Mode-by-mode evolution of Pb-Pb collisions at 5.02 TeV in a hybrid model

We determine the average state and the uncorrelated modes that characterize the event-by-event fluctuations of the initial state in two typical centrality classes of Pb-Pb collisions at 5.02 TeV. We find that modes in a narrow central bin are similar to those in events at fixed vanishing impact parameter, while those in a mid-peripheral centrality class are affected by the impact-parameter variation. We study how each fluctuation mode affects observables both in the initial state and in the final state of the collisions, at the end of a state-of-the-art boost-invariant hybrid evolution with KoMPoST + MUSIC + iSS + SMASH, and show that implementing a hadronic transport cascade in such a mode-by-mode analysis with reasonable statistical noise is costly but feasible.

==> anc/Fig10_LinearResponse_FS_30-40.dat <==
### Linear Response for Final State in 30-40%
### (1/8)*dN/deta (1/2)*[pt^2] v_1c v_1s v_2c v_2s v_3c v_3s v_4c v_4s v_5c v_5s
-1.106695e-02 -1.278824e-02 8.696794e-04 1.010701e-04 -5.217774e-03 -1.619077e-04 9.699470e-04 7.960016e-04 -1.767433e-04 -6.296624e-05 -2.394434e-04 -2.015406e-05
-3.617947e-05 -2.996110e-04 -1.369174e-04 -7.482726e-04 -1.172909e-05 6.616873e-05 2.451765e-04 3.550452e-05 4.310386e-04 -2.553863e-04 2.198409e-04 -3.257962e-04
7.936295e-03 4.637113e-03 1.235867e-04 -3.083558e-04 7.595916e-03 -2.003302e-05 4.020246e-04 -1.886504e-04 1.590173e-03 -9.929788e-05 -2.651974e-04 -6.617733e-06
-6.213539e-05 -5.130259e-05 -2.577671e-03 -2.554639e-05 -6.891918e-05 3.365182e-05 -1.105770e-03 -3.580878e-06 -2.972672e-04 -5.784058e-04 -4.109641e-04 -3.495556e-04
-2.109228e-05 1.276436e-04 -1.121963e-04 -5.566338e-04 -2.114201e-04 1.057566e-02 1.155380e-04 5.491894e-04 -6.280902e-05 1.879284e-03 -2.021565e-04 -6.226557e-05
-8.020478e-03 -2.073776e-03 -3.215225e-04 -8.070246e-05 6.407136e-03 -3.124171e-04 -2.148502e-04 1.044054e-04 2.104089e-03 6.663035e-06 -3.017016e-04 4.869013e-04
-5.305330e-05 2.359181e-05 1.543922e-04 -4.580643e-04 1.277511e-04 -1.111568e-04 8.859685e-05 -4.990575e-03 -1.763600e-04 -3.209350e-05 1.701311e-04 -1.452154e-03
-9.558527e-05 -3.262057e-05 -1.716245e-03 1.579914e-04 4.658986e-04 -1.893382e-04 -5.943943e-03 7.646719e-05 -8.998860e-05 9.678089e-05 -7.778746e-04 2.711005e-04
4.288434e-03 4.056540e-04 1.752708e-04 -9.753184e-05 7.411402e-03 -5.285233e-04 1.199611e-04 -7.669833e-05 1.046451e-03 5.256615e-04 1.008046e-04 1.134382e-05
1.110323e-04 3.469782e-05 -2.002541e-04 -8.006141e-05 -3.945042e-04 -3.983882e-04 1.865096e-04 3.816541e-03 -2.419093e-05 -2.887225e-04 1.723787e-04 4.937778e-04
-1.439238e-05 1.311582e-04 3.878929e-04 -3.493273e-04 6.923455e-05 1.210486e-02 1.642649e-05 -3.530811e-05 4.655277e-04 1.450056e-03 -1.715396e-04 2.594754e-04
-3.530687e-03 7.779728e-04 -1.969706e-04 -7.151612e-05 5.672623e-04 -3.696057e-04 6.956567e-05 -8.142053e-04 -6.702438e-04 -4.461465e-04 -1.594960e-04 -3.159973e-04
1.333777e-05 -7.401057e-05 6.098644e-04 1.901233e-04 1.343705e-04 -8.290216e-03 -3.861072e-04 1.397568e-04 7.098266e-05 -2.977035e-03 -8.917392e-05 2.361651e-04
-6.907103e-05 -3.032801e-04 -2.929310e-03 -6.064762e-05 2.084015e-04 -6.399553e-05 3.991548e-03 -3.966916e-04 4.875018e-04 -3.104700e-04 5.988634e-04 -3.742705e-04
-4.280617e-03 2.398632e-03 6.123698e-04 -6.416042e-05 1.160052e-02 -1.803413e-05 1.401637e-05 -6.427523e-06 2.792077e-03 -1.285299e-05 6.232118e-04 5.064613e-04
-3.139028e-05 -1.237903e-04 1.995272e-04 -1.248415e-03 -1.668709e-05 1.058115e-05 -1.068286e-04 -6.183662e-03 -3.694120e-04 -1.589089e-04 -1.980020e-04 -1.104875e-03
1.016648e-04 -6.566928e-05 -2.574081e-03 2.138932e-04 1.717982e-04 9.178694e-05 -4.744173e-03 2.089265e-04 -7.374474e-05 -7.190704e-04 -3.093132e-04 5.101538e-04
-2.877819e-03 1.065802e-03 -5.303251e-04 1.187558e-04 -6.295553e-03 -3.258775e-04 -2.035551e-04 -1.432088e-04 -4.508054e-04 -6.843316e-04 1.696142e-04 3.261044e-04
-1.352388e-06 -7.399192e-05 -1.756134e-04 1.158328e-03 4.097300e-05 2.631342e-05 3.284706e-04 3.788747e-03 3.223907e-04 6.049244e-04 -1.008477e-04 6.676332e-04
2.534796e-05 -6.390031e-05 -1.739102e-03 8.591452e-05 4.354509e-04 1.750731e-04 -5.485424e-03 -5.709471e-04 -1.444304e-04 1.082629e-04 -9.135299e-04 -2.594049e-04
6.745809e-05 1.490422e-05 3.794876e-04 -1.949575e-04 -1.567680e-04 8.577053e-03 -1.614072e-04 -2.699502e-04 -1.110409e-04 -4.751499e-04 1.757156e-06 6.414736e-04
1.033770e-04 6.311173e-05 5.056425e-04 -6.555625e-04 -4.217709e-05 -5.063577e-04 1.431044e-04 4.520034e-03 -2.557470e-04 1.999404e-04 -1.606868e-04 5.465551e-04
-2.156351e-03 1.303820e-03 -4.610912e-04 6.959836e-05 -3.588942e-05 7.257262e-05 -3.677735e-04 5.477586e-04 -2.325570e-03 5.260690e-04 -4.491256e-05 -2.346505e-04
4.479009e-05 -1.976314e-04 2.124838e-04 1.242817e-04 3.954741e-05 6.787604e-03 3.105235e-04 1.052648e-04 -1.313813e-05 1.863106e-03 4.659364e-06 -5.908743e-05
-4.574544e-05 2.464799e-04 -1.508913e-03 -2.909599e-06 2.164831e-04 1.949968e-04 6.168994e-03 -9.396488e-04 -4.897278e-04 -1.099930e-04 4.281280e-04 -1.185870e-04
-1.549700e-03 2.320130e-03 -9.381665e-05 1.861536e-04 4.097098e-03 1.450095e-06 -4.254859e-04 -1.621134e-04 -6.177782e-04 1.232395e-04 5.004616e-04 7.533255e-05
4.653951e-05 -8.364775e-05 -5.596016e-04 -1.176681e-03 6.715754e-05 1.663813e-04 -3.983202e-04 -3.372564e-03 -1.285821e-04 -1.378721e-04 2.256241e-04 -5.943639e-04
-7.795460e-05 1.045363e-04 2.334344e-04 4.772141e-04 3.200694e-04 -5.413708e-03 -2.786086e-04 2.120056e-04 5.684613e-04 -3.124698e-03 -2.855066e-04 8.048180e-05
5.496401e-06 1.952935e-04 2.284092e-03 -1.909302e-05 -5.740409e-04 3.558253e-04 -4.949483e-04 1.648693e-04 5.000708e-04 -4.397913e-05 -5.422976e-04 2.438390e-04
-1.587070e-03 3.370665e-03 -3.113573e-05 -3.077102e-04 9.775166e-03 7.684153e-05 1.366399e-04 2.270943e-04 3.213154e-03 3.397111e-04 3.987115e-04 -2.287838e-04
2.006323e-03 -1.520328e-03 -7.945445e-06 6.736427e-05 4.341277e-03 -2.644724e-04 5.906045e-05 -5.248423e-05 1.384497e-04 -2.403926e-04 -1.969787e-04 -4.768437e-04
-3.213472e-05 -5.168336e-05 -2.915097e-04 -9.786200e-04 2.092353e-04 3.388178e-04 1.681167e-04 -3.775436e-03 7.908538e-05 2.313362e-04 -3.732770e-04 -4.690175e-04
-2.196079e-05 6.558163e-05 2.674103e-03 9.316393e-05 2.681235e-04 5.308720e-04 3.429279e-03 -1.907696e-04 -2.536332e-04 -2.553164e-04 6.577904e-04 5.099104e-04
3.971553e-05 1.581413e-04 3.259041e-05 5.783575e-04 5.902485e-05 6.107597e-03 -4.509943e-05 1.230306e-04 1.092996e-05 -4.901854e-04 5.156882e-04 -3.097759e-04
5.160165e-05 9.953911e-05 2.386734e-05 1.439103e-03 3.721680e-04 6.322724e-04 -1.378276e-05 -2.984354e-03 4.423809e-04 -2.121717e-04 -1.768608e-04 -5.123454e-04
-1.148090e-03 1.722151e-03 1.006751e-04 -5.060137e-04 -1.100390e-04 5.060710e-06 1.277833e-04 -3.630961e-04 -1.725912e-03 6.396797e-05 5.296419e-04 3.558911e-04
-3.426876e-05 -3.231227e-05 -2.117651e-03 -3.635609e-04 -2.848046e-04 -1.437129e-04 -2.508968e-03 -3.103923e-04 3.785571e-04 -3.342042e-04 -8.286084e-04 2.890592e-04
7.542353e-05 -2.344689e-04 9.335044e-05 -5.893635e-04 1.686192e-04 5.070442e-04 -1.644638e-04 -5.585725e-03 4.275620e-05 1.274742e-04 7.272595e-05 -7.423211e-04
5.234609e-05 2.419043e-04 -3.058727e-04 -2.304022e-04 4.473879e-04 -6.314166e-03 -1.803758e-04 -4.637160e-04 8.578582e-05 -9.054126e-04 -2.604454e-05 -4.527351e-04
-3.728371e-05 -7.667051e-05 3.030848e-06 1.113792e-04 -4.306898e-04 4.024929e-04 -5.641337e-03 5.008440e-07 1.432854e-04 -4.452280e-04 -5.422828e-04 -1.903381e-04
8.637911e-04 -1.870715e-03 1.521982e-04 5.680163e-04 -1.901164e-03 -1.876225e-05 6.720526e-04 4.591432e-05 1.021016e-03 -4.757828e-04 2.138090e-04 8.151497e-05
-2.333799e-05 -3.877620e-05 5.669902e-04 1.429348e-03 4.085111e-04 -9.999418e-05 8.156683e-04 1.739471e-03 1.838305e-04 4.098911e-05 -2.731424e-04 2.389485e-04
2.537278e-05 1.703064e-05 4.974293e-04 -6.180595e-04 -1.820364e-04 -4.330320e-03 -2.139933e-04 4.662529e-05 -2.241344e-04 -2.099698e-03 2.542684e-04 2.419728e-04
-1.724604e-05 2.016839e-04 -6.618490e-04 -3.886505e-04 -4.274304e-04 -6.560968e-05 3.170774e-03 2.696906e-04 9.286331e-05 -6.749797e-04 6.283616e-04 -2.982132e-04
-6.750275e-04 2.576353e-03 2.811036e-04 -2.856678e-04 4.489185e-03 5.267180e-04 -3.328161e-04 -1.867869e-04 1.918307e-04 1.188587e-04 2.246944e-04 1.006938e-05
-1.019738e-03 1.295362e-03 -5.325073e-05 -4.129008e-04 -4.065644e-03 1.030760e-04 3.075353e-04 -2.194901e-04 1.552756e-05 1.299061e-04 3.714046e-04 -2.315070e-04
-8.188769e-06 -6.248106e-05 -7.328211e-04 1.808174e-03 -9.323663e-06 2.736707e-04 4.461468e-05 2.371538e-03 2.962350e-04 2.239519e-04 2.654143e-05 6.133863e-04
3.980238e-05 -5.833443e-05 -4.838205e-04 -3.336380e-04 1.156778e-04 4.871339e-03 -5.541438e-04 -3.620894e-05 -2.175961e-04 2.582574e-03 -8.090162e-05 -9.064540e-06
4.725912e-05 1.295734e-04 -7.243479e-04 7.716424e-05 -1.634001e-04 3.323231e-03 -5.402346e-05 -9.873383e-05 -2.855609e-05 -1.616551e-03 9.665027e-05 -8.285423e-07
-6.689976e-05 -1.815728e-04 -2.554791e-03 -1.124350e-04 -2.566240e-04 1.235192e-04 3.029690e-04 -2.670085e-04 2.068268e-04 5.443233e-04 5.355783e-04 -2.726883e-04
-6.728935e-04 2.878822e-03 1.179107e-04 1.901908e-04 7.079439e-03 6.628750e-04 2.653607e-04 9.312164e-06 2.203345e-03 -3.623603e-05 1.685513e-05 1.836950e-04
6.292573e-04 -1.384626e-03 -7.688559e-04 -1.964435e-04 1.393603e-03 2.282880e-04 -7.021672e-05 2.605582e-04 1.057963e-03 -4.668199e-04 6.415106e-05 1.819651e-04
-3.383451e-05 1.765300e-05 -8.783561e-04 -1.231568e-03 1.377654e-05 2.857788e-04 7.746023e-05 2.398970e-03 -5.280692e-04 6.741748e-04 2.558942e-04 -4.450672e-04
5.223442e-06 -1.046799e-04 -1.271330e-04 5.038217e-04 2.333748e-04 4.129054e-03 -3.545534e-04 -4.110096e-04 -2.295681e-04 -3.310433e-04 1.648596e-04 -9.130847e-05
-6.725957e-05 -1.288431e-04 -1.604265e-04 -3.374004e-04 1.142886e-04 -2.727947e-04 8.321493e-05 -3.891635e-03 1.023948e-04 6.353240e-05 -6.070618e-04 -1.003463e-03
-4.345011e-05 1.641195e-04 -2.515155e-03 1.840769e-05 1.633542e-04 -8.359548e-05 -1.421908e-03 -6.527722e-05 -2.099416e-04 1.438199e-04 -6.502559e-05 -2.375902e-04
3.320670e-04 -1.576176e-03 8.404495e-04 -9.003371e-05 -7.158938e-05 6.077240e-04 9.695388e-04 1.703903e-04 1.748675e-03 4.065548e-04 -1.405793e-04 5.997339e-04
7.689999e-05 -3.229762e-04 -5.276923e-04 -1.165452e-04 -4.370376e-04 1.074228e-04 -3.184772e-03 7.313972e-05 -9.295941e-05 5.978369e-04 -1.832873e-04 1.363204e-05
-2.966568e-05 -7.845751e-05 5.847229e-04 9.486523e-04 4.358452e-05 -3.921254e-04 3.228985e-04 2.301982e-03 1.701343e-05 -3.827826e-04 -2.462732e-04 5.203857e-04
-1.603014e-05 -6.190469e-05 1.921882e-03 -1.945815e-04 3.775090e-04 -2.175498e-04 2.335089e-03 3.639390e-05 -7.112109e-05 9.809687e-08 5.937321e-04 -4.081135e-05
-2.218412e-05 4.079408e-04 7.829808e-05 9.389764e-05 -2.766121e-04 1.774708e-04 1.684192e-05 2.795648e-03 3.856012e-04 4.286308e-04 1.841729e-04 9.360463e-04
-6.377314e-06 -1.960949e-04 -1.091048e-04 -3.803520e-04 -1.521346e-04 4.130237e-03 1.917360e-05 -8.919458e-05 -1.252530e-04 1.318630e-03 6.840446e-05 -3.018887e-04
-5.189943e-05 1.585517e-04 2.647386e-04 4.148290e-04 3.174393e-04 2.485558e-04 3.457474e-03 1.089561e-04 -1.442919e-04 -3.801440e-04 1.120799e-03 -2.886864e-04
-2.406506e-04 1.886650e-03 3.296571e-05 -3.042542e-04 1.093109e-03 -2.708692e-04 1.458669e-04 -3.582245e-04 -1.256462e-03 6.412350e-04 2.283246e-05 -2.249954e-04


==> anc/Fig11_QuadraticResponse_FS_30-40.dat <==
### Quadratic Response for Final State in 30-40%
### (1/2)*dN/deta (1/4)*[pt^2] v_1c v_1s v_2c v_2s v_3c v_3s v_4c v_4s v_5c v_5s
-1.394771e-03 -1.257160e-03 -1.953553e-03 2.933485e-03 5.463859e-04 -2.436497e-03 1.289865e-03 -7.081924e-04 1.076164e-04 1.558174e-03 -5.677191e-04 2.254725e-03
-6.848789e-04 2.429092e-04 -3.780966e-03 2.275828e-03 -1.801391e-03 -3.317436e-03 7.941481e-04 1.234380e-04 -1.452982e-03 -1.954907e-05 -2.052662e-04 -5.957794e-04
-8.378352e-04 2.081957e-04 -4.239249e-03 2.290765e-03 1.729452e-04 -2.786608e-03 -8.259955e-04 -1.509557e-03 -2.106404e-03 -2.576520e-04 -2.683128e-03 -7.711870e-04
7.980328e-04 3.677997e-04 -4.098375e-03 1.401017e-03 3.097788e-03 -3.515417e-03 -7.518130e-04 -1.959242e-03 -2.350204e-03 2.268831e-03 -1.750703e-04 3.231049e-04
-5.530645e-04 5.652445e-04 -4.449465e-03 2.164725e-03 1.889891e-03 -5.327111e-03 -1.002559e-03 -5.597786e-04 -2.824747e-03 2.064904e-03 -5.824608e-04 -2.627217e-04
-4.621444e-04 6.839621e-04 -1.505118e-03 5.182438e-03 1.307263e-03 -1.867422e-03 1.335536e-03 2.060873e-03 2.767841e-06 1.467439e-03 -2.411794e-03 -3.472922e-04
2.620406e-05 -1.142740e-04 -7.057286e-03 3.362355e-03 2.093476e-03 -1.954907e-03 -4.245604e-04 4.324120e-05 -2.184982e-03 3.663419e-04 8.599056e-04 3.555628e-04
-2.681946e-04 -1.018537e-03 -3.473383e-03 1.027072e-03 -1.106915e-03 -2.180402e-03 7.138609e-06 7.304334e-04 -1.324694e-03 9.156943e-04 -1.572448e-04 1.023953e-03
-5.300367e-04 -6.475261e-04 -3.555266e-03 4.400406e-03 -1.080065e-03 -1.180589e-03 -4.548385e-04 -1.421935e-03 -7.881798e-04 2.773779e-03 -1.699888e-03 -1.261542e-03
2.732567e-04 4.297829e-04 -5.050066e-03 7.136110e-04 -2.862157e-04 -2.361911e-03 5.174851e-04 -6.190005e-04 -1.930634e-03 2.216962e-03 -2.251806e-03 4.503507e-04
-1.117246e-03 8.373392e-04 -1.758540e-03 2.116317e-03 8.941522e-04 -2.798088e-03 8.678764e-04 -6.934871e-04 -2.461085e-03 -1.525991e-04 -9.293140e-04 -7.681061e-04
-4.833855e-05 8.608348e-05 -3.694669e-03 5.569471e-04 3.708214e-04 -2.615684e-03 1.146691e-04 -2.352451e-03 -4.805279e-03 8.532992e-06 -1.002854e-03 1.683503e-03
1.280128e-03 8.166977e-04 -3.657713e-03 1.485978e-03 5.845245e-04 -1.250060e-03 -2.909356e-05 -3.285038e-03 -1.116446e-03 2.597053e-03 -5.049373e-04 4.379928e-04
-2.369284e-04 2.091574e-04 -3.821672e-03 4.729218e-03 3.576812e-04 -3.503227e-03 4.605895e-05 8.288725e-04 -4.081098e-03 -9.054345e-05 -2.359299e-03 8.642887e-04
4.964876e-04 1.147788e-03 -4.206610e-03 2.570750e-03 4.479004e-03 -2.219091e-03 -8.861747e-04 -2.344244e-03 3.444096e-04 3.846289e-03 8.206591e-04 1.942761e-03
-6.124207e-04 -3.772395e-04 -5.177149e-03 2.071586e-03 -7.397434e-04 -2.148580e-03 -3.979671e-04 -2.027256e-03 -8.557812e-04 1.415971e-03 -2.580242e-03 -5.523755e-04
-1.103747e-04 -7.903279e-04 -3.983755e-03 2.828078e-03 -3.909402e-04 -1.912290e-03 -8.777808e-06 -1.491738e-03 -6.186153e-04 1.314342e-03 -9.442925e-04 -2.494522e-03
-4.536082e-05 -1.983138e-03 -2.555752e-03 4.372272e-04 -5.978824e-04 -2.809535e-03 5.198375e-04 5.011089e-04 -8.603529e-04 1.234588e-03 1.911806e-04 -1.298398e-03
-9.507906e-04 -6.867166e-04 -7.101553e-04 3.702501e-03 -9.827842e-04 -7.223884e-04 2.834604e-03 -1.205043e-04 -2.064868e-03 1.001669e-03 4.434604e-04 -1.179236e-03
-9.452321e-04 1.431744e-05 -6.110593e-04 2.503297e-03 2.613177e-03 -3.572990e-03 -6.141641e-04 -3.103897e-03 -1.928614e-03 3.020699e-04 1.332705e-03 -2.650935e-03
-3.004534e-04 -4.160550e-04 -4.035535e-03 1.397046e-04 -5.685667e-04 -1.510230e-03 6.287735e-04 -1.715010e-03 -2.923928e-03 8.153297e-04 1.080059e-03 4.385462e-04
6.856729e-04 -9.221730e-04 -3.079218e-03 1.000006e-03 -2.612111e-04 -2.649971e-03 -1.729548e-04 6.366584e-04 -4.642291e-04 1.707897e-03 4.606765e-04 -6.256747e-04
-6.140088e-04 3.920174e-05 -5.464051e-03 2.010727e-03 -7.759353e-05 -2.140580e-03 -5.520693e-04 1.883013e-04 -1.064045e-03 2.640024e-03 4.005353e-04 1.432118e-04
-1.064441e-03 7.842779e-04 -4.012946e-03 3.187606e-03 2.630248e-03 -1.799326e-03 1.680978e-03 -9.725950e-04 -1.653638e-03 2.365354e-03 -2.619252e-03 -2.889084e-03
2.006000e-04 -3.978429e-04 -2.003331e-04 2.375226e-03 -3.466979e-04 -3.692555e-03 6.896639e-05 -3.515246e-05 -7.429129e-04 -3.314699e-04 -4.298865e-04 -1.558312e-03
-7.774864e-04 -6.962325e-04 -7.664293e-03 2.255899e-03 1.488746e-03 -3.112385e-03 -1.288870e-03 -1.298129e-03 -1.767638e-03 1.602767e-03 -1.850984e-03 -2.181950e-04
-6.609578e-04 9.735866e-05 -3.082760e-03 3.063116e-03 4.310377e-03 -2.661653e-03 4.263816e-04 1.202927e-04 -1.729286e-03 1.357894e-03 -3.679865e-03 -4.842527e-04
-4.018949e-04 7.988379e-04 -3.932945e-03 1.340927e-03 1.593158e-03 -3.201485e-03 1.842851e-04 -8.669067e-04 -1.923198e-03 7.121452e-04 -1.344884e-03 1.091467e-03
-6.005097e-05 -5.779738e-04 -3.823910e-03 7.656069e-04 2.539640e-03 -2.041604e-03 -1.366093e-03 -1.600563e-03 -8.523388e-04 -6.737079e-04 -4.486981e-04 9.654374e-04
-9.261746e-04 1.301942e-03 -3.251895e-03 2.850786e-03 3.592904e-03 -1.841022e-03 -6.916519e-04 -2.713402e-03 2.574216e-05 1.092299e-03 -2.639698e-03 9.478851e-04
-4.794152e-04 -7.266704e-04 -2.674843e-03 4.713826e-04 5.468277e-04 -9.701422e-04 -1.121753e-05 9.565684e-04 1.556896e-03 2.020849e-03 -4.363503e-03 7.413355e-04
-4.045748e-04 -2.653087e-04 -5.404901e-03 1.797525e-03 -9.376124e-05 -3.535038e-03 8.305357e-05 -1.423556e-03 -3.193668e-03 1.522006e-03 1.076485e-03 -1.445871e-03
-3.990164e-05 -9.735508e-04 -3.055886e-03 1.266577e-03 2.383959e-03 -8.261044e-04 -3.527566e-04 -2.649414e-03 -1.943338e-03 5.735333e-04 -7.830353e-04 -3.477050e-04
-6.744568e-04 -1.407364e-05 -2.724397e-03 4.162456e-03 5.525269e-05 -8.663323e-04 3.123318e-04 -1.970317e-03 -2.477974e-03 6.288155e-04 -1.228713e-03 3.654732e-04
-1.045185e-04 -3.739794e-04 -3.813928e-03 -1.183152e-03 -7.774385e-05 -2.549278e-03 2.131214e-03 1.420532e-03 -1.249941e-03 1.126153e-03 1.995037e-04 -1.686960e-03
-1.169257e-04 -1.481951e-05 -4.500988e-03 2.232376e-03 1.900043e-03 -4.259876e-03 -8.106158e-04 -2.740764e-04 -1.685054e-03 5.558829e-04 -2.660739e-03 -2.043000e-03
5.600126e-04 -1.197973e-03 -3.917492e-03 1.910643e-03 1.407572e-03 -3.585739e-03 -1.134004e-04 -2.545483e-04 -1.468386e-03 1.989226e-03 -2.861302e-03 3.736086e-04
-5.706331e-04 -7.071362e-04 -3.361998e-03 1.387445e-03 1.172912e-03 -3.169922e-03 1.811361e-03 8.315132e-05 -3.884460e-03 -1.300097e-03 -1.166495e-03 6.524920e-05
2.825870e-04 1.306086e-04 -3.358055e-03 1.143667e-03 -2.434502e-04 -2.995338e-03 -9.379640e-04 5.646914e-04 -2.169509e-03 -6.629707e-04 -5.104324e-05 -6.237272e-04
-4.814996e-04 -3.202851e-04 -2.711245e-03 5.467118e-04 2.824814e-04 -2.322132e-03 1.288257e-03 -1.686365e-03 -1.804960e-03 7.824167e-04 -1.335490e-03 -1.915869e-03
1.024341e-04 -1.765982e-04 -4.086681e-03 1.288207e-03 1.444368e-03 -2.357101e-03 2.784674e-04 -9.198400e-05 2.700882e-04 -4.077881e-05 -1.099604e-03 -2.919319e-05
-1.890861e-04 -7.861447e-05 -4.852430e-03 1.851162e-03 1.256644e-03 -3.497985e-03 -7.451932e-05 -1.100700e-04 -2.186841e-04 1.647490e-03 1.277614e-04 1.035075e-03
-1.312685e-03 -4.952858e-04 -5.789974e-03 2.523252e-03 2.483847e-04 -2.932585e-03 9.989857e-05 7.206079e-04 -6.614528e-04 1.241768e-03 -6.891037e-04 -2.482090e-03
-3.857158e-04 -9.657095e-04 -3.002872e-03 1.697458e-03 -4.680808e-05 -3.493228e-03 9.075683e-04 -1.525020e-03 5.557381e-04 4.614468e-04 -8.589944e-04 -1.204381e-03
-2.900313e-04 4.788892e-04 -5.080091e-03 1.522501e-03 4.002783e-04 -2.043406e-03 -2.127613e-03 -2.075541e-03 -1.792912e-03 8.281579e-04 3.114031e-04 1.655362e-04
-7.560467e-04 -9.112602e-04 -3.235286e-03 2.031090e-03 -2.501676e-04 -4.144858e-03 2.022219e-04 -3.359432e-04 -3.553790e-03 1.367962e-03 -2.190182e-03 -6.016076e-04
-8.597711e-04 -1.015830e-04 -5.002646e-03 1.553108e-03 2.906109e-05 -2.612493e-03 -1.778244e-03 -1.051382e-04 -1.786856e-03 1.321324e-04 -3.672614e-03 -3.776850e-04
-1.103747e-03 2.727477e-04 -2.465517e-03 1.637438e-03 1.729529e-03 -2.688881e-03 1.648076e-03 -1.638058e-04 -8.521443e-04 1.259631e-03 -9.405590e-04 -1.440404e-03
-2.137021e-04 -2.831285e-04 -5.247332e-03 -1.407916e-03 1.642399e-03 -2.478112e-03 1.509250e-03 -2.010178e-03 -1.004707e-03 1.637143e-03 -1.320085e-04 1.312784e-03
-1.919646e-04 -1.470956e-03 -5.791902e-05 2.020073e-03 -2.717389e-04 -1.736840e-03 -1.439884e-03 -2.184621e-03 -8.948291e-04 5.424549e-04 4.724585e-04 -6.173540e-04
1.961334e-04 7.004047e-04 -3.348580e-03 2.021578e-03 1.241955e-04 -2.494457e-03 -2.780020e-04 1.033526e-03 -7.917436e-04 -4.551400e-04 -7.937613e-04 -2.788587e-03
-8.457758e-04 1.120216e-04 -3.031797e-03 2.801957e-03 1.067651e-03 7.212708e-05 2.618936e-04 -2.358795e-03 -3.327190e-03 4.149821e-03 -2.488855e-03 -1.907465e-03
-7.633918e-04 5.443172e-04 -2.796020e-03 5.276997e-03 -1.336315e-03 -2.048756e-03 1.956359e-03 -3.140192e-04 -1.100680e-03 9.329777e-04 -7.779796e-04 -9.814154e-04
-5.972342e-04 -3.021608e-04 -3.004773e-03 3.907049e-03 -9.649077e-04 -1.288142e-03 2.950084e-03 1.344201e-03 -3.438282e-03 2.425273e-03 1.401982e-03 7.315371e-04
-9.654807e-04 -1.600819e-03 -3.830090e-03 8.372193e-04 1.943598e-03 -1.674633e-03 -1.635391e-04 -1.911632e-03 -9.733409e-04 2.346751e-03 -2.043576e-03 -1.507986e-03
6.285005e-04 -4.930280e-04 -2.831548e-03 1.477356e-03 1.441704e-03 -4.075286e-03 -1.152947e-03 -3.039102e-04 -1.311825e-03 7.867197e-04 -1.081285e-03 3.502012e-04
-9.171422e-05 -6.180308e-04 -2.690776e-03 1.890789e-03 9.303716e-04 -3.843992e-03 -2.103159e-04 -1.914418e-03 -1.562268e-03 -1.102255e-03 -1.705232e-03 -6.099605e-04
-3.994134e-04 -3.406141e-04 -4.235560e-03 2.817193e-03 6.373299e-05 -1.856906e-03 3.142066e-04 1.586792e-03 -1.647371e-04 8.824167e-04 -3.875079e-04 -2.166676e-03
5.091926e-05 -6.395978e-04 -2.634751e-03 3.285356e-03 2.283791e-04 -1.927380e-03 1.920544e-04 -7.697838e-04 -2.947143e-03 -1.541321e-03 4.526096e-04 -1.847112e-04
1.945453e-05 -1.519203e-04 -3.693387e-03 1.284501e-03 -2.575148e-04 -3.759571e-03 1.321556e-03 1.915195e-03 -3.172980e-04 1.696712e-03 -1.019099e-03 -1.763372e-03
-3.398587e-04 -9.734858e-04 -4.149275e-03 -1.001962e-03 8.061490e-04 -1.791360e-03 1.359556e-03 -2.612577e-03 -2.246290e-03 2.636897e-03 -3.531138e-03 1.098588e-03
-5.179273e-04 9.517433e-04 -4.705825e-03 3.231068e-03 1.582644e-03 1.531257e-04 2.764695e-04 1.707889e-03 -4.338896e-03 2.725769e-03 -1.172292e-03 1.001232e-03
-2.518171e-04 -3.382137e-04 -6.160099e-03 2.630824e-03 -1.942743e-04 -3.550907e-03 2.427258e-05 6.746406e-04 -8.398564e-04 1.438588e-03 -1.561131e-03 -1.687015e-03
3.938550e-04 -9.227790e-04 -5.278640e-03 3.422379e-03 2.961344e-03 -2.791001e-03 9.092048e-04 -2.696429e-03 -1.461924e-03 3.409401e-04 2.628260e-04 5.345306e-05


==> anc/Fig12_cl_distribution.dat <==
### bin_center l=0 l=1 l=2 l=3 l=4 l=5 l=6 l=7 l=8 l=9 l=10 l=11 l=12 l=13 l=14 l=200 l=201 l=202
-3.950000 0.002138 0.000611 0.000000 0.000610 0.000611 0.000916 0.000610 0.000305 0.000611 0.000000 0.000305 0.000305 0.000000 0.000000 0.000305 0.001839 0.000306 0.001528
-3.850000 0.002443 0.000916 0.000000 0.000916 0.000000 0.001526 0.000305 0.000610 0.001221 0.000610 0.000305 0.000610 0.000305 0.000916 0.000000 0.001532 0.000918 0.002445
-3.750000 0.002443 0.000916 0.000305 0.000610 0.002442 0.001832 0.001221 0.001526 0.000000 0.000916 0.001831 0.000916 0.001221 0.000916 0.000916 0.002145 0.002142 0.001222
-3.650000 0.003054 0.001221 0.000000 0.001831 0.000611 0.001526 0.002442 0.001221 0.000000 0.000305 0.000610 0.000305 0.000305 0.000611 0.000916 0.001532 0.003061 0.002139
-3.550000 0.004582 0.001832 0.000000 0.000305 0.000305 0.002137 0.001831 0.001526 0.000305 0.000305 0.000916 0.001831 0.000305 0.001221 0.002747 0.001226 0.001836 0.001833
-3.450000 0.003971 0.004580 0.000305 0.001831 0.002442 0.003053 0.002137 0.001526 0.001526 0.000916 0.003052 0.000916 0.000610 0.001832 0.002747 0.002452 0.003061 0.003667
-3.350000 0.005498 0.001832 0.000305 0.003968 0.002747 0.004885 0.002137 0.003052 0.001221 0.001526 0.002137 0.002442 0.002137 0.001526 0.005495 0.003984 0.001836 0.003667
-3.250000 0.006720 0.003359 0.000611 0.003052 0.001832 0.006411 0.003663 0.003662 0.001526 0.002442 0.002442 0.004273 0.003968 0.001221 0.007021 0.002452 0.003367 0.003972
-3.150000 0.009774 0.005191 0.001526 0.007020 0.005190 0.007632 0.004273 0.001831 0.002137 0.003663 0.001831 0.005188 0.003663 0.002747 0.006410 0.003677 0.004897 0.007945
-3.050000 0.008858 0.004275 0.001526 0.003663 0.006716 0.005495 0.005800 0.006409 0.002748 0.003052 0.001831 0.008241 0.003968 0.004884 0.008852 0.003677 0.003979 0.007945
-2.950000 0.013439 0.006717 0.002137 0.010073 0.006411 0.010380 0.008242 0.007630 0.004579 0.005189 0.006715 0.009156 0.002747 0.006105 0.012210 0.004597 0.004591 0.007945
-2.850000 0.014966 0.006412 0.003358 0.008852 0.009769 0.015265 0.007021 0.009156 0.004579 0.004579 0.009157 0.009156 0.005494 0.007021 0.010073 0.004597 0.009488 0.011306
-2.750000 0.020159 0.008854 0.003358 0.009462 0.009769 0.013433 0.009768 0.011292 0.005495 0.011599 0.011904 0.010682 0.011294 0.007021 0.013431 0.006742 0.009182 0.012528
-2.650000 0.016188 0.016488 0.005495 0.013430 0.015263 0.022897 0.011904 0.013123 0.007938 0.010073 0.010683 0.016481 0.009157 0.011600 0.019536 0.009807 0.011936 0.010084
-2.550000 0.024435 0.018319 0.009769 0.015262 0.016790 0.020455 0.015262 0.016480 0.013128 0.014346 0.014041 0.017091 0.019230 0.021063 0.023504 0.013484 0.016221 0.015584
-2.450000 0.026878 0.019235 0.015569 0.016177 0.024116 0.029614 0.023504 0.019532 0.016181 0.021367 0.016483 0.019533 0.020145 0.016789 0.027778 0.014710 0.018363 0.018640
-2.350000 0.029933 0.027785 0.019537 0.026250 0.026864 0.030224 0.024114 0.022584 0.021981 0.020146 0.023504 0.027163 0.026555 0.024421 0.032967 0.015016 0.020812 0.022306
-2.250000 0.037874 0.033891 0.019537 0.031134 0.033274 0.037246 0.029608 0.031130 0.023508 0.030829 0.028693 0.029910 0.025945 0.030831 0.040598 0.022678 0.029687 0.024140
-2.150000 0.045510 0.036028 0.031443 0.033575 0.040906 0.034193 0.037239 0.035097 0.031446 0.041208 0.038155 0.043339 0.035407 0.043042 0.044567 0.026049 0.032748 0.028112
-2.050000 0.063225 0.047325 0.034801 0.044564 0.040296 0.062891 0.046091 0.047305 0.032667 0.044870 0.053417 0.052800 0.052500 0.048536 0.055556 0.033404 0.042541 0.036974
-1.950000 0.072694 0.054653 0.053117 0.057078 0.062275 0.064418 0.061659 0.054325 0.059838 0.054028 0.059217 0.058904 0.056468 0.055252 0.066850 0.035243 0.052947 0.049502
-1.850000 0.074221 0.068087 0.064412 0.075392 0.063801 0.067471 0.070511 0.063786 0.058006 0.069595 0.070511 0.066840 0.074171 0.062273 0.069902 0.043823 0.061823 0.058058
-1.750000 0.086439 0.083048 0.070212 0.089738 0.086696 0.084262 0.079363 0.079961 0.080598 0.081194 0.087604 0.086983 0.083939 0.075399 0.096154 0.064356 0.077432 0.069669
-1.650000 0.087660 0.095567 0.100128 0.093096 0.101349 0.097390 0.102256 0.105902 0.083957 0.102256 0.109887 0.098886 0.098285 0.083641 0.092796 0.069872 0.078350 0.082503
-1.550000 0.111790 0.108696 0.111118 0.114157 0.106539 0.107770 0.118434 0.126656 0.117539 0.115686 0.107445 0.108958 0.105305 0.111725 0.112332 0.081518 0.097937 0.107865
-1.450000 0.125840 0.129458 0.133097 0.127892 0.125771 0.125172 0.132780 0.130928 0.141047 0.136137 0.145295 0.129712 0.134302 0.141030 0.130037 0.101437 0.113240 0.124060
-1.350000 0.145388 0.147167 0.173393 0.153837 0.144697 0.147458 0.152315 0.151071 0.162113 0.153536 0.149263 0.159622 0.154142 0.160567 0.148962 0.122276 0.127930 0.138728
-1.250000 0.151191 0.171287 0.199035 0.159636 0.175224 0.153259 0.187418 0.177623 0.181957 0.159946 0.173377 0.171219 0.178255 0.175219 0.155067 0.147099 0.167717 0.157367
-1.150000 0.166158 0.199682 0.226510 0.188938 0.198730 0.186842 0.186807 0.215772 0.199359 0.199933 0.200238 0.195025 0.212441 0.213987 0.188950 0.164567 0.187611 0.189757
-1.050000 0.182651 0.203652 0.259784 0.225871 0.217351 0.209739 0.220079 0.231948 0.231415 0.251213 0.231067 0.219136 0.236249 0.223145 0.205739 0.209004 0.206280 0.222759
-0.950000 0.207086 0.244871 0.294279 0.241743 0.240857 0.237521 0.231067 0.250259 0.280873 0.240530 0.248161 0.246605 0.260057 0.259471 0.242063 0.231069 0.243619 0.232231
-0.850000 0.237630 0.281815 0.321448 0.262194 0.255205 0.252175 0.272275 0.269792 0.310182 0.261897 0.285400 0.264612 0.269520 0.266492 0.230464 0.248537 0.284018 0.263094
-0.750000 0.245877 0.309294 0.336712 0.302485 0.307711 0.280568 0.292726 0.308552 0.328499 0.300662 0.291810 0.294827 0.286307 0.287555 0.269231 0.297263 0.302993 0.304651
-0.650000 0.273977 0.334331 0.368765 0.330261 0.323890 0.297054 0.325082 0.332052 0.358724 0.328745 0.328134 0.302762 0.317746 0.340975 0.274115 0.345071 0.330538 0.319318
-0.550000 0.295968 0.331583 0.374565 0.357121 0.358386 0.320256 0.353164 0.348837 0.354755 0.334544 0.348280 0.336945 0.340028 0.359596 0.315934 0.374184 0.369713 0.363931
-0.450000 0.329872 0.377992 0.381281 0.359868 0.377312 0.326973 0.365068 0.362266 0.372462 0.364763 0.372699 0.363498 0.364447 0.351964 0.326313 0.420153 0.381037 0.394793
-0.350000 0.339646 0.375550 0.411197 0.401990 0.385555 0.354144 0.377888 0.381798 0.405740 0.414823 0.362321 0.374180 0.383371 0.391648 0.350122 0.448040 0.423884 0.387154
-0.250000 0.361332 0.396312 0.409366 0.396496 0.410281 0.352007 0.378804 0.383935 0.398412 0.398950 0.390098 0.370517 0.386423 0.390122 0.372100 0.456008 0.438575 0.415266
-0.150000 0.387294 0.416158 0.400818 0.407790 0.395018 0.393528 0.399560 0.410181 0.418257 0.404444 0.404139 0.398596 0.391917 0.403553 0.384615 0.472557 0.419906 0.439406
-0.050000 0.396762 0.437836 0.421576 0.419694 0.412418 0.379179 0.420622 0.419948 0.412456 0.420927 0.385825 0.408057 0.396496 0.405080 0.386447 0.470718 0.459999 0.435434
0.050000 0.415699 0.429287 0.401429 0.397106 0.420661 0.395054 0.420317 0.411097 0.406350 0.391624 0.408718 0.410194 0.423356 0.399280 0.416361 0.488493 0.471017 0.425961
0.150000 0.420892 0.408525 0.380060 0.409010 0.380060 0.400244 0.411465 0.393396 0.386506 0.401392 0.393150 0.408668 0.390391 0.393174 0.414835 0.457234 0.433678 0.455601
0.250000 0.407758 0.412799 0.368460 0.403516 0.395323 0.411540 0.404750 0.401636 0.388032 0.389488 0.399866 0.393102 0.406874 0.409658 0.407814 0.456927 0.420518 0.435128
0.350000 0.396457 0.385931 0.362049 0.422441 0.378839 0.423447 0.396203 0.385461 0.391085 0.386435 0.381856 0.393408 0.391612 0.375775 0.391941 0.449266 0.422660 0.399988
0.450000 0.399817 0.366695 0.330301 0.368720 0.360828 0.387422 0.358048 0.358909 0.347123 0.354385 0.370868 0.377537 0.363531 0.358985 0.389499 0.413411 0.403991 0.394182
0.550000 0.387599 0.352345 0.308016 0.350406 0.361133 0.367577 0.358658 0.335409 0.326057 0.344617 0.346143 0.368991 0.340333 0.345554 0.381868 0.378781 0.341250 0.359042
0.650000 0.372633 0.322728 0.286037 0.325987 0.327859 0.360556 0.333323 0.310688 0.292169 0.336681 0.337902 0.321380 0.334839 0.333038 0.393773 0.350893 0.330232 0.322679
0.750000 0.366830 0.307157 0.286037 0.303400 0.319006 0.333690 0.295168 0.296039 0.288811 0.294558 0.306767 0.314360 0.306453 0.302818 0.348596 0.302780 0.291363 0.312595
0.850000 0.343922 0.255557 0.260394 0.259752 0.273216 0.318730 0.278075 0.265519 0.246375 0.268917 0.283569 0.268579 0.276845 0.284807 0.300366 0.267231 0.264430 0.271344
0.950000 0.325596 0.261663 0.220404 0.228008 0.258258 0.284231 0.248161 0.246902 0.236605 0.252129 0.258234 0.265832 0.264636 0.254587 0.285104 0.224939 0.228316 0.232231
1.050000 0.291387 0.213117 0.219488 0.209694 0.218267 0.256755 0.236257 0.224928 0.201801 0.221300 0.231373 0.219441 0.224345 0.227724 0.260379 0.207165 0.197711 0.200758
1.150000 0.252902 0.200904 0.189267 0.199011 0.195983 0.226530 0.199322 0.198071 0.195695 0.202070 0.208174 0.208759 0.208168 0.199029 0.219780 0.171616 0.180266 0.178757
1.250000 0.219304 0.181363 0.153856 0.171235 0.174614 0.212181 0.176735 0.171214 0.180125 0.190776 0.173682 0.199298 0.177034 0.177051 0.209096 0.161809 0.153333 0.157367
1.350000 0.189065 0.146251 0.139813 0.148648 0.156298 0.184705 0.155978 0.161753 0.145016 0.157199 0.151705 0.164200 0.150479 0.163924 0.152015 0.123809 0.126400 0.138116
1.450000 0.137447 0.121519 0.117223 0.135218 0.134013 0.135247 0.119349 0.132454 0.134636 0.130948 0.134917 0.134595 0.129113 0.134314 0.158425 0.109099 0.120585 0.131088
1.550000 0.128589 0.107780 0.115697 0.116293 0.118750 0.119676 0.110802 0.121773 0.111128 0.110802 0.107140 0.123302 0.121482 0.112641 0.120879 0.085808 0.098243 0.097782
1.650000 0.098351 0.091903 0.093107 0.094317 0.094328 0.091894 0.090351 0.104682 0.082735 0.091878 0.094930 0.098276 0.102558 0.099209 0.101954 0.066501 0.071617 0.078531
1.750000 0.068418 0.071751 0.077538 0.093096 0.080896 0.079072 0.087299 0.083013 0.077240 0.083636 0.075089 0.088509 0.077224 0.085778 0.073565 0.051178 0.062741 0.078836
1.850000 0.056506 0.076026 0.070517 0.063488 0.064717 0.063807 0.064711 0.068058 0.072966 0.075089 0.062269 0.067755 0.073561 0.068683 0.053114 0.045969 0.054478 0.061419
1.950000 0.036958 0.054653 0.061359 0.054331 0.058917 0.045184 0.049754 0.057682 0.060143 0.054943 0.062269 0.055852 0.061046 0.059526 0.055556 0.034630 0.045296 0.054391
2.050000 0.026268 0.044272 0.050675 0.050668 0.047622 0.041826 0.043344 0.049441 0.048848 0.056470 0.050060 0.040287 0.042122 0.048842 0.039072 0.031565 0.042848 0.042779
2.150000 0.019243 0.028701 0.045790 0.036017 0.036022 0.032972 0.037545 0.035097 0.046100 0.040902 0.039681 0.032657 0.035407 0.040600 0.025031 0.026968 0.029687 0.036363
2.250000 0.007025 0.025953 0.034495 0.033881 0.028085 0.021981 0.030829 0.030825 0.040604 0.030524 0.032661 0.028079 0.032355 0.028389 0.015873 0.021452 0.034890 0.026279
2.350000 0.003971 0.020762 0.032664 0.021061 0.025032 0.017097 0.025030 0.028688 0.032056 0.027472 0.022588 0.025637 0.023808 0.018010 0.010073 0.019613 0.018669 0.020473
2.450000 0.003054 0.022594 0.027779 0.025029 0.017400 0.012822 0.026556 0.016175 0.024424 0.020146 0.022283 0.017091 0.021671 0.018316 0.013431 0.014710 0.020506 0.024751
2.550000 0.000916 0.015877 0.022285 0.014956 0.014958 0.008548 0.014346 0.015870 0.018013 0.018925 0.012210 0.018007 0.017093 0.015874 0.007021 0.007661 0.012242 0.013751
2.650000 0.000611 0.015266 0.016485 0.017703 0.014042 0.004579 0.011599 0.012208 0.017097 0.013431 0.014957 0.010987 0.014346 0.012821 0.005800 0.009807 0.012854 0.011306
2.750000 0.000305 0.009770 0.013127 0.008241 0.010990 0.003969 0.011294 0.011597 0.014044 0.008852 0.007936 0.008241 0.007631 0.008853 0.004274 0.008887 0.011018 0.011000
2.850000 0.000611 0.007328 0.013127 0.009767 0.007326 0.003053 0.011599 0.005799 0.011601 0.007631 0.010378 0.008546 0.004273 0.009158 0.003053 0.006742 0.008570 0.009778
2.950000 0.000305 0.006106 0.008853 0.007631 0.009158 0.002748 0.005494 0.004578 0.010991 0.006715 0.004579 0.003052 0.005189 0.005189 0.002747 0.003065 0.004897 0.006417
3.050000 0.000000 0.005496 0.007021 0.006410 0.007021 0.002137 0.003968 0.005493 0.009464 0.003968 0.005189 0.001831 0.003968 0.007021 0.001832 0.004597 0.004897 0.008250
3.150000 0.000000 0.005191 0.005495 0.004884 0.002442 0.000611 0.004579 0.003968 0.005190 0.003052 0.002442 0.000610 0.002442 0.001832 0.000916 0.004290 0.006427 0.003056
3.250000 0.000000 0.003359 0.007326 0.003052 0.002442 0.000000 0.004579 0.002747 0.004579 0.004273 0.001526 0.002747 0.003358 0.003053 0.000611 0.003065 0.003367 0.004278
3.350000 0.000000 0.003359 0.003358 0.002137 0.003358 0.000305 0.003052 0.002136 0.003664 0.001221 0.001526 0.000610 0.001831 0.002747 0.000916 0.003984 0.003979 0.004278
3.450000 0.000000 0.002443 0.004579 0.001221 0.001832 0.000000 0.001526 0.001526 0.003053 0.000916 0.001526 0.001526 0.001526 0.000916 0.000000 0.000919 0.004285 0.003667
3.550000 0.000000 0.000916 0.000916 0.001526 0.001526 0.000000 0.001221 0.001221 0.003664 0.000610 0.001526 0.000916 0.001831 0.000916 0.000000 0.001839 0.001836 0.002750
3.650000 0.000000 0.000611 0.002137 0.001221 0.001221 0.000305 0.001221 0.000916 0.003053 0.002747 0.000305 0.000610 0.000916 0.000000 0.000000 0.001226 0.004285 0.001222
3.750000 0.000000 0.000611 0.000305 0.001221 0.000611 0.000000 0.001831 0.001221 0.001221 0.000305 0.000610 0.000000 0.000610 0.000305 0.000000 0.001839 0.002142 0.000611
3.850000 0.000000 0.000305 0.000916 0.000916 0.000916 0.000305 0.000000 0.001221 0.002442 0.000610 0.000305 0.000305 0.000000 0.000305 0.000611 0.001532 0.004591 0.002750
3.950000 0.000000 0.000305 0.001221 0.000916 0.000611 0.000000 0.000610 0.000000 0.000305 0.000610 0.000305 0.000000 0.000916 0.000305 0.000000 0.000306 0.003367 0.000917


==> anc/Fig13_correlation_clcm.dat <==
## l m <c_l*c_m> for 30-40%
0 0 0.0
0 1 -0.0011139376743779144
0 2 -0.014464214612314319
0 3 -0.007892946967510358
0 4 -0.004818219334616058
0 5 -0.0041116727371057135
0 6 0.0013522586962605187
0 7 -0.006670386649075018
0 8 0.006256696738698508
0 9 -0.0007349684456738205
0 10 -0.002267685568277415
0 11 0.0006778286609291852
0 12 -0.002297466954500569
0 13 0.0025896008621395556
0 14 -0.002290743799393562
0 15 8.015332691211561e-05
0 16 -0.0004386074257464399
0 17 -0.00035282897405574396
0 18 0.0038020511384923854
0 19 0.0003365627711890082
0 20 -0.0002456934144328867
0 21 0.004685268529760024
0 22 0.00052718042675363
0 23 -0.009878894711405887
0 24 -0.0021036950284153834
0 25 -0.00637702847253653
0 26 0.009494891352621855
0 27 0.01095704345263953
0 28 0.0018198227726036029
0 29 0.0013148463011361147
0 30 0.006898397174265591
0 31 -0.002007322445560245
1 0 -0.0011139376743779144
1 1 0.0
1 2 -0.003649718480782645
1 3 0.002677170465066437
1 4 -0.003459496333629279
1 5 -0.009726933668563073
1 6 0.010064199408295353
1 7 0.005745604695593534
1 8 0.0033318482650862525
1 9 -0.0016807937448720222
1 10 0.009055516368759594
1 11 0.007770944298687872
1 12 -0.0018331427589712485
1 13 -0.009476464113466324
1 14 0.00012020728398188894
1 15 -0.005164090145324397
1 16 -0.0014687343789916902
1 17 0.00809304734705113
1 18 0.007188254088807737
1 19 -0.004347742861481534
1 20 -0.002112073805926216
1 21 0.003315630021254005
1 22 0.007594798067224781
1 23 -0.007932723239664511
1 24 -0.0006371396686433247
1 25 0.00012270138591667737
1 26 0.008101077177612166
1 27 -0.0008553657213801719
1 28 -0.001097036433049511
1 29 0.0012333917473696422
1 30 0.0020926765830458537
1 31 0.011565278306572358
2 0 -0.014464214612314319
2 1 -0.003649718480782645
2 2 0.0
2 3 0.00608306844272915
2 4 -0.008017432625582152
2 5 -0.001524923712422565
2 6 -0.004417620162492311
2 7 0.002090456962840782
2 8 0.004948201768896948
2 9 0.01073223085207636
2 10 -0.009274477182950809
2 11 -0.0017057731101447055
2 12 0.00998170662788194
2 13 0.0013607880999866998
2 14 0.014094011118998091
2 15 0.00200782387545726
2 16 -0.00407468260764537
2 17 -0.00015042777510298417
2 18 0.009379840968888638
2 19 -0.0037592634226533985
2 20 0.0050628817782074525
2 21 0.005462704528931277
2 22 0.0005024382039599943
2 23 -0.0007218739503887076
2 24 -0.0063281727262287845
2 25 0.006190983376904163
2 26 0.0035176314688682548
2 27 -0.006611487726063019
2 28 0.006060039938554612
2 29 -0.00697102229302215
2 30 0.00013529411969712843
2 31 -0.00864933718386609
3 0 -0.007892946967510358
3 1 0.002677170465066437
3 2 0.00608306844272915
3 3 0.0
3 4 -0.0003229680368388827
3 5 0.0035536021611483146
3 6 0.004146733738369706
3 7 0.0012174989406516742
3 8 -0.0023321378983204633
3 9 -0.005602348867221545
3 10 -0.006723915221163688
3 11 0.0025846657784250643
3 12 0.0037268602229959015
3 13 -0.012073419506052748
3 14 -0.005831604134699094
3 15 -0.0044497523905810904
3 16 -0.0026411453383719495
3 17 -0.005306813004845861
3 18 0.0037984882093917423
3 19 -0.00781689923583916
3 20 -0.0005360823073486186
3 21 -0.002780086866779926
3 22 -0.009400272066017151
3 23 0.0017635236330773882
3 24 0.003932168869379523
3 25 0.0010406681546554504
3 26 0.0021546465196085906
3 27 -0.002945032891516674
3 28 0.00031506582693451235
3 29 -0.007524102248983812
3 30 -0.0006970522715233069
3 31 -0.004045082749327145
4 0 -0.004818219334616058
4 1 -0.003459496333629279
4 2 -0.008017432625582152
4 3 -0.0003229680368388827
4 4 0.0
4 5 0.004713841814253971
4 6 -0.003963148931815836
4 7 -0.0003325740425016959
4 8 -0.008666637097464083
4 9 0.008936863966202344
4 10 -0.007602069701246118
4 11 -0.0022920437158002733
4 12 0.008441343301768807
4 13 -0.0010636345085342828
4 14 0.0064358770982592675
4 15 0.006980803587636431
4 16 -0.010075953726391364
4 17 -0.007504146945936799
4 18 0.00580895533455608
4 19 -0.007024138235104309
4 20 0.006199894429167048
4 21 0.0009039336789856688
4 22 -0.008675477872978269
4 23 0.001210982469325325
4 24 0.0026422241030469432
4 25 0.005950347873648565
4 26 0.004034580671014537
4 27 -0.0010953178968568112
4 28 0.0055078002784986905
4 29 0.007387849459797187
4 30 0.002538298088936109
4 31 -0.0038707663824947007
5 0 -0.0041116727371057135
5 1 -0.009726933668563073
5 2 -0.001524923712422565
5 3 0.0035536021611483146
5 4 0.004713841814253971
5 5 0.0
5 6 -0.00708701106350683
5 7 0.009866877793515368
5 8 0.0004790816620809514
5 9 0.005241870700267694
5 10 -0.0006240864016988793
5 11 0.00021823533947576846
5 12 -0.00295349373898931
5 13 0.0032095545438134507
5 14 -0.005361369195391407
5 15 0.001578027230708786
5 16 0.0014064741073357822
5 17 -0.004375515731718042
5 18 -0.0034133990710007683
5 19 -0.0004482074627027488
5 20 -0.0005086346252700661
5 21 0.004444794622025982
5 22 0.006204302110777779
5 23 -0.00159516970202998
5 24 0.007076871685065984
5 25 0.00569793056067077
5 26 -0.005380968493343756
5 27 -0.014895538042212454
5 28 0.0047355407063573605
5 29 0.0072305446857610905
5 30 0.0025729125815561393
5 31 -0.00414701752180407
6 0 0.0013522586962605187
6 1 0.010064199408295353
6 2 -0.004417620162492311
6 3 0.004146733738369706
6 4 -0.003963148931815836
6 5 -0.00708701106350683
6 6 0.0
6 7 -0.004424319456045204
6 8 -0.0007097018575898326
6 9 0.010606538774086644
6 10 -0.0037562410203371005
6 11 -0.003078199632211879
6 12 -0.012930402528057565
6 13 -0.00821745106348542
6 14 -0.004036478334713995
6 15 0.011795910783667663
6 16 0.0004464479343010658
6 17 -0.002741625025948016
6 18 -0.010283727410333269
6 19 0.002397840579047617
6 20 0.004490746981060914
6 21 -0.00012896311123544154
6 22 -0.0019525839211719414
6 23 -0.012004452941481676
6 24 0.0002610454615331691
6 25 0.007008135932407151
6 26 -0.002373635765158718
6 27 -0.0019015193588362786
6 28 0.0014602712359638868
6 29 -0.0037555696091967146
6 30 0.010950000102987457
6 31 0.0023666184165668227
7 0 -0.006670386649075018
7 1 0.005745604695593534
7 2 0.002090456962840782
7 3 0.0012174989406516742
7 4 -0.0003325740425016959
7 5 0.009866877793515368
7 6 -0.004424319456045204
7 7 0.0
7 8 -0.012417446767976032
7 9 0.001184031814541753
7 10 0.002108993541365756
7 11 -0.0015807482020060585
7 12 0.0019199339326590374
7 13 -0.0019012030007546949
7 14 0.0020711942133637817
7 15 -0.0020849296577023805
7 16 -0.008192481223770677
7 17 -0.0027996666780706904
7 18 -0.010463524286804497
7 19 0.0062476184373066465
7 20 0.00912946365422122
7 21 -0.0007599156159273533
7 22 0.00839391548223646
7 23 0.0073602245118725065
7 24 -0.0004756845320612023
7 25 -0.003984692791115105
7 26 0.004415510093321541
7 27 0.002417778551932031
7 28 -0.0011808829295178803
7 29 -0.012327248546434461
7 30 -0.0031333455465402667
7 31 -0.00402659464205889
8 0 0.006256696738698508
8 1 0.0033318482650862525
8 2 0.004948201768896948
8 3 -0.0023321378983204633
8 4 -0.008666637097464083
8 5 0.0004790816620809514
8 6 -0.0007097018575898326
8 7 -0.012417446767976032
8 8 0.0
8 9 -0.0008376182053351786
8 10 -0.0034918877842985445
8 11 0.003275208757525034
8 12 -0.0016078236906961738
8 13 -0.001971136473029796
8 14 -0.0021067390233152792
8 15 0.004350864745910703
8 16 0.00756069120425019
8 17 0.0003312043584012005
8 18 -0.013948643069801188
8 19 -0.0015615751070549365
8 20 -0.004078910791210475
8 21 -0.00424463747055457
8 22 0.00399906947938871
8 23 -8.741954320934332e-05
8 24 -0.000550198493459631
8 25 0.00011576762554127646
8 26 0.0007735266633662328
8 27 -0.0044359377292615436
8 28 0.002356431342074616
8 29 0.0019805517220793704
8 30 -0.003438862395446582
8 31 7.762666817922159e-05
9 0 -0.0007349684456738205
9 1 -0.0016807937448720222
9 2 0.01073223085207636
9 3 -0.005602348867221545
9 4 0.008936863966202344
9 5 0.005241870700267694
9 6 0.010606538774086644
9 7 0.001184031814541753
9 8 -0.0008376182053351786
9 9 0.0
9 10 0.005066762912440664
9 11 -0.008643646900826592
9 12 -0.0010172995674845378
9 13 0.0032278107431859817
9 14 0.0043301339862585365
9 15 0.0005048313684807539
9 16 -0.007608293727618883
9 17 -0.008754769408304533
9 18 -0.00311653253756448
9 19 -0.004809305143460847
9 20 0.005753034920682796
9 21 0.007090708963048431
9 22 -0.0026469697507052236
9 23 -0.0009123872429873629
9 24 0.009142245552729598
9 25 0.001500226333100138
9 26 -0.004125757988447472
9 27 -0.0024446722714869776
9 28 -0.0001397879511452427
9 29 -0.0015531809434886712
9 30 -0.0018757407430541025
9 31 0.0011783701541731154
10 0 -0.002267685568277415
10 1 0.009055516368759594
10 2 -0.009274477182950809
10 3 -0.006723915221163688
10 4 -0.007602069701246118
10 5 -0.0006240864016988793
10 6 -0.0037562410203371005
10 7 0.002108993541365756
10 8 -0.0034918877842985445
10 9 0.005066762912440664
10 10 0.0
10 11 -0.002876385678612392
10 12 0.00446802521323441
10 13 -0.001606519774569977
10 14 -0.009530563091100536
10 15 -0.005088684407526912
10 16 0.0046181563724914335
10 17 0.007233832748332088
10 18 0.00036523888044370155
10 19 -0.0009714571950137639
10 20 0.0022415522431852098
10 21 0.0012627531912452004
10 22 0.003944790043694471
10 23 0.0033894614019352193
10 24 -0.0017456733621312765
10 25 -0.0025100180000451034
10 26 -0.002554925682695574
10 27 0.003276053893495204
10 28 0.0039215743039897055
10 29 -0.0011266672526587594
10 30 -0.0012344620157370458
10 31 -0.0026633585724055247
11 0 0.0006778286609291852
11 1 0.007770944298687872
11 2 -0.0017057731101447055
11 3 0.0025846657784250643
11 4 -0.0022920437158002733
11 5 0.00021823533947576846
11 6 -0.003078199632211879
11 7 -0.0015807482020060585
11 8 0.003275208757525034
11 9 -0.008643646900826592
11 10 -0.002876385678612392
11 11 0.0
11 12 -0.0038297333576438643
11 13 0.004474228845184776
11 14 0.0009521763428659163
11 15 0.0012327021696410367
11 16 -0.0013485969166302837
11 17 0.0022979711047737775
11 18 0.012786845429439586
11 19 -0.0032440210344955767
11 20 0.005367907318578435
11 21 -0.003136183752964595
11 22 0.013632602103188538
11 23 -0.0012656282108152788
11 24 0.0011678179968810734
11 25 0.0013542590311246734
11 26 -0.002051775335176089
11 27 0.002164801101115795
11 28 0.006441252006964079
11 29 0.005499154397322168
11 30 -0.008214279098178647
11 31 -0.004974186333433685
12 0 -0.002297466954500569
12 1 -0.0018331427589712485
12 2 0.00998170662788194
12 3 0.0037268602229959015
12 4 0.008441343301768807
12 5 -0.00295349373898931
12 6 -0.012930402528057565
12 7 0.0019199339326590374
12 8 -0.0016078236906961738
12 9 -0.0010172995674845378
12 10 0.00446802521323441
12 11 -0.0038297333576438643
12 12 0.0
12 13 0.0022321529245204028
12 14 0.00607207703160737
12 15 0.007491665483628925
12 16 -0.00304911337911047
12 17 -0.005788256784519823
12 18 0.0022584930980707593
12 19 5.4186115277409335e-05
12 20 -0.0074570159244297584
12 21 -0.0020208943533417687
12 22 -0.006894272758591016
12 23 0.004716726550853317
12 24 -0.0003175412282592038
12 25 0.005682630772234626
12 26 -0.00026289559721373395
12 27 -0.006761592203686956
12 28 -0.0017406991646774037
12 29 -0.0012823178820305433
12 30 0.001228015775294088
12 31 0.003181023711952217
13 0 0.0025896008621395556
13 1 -0.009476464113466324
13 2 0.0013607880999866998
13 3 -0.012073419506052748
13 4 -0.0010636345085342828
13 5 0.0032095545438134507
13 6 -0.00821745106348542
13 7 -0.0019012030007546949
13 8 -0.001971136473029796
13 9 0.0032278107431859817
13 10 -0.001606519774569977
13 11 0.004474228845184776
13 12 0.0022321529245204028
13 13 0.0
13 14 -0.008064679233109934
13 15 0.0072573425737667225
13 16 -0.007474578096900395
13 17 -0.00784400053993323
13 18 -0.022230074613190494
13 19 -0.009398413695682251
13 20 0.00642547134961584
13 21 0.007718376854653476
13 22 -0.0013081921757163108
13 23 -0.004576940181863109
13 24 0.0061371585508314275
13 25 0.003039538256330857
13 26 -0.00452375774764479
13 27 -0.006275269722282803
13 28 0.0025048280596114275
13 29 -0.006444063261828974
13 30 0.0008547693601415361
13 31 0.0016516655193983922
14 0 -0.002290743799393562
14 1 0.00012020728398188894
14 2 0.014094011118998091
14 3 -0.005831604134699094
14 4 0.0064358770982592675
14 5 -0.005361369195391407
14 6 -0.004036478334713995
14 7 0.0020711942133637817
14 8 -0.0021067390233152792
14 9 0.0043301339862585365
14 10 -0.009530563091100536
14 11 0.0009521763428659163
14 12 0.00607207703160737
14 13 -0.008064679233109934
14 14 0.0
14 15 -0.0029705250478012785
14 16 -0.0011853968492021225
14 17 0.008393365260730073
14 18 0.0014832916188448337
14 19 0.00469654315557667
14 20 -0.0047952174722793155
14 21 0.008113290822118747
14 22 0.0016559174720111656
14 23 -0.004230671180343752
14 24 0.0004696597997434766
14 25 -0.0024927335373651077
14 26 -0.005804036932948177
14 27 -0.0006775745005722246
14 28 0.009620706566504636
14 29 0.00014721286500190132
14 30 0.003437235062926005
14 31 0.007782693025535291
15 0 8.015332691211561e-05
15 1 -0.005164090145324397
15 2 0.00200782387545726
15 3 -0.0044497523905810904
15 4 0.006980803587636431
15 5 0.001578027230708786
15 6 0.011795910783667663
15 7 -0.0020849296577023805
15 8 0.004350864745910703
15 9 0.0005048313684807539
15 10 -0.005088684407526912
15 11 0.0012327021696410367
15 12 0.007491665483628925
15 13 0.0072573425737667225
15 14 -0.0029705250478012785
15 15 0.0
15 16 -0.0027511561339830424
15 17 -0.0001503956038757375
15 18 0.002109247642654608
15 19 0.006891098720321248
15 20 -0.006712542233472326
15 21 0.0003021627765362785
15 22 5.8484294847981084e-05
15 23 0.0013896921060730055
15 24 -0.009537289522676785
15 25 -0.007501142510150565
15 26 -0.0038246377842962977
15 27 0.006637493740448651
15 28 0.0043496977876618746
15 29 -0.0006403652385868507
15 30 0.010755412266384351
15 31 -0.0028610403739888473
16 0 -0.0004386074257464399
16 1 -0.0014687343789916902
16 2 -0.00407468260764537
16 3 -0.0026411453383719495
16 4 -0.010075953726391364
16 5 0.0014064741073357822
16 6 0.0004464479343010658
16 7 -0.008192481223770677
16 8 0.00756069120425019
16 9 -0.007608293727618883
16 10 0.0046181563724914335
16 11 -0.0013485969166302837
16 12 -0.00304911337911047
16 13 -0.007474578096900395
16 14 -0.0011853968492021225
16 15 -0.0027511561339830424
16 16 0.0
16 17 0.00319727910482613
16 18 0.004424991072504221
16 19 0.001895488795443112
16 20 0.0033347673104805247
16 21 -0.00746011620689416
16 22 -0.0005283356605761812
16 23 0.00610618600648587
16 24 0.0011525716867320406
16 25 0.0037738505881639464
16 26 0.005845411740277965
16 27 0.009878172905388529
16 28 -0.010694600953239394
16 29 -0.0014755775417366471
16 30 -0.004302158173064953
16 31 0.002819970913190768
17 0 -0.00035282897405574396
17 1 0.00809304734705113
17 2 -0.00015042777510298417
17 3 -0.005306813004845861
17 4 -0.007504146945936799
17 5 -0.004375515731718042
17 6 -0.002741625025948016
17 7 -0.0027996666780706904
17 8 0.0003312043584012005
17 9 -0.008754769408304533
17 10 0.007233832748332088
17 11 0.0022979711047737775
17 12 -0.005788256784519823
17 13 -0.00784400053993323
17 14 0.008393365260730073
17 15 -0.0001503956038757375
17 16 0.00319727910482613
17 17 0.0
17 18 -0.004720726984388204
17 19 -0.002705048085177285
17 20 0.004314994002832962
17 21 0.0025154501784794437
17 22 -0.0018875162890535568
17 23 -0.0018034268891960986
17 24 -0.006604440459458673
17 25 -0.002255685979591682
17 26 -0.01205999050127594
17 27 0.0031316394024235375
17 28 -0.0007038181958897294
17 29 -0.008152461751580726
17 30 0.0004049210197654812
17 31 -0.006074245588586696
18 0 0.0038020511384923854
18 1 0.007188254088807737
18 2 0.009379840968888638
18 3 0.0037984882093917423
18 4 0.00580895533455608
18 5 -0.0034133990710007683
18 6 -0.010283727410333269
18 7 -0.010463524286804497
18 8 -0.013948643069801188
18 9 -0.00311653253756448
18 10 0.00036523888044370155
18 11 0.012786845429439586
18 12 0.0022584930980707593
18 13 -0.022230074613190494
18 14 0.0014832916188448337
18 15 0.002109247642654608
18 16 0.004424991072504221
18 17 -0.004720726984388204
18 18 0.0
18 19 0.008613107809957582
18 20 0.003849493687301357
18 21 -0.0016872745382422725
18 22 -0.002317755455212048
18 23 -0.011523024013776481
18 24 0.006952681448926138
18 25 -0.005443575410674063
18 26 0.003499771323002789
18 27 0.001356015144682494
18 28 0.0023171013847909303
18 29 0.005875539362074745
18 30 -0.0020038039424013013
18 31 -0.0009447158105219367
19 0 0.0003365627711890082
19 1 -0.004347742861481534
19 2 -0.0037592634226533985
19 3 -0.00781689923583916
19 4 -0.007024138235104309
19 5 -0.0004482074627027488
19 6 0.002397840579047617
19 7 0.0062476184373066465
19 8 -0.0015615751070549365
19 9 -0.004809305143460847
19 10 -0.0009714571950137639
19 11 -0.0032440210344955767
19 12 5.4186115277409335e-05
19 13 -0.009398413695682251
19 14 0.00469654315557667
19 15 0.006891098720321248
19 16 0.001895488795443112
19 17 -0.002705048085177285
19 18 0.008613107809957582
19 19 0.0
19 20 -8.905545589463821e-05
19 21 7.203997232040166e-05
19 22 0.0037370492686633863
19 23 -0.0007234033388431934
19 24 0.00033184144030131227
19 25 -0.0037280312240721416
19 26 0.0038783534884838876
19 27 -0.005756855905651618
19 28 -0.003216647283766604
19 29 -0.007983419395338922
19 30 0.00369349427144906
19 31 -0.0005401410616281307
20 0 -0.0002456934144328867
20 1 -0.002112073805926216
20 2 0.0050628817782074525
20 3 -0.0005360823073486186
20 4 0.006199894429167048
20 5 -0.0005086346252700661
20 6 0.004490746981060914
20 7 0.00912946365422122
20 8 -0.004078910791210475
20 9 0.005753034920682796
20 10 0.0022415522431852098
20 11 0.005367907318578435
20 12 -0.0074570159244297584
20 13 0.00642547134961584
20 14 -0.0047952174722793155
20 15 -0.006712542233472326
20 16 0.0033347673104805247
20 17 0.004314994002832962
20 18 0.003849493687301357
20 19 -8.905545589463821e-05
20 20 0.0
20 21 -0.001470106359460346
20 22 -0.005331614912259068
20 23 0.005375875032680685
20 24 5.8068109449138995e-05
20 25 -0.003601159348698794
20 26 -0.0001365170538510977
20 27 -0.002428251432200506
20 28 0.004439091119244533
20 29 -0.006841650740758835
20 30 -0.0022817296935478417
20 31 -0.00031976483199991866
21 0 0.004685268529760024
21 1 0.003315630021254005
21 2 0.005462704528931277
21 3 -0.002780086866779926
21 4 0.0009039336789856688
21 5 0.004444794622025982
21 6 -0.00012896311123544154
21 7 -0.0007599156159273533
21 8 -0.00424463747055457
21 9 0.007090708963048431
21 10 0.0012627531912452004
21 11 -0.003136183752964595
21 12 -0.0020208943533417687
21 13 0.007718376854653476
21 14 0.008113290822118747
21 15 0.0003021627765362785
21 16 -0.00746011620689416
21 17 0.0025154501784794437
21 18 -0.0016872745382422725
21 19 7.203997232040166e-05
21 20 -0.001470106359460346
21 21 0.0
21 22 0.0032077359562206454
21 23 0.0003895919824103208
21 24 0.010514428365529866
21 25 -0.000806329253087866
21 26 0.0054777317714702674
21 27 0.006544312597951046
21 28 -0.0016309026361988551
21 29 0.002850148867566118
21 30 0.004588077659408174
21 31 -0.003822809543955935
22 0 0.00052718042675363
22 1 0.007594798067224781
22 2 0.0005024382039599943
22 3 -0.009400272066017151
22 4 -0.008675477872978269
22 5 0.006204302110777779
22 6 -0.0019525839211719414
22 7 0.00839391548223646
22 8 0.00399906947938871
22 9 -0.0026469697507052236
22 10 0.003944790043694471
22 11 0.013632602103188538
22 12 -0.006894272758591016
22 13 -0.0013081921757163108
22 14 0.0016559174720111656
22 15 5.8484294847981084e-05
22 16 -0.0005283356605761812
22 17 -0.0018875162890535568
22 18 -0.002317755455212048
22 19 0.0037370492686633863
22 20 -0.005331614912259068
22 21 0.0032077359562206454
22 22 0.0
22 23 -0.007658846237586076
22 24 0.003062991541456874
22 25 -0.009377918841006526
22 26 -0.0015288389381880971
22 27 -0.010206733024060588
22 28 0.0015670638862275176
22 29 0.005834941049580495
22 30 0.0031191118223363005
22 31 -0.0053966684523924615
23 0 -0.009878894711405887
23 1 -0.007932723239664511
23 2 -0.0007218739503887076
23 3 0.0017635236330773882
23 4 0.001210982469325325
23 5 -0.00159516970202998
23 6 -0.012004452941481676
23 7 0.0073602245118725065
23 8 -8.741954320934332e-05
23 9 -0.0009123872429873629
23 10 0.0033894614019352193
23 11 -0.0012656282108152788
23 12 0.004716726550853317
23 13 -0.004576940181863109
23 14 -0.004230671180343752
23 15 0.0013896921060730055
23 16 0.00610618600648587
23 17 -0.0018034268891960986
23 18 -0.011523024013776481
23 19 -0.0007234033388431934
23 20 0.005375875032680685
23 21 0.0003895919824103208
23 22 -0.007658846237586076
23 23 0.0
23 24 -0.010362928551337835
23 25 0.007037197439646809
23 26 -0.01034343071637557
23 27 0.003412697301179479
23 28 -0.005591660643247377
23 29 0.002849689608072589
23 30 0.0015930460036583142
23 31 -0.011404882792983604
24 0 -0.0021036950284153834
24 1 -0.0006371396686433247
24 2 -0.0063281727262287845
24 3 0.003932168869379523
24 4 0.0026422241030469432
24 5 0.007076871685065984
24 6 0.0002610454615331691
24 7 -0.0004756845320612023
24 8 -0.000550198493459631
24 9 0.009142245552729598
24 10 -0.0017456733621312765
24 11 0.0011678179968810734
24 12 -0.0003175412282592038
24 13 0.0061371585508314275
24 14 0.0004696597997434766
24 15 -0.009537289522676785
24 16 0.0011525716867320406
24 17 -0.006604440459458673
24 18 0.006952681448926138
24 19 0.00033184144030131227
24 20 5.8068109449138995e-05
24 21 0.010514428365529866
24 22 0.003062991541456874
24 23 -0.010362928551337835
24 24 0.0
24 25 -0.009825515364990522
24 26 0.005216038607550842
24 27 0.005819511378697612
24 28 -0.007714379488202975
24 29 -0.007145447338449489
24 30 0.005641219269779662
24 31 -0.004879204730349439
25 0 -0.00637702847253653
25 1 0.00012270138591667737
25 2 0.006190983376904163
25 3 0.0010406681546554504
25 4 0.005950347873648565
25 5 0.00569793056067077
25 6 0.007008135932407151
25 7 -0.003984692791115105
25 8 0.00011576762554127646
25 9 0.001500226333100138
25 10 -0.0025100180000451034
25 11 0.0013542590311246734
25 12 0.005682630772234626
25 13 0.003039538256330857
25 14 -0.0024927335373651077
25 15 -0.007501142510150565
25 16 0.0037738505881639464
25 17 -0.002255685979591682
25 18 -0.005443575410674063
25 19 -0.0037280312240721416
25 20 -0.003601159348698794
25 21 -0.000806329253087866
25 22 -0.009377918841006526
25 23 0.007037197439646809
25 24 -0.009825515364990522
25 25 0.0
25 26 -0.0027953114697434524
25 27 -0.005924686539198686
25 28 0.0030241925136424903
25 29 -0.003153753911676409
25 30 0.003919754069639616
25 31 -0.009054832611961303
26 0 0.009494891352621855
26 1 0.008101077177612166
26 2 0.0035176314688682548
26 3 0.0021546465196085906
26 4 0.004034580671014537
26 5 -0.005380968493343756
26 6 -0.002373635765158718
26 7 0.004415510093321541
26 8 0.0007735266633662328
26 9 -0.004125757988447472
26 10 -0.002554925682695574
26 11 -0.002051775335176089
26 12 -0.00026289559721373395
26 13 -0.00452375774764479
26 14 -0.005804036932948177
26 15 -0.0038246377842962977
26 16 0.005845411740277965
26 17 -0.01205999050127594
26 18 0.003499771323002789
26 19 0.0038783534884838876
26 20 -0.0001365170538510977
26 21 0.0054777317714702674
26 22 -0.0015288389381880971
26 23 -0.01034343071637557
26 24 0.005216038607550842
26 25 -0.0027953114697434524
26 26 0.0
26 27 0.0030752129411424287
26 28 0.005284196077157348
26 29 0.003995428621104647
26 30 -0.0032839192782891033
26 31 -0.004097327562809199
27 0 0.01095704345263953
27 1 -0.0008553657213801719
27 2 -0.006611487726063019
27 3 -0.002945032891516674
27 4 -0.0010953178968568112
27 5 -0.014895538042212454
27 6 -0.0019015193588362786
27 7 0.002417778551932031
27 8 -0.0044359377292615436
27 9 -0.0024446722714869776
27 10 0.003276053893495204
27 11 0.002164801101115795
27 12 -0.006761592203686956
27 13 -0.006275269722282803
27 14 -0.0006775745005722246
27 15 0.006637493740448651
27 16 0.009878172905388529
27 17 0.0031316394024235375
27 18 0.001356015144682494
27 19 -0.005756855905651618
27 20 -0.002428251432200506
27 21 0.006544312597951046
27 22 -0.010206733024060588
27 23 0.003412697301179479
27 24 0.005819511378697612
27 25 -0.005924686539198686
27 26 0.0030752129411424287
27 27 0.0
27 28 -0.0026351673474993734
27 29 0.006964549804204595
27 30 0.002578412626527879
27 31 0.0032903026098735546
28 0 0.0018198227726036029
28 1 -0.001097036433049511
28 2 0.006060039938554612
28 3 0.00031506582693451235
28 4 0.0055078002784986905
28 5 0.0047355407063573605
28 6 0.0014602712359638868
28 7 -0.0011808829295178803
28 8 0.002356431342074616
28 9 -0.0001397879511452427
28 10 0.0039215743039897055
28 11 0.006441252006964079
28 12 -0.0017406991646774037
28 13 0.0025048280596114275
28 14 0.009620706566504636
28 15 0.0043496977876618746
28 16 -0.010694600953239394
28 17 -0.0007038181958897294
28 18 0.0023171013847909303
28 19 -0.003216647283766604
28 20 0.004439091119244533
28 21 -0.0016309026361988551
28 22 0.0015670638862275176
28 23 -0.005591660643247377
28 24 -0.007714379488202975
28 25 0.0030241925136424903
28 26 0.005284196077157348
28 27 -0.0026351673474993734
28 28 0.0
28 29 0.013885115501662689
28 30 -0.007883846195491047
28 31 -7.339322107382354e-06
29 0 0.0013148463011361147
29 1 0.0012333917473696422
29 2 -0.00697102229302215
29 3 -0.007524102248983812
29 4 0.007387849459797187
29 5 0.0072305446857610905
29 6 -0.0037555696091967146
29 7 -0.012327248546434461
29 8 0.0019805517220793704
29 9 -0.0015531809434886712
29 10 -0.0011266672526587594
29 11 0.005499154397322168
29 12 -0.0012823178820305433
29 13 -0.006444063261828974
29 14 0.00014721286500190132
29 15 -0.0006403652385868507
29 16 -0.0014755775417366471
29 17 -0.008152461751580726
29 18 0.005875539362074745
29 19 -0.007983419395338922
29 20 -0.006841650740758835
29 21 0.002850148867566118
29 22 0.005834941049580495
29 23 0.002849689608072589
29 24 -0.007145447338449489
29 25 -0.003153753911676409
29 26 0.003995428621104647
29 27 0.006964549804204595
29 28 0.013885115501662689
29 29 0.0
29 30 0.0014371721395787162
29 31 0.0028939097871292013
30 0 0.006898397174265591
30 1 0.0020926765830458537
30 2 0.00013529411969712843
30 3 -0.0006970522715233069
30 4 0.002538298088936109
30 5 0.0025729125815561393
30 6 0.010950000102987457
30 7 -0.0031333455465402667
30 8 -0.003438862395446582
30 9 -0.0018757407430541025
30 10 -0.0012344620157370458
30 11 -0.008214279098178647
30 12 0.001228015775294088
30 13 0.0008547693601415361
30 14 0.003437235062926005
30 15 0.010755412266384351
30 16 -0.004302158173064953
30 17 0.0004049210197654812
30 18 -0.0020038039424013013
30 19 0.00369349427144906
30 20 -0.0022817296935478417
30 21 0.004588077659408174
30 22 0.0031191118223363005
30 23 0.0015930460036583142
30 24 0.005641219269779662
30 25 0.003919754069639616
30 26 -0.0032839192782891033
30 27 0.002578412626527879
30 28 -0.007883846195491047
30 29 0.0014371721395787162
30 30 0.0
30 31 -0.0012193646801468185
31 0 -0.002007322445560245
31 1 0.011565278306572358
31 2 -0.00864933718386609
31 3 -0.004045082749327145
31 4 -0.0038707663824947007
31 5 -0.00414701752180407
31 6 0.0023666184165668227
31 7 -0.00402659464205889
31 8 7.762666817922159e-05
31 9 0.0011783701541731154
31 10 -0.0026633585724055247
31 11 -0.004974186333433685
31 12 0.003181023711952217
31 13 0.0016516655193983922
31 14 0.007782693025535291
31 15 -0.0028610403739888473
31 16 0.002819970913190768
31 17 -0.006074245588586696
31 18 -0.0009447158105219367
31 19 -0.0005401410616281307
31 20 -0.00031976483199991866
31 21 -0.003822809543955935
31 22 -0.0053966684523924615
31 23 -0.011404882792983604
31 24 -0.004879204730349439
31 25 -0.009054832611961303
31 26 -0.004097327562809199
31 27 0.0032903026098735546
31 28 -7.339322107382354e-06
31 29 0.0028939097871292013
31 30 -0.0012193646801468185
31 31 0.0


==> anc/Fig18_LinearResponses_opticalGlauber.dat <==
### Linear Response for Initial State in 0-2.5% (optical Glauber)
### (1/10)*dE/deta_s {r^2} e_1c e_1s e_2c e_2s e_3c e_3s e_4c e_4s e_5c e_5s 
-0.002572 -0.001730 0.000000 0.000000 -0.001168 0.000000 0.000000 0.000000 -0.000083 0.000000 0.000000 0.000000
-0.000026 0.000483 -0.000000 0.000000 0.000506 -0.000000 -0.000000 0.000000 -0.000164 0.000000 -0.000000 0.000000
-0.000007 -0.000002 -0.000000 -0.000000 -0.000005 0.000000 0.000000 0.000000 0.000011 0.000000 -0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 -0.000000

### Linear Response for Initial State in 30-40% (optical Glauber)
### (1/10)*dE/deta_s {r^2} e_1c e_1s e_2c e_2s e_3c e_3s e_4c e_4s e_5c e_5s
0.010836 0.004066 -0.000000 -0.000000 0.001530 -0.000000 -0.000000 0.000000 0.001023 -0.000000 0.000000 -0.000000
0.001291 0.003927 -0.000000 -0.000000 0.002144 0.000000 -0.000000 0.000000 0.001714 0.000000 -0.000000 -0.000000
0.000063 0.000108 -0.000000 0.000000 0.000101 0.000000 -0.000000 -0.000000 0.000095 -0.000000 -0.000000 -0.000000
0.000002 0.000007 -0.000000 -0.000000 0.000005 0.000000 -0.000000 0.000000 0.000004 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 -0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000


==> anc/Fig1_AvgState_0_2p5.dat <==
### grid 192X192 for 0-2.5%
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.169930e-16 4.454174e-16 5.947747e-15 2.175332e-14 7.348584e-14 2.310546e-13 6.748516e-13 2.459356e-12 7.111701e-12 1.968500e-11 5.282963e-11 1.370844e-10 3.445636e-10 8.279849e-10 1.895502e-09 4.110762e-09 8.423590e-09 1.623761e-08 2.946188e-08 5.042071e-08 8.178125e-08 1.267479e-07 1.899419e-07 2.794040e-07 4.097854e-07 6.057406e-07 9.040620e-07 1.351233e-06 1.994201e-06 2.864102e-06 3.957719e-06 5.226377e-06 6.582985e-06 7.932065e-06 9.213429e-06 1.043809e-05 1.169282e-05 1.310441e-05 1.478013e-05 1.676024e-05 1.901683e-05 2.150861e-05 2.426503e-05 2.745184e-05 3.137522e-05 3.641408e-05 4.290885e-05 5.105707e-05 6.085786e-05 7.211889e-05 8.450579e-05 9.760308e-05 1.109694e-04 1.241957e-04 1.369905e-04 1.493035e-04 1.614544e-04 1.741896e-04 1.885923e-04 2.058217e-04 2.267517e-04 2.516513e-04 2.800484e-04 3.108392e-04 3.425989e-04 3.739681e-04 4.039756e-04 4.322041e-04 4.587617e-04 4.840816e-04 5.086106e-04 5.324784e-04 5.552550e-04 5.758933e-04 5.929095e-04 6.047736e-04 6.104032e-04 6.095910e-04 6.032040e-04 5.930619e-04 5.815139e-04 5.708462e-04 5.627145e-04 5.577877e-04 5.557216e-04 5.554552e-04 5.556961e-04 5.553794e-04 5.538936e-04 5.509892e-04 5.464590e-04 5.398079e-04 5.301379e-04 5.163452e-04 4.975406e-04 4.734763e-04 4.447619e-04 4.127686e-04 3.792760e-04 3.460276e-04 3.143737e-04 2.851121e-04 2.585316e-04 2.345777e-04 2.130273e-04 1.935947e-04 1.759531e-04 1.597244e-04 1.445002e-04 1.299264e-04 1.158203e-04 1.022459e-04 8.949015e-05 7.793182e-05 6.786569e-05 5.936397e-05 5.223926e-05 4.611614e-05 4.056946e-05 3.526456e-05 3.004419e-05 2.493951e-05 2.011584e-05 1.578580e-05 1.212613e-05 9.223849e-06 7.060992e-06 5.532326e-06 4.482861e-06 3.749417e-06 3.193791e-06 2.720647e-06 2.279603e-06 1.855801e-06 1.455882e-06 1.094699e-06 7.859756e-07 5.374479e-07 3.495157e-07 2.163353e-07 1.280077e-07 7.320947e-08 4.128571e-08 2.362257e-08 1.409154e-08 8.843671e-09 5.743115e-09 3.738716e-09 2.374906e-09 1.441618e-09 8.278227e-10 4.486376e-10 2.290491e-10 1.114942e-10 5.191393e-11 2.334470e-11 1.022514e-11 4.383030e-12 1.835591e-12 7.478162e-13 2.932481e-13 9.873384e-14 3.616451e-14 1.229894e-14 3.873141e-15 1.129455e-15 3.049896e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 4.511293e-16 1.717547e-15 1.982231e-14 7.212459e-14 2.426028e-13 7.594421e-13 2.209294e-12 7.322353e-12 2.038776e-11 5.419087e-11 1.393557e-10 3.469341e-10 8.393308e-10 1.954696e-09 4.365887e-09 9.294356e-09 1.877438e-08 3.580565e-08 6.438771e-08 1.092032e-07 1.751627e-07 2.671817e-07 3.909103e-07 5.551222e-07 7.758966e-07 1.081340e-06 1.514824e-06 2.132678e-06 2.993616e-06 4.139531e-06 5.573116e-06 7.243557e-06 9.053176e-06 1.089144e-05 1.268667e-05 1.445112e-05 1.629105e-05 1.836917e-05 2.083599e-05 2.377011e-05 2.716885e-05 3.100402e-05 3.531644e-05 4.029630e-05 4.629752e-05 5.376941e-05 6.313246e-05 7.465550e-05 8.838567e-05 1.041550e-04 1.216445e-04 1.404690e-04 1.602495e-04 1.806705e-04 2.015428e-04 2.228908e-04 2.450463e-04 2.686874e-04 2.947480e-04 3.241758e-04 3.576089e-04 3.951160e-04 4.361362e-04 4.796542e-04 5.245184e-04 5.697398e-04 6.146377e-04 6.588049e-04 7.019582e-04 7.437810e-04 7.838253e-04 8.214819e-04 8.559863e-04 8.864320e-04 9.118060e-04 9.310925e-04 9.434855e-04 9.486829e-04 9.471578e-04 9.402577e-04 9.300246e-04 9.187423e-04 9.083508e-04 8.999514e-04 8.936039e-04 8.884937e-04 8.833761e-04 8.770758e-04 8.687961e-04 8.581111e-04 8.446956e-04 8.280056e-04 8.071506e-04 7.810819e-04 7.490282e-04 7.109519e-04 6.677818e-04 6.212876e-04 5.736461e-04 5.268935e-04 4.824917e-04 4.411591e-04 4.029768e-04 3.676590e-04 3.348251e-04 3.041568e-04 2.754163e-04 2.483945e-04 2.228832e-04 1.987237e-04 1.759023e-04 1.546116e-04 1.352077e-04 1.180620e-04 1.033778e-04 9.106276e-05 8.072329e-05 7.177402e-05 6.361065e-05 5.577211e-05 4.803670e-05 4.043199e-05 3.317151e-05 2.655057e-05 2.083864e-05 1.619842e-05 1.264835e-05 1.007080e-05 8.255820e-06 6.961123e-06 5.967803e-06 5.116433e-06 4.318013e-06 3.543904e-06 2.804942e-06 2.129132e-06 1.544376e-06 1.068331e-06 7.047032e-07 4.445488e-07 2.702536e-07 1.606940e-07 9.556819e-08 5.830204e-08 3.706869e-08 2.445485e-08 1.637117e-08 1.081639e-08 6.907099e-09 4.201658e-09 2.419232e-09 1.318031e-09 6.801407e-10 3.361115e-10 1.599446e-10 7.395030e-11 3.343053e-11 1.478740e-11 6.377402e-12 2.660861e-12 1.062321e-12 3.716408e-13 1.360682e-13 4.620053e-14 1.454931e-14 4.242757e-15 1.145682e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.581120e-16 2.226822e-15 8.355005e-15 6.931238e-14 2.471204e-13 8.159133e-13 2.511695e-12 7.198603e-12 2.190185e-11 5.849019e-11 1.487019e-10 3.644681e-10 8.642996e-10 1.995072e-09 4.460706e-09 9.634779e-09 1.998406e-08 3.957518e-08 7.438542e-08 1.322768e-07 2.222168e-07 3.529856e-07 5.319578e-07 7.651800e-07 1.059921e-06 1.429978e-06 1.902119e-06 2.520903e-06 3.347047e-06 4.446376e-06 5.869108e-06 7.625526e-06 9.670093e-06 1.190795e-05 1.423118e-05 1.657540e-05 1.897077e-05 2.155611e-05 2.453952e-05 2.812100e-05 3.241940e-05 3.745167e-05 4.318703e-05 4.965324e-05 5.703873e-05 6.572784e-05 7.624034e-05 8.909608e-05 1.046673e-04 1.230849e-04 1.442368e-04 1.678459e-04 1.935783e-04 2.211336e-04 2.502937e-04 2.809515e-04 3.131523e-04 3.471530e-04 3.834573e-04 4.227569e-04 4.657472e-04 5.128731e-04 5.641328e-04 6.190572e-04 6.768772e-04 7.367725e-04 7.980406e-04 8.600969e-04 9.223433e-04 9.840338e-04 1.044254e-03 1.102026e-03 1.156452e-03 1.206776e-03 1.252300e-03 1.292243e-03 1.325647e-03 1.351493e-03 1.369026e-03 1.378169e-03 1.379801e-03 1.375732e-03 1.368287e-03 1.359652e-03 1.351214e-03 1.343200e-03 1.334751e-03 1.324388e-03 1.310623e-03 1.292431e-03 1.269366e-03 1.241346e-03 1.208301e-03 1.169947e-03 1.125849e-03 1.075756e-03 1.019995e-03 9.597073e-04 8.967490e-04 8.332985e-04 7.713255e-04 7.121625e-04 6.563387e-04 6.037099e-04 5.537796e-04 5.060356e-04 4.601628e-04 4.160826e-04 3.738814e-04 3.337304e-04 2.958652e-04 2.606137e-04 2.283988e-04 1.996584e-04 1.746876e-04 1.534785e-04 1.356476e-04 1.204969e-04 1.071840e-04 9.492899e-05 8.318296e-05 7.170914e-05 6.057063e-05 5.004579e-05 4.050523e-05 3.228576e-05 2.559062e-05 2.043704e-05 1.665893e-05 1.395900e-05 1.198871e-05 1.042831e-05 9.042995e-06 7.703410e-06 6.374065e-06 5.082879e-06 3.886194e-06 2.839855e-06 1.981032e-06 1.320827e-06 8.460350e-07 5.263415e-07 3.239727e-07 2.021024e-07 1.305307e-07 8.779689e-08 6.062971e-08 4.190135e-08 2.826832e-08 1.830918e-08 1.127226e-08 6.575750e-09 3.641671e-09 1.921620e-09 9.763421e-10 4.806547e-10 2.308113e-10 1.083821e-10 4.960420e-11 2.198287e-11 9.351595e-12 3.780634e-12 1.362121e-12 4.964505e-13 1.678066e-13 5.263357e-14 1.527113e-14 4.064628e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 5.856272e-16 7.607681e-15 2.850855e-14 2.077744e-13 7.342398e-13 2.403935e-12 7.341070e-12 2.088268e-11 6.034590e-11 1.567181e-10 3.858162e-10 9.104475e-10 2.070561e-09 4.572337e-09 9.802406e-09 2.039938e-08 4.103830e-08 7.936162e-08 1.465960e-07 2.574604e-07 4.286295e-07 6.759661e-07 1.011399e-06 1.441454e-06 1.969365e-06 2.601424e-06 3.355645e-06 4.269117e-06 5.398613e-06 6.811300e-06 8.565323e-06 1.068605e-05 1.314943e-05 1.588616e-05 1.881524e-05 2.189959e-05 2.519960e-05 2.889199e-05 3.323334e-05 3.847876e-05 4.479713e-05 5.223585e-05 6.076832e-05 7.040924e-05 8.134093e-05 9.397566e-05 1.089082e-04 1.267697e-04 1.480506e-04 1.729796e-04 2.015179e-04 2.334617e-04 2.685909e-04 3.067817e-04 3.480393e-04 3.924607e-04 4.401907e-04 4.914108e-04 5.463556e-04 6.052999e-04 6.684726e-04 7.359267e-04 8.074583e-04 8.826580e-04 9.610725e-04 1.042350e-03 1.126224e-03 1.212307e-03 1.299816e-03 1.387449e-03 1.473529e-03 1.556366e-03 1.634625e-03 1.707476e-03 1.774424e-03 1.834943e-03 1.888153e-03 1.932786e-03 1.967492e-03 1.991398e-03 2.004615e-03 2.008441e-03 2.005104e-03 1.997102e-03 1.986412e-03 1.973893e-03 1.959130e-03 1.940757e-03 1.917064e-03 1.886590e-03 1.848461e-03 1.802393e-03 1.748477e-03 1.686959e-03 1.618193e-03 1.542772e-03 1.461748e-03 1.376739e-03 1.289801e-03 1.203082e-03 1.118382e-03 1.036822e-03 9.587650e-04 8.839905e-04 8.120319e-04 7.424937e-04 6.752302e-04 6.103560e-04 5.481612e-04 4.890338e-04 4.334408e-04 3.819386e-04 3.351354e-04 2.935563e-04 2.574479e-04 2.266181e-04 2.004086e-04 1.778256e-04 1.577754e-04 1.393076e-04 1.217859e-04 1.049503e-04 8.888138e-05 7.389915e-05 6.042754e-05 4.885419e-05 3.941082e-05 3.210028e-05 2.668780e-05 2.275921e-05 1.982399e-05 1.742687e-05 1.523175e-05 1.305692e-05 1.086243e-05 8.706553e-06 6.692316e-06 4.920859e-06 3.460771e-06 2.334942e-06 1.523161e-06 9.746158e-07 6.248361e-07 4.107275e-07 2.807035e-07 1.985242e-07 1.423026e-07 1.007910e-07 6.908856e-08 4.526035e-08 2.816011e-08 1.663036e-08 9.357023e-09 5.043562e-09 2.630115e-09 1.334904e-09 6.621311e-10 3.206974e-10 1.507632e-10 6.823294e-11 2.947116e-11 1.203887e-11 4.429550e-12 1.612995e-12 5.446369e-13 1.706095e-13 4.945854e-14 1.313503e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.885472e-17 2.193933e-15 2.482516e-14 9.271272e-14 5.932804e-13 2.073006e-12 6.714946e-12 2.029822e-11 5.719386e-11 1.589140e-10 4.029213e-10 9.649690e-10 2.202905e-09 4.821243e-09 1.019921e-08 2.092737e-08 4.176700e-08 8.097878e-08 1.518932e-07 2.739896e-07 4.726595e-07 7.764051e-07 1.211593e-06 1.796103e-06 2.535181e-06 3.422766e-06 4.449669e-06 5.616254e-06 6.944587e-06 8.483445e-06 1.030260e-05 1.247614e-05 1.506007e-05 1.807401e-05 2.149981e-05 2.530688e-05 2.950128e-05 3.417939e-05 3.955465e-05 4.593114e-05 5.362628e-05 6.287747e-05 7.378962e-05 8.636917e-05 1.006427e-04 1.168059e-04 1.353140e-04 1.568475e-04 1.821513e-04 2.118249e-04 2.461759e-04 2.852242e-04 3.288550e-04 3.770306e-04 4.299364e-04 4.879780e-04 5.516395e-04 6.212996e-04 6.971072e-04 7.789601e-04 8.665491e-04 9.594095e-04 1.056967e-03 1.158623e-03 1.263915e-03 1.372689e-03 1.485128e-03 1.601515e-03 1.721765e-03 1.844971e-03 1.969247e-03 2.092046e-03 2.210799e-03 2.323548e-03 2.429210e-03 2.527346e-03 2.617589e-03 2.699075e-03 2.770226e-03 2.829029e-03 2.873710e-03 2.903483e-03 2.919029e-03 2.922423e-03 2.916514e-03 2.903978e-03 2.886436e-03 2.864001e-03 2.835390e-03 2.798522e-03 2.751273e-03 2.692119e-03 2.620451e-03 2.536573e-03 2.441510e-03 2.336791e-03 2.224296e-03 2.106184e-03 1.984795e-03 1.862472e-03 1.741288e-03 1.622773e-03 1.507766e-03 1.396474e-03 1.288714e-03 1.184226e-03 1.082910e-03 9.849168e-04 8.905934e-04 8.003943e-04 7.148376e-04 6.345290e-04 5.601870e-04 4.925747e-04 4.323079e-04 3.796062e-04 3.341215e-04 2.949445e-04 2.608022e-04 2.303553e-04 2.024752e-04 1.764151e-04 1.518536e-04 1.288420e-04 1.076948e-04 8.885054e-05 7.271967e-05 5.954123e-05 4.928104e-05 4.160406e-05 3.593689e-05 3.159875e-05 2.795423e-05 2.453465e-05 2.109347e-05 1.759226e-05 1.413859e-05 1.090584e-05 8.061131e-06 5.716951e-06 3.910381e-06 2.607727e-06 1.725467e-06 1.158217e-06 8.036333e-07 5.789817e-07 4.273223e-07 3.155480e-07 2.278538e-07 1.582664e-07 1.048157e-07 6.597542e-08 3.953413e-08 2.267171e-08 1.252644e-08 6.726742e-09 3.526967e-09 1.807456e-09 9.017800e-10 4.345700e-10 2.005028e-10 8.784840e-11 3.626825e-11 1.360501e-11 4.967345e-12 1.682392e-12 5.290715e-13 1.540910e-13 4.111324e-14 5.246861e-16 1.426395e-16 3.590790e-17 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.050838e-16 4.064428e-16 1.455705e-15 4.827890e-15 1.482694e-14 4.216540e-14 1.111486e-13 2.778654e-13 6.851827e-13 1.553415e-12 4.057681e-12 9.910734e-12 2.491995e-11 6.386856e-11 1.627925e-10 4.171945e-10 1.010528e-09 2.335384e-09 5.154209e-09 1.088481e-08 2.213105e-08 4.352532e-08 8.320495e-08 1.548782e-07 2.802794e-07 4.909190e-07 8.276745e-07 1.336192e-06 2.058008e-06 3.019327e-06 4.222697e-06 5.646897e-06 7.257747e-06 9.027025e-06 1.095246e-05 1.307029e-05 1.545589e-05 1.821179e-05 2.144700e-05 2.525520e-05 2.970234e-05 3.483588e-05 4.072023e-05 4.748809e-05 5.538025e-05 6.474087e-05 7.595662e-05 8.936191e-05 1.051677e-04 1.234734e-04 1.443788e-04 1.681465e-04 1.953147e-04 2.266705e-04 2.630687e-04 3.051880e-04 3.533694e-04 4.076560e-04 4.680295e-04 5.347169e-04 6.083756e-04 6.900319e-04 7.807822e-04 8.814091e-04 9.920956e-04 1.112348e-03 1.241113e-03 1.377009e-03 1.518589e-03 1.664644e-03 1.814501e-03 1.968219e-03 2.126506e-03 2.290244e-03 2.459721e-03 2.633950e-03 2.810453e-03 2.985716e-03 3.156114e-03 3.318821e-03 3.472232e-03 3.615709e-03 3.748831e-03 3.870610e-03 3.979084e-03 4.071541e-03 4.145285e-03 4.198607e-03 4.231536e-03 4.245971e-03 4.245097e-03 4.232266e-03 4.209813e-03 4.178274e-03 4.136295e-03 4.081224e-03 4.010101e-03 3.920657e-03 3.812002e-03 3.684866e-03 3.541419e-03 3.384820e-03 3.218708e-03 3.046728e-03 2.872189e-03 2.697806e-03 2.525563e-03 2.356676e-03 2.191713e-03 2.030843e-03 1.874141e-03 1.721824e-03 1.574336e-03 1.432271e-03 1.296226e-03 1.166715e-03 1.044211e-03 9.292723e-04 8.226417e-04 7.251734e-04 6.375850e-04 5.601376e-04 4.924203e-04 4.333621e-04 3.814721e-04 3.351856e-04 2.931729e-04 2.545183e-04 2.187600e-04 1.858378e-04 1.559905e-04 1.296196e-04 1.071235e-04 8.871959e-05 7.430223e-05 6.338761e-05 5.518141e-05 4.874668e-05 4.321105e-05 3.793674e-05 3.260118e-05 2.717857e-05 2.185008e-05 1.688603e-05 1.253941e-05 8.974677e-06 6.238926e-06 4.271304e-06 2.936887e-06 2.070228e-06 1.513672e-06 1.142340e-06 8.729629e-07 6.599059e-07 4.840390e-07 3.402676e-07 2.279570e-07 1.454436e-07 8.868486e-08 5.200618e-08 2.953436e-08 1.635543e-08 8.851415e-09 4.671632e-09 2.389407e-09 1.173929e-09 5.492691e-10 2.429872e-10 1.009752e-10 3.835425e-11 1.400823e-11 4.746341e-12 1.493825e-12 4.355190e-13 1.161952e-13 2.069278e-15 5.625472e-16 1.416150e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 4.012474e-16 1.551943e-15 5.558399e-15 1.843460e-14 5.661456e-14 1.610025e-13 4.243758e-13 1.055230e-12 2.538774e-12 5.641010e-12 1.343173e-11 3.056827e-11 7.137946e-11 1.713929e-10 4.157475e-10 1.015987e-09 2.385341e-09 5.367790e-09 1.153568e-08 2.366235e-08 4.652235e-08 8.809856e-08 1.616458e-07 2.886161e-07 5.021872e-07 8.498933e-07 1.393071e-06 2.200021e-06 3.332374e-06 4.827318e-06 6.683464e-06 8.858601e-06 1.128411e-05 1.389282e-05 1.665068e-05 1.958065e-05 2.277277e-05 2.637836e-05 3.059060e-05 3.561518e-05 4.163979e-05 4.881785e-05 5.728231e-05 6.719340e-05 7.879950e-05 9.247026e-05 1.086702e-04 1.278744e-04 1.504794e-04 1.767828e-04 2.070704e-04 2.417745e-04 2.815913e-04 3.274485e-04 3.802978e-04 4.408419e-04 5.093810e-04 5.859256e-04 6.705628e-04 7.638876e-04 8.672315e-04 9.825064e-04 1.111686e-03 1.256152e-03 1.416199e-03 1.590888e-03 1.778263e-03 1.975800e-03 2.180949e-03 2.391670e-03 2.606899e-03 2.826780e-03 3.052466e-03 3.285403e-03 3.526251e-03 3.773935e-03 4.025333e-03 4.275837e-03 4.520543e-03 4.755446e-03 4.978054e-03 5.187161e-03 5.381980e-03 5.561169e-03 5.722262e-03 5.861808e-03 5.976200e-03 6.062833e-03 6.121099e-03 6.152706e-03 6.161115e-03 6.150245e-03 6.122971e-03 6.080029e-03 6.019751e-03 5.938715e-03 5.833010e-03 5.699657e-03 5.537697e-03 5.348658e-03 5.136337e-03 4.906051e-03 4.663661e-03 4.414657e-03 4.163516e-03 3.913419e-03 3.666285e-03 3.423070e-03 3.184218e-03 2.950123e-03 2.721477e-03 2.499359e-03 2.285072e-03 2.079829e-03 1.884473e-03 1.699415e-03 1.524825e-03 1.360952e-03 1.208357e-03 1.067893e-03 9.404043e-04 8.263079e-04 7.252876e-04 6.362591e-04 5.576090e-04 4.875688e-04 4.245549e-04 3.673767e-04 3.153042e-04 2.680467e-04 2.256768e-04 1.885003e-04 1.568656e-04 1.309330e-04 1.104738e-04 9.478315e-05 8.275714e-05 7.311392e-05 6.467302e-05 5.658677e-05 4.844855e-05 4.026200e-05 3.230969e-05 2.498368e-05 1.863497e-05 1.347647e-05 9.548241e-06 6.737021e-06 4.828977e-06 3.573840e-06 2.740013e-06 2.149366e-06 1.688365e-06 1.300237e-06 9.666307e-07 6.876182e-07 4.666547e-07 3.025638e-07 1.883176e-07 1.132703e-07 6.625079e-08 3.784579e-08 2.110314e-08 1.143194e-08 5.969970e-09 2.978863e-09 1.409065e-09 6.279841e-10 2.622962e-10 1.005960e-10 3.676776e-11 1.246893e-11 3.929894e-12 1.147740e-12 3.063863e-13 7.556983e-15 2.054417e-15 5.171766e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.418727e-15 5.487348e-15 1.965334e-14 6.518092e-14 2.002676e-13 5.696677e-13 1.501835e-12 3.720055e-12 8.795869e-12 1.925638e-11 4.297487e-11 9.218318e-11 2.006317e-10 4.490569e-10 1.026827e-09 2.381828e-09 5.395615e-09 1.180468e-08 2.473352e-08 4.944551e-08 9.446631e-08 1.731408e-07 3.062040e-07 5.254935e-07 8.785571e-07 1.432288e-06 2.272351e-06 3.493930e-06 5.182653e-06 7.388982e-06 1.010700e-05 1.326952e-05 1.676718e-05 2.048805e-05 2.436486e-05 2.841421e-05 3.275880e-05 3.762869e-05 4.334104e-05 5.025809e-05 5.872983e-05 6.904196e-05 8.140065e-05 9.597647e-05 1.129974e-04 1.328399e-04 1.560603e-04 1.833383e-04 2.153729e-04 2.528189e-04 2.963248e-04 3.466554e-04 4.047845e-04 4.718344e-04 5.488356e-04 6.364396e-04 7.348099e-04 8.438618e-04 9.638101e-04 1.095758e-03 1.241963e-03 1.405537e-03 1.589631e-03 1.796438e-03 2.026431e-03 2.278150e-03 2.548555e-03 2.833748e-03 3.129837e-03 3.433750e-03 3.743855e-03 4.060229e-03 4.384341e-03 4.718083e-03 5.062383e-03 5.415967e-03 5.774921e-03 6.133322e-03 6.484674e-03 6.823392e-03 7.145644e-03 7.449198e-03 7.732501e-03 7.993554e-03 8.229195e-03 8.435145e-03 8.606868e-03 8.740875e-03 8.835916e-03 8.893458e-03 8.917104e-03 8.911116e-03 8.878606e-03 8.820173e-03 8.733537e-03 8.614329e-03 8.457720e-03 8.260278e-03 8.021452e-03 7.744192e-03 7.434593e-03 7.100729e-03 6.751135e-03 6.393409e-03 6.033317e-03 5.674545e-03 5.319016e-03 4.967599e-03 4.620925e-03 4.280065e-03 3.946847e-03 3.623722e-03 3.313250e-03 3.017472e-03 2.737471e-03 2.473364e-03 2.224707e-03 1.991110e-03 1.772708e-03 1.570242e-03 1.384724e-03 1.216882e-03 1.066704e-03 9.332787e-04 8.149784e-04 7.098329e-04 6.159079e-04 5.315760e-04 4.556611e-04 3.874887e-04 3.268585e-04 2.739180e-04 2.289239e-04 1.919307e-04 1.625122e-04 1.396364e-04 1.217675e-04 1.071623e-04 9.424566e-05 8.191532e-05 6.967607e-05 5.758192e-05 4.604361e-05 3.559074e-05 2.666853e-05 1.951517e-05 1.412751e-05 1.029892e-05 7.698282e-06 5.959695e-06 4.756863e-06 3.848122e-06 3.088462e-06 2.415022e-06 1.817985e-06 1.309770e-06 9.023852e-07 5.962970e-07 3.800041e-07 2.350032e-07 1.416789e-07 8.339430e-08 4.777334e-08 2.646096e-08 1.405441e-08 7.099172e-09 3.386857e-09 1.518377e-09 6.369289e-10 2.462192e-10 9.012752e-11 3.062013e-11 9.674439e-12 2.833879e-12 7.580597e-13 2.618104e-14 7.114351e-15 1.748955e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 4.645108e-15 1.796633e-14 6.434774e-14 2.134801e-13 6.560218e-13 1.866456e-12 4.921270e-12 1.215365e-11 2.838174e-11 6.144872e-11 1.312091e-10 2.686487e-10 5.498225e-10 1.148351e-09 2.460823e-09 5.389528e-09 1.171265e-08 2.483663e-08 5.071983e-08 9.902231e-08 1.845694e-07 3.291053e-07 5.640284e-07 9.344725e-07 1.504654e-06 2.362434e-06 3.618941e-06 5.397219e-06 7.807866e-06 1.091541e-05 1.470974e-05 1.909870e-05 2.393310e-05 2.906046e-05 3.439092e-05 3.995466e-05 4.593789e-05 5.269070e-05 6.070260e-05 7.054166e-05 8.276139e-05 9.780377e-05 1.159487e-04 1.373566e-04 1.622060e-04 1.908661e-04 2.240116e-04 2.626151e-04 3.078356e-04 3.608991e-04 4.230592e-04 4.956420e-04 5.800723e-04 6.777551e-04 7.897952e-04 9.167195e-04 1.058463e-03 1.214800e-03 1.386129e-03 1.574255e-03 1.782668e-03 2.016045e-03 2.279050e-03 2.574896e-03 2.904284e-03 3.265115e-03 3.653024e-03 4.062465e-03 4.487950e-03 4.925163e-03 5.371739e-03 5.827527e-03 6.294143e-03 6.773735e-03 7.267280e-03 7.773058e-03 8.286065e-03 8.798699e-03 9.302417e-03 9.789535e-03 1.025432e-02 1.069298e-02 1.110272e-02 1.148050e-02 1.182218e-02 1.212247e-02 1.237576e-02 1.257757e-02 1.272591e-02 1.282185e-02 1.286889e-02 1.287128e-02 1.283193e-02 1.275087e-02 1.262488e-02 1.244856e-02 1.221641e-02 1.192512e-02 1.157543e-02 1.117270e-02 1.072625e-02 1.024762e-02 9.748451e-03 9.238574e-03 8.725029e-03 8.211978e-03 7.701457e-03 7.194556e-03 6.692608e-03 6.198015e-03 5.714448e-03 5.246368e-03 4.798079e-03 4.372718e-03 3.971629e-03 3.594438e-03 3.239764e-03 2.906233e-03 2.593294e-03 2.301474e-03 2.032016e-03 1.786149e-03 1.564397e-03 1.366213e-03 1.190043e-03 1.033672e-03 8.946578e-04 7.707150e-04 6.599966e-04 5.612615e-04 4.739152e-04 3.978737e-04 3.332461e-04 2.799079e-04 2.371240e-04 2.033876e-04 1.765685e-04 1.543167e-04 1.345589e-04 1.158885e-04 9.771723e-05 8.016865e-05 6.379935e-05 4.927454e-05 3.710583e-05 2.750770e-05 2.037423e-05 1.534654e-05 1.192607e-05 9.594108e-06 7.906745e-06 6.549109e-06 5.345824e-06 4.236086e-06 3.229445e-06 2.360297e-06 1.655192e-06 1.118029e-06 7.313494e-07 4.655934e-07 2.891316e-07 1.749178e-07 1.025584e-07 5.784608e-08 3.113598e-08 1.587623e-08 7.624245e-09 3.434236e-09 1.445966e-09 5.627148e-10 2.064252e-10 7.031595e-11 2.229153e-11 6.556152e-12 1.759524e-12 8.259493e-14 2.239671e-14 5.476821e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.412427e-14 5.475221e-14 1.961368e-13 6.508979e-13 2.000867e-12 5.694501e-12 1.501870e-11 3.700887e-11 8.566582e-11 1.839576e-10 3.812309e-10 7.534757e-10 1.465552e-09 2.871641e-09 5.754113e-09 1.183602e-08 2.450381e-08 5.010880e-08 9.951428e-08 1.897993e-07 3.460144e-07 6.027724e-07 1.006430e-06 1.618633e-06 2.521554e-06 3.822970e-06 5.656338e-06 8.168259e-06 1.149026e-05 1.569868e-05 2.078032e-05 2.662401e-05 3.305302e-05 3.989463e-05 4.706597e-05 5.465030e-05 6.294603e-05 7.247856e-05 8.396714e-05 9.823867e-05 1.160912e-04 1.381457e-04 1.647572e-04 1.960610e-04 2.321695e-04 2.734482e-04 3.207401e-04 3.754283e-04 4.393267e-04 5.144949e-04 6.030917e-04 7.072982e-04 8.292293e-04 9.707209e-04 1.133002e-03 1.316451e-03 1.520733e-03 1.745489e-03 1.991418e-03 2.261272e-03 2.560138e-03 2.894667e-03 3.271389e-03 3.694753e-03 4.165700e-03 4.681303e-03 5.235561e-03 5.820921e-03 6.429976e-03 7.056921e-03 7.698469e-03 8.354077e-03 9.025305e-03 9.714296e-03 1.042175e-02 1.114509e-02 1.187775e-02 1.260987e-02 1.333022e-02 1.402829e-02 1.469575e-02 1.532659e-02 1.591622e-02 1.646010e-02 1.695270e-02 1.738736e-02 1.775708e-02 1.805607e-02 1.828130e-02 1.843307e-02 1.851439e-02 1.852899e-02 1.847906e-02 1.836352e-02 1.817792e-02 1.791591e-02 1.757183e-02 1.714356e-02 1.663447e-02 1.605377e-02 1.541528e-02 1.473490e-02 1.402770e-02 1.330578e-02 1.257729e-02 1.184678e-02 1.111657e-02 1.038848e-02 9.665280e-03 8.951604e-03 8.253846e-03 7.579259e-03 6.934473e-03 6.324053e-03 5.749679e-03 5.210339e-03 4.703429e-03 4.226283e-03 3.777443e-03 3.357161e-03 2.967010e-03 2.608927e-03 2.284195e-03 1.992786e-03 1.733238e-03 1.502967e-03 1.298788e-03 1.117478e-03 9.562503e-04 8.130872e-04 6.868551e-04 5.771385e-04 4.838064e-04 4.064349e-04 3.438164e-04 2.937721e-04 2.533737e-04 2.194892e-04 1.894270e-04 1.614166e-04 1.347630e-04 1.096644e-04 8.682003e-05 6.700114e-05 5.072775e-05 3.811303e-05 2.886528e-05 2.239748e-05 1.798258e-05 1.490572e-05 1.257923e-05 1.060385e-05 8.774333e-06 7.039927e-06 5.440504e-06 4.042379e-06 2.893125e-06 2.002537e-06 1.346556e-06 8.822459e-07 5.631229e-07 3.489194e-07 2.085430e-07 1.193297e-07 6.489591e-08 3.333351e-08 1.609344e-08 7.279463e-09 3.076466e-09 1.204800e-09 4.434237e-10 1.516468e-10 4.830881e-11 1.428939e-11 3.855364e-12 2.425802e-13 6.572740e-14 1.594622e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 3.970020e-14 1.540249e-13 5.517981e-13 1.831567e-12 5.631546e-12 1.603092e-11 4.228681e-11 1.040258e-10 2.393126e-10 5.108751e-10 1.038177e-09 2.000733e-09 3.743247e-09 6.953164e-09 1.308626e-08 2.525494e-08 4.954526e-08 9.719168e-08 1.870810e-07 3.482031e-07 6.215588e-07 1.060963e-06 1.733511e-06 2.721092e-06 4.124086e-06 6.066065e-06 8.694559e-06 1.216884e-05 1.663073e-05 2.216182e-05 2.874735e-05 3.627029e-05 4.455338e-05 5.344506e-05 6.292404e-05 7.319164e-05 8.472980e-05 9.831194e-05 1.149556e-04 1.358049e-04 1.619467e-04 1.942077e-04 2.330309e-04 2.785321e-04 3.307706e-04 3.901472e-04 4.577595e-04 5.355522e-04 6.262193e-04 7.329495e-04 8.591504e-04 1.008213e-03 1.183265e-03 1.386826e-03 1.620417e-03 1.884371e-03 2.178157e-03 2.501392e-03 2.855269e-03 3.243792e-03 3.674042e-03 4.155077e-03 4.695659e-03 5.301674e-03 5.974269e-03 6.709433e-03 7.499104e-03 8.333240e-03 9.202088e-03 1.009802e-02 1.101661e-02 1.195671e-02 1.291961e-02 1.390712e-02 1.491920e-02 1.595186e-02 1.699622e-02 1.803931e-02 1.906624e-02 2.006269e-02 2.101678e-02 2.191947e-02 2.276368e-02 2.354281e-02 2.424940e-02 2.487487e-02 2.541023e-02 2.584778e-02 2.618281e-02 2.641427e-02 2.654401e-02 2.657463e-02 2.650690e-02 2.633819e-02 2.606261e-02 2.567313e-02 2.516493e-02 2.453857e-02 2.380197e-02 2.297017e-02 2.206311e-02 2.110201e-02 2.010579e-02 1.908870e-02 1.805974e-02 1.702381e-02 1.598386e-02 1.494318e-02 1.390705e-02 1.288348e-02 1.188268e-02 1.091562e-02 9.991935e-03 9.118030e-03 8.296082e-03 7.524380e-03 6.798914e-03 6.115524e-03 5.471732e-03 4.867530e-03 4.304969e-03 3.786900e-03 3.315537e-03 2.891423e-03 2.513091e-03 2.177341e-03 1.879917e-03 1.616304e-03 1.382465e-03 1.175359e-03 9.931268e-04 8.348624e-04 7.000298e-04 5.877094e-04 4.959884e-04 4.217631e-04 3.610652e-04 3.097812e-04 2.644622e-04 2.228946e-04 1.842380e-04 1.487384e-04 1.171962e-04 9.042115e-05 6.884892e-05 5.238628e-05 4.045320e-05 3.214602e-05 2.644024e-05 2.237590e-05 1.919019e-05 1.638247e-05 1.371158e-05 1.113822e-05 8.737827e-06 6.614694e-06 4.842340e-06 3.439612e-06 2.377477e-06 1.600249e-06 1.046416e-06 6.614356e-07 4.014424e-07 2.323098e-07 1.273737e-07 6.582910e-08 3.194525e-08 1.451973e-08 6.168791e-09 2.435659e-09 9.029434e-10 3.117367e-10 1.005527e-10 3.023892e-11 8.338841e-12 7.906248e-13 2.263676e-13 5.918568e-14 5.129769e-15 1.500446e-15 3.439903e-16 8.861408e-17 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.034610e-13 4.018462e-13 1.439736e-12 4.780062e-12 1.470125e-11 4.185937e-11 1.104402e-10 2.713527e-10 6.216039e-10 1.321470e-09 2.651011e-09 5.018625e-09 9.122395e-09 1.623661e-08 2.891824e-08 5.247245e-08 9.720909e-08 1.819497e-07 3.379479e-07 6.123242e-07 1.069880e-06 1.792196e-06 2.874752e-06 4.424354e-06 6.559239e-06 9.412065e-06 1.313143e-05 1.787201e-05 2.376878e-05 3.089773e-05 3.924485e-05 4.870864e-05 5.915489e-05 7.051820e-05 8.292124e-05 9.677643e-05 1.128457e-04 1.322432e-04 1.563681e-04 1.867526e-04 2.248288e-04 2.716755e-04 3.278655e-04 3.935430e-04 4.687802e-04 5.541091e-04 6.510186e-04 7.622030e-04 8.914844e-04 1.043492e-03 1.223256e-03 1.435794e-03 1.685678e-03 1.976532e-03 2.310546e-03 2.688327e-03 3.109427e-03 3.573693e-03 4.083102e-03 4.643257e-03 5.263646e-03 5.956154e-03 6.732131e-03 7.599071e-03 8.558241e-03 9.604192e-03 1.072625e-02 1.191124e-02 1.314651e-02 1.442218e-02 1.573235e-02 1.707511e-02 1.845119e-02 1.986168e-02 2.130520e-02 2.277546e-02 2.426020e-02 2.574202e-02 2.720093e-02 2.861738e-02 2.997464e-02 3.125953e-02 3.246165e-02 3.357162e-02 3.457940e-02 3.547371e-02 3.624270e-02 3.687580e-02 3.736557e-02 3.770861e-02 3.790471e-02 3.795446e-02 3.785662e-02 3.760656e-02 3.719702e-02 3.662103e-02 3.587596e-02 3.496714e-02 3.390948e-02 3.272625e-02 3.144539e-02 3.009462e-02 2.869709e-02 2.726908e-02 2.582027e-02 2.435608e-02 2.288074e-02 2.140016e-02 1.992358e-02 1.846388e-02 1.703645e-02 1.565706e-02 1.433914e-02 1.309147e-02 1.191696e-02 1.081331e-02 9.775083e-03 8.796607e-03 7.874432e-03 7.008436e-03 6.201340e-03 5.457080e-03 4.778862e-03 4.167699e-03 3.621832e-03 3.137045e-03 2.707547e-03 2.327100e-03 1.990044e-03 1.692010e-03 1.430144e-03 1.202790e-03 1.008725e-03 8.462284e-04 7.123616e-04 6.027871e-04 5.122231e-04 4.353550e-04 3.678158e-04 3.068364e-04 2.513448e-04 2.015504e-04 1.582554e-04 1.221887e-04 9.357023e-05 7.196989e-05 5.640290e-05 4.555390e-05 3.802829e-05 3.256745e-05 2.819433e-05 2.427830e-05 2.052154e-05 1.688198e-05 1.346203e-05 1.040033e-05 7.796874e-06 5.683351e-06 4.031517e-06 2.779092e-06 1.854421e-06 1.191008e-06 7.315144e-07 4.270211e-07 2.356685e-07 1.224538e-07 5.972308e-08 2.728976e-08 1.166599e-08 4.647406e-09 1.738186e-09 6.068305e-10 1.984804e-10 6.074495e-11 1.712568e-11 2.171765e-12 6.348563e-13 1.697882e-13 1.977602e-14 5.749404e-15 1.321145e-15 3.403353e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.497571e-13 9.715669e-13 3.481369e-12 1.156248e-11 3.557346e-11 1.013235e-10 2.674071e-10 6.565115e-10 1.499706e-09 3.179372e-09 6.325186e-09 1.182824e-08 2.106000e-08 3.628625e-08 6.175297e-08 1.059785e-07 1.854074e-07 3.298686e-07 5.885276e-07 1.034610e-06 1.766776e-06 2.905325e-06 4.583946e-06 6.940527e-06 1.011119e-05 1.422982e-05 1.943030e-05 2.584152e-05 3.357059e-05 4.267543e-05 5.314840e-05 6.493492e-05 7.800456e-05 9.246600e-05 1.086937e-04 1.274294e-04 1.498336e-04 1.774740e-04 2.122342e-04 2.561280e-04 3.110212e-04 3.783350e-04 4.588730e-04 5.529303e-04 6.607406e-04 7.831442e-04 9.222256e-04 1.081660e-03 1.266664e-03 1.483627e-03 1.739594e-03 2.041701e-03 2.396555e-03 2.809539e-03 3.284196e-03 3.822047e-03 4.423281e-03 5.088447e-03 5.820699e-03 6.627620e-03 7.521497e-03 8.517436e-03 9.629679e-03 1.086744e-02 1.223195e-02 1.371585e-02 1.530512e-02 1.698271e-02 1.873228e-02 2.054119e-02 2.240178e-02 2.431110e-02 2.626906e-02 2.827551e-02 3.032687e-02 3.241325e-02 3.451729e-02 3.661521e-02 3.867979e-02 4.068419e-02 4.260501e-02 4.442356e-02 4.612500e-02 4.769631e-02 4.912404e-02 5.039328e-02 5.148813e-02 5.239374e-02 5.309844e-02 5.359499e-02 5.387977e-02 5.395040e-02 5.380298e-02 5.343082e-02 5.282582e-02 5.198225e-02 5.090163e-02 4.959661e-02 4.809190e-02 4.642167e-02 4.462395e-02 4.273419e-02 4.078024e-02 3.878051e-02 3.674553e-02 3.468176e-02 3.259598e-02 3.049842e-02 2.840426e-02 2.633321e-02 2.430755e-02 2.234917e-02 2.047630e-02 1.870072e-02 1.702654e-02 1.545110e-02 1.396778e-02 1.256965e-02 1.125255e-02 1.001654e-02 8.865220e-03 7.803711e-03 6.836095e-03 5.963519e-03 5.183422e-03 4.489952e-03 3.875174e-03 3.330573e-03 2.848402e-03 2.422554e-03 2.048785e-03 1.724267e-03 1.446646e-03 1.212949e-03 1.018791e-03 8.582332e-04 7.243795e-04 6.104753e-04 5.110438e-04 4.225942e-04 3.436615e-04 2.742484e-04 2.149772e-04 1.663093e-04 1.280709e-04 9.933879e-05 7.859645e-05 6.401962e-05 5.377046e-05 4.623431e-05 4.017047e-05 3.477221e-05 2.964135e-05 2.469401e-05 2.002871e-05 1.579900e-05 1.212447e-05 9.053798e-06 6.570955e-06 4.620920e-06 3.133698e-06 2.037697e-06 1.263158e-06 7.425827e-07 4.122345e-07 2.154005e-07 1.056981e-07 4.864920e-08 2.098705e-08 8.468005e-09 3.214846e-09 1.145007e-09 3.846737e-10 1.221610e-10 3.632163e-11 6.561737e-12 2.096676e-12 6.325194e-13 1.335663e-13 4.335750e-14 1.242763e-14 3.572091e-15 6.876368e-16 1.853966e-16 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 5.591092e-13 2.179554e-12 7.811257e-12 2.595507e-11 7.989023e-11 2.276503e-10 6.010420e-10 1.475032e-09 3.363705e-09 7.118801e-09 1.408824e-08 2.612978e-08 4.585779e-08 7.715705e-08 1.267120e-07 2.073921e-07 3.438642e-07 5.808021e-07 9.916816e-07 1.685211e-06 2.805882e-06 4.525908e-06 7.029317e-06 1.049339e-05 1.507391e-05 2.089943e-05 2.807421e-05 3.668105e-05 4.678026e-05 5.840399e-05 7.156548e-05 8.630220e-05 1.027659e-04 1.213463e-04 1.427960e-04 1.683194e-04 1.996089e-04 2.388136e-04 2.884286e-04 3.510810e-04 4.292161e-04 5.247679e-04 6.389739e-04 7.725183e-04 9.260668e-04 1.101059e-03 1.300471e-03 1.529248e-03 1.794293e-03 2.104089e-03 2.468129e-03 2.896260e-03 3.397915e-03 3.981211e-03 4.652110e-03 5.414097e-03 6.268915e-03 7.218526e-03 8.267800e-03 9.426716e-03 1.071073e-02 1.213850e-02 1.372740e-02 1.548840e-02 1.742239e-02 1.951950e-02 2.176153e-02 2.412651e-02 2.659363e-02 2.914681e-02 3.177629e-02 3.447786e-02 3.725028e-02 4.009142e-02 4.299414e-02 4.594298e-02 4.891294e-02 5.187088e-02 5.477933e-02 5.760132e-02 6.030439e-02 6.286241e-02 6.525474e-02 6.746363e-02 6.947121e-02 7.125773e-02 7.280177e-02 7.408232e-02 7.508142e-02 7.578590e-02 7.618701e-02 7.627819e-02 7.605247e-02 7.550150e-02 7.461750e-02 7.339788e-02 7.185083e-02 6.999920e-02 6.788050e-02 6.554247e-02 6.303531e-02 6.040357e-02 5.768053e-02 5.488727e-02 5.203591e-02 4.913535e-02 4.619687e-02 4.323755e-02 4.028119e-02 3.735688e-02 3.449596e-02 3.172824e-02 2.907798e-02 2.656087e-02 2.418281e-02 2.194138e-02 1.982928e-02 1.783888e-02 1.596587e-02 1.421088e-02 1.257866e-02 1.107543e-02 9.705797e-03 8.470434e-03 7.365181e-03 6.381694e-03 5.509076e-03 4.735828e-03 4.051499e-03 3.447669e-03 2.918110e-03 2.458188e-03 2.063763e-03 1.729986e-03 1.450484e-03 1.217280e-03 1.021526e-03 8.547540e-04 7.101328e-04 5.832005e-04 4.718309e-04 3.755337e-04 2.944623e-04 2.285384e-04 1.769581e-04 1.381159e-04 1.098226e-04 8.964395e-05 7.522439e-05 6.453050e-05 5.599557e-05 4.856890e-05 4.167968e-05 3.513203e-05 2.896181e-05 2.329794e-05 1.826273e-05 1.392539e-05 1.029913e-05 7.357972e-06 5.052355e-06 3.316726e-06 2.071300e-06 1.225303e-06 6.843137e-07 3.599394e-07 1.780315e-07 8.275852e-08 3.615614e-08 1.483876e-08 5.751158e-09 2.104189e-09 7.317503e-10 2.429904e-10 7.663137e-11 1.785280e-11 5.982627e-12 1.901729e-12 4.791388e-13 1.567239e-13 4.558353e-14 1.309429e-14 2.651949e-15 7.150027e-16 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 4.411504e-17 1.161230e-12 4.539655e-12 1.627315e-11 5.410389e-11 1.666253e-10 4.750660e-10 1.254916e-09 3.079526e-09 7.016366e-09 1.483621e-08 2.927014e-08 5.400416e-08 9.386561e-08 1.553134e-07 2.483752e-07 3.913471e-07 6.189953e-07 9.945015e-07 1.622158e-06 2.656125e-06 4.299862e-06 6.792402e-06 1.038250e-05 1.529795e-05 2.171958e-05 2.976861e-05 3.951083e-05 5.097082e-05 6.415415e-05 7.907417e-05 9.579736e-05 1.145180e-04 1.356666e-04 1.600356e-04 1.888896e-04 2.240329e-04 2.678248e-04 3.231351e-04 3.932252e-04 4.815225e-04 5.912877e-04 7.252610e-04 8.854682e-04 1.073390e-03 1.290566e-03 1.539482e-03 1.824426e-03 2.151995e-03 2.531134e-03 2.972800e-03 3.489444e-03 4.094370e-03 4.800889e-03 5.621190e-03 6.565170e-03 7.639787e-03 8.849652e-03 1.019916e-02 1.169561e-02 1.335187e-02 1.518694e-02 1.722331e-02 1.948163e-02 2.197455e-02 2.470225e-02 2.765157e-02 3.079907e-02 3.411678e-02 3.757835e-02 4.116357e-02 4.486010e-02 4.866214e-02 5.256674e-02 5.656864e-02 6.065515e-02 6.480234e-02 6.897385e-02 7.312307e-02 7.719814e-02 8.114816e-02 8.492845e-02 8.850298e-02 9.184346e-02 9.492593e-02 9.772674e-02 1.002198e-01 1.023762e-01 1.041666e-01 1.055639e-01 1.065465e-01 1.070983e-01 1.072072e-01 1.068631e-01 1.060570e-01 1.047835e-01 1.030457e-01 1.008616e-01 9.826717e-02 9.531568e-02 9.207096e-02 8.859738e-02 8.495006e-02 8.116901e-02 7.727928e-02 7.329642e-02 6.923422e-02 6.511152e-02 6.095572e-02 5.680277e-02 5.269447e-02 4.867413e-02 4.478172e-02 4.104927e-02 3.749761e-02 3.413547e-02 3.096149e-02 2.796865e-02 2.514952e-02 2.250045e-02 2.002322e-02 1.772387e-02 1.560950e-02 1.368462e-02 1.194848e-02 1.039424e-02 9.009918e-03 7.780614e-03 6.690903e-03 5.726783e-03 4.876701e-03 4.131587e-03 3.484101e-03 2.927412e-03 2.453973e-03 2.054733e-03 1.719140e-03 1.435975e-03 1.194706e-03 9.867978e-04 8.064435e-04 6.504430e-04 5.173823e-04 4.065263e-04 3.168813e-04 2.467033e-04 1.934683e-04 1.541462e-04 1.255772e-04 1.048030e-04 8.929694e-05 7.708686e-05 6.678636e-05 5.755024e-05 4.896927e-05 4.092959e-05 3.347506e-05 2.670224e-05 2.070131e-05 1.553438e-05 1.123093e-05 7.784631e-06 5.149047e-06 3.236600e-06 1.926928e-06 1.083861e-06 5.750596e-07 2.875758e-07 1.355802e-07 6.032444e-08 2.536504e-08 1.013714e-08 3.861595e-09 1.415097e-09 5.029781e-10 1.734832e-10 5.161870e-11 1.890719e-11 6.693422e-12 2.122739e-12 7.593443e-13 2.510671e-13 8.142032e-14 2.247489e-14 6.826211e-15 1.270619e-15 3.611531e-16 9.505557e-17
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.735530e-16 2.239684e-12 8.789228e-12 3.151556e-11 1.048607e-10 3.231658e-10 9.220230e-10 2.437212e-09 5.982444e-09 1.362742e-08 2.881103e-08 5.675379e-08 1.043978e-07 1.803574e-07 2.951069e-07 4.631057e-07 7.088976e-07 1.078528e-06 1.656377e-06 2.583095e-06 4.067637e-06 6.385544e-06 9.858426e-06 1.481616e-05 2.155180e-05 3.028238e-05 4.112858e-05 5.412138e-05 6.923213e-05 8.642597e-05 1.057308e-04 1.273272e-04 1.516575e-04 1.795479e-04 2.123247e-04 2.518987e-04 3.008039e-04 3.621971e-04 4.398171e-04 5.378827e-04 6.608855e-04 8.132590e-04 9.990121e-04 1.221519e-03 1.483689e-03 1.788605e-03 2.140456e-03 2.545447e-03 3.012358e-03 3.552651e-03 4.180268e-03 4.911290e-03 5.763446e-03 6.755283e-03 7.904805e-03 9.227814e-03 1.073672e-02 1.244073e-02 1.434805e-02 1.646936e-02 1.882105e-02 2.142610e-02 2.431112e-02 2.750014e-02 3.100734e-02 3.483168e-02 3.895583e-02 4.334997e-02 4.797879e-02 5.280918e-02 5.781580e-02 6.298293e-02 6.830245e-02 7.376861e-02 7.937121e-02 8.508913e-02 9.088592e-02 9.670896e-02 1.024928e-01 1.081658e-01 1.136585e-01 1.189097e-01 1.238702e-01 1.285015e-01 1.327712e-01 1.366479e-01 1.400971e-01 1.430801e-01 1.455563e-01 1.474865e-01 1.488373e-01 1.495827e-01 1.497041e-01 1.491882e-01 1.480274e-01 1.462211e-01 1.437820e-01 1.407408e-01 1.371499e-01 1.330809e-01 1.286160e-01 1.238355e-01 1.188071e-01 1.135797e-01 1.081848e-01 1.026447e-01 9.698212e-02 9.122780e-02 8.542410e-02 7.962370e-02 7.388530e-02 6.826784e-02 6.282450e-02 5.759741e-02 5.261435e-02 4.788833e-02 4.342047e-02 3.920537e-02 3.523712e-02 3.151380e-02 2.803900e-02 2.482016e-02 2.186483e-02 1.917652e-02 1.675186e-02 1.457991e-02 1.264368e-02 1.092288e-02 9.396937e-03 8.047122e-03 6.857588e-03 5.815239e-03 4.908816e-03 4.127627e-03 3.460368e-03 2.894424e-03 2.415955e-03 2.010786e-03 1.665793e-03 1.370210e-03 1.116314e-03 8.992317e-04 7.160207e-04 5.644904e-04 4.422377e-04 3.461785e-04 2.725681e-04 2.173190e-04 1.763924e-04 1.461127e-04 1.233595e-04 1.056506e-04 9.114717e-05 7.860256e-05 6.726811e-05 5.677119e-05 4.699237e-05 3.796150e-05 2.978250e-05 2.258158e-05 1.646739e-05 1.149726e-05 7.654467e-06 4.843323e-06 2.905265e-06 1.649364e-06 8.855122e-07 4.496447e-07 2.162072e-07 9.867105e-08 4.287969e-08 1.786405e-08 7.175620e-09 2.808638e-09 1.081803e-09 4.112626e-10 1.470863e-10 5.861427e-11 2.286514e-11 8.459238e-12 3.290533e-12 1.210126e-12 4.346128e-13 1.418676e-13 4.728743e-14 1.257204e-14 3.828906e-15 1.082965e-15
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 6.322484e-16 4.016619e-12 1.584291e-11 5.682923e-11 1.892697e-10 5.837993e-10 1.667104e-09 4.410475e-09 1.083257e-08 2.468463e-08 5.221349e-08 1.028201e-07 1.888954e-07 3.252562e-07 5.285471e-07 8.190665e-07 1.228108e-06 1.813108e-06 2.680611e-06 4.011084e-06 6.075607e-06 9.233509e-06 1.390453e-05 2.051781e-05 2.945104e-05 4.097716e-05 5.523681e-05 7.224975e-05 9.196611e-05 1.143584e-04 1.395401e-04 1.679049e-04 2.002666e-04 2.379861e-04 2.830640e-04 3.381894e-04 4.067499e-04 4.928308e-04 6.012074e-04 7.373020e-04 9.070352e-04 1.116527e-03 1.371729e-03 1.678176e-03 2.041124e-03 2.466155e-03 2.960095e-03 3.531927e-03 4.193382e-03 4.959154e-03 5.846928e-03 6.877358e-03 8.073893e-03 9.462048e-03 1.106778e-02 1.291522e-02 1.502463e-02 1.741200e-02 2.009106e-02 2.307716e-02 2.639112e-02 3.006046e-02 3.411627e-02 3.858612e-02 4.348555e-02 4.881175e-02 5.454235e-02 6.063982e-02 6.706001e-02 7.376142e-02 8.071193e-02 8.789095e-02 9.528635e-02 1.028875e-01 1.106764e-01 1.186195e-01 1.266627e-01 1.347312e-01 1.427341e-01 1.505737e-01 1.581556e-01 1.653974e-01 1.722320e-01 1.786065e-01 1.844768e-01 1.898007e-01 1.945326e-01 1.986209e-01 2.020105e-01 2.046466e-01 2.064807e-01 2.074744e-01 2.076010e-01 2.068450e-01 2.052021e-01 2.026808e-01 1.993066e-01 1.951269e-01 1.902134e-01 1.846583e-01 1.785640e-01 1.720291e-01 1.651362e-01 1.579464e-01 1.505024e-01 1.428383e-01 1.349916e-01 1.270110e-01 1.189598e-01 1.109132e-01 1.029518e-01 9.515487e-02 8.759261e-02 8.032044e-02 7.337564e-02 6.677771e-02 6.053224e-02 5.463738e-02 4.909047e-02 4.389263e-02 3.905001e-02 3.457151e-02 3.046456e-02 2.673061e-02 2.336224e-02 2.034282e-02 1.764864e-02 1.525237e-02 1.312663e-02 1.124635e-02 9.589833e-03 8.138356e-03 6.875190e-03 5.784310e-03 4.849317e-03 4.052862e-03 3.376810e-03 2.803134e-03 2.315274e-03 1.899394e-03 1.545008e-03 1.244722e-03 9.932578e-04 7.862386e-04 6.192292e-04 4.873014e-04 3.851002e-04 3.071867e-04 2.484215e-04 2.042364e-04 1.707659e-04 1.448739e-04 1.241239e-04 1.067210e-04 9.143715e-05 7.752010e-05 6.459695e-05 5.257647e-05 4.155453e-05 3.172208e-05 2.327712e-05 1.634990e-05 1.095579e-05 6.985503e-06 4.230876e-06 2.432092e-06 1.327076e-06 6.881222e-07 3.398687e-07 1.604769e-07 7.279676e-08 3.196202e-08 1.367744e-08 5.758371e-09 2.403171e-09 9.949885e-10 4.006336e-10 1.686328e-10 6.935886e-11 2.742966e-11 1.095604e-11 4.146834e-12 1.520691e-12 5.126383e-13 1.725375e-13 4.759402e-14 1.450533e-14 4.110110e-15
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.351849e-15 6.713471e-12 2.665702e-11 9.566335e-11 3.189880e-10 9.849150e-10 2.815571e-09 7.456725e-09 1.833146e-08 4.180949e-08 8.853002e-08 1.744482e-07 3.205212e-07 5.512600e-07 8.926498e-07 1.372875e-06 2.030412e-06 2.933178e-06 4.208839e-06 6.078355e-06 8.879203e-06 1.306364e-05 1.916400e-05 2.772858e-05 3.924498e-05 5.407361e-05 7.241472e-05 9.432810e-05 1.198107e-04 1.489329e-04 1.820110e-04 2.197937e-04 2.636259e-04 3.155667e-04 3.784464e-04 4.558736e-04 5.522254e-04 6.726710e-04 8.232398e-04 1.010889e-03 1.243468e-03 1.529486e-03 1.877757e-03 2.297093e-03 2.796347e-03 3.384905e-03 4.073523e-03 4.875174e-03 5.805667e-03 6.884026e-03 8.132846e-03 9.578746e-03 1.125264e-02 1.318918e-02 1.542486e-02 1.799493e-02 2.093035e-02 2.425645e-02 2.799466e-02 3.216666e-02 3.679892e-02 4.192437e-02 4.757914e-02 5.379458e-02 6.058750e-02 6.795292e-02 7.586245e-02 8.426949e-02 9.311917e-02 1.023593e-01 1.119483e-01 1.218577e-01 1.320682e-01 1.425606e-01 1.533046e-01 1.642491e-01 1.753164e-01 1.864024e-01 1.973837e-01 2.081291e-01 2.185122e-01 2.284221e-01 2.377675e-01 2.464756e-01 2.544853e-01 2.617392e-01 2.681764e-01 2.737291e-01 2.783239e-01 2.818869e-01 2.843510e-01 2.856626e-01 2.857861e-01 2.847047e-01 2.824205e-01 2.789546e-01 2.743497e-01 2.686737e-01 2.620204e-01 2.545046e-01 2.462510e-01 2.373788e-01 2.279894e-01 2.181612e-01 2.079546e-01 1.974235e-01 1.866278e-01 1.756426e-01 1.645597e-01 1.534833e-01 1.425226e-01 1.317825e-01 1.213551e-01 1.113133e-01 1.017075e-01 9.256682e-02 8.390413e-02 7.572370e-02 6.802822e-02 6.082346e-02 5.411889e-02 4.792503e-02 4.224861e-02 3.708795e-02 3.243014e-02 2.825115e-02 2.451863e-02 2.119620e-02 1.824752e-02 1.563910e-02 1.334122e-02 1.132753e-02 9.573869e-03 8.057042e-03 6.753850e-03 5.640632e-03 4.693479e-03 3.889117e-03 3.206208e-03 2.626551e-03 2.135654e-03 1.722441e-03 1.378248e-03 1.095598e-03 8.672568e-04 6.858272e-04 5.438425e-04 4.341094e-04 3.500586e-04 2.859542e-04 2.369503e-04 1.990506e-04 1.690372e-04 1.444021e-04 1.232927e-04 1.044541e-04 8.716287e-05 7.113746e-05 5.642142e-05 4.324500e-05 3.188081e-05 2.252094e-05 1.520138e-05 9.786034e-06 6.002816e-06 3.508697e-06 1.956354e-06 1.042826e-06 5.332576e-07 2.628257e-07 1.255777e-07 5.857814e-08 2.684299e-08 1.216048e-08 5.467629e-09 2.435979e-09 1.065967e-09 4.705042e-10 2.023521e-10 8.403954e-11 3.441200e-11 1.336356e-11 4.992695e-12 1.727812e-12 5.866819e-13 1.668723e-13 5.094442e-14 1.446074e-14
2.072998e-16 7.587126e-16 2.571379e-15 8.662987e-15 3.318067e-14 1.056216e-11 4.219602e-11 1.512912e-10 5.047233e-10 1.559265e-09 4.461382e-09 1.182725e-08 2.910676e-08 6.646609e-08 1.409499e-07 2.781278e-07 5.116261e-07 8.803886e-07 1.424263e-06 2.182536e-06 3.201922e-06 4.559622e-06 6.401967e-06 8.988611e-06 1.272461e-05 1.816148e-05 2.595751e-05 3.680226e-05 5.132643e-05 7.002477e-05 9.322133e-05 1.211015e-04 1.538199e-04 1.916835e-04 2.353770e-04 2.861907e-04 3.461971e-04 4.183484e-04 5.064904e-04 6.153293e-04 7.504189e-04 9.182404e-04 1.126394e-03 1.383838e-03 1.701022e-03 2.089776e-03 2.562979e-03 3.134172e-03 3.817441e-03 4.627712e-03 5.581405e-03 6.697173e-03 7.996546e-03 9.504533e-03 1.125042e-02 1.326883e-02 1.560048e-02 1.829190e-02 2.139316e-02 2.495385e-02 2.901882e-02 3.362575e-02 3.880635e-02 4.459078e-02 5.101281e-02 5.811200e-02 6.593032e-02 7.450335e-02 8.384930e-02 9.396058e-02 1.048019e-01 1.163160e-01 1.284348e-01 1.410919e-01 1.542324e-01 1.678147e-01 1.818068e-01 1.961748e-01 2.108701e-01 2.258173e-01 2.409081e-01 2.560019e-01 2.709350e-01 2.855341e-01 2.996324e-01 3.130814e-01 3.257572e-01 3.375585e-01 3.484000e-01 3.582026e-01 3.668852e-01 3.743594e-01 3.805298e-01 3.852993e-01 3.885792e-01 3.902982e-01 3.904110e-01 3.889006e-01 3.857782e-01 3.810816e-01 3.748754e-01 3.672513e-01 3.583282e-01 3.482459e-01 3.371534e-01 3.251940e-01 3.124932e-01 2.991541e-01 2.852639e-01 2.709066e-01 2.561757e-01 2.411825e-01 2.260564e-01 2.109393e-01 1.959762e-01 1.813046e-01 1.670445e-01 1.532917e-01 1.401146e-01 1.275561e-01 1.156404e-01 1.043810e-01 9.378856e-02 8.387521e-02 7.465483e-02 6.613976e-02 5.833572e-02 5.123710e-02 4.482425e-02 3.906412e-02 3.391372e-02 2.932519e-02 2.525067e-02 2.164544e-02 1.846908e-02 1.568495e-02 1.325899e-02 1.115854e-02 9.351376e-03 7.805340e-03 6.488608e-03 5.370557e-03 4.423046e-03 3.621596e-03 2.945964e-03 2.379831e-03 1.909792e-03 1.524131e-03 1.211872e-03 9.623738e-04 7.654102e-04 6.114820e-04 4.921113e-04 3.999761e-04 3.288905e-04 2.736983e-04 2.301576e-04 1.948567e-04 1.651668e-04 1.392079e-04 1.158037e-04 9.439521e-05 7.490013e-05 5.752739e-05 4.257532e-05 3.025918e-05 2.060549e-05 1.342817e-05 8.373319e-06 5.000599e-06 2.865872e-06 1.581021e-06 8.430489e-07 4.366739e-07 2.208852e-07 1.097046e-07 5.371443e-08 2.600654e-08 1.246353e-08 5.895546e-09 2.739734e-09 1.259887e-09 5.627530e-10 2.426761e-10 1.016830e-10 4.039501e-11 1.534490e-11 5.425407e-12 1.857147e-12 5.424302e-13 1.658710e-13 4.716432e-14
1.078074e-11 1.513135e-11 1.967006e-11 2.369305e-11 2.649059e-11 4.290624e-11 8.911522e-11 2.488736e-10 7.723087e-10 2.342334e-09 6.675653e-09 1.769356e-08 4.358191e-08 9.965991e-08 2.117273e-07 4.186089e-07 7.716125e-07 1.330145e-06 2.154076e-06 3.298824e-06 4.822085e-06 6.810322e-06 9.426373e-06 1.296608e-05 1.790185e-05 2.488951e-05 3.472702e-05 4.827155e-05 6.634039e-05 8.962843e-05 1.186766e-04 1.539201e-04 1.958281e-04 2.451317e-04 3.030965e-04 3.717831e-04 4.542292e-04 5.545203e-04 6.777629e-04 8.300235e-04 1.018332e-03 1.250852e-03 1.537239e-03 1.889110e-03 2.320411e-03 2.847488e-03 3.488805e-03 4.264468e-03 5.195882e-03 6.305757e-03 7.618486e-03 9.160722e-03 1.096205e-02 1.305591e-02 1.548089e-02 1.828247e-02 2.151436e-02 2.523839e-02 2.952177e-02 3.443214e-02 4.003184e-02 4.637433e-02 5.350469e-02 6.146421e-02 7.029609e-02 8.004812e-02 9.076921e-02 1.024998e-01 1.152597e-01 1.290384e-01 1.437925e-01 1.594520e-01 1.759322e-01 1.931481e-01 2.110245e-01 2.294999e-01 2.485206e-01 2.680292e-01 2.879500e-01 3.081753e-01 3.285582e-01 3.489141e-01 3.690302e-01 3.886823e-01 4.076524e-01 4.257436e-01 4.427872e-01 4.586427e-01 4.731907e-01 4.863226e-01 4.979308e-01 5.079010e-01 5.161117e-01 5.224391e-01 5.267691e-01 5.290110e-01 5.291084e-01 5.270450e-01 5.228440e-01 5.165640e-01 5.082952e-01 4.981578e-01 4.862983e-01 4.728845e-01 4.580929e-01 4.420958e-01 4.250495e-01 4.070919e-01 3.883490e-01 3.689480e-01 3.490292e-01 3.287526e-01 3.082967e-01 2.878510e-01 2.676056e-01 2.477385e-01 2.284057e-01 2.097330e-01 1.918131e-01 1.747086e-01 1.584598e-01 1.430933e-01 1.286309e-01 1.150931e-01 1.024995e-01 9.086494e-02 8.019433e-02 7.047784e-02 6.168840e-02 5.378261e-02 4.670486e-02 4.039321e-02 3.478509e-02 2.982117e-02 2.544676e-02 2.161161e-02 1.826858e-02 1.537250e-02 1.287912e-02 1.074482e-02 8.926843e-03 7.384218e-03 6.079138e-03 4.978202e-03 4.053043e-03 3.280044e-03 2.639327e-03 2.113491e-03 1.686628e-03 1.343861e-03 1.071355e-03 8.565535e-04 6.883943e-04 5.573637e-04 4.554113e-04 3.757912e-04 3.129079e-04 2.622052e-04 2.201061e-04 1.839738e-04 1.520651e-04 1.234346e-04 9.776771e-05 7.515204e-05 5.582400e-05 3.995144e-05 2.749892e-05 1.819428e-05 1.157839e-05 7.098676e-06 4.204077e-06 2.413390e-06 1.348288e-06 7.361244e-07 3.942625e-07 2.078057e-07 1.079835e-07 5.536043e-08 2.798528e-08 1.390517e-08 6.768600e-09 3.225926e-09 1.488460e-09 6.614436e-10 2.829466e-10 1.146315e-10 4.417820e-11 1.589187e-11 5.478607e-12 1.636304e-12 5.009517e-13 1.426738e-13
4.148895e-11 5.823151e-11 7.569706e-11 9.117388e-11 1.019013e-10 1.271968e-10 1.906277e-10 4.108593e-10 1.145065e-09 3.363821e-09 9.508918e-09 2.516012e-08 6.199193e-08 1.419311e-07 3.020856e-07 5.985731e-07 1.106106e-06 1.911753e-06 3.103290e-06 4.759632e-06 6.955025e-06 9.788231e-06 1.343943e-05 1.824083e-05 2.473437e-05 3.368802e-05 4.605756e-05 6.290199e-05 8.528246e-05 1.141817e-04 1.504822e-04 1.950328e-04 2.488194e-04 3.132311e-04 3.903709e-04 4.833435e-04 5.964403e-04 7.351936e-04 9.063243e-04 1.117671e-03 1.378231e-03 1.698445e-03 2.090758e-03 2.570366e-03 3.155888e-03 3.869685e-03 4.737687e-03 5.788841e-03 7.054492e-03 8.568016e-03 1.036482e-02 1.248271e-02 1.496258e-02 1.784974e-02 2.119576e-02 2.506092e-02 2.951609e-02 3.464262e-02 4.052922e-02 4.726576e-02 5.493622e-02 6.361374e-02 7.336044e-02 8.423192e-02 9.628338e-02 1.095728e-01 1.241574e-01 1.400831e-01 1.573713e-01 1.760079e-01 1.959398e-01 2.170812e-01 2.393264e-01 2.625651e-01 2.866936e-01 3.116192e-01 3.372552e-01 3.635086e-01 3.902649e-01 4.173735e-01 4.446403e-01 4.718276e-01 4.986649e-01 5.248663e-01 5.501502e-01 5.742571e-01 5.969595e-01 6.180639e-01 6.374048e-01 6.548346e-01 6.702115e-01 6.833901e-01 6.942178e-01 7.025401e-01 7.082143e-01 7.111270e-01 7.112099e-01 7.084480e-01 7.028784e-01 6.945840e-01 6.836854e-01 6.703347e-01 6.547108e-01 6.370127e-01 6.174496e-01 5.962288e-01 5.735470e-01 5.495890e-01 5.245341e-01 4.985686e-01 4.718951e-01 4.447371e-01 4.173357e-01 3.899403e-01 3.627972e-01 3.361364e-01 3.101595e-01 2.850316e-01 2.608781e-01 2.377886e-01 2.158253e-01 1.950331e-01 1.754482e-01 1.571022e-01 1.400223e-01 1.242272e-01 1.097220e-01 9.649325e-02 8.450657e-02 7.370748e-02 6.402606e-02 5.538354e-02 4.769906e-02 4.089443e-02 3.489633e-02 2.963644e-02 2.505036e-02 2.107628e-02 1.765395e-02 1.472418e-02 1.222921e-02 1.011373e-02 8.326458e-03 6.821604e-03 5.559600e-03 4.506882e-03 3.634856e-03 2.918566e-03 2.335611e-03 1.865553e-03 1.489802e-03 1.191721e-03 9.567304e-04 7.722892e-04 6.277559e-04 5.142000e-04 4.242181e-04 3.517854e-04 2.921512e-04 2.417566e-04 1.981517e-04 1.598673e-04 1.262158e-04 9.702464e-05 7.234211e-05 5.218401e-05 3.637428e-05 2.450100e-05 1.596672e-05 1.008795e-05 6.196512e-06 3.711870e-06 2.174975e-06 1.249930e-06 7.058760e-07 3.922159e-07 2.144982e-07 1.154097e-07 6.101433e-08 3.159576e-08 1.597547e-08 7.858255e-09 3.729979e-09 1.699736e-09 7.409451e-10 3.054595e-10 1.192840e-10 4.354717e-11 1.511940e-11 4.607068e-12 1.413507e-12 4.035626e-13
1.478539e-10 2.075215e-10 2.697700e-10 3.249383e-10 3.631338e-10 4.055570e-10 4.850470e-10 7.655091e-10 1.741390e-09 4.741636e-09 1.310105e-08 3.442798e-08 8.466495e-08 1.938515e-07 4.130607e-07 8.199628e-07 1.518855e-06 2.632528e-06 4.286075e-06 6.591686e-06 9.649293e-06 1.357787e-05 1.858195e-05 2.503769e-05 3.356730e-05 4.506838e-05 6.068376e-05 8.172224e-05 1.095642e-04 1.455922e-04 1.911861e-04 2.478115e-04 3.172157e-04 4.017244e-04 5.045827e-04 6.302690e-04 7.846979e-04 9.752813e-04 1.210880e-03 1.501747e-03 1.859623e-03 2.298138e-03 2.833595e-03 3.486025e-03 4.280238e-03 5.246477e-03 6.420450e-03 7.842739e-03 9.557908e-03 1.161368e-02 1.406045e-02 1.695140e-02 2.034319e-02 2.429767e-02 2.888437e-02 3.418359e-02 4.028865e-02 4.730577e-02 5.535024e-02 6.453915e-02 7.498284e-02 8.677870e-02 1.000101e-01 1.147506e-01 1.310705e-01 1.490401e-01 1.687261e-01 1.901804e-01 2.134254e-01 2.384418e-01 2.651642e-01 2.934868e-01 3.232768e-01 3.543897e-01 3.866825e-01 4.200177e-01 4.542600e-01 4.892653e-01 5.248651e-01 5.608534e-01 5.969774e-01 6.329366e-01 6.683921e-01 7.029838e-01 7.363522e-01 7.681588e-01 7.981001e-01 8.259137e-01 8.513746e-01 8.742851e-01 8.944613e-01 9.117197e-01 9.258715e-01 9.367267e-01 9.441098e-01 9.478817e-01 9.479600e-01 9.443305e-01 9.370462e-01 9.262172e-01 9.119985e-01 8.945793e-01 8.741756e-01 8.510237e-01 8.253719e-01 7.974718e-01 7.675720e-01 7.359181e-01 7.027597e-01 6.683594e-01 6.329999e-01 5.969852e-01 5.606347e-01 5.242733e-01 4.882183e-01 4.527652e-01 4.181747e-01 3.846632e-01 3.523995e-01 3.215090e-01 2.920834e-01 2.641914e-01 2.378882e-01 2.132201e-01 1.902245e-01 1.689265e-01 1.493335e-01 1.314304e-01 1.151766e-01 1.005067e-01 8.733520e-02 7.556393e-02 6.508967e-02 5.581038e-02 4.762854e-02 4.045203e-02 3.419349e-02 2.876896e-02 2.409670e-02 2.009666e-02 1.669076e-02 1.380427e-02 1.136767e-02 9.318409e-03 7.601870e-03 6.171171e-03 4.986103e-03 4.011680e-03 3.216887e-03 2.573905e-03 2.057799e-03 1.646442e-03 1.320480e-03 1.063230e-03 8.604973e-04 7.003779e-04 5.730456e-04 4.705542e-04 3.866560e-04 3.166335e-04 2.571371e-04 2.059961e-04 1.619730e-04 1.244605e-04 9.315582e-05 6.778257e-05 4.791428e-05 3.292148e-05 2.201915e-05 1.436572e-05 9.163082e-06 5.725812e-06 3.510687e-06 2.114198e-06 1.251068e-06 7.275004e-07 4.155666e-07 2.329796e-07 1.279822e-07 6.866300e-08 3.584917e-08 1.812476e-08 8.813101e-09 4.100078e-09 1.816295e-09 7.596558e-10 2.999153e-10 1.107651e-10 3.868326e-11 1.197888e-11 3.681061e-12 1.052967e-12
4.894776e-10 6.876301e-10 8.950033e-10 1.079897e-09 1.209625e-09 1.297230e-09 1.386090e-09 1.703892e-09 2.930614e-09 6.852434e-09 1.790590e-08 4.615367e-08 1.126617e-07 2.571894e-07 5.475603e-07 1.087429e-06 2.017117e-06 3.503674e-06 5.719878e-06 8.822914e-06 1.295115e-05 1.825779e-05 2.498806e-05 3.358259e-05 4.477077e-05 5.961602e-05 7.949774e-05 1.060437e-04 1.410515e-04 1.864415e-04 2.442777e-04 3.168810e-04 4.070485e-04 5.183721e-04 6.556077e-04 8.250267e-04 1.034666e-03 1.294435e-03 1.616114e-03 2.013333e-03 2.501726e-03 3.099438e-03 3.828123e-03 4.714334e-03 5.791018e-03 7.098630e-03 8.685490e-03 1.060726e-02 1.292583e-02 1.570792e-02 1.902411e-02 2.294849e-02 2.755937e-02 3.294134e-02 3.918839e-02 4.640750e-02 5.472113e-02 6.426684e-02 7.519269e-02 8.764879e-02 1.017774e-01 1.177053e-01 1.355420e-01 1.553833e-01 1.773177e-01 2.014299e-01 2.277970e-01 2.564761e-01 2.874892e-01 3.208086e-01 3.563524e-01 3.939888e-01 4.335494e-01 4.748454e-01 5.176798e-01 5.618541e-01 6.071656e-01 6.533992e-01 7.003146e-01 7.476338e-01 7.950315e-01 8.421318e-01 8.885148e-01 9.337318e-01 9.773287e-01 1.018869e+00 1.057955e+00 1.094237e+00 1.127416e+00 1.157232e+00 1.183450e+00 1.205841e+00 1.224173e+00 1.238215e+00 1.247754e+00 1.252620e+00 1.252715e+00 1.248024e+00 1.238616e+00 1.224631e+00 1.206262e+00 1.183742e+00 1.157331e+00 1.127309e+00 1.093975e+00 1.057636e+00 1.018606e+00 9.772075e-01 9.337784e-01 8.886762e-01 8.422828e-01 7.950016e-01 7.472496e-01 6.994457e-01 6.519970e-01 6.052829e-01 5.596399e-01 5.153509e-01 4.726415e-01 4.316837e-01 3.926077e-01 3.555134e-01 3.204809e-01 2.875760e-01 2.568507e-01 2.283402e-01 2.020583e-01 1.779911e-01 1.560946e-01 1.362934e-01 1.184861e-01 1.025526e-01 8.836303e-02 7.578566e-02 6.469183e-02 5.495825e-02 4.646706e-02 3.910483e-02 3.276123e-02 2.732845e-02 2.270157e-02 1.878019e-02 1.547076e-02 1.268871e-02 1.035957e-02 8.418937e-03 6.811223e-03 5.488108e-03 4.407058e-03 3.530331e-03 2.824423e-03 2.259777e-03 1.810583e-03 1.454563e-03 1.172749e-03 9.492509e-04 7.710110e-04 6.275341e-04 5.106002e-04 4.139724e-04 3.331181e-04 2.649242e-04 2.073816e-04 1.592364e-04 1.196353e-04 8.783196e-05 6.300283e-05 4.419149e-05 3.035291e-05 2.044614e-05 1.352405e-05 8.789799e-06 5.613873e-06 3.522385e-06 2.170158e-06 1.312289e-06 7.783334e-07 4.522669e-07 2.569350e-07 1.421998e-07 7.635099e-08 3.955355e-08 1.964841e-08 9.311904e-09 4.190438e-09 1.779585e-09 7.128400e-10 2.680288e-10 9.539188e-11 3.069157e-11 9.795624e-12 2.971308e-12
1.498189e-09 2.105722e-09 2.742570e-09 3.312102e-09 3.714189e-09 3.923670e-09 3.993918e-09 4.258453e-09 5.681524e-09 1.068547e-08 2.513308e-08 6.213064e-08 1.489482e-07 3.369660e-07 7.138810e-07 1.414086e-06 2.620586e-06 4.553342e-06 7.443426e-06 1.150575e-05 1.693290e-05 2.393303e-05 3.282050e-05 4.413926e-05 5.877717e-05 7.802809e-05 1.035874e-04 1.375003e-04 1.821076e-04 2.400326e-04 3.142408e-04 4.081853e-04 5.260511e-04 6.730970e-04 8.560595e-04 1.083567e-03 1.366479e-03 1.718091e-03 2.154223e-03 2.693258e-03 3.356337e-03 4.167956e-03 5.157145e-03 6.359212e-03 7.817759e-03 9.586390e-03 1.172957e-02 1.432231e-02 1.744891e-02 2.120102e-02 2.567596e-02 3.097586e-02 3.720830e-02 4.448858e-02 5.294336e-02 6.271461e-02 7.396213e-02 8.686266e-02 1.016044e-01 1.183774e-01 1.373622e-01 1.587211e-01 1.825948e-01 2.091058e-01 2.383641e-01 2.704705e-01 3.055119e-01 3.435492e-01 3.845998e-01 4.286229e-01 4.755132e-01 5.251045e-01 5.771825e-01 6.314999e-01 6.877899e-01 7.457725e-01 8.051557e-01 8.656305e-01 9.268626e-01 9.884823e-01 1.050074e+00 1.111172e+00 1.171258e+00 1.229779e+00 1.286166e+00 1.339867e+00 1.390366e+00 1.437211e+00 1.480010e+00 1.518428e+00 1.552168e+00 1.580946e+00 1.604481e+00 1.622494e+00 1.634726e+00 1.640975e+00 1.641121e+00 1.635145e+00 1.623134e+00 1.605259e+00 1.581755e+00 1.552903e+00 1.519016e+00 1.480433e+00 1.437514e+00 1.390636e+00 1.340196e+00 1.286610e+00 1.230323e+00 1.171806e+00 1.111561e+00 1.050112e+00 9.879948e-01 9.257466e-01 8.638871e-01 8.029019e-01 7.432248e-01 6.852237e-01 6.291968e-01 5.753766e-01 5.239429e-01 4.750363e-01 4.287701e-01 3.852366e-01 3.445086e-01 3.066376e-01 2.716487e-01 2.395348e-01 2.102516e-01 1.837169e-01 1.598134e-01 1.383970e-01 1.193066e-01 1.023741e-01 8.743128e-02 7.431445e-02 6.286579e-02 5.293301e-02 4.436830e-02 3.702761e-02 3.077124e-02 2.546571e-02 2.098654e-02 1.722073e-02 1.406819e-02 1.144164e-02 9.265280e-03 7.473074e-03 6.007014e-03 4.815912e-03 3.854613e-03 3.083482e-03 2.468016e-03 1.978486e-03 1.589618e-03 1.280279e-03 1.033143e-03 8.343161e-04 6.729175e-04 5.406463e-04 4.313589e-04 3.406582e-04 2.654756e-04 2.036509e-04 1.535391e-04 1.137044e-04 8.273831e-05 5.921110e-05 4.171603e-05 2.895209e-05 1.979333e-05 1.332053e-05 8.814906e-06 5.729821e-06 3.655087e-06 2.286625e-06 1.401691e-06 8.406276e-07 4.919397e-07 2.797782e-07 1.539057e-07 8.142261e-08 4.118820e-08 1.982542e-08 9.040711e-09 3.888061e-09 1.576006e-09 6.009011e-10 2.169592e-10 7.175877e-11 2.347606e-11 7.377252e-12
4.245360e-09 5.969289e-09 7.778835e-09 9.401142e-09 1.055249e-08 1.108985e-08 1.107031e-08 1.103007e-08 1.243402e-08 1.870394e-08 3.771406e-08 8.656811e-08 2.003186e-07 4.445180e-07 9.306066e-07 1.829172e-06 3.372988e-06 5.843539e-06 9.540448e-06 1.474926e-05 2.173498e-05 3.078857e-05 4.233630e-05 5.708738e-05 7.617059e-05 1.012115e-04 1.343394e-04 1.781515e-04 2.356912e-04 3.104820e-04 4.066434e-04 5.290851e-04 6.837895e-04 8.781896e-04 1.121631e-03 1.425883e-03 1.805617e-03 2.278770e-03 2.866751e-03 3.594567e-03 4.491044e-03 5.589473e-03 6.928960e-03 8.556528e-03 1.052973e-02 1.291910e-02 1.580971e-02 1.930129e-02 2.350683e-02 2.855023e-02 3.456378e-02 4.168662e-02 5.006513e-02 5.985526e-02 7.122650e-02 8.436599e-02 9.948073e-02 1.167961e-01 1.365490e-01 1.589776e-01 1.843079e-01 2.127441e-01 2.444641e-01 2.796214e-01 3.183501e-01 3.607676e-01 4.069691e-01 4.570147e-01 5.109113e-01 5.685967e-01 6.299325e-01 6.947069e-01 7.626456e-01 8.334268e-01 9.066934e-01 9.820615e-01 1.059124e+00 1.137453e+00 1.216594e+00 1.296062e+00 1.375331e+00 1.453824e+00 1.530907e+00 1.605903e+00 1.678109e+00 1.746831e+00 1.811419e+00 1.871292e+00 1.925952e+00 1.974971e+00 2.017978e+00 2.054623e+00 2.084566e+00 2.107473e+00 2.123036e+00 2.131010e+00 2.131251e+00 2.123735e+00 2.108563e+00 2.085935e+00 2.056135e+00 2.019499e+00 1.976405e+00 1.927264e+00 1.872513e+00 1.812622e+00 1.748086e+00 1.679435e+00 1.607237e+00 1.532098e+00 1.454660e+00 1.375593e+00 1.295577e+00 1.215296e+00 1.135408e+00 1.056533e+00 9.792257e-01 9.039619e-01 8.311314e-01 7.610440e-01 6.939440e-01 6.300256e-01 5.694464e-01 5.123353e-01 4.587950e-01 4.089013e-01 3.626980e-01 3.201912e-01 2.813426e-01 2.460662e-01 2.142304e-01 1.856653e-01 1.601738e-01 1.375436e-01 1.175574e-01 1.000003e-01 8.466295e-02 7.134307e-02 5.984461e-02 4.997727e-02 4.155717e-02 3.440897e-02 2.836903e-02 2.328826e-02 1.903372e-02 1.548858e-02 1.255062e-02 1.013031e-02 8.148921e-03 6.537043e-03 5.233697e-03 4.185605e-03 3.346631e-03 2.677223e-03 2.143899e-03 1.718728e-03 1.378808e-03 1.105720e-03 8.849592e-04 7.053611e-04 5.585352e-04 4.383044e-04 3.401465e-04 2.606637e-04 1.971248e-04 1.471381e-04 1.084801e-04 7.906317e-05 5.698572e-05 4.060234e-05 2.856220e-05 1.980260e-05 1.350661e-05 9.049403e-06 5.949317e-06 3.834540e-06 2.420086e-06 1.492527e-06 8.965335e-07 5.221343e-07 2.933149e-07 1.580287e-07 8.121979e-08 3.964521e-08 1.831383e-08 7.982894e-09 3.284676e-09 1.277437e-09 4.732237e-10 1.637791e-10 5.650019e-11 1.912671e-11
1.114446e-08 1.567808e-08 2.044515e-08 2.473287e-08 2.779782e-08 2.918730e-08 2.894081e-08 2.800958e-08 2.882396e-08 3.654757e-08 6.216557e-08 1.284199e-07 2.806252e-07 6.022019e-07 1.233514e-06 2.388062e-06 4.356331e-06 7.490119e-06 1.216750e-05 1.875763e-05 2.761881e-05 3.916083e-05 5.398116e-05 7.304247e-05 9.783229e-05 1.304507e-04 1.736220e-04 2.306731e-04 3.055498e-04 4.029154e-04 5.283469e-04 6.886055e-04 8.919865e-04 1.148764e-03 1.471749e-03 1.876944e-03 2.384207e-03 3.017820e-03 3.806859e-03 4.785405e-03 5.992803e-03 7.474344e-03 9.282765e-03 1.148074e-02 1.414416e-02 1.736545e-02 2.125601e-02 2.594697e-02 3.158782e-02 3.834363e-02 4.639166e-02 5.591906e-02 6.712264e-02 8.021119e-02 9.540934e-02 1.129615e-01 1.331337e-01 1.562107e-01 1.824886e-01 2.122623e-01 2.458115e-01 2.833894e-01 3.252162e-01 3.714805e-01 4.223421e-01 4.779341e-01 5.383560e-01 6.036603e-01 6.738337e-01 7.487809e-01 8.283169e-01 9.121685e-01 9.999841e-01 1.091347e+00 1.185787e+00 1.282789e+00 1.381805e+00 1.482258e+00 1.583547e+00 1.685044e+00 1.786088e+00 1.885967e+00 1.983911e+00 2.079094e+00 2.170656e+00 2.257740e+00 2.339536e+00 2.415315e+00 2.484449e+00 2.546402e+00 2.600709e+00 2.646945e+00 2.684698e+00 2.713570e+00 2.733199e+00 2.743294e+00 2.743682e+00 2.734329e+00 2.715344e+00 2.686961e+00 2.649511e+00 2.603396e+00 2.549073e+00 2.487043e+00 2.417845e+00 2.342058e+00 2.260298e+00 2.173227e+00 2.081556e+00 1.986046e+00 1.887503e+00 1.786767e+00 1.684698e+00 1.582151e+00 1.479960e+00 1.378905e+00 1.279691e+00 1.182926e+00 1.089115e+00 9.986672e-01 9.119096e-01 8.291080e-01 7.504799e-01 6.762043e-01 6.064260e-01 5.412554e-01 4.807653e-01 4.249834e-01 3.738843e-01 3.273834e-01 2.853367e-01 2.475472e-01 2.137767e-01 1.837609e-01 1.572225e-01 1.338831e-01 1.134692e-01 9.571587e-02 8.036654e-02 6.717313e-02 5.589664e-02 4.630953e-02 3.819909e-02 3.137075e-02 2.564979e-02 2.088138e-02 1.692896e-02 1.367208e-02 1.100437e-02 8.831977e-03 7.072584e-03 5.654586e-03 4.516388e-03 3.605588e-03 2.878107e-03 2.297278e-03 1.832970e-03 1.460769e-03 1.161240e-03 9.192330e-04 7.231923e-04 5.644442e-04 4.364588e-04 3.341598e-04 2.533605e-04 1.903952e-04 1.419545e-04 1.050737e-04 7.719379e-05 5.621382e-05 4.048919e-05 2.877391e-05 2.013013e-05 1.384032e-05 9.340010e-06 6.179309e-06 4.001076e-06 2.528598e-06 1.553641e-06 9.234879e-07 5.281983e-07 2.891029e-07 1.506956e-07 7.452581e-08 3.488110e-08 1.543239e-08 6.466644e-09 2.578099e-09 9.872933e-10 3.600945e-10 1.317696e-10 4.790357e-11
2.710690e-08 3.816053e-08 4.981020e-08 6.033346e-08 6.792835e-08 7.141149e-08 7.074737e-08 6.773247e-08 6.669968e-08 7.600152e-08 1.117523e-07 2.051357e-07 4.156538e-07 8.500401e-07 1.684710e-06 3.184682e-06 5.707545e-06 9.684996e-06 1.558389e-05 2.387135e-05 3.502428e-05 4.961779e-05 6.849871e-05 9.299945e-05 1.251203e-04 1.676208e-04 2.240271e-04 2.986221e-04 3.965075e-04 5.237893e-04 6.878862e-04 8.979171e-04 1.165163e-03 1.503630e-03 1.930751e-03 2.468241e-03 3.142992e-03 3.987878e-03 5.042321e-03 6.352616e-03 7.972248e-03 9.962640e-03 1.239483e-02 1.535239e-02 1.893540e-02 2.326473e-02 2.848551e-02 3.476861e-02 4.230958e-02 5.132538e-02 6.205024e-02 7.473242e-02 8.963321e-02 1.070287e-01 1.272134e-01 1.505032e-01 1.772366e-01 2.077704e-01 2.424709e-01 2.816998e-01 3.257989e-01 3.750766e-01 4.298008e-01 4.901974e-01 5.564526e-01 6.287118e-01 7.070726e-01 7.915698e-01 8.821563e-01 9.786876e-01 1.080913e+00 1.188479e+00 1.300933e+00 1.417738e+00 1.538285e+00 1.661900e+00 1.787862e+00 1.915417e+00 2.043786e+00 2.172171e+00 2.299748e+00 2.425644e+00 2.548923e+00 2.668587e+00 2.783594e+00 2.892899e+00 2.995506e+00 3.090514e+00 3.177140e+00 3.254716e+00 3.322667e+00 3.380472e+00 3.427641e+00 3.463703e+00 3.488234e+00 3.500895e+00 3.501477e+00 3.489933e+00 3.466379e+00 3.431077e+00 3.384412e+00 3.326862e+00 3.258978e+00 3.181375e+00 3.094718e+00 2.999718e+00 2.897135e+00 2.787781e+00 2.672531e+00 2.552321e+00 2.428150e+00 2.301059e+00 2.172116e+00 2.042387e+00 1.912909e+00 1.784659e+00 1.658521e+00 1.535263e+00 1.415535e+00 1.299869e+00 1.188703e+00 1.082396e+00 9.812466e-01 8.855021e-01 7.953646e-01 7.109935e-01 6.325020e-01 5.599505e-01 4.933351e-01 4.325789e-01 3.775282e-01 3.279576e-01 2.835831e-01 2.440797e-01 2.090996e-01 1.782882e-01 1.512948e-01 1.277779e-01 1.074074e-01 8.986444e-02 7.484230e-02 6.204894e-02 5.121071e-02 4.207591e-02 3.441695e-02 2.803035e-02 2.273512e-02 1.837046e-02 1.479360e-02 1.187825e-02 9.513686e-03 7.603961e-03 6.067120e-03 4.834033e-03 3.846980e-03 3.058094e-03 2.427897e-03 1.924082e-03 1.520559e-03 1.196678e-03 9.364528e-04 7.277029e-04 5.611115e-04 4.293237e-04 3.262246e-04 2.464933e-04 1.854238e-04 1.389277e-04 1.035982e-04 7.673921e-05 5.631347e-05 4.082335e-05 2.916365e-05 2.049272e-05 1.414203e-05 9.568949e-06 6.333462e-06 4.086778e-06 2.559527e-06 1.547815e-06 8.989734e-07 4.989154e-07 2.634932e-07 1.320551e-07 6.273957e-08 2.828454e-08 1.215295e-08 5.017030e-09 2.013443e-09 7.848175e-10 3.083829e-10 1.209539e-10
6.109692e-08 8.608695e-08 1.125014e-07 1.364910e-07 1.540162e-07 1.623267e-07 1.611846e-07 1.540390e-07 1.488811e-07 1.598942e-07 2.118401e-07 3.489426e-07 6.509070e-07 1.255603e-06 2.385151e-06 4.367100e-06 7.637588e-06 1.271951e-05 2.018093e-05 3.060533e-05 4.462174e-05 6.303148e-05 8.703058e-05 1.184663e-04 1.600407e-04 2.153974e-04 2.891191e-04 3.867286e-04 5.148125e-04 6.813201e-04 8.960251e-04 1.171078e-03 1.521641e-03 1.966631e-03 2.529635e-03 3.240017e-03 4.134093e-03 5.256201e-03 6.659495e-03 8.406431e-03 1.056922e-02 1.323070e-02 1.648632e-02 2.044743e-02 2.524608e-02 3.104021e-02 3.801817e-02 4.640107e-02 5.644203e-02 6.842274e-02 8.264857e-02 9.944434e-02 1.191523e-01 1.421330e-01 1.687676e-01 1.994601e-01 2.346364e-01 2.747393e-01 3.202171e-01 3.715084e-01 4.290246e-01 4.931353e-01 5.641590e-01 6.423604e-01 7.279496e-01 8.210797e-01 9.218369e-01 1.030225e+00 1.146144e+00 1.269381e+00 1.399595e+00 1.536323e+00 1.678986e+00 1.826898e+00 1.979276e+00 2.135260e+00 2.293924e+00 2.454305e+00 2.615419e+00 2.776268e+00 2.935830e+00 3.093043e+00 3.246777e+00 3.395832e+00 3.538955e+00 3.674885e+00 3.802414e+00 3.920439e+00 4.027995e+00 4.124256e+00 4.208513e+00 4.280133e+00 4.338531e+00 4.383158e+00 4.413522e+00 4.429231e+00 4.430039e+00 4.415880e+00 4.386874e+00 4.343314e+00 4.285643e+00 4.214425e+00 4.130330e+00 4.034108e+00 3.926574e+00 3.808599e+00 3.681107e+00 3.545080e+00 3.401579e+00 3.251742e+00 3.096787e+00 2.937989e+00 2.776661e+00 2.614114e+00 2.451626e+00 2.290399e+00 2.131530e+00 1.975981e+00 1.824576e+00 1.678006e+00 1.536851e+00 1.401594e+00 1.272640e+00 1.150328e+00 1.034938e+00 9.266954e-01 8.257689e-01 7.322641e-01 6.462092e-01 5.675418e-01 4.961019e-01 4.316352e-01 3.738073e-01 3.222249e-01 2.764597e-01 2.360691e-01 2.006120e-01 1.696573e-01 1.427873e-01 1.195980e-01 9.970071e-02 8.272447e-02 6.832019e-02 5.616487e-02 4.596415e-02 3.745262e-02 3.039227e-02 2.457011e-02 1.979600e-02 1.590122e-02 1.273779e-02 1.017791e-02 8.113033e-03 6.452355e-03 5.120578e-03 4.055428e-03 3.205340e-03 2.527661e-03 1.987434e-03 1.556539e-03 1.212881e-03 9.394043e-04 7.229347e-04 5.530208e-04 4.210035e-04 3.194402e-04 2.418724e-04 1.828121e-04 1.377883e-04 1.033383e-04 7.689628e-05 5.660734e-05 4.111995e-05 2.941269e-05 2.067639e-05 1.425312e-05 9.606173e-06 6.305163e-06 4.011275e-06 2.460627e-06 1.448081e-06 8.139249e-07 4.355646e-07 2.216001e-07 1.072912e-07 4.961911e-08 2.208305e-08 9.563804e-09 4.080321e-09 1.717042e-09 7.271978e-10 3.058883e-10
1.276417e-07 1.800570e-07 2.356684e-07 2.865247e-07 3.242534e-07 3.430361e-07 3.421809e-07 3.281682e-07 3.156568e-07 3.291118e-07 4.076692e-07 6.157097e-07 1.061922e-06 1.926063e-06 3.488528e-06 6.153141e-06 1.044853e-05 1.700295e-05 2.650254e-05 3.967352e-05 5.734391e-05 8.062188e-05 1.111780e-04 1.515492e-04 2.053611e-04 2.774067e-04 3.736315e-04 5.011584e-04 6.684951e-04 8.859829e-04 1.166455e-03 1.526010e-03 1.984879e-03 2.568429e-03 3.308370e-03 4.244175e-03 5.424587e-03 6.908995e-03 8.768499e-03 1.108665e-02 1.396013e-02 1.749994e-02 2.183370e-02 2.710958e-02 3.350165e-02 4.121610e-02 5.049661e-02 6.162751e-02 7.493356e-02 9.077638e-02 1.095491e-01 1.316711e-01 1.575847e-01 1.877545e-01 2.226677e-01 2.628344e-01 3.087847e-01 3.610615e-01 4.202069e-01 4.867456e-01 5.611650e-01 6.438994e-01 7.353192e-01 8.357258e-01 9.453491e-01 1.064341e+00 1.192766e+00 1.330576e+00 1.477601e+00 1.633529e+00 1.797899e+00 1.970107e+00 2.149412e+00 2.334942e+00 2.525711e+00 2.720634e+00 2.918552e+00 3.118264e+00 3.318546e+00 3.518169e+00 3.715884e+00 3.910404e+00 4.100372e+00 4.284354e+00 4.460855e+00 4.628369e+00 4.785443e+00 4.930742e+00 5.063088e+00 5.181465e+00 5.285006e+00 5.372946e+00 5.444590e+00 5.499301e+00 5.536514e+00 5.555781e+00 5.556816e+00 5.539531e+00 5.504050e+00 5.450703e+00 5.379999e+00 5.292608e+00 5.189334e+00 5.071089e+00 4.938864e+00 4.793710e+00 4.636737e+00 4.469124e+00 4.292136e+00 4.107143e+00 3.915613e+00 3.719091e+00 3.519169e+00 3.317441e+00 3.115456e+00 2.914679e+00 2.716450e+00 2.521963e+00 2.332256e+00 2.148217e+00 1.970606e+00 1.800069e+00 1.637150e+00 1.482310e+00 1.335930e+00 1.198324e+00 1.069734e+00 9.503264e-01 8.401733e-01 7.392345e-01 6.473477e-01 5.642298e-01 4.894928e-01 4.226696e-01 3.632429e-01 3.106727e-01 2.644164e-01 2.239401e-01 1.887242e-01 1.582646e-01 1.320742e-01 1.096861e-01 9.065872e-02 7.458036e-02 6.107299e-02 4.979289e-02 4.042946e-02 3.270288e-02 2.636217e-02 2.118397e-02 1.697220e-02 1.355787e-02 1.079813e-02 8.574168e-03 6.787989e-03 5.358701e-03 4.219068e-03 3.312949e-03 2.593714e-03 2.023300e-03 1.571360e-03 1.214181e-03 9.333023e-04 7.140788e-04 5.444943e-04 4.143964e-04 3.151482e-04 2.395436e-04 1.817960e-04 1.374667e-04 1.032828e-04 7.688412e-05 5.655624e-05 4.101341e-05 2.924981e-05 2.045778e-05 1.398335e-05 9.300952e-06 5.991098e-06 3.718678e-06 2.214197e-06 1.260241e-06 6.844181e-07 3.548302e-07 1.762454e-07 8.445087e-08 3.943931e-08 1.816845e-08 8.331148e-09 3.793502e-09 1.722404e-09 7.678193e-10
2.472479e-07 3.493013e-07 4.581020e-07 5.584776e-07 6.343882e-07 6.745332e-07 6.773266e-07 6.544088e-07 6.317878e-07 6.510619e-07 7.743464e-07 1.096449e-06 1.767089e-06 3.021871e-06 5.215045e-06 8.843172e-06 1.454420e-05 2.307000e-05 3.524901e-05 5.198922e-05 7.438403e-05 1.039548e-04 1.430020e-04 1.949594e-04 2.646339e-04 3.582775e-04 4.835732e-04 6.497078e-04 8.677004e-04 1.151042e-03 1.516596e-03 1.985642e-03 2.585047e-03 3.348601e-03 4.318609e-03 5.547704e-03 7.100764e-03 9.056652e-03 1.150964e-02 1.457048e-02 1.836752e-02 2.304834e-02 2.878262e-02 3.576667e-02 4.422945e-02 5.443952e-02 6.671108e-02 8.140783e-02 9.894310e-02 1.197765e-01 1.444083e-01 1.733731e-01 2.072351e-01 2.465849e-01 2.920374e-01 3.442282e-01 4.038088e-01 4.714359e-01 5.477565e-01 6.333883e-01 7.288988e-01 8.347875e-01 9.514741e-01 1.079292e+00 1.218482e+00 1.369184e+00 1.531422e+00 1.705081e+00 1.889889e+00 2.085404e+00 2.291010e+00 2.505922e+00 2.729196e+00 2.959736e+00 3.196313e+00 3.437585e+00 3.682125e+00 3.928462e+00 4.175103e+00 4.420554e+00 4.663305e+00 4.901806e+00 5.134439e+00 5.359498e+00 5.575216e+00 5.779807e+00 5.971541e+00 6.148817e+00 6.310208e+00 6.454482e+00 6.580582e+00 6.687590e+00 6.774685e+00 6.841131e+00 6.886283e+00 6.909630e+00 6.910846e+00 6.889825e+00 6.846701e+00 6.781847e+00 6.695857e+00 6.589524e+00 6.463808e+00 6.319804e+00 6.158698e+00 5.981744e+00 5.790261e+00 5.585642e+00 5.369390e+00 5.143133e+00 4.908623e+00 4.667712e+00 4.422304e+00 4.174309e+00 3.925582e+00 3.677884e+00 3.432837e+00 3.191903e+00 2.956378e+00 2.727396e+00 2.505942e+00 2.292866e+00 2.088896e+00 1.894647e+00 1.710634e+00 1.537285e+00 1.374940e+00 1.223843e+00 1.084121e+00 9.557679e-01 8.386221e-01 7.323742e-01 6.365822e-01 5.507023e-01 4.741241e-01 4.062035e-01 3.462873e-01 2.937275e-01 2.478886e-01 2.081497e-01 1.739071e-01 1.445787e-01 1.196097e-01 9.847961e-02 8.070623e-02 6.584778e-02 5.350215e-02 4.330505e-02 3.492832e-02 2.807918e-02 2.250042e-02 1.797052e-02 1.430271e-02 1.134218e-02 8.961606e-03 7.055941e-03 5.537607e-03 4.332954e-03 3.380190e-03 2.628247e-03 2.035876e-03 1.570455e-03 1.206393e-03 9.234106e-04 7.050600e-04 5.377106e-04 4.100050e-04 3.126250e-04 2.381608e-04 1.809384e-04 1.367529e-04 1.025462e-04 7.608722e-05 5.571197e-05 4.014055e-05 2.836585e-05 1.958473e-05 1.315375e-05 8.554174e-06 5.362535e-06 3.228807e-06 1.863059e-06 1.030254e-06 5.475990e-07 2.815971e-07 1.414440e-07 7.015869e-08 3.467219e-08 1.710491e-08 8.351696e-09 4.009448e-09 1.865216e-09
4.442360e-07 6.288233e-07 8.268369e-07 1.011556e-06 1.154593e-06 1.235728e-06 1.251803e-06 1.222550e-06 1.191852e-06 1.227967e-06 1.427768e-06 1.930127e-06 2.941136e-06 4.769221e-06 7.860724e-06 1.282398e-05 2.042646e-05 3.156790e-05 4.725416e-05 6.863201e-05 9.715222e-05 1.348878e-04 1.849600e-04 2.519446e-04 3.421326e-04 4.636075e-04 6.262609e-04 8.419560e-04 1.125025e-03 1.493144e-03 1.968518e-03 2.579243e-03 3.360839e-03 4.358010e-03 5.626720e-03 7.236518e-03 9.272955e-03 1.183980e-02 1.506094e-02 1.908191e-02 2.407162e-02 3.022467e-02 3.776500e-02 4.695107e-02 5.808266e-02 7.150817e-02 8.763112e-02 1.069142e-01 1.298799e-01 1.571071e-01 1.892255e-01 2.269084e-01 2.708663e-01 3.218399e-01 3.805943e-01 4.479114e-01 5.245807e-01 6.113858e-01 7.090867e-01 8.183985e-01 9.399689e-01 1.074359e+00 1.222031e+00 1.383340e+00 1.558525e+00 1.747699e+00 1.950823e+00 2.167690e+00 2.397894e+00 2.640829e+00 2.895682e+00 3.161442e+00 3.436916e+00 3.720743e+00 4.011409e+00 4.307277e+00 4.606620e+00 4.907663e+00 5.208610e+00 5.507667e+00 5.803024e+00 6.092833e+00 6.375171e+00 6.648031e+00 6.909333e+00 7.156978e+00 7.388927e+00 7.603277e+00 7.798321e+00 7.972576e+00 8.124770e+00 8.253808e+00 8.358725e+00 8.438669e+00 8.492906e+00 8.520859e+00 8.522160e+00 8.496694e+00 8.444618e+00 8.366367e+00 8.262638e+00 8.134365e+00 7.982686e+00 7.808892e+00 7.614382e+00 7.400631e+00 7.169184e+00 6.921680e+00 6.659884e+00 6.385718e+00 6.101253e+00 5.808677e+00 5.510244e+00 5.208207e+00 4.904763e+00 4.601999e+00 4.301860e+00 4.006122e+00 3.716385e+00 3.434078e+00 3.160464e+00 2.896648e+00 2.643585e+00 2.402091e+00 2.172853e+00 1.956447e+00 1.753335e+00 1.563860e+00 1.388221e+00 1.226452e+00 1.078403e+00 9.437415e-01 8.219756e-01 7.124874e-01 6.145740e-01 5.274848e-01 4.504500e-01 3.826978e-01 3.234627e-01 2.719899e-01 2.275389e-01 1.893902e-01 1.568530e-01 1.292737e-01 1.060422e-01 8.659542e-02 7.041741e-02 5.703840e-02 4.603369e-02 3.702354e-02 2.967397e-02 2.369730e-02 1.885105e-02 1.493433e-02 1.178197e-02 9.257561e-03 7.247149e-03 5.654476e-03 4.398244e-03 3.410648e-03 2.636308e-03 2.030919e-03 1.559441e-03 1.194110e-03 9.126393e-04 6.968972e-04 5.320813e-04 4.062399e-04 3.099408e-04 2.359477e-04 1.788444e-04 1.346402e-04 1.003987e-04 7.393663e-05 5.360091e-05 3.811704e-05 2.648469e-05 1.790541e-05 1.172999e-05 7.419529e-06 4.520470e-06 2.651690e-06 1.501158e-06 8.248009e-07 4.437967e-07 2.362285e-07 1.253868e-07 6.650080e-08 3.502698e-08 1.808554e-08 9.052570e-09 4.342157e-09
7.407402e-07 1.051198e-06 1.386879e-06 1.704407e-06 1.957402e-06 2.112505e-06 2.164079e-06 2.143472e-06 2.120473e-06 2.201768e-06 2.533479e-06 3.314962e-06 4.826592e-06 7.468725e-06 1.179999e-05 1.856206e-05 2.867687e-05 4.322535e-05 6.344165e-05 9.079237e-05 1.272095e-04 1.754938e-04 2.398209e-04 3.262023e-04 4.427797e-04 5.999354e-04 8.103844e-04 1.089487e-03 1.455968e-03 1.933075e-03 2.550077e-03 3.343991e-03 4.361544e-03 5.661462e-03 7.317148e-03 9.419674e-03 1.208084e-02 1.543601e-02 1.964661e-02 2.490233e-02 3.142359e-02 3.946478e-02 4.931888e-02 6.132357e-02 7.586861e-02 9.340342e-02 1.144435e-01 1.395743e-01 1.694516e-01 2.047986e-01 2.464000e-01 2.950941e-01 3.517635e-01 4.173250e-01 4.927175e-01 5.788892e-01 6.767831e-01 7.873201e-01 9.113786e-01 1.049771e+00 1.203221e+00 1.372342e+00 1.557628e+00 1.759438e+00 1.977991e+00 2.213348e+00 2.465386e+00 2.733769e+00 3.017929e+00 3.317051e+00 3.630081e+00 3.955736e+00 4.292528e+00 4.638780e+00 4.992654e+00 5.352178e+00 5.715287e+00 6.079866e+00 6.443780e+00 6.804894e+00 7.161060e+00 7.510088e+00 7.849717e+00 8.177594e+00 8.491295e+00 8.788376e+00 9.066455e+00 9.323295e+00 9.556878e+00 9.765442e+00 9.947473e+00 1.010167e+01 1.022691e+01 1.032221e+01 1.038672e+01 1.041980e+01 1.042105e+01 1.039035e+01 1.032790e+01 1.023422e+01 1.011015e+01 9.956764e+00 9.775395e+00 9.567541e+00 9.334825e+00 9.078956e+00 8.801727e+00 8.505050e+00 8.190989e+00 7.861793e+00 7.519885e+00 7.167823e+00 6.808234e+00 6.443748e+00 6.076930e+00 5.710236e+00 5.345971e+00 4.986271e+00 4.633092e+00 4.288210e+00 3.953218e+00 3.629532e+00 3.318390e+00 3.020857e+00 2.737840e+00 2.470099e+00 2.218253e+00 1.982765e+00 1.763926e+00 1.561821e+00 1.376322e+00 1.207085e+00 1.053579e+00 9.151194e-01 7.909187e-01 6.801225e-01 5.818418e-01 4.951727e-01 4.192067e-01 3.530371e-01 2.957650e-01 2.465093e-01 2.044168e-01 1.686740e-01 1.385158e-01 1.132310e-01 9.216413e-02 7.471556e-02 6.034157e-02 4.855489e-02 3.892636e-02 3.108572e-02 2.472039e-02 1.957084e-02 1.542322e-02 1.210056e-02 9.454782e-03 7.360571e-03 5.711741e-03 4.419196e-03 3.409502e-03 2.623299e-03 2.013251e-03 1.541775e-03 1.178930e-03 9.007296e-04 6.879416e-04 5.252670e-04 4.007168e-04 3.050715e-04 2.313603e-04 1.743797e-04 1.302663e-04 9.615034e-05 6.988358e-05 4.983493e-05 3.473820e-05 2.358333e-05 1.554235e-05 9.920457e-06 6.128551e-06 3.670803e-06 2.142284e-06 1.227790e-06 6.976178e-07 3.958820e-07 2.247463e-07 1.269218e-07 7.047640e-08 3.793956e-08 1.957352e-08 9.598574e-09
1.147072e-06 1.633224e-06 2.164163e-06 2.675118e-06 3.096228e-06 3.376748e-06 3.507570e-06 3.535255e-06 3.563953e-06 3.751442e-06 4.308809e-06 5.513552e-06 7.739173e-06 1.149773e-05 1.748141e-05 2.658993e-05 3.993204e-05 5.881750e-05 8.478238e-05 1.197255e-04 1.662223e-04 2.280220e-04 3.106384e-04 4.218780e-04 5.721929e-04 7.748729e-04 1.046278e-03 1.406364e-03 1.879685e-03 2.496856e-03 3.296411e-03 4.326927e-03 5.649515e-03 7.340759e-03 9.496180e-03 1.223405e-02 1.569929e-02 2.006712e-02 2.554626e-02 3.238205e-02 4.085980e-02 5.130917e-02 6.410997e-02 7.969939e-02 9.857991e-02 1.213269e-01 1.485946e-01 1.811190e-01 2.197176e-01 2.652864e-01 3.187937e-01 3.812712e-01 4.538016e-01 5.375036e-01 6.335131e-01 7.429633e-01 8.669641e-01 1.006581e+00 1.162810e+00 1.336557e+00 1.528611e+00 1.739625e+00 1.970102e+00 2.220386e+00 2.490649e+00 2.780868e+00 3.090802e+00 3.419955e+00 3.767551e+00 4.132529e+00 4.513546e+00 4.909000e+00 5.317057e+00 5.735681e+00 6.162661e+00 6.595651e+00 7.032206e+00 7.469829e+00 7.906004e+00 8.338214e+00 8.763928e+00 9.180577e+00 9.585517e+00 9.976017e+00 1.034927e+01 1.070247e+01 1.103285e+01 1.133781e+01 1.161501e+01 1.186238e+01 1.207812e+01 1.226073e+01 1.240888e+01 1.252144e+01 1.259744e+01 1.263618e+01 1.263721e+01 1.260044e+01 1.252614e+01 1.241494e+01 1.226782e+01 1.208604e+01 1.187112e+01 1.162476e+01 1.134883e+01 1.104526e+01 1.071614e+01 1.036367e+01 9.990264e+00 9.598521e+00 9.191252e+00 8.771411e+00 8.342027e+00 7.906131e+00 7.466691e+00 7.026564e+00 6.588462e+00 6.154927e+00 5.728322e+00 5.310820e+00 4.904403e+00 4.510852e+00 4.131745e+00 3.768455e+00 3.422159e+00 3.093851e+00 2.784338e+00 2.494237e+00 2.223944e+00 1.973620e+00 1.743171e+00 1.532261e+00 1.340337e+00 1.166669e+00 1.010396e+00 8.705682e-01 7.461794e-01 6.361879e-01 5.395296e-01 4.551280e-01 3.819035e-01 3.187872e-01 2.647353e-01 2.187447e-01 1.798651e-01 1.472074e-01 1.199476e-01 9.732919e-02 7.866352e-02 6.333220e-02 5.078923e-02 4.056230e-02 3.225122e-02 2.552230e-02 2.009943e-02 1.575344e-02 1.229232e-02 9.553609e-03 7.399515e-03 5.714041e-03 4.400943e-03 3.381724e-03 2.593278e-03 1.985335e-03 1.518001e-03 1.159667e-03 8.853576e-04 6.754562e-04 5.146985e-04 3.913354e-04 2.964159e-04 2.231887e-04 1.666029e-04 1.229041e-04 8.929895e-05 6.368414e-05 4.443372e-05 3.024610e-05 2.004635e-05 1.292805e-05 8.124382e-06 4.995922e-06 3.027263e-06 1.822921e-06 1.098621e-06 6.638030e-07 3.999239e-07 2.375786e-07 1.372823e-07 7.617586e-08 4.017751e-08 2.003249e-08
1.651205e-06 2.361099e-06 3.146217e-06 3.917847e-06 4.579196e-06 5.059185e-06 5.344517e-06 5.499869e-06 5.671007e-06 6.078224e-06 7.012248e-06 8.845373e-06 1.206193e-05 1.730443e-05 2.542048e-05 3.749722e-05 5.487463e-05 7.916056e-05 1.122988e-04 1.567735e-04 2.160130e-04 2.949873e-04 4.008956e-04 5.437857e-04 7.370120e-04 9.975771e-04 1.346583e-03 1.810042e-03 2.420189e-03 3.217292e-03 4.251876e-03 5.587331e-03 7.303049e-03 9.498205e-03 1.229621e-02 1.584958e-02 2.034488e-02 2.600730e-02 3.310489e-02 4.195264e-02 5.291697e-02 6.642146e-02 8.295397e-02 1.030750e-01 1.274263e-01 1.567380e-01 1.918336e-01 2.336312e-01 2.831425e-01 3.414681e-01 4.097912e-01 4.893668e-01 5.815061e-01 6.875551e-01 8.088682e-01 9.467796e-01 1.102575e+00 1.277466e+00 1.472563e+00 1.688853e+00 1.927174e+00 2.188197e+00 2.472411e+00 2.780112e+00 3.111388e+00 3.466098e+00 3.843840e+00 4.243914e+00 4.665299e+00 5.106640e+00 5.566260e+00 6.042192e+00 6.532208e+00 7.033864e+00 7.544532e+00 8.061444e+00 8.581729e+00 9.102466e+00 9.620710e+00 1.013352e+01 1.063793e+01 1.113096e+01 1.160953e+01 1.207052e+01 1.251070e+01 1.292685e+01 1.331583e+01 1.367466e+01 1.400064e+01 1.429135e+01 1.454475e+01 1.475905e+01 1.493274e+01 1.506449e+01 1.515322e+01 1.519814e+01 1.519880e+01 1.515513e+01 1.506751e+01 1.493669e+01 1.476381e+01 1.455032e+01 1.429792e+01 1.400853e+01 1.368422e+01 1.332723e+01 1.293991e+01 1.252481e+01 1.208471e+01 1.162261e+01 1.114173e+01 1.064546e+01 1.013724e+01 9.620535e+00 9.098742e+00 8.575161e+00 8.052951e+00 7.535111e+00 7.024457e+00 6.523613e+00 6.035000e+00 5.560821e+00 5.103053e+00 4.663437e+00 4.243481e+00 3.844457e+00 3.467408e+00 3.113130e+00 2.782158e+00 2.474746e+00 2.190866e+00 1.930214e+00 1.692246e+00 1.476210e+00 1.281197e+00 1.106173e+00 9.500218e-01 8.115598e-01 6.895579e-01 5.827527e-01 4.898616e-01 4.096013e-01 3.407077e-01 2.819562e-01 2.321790e-01 1.902770e-01 1.552264e-01 1.260833e-01 1.019858e-01 8.215745e-02 6.591043e-02 5.264728e-02 4.185913e-02 3.311914e-02 2.607212e-02 2.042220e-02 1.592118e-02 1.235926e-02 9.558698e-03 7.369640e-03 5.667200e-03 4.348800e-03 3.331379e-03 2.548481e-03 1.947416e-03 1.486713e-03 1.133935e-03 8.638699e-04 6.570282e-04 4.984244e-04 3.765928e-04 2.828246e-04 2.105665e-04 1.549363e-04 1.123075e-04 7.995405e-05 5.576529e-05 3.804182e-05 2.537252e-05 1.656815e-05 1.063198e-05 6.746601e-06 4.266473e-06 2.706930e-06 1.726949e-06 1.102596e-06 6.969408e-07 4.302462e-07 2.560137e-07 1.452582e-07 7.791136e-08 3.936452e-08
2.212110e-06 3.180691e-06 4.268802e-06 5.365580e-06 6.348097e-06 7.124997e-06 7.678962e-06 8.094395e-06 8.563116e-06 9.376004e-06 1.091488e-05 1.366050e-05 1.822296e-05 2.539212e-05 3.619392e-05 5.193994e-05 7.426365e-05 1.051711e-04 1.471625e-04 2.035128e-04 2.787710e-04 3.794655e-04 5.149091e-04 6.979521e-04 9.456157e-04 1.279674e-03 1.727412e-03 2.322776e-03 3.108036e-03 4.135936e-03 5.472330e-03 7.199378e-03 9.419516e-03 1.226034e-02 1.588032e-02 2.047494e-02 2.628288e-02 3.359180e-02 4.274367e-02 5.414004e-02 6.824800e-02 8.560726e-02 1.068388e-01 1.326543e-01 1.638650e-01 2.013884e-01 2.462514e-01 2.995895e-01 3.626434e-01 4.367532e-01 5.233499e-01 6.239429e-01 7.400993e-01 8.734160e-01 1.025484e+00 1.197850e+00 1.391979e+00 1.609224e+00 1.850800e+00 2.117754e+00 2.410951e+00 2.731051e+00 3.078495e+00 3.453493e+00 3.856009e+00 4.285736e+00 4.742061e+00 5.224037e+00 5.730346e+00 6.259297e+00 6.808837e+00 7.376583e+00 7.959873e+00 8.555804e+00 9.161285e+00 9.773076e+00 1.038783e+01 1.100216e+01 1.161263e+01 1.221584e+01 1.280835e+01 1.338670e+01 1.394739e+01 1.448682e+01 1.500134e+01 1.548732e+01 1.594119e+01 1.635960e+01 1.673946e+01 1.707803e+01 1.737296e+01 1.762221e+01 1.782401e+01 1.797687e+01 1.807957e+01 1.813124e+01 1.813141e+01 1.808008e+01 1.797772e+01 1.782525e+01 1.762397e+01 1.737549e+01 1.708171e+01 1.674476e+01 1.636693e+01 1.595072e+01 1.549883e+01 1.501416e+01 1.449990e+01 1.395949e+01 1.339659e+01 1.281502e+01 1.221867e+01 1.161146e+01 1.099725e+01 1.037982e+01 9.762825e+00 9.149761e+00 8.543947e+00 7.948502e+00 7.366338e+00 6.800135e+00 6.252326e+00 5.725079e+00 5.220290e+00 4.739567e+00 4.284230e+00 3.855296e+00 3.453470e+00 3.079137e+00 2.732365e+00 2.412927e+00 2.120324e+00 1.853819e+00 1.612482e+00 1.395220e+00 1.200811e+00 1.027935e+00 8.751899e-01 7.411109e-01 6.241922e-01 5.229100e-01 4.357498e-01 3.612335e-01 2.979420e-01 2.445323e-01 1.997477e-01 1.624246e-01 1.314965e-01 1.059990e-01 8.507364e-02 6.797101e-02 5.404836e-02 4.276275e-02 3.365940e-02 2.635784e-02 2.053851e-02 1.593163e-02 1.230902e-02 9.478369e-03 7.278990e-03 5.578225e-03 4.268013e-03 3.261496e-03 2.489727e-03 1.898591e-03 1.446025e-03 1.099576e-03 8.343031e-04 6.310779e-04 4.752426e-04 3.556182e-04 2.637541e-04 1.933334e-04 1.396527e-04 9.916666e-05 6.911682e-05 4.727034e-05 3.176916e-05 2.105556e-05 1.384138e-05 9.091297e-06 6.007070e-06 4.004847e-06 2.684859e-06 1.792120e-06 1.174958e-06 7.462911e-07 4.538621e-07 2.619381e-07 1.424032e-07 7.275767e-08
2.762576e-06 4.000385e-06 5.417848e-06 6.889676e-06 8.273700e-06 9.462939e-06 1.043804e-05 1.130353e-05 1.229837e-05 1.378788e-05 1.625243e-05 2.029160e-05 2.665362e-05 3.629183e-05 5.043693e-05 7.067364e-05 9.901548e-05 1.380059e-04 1.909045e-04 2.620476e-04 3.574458e-04 4.856086e-04 6.584954e-04 8.924672e-04 1.209189e-03 1.636560e-03 2.209873e-03 2.973368e-03 3.982245e-03 5.305174e-03 7.027394e-03 9.254654e-03 1.211829e-02 1.578152e-02 2.044673e-02 2.636318e-02 3.383456e-02 4.322608e-02 5.497117e-02 6.957825e-02 8.763817e-02 1.098330e-01 1.369462e-01 1.698726e-01 2.096275e-01 2.573517e-01 3.143127e-01 3.819010e-01 4.616240e-01 5.550970e-01 6.640329e-01 7.902253e-01 9.355231e-01 1.101794e+00 1.290878e+00 1.504539e+00 1.744420e+00 2.012003e+00 2.308584e+00 2.635248e+00 2.992853e+00 3.382011e+00 3.803075e+00 4.256127e+00 4.740953e+00 5.257028e+00 5.803478e+00 6.379049e+00 6.982083e+00 7.610505e+00 8.261838e+00 8.933246e+00 9.621583e+00 1.032344e+01 1.103522e+01 1.175316e+01 1.247339e+01 1.319199e+01 1.390501e+01 1.460851e+01 1.529857e+01 1.597121e+01 1.662245e+01 1.724820e+01 1.784438e+01 1.840690e+01 1.893179e+01 1.941530e+01 1.985397e+01 2.024473e+01 2.058491e+01 2.087220e+01 2.110459e+01 2.128041e+01 2.139828e+01 2.145727e+01 2.145690e+01 2.139724e+01 2.127888e+01 2.110287e+01 2.087068e+01 2.058408e+01 2.024516e+01 1.985623e+01 1.941983e+01 1.893875e+01 1.841601e+01 1.785493e+01 1.725912e+01 1.663248e+01 1.597914e+01 1.530336e+01 1.460952e+01 1.390200e+01 1.318517e+01 1.246332e+01 1.174064e+01 1.102117e+01 1.030877e+01 9.607102e+00 8.919618e+00 8.249521e+00 7.599757e+00 6.972977e+00 6.371521e+00 5.797388e+00 5.252226e+00 4.737317e+00 4.253580e+00 3.801575e+00 3.381518e+00 2.993304e+00 2.636529e+00 2.310518e+00 2.014354e+00 1.746909e+00 1.506879e+00 1.292809e+00 1.103123e+00 9.361454e-01 7.901303e-01 6.632902e-01 5.538324e-01 4.599934e-01 3.800695e-01 3.124395e-01 2.555795e-01 2.080720e-01 1.686125e-01 1.360153e-01 1.092194e-01 8.729214e-02 6.942735e-02 5.493866e-02 4.324699e-02 3.386556e-02 2.638485e-02 2.045946e-02 1.579787e-02 1.215465e-02 9.324538e-03 7.137522e-03 5.454474e-03 4.163080e-03 3.173954e-03 2.416948e-03 1.837690e-03 1.394422e-03 1.055200e-03 7.955969e-04 5.969008e-04 4.448105e-04 3.284752e-04 2.397478e-04 1.725319e-04 1.222063e-04 8.515622e-05 5.844680e-05 3.964074e-05 2.671255e-05 1.801266e-05 1.224203e-05 8.422710e-06 5.858245e-06 4.085845e-06 2.820693e-06 1.899926e-06 1.232530e-06 7.621934e-07 4.459459e-07 2.452307e-07 1.265399e-07
3.223074e-06 4.709039e-06 6.450301e-06 8.321049e-06 1.017346e-05 1.189510e-05 1.346960e-05 1.502219e-05 1.683808e-05 1.935822e-05 2.316694e-05 2.899204e-05 3.773302e-05 5.052611e-05 6.884141e-05 9.460242e-05 1.303190e-04 1.792569e-04 2.456998e-04 3.353934e-04 4.562442e-04 6.192741e-04 8.397606e-04 1.138463e-03 1.542906e-03 2.088787e-03 2.821640e-03 3.798849e-03 5.092045e-03 6.789997e-03 9.002278e-03 1.186416e-02 1.554310e-02 2.024690e-02 2.623282e-02 3.381711e-02 4.338408e-02 5.539465e-02 7.039456e-02 8.902281e-02 1.120211e-01 1.402445e-01 1.746723e-01 2.164192e-01 2.667426e-01 3.270465e-01 3.988788e-01 4.839245e-01 5.839956e-01 7.010190e-01 8.370220e-01 9.941101e-01 1.174435e+00 1.380150e+00 1.613351e+00 1.876015e+00 2.169950e+00 2.496748e+00 2.857757e+00 3.254063e+00 3.686476e+00 4.155518e+00 4.661407e+00 5.204041e+00 5.782978e+00 6.397416e+00 7.046160e+00 7.727596e+00 8.439667e+00 9.179866e+00 9.945250e+00 1.073249e+01 1.153790e+01 1.235755e+01 1.318725e+01 1.402269e+01 1.485942e+01 1.569295e+01 1.651875e+01 1.733234e+01 1.812923e+01 1.890492e+01 1.965488e+01 2.037457e+01 2.105940e+01 2.170486e+01 2.230655e+01 2.286033e+01 2.336239e+01 2.380933e+01 2.419819e+01 2.452636e+01 2.479163e+01 2.499211e+01 2.512630e+01 2.519318e+01 2.519231e+01 2.512378e+01 2.498831e+01 2.478707e+01 2.452166e+01 2.419405e+01 2.380646e+01 2.336141e+01 2.286168e+01 2.231035e+01 2.171080e+01 2.106676e+01 2.038230e+01 1.966178e+01 1.890981e+01 1.813114e+01 1.733061e+01 1.651313e+01 1.568356e+01 1.484676e+01 1.400749e+01 1.317036e+01 1.233984e+01 1.152017e+01 1.071537e+01 9.929222e+00 9.165230e+00 8.426583e+00 7.716117e+00 7.036278e+00 6.389093e+00 5.776166e+00 5.198682e+00 4.657433e+00 4.152841e+00 3.684983e+00 3.253610e+00 2.858155e+00 2.497762e+00 2.171300e+00 1.877403e+00 1.614499e+00 1.380842e+00 1.174542e+00 9.936023e-01 8.359535e-01 6.995008e-01 5.821672e-01 4.819326e-01 3.968644e-01 3.251366e-01 2.650428e-01 2.150046e-01 1.735794e-01 1.394675e-01 1.115176e-01 8.872626e-02 7.023163e-02 5.530104e-02 4.331543e-02 3.375282e-02 2.617319e-02 2.020586e-02 1.553928e-02 1.191292e-02 9.110599e-03 6.954854e-03 5.301857e-03 4.036763e-03 3.069290e-03 2.329475e-03 1.763691e-03 1.331043e-03 1.000339e-03 7.477152e-04 5.549187e-04 4.080565e-04 2.966451e-04 2.127895e-04 1.504650e-04 1.049389e-04 7.237025e-05 4.958799e-05 3.398678e-05 2.347739e-05 1.644470e-05 1.169749e-05 8.406847e-06 6.036937e-06 4.270025e-06 2.932969e-06 1.933033e-06 1.211234e-06 7.168131e-07 3.981668e-07 2.072963e-07
3.523795e-06 5.205097e-06 7.229262e-06 9.488416e-06 1.184821e-05 1.420648e-05 1.655920e-05 1.905581e-05 2.202872e-05 2.599741e-05 3.165812e-05 3.988074e-05 5.173610e-05 6.857314e-05 9.215135e-05 1.248215e-04 1.697399e-04 2.311278e-04 3.146242e-04 4.278212e-04 5.810669e-04 7.885685e-04 1.069766e-03 1.450917e-03 1.966886e-03 2.663159e-03 3.598143e-03 4.845727e-03 6.498133e-03 8.669265e-03 1.149910e-02 1.515978e-02 1.986396e-02 2.587504e-02 3.351866e-02 4.319409e-02 5.538502e-02 7.066954e-02 8.973001e-02 1.133636e-01 1.424940e-01 1.781835e-01 2.216459e-01 2.742559e-01 3.375556e-01 4.132547e-01 5.032236e-01 6.094820e-01 7.341847e-01 8.796043e-01 1.048111e+00 1.242147e+00 1.464180e+00 1.716655e+00 2.001920e+00 2.322156e+00 2.679312e+00 3.075058e+00 3.510758e+00 3.987453e+00 4.505858e+00 5.066352e+00 5.668964e+00 6.313354e+00 6.998793e+00 7.724138e+00 8.487813e+00 9.287780e+00 1.012153e+01 1.098606e+01 1.187793e+01 1.279326e+01 1.372780e+01 1.467704e+01 1.563619e+01 1.660030e+01 1.756433e+01 1.852316e+01 1.947166e+01 2.040474e+01 2.131733e+01 2.220437e+01 2.306078e+01 2.388150e+01 2.466146e+01 2.539570e+01 2.607942e+01 2.670810e+01 2.727762e+01 2.778426e+01 2.822477e+01 2.859632e+01 2.889644e+01 2.912307e+01 2.927460e+01 2.934995e+01 2.934865e+01 2.927087e+01 2.911737e+01 2.888945e+01 2.858884e+01 2.821763e+01 2.777823e+01 2.727334e+01 2.670599e+01 2.607953e+01 2.539773e+01 2.466472e+01 2.388504e+01 2.306352e+01 2.220525e+01 2.131547e+01 2.039952e+01 1.946281e+01 1.851076e+01 1.754879e+01 1.658227e+01 1.561644e+01 1.465639e+01 1.370698e+01 1.277286e+01 1.185842e+01 1.096777e+01 1.010468e+01 9.272531e+00 8.474273e+00 7.712370e+00 6.988805e+00 6.305098e+00 5.662340e+00 5.061226e+00 4.502086e+00 3.984883e+00 3.509222e+00 3.074351e+00 2.679178e+00 2.322308e+00 2.002070e+00 1.716564e+00 1.463693e+00 1.241203e+00 1.046734e+00 8.778730e-01 7.322061e-01 6.073699e-01 5.010889e-01 4.112012e-01 3.356756e-01 2.726221e-01 2.203024e-01 1.771393e-01 1.417235e-01 1.128158e-01 8.934201e-02 7.038206e-02 5.515396e-02 4.299657e-02 3.335245e-02 2.575268e-02 1.980387e-02 1.517731e-02 1.160011e-02 8.847714e-03 6.737547e-03 5.123297e-03 3.889594e-03 2.946881e-03 2.226502e-03 1.676163e-03 1.256052e-03 9.357598e-04 6.920228e-04 5.070951e-04 3.675191e-04 2.630915e-04 1.859778e-04 1.300086e-04 9.019457e-05 6.245403e-05 4.347695e-05 3.064804e-05 2.197613e-05 1.601457e-05 1.177246e-05 8.621308e-06 6.199032e-06 4.316958e-06 2.879052e-06 1.823166e-06 1.089534e-06 6.106848e-07 3.205381e-07
3.627093e-06 5.426512e-06 7.661019e-06 1.026059e-05 1.312646e-05 1.618692e-05 1.946558e-05 2.314617e-05 2.761643e-05 3.348497e-05 4.157689e-05 5.292930e-05 6.881906e-05 9.085668e-05 1.211650e-04 1.626400e-04 2.192714e-04 2.965188e-04 4.017770e-04 5.450177e-04 7.397102e-04 1.004094e-03 1.362828e-03 1.849019e-03 2.506627e-03 3.393245e-03 4.583174e-03 6.170695e-03 8.273505e-03 1.103671e-02 1.463814e-02 1.929602e-02 2.527937e-02 3.292094e-02 4.263108e-02 5.491138e-02 7.036704e-02 8.971843e-02 1.138127e-01 1.436367e-01 1.803309e-01 2.252038e-01 2.797452e-01 3.456347e-01 4.247448e-01 5.191358e-01 6.310442e-01 7.628652e-01 9.171317e-01 1.096492e+00 1.303684e+00 1.541498e+00 1.812728e+00 2.120104e+00 2.466213e+00 2.853415e+00 3.283770e+00 3.758984e+00 4.280390e+00 4.848935e+00 5.465180e+00 6.129306e+00 6.841092e+00 7.599902e+00 8.404654e+00 9.253804e+00 1.014532e+01 1.107668e+01 1.204486e+01 1.304631e+01 1.407704e+01 1.513257e+01 1.620807e+01 1.729838e+01 1.839808e+01 1.950160e+01 2.060321e+01 2.169714e+01 2.277763e+01 2.383896e+01 2.487544e+01 2.588141e+01 2.685124e+01 2.777932e+01 2.866011e+01 2.948820e+01 3.025842e+01 3.096592e+01 3.160626e+01 3.217548e+01 3.267007e+01 3.308697e+01 3.342354e+01 3.367755e+01 3.384728e+01 3.393159e+01 3.393000e+01 3.384269e+01 3.367048e+01 3.341474e+01 3.307730e+01 3.266038e+01 3.216655e+01 3.159869e+01 3.096006e+01 3.025432e+01 2.948557e+01 2.865837e+01 2.777769e+01 2.684884e+01 2.587739e+01 2.486906e+01 2.382969e+01 2.276521e+01 2.168158e+01 2.058483e+01 1.948095e+01 1.837584e+01 1.727523e+01 1.618466e+01 1.510945e+01 1.405462e+01 1.302494e+01 1.202480e+01 1.105818e+01 1.012858e+01 9.238952e+00 8.391740e+00 7.588868e+00 6.831805e+00 6.121599e+00 5.458900e+00 4.843957e+00 4.276602e+00 3.756243e+00 3.281875e+00 2.852108e+00 2.465209e+00 2.119143e+00 1.811620e+00 1.540140e+00 1.302052e+00 1.094617e+00 9.150713e-01 7.606875e-01 6.288195e-01 5.169376e-01 4.226491e-01 3.437137e-01 2.780568e-01 2.237810e-01 1.791766e-01 1.427262e-01 1.131024e-01 8.915901e-02 6.991581e-02 5.454125e-02 4.233357e-02 3.270295e-02 2.515531e-02 1.927839e-02 1.472991e-02 1.122782e-02 8.542144e-03 6.487931e-03 4.918774e-03 3.720659e-03 2.805996e-03 2.108035e-03 1.575996e-03 1.171149e-03 8.638789e-04 6.315675e-04 4.569903e-04 3.270112e-04 2.314943e-04 1.624549e-04 1.134744e-04 7.936024e-05 5.595969e-05 4.003590e-05 2.915322e-05 2.155733e-05 1.605388e-05 1.188919e-05 8.633149e-06 6.066216e-06 4.080368e-06 2.605645e-06 1.570185e-06 8.872856e-07 4.692016e-07
3.542475e-06 5.370757e-06 7.720898e-06 1.057864e-05 1.390287e-05 1.767575e-05 2.197071e-05 2.702618e-05 3.330571e-05 4.153117e-05 5.268795e-05 6.802250e-05 8.907364e-05 1.177891e-04 1.567611e-04 2.095856e-04 2.813146e-04 3.789806e-04 5.122072e-04 6.939868e-04 9.417450e-04 1.278808e-03 1.736369e-03 2.356024e-03 3.192910e-03 4.319382e-03 5.829084e-03 7.841127e-03 1.050440e-02 1.400246e-02 1.856016e-02 2.445307e-02 3.202050e-02 4.168115e-02 5.394981e-02 6.945318e-02 8.894399e-02 1.133140e-01 1.436073e-01 1.810359e-01 2.269960e-01 2.830847e-01 3.511130e-01 4.331129e-01 5.313352e-01 6.482380e-01 7.864678e-01 9.488335e-01 1.138279e+00 1.357852e+00 1.610670e+00 1.899880e+00 2.228592e+00 2.599807e+00 3.016326e+00 3.480650e+00 3.994906e+00 4.560792e+00 5.179552e+00 5.851982e+00 6.578434e+00 7.358825e+00 8.192625e+00 9.078832e+00 1.001595e+01 1.100195e+01 1.203429e+01 1.310988e+01 1.422512e+01 1.537586e+01 1.655749e+01 1.776492e+01 1.899267e+01 2.023494e+01 2.148564e+01 2.273851e+01 2.398715e+01 2.522512e+01 2.644599e+01 2.764337e+01 2.881093e+01 2.994241e+01 3.103159e+01 3.207233e+01 3.305862e+01 3.398463e+01 3.484485e+01 3.563414e+01 3.634782e+01 3.698172e+01 3.753212e+01 3.799579e+01 3.836991e+01 3.865216e+01 3.884072e+01 3.893440e+01 3.893267e+01 3.883572e+01 3.864436e+01 3.836002e+01 3.798461e+01 3.752043e+01 3.697021e+01 3.633701e+01 3.562430e+01 3.483601e+01 3.397658e+01 3.305096e+01 3.206455e+01 3.102311e+01 2.993267e+01 2.879942e+01 2.762968e+01 2.642988e+01 2.520655e+01 2.396631e+01 2.271579e+01 2.146155e+01 2.021004e+01 1.896749e+01 1.773991e+01 1.653303e+01 1.535226e+01 1.420269e+01 1.308891e+01 1.201504e+01 1.098460e+01 1.000055e+01 9.065314e+00 8.180814e+00 7.348537e+00 6.569534e+00 5.844407e+00 5.173280e+00 4.555778e+00 3.991034e+00 3.477713e+00 3.014055e+00 2.597925e+00 2.226864e+00 1.898148e+00 1.608848e+00 1.355907e+00 1.136209e+00 9.466478e-01 7.841878e-01 6.459008e-01 5.289973e-01 4.308470e-01 3.489962e-01 2.811835e-01 2.253536e-01 1.796654e-01 1.424935e-01 1.124227e-01 8.823482e-02 6.889204e-02 5.351692e-02 4.137206e-02 3.184049e-02 2.440800e-02 1.864789e-02 1.420823e-02 1.080142e-02 8.195300e-03 6.205325e-03 4.687148e-03 3.529470e-03 2.647279e-03 1.975870e-03 1.465933e-03 1.079810e-03 7.887264e-04 5.707148e-04 4.089512e-04 2.904160e-04 2.048678e-04 1.441373e-04 1.016954e-04 7.239190e-05 5.226195e-05 3.834722e-05 2.852279e-05 2.133669e-05 1.586318e-05 1.156571e-05 8.165276e-06 5.522849e-06 3.549244e-06 2.153843e-06 1.226097e-06 6.528368e-07
3.330062e-06 5.099234e-06 7.460736e-06 1.046972e-05 1.416260e-05 1.860099e-05 2.393797e-05 3.049959e-05 3.886128e-05 4.989880e-05 6.480626e-05 8.510060e-05 1.126626e-04 1.498839e-04 1.999705e-04 2.674169e-04 3.586168e-04 4.825710e-04 6.516890e-04 8.827492e-04 1.198149e-03 1.627601e-03 2.210460e-03 2.998810e-03 4.061429e-03 5.488525e-03 7.397016e-03 9.935953e-03 1.329206e-02 1.769599e-02 2.343056e-02 3.084248e-02 4.035808e-02 5.250201e-02 6.791684e-02 8.738111e-02 1.118252e-01 1.423455e-01 1.802199e-01 2.269252e-01 2.841562e-01 3.538440e-01 4.381690e-01 5.395646e-01 6.607087e-01 8.045043e-01 9.740497e-01 1.172603e+00 1.403544e+00 1.670335e+00 1.976479e+00 2.325466e+00 2.720705e+00 3.165439e+00 3.662639e+00 4.214904e+00 4.824377e+00 5.492686e+00 6.220934e+00 7.009703e+00 7.859075e+00 8.768642e+00 9.737494e+00 1.076419e+01 1.184675e+01 1.298259e+01 1.416856e+01 1.540096e+01 1.667552e+01 1.798743e+01 1.933143e+01 2.070176e+01 2.209227e+01 2.349648e+01 2.490763e+01 2.631874e+01 2.772275e+01 2.911251e+01 3.048090e+01 3.182086e+01 3.312541e+01 3.438764e+01 3.560078e+01 3.675817e+01 3.785334e+01 3.888010e+01 3.983265e+01 4.070563e+01 4.149417e+01 4.219395e+01 4.280110e+01 4.331227e+01 4.372454e+01 4.403548e+01 4.424322e+01 4.434652e+01 4.434482e+01 4.423826e+01 4.402763e+01 4.371435e+01 4.330037e+01 4.278809e+01 4.218033e+01 4.148031e+01 4.069172e+01 3.981871e+01 3.886603e+01 3.783898e+01 3.674336e+01 3.558537e+01 3.437145e+01 3.310823e+01 3.180248e+01 3.046113e+01 2.909122e+01 2.769996e+01 2.629464e+01 2.488250e+01 2.347072e+01 2.206626e+01 2.067583e+01 1.930590e+01 1.796260e+01 1.665168e+01 1.537845e+01 1.414766e+01 1.296348e+01 1.182946e+01 1.074862e+01 9.723424e+00 8.755894e+00 7.847557e+00 6.999442e+00 6.212030e+00 5.485227e+00 4.818359e+00 4.210198e+00 3.659003e+00 3.162582e+00 2.718346e+00 2.323378e+00 1.974503e+00 1.668366e+00 1.401508e+00 1.170448e+00 9.717421e-01 8.020390e-01 6.581188e-01 5.369217e-01 4.355723e-01 3.514004e-01 2.819584e-01 2.250345e-01 1.786579e-01 1.410978e-01 1.108541e-01 8.664241e-02 6.737360e-02 5.213171e-02 4.015071e-02 3.079279e-02 2.352897e-02 1.792277e-02 1.361682e-02 1.032170e-02 7.806283e-03 5.888867e-03 4.428658e-03 3.317705e-03 2.473689e-03 1.833882e-03 1.350434e-03 9.868136e-04 7.151038e-04 5.138859e-04 3.665717e-04 2.601549e-04 1.843466e-04 1.310224e-04 9.385754e-05 6.803554e-05 4.998463e-05 3.713526e-05 2.771183e-05 2.055626e-05 1.497250e-05 1.057913e-05 7.174897e-06 4.631124e-06 2.826546e-06 1.619903e-06 8.682007e-07
3.094480e-06 4.728622e-06 7.000553e-06 1.004427e-05 1.399116e-05 1.900977e-05 2.537013e-05 3.353145e-05 4.423237e-05 5.855882e-05 7.797733e-05 1.043531e-04 1.400105e-04 1.879230e-04 2.520961e-04 3.381740e-04 4.542342e-04 6.117209e-04 8.264920e-04 1.120028e-03 1.520926e-03 2.066883e-03 2.807407e-03 3.807520e-03 5.152610e-03 6.954394e-03 9.357651e-03 1.254728e-02 1.675559e-02 2.227042e-02 2.944556e-02 3.871514e-02 5.061231e-02 6.579121e-02 8.504937e-02 1.093481e-01 1.398299e-01 1.778341e-01 2.249133e-01 2.828534e-01 3.536944e-01 4.397500e-01 5.436194e-01 6.681868e-01 8.166053e-01 9.922664e-01 1.198758e+00 1.439815e+00 1.719271e+00 2.041007e+00 2.408900e+00 2.826762e+00 3.298267e+00 3.826851e+00 4.415607e+00 5.067173e+00 5.783646e+00 6.566525e+00 7.416710e+00 8.334511e+00 9.319678e+00 1.037141e+01 1.148835e+01 1.266854e+01 1.390941e+01 1.520777e+01 1.655979e+01 1.796103e+01 1.940653e+01 2.089076e+01 2.240774e+01 2.395100e+01 2.551371e+01 2.708868e+01 2.866844e+01 3.024535e+01 3.181161e+01 3.335940e+01 3.488091e+01 3.636840e+01 3.781422e+01 3.921086e+01 4.055099e+01 4.182745e+01 4.303340e+01 4.416234e+01 4.520825e+01 4.616561e+01 4.702944e+01 4.779533e+01 4.845933e+01 4.901800e+01 4.946838e+01 4.980800e+01 5.003497e+01 5.014800e+01 5.014650e+01 5.003051e+01 4.980080e+01 4.945873e+01 4.900624e+01 4.844578e+01 4.778025e+01 4.701301e+01 4.614786e+01 4.518919e+01 4.414201e+01 4.301192e+01 4.180509e+01 4.052807e+01 3.918772e+01 3.779104e+01 3.634520e+01 3.485756e+01 3.333568e+01 3.178734e+01 3.022046e+01 2.864300e+01 2.706285e+01 2.548771e+01 2.392507e+01 2.238210e+01 2.086569e+01 1.938230e+01 1.793795e+01 1.653812e+01 1.518768e+01 1.389088e+01 1.265140e+01 1.147238e+01 1.035643e+01 9.305650e+00 8.321574e+00 7.405109e+00 6.556507e+00 5.775346e+00 5.060561e+00 4.410486e+00 3.822922e+00 3.295201e+00 2.824262e+00 2.406728e+00 2.038983e+00 1.717253e+00 1.437687e+00 1.196430e+00 9.896873e-01 8.137782e-01 6.651767e-01 5.405445e-01 4.367588e-01 3.509342e-01 2.804401e-01 2.229115e-01 1.762530e-01 1.386350e-01 1.084815e-01 8.445147e-02 6.541469e-02 5.042568e-02 3.869750e-02 2.957780e-02 2.252824e-02 1.710738e-02 1.295665e-02 9.788421e-03 7.375349e-03 5.540231e-03 4.146524e-03 3.089768e-03 2.290290e-03 1.687364e-03 1.234694e-03 8.969362e-04 6.469828e-04 4.638724e-04 3.312431e-04 2.362595e-04 1.688978e-04 1.214451e-04 8.808313e-05 6.451704e-05 4.764526e-05 3.529195e-05 2.599579e-05 1.883636e-05 1.327447e-05 9.003782e-06 5.826582e-06 3.572921e-06 2.060938e-06 1.112212e-06
2.973141e-06 4.415126e-06 6.511563e-06 9.483003e-06 1.357267e-05 1.908582e-05 2.645326e-05 3.632276e-05 4.965926e-05 6.782633e-05 9.263674e-05 1.263929e-04 1.719817e-04 2.331233e-04 3.148517e-04 4.242722e-04 5.715691e-04 7.712094e-04 1.043302e-03 1.415130e-03 1.922979e-03 2.614463e-03 3.551693e-03 4.815630e-03 6.511912e-03 8.778172e-03 1.179252e-02 1.578264e-02 2.103544e-02 2.790763e-02 3.683908e-02 4.837013e-02 6.316373e-02 8.203056e-02 1.059544e-01 1.361145e-01 1.739048e-01 2.209501e-01 2.791239e-01 3.505698e-01 4.377229e-01 5.433305e-01 6.704606e-01 8.224965e-01 1.003110e+00 1.216220e+00 1.465933e+00 1.756480e+00 2.092153e+00 2.477242e+00 2.915974e+00 3.412449e+00 3.970552e+00 4.593859e+00 5.285520e+00 6.048143e+00 6.883712e+00 7.793534e+00 8.778244e+00 9.837819e+00 1.097162e+01 1.217838e+01 1.345621e+01 1.480257e+01 1.621421e+01 1.768722e+01 1.921700e+01 2.079835e+01 2.242550e+01 2.409217e+01 2.579160e+01 2.751661e+01 2.925961e+01 3.101270e+01 3.276772e+01 3.451630e+01 3.624999e+01 3.796028e+01 3.963867e+01 4.127676e+01 4.286629e+01 4.439915e+01 4.586749e+01 4.726376e+01 4.858077e+01 4.981182e+01 5.095073e+01 5.199191e+01 5.293033e+01 5.376154e+01 5.448158e+01 5.508700e+01 5.557484e+01 5.594265e+01 5.618855e+01 5.631124e+01 5.631007e+01 5.618503e+01 5.593675e+01 5.556653e+01 5.507627e+01 5.446841e+01 5.374589e+01 5.291210e+01 5.197099e+01 5.092708e+01 4.978560e+01 4.855241e+01 4.723397e+01 4.583716e+01 4.436912e+01 4.283719e+01 4.124889e+01 3.961196e+01 3.793442e+01 3.622461e+01 3.449106e+01 3.274243e+01 3.098734e+01 2.923425e+01 2.749138e+01 2.576667e+01 2.406773e+01 2.240177e+01 2.077559e+01 1.919541e+01 1.766688e+01 1.619506e+01 1.478438e+01 1.343874e+01 1.216146e+01 1.095527e+01 9.822305e+00 8.763959e+00 7.780897e+00 6.873017e+00 6.039479e+00 5.278752e+00 4.588691e+00 3.966611e+00 3.409372e+00 2.913453e+00 2.475030e+00 2.090051e+00 1.754318e+00 1.463567e+00 1.213548e+00 1.000096e+00 8.191860e-01 6.669807e-01 5.398642e-01 4.344699e-01 3.477020e-01 2.767520e-01 2.191093e-01 1.725640e-01 1.352004e-01 1.053801e-01 8.171877e-02 6.305636e-02 4.842714e-02 3.703063e-02 2.820612e-02 2.141121e-02 1.620424e-02 1.222947e-02 9.204147e-03 6.906555e-03 5.164843e-03 3.846967e-03 2.852010e-03 2.103070e-03 1.541612e-03 1.123050e-03 8.132683e-04 5.859800e-04 4.207747e-04 3.017651e-04 2.166595e-04 1.560897e-04 1.130437e-04 8.236372e-05 6.030993e-05 4.421828e-05 3.224561e-05 2.317531e-05 1.624726e-05 1.099903e-05 7.126965e-06 4.388883e-06 2.549262e-06 1.387290e-06
3.121318e-06 4.336498e-06 6.196918e-06 9.019704e-06 1.317908e-05 1.914991e-05 2.757181e-05 3.934203e-05 5.572049e-05 7.842094e-05 1.096808e-04 1.523354e-04 2.099654e-04 2.872285e-04 3.904606e-04 5.286092e-04 7.144881e-04 9.663011e-04 1.309384e-03 1.778158e-03 2.418380e-03 3.289921e-03 4.470469e-03 6.060601e-03 8.190672e-03 1.102963e-02 1.479553e-02 1.976710e-02 2.629633e-02 3.482237e-02 4.588829e-02 6.016212e-02 7.846251e-02 1.017873e-01 1.313418e-01 1.685629e-01 2.151395e-01 2.730294e-01 3.444777e-01 4.320377e-01 5.385932e-01 6.673769e-01 8.219751e-01 1.006315e+00 1.224625e+00 1.481379e+00 1.781221e+00 2.128885e+00 2.529112e+00 2.986578e+00 3.505825e+00 4.091186e+00 4.746700e+00 5.476013e+00 6.282254e+00 7.167932e+00 8.134841e+00 9.184033e+00 1.031581e+01 1.152976e+01 1.282479e+01 1.419909e+01 1.565018e+01 1.717481e+01 1.876898e+01 2.042795e+01 2.214630e+01 2.391795e+01 2.573630e+01 2.759424e+01 2.948423e+01 3.139829e+01 3.332809e+01 3.526497e+01 3.720007e+01 3.912434e+01 4.102866e+01 4.290387e+01 4.474084e+01 4.653056e+01 4.826418e+01 4.993309e+01 5.152899e+01 5.304401e+01 5.447073e+01 5.580230e+01 5.703248e+01 5.815566e+01 5.916685e+01 6.006159e+01 6.083598e+01 6.148662e+01 6.201064e+01 6.240565e+01 6.266985e+01 6.280194e+01 6.280122e+01 6.266760e+01 6.240158e+01 6.200435e+01 6.147772e+01 6.082406e+01 6.004629e+01 5.914781e+01 5.813262e+01 5.700534e+01 5.577132e+01 5.443662e+01 5.300791e+01 5.149229e+01 4.989713e+01 4.823002e+01 4.649873e+01 4.471135e+01 4.287633e+01 4.100250e+01 3.909902e+01 3.717520e+01 3.524037e+01 3.330373e+01 3.137425e+01 2.946059e+01 2.757112e+01 2.571381e+01 2.389623e+01 2.212546e+01 2.040799e+01 1.874974e+01 1.715603e+01 1.563159e+01 1.418054e+01 1.280637e+01 1.151184e+01 1.029892e+01 9.168773e+00 8.121670e+00 7.157067e+00 6.273640e+00 5.469367e+00 4.741624e+00 4.087264e+00 3.502696e+00 2.983953e+00 2.526753e+00 2.126583e+00 1.778786e+00 1.478654e+00 1.221520e+00 1.002839e+00 8.182445e-01 6.635932e-01 5.349983e-01 4.288550e-01 3.418630e-01 2.710452e-01 2.137590e-01 1.676969e-01 1.308750e-01 1.016097e-01 7.848715e-02 6.032857e-02 4.615642e-02 3.516349e-02 2.668651e-02 2.018424e-02 1.521920e-02 1.144192e-02 8.576671e-03 6.408468e-03 4.771284e-03 3.537840e-03 2.611082e-03 1.917243e-03 1.400289e-03 1.017513e-03 7.361608e-04 5.309491e-04 3.823300e-04 2.752887e-04 1.984609e-04 1.433877e-04 1.038640e-04 7.537597e-05 5.466780e-05 3.942929e-05 2.807350e-05 1.955468e-05 1.320096e-05 8.562653e-06 5.298673e-06 3.104448e-06 1.708994e-06
3.691749e-06 4.671383e-06 6.271260e-06 8.921211e-06 1.315057e-05 1.963977e-05 2.928654e-05 4.329828e-05 6.329780e-05 9.142112e-05 1.304105e-04 1.837355e-04 2.558174e-04 3.524710e-04 4.816583e-04 6.546315e-04 8.874747e-04 1.203004e-03 1.632969e-03 2.220527e-03 3.023037e-03 4.115422e-03 5.594511e-03 7.584955e-03 1.024728e-02 1.378837e-02 1.847424e-02 2.464458e-02 3.272884e-02 4.326415e-02 5.691628e-02 7.450496e-02 9.703355e-02 1.257211e-01 1.620333e-01 2.077086e-01 2.647787e-01 3.355863e-01 4.228018e-01 5.294440e-01 6.588999e-01 8.149395e-01 1.001715e+00 1.223734e+00 1.485814e+00 1.793001e+00 2.150480e+00 2.563477e+00 3.037162e+00 3.576559e+00 4.186472e+00 4.871409e+00 5.635493e+00 6.482357e+00 7.415033e+00 8.435843e+00 9.546323e+00 1.074719e+01 1.203836e+01 1.341896e+01 1.488736e+01 1.644117e+01 1.807719e+01 1.979138e+01 2.157890e+01 2.343408e+01 2.535058e+01 2.732142e+01 2.933909e+01 3.139562e+01 3.348262e+01 3.559132e+01 3.771258e+01 3.983700e+01 4.195501e+01 4.405689e+01 4.613289e+01 4.817326e+01 5.016832e+01 5.210850e+01 5.398450e+01 5.578727e+01 5.750820e+01 5.913917e+01 6.067264e+01 6.210169e+01 6.342010e+01 6.462230e+01 6.570334e+01 6.665888e+01 6.748511e+01 6.817876e+01 6.873709e+01 6.915787e+01 6.943939e+01 6.958041e+01 6.958020e+01 6.943855e+01 6.915586e+01 6.873316e+01 6.817213e+01 6.747504e+01 6.664471e+01 6.568451e+01 6.459841e+01 6.339105e+01 6.206782e+01 6.063488e+01 5.909900e+01 5.746738e+01 5.574754e+01 5.394719e+01 5.207433e+01 5.013731e+01 4.814496e+01 4.610657e+01 4.403186e+01 4.193078e+01 3.981334e+01 3.768945e+01 3.556875e+01 3.346066e+01 3.137427e+01 2.931833e+01 2.730124e+01 2.533093e+01 2.341486e+01 2.155987e+01 1.977227e+01 1.805772e+01 1.642122e+01 1.486708e+01 1.339879e+01 1.201898e+01 1.072934e+01 9.530620e+00 8.422641e+00 7.404360e+00 6.473965e+00 5.628974e+00 4.866322e+00 4.182429e+00 3.573254e+00 3.034349e+00 2.560929e+00 2.147966e+00 1.790304e+00 1.482775e+00 1.220301e+00 9.979658e-01 8.110735e-01 6.551837e-01 5.261428e-01 4.201126e-01 3.335985e-01 2.634718e-01 2.069798e-01 1.617409e-01 1.257242e-01 9.721809e-02 7.479201e-02 5.725798e-02 4.363403e-02 3.311248e-02 2.503307e-02 1.886058e-02 1.416558e-02 1.060744e-02 7.918980e-03 5.892787e-03 4.369276e-03 3.226574e-03 2.372127e-03 1.735823e-03 1.264460e-03 9.174465e-04 6.636326e-04 4.790689e-04 3.454524e-04 2.489865e-04 1.794330e-04 1.292928e-04 9.310038e-05 6.688081e-05 4.776305e-05 3.371637e-05 2.334908e-05 1.573059e-05 1.022732e-05 6.373171e-06 3.778360e-06 2.114493e-06
4.805537e-06 5.573389e-06 6.937537e-06 9.464349e-06 1.386820e-05 2.107262e-05 3.228022e-05 4.906358e-05 7.347003e-05 1.081268e-04 1.563644e-04 2.224009e-04 3.116692e-04 4.314029e-04 5.915798e-04 8.063150e-04 1.095740e-03 1.488339e-03 2.023699e-03 2.755609e-03 3.755539e-03 5.116736e-03 6.959385e-03 9.437514e-03 1.274838e-02 1.714482e-02 2.295056e-02 3.057816e-02 4.054917e-02 5.351670e-02 7.029134e-02 9.187133e-02 1.194766e-01 1.545848e-01 1.989645e-01 2.547027e-01 3.242260e-01 4.103163e-01 5.161263e-01 6.451967e-01 8.014725e-01 9.893107e-01 1.213470e+00 1.479074e+00 1.791543e+00 2.156502e+00 2.579667e+00 3.066730e+00 3.623250e+00 4.254551e+00 4.965640e+00 5.761127e+00 6.645138e+00 7.621213e+00 8.692197e+00 9.860141e+00 1.112624e+01 1.249080e+01 1.395328e+01 1.551228e+01 1.716556e+01 1.891005e+01 2.074175e+01 2.265576e+01 2.464625e+01 2.670658e+01 2.882940e+01 3.100676e+01 3.323021e+01 3.549088e+01 3.777951e+01 4.008648e+01 4.240186e+01 4.471549e+01 4.701707e+01 4.929626e+01 5.154274e+01 5.374625e+01 5.589665e+01 5.798399e+01 5.999857e+01 6.193110e+01 6.377274e+01 6.551524e+01 6.715103e+01 6.867321e+01 7.007561e+01 7.135276e+01 7.249983e+01 7.351260e+01 7.438743e+01 7.512126e+01 7.571154e+01 7.615626e+01 7.645385e+01 7.660314e+01 7.660339e+01 7.645431e+01 7.615616e+01 7.570982e+01 7.511681e+01 7.437927e+01 7.349988e+01 7.248192e+01 7.132924e+01 7.004642e+01 6.863881e+01 6.711251e+01 6.547425e+01 6.373124e+01 6.189098e+01 5.996126e+01 5.795019e+01 5.586634e+01 5.371885e+01 5.151742e+01 4.927229e+01 4.699397e+01 4.469309e+01 4.238020e+01 4.006563e+01 3.775948e+01 3.547156e+01 3.321142e+01 3.098829e+01 2.881106e+01 2.668813e+01 2.462744e+01 2.263629e+01 2.072140e+01 1.888872e+01 1.714347e+01 1.548993e+01 1.393146e+01 1.247038e+01 1.110796e+01 9.844484e+00 8.679280e+00 7.610836e+00 6.636905e+00 5.754594e+00 4.960422e+00 4.250357e+00 3.619846e+00 3.063887e+00 2.577123e+00 2.153975e+00 1.788788e+00 1.475950e+00 1.209992e+00 9.856478e-01 7.978973e-01 6.420027e-01 5.135450e-01 4.084631e-01 3.230891e-01 2.541709e-01 1.988755e-01 1.547736e-01 1.198082e-01 9.225395e-02 7.067437e-02 5.387995e-02 4.089095e-02 3.090524e-02 2.327106e-02 1.746365e-02 1.306484e-02 9.744950e-03 7.246739e-03 5.371518e-03 3.967234e-03 2.918417e-03 2.137787e-03 1.559377e-03 1.133112e-03 8.207651e-04 5.930825e-04 4.277740e-04 3.080621e-04 2.215019e-04 1.589765e-04 1.138357e-04 8.122502e-05 5.760582e-05 4.043108e-05 2.791088e-05 1.881595e-05 1.229827e-05 7.744785e-06 4.665246e-06 2.669013e-06
6.516665e-06 7.141206e-06 8.362034e-06 1.091148e-05 1.572302e-05 2.399930e-05 3.728778e-05 5.757131e-05 8.737440e-05 1.298820e-04 1.891051e-04 2.701496e-04 3.796743e-04 5.266562e-04 7.235652e-04 9.880556e-04 1.345237e-03 1.830519e-03 2.492996e-03 3.399295e-03 4.637899e-03 6.324159e-03 8.606486e-03 1.167448e-02 1.576987e-02 2.120101e-02 2.836108e-02 3.774980e-02 4.999813e-02 6.589613e-02 8.642432e-02 1.127893e-01 1.464625e-01 1.892204e-01 2.431798e-01 3.108270e-01 3.950372e-01 4.990883e-01 6.266728e-01 7.819092e-01 9.693523e-01 1.193991e+00 1.461225e+00 1.776816e+00 2.146794e+00 2.577352e+00 3.074714e+00 3.644998e+00 4.294098e+00 5.027577e+00 5.850573e+00 6.767722e+00 7.783070e+00 8.899973e+00 1.012100e+01 1.144784e+01 1.288125e+01 1.442107e+01 1.606620e+01 1.781464e+01 1.966347e+01 2.160883e+01 2.364584e+01 2.576861e+01 2.797029e+01 3.024317e+01 3.257884e+01 3.496831e+01 3.740216e+01 3.987059e+01 4.236345e+01 4.487024e+01 4.738024e+01 4.988252e+01 5.236610e+01 5.482005e+01 5.723356e+01 5.959597e+01 6.189683e+01 6.412593e+01 6.627341e+01 6.832980e+01 7.028623e+01 7.213441e+01 7.386681e+01 7.547661e+01 7.695776e+01 7.830489e+01 7.951334e+01 8.057909e+01 8.149873e+01 8.226943e+01 8.288894e+01 8.335546e+01 8.366762e+01 8.382435e+01 8.382492e+01 8.366897e+01 8.335665e+01 8.288868e+01 8.226643e+01 8.149187e+01 8.056755e+01 7.949655e+01 7.828259e+01 7.693007e+01 7.544417e+01 7.383079e+01 7.209650e+01 7.024832e+01 6.829366e+01 6.624024e+01 6.409624e+01 6.187035e+01 5.957197e+01 5.721114e+01 5.479851e+01 5.234508e+01 4.986203e+01 4.736048e+01 4.485139e+01 4.234550e+01 3.985336e+01 3.738529e+01 3.495141e+01 3.256155e+01 3.022518e+01 2.795131e+01 2.574840e+01 2.362423e+01 2.158582e+01 1.963935e+01 1.778998e+01 1.604186e+01 1.439801e+01 1.286032e+01 1.142963e+01 1.010571e+01 8.887465e+00 7.772972e+00 6.759607e+00 5.844076e+00 5.022435e+00 4.290106e+00 3.641934e+00 3.072286e+00 2.575208e+00 2.144585e+00 1.774298e+00 1.458325e+00 1.190825e+00 9.661812e-01 7.790408e-01 6.243650e-01 4.974802e-01 3.941286e-01 3.105052e-01 2.432719e-01 1.895481e-01 1.468805e-01 1.132021e-01 8.678529e-02 6.619560e-02 5.024928e-02 3.797563e-02 2.858442e-02 2.143771e-02 1.602529e-02 1.194317e-02 8.874733e-03 6.574531e-03 4.854253e-03 3.570798e-03 2.616130e-03 1.908834e-03 1.387373e-03 1.004982e-03 7.259956e-04 5.232829e-04 3.764108e-04 2.701941e-04 1.934891e-04 1.381629e-04 9.828108e-05 6.951173e-05 4.871766e-05 3.366685e-05 2.280286e-05 1.504267e-05 9.610933e-06 5.903343e-06 3.466353e-06
8.782510e-06 9.394415e-06 1.065489e-05 1.349087e-05 1.908948e-05 2.896233e-05 4.503154e-05 6.972330e-05 1.060832e-04 1.579216e-04 2.300408e-04 3.286131e-04 4.618011e-04 6.407382e-04 8.809780e-04 1.204533e-03 1.642600e-03 2.238985e-03 3.054220e-03 4.170298e-03 5.696007e-03 7.773091e-03 1.058373e-02 1.436018e-02 1.939764e-02 2.607124e-02 3.485753e-02 4.636033e-02 6.134049e-02 8.074930e-02 1.057658e-01 1.378379e-01 1.787268e-01 2.305506e-01 2.958228e-01 3.774807e-01 4.789039e-01 6.039235e-01 7.568276e-01 9.423661e-01 1.165750e+00 1.432636e+00 1.749093e+00 2.121525e+00 2.556571e+00 3.060969e+00 3.641407e+00 4.304378e+00 5.056049e+00 5.902146e+00 6.847864e+00 7.897779e+00 9.055768e+00 1.032491e+01 1.170741e+01 1.320449e+01 1.481641e+01 1.654242e+01 1.838079e+01 2.032882e+01 2.238282e+01 2.453805e+01 2.678865e+01 2.912768e+01 3.154718e+01 3.403829e+01 3.659151e+01 3.919677e+01 4.184366e+01 4.452140e+01 4.721894e+01 4.992494e+01 5.262785e+01 5.531601e+01 5.797779e+01 6.060176e+01 6.317670e+01 6.569170e+01 6.813617e+01 7.049982e+01 7.277278e+01 7.494563e+01 7.700955e+01 7.895635e+01 8.077858e+01 8.246955e+01 8.402333e+01 8.543475e+01 8.669934e+01 8.781332e+01 8.877355e+01 8.957752e+01 9.022328e+01 9.070929e+01 9.103438e+01 9.119760e+01 9.119826e+01 9.103596e+01 9.071076e+01 9.022325e+01 8.957466e+01 8.876679e+01 8.780202e+01 8.668326e+01 8.541399e+01 8.399836e+01 8.244123e+01 8.074818e+01 7.892543e+01 7.697970e+01 7.491815e+01 7.274837e+01 7.047847e+01 6.811724e+01 6.567421e+01 6.315967e+01 6.058456e+01 5.796028e+01 5.529843e+01 5.261066e+01 4.990847e+01 4.720323e+01 4.450618e+01 4.182844e+01 3.918101e+01 3.657470e+01 3.402008e+01 3.152729e+01 2.910597e+01 2.676506e+01 2.451272e+01 2.235612e+01 2.030143e+01 1.835362e+01 1.651651e+01 1.479271e+01 1.318365e+01 1.168971e+01 1.031027e+01 9.043844e+00 7.888164e+00 6.840213e+00 5.896221e+00 5.051666e+00 4.301317e+00 3.639342e+00 3.059472e+00 2.555189e+00 2.119895e+00 1.747045e+00 1.430223e+00 1.163204e+00 9.399988e-01 7.549146e-01 6.026235e-01 4.782312e-01 3.773291e-01 2.960211e-01 2.309214e-01 1.791281e-01 1.381818e-01 1.060170e-01 8.091258e-02 6.144436e-02 4.644248e-02 3.495296e-02 2.620408e-02 1.957690e-02 1.457968e-02 1.082565e-02 8.013964e-03 5.913229e-03 4.347367e-03 3.183458e-03 2.321500e-03 1.686134e-03 1.220285e-03 8.805417e-04 6.339025e-04 4.554675e-04 3.266699e-04 2.338419e-04 1.670042e-04 1.188963e-04 8.424414e-05 5.923971e-05 4.116967e-05 2.813132e-05 1.879535e-05 1.221519e-05 7.660019e-06 4.617831e-06
1.146037e-05 1.227079e-05 1.386717e-05 1.738906e-05 2.430814e-05 3.646453e-05 5.617277e-05 8.632459e-05 1.305257e-04 1.932872e-04 2.803410e-04 3.991568e-04 5.597597e-04 7.759643e-04 1.067141e-03 1.460651e-03 1.995091e-03 2.724368e-03 3.722664e-03 5.090188e-03 6.959729e-03 9.504218e-03 1.294582e-02 1.756750e-02 2.372820e-02 3.188287e-02 4.260764e-02 5.663036e-02 7.486556e-02 9.845371e-02 1.288045e-01 1.676440e-01 2.170640e-01 2.795701e-01 3.581218e-01 4.561614e-01 5.776283e-01 7.269623e-01 9.091010e-01 1.129473e+00 1.393983e+00 1.708985e+00 2.081228e+00 2.517757e+00 3.025799e+00 3.612596e+00 4.285254e+00 5.050574e+00 5.914922e+00 6.884108e+00 7.963296e+00 9.156916e+00 1.046858e+01 1.190101e+01 1.345594e+01 1.513404e+01 1.693496e+01 1.885728e+01 2.089854e+01 2.305524e+01 2.532282e+01 2.769556e+01 3.016655e+01 3.272771e+01 3.536989e+01 3.808308e+01 4.085661e+01 4.367933e+01 4.653980e+01 4.942627e+01 5.232679e+01 5.522918e+01 5.812111e+01 6.099022e+01 6.382434e+01 6.661156e+01 6.934042e+01 7.199989e+01 7.457940e+01 7.706882e+01 7.945844e+01 8.173908e+01 8.390208e+01 8.593944e+01 8.784386e+01 8.960880e+01 9.122850e+01 9.269799e+01 9.401305e+01 9.517017e+01 9.616657e+01 9.700005e+01 9.766896e+01 9.817205e+01 9.850836e+01 9.867707e+01 9.867755e+01 9.850939e+01 9.817258e+01 9.766764e+01 9.699564e+01 9.615828e+01 9.515776e+01 9.399678e+01 9.267855e+01 9.120687e+01 8.958619e+01 8.782160e+01 8.591884e+01 8.388421e+01 8.172449e+01 7.944705e+01 7.705985e+01 7.457164e+01 7.199200e+01 6.933135e+01 6.660078e+01 6.381195e+01 6.097679e+01 5.810732e+01 5.521556e+01 5.231346e+01 4.941293e+01 4.652585e+01 4.366411e+01 4.083954e+01 3.806377e+01 3.534814e+01 3.270350e+01 3.014001e+01 2.766699e+01 2.529276e+01 2.302447e+01 2.086806e+01 1.882820e+01 1.690830e+01 1.511053e+01 1.343590e+01 1.188441e+01 1.045509e+01 9.146124e+00 7.954862e+00 6.877791e+00 5.910535e+00 5.047878e+00 4.283877e+00 3.612033e+00 3.025493e+00 2.517240e+00 2.080234e+00 1.707503e+00 1.392211e+00 1.127716e+00 9.076443e-01 7.259794e-01 5.771489e-01 4.560942e-01 3.583107e-01 2.798541e-01 2.173197e-01 1.678025e-01 1.288490e-01 9.840543e-02 7.476722e-02 5.653085e-02 4.254990e-02 3.189534e-02 2.382049e-02 1.773052e-02 1.315627e-02 9.731766e-03 7.174823e-03 5.270326e-03 3.855741e-03 2.808825e-03 2.037604e-03 1.472586e-03 1.061018e-03 7.628075e-04 5.476365e-04 3.928104e-04 2.815588e-04 2.016287e-04 1.441421e-04 1.027043e-04 7.274157e-05 5.101618e-05 3.526254e-05 2.389815e-05 1.579994e-05 1.009683e-05 6.227722e-06
1.434282e-05 1.565393e-05 1.800842e-05 2.275475e-05 3.167448e-05 4.694332e-05 7.127556e-05 1.080448e-04 1.614582e-04 2.368195e-04 3.409632e-04 4.829481e-04 6.751111e-04 9.345960e-04 1.285482e-03 1.761669e-03 2.410691e-03 3.298532e-03 4.515531e-03 6.183315e-03 8.462795e-03 1.156342e-02 1.575430e-02 2.137812e-02 2.886925e-02 3.877731e-02 5.179674e-02 6.880219e-02 9.088913e-02 1.194189e-01 1.560677e-01 2.028800e-01 2.623221e-01 3.373349e-01 4.313752e-01 5.484432e-01 6.930926e-01 8.704252e-01 1.086076e+00 1.346192e+00 1.657404e+00 2.026776e+00 2.461733e+00 2.969949e+00 3.559198e+00 4.237182e+00 5.011356e+00 5.888758e+00 6.875870e+00 7.978499e+00 9.201688e+00 1.054963e+01 1.202558e+01 1.363180e+01 1.536945e+01 1.723860e+01 1.923815e+01 2.136592e+01 2.361862e+01 2.599185e+01 2.848006e+01 3.107646e+01 3.377301e+01 3.656041e+01 3.942831e+01 4.236548e+01 4.536008e+01 4.839986e+01 5.147233e+01 5.456481e+01 5.766447e+01 6.075831e+01 6.383329e+01 6.687646e+01 6.987514e+01 7.281711e+01 7.569075e+01 7.848508e+01 8.118974e+01 8.379493e+01 8.629133e+01 8.867010e+01 9.092292e+01 9.304204e+01 9.502036e+01 9.685153e+01 9.852999e+01 1.000510e+02 1.014106e+02 1.026057e+02 1.036337e+02 1.044929e+02 1.051819e+02 1.056997e+02 1.060455e+02 1.062187e+02 1.062188e+02 1.060452e+02 1.056981e+02 1.051778e+02 1.044853e+02 1.036223e+02 1.025907e+02 1.013931e+02 1.000323e+02 9.851180e+01 9.683544e+01 9.500778e+01 9.303395e+01 9.091970e+01 8.867136e+01 8.629596e+01 8.380124e+01 8.119581e+01 7.848917e+01 7.569168e+01 7.281449e+01 6.986932e+01 6.686829e+01 6.382371e+01 6.074801e+01 5.765366e+01 5.455320e+01 5.145926e+01 4.838459e+01 4.534199e+01 4.234420e+01 3.940374e+01 3.653270e+01 3.374250e+01 3.104370e+01 2.844578e+01 2.595700e+01 2.358432e+01 2.133337e+01 1.920842e+01 1.721247e+01 1.534729e+01 1.361357e+01 1.201096e+01 1.053818e+01 9.193033e+00 7.972348e+00 6.871990e+00 5.886863e+00 5.011014e+00 4.237813e+00 3.560159e+00 2.970684e+00 2.461902e+00 2.026312e+00 1.656474e+00 1.345087e+00 1.085081e+00 8.697222e-01 6.927278e-01 5.483476e-01 4.314211e-01 3.373935e-01 2.623022e-01 2.027419e-01 1.558183e-01 1.190962e-01 9.054689e-02 6.849551e-02 5.157134e-02 3.866161e-02 2.887030e-02 2.148210e-02 1.593154e-02 1.177643e-02 8.675055e-03 6.366337e-03 4.652695e-03 3.385410e-03 2.452632e-03 1.769974e-03 1.273472e-03 9.145241e-04 6.563104e-04 4.711648e-04 3.385651e-04 2.435016e-04 1.751418e-04 1.257559e-04 8.988331e-05 6.370220e-05 4.455828e-05 3.060481e-05 2.053479e-05 1.331870e-05 8.358761e-06
1.722524e-05 1.942303e-05 2.307429e-05 2.970229e-05 4.142036e-05 6.073663e-05 9.076764e-05 1.353882e-04 1.994622e-04 2.892029e-04 4.127628e-04 5.811433e-04 8.095314e-04 1.119171e-03 1.539904e-03 2.113565e-03 2.898417e-03 3.974790e-03 5.452030e-03 7.476784e-03 1.024268e-02 1.400165e-02 1.907748e-02 2.588269e-02 3.494023e-02 4.691120e-02 6.262935e-02 8.314188e-02 1.097557e-01 1.440881e-01 1.881217e-01 2.442622e-01 3.153978e-01 4.049536e-01 5.169353e-01 6.559536e-01 8.272279e-01 1.036570e+00 1.290355e+00 1.595481e+00 1.959319e+00 2.389647e+00 2.894553e+00 3.482300e+00 4.161164e+00 4.939242e+00 5.824266e+00 6.823426e+00 7.943232e+00 9.189397e+00 1.056675e+01 1.207914e+01 1.372939e+01 1.551919e+01 1.744907e+01 1.951834e+01 2.172511e+01 2.406633e+01 2.653777e+01 2.913401e+01 3.184841e+01 3.467303e+01 3.759859e+01 4.061455e+01 4.370930e+01 4.687038e+01 5.008477e+01 5.333914e+01 5.661997e+01 5.991367e+01 6.320656e+01 6.648495e+01 6.973516e+01 7.294374e+01 7.609764e+01 7.918443e+01 8.219247e+01 8.511097e+01 8.792994e+01 9.064007e+01 9.323260e+01 9.569919e+01 9.803197e+01 1.002235e+02 1.022670e+02 1.041563e+02 1.058861e+02 1.074520e+02 1.088502e+02 1.100781e+02 1.111333e+02 1.120145e+02 1.127206e+02 1.132508e+02 1.136045e+02 1.137813e+02 1.137806e+02 1.136022e+02 1.132460e+02 1.127124e+02 1.120024e+02 1.111174e+02 1.100593e+02 1.088305e+02 1.074335e+02 1.058712e+02 1.041470e+02 1.022647e+02 1.002288e+02 9.804440e+01 9.571740e+01 9.325435e+01 9.066270e+01 8.795080e+01 8.512792e+01 8.220426e+01 7.919080e+01 7.609918e+01 7.294155e+01 6.973038e+01 6.647838e+01 6.319847e+01 5.990375e+01 5.660755e+01 5.332344e+01 5.006517e+01 4.684655e+01 4.368127e+01 4.058266e+01 3.756343e+01 3.463542e+01 3.180935e+01 2.909466e+01 2.649941e+01 2.403024e+01 2.169243e+01 1.948986e+01 1.742518e+01 1.549984e+01 1.371423e+01 1.206768e+01 1.055852e+01 9.184025e+00 7.940400e+00 6.822767e+00 5.825278e+00 4.941275e+00 4.163512e+00 3.484349e+00 2.895914e+00 2.390217e+00 1.959237e+00 1.595019e+00 1.289790e+00 1.036087e+00 8.268878e-01 6.557178e-01 5.167167e-01 4.046687e-01 3.149992e-01 2.437468e-01 1.875216e-01 1.434565e-01 1.091525e-01 8.262275e-02 6.223758e-02 4.667125e-02 3.485426e-02 2.593118e-02 1.922436e-02 1.420279e-02 1.045513e-02 7.666405e-03 5.597710e-03 4.068949e-03 2.944630e-03 2.122604e-03 1.525546e-03 1.094739e-03 7.856432e-04 5.646980e-04 4.069222e-04 2.940180e-04 2.128162e-04 1.539930e-04 1.110388e-04 7.945456e-05 5.614744e-05 3.897982e-05 2.644379e-05 1.732463e-05 1.100036e-05
1.997519e-05 2.349801e-05 2.906146e-05 3.829708e-05 5.367505e-05 7.802989e-05 1.148881e-04 1.686606e-04 2.449489e-04 3.510302e-04 4.966367e-04 6.951262e-04 9.651515e-04 1.332935e-03 1.835288e-03 2.523571e-03 3.468833e-03 4.768339e-03 6.553688e-03 9.000620e-03 1.234066e-02 1.687489e-02 2.299046e-02 3.118107e-02 4.207288e-02 5.645721e-02 7.533044e-02 9.994068e-02 1.318397e-01 1.729393e-01 2.255710e-01 2.925485e-01 3.772305e-01 4.835774e-01 6.161944e-01 7.803526e-01 9.819846e-01 1.227655e+00 1.524511e+00 1.880224e+00 2.302912e+00 2.801054e+00 3.383368e+00 4.058660e+00 4.835642e+00 5.722731e+00 6.727851e+00 7.858257e+00 9.120392e+00 1.051978e+01 1.206093e+01 1.374728e+01 1.558109e+01 1.756341e+01 1.969403e+01 2.197143e+01 2.439285e+01 2.695423e+01 2.965032e+01 3.247457e+01 3.541915e+01 3.847486e+01 4.163112e+01 4.487612e+01 4.819694e+01 5.157989e+01 5.501080e+01 5.847526e+01 6.195880e+01 6.544697e+01 6.892535e+01 7.237962e+01 7.579563e+01 7.915954e+01 8.245807e+01 8.567871e+01 8.880992e+01 9.184124e+01 9.476315e+01 9.756697e+01 1.002446e+02 1.027883e+02 1.051909e+02 1.074452e+02 1.095449e+02 1.114841e+02 1.132578e+02 1.148618e+02 1.162929e+02 1.175484e+02 1.186267e+02 1.195264e+02 1.202467e+02 1.207871e+02 1.211472e+02 1.213267e+02 1.213252e+02 1.211425e+02 1.207785e+02 1.202337e+02 1.195089e+02 1.186056e+02 1.175255e+02 1.162708e+02 1.148435e+02 1.132461e+02 1.114814e+02 1.095525e+02 1.074633e+02 1.052182e+02 1.028225e+02 1.002823e+02 9.760470e+01 9.479765e+01 9.187010e+01 8.883189e+01 8.569369e+01 8.246688e+01 7.916346e+01 7.579590e+01 7.237707e+01 6.892021e+01 6.543891e+01 6.194710e+01 5.845912e+01 5.498960e+01 5.155338e+01 4.816529e+01 4.483989e+01 4.159120e+01 3.843235e+01 3.537534e+01 3.243087e+01 2.960817e+01 2.691501e+01 2.435771e+01 2.194118e+01 1.966903e+01 1.754359e+01 1.556605e+01 1.373645e+01 1.205375e+01 1.051575e+01 9.119083e+00 7.859202e+00 6.730469e+00 5.726313e+00 4.839441e+00 4.062034e+00 3.385909e+00 2.802637e+00 2.303656e+00 1.880378e+00 1.524337e+00 1.227335e+00 9.815972e-01 7.798954e-01 6.156311e-01 4.828805e-01 3.764036e-01 2.916272e-01 2.246119e-01 1.720059e-01 1.309923e-01 9.923007e-02 7.479304e-02 5.611082e-02 4.191381e-02 3.118449e-02 2.311512e-02 1.707139e-02 1.256080e-02 9.205245e-03 6.717236e-03 4.879658e-03 3.529037e-03 2.542196e-03 1.826018e-03 1.309869e-03 9.401630e-04 6.764457e-04 4.885241e-04 3.542411e-04 2.576615e-04 1.875554e-04 1.361466e-04 9.811523e-05 6.984020e-05 4.883852e-05 3.336655e-05 2.198526e-05 1.405728e-05
2.256569e-05 2.785029e-05 3.594972e-05 4.851358e-05 6.840604e-05 9.879095e-05 1.436306e-04 2.079362e-04 2.981668e-04 4.228648e-04 5.936551e-04 8.267207e-04 1.144862e-03 1.580243e-03 2.177970e-03 3.000706e-03 4.134594e-03 5.696773e-03 7.844786e-03 1.078811e-02 1.480204e-02 2.024435e-02 2.757534e-02 3.738250e-02 5.041149e-02 6.760436e-02 9.014558e-02 1.195148e-01 1.575449e-01 2.064832e-01 2.690557e-01 3.485331e-01 4.487953e-01 5.743890e-01 7.305684e-01 9.233115e-01 1.159305e+00 1.445900e+00 1.791042e+00 2.203182e+00 2.691181e+00 3.264188e+00 3.931506e+00 4.702422e+00 5.586008e+00 6.590915e+00 7.725167e+00 8.995986e+00 1.040965e+01 1.197140e+01 1.368534e+01 1.555437e+01 1.758013e+01 1.976293e+01 2.210172e+01 2.459408e+01 2.723626e+01 3.002313e+01 3.294830e+01 3.600400e+01 3.918110e+01 4.246906e+01 4.585595e+01 4.932860e+01 5.287280e+01 5.647366e+01 6.011588e+01 6.378405e+01 6.746281e+01 7.113694e+01 7.479140e+01 7.841142e+01 8.198248e+01 8.549054e+01 8.892224e+01 9.226512e+01 9.550786e+01 9.864036e+01 1.016537e+02 1.045399e+02 1.072915e+02 1.099017e+02 1.123637e+02 1.146711e+02 1.168179e+02 1.187988e+02 1.206090e+02 1.222447e+02 1.237029e+02 1.249815e+02 1.260787e+02 1.269936e+02 1.277256e+02 1.282743e+02 1.286395e+02 1.288210e+02 1.288187e+02 1.286323e+02 1.282618e+02 1.277078e+02 1.269711e+02 1.260530e+02 1.249551e+02 1.236792e+02 1.222272e+02 1.206010e+02 1.188027e+02 1.168348e+02 1.147005e+02 1.124036e+02 1.099488e+02 1.073419e+02 1.045893e+02 1.016986e+02 9.867829e+01 9.553771e+01 9.228707e+01 8.893732e+01 8.550012e+01 8.198776e+01 7.841312e+01 7.478961e+01 7.113117e+01 6.745227e+01 6.376790e+01 6.009352e+01 5.644491e+01 5.283801e+01 4.928856e+01 4.581186e+01 4.242235e+01 3.913337e+01 3.595687e+01 3.290336e+01 2.998179e+01 2.719966e+01 2.456300e+01 2.207648e+01 1.974341e+01 1.756589e+01 1.554477e+01 1.367972e+01 1.196915e+01 1.041022e+01 8.998802e+00 7.729570e+00 6.596148e+00 5.591302e+00 4.707128e+00 3.935214e+00 3.266767e+00 2.692734e+00 2.203937e+00 1.791239e+00 1.445718e+00 1.158842e+00 9.226087e-01 7.296477e-01 5.732845e-01 4.475634e-01 3.472464e-01 2.677897e-01 2.053055e-01 1.565101e-01 1.186637e-01 8.950485e-02 6.718428e-02 5.020339e-02 3.735826e-02 2.769106e-02 2.044778e-02 1.504146e-02 1.102025e-02 8.039729e-03 5.839237e-03 4.222369e-03 3.041208e-03 2.184106e-03 1.566520e-03 1.124362e-03 8.092241e-04 5.849081e-04 4.247892e-04 3.096919e-04 2.261087e-04 1.647131e-04 1.191580e-04 8.515227e-05 5.977494e-05 4.098702e-05 2.707013e-05 1.737320e-05
2.505343e-05 3.247032e-05 4.365438e-05 6.018053e-05 8.536346e-05 1.227223e-04 1.767127e-04 2.530513e-04 3.592250e-04 5.052969e-04 7.051532e-04 9.783232e-04 1.352488e-03 1.866782e-03 2.576029e-03 3.556122e-03 4.910848e-03 6.780513e-03 9.352795e-03 1.287620e-02 1.767653e-02 2.417681e-02 3.292142e-02 4.460575e-02 6.011273e-02 8.055746e-02 1.073398e-01 1.422039e-01 1.873016e-01 2.452593e-01 3.192456e-01 4.130389e-01 5.310923e-01 6.785892e-01 8.614802e-01 1.086491e+00 1.361098e+00 1.693462e+00 2.092335e+00 2.566948e+00 3.126878e+00 3.781908e+00 4.541866e+00 5.416443e+00 6.414984e+00 7.546280e+00 8.818357e+00 1.023831e+01 1.181215e+01 1.354474e+01 1.543967e+01 1.749924e+01 1.972436e+01 2.211451e+01 2.466773e+01 2.738061e+01 3.024830e+01 3.326456e+01 3.642172e+01 3.971070e+01 4.312099e+01 4.664062e+01 5.025626e+01 5.395334e+01 5.771640e+01 6.152936e+01 6.537587e+01 6.923960e+01 7.310442e+01 7.695447e+01 8.077427e+01 8.454871e+01 8.826312e+01 9.190342e+01 9.545631e+01 9.890951e+01 1.022520e+02 1.054742e+02 1.085676e+02 1.115251e+02 1.143399e+02 1.170060e+02 1.195174e+02 1.218684e+02 1.240535e+02 1.260679e+02 1.279074e+02 1.295687e+02 1.310488e+02 1.323460e+02 1.334586e+02 1.343858e+02 1.351271e+02 1.356823e+02 1.360514e+02 1.362344e+02 1.362313e+02 1.360419e+02 1.356664e+02 1.351052e+02 1.343592e+02 1.334296e+02 1.323178e+02 1.310254e+02 1.295538e+02 1.279044e+02 1.260787e+02 1.240787e+02 1.219068e+02 1.195665e+02 1.170618e+02 1.143980e+02 1.115811e+02 1.086181e+02 1.055169e+02 1.022863e+02 9.893586e+01 9.547597e+01 9.191777e+01 8.827320e+01 8.455494e+01 8.077641e+01 7.695178e+01 7.309589e+01 6.922432e+01 6.535323e+01 6.149930e+01 5.767946e+01 5.391060e+01 5.020923e+01 4.659110e+01 4.307084e+01 3.966174e+01 3.637559e+01 3.322267e+01 3.021170e+01 2.734997e+01 2.464330e+01 2.209614e+01 1.971158e+01 1.749139e+01 1.543601e+01 1.354457e+01 1.181482e+01 1.024316e+01 8.824661e+00 7.553237e+00 6.421813e+00 5.422499e+00 4.546749e+00 3.785487e+00 3.129244e+00 2.568308e+00 2.092913e+00 1.693436e+00 1.360592e+00 1.085593e+00 8.602728e-01 6.771684e-01 5.295633e-01 4.115040e-01 3.177910e-01 2.439486e-01 1.861775e-01 1.412940e-01 1.066599e-01 8.011135e-02 5.988953e-02 4.457773e-02 3.304583e-02 2.440180e-02 1.794923e-02 1.315045e-02 9.594463e-03 6.969683e-03 5.041114e-03 3.631884e-03 2.608723e-03 1.870946e-03 1.342369e-03 9.654877e-04 6.972581e-04 5.059437e-04 3.686084e-04 2.690379e-04 1.960057e-04 1.418654e-04 1.014576e-04 7.128823e-05 4.893428e-05 3.232493e-05 2.078770e-05
2.751877e-05 3.731614e-05 5.198182e-05 7.295232e-05 1.040705e-04 1.492723e-04 2.136076e-04 3.036538e-04 4.281529e-04 5.990039e-04 8.327806e-04 1.152933e-03 1.592805e-03 2.199585e-03 3.039313e-03 4.203174e-03 5.815373e-03 8.043040e-03 1.110871e-02 1.530596e-02 2.101873e-02 2.874498e-02 3.912551e-02 5.297905e-02 7.134522e-02 9.553607e-02 1.271959e-01 1.683675e-01 2.215622e-01 2.898306e-01 3.768333e-01 4.869086e-01 6.251350e-01 7.973822e-01 1.010341e+00 1.271521e+00 1.589210e+00 1.972392e+00 2.430625e+00 2.973897e+00 3.612467e+00 4.356693e+00 5.216859e+00 6.202973e+00 7.324564e+00 8.590459e+00 1.000859e+01 1.158582e+01 1.332780e+01 1.523893e+01 1.732220e+01 1.957920e+01 2.201004e+01 2.461328e+01 2.738597e+01 3.032362e+01 3.342022e+01 3.666828e+01 4.005879e+01 4.358127e+01 4.722374e+01 5.097274e+01 5.481346e+01 5.873000e+01 6.270562e+01 6.672313e+01 7.076524e+01 7.481484e+01 7.885514e+01 8.286985e+01 8.684317e+01 9.075987e+01 9.460530e+01 9.836551e+01 1.020274e+02 1.055790e+02 1.090097e+02 1.123103e+02 1.154729e+02 1.184911e+02 1.213588e+02 1.240709e+02 1.266221e+02 1.290074e+02 1.312224e+02 1.332628e+02 1.351250e+02 1.368059e+02 1.383031e+02 1.396148e+02 1.407395e+02 1.416763e+02 1.424250e+02 1.429853e+02 1.433574e+02 1.435416e+02 1.435378e+02 1.433462e+02 1.429670e+02 1.424007e+02 1.416479e+02 1.407098e+02 1.395878e+02 1.382829e+02 1.367961e+02 1.351285e+02 1.332811e+02 1.312551e+02 1.290527e+02 1.266765e+02 1.241305e+02 1.214191e+02 1.185479e+02 1.155234e+02 1.123529e+02 1.090444e+02 1.056068e+02 1.020497e+02 9.838360e+01 9.461995e+01 9.077102e+01 8.685008e+01 8.287130e+01 7.884983e+01 7.480166e+01 7.074358e+01 6.669304e+01 6.266787e+01 5.868602e+01 5.476513e+01 5.092217e+01 4.717307e+01 4.353245e+01 4.001345e+01 3.662770e+01 3.338529e+01 3.029486e+01 2.736352e+01 2.459696e+01 2.199938e+01 1.957354e+01 1.732079e+01 1.524104e+01 1.333272e+01 1.159280e+01 1.001686e+01 8.599190e+00 7.332961e+00 6.210399e+00 5.222924e+00 4.361274e+00 3.615649e+00 2.975876e+00 2.431617e+00 1.972583e+00 1.588753e+00 1.270553e+00 1.009004e+00 7.958248e-01 6.235003e-01 4.853169e-01 3.753703e-01 2.885476e-01 2.204850e-01 1.675082e-01 1.265604e-01 9.512497e-02 7.114970e-02 5.297662e-02 3.927928e-02 2.900744e-02 2.133863e-02 1.563580e-02 1.141069e-02 8.292369e-03 6.000836e-03 4.325474e-03 3.107870e-03 2.228662e-03 1.597780e-03 1.147354e-03 8.265857e-04 5.979340e-04 4.341380e-04 3.157975e-04 2.293806e-04 1.656148e-04 1.182247e-04 8.296903e-05 5.692339e-05 3.757273e-05 2.420552e-05
3.001108e-05 4.228648e-05 6.063182e-05 8.634583e-05 1.238927e-04 1.777311e-04 2.536561e-04 3.593177e-04 5.049995e-04 7.048144e-04 9.785115e-04 1.354095e-03 1.871411e-03 2.586841e-03 3.579224e-03 4.957226e-03 6.868466e-03 9.510911e-03 1.314723e-02 1.812284e-02 2.488847e-02 3.402794e-02 4.629207e-02 6.263995e-02 8.428880e-02 1.127731e-01 1.500120e-01 1.983830e-01 2.607981e-01 3.407788e-01 4.425282e-01 5.709968e-01 7.319404e-01 9.319623e-01 1.178533e+00 1.479973e+00 1.845399e+00 2.284613e+00 2.807960e+00 3.426149e+00 4.150068e+00 4.990585e+00 5.958354e+00 7.063615e+00 8.315975e+00 9.724206e+00 1.129604e+01 1.303801e+01 1.495535e+01 1.705185e+01 1.932985e+01 2.179015e+01 2.443197e+01 2.725289e+01 3.024886e+01 3.341423e+01 3.674174e+01 4.022255e+01 4.384624e+01 4.760084e+01 5.147281e+01 5.544716e+01 5.950763e+01 6.363694e+01 6.781717e+01 7.203013e+01 7.625772e+01 8.048218e+01 8.468629e+01 8.885345e+01 9.296776e+01 9.701404e+01 1.009778e+02 1.048455e+02 1.086042e+02 1.122425e+02 1.157501e+02 1.191184e+02 1.223400e+02 1.254089e+02 1.283200e+02 1.310688e+02 1.336509e+02 1.360624e+02 1.382995e+02 1.403588e+02 1.422374e+02 1.439328e+02 1.454426e+02 1.467652e+02 1.478991e+02 1.488434e+02 1.495976e+02 1.501619e+02 1.505363e+02 1.507213e+02 1.507172e+02 1.505243e+02 1.501427e+02 1.495730e+02 1.488158e+02 1.478721e+02 1.467429e+02 1.454291e+02 1.439312e+02 1.422498e+02 1.403854e+02 1.383390e+02 1.361122e+02 1.337072e+02 1.311275e+02 1.283771e+02 1.254611e+02 1.223853e+02 1.191563e+02 1.157815e+02 1.122688e+02 1.086272e+02 1.048664e+02 1.009969e+02 9.703065e+01 9.298041e+01 8.886031e+01 8.468558e+01 8.047253e+01 7.623845e+01 7.200142e+01 6.778006e+01 6.359323e+01 5.945961e+01 5.539731e+01 5.142349e+01 4.755407e+01 4.380358e+01 4.018507e+01 3.671009e+01 3.338873e+01 3.022953e+01 2.723949e+01 2.442407e+01 2.178712e+01 1.933098e+01 1.705641e+01 1.496259e+01 1.304718e+01 1.130630e+01 9.734712e+00 8.325927e+00 7.072382e+00 5.965561e+00 4.996120e+00 4.154027e+00 3.428733e+00 2.809393e+00 2.285100e+00 1.845127e+00 1.479124e+00 1.177294e+00 9.305203e-01 7.304584e-01 5.695971e-01 4.412838e-01 3.397205e-01 2.599307e-01 1.977033e-01 1.495187e-01 1.124679e-01 8.417025e-02 6.269624e-02 4.649716e-02 3.434281e-02 2.526655e-02 1.851726e-02 1.351755e-02 9.827805e-03 7.115872e-03 5.131933e-03 3.688405e-03 2.644326e-03 1.893666e-03 1.356745e-03 9.739834e-04 7.012663e-04 5.063961e-04 3.662691e-04 2.646088e-04 1.901556e-04 1.352390e-04 9.466727e-05 6.487472e-05 4.279354e-05 2.764454e-05
3.253815e-05 4.724976e-05 6.927071e-05 9.985515e-05 1.441877e-04 2.074017e-04 2.962420e-04 4.197008e-04 5.899521e-04 8.237644e-04 1.144618e-03 1.585775e-03 2.194495e-03 3.037579e-03 4.208343e-03 5.835269e-03 8.092602e-03 1.121351e-02 1.550660e-02 2.137669e-02 2.935093e-02 4.011108e-02 5.453305e-02 7.373476e-02 9.913353e-02 1.325132e-01 1.760998e-01 2.326426e-01 3.054967e-01 3.987013e-01 5.170526e-01 6.661652e-01 8.525219e-01 1.083504e+00 1.367394e+00 1.713347e+00 2.131305e+00 2.631875e+00 3.226153e+00 3.925517e+00 4.741415e+00 5.685145e+00 6.767646e+00 7.999288e+00 9.389666e+00 1.094739e+01 1.267991e+01 1.459334e+01 1.669237e+01 1.898017e+01 2.145832e+01 2.412674e+01 2.698369e+01 3.002568e+01 3.324750e+01 3.664223e+01 4.020127e+01 4.391436e+01 4.776955e+01 5.175330e+01 5.585047e+01 6.004453e+01 6.431776e+01 6.865161e+01 7.302705e+01 7.742504e+01 8.182682e+01 8.621418e+01 9.056961e+01 9.487643e+01 9.911881e+01 1.032818e+02 1.073512e+02 1.113139e+02 1.151576e+02 1.188712e+02 1.224450e+02 1.258707e+02 1.291415e+02 1.322521e+02 1.351979e+02 1.379751e+02 1.405804e+02 1.430106e+02 1.452630e+02 1.473351e+02 1.492247e+02 1.509298e+02 1.524483e+02 1.537785e+02 1.549190e+02 1.558688e+02 1.566273e+02 1.571945e+02 1.575708e+02 1.577566e+02 1.577526e+02 1.575591e+02 1.571764e+02 1.566050e+02 1.558454e+02 1.548985e+02 1.537649e+02 1.524452e+02 1.509395e+02 1.492480e+02 1.473710e+02 1.453090e+02 1.430632e+02 1.406357e+02 1.380293e+02 1.352477e+02 1.322955e+02 1.291777e+02 1.259004e+02 1.224700e+02 1.188939e+02 1.151800e+02 1.113370e+02 1.073748e+02 1.033044e+02 9.913817e+01 9.488994e+01 9.057489e+01 8.620948e+01 8.181136e+01 7.739910e+01 7.299196e+01 6.860955e+01 6.427145e+01 5.999679e+01 5.580389e+01 5.170996e+01 4.773092e+01 4.388129e+01 4.017414e+01 3.662111e+01 3.323224e+01 3.001600e+01 2.697915e+01 2.412677e+01 2.146227e+01 1.898734e+01 1.670203e+01 1.460469e+01 1.269212e+01 1.095959e+01 9.401061e+00 8.009262e+00 6.775846e+00 5.691489e+00 4.746028e+00 3.928627e+00 3.228014e+00 2.632725e+00 2.131364e+00 1.712831e+00 1.366517e+00 1.082465e+00 8.514834e-01 6.652325e-01 5.162728e-01 3.980776e-01 3.050109e-01 2.322776e-01 1.758508e-01 1.323881e-01 9.914351e-02 7.388378e-02 5.481042e-02 4.049008e-02 2.979273e-02 2.183733e-02 1.594463e-02 1.159621e-02 8.399802e-03 6.060287e-03 4.356316e-03 3.121951e-03 2.232780e-03 1.595602e-03 1.140848e-03 8.169557e-04 5.861149e-04 4.209735e-04 3.020592e-04 2.157570e-04 1.527119e-04 1.065654e-04 7.295611e-05 4.814270e-05 3.123558e-05
3.510408e-05 5.212116e-05 7.765499e-05 1.131113e-04 1.644910e-04 2.377973e-04 3.409804e-04 4.847021e-04 6.834382e-04 9.571236e-04 1.333601e-03 1.852180e-03 2.568546e-03 3.561253e-03 4.939912e-03 6.855319e-03 9.511798e-03 1.318243e-02 1.822807e-02 2.512120e-02 3.447598e-02 4.708540e-02 6.396690e-02 8.641729e-02 1.160781e-01 1.550111e-01 2.057825e-01 2.715516e-01 3.561590e-01 4.642089e-01 6.011395e-01 7.732793e-01 9.878844e-01 1.253153e+00 1.578208e+00 1.973044e+00 2.448425e+00 3.015728e+00 3.686747e+00 4.473464e+00 5.387806e+00 6.441412e+00 7.645411e+00 9.010212e+00 1.054530e+01 1.225903e+01 1.415848e+01 1.624927e+01 1.853547e+01 2.101953e+01 2.370221e+01 2.658250e+01 2.965760e+01 3.292287e+01 3.637185e+01 3.999628e+01 4.378611e+01 4.772955e+01 5.181307e+01 5.602148e+01 6.033803e+01 6.474464e+01 6.922220e+01 7.375097e+01 7.831102e+01 8.288258e+01 8.744642e+01 9.198407e+01 9.647793e+01 1.009114e+02 1.052688e+02 1.095357e+02 1.136983e+02 1.177439e+02 1.216610e+02 1.254389e+02 1.290685e+02 1.325420e+02 1.358533e+02 1.389972e+02 1.419699e+02 1.447684e+02 1.473900e+02 1.498327e+02 1.520948e+02 1.541746e+02 1.560705e+02 1.577812e+02 1.593049e+02 1.606400e+02 1.617849e+02 1.627385e+02 1.635000e+02 1.640695e+02 1.644473e+02 1.646341e+02 1.646305e+02 1.644372e+02 1.640545e+02 1.634829e+02 1.627227e+02 1.617745e+02 1.606387e+02 1.593154e+02 1.578047e+02 1.561063e+02 1.542203e+02 1.521469e+02 1.498871e+02 1.474426e+02 1.448159e+02 1.420102e+02 1.390294e+02 1.358782e+02 1.325617e+02 1.290858e+02 1.254568e+02 1.216819e+02 1.177687e+02 1.137262e+02 1.095646e+02 1.052956e+02 1.009325e+02 9.649031e+01 9.198556e+01 8.743604e+01 8.286067e+01 7.827914e+01 7.371167e+01 6.917855e+01 6.469983e+01 6.029491e+01 5.598223e+01 5.177909e+01 4.770151e+01 4.376414e+01 3.998020e+01 3.636133e+01 3.291751e+01 2.965694e+01 2.658601e+01 2.370927e+01 2.102947e+01 1.854757e+01 1.626275e+01 1.417250e+01 1.227273e+01 1.055789e+01 9.021118e+00 7.654316e+00 6.448285e+00 5.392827e+00 4.476919e+00 3.688942e+00 3.016945e+00 2.448916e+00 1.973043e+00 1.577930e+00 1.252785e+00 9.875602e-01 7.730682e-01 6.010503e-01 4.642108e-01 3.562100e-01 2.716230e-01 2.058704e-01 1.551338e-01 1.162638e-01 8.668948e-02 6.433347e-02 4.753482e-02 3.497976e-02 2.564072e-02 1.872303e-02 1.361863e-02 9.866517e-03 7.119554e-03 5.117466e-03 3.665473e-03 2.617946e-03 1.866132e-03 1.329031e-03 9.466011e-04 6.746699e-04 4.810660e-04 3.426756e-04 2.431736e-04 1.712398e-04 1.191322e-04 8.153317e-05 5.390184e-05 3.517280e-05
3.776574e-05 5.694799e-05 8.575462e-05 1.260297e-04 1.846815e-04 2.688112e-04 3.878755e-04 5.545873e-04 7.861975e-04 1.106389e-03 1.548083e-03 2.157526e-03 2.999967e-03 4.167199e-03 5.787112e-03 8.035519e-03 1.115053e-02 1.545020e-02 2.135442e-02 2.941230e-02 4.033647e-02 5.504564e-02 7.471659e-02 1.008467e-01 1.353274e-01 1.805287e-01 2.393917e-01 3.155244e-01 4.132960e-01 5.379210e-01 6.955266e-01 8.932010e-01 1.139014e+00 1.442014e+00 1.812180e+00 2.260349e+00 2.798078e+00 3.437473e+00 4.190963e+00 5.071050e+00 6.090052e+00 7.259856e+00 8.591685e+00 1.009589e+01 1.178175e+01 1.365730e+01 1.572915e+01 1.800234e+01 2.048028e+01 2.316461e+01 2.605520e+01 2.915003e+01 3.244516e+01 3.593472e+01 3.961092e+01 4.346406e+01 4.748256e+01 5.165302e+01 5.596025e+01 6.038738e+01 6.491604e+01 6.952668e+01 7.419888e+01 7.891189e+01 8.364501e+01 8.837797e+01 9.309128e+01 9.776635e+01 1.023857e+02 1.069328e+02 1.113926e+02 1.157508e+02 1.199944e+02 1.241113e+02 1.280906e+02 1.319223e+02 1.355980e+02 1.391104e+02 1.424538e+02 1.456236e+02 1.486164e+02 1.514300e+02 1.540625e+02 1.565128e+02 1.587799e+02 1.608632e+02 1.627618e+02 1.644748e+02 1.660009e+02 1.673383e+02 1.684857e+02 1.694416e+02 1.702051e+02 1.707763e+02 1.711555e+02 1.713433e+02 1.713408e+02 1.711484e+02 1.707666e+02 1.701958e+02 1.694363e+02 1.684883e+02 1.673519e+02 1.660270e+02 1.645134e+02 1.628108e+02 1.609189e+02 1.588378e+02 1.565683e+02 1.541118e+02 1.514704e+02 1.486468e+02 1.456445e+02 1.424674e+02 1.391200e+02 1.356075e+02 1.319354e+02 1.281097e+02 1.241374e+02 1.200264e+02 1.157858e+02 1.114267e+02 1.069618e+02 1.024058e+02 9.777490e+01 9.308702e+01 8.836118e+01 8.361736e+01 7.887616e+01 7.415848e+01 6.948511e+01 6.487643e+01 6.035210e+01 5.593075e+01 5.162989e+01 4.746576e+01 4.345318e+01 3.960543e+01 3.593406e+01 3.244878e+01 2.915736e+01 2.606562e+01 2.317746e+01 2.049484e+01 1.801785e+01 1.574477e+01 1.367220e+01 1.179519e+01 1.010732e+01 8.600874e+00 7.266849e+00 6.095113e+00 5.074550e+00 4.193283e+00 3.438951e+00 2.798996e+00 2.260943e+00 1.812646e+00 1.442496e+00 1.139595e+00 8.938935e-01 6.962901e-01 5.386853e-01 4.139947e-01 3.161194e-01 2.398832e-01 1.809488e-01 1.357235e-01 1.012633e-01 7.518179e-02 5.556449e-02 4.089260e-02 2.997455e-02 2.188608e-02 1.591801e-02 1.153141e-02 8.319880e-03 5.978554e-03 4.279475e-03 3.052548e-03 2.171079e-03 1.540917e-03 1.092334e-03 7.739464e-04 5.481648e-04 3.877984e-04 2.734795e-04 1.916585e-04 1.329999e-04 9.106770e-05 6.039713e-05 3.964578e-05
4.066879e-05 6.195875e-05 9.382666e-05 1.388986e-04 2.050824e-04 3.008264e-04 4.374278e-04 6.300770e-04 8.993286e-04 1.273262e-03 1.790679e-03 2.505770e-03 3.494628e-03 4.863947e-03 6.762099e-03 9.392865e-03 1.303214e-02 1.804840e-02 2.492785e-02 3.430580e-02 4.700575e-02 6.408762e-02 8.690672e-02 1.171841e-01 1.570887e-01 2.093306e-01 2.772613e-01 3.649776e-01 4.774192e-01 6.204542e-01 8.009423e-01 1.026771e+00 1.306858e+00 1.651122e+00 2.070408e+00 2.576380e+00 3.181357e+00 3.898115e+00 4.739643e+00 5.718877e+00 6.848431e+00 8.140340e+00 9.605829e+00 1.125510e+01 1.309715e+01 1.513960e+01 1.738851e+01 1.984831e+01 2.252164e+01 2.540930e+01 2.851016e+01 3.182111e+01 3.533702e+01 3.905070e+01 4.295291e+01 4.703244e+01 5.127611e+01 5.566884e+01 6.019376e+01 6.483231e+01 6.956456e+01 7.436954e+01 7.922573e+01 8.411150e+01 8.900560e+01 9.388746e+01 9.873748e+01 1.035372e+02 1.082692e+02 1.129175e+02 1.174672e+02 1.219048e+02 1.262178e+02 1.303949e+02 1.344259e+02 1.383016e+02 1.420142e+02 1.455571e+02 1.489251e+02 1.521140e+02 1.551212e+02 1.579447e+02 1.605836e+02 1.630375e+02 1.653062e+02 1.673899e+02 1.692884e+02 1.710012e+02 1.725272e+02 1.738651e+02 1.750132e+02 1.759701e+02 1.767348e+02 1.773072e+02 1.776876e+02 1.778768e+02 1.778756e+02 1.776848e+02 1.773047e+02 1.767357e+02 1.759777e+02 1.750308e+02 1.738949e+02 1.725698e+02 1.710551e+02 1.693504e+02 1.674553e+02 1.653698e+02 1.630944e+02 1.606303e+02 1.579792e+02 1.551432e+02 1.521254e+02 1.489291e+02 1.455582e+02 1.420170e+02 1.383104e+02 1.344434e+02 1.304220e+02 1.262532e+02 1.219452e+02 1.175081e+02 1.129540e+02 1.082970e+02 1.035531e+02 9.874002e+01 9.387662e+01 8.898301e+01 8.408000e+01 7.918891e+01 7.433119e+01 6.952810e+01 6.480040e+01 6.016803e+01 5.564996e+01 5.126396e+01 4.702646e+01 4.295236e+01 3.905481e+01 3.534509e+01 3.183245e+01 2.852408e+01 2.542511e+01 2.253861e+01 1.986567e+01 1.740545e+01 1.515532e+01 1.311098e+01 1.126658e+01 9.614798e+00 8.146953e+00 6.853062e+00 5.722007e+00 4.741749e+00 3.899602e+00 3.182541e+00 2.577492e+00 2.071605e+00 1.652485e+00 1.308398e+00 1.028430e+00 8.026191e-01 6.220335e-01 4.788087e-01 3.661308e-01 2.781838e-01 2.100687e-01 1.577092e-01 1.177521e-01 8.746938e-02 6.466653e-02 4.759730e-02 3.488783e-02 2.546939e-02 1.851965e-02 1.341212e-02 9.673376e-03 6.947909e-03 4.969841e-03 3.540977e-03 2.513949e-03 1.779470e-03 1.256722e-03 8.861572e-04 6.241347e-04 4.389524e-04 3.078820e-04 2.148926e-04 1.488487e-04 1.020334e-04 6.794073e-05 4.479908e-05
4.405050e-05 6.756341e-05 1.024249e-04 1.523961e-04 2.264920e-04 3.347617e-04 4.906933e-04 7.124077e-04 1.024330e-03 1.459639e-03 2.063896e-03 2.900356e-03 4.057398e-03 5.658496e-03 7.874964e-03 1.094181e-02 1.517710e-02 2.100555e-02 2.898751e-02 3.985478e-02 5.455481e-02 7.430534e-02 1.006605e-01 1.355895e-01 1.815678e-01 2.416784e-01 3.197206e-01 4.203192e-01 5.490257e-01 7.124024e-01 9.180794e-01 1.174776e+00 1.492281e+00 1.881395e+00 2.353824e+00 2.922034e+00 3.599061e+00 4.398287e+00 5.333180e+00 6.417020e+00 7.662620e+00 9.082070e+00 1.068650e+01 1.248588e+01 1.448884e+01 1.670251e+01 1.913237e+01 2.178213e+01 2.465361e+01 2.774669e+01 3.105918e+01 3.458681e+01 3.832313e+01 4.225953e+01 4.638529e+01 5.068759e+01 5.515159e+01 5.976051e+01 6.449578e+01 6.933724e+01 7.426347e+01 7.925224e+01 8.428106e+01 8.932765e+01 9.437038e+01 9.938859e+01 1.043627e+02 1.092746e+02 1.141070e+02 1.188444e+02 1.234724e+02 1.279781e+02 1.323496e+02 1.365766e+02 1.406494e+02 1.445600e+02 1.483011e+02 1.518668e+02 1.552526e+02 1.584548e+02 1.614711e+02 1.643004e+02 1.669421e+02 1.693965e+02 1.716643e+02 1.737462e+02 1.756425e+02 1.773532e+02 1.788776e+02 1.802143e+02 1.813617e+02 1.823185e+02 1.830837e+02 1.836568e+02 1.840384e+02 1.842290e+02 1.842296e+02 1.840408e+02 1.836629e+02 1.830961e+02 1.823401e+02 1.813950e+02 1.802604e+02 1.789361e+02 1.774216e+02 1.757165e+02 1.738205e+02 1.717334e+02 1.694555e+02 1.669876e+02 1.643310e+02 1.614877e+02 1.584598e+02 1.552502e+02 1.518621e+02 1.482993e+02 1.445657e+02 1.406656e+02 1.366042e+02 1.323873e+02 1.280224e+02 1.235185e+02 1.188872e+02 1.141418e+02 1.092977e+02 1.043723e+02 9.938423e+01 9.435346e+01 8.930087e+01 8.424805e+01 7.921698e+01 7.422968e+01 6.930793e+01 6.447291e+01 5.974494e+01 5.514328e+01 5.068590e+01 4.638929e+01 4.226822e+01 3.833557e+01 3.460215e+01 3.107661e+01 2.776542e+01 2.467287e+01 2.180114e+01 1.915035e+01 1.671870e+01 1.450263e+01 1.249691e+01 1.069473e+01 9.087776e+00 7.666303e+00 6.419286e+00 5.334618e+00 4.399387e+00 3.600180e+00 2.923401e+00 2.355551e+00 1.883493e+00 1.494674e+00 1.177324e+00 9.206101e-01 7.147504e-01 5.510696e-01 4.220028e-01 3.210535e-01 2.427197e-01 1.824010e-01 1.362974e-01 1.013069e-01 7.492662e-02 5.515952e-02 4.043028e-02 2.951013e-02 2.145096e-02 1.552854e-02 1.119437e-02 8.035839e-03 5.744084e-03 4.088866e-03 2.899130e-03 2.048223e-03 1.442667e-03 1.013695e-03 7.109297e-04 4.977056e-04 3.476115e-04 2.418799e-04 1.673643e-04 1.149010e-04 7.683567e-05 5.075175e-05
4.822417e-05 7.431976e-05 1.123595e-04 1.675504e-04 2.501519e-04 3.720565e-04 5.492872e-04 8.033493e-04 1.163116e-03 1.667600e-03 2.370066e-03 3.344059e-03 4.691862e-03 6.555847e-03 9.133047e-03 1.269336e-02 1.760180e-02 2.434573e-02 3.356805e-02 4.610787e-02 6.305057e-02 8.578900e-02 1.160974e-01 1.562186e-01 2.089642e-01 2.778244e-01 3.670836e-01 4.819339e-01 6.285779e-01 8.143094e-01 1.047560e+00 1.337903e+00 1.696014e+00 2.133572e+00 2.663125e+00 3.297907e+00 4.051616e+00 4.938174e+00 5.971445e+00 7.164963e+00 8.531649e+00 1.008355e+01 1.183161e+01 1.378550e+01 1.595339e+01 1.834186e+01 2.095574e+01 2.379797e+01 2.686948e+01 3.016915e+01 3.369365e+01 3.743745e+01 4.139270e+01 4.554931e+01 4.989494e+01 5.441513e+01 5.909335e+01 6.391115e+01 6.884830e+01 7.388314e+01 7.899289e+01 8.415426e+01 8.934396e+01 9.453925e+01 9.971833e+01 1.048606e+02 1.099467e+02 1.149586e+02 1.198798e+02 1.246949e+02 1.293903e+02 1.339535e+02 1.383736e+02 1.426408e+02 1.467467e+02 1.506837e+02 1.544457e+02 1.580275e+02 1.614250e+02 1.646353e+02 1.676566e+02 1.704879e+02 1.731296e+02 1.755823e+02 1.778472e+02 1.799257e+02 1.818185e+02 1.835259e+02 1.850473e+02 1.863816e+02 1.875274e+02 1.884832e+02 1.892480e+02 1.898215e+02 1.902041e+02 1.903963e+02 1.903989e+02 1.902124e+02 1.898370e+02 1.892726e+02 1.885189e+02 1.875758e+02 1.864429e+02 1.851200e+02 1.836068e+02 1.819029e+02 1.800078e+02 1.779215e+02 1.756439e+02 1.731756e+02 1.705175e+02 1.676709e+02 1.646376e+02 1.614198e+02 1.580202e+02 1.544418e+02 1.506878e+02 1.467620e+02 1.426684e+02 1.384121e+02 1.339998e+02 1.294396e+02 1.247422e+02 1.199200e+02 1.149880e+02 1.099628e+02 1.048627e+02 9.970733e+01 9.451749e+01 8.931492e+01 8.412198e+01 7.896138e+01 7.385579e+01 6.882747e+01 6.389802e+01 5.908805e+01 5.441701e+01 4.990292e+01 4.556217e+01 4.140925e+01 3.745661e+01 3.371444e+01 3.019067e+01 2.689089e+01 2.381845e+01 2.097451e+01 1.835821e+01 1.596678e+01 1.379568e+01 1.183866e+01 1.008787e+01 8.533881e+00 7.165850e+00 5.971700e+00 4.938386e+00 4.052203e+00 3.299107e+00 2.665016e+00 2.136095e+00 1.699004e+00 1.341130e+00 1.050772e+00 8.172868e-01 6.311649e-01 4.840603e-01 3.687595e-01 2.791179e-01 2.099712e-01 1.570354e-01 1.168011e-01 8.642769e-02 6.364335e-02 4.665122e-02 3.404603e-02 2.474061e-02 1.790233e-02 1.289909e-02 9.254450e-03 6.611247e-03 4.703017e-03 3.331798e-03 2.351171e-03 1.653291e-03 1.159025e-03 8.105049e-04 5.656105e-04 3.938938e-04 2.735729e-04 1.892643e-04 1.301848e-04 8.743403e-05 5.766675e-05
5.356597e-05 8.288435e-05 1.246219e-04 1.856479e-04 2.776461e-04 4.145685e-04 6.152900e-04 9.051289e-04 1.317969e-03 1.899396e-03 2.711365e-03 3.839049e-03 5.400431e-03 7.559173e-03 1.054117e-02 1.465530e-02 2.031889e-02 2.808890e-02 3.869974e-02 5.310941e-02 7.255567e-02 9.862443e-02 1.333317e-01 1.792201e-01 2.394673e-01 3.180048e-01 4.196392e-01 5.501685e-01 7.164831e-01 9.266401e-01 1.189897e+00 1.516697e+00 1.918598e+00 2.408146e+00 2.998702e+00 3.704220e+00 4.539005e+00 5.517445e+00 6.653726e+00 7.961549e+00 9.453850e+00 1.114255e+01 1.303832e+01 1.515044e+01 1.748657e+01 2.005268e+01 2.285286e+01 2.588922e+01 2.916177e+01 3.266827e+01 3.640420e+01 4.036265e+01 4.453430e+01 4.890748e+01 5.346819e+01 5.820027e+01 6.308550e+01 6.810379e+01 7.323342e+01 7.845131e+01 8.373356e+01 8.905598e+01 9.439469e+01 9.972665e+01 1.050300e+02 1.102844e+02 1.154707e+02 1.205714e+02 1.255703e+02 1.304525e+02 1.352051e+02 1.398162e+02 1.442756e+02 1.485746e+02 1.527054e+02 1.566617e+02 1.604379e+02 1.640299e+02 1.674340e+02 1.706480e+02 1.736704e+02 1.765009e+02 1.791401e+02 1.815893e+02 1.838501e+02 1.859241e+02 1.878125e+02 1.895157e+02 1.910334e+02 1.923645e+02 1.935077e+02 1.944617e+02 1.952256e+02 1.957992e+02 1.961825e+02 1.963763e+02 1.963810e+02 1.961969e+02 1.958240e+02 1.952620e+02 1.945106e+02 1.935695e+02 1.924385e+02 1.911176e+02 1.896065e+02 1.879049e+02 1.860126e+02 1.839291e+02 1.816544e+02 1.791885e+02 1.765320e+02 1.736858e+02 1.706511e+02 1.674295e+02 1.640232e+02 1.604344e+02 1.566659e+02 1.527204e+02 1.486015e+02 1.443136e+02 1.398623e+02 1.352552e+02 1.305018e+02 1.256139e+02 1.206054e+02 1.154924e+02 1.102923e+02 1.050246e+02 9.970978e+01 9.436955e+01 8.902660e+01 8.370412e+01 7.842555e+01 7.321411e+01 6.809247e+01 6.308252e+01 5.820504e+01 5.347955e+01 4.892402e+01 4.455458e+01 4.038535e+01 3.642816e+01 3.269244e+01 2.918520e+01 2.591104e+01 2.287226e+01 2.006899e+01 1.749933e+01 1.515949e+01 1.304387e+01 1.114512e+01 9.454218e+00 7.960599e+00 6.652305e+00 5.516254e+00 4.538540e+00 3.704751e+00 3.000291e+00 2.410678e+00 1.921823e+00 1.520296e+00 1.193538e+00 9.300384e-01 7.194444e-01 5.526032e-01 4.215525e-01 3.194685e-01 2.405850e-01 1.800973e-01 1.340545e-01 9.924979e-02 7.311103e-02 5.359898e-02 3.911468e-02 2.841785e-02 2.055619e-02 1.480508e-02 1.061718e-02 7.581521e-03 5.391078e-03 3.817647e-03 2.692544e-03 1.891757e-03 1.324545e-03 9.247237e-04 6.441483e-04 4.479245e-04 3.109380e-04 2.153181e-04 1.484803e-04 1.001878e-04 6.581770e-05
6.050086e-05 9.394426e-05 1.402694e-04 2.080789e-04 3.107112e-04 4.643598e-04 6.910262e-04 1.020227e-03 1.491389e-03 2.157404e-03 3.089949e-03 4.387273e-03 6.185048e-03 8.670902e-03 1.210312e-02 1.683412e-02 2.333945e-02 3.225317e-02 4.441081e-02 6.090127e-02 8.312970e-02 1.128933e-01 1.524719e-01 2.047333e-01 2.732515e-01 3.624329e-01 4.776419e-01 6.253185e-01 8.130745e-01 1.049757e+00 1.345466e+00 1.711517e+00 2.160340e+00 2.705321e+00 3.360591e+00 4.140776e+00 5.060725e+00 6.135225e+00 7.378709e+00 8.804965e+00 1.042686e+01 1.225611e+01 1.430303e+01 1.657642e+01 1.908337e+01 2.182918e+01 2.481716e+01 2.804851e+01 3.152222e+01 3.523490e+01 3.918072e+01 4.335133e+01 4.773587e+01 5.232097e+01 5.709095e+01 6.202793e+01 6.711203e+01 7.232164e+01 7.763363e+01 8.302375e+01 8.846715e+01 9.393895e+01 9.941486e+01 1.048717e+02 1.102878e+02 1.156429e+02 1.209183e+02 1.260969e+02 1.311630e+02 1.361025e+02 1.409028e+02 1.455530e+02 1.500436e+02 1.543667e+02 1.585156e+02 1.624848e+02 1.662698e+02 1.698669e+02 1.732734e+02 1.764874e+02 1.795079e+02 1.823351e+02 1.849699e+02 1.874141e+02 1.896696e+02 1.917385e+02 1.936218e+02 1.953203e+02 1.968337e+02 1.981610e+02 1.993011e+02 2.002527e+02 2.010152e+02 2.015883e+02 2.019723e+02 2.021674e+02 2.021741e+02 2.019924e+02 2.016219e+02 2.010622e+02 2.003129e+02 1.993738e+02 1.982449e+02 1.969263e+02 1.954180e+02 1.937199e+02 1.918316e+02 1.897527e+02 1.874829e+02 1.850219e+02 1.823698e+02 1.795270e+02 1.764943e+02 1.732728e+02 1.698637e+02 1.662690e+02 1.624906e+02 1.585309e+02 1.543926e+02 1.500797e+02 1.455970e+02 1.409512e+02 1.361510e+02 1.312073e+02 1.261331e+02 1.209433e+02 1.156550e+02 1.102868e+02 1.048590e+02 9.939321e+01 9.391223e+01 8.843964e+01 8.299945e+01 7.761563e+01 7.231182e+01 6.711096e+01 6.203512e+01 5.710521e+01 5.234073e+01 4.775950e+01 4.337730e+01 3.920765e+01 3.526159e+01 3.154760e+01 2.807162e+01 2.483715e+01 2.184540e+01 1.909541e+01 1.658420e+01 1.430689e+01 1.225670e+01 1.042509e+01 8.801853e+00 7.375230e+00 6.132198e+00 5.058738e+00 4.140154e+00 3.361404e+00 2.707415e+00 2.163400e+00 1.715138e+00 1.349237e+00 1.053329e+00 8.162070e-01 6.278969e-01 4.796606e-01 3.639621e-01 2.743981e-01 2.056076e-01 1.531660e-01 1.134703e-01 8.362304e-02 6.132101e-02 4.475346e-02 3.251224e-02 2.351350e-02 1.693069e-02 1.213827e-02 8.665720e-03 6.161068e-03 4.362482e-03 3.076468e-03 2.160987e-03 1.512369e-03 1.055178e-03 7.345819e-04 5.107479e-04 3.548567e-04 2.462709e-04 1.704114e-04 1.156176e-04 7.558548e-05
6.945736e-05 1.081079e-04 1.602528e-04 2.361102e-04 3.509572e-04 5.233792e-04 7.787364e-04 1.151088e-03 1.685907e-03 2.444134e-03 3.508260e-03 4.991174e-03 7.048426e-03 9.894556e-03 1.382410e-02 1.923801e-02 2.667635e-02 3.685832e-02 5.073059e-02 6.952541e-02 9.483054e-02 1.286729e-01 1.736178e-01 2.328841e-01 3.104709e-01 4.112912e-01 5.413014e-01 7.076163e-01 9.185977e-01 1.183903e+00 1.514482e+00 1.922517e+00 2.421287e+00 3.024983e+00 3.748457e+00 4.606951e+00 5.615796e+00 6.790112e+00 8.144508e+00 9.692789e+00 1.144768e+01 1.342059e+01 1.562143e+01 1.805844e+01 2.073809e+01 2.366491e+01 2.684137e+01 3.026774e+01 3.394189e+01 3.785920e+01 4.201248e+01 4.639184e+01 5.098478e+01 5.577626e+01 6.074882e+01 6.588291e+01 7.115705e+01 7.654821e+01 8.203204e+01 8.758330e+01 9.317641e+01 9.878601e+01 1.043876e+02 1.099579e+02 1.154755e+02 1.209204e+02 1.262744e+02 1.315208e+02 1.366445e+02 1.416320e+02 1.464714e+02 1.511526e+02 1.556671e+02 1.600078e+02 1.641689e+02 1.681459e+02 1.719350e+02 1.755333e+02 1.789387e+02 1.821498e+02 1.851660e+02 1.879878e+02 1.906167e+02 1.930548e+02 1.953043e+02 1.973672e+02 1.992451e+02 2.009385e+02 2.024471e+02 2.037702e+02 2.049066e+02 2.058554e+02 2.066161e+02 2.071884e+02 2.075726e+02 2.077689e+02 2.077774e+02 2.075978e+02 2.072295e+02 2.066718e+02 2.059244e+02 2.049873e+02 2.038605e+02 2.025446e+02 2.010398e+02 1.993460e+02 1.974630e+02 1.953901e+02 1.931269e+02 1.906727e+02 1.880273e+02 1.851905e+02 1.821626e+02 1.789441e+02 1.755358e+02 1.719388e+02 1.681546e+02 1.641851e+02 1.600325e+02 1.557002e+02 1.511925e+02 1.465154e+02 1.416767e+02 1.366862e+02 1.315559e+02 1.262999e+02 1.209342e+02 1.154770e+02 1.099479e+02 1.043684e+02 9.876141e+01 9.315061e+01 8.756040e+01 8.201536e+01 7.653984e+01 7.115776e+01 6.589229e+01 6.076567e+01 5.579892e+01 5.101149e+01 4.642086e+01 4.204225e+01 3.788836e+01 3.396920e+01 3.029214e+01 2.686196e+01 2.368102e+01 2.074936e+01 1.806492e+01 1.562354e+01 1.341912e+01 1.144366e+01 9.687358e+00 8.138756e+00 6.784969e+00 5.611947e+00 4.604792e+00 3.748085e+00 3.026233e+00 2.423795e+00 1.925810e+00 1.518076e+00 1.187385e+00 9.216822e-01 7.101579e-01 5.432783e-01 4.127669e-01 3.115513e-01 2.336817e-01 1.742281e-01 1.291630e-01 9.523797e-02 6.986382e-02 5.099944e-02 3.705340e-02 2.679787e-02 1.929457e-02 1.383214e-02 9.874698e-03 7.020849e-03 4.971760e-03 3.506579e-03 2.463342e-03 1.724034e-03 1.202921e-03 8.377009e-04 5.830145e-04 4.059000e-04 2.826402e-04 1.964530e-04 1.341659e-04 8.734772e-05
8.076734e-05 1.257536e-04 1.852039e-04 2.706208e-04 3.995596e-04 5.931297e-04 8.802570e-04 1.299865e-03 1.903974e-03 2.762353e-03 3.969479e-03 5.654580e-03 7.995442e-03 1.123668e-02 1.571317e-02 2.187961e-02 3.034721e-02 4.192852e-02 5.769163e-02 7.902484e-02 1.077139e-01 1.460338e-01 1.968573e-01 2.637788e-01 3.512507e-01 4.647227e-01 6.107733e-01 7.972206e-01 1.033199e+00 1.329189e+00 1.696992e+00 2.149638e+00 2.701229e+00 3.366712e+00 4.161613e+00 5.101725e+00 6.202802e+00 7.480234e+00 8.948742e+00 1.062208e+01 1.251275e+01 1.463181e+01 1.698866e+01 1.959093e+01 2.244438e+01 2.555275e+01 2.891762e+01 3.253821e+01 3.641124e+01 4.053080e+01 4.488820e+01 4.947202e+01 5.426806e+01 5.925952e+01 6.442725e+01 6.975002e+01 7.520488e+01 8.076747e+01 8.641243e+01 9.211373e+01 9.784525e+01 1.035813e+02 1.092974e+02 1.149703e+02 1.205788e+02 1.261032e+02 1.315258e+02 1.368304e+02 1.420026e+02 1.470295e+02 1.519002e+02 1.566053e+02 1.611372e+02 1.654898e+02 1.696582e+02 1.736387e+02 1.774282e+02 1.810247e+02 1.844263e+02 1.876322e+02 1.906423e+02 1.934574e+02 1.960793e+02 1.985104e+02 2.007531e+02 2.028098e+02 2.046817e+02 2.063696e+02 2.078731e+02 2.091914e+02 2.103238e+02 2.112695e+02 2.120279e+02 2.125992e+02 2.129833e+02 2.131805e+02 2.131904e+02 2.130126e+02 2.126460e+02 2.120901e+02 2.113445e+02 2.104092e+02 2.092848e+02 2.079719e+02 2.064711e+02 2.047824e+02 2.029055e+02 2.008399e+02 1.985846e+02 1.961389e+02 1.935019e+02 1.906732e+02 1.876523e+02 1.844393e+02 1.810343e+02 1.774381e+02 1.736514e+02 1.696758e+02 1.655132e+02 1.611664e+02 1.566394e+02 1.519373e+02 1.470673e+02 1.420380e+02 1.368606e+02 1.315479e+02 1.261152e+02 1.205797e+02 1.149606e+02 1.092791e+02 1.035579e+02 9.782067e+01 9.209212e+01 8.639714e+01 8.076069e+01 7.520744e+01 6.976159e+01 6.444662e+01 5.928498e+01 5.429771e+01 4.950398e+01 4.492074e+01 4.056236e+01 3.644045e+01 3.256387e+01 2.893877e+01 2.556871e+01 2.245485e+01 1.959604e+01 1.698898e+01 1.462827e+01 1.250648e+01 1.061432e+01 8.940666e+00 7.472862e+00 6.196904e+00 5.097769e+00 4.159742e+00 3.366773e+00 2.702834e+00 2.152267e+00 1.700104e+00 1.332316e+00 1.036008e+00 7.995355e-01 6.125513e-01 4.660164e-01 3.521615e-01 2.644186e-01 1.973232e-01 1.463953e-01 1.080106e-01 7.927173e-02 5.788835e-02 4.207001e-02 3.043213e-02 2.191462e-02 1.571249e-02 1.121853e-02 7.977471e-03 5.650096e-03 3.985656e-03 2.800322e-03 1.960239e-03 1.368211e-03 9.535596e-04 6.647127e-04 4.640614e-04 3.244582e-04 2.266903e-04 1.559777e-04 1.012893e-04
9.453288e-05 1.468865e-04 2.152557e-04 3.119006e-04 4.570458e-04 6.744632e-04 9.968525e-04 1.468333e-03 2.148004e-03 3.115301e-03 4.477951e-03 6.383338e-03 9.033967e-03 1.270777e-02 1.778417e-02 2.477686e-02 3.437477e-02 4.749211e-02 6.532865e-02 8.944144e-02 1.218297e-01 1.650351e-01 2.222591e-01 2.974964e-01 3.956788e-01 5.228199e-01 6.861470e-01 8.942039e-01 1.156913e+00 1.485585e+00 1.892862e+00 2.392604e+00 2.999696e+00 3.729796e+00 4.599043e+00 5.623728e+00 6.819961e+00 8.203341e+00 9.788638e+00 1.158948e+01 1.361811e+01 1.588513e+01 1.839938e+01 2.116783e+01 2.419547e+01 2.748519e+01 3.103758e+01 3.485080e+01 3.892034e+01 4.323890e+01 4.779630e+01 5.257947e+01 5.757250e+01 6.275686e+01 6.811172e+01 7.361427e+01 7.924018e+01 8.496395e+01 9.075934e+01 9.659973e+01 1.024586e+02 1.083103e+02 1.141301e+02 1.198952e+02 1.255844e+02 1.311786e+02 1.366605e+02 1.420145e+02 1.472268e+02 1.522855e+02 1.571803e+02 1.619029e+02 1.664466e+02 1.708062e+02 1.749778e+02 1.789582e+02 1.827453e+02 1.863374e+02 1.897333e+02 1.929325e+02 1.959352e+02 1.987427e+02 2.013569e+02 2.037805e+02 2.060161e+02 2.080660e+02 2.099317e+02 2.116136e+02 2.131115e+02 2.144248e+02 2.155528e+02 2.164949e+02 2.172508e+02 2.178207e+02 2.182045e+02 2.184022e+02 2.184132e+02 2.182367e+02 2.178715e+02 2.173171e+02 2.165730e+02 2.156396e+02 2.145176e+02 2.132081e+02 2.117117e+02 2.100287e+02 2.081588e+02 2.061012e+02 2.038549e+02 2.014188e+02 1.987916e+02 1.959723e+02 1.929602e+02 1.897545e+02 1.863550e+02 1.827619e+02 1.789756e+02 1.749971e+02 1.708281e+02 1.664710e+02 1.619293e+02 1.572079e+02 1.523128e+02 1.472520e+02 1.420354e+02 1.366749e+02 1.311847e+02 1.255811e+02 1.198829e+02 1.141105e+02 1.082865e+02 1.024345e+02 9.657910e+01 9.074547e+01 8.495894e+01 7.924484e+01 7.362823e+01 6.813373e+01 6.278515e+01 5.760506e+01 5.261430e+01 4.783151e+01 4.327274e+01 3.895129e+01 3.487754e+01 3.105907e+01 2.750077e+01 2.420493e+01 2.117143e+01 1.839782e+01 1.587947e+01 1.360960e+01 1.157943e+01 9.778262e+00 8.193721e+00 6.811926e+00 5.617810e+00 4.595437e+00 3.728378e+00 3.000081e+00 2.394251e+00 1.895191e+00 1.488085e+00 1.159213e+00 8.960932e-01 6.875606e-01 5.237958e-01 3.963104e-01 2.978925e-01 2.225160e-01 1.652226e-01 1.219875e-01 8.958331e-02 6.545157e-02 4.758717e-02 3.443601e-02 2.480600e-02 1.779059e-02 1.270526e-02 9.036282e-03 6.400686e-03 4.515274e-03 3.172375e-03 2.220726e-03 1.550410e-03 1.081367e-03 7.550390e-04 5.286063e-04 3.711053e-04 2.606420e-04 1.807191e-04 1.172199e-04
1.105331e-04 1.710936e-04 2.499952e-04 3.596193e-04 5.232833e-04 7.675914e-04 1.129258e-03 1.657963e-03 2.420468e-03 3.506775e-03 5.039196e-03 7.185146e-03 1.017436e-02 1.432133e-02 2.005408e-02 2.795047e-02 3.878357e-02 5.357733e-02 7.367335e-02 1.008101e-01 1.372156e-01 1.857168e-01 2.498654e-01 3.340796e-01 4.437954e-01 5.856145e-01 7.674338e-01 9.985392e-01 1.289650e+00 1.652904e+00 2.101774e+00 2.650921e+00 3.315971e+00 4.113248e+00 5.059445e+00 6.171287e+00 7.465182e+00 8.956872e+00 1.066111e+01 1.259135e+01 1.475947e+01 1.717561e+01 1.984798e+01 2.278282e+01 2.598429e+01 2.945437e+01 3.319264e+01 3.719611e+01 4.145898e+01 4.597252e+01 5.072499e+01 5.570164e+01 6.088487e+01 6.625445e+01 7.178792e+01 7.746100e+01 8.324812e+01 8.912280e+01 9.505808e+01 1.010269e+02 1.070026e+02 1.129593e+02 1.188727e+02 1.247201e+02 1.304806e+02 1.361355e+02 1.416681e+02 1.470633e+02 1.523081e+02 1.573915e+02 1.623041e+02 1.670386e+02 1.715892e+02 1.759517e+02 1.801228e+02 1.841003e+02 1.878826e+02 1.914684e+02 1.948572e+02 1.980486e+02 2.010433e+02 2.038426e+02 2.064489e+02 2.088649e+02 2.110933e+02 2.131363e+02 2.149954e+02 2.166710e+02 2.181629e+02 2.194707e+02 2.205939e+02 2.215321e+02 2.222853e+02 2.228536e+02 2.232368e+02 2.234346e+02 2.234462e+02 2.232705e+02 2.229064e+02 2.223530e+02 2.216103e+02 2.206787e+02 2.195594e+02 2.182535e+02 2.167619e+02 2.150851e+02 2.132226e+02 2.111737e+02 2.089371e+02 2.065113e+02 2.038947e+02 2.010859e+02 1.980835e+02 1.948866e+02 1.914943e+02 1.879062e+02 1.841224e+02 1.801437e+02 1.759714e+02 1.716076e+02 1.670556e+02 1.623196e+02 1.574050e+02 1.523191e+02 1.470705e+02 1.416702e+02 1.361313e+02 1.304692e+02 1.247019e+02 1.188493e+02 1.129335e+02 1.069778e+02 1.010067e+02 9.504552e+01 8.911973e+01 8.325516e+01 7.747764e+01 7.181281e+01 6.628571e+01 6.092038e+01 5.573925e+01 5.076263e+01 4.600831e+01 4.149124e+01 3.722343e+01 3.321396e+01 2.946906e+01 2.599226e+01 2.278449e+01 1.984423e+01 1.716764e+01 1.474861e+01 1.257894e+01 1.064841e+01 8.944960e+00 7.454923e+00 6.163256e+00 5.053888e+00 4.110082e+00 3.314836e+00 2.651275e+00 2.103021e+00 1.654504e+00 1.291198e+00 9.997955e-01 7.683094e-01 5.861303e-01 4.440339e-01 3.341430e-01 2.498461e-01 1.856817e-01 1.372012e-01 1.008259e-01 7.371135e-02 5.362227e-02 3.882260e-02 2.797820e-02 2.007307e-02 1.433918e-02 1.019976e-02 7.224609e-03 5.095472e-03 3.578813e-03 2.504349e-03 1.748123e-03 1.219638e-03 8.525282e-04 5.981671e-04 4.213632e-04 2.972700e-04 2.075440e-04 1.345019e-04
1.282527e-04 1.976647e-04 2.886151e-04 4.130130e-04 5.976877e-04 8.722920e-04 1.277842e-03 1.869997e-03 2.723803e-03 3.940760e-03 5.659114e-03 8.068152e-03 1.142726e-02 1.609060e-02 2.253871e-02 3.141848e-02 4.359336e-02 6.020486e-02 8.274643e-02 1.131503e-01 1.538891e-01 2.080930e-01 2.796846e-01 3.735282e-01 4.955861e-01 6.530681e-01 8.545564e-01 1.110089e+00 1.431184e+00 1.830798e+00 2.323218e+00 2.923873e+00 3.649096e+00 4.515821e+00 5.541241e+00 6.742454e+00 8.136097e+00 9.737991e+00 1.156280e+01 1.362375e+01 1.593231e+01 1.849806e+01 2.132857e+01 2.442929e+01 2.780351e+01 3.145224e+01 3.537399e+01 3.956455e+01 4.401681e+01 4.872055e+01 5.366243e+01 5.882605e+01 6.419210e+01 6.973872e+01 7.544192e+01 8.127608e+01 8.721453e+01 9.322995e+01 9.929481e+01 1.053818e+02 1.114640e+02 1.175159e+02 1.235132e+02 1.294335e+02 1.352565e+02 1.409637e+02 1.465391e+02 1.519682e+02 1.572388e+02 1.623407e+02 1.672656e+02 1.720071e+02 1.765604e+02 1.809221e+02 1.850898e+02 1.890619e+02 1.928374e+02 1.964155e+02 1.997960e+02 2.029790e+02 2.059653e+02 2.087565e+02 2.113551e+02 2.137636e+02 2.159849e+02 2.180211e+02 2.198734e+02 2.215424e+02 2.230281e+02 2.243300e+02 2.254481e+02 2.263822e+02 2.271324e+02 2.276988e+02 2.280810e+02 2.282785e+02 2.282902e+02 2.281149e+02 2.277513e+02 2.271988e+02 2.264573e+02 2.255276e+02 2.244110e+02 2.231090e+02 2.216225e+02 2.199521e+02 2.180974e+02 2.160575e+02 2.138308e+02 2.114155e+02 2.088099e+02 2.060121e+02 2.030203e+02 1.998330e+02 1.964490e+02 1.928674e+02 1.890881e+02 1.851115e+02 1.809385e+02 1.765713e+02 1.720127e+02 1.672664e+02 1.623373e+02 1.572318e+02 1.519577e+02 1.465248e+02 1.409452e+02 1.352334e+02 1.294064e+02 1.234836e+02 1.174862e+02 1.114374e+02 1.053614e+02 9.928332e+01 9.322885e+01 8.722416e+01 8.129569e+01 7.546994e+01 6.977310e+01 6.423054e+01 5.886622e+01 5.370212e+01 4.875771e+01 4.404966e+01 3.959163e+01 3.539425e+01 3.146518e+01 2.780920e+01 2.442835e+01 2.132207e+01 1.848733e+01 1.591875e+01 1.360873e+01 1.154756e+01 9.723603e+00 8.123426e+00 6.732099e+00 5.533489e+00 4.510633e+00 3.646145e+00 2.922634e+00 2.323092e+00 1.831228e+00 1.431738e+00 1.110503e+00 8.547171e-01 6.529787e-01 4.953159e-01 3.731691e-01 2.793208e-01 2.077837e-01 1.536634e-01 1.130102e-01 8.267579e-02 6.018065e-02 4.359475e-02 3.143217e-02 2.255955e-02 1.611916e-02 1.146637e-02 8.120157e-03 5.724468e-03 4.017826e-03 2.809284e-03 1.959529e-03 1.366574e-03 9.554393e-04 6.710945e-04 4.737113e-04 3.352120e-04 2.352602e-04 1.521475e-04
1.470612e-04 2.258697e-04 3.302327e-04 4.712312e-04 6.795578e-04 9.881740e-04 1.442731e-03 2.105319e-03 3.059914e-03 4.420436e-03 6.342336e-03 9.038492e-03 1.280019e-02 1.802413e-02 2.524704e-02 3.518958e-02 4.881157e-02 6.737989e-02 9.254965e-02 1.264593e-01 1.718409e-01 2.321456e-01 3.116867e-01 4.157947e-01 5.509772e-01 7.250675e-01 9.473438e-01 1.228599e+00 1.581146e+00 2.018750e+00 2.556488e+00 3.210531e+00 3.997875e+00 4.936017e+00 6.042593e+00 7.335009e+00 8.830064e+00 1.054359e+01 1.249010e+01 1.468250e+01 1.713182e+01 1.984705e+01 2.283505e+01 2.610045e+01 2.964562e+01 3.347055e+01 3.757262e+01 4.194640e+01 4.658337e+01 5.147183e+01 5.659684e+01 6.194033e+01 6.748136e+01 7.319649e+01 7.906032e+01 8.504603e+01 9.112597e+01 9.727213e+01 1.034566e+02 1.096517e+02 1.158309e+02 1.219685e+02 1.280406e+02 1.340252e+02 1.399023e+02 1.456542e+02 1.512652e+02 1.567217e+02 1.620122e+02 1.671274e+02 1.720599e+02 1.768044e+02 1.813569e+02 1.857148e+02 1.898765e+02 1.938410e+02 1.976080e+02 2.011771e+02 2.045484e+02 2.077225e+02 2.107004e+02 2.134838e+02 2.160750e+02 2.184767e+02 2.206913e+02 2.227209e+02 2.245665e+02 2.262289e+02 2.277081e+02 2.290040e+02 2.301167e+02 2.310465e+02 2.317934e+02 2.323574e+02 2.327383e+02 2.329350e+02 2.329463e+02 2.327709e+02 2.324075e+02 2.318556e+02 2.311152e+02 2.301874e+02 2.290738e+02 2.277758e+02 2.262946e+02 2.246308e+02 2.227839e+02 2.207529e+02 2.185360e+02 2.161313e+02 2.135367e+02 2.107499e+02 2.077690e+02 2.045918e+02 2.012169e+02 1.976431e+02 1.938698e+02 1.898972e+02 1.857261e+02 1.813583e+02 1.767964e+02 1.720437e+02 1.671045e+02 1.619845e+02 1.566905e+02 1.512315e+02 1.456184e+02 1.398648e+02 1.339867e+02 1.280026e+02 1.219333e+02 1.158013e+02 1.096305e+02 1.034458e+02 9.727294e+01 9.113830e+01 8.506879e+01 7.909165e+01 7.323405e+01 6.752261e+01 6.198273e+01 5.663799e+01 5.150956e+01 4.661582e+01 4.197212e+01 3.759069e+01 3.348061e+01 2.964797e+01 2.609595e+01 2.282496e+01 1.983284e+01 1.711495e+01 1.466434e+01 1.247187e+01 1.052634e+01 8.814646e+00 7.322025e+00 6.032358e+00 4.928526e+00 3.992833e+00 3.207431e+00 2.554732e+00 2.017768e+00 1.580487e+00 1.227974e+00 9.466215e-01 7.242340e-01 5.500876e-01 4.149277e-01 3.109132e-01 2.315116e-01 1.713623e-01 1.261264e-01 9.233577e-02 6.725308e-02 4.874311e-02 3.515876e-02 2.524157e-02 1.803782e-02 1.283003e-02 9.082523e-03 6.398581e-03 4.486608e-03 3.133330e-03 2.182800e-03 1.520555e-03 1.062256e-03 7.459378e-04 5.267624e-04 3.731583e-04 2.626423e-04 1.690663e-04
1.664797e-04 2.552790e-04 3.742438e-04 5.336862e-04 7.683700e-04 1.114842e-03 1.623742e-03 2.364064e-03 3.429345e-03 4.946788e-03 7.090205e-03 1.009759e-02 1.429413e-02 2.012171e-02 2.817672e-02 3.925818e-02 5.442833e-02 7.508718e-02 1.030613e-01 1.407076e-01 1.910318e-01 2.578226e-01 3.458015e-01 4.607827e-01 6.098342e-01 8.014238e-01 1.045531e+00 1.353701e+00 1.739034e+00 2.216086e+00 2.800702e+00 3.509764e+00 4.360893e+00 5.372099e+00 6.561404e+00 7.946457e+00 9.544150e+00 1.137025e+01 1.343905e+01 1.576310e+01 1.835291e+01 2.121685e+01 2.436102e+01 2.778921e+01 3.150285e+01 3.550084e+01 3.977940e+01 4.433181e+01 4.914817e+01 5.421526e+01 5.951656e+01 6.503239e+01 7.074020e+01 7.661509e+01 8.263035e+01 8.875808e+01 9.496982e+01 1.012370e+02 1.075313e+02 1.138252e+02 1.200919e+02 1.263063e+02 1.324447e+02 1.384855e+02 1.444094e+02 1.501990e+02 1.558393e+02 1.613175e+02 1.666229e+02 1.717470e+02 1.766834e+02 1.814274e+02 1.859761e+02 1.903277e+02 1.944812e+02 1.984364e+02 2.021933e+02 2.057523e+02 2.091139e+02 2.122789e+02 2.152485e+02 2.180244e+02 2.206089e+02 2.230043e+02 2.252129e+02 2.272362e+02 2.290756e+02 2.307314e+02 2.322042e+02 2.334940e+02 2.346013e+02 2.355264e+02 2.362697e+02 2.368310e+02 2.372099e+02 2.374053e+02 2.374157e+02 2.372397e+02 2.368762e+02 2.363247e+02 2.355855e+02 2.346598e+02 2.335493e+02 2.322555e+02 2.307798e+02 2.291225e+02 2.272833e+02 2.252608e+02 2.230534e+02 2.206589e+02 2.180748e+02 2.152989e+02 2.123287e+02 2.091620e+02 2.057967e+02 2.022315e+02 1.984656e+02 1.944988e+02 1.903318e+02 1.859660e+02 1.814039e+02 1.766482e+02 1.717029e+02 1.665727e+02 1.612640e+02 1.557844e+02 1.501442e+02 1.443557e+02 1.384341e+02 1.323971e+02 1.262646e+02 1.200586e+02 1.138025e+02 1.075209e+02 1.012395e+02 9.498485e+01 8.878407e+01 8.266504e+01 7.665580e+01 7.078407e+01 6.507661e+01 5.955852e+01 5.425267e+01 4.917914e+01 4.435498e+01 3.979401e+01 3.550680e+01 3.150073e+01 2.778011e+01 2.434640e+01 2.119829e+01 1.833194e+01 1.574110e+01 1.341722e+01 1.134961e+01 9.525541e+00 7.930481e+00 6.548386e+00 5.362053e+00 4.353539e+00 3.504600e+00 2.797124e+00 2.213509e+00 1.736987e+00 1.351879e+00 1.043786e+00 7.997297e-01 6.082323e-01 4.593364e-01 3.445639e-01 2.568205e-01 1.902625e-01 1.401448e-01 1.026654e-01 7.481643e-02 5.424696e-02 3.913973e-02 2.810354e-02 2.008234e-02 1.428071e-02 1.010427e-02 7.112603e-03 4.981695e-03 3.474261e-03 2.416484e-03 1.680542e-03 1.172114e-03 8.218686e-04 5.796672e-04 4.102260e-04 2.887755e-04 1.843772e-04
1.864034e-04 2.859672e-04 4.205412e-04 6.002403e-04 8.638917e-04 1.251881e-03 1.820176e-03 2.645132e-03 3.830461e-03 5.517445e-03 7.899283e-03 1.124042e-02 1.590171e-02 2.237265e-02 3.131261e-02 4.360355e-02 6.041624e-02 8.329163e-02 1.142376e-01 1.558409e-01 2.113944e-01 2.850391e-01 3.819197e-01 5.083477e-01 6.719629e-01 8.818743e-01 1.148762e+00 1.484921e+00 1.904220e+00 2.421992e+00 3.054821e+00 3.820268e+00 4.736541e+00 5.822114e+00 7.095337e+00 8.574039e+00 1.027513e+01 1.221425e+01 1.440540e+01 1.686070e+01 1.959013e+01 2.260137e+01 2.589977e+01 2.948824e+01 3.336719e+01 3.753446e+01 4.198504e+01 4.671090e+01 5.170075e+01 5.693988e+01 6.241020e+01 6.809048e+01 7.395665e+01 7.998243e+01 8.613992e+01 9.240026e+01 9.873430e+01 1.051130e+02 1.115079e+02 1.178913e+02 1.242369e+02 1.305196e+02 1.367163e+02 1.428060e+02 1.487697e+02 1.545908e+02 1.602550e+02 1.657502e+02 1.710664e+02 1.761958e+02 1.811330e+02 1.858741e+02 1.904167e+02 1.947600e+02 1.989035e+02 2.028478e+02 2.065935e+02 2.101415e+02 2.134927e+02 2.166484e+02 2.196099e+02 2.223788e+02 2.249572e+02 2.273470e+02 2.295500e+02 2.315678e+02 2.334012e+02 2.350510e+02 2.365176e+02 2.378015e+02 2.389034e+02 2.398237e+02 2.405630e+02 2.411210e+02 2.414973e+02 2.416906e+02 2.416996e+02 2.415227e+02 2.411589e+02 2.406078e+02 2.398700e+02 2.389466e+02 2.378394e+02 2.365501e+02 2.350799e+02 2.334290e+02 2.315971e+02 2.295828e+02 2.273842e+02 2.249991e+02 2.224251e+02 2.196596e+02 2.166999e+02 2.135434e+02 2.101881e+02 2.066323e+02 2.028747e+02 1.989152e+02 1.947542e+02 1.903929e+02 1.858332e+02 1.810778e+02 1.761298e+02 1.709935e+02 1.656742e+02 1.601791e+02 1.545171e+02 1.486999e+02 1.427416e+02 1.366590e+02 1.304712e+02 1.241996e+02 1.178670e+02 1.114978e+02 1.051173e+02 9.875202e+01 9.242950e+01 8.617798e+01 8.002622e+01 7.400293e+01 6.813613e+01 6.245237e+01 5.697615e+01 5.172927e+01 4.673044e+01 4.199509e+01 3.753524e+01 3.335959e+01 2.947361e+01 2.587976e+01 2.257766e+01 1.956430e+01 1.683415e+01 1.437933e+01 1.218968e+01 1.025289e+01 8.554737e+00 7.079297e+00 5.809344e+00 4.726749e+00 3.812937e+00 3.049323e+00 2.417720e+00 1.900687e+00 1.481805e+00 1.145909e+00 8.792468e-01 6.695913e-01 5.062788e-01 3.801854e-01 2.836424e-01 2.103088e-01 1.550198e-01 1.136260e-01 8.283772e-02 6.007818e-02 4.335132e-02 3.112583e-02 2.223705e-02 1.580642e-02 1.117679e-02 7.860799e-03 5.499630e-03 3.830262e-03 2.659817e-03 1.846333e-03 1.285024e-03 8.989007e-04 6.323403e-04 4.461931e-04 3.133008e-04 1.976738e-04
2.071506e-04 3.184761e-04 4.694794e-04 6.711345e-04 9.660665e-04 1.398689e-03 2.030591e-03 2.945918e-03 4.259151e-03 6.126409e-03 8.761224e-03 1.245569e-02 1.760793e-02 2.475727e-02 3.462936e-02 4.819358e-02 6.673533e-02 9.194425e-02 1.260188e-01 1.717865e-01 2.328392e-01 3.136825e-01 4.198961e-01 5.582997e-01 7.371121e-01 9.660864e-01 1.256601e+00 1.621687e+00 2.075972e+00 2.635536e+00 3.317675e+00 4.140596e+00 5.123049e+00 6.283924e+00 7.641845e+00 9.214754e+00 1.101952e+01 1.307157e+01 1.538457e+01 1.797015e+01 2.083770e+01 2.399425e+01 2.744431e+01 3.118991e+01 3.523045e+01 3.956262e+01 4.418020e+01 4.907383e+01 5.423082e+01 5.963499e+01 6.526676e+01 7.110336e+01 7.711934e+01 8.328710e+01 8.957767e+01 9.596137e+01 1.024084e+02 1.088895e+02 1.153760e+02 1.218404e+02 1.282565e+02 1.345996e+02 1.408473e+02 1.469790e+02 1.529764e+02 1.588236e+02 1.645070e+02 1.700151e+02 1.753387e+02 1.804708e+02 1.854064e+02 1.901425e+02 1.946775e+02 1.990109e+02 2.031432e+02 2.070755e+02 2.108091e+02 2.143454e+02 2.176860e+02 2.208322e+02 2.237857e+02 2.265480e+02 2.291206e+02 2.315053e+02 2.337035e+02 2.357162e+02 2.375443e+02 2.391885e+02 2.406495e+02 2.419278e+02 2.430243e+02 2.439398e+02 2.446746e+02 2.452288e+02 2.456018e+02 2.457924e+02 2.457993e+02 2.456212e+02 2.452570e+02 2.447065e+02 2.439703e+02 2.430497e+02 2.419463e+02 2.406617e+02 2.391969e+02 2.375523e+02 2.357273e+02 2.337205e+02 2.315300e+02 2.291537e+02 2.265889e+02 2.238331e+02 2.208834e+02 2.177371e+02 2.143919e+02 2.108458e+02 2.070975e+02 2.031466e+02 1.989932e+02 1.946384e+02 1.900837e+02 1.853311e+02 1.803835e+02 1.752443e+02 1.699183e+02 1.644117e+02 1.587328e+02 1.528921e+02 1.469030e+02 1.407813e+02 1.345454e+02 1.282159e+02 1.218150e+02 1.153666e+02 1.088958e+02 1.024291e+02 9.599400e+01 8.961918e+01 8.333395e+01 7.716790e+01 7.115016e+01 6.530870e+01 5.966956e+01 5.425619e+01 4.908899e+01 4.418494e+01 3.955752e+01 3.521673e+01 3.116919e+01 2.741840e+01 2.396490e+01 2.080654e+01 1.793857e+01 1.535381e+01 1.304268e+01 1.099336e+01 9.191937e+00 7.622682e+00 6.268395e+00 5.110824e+00 4.131115e+00 3.310272e+00 2.629575e+00 2.070948e+00 1.617270e+00 1.252630e+00 9.625192e-01 7.339685e-01 5.556091e-01 4.176669e-01 3.118909e-01 2.314327e-01 1.706957e-01 1.251722e-01 9.127989e-02 6.620667e-02 4.776933e-02 3.428924e-02 2.448710e-02 1.739620e-02 1.229247e-02 8.638387e-03 6.037882e-03 4.200434e-03 2.912947e-03 2.018627e-03 1.401871e-03 9.778737e-04 6.854631e-04 4.815350e-04 3.364953e-04 2.091585e-04
2.292942e-04 3.535268e-04 5.215835e-04 7.466815e-04 1.074731e-03 1.554275e-03 2.252749e-03 3.262486e-03 4.709323e-03 6.764980e-03 9.664256e-03 1.372804e-02 1.939323e-02 2.725116e-02 3.809684e-02 5.299152e-02 7.334104e-02 1.009911e-01 1.383391e-01 1.884628e-01 2.552630e-01 3.436194e-01 4.595561e-01 6.104083e-01 8.049783e-01 1.053663e+00 1.368534e+00 1.763346e+00 2.253462e+00 2.855682e+00 3.587984e+00 4.469177e+00 5.518509e+00 6.755238e+00 8.198202e+00 9.865398e+00 1.177358e+01 1.393793e+01 1.637169e+01 1.908600e+01 2.208962e+01 2.538885e+01 2.898743e+01 3.288645e+01 3.708430e+01 4.157651e+01 4.635562e+01 5.141095e+01 5.672839e+01 6.229034e+01 6.807575e+01 7.406045e+01 8.021760e+01 8.651847e+01 9.293310e+01 9.943109e+01 1.059822e+02 1.125569e+02 1.191264e+02 1.256635e+02 1.321423e+02 1.385386e+02 1.448305e+02 1.509980e+02 1.570237e+02 1.628923e+02 1.685907e+02 1.741084e+02 1.794366e+02 1.845692e+02 1.895016e+02 1.942314e+02 1.987575e+02 2.030802e+02 2.072005e+02 2.111201e+02 2.148410e+02 2.183653e+02 2.216950e+02 2.248318e+02 2.277773e+02 2.305331e+02 2.331003e+02 2.354802e+02 2.376738e+02 2.396820e+02 2.415054e+02 2.431447e+02 2.446006e+02 2.458738e+02 2.469652e+02 2.478757e+02 2.486058e+02 2.491556e+02 2.495247e+02 2.497120e+02 2.497165e+02 2.495368e+02 2.491723e+02 2.486226e+02 2.478885e+02 2.469711e+02 2.458718e+02 2.445921e+02 2.431330e+02 2.414945e+02 2.396760e+02 2.376761e+02 2.354931e+02 2.331247e+02 2.305684e+02 2.278216e+02 2.248813e+02 2.217448e+02 2.184095e+02 2.148734e+02 2.111350e+02 2.071937e+02 2.030494e+02 1.987028e+02 1.941549e+02 1.894075e+02 1.844628e+02 1.793235e+02 1.739939e+02 1.684794e+02 1.627874e+02 1.569279e+02 1.509131e+02 1.447581e+02 1.384805e+02 1.321000e+02 1.256383e+02 1.191187e+02 1.125660e+02 1.060064e+02 9.946753e+01 9.297829e+01 8.656847e+01 8.026840e+01 7.410825e+01 6.811724e+01 6.232291e+01 5.675030e+01 5.142143e+01 4.635482e+01 4.156540e+01 3.706443e+01 3.285969e+01 2.895568e+01 2.535393e+01 2.205314e+01 1.904939e+01 1.633622e+01 1.390470e+01 1.174351e+01 9.839119e+00 8.176017e+00 6.737086e+00 5.504000e+00 4.457693e+00 3.578810e+00 2.848150e+00 2.247048e+00 1.757718e+00 1.363528e+00 1.049233e+00 8.011301e-01 6.071526e-01 4.568765e-01 3.414651e-01 2.535557e-01 1.871117e-01 1.372570e-01 1.001070e-01 7.260531e-02 5.237354e-02 3.757899e-02 2.682197e-02 1.904287e-02 1.344684e-02 9.443047e-03 6.595765e-03 4.585245e-03 3.177049e-03 2.198938e-03 1.524228e-03 1.060247e-03 7.402998e-04 5.172860e-04 3.591840e-04 2.196163e-04
2.533463e-04 3.915998e-04 5.771306e-04 8.268614e-04 1.189299e-03 1.717135e-03 2.483810e-03 3.590209e-03 5.174114e-03 7.423637e-03 1.059581e-02 1.504147e-02 2.123781e-02 2.983027e-02 4.168621e-02 5.796287e-02 8.019184e-02 1.103811e-01 1.511345e-01 2.057872e-01 2.785564e-01 3.747033e-01 5.007027e-01 6.644100e-01 8.752134e-01 1.144152e+00 1.483981e+00 1.909163e+00 2.435773e+00 3.081302e+00 3.864364e+00 4.804329e+00 5.920893e+00 7.233630e+00 8.761538e+00 1.052261e+01 1.253344e+01 1.480889e+01 1.736177e+01 2.020266e+01 2.333969e+01 2.677845e+01 3.052185e+01 3.457007e+01 3.892047e+01 4.356744e+01 4.850226e+01 5.371291e+01 5.918390e+01 6.489621e+01 7.082738e+01 7.695187e+01 8.324161e+01 8.966679e+01 9.619660e+01 1.028001e+02 1.094465e+02 1.161063e+02 1.227508e+02 1.293529e+02 1.358870e+02 1.423298e+02 1.486597e+02 1.548576e+02 1.609067e+02 1.667925e+02 1.725025e+02 1.780269e+02 1.833576e+02 1.884889e+02 1.934168e+02 1.981393e+02 2.026559e+02 2.069673e+02 2.110752e+02 2.149819e+02 2.186901e+02 2.222023e+02 2.255211e+02 2.286485e+02 2.315862e+02 2.343354e+02 2.368972e+02 2.392725e+02 2.414619e+02 2.434660e+02 2.452852e+02 2.469202e+02 2.483716e+02 2.496401e+02 2.507268e+02 2.516324e+02 2.523576e+02 2.529026e+02 2.532674e+02 2.534510e+02 2.534527e+02 2.532714e+02 2.529065e+02 2.523580e+02 2.516262e+02 2.507124e+02 2.496177e+02 2.483433e+02 2.468899e+02 2.452574e+02 2.434452e+02 2.414519e+02 2.392757e+02 2.369145e+02 2.343659e+02 2.316273e+02 2.286958e+02 2.255687e+02 2.222432e+02 2.187172e+02 2.149891e+02 2.110580e+02 2.069238e+02 2.025866e+02 1.980471e+02 1.933066e+02 1.883667e+02 1.832297e+02 1.778990e+02 1.723794e+02 1.666779e+02 1.608033e+02 1.547674e+02 1.485843e+02 1.422707e+02 1.358457e+02 1.293300e+02 1.227466e+02 1.161196e+02 1.094753e+02 1.028410e+02 9.624589e+01 8.972012e+01 8.329467e+01 7.700060e+01 7.086832e+01 6.492674e+01 5.920242e+01 5.371892e+01 4.849630e+01 4.355086e+01 3.889512e+01 3.453800e+01 3.048503e+01 2.673868e+01 2.329855e+01 2.016158e+01 1.732206e+01 1.477173e+01 1.249982e+01 1.049321e+01 8.736655e+00 7.213163e+00 5.904391e+00 4.791107e+00 3.853661e+00 3.072421e+00 2.428180e+00 1.902520e+00 1.478121e+00 1.139020e+00 8.707997e-01 6.607022e-01 4.976595e-01 3.722494e-01 2.765920e-01 2.042043e-01 1.498345e-01 1.092869e-01 7.925236e-02 5.715006e-02 4.098680e-02 2.923727e-02 2.074466e-02 1.463981e-02 1.027576e-02 7.174912e-03 4.986683e-03 3.454246e-03 2.389358e-03 1.654052e-03 1.147788e-03 7.984081e-04 5.547906e-04 3.825312e-04 2.302434e-04
2.794512e-04 4.325809e-04 6.358063e-04 9.110221e-04 1.308592e-03 1.885322e-03 2.720768e-03 3.924695e-03 5.647402e-03 8.094189e-03 1.154529e-02 1.638270e-02 2.312542e-02 3.247506e-02 4.537414e-02 6.307955e-02 8.725316e-02 1.200704e-01 1.643465e-01 2.236796e-01 3.026082e-01 4.067794e-01 5.431225e-01 7.200156e-01 9.474329e-01 1.237051e+00 1.602300e+00 2.058333e+00 2.621908e+00 3.311168e+00 4.145322e+00 5.144252e+00 6.328049e+00 7.716547e+00 9.328849e+00 1.118289e+01 1.329507e+01 1.567988e+01 1.834967e+01 2.131445e+01 2.458170e+01 2.815628e+01 3.204031e+01 3.623305e+01 4.073085e+01 4.552695e+01 5.061138e+01 5.597078e+01 6.158829e+01 6.744347e+01 7.351249e+01 7.976853e+01 8.618238e+01 9.272324e+01 9.935959e+01 1.060599e+02 1.127934e+02 1.195303e+02 1.262420e+02 1.329018e+02 1.394847e+02 1.459677e+02 1.523301e+02 1.585535e+02 1.646216e+02 1.705209e+02 1.762396e+02 1.817682e+02 1.870995e+02 1.922281e+02 1.971505e+02 2.018651e+02 2.063718e+02 2.106718e+02 2.147673e+02 2.186613e+02 2.223570e+02 2.258574e+02 2.291656e+02 2.322837e+02 2.352135e+02 2.379561e+02 2.405125e+02 2.428832e+02 2.450685e+02 2.470688e+02 2.488843e+02 2.505156e+02 2.519630e+02 2.532274e+02 2.543095e+02 2.552104e+02 2.559307e+02 2.564709e+02 2.568311e+02 2.570109e+02 2.570096e+02 2.568267e+02 2.564615e+02 2.559142e+02 2.551851e+02 2.542751e+02 2.531853e+02 2.519165e+02 2.504691e+02 2.488428e+02 2.470369e+02 2.450499e+02 2.428801e+02 2.405256e+02 2.379840e+02 2.352529e+02 2.323296e+02 2.292112e+02 2.258951e+02 2.223791e+02 2.186614e+02 2.147410e+02 2.106174e+02 2.062904e+02 2.017604e+02 1.970280e+02 1.920943e+02 1.869612e+02 1.816315e+02 1.761094e+02 1.704011e+02 1.645150e+02 1.584619e+02 1.522553e+02 1.459111e+02 1.394473e+02 1.328841e+02 1.262436e+02 1.195497e+02 1.128281e+02 1.061063e+02 9.941345e+01 9.278006e+01 8.623764e+01 7.981809e+01 7.355285e+01 6.747209e+01 6.160379e+01 5.597300e+01 5.060121e+01 4.550609e+01 4.070140e+01 3.619716e+01 3.199992e+01 2.811309e+01 2.453721e+01 2.127006e+01 1.830673e+01 1.563965e+01 1.325863e+01 1.115099e+01 9.301801e+00 7.694231e+00 6.309965e+00 5.129665e+00 4.133433e+00 3.301258e+00 2.613437e+00 2.050961e+00 1.595851e+00 1.231452e+00 9.426508e-01 7.160127e-01 5.398336e-01 4.041104e-01 3.004454e-01 2.219063e-01 1.628590e-01 1.187902e-01 8.613085e-02 6.209064e-02 4.451031e-02 3.173427e-02 2.250477e-02 1.587535e-02 1.114054e-02 7.778995e-03 5.407933e-03 3.747244e-03 2.592183e-03 1.793315e-03 1.242216e-03 8.613147e-04 5.954153e-04 4.077757e-04 2.423787e-04
3.072427e-04 4.756524e-04 6.966185e-04 9.978525e-04 1.430930e-03 2.056737e-03 2.961024e-03 4.262716e-03 6.125133e-03 8.771480e-03 1.250611e-02 1.774334e-02 2.504545e-02 3.517221e-02 4.914384e-02 6.832009e-02 9.449660e-02 1.300198e-01 1.779200e-01 2.420608e-01 3.273045e-01 4.396857e-01 5.865892e-01 7.769160e-01 1.021224e+00 1.331822e+00 1.722800e+00 2.209984e+00 2.810783e+00 3.543955e+00 4.429258e+00 5.487026e+00 6.737696e+00 8.201304e+00 9.897007e+00 1.184264e+01 1.405435e+01 1.654626e+01 1.933022e+01 2.241566e+01 2.580943e+01 2.951566e+01 3.353566e+01 3.786785e+01 4.250753e+01 4.744684e+01 5.267456e+01 5.817602e+01 6.393294e+01 6.992351e+01 7.612256e+01 8.250205e+01 8.903169e+01 9.567985e+01 1.024144e+02 1.092035e+02 1.160161e+02 1.228224e+02 1.295942e+02 1.363051e+02 1.429305e+02 1.494481e+02 1.558379e+02 1.620822e+02 1.681656e+02 1.740751e+02 1.797997e+02 1.853305e+02 1.906607e+02 1.957853e+02 2.007014e+02 2.054077e+02 2.099044e+02 2.141932e+02 2.182768e+02 2.221585e+02 2.258421e+02 2.293313e+02 2.326291e+02 2.357382e+02 2.386602e+02 2.413963e+02 2.439471e+02 2.463131e+02 2.484944e+02 2.504911e+02 2.523033e+02 2.539312e+02 2.553752e+02 2.566358e+02 2.577139e+02 2.586103e+02 2.593259e+02 2.598614e+02 2.602172e+02 2.603931e+02 2.603889e+02 2.602042e+02 2.598388e+02 2.592928e+02 2.585665e+02 2.576606e+02 2.565760e+02 2.553130e+02 2.538719e+02 2.522520e+02 2.504524e+02 2.484717e+02 2.463083e+02 2.439600e+02 2.414250e+02 2.387008e+02 2.357849e+02 2.326746e+02 2.293674e+02 2.258610e+02 2.221536e+02 2.182440e+02 2.141311e+02 2.098147e+02 2.052946e+02 2.005710e+02 1.956445e+02 1.905166e+02 1.851894e+02 1.796669e+02 1.739544e+02 1.680598e+02 1.619932e+02 1.557674e+02 1.493972e+02 1.429000e+02 1.362951e+02 1.296038e+02 1.228496e+02 1.160579e+02 1.092560e+02 1.024732e+02 9.574015e+01 8.908896e+01 8.255221e+01 7.616228e+01 6.995048e+01 6.394610e+01 5.817555e+01 5.266172e+01 4.742356e+01 4.247605e+01 3.783028e+01 3.349384e+01 2.947110e+01 2.576348e+01 2.236964e+01 1.928550e+01 1.650418e+01 1.401611e+01 1.180908e+01 9.868494e+00 8.177726e+00 6.718538e+00 5.471527e+00 4.416598e+00 3.533410e+00 2.801808e+00 2.202230e+00 1.716076e+00 1.326028e+00 1.016298e+00 7.727927e-01 5.831832e-01 4.368917e-01 3.250057e-01 2.401422e-01 1.762816e-01 1.285876e-01 9.322533e-02 6.718967e-02 4.815031e-02 3.431744e-02 2.432930e-02 1.715978e-02 1.204305e-02 8.412662e-03 5.852585e-03 4.058727e-03 2.809434e-03 1.943605e-03 1.344869e-03 9.302174e-04 6.402811e-04 4.359743e-04 2.572050e-04
3.359319e-04 5.194946e-04 7.581338e-04 1.085681e-03 1.554515e-03 2.229601e-03 3.202958e-03 4.602866e-03 6.606032e-03 9.454099e-03 1.347628e-02 1.912018e-02 2.699275e-02 3.791367e-02 5.298317e-02 7.366634e-02 1.018952e-01 1.401896e-01 1.917962e-01 2.608452e-01 3.525221e-01 4.732482e-01 6.308616e-01 8.347828e-01 1.096148e+00 1.427888e+00 1.844742e+00 2.363181e+00 3.001240e+00 3.778246e+00 4.714458e+00 5.830613e+00 7.147430e+00 8.685095e+00 1.046277e+01 1.249815e+01 1.480710e+01 1.740333e+01 2.029822e+01 2.350062e+01 2.701672e+01 3.084997e+01 3.500092e+01 3.946709e+01 4.424285e+01 4.931921e+01 5.468376e+01 6.032046e+01 6.620967e+01 7.232820e+01 7.864958e+01 8.514459e+01 9.178200e+01 9.852944e+01 1.053543e+02 1.122244e+02 1.191086e+02 1.259774e+02 1.328026e+02 1.395583e+02 1.462205e+02 1.527676e+02 1.591802e+02 1.654415e+02 1.715367e+02 1.774535e+02 1.831815e+02 1.887124e+02 1.940399e+02 1.991596e+02 2.040688e+02 2.087664e+02 2.132532e+02 2.175312e+02 2.216033e+02 2.254735e+02 2.291459e+02 2.326244e+02 2.359125e+02 2.390128e+02 2.419272e+02 2.446568e+02 2.472021e+02 2.495634e+02 2.517407e+02 2.537340e+02 2.555430e+02 2.571678e+02 2.586086e+02 2.598658e+02 2.609400e+02 2.618323e+02 2.625436e+02 2.630748e+02 2.634265e+02 2.635989e+02 2.635919e+02 2.634056e+02 2.630399e+02 2.624951e+02 2.617716e+02 2.608700e+02 2.597906e+02 2.585337e+02 2.570991e+02 2.554859e+02 2.536930e+02 2.517188e+02 2.495616e+02 2.472196e+02 2.446907e+02 2.419729e+02 2.390637e+02 2.359609e+02 2.326619e+02 2.291645e+02 2.254670e+02 2.215677e+02 2.174655e+02 2.131596e+02 2.086494e+02 2.039349e+02 1.990161e+02 1.938941e+02 1.885709e+02 1.830495e+02 1.773351e+02 1.714348e+02 1.653581e+02 1.591168e+02 1.527251e+02 1.461993e+02 1.395580e+02 1.328219e+02 1.260137e+02 1.191585e+02 1.122835e+02 1.054180e+02 9.859296e+01 9.184091e+01 8.519505e+01 7.868861e+01 7.235392e+01 6.622144e+01 6.031883e+01 5.467025e+01 4.929592e+01 4.421196e+01 3.943056e+01 3.496031e+01 3.080653e+01 2.697159e+01 2.345499e+01 2.025347e+01 1.736089e+01 1.476827e+01 1.246392e+01 1.043360e+01 8.660922e+00 7.127765e+00 5.814706e+00 4.701493e+00 3.767499e+00 2.992162e+00 2.355412e+00 1.838064e+00 1.422170e+00 1.091292e+00 8.306999e-01 6.274531e-01 4.704084e-01 3.501428e-01 2.588238e-01 1.900454e-01 1.386449e-01 1.005178e-01 7.244019e-02 5.190690e-02 3.699088e-02 2.622408e-02 1.849909e-02 1.298856e-02 9.080021e-03 6.323561e-03 4.390641e-03 3.042380e-03 2.105804e-03 1.456455e-03 1.005777e-03 6.900746e-04 4.678171e-04 2.755019e-04
3.645707e-04 5.627089e-04 8.189376e-04 1.172981e-03 1.677934e-03 2.402913e-03 3.446261e-03 4.945698e-03 7.091464e-03 1.014389e-02 1.445748e-02 2.051382e-02 2.896559e-02 4.069390e-02 5.688079e-02 7.909866e-02 1.094177e-01 1.505321e-01 2.059051e-01 2.799326e-01 3.781208e-01 5.072739e-01 6.756779e-01 8.932657e-01 1.171741e+00 1.524647e+00 1.967349e+00 2.516944e+00 3.192055e+00 4.012545e+00 4.999122e+00 6.172872e+00 7.554742e+00 9.165014e+00 1.102281e+01 1.314563e+01 1.554905e+01 1.824638e+01 2.124850e+01 2.456368e+01 2.819752e+01 3.215278e+01 3.642927e+01 4.102369e+01 4.592946e+01 5.113652e+01 5.663124e+01 6.239629e+01 6.841065e+01 7.464977e+01 8.108593e+01 8.768881e+01 9.442630e+01 1.012654e+02 1.081731e+02 1.151170e+02 1.220660e+02 1.289906e+02 1.358632e+02 1.426581e+02 1.493520e+02 1.559239e+02 1.623552e+02 1.686297e+02 1.747335e+02 1.806549e+02 1.863840e+02 1.919133e+02 1.972368e+02 2.023505e+02 2.072521e+02 2.119409e+02 2.164181e+02 2.206857e+02 2.247472e+02 2.286067e+02 2.322687e+02 2.357374e+02 2.390164e+02 2.421085e+02 2.450156e+02 2.477387e+02 2.502786e+02 2.526352e+02 2.548085e+02 2.567982e+02 2.586041e+02 2.602259e+02 2.616636e+02 2.629176e+02 2.639884e+02 2.648770e+02 2.655846e+02 2.661120e+02 2.664601e+02 2.666293e+02 2.666200e+02 2.664322e+02 2.660663e+02 2.655227e+02 2.648019e+02 2.639043e+02 2.628302e+02 2.615794e+02 2.601514e+02 2.585451e+02 2.567591e+02 2.547916e+02 2.526409e+02 2.503051e+02 2.477822e+02 2.450703e+02 2.421674e+02 2.390712e+02 2.357797e+02 2.322907e+02 2.286024e+02 2.247129e+02 2.206208e+02 2.163249e+02 2.118244e+02 2.071187e+02 2.022078e+02 1.970923e+02 1.917738e+02 1.862551e+02 1.805407e+02 1.746372e+02 1.685534e+02 1.623002e+02 1.558909e+02 1.493411e+02 1.426685e+02 1.358928e+02 1.290364e+02 1.221239e+02 1.151825e+02 1.082413e+02 1.013316e+02 9.448633e+01 8.773926e+01 8.112436e+01 7.467487e+01 6.842227e+01 6.239536e+01 5.661946e+01 5.111597e+01 4.590212e+01 4.099120e+01 3.639279e+01 3.211319e+01 2.815567e+01 2.452064e+01 2.120560e+01 1.820515e+01 1.551095e+01 1.311178e+01 1.099382e+01 9.140940e+00 7.535160e+00 6.157075e+00 4.986319e+00 4.002022e+00 3.183259e+00 2.509492e+00 1.960994e+00 1.519221e+00 1.167120e+00 8.893398e-01 6.723477e-01 5.044447e-01 3.757036e-01 2.778465e-01 2.040815e-01 1.489192e-01 1.079839e-01 7.783011e-02 5.577579e-02 3.975479e-02 2.819148e-02 1.989629e-02 1.397976e-02 9.783044e-03 6.822045e-03 4.743525e-03 3.291152e-03 2.279871e-03 1.576932e-03 1.088036e-03 7.449791e-04 5.035589e-04 2.975203e-04
3.923498e-04 6.042590e-04 8.780966e-04 1.258834e-03 1.800559e-03 2.576661e-03 3.691840e-03 5.293197e-03 7.584385e-03 1.084433e-02 1.545286e-02 2.192590e-02 3.096255e-02 4.350637e-02 6.082249e-02 8.459188e-02 1.170237e-01 1.609869e-01 2.201604e-01 2.992030e-01 4.039381e-01 5.415461e-01 7.207522e-01 9.519896e-01 1.247517e+00 1.621466e+00 2.089815e+00 2.670253e+00 3.381966e+00 4.245307e+00 5.281392e+00 6.511604e+00 7.957065e+00 9.638101e+00 1.157374e+01 1.378130e+01 1.627600e+01 1.907076e+01 2.217597e+01 2.559937e+01 2.934597e+01 3.341788e+01 3.781421e+01 4.253087e+01 4.756035e+01 5.289157e+01 5.850970e+01 6.439611e+01 7.052845e+01 7.688084e+01 8.342438e+01 9.012773e+01 9.695798e+01 1.038816e+02 1.108651e+02 1.178762e+02 1.248836e+02 1.318583e+02 1.387727e+02 1.456017e+02 1.523227e+02 1.589152e+02 1.653614e+02 1.716458e+02 1.777553e+02 1.836787e+02 1.894070e+02 1.949328e+02 2.002509e+02 2.053577e+02 2.102513e+02 2.149314e+02 2.193991e+02 2.236570e+02 2.277087e+02 2.315586e+02 2.352113e+02 2.386711e+02 2.419418e+02 2.450262e+02 2.479264e+02 2.506434e+02 2.531778e+02 2.555297e+02 2.576989e+02 2.596850e+02 2.614876e+02 2.631063e+02 2.645409e+02 2.657918e+02 2.668595e+02 2.677449e+02 2.684493e+02 2.689737e+02 2.693189e+02 2.694856e+02 2.694743e+02 2.692854e+02 2.689195e+02 2.683771e+02 2.676588e+02 2.667650e+02 2.656959e+02 2.644511e+02 2.630296e+02 2.614302e+02 2.596512e+02 2.576906e+02 2.555466e+02 2.532170e+02 2.507000e+02 2.479938e+02 2.450966e+02 2.420066e+02 2.387218e+02 2.352404e+02 2.315604e+02 2.276798e+02 2.235970e+02 2.193105e+02 2.148189e+02 2.101216e+02 2.052184e+02 2.001096e+02 1.947966e+02 1.892817e+02 1.835691e+02 1.776646e+02 1.715763e+02 1.653144e+02 1.588913e+02 1.523215e+02 1.456220e+02 1.388118e+02 1.319127e+02 1.249488e+02 1.179472e+02 1.109370e+02 1.039497e+02 9.701859e+01 9.017797e+01 8.346247e+01 7.690613e+01 7.054134e+01 6.439787e+01 5.850213e+01 5.287657e+01 4.753954e+01 4.250538e+01 3.778470e+01 3.338478e+01 2.930980e+01 2.556102e+01 2.213675e+01 1.903229e+01 1.623989e+01 1.374886e+01 1.154577e+01 9.614798e+00 7.938126e+00 6.496399e+00 5.269173e+00 4.235374e+00 3.373757e+00 2.663364e+00 2.083966e+00 1.616462e+00 1.243212e+00 9.482728e-01 7.175343e-01 5.387548e-01 4.015120e-01 2.970876e-01 2.183073e-01 1.593571e-01 1.155900e-01 8.333924e-02 5.974530e-02 4.260260e-02 3.022778e-02 2.134906e-02 1.501496e-02 1.052024e-02 7.346599e-03 5.115994e-03 3.554494e-03 2.464757e-03 1.705511e-03 1.176467e-03 8.047244e-04 5.430709e-04 3.230140e-04
4.187834e-04 6.437200e-04 9.353879e-04 1.343112e-03 1.922562e-03 2.751561e-03 3.941146e-03 5.647585e-03 8.087572e-03 1.155820e-02 1.646432e-02 2.335611e-02 3.297934e-02 4.634057e-02 6.478862e-02 9.011350e-02 1.246635e-01 1.714813e-01 2.344600e-01 3.185183e-01 4.297907e-01 5.758255e-01 7.657751e-01 1.010557e+00 1.322964e+00 1.717698e+00 2.211316e+00 2.822077e+00 3.569693e+00 4.474974e+00 5.559396e+00 6.844596e+00 8.351822e+00 1.010140e+01 1.211224e+01 1.440140e+01 1.698380e+01 1.987193e+01 2.307572e+01 2.660242e+01 3.045646e+01 3.463938e+01 3.914960e+01 4.398227e+01 4.912899e+01 5.457766e+01 6.031227e+01 6.631295e+01 7.255604e+01 7.901445e+01 8.565811e+01 9.245478e+01 9.937081e+01 1.063722e+02 1.134252e+02 1.204973e+02 1.275575e+02 1.345767e+02 1.415280e+02 1.483866e+02 1.551304e+02 1.617398e+02 1.681975e+02 1.744889e+02 1.806014e+02 1.865246e+02 1.922500e+02 1.977709e+02 2.030825e+02 2.081817e+02 2.130669e+02 2.177381e+02 2.221968e+02 2.264457e+02 2.304886e+02 2.343299e+02 2.379743e+02 2.414263e+02 2.446896e+02 2.477671e+02 2.506608e+02 2.533720e+02 2.559012e+02 2.582483e+02 2.604133e+02 2.623955e+02 2.641945e+02 2.658099e+02 2.672414e+02 2.684893e+02 2.695541e+02 2.704369e+02 2.711388e+02 2.716609e+02 2.720041e+02 2.721690e+02 2.721564e+02 2.719668e+02 2.716010e+02 2.710598e+02 2.703439e+02 2.694537e+02 2.683892e+02 2.671498e+02 2.657344e+02 2.641416e+02 2.623695e+02 2.604158e+02 2.582784e+02 2.559552e+02 2.534441e+02 2.507435e+02 2.478518e+02 2.447674e+02 2.414888e+02 2.380141e+02 2.343415e+02 2.304690e+02 2.263945e+02 2.221162e+02 2.176328e+02 2.129433e+02 2.080474e+02 2.029453e+02 1.976381e+02 1.921279e+02 1.864184e+02 1.805148e+02 1.744244e+02 1.681566e+02 1.617229e+02 1.551369e+02 1.484147e+02 1.415746e+02 1.346378e+02 1.276281e+02 1.205722e+02 1.134994e+02 1.064413e+02 9.943145e+01 9.250469e+01 8.569624e+01 7.904082e+01 7.257161e+01 6.631926e+01 6.031112e+01 5.457064e+01 4.911724e+01 4.396630e+01 3.912947e+01 3.461501e+01 3.042802e+01 2.657059e+01 2.304178e+01 1.983756e+01 1.695079e+01 1.437128e+01 1.208601e+01 1.007946e+01 8.334011e+00 6.830383e+00 5.548088e+00 4.465889e+00 3.562263e+00 2.815876e+00 2.206039e+00 1.713134e+00 1.318968e+00 1.007031e+00 7.626553e-01 5.730716e-01 4.273727e-01 3.164079e-01 2.326263e-01 1.698925e-01 1.232915e-01 8.893720e-02 6.379424e-02 4.551897e-02 3.232137e-02 2.284834e-02 1.608692e-02 1.128579e-02 7.892561e-03 5.504378e-03 3.829586e-03 2.658371e-03 1.840704e-03 1.270060e-03 8.686819e-04 5.859474e-04 3.513876e-04
4.437133e-04 6.812345e-04 9.911830e-04 1.426246e-03 2.044501e-03 2.928342e-03 4.195062e-03 6.009759e-03 8.601603e-03 1.228519e-02 1.748980e-02 2.479947e-02 3.500649e-02 4.918038e-02 6.875352e-02 9.562450e-02 1.322797e-01 1.819342e-01 2.486924e-01 3.377286e-01 4.554818e-01 6.098580e-01 8.104217e-01 1.068556e+00 1.397562e+00 1.812683e+00 2.331027e+00 2.971390e+00 3.753971e+00 4.700004e+00 5.831288e+00 7.169668e+00 8.736481e+00 1.055201e+01 1.263502e+01 1.500231e+01 1.766845e+01 2.064555e+01 2.394310e+01 2.756787e+01 3.152379e+01 3.581183e+01 4.042978e+01 4.537204e+01 5.062935e+01 5.618858e+01 6.203261e+01 6.814035e+01 7.448692e+01 8.104407e+01 8.778072e+01 9.466376e+01 1.016589e+02 1.087317e+02 1.158482e+02 1.229757e+02 1.300834e+02 1.371424e+02 1.441261e+02 1.510102e+02 1.577732e+02 1.643961e+02 1.708623e+02 1.771580e+02 1.832712e+02 1.891922e+02 1.949131e+02 2.004278e+02 2.057319e+02 2.108228e+02 2.156994e+02 2.203619e+02 2.248121e+02 2.290527e+02 2.330876e+02 2.369214e+02 2.405587e+02 2.440038e+02 2.472607e+02 2.503321e+02 2.532200e+02 2.559257e+02 2.584498e+02 2.607922e+02 2.629527e+02 2.649308e+02 2.667259e+02 2.683376e+02 2.697659e+02 2.710109e+02 2.720733e+02 2.729541e+02 2.736543e+02 2.741749e+02 2.745169e+02 2.746809e+02 2.746677e+02 2.744780e+02 2.741128e+02 2.735729e+02 2.728592e+02 2.719721e+02 2.709115e+02 2.696768e+02 2.682669e+02 2.666801e+02 2.649143e+02 2.629672e+02 2.608363e+02 2.585193e+02 2.560142e+02 2.533192e+02 2.504329e+02 2.473540e+02 2.440810e+02 2.406124e+02 2.369464e+02 2.330808e+02 2.290135e+02 2.247425e+02 2.202662e+02 2.155838e+02 2.106946e+02 2.055989e+02 2.002977e+02 1.947929e+02 1.890875e+02 1.831863e+02 1.770958e+02 1.708246e+02 1.643831e+02 1.577841e+02 1.510429e+02 1.441771e+02 1.372073e+02 1.301569e+02 1.230524e+02 1.159231e+02 1.088006e+02 1.017189e+02 9.471318e+01 8.781916e+01 8.107220e+01 7.450617e+01 6.815248e+01 6.203933e+01 5.619112e+01 5.062827e+01 4.536719e+01 4.042057e+01 3.579766e+01 3.150444e+01 2.754382e+01 2.391556e+01 2.061629e+01 1.763941e+01 1.497523e+01 1.261113e+01 1.053191e+01 8.720174e+00 7.156735e+00 5.821098e+00 4.691899e+00 3.747379e+00 2.965870e+00 2.326269e+00 1.808479e+00 1.393785e+00 1.065141e+00 8.073453e-01 6.071175e-01 4.530790e-01 3.356563e-01 2.469292e-01 1.804471e-01 1.310319e-01 9.458234e-02 6.789089e-02 4.847891e-02 3.445215e-02 2.437781e-02 1.718246e-02 1.206924e-02 8.451831e-03 5.902556e-03 4.111935e-03 2.857517e-03 1.980312e-03 1.367346e-03 9.358984e-04 6.315667e-04 3.818583e-04
4.671649e-04 7.172306e-04 1.046053e-03 1.508714e-03 2.166627e-03 3.106830e-03 4.452739e-03 6.377877e-03 9.123245e-03 1.302018e-02 1.852167e-02 2.624502e-02 3.702852e-02 5.200401e-02 7.268648e-02 1.010816e-01 1.398119e-01 1.922619e-01 2.627437e-01 3.566815e-01 4.808112e-01 6.433847e-01 8.543620e-01 1.125568e+00 1.470786e+00 1.905768e+00 2.448135e+00 3.117182e+00 3.933564e+00 4.918898e+00 6.095270e+00 7.484701e+00 9.108581e+00 1.098713e+01 1.313892e+01 1.558051e+01 1.832613e+01 2.138750e+01 2.477372e+01 2.849111e+01 3.254314e+01 3.693024e+01 4.164959e+01 4.669486e+01 5.205592e+01 5.771868e+01 6.366491e+01 6.987238e+01 7.631509e+01 8.296373e+01 8.978630e+01 9.674895e+01 1.038168e+02 1.109550e+02 1.181294e+02 1.253072e+02 1.324576e+02 1.395520e+02 1.465640e+02 1.534700e+02 1.602489e+02 1.668823e+02 1.733545e+02 1.796521e+02 1.857641e+02 1.916812e+02 1.973962e+02 2.029036e+02 2.081995e+02 2.132818e+02 2.181497e+02 2.228037e+02 2.272457e+02 2.314788e+02 2.355067e+02 2.393339e+02 2.429651e+02 2.464045e+02 2.496558e+02 2.527218e+02 2.556046e+02 2.583053e+02 2.608244e+02 2.631620e+02 2.653179e+02 2.672916e+02 2.690826e+02 2.706905e+02 2.721155e+02 2.733578e+02 2.744181e+02 2.752975e+02 2.759968e+02 2.765170e+02 2.768587e+02 2.770227e+02 2.770097e+02 2.768206e+02 2.764563e+02 2.759178e+02 2.752062e+02 2.743217e+02 2.732643e+02 2.720335e+02 2.706281e+02 2.690464e+02 2.672862e+02 2.653450e+02 2.632203e+02 2.609094e+02 2.584102e+02 2.557208e+02 2.528399e+02 2.497663e+02 2.464987e+02 2.430357e+02 2.393755e+02 2.355159e+02 2.314547e+02 2.271900e+02 2.227199e+02 2.180436e+02 2.131606e+02 2.080710e+02 2.027758e+02 1.972765e+02 1.915760e+02 1.856783e+02 1.795893e+02 1.733165e+02 1.668696e+02 1.602605e+02 1.535036e+02 1.466158e+02 1.396173e+02 1.325310e+02 1.253832e+02 1.182030e+02 1.110223e+02 1.038753e+02 9.679737e+01 8.982488e+01 8.299367e+01 7.633820e+01 6.989058e+01 6.367977e+01 5.773106e+01 5.206579e+01 4.670142e+01 4.165165e+01 3.692666e+01 3.253335e+01 2.847536e+01 2.475315e+01 2.136391e+01 1.830159e+01 1.555696e+01 1.311779e+01 1.096921e+01 9.094035e+00 7.473221e+00 6.086289e+00 4.911784e+00 3.927752e+00 3.112233e+00 2.443750e+00 1.901766e+00 1.467083e+00 1.122147e+00 8.512480e-01 6.406177e-01 4.784213e-01 3.546745e-01 2.610974e-01 1.909319e-01 1.387436e-01 1.002221e-01 7.199345e-02 5.144858e-02 3.659240e-02 2.591481e-02 1.828330e-02 1.285611e-02 9.013207e-03 6.302107e-03 4.395394e-03 3.057837e-03 2.121327e-03 1.466291e-03 1.005005e-03 6.790300e-04 4.135302e-04
4.891538e-04 7.520662e-04 1.100298e-03 1.590477e-03 2.288235e-03 3.285239e-03 4.710859e-03 6.746656e-03 9.644866e-03 1.375287e-02 1.954666e-02 2.767609e-02 3.902459e-02 5.478509e-02 7.655336e-02 1.064396e-01 1.471990e-01 2.023815e-01 2.765016e-01 3.752270e-01 5.055810e-01 6.761482e-01 8.972656e-01 1.181176e+00 1.542113e+00 1.996298e+00 2.561831e+00 3.258461e+00 4.107261e+00 5.130191e+00 6.349596e+00 7.787639e+00 9.465739e+00 1.140403e+01 1.362091e+01 1.613266e+01 1.895320e+01 2.209391e+01 2.556348e+01 2.936786e+01 3.351006e+01 3.799000e+01 4.280428e+01 4.794582e+01 5.340368e+01 5.916276e+01 6.520383e+01 7.150361e+01 7.803506e+01 8.476794e+01 9.166946e+01 9.870509e+01 1.058395e+02 1.130373e+02 1.202642e+02 1.274875e+02 1.346761e+02 1.418018e+02 1.488386e+02 1.557631e+02 1.625550e+02 1.691965e+02 1.756724e+02 1.819701e+02 1.880792e+02 1.939911e+02 1.996992e+02 2.051986e+02 2.104860e+02 2.155594e+02 2.204186e+02 2.250644e+02 2.294989e+02 2.337249e+02 2.377466e+02 2.415681e+02 2.451940e+02 2.486285e+02 2.518751e+02 2.549365e+02 2.578147e+02 2.605108e+02 2.630253e+02 2.653583e+02 2.675096e+02 2.694787e+02 2.712653e+02 2.728693e+02 2.742910e+02 2.755309e+02 2.765897e+02 2.774683e+02 2.781675e+02 2.786881e+02 2.790306e+02 2.791955e+02 2.791835e+02 2.789956e+02 2.786327e+02 2.780959e+02 2.773861e+02 2.765038e+02 2.754490e+02 2.742212e+02 2.728193e+02 2.712416e+02 2.694861e+02 2.675500e+02 2.654306e+02 2.631254e+02 2.606318e+02 2.579480e+02 2.550726e+02 2.520042e+02 2.487419e+02 2.452842e+02 2.416293e+02 2.377750e+02 2.337192e+02 2.294598e+02 2.249951e+02 2.203242e+02 2.154466e+02 2.103627e+02 2.050732e+02 1.995795e+02 1.938842e+02 1.879907e+02 1.819042e+02 1.756313e+02 1.691810e+02 1.625641e+02 1.557942e+02 1.488878e+02 1.418643e+02 1.347464e+02 1.275600e+02 1.203343e+02 1.131012e+02 1.058949e+02 9.875140e+01 9.170725e+01 8.479882e+01 7.806112e+01 7.152686e+01 6.522571e+01 5.918376e+01 5.342327e+01 4.796266e+01 4.281661e+01 3.799625e+01 3.350928e+01 2.936010e+01 2.554978e+01 2.207605e+01 1.893335e+01 1.611288e+01 1.360278e+01 1.138851e+01 9.453111e+00 7.777695e+00 6.341827e+00 5.123998e+00 4.102098e+00 3.253913e+00 2.557630e+00 1.992314e+00 1.538319e+00 1.177619e+00 8.940264e-01 6.733080e-01 5.031934e-01 3.733022e-01 2.750061e-01 2.012494e-01 1.463496e-01 1.057953e-01 7.605261e-02 5.438785e-02 3.870942e-02 2.743278e-02 1.936804e-02 1.362940e-02 9.563463e-03 6.692963e-03 4.672481e-03 3.253894e-03 2.259869e-03 1.564151e-03 1.074049e-03 7.270061e-04 4.453519e-04
5.095425e-04 7.857702e-04 1.153608e-03 1.670632e-03 2.407361e-03 3.459996e-03 4.963684e-03 7.107722e-03 1.015516e-02 1.446890e-02 2.054732e-02 2.907200e-02 4.097028e-02 5.749428e-02 8.031776e-02 1.116518e-01 1.543794e-01 2.122102e-01 2.898547e-01 3.932155e-01 5.295926e-01 7.078884e-01 9.387976e-01 1.234954e+00 1.611007e+00 2.083613e+00 2.671300e+00 3.394233e+00 4.273856e+00 5.332442e+00 6.592553e+00 8.076478e+00 9.805646e+00 1.180010e+01 1.407806e+01 1.665556e+01 1.954622e+01 2.276109e+01 2.630853e+01 3.019411e+01 3.442040e+01 3.898685e+01 4.388944e+01 4.912038e+01 5.466789e+01 6.051598e+01 6.664444e+01 7.302902e+01 7.964181e+01 8.645174e+01 9.342531e+01 1.005274e+02 1.077223e+02 1.149742e+02 1.222486e+02 1.295126e+02 1.367353e+02 1.438886e+02 1.509467e+02 1.578870e+02 1.646894e+02 1.713367e+02 1.778145e+02 1.841109e+02 1.902158e+02 1.961217e+02 2.018223e+02 2.073134e+02 2.125920e+02 2.176567e+02 2.225074e+02 2.271453e+02 2.315724e+02 2.357921e+02 2.398079e+02 2.436244e+02 2.472457e+02 2.506759e+02 2.539185e+02 2.569760e+02 2.598502e+02 2.625422e+02 2.650525e+02 2.673811e+02 2.695278e+02 2.714923e+02 2.732746e+02 2.748748e+02 2.762934e+02 2.775311e+02 2.785888e+02 2.794673e+02 2.801672e+02 2.806891e+02 2.810331e+02 2.811998e+02 2.811897e+02 2.810036e+02 2.806425e+02 2.801075e+02 2.793995e+02 2.785191e+02 2.774662e+02 2.762407e+02 2.748414e+02 2.732668e+02 2.715148e+02 2.695828e+02 2.674680e+02 2.651676e+02 2.626792e+02 2.600008e+02 2.571307e+02 2.540677e+02 2.508107e+02 2.473581e+02 2.437083e+02 2.398589e+02 2.358080e+02 2.315533e+02 2.270933e+02 2.224272e+02 2.175546e+02 2.124758e+02 2.071915e+02 2.017033e+02 1.960130e+02 1.901240e+02 1.840405e+02 1.777686e+02 1.713162e+02 1.646933e+02 1.579128e+02 1.509905e+02 1.439454e+02 1.367997e+02 1.295792e+02 1.223128e+02 1.150325e+02 1.077728e+02 1.005698e+02 9.346054e+01 8.648169e+01 7.966879e+01 7.305508e+01 6.667088e+01 6.054303e+01 5.469464e+01 4.914504e+01 4.390983e+01 3.900104e+01 3.442715e+01 3.019325e+01 2.630099e+01 2.274859e+01 1.953091e+01 1.663956e+01 1.406304e+01 1.178709e+01 9.795025e+00 8.068099e+00 6.585957e+00 5.327067e+00 4.269193e+00 3.389909e+00 2.667103e+00 2.079479e+00 1.606982e+00 1.231153e+00 9.353605e-01 7.049351e-01 5.271939e-01 3.913790e-01 2.885275e-01 2.112973e-01 1.537681e-01 1.112362e-01 8.001573e-02 5.725459e-02 4.076949e-02 2.890476e-02 2.041517e-02 1.437204e-02 1.008914e-02 7.064649e-03 4.935152e-03 3.439587e-03 2.391341e-03 1.657472e-03 1.140426e-03 7.736146e-04 4.760345e-04
5.280012e-04 8.179628e-04 1.204982e-03 1.747405e-03 2.520949e-03 3.626196e-03 5.203908e-03 7.450946e-03 1.064096e-02 1.515208e-02 2.150449e-02 3.041054e-02 4.283975e-02 6.010073e-02 8.394145e-02 1.166688e-01 1.612877e-01 2.216607e-01 3.026853e-01 4.104895e-01 5.526370e-01 7.383321e-01 9.786049e-01 1.286452e+00 1.676907e+00 2.167015e+00 2.775691e+00 3.523470e+00 4.432124e+00 5.524195e+00 6.822442e+00 8.349252e+00 1.012606e+01 1.217282e+01 1.450758e+01 1.714616e+01 2.010192e+01 2.338561e+01 2.700527e+01 3.096610e+01 3.527029e+01 3.991676e+01 4.490089e+01 5.021421e+01 5.584411e+01 6.177376e+01 6.798208e+01 7.444397e+01 8.113074e+01 8.801062e+01 9.504950e+01 1.022118e+02 1.094612e+02 1.167618e+02 1.240787e+02 1.313790e+02 1.386318e+02 1.458092e+02 1.528857e+02 1.598391e+02 1.666498e+02 1.733013e+02 1.797796e+02 1.860735e+02 1.921737e+02 1.980730e+02 2.037659e+02 2.092486e+02 2.145186e+02 2.195747e+02 2.244173e+02 2.290475e+02 2.334677e+02 2.376812e+02 2.416917e+02 2.455034e+02 2.491205e+02 2.525470e+02 2.557860e+02 2.588400e+02 2.617107e+02 2.643992e+02 2.669057e+02 2.692302e+02 2.713726e+02 2.733328e+02 2.751109e+02 2.767075e+02 2.781232e+02 2.793591e+02 2.804162e+02 2.812951e+02 2.819964e+02 2.825202e+02 2.828667e+02 2.830359e+02 2.830283e+02 2.828446e+02 2.824857e+02 2.819528e+02 2.812465e+02 2.803677e+02 2.793165e+02 2.780926e+02 2.766952e+02 2.751228e+02 2.733733e+02 2.714443e+02 2.693330e+02 2.670366e+02 2.645526e+02 2.618791e+02 2.590141e+02 2.559565e+02 2.527049e+02 2.492576e+02 2.456128e+02 2.417684e+02 2.377221e+02 2.334719e+02 2.290164e+02 2.243547e+02 2.194865e+02 2.144124e+02 2.091329e+02 2.036496e+02 1.979641e+02 1.920794e+02 1.859991e+02 1.797286e+02 1.732749e+02 1.666474e+02 1.598582e+02 1.529224e+02 1.458584e+02 1.386882e+02 1.314374e+02 1.241347e+02 1.168122e+02 1.095045e+02 1.022479e+02 9.507967e+01 8.803701e+01 8.115577e+01 7.446973e+01 6.800977e+01 6.180341e+01 5.587455e+01 5.024335e+01 4.492629e+01 3.993622e+01 3.528238e+01 3.097047e+01 2.700269e+01 2.337770e+01 2.009075e+01 1.713379e+01 1.449565e+01 1.216237e+01 1.011749e+01 8.342441e+00 6.816970e+00 5.519544e+00 4.427836e+00 3.519236e+00 2.771372e+00 2.162622e+00 1.672567e+00 1.282350e+00 9.749345e-01 7.352485e-01 5.502232e-01 4.087446e-01 3.015325e-01 2.209720e-01 1.609163e-01 1.164794e-01 8.383166e-02 6.000919e-02 4.274207e-02 3.030714e-02 2.140628e-02 1.506950e-02 1.057869e-02 7.407907e-03 5.175985e-03 3.608964e-03 2.510970e-03 1.742418e-03 1.201073e-03 8.165126e-04 5.040603e-04
5.440756e-04 8.479420e-04 1.252878e-03 1.818442e-03 2.625390e-03 3.778508e-03 5.424029e-03 7.766322e-03 1.108960e-02 1.578703e-02 2.240008e-02 3.167051e-02 4.460770e-02 6.257316e-02 8.738416e-02 1.214373e-01 1.678524e-01 2.306360e-01 3.148632e-01 4.268752e-01 5.744851e-01 7.671804e-01 1.016303e+00 1.335185e+00 1.739205e+00 2.245758e+00 2.874103e+00 3.645094e+00 4.580792e+00 5.703972e+00 7.037556e+00 8.604019e+00 1.042479e+01 1.251976e+01 1.490683e+01 1.760162e+01 2.061726e+01 2.396425e+01 2.765033e+01 3.168034e+01 3.605606e+01 4.077591e+01 4.583466e+01 5.122316e+01 5.692806e+01 6.293174e+01 6.921238e+01 7.574414e+01 8.249765e+01 8.944053e+01 9.653813e+01 1.037544e+02 1.110526e+02 1.183965e+02 1.257512e+02 1.330835e+02 1.403627e+02 1.475609e+02 1.546532e+02 1.616174e+02 1.684347e+02 1.750890e+02 1.815669e+02 1.878576e+02 1.939526e+02 1.998453e+02 2.055307e+02 2.110053e+02 2.162670e+02 2.213150e+02 2.261496e+02 2.307724e+02 2.351859e+02 2.393934e+02 2.433987e+02 2.472059e+02 2.508191e+02 2.542419e+02 2.574776e+02 2.605285e+02 2.633962e+02 2.660815e+02 2.685846e+02 2.709055e+02 2.730441e+02 2.750003e+02 2.767747e+02 2.783679e+02 2.797811e+02 2.810157e+02 2.820725e+02 2.829523e+02 2.836554e+02 2.841817e+02 2.845310e+02 2.847033e+02 2.846987e+02 2.845179e+02 2.841617e+02 2.836310e+02 2.829267e+02 2.820494e+02 2.809997e+02 2.797771e+02 2.783811e+02 2.768101e+02 2.750623e+02 2.731352e+02 2.710262e+02 2.687327e+02 2.662523e+02 2.635829e+02 2.607228e+02 2.576705e+02 2.544243e+02 2.509825e+02 2.473432e+02 2.435040e+02 2.394626e+02 2.352171e+02 2.307660e+02 2.261085e+02 2.212446e+02 2.161747e+02 2.108995e+02 2.054204e+02 1.997392e+02 1.938583e+02 1.877809e+02 1.815119e+02 1.750574e+02 1.684262e+02 1.616295e+02 1.546820e+02 1.476016e+02 1.404099e+02 1.331321e+02 1.257972e+02 1.184370e+02 1.110863e+02 1.037816e+02 9.656054e+01 8.946045e+01 8.251763e+01 7.576628e+01 6.923780e+01 6.296033e+01 5.695847e+01 5.125316e+01 4.586167e+01 4.079762e+01 3.607094e+01 3.168792e+01 2.765123e+01 2.395994e+01 2.060963e+01 1.759257e+01 1.489788e+01 1.251185e+01 1.041827e+01 8.598761e+00 7.033164e+00 5.699974e+00 4.576800e+00 3.640877e+00 2.869605e+00 2.241076e+00 1.734541e+00 1.330790e+00 1.012419e+00 7.639889e-01 5.720764e-01 4.252363e-01 3.138915e-01 2.301707e-01 1.677139e-01 1.214632e-01 8.745402e-02 6.261755e-02 4.460246e-02 3.162204e-02 2.232823e-02 1.571180e-02 1.102418e-02 7.716234e-03 5.389481e-03 3.757295e-03 2.614654e-03 1.815449e-03 1.252989e-03 8.532572e-04 5.278703e-04
5.573332e-04 8.748709e-04 1.295544e-03 1.881297e-03 2.717241e-03 3.912217e-03 5.617784e-03 8.045808e-03 1.149108e-02 1.636161e-02 2.321934e-02 3.283374e-02 4.625092e-02 6.488083e-02 9.060411e-02 1.258999e-01 1.739944e-01 2.390286e-01 3.262438e-01 4.421807e-01 5.948849e-01 7.941067e-01 1.051475e+00 1.380625e+00 1.797247e+00 2.319046e+00 2.965578e+00 3.757977e+00 4.718549e+00 5.870267e+00 7.236195e+00 8.838876e+00 1.069975e+01 1.283864e+01 1.527333e+01 1.801928e+01 2.108944e+01 2.449406e+01 2.824059e+01 3.233355e+01 3.677427e+01 4.156067e+01 4.668694e+01 5.214328e+01 5.791567e+01 6.398583e+01 7.033127e+01 7.692556e+01 8.373873e+01 9.073785e+01 9.788778e+01 1.051520e+02 1.124935e+02 1.198757e+02 1.272635e+02 1.346237e+02 1.419257e+02 1.491419e+02 1.562473e+02 1.632206e+02 1.700430e+02 1.766991e+02 1.831759e+02 1.894633e+02 1.955532e+02 2.014396e+02 2.071178e+02 2.125849e+02 2.178388e+02 2.228789e+02 2.277060e+02 2.323217e+02 2.367286e+02 2.409302e+02 2.449303e+02 2.487331e+02 2.523423e+02 2.557617e+02 2.589942e+02 2.620422e+02 2.649070e+02 2.675894e+02 2.700895e+02 2.724073e+02 2.745425e+02 2.764954e+02 2.782665e+02 2.798569e+02 2.812681e+02 2.825015e+02 2.835584e+02 2.844394e+02 2.851445e+02 2.856736e+02 2.860261e+02 2.862017e+02 2.862006e+02 2.860231e+02 2.856697e+02 2.851415e+02 2.844393e+02 2.835638e+02 2.825155e+02 2.812941e+02 2.798991e+02 2.783290e+02 2.765820e+02 2.746559e+02 2.725482e+02 2.702565e+02 2.677787e+02 2.651127e+02 2.622569e+02 2.592095e+02 2.559689e+02 2.525329e+02 2.488995e+02 2.450660e+02 2.410301e+02 2.367897e+02 2.323433e+02 2.276903e+02 2.228305e+02 2.177645e+02 2.124932e+02 2.070178e+02 2.013401e+02 1.954623e+02 1.893874e+02 1.831194e+02 1.766642e+02 1.700297e+02 1.632265e+02 1.562687e+02 1.491738e+02 1.419631e+02 1.346616e+02 1.272980e+02 1.199044e+02 1.125156e+02 1.051682e+02 9.790004e+01 9.074878e+01 8.375099e+01 7.694125e+01 7.035143e+01 6.401020e+01 5.794281e+01 5.217088e+01 4.671244e+01 4.158176e+01 3.678944e+01 3.234229e+01 2.824341e+01 2.449223e+01 2.108462e+01 1.801313e+01 1.526712e+01 1.283315e+01 1.069522e+01 8.835124e+00 7.232830e+00 5.866873e+00 4.714813e+00 3.753760e+00 2.960915e+00 2.314117e+00 1.792326e+00 1.376016e+00 1.047457e+00 7.908784e-01 5.925369e-01 4.406850e-01 3.254727e-01 2.387914e-01 1.740830e-01 1.261299e-01 9.084147e-02 6.505117e-02 4.633179e-02 3.283738e-02 2.317336e-02 1.629392e-02 1.142205e-02 7.986731e-03 5.573002e-03 3.882021e-03 2.699880e-03 1.874142e-03 1.293941e-03 8.818617e-04 5.461993e-04
5.675386e-04 8.979976e-04 1.331418e-03 1.933957e-03 2.793926e-03 4.024123e-03 5.781264e-03 8.284639e-03 1.183951e-02 1.686832e-02 2.395233e-02 3.388637e-02 4.774960e-02 6.699502e-02 9.355987e-02 1.299977e-01 1.796316e-01 2.467259e-01 3.366752e-01 4.562041e-01 6.135721e-01 8.187693e-01 1.083685e+00 1.422226e+00 1.850358e+00 2.386058e+00 3.049140e+00 3.860976e+00 4.844080e+00 6.021593e+00 7.416697e+00 9.051998e+00 1.094894e+01 1.312730e+01 1.560478e+01 1.839671e+01 2.151587e+01 2.497230e+01 2.877318e+01 3.292267e+01 3.742168e+01 4.226763e+01 4.745416e+01 5.297087e+01 5.880318e+01 6.493225e+01 7.133505e+01 7.798464e+01 8.485054e+01 9.189934e+01 9.909542e+01 1.064018e+02 1.137812e+02 1.211968e+02 1.286133e+02 1.359976e+02 1.433191e+02 1.505504e+02 1.576671e+02 1.646477e+02 1.714743e+02 1.781315e+02 1.846070e+02 1.908911e+02 1.969762e+02 2.028567e+02 2.085284e+02 2.139885e+02 2.192352e+02 2.242681e+02 2.290879e+02 2.336967e+02 2.380972e+02 2.422930e+02 2.462880e+02 2.500863e+02 2.536916e+02 2.571075e+02 2.603369e+02 2.633820e+02 2.662441e+02 2.689238e+02 2.714214e+02 2.737365e+02 2.758689e+02 2.778190e+02 2.795874e+02 2.811755e+02 2.825851e+02 2.838179e+02 2.848750e+02 2.857572e+02 2.864644e+02 2.869962e+02 2.873520e+02 2.875312e+02 2.875336e+02 2.873595e+02 2.870094e+02 2.864839e+02 2.857840e+02 2.849104e+02 2.838635e+02 2.826433e+02 2.812491e+02 2.796795e+02 2.779327e+02 2.760067e+02 2.738993e+02 2.716085e+02 2.691323e+02 2.664689e+02 2.636167e+02 2.605740e+02 2.573389e+02 2.539090e+02 2.502818e+02 2.464546e+02 2.424248e+02 2.381901e+02 2.337490e+02 2.291008e+02 2.242453e+02 2.191831e+02 2.139153e+02 2.084432e+02 2.027684e+02 1.968930e+02 1.908197e+02 1.845524e+02 1.780961e+02 1.714583e+02 1.646493e+02 1.576823e+02 1.505746e+02 1.433470e+02 1.360246e+02 1.286359e+02 1.212129e+02 1.137905e+02 1.064056e+02 9.909605e+01 9.189970e+01 8.485343e+01 7.799210e+01 7.134801e+01 6.495030e+01 5.882478e+01 5.299372e+01 4.747577e+01 4.228585e+01 3.743510e+01 3.293082e+01 2.877650e+01 2.497188e+01 2.151310e+01 1.839293e+01 1.560099e+01 1.312402e+01 1.094625e+01 9.049635e+00 7.414271e+00 6.018738e+00 4.840570e+00 3.856768e+00 3.044363e+00 2.380971e+00 1.845295e+00 1.417531e+00 1.079658e+00 8.156154e-01 6.113724e-01 4.549125e-01 3.361396e-01 2.467304e-01 1.799464e-01 1.304233e-01 9.395485e-02 6.728418e-02 4.791417e-02 3.394435e-02 2.393753e-02 1.681452e-02 1.177233e-02 8.219886e-03 5.726945e-03 3.983195e-03 2.766307e-03 1.917838e-03 1.323074e-03 9.013366e-04 5.584265e-04
5.747970e-04 9.168586e-04 1.359516e-03 1.975310e-03 2.854254e-03 4.113091e-03 5.913452e-03 8.481814e-03 1.213353e-02 1.730464e-02 2.459412e-02 3.481933e-02 4.908811e-02 6.889069e-02 9.621348e-02 1.336755e-01 1.846862e-01 2.536210e-01 3.460127e-01 4.687525e-01 6.302923e-01 8.408379e-01 1.112510e+00 1.459456e+00 1.897884e+00 2.446002e+00 3.123849e+00 3.952997e+00 4.956134e+00 6.156545e+00 7.577509e+00 9.241686e+00 1.117053e+01 1.338379e+01 1.589910e+01 1.873169e+01 2.189421e+01 2.539649e+01 2.924544e+01 3.344488e+01 3.799531e+01 4.289364e+01 4.813302e+01 5.370255e+01 5.958717e+01 6.576760e+01 7.222039e+01 7.891819e+01 8.583008e+01 9.292217e+01 1.001584e+02 1.075014e+02 1.149135e+02 1.223578e+02 1.297988e+02 1.372036e+02 1.445416e+02 1.517857e+02 1.589116e+02 1.658984e+02 1.727282e+02 1.793862e+02 1.858603e+02 1.921414e+02 1.982223e+02 2.040976e+02 2.097634e+02 2.152172e+02 2.204574e+02 2.254835e+02 2.302966e+02 2.348987e+02 2.392930e+02 2.434831e+02 2.474731e+02 2.512670e+02 2.548685e+02 2.582810e+02 2.615073e+02 2.645495e+02 2.674090e+02 2.700864e+02 2.725816e+02 2.748945e+02 2.770247e+02 2.789726e+02 2.807391e+02 2.823255e+02 2.837339e+02 2.849662e+02 2.860236e+02 2.869070e+02 2.876162e+02 2.881505e+02 2.885094e+02 2.886920e+02 2.886980e+02 2.885274e+02 2.881805e+02 2.876579e+02 2.869604e+02 2.860888e+02 2.850435e+02 2.838243e+02 2.824307e+02 2.808612e+02 2.791141e+02 2.771877e+02 2.750800e+02 2.727892e+02 2.703139e+02 2.676524e+02 2.648033e+02 2.617648e+02 2.585348e+02 2.551109e+02 2.514903e+02 2.476698e+02 2.436465e+02 2.394181e+02 2.349829e+02 2.303399e+02 2.254891e+02 2.204311e+02 2.151667e+02 2.096975e+02 2.040250e+02 1.981514e+02 1.920791e+02 1.858116e+02 1.793538e+02 1.727126e+02 1.658979e+02 1.589225e+02 1.518033e+02 1.445610e+02 1.372203e+02 1.298097e+02 1.223613e+02 1.149099e+02 1.074925e+02 1.001471e+02 9.291164e+01 8.582322e+01 7.891700e+01 7.222559e+01 6.577858e+01 5.960228e+01 5.371951e+01 4.814947e+01 4.290764e+01 3.800565e+01 3.345123e+01 2.924820e+01 2.539658e+01 2.189277e+01 1.872973e+01 1.589728e+01 1.338237e+01 1.116940e+01 9.240496e+00 7.575853e+00 6.154109e+00 4.952780e+00 3.948781e+00 3.118994e+00 2.440840e+00 1.892796e+00 1.454811e+00 1.108611e+00 8.378791e-01 6.283366e-01 4.677305e-01 3.457494e-01 2.538804e-01 1.852243e-01 1.342855e-01 9.675333e-02 6.928928e-02 4.933270e-02 3.493381e-02 2.461704e-02 1.727342e-02 1.207683e-02 8.418364e-03 5.854056e-03 4.063201e-03 2.815773e-03 1.947823e-03 1.341174e-03 9.119922e-04 5.647799e-04
5.796098e-04 9.314296e-04 1.379739e-03 2.005454e-03 2.898689e-03 4.180170e-03 6.016109e-03 8.639698e-03 1.237562e-02 1.767222e-02 2.514405e-02 3.562775e-02 5.025530e-02 7.054803e-02 9.853385e-02 1.368878e-01 1.890940e-01 2.596250e-01 3.541353e-01 4.796621e-01 6.448273e-01 8.600254e-01 1.137580e+00 1.491848e+00 1.939243e+00 2.498175e+00 3.188869e+00 4.033065e+00 5.053600e+00 6.273873e+00 7.717249e+00 9.406434e+00 1.136290e+01 1.360636e+01 1.615443e+01 1.902225e+01 2.222233e+01 2.576434e+01 2.965493e+01 3.389758e+01 3.849237e+01 4.343579e+01 4.872053e+01 5.433529e+01 6.026464e+01 6.648895e+01 7.298447e+01 7.972350e+01 8.667473e+01 9.380387e+01 1.010744e+02 1.084486e+02 1.158885e+02 1.233570e+02 1.308187e+02 1.382406e+02 1.455924e+02 1.528470e+02 1.599806e+02 1.669723e+02 1.738047e+02 1.804632e+02 1.869363e+02 1.932147e+02 1.992919e+02 2.051627e+02 2.108235e+02 2.162717e+02 2.215059e+02 2.265259e+02 2.313327e+02 2.359286e+02 2.403170e+02 2.445018e+02 2.484870e+02 2.522767e+02 2.558745e+02 2.592837e+02 2.625071e+02 2.655466e+02 2.684037e+02 2.710789e+02 2.735722e+02 2.758833e+02 2.780119e+02 2.799583e+02 2.817234e+02 2.833087e+02 2.847164e+02 2.859484e+02 2.870061e+02 2.878904e+02 2.886012e+02 2.891377e+02 2.894993e+02 2.896850e+02 2.896943e+02 2.895270e+02 2.891832e+02 2.886635e+02 2.879685e+02 2.870988e+02 2.860549e+02 2.848367e+02 2.834434e+02 2.818738e+02 2.801262e+02 2.781990e+02 2.760905e+02 2.737994e+02 2.713244e+02 2.686643e+02 2.658177e+02 2.627828e+02 2.595576e+02 2.561394e+02 2.525250e+02 2.487112e+02 2.446948e+02 2.404732e+02 2.360443e+02 2.314072e+02 2.265616e+02 2.215080e+02 2.162473e+02 2.107808e+02 2.051104e+02 1.992379e+02 1.931658e+02 1.868974e+02 1.804375e+02 1.737926e+02 1.669723e+02 1.599892e+02 1.528597e+02 1.456045e+02 1.382481e+02 1.308188e+02 1.233488e+02 1.158729e+02 1.084279e+02 1.010520e+02 9.378332e+01 8.665899e+01 7.971443e+01 7.298257e+01 6.649337e+01 6.027357e+01 5.434646e+01 4.873173e+01 4.344531e+01 3.849924e+01 3.390161e+01 2.965656e+01 2.576436e+01 2.222163e+01 1.902153e+01 1.615407e+01 1.360636e+01 1.136294e+01 9.406085e+00 7.716092e+00 6.271645e+00 5.050250e+00 4.028750e+00 3.183902e+00 2.492956e+00 1.934189e+00 1.487336e+00 1.133899e+00 8.573438e-01 6.431773e-01 4.789463e-01 3.541559e-01 2.601309e-01 1.898338e-01 1.376550e-01 9.919241e-02 7.103530e-02 5.056681e-02 3.579347e-02 2.520593e-02 1.766917e-02 1.233707e-02 8.585325e-03 5.958149e-03 4.125839e-03 2.851688e-03 1.966954e-03 1.350471e-03 9.153785e-04 5.663002e-04
5.828083e-04 9.421851e-04 1.392988e-03 2.025753e-03 2.929263e-03 4.228252e-03 6.093063e-03 8.762878e-03 1.257055e-02 1.797499e-02 2.560381e-02 3.630951e-02 5.124363e-02 7.195272e-02 1.004985e-01 1.396022e-01 1.928101e-01 2.646763e-01 3.609575e-01 4.888153e-01 6.570159e-01 8.761151e-01 1.158609e+00 1.519032e+00 1.973974e+00 2.542012e+00 3.243524e+00 4.100391e+00 5.135567e+00 6.372549e+00 7.834770e+00 9.544978e+00 1.152466e+01 1.379353e+01 1.636915e+01 1.926663e+01 2.249835e+01 2.607381e+01 2.999943e+01 3.427838e+01 3.891037e+01 4.389150e+01 4.921409e+01 5.486651e+01 6.083305e+01 6.709387e+01 7.362495e+01 8.039833e+01 8.738236e+01 9.454238e+01 1.018415e+02 1.092416e+02 1.167046e+02 1.241931e+02 1.316717e+02 1.391076e+02 1.464706e+02 1.537338e+02 1.608735e+02 1.678692e+02 1.747037e+02 1.813626e+02 1.878347e+02 1.941110e+02 2.001851e+02 2.060521e+02 2.117085e+02 2.171519e+02 2.223808e+02 2.273953e+02 2.321964e+02 2.367868e+02 2.411699e+02 2.453498e+02 2.493307e+02 2.531165e+02 2.567110e+02 2.601172e+02 2.633380e+02 2.663752e+02 2.692302e+02 2.719035e+02 2.743953e+02 2.767051e+02 2.788327e+02 2.807782e+02 2.825425e+02 2.841273e+02 2.855345e+02 2.867663e+02 2.878243e+02 2.887093e+02 2.894212e+02 2.899595e+02 2.903232e+02 2.905114e+02 2.905235e+02 2.903592e+02 2.900182e+02 2.895011e+02 2.888082e+02 2.879402e+02 2.868975e+02 2.856800e+02 2.842868e+02 2.827168e+02 2.809686e+02 2.790405e+02 2.769313e+02 2.746398e+02 2.721650e+02 2.695059e+02 2.666612e+02 2.636294e+02 2.604083e+02 2.569950e+02 2.533864e+02 2.495789e+02 2.455692e+02 2.413544e+02 2.369323e+02 2.323016e+02 2.274617e+02 2.224130e+02 2.171562e+02 2.116926e+02 2.060240e+02 2.001521e+02 1.940797e+02 1.878098e+02 1.813471e+02 1.746981e+02 1.678722e+02 1.608818e+02 1.537433e+02 1.464769e+02 1.391072e+02 1.316624e+02 1.241746e+02 1.166784e+02 1.092107e+02 1.018097e+02 9.451343e+01 8.735930e+01 8.038288e+01 7.361736e+01 6.709304e+01 6.083701e+01 5.487295e+01 4.922093e+01 4.389723e+01 3.891423e+01 3.428033e+01 2.999992e+01 2.607354e+01 2.249802e+01 1.926670e+01 1.636974e+01 1.379441e+01 1.152539e+01 9.545039e+00 7.833736e+00 6.370208e+00 5.131957e+00 4.095770e+00 3.238295e+00 2.536637e+00 1.968900e+00 1.514629e+00 1.155138e+00 8.737027e-01 6.556550e-01 4.883754e-01 3.612183e-01 2.653752e-01 1.936942e-01 1.404710e-01 1.012264e-01 7.248866e-02 5.159277e-02 3.650771e-02 2.569514e-02 1.799785e-02 1.255284e-02 8.722977e-03 6.042749e-03 4.175133e-03 2.878033e-03 1.978855e-03 1.354037e-03 9.138800e-04 5.645732e-04
5.853917e-04 9.500545e-04 1.401048e-03 2.038608e-03 2.949155e-03 4.261339e-03 6.149077e-03 8.856579e-03 1.272340e-02 1.821695e-02 2.597519e-02 3.686307e-02 5.204747e-02 7.309465e-02 1.020928e-01 1.417994e-01 1.958094e-01 2.687411e-01 3.664328e-01 4.961453e-01 6.667622e-01 8.889714e-01 1.175412e+00 1.540763e+00 2.001760e+00 2.577115e+00 3.287331e+00 4.154396e+00 5.201360e+00 6.451794e+00 7.929187e+00 9.656327e+00 1.165471e+01 1.394407e+01 1.654193e+01 1.946335e+01 2.272062e+01 2.632311e+01 3.027702e+01 3.458523e+01 3.924716e+01 4.425857e+01 4.961151e+01 5.529408e+01 6.129039e+01 6.758042e+01 7.413999e+01 8.094091e+01 8.795126e+01 9.513605e+01 1.024581e+02 1.098789e+02 1.173603e+02 1.248647e+02 1.323569e+02 1.398038e+02 1.471757e+02 1.544456e+02 1.615901e+02 1.685888e+02 1.754248e+02 1.820840e+02 1.885553e+02 1.948300e+02 2.009016e+02 2.067654e+02 2.124181e+02 2.178572e+02 2.230816e+02 2.280913e+02 2.328875e+02 2.374731e+02 2.418517e+02 2.460274e+02 2.500046e+02 2.537872e+02 2.573788e+02 2.607826e+02 2.640012e+02 2.670366e+02 2.698900e+02 2.725621e+02 2.750529e+02 2.773621e+02 2.794892e+02 2.814344e+02 2.831985e+02 2.847830e+02 2.861901e+02 2.874219e+02 2.884800e+02 2.893654e+02 2.900780e+02 2.906174e+02 2.909826e+02 2.911727e+02 2.911870e+02 2.910248e+02 2.906861e+02 2.901709e+02 2.894796e+02 2.886129e+02 2.875710e+02 2.863537e+02 2.849605e+02 2.833900e+02 2.816411e+02 2.797124e+02 2.776026e+02 2.753109e+02 2.728364e+02 2.701782e+02 2.673352e+02 2.643058e+02 2.610879e+02 2.576787e+02 2.540749e+02 2.502730e+02 2.462695e+02 2.420613e+02 2.376460e+02 2.330219e+02 2.281882e+02 2.231448e+02 2.178922e+02 2.124317e+02 2.067646e+02 2.008931e+02 1.948197e+02 1.885476e+02 1.820816e+02 1.754283e+02 1.685968e+02 1.615996e+02 1.544530e+02 1.471773e+02 1.397967e+02 1.323395e+02 1.248375e+02 1.173252e+02 1.098396e+02 1.024186e+02 9.510044e+01 8.792253e+01 8.092066e+01 7.412824e+01 6.757585e+01 6.129088e+01 5.529729e+01 4.961541e+01 4.426181e+01 3.924909e+01 3.458589e+01 3.027685e+01 2.632273e+01 2.272057e+01 1.946390e+01 1.654304e+01 1.394536e+01 1.165564e+01 9.656323e+00 7.927838e+00 6.448942e+00 5.197134e+00 4.149155e+00 3.281568e+00 2.571356e+00 1.996474e+00 1.536307e+00 1.172009e+00 8.867004e-01 6.655684e-01 4.958623e-01 3.668181e-01 2.695235e-01 1.967374e-01 1.426813e-01 1.028153e-01 7.361887e-02 5.238784e-02 3.706040e-02 2.607419e-02 1.825367e-02 1.272202e-02 8.831864e-03 6.110105e-03 4.214247e-03 2.898308e-03 1.986974e-03 1.354996e-03 9.101074e-04 5.613310e-04
5.883301e-04 9.562780e-04 1.406243e-03 2.046961e-03 2.961986e-03 4.283594e-03 6.188591e-03 8.925096e-03 1.283770e-02 1.840011e-02 2.625791e-02 3.728537e-02 5.266086e-02 7.396544e-02 1.033068e-01 1.434687e-01 1.980809e-01 2.718075e-01 3.705452e-01 5.016283e-01 6.740283e-01 8.985347e-01 1.187898e+00 1.556912e+00 2.022426e+00 2.603256e+00 3.319997e+00 4.194720e+00 5.250541e+00 6.511087e+00 7.999891e+00 9.739772e+00 1.175225e+01 1.405706e+01 1.667172e+01 1.961124e+01 2.288786e+01 2.651082e+01 3.048613e+01 3.481648e+01 3.950102e+01 4.453528e+01 4.991107e+01 5.561635e+01 6.163508e+01 6.794714e+01 7.452822e+01 8.134994e+01 8.838016e+01 9.558364e+01 1.029229e+02 1.103594e+02 1.178545e+02 1.253710e+02 1.328733e+02 1.403286e+02 1.477071e+02 1.549820e+02 1.621300e+02 1.691309e+02 1.759680e+02 1.826273e+02 1.890979e+02 1.953712e+02 2.014408e+02 2.073021e+02 2.129516e+02 2.183872e+02 2.236078e+02 2.286134e+02 2.334057e+02 2.379875e+02 2.423624e+02 2.465349e+02 2.505091e+02 2.542892e+02 2.578787e+02 2.612807e+02 2.644978e+02 2.675320e+02 2.703846e+02 2.730561e+02 2.755467e+02 2.778557e+02 2.799830e+02 2.819283e+02 2.836926e+02 2.852772e+02 2.866844e+02 2.879162e+02 2.889744e+02 2.898600e+02 2.905730e+02 2.911130e+02 2.914790e+02 2.916702e+02 2.916857e+02 2.915249e+02 2.911873e+02 2.906732e+02 2.899828e+02 2.891166e+02 2.880749e+02 2.868576e+02 2.854640e+02 2.838932e+02 2.821438e+02 2.802146e+02 2.781047e+02 2.758132e+02 2.733392e+02 2.706820e+02 2.678404e+02 2.648129e+02 2.615974e+02 2.581912e+02 2.545911e+02 2.507936e+02 2.467954e+02 2.425932e+02 2.381844e+02 2.335670e+02 2.287396e+02 2.237018e+02 2.184537e+02 2.129962e+02 2.073307e+02 2.014592e+02 1.953843e+02 1.891096e+02 1.826398e+02 1.759818e+02 1.691448e+02 1.621414e+02 1.549879e+02 1.477045e+02 1.403155e+02 1.328489e+02 1.253362e+02 1.178121e+02 1.103131e+02 1.028772e+02 9.554258e+01 8.834682e+01 8.132584e+01 7.451325e+01 6.793985e+01 6.163326e+01 5.561761e+01 4.991342e+01 4.453738e+01 3.950226e+01 3.481686e+01 3.048603e+01 2.651073e+01 2.288821e+01 1.961217e+01 1.667307e+01 1.405839e+01 1.175295e+01 9.739272e+00 7.997800e+00 6.507314e+00 5.245306e+00 4.188484e+00 3.313348e+00 2.596782e+00 2.016622e+00 1.552123e+00 1.184305e+00 8.961667e-01 6.727829e-01 5.013034e-01 3.708775e-01 2.725178e-01 1.989202e-01 1.442532e-01 1.039339e-01 7.440589e-02 5.293618e-02 3.743933e-02 2.633424e-02 1.843087e-02 1.284154e-02 8.911035e-03 6.160838e-03 4.244840e-03 2.914760e-03 1.993788e-03 1.355805e-03 9.062883e-04 5.580588e-04
5.923894e-04 9.621825e-04 1.410933e-03 2.053641e-03 2.971007e-03 4.298377e-03 6.214661e-03 8.970669e-03 1.291432e-02 1.852340e-02 2.644862e-02 3.757065e-02 5.307601e-02 7.455610e-02 1.041316e-01 1.446025e-01 1.996195e-01 2.738731e-01 3.732954e-01 5.052660e-01 6.788143e-01 9.047993e-01 1.196050e+00 1.567445e+00 2.035914e+00 2.620345e+00 3.341397e+00 4.221192e+00 5.282887e+00 6.550145e+00 8.046530e+00 9.794888e+00 1.181676e+01 1.413190e+01 1.675782e+01 1.970952e+01 2.299918e+01 2.663594e+01 3.062571e+01 3.497098e+01 3.967076e+01 4.472041e+01 5.011160e+01 5.583218e+01 6.186605e+01 6.819300e+01 7.478863e+01 8.162442e+01 8.866808e+01 9.588419e+01 1.032351e+02 1.106821e+02 1.181866e+02 1.257111e+02 1.332204e+02 1.406814e+02 1.480644e+02 1.553427e+02 1.624930e+02 1.694953e+02 1.763330e+02 1.829922e+02 1.894622e+02 1.957344e+02 2.018025e+02 2.076617e+02 2.133087e+02 2.187414e+02 2.239589e+02 2.289614e+02 2.337507e+02 2.383297e+02 2.427021e+02 2.468723e+02 2.508445e+02 2.546229e+02 2.582111e+02 2.616121e+02 2.648285e+02 2.678623e+02 2.707149e+02 2.733866e+02 2.758776e+02 2.781872e+02 2.803150e+02 2.822609e+02 2.840256e+02 2.856106e+02 2.870179e+02 2.882499e+02 2.893081e+02 2.901937e+02 2.909068e+02 2.914469e+02 2.918132e+02 2.920047e+02 2.920204e+02 2.918598e+02 2.915223e+02 2.910082e+02 2.903177e+02 2.894513e+02 2.884092e+02 2.871915e+02 2.857974e+02 2.842262e+02 2.824765e+02 2.805474e+02 2.784378e+02 2.761469e+02 2.736738e+02 2.710176e+02 2.681773e+02 2.651512e+02 2.619373e+02 2.585330e+02 2.549355e+02 2.511413e+02 2.471472e+02 2.429501e+02 2.385471e+02 2.339360e+02 2.291148e+02 2.240825e+02 2.188389e+02 2.133844e+02 2.077202e+02 2.018485e+02 1.957718e+02 1.894939e+02 1.830200e+02 1.763571e+02 1.695148e+02 1.625059e+02 1.553467e+02 1.480575e+02 1.406623e+02 1.331892e+02 1.256694e+02 1.181374e+02 1.106295e+02 1.031836e+02 9.583799e+01 8.863026e+01 8.159647e+01 7.477043e+01 6.818310e+01 6.186222e+01 5.583205e+01 5.011315e+01 4.472225e+01 3.967220e+01 3.497189e+01 3.062630e+01 2.663658e+01 2.300014e+01 1.971085e+01 1.675929e+01 1.413303e+01 1.181695e+01 9.793571e+00 8.043364e+00 6.545111e+00 5.276299e+00 4.213616e+00 3.333514e+00 2.612809e+00 2.029249e+00 1.561990e+00 1.191952e+00 9.020409e-01 6.772514e-01 5.046647e-01 3.733733e-01 2.743436e-01 2.002335e-01 1.451810e-01 1.045776e-01 7.484569e-02 5.323368e-02 3.764034e-02 2.647135e-02 1.852606e-02 1.290882e-02 8.958877e-03 6.194256e-03 4.267017e-03 2.928109e-03 2.000416e-03 1.357828e-03 9.038485e-04 5.557267e-04
5.979965e-04 9.688985e-04 1.416963e-03 2.060714e-03 2.978367e-03 4.307532e-03 6.228357e-03 8.993101e-03 1.295134e-02 1.858290e-02 2.654124e-02 3.771087e-02 5.328337e-02 7.485621e-02 1.045567e-01 1.451915e-01 2.004179e-01 2.749345e-01 3.746847e-01 5.070659e-01 6.811343e-01 9.077857e-01 1.199895e+00 1.572389e+00 2.042245e+00 2.628395e+00 3.351530e+00 4.233791e+00 5.298352e+00 6.568892e+00 8.068992e+00 9.821521e+00 1.184805e+01 1.416834e+01 1.679994e+01 1.975783e+01 2.305415e+01 2.669800e+01 3.069519e+01 3.504814e+01 3.975575e+01 4.481331e+01 5.021241e+01 5.594089e+01 6.198259e+01 6.831727e+01 7.492048e+01 8.176363e+01 8.881431e+01 9.603699e+01 1.033939e+02 1.108464e+02 1.183558e+02 1.258846e+02 1.333975e+02 1.408616e+02 1.482471e+02 1.555273e+02 1.626789e+02 1.696819e+02 1.765199e+02 1.831790e+02 1.896485e+02 1.959199e+02 2.019867e+02 2.078443e+02 2.134894e+02 2.189199e+02 2.241350e+02 2.291354e+02 2.339227e+02 2.384999e+02 2.428709e+02 2.470398e+02 2.510111e+02 2.547887e+02 2.583764e+02 2.617773e+02 2.649939e+02 2.680282e+02 2.708815e+02 2.735542e+02 2.760462e+02 2.783569e+02 2.804857e+02 2.824323e+02 2.841975e+02 2.857828e+02 2.871904e+02 2.884223e+02 2.894806e+02 2.903662e+02 2.910792e+02 2.916192e+02 2.919852e+02 2.921762e+02 2.921912e+02 2.920297e+02 2.916912e+02 2.911759e+02 2.904843e+02 2.896168e+02 2.885739e+02 2.873554e+02 2.859608e+02 2.843893e+02 2.826397e+02 2.807110e+02 2.786022e+02 2.763122e+02 2.738403e+02 2.711852e+02 2.683459e+02 2.653208e+02 2.621079e+02 2.587047e+02 2.551085e+02 2.513164e+02 2.473253e+02 2.431321e+02 2.387340e+02 2.341283e+02 2.293127e+02 2.242856e+02 2.190461e+02 2.135944e+02 2.079314e+02 2.020590e+02 1.959802e+02 1.896990e+02 1.832207e+02 1.765530e+02 1.697058e+02 1.626920e+02 1.555284e+02 1.482350e+02 1.408361e+02 1.333593e+02 1.258358e+02 1.182997e+02 1.107873e+02 1.033363e+02 9.598507e+01 8.877118e+01 8.173087e+01 7.489807e+01 6.830387e+01 6.197607e+01 5.593894e+01 5.021299e+01 4.481493e+01 3.975755e+01 3.504978e+01 3.069668e+01 2.669949e+01 2.305577e+01 1.975953e+01 1.680145e+01 1.416915e+01 1.184756e+01 9.819199e+00 8.064553e+00 6.562393e+00 5.290199e+00 4.224647e+00 3.342167e+00 2.619534e+00 2.034442e+00 1.565982e+00 1.195011e+00 9.043744e-01 6.790176e-01 5.059839e-01 3.743388e-01 2.750299e-01 2.007027e-01 1.454859e-01 1.047638e-01 7.495130e-02 5.328938e-02 3.766898e-02 2.648824e-02 1.853993e-02 1.292330e-02 8.974247e-03 6.209157e-03 4.279841e-03 2.937826e-03 2.006724e-03 1.361300e-03 9.032924e-04 5.547063e-04
6.051321e-04 9.770431e-04 1.425171e-03 2.068961e-03 2.984613e-03 4.311041e-03 6.228718e-03 8.990139e-03 1.294497e-02 1.857320e-02 2.652885e-02 3.769776e-02 5.327350e-02 7.485529e-02 1.045706e-01 1.452231e-01 2.004634e-01 2.749798e-01 3.747046e-01 5.070261e-01 6.809963e-01 9.075145e-01 1.199465e+00 1.571791e+00 2.041483e+00 2.627481e+00 3.350476e+00 4.232604e+00 5.297028e+00 6.567421e+00 8.067371e+00 9.819764e+00 1.184620e+01 1.416647e+01 1.679815e+01 1.975621e+01 2.305281e+01 2.669700e+01 3.069458e+01 3.504792e+01 3.975591e+01 4.481383e+01 5.021331e+01 5.594218e+01 6.198432e+01 6.831950e+01 7.492326e+01 8.176698e+01 8.881823e+01 9.604145e+01 1.033989e+02 1.108518e+02 1.183616e+02 1.258909e+02 1.334043e+02 1.408690e+02 1.482549e+02 1.555355e+02 1.626875e+02 1.696907e+02 1.765287e+02 1.831878e+02 1.896570e+02 1.959278e+02 2.019938e+02 2.078502e+02 2.134939e+02 2.189229e+02 2.241366e+02 2.291357e+02 2.339220e+02 2.384986e+02 2.428691e+02 2.470378e+02 2.510090e+02 2.547868e+02 2.583750e+02 2.617766e+02 2.649942e+02 2.680299e+02 2.708847e+02 2.735590e+02 2.760526e+02 2.783647e+02 2.804945e+02 2.824419e+02 2.842075e+02 2.857929e+02 2.872004e+02 2.884324e+02 2.894907e+02 2.903762e+02 2.910891e+02 2.916287e+02 2.919940e+02 2.921840e+02 2.921976e+02 2.920342e+02 2.916936e+02 2.911763e+02 2.904826e+02 2.896135e+02 2.885691e+02 2.873497e+02 2.859546e+02 2.843829e+02 2.826337e+02 2.807057e+02 2.785980e+02 2.763092e+02 2.738385e+02 2.711846e+02 2.683462e+02 2.653217e+02 2.621091e+02 2.587063e+02 2.551106e+02 2.513194e+02 2.473300e+02 2.431395e+02 2.387451e+02 2.341437e+02 2.293327e+02 2.243100e+02 2.190741e+02 2.136247e+02 2.079625e+02 2.020893e+02 1.960081e+02 1.897233e+02 1.832408e+02 1.765685e+02 1.697168e+02 1.626991e+02 1.555323e+02 1.482366e+02 1.408362e+02 1.333585e+02 1.258345e+02 1.182982e+02 1.107855e+02 1.033343e+02 9.598273e+01 8.876851e+01 8.172795e+01 7.489508e+01 6.830105e+01 6.197366e+01 5.593710e+01 5.021179e+01 4.481429e+01 3.975730e+01 3.504967e+01 3.069645e+01 2.669894e+01 2.305477e+01 1.975803e+01 1.679947e+01 1.416677e+01 1.184488e+01 9.816332e+00 8.061583e+00 6.559403e+00 5.287265e+00 4.221845e+00 3.339568e+00 2.617203e+00 2.032423e+00 1.564296e+00 1.193650e+00 9.033071e-01 6.781963e-01 5.053548e-01 3.738503e-01 2.746390e-01 2.003784e-01 1.452092e-01 1.045255e-01 7.474878e-02 5.312305e-02 3.753937e-02 2.639416e-02 1.847778e-02 1.288733e-02 8.957526e-03 6.204840e-03 4.282197e-03 2.942808e-03 2.011804e-03 1.365635e-03 9.043729e-04 5.548602e-04
6.132486e-04 9.864309e-04 1.435076e-03 2.077623e-03 2.988554e-03 4.307120e-03 6.213206e-03 8.958382e-03 1.289096e-02 1.848933e-02 2.640599e-02 3.752553e-02 5.304003e-02 7.454575e-02 1.041636e-01 1.446845e-01 1.997394e-01 2.739898e-01 3.733354e-01 5.051302e-01 6.783926e-01 9.039921e-01 1.194788e+00 1.565701e+00 2.033700e+00 2.617701e+00 3.338363e+00 4.217787e+00 5.279102e+00 6.545956e+00 8.041928e+00 9.789918e+00 1.181155e+01 1.412666e+01 1.675284e+01 1.970510e+01 2.299560e+01 2.663340e+01 3.062431e+01 3.497073e+01 3.967160e+01 4.472228e+01 5.011448e+01 5.583613e+01 6.187118e+01 6.819948e+01 7.479662e+01 8.163405e+01 8.867937e+01 9.589709e+01 1.032495e+02 1.106979e+02 1.182038e+02 1.257298e+02 1.332405e+02 1.407030e+02 1.480875e+02 1.553672e+02 1.625186e+02 1.695217e+02 1.763596e+02 1.830187e+02 1.894879e+02 1.957584e+02 2.018240e+02 2.076797e+02 2.133226e+02 2.187508e+02 2.239639e+02 2.289627e+02 2.337490e+02 2.383258e+02 2.426969e+02 2.468663e+02 2.508384e+02 2.546174e+02 2.582069e+02 2.616101e+02 2.648296e+02 2.678673e+02 2.707242e+02 2.734007e+02 2.758961e+02 2.782096e+02 2.803404e+02 2.822883e+02 2.840539e+02 2.856392e+02 2.870465e+02 2.882783e+02 2.893364e+02 2.902219e+02 2.909346e+02 2.914738e+02 2.918383e+02 2.920268e+02 2.920384e+02 2.918725e+02 2.915292e+02 2.910090e+02 2.903128e+02 2.894414e+02 2.883954e+02 2.871748e+02 2.857792e+02 2.842076e+02 2.824590e+02 2.805320e+02 2.784254e+02 2.761380e+02 2.736685e+02 2.710156e+02 2.681778e+02 2.651536e+02 2.619409e+02 2.585377e+02 2.549417e+02 2.511506e+02 2.471618e+02 2.429727e+02 2.385805e+02 2.339822e+02 2.291746e+02 2.241552e+02 2.189221e+02 2.134743e+02 2.078125e+02 2.019382e+02 1.958546e+02 1.895663e+02 1.830796e+02 1.764031e+02 1.695476e+02 1.625270e+02 1.553584e+02 1.480622e+02 1.406624e+02 1.331866e+02 1.256654e+02 1.181325e+02 1.106239e+02 1.031772e+02 9.583063e+01 8.862191e+01 8.158740e+01 7.476116e+01 6.817432e+01 6.185463e+01 5.582614e+01 5.010910e+01 4.471987e+01 3.967098e+01 3.497113e+01 3.062529e+01 2.663471e+01 2.299703e+01 1.970635e+01 1.675347e+01 1.412610e+01 1.180919e+01 9.785260e+00 8.034772e+00 6.536475e+00 5.267841e+00 4.205553e+00 3.326054e+00 2.606133e+00 2.023484e+00 1.557190e+00 1.188090e+00 8.990236e-01 6.749381e-01 5.028976e-01 3.720028e-01 2.732461e-01 1.993207e-01 1.443993e-01 1.039021e-01 7.427007e-02 5.276005e-02 3.727092e-02 2.620314e-02 1.834889e-02 1.280629e-02 8.911226e-03 6.181918e-03 4.273629e-03 2.942128e-03 2.014606e-03 1.369887e-03 9.064291e-04 5.557393e-04
6.212674e-04 9.959294e-04 1.444866e-03 2.084494e-03 2.987527e-03 4.292716e-03 6.178478e-03 8.894366e-03 1.278601e-02 1.832850e-02 2.617068e-02 3.719298e-02 5.258211e-02 7.392591e-02 1.033313e-01 1.435670e-01 1.982317e-01 2.719443e-01 3.705532e-01 5.013542e-01 6.733047e-01 8.972126e-01 1.185876e+00 1.554158e+00 2.018968e+00 2.599162e+00 3.315337e+00 4.189533e+00 5.244821e+00 6.504804e+00 7.993039e+00 9.732428e+00 1.174462e+01 1.404948e+01 1.666466e+01 1.960519e+01 2.288325e+01 2.650795e+01 3.048513e+01 3.481731e+01 3.950351e+01 4.453927e+01 4.991644e+01 5.562311e+01 6.164341e+01 6.795729e+01 7.454051e+01 8.136465e+01 8.839746e+01 9.560357e+01 1.029454e+02 1.103843e+02 1.178819e+02 1.254008e+02 1.329056e+02 1.403636e+02 1.477447e+02 1.550220e+02 1.621721e+02 1.691746e+02 1.760125e+02 1.826718e+02 1.891411e+02 1.954119e+02 2.014774e+02 2.073330e+02 2.129757e+02 2.184038e+02 2.236171e+02 2.286164e+02 2.334036e+02 2.379816e+02 2.423541e+02 2.465252e+02 2.504992e+02 2.542801e+02 2.578719e+02 2.612775e+02 2.644997e+02 2.675400e+02 2.703995e+02 2.730782e+02 2.755755e+02 2.778903e+02 2.800217e+02 2.819696e+02 2.837350e+02 2.853197e+02 2.867264e+02 2.879578e+02 2.890158e+02 2.899012e+02 2.906138e+02 2.911525e+02 2.915160e+02 2.917029e+02 2.917123e+02 2.915436e+02 2.911972e+02 2.906738e+02 2.899747e+02 2.891009e+02 2.880530e+02 2.868314e+02 2.854353e+02 2.838640e+02 2.821161e+02 2.801902e+02 2.780848e+02 2.757986e+02 2.733301e+02 2.706779e+02 2.678404e+02 2.648159e+02 2.616027e+02 2.581988e+02 2.546019e+02 2.508100e+02 2.468209e+02 2.426321e+02 2.382408e+02 2.336440e+02 2.288384e+02 2.238210e+02 2.185896e+02 2.131428e+02 2.074807e+02 2.016051e+02 1.955190e+02 1.892273e+02 1.827369e+02 1.760568e+02 1.691984e+02 1.621760e+02 1.550070e+02 1.477122e+02 1.403154e+02 1.328440e+02 1.253287e+02 1.178030e+02 1.103027e+02 1.028654e+02 9.552922e+01 8.833189e+01 8.130976e+01 7.449685e+01 6.792422e+01 6.161946e+01 5.560646e+01 4.990524e+01 4.453191e+01 3.949876e+01 3.481430e+01 3.048331e+01 2.650693e+01 2.288270e+01 1.960471e+01 1.666371e+01 1.404742e+01 1.174079e+01 9.726329e+00 7.984474e+00 6.493967e+00 5.232281e+00 4.176117e+00 3.301957e+00 2.586640e+00 2.007914e+00 1.544919e+00 1.178552e+00 8.917061e-01 6.693888e-01 4.987267e-01 3.688851e-01 2.709202e-01 1.975839e-01 1.431003e-01 1.029302e-01 7.354583e-02 5.222601e-02 3.688445e-02 2.593123e-02 1.816485e-02 1.268785e-02 8.839815e-03 6.142522e-03 4.254736e-03 2.935496e-03 2.014379e-03 1.373133e-03 9.087198e-04 5.568007e-04
6.277266e-04 1.003579e-03 1.451757e-03 2.086395e-03 2.978045e-03 4.264298e-03 6.121279e-03 8.795507e-03 1.262865e-02 1.809087e-02 2.582505e-02 3.670425e-02 5.190526e-02 7.300140e-02 1.020776e-01 1.418707e-01 1.959349e-01 2.688322e-01 3.663420e-01 4.956809e-01 6.657194e-01 8.871730e-01 1.172745e+00 1.537202e+00 1.997359e+00 2.571976e+00 3.281560e+00 4.148058e+00 5.194464e+00 6.444317e+00 7.921136e+00 9.647810e+00 1.164601e+01 1.393563e+01 1.653435e+01 1.945727e+01 2.271661e+01 2.632152e+01 3.027796e+01 3.458856e+01 3.925256e+01 4.426567e+01 4.962000e+01 5.530386e+01 6.130159e+01 6.759339e+01 7.415525e+01 8.095897e+01 8.797256e+01 9.516084e+01 1.024864e+02 1.099108e+02 1.173957e+02 1.249037e+02 1.323996e+02 1.398504e+02 1.472262e+02 1.544999e+02 1.616478e+02 1.686493e+02 1.754871e+02 1.821467e+02 1.886166e+02 1.948878e+02 2.009537e+02 2.068096e+02 2.124527e+02 2.178815e+02 2.230958e+02 2.280964e+02 2.328853e+02 2.374654e+02 2.418402e+02 2.460139e+02 2.499906e+02 2.537745e+02 2.573693e+02 2.607782e+02 2.640035e+02 2.670469e+02 2.699091e+02 2.725901e+02 2.750890e+02 2.774047e+02 2.795363e+02 2.814839e+02 2.832484e+02 2.848323e+02 2.862382e+02 2.874691e+02 2.885267e+02 2.894120e+02 2.901244e+02 2.906627e+02 2.910252e+02 2.912106e+02 2.912177e+02 2.910464e+02 2.906970e+02 2.901706e+02 2.894686e+02 2.885923e+02 2.875427e+02 2.863199e+02 2.849235e+02 2.833524e+02 2.816053e+02 2.796804e+02 2.775761e+02 2.752909e+02 2.728230e+02 2.701710e+02 2.673333e+02 2.643083e+02 2.610941e+02 2.576889e+02 2.540907e+02 2.502975e+02 2.463073e+02 2.421178e+02 2.377262e+02 2.331296e+02 2.283245e+02 2.233077e+02 2.180767e+02 2.126298e+02 2.069669e+02 2.010896e+02 1.950010e+02 1.887063e+02 1.822128e+02 1.755298e+02 1.686695e+02 1.616467e+02 1.544790e+02 1.471874e+02 1.397958e+02 1.323317e+02 1.248255e+02 1.173107e+02 1.098230e+02 1.024000e+02 9.507965e+01 8.789967e+01 8.089629e+01 7.410343e+01 6.755198e+01 6.126936e+01 5.527920e+01 4.960124e+01 4.425133e+01 3.924146e+01 3.457987e+01 3.027111e+01 2.631612e+01 2.271227e+01 1.945354e+01 1.653062e+01 1.393117e+01 1.164012e+01 9.639942e+00 7.911073e+00 6.432239e+00 5.180922e+00 4.133854e+00 3.267573e+00 2.558994e+00 1.985956e+00 1.527697e+00 1.165213e+00 8.814989e-01 6.616616e-01 4.929284e-01 3.645623e-01 2.677109e-01 1.952075e-01 1.413446e-01 1.016379e-01 7.260088e-02 5.154274e-02 3.639859e-02 2.559366e-02 1.793731e-02 1.254025e-02 8.748615e-03 6.089662e-03 4.226865e-03 2.923169e-03 2.010739e-03 1.374621e-03 9.106197e-04 5.575827e-04
6.311028e-04 1.007019e-03 1.452671e-03 2.079954e-03 2.956667e-03 4.218739e-03 6.039234e-03 8.660683e-03 1.241957e-02 1.777944e-02 2.537480e-02 3.606779e-02 5.102030e-02 7.178447e-02 1.004150e-01 1.396067e-01 1.928580e-01 2.646603e-01 3.607075e-01 4.881176e-01 6.556497e-01 8.738979e-01 1.155437e+00 1.514901e+00 1.968973e+00 2.536284e+00 3.237216e+00 4.093604e+00 5.128338e+00 6.364874e+00 7.826675e+00 9.536603e+00 1.151633e+01 1.378578e+01 1.636267e+01 1.926215e+01 2.249652e+01 2.607502e+01 3.000374e+01 3.428549e+01 3.891976e+01 4.390253e+01 4.922620e+01 5.487938e+01 6.084671e+01 6.710870e+01 7.364164e+01 8.041769e+01 8.740520e+01 9.456930e+01 1.018729e+02 1.092776e+02 1.167453e+02 1.242387e+02 1.317224e+02 1.391636e+02 1.465321e+02 1.538008e+02 1.609456e+02 1.679457e+02 1.747832e+02 1.814432e+02 1.879138e+02 1.941858e+02 2.002525e+02 2.061093e+02 2.117534e+02 2.171834e+02 2.223993e+02 2.274020e+02 2.321934e+02 2.367764e+02 2.411544e+02 2.453315e+02 2.493119e+02 2.530996e+02 2.566982e+02 2.601109e+02 2.633398e+02 2.663865e+02 2.692514e+02 2.719343e+02 2.744344e+02 2.767506e+02 2.788820e+02 2.808287e+02 2.825923e+02 2.841750e+02 2.855801e+02 2.868103e+02 2.878676e+02 2.887527e+02 2.894648e+02 2.900027e+02 2.903644e+02 2.905484e+02 2.905537e+02 2.903800e+02 2.900281e+02 2.894991e+02 2.887946e+02 2.879161e+02 2.868648e+02 2.856409e+02 2.842441e+02 2.826732e+02 2.809267e+02 2.790027e+02 2.768992e+02 2.746145e+02 2.721468e+02 2.694945e+02 2.666561e+02 2.636300e+02 2.604144e+02 2.570076e+02 2.534078e+02 2.496129e+02 2.456211e+02 2.414300e+02 2.370371e+02 2.324393e+02 2.276332e+02 2.226156e+02 2.173836e+02 2.119356e+02 2.062711e+02 2.003917e+02 1.943006e+02 1.880033e+02 1.815072e+02 1.748225e+02 1.679616e+02 1.609398e+02 1.537752e+02 1.464888e+02 1.391049e+02 1.316508e+02 1.241570e+02 1.166569e+02 1.091863e+02 1.017825e+02 9.448358e+01 8.732695e+01 8.034874e+01 7.358267e+01 6.705940e+01 6.080608e+01 5.484604e+01 4.919872e+01 4.387963e+01 3.890045e+01 3.426909e+01 2.998980e+01 2.606325e+01 2.248660e+01 1.925362e+01 1.635489e+01 1.377797e+01 1.150772e+01 9.526604e+00 7.815017e+00 6.351687e+00 5.114111e+00 4.079064e+00 3.223160e+00 2.523417e+00 1.957799e+00 1.505680e+00 1.148200e+00 8.684986e-01 6.518285e-01 4.855554e-01 3.590732e-01 2.636477e-01 1.922152e-01 1.391529e-01 1.000439e-01 7.145263e-02 5.072609e-02 3.582725e-02 2.520199e-02 1.767530e-02 1.237005e-02 8.641939e-03 6.025843e-03 4.191171e-03 2.905375e-03 2.003368e-03 1.373675e-03 9.116323e-04 5.577978e-04
6.302147e-04 1.004121e-03 1.445054e-03 2.062454e-03 2.920859e-03 4.154067e-03 5.931372e-03 8.490396e-03 1.216124e-02 1.739916e-02 2.482773e-02 3.529448e-02 4.994118e-02 7.029204e-02 9.836329e-02 1.367979e-01 1.890273e-01 2.594592e-01 3.536869e-01 4.787103e-01 6.431539e-01 8.574620e-01 1.134048e+00 1.487378e+00 1.933965e+00 2.492279e+00 3.182547e+00 4.026462e+00 5.046790e+00 6.266885e+00 7.710132e+00 9.399347e+00 1.135619e+01 1.360059e+01 1.615033e+01 1.902061e+01 2.222382e+01 2.576933e+01 2.966342e+01 3.390914e+01 3.850625e+01 4.345107e+01 4.873635e+01 5.435106e+01 6.028018e+01 6.650461e+01 7.300105e+01 7.974210e+01 8.669653e+01 9.382994e+01 1.011056e+02 1.084854e+02 1.159313e+02 1.234062e+02 1.308746e+02 1.383036e+02 1.456629e+02 1.529251e+02 1.600659e+02 1.670639e+02 1.739007e+02 1.805611e+02 1.870325e+02 1.933056e+02 1.993734e+02 2.052315e+02 2.108770e+02 2.163088e+02 2.215270e+02 2.265324e+02 2.313270e+02 2.359137e+02 2.402958e+02 2.444772e+02 2.484620e+02 2.522543e+02 2.558574e+02 2.592743e+02 2.625070e+02 2.655568e+02 2.684242e+02 2.711087e+02 2.736095e+02 2.759256e+02 2.780564e+02 2.800022e+02 2.817646e+02 2.833464e+02 2.847506e+02 2.859802e+02 2.870372e+02 2.879221e+02 2.886340e+02 2.891714e+02 2.895325e+02 2.897155e+02 2.897195e+02 2.895442e+02 2.891904e+02 2.886594e+02 2.879529e+02 2.870726e+02 2.860197e+02 2.847947e+02 2.833974e+02 2.818265e+02 2.800803e+02 2.781567e+02 2.760536e+02 2.737690e+02 2.713010e+02 2.686479e+02 2.658082e+02 2.627805e+02 2.595632e+02 2.561545e+02 2.525527e+02 2.487559e+02 2.447620e+02 2.405688e+02 2.361736e+02 2.315735e+02 2.267651e+02 2.217452e+02 2.165109e+02 2.110604e+02 2.053935e+02 1.995115e+02 1.934179e+02 1.871182e+02 1.806204e+02 1.739350e+02 1.670749e+02 1.600558e+02 1.528962e+02 1.456173e+02 1.382436e+02 1.308025e+02 1.233246e+02 1.158433e+02 1.083943e+02 1.010149e+02 9.374298e+01 8.661579e+01 7.966922e+01 7.293669e+01 6.644858e+01 6.023170e+01 5.430904e+01 4.869968e+01 4.341875e+01 3.847757e+01 3.388367e+01 2.964095e+01 2.574976e+01 2.220695e+01 1.900608e+01 1.613751e+01 1.358869e+01 1.134438e+01 9.386987e+00 7.696886e+00 6.252800e+00 5.032251e+00 4.012077e+00 3.168984e+00 2.480120e+00 1.923605e+00 1.478989e+00 1.127599e+00 8.527678e-01 6.399326e-01 4.766374e-01 3.524388e-01 2.587471e-01 1.886210e-01 1.365381e-01 9.816010e-02 7.011171e-02 4.978523e-02 3.517789e-02 2.476190e-02 1.738282e-02 1.217977e-02 8.521151e-03 5.951538e-03 4.147498e-03 2.881558e-03 1.991564e-03 1.369481e-03 9.112741e-04 5.573354e-04
6.245349e-04 9.935768e-04 1.427523e-03 2.032462e-03 2.869538e-03 4.069854e-03 5.798261e-03 8.286597e-03 1.185741e-02 1.695595e-02 2.419240e-02 3.439594e-02 4.868320e-02 6.854395e-02 9.594804e-02 1.334775e-01 1.844862e-01 2.532856e-01 3.453530e-01 4.675513e-01 6.283470e-01 8.380065e-01 1.108750e+00 1.454838e+00 1.892580e+00 2.440248e+00 3.117884e+00 3.947015e+00 4.950256e+00 6.150838e+00 7.572045e+00 9.236628e+00 1.116621e+01 1.338075e+01 1.589806e+01 1.873342e+01 2.189935e+01 2.540540e+01 2.925806e+01 3.346069e+01 3.801336e+01 4.291278e+01 4.815209e+01 5.372065e+01 5.960387e+01 6.578307e+01 7.223543e+01 7.893408e+01 8.584838e+01 9.294444e+01 1.001860e+02 1.075354e+02 1.149549e+02 1.224072e+02 1.298571e+02 1.372713e+02 1.446193e+02 1.518735e+02 1.590091e+02 1.660042e+02 1.728399e+02 1.795003e+02 1.859726e+02 1.922469e+02 1.983162e+02 2.041759e+02 2.098234e+02 2.152575e+02 2.204784e+02 2.254871e+02 2.302856e+02 2.348766e+02 2.392635e+02 2.434500e+02 2.474400e+02 2.512374e+02 2.548455e+02 2.582668e+02 2.615034e+02 2.645562e+02 2.674256e+02 2.701112e+02 2.726123e+02 2.749279e+02 2.770579e+02 2.790027e+02 2.807642e+02 2.823451e+02 2.837489e+02 2.849782e+02 2.860350e+02 2.869197e+02 2.876315e+02 2.881687e+02 2.885294e+02 2.887118e+02 2.887151e+02 2.885389e+02 2.881840e+02 2.876517e+02 2.869438e+02 2.860619e+02 2.850076e+02 2.837815e+02 2.823833e+02 2.808120e+02 2.790656e+02 2.771420e+02 2.750388e+02 2.727538e+02 2.702849e+02 2.676306e+02 2.647893e+02 2.617597e+02 2.585402e+02 2.551294e+02 2.515254e+02 2.477263e+02 2.437300e+02 2.395341e+02 2.351359e+02 2.305325e+02 2.257205e+02 2.206968e+02 2.154588e+02 2.100047e+02 2.043343e+02 1.984492e+02 1.923529e+02 1.860513e+02 1.795526e+02 1.728677e+02 1.660099e+02 1.589953e+02 1.518427e+02 1.445738e+02 1.372130e+02 1.297881e+02 1.223298e+02 1.148715e+02 1.074490e+02 1.000992e+02 9.286006e+01 8.576848e+01 7.886004e+01 7.216784e+01 6.572189e+01 5.954861e+01 5.367060e+01 4.810651e+01 4.287105e+01 3.797511e+01 3.342580e+01 2.922662e+01 2.537752e+01 2.187504e+01 1.871244e+01 1.587984e+01 1.336452e+01 1.115113e+01 9.221989e+00 7.557442e+00 6.136213e+00 4.935864e+00 3.933306e+00 3.105365e+00 2.429342e+00 1.883547e+00 1.447746e+00 1.103496e+00 8.343626e-01 6.260114e-01 4.662001e-01 3.446781e-01 2.530239e-01 1.844372e-01 1.335100e-01 9.599403e-02 6.858313e-02 4.872265e-02 3.445082e-02 2.427206e-02 1.705757e-02 1.196671e-02 8.383543e-03 5.864271e-03 4.093698e-03 2.849915e-03 1.973945e-03 1.360947e-03 9.089326e-04 5.561809e-04
6.142471e-04 9.752076e-04 1.400098e-03 1.990027e-03 2.803162e-03 3.967159e-03 5.641805e-03 8.052324e-03 1.151257e-02 1.645619e-02 2.347752e-02 3.338401e-02 4.726254e-02 6.656257e-02 9.320055e-02 1.296893e-01 1.792951e-01 2.462212e-01 3.358134e-01 4.547787e-01 6.114016e-01 8.157424e-01 1.079794e+00 1.417580e+00 1.845169e+00 2.380598e+00 3.043694e+00 3.855785e+00 4.839314e+00 6.017360e+00 7.413089e+00 9.049165e+00 1.094717e+01 1.312707e+01 1.560671e+01 1.840151e+01 2.152413e+01 2.498436e+01 2.878894e+01 3.294157e+01 3.744271e+01 4.228947e+01 4.747541e+01 5.299033e+01 5.882009e+01 6.494650e+01 7.134728e+01 7.799618e+01 8.486321e+01 9.191520e+01 9.911649e+01 1.064299e+02 1.138180e+02 1.212436e+02 1.286715e+02 1.360680e+02 1.434026e+02 1.506470e+02 1.577760e+02 1.647672e+02 1.716011e+02 1.782612e+02 1.847342e+02 1.910099e+02 1.970809e+02 2.029426e+02 2.085925e+02 2.140293e+02 2.192535e+02 2.242660e+02 2.290689e+02 2.336649e+02 2.380571e+02 2.422493e+02 2.462451e+02 2.500481e+02 2.536613e+02 2.570871e+02 2.603273e+02 2.633828e+02 2.662538e+02 2.689402e+02 2.714412e+02 2.737562e+02 2.758853e+02 2.778293e+02 2.795903e+02 2.811710e+02 2.825747e+02 2.838041e+02 2.848610e+02 2.857458e+02 2.864575e+02 2.869947e+02 2.873553e+02 2.875378e+02 2.875409e+02 2.873646e+02 2.870093e+02 2.864763e+02 2.857673e+02 2.848843e+02 2.838286e+02 2.826011e+02 2.812017e+02 2.796294e+02 2.778823e+02 2.759581e+02 2.738541e+02 2.715682e+02 2.690981e+02 2.664422e+02 2.635990e+02 2.605673e+02 2.573455e+02 2.539323e+02 2.503259e+02 2.465242e+02 2.425250e+02 2.383258e+02 2.339239e+02 2.293161e+02 2.244994e+02 2.194707e+02 2.142276e+02 2.087687e+02 2.030940e+02 1.972052e+02 1.911061e+02 1.848029e+02 1.783041e+02 1.716209e+02 1.647670e+02 1.577589e+02 1.506156e+02 1.433592e+02 1.360144e+02 1.286092e+02 1.211745e+02 1.137436e+02 1.063524e+02 9.903782e+01 9.183725e+01 8.478750e+01 7.792376e+01 7.127873e+01 6.488198e+01 5.875950e+01 5.293343e+01 4.742194e+01 4.223925e+01 3.739575e+01 3.289807e+01 2.874926e+01 2.494885e+01 2.149299e+01 1.837461e+01 1.558358e+01 1.310697e+01 1.092928e+01 9.032744e+00 7.397654e+00 6.002742e+00 4.825618e+00 3.843289e+00 3.032720e+00 2.371398e+00 1.837858e+00 1.412118e+00 1.076006e+00 8.133634e-01 6.101215e-01 4.542842e-01 3.358213e-01 2.465006e-01 1.796801e-01 1.300795e-01 9.355118e-02 6.686754e-02 4.753502e-02 3.363987e-02 2.372480e-02 1.669154e-02 1.172343e-02 8.222761e-03 5.758942e-03 4.025859e-03 2.807551e-03 1.948521e-03 1.346743e-03 9.037970e-04 5.542798e-04
6.000195e-04 9.498585e-04 1.363957e-03 1.936406e-03 2.723375e-03 3.848127e-03 5.464839e-03 7.791362e-03 1.113181e-02 1.590668e-02 2.269232e-02 3.227144e-02 4.569716e-02 6.437374e-02 9.015821e-02 1.254869e-01 1.735293e-01 2.383687e-01 3.252044e-01 4.405681e-01 5.925385e-01 7.909413e-01 1.047511e+00 1.375998e+00 1.792194e+00 2.313868e+00 2.960593e+00 3.753468e+00 4.714731e+00 5.867284e+00 7.234151e+00 8.837898e+00 1.070006e+01 1.284059e+01 1.527744e+01 1.802614e+01 2.109955e+01 2.450773e+01 2.825776e+01 3.235370e+01 3.679640e+01 4.158344e+01 4.670880e+01 5.216276e+01 5.793166e+01 6.399784e+01 7.033965e+01 7.693150e+01 8.374420e+01 9.074537e+01 9.790008e+01 1.051718e+02 1.125234e+02 1.199179e+02 1.273199e+02 1.346958e+02 1.420143e+02 1.492468e+02 1.563675e+02 1.633535e+02 1.701847e+02 1.768439e+02 1.833174e+02 1.895945e+02 1.956676e+02 2.015318e+02 2.071845e+02 2.126247e+02 2.178526e+02 2.228694e+02 2.276772e+02 2.322786e+02 2.366767e+02 2.408749e+02 2.448767e+02 2.486853e+02 2.523036e+02 2.557338e+02 2.589774e+02 2.620353e+02 2.649077e+02 2.675945e+02 2.700953e+02 2.724098e+02 2.745384e+02 2.764821e+02 2.782431e+02 2.798242e+02 2.812285e+02 2.824585e+02 2.835159e+02 2.844010e+02 2.851130e+02 2.856504e+02 2.860113e+02 2.861941e+02 2.861977e+02 2.860217e+02 2.856664e+02 2.851332e+02 2.844236e+02 2.835394e+02 2.824822e+02 2.812531e+02 2.798521e+02 2.782783e+02 2.765297e+02 2.746041e+02 2.724989e+02 2.702115e+02 2.677399e+02 2.650823e+02 2.622372e+02 2.592033e+02 2.559792e+02 2.525634e+02 2.489543e+02 2.451496e+02 2.411470e+02 2.369438e+02 2.325372e+02 2.279242e+02 2.231017e+02 2.180669e+02 2.128177e+02 2.073529e+02 2.016730e+02 1.957801e+02 1.896782e+02 1.833738e+02 1.768758e+02 1.701955e+02 1.633472e+02 1.563475e+02 1.492159e+02 1.419747e+02 1.346492e+02 1.272674e+02 1.198604e+02 1.124617e+02 1.051070e+02 9.783316e+01 9.067721e+01 8.367565e+01 7.686326e+01 7.027229e+01 6.393186e+01 5.786744e+01 5.210064e+01 4.664909e+01 4.152644e+01 3.674253e+01 3.230344e+01 2.821169e+01 2.446637e+01 2.106322e+01 1.799481e+01 1.525072e+01 1.281781e+01 1.068039e+01 8.820600e+00 7.218684e+00 5.853372e+00 4.702336e+00 3.742695e+00 2.951582e+00 2.306702e+00 1.786849e+00 1.372336e+00 1.045301e+00 7.898964e-01 5.923559e-01 4.409587e-01 3.259188e-01 2.392132e-01 1.743736e-01 1.262600e-01 9.083632e-02 6.496282e-02 4.621520e-02 3.273491e-02 2.310881e-02 1.627371e-02 1.144020e-02 8.030833e-03 5.629396e-03 3.939447e-03 2.751249e-03 1.913155e-03 1.325538e-03 8.949086e-04 5.513982e-04
5.826223e-04 9.189507e-04 1.320836e-03 1.873493e-03 2.632410e-03 3.715440e-03 5.270698e-03 7.508008e-03 1.072079e-02 1.531506e-02 2.184727e-02 3.107287e-02 4.400802e-02 6.200772e-02 8.686461e-02 1.209321e-01 1.672748e-01 2.298447e-01 3.136802e-01 4.251184e-01 5.720094e-01 7.639170e-01 1.012287e+00 1.330561e+00 1.734219e+00 2.240722e+00 2.869352e+00 3.640939e+00 4.577483e+00 5.701680e+00 7.036392e+00 8.604074e+00 1.042621e+01 1.252278e+01 1.491180e+01 1.760900e+01 2.062748e+01 2.397759e+01 2.766679e+01 3.169952e+01 3.607710e+01 4.079752e+01 4.585527e+01 5.124110e+01 5.694189e+01 6.294055e+01 6.921610e+01 7.574374e+01 8.249512e+01 8.943875e+01 9.654057e+01 1.037647e+02 1.110745e+02 1.184332e+02 1.258053e+02 1.331569e+02 1.404562e+02 1.476743e+02 1.547847e+02 1.617639e+02 1.685911e+02 1.752488e+02 1.817224e+02 1.880009e+02 1.940763e+02 1.999435e+02 2.055997e+02 2.110437e+02 2.162760e+02 2.212978e+02 2.261109e+02 2.307181e+02 2.351222e+02 2.393266e+02 2.433344e+02 2.471486e+02 2.507718e+02 2.542060e+02 2.574527e+02 2.605127e+02 2.633864e+02 2.660737e+02 2.685745e+02 2.708888e+02 2.730174e+02 2.749615e+02 2.767233e+02 2.783057e+02 2.797113e+02 2.809425e+02 2.820008e+02 2.828866e+02 2.835991e+02 2.841369e+02 2.844983e+02 2.846817e+02 2.846860e+02 2.845105e+02 2.841557e+02 2.836224e+02 2.829122e+02 2.820269e+02 2.809682e+02 2.797371e+02 2.783339e+02 2.767578e+02 2.750071e+02 2.730795e+02 2.709724e+02 2.686833e+02 2.662100e+02 2.635506e+02 2.607036e+02 2.576675e+02 2.544411e+02 2.510226e+02 2.474103e+02 2.436021e+02 2.395954e+02 2.353875e+02 2.309755e+02 2.263563e+02 2.215271e+02 2.164853e+02 2.112290e+02 2.057577e+02 2.000720e+02 1.941746e+02 1.880700e+02 1.817648e+02 1.752684e+02 1.685924e+02 1.617513e+02 1.547621e+02 1.476448e+02 1.404219e+02 1.331190e+02 1.257645e+02 1.183897e+02 1.110282e+02 1.037154e+02 9.648803e+01 8.938288e+01 8.243599e+01 7.568172e+01 6.915183e+01 6.287491e+01 5.687587e+01 5.117571e+01 4.579143e+01 4.073606e+01 3.601879e+01 3.164511e+01 2.761698e+01 2.393297e+01 2.058840e+01 1.757546e+01 1.488345e+01 1.249897e+01 1.040617e+01 8.587072e+00 7.021845e+00 5.689230e+00 4.566968e+00 3.632313e+00 2.862593e+00 2.235765e+00 1.730923e+00 1.328711e+00 1.011617e+00 7.641430e-01 5.728514e-01 4.263249e-01 3.150438e-01 2.312121e-01 1.685495e-01 1.220686e-01 8.785529e-02 6.286667e-02 4.475572e-02 3.172578e-02 2.241327e-02 1.579405e-02 1.110852e-02 7.801049e-03 5.470632e-03 3.830890e-03 2.678536e-03 1.866195e-03 1.296332e-03 8.813185e-04 5.470433e-04
5.625895e-04 8.839101e-04 1.272373e-03 1.803187e-03 2.532484e-03 3.571793e-03 5.062836e-03 7.206880e-03 1.028583e-02 1.469005e-02 2.095452e-02 2.980534e-02 4.221915e-02 5.949850e-02 8.336749e-02 1.160912e-01 1.606218e-01 2.207697e-01 3.013987e-01 4.086339e-01 5.500753e-01 7.349998e-01 9.745346e-01 1.281782e+00 1.671872e+00 2.161916e+00 2.770862e+00 3.519231e+00 4.428742e+00 5.521857e+00 6.821256e+00 8.349273e+00 1.012735e+01 1.217549e+01 1.451186e+01 1.715236e+01 2.011039e+01 2.339663e+01 2.701893e+01 3.098216e+01 3.528809e+01 3.993518e+01 4.491841e+01 5.022905e+01 5.585457e+01 6.177854e+01 6.798069e+01 7.443707e+01 8.112027e+01 8.799975e+01 9.504235e+01 1.022130e+02 1.094754e+02 1.167933e+02 1.241308e+02 1.314540e+02 1.387306e+02 1.459311e+02 1.530286e+02 1.599989e+02 1.668206e+02 1.734757e+02 1.799489e+02 1.862288e+02 1.923068e+02 1.981775e+02 2.038378e+02 2.092865e+02 2.145239e+02 2.195512e+02 2.243702e+02 2.289835e+02 2.333939e+02 2.376044e+02 2.416180e+02 2.454375e+02 2.490652e+02 2.525031e+02 2.557526e+02 2.588146e+02 2.616895e+02 2.643775e+02 2.668788e+02 2.691937e+02 2.713231e+02 2.732686e+02 2.750323e+02 2.766168e+02 2.780245e+02 2.792576e+02 2.803174e+02 2.812041e+02 2.819172e+02 2.824556e+02 2.828175e+02 2.830015e+02 2.830064e+02 2.828316e+02 2.824770e+02 2.819437e+02 2.812328e+02 2.803463e+02 2.792856e+02 2.780522e+02 2.766463e+02 2.750673e+02 2.733139e+02 2.713836e+02 2.692742e+02 2.669830e+02 2.645078e+02 2.618466e+02 2.589978e+02 2.559596e+02 2.527306e+02 2.493092e+02 2.456934e+02 2.418811e+02 2.378696e+02 2.336562e+02 2.292379e+02 2.246118e+02 2.197751e+02 2.147255e+02 2.094616e+02 2.039831e+02 1.982914e+02 1.923894e+02 1.862822e+02 1.799769e+02 1.734830e+02 1.668127e+02 1.599806e+02 1.530042e+02 1.459037e+02 1.387022e+02 1.314256e+02 1.241027e+02 1.167648e+02 1.094455e+02 1.021803e+02 9.500543e+01 8.795742e+01 8.107189e+01 7.438267e+01 6.792102e+01 6.171491e+01 5.578862e+01 5.016247e+01 4.485276e+01 3.987180e+01 3.522810e+01 3.092650e+01 2.696834e+01 2.335166e+01 2.007131e+01 1.711912e+01 1.448408e+01 1.215254e+01 1.010849e+01 8.333786e+00 6.808557e+00 5.511543e+00 4.420560e+00 3.513020e+00 2.766477e+00 2.159178e+00 1.670554e+00 1.281622e+00 9.752548e-01 7.363344e-01 5.517846e-01 4.105143e-01 3.032906e-01 2.225613e-01 1.622481e-01 1.175277e-01 8.461757e-02 6.058015e-02 4.315280e-02 3.060665e-02 2.163211e-02 1.524725e-02 1.072427e-02 7.530494e-03 5.280692e-03 3.698905e-03 2.588561e-03 1.807016e-03 1.258730e-03 8.622876e-04 5.404904e-04
5.400846e-04 8.457189e-04 1.219636e-03 1.726928e-03 2.425357e-03 3.419504e-03 4.844496e-03 6.892627e-03 9.833601e-03 1.404109e-02 2.002724e-02 2.848715e-02 4.035585e-02 5.688082e-02 7.971424e-02 1.110282e-01 1.536555e-01 2.112564e-01 2.885076e-01 3.913072e-01 5.269864e-01 7.045126e-01 9.346690e-01 1.230187e+00 1.605807e+00 2.078253e+00 2.666091e+00 3.389483e+00 4.269829e+00 5.329323e+00 6.590441e+00 8.075396e+00 9.805587e+00 1.180109e+01 1.408019e+01 1.665904e+01 1.955134e+01 2.276814e+01 2.631771e+01 3.020534e+01 3.443326e+01 3.900042e+01 4.390232e+01 4.913081e+01 5.467399e+01 6.051616e+01 6.663787e+01 7.301607e+01 7.962433e+01 8.643310e+01 9.341016e+01 1.005212e+02 1.077305e+02 1.150019e+02 1.222998e+02 1.295898e+02 1.368395e+02 1.440188e+02 1.511003e+02 1.580591e+02 1.648735e+02 1.715245e+02 1.779967e+02 1.842777e+02 1.903585e+02 1.962333e+02 2.018985e+02 2.073527e+02 2.125960e+02 2.176294e+02 2.224548e+02 2.270746e+02 2.314914e+02 2.357081e+02 2.397273e+02 2.435517e+02 2.471836e+02 2.506248e+02 2.538769e+02 2.569407e+02 2.598171e+02 2.625064e+02 2.650089e+02 2.673253e+02 2.694568e+02 2.714048e+02 2.731715e+02 2.747592e+02 2.761699e+02 2.774056e+02 2.784672e+02 2.793551e+02 2.800689e+02 2.806076e+02 2.809698e+02 2.811541e+02 2.811594e+02 2.809848e+02 2.806303e+02 2.800967e+02 2.793850e+02 2.784969e+02 2.774341e+02 2.761979e+02 2.747888e+02 2.732065e+02 2.714496e+02 2.695162e+02 2.674040e+02 2.651103e+02 2.626330e+02 2.599698e+02 2.571190e+02 2.540786e+02 2.508469e+02 2.474222e+02 2.438024e+02 2.399852e+02 2.359682e+02 2.317485e+02 2.273233e+02 2.226896e+02 2.178448e+02 2.127870e+02 2.075151e+02 2.020293e+02 1.963314e+02 1.904249e+02 1.843155e+02 1.780106e+02 1.715203e+02 1.648571e+02 1.580359e+02 1.510747e+02 1.439941e+02 1.368175e+02 1.295712e+02 1.222842e+02 1.149881e+02 1.077165e+02 1.005046e+02 9.338854e+01 8.640428e+01 7.958698e+01 7.296995e+01 6.658383e+01 6.045593e+01 5.460981e+01 4.906502e+01 4.383709e+01 3.893757e+01 3.437421e+01 3.015115e+01 2.626911e+01 2.272554e+01 1.951483e+01 1.662842e+01 1.405501e+01 1.178069e+01 9.789261e+00 8.062455e+00 6.580321e+00 5.321607e+00 4.264223e+00 3.385756e+00 2.664020e+00 2.077589e+00 1.606272e+00 1.231495e+00 9.365527e-01 7.067376e-01 5.293603e-01 3.936798e-01 2.907693e-01 2.133365e-01 1.555185e-01 1.126667e-01 8.113928e-02 5.811109e-02 4.140986e-02 2.937909e-02 2.076660e-02 1.463488e-02 1.028937e-02 7.221191e-03 5.061450e-03 3.545023e-03 2.482428e-03 1.736232e-03 1.213045e-03 8.374542e-04 5.309175e-04
5.149961e-04 8.047494e-04 1.162982e-03 1.645512e-03 2.312146e-03 3.260295e-03 4.618398e-03 6.569455e-03 9.370360e-03 1.337718e-02 1.907804e-02 2.713556e-02 3.844141e-02 5.418588e-02 7.594633e-02 1.057978e-01 1.464486e-01 2.014007e-01 2.751341e-01 3.733075e-01 5.029677e-01 6.727541e-01 8.930822e-01 1.176282e+00 1.536672e+00 1.990541e+00 2.556027e+00 3.252885e+00 4.102152e+00 5.125721e+00 6.345846e+00 7.784606e+00 9.463372e+00 1.140229e+01 1.361981e+01 1.613235e+01 1.895393e+01 2.209599e+01 2.556721e+01 2.937333e+01 3.351702e+01 3.799775e+01 4.281158e+01 4.795099e+01 5.340481e+01 5.915814e+01 6.519243e+01 7.148560e+01 7.801221e+01 8.474373e+01 9.164886e+01 9.869403e+01 1.058441e+02 1.130633e+02 1.203159e+02 1.275675e+02 1.347854e+02 1.419392e+02 1.490009e+02 1.559453e+02 1.627499e+02 1.693953e+02 1.758653e+02 1.821470e+02 1.882308e+02 1.941100e+02 1.997808e+02 2.052413e+02 2.104913e+02 2.155317e+02 2.203641e+02 2.249909e+02 2.294143e+02 2.336371e+02 2.376618e+02 2.414909e+02 2.451266e+02 2.485709e+02 2.518254e+02 2.548913e+02 2.577695e+02 2.604606e+02 2.629654e+02 2.652846e+02 2.674194e+02 2.693714e+02 2.711423e+02 2.727343e+02 2.741489e+02 2.753877e+02 2.764516e+02 2.773408e+02 2.780552e+02 2.785939e+02 2.789559e+02 2.791400e+02 2.791450e+02 2.789702e+02 2.786153e+02 2.780809e+02 2.773680e+02 2.764782e+02 2.754130e+02 2.741737e+02 2.727611e+02 2.711749e+02 2.694142e+02 2.674771e+02 2.653615e+02 2.630649e+02 2.605850e+02 2.579196e+02 2.550663e+02 2.520233e+02 2.487885e+02 2.453600e+02 2.417356e+02 2.379130e+02 2.338898e+02 2.296633e+02 2.252305e+02 2.205887e+02 2.157355e+02 2.106692e+02 2.053891e+02 1.998959e+02 1.941919e+02 1.882813e+02 1.821700e+02 1.758664e+02 1.693810e+02 1.627264e+02 1.559184e+02 1.489751e+02 1.419175e+02 1.347695e+02 1.275577e+02 1.203114e+02 1.130623e+02 1.058441e+02 9.869166e+01 9.164082e+01 8.472713e+01 7.798518e+01 7.144767e+01 6.514453e+01 5.910233e+01 5.334381e+01 4.788769e+01 4.274866e+01 3.793744e+01 3.346101e+01 2.932275e+01 2.552273e+01 2.205782e+01 1.892193e+01 1.610611e+01 1.359874e+01 1.138568e+01 9.450521e+00 7.774871e+00 6.338704e+00 5.120779e+00 4.099113e+00 3.251498e+00 2.556038e+00 1.991673e+00 1.538630e+00 1.178780e+00 8.958714e-01 6.756365e-01 5.057980e-01 3.759867e-01 2.776005e-01 2.036229e-01 1.484185e-01 1.075239e-01 7.744527e-02 5.547614e-02 3.953903e-02 2.805305e-02 1.982562e-02 1.396514e-02 9.811241e-03 6.879544e-03 4.818101e-03 3.373189e-03 2.362926e-03 1.655558e-03 1.160229e-03 8.069099e-04 5.175968e-04
4.871713e-04 7.609031e-04 1.102261e-03 1.559216e-03 2.193418e-03 3.095281e-03 4.386533e-03 6.240632e-03 8.901107e-03 1.270557e-02 1.811699e-02 2.576419e-02 3.649396e-02 5.143755e-02 7.209517e-02 1.004417e-01 1.390565e-01 1.912780e-01 2.613819e-01 3.547778e-01 4.782163e-01 6.399933e-01 8.501357e-01 1.120546e+00 1.465083e+00 1.899561e+00 2.441642e+00 3.110630e+00 3.927155e+00 4.912773e+00 6.089494e+00 7.479254e+00 9.103392e+00 1.098213e+01 1.313411e+01 1.557599e+01 1.832216e+01 2.138444e+01 2.477191e+01 2.849077e+01 3.254416e+01 3.693206e+01 4.165114e+01 4.669460e+01 5.205206e+01 5.770953e+01 6.364943e+01 6.985071e+01 7.628896e+01 8.293662e+01 8.976329e+01 9.673615e+01 1.038206e+02 1.109813e+02 1.181826e+02 1.253901e+02 1.325709e+02 1.396944e+02 1.467321e+02 1.536585e+02 1.604505e+02 1.670882e+02 1.735547e+02 1.798363e+02 1.859227e+02 1.918067e+02 1.974836e+02 2.029511e+02 2.082086e+02 2.132567e+02 2.180969e+02 2.227310e+02 2.271614e+02 2.313906e+02 2.354208e+02 2.392545e+02 2.428940e+02 2.463414e+02 2.495984e+02 2.526666e+02 2.555471e+02 2.582410e+02 2.607491e+02 2.630723e+02 2.652119e+02 2.671692e+02 2.689457e+02 2.705431e+02 2.719625e+02 2.732050e+02 2.742714e+02 2.751620e+02 2.758766e+02 2.764149e+02 2.767760e+02 2.769591e+02 2.769631e+02 2.767873e+02 2.764315e+02 2.758959e+02 2.751816e+02 2.742897e+02 2.732219e+02 2.719794e+02 2.705629e+02 2.689726e+02 2.672076e+02 2.652663e+02 2.631468e+02 2.608466e+02 2.583636e+02 2.556951e+02 2.528389e+02 2.497925e+02 2.465539e+02 2.431209e+02 2.394913e+02 2.356628e+02 2.316329e+02 2.273989e+02 2.229581e+02 2.183079e+02 2.134461e+02 2.083711e+02 2.030829e+02 1.975824e+02 1.918726e+02 1.859582e+02 1.798459e+02 1.735446e+02 1.670653e+02 1.604215e+02 1.536290e+02 1.467066e+02 1.396755e+02 1.325602e+02 1.253874e+02 1.181869e+02 1.109903e+02 1.038314e+02 9.674485e+01 8.976602e+01 8.292999e+01 7.627074e+01 6.982024e+01 6.360766e+01 5.765871e+01 5.199523e+01 4.663504e+01 4.159190e+01 3.687569e+01 3.249255e+01 2.844512e+01 2.473278e+01 2.135184e+01 1.829570e+01 1.555503e+01 1.311788e+01 1.096987e+01 9.094389e+00 7.472912e+00 6.085345e+00 4.910470e+00 3.926431e+00 3.111253e+00 2.443368e+00 1.902119e+00 1.468190e+00 1.123930e+00 8.535725e-01 6.433162e-01 4.813188e-01 3.576034e-01 2.639100e-01 1.935123e-01 1.410143e-01 1.021464e-01 7.356957e-02 5.270075e-02 3.756042e-02 2.664535e-02 1.882379e-02 1.325078e-02 9.300783e-03 6.514545e-03 4.557740e-03 3.188729e-03 2.233832e-03 1.567411e-03 1.101667e-03 7.711700e-04 5.000729e-04
4.566542e-04 7.139584e-04 1.037243e-03 1.468176e-03 2.069531e-03 2.925191e-03 4.150193e-03 5.908230e-03 8.428959e-03 1.203073e-02 1.715031e-02 2.438154e-02 3.452495e-02 4.865129e-02 6.818185e-02 9.498919e-02 1.315209e-01 1.809480e-01 2.473372e-01 3.358426e-01 4.529094e-01 6.064771e-01 8.061657e-01 1.063425e+00 1.391623e+00 1.806060e+00 2.323880e+00 2.963890e+00 3.746276e+00 4.692223e+00 5.823468e+00 7.161788e+00 8.728475e+00 1.054382e+01 1.262665e+01 1.499390e+01 1.766027e+01 2.063798e+01 2.393654e+01 2.756256e+01 3.151970e+01 3.580849e+01 4.042625e+01 4.536694e+01 5.062108e+01 5.617568e+01 6.201421e+01 6.811668e+01 7.445972e+01 8.101675e+01 8.775823e+01 9.465208e+01 1.016643e+02 1.087599e+02 1.159035e+02 1.230608e+02 1.301988e+02 1.372867e+02 1.442959e+02 1.512003e+02 1.579765e+02 1.646039e+02 1.710650e+02 1.773454e+02 1.834339e+02 1.893225e+02 1.950058e+02 2.004809e+02 2.057465e+02 2.108030e+02 2.156514e+02 2.202936e+02 2.247315e+02 2.289673e+02 2.330034e+02 2.368420e+02 2.404855e+02 2.439361e+02 2.471960e+02 2.502669e+02 2.531505e+02 2.558480e+02 2.583605e+02 2.606891e+02 2.628348e+02 2.647988e+02 2.665821e+02 2.681858e+02 2.696107e+02 2.708574e+02 2.719265e+02 2.728182e+02 2.735327e+02 2.740700e+02 2.744295e+02 2.746108e+02 2.746130e+02 2.744356e+02 2.740782e+02 2.735411e+02 2.728250e+02 2.719311e+02 2.708605e+02 2.696147e+02 2.681943e+02 2.665996e+02 2.648299e+02 2.628840e+02 2.607599e+02 2.584554e+02 2.559683e+02 2.532959e+02 2.504356e+02 2.473850e+02 2.441417e+02 2.407034e+02 2.370679e+02 2.332328e+02 2.291957e+02 2.249539e+02 2.205049e+02 2.158460e+02 2.109753e+02 2.058918e+02 2.005954e+02 1.950880e+02 1.893729e+02 1.834555e+02 1.773432e+02 1.710455e+02 1.645741e+02 1.579432e+02 1.511690e+02 1.442708e+02 1.372702e+02 1.301919e+02 1.230631e+02 1.159137e+02 1.087756e+02 1.016822e+02 9.466819e+01 8.776838e+01 8.101734e+01 7.444832e+01 6.809250e+01 6.197815e+01 5.613002e+01 5.056899e+01 4.531187e+01 4.037148e+01 3.575679e+01 3.147310e+01 2.752229e+01 2.390305e+01 2.061112e+01 1.763941e+01 1.497818e+01 1.261518e+01 1.053575e+01 8.723101e+00 7.158554e+00 5.821964e+00 4.692154e+00 3.747422e+00 2.966058e+00 2.326863e+00 1.809622e+00 1.395510e+00 1.067392e+00 8.100098e-01 6.100542e-01 4.561388e-01 3.386965e-01 2.498253e-01 1.831015e-01 1.333790e-01 9.658927e-02 6.955417e-02 4.981747e-02 3.549993e-02 2.517710e-02 1.777853e-02 1.250625e-02 8.769824e-03 6.135668e-03 4.287737e-03 2.997177e-03 2.099129e-03 1.474445e-03 1.038937e-03 7.310632e-04 4.782695e-04
4.238291e-04 6.639673e-04 9.680895e-04 1.372844e-03 1.941099e-03 2.750797e-03 3.910295e-03 5.573335e-03 7.955252e-03 1.135444e-02 1.618059e-02 2.299151e-02 3.254049e-02 4.583665e-02 6.422129e-02 8.946344e-02 1.238776e-01 1.704656e-01 2.330825e-01 3.166228e-01 4.272198e-01 5.724456e-01 7.614975e-01 1.005350e+00 1.316853e+00 1.710756e+00 2.203650e+00 2.813808e+00 3.560931e+00 4.465801e+00 5.549851e+00 6.834669e+00 8.341479e+00 1.009062e+01 1.210108e+01 1.439004e+01 1.697255e+01 1.986118e+01 2.306586e+01 2.659369e+01 3.044881e+01 3.463236e+01 3.914234e+01 4.397356e+01 4.911752e+01 5.456226e+01 6.029239e+01 6.628902e+01 7.252984e+01 7.898924e+01 8.563854e+01 9.244641e+01 9.937945e+01 1.064031e+02 1.134824e+02 1.205831e+02 1.276724e+02 1.347192e+02 1.416949e+02 1.485730e+02 1.553296e+02 1.619437e+02 1.683971e+02 1.746746e+02 1.807641e+02 1.866568e+02 1.923464e+02 1.978292e+02 2.031034e+02 2.081688e+02 2.130261e+02 2.176769e+02 2.221228e+02 2.263660e+02 2.304085e+02 2.342525e+02 2.379005e+02 2.413550e+02 2.446183e+02 2.476927e+02 2.505801e+02 2.532822e+02 2.558002e+02 2.581353e+02 2.602884e+02 2.622601e+02 2.640511e+02 2.656619e+02 2.670928e+02 2.683439e+02 2.694156e+02 2.703083e+02 2.710224e+02 2.715580e+02 2.719153e+02 2.720940e+02 2.720937e+02 2.719140e+02 2.715546e+02 2.710157e+02 2.702978e+02 2.694017e+02 2.683285e+02 2.670795e+02 2.656552e+02 2.640560e+02 2.622814e+02 2.603302e+02 2.582008e+02 2.558911e+02 2.533988e+02 2.507212e+02 2.478557e+02 2.447997e+02 2.415506e+02 2.381062e+02 2.344640e+02 2.306218e+02 2.265770e+02 2.223271e+02 2.178694e+02 2.132016e+02 2.083220e+02 2.032299e+02 1.979258e+02 1.924119e+02 1.866923e+02 1.807729e+02 1.746619e+02 1.683696e+02 1.619084e+02 1.552929e+02 1.485402e+02 1.416699e+02 1.347041e+02 1.276676e+02 1.205881e+02 1.134956e+02 1.064221e+02 9.940084e+01 9.246626e+01 8.565277e+01 7.899424e+01 7.252316e+01 6.626978e+01 6.026136e+01 5.452162e+01 4.907035e+01 4.392332e+01 3.909236e+01 3.458549e+01 3.040716e+01 2.655849e+01 2.303751e+01 1.983936e+01 1.695649e+01 1.437874e+01 1.209354e+01 1.008596e+01 8.339004e+00 6.833867e+00 5.550357e+00 4.467365e+00 3.563374e+00 2.816981e+00 2.207395e+00 1.714885e+00 1.321152e+00 1.009607e+00 7.655280e-01 5.761194e-01 4.304672e-01 3.194293e-01 2.354740e-01 1.724904e-01 1.255904e-01 9.091352e-02 6.544656e-02 4.686335e-02 3.338648e-02 2.367091e-02 1.670758e-02 1.174539e-02 8.229162e-03 5.751286e-03 4.014529e-03 2.803405e-03 1.962401e-03 1.379153e-03 9.735987e-04 6.875896e-04 4.525112e-04
3.894417e-04 6.115463e-04 8.956860e-04 1.274365e-03 1.809402e-03 2.573356e-03 3.667899e-03 5.236669e-03 7.480360e-03 1.067693e-02 1.520841e-02 2.159595e-02 3.054496e-02 4.300240e-02 6.022919e-02 8.389057e-02 1.161679e-01 1.598935e-01 2.187102e-01 2.972505e-01 4.013308e-01 5.381473e-01 7.164609e-01 9.467516e-01 1.241325e+00 1.614355e+00 2.081845e+00 2.661499e+00 3.372503e+00 4.235199e+00 5.270679e+00 6.500305e+00 7.945194e+00 9.625702e+00 1.156094e+01 1.376831e+01 1.626318e+01 1.905850e+01 2.216462e+01 2.558911e+01 2.933666e+01 3.340903e+01 3.780499e+01 4.252023e+01 4.754725e+01 5.287523e+01 5.848992e+01 6.437357e+01 7.050498e+01 7.685950e+01 8.340936e+01 9.012397e+01 9.697061e+01 1.039152e+02 1.109233e+02 1.179609e+02 1.249953e+02 1.319954e+02 1.389323e+02 1.457794e+02 1.525124e+02 1.591098e+02 1.655525e+02 1.718248e+02 1.779138e+02 1.838095e+02 1.895048e+02 1.949951e+02 2.002780e+02 2.053526e+02 2.102194e+02 2.148794e+02 2.193341e+02 2.235853e+02 2.276349e+02 2.314852e+02 2.351385e+02 2.385976e+02 2.418652e+02 2.449440e+02 2.478362e+02 2.505438e+02 2.530684e+02 2.554109e+02 2.575722e+02 2.595524e+02 2.613517e+02 2.629700e+02 2.644069e+02 2.656625e+02 2.667368e+02 2.676302e+02 2.683434e+02 2.688770e+02 2.692314e+02 2.694071e+02 2.694038e+02 2.692214e+02 2.688597e+02 2.683188e+02 2.675989e+02 2.667008e+02 2.656253e+02 2.643732e+02 2.629452e+02 2.613415e+02 2.595616e+02 2.576048e+02 2.554693e+02 2.531534e+02 2.506547e+02 2.479706e+02 2.450985e+02 2.420357e+02 2.387797e+02 2.353281e+02 2.316785e+02 2.278285e+02 2.237756e+02 2.195170e+02 2.150504e+02 2.103736e+02 2.054851e+02 2.003847e+02 1.950733e+02 1.895537e+02 1.838305e+02 1.779106e+02 1.718028e+02 1.655181e+02 1.590696e+02 1.524728e+02 1.457453e+02 1.389069e+02 1.319804e+02 1.249910e+02 1.179664e+02 1.109369e+02 1.039344e+02 9.699221e+01 9.014435e+01 8.342469e+01 7.686641e+01 7.050109e+01 6.435797e+01 5.846319e+01 5.283931e+01 4.750499e+01 4.247489e+01 3.775981e+01 3.336681e+01 2.929949e+01 2.555821e+01 2.214034e+01 1.904046e+01 1.625054e+01 1.376002e+01 1.155598e+01 9.623225e+00 7.944540e+00 6.500998e+00 5.272383e+00 4.237686e+00 3.375615e+00 2.665118e+00 2.085854e+00 1.618618e+00 1.245676e+00 9.510125e-01 7.204677e-01 5.417751e-01 4.045088e-01 2.999625e-01 2.209830e-01 1.617800e-01 1.177291e-01 8.518286e-02 6.129680e-02 4.387719e-02 3.124972e-02 2.214906e-02 1.562743e-02 1.098034e-02 7.687717e-03 5.368030e-03 3.743119e-03 2.611219e-03 1.826523e-03 1.283646e-03 9.070644e-04 6.417974e-04 4.234771e-04
3.545200e-04 5.579556e-04 8.217100e-04 1.174677e-03 1.676530e-03 2.394866e-03 3.424648e-03 4.899335e-03 7.004869e-03 9.998634e-03 1.423486e-02 2.019794e-02 2.854534e-02 4.016197e-02 5.622861e-02 7.830729e-02 1.084469e-01 1.493116e-01 2.043319e-01 2.778777e-01 3.754449e-01 5.038469e-01 6.713969e-01 8.880648e-01 1.165593e+00 1.517554e+00 1.959338e+00 2.508054e+00 3.182336e+00 4.002050e+00 4.987905e+00 6.160990e+00 7.542270e+00 9.152068e+00 1.100958e+01 1.313241e+01 1.553619e+01 1.823426e+01 2.123741e+01 2.455369e+01 2.818839e+01 3.214395e+01 3.641992e+01 4.101290e+01 4.591645e+01 5.112088e+01 5.661312e+01 6.237661e+01 6.839124e+01 7.463341e+01 8.107626e+01 8.769007e+01 9.444284e+01 1.013011e+02 1.082310e+02 1.151987e+02 1.221718e+02 1.291192e+02 1.360119e+02 1.428230e+02 1.495279e+02 1.561045e+02 1.625333e+02 1.687975e+02 1.748836e+02 1.807806e+02 1.864806e+02 1.919779e+02 1.972693e+02 2.023534e+02 2.072300e+02 2.118998e+02 2.163640e+02 2.206240e+02 2.246817e+02 2.285390e+02 2.321987e+02 2.356635e+02 2.389364e+02 2.420206e+02 2.449186e+02 2.476328e+02 2.501647e+02 2.525154e+02 2.546854e+02 2.566745e+02 2.584822e+02 2.601079e+02 2.615508e+02 2.628106e+02 2.638872e+02 2.647811e+02 2.654932e+02 2.660245e+02 2.663760e+02 2.665482e+02 2.665417e+02 2.663563e+02 2.659922e+02 2.654492e+02 2.647275e+02 2.638275e+02 2.627497e+02 2.614949e+02 2.600633e+02 2.584551e+02 2.566699e+02 2.547069e+02 2.525647e+02 2.502415e+02 2.477352e+02 2.450433e+02 2.421632e+02 2.390924e+02 2.358283e+02 2.323686e+02 2.287107e+02 2.248522e+02 2.207905e+02 2.165229e+02 2.120470e+02 2.073610e+02 2.024637e+02 1.973552e+02 1.920372e+02 1.865129e+02 1.807878e+02 1.748693e+02 1.687669e+02 1.624926e+02 1.560602e+02 1.494856e+02 1.427872e+02 1.359854e+02 1.291032e+02 1.221662e+02 1.152025e+02 1.082424e+02 1.013179e+02 9.446200e+01 8.770839e+01 8.109034e+01 7.464020e+01 6.838857e+01 6.236353e+01 5.659003e+01 5.108937e+01 4.587900e+01 4.097244e+01 3.637943e+01 3.210607e+01 2.815510e+01 2.452615e+01 2.121594e+01 1.821852e+01 1.552536e+01 1.312551e+01 1.100568e+01 9.150394e+00 7.542233e+00 6.162153e+00 4.989944e+00 4.004731e+00 3.185495e+00 2.511578e+00 1.963141e+00 1.521542e+00 1.169649e+00 8.920505e-01 6.751686e-01 5.072832e-01 3.784661e-01 2.804539e-01 2.064770e-01 1.510694e-01 1.098744e-01 7.946034e-02 5.715443e-02 4.089717e-02 2.911830e-02 2.063248e-02 1.455295e-02 1.022145e-02 7.152668e-03 4.990954e-03 3.477186e-03 2.423398e-03 1.693631e-03 1.189579e-03 8.405460e-04 5.947135e-04 3.921186e-04
3.202317e-04 5.049419e-04 7.484008e-04 1.076285e-03 1.545183e-03 2.217984e-03 3.182925e-03 4.563341e-03 6.530575e-03 9.321726e-03 1.326363e-02 1.880445e-02 2.655430e-02 3.733674e-02 5.225322e-02 7.276369e-02 1.007861e-01 1.388176e-01 1.900780e-01 2.586744e-01 3.497802e-01 4.698210e-01 6.266539e-01 8.297269e-01 1.090204e+00 1.421039e+00 1.836986e+00 2.354531e+00 2.991724e+00 3.767912e+00 4.703377e+00 5.818884e+00 7.135191e+00 8.672536e+00 1.045015e+01 1.248580e+01 1.479539e+01 1.739260e+01 2.028869e+01 2.349224e+01 2.700916e+01 3.084260e+01 3.499293e+01 3.945770e+01 4.423151e+01 4.930579e+01 5.466869e+01 6.030481e+01 6.619521e+01 7.231737e+01 7.864544e+01 8.515062e+01 9.180178e+01 9.856621e+01 1.054105e+02 1.123014e+02 1.192066e+02 1.260952e+02 1.329379e+02 1.397078e+02 1.463797e+02 1.529311e+02 1.593419e+02 1.655948e+02 1.716751e+02 1.775712e+02 1.832740e+02 1.887773e+02 1.940767e+02 1.991702e+02 2.040569e+02 2.087371e+02 2.132114e+02 2.174810e+02 2.215475e+02 2.254130e+02 2.290800e+02 2.325516e+02 2.358311e+02 2.389219e+02 2.418268e+02 2.445484e+02 2.470884e+02 2.494478e+02 2.516266e+02 2.536244e+02 2.554403e+02 2.570731e+02 2.585216e+02 2.597852e+02 2.608638e+02 2.617581e+02 2.624691e+02 2.629982e+02 2.633467e+02 2.635156e+02 2.635058e+02 2.633175e+02 2.629508e+02 2.624057e+02 2.616822e+02 2.607804e+02 2.597006e+02 2.584431e+02 2.570081e+02 2.553954e+02 2.536047e+02 2.516352e+02 2.494856e+02 2.471543e+02 2.446393e+02 2.419383e+02 2.390491e+02 2.359690e+02 2.326957e+02 2.292268e+02 2.255598e+02 2.216920e+02 2.176209e+02 2.133438e+02 2.088585e+02 2.041632e+02 1.992572e+02 1.941413e+02 1.888175e+02 1.832900e+02 1.775648e+02 1.716500e+02 1.655561e+02 1.592954e+02 1.528827e+02 1.463346e+02 1.396699e+02 1.329095e+02 1.260771e+02 1.191984e+02 1.123018e+02 1.054179e+02 9.857849e+01 9.181648e+01 8.516495e+01 7.865649e+01 7.232254e+01 6.619256e+01 6.029341e+01 5.464871e+01 4.927846e+01 4.419882e+01 3.942215e+01 3.495711e+01 3.080884e+01 2.697926e+01 2.346726e+01 2.026896e+01 1.737784e+01 1.478492e+01 1.247883e+01 1.044591e+01 8.670402e+00 7.134669e+00 5.819580e+00 4.704965e+00 3.770125e+00 2.994365e+00 2.357473e+00 1.840154e+00 1.424374e+00 1.093637e+00 8.331607e-01 6.299701e-01 4.729039e-01 3.525389e-01 2.610577e-01 1.920759e-01 1.404529e-01 1.021005e-01 7.380455e-02 5.306523e-02 3.795841e-02 2.701850e-02 1.914019e-02 1.349744e-02 9.477744e-03 6.630019e-03 4.624075e-03 3.219505e-03 2.241960e-03 1.565276e-03 1.098220e-03 7.750842e-04 5.473333e-04 3.595626e-04
2.877055e-04 4.543953e-04 6.781162e-04 9.817918e-04 1.418191e-03 2.045625e-03 2.945638e-03 4.231647e-03 6.060848e-03 8.650770e-03 1.230182e-02 1.742705e-02 2.459044e-02 3.455540e-02 4.834538e-02 6.731969e-02 9.326703e-02 1.285194e-01 1.760876e-01 2.398166e-01 3.245569e-01 4.363434e-01 5.825722e-01 7.721618e-01 1.015687e+00 1.325469e+00 1.715609e+00 2.201939e+00 2.801893e+00 3.534257e+00 4.418833e+00 5.476010e+00 6.726281e+00 8.189746e+00 9.885628e+00 1.183181e+01 1.404444e+01 1.653756e+01 1.932288e+01 2.240956e+01 2.580416e+01 2.951057e+01 3.353001e+01 3.786096e+01 4.249906e+01 4.743686e+01 5.266366e+01 5.816528e+01 6.392395e+01 6.991832e+01 7.612364e+01 8.251218e+01 8.905375e+01 9.571651e+01 1.024677e+02 1.092746e+02 1.161051e+02 1.229284e+02 1.297152e+02 1.364382e+02 1.430719e+02 1.495932e+02 1.559816e+02 1.622190e+02 1.682901e+02 1.741824e+02 1.798861e+02 1.853937e+02 1.907003e+02 1.958029e+02 2.006997e+02 2.053905e+02 2.098754e+02 2.141552e+02 2.182314e+02 2.221059e+02 2.257813e+02 2.292609e+02 2.325481e+02 2.356466e+02 2.385595e+02 2.412894e+02 2.438380e+02 2.462062e+02 2.483938e+02 2.504001e+02 2.522236e+02 2.538627e+02 2.553163e+02 2.565833e+02 2.576638e+02 2.585584e+02 2.592684e+02 2.597956e+02 2.601415e+02 2.603075e+02 2.602947e+02 2.601036e+02 2.597344e+02 2.591872e+02 2.584618e+02 2.575582e+02 2.564763e+02 2.552161e+02 2.537776e+02 2.521604e+02 2.503641e+02 2.483878e+02 2.462302e+02 2.438901e+02 2.413656e+02 2.386546e+02 2.357552e+02 2.326649e+02 2.293814e+02 2.259024e+02 2.222253e+02 2.183476e+02 2.142665e+02 2.099795e+02 2.054844e+02 2.007799e+02 1.958658e+02 1.907432e+02 1.854151e+02 1.798861e+02 1.741630e+02 1.682548e+02 1.621724e+02 1.559293e+02 1.495405e+02 1.430234e+02 1.363974e+02 1.296839e+02 1.229069e+02 1.160928e+02 1.092701e+02 1.024695e+02 9.572282e+01 8.906252e+01 8.252114e+01 7.613046e+01 6.992083e+01 6.392050e+01 5.815496e+01 5.264645e+01 4.741357e+01 4.247120e+01 3.783049e+01 3.349901e+01 2.948098e+01 2.577749e+01 2.238674e+01 1.930424e+01 1.652294e+01 1.403339e+01 1.182378e+01 9.880091e+00 8.186267e+00 6.724484e+00 5.475549e+00 4.419369e+00 3.535480e+00 2.803559e+00 2.203892e+00 1.717774e+00 1.327819e+00 1.018196e+00 7.747766e-01 5.852068e-01 4.388929e-01 3.269212e-01 2.419208e-01 1.778913e-01 1.300156e-01 9.447296e-02 6.826625e-02 4.906844e-02 3.509095e-02 2.497285e-02 1.768862e-02 1.247250e-02 8.757119e-03 6.125009e-03 4.270815e-03 2.972336e-03 2.068470e-03 1.442640e-03 1.010584e-03 7.116222e-04 5.006505e-04 3.270108e-04
2.578377e-04 4.079278e-04 6.128285e-04 8.933543e-04 1.297949e-03 1.880423e-03 2.715733e-03 3.907755e-03 5.600242e-03 7.992234e-03 1.135910e-02 1.608039e-02 2.267565e-02 3.184977e-02 4.454990e-02 6.203638e-02 8.597050e-02 1.185212e-01 1.624923e-01 2.214684e-01 2.999781e-01 4.036655e-01 5.394640e-01 7.157595e-01 9.425317e-01 1.231459e+00 1.595968e+00 2.051219e+00 2.613988e+00 3.302459e+00 4.135902e+00 5.134272e+00 6.317742e+00 7.706222e+00 9.318877e+00 1.117368e+01 1.328698e+01 1.567318e+01 1.834447e+01 2.131058e+01 2.457875e+01 2.815365e+01 3.203734e+01 3.622924e+01 4.072598e+01 4.552121e+01 5.060536e+01 5.596545e+01 6.158493e+01 6.744368e+01 7.351819e+01 7.978189e+01 8.620570e+01 9.275874e+01 9.940907e+01 1.061245e+02 1.128732e+02 1.196245e+02 1.263490e+02 1.330190e+02 1.396087e+02 1.460948e+02 1.524558e+02 1.586733e+02 1.647313e+02 1.706165e+02 1.763182e+02 1.818283e+02 1.871407e+02 1.922514e+02 1.971581e+02 2.018595e+02 2.063552e+02 2.106457e+02 2.147322e+02 2.186164e+02 2.223012e+02 2.257898e+02 2.290859e+02 2.321932e+02 2.351150e+02 2.378538e+02 2.404114e+02 2.427885e+02 2.449846e+02 2.469987e+02 2.488291e+02 2.504740e+02 2.519319e+02 2.532020e+02 2.542843e+02 2.551794e+02 2.558890e+02 2.564148e+02 2.567588e+02 2.569224e+02 2.569071e+02 2.567135e+02 2.563419e+02 2.557925e+02 2.550651e+02 2.541594e+02 2.530751e+02 2.518120e+02 2.503698e+02 2.487480e+02 2.469458e+02 2.449624e+02 2.427967e+02 2.404473e+02 2.379127e+02 2.351911e+02 2.322806e+02 2.291793e+02 2.258848e+02 2.223949e+02 2.187071e+02 2.148187e+02 2.107271e+02 2.064298e+02 2.019250e+02 1.972117e+02 1.922901e+02 1.871621e+02 1.818312e+02 1.763028e+02 1.705845e+02 1.646860e+02 1.586190e+02 1.523975e+02 1.460372e+02 1.395562e+02 1.329743e+02 1.263136e+02 1.195984e+02 1.128556e+02 1.061140e+02 9.940425e+01 9.275809e+01 8.620764e+01 7.978469e+01 7.352006e+01 6.744293e+01 6.158017e+01 5.595585e+01 5.059072e+01 4.550197e+01 4.070313e+01 3.620414e+01 3.201152e+01 2.812855e+01 2.455554e+01 2.129000e+01 1.832685e+01 1.565852e+01 1.327507e+01 1.116426e+01 9.311705e+00 7.701057e+00 6.314334e+00 5.132321e+00 4.135060e+00 3.302374e+00 2.614371e+00 2.051887e+00 1.596849e+00 1.232552e+00 9.438592e-01 7.173163e-01 5.412011e-01 4.054955e-01 3.017969e-01 2.231795e-01 1.640234e-01 1.198312e-01 8.704630e-02 6.288611e-02 4.519477e-02 3.231807e-02 2.299887e-02 1.629076e-02 1.148750e-02 8.066145e-03 5.642087e-03 3.934105e-03 2.737593e-03 1.904224e-03 1.326702e-03 9.275609e-04 6.510739e-04 4.556790e-04 2.956311e-04
2.311248e-04 3.665122e-04 5.537247e-04 8.122593e-04 1.185969e-03 1.724241e-03 2.495653e-03 3.595035e-03 5.153586e-03 7.353147e-03 1.044570e-02 1.477920e-02 2.083073e-02 2.924872e-02 4.090590e-02 5.696563e-02 7.896388e-02 1.089089e-01 1.493999e-01 2.037644e-01 2.762116e-01 3.719978e-01 4.975956e-01 6.608588e-01 8.711695e-01 1.139555e+00 1.478756e+00 1.903231e+00 2.429069e+00 3.073802e+00 3.856120e+00 4.795488e+00 5.911706e+00 7.224443e+00 8.752761e+00 1.051467e+01 1.252673e+01 1.480366e+01 1.735812e+01 2.020044e+01 2.333855e+01 2.677789e+01 3.052139e+01 3.456937e+01 3.891941e+01 4.356622e+01 4.850136e+01 5.371303e+01 5.918594e+01 6.490129e+01 7.083688e+01 7.696747e+01 8.326521e+01 8.970030e+01 9.624169e+01 1.028578e+02 1.095173e+02 1.161894e+02 1.228447e+02 1.294554e+02 1.359952e+02 1.424402e+02 1.487686e+02 1.549613e+02 1.610018e+02 1.668760e+02 1.725726e+02 1.780825e+02 1.833988e+02 1.885164e+02 1.934321e+02 1.981436e+02 2.026501e+02 2.069515e+02 2.110486e+02 2.149433e+02 2.186382e+02 2.221368e+02 2.254427e+02 2.285597e+02 2.314911e+02 2.342394e+02 2.368062e+02 2.391920e+02 2.413961e+02 2.434175e+02 2.452541e+02 2.469041e+02 2.483661e+02 2.496390e+02 2.507231e+02 2.516193e+02 2.523290e+02 2.528543e+02 2.531971e+02 2.533592e+02 2.533419e+02 2.531461e+02 2.527723e+02 2.522207e+02 2.514909e+02 2.505827e+02 2.494956e+02 2.482292e+02 2.467829e+02 2.451561e+02 2.433480e+02 2.413574e+02 2.391833e+02 2.368244e+02 2.342794e+02 2.315467e+02 2.286248e+02 2.255118e+02 2.222056e+02 2.187042e+02 2.150050e+02 2.111054e+02 2.070029e+02 2.026953e+02 1.981810e+02 1.934595e+02 1.885316e+02 1.833997e+02 1.780680e+02 1.725428e+02 1.668323e+02 1.609470e+02 1.548993e+02 1.487039e+02 1.423773e+02 1.359378e+02 1.294060e+02 1.228044e+02 1.161580e+02 1.094937e+02 1.028407e+02 9.622978e+01 8.969238e+01 8.326012e+01 7.696399e+01 7.083373e+01 6.489719e+01 5.917980e+01 5.370410e+01 4.848930e+01 4.355114e+01 3.890180e+01 3.455002e+01 3.050124e+01 2.675783e+01 2.331935e+01 2.018263e+01 1.734202e+01 1.478942e+01 1.251438e+01 1.050425e+01 8.744270e+00 7.217836e+00 5.906846e+00 4.792115e+00 3.853883e+00 3.072324e+00 2.428038e+00 1.902456e+00 1.478179e+00 1.139212e+00 8.711319e-01 6.611741e-01 4.982569e-01 3.729417e-01 2.773365e-01 2.049573e-01 1.505599e-01 1.099611e-01 7.986344e-02 5.769436e-02 4.146587e-02 2.965559e-02 2.110834e-02 1.495539e-02 1.054893e-02 7.409503e-03 5.184525e-03 3.616159e-03 2.516755e-03 1.750256e-03 1.218294e-03 8.499663e-04 5.943278e-04 4.134185e-04 2.664378e-04
2.075778e-04 3.302994e-04 5.010339e-04 7.387559e-04 1.082690e-03 1.577919e-03 2.286923e-03 3.296068e-03 4.724941e-03 6.739528e-03 9.570147e-03 1.353512e-02 1.907127e-02 2.677276e-02 3.744018e-02 5.214221e-02 7.229195e-02 9.973980e-02 1.368840e-01 1.867988e-01 2.533796e-01 3.414999e-01 4.571775e-01 6.077377e-01 8.019659e-01 1.050234e+00 1.364585e+00 1.758753e+00 2.248107e+00 2.849487e+00 3.580954e+00 4.461431e+00 5.510292e+00 6.746912e+00 8.190205e+00 9.858187e+00 1.176756e+01 1.393338e+01 1.636874e+01 1.908456e+01 2.208946e+01 2.538967e+01 2.898892e+01 3.288844e+01 3.708676e+01 4.157957e+01 4.635954e+01 5.141607e+01 5.673518e+01 6.229943e+01 6.808807e+01 7.407728e+01 8.024056e+01 8.654931e+01 9.297347e+01 9.948219e+01 1.060445e+02 1.126299e+02 1.192089e+02 1.257533e+02 1.322366e+02 1.386344e+02 1.449244e+02 1.510871e+02 1.571052e+02 1.629642e+02 1.686520e+02 1.741586e+02 1.794762e+02 1.845989e+02 1.895221e+02 1.942429e+02 1.987597e+02 2.030717e+02 2.071797e+02 2.110853e+02 2.147910e+02 2.183003e+02 2.216168e+02 2.247443e+02 2.276858e+02 2.304439e+02 2.330198e+02 2.354139e+02 2.376257e+02 2.396537e+02 2.414960e+02 2.431508e+02 2.446165e+02 2.458924e+02 2.469787e+02 2.478765e+02 2.485872e+02 2.491128e+02 2.494554e+02 2.496167e+02 2.495981e+02 2.494006e+02 2.490248e+02 2.484708e+02 2.477384e+02 2.468272e+02 2.457368e+02 2.444665e+02 2.430158e+02 2.413837e+02 2.395694e+02 2.375715e+02 2.353890e+02 2.330205e+02 2.304649e+02 2.277210e+02 2.247872e+02 2.216621e+02 2.183439e+02 2.148303e+02 2.111192e+02 2.072081e+02 2.030946e+02 1.987769e+02 1.942538e+02 1.895251e+02 1.845924e+02 1.794586e+02 1.741286e+02 1.686094e+02 1.629101e+02 1.570418e+02 1.510178e+02 1.448534e+02 1.385657e+02 1.321738e+02 1.256986e+02 1.191632e+02 1.125928e+02 1.060148e+02 9.945863e+01 9.295485e+01 8.653467e+01 8.022909e+01 7.406819e+01 6.808052e+01 6.229251e+01 5.672806e+01 5.140809e+01 4.635027e+01 4.156886e+01 3.707466e+01 3.287521e+01 2.897490e+01 2.537523e+01 2.207496e+01 1.907031e+01 1.635502e+01 1.392047e+01 1.175571e+01 9.847665e+00 8.181226e+00 6.739578e+00 5.504545e+00 4.457046e+00 3.577585e+00 2.846761e+00 2.245717e+00 1.756531e+00 1.362508e+00 1.048389e+00 8.004798e-01 6.067134e-01 4.566538e-01 3.414418e-01 2.536943e-01 1.873642e-01 1.375768e-01 1.004563e-01 7.295752e-02 5.271230e-02 3.789546e-02 2.711257e-02 1.930747e-02 1.368694e-02 9.660034e-03 6.789566e-03 4.754025e-03 3.318172e-03 2.310666e-03 1.607221e-03 1.118025e-03 7.784692e-04 5.421520e-04 3.747370e-04 2.401662e-04
1.867721e-04 2.986845e-04 4.541286e-04 6.721768e-04 9.875833e-04 1.441290e-03 2.090013e-03 3.012237e-03 4.316849e-03 6.155234e-03 8.737651e-03 1.235474e-02 1.740522e-02 2.443141e-02 3.416436e-02 4.758083e-02 6.597417e-02 9.104057e-02 1.249818e-01 1.706250e-01 2.315584e-01 3.122817e-01 4.183658e-01 5.566153e-01 7.352231e-01 9.639047e-01 1.253995e+00 1.618489e+00 2.072004e+00 2.630656e+00 3.311828e+00 4.133852e+00 5.115625e+00 6.276175e+00 7.634221e+00 9.207733e+00 1.101353e+01 1.306694e+01 1.538148e+01 1.796863e+01 2.083768e+01 2.399561e+01 2.744699e+01 3.119387e+01 3.523573e+01 3.956923e+01 4.418814e+01 4.908305e+01 5.424132e+01 5.964697e+01 6.528076e+01 7.112038e+01 7.714081e+01 8.331473e+01 8.961317e+01 9.600606e+01 1.024630e+02 1.089536e+02 1.154485e+02 1.219192e+02 1.283390e+02 1.346829e+02 1.409284e+02 1.470552e+02 1.530457e+02 1.588847e+02 1.645594e+02 1.700591e+02 1.753750e+02 1.805000e+02 1.854289e+02 1.901576e+02 1.946837e+02 1.990060e+02 2.031248e+02 2.070414e+02 2.107584e+02 2.142790e+02 2.176067e+02 2.207451e+02 2.236971e+02 2.264649e+02 2.290498e+02 2.314521e+02 2.336710e+02 2.357053e+02 2.375530e+02 2.392123e+02 2.406818e+02 2.419610e+02 2.430501e+02 2.439501e+02 2.446626e+02 2.451895e+02 2.455328e+02 2.456941e+02 2.456748e+02 2.454761e+02 2.450985e+02 2.445422e+02 2.438070e+02 2.428925e+02 2.417982e+02 2.405236e+02 2.390679e+02 2.374303e+02 2.356095e+02 2.336043e+02 2.314133e+02 2.290352e+02 2.264691e+02 2.237137e+02 2.207679e+02 2.176305e+02 2.142997e+02 2.107738e+02 2.070506e+02 2.031278e+02 1.990036e+02 1.946763e+02 1.901452e+02 1.854109e+02 1.804752e+02 1.753419e+02 1.700164e+02 1.645066e+02 1.588222e+02 1.529752e+02 1.469797e+02 1.408515e+02 1.346087e+02 1.282708e+02 1.218592e+02 1.153974e+02 1.089111e+02 1.024279e+02 9.597707e+01 8.958913e+01 8.329486e+01 7.712454e+01 7.110723e+01 6.527019e+01 5.963839e+01 5.423410e+01 4.907664e+01 4.418206e+01 3.956314e+01 3.522933e+01 3.118695e+01 2.743936e+01 2.398718e+01 2.082843e+01 1.795866e+01 1.537104e+01 1.305639e+01 1.100329e+01 9.198242e+00 7.625827e+00 6.269065e+00 5.109781e+00 4.129068e+00 3.307777e+00 2.626993e+00 2.068466e+00 1.614959e+00 1.250513e+00 9.606202e-01 7.323246e-01 5.542622e-01 4.166425e-01 3.111840e-01 2.310077e-01 1.704972e-01 1.251398e-01 9.135913e-02 6.635462e-02 4.795496e-02 3.449163e-02 2.469304e-02 1.759809e-02 1.248619e-02 8.821121e-03 6.206463e-03 4.350648e-03 3.040184e-03 2.119389e-03 1.475251e-03 1.026136e-03 7.134432e-04 4.950343e-04 3.402049e-04 2.171698e-04
1.680383e-04 2.706005e-04 4.118590e-04 6.112955e-04 8.994954e-04 1.313458e-03 1.904477e-03 2.743706e-03 3.930124e-03 5.601614e-03 7.949785e-03 1.123936e-02 1.583313e-02 2.222411e-02 3.107671e-02 4.327918e-02 6.000900e-02 8.281284e-02 1.137020e-01 1.552637e-01 2.107888e-01 2.844136e-01 3.812737e-01 5.076634e-01 6.711908e-01 8.809176e-01 1.147467e+00 1.483081e+00 1.901607e+00 2.418400e+00 3.050126e+00 3.814481e+00 4.729829e+00 5.814801e+00 7.087861e+00 8.566886e+00 1.026876e+01 1.220904e+01 1.440160e+01 1.685846e+01 1.958954e+01 2.260255e+01 2.590283e+01 2.949331e+01 3.337432e+01 3.754355e+01 4.199581e+01 4.672294e+01 5.171365e+01 5.695346e+01 6.242472e+01 6.810671e+01 7.397594e+01 8.000648e+01 8.617051e+01 9.243888e+01 9.878173e+01 1.051691e+02 1.115716e+02 1.179606e+02 1.243092e+02 1.305921e+02 1.367862e+02 1.428709e+02 1.488280e+02 1.546417e+02 1.602986e+02 1.657871e+02 1.710975e+02 1.762219e+02 1.811538e+02 1.858884e+02 1.904224e+02 1.947542e+02 1.988834e+02 2.028112e+02 2.065397e+02 2.100720e+02 2.134113e+02 2.165608e+02 2.195233e+02 2.223008e+02 2.248945e+02 2.273046e+02 2.295304e+02 2.315707e+02 2.334237e+02 2.350876e+02 2.365613e+02 2.378442e+02 2.389366e+02 2.398396e+02 2.405547e+02 2.410837e+02 2.414284e+02 2.415904e+02 2.415712e+02 2.413718e+02 2.409927e+02 2.404342e+02 2.396961e+02 2.387780e+02 2.376796e+02 2.364003e+02 2.349394e+02 2.332959e+02 2.314685e+02 2.294557e+02 2.272562e+02 2.248686e+02 2.222919e+02 2.195251e+02 2.165672e+02 2.134173e+02 2.100739e+02 2.065354e+02 2.028000e+02 1.988659e+02 1.947314e+02 1.903954e+02 1.858578e+02 1.811196e+02 1.761833e+02 1.710532e+02 1.657356e+02 1.602388e+02 1.545736e+02 1.487526e+02 1.427907e+02 1.367048e+02 1.305132e+02 1.242363e+02 1.178959e+02 1.115160e+02 1.051223e+02 9.874267e+01 9.240622e+01 8.614314e+01 7.998363e+01 7.395716e+01 6.809168e+01 6.241309e+01 5.694484e+01 5.170757e+01 4.671894e+01 4.199342e+01 3.754228e+01 3.337363e+01 2.949260e+01 2.590152e+01 2.260014e+01 1.958573e+01 1.685318e+01 1.439507e+01 1.220167e+01 1.026110e+01 8.559444e+00 7.081044e+00 5.808814e+00 4.724657e+00 3.809924e+00 3.045886e+00 2.414184e+00 1.897225e+00 1.478496e+00 1.142795e+00 8.763790e-01 6.670371e-01 5.041072e-01 3.784417e-01 2.823317e-01 2.093956e-01 1.544402e-01 1.133056e-01 8.270606e-02 6.007641e-02 4.343398e-02 3.125954e-02 2.239833e-02 1.597955e-02 1.135165e-02 8.030547e-03 5.658704e-03 3.973173e-03 2.781258e-03 1.942251e-03 1.353910e-03 9.424026e-04 6.548370e-04 4.530493e-04 3.099659e-04 1.973877e-04
1.507292e-04 2.449303e-04 3.729967e-04 5.547881e-04 8.171045e-04 1.193216e-03 1.729325e-03 2.489737e-03 3.564202e-03 5.077999e-03 7.205299e-03 1.018650e-02 1.435054e-02 2.014380e-02 2.816737e-02 3.922494e-02 5.438290e-02 7.504424e-02 1.030370e-01 1.407177e-01 1.910909e-01 2.579426e-01 3.459872e-01 4.610221e-01 6.100818e-01 8.015816e-01 1.045434e+00 1.353121e+00 1.737704e+00 2.213751e+00 2.797175e+00 3.504989e+00 4.354972e+00 5.365298e+00 6.554119e+00 7.939159e+00 9.537311e+00 1.136429e+01 1.343430e+01 1.575982e+01 1.835137e+01 2.121732e+01 2.436380e+01 2.779454e+01 3.151079e+01 3.551119e+01 3.979165e+01 4.434526e+01 4.916209e+01 5.422921e+01 5.953056e+01 6.504708e+01 7.075687e+01 7.663545e+01 8.265624e+01 8.879107e+01 9.501079e+01 1.012859e+02 1.075871e+02 1.138858e+02 1.201550e+02 1.263690e+02 1.325044e+02 1.385401e+02 1.444574e+02 1.502401e+02 1.558738e+02 1.613462e+02 1.666469e+02 1.717668e+02 1.766987e+02 1.814368e+02 1.859770e+02 1.903169e+02 1.944559e+02 1.983945e+02 2.021345e+02 2.056786e+02 2.090295e+02 2.121903e+02 2.151633e+02 2.179504e+02 2.205527e+02 2.229705e+02 2.252031e+02 2.272494e+02 2.291077e+02 2.307765e+02 2.322547e+02 2.335418e+02 2.346381e+02 2.355447e+02 2.362630e+02 2.367946e+02 2.371413e+02 2.373047e+02 2.372861e+02 2.370864e+02 2.367063e+02 2.361459e+02 2.354052e+02 2.344837e+02 2.333811e+02 2.320969e+02 2.306306e+02 2.289809e+02 2.271467e+02 2.251263e+02 2.229182e+02 2.205210e+02 2.179337e+02 2.151554e+02 2.121855e+02 2.090231e+02 2.056671e+02 2.021162e+02 1.983690e+02 1.944241e+02 1.902802e+02 1.859369e+02 1.813944e+02 1.766545e+02 1.717202e+02 1.665965e+02 1.612904e+02 1.558109e+02 1.501695e+02 1.443799e+02 1.384575e+02 1.324202e+02 1.262869e+02 1.200786e+02 1.138177e+02 1.075283e+02 1.012364e+02 9.496964e+01 8.875694e+01 8.262796e+01 7.661220e+01 7.073815e+01 6.503258e+01 5.951999e+01 5.422228e+01 4.915845e+01 4.434450e+01 3.979334e+01 3.551475e+01 3.151551e+01 2.779957e+01 2.436827e+01 2.122046e+01 1.835268e+01 1.575915e+01 1.343184e+01 1.136049e+01 9.532761e+00 7.934391e+00 6.549517e+00 5.361032e+00 4.351001e+00 3.501115e+00 2.793140e+00 2.209332e+00 1.732799e+00 1.347785e+00 1.039864e+00 7.960678e-01 6.049301e-01 4.564887e-01 3.422334e-01 2.550205e-01 1.889571e-01 1.392632e-01 1.021223e-01 7.452836e-02 5.414188e-02 3.915960e-02 2.820358e-02 2.022917e-02 1.445058e-02 1.028116e-02 7.285954e-03 5.144104e-03 3.619741e-03 2.539892e-03 1.778080e-03 1.242310e-03 8.661689e-04 6.021704e-04 4.158504e-04 2.837316e-04 1.804214e-04
1.344549e-04 2.208781e-04 3.366326e-04 5.016487e-04 7.393467e-04 1.079486e-03 1.563490e-03 2.249250e-03 3.217854e-03 4.582740e-03 6.501670e-03 9.192170e-03 1.295137e-02 1.818176e-02 2.542472e-02 3.540395e-02 4.908038e-02 6.772023e-02 9.297673e-02 1.269864e-01 1.724799e-01 2.329079e-01 3.125799e-01 4.168127e-01 5.520827e-01 7.261701e-01 9.482830e-01 1.229143e+00 1.581014e+00 2.017656e+00 2.554199e+00 3.206924e+00 3.992974e+00 4.930004e+00 6.035794e+00 7.327847e+00 8.823000e+00 1.053707e+01 1.248453e+01 1.467825e+01 1.712927e+01 1.984663e+01 2.283717e+01 2.610542e+01 2.965353e+01 3.348111e+01 3.758518e+01 4.196006e+01 4.659721e+01 5.148522e+01 5.660967e+01 6.195315e+01 6.749539e+01 7.321343e+01 7.908200e+01 8.507402e+01 9.116116e+01 9.731448e+01 1.035050e+02 1.097043e+02 1.158851e+02 1.220217e+02 1.280904e+02 1.340697e+02 1.399403e+02 1.456854e+02 1.512899e+02 1.567409e+02 1.620269e+02 1.671381e+02 1.720663e+02 1.768048e+02 1.813489e+02 1.856955e+02 1.898431e+02 1.937918e+02 1.975429e+02 2.010985e+02 2.044611e+02 2.076330e+02 2.106165e+02 2.134131e+02 2.160240e+02 2.184494e+02 2.206889e+02 2.227413e+02 2.246053e+02 2.262794e+02 2.277624e+02 2.290541e+02 2.301548e+02 2.310653e+02 2.317871e+02 2.323217e+02 2.326708e+02 2.328359e+02 2.328182e+02 2.326188e+02 2.322382e+02 2.316764e+02 2.309334e+02 2.300088e+02 2.289022e+02 2.276134e+02 2.261415e+02 2.244856e+02 2.226443e+02 2.206161e+02 2.183992e+02 2.159924e+02 2.133946e+02 2.106050e+02 2.076232e+02 2.044485e+02 2.010802e+02 1.975174e+02 1.937590e+02 1.898042e+02 1.856523e+02 1.813033e+02 1.767581e+02 1.720190e+02 1.670898e+02 1.619760e+02 1.566854e+02 1.512279e+02 1.456158e+02 1.398633e+02 1.339871e+02 1.280055e+02 1.219383e+02 1.158070e+02 1.096343e+02 1.034447e+02 9.726406e+01 9.111983e+01 8.504051e+01 7.905506e+01 7.319208e+01 6.747897e+01 6.194123e+01 5.660192e+01 5.148136e+01 4.659694e+01 4.196304e+01 3.759099e+01 3.348914e+01 2.966297e+01 2.611530e+01 2.284644e+01 1.985440e+01 1.713495e+01 1.468163e+01 1.248581e+01 1.053673e+01 8.821593e+00 7.325868e+00 6.033563e+00 4.927627e+00 3.990373e+00 3.203910e+00 2.550564e+00 2.013260e+00 1.575849e+00 1.223351e+00 9.421350e-01 7.200079e-01 5.462506e-01 4.115947e-01 3.081590e-01 2.293554e-01 1.697689e-01 1.250217e-01 9.162856e-02 6.685217e-02 4.856766e-02 3.514147e-02 2.532843e-02 1.818696e-02 1.301053e-02 9.273029e-03 6.585248e-03 4.660575e-03 3.288464e-03 2.314461e-03 1.625516e-03 1.139328e-03 7.965072e-04 5.546681e-04 3.828015e-04 2.609163e-04 1.657083e-04
1.191799e-04 1.981612e-04 3.023926e-04 4.514284e-04 6.656911e-04 9.716494e-04 1.406260e-03 2.021398e-03 2.890005e-03 4.114350e-03 5.836730e-03 8.253166e-03 1.163097e-02 1.633160e-02 2.284060e-02 3.180667e-02 4.409162e-02 6.083264e-02 8.351774e-02 1.140748e-01 1.549747e-01 2.093488e-01 2.811198e-01 3.751433e-01 4.973557e-01 6.549185e-01 8.563466e-01 1.111605e+00 1.432155e+00 1.830934e+00 2.322256e+00 2.921633e+00 3.645517e+00 4.510984e+00 5.535375e+00 6.735904e+00 8.129288e+00 9.731379e+00 1.155684e+01 1.361890e+01 1.592904e+01 1.849690e+01 2.133000e+01 2.443367e+01 2.781093e+01 3.146238e+01 3.538612e+01 3.957770e+01 4.402997e+01 4.873300e+01 5.367399e+01 5.883719e+01 6.420397e+01 6.975292e+01 7.546020e+01 8.129991e+01 8.724470e+01 9.326631e+01 9.933624e+01 1.054263e+02 1.115093e+02 1.175595e+02 1.235528e+02 1.294675e+02 1.352838e+02 1.409842e+02 1.465530e+02 1.519764e+02 1.572423e+02 1.623398e+02 1.672601e+02 1.719956e+02 1.765408e+02 1.808918e+02 1.850464e+02 1.890042e+02 1.927656e+02 1.963323e+02 1.997060e+02 2.028889e+02 2.058827e+02 2.086889e+02 2.113085e+02 2.137417e+02 2.159882e+02 2.180471e+02 2.199170e+02 2.215967e+02 2.230850e+02 2.243815e+02 2.254867e+02 2.264013e+02 2.271266e+02 2.276642e+02 2.280158e+02 2.281827e+02 2.281664e+02 2.279676e+02 2.275870e+02 2.270244e+02 2.262796e+02 2.253524e+02 2.242423e+02 2.229489e+02 2.214716e+02 2.198094e+02 2.179610e+02 2.159247e+02 2.136989e+02 2.112825e+02 2.086743e+02 2.058737e+02 2.028804e+02 1.996939e+02 1.963140e+02 1.927401e+02 1.889717e+02 1.850083e+02 1.808500e+02 1.764974e+02 1.719519e+02 1.672166e+02 1.622958e+02 1.571960e+02 1.519257e+02 1.464954e+02 1.409184e+02 1.352098e+02 1.293870e+02 1.234691e+02 1.174764e+02 1.114310e+02 1.053560e+02 9.927585e+01 9.321640e+01 8.720468e+01 8.126857e+01 7.543616e+01 6.973499e+01 6.419125e+01 5.882906e+01 5.367001e+01 4.873284e+01 4.403334e+01 3.958431e+01 3.539556e+01 3.147406e+01 2.782402e+01 2.444715e+01 2.134279e+01 1.850807e+01 1.593799e+01 1.362544e+01 1.156118e+01 9.733956e+00 8.130605e+00 6.736371e+00 5.535221e+00 4.510251e+00 3.644101e+00 2.919369e+00 2.319002e+00 1.826637e+00 1.426896e+00 1.105600e+00 8.499163e-01 6.484340e-01 4.911747e-01 3.695559e-01 2.763153e-01 2.054079e-01 1.518839e-01 1.117544e-01 8.185263e-02 5.969751e-02 4.336741e-02 3.138826e-02 2.263897e-02 1.627377e-02 1.165963e-02 8.326365e-03 5.926984e-03 4.206476e-03 2.977719e-03 2.103469e-03 1.483225e-03 1.043799e-03 7.324056e-04 5.114504e-04 3.531717e-04 2.408392e-04 1.527159e-04
1.051491e-04 1.769681e-04 2.704167e-04 4.042414e-04 5.962013e-04 8.697024e-04 1.257546e-03 1.805997e-03 2.580352e-03 3.672369e-03 5.209792e-03 7.368488e-03 1.038795e-02 1.459149e-02 2.041281e-02 2.843094e-02 3.941534e-02 5.438256e-02 7.466553e-02 1.019958e-01 1.385991e-01 1.873048e-01 2.516681e-01 3.361048e-01 4.460327e-01 5.880140e-01 7.698863e-01 1.000867e+00 1.291615e+00 1.654233e+00 2.102196e+00 2.650209e+00 3.313984e+00 4.109960e+00 5.054970e+00 6.165876e+00 7.459200e+00 8.950766e+00 1.065537e+01 1.258649e+01 1.475604e+01 1.717417e+01 1.984906e+01 2.278680e+01 2.599126e+01 2.946400e+01 3.320421e+01 3.720864e+01 4.147147e+01 4.598424e+01 5.073571e+01 5.571176e+01 6.089542e+01 6.626688e+01 7.180378e+01 7.748156e+01 8.327397e+01 8.915362e+01 9.509263e+01 1.010632e+02 1.070384e+02 1.129924e+02 1.189011e+02 1.247424e+02 1.304962e+02 1.361442e+02 1.416701e+02 1.470593e+02 1.522989e+02 1.573774e+02 1.622849e+02 1.670133e+02 1.715562e+02 1.759089e+02 1.800684e+02 1.840334e+02 1.878039e+02 1.913807e+02 1.947651e+02 1.979585e+02 2.009626e+02 2.037783e+02 2.064067e+02 2.088479e+02 2.111018e+02 2.131674e+02 2.150436e+02 2.167290e+02 2.182227e+02 2.195242e+02 2.206338e+02 2.215523e+02 2.222810e+02 2.228215e+02 2.231753e+02 2.233441e+02 2.233292e+02 2.231314e+02 2.227511e+02 2.221882e+02 2.214423e+02 2.205130e+02 2.193997e+02 2.181021e+02 2.166196e+02 2.149511e+02 2.130953e+02 2.110509e+02 2.088163e+02 2.063903e+02 2.037721e+02 2.009610e+02 1.979569e+02 1.947596e+02 1.913691e+02 1.877854e+02 1.840084e+02 1.800383e+02 1.758757e+02 1.715219e+02 1.669792e+02 1.622510e+02 1.573427e+02 1.522614e+02 1.470165e+02 1.416195e+02 1.360843e+02 1.304270e+02 1.246657e+02 1.188201e+02 1.129112e+02 1.069613e+02 1.009938e+02 9.503329e+01 8.910524e+01 8.323618e+01 7.745317e+01 7.178328e+01 6.625285e+01 6.088671e+01 5.570754e+01 5.073540e+01 4.598746e+01 4.147792e+01 3.721805e+01 3.321622e+01 2.947804e+01 2.600656e+01 2.280238e+01 1.986390e+01 1.718738e+01 1.476707e+01 1.259518e+01 1.066190e+01 8.955509e+00 7.462565e+00 6.168164e+00 5.056321e+00 4.110362e+00 3.313335e+00 2.648390e+00 2.099145e+00 1.649987e+00 1.286334e+00 9.948189e-01 7.634163e-01 5.814932e-01 4.398050e-01 3.304441e-01 2.467529e-01 1.832146e-01 1.353294e-01 9.948230e-02 7.281077e-02 5.307688e-02 3.855039e-02 2.790641e-02 2.013923e-02 1.449170e-02 1.039850e-02 7.440774e-03 5.310163e-03 3.780506e-03 2.686108e-03 1.905544e-03 1.349935e-03 9.545811e-04 6.728676e-04 4.716589e-04 3.262702e-04 2.228775e-04 1.410606e-04
9.269166e-05 1.577354e-04 2.411471e-04 3.605727e-04 5.313917e-04 7.741830e-04 1.117919e-03 1.603670e-03 2.289617e-03 3.257682e-03 4.622001e-03 6.539646e-03 9.224298e-03 1.296401e-02 1.814469e-02 2.528110e-02 3.505727e-02 4.837784e-02 6.643126e-02 9.076544e-02 1.233762e-01 1.668085e-01 2.242710e-01 2.997617e-01 3.982036e-01 5.255824e-01 6.890773e-01 8.971717e-01 1.159727e+00 1.488007e+00 1.894630e+00 2.393464e+00 2.999438e+00 3.728296e+00 4.596301e+00 5.619893e+00 6.815332e+00 8.198341e+00 9.783772e+00 1.158531e+01 1.361522e+01 1.588410e+01 1.840075e+01 2.117197e+01 2.420245e+01 2.749470e+01 3.104896e+01 3.486312e+01 3.893266e+01 4.325051e+01 4.780694e+01 5.258945e+01 5.758268e+01 6.276847e+01 6.812603e+01 7.363226e+01 7.926216e+01 8.498937e+01 9.078684e+01 9.662736e+01 1.024843e+02 1.083320e+02 1.141463e+02 1.199049e+02 1.255872e+02 1.311744e+02 1.366496e+02 1.419974e+02 1.472040e+02 1.522574e+02 1.571468e+02 1.618634e+02 1.663999e+02 1.707509e+02 1.749124e+02 1.788825e+02 1.826602e+02 1.862457e+02 1.896397e+02 1.928432e+02 1.958571e+02 1.986824e+02 2.013196e+02 2.037691e+02 2.060305e+02 2.081030e+02 2.099856e+02 2.116769e+02 2.131758e+02 2.144821e+02 2.155958e+02 2.165179e+02 2.172496e+02 2.177925e+02 2.181484e+02 2.183190e+02 2.183054e+02 2.181086e+02 2.177289e+02 2.171661e+02 2.164194e+02 2.154884e+02 2.143724e+02 2.130709e+02 2.115833e+02 2.099085e+02 2.080455e+02 2.059931e+02 2.037498e+02 2.013147e+02 1.986869e+02 1.958662e+02 1.928524e+02 1.896455e+02 1.862460e+02 1.826541e+02 1.788706e+02 1.748961e+02 1.707319e+02 1.663800e+02 1.618433e+02 1.571264e+02 1.522352e+02 1.471777e+02 1.419642e+02 1.366072e+02 1.311214e+02 1.255237e+02 1.198327e+02 1.140688e+02 1.082535e+02 1.024093e+02 9.655983e+01 9.072937e+01 8.494313e+01 7.922692e+01 7.360686e+01 6.810885e+01 6.275786e+01 5.757728e+01 5.258827e+01 4.780929e+01 4.325595e+01 3.894091e+01 3.487393e+01 3.106201e+01 2.750952e+01 2.421835e+01 2.118808e+01 1.841617e+01 1.589805e+01 1.362720e+01 1.159518e+01 9.791637e+00 8.204476e+00 6.820016e+00 5.623310e+00 4.598509e+00 3.729258e+00 2.999078e+00 2.391736e+00 1.891560e+00 1.483718e+00 1.154443e+00 8.911935e-01 6.827493e-01 5.192506e-01 3.921751e-01 2.942742e-01 2.194773e-01 1.627775e-01 1.201068e-01 8.820759e-02 6.450611e-02 4.699383e-02 3.412000e-02 2.469871e-02 1.783108e-02 1.284169e-02 9.227249e-03 6.615723e-03 4.733787e-03 3.381388e-03 2.412232e-03 1.719291e-03 1.224341e-03 8.705146e-04 6.168979e-04 4.344677e-04 3.014596e-04 2.065018e-04 1.304977e-04
8.200849e-05 1.408662e-04 2.150361e-04 3.209814e-04 4.719449e-04 6.859182e-04 9.883811e-04 1.415644e-03 2.019320e-03 2.872221e-03 4.075851e-03 5.769883e-03 8.144181e-03 1.145439e-02 1.604254e-02 2.236443e-02 3.102564e-02 4.282761e-02 5.882509e-02 8.039536e-02 1.093197e-01 1.478770e-01 1.989500e-01 2.661428e-01 3.539082e-01 4.676800e-01 6.140018e-01 8.006409e-01 1.036673e+00 1.332523e+00 1.699947e+00 2.151951e+00 2.702645e+00 3.367031e+00 4.160739e+00 5.099719e+00 6.199894e+00 7.476817e+00 8.945325e+00 1.061924e+01 1.251109e+01 1.463192e+01 1.699103e+01 1.959591e+01 2.245203e+01 2.556279e+01 2.892943e+01 3.255096e+01 3.642407e+01 4.054302e+01 4.489953e+01 4.948264e+01 5.427861e+01 5.927095e+01 6.444050e+01 6.976573e+01 7.522304e+01 8.078732e+01 8.643247e+01 9.213207e+01 9.785996e+01 1.035908e+02 1.093006e+02 1.149666e+02 1.205680e+02 1.260856e+02 1.315016e+02 1.368000e+02 1.419665e+02 1.469880e+02 1.518534e+02 1.565527e+02 1.610781e+02 1.654231e+02 1.695832e+02 1.735553e+02 1.773378e+02 1.809301e+02 1.843323e+02 1.875448e+02 1.905680e+02 1.934024e+02 1.960484e+02 1.985060e+02 2.007749e+02 2.028543e+02 2.047432e+02 2.064401e+02 2.079441e+02 2.092547e+02 2.103722e+02 2.112973e+02 2.120315e+02 2.125765e+02 2.129341e+02 2.131061e+02 2.130937e+02 2.128980e+02 2.125189e+02 2.119562e+02 2.112090e+02 2.102765e+02 2.091580e+02 2.078528e+02 2.063601e+02 2.046793e+02 2.028093e+02 2.007491e+02 1.984976e+02 1.960541e+02 1.934178e+02 1.905885e+02 1.875664e+02 1.843517e+02 1.809451e+02 1.773475e+02 1.735599e+02 1.695838e+02 1.654213e+02 1.610750e+02 1.565487e+02 1.518477e+02 1.469790e+02 1.419516e+02 1.367765e+02 1.314672e+02 1.260391e+02 1.205100e+02 1.148990e+02 1.092269e+02 1.035157e+02 9.778792e+01 9.206716e+01 8.637749e+01 8.074355e+01 7.519034e+01 6.974289e+01 6.442581e+01 5.926263e+01 5.427517e+01 4.948297e+01 4.490292e+01 4.054903e+01 3.643243e+01 3.256147e+01 2.894184e+01 2.557672e+01 2.246693e+01 1.961109e+01 1.700574e+01 1.464549e+01 1.252309e+01 1.062946e+01 8.953799e+00 7.483672e+00 6.205261e+00 5.103663e+00 4.163256e+00 3.368079e+00 2.702199e+00 2.150043e+00 1.696694e+00 1.328126e+00 1.031405e+00 7.948164e-01 6.079472e-01 4.616995e-01 3.482570e-01 2.610099e-01 1.944525e-01 1.440657e-01 1.061926e-01 7.791371e-02 5.692796e-02 4.144200e-02 3.007268e-02 2.176319e-02 1.571337e-02 1.132284e-02 8.144966e-03 5.850128e-03 4.196579e-03 3.007693e-03 2.154590e-03 1.543231e-03 1.105067e-03 7.903808e-04 5.634636e-04 3.990374e-04 2.780959e-04 1.912224e-04 1.208185e-04
7.304399e-05 1.265138e-04 1.922991e-04 2.858161e-04 4.183880e-04 6.056593e-04 8.699518e-04 1.243254e-03 1.771181e-03 2.518176e-03 3.574130e-03 5.062718e-03 7.151948e-03 1.006778e-02 1.411214e-02 1.968699e-02 2.732614e-02 3.773650e-02 5.184988e-02 7.088604e-02 9.642732e-02 1.305049e-01 1.756968e-01 2.352368e-01 3.131333e-01 4.142945e-01 5.446538e-01 7.112851e-01 9.224961e-01 1.187884e+00 1.518339e+00 1.925996e+00 2.424117e+00 3.026920e+00 3.749346e+00 4.606785e+00 5.614752e+00 6.788547e+00 8.142919e+00 9.691751e+00 1.144779e+01 1.342240e+01 1.562540e+01 1.806487e+01 2.074700e+01 2.367604e+01 2.685418e+01 3.028146e+01 3.395572e+01 3.787251e+01 4.202490e+01 4.640341e+01 5.099592e+01 5.578757e+01 6.076092e+01 6.589608e+01 7.117101e+01 7.656199e+01 8.204410e+01 8.759185e+01 9.317977e+01 9.878293e+01 1.043774e+02 1.099406e+02 1.154512e+02 1.208896e+02 1.262374e+02 1.314781e+02 1.365964e+02 1.415789e+02 1.464133e+02 1.510894e+02 1.555981e+02 1.599323e+02 1.640865e+02 1.680569e+02 1.718411e+02 1.754377e+02 1.788461e+02 1.820660e+02 1.850973e+02 1.879401e+02 1.905942e+02 1.930595e+02 1.953356e+02 1.974215e+02 1.993162e+02 2.010184e+02 2.025269e+02 2.038414e+02 2.049621e+02 2.058898e+02 2.066260e+02 2.071725e+02 2.075314e+02 2.077045e+02 2.076931e+02 2.074981e+02 2.071196e+02 2.065568e+02 2.058090e+02 2.048750e+02 2.037540e+02 2.024451e+02 2.009476e+02 1.992610e+02 1.973845e+02 1.953172e+02 1.930584e+02 1.906074e+02 1.879638e+02 1.851276e+02 1.820991e+02 1.788787e+02 1.754676e+02 1.718669e+02 1.680785e+02 1.641045e+02 1.599476e+02 1.556114e+02 1.511006e+02 1.464213e+02 1.415816e+02 1.365913e+02 1.314626e+02 1.262095e+02 1.208486e+02 1.153979e+02 1.098773e+02 1.043078e+02 9.871158e+01 9.311131e+01 8.753028e+01 8.199218e+01 7.652096e+01 7.114068e+01 6.587520e+01 6.074770e+01 5.578018e+01 5.099284e+01 4.640356e+01 4.202758e+01 3.787733e+01 3.396248e+01 3.029001e+01 2.686436e+01 2.368761e+01 2.075957e+01 1.807792e+01 1.563836e+01 1.343471e+01 1.145904e+01 9.701682e+00 8.151424e+00 6.795593e+00 5.620318e+00 4.610829e+00 3.751813e+00 3.027779e+00 2.423396e+00 1.923804e+00 1.514869e+00 1.183399e+00 9.173020e-01 7.056976e-01 5.389712e-01 4.087732e-01 3.079723e-01 2.305728e-01 1.716079e-01 1.270203e-01 9.354045e-02 6.856652e-02 5.005221e-02 3.640503e-02 2.639767e-02 1.909292e-02 1.378168e-02 9.932290e-03 7.149653e-03 5.142421e-03 3.697122e-03 2.658023e-03 1.911782e-03 1.375994e-03 9.908262e-04 7.130168e-04 5.115569e-04 3.645321e-04 2.555043e-04 1.765404e-04 1.117481e-04
6.548699e-05 1.144979e-04 1.727850e-04 2.550257e-04 3.708273e-04 5.337221e-04 7.631976e-04 1.087349e-03 1.546354e-03 2.197041e-03 3.118701e-03 4.420393e-03 6.250157e-03 8.806860e-03 1.235589e-02 1.725016e-02 2.395819e-02 3.310077e-02 4.549745e-02 6.222357e-02 8.467823e-02 1.146632e-01 1.544729e-01 2.069943e-01 2.758176e-01 3.653533e-01 4.809526e-01 6.290233e-01 8.171286e-01 1.054055e+00 1.349840e+00 1.715740e+00 2.164152e+00 2.708475e+00 3.362911e+00 4.142223e+00 5.061438e+00 6.135526e+00 7.379062e+00 8.805916e+00 1.042897e+01 1.225988e+01 1.430887e+01 1.658456e+01 1.909382e+01 2.184166e+01 2.483116e+01 2.806333e+01 3.153711e+01 3.524922e+01 3.919406e+01 4.336356e+01 4.774713e+01 5.233160e+01 5.710121e+01 6.203782e+01 6.712106e+01 7.232874e+01 7.763729e+01 8.302235e+01 8.845926e+01 9.392368e+01 9.939198e+01 1.048415e+02 1.102508e+02 1.155998e+02 1.208698e+02 1.260436e+02 1.311052e+02 1.360406e+02 1.408368e+02 1.454827e+02 1.499685e+02 1.542861e+02 1.584294e+02 1.623935e+02 1.661754e+02 1.697730e+02 1.731849e+02 1.764101e+02 1.794478e+02 1.822975e+02 1.849586e+02 1.874307e+02 1.897130e+02 1.918047e+02 1.937045e+02 1.954111e+02 1.969236e+02 1.982413e+02 1.993646e+02 2.002943e+02 2.010320e+02 2.015797e+02 2.019395e+02 2.021134e+02 2.021027e+02 2.019081e+02 2.015296e+02 2.009666e+02 2.002178e+02 1.992821e+02 1.981584e+02 1.968459e+02 1.953440e+02 1.936521e+02 1.917697e+02 1.896962e+02 1.874312e+02 1.849742e+02 1.823251e+02 1.794839e+02 1.764512e+02 1.732279e+02 1.698153e+02 1.662152e+02 1.624299e+02 1.584623e+02 1.543159e+02 1.499953e+02 1.455060e+02 1.408552e+02 1.360519e+02 1.311070e+02 1.260335e+02 1.208464e+02 1.155628e+02 1.102013e+02 1.047821e+02 9.932646e+01 9.385660e+01 8.839509e+01 8.296487e+01 7.758904e+01 7.229076e+01 6.709300e+01 6.201835e+01 5.708853e+01 5.232392e+01 4.774302e+01 4.336203e+01 3.919454e+01 3.525143e+01 3.154090e+01 2.806865e+01 2.483794e+01 2.184981e+01 1.910311e+01 1.659467e+01 1.431938e+01 1.227033e+01 1.043894e+01 8.815071e+00 7.387154e+00 6.142365e+00 5.066866e+00 4.146107e+00 3.365161e+00 2.709071e+00 2.163164e+00 1.713332e+00 1.346258e+00 1.049600e+00 8.121193e-01 6.237684e-01 4.757206e-01 3.603558e-01 2.712034e-01 2.028531e-01 1.508468e-01 1.115608e-01 8.208652e-02 6.011736e-02 4.384331e-02 3.185788e-02 2.307795e-02 1.667677e-02 1.202897e-02 8.665772e-03 6.238778e-03 4.491046e-03 3.234336e-03 2.331482e-03 1.682956e-03 1.216729e-03 8.807698e-04 6.376010e-04 4.604091e-04 3.302637e-04 2.330690e-04 1.619837e-04 1.029288e-04
5.887578e-05 1.043425e-04 1.559756e-04 2.281018e-04 3.288110e-04 4.697503e-04 6.678812e-04 9.478120e-04 1.344826e-03 1.908864e-03 2.709595e-03 3.842787e-03 5.438305e-03 7.670363e-03 1.077112e-02 1.504903e-02 2.091348e-02 2.890729e-02 3.974821e-02 5.438011e-02 7.403443e-02 1.003017e-01 1.352136e-01 1.813340e-01 2.418611e-01 3.207363e-01 4.227596e-01 5.537039e-01 7.204172e-01 9.309020e-01 1.194356e+00 1.521167e+00 1.922859e+00 2.411982e+00 3.001954e+00 3.706851e+00 4.541135e+00 5.519360e+00 6.655842e+00 7.964357e+00 9.457845e+00 1.114817e+01 1.304591e+01 1.516015e+01 1.749837e+01 2.006629e+01 2.286777e+01 2.590477e+01 2.917722e+01 3.268298e+01 3.641766e+01 4.037459e+01 4.454466e+01 4.891630e+01 5.347550e+01 5.820585e+01 6.308875e+01 6.810368e+01 7.322856e+01 7.844029e+01 8.371523e+01 8.902973e+01 9.436055e+01 9.968521e+01 1.049822e+02 1.102311e+02 1.154130e+02 1.205099e+02 1.255055e+02 1.303850e+02 1.351348e+02 1.397428e+02 1.441985e+02 1.484932e+02 1.526195e+02 1.565722e+02 1.603472e+02 1.639416e+02 1.673535e+02 1.705809e+02 1.736225e+02 1.764770e+02 1.791433e+02 1.816206e+02 1.839078e+02 1.860039e+02 1.879078e+02 1.896179e+02 1.911334e+02 1.924536e+02 1.935788e+02 1.945100e+02 1.952488e+02 1.957974e+02 1.961579e+02 1.963322e+02 1.963217e+02 1.961272e+02 1.957484e+02 1.951845e+02 1.944344e+02 1.934967e+02 1.923703e+02 1.910543e+02 1.895483e+02 1.878518e+02 1.859645e+02 1.838861e+02 1.816165e+02 1.791553e+02 1.765027e+02 1.736589e+02 1.706249e+02 1.674019e+02 1.639915e+02 1.603962e+02 1.566188e+02 1.526630e+02 1.485331e+02 1.442345e+02 1.397738e+02 1.351593e+02 1.304010e+02 1.255108e+02 1.205025e+02 1.153920e+02 1.101967e+02 1.049357e+02 9.962951e+01 9.429944e+01 8.896753e+01 8.365612e+01 7.838768e+01 7.318459e+01 6.806906e+01 6.306293e+01 5.818741e+01 5.346267e+01 4.890745e+01 4.453853e+01 4.037039e+01 3.641499e+01 3.268166e+01 2.917723e+01 2.590614e+01 2.287055e+01 2.007050e+01 1.750397e+01 1.516696e+01 1.305364e+01 1.115643e+01 9.466203e+00 7.972401e+00 6.663200e+00 5.525710e+00 4.546213e+00 3.710455e+00 3.003968e+00 2.412389e+00 1.921751e+00 1.518733e+00 1.190861e+00 9.266558e-01 7.157369e-01 5.488821e-01 4.180382e-01 3.162919e-01 2.378043e-01 1.777195e-01 1.320562e-01 9.759306e-02 7.175540e-02 5.250799e-02 3.825792e-02 2.776952e-02 2.009224e-02 1.450086e-02 1.044677e-02 7.518528e-03 5.409982e-03 3.895061e-03 2.808013e-03 2.028166e-03 1.468266e-03 1.065527e-03 7.748750e-04 5.639874e-04 4.097700e-04 2.959157e-04 2.104119e-04 1.472246e-04 9.400623e-05
5.274313e-05 9.539003e-05 1.410858e-04 2.041555e-04 2.913680e-04 4.127057e-04 5.828963e-04 8.234445e-04 1.165248e-03 1.652039e-03 2.344785e-03 3.327200e-03 4.712644e-03 6.652963e-03 9.350245e-03 1.307279e-02 1.817677e-02 2.513490e-02 3.457325e-02 4.731692e-02 6.444492e-02 8.735452e-02 1.178350e-01 1.581507e-01 2.111342e-01 2.802877e-01 3.698925e-01 4.851209e-01 6.321403e-01 8.181996e-01 1.051683e+00 1.342122e+00 1.700165e+00 2.137501e+00 2.666724e+00 3.301165e+00 4.054652e+00 4.941236e+00 5.974890e+00 7.169203e+00 8.537097e+00 1.009057e+01 1.184046e+01 1.379628e+01 1.596602e+01 1.835602e+01 2.097091e+01 2.381347e+01 2.688459e+01 3.018319e+01 3.370606e+01 3.744781e+01 4.140078e+01 4.555496e+01 4.989803e+01 5.441535e+01 5.909012e+01 6.390356e+01 6.883521e+01 7.386336e+01 7.896552e+01 8.411888e+01 8.930076e+01 9.448896e+01 9.966205e+01 1.047996e+02 1.098821e+02 1.148916e+02 1.198111e+02 1.246251e+02 1.293193e+02 1.338810e+02 1.382988e+02 1.425631e+02 1.466659e+02 1.506009e+02 1.543634e+02 1.579499e+02 1.613573e+02 1.645832e+02 1.676253e+02 1.704817e+02 1.731507e+02 1.756309e+02 1.779211e+02 1.800200e+02 1.819264e+02 1.836389e+02 1.851563e+02 1.864781e+02 1.876046e+02 1.885368e+02 1.892763e+02 1.898254e+02 1.901862e+02 1.903607e+02 1.903502e+02 1.901553e+02 1.897757e+02 1.892107e+02 1.884589e+02 1.875190e+02 1.863899e+02 1.850708e+02 1.835613e+02 1.818611e+02 1.799703e+02 1.778886e+02 1.756161e+02 1.731530e+02 1.704994e+02 1.676560e+02 1.646241e+02 1.614051e+02 1.580015e+02 1.544160e+02 1.506522e+02 1.467145e+02 1.426079e+02 1.383389e+02 1.339152e+02 1.293459e+02 1.246423e+02 1.198171e+02 1.148849e+02 1.098622e+02 1.047670e+02 9.961853e+01 9.443732e+01 8.924467e+01 8.406235e+01 7.891228e+01 7.381632e+01 6.879602e+01 6.387255e+01 5.906651e+01 5.439768e+01 4.988465e+01 4.554445e+01 4.139213e+01 3.744049e+01 3.369985e+01 3.017807e+01 2.688064e+01 2.381080e+01 2.096967e+01 1.835635e+01 1.596799e+01 1.379986e+01 1.184543e+01 1.009659e+01 8.543729e+00 7.175965e+00 5.981321e+00 4.946927e+00 4.059268e+00 3.304463e+00 2.668569e+00 2.137870e+00 1.699146e+00 1.339895e+00 1.048501e+00 8.143547e-01 6.279305e-01 4.808183e-01 3.657173e-01 2.763937e-01 2.076094e-01 1.550293e-01 1.151156e-01 8.501808e-02 6.246767e-02 4.567662e-02 3.324958e-02 2.410645e-02 1.741756e-02 1.255038e-02 9.026347e-03 6.486062e-03 4.661548e-03 3.354422e-03 2.419001e-03 1.749306e-03 1.269011e-03 9.235672e-04 6.741027e-04 4.928758e-04 3.600807e-04 2.617064e-04 1.875502e-04 1.322025e-04 8.476025e-05
4.673589e-05 8.693863e-05 1.272238e-04 1.821040e-04 2.572205e-04 3.611078e-04 5.065369e-04 7.122671e-04 1.005280e-03 1.423726e-03 2.020704e-03 2.869002e-03 4.067027e-03 5.746405e-03 8.082142e-03 1.130654e-02 1.572820e-02 2.175725e-02 2.993783e-02 4.098843e-02 5.585040e-02 7.574508e-02 1.022397e-01 1.373222e-01 1.834861e-01 2.438247e-01 3.221349e-01 4.230251e-01 5.520198e-01 7.156499e-01 9.215158e-01 1.178315e+00 1.495829e+00 1.884873e+00 2.357195e+00 2.925331e+00 3.602410e+00 4.401905e+00 5.337354e+00 6.422075e+00 7.668880e+00 9.089813e+00 1.069592e+01 1.249702e+01 1.450155e+01 1.671644e+01 1.914695e+01 2.179666e+01 2.466735e+01 2.775891e+01 3.106927e+01 3.459426e+01 3.832759e+01 4.226076e+01 4.638308e+01 5.068166e+01 5.514150e+01 5.974558e+01 6.447514e+01 6.930998e+01 7.422886e+01 7.920997e+01 8.423133e+01 8.927121e+01 9.430842e+01 9.932253e+01 1.042941e+02 1.092047e+02 1.140370e+02 1.187750e+02 1.234037e+02 1.279097e+02 1.322808e+02 1.365065e+02 1.405782e+02 1.444887e+02 1.482324e+02 1.518051e+02 1.552029e+02 1.584225e+02 1.614609e+02 1.643154e+02 1.669838e+02 1.694641e+02 1.717549e+02 1.738545e+02 1.757617e+02 1.774748e+02 1.789929e+02 1.803154e+02 1.814424e+02 1.823750e+02 1.831149e+02 1.836642e+02 1.840252e+02 1.841996e+02 1.841888e+02 1.839933e+02 1.836127e+02 1.830462e+02 1.822927e+02 1.813507e+02 1.802192e+02 1.788976e+02 1.773855e+02 1.756830e+02 1.737901e+02 1.717070e+02 1.694340e+02 1.669715e+02 1.643199e+02 1.614804e+02 1.584544e+02 1.552442e+02 1.518525e+02 1.482828e+02 1.445392e+02 1.406268e+02 1.365516e+02 1.323210e+02 1.279435e+02 1.234296e+02 1.187913e+02 1.140422e+02 1.091978e+02 1.042750e+02 9.929210e+01 9.426843e+01 8.922443e+01 8.418115e+01 7.915996e+01 7.418222e+01 6.926903e+01 6.444103e+01 5.971827e+01 5.512003e+01 5.066460e+01 4.636896e+01 4.224844e+01 3.831637e+01 3.458387e+01 3.105968e+01 2.775025e+01 2.465978e+01 2.179037e+01 1.914216e+01 1.671337e+01 1.450038e+01 1.249777e+01 1.069845e+01 9.093804e+00 7.673873e+00 6.427556e+00 5.342812e+00 4.406885e+00 3.606547e+00 2.928363e+00 2.358974e+00 1.885363e+00 1.495093e+00 1.176500e+00 9.188350e-01 7.123573e-01 5.483821e-01 4.192912e-01 3.185088e-01 2.404491e-01 1.804410e-01 1.346355e-01 9.990480e-02 7.373879e-02 5.414624e-02 3.956339e-02 2.877322e-02 2.083606e-02 1.503153e-02 1.081104e-02 7.759434e-03 5.564394e-03 3.992327e-03 2.869716e-03 2.068852e-03 1.496895e-03 1.087285e-03 7.928297e-04 5.801806e-04 4.256693e-04 3.123988e-04 2.283684e-04 1.649185e-04 1.171597e-04 7.520110e-05
4.067590e-05 7.837953e-05 1.135827e-04 1.609294e-04 2.251214e-04 3.134572e-04 4.370139e-04 6.121365e-04 8.623184e-04 1.220689e-03 1.733228e-03 2.462823e-03 3.494357e-03 4.941257e-03 6.954310e-03 9.733795e-03 1.354612e-02 1.874599e-02 2.580481e-02 3.534598e-02 4.818726e-02 6.539085e-02 8.832160e-02 1.187140e-01 1.587494e-01 2.111431e-01 2.792423e-01 3.671299e-01 4.797274e-01 6.228868e-01 8.034595e-01 1.029335e+00 1.309445e+00 1.653733e+00 2.073082e+00 2.579200e+00 3.184462e+00 3.901689e+00 4.743908e+00 5.724073e+00 6.854795e+00 8.148079e+00 9.615073e+00 1.126585e+01 1.310921e+01 1.515255e+01 1.740174e+01 1.986108e+01 2.253315e+01 2.541878e+01 2.851696e+01 3.182468e+01 3.533695e+01 3.904671e+01 4.294482e+01 4.702009e+01 5.125926e+01 5.564710e+01 6.016656e+01 6.479901e+01 6.952460e+01 7.432262e+01 7.917198e+01 8.405157e+01 8.894063e+01 9.381897e+01 9.866719e+01 1.034668e+02 1.082001e+02 1.128507e+02 1.174031e+02 1.218430e+02 1.261577e+02 1.303359e+02 1.343679e+02 1.382461e+02 1.419639e+02 1.455161e+02 1.488981e+02 1.521059e+02 1.551355e+02 1.579837e+02 1.606475e+02 1.631245e+02 1.654127e+02 1.675105e+02 1.694161e+02 1.711282e+02 1.726455e+02 1.739674e+02 1.750941e+02 1.760266e+02 1.767664e+02 1.773157e+02 1.776766e+02 1.778508e+02 1.778396e+02 1.776433e+02 1.772617e+02 1.766939e+02 1.759388e+02 1.749952e+02 1.738621e+02 1.725389e+02 1.710256e+02 1.693223e+02 1.674293e+02 1.653471e+02 1.630762e+02 1.606172e+02 1.579712e+02 1.551395e+02 1.521242e+02 1.489280e+02 1.455543e+02 1.420070e+02 1.382912e+02 1.344125e+02 1.303778e+02 1.261953e+02 1.218747e+02 1.174271e+02 1.128656e+02 1.082046e+02 1.034603e+02 9.864991e+01 9.379181e+01 8.890540e+01 8.401085e+01 7.912877e+01 7.427999e+01 6.948516e+01 6.476450e+01 6.013764e+01 5.562344e+01 5.123980e+01 4.700352e+01 4.292994e+01 3.903268e+01 3.532341e+01 3.181160e+01 2.850450e+01 2.540718e+01 2.252263e+01 1.985190e+01 1.739417e+01 1.514685e+01 1.310561e+01 1.126442e+01 9.615686e+00 8.150422e+00 6.858408e+00 5.728427e+00 4.748480e+00 3.906015e+00 3.188173e+00 2.582039e+00 2.074895e+00 1.654465e+00 1.309123e+00 1.028058e+00 8.013862e-01 6.202222e-01 4.767003e-01 3.639650e-01 2.761324e-01 2.082293e-01 1.561150e-01 1.163916e-01 8.630803e-02 6.366419e-02 4.672021e-02 3.411384e-02 2.478799e-02 1.792876e-02 1.291376e-02 9.269675e-03 6.638329e-03 4.749704e-03 3.401116e-03 2.441397e-03 1.758997e-03 1.272876e-03 9.252289e-04 6.754300e-04 4.950506e-04 3.640396e-04 2.680763e-04 1.969245e-04 1.432267e-04 1.025580e-04 6.557599e-05
3.456200e-05 6.931986e-05 9.962763e-05 1.399435e-04 1.942088e-04 2.686886e-04 3.730080e-04 5.213976e-04 7.342453e-04 1.040160e-03 1.478678e-03 2.103719e-03 2.987970e-03 4.228575e-03 5.954812e-03 8.338709e-03 1.160958e-02 1.607337e-02 2.213732e-02 3.034049e-02 4.139029e-02 5.620583e-02 7.596874e-02 1.021828e-01 1.367439e-01 1.820204e-01 2.409455e-01 3.171156e-01 4.148902e-01 5.394834e-01 6.970360e-01 8.946619e-01 1.140466e+00 1.443530e+00 1.813867e+00 2.262336e+00 2.800512e+00 3.440510e+00 4.194765e+00 5.075785e+00 6.095890e+00 7.266945e+00 8.600115e+00 1.010562e+01 1.179256e+01 1.366872e+01 1.574051e+01 1.801284e+01 2.048907e+01 2.317090e+01 2.605829e+01 2.914935e+01 3.244030e+01 3.592543e+01 3.959709e+01 4.344567e+01 4.745961e+01 5.162540e+01 5.592772e+01 6.034954e+01 6.487246e+01 6.947705e+01 7.414324e+01 7.885072e+01 8.357934e+01 8.830934e+01 9.302154e+01 9.769746e+01 1.023194e+02 1.068704e+02 1.113347e+02 1.156974e+02 1.199450e+02 1.240655e+02 1.280486e+02 1.318856e+02 1.355693e+02 1.390936e+02 1.424529e+02 1.456423e+02 1.486574e+02 1.514939e+02 1.541483e+02 1.566178e+02 1.589000e+02 1.609928e+02 1.628944e+02 1.646033e+02 1.661180e+02 1.674381e+02 1.685635e+02 1.694951e+02 1.702344e+02 1.707833e+02 1.711439e+02 1.713179e+02 1.713062e+02 1.711093e+02 1.707270e+02 1.701583e+02 1.694023e+02 1.684579e+02 1.673243e+02 1.660011e+02 1.644883e+02 1.627861e+02 1.608954e+02 1.588167e+02 1.565510e+02 1.540991e+02 1.514627e+02 1.486435e+02 1.456442e+02 1.424681e+02 1.391191e+02 1.356021e+02 1.319225e+02 1.280868e+02 1.241027e+02 1.199791e+02 1.157266e+02 1.113573e+02 1.068849e+02 1.023247e+02 9.769314e+01 9.300784e+01 8.828724e+01 8.355054e+01 7.881748e+01 7.410814e+01 6.944261e+01 6.484068e+01 6.032163e+01 5.590395e+01 5.160524e+01 4.744202e+01 4.342954e+01 3.958153e+01 3.590995e+01 3.242484e+01 2.913412e+01 2.604361e+01 2.315709e+01 2.047641e+01 1.800161e+01 1.573101e+01 1.366124e+01 1.178732e+01 1.010271e+01 8.599398e+00 7.268109e+00 6.098476e+00 5.079268e+00 4.198629e+00 3.444308e+00 2.803894e+00 2.265057e+00 1.815779e+00 1.444559e+00 1.140602e+00 8.939512e-01 6.955813e-01 5.374381e-01 4.124444e-01 3.144714e-01 2.382884e-01 1.794954e-01 1.344445e-01 1.001532e-01 7.421461e-02 5.470981e-02 4.012533e-02 2.927945e-02 2.125774e-02 1.535830e-02 1.104581e-02 7.913958e-03 5.655283e-03 4.037544e-03 2.885747e-03 2.068822e-03 1.489782e-03 1.078216e-03 7.841644e-04 5.728515e-04 4.202075e-04 3.093803e-04 2.283258e-04 1.683590e-04 1.232191e-04 8.891552e-05 5.628915e-05
2.853387e-05 5.967264e-05 8.523253e-05 1.189779e-04 1.642528e-04 2.264731e-04 3.140262e-04 4.392905e-04 6.198855e-04 8.803516e-04 1.254398e-03 1.787850e-03 2.542454e-03 3.600869e-03 5.073421e-03 7.107395e-03 9.899711e-03 1.371367e-02 1.890019e-02 2.592386e-02 3.539408e-02 4.810205e-02 6.506479e-02 8.757780e-02 1.172781e-01 1.562185e-01 2.069536e-01 2.726324e-01 3.570945e-01 4.649582e-01 6.016943e-01 7.736781e-01 9.882162e-01 1.253549e+00 1.578825e+00 1.974042e+00 2.449951e+00 3.017910e+00 3.689699e+00 4.477299e+00 5.392646e+00 6.447374e+00 7.652564e+00 9.018500e+00 1.055447e+01 1.226859e+01 1.416773e+01 1.625735e+01 1.854151e+01 2.102269e+01 2.370178e+01 2.657791e+01 2.964846e+01 3.290896e+01 3.635315e+01 3.997292e+01 4.375828e+01 4.769740e+01 5.177663e+01 5.598057e+01 6.029235e+01 6.469389e+01 6.916631e+01 7.369029e+01 7.824645e+01 8.281562e+01 8.737901e+01 9.191834e+01 9.641589e+01 1.008546e+02 1.052183e+02 1.094916e+02 1.136606e+02 1.177125e+02 1.216364e+02 1.254226e+02 1.290631e+02 1.325509e+02 1.358796e+02 1.390434e+02 1.420372e+02 1.448559e+02 1.474956e+02 1.499528e+02 1.522247e+02 1.543089e+02 1.562035e+02 1.579066e+02 1.594168e+02 1.607335e+02 1.618564e+02 1.627862e+02 1.635244e+02 1.640726e+02 1.644327e+02 1.646063e+02 1.645944e+02 1.643973e+02 1.640148e+02 1.634461e+02 1.626903e+02 1.617465e+02 1.606140e+02 1.592925e+02 1.577823e+02 1.560839e+02 1.541982e+02 1.521263e+02 1.498693e+02 1.474288e+02 1.448066e+02 1.420053e+02 1.390280e+02 1.358788e+02 1.325623e+02 1.290839e+02 1.254499e+02 1.216674e+02 1.177448e+02 1.136918e+02 1.095196e+02 1.052412e+02 1.008708e+02 9.642426e+01 9.191846e+01 8.737112e+01 8.280060e+01 7.822581e+01 7.366594e+01 6.914036e+01 6.466829e+01 6.026855e+01 5.595932e+01 5.175791e+01 4.768059e+01 4.374247e+01 3.995725e+01 3.633708e+01 3.289235e+01 2.963153e+01 2.656108e+01 2.368550e+01 2.100736e+01 1.852744e+01 1.624486e+01 1.415709e+01 1.226010e+01 1.054832e+01 9.014744e+00 7.651066e+00 6.447812e+00 5.394564e+00 4.480185e+00 3.693059e+00 3.021322e+00 2.453095e+00 1.976696e+00 1.580847e+00 1.254855e+00 9.887653e-01 7.734720e-01 6.007847e-01 4.634520e-01 3.551469e-01 2.704254e-01 2.046673e-01 1.540041e-01 1.152418e-01 8.577758e-02 6.351727e-02 4.679545e-02 3.430179e-02 2.501568e-02 1.814948e-02 1.310043e-02 9.410133e-03 6.731395e-03 4.801585e-03 3.421973e-03 2.442284e-03 1.749502e-03 1.259772e-03 9.122513e-04 6.639942e-04 4.853969e-04 3.562123e-04 2.623855e-04 1.938671e-04 1.433329e-04 1.054513e-04 7.664585e-05 4.777744e-05
2.281562e-05 4.967893e-05 7.071075e-05 9.841771e-05 1.356863e-04 1.872407e-04 2.604092e-04 3.659398e-04 5.189809e-04 7.404172e-04 1.058720e-03 1.512459e-03 2.153642e-03 3.052143e-03 4.301689e-03 6.028015e-03 8.399863e-03 1.164337e-02 1.606014e-02 2.204926e-02 3.013346e-02 4.099039e-02 5.549035e-02 7.474252e-02 1.001516e-01 1.334858e-01 1.769563e-01 2.333041e-01 3.058903e-01 3.987804e-01 5.168181e-01 6.656792e-01 8.519077e-01 1.082929e+00 1.367044e+00 1.713390e+00 2.131878e+00 2.633076e+00 3.228056e+00 3.928201e+00 4.744976e+00 5.689692e+00 6.773245e+00 8.005888e+00 9.397016e+00 1.095500e+01 1.268706e+01 1.459917e+01 1.669598e+01 1.898072e+01 2.145509e+01 2.411919e+01 2.697142e+01 3.000852e+01 3.322547e+01 3.661555e+01 4.017027e+01 4.387937e+01 4.773080e+01 5.171080e+01 5.580405e+01 5.999393e+01 6.426287e+01 6.859267e+01 7.296491e+01 7.736116e+01 8.176317e+01 8.615298e+01 9.051305e+01 9.482632e+01 9.907636e+01 1.032476e+02 1.073256e+02 1.112971e+02 1.151505e+02 1.188753e+02 1.224626e+02 1.259045e+02 1.291938e+02 1.323240e+02 1.352888e+02 1.380830e+02 1.407017e+02 1.431411e+02 1.453979e+02 1.474693e+02 1.493533e+02 1.510477e+02 1.525511e+02 1.538624e+02 1.549814e+02 1.559084e+02 1.566447e+02 1.571917e+02 1.575511e+02 1.577244e+02 1.577124e+02 1.575157e+02 1.571338e+02 1.565662e+02 1.558121e+02 1.548706e+02 1.537412e+02 1.524238e+02 1.509189e+02 1.492272e+02 1.473501e+02 1.452888e+02 1.430450e+02 1.406206e+02 1.380182e+02 1.352408e+02 1.322924e+02 1.291777e+02 1.259021e+02 1.224717e+02 1.188934e+02 1.151751e+02 1.113256e+02 1.073554e+02 1.032762e+02 9.910165e+01 9.484647e+01 9.052684e+01 8.615982e+01 8.176317e+01 7.735505e+01 7.295392e+01 6.857833e+01 6.424681e+01 5.997757e+01 5.578835e+01 5.169614e+01 4.771697e+01 4.386577e+01 4.015619e+01 3.660042e+01 3.320909e+01 2.999108e+01 2.695341e+01 2.410120e+01 2.143771e+01 1.896441e+01 1.668110e+01 1.458602e+01 1.267590e+01 1.094609e+01 9.390502e+00 8.001789e+00 6.771399e+00 5.689767e+00 4.746523e+00 3.930721e+00 3.231081e+00 2.636213e+00 2.134837e+00 1.715976e+00 1.369129e+00 1.084427e+00 8.527584e-01 6.658509e-01 5.163235e-01 3.976894e-01 3.043287e-01 2.314365e-01 1.749574e-01 1.315117e-01 9.831953e-02 7.312291e-02 5.410975e-02 3.984212e-02 2.919104e-02 2.127909e-02 1.543086e-02 1.113094e-02 7.988515e-03 5.708219e-03 4.066778e-03 2.895029e-03 2.064671e-03 1.478868e-03 1.065585e-03 7.725648e-04 5.630868e-04 4.120689e-04 3.025613e-04 2.229110e-04 1.647888e-04 1.220546e-04 9.017288e-05 6.596654e-05 4.039184e-05
1.765330e-05 3.983870e-05 5.671114e-05 7.905200e-05 1.094007e-04 1.519127e-04 2.129986e-04 3.019605e-04 4.317400e-04 6.199584e-04 8.904257e-04 1.275288e-03 1.817975e-03 2.577171e-03 3.632146e-03 5.089909e-03 7.094711e-03 9.840293e-03 1.358513e-02 1.867080e-02 2.554375e-02 3.478147e-02 4.712467e-02 6.351753e-02 8.515837e-02 1.135614e-01 1.506291e-01 1.987330e-01 2.607967e-01 3.403766e-01 4.417321e-01 5.698830e-01 7.306492e-01 9.306754e-01 1.177438e+00 1.479231e+00 1.845119e+00 2.284861e+00 2.808779e+00 3.427597e+00 4.152235e+00 4.993587e+00 5.962275e+00 7.068423e+00 8.321446e+00 9.729875e+00 1.130122e+01 1.304188e+01 1.495703e+01 1.705054e+01 1.932485e+01 2.178091e+01 2.441811e+01 2.723422e+01 3.022542e+01 3.338625e+01 3.670960e+01 4.018668e+01 4.380699e+01 4.755835e+01 5.142702e+01 5.539789e+01 5.945478e+01 6.358078e+01 6.775851e+01 7.197042e+01 7.619895e+01 8.042664e+01 8.463622e+01 8.881080e+01 9.293394e+01 9.698995e+01 1.009641e+02 1.048427e+02 1.086134e+02 1.122653e+02 1.157886e+02 1.191744e+02 1.224147e+02 1.255022e+02 1.284299e+02 1.311918e+02 1.337827e+02 1.361979e+02 1.384341e+02 1.404880e+02 1.423572e+02 1.440395e+02 1.455332e+02 1.468370e+02 1.479503e+02 1.488732e+02 1.496066e+02 1.501518e+02 1.505102e+02 1.506831e+02 1.506715e+02 1.504757e+02 1.500955e+02 1.495304e+02 1.487795e+02 1.478423e+02 1.467184e+02 1.454079e+02 1.439115e+02 1.422303e+02 1.403658e+02 1.383198e+02 1.360943e+02 1.336918e+02 1.311154e+02 1.283690e+02 1.254572e+02 1.223855e+02 1.191600e+02 1.157876e+02 1.122758e+02 1.086330e+02 1.048688e+02 1.009940e+02 9.702093e+01 9.296348e+01 8.883680e+01 8.465722e+01 8.044184e+01 7.620828e+01 7.197437e+01 6.775801e+01 6.357699e+01 5.944885e+01 5.539075e+01 5.141923e+01 4.755000e+01 4.379779e+01 4.017612e+01 3.669719e+01 3.337176e+01 3.020896e+01 2.721626e+01 2.439935e+01 2.176214e+01 1.930675e+01 1.703366e+01 1.494177e+01 1.302852e+01 1.129000e+01 9.720969e+00 8.314961e+00 7.064327e+00 5.960377e+00 4.993548e+00 4.153611e+00 3.429906e+00 2.811575e+00 2.287780e+00 1.847900e+00 1.481706e+00 1.179499e+00 9.322419e-01 7.316539e-01 5.702762e-01 4.415016e-01 3.395655e-01 2.595079e-01 1.971149e-01 1.488490e-01 1.117760e-01 8.349140e-02 6.204769e-02 4.588565e-02 3.377032e-02 2.473381e-02 1.802536e-02 1.306844e-02 9.424289e-03 6.761153e-03 4.828853e-03 3.438479e-03 2.446817e-03 1.745013e-03 1.250668e-03 9.023331e-04 6.554121e-04 4.786558e-04 3.508771e-04 2.579136e-04 1.901250e-04 1.406337e-04 1.043181e-04 7.733342e-05 5.689169e-05 3.431856e-05
1.325416e-05 3.075854e-05 4.400393e-05 6.178903e-05 8.638317e-05 1.214609e-04 1.726224e-04 2.478789e-04 3.582075e-04 5.183478e-04 7.480245e-04 1.073784e-03 1.531609e-03 2.170479e-03 3.057124e-03 4.282286e-03 5.968885e-03 8.282360e-03 1.144340e-02 1.574315e-02 2.156115e-02 2.938716e-02 3.984839e-02 5.374452e-02 7.209248e-02 9.618194e-02 1.276408e-01 1.685082e-01 2.213114e-01 2.891399e-01 3.757139e-01 4.854410e-01 6.234606e-01 7.956758e-01 1.008772e+00 1.270220e+00 1.588253e+00 1.971807e+00 2.430431e+00 2.974140e+00 3.613243e+00 4.358135e+00 5.219078e+00 6.205974e+00 7.328167e+00 8.594262e+00 1.001198e+01 1.158806e+01 1.332810e+01 1.523653e+01 1.731646e+01 1.956958e+01 2.199615e+01 2.459491e+01 2.736310e+01 3.029643e+01 3.338907e+01 3.663359e+01 4.002096e+01 4.354052e+01 4.718008e+01 5.092607e+01 5.476377e+01 5.867760e+01 6.265137e+01 6.666851e+01 7.071227e+01 7.476581e+01 7.881233e+01 8.283521e+01 8.681822e+01 9.074567e+01 9.460269e+01 9.837539e+01 1.020510e+02 1.056179e+02 1.090654e+02 1.123841e+02 1.155650e+02 1.186000e+02 1.214815e+02 1.242028e+02 1.267581e+02 1.291424e+02 1.313517e+02 1.333827e+02 1.352325e+02 1.368988e+02 1.383794e+02 1.396729e+02 1.407784e+02 1.416955e+02 1.424249e+02 1.429674e+02 1.433243e+02 1.434969e+02 1.434859e+02 1.432918e+02 1.429143e+02 1.423531e+02 1.416074e+02 1.406768e+02 1.395611e+02 1.382607e+02 1.367765e+02 1.351100e+02 1.332630e+02 1.312377e+02 1.290366e+02 1.266626e+02 1.241196e+02 1.214121e+02 1.185454e+02 1.155260e+02 1.123606e+02 1.090568e+02 1.056227e+02 1.020673e+02 9.840068e+01 9.463406e+01 9.078014e+01 8.685299e+01 8.286794e+01 7.884127e+01 7.478997e+01 7.073134e+01 6.668273e+01 6.266134e+01 5.868410e+01 5.476751e+01 5.092755e+01 4.717952e+01 4.353784e+01 4.001586e+01 3.662572e+01 3.337820e+01 3.028262e+01 2.734674e+01 2.457670e+01 2.197698e+01 1.955037e+01 1.729800e+01 1.521945e+01 1.331281e+01 1.157483e+01 1.000102e+01 8.585672e+00 7.321984e+00 6.202114e+00 5.217323e+00 4.358140e+00 3.614571e+00 2.976328e+00 2.433053e+00 1.974525e+00 1.590833e+00 1.272521e+00 1.010708e+00 7.971805e-01 6.244723e-01 4.859061e-01 3.756086e-01 2.884911e-01 2.202041e-01 1.670748e-01 1.260372e-01 9.455941e-02 7.057433e-02 5.241235e-02 3.873940e-02 2.850053e-02 2.087019e-02 1.520913e-02 1.102754e-02 7.953567e-03 5.706812e-03 4.076310e-03 2.902990e-03 2.066281e-03 1.474432e-03 1.057838e-03 7.644670e-04 5.564936e-04 4.074296e-04 2.993917e-04 2.205225e-04 1.628254e-04 1.206187e-04 8.964577e-05 6.666872e-05 4.928190e-05 2.955172e-05
9.738169e-06 2.296734e-05 3.323339e-05 4.734327e-05 6.734119e-05 9.647723e-05 1.396224e-04 2.036313e-04 2.977465e-04 4.342005e-04 6.292038e-04 9.045144e-04 1.289745e-03 1.825547e-03 2.567820e-03 3.593170e-03 5.005876e-03 6.946568e-03 9.602778e-03 1.322141e-02 1.812355e-02 2.472252e-02 3.354699e-02 4.527124e-02 6.075450e-02 8.109000e-02 1.076633e-01 1.422177e-01 1.869232e-01 2.444454e-01 3.180098e-01 4.114582e-01 5.292952e-01 6.767266e-01 8.596870e-01 1.084855e+00 1.359650e+00 1.692195e+00 2.091246e+00 2.566078e+00 3.126335e+00 3.781846e+00 4.542425e+00 5.417669e+00 6.416763e+00 7.548295e+00 8.820113e+00 1.023918e+01 1.181149e+01 1.354189e+01 1.543405e+01 1.749035e+01 1.971179e+01 2.209798e+01 2.464715e+01 2.735606e+01 3.022007e+01 3.323300e+01 3.638720e+01 3.967345e+01 4.308106e+01 4.659797e+01 5.021094e+01 5.390576e+01 5.766750e+01 6.148067e+01 6.532945e+01 6.919773e+01 7.306932e+01 7.692807e+01 8.075807e+01 8.454386e+01 8.827061e+01 9.192429e+01 9.549180e+01 9.896103e+01 1.023208e+02 1.055607e+02 1.086711e+02 1.116432e+02 1.144687e+02 1.171403e+02 1.196517e+02 1.219975e+02 1.241732e+02 1.261753e+02 1.280004e+02 1.296461e+02 1.311099e+02 1.323899e+02 1.334849e+02 1.343942e+02 1.351180e+02 1.356568e+02 1.360118e+02 1.361839e+02 1.361738e+02 1.359820e+02 1.356084e+02 1.350526e+02 1.343140e+02 1.333924e+02 1.322879e+02 1.310012e+02 1.295335e+02 1.278866e+02 1.260627e+02 1.240644e+02 1.218945e+02 1.195566e+02 1.170551e+02 1.143952e+02 1.115832e+02 1.086260e+02 1.055313e+02 1.023072e+02 9.896236e+01 9.550640e+01 9.194973e+01 8.830396e+01 8.458198e+01 8.079796e+01 7.696715e+01 7.310568e+01 6.923017e+01 6.535745e+01 6.150422e+01 5.768686e+01 5.392133e+01 5.022302e+01 4.660673e+01 4.308647e+01 3.967534e+01 3.638535e+01 3.322726e+01 3.021045e+01 2.734289e+01 2.463103e+01 2.207980e+01 1.969255e+01 1.747107e+01 1.541561e+01 1.352495e+01 1.179650e+01 1.022642e+01 8.809698e+00 7.540276e+00 6.411099e+00 5.414225e+00 4.540956e+00 3.782003e+00 3.127697e+00 2.568201e+00 2.093726e+00 1.694717e+00 1.362006e+00 1.086928e+00 8.614147e-01 6.780651e-01 5.301977e-01 4.118795e-01 3.179266e-01 2.438770e-01 1.859409e-01 1.409370e-01 1.062239e-01 7.963051e-02 5.939063e-02 4.408151e-02 3.256839e-02 2.395514e-02 1.754137e-02 1.278557e-02 9.273590e-03 6.691751e-03 4.804081e-03 3.433453e-03 2.446550e-03 1.742414e-03 1.244208e-03 8.935569e-04 6.467094e-04 4.717666e-04 3.463358e-04 2.552988e-04 1.886698e-04 1.397643e-04 1.038659e-04 7.744482e-05 5.780171e-05 4.290667e-05 2.591208e-05
7.112635e-06 1.676956e-05 2.473159e-05 3.601590e-05 5.246064e-05 7.692468e-05 1.136135e-04 1.683481e-04 2.488568e-04 3.652285e-04 5.307119e-04 7.630480e-04 1.086491e-03 1.534619e-03 2.154030e-03 3.009056e-03 4.187669e-03 5.808715e-03 8.030595e-03 1.106148e-02 1.517147e-02 2.070764e-02 2.811367e-02 3.795593e-02 5.095767e-02 6.804186e-02 9.038214e-02 1.194603e-01 1.571277e-01 2.056680e-01 2.678570e-01 3.470178e-01 4.470693e-01 5.725674e-01 7.287406e-01 9.215152e-01 1.157525e+00 1.444094e+00 1.789187e+00 2.201318e+00 2.689424e+00 3.262712e+00 3.930481e+00 4.701940e+00 5.586023e+00 6.591216e+00 7.725395e+00 8.995680e+00 1.040830e+01 1.196850e+01 1.368039e+01 1.554692e+01 1.756976e+01 1.974931e+01 2.208466e+01 2.457356e+01 2.721243e+01 2.999629e+01 3.291872e+01 3.597186e+01 3.914643e+01 4.243184e+01 4.581628e+01 4.928694e+01 5.283018e+01 5.643168e+01 6.007660e+01 6.374972e+01 6.743557e+01 7.111863e+01 7.478349e+01 7.841505e+01 8.199869e+01 8.552040e+01 8.896693e+01 9.232578e+01 9.558523e+01 9.873430e+01 1.017627e+02 1.046609e+02 1.074201e+02 1.100324e+02 1.124910e+02 1.147901e+02 1.169250e+02 1.188915e+02 1.206863e+02 1.223062e+02 1.237488e+02 1.250116e+02 1.260931e+02 1.269922e+02 1.277086e+02 1.282425e+02 1.285947e+02 1.287661e+02 1.287572e+02 1.285684e+02 1.281997e+02 1.276508e+02 1.269215e+02 1.260115e+02 1.249215e+02 1.236524e+02 1.222058e+02 1.205840e+02 1.187894e+02 1.168249e+02 1.146939e+02 1.124005e+02 1.099495e+02 1.073469e+02 1.045996e+02 1.017153e+02 9.870218e+01 9.556910e+01 9.232531e+01 8.898076e+01 8.554626e+01 8.203366e+01 7.845595e+01 7.482721e+01 7.116250e+01 6.747758e+01 6.378854e+01 6.011153e+01 5.646247e+01 5.285680e+01 4.930941e+01 4.583458e+01 4.244585e+01 3.915598e+01 3.597678e+01 3.291892e+01 2.999184e+01 2.720360e+01 2.456088e+01 2.206889e+01 1.973142e+01 1.755083e+01 1.552800e+01 1.366240e+01 1.195213e+01 1.039401e+01 8.983709e+00 7.715826e+00 6.584019e+00 5.581088e+00 4.699081e+00 3.929431e+00 3.263126e+00 2.690896e+00 2.203430e+00 1.791560e+00 1.446438e+00 1.159654e+00 9.233363e-01 7.302170e-01 5.736798e-01 4.477940e-01 3.473278e-01 2.677387e-01 2.051400e-01 1.562504e-01 1.183311e-01 8.911976e-02 6.676592e-02 4.976953e-02 3.692559e-02 2.727474e-02 2.006030e-02 1.469150e-02 1.071216e-02 7.773931e-03 5.613458e-03 4.033029e-03 2.884544e-03 2.056744e-03 1.465509e-03 1.046856e-03 7.521390e-04 5.447943e-04 3.980425e-04 2.929789e-04 2.167787e-04 1.609598e-04 1.198711e-04 8.956621e-05 6.712278e-05 5.032066e-05 3.749457e-05 2.310147e-05
5.277984e-06 1.218893e-05 1.845855e-05 2.764267e-05 4.137615e-05 6.214659e-05 9.354892e-05 1.404863e-04 2.093821e-04 3.085238e-04 4.487094e-04 6.443710e-04 9.153200e-04 1.289195e-03 1.804658e-03 2.515434e-03 3.495270e-03 4.843921e-03 6.694259e-03 9.220604e-03 1.264875e-02 1.726858e-02 2.345083e-02 3.166948e-02 4.253133e-02 5.681275e-02 7.550354e-02 9.985648e-02 1.314413e-01 1.722006e-01 2.245057e-01 2.912094e-01 3.756944e-01 4.819179e-01 6.144511e-01 7.785123e-01 9.799868e-01 1.225425e+00 1.522009e+00 1.877485e+00 2.300061e+00 2.798278e+00 3.380863e+00 4.056562e+00 4.833979e+00 5.721404e+00 6.726645e+00 7.856877e+00 9.118496e+00 1.051700e+01 1.205689e+01 1.374157e+01 1.557331e+01 1.755319e+01 1.968111e+01 2.195570e+01 2.437435e+01 2.693313e+01 2.962679e+01 3.244871e+01 3.539093e+01 3.844422e+01 4.159817e+01 4.484135e+01 4.816140e+01 5.154521e+01 5.497902e+01 5.844856e+01 6.193923e+01 6.543626e+01 6.892490e+01 7.239055e+01 7.581896e+01 7.919630e+01 8.250925e+01 8.574512e+01 8.889180e+01 9.193783e+01 9.487240e+01 9.768538e+01 1.003675e+02 1.029104e+02 1.053070e+02 1.075509e+02 1.096371e+02 1.115611e+02 1.133192e+02 1.149080e+02 1.163245e+02 1.175660e+02 1.186305e+02 1.195165e+02 1.202233e+02 1.207509e+02 1.210995e+02 1.212697e+02 1.212621e+02 1.210770e+02 1.207143e+02 1.201740e+02 1.194561e+02 1.185606e+02 1.174886e+02 1.162414e+02 1.148211e+02 1.132301e+02 1.114714e+02 1.095482e+02 1.074644e+02 1.052243e+02 1.028334e+02 1.002982e+02 9.762630e+01 9.482583e+01 9.190569e+01 8.887517e+01 8.574406e+01 8.252267e+01 7.922213e+01 7.585441e+01 7.243249e+01 6.897027e+01 6.548242e+01 6.198416e+01 5.849089e+01 5.501794e+01 5.158027e+01 4.819230e+01 4.486782e+01 4.161992e+01 3.846093e+01 3.540238e+01 3.245480e+01 2.962761e+01 2.692897e+01 2.436570e+01 2.194325e+01 1.966572e+01 1.753585e+01 1.555507e+01 1.372346e+01 1.203981e+01 1.050164e+01 9.105289e+00 7.846042e+00 6.718212e+00 5.715276e+00 4.829981e+00 4.054461e+00 3.380372e+00 2.799057e+00 2.301727e+00 1.879649e+00 1.524323e+00 1.227626e+00 9.819128e-01 7.800937e-01 6.156752e-01 4.827919e-01 3.762223e-01 2.913883e-01 2.243382e-01 1.717091e-01 1.306772e-01 9.889816e-02 7.444546e-02 5.575059e-02 4.154711e-02 3.082066e-02 2.276530e-02 1.674621e-02 1.226830e-02 8.949632e-03 6.498891e-03 4.696117e-03 3.376389e-03 2.416348e-03 1.723483e-03 1.227969e-03 8.767639e-04 6.295180e-04 4.558137e-04 3.332355e-04 2.458224e-04 1.826460e-04 1.364335e-04 1.023492e-04 7.706105e-05 5.815347e-05 4.383008e-05 3.276914e-05 2.077747e-05
4.061409e-06 9.010662e-06 1.407236e-05 2.170391e-05 3.333401e-05 5.109549e-05 7.802536e-05 1.182188e-04 1.769875e-04 2.611245e-04 3.794270e-04 5.436362e-04 7.699228e-04 1.080984e-03 1.508775e-03 2.097924e-03 2.909864e-03 4.027738e-03 5.562174e-03 7.658070e-03 1.050288e-02 1.433730e-02 1.946961e-02 2.629501e-02 3.532088e-02 4.719807e-02 6.275790e-02 8.305433e-02 1.094104e-01 1.434678e-01 1.872376e-01 2.431506e-01 3.141046e-01 4.035102e-01 5.153331e-01 6.541321e-01 8.250865e-01 1.034005e+00 1.287310e+00 1.591985e+00 1.955498e+00 2.385699e+00 2.890696e+00 3.478716e+00 4.157953e+00 4.936413e+00 5.821741e+00 6.821066e+00 7.940853e+00 9.186771e+00 1.056360e+01 1.207514e+01 1.372418e+01 1.551239e+01 1.744037e+01 1.950755e+01 2.171219e+01 2.405133e+01 2.652076e+01 2.911498e+01 3.182724e+01 3.464960e+01 3.757298e+01 4.058723e+01 4.368131e+01 4.684330e+01 5.006055e+01 5.331986e+01 5.660756e+01 5.990976e+01 6.321247e+01 6.650177e+01 6.976388e+01 7.298527e+01 7.615275e+01 7.925354e+01 8.227531e+01 8.520628e+01 8.803524e+01 9.075166e+01 9.334587e+01 9.580920e+01 9.813406e+01 1.003140e+02 1.023434e+02 1.042175e+02 1.059323e+02 1.074840e+02 1.088691e+02 1.100847e+02 1.111284e+02 1.119982e+02 1.126931e+02 1.132124e+02 1.135563e+02 1.137250e+02 1.137187e+02 1.135379e+02 1.131825e+02 1.126525e+02 1.119484e+02 1.110706e+02 1.100205e+02 1.087998e+02 1.074111e+02 1.058572e+02 1.041413e+02 1.022672e+02 1.002389e+02 9.806142e+01 9.574055e+01 9.328328e+01 9.069754e+01 8.799207e+01 8.517618e+01 8.225961e+01 7.925253e+01 7.616560e+01 7.301013e+01 6.979817e+01 6.654256e+01 6.325686e+01 5.995523e+01 5.665220e+01 5.336235e+01 5.010004e+01 4.687919e+01 4.371312e+01 4.061446e+01 3.759514e+01 3.466631e+01 3.183827e+01 2.912035e+01 2.652076e+01 2.404645e+01 2.170310e+01 1.949503e+01 1.742531e+01 1.549575e+01 1.370692e+01 1.205821e+01 1.054781e+01 9.172772e+00 7.929054e+00 6.811647e+00 5.814682e+00 4.931559e+00 4.155069e+00 3.477525e+00 2.890892e+00 2.386947e+00 1.957440e+00 1.594267e+00 1.289621e+00 1.036112e+00 8.268534e-01 6.555120e-01 5.163369e-01 4.041717e-01 3.144564e-01 2.432165e-01 1.870387e-01 1.430327e-01 1.087828e-01 8.229331e-02 6.193230e-02 4.637733e-02 3.456513e-02 2.564697e-02 1.895020e-02 1.394594e-02 1.022219e-02 7.461435e-03 5.421608e-03 3.920018e-03 2.819725e-03 2.018347e-03 1.439185e-03 1.024433e-03 7.302359e-04 5.232230e-04 3.781498e-04 2.762758e-04 2.041088e-04 1.522947e-04 1.145468e-04 8.668447e-05 6.587274e-05 5.011832e-05 3.799274e-05 2.848383e-05 1.863279e-05
3.265776e-06 6.888732e-06 1.107995e-05 1.752698e-05 2.745314e-05 4.265715e-05 6.567260e-05 9.989025e-05 1.496810e-04 2.206035e-04 3.198284e-04 4.569170e-04 6.450711e-04 9.029070e-04 1.256762e-03 1.743547e-03 2.414156e-03 3.337434e-03 4.604826e-03 6.335866e-03 8.685050e-03 1.185092e-02 1.608847e-02 2.172576e-02 2.918553e-02 3.901142e-02 5.189895e-02 6.873073e-02 9.061589e-02 1.189333e-01 1.553771e-01 2.020034e-01 2.612762e-01 3.361123e-01 4.299253e-01 5.466658e-01 6.908539e-01 8.675973e-01 1.082586e+00 1.342059e+00 1.652752e+00 2.021809e+00 2.456691e+00 2.965055e+00 3.554625e+00 4.233037e+00 5.007682e+00 5.885547e+00 6.873064e+00 7.975988e+00 9.199298e+00 1.054711e+01 1.202262e+01 1.362805e+01 1.536460e+01 1.723241e+01 1.923050e+01 2.135675e+01 2.360790e+01 2.597947e+01 2.846582e+01 3.106018e+01 3.375471e+01 3.654054e+01 3.940782e+01 4.234584e+01 4.534309e+01 4.838744e+01 5.146625e+01 5.456660e+01 5.767539e+01 6.077942e+01 6.386553e+01 6.692062e+01 6.993175e+01 7.288622e+01 7.577165e+01 7.857607e+01 8.128805e+01 8.389681e+01 8.639242e+01 8.876595e+01 9.100954e+01 9.311641e+01 9.508075e+01 9.689745e+01 9.856201e+01 1.000703e+02 1.014186e+02 1.026035e+02 1.036222e+02 1.044724e+02 1.051525e+02 1.056617e+02 1.059995e+02 1.061659e+02 1.061611e+02 1.059852e+02 1.056383e+02 1.051207e+02 1.044331e+02 1.035763e+02 1.025522e+02 1.013630e+02 1.000115e+02 9.850102e+01 9.683518e+01 9.501797e+01 9.305391e+01 9.094829e+01 8.870734e+01 8.633835e+01 8.384957e+01 8.125007e+01 7.854945e+01 7.575779e+01 7.288556e+01 6.994364e+01 6.694347e+01 6.389703e+01 6.081693e+01 5.771627e+01 5.460858e+01 5.150757e+01 4.842688e+01 4.537982e+01 4.237922e+01 3.943726e+01 3.656542e+01 3.377447e+01 3.107440e+01 2.847434e+01 2.598246e+01 2.360582e+01 2.135026e+01 1.922037e+01 1.721950e+01 1.534976e+01 1.361213e+01 1.200647e+01 1.053153e+01 9.185008e+00 7.963554e+00 6.862848e+00 5.877689e+00 5.002120e+00 4.229564e+00 3.552953e+00 2.964864e+00 2.457652e+00 2.023592e+00 1.655026e+00 1.344508e+00 1.084936e+00 8.696530e-01 6.925071e-01 5.478922e-01 4.307578e-01 3.366093e-01 2.614968e-01 2.019966e-01 1.551818e-01 1.185843e-01 9.014962e-02 6.818783e-02 5.132339e-02 3.844687e-02 2.867031e-02 2.128772e-02 1.574139e-02 1.159387e-02 8.504930e-03 6.212547e-03 4.516995e-03 3.267432e-03 2.350686e-03 1.682085e-03 1.198191e-03 8.512327e-04 6.050032e-04 4.319331e-04 3.110847e-04 2.267853e-04 1.676110e-04 1.255276e-04 9.507253e-05 7.260860e-05 5.571113e-05 4.273793e-05 3.257043e-05 2.445989e-05 1.645944e-05
2.716745e-06 5.465350e-06 8.996594e-06 1.448780e-05 2.296697e-05 3.592791e-05 5.545874e-05 8.434179e-05 1.261520e-04 1.854227e-04 2.679898e-04 3.816349e-04 5.371294e-04 7.497251e-04 1.041085e-03 1.441650e-03 1.993410e-03 2.753072e-03 3.795744e-03 5.219342e-03 7.150277e-03 9.751209e-03 1.323177e-02 1.786297e-02 2.399547e-02 3.208164e-02 4.270107e-02 5.658974e-02 7.467295e-02 9.810233e-02 1.282961e-01 1.669817e-01 2.162387e-01 2.785430e-01 3.568094e-01 4.544336e-01 5.753270e-01 7.239406e-01 9.052705e-01 1.124841e+00 1.388667e+00 1.703193e+00 2.075217e+00 2.511795e+00 3.020123e+00 3.607399e+00 4.280675e+00 5.046700e+00 5.911785e+00 6.881684e+00 7.961492e+00 9.155562e+00 1.046744e+01 1.189978e+01 1.345432e+01 1.513177e+01 1.693185e+01 1.885318e+01 2.089331e+01 2.304870e+01 2.531471e+01 2.768569e+01 3.015491e+01 3.271467e+01 3.535631e+01 3.807024e+01 4.084610e+01 4.367284e+01 4.653891e+01 4.943239e+01 5.234112e+01 5.525278e+01 5.815487e+01 6.103485e+01 6.388015e+01 6.667829e+01 6.941700e+01 7.208431e+01 7.466871e+01 7.715934e+01 7.954613e+01 8.182002e+01 8.397296e+01 8.599798e+01 8.788897e+01 8.964054e+01 9.124783e+01 9.270637e+01 9.401205e+01 9.516115e+01 9.615045e+01 9.697733e+01 9.763982e+01 9.813659e+01 9.846688e+01 9.863034e+01 9.862688e+01 9.845656e+01 9.811962e+01 9.761657e+01 9.694830e+01 9.611626e+01 9.512255e+01 9.396985e+01 9.266140e+01 9.120082e+01 8.959212e+01 8.783963e+01 8.594826e+01 8.392361e+01 8.177221e+01 7.950155e+01 7.712007e+01 7.463698e+01 7.206206e+01 6.940557e+01 6.667814e+01 6.389080e+01 6.105495e+01 5.818244e+01 5.528549e+01 5.237668e+01 4.946878e+01 4.657460e+01 4.370674e+01 4.087745e+01 3.809843e+01 3.538072e+01 3.273470e+01 3.017000e+01 2.769549e+01 2.531917e+01 2.304811e+01 2.088826e+01 1.884443e+01 1.692026e+01 1.511817e+01 1.343949e+01 1.188447e+01 1.045234e+01 9.141317e+00 7.948690e+00 6.870801e+00 5.903125e+00 5.040363e+00 4.276565e+00 3.605267e+00 3.019632e+00 2.512583e+00 2.076933e+00 1.705507e+00 1.391271e+00 1.127458e+00 9.076703e-01 7.259640e-01 5.768962e-01 4.555470e-01 3.575196e-01 2.789286e-01 2.163809e-01 1.669496e-01 1.281429e-01 9.786688e-02 7.438441e-02 5.627195e-02 4.237575e-02 3.176953e-02 2.371549e-02 1.762973e-02 1.305284e-02 9.625558e-03 7.069034e-03 5.168665e-03 3.760776e-03 2.721561e-03 1.957936e-03 1.400124e-03 9.957901e-04 7.055233e-04 4.994594e-04 3.548318e-04 2.542727e-04 1.846660e-04 1.363283e-04 1.023502e-04 7.797832e-05 6.004229e-05 4.646373e-05 3.589019e-05 2.745422e-05 2.061689e-05 1.418092e-05
2.292312e-06 4.456633e-06 7.454068e-06 1.213723e-05 1.935932e-05 3.034716e-05 4.680419e-05 7.099198e-05 1.058091e-04 1.549241e-04 2.230553e-04 3.165028e-04 4.440223e-04 6.180777e-04 8.564566e-04 1.184218e-03 1.635923e-03 2.258117e-03 3.112195e-03 4.277886e-03 5.857933e-03 7.984706e-03 1.082948e-02 1.461484e-02 1.963029e-02 2.625059e-02 3.495680e-02 4.636010e-02 6.122901e-02 8.052048e-02 1.054149e-01 1.373538e-01 1.780805e-01 2.296804e-01 2.946233e-01 3.758036e-01 4.765768e-01 6.007871e-01 7.527810e-01 9.374042e-01 1.159979e+00 1.426263e+00 1.742393e+00 2.114803e+00 2.550121e+00 3.055051e+00 3.636228e+00 4.300087e+00 5.052733e+00 5.899830e+00 6.846514e+00 7.897298e+00 9.055989e+00 1.032561e+01 1.170830e+01 1.320530e+01 1.481688e+01 1.654231e+01 1.837988e+01 2.032687e+01 2.237959e+01 2.453334e+01 2.678248e+01 2.912038e+01 3.153945e+01 3.403120e+01 3.658635e+01 3.919495e+01 4.184653e+01 4.453024e+01 4.723491e+01 4.994910e+01 5.266109e+01 5.535896e+01 5.803063e+01 6.066400e+01 6.324703e+01 6.576794e+01 6.821531e+01 7.057831e+01 7.284690e+01 7.501198e+01 7.706545e+01 7.900015e+01 8.080979e+01 8.248872e+01 8.403175e+01 8.543411e+01 8.669136e+01 8.779946e+01 8.875486e+01 8.955458e+01 9.019626e+01 9.067822e+01 9.099932e+01 9.115892e+01 9.115671e+01 9.099270e+01 9.066721e+01 9.018095e+01 8.953515e+01 8.873164e+01 8.777287e+01 8.666190e+01 8.540231e+01 8.399807e+01 8.245349e+01 8.077331e+01 7.896275e+01 7.702771e+01 7.497492e+01 7.281198e+01 7.054736e+01 6.819028e+01 6.575054e+01 6.323842e+01 6.066460e+01 5.804007e+01 5.537612e+01 5.268432e+01 4.997643e+01 4.726436e+01 4.456007e+01 4.187539e+01 3.922190e+01 3.661074e+01 3.405251e+01 3.155715e+01 2.913396e+01 2.679150e+01 2.453757e+01 2.237909e+01 2.032206e+01 1.837141e+01 1.653100e+01 1.480358e+01 1.319080e+01 1.169330e+01 1.031071e+01 9.041732e+00 7.884181e+00 6.834994e+00 5.890287e+00 5.045412e+00 4.295056e+00 3.633359e+00 3.054061e+00 2.550636e+00 2.116423e+00 1.744744e+00 1.429011e+00 1.162838e+00 9.401327e-01 7.551923e-01 6.027603e-01 4.780642e-01 3.768246e-01 2.952464e-01 2.299991e-01 1.781907e-01 1.373381e-01 1.053347e-01 8.041563e-02 6.112087e-02 4.625780e-02 3.486354e-02 2.616854e-02 1.956293e-02 1.456645e-02 1.080299e-02 7.979467e-03 5.868887e-03 4.296633e-03 3.129381e-03 2.266047e-03 1.630412e-03 1.165193e-03 8.273540e-04 5.844660e-04 4.119429e-04 2.910068e-04 2.072599e-04 1.497299e-04 1.102147e-04 8.278096e-05 6.330232e-05 4.902145e-05 3.815769e-05 2.959561e-05 2.266310e-05 1.697668e-05 1.184279e-05
1.928986e-06 3.684926e-06 6.234061e-06 1.022714e-05 1.637068e-05 2.566784e-05 3.949851e-05 5.968290e-05 8.854215e-05 1.290032e-04 1.848265e-04 2.610495e-04 3.647249e-04 5.059824e-04 6.993877e-04 9.655442e-04 1.332868e-03 1.839499e-03 2.535472e-03 3.485427e-03 4.772419e-03 6.503514e-03 8.817792e-03 1.189703e-02 1.597897e-02 2.137264e-02 2.847563e-02 3.779342e-02 4.996154e-02 6.577134e-02 8.619972e-02 1.124425e-01 1.459506e-01 1.884681e-01 2.420716e-01 3.092081e-01 3.927317e-01 4.959326e-01 6.225575e-01 7.768170e-01 9.633768e-01 1.187333e+00 1.454171e+00 1.769695e+00 2.139944e+00 2.571082e+00 3.069273e+00 3.640567e+00 4.290787e+00 5.025436e+00 5.849605e+00 6.767888e+00 7.784272e+00 8.902044e+00 1.012369e+01 1.145086e+01 1.288428e+01 1.442378e+01 1.606831e+01 1.781590e+01 1.966368e+01 2.160786e+01 2.364375e+01 2.576569e+01 2.796710e+01 3.024051e+01 3.257767e+01 3.496970e+01 3.740723e+01 3.988046e+01 4.237923e+01 4.489302e+01 4.741094e+01 4.992175e+01 5.241397e+01 5.487597e+01 5.729612e+01 5.966293e+01 6.196524e+01 6.419243e+01 6.633460e+01 6.838271e+01 7.032869e+01 7.216531e+01 7.388613e+01 7.548529e+01 7.695737e+01 7.829731e+01 7.950041e+01 8.056234e+01 8.147926e+01 8.224787e+01 8.286548e+01 8.333007e+01 8.364017e+01 8.379490e+01 8.379377e+01 8.363675e+01 8.332422e+01 8.285711e+01 8.223692e+01 8.146578e+01 8.054649e+01 7.948240e+01 7.827737e+01 7.693565e+01 7.546190e+01 7.386117e+01 7.213899e+01 7.030149e+01 6.835552e+01 6.630871e+01 6.416944e+01 6.194678e+01 5.965041e+01 5.729051e+01 5.487761e+01 5.242255e+01 4.993637e+01 4.743022e+01 4.491531e+01 4.240283e+01 3.990385e+01 3.742923e+01 3.498948e+01 3.259469e+01 3.025437e+01 2.797746e+01 2.577221e+01 2.364619e+01 2.160616e+01 1.965804e+01 1.780681e+01 1.605645e+01 1.440995e+01 1.286928e+01 1.143541e+01 1.010839e+01 8.887359e+00 7.770611e+00 6.755614e+00 5.839059e+00 5.016910e+00 4.284476e+00 3.636506e+00 3.067314e+00 2.570918e+00 2.141172e+00 1.771887e+00 1.456933e+00 1.190331e+00 9.663406e-01 7.795407e-01 6.248947e-01 4.977996e-01 3.941086e-01 3.101322e-01 2.426224e-01 1.887469e-01 1.460599e-01 1.124702e-01 8.620947e-02 6.579979e-02 5.002174e-02 3.788199e-02 2.858138e-02 2.148402e-02 1.608849e-02 1.200201e-02 8.918428e-03 6.600020e-03 4.862996e-03 3.565968e-03 2.600800e-03 1.885286e-03 1.357258e-03 9.698814e-04 6.879135e-04 4.847807e-04 3.403193e-04 2.390912e-04 1.691937e-04 1.214727e-04 8.900385e-05 6.671547e-05 5.104623e-05 3.961205e-05 3.089210e-05 2.396421e-05 1.830333e-05 1.363334e-05 9.567935e-06
1.608209e-06 3.064493e-06 5.239166e-06 8.657726e-06 1.391043e-05 2.182037e-05 3.350180e-05 5.040532e-05 7.435970e-05 1.076513e-04 1.532085e-04 2.149752e-04 2.985430e-04 4.120652e-04 5.674118e-04 7.814927e-04 1.077661e-03 1.487153e-03 2.050696e-03 2.820562e-03 3.863634e-03 5.266096e-03 7.140280e-03 9.633828e-03 1.294096e-02 1.731528e-02 2.308394e-02 3.066321e-02 4.057632e-02 5.347446e-02 7.016167e-02 9.162373e-02 1.190604e-01 1.539200e-01 1.979355e-01 2.531599e-01 3.220002e-01 4.072482e-01 5.121043e-01 6.401927e-01 7.955653e-01 9.826896e-01 1.206418e+00 1.471933e+00 1.784675e+00 2.150241e+00 2.574286e+00 3.062421e+00 3.620125e+00 4.252667e+00 4.965023e+00 5.761777e+00 6.647013e+00 7.624194e+00 8.696061e+00 9.864567e+00 1.113085e+01 1.249521e+01 1.395717e+01 1.551542e+01 1.716783e+01 1.891143e+01 2.074236e+01 2.265586e+01 2.464623e+01 2.670696e+01 2.883080e+01 3.100989e+01 3.323592e+01 3.550014e+01 3.779341e+01 4.010612e+01 4.242823e+01 4.474924e+01 4.705833e+01 4.934443e+01 5.159643e+01 5.380330e+01 5.595427e+01 5.803904e+01 6.004799e+01 6.197226e+01 6.380387e+01 6.553561e+01 6.716095e+01 6.867389e+01 7.006883e+01 7.134052e+01 7.248403e+01 7.349481e+01 7.436878e+01 7.510236e+01 7.569260e+01 7.613718e+01 7.643441e+01 7.658317e+01 7.658287e+01 7.643344e+01 7.613535e+01 7.568968e+01 7.509815e+01 7.436316e+01 7.348771e+01 7.247540e+01 7.133030e+01 7.005692e+01 6.866017e+01 6.714538e+01 6.551834e+01 6.378537e+01 6.195335e+01 6.002982e+01 5.802297e+01 5.594165e+01 5.379526e+01 5.159372e+01 4.934730e+01 4.706653e+01 4.476203e+01 4.244446e+01 4.012438e+01 3.781220e+01 3.551809e+01 3.325193e+01 3.102322e+01 2.884100e+01 2.671380e+01 2.464956e+01 2.265561e+01 2.073854e+01 1.890418e+01 1.715749e+01 1.550252e+01 1.394238e+01 1.247927e+01 1.111446e+01 9.848343e+00 8.680491e+00 7.609648e+00 6.633779e+00 5.750110e+00 4.955168e+00 4.244847e+00 3.614486e+00 3.058974e+00 2.572870e+00 2.150539e+00 1.786268e+00 1.474377e+00 1.209307e+00 9.856939e-01 7.984359e-01 6.427553e-01 5.142500e-01 4.089269e-01 3.232157e-01 2.539624e-01 1.984094e-01 1.541668e-01 1.191813e-01 9.170441e-02 7.026175e-02 5.362431e-02 4.078020e-02 3.090735e-02 2.334658e-02 1.757564e-02 1.318474e-02 9.854496e-03 7.337013e-03 5.440367e-03 4.016295e-03 2.950626e-03 2.155852e-03 1.565275e-03 1.128340e-03 8.069078e-04 5.722665e-04 4.027634e-04 2.819572e-04 1.972265e-04 1.387831e-04 9.903090e-05 7.216010e-05 5.386736e-05 4.110594e-05 3.183317e-05 2.475877e-05 1.912039e-05 1.450278e-05 1.070019e-05 7.496247e-06
1.333447e-06 2.563273e-06 4.434874e-06 7.393510e-06 1.194063e-05 1.875798e-05 2.874592e-05 4.305014e-05 6.308495e-05 9.058888e-05 1.277722e-04 1.776331e-04 2.445071e-04 3.348646e-04 4.583056e-04 6.286625e-04 8.651069e-04 1.193219e-03 1.646137e-03 2.266091e-03 3.106823e-03 4.237479e-03 5.748410e-03 7.758978e-03 1.042709e-02 1.395988e-02 1.862530e-02 2.476457e-02 3.280636e-02 4.328369e-02 5.685454e-02 7.432651e-02 9.668526e-02 1.251255e-01 1.610832e-01 2.062682e-01 2.626949e-01 3.327121e-01 4.190292e-01 5.247373e-01 6.533214e-01 8.086587e-01 9.949988e-01 1.216920e+00 1.479265e+00 1.787057e+00 2.145420e+00 2.559490e+00 3.034357e+00 3.574992e+00 4.186179e+00 4.872414e+00 5.637786e+00 6.485848e+00 7.419507e+00 8.440960e+00 9.551662e+00 1.075234e+01 1.204298e+01 1.342288e+01 1.489055e+01 1.644374e+01 1.807932e+01 1.979330e+01 2.158083e+01 2.343626e+01 2.535326e+01 2.732498e+01 2.934412e+01 3.140293e+01 3.349327e+01 3.560646e+01 3.773327e+01 3.986400e+01 4.198850e+01 4.409637e+01 4.617710e+01 4.822022e+01 5.021548e+01 5.215304e+01 5.402363e+01 5.581871e+01 5.753044e+01 5.915171e+01 6.067597e+01 6.209715e+01 6.340955e+01 6.460776e+01 6.568674e+01 6.664177e+01 6.746859e+01 6.816342e+01 6.872310e+01 6.914511e+01 6.942757e+01 6.956924e+01 6.956946e+01 6.942815e+01 6.914585e+01 6.872376e+01 6.816375e+01 6.746838e+01 6.664081e+01 6.568476e+01 6.460446e+01 6.340459e+01 6.209027e+01 6.066705e+01 5.914090e+01 5.751822e+01 5.580588e+01 5.401125e+01 5.214226e+01 5.020741e+01 4.821575e+01 4.617678e+01 4.410039e+01 4.199664e+01 3.987565e+01 3.774745e+01 3.562189e+01 3.350859e+01 3.141681e+01 2.935548e+01 2.733313e+01 2.535782e+01 2.343715e+01 2.157815e+01 1.978725e+01 1.807018e+01 1.643188e+01 1.487645e+01 1.340708e+01 1.202611e+01 1.073502e+01 9.534479e+00 8.424403e+00 7.403955e+00 6.471574e+00 5.624991e+00 4.861274e+00 4.176868e+00 3.567678e+00 3.029149e+00 2.556380e+00 2.144241e+00 1.787491e+00 1.480893e+00 1.219300e+00 9.977308e-01 8.114247e-01 6.558965e-01 5.269797e-01 4.208641e-01 3.341179e-01 2.636937e-01 2.069171e-01 1.614648e-01 1.253347e-01 9.681518e-02 7.445423e-02 5.703134e-02 4.353142e-02 3.312065e-02 2.512334e-02 1.899956e-02 1.432328e-02 1.076178e-02 8.056907e-03 6.008956e-03 4.463528e-03 3.301268e-03 2.430068e-03 1.779146e-03 1.294439e-03 9.349317e-04 6.696878e-04 4.754391e-04 3.346557e-04 2.340227e-04 1.632925e-04 1.144713e-04 8.130122e-05 5.894636e-05 4.378985e-05 3.325442e-05 2.561211e-05 1.978163e-05 1.513765e-05 1.134994e-05 8.258961e-06 5.733603e-06
1.109702e-06 2.165409e-06 3.797439e-06 6.395174e-06 1.039206e-05 1.635931e-05 2.502694e-05 3.729402e-05 5.423506e-05 7.713394e-05 1.075991e-04 1.478309e-04 2.011017e-04 2.724578e-04 3.695848e-04 5.037348e-04 6.906041e-04 9.511150e-04 1.312224e-03 1.808032e-03 2.481683e-03 3.388552e-03 4.601106e-03 6.215495e-03 8.359566e-03 1.120174e-02 1.496041e-02 1.991383e-02 2.641127e-02 3.488647e-02 4.587456e-02 6.003304e-02 7.816655e-02 1.012543e-01 1.304786e-01 1.672537e-01 2.132531e-01 2.704376e-01 3.410812e-01 4.277964e-01 5.335517e-01 6.616785e-01 8.158591e-01 1.000093e+00 1.218644e+00 1.475968e+00 1.776650e+00 2.125337e+00 2.526691e+00 2.985339e+00 3.505804e+00 4.092415e+00 4.749181e+00 5.479662e+00 6.286855e+00 7.173130e+00 8.140202e+00 9.189136e+00 1.032036e+01 1.153365e+01 1.282809e+01 1.420201e+01 1.565296e+01 1.717763e+01 1.877190e+01 2.043092e+01 2.214926e+01 2.392098e+01 2.573973e+01 2.759876e+01 2.949085e+01 3.140820e+01 3.334243e+01 3.528460e+01 3.722531e+01 3.915484e+01 4.106335e+01 4.294104e+01 4.477827e+01 4.656575e+01 4.829470e+01 4.995691e+01 5.154481e+01 5.305143e+01 5.447028e+01 5.579529e+01 5.702071e+01 5.814110e+01 5.915132e+01 6.004660e+01 6.082254e+01 6.147527e+01 6.200149e+01 6.239856e+01 6.266452e+01 6.279804e+01 6.279845e+01 6.266570e+01 6.240038e+01 6.200376e+01 6.147779e+01 6.082510e+01 6.004891e+01 5.915300e+01 5.814166e+01 5.701965e+01 5.579225e+01 5.446511e+01 5.304431e+01 5.153627e+01 4.994774e+01 4.828589e+01 4.655830e+01 4.477307e+01 4.293880e+01 4.106450e+01 3.915952e+01 3.723335e+01 3.529547e+01 3.335525e+01 3.142178e+01 2.950384e+01 2.760984e+01 2.574781e+01 2.392534e+01 2.214960e+01 2.042729e+01 1.876462e+01 1.716719e+01 1.563991e+01 1.418692e+01 1.281153e+01 1.151620e+01 1.030254e+01 9.171450e+00 8.123078e+00 7.156924e+00 6.271835e+00 5.466017e+00 4.737050e+00 4.081919e+00 3.497072e+00 2.978498e+00 2.521824e+00 2.122421e+00 1.775519e+00 1.476315e+00 1.220067e+00 1.002169e+00 8.182092e-01 6.640111e-01 5.356726e-01 4.295968e-01 3.425172e-01 2.715107e-01 2.139973e-01 1.677267e-01 1.307553e-01 1.014175e-01 7.829593e-02 6.019328e-02 4.610614e-02 3.520208e-02 2.679896e-02 2.034549e-02 1.540264e-02 1.162542e-02 8.745550e-03 6.555646e-03 4.895583e-03 3.641512e-03 2.697462e-03 1.989125e-03 1.459237e-03 1.064004e-03 7.702191e-04 5.528812e-04 3.932271e-04 2.771443e-04 1.939143e-04 1.352678e-04 9.471819e-05 6.714648e-05 4.856105e-05 3.595348e-05 2.717273e-05 2.078200e-05 1.589376e-05 1.200632e-05 8.860904e-06 6.331339e-06 4.326187e-06
9.327904e-07 1.849900e-06 3.288141e-06 5.592521e-06 9.141671e-06 1.441853e-05 2.201796e-05 3.264421e-05 4.710377e-05 6.632102e-05 9.142493e-05 1.239731e-04 1.663687e-04 2.224770e-04 2.983800e-04 4.031594e-04 5.495977e-04 7.547513e-04 1.040507e-03 1.434382e-03 1.970995e-03 2.694654e-03 3.663385e-03 4.954436e-03 6.670942e-03 8.949231e-03 1.196637e-02 1.594794e-02 2.117676e-02 2.800348e-02 3.686053e-02 4.827982e-02 6.291420e-02 8.156150e-02 1.051894e-01 1.349601e-01 1.722548e-01 2.186977e-01 2.761825e-01 3.468970e-01 4.333460e-01 5.383626e-01 6.651039e-01 8.170261e-01 9.978396e-01 1.211455e+00 1.461926e+00 1.753407e+00 2.090114e+00 2.476288e+00 2.916140e+00 3.413760e+00 3.973001e+00 4.597354e+00 5.289837e+00 6.052929e+00 6.888544e+00 7.798026e+00 8.782156e+00 9.841127e+00 1.097449e+01 1.218110e+01 1.345904e+01 1.480562e+01 1.621739e+01 1.769026e+01 1.921958e+01 2.080027e+01 2.242689e+01 2.409359e+01 2.579401e+01 2.752122e+01 2.926764e+01 3.102511e+01 3.278495e+01 3.453819e+01 3.627572e+01 3.798844e+01 3.966741e+01 4.130398e+01 4.288988e+01 4.441735e+01 4.587914e+01 4.726848e+01 4.857901e+01 4.980472e+01 5.093991e+01 5.197915e+01 5.291731e+01 5.374961e+01 5.447165e+01 5.507951e+01 5.556985e+01 5.594000e+01 5.618797e+01 5.631245e+01 5.631278e+01 5.618895e+01 5.594159e+01 5.557200e+01 5.508216e+01 5.447466e+01 5.375271e+01 5.292004e+01 5.198091e+01 5.094012e+01 4.980294e+01 4.857510e+01 4.726265e+01 4.587196e+01 4.440961e+01 4.288250e+01 4.129784e+01 3.966329e+01 3.798690e+01 3.627713e+01 3.454270e+01 3.279243e+01 3.103510e+01 2.927933e+01 2.753343e+01 2.580538e+01 2.410277e+01 2.243275e+01 2.080207e+01 1.921707e+01 1.768362e+01 1.620713e+01 1.479244e+01 1.344371e+01 1.216437e+01 1.095701e+01 9.823436e+00 8.764689e+00 7.781122e+00 6.872473e+00 6.037903e+00 5.276016e+00 4.584855e+00 3.961916e+00 3.404181e+00 2.908170e+00 2.470032e+00 2.085634e+00 1.750673e+00 1.460781e+00 1.211612e+00 9.989299e-01 8.186620e-01 6.669448e-01 5.401543e-01 4.349310e-01 3.482002e-01 2.771872e-01 2.194229e-01 1.727400e-01 1.352584e-01 1.053631e-01 8.167740e-02 6.303576e-02 4.845755e-02 3.712369e-02 2.835652e-02 2.160208e-02 1.641394e-02 1.243780e-02 9.396348e-03 7.074765e-03 5.307435e-03 3.966539e-03 2.953002e-03 2.189746e-03 1.616845e-03 1.187996e-03 8.677777e-04 6.293780e-04 4.526634e-04 3.225621e-04 2.277525e-04 1.596327e-04 1.115495e-04 7.825802e-05 5.559090e-05 4.027603e-05 2.983650e-05 2.250407e-05 1.711045e-05 1.295017e-05 9.637723e-06 6.979841e-06 4.878885e-06 3.262145e-06
7.894302e-07 1.587883e-06 2.855378e-06 4.896886e-06 8.043158e-06 1.270398e-05 1.936685e-05 2.858611e-05 4.096666e-05 5.716575e-05 7.795574e-05 1.044083e-04 1.382514e-04 1.824031e-04 2.416222e-04 3.231684e-04 4.373671e-04 5.980346e-04 8.228675e-04 1.134021e-03 1.559247e-03 2.133984e-03 2.904644e-03 3.933152e-03 5.302414e-03 7.122249e-03 9.535380e-03 1.272351e-02 1.691402e-02 2.238848e-02 2.949402e-02 3.865835e-02 5.040816e-02 6.538990e-02 8.439107e-02 1.083612e-01 1.384325e-01 1.759413e-01 2.224515e-01 2.797802e-01 3.500207e-01 4.355584e-01 5.390716e-01 6.635142e-01 8.120810e-01 9.881644e-01 1.195311e+00 1.437189e+00 1.717564e+00 2.040266e+00 2.409150e+00 2.828013e+00 3.300489e+00 3.829935e+00 4.419325e+00 5.071188e+00 5.787574e+00 6.570044e+00 7.419658e+00 8.336943e+00 9.321835e+00 1.037361e+01 1.149084e+01 1.267138e+01 1.391237e+01 1.521041e+01 1.656159e+01 1.796162e+01 1.940586e+01 2.088928e+01 2.240633e+01 2.395088e+01 2.551613e+01 2.709466e+01 2.867856e+01 3.025961e+01 3.182946e+01 3.337975e+01 3.490228e+01 3.638907e+01 3.783246e+01 3.922517e+01 4.056030e+01 4.183136e+01 4.303218e+01 4.415689e+01 4.519988e+01 4.615583e+01 4.701970e+01 4.778677e+01 4.845272e+01 4.901368e+01 4.946636e+01 4.980813e+01 5.003704e+01 5.015184e+01 5.015191e+01 5.003730e+01 4.980865e+01 4.946728e+01 4.901509e+01 4.845463e+01 4.778896e+01 4.702171e+01 4.615703e+01 4.519962e+01 4.415469e+01 4.302790e+01 4.182522e+01 4.055287e+01 3.921723e+01 3.782487e+01 3.638262e+01 3.489766e+01 3.337748e+01 3.182990e+01 3.026297e+01 2.868476e+01 2.710330e+01 2.552644e+01 2.396170e+01 2.241628e+01 2.089698e+01 1.941018e+01 1.796182e+01 1.655746e+01 1.520221e+01 1.390074e+01 1.265715e+01 1.147495e+01 1.035690e+01 9.304978e+00 8.320436e+00 7.403814e+00 6.555046e+00 5.773527e+00 5.058162e+00 4.407376e+00 3.819120e+00 3.290871e+00 2.819671e+00 2.402181e+00 2.034766e+00 1.713588e+00 1.434709e+00 1.194181e+00 9.881303e-01 8.128158e-01 6.646798e-01 5.403772e-01 4.367961e-01 3.510731e-01 2.806047e-01 2.230540e-01 1.763523e-01 1.386921e-01 1.085133e-01 8.448257e-02 6.546977e-02 5.052282e-02 3.884421e-02 2.977021e-02 2.275317e-02 1.734654e-02 1.319148e-02 1.000413e-02 7.563142e-03 5.697615e-03 4.276012e-03 3.196725e-03 2.380713e-03 1.766190e-03 1.304913e-03 9.595360e-04 7.015045e-04 5.092551e-04 3.666348e-04 2.615657e-04 1.849706e-04 1.299386e-04 9.110808e-05 6.423457e-05 4.592901e-05 3.352060e-05 2.498831e-05 1.890189e-05 1.433719e-05 1.075838e-05 7.889931e-06 5.601050e-06 3.821594e-06 2.489961e-06
6.638261e-07 1.351266e-06 2.451918e-06 4.232045e-06 6.977757e-06 1.103616e-05 1.680922e-05 2.473869e-05 3.528523e-05 4.892117e-05 6.617457e-05 8.777783e-05 1.149661e-04 1.499286e-04 1.963568e-04 2.599940e-04 3.490912e-04 4.747351e-04 6.511343e-04 8.960523e-04 1.231699e-03 1.686393e-03 2.297216e-03 3.113686e-03 4.202169e-03 5.650630e-03 7.573338e-03 1.011557e-02 1.345883e-02 1.782763e-02 2.349892e-02 3.081472e-02 4.019781e-02 5.216929e-02 6.736657e-02 8.656082e-02 1.106742e-01 1.407981e-01 1.782147e-01 2.244202e-01 2.811484e-01 3.503881e-01 4.343883e-01 5.356471e-01 6.568862e-01 8.010172e-01 9.711092e-01 1.170364e+00 1.402099e+00 1.669728e+00 1.976721e+00 2.326543e+00 2.722561e+00 3.167943e+00 3.665565e+00 4.217945e+00 4.827209e+00 5.495066e+00 6.222784e+00 7.011146e+00 7.860392e+00 8.770155e+00 9.739419e+00 1.076651e+01 1.184916e+01 1.298454e+01 1.416944e+01 1.540026e+01 1.667308e+01 1.798360e+01 1.932702e+01 2.069792e+01 2.209024e+01 2.349732e+01 2.491200e+01 2.632681e+01 2.773416e+01 2.912650e+01 3.049634e+01 3.183643e+01 3.313970e+01 3.439941e+01 3.560906e+01 3.676249e+01 3.785377e+01 3.887723e+01 3.982744e+01 4.069925e+01 4.148777e+01 4.218844e+01 4.279710e+01 4.331001e+01 4.372400e+01 4.403655e+01 4.424579e+01 4.435057e+01 4.435033e+01 4.424515e+01 4.403572e+01 4.372328e+01 4.330969e+01 4.279732e+01 4.218908e+01 4.148839e+01 4.069922e+01 3.982609e+01 3.887403e+01 3.784855e+01 3.675544e+01 3.560070e+01 3.439047e+01 3.313098e+01 3.182867e+01 3.049019e+01 2.912248e+01 2.773270e+01 2.632815e+01 2.491617e+01 2.350399e+01 2.209867e+01 2.070699e+01 1.933537e+01 1.798990e+01 1.667620e+01 1.539952e+01 1.416467e+01 1.297604e+01 1.183762e+01 1.075284e+01 9.724570e+00 8.754988e+00 7.845562e+00 6.997065e+00 6.209641e+00 5.482892e+00 4.815957e+00 4.207556e+00 3.656006e+00 3.159222e+00 2.714728e+00 2.319681e+00 1.970936e+00 1.665122e+00 1.398732e+00 1.168214e+00 9.700544e-01 8.008385e-01 6.573065e-01 5.363848e-01 4.352082e-01 3.511316e-01 2.817378e-01 2.248413e-01 1.784905e-01 1.409650e-01 1.107684e-01 8.661467e-02 6.741066e-02 5.223476e-02 4.031474e-02 3.100675e-02 2.377682e-02 1.818564e-02 1.387585e-02 1.056102e-02 8.015276e-03 6.063048e-03 4.569151e-03 3.429612e-03 2.563959e-03 1.909327e-03 1.416326e-03 1.046258e-03 7.691360e-04 5.620668e-04 4.078023e-04 2.934349e-04 2.092985e-04 1.481005e-04 1.042628e-04 7.343988e-05 5.218094e-05 3.772394e-05 2.789256e-05 2.104960e-05 1.605643e-05 1.220437e-05 9.110143e-06 6.598610e-06 4.597003e-06 3.061867e-06 1.940880e-06
5.447536e-07 1.122485e-06 2.051191e-06 3.559452e-06 5.890851e-06 9.337880e-06 1.423407e-05 2.093788e-05 2.981080e-05 4.120576e-05 5.549801e-05 7.320338e-05 9.522145e-05 1.232045e-04 1.600052e-04 2.101219e-04 2.800668e-04 3.786315e-04 5.171185e-04 7.096877e-04 9.740619e-04 1.332837e-03 1.815582e-03 2.461749e-03 3.324172e-03 4.472811e-03 5.998438e-03 8.016289e-03 1.067018e-02 1.413801e-02 1.863956e-02 2.444708e-02 3.189844e-02 4.141177e-02 5.350021e-02 6.878623e-02 8.801583e-02 1.120742e-01 1.420040e-01 1.790275e-01 2.245683e-01 2.802690e-01 3.479997e-01 4.298520e-01 5.281209e-01 6.452798e-01 7.839559e-01 9.469121e-01 1.137035e+00 1.357321e+00 1.610848e+00 1.900726e+00 2.230021e+00 2.601672e+00 3.018406e+00 3.482679e+00 3.996630e+00 4.562048e+00 5.180337e+00 5.852466e+00 6.578907e+00 7.359587e+00 8.193845e+00 9.080444e+00 1.001760e+01 1.100308e+01 1.203423e+01 1.310809e+01 1.422138e+01 1.537042e+01 1.655106e+01 1.775856e+01 1.898757e+01 2.023213e+01 2.148582e+01 2.274196e+01 2.399371e+01 2.523428e+01 2.645695e+01 2.765514e+01 2.882243e+01 2.995259e+01 3.103960e+01 3.207764e+01 3.306108e+01 3.398452e+01 3.484278e+01 3.563091e+01 3.634427e+01 3.697853e+01 3.752974e+01 3.799437e+01 3.836943e+01 3.865256e+01 3.884201e+01 3.893670e+01 3.893618e+01 3.884057e+01 3.865053e+01 3.836727e+01 3.799252e+01 3.752848e+01 3.697784e+01 3.634376e+01 3.562995e+01 3.484067e+01 3.398071e+01 3.305530e+01 3.207000e+01 3.103053e+01 2.994273e+01 2.881249e+01 2.764583e+01 2.644892e+01 2.522810e+01 2.398987e+01 2.274080e+01 2.148746e+01 2.023631e+01 1.899363e+01 1.776546e+01 1.655753e+01 1.537521e+01 1.422347e+01 1.310688e+01 1.202959e+01 1.099532e+01 1.000740e+01 9.068655e+00 8.181366e+00 7.347202e+00 6.567185e+00 5.841712e+00 5.170617e+00 4.553261e+00 3.988604e+00 3.475251e+00 3.011475e+00 2.595215e+00 2.224088e+00 1.895418e+00 1.606295e+00 1.353641e+00 1.134303e+00 9.451234e-01 7.830131e-01 6.450037e-01 5.282859e-01 4.302339e-01 3.484187e-01 2.806134e-01 2.247953e-01 1.791455e-01 1.420466e-01 1.120790e-01 8.801215e-02 6.879388e-02 5.353415e-02 4.148682e-02 3.203008e-02 2.464794e-02 1.891398e-02 1.447833e-02 1.105697e-02 8.422782e-03 6.397140e-03 4.841578e-03 3.649676e-03 2.739588e-03 2.047796e-03 1.524454e-03 1.130225e-03 8.342110e-04 6.124785e-04 4.468008e-04 3.234717e-04 2.322236e-04 1.653284e-04 1.169101e-04 8.244057e-05 5.837417e-05 4.188958e-05 3.072904e-05 2.312009e-05 1.774367e-05 1.370548e-05 1.047841e-05 7.807924e-06 5.603644e-06 3.842283e-06 2.504308e-06 1.546467e-06
4.289554e-07 8.984139e-07 1.652310e-06 2.883578e-06 4.795898e-06 7.634123e-06 1.167656e-05 1.721961e-05 2.455723e-05 3.396869e-05 4.574144e-05 6.026512e-05 7.822488e-05 1.008922e-04 1.304761e-04 1.704715e-04 2.259550e-04 3.038094e-04 4.129338e-04 5.645406e-04 7.727215e-04 1.055463e-03 1.436265e-03 1.946388e-03 2.627576e-03 3.534985e-03 4.740075e-03 6.333509e-03 8.428472e-03 1.116518e-02 1.471735e-02 1.930097e-02 2.518508e-02 3.270366e-02 4.226758e-02 5.437606e-02 6.962835e-02 8.873684e-02 1.125432e-01 1.420376e-01 1.783789e-01 2.229122e-01 2.771781e-01 3.429109e-01 4.220274e-01 5.166081e-01 6.288785e-01 7.611961e-01 9.160409e-01 1.096007e+00 1.303784e+00 1.542117e+00 1.813756e+00 2.121378e+00 2.467526e+00 2.854543e+00 3.284523e+00 3.759274e+00 4.280268e+00 4.848594e+00 5.464897e+00 6.129339e+00 6.841567e+00 7.600723e+00 8.405475e+00 9.254077e+00 1.014442e+01 1.107408e+01 1.204031e+01 1.304000e+01 1.406956e+01 1.512487e+01 1.620122e+01 1.729335e+01 1.839558e+01 1.950196e+01 2.060642e+01 2.170291e+01 2.278542e+01 2.384807e+01 2.488504e+01 2.589065e+01 2.685935e+01 2.778571e+01 2.866448e+01 2.949054e+01 3.025901e+01 3.096524e+01 3.160485e+01 3.217381e+01 3.266843e+01 3.308546e+01 3.342213e+01 3.367624e+01 3.384618e+01 3.393099e+01 3.393028e+01 3.384418e+01 3.367339e+01 3.341902e+01 3.308267e+01 3.266635e+01 3.217248e+01 3.160394e+01 3.096415e+01 3.025702e+01 2.948702e+01 2.865906e+01 2.777837e+01 2.685037e+01 2.588053e+01 2.487442e+01 2.383762e+01 2.277581e+01 2.169476e+01 2.060031e+01 1.949831e+01 1.839459e+01 1.729485e+01 1.620465e+01 1.512932e+01 1.407393e+01 1.304320e+01 1.204148e+01 1.107273e+01 1.014048e+01 9.247834e+00 8.397512e+00 7.591770e+00 6.832374e+00 6.120542e+00 5.456926e+00 4.841627e+00 4.274258e+00 3.754017e+00 3.279758e+00 2.850039e+00 2.463141e+00 2.117078e+00 1.809605e+00 1.538247e+00 1.300354e+00 1.093163e+00 9.138780e-01 7.597298e-01 6.280387e-01 5.162539e-01 4.219822e-01 3.430039e-01 2.772795e-01 2.229511e-01 1.783405e-01 1.419455e-01 1.124362e-01 8.864940e-02 6.958139e-02 5.437749e-02 4.231856e-02 3.280507e-02 2.534006e-02 1.951299e-02 1.498582e-02 1.148178e-02 8.776690e-03 6.691581e-03 5.085989e-03 3.851267e-03 2.904011e-03 2.180020e-03 1.629314e-03 1.212483e-03 8.983087e-04 6.622394e-04 4.852949e-04 3.530698e-04 2.547514e-04 1.822160e-04 1.292984e-04 9.125877e-05 6.440885e-05 4.584515e-05 3.325510e-05 2.479191e-05 1.901411e-05 1.486321e-05 1.164274e-05 8.969375e-06 6.687637e-06 4.770480e-06 3.231255e-06 2.069071e-06 1.249344e-06
3.199569e-07 6.870329e-07 1.272868e-06 2.237878e-06 3.749443e-06 6.011056e-06 9.255527e-06 1.373114e-05 1.968364e-05 2.734570e-05 3.695601e-05 4.883494e-05 6.353535e-05 8.206379e-05 1.061436e-04 1.384777e-04 1.829821e-04 2.449838e-04 3.314240e-04 4.511265e-04 6.152538e-04 8.380751e-04 1.138173e-03 1.540130e-03 2.076611e-03 2.790648e-03 3.737956e-03 4.989301e-03 6.633249e-03 8.779911e-03 1.156625e-02 1.516321e-02 1.978436e-02 2.569532e-02 3.322319e-02 4.276567e-02 5.480054e-02 6.989672e-02 8.872813e-02 1.120905e-01 1.409196e-01 1.763071e-01 2.195108e-01 2.719563e-01 3.352297e-01 4.110646e-01 5.013279e-01 6.080091e-01 7.332134e-01 8.791566e-01 1.048153e+00 1.242593e+00 1.464898e+00 1.717473e+00 2.002642e+00 2.322595e+00 2.679336e+00 3.074633e+00 3.509970e+00 3.986498e+00 4.504981e+00 5.065764e+00 5.668752e+00 6.313417e+00 6.998820e+00 7.723649e+00 8.486255e+00 9.284680e+00 1.011665e+01 1.097952e+01 1.187022e+01 1.278518e+01 1.372030e+01 1.467098e+01 1.563224e+01 1.659884e+01 1.756545e+01 1.852673e+01 1.947735e+01 2.041207e+01 2.132568e+01 2.221304e+01 2.306908e+01 2.388881e+01 2.466735e+01 2.539995e+01 2.608205e+01 2.670932e+01 2.727773e+01 2.778354e+01 2.822341e+01 2.859434e+01 2.889382e+01 2.911983e+01 2.927092e+01 2.934620e+01 2.934536e+01 2.926857e+01 2.911650e+01 2.889022e+01 2.859116e+01 2.822111e+01 2.778226e+01 2.727717e+01 2.670890e+01 2.608103e+01 2.539765e+01 2.466328e+01 2.388277e+01 2.306118e+01 2.220362e+01 2.131528e+01 2.040131e+01 1.946691e+01 1.851728e+01 1.755763e+01 1.659314e+01 1.562893e+01 1.467000e+01 1.372120e+01 1.278722e+01 1.187250e+01 1.098117e+01 1.011702e+01 9.283430e+00 8.483355e+00 7.719357e+00 6.993591e+00 6.307796e+00 5.663276e+00 5.060866e+00 4.500918e+00 3.983316e+00 3.507524e+00 3.072649e+00 2.677504e+00 2.320656e+00 2.000443e+00 1.714990e+00 1.462223e+00 1.239893e+00 1.045623e+00 8.769699e-01 7.314859e-01 6.067759e-01 5.005433e-01 4.106218e-01 3.349948e-01 2.718047e-01 2.193553e-01 1.761096e-01 1.406861e-01 1.118536e-01 8.852656e-02 6.975949e-02 5.473987e-02 4.277907e-02 3.330064e-02 2.582652e-02 1.996245e-02 1.538414e-02 1.182543e-02 9.068901e-03 6.938726e-03 5.294744e-03 4.027122e-03 3.051024e-03 2.301348e-03 1.727902e-03 1.291457e-03 9.609288e-04 7.116090e-04 5.240662e-04 3.833325e-04 2.781042e-04 1.999182e-04 1.423928e-04 1.006344e-04 7.083131e-05 4.998583e-05 3.572575e-05 2.616168e-05 1.978901e-05 1.544006e-05 1.226778e-05 9.730202e-06 7.549603e-06 5.637453e-06 4.005848e-06 2.689517e-06 1.699256e-06 1.008115e-06
2.241047e-07 5.001527e-07 9.356976e-07 1.662273e-06 2.815198e-06 4.562001e-06 7.096692e-06 1.062755e-05 1.536197e-05 2.149888e-05 2.924657e-05 3.888501e-05 5.088235e-05 6.605789e-05 8.577084e-05 1.121104e-04 1.480779e-04 1.977641e-04 2.665478e-04 3.613427e-04 4.909611e-04 6.666761e-04 9.030834e-04 1.219330e-03 1.640686e-03 2.200344e-03 2.941320e-03 3.918463e-03 5.200787e-03 6.874575e-03 9.047682e-03 1.185517e-02 1.546609e-02 2.009075e-02 2.598803e-02 3.347255e-02 4.292238e-02 5.478829e-02 6.960555e-02 8.800840e-02 1.107460e-01 1.386967e-01 1.728789e-01 2.144538e-01 2.647228e-01 3.251177e-01 3.971902e-01 4.826023e-01 5.831204e-01 7.006128e-01 8.370439e-01 9.944610e-01 1.174968e+00 1.380686e+00 1.613704e+00 1.876030e+00 2.169536e+00 2.495906e+00 2.856589e+00 3.252750e+00 3.685224e+00 4.154494e+00 4.660672e+00 5.203504e+00 5.782384e+00 6.396371e+00 7.044208e+00 7.724335e+00 8.434878e+00 9.173616e+00 9.937931e+00 1.072475e+01 1.153054e+01 1.235131e+01 1.318276e+01 1.402032e+01 1.485935e+01 1.569516e+01 1.652309e+01 1.733848e+01 1.813672e+01 1.891318e+01 1.966329e+01 2.038251e+01 2.106637e+01 2.171050e+01 2.231071e+01 2.286302e+01 2.336373e+01 2.380947e+01 2.419720e+01 2.452423e+01 2.478828e+01 2.498753e+01 2.512066e+01 2.518689e+01 2.518595e+01 2.511806e+01 2.498387e+01 2.478438e+01 2.452088e+01 2.419497e+01 2.380855e+01 2.336389e+01 2.286370e+01 2.231118e+01 2.171001e+01 2.106431e+01 2.037852e+01 1.965728e+01 1.890534e+01 1.812745e+01 1.732835e+01 1.651275e+01 1.568532e+01 1.485066e+01 1.401332e+01 1.317776e+01 1.234834e+01 1.152928e+01 1.072466e+01 9.938335e+00 9.173901e+00 8.434607e+00 7.723313e+00 7.042473e+00 6.394135e+00 5.779960e+00 5.201228e+00 4.658844e+00 4.153322e+00 3.684777e+00 3.252944e+00 2.857202e+00 2.496628e+00 2.170048e+00 1.876080e+00 1.613159e+00 1.379550e+00 1.173368e+00 9.926003e-01 8.351477e-01 6.988778e-01 5.816774e-01 4.814998e-01 3.964008e-01 3.245616e-01 2.643012e-01 2.140805e-01 1.725013e-01 1.383026e-01 1.103556e-01 8.765876e-02 6.933253e-02 5.461425e-02 4.285156e-02 3.349415e-02 2.608359e-02 2.024156e-02 1.565749e-02 1.207695e-02 9.291788e-03 7.132379e-03 5.461733e-03 4.170780e-03 3.174129e-03 2.405856e-03 1.815343e-03 1.363456e-03 1.019455e-03 7.588521e-04 5.621175e-04 4.139125e-04 3.024889e-04 2.190417e-04 1.570091e-04 1.114288e-04 7.845400e-05 5.504649e-05 3.879069e-05 2.776559e-05 2.044155e-05 1.560328e-05 1.231091e-05 9.887501e-06 7.907720e-06 6.164963e-06 4.608080e-06 3.265567e-06 2.178873e-06 1.363430e-06 7.984711e-07
1.466011e-07 3.467970e-07 6.574807e-07 1.184819e-06 2.036327e-06 3.347942e-06 5.279212e-06 8.002661e-06 1.169148e-05 1.651502e-05 2.265646e-05 3.036529e-05 4.004706e-05 5.238082e-05 6.844961e-05 8.987356e-05 1.189506e-04 1.588146e-04 2.136248e-04 2.887892e-04 3.912476e-04 5.298635e-04 7.160111e-04 9.644437e-04 1.294473e-03 1.731412e-03 2.308179e-03 3.067047e-03 4.061659e-03 5.359577e-03 7.045688e-03 9.226552e-03 1.203555e-02 1.563841e-02 2.023877e-02 2.608383e-02 3.347054e-02 4.275325e-02 5.435368e-02 6.877315e-02 8.660618e-02 1.085535e-01 1.354320e-01 1.681799e-01 2.078556e-01 2.556321e-01 3.127881e-01 3.806990e-01 4.608315e-01 5.547418e-01 6.640747e-01 7.905590e-01 9.359933e-01 1.102219e+00 1.291084e+00 1.504391e+00 1.743853e+00 2.011040e+00 2.307328e+00 2.633856e+00 2.991491e+00 3.380807e+00 3.802074e+00 4.255258e+00 4.740022e+00 5.255731e+00 5.801456e+00 6.375972e+00 6.977753e+00 7.604947e+00 8.255339e+00 8.926317e+00 9.614859e+00 1.031756e+01 1.103073e+01 1.175043e+01 1.247266e+01 1.319334e+01 1.390840e+01 1.461377e+01 1.530535e+01 1.597905e+01 1.663078e+01 1.725645e+01 1.785202e+01 1.841352e+01 1.893715e+01 1.941929e+01 1.985660e+01 2.024604e+01 2.058488e+01 2.087072e+01 2.110153e+01 2.127566e+01 2.139193e+01 2.144963e+01 2.144858e+01 2.138901e+01 2.127158e+01 2.109720e+01 2.086706e+01 2.058255e+01 2.024533e+01 1.985736e+01 1.942101e+01 1.893911e+01 1.841492e+01 1.785215e+01 1.725480e+01 1.662709e+01 1.597334e+01 1.529790e+01 1.460505e+01 1.389904e+01 1.318401e+01 1.246400e+01 1.174299e+01 1.102483e+01 1.031329e+01 9.612028e+00 8.924567e+00 8.254236e+00 7.604118e+00 6.976977e+00 6.375204e+00 5.800792e+00 5.255344e+00 4.740088e+00 4.255916e+00 3.803394e+00 3.382778e+00 2.994009e+00 2.636722e+00 2.310263e+00 2.013728e+00 1.745996e+00 1.505773e+00 1.291613e+00 1.101942e+00 9.350709e-01 7.892247e-01 6.625746e-01 5.532834e-01 4.595500e-01 3.796469e-01 3.119479e-01 2.549436e-01 2.072477e-01 1.675977e-01 1.348512e-01 1.079819e-01 8.607426e-02 6.831924e-02 5.400964e-02 4.253503e-02 3.337581e-02 2.609573e-02 2.033299e-02 1.579028e-02 1.222456e-02 9.437506e-03 7.267439e-03 5.582950e-03 4.278095e-03 3.268592e-03 2.488461e-03 1.886727e-03 1.424161e-03 1.070294e-03 8.010400e-04 5.970899e-04 4.430049e-04 3.266955e-04 2.389847e-04 1.730748e-04 1.239445e-04 8.779420e-05 6.164735e-05 4.311798e-05 3.028664e-05 2.161821e-05 1.588948e-05 1.212919e-05 9.585984e-06 7.718458e-06 6.187028e-06 4.828948e-06 3.607504e-06 2.550132e-06 1.693701e-06 1.052630e-06 6.108369e-07
8.928255e-08 2.298612e-07 4.435018e-07 8.140811e-07 1.425191e-06 2.384682e-06 3.820623e-06 5.872225e-06 8.680208e-06 1.238493e-05 1.714381e-05 2.317586e-05 3.083095e-05 4.067373e-05 5.357179e-05 7.078771e-05 9.408781e-05 1.258808e-04 1.693923e-04 2.288577e-04 3.097345e-04 4.189593e-04 5.653243e-04 7.600755e-04 1.017800e-03 1.357603e-03 1.804492e-03 2.390930e-03 3.158560e-03 4.160286e-03 5.462890e-03 7.150289e-03 9.327347e-03 1.212399e-02 1.569945e-02 2.024662e-02 2.599707e-02 3.322728e-02 4.226689e-02 5.350878e-02 6.742066e-02 8.455635e-02 1.055653e-01 1.311986e-01 1.623102e-01 1.998532e-01 2.448727e-01 2.984975e-01 3.619338e-01 4.364634e-01 5.234463e-01 6.243222e-01 7.406060e-01 8.738720e-01 1.025725e+00 1.197758e+00 1.391509e+00 1.608407e+00 1.849730e+00 2.116561e+00 2.409764e+00 2.729966e+00 3.077545e+00 3.452631e+00 3.855097e+00 4.284550e+00 4.740326e+00 5.221483e+00 5.726793e+00 6.254730e+00 6.803443e+00 7.370737e+00 7.954063e+00 8.550548e+00 9.157049e+00 9.770234e+00 1.038666e+01 1.100282e+01 1.161520e+01 1.222023e+01 1.281434e+01 1.339393e+01 1.395537e+01 1.449503e+01 1.500930e+01 1.549462e+01 1.594757e+01 1.636491e+01 1.674362e+01 1.708101e+01 1.737464e+01 1.762238e+01 1.782242e+01 1.797328e+01 1.807390e+01 1.812367e+01 1.812246e+01 1.807054e+01 1.796855e+01 1.781735e+01 1.761802e+01 1.737177e+01 1.708002e+01 1.674447e+01 1.636716e+01 1.595054e+01 1.549750e+01 1.501131e+01 1.449554e+01 1.395398e+01 1.339052e+01 1.280906e+01 1.221346e+01 1.160747e+01 1.099474e+01 1.037882e+01 9.763125e+00 9.150994e+00 8.545667e+00 7.950285e+00 7.367865e+00 6.801253e+00 6.253067e+00 5.725624e+00 5.220895e+00 4.740469e+00 4.285563e+00 3.857050e+00 3.455496e+00 3.081202e+00 2.734221e+00 2.414369e+00 2.121226e+00 1.854146e+00 1.612272e+00 1.394568e+00 1.199849e+00 1.026807e+00 8.740338e-01 7.400400e-01 6.232782e-01 5.221751e-01 4.351681e-01 3.607408e-01 2.974537e-01 2.439631e-01 1.990307e-01 1.615260e-01 1.304235e-01 1.047980e-01 8.382071e-02 6.675455e-02 5.295068e-02 4.184453e-02 3.295127e-02 2.586022e-02 2.022811e-02 1.577137e-02 1.225781e-02 9.498352e-03 7.339376e-03 5.656154e-03 4.347686e-03 3.332727e-03 2.546680e-03 1.938920e-03 1.470226e-03 1.110256e-03 8.352750e-04 6.263547e-04 4.682212e-04 3.486452e-04 2.581108e-04 1.894955e-04 1.376197e-04 9.871552e-05 6.994120e-05 4.904611e-05 3.419394e-05 2.388481e-05 1.690840e-05 1.229693e-05 9.280227e-06 7.259806e-06 5.800759e-06 4.625927e-06 3.597885e-06 2.680092e-06 1.888722e-06 1.249601e-06 7.727659e-07 4.455728e-07
5.053195e-08 1.464219e-07 2.887091e-07 5.416967e-07 9.685212e-07 1.652041e-06 2.691511e-06 4.195124e-06 6.272830e-06 9.036386e-06 1.261583e-05 1.719676e-05 2.307381e-05 3.071092e-05 4.080113e-05 5.433131e-05 7.266774e-05 9.767568e-05 1.318724e-04 1.785871e-04 2.421113e-04 3.278537e-04 4.425633e-04 5.947330e-04 7.952731e-04 1.058485e-03 1.403269e-03 1.854495e-03 2.444482e-03 3.214653e-03 4.217505e-03 5.518963e-03 7.201146e-03 9.365385e-03 1.213541e-02 1.566079e-02 2.012087e-02 2.572986e-02 3.274344e-02 4.146700e-02 5.226520e-02 6.557169e-02 8.189799e-02 1.018399e-01 1.260803e-01 1.553874e-01 1.906087e-01 2.326630e-01 2.825336e-01 3.412660e-01 4.099720e-01 4.898355e-01 5.821150e-01 6.881363e-01 8.092714e-01 9.469044e-01 1.102389e+00 1.277004e+00 1.471907e+00 1.688106e+00 1.926431e+00 2.187527e+00 2.471838e+00 2.779607e+00 3.110859e+00 3.465385e+00 3.842732e+00 4.242188e+00 4.662782e+00 5.103274e+00 5.562141e+00 6.037562e+00 6.527419e+00 7.029315e+00 7.540616e+00 8.058519e+00 8.580103e+00 9.102383e+00 9.622328e+00 1.013687e+01 1.064290e+01 1.113727e+01 1.161680e+01 1.207832e+01 1.251862e+01 1.293455e+01 1.332306e+01 1.368128e+01 1.400652e+01 1.429639e+01 1.454873e+01 1.476167e+01 1.493358e+01 1.506314e+01 1.514943e+01 1.519191e+01 1.519050e+01 1.514551e+01 1.505756e+01 1.492746e+01 1.475619e+01 1.454480e+01 1.429453e+01 1.400680e+01 1.368337e+01 1.332635e+01 1.293824e+01 1.252191e+01 1.208050e+01 1.161739e+01 1.113600e+01 1.063982e+01 1.013225e+01 9.616597e+00 9.096037e+00 8.573636e+00 8.052346e+00 7.535023e+00 7.024438e+00 6.523268e+00 6.034076e+00 5.559268e+00 5.101034e+00 4.661294e+00 4.241640e+00 3.843317e+00 3.467224e+00 3.113943e+00 2.783793e+00 2.476871e+00 2.193083e+00 1.932163e+00 1.693670e+00 1.476984e+00 1.281322e+00 1.105746e+00 9.491948e-01 8.105053e-01 6.884367e-01 5.816915e-01 4.889381e-01 4.088388e-01 3.400803e-01 2.814023e-01 2.316198e-01 1.896364e-01 1.544486e-01 1.251444e-01 1.008990e-01 8.096994e-02 6.469288e-02 5.147875e-02 4.081085e-02 3.224171e-02 2.538907e-02 1.993067e-02 1.559826e-02 1.217090e-02 9.468241e-03 7.343953e-03 5.679703e-03 4.379959e-03 3.367769e-03 2.581438e-03 1.971945e-03 1.500767e-03 1.137877e-03 8.598305e-04 6.480681e-04 4.876258e-04 3.663447e-04 2.745036e-04 2.046253e-04 1.512343e-04 1.104618e-04 7.956488e-05 5.649235e-05 3.959704e-05 2.750026e-05 1.904872e-05 1.329631e-05 9.479454e-06 6.986750e-06 5.339417e-06 4.184642e-06 3.291128e-06 2.536368e-06 1.877973e-06 1.317623e-06 8.683914e-07 5.348762e-07 3.069843e-07
2.655566e-08 9.012607e-08 1.821564e-07 3.500180e-07 6.396258e-07 1.112030e-06 1.840797e-06 2.906212e-06 4.390268e-06 6.377892e-06 8.971582e-06 1.232172e-05 1.666750e-05 2.238086e-05 3.000843e-05 4.031973e-05 5.437639e-05 7.363410e-05 1.000718e-04 1.363183e-04 1.857524e-04 2.525833e-04 3.419683e-04 4.602798e-04 6.156200e-04 8.186310e-04 1.083545e-03 1.429386e-03 1.881219e-03 2.471461e-03 3.241313e-03 4.242427e-03 5.538843e-03 7.209185e-03 9.349051e-03 1.207368e-02 1.552110e-02 1.985617e-02 2.527576e-02 3.201543e-02 4.035706e-02 5.063716e-02 6.325477e-02 7.867809e-02 9.744820e-02 1.201787e-01 1.475513e-01 1.803076e-01 2.192425e-01 2.652015e-01 3.190847e-01 3.818551e-01 4.545458e-01 5.382583e-01 6.341486e-01 7.433987e-01 8.671799e-01 1.006612e+00 1.162726e+00 1.336437e+00 1.528520e+00 1.739607e+00 1.970174e+00 2.220530e+00 2.490803e+00 2.780919e+00 3.090583e+00 3.419273e+00 3.766234e+00 4.130473e+00 4.510757e+00 4.905604e+00 5.313276e+00 5.731803e+00 6.159007e+00 6.592556e+00 7.030006e+00 7.468834e+00 7.906462e+00 8.340260e+00 8.767550e+00 9.185614e+00 9.591695e+00 9.983011e+00 1.035677e+01 1.071022e+01 1.104066e+01 1.134556e+01 1.162256e+01 1.186954e+01 1.208461e+01 1.226610e+01 1.241258e+01 1.252289e+01 1.259621e+01 1.263209e+01 1.263049e+01 1.259172e+01 1.251640e+01 1.240530e+01 1.225928e+01 1.207929e+01 1.186637e+01 1.162174e+01 1.134688e+01 1.104359e+01 1.071402e+01 1.036066e+01 9.986252e+00 9.593733e+00 9.186128e+00 8.766473e+00 8.337742e+00 7.902807e+00 7.464417e+00 7.025202e+00 6.587684e+00 6.154295e+00 5.727385e+00 5.309214e+00 4.901935e+00 4.507555e+00 4.127883e+00 3.764480e+00 3.418615e+00 3.091242e+00 2.783003e+00 2.494263e+00 2.225157e+00 1.975639e+00 1.745519e+00 1.534482e+00 1.342087e+00 1.167759e+00 1.010794e+00 8.703605e-01 7.455245e-01 6.352687e-01 5.385155e-01 4.541488e-01 3.810361e-01 3.180534e-01 2.641102e-01 2.181717e-01 1.792752e-01 1.465370e-01 1.191537e-01 9.639768e-02 7.761198e-02 6.220560e-02 4.965031e-02 3.947858e-02 3.128182e-02 2.470789e-02 1.945755e-02 1.527969e-02 1.196597e-02 9.345184e-03 7.277892e-03 5.651321e-03 4.374787e-03 3.375619e-03 2.595722e-03 1.988774e-03 1.518009e-03 1.154408e-03 8.751186e-04 6.620241e-04 5.005304e-04 3.786972e-04 2.867596e-04 2.169498e-04 1.634039e-04 1.219676e-04 8.983465e-05 6.510035e-05 4.636435e-05 3.247715e-05 2.243445e-05 1.536065e-05 1.051502e-05 7.288161e-06 5.186745e-06 3.821056e-06 2.899824e-06 2.226153e-06 1.687986e-06 1.237009e-06 8.622012e-07 5.656161e-07 3.470751e-07 1.984727e-07
1.295441e-08 5.379432e-08 1.115604e-07 2.194802e-07 4.094220e-07 7.241605e-07 1.215445e-06 1.939795e-06 2.955297e-06 4.323362e-06 6.120876e-06 8.463821e-06 1.153803e-05 1.563173e-05 2.116670e-05 2.873692e-05 3.916663e-05 5.359671e-05 7.359095e-05 1.012329e-04 1.391878e-04 1.907324e-04 2.598030e-04 3.511662e-04 4.708125e-04 6.266261e-04 8.292875e-04 1.093315e-03 1.438113e-03 1.889003e-03 2.478254e-03 3.246219e-03 4.242661e-03 5.528307e-03 7.176630e-03 9.275913e-03 1.193174e-02 1.527018e-02 1.944187e-02 2.462718e-02 3.104238e-02 3.894637e-02 4.864770e-02 6.051074e-02 7.496001e-02 9.248090e-02 1.136163e-01 1.389596e-01 1.691481e-01 2.048603e-01 2.468190e-01 2.958012e-01 3.526464e-01 4.182594e-01 4.936005e-01 5.796632e-01 6.774428e-01 7.879021e-01 9.119396e-01 1.050367e+00 1.203891e+00 1.373110e+00 1.558499e+00 1.760399e+00 1.979002e+00 2.214322e+00 2.466186e+00 2.734218e+00 3.017843e+00 3.316284e+00 3.628558e+00 3.953478e+00 4.289644e+00 4.635457e+00 4.989145e+00 5.348793e+00 5.712381e+00 6.077804e+00 6.442889e+00 6.805404e+00 7.163064e+00 7.513535e+00 7.854447e+00 8.183397e+00 8.497970e+00 8.795763e+00 9.074438e+00 9.331770e+00 9.565704e+00 9.774376e+00 9.956130e+00 1.010951e+01 1.023325e+01 1.032636e+01 1.038810e+01 1.041810e+01 1.041635e+01 1.038318e+01 1.031914e+01 1.022497e+01 1.010145e+01 9.949419e+00 9.769771e+00 9.563534e+00 9.331950e+00 9.076543e+00 8.799146e+00 8.501886e+00 8.187136e+00 7.857431e+00 7.515392e+00 7.163642e+00 6.804746e+00 6.441172e+00 6.075273e+00 5.709291e+00 5.345362e+00 4.985538e+00 4.631790e+00 4.286005e+00 3.949968e+00 3.625326e+00 3.313550e+00 3.015892e+00 2.733344e+00 2.466624e+00 2.216177e+00 1.982209e+00 1.764732e+00 1.563610e+00 1.378597e+00 1.209358e+00 1.055465e+00 9.163967e-01 7.915269e-01 6.801318e-01 5.814017e-01 4.944601e-01 4.183843e-01 3.522267e-01 2.950359e-01 2.458785e-01 2.038599e-01 1.681412e-01 1.379499e-01 1.125828e-01 9.140402e-02 7.383920e-02 5.936984e-02 4.752929e-02 3.790047e-02 3.011494e-02 2.385187e-02 1.883617e-02 1.483528e-02 1.165492e-02 9.134281e-03 7.141403e-03 5.568887e-03 4.330126e-03 3.355891e-03 2.591215e-03 1.992619e-03 1.525735e-03 1.163363e-03 8.839140e-04 6.701276e-04 5.080132e-04 3.860233e-04 2.945334e-04 2.256195e-04 1.730326e-04 1.321781e-04 9.995261e-05 7.440349e-05 5.430636e-05 3.879316e-05 2.712165e-05 1.858950e-05 1.253760e-05 8.377399e-06 5.608043e-06 3.817236e-06 2.676977e-06 1.940135e-06 1.435912e-06 1.061421e-06 7.653223e-07 5.281383e-07 3.442980e-07 2.103712e-07 1.198930e-07
5.867567e-09 3.114299e-08 6.618322e-08 1.330099e-07 2.525715e-07 4.531735e-07 7.691631e-07 1.238113e-06 1.898997e-06 2.794000e-06 3.977947e-06 5.535798e-06 7.605137e-06 1.040052e-05 1.423799e-05 1.956798e-05 2.702550e-05 3.750321e-05 5.223792e-05 7.288349e-05 1.015457e-04 1.407807e-04 1.935976e-04 2.635614e-04 3.550887e-04 4.739934e-04 6.282505e-04 8.288881e-04 1.090870e-03 1.433909e-03 1.883209e-03 2.470219e-03 3.233504e-03 4.219811e-03 5.485364e-03 7.097458e-03 9.136416e-03 1.169809e-02 1.489706e-02 1.887063e-02 2.378364e-02 2.983387e-02 3.725789e-02 4.633664e-02 5.739970e-02 7.082682e-02 8.704563e-02 1.065261e-01 1.297749e-01 1.573321e-01 1.897752e-01 2.277268e-01 2.718643e-01 3.229235e-01 3.816921e-01 4.489920e-01 5.256540e-01 6.124894e-01 7.102659e-01 8.196884e-01 9.413872e-01 1.075909e+00 1.223709e+00 1.385133e+00 1.560401e+00 1.749588e+00 1.952603e+00 2.169189e+00 2.398916e+00 2.641187e+00 2.895234e+00 3.160123e+00 3.434741e+00 3.717816e+00 4.007923e+00 4.303516e+00 4.602945e+00 4.904476e+00 5.206301e+00 5.506544e+00 5.803271e+00 6.094501e+00 6.378208e+00 6.652336e+00 6.914809e+00 7.163559e+00 7.396564e+00 7.611895e+00 7.807768e+00 7.982564e+00 8.134843e+00 8.263341e+00 8.366974e+00 8.444869e+00 8.496408e+00 8.521275e+00 8.519474e+00 8.491306e+00 8.437297e+00 8.358108e+00 8.254454e+00 8.127076e+00 7.976748e+00 7.804340e+00 7.610892e+00 7.397681e+00 7.166252e+00 6.918411e+00 6.656181e+00 6.381731e+00 6.097301e+00 5.805132e+00 5.507412e+00 5.206242e+00 4.903618e+00 4.601432e+00 4.301479e+00 4.005471e+00 3.715041e+00 3.431738e+00 3.157017e+00 2.892212e+00 2.638499e+00 2.396864e+00 2.168073e+00 1.952654e+00 1.750909e+00 1.562936e+00 1.388669e+00 1.227925e+00 1.080437e+00 9.458666e-01 8.238155e-01 7.138120e-01 6.153081e-01 5.276796e-01 4.502346e-01 3.822289e-01 3.228837e-01 2.714053e-01 2.270044e-01 1.889155e-01 1.564137e-01 1.288273e-01 1.055441e-01 8.601126e-02 6.973108e-02 5.625440e-02 4.517534e-02 3.612803e-02 2.878537e-02 2.285899e-02 1.809880e-02 1.429158e-02 1.125805e-02 8.849070e-03 6.941390e-03 5.433849e-03 4.244061e-03 3.305676e-03 2.565949e-03 1.983440e-03 1.525827e-03 1.167892e-03 8.898055e-04 6.757412e-04 5.128007e-04 3.902148e-04 2.988131e-04 2.307738e-04 1.796041e-04 1.402352e-04 1.090588e-04 8.379064e-05 6.314898e-05 4.645181e-05 3.326211e-05 2.316962e-05 1.571474e-05 1.040492e-05 6.759974e-06 4.349696e-06 2.811674e-06 1.856466e-06 1.266417e-06 8.901540e-07 6.335675e-07 4.456409e-07 3.028988e-07 1.956715e-07 1.188989e-07 6.751150e-08
2.468265e-09 1.742494e-08 3.782799e-08 7.738669e-08 1.490637e-07 2.704585e-07 4.629904e-07 7.501664e-07 1.156703e-06 1.710095e-06 2.447469e-06 3.427862e-06 4.748130e-06 6.561207e-06 9.096025e-06 1.268647e-05 1.781520e-05 2.517564e-05 3.574232e-05 5.082605e-05 7.209148e-05 1.015370e-04 1.414697e-04 1.945579e-04 2.640465e-04 3.541925e-04 4.709008e-04 6.224815e-04 8.203960e-04 1.079914e-03 1.420656e-03 1.867080e-03 2.449028e-03 3.202419e-03 4.170166e-03 5.403375e-03 6.962879e-03 8.921206e-03 1.136508e-02 1.439849e-02 1.814641e-02 2.275902e-02 2.841634e-02 3.533303e-02 4.376222e-02 5.399745e-02 6.637145e-02 8.125224e-02 9.903861e-02 1.201579e-01 1.450689e-01 1.742687e-01 2.083007e-01 2.477583e-01 2.932798e-01 3.455347e-01 4.052039e-01 4.729581e-01 5.494399e-01 6.352496e-01 7.309360e-01 8.369877e-01 9.538228e-01 1.081773e+00 1.221068e+00 1.371813e+00 1.533978e+00 1.707394e+00 1.891749e+00 2.086593e+00 2.291340e+00 2.505263e+00 2.727496e+00 2.957036e+00 3.192760e+00 3.433433e+00 3.677731e+00 3.924244e+00 4.171483e+00 4.417892e+00 4.661852e+00 4.901693e+00 5.135703e+00 5.362135e+00 5.579221e+00 5.785191e+00 5.978312e+00 6.156926e+00 6.319494e+00 6.464625e+00 6.591082e+00 6.697785e+00 6.783812e+00 6.848420e+00 6.891085e+00 6.911540e+00 6.909792e+00 6.886109e+00 6.840958e+00 6.774930e+00 6.688669e+00 6.582831e+00 6.458089e+00 6.315184e+00 6.154985e+00 5.978556e+00 5.787186e+00 5.582395e+00 5.365886e+00 5.139496e+00 4.905117e+00 4.664644e+00 4.419924e+00 4.172728e+00 3.924735e+00 3.677529e+00 3.432603e+00 3.191368e+00 2.955153e+00 2.725211e+00 2.502707e+00 2.288700e+00 2.084114e+00 1.889715e+00 1.706085e+00 1.533609e+00 1.372484e+00 1.222737e+00 1.084267e+00 9.568713e-01 8.402834e-01 7.341834e-01 6.382038e-01 5.519249e-01 4.748705e-01 4.065076e-01 3.462525e-01 2.934817e-01 2.475475e-01 2.077941e-01 1.735756e-01 1.442720e-01 1.193031e-01 9.813779e-02 8.029671e-02 6.535019e-02 5.291245e-02 4.263518e-02 3.420283e-02 2.733026e-02 2.176252e-02 1.727539e-02 1.367549e-02 1.079897e-02 8.508944e-03 6.691965e-03 5.254377e-03 4.119137e-03 3.223306e-03 2.516130e-03 1.957408e-03 1.515890e-03 1.167607e-03 8.942078e-04 6.814412e-04 5.178983e-04 3.940756e-04 3.017503e-04 2.336520e-04 1.834043e-04 1.456514e-04 1.162442e-04 9.232730e-05 7.223371e-05 5.518972e-05 4.093285e-05 2.936941e-05 2.035893e-05 1.363840e-05 8.844524e-06 5.573471e-06 3.437712e-06 2.101332e-06 1.295513e-06 8.202990e-07 5.380121e-07 3.625663e-07 2.456198e-07 1.630743e-07 1.038866e-07 6.262078e-08 3.538328e-08
9.663790e-10 9.366231e-09 2.068546e-08 4.290637e-08 8.354493e-08 1.528446e-07 2.633168e-07 4.287685e-07 6.639928e-07 9.859717e-07 1.418556e-06 2.000638e-06 2.797045e-06 3.912136e-06 5.506197e-06 7.820844e-06 1.121722e-05 1.622846e-05 2.361730e-05 3.441844e-05 4.994591e-05 7.176336e-05 1.016422e-04 1.415780e-04 1.939398e-04 2.618097e-04 3.495044e-04 4.632135e-04 6.116330e-04 8.065092e-04 1.063048e-03 1.400233e-03 1.841143e-03 2.413378e-03 3.149677e-03 4.088798e-03 5.276694e-03 6.768055e-03 8.628246e-03 1.093569e-02 1.378467e-02 1.728858e-02 2.158350e-02 2.683198e-02 3.322633e-02 4.099060e-02 5.038034e-02 6.168026e-02 7.520125e-02 9.127912e-02 1.102768e-01 1.325899e-01 1.586524e-01 1.889391e-01 2.239610e-01 2.642554e-01 3.103699e-01 3.628487e-01 4.222192e-01 4.889830e-01 5.636085e-01 6.465222e-01 7.380975e-01 8.386400e-01 9.483709e-01 1.067412e+00 1.195773e+00 1.333353e+00 1.479931e+00 1.635179e+00 1.798655e+00 1.969802e+00 2.147953e+00 2.332331e+00 2.522059e+00 2.716169e+00 2.913612e+00 3.113257e+00 3.313896e+00 3.514253e+00 3.712988e+00 3.908708e+00 4.099980e+00 4.285334e+00 4.463274e+00 4.632301e+00 4.790937e+00 4.937768e+00 5.071483e+00 5.190896e+00 5.294961e+00 5.382767e+00 5.453546e+00 5.506676e+00 5.541718e+00 5.558443e+00 5.556850e+00 5.537164e+00 5.499786e+00 5.445231e+00 5.374069e+00 5.286879e+00 5.184253e+00 5.066820e+00 4.935309e+00 4.790603e+00 4.633770e+00 4.466072e+00 4.288933e+00 4.103886e+00 3.912514e+00 3.716401e+00 3.517091e+00 3.316064e+00 3.114720e+00 2.914374e+00 2.716256e+00 2.521513e+00 2.331212e+00 2.146345e+00 1.967825e+00 1.796478e+00 1.633018e+00 1.478030e+00 1.331950e+00 1.195054e+00 1.067467e+00 9.491771e-01 8.400668e-01 7.399402e-01 6.485464e-01 5.655924e-01 4.907478e-01 4.236434e-01 3.638691e-01 3.109736e-01 2.644699e-01 2.238426e-01 1.885604e-01 1.580893e-01 1.319076e-01 1.095196e-01 9.046681e-02 7.433405e-02 6.075043e-02 4.938543e-02 3.994272e-02 3.215407e-02 2.577549e-02 2.058589e-02 1.638766e-02 1.300768e-02 1.029766e-02 8.132984e-03 6.410290e-03 5.044263e-03 3.964454e-03 3.112652e-03 2.440988e-03 1.910659e-03 1.490939e-03 1.158146e-03 8.944548e-04 6.865483e-04 5.243006e-04 3.996344e-04 3.056763e-04 2.362377e-04 1.856078e-04 1.486094e-04 1.208172e-04 9.880547e-05 8.028252e-05 6.402604e-05 4.962546e-05 3.712683e-05 2.670076e-05 1.842294e-05 1.219055e-05 7.743489e-06 4.733951e-06 2.800135e-06 1.618192e-06 9.282785e-07 5.398679e-07 3.243888e-07 2.025318e-07 1.296528e-07 8.296034e-08 5.168859e-08 3.076816e-08 1.725920e-08
3.525705e-10 4.800136e-09 1.074059e-08 2.250790e-08 4.417221e-08 8.129983e-08 1.407214e-07 2.300366e-07 3.575936e-07 5.333196e-07 7.717441e-07 1.097179e-06 1.550992e-06 2.201639e-06 3.158106e-06 4.591782e-06 6.769339e-06 1.009684e-05 1.516703e-05 2.279241e-05 3.400670e-05 5.003079e-05 7.222233e-05 1.020665e-04 1.412745e-04 1.920432e-04 2.574767e-04 3.421199e-04 4.524942e-04 5.975558e-04 7.890200e-04 1.041576e-03 1.373069e-03 1.804743e-03 2.361634e-03 3.073188e-03 3.974127e-03 5.105618e-03 6.516764e-03 8.266423e-03 1.042535e-02 1.307863e-02 1.632836e-02 2.029656e-02 2.512774e-02 3.099085e-02 3.807967e-02 4.661189e-02 5.682766e-02 6.898912e-02 8.338230e-02 1.003208e-01 1.201496e-01 1.432452e-01 1.700124e-01 2.008751e-01 2.362667e-01 2.766199e-01 3.223599e-01 3.738987e-01 4.316284e-01 4.959138e-01 5.670802e-01 6.454001e-01 7.310786e-01 8.242414e-01 9.249266e-01 1.033081e+00 1.148559e+00 1.271123e+00 1.400445e+00 1.536103e+00 1.677588e+00 1.824302e+00 1.975571e+00 2.130647e+00 2.288709e+00 2.448866e+00 2.610150e+00 2.771528e+00 2.931904e+00 3.090132e+00 3.245021e+00 3.395348e+00 3.539861e+00 3.677298e+00 3.806411e+00 3.926007e+00 4.034976e+00 4.132323e+00 4.217172e+00 4.288772e+00 4.346490e+00 4.389815e+00 4.418381e+00 4.431990e+00 4.430629e+00 4.414473e+00 4.383853e+00 4.339210e+00 4.281036e+00 4.209844e+00 4.126147e+00 4.030489e+00 3.923481e+00 3.805851e+00 3.678479e+00 3.542406e+00 3.398804e+00 3.248940e+00 3.094124e+00 2.935663e+00 2.774834e+00 2.612862e+00 2.450906e+00 2.290050e+00 2.131297e+00 1.975569e+00 1.823710e+00 1.676491e+00 1.534613e+00 1.398705e+00 1.269308e+00 1.146861e+00 1.031686e+00 9.239773e-01 8.238110e-01 7.311555e-01 6.458945e-01 5.678490e-01 4.967946e-01 4.324717e-01 3.745901e-01 3.228296e-01 2.768404e-01 2.362442e-01 2.006388e-01 1.696033e-01 1.427075e-01 1.195226e-01 9.963252e-02 8.264605e-02 6.820500e-02 5.598869e-02 4.571321e-02 3.712680e-02 3.000364e-02 2.413842e-02 1.934339e-02 1.544790e-02 1.229959e-02 9.765783e-03 7.733836e-03 6.110057e-03 4.817406e-03 3.792582e-03 2.983227e-03 2.345752e-03 1.843916e-03 1.448046e-03 1.134527e-03 8.852559e-04 6.868453e-04 5.295908e-04 4.063460e-04 3.114969e-04 2.401898e-04 1.878704e-04 1.501331e-04 1.228257e-04 1.023071e-04 8.573176e-05 7.122485e-05 5.786700e-05 4.548534e-05 3.433315e-05 2.477040e-05 1.703792e-05 1.116113e-05 6.964535e-06 4.145854e-06 2.362475e-06 1.297439e-06 6.951530e-07 3.705015e-07 2.012520e-07 1.136846e-07 6.697427e-08 4.041595e-08 2.427358e-08 1.415086e-08 7.843360e-09
1.202137e-10 2.328671e-09 5.260317e-09 1.110472e-08 2.191573e-08 4.051210e-08 7.037414e-08 1.154166e-07 1.800817e-07 2.698584e-07 3.931515e-07 5.644429e-07 8.090868e-07 1.170686e-06 1.722011e-06 2.583417e-06 3.950666e-06 6.131574e-06 9.584640e-06 1.494481e-05 2.302122e-05 3.476208e-05 5.120124e-05 7.343363e-05 1.026771e-04 1.404690e-04 1.890030e-04 2.515673e-04 3.329921e-04 4.400346e-04 5.816480e-04 7.691443e-04 1.016308e-03 1.339535e-03 1.758070e-03 2.294406e-03 2.974876e-03 3.830484e-03 4.898000e-03 6.221332e-03 7.853164e-03 9.856795e-03 1.230815e-02 1.529792e-02 1.893359e-02 2.334111e-02 2.866584e-02 3.507259e-02 4.274539e-02 5.188776e-02 6.272405e-02 7.550177e-02 9.049315e-02 1.079944e-01 1.283217e-01 1.518047e-01 1.787803e-01 2.095867e-01 2.445611e-01 2.840358e-01 3.283340e-01 3.777616e-01 4.325961e-01 4.930747e-01 5.593822e-01 6.316421e-01 7.099101e-01 7.941696e-01 8.843298e-01 9.802238e-01 1.081608e+00 1.188164e+00 1.299502e+00 1.415166e+00 1.534644e+00 1.657364e+00 1.782696e+00 1.909948e+00 2.038359e+00 2.167100e+00 2.295286e+00 2.421984e+00 2.546218e+00 2.666980e+00 2.783231e+00 2.893922e+00 2.998013e+00 3.094505e+00 3.182472e+00 3.261085e+00 3.329624e+00 3.387476e+00 3.434128e+00 3.469166e+00 3.492286e+00 3.503314e+00 3.502223e+00 3.489142e+00 3.464334e+00 3.428164e+00 3.381054e+00 3.323450e+00 3.255800e+00 3.178570e+00 3.092276e+00 2.997518e+00 2.895019e+00 2.785624e+00 2.670293e+00 2.550056e+00 2.425981e+00 2.299134e+00 2.170560e+00 2.041261e+00 1.912189e+00 1.784231e+00 1.658201e+00 1.534835e+00 1.414792e+00 1.298660e+00 1.186966e+00 1.080179e+00 9.786967e-01 8.828426e-01 7.928484e-01 7.088497e-01 6.308887e-01 5.589253e-01 4.928536e-01 4.325176e-01 3.777244e-01 3.282512e-01 2.838491e-01 2.442458e-01 2.091465e-01 1.782378e-01 1.511903e-01 1.276644e-01 1.073157e-01 8.980380e-02 7.480114e-02 6.200234e-02 5.113076e-02 4.194136e-02 3.421902e-02 2.777376e-02 2.243479e-02 1.804590e-02 1.446331e-02 1.155593e-02 9.207017e-03 7.315667e-03 5.797181e-03 4.582007e-03 3.613558e-03 2.845560e-03 2.239613e-03 1.763381e-03 1.389546e-03 1.095379e-03 8.626065e-04 6.772156e-04 5.290015e-04 4.108063e-04 3.175901e-04 2.455260e-04 1.912935e-04 1.516493e-04 1.232877e-04 1.029458e-04 8.766055e-05 7.506448e-05 6.359341e-05 5.252239e-05 4.181250e-05 3.183273e-05 2.305884e-05 1.584410e-05 1.030988e-05 6.349979e-06 3.703761e-06 2.049615e-06 1.080484e-06 5.469343e-07 2.696962e-07 1.324609e-07 6.663327e-08 3.507861e-08 1.934161e-08 1.092327e-08 6.140569e-09 3.331763e-09
3.845577e-11 1.063104e-09 2.417620e-09 5.130045e-09 1.016464e-08 1.884999e-08 3.283925e-08 5.401757e-08 8.461824e-08 1.275145e-07 1.873488e-07 2.724240e-07 3.978948e-07 5.912133e-07 9.009601e-07 1.412043e-06 2.268849e-06 3.705249e-06 6.075660e-06 9.874597e-06 1.573169e-05 2.437729e-05 3.659041e-05 5.316756e-05 7.496135e-05 1.030295e-04 1.389012e-04 1.849280e-04 2.446469e-04 3.230974e-04 4.270505e-04 5.651534e-04 7.480265e-04 9.883591e-04 1.301050e-03 1.703429e-03 2.215608e-03 2.860992e-03 3.667022e-03 4.666176e-03 5.897225e-03 7.406665e-03 9.250271e-03 1.149469e-02 1.421905e-02 1.751639e-02 2.149488e-02 2.627847e-02 3.200746e-02 3.883908e-02 4.694847e-02 5.652971e-02 6.779592e-02 8.097749e-02 9.631824e-02 1.140707e-01 1.344922e-01 1.578432e-01 1.843863e-01 2.143858e-01 2.481036e-01 2.857919e-01 3.276833e-01 3.739803e-01 4.248466e-01 4.803999e-01 5.407065e-01 6.057763e-01 6.755577e-01 7.499348e-01 8.287259e-01 9.116871e-01 9.985191e-01 1.088875e+00 1.182367e+00 1.278568e+00 1.377002e+00 1.477140e+00 1.578392e+00 1.680106e+00 1.781573e+00 1.882041e+00 1.980717e+00 2.076780e+00 2.169382e+00 2.257661e+00 2.340760e+00 2.417856e+00 2.488185e+00 2.551065e+00 2.605912e+00 2.652228e+00 2.689604e+00 2.717706e+00 2.736283e+00 2.745182e+00 2.744364e+00 2.733916e+00 2.714039e+00 2.685031e+00 2.647246e+00 2.601065e+00 2.546879e+00 2.485089e+00 2.416128e+00 2.340495e+00 2.258776e+00 2.171657e+00 2.079908e+00 1.984358e+00 1.885862e+00 1.785277e+00 1.683445e+00 1.581178e+00 1.479252e+00 1.378390e+00 1.279250e+00 1.182417e+00 1.088401e+00 9.976458e-01 9.105389e-01 8.274184e-01 7.485711e-01 6.742264e-01 6.045466e-01 5.396220e-01 4.794726e-01 4.240561e-01 3.732803e-01 3.270143e-01 2.850978e-01 2.473454e-01 2.135500e-01 1.834845e-01 1.569051e-01 1.335548e-01 1.131670e-01 9.546962e-02 8.018996e-02 6.706044e-02 5.582584e-02 4.625024e-02 3.812208e-02 3.125593e-02 2.549040e-02 2.068337e-02 1.670671e-02 1.344234e-02 1.078084e-02 8.622145e-03 6.877443e-03 5.470649e-03 4.338760e-03 3.430814e-03 2.705863e-03 2.130600e-03 1.677227e-03 1.321966e-03 1.044294e-03 8.267589e-04 6.551030e-04 5.183339e-04 4.085295e-04 3.203152e-04 2.501186e-04 1.953888e-04 1.539540e-04 1.236119e-04 1.019780e-04 8.656048e-05 7.499030e-05 6.530748e-05 5.618843e-05 4.702745e-05 3.783977e-05 2.903084e-05 2.112143e-05 1.452252e-05 9.416917e-06 5.752524e-06 3.309651e-06 1.794624e-06 9.189745e-07 4.463470e-07 2.074389e-07 9.368026e-08 4.215020e-08 1.948624e-08 9.478177e-09 4.847048e-09 2.554119e-09 1.330878e-09
1.160045e-11 4.544921e-10 1.038373e-09 2.211332e-09 4.394081e-09 8.168918e-09 1.426737e-08 2.353739e-08 3.704687e-08 5.622686e-08 8.356018e-08 1.237215e-07 1.857725e-07 2.872417e-07 4.612681e-07 7.689746e-07 1.318459e-06 2.288950e-06 3.955202e-06 6.701575e-06 1.101486e-05 1.745182e-05 2.659167e-05 3.900520e-05 5.528106e-05 7.614066e-05 1.026459e-04 1.364714e-04 1.801867e-04 2.375078e-04 3.134926e-04 4.146862e-04 5.492329e-04 7.269713e-04 9.595206e-04 1.260373e-03 1.645026e-03 2.131212e-03 2.739321e-03 3.493089e-03 4.420568e-03 5.555285e-03 6.937518e-03 8.615586e-03 1.064714e-02 1.310048e-02 1.605573e-02 1.960591e-02 2.385774e-02 2.893232e-02 3.496567e-02 4.210881e-02 5.052695e-02 6.039715e-02 7.190485e-02 8.524055e-02 1.005979e-01 1.181739e-01 1.381704e-01 1.607943e-01 1.862546e-01 2.147560e-01 2.464903e-01 2.816283e-01 3.203132e-01 3.626550e-01 4.087257e-01 4.585522e-01 5.121099e-01 5.693178e-01 6.300375e-01 6.940786e-01 7.612081e-01 8.311614e-01 9.036483e-01 9.783529e-01 1.054926e+00 1.132971e+00 1.212039e+00 1.291621e+00 1.371158e+00 1.450046e+00 1.527649e+00 1.603304e+00 1.676329e+00 1.746026e+00 1.811703e+00 1.872690e+00 1.928365e+00 1.978176e+00 2.021649e+00 2.058388e+00 2.088064e+00 2.110412e+00 2.125226e+00 2.132370e+00 2.131799e+00 2.123563e+00 2.107815e+00 2.084787e+00 2.054773e+00 2.018095e+00 1.975090e+00 1.926101e+00 1.871497e+00 1.811690e+00 1.747156e+00 1.678442e+00 1.606159e+00 1.530962e+00 1.453523e+00 1.374520e+00 1.294620e+00 1.214475e+00 1.134712e+00 1.055918e+00 9.786266e-01 9.033011e-01 8.303361e-01 7.600623e-01 6.927589e-01 6.286633e-01 5.679740e-01 5.108474e-01 4.573919e-01 4.076635e-01 3.616666e-01 3.193595e-01 2.806639e-01 2.454731e-01 2.136579e-01 1.850691e-01 1.595395e-01 1.368849e-01 1.169075e-01 9.939951e-02 8.414721e-02 7.093461e-02 5.954719e-02 4.977639e-02 4.142493e-02 3.431207e-02 2.827742e-02 2.318184e-02 1.890524e-02 1.534227e-02 1.239761e-02 9.982776e-03 8.015188e-03 6.419159e-03 5.127724e-03 4.084073e-03 3.241845e-03 2.564150e-03 2.021766e-03 1.591043e-03 1.252091e-03 9.875466e-04 7.820161e-04 6.220610e-04 4.964708e-04 3.965124e-04 3.159246e-04 2.505886e-04 1.979492e-04 1.563542e-04 1.244787e-04 1.009321e-04 8.408561e-05 7.210686e-05 6.314747e-05 5.560522e-05 4.835593e-05 4.086826e-05 3.315694e-05 2.560114e-05 1.870387e-05 1.288120e-05 8.342259e-06 5.073194e-06 2.894806e-06 1.549738e-06 7.789353e-07 3.683151e-07 1.645880e-07 7.010327e-08 2.893100e-08 1.187400e-08 5.011055e-09 2.229924e-09 1.055013e-09 5.093609e-10
3.208800e-12 1.810479e-10 4.149882e-10 8.860872e-10 1.764624e-09 3.287571e-09 5.756150e-09 9.526337e-09 1.509207e-08 2.314018e-08 3.499190e-08 5.331810e-08 8.372398e-08 1.378706e-07 2.392699e-07 4.332677e-07 8.024260e-07 1.485633e-06 2.696733e-06 4.733886e-06 7.970785e-06 1.282703e-05 1.972717e-05 2.907472e-05 4.127350e-05 5.681855e-05 7.645604e-05 1.013867e-04 1.334734e-04 1.754302e-04 2.309885e-04 3.050468e-04 4.038116e-04 5.349121e-04 7.074652e-04 9.320730e-04 1.220781e-03 1.587069e-03 2.045999e-03 2.614647e-03 3.312836e-03 4.164131e-03 5.196959e-03 6.445751e-03 7.952090e-03 9.765878e-03 1.194650e-02 1.456388e-02 1.769929e-02 2.144589e-02 2.590879e-02 3.120457e-02 3.745991e-02 4.480919e-02 5.339153e-02 6.334845e-02 7.482336e-02 8.796311e-02 1.029204e-01 1.198548e-01 1.389306e-01 1.603116e-01 1.841541e-01 2.106007e-01 2.397754e-01 2.717797e-01 3.066863e-01 3.445320e-01 3.853090e-01 4.289589e-01 4.753729e-01 5.243987e-01 5.758522e-01 6.295307e-01 6.852193e-01 7.426900e-01 8.016920e-01 8.619372e-01 9.230887e-01 9.847559e-01 1.046499e+00 1.107838e+00 1.168265e+00 1.227252e+00 1.284255e+00 1.338721e+00 1.390100e+00 1.437856e+00 1.481491e+00 1.520561e+00 1.554687e+00 1.583553e+00 1.606898e+00 1.624511e+00 1.636224e+00 1.641921e+00 1.641552e+00 1.635144e+00 1.622803e+00 1.604709e+00 1.581099e+00 1.552241e+00 1.518422e+00 1.479939e+00 1.437105e+00 1.390259e+00 1.339786e+00 1.286119e+00 1.229733e+00 1.171134e+00 1.110842e+00 1.049382e+00 9.872750e-01 9.250385e-01 8.631765e-01 8.021650e-01 7.424342e-01 6.843536e-01 6.282279e-01 5.743020e-01 5.227733e-01 4.738033e-01 4.275234e-01 3.840348e-01 3.434049e-01 3.056639e-01 2.708043e-01 2.387864e-01 2.095440e-01 1.829919e-01 1.590287e-01 1.375386e-01 1.183908e-01 1.014406e-01 8.653087e-02 7.349666e-02 6.216849e-02 5.237613e-02 4.395190e-02 3.673416e-02 3.057135e-02 2.532589e-02 2.087692e-02 1.712074e-02 1.396863e-02 1.134310e-02 9.173924e-03 7.395502e-03 5.946264e-03 4.769653e-03 3.815791e-03 3.042728e-03 2.416691e-03 1.911247e-03 1.505746e-03 1.183558e-03 9.305550e-04 7.341068e-04 5.826699e-04 4.658671e-04 3.748356e-04 3.025723e-04 2.440568e-04 1.960716e-04 1.567672e-04 1.251155e-04 1.004001e-04 8.184388e-05 6.841975e-05 5.884406e-05 5.171965e-05 4.576350e-05 4.002888e-05 3.403792e-05 2.777436e-05 2.154886e-05 1.579862e-05 1.090090e-05 7.059792e-06 4.284149e-06 2.433395e-06 1.293011e-06 6.427106e-07 2.990462e-07 1.305234e-07 5.364908e-08 2.094809e-08 7.892715e-09 2.945186e-09 1.124418e-09 4.565601e-10 1.925224e-10
2.978477e-13 6.619295e-11 1.526814e-10 3.276136e-10 6.550293e-10 1.224657e-09 2.152135e-09 3.577028e-09 5.728221e-09 8.930792e-09 1.391308e-08 2.228384e-08 3.773205e-08 6.846109e-08 1.318886e-07 2.626405e-07 5.248510e-07 1.027029e-06 1.935877e-06 3.481870e-06 5.949643e-06 9.651873e-06 1.489577e-05 2.196392e-05 3.113464e-05 4.275567e-05 5.736592e-05 7.584158e-05 9.953963e-05 1.304328e-04 1.712461e-04 2.256093e-04 2.982223e-04 3.949933e-04 5.230973e-04 6.909133e-04 9.078567e-04 1.184188e-03 1.530951e-03 1.960182e-03 2.485473e-03 3.122827e-03 3.891707e-03 4.816126e-03 5.925743e-03 7.256945e-03 8.853900e-03 1.076946e-02 1.306577e-02 1.581450e-02 1.909656e-02 2.300124e-02 2.762468e-02 3.306759e-02 3.943289e-02 4.682414e-02 5.534588e-02 6.510579e-02 7.621755e-02 8.880240e-02 1.029878e-01 1.189031e-01 1.366744e-01 1.564198e-01 1.782461e-01 2.022444e-01 2.284851e-01 2.570083e-01 2.878149e-01 3.208611e-01 3.560581e-01 3.932816e-01 4.323847e-01 4.732120e-01 5.156065e-01 5.594083e-01 6.044434e-01 6.505081e-01 6.973552e-01 7.446878e-01 7.921622e-01 8.393987e-01 8.859939e-01 9.315296e-01 9.755793e-01 1.017711e+00 1.057495e+00 1.094510e+00 1.128364e+00 1.158704e+00 1.185227e+00 1.207683e+00 1.225868e+00 1.239613e+00 1.248787e+00 1.253291e+00 1.253076e+00 1.248150e+00 1.238585e+00 1.224514e+00 1.206123e+00 1.183632e+00 1.157285e+00 1.127336e+00 1.094049e+00 1.057706e+00 1.018616e+00 9.771144e-01 9.335652e-01 8.883514e-01 8.418663e-01 7.945084e-01 7.466808e-01 6.987897e-01 6.512376e-01 6.044084e-01 5.586489e-01 5.142532e-01 4.714564e-01 4.304391e-01 3.913387e-01 3.542617e-01 3.192911e-01 2.864883e-01 2.558906e-01 2.275090e-01 2.013280e-01 1.773090e-01 1.553962e-01 1.355218e-01 1.176085e-01 1.015689e-01 8.730477e-02 7.470560e-02 6.365035e-02 5.401033e-02 4.565294e-02 3.844518e-02 3.225672e-02 2.696286e-02 2.244763e-02 1.860674e-02 1.534948e-02 1.259883e-02 1.028956e-02 8.365060e-03 6.774064e-03 5.468601e-03 4.403490e-03 3.537180e-03 2.833098e-03 2.260673e-03 1.795539e-03 1.418867e-03 1.116116e-03 8.756108e-04 6.873201e-04 5.420487e-04 4.311313e-04 3.465463e-04 2.812761e-04 2.296841e-04 1.877115e-04 1.528064e-04 1.236113e-04 9.951954e-05 8.023396e-05 6.542036e-05 5.450960e-05 4.665894e-05 4.085281e-05 3.609216e-05 3.159496e-05 2.693174e-05 2.204525e-05 1.715732e-05 1.261110e-05 8.715780e-06 5.647317e-06 3.423999e-06 1.940113e-06 1.026551e-06 5.069963e-07 2.337127e-07 1.006450e-07 4.054614e-08 1.534371e-08 5.495041e-09 1.888871e-09 6.365541e-10 2.192694e-10 7.575702e-11
1.020724e-13 2.298529e-11 5.302877e-11 1.138355e-10 2.277686e-10 4.263773e-10 7.509547e-10 1.252504e-09 2.043607e-09 3.282149e-09 5.402452e-09 9.451485e-09 1.802542e-08 3.718416e-08 8.023451e-08 1.740696e-07 3.688717e-07 7.495057e-07 1.445540e-06 2.634126e-06 4.530433e-06 7.365440e-06 1.135960e-05 1.671025e-05 2.361187e-05 3.231640e-05 4.322550e-05 5.699235e-05 7.461590e-05 9.753215e-05 1.277239e-04 1.678678e-04 2.215094e-04 2.932155e-04 3.886299e-04 5.143772e-04 6.778200e-04 8.867531e-04 1.149193e-03 1.473428e-03 1.868423e-03 2.344570e-03 2.914677e-03 3.595047e-03 4.406566e-03 5.375741e-03 6.535609e-03 7.926423e-03 9.595973e-03 1.159949e-02 1.399905e-02 1.686261e-02 2.026240e-02 2.427301e-02 2.896951e-02 3.442651e-02 4.071890e-02 4.792426e-02 5.612589e-02 6.541456e-02 7.588786e-02 8.764703e-02 1.007930e-01 1.154229e-01 1.316273e-01 1.494866e-01 1.690649e-01 1.904011e-01 2.134998e-01 2.383254e-01 2.648042e-01 2.928336e-01 3.222963e-01 3.530739e-01 3.850542e-01 4.181291e-01 4.521832e-01 4.870774e-01 5.226340e-01 5.586297e-01 5.947973e-01 6.308370e-01 6.664290e-01 7.012444e-01 7.349519e-01 7.672191e-01 7.977151e-01 8.261163e-01 8.521163e-01 8.754380e-01 8.958428e-01 9.131336e-01 9.271506e-01 9.377648e-01 9.448728e-01 9.483968e-01 9.482910e-01 9.445505e-01 9.372189e-01 9.263909e-01 9.122079e-01 8.948486e-01 8.745162e-01 8.514271e-01 8.258054e-01 7.978831e-01 7.679037e-01 7.361255e-01 7.028214e-01 6.682752e-01 6.327786e-01 5.966307e-01 5.601391e-01 5.236205e-01 4.873939e-01 4.517665e-01 4.170158e-01 3.833741e-01 3.510218e-01 3.200914e-01 2.906776e-01 2.628491e-01 2.366562e-01 2.121332e-01 1.892972e-01 1.681462e-01 1.486587e-01 1.307975e-01 1.145148e-01 9.975654e-02 8.646440e-02 7.457477e-02 6.401620e-02 5.470754e-02 4.655808e-02 3.946981e-02 3.334065e-02 2.806780e-02 2.355065e-02 1.969339e-02 1.640756e-02 1.361424e-02 1.124541e-02 9.243891e-03 7.561740e-03 6.157729e-03 4.994802e-03 4.038407e-03 3.256063e-03 2.617911e-03 2.097690e-03 1.673481e-03 1.327869e-03 1.047457e-03 8.219445e-04 6.430491e-04 5.035728e-04 3.967737e-04 3.161318e-04 2.554576e-04 2.092173e-04 1.728905e-04 1.431947e-04 1.180884e-04 9.655720e-05 7.826674e-05 6.318799e-05 5.128480e-05 4.231729e-05 3.578097e-05 3.097208e-05 2.713837e-05 2.365106e-05 2.013149e-05 1.648608e-05 1.284724e-05 9.456355e-06 6.542432e-06 4.240979e-06 2.570385e-06 1.454515e-06 7.677547e-07 3.777735e-07 1.732109e-07 7.402640e-08 2.949552e-08 1.097671e-08 3.826668e-09 1.257109e-09 3.921986e-10 1.187937e-10 3.294784e-11
3.125689e-14 7.389653e-12 1.705143e-11 3.661982e-11 7.332669e-11 1.374520e-10 2.426859e-10 4.063625e-10 6.906747e-10 1.177766e-09 2.152321e-09 4.344111e-09 9.666171e-09 2.271280e-08 5.375786e-08 1.237189e-07 2.717089e-07 5.636899e-07 1.099707e-06 2.015157e-06 3.472069e-06 5.640823e-06 8.679816e-06 1.272752e-05 1.792135e-05 2.444675e-05 3.260722e-05 4.289548e-05 5.605457e-05 7.313889e-05 9.560062e-05 1.254222e-04 1.652840e-04 2.187127e-04 2.901319e-04 3.847521e-04 5.082994e-04 6.666582e-04 8.655806e-04 1.110622e-03 1.407422e-03 1.762341e-03 2.183373e-03 2.681220e-03 3.270372e-03 3.970117e-03 4.805319e-03 5.806877e-03 7.011759e-03 8.462611e-03 1.020700e-02 1.229631e-02 1.478435e-02 1.772570e-02 2.117432e-02 2.518301e-02 2.980439e-02 3.509330e-02 4.110980e-02 4.792104e-02 5.560101e-02 6.422833e-02 7.388327e-02 8.464497e-02 9.658913e-02 1.097844e-01 1.242866e-01 1.401300e-01 1.573189e-01 1.758235e-01 1.955819e-01 2.165096e-01 2.385141e-01 2.615066e-01 2.854099e-01 3.101546e-01 3.356687e-01 3.618611e-01 3.886067e-01 4.157389e-01 4.430508e-01 4.703056e-01 4.972504e-01 5.236276e-01 5.491812e-01 5.736585e-01 5.968090e-01 6.183866e-01 6.381559e-01 6.559016e-01 6.714375e-01 6.846100e-01 6.952971e-01 7.034018e-01 7.088470e-01 7.115728e-01 7.115395e-01 7.087341e-01 7.031785e-01 6.949355e-01 6.841101e-01 6.708438e-01 6.553046e-01 6.376747e-01 6.181417e-01 5.968944e-01 5.741235e-01 5.500243e-01 5.247976e-01 4.986508e-01 4.717973e-01 4.444594e-01 4.168706e-01 3.892762e-01 3.619266e-01 3.350645e-01 3.089083e-01 2.836382e-01 2.593911e-01 2.362632e-01 2.143198e-01 1.936051e-01 1.741492e-01 1.559702e-01 1.390728e-01 1.234468e-01 1.090675e-01 9.589922e-02 8.390003e-02 7.302632e-02 6.323432e-02 5.447870e-02 4.670945e-02 3.986912e-02 3.389202e-02 2.870548e-02 2.423254e-02 2.039484e-02 1.711542e-02 1.432104e-02 1.194439e-02 9.925714e-03 8.213906e-03 6.766317e-03 5.547557e-03 4.527578e-03 3.679771e-03 2.979671e-03 2.404499e-03 1.933417e-03 1.548082e-03 1.233107e-03 9.761752e-04 7.677216e-04 6.003229e-04 4.679545e-04 3.653249e-04 2.874150e-04 2.292988e-04 1.862249e-04 1.538745e-04 1.286651e-04 1.079650e-04 9.013917e-05 7.441495e-05 6.062041e-05 4.887820e-05 3.933210e-05 3.196116e-05 2.650622e-05 2.250702e-05 1.941782e-05 1.674816e-05 1.417368e-05 1.157712e-05 9.014999e-06 6.636122e-06 4.592507e-06 2.977260e-06 1.803900e-06 1.019902e-06 5.375357e-07 2.638921e-07 1.206060e-07 5.131752e-08 2.032156e-08 7.495402e-09 2.577294e-09 8.276793e-10 2.481991e-10 6.956966e-11 1.617468e-11
9.365433e-15 2.197468e-12 5.071697e-12 1.089786e-11 2.184190e-11 4.100956e-11 7.261900e-11 1.221517e-10 2.284413e-10 4.381523e-10 9.519426e-10 2.295896e-09 5.900664e-09 1.525410e-08 3.823117e-08 9.093370e-08 2.035194e-07 4.268038e-07 8.376462e-07 1.539553e-06 2.655384e-06 4.312569e-06 6.627004e-06 9.696978e-06 1.361850e-05 1.852390e-05 2.463603e-05 3.232116e-05 4.213255e-05 5.485448e-05 7.157006e-05 9.377219e-05 1.235077e-04 1.635052e-04 2.172137e-04 2.886935e-04 3.823516e-04 5.025866e-04 6.534741e-04 8.386365e-04 1.061418e-03 1.325399e-03 1.635222e-03 1.997608e-03 2.422434e-03 2.923700e-03 3.520209e-03 4.235829e-03 5.099297e-03 6.143613e-03 7.405159e-03 8.922609e-03 1.073569e-02 1.288384e-02 1.540517e-02 1.833626e-02 2.171322e-02 2.557407e-02 2.996151e-02 3.492475e-02 4.051963e-02 4.680696e-02 5.385016e-02 6.171301e-02 7.045739e-02 8.014003e-02 9.080693e-02 1.024859e-01 1.151796e-01 1.288618e-01 1.434810e-01 1.589691e-01 1.752543e-01 1.922727e-01 2.099736e-01 2.283164e-01 2.472600e-01 2.667477e-01 2.866933e-01 3.069728e-01 3.274264e-01 3.478674e-01 3.680956e-01 3.879098e-01 4.071133e-01 4.255153e-01 4.429283e-01 4.591676e-01 4.740546e-01 4.874241e-01 4.991323e-01 5.090616e-01 5.171206e-01 5.232393e-01 5.273629e-01 5.294474e-01 5.294598e-01 5.273827e-01 5.232222e-01 5.170167e-01 5.088413e-01 4.988061e-01 4.870475e-01 4.737163e-01 4.589670e-01 4.429509e-01 4.258155e-01 4.077063e-01 3.887699e-01 3.691561e-01 3.490209e-01 3.285293e-01 3.078585e-01 2.871970e-01 2.667389e-01 2.466721e-01 2.271639e-01 2.083508e-01 1.903338e-01 1.731821e-01 1.569412e-01 1.416407e-01 1.273000e-01 1.139284e-01 1.015245e-01 9.007432e-02 7.955193e-02 6.992342e-02 6.115167e-02 5.320074e-02 4.603741e-02 3.962984e-02 3.394418e-02 2.894142e-02 2.457579e-02 2.079516e-02 1.754292e-02 1.476045e-02 1.238956e-02 1.037462e-02 8.664491e-03 7.213879e-03 5.984149e-03 4.943226e-03 4.064720e-03 3.326586e-03 2.709778e-03 2.197265e-03 1.773552e-03 1.424631e-03 1.138159e-03 9.036438e-04 7.124875e-04 5.578173e-04 4.341393e-04 3.368972e-04 2.620528e-04 2.057795e-04 1.643310e-04 1.340870e-04 1.117326e-04 9.448433e-05 8.026928e-05 6.778871e-05 5.644371e-05 4.614942e-05 3.709525e-05 2.951462e-05 2.351658e-05 1.900756e-05 1.570752e-05 1.323517e-05 1.121918e-05 9.390345e-06 7.622408e-06 5.916704e-06 4.348943e-06 3.007558e-06 1.948851e-06 1.180160e-06 6.667196e-07 3.509908e-07 1.720354e-07 7.845426e-08 3.328648e-08 1.312930e-08 4.815205e-09 1.641234e-09 5.193654e-10 1.516378e-10 4.002910e-11 7.824573e-12
2.603692e-15 6.068138e-13 1.401254e-12 3.013747e-12 6.048761e-12 1.138225e-11 2.023122e-11 3.422186e-11 7.937305e-11 1.840769e-10 4.954485e-10 1.392411e-09 3.937111e-09 1.074285e-08 2.775495e-08 6.720635e-08 1.521389e-07 3.215793e-07 6.348755e-07 1.172353e-06 2.029684e-06 3.305863e-06 5.089331e-06 7.450972e-06 1.045364e-05 1.418086e-05 1.878022e-05 2.450807e-05 3.176830e-05 4.115065e-05 5.348483e-05 6.992636e-05 9.206663e-05 1.220283e-04 1.624879e-04 2.165739e-04 2.876342e-04 3.789202e-04 4.932886e-04 6.330436e-04 8.000251e-04 9.960034e-04 1.223383e-03 1.486142e-03 1.790864e-03 2.147665e-03 2.570789e-03 3.078738e-03 3.693914e-03 4.441878e-03 5.350411e-03 6.448478e-03 7.765130e-03 9.328442e-03 1.116475e-02 1.329870e-02 1.575438e-02 1.855760e-02 2.173839e-02 2.533274e-02 2.938281e-02 3.393559e-02 3.904090e-02 4.474937e-02 5.111036e-02 5.816890e-02 6.596099e-02 7.450738e-02 8.380813e-02 9.384040e-02 1.045618e-01 1.159188e-01 1.278580e-01 1.403355e-01 1.533211e-01 1.667946e-01 1.807365e-01 1.951136e-01 2.098672e-01 2.249052e-01 2.401040e-01 2.553163e-01 2.703843e-01 2.851507e-01 2.994652e-01 3.131847e-01 3.261702e-01 3.382844e-01 3.493933e-01 3.593717e-01 3.681099e-01 3.755195e-01 3.815336e-01 3.861035e-01 3.891925e-01 3.907700e-01 3.908094e-01 3.892918e-01 3.862130e-01 3.815936e-01 3.754856e-01 3.679727e-01 3.591636e-01 3.491802e-01 3.381467e-01 3.261823e-01 3.133996e-01 2.999063e-01 2.858091e-01 2.712170e-01 2.562448e-01 2.410159e-01 2.256650e-01 2.103359e-01 1.951763e-01 1.803276e-01 1.659137e-01 1.520339e-01 1.387602e-01 1.261420e-01 1.142116e-01 1.029911e-01 9.249479e-02 8.272884e-02 7.368961e-02 6.536215e-02 5.772135e-02 5.073560e-02 4.437189e-02 3.859995e-02 3.339409e-02 2.873189e-02 2.459121e-02 2.094679e-02 1.776821e-02 1.501954e-02 1.266042e-02 1.064795e-02 8.938734e-03 7.490843e-03 6.265469e-03 5.228171e-03 4.349522e-03 3.605110e-03 2.974978e-03 2.442761e-03 1.994804e-03 1.619447e-03 1.306522e-03 1.047074e-03 8.332126e-04 6.580636e-04 5.157364e-04 4.012545e-04 3.104238e-04 2.396401e-04 1.856824e-04 1.455444e-04 1.163494e-04 9.536347e-05 8.009591e-05 6.844199e-05 5.881133e-05 5.019060e-05 4.211166e-05 3.452977e-05 2.764541e-05 2.171824e-05 1.692055e-05 1.326020e-05 1.058224e-05 8.629491e-06 7.127951e-06 5.860798e-06 4.705473e-06 3.629660e-06 2.658705e-06 1.835112e-06 1.187689e-06 7.185470e-07 4.055551e-07 2.132766e-07 1.044011e-07 4.753693e-08 2.013252e-08 7.923600e-09 2.898512e-09 9.849445e-10 3.106161e-10 9.038771e-11 2.364081e-11 4.504224e-12
6.058943e-16 1.549317e-13 3.577165e-13 7.692978e-13 1.544036e-12 2.906301e-12 5.172010e-12 8.769154e-12 3.118007e-11 8.999964e-11 2.949771e-10 9.127873e-10 2.720490e-09 7.648120e-09 2.013511e-08 4.943141e-08 1.131957e-07 2.417783e-07 4.821135e-07 8.988694e-07 1.570415e-06 2.578658e-06 3.995591e-06 5.873160e-06 8.245501e-06 1.114838e-05 1.465559e-05 1.892249e-05 2.422850e-05 3.101745e-05 3.994251e-05 5.192671e-05 6.823510e-05 9.053352e-05 1.208925e-04 1.616985e-04 2.154644e-04 2.845713e-04 3.710139e-04 4.762374e-04 6.011606e-04 7.464544e-04 9.131141e-04 1.103289e-03 1.321242e-03 1.574218e-03 1.872988e-03 2.231891e-03 2.668389e-03 3.202272e-03 3.854710e-03 4.647278e-03 5.601006e-03 6.735509e-03 8.068481e-03 9.615898e-03 1.139326e-02 1.341768e-02 1.571019e-02 1.829724e-02 2.121084e-02 2.448739e-02 2.816578e-02 3.228558e-02 3.688500e-02 4.199832e-02 4.765206e-02 5.386026e-02 6.062052e-02 6.791293e-02 7.570354e-02 8.395182e-02 9.261990e-02 1.016800e-01 1.111173e-01 1.209259e-01 1.310999e-01 1.416220e-01 1.524518e-01 1.635209e-01 1.747332e-01 1.859727e-01 1.971153e-01 2.080388e-01 2.186287e-01 2.287784e-01 2.383858e-01 2.473500e-01 2.555715e-01 2.629560e-01 2.694211e-01 2.749009e-01 2.793476e-01 2.827287e-01 2.850209e-01 2.862039e-01 2.862572e-01 2.851623e-01 2.829096e-01 2.795079e-01 2.749920e-01 2.694244e-01 2.628891e-01 2.554822e-01 2.473010e-01 2.384377e-01 2.289773e-01 2.189999e-01 2.085838e-01 1.978097e-01 1.867635e-01 1.755389e-01 1.642381e-01 1.529698e-01 1.418435e-01 1.309619e-01 1.204128e-01 1.102649e-01 1.005680e-01 9.135639e-02 8.265459e-02 7.448077e-02 6.684770e-02 5.976114e-02 5.321751e-02 4.720277e-02 4.169370e-02 3.666167e-02 3.207743e-02 2.791523e-02 2.415467e-02 2.077983e-02 1.777667e-02 1.512985e-02 1.282040e-02 1.082478e-02 9.115279e-03 7.661290e-03 6.430953e-03 5.392875e-03 4.517641e-03 3.778941e-03 3.154170e-03 2.624515e-03 2.174653e-03 1.792260e-03 1.467493e-03 1.192482e-03 9.608491e-04 7.672505e-04 6.070065e-04 4.758592e-04 3.698709e-04 2.854148e-04 2.191958e-04 1.682472e-04 1.298957e-04 1.017085e-04 8.145107e-05 6.707714e-05 5.676106e-05 4.896309e-05 4.250392e-05 3.661434e-05 3.093056e-05 2.542300e-05 2.027189e-05 1.572333e-05 1.196663e-05 9.062994e-06 6.937881e-06 5.422792e-06 4.319517e-06 3.458034e-06 2.728291e-06 2.082426e-06 1.516050e-06 1.042701e-06 6.733596e-07 4.067584e-07 2.292899e-07 1.204385e-07 5.888047e-08 2.677341e-08 1.132231e-08 4.448617e-09 1.624246e-09 5.507460e-10 1.732807e-10 5.032301e-11 1.306478e-11 2.438714e-12
0.000000e+00 2.986732e-16 1.127173e-15 4.104681e-15 1.340012e-14 4.080351e-14 1.183201e-13 3.158027e-13 1.197475e-11 4.587410e-11 1.855386e-10 6.136094e-10 1.895013e-09 5.451477e-09 1.461212e-08 3.646267e-08 8.484236e-08 1.841352e-07 3.731042e-07 7.067046e-07 1.253376e-06 2.085920e-06 3.267215e-06 4.835791e-06 6.800408e-06 9.151310e-06 1.189211e-05 1.508597e-05 1.890586e-05 2.368077e-05 2.993463e-05 3.842423e-05 5.017568e-05 6.650874e-05 8.902426e-05 1.195304e-04 1.598988e-04 2.118696e-04 2.768475e-04 3.557499e-04 4.489811e-04 5.566076e-04 6.787984e-04 8.165297e-04 9.724459e-04 1.151666e-03 1.362277e-03 1.615344e-03 1.924440e-03 2.304852e-03 2.772669e-03 3.343882e-03 4.033550e-03 4.855091e-03 5.819952e-03 6.937958e-03 8.218573e-03 9.672865e-03 1.131555e-02 1.316627e-02 1.524958e-02 1.759378e-02 2.022910e-02 2.318591e-02 2.649288e-02 3.017493e-02 3.425026e-02 3.872706e-02 4.360095e-02 4.885485e-02 5.446233e-02 6.039399e-02 6.662485e-02 7.313982e-02 7.993500e-02 8.701380e-02 9.437884e-02 1.020220e-01 1.099154e-01 1.180072e-01 1.262225e-01 1.344704e-01 1.426536e-01 1.506779e-01 1.584569e-01 1.659120e-01 1.729690e-01 1.795545e-01 1.855952e-01 1.910208e-01 1.957694e-01 1.997922e-01 2.030553e-01 2.055377e-01 2.072253e-01 2.081054e-01 2.081629e-01 2.073812e-01 2.057488e-01 2.032677e-01 1.999607e-01 1.958730e-01 1.910683e-01 1.856197e-01 1.796017e-01 1.730844e-01 1.661319e-01 1.588043e-01 1.511605e-01 1.432617e-01 1.351734e-01 1.269672e-01 1.187204e-01 1.105136e-01 1.024256e-01 9.452794e-02 8.687959e-02 7.952568e-02 7.249896e-02 6.582368e-02 5.951930e-02 5.360227e-02 4.808518e-02 4.297420e-02 3.826669e-02 3.395026e-02 3.000429e-02 2.640349e-02 2.312235e-02 2.013896e-02 1.743681e-02 1.500447e-02 1.283337e-02 1.091509e-02 9.238871e-03 7.790381e-03 6.551461e-03 5.500874e-03 4.615576e-03 3.872201e-03 3.248445e-03 2.724111e-03 2.281697e-03 1.906552e-03 1.586762e-03 1.312930e-03 1.077903e-03 8.764398e-04 7.047583e-04 5.599921e-04 4.396767e-04 3.413821e-04 2.625544e-04 2.005360e-04 1.526829e-04 1.164917e-04 8.968701e-05 7.025751e-05 5.645036e-05 4.674679e-05 3.984369e-05 3.465661e-05 3.034601e-05 2.634884e-05 2.238847e-05 1.844016e-05 1.465036e-05 1.123036e-05 8.357650e-06 6.113374e-06 4.469992e-06 3.319273e-06 2.519846e-06 1.941602e-06 1.491725e-06 1.119676e-06 8.070321e-07 5.518008e-07 3.550761e-07 2.139924e-07 1.204198e-07 6.316245e-08 3.083527e-08 1.400242e-08 5.913823e-09 2.320259e-09 8.458713e-10 2.863462e-10 8.994196e-11 2.608875e-11 6.730671e-12 1.235147e-12
0.000000e+00 7.494556e-17 2.828396e-16 1.022144e-15 3.331558e-15 1.007036e-14 2.916792e-14 7.766196e-14 7.111445e-12 2.743865e-11 1.264206e-10 4.266266e-10 1.343294e-09 3.940905e-09 1.077610e-08 2.745017e-08 6.523223e-08 1.446025e-07 2.991885e-07 5.781932e-07 1.044654e-06 1.766796e-06 2.802434e-06 4.180286e-06 5.887742e-06 7.875368e-06 1.008571e-05 1.250284e-05 1.521049e-05 1.844429e-05 2.262664e-05 2.838616e-05 3.656512e-05 4.821601e-05 6.457750e-05 8.701613e-05 1.169252e-04 1.555868e-04 2.040179e-04 2.628343e-04 3.321905e-04 4.118697e-04 5.016026e-04 6.016440e-04 7.135246e-04 8.407814e-04 9.894122e-04 1.167883e-03 1.386685e-03 1.657583e-03 1.992775e-03 2.404073e-03 2.902164e-03 3.496030e-03 4.192731e-03 4.997847e-03 5.916715e-03 6.956258e-03 8.126784e-03 9.443041e-03 1.092406e-02 1.259195e-02 1.447009e-02 1.658140e-02 1.894676e-02 2.158331e-02 2.450243e-02 2.770764e-02 3.119320e-02 3.494470e-02 3.894224e-02 4.316569e-02 4.760029e-02 5.224042e-02 5.708967e-02 6.215684e-02 6.744891e-02 7.296279e-02 7.867857e-02 8.455623e-02 9.053721e-02 9.655034e-02 1.025203e-01 1.083752e-01 1.140506e-01 1.194897e-01 1.246392e-01 1.294465e-01 1.338577e-01 1.378206e-01 1.412886e-01 1.442253e-01 1.466065e-01 1.484184e-01 1.496532e-01 1.503032e-01 1.503576e-01 1.498028e-01 1.486280e-01 1.468318e-01 1.444289e-01 1.414515e-01 1.379462e-01 1.339675e-01 1.295709e-01 1.248092e-01 1.197312e-01 1.143830e-01 1.088098e-01 1.030591e-01 9.718125e-02 9.123095e-02 8.526581e-02 7.934393e-02 7.352002e-02 6.784134e-02 6.234538e-02 5.706012e-02 5.200661e-02 4.720242e-02 4.266399e-02 3.840673e-02 3.444302e-02 3.077929e-02 2.741366e-02 2.433547e-02 2.152689e-02 1.896615e-02 1.663146e-02 1.450435e-02 1.257148e-02 1.082454e-02 9.258658e-03 7.870019e-03 6.653598e-03 5.601587e-03 4.702793e-03 3.942932e-03 3.305564e-03 2.773370e-03 2.329410e-03 1.958112e-03 1.645840e-03 1.381111e-03 1.154601e-03 9.590858e-04 7.893361e-04 6.419017e-04 5.147065e-04 4.064874e-04 3.162182e-04 2.426796e-04 1.842671e-04 1.390218e-04 1.047990e-04 7.947067e-05 6.108871e-05 4.797811e-05 3.875814e-05 3.231123e-05 2.773228e-05 2.428878e-05 2.141045e-05 1.870294e-05 1.596323e-05 1.316894e-05 1.043045e-05 7.916042e-06 5.775915e-06 4.090280e-06 2.855646e-06 2.003130e-06 1.433045e-06 1.048248e-06 7.746067e-07 5.665774e-07 4.019380e-07 2.722474e-07 1.742069e-07 1.046210e-07 5.873192e-08 3.075022e-08 1.498612e-08 6.795780e-09 2.866495e-09 1.123145e-09 4.088993e-10 1.382276e-10 4.335820e-11 1.256575e-11 3.223076e-12 5.825168e-13
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.660673e-16 8.111001e-16 3.976424e-12 1.540183e-11 8.721389e-11 3.015618e-10 9.724077e-10 2.922220e-09 8.184767e-09 2.135676e-08 5.196814e-08 1.178625e-07 2.492019e-07 4.913079e-07 9.035516e-07 1.550978e-06 2.487672e-06 3.734956e-06 5.264164e-06 6.996124e-06 8.827350e-06 1.068145e-05 1.257222e-05 1.465949e-05 1.728062e-05 2.095643e-05 2.637801e-05 3.438474e-05 4.593456e-05 6.206094e-05 8.380777e-05 1.121386e-04 1.478239e-04 1.913216e-04 2.426948e-04 3.016345e-04 3.676751e-04 4.406513e-04 5.213366e-04 6.120927e-04 7.172890e-04 8.433252e-04 9.982423e-04 1.191057e-03 1.431004e-03 1.726807e-03 2.086025e-03 2.514566e-03 3.016539e-03 3.594718e-03 4.251712e-03 4.991627e-03 5.821657e-03 6.752941e-03 7.800316e-03 8.981075e-03 1.031325e-02 1.181392e-02 1.349780e-02 1.537596e-02 1.745458e-02 1.973369e-02 2.220686e-02 2.486217e-02 2.768521e-02 3.066323e-02 3.378926e-02 3.706430e-02 4.049647e-02 4.409710e-02 4.787464e-02 5.182824e-02 5.594275e-02 6.018679e-02 6.451442e-02 6.887039e-02 7.319701e-02 7.744035e-02 8.155347e-02 8.549586e-02 8.923026e-02 9.271923e-02 9.592370e-02 9.880458e-02 1.013265e-01 1.034619e-01 1.051927e-01 1.065097e-01 1.074086e-01 1.078851e-01 1.079316e-01 1.075380e-01 1.066952e-01 1.054010e-01 1.036647e-01 1.015091e-01 9.896715e-02 9.607852e-02 9.288424e-02 8.942410e-02 8.573571e-02 8.185509e-02 7.781803e-02 7.366134e-02 6.942376e-02 6.514607e-02 6.086999e-02 5.663590e-02 5.248000e-02 4.843190e-02 4.451400e-02 4.074295e-02 3.713249e-02 3.369618e-02 3.044850e-02 2.740383e-02 2.457379e-02 2.196430e-02 1.957375e-02 1.739290e-02 1.540652e-02 1.359631e-02 1.194409e-02 1.043465e-02 9.057302e-03 7.806060e-03 6.678495e-03 5.673783e-03 4.790638e-03 4.025688e-03 3.372617e-03 2.822144e-03 2.362694e-03 1.981468e-03 1.665581e-03 1.402983e-03 1.183019e-03 9.966734e-04 8.366471e-04 6.973805e-04 5.750421e-04 4.673865e-04 3.734038e-04 2.927873e-04 2.253631e-04 1.706524e-04 1.276706e-04 9.496165e-05 7.078450e-05 5.334550e-05 4.099573e-05 3.235193e-05 2.633180e-05 2.212153e-05 1.910932e-05 1.682211e-05 1.489237e-05 1.305769e-05 1.117573e-05 9.226928e-06 7.289222e-06 5.488067e-06 3.940594e-06 2.714914e-06 1.817349e-06 1.204090e-06 8.057962e-07 5.519485e-07 3.862862e-07 2.718014e-07 1.880867e-07 1.255073e-07 7.960389e-08 4.755251e-08 2.660353e-08 1.389558e-08 6.757015e-09 3.059489e-09 1.288830e-09 5.043137e-10 1.833668e-10 6.190656e-11 1.939464e-11 5.616799e-12 1.432593e-12 2.552396e-13
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.116974e-12 8.155381e-12 6.206422e-11 2.199914e-10 7.269537e-10 2.238086e-09 6.417394e-09 1.712840e-08 4.257897e-08 9.849822e-08 2.120441e-07 4.247826e-07 7.919528e-07 1.374476e-06 2.222158e-06 3.350621e-06 4.721475e-06 6.238567e-06 7.771404e-06 9.205578e-06 1.050628e-05 1.177401e-05 1.327246e-05 1.542579e-05 1.879348e-05 2.403881e-05 3.189893e-05 4.315608e-05 5.860072e-05 7.897637e-05 1.048983e-04 1.367494e-04 1.745839e-04 2.181021e-04 2.667840e-04 3.202395e-04 3.787395e-04 4.437814e-04 5.184738e-04 6.075815e-04 7.172085e-04 8.542308e-04 1.025641e-03 1.237911e-03 1.496422e-03 1.805035e-03 2.165987e-03 2.580306e-03 3.048877e-03 3.573909e-03 4.160332e-03 4.816522e-03 5.554017e-03 6.386337e-03 7.327337e-03 8.389628e-03 9.583302e-03 1.091498e-02 1.238709e-02 1.399740e-02 1.573931e-02 1.760323e-02 1.957919e-02 2.166009e-02 2.384450e-02 2.613762e-02 2.854980e-02 3.109273e-02 3.377449e-02 3.659468e-02 3.954102e-02 4.258848e-02 4.570109e-02 4.883639e-02 5.195091e-02 5.500501e-02 5.796529e-02 6.080380e-02 6.349514e-02 6.601320e-02 6.832971e-02 7.041533e-02 7.224287e-02 7.379082e-02 7.504538e-02 7.599989e-02 7.665177e-02 7.699860e-02 7.703545e-02 7.675499e-02 7.615042e-02 7.521980e-02 7.396941e-02 7.241483e-02 7.057941e-02 6.849137e-02 6.618093e-02 6.367837e-02 6.101325e-02 5.821437e-02 5.531012e-02 5.232900e-02 4.929999e-02 4.625241e-02 4.321505e-02 4.021450e-02 3.727333e-02 3.440898e-02 3.163418e-02 2.895891e-02 2.639293e-02 2.394763e-02 2.163616e-02 1.947155e-02 1.746399e-02 1.561823e-02 1.393235e-02 1.239811e-02 1.100258e-02 9.730640e-03 8.567525e-03 7.501007e-03 6.522744e-03 5.628544e-03 4.817570e-03 4.090800e-03 3.449220e-03 2.892275e-03 2.416908e-03 2.017344e-03 1.685542e-03 1.412079e-03 1.187152e-03 1.001426e-03 8.465725e-04 7.155345e-04 6.026263e-04 5.035958e-04 4.156454e-04 3.373310e-04 2.682653e-04 2.086434e-04 1.587243e-04 1.184280e-04 8.714930e-05 6.379307e-05 4.695625e-05 3.515766e-05 2.703589e-05 2.147320e-05 1.763408e-05 1.493404e-05 1.297033e-05 1.145151e-05 1.015416e-05 8.913387e-06 7.634540e-06 6.301669e-06 4.966347e-06 3.716221e-06 2.636073e-06 1.777760e-06 1.149661e-06 7.238683e-07 4.531295e-07 2.879853e-07 1.878744e-07 1.250634e-07 8.331362e-08 5.429210e-08 3.395367e-08 2.011467e-08 1.119587e-08 5.828342e-09 2.825357e-09 1.277056e-09 5.371841e-10 2.098835e-10 7.620291e-11 2.568943e-11 8.036825e-12 2.325206e-12 5.894006e-13 1.034059e-13
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.045745e-12 4.011257e-12 4.539890e-11 1.646974e-10 5.562635e-10 1.748179e-09 5.109372e-09 1.388046e-08 3.506196e-08 8.227845e-08 1.793715e-07 3.632407e-07 6.833229e-07 1.194290e-06 1.940214e-06 2.932282e-06 4.128812e-06 5.429907e-06 6.697654e-06 7.802435e-06 8.682126e-06 9.393673e-06 1.013699e-05 1.124755e-05 1.316693e-05 1.640917e-05 2.153482e-05 2.913443e-05 3.981242e-05 5.415681e-05 7.268092e-05 9.573187e-05 1.233891e-04 1.554078e-04 1.912903e-04 2.305487e-04 2.731363e-04 3.199309e-04 3.730812e-04 4.360743e-04 5.134934e-04 6.105555e-04 7.325624e-04 8.843585e-04 1.069836e-03 1.291559e-03 1.550652e-03 1.847155e-03 2.180921e-03 2.552894e-03 2.966319e-03 3.427388e-03 3.944983e-03 4.529616e-03 5.191915e-03 5.941154e-03 6.784113e-03 7.724354e-03 8.761874e-03 9.893184e-03 1.111202e-02 1.241085e-02 1.378320e-02 1.522605e-02 1.674157e-02 1.833717e-02 2.002365e-02 2.181169e-02 2.370791e-02 2.571139e-02 2.781163e-02 2.998844e-02 3.221382e-02 3.445555e-02 3.668149e-02 3.886321e-02 4.097768e-02 4.300640e-02 4.493271e-02 4.673887e-02 4.840457e-02 4.990777e-02 5.122738e-02 5.234636e-02 5.325371e-02 5.394419e-02 5.441596e-02 5.466747e-02 5.469539e-02 5.449461e-02 5.406047e-02 5.339169e-02 5.249275e-02 5.137448e-02 5.005318e-02 4.854895e-02 4.688412e-02 4.508206e-02 4.316638e-02 4.116035e-02 3.908648e-02 3.696644e-02 3.482103e-02 3.267016e-02 3.053230e-02 2.842360e-02 2.635698e-02 2.434201e-02 2.238582e-02 2.049504e-02 1.867770e-02 1.694419e-02 1.530652e-02 1.377616e-02 1.236141e-02 1.106545e-02 9.885712e-03 8.814591e-03 7.841131e-03 6.953007e-03 6.138482e-03 5.388021e-03 4.695321e-03 4.057589e-03 3.474998e-03 2.949484e-03 2.483245e-03 2.077350e-03 1.730796e-03 1.440198e-03 1.200060e-03 1.003488e-03 8.430426e-04 7.115044e-04 6.023838e-04 5.101860e-04 4.305259e-04 3.601892e-04 2.971529e-04 2.405013e-04 1.901754e-04 1.465719e-04 1.101044e-04 8.086128e-05 5.845110e-05 4.203880e-05 3.050982e-05 2.267541e-05 1.744884e-05 1.395526e-05 1.156547e-05 9.867347e-06 8.602353e-06 7.599357e-06 6.730996e-06 5.900001e-06 5.046975e-06 4.159759e-06 3.270139e-06 2.435324e-06 1.712317e-06 1.137091e-06 7.166420e-07 4.332661e-07 2.557252e-07 1.507635e-07 9.067165e-08 5.609567e-08 3.534887e-08 2.220205e-08 1.357632e-08 7.937432e-09 4.383692e-09 2.271245e-09 1.096136e-09 4.945533e-10 2.077402e-10 8.105417e-11 2.939173e-11 9.896692e-12 3.092815e-12 8.942961e-13 2.254146e-13 3.903213e-14
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 4.787441e-13 1.830170e-12 3.361406e-11 1.241566e-10 4.262250e-10 1.359396e-09 4.026036e-09 1.106800e-08 2.825055e-08 6.689964e-08 1.469878e-07 2.996195e-07 5.666402e-07 9.943538e-07 1.619666e-06 2.450344e-06 3.446885e-06 4.516882e-06 5.531601e-06 6.365612e-06 6.947901e-06 7.306187e-06 7.586412e-06 8.043874e-06 9.014888e-06 1.088650e-05 1.407657e-05 1.902715e-05 2.620219e-05 3.607379e-05 4.907984e-05 6.554445e-05 8.557787e-05 1.090030e-04 1.353846e-04 1.642196e-04 1.952815e-04 2.290230e-04 2.668822e-04 3.113648e-04 3.658720e-04 4.343378e-04 5.207861e-04 6.288799e-04 7.615007e-04 9.204107e-04 1.106134e-03 1.318213e-03 1.555945e-03 1.819445e-03 2.110701e-03 2.434161e-03 2.796559e-03 3.206002e-03 3.670637e-03 4.197302e-03 4.790512e-03 5.451891e-03 6.180080e-03 6.971133e-03 7.819455e-03 8.719345e-03 9.666908e-03 1.066184e-02 1.170830e-02 1.281443e-02 1.399023e-02 1.524457e-02 1.658216e-02 1.800120e-02 1.949243e-02 2.103952e-02 2.262083e-02 2.421227e-02 2.579057e-02 2.733591e-02 2.883307e-02 3.027049e-02 3.163789e-02 3.292369e-02 3.411356e-02 3.519103e-02 3.613972e-02 3.694609e-02 3.760115e-02 3.810047e-02 3.844231e-02 3.862531e-02 3.864691e-02 3.850352e-02 3.819203e-02 3.771194e-02 3.706667e-02 3.626395e-02 3.531522e-02 3.423490e-02 3.303964e-02 3.174768e-02 3.037804e-02 2.894956e-02 2.748000e-02 2.598542e-02 2.448006e-02 2.297634e-02 2.148484e-02 2.001404e-02 1.857036e-02 1.715853e-02 1.578283e-02 1.444856e-02 1.316332e-02 1.193702e-02 1.078064e-02 9.703945e-03 8.713248e-03 7.810084e-03 6.991156e-03 6.249367e-03 5.575386e-03 4.959268e-03 4.391860e-03 3.865933e-03 3.376906e-03 2.923066e-03 2.505178e-03 2.125568e-03 1.786910e-03 1.491060e-03 1.238214e-03 1.026555e-03 8.524092e-04 7.107782e-04 5.960512e-04 5.026697e-04 4.256035e-04 3.606109e-04 3.043534e-04 2.544416e-04 2.094369e-04 1.687676e-04 1.325189e-04 1.011087e-04 7.493868e-05 5.412701e-05 3.839155e-05 2.708801e-05 1.934845e-05 1.425055e-05 1.096029e-05 8.818903e-06 7.367697e-06 6.322806e-06 5.522087e-06 4.869626e-06 4.297753e-06 3.752925e-06 3.200057e-06 2.630425e-06 2.062068e-06 1.529680e-06 1.068788e-06 7.022458e-07 4.347504e-07 2.552439e-07 1.439016e-07 7.944967e-08 4.401765e-08 2.498393e-08 1.460667e-08 8.684057e-09 5.124916e-09 2.933172e-09 1.599922e-09 8.229228e-10 3.944003e-10 1.775815e-10 7.448261e-11 2.901789e-11 1.050846e-11 3.533908e-12 1.103113e-12 3.187424e-13 7.986462e-14 1.364456e-14
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.030298e-13 7.741259e-13 2.458221e-11 9.189463e-11 3.188316e-10 1.026403e-09 3.064831e-09 8.486365e-09 2.179524e-08 5.188755e-08 1.145166e-07 2.342965e-07 4.444044e-07 7.815357e-07 1.274679e-06 1.929021e-06 2.710954e-06 3.543032e-06 4.316795e-06 4.924309e-06 5.299048e-06 5.451261e-06 5.482972e-06 5.579732e-06 5.986792e-06 6.985014e-06 8.877541e-06 1.199027e-05 1.667782e-05 2.331967e-05 3.228930e-05 4.388628e-05 5.824341e-05 7.524857e-05 9.454642e-05 1.156733e-04 1.383246e-04 1.626827e-04 1.896774e-04 2.210765e-04 2.593712e-04 3.075039e-04 3.685213e-04 4.452115e-04 5.397510e-04 6.534076e-04 7.864058e-04 9.380959e-04 1.107521e-03 1.294292e-03 1.499485e-03 1.726193e-03 1.979432e-03 2.265409e-03 2.590366e-03 2.959390e-03 3.375508e-03 3.839244e-03 4.348671e-03 4.899959e-03 5.488394e-03 6.109792e-03 6.762076e-03 7.446501e-03 8.168013e-03 8.934347e-03 9.754023e-03 1.063381e-02 1.157649e-02 1.257948e-02 1.363451e-02 1.472843e-02 1.584470e-02 1.696558e-02 1.807459e-02 1.915834e-02 2.020735e-02 2.121508e-02 2.217587e-02 2.308264e-02 2.392558e-02 2.469260e-02 2.537109e-02 2.595031e-02 2.642288e-02 2.678479e-02 2.703409e-02 2.716917e-02 2.718772e-02 2.708697e-02 2.686489e-02 2.652152e-02 2.605972e-02 2.548517e-02 2.480606e-02 2.403280e-02 2.317791e-02 2.225567e-02 2.128144e-02 2.027046e-02 1.923664e-02 1.819171e-02 1.714488e-02 1.610301e-02 1.507091e-02 1.405176e-02 1.304769e-02 1.206067e-02 1.109365e-02 1.015167e-02 9.242325e-03 8.375218e-03 7.560265e-03 6.805567e-03 6.115617e-03 5.490535e-03 4.926472e-03 4.416817e-03 3.953633e-03 3.528943e-03 3.135717e-03 2.768607e-03 2.424422e-03 2.102248e-03 1.803154e-03 1.529484e-03 1.283923e-03 1.068565e-03 8.842093e-04 7.300282e-04 6.036235e-04 5.014153e-04 4.192059e-04 3.527462e-04 2.981679e-04 2.522334e-04 2.124429e-04 1.770592e-04 1.450839e-04 1.161669e-04 9.043104e-05 6.822163e-05 4.984673e-05 3.538406e-05 2.460338e-05 1.700454e-05 1.192785e-05 8.683777e-06 6.658933e-06 5.378129e-06 4.519463e-06 3.892856e-06 3.398757e-06 2.985583e-06 2.620010e-06 2.274699e-06 1.930175e-06 1.580514e-06 1.234973e-06 9.129661e-07 6.349386e-07 4.141992e-07 2.534148e-07 1.458812e-07 7.963150e-08 4.180466e-08 2.156260e-08 1.121025e-08 5.991436e-09 3.303172e-09 1.847272e-09 1.021888e-09 5.462789e-10 2.777405e-10 1.315979e-10 5.911793e-11 2.475666e-11 9.629924e-12 3.482520e-12 1.169613e-12 3.646514e-13 1.052796e-13 2.621373e-14 4.417309e-15
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 7.977289e-14 3.035444e-13 1.734824e-11 6.532541e-11 2.280811e-10 7.382625e-10 2.214870e-09 6.158020e-09 1.587018e-08 3.789334e-08 8.383724e-08 1.718717e-07 3.265057e-07 5.748243e-07 9.380755e-07 1.419568e-06 1.993299e-06 2.599941e-06 3.156138e-06 3.577827e-06 3.810535e-06 3.855583e-06 3.780958e-06 3.714720e-06 3.827097e-06 4.313357e-06 5.386380e-06 7.281469e-06 1.026626e-05 1.464228e-05 2.072257e-05 2.877551e-05 3.894381e-05 5.117038e-05 6.518482e-05 8.059584e-05 9.709324e-05 1.147053e-04 1.340142e-04 1.562441e-04 1.831920e-04 2.170312e-04 2.600491e-04 3.143618e-04 3.816271e-04 4.627864e-04 5.579255e-04 6.663704e-04 7.871107e-04 9.194979e-04 1.064002e-03 1.222713e-03 1.399323e-03 1.598551e-03 1.825175e-03 2.083014e-03 2.374141e-03 2.698541e-03 3.054238e-03 3.437877e-03 3.845684e-03 4.274694e-03 4.723980e-03 5.195488e-03 5.694043e-03 6.226332e-03 6.799086e-03 7.417044e-03 8.081377e-03 8.788969e-03 9.532586e-03 1.030171e-02 1.108385e-02 1.186616e-02 1.263720e-02 1.338833e-02 1.411413e-02 1.481162e-02 1.547841e-02 1.611071e-02 1.670212e-02 1.724396e-02 1.772669e-02 1.814183e-02 1.848326e-02 1.874723e-02 1.893145e-02 1.903386e-02 1.905209e-02 1.898382e-02 1.882767e-02 1.858405e-02 1.825542e-02 1.784609e-02 1.736200e-02 1.681067e-02 1.620150e-02 1.554565e-02 1.485550e-02 1.414338e-02 1.342025e-02 1.269465e-02 1.197225e-02 1.125604e-02 1.054695e-02 9.844663e-03 9.148644e-03 8.459287e-03 7.778973e-03 7.112751e-03 6.468241e-03 5.854566e-03 5.280548e-03 4.752770e-03 4.274225e-03 3.844019e-03 3.458065e-03 3.110330e-03 2.794121e-03 2.503077e-03 2.231853e-03 1.976573e-03 1.735100e-03 1.507076e-03 1.293670e-03 1.097033e-03 9.195958e-04 7.633570e-04 6.293382e-04 5.172855e-04 4.256708e-04 3.519561e-04 2.930276e-04 2.456662e-04 2.069292e-04 1.743827e-04 1.461950e-04 1.211405e-04 9.855002e-05 7.821470e-05 6.024144e-05 4.486832e-05 3.228498e-05 2.250604e-05 1.532709e-05 1.036057e-05 7.118567e-06 5.105188e-06 3.888860e-06 3.142031e-06 2.648090e-06 2.283822e-06 1.989306e-06 1.737632e-06 1.513655e-06 1.304495e-06 1.100008e-06 8.963736e-07 6.977659e-07 5.141234e-07 3.562595e-07 2.312602e-07 1.404115e-07 7.981769e-08 4.265882e-08 2.162730e-08 1.056372e-08 5.086383e-09 2.477940e-09 1.246017e-09 6.462396e-10 3.392538e-10 1.755558e-10 8.758731e-11 4.070079e-11 1.823881e-11 7.625751e-12 2.961582e-12 1.069521e-12 3.587210e-13 1.117202e-13 3.222568e-14 7.970875e-15 1.324395e-15
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.900289e-14 1.101844e-13 1.161523e-11 4.391918e-11 1.538882e-10 4.996278e-10 1.502862e-09 4.187836e-09 1.081293e-08 2.585922e-08 5.728765e-08 1.175672e-07 2.235202e-07 3.937192e-07 6.426556e-07 9.723345e-07 1.364332e-06 1.776907e-06 2.151292e-06 2.427693e-06 2.566105e-06 2.564338e-06 2.465405e-06 2.352884e-06 2.338777e-06 2.552689e-06 3.138873e-06 4.263055e-06 6.123334e-06 8.954196e-06 1.301065e-05 1.852384e-05 2.563448e-05 3.432844e-05 4.441671e-05 5.559608e-05 6.759616e-05 8.037412e-05 9.428455e-05 1.101592e-04 1.292694e-04 1.531896e-04 1.836064e-04 2.221007e-04 2.699206e-04 3.277676e-04 3.956648e-04 4.730027e-04 5.588488e-04 6.524922e-04 7.540627e-04 8.649652e-04 9.879064e-04 1.126449e-03 1.284227e-03 1.464103e-03 1.667524e-03 1.894264e-03 2.142589e-03 2.409781e-03 2.692971e-03 2.990122e-03 3.300954e-03 3.627488e-03 3.973885e-03 4.345467e-03 4.747189e-03 5.182062e-03 5.650100e-03 6.148025e-03 6.669664e-03 7.206748e-03 7.749963e-03 8.290150e-03 8.819582e-03 9.332972e-03 9.827760e-03 1.030338e-02 1.075966e-02 1.119514e-02 1.160595e-02 1.198602e-02 1.232822e-02 1.262589e-02 1.287388e-02 1.306858e-02 1.320735e-02 1.328772e-02 1.330722e-02 1.326377e-02 1.315642e-02 1.298579e-02 1.275400e-02 1.246437e-02 1.212112e-02 1.172963e-02 1.129687e-02 1.083149e-02 1.034346e-02 9.842849e-03 9.338453e-03 8.836635e-03 8.340782e-03 7.851470e-03 7.367208e-03 6.885551e-03 6.404397e-03 5.923242e-03 5.444143e-03 4.972056e-03 4.514332e-03 4.079389e-03 3.674900e-03 3.306124e-03 2.974943e-03 2.679889e-03 2.416976e-03 2.180891e-03 1.966085e-03 1.767536e-03 1.581209e-03 1.404325e-03 1.235499e-03 1.074718e-03 9.231111e-04 7.825332e-04 6.550399e-04 5.423702e-04 4.455346e-04 3.645726e-04 2.985210e-04 2.455863e-04 2.034733e-04 1.697664e-04 1.422590e-04 1.191585e-04 9.916266e-05 8.144215e-05 6.557160e-05 5.143206e-05 3.909415e-05 2.869026e-05 2.030126e-05 1.388364e-05 9.251036e-06 6.105818e-06 4.097307e-06 2.882519e-06 2.171037e-06 1.747341e-06 1.472008e-06 1.268004e-06 1.099959e-06 9.540392e-07 8.238826e-07 7.039222e-07 5.891932e-07 4.773680e-07 3.700036e-07 2.717041e-07 1.876926e-07 1.214032e-07 7.334288e-08 4.136386e-08 2.181678e-08 1.081525e-08 5.088948e-09 2.311215e-09 1.037499e-09 4.735957e-10 2.235895e-10 1.088993e-10 5.355719e-11 2.590966e-11 1.164007e-11 5.203139e-12 2.172540e-12 8.425713e-13 3.039177e-13 1.018173e-13 3.167454e-14 9.141555e-15 2.245366e-15 3.677384e-16
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 9.777743e-15 3.710062e-14 7.300148e-12 2.766593e-11 9.712675e-11 3.158605e-10 9.514382e-10 2.654463e-09 6.860560e-09 1.642091e-08 3.640336e-08 7.474824e-08 1.421671e-07 2.504755e-07 4.088531e-07 6.184487e-07 8.672620e-07 1.128245e-06 1.363262e-06 1.533283e-06 1.611621e-06 1.595458e-06 1.510553e-06 1.408333e-06 1.358498e-06 1.443053e-06 1.756235e-06 2.411654e-06 3.552373e-06 5.355633e-06 8.022140e-06 1.174287e-05 1.664765e-05 2.275323e-05 2.994232e-05 3.800124e-05 4.672218e-05 5.604381e-05 6.617881e-05 7.768017e-05 9.142399e-05 1.085185e-04 1.301695e-04 1.575205e-04 1.914812e-04 2.325600e-04 2.807521e-04 3.355608e-04 3.962201e-04 4.621087e-04 5.332334e-04 6.105783e-04 6.961374e-04 7.925689e-04 9.025782e-04 1.028255e-03 1.170586e-03 1.329291e-03 1.502982e-03 1.689614e-03 1.887124e-03 2.094165e-03 2.310764e-03 2.538666e-03 2.781117e-03 3.042038e-03 3.324817e-03 3.631145e-03 3.960333e-03 4.309266e-03 4.672847e-03 5.044707e-03 5.418002e-03 5.786313e-03 6.144584e-03 6.489880e-03 6.821554e-03 7.140590e-03 7.448245e-03 7.744561e-03 8.027456e-03 8.292788e-03 8.535269e-03 8.749641e-03 8.931483e-03 9.077319e-03 9.184234e-03 9.249497e-03 9.270599e-03 9.245707e-03 9.174187e-03 9.056772e-03 8.895273e-03 8.692138e-03 8.450268e-03 8.173331e-03 7.866332e-03 7.535957e-03 7.190248e-03 6.837574e-03 6.485232e-03 6.138219e-03 5.798596e-03 5.465602e-03 5.136441e-03 4.807526e-03 4.475904e-03 4.140546e-03 3.803190e-03 3.468445e-03 3.143062e-03 2.834510e-03 2.549288e-03 2.291537e-03 2.062392e-03 1.860193e-03 1.681348e-03 1.521376e-03 1.375800e-03 1.240716e-03 1.113095e-03 9.909502e-04 8.733891e-04 7.605675e-04 6.534891e-04 5.536794e-04 4.627992e-04 3.822700e-04 3.129738e-04 2.550630e-04 2.079172e-04 1.702569e-04 1.403906e-04 1.165223e-04 9.702625e-05 8.061890e-05 6.641310e-05 5.388239e-05 4.277977e-05 3.304376e-05 2.470774e-05 1.781836e-05 1.237349e-05 8.288862e-06 5.396640e-06 3.471368e-06 2.267863e-06 1.557638e-06 1.153596e-06 9.203575e-07 7.721960e-07 6.627963e-07 5.717324e-07 4.918619e-07 4.206796e-07 3.559795e-07 2.954766e-07 2.378349e-07 1.834546e-07 1.342346e-07 9.246126e-08 5.963808e-08 3.590630e-08 2.015025e-08 1.054310e-08 5.155769e-09 2.369777e-09 1.034813e-09 4.367669e-10 1.830998e-10 7.827302e-11 3.468982e-11 1.584971e-11 7.301671e-12 3.092416e-12 1.378228e-12 5.746084e-13 2.225053e-13 8.014903e-14 2.681562e-14 8.331424e-15 2.403287e-15 5.859664e-16 9.456336e-17
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 3.052433e-15 1.153255e-14 4.280024e-12 1.624028e-11 5.707442e-11 1.857728e-10 5.600099e-10 1.563411e-09 4.042778e-09 9.680758e-09 2.146881e-08 4.409453e-08 8.388031e-08 1.477947e-07 2.412334e-07 3.648164e-07 5.113415e-07 6.646376e-07 8.018846e-07 8.996308e-07 9.415977e-07 9.255223e-07 8.659757e-07 7.927462e-07 7.468331e-07 7.777323e-07 9.448432e-07 1.323867e-06 2.015210e-06 3.148484e-06 4.875848e-06 7.348717e-06 1.068057e-05 1.490788e-05 1.997144e-05 2.573790e-05 3.206697e-05 3.890752e-05 4.638768e-05 5.486562e-05 6.492334e-05 7.730848e-05 9.284329e-05 1.123138e-04 1.363479e-04 1.652950e-04 1.991447e-04 2.375390e-04 2.799342e-04 3.259020e-04 3.754821e-04 4.294315e-04 4.892334e-04 5.568221e-04 6.341152e-04 7.225313e-04 8.226643e-04 9.342084e-04 1.056123e-03 1.186974e-03 1.325390e-03 1.470546e-03 1.622598e-03 1.782885e-03 1.953727e-03 2.137795e-03 2.337221e-03 2.552776e-03 2.783443e-03 3.026474e-03 3.277802e-03 3.532609e-03 3.785941e-03 4.033391e-03 4.271813e-03 4.499879e-03 4.718166e-03 4.928553e-03 5.133061e-03 5.332614e-03 5.526275e-03 5.711268e-03 5.883672e-03 6.039309e-03 6.174354e-03 6.285469e-03 6.369621e-03 6.423989e-03 6.446159e-03 6.434576e-03 6.388883e-03 6.309868e-03 6.199027e-03 6.058068e-03 5.888779e-03 5.693436e-03 5.475491e-03 5.240048e-03 4.993679e-03 4.743490e-03 4.495764e-03 4.254699e-03 4.021690e-03 3.795383e-03 3.572440e-03 3.348815e-03 3.121185e-03 2.888209e-03 2.651249e-03 2.414329e-03 2.183327e-03 1.964597e-03 1.763484e-03 1.583207e-03 1.424439e-03 1.285614e-03 1.163712e-03 1.055134e-03 9.563932e-04 8.645211e-04 7.772676e-04 6.931952e-04 6.117094e-04 5.330074e-04 4.579185e-04 3.876526e-04 3.235108e-04 2.666107e-04 2.176646e-04 1.768337e-04 1.436884e-04 1.172896e-04 9.638062e-05 7.963465e-05 6.587798e-05 5.422541e-05 4.410998e-05 3.523205e-05 2.747270e-05 2.080797e-05 1.524220e-05 1.076229e-05 7.312418e-06 4.787078e-06 3.039460e-06 1.901244e-06 1.205084e-06 8.038228e-07 5.817380e-07 4.575247e-07 3.808295e-07 3.249357e-07 2.783483e-07 2.373183e-07 2.008796e-07 1.682234e-07 1.383567e-07 1.105602e-07 8.482422e-08 6.182572e-08 4.246025e-08 2.731577e-08 1.639797e-08 9.164360e-09 4.762413e-09 2.300769e-09 1.034146e-09 4.333746e-10 1.698544e-10 6.282502e-11 2.213791e-11 7.547012e-12 2.532853e-12 8.516749e-13 1.932455e-13 7.510454e-14 2.793019e-14 9.578542e-15 3.065728e-15 9.086111e-16 2.493634e-16 6.337202e-17 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 8.823969e-16 3.333828e-15 2.332999e-12 8.858202e-12 3.114834e-11 1.014328e-10 3.058900e-10 8.542618e-10 2.209587e-09 5.292231e-09 1.173855e-08 2.411272e-08 4.587241e-08 8.082615e-08 1.319147e-07 1.994523e-07 2.794498e-07 3.629777e-07 4.374268e-07 4.898052e-07 5.109965e-07 4.995387e-07 4.632109e-07 4.182505e-07 3.874790e-07 3.994588e-07 4.903712e-07 7.091818e-07 1.124121e-06 1.826574e-06 2.927448e-06 4.542028e-06 6.764903e-06 9.642534e-06 1.315835e-05 1.724362e-05 2.181858e-05 2.685377e-05 3.242915e-05 3.876912e-05 4.624097e-05 5.531883e-05 6.652575e-05 8.036257e-05 9.723014e-05 1.173537e-04 1.407341e-04 1.671642e-04 1.963444e-04 2.280895e-04 2.625597e-04 3.004062e-04 3.427385e-04 3.908981e-04 4.461189e-04 5.092125e-04 5.803979e-04 6.593191e-04 7.452127e-04 8.371581e-04 9.343557e-04 1.036406e-03 1.143542e-03 1.256729e-03 1.377508e-03 1.507557e-03 1.648081e-03 1.799266e-03 1.960014e-03 2.128024e-03 2.300124e-03 2.472709e-03 2.642234e-03 2.805749e-03 2.961452e-03 3.109097e-03 3.249979e-03 3.386380e-03 3.520600e-03 3.653949e-03 3.786151e-03 3.915358e-03 4.038668e-03 4.152763e-03 4.254356e-03 4.340314e-03 4.407647e-03 4.453590e-03 4.475922e-03 4.473375e-03 4.445825e-03 4.394084e-03 4.319352e-03 4.222709e-03 4.105036e-03 3.967494e-03 3.812311e-03 3.643353e-03 3.466053e-03 3.286565e-03 3.110467e-03 2.941488e-03 2.780752e-03 2.626771e-03 2.476165e-03 2.324874e-03 2.169541e-03 2.008656e-03 1.843168e-03 1.676375e-03 1.513128e-03 1.358606e-03 1.217069e-03 1.090987e-03 9.807730e-04 8.851119e-04 8.016208e-04 7.275485e-04 6.602872e-04 5.976495e-04 5.379892e-04 4.802568e-04 4.240238e-04 3.694530e-04 3.171860e-04 2.681557e-04 2.233647e-04 1.836736e-04 1.496288e-04 1.213508e-04 9.850465e-05 8.036891e-05 6.599303e-05 5.439833e-05 4.475536e-05 3.648287e-05 2.925382e-05 2.293303e-05 1.749069e-05 1.292784e-05 9.230532e-06 6.350408e-06 4.203617e-06 2.679703e-06 1.654327e-06 1.003374e-06 6.146319e-07 3.958675e-07 2.780016e-07 2.141802e-07 1.761049e-07 1.490014e-07 1.265996e-07 1.068981e-07 8.950248e-08 7.412885e-08 6.036775e-08 4.785782e-08 3.650107e-08 2.649235e-08 1.813902e-08 1.164175e-08 6.973591e-09 3.887832e-09 2.013667e-09 9.678674e-10 4.314159e-10 1.782602e-10 6.819375e-11 2.420950e-11 7.962869e-12 2.426743e-12 6.847007e-13 1.791842e-13 2.556546e-15 2.318665e-16 5.866236e-17 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.362066e-16 8.924240e-16 1.180060e-12 4.482143e-12 1.576531e-11 5.135157e-11 1.548932e-10 4.326498e-10 1.119214e-09 2.680961e-09 5.947075e-09 1.221685e-08 2.324196e-08 4.095071e-08 6.682880e-08 1.010255e-07 1.415001e-07 1.836951e-07 2.211724e-07 2.472889e-07 2.573456e-07 2.505316e-07 2.307677e-07 2.063910e-07 1.894538e-07 1.957698e-07 2.466677e-07 3.728305e-07 6.189930e-07 1.047092e-06 1.734729e-06 2.766189e-06 4.216830e-06 6.135198e-06 8.532177e-06 1.138540e-05 1.466220e-05 1.835543e-05 2.251847e-05 2.728628e-05 3.287433e-05 3.955696e-05 4.763368e-05 5.738937e-05 6.905327e-05 8.276206e-05 9.854196e-05 1.163313e-04 1.360631e-04 1.577931e-04 1.818261e-04 2.087659e-04 2.394383e-04 2.746974e-04 3.151910e-04 3.611906e-04 4.125568e-04 4.688431e-04 5.294745e-04 5.939273e-04 6.618700e-04 7.332672e-04 8.084531e-04 8.881429e-04 9.733164e-04 1.064943e-03 1.163600e-03 1.269135e-03 1.380499e-03 1.495810e-03 1.612603e-03 1.728173e-03 1.839982e-03 1.946110e-03 2.045688e-03 2.139162e-03 2.228190e-03 2.315125e-03 2.402208e-03 2.490798e-03 2.580944e-03 2.671419e-03 2.760099e-03 2.844397e-03 2.921552e-03 2.988737e-03 3.043129e-03 3.082126e-03 3.103729e-03 3.106916e-03 3.091735e-03 3.058986e-03 3.009616e-03 2.944216e-03 2.862975e-03 2.766217e-03 2.655243e-03 2.532962e-03 2.403898e-03 2.273436e-03 2.146581e-03 2.026740e-03 1.914954e-03 1.809853e-03 1.708310e-03 1.606554e-03 1.501414e-03 1.391335e-03 1.276873e-03 1.160560e-03 1.046196e-03 9.378205e-04 8.387201e-04 7.507589e-04 6.742160e-04 6.080716e-04 5.505444e-04 4.996261e-04 4.534514e-04 4.104744e-04 3.695282e-04 3.298512e-04 2.911134e-04 2.534157e-04 2.172268e-04 1.832516e-04 1.522580e-04 1.249039e-04 1.015940e-04 8.239204e-05 6.700437e-05 5.484717e-05 4.518304e-05 3.728682e-05 3.058371e-05 2.471552e-05 1.952655e-05 1.499428e-05 1.114734e-05 8.003207e-06 5.539323e-06 3.691465e-06 2.367013e-06 1.461758e-06 8.735357e-07 5.116202e-07 3.014678e-07 1.862792e-07 1.259249e-07 9.433412e-08 7.623287e-08 6.378171e-08 5.368369e-08 4.486412e-08 3.713977e-08 3.040700e-08 2.450378e-08 1.926072e-08 1.459646e-08 1.054620e-08 7.198345e-09 4.609897e-09 2.756990e-09 1.535070e-09 7.941587e-10 3.812722e-10 1.697367e-10 7.003644e-11 2.674589e-11 9.477335e-12 3.110299e-12 9.453856e-13 2.659682e-13 6.934308e-14 4.775567e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 5.525596e-13 2.099569e-12 7.387400e-12 2.406937e-11 7.261854e-11 2.028806e-10 5.249091e-10 1.257537e-09 2.789845e-09 5.731516e-09 1.090440e-08 1.921288e-08 3.135258e-08 4.739000e-08 6.636048e-08 8.611335e-08 1.036094e-07 1.157113e-07 1.201865e-07 1.166404e-07 1.069421e-07 9.513370e-08 8.727786e-08 9.180591e-08 1.208885e-07 1.930927e-07 3.366087e-07 5.916686e-07 1.010298e-06 1.651601e-06 2.572920e-06 3.819130e-06 5.415438e-06 7.368366e-06 9.677001e-06 1.235139e-05 1.543022e-05 1.899081e-05 2.314657e-05 2.803441e-05 3.379777e-05 4.057031e-05 4.846291e-05 5.755682e-05 6.790978e-05 7.958432e-05 9.270428e-05 1.075226e-04 1.244643e-04 1.441003e-04 1.670341e-04 1.937309e-04 2.243636e-04 2.587541e-04 2.964467e-04 3.368824e-04 3.795941e-04 4.243435e-04 4.711653e-04 5.203404e-04 5.723424e-04 6.277744e-04 6.872747e-04 7.513612e-04 8.202244e-04 8.935329e-04 9.703321e-04 1.049082e-03 1.127833e-03 1.204506e-03 1.277254e-03 1.344859e-03 1.407071e-03 1.464743e-03 1.519657e-03 1.574026e-03 1.629844e-03 1.688328e-03 1.749647e-03 1.812996e-03 1.876865e-03 1.939310e-03 1.998107e-03 2.050807e-03 2.094855e-03 2.127866e-03 2.148045e-03 2.154541e-03 2.147492e-03 2.127650e-03 2.095766e-03 2.052091e-03 1.996356e-03 1.928324e-03 1.848639e-03 1.759484e-03 1.664624e-03 1.568740e-03 1.476285e-03 1.390347e-03 1.311932e-03 1.239902e-03 1.171549e-03 1.103573e-03 1.033155e-03 9.588018e-04 8.807432e-04 8.007924e-04 7.217678e-04 6.466836e-04 5.779837e-04 5.170463e-04 4.640707e-04 4.183080e-04 3.784757e-04 3.431640e-04 3.111017e-04 2.812595e-04 2.528604e-04 2.253786e-04 1.985628e-04 1.724605e-04 1.474000e-04 1.239057e-04 1.025643e-04 8.387619e-05 6.813215e-05 5.534110e-05 4.522708e-05 3.729764e-05 3.096643e-05 2.569113e-05 2.107909e-05 1.692706e-05 1.319254e-05 9.922756e-06 7.180070e-06 4.991765e-06 3.333698e-06 2.139388e-06 1.320160e-06 7.845799e-07 4.510391e-07 2.536347e-07 1.429017e-07 8.407488e-08 5.419974e-08 3.913047e-08 3.089168e-08 2.547561e-08 2.121611e-08 1.754056e-08 1.435386e-08 1.161285e-08 9.255935e-09 7.209586e-09 5.426243e-09 3.901581e-09 2.654353e-09 1.696231e-09 1.013019e-09 5.635089e-10 2.913330e-10 1.397959e-10 6.220794e-11 2.565765e-11 9.793090e-12 3.468817e-12 1.137906e-12 3.456990e-13 9.722120e-14 2.533526e-14 1.236510e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.402232e-13 9.127801e-13 3.211645e-12 1.046403e-11 3.157046e-11 8.820088e-11 2.281963e-10 5.466882e-10 1.212805e-09 2.491544e-09 4.740043e-09 8.351121e-09 1.362644e-08 2.059344e-08 2.883017e-08 3.739750e-08 4.496821e-08 5.017331e-08 5.203459e-08 5.038331e-08 4.606611e-08 4.094047e-08 3.792556e-08 4.136361e-08 5.796675e-08 9.854154e-08 1.800938e-07 3.275942e-07 5.743872e-07 9.601341e-07 1.526404e-06 2.310900e-06 3.343181e-06 4.644186e-06 6.230648e-06 8.122686e-06 1.035021e-05 1.295513e-05 1.598721e-05 1.949680e-05 2.352879e-05 2.812201e-05 3.331520e-05 3.916022e-05 4.574358e-05 5.321722e-05 6.183548e-05 7.197968e-05 8.414364e-05 9.885634e-05 1.165458e-04 1.373872e-04 1.612056e-04 1.874924e-04 2.155514e-04 2.447216e-04 2.745891e-04 3.051031e-04 3.365628e-04 3.695033e-04 4.045500e-04 4.422932e-04 4.831985e-04 5.275292e-04 5.752580e-04 6.259739e-04 6.788216e-04 7.325168e-04 7.854689e-04 8.360232e-04 8.827948e-04 9.250244e-04 9.628385e-04 9.972917e-04 1.030126e-03 1.063310e-03 1.098515e-03 1.136733e-03 1.178154e-03 1.222262e-03 1.268037e-03 1.314097e-03 1.358733e-03 1.399917e-03 1.435410e-03 1.463067e-03 1.481265e-03 1.489249e-03 1.487172e-03 1.475717e-03 1.455499e-03 1.426591e-03 1.388504e-03 1.340709e-03 1.283443e-03 1.218330e-03 1.148459e-03 1.077788e-03 1.010149e-03 9.482355e-04 8.929804e-04 8.435041e-04 7.975990e-04 7.525474e-04 7.059929e-04 6.566069e-04 6.043838e-04 5.505258e-04 4.970021e-04 4.459496e-04 3.991116e-04 3.574717e-04 3.211663e-04 2.896522e-04 2.620211e-04 2.373112e-04 2.147030e-04 1.935745e-04 1.734716e-04 1.540779e-04 1.352264e-04 1.169382e-04 9.943807e-05 8.311007e-05 6.839648e-05 5.567212e-05 4.513594e-05 3.675261e-05 3.025871e-05 2.523129e-05 2.119729e-05 1.774742e-05 1.461536e-05 1.169779e-05 9.018107e-06 6.658633e-06 4.695920e-06 3.161391e-06 2.033526e-06 1.251969e-06 7.393448e-07 4.199805e-07 2.305512e-07 1.235462e-07 6.603117e-08 3.663379e-08 2.225006e-08 1.529507e-08 1.169529e-08 9.460692e-09 7.782370e-09 6.359817e-09 5.142181e-09 4.108550e-09 3.236283e-09 2.495822e-09 1.864075e-09 1.332891e-09 9.033240e-10 5.757412e-10 3.432118e-10 1.906590e-10 9.846376e-11 4.720289e-11 2.098578e-11 8.647559e-12 3.296911e-12 1.166624e-12 3.822651e-13 1.159868e-13 3.258840e-14 8.478665e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 9.670772e-14 3.674619e-13 1.292926e-12 4.212552e-12 1.270946e-11 3.550741e-11 9.186479e-11 2.200782e-10 4.882288e-10 1.002982e-09 1.908072e-09 3.361541e-09 5.484613e-09 8.287916e-09 1.160081e-08 1.504396e-08 1.808120e-08 2.016063e-08 2.088659e-08 2.019608e-08 1.845460e-08 1.647424e-08 1.560593e-08 1.801176e-08 2.725677e-08 4.936143e-08 9.410602e-08 1.762509e-07 3.161679e-07 5.392449e-07 8.740833e-07 1.349817e-06 1.993908e-06 2.831326e-06 3.885482e-06 5.179884e-06 6.738170e-06 8.581778e-06 1.072487e-05 1.317011e-05 1.590900e-05 1.893012e-05 2.223549e-05 2.586427e-05 2.992147e-05 3.460775e-05 4.024240e-05 4.726098e-05 5.616802e-05 6.743373e-05 8.135129e-05 9.790253e-05 1.166964e-04 1.370280e-04 1.580592e-04 1.790649e-04 1.996522e-04 2.198678e-04 2.401573e-04 2.612048e-04 2.837311e-04 3.083291e-04 3.353751e-04 3.650016e-04 3.970890e-04 4.312407e-04 4.667456e-04 5.025704e-04 5.374358e-04 5.700136e-04 5.992253e-04 6.245591e-04 6.462817e-04 6.654373e-04 6.836049e-04 7.024955e-04 7.235404e-04 7.476193e-04 7.749924e-04 8.053887e-04 8.381369e-04 8.722366e-04 9.063497e-04 9.387907e-04 9.676335e-04 9.909941e-04 1.007423e-03 1.016219e-03 1.017457e-03 1.011663e-03 9.992930e-04 9.803223e-04 9.542405e-04 9.205038e-04 8.792126e-04 8.316231e-04 7.801817e-04 7.280305e-04 6.782026e-04 6.328516e-04 5.928022e-04 5.575412e-04 5.255899e-04 4.950887e-04 4.643947e-04 4.325221e-04 3.993289e-04 3.654382e-04 3.319578e-04 3.001049e-04 2.708547e-04 2.447089e-04 2.216408e-04 2.012128e-04 1.828015e-04 1.658206e-04 1.498506e-04 1.346449e-04 1.200624e-04 1.060073e-04 9.242482e-05 7.934648e-05 6.693075e-05 5.545341e-05 4.523803e-05 3.655465e-05 2.952853e-05 2.409361e-05 2.000444e-05 1.690069e-05 1.440146e-05 1.219708e-05 1.010670e-05 8.085407e-06 6.186526e-06 4.501517e-06 3.106503e-06 2.032392e-06 1.262146e-06 7.458210e-07 4.206957e-07 2.274206e-07 1.184620e-07 6.003298e-08 3.017371e-08 1.561871e-08 8.815453e-09 5.685873e-09 4.165868e-09 3.284992e-09 2.665667e-09 2.152912e-09 1.720752e-09 1.358331e-09 1.057547e-09 8.074406e-10 5.983341e-10 4.254000e-10 2.871791e-10 1.825679e-10 1.086547e-10 6.029719e-11 3.111995e-11 1.491282e-11 6.628432e-12 2.730956e-12 1.040943e-12 3.683414e-13 1.206936e-13 3.662084e-14 1.028922e-14 2.676992e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 3.605102e-14 1.369836e-13 4.819811e-13 1.570369e-12 4.737873e-12 1.323657e-11 3.424528e-11 8.204005e-11 1.819987e-10 3.738796e-10 7.112515e-10 1.253000e-09 2.044248e-09 3.088827e-09 4.322882e-09 5.604603e-09 6.733535e-09 7.504105e-09 7.768540e-09 7.506906e-09 6.870369e-09 6.196968e-09 6.088351e-09 7.578183e-09 1.246606e-08 2.390824e-08 4.715560e-08 9.029752e-08 1.647893e-07 2.854395e-07 4.698970e-07 7.377559e-07 1.109906e-06 1.608344e-06 2.256273e-06 3.077546e-06 4.093841e-06 5.319697e-06 6.756118e-06 8.386640e-06 1.017955e-05 1.209938e-05 1.412678e-05 1.628440e-05 1.866359e-05 2.144518e-05 2.490566e-05 2.939581e-05 3.528319e-05 4.286151e-05 5.224984e-05 6.332038e-05 7.569323e-05 8.881406e-05 1.020972e-04 1.150880e-04 1.275875e-04 1.396993e-04 1.517798e-04 1.643142e-04 1.777645e-04 1.924438e-04 2.084594e-04 2.257278e-04 2.440382e-04 2.631192e-04 2.826763e-04 3.023913e-04 3.219032e-04 3.408102e-04 3.587228e-04 3.753681e-04 3.907050e-04 4.049883e-04 4.187378e-04 4.326188e-04 4.472922e-04 4.633056e-04 4.810528e-04 5.007717e-04 5.225087e-04 5.460122e-04 5.705883e-04 5.950237e-04 6.176888e-04 6.368489e-04 6.510805e-04 6.595929e-04 6.622684e-04 6.593857e-04 6.511935e-04 6.376125e-04 6.182854e-04 5.929705e-04 5.620435e-04 5.267950e-04 4.893264e-04 4.520839e-04 4.172548e-04 3.862871e-04 3.596887e-04 3.371144e-04 3.176394e-04 3.000990e-04 2.833956e-04 2.667223e-04 2.496781e-04 2.322743e-04 2.148430e-04 1.978731e-04 1.818157e-04 1.669187e-04 1.531530e-04 1.402614e-04 1.279074e-04 1.158423e-04 1.039981e-04 9.246652e-05 8.139805e-05 7.090473e-05 6.102973e-05 5.178873e-05 4.323511e-05 3.549240e-05 2.872979e-05 2.309545e-05 1.864552e-05 1.530348e-05 1.286622e-05 1.105331e-05 9.579525e-06 8.223872e-06 6.870096e-06 5.507264e-06 4.196576e-06 3.022648e-06 2.052248e-06 1.312691e-06 7.918111e-07 4.514471e-07 2.440957e-07 1.257097e-07 6.202551e-08 2.959271e-08 1.388804e-08 6.634282e-09 3.421376e-09 2.027204e-09 1.398402e-09 1.062502e-09 8.484195e-10 6.765732e-10 5.345853e-10 4.169204e-10 3.207645e-10 2.423640e-10 1.781065e-10 1.258540e-10 8.460166e-11 5.363288e-11 3.186191e-11 1.766145e-11 9.108797e-12 4.363063e-12 1.938767e-12 7.986521e-13 3.043384e-13 1.076912e-13 3.528695e-14 1.070676e-14 3.008240e-15 7.826668e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00


==> anc/Fig1_AvgState_30_40.dat <==
### grid 192X192 for 30-40%
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 8.067321e-15 3.163736e-14 1.149459e-13 3.865556e-13 1.204423e-12 3.474599e-12 9.281975e-12 2.296419e-11 5.266290e-11 1.118483e-10 2.201675e-10 4.018844e-10 6.933076e-10 1.118450e-09 1.732251e-09 2.666449e-09 4.287967e-09 7.527138e-09 1.445029e-08 2.911052e-08 5.851693e-08 1.132667e-07 2.070295e-07 3.539730e-07 5.637357e-07 8.348793e-07 1.149428e-06 1.471998e-06 1.755957e-06 1.956008e-06 2.042668e-06 2.012522e-06 1.889812e-06 1.719579e-06 1.556887e-06 1.457863e-06 1.475535e-06 1.658780e-06 2.049686e-06 2.675518e-06 3.536016e-06 4.592722e-06 5.770106e-06 6.974964e-06 8.130608e-06 9.210199e-06 1.024777e-05 1.131324e-05 1.245779e-05 1.365787e-05 1.479308e-05 1.567911e-05 1.614495e-05 1.611648e-05 1.566228e-05 1.497866e-05 1.432569e-05 1.395133e-05 1.404044e-05 1.470098e-05 1.596985e-05 1.780880e-05 2.007643e-05 2.249482e-05 2.465217e-05 2.607385e-05 2.635465e-05 2.530030e-05 2.300968e-05 1.985469e-05 1.636615e-05 1.307841e-05 1.039650e-05 8.527521e-06 7.481727e-06 7.121944e-06 7.232044e-06 7.582057e-06 7.978077e-06 8.292361e-06 8.471829e-06 8.524945e-06 8.491305e-06 8.404552e-06 8.263991e-06 8.028479e-06 7.635790e-06 7.037584e-06 6.230649e-06 5.268001e-06 4.244966e-06 3.269163e-06 2.429844e-06 1.778865e-06 1.326989e-06 1.051614e-06 9.093903e-07 8.489125e-07 8.213985e-07 7.888837e-07 7.292742e-07 6.373708e-07 5.215843e-07 3.976466e-07 2.816845e-07 1.851413e-07 1.128301e-07 6.373345e-08 3.336382e-08 1.618810e-08 7.283652e-09 3.041844e-09 1.181388e-09 4.285156e-10 1.462933e-10 4.770529e-11 1.523370e-11 4.929434e-12 9.519589e-13 4.270930e-13 1.855534e-13 7.491504e-14 2.807479e-14 9.687485e-15 3.128064e-15 9.352988e-16 2.589616e-16 6.639427e-17 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.314632e-14 9.077221e-14 3.298533e-13 1.109299e-12 3.456718e-12 1.021466e-11 2.755758e-11 6.912386e-11 1.615648e-10 3.522885e-10 7.188068e-10 1.377056e-09 2.505890e-09 4.323124e-09 7.158490e-09 1.151229e-08 1.824956e-08 2.900790e-08 4.693989e-08 7.789584e-08 1.318793e-07 2.241574e-07 3.748003e-07 6.051686e-07 9.305744e-07 1.350361e-06 1.839299e-06 2.345696e-06 2.800140e-06 3.134126e-06 3.301853e-06 3.295892e-06 3.149942e-06 2.928879e-06 2.712772e-06 2.583419e-06 2.617647e-06 2.885110e-06 3.443991e-06 4.329687e-06 5.538012e-06 7.012269e-06 8.646940e-06 1.031559e-05 1.191723e-05 1.342001e-05 1.487452e-05 1.637957e-05 1.800957e-05 1.974012e-05 2.141761e-05 2.279987e-05 2.365457e-05 2.386678e-05 2.349798e-05 2.276581e-05 2.195899e-05 2.133710e-05 2.106686e-05 2.121625e-05 2.178599e-05 2.273634e-05 2.397892e-05 2.534156e-05 2.654667e-05 2.724512e-05 2.711292e-05 2.597265e-05 2.387785e-05 2.111500e-05 1.812108e-05 1.535564e-05 1.318115e-05 1.179035e-05 1.119186e-05 1.124275e-05 1.170786e-05 1.232728e-05 1.287782e-05 1.321678e-05 1.329921e-05 1.316381e-05 1.289207e-05 1.255576e-05 1.217532e-05 1.170861e-05 1.107561e-05 1.020591e-05 9.083407e-06 7.765112e-06 6.366742e-06 5.025523e-06 3.860142e-06 2.944121e-06 2.298101e-06 1.896875e-06 1.683660e-06 1.586200e-06 1.532305e-06 1.463681e-06 1.345865e-06 1.171591e-06 9.563597e-07 7.281715e-07 5.156328e-07 3.390268e-07 2.068044e-07 1.169909e-07 6.137599e-08 2.987191e-08 1.350262e-08 5.680153e-09 2.232886e-09 8.270832e-10 2.929245e-10 1.016281e-10 3.569573e-11 1.307989e-11 3.768777e-12 1.688920e-12 7.312006e-13 2.943611e-13 1.100541e-13 3.792058e-14 1.222396e-14 3.632606e-15 1.005781e-15 2.578686e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 6.149571e-14 2.411658e-13 8.765659e-13 2.947986e-12 9.187560e-12 2.707078e-11 7.295316e-11 1.827119e-10 4.261419e-10 9.265124e-10 1.883157e-09 3.589505e-09 6.468083e-09 1.102878e-08 1.795678e-08 2.817463e-08 4.308605e-08 6.511208e-08 9.868373e-08 1.518733e-07 2.384714e-07 3.797016e-07 6.038678e-07 9.417542e-07 1.416580e-06 2.030035e-06 2.749873e-06 3.506772e-06 4.206371e-06 4.755832e-06 5.095726e-06 5.223928e-06 5.200928e-06 5.135164e-06 5.156005e-06 5.385864e-06 5.919477e-06 6.812556e-06 8.077136e-06 9.681010e-06 1.155100e-05 1.358312e-05 1.566365e-05 1.770154e-05 1.966415e-05 2.159857e-05 2.361747e-05 2.584084e-05 2.831038e-05 3.091915e-05 3.340295e-05 3.541453e-05 3.665462e-05 3.699657e-05 3.653874e-05 3.555621e-05 3.437996e-05 3.327124e-05 3.235619e-05 3.164388e-05 3.109695e-05 3.069453e-05 3.044066e-05 3.031751e-05 3.022694e-05 2.997591e-05 2.933066e-05 2.811777e-05 2.631705e-05 2.409630e-05 2.177100e-05 1.971031e-05 1.822990e-05 1.750895e-05 1.755134e-05 1.819461e-05 1.915892e-05 2.012258e-05 2.080525e-05 2.103626e-05 2.078689e-05 2.015487e-05 1.930595e-05 1.839563e-05 1.750422e-05 1.661347e-05 1.563345e-05 1.446287e-05 1.305020e-05 1.142569e-05 9.693504e-06 7.994953e-06 6.464998e-06 5.200259e-06 4.244787e-06 3.590090e-06 3.183596e-06 2.942643e-06 2.773340e-06 2.592413e-06 2.346461e-06 2.021669e-06 1.640029e-06 1.244455e-06 8.798827e-07 5.784162e-07 3.531419e-07 2.001643e-07 1.053599e-07 5.156191e-08 2.352782e-08 1.006706e-08 4.086025e-09 1.608827e-09 6.382269e-10 2.687549e-10 1.260376e-10 6.721031e-11 3.861383e-11 2.742497e-11 2.147102e-11 1.804959e-11 1.560128e-11 1.328885e-11 1.083992e-11 8.329804e-12 5.979013e-12 3.991535e-12 2.472796e-12 1.420397e-12 7.558863e-13 3.726331e-13 1.700960e-13 7.192343e-14 2.816157e-14 1.021065e-14 3.428155e-15 1.065805e-15 3.068351e-16 8.179798e-17 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.860351e-16 7.836790e-16 2.759857e-15 9.009472e-15 2.726541e-14 7.654652e-14 1.991942e-13 4.807316e-13 1.227439e-12 2.828337e-12 6.464715e-12 1.496157e-11 3.541857e-11 8.623578e-11 2.073495e-10 4.856086e-10 1.089553e-09 2.315706e-09 4.639886e-09 8.753458e-09 1.560510e-08 2.632005e-08 4.227185e-08 6.511143e-08 9.702280e-08 1.413516e-07 2.038050e-07 2.945175e-07 4.308159e-07 6.397536e-07 9.582312e-07 1.427709e-06 2.081605e-06 2.926970e-06 3.927353e-06 4.997089e-06 6.015284e-06 6.859347e-06 7.446681e-06 7.767254e-06 7.892795e-06 7.959880e-06 8.135846e-06 8.581741e-06 9.422718e-06 1.072992e-05 1.251238e-05 1.471755e-05 1.724093e-05 1.994666e-05 2.269998e-05 2.540805e-05 2.805730e-05 3.072831e-05 3.356801e-05 3.671443e-05 4.019638e-05 4.385725e-05 4.735389e-05 5.025094e-05 5.217747e-05 5.297099e-05 5.273291e-05 5.176433e-05 5.041841e-05 4.895213e-05 4.745718e-05 4.589805e-05 4.421824e-05 4.243681e-05 4.067035e-05 3.907027e-05 3.772293e-05 3.658364e-05 3.549007e-05 3.424914e-05 3.274728e-05 3.102519e-05 2.928202e-05 2.781152e-05 2.690019e-05 2.672667e-05 2.729453e-05 2.841765e-05 2.976192e-05 3.093306e-05 3.158504e-05 3.151507e-05 3.071180e-05 2.933818e-05 2.765503e-05 2.591609e-05 2.427797e-05 2.276215e-05 2.128027e-05 1.970418e-05 1.794183e-05 1.598394e-05 1.390644e-05 1.183925e-05 9.923507e-06 8.276009e-06 6.967342e-06 6.011624e-06 5.365258e-06 4.936142e-06 4.605547e-06 4.260075e-06 3.823443e-06 3.275078e-06 2.647574e-06 2.005690e-06 1.417845e-06 9.330506e-07 5.709767e-07 3.248940e-07 1.720845e-07 8.508450e-08 3.951188e-08 1.744065e-08 7.483489e-09 3.241045e-09 1.487254e-09 7.523939e-10 4.231226e-10 2.603046e-10 1.697497e-10 1.234423e-10 9.641211e-11 7.952701e-11 6.709167e-11 5.591912e-11 4.486035e-11 3.406672e-11 2.425471e-11 1.610361e-11 9.939808e-12 5.695351e-12 3.025844e-12 1.490013e-12 6.796321e-13 2.872338e-13 1.124287e-13 4.073553e-14 1.367667e-14 4.252041e-15 1.224122e-15 3.263341e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 7.076915e-16 2.987857e-15 1.059130e-14 3.462185e-14 1.049401e-13 2.951467e-13 7.696412e-13 1.861858e-12 4.523915e-12 1.005846e-11 2.175655e-11 4.678545e-11 1.020407e-10 2.295480e-10 5.199530e-10 1.168756e-09 2.554272e-09 5.339529e-09 1.058090e-08 1.979516e-08 3.499128e-08 5.850068e-08 9.295455e-08 1.411998e-07 2.064877e-07 2.931198e-07 4.077531e-07 5.618051e-07 7.749075e-07 1.078524e-06 1.517171e-06 2.143349e-06 3.003209e-06 4.114069e-06 5.441734e-06 6.890319e-06 8.315848e-06 9.564907e-06 1.052581e-05 1.117147e-05 1.157555e-05 1.189659e-05 1.233897e-05 1.310656e-05 1.436216e-05 1.619963e-05 1.863007e-05 2.158316e-05 2.492484e-05 2.849068e-05 3.213115e-05 3.575908e-05 3.938476e-05 4.311982e-05 4.713381e-05 5.156410e-05 5.640684e-05 6.144135e-05 6.624002e-05 7.028144e-05 7.312748e-05 7.458099e-05 7.474122e-05 7.392504e-05 7.249770e-05 7.070862e-05 6.862354e-05 6.618325e-05 6.334098e-05 6.018414e-05 5.696032e-05 5.399129e-05 5.152944e-05 4.964444e-05 4.820549e-05 4.696655e-05 4.570477e-05 4.434012e-05 4.298083e-05 4.187943e-05 4.132390e-05 4.150993e-05 4.244210e-05 4.389871e-05 4.547334e-05 4.668215e-05 4.710292e-05 4.649836e-05 4.487889e-05 4.248067e-05 3.966813e-05 3.680117e-05 3.412130e-05 3.170040e-05 2.946473e-05 2.727134e-05 2.499380e-05 2.257895e-05 2.005963e-05 1.753350e-05 1.512883e-05 1.297235e-05 1.116256e-05 9.746597e-06 8.703024e-06 7.939909e-06 7.316361e-06 6.685490e-06 5.942628e-06 5.057012e-06 4.072664e-06 3.080687e-06 2.178703e-06 1.436943e-06 8.830531e-07 5.059689e-07 2.710118e-07 1.364952e-07 6.539647e-08 3.043695e-08 1.423506e-08 6.986500e-09 3.723912e-09 2.167780e-09 1.352717e-09 8.886416e-10 6.092092e-10 4.497274e-10 3.543428e-10 2.935943e-10 2.480889e-10 2.068342e-10 1.658976e-10 1.259477e-10 8.965110e-11 5.951268e-11 3.672980e-11 2.104373e-11 1.117957e-11 5.504895e-12 2.510879e-12 1.061159e-12 4.153528e-13 1.504886e-13 5.052547e-14 1.570824e-14 4.522253e-15 1.205570e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.492891e-15 1.058384e-14 3.756682e-14 1.229008e-13 3.728485e-13 1.049840e-12 2.740955e-12 6.639536e-12 1.565364e-11 3.400299e-11 7.075155e-11 1.436149e-10 2.908120e-10 6.020463e-10 1.267964e-09 2.695724e-09 5.671539e-09 1.157030e-08 2.257155e-08 4.177480e-08 7.317968e-08 1.213212e-07 1.909933e-07 2.868991e-07 4.136469e-07 5.763188e-07 7.817579e-07 1.041168e-06 1.374214e-06 1.814031e-06 2.410446e-06 3.226560e-06 4.324134e-06 5.737564e-06 7.444646e-06 9.349074e-06 1.128977e-05 1.308137e-05 1.457407e-05 1.570918e-05 1.654737e-05 1.725932e-05 1.808499e-05 1.927796e-05 2.105064e-05 2.353253e-05 2.674780e-05 3.061712e-05 3.498471e-05 3.966586e-05 4.450388e-05 4.942101e-05 5.444654e-05 5.970712e-05 6.536967e-05 7.154327e-05 7.817031e-05 8.495809e-05 9.140006e-05 9.690183e-05 1.009691e-04 1.033717e-04 1.041969e-04 1.037621e-04 1.024328e-04 1.004523e-04 9.787868e-05 9.466072e-05 9.079567e-05 8.646301e-05 8.204391e-05 7.800806e-05 7.473046e-05 7.234137e-05 7.069121e-05 6.944747e-05 6.827024e-05 6.697825e-05 6.562865e-05 6.448049e-05 6.386527e-05 6.402282e-05 6.496818e-05 6.643891e-05 6.794175e-05 6.888440e-05 6.874871e-05 6.724526e-05 6.439383e-05 6.050048e-05 5.604262e-05 5.151035e-05 4.726714e-05 4.347924e-05 4.012756e-05 3.707865e-05 3.417117e-05 3.128131e-05 2.835282e-05 2.539962e-05 2.249508e-05 1.975390e-05 1.730324e-05 1.524137e-05 1.359426e-05 1.229210e-05 1.118434e-05 1.009326e-05 8.882704e-06 7.508221e-06 6.024912e-06 4.553476e-06 3.225584e-06 2.136473e-06 1.322770e-06 7.671174e-07 4.189364e-07 2.177553e-07 1.098090e-07 5.535955e-08 2.898066e-08 1.625844e-08 9.840745e-09 6.318224e-09 4.213842e-09 2.896025e-09 2.061653e-09 1.555544e-09 1.243634e-09 1.037534e-09 8.773634e-10 7.295125e-10 5.827967e-10 4.406291e-10 3.124626e-10 2.067441e-10 1.272486e-10 7.273819e-11 3.856988e-11 1.896272e-11 8.638317e-12 3.646984e-12 1.426275e-12 5.163959e-13 1.732791e-13 5.384731e-14 1.547017e-14 4.124134e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 8.131544e-15 3.462772e-14 1.230978e-13 4.029406e-13 1.223229e-12 3.446853e-12 9.006628e-12 2.183759e-11 5.056653e-11 1.082623e-10 2.195897e-10 4.276816e-10 8.156304e-10 1.563007e-09 3.040723e-09 6.030684e-09 1.204090e-08 2.370952e-08 4.521024e-08 8.244135e-08 1.428745e-07 2.348017e-07 3.665227e-07 5.454741e-07 7.778605e-07 1.069077e-06 1.424914e-06 1.854249e-06 2.373752e-06 3.014658e-06 3.829065e-06 4.889957e-06 6.278126e-06 8.053315e-06 1.021691e-05 1.268321e-05 1.527940e-05 1.778388e-05 1.999442e-05 2.180083e-05 2.323264e-05 2.446358e-05 2.577277e-05 2.747792e-05 2.986091e-05 3.310648e-05 3.726835e-05 4.227206e-05 4.795334e-05 5.411992e-05 6.061680e-05 6.737414e-05 7.442281e-05 8.187049e-05 8.983761e-05 9.836377e-05 1.073123e-04 1.163161e-04 1.248078e-04 1.321468e-04 1.378043e-04 1.415235e-04 1.433711e-04 1.436490e-04 1.427147e-04 1.408135e-04 1.380228e-04 1.343358e-04 1.298242e-04 1.247684e-04 1.196622e-04 1.150747e-04 1.114394e-04 1.088820e-04 1.071838e-04 1.059000e-04 1.045779e-04 1.029668e-04 1.011238e-04 9.937105e-05 9.813240e-05 9.772432e-05 9.818642e-05 9.921512e-05 1.002210e-04 1.004891e-04 9.938860e-05 9.655875e-05 9.200935e-05 8.610060e-05 7.941644e-05 7.258559e-05 6.611964e-05 6.032046e-05 5.527138e-05 5.088923e-05 4.699831e-05 4.339689e-05 3.990631e-05 3.640846e-05 3.287448e-05 2.937507e-05 2.605677e-05 2.308042e-05 2.054238e-05 1.841828e-05 1.656326e-05 1.477382e-05 1.288013e-05 1.082001e-05 8.658009e-06 6.546326e-06 4.654555e-06 3.106131e-06 1.947254e-06 1.151872e-06 6.490074e-07 3.541943e-07 1.921863e-07 1.071405e-07 6.313836e-08 3.969271e-08 2.626916e-08 1.791759e-08 1.242584e-08 8.769915e-09 6.378353e-09 4.877587e-09 3.934718e-09 3.298773e-09 2.794743e-09 2.324218e-09 1.855763e-09 1.402000e-09 9.934493e-10 6.568890e-10 4.040848e-10 2.308763e-10 1.223776e-10 6.014801e-11 2.739328e-11 1.156276e-11 4.521268e-12 1.636725e-12 5.491552e-13 1.706384e-13 4.900560e-14 1.306421e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.483995e-14 1.059749e-13 3.771323e-13 1.234920e-12 3.750464e-12 1.057333e-11 2.764310e-11 6.706460e-11 1.536052e-10 3.259181e-10 6.502684e-10 1.231227e-09 2.245315e-09 4.032408e-09 7.259547e-09 1.330572e-08 2.483059e-08 4.650690e-08 8.574524e-08 1.530000e-07 2.613652e-07 4.251248e-07 6.579664e-07 9.711963e-07 1.372791e-06 1.867689e-06 2.459019e-06 3.150937e-06 3.954002e-06 4.894101e-06 6.022922e-06 7.423188e-06 9.198799e-06 1.144342e-05 1.419289e-05 1.738051e-05 2.082213e-05 2.424911e-05 2.738625e-05 3.004843e-05 3.221759e-05 3.406889e-05 3.593577e-05 3.822696e-05 4.132366e-05 4.549116e-05 5.083118e-05 5.728829e-05 6.470340e-05 7.288986e-05 8.170149e-05 9.106873e-05 1.009951e-04 1.115202e-04 1.226598e-04 1.343336e-04 1.462990e-04 1.581181e-04 1.691902e-04 1.788647e-04 1.866060e-04 1.921403e-04 1.955073e-04 1.969836e-04 1.969184e-04 1.955778e-04 1.930923e-04 1.895331e-04 1.850609e-04 1.800387e-04 1.750206e-04 1.706010e-04 1.671929e-04 1.648530e-04 1.632530e-04 1.618255e-04 1.600228e-04 1.575666e-04 1.545710e-04 1.514829e-04 1.488732e-04 1.471734e-04 1.464683e-04 1.464183e-04 1.463328e-04 1.453628e-04 1.427472e-04 1.380307e-04 1.311854e-04 1.225987e-04 1.129430e-04 1.029858e-04 9.341012e-05 8.469923e-05 7.709709e-05 7.062627e-05 6.513308e-05 6.034417e-05 5.593402e-05 5.160692e-05 4.718131e-05 4.264467e-05 3.814479e-05 3.390863e-05 3.012082e-05 2.682356e-05 2.389312e-05 2.110629e-05 1.825837e-05 1.526583e-05 1.220095e-05 9.249078e-06 6.621357e-06 4.472446e-06 2.858510e-06 1.742068e-06 1.026731e-06 5.981902e-07 3.543178e-07 2.189402e-07 1.427598e-07 9.746364e-08 6.836870e-08 4.847437e-08 3.453055e-08 2.487404e-08 1.840544e-08 1.424833e-08 1.158578e-08 9.751492e-09 8.270120e-09 6.874371e-09 5.482823e-09 4.137247e-09 2.928426e-09 1.934533e-09 1.189122e-09 6.789856e-10 3.597207e-10 1.767294e-10 8.046232e-11 3.395446e-11 1.327409e-11 4.804409e-12 1.611722e-12 5.007596e-13 1.437495e-13 3.832163e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 6.973553e-14 2.983883e-13 1.063342e-12 3.483710e-12 1.058644e-11 2.986602e-11 7.814180e-11 1.897397e-10 4.320264e-10 9.122886e-10 1.803121e-09 3.355745e-09 5.941732e-09 1.017791e-08 1.717501e-08 2.915475e-08 5.040536e-08 8.853577e-08 1.557209e-07 2.692154e-07 4.505574e-07 7.230103e-07 1.108199e-06 1.622866e-06 2.277081e-06 3.074526e-06 4.014097e-06 5.093221e-06 6.314138e-06 7.695345e-06 9.287034e-06 1.118275e-05 1.351365e-05 1.641392e-05 1.996004e-05 2.410548e-05 2.864652e-05 3.324880e-05 3.753947e-05 4.123721e-05 4.426901e-05 4.682465e-05 4.932396e-05 5.230824e-05 5.629657e-05 6.166172e-05 6.856772e-05 7.698553e-05 8.676805e-05 9.774199e-05 1.097725e-04 1.227776e-04 1.366979e-04 1.514492e-04 1.668785e-04 1.827328e-04 1.986379e-04 2.140912e-04 2.284888e-04 2.412076e-04 2.517327e-04 2.597839e-04 2.653730e-04 2.687522e-04 2.702774e-04 2.702673e-04 2.689417e-04 2.664716e-04 2.630934e-04 2.591979e-04 2.553130e-04 2.519607e-04 2.494499e-04 2.477135e-04 2.462926e-04 2.445056e-04 2.417411e-04 2.377420e-04 2.327402e-04 2.273727e-04 2.224167e-04 2.184639e-04 2.156696e-04 2.136668e-04 2.116605e-04 2.086576e-04 2.037508e-04 1.963679e-04 1.864132e-04 1.742679e-04 1.606665e-04 1.465054e-04 1.326563e-04 1.198273e-04 1.084855e-04 9.882438e-05 9.076249e-05 8.397754e-05 7.798856e-05 7.228929e-05 6.650159e-05 6.048996e-05 5.437829e-05 4.845219e-05 4.299050e-05 3.811316e-05 3.372651e-05 2.959087e-05 2.546505e-05 2.124155e-05 1.699988e-05 1.296121e-05 9.382538e-06 6.453198e-06 4.239930e-06 2.691076e-06 1.679602e-06 1.055097e-06 6.826350e-07 4.609699e-07 3.241200e-07 2.339227e-07 1.704455e-07 1.240695e-07 9.014480e-08 6.599645e-08 4.951365e-08 3.872181e-08 3.168541e-08 2.674374e-08 2.268949e-08 1.884397e-08 1.500998e-08 1.131134e-08 7.996947e-09 5.277548e-09 3.241364e-09 1.849563e-09 9.793520e-10 4.809403e-10 2.188884e-10 9.234269e-11 3.609191e-11 1.306038e-11 4.380641e-12 1.360901e-12 3.904608e-13 1.040914e-13 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.815072e-13 7.789899e-13 2.780169e-12 9.113459e-12 2.771211e-11 7.823814e-11 2.048704e-10 4.979081e-10 1.130250e-09 2.381056e-09 4.681884e-09 8.625949e-09 1.499461e-08 2.488005e-08 3.999743e-08 6.357877e-08 1.018689e-07 1.661686e-07 2.749168e-07 4.546200e-07 7.385851e-07 1.162800e-06 1.760263e-06 2.555555e-06 3.561825e-06 4.781192e-06 6.207243e-06 7.829414e-06 9.640622e-06 1.165156e-05 1.391154e-05 1.652699e-05 1.965975e-05 2.348796e-05 2.812903e-05 3.355013e-05 3.951243e-05 4.559306e-05 5.129846e-05 5.623814e-05 6.029109e-05 6.369199e-05 6.699491e-05 7.092591e-05 7.618360e-05 8.327034e-05 9.241592e-05 1.036111e-04 1.167139e-04 1.315609e-04 1.480242e-04 1.659940e-04 1.853150e-04 2.057284e-04 2.268565e-04 2.482276e-04 2.693139e-04 2.895537e-04 3.083650e-04 3.251800e-04 3.395240e-04 3.511180e-04 3.599502e-04 3.662622e-04 3.704481e-04 3.729208e-04 3.740236e-04 3.740274e-04 3.731961e-04 3.718546e-04 3.703860e-04 3.691292e-04 3.682104e-04 3.674029e-04 3.661190e-04 3.635892e-04 3.591799e-04 3.527070e-04 3.445824e-04 3.357013e-04 3.271128e-04 3.196194e-04 3.134768e-04 3.082995e-04 3.031853e-04 2.969900e-04 2.886526e-04 2.774709e-04 2.632599e-04 2.463635e-04 2.275441e-04 2.078057e-04 1.882103e-04 1.697230e-04 1.530896e-04 1.387409e-04 1.267277e-04 1.167186e-04 1.080910e-04 1.001181e-04 9.219957e-05 8.404599e-05 7.572971e-05 6.757514e-05 5.994347e-05 5.302595e-05 4.675472e-05 4.086971e-05 3.509013e-05 2.928331e-05 2.353793e-05 1.811536e-05 1.332351e-05 9.389787e-06 6.391832e-06 4.260882e-06 2.833995e-06 1.918436e-06 1.340573e-06 9.692941e-07 7.185935e-07 5.384786e-07 4.028145e-07 2.989825e-07 2.206787e-07 1.637573e-07 1.242751e-07 9.800500e-08 8.058420e-08 6.813092e-08 5.777920e-08 4.791961e-08 3.810587e-08 2.867008e-08 2.024090e-08 1.334220e-08 8.186654e-09 4.667727e-09 2.470015e-09 1.212350e-09 5.515446e-10 2.326024e-10 9.088734e-11 3.288102e-11 1.102670e-11 3.425115e-12 9.821065e-13 2.618160e-13 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 3.481647e-17 1.384963e-16 4.386749e-13 1.888050e-12 6.748615e-12 2.213315e-11 6.734301e-11 1.902625e-10 4.986147e-10 1.212921e-09 2.749540e-09 5.787135e-09 1.135063e-08 2.079840e-08 3.576799e-08 5.818262e-08 9.051111e-08 1.369046e-07 2.053786e-07 3.110087e-07 4.793581e-07 7.482759e-07 1.166298e-06 1.786618e-06 2.658330e-06 3.817914e-06 5.284343e-06 7.059538e-06 9.132246e-06 1.148421e-05 1.409983e-05 1.698356e-05 2.018606e-05 2.382884e-05 2.810528e-05 3.323496e-05 3.936826e-05 4.647138e-05 5.425066e-05 6.217492e-05 6.961812e-05 7.608574e-05 8.143598e-05 8.599599e-05 9.051237e-05 9.594940e-05 1.032199e-04 1.129642e-04 1.254635e-04 1.407021e-04 1.585171e-04 1.787364e-04 2.012264e-04 2.258361e-04 2.522930e-04 2.801334e-04 3.087203e-04 3.373360e-04 3.652858e-04 3.919518e-04 4.167847e-04 4.392824e-04 4.590121e-04 4.756937e-04 4.892951e-04 5.000687e-04 5.084867e-04 5.151020e-04 5.204046e-04 5.247404e-04 5.283179e-04 5.312678e-04 5.336888e-04 5.356221e-04 5.369459e-04 5.372603e-04 5.358722e-04 5.319663e-04 5.249341e-04 5.147189e-04 5.019757e-04 4.879306e-04 4.739761e-04 4.611819e-04 4.499347e-04 4.398393e-04 4.298843e-04 4.187762e-04 4.053102e-04 3.886663e-04 3.685692e-04 3.453042e-04 3.196236e-04 2.925979e-04 2.654554e-04 2.394232e-04 2.155623e-04 1.945981e-04 1.767776e-04 1.618172e-04 1.489940e-04 1.373826e-04 1.261642e-04 1.148829e-04 1.035354e-04 9.245393e-05 8.204964e-05 7.255617e-05 6.390927e-05 5.581454e-05 4.794540e-05 4.014394e-05 3.251162e-05 2.535486e-05 1.903654e-05 1.382403e-05 9.805172e-06 6.891090e-06 4.878407e-06 3.526876e-06 2.619146e-06 1.990055e-06 1.530657e-06 1.177590e-06 8.981345e-07 6.769140e-07 5.061782e-07 3.799190e-07 2.910828e-07 2.311041e-07 1.906867e-07 1.613230e-07 1.366538e-07 1.131149e-07 8.976181e-08 6.740539e-08 4.750938e-08 3.127400e-08 1.916817e-08 1.091914e-08 5.773915e-09 2.832366e-09 1.287972e-09 5.429817e-10 2.121067e-10 7.671782e-11 2.572298e-11 7.989244e-12 2.289290e-12 6.103374e-13 1.445184e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.373497e-16 6.489098e-16 9.843165e-13 4.248341e-12 1.521031e-11 4.991091e-11 1.519587e-10 4.296531e-10 1.126951e-09 2.744086e-09 6.218589e-09 1.308930e-08 2.565134e-08 4.688435e-08 8.017375e-08 1.289398e-07 1.965416e-07 2.874545e-07 4.102315e-07 5.823459e-07 8.357952e-07 1.220672e-06 1.803818e-06 2.660849e-06 3.863581e-06 5.467259e-06 7.502652e-06 9.975900e-06 1.287386e-05 1.617278e-05 1.985077e-05 2.390879e-05 2.840143e-05 3.346621e-05 3.932493e-05 4.622974e-05 5.434917e-05 6.363045e-05 7.370928e-05 8.393989e-05 9.357359e-05 1.020412e-04 1.092276e-04 1.156101e-04 1.221838e-04 1.301923e-04 1.407781e-04 1.547071e-04 1.722760e-04 1.934153e-04 2.178958e-04 2.455025e-04 2.760771e-04 3.094212e-04 3.451456e-04 3.825842e-04 4.208433e-04 4.589601e-04 4.960742e-04 5.315096e-04 5.647421e-04 5.953172e-04 6.228186e-04 6.469391e-04 6.676144e-04 6.851188e-04 7.000345e-04 7.130869e-04 7.249162e-04 7.358940e-04 7.460665e-04 7.552292e-04 7.630610e-04 7.692113e-04 7.732756e-04 7.746952e-04 7.727128e-04 7.665110e-04 7.555472e-04 7.399338e-04 7.206249e-04 6.992482e-04 6.776149e-04 6.571223e-04 6.383221e-04 6.208197e-04 6.035011e-04 5.849450e-04 5.638464e-04 5.393186e-04 5.110317e-04 4.792102e-04 4.445533e-04 4.081314e-04 3.712760e-04 3.354399e-04 3.020021e-04 2.720209e-04 2.460023e-04 2.237839e-04 2.046141e-04 1.874287e-04 1.712292e-04 1.554063e-04 1.398650e-04 1.249062e-04 1.109390e-04 9.818791e-05 8.655213e-05 7.567923e-05 6.518800e-05 5.489577e-05 4.492031e-05 3.561534e-05 2.739810e-05 2.057311e-05 1.523458e-05 1.126977e-05 8.431378e-06 6.428312e-06 4.996291e-06 3.933268e-06 3.105489e-06 2.435784e-06 1.885807e-06 1.439126e-06 1.087927e-06 8.243904e-07 6.365442e-07 5.079752e-07 4.200083e-07 3.551613e-07 3.002434e-07 2.478792e-07 1.961922e-07 1.469854e-07 1.033955e-07 6.795134e-08 4.159306e-08 2.366802e-08 1.250462e-08 6.129842e-09 2.785920e-09 1.173972e-09 4.584349e-10 1.657655e-10 5.556729e-11 1.725604e-11 4.940674e-12 1.317288e-12 5.638662e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 9.459680e-17 3.617358e-16 1.280905e-15 4.200029e-15 1.275258e-14 3.585535e-14 9.335126e-14 2.250591e-13 5.024388e-13 1.038676e-12 1.988324e-12 3.524556e-12 5.785470e-12 8.793998e-12 1.237900e-11 1.613878e-11 2.153600e-11 3.068168e-11 5.448281e-11 1.264341e-10 3.383963e-10 9.186523e-10 2.381516e-09 5.782505e-09 1.309233e-08 2.756268e-08 5.401587e-08 9.865112e-08 1.682747e-07 2.690503e-07 4.054279e-07 5.808706e-07 8.015745e-07 1.083636e-06 1.462160e-06 1.998229e-06 2.779126e-06 3.908893e-06 5.491327e-06 7.611390e-06 1.032233e-05 1.364325e-05 1.756533e-05 2.206338e-05 2.711242e-05 3.271288e-05 3.892538e-05 4.590235e-05 5.388710e-05 6.315053e-05 7.386154e-05 8.593344e-05 9.892834e-05 1.121021e-04 1.246212e-04 1.358966e-04 1.459016e-04 1.553201e-04 1.654353e-04 1.777851e-04 1.937301e-04 2.141243e-04 2.392249e-04 2.688444e-04 3.026268e-04 3.402687e-04 3.815654e-04 4.262764e-04 4.739263e-04 5.236929e-04 5.744748e-04 6.251034e-04 6.745718e-04 7.221393e-04 7.672732e-04 8.095111e-04 8.483848e-04 8.834941e-04 9.146945e-04 9.422613e-04 9.668904e-04 9.894870e-04 1.010824e-03 1.031236e-03 1.050494e-03 1.067927e-03 1.082679e-03 1.093943e-03 1.101025e-03 1.103246e-03 1.099835e-03 1.090018e-03 1.073355e-03 1.050160e-03 1.021737e-03 9.901815e-04 9.577952e-04 9.263603e-04 8.966250e-04 8.682095e-04 8.399179e-04 8.102541e-04 7.779036e-04 7.420207e-04 7.023049e-04 6.589461e-04 6.125463e-04 5.640794e-04 5.148680e-04 4.665027e-04 4.206387e-04 3.786795e-04 3.414475e-04 3.089893e-04 2.806251e-04 2.552483e-04 2.317556e-04 2.094215e-04 1.880542e-04 1.678788e-04 1.492355e-04 1.322708e-04 1.167949e-04 1.023678e-04 8.854443e-05 7.511819e-05 6.222388e-05 5.025800e-05 3.968245e-05 3.082747e-05 2.378418e-05 1.841000e-05 1.441088e-05 1.144347e-05 9.195240e-06 7.425923e-06 5.976430e-06 4.757055e-06 3.727140e-06 2.873569e-06 2.192096e-06 1.674209e-06 1.300662e-06 1.041679e-06 8.619062e-07 7.276528e-07 6.133306e-07 5.046730e-07 3.981678e-07 2.974701e-07 2.087611e-07 1.369327e-07 8.368574e-08 4.756024e-08 2.510238e-08 1.229545e-08 5.584559e-09 2.352132e-09 9.181503e-10 3.318891e-10 1.112264e-10 3.453568e-11 9.879029e-12 2.634216e-12 2.037225e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 3.674748e-16 1.405214e-15 4.975857e-15 1.631561e-14 4.953921e-14 1.392852e-13 3.626363e-13 8.742741e-13 1.951795e-12 4.034884e-12 7.723927e-12 1.369164e-11 2.247449e-11 3.416156e-11 4.808776e-11 6.269259e-11 7.967180e-11 1.019669e-10 1.499903e-10 2.888154e-10 6.984803e-10 1.826666e-09 4.682182e-09 1.133729e-08 2.565580e-08 5.404113e-08 1.059767e-07 1.936205e-07 3.301102e-07 5.265954e-07 7.891154e-07 1.117952e-06 1.511900e-06 1.978668e-06 2.549507e-06 3.292184e-06 4.315117e-06 5.757617e-06 7.767935e-06 1.047671e-05 1.397601e-05 1.831173e-05 2.348895e-05 2.948692e-05 3.628123e-05 4.387486e-05 5.233647e-05 6.183169e-05 7.261714e-05 8.496808e-05 9.903882e-05 1.147038e-04 1.314674e-04 1.485294e-04 1.650355e-04 1.804505e-04 1.949007e-04 2.093187e-04 2.252872e-04 2.446208e-04 2.688568e-04 2.988815e-04 3.348457e-04 3.763746e-04 4.229192e-04 4.740378e-04 5.294585e-04 5.889195e-04 6.519219e-04 7.175808e-04 7.846885e-04 8.519527e-04 9.182592e-04 9.827872e-04 1.044928e-03 1.104102e-03 1.159663e-03 1.210988e-03 1.257747e-03 1.300139e-03 1.338934e-03 1.375189e-03 1.409775e-03 1.442924e-03 1.474045e-03 1.501899e-03 1.525017e-03 1.542107e-03 1.552209e-03 1.554572e-03 1.548476e-03 1.533238e-03 1.508550e-03 1.474963e-03 1.434168e-03 1.388782e-03 1.341651e-03 1.294982e-03 1.249742e-03 1.205584e-03 1.161275e-03 1.115342e-03 1.066614e-03 1.014463e-03 9.587639e-04 8.997349e-04 8.378434e-04 7.738449e-04 7.088946e-04 6.445773e-04 5.827365e-04 5.251031e-04 4.728639e-04 4.263713e-04 3.851408e-04 3.481475e-04 3.142835e-04 2.827636e-04 2.533008e-04 2.259985e-04 2.010531e-04 1.784579e-04 1.578779e-04 1.387584e-04 1.205840e-04 1.031244e-04 8.652702e-05 7.121579e-05 5.767486e-05 4.623725e-05 3.697361e-05 2.970177e-05 2.407714e-05 1.970307e-05 1.621803e-05 1.334258e-05 1.089267e-05 8.769411e-06 6.936555e-06 5.392734e-06 4.144418e-06 3.185291e-06 2.485936e-06 1.995093e-06 1.649673e-06 1.388767e-06 1.165935e-06 9.553608e-07 7.508180e-07 5.590509e-07 3.912372e-07 2.560374e-07 1.561876e-07 8.863306e-08 4.672580e-08 2.286564e-08 1.037803e-08 4.368639e-09 1.704576e-09 6.159606e-10 2.063735e-10 6.407137e-11 1.830907e-11 4.882950e-12 6.815728e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.321870e-15 5.054799e-15 1.789902e-14 5.869007e-14 1.782011e-13 5.010330e-13 1.304465e-12 3.144915e-12 7.020944e-12 1.451418e-11 2.778430e-11 4.925119e-11 8.084469e-11 1.228853e-10 1.729801e-10 2.255158e-10 2.794889e-10 3.360103e-10 4.291038e-10 6.762278e-10 1.407320e-09 3.442827e-09 8.629652e-09 2.076178e-08 4.691050e-08 9.883818e-08 1.939851e-07 3.547484e-07 6.052418e-07 9.653694e-07 1.444008e-06 2.035514e-06 2.724058e-06 3.498389e-06 4.374789e-06 5.419824e-06 6.761883e-06 8.583050e-06 1.109173e-05 1.448532e-05 1.891672e-05 2.447731e-05 3.119900e-05 3.907291e-05 4.807977e-05 5.822935e-05 6.960238e-05 8.237916e-05 9.682556e-05 1.132128e-04 1.316754e-04 1.520587e-04 1.738452e-04 1.962413e-04 2.184527e-04 2.400751e-04 2.614421e-04 2.837517e-04 3.088655e-04 3.388264e-04 3.752877e-04 4.191048e-04 4.702624e-04 5.281390e-04 5.919355e-04 6.610255e-04 7.350537e-04 8.137684e-04 8.967367e-04 9.831465e-04 1.071834e-03 1.161504e-03 1.250992e-03 1.339366e-03 1.425825e-03 1.509502e-03 1.589359e-03 1.664349e-03 1.733768e-03 1.797602e-03 1.856592e-03 1.911888e-03 1.964414e-03 2.014258e-03 2.060408e-03 2.101007e-03 2.133942e-03 2.157435e-03 2.170290e-03 2.171753e-03 2.161214e-03 2.138144e-03 2.102421e-03 2.054869e-03 1.997602e-03 1.933783e-03 1.866817e-03 1.799336e-03 1.732526e-03 1.666092e-03 1.598845e-03 1.529490e-03 1.457232e-03 1.381914e-03 1.303804e-03 1.223262e-03 1.140602e-03 1.056227e-03 9.709347e-04 8.861168e-04 8.036759e-04 7.256235e-04 6.535455e-04 5.881965e-04 5.294183e-04 4.764029e-04 4.281472e-04 3.838677e-04 3.431867e-04 3.060400e-04 2.724096e-04 2.420661e-04 2.144832e-04 1.889725e-04 1.649461e-04 1.421487e-04 1.207257e-04 1.011001e-04 8.374147e-05 6.895077e-05 5.675246e-05 4.690989e-05 3.902081e-05 3.263141e-05 2.732763e-05 2.278785e-05 1.880306e-05 1.527055e-05 1.216938e-05 9.523632e-06 7.362051e-06 5.685564e-06 4.450963e-06 3.574262e-06 2.949235e-06 2.472504e-06 2.065156e-06 1.683429e-06 1.316798e-06 9.765394e-07 6.811410e-07 4.445651e-07 2.706162e-07 1.533130e-07 8.072152e-08 3.946502e-08 1.790080e-08 7.532743e-09 2.938953e-09 1.062218e-09 3.560588e-10 1.106499e-10 3.163103e-11 8.455646e-12 4.152582e-14 6.584705e-15 1.973857e-15 5.479047e-16 1.408331e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 4.403118e-15 1.683741e-14 5.962119e-14 1.954952e-13 5.935836e-13 1.668929e-12 4.345143e-12 1.047564e-11 2.338660e-11 4.834637e-11 9.254883e-11 1.640545e-10 2.692918e-10 4.093286e-10 5.761916e-10 7.511820e-10 9.191903e-10 1.068058e-09 1.245353e-09 1.647934e-09 2.844120e-09 6.245738e-09 1.502017e-08 3.566301e-08 8.027462e-08 1.690414e-07 3.319698e-07 6.077634e-07 1.038265e-06 1.657953e-06 2.481217e-06 3.493945e-06 4.657070e-06 5.926929e-06 7.289990e-06 8.800227e-06 1.060269e-05 1.292974e-05 1.606793e-05 2.030654e-05 2.588616e-05 3.296675e-05 4.162325e-05 5.186837e-05 6.369474e-05 7.712630e-05 9.226537e-05 1.093162e-04 1.285606e-04 1.502706e-04 1.745713e-04 2.013054e-04 2.299834e-04 2.598904e-04 2.903711e-04 3.212177e-04 3.530029e-04 3.871789e-04 4.258383e-04 4.711861e-04 5.249276e-04 5.878387e-04 6.597047e-04 7.396291e-04 8.265307e-04 9.195655e-04 1.018280e-03 1.122465e-03 1.231852e-03 1.345859e-03 1.463548e-03 1.583772e-03 1.705375e-03 1.827259e-03 1.948263e-03 2.066974e-03 2.181676e-03 2.290596e-03 2.392401e-03 2.486648e-03 2.573899e-03 2.655299e-03 2.731779e-03 2.803256e-03 2.868292e-03 2.924404e-03 2.968838e-03 2.999342e-03 3.014521e-03 3.013666e-03 2.996361e-03 2.962324e-03 2.911706e-03 2.845679e-03 2.766807e-03 2.678785e-03 2.585523e-03 2.490018e-03 2.393632e-03 2.296155e-03 2.196560e-03 2.093973e-03 1.988288e-03 1.880173e-03 1.770576e-03 1.660173e-03 1.549138e-03 1.437406e-03 1.325213e-03 1.213553e-03 1.104233e-03 9.994718e-04 9.012701e-04 8.108669e-04 7.285490e-04 6.538477e-04 5.859624e-04 5.241644e-04 4.679874e-04 4.171627e-04 3.714031e-04 3.302091e-04 2.928371e-04 2.584575e-04 2.264087e-04 1.963984e-04 1.685398e-04 1.432092e-04 1.208114e-04 1.015717e-04 8.543697e-05 7.209618e-05 6.107663e-05 5.185651e-05 4.395860e-05 3.701066e-05 3.077644e-05 2.515630e-05 2.016003e-05 1.585608e-05 1.231123e-05 9.540181e-06 7.480948e-06 6.002119e-06 4.934725e-06 4.113902e-06 3.413967e-06 2.765287e-06 2.150764e-06 1.587335e-06 1.102803e-06 7.174954e-07 4.356677e-07 2.463467e-07 1.295202e-07 6.325936e-08 2.867584e-08 1.206374e-08 4.707191e-09 1.702064e-09 5.709981e-10 1.777028e-10 5.084283e-11 1.363529e-11 1.368436e-13 2.458522e-14 7.369759e-15 2.045704e-15 5.258265e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.358132e-14 5.193464e-14 1.839003e-13 6.030008e-13 1.830896e-12 5.147840e-12 1.340274e-11 3.231273e-11 7.213822e-11 1.491316e-10 2.854879e-10 5.060818e-10 8.307658e-10 1.262877e-09 1.777882e-09 2.318190e-09 2.819165e-09 3.218697e-09 3.561375e-09 4.152898e-09 5.921148e-09 1.116486e-08 2.500156e-08 5.787446e-08 1.292009e-07 2.714290e-07 5.329356e-07 9.764786e-07 1.670508e-06 2.672256e-06 4.006491e-06 5.649651e-06 7.531287e-06 9.561057e-06 1.167885e-05 1.391218e-05 1.641716e-05 1.948266e-05 2.349175e-05 2.885272e-05 3.592418e-05 4.496202e-05 5.610481e-05 6.940084e-05 8.486566e-05 1.025503e-04 1.225958e-04 1.452511e-04 1.708362e-04 1.996477e-04 2.318299e-04 2.672636e-04 3.055423e-04 3.460954e-04 3.884692e-04 4.326944e-04 4.795901e-04 5.308312e-04 5.886826e-04 6.554460e-04 7.328315e-04 8.215212e-04 9.211147e-04 1.030464e-03 1.148214e-03 1.273291e-03 1.405125e-03 1.543564e-03 1.688579e-03 1.839967e-03 1.997197e-03 2.159421e-03 2.325546e-03 2.494219e-03 2.663695e-03 2.831688e-03 2.995429e-03 3.152060e-03 3.299283e-03 3.435958e-03 3.562263e-03 3.679202e-03 3.787638e-03 3.887299e-03 3.976339e-03 4.051678e-03 4.109939e-03 4.148408e-03 4.165506e-03 4.160615e-03 4.133612e-03 4.084603e-03 4.014172e-03 3.923950e-03 3.816985e-03 3.697434e-03 3.569575e-03 3.436621e-03 3.300032e-03 3.159723e-03 3.015029e-03 2.865825e-03 2.713128e-03 2.558867e-03 2.405046e-03 2.252887e-03 2.102492e-03 1.953244e-03 1.804646e-03 1.657095e-03 1.512138e-03 1.372115e-03 1.239429e-03 1.115852e-03 1.002201e-03 8.984316e-04 8.040146e-04 7.183107e-04 6.407690e-04 5.709002e-04 5.081281e-04 4.516720e-04 4.005703e-04 3.538517e-04 3.107658e-04 2.709446e-04 2.344101e-04 2.014243e-04 1.722655e-04 1.470366e-04 1.255755e-04 1.074753e-04 9.217281e-05 7.905671e-05 6.756460e-05 5.725662e-05 4.786329e-05 3.929579e-05 3.161342e-05 2.495162e-05 1.943256e-05 1.509045e-05 1.183672e-05 9.474421e-06 7.749230e-06 6.413772e-06 5.280093e-06 4.243901e-06 3.278250e-06 2.405567e-06 1.663484e-06 1.078301e-06 6.529086e-07 3.684204e-07 1.934296e-07 9.439752e-08 4.278151e-08 1.800465e-08 7.032602e-09 2.547476e-09 8.569025e-10 2.677790e-10 7.696192e-11 2.081525e-11 4.591126e-13 9.718405e-14 2.944881e-14 8.280200e-15 2.158136e-15 8.873580e-17 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 3.879127e-14 1.483369e-13 5.252600e-13 1.722304e-12 5.229445e-12 1.470344e-11 3.828146e-11 9.229324e-11 2.060458e-10 4.259620e-10 8.154422e-10 1.445548e-09 2.373015e-09 3.607428e-09 5.078799e-09 6.622775e-09 8.028908e-09 9.084251e-09 9.768522e-09 1.051958e-08 1.279303e-08 2.017394e-08 4.052302e-08 8.970977e-08 1.970896e-07 4.117002e-07 8.068273e-07 1.478126e-06 2.531115e-06 4.056139e-06 6.096017e-06 8.619997e-06 1.152141e-05 1.465168e-05 1.788880e-05 2.121966e-05 2.480400e-05 2.899069e-05 3.427531e-05 4.121186e-05 5.030951e-05 6.195249e-05 7.637051e-05 9.366878e-05 1.139037e-04 1.371724e-04 1.636798e-04 1.937520e-04 2.277853e-04 2.661443e-04 3.090389e-04 3.564373e-04 4.080669e-04 4.635491e-04 5.226700e-04 5.857188e-04 6.537553e-04 7.286464e-04 8.127809e-04 9.085138e-04 1.017547e-03 1.140500e-03 1.276864e-03 1.425325e-03 1.584318e-03 1.752550e-03 1.929307e-03 2.114461e-03 2.308244e-03 2.510924e-03 2.722517e-03 2.942595e-03 3.170153e-03 3.403464e-03 3.639929e-03 3.876017e-03 4.107494e-03 4.330007e-03 4.539931e-03 4.735110e-03 4.915065e-03 5.080451e-03 5.231919e-03 5.368946e-03 5.489273e-03 5.589254e-03 5.664914e-03 5.713082e-03 5.731993e-03 5.721166e-03 5.680891e-03 5.611869e-03 5.515345e-03 5.393577e-03 5.250125e-03 5.089481e-03 4.916064e-03 4.733089e-03 4.542008e-03 4.342949e-03 4.135901e-03 3.921948e-03 3.703769e-03 3.485088e-03 3.269408e-03 3.058787e-03 2.853385e-03 2.652012e-03 2.453319e-03 2.256948e-03 2.064043e-03 1.876963e-03 1.698468e-03 1.530868e-03 1.375533e-03 1.232882e-03 1.102681e-03 9.843997e-04 8.774218e-04 7.810616e-04 6.944884e-04 6.166774e-04 5.464712e-04 4.827468e-04 4.246112e-04 3.715304e-04 3.233283e-04 2.800543e-04 2.417886e-04 2.084692e-04 1.798017e-04 1.552631e-04 1.341740e-04 1.157988e-04 9.945425e-05 8.460620e-05 7.094187e-05 5.839117e-05 4.708284e-05 3.724109e-05 2.905741e-05 2.258595e-05 1.769889e-05 1.411257e-05 1.146413e-05 9.403585e-06 7.666352e-06 6.104740e-06 4.677200e-06 3.408795e-06 2.344442e-06 1.513383e-06 9.135717e-07 5.144673e-07 2.698201e-07 1.316595e-07 5.971894e-08 2.518130e-08 9.867816e-09 3.592035e-09 1.216694e-09 3.840603e-10 1.118181e-10 3.084479e-11 1.475920e-12 3.561715e-13 1.092621e-13 3.115054e-14 8.246694e-15 5.702480e-16 5.754265e-17 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.025974e-13 3.923297e-13 1.389238e-12 4.555248e-12 1.383113e-11 3.888873e-11 1.012499e-10 2.441056e-10 5.449718e-10 1.126640e-09 2.156814e-09 3.823492e-09 6.276825e-09 9.542342e-09 1.343518e-08 1.752106e-08 2.120902e-08 2.388805e-08 2.530515e-08 2.603161e-08 2.830236e-08 3.756640e-08 6.545723e-08 1.349915e-07 2.882788e-07 5.953820e-07 1.161074e-06 2.122843e-06 3.634209e-06 5.830355e-06 8.782691e-06 1.246032e-05 1.672200e-05 2.135650e-05 2.617070e-05 3.109996e-05 3.629967e-05 4.217853e-05 4.935600e-05 5.855569e-05 7.047128e-05 8.565404e-05 1.044621e-04 1.270894e-04 1.536594e-04 1.843408e-04 2.194323e-04 2.593775e-04 3.047011e-04 3.558942e-04 4.132925e-04 4.770035e-04 5.469292e-04 6.229117e-04 7.049965e-04 7.937453e-04 8.904649e-04 9.972095e-04 1.116480e-03 1.250679e-03 1.401530e-03 1.569677e-03 1.754636e-03 1.955087e-03 2.169373e-03 2.396018e-03 2.634111e-03 2.883455e-03 3.144472e-03 3.417890e-03 3.704329e-03 4.003835e-03 4.315472e-03 4.636990e-03 4.964649e-03 5.293303e-03 5.616840e-03 5.929021e-03 6.224521e-03 6.499805e-03 6.753380e-03 6.985201e-03 7.195415e-03 7.383052e-03 7.545352e-03 7.678098e-03 7.776739e-03 7.837656e-03 7.858905e-03 7.840198e-03 7.782392e-03 7.687041e-03 7.556339e-03 7.393373e-03 7.202236e-03 6.987588e-03 6.753713e-03 6.503585e-03 6.238590e-03 5.959251e-03 5.666636e-03 5.363627e-03 5.055212e-03 4.747512e-03 4.446014e-03 4.153952e-03 3.871733e-03 3.597660e-03 3.329503e-03 3.066063e-03 2.807976e-03 2.557519e-03 2.317731e-03 2.091402e-03 1.880419e-03 1.685632e-03 1.507094e-03 1.344402e-03 1.196924e-03 1.063865e-03 9.442438e-04 8.368781e-04 7.404482e-04 6.536338e-04 5.752770e-04 5.045068e-04 4.407734e-04 3.837759e-04 3.333141e-04 2.891275e-04 2.507789e-04 2.176159e-04 1.888106e-04 1.634564e-04 1.407002e-04 1.198787e-04 1.006232e-04 8.288970e-05 6.689334e-05 5.296136e-05 4.135739e-05 3.214497e-05 2.513686e-05 1.993943e-05 1.606049e-05 1.303184e-05 1.050146e-05 8.270365e-06 6.275484e-06 4.537509e-06 3.101544e-06 1.993120e-06 1.199627e-06 6.745502e-07 3.537621e-07 1.728730e-07 7.866212e-08 3.334170e-08 1.316720e-08 4.846083e-09 1.666464e-09 5.371207e-10 1.607411e-10 4.601679e-11 4.296273e-12 1.123991e-12 3.462441e-13 9.917685e-14 2.631577e-14 2.121305e-15 2.245335e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.512746e-13 9.608678e-13 3.402428e-12 1.115641e-11 3.387429e-11 9.524447e-11 2.479774e-10 5.978576e-10 1.334743e-09 2.759393e-09 5.282613e-09 9.364987e-09 1.537458e-08 2.337450e-08 3.291289e-08 4.292750e-08 5.192910e-08 5.836220e-08 6.135632e-08 6.157179e-08 6.244134e-08 7.220827e-08 1.077607e-07 2.014028e-07 4.110431e-07 8.320807e-07 1.606764e-06 2.922372e-06 4.990405e-06 8.002584e-06 1.207158e-05 1.717881e-05 2.315904e-05 2.974529e-05 3.667513e-05 4.382928e-05 5.135317e-05 5.971228e-05 6.965574e-05 8.209636e-05 9.794673e-05 1.179703e-04 1.427015e-04 1.724659e-04 2.074888e-04 2.480403e-04 2.945460e-04 3.476121e-04 4.079520e-04 4.762539e-04 5.530467e-04 6.386308e-04 7.331151e-04 8.365823e-04 9.493583e-04 1.072311e-03 1.207039e-03 1.355834e-03 1.521348e-03 1.706080e-03 1.911846e-03 2.139451e-03 2.388634e-03 2.658282e-03 2.946814e-03 3.252622e-03 3.574521e-03 3.912074e-03 4.265704e-03 4.636471e-03 5.025524e-03 5.433349e-03 5.858995e-03 6.299514e-03 6.749757e-03 7.202622e-03 7.649773e-03 8.082739e-03 8.494142e-03 8.878656e-03 9.233279e-03 9.556705e-03 9.848033e-03 1.010541e-02 1.032533e-02 1.050292e-02 1.063306e-02 1.071173e-02 1.073685e-02 1.070841e-02 1.062804e-02 1.049842e-02 1.032298e-02 1.010586e-02 9.851677e-03 9.565105e-03 9.250056e-03 8.909114e-03 8.543681e-03 8.155040e-03 7.745931e-03 7.321742e-03 6.890474e-03 6.461258e-03 6.042044e-03 5.637601e-03 5.248835e-03 4.873714e-03 4.509229e-03 4.153370e-03 3.806229e-03 3.469922e-03 3.147658e-03 2.842588e-03 2.557007e-03 2.292118e-03 2.048225e-03 1.825080e-03 1.622135e-03 1.438647e-03 1.273652e-03 1.125936e-03 9.940393e-04 8.763376e-04 7.711912e-04 6.771202e-04 5.929455e-04 5.178305e-04 4.511991e-04 3.925662e-04 3.413532e-04 2.967691e-04 2.578002e-04 2.233104e-04 1.922190e-04 1.636951e-04 1.373015e-04 1.130261e-04 9.117913e-05 7.218909e-05 5.637516e-05 4.378282e-05 3.413566e-05 2.690590e-05 2.145645e-05 1.719242e-05 1.366859e-05 1.062778e-05 7.975412e-06 5.715588e-06 3.881151e-06 2.483370e-06 1.491568e-06 8.388123e-07 4.409983e-07 2.166066e-07 9.937717e-08 4.263292e-08 1.712353e-08 6.448960e-09 2.286262e-09 7.667333e-10 2.414354e-10 7.346230e-11 1.185040e-11 3.309558e-12 1.024339e-12 2.949247e-13 7.863252e-14 7.318648e-15 8.113022e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 5.698639e-13 2.179146e-12 7.716343e-12 2.530154e-11 7.682327e-11 2.160067e-10 5.623953e-10 1.355910e-09 3.027159e-09 6.258326e-09 1.198129e-08 2.124109e-08 3.487347e-08 5.302336e-08 7.466882e-08 9.740521e-08 1.178095e-07 1.322884e-07 1.385745e-07 1.372959e-07 1.338223e-07 1.408018e-07 1.827578e-07 3.043271e-07 5.829146e-07 1.143679e-06 2.171639e-06 3.910228e-06 6.636787e-06 1.060964e-05 1.599598e-05 2.280652e-05 3.087210e-05 3.989049e-05 4.954670e-05 5.967603e-05 7.041497e-05 8.228279e-05 9.615975e-05 1.131627e-04 1.344558e-04 1.610632e-04 1.937504e-04 2.330258e-04 2.792581e-04 3.328532e-04 3.944015e-04 4.647237e-04 5.447920e-04 6.355722e-04 7.378628e-04 8.522139e-04 9.789792e-04 1.118513e-03 1.271472e-03 1.439106e-03 1.623415e-03 1.827038e-03 2.052886e-03 2.303649e-03 2.581365e-03 2.887180e-03 3.221301e-03 3.583087e-03 3.971227e-03 4.384041e-03 4.819952e-03 5.278039e-03 5.758428e-03 6.262239e-03 6.790955e-03 7.345343e-03 7.924285e-03 8.523933e-03 9.137473e-03 9.755567e-03 1.036738e-02 1.096193e-02 1.152946e-02 1.206236e-02 1.255545e-02 1.300533e-02 1.340916e-02 1.376346e-02 1.406346e-02 1.430341e-02 1.447763e-02 1.458177e-02 1.461376e-02 1.457401e-02 1.446510e-02 1.429110e-02 1.405696e-02 1.376797e-02 1.342933e-02 1.304563e-02 1.262035e-02 1.215581e-02 1.165380e-02 1.111702e-02 1.055066e-02 9.963403e-03 9.366959e-03 8.773991e-03 8.195311e-03 7.637550e-03 7.102433e-03 6.587910e-03 6.090475e-03 5.607512e-03 5.138658e-03 4.685832e-03 4.252290e-03 3.841379e-03 3.455638e-03 3.096499e-03 2.764469e-03 2.459504e-03 2.181289e-03 1.929336e-03 1.702913e-03 1.500899e-03 1.321675e-03 1.163130e-03 1.022825e-03 8.983028e-04 7.874249e-04 6.885882e-04 6.007260e-04 5.230979e-04 4.549836e-04 3.954384e-04 3.432158e-04 2.968832e-04 2.550714e-04 2.167462e-04 1.813930e-04 1.490333e-04 1.200665e-04 9.499690e-05 7.415625e-05 5.752347e-05 4.469282e-05 3.497807e-05 2.758816e-05 2.180047e-05 1.707539e-05 1.309047e-05 9.705948e-06 6.891695e-06 4.650964e-06 2.967082e-06 1.782689e-06 1.006415e-06 5.332737e-07 2.652161e-07 1.239011e-07 5.449893e-08 2.263637e-08 8.908703e-09 3.341138e-09 1.202462e-09 4.141758e-10 1.401160e-10 3.615453e-11 1.191901e-11 4.252127e-12 1.487915e-12 5.122883e-13 1.424921e-13 4.785493e-14 1.589905e-14 5.184565e-15 1.574288e-15 4.221018e-16 1.111175e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.196752e-12 4.576348e-12 1.620483e-11 5.313490e-11 1.613339e-10 4.536351e-10 1.181093e-09 2.847591e-09 6.357533e-09 1.314380e-08 2.516403e-08 4.461426e-08 7.325245e-08 1.113882e-07 1.568836e-07 2.047016e-07 2.476135e-07 2.780129e-07 2.908238e-07 2.864123e-07 2.733761e-07 2.715554e-07 3.170990e-07 4.717929e-07 8.378400e-07 1.575646e-06 2.918396e-06 5.170849e-06 8.681625e-06 1.378291e-05 2.070812e-05 2.951630e-05 4.006175e-05 5.204018e-05 6.511684e-05 7.910637e-05 9.414858e-05 1.108184e-04 1.301272e-04 1.534059e-04 1.820979e-04 2.175317e-04 2.607581e-04 3.125209e-04 3.733793e-04 4.439199e-04 5.249510e-04 6.175786e-04 7.231234e-04 8.429277e-04 9.781504e-04 1.129665e-03 1.298133e-03 1.484251e-03 1.689104e-03 1.914470e-03 2.162917e-03 2.437603e-03 2.741858e-03 3.078724e-03 3.450643e-03 3.859342e-03 4.305791e-03 4.790112e-03 5.311471e-03 5.868156e-03 6.458049e-03 7.079432e-03 7.731746e-03 8.415791e-03 9.133054e-03 9.884314e-03 1.066804e-02 1.147923e-02 1.230915e-02 1.314598e-02 1.397612e-02 1.478586e-02 1.556269e-02 1.629617e-02 1.697807e-02 1.760172e-02 1.816109e-02 1.864994e-02 1.906143e-02 1.938851e-02 1.962486e-02 1.976594e-02 1.980985e-02 1.975766e-02 1.961308e-02 1.938174e-02 1.907020e-02 1.868502e-02 1.823201e-02 1.771577e-02 1.713969e-02 1.650638e-02 1.581891e-02 1.508238e-02 1.430548e-02 1.350102e-02 1.268497e-02 1.187387e-02 1.108162e-02 1.031697e-02 9.582837e-03 8.877671e-03 8.198012e-03 7.541092e-03 6.906366e-03 6.295622e-03 5.712055e-03 5.159014e-03 4.639075e-03 4.153753e-03 3.703704e-03 3.289140e-03 2.910129e-03 2.566638e-03 2.258342e-03 1.984287e-03 1.742609e-03 1.530443e-03 1.344168e-03 1.179920e-03 1.034226e-03 9.044541e-04 7.889042e-04 6.865217e-04 5.964155e-04 5.174448e-04 4.480643e-04 3.864710e-04 3.309502e-04 2.802378e-04 2.337370e-04 1.914984e-04 1.539832e-04 1.217164e-04 9.496921e-05 7.358404e-05 5.697557e-05 4.427495e-05 3.453298e-05 2.690317e-05 2.075174e-05 1.568188e-05 1.149071e-05 8.091868e-06 5.438576e-06 3.471126e-06 2.096876e-06 1.196829e-06 6.452172e-07 3.288857e-07 1.588290e-07 7.292460e-08 3.195969e-08 1.342303e-08 5.432200e-09 2.131078e-09 8.104956e-10 3.045212e-10 1.030375e-10 3.804310e-11 1.482096e-11 5.716582e-12 2.169539e-12 7.284609e-13 2.621622e-13 9.073728e-14 3.005485e-14 9.257197e-15 2.562634e-15 6.823222e-16 6.328975e-17 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.327272e-12 8.899429e-12 3.151283e-11 1.033292e-10 3.137391e-10 8.821829e-10 2.296889e-09 5.537833e-09 1.236402e-08 2.556258e-08 4.894211e-08 8.677685e-08 1.424930e-07 2.167065e-07 3.052824e-07 3.984599e-07 4.821680e-07 5.415864e-07 5.665512e-07 5.568153e-07 5.263297e-07 5.066748e-07 5.520907e-07 7.492231e-07 1.233352e-06 2.208284e-06 3.962590e-06 6.867911e-06 1.134812e-05 1.781345e-05 2.657186e-05 3.774812e-05 5.124997e-05 6.681257e-05 8.412756e-05 1.030297e-04 1.236889e-04 1.467470e-04 1.733491e-04 2.050447e-04 2.435723e-04 2.905962e-04 3.474940e-04 4.152943e-04 4.948029e-04 5.868560e-04 6.925695e-04 8.134482e-04 9.512909e-04 1.107947e-03 1.285057e-03 1.483927e-03 1.705634e-03 1.951353e-03 2.222770e-03 2.522395e-03 2.853581e-03 3.220222e-03 3.626274e-03 4.075345e-03 4.570547e-03 5.114507e-03 5.709304e-03 6.356140e-03 7.054856e-03 7.803721e-03 8.599888e-03 9.440489e-03 1.032383e-02 1.124993e-02 1.221985e-02 1.323399e-02 1.429006e-02 1.538157e-02 1.649753e-02 1.762330e-02 1.874226e-02 1.983762e-02 2.089371e-02 2.189656e-02 2.283380e-02 2.369411e-02 2.446666e-02 2.514090e-02 2.570675e-02 2.615518e-02 2.647898e-02 2.667352e-02 2.673732e-02 2.667231e-02 2.648349e-02 2.617804e-02 2.576411e-02 2.524947e-02 2.464070e-02 2.394287e-02 2.316008e-02 2.229652e-02 2.135799e-02 2.035357e-02 1.929665e-02 1.820506e-02 1.709941e-02 1.600016e-02 1.492430e-02 1.388286e-02 1.288044e-02 1.191672e-02 1.098918e-02 1.009568e-02 9.236042e-03 8.412133e-03 7.627041e-03 6.883918e-03 6.185160e-03 5.532197e-03 4.925759e-03 4.366328e-03 3.854424e-03 3.390559e-03 2.974855e-03 2.606473e-03 2.283108e-03 2.000829e-03 1.754423e-03 1.538208e-03 1.347014e-03 1.176908e-03 1.025377e-03 8.909329e-04 7.724150e-04 6.683879e-04 5.769081e-04 4.957202e-04 4.227155e-04 3.563853e-04 2.960488e-04 2.417676e-04 1.940113e-04 1.532378e-04 1.195565e-04 9.258420e-05 7.149771e-05 5.522022e-05 4.264129e-05 3.279365e-05 2.494645e-05 1.861484e-05 1.351080e-05 9.467327e-06 6.366572e-06 4.091300e-06 2.506001e-06 1.461676e-06 8.122576e-07 4.307989e-07 2.185998e-07 1.064582e-07 4.990356e-08 2.256807e-08 9.877707e-09 4.200591e-09 1.739034e-09 7.100630e-10 2.779792e-10 1.109968e-10 4.564265e-11 1.850628e-11 7.320788e-12 2.629637e-12 9.623625e-13 3.352770e-13 1.109989e-13 3.417493e-14 9.409594e-15 2.506512e-15 2.416674e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 4.190833e-12 1.602564e-11 5.674671e-11 1.860699e-10 5.649655e-10 1.588635e-09 4.136289e-09 9.972847e-09 2.226644e-08 4.603766e-08 8.814892e-08 1.563062e-07 2.566978e-07 3.904672e-07 5.502253e-07 7.184815e-07 8.699555e-07 9.780197e-07 1.024179e-06 1.007149e-06 9.494302e-07 9.011148e-07 9.441801e-07 1.201731e-06 1.854733e-06 3.162989e-06 5.481684e-06 9.257676e-06 1.499471e-05 2.318319e-05 3.420953e-05 4.827655e-05 6.537211e-05 8.531359e-05 1.078726e-04 1.329577e-04 1.608107e-04 1.921640e-04 2.283034e-04 2.709949e-04 3.222720e-04 3.841431e-04 4.583369e-04 5.462136e-04 6.489032e-04 7.676082e-04 9.039088e-04 1.059893e-03 1.238032e-03 1.440866e-03 1.670678e-03 1.929370e-03 2.218616e-03 2.540286e-03 2.896920e-03 3.292020e-03 3.729979e-03 4.215661e-03 4.753889e-03 5.349134e-03 6.005536e-03 6.727045e-03 7.517274e-03 8.378843e-03 9.312452e-03 1.031634e-02 1.138671e-02 1.251918e-02 1.371045e-02 1.495922e-02 1.626563e-02 1.762920e-02 1.904639e-02 2.050877e-02 2.200256e-02 2.350981e-02 2.501037e-02 2.648383e-02 2.791072e-02 2.927270e-02 3.055204e-02 3.173114e-02 3.279248e-02 3.371935e-02 3.449685e-02 3.511293e-02 3.555901e-02 3.583030e-02 3.592594e-02 3.584890e-02 3.560546e-02 3.520421e-02 3.465463e-02 3.396565e-02 3.314490e-02 3.219884e-02 3.113379e-02 2.995752e-02 2.868084e-02 2.731880e-02 2.589114e-02 2.442154e-02 2.293548e-02 2.145720e-02 2.000654e-02 1.859692e-02 1.723520e-02 1.592337e-02 1.466112e-02 1.344815e-02 1.228548e-02 1.117549e-02 1.012121e-02 9.125427e-03 8.190150e-03 7.316533e-03 6.505257e-03 5.756972e-03 5.072537e-03 4.452852e-03 3.898274e-03 3.407803e-03 2.978378e-03 2.604651e-03 2.279476e-03 1.995029e-03 1.744161e-03 1.521392e-03 1.323170e-03 1.147357e-03 9.923173e-04 8.561321e-04 7.363092e-04 6.300446e-04 5.347941e-04 4.487973e-04 3.712819e-04 3.022809e-04 2.421873e-04 1.912727e-04 1.493596e-04 1.157371e-04 8.928053e-05 6.867713e-05 5.264777e-05 4.010078e-05 3.019745e-05 2.234482e-05 1.614436e-05 1.132369e-05 7.674352e-06 5.008982e-06 3.142828e-06 1.894746e-06 1.098220e-06 6.127011e-07 3.293917e-07 1.708150e-07 8.549967e-08 4.132544e-08 1.932875e-08 8.781602e-09 3.893739e-09 1.702440e-09 7.305240e-10 3.123494e-10 1.348446e-10 5.699035e-11 2.328618e-11 8.759640e-12 3.248655e-12 1.138669e-12 3.771940e-13 1.161970e-13 3.202266e-14 8.534051e-15 8.545015e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 6.988177e-12 2.672261e-11 9.462464e-11 3.102700e-10 9.420750e-10 2.649134e-09 6.897602e-09 1.663099e-08 3.713350e-08 7.678072e-08 1.470250e-07 2.607366e-07 4.282775e-07 6.516332e-07 9.186139e-07 1.200256e-06 1.454625e-06 1.637584e-06 1.718353e-06 1.694276e-06 1.600743e-06 1.515367e-06 1.560754e-06 1.912214e-06 2.813948e-06 4.599901e-06 7.708826e-06 1.267619e-05 2.009338e-05 3.053315e-05 4.446052e-05 6.216155e-05 8.372281e-05 1.090810e-04 1.381413e-04 1.709467e-04 2.078657e-04 2.497570e-04 2.980591e-04 3.547455e-04 4.221236e-04 5.025303e-04 5.980543e-04 7.104433e-04 8.412735e-04 9.923078e-04 1.165844e-03 1.364838e-03 1.592709e-03 1.852933e-03 2.148665e-03 2.482626e-03 2.857358e-03 3.275737e-03 3.741495e-03 4.259449e-03 4.835306e-03 5.475154e-03 6.184973e-03 6.970473e-03 7.837311e-03 8.791306e-03 9.838120e-03 1.098217e-02 1.222522e-02 1.356543e-02 1.499787e-02 1.651625e-02 1.811519e-02 1.979155e-02 2.154391e-02 2.337031e-02 2.526535e-02 2.721790e-02 2.921065e-02 3.122148e-02 3.322577e-02 3.519859e-02 3.711570e-02 3.895323e-02 4.068674e-02 4.229057e-02 4.373849e-02 4.500548e-02 4.606989e-02 4.691514e-02 4.753043e-02 4.791051e-02 4.805515e-02 4.796838e-02 4.765764e-02 4.713256e-02 4.640359e-02 4.548072e-02 4.437324e-02 4.309040e-02 4.164303e-02 4.004528e-02 3.831587e-02 3.647850e-02 3.456116e-02 3.259440e-02 3.060884e-02 2.863222e-02 2.668699e-02 2.478914e-02 2.294861e-02 2.117110e-02 1.946019e-02 1.781901e-02 1.625096e-02 1.475959e-02 1.334808e-02 1.201877e-02 1.077307e-02 9.611638e-03 8.534889e-03 7.543343e-03 6.637788e-03 5.818991e-03 5.086959e-03 4.439963e-03 3.873704e-03 3.381062e-03 2.952722e-03 2.578565e-03 2.249314e-03 1.957747e-03 1.699002e-03 1.469959e-03 1.268159e-03 1.090897e-03 9.349098e-04 7.967200e-04 6.733004e-04 5.626236e-04 4.637975e-04 3.767523e-04 3.016830e-04 2.385265e-04 1.866777e-04 1.449907e-04 1.119738e-04 8.604689e-05 6.574672e-05 4.984257e-05 3.736680e-05 2.759152e-05 1.997991e-05 1.413044e-05 9.726648e-06 6.499951e-06 4.210189e-06 2.640931e-06 1.603375e-06 9.415959e-07 5.343213e-07 2.926808e-07 1.546515e-07 7.885509e-08 3.891445e-08 1.868340e-08 8.786484e-09 4.081052e-09 1.873966e-09 8.496547e-10 3.824841e-10 1.671016e-10 6.997095e-11 2.716439e-11 1.017709e-11 3.584594e-12 1.188110e-12 3.662059e-13 1.010071e-13 2.693091e-14 2.797808e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.079040e-11 4.126223e-11 1.461093e-10 4.790860e-10 1.454652e-09 4.090721e-09 1.065134e-08 2.568265e-08 5.734688e-08 1.185847e-07 2.270992e-07 4.028075e-07 6.618001e-07 1.007311e-06 1.420802e-06 1.857988e-06 2.254669e-06 2.543392e-06 2.677230e-06 2.652270e-06 2.522045e-06 2.402212e-06 2.471112e-06 2.975082e-06 4.243187e-06 6.706790e-06 1.091112e-05 1.749978e-05 2.716476e-05 4.056593e-05 5.824556e-05 8.057206e-05 1.077396e-04 1.398313e-04 1.769339e-04 2.192873e-04 2.674497e-04 3.224532e-04 3.859063e-04 4.599743e-04 5.472006e-04 6.502164e-04 7.714778e-04 9.132065e-04 1.077617e-03 1.267328e-03 1.485729e-03 1.737034e-03 2.025976e-03 2.357291e-03 2.735296e-03 3.163844e-03 3.646710e-03 4.188204e-03 4.793684e-03 5.469667e-03 6.223497e-03 7.062785e-03 7.995020e-03 9.027646e-03 1.016846e-02 1.142585e-02 1.280813e-02 1.432199e-02 1.597048e-02 1.775172e-02 1.965946e-02 2.168517e-02 2.382094e-02 2.606115e-02 2.840216e-02 3.083976e-02 3.336579e-02 3.596546e-02 3.861676e-02 4.129200e-02 4.396060e-02 4.659155e-02 4.915431e-02 5.161799e-02 5.394978e-02 5.611414e-02 5.807397e-02 5.979356e-02 6.124221e-02 6.239690e-02 6.324329e-02 6.377500e-02 6.399214e-02 6.389965e-02 6.350577e-02 6.282068e-02 6.185536e-02 6.062096e-02 5.912936e-02 5.739460e-02 5.543492e-02 5.327432e-02 5.094303e-02 4.847651e-02 4.591330e-02 4.329226e-02 4.064964e-02 3.801679e-02 3.541882e-02 3.287475e-02 3.039878e-02 2.800204e-02 2.569406e-02 2.348330e-02 2.137705e-02 1.938088e-02 1.749847e-02 1.573176e-02 1.408138e-02 1.254729e-02 1.112922e-02 9.827012e-03 8.640581e-03 7.569588e-03 6.612662e-03 5.766423e-03 5.024649e-03 4.378069e-03 3.815088e-03 3.323313e-03 2.891350e-03 2.510108e-03 2.173104e-03 1.875786e-03 1.614376e-03 1.384943e-03 1.183144e-03 1.004652e-03 8.458739e-04 7.044635e-04 5.793333e-04 4.701873e-04 3.768582e-04 2.987756e-04 2.347575e-04 1.831180e-04 1.419370e-04 1.093331e-04 8.363595e-05 6.345054e-05 4.764981e-05 3.533865e-05 2.581286e-05 1.851855e-05 1.301439e-05 8.938828e-06 5.988095e-06 3.904657e-06 2.472926e-06 1.517446e-06 8.999171e-07 5.148534e-07 2.840335e-07 1.513371e-07 7.823415e-08 3.949428e-08 1.960860e-08 9.625247e-09 4.669311e-09 2.221666e-09 1.034722e-09 4.636785e-10 1.976876e-10 7.840287e-11 2.959883e-11 1.046581e-11 3.470518e-12 1.070176e-12 2.952969e-13 7.877023e-14 8.482682e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.542842e-11 5.899791e-11 2.089113e-10 6.850109e-10 2.079904e-09 5.849436e-09 1.523112e-08 3.672733e-08 8.201432e-08 1.696106e-07 3.248674e-07 5.763494e-07 9.472427e-07 1.442507e-06 2.036203e-06 2.665895e-06 3.240984e-06 3.666560e-06 3.877194e-06 3.868841e-06 3.718854e-06 3.591423e-06 3.735697e-06 4.488331e-06 6.286317e-06 9.684437e-06 1.536141e-05 2.409384e-05 3.669302e-05 5.391567e-05 7.638225e-05 1.045405e-04 1.386948e-04 1.790927e-04 2.260434e-04 2.800455e-04 3.419165e-04 4.129196e-04 4.948584e-04 5.900744e-04 7.013035e-04 8.314361e-04 9.833219e-04 1.159796e-03 1.363991e-03 1.599790e-03 1.872155e-03 2.187055e-03 2.550987e-03 2.970336e-03 3.450960e-03 3.998261e-03 4.617740e-03 5.315697e-03 6.099666e-03 6.978356e-03 7.961155e-03 9.057585e-03 1.027713e-02 1.162958e-02 1.312569e-02 1.477721e-02 1.659593e-02 1.859137e-02 2.076820e-02 2.312466e-02 2.565306e-02 2.834242e-02 3.118175e-02 3.416236e-02 3.727752e-02 4.051979e-02 4.387709e-02 4.732957e-02 5.084879e-02 5.439945e-02 5.794272e-02 6.143911e-02 6.484948e-02 6.813379e-02 7.124888e-02 7.414726e-02 7.677864e-02 7.909411e-02 8.105127e-02 8.261835e-02 8.377568e-02 8.451460e-02 8.483494e-02 8.474210e-02 8.424463e-02 8.335272e-02 8.207757e-02 8.043187e-02 7.843146e-02 7.609767e-02 7.345956e-02 7.055494e-02 6.742947e-02 6.413392e-02 6.072029e-02 5.723774e-02 5.372951e-02 5.023135e-02 4.677188e-02 4.337428e-02 4.005863e-02 3.684359e-02 3.374689e-02 3.078444e-02 2.796900e-02 2.530931e-02 2.281009e-02 2.047305e-02 1.829800e-02 1.628385e-02 1.442911e-02 1.273202e-02 1.119044e-02 9.801449e-03 8.560812e-03 7.462185e-03 6.496505e-03 5.651892e-03 4.914405e-03 4.269529e-03 3.703884e-03 3.206438e-03 2.768746e-03 2.384271e-03 2.047289e-03 1.752077e-03 1.492794e-03 1.264001e-03 1.061381e-03 8.821422e-04 7.248488e-04 5.887866e-04 4.732141e-04 3.768583e-04 2.978107e-04 2.337492e-04 1.822725e-04 1.411679e-04 1.085314e-04 8.277249e-05 6.256941e-05 4.682496e-05 3.463720e-05 2.527545e-05 1.815390e-05 1.280198e-05 8.839278e-06 5.956943e-06 3.904661e-06 2.480731e-06 1.523146e-06 9.024481e-07 5.163139e-07 2.861514e-07 1.545274e-07 8.185213e-08 4.276156e-08 2.206277e-08 1.119892e-08 5.535751e-09 2.647655e-09 1.209240e-09 5.223940e-10 2.102180e-10 7.982825e-11 2.831624e-11 9.394681e-12 2.898387e-12 8.001721e-13 2.135464e-13 2.381544e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.042756e-11 7.811450e-11 2.766031e-10 9.069695e-10 2.753839e-09 7.745514e-09 2.016912e-08 4.863784e-08 1.086216e-07 2.246679e-07 4.304129e-07 7.638359e-07 1.255966e-06 1.913990e-06 2.704628e-06 3.546881e-06 4.323134e-06 4.910796e-06 5.226886e-06 5.270128e-06 5.147158e-06 5.079245e-06 5.398426e-06 6.547837e-06 9.092991e-06 1.373685e-05 2.131913e-05 3.277682e-05 4.906413e-05 7.105077e-05 9.944280e-05 1.347689e-04 1.774465e-04 2.279037e-04 2.867105e-04 3.546873e-04 4.329890e-04 5.231814e-04 6.273047e-04 7.478756e-04 8.877946e-04 1.050200e-03 1.238407e-03 1.456069e-03 1.707602e-03 1.998651e-03 2.336313e-03 2.728869e-03 3.185092e-03 3.713493e-03 4.321954e-03 5.017989e-03 5.809485e-03 6.705449e-03 7.716303e-03 8.853579e-03 1.012927e-02 1.155536e-02 1.314399e-02 1.490814e-02 1.686247e-02 1.902317e-02 2.140642e-02 2.402535e-02 2.688681e-02 2.998944e-02 3.332423e-02 3.687750e-02 4.063480e-02 4.458351e-02 4.871285e-02 5.301082e-02 5.745985e-02 6.203307e-02 6.669319e-02 7.139441e-02 7.608633e-02 8.071751e-02 8.523689e-02 8.959235e-02 9.372774e-02 9.758118e-02 1.010867e-01 1.041793e-01 1.068021e-01 1.089118e-01 1.104811e-01 1.114974e-01 1.119593e-01 1.118718e-01 1.112434e-01 1.100839e-01 1.084047e-01 1.062208e-01 1.035540e-01 1.004357e-01 9.690953e-02 9.303116e-02 8.886587e-02 8.448372e-02 7.995367e-02 7.533824e-02 7.069018e-02 6.605192e-02 6.145759e-02 5.693663e-02 5.251724e-02 4.822801e-02 4.409721e-02 4.015031e-02 3.640730e-02 3.288125e-02 2.957880e-02 2.650179e-02 2.364926e-02 2.101871e-02 1.860664e-02 1.640846e-02 1.441829e-02 1.262875e-02 1.103080e-02 9.613452e-03 8.363602e-03 7.266128e-03 6.304608e-03 5.462548e-03 4.724726e-03 4.078094e-03 3.511874e-03 3.016916e-03 2.584817e-03 2.207382e-03 1.876736e-03 1.585950e-03 1.329705e-03 1.104518e-03 9.083486e-04 7.397874e-04 5.972564e-04 4.785638e-04 3.809265e-04 3.013032e-04 2.367715e-04 1.847650e-04 1.431241e-04 1.100335e-04 8.394236e-05 6.351670e-05 4.762497e-05 3.533090e-05 2.587792e-05 1.866261e-05 1.320758e-05 9.136549e-06 6.152495e-06 4.017941e-06 2.538194e-06 1.550187e-06 9.171905e-07 5.280702e-07 2.976852e-07 1.651931e-07 9.045718e-08 4.874512e-08 2.567019e-08 1.306709e-08 6.377131e-09 2.953649e-09 1.288246e-09 5.235951e-10 1.997182e-10 7.102543e-11 2.357617e-11 7.276936e-12 2.009689e-12 5.365929e-13 6.191479e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.504510e-11 9.577186e-11 3.391278e-10 1.111986e-09 3.376334e-09 9.497581e-09 2.473293e-08 5.964917e-08 1.332307e-07 2.756220e-07 5.281834e-07 9.377509e-07 1.542935e-06 2.353624e-06 3.330874e-06 4.378333e-06 5.356046e-06 6.119417e-06 6.573806e-06 6.726166e-06 6.717344e-06 6.830749e-06 7.487891e-06 9.248149e-06 1.281983e-05 1.907338e-05 2.903326e-05 4.382332e-05 6.456695e-05 9.226992e-05 1.277414e-04 1.716035e-04 2.244000e-04 2.867628e-04 3.595672e-04 4.440264e-04 5.417252e-04 6.546259e-04 7.850765e-04 9.358065e-04 1.109899e-03 1.310787e-03 1.542383e-03 1.809440e-03 2.118076e-03 2.476233e-03 2.893722e-03 3.381707e-03 3.951785e-03 4.615162e-03 5.382390e-03 6.263862e-03 7.270730e-03 8.415647e-03 9.712835e-03 1.117748e-02 1.282496e-02 1.467053e-02 1.672989e-02 1.902033e-02 2.156166e-02 2.437579e-02 2.748450e-02 3.090557e-02 3.464888e-02 3.871402e-02 4.309091e-02 4.776312e-02 5.271221e-02 5.792082e-02 6.337273e-02 6.904972e-02 7.492657e-02 8.096671e-02 8.712066e-02 9.332812e-02 9.952253e-02 1.056358e-01 1.116003e-01 1.173479e-01 1.228060e-01 1.278952e-01 1.325309e-01 1.366291e-01 1.401150e-01 1.429304e-01 1.450377e-01 1.464184e-01 1.470681e-01 1.469908e-01 1.461941e-01 1.446877e-01 1.424839e-01 1.396017e-01 1.360709e-01 1.319364e-01 1.272598e-01 1.221188e-01 1.166026e-01 1.108050e-01 1.048164e-01 9.871694e-02 9.257329e-02 8.643848e-02 8.035582e-02 7.436434e-02 6.850334e-02 6.281401e-02 5.733752e-02 5.211095e-02 4.716320e-02 4.251317e-02 3.817044e-02 3.413772e-02 3.041341e-02 2.699323e-02 2.387062e-02 2.103655e-02 1.847935e-02 1.618486e-02 1.413695e-02 1.231796e-02 1.070922e-02 9.291479e-03 8.045442e-03 6.952578e-03 5.995820e-03 5.159930e-03 4.431336e-03 3.797584e-03 3.246787e-03 2.767502e-03 2.349166e-03 1.982838e-03 1.661775e-03 1.381412e-03 1.138724e-03 9.312444e-04 7.562418e-04 6.103681e-04 4.898170e-04 3.907530e-04 3.097035e-04 2.437373e-04 1.904262e-04 1.477092e-04 1.137779e-04 8.702868e-05 6.606545e-05 4.971018e-05 3.699935e-05 2.716282e-05 1.959712e-05 1.383605e-05 9.519157e-06 6.360160e-06 4.119687e-06 2.588611e-06 1.582919e-06 9.467129e-07 5.567156e-07 3.228021e-07 1.843211e-07 1.030141e-07 5.585197e-08 2.906643e-08 1.440023e-08 6.738240e-09 2.959379e-09 1.211113e-09 4.635309e-10 1.651877e-10 5.485747e-11 1.693941e-11 4.678984e-12 1.249907e-12 1.490932e-13 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.843434e-11 1.087323e-10 3.850208e-10 1.262471e-09 3.833257e-09 1.078480e-08 2.808738e-08 6.774825e-08 1.513488e-07 3.131900e-07 6.004221e-07 1.066656e-06 1.756643e-06 2.683361e-06 3.805661e-06 5.019081e-06 6.171967e-06 7.110095e-06 7.738801e-06 8.081908e-06 8.319123e-06 8.797424e-06 1.002818e-05 1.268903e-05 1.763696e-05 2.592109e-05 3.876760e-05 5.750973e-05 8.346701e-05 1.178107e-04 1.614827e-04 2.152274e-04 2.797453e-04 3.559116e-04 4.449666e-04 5.486043e-04 6.689529e-04 8.084979e-04 9.700152e-04 1.156550e-03 1.371469e-03 1.618636e-03 1.902786e-03 2.230098e-03 2.608835e-03 3.049732e-03 3.565835e-03 4.171715e-03 4.882373e-03 5.712392e-03 6.675861e-03 7.787098e-03 9.061699e-03 1.051718e-02 1.217272e-02 1.404827e-02 1.616365e-02 1.853850e-02 2.119338e-02 2.415135e-02 2.743896e-02 3.108551e-02 3.511995e-02 3.956613e-02 4.443809e-02 4.973726e-02 5.545299e-02 6.156614e-02 6.805379e-02 7.489276e-02 8.205981e-02 8.952823e-02 9.726227e-02 1.052120e-01 1.133113e-01 1.214798e-01 1.296289e-01 1.376675e-01 1.455055e-01 1.530532e-01 1.602172e-01 1.668969e-01 1.729854e-01 1.783759e-01 1.829719e-01 1.866967e-01 1.894988e-01 1.913507e-01 1.922432e-01 1.921782e-01 1.911625e-01 1.892062e-01 1.863245e-01 1.825426e-01 1.779014e-01 1.724622e-01 1.663086e-01 1.595442e-01 1.522864e-01 1.446579e-01 1.367760e-01 1.287449e-01 1.206513e-01 1.125648e-01 1.045434e-01 9.664046e-02 8.891013e-02 8.140930e-02 7.419446e-02 6.731630e-02 6.081446e-02 5.471528e-02 4.903271e-02 4.377134e-02 3.892929e-02 3.450001e-02 3.047260e-02 2.683160e-02 2.355708e-02 2.062546e-02 1.801087e-02 1.568671e-02 1.362690e-02 1.180674e-02 1.020329e-02 8.795507e-03 7.564117e-03 6.491247e-03 5.559917e-03 4.753574e-03 4.055970e-03 3.451559e-03 2.926325e-03 2.468661e-03 2.069817e-03 1.723625e-03 1.425577e-03 1.171706e-03 9.577601e-04 7.789707e-04 6.303453e-04 5.071734e-04 4.054032e-04 3.217314e-04 2.534577e-04 1.982646e-04 1.540647e-04 1.189532e-04 9.122877e-05 6.942522e-05 5.232431e-05 3.894479e-05 2.851978e-05 2.046411e-05 1.433199e-05 9.770491e-06 6.479180e-06 4.186726e-06 2.646327e-06 1.643660e-06 1.006419e-06 6.072474e-07 3.593623e-07 2.068446e-07 1.146920e-07 6.067407e-08 3.039359e-08 1.432788e-08 6.324385e-09 2.600629e-09 9.978920e-10 3.562081e-10 1.183421e-10 3.655682e-11 1.009698e-11 2.698533e-12 3.324335e-13 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.989419e-11 1.143149e-10 4.047895e-10 1.327302e-09 4.030118e-09 1.134144e-08 2.954068e-08 7.126731e-08 1.592528e-07 3.296757e-07 6.323991e-07 1.124448e-06 1.854275e-06 2.838219e-06 4.037801e-06 5.350993e-06 6.630045e-06 7.729201e-06 8.570576e-06 9.206822e-06 9.861906e-06 1.094583e-05 1.305591e-05 1.698391e-05 2.373406e-05 3.453748e-05 5.083195e-05 7.417794e-05 1.061180e-04 1.480241e-04 2.010126e-04 2.659965e-04 3.438839e-04 4.358545e-04 5.435934e-04 6.693843e-04 8.160405e-04 9.867392e-04 1.184869e-03 1.413988e-03 1.677963e-03 1.981350e-03 2.330024e-03 2.731975e-03 3.198017e-03 3.742082e-03 4.380851e-03 5.132753e-03 6.016781e-03 7.051750e-03 8.256425e-03 9.650450e-03 1.125541e-02 1.309524e-02 1.519557e-02 1.758254e-02 2.028181e-02 2.331899e-02 2.672120e-02 3.051919e-02 3.474839e-02 3.944755e-02 4.465484e-02 5.040205e-02 5.670893e-02 6.357999e-02 7.100474e-02 7.896148e-02 8.742232e-02 9.635702e-02 1.057333e-01 1.155131e-01 1.256463e-01 1.360649e-01 1.466798e-01 1.573839e-01 1.680585e-01 1.785814e-01 1.888325e-01 1.986940e-01 2.080457e-01 2.167611e-01 2.247066e-01 2.317481e-01 2.377629e-01 2.426509e-01 2.463422e-01 2.487967e-01 2.499978e-01 2.499439e-01 2.486416e-01 2.461034e-01 2.423500e-01 2.374165e-01 2.313583e-01 2.242570e-01 2.162215e-01 2.073852e-01 1.978991e-01 1.879202e-01 1.776002e-01 1.670754e-01 1.564605e-01 1.458502e-01 1.353242e-01 1.249563e-01 1.148205e-01 1.049931e-01 9.554866e-02 8.655362e-02 7.806042e-02 7.010476e-02 6.270677e-02 5.587417e-02 4.960531e-02 4.389081e-02 3.871383e-02 3.405010e-02 2.986859e-02 2.613325e-02 2.280565e-02 1.984764e-02 1.722357e-02 1.490154e-02 1.285357e-02 1.105505e-02 9.483545e-03 8.117679e-03 6.936134e-03 5.917297e-03 5.039586e-03 4.282418e-03 3.627468e-03 3.059695e-03 2.567655e-03 2.142935e-03 1.778969e-03 1.469779e-03 1.209179e-03 9.906760e-04 8.078914e-04 6.551267e-04 5.276983e-04 4.219140e-04 3.347984e-04 2.637725e-04 2.064525e-04 1.605977e-04 1.241515e-04 9.530079e-05 7.251263e-05 5.454088e-05 4.041103e-05 2.938418e-05 2.090124e-05 1.451839e-05 9.851735e-06 6.547058e-06 4.276995e-06 2.755137e-06 1.750796e-06 1.093501e-06 6.663868e-07 3.925013e-07 2.213479e-07 1.185077e-07 5.984274e-08 2.836154e-08 1.256425e-08 5.183733e-09 1.992864e-09 7.123046e-10 2.367299e-10 7.315163e-11 2.019740e-11 5.400617e-12 6.864871e-13 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 9.140676e-17 3.608094e-16 1.318826e-15 4.463828e-15 1.399064e-14 2.914654e-11 1.114104e-10 3.943920e-10 1.292974e-09 3.925367e-09 1.104935e-08 2.878328e-08 6.945634e-08 1.552623e-07 3.215944e-07 6.174251e-07 1.099240e-06 1.816262e-06 2.788386e-06 3.985282e-06 5.319414e-06 6.664956e-06 7.905746e-06 9.000667e-06 1.004603e-05 1.131754e-05 1.328874e-05 1.663869e-05 2.226737e-05 3.132157e-05 4.521353e-05 6.559840e-05 9.427949e-05 1.330502e-04 1.835246e-04 2.470464e-04 3.247594e-04 4.178494e-04 5.278811e-04 6.570850e-04 8.084645e-04 9.856876e-04 1.192837e-03 1.434173e-03 1.714072e-03 2.037256e-03 2.409378e-03 2.837891e-03 3.333014e-03 3.908477e-03 4.581702e-03 5.373269e-03 6.305835e-03 7.403034e-03 8.688953e-03 1.018851e-02 1.192847e-02 1.393837e-02 1.625052e-02 1.889892e-02 2.191769e-02 2.534028e-02 2.920025e-02 3.353361e-02 3.838128e-02 4.379017e-02 4.981121e-02 5.649435e-02 6.388167e-02 7.200072e-02 8.086062e-02 9.045208e-02 1.007511e-01 1.117242e-01 1.233327e-01 1.355328e-01 1.482714e-01 1.614793e-01 1.750637e-01 1.889054e-01 2.028610e-01 2.167722e-01 2.304757e-01 2.438119e-01 2.566266e-01 2.687660e-01 2.800713e-01 2.903767e-01 2.995155e-01 3.073326e-01 3.136990e-01 3.185206e-01 3.217397e-01 3.233291e-01 3.232823e-01 3.216068e-01 3.183202e-01 3.134531e-01 3.070550e-01 2.992007e-01 2.899958e-01 2.795786e-01 2.681172e-01 2.558012e-01 2.428297e-01 2.293975e-01 2.156824e-01 2.018381e-01 1.879938e-01 1.742605e-01 1.607401e-01 1.475328e-01 1.347388e-01 1.224543e-01 1.107645e-01 9.973695e-02 8.941906e-02 7.983915e-02 7.100955e-02 6.292933e-02 5.558553e-02 4.895349e-02 4.299730e-02 3.767155e-02 3.292444e-02 2.870179e-02 2.495109e-02 2.162453e-02 1.868072e-02 1.608460e-02 1.380606e-02 1.181789e-02 1.009365e-02 8.606337e-03 7.328048e-03 6.230744e-03 5.287785e-03 4.475618e-03 3.774935e-03 3.170837e-03 2.651977e-03 2.209102e-03 1.833668e-03 1.517097e-03 1.250801e-03 1.026747e-03 8.380715e-04 6.793541e-04 5.464659e-04 4.361395e-04 3.455252e-04 2.719209e-04 2.127061e-04 1.654050e-04 1.277840e-04 9.792395e-05 7.425205e-05 5.553657e-05 4.084476e-05 2.946949e-05 2.084396e-05 1.447116e-05 9.888634e-06 6.669579e-06 4.443990e-06 2.917555e-06 1.875236e-06 1.169571e-06 7.010150e-07 4.002806e-07 2.161562e-07 1.097776e-07 5.222356e-08 2.319425e-08 9.591368e-09 3.692473e-09 1.321104e-09 4.391809e-10 1.357452e-10 3.745370e-11 1.001973e-11 1.313091e-12 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 3.445266e-16 1.359948e-15 4.970865e-15 1.682488e-14 5.273295e-14 2.640243e-11 1.007909e-10 3.564765e-10 1.167995e-09 3.544449e-09 9.978985e-09 2.599737e-08 6.275201e-08 1.403479e-07 2.909460e-07 5.593158e-07 9.977699e-07 1.653623e-06 2.550536e-06 3.671489e-06 4.954826e-06 6.313863e-06 7.682691e-06 9.077377e-06 1.065444e-05 1.275194e-05 1.591144e-05 2.089371e-05 2.870459e-05 4.063126e-05 5.826799e-05 8.349492e-05 1.183766e-04 1.649904e-04 2.252407e-04 3.007626e-04 3.930053e-04 5.035170e-04 6.343438e-04 7.883761e-04 9.694839e-04 1.182383e-03 1.432314e-03 1.724737e-03 2.065257e-03 2.459946e-03 2.916105e-03 3.443317e-03 4.054516e-03 4.766696e-03 5.600987e-03 6.582061e-03 7.737165e-03 9.095320e-03 1.068716e-02 1.254557e-02 1.470665e-02 1.721028e-02 2.009959e-02 2.341932e-02 2.721398e-02 3.152729e-02 3.640347e-02 4.189031e-02 4.804205e-02 5.492032e-02 6.259148e-02 7.112048e-02 8.056259e-02 9.095573e-02 1.023156e-01 1.146354e-01 1.278891e-01 1.420372e-01 1.570304e-01 1.728104e-01 1.893046e-01 2.064184e-01 2.240266e-01 2.419698e-01 2.600576e-01 2.780797e-01 2.958202e-01 3.130686e-01 3.296239e-01 3.452901e-01 3.598686e-01 3.731541e-01 3.849400e-01 3.950322e-01 4.032649e-01 4.095131e-01 4.136958e-01 4.157709e-01 4.157258e-01 4.135698e-01 4.093296e-01 4.030510e-01 3.948039e-01 3.846879e-01 3.728382e-01 3.594274e-01 3.446635e-01 3.287820e-01 3.120326e-01 2.946633e-01 2.769053e-01 2.589632e-01 2.410129e-01 2.232078e-01 2.056877e-01 1.885871e-01 1.720366e-01 1.561592e-01 1.410625e-01 1.268322e-01 1.135300e-01 1.011947e-01 8.984449e-02 7.947956e-02 7.008232e-02 6.161797e-02 5.403575e-02 4.727223e-02 4.125617e-02 3.591422e-02 3.117625e-02 2.697934e-02 2.326965e-02 2.000212e-02 1.713840e-02 1.464386e-02 1.248476e-02 1.062649e-02 9.033256e-03 7.669255e-03 6.500674e-03 5.497763e-03 4.636083e-03 3.896500e-03 3.264020e-03 2.726050e-03 2.270894e-03 1.887045e-03 1.563371e-03 1.289815e-03 1.058070e-03 8.617967e-04 6.963287e-04 5.580587e-04 4.438384e-04 3.506099e-04 2.753123e-04 2.149692e-04 1.668372e-04 1.285283e-04 9.807489e-05 7.393327e-05 5.493089e-05 4.017006e-05 2.892039e-05 2.053500e-05 1.441441e-05 1.001441e-05 6.874460e-06 4.637749e-06 3.049462e-06 1.935657e-06 1.175115e-06 6.769567e-07 3.677504e-07 1.874981e-07 8.942310e-08 3.978351e-08 1.647620e-08 6.348954e-09 2.273141e-09 7.558056e-10 2.336479e-10 6.439392e-11 1.723542e-11 2.326957e-12 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 1.245711e-15 4.914977e-15 1.805804e-14 6.114542e-14 1.917449e-13 2.249957e-11 8.541321e-11 3.009009e-10 9.833236e-10 2.978417e-09 8.380270e-09 2.182363e-08 5.268187e-08 1.178952e-07 2.446974e-07 4.713753e-07 8.436052e-07 1.405081e-06 2.183701e-06 3.179967e-06 4.367145e-06 5.711550e-06 7.214766e-06 8.968318e-06 1.120571e-05 1.434094e-05 1.899341e-05 2.601236e-05 3.651456e-05 5.193313e-05 7.405355e-05 1.049975e-04 1.471193e-04 2.028230e-04 2.743637e-04 3.637408e-04 4.727953e-04 6.035323e-04 7.585854e-04 9.416300e-04 1.157559e-03 1.412342e-03 1.712657e-03 2.065537e-03 2.478306e-03 2.958990e-03 3.517215e-03 4.165374e-03 4.919691e-03 5.800839e-03 6.833918e-03 8.047946e-03 9.475238e-03 1.115113e-02 1.311435e-02 1.540786e-02 1.807967e-02 2.118287e-02 2.477433e-02 2.891255e-02 3.365558e-02 3.906070e-02 4.518632e-02 5.209567e-02 5.986014e-02 6.855996e-02 7.828083e-02 8.910642e-02 1.011088e-01 1.143394e-01 1.288229e-01 1.445564e-01 1.615124e-01 1.796440e-01 1.988895e-01 2.191716e-01 2.403927e-01 2.624248e-01 2.851006e-01 3.082088e-01 3.314988e-01 3.546945e-01 3.775129e-01 3.996794e-01 4.209344e-01 4.410285e-01 4.597130e-01 4.767341e-01 4.918364e-01 5.047774e-01 5.153465e-01 5.233799e-01 5.287667e-01 5.314455e-01 5.313961e-01 5.286306e-01 5.231889e-01 5.151384e-01 5.045762e-01 4.916340e-01 4.764830e-01 4.593369e-01 4.404505e-01 4.201134e-01 3.986360e-01 3.763312e-01 3.534968e-01 3.304020e-01 3.072837e-01 2.843512e-01 2.617949e-01 2.397943e-01 2.185197e-01 1.981275e-01 1.787529e-01 1.605040e-01 1.434596e-01 1.276706e-01 1.131625e-01 9.993621e-02 8.796805e-02 7.721033e-02 6.759387e-02 5.903320e-02 5.143360e-02 4.469870e-02 3.873715e-02 3.346722e-02 2.881889e-02 2.473328e-02 2.115996e-02 1.805332e-02 1.536923e-02 1.306291e-02 1.108870e-02 9.401468e-03 7.959015e-03 6.724377e-03 5.667102e-03 4.763027e-03 3.992774e-03 3.339720e-03 2.788359e-03 2.323643e-03 1.931324e-03 1.598827e-03 1.316007e-03 1.075328e-03 8.714129e-04 7.002182e-04 5.582338e-04 4.419813e-04 3.478756e-04 2.723401e-04 2.120197e-04 1.639663e-04 1.257427e-04 9.543262e-05 7.157013e-05 5.301581e-05 3.882706e-05 2.816551e-05 2.026516e-05 1.444997e-05 1.016817e-05 7.008687e-06 4.687831e-06 3.013492e-06 1.845730e-06 1.069602e-06 5.832935e-07 2.981207e-07 1.423982e-07 6.341432e-08 2.628570e-08 1.013442e-08 3.629970e-09 1.207010e-09 3.731500e-10 1.026705e-10 2.749429e-11 3.821930e-12 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 1.013038e-16 4.438104e-15 1.732870e-14 6.310988e-14 2.119649e-13 6.599860e-13 1.894300e-11 7.026668e-11 2.434682e-10 7.866494e-10 2.363375e-09 6.618959e-09 1.718532e-08 4.142479e-08 9.270149e-08 1.926876e-07 3.723750e-07 6.700458e-07 1.125560e-06 1.772151e-06 2.631136e-06 3.716969e-06 5.058552e-06 6.737562e-06 8.935690e-06 1.197899e-05 1.637252e-05 2.282757e-05 3.229488e-05 4.601541e-05 6.558428e-05 9.300039e-05 1.306590e-04 1.812488e-04 2.475605e-04 3.322726e-04 4.378348e-04 5.665742e-04 7.210565e-04 9.046166e-04 1.121847e-03 1.378824e-03 1.682983e-03 2.042723e-03 2.467042e-03 2.965506e-03 3.548759e-03 4.229526e-03 5.023807e-03 5.951847e-03 7.038580e-03 8.313555e-03 9.810641e-03 1.156796e-02 1.362840e-02 1.604056e-02 1.885991e-02 2.214926e-02 2.597813e-02 3.042069e-02 3.555296e-02 4.145063e-02 4.818892e-02 5.584497e-02 6.450211e-02 7.425345e-02 8.520242e-02 9.745853e-02 1.111287e-01 1.263058e-01 1.430586e-01 1.614237e-01 1.814039e-01 2.029702e-01 2.260675e-01 2.506179e-01 2.765201e-01 3.036436e-01 3.318175e-01 3.608201e-01 3.903741e-01 4.201533e-01 4.498000e-01 4.789480e-01 5.072433e-01 5.343527e-01 5.599597e-01 5.837529e-01 6.054173e-01 6.246374e-01 6.411120e-01 6.545761e-01 6.648188e-01 6.716932e-01 6.751145e-01 6.750529e-01 6.715250e-01 6.645879e-01 6.543363e-01 6.409026e-01 6.244590e-01 6.052211e-01 5.834518e-01 5.594620e-01 5.336049e-01 5.062625e-01 4.778256e-01 4.486729e-01 4.191542e-01 3.895841e-01 3.602446e-01 3.313928e-01 3.032679e-01 2.760919e-01 2.500644e-01 2.253554e-01 2.020998e-01 1.803968e-01 1.603114e-01 1.418763e-01 1.250924e-01 1.099276e-01 9.631821e-02 8.417266e-02 7.337907e-02 6.381485e-02 5.535627e-02 4.788636e-02 4.130015e-02 3.550672e-02 3.042841e-02 2.599779e-02 2.215374e-02 1.883772e-02 1.599164e-02 1.355752e-02 1.147913e-02 9.704542e-03 8.188484e-03 6.893559e-03 5.789719e-03 4.852389e-03 4.060133e-03 3.392869e-03 2.831264e-03 2.357253e-03 1.955118e-03 1.612363e-03 1.319879e-03 1.071321e-03 8.620453e-04 6.880635e-04 5.453737e-04 4.297583e-04 3.369284e-04 2.628097e-04 2.037999e-04 1.569129e-04 1.197910e-04 9.061132e-05 6.793237e-05 5.054523e-05 3.737742e-05 2.747015e-05 2.000685e-05 1.434995e-05 1.004724e-05 6.800115e-06 4.407817e-06 2.714658e-06 1.578601e-06 8.626540e-07 4.414228e-07 2.109780e-07 9.398680e-08 3.897037e-08 1.502730e-08 5.383126e-09 1.789779e-09 5.532614e-10 1.518722e-10 4.069139e-11 5.822070e-12 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 3.998191e-16 1.376370e-14 5.358258e-14 1.947932e-13 6.527771e-13 2.028532e-12 1.821721e-11 6.296533e-11 2.064861e-10 6.406100e-10 1.867171e-09 5.123532e-09 1.312084e-08 3.135767e-08 6.988817e-08 1.452712e-07 2.819139e-07 5.117753e-07 8.724233e-07 1.404605e-06 2.153531e-06 3.179278e-06 4.579686e-06 6.525292e-06 9.299313e-06 1.333384e-05 1.923970e-05 2.783528e-05 4.018894e-05 5.768502e-05 8.210667e-05 1.157032e-04 1.611945e-04 2.216693e-04 3.003837e-04 4.005281e-04 5.250993e-04 6.770132e-04 8.595071e-04 1.076740e-03 1.334362e-03 1.639802e-03 2.002164e-03 2.431845e-03 2.940182e-03 3.539501e-03 4.243746e-03 5.069575e-03 6.037517e-03 7.172771e-03 8.505419e-03 1.007031e-02 1.190709e-02 1.406089e-02 1.658371e-02 1.953617e-02 2.298888e-02 2.702261e-02 3.172695e-02 3.719752e-02 4.353262e-02 5.083085e-02 5.919101e-02 6.871482e-02 7.951149e-02 9.170146e-02 1.054167e-01 1.207959e-01 1.379741e-01 1.570703e-01 1.781745e-01 2.013389e-01 2.265738e-01 2.538495e-01 2.831000e-01 3.142271e-01 3.470984e-01 3.815404e-01 4.173263e-01 4.541649e-01 4.916961e-01 5.295002e-01 5.671195e-01 6.040873e-01 6.399521e-01 6.742902e-01 7.067006e-01 7.367925e-01 7.641744e-01 7.884562e-01 8.092660e-01 8.262742e-01 8.392160e-01 8.479028e-01 8.522236e-01 8.521379e-01 8.476678e-01 8.388907e-01 8.259348e-01 8.089753e-01 7.882342e-01 7.639818e-01 7.365406e-01 7.062878e-01 6.736515e-01 6.390971e-01 6.031072e-01 5.661571e-01 5.286953e-01 4.911339e-01 4.538485e-01 4.171837e-01 3.814572e-01 3.469589e-01 3.139445e-01 2.826280e-01 2.531774e-01 2.257157e-01 2.003230e-01 1.770390e-01 1.558625e-01 1.367503e-01 1.196187e-01 1.043493e-01 9.079921e-02 7.881299e-02 6.823446e-02 5.891576e-02 5.072309e-02 4.353870e-02 3.726003e-02 3.179666e-02 2.706630e-02 2.299127e-02 1.949629e-02 1.650824e-02 1.395768e-02 1.178143e-02 9.924703e-03 8.342111e-03 6.996712e-03 5.857760e-03 4.898045e-03 4.091972e-03 3.415021e-03 2.844474e-03 2.360727e-03 1.948321e-03 1.596094e-03 1.296389e-03 1.043711e-03 8.334095e-04 6.608081e-04 5.209276e-04 4.086533e-04 3.190923e-04 2.479002e-04 1.914614e-04 1.468993e-04 1.119596e-04 8.483072e-05 6.398121e-05 4.806574e-05 3.591333e-05 2.656433e-05 1.930394e-05 1.365146e-05 9.304021e-06 6.057622e-06 3.740283e-06 2.177792e-06 1.190659e-06 6.092779e-07 2.911408e-07 1.296622e-07 5.375299e-08 2.072415e-08 7.423237e-09 2.467880e-09 7.629398e-10 2.089003e-10 5.605810e-11 8.293835e-12 2.208181e-14 7.758275e-15 2.524096e-15 7.604255e-16 2.121377e-16 5.480107e-17 0.000000e+00 0.000000e+00
0.000000e+00 1.461207e-15 3.987413e-14 1.546734e-13 5.610109e-13 1.874871e-12 5.812094e-12 2.528832e-11 7.744570e-11 2.269470e-10 6.386588e-10 1.714917e-09 4.413348e-09 1.077899e-08 2.491553e-08 5.439067e-08 1.119858e-07 2.175036e-07 3.992581e-07 6.957998e-07 1.159070e-06 1.862107e-06 2.914987e-06 4.489899e-06 6.853458e-06 1.039998e-05 1.567925e-05 2.342068e-05 3.456328e-05 5.030853e-05 7.220561e-05 1.022588e-04 1.430180e-04 1.975965e-04 2.695690e-04 3.627531e-04 4.809538e-04 6.278191e-04 8.069629e-04 1.022413e-03 1.279286e-03 1.584441e-03 1.946834e-03 2.377444e-03 2.888917e-03 3.495275e-03 4.212094e-03 5.057302e-03 6.052375e-03 7.223445e-03 8.601851e-03 1.022409e-02 1.213165e-02 1.437144e-02 1.699730e-02 2.007241e-02 2.367189e-02 2.788439e-02 3.281209e-02 3.856878e-02 4.527643e-02 5.306139e-02 6.205176e-02 7.237705e-02 8.417092e-02 9.757560e-02 1.127457e-01 1.298482e-01 1.490572e-01 1.705420e-01 1.944531e-01 2.209072e-01 2.499758e-01 2.816792e-01 3.159869e-01 3.528200e-01 3.920536e-01 4.335147e-01 4.769735e-01 5.221303e-01 5.686048e-01 6.159337e-01 6.635825e-01 7.109731e-01 7.575179e-01 8.026486e-01 8.458304e-01 8.865580e-01 9.243407e-01 9.586910e-01 9.891277e-01 1.015194e+00 1.036487e+00 1.052682e+00 1.063545e+00 1.068937e+00 1.068808e+00 1.063186e+00 1.052170e+00 1.035928e+00 1.014684e+00 9.887195e-01 9.583714e-01 9.240336e-01 8.861618e-01 8.452709e-01 8.019232e-01 7.567076e-01 7.102135e-01 6.630090e-01 6.156273e-01 5.685630e-01 5.222736e-01 4.771792e-01 4.336584e-01 3.920393e-01 3.525918e-01 3.155254e-01 2.809907e-01 2.490846e-01 2.198523e-01 1.932879e-01 1.693331e-01 1.478797e-01 1.287777e-01 1.118475e-01 9.689524e-02 8.372606e-02 7.215469e-02 6.201153e-02 5.314477e-02 4.541963e-02 3.871550e-02 3.292246e-02 2.793803e-02 2.366525e-02 2.001242e-02 1.689447e-02 1.423511e-02 1.196864e-02 1.004037e-02 8.405231e-03 7.025079e-03 5.865717e-03 4.894881e-03 4.081787e-03 3.398096e-03 2.819484e-03 2.326830e-03 1.906359e-03 1.548658e-03 1.247035e-03 9.959068e-04 7.897236e-04 6.226010e-04 4.884967e-04 3.816221e-04 2.968200e-04 2.297687e-04 1.769903e-04 1.357161e-04 1.036922e-04 7.901119e-05 6.002392e-05 4.533576e-05 3.384525e-05 2.476617e-05 1.759352e-05 1.201976e-05 7.832457e-06 4.835304e-06 2.813191e-06 1.536420e-06 7.853250e-07 3.748609e-07 1.667944e-07 6.909906e-08 2.662713e-08 9.534640e-09 3.169561e-09 9.801102e-10 2.675954e-10 7.200210e-11 1.107072e-11 8.732160e-14 3.067977e-14 9.981429e-15 3.007070e-15 8.388893e-16 2.167085e-16 0.000000e+00 0.000000e+00
0.000000e+00 4.945045e-15 1.080919e-13 4.175683e-13 1.510091e-12 5.029633e-12 1.554513e-11 5.058644e-11 1.417445e-10 3.752763e-10 9.467177e-10 2.274094e-09 5.257449e-09 1.168736e-08 2.499573e-08 5.148354e-08 1.020897e-07 1.948550e-07 3.582983e-07 6.366968e-07 1.098553e-06 1.850420e-06 3.058418e-06 4.975884e-06 7.973722e-06 1.256728e-05 1.943519e-05 2.943672e-05 4.364266e-05 6.340091e-05 9.044662e-05 1.270417e-04 1.760946e-04 2.411932e-04 3.264965e-04 4.364921e-04 5.757079e-04 7.485522e-04 9.594495e-04 1.213343e-03 1.516455e-03 1.877020e-03 2.305702e-03 2.815558e-03 3.421719e-03 4.141219e-03 4.993367e-03 6.000786e-03 7.190753e-03 8.596249e-03 1.025623e-02 1.221529e-02 1.452339e-02 1.723675e-02 2.042021e-02 2.415072e-02 2.852074e-02 3.364031e-02 3.963691e-02 4.665322e-02 5.484331e-02 6.436853e-02 7.539442e-02 8.808989e-02 1.026294e-01 1.191970e-01 1.379899e-01 1.592182e-01 1.830986e-01 2.098423e-01 2.396379e-01 2.726345e-01 3.089273e-01 3.485498e-01 3.914707e-01 4.375948e-01 4.867635e-01 5.387502e-01 5.932511e-01 6.498717e-01 7.081178e-01 7.673961e-01 8.270324e-01 8.863040e-01 9.444793e-01 1.000851e+00 1.054752e+00 1.105547e+00 1.152624e+00 1.195377e+00 1.233215e+00 1.265582e+00 1.291993e+00 1.312058e+00 1.325500e+00 1.332151e+00 1.331952e+00 1.324936e+00 1.311229e+00 1.291036e+00 1.264639e+00 1.232389e+00 1.194699e+00 1.152048e+00 1.104984e+00 1.054124e+00 1.000141e+00 9.437464e-01 8.856642e-01 8.266057e-01 7.672528e-01 7.082492e-01 6.501957e-01 5.936436e-01 5.390848e-01 4.869403e-01 4.375518e-01 3.911804e-01 3.480108e-01 3.081582e-01 2.716727e-01 2.385399e-01 2.086817e-01 1.819602e-01 1.581875e-01 1.371411e-01 1.185813e-01 1.022670e-01 8.796740e-02 7.546847e-02 6.457577e-02 5.511376e-02 4.692358e-02 3.986022e-02 3.378997e-02 2.858892e-02 2.414270e-02 2.034752e-02 1.711172e-02 1.435681e-02 1.201719e-02 1.003811e-02 8.372483e-03 6.977626e-03 5.813206e-03 4.840925e-03 4.025739e-03 3.337694e-03 2.753250e-03 2.255380e-03 1.832375e-03 1.475899e-03 1.179087e-03 9.352669e-04 7.374967e-04 5.787246e-04 4.522174e-04 3.519565e-04 2.728498e-04 2.107368e-04 1.622509e-04 1.246255e-04 9.553116e-05 7.299263e-05 5.538556e-05 4.146581e-05 3.037116e-05 2.156025e-05 1.470240e-05 9.556247e-06 5.882931e-06 3.413160e-06 1.859258e-06 9.481698e-07 4.517182e-07 2.006866e-07 8.305112e-08 3.198390e-08 1.145145e-08 3.809257e-09 1.179912e-09 3.218334e-10 8.724239e-11 1.421397e-11 3.365769e-13 1.181223e-13 3.839936e-14 1.155930e-14 3.222219e-15 8.317521e-16 0.000000e+00 0.000000e+00
0.000000e+00 1.549669e-14 2.746635e-13 1.055785e-12 3.804168e-12 1.261913e-11 3.886021e-11 1.158556e-10 3.132664e-10 7.924283e-10 1.887071e-09 4.231505e-09 9.022511e-09 1.839128e-08 3.605504e-08 6.854331e-08 1.272137e-07 2.316077e-07 4.149134e-07 7.328333e-07 1.277235e-06 2.195867e-06 3.719402e-06 6.191830e-06 1.009918e-05 1.608994e-05 2.498426e-05 3.778331e-05 5.570095e-05 8.024469e-05 1.133566e-04 1.575930e-04 2.162800e-04 2.935617e-04 3.942820e-04 5.237064e-04 6.871960e-04 8.900286e-04 1.137557e-03 1.435776e-03 1.792171e-03 2.216532e-03 2.721423e-03 3.322177e-03 4.036651e-03 4.885228e-03 5.891483e-03 7.083541e-03 8.495624e-03 1.016903e-02 1.215212e-02 1.449960e-02 1.727222e-02 2.053805e-02 2.437577e-02 2.887917e-02 3.416153e-02 4.035814e-02 4.762634e-02 5.614321e-02 6.610170e-02 7.770624e-02 9.116908e-02 1.067087e-01 1.245508e-01 1.449320e-01 1.681022e-01 1.943245e-01 2.238682e-01 2.569946e-01 2.939385e-01 3.348880e-01 3.799676e-01 4.292266e-01 4.826334e-01 5.400726e-01 6.013424e-01 6.661471e-01 7.340860e-01 8.046418e-01 8.771743e-01 9.509278e-01 1.025056e+00 1.098663e+00 1.170848e+00 1.240737e+00 1.307505e+00 1.370366e+00 1.428558e+00 1.481334e+00 1.527974e+00 1.567812e+00 1.600270e+00 1.624895e+00 1.641363e+00 1.649482e+00 1.649184e+00 1.640508e+00 1.623602e+00 1.598713e+00 1.566183e+00 1.526438e+00 1.479982e+00 1.427393e+00 1.369327e+00 1.306517e+00 1.239767e+00 1.169930e+00 1.097888e+00 1.024522e+00 9.506958e-01 8.772353e-01 8.049194e-01 7.344633e-01 6.665015e-01 6.015726e-01 5.401093e-01 4.824386e-01 4.287880e-01 3.792955e-01 3.340153e-01 2.929217e-01 2.559115e-01 2.228100e-01 1.933841e-01 1.673598e-01 1.444427e-01 1.243355e-01 1.067516e-01 9.142257e-02 7.810123e-02 6.656176e-02 5.659808e-02 4.802188e-02 4.066098e-02 3.435830e-02 2.897182e-02 2.437510e-02 2.045803e-02 1.712692e-02 1.430314e-02 1.192032e-02 9.920539e-03 8.250873e-03 6.861289e-03 5.704551e-03 4.737728e-03 3.924257e-03 3.235365e-03 2.650076e-03 2.153766e-03 1.735929e-03 1.388001e-03 1.101902e-03 8.694724e-04 6.825782e-04 5.335117e-04 4.153626e-04 3.222163e-04 2.491590e-04 1.921525e-04 1.478582e-04 1.134880e-04 8.672418e-05 6.570496e-05 4.903247e-05 3.574646e-05 2.523582e-05 1.710783e-05 1.105556e-05 6.769389e-06 3.908637e-06 2.120351e-06 1.077606e-06 5.119849e-07 2.270170e-07 9.384429e-08 3.613711e-08 1.295319e-08 4.322519e-09 1.347041e-09 3.697586e-10 1.022483e-10 1.842618e-11 1.150958e-12 4.038648e-13 1.312720e-13 3.951162e-14 1.101270e-14 2.842361e-15 0.000000e+00 0.000000e+00
0.000000e+00 4.496948e-14 6.553262e-13 2.504781e-12 8.985495e-12 2.966517e-11 9.096037e-11 2.638290e-10 7.037687e-10 1.750041e-09 4.073411e-09 8.876617e-09 1.822863e-08 3.547534e-08 6.587166e-08 1.179065e-07 2.057243e-07 3.535996e-07 6.037899e-07 1.029258e-06 1.752664e-06 2.971964e-06 4.992934e-06 8.262289e-06 1.339487e-05 2.118751e-05 3.261803e-05 4.884588e-05 7.124429e-05 1.014983e-04 1.417806e-04 1.949770e-04 2.648837e-04 3.562724e-04 4.747592e-04 6.264864e-04 8.177542e-04 1.054825e-03 1.344111e-03 1.692811e-03 2.109852e-03 2.606769e-03 3.198218e-03 3.902011e-03 4.738991e-03 5.733289e-03 6.913395e-03 8.313924e-03 9.977405e-03 1.195519e-02 1.430708e-02 1.710025e-02 2.040888e-02 2.431588e-02 2.891703e-02 3.432669e-02 4.068305e-02 4.815131e-02 5.692416e-02 6.721966e-02 7.927751e-02 9.335448e-02 1.097201e-01 1.286538e-01 1.504450e-01 1.753948e-01 2.038189e-01 2.360456e-01 2.724083e-01 3.132295e-01 3.587995e-01 4.093530e-01 4.650492e-01 5.259566e-01 5.920432e-01 6.631688e-01 7.390768e-01 8.193830e-01 9.035625e-01 9.909404e-01 1.080691e+00 1.171856e+00 1.263379e+00 1.354153e+00 1.443076e+00 1.529080e+00 1.611154e+00 1.688333e+00 1.759681e+00 1.824290e+00 1.881294e+00 1.929902e+00 1.969443e+00 1.999396e+00 2.019395e+00 2.029225e+00 2.028808e+00 2.018188e+00 1.997530e+00 1.967122e+00 1.927364e+00 1.878766e+00 1.821931e+00 1.757552e+00 1.686412e+00 1.609382e+00 1.527414e+00 1.441531e+00 1.352799e+00 1.262303e+00 1.171121e+00 1.080302e+00 9.908390e-01 9.036476e-01 8.195376e-01 7.391935e-01 6.631630e-01 5.918576e-01 5.255610e-01 4.644407e-01 4.085577e-01 3.578723e-01 3.122503e-01 2.714725e-01 2.352505e-01 2.032480e-01 1.751039e-01 1.504526e-01 1.289391e-01 1.102285e-01 9.400965e-02 7.999595e-02 6.792435e-02 5.755435e-02 4.866712e-02 4.106528e-02 3.457296e-02 2.903601e-02 2.432182e-02 2.031820e-02 1.693079e-02 1.407915e-02 1.169235e-02 9.705178e-03 8.056073e-03 6.687301e-03 5.546747e-03 4.590195e-03 3.782779e-03 3.098830e-03 2.520157e-03 2.033518e-03 1.628205e-03 1.294424e-03 1.022617e-03 8.034825e-04 6.282970e-04 4.892248e-04 3.794836e-04 2.933504e-04 2.260614e-04 1.736637e-04 1.328840e-04 1.010449e-04 7.602933e-05 5.625663e-05 4.062518e-05 2.840014e-05 1.907078e-05 1.221626e-05 7.421895e-06 4.256719e-06 2.296352e-06 1.161947e-06 5.503279e-07 2.436020e-07 1.007055e-07 3.887281e-08 1.401275e-08 4.727563e-09 1.501035e-09 4.239295e-10 1.232337e-10 2.649871e-11 3.654346e-12 1.281867e-12 4.165308e-13 1.252234e-13 3.489733e-14 9.005671e-15 0.000000e+00 0.000000e+00
0.000000e+00 1.208390e-13 1.470376e-12 5.584897e-12 1.993190e-11 6.544758e-11 1.996804e-10 5.720100e-10 1.514218e-09 3.732637e-09 8.591624e-09 1.847312e-08 3.726349e-08 7.084956e-08 1.277182e-07 2.203199e-07 3.678790e-07 6.021171e-07 9.778650e-07 1.590186e-06 2.599256e-06 4.262190e-06 6.971091e-06 1.128880e-05 1.797465e-05 2.799199e-05 4.249730e-05 6.283210e-05 9.055515e-05 1.275570e-04 1.762709e-04 2.399463e-04 3.228893e-04 4.305505e-04 5.693827e-04 7.464881e-04 9.692103e-04 1.244927e-03 1.581269e-03 1.986829e-03 2.472176e-03 3.050797e-03 3.739636e-03 4.559200e-03 5.533621e-03 6.691280e-03 8.066395e-03 9.701280e-03 1.164839e-02 1.397110e-02 1.674296e-02 2.004623e-02 2.397144e-02 2.861964e-02 3.410757e-02 4.057443e-02 4.818824e-02 5.714977e-02 6.769362e-02 8.008660e-02 9.462428e-02 1.116263e-01 1.314311e-01 1.543921e-01 1.808761e-01 2.112636e-01 2.459507e-01 2.853463e-01 3.298624e-01 3.798954e-01 4.358019e-01 4.978716e-01 5.663043e-01 6.411906e-01 7.224971e-01 8.100524e-01 9.035312e-01 1.002438e+00 1.106092e+00 1.213618e+00 1.323962e+00 1.435913e+00 1.548156e+00 1.659334e+00 1.768098e+00 1.873156e+00 1.973278e+00 2.067291e+00 2.154065e+00 2.232512e+00 2.301606e+00 2.360425e+00 2.408202e+00 2.444347e+00 2.468455e+00 2.480288e+00 2.479755e+00 2.466900e+00 2.441900e+00 2.405074e+00 2.356882e+00 2.297917e+00 2.228892e+00 2.150632e+00 2.064065e+00 1.970224e+00 1.870243e+00 1.765341e+00 1.656804e+00 1.545957e+00 1.434135e+00 1.322646e+00 1.212742e+00 1.105574e+00 1.002163e+00 9.033733e-01 8.098950e-01 7.222480e-01 6.407900e-01 5.657302e-01 4.971413e-01 4.349690e-01 3.790425e-01 3.290884e-01 2.847509e-01 2.456175e-01 2.112450e-01 1.811843e-01 1.549974e-01 1.322689e-01 1.126108e-01 9.566432e-02 8.109886e-02 6.861202e-02 5.792936e-02 4.880485e-02 4.102140e-02 3.439075e-02 2.875254e-02 2.397174e-02 1.993473e-02 1.654408e-02 1.371325e-02 1.136244e-02 9.416561e-03 7.805668e-03 6.467060e-03 5.347755e-03 4.405892e-03 3.610358e-03 2.938755e-03 2.374564e-03 1.904505e-03 1.516756e-03 1.200147e-03 9.440745e-04 7.387054e-04 5.752085e-04 4.458774e-04 3.441361e-04 2.644620e-04 2.022647e-04 1.537653e-04 1.159022e-04 8.626681e-05 6.304581e-05 4.493348e-05 3.100316e-05 2.056215e-05 1.302433e-05 7.835621e-06 4.457275e-06 2.388999e-06 1.203301e-06 5.685753e-07 2.518026e-07 1.045544e-07 4.076606e-08 1.496509e-08 5.206169e-09 1.733976e-09 5.280897e-10 1.692825e-10 4.612664e-11 1.075131e-11 3.770347e-12 1.224866e-12 3.680414e-13 1.025491e-13 2.645970e-14 0.000000e+00 0.000000e+00
1.807642e-16 3.013368e-13 3.108432e-12 1.172613e-11 4.160146e-11 1.357671e-10 4.118817e-10 1.169496e-09 3.075971e-09 7.531558e-09 1.719963e-08 3.665618e-08 7.312152e-08 1.370394e-07 2.424776e-07 4.082091e-07 6.605923e-07 1.040466e-06 1.616903e-06 2.509598e-06 3.920685e-06 6.173641e-06 9.757129e-06 1.536335e-05 2.391254e-05 3.655505e-05 5.465200e-05 7.975958e-05 1.136606e-04 1.584923e-04 2.169881e-04 2.927940e-04 3.907541e-04 5.170250e-04 6.789369e-04 8.846190e-04 1.142568e-03 1.461434e-03 1.850276e-03 2.319316e-03 2.881016e-03 3.551045e-03 4.348860e-03 5.297913e-03 6.426000e-03 7.766384e-03 9.359999e-03 1.125827e-02 1.352540e-02 1.623900e-02 1.948886e-02 2.337515e-02 2.800802e-02 3.351045e-02 4.002445e-02 4.771910e-02 5.679801e-02 6.750420e-02 8.012197e-02 9.497591e-02 1.124279e-01 1.328721e-01 1.567292e-01 1.844410e-01 2.164672e-01 2.532849e-01 2.953883e-01 3.432849e-01 3.974822e-01 4.584656e-01 5.266701e-01 6.024492e-01 6.860488e-01 7.775832e-01 8.770149e-01 9.841322e-01 1.098525e+00 1.219558e+00 1.346360e+00 1.477812e+00 1.612576e+00 1.749138e+00 1.885870e+00 2.021108e+00 2.153215e+00 2.280625e+00 2.401855e+00 2.515500e+00 2.620213e+00 2.714709e+00 2.797798e+00 2.868424e+00 2.925721e+00 2.969033e+00 2.997915e+00 3.012103e+00 3.011490e+00 2.996110e+00 2.966143e+00 2.921931e+00 2.863985e+00 2.792981e+00 2.709750e+00 2.615262e+00 2.510618e+00 2.397042e+00 2.275884e+00 2.148599e+00 2.016734e+00 1.881899e+00 1.745726e+00 1.609830e+00 1.475757e+00 1.344940e+00 1.218648e+00 1.097960e+00 9.837421e-01 8.766518e-01 7.771439e-01 6.854855e-01 6.017698e-01 5.259297e-01 4.577525e-01 3.968999e-01 3.429344e-01 2.953497e-01 2.536032e-01 2.171434e-01 1.854319e-01 1.579569e-01 1.342391e-01 1.138346e-01 9.633373e-02 8.136155e-02 6.857793e-02 5.767887e-02 4.839738e-02 4.050346e-02 3.380237e-02 2.813086e-02 2.335156e-02 1.934641e-02 1.601022e-02 1.324602e-02 1.096296e-02 9.077033e-03 7.513448e-03 6.209272e-03 5.114732e-03 4.192548e-03 3.415533e-03 2.763423e-03 2.219986e-03 1.771060e-03 1.403608e-03 1.105501e-03 8.656142e-04 6.739817e-04 5.218831e-04 4.018418e-04 3.075568e-04 2.337879e-04 1.762298e-04 1.313995e-04 9.654248e-05 6.954444e-05 4.882224e-05 3.318671e-05 2.170280e-05 1.357396e-05 8.078337e-06 4.555764e-06 2.427032e-06 1.218998e-06 5.768182e-07 2.573530e-07 1.085900e-07 4.356578e-08 1.674080e-08 6.234454e-09 2.278109e-09 7.894162e-10 2.866200e-10 9.576664e-11 2.934659e-11 1.028834e-11 3.341471e-12 1.003346e-12 2.795142e-13 7.210683e-14 0.000000e+00 0.000000e+00
7.132243e-16 6.953995e-13 6.191528e-12 2.319235e-11 8.174956e-11 2.650417e-10 7.991123e-10 2.251081e-09 5.883246e-09 1.431411e-08 3.246373e-08 6.868186e-08 1.358297e-07 2.518680e-07 4.396785e-07 7.271880e-07 1.149582e-06 1.756993e-06 2.631753e-06 3.917272e-06 5.858465e-06 8.849236e-06 1.348276e-05 2.059251e-05 3.127586e-05 4.689196e-05 6.903664e-05 9.952116e-05 1.404024e-04 1.941187e-04 2.637530e-04 3.533842e-04 4.684134e-04 6.157147e-04 8.035171e-04 1.041035e-03 1.338038e-03 1.704645e-03 2.151597e-03 2.691056e-03 3.337683e-03 4.109624e-03 5.029129e-03 6.122932e-03 7.422985e-03 8.968202e-03 1.080738e-02 1.300261e-02 1.563178e-02 1.878902e-02 2.258309e-02 2.713517e-02 3.257873e-02 3.906295e-02 4.676017e-02 5.587516e-02 6.665375e-02 7.938893e-02 9.442358e-02 1.121504e-01 1.330093e-01 1.574823e-01 1.860871e-01 2.193700e-01 2.579019e-01 3.022757e-01 3.531048e-01 4.110157e-01 4.766310e-01 5.505420e-01 6.332748e-01 7.252555e-01 8.267799e-01 9.379860e-01 1.058826e+00 1.189037e+00 1.328100e+00 1.475216e+00 1.629276e+00 1.788875e+00 1.952338e+00 2.117785e+00 2.283218e+00 2.446605e+00 2.605962e+00 2.759401e+00 2.905144e+00 3.041518e+00 3.166943e+00 3.279929e+00 3.379115e+00 3.463314e+00 3.531561e+00 3.583136e+00 3.617551e+00 3.634512e+00 3.633888e+00 3.615693e+00 3.580099e+00 3.527456e+00 3.458317e+00 3.373439e+00 3.273776e+00 3.160458e+00 3.034783e+00 2.898205e+00 2.752329e+00 2.598895e+00 2.439762e+00 2.276870e+00 2.112197e+00 1.947709e+00 1.785295e+00 1.626707e+00 1.473509e+00 1.327031e+00 1.188357e+00 1.058312e+00 9.374781e-01 8.261993e-01 7.246020e-01 6.326100e-01 5.499645e-01 4.762515e-01 4.109353e-01 3.533970e-01 3.029730e-01 2.589891e-01 2.207863e-01 1.877376e-01 1.592563e-01 1.347982e-01 1.138617e-01 9.598709e-02 8.075757e-02 6.780068e-02 5.678988e-02 4.744462e-02 3.952806e-02 3.284208e-02 2.722015e-02 2.251907e-02 1.861139e-02 1.537995e-02 1.271570e-02 1.051853e-02 8.700003e-03 7.185995e-03 5.917900e-03 4.851588e-03 3.954576e-03 3.202463e-03 2.575736e-03 2.057583e-03 1.632780e-03 1.287353e-03 1.008597e-03 7.851869e-04 6.072450e-04 4.663242e-04 3.553189e-04 2.683237e-04 2.004781e-04 1.478275e-04 1.072036e-04 7.611723e-05 5.263655e-05 3.524905e-05 2.273039e-05 1.404114e-05 8.272111e-06 4.632235e-06 2.460635e-06 1.239492e-06 5.931484e-07 2.708477e-07 1.189284e-07 5.072714e-08 2.122915e-08 8.799482e-09 3.621848e-09 1.435057e-09 5.739059e-10 2.151092e-10 7.434309e-11 2.605369e-11 8.459005e-12 2.537764e-12 7.068237e-13 1.823021e-13 0.000000e+00 0.000000e+00
2.605854e-15 1.487659e-12 1.162916e-11 4.325184e-11 1.514057e-10 4.874919e-10 1.460161e-09 4.081739e-09 1.059845e-08 2.562254e-08 5.772849e-08 1.213131e-07 2.381423e-07 4.377848e-07 7.562225e-07 1.233947e-06 1.916304e-06 2.861266e-06 4.160504e-06 5.976355e-06 8.593189e-06 1.247568e-05 1.832659e-05 2.713062e-05 4.017744e-05 5.905703e-05 8.563202e-05 1.220140e-04 1.705920e-04 2.341700e-04 3.162402e-04 4.213572e-04 5.555006e-04 7.262696e-04 9.428088e-04 1.215477e-03 1.555445e-03 1.974522e-03 2.485444e-03 3.102672e-03 3.843455e-03 4.728803e-03 5.784159e-03 7.040021e-03 8.533158e-03 1.030907e-02 1.242567e-02 1.495732e-02 1.799757e-02 2.165941e-02 2.607336e-02 3.138513e-02 3.775566e-02 4.536542e-02 5.442285e-02 6.517501e-02 7.791753e-02 9.300197e-02 1.108398e-01 1.319033e-01 1.567238e-01 1.858859e-01 2.200210e-01 2.597987e-01 3.059214e-01 3.591207e-01 4.201525e-01 4.897857e-01 5.687797e-01 6.578493e-01 7.576248e-01 8.686128e-01 9.911613e-01 1.125428e+00 1.271347e+00 1.428583e+00 1.596489e+00 1.774061e+00 1.959919e+00 2.152315e+00 2.349186e+00 2.548229e+00 2.747007e+00 2.943059e+00 3.133986e+00 3.317519e+00 3.491536e+00 3.654064e+00 3.803264e+00 3.937435e+00 4.055042e+00 4.154767e+00 4.235553e+00 4.296612e+00 4.337411e+00 4.357622e+00 4.357080e+00 4.335769e+00 4.293836e+00 4.231631e+00 4.149735e+00 4.048981e+00 3.930445e+00 3.795437e+00 3.645480e+00 3.482295e+00 3.307792e+00 3.124051e+00 2.933291e+00 2.737840e+00 2.540075e+00 2.342359e+00 2.146971e+00 1.956034e+00 1.771446e+00 1.594843e+00 1.427562e+00 1.270638e+00 1.124807e+00 9.905164e-01 8.679390e-01 7.569953e-01 6.573779e-01 5.685866e-01 4.899714e-01 4.207800e-01 3.602053e-01 3.074271e-01 2.616430e-01 2.220899e-01 1.880540e-01 1.588737e-01 1.339400e-01 1.126948e-01 9.463203e-02 7.929949e-02 6.630050e-02 5.529429e-02 4.599321e-02 3.815667e-02 3.158244e-02 2.609683e-02 2.154570e-02 1.778824e-02 1.469443e-02 1.214596e-02 1.003904e-02 8.287129e-03 6.821861e-03 5.591588e-03 4.558051e-03 3.692353e-03 2.971375e-03 2.375312e-03 1.886368e-03 1.488320e-03 1.166501e-03 9.079269e-04 7.013626e-04 5.372823e-04 4.077239e-04 3.060814e-04 2.268958e-04 1.656816e-04 1.187888e-04 8.328705e-05 5.684057e-05 3.757180e-05 2.393818e-05 1.463838e-05 8.563633e-06 4.784332e-06 2.553313e-06 1.305578e-06 6.435777e-07 3.086895e-07 1.456931e-07 6.828429e-08 3.186136e-08 1.474310e-08 6.692538e-09 2.900806e-09 1.221734e-09 4.813596e-10 1.748393e-10 6.124680e-11 1.987776e-11 5.956790e-12 1.658694e-12 4.277032e-13 0.000000e+00 0.000000e+00
8.816260e-15 2.952658e-12 2.059916e-11 7.608145e-11 2.644193e-10 8.453638e-10 2.514838e-09 6.976984e-09 1.799573e-08 4.322595e-08 9.676143e-08 2.020373e-07 3.939596e-07 7.189280e-07 1.231377e-06 1.988433e-06 3.046812e-06 4.469701e-06 6.351954e-06 8.867014e-06 1.233201e-05 1.727948e-05 2.452394e-05 3.520881e-05 5.082900e-05 7.322547e-05 1.045588e-04 1.472868e-04 2.041920e-04 2.785151e-04 3.742272e-04 4.964148e-04 6.516708e-04 8.483406e-04 1.096511e-03 1.407750e-03 1.794770e-03 2.271300e-03 2.852402e-03 3.555247e-03 4.400140e-03 5.411456e-03 6.618406e-03 8.055942e-03 9.766533e-03 1.180338e-02 1.423489e-02 1.714931e-02 2.065774e-02 2.489437e-02 3.001447e-02 3.619209e-02 4.362046e-02 5.251708e-02 6.313316e-02 7.576553e-02 9.076802e-02 1.085603e-01 1.296335e-01 1.545524e-01 1.839543e-01 2.185435e-01 2.590838e-01 3.063892e-01 3.613175e-01 4.247638e-01 4.976531e-01 5.809227e-01 6.754914e-01 7.822163e-01 9.018447e-01 1.034970e+00 1.181991e+00 1.343080e+00 1.518136e+00 1.706731e+00 1.908057e+00 2.120870e+00 2.343470e+00 2.573724e+00 2.809121e+00 3.046877e+00 3.284055e+00 3.517693e+00 3.744911e+00 3.962991e+00 4.169414e+00 4.361864e+00 4.538217e+00 4.696545e+00 4.835141e+00 4.952555e+00 5.047635e+00 5.119527e+00 5.167649e+00 5.191631e+00 5.191269e+00 5.166506e+00 5.117456e+00 5.044450e+00 4.948090e+00 4.829278e+00 4.689219e+00 4.529416e+00 4.351644e+00 4.157934e+00 3.950551e+00 3.731969e+00 3.504831e+00 3.271904e+00 3.036018e+00 2.799989e+00 2.566537e+00 2.338208e+00 2.117293e+00 1.905779e+00 1.705309e+00 1.517166e+00 1.342276e+00 1.181210e+00 1.034206e+00 9.011880e-01 7.817985e-01 6.754426e-01 5.813403e-01 4.985862e-01 4.262064e-01 3.632091e-01 3.086238e-01 2.615269e-01 2.210546e-01 1.864080e-01 1.568521e-01 1.317146e-01 1.103865e-01 9.232297e-02 7.704613e-02 6.414463e-02 5.327057e-02 4.413234e-02 3.648456e-02 3.011669e-02 2.484280e-02 2.049437e-02 1.691738e-02 1.397300e-02 1.154042e-02 9.519392e-03 7.830819e-03 6.414816e-03 5.226807e-03 4.232961e-03 3.406158e-03 2.723181e-03 2.163210e-03 1.707308e-03 1.338424e-03 1.041569e-03 8.039157e-04 6.147104e-04 4.650460e-04 3.475517e-04 2.561095e-04 1.856416e-04 1.319594e-04 9.164534e-05 6.192728e-05 4.054207e-05 2.561569e-05 1.557456e-05 9.100469e-06 5.115599e-06 2.777880e-06 1.468534e-06 7.638936e-07 3.952511e-07 2.048310e-07 1.061372e-07 5.441836e-08 2.722117e-08 1.309508e-08 5.945204e-09 2.562915e-09 1.029766e-09 3.818816e-10 1.337075e-10 4.337510e-11 1.297954e-11 3.613215e-12 9.314336e-13 0.000000e+00 0.000000e+00
2.762033e-14 5.443924e-12 3.441051e-11 1.262451e-10 4.355557e-10 1.382648e-09 4.084784e-09 1.124860e-08 2.881872e-08 6.877511e-08 1.529768e-07 3.174482e-07 6.152017e-07 1.115530e-06 1.897504e-06 3.039636e-06 4.611629e-06 6.679328e-06 9.334320e-06 1.275264e-05 1.727634e-05 2.350114e-05 3.235304e-05 4.513823e-05 6.356549e-05 8.974201e-05 1.261524e-04 1.756426e-04 2.414481e-04 3.273207e-04 4.377900e-04 5.785484e-04 7.568629e-04 9.818736e-04 1.264661e-03 1.618079e-03 2.056520e-03 2.595858e-03 3.253809e-03 4.050686e-03 5.010377e-03 6.161258e-03 7.537067e-03 9.178145e-03 1.113379e-02 1.346624e-02 1.625588e-02 1.960650e-02 2.364862e-02 2.853998e-02 3.446370e-02 4.162631e-02 5.025872e-02 6.062189e-02 7.301728e-02 8.779985e-02 1.053910e-01 1.262891e-01 1.510775e-01 1.804277e-01 2.150995e-01 2.559356e-01 3.038535e-01 3.598355e-01 4.249205e-01 5.001957e-01 5.867837e-01 6.858176e-01 7.984000e-01 9.255492e-01 1.068142e+00 1.226862e+00 1.402158e+00 1.594202e+00 1.802839e+00 2.027522e+00 2.267243e+00 2.520475e+00 2.785154e+00 3.058706e+00 3.338122e+00 3.620081e+00 3.901084e+00 4.177601e+00 4.446202e+00 4.703654e+00 4.946978e+00 5.173467e+00 5.380679e+00 5.566441e+00 5.728857e+00 5.866343e+00 5.977647e+00 6.061848e+00 6.118311e+00 6.146618e+00 6.146520e+00 6.117913e+00 6.060867e+00 5.975692e+00 5.863002e+00 5.723765e+00 5.559323e+00 5.371385e+00 5.162010e+00 4.933578e+00 4.688759e+00 4.430474e+00 4.161846e+00 3.886142e+00 3.606698e+00 3.326839e+00 3.049789e+00 2.778576e+00 2.515947e+00 2.264299e+00 2.025633e+00 1.801526e+00 1.593125e+00 1.401155e+00 1.225932e+00 1.067391e+00 9.251264e-01 7.984419e-01 6.864152e-01 5.879685e-01 5.019377e-01 4.271339e-01 3.623907e-01 3.065963e-01 2.587114e-01 2.177752e-01 1.829060e-01 1.532990e-01 1.282260e-01 1.070365e-01 8.915895e-02 7.410048e-02 6.144281e-02 5.083405e-02 4.197732e-02 3.461814e-02 2.853295e-02 2.352104e-02 1.940102e-02 1.601111e-02 1.321167e-02 1.088739e-02 8.947366e-03 7.322595e-03 5.961460e-03 4.824578e-03 3.880266e-03 3.101360e-03 2.463501e-03 1.944553e-03 1.524661e-03 1.186506e-03 9.154211e-04 6.992601e-04 5.280499e-04 3.935639e-04 2.889516e-04 2.084853e-04 1.473962e-04 1.017547e-04 6.833990e-05 4.449696e-05 2.801452e-05 1.703739e-05 1.002471e-05 5.735656e-06 3.219701e-06 1.794225e-06 1.003438e-06 5.658386e-07 3.201904e-07 1.793819e-07 9.781427e-08 5.113037e-08 2.532723e-08 1.175027e-08 5.116112e-09 2.071163e-09 7.749932e-10 2.711867e-10 8.792526e-11 2.626198e-11 7.308492e-12 1.883446e-12 0.000000e+00 0.000000e+00
8.012786e-14 9.344662e-12 5.422590e-11 1.976728e-10 6.769311e-10 2.133781e-09 6.260265e-09 1.711428e-08 4.355264e-08 1.032689e-07 2.282771e-07 4.709093e-07 9.074305e-07 1.636290e-06 2.767693e-06 4.406934e-06 6.639548e-06 9.533504e-06 1.317339e-05 1.773221e-05 2.357129e-05 3.134531e-05 4.208943e-05 5.727218e-05 7.881798e-05 1.091069e-04 1.509642e-04 2.076564e-04 2.829250e-04 3.811058e-04 5.073754e-04 6.681264e-04 8.713930e-04 1.127196e-03 1.447694e-03 1.847126e-03 2.341700e-03 2.949649e-03 3.691646e-03 4.591580e-03 5.677492e-03 6.982492e-03 8.545774e-03 1.041422e-02 1.264532e-02 1.531191e-02 1.850801e-02 2.235466e-02 2.700378e-02 3.263907e-02 3.947476e-02 4.775431e-02 5.775202e-02 6.977938e-02 8.419629e-02 1.014252e-01 1.219655e-01 1.464069e-01 1.754385e-01 2.098551e-01 2.505572e-01 2.985469e-01 3.549187e-01 4.208489e-01 4.975863e-01 5.864398e-01 6.887603e-01 8.059054e-01 9.391868e-01 1.089803e+00 1.258771e+00 1.446870e+00 1.654590e+00 1.882089e+00 2.129132e+00 2.395014e+00 2.678487e+00 2.977693e+00 3.290149e+00 3.612789e+00 3.942055e+00 4.274032e+00 4.604603e+00 4.929613e+00 5.245015e+00 5.546997e+00 5.832057e+00 6.097042e+00 6.339150e+00 6.555927e+00 6.745268e+00 6.905440e+00 7.035084e+00 7.133202e+00 7.199099e+00 7.232309e+00 7.232531e+00 7.199611e+00 7.133575e+00 7.034709e+00 6.903641e+00 6.741415e+00 6.549519e+00 6.329892e+00 6.084902e+00 5.817313e+00 5.530245e+00 5.227115e+00 4.911579e+00 4.587456e+00 4.258648e+00 3.929053e+00 3.602460e+00 3.282451e+00 2.972299e+00 2.674878e+00 2.392605e+00 2.127398e+00 1.880663e+00 1.653301e+00 1.445723e+00 1.257888e+00 1.089341e+00 9.392837e-01 8.066397e-01 6.901428e-01 5.884167e-01 5.000481e-01 4.236456e-01 3.578792e-01 3.015044e-01 2.533718e-01 2.124285e-01 1.777163e-01 1.483702e-01 1.236185e-01 1.027829e-01 8.527692e-02 7.060107e-02 5.833311e-02 4.811575e-02 3.964287e-02 3.264699e-02 2.689036e-02 2.216058e-02 1.827029e-02 1.505906e-02 1.239494e-02 1.017391e-02 8.316732e-03 6.763742e-03 5.469125e-03 4.395859e-03 3.512163e-03 2.789561e-03 2.202251e-03 1.727213e-03 1.344519e-03 1.037460e-03 7.923327e-04 5.979710e-04 4.451897e-04 3.263283e-04 2.349548e-04 1.656887e-04 1.140724e-04 7.642930e-05 4.970775e-05 3.134972e-05 1.920321e-05 1.148502e-05 6.770932e-06 3.984784e-06 2.368510e-06 1.428395e-06 8.685254e-07 5.244670e-07 3.087603e-07 1.742936e-07 9.318695e-08 4.680779e-08 2.193032e-08 9.588007e-09 3.892253e-09 1.462052e-09 5.112454e-10 1.656478e-10 4.935887e-11 1.373142e-11 3.537446e-12 0.000000e+00 0.000000e+00
2.152526e-13 1.498772e-11 8.070968e-11 2.923628e-10 9.935545e-10 3.109728e-09 9.060004e-09 2.459068e-08 6.216081e-08 1.464543e-07 3.217865e-07 6.600760e-07 1.265345e-06 2.270755e-06 3.823757e-06 6.062388e-06 9.093114e-06 1.298986e-05 1.783271e-05 2.379289e-05 3.125098e-05 4.091912e-05 5.393791e-05 7.193229e-05 9.703538e-05 1.318956e-04 1.796824e-04 2.441016e-04 3.294406e-04 4.406854e-04 5.837506e-04 7.658418e-04 9.958842e-04 1.284907e-03 1.646270e-03 2.095729e-03 2.651457e-03 3.334246e-03 4.168021e-03 5.180665e-03 6.404950e-03 7.879509e-03 9.650022e-03 1.177120e-02 1.431031e-02 1.735247e-02 2.100718e-02 2.541470e-02 3.075044e-02 3.722667e-02 4.509221e-02 5.463205e-02 6.616988e-02 8.007522e-02 9.677532e-02 1.167706e-01 1.406510e-01 1.691111e-01 2.029627e-01 2.431418e-01 2.907106e-01 3.468531e-01 4.128659e-01 4.901471e-01 5.801848e-01 6.845411e-01 8.048262e-01 9.426513e-01 1.099562e+00 1.276957e+00 1.476006e+00 1.697583e+00 1.942213e+00 2.210018e+00 2.500650e+00 2.813208e+00 3.146149e+00 3.497229e+00 3.863490e+00 4.241318e+00 4.626551e+00 5.014632e+00 5.400776e+00 5.780150e+00 6.148037e+00 6.499985e+00 6.831911e+00 7.140158e+00 7.421507e+00 7.673179e+00 7.892827e+00 8.078540e+00 8.228833e+00 8.342616e+00 8.419127e+00 8.457842e+00 8.458408e+00 8.420619e+00 8.344463e+00 8.230211e+00 8.078523e+00 7.890535e+00 7.667904e+00 7.412824e+00 7.128003e+00 6.816622e+00 6.482283e+00 6.128942e+00 5.760829e+00 5.382369e+00 4.998087e+00 4.612514e+00 4.230082e+00 3.855001e+00 3.491144e+00 3.141937e+00 2.810275e+00 2.498467e+00 2.208219e+00 1.940633e+00 1.696236e+00 1.475018e+00 1.276485e+00 1.099730e+00 9.435198e-01 8.063841e-01 6.867133e-01 5.828435e-01 4.931274e-01 4.159850e-01 3.499348e-01 2.936088e-01 2.457563e-01 2.052420e-01 1.710441e-01 1.422525e-01 1.180669e-01 9.779413e-02 8.084113e-02 6.670466e-02 5.495757e-02 4.523411e-02 3.721639e-02 3.062454e-02 2.521128e-02 2.076078e-02 1.708952e-02 1.404703e-02 1.151455e-02 9.401130e-03 7.637753e-03 6.171020e-03 4.957594e-03 3.960279e-03 3.145879e-03 2.484497e-03 1.949655e-03 1.518617e-03 1.172482e-03 8.958679e-04 6.763022e-04 5.035475e-04 3.690577e-04 2.656419e-04 1.872693e-04 1.289270e-04 8.646156e-05 5.640429e-05 3.582896e-05 2.226273e-05 1.365496e-05 8.375126e-06 5.203829e-06 3.297138e-06 2.119608e-06 1.361410e-06 8.567518e-07 5.188285e-07 2.982259e-07 1.612135e-07 8.149261e-08 3.834262e-08 1.678747e-08 6.819732e-09 2.565421e-09 8.963230e-10 2.901823e-10 8.620331e-11 2.397213e-11 6.173238e-12 0.000000e+00 0.000000e+00
5.354558e-13 2.259057e-11 1.138026e-10 4.094955e-10 1.380221e-09 4.288177e-09 1.240290e-08 3.341891e-08 8.390500e-08 1.964285e-07 4.290434e-07 8.753873e-07 1.670190e-06 2.985202e-06 5.010145e-06 7.922318e-06 1.185752e-05 1.690604e-05 2.315519e-05 3.078573e-05 4.020578e-05 5.218739e-05 6.797197e-05 8.932944e-05 1.185860e-04 1.586430e-04 2.130035e-04 2.858149e-04 3.819325e-04 5.070423e-04 6.678820e-04 8.725892e-04 1.131129e-03 1.455702e-03 1.861041e-03 2.364585e-03 2.986658e-03 3.750827e-03 4.684563e-03 5.820141e-03 7.195639e-03 8.855997e-03 1.085444e-02 1.325487e-02 1.613592e-02 1.959689e-02 2.376478e-02 2.880122e-02 3.490755e-02 4.232753e-02 5.134819e-02 6.230087e-02 7.556486e-02 9.157552e-02 1.108373e-01 1.339405e-01 1.615797e-01 1.945715e-01 2.338688e-01 2.805701e-01 3.359220e-01 4.013148e-01 4.782740e-01 5.684479e-01 6.735943e-01 7.955597e-01 9.362438e-01 1.097541e+00 1.281254e+00 1.489001e+00 1.722116e+00 1.981570e+00 2.267911e+00 2.581201e+00 2.920940e+00 3.285979e+00 3.674425e+00 4.083582e+00 4.509957e+00 4.949328e+00 5.396875e+00 5.847351e+00 6.295263e+00 6.735057e+00 7.161307e+00 7.568873e+00 7.953034e+00 8.309567e+00 8.634777e+00 8.925504e+00 9.179107e+00 9.393457e+00 9.566912e+00 9.698267e+00 9.786671e+00 9.831533e+00 9.832439e+00 9.789138e+00 9.701591e+00 9.570076e+00 9.395313e+00 9.178566e+00 8.921703e+00 8.627205e+00 8.298150e+00 7.938165e+00 7.551364e+00 7.142267e+00 6.715720e+00 6.276796e+00 5.830698e+00 5.382660e+00 4.937824e+00 4.501108e+00 4.077066e+00 3.669748e+00 3.282595e+00 2.918362e+00 2.579096e+00 2.266134e+00 1.980139e+00 1.721147e+00 1.488633e+00 1.281587e+00 1.098609e+00 9.380151e-01 7.979422e-01 6.764501e-01 5.716053e-01 4.815447e-01 4.045168e-01 3.389033e-01 2.832266e-01 2.361490e-01 1.964692e-01 1.631186e-01 1.351579e-01 1.117712e-01 9.225875e-02 7.602441e-02 6.256136e-02 5.143607e-02 4.227375e-02 3.474719e-02 2.857021e-02 2.349519e-02 1.931284e-02 1.585187e-02 1.297675e-02 1.058300e-02 8.590664e-03 6.937395e-03 5.572423e-03 4.452284e-03 3.538458e-03 2.796567e-03 2.196447e-03 1.712422e-03 1.323308e-03 1.011959e-03 7.645219e-04 5.696310e-04 4.177856e-04 3.009701e-04 2.124405e-04 1.465699e-04 9.867522e-05 6.482563e-05 4.168950e-05 2.644218e-05 1.673988e-05 1.072532e-05 7.021916e-06 4.692911e-06 3.160124e-06 2.102202e-06 1.354768e-06 8.327090e-07 4.828644e-07 2.622987e-07 1.329126e-07 6.262325e-08 2.741873e-08 1.113507e-08 4.189447e-09 1.462288e-09 4.729486e-10 1.399491e-10 3.890131e-11 1.001338e-11 0.000000e+00 0.000000e+00
1.233414e-12 3.227912e-11 1.529033e-10 5.459205e-10 1.822879e-09 5.617133e-09 1.611718e-08 4.308758e-08 1.074032e-07 2.497808e-07 5.423343e-07 1.100813e-06 2.091313e-06 3.725650e-06 6.239286e-06 9.855941e-06 1.475324e-05 2.105623e-05 2.888214e-05 3.844392e-05 5.019433e-05 6.497190e-05 8.411312e-05 1.095169e-04 1.436807e-04 1.897357e-04 2.514989e-04 3.335455e-04 4.413000e-04 5.811748e-04 7.607960e-04 9.893456e-04 1.277985e-03 1.640281e-03 2.092547e-03 2.654128e-03 3.347725e-03 4.199941e-03 5.242094e-03 6.511253e-03 8.051340e-03 9.914358e-03 1.216210e-02 1.486898e-02 1.812669e-02 2.205061e-02 2.678744e-02 3.252262e-02 3.948620e-02 4.795664e-02 5.826318e-02 7.078844e-02 8.597375e-02 1.043287e-01 1.264456e-01 1.530183e-01 1.848626e-01 2.229363e-01 2.683555e-01 3.224045e-01 3.865393e-01 4.623832e-01 5.517179e-01 6.564712e-01 7.787007e-01 9.205673e-01 1.084290e+00 1.272071e+00 1.485997e+00 1.727921e+00 1.999352e+00 2.301359e+00 2.634498e+00 2.998740e+00 3.393392e+00 3.816998e+00 4.267247e+00 4.740927e+00 5.233939e+00 5.741392e+00 6.257758e+00 6.777056e+00 7.293050e+00 7.799440e+00 8.290056e+00 8.759036e+00 9.200974e+00 9.611022e+00 9.984946e+00 1.031913e+01 1.061059e+01 1.085691e+01 1.105625e+01 1.120726e+01 1.130895e+01 1.136066e+01 1.136189e+01 1.131235e+01 1.121200e+01 1.106115e+01 1.086064e+01 1.061191e+01 1.031709e+01 9.979003e+00 9.601127e+00 9.187565e+00 8.742964e+00 8.272436e+00 7.781469e+00 7.275822e+00 6.761430e+00 6.244287e+00 5.730318e+00 5.225223e+00 4.734311e+00 4.262328e+00 3.813329e+00 3.390576e+00 2.996504e+00 2.632725e+00 2.300065e+00 1.998629e+00 1.727870e+00 1.486678e+00 1.273487e+00 1.086388e+00 9.232477e-01 7.818244e-01 6.598691e-01 5.552030e-01 4.657712e-01 3.896726e-01 3.251726e-01 2.707031e-01 2.248583e-01 1.863887e-01 1.541952e-01 1.273218e-01 1.049459e-01 8.636612e-02 7.098530e-02 5.829394e-02 4.785376e-02 3.928499e-02 3.225820e-02 2.649037e-02 2.174329e-02 1.782210e-02 1.457207e-02 1.187310e-02 9.632484e-03 7.777468e-03 6.248688e-03 4.995563e-03 3.973679e-03 3.143832e-03 2.471976e-03 1.929392e-03 1.492546e-03 1.142478e-03 8.639017e-04 6.442641e-04 4.730393e-04 3.413014e-04 2.414964e-04 1.672842e-04 1.133628e-04 7.526959e-05 4.921825e-05 3.200021e-05 2.095799e-05 1.399446e-05 9.568334e-06 6.647233e-06 4.611130e-06 3.129670e-06 2.041732e-06 1.263513e-06 7.351724e-07 3.999129e-07 2.026865e-07 9.547772e-08 4.176845e-08 1.694684e-08 6.372274e-09 2.221632e-09 7.177186e-10 2.113371e-10 5.872158e-11 1.510946e-11 2.198475e-15 6.573890e-16
2.631222e-12 4.425842e-11 1.976577e-10 6.987349e-10 2.306811e-09 7.038890e-09 2.000619e-08 5.300221e-08 1.310376e-07 3.025126e-07 6.526349e-07 1.317681e-06 2.493207e-06 4.429943e-06 7.410904e-06 1.171408e-05 1.757562e-05 2.518172e-05 3.471256e-05 4.644631e-05 6.090471e-05 7.900193e-05 1.021623e-04 1.323946e-04 1.723438e-04 2.253472e-04 2.955135e-04 3.878243e-04 5.082566e-04 6.639499e-04 8.634550e-04 1.117088e-03 1.437356e-03 1.839395e-03 2.341343e-03 2.964713e-03 3.734868e-03 4.681737e-03 5.840819e-03 7.254369e-03 8.972673e-03 1.105551e-02 1.357424e-02 1.661512e-02 2.028453e-02 2.471597e-02 3.007817e-02 3.658308e-02 4.449257e-02 5.412342e-02 6.585131e-02 8.011549e-02 9.742608e-02 1.183758e-01 1.436569e-01 1.740819e-01 2.106066e-01 2.543520e-01 3.066216e-01 3.689119e-01 4.429153e-01 5.305159e-01 6.337806e-01 7.549460e-01 8.963991e-01 1.060644e+00 1.250246e+00 1.467742e+00 1.715518e+00 1.995682e+00 2.309923e+00 2.659405e+00 3.044675e+00 3.465580e+00 3.921180e+00 4.409648e+00 4.928186e+00 5.472992e+00 6.039294e+00 6.621472e+00 7.213241e+00 7.807849e+00 8.398290e+00 8.977498e+00 9.538545e+00 1.007482e+01 1.058019e+01 1.104913e+01 1.147680e+01 1.185907e+01 1.219250e+01 1.247436e+01 1.270252e+01 1.287543e+01 1.299194e+01 1.305125e+01 1.305278e+01 1.299621e+01 1.288151e+01 1.270908e+01 1.247993e+01 1.219577e+01 1.185904e+01 1.147298e+01 1.104151e+01 1.056924e+01 1.006138e+01 9.523646e+00 8.962198e+00 8.383516e+00 7.794307e+00 7.201381e+00 6.611502e+00 6.031217e+00 5.466653e+00 4.923322e+00 4.405956e+00 3.918385e+00 3.463493e+00 3.043210e+00 2.658568e+00 2.309762e+00 1.996242e+00 1.716809e+00 1.469730e+00 1.252862e+00 1.063785e+00 8.999356e-01 7.587200e-01 6.376129e-01 5.342232e-01 4.463348e-01 3.719244e-01 3.091644e-01 2.564172e-01 2.122268e-01 1.753111e-01 1.445530e-01 1.189902e-01 9.780103e-02 8.028721e-02 6.585447e-02 5.399430e-02 4.426890e-02 3.630103e-02 2.976826e-02 2.439994e-02 1.997455e-02 1.631546e-02 1.328462e-02 1.077474e-02 8.701116e-03 6.994678e-03 5.596934e-03 4.457053e-03 3.530671e-03 2.779665e-03 2.172146e-03 1.682148e-03 1.288842e-03 9.754519e-04 7.281749e-04 5.353751e-04 3.871053e-04 2.748721e-04 1.914917e-04 1.309300e-04 8.810894e-05 5.873569e-05 3.919137e-05 2.649402e-05 1.830314e-05 1.291182e-05 9.191990e-06 6.481828e-06 4.441480e-06 2.911171e-06 1.804661e-06 1.050089e-06 5.707540e-07 2.889112e-07 1.359191e-07 5.937151e-08 2.405476e-08 9.034608e-09 3.145557e-09 1.014794e-09 2.969654e-10 8.248144e-11 2.121504e-11 8.705468e-15 2.603114e-15
5.197718e-12 5.909176e-11 2.491761e-10 8.694311e-10 2.830128e-09 8.530360e-09 2.396068e-08 6.277599e-08 1.536551e-07 3.516058e-07 7.528734e-07 1.510987e-06 2.846861e-06 5.046709e-06 8.441429e-06 1.337152e-05 2.015154e-05 2.906107e-05 4.038386e-05 5.450321e-05 7.203841e-05 9.398912e-05 1.218587e-04 1.577461e-04 2.044224e-04 2.654150e-04 3.451102e-04 4.488782e-04 5.832240e-04 7.559940e-04 9.766691e-04 1.256756e-03 1.610234e-03 2.054002e-03 2.608277e-03 3.297034e-03 4.148608e-03 5.196582e-03 6.480974e-03 8.049621e-03 9.959684e-03 1.227944e-02 1.509083e-02 1.849331e-02 2.260972e-02 2.759379e-02 3.363880e-02 4.098620e-02 4.993306e-02 6.083844e-02 7.412914e-02 9.030669e-02 1.099574e-01 1.337668e-01 1.625401e-01 1.972254e-01 2.389390e-01 2.889892e-01 3.488933e-01 4.203878e-01 5.054306e-01 6.061963e-01 7.250667e-01 8.646175e-01 1.027594e+00 1.216873e+00 1.435388e+00 1.686032e+00 1.971511e+00 2.294193e+00 2.655956e+00 3.058047e+00 3.500980e+00 3.984439e+00 4.507176e+00 5.066928e+00 5.660334e+00 6.282929e+00 6.929204e+00 7.592760e+00 8.266509e+00 8.942900e+00 9.614139e+00 1.027239e+01 1.090994e+01 1.151942e+01 1.209394e+01 1.262726e+01 1.311385e+01 1.354897e+01 1.392870e+01 1.424986e+01 1.450998e+01 1.470721e+01 1.484019e+01 1.490792e+01 1.490974e+01 1.484528e+01 1.471455e+01 1.451812e+01 1.425725e+01 1.393398e+01 1.355118e+01 1.311256e+01 1.262254e+01 1.208630e+01 1.150961e+01 1.089884e+01 1.026083e+01 9.602818e+00 8.932318e+00 8.256995e+00 7.584497e+00 6.922260e+00 6.277281e+00 5.655893e+00 5.063565e+00 4.504761e+00 3.982874e+00 3.500214e+00 3.058061e+00 2.656742e+00 2.295726e+00 1.973739e+00 1.688884e+00 1.438778e+00 1.220704e+00 1.031753e+00 8.689634e-01 7.294338e-01 6.104051e-01 5.093138e-01 4.238168e-01 3.517961e-01 2.913526e-01 2.407960e-01 1.986354e-01 1.635697e-01 1.344768e-01 1.103995e-01 9.052552e-02 7.416663e-02 6.073673e-02 4.973415e-02 4.072888e-02 3.335483e-02 2.730516e-02 2.232837e-02 1.822312e-02 1.483108e-02 1.202840e-02 9.717005e-03 7.817040e-03 6.261356e-03 4.992199e-03 3.959697e-03 3.121401e-03 2.442075e-03 1.893189e-03 1.451933e-03 1.099951e-03 8.220960e-04 6.055044e-04 4.390729e-04 3.132230e-04 2.197886e-04 1.518896e-04 1.037545e-04 7.054113e-05 4.820513e-05 3.344023e-05 2.366748e-05 1.701769e-05 1.226630e-05 8.705099e-06 5.977386e-06 3.916005e-06 2.423240e-06 1.406756e-06 7.627506e-07 3.851808e-07 1.808216e-07 7.882306e-08 3.187680e-08 1.195379e-08 4.155529e-09 1.338508e-09 3.887196e-10 1.079377e-10 2.775882e-11 3.192075e-14 9.544959e-15
9.508765e-12 7.792264e-11 3.110442e-10 1.067573e-09 3.416298e-09 1.014188e-08 2.807009e-08 7.252446e-08 1.752875e-07 3.966493e-07 8.413229e-07 1.675936e-06 3.141398e-06 5.554503e-06 9.293063e-06 1.476773e-05 2.239189e-05 3.257250e-05 4.573985e-05 6.242438e-05 8.337267e-05 1.096798e-04 1.429200e-04 1.852656e-04 2.396015e-04 3.096427e-04 4.000569e-04 5.166007e-04 6.662897e-04 8.576477e-04 1.101066e-03 1.409262e-03 1.797777e-03 2.285441e-03 2.894790e-03 3.652557e-03 4.590367e-03 5.745785e-03 7.163691e-03 8.897899e-03 1.101298e-02 1.358650e-02 1.671207e-02 2.050391e-02 2.510323e-02 3.068635e-02 3.747388e-02 4.573990e-02 5.582043e-02 6.812109e-02 8.312487e-02 1.014018e-01 1.236224e-01 1.505759e-01 1.831942e-01 2.225789e-01 2.700290e-01 3.270650e-01 3.954457e-01 4.771770e-01 5.745127e-01 6.899485e-01 8.262128e-01 9.862508e-01 1.173197e+00 1.390324e+00 1.640961e+00 1.928372e+00 2.255596e+00 2.625268e+00 3.039445e+00 3.499444e+00 4.005714e+00 4.557724e+00 5.153859e+00 5.791344e+00 6.466185e+00 7.173187e+00 7.906049e+00 8.657546e+00 9.419760e+00 1.018432e+01 1.094264e+01 1.168609e+01 1.240620e+01 1.309480e+01 1.374423e+01 1.434745e+01 1.489823e+01 1.539113e+01 1.582162e+01 1.618602e+01 1.648139e+01 1.670550e+01 1.685669e+01 1.693374e+01 1.693581e+01 1.686253e+01 1.671399e+01 1.649100e+01 1.619515e+01 1.582893e+01 1.539572e+01 1.489978e+01 1.434612e+01 1.374051e+01 1.308935e+01 1.239968e+01 1.167906e+01 1.093550e+01 1.017737e+01 9.413191e+00 8.651531e+00 7.900736e+00 7.168705e+00 6.462628e+00 5.788767e+00 5.152282e+00 4.557143e+00 4.006108e+00 3.500764e+00 3.041616e+00 2.628187e+00 2.259144e+00 1.932435e+00 1.645439e+00 1.395128e+00 1.178234e+00 9.914032e-01 8.313309e-01 6.948601e-01 5.790484e-01 4.812004e-01 3.988761e-01 3.298840e-01 2.722696e-01 2.243052e-01 1.844809e-01 1.514940e-01 1.242336e-01 1.017605e-01 8.328149e-02 6.812479e-02 5.571831e-02 4.557391e-02 3.727730e-02 3.048159e-02 2.490202e-02 2.030969e-02 1.652368e-02 1.340171e-02 1.083091e-02 8.719570e-03 6.991136e-03 5.580377e-03 4.431509e-03 3.497443e-03 2.739339e-03 2.125894e-03 1.632148e-03 1.238000e-03 9.268000e-04 6.843034e-04 4.980967e-04 3.573763e-04 2.528756e-04 1.767816e-04 1.225750e-04 8.484072e-05 5.910708e-05 4.175260e-05 2.996961e-05 2.172998e-05 1.570725e-05 1.113372e-05 7.618518e-06 4.969200e-06 3.061017e-06 1.769418e-06 9.557035e-07 4.809809e-07 2.251366e-07 9.788646e-08 3.949841e-08 1.478461e-08 5.131395e-09 1.650174e-09 4.749389e-10 1.319126e-10 3.394649e-11 1.083838e-13 3.240897e-14
1.611145e-11 1.023639e-10 3.891161e-10 1.310691e-09 4.115452e-09 1.200520e-08 3.265506e-08 8.297171e-08 1.974497e-07 4.405813e-07 9.232560e-07 1.821267e-06 3.390125e-06 5.971785e-06 9.988671e-06 1.592687e-05 2.431559e-05 3.571904e-05 5.075289e-05 7.013387e-05 9.476479e-05 1.258487e-04 1.650283e-04 2.145430e-04 2.773935e-04 3.574999e-04 4.598386e-04 5.905740e-04 7.572322e-04 9.689889e-04 1.237110e-03 1.575514e-03 2.001348e-03 2.535501e-03 3.203041e-03 4.033727e-03 5.062787e-03 6.332084e-03 7.891699e-03 9.801843e-03 1.213509e-02 1.497918e-02 1.844071e-02 2.265041e-02 2.777009e-02 3.400127e-02 4.159490e-02 5.086119e-02 6.217904e-02 7.600526e-02 9.288463e-02 1.134626e-01 1.385028e-01 1.689095e-01 2.057565e-01 2.503176e-01 3.040965e-01 3.688515e-01 4.466112e-01 5.396809e-01 6.506411e-01 7.823410e-01 9.378881e-01 1.120629e+00 1.334116e+00 1.582047e+00 1.868165e+00 2.196122e+00 2.569292e+00 2.990576e+00 3.462196e+00 3.985511e+00 4.560861e+00 5.187444e+00 5.863213e+00 6.584808e+00 7.347534e+00 8.145408e+00 8.971295e+00 9.817120e+00 1.067412e+01 1.153309e+01 1.238465e+01 1.321938e+01 1.402803e+01 1.480162e+01 1.553170e+01 1.621040e+01 1.683068e+01 1.738637e+01 1.787221e+01 1.828388e+01 1.861792e+01 1.887158e+01 1.904279e+01 1.913005e+01 1.913234e+01 1.904926e+01 1.888106e+01 1.862884e+01 1.829464e+01 1.788149e+01 1.739341e+01 1.683527e+01 1.621276e+01 1.553231e+01 1.480100e+01 1.402658e+01 1.321738e+01 1.238221e+01 1.153028e+01 1.067102e+01 9.813903e+00 8.968186e+00 8.142677e+00 7.345451e+00 6.583601e+00 5.863045e+00 5.188401e+00 4.562945e+00 3.988645e+00 3.466235e+00 2.995336e+00 2.574586e+00 2.201790e+00 1.874091e+00 1.588147e+00 1.340317e+00 1.126837e+00 9.439743e-01 7.881452e-01 6.559969e-01 5.444493e-01 4.507071e-01 3.722539e-01 3.068402e-01 2.524729e-01 2.074072e-01 1.701370e-01 1.393802e-01 1.140547e-01 9.325095e-02 7.620200e-02 6.225790e-02 5.086644e-02 4.156031e-02 3.394864e-02 2.771012e-02 2.258564e-02 1.836938e-02 1.489886e-02 1.204491e-02 9.702882e-03 7.785944e-03 6.220742e-03 4.945074e-03 3.906816e-03 3.063211e-03 2.379915e-03 1.829562e-03 1.390072e-03 1.043064e-03 7.727116e-04 5.651317e-04 4.081810e-04 2.914189e-04 2.060575e-04 1.448119e-04 1.016937e-04 7.181361e-05 5.124864e-05 3.697177e-05 2.679515e-05 1.927693e-05 1.356616e-05 9.208973e-06 5.960058e-06 3.645643e-06 2.094487e-06 1.125387e-06 5.638873e-07 2.629843e-07 1.139954e-07 4.588740e-08 1.714493e-08 5.943254e-09 1.909223e-09 5.442698e-10 1.514316e-10 3.908481e-11 3.411220e-13 1.019875e-13
2.528870e-11 1.338656e-10 4.894106e-10 1.618064e-09 4.987065e-09 1.428896e-08 3.816189e-08 9.521913e-08 2.226699e-07 4.888040e-07 1.009384e-06 1.966665e-06 3.626477e-06 6.350793e-06 1.060279e-05 1.694484e-05 2.603121e-05 3.860301e-05 5.548967e-05 7.762604e-05 1.060995e-04 1.422407e-04 1.877736e-04 2.450180e-04 3.171137e-04 4.082257e-04 5.236892e-04 6.701216e-04 8.555795e-04 1.089876e-03 1.385112e-03 1.756370e-03 2.222410e-03 2.806265e-03 3.535706e-03 4.443768e-03 5.569568e-03 6.959593e-03 8.669492e-03 1.076634e-02 1.333142e-02 1.646364e-02 2.028413e-02 2.494207e-02 3.062235e-02 3.755461e-02 4.602343e-02 5.637885e-02 6.904689e-02 8.454063e-02 1.034728e-01 1.265720e-01 1.547048e-01 1.889032e-01 2.303982e-01 2.806548e-01 3.414038e-01 4.146668e-01 5.027697e-01 6.083469e-01 7.343376e-01 8.839774e-01 1.060786e+00 1.268544e+00 1.511252e+00 1.793058e+00 2.118140e+00 2.490543e+00 2.913980e+00 3.391603e+00 3.925773e+00 4.517851e+00 5.168016e+00 5.875132e+00 6.636649e+00 7.448557e+00 8.305399e+00 9.200363e+00 1.012545e+01 1.107173e+01 1.202959e+01 1.298901e+01 1.393980e+01 1.487176e+01 1.577483e+01 1.663924e+01 1.745567e+01 1.821540e+01 1.891053e+01 1.953402e+01 2.007984e+01 2.054291e+01 2.091906e+01 2.120497e+01 2.139806e+01 2.149643e+01 2.149889e+01 2.140501e+01 2.121525e+01 2.093109e+01 2.055511e+01 2.009101e+01 1.954351e+01 1.891825e+01 1.822164e+01 1.746086e+01 1.664374e+01 1.577879e+01 1.487515e+01 1.394248e+01 1.299084e+01 1.203055e+01 1.107197e+01 1.012526e+01 9.200135e+00 8.305547e+00 7.449455e+00 6.638584e+00 5.878271e+00 5.172387e+00 4.523352e+00 3.932199e+00 3.398695e+00 2.921481e+00 2.498245e+00 2.125902e+00 1.800797e+00 1.518909e+00 1.276048e+00 1.068033e+00 8.908274e-01 7.406361e-01 6.139612e-01 5.076177e-01 4.187309e-01 3.447243e-01 2.833101e-01 2.324830e-01 1.905110e-01 1.559207e-01 1.274720e-01 1.041254e-01 8.500833e-02 6.938451e-02 5.663103e-02 4.622238e-02 3.771956e-02 3.076145e-02 2.505602e-02 2.037038e-02 1.651997e-02 1.335785e-02 1.076513e-02 8.643699e-03 6.911270e-03 5.498610e-03 4.348104e-03 3.412726e-03 2.654784e-03 2.044206e-03 1.556625e-03 1.171642e-03 8.716163e-04 6.410411e-04 4.663561e-04 3.359264e-04 2.399987e-04 1.705420e-04 1.210136e-04 8.612386e-05 6.166053e-05 4.438126e-05 3.192976e-05 2.272564e-05 1.580021e-05 1.059771e-05 6.784346e-06 4.110655e-06 2.342837e-06 1.250549e-06 6.232643e-07 2.894707e-07 1.250858e-07 5.024933e-08 1.875790e-08 6.504841e-09 2.092094e-09 5.921247e-10 1.656592e-10 4.314987e-11 9.935725e-13 2.970141e-13
3.678403e-11 1.726505e-10 6.144377e-10 1.999267e-09 6.066140e-09 1.710640e-08 4.492836e-08 1.101923e-07 2.532732e-07 5.466936e-07 1.111104e-06 2.134306e-06 3.889963e-06 6.755758e-06 1.123007e-05 1.794658e-05 2.768310e-05 4.136249e-05 6.004130e-05 8.489424e-05 1.172215e-04 1.585142e-04 2.106137e-04 2.759611e-04 3.578860e-04 4.608586e-04 5.906397e-04 7.543585e-04 9.606375e-04 1.219925e-03 1.545121e-03 1.952424e-03 2.462189e-03 3.099644e-03 3.895399e-03 4.885996e-03 6.114744e-03 7.633115e-03 9.502765e-03 1.179821e-02 1.461024e-02 1.805013e-02 2.225509e-02 2.739491e-02 3.368016e-02 4.137167e-02 5.079114e-02 6.233237e-02 7.647316e-02 9.378840e-02 1.149657e-01 1.408257e-01 1.723486e-01 2.107077e-01 2.573075e-01 3.138232e-01 3.822347e-01 4.648512e-01 5.643233e-01 6.836441e-01 8.261429e-01 9.954748e-01 1.195605e+00 1.430782e+00 1.705485e+00 2.024333e+00 2.391954e+00 2.812793e+00 3.290890e+00 3.829626e+00 4.431464e+00 5.097713e+00 5.828333e+00 6.621786e+00 7.474952e+00 8.383111e+00 9.339999e+00 1.033795e+01 1.136809e+01 1.242063e+01 1.348512e+01 1.455076e+01 1.560655e+01 1.664150e+01 1.764474e+01 1.860567e+01 1.951408e+01 2.036034e+01 2.113560e+01 2.183190e+01 2.244230e+01 2.296085e+01 2.338259e+01 2.370344e+01 2.392023e+01 2.403063e+01 2.403321e+01 2.392755e+01 2.371434e+01 2.339554e+01 2.297437e+01 2.245530e+01 2.184387e+01 2.114655e+01 2.037061e+01 1.952404e+01 1.861552e+01 1.765439e+01 1.665065e+01 1.561481e+01 1.455781e+01 1.349084e+01 1.242513e+01 1.137171e+01 1.034115e+01 9.343299e+00 8.386989e+00 7.479793e+00 6.627826e+00 5.835633e+00 5.106160e+00 4.440809e+00 3.839548e+00 3.301069e+00 2.822965e+00 2.401945e+00 2.034047e+00 1.714870e+00 1.439792e+00 1.204165e+00 1.003473e+00 8.334516e-01 6.901489e-01 5.699554e-01 4.696030e-01 3.861562e-01 3.170038e-01 2.598542e-01 2.127273e-01 1.739394e-01 1.420751e-01 1.159511e-01 9.457744e-02 7.712220e-02 6.288433e-02 5.127433e-02 4.180062e-02 3.405878e-02 2.772103e-02 2.252514e-02 1.826255e-02 1.476685e-02 1.190353e-02 9.561985e-03 7.650026e-03 6.090684e-03 4.820361e-03 3.787400e-03 2.950447e-03 2.276402e-03 1.738264e-03 1.313300e-03 9.818078e-04 7.265200e-04 5.324212e-04 3.867092e-04 2.787170e-04 1.997143e-04 1.426358e-04 1.018080e-04 7.273447e-05 5.195161e-05 3.691571e-05 2.587512e-05 1.770076e-05 1.168973e-05 7.380271e-06 4.418996e-06 2.494100e-06 1.321010e-06 6.545480e-07 3.028034e-07 1.305754e-07 5.245405e-08 1.962669e-08 6.841203e-09 2.217090e-09 6.293066e-10 1.786390e-10 4.763665e-11 2.679906e-12 8.010397e-13
4.961791e-11 2.166881e-10 7.596175e-10 2.442622e-09 7.327955e-09 2.041607e-08 5.292348e-08 1.280057e-07 2.899413e-07 6.165663e-07 1.234565e-06 2.338081e-06 4.208047e-06 7.234736e-06 1.194495e-05 1.903312e-05 2.938792e-05 4.410314e-05 6.445913e-05 9.188093e-05 1.279101e-04 1.742456e-04 2.329092e-04 3.065363e-04 3.987225e-04 5.143190e-04 6.595829e-04 8.422160e-04 1.071447e-03 1.358369e-03 1.716663e-03 2.163601e-03 2.721117e-03 3.416660e-03 4.283807e-03 5.362834e-03 6.701588e-03 8.356970e-03 1.039721e-02 1.290498e-02 1.598151e-02 1.975168e-02 2.437039e-02 3.003012e-02 3.696968e-02 4.548417e-02 5.593596e-02 6.876685e-02 8.451144e-02 1.038127e-01 1.274410e-01 1.563189e-01 1.915525e-01 2.344707e-01 2.866686e-01 3.500504e-01 4.268666e-01 5.197381e-01 6.316665e-01 7.660327e-01 9.265875e-01 1.117439e+00 1.343031e+00 1.608111e+00 1.917662e+00 2.276798e+00 2.690602e+00 3.163918e+00 3.701093e+00 4.305701e+00 4.980260e+00 5.725972e+00 6.542507e+00 7.427861e+00 8.378282e+00 9.388292e+00 1.045079e+01 1.155722e+01 1.269787e+01 1.386211e+01 1.503868e+01 1.621599e+01 1.738227e+01 1.852575e+01 1.963472e+01 2.069770e+01 2.170357e+01 2.264172e+01 2.350228e+01 2.427629e+01 2.495578e+01 2.553381e+01 2.600449e+01 2.636292e+01 2.660523e+01 2.672856e+01 2.673125e+01 2.661286e+01 2.637440e+01 2.601834e+01 2.554866e+01 2.497067e+01 2.429085e+01 2.351662e+01 2.265619e+01 2.171848e+01 2.071310e+01 1.965032e+01 1.854102e+01 1.739662e+01 1.622893e+01 1.504997e+01 1.387182e+01 1.270632e+01 1.156489e+01 1.045824e+01 9.396081e+00 8.386864e+00 7.437531e+00 6.553365e+00 5.737914e+00 4.993018e+00 4.318909e+00 3.714373e+00 3.176952e+00 2.703170e+00 2.288776e+00 1.929000e+00 1.618782e+00 1.352997e+00 1.126633e+00 9.349209e-01 7.734239e-01 6.380700e-01 5.251627e-01 4.313752e-01 3.537448e-01 2.896690e-01 2.368979e-01 1.935181e-01 1.579222e-01 1.287680e-01 1.049357e-01 8.548733e-02 6.963551e-02 5.672035e-02 4.619267e-02 3.760081e-02 3.057816e-02 2.483061e-02 2.012352e-02 1.626922e-02 1.311597e-02 1.053933e-02 8.436172e-03 6.721006e-03 5.323731e-03 4.187706e-03 3.267608e-03 2.526984e-03 1.935866e-03 1.468864e-03 1.103989e-03 8.220995e-04 6.067173e-04 4.439297e-04 3.222302e-04 2.322483e-04 1.664290e-04 1.187239e-04 8.434534e-05 5.958919e-05 4.169397e-05 2.869639e-05 1.926059e-05 1.249079e-05 7.759295e-06 4.582945e-06 2.558795e-06 1.344609e-06 6.629956e-07 3.062100e-07 1.322948e-07 5.346481e-08 2.022277e-08 7.167263e-09 2.375516e-09 6.934543e-10 2.029410e-10 5.677785e-11 6.718465e-12 2.009338e-12
6.215107e-11 2.613919e-10 9.121700e-10 2.911088e-09 8.673739e-09 2.397719e-08 6.161840e-08 1.476198e-07 3.308735e-07 6.957892e-07 1.376762e-06 2.576191e-06 4.583297e-06 7.799254e-06 1.277246e-05 2.024416e-05 3.119309e-05 4.686034e-05 6.873216e-05 9.848323e-05 1.379233e-04 1.890173e-04 2.540522e-04 3.359551e-04 4.386825e-04 5.675465e-04 7.293640e-04 9.324592e-04 1.186706e-03 1.503874e-03 1.898432e-03 2.388729e-03 2.998271e-03 3.756773e-03 4.700901e-03 5.874914e-03 7.331589e-03 9.133816e-03 1.135711e-02 1.409318e-02 1.745473e-02 2.158147e-02 2.664755e-02 3.286998e-02 4.051816e-02 4.992436e-02 6.149528e-02 7.572515e-02 9.321095e-02 1.146708e-01 1.409668e-01 1.731344e-01 2.124191e-01 2.603209e-01 3.186426e-01 3.895373e-01 4.755471e-01 5.796279e-01 7.051585e-01 8.559360e-01 1.036164e+00 1.250436e+00 1.503707e+00 1.801252e+00 2.148581e+00 2.551313e+00 3.014991e+00 3.544839e+00 4.145484e+00 4.820651e+00 5.572856e+00 6.403127e+00 7.310783e+00 8.293289e+00 9.346210e+00 1.046327e+01 1.163651e+01 1.285653e+01 1.411273e+01 1.539368e+01 1.668738e+01 1.798146e+01 1.926341e+01 2.052064e+01 2.174063e+01 2.291097e+01 2.401956e+01 2.505475e+01 2.600560e+01 2.686201e+01 2.761490e+01 2.825624e+01 2.877909e+01 2.917762e+01 2.944717e+01 2.958435e+01 2.958716e+01 2.945522e+01 2.918981e+01 2.879403e+01 2.827264e+01 2.763192e+01 2.687938e+01 2.602350e+01 2.507355e+01 2.403951e+01 2.293202e+01 2.176234e+01 2.054231e+01 1.928426e+01 1.800087e+01 1.670498e+01 1.540944e+01 1.412690e+01 1.286958e+01 1.164902e+01 1.047580e+01 9.359266e+00 8.307215e+00 7.325724e+00 6.419007e+00 5.589408e+00 4.837485e+00 4.162178e+00 3.561017e+00 3.030379e+00 2.565753e+00 2.162011e+00 1.813668e+00 1.515114e+00 1.260822e+00 1.045496e+00 8.641772e-01 7.122947e-01 5.856884e-01 4.806087e-01 3.937137e-01 3.220662e-01 2.631261e-01 2.147312e-01 1.750644e-01 1.426096e-01 1.161035e-01 9.449095e-02 7.688942e-02 6.256140e-02 5.089450e-02 4.138534e-02 3.362497e-02 2.728457e-02 2.210112e-02 1.786375e-02 1.440186e-02 1.157574e-02 9.270218e-03 7.390489e-03 5.859410e-03 4.614980e-03 3.607607e-03 2.797183e-03 2.150460e-03 1.639128e-03 1.238718e-03 9.281304e-04 6.894322e-04 5.076626e-04 3.705489e-04 2.681352e-04 1.924002e-04 1.369179e-04 9.658723e-05 6.742995e-05 4.642632e-05 3.135692e-05 2.063468e-05 1.313117e-05 8.021956e-06 4.674242e-06 2.584590e-06 1.350959e-06 6.658718e-07 3.091634e-07 1.351457e-07 5.567560e-08 2.164900e-08 7.961977e-09 2.763210e-09 8.610981e-10 2.635760e-10 7.890408e-11 1.558466e-11 4.662519e-12
7.247721e-11 3.005397e-10 1.054139e-09 3.351001e-09 9.953709e-09 2.740565e-08 7.010869e-08 1.670799e-07 3.722005e-07 7.773930e-07 1.526274e-06 2.831738e-06 4.993334e-06 8.423065e-06 1.368562e-05 2.155519e-05 3.307683e-05 4.960848e-05 7.281463e-05 1.046091e-04 1.470908e-04 2.025506e-04 2.736328e-04 3.636636e-04 4.770581e-04 6.196626e-04 7.989006e-04 1.023754e-03 1.304784e-03 1.654490e-03 2.088196e-03 2.625386e-03 3.291189e-03 4.117651e-03 5.144661e-03 6.420723e-03 8.003992e-03 9.963995e-03 1.238438e-02 1.536688e-02 1.903678e-02 2.354985e-02 2.910079e-02 3.593278e-02 4.434790e-02 5.471831e-02 6.749865e-02 8.324037e-02 1.026090e-01 1.264058e-01 1.555943e-01 1.913352e-01 2.350277e-01 2.883593e-01 3.533588e-01 4.324477e-01 5.284811e-01 6.447736e-01 7.851067e-01 9.537228e-01 1.155309e+00 1.394975e+00 1.678218e+00 2.010863e+00 2.398965e+00 2.848652e+00 3.365913e+00 3.956330e+00 4.624769e+00 5.375053e+00 6.209634e+00 7.129303e+00 8.132966e+00 9.217504e+00 1.037776e+01 1.160664e+01 1.289532e+01 1.423353e+01 1.560987e+01 1.701213e+01 1.842758e+01 1.984313e+01 2.124553e+01 2.262141e+01 2.395737e+01 2.524007e+01 2.645636e+01 2.759349e+01 2.863932e+01 2.958256e+01 3.041289e+01 3.112111e+01 3.169912e+01 3.214010e+01 3.243853e+01 3.259042e+01 3.259345e+01 3.244721e+01 3.215335e+01 3.171555e+01 3.113946e+01 3.043238e+01 2.960296e+01 2.866086e+01 2.761656e+01 2.648122e+01 2.526660e+01 2.398506e+01 2.264944e+01 2.127301e+01 1.986927e+01 1.845188e+01 1.703444e+01 1.563034e+01 1.425256e+01 1.291345e+01 1.162444e+01 1.039576e+01 9.236081e+00 8.152306e+00 7.149365e+00 6.230167e+00 5.395662e+00 4.644999e+00 3.975755e+00 3.384203e+00 2.865609e+00 2.414515e+00 2.025020e+00 1.691037e+00 1.406508e+00 1.165588e+00 9.627628e-01 7.929295e-01 6.514291e-01 5.340578e-01 4.370684e-01 3.571664e-01 2.915007e-01 2.376416e-01 1.935448e-01 1.575039e-01 1.280978e-01 1.041427e-01 8.465091e-02 6.879952e-02 5.590671e-02 4.541241e-02 3.686142e-02 2.988714e-02 2.419570e-02 1.955103e-02 1.576197e-02 1.267219e-02 1.015334e-02 8.100498e-03 6.428880e-03 5.070706e-03 3.971786e-03 3.088076e-03 2.382803e-03 1.824531e-03 1.386184e-03 1.044645e-03 7.805322e-04 5.778792e-04 4.236961e-04 3.074759e-04 2.207394e-04 1.566652e-04 1.098038e-04 7.585798e-05 5.150318e-05 3.422091e-05 2.213657e-05 1.386112e-05 8.354179e-06 4.821885e-06 2.655450e-06 1.391465e-06 6.928602e-07 3.278619e-07 1.474922e-07 6.317314e-08 2.579276e-08 1.004833e-08 3.718373e-09 1.263543e-09 4.030328e-10 1.283614e-10 3.362827e-11 1.007332e-11
7.906034e-11 3.283035e-10 1.169026e-09 3.712217e-09 1.102405e-08 3.032313e-08 7.747431e-08 1.843191e-07 4.096387e-07 8.532099e-07 1.668769e-06 3.081671e-06 5.404280e-06 9.060936e-06 1.463003e-05 2.290803e-05 3.498495e-05 5.230498e-05 7.667935e-05 1.102431e-04 1.553956e-04 2.148036e-04 2.915530e-04 3.894669e-04 5.135063e-04 6.701081e-04 8.673307e-04 1.114837e-03 1.423927e-03 1.807923e-03 2.283132e-03 2.870308e-03 3.596320e-03 4.495654e-03 5.611566e-03 6.997076e-03 8.716181e-03 1.084574e-02 1.347843e-02 1.672709e-02 2.073068e-02 2.566216e-02 3.173801e-02 3.922898e-02 4.847170e-02 5.988090e-02 7.396291e-02 9.133152e-02 1.127276e-01 1.390440e-01 1.713569e-01 2.109647e-01 2.594354e-01 3.186611e-01 3.909155e-01 4.789087e-01 5.858308e-01 7.153787e-01 8.717634e-01 1.059701e+00 1.284393e+00 1.551494e+00 1.867070e+00 2.237516e+00 2.669437e+00 3.169464e+00 3.744012e+00 4.398981e+00 5.139426e+00 5.969206e+00 6.890648e+00 7.904245e+00 9.008432e+00 1.019947e+01 1.147144e+01 1.281643e+01 1.422476e+01 1.568531e+01 1.718589e+01 1.871358e+01 2.025494e+01 2.179622e+01 2.332344e+01 2.482245e+01 2.627898e+01 2.767868e+01 2.900732e+01 3.025092e+01 3.139611e+01 3.243027e+01 3.334176e+01 3.412009e+01 3.475599e+01 3.524152e+01 3.557032e+01 3.573771e+01 3.574105e+01 3.557990e+01 3.525622e+01 3.477433e+01 3.414077e+01 3.336394e+01 3.245372e+01 3.142109e+01 3.027785e+01 2.903649e+01 2.771003e+01 2.631199e+01 2.485627e+01 2.335706e+01 2.182874e+01 2.028570e+01 1.874227e+01 1.721256e+01 1.571027e+01 1.424852e+01 1.283955e+01 1.149444e+01 1.022274e+01 9.032185e+00 7.928460e+00 6.915094e+00 5.993489e+00 5.163072e+00 4.421526e+00 3.765081e+00 3.188821e+00 2.686996e+00 2.253312e+00 1.881209e+00 1.564094e+00 1.295552e+00 1.069487e+00 8.802319e-01 7.225953e-01 5.918907e-01 4.839395e-01 3.950681e-01 3.220941e-01 2.623011e-01 2.133996e-01 1.734756e-01 1.409358e-01 1.144545e-01 9.292850e-02 7.544109e-02 6.123427e-02 4.968607e-02 4.029087e-02 3.264108e-02 2.640945e-02 2.133271e-02 1.719749e-02 1.382955e-02 1.108626e-02 8.851717e-03 7.032826e-03 5.555512e-03 4.360604e-03 3.399851e-03 2.632773e-03 2.024697e-03 1.545867e-03 1.171115e-03 8.795941e-04 6.543329e-04 4.816299e-04 3.504270e-04 2.517744e-04 1.784259e-04 1.245398e-04 8.545188e-05 5.748842e-05 3.779741e-05 2.419423e-05 1.501688e-05 9.003614e-06 5.197320e-06 2.883356e-06 1.535251e-06 7.843556e-07 3.846729e-07 1.810681e-07 8.178386e-08 3.538689e-08 1.463490e-08 5.743823e-09 2.096808e-09 6.831894e-10 2.263071e-10 6.741884e-11 2.023013e-11
8.136596e-11 3.415902e-10 1.249127e-09 3.970780e-09 1.181248e-08 3.253208e-08 8.321253e-08 1.981514e-07 4.405997e-07 9.180165e-07 1.794551e-06 3.309478e-06 5.790507e-06 9.676979e-06 1.556122e-05 2.425592e-05 3.688017e-05 5.493860e-05 8.035909e-05 1.154756e-04 1.629886e-04 2.259736e-04 3.080218e-04 4.135308e-04 5.480736e-04 7.187159e-04 9.341655e-04 1.204785e-03 1.542674e-03 1.962109e-03 2.480567e-03 3.120278e-03 3.910037e-03 4.886919e-03 6.097717e-03 7.600229e-03 9.464738e-03 1.177611e-02 1.463694e-02 1.817217e-02 2.253554e-02 2.791831e-02 3.455986e-02 4.275991e-02 5.289151e-02 6.541473e-02 8.089158e-02 1.000038e-01 1.235749e-01 1.525986e-01 1.882745e-01 2.320523e-01 2.856842e-01 3.512840e-01 4.313894e-01 5.290203e-01 6.477246e-01 7.916063e-01 9.653326e-01 1.174122e+00 1.423719e+00 1.720354e+00 2.070678e+00 2.481671e+00 2.960485e+00 3.514237e+00 4.149731e+00 4.873140e+00 5.689647e+00 6.603083e+00 7.615584e+00 8.727285e+00 9.936104e+00 1.123764e+01 1.262523e+01 1.409012e+01 1.562178e+01 1.720829e+01 1.883673e+01 2.049346e+01 2.216442e+01 2.383521e+01 2.549117e+01 2.711737e+01 2.869864e+01 3.021960e+01 3.166484e+01 3.301912e+01 3.426766e+01 3.539646e+01 3.639246e+01 3.724380e+01 3.793994e+01 3.847187e+01 3.883228e+01 3.901586e+01 3.901959e+01 3.884298e+01 3.848827e+01 3.796043e+01 3.726688e+01 3.641719e+01 3.542254e+01 3.429536e+01 3.304892e+01 3.169716e+01 3.025449e+01 2.873566e+01 2.715569e+01 2.552973e+01 2.387297e+01 2.220058e+01 2.052758e+01 1.886873e+01 1.723844e+01 1.565053e+01 1.411802e+01 1.265279e+01 1.126524e+01 9.963935e+00 8.755322e+00 7.643594e+00 6.630673e+00 5.716333e+00 4.898437e+00 4.173236e+00 3.535691e+00 2.979799e+00 2.498904e+00 2.085982e+00 1.733909e+00 1.435682e+00 1.184605e+00 9.744138e-01 7.993591e-01 6.542431e-01 5.344321e-01 4.358507e-01 3.549653e-01 2.887533e-01 2.346608e-01 1.905492e-01 1.546366e-01 1.254420e-01 1.017354e-01 8.249739e-02 6.688679e-02 5.421424e-02 4.391957e-02 3.555100e-02 2.874547e-02 2.321054e-02 1.870911e-02 1.504771e-02 1.206842e-02 9.643383e-03 7.670421e-03 6.068520e-03 4.773065e-03 3.731327e-03 2.899000e-03 2.238142e-03 1.716314e-03 1.306270e-03 9.856535e-04 7.364250e-04 5.441177e-04 3.970789e-04 2.858501e-04 2.027209e-04 1.414160e-04 9.686286e-05 6.500642e-05 4.264249e-05 2.727135e-05 1.696225e-05 1.023968e-05 5.989294e-06 3.393766e-06 1.861463e-06 9.877556e-07 5.065231e-07 2.503631e-07 1.188787e-07 5.396754e-08 2.331817e-08 9.516562e-09 3.628798e-09 1.185624e-09 4.013199e-10 1.261527e-10 3.797295e-11
8.015993e-11 3.415118e-10 1.299470e-09 4.141297e-09 1.235530e-08 3.411712e-08 8.749652e-08 2.088853e-07 4.655411e-07 9.722793e-07 1.903734e-06 3.514192e-06 6.149014e-06 1.026560e-05 1.647220e-05 2.559534e-05 3.877311e-05 5.755118e-05 8.394868e-05 1.204759e-04 1.701263e-04 2.364014e-04 3.234389e-04 4.362654e-04 5.811131e-04 7.657019e-04 9.993962e-04 1.293277e-03 1.660310e-03 2.115873e-03 2.678830e-03 3.373138e-03 4.229754e-03 5.288544e-03 6.600035e-03 8.227062e-03 1.024660e-02 1.275211e-02 1.585690e-02 1.969893e-02 2.444777e-02 3.031400e-02 3.756117e-02 4.651946e-02 5.760049e-02 7.131274e-02 8.827837e-02 1.092530e-01 1.351505e-01 1.670749e-01 2.063607e-01 2.546220e-01 3.138100e-01 3.862779e-01 4.748468e-01 5.828678e-01 7.142701e-01 8.735907e-01 1.065980e+00 1.297189e+00 1.573531e+00 1.901833e+00 2.289353e+00 2.743654e+00 3.272426e+00 3.883244e+00 4.583259e+00 5.378855e+00 6.275279e+00 7.276267e+00 8.383696e+00 9.597287e+00 1.091440e+01 1.232996e+01 1.383654e+01 1.542455e+01 1.708268e+01 1.879823e+01 2.055757e+01 2.234644e+01 2.415017e+01 2.595377e+01 2.774192e+01 2.949893e+01 3.120869e+01 3.285476e+01 3.442047e+01 3.588922e+01 3.724476e+01 3.847154e+01 3.955501e+01 4.048188e+01 4.124030e+01 4.182015e+01 4.221320e+01 4.241348e+01 4.241759e+01 4.222498e+01 4.183817e+01 4.126270e+01 4.050693e+01 3.958157e+01 3.849923e+01 3.727387e+01 3.592036e+01 3.445423e+01 3.289136e+01 3.124784e+01 2.953986e+01 2.778355e+01 2.599495e+01 2.418996e+01 2.238428e+01 2.059333e+01 1.883212e+01 1.711517e+01 1.545617e+01 1.386777e+01 1.236114e+01 1.094565e+01 9.628529e+00 8.414668e+00 7.306560e+00 6.304402e+00 5.406320e+00 4.608660e+00 3.906324e+00 3.293107e+00 2.762022e+00 2.305604e+00 1.916196e+00 1.586205e+00 1.308313e+00 1.075641e+00 8.818554e-01 7.212226e-01 5.886299e-01 4.795790e-01 3.901639e-01 3.170362e-01 2.573583e-01 2.087486e-01 1.692203e-01 1.371227e-01 1.110872e-01 8.998218e-02 7.287599e-02 5.900644e-02 4.775477e-02 3.862196e-02 3.120677e-02 2.518579e-02 2.029669e-02 1.632557e-02 1.309808e-02 1.047347e-02 8.339523e-03 6.607530e-03 5.206899e-03 4.080139e-03 3.179045e-03 2.462452e-03 1.895280e-03 1.448194e-03 1.097235e-03 8.231736e-04 6.106544e-04 4.473327e-04 3.231755e-04 2.299636e-04 1.609550e-04 1.106469e-04 7.459078e-05 4.923173e-05 3.176696e-05 2.001467e-05 1.230271e-05 7.371098e-06 4.305805e-06 2.448010e-06 1.351445e-06 7.218775e-07 3.712010e-07 1.827510e-07 8.562439e-08 3.799265e-08 1.586008e-08 6.193271e-09 2.005994e-09 6.882071e-10 2.215364e-10 6.705284e-11
7.727673e-11 3.331071e-10 1.335569e-09 4.270242e-09 1.278006e-08 3.540233e-08 9.108129e-08 2.181394e-07 4.876446e-07 1.021671e-06 2.005633e-06 3.709820e-06 6.499170e-06 1.085176e-05 1.739383e-05 2.696500e-05 4.071592e-05 6.021968e-05 8.756718e-05 1.254256e-04 1.770715e-04 2.464391e-04 3.382403e-04 4.581691e-04 6.131537e-04 8.115889e-04 1.063503e-03 1.380710e-03 1.777102e-03 2.269286e-03 2.877721e-03 3.628348e-03 4.554552e-03 5.699243e-03 7.116920e-03 8.875728e-03 1.105970e-02 1.377139e-02 1.713547e-02 2.130372e-02 2.646243e-02 3.284268e-02 4.073351e-02 5.049744e-02 6.258720e-02 7.756327e-02 9.611276e-02 1.190716e-01 1.474519e-01 1.824777e-01 2.256294e-01 2.786981e-01 3.438494e-01 4.236923e-01 5.213509e-01 6.405291e-01 7.855620e-01 9.614455e-01 1.173841e+00 1.429057e+00 1.734002e+00 2.096119e+00 2.523279e+00 3.023626e+00 3.605367e+00 4.276498e+00 5.044465e+00 5.915805e+00 6.895755e+00 7.987884e+00 9.193744e+00 1.051259e+01 1.194119e+01 1.347376e+01 1.510212e+01 1.681591e+01 1.860303e+01 2.045009e+01 2.234281e+01 2.426635e+01 2.620552e+01 2.814474e+01 3.006806e+01 3.195903e+01 3.380060e+01 3.557520e+01 3.726487e+01 3.885151e+01 4.031728e+01 4.164502e+01 4.281857e+01 4.382313e+01 4.464555e+01 4.527454e+01 4.570101e+01 4.591832e+01 4.592271e+01 4.571356e+01 4.529364e+01 4.466907e+01 4.384909e+01 4.284563e+01 4.167274e+01 4.034601e+01 3.888202e+01 3.729798e+01 3.561136e+01 3.383968e+01 3.200032e+01 3.011048e+01 2.818706e+01 2.624671e+01 2.430578e+01 2.238030e+01 2.048588e+01 1.863760e+01 1.684980e+01 1.513578e+01 1.350744e+01 1.197492e+01 1.054620e+01 9.226883e+00 8.020101e+00 6.926551e+00 5.944703e+00 5.071083e+00 4.300606e+00 3.626920e+00 3.042745e+00 2.540198e+00 2.111100e+00 1.747264e+00 1.440744e+00 1.184029e+00 9.701803e-01 7.929072e-01 6.465961e-01 5.263037e-01 4.277307e-01 3.471822e-01 2.815180e-01 2.280949e-01 1.847045e-01 1.495118e-01 1.209972e-01 9.790701e-02 7.921163e-02 6.407056e-02 5.180241e-02 4.185799e-02 3.379565e-02 2.725924e-02 2.195982e-02 1.766180e-02 1.417336e-02 1.133972e-02 9.037691e-03 7.169995e-03 5.659471e-03 4.443575e-03 3.470169e-03 2.694951e-03 2.080290e-03 1.594746e-03 1.212641e-03 9.133697e-04 6.804981e-04 5.008420e-04 3.636993e-04 2.602947e-04 1.834027e-04 1.270906e-04 8.652861e-05 5.783030e-05 3.791360e-05 2.436987e-05 1.535101e-05 9.465309e-06 5.709875e-06 3.358065e-06 1.917087e-06 1.056604e-06 5.586737e-07 2.816675e-07 1.346083e-07 6.070953e-08 2.570355e-08 1.018347e-08 3.249216e-09 1.127978e-09 3.683496e-10 1.125308e-10
7.491523e-11 3.233555e-10 1.375640e-09 4.412041e-09 1.323825e-08 3.677461e-08 9.487701e-08 2.278928e-07 5.108632e-07 1.073377e-06 2.112311e-06 3.914922e-06 6.867171e-06 1.146945e-05 1.836712e-05 2.841198e-05 4.276270e-05 6.301045e-05 9.130467e-05 1.304562e-04 1.840178e-04 2.563629e-04 3.527989e-04 4.797212e-04 6.447875e-04 8.570910e-04 1.127334e-03 1.468070e-03 1.894151e-03 2.423499e-03 3.078330e-03 3.886796e-03 4.884987e-03 6.119153e-03 7.648069e-03 9.545510e-03 1.190290e-02 1.483231e-02 1.847026e-02 2.298303e-02 2.857450e-02 3.549741e-02 4.406796e-02 5.468322e-02 6.784008e-02 8.415505e-02 1.043855e-01 1.294542e-01 1.604796e-01 1.988150e-01 2.460975e-01 3.043082e-01 3.758405e-01 4.635763e-01 5.709615e-01 7.020747e-01 8.616806e-01 1.055260e+00 1.289011e+00 1.569824e+00 1.905225e+00 2.303284e+00 2.772486e+00 3.321545e+00 3.959159e+00 4.693699e+00 5.532856e+00 6.483249e+00 7.550038e+00 8.736550e+00 1.004395e+01 1.147095e+01 1.301371e+01 1.466573e+01 1.641807e+01 1.825965e+01 2.017767e+01 2.215807e+01 2.418604e+01 2.624623e+01 2.832294e+01 3.040010e+01 3.246111e+01 3.448874e+01 3.646499e+01 3.837113e+01 4.018779e+01 4.189532e+01 4.347419e+01 4.490550e+01 4.617140e+01 4.725554e+01 4.814338e+01 4.882252e+01 4.928297e+01 4.951749e+01 4.952196e+01 4.929571e+01 4.884174e+01 4.816674e+01 4.728084e+01 4.619719e+01 4.493133e+01 4.350051e+01 4.192313e+01 4.021815e+01 3.840472e+01 3.650184e+01 3.452820e+01 3.250207e+01 3.044131e+01 2.836331e+01 2.628508e+01 2.422321e+01 2.219385e+01 2.021258e+01 1.829426e+01 1.645279e+01 1.470071e+01 1.304885e+01 1.150595e+01 1.007834e+01 8.769823e+00 7.581667e+00 6.512778e+00 5.559946e+00 4.718177e+00 3.981030e+00 3.340977e+00 2.789743e+00 2.318645e+00 1.918908e+00 1.581954e+00 1.299630e+00 1.064380e+00 8.693365e-01 7.083646e-01 5.760539e-01 4.676902e-01 3.792117e-01 3.071559e-01 2.486003e-01 2.010984e-01 1.626163e-01 1.314708e-01 1.062763e-01 8.589742e-02 6.940964e-02 5.606490e-02 4.526086e-02 3.651324e-02 2.943142e-02 2.369844e-02 1.905585e-02 1.529325e-02 1.224082e-02 9.763338e-03 7.754123e-03 6.128834e-03 4.819579e-03 3.770260e-03 2.933553e-03 2.269374e-03 1.744168e-03 1.330400e-03 1.005864e-03 7.528140e-04 5.570379e-04 4.070509e-04 2.934745e-04 2.085989e-04 1.460834e-04 1.007461e-04 6.839781e-05 4.570218e-05 3.004501e-05 1.941946e-05 1.231478e-05 7.648244e-06 4.627793e-06 2.712395e-06 1.530056e-06 8.252306e-07 4.230578e-07 2.050537e-07 9.361987e-08 4.009534e-08 1.607681e-08 5.040852e-09 1.775265e-09 5.880460e-10 1.823737e-10
7.479058e-11 3.184247e-10 1.431254e-09 4.600126e-09 1.382264e-08 3.846447e-08 9.941222e-08 2.392714e-07 5.373788e-07 1.131193e-06 2.229822e-06 4.138203e-06 7.264180e-06 1.213128e-05 1.940436e-05 2.994676e-05 4.492263e-05 6.593637e-05 9.518944e-05 1.356307e-04 1.910878e-04 2.663817e-04 3.674356e-04 5.013757e-04 6.766226e-04 9.029940e-04 1.191877e-03 1.556568e-03 2.012879e-03 2.580087e-03 3.282261e-03 4.149950e-03 5.222222e-03 6.549007e-03 8.193732e-03 1.023617e-02 1.277548e-02 1.593358e-02 1.985924e-02 2.473377e-02 3.077954e-02 3.827222e-02 4.755707e-02 5.906835e-02 7.335059e-02 9.108081e-02 1.130921e-01 1.404006e-01 1.742389e-01 2.160988e-01 2.677848e-01 3.314794e-01 4.098185e-01 5.059724e-01 6.237270e-01 7.675566e-01 9.426786e-01 1.155083e+00 1.411528e+00 1.719509e+00 2.087182e+00 2.523251e+00 3.036813e+00 3.637132e+00 4.333362e+00 5.134207e+00 6.047541e+00 7.080003e+00 8.236602e+00 9.520353e+00 1.093195e+01 1.246955e+01 1.412860e+01 1.590192e+01 1.777984e+01 1.975057e+01 2.180071e+01 2.391567e+01 2.608014e+01 2.827837e+01 3.049421e+01 3.271110e+01 3.491182e+01 3.707837e+01 3.919173e+01 4.123193e+01 4.317818e+01 4.500917e+01 4.670359e+01 4.824071e+01 4.960091e+01 5.076622e+01 5.172071e+01 5.245082e+01 5.294570e+01 5.319751e+01 5.320181e+01 5.295788e+01 5.246898e+01 5.174237e+01 5.078909e+01 4.962352e+01 4.826269e+01 4.672560e+01 4.503245e+01 4.320403e+01 4.126123e+01 3.922462e+01 3.711425e+01 3.494958e+01 3.274942e+01 3.053198e+01 2.831491e+01 2.611534e+01 2.394986e+01 2.183448e+01 1.978451e+01 1.781431e+01 1.593700e+01 1.416406e+01 1.250493e+01 1.096667e+01 9.553805e+00 8.268235e+00 7.109379e+00 6.074380e+00 5.158406e+00 4.354998e+00 3.656424e+00 3.054052e+00 2.538715e+00 2.101064e+00 1.731894e+00 1.422412e+00 1.164430e+00 9.504941e-01 7.739249e-01 6.288239e-01 5.100400e-01 4.131236e-01 3.342708e-01 2.702624e-01 2.183982e-01 1.764310e-01 1.425025e-01 1.150847e-01 9.292880e-02 7.502025e-02 6.054002e-02 4.882946e-02 3.935928e-02 3.170261e-02 2.551307e-02 2.050824e-02 1.645808e-02 1.317678e-02 1.051616e-02 8.359333e-03 6.614208e-03 5.207256e-03 4.078370e-03 3.177292e-03 2.461572e-03 1.895530e-03 1.449627e-03 1.099831e-03 8.268355e-04 6.152061e-04 4.525569e-04 3.288650e-04 2.359463e-04 1.670849e-04 1.167806e-04 8.056537e-05 5.486295e-05 3.686229e-05 2.440547e-05 1.587132e-05 1.010662e-05 6.260784e-06 3.747967e-06 2.153633e-06 1.180275e-06 6.136029e-07 3.012204e-07 1.392031e-07 6.036450e-08 2.453129e-08 7.574852e-09 2.720746e-09 9.181619e-10 2.911471e-10
7.758202e-11 3.216893e-10 1.502100e-09 4.830678e-09 1.451987e-08 4.041935e-08 1.045203e-07 2.518307e-07 5.660808e-07 1.192568e-06 2.352882e-06 4.369664e-06 7.672940e-06 1.281010e-05 2.046687e-05 3.152024e-05 4.714214e-05 6.895232e-05 9.920571e-05 1.409900e-04 1.984100e-04 2.767387e-04 3.825254e-04 5.236448e-04 7.093037e-04 9.500680e-04 1.258026e-03 1.647218e-03 2.134411e-03 2.740243e-03 3.490696e-03 4.418865e-03 5.567058e-03 6.989256e-03 8.753959e-03 1.094734e-02 1.367666e-02 1.707397e-02 2.130062e-02 2.655346e-02 3.307420e-02 4.116291e-02 5.119606e-02 6.364806e-02 7.911488e-02 9.833859e-02 1.222334e-01 1.519154e-01 1.887387e-01 2.343423e-01 2.907082e-01 3.602323e-01 4.458060e-01 5.509035e-01 6.796684e-01 8.369901e-01 1.028560e+00 1.260898e+00 1.541347e+00 1.878020e+00 2.279714e+00 2.755771e+00 3.315886e+00 3.969848e+00 4.727233e+00 5.597029e+00 6.587236e+00 7.704446e+00 8.953449e+00 1.033687e+01 1.185488e+01 1.350499e+01 1.528194e+01 1.717781e+01 1.918226e+01 2.128288e+01 2.346573e+01 2.571580e+01 2.801743e+01 3.035452e+01 3.271054e+01 3.506847e+01 3.741046e+01 3.971768e+01 4.197008e+01 4.414640e+01 4.622433e+01 4.818086e+01 4.999282e+01 5.163759e+01 5.309372e+01 5.434155e+01 5.536372e+01 5.614551e+01 5.667519e+01 5.694433e+01 5.694818e+01 5.668603e+01 5.616141e+01 5.538220e+01 5.436034e+01 5.311147e+01 5.165414e+01 5.000907e+01 4.819832e+01 4.624454e+01 4.417037e+01 4.199802e+01 3.974900e+01 3.744401e+01 3.510291e+01 3.274474e+01 3.038782e+01 2.804974e+01 2.574749e+01 2.349741e+01 2.131514e+01 1.921546e+01 1.721197e+01 1.531671e+01 1.353981e+01 1.188905e+01 1.036969e+01 8.984336e+00 7.732977e+00 6.613188e+00 5.620382e+00 4.748139e+00 3.988579e+00 3.332749e+00 2.771029e+00 2.293519e+00 1.890399e+00 1.552240e+00 1.270224e+00 1.036293e+00 8.432088e-01 6.845615e-01 5.547410e-01 4.488884e-01 3.628394e-01 2.930614e-01 2.365857e-01 1.909391e-01 1.540764e-01 1.243180e-01 1.002937e-01 8.089294e-02 6.522106e-02 5.255960e-02 4.233168e-02 3.407226e-02 2.740413e-02 2.201979e-02 1.766871e-02 1.414823e-02 1.129647e-02 8.985690e-03 7.115539e-03 5.606553e-03 4.394508e-03 3.426228e-03 2.656929e-03 2.048775e-03 1.570101e-03 1.194850e-03 9.019477e-04 6.745672e-04 4.993226e-04 3.655156e-04 2.645009e-04 1.892164e-04 1.338655e-04 9.370788e-05 6.492152e-05 4.448871e-05 3.009512e-05 2.001192e-05 1.302418e-05 8.234510e-06 5.021767e-06 2.934054e-06 1.632552e-06 8.609097e-07 4.285906e-07 2.009319e-07 8.849236e-08 3.657655e-08 1.121099e-08 4.132986e-09 1.428760e-09 4.661484e-10
8.299212e-11 3.337380e-10 1.578832e-09 5.071470e-09 1.523452e-08 4.236638e-08 1.094917e-07 2.638975e-07 5.932714e-07 1.249976e-06 2.467337e-06 4.584822e-06 8.054615e-06 1.344976e-05 2.148154e-05 3.304881e-05 4.934251e-05 7.201017e-05 1.033707e-04 1.466559e-04 2.062450e-04 2.878521e-04 3.986376e-04 5.472124e-04 7.435686e-04 9.990351e-04 1.326428e-03 1.740554e-03 2.259160e-03 2.904266e-03 3.703823e-03 4.693613e-03 5.919437e-03 7.439691e-03 9.328375e-03 1.167849e-02 1.460572e-02 1.825256e-02 2.279321e-02 2.844059e-02 3.545671e-02 4.416764e-02 5.498343e-02 6.842176e-02 8.513384e-02 1.059313e-01 1.318147e-01 1.640058e-01 2.039874e-01 2.535539e-01 3.148746e-01 3.905703e-01 4.838009e-01 5.983590e-01 7.387622e-01 9.103331e-01 1.119256e+00 1.372602e+00 1.678311e+00 2.045129e+00 2.482502e+00 3.000402e+00 3.609103e+00 4.318897e+00 5.139739e+00 6.080851e+00 7.150302e+00 8.354574e+00 9.698167e+00 1.118325e+01 1.280939e+01 1.457339e+01 1.646927e+01 1.848838e+01 2.061971e+01 2.285034e+01 2.516590e+01 2.755107e+01 2.998994e+01 3.246617e+01 3.496292e+01 3.746268e+01 3.994700e+01 4.239616e+01 4.478901e+01 4.710297e+01 4.931414e+01 5.139774e+01 5.332874e+01 5.508254e+01 5.663584e+01 5.796727e+01 5.905798e+01 5.989204e+01 6.045684e+01 6.074334e+01 6.074654e+01 6.046571e+01 5.990473e+01 5.907210e+01 5.798076e+01 5.664757e+01 5.509265e+01 5.333844e+01 5.140883e+01 4.932832e+01 4.712136e+01 4.481184e+01 4.242280e+01 3.997626e+01 3.749319e+01 3.499352e+01 3.249621e+01 3.001931e+01 2.758012e+01 2.519522e+01 2.288052e+01 2.065109e+01 1.852092e+01 1.650261e+01 1.460689e+01 1.284227e+01 1.121476e+01 9.727687e+00 8.381701e+00 7.174869e+00 6.102913e+00 5.159519e+00 4.336710e+00 3.625263e+00 3.015139e+00 2.495913e+00 2.057177e+00 1.688876e+00 1.381565e+00 1.126574e+00 9.160886e-01 7.431676e-01 6.017177e-01 4.864493e-01 3.928187e-01 3.169634e-01 2.556329e-01 2.061161e-01 1.661707e-01 1.339568e-01 1.079755e-01 8.701436e-02 7.009799e-02 5.644437e-02 4.542618e-02 3.653810e-02 2.937063e-02 2.359018e-02 1.892495e-02 1.515486e-02 1.210381e-02 9.632680e-03 7.632441e-03 6.017363e-03 4.718899e-03 3.680841e-03 2.856018e-03 2.204377e-03 1.692036e-03 1.290790e-03 9.776680e-04 7.343425e-04 5.463656e-04 4.023437e-04 2.931765e-04 2.114663e-04 1.511189e-04 1.071040e-04 7.532491e-05 5.252941e-05 3.622882e-05 2.458328e-05 1.632317e-05 1.051992e-05 6.532060e-06 3.881848e-06 2.195628e-06 1.176933e-06 5.959147e-07 2.844329e-07 1.277334e-07 5.392577e-08 1.664426e-08 6.331201e-09 2.251006e-09 7.582996e-10
9.043356e-11 3.546470e-10 1.653940e-09 5.295684e-09 1.588457e-08 4.406592e-08 1.136975e-07 2.739867e-07 6.156536e-07 1.296768e-06 2.560807e-06 4.762688e-06 8.377089e-06 1.400667e-05 2.239796e-05 3.448829e-05 5.151005e-05 7.516291e-05 1.078490e-04 1.529499e-04 2.151033e-04 3.004254e-04 4.166304e-04 5.730082e-04 7.802996e-04 1.050599e-03 1.397494e-03 1.836639e-03 2.386843e-03 3.071596e-03 3.920922e-03 4.973436e-03 6.278664e-03 7.899739e-03 9.916543e-03 1.242927e-02 1.556239e-02 1.946906e-02 2.433671e-02 3.039495e-02 3.792713e-02 4.728710e-02 5.892090e-02 7.339257e-02 9.141218e-02 1.138650e-01 1.418424e-01 1.766772e-01 2.199874e-01 2.737305e-01 3.402727e-01 4.224705e-01 5.237649e-01 6.482809e-01 8.009254e-01 9.874705e-01 1.214611e+00 1.489983e+00 1.822140e+00 2.220470e+00 2.695064e+00 3.256516e+00 3.915661e+00 4.683258e+00 5.569599e+00 6.584092e+00 7.734815e+00 9.028073e+00 1.046801e+01 1.205626e+01 1.379174e+01 1.567050e+01 1.768578e+01 1.982824e+01 2.208627e+01 2.444647e+01 2.689420e+01 2.941394e+01 3.198965e+01 3.460481e+01 3.724233e+01 3.988425e+01 4.251144e+01 4.510329e+01 4.763748e+01 5.009001e+01 5.243539e+01 5.464703e+01 5.669797e+01 5.856170e+01 6.021300e+01 6.162876e+01 6.278861e+01 6.367541e+01 6.427558e+01 6.457951e+01 6.458189e+01 6.428205e+01 6.368424e+01 6.279766e+01 6.163624e+01 6.021816e+01 5.856504e+01 5.670104e+01 5.465186e+01 5.244386e+01 5.010329e+01 4.765577e+01 4.512591e+01 4.253715e+01 3.991162e+01 3.727018e+01 3.463242e+01 3.201685e+01 2.944099e+01 2.692162e+01 2.447478e+01 2.211577e+01 1.985892e+01 1.771728e+01 1.570217e+01 1.382281e+01 1.208595e+01 1.049570e+01 9.053391e+00 7.757640e+00 6.604547e+00 5.587965e+00 4.699878e+00 3.930838e+00 3.270432e+00 2.707750e+00 2.231822e+00 1.831988e+00 1.498182e+00 1.221118e+00 9.923925e-01 8.045092e-01 6.508700e-01 5.257325e-01 4.241546e-01 3.419286e-01 2.755090e-01 2.219365e-01 1.787634e-01 1.439817e-01 1.159573e-01 9.336991e-02 7.515887e-02 6.047449e-02 4.863583e-02 3.909506e-02 3.140880e-02 2.521637e-02 2.022411e-02 1.619412e-02 1.293574e-02 1.029816e-02 8.163281e-03 6.438720e-03 5.051252e-03 3.941376e-03 3.059366e-03 2.362869e-03 1.815748e-03 1.387623e-03 1.053602e-03 7.938362e-04 5.927958e-04 4.383776e-04 3.210151e-04 2.329581e-04 1.677860e-04 1.201390e-04 8.560144e-05 6.064689e-05 4.258609e-05 2.945965e-05 1.994728e-05 1.310615e-05 8.292952e-06 5.020903e-06 2.893613e-06 1.581312e-06 8.170962e-07 3.985143e-07 1.831540e-07 7.924505e-08 2.507465e-08 9.858473e-09 3.605742e-09 1.253318e-09
9.998748e-11 3.874633e-10 1.735688e-09 5.525280e-09 1.652479e-08 4.563971e-08 1.174006e-07 2.826482e-07 6.342406e-07 1.334840e-06 2.636660e-06 4.909389e-06 8.651977e-06 1.450354e-05 2.326061e-05 3.592320e-05 5.379730e-05 7.866858e-05 1.130470e-04 1.604653e-04 2.257854e-04 3.154514e-04 4.376283e-04 6.021781e-04 8.205174e-04 1.105500e-03 1.471561e-03 1.935344e-03 2.516898e-03 3.241366e-03 4.141008e-03 5.257441e-03 6.644108e-03 8.369116e-03 1.051851e-02 1.319999e-02 1.654707e-02 2.072392e-02 2.593168e-02 3.241735e-02 4.048694e-02 5.052380e-02 6.301238e-02 7.856586e-02 9.795626e-02 1.221458e-01 1.523205e-01 1.899291e-01 2.367300e-01 2.948518e-01 3.668661e-01 4.558761e-01 5.656160e-01 7.005566e-01 8.660085e-01 1.068208e+00 1.314375e+00 1.612726e+00 1.972436e+00 2.403541e+00 2.916771e+00 3.523329e+00 4.234585e+00 5.061726e+00 6.015340e+00 7.104964e+00 8.338625e+00 9.722391e+00 1.125998e+01 1.295243e+01 1.479793e+01 1.679176e+01 1.892640e+01 2.119179e+01 2.357580e+01 2.606469e+01 2.864360e+01 3.129696e+01 3.400868e+01 3.676216e+01 3.954006e+01 4.232398e+01 4.509410e+01 4.782883e+01 5.050465e+01 5.309610e+01 5.557603e+01 5.791603e+01 6.008726e+01 6.206123e+01 6.381087e+01 6.531129e+01 6.654060e+01 6.748037e+01 6.811606e+01 6.843744e+01 6.843891e+01 6.811989e+01 6.748503e+01 6.654427e+01 6.531259e+01 6.380946e+01 6.205804e+01 6.008415e+01 5.791529e+01 5.557963e+01 5.310524e+01 5.051948e+01 4.784861e+01 4.511752e+01 4.234959e+01 3.956659e+01 3.678881e+01 3.403512e+01 3.132330e+01 2.867019e+01 2.609193e+01 2.360395e+01 2.122085e+01 1.895607e+01 1.682146e+01 1.482694e+01 1.298002e+01 1.128557e+01 9.745646e+00 8.359485e+00 7.123608e+00 6.032095e+00 5.076947e+00 4.248547e+00 3.536156e+00 2.928420e+00 2.413842e+00 1.981181e+00 1.619761e+00 1.319681e+00 1.071930e+00 8.684425e-01 7.020919e-01 5.666619e-01 4.567936e-01 3.679191e-01 2.961864e-01 2.383791e-01 1.918364e-01 1.543761e-01 1.242234e-01 9.994523e-02 8.039066e-02 6.463840e-02 5.195065e-02 4.173456e-02 3.351119e-02 2.689178e-02 2.156025e-02 1.726063e-02 1.378752e-02 1.097818e-02 8.705072e-03 6.868676e-03 5.390592e-03 4.207616e-03 3.267206e-03 2.524619e-03 1.941488e-03 1.485351e-03 1.129486e-03 8.525787e-04 6.380315e-04 4.730132e-04 3.474526e-04 2.531989e-04 1.834559e-04 1.324834e-04 9.549931e-05 6.866287e-05 4.905653e-05 3.458950e-05 2.389048e-05 1.601723e-05 1.034345e-05 6.393054e-06 3.763370e-06 2.102429e-06 1.111733e-06 5.554779e-07 2.618300e-07 1.162797e-07 3.834012e-08 1.554646e-08 5.829903e-09 2.083621e-09
1.130786e-10 4.409390e-10 1.857480e-09 5.860205e-09 1.743014e-08 4.779364e-08 1.223085e-07 2.937198e-07 6.570136e-07 1.379844e-06 2.723479e-06 5.074064e-06 8.959199e-06 1.506416e-05 2.425331e-05 3.761715e-05 5.657100e-05 8.302311e-05 1.196151e-04 1.700244e-04 2.392856e-04 3.340687e-04 4.628505e-04 6.359238e-04 8.652848e-04 1.164540e-03 1.549079e-03 2.036737e-03 2.649066e-03 3.413123e-03 4.363628e-03 5.545370e-03 7.015844e-03 8.848262e-03 1.113499e-02 1.399142e-02 1.756043e-02 2.201762e-02 2.757847e-02 3.450837e-02 4.313734e-02 5.388011e-02 6.726158e-02 8.394634e-02 1.047707e-01 1.307763e-01 1.632468e-01 2.037502e-01 2.541913e-01 3.168759e-01 3.945904e-01 4.906948e-01 6.092284e-01 7.550211e-01 9.338003e-01 1.152281e+00 1.418221e+00 1.740427e+00 2.128705e+00 2.593736e+00 3.146883e+00 3.799935e+00 4.564768e+00 5.452958e+00 6.475335e+00 7.641513e+00 8.959407e+00 1.043478e+01 1.207086e+01 1.386804e+01 1.582374e+01 1.793245e+01 2.018586e+01 2.257329e+01 2.508215e+01 2.769843e+01 3.040719e+01 3.319289e+01 3.603948e+01 3.893030e+01 4.184780e+01 4.477313e+01 4.768572e+01 5.056299e+01 5.338013e+01 5.611021e+01 5.872437e+01 6.119242e+01 6.348362e+01 6.556757e+01 6.741532e+01 6.900028e+01 7.029896e+01 7.129164e+01 7.196282e+01 7.230160e+01 7.230212e+01 7.196389e+01 7.129201e+01 7.029720e+01 6.899550e+01 6.740768e+01 6.555839e+01 6.347510e+01 6.118702e+01 5.872414e+01 5.611632e+01 5.339271e+01 5.058125e+01 4.770831e+01 4.479854e+01 4.187470e+01 3.895772e+01 3.606691e+01 3.322018e+01 3.043446e+01 2.772589e+01 2.510997e+01 2.260147e+01 2.021416e+01 1.796041e+01 1.585077e+01 1.389350e+01 1.209426e+01 1.045586e+01 8.978179e+00 7.658220e+00 6.490341e+00 5.466619e+00 4.577323e+00 3.811442e+00 3.157225e+00 2.602684e+00 2.136025e+00 1.745973e+00 1.422011e+00 1.154515e+00 9.348314e-01 7.552857e-01 6.091688e-01 4.906883e-01 3.949025e-01 3.176423e-01 2.554264e-01 2.053748e-01 1.651261e-01 1.327600e-01 1.067261e-01 8.577905e-02 6.892215e-02 5.535738e-02 4.444433e-02 3.566671e-02 2.860652e-02 2.292469e-02 1.834692e-02 1.465296e-02 1.166786e-02 9.254280e-03 7.304974e-03 5.735761e-03 4.479218e-03 3.479688e-03 2.689964e-03 2.069567e-03 1.584153e-03 1.205360e-03 9.105230e-04 6.820068e-04 5.062138e-04 3.724969e-04 2.722318e-04 1.981839e-04 1.441866e-04 1.050546e-04 7.660432e-05 5.566749e-05 4.000873e-05 2.820031e-05 1.930942e-05 1.274215e-05 8.052544e-06 4.850016e-06 2.774338e-06 1.503320e-06 7.702243e-07 3.724848e-07 1.697522e-07 5.896816e-08 2.455920e-08 9.396861e-09 3.440696e-09
1.323695e-10 5.295466e-10 2.076002e-09 6.472816e-09 1.908043e-08 5.177839e-08 1.314807e-07 3.141028e-07 6.984434e-07 1.460197e-06 2.873157e-06 5.345301e-06 9.440471e-06 1.590165e-05 2.567861e-05 3.997732e-05 6.035337e-05 8.886765e-05 1.283099e-04 1.824880e-04 2.565484e-04 3.572763e-04 4.933132e-04 6.752359e-04 9.155229e-04 1.228534e-03 1.630735e-03 2.141385e-03 2.783838e-03 3.587360e-03 4.589371e-03 5.837982e-03 7.394804e-03 9.338181e-03 1.176684e-02 1.480402e-02 1.860226e-02 2.334918e-02 2.927547e-02 3.666617e-02 4.587681e-02 5.735518e-02 7.166836e-02 8.953391e-02 1.118538e-01 1.397506e-01 1.746075e-01 2.181153e-01 2.723293e-01 3.397394e-01 4.233549e-01 5.268031e-01 6.544404e-01 8.114680e-01 1.004044e+00 1.239374e+00 1.525765e+00 1.872623e+00 2.290386e+00 2.790375e+00 3.384575e+00 4.085334e+00 4.904997e+00 5.855484e+00 6.947819e+00 8.191632e+00 9.594667e+00 1.116232e+01 1.289727e+01 1.479921e+01 1.686478e+01 1.908765e+01 2.145880e+01 2.396696e+01 2.659917e+01 2.934124e+01 3.217826e+01 3.509477e+01 3.807482e+01 4.110172e+01 4.415769e+01 4.722340e+01 5.027751e+01 5.329639e+01 5.625393e+01 5.912168e+01 6.186910e+01 6.446422e+01 6.687442e+01 6.906746e+01 7.101254e+01 7.268135e+01 7.404886e+01 7.509405e+01 7.580041e+01 7.615642e+01 7.615595e+01 7.579864e+01 7.509005e+01 7.404170e+01 7.267068e+01 7.099904e+01 6.905287e+01 6.686121e+01 6.445499e+01 6.186594e+01 5.912573e+01 5.626530e+01 5.331426e+01 5.030052e+01 4.725001e+01 4.418649e+01 4.113157e+01 3.810497e+01 3.512476e+01 3.220790e+01 2.937048e+01 2.662802e+01 2.399538e+01 2.148660e+01 1.911449e+01 1.689021e+01 1.482275e+01 1.291857e+01 1.118124e+01 9.611317e+00 8.206330e+00 6.960971e+00 5.867449e+00 4.915978e+00 4.095329e+00 3.393402e+00 2.797758e+00 2.296071e+00 1.876484e+00 1.527866e+00 1.239975e+00 1.003552e+00 8.103629e-01 6.531903e-01 5.257935e-01 4.228458e-01 3.398522e-01 2.730591e-01 2.193621e-01 1.762163e-01 1.415517e-01 1.136967e-01 9.130784e-02 7.330935e-02 5.884000e-02 4.720929e-02 3.786168e-02 3.034865e-02 2.430743e-02 1.944498e-02 1.552591e-02 1.236284e-02 9.808076e-03 7.746075e-03 6.086212e-03 4.756313e-03 3.697320e-03 2.859555e-03 2.200632e-03 1.684617e-03 1.281762e-03 9.681989e-04 7.252792e-04 5.385720e-04 3.967535e-04 2.906325e-04 2.124746e-04 1.556537e-04 1.145676e-04 8.467993e-05 6.256045e-05 4.581691e-05 3.295437e-05 2.304947e-05 1.554884e-05 1.005182e-05 6.197033e-06 3.630596e-06 2.015843e-06 1.058630e-06 5.248545e-07 2.451921e-07 9.020474e-08 3.844800e-08 1.494399e-08 5.594178e-09
1.607428e-10 6.697869e-10 2.455904e-09 7.560783e-09 2.202731e-08 5.903951e-08 1.484733e-07 3.518006e-07 7.753366e-07 1.608860e-06 3.145731e-06 5.824956e-06 1.025687e-05 1.725366e-05 2.786395e-05 4.342533e-05 6.565200e-05 9.677394e-05 1.397345e-04 1.984536e-04 2.781362e-04 3.855896e-04 5.295001e-04 7.206096e-04 9.718030e-04 1.298199e-03 1.717446e-03 2.250435e-03 2.922578e-03 3.765612e-03 4.819862e-03 6.136862e-03 7.782358e-03 9.839777e-03 1.241419e-02 1.563682e-02 1.967023e-02 2.471481e-02 3.101755e-02 3.888457e-02 4.869855e-02 6.094184e-02 7.622494e-02 9.531919e-02 1.191927e-01 1.490496e-01 1.863741e-01 2.329820e-01 2.910833e-01 3.633583e-01 4.530475e-01 5.640555e-01 7.010669e-01 8.696673e-01 1.076457e+00 1.329145e+00 1.636594e+00 2.008816e+00 2.456876e+00 2.992729e+00 3.628956e+00 4.378438e+00 5.253950e+00 6.267708e+00 7.430874e+00 8.753039e+00 1.024171e+01 1.190188e+01 1.373560e+01 1.574186e+01 1.791648e+01 2.025236e+01 2.273979e+01 2.536701e+01 2.812076e+01 3.098679e+01 3.395026e+01 3.699585e+01 4.010773e+01 4.326917e+01 4.646214e+01 4.966679e+01 5.286097e+01 5.601996e+01 5.911636e+01 6.212016e+01 6.499919e+01 6.771971e+01 7.024730e+01 7.254789e+01 7.458892e+01 7.634037e+01 7.777569e+01 7.887256e+01 7.961352e+01 7.998642e+01 7.998491e+01 7.960875e+01 7.886402e+01 7.776299e+01 7.632381e+01 7.456972e+01 7.252821e+01 7.022983e+01 6.770713e+01 6.499359e+01 6.212266e+01 5.912705e+01 5.603807e+01 5.288515e+01 4.969552e+01 4.649393e+01 4.330273e+01 4.014202e+01 3.703009e+01 3.398387e+01 3.101941e+01 2.815216e+01 2.539702e+01 2.276823e+01 2.027897e+01 1.794097e+01 1.576393e+01 1.375508e+01 1.191879e+01 1.025631e+01 8.765721e+00 7.442106e+00 6.277867e+00 5.263220e+00 4.386774e+00 3.636129e+00 2.998430e+00 2.460847e+00 2.010951e+00 1.637001e+00 1.328132e+00 1.074477e+00 8.672297e-01 6.986542e-01 5.620524e-01 4.517032e-01 3.627783e-01 2.912461e-01 2.337725e-01 1.876243e-01 1.505783e-01 1.208379e-01 9.695828e-02 7.778167e-02 6.238094e-02 5.001319e-02 4.008179e-02 3.210629e-02 2.569917e-02 2.054803e-02 1.640190e-02 1.306048e-02 1.036530e-02 8.191856e-03 6.442492e-03 5.039826e-03 3.921194e-03 3.034522e-03 2.335790e-03 1.787817e-03 1.359757e-03 1.026686e-03 7.689455e-04 5.711805e-04 4.212684e-04 3.093498e-04 2.271344e-04 1.675232e-04 1.245065e-04 9.320797e-05 6.993731e-05 5.213652e-05 3.822878e-05 2.729019e-05 1.880612e-05 1.242864e-05 7.838024e-06 4.699612e-06 2.671580e-06 1.436778e-06 7.296169e-07 3.491099e-07 1.361838e-07 5.928839e-08 2.333529e-08 8.928198e-09
1.998645e-10 8.739048e-10 3.045888e-09 9.273172e-09 2.668484e-08 7.066458e-08 1.759829e-07 4.128371e-07 9.003284e-07 1.850505e-06 3.585863e-06 6.587931e-06 1.152453e-05 1.928613e-05 3.102649e-05 4.821876e-05 7.273817e-05 1.069847e-04 1.540521e-04 2.179593e-04 3.039407e-04 4.187778e-04 5.711396e-04 7.718695e-04 1.034214e-03 1.374049e-03 1.810259e-03 2.365476e-03 3.067323e-03 3.950162e-03 5.057345e-03 6.443897e-03 8.179690e-03 1.035319e-02 1.307581e-02 1.648688e-02 2.075945e-02 2.610748e-02 3.279555e-02 4.115238e-02 5.158936e-02 6.462474e-02 8.091321e-02 1.012801e-01 1.267596e-01 1.586375e-01 1.984994e-01 2.482885e-01 3.103737e-01 3.876313e-01 4.835405e-01 6.022932e-01 7.489133e-01 9.293818e-01 1.150753e+00 1.421246e+00 1.750289e+00 2.148494e+00 2.627550e+00 3.200025e+00 3.879074e+00 4.678074e+00 5.610188e+00 6.687882e+00 7.922402e+00 9.323246e+00 1.089764e+01 1.265009e+01 1.458204e+01 1.669171e+01 1.897413e+01 2.142145e+01 2.402335e+01 2.676766e+01 2.964089e+01 3.262883e+01 3.571674e+01 3.888949e+01 4.213134e+01 4.542551e+01 4.875366e+01 5.209537e+01 5.542767e+01 5.872472e+01 6.195779e+01 6.509539e+01 6.810371e+01 7.094731e+01 7.359001e+01 7.599600e+01 7.813098e+01 7.996329e+01 8.146490e+01 8.261224e+01 8.338691e+01 8.377620e+01 8.377355e+01 8.337890e+01 8.259880e+01 8.144631e+01 7.994053e+01 7.810586e+01 7.597107e+01 7.356817e+01 7.093128e+01 6.809556e+01 6.509623e+01 6.196773e+01 5.874305e+01 5.545313e+01 5.212649e+01 4.878890e+01 4.546344e+01 4.217067e+01 3.892906e+01 3.575559e+01 3.266620e+01 2.967623e+01 2.680059e+01 2.405363e+01 2.144886e+01 1.899851e+01 1.671295e+01 1.460019e+01 1.266535e+01 1.091040e+01 9.334024e+00 7.931737e+00 6.696188e+00 5.617658e+00 4.684654e+00 3.884519e+00 3.204018e+00 2.629839e+00 2.148995e+00 1.749138e+00 1.418781e+00 1.147450e+00 9.257621e-01 7.454581e-01 5.993778e-01 4.814004e-01 3.863581e-01 3.099354e-01 2.485633e-01 1.993155e-01 1.598112e-01 1.281253e-01 1.027089e-01 8.231983e-02 6.596288e-02 5.284093e-02 4.231450e-02 3.386972e-02 2.709310e-02 2.165193e-02 1.727897e-02 1.376046e-02 1.092662e-02 8.643513e-03 6.806000e-03 5.331177e-03 4.152682e-03 3.216186e-03 2.476343e-03 1.895067e-03 1.440679e-03 1.087329e-03 8.143344e-04 6.053165e-04 4.472247e-04 3.294321e-04 2.430441e-04 1.804905e-04 1.353824e-04 1.025338e-04 7.801053e-05 5.908573e-05 4.408490e-05 3.206518e-05 2.253853e-05 1.520738e-05 9.798993e-06 6.007169e-06 3.493416e-06 1.922844e-06 9.997641e-07 4.899073e-07 2.023853e-07 8.995004e-08 3.577725e-08 1.399917e-08
2.488175e-10 1.142925e-09 3.854543e-09 1.163703e-08 3.312439e-08 8.684752e-08 2.145394e-07 4.983271e-07 1.075744e-06 2.189521e-06 4.201051e-06 7.645317e-06 1.325661e-05 2.200820e-05 3.515724e-05 5.430469e-05 8.147599e-05 1.192315e-04 1.708110e-04 2.403365e-04 3.330827e-04 4.558200e-04 6.172103e-04 8.281987e-04 1.102378e-03 1.456348e-03 1.910194e-03 2.488260e-03 3.220367e-03 4.143523e-03 5.304140e-03 6.760774e-03 8.587446e-03 1.087768e-02 1.374927e-02 1.734985e-02 2.186339e-02 2.751823e-02 3.459775e-02 4.345469e-02 5.453062e-02 6.838073e-02 8.570440e-02 1.073809e-01 1.345100e-01 1.684589e-01 2.109158e-01 2.639530e-01 3.301019e-01 4.124404e-01 5.146941e-01 6.413501e-01 7.977815e-01 9.903747e-01 1.226646e+00 1.515333e+00 1.866425e+00 2.291132e+00 2.801751e+00 3.411441e+00 4.133901e+00 4.982966e+00 5.972143e+00 7.114101e+00 8.420125e+00 9.899570e+00 1.155933e+01 1.340341e+01 1.543258e+01 1.764432e+01 2.003288e+01 2.258971e+01 2.530396e+01 2.816310e+01 3.115354e+01 3.426111e+01 3.747126e+01 4.076901e+01 4.413871e+01 4.756346e+01 5.102459e+01 5.450106e+01 5.796901e+01 6.140151e+01 6.476849e+01 6.803699e+01 7.117163e+01 7.413534e+01 7.689026e+01 7.939889e+01 8.162526e+01 8.353612e+01 8.510203e+01 8.629825e+01 8.710548e+01 8.751050e+01 8.750659e+01 8.709387e+01 8.627939e+01 8.507693e+01 8.350648e+01 8.159353e+01 7.936805e+01 7.686339e+01 7.411519e+01 7.116023e+01 6.803543e+01 6.477695e+01 6.141939e+01 5.799521e+01 5.453416e+01 5.106307e+01 4.760578e+01 4.418332e+01 4.081441e+01 3.751607e+01 3.430415e+01 3.119387e+01 2.820007e+01 2.533716e+01 2.261893e+01 2.005806e+01 1.766553e+01 1.545006e+01 1.341754e+01 1.157067e+01 9.908739e+00 8.427739e+00 7.120628e+00 5.977816e+00 4.987764e+00 4.137609e+00 3.413767e+00 2.802464e+00 2.290169e+00 1.863934e+00 1.511657e+00 1.222258e+00 9.857825e-01 7.934508e-01 6.376394e-01 5.118251e-01 4.104965e-01 3.290486e-01 2.636714e-01 2.112401e-01 1.692115e-01 1.355287e-01 1.085359e-01 8.690463e-02 6.957040e-02 5.568040e-02 4.455086e-02 3.563300e-02 2.848600e-02 2.275569e-02 1.815770e-02 1.446424e-02 1.149378e-02 9.102677e-03 7.178062e-03 5.631392e-03 4.392629e-03 3.405359e-03 2.623172e-03 2.007359e-03 1.525617e-03 1.151260e-03 8.625666e-04 6.420391e-04 4.755873e-04 3.517277e-04 2.609218e-04 1.951342e-04 1.476336e-04 1.129649e-04 8.697715e-05 6.677896e-05 5.058518e-05 3.741119e-05 2.677537e-05 1.841882e-05 1.211380e-05 7.587472e-06 4.512185e-06 2.541645e-06 1.353250e-06 6.793261e-07 2.962472e-07 1.344065e-07 5.394703e-08 2.159248e-08
3.044244e-10 1.464319e-09 4.841415e-09 1.452743e-08 4.098711e-08 1.066515e-07 2.619088e-07 6.031646e-07 1.290864e-06 2.604731e-06 4.952233e-06 8.929045e-06 1.534035e-05 2.524117e-05 3.998379e-05 6.128219e-05 9.129545e-05 1.327336e-04 1.889883e-04 2.643140e-04 3.640830e-04 4.951319e-04 6.661944e-04 8.883687e-04 1.175589e-03 1.545104e-03 2.018054e-03 2.620317e-03 3.383745e-03 4.347880e-03 5.562169e-03 7.088746e-03 9.005876e-03 1.141224e-02 1.443214e-02 1.822167e-02 2.297605e-02 2.893867e-02 3.641259e-02 4.577579e-02 5.750110e-02 7.218149e-02 9.056136e-02 1.135738e-01 1.423841e-01 1.784410e-01 2.235362e-01 2.798735e-01 3.501505e-01 4.376518e-01 5.463553e-01 6.810509e-01 8.474682e-01 1.052406e+00 1.303848e+00 1.611049e+00 1.984559e+00 2.436174e+00 2.978779e+00 3.626096e+00 4.392331e+00 5.291739e+00 6.338129e+00 7.544328e+00 8.921620e+00 1.047918e+01 1.222353e+01 1.415814e+01 1.628311e+01 1.859516e+01 2.108782e+01 2.375190e+01 2.657607e+01 2.954754e+01 3.265266e+01 3.587736e+01 3.920727e+01 4.262758e+01 4.612266e+01 4.967548e+01 5.326697e+01 5.687543e+01 6.047609e+01 6.404088e+01 6.753843e+01 7.093437e+01 7.419180e+01 7.727207e+01 8.013573e+01 8.274368e+01 8.505834e+01 8.704498e+01 8.867280e+01 8.991596e+01 9.075437e+01 9.117433e+01 9.116901e+01 9.073874e+01 8.989102e+01 8.864032e+01 8.700747e+01 8.501893e+01 8.270578e+01 8.010265e+01 7.724658e+01 7.417590e+01 7.092917e+01 6.754420e+01 6.405717e+01 6.050196e+01 5.690959e+01 5.330794e+01 4.972161e+01 4.617219e+01 4.267868e+01 3.925815e+01 3.592641e+01 3.269853e+01 2.958924e+01 2.661301e+01 2.378380e+01 2.111468e+01 1.861720e+01 1.630073e+01 1.417190e+01 1.223409e+01 1.048725e+01 8.927886e+00 7.549310e+00 6.342131e+00 5.294819e+00 4.394353e+00 3.626837e+00 2.978054e+00 2.433941e+00 1.980963e+00 1.606413e+00 1.298613e+00 1.047049e+00 8.424256e-01 6.766601e-01 5.428269e-01 4.350677e-01 3.484827e-01 2.790146e-01 2.233343e-01 1.787310e-01 1.430122e-01 1.144131e-01 9.151758e-02 7.319079e-02 5.852335e-02 4.678616e-02 3.739422e-02 2.987804e-02 2.386082e-02 1.904021e-02 1.517387e-02 1.206832e-02 9.570138e-03 7.558767e-03 5.940087e-03 4.640484e-03 3.601588e-03 2.776085e-03 2.124797e-03 1.614910e-03 1.218959e-03 9.141658e-04 6.818557e-04 5.068201e-04 3.766531e-04 2.811382e-04 2.117794e-04 1.615341e-04 1.247203e-04 9.700181e-05 7.533495e-05 5.781635e-05 4.339746e-05 3.157924e-05 2.212400e-05 1.484158e-05 9.494578e-06 5.773382e-06 3.328170e-06 1.814632e-06 9.331106e-07 4.272539e-07 1.977327e-07 7.998621e-08 3.271082e-08
3.631371e-10 1.815838e-09 5.928866e-09 1.769979e-08 4.956976e-08 1.282221e-07 3.135784e-07 7.171548e-07 1.524309e-06 3.054162e-06 5.762760e-06 1.030787e-05 1.756424e-05 2.866269e-05 4.503926e-05 6.850586e-05 1.013419e-04 1.464057e-04 2.072629e-04 2.883583e-04 3.952579e-04 5.349880e-04 7.164759e-04 9.510501e-04 1.252976e-03 1.640023e-03 2.134160e-03 2.762507e-03 3.558680e-03 4.564572e-03 5.832619e-03 7.428620e-03 9.435245e-03 1.195651e-02 1.512332e-02 1.910033e-02 2.409416e-02 3.036349e-02 3.823162e-02 4.810241e-02 6.048063e-02 7.599760e-02 9.544305e-02 1.198040e-01 1.503118e-01 1.884976e-01 2.362580e-01 2.959313e-01 3.703849e-01 4.631144e-01 5.783553e-01 7.212050e-01 8.977541e-01 1.115217e+00 1.382045e+00 1.708010e+00 2.104212e+00 2.583015e+00 3.157870e+00 3.843031e+00 4.653173e+00 5.602930e+00 6.706372e+00 7.976448e+00 9.424399e+00 1.105918e+01 1.288694e+01 1.491056e+01 1.712950e+01 1.953973e+01 2.213410e+01 2.490284e+01 2.783420e+01 3.091520e+01 3.413220e+01 3.747123e+01 4.091812e+01 4.445819e+01 4.807581e+01 5.175377e+01 5.547254e+01 5.920974e+01 6.293966e+01 6.663309e+01 7.025739e+01 7.377679e+01 7.715294e+01 8.034572e+01 8.331416e+01 8.601762e+01 8.841705e+01 9.047629e+01 9.216329e+01 9.345120e+01 9.431922e+01 9.475324e+01 9.474637e+01 9.429913e+01 9.341946e+01 9.212246e+01 9.042973e+01 8.836862e+01 8.597124e+01 8.327336e+01 8.031335e+01 7.713101e+01 7.376644e+01 7.025900e+01 6.664639e+01 6.296388e+01 5.924374e+01 5.551487e+01 5.180271e+01 4.812941e+01 4.451432e+01 4.097462e+01 3.752606e+01 3.418361e+01 3.096188e+01 2.787531e+01 2.493802e+01 2.216339e+01 1.956344e+01 1.714816e+01 1.492483e+01 1.289754e+01 1.106687e+01 9.429863e+00 7.980273e+00 6.708953e+00 5.604446e+00 4.653619e+00 3.842295e+00 3.155844e+00 2.579683e+00 2.099709e+00 1.702619e+00 1.376157e+00 1.109260e+00 8.921291e-01 7.162276e-01 5.742291e-01 4.599263e-01 3.681199e-01 2.944997e-01 2.355258e-01 1.883153e-01 1.505365e-01 1.203135e-01 9.614115e-02 7.681378e-02 6.136486e-02 4.901912e-02 3.915438e-02 3.127141e-02 2.496981e-02 1.992856e-02 1.589050e-02 1.265023e-02 1.004476e-02 7.946135e-03 6.254854e-03 4.893841e-03 3.802805e-03 2.933524e-03 2.246340e-03 1.707933e-03 1.290063e-03 9.689047e-04 7.245935e-04 5.407763e-04 4.040920e-04 3.036225e-04 2.304081e-04 1.771147e-04 1.378652e-04 1.081691e-04 8.484580e-05 6.587207e-05 5.011711e-05 3.704167e-05 2.641059e-05 1.806260e-05 1.179750e-05 7.332157e-06 4.323137e-06 2.411612e-06 1.268620e-06 6.053836e-07 2.852417e-07 1.161347e-07 4.839665e-08
4.251417e-10 2.178221e-09 7.039525e-09 2.089267e-08 5.809639e-08 1.494604e-07 3.643146e-07 8.284808e-07 1.751201e-06 3.488982e-06 6.543754e-06 1.163080e-05 1.968799e-05 3.191332e-05 4.981627e-05 7.529711e-05 1.107524e-04 1.592009e-04 2.244218e-04 3.111272e-04 4.251913e-04 5.739692e-04 7.667115e-04 1.015051e-03 1.333557e-03 1.740369e-03 2.258017e-03 2.914551e-03 3.745061e-03 4.793619e-03 6.115632e-03 7.780683e-03 9.876042e-03 1.251120e-02 1.582374e-02 1.998678e-02 2.521818e-02 3.179178e-02 4.005109e-02 5.042594e-02 6.345325e-02 7.980287e-02 1.003102e-01 1.260168e-01 1.582208e-01 1.985376e-01 2.489715e-01 3.119982e-01 3.906585e-01 4.886629e-01 6.105074e-01 7.615996e-01 9.483925e-01 1.178515e+00 1.460885e+00 1.805779e+00 2.224839e+00 2.730978e+00 3.338183e+00 4.061210e+00 4.915164e+00 5.915018e+00 7.075064e+00 8.408332e+00 9.925989e+00 1.163675e+01 1.354633e+01 1.565708e+01 1.796776e+01 2.047367e+01 2.316701e+01 2.603747e+01 2.907298e+01 3.226042e+01 3.558617e+01 3.903641e+01 4.259712e+01 4.625376e+01 4.999066e+01 5.379037e+01 5.763289e+01 6.149511e+01 6.535037e+01 6.916833e+01 7.291508e+01 7.655352e+01 8.004393e+01 8.334476e+01 8.641362e+01 8.920843e+01 9.168875e+01 9.381711e+01 9.556032e+01 9.689062e+01 9.778657e+01 9.823374e+01 9.822516e+01 9.776159e+01 9.685139e+01 9.551019e+01 9.376033e+01 9.162994e+01 8.915205e+01 8.636352e+01 8.330393e+01 8.001441e+01 7.653652e+01 7.291108e+01 6.917723e+01 6.537159e+01 6.152764e+01 5.767531e+01 5.384090e+01 5.004717e+01 4.631386e+01 4.265832e+01 3.909630e+01 3.564263e+01 3.231183e+01 2.911830e+01 2.607622e+01 2.319923e+01 2.049975e+01 1.798828e+01 1.567273e+01 1.355782e+01 1.164479e+01 9.931266e+00 8.411462e+00 7.076544e+00 5.915182e+00 4.914179e+00 4.059119e+00 3.334978e+00 2.726682e+00 2.219573e+00 1.799778e+00 1.454478e+00 1.172076e+00 9.422821e-01 7.561140e-01 6.058472e-01 4.849242e-01 3.878424e-01 3.100336e-01 2.477426e-01 1.979102e-01 1.580625e-01 1.262104e-01 1.007590e-01 8.043088e-02 6.420186e-02 5.125003e-02 4.091540e-02 3.266831e-02 2.608421e-02 2.082313e-02 1.661310e-02 1.323709e-02 1.052305e-02 8.335999e-03 6.571371e-03 5.148679e-03 4.005606e-03 3.092828e-03 2.370031e-03 1.803278e-03 1.363531e-03 1.025945e-03 7.695173e-04 5.767845e-04 4.334417e-04 3.278626e-04 2.506174e-04 1.940860e-04 1.522137e-04 1.203772e-04 9.527258e-05 7.475684e-05 5.760262e-05 4.321101e-05 3.133321e-05 2.183032e-05 1.454327e-05 9.226199e-06 5.554220e-06 3.162862e-06 1.697466e-06 8.369887e-07 4.003313e-07 1.638295e-07 6.931736e-08
5.006493e-10 2.556307e-09 8.154204e-09 2.397987e-08 6.610494e-08 1.689554e-07 4.102845e-07 9.282892e-07 1.952484e-06 3.871389e-06 7.226214e-06 1.278109e-05 2.152794e-05 3.472351e-05 5.394473e-05 8.117904e-05 1.189483e-04 1.704552e-04 2.397403e-04 3.318592e-04 4.530999e-04 6.112653e-04 8.160340e-04 1.079395e-03 1.416184e-03 1.844772e-03 2.388030e-03 3.074683e-03 3.941086e-03 5.033383e-03 6.409980e-03 8.144369e-03 1.032857e-02 1.307761e-02 1.653565e-02 2.088397e-02 2.635124e-02 3.322598e-02 4.187135e-02 5.274271e-02 6.640874e-02 8.357764e-02 1.051306e-01 1.321646e-01 1.660460e-01 2.084770e-01 2.615722e-01 3.279485e-01 4.108232e-01 5.141243e-01 6.426099e-01 8.019982e-01 9.991026e-01 1.241963e+00 1.539956e+00 1.903855e+00 2.345824e+00 2.879306e+00 3.518799e+00 4.279523e+00 5.176981e+00 6.226445e+00 7.442388e+00 8.837886e+00 1.042399e+01 1.220915e+01 1.419865e+01 1.639426e+01 1.879411e+01 2.139283e+01 2.418204e+01 2.715097e+01 3.028727e+01 3.357772e+01 3.700876e+01 4.056671e+01 4.423771e+01 4.800731e+01 5.185978e+01 5.577739e+01 5.973966e+01 6.372272e+01 6.769895e+01 7.163690e+01 7.550143e+01 7.925414e+01 8.285400e+01 8.625812e+01 8.942276e+01 9.230452e+01 9.486164e+01 9.705547e+01 9.885179e+01 1.002220e+02 1.011442e+02 1.016035e+02 1.015932e+02 1.011140e+02 1.001747e+02 9.879159e+01 9.698749e+01 9.479130e+01 9.223689e+01 8.936207e+01 8.620753e+01 8.281564e+01 7.922929e+01 7.549068e+01 7.164030e+01 6.771607e+01 6.375264e+01 5.978099e+01 5.582827e+01 5.191792e+01 4.807009e+01 4.430236e+01 4.063051e+01 3.706931e+01 3.363315e+01 3.033636e+01 2.719316e+01 2.421734e+01 2.142165e+01 1.881702e+01 1.641190e+01 1.421165e+01 1.221814e+01 1.042959e+01 8.840723e+00 7.443067e+00 6.225471e+00 5.174721e+00 4.276197e+00 3.514521e+00 2.874151e+00 2.339902e+00 1.897350e+00 1.533133e+00 1.235141e+00 9.926027e-01 7.960983e-01 6.375089e-01 5.099269e-01 4.075450e-01 3.255342e-01 2.599211e-01 2.074673e-01 1.655550e-01 1.320800e-01 1.053566e-01 8.403453e-02 6.703160e-02 5.347878e-02 4.267799e-02 3.406902e-02 2.720314e-02 2.172158e-02 1.733792e-02 1.382407e-02 1.099947e-02 8.722662e-03 6.884221e-03 5.400218e-03 4.206046e-03 3.250928e-03 2.493574e-03 1.899238e-03 1.438036e-03 1.084170e-03 8.156041e-04 6.138661e-04 4.637653e-04 3.529876e-04 2.716313e-04 2.117867e-04 1.672254e-04 1.331999e-04 1.062888e-04 8.422622e-05 6.567449e-05 4.995778e-05 3.680018e-05 2.608120e-05 1.768903e-05 1.142756e-05 7.003918e-06 4.057940e-06 2.213776e-06 1.118499e-06 5.412728e-07 2.223664e-07 9.516480e-08
6.192846e-10 3.008293e-09 9.384085e-09 2.714296e-08 7.385329e-08 1.868972e-07 4.510350e-07 1.014737e-06 2.122877e-06 4.189492e-06 7.787132e-06 1.371934e-05 2.302365e-05 3.701009e-05 5.732253e-05 8.604191e-05 1.258302e-04 1.801000e-04 2.531921e-04 3.505602e-04 4.789730e-04 6.467516e-04 8.640603e-04 1.143270e-03 1.499460e-03 1.951156e-03 2.521458e-03 3.239648e-03 4.143265e-03 5.280510e-03 6.712838e-03 8.517733e-03 1.079199e-02 1.365613e-02 1.726059e-02 2.179441e-02 2.749644e-02 3.466912e-02 4.369443e-02 5.505230e-02 6.934227e-02 8.731022e-02 1.098830e-01 1.382135e-01 1.737385e-01 2.182487e-01 2.739730e-01 3.436719e-01 4.307420e-01 5.393302e-01 6.744566e-01 8.421480e-01 1.049575e+00 1.305182e+00 1.618794e+00 2.001670e+00 2.466478e+00 3.027169e+00 3.698724e+00 4.496798e+00 5.437254e+00 6.535626e+00 7.806531e+00 9.263047e+00 1.091608e+01 1.277378e+01 1.484097e+01 1.711886e+01 1.960497e+01 2.229331e+01 2.517496e+01 2.823877e+01 3.147217e+01 3.486188e+01 3.839441e+01 4.205622e+01 4.583359e+01 4.971213e+01 5.367602e+01 5.770726e+01 6.178482e+01 6.588409e+01 6.997651e+01 7.402953e+01 7.800681e+01 8.186873e+01 8.557298e+01 8.907542e+01 9.233104e+01 9.529518e+01 9.792491e+01 1.001805e+02 1.020268e+02 1.034345e+02 1.043811e+02 1.048518e+02 1.048396e+02 1.043456e+02 1.033789e+02 1.019561e+02 1.001008e+02 9.784245e+01 9.521563e+01 9.225905e+01 8.901439e+01 8.552516e+01 8.183544e+01 7.798873e+01 7.402682e+01 6.998883e+01 6.591059e+01 6.182410e+01 5.775736e+01 5.373450e+01 4.977617e+01 4.590020e+01 4.212246e+01 3.845768e+01 3.492016e+01 3.152412e+01 2.828377e+01 2.521298e+01 2.232471e+01 1.963028e+01 1.713863e+01 1.485568e+01 1.278393e+01 1.092221e+01 9.265790e+00 7.806581e+00 6.533660e+00 5.433842e+00 4.492345e+00 3.693472e+00 3.021253e+00 2.460002e+00 1.994770e+00 1.611674e+00 1.298104e+00 1.042823e+00 8.359786e-01 6.690634e-01 5.348219e-01 4.271426e-01 3.409362e-01 2.720106e-01 2.169480e-01 1.729853e-01 1.379024e-01 1.099210e-01 8.761742e-02 6.985027e-02 5.570321e-02 4.444019e-02 3.547080e-02 2.832265e-02 2.261875e-02 1.805890e-02 1.440466e-02 1.146756e-02 9.100081e-03 7.188072e-03 5.643998e-03 4.400575e-03 3.405105e-03 2.614932e-03 1.994270e-03 1.512345e-03 1.142498e-03 8.618183e-04 6.509727e-04 4.939884e-04 3.779135e-04 2.923875e-04 2.292085e-04 1.819714e-04 1.458030e-04 1.171614e-04 9.364828e-05 7.379854e-05 5.684065e-05 4.245723e-05 3.054089e-05 2.103141e-05 1.379296e-05 8.576891e-06 5.037229e-06 2.782680e-06 1.430397e-06 6.981939e-07 2.876469e-07 1.241036e-07
8.443980e-10 3.683618e-09 1.105368e-08 3.104341e-08 8.266735e-08 2.057402e-07 4.907408e-07 1.095136e-06 2.274586e-06 4.463563e-06 8.259581e-06 1.449894e-05 2.426004e-05 3.890536e-05 6.015009e-05 9.017837e-05 1.318060e-04 1.886706e-04 2.654282e-04 3.679425e-04 5.034721e-04 6.808635e-04 9.107744e-04 1.205968e-03 1.581784e-03 2.056929e-03 2.654765e-03 3.405171e-03 4.346918e-03 5.530311e-03 7.019879e-03 8.897082e-03 1.126340e-02 1.424462e-02 1.799716e-02 2.271733e-02 2.865357e-02 3.612141e-02 4.552062e-02 5.735445e-02 7.225191e-02 9.099540e-02 1.145568e-01 1.441453e-01 1.812689e-01 2.278098e-01 2.861127e-01 3.590844e-01 4.503020e-01 5.641309e-01 7.058517e-01 8.817965e-01 1.099487e+00 1.367766e+00 1.696897e+00 2.098609e+00 2.586057e+00 3.173676e+00 3.876904e+00 4.711802e+00 5.694558e+00 6.840932e+00 8.165645e+00 9.681740e+00 1.139994e+01 1.332804e+01 1.547042e+01 1.782773e+01 2.039688e+01 2.317134e+01 2.614171e+01 2.929654e+01 3.262306e+01 3.610797e+01 3.973786e+01 4.349934e+01 4.737881e+01 5.136189e+01 5.543266e+01 5.957281e+01 6.376079e+01 6.797124e+01 7.217468e+01 7.633750e+01 8.042222e+01 8.438804e+01 8.819144e+01 9.178708e+01 9.512875e+01 9.817066e+01 1.008688e+02 1.031824e+02 1.050755e+02 1.065182e+02 1.074878e+02 1.079690e+02 1.079550e+02 1.074470e+02 1.064546e+02 1.049947e+02 1.030913e+02 1.007744e+02 9.807941e+01 9.504570e+01 9.171585e+01 8.813439e+01 8.434655e+01 8.039700e+01 7.632873e+01 7.218209e+01 6.799398e+01 6.379740e+01 5.962123e+01 5.549029e+01 5.142574e+01 4.744573e+01 4.356629e+01 3.980215e+01 3.616750e+01 3.267645e+01 2.934315e+01 2.618148e+01 2.320455e+01 2.042398e+01 1.784912e+01 1.548645e+01 1.333906e+01 1.140641e+01 9.684283e+00 8.165036e+00 6.837999e+00 5.690054e+00 4.706304e+00 3.870778e+00 3.167112e+00 2.579156e+00 2.091463e+00 1.689651e+00 1.360624e+00 1.092688e+00 8.755701e-01 7.003777e-01 5.595131e-01 4.465650e-01 3.561869e-01 2.839710e-01 2.263214e-01 1.803303e-01 1.436606e-01 1.144405e-01 9.117127e-02 7.265175e-02 5.791808e-02 4.619666e-02 3.686770e-02 2.943607e-02 2.350754e-02 1.876895e-02 1.497215e-02 1.192133e-02 9.463177e-03 7.478802e-03 5.876785e-03 4.586711e-03 3.553474e-03 2.732656e-03 2.087221e-03 1.585483e-03 1.200031e-03 9.072609e-04 6.871530e-04 5.230816e-04 4.015316e-04 3.117155e-04 2.451486e-04 1.952492e-04 1.570171e-04 1.267831e-04 1.020029e-04 8.106292e-05 6.307218e-05 4.765110e-05 3.469183e-05 2.418115e-05 1.604586e-05 1.008839e-05 5.985088e-06 3.336548e-06 1.735428e-06 8.522314e-07 3.518294e-07 1.526294e-07
1.293539e-09 4.869034e-09 1.379273e-08 3.698630e-08 9.520785e-08 2.305466e-07 5.385376e-07 1.185789e-06 2.435952e-06 4.742091e-06 8.724094e-06 1.524970e-05 2.543921e-05 4.071187e-05 6.286149e-05 9.418349e-05 1.376516e-04 1.971233e-04 2.775480e-04 3.851609e-04 5.276570e-04 7.143562e-04 9.563782e-04 1.266894e-03 1.661582e-03 2.159466e-03 2.784342e-03 3.566857e-03 4.547133e-03 5.777619e-03 7.325866e-03 9.277168e-03 1.173749e-02 1.483761e-02 1.873968e-02 2.364695e-02 2.981696e-02 3.757765e-02 4.734547e-02 5.964555e-02 7.513469e-02 9.463018e-02 1.191478e-01 1.499528e-01 1.886249e-01 2.371386e-01 2.979563e-01 3.741312e-01 4.694200e-01 5.884049e-01 7.366235e-01 9.207082e-01 1.148527e+00 1.429311e+00 1.773751e+00 2.194034e+00 2.703784e+00 3.317895e+00 4.052237e+00 4.923244e+00 5.947401e+00 7.140657e+00 8.517799e+00 1.009179e+01 1.187314e+01 1.386927e+01 1.608408e+01 1.851767e+01 2.116640e+01 2.402322e+01 2.707835e+01 3.032005e+01 3.373545e+01 3.731125e+01 4.103411e+01 4.489077e+01 4.886771e+01 5.295058e+01 5.712333e+01 6.136732e+01 6.566047e+01 6.997671e+01 7.428566e+01 7.855271e+01 8.273929e+01 8.680347e+01 9.070060e+01 9.438419e+01 9.780692e+01 1.009219e+02 1.036842e+02 1.060521e+02 1.079891e+02 1.094646e+02 1.104555e+02 1.109466e+02 1.109310e+02 1.104101e+02 1.093937e+02 1.078992e+02 1.059509e+02 1.035793e+02 1.008204e+02 9.771424e+01 9.430417e+01 9.063567e+01 8.675501e+01 8.270798e+01 7.853873e+01 7.428870e+01 6.999589e+01 6.569424e+01 6.141348e+01 5.717913e+01 5.301290e+01 4.893331e+01 4.495658e+01 4.109747e+01 3.737010e+01 3.378847e+01 3.036658e+01 2.711831e+01 2.405684e+01 2.119401e+01 1.853956e+01 1.610046e+01 1.388037e+01 1.187935e+01 1.009373e+01 8.516292e+00 7.136652e+00 5.941798e+00 4.916758e+00 4.045336e+00 3.310817e+00 2.696625e+00 2.186843e+00 1.766608e+00 1.422355e+00 1.141944e+00 9.146877e-01 7.313189e-01 5.839050e-01 4.657426e-01 3.712350e-01 2.957638e-01 2.355584e-01 1.875676e-01 1.493375e-01 1.189015e-01 9.468496e-02 7.542633e-02 6.011434e-02 4.793861e-02 3.825109e-02 3.053516e-02 2.438036e-02 1.946141e-02 1.552109e-02 1.235658e-02 9.808852e-03 7.754201e-03 6.096989e-03 4.763240e-03 3.695020e-03 2.845833e-03 2.177240e-03 1.656641e-03 1.255995e-03 9.511680e-04 7.216184e-04 5.501964e-04 4.229071e-04 3.285834e-04 2.584830e-04 2.058634e-04 1.656060e-04 1.339153e-04 1.080917e-04 8.635262e-05 6.765936e-05 5.153938e-05 3.785644e-05 2.662381e-05 1.781894e-05 1.129250e-05 6.747581e-06 3.785430e-06 1.984405e-06 9.785068e-07 4.045726e-07 1.761327e-07
2.161824e-09 7.034607e-09 1.862285e-08 4.705670e-08 1.156466e-07 2.690514e-07 6.081222e-07 1.310130e-06 2.646410e-06 5.090470e-06 9.286587e-06 1.613882e-05 2.681661e-05 4.280495e-05 6.598437e-05 9.876381e-05 1.442645e-04 2.065318e-04 2.907506e-04 4.034406e-04 5.526317e-04 7.480236e-04 1.001152e-03 1.325635e-03 1.737627e-03 2.256698e-03 2.907343e-03 3.721203e-03 4.739866e-03 6.017890e-03 7.625672e-03 9.652074e-03 1.220727e-02 1.542688e-02 1.947863e-02 2.457262e-02 3.097529e-02 3.902639e-02 4.915806e-02 6.191573e-02 7.798214e-02 9.820760e-02 1.236504e-01 1.556307e-01 1.958000e-01 2.462252e-01 3.094853e-01 3.887784e-01 4.880382e-01 6.120587e-01 7.666291e-01 9.586758e-01 1.196405e+00 1.489428e+00 1.848854e+00 2.287311e+00 2.818872e+00 3.458869e+00 4.223577e+00 5.129774e+00 6.194209e+00 7.432988e+00 8.860929e+00 1.049089e+01 1.233311e+01 1.439463e+01 1.667886e+01 1.918537e+01 2.190998e+01 2.484520e+01 2.798090e+01 3.130513e+01 3.480494e+01 3.846706e+01 4.227823e+01 4.622531e+01 5.029484e+01 5.447246e+01 5.874196e+01 6.308439e+01 6.747716e+01 7.189349e+01 7.630216e+01 8.066760e+01 8.495023e+01 8.910703e+01 9.309229e+01 9.685845e+01 1.003572e+02 1.035405e+02 1.063627e+02 1.087814e+02 1.107592e+02 1.122653e+02 1.132763e+02 1.137767e+02 1.137598e+02 1.132272e+02 1.121888e+02 1.106623e+02 1.086724e+02 1.062501e+02 1.034315e+02 1.002576e+02 9.677231e+01 9.302199e+01 8.905387e+01 8.491481e+01 8.065004e+01 7.630208e+01 7.190990e+01 6.750841e+01 6.312813e+01 5.879529e+01 5.453216e+01 5.035766e+01 4.628824e+01 4.233873e+01 3.852321e+01 3.485553e+01 3.134957e+01 2.801911e+01 2.487737e+01 2.193637e+01 1.920617e+01 1.669420e+01 1.440467e+01 1.233818e+01 1.049160e+01 8.858148e+00 7.427726e+00 6.187459e+00 5.122347e+00 4.216009e+00 3.451431e+00 2.811645e+00 2.280298e+00 1.842065e+00 1.482928e+00 1.190309e+00 9.531216e-01 7.617311e-01 6.078821e-01 4.845898e-01 3.860167e-01 3.073413e-01 2.446231e-01 1.946696e-01 1.549110e-01 1.232857e-01 9.814247e-02 7.815955e-02 6.227879e-02 4.965413e-02 3.961056e-02 3.161120e-02 2.523037e-02 2.013137e-02 1.604831e-02 1.277153e-02 1.013634e-02 8.014037e-03 6.304514e-03 4.929945e-03 3.829289e-03 2.953786e-03 2.263513e-03 1.724977e-03 1.309597e-03 9.928310e-04 7.537373e-04 5.747403e-04 4.414385e-04 3.423370e-04 2.684759e-04 2.129847e-04 1.706547e-04 1.375824e-04 1.109179e-04 8.869746e-05 6.970709e-05 5.334243e-05 3.939565e-05 2.786791e-05 1.875832e-05 1.195117e-05 7.175316e-06 4.041898e-06 2.129663e-06 1.052922e-06 4.358696e-07 1.901608e-07
3.735406e-09 1.085298e-08 2.698777e-08 6.414392e-08 1.496385e-07 3.313621e-07 7.166996e-07 1.495800e-06 2.949684e-06 5.576732e-06 1.005135e-05 1.732383e-05 2.862498e-05 4.551779e-05 6.997650e-05 1.045182e-04 1.523850e-04 2.177556e-04 3.059618e-04 4.236924e-04 5.791856e-04 7.824183e-04 1.045307e-03 1.381981e-03 1.809262e-03 2.347536e-03 3.022283e-03 3.866342e-03 4.922806e-03 6.248184e-03 7.915405e-03 1.001655e-02 1.266573e-02 1.600329e-02 2.020266e-02 2.548093e-02 3.211339e-02 4.045120e-02 5.094118e-02 6.414754e-02 8.077708e-02 1.017113e-01 1.280493e-01 1.611654e-01 2.027817e-01 2.550561e-01 3.206818e-01 4.029981e-01 5.061094e-01 6.350148e-01 7.957467e-01 9.955168e-01 1.242860e+00 1.547759e+00 1.921726e+00 2.377816e+00 2.930534e+00 3.595628e+00 4.389747e+00 5.329987e+00 6.433329e+00 7.716005e+00 9.192832e+00 1.087653e+01 1.277706e+01 1.490106e+01 1.725146e+01 1.982730e+01 2.262390e+01 2.563336e+01 2.884526e+01 3.224748e+01 3.582705e+01 3.957071e+01 4.346532e+01 4.749780e+01 5.165478e+01 5.592185e+01 6.028265e+01 6.471788e+01 6.920447e+01 7.371496e+01 7.821734e+01 8.267512e+01 8.704776e+01 9.129125e+01 9.535887e+01 9.920206e+01 1.027715e+02 1.060185e+02 1.088964e+02 1.113621e+02 1.133780e+02 1.149126e+02 1.159424e+02 1.164518e+02 1.164342e+02 1.158912e+02 1.148329e+02 1.132773e+02 1.112492e+02 1.087799e+02 1.059062e+02 1.026692e+02 9.911365e+01 9.528675e+01 9.123659e+01 8.701103e+01 8.265632e+01 7.821598e+01 7.372996e+01 6.923404e+01 6.475952e+01 6.033334e+01 5.597831e+01 5.171380e+01 4.755649e+01 4.352134e+01 3.962236e+01 3.587328e+01 3.228785e+01 2.887972e+01 2.566213e+01 2.264721e+01 1.984532e+01 1.726429e+01 1.490883e+01 1.278008e+01 1.087539e+01 9.188395e+00 7.709309e+00 6.425404e+00 5.321686e+00 4.381639e+00 3.587992e+00 2.923428e+00 2.371186e+00 1.915506e+00 1.541930e+00 1.237460e+00 9.906181e-01 7.914177e-01 6.312935e-01 5.029920e-01 4.004460e-01 3.186392e-01 2.534668e-01 2.015990e-01 1.603511e-01 1.275677e-01 1.015217e-01 8.083192e-02 6.439446e-02 5.132896e-02 4.093479e-02 3.265590e-02 2.605220e-02 2.077601e-02 1.655297e-02 1.316668e-02 1.044677e-02 8.259479e-03 6.500172e-03 5.087075e-03 3.955968e-03 3.055773e-03 2.345065e-03 1.789480e-03 1.359935e-03 1.031540e-03 7.830065e-04 5.963870e-04 4.569215e-04 3.528324e-04 2.749861e-04 2.164300e-04 1.719096e-04 1.374519e-04 1.100811e-04 8.765641e-05 6.876925e-05 5.264450e-05 3.895165e-05 2.762848e-05 1.865374e-05 1.192049e-05 7.176914e-06 4.051987e-06 2.141694e-06 1.060512e-06 4.395337e-07 1.919560e-07
6.371761e-09 1.714373e-08 4.062982e-08 9.167824e-08 2.038165e-07 4.289436e-07 8.829714e-07 1.770837e-06 3.386533e-06 6.258037e-06 1.109706e-05 1.891199e-05 3.100936e-05 4.904324e-05 7.508628e-05 1.117510e-04 1.623621e-04 2.311613e-04 3.235271e-04 4.461967e-04 6.074983e-04 8.176037e-04 1.088802e-03 1.435834e-03 1.876382e-03 2.431914e-03 3.129134e-03 4.002200e-03 5.095633e-03 6.467607e-03 8.193159e-03 1.036716e-02 1.310741e-02 1.655899e-02 2.090125e-02 2.635855e-02 3.321515e-02 4.183322e-02 5.267327e-02 6.631684e-02 8.349308e-02 1.051130e-01 1.323155e-01 1.665276e-01 2.095407e-01 2.636012e-01 3.315126e-01 4.167488e-01 5.235770e-01 6.571911e-01 8.238556e-01 1.031056e+00 1.287643e+00 1.603958e+00 1.991904e+00 2.464944e+00 3.037996e+00 3.727200e+00 4.549556e+00 5.522447e+00 6.663055e+00 7.987713e+00 9.511212e+00 1.124611e+01 1.320209e+01 1.538538e+01 1.779843e+01 2.043978e+01 2.330429e+01 2.638367e+01 2.966724e+01 3.314276e+01 3.679722e+01 4.061744e+01 4.459039e+01 4.870307e+01 5.294215e+01 5.729318e+01 6.173962e+01 6.626185e+01 7.083628e+01 7.543485e+01 8.002475e+01 8.456864e+01 8.902508e+01 9.334914e+01 9.749315e+01 1.014077e+02 1.050425e+02 1.083482e+02 1.112775e+02 1.137867e+02 1.158377e+02 1.173989e+02 1.184464e+02 1.189647e+02 1.189470e+02 1.183951e+02 1.173192e+02 1.157374e+02 1.136746e+02 1.111624e+02 1.082378e+02 1.049425e+02 1.013218e+02 9.742365e+01 9.329693e+01 8.899047e+01 8.455148e+01 8.002445e+01 7.545023e+01 7.086544e+01 6.630217e+01 6.178800e+01 5.734633e+01 5.299693e+01 4.875676e+01 4.464088e+01 4.066329e+01 3.683761e+01 3.317742e+01 2.969628e+01 2.640737e+01 2.332294e+01 2.045359e+01 1.780752e+01 1.538990e+01 1.320233e+01 1.124265e+01 9.504876e+00 7.979515e+00 6.654010e+00 5.513398e+00 4.541066e+00 3.719529e+00 3.031163e+00 2.458835e+00 1.986374e+00 1.598904e+00 1.283023e+00 1.026876e+00 8.201392e-01 6.539522e-01 5.208058e-01 4.144144e-01 3.295761e-01 2.620284e-01 2.083083e-01 1.656198e-01 1.317157e-01 1.047955e-01 8.342013e-02 6.644194e-02 5.294774e-02 4.221251e-02 3.366190e-02 2.684188e-02 2.139407e-02 1.703571e-02 1.354371e-02 1.074207e-02 8.492149e-03 6.684925e-03 5.234836e-03 4.074598e-03 3.150881e-03 2.420777e-03 1.849040e-03 1.406072e-03 1.066616e-03 8.090369e-04 6.150272e-04 4.694895e-04 3.603929e-04 2.784665e-04 2.167190e-04 1.698985e-04 1.340110e-04 1.059942e-04 8.355235e-05 6.507958e-05 4.960230e-05 3.662178e-05 2.596162e-05 1.753512e-05 1.121525e-05 6.759145e-06 3.818426e-06 2.021596e-06 1.001675e-06 4.157970e-07 1.815964e-07
1.042166e-08 2.669055e-08 6.120324e-08 1.328723e-07 2.844517e-07 5.723486e-07 1.123473e-06 2.158269e-06 3.986813e-06 7.169071e-06 1.245951e-05 2.093420e-05 3.398756e-05 5.337537e-05 8.126994e-05 1.203620e-04 1.740154e-04 2.464642e-04 3.430413e-04 4.704335e-04 6.369764e-04 8.529985e-04 1.131191e-03 1.487014e-03 1.939190e-03 2.510464e-03 3.228915e-03 4.130028e-03 5.259573e-03 6.677006e-03 8.458979e-03 1.070269e-02 1.352937e-02 1.708883e-02 2.156661e-02 2.719465e-02 3.426619e-02 4.315400e-02 5.433135e-02 6.839574e-02 8.609730e-02 1.083754e-01 1.364074e-01 1.716722e-01 2.160286e-01 2.718082e-01 3.419192e-01 4.299624e-01 5.403570e-01 6.784795e-01 8.508127e-01 1.065101e+00 1.330495e+00 1.657678e+00 2.058926e+00 2.548095e+00 3.140491e+00 3.852624e+00 4.701820e+00 5.705721e+00 6.881685e+00 8.246116e+00 9.813763e+00 1.159702e+01 1.360527e+01 1.584437e+01 1.831630e+01 2.101913e+01 2.394726e+01 2.709206e+01 3.044260e+01 3.398653e+01 3.771086e+01 4.160250e+01 4.564850e+01 4.983598e+01 5.415166e+01 5.858100e+01 6.310730e+01 6.771060e+01 7.236682e+01 7.704725e+01 8.171837e+01 8.634202e+01 9.087590e+01 9.527423e+01 9.948850e+01 1.034685e+02 1.071632e+02 1.105226e+02 1.134989e+02 1.160479e+02 1.181313e+02 1.197171e+02 1.207813e+02 1.213084e+02 1.212914e+02 1.207323e+02 1.196412e+02 1.180362e+02 1.159423e+02 1.133912e+02 1.104203e+02 1.070714e+02 1.033907e+02 9.942657e+01 9.522883e+01 9.084715e+01 8.632964e+01 8.172170e+01 7.706504e+01 7.239710e+01 6.775071e+01 6.315413e+01 5.863128e+01 5.420235e+01 4.988456e+01 4.569309e+01 4.164194e+01 3.774460e+01 3.401453e+01 3.046515e+01 2.710961e+01 2.396023e+01 2.102783e+01 1.832093e+01 1.584510e+01 1.360240e+01 1.159107e+01 9.805527e+00 8.236533e+00 6.871707e+00 5.696140e+00 4.693151e+00 3.845081e+00 3.134040e+00 2.542559e+00 2.054090e+00 1.653363e+00 1.326591e+00 1.061561e+00 8.476280e-01 6.756481e-01 5.378699e-01 4.278005e-01 3.400610e-01 2.702389e-01 2.147440e-01 1.706740e-01 1.356942e-01 1.079340e-01 8.589949e-02 6.840147e-02 5.449552e-02 4.343329e-02 3.462276e-02 2.759629e-02 2.198484e-02 1.749735e-02 1.390414e-02 1.102384e-02 8.713235e-03 6.859337e-03 5.373157e-03 4.184599e-03 3.238218e-03 2.489647e-03 1.902713e-03 1.447233e-03 1.097523e-03 8.315672e-04 6.306882e-04 4.794585e-04 3.656087e-04 2.797485e-04 2.148714e-04 1.657595e-04 1.284375e-04 9.979911e-05 7.742768e-05 5.953680e-05 4.494853e-05 3.297104e-05 2.327884e-05 1.568519e-05 1.001827e-05 6.033017e-06 3.404294e-06 1.803000e-06 8.931163e-07 3.717066e-07 1.621617e-07
1.608297e-08 3.991113e-08 8.958017e-08 1.893786e-07 3.951123e-07 7.674110e-07 1.446852e-06 2.668560e-06 4.760294e-06 8.312126e-06 1.412198e-05 2.333647e-05 3.744291e-05 5.830291e-05 8.818505e-05 1.298400e-04 1.866329e-04 2.627349e-04 3.633695e-04 4.951180e-04 6.662950e-04 8.873964e-04 1.171574e-03 1.535106e-03 1.997872e-03 2.584001e-03 3.322979e-03 4.251531e-03 5.416422e-03 6.877977e-03 8.713952e-03 1.102340e-02 1.393065e-02 1.759023e-02 2.219396e-02 2.798154e-02 3.525510e-02 4.439754e-02 5.589396e-02 7.035668e-02 8.855560e-02 1.114575e-01 1.402773e-01 1.765445e-01 2.221830e-01 2.796054e-01 3.518183e-01 4.425399e-01 5.563300e-01 6.987335e-01 8.764355e-01 1.097421e+00 1.371124e+00 1.708547e+00 2.122319e+00 2.626666e+00 3.237262e+00 3.970962e+00 4.845392e+00 5.878428e+00 7.087577e+00 8.489297e+00 1.009828e+01 1.192675e+01 1.398381e+01 1.627496e+01 1.880173e+01 2.156175e+01 2.454902e+01 2.775455e+01 3.116719e+01 3.477451e+01 3.856352e+01 4.252124e+01 4.663485e+01 5.089160e+01 5.527823e+01 5.978015e+01 6.438044e+01 6.905880e+01 7.379066e+01 7.854670e+01 8.329266e+01 8.798962e+01 9.259447e+01 9.706066e+01 1.013389e+02 1.053783e+02 1.091274e+02 1.125354e+02 1.155542e+02 1.181393e+02 1.202521e+02 1.218606e+02 1.229406e+02 1.234764e+02 1.234611e+02 1.228965e+02 1.217927e+02 1.201675e+02 1.180461e+02 1.154602e+02 1.124473e+02 1.090498e+02 1.053142e+02 1.012895e+02 9.702641e+01 9.257529e+01 8.798513e+01 8.330215e+01 7.856892e+01 7.382367e+01 6.909996e+01 6.442669e+01 5.982831e+01 5.532540e+01 5.093545e+01 4.667375e+01 4.255428e+01 3.859045e+01 3.479556e+01 3.118292e+01 2.776562e+01 2.455604e+01 2.156515e+01 1.880179e+01 1.627190e+01 1.397793e+01 1.191852e+01 1.008841e+01 8.478644e+00 7.076996e+00 5.868620e+00 4.836792e+00 3.963714e+00 3.231267e+00 2.621686e+00 2.118082e+00 1.704822e+00 1.367759e+00 1.094341e+00 8.736157e-01 6.961711e-01 5.540237e-01 4.404833e-01 3.500033e-01 2.780295e-01 2.208524e-01 1.754705e-01 1.394678e-01 1.109081e-01 8.824670e-02 7.025499e-02 5.595904e-02 4.458806e-02 3.553287e-02 2.831239e-02 2.254712e-02 1.793781e-02 1.424841e-02 1.129259e-02 8.923092e-03 7.023491e-03 5.501847e-03 4.285589e-03 3.317305e-03 2.551187e-03 1.950062e-03 1.483067e-03 1.124026e-03 8.505111e-04 6.434728e-04 4.871653e-04 3.690862e-04 2.797214e-04 2.120390e-04 1.608521e-04 1.222156e-04 9.300698e-05 7.072450e-05 5.343423e-05 3.977429e-05 2.886543e-05 2.022604e-05 1.355617e-05 8.626287e-06 5.180738e-06 2.914136e-06 1.541921e-06 7.627701e-07 3.189918e-07 1.387919e-07
2.322209e-08 5.645979e-08 1.250151e-07 2.596773e-07 5.338570e-07 1.010750e-06 1.847339e-06 3.291426e-06 5.687978e-06 9.650590e-06 1.601482e-05 2.599068e-05 4.115187e-05 6.345913e-05 9.526784e-05 1.393731e-04 1.991193e-04 2.785891e-04 3.828791e-04 5.184654e-04 6.936679e-04 9.192016e-04 1.208743e-03 1.579448e-03 2.052390e-03 2.653072e-03 3.412314e-03 4.367926e-03 5.567389e-03 7.071513e-03 8.958691e-03 1.132936e-02 1.431062e-02 1.806146e-02 2.277998e-02 2.871355e-02 3.617301e-02 4.555079e-02 5.734299e-02 7.217572e-02 9.083765e-02 1.143219e-01 1.438800e-01 1.810901e-01 2.279381e-01 2.869126e-01 3.611113e-01 4.543602e-01 5.713471e-01 7.177707e-01 9.005013e-01 1.127745e+00 1.409198e+00 1.756160e+00 2.181588e+00 2.700052e+00 3.327570e+00 4.081316e+00 4.979190e+00 6.039277e+00 7.279215e+00 8.715495e+00 1.036274e+01 1.223302e+01 1.433516e+01 1.667432e+01 1.925164e+01 2.206434e+01 2.510603e+01 2.836740e+01 3.183711e+01 3.550261e+01 3.935097e+01 4.336930e+01 4.754498e+01 5.186534e+01 5.631717e+01 6.088583e+01 6.555417e+01 7.030154e+01 7.510286e+01 7.992818e+01 8.474255e+01 8.950631e+01 9.417561e+01 9.870317e+01 1.030391e+02 1.071318e+02 1.109295e+02 1.143809e+02 1.174377e+02 1.200552e+02 1.221945e+02 1.238237e+02 1.249184e+02 1.254629e+02 1.254502e+02 1.248818e+02 1.237675e+02 1.221253e+02 1.199799e+02 1.173633e+02 1.143129e+02 1.108716e+02 1.070863e+02 1.030067e+02 9.868394e+01 9.416929e+01 8.951244e+01 8.476043e+01 7.995663e+01 7.514003e+01 7.034494e+01 6.560085e+01 6.093274e+01 5.636158e+01 5.190511e+01 4.757872e+01 4.339640e+01 3.937146e+01 3.551705e+01 3.184634e+01 2.837235e+01 2.510748e+01 2.206286e+01 1.924759e+01 1.666794e+01 1.432673e+01 1.222297e+01 1.035171e+01 8.704232e+00 7.268458e+00 6.029611e+00 4.970943e+00 4.074540e+00 3.322095e+00 2.695585e+00 2.177819e+00 1.752836e+00 1.406157e+00 1.124913e+00 8.978623e-01 7.153344e-01 5.691249e-01 4.523553e-01 3.593215e-01 2.853374e-01 2.265842e-01 1.799699e-01 1.430044e-01 1.136923e-01 9.044157e-02 7.198723e-02 5.732717e-02 4.566903e-02 3.638690e-02 2.898666e-02 2.307857e-02 1.835551e-02 1.457551e-02 1.154771e-02 9.121399e-03 7.177293e-03 5.620995e-03 4.377788e-03 3.388448e-03 2.605730e-03 1.991398e-03 1.513834e-03 1.146325e-03 8.660323e-04 6.535657e-04 4.928895e-04 3.712751e-04 2.790607e-04 2.091449e-04 1.563260e-04 1.166624e-04 8.701531e-05 6.482346e-05 4.804601e-05 3.517984e-05 2.519467e-05 1.747649e-05 1.162466e-05 7.354641e-06 4.397113e-06 2.460339e-06 1.298727e-06 6.407897e-07 2.702809e-07 1.170270e-07
3.123876e-08 7.493176e-08 1.645244e-07 3.378866e-07 6.911664e-07 1.286520e-06 2.300259e-06 3.990727e-06 6.718129e-06 1.110984e-05 1.802700e-05 2.872505e-05 4.484337e-05 6.842125e-05 1.018834e-04 1.480587e-04 2.102703e-04 2.925283e-04 3.998369e-04 5.386237e-04 7.172849e-04 9.468229e-04 1.241481e-03 1.619288e-03 2.102446e-03 2.717714e-03 3.497087e-03 4.479253e-03 5.712165e-03 7.256803e-03 9.191826e-03 1.161866e-02 1.466677e-02 1.849934e-02 2.332045e-02 2.938491e-02 3.701185e-02 4.660275e-02 5.866389e-02 7.383421e-02 9.292011e-02 1.169398e-01 1.471796e-01 1.852635e-01 2.332354e-01 2.936540e-01 3.697000e-01 4.652968e-01 5.852482e-01 7.353918e-01 9.227660e-01 1.155779e+00 1.444365e+00 1.800098e+00 2.236234e+00 2.767660e+00 3.410709e+00 4.182844e+00 5.102217e+00 6.187100e+00 7.455237e+00 8.923143e+00 1.060537e+01 1.251381e+01 1.465707e+01 1.703997e+01 1.966332e+01 2.252395e+01 2.561512e+01 2.892725e+01 3.244878e+01 3.616711e+01 4.006934e+01 4.414273e+01 4.837479e+01 5.275301e+01 5.726423e+01 6.189371e+01 6.662409e+01 7.143432e+01 7.629884e+01 8.118708e+01 8.606341e+01 9.088743e+01 9.561463e+01 1.001971e+02 1.045843e+02 1.087243e+02 1.125648e+02 1.160545e+02 1.191446e+02 1.217906e+02 1.239535e+02 1.256013e+02 1.267096e+02 1.272626e+02 1.272531e+02 1.266824e+02 1.255601e+02 1.239036e+02 1.217378e+02 1.190943e+02 1.160110e+02 1.125308e+02 1.087012e+02 1.045722e+02 1.001958e+02 9.562366e+01 9.090627e+01 8.609140e+01 8.122318e+01 7.634137e+01 7.148095e+01 6.667206e+01 6.194016e+01 5.730662e+01 5.278942e+01 4.840408e+01 4.416457e+01 4.008410e+01 3.617567e+01 3.245229e+01 2.892688e+01 2.561184e+01 2.251843e+01 1.965596e+01 1.703102e+01 1.464679e+01 1.250258e+01 1.059375e+01 8.911782e+00 7.444759e+00 6.177958e+00 5.094617e+00 4.176731e+00 3.405835e+00 2.763687e+00 2.232834e+00 1.797024e+00 1.441479e+00 1.153035e+00 9.201759e-01 7.329894e-01 5.830590e-01 4.633288e-01 3.679477e-01 2.921094e-01 2.318968e-01 1.841377e-01 1.462765e-01 1.162646e-01 9.246722e-02 7.358534e-02 5.859024e-02 4.666884e-02 3.717913e-02 2.961448e-02 2.357544e-02 1.874750e-02 1.488322e-02 1.178779e-02 9.307517e-03 7.320802e-03 5.731209e-03 4.462170e-03 3.452800e-03 2.654451e-03 2.027793e-03 1.540426e-03 1.165104e-03 8.786218e-04 6.613113e-04 4.969004e-04 3.724508e-04 2.781222e-04 2.066780e-04 1.528246e-04 1.125609e-04 8.270155e-05 6.063228e-05 4.424196e-05 3.193931e-05 2.259982e-05 1.552434e-05 1.024549e-05 6.440652e-06 3.829935e-06 2.128835e-06 1.119770e-06 5.503912e-07 2.352396e-07 1.011213e-07
3.907727e-08 9.289895e-08 2.029661e-07 4.139387e-07 8.502444e-07 1.567068e-06 2.763484e-06 4.707517e-06 7.772797e-06 1.259067e-05 2.003216e-05 3.137145e-05 4.827910e-05 7.283719e-05 1.075126e-04 1.551602e-04 2.191042e-04 3.033369e-04 4.128558e-04 5.541413e-04 7.357623e-04 9.690691e-04 1.268869e-03 1.653976e-03 2.147561e-03 2.777418e-03 3.576486e-03 4.584111e-03 5.848513e-03 7.430644e-03 9.409198e-03 1.188631e-02 1.499346e-02 1.889764e-02 2.380853e-02 2.998794e-02 3.776288e-02 4.754325e-02 5.984484e-02 7.531855e-02 9.478723e-02 1.192924e-01 1.501527e-01 1.890340e-01 2.380328e-01 2.997708e-01 3.775027e-01 4.752391e-01 5.978873e-01 7.514096e-01 9.429958e-01 1.181237e+00 1.476283e+00 1.839955e+00 2.285781e+00 2.828933e+00 3.486025e+00 4.274785e+00 5.213585e+00 6.320861e+00 7.614452e+00 9.110880e+00 1.082462e+01 1.276741e+01 1.494763e+01 1.736980e+01 2.003443e+01 2.293801e+01 2.607352e+01 2.943110e+01 3.299905e+01 3.676470e+01 4.071521e+01 4.483797e+01 4.912066e+01 5.355091e+01 5.811559e+01 6.279988e+01 6.758617e+01 7.245304e+01 7.737441e+01 8.231912e+01 8.725088e+01 9.212863e+01 9.690720e+01 1.015381e+02 1.059703e+02 1.101516e+02 1.140293e+02 1.175520e+02 1.206710e+02 1.233416e+02 1.255250e+02 1.271891e+02 1.283098e+02 1.288709e+02 1.288652e+02 1.282935e+02 1.271651e+02 1.254970e+02 1.233140e+02 1.206476e+02 1.175356e+02 1.140216e+02 1.101529e+02 1.059804e+02 1.015563e+02 9.693298e+01 9.216140e+01 8.729006e+01 8.236380e+01 7.742311e+01 7.250363e+01 6.763612e+01 6.284653e+01 5.815663e+01 5.358464e+01 4.914622e+01 4.485534e+01 4.072510e+01 3.676833e+01 3.299785e+01 2.942647e+01 2.606655e+01 2.292944e+01 2.002467e+01 1.735910e+01 1.493620e+01 1.275561e+01 1.081294e+01 9.099884e+00 7.604651e+00 6.312579e+00 5.206896e+00 4.269524e+00 3.481866e+00 2.825496e+00 2.282738e+00 1.837085e+00 1.473491e+00 1.178524e+00 9.404177e-01 7.490278e-01 5.957407e-01 4.733354e-01 3.758265e-01 2.983003e-01 2.367536e-01 1.879445e-01 1.492607e-01 1.186066e-01 9.430904e-02 7.503764e-02 5.973869e-02 4.757944e-02 3.790261e-02 3.018978e-02 2.403250e-02 1.910949e-02 1.516836e-02 1.201078e-02 9.480559e-03 7.454127e-03 5.833362e-03 4.540103e-03 3.511968e-03 2.698986e-03 2.060774e-03 1.564175e-03 1.181455e-03 8.891164e-04 6.673012e-04 4.995746e-04 3.728221e-04 2.770071e-04 2.046946e-04 1.504134e-04 1.100227e-04 8.023696e-05 5.837387e-05 4.227365e-05 3.030474e-05 2.130861e-05 1.455670e-05 9.559658e-06 5.982139e-06 3.541844e-06 1.957045e-06 1.025577e-06 5.019781e-07 2.180804e-07 9.296127e-08
4.544636e-08 1.074158e-07 2.341138e-07 4.756910e-07 9.906272e-07 1.818948e-06 3.186851e-06 5.373658e-06 8.766823e-06 1.399529e-05 2.192471e-05 3.381717e-05 5.132965e-05 7.653782e-05 1.119120e-04 1.603245e-04 2.251357e-04 3.104035e-04 4.212377e-04 5.643004e-04 7.484354e-04 9.853779e-04 1.290443e-03 1.683069e-03 2.187144e-03 2.831206e-03 3.648848e-03 4.679843e-03 5.972537e-03 7.587770e-03 9.604208e-03 1.212456e-02 1.528211e-02 1.924726e-02 2.423482e-02 3.051306e-02 3.841633e-02 4.836244e-02 6.087608e-02 7.661919e-02 9.642974e-02 1.213704e-01 1.527883e-01 1.923866e-01 2.423076e-01 3.052278e-01 3.844660e-01 4.841088e-01 6.091545e-01 7.656764e-01 9.609997e-01 1.203880e+00 1.504660e+00 1.875382e+00 2.329816e+00 2.883385e+00 3.552952e+00 4.356475e+00 5.312521e+00 6.439670e+00 7.755834e+00 9.277537e+00 1.101918e+01 1.299234e+01 1.520518e+01 1.766199e+01 2.036297e+01 2.330435e+01 2.647885e+01 2.987642e+01 3.348521e+01 3.729254e+01 4.128561e+01 4.545197e+01 4.977944e+01 5.425579e+01 5.886790e+01 6.360085e+01 6.843679e+01 7.335390e+01 7.832564e+01 8.332027e+01 8.830089e+01 9.322582e+01 9.804930e+01 1.027223e+02 1.071934e+02 1.114101e+02 1.153195e+02 1.188702e+02 1.220135e+02 1.247049e+02 1.269056e+02 1.285839e+02 1.297154e+02 1.302840e+02 1.302822e+02 1.297104e+02 1.285775e+02 1.269003e+02 1.247031e+02 1.220174e+02 1.188812e+02 1.153380e+02 1.114358e+02 1.072256e+02 1.027600e+02 9.809188e+01 9.327269e+01 8.835154e+01 8.337390e+01 7.838093e+01 7.340893e+01 6.848921e+01 6.364824e+01 5.890816e+01 5.428749e+01 4.980201e+01 4.546571e+01 4.129157e+01 3.729225e+01 3.348038e+01 2.986859e+01 2.646922e+01 2.329368e+01 2.035165e+01 1.765023e+01 1.519319e+01 1.298045e+01 1.100783e+01 9.267239e+00 7.746991e+00 6.432485e+00 5.306944e+00 4.352230e+00 3.549637e+00 2.880587e+00 2.327210e+00 1.872782e+00 1.502021e+00 1.201257e+00 9.584916e-01 7.633732e-01 6.071064e-01 4.823206e-01 3.829113e-01 3.038710e-01 2.411224e-01 1.913646e-01 1.519365e-01 1.207019e-01 9.595349e-02 7.633252e-02 6.076218e-02 4.839142e-02 3.854874e-02 3.070484e-02 2.444305e-02 1.943596e-02 1.542671e-02 1.221385e-02 9.638950e-03 7.576795e-03 5.927831e-03 4.612543e-03 3.567243e-03 2.740780e-03 2.091806e-03 1.586478e-03 1.196643e-03 8.985939e-04 6.723740e-04 5.014733e-04 3.726595e-04 2.757134e-04 2.029692e-04 1.487137e-04 1.085916e-04 7.915631e-05 5.762442e-05 4.178780e-05 3.000324e-05 2.112416e-05 1.444032e-05 9.482389e-06 5.928394e-06 3.504307e-06 1.930169e-06 1.008836e-06 4.921438e-07 2.171287e-07 9.188176e-08
4.921645e-08 1.159225e-07 2.525654e-07 5.126528e-07 1.094434e-06 2.013131e-06 3.527476e-06 5.932657e-06 9.633937e-06 1.525743e-05 2.365233e-05 3.603946e-05 5.401333e-05 7.958521e-05 1.151797e-04 1.636695e-04 2.284858e-04 3.138418e-04 4.250879e-04 5.692014e-04 7.553943e-04 9.958003e-04 1.306144e-03 1.706280e-03 2.220510e-03 2.877768e-03 3.711978e-03 4.763113e-03 6.079544e-03 7.722035e-03 9.769315e-03 1.232473e-02 1.552322e-02 1.953830e-02 2.458936e-02 3.095055e-02 3.896297e-02 4.905184e-02 6.175021e-02 7.773029e-02 9.784368e-02 1.231715e-01 1.550856e-01 1.953203e-01 2.460560e-01 3.100143e-01 3.905675e-01 4.918662e-01 6.189867e-01 7.780994e-01 9.766495e-01 1.223539e+00 1.529281e+00 1.906114e+00 2.368016e+00 2.930628e+00 3.611028e+00 4.427368e+00 5.398383e+00 6.542771e+00 7.878509e+00 9.422112e+00 1.118790e+01 1.318732e+01 1.542833e+01 1.791498e+01 2.064725e+01 2.362113e+01 2.682914e+01 3.026107e+01 3.390500e+01 3.774823e+01 4.177806e+01 4.598215e+01 5.034846e+01 5.486485e+01 5.951823e+01 6.429353e+01 6.917265e+01 7.413344e+01 7.914888e+01 8.418673e+01 8.920956e+01 9.417514e+01 9.903715e+01 1.037461e+02 1.082502e+02 1.124966e+02 1.164325e+02 1.200063e+02 1.231695e+02 1.258779e+02 1.280930e+02 1.297830e+02 1.309237e+02 1.314989e+02 1.315008e+02 1.309295e+02 1.297934e+02 1.281090e+02 1.259002e+02 1.231987e+02 1.200423e+02 1.164748e+02 1.125444e+02 1.083023e+02 1.038015e+02 9.909508e+01 9.423509e+01 8.927105e+01 8.424902e+01 7.921072e+01 7.419304e+01 6.922783e+01 6.434206e+01 5.955824e+01 5.489518e+01 5.036882e+01 4.599316e+01 4.178109e+01 3.774509e+01 3.389757e+01 3.025103e+01 2.681773e+01 2.360912e+01 2.063500e+01 1.790268e+01 1.541617e+01 1.317564e+01 1.117712e+01 9.412681e+00 7.870755e+00 6.536792e+00 5.394015e+00 4.424240e+00 3.608668e+00 2.928593e+00 2.365983e+00 1.903926e+00 1.526938e+00 1.221138e+00 9.743270e-01 7.759670e-01 6.171042e-01 4.902379e-01 3.891609e-01 3.087863e-01 2.449747e-01 1.943753e-01 1.542860e-01 1.225359e-01 9.738793e-02 7.745843e-02 6.164982e-02 4.909445e-02 3.910786e-02 3.115087e-02 2.479936e-02 1.972037e-02 1.565301e-02 1.239297e-02 9.779868e-03 7.687019e-03 6.013682e-03 4.679221e-03 3.618853e-03 2.780421e-03 2.121736e-03 1.608350e-03 1.211760e-03 9.081167e-04 6.774528e-04 5.032775e-04 3.723270e-04 2.742565e-04 2.011868e-04 1.471413e-04 1.075044e-04 7.861596e-05 5.754962e-05 4.202826e-05 3.039932e-05 2.154817e-05 1.480969e-05 9.762761e-06 6.118196e-06 3.620434e-06 1.993980e-06 1.041166e-06 5.070215e-07 2.262436e-07 9.528305e-08
4.985697e-08 1.172324e-07 2.558190e-07 5.200111e-07 1.152869e-06 2.135361e-06 3.764681e-06 6.358684e-06 1.034776e-05 1.636080e-05 2.522593e-05 3.810010e-05 5.646971e-05 8.222273e-05 1.176818e-04 1.656913e-04 2.297716e-04 3.143629e-04 4.251663e-04 5.695894e-04 7.572902e-04 1.000799e-03 1.316146e-03 1.723376e-03 2.246894e-03 2.915671e-03 3.763628e-03 4.830711e-03 6.165254e-03 7.828058e-03 9.898129e-03 1.247962e-02 1.570913e-02 1.976300e-02 2.486467e-02 3.129350e-02 3.939670e-02 4.960644e-02 6.246372e-02 7.865034e-02 9.903006e-02 1.246998e-01 1.570513e-01 1.978437e-01 2.492867e-01 3.141368e-01 3.958080e-01 4.985021e-01 6.273604e-01 7.886361e-01 9.898790e-01 1.240118e+00 1.550018e+00 1.931980e+00 2.400164e+00 2.970389e+00 3.659909e+00 4.487041e+00 5.470653e+00 6.629546e+00 7.981744e+00 9.543753e+00 1.132982e+01 1.335126e+01 1.561586e+01 1.812748e+01 2.088586e+01 2.388684e+01 2.712276e+01 3.058334e+01 3.425661e+01 3.812991e+01 4.219060e+01 4.642646e+01 5.082558e+01 5.537585e+01 6.006414e+01 6.487528e+01 6.979091e+01 7.478856e+01 7.984084e+01 8.491507e+01 8.997337e+01 9.497302e+01 9.986725e+01 1.046061e+02 1.091375e+02 1.134083e+02 1.173656e+02 1.209580e+02 1.241371e+02 1.268590e+02 1.290854e+02 1.307847e+02 1.319328e+02 1.325136e+02 1.325187e+02 1.319480e+02 1.308096e+02 1.291195e+02 1.269015e+02 1.241871e+02 1.210144e+02 1.174271e+02 1.134736e+02 1.092053e+02 1.046755e+02 9.993758e+01 9.504376e+01 9.004402e+01 8.498486e+01 7.990851e+01 7.485236e+01 6.984874e+01 6.492506e+01 6.010422e+01 5.540531e+01 5.084443e+01 4.643561e+01 4.219166e+01 3.812488e+01 3.424752e+01 3.057192e+01 2.711026e+01 2.387400e+01 2.087305e+01 1.811489e+01 1.560372e+01 1.333990e+01 1.131965e+01 9.535191e+00 7.975051e+00 6.624734e+00 5.467467e+00 4.485029e+00 3.658545e+00 2.969201e+00 2.398828e+00 1.930356e+00 1.548129e+00 1.238087e+00 9.878599e-01 7.867549e-01 6.256854e-01 4.970431e-01 3.945368e-01 3.130141e-01 2.482848e-01 1.969567e-01 1.562937e-01 1.240960e-01 9.860147e-02 7.840525e-02 6.239186e-02 4.967909e-02 3.957098e-02 3.151950e-02 2.509383e-02 1.995598e-02 1.584141e-02 1.254321e-02 9.899231e-03 7.781546e-03 6.088432e-03 4.738356e-03 3.665652e-03 2.817323e-03 2.150454e-03 1.630066e-03 1.227353e-03 9.183803e-04 6.832432e-04 5.055704e-04 3.721752e-04 2.726859e-04 1.990774e-04 1.451391e-04 1.059881e-04 7.771997e-05 5.722693e-05 4.212883e-05 3.074214e-05 2.197591e-05 1.521110e-05 1.008338e-05 6.344417e-06 3.764171e-06 2.077014e-06 1.084866e-06 5.280835e-07 2.373032e-07 9.970165e-08
4.772705e-08 1.121791e-07 2.456165e-07 5.011910e-07 1.169969e-06 2.191737e-06 3.907128e-06 6.663746e-06 1.092552e-05 1.733326e-05 2.669534e-05 4.009196e-05 5.886638e-05 8.473313e-05 1.198582e-04 1.670177e-04 2.298151e-04 3.129524e-04 4.225506e-04 5.665266e-04 7.550406e-04 1.001018e-03 1.320704e-03 1.734151e-03 2.265584e-03 2.943680e-03 3.802044e-03 4.880379e-03 6.226943e-03 7.902713e-03 9.987236e-03 1.258570e-02 1.583643e-02 1.991830e-02 2.505827e-02 3.154020e-02 3.971682e-02 5.002678e-02 6.301864e-02 7.938314e-02 9.999477e-02 1.259632e-01 1.586955e-01 1.999683e-01 2.520117e-01 3.176061e-01 4.001951e-01 5.040190e-01 6.342708e-01 7.972722e-01 1.000662e+00 1.253576e+00 1.566806e+00 1.952890e+00 2.426129e+00 3.002488e+00 3.699359e+00 4.535182e+00 5.528937e+00 6.699501e+00 8.064937e+00 9.641745e+00 1.144411e+01 1.348324e+01 1.576676e+01 1.829837e+01 2.107764e+01 2.410026e+01 2.735847e+01 3.084194e+01 3.453871e+01 3.843618e+01 4.252179e+01 4.678341e+01 5.120918e+01 5.578701e+01 6.050371e+01 6.534396e+01 7.028919e+01 7.531667e+01 8.039870e+01 8.550228e+01 9.058918e+01 9.561631e+01 1.005365e+02 1.052994e+02 1.098525e+02 1.141427e+02 1.181168e+02 1.217235e+02 1.249148e+02 1.276469e+02 1.298818e+02 1.315882e+02 1.327420e+02 1.333269e+02 1.333344e+02 1.327642e+02 1.316238e+02 1.299292e+02 1.277040e+02 1.249795e+02 1.217938e+02 1.181909e+02 1.142193e+02 1.099304e+02 1.053778e+02 1.006149e+02 9.569431e+01 9.066620e+01 8.557744e+01 8.047061e+01 7.538351e+01 7.034890e+01 6.539456e+01 6.054374e+01 5.581580e+01 5.122698e+01 4.679135e+01 4.252167e+01 3.843008e+01 3.452871e+01 3.082975e+01 2.734532e+01 2.408689e+01 2.106445e+01 1.828558e+01 1.575464e+01 1.347213e+01 1.143445e+01 9.633907e+00 8.059135e+00 6.695677e+00 5.526769e+00 4.534162e+00 3.698921e+00 3.002141e+00 2.425542e+00 1.951922e+00 1.565480e+00 1.252016e+00 9.990204e-01 7.956776e-01 6.327986e-01 5.026922e-01 3.990020e-01 3.165249e-01 2.510299e-01 1.990919e-01 1.579472e-01 1.253727e-01 9.958647e-02 7.916629e-02 6.298205e-02 5.013930e-02 3.993221e-02 3.180502e-02 2.532093e-02 2.013748e-02 1.598685e-02 1.265982e-02 9.992684e-03 7.856494e-03 6.148750e-03 4.787213e-03 3.705511e-03 2.849933e-03 2.176931e-03 1.651042e-03 1.243195e-03 9.294124e-04 6.899216e-04 5.085675e-04 3.723582e-04 2.710135e-04 1.964628e-04 1.423284e-04 1.034903e-04 7.579752e-05 5.593606e-05 4.138835e-05 3.040502e-05 2.188958e-05 1.524795e-05 1.016214e-05 6.420531e-06 3.820839e-06 2.113630e-06 1.105108e-06 5.381468e-07 2.428014e-07 1.019224e-07
4.407893e-08 1.036087e-07 2.278912e-07 4.676733e-07 1.161666e-06 2.206580e-06 3.988239e-06 6.888555e-06 1.141082e-05 1.821607e-05 2.809761e-05 4.205651e-05 6.127430e-05 8.726090e-05 1.219837e-04 1.681087e-04 2.292929e-04 3.104925e-04 4.182646e-04 5.610676e-04 7.495929e-04 9.971632e-04 1.320184e-03 1.738587e-03 2.276208e-03 2.961165e-03 3.826479e-03 4.911424e-03 6.264139e-03 7.945903e-03 1.003703e-02 1.264396e-02 1.590677e-02 2.000661e-02 2.517345e-02 3.169500e-02 3.992882e-02 5.031956e-02 6.342287e-02 7.993765e-02 1.007474e-01 1.269715e-01 1.600269e-01 2.017008e-01 2.542343e-01 3.204212e-01 4.037231e-01 5.084066e-01 6.397036e-01 8.039905e-01 1.008978e+00 1.263889e+00 1.579613e+00 1.968795e+00 2.445840e+00 3.026817e+00 3.729216e+00 4.571569e+00 5.572932e+00 6.752245e+00 8.127604e+00 9.715505e+00 1.153010e+01 1.358249e+01 1.588020e+01 1.842679e+01 2.122169e+01 2.426047e+01 2.753534e+01 3.103594e+01 3.475038e+01 3.866611e+01 4.277066e+01 4.705195e+01 5.149813e+01 5.609707e+01 6.083549e+01 6.569792e+01 7.066562e+01 7.571566e+01 8.082015e+01 8.594589e+01 9.105441e+01 9.610233e+01 1.010422e+02 1.058233e+02 1.103929e+02 1.146976e+02 1.186842e+02 1.223015e+02 1.255015e+02 1.282408e+02 1.304817e+02 1.321930e+02 1.333507e+02 1.339383e+02 1.339474e+02 1.333771e+02 1.322351e+02 1.305368e+02 1.283059e+02 1.255737e+02 1.223782e+02 1.187636e+02 1.147784e+02 1.104743e+02 1.059047e+02 1.011234e+02 9.618301e+01 9.113394e+01 8.602321e+01 8.089368e+01 7.578344e+01 7.072556e+01 6.574813e+01 6.087469e+01 5.612480e+01 5.151486e+01 4.705896e+01 4.276980e+01 3.865947e+01 3.473994e+01 3.102336e+01 2.752179e+01 2.424669e+01 2.120811e+01 1.841371e+01 1.586795e+01 1.357145e+01 1.152071e+01 9.708137e+00 8.122411e+00 6.749120e+00 5.571506e+00 4.571300e+00 3.729520e+00 3.027192e+00 2.445946e+00 1.968477e+00 1.578876e+00 1.262830e+00 1.007728e+00 8.026672e-01 6.383870e-01 5.071384e-01 4.025194e-01 3.192899e-01 2.531887e-01 2.007657e-01 1.592363e-01 1.263598e-01 1.003394e-01 7.973975e-02 6.341956e-02 5.047461e-02 4.019100e-02 3.200650e-02 2.547924e-02 2.026293e-02 1.608690e-02 1.274002e-02 1.005728e-02 7.908929e-03 6.191862e-03 4.823291e-03 3.736250e-03 2.876407e-03 2.199638e-03 1.670041e-03 1.258319e-03 9.404948e-04 6.969946e-04 5.119628e-04 3.727034e-04 2.691357e-04 1.932444e-04 1.385659e-04 9.979597e-05 7.256052e-05 5.333713e-05 3.944882e-05 2.904708e-05 2.099309e-05 1.468437e-05 9.826159e-06 6.229513e-06 3.717181e-06 2.061220e-06 1.079052e-06 5.258535e-07 2.378058e-07 9.981206e-08
4.075051e-08 9.566800e-08 2.112445e-07 4.359619e-07 1.150507e-06 2.213478e-06 4.052049e-06 7.081691e-06 1.184451e-05 1.902463e-05 2.940482e-05 4.391408e-05 6.357365e-05 8.968474e-05 1.239991e-04 1.690422e-04 2.284837e-04 3.074923e-04 4.130275e-04 5.540706e-04 7.418397e-04 9.900502e-04 1.315244e-03 1.737158e-03 2.279110e-03 2.968478e-03 3.837509e-03 4.924902e-03 6.278633e-03 7.960350e-03 1.005129e-02 1.265925e-02 1.592604e-02 2.003490e-02 2.521828e-02 3.176712e-02 4.004317e-02 5.049634e-02 6.368861e-02 8.032578e-02 1.012982e-01 1.277312e-01 1.610465e-01 2.030343e-01 2.559383e-01 3.225559e-01 4.063565e-01 5.116225e-01 6.436130e-01 8.087450e-01 1.014783e+00 1.271015e+00 1.588399e+00 1.979649e+00 2.459236e+00 3.043289e+00 3.749356e+00 4.596025e+00 5.602404e+00 6.787474e+00 8.169363e+00 9.764578e+00 1.158725e+01 1.364843e+01 1.595556e+01 1.851209e+01 2.131736e+01 2.436686e+01 2.765278e+01 3.116480e+01 3.489108e+01 3.881917e+01 4.293664e+01 4.723144e+01 5.169168e+01 5.630515e+01 6.105844e+01 6.593595e+01 7.091881e+01 7.598398e+01 8.110348e+01 8.624403e+01 9.136703e+01 9.642896e+01 1.013821e+02 1.061756e+02 1.107565e+02 1.150711e+02 1.190661e+02 1.226904e+02 1.258961e+02 1.286401e+02 1.308847e+02 1.325989e+02 1.337588e+02 1.343479e+02 1.343575e+02 1.337867e+02 1.326430e+02 1.309417e+02 1.287065e+02 1.259686e+02 1.227663e+02 1.191435e+02 1.151490e+02 1.108346e+02 1.062538e+02 1.014604e+02 9.650712e+01 9.144439e+01 8.631936e+01 8.117501e+01 7.604958e+01 7.097636e+01 6.598367e+01 6.109522e+01 5.633074e+01 5.170671e+01 4.723724e+01 4.293503e+01 3.881210e+01 3.488037e+01 3.115193e+01 2.763885e+01 2.435260e+01 2.130325e+01 1.849853e+01 1.594295e+01 1.363721e+01 1.157787e+01 9.757371e+00 8.164449e+00 6.784704e+00 5.601383e+00 4.596198e+00 3.750137e+00 3.044178e+00 2.459888e+00 1.979890e+00 1.588196e+00 1.270421e+00 1.013890e+00 8.076465e-01 6.423871e-01 5.103307e-01 4.050488e-01 3.212785e-01 2.547390e-01 2.019631e-01 1.601520e-01 1.270533e-01 1.008602e-01 8.012862e-02 6.370913e-02 5.069049e-02 4.035275e-02 3.212868e-02 2.557251e-02 2.033494e-02 1.614314e-02 1.278449e-02 1.009301e-02 7.938352e-03 6.216943e-03 4.845546e-03 3.756675e-03 2.895440e-03 2.217195e-03 1.685661e-03 1.271370e-03 9.504098e-04 7.034588e-04 5.150192e-04 3.727515e-04 2.668409e-04 1.893970e-04 1.339380e-04 9.503342e-05 6.812755e-05 4.951046e-05 3.634541e-05 2.666616e-05 1.926115e-05 1.348608e-05 9.042520e-06 5.744995e-06 3.434713e-06 1.908024e-06 1.000025e-06 4.877374e-07 2.208735e-07 9.270888e-08
3.964352e-08 9.262062e-08 2.044573e-07 4.227428e-07 1.158221e-06 2.243520e-06 4.136280e-06 7.277771e-06 1.223965e-05 1.972362e-05 3.050336e-05 4.545010e-05 6.544675e-05 9.161243e-05 1.254998e-04 1.694881e-04 2.272258e-04 3.040357e-04 4.072106e-04 5.461916e-04 7.326766e-04 9.807438e-04 1.307045e-03 1.731083e-03 2.275590e-03 2.967107e-03 3.837004e-03 4.923322e-03 6.273834e-03 7.950580e-03 1.003576e-02 1.263857e-02 1.590248e-02 2.001255e-02 2.520335e-02 3.176840e-02 4.007281e-02 5.057076e-02 6.382912e-02 8.055864e-02 1.016536e-01 1.282413e-01 1.617425e-01 2.039436e-01 2.570833e-01 3.239544e-01 4.080261e-01 5.135876e-01 6.459147e-01 8.114515e-01 1.017998e+00 1.274880e+00 1.593092e+00 1.985379e+00 2.466234e+00 3.051805e+00 3.759656e+00 4.608394e+00 5.617154e+00 6.804947e+00 8.189932e+00 9.788638e+00 1.161520e+01 1.368067e+01 1.599244e+01 1.855388e+01 2.136429e+01 2.441911e+01 2.771052e+01 3.122828e+01 3.496060e+01 3.889512e+01 4.301946e+01 4.732152e+01 5.178937e+01 5.641066e+01 6.117186e+01 6.605723e+01 7.104784e+01 7.612060e+01 8.124754e+01 8.639541e+01 9.152565e+01 9.659469e+01 1.015548e+02 1.063548e+02 1.109417e+02 1.152615e+02 1.192610e+02 1.228890e+02 1.260976e+02 1.288439e+02 1.310902e+02 1.328056e+02 1.339663e+02 1.345556e+02 1.345647e+02 1.339930e+02 1.328475e+02 1.311439e+02 1.289056e+02 1.261641e+02 1.229576e+02 1.193301e+02 1.153305e+02 1.110106e+02 1.064240e+02 1.016246e+02 9.666504e+01 9.159582e+01 8.646404e+01 8.131269e+01 7.618009e+01 7.109958e+01 6.609959e+01 6.120393e+01 5.643239e+01 5.180148e+01 4.732532e+01 4.301660e+01 3.888732e+01 3.494940e+01 3.121495e+01 2.769604e+01 2.440417e+01 2.134944e+01 1.853960e+01 1.597922e+01 1.366901e+01 1.160555e+01 9.781295e+00 8.184985e+00 6.802214e+00 5.616221e+00 4.608707e+00 3.760642e+00 3.052978e+00 2.467250e+00 1.986042e+00 1.593327e+00 1.274685e+00 1.017412e+00 8.105313e-01 6.447281e-01 5.122115e-01 4.065446e-01 3.224557e-01 2.556548e-01 2.026663e-01 1.606841e-01 1.274497e-01 1.011508e-01 8.033868e-02 6.385913e-02 5.079660e-02 4.042728e-02 3.218078e-02 2.560886e-02 2.036036e-02 1.616113e-02 1.279760e-02 1.010324e-02 7.947258e-03 6.225737e-03 4.855045e-03 3.767232e-03 2.906911e-03 2.229002e-03 1.696941e-03 1.281185e-03 9.579595e-04 7.082402e-04 5.169081e-04 3.719865e-04 2.639337e-04 1.850041e-04 1.287326e-04 8.960895e-05 6.294414e-05 4.488015e-05 3.244301e-05 2.355144e-05 1.690695e-05 1.180006e-05 7.906284e-06 5.024652e-06 3.006271e-06 1.671438e-06 8.767166e-07 4.278574e-07 1.939011e-07 8.136154e-08
4.214669e-08 9.755706e-08 2.138305e-07 4.398142e-07 1.198837e-06 2.315194e-06 4.259493e-06 7.484293e-06 1.257311e-05 2.023117e-05 3.122048e-05 4.637322e-05 6.647321e-05 9.251241e-05 1.258958e-04 1.688838e-04 2.250920e-04 2.999434e-04 4.009792e-04 5.380028e-04 7.230992e-04 9.706309e-04 1.297298e-03 1.722320e-03 2.267805e-03 2.959432e-03 3.827675e-03 4.909914e-03 6.253726e-03 7.921546e-03 9.996524e-03 1.258921e-02 1.584460e-02 1.994933e-02 2.513962e-02 3.171088e-02 4.003050e-02 5.055537e-02 6.385519e-02 8.064284e-02 1.018129e-01 1.284901e-01 1.620888e-01 2.043859e-01 2.576085e-01 3.245390e-01 4.086397e-01 5.141996e-01 6.465014e-01 8.120024e-01 1.018516e+00 1.275381e+00 1.593591e+00 1.985881e+00 2.466726e+00 3.052246e+00 3.759982e+00 4.608530e+00 5.617024e+00 6.804493e+00 8.189128e+00 9.787500e+00 1.161378e+01 1.367904e+01 1.599068e+01 1.855204e+01 2.136239e+01 2.441717e+01 2.770859e+01 3.122643e+01 3.495902e+01 3.889402e+01 4.301910e+01 4.732211e+01 5.179100e+01 5.641331e+01 6.117536e+01 6.606132e+01 7.105221e+01 7.612497e+01 8.125174e+01 8.639942e+01 9.152954e+01 9.659867e+01 1.015590e+02 1.063596e+02 1.109471e+02 1.152675e+02 1.192675e+02 1.228959e+02 1.261048e+02 1.288510e+02 1.310972e+02 1.328123e+02 1.339724e+02 1.345609e+02 1.345690e+02 1.339959e+02 1.328490e+02 1.311437e+02 1.289039e+02 1.261608e+02 1.229527e+02 1.193239e+02 1.153232e+02 1.110024e+02 1.064154e+02 1.016158e+02 9.665649e+01 9.158771e+01 8.645654e+01 8.130590e+01 7.617404e+01 7.109427e+01 6.609499e+01 6.119999e+01 5.642901e+01 5.179852e+01 4.732265e+01 4.301406e+01 3.888478e+01 3.494679e+01 3.121221e+01 2.769318e+01 2.440124e+01 2.134652e+01 1.853679e+01 1.597663e+01 1.366672e+01 1.160364e+01 9.779811e+00 8.183933e+00 6.801576e+00 5.615957e+00 4.608767e+00 3.760971e+00 3.053520e+00 2.467948e+00 1.986841e+00 1.594170e+00 1.275520e+00 1.018196e+00 8.112350e-01 6.453351e-01 5.127182e-01 4.069559e-01 3.227814e-01 2.559063e-01 2.028548e-01 1.608204e-01 1.275438e-01 1.012122e-01 8.037540e-02 6.387812e-02 5.080321e-02 4.042550e-02 3.217353e-02 2.559829e-02 2.034818e-02 1.614873e-02 1.278617e-02 1.009374e-02 7.940444e-03 6.222111e-03 4.854753e-03 3.770010e-03 2.912096e-03 2.235620e-03 1.703875e-03 1.287368e-03 9.625478e-04 7.107255e-04 5.171445e-04 3.701470e-04 2.604158e-04 1.803182e-04 1.234033e-04 8.410618e-05 5.764823e-05 4.007137e-05 2.830383e-05 2.017210e-05 1.429578e-05 9.892229e-06 6.598491e-06 4.183702e-06 2.500349e-06 1.389345e-06 7.287077e-07 3.556403e-07 1.611780e-07 6.753350e-08
4.866503e-08 1.113624e-07 2.411074e-07 4.902331e-07 1.274196e-06 2.428589e-06 4.415533e-06 7.680024e-06 1.279450e-05 2.044801e-05 3.138524e-05 4.641965e-05 6.628616e-05 9.192363e-05 1.246682e-04 1.667204e-04 2.216801e-04 2.950359e-04 3.944939e-04 5.301008e-04 7.141911e-04 9.612727e-04 1.287971e-03 1.713135e-03 2.258208e-03 2.948028e-03 3.812243e-03 4.887665e-03 6.221762e-03 7.877408e-03 9.938681e-03 1.251737e-02 1.575980e-02 1.985385e-02 2.503681e-02 3.160501e-02 3.992669e-02 5.045937e-02 6.377280e-02 8.057854e-02 1.017675e-01 1.284571e-01 1.620506e-01 2.043106e-01 2.574479e-01 3.242299e-01 4.081073e-01 5.133622e-01 6.452745e-01 8.102985e-01 1.016240e+00 1.272418e+00 1.589793e+00 1.981048e+00 2.460597e+00 3.044494e+00 3.750219e+00 4.596322e+00 5.601916e+00 6.786035e+00 8.166904e+00 9.761148e+00 1.158301e+01 1.364361e+01 1.595039e+01 1.850672e+01 2.131189e+01 2.436133e+01 2.764728e+01 3.115960e+01 3.488667e+01 3.881619e+01 4.293582e+01 4.723336e+01 5.169666e+01 5.631311e+01 6.106891e+01 6.594817e+01 7.093189e+01 7.599711e+01 8.111613e+01 8.625605e+01 9.137867e+01 9.644076e+01 1.013947e+02 1.061896e+02 1.107721e+02 1.150883e+02 1.190847e+02 1.227100e+02 1.259163e+02 1.286603e+02 1.309046e+02 1.326180e+02 1.337764e+02 1.343634e+02 1.343700e+02 1.337956e+02 1.326476e+02 1.309417e+02 1.287018e+02 1.259594e+02 1.227528e+02 1.191262e+02 1.151285e+02 1.108116e+02 1.062293e+02 1.014354e+02 9.648244e+01 9.142083e+01 8.629742e+01 8.115498e+01 7.603162e+01 7.096048e+01 6.596983e+01 6.108328e+01 5.632044e+01 5.169770e+01 4.722912e+01 4.292735e+01 3.880448e+01 3.487256e+01 3.114380e+01 2.763041e+01 2.434399e+01 2.129469e+01 1.849030e+01 1.593535e+01 1.363051e+01 1.157228e+01 9.753025e+00 8.161376e+00 6.782848e+00 5.600626e+00 4.596391e+00 3.751115e+00 3.045774e+00 2.461934e+00 1.982220e+00 1.590646e+00 1.272842e+00 1.016159e+00 8.096790e-01 6.441379e-01 5.117905e-01 4.062331e-01 3.222162e-01 2.554634e-01 2.025074e-01 1.605473e-01 1.273288e-01 1.010424e-01 8.024106e-02 6.377121e-02 5.071732e-02 4.035549e-02 3.211544e-02 2.554933e-02 2.030660e-02 1.611363e-02 1.275718e-02 1.007078e-02 7.923446e-03 6.210820e-03 4.848625e-03 3.768174e-03 2.913398e-03 2.238762e-03 1.707591e-03 1.290597e-03 9.645498e-04 7.111245e-04 5.158951e-04 3.674489e-04 2.566090e-04 1.757886e-04 1.185160e-04 7.917355e-05 5.292340e-05 3.575254e-05 2.453700e-05 1.704671e-05 1.184036e-05 8.069663e-06 5.332241e-06 3.360100e-06 2.000167e-06 1.108367e-06 5.803405e-07 2.829066e-07 1.280668e-07 5.345142e-08
5.838662e-08 1.322250e-07 2.825349e-07 5.666872e-07 1.372572e-06 2.564435e-06 4.574637e-06 7.821417e-06 1.284311e-05 2.029235e-05 3.089035e-05 4.545110e-05 6.471320e-05 8.964181e-05 1.215953e-04 1.627927e-04 2.168592e-04 2.893360e-04 3.880214e-04 5.230755e-04 7.069099e-04 9.539844e-04 1.280668e-03 1.705304e-03 2.248627e-03 2.934688e-03 3.792462e-03 4.858394e-03 6.180032e-03 7.820802e-03 9.865704e-03 1.242761e-02 1.565384e-02 1.973298e-02 2.490254e-02 3.145855e-02 3.976825e-02 5.028731e-02 6.358236e-02 8.035996e-02 1.015032e-01 1.281184e-01 1.615937e-01 2.036735e-01 2.565496e-01 3.229705e-01 4.063708e-01 5.110189e-01 6.421800e-01 8.062884e-01 1.011118e+00 1.265937e+00 1.581637e+00 1.970814e+00 2.447780e+00 3.028486e+00 3.730317e+00 4.571747e+00 5.571845e+00 6.749639e+00 8.123385e+00 9.709775e+00 1.152314e+01 1.357470e+01 1.587197e+01 1.841839e+01 2.121328e+01 2.425213e+01 2.752721e+01 3.102842e+01 3.474418e+01 3.866222e+01 4.277017e+01 4.705578e+01 5.150678e+01 5.611045e+01 6.085292e+01 6.571821e+01 7.068737e+01 7.573757e+01 8.084132e+01 8.596599e+01 9.107372e+01 9.612159e+01 1.010623e+02 1.058451e+02 1.104169e+02 1.147237e+02 1.187122e+02 1.223308e+02 1.255315e+02 1.282709e+02 1.305114e+02 1.322216e+02 1.333774e+02 1.339622e+02 1.339671e+02 1.333916e+02 1.322434e+02 1.305384e+02 1.283005e+02 1.255614e+02 1.223594e+02 1.187388e+02 1.147484e+02 1.104402e+02 1.058679e+02 1.010853e+02 9.614503e+01 9.109714e+01 8.598843e+01 8.086146e+01 7.575410e+01 7.069928e+01 6.572495e+01 6.085448e+01 5.610724e+01 5.149945e+01 4.704508e+01 4.275680e+01 3.864675e+01 3.472709e+01 3.101014e+01 2.750819e+01 2.423289e+01 2.119443e+01 1.840058e+01 1.585583e+01 1.356078e+01 1.151182e+01 9.701230e+00 8.117540e+00 6.746198e+00 5.570346e+00 4.571653e+00 3.731115e+00 3.029751e+00 2.449194e+00 1.972145e+00 1.582708e+00 1.266597e+00 1.011245e+00 8.058077e-01 6.410857e-01 5.093841e-01 4.043390e-01 3.207304e-01 2.543035e-01 2.016073e-01 1.598533e-01 1.267970e-01 1.006372e-01 7.993351e-02 6.353814e-02 5.054022e-02 4.021983e-02 3.201014e-02 2.546636e-02 2.024049e-02 1.606089e-02 1.271571e-02 1.003926e-02 7.900844e-03 6.196069e-03 4.840448e-03 3.765063e-03 2.913706e-03 2.240873e-03 1.710114e-03 1.292511e-03 9.652693e-04 7.104686e-04 5.139867e-04 3.645824e-04 2.531289e-04 1.720033e-04 1.146603e-04 7.541058e-05 4.936940e-05 3.250137e-05 2.167121e-05 1.463124e-05 9.909382e-06 6.611259e-06 4.303833e-06 2.682525e-06 1.584168e-06 8.728146e-07 4.549096e-07 2.210358e-07 9.973587e-08 4.127401e-08
6.937931e-08 1.558757e-07 3.294082e-07 6.526566e-07 1.470641e-06 2.687646e-06 4.689470e-06 7.852332e-06 1.266282e-05 1.972194e-05 2.972366e-05 4.349854e-05 6.183525e-05 8.579473e-05 1.168416e-04 1.572917e-04 2.108447e-04 2.830941e-04 3.818660e-04 5.173027e-04 7.017036e-04 9.492592e-04 1.275871e-03 1.699229e-03 2.239324e-03 2.919521e-03 3.768347e-03 4.822175e-03 6.128911e-03 7.752699e-03 9.779442e-03 1.232284e-02 1.553069e-02 1.959146e-02 2.474177e-02 3.127577e-02 3.955768e-02 5.003871e-02 6.327929e-02 7.997754e-02 1.010053e-01 1.274544e-01 1.606951e-01 2.024515e-01 2.548932e-01 3.207471e-01 4.034263e-01 5.071764e-01 6.372344e-01 7.999947e-01 1.003173e+00 1.255960e+00 1.569143e+00 1.955196e+00 2.428298e+00 3.004261e+00 3.700346e+00 4.534923e+00 5.526991e+00 6.695557e+00 8.058907e+00 9.633806e+00 1.143469e+01 1.347290e+01 1.575608e+01 1.828776e+01 2.106735e+01 2.409038e+01 2.734919e+01 3.083372e+01 3.453239e+01 3.843295e+01 4.252299e+01 4.679019e+01 5.122219e+01 5.580620e+01 6.052826e+01 6.537240e+01 7.031971e+01 7.534750e+01 8.042854e+01 8.553054e+01 9.061601e+01 9.564248e+01 1.005630e+02 1.053272e+02 1.098823e+02 1.141745e+02 1.181503e+02 1.217583e+02 1.249502e+02 1.276824e+02 1.299170e+02 1.316225e+02 1.327747e+02 1.333568e+02 1.333601e+02 1.327842e+02 1.316369e+02 1.299344e+02 1.277009e+02 1.249681e+02 1.217743e+02 1.181639e+02 1.141854e+02 1.098910e+02 1.053342e+02 1.005688e+02 9.564721e+01 9.061953e+01 8.553230e+01 8.042786e+01 7.534381e+01 7.031268e+01 6.536210e+01 6.051506e+01 5.579062e+01 5.120479e+01 4.677142e+01 4.250319e+01 3.841232e+01 3.451108e+01 3.081192e+01 2.732721e+01 2.406867e+01 2.104647e+01 1.826836e+01 1.573875e+01 1.345814e+01 1.142280e+01 9.624866e+00 8.052776e+00 6.691890e+00 5.525305e+00 4.534685e+00 3.701055e+00 3.005502e+00 2.429755e+00 1.956630e+00 1.570356e+00 1.256776e+00 1.003440e+00 7.996069e-01 6.361644e-01 5.054865e-01 4.012631e-01 3.183153e-01 2.524197e-01 2.001487e-01 1.587328e-01 1.259429e-01 9.999063e-02 7.944692e-02 6.317344e-02 5.026726e-02 4.001505e-02 3.185556e-02 2.534867e-02 2.015029e-02 1.599184e-02 1.266368e-02 1.000144e-02 7.875088e-03 6.180401e-03 4.832807e-03 3.763264e-03 2.915560e-03 2.244392e-03 1.713715e-03 1.295153e-03 9.664763e-04 7.102316e-04 5.126038e-04 3.624774e-04 2.507027e-04 1.695468e-04 1.123319e-04 7.326454e-05 4.740632e-05 3.071462e-05 2.007143e-05 1.324563e-05 8.766702e-06 5.720667e-06 3.658939e-06 2.247824e-06 1.312080e-06 7.167148e-07 3.704238e-07 1.788823e-07 8.021983e-08 3.269632e-08
7.904414e-08 1.766009e-07 3.701558e-07 7.264079e-07 1.538806e-06 2.755225e-06 4.705476e-06 7.715533e-06 1.221189e-05 1.873772e-05 2.796066e-05 4.073910e-05 5.794516e-05 8.078243e-05 1.108810e-04 1.507106e-04 2.040820e-04 2.766360e-04 3.761643e-04 5.126647e-04 6.981434e-04 9.463148e-04 1.272426e-03 1.693408e-03 2.228519e-03 2.900597e-03 3.738005e-03 4.777387e-03 6.067307e-03 7.672779e-03 9.680499e-03 1.220457e-02 1.539251e-02 1.943158e-02 2.455613e-02 3.105673e-02 3.929258e-02 4.970813e-02 6.285501e-02 7.942018e-02 1.002617e-01 1.264546e-01 1.593496e-01 2.006484e-01 2.524966e-01 3.175952e-01 3.993287e-01 5.019087e-01 6.305275e-01 7.915182e-01 9.925138e-01 1.242596e+00 1.552422e+00 1.934315e+00 2.402288e+00 2.971992e+00 3.660527e+00 4.486134e+00 5.467719e+00 6.624249e+00 7.974028e+00 9.533898e+00 1.131841e+01 1.333906e+01 1.560363e+01 1.811579e+01 2.087506e+01 2.387708e+01 2.711423e+01 3.057650e+01 3.425233e+01 3.812944e+01 4.219538e+01 4.643775e+01 5.084414e+01 5.540167e+01 6.009635e+01 6.491221e+01 6.983045e+01 7.482855e+01 7.987954e+01 8.495151e+01 9.000745e+01 9.500536e+01 9.989886e+01 1.046380e+02 1.091703e+02 1.134423e+02 1.174006e+02 1.209936e+02 1.241731e+02 1.268952e+02 1.291216e+02 1.308208e+02 1.319683e+02 1.325473e+02 1.325491e+02 1.319736e+02 1.308287e+02 1.291309e+02 1.269046e+02 1.241814e+02 1.209998e+02 1.174039e+02 1.134423e+02 1.091670e+02 1.046314e+02 9.988908e+01 9.499250e+01 8.999152e+01 8.493251e+01 7.985753e+01 7.480381e+01 6.980351e+01 6.488377e+01 6.006717e+01 5.537242e+01 5.081528e+01 4.640948e+01 4.216770e+01 3.810226e+01 3.422555e+01 3.055013e+01 2.708845e+01 2.385227e+01 2.085174e+01 1.809453e+01 1.558496e+01 1.332336e+01 1.130588e+01 9.524501e+00 7.967542e+00 6.620282e+00 5.465775e+00 4.485685e+00 3.661082e+00 2.973137e+00 2.403701e+00 1.935741e+00 1.553649e+00 1.243431e+00 9.927905e-01 7.911183e-01 6.294103e-01 5.001285e-01 3.970309e-01 3.149912e-01 2.498265e-01 1.981407e-01 1.571897e-01 1.247655e-01 9.909814e-02 7.877414e-02 6.266865e-02 4.988981e-02 3.973329e-02 3.164511e-02 2.519118e-02 2.003238e-02 1.590412e-02 1.259968e-02 9.956643e-03 7.846055e-03 6.164135e-03 4.826409e-03 3.763837e-03 2.920321e-03 2.250894e-03 1.720077e-03 1.300194e-03 9.697120e-04 7.117439e-04 5.128220e-04 3.619507e-04 2.499189e-04 1.688294e-04 1.118202e-04 7.295440e-05 4.721959e-05 3.056389e-05 1.990054e-05 1.303987e-05 8.542300e-06 5.502875e-06 3.475200e-06 2.109039e-06 1.217322e-06 6.593975e-07 3.372171e-07 1.615842e-07 7.187678e-08 2.871783e-08
8.483795e-08 1.888321e-07 3.935555e-07 7.670273e-07 1.549249e-06 2.727834e-06 4.575219e-06 7.366908e-06 1.147131e-05 1.737770e-05 2.573339e-05 3.743044e-05 5.344114e-05 7.512892e-05 1.043123e-04 1.436355e-04 1.970265e-04 2.701489e-04 3.706923e-04 5.083963e-04 6.948275e-04 9.430769e-04 1.267633e-03 1.684646e-03 2.212741e-03 2.874449e-03 3.698272e-03 4.721444e-03 5.993420e-03 7.580106e-03 9.568714e-03 1.207311e-02 1.523953e-02 1.925276e-02 2.434338e-02 3.079683e-02 3.896560e-02 4.928567e-02 6.229808e-02 7.867688e-02 9.926472e-02 1.251186e-01 1.575685e-01 1.982924e-01 2.494090e-01 3.135881e-01 3.941766e-01 4.953381e-01 6.222015e-01 7.810160e-01 9.793066e-01 1.226022e+00 1.531663e+00 1.908378e+00 2.369995e+00 2.931968e+00 3.611217e+00 4.425821e+00 5.394565e+00 6.536354e+00 7.869497e+00 9.410905e+00 1.117526e+01 1.317420e+01 1.541569e+01 1.790357e+01 2.063752e+01 2.361330e+01 2.682339e+01 3.025783e+01 3.390509e+01 3.775285e+01 4.178860e+01 4.599987e+01 5.037415e+01 5.489852e+01 5.955895e+01 6.433955e+01 6.922160e+01 7.418280e+01 7.919648e+01 8.423117e+01 8.925035e+01 9.421264e+01 9.907226e+01 1.037798e+02 1.082832e+02 1.125294e+02 1.164650e+02 1.200387e+02 1.232019e+02 1.259106e+02 1.281264e+02 1.298173e+02 1.309589e+02 1.315343e+02 1.315350e+02 1.309608e+02 1.298201e+02 1.281294e+02 1.259132e+02 1.232033e+02 1.200381e+02 1.164614e+02 1.125220e+02 1.082713e+02 1.037627e+02 9.904976e+01 9.418460e+01 8.921694e+01 8.419291e+01 7.915422e+01 7.413772e+01 6.917507e+01 6.429295e+01 5.951347e+01 5.485497e+01 5.033294e+01 4.596103e+01 4.175191e+01 3.771800e+01 3.387181e+01 3.022600e+01 2.679310e+01 2.358485e+01 2.061135e+01 1.788016e+01 1.539543e+01 1.315735e+01 1.116186e+01 9.400820e+00 7.862412e+00 6.531840e+00 5.392127e+00 4.424946e+00 3.611426e+00 2.932841e+00 2.371190e+00 1.909618e+00 1.532714e+00 1.226682e+00 9.794076e-01 7.804417e-01 6.209118e-01 4.933857e-01 3.917044e-01 3.108066e-01 2.465595e-01 1.956070e-01 1.552375e-01 1.232701e-01 9.795838e-02 7.790936e-02 6.201530e-02 4.939826e-02 3.936491e-02 3.136995e-02 2.498626e-02 1.988048e-02 1.579266e-02 1.251969e-02 9.901671e-03 7.811195e-03 6.145286e-03 4.819797e-03 3.765844e-03 2.927548e-03 2.260383e-03 1.729551e-03 1.308209e-03 9.756495e-04 7.156590e-04 5.151911e-04 3.634035e-04 2.510222e-04 1.699606e-04 1.131368e-04 7.443550e-05 4.874379e-05 3.198761e-05 2.111327e-05 1.398761e-05 9.225370e-06 5.957374e-06 3.756471e-06 2.271072e-06 1.304066e-06 7.037089e-07 3.569529e-07 1.700527e-07 7.515210e-08 2.953786e-08
8.504362e-08 1.888277e-07 3.921130e-07 7.606996e-07 1.484665e-06 2.582366e-06 4.274076e-06 6.791273e-06 1.045461e-05 1.571152e-05 2.319850e-05 3.384156e-05 4.871307e-05 6.932427e-05 9.766705e-05 1.365396e-04 1.899558e-04 2.635522e-04 3.648433e-04 5.032191e-04 6.897170e-04 9.367476e-04 1.258048e-03 1.669085e-03 2.188036e-03 2.837377e-03 3.646022e-03 4.652009e-03 5.905750e-03 7.473860e-03 9.443568e-03 1.192765e-02 1.506991e-02 1.905135e-02 2.409741e-02 3.048716e-02 3.856529e-02 4.875829e-02 6.159568e-02 7.773775e-02 9.801095e-02 1.234536e-01 1.553740e-01 1.954252e-01 2.456951e-01 3.088157e-01 3.880851e-01 4.876031e-01 6.124151e-01 7.686638e-01 9.637429e-01 1.206446e+00 1.507097e+00 1.877651e+00 2.331725e+00 2.884561e+00 3.552865e+00 4.354523e+00 5.308173e+00 6.432629e+00 7.746183e+00 9.265803e+00 1.100629e+01 1.297945e+01 1.519343e+01 1.765229e+01 2.035589e+01 2.330018e+01 2.647779e+01 2.987883e+01 3.349183e+01 3.730442e+01 4.130402e+01 4.547806e+01 4.981393e+01 5.429863e+01 5.891813e+01 6.365659e+01 6.849545e+01 7.341264e+01 7.838186e+01 8.337209e+01 8.834743e+01 9.326714e+01 9.808612e+01 1.027556e+02 1.072241e+02 1.114388e+02 1.153466e+02 1.188962e+02 1.220390e+02 1.247308e+02 1.269331e+02 1.286137e+02 1.297481e+02 1.303194e+02 1.303192e+02 1.297476e+02 1.286129e+02 1.269319e+02 1.247291e+02 1.220363e+02 1.188918e+02 1.153393e+02 1.114273e+02 1.072070e+02 1.027316e+02 9.805438e+01 9.322727e+01 8.829971e+01 8.331747e+01 7.832189e+01 7.334933e+01 6.843097e+01 6.359296e+01 5.885696e+01 5.424095e+01 4.976018e+01 4.542821e+01 4.125775e+01 3.726130e+01 3.345149e+01 2.984107e+01 2.644259e+01 2.326776e+01 2.032659e+01 1.762645e+01 1.517131e+01 1.296113e+01 1.099168e+01 9.254644e+00 7.738093e+00 6.427164e+00 5.304855e+00 4.352872e+00 3.552415e+00 2.884887e+00 2.332454e+00 1.878468e+00 1.507741e+00 1.206705e+00 9.634537e-01 7.677240e-01 6.107975e-01 4.853669e-01 3.853723e-01 3.058302e-01 2.426693e-01 1.925825e-01 1.528976e-01 1.214674e-01 9.657446e-02 7.685025e-02 6.120755e-02 4.878477e-02 3.890124e-02 3.102135e-02 2.472571e-02 1.968717e-02 1.565094e-02 1.241800e-02 9.831484e-03 7.766026e-03 6.119854e-03 4.809446e-03 3.766263e-03 2.934769e-03 2.270956e-03 1.740778e-03 1.318305e-03 9.837525e-04 7.216732e-04 5.195245e-04 3.666776e-04 2.538274e-04 1.727063e-04 1.160025e-04 7.740297e-05 5.167369e-05 3.470337e-05 2.346646e-05 1.589308e-05 1.066813e-05 6.979636e-06 4.433123e-06 2.690432e-06 1.546865e-06 8.357083e-07 4.224427e-07 2.008664e-07 8.852848e-08 3.453070e-08
7.929570e-08 1.758127e-07 3.643401e-07 7.049049e-07 1.344405e-06 2.320864e-06 3.811483e-06 6.013959e-06 9.215669e-06 1.383809e-05 2.051666e-05 3.020651e-05 4.406604e-05 6.371994e-05 9.128873e-05 1.296713e-04 1.829069e-04 2.565372e-04 3.578309e-04 4.957696e-04 6.808370e-04 9.248000e-04 1.240760e-03 1.643690e-03 2.151560e-03 2.787032e-03 3.579607e-03 4.568175e-03 5.803947e-03 7.353842e-03 9.304399e-03 1.176634e-02 1.487990e-02 1.882109e-02 2.380921e-02 3.011614e-02 3.807828e-02 4.811230e-02 6.073596e-02 7.659547e-02 9.650078e-02 1.214710e-01 1.527922e-01 1.920899e-01 2.414175e-01 3.033610e-01 3.811576e-01 4.788261e-01 6.013084e-01 7.546189e-01 9.459988e-01 1.184067e+00 1.478955e+00 1.842405e+00 2.287809e+00 2.830170e+00 3.485954e+00 4.272826e+00 5.209238e+00 6.313884e+00 7.605011e+00 9.099622e+00 1.081262e+01 1.275598e+01 1.493806e+01 1.736316e+01 2.003137e+01 2.293890e+01 2.607858e+01 2.944067e+01 3.301375e+01 3.678545e+01 4.074308e+01 4.487394e+01 4.916528e+01 5.360401e+01 5.817608e+01 6.286571e+01 6.765452e+01 7.252073e+01 7.743844e+01 8.237719e+01 8.730172e+01 9.217204e+01 9.694378e+01 1.015689e+02 1.059964e+02 1.101739e+02 1.140487e+02 1.175694e+02 1.206874e+02 1.233587e+02 1.255444e+02 1.272124e+02 1.283381e+02 1.289048e+02 1.289041e+02 1.283361e+02 1.272094e+02 1.255408e+02 1.233548e+02 1.206831e+02 1.175637e+02 1.140404e+02 1.101612e+02 1.059773e+02 1.015413e+02 9.690645e+01 9.212421e+01 8.724365e+01 8.231012e+01 7.736446e+01 7.244250e+01 6.757487e+01 6.278724e+01 5.810083e+01 5.353328e+01 4.909967e+01 4.481348e+01 4.068748e+01 3.673424e+01 3.296652e+01 2.939713e+01 2.603863e+01 2.290262e+01 1.999895e+01 1.733480e+01 1.491387e+01 1.273589e+01 1.079641e+01 9.086938e+00 7.595439e+00 6.306990e+00 5.204589e+00 4.269988e+00 3.484488e+00 2.829639e+00 2.287803e+00 1.842559e+00 1.478970e+00 1.183714e+00 9.451222e-01 7.531366e-01 5.992155e-01 4.761960e-01 3.781344e-01 3.001396e-01 2.382134e-01 1.891071e-01 1.501964e-01 1.193736e-01 9.495463e-02 7.559948e-02 6.024412e-02 4.804533e-02 3.833646e-02 3.059252e-02 2.440230e-02 1.944526e-02 1.547207e-02 1.228813e-02 9.740009e-03 7.704822e-03 6.082416e-03 4.790250e-03 3.760384e-03 2.937774e-03 2.279006e-03 1.750813e-03 1.328197e-03 9.923226e-04 7.285567e-04 5.249256e-04 3.710808e-04 2.577468e-04 1.765179e-04 1.198768e-04 8.132104e-05 5.549157e-05 3.823195e-05 2.653900e-05 1.840672e-05 1.259744e-05 8.369157e-06 5.367390e-06 3.278572e-06 1.892605e-06 1.025730e-06 5.182305e-07 2.465513e-07 1.086542e-07 4.230128e-08
6.864059e-08 1.520991e-07 3.149809e-07 6.087772e-07 1.145135e-06 1.971343e-06 3.231630e-06 5.100646e-06 7.846521e-06 1.187932e-05 1.784016e-05 2.670395e-05 3.969200e-05 5.849709e-05 8.530957e-05 1.230616e-04 1.757466e-04 2.487443e-04 3.490233e-04 4.851339e-04 6.670378e-04 9.059617e-04 1.214550e-03 1.607509e-03 2.102833e-03 2.723536e-03 3.499743e-03 4.471052e-03 5.689115e-03 7.220566e-03 9.150462e-03 1.158653e-02 1.466447e-02 1.855443e-02 2.346892e-02 2.967234e-02 3.749272e-02 4.733704e-02 5.971135e-02 7.524769e-02 9.473923e-02 1.191853e-01 1.498483e-01 1.883239e-01 2.366259e-01 2.972862e-01 3.734682e-01 4.690938e-01 5.889821e-01 7.389990e-01 9.262146e-01 1.159057e+00 1.447448e+00 1.802904e+00 2.238571e+00 2.769194e+00 3.410973e+00 4.181315e+00 5.098457e+00 6.180934e+00 7.446913e+00 8.913402e+00 1.059539e+01 1.250501e+01 1.465085e+01 1.703746e+01 1.966526e+01 2.253076e+01 2.562707e+01 2.894467e+01 3.247224e+01 3.619739e+01 4.010735e+01 4.418923e+01 4.843011e+01 5.281676e+01 5.733510e+01 6.196941e+01 6.670152e+01 7.150997e+01 7.636933e+01 8.124976e+01 8.611669e+01 9.093094e+01 9.564896e+01 1.002234e+02 1.046039e+02 1.087385e+02 1.125749e+02 1.160617e+02 1.191506e+02 1.217974e+02 1.239633e+02 1.256164e+02 1.267320e+02 1.272934e+02 1.272924e+02 1.267293e+02 1.256127e+02 1.239592e+02 1.217934e+02 1.191467e+02 1.160571e+02 1.125680e+02 1.087271e+02 1.045854e+02 1.001954e+02 9.560955e+01 9.087911e+01 8.605258e+01 8.117472e+01 7.628578e+01 7.142099e+01 6.661044e+01 6.187928e+01 5.724837e+01 5.273508e+01 4.835433e+01 4.411958e+01 4.004365e+01 3.613924e+01 3.241917e+01 2.889632e+01 2.558318e+01 2.249125e+01 1.963016e+01 1.700680e+01 1.462459e+01 1.248298e+01 1.057728e+01 8.898812e+00 7.435439e+00 6.172189e+00 5.092077e+00 4.176928e+00 3.408172e+00 2.767537e+00 2.237603e+00 1.802203e+00 1.446667e+00 1.157942e+00 9.246135e-01 7.368519e-01 5.863116e-01 4.659936e-01 3.700878e-01 2.938103e-01 2.332489e-01 1.852232e-01 1.471641e-01 1.170094e-01 9.311288e-02 7.416572e-02 5.912948e-02 4.718101e-02 3.766893e-02 3.007972e-02 2.401091e-02 1.914884e-02 1.524979e-02 1.212376e-02 9.621006e-03 7.621459e-03 6.026975e-03 4.756373e-03 3.742626e-03 2.931383e-03 2.279911e-03 1.755718e-03 1.334681e-03 9.988608e-04 7.344201e-04 5.299752e-04 3.755181e-04 2.618812e-04 1.805988e-04 1.240121e-04 8.547044e-05 5.951124e-05 4.193868e-05 2.976970e-05 2.105823e-05 1.464186e-05 9.850296e-06 6.368289e-06 3.911788e-06 2.266624e-06 1.231881e-06 6.224913e-07 2.965129e-07 1.307691e-07 5.087310e-08
5.511293e-08 1.221526e-07 2.531157e-07 4.895102e-07 9.154372e-07 1.579453e-06 2.601734e-06 4.142495e-06 6.460568e-06 9.963942e-06 1.530061e-05 2.345275e-05 3.567786e-05 5.369245e-05 7.970153e-05 1.166103e-04 1.683088e-04 2.399666e-04 3.382263e-04 4.712165e-04 6.484384e-04 8.807020e-04 1.180369e-03 1.562078e-03 2.044001e-03 2.649554e-03 3.409380e-03 4.363479e-03 5.563449e-03 7.074990e-03 8.980942e-03 1.138530e-02 1.441854e-02 1.824449e-02 2.306866e-02 2.914792e-02 3.680214e-02 4.642875e-02 5.852214e-02 7.369999e-02 9.273803e-02 1.166148e-01 1.465672e-01 1.841579e-01 2.313559e-01 2.906308e-01 3.650610e-01 4.584565e-01 5.754970e-01 7.218831e-01 9.044969e-01 1.131559e+00 1.412769e+00 1.759399e+00 2.184335e+00 2.702038e+00 3.328414e+00 4.080586e+00 4.976535e+00 6.034599e+00 7.272827e+00 8.708197e+00 1.035576e+01 1.222780e+01 1.433313e+01 1.667662e+01 1.925906e+01 2.207732e+01 2.512488e+01 2.839250e+01 3.186899e+01 3.554202e+01 3.939868e+01 4.342589e+01 4.761053e+01 5.193919e+01 5.639771e+01 6.097044e+01 6.563943e+01 7.038358e+01 7.517800e+01 7.999348e+01 8.479624e+01 8.954795e+01 9.420587e+01 9.872343e+01 1.030510e+02 1.071370e+02 1.109294e+02 1.143773e+02 1.174324e+02 1.200507e+02 1.221937e+02 1.238293e+02 1.249331e+02 1.254887e+02 1.254878e+02 1.249307e+02 1.238261e+02 1.221905e+02 1.200483e+02 1.174307e+02 1.143754e+02 1.109255e+02 1.071286e+02 1.030352e+02 9.869745e+01 9.416743e+01 8.949577e+01 8.473031e+01 7.991510e+01 7.508967e+01 7.028858e+01 6.554135e+01 6.087267e+01 5.630305e+01 5.184966e+01 4.752733e+01 4.334953e+01 3.932916e+01 3.547902e+01 3.181202e+01 2.834104e+01 2.507852e+01 2.203577e+01 1.922214e+01 1.664423e+01 1.430510e+01 1.220389e+01 1.033564e+01 8.691495e+00 7.259193e+00 6.023732e+00 4.968162e+00 4.074411e+00 3.324070e+00 2.699078e+00 2.182264e+00 1.757735e+00 1.411108e+00 1.129618e+00 9.021193e-01 7.190294e-01 5.722178e-01 4.548679e-01 3.613200e-01 2.869126e-01 2.278312e-01 1.809741e-01 1.438347e-01 1.144015e-01 9.106963e-02 7.256430e-02 5.787445e-02 4.619856e-02 3.690182e-02 2.948314e-02 2.354940e-02 1.879414e-02 1.497934e-02 1.191961e-02 9.468985e-03 7.510376e-03 5.947964e-03 4.702294e-03 3.707600e-03 2.910478e-03 2.268982e-03 1.751373e-03 1.334295e-03 1.000575e-03 7.370767e-04 5.329795e-04 3.786560e-04 2.651333e-04 1.839916e-04 1.275287e-04 8.902205e-05 6.295292e-05 4.510823e-05 3.252853e-05 2.332031e-05 1.638498e-05 1.111374e-05 7.221450e-06 4.451128e-06 2.585029e-06 1.407091e-06 7.107995e-07 3.388869e-07 1.495450e-07 5.805407e-08
4.103130e-08 9.104870e-08 1.890399e-07 3.664943e-07 6.867039e-07 1.194490e-06 1.992541e-06 3.231804e-06 5.166144e-06 8.203903e-06 1.299513e-05 2.051530e-05 3.203289e-05 4.925432e-05 7.436108e-05 1.101953e-04 1.605153e-04 2.302655e-04 3.257655e-04 4.547514e-04 6.263255e-04 8.509762e-04 1.140901e-03 1.510773e-03 1.978990e-03 2.569304e-03 3.312644e-03 4.249017e-03 5.429446e-03 6.918118e-03 8.795107e-03 1.116023e-02 1.413851e-02 1.788733e-02 2.260520e-02 2.854163e-02 3.600840e-02 4.539336e-02 5.717898e-02 7.196793e-02 9.051751e-02 1.137838e-01 1.429758e-01 1.796198e-01 2.256345e-01 2.834202e-01 3.559604e-01 4.469419e-01 5.608918e-01 7.033312e-01 8.809398e-01 1.101717e+00 1.375121e+00 1.712166e+00 2.125454e+00 2.629140e+00 3.238812e+00 3.971276e+00 4.844219e+00 5.875745e+00 7.083741e+00 8.485121e+00 1.009497e+01 1.192571e+01 1.398641e+01 1.628228e+01 1.881452e+01 2.158047e+01 2.457401e+01 2.778625e+01 3.120620e+01 3.482158e+01 3.861938e+01 4.258633e+01 4.670906e+01 5.097397e+01 5.536679e+01 5.987193e+01 6.447165e+01 6.914525e+01 7.386839e+01 7.861256e+01 8.334481e+01 8.802765e+01 9.261924e+01 9.707377e+01 1.013423e+02 1.053738e+02 1.091168e+02 1.125205e+02 1.155372e+02 1.181230e+02 1.202396e+02 1.218554e+02 1.229460e+02 1.234950e+02 1.234944e+02 1.229445e+02 1.218539e+02 1.202389e+02 1.181237e+02 1.155392e+02 1.125227e+02 1.091171e+02 1.053697e+02 1.013307e+02 9.705166e+01 9.258421e+01 8.797826e+01 8.328085e+01 7.853521e+01 7.378001e+01 6.904910e+01 6.437139e+01 5.977112e+01 5.526851e+01 5.088057e+01 4.662210e+01 4.250664e+01 3.854716e+01 3.475660e+01 3.114791e+01 2.773399e+01 2.452716e+01 2.153850e+01 1.877706e+01 1.624906e+01 1.395720e+01 1.190025e+01 1.007298e+01 8.466315e+00 7.067888e+00 5.862665e+00 4.833754e+00 3.963216e+00 3.232839e+00 2.624808e+00 2.122230e+00 1.709513e+00 1.372582e+00 1.098970e+00 8.778212e-01 6.998146e-01 5.570519e-01 4.429150e-01 3.519102e-01 2.795120e-01 2.220153e-01 1.764058e-01 1.402467e-01 1.115820e-01 8.885151e-02 7.081671e-02 5.649570e-02 4.511012e-02 3.604309e-02 2.880709e-02 2.301912e-02 1.838028e-02 1.465831e-02 1.167236e-02 9.280113e-03 7.367500e-03 5.841202e-03 4.623798e-03 3.651121e-03 2.870987e-03 2.242374e-03 1.734275e-03 1.323969e-03 9.948707e-04 7.343963e-04 5.322162e-04 3.790965e-04 2.663409e-04 1.856931e-04 1.295286e-04 9.115379e-05 6.506327e-05 4.706351e-05 3.422812e-05 2.470689e-05 1.744620e-05 1.187859e-05 7.733311e-06 4.771603e-06 2.772650e-06 1.509348e-06 7.615216e-07 3.631783e-07 1.602779e-07 6.194504e-08
2.832403e-08 6.300051e-08 1.312889e-07 2.557497e-07 4.843491e-07 8.559202e-07 1.459639e-06 2.438993e-06 4.042137e-06 6.674074e-06 1.097763e-05 1.790819e-05 2.872511e-05 4.510561e-05 6.919209e-05 1.037568e-04 1.524308e-04 2.199495e-04 3.123347e-04 4.369620e-04 6.025721e-04 8.193719e-04 1.099426e-03 1.457448e-03 1.912002e-03 2.487011e-03 3.213405e-03 4.130800e-03 5.289185e-03 6.750817e-03 8.592724e-03 1.091047e-02 1.382368e-02 1.748353e-02 2.208169e-02 2.786029e-02 3.512278e-02 4.424701e-02 5.570279e-02 7.007681e-02 8.810648e-02 1.107234e-01 1.391059e-01 1.747397e-01 2.194888e-01 2.756778e-01 3.461887e-01 4.345768e-01 5.452073e-01 6.834113e-01 8.556535e-01 1.069697e+00 1.334743e+00 1.661524e+00 2.062337e+00 2.551008e+00 3.142777e+00 3.854099e+00 4.702339e+00 5.705322e+00 6.880738e+00 8.245395e+00 9.814393e+00 1.160029e+01 1.361242e+01 1.585636e+01 1.833379e+01 2.104253e+01 2.397697e+01 2.712858e+01 3.048664e+01 3.403894e+01 3.777240e+01 4.167357e+01 4.572883e+01 4.992438e+01 5.424582e+01 5.867758e+01 6.320214e+01 6.779920e+01 7.244500e+01 7.711177e+01 8.176736e+01 8.637519e+01 9.089427e+01 9.527964e+01 9.948308e+01 1.034542e+02 1.071421e+02 1.104965e+02 1.134700e+02 1.160193e+02 1.181064e+02 1.196999e+02 1.207757e+02 1.213176e+02 1.213176e+02 1.207760e+02 1.197012e+02 1.181095e+02 1.160245e+02 1.134769e+02 1.105038e+02 1.071477e+02 1.034553e+02 9.947658e+01 9.526264e+01 9.086438e+01 8.633094e+01 8.170845e+01 7.703917e+01 7.236085e+01 6.770654e+01 6.310450e+01 5.857853e+01 5.414859e+01 4.983158e+01 4.564233e+01 4.159446e+01 3.770108e+01 3.397524e+01 3.042996e+01 2.707809e+01 2.393182e+01 2.100197e+01 1.829724e+01 1.582343e+01 1.358282e+01 1.157382e+01 9.790868e+00 8.224689e+00 6.862781e+00 5.690095e+00 4.689816e+00 3.844171e+00 3.135180e+00 2.545308e+00 2.057976e+00 1.657918e+00 1.331385e+00 1.066230e+00 8.518990e-01 6.793481e-01 5.409254e-01 4.302257e-01 3.419344e-01 2.716733e-01 2.158570e-01 1.715669e-01 1.364421e-01 1.085868e-01 8.648895e-02 6.894823e-02 5.501369e-02 4.393164e-02 3.510454e-02 2.805967e-02 2.242500e-02 1.790967e-02 1.428727e-02 1.138132e-02 9.052931e-03 7.190948e-03 5.704586e-03 4.518656e-03 3.570876e-03 2.810541e-03 2.197704e-03 1.702093e-03 1.301497e-03 9.797361e-04 7.246096e-04 5.261742e-04 3.755734e-04 2.644489e-04 1.848169e-04 1.292550e-04 9.120976e-05 6.527133e-05 4.731295e-05 3.445644e-05 2.488612e-05 1.757126e-05 1.196043e-05 7.778709e-06 4.793217e-06 2.781903e-06 1.512354e-06 7.613437e-07 3.629551e-07 1.600989e-07 6.144055e-08
1.813323e-08 4.049710e-08 8.490002e-08 1.666938e-07 3.227140e-07 5.856909e-07 1.033078e-06 1.800445e-06 3.126423e-06 5.405454e-06 9.262280e-06 1.562118e-05 2.571883e-05 4.119761e-05 6.416387e-05 9.733529e-05 1.442429e-04 2.094472e-04 2.987050e-04 4.190549e-04 5.788831e-04 7.881016e-04 1.058605e-03 1.405073e-03 1.846111e-03 2.405614e-03 3.114229e-03 4.010838e-03 5.144062e-03 6.574002e-03 8.374619e-03 1.063743e-02 1.347704e-02 1.703873e-02 2.150747e-02 2.711777e-02 3.416415e-02 4.301349e-02 5.412183e-02 6.805851e-02 8.553943e-02 1.074695e-01 1.349932e-01 1.695524e-01 2.129518e-01 2.674359e-01 3.357805e-01 4.214048e-01 5.285069e-01 6.622204e-01 8.287850e-01 1.035712e+00 1.291926e+00 1.607856e+00 1.995468e+00 2.468230e+00 3.041005e+00 3.729870e+00 4.551829e+00 5.524396e+00 6.665024e+00 7.990390e+00 9.515584e+00 1.125330e+01 1.321314e+01 1.540111e+01 1.781937e+01 2.046630e+01 2.333678e+01 2.642272e+01 2.971369e+01 3.319760e+01 3.686134e+01 4.069132e+01 4.467368e+01 4.879440e+01 5.303894e+01 5.739175e+01 6.183549e+01 6.635028e+01 7.091294e+01 7.549641e+01 8.006940e+01 8.459619e+01 8.903670e+01 9.334682e+01 9.747913e+01 1.013840e+02 1.050111e+02 1.083110e+02 1.112367e+02 1.137455e+02 1.157998e+02 1.173688e+02 1.184284e+02 1.189626e+02 1.189635e+02 1.184312e+02 1.173740e+02 1.158080e+02 1.137564e+02 1.112497e+02 1.083244e+02 1.050226e+02 1.013907e+02 9.747820e+01 9.333555e+01 8.901294e+01 8.455861e+01 8.001769e+01 7.543139e+01 7.083648e+01 6.626510e+01 6.174484e+01 5.729903e+01 5.294737e+01 4.870670e+01 4.459192e+01 4.061677e+01 3.679455e+01 3.313841e+01 2.966143e+01 2.637643e+01 2.329540e+01 2.042887e+01 1.778516e+01 1.536961e+01 1.318405e+01 1.122648e+01 9.491012e+00 7.968129e+00 6.645209e+00 5.507193e+00 4.537366e+00 3.718149e+00 3.031831e+00 2.461195e+00 1.990007e+00 1.603353e+00 1.287834e+00 1.031643e+00 8.245404e-01 6.577743e-01 5.239517e-01 4.168913e-01 3.314680e-01 2.634605e-01 2.094113e-01 1.665047e-01 1.324616e-01 1.054508e-01 8.401140e-02 6.698361e-02 5.344903e-02 4.268005e-02 3.409979e-02 2.725147e-02 2.177496e-02 1.738791e-02 1.386992e-02 1.104874e-02 8.788718e-03 6.981368e-03 5.538383e-03 4.386889e-03 3.466674e-03 2.728726e-03 2.134317e-03 1.653940e-03 1.265815e-03 9.540176e-04 7.065696e-04 5.137979e-04 3.671785e-04 2.587177e-04 1.807862e-04 1.262707e-04 8.886401e-05 6.333623e-05 4.568011e-05 3.308627e-05 2.376873e-05 1.669988e-05 1.132019e-05 7.333988e-06 4.501974e-06 2.605291e-06 1.412457e-06 7.087628e-07 3.375326e-07 1.487227e-07 5.651748e-08
1.077209e-08 2.421478e-08 5.123683e-08 1.018401e-07 2.047429e-07 3.879776e-07 7.175607e-07 1.319933e-06 2.419824e-06 4.393528e-06 7.838262e-06 1.363973e-05 2.300404e-05 3.754088e-05 5.933182e-05 9.106242e-05 1.361952e-04 1.991500e-04 2.854472e-04 4.018007e-04 5.562315e-04 7.583191e-04 1.019720e-03 1.354984e-03 1.782613e-03 2.326286e-03 3.016127e-03 3.890028e-03 4.995034e-03 6.389026e-03 8.143050e-03 1.034495e-02 1.310480e-02 1.656236e-02 2.089593e-02 2.633187e-02 3.315479e-02 4.171930e-02 5.246623e-02 6.594612e-02 8.285168e-02 1.040590e-01 1.306761e-01 1.640972e-01 2.060647e-01 2.587396e-01 3.247892e-01 4.074950e-01 5.108855e-01 6.398922e-01 8.005208e-01 1.000017e+00 1.247008e+00 1.551594e+00 1.925382e+00 2.381451e+00 2.934260e+00 3.599476e+00 4.393710e+00 5.334134e+00 6.437932e+00 7.721624e+00 9.200278e+00 1.088672e+01 1.279085e+01 1.491909e+01 1.727414e+01 1.985494e+01 2.265690e+01 2.567239e+01 2.889130e+01 3.230170e+01 3.589052e+01 3.964403e+01 4.354819e+01 4.758876e+01 5.175106e+01 5.601953e+01 6.037702e+01 6.480401e+01 6.927791e+01 7.377238e+01 7.825696e+01 8.269682e+01 8.705278e+01 9.128164e+01 9.533685e+01 9.916964e+01 1.027305e+02 1.059707e+02 1.088440e+02 1.113085e+02 1.133271e+02 1.148692e+02 1.159112e+02 1.164371e+02 1.164391e+02 1.159171e+02 1.148792e+02 1.133412e+02 1.113261e+02 1.088639e+02 1.059906e+02 1.027480e+02 9.918207e+01 9.534146e+01 9.127611e+01 8.703536e+01 8.266648e+01 7.821353e+01 7.371662e+01 6.921145e+01 6.472921e+01 6.029675e+01 5.593690e+01 5.166907e+01 4.751008e+01 4.347492e+01 3.957751e+01 3.583134e+01 3.224971e+01 2.884576e+01 2.563223e+01 2.262092e+01 1.982204e+01 1.724345e+01 1.489003e+01 1.276312e+01 1.086026e+01 9.175224e+00 7.698249e+00 6.416592e+00 5.315196e+00 4.377472e+00 3.586066e+00 2.923569e+00 2.373117e+00 1.918852e+00 1.546243e+00 1.242265e+00 9.954663e-01 7.959423e-01 6.352436e-01 5.062465e-01 4.030027e-01 3.205840e-01 2.549332e-01 2.027275e-01 1.612600e-01 1.283389e-01 1.022017e-01 8.144177e-02 6.494210e-02 5.181827e-02 4.136988e-02 3.304167e-02 2.639375e-02 2.107861e-02 1.682298e-02 1.341267e-02 1.067968e-02 8.491399e-03 6.741875e-03 5.345148e-03 4.230649e-03 3.340325e-03 2.626988e-03 2.053248e-03 1.590421e-03 1.217127e-03 9.176044e-04 6.799743e-04 4.947211e-04 3.535837e-04 2.489213e-04 1.735000e-04 1.205923e-04 8.422474e-05 5.942514e-05 4.235945e-05 3.031305e-05 2.153204e-05 1.497979e-05 1.007168e-05 6.480484e-06 3.951238e-06 2.275794e-06 1.228648e-06 6.139140e-07 2.918620e-07 1.283843e-07 4.817324e-08
5.943333e-09 1.349793e-08 2.896513e-08 5.864831e-08 1.251816e-07 2.543390e-07 5.001769e-07 9.794065e-07 1.899939e-06 3.614588e-06 6.687107e-06 1.196080e-05 2.060675e-05 3.420449e-05 5.481844e-05 8.511574e-05 1.285091e-04 1.892986e-04 2.727861e-04 3.853707e-04 5.347039e-04 7.300081e-04 9.826530e-04 1.306973e-03 1.721255e-03 2.248801e-03 2.919033e-03 3.768671e-03 4.843069e-03 6.197906e-03 7.901534e-03 1.003852e-02 1.271490e-02 1.606519e-02 2.026089e-02 2.551964e-02 3.211493e-02 4.038767e-02 5.076200e-02 6.376822e-02 8.007429e-02 1.005256e-01 1.261913e-01 1.584155e-01 1.988750e-01 2.496459e-01 3.132863e-01 3.929396e-01 4.924645e-01 6.165881e-01 7.710746e-01 9.628910e-01 1.200346e+00 1.493187e+00 1.852629e+00 2.291335e+00 2.823328e+00 3.463837e+00 4.229053e+00 5.135773e+00 6.200890e+00 7.440744e+00 8.870373e+00 1.050274e+01 1.234804e+01 1.441314e+01 1.670127e+01 1.921195e+01 2.194116e+01 2.488171e+01 2.802386e+01 3.135588e+01 3.486477e+01 3.853673e+01 4.235758e+01 4.631286e+01 5.038776e+01 5.456669e+01 5.883266e+01 6.316651e+01 6.754620e+01 7.194611e+01 7.633661e+01 8.068376e+01 8.494931e+01 8.909101e+01 9.306329e+01 9.681832e+01 1.003075e+02 1.034831e+02 1.062998e+02 1.087161e+02 1.106959e+02 1.122090e+02 1.132320e+02 1.137490e+02 1.137521e+02 1.132413e+02 1.122242e+02 1.107165e+02 1.087408e+02 1.063266e+02 1.035096e+02 1.003309e+02 9.683599e+01 9.307286e+01 8.909061e+01 8.493767e+01 8.066029e+01 7.630142e+01 7.190001e+01 6.749066e+01 6.310357e+01 5.876477e+01 5.449654e+01 5.031803e+01 4.624597e+01 4.229547e+01 3.848069e+01 3.481533e+01 3.131286e+01 2.798649e+01 2.484887e+01 2.191158e+01 1.918447e+01 1.667492e+01 1.438729e+01 1.232239e+01 1.047732e+01 8.845445e+00 7.416771e+00 6.178435e+00 5.115407e+00 4.211249e+00 3.448866e+00 2.811185e+00 2.281729e+00 1.845048e+00 1.487018e+00 1.195014e+00 9.579616e-01 7.663037e-01 6.119063e-01 4.879230e-01 3.886449e-01 3.093467e-01 2.461403e-01 1.958428e-01 1.558610e-01 1.240951e-01 9.885548e-02 7.879255e-02 6.283413e-02 5.013098e-02 4.001058e-02 3.193988e-02 2.549635e-02 2.034563e-02 1.622395e-02 1.292366e-02 1.028117e-02 8.166985e-03 6.477598e-03 5.129331e-03 4.053868e-03 3.195316e-03 2.508365e-03 1.957042e-03 1.513543e-03 1.156915e-03 8.715238e-04 6.455117e-04 4.694257e-04 3.351849e-04 2.354553e-04 1.633989e-04 1.127141e-04 7.782369e-05 5.407732e-05 3.786510e-05 2.659751e-05 1.856400e-05 1.271769e-05 8.442135e-06 5.375520e-06 3.242156e-06 1.854596e-06 9.954271e-07 4.947171e-07 2.346308e-07 1.029754e-07 3.803478e-08
3.049897e-09 7.038559e-09 1.542876e-08 3.210955e-08 7.494624e-08 1.705271e-07 3.601826e-07 7.516771e-07 1.535699e-06 3.039801e-06 5.792513e-06 1.059379e-05 1.857591e-05 3.128545e-05 5.076513e-05 7.965869e-05 1.213260e-04 1.799497e-04 2.606240e-04 3.694528e-04 5.137419e-04 7.023742e-04 9.464279e-04 1.259984e-03 1.661028e-03 2.172365e-03 2.822567e-03 3.647044e-03 4.689380e-03 6.003087e-03 7.654003e-03 9.723748e-03 1.231463e-02 1.555616e-02 1.961291e-02 2.469313e-02 3.105818e-02 3.903397e-02 4.902661e-02 6.154485e-02 7.723058e-02 9.689690e-02 1.215720e-01 1.525478e-01 1.914335e-01 2.402193e-01 3.013538e-01 3.778438e-01 4.733788e-01 5.924799e-01 7.406643e-01 9.246076e-01 1.152283e+00 1.433056e+00 1.777727e+00 2.198512e+00 2.708968e+00 3.323858e+00 4.058929e+00 4.930580e+00 5.955388e+00 7.149499e+00 8.527907e+00 1.010371e+01 1.188739e+01 1.388628e+01 1.610414e+01 1.854107e+01 2.119360e+01 2.405506e+01 2.711605e+01 3.036511e+01 3.378934e+01 3.737492e+01 4.110755e+01 4.497260e+01 4.895514e+01 5.303951e+01 5.720887e+01 6.144441e+01 6.572460e+01 7.002454e+01 7.431542e+01 7.856420e+01 8.273362e+01 8.678245e+01 9.066614e+01 9.433796e+01 9.775036e+01 1.008566e+02 1.036124e+02 1.059771e+02 1.079152e+02 1.093969e+02 1.103994e+02 1.109068e+02 1.109110e+02 1.104120e+02 1.094172e+02 1.079419e+02 1.060082e+02 1.036455e+02 1.008887e+02 9.777863e+01 9.435979e+01 9.067950e+01 8.678594e+01 8.272652e+01 7.854639e+01 7.428736e+01 6.998722e+01 6.567944e+01 6.139319e+01 5.715368e+01 5.298257e+01 4.889868e+01 4.491867e+01 4.105778e+01 3.733041e+01 3.375049e+01 3.033170e+01 2.708731e+01 2.402989e+01 2.117075e+01 1.851934e+01 1.608254e+01 1.386415e+01 1.186442e+01 1.007995e+01 8.503728e+00 7.125501e+00 5.932309e+00 4.909174e+00 4.039841e+00 3.307509e+00 2.695478e+00 2.187687e+00 1.769122e+00 1.426099e+00 1.146412e+00 9.193819e-01 7.358159e-01 5.879039e-01 4.690840e-01 3.738915e-01 2.978075e-01 2.371169e-01 1.887800e-01 1.503220e-01 1.197385e-01 9.541636e-02 7.606588e-02 6.066132e-02 4.838945e-02 3.860595e-02 3.079998e-02 2.456642e-02 1.958423e-02 1.559945e-02 1.241135e-02 9.861120e-03 7.822604e-03 6.194908e-03 4.896650e-03 3.861730e-03 3.036368e-03 2.377120e-03 1.849456e-03 1.426518e-03 1.087826e-03 8.178936e-04 6.048527e-04 4.392449e-04 3.130891e-04 2.192934e-04 1.513852e-04 1.034960e-04 7.048048e-05 4.805743e-05 3.288498e-05 2.253089e-05 1.534703e-05 1.028548e-05 6.701553e-06 4.202799e-06 2.491402e-06 1.411408e-06 7.516196e-07 3.710265e-07 1.754102e-07 7.675949e-08 2.781450e-08
1.458911e-09 3.452161e-09 7.814602e-09 1.692697e-08 4.475235e-08 1.219631e-07 2.765597e-07 6.095789e-07 1.296523e-06 2.641350e-06 5.139115e-06 9.547154e-06 1.695397e-05 2.886282e-05 4.727594e-05 7.478916e-05 1.146860e-04 1.710197e-04 2.486875e-04 3.535368e-04 4.925890e-04 6.744539e-04 9.099626e-04 1.212940e-03 1.601005e-03 2.096354e-03 2.726564e-03 3.525608e-03 4.535215e-03 5.806731e-03 7.403572e-03 9.404586e-03 1.190856e-02 1.504012e-02 1.895678e-02 2.385702e-02 2.998938e-02 3.766385e-02 4.726751e-02 5.928648e-02 7.433538e-02 9.319354e-02 1.168466e-01 1.465321e-01 1.837909e-01 2.305259e-01 2.890773e-01 3.623159e-01 4.537633e-01 5.677338e-01 7.094930e-01 8.854156e-01 1.103123e+00 1.371579e+00 1.701142e+00 2.103555e+00 2.591884e+00 3.180403e+00 3.884391e+00 4.719828e+00 5.702956e+00 6.849706e+00 8.175017e+00 9.692100e+00 1.141174e+01 1.334169e+01 1.548627e+01 1.784616e+01 2.041844e+01 2.319695e+01 2.617270e+01 2.933453e+01 3.266966e+01 3.616431e+01 3.980407e+01 4.357419e+01 4.745959e+01 5.144460e+01 5.551247e+01 5.964469e+01 6.382027e+01 6.801499e+01 7.220085e+01 7.634579e+01 8.041354e+01 8.436396e+01 8.815364e+01 9.173701e+01 9.506769e+01 9.810009e+01 1.007909e+02 1.031005e+02 1.049939e+02 1.064422e+02 1.074225e+02 1.079193e+02 1.079245e+02 1.074378e+02 1.064666e+02 1.050255e+02 1.031367e+02 1.008287e+02 9.813626e+01 9.509918e+01 9.176134e+01 8.816911e+01 8.436963e+01 8.040919e+01 7.633178e+01 7.217802e+01 6.798453e+01 6.378367e+01 5.960358e+01 5.546862e+01 5.139981e+01 4.741562e+01 4.353262e+01 3.976615e+01 3.613085e+01 3.264092e+01 2.931022e+01 2.615210e+01 2.317901e+01 2.040199e+01 1.783004e+01 1.546950e+01 1.332355e+01 1.139188e+01 9.670569e+00 8.152209e+00 6.826307e+00 5.679826e+00 4.697869e+00 3.864403e+00 3.162956e+00 2.577234e+00 2.091626e+00 1.691585e+00 1.363887e+00 1.096769e+00 8.799656e-01 7.046569e-01 5.633662e-01 4.498211e-01 3.588042e-01 2.860057e-01 2.278857e-01 1.815508e-01 1.446469e-01 1.152684e-01 9.188125e-02 7.325779e-02 5.842009e-02 4.659151e-02 3.715585e-02 2.962411e-02 2.360821e-02 1.880033e-02 1.495646e-02 1.188317e-02 9.426902e-03 7.465315e-03 5.900420e-03 4.653276e-03 3.660002e-03 2.868871e-03 2.238248e-03 1.735045e-03 1.333395e-03 1.013362e-03 7.596590e-04 5.604218e-04 4.061530e-04 2.889102e-04 2.017790e-04 1.386072e-04 9.394388e-05 6.308630e-05 4.215027e-05 2.809481e-05 1.867459e-05 1.232687e-05 8.019107e-06 5.089197e-06 3.122343e-06 1.799536e-06 1.005513e-06 5.297831e-07 2.592164e-07 1.220381e-07 5.320408e-08 1.884183e-08
6.526811e-10 1.605910e-09 3.816057e-09 8.751781e-09 2.711060e-08 9.656632e-08 2.316417e-07 5.297201e-07 1.154707e-06 2.390901e-06 4.703702e-06 8.809149e-06 1.574558e-05 2.695669e-05 4.437567e-05 7.051345e-05 1.085423e-04 1.623689e-04 2.367099e-04 3.372135e-04 4.707080e-04 6.456290e-04 8.726318e-04 1.165293e-03 1.540802e-03 2.020608e-03 2.631138e-03 3.404783e-03 4.381315e-03 5.609869e-03 7.151452e-03 9.082193e-03 1.149745e-02 1.451699e-02 1.829132e-02 2.300904e-02 2.890563e-02 3.627480e-02 4.548398e-02 5.699588e-02 7.139673e-02 8.943071e-02 1.120392e-01 1.404042e-01 1.759963e-01 2.206314e-01 2.765408e-01 3.464610e-01 4.337460e-01 5.425031e-01 6.777433e-01 8.455331e-01 1.053130e+00 1.309081e+00 1.623282e+00 2.006980e+00 2.472732e+00 3.034299e+00 3.706473e+00 4.504796e+00 5.445153e+00 6.543242e+00 7.813918e+00 9.270491e+00 1.092401e+01 1.278267e+01 1.485129e+01 1.713115e+01 1.961992e+01 2.231195e+01 2.519870e+01 2.826932e+01 3.151122e+01 3.491065e+01 3.845316e+01 4.212388e+01 4.590763e+01 4.978868e+01 5.375039e+01 5.777454e+01 6.184060e+01 6.592504e+01 7.000072e+01 7.403652e+01 7.799726e+01 8.184394e+01 8.553438e+01 8.902428e+01 9.226851e+01 9.522271e+01 9.784467e+01 1.000957e+02 1.019418e+02 1.033542e+02 1.043108e+02 1.047960e+02 1.048019e+02 1.043279e+02 1.033813e+02 1.019765e+02 1.001350e+02 9.788509e+01 9.526075e+01 9.230111e+01 8.904911e+01 8.555004e+01 8.184987e+01 7.799365e+01 7.402414e+01 6.998074e+01 6.589890e+01 6.180986e+01 5.774081e+01 5.371523e+01 4.975354e+01 4.587383e+01 4.209255e+01 3.842513e+01 3.488644e+01 3.149093e+01 2.825264e+01 2.518496e+01 2.230021e+01 1.960910e+01 1.712016e+01 1.483913e+01 1.276857e+01 1.090756e+01 9.251654e+00 7.793068e+00 6.521080e+00 5.422604e+00 4.482861e+00 3.686078e+00 3.016150e+00 2.457223e+00 1.994167e+00 1.612928e+00 1.300768e+00 1.046386e+00 8.399401e-01 6.729960e-01 5.384153e-01 4.302187e-01 3.434383e-01 2.739749e-01 2.184652e-01 1.741632e-01 1.388376e-01 1.106831e-01 8.824691e-02 7.036471e-02 5.610737e-02 4.473510e-02 3.565956e-02 2.841307e-02 2.262407e-02 1.799761e-02 1.429967e-02 1.134450e-02 8.984283e-03 7.101005e-03 5.599986e-03 4.404940e-03 3.454244e-03 2.698169e-03 2.096824e-03 1.618543e-03 1.238485e-03 9.373391e-04 7.000971e-04 5.149483e-04 3.723639e-04 2.644114e-04 1.843081e-04 1.261785e-04 8.496014e-05 5.638428e-05 3.697141e-05 2.399953e-05 1.543236e-05 9.814175e-06 6.146376e-06 3.763399e-06 2.237668e-06 1.231058e-06 6.741393e-07 3.498929e-07 1.690741e-07 7.914095e-08 3.433107e-08 1.182920e-08
2.744104e-10 7.174819e-10 1.833392e-09 4.555329e-09 1.686127e-08 8.536933e-08 2.116730e-07 4.925064e-07 1.084085e-06 2.255636e-06 4.447247e-06 8.334985e-06 1.490048e-05 2.551032e-05 4.199853e-05 6.675304e-05 1.028005e-04 1.538875e-04 2.245726e-04 3.203707e-04 4.480149e-04 6.158680e-04 8.344739e-04 1.117154e-03 1.480573e-03 1.945281e-03 2.536374e-03 3.284501e-03 4.227378e-03 5.411870e-03 6.896554e-03 8.754830e-03 1.107862e-02 1.398293e-02 1.761134e-02 2.214276e-02 2.779984e-02 3.486006e-02 4.367112e-02 5.467180e-02 6.841901e-02 8.562048e-02 1.071719e-01 1.341980e-01 1.680982e-01 2.106004e-01 2.638275e-01 3.303817e-01 4.134504e-01 5.169335e-01 6.455857e-01 8.051616e-01 1.002547e+00 1.245863e+00 1.544528e+00 1.909281e+00 2.352148e+00 2.886365e+00 3.526216e+00 4.286784e+00 5.183576e+00 6.232025e+00 7.446875e+00 8.841497e+00 1.042718e+01 1.221250e+01 1.420283e+01 1.639999e+01 1.880228e+01 2.140460e+01 2.419888e+01 2.717460e+01 3.031940e+01 3.361961e+01 3.706075e+01 4.062787e+01 4.430568e+01 4.807843e+01 5.192957e+01 5.584112e+01 5.979303e+01 6.376242e+01 6.772298e+01 7.164460e+01 7.549321e+01 7.923104e+01 8.281722e+01 8.620880e+01 8.936204e+01 9.223385e+01 9.478322e+01 9.697249e+01 9.876834e+01 1.001428e+02 1.010740e+02 1.015466e+02 1.015528e+02 1.010919e+02 1.001709e+02 9.880406e+01 9.701251e+01 9.482385e+01 9.227146e+01 8.939361e+01 8.623217e+01 8.283123e+01 7.923544e+01 7.548850e+01 7.163181e+01 6.770353e+01 6.373793e+01 5.976520e+01 5.581158e+01 5.189976e+01 4.804958e+01 4.427876e+01 4.060361e+01 3.703966e+01 3.360194e+01 3.030514e+01 2.716345e+01 2.419026e+01 2.139769e+01 1.879610e+01 1.639346e+01 1.419492e+01 1.220237e+01 1.041429e+01 8.825715e+00 7.428487e+00 6.211696e+00 5.162241e+00 4.265499e+00 3.505991e+00 2.868018e+00 2.336200e+00 1.895917e+00 1.533636e+00 1.237124e+00 9.955565e-01 7.995306e-01 6.410019e-01 5.131746e-01 4.103640e-01 3.278528e-01 2.617529e-01 2.088781e-01 1.666305e-01 1.329015e-01 1.059874e-01 8.451682e-02 6.738964e-02 5.372589e-02 4.282272e-02 3.411937e-02 2.716901e-02 2.161615e-02 1.717844e-02 1.363186e-02 1.079856e-02 8.536932e-03 6.733734e-03 5.297957e-03 4.156164e-03 3.249040e-03 2.528808e-03 1.957261e-03 1.504129e-03 1.145645e-03 8.632061e-04 6.421833e-04 4.709008e-04 3.398453e-04 2.411039e-04 1.680073e-04 1.149243e-04 7.714846e-05 5.082093e-05 3.285592e-05 2.085202e-05 1.299296e-05 7.945839e-06 4.762375e-06 2.786879e-06 1.587614e-06 8.102796e-07 4.304263e-07 2.184609e-07 1.035149e-07 4.802779e-08 2.068333e-08 6.895299e-09
1.091934e-10 3.134801e-10 8.911519e-10 2.476659e-09 1.084417e-08 8.199520e-08 2.060172e-07 4.810306e-07 1.058680e-06 2.196943e-06 4.314293e-06 8.048179e-06 1.431879e-05 2.440220e-05 4.001025e-05 6.337953e-05 9.736744e-05 1.455548e-04 2.123668e-04 3.032421e-04 4.248957e-04 5.856873e-04 7.960757e-04 1.069083e-03 1.420729e-03 1.870491e-03 2.441958e-03 3.163906e-03 4.071920e-03 5.210577e-03 6.636021e-03 8.418912e-03 1.064774e-02 1.343276e-02 1.691083e-02 2.125151e-02 2.666506e-02 3.341324e-02 4.182428e-02 5.231290e-02 6.540614e-02 8.177424e-02 1.022659e-01 1.279471e-01 1.601452e-01 2.004991e-01 2.510229e-01 3.141843e-01 3.930043e-01 4.911758e-01 6.131972e-01 7.645101e-01 9.516272e-01 1.182238e+00 1.465279e+00 1.810970e+00 2.230797e+00 2.737452e+00 3.344696e+00 4.067130e+00 4.919854e+00 5.918003e+00 7.076170e+00 8.407738e+00 9.924199e+00 1.163449e+01 1.354448e+01 1.565659e+01 1.796973e+01 2.047937e+01 2.317797e+01 2.605538e+01 2.909948e+01 3.229672e+01 3.563262e+01 3.909218e+01 4.266003e+01 4.632041e+01 5.005684e+01 5.385157e+01 5.768499e+01 6.153484e+01 6.537567e+01 6.917835e+01 7.290998e+01 7.653408e+01 8.001118e+01 8.329978e+01 8.635763e+01 8.914303e+01 9.161623e+01 9.374059e+01 9.548364e+01 9.681802e+01 9.772221e+01 9.818127e+01 9.818733e+01 9.773982e+01 9.684555e+01 9.551844e+01 9.377925e+01 9.165501e+01 8.917833e+01 8.638650e+01 8.332022e+01 8.002221e+01 7.653568e+01 7.290282e+01 6.916362e+01 6.535492e+01 6.150981e+01 5.765747e+01 5.382324e+01 5.002912e+01 4.629440e+01 4.263647e+01 3.907154e+01 3.561518e+01 3.228258e+01 2.908860e+01 2.604751e+01 2.317264e+01 2.047588e+01 1.796714e+01 1.565382e+01 1.354041e+01 1.162816e+01 9.914916e+00 8.395227e+00 7.060607e+00 5.899986e+00 4.900289e+00 4.047086e+00 3.325231e+00 2.719462e+00 2.214904e+00 1.797475e+00 1.454186e+00 1.173331e+00 9.445774e-01 7.589666e-01 6.088499e-01 4.877754e-01 3.903534e-01 3.121170e-01 2.493888e-01 1.991591e-01 1.589775e-01 1.268580e-01 1.011974e-01 8.070527e-02 6.434558e-02 5.128721e-02 4.086407e-02 3.254287e-02 2.589744e-02 2.058820e-02 1.634533e-02 1.295488e-02 1.024707e-02 8.086777e-03 6.365797e-03 4.996999e-03 3.909905e-03 3.047517e-03 2.363968e-03 1.822682e-03 1.394788e-03 1.057636e-03 7.934285e-04 5.880282e-04 4.299988e-04 3.099202e-04 2.199419e-04 1.535172e-04 1.052414e-04 7.073257e-05 4.650777e-05 2.984869e-05 1.866087e-05 1.134700e-05 6.704987e-06 3.848644e-06 2.142928e-06 1.158670e-06 5.296502e-07 2.687650e-07 1.317323e-07 6.034055e-08 2.756553e-08 1.172583e-08 3.754591e-09
4.162613e-11 1.374987e-10 4.542633e-10 1.484120e-09 7.291650e-09 8.196773e-08 2.064475e-07 4.807703e-07 1.053724e-06 2.174295e-06 4.241942e-06 7.857277e-06 1.387804e-05 2.348455e-05 3.825661e-05 6.026772e-05 9.219809e-05 1.374659e-04 2.003817e-04 2.863402e-04 4.020715e-04 5.559447e-04 7.583035e-04 1.021784e-03 1.361625e-03 1.796075e-03 2.347083e-03 3.041476e-03 3.912713e-03 5.003139e-03 6.366525e-03 8.070813e-03 1.020104e-02 1.286275e-02 1.618617e-02 2.033186e-02 2.549822e-02 3.193198e-02 3.994249e-02 4.992083e-02 6.236410e-02 7.790464e-02 9.734327e-02 1.216865e-01 1.521879e-01 1.903968e-01 2.382174e-01 2.979827e-01 3.725471e-01 4.653973e-01 5.807768e-01 7.238163e-01 9.006578e-01 1.118561e+00 1.385980e+00 1.712610e+00 2.109392e+00 2.588461e+00 3.163034e+00 3.847206e+00 4.655638e+00 5.603127e+00 6.704064e+00 7.971802e+00 9.417981e+00 1.105187e+01 1.287980e+01 1.490481e+01 1.712641e+01 1.954070e+01 2.214067e+01 2.491659e+01 2.785662e+01 3.094735e+01 3.417438e+01 3.752267e+01 4.097681e+01 4.452103e+01 4.813891e+01 5.181293e+01 5.552386e+01 5.925005e+01 6.296686e+01 6.664617e+01 7.025627e+01 7.376202e+01 7.712545e+01 8.030665e+01 8.326492e+01 8.596008e+01 8.835369e+01 9.041019e+01 9.209797e+01 9.339028e+01 9.426606e+01 9.471067e+01 9.471636e+01 9.428260e+01 9.341607e+01 9.213046e+01 9.044607e+01 8.838931e+01 8.599197e+01 8.329022e+01 8.032349e+01 7.713299e+01 7.376033e+01 7.024611e+01 6.662879e+01 6.294383e+01 5.922315e+01 5.549491e+01 5.178366e+01 4.811075e+01 4.449504e+01 4.095363e+01 3.750264e+01 3.415767e+01 3.093405e+01 2.784671e+01 2.490997e+01 2.213699e+01 1.953936e+01 1.712647e+01 1.490512e+01 1.287913e+01 1.104906e+01 9.412183e+00 7.962584e+00 6.691483e+00 5.587700e+00 4.638227e+00 3.828866e+00 3.144837e+00 2.571342e+00 2.094041e+00 1.699416e+00 1.375044e+00 1.109763e+00 8.937439e-01 7.184800e-01 5.767206e-01 4.623575e-01 3.702944e-01 2.963132e-01 2.369456e-01 1.893572e-01 1.512435e-01 1.207397e-01 9.634132e-02 7.683784e-02 6.125560e-02 4.881163e-02 3.887621e-02 3.094346e-02 2.460811e-02 1.954674e-02 1.550231e-02 1.227111e-02 9.691562e-03 7.635054e-03 5.998474e-03 4.698559e-03 3.667761e-03 2.851351e-03 2.205318e-03 1.694694e-03 1.292015e-03 9.758097e-04 7.291834e-04 5.386039e-04 3.929884e-04 2.831038e-04 2.012250e-04 1.409546e-04 9.710946e-05 6.560276e-05 4.328874e-05 2.778027e-05 1.726510e-05 1.035429e-05 5.977449e-06 3.317505e-06 1.768021e-06 9.074352e-07 3.636536e-07 1.732737e-07 8.052131e-08 3.475493e-08 1.540341e-08 6.396123e-09 1.949085e-09
1.572222e-11 6.336327e-11 2.542485e-10 1.055278e-09 5.275821e-09 8.228282e-08 2.070000e-07 4.804228e-07 1.048788e-06 2.152808e-06 4.174637e-06 7.680847e-06 1.347044e-05 2.263247e-05 3.661979e-05 5.734881e-05 8.732991e-05 1.298270e-04 1.890427e-04 2.703256e-04 3.803993e-04 5.275914e-04 7.220432e-04 9.758870e-04 1.303452e-03 1.721650e-03 2.250732e-03 2.915605e-03 3.747701e-03 4.787274e-03 6.085849e-03 7.708709e-03 9.737413e-03 1.227269e-02 1.543818e-02 1.938561e-02 2.430201e-02 3.041977e-02 3.803029e-02 4.750189e-02 5.930248e-02 7.402679e-02 9.242780e-02 1.154518e-01 1.442782e-01 1.803652e-01 2.255062e-01 2.818986e-01 3.522305e-01 4.397835e-01 5.485490e-01 6.833517e-01 8.499684e-01 1.055235e+00 1.307127e+00 1.614820e+00 1.988699e+00 2.440333e+00 2.982377e+00 3.628392e+00 4.392564e+00 5.289307e+00 6.332763e+00 7.536199e+00 8.911354e+00 1.046778e+01 1.221228e+01 1.414843e+01 1.627641e+01 1.859296e+01 2.109160e+01 2.376307e+01 2.659588e+01 2.957681e+01 3.269156e+01 3.592512e+01 3.926208e+01 4.268665e+01 4.618247e+01 4.973223e+01 5.331703e+01 5.691581e+01 6.050468e+01 6.405655e+01 6.754090e+01 7.092403e+01 7.416953e+01 7.723918e+01 8.009398e+01 8.269532e+01 8.500613e+01 8.699200e+01 8.862219e+01 8.987061e+01 9.071668e+01 9.114606e+01 9.115123e+01 9.073168e+01 8.989401e+01 8.865165e+01 8.702445e+01 8.503814e+01 8.272357e+01 8.011576e+01 7.725268e+01 7.417396e+01 7.091947e+01 6.752812e+01 6.403675e+01 6.047939e+01 5.688675e+01 5.328603e+01 4.970100e+01 4.615249e+01 4.265895e+01 3.923733e+01 3.590365e+01 3.267355e+01 2.956242e+01 2.658524e+01 2.375623e+01 2.108835e+01 1.859277e+01 1.627834e+01 1.415121e+01 1.221450e+01 1.046810e+01 8.908730e+00 7.530059e+00 6.323059e+00 5.276485e+00 4.377443e+00 3.612000e+00 2.965773e+00 2.424458e+00 1.974271e+00 1.602280e+00 1.296649e+00 1.046775e+00 8.433399e-01 6.782974e-01 5.447943e-01 4.370644e-01 3.503018e-01 2.805337e-01 2.244982e-01 1.795338e-01 1.434800e-01 1.145905e-01 9.145799e-02 7.294891e-02 5.815024e-02 4.632571e-02 3.688141e-02 2.933896e-02 2.331447e-02 1.850132e-02 1.465580e-02 1.158470e-02 9.134720e-03 7.183617e-03 5.633160e-03 4.403760e-03 3.430644e-03 2.661249e-03 2.053369e-03 1.573633e-03 1.196007e-03 9.002619e-04 6.704894e-04 4.938655e-04 3.597642e-04 2.592305e-04 1.847309e-04 1.300520e-04 9.023249e-05 6.145482e-05 4.087057e-05 2.638381e-05 1.643445e-05 9.825846e-06 5.615525e-06 3.059209e-06 1.584836e-06 7.824451e-07 2.816592e-07 1.254692e-07 5.448001e-08 2.151217e-08 9.006695e-09 3.563488e-09 1.026926e-09
6.721542e-12 3.408839e-11 1.665846e-10 9.485427e-10 4.331198e-09 8.124794e-08 2.041913e-07 4.731675e-07 1.031280e-06 2.110803e-06 4.078121e-06 7.470066e-06 1.303519e-05 2.178431e-05 3.506078e-05 5.464364e-05 8.289125e-05 1.229223e-04 1.788230e-04 2.558599e-04 3.606809e-04 5.014688e-04 6.880368e-04 9.318864e-04 1.246339e-03 1.646928e-03 2.152251e-03 2.785419e-03 3.576030e-03 4.562457e-03 5.794144e-03 7.333769e-03 9.259341e-03 1.166663e-02 1.467251e-02 1.841990e-02 2.308477e-02 2.888594e-02 3.609790e-02 4.506759e-02 5.623511e-02 7.015890e-02 8.754485e-02 1.092794e-01 1.364671e-01 1.704746e-01 2.129831e-01 2.660540e-01 3.322092e-01 4.145271e-01 5.167512e-01 6.434062e-01 7.999124e-01 9.926902e-01 1.229247e+00 1.518237e+00 1.869493e+00 2.294006e+00 2.803850e+00 3.412022e+00 4.132196e+00 4.978362e+00 5.964361e+00 7.103321e+00 8.407027e+00 9.885276e+00 1.154528e+01 1.339118e+01 1.542377e+01 1.764045e+01 2.003533e+01 2.259967e+01 2.532233e+01 2.819039e+01 3.118971e+01 3.430535e+01 3.752194e+01 4.082368e+01 4.419428e+01 4.761656e+01 5.107197e+01 5.453995e+01 5.799738e+01 6.141813e+01 6.477295e+01 6.802959e+01 7.115331e+01 7.410767e+01 7.685544e+01 7.935967e+01 8.158474e+01 8.349740e+01 8.506785e+01 8.627069e+01 8.708585e+01 8.749938e+01 8.750396e+01 8.709918e+01 8.629154e+01 8.509419e+01 8.352648e+01 8.161343e+01 7.938488e+01 7.687455e+01 7.411890e+01 7.115583e+01 6.802342e+01 6.475877e+01 6.139705e+01 5.797080e+01 5.450951e+01 5.103939e+01 4.758354e+01 4.416228e+01 4.079380e+01 3.749489e+01 3.428156e+01 3.116946e+01 2.817399e+01 2.531009e+01 2.259181e+01 2.003181e+01 1.764076e+01 1.542695e+01 1.339583e+01 1.154981e+01 9.888156e+00 8.407053e+00 7.099795e+00 5.957159e+00 4.967882e+00 4.119226e+00 3.397558e+00 2.788924e+00 2.279537e+00 1.856189e+00 1.506555e+00 1.219400e+00 9.846890e-01 7.936287e-01 6.386319e-01 5.132443e-01 4.120377e-01 3.304923e-01 2.648756e-01 2.121283e-01 1.697582e-01 1.357460e-01 1.084618e-01 8.659181e-02 6.907721e-02 5.506309e-02 4.385824e-02 3.490380e-02 2.774900e-02 2.203198e-02 1.746378e-02 1.381464e-02 1.090217e-02 8.581309e-03 6.735936e-03 5.272345e-03 4.114299e-03 3.199577e-03 2.477664e-03 1.908115e-03 1.459156e-03 1.106215e-03 8.303458e-04 6.166839e-04 4.531841e-04 3.297532e-04 2.377871e-04 1.700015e-04 1.203980e-04 8.423969e-05 5.795594e-05 3.895876e-05 2.540485e-05 1.595590e-05 9.590021e-06 5.486822e-06 2.976429e-06 1.525474e-06 7.389752e-07 2.562722e-07 1.091469e-07 4.473591e-08 1.619573e-08 6.263117e-09 2.294438e-09 6.349817e-10
4.604062e-12 2.599879e-11 1.379836e-10 1.062747e-09 4.224251e-09 7.834730e-08 1.970397e-07 4.571693e-07 9.979742e-07 2.043218e-06 3.945649e-06 7.218341e-06 1.257107e-05 2.095488e-05 3.362792e-05 5.225828e-05 7.907342e-05 1.170524e-04 1.701429e-04 2.434713e-04 3.435121e-04 4.781755e-04 6.568117e-04 8.901811e-04 1.190545e-03 1.572089e-03 2.051878e-03 2.651428e-03 3.398743e-03 4.330547e-03 5.494357e-03 6.950278e-03 8.772646e-03 1.105204e-02 1.389835e-02 1.744559e-02 2.185891e-02 2.734416e-02 3.416017e-02 4.263404e-02 5.318006e-02 6.632226e-02 8.272109e-02 1.032041e-01 1.288016e-01 1.607880e-01 2.007322e-01 2.505590e-01 3.126251e-01 3.898080e-01 4.856083e-01 6.042581e-01 7.508309e-01 9.313429e-01 1.152841e+00 1.423468e+00 1.752502e+00 2.150349e+00 2.628483e+00 3.199315e+00 3.875970e+00 4.671970e+00 5.600804e+00 6.675410e+00 7.907565e+00 9.307255e+00 1.088206e+01 1.263665e+01 1.457244e+01 1.668746e+01 1.897645e+01 2.143122e+01 2.404110e+01 2.679350e+01 2.967451e+01 3.266934e+01 3.576265e+01 3.893870e+01 4.218122e+01 4.547319e+01 4.879631e+01 5.213051e+01 5.545339e+01 5.873981e+01 6.196178e+01 6.508856e+01 6.808715e+01 7.092295e+01 7.356057e+01 7.596477e+01 7.810141e+01 7.993849e+01 8.144719e+01 8.260287e+01 8.338605e+01 8.378318e+01 8.378722e+01 8.339783e+01 8.262140e+01 8.147077e+01 7.996477e+01 7.812760e+01 7.598801e+01 7.357837e+01 7.093351e+01 6.808954e+01 6.508266e+01 6.194809e+01 5.871929e+01 5.542727e+01 5.210026e+01 4.876353e+01 4.543949e+01 4.214805e+01 3.890720e+01 3.573366e+01 3.264341e+01 2.965211e+01 2.677511e+01 2.402721e+01 2.142223e+01 1.897240e+01 1.668791e+01 1.457638e+01 1.264258e+01 1.088823e+01 9.311982e+00 7.909525e+00 6.673824e+00 5.595504e+00 4.663334e+00 3.864771e+00 3.186525e+00 2.615093e+00 2.137232e+00 1.740328e+00 1.412675e+00 1.143650e+00 9.237982e-01 7.448503e-01 5.996819e-01 4.822343e-01 3.874136e-01 3.109799e-01 2.494357e-01 1.999183e-01 1.601012e-01 1.281027e-01 1.024057e-01 8.178744e-02 6.526061e-02 5.202604e-02 4.143590e-02 3.296561e-02 2.619207e-02 2.077602e-02 1.644685e-02 1.298930e-02 1.023206e-02 8.038171e-03 6.297334e-03 4.919981e-03 3.832902e-03 2.976216e-03 2.301363e-03 1.769636e-03 1.350874e-03 1.021977e-03 7.652876e-04 5.669974e-04 4.158623e-04 3.023595e-04 2.182819e-04 1.566355e-04 1.116632e-04 7.885551e-05 5.487078e-05 3.735014e-05 2.466884e-05 1.568267e-05 9.527529e-06 5.498547e-06 3.000543e-06 1.541897e-06 7.453781e-07 2.668339e-07 1.123377e-07 4.487929e-08 1.565658e-08 5.682908e-09 1.936805e-09 5.387692e-10
5.714373e-12 3.026472e-11 1.482308e-10 1.357138e-09 4.820523e-09 7.396589e-08 1.865692e-07 4.347216e-07 9.535392e-07 1.959062e-06 3.793612e-06 6.953861e-06 1.212409e-05 2.021538e-05 3.242579e-05 5.033799e-05 7.606656e-05 1.124506e-04 1.632699e-04 2.334455e-04 3.291792e-04 4.579897e-04 6.286517e-04 8.511120e-04 1.136568e-03 1.497940e-03 1.950923e-03 2.515652e-03 3.218770e-03 4.095542e-03 5.191666e-03 6.564658e-03 8.285053e-03 1.043803e-02 1.312630e-02 1.647490e-02 2.063837e-02 2.581022e-02 3.223466e-02 4.022063e-02 5.015858e-02 6.254039e-02 7.798326e-02 9.725771e-02 1.213208e-01 1.513556e-01 1.888189e-01 2.354997e-01 2.935908e-01 3.657720e-01 4.553063e-01 5.661415e-01 7.030141e-01 8.715477e-01 1.078340e+00 1.331031e+00 1.638346e+00 2.010103e+00 2.457164e+00 2.991328e+00 3.625142e+00 4.371618e+00 5.243850e+00 6.254527e+00 7.415364e+00 8.736474e+00 1.022576e+01 1.188836e+01 1.372628e+01 1.573820e+01 1.791951e+01 2.026263e+01 2.275739e+01 2.539165e+01 2.815180e+01 3.102323e+01 3.399070e+01 3.703851e+01 4.015044e+01 4.330958e+01 4.649789e+01 4.969575e+01 5.288144e+01 5.603083e+01 5.911717e+01 6.211130e+01 6.498197e+01 6.769647e+01 7.022127e+01 7.252287e+01 7.456868e+01 7.632802e+01 7.777310e+01 7.888016e+01 7.963036e+01 8.001065e+01 8.001424e+01 7.964089e+01 7.889685e+01 7.779459e+01 7.635234e+01 7.459342e+01 7.254543e+01 7.023929e+01 6.770813e+01 6.498622e+01 6.210779e+01 5.910619e+01 5.601309e+01 5.285797e+01 4.966778e+01 4.646684e+01 4.327692e+01 4.011759e+01 3.700668e+01 3.396085e+01 3.099612e+01 2.812808e+01 2.537199e+01 2.274243e+01 2.025285e+01 1.791506e+01 1.573865e+01 1.373059e+01 1.189495e+01 1.023281e+01 8.742225e+00 7.418424e+00 6.254086e+00 5.239733e+00 4.364208e+00 3.615207e+00 2.979816e+00 2.445020e+00 1.998137e+00 1.627166e+00 1.321030e+00 1.069722e+00 8.643690e-01 6.972280e-01 5.616342e-01 4.519211e-01 3.633233e-01 2.918747e-01 2.343062e-01 1.879466e-01 1.506295e-01 1.206065e-01 9.646979e-02 7.708414e-02 6.153104e-02 4.906482e-02 3.907950e-02 3.108404e-02 2.468288e-02 1.955962e-02 1.546230e-02 1.219043e-02 9.583787e-03 7.513356e-03 5.874372e-03 4.581110e-03 3.563164e-03 2.762879e-03 2.133614e-03 1.638419e-03 1.248747e-03 9.429526e-04 7.046245e-04 5.209631e-04 3.814946e-04 2.772630e-04 2.004766e-04 1.444598e-04 1.037182e-04 7.397607e-05 5.210825e-05 3.596005e-05 2.409639e-05 1.554238e-05 9.575650e-06 5.599528e-06 3.092412e-06 1.606067e-06 7.829203e-07 2.995391e-07 1.272552e-07 5.084720e-08 1.791375e-08 6.342121e-09 2.090788e-09 6.019216e-10
8.849196e-12 4.396010e-11 1.908155e-10 1.805046e-09 6.001400e-09 6.895085e-08 1.748280e-07 4.102087e-07 9.065479e-07 1.874050e-06 3.648754e-06 6.718824e-06 1.175588e-05 1.964874e-05 3.155622e-05 4.899498e-05 7.397770e-05 1.091978e-04 1.582378e-04 2.257571e-04 3.176071e-04 4.408317e-04 6.035628e-04 8.149099e-04 1.085044e-03 1.425725e-03 1.851432e-03 2.381098e-03 3.040162e-03 3.862538e-03 4.892135e-03 6.183834e-03 7.804268e-03 9.833130e-03 1.236592e-02 1.551884e-02 1.943610e-02 2.429942e-02 3.033927e-02 3.784769e-02 4.719301e-02 5.883710e-02 7.335619e-02 9.146613e-02 1.140530e-01 1.422101e-01 1.772840e-01 2.209297e-01 2.751783e-01 3.425161e-01 4.259740e-01 5.292234e-01 6.566746e-01 8.135701e-01 1.006071e+00 1.241323e+00 1.527509e+00 1.873854e+00 2.290602e+00 2.788925e+00 3.380766e+00 4.078591e+00 4.895052e+00 5.842537e+00 6.932631e+00 8.175512e+00 9.579331e+00 1.114966e+01 1.288905e+01 1.479683e+01 1.686906e+01 1.909882e+01 2.147653e+01 2.399054e+01 2.662761e+01 2.937339e+01 3.221277e+01 3.513013e+01 3.810929e+01 4.113346e+01 4.418484e+01 4.724424e+01 5.029063e+01 5.330082e+01 5.624938e+01 5.910867e+01 6.184923e+01 6.444021e+01 6.684997e+01 6.904678e+01 7.099965e+01 7.267927e+01 7.405903e+01 7.511613e+01 7.583248e+01 7.619554e+01 7.619883e+01 7.584216e+01 7.513162e+01 7.407924e+01 7.270259e+01 7.102401e+01 6.906989e+01 6.686961e+01 6.445458e+01 6.185712e+01 5.910954e+01 5.624323e+01 5.328809e+01 5.027204e+01 4.722076e+01 4.415762e+01 4.110381e+01 3.807856e+01 3.509960e+01 3.218357e+01 2.934646e+01 2.660382e+01 2.397070e+01 2.146137e+01 1.908889e+01 1.686452e+01 1.479724e+01 1.289337e+01 1.115632e+01 9.586505e+00 8.181443e+00 6.935949e+00 5.842455e+00 4.891421e+00 4.071811e+00 3.371603e+00 2.778298e+00 2.279397e+00 1.862806e+00 1.517148e+00 1.231980e+00 9.979137e-01 8.066525e-01 6.509744e-01 5.246691e-01 4.224560e-01 3.398925e-01 2.732804e-01 2.195725e-01 1.762830e-01 1.414002e-01 1.133041e-01 9.069149e-02 7.251123e-02 5.791079e-02 4.619604e-02 3.680163e-02 2.926932e-02 2.323066e-02 1.839182e-02 1.451932e-02 1.142719e-02 8.966067e-03 7.014695e-03 5.473651e-03 4.260938e-03 3.308910e-03 2.562156e-03 1.976012e-03 1.515323e-03 1.153151e-03 8.692432e-04 6.483350e-04 4.785316e-04 3.500519e-04 2.544693e-04 1.844060e-04 1.335238e-04 9.661255e-05 6.963932e-05 4.968910e-05 3.479174e-05 2.367675e-05 1.551568e-05 9.711823e-06 5.768174e-06 3.233919e-06 1.704248e-06 8.421113e-07 3.458803e-07 1.492790e-07 6.030603e-08 2.182947e-08 7.721355e-09 2.535372e-09 7.533060e-10
1.379172e-11 6.634593e-11 2.638842e-10 2.369549e-09 7.614334e-09 6.414419e-08 1.637893e-07 3.877397e-07 8.647640e-07 1.801807e-06 3.532929e-06 6.544942e-06 1.150731e-05 1.929972e-05 3.105584e-05 4.823758e-05 7.275949e-05 1.071609e-04 1.548039e-04 2.200497e-04 3.083565e-04 4.262561e-04 5.812239e-04 7.815543e-04 1.036458e-03 1.356634e-03 1.755463e-03 2.250775e-03 2.866862e-03 3.636290e-03 4.601122e-03 5.813543e-03 7.336271e-03 9.243609e-03 1.162410e-02 1.458549e-02 1.826211e-02 2.282440e-02 2.848964e-02 3.553370e-02 4.430385e-02 5.523353e-02 6.886020e-02 8.584764e-02 1.070139e-01 1.333659e-01 1.661428e-01 2.068689e-01 2.574176e-01 3.200859e-01 3.976790e-01 4.936002e-01 6.119434e-01 7.575826e-01 9.362540e-01 1.154624e+00 1.420337e+00 1.742036e+00 2.129344e+00 2.592796e+00 3.143710e+00 3.793979e+00 4.555767e+00 5.441104e+00 6.461379e+00 7.626759e+00 8.945577e+00 1.042377e+01 1.206440e+01 1.386743e+01 1.582963e+01 1.794475e+01 2.020389e+01 2.259595e+01 2.510813e+01 2.772637e+01 3.043578e+01 3.322081e+01 3.606540e+01 3.895285e+01 4.186562e+01 4.478493e+01 4.769043e+01 5.055990e+01 5.336913e+01 5.609203e+01 5.870088e+01 6.116666e+01 6.345961e+01 6.554979e+01 6.740788e+01 6.900603e+01 7.031895e+01 7.132489e+01 7.200660e+01 7.235212e+01 7.235528e+01 7.201592e+01 7.133990e+01 7.033876e+01 6.902929e+01 6.743283e+01 6.557442e+01 6.348189e+01 6.118485e+01 5.871369e+01 5.609873e+01 5.336945e+01 5.055395e+01 4.767860e+01 4.476784e+01 4.184412e+01 3.892803e+01 3.603852e+01 3.319322e+01 3.040875e+01 2.770107e+01 2.508558e+01 2.257709e+01 2.018949e+01 1.793533e+01 1.582532e+01 1.386779e+01 1.206841e+01 1.042992e+01 8.952151e+00 7.632100e+00 6.464213e+00 5.440722e+00 4.552069e+00 3.787385e+00 3.134972e+00 2.582786e+00 2.118878e+00 1.731760e+00 1.410693e+00 1.145867e+00 9.285076e-01 7.508866e-01 6.062918e-01 4.889579e-01 3.939825e-01 3.172392e-01 2.552915e-01 2.053092e-01 1.649858e-01 1.324583e-01 1.062294e-01 8.509575e-02 6.808605e-02 5.441107e-02 4.342646e-02 3.460636e-02 2.752450e-02 2.183873e-02 1.727695e-02 1.362334e-02 1.070580e-02 8.385370e-03 6.548309e-03 5.100504e-03 3.963775e-03 3.073393e-03 2.376359e-03 1.830111e-03 1.401351e-03 1.064722e-03 8.012628e-04 5.967095e-04 4.399301e-04 3.217296e-04 2.341536e-04 1.702263e-04 1.239617e-04 9.045406e-05 6.592486e-05 4.766553e-05 3.387363e-05 2.342015e-05 1.560092e-05 9.928148e-06 5.994639e-06 3.415921e-06 1.829205e-06 9.178732e-07 4.005171e-07 1.756543e-07 7.192118e-08 2.675240e-08 9.534211e-09 3.152375e-09 9.571207e-10
2.011724e-11 9.571533e-11 3.623102e-10 2.987710e-09 9.439434e-09 6.002410e-08 1.545115e-07 3.693439e-07 8.315673e-07 1.747239e-06 3.451711e-06 6.435401e-06 1.137231e-05 1.914042e-05 3.085542e-05 4.792883e-05 7.217639e-05 1.059764e-04 1.524580e-04 2.156698e-04 3.006682e-04 4.134780e-04 5.609469e-04 7.506103e-04 9.907981e-04 1.291236e-03 1.664272e-03 2.126660e-03 2.701506e-03 3.419926e-03 4.322026e-03 5.457223e-03 6.884402e-03 8.672774e-03 1.090445e-02 1.367935e-02 1.712261e-02 2.139379e-02 2.669720e-02 3.329265e-02 4.150669e-02 5.174520e-02 6.450863e-02 8.041144e-02 1.002073e-01 1.248209e-01 1.553889e-01 1.933098e-01 2.403040e-01 2.984855e-01 3.704401e-01 4.593113e-01 5.688871e-01 7.036849e-01 8.690301e-01 1.071122e+00 1.317081e+00 1.614977e+00 1.973815e+00 2.403494e+00 2.914694e+00 3.518708e+00 4.227174e+00 5.051705e+00 6.003425e+00 7.092410e+00 8.327097e+00 9.713718e+00 1.125582e+01 1.295398e+01 1.480566e+01 1.680535e+01 1.894487e+01 2.121372e+01 2.359961e+01 2.608885e+01 2.866677e+01 3.131801e+01 3.402661e+01 3.677603e+01 3.954898e+01 4.232713e+01 4.509075e+01 4.781856e+01 5.048757e+01 5.307315e+01 5.554925e+01 5.788866e+01 6.006346e+01 6.204555e+01 6.380730e+01 6.532251e+01 6.656727e+01 6.752103e+01 6.816745e+01 6.849520e+01 6.849841e+01 6.817692e+01 6.753629e+01 6.658752e+01 6.534655e+01 6.383358e+01 6.207229e+01 6.008888e+01 5.791113e+01 5.556748e+01 5.308630e+01 5.049514e+01 4.782037e+01 4.508681e+01 4.231768e+01 3.953454e+01 3.675742e+01 3.400498e+01 3.129473e+01 2.864325e+01 2.606641e+01 2.357945e+01 2.119683e+01 1.893199e+01 1.679696e+01 1.480180e+01 1.295421e+01 1.125919e+01 9.718851e+00 8.332455e+00 7.096536e+00 6.005214e+00 5.050568e+00 4.223076e+00 3.512077e+00 2.906245e+00 2.394030e+00 1.964060e+00 1.605475e+00 1.308180e+00 1.062999e+00 8.617584e-01 6.972845e-01 5.633605e-01 4.546526e-01 3.666267e-01 2.954653e-01 2.379884e-01 1.915772e-01 1.540996e-01 1.238354e-01 9.940361e-02 7.969537e-02 6.381501e-02 5.103361e-02 4.075478e-02 3.249100e-02 2.584689e-02 2.050542e-02 1.621486e-02 1.277576e-02 1.002883e-02 7.844913e-03 6.117543e-03 4.758013e-03 3.692224e-03 2.858674e-03 2.207052e-03 1.697080e-03 1.297374e-03 9.841144e-04 7.394994e-04 5.501076e-04 4.054165e-04 2.967059e-04 2.164346e-04 1.580143e-04 1.158209e-04 8.526933e-05 6.284348e-05 4.603570e-05 3.319429e-05 2.330908e-05 1.577815e-05 1.020549e-05 6.262768e-06 3.626168e-06 1.972501e-06 1.004886e-06 4.590587e-07 2.042193e-07 8.468834e-08 3.220826e-08 1.158419e-08 3.865213e-09 1.190761e-09
2.723620e-11 1.290980e-10 4.759280e-10 3.574772e-09 1.119918e-08 5.658626e-08 1.468562e-07 3.543594e-07 8.047633e-07 1.704381e-06 3.390871e-06 6.359701e-06 1.129126e-05 1.906358e-05 3.077590e-05 4.778991e-05 7.182175e-05 1.050869e-04 1.504809e-04 2.117441e-04 2.935455e-04 4.014342e-04 5.416811e-04 7.211345e-04 9.473264e-04 1.229084e-03 1.577766e-03 2.009026e-03 2.544690e-03 3.214269e-03 4.055753e-03 5.115736e-03 6.449416e-03 8.121343e-03 1.020789e-02 1.280203e-02 1.602037e-02 2.001203e-02 2.496829e-02 3.113254e-02 3.881031e-02 4.838019e-02 6.030691e-02 7.515829e-02 9.362758e-02 1.165626e-01 1.450034e-01 1.802288e-01 2.238137e-01 2.776951e-01 3.442477e-01 4.263640e-01 5.275364e-01 6.519381e-01 8.044974e-01 9.909607e-01 1.217941e+00 1.492945e+00 1.824375e+00 2.221493e+00 2.694340e+00 3.253586e+00 3.910307e+00 4.675646e+00 5.560392e+00 6.574450e+00 7.726284e+00 9.022351e+00 1.046663e+01 1.206027e+01 1.380146e+01 1.568545e+01 1.770479e+01 1.984966e+01 2.210831e+01 2.446751e+01 2.691289e+01 2.942929e+01 3.200094e+01 3.461149e+01 3.724395e+01 3.988037e+01 4.250171e+01 4.508755e+01 4.761606e+01 5.006398e+01 5.240686e+01 5.461924e+01 5.667501e+01 5.854792e+01 6.021218e+01 6.164327e+01 6.281884e+01 6.371961e+01 6.433024e+01 6.464004e+01 6.464344e+01 6.434028e+01 6.373575e+01 6.284022e+01 6.166870e+01 6.024022e+01 5.857697e+01 5.670350e+01 5.464572e+01 5.243018e+01 5.008327e+01 4.763070e+01 4.509711e+01 4.250586e+01 3.987896e+01 3.723713e+01 3.459982e+01 3.198539e+01 2.941121e+01 2.689378e+01 2.444883e+01 2.209134e+01 1.983539e+01 1.769393e+01 1.567837e+01 1.379812e+01 1.206023e+01 1.046903e+01 9.026033e+00 7.729957e+00 6.576925e+00 5.560784e+00 4.673518e+00 3.905689e+00 3.246899e+00 2.686234e+00 2.212674e+00 1.815453e+00 1.484354e+00 1.209929e+00 9.836307e-01 7.978720e-01 6.460153e-01 5.223204e-01 4.218693e-01 3.404838e-01 2.746472e-01 2.214300e-01 1.784203e-01 1.436549e-01 1.155507e-01 9.283724e-02 7.449421e-02 5.969716e-02 4.777431e-02 3.817522e-02 3.044928e-02 2.423068e-02 1.922598e-02 1.520213e-02 1.197445e-02 9.395235e-03 7.344403e-03 5.722571e-03 4.446586e-03 3.446785e-03 2.665287e-03 2.054779e-03 1.577456e-03 1.203901e-03 9.117686e-04 6.842916e-04 5.087411e-04 3.750746e-04 2.749576e-04 2.012159e-04 1.476346e-04 1.089553e-04 8.091862e-05 6.026944e-05 4.468967e-05 3.265913e-05 2.326381e-05 1.598245e-05 1.049356e-05 6.535930e-06 3.839776e-06 2.118448e-06 1.093978e-06 5.161241e-07 2.323591e-07 9.741540e-08 3.766970e-08 1.366288e-08 4.597001e-09 1.430655e-09
3.416307e-11 1.617052e-10 5.881955e-10 4.035989e-09 1.259324e-08 5.342885e-08 1.397129e-07 3.399634e-07 7.777486e-07 1.658781e-06 3.320962e-06 6.261942e-06 1.116511e-05 1.890508e-05 3.056242e-05 4.744878e-05 7.118321e-05 1.038242e-04 1.480433e-04 2.072884e-04 2.858645e-04 3.888816e-04 5.220867e-04 6.917112e-04 9.045709e-04 1.168670e-03 1.494422e-03 1.896362e-03 2.394938e-03 3.017902e-03 3.800972e-03 4.787869e-03 6.030269e-03 7.588524e-03 9.534004e-03 1.195355e-02 1.495602e-02 1.868041e-02 2.330483e-02 2.905568e-02 3.621687e-02 4.513959e-02 5.625388e-02 7.008339e-02 8.726512e-02 1.085757e-01 1.349653e-01 1.676012e-01 2.079202e-01 2.576916e-01 3.190876e-01 3.947593e-01 4.879148e-01 6.023954e-01 7.427460e-01 9.142757e-01 1.123105e+00 1.376195e+00 1.681357e+00 2.047227e+00 2.483204e+00 2.999326e+00 3.606074e+00 4.314075e+00 5.133713e+00 6.074652e+00 7.145299e+00 8.352269e+00 9.699905e+00 1.118992e+01 1.282118e+01 1.458971e+01 1.648883e+01 1.850944e+01 2.064043e+01 2.286903e+01 2.518126e+01 2.756226e+01 2.999649e+01 3.246784e+01 3.495961e+01 3.745433e+01 3.993353e+01 4.237766e+01 4.476594e+01 4.707643e+01 4.928617e+01 5.137137e+01 5.330774e+01 5.507089e+01 5.663692e+01 5.798314e+01 5.908881e+01 5.993603e+01 6.051052e+01 6.080225e+01 6.080596e+01 6.052143e+01 5.995347e+01 5.911175e+01 5.801028e+01 5.666681e+01 5.510202e+01 5.333873e+01 5.140103e+01 4.931353e+01 4.710074e+01 4.478656e+01 4.239399e+01 3.994497e+01 3.746038e+01 3.496009e+01 3.246301e+01 2.998715e+01 2.754968e+01 2.516695e+01 2.285450e+01 2.062699e+01 1.849807e+01 1.648013e+01 1.458394e+01 1.281825e+01 1.118939e+01 9.701061e+00 8.354184e+00 7.146987e+00 6.075229e+00 5.132549e+00 4.310894e+00 3.600970e+00 2.992690e+00 2.475597e+00 2.039230e+00 1.673452e+00 1.368700e+00 1.116173e+00 9.079404e-01 7.369856e-01 5.971853e-01 4.832553e-01 3.906747e-01 3.156076e-01 2.548278e-01 2.056498e-01 1.658631e-01 1.336683e-01 1.076138e-01 8.653394e-02 6.949152e-02 5.572875e-02 4.462768e-02 3.568152e-02 2.847485e-02 2.266981e-02 1.799481e-02 1.423370e-02 1.121491e-02 8.801103e-03 6.880529e-03 5.360674e-03 4.164094e-03 3.225900e-03 2.492195e-03 1.918954e-03 1.470996e-03 1.120900e-03 8.477356e-04 6.356629e-04 4.725394e-04 3.487197e-04 2.562039e-04 1.881591e-04 1.387339e-04 1.030285e-04 7.710079e-05 5.794260e-05 4.340722e-05 3.208468e-05 2.313479e-05 1.609609e-05 1.070398e-05 6.751615e-06 4.015393e-06 2.241608e-06 1.170626e-06 5.642852e-07 2.564599e-07 1.084641e-07 4.244261e-08 1.550066e-08 5.250591e-09 1.645904e-09
3.968507e-11 1.877260e-10 6.788528e-10 4.288009e-09 1.335984e-08 4.997836e-08 1.315673e-07 3.224751e-07 7.422791e-07 1.593018e-06 3.207577e-06 6.078606e-06 1.088413e-05 1.848746e-05 2.994573e-05 4.652106e-05 6.974235e-05 1.015239e-04 1.443304e-04 2.013357e-04 2.765027e-04 3.745293e-04 5.006787e-04 6.606246e-04 8.605457e-04 1.107712e-03 1.411663e-03 1.785841e-03 2.249273e-03 2.827850e-03 3.554908e-03 4.471260e-03 5.625201e-03 7.073254e-03 8.882378e-03 1.113398e-02 1.392976e-02 1.739890e-02 2.170624e-02 2.706074e-02 3.372418e-02 4.202031e-02 5.234534e-02 6.518107e-02 8.111234e-02 1.008502e-01 1.252624e-01 1.554127e-01 1.926098e-01 2.384647e-01 2.949578e-01 3.645098e-01 4.500561e-01 5.551188e-01 6.838733e-01 8.412065e-01 1.032763e+00 1.264975e+00 1.545077e+00 1.881093e+00 2.281785e+00 2.756552e+00 3.315257e+00 3.967971e+00 4.724621e+00 5.594554e+00 6.586049e+00 7.705803e+00 8.958461e+00 1.034624e+01 1.186866e+01 1.352253e+01 1.530195e+01 1.719858e+01 1.920197e+01 2.129994e+01 2.347896e+01 2.572449e+01 2.802132e+01 3.035361e+01 3.270502e+01 3.505851e+01 3.739623e+01 3.969941e+01 4.194827e+01 4.412208e+01 4.619930e+01 4.815774e+01 4.997489e+01 5.162827e+01 5.309592e+01 5.435699e+01 5.539248e+01 5.618592e+01 5.672409e+01 5.699768e+01 5.700174e+01 5.673597e+01 5.620478e+01 5.541708e+01 5.438582e+01 5.312741e+01 5.166097e+01 5.000755e+01 4.818941e+01 4.622927e+01 4.414980e+01 4.197318e+01 3.972083e+01 3.741339e+01 3.507065e+01 3.271166e+01 3.035475e+01 2.801757e+01 2.571702e+01 2.346922e+01 2.128943e+01 1.919196e+01 1.718996e+01 1.529524e+01 1.351789e+01 1.186592e+01 1.034500e+01 8.958162e+00 7.705776e+00 6.585624e+00 5.593163e+00 4.721892e+00 3.963790e+00 3.309766e+00 2.750098e+00 2.274819e+00 1.874060e+00 1.538323e+00 1.258705e+00 1.027046e+00 8.360199e-01 6.791588e-01 5.508317e-01 4.461871e-01 3.610820e-01 2.920067e-01 2.360141e-01 1.906540e-01 1.539109e-01 1.241438e-01 1.000269e-01 8.049381e-02 6.468568e-02 5.190703e-02 4.159039e-02 3.327008e-02 2.656390e-02 2.116014e-02 1.680731e-02 1.330449e-02 1.049173e-02 8.240924e-03 6.448001e-03 5.027069e-03 3.906469e-03 3.026322e-03 2.336978e-03 1.797888e-03 1.376593e-03 1.047666e-03 7.915312e-04 5.932101e-04 4.410911e-04 3.258976e-04 2.399539e-04 1.767650e-04 1.308347e-04 9.760673e-05 7.343450e-05 5.553414e-05 4.190801e-05 3.123522e-05 2.272873e-05 1.596657e-05 1.072257e-05 6.829433e-06 4.100192e-06 2.309725e-06 1.216557e-06 5.945628e-07 2.721529e-07 1.158619e-07 4.570826e-08 1.678153e-08 5.713097e-09 1.800065e-09
4.268911e-11 2.018623e-10 7.291899e-10 4.281040e-09 1.334083e-08 4.574570e-08 1.211467e-07 2.988500e-07 6.916564e-07 1.493089e-06 3.023273e-06 5.759312e-06 1.036152e-05 1.767059e-05 2.871312e-05 4.470234e-05 6.708655e-05 9.765254e-05 1.386771e-04 1.930775e-04 2.644873e-04 3.572058e-04 4.760362e-04 6.261415e-04 8.131418e-04 1.043679e-03 1.326531e-03 1.674138e-03 2.104152e-03 2.640590e-03 3.314374e-03 4.163404e-03 5.232681e-03 6.575113e-03 8.253587e-03 1.034450e-02 1.294275e-02 1.616798e-02 2.017182e-02 2.514571e-02 3.132925e-02 3.901903e-02 4.857846e-02 6.044973e-02 7.516915e-02 9.338757e-02 1.158975e-01 1.436680e-01 1.778891e-01 2.200252e-01 2.718761e-01 3.356448e-01 4.140066e-01 5.101776e-01 6.279779e-01 7.718870e-01 9.470890e-01 1.159505e+00 1.415812e+00 1.723433e+00 2.090502e+00 2.525778e+00 3.038494e+00 3.638134e+00 4.334123e+00 5.135436e+00 6.050152e+00 7.084977e+00 8.244784e+00 9.532230e+00 1.094747e+01 1.248803e+01 1.414883e+01 1.592231e+01 1.779875e+01 1.976659e+01 2.181282e+01 2.392333e+01 2.608325e+01 2.827711e+01 3.048891e+01 3.270211e+01 3.489944e+01 3.706288e+01 3.917359e+01 4.121198e+01 4.315785e+01 4.499057e+01 4.668936e+01 4.823362e+01 4.960334e+01 5.077959e+01 5.174509e+01 5.248484e+01 5.298674e+01 5.324218e+01 5.324655e+01 5.299948e+01 5.250495e+01 5.177109e+01 5.080975e+01 4.963595e+01 4.826718e+01 4.672274e+01 4.502304e+01 4.318897e+01 4.124142e+01 3.920092e+01 3.708745e+01 3.492038e+01 3.271849e+01 3.050004e+01 2.828279e+01 2.608393e+01 2.392003e+01 2.180691e+01 1.975949e+01 1.779164e+01 1.591600e+01 1.414371e+01 1.248416e+01 1.094465e+01 9.530103e+00 8.242939e+00 7.082994e+00 6.047660e+00 5.132163e+00 4.329934e+00 3.633057e+00 3.032709e+00 2.519576e+00 2.084221e+00 1.717380e+00 1.410208e+00 1.154456e+00 9.425950e-01 7.678844e-01 6.243846e-01 5.069321e-01 4.110856e-01 3.330589e-01 2.696516e-01 2.181821e-01 1.764254e-01 1.425528e-01 1.150750e-01 9.278659e-02 7.471536e-02 6.007617e-02 4.823204e-02 3.866277e-02 3.094124e-02 2.471628e-02 1.970057e-02 1.566109e-02 1.241072e-02 9.799940e-03 7.708967e-03 6.040841e-03 4.716019e-03 3.668579e-03 2.843733e-03 2.196188e-03 1.688951e-03 1.292294e-03 9.827512e-04 7.420533e-04 5.560427e-04 4.136305e-04 3.059225e-04 2.255883e-04 1.664818e-04 1.234560e-04 9.227708e-05 6.956774e-05 5.274301e-05 3.993393e-05 2.989128e-05 2.186364e-05 1.544922e-05 1.044052e-05 6.692717e-06 4.043839e-06 2.292135e-06 1.214455e-06 5.985729e-07 2.753597e-07 1.177715e-07 4.671186e-08 1.721477e-08 5.880967e-09 1.859500e-09
4.252271e-11 2.010178e-10 7.279161e-10 4.013271e-09 1.252486e-08 4.051819e-08 1.079086e-07 2.678218e-07 6.231860e-07 1.353388e-06 2.756992e-06 5.283385e-06 9.560611e-06 1.639301e-05 2.676712e-05 4.184598e-05 6.300540e-05 9.191992e-05 1.306955e-04 1.820049e-04 2.491580e-04 3.360587e-04 4.470635e-04 5.868653e-04 7.606060e-04 9.744208e-04 1.236477e-03 1.558367e-03 1.956494e-03 2.453099e-03 3.076749e-03 3.862474e-03 4.852015e-03 6.094715e-03 7.649447e-03 9.587676e-03 1.199766e-02 1.498971e-02 1.870253e-02 2.331042e-02 2.903138e-02 3.613564e-02 4.495520e-02 5.589474e-02 6.944537e-02 8.620253e-02 1.068898e-01 1.323900e-01 1.637847e-01 2.024028e-01 2.498767e-01 3.082046e-01 3.798157e-01 4.676343e-01 5.751396e-01 7.064192e-01 8.662135e-01 1.059950e+00 1.293763e+00 1.574492e+00 1.909655e+00 2.307374e+00 2.776247e+00 3.325155e+00 3.962987e+00 4.698302e+00 5.538916e+00 6.491471e+00 7.560996e+00 8.750518e+00 1.006075e+01 1.148994e+01 1.303378e+01 1.468552e+01 1.643622e+01 1.827498e+01 2.018938e+01 2.216580e+01 2.418977e+01 2.624624e+01 2.831962e+01 3.039385e+01 3.245226e+01 3.447758e+01 3.645185e+01 3.835659e+01 4.017286e+01 4.188153e+01 4.346351e+01 4.490004e+01 4.617302e+01 4.726539e+01 4.816163e+01 4.884817e+01 4.931406e+01 4.955142e+01 4.955599e+01 4.932736e+01 4.886908e+01 4.818848e+01 4.729628e+01 4.620607e+01 4.493373e+01 4.349679e+01 4.191383e+01 4.020396e+01 3.838635e+01 3.647999e+01 3.450350e+01 3.247508e+01 3.041256e+01 2.833342e+01 2.625481e+01 2.419342e+01 2.216543e+01 2.018625e+01 1.827040e+01 1.643126e+01 1.468088e+01 1.302974e+01 1.148648e+01 1.005763e+01 8.747434e+00 7.557671e+00 6.487695e+00 5.534573e+00 4.693368e+00 3.957527e+00 3.319310e+00 2.770222e+00 2.301404e+00 1.903974e+00 1.569289e+00 1.289152e+00 1.055961e+00 8.628022e-01 7.034977e-01 5.726128e-01 4.654278e-01 3.778885e-01 3.065449e-01 2.484881e-01 2.012873e-01 1.629303e-01 1.317657e-01 1.064479e-01 8.588574e-02 6.919619e-02 5.566375e-02 4.470649e-02 3.584857e-02 2.869887e-02 2.293524e-02 1.829299e-02 1.455624e-02 1.155056e-02 9.136007e-03 7.200471e-03 5.653628e-03 4.421984e-03 3.445189e-03 2.673474e-03 2.065864e-03 1.588877e-03 1.215460e-03 9.240413e-04 6.976051e-04 5.227951e-04 3.890584e-04 2.879162e-04 2.124155e-04 1.567746e-04 1.161898e-04 8.672959e-05 6.526126e-05 4.937902e-05 3.732908e-05 2.792323e-05 2.043292e-05 1.445940e-05 9.794098e-06 6.296479e-06 3.816761e-06 2.170803e-06 1.154129e-06 5.715448e-07 2.637470e-07 1.131376e-07 4.502347e-08 1.663393e-08 5.694718e-09 1.804755e-09
3.922248e-11 1.853683e-10 6.749685e-10 3.531433e-09 1.104972e-08 3.443028e-08 9.222113e-08 2.303316e-07 5.391126e-07 1.178655e-06 2.417824e-06 4.666691e-06 8.506477e-06 1.469059e-05 2.415360e-05 3.800304e-05 5.754500e-05 8.435110e-05 1.203675e-04 1.680296e-04 2.303256e-04 3.107650e-04 4.132712e-04 5.421084e-04 7.020239e-04 8.987773e-04 1.140095e-03 1.436913e-03 1.804583e-03 2.263746e-03 2.840761e-03 3.567878e-03 4.483598e-03 5.633617e-03 7.072632e-03 8.867010e-03 1.109830e-02 1.386766e-02 1.730136e-02 2.155746e-02 2.683342e-02 3.337457e-02 4.148311e-02 5.152841e-02 6.395926e-02 7.931977e-02 9.827027e-02 1.216147e-01 1.503357e-01 1.856382e-01 2.289998e-01 2.822284e-01 3.475217e-01 4.275272e-01 5.253991e-01 6.448495e-01 7.901926e-01 9.663793e-01 1.179020e+00 1.434388e+00 1.739397e+00 2.101542e+00 2.528789e+00 3.029408e+00 3.611734e+00 4.283871e+00 5.053325e+00 5.926608e+00 6.908826e+00 8.003298e+00 9.211238e+00 1.053154e+01 1.196066e+01 1.349267e+01 1.511940e+01 1.683068e+01 1.861472e+01 2.045845e+01 2.234790e+01 2.426844e+01 2.620497e+01 2.814193e+01 3.006329e+01 3.195249e+01 3.379248e+01 3.556583e+01 3.725484e+01 3.884180e+01 4.030925e+01 4.164016e+01 4.281829e+01 4.382840e+01 4.465661e+01 4.529083e+01 4.572122e+01 4.594068e+01 4.594531e+01 4.573468e+01 4.531193e+01 4.468359e+01 4.385925e+01 4.285108e+01 4.167333e+01 4.034181e+01 3.887330e+01 3.728518e+01 3.559502e+01 3.382033e+01 3.197845e+01 3.008650e+01 2.816140e+01 2.621986e+01 2.427839e+01 2.235315e+01 2.045980e+01 1.861331e+01 1.682771e+01 1.511582e+01 1.348909e+01 1.195726e+01 1.052822e+01 9.207742e+00 7.999356e+00 6.904261e+00 5.921373e+00 5.047496e+00 4.277610e+00 3.605254e+00 3.022936e+00 2.522543e+00 2.095713e+00 1.734136e+00 1.429795e+00 1.175135e+00 9.631824e-01 7.876165e-01 6.427995e-01 5.237765e-01 4.262477e-01 3.465238e-01 2.814712e-01 2.284545e-01 1.852779e-01 1.501285e-01 1.215209e-01 9.824422e-02 7.931461e-02 6.393303e-02 5.144968e-02 4.133455e-02 3.315347e-02 2.654906e-02 2.122624e-02 1.694149e-02 1.349498e-02 1.072422e-02 8.498302e-03 6.712360e-03 5.282340e-03 4.140488e-03 3.231777e-03 2.511254e-03 1.942101e-03 1.494217e-03 1.143106e-03 8.689972e-04 6.560696e-04 4.917463e-04 3.660206e-04 2.708552e-04 1.996975e-04 1.471394e-04 1.087135e-04 8.077330e-05 6.041395e-05 4.539800e-05 3.408226e-05 2.533654e-05 1.844845e-05 1.300964e-05 8.793759e-06 5.648278e-06 3.423863e-06 1.948631e-06 1.037148e-06 5.146463e-07 2.378376e-07 1.021766e-07 4.073449e-08 1.507094e-08 5.164797e-09 1.638989e-09
3.350112e-11 1.582890e-10 5.814113e-10 2.916889e-09 9.160754e-09 2.790339e-08 7.520841e-08 1.891615e-07 4.458174e-07 9.823567e-07 2.032048e-06 3.956667e-06 7.278408e-06 1.268628e-05 2.104964e-05 3.341087e-05 5.100215e-05 7.529324e-05 1.080742e-04 1.515471e-04 2.083805e-04 2.816967e-04 3.750065e-04 4.921934e-04 6.376964e-04 8.170278e-04 1.037641e-03 1.310015e-03 1.648665e-03 2.072855e-03 2.606931e-03 3.280503e-03 4.128853e-03 5.193902e-03 6.525912e-03 8.185847e-03 1.024839e-02 1.280572e-02 1.597237e-02 1.989127e-02 2.474096e-02 3.074359e-02 3.817358e-02 4.736707e-02 5.873320e-02 7.276817e-02 9.007377e-02 1.113815e-01 1.375836e-01 1.697715e-01 2.092809e-01 2.577433e-01 3.171405e-01 3.898598e-01 4.787476e-01 5.871586e-01 7.189994e-01 8.787638e-01 1.071557e+00 1.303104e+00 1.579731e+00 1.908319e+00 2.296209e+00 2.751060e+00 3.280648e+00 3.892595e+00 4.594058e+00 5.391357e+00 6.289606e+00 7.292336e+00 8.401176e+00 9.615610e+00 1.093282e+01 1.234767e+01 1.385277e+01 1.543872e+01 1.709440e+01 1.880734e+01 2.056411e+01 2.235061e+01 2.415225e+01 2.595404e+01 2.774059e+01 2.949611e+01 3.120445e+01 3.284920e+01 3.441387e+01 3.588212e+01 3.723798e+01 3.846611e+01 3.955196e+01 4.048200e+01 4.124395e+01 4.182713e+01 4.222280e+01 4.242465e+01 4.242918e+01 4.223598e+01 4.184776e+01 4.127029e+01 4.051203e+01 3.958378e+01 3.849822e+01 3.726943e+01 3.591252e+01 3.444319e+01 3.287748e+01 3.123151e+01 2.952144e+01 2.776335e+01 2.597328e+01 2.416719e+01 2.236090e+01 2.056997e+01 1.880949e+01 1.709391e+01 1.543668e+01 1.385004e+01 1.234475e+01 1.092982e+01 9.612365e+00 8.397410e+00 7.287805e+00 6.284201e+00 5.385134e+00 4.587215e+00 3.885418e+00 3.273444e+00 2.744113e+00 2.289747e+00 1.902507e+00 1.574671e+00 1.298842e+00 1.068092e+00 8.760539e-01 7.169733e-01 5.857258e-01 4.778113e-01 3.893269e-01 3.169274e-01 2.577766e-01 2.094950e-01 1.701060e-01 1.379818e-01 1.117902e-01 9.044530e-02 7.306279e-02 5.892205e-02 4.743497e-02 3.812040e-02 3.058341e-02 2.449830e-02 1.959536e-02 1.565103e-02 1.248070e-02 9.933356e-03 7.886840e-03 6.243277e-03 4.924612e-03 3.868530e-03 3.025022e-03 2.353670e-03 1.821584e-03 1.401844e-03 1.072362e-03 8.150594e-04 6.152389e-04 4.610682e-04 3.430752e-04 2.536654e-04 1.866877e-04 1.371026e-04 1.007671e-04 7.430735e-05 5.503673e-05 4.088329e-05 3.031680e-05 2.226833e-05 1.604137e-05 1.121223e-05 7.526997e-06 4.810587e-06 2.906171e-06 1.650447e-06 8.773712e-07 4.352576e-07 2.011336e-07 8.642574e-08 3.447473e-08 1.276176e-08 4.373312e-09 1.388540e-09
2.649683e-11 1.251634e-10 4.654732e-10 2.262643e-09 7.141508e-09 2.149442e-08 5.835702e-08 1.479925e-07 3.517392e-07 7.824325e-07 1.635041e-06 3.218137e-06 5.986971e-06 1.055594e-05 1.771687e-05 2.843504e-05 4.385908e-05 6.535104e-05 9.454317e-05 1.334056e-04 1.842946e-04 2.499598e-04 3.335309e-04 4.385652e-04 5.692772e-04 7.310465e-04 9.311978e-04 1.179922e-03 1.491092e-03 1.882803e-03 2.377594e-03 3.002590e-03 3.789909e-03 4.777605e-03 6.011276e-03 7.546218e-03 9.450129e-03 1.180646e-02 1.471874e-02 1.831610e-02 2.275989e-02 2.825109e-02 3.503839e-02 4.342690e-02 5.378847e-02 6.657433e-02 8.233169e-02 1.017250e-01 1.255634e-01 1.548342e-01 1.907429e-01 2.347588e-01 2.886634e-01 3.546016e-01 4.351308e-01 5.332686e-01 6.525348e-01 7.969872e-01 9.712469e-01 1.180509e+00 1.430531e+00 1.727596e+00 2.078434e+00 2.490102e+00 2.969809e+00 3.524689e+00 4.161513e+00 4.886365e+00 5.704294e+00 6.618969e+00 7.632352e+00 8.744444e+00 9.953088e+00 1.125389e+01 1.264026e+01 1.410355e+01 1.563337e+01 1.721790e+01 1.884433e+01 2.049913e+01 2.216829e+01 2.383744e+01 2.549188e+01 2.711662e+01 2.869641e+01 3.021587e+01 3.165968e+01 3.301280e+01 3.426067e+01 3.538945e+01 3.638616e+01 3.723886e+01 3.793677e+01 3.847054e+01 3.883254e+01 3.901723e+01 3.902154e+01 3.884506e+01 3.849015e+01 3.796181e+01 3.726742e+01 3.641647e+01 3.542010e+01 3.429082e+01 3.304210e+01 3.168807e+01 3.024332e+01 2.872269e+01 2.714120e+01 2.551394e+01 2.385610e+01 2.218285e+01 2.050929e+01 1.885032e+01 1.722042e+01 1.563340e+01 1.410211e+01 1.263812e+01 1.125148e+01 9.950458e+00 8.741392e+00 7.628584e+00 6.614249e+00 5.698545e+00 4.879692e+00 4.154175e+00 3.517032e+00 2.962191e+00 2.482839e+00 2.071770e+00 1.721691e+00 1.425471e+00 1.176325e+00 9.679282e-01 7.944931e-01 6.508016e-01 5.322145e-01 4.346611e-01 3.546133e-01 2.890504e-01 2.354155e-01 1.915685e-01 1.557362e-01 1.264609e-01 1.025515e-01 8.303601e-02 6.712148e-02 5.415976e-02 4.362015e-02 3.506733e-02 2.814323e-02 2.255196e-02 1.804775e-02 1.442596e-02 1.151666e-02 9.180016e-03 7.302480e-03 5.793039e-03 4.579429e-03 3.604490e-03 2.822905e-03 2.198480e-03 1.701968e-03 1.309412e-03 1.000966e-03 7.601246e-04 5.732397e-04 4.291723e-04 3.189504e-04 2.353930e-04 1.727259e-04 1.262565e-04 9.214937e-05 6.729125e-05 4.920860e-05 3.599551e-05 2.623958e-05 1.893957e-05 1.342029e-05 9.245233e-06 6.132544e-06 3.882574e-06 2.328893e-06 1.315763e-06 6.968884e-07 3.449049e-07 1.591222e-07 6.830077e-08 2.723081e-08 1.007734e-08 3.449706e-09 1.095048e-09
1.940612e-11 9.164625e-11 3.466422e-10 1.650148e-09 5.242762e-09 1.572167e-08 4.306131e-08 1.103071e-07 2.649283e-07 5.962100e-07 1.261505e-06 2.515850e-06 4.745062e-06 8.483784e-06 1.443786e-05 2.348470e-05 3.667843e-05 5.526466e-05 8.071360e-05 1.147660e-04 1.594767e-04 2.172467e-04 2.908634e-04 3.836154e-04 4.995676e-04 6.440566e-04 8.243787e-04 1.050550e-03 1.335931e-03 1.697595e-03 2.156436e-03 2.737247e-03 3.469079e-03 4.386130e-03 5.529251e-03 6.947982e-03 8.703075e-03 1.086960e-02 1.354094e-02 1.683372e-02 2.089383e-02 2.590306e-02 3.208644e-02 3.972018e-02 4.914105e-02 6.075797e-02 7.506684e-02 9.266960e-02 1.142982e-01 1.408443e-01 1.733938e-01 2.132667e-01 2.620609e-01 3.216967e-01 3.944634e-01 4.830631e-01 5.906518e-01 7.208744e-01 8.778905e-01 1.066388e+00 1.291576e+00 1.559159e+00 1.875272e+00 2.246381e+00 2.679138e+00 3.180175e+00 3.755860e+00 4.411998e+00 5.153519e+00 5.984150e+00 6.906107e+00 7.919819e+00 9.023721e+00 1.021412e+01 1.148517e+01 1.282901e+01 1.423600e+01 1.569503e+01 1.719396e+01 1.871989e+01 2.025947e+01 2.179900e+01 2.332452e+01 2.482187e+01 2.627672e+01 2.767473e+01 2.900169e+01 3.024377e+01 3.138772e+01 3.242106e+01 3.333224e+01 3.411076e+01 3.474723e+01 3.523355e+01 3.556316e+01 3.573129e+01 3.573529e+01 3.557479e+01 3.525178e+01 3.477053e+01 3.413743e+01 3.336069e+01 3.245006e+01 3.141653e+01 3.027207e+01 2.902936e+01 2.770164e+01 2.630253e+01 2.484596e+01 2.334607e+01 2.181719e+01 2.027369e+01 1.872992e+01 1.720006e+01 1.569790e+01 1.423656e+01 1.282819e+01 1.148367e+01 1.021231e+01 9.021617e+00 7.917201e+00 6.902673e+00 5.979669e+00 5.147918e+00 4.405389e+00 3.748510e+00 3.172439e+00 2.671389e+00 2.238956e+00 1.868432e+00 1.553084e+00 1.286370e+00 1.062098e+00 8.745206e-01 7.183992e-01 5.890205e-01 4.822013e-01 3.942746e-01 3.220655e-01 2.628586e-01 2.143594e-01 1.746511e-01 1.421483e-01 1.155499e-01 9.379247e-02 7.600769e-02 6.148552e-02 4.964402e-02 4.000548e-02 3.217723e-02 2.583573e-02 2.071313e-02 1.658633e-02 1.326878e-02 1.060477e-02 8.465484e-03 6.745906e-03 5.361795e-03 4.246496e-03 3.347728e-03 2.624538e-03 2.044623e-03 1.582082e-03 1.215687e-03 9.276654e-04 7.029761e-04 5.289460e-04 3.950749e-04 2.928405e-04 2.154263e-04 1.573906e-04 1.143525e-04 8.276026e-05 5.974812e-05 4.304956e-05 3.092383e-05 2.207941e-05 1.558940e-05 1.080901e-05 7.298955e-06 4.758470e-06 2.970017e-06 1.761569e-06 9.867125e-07 5.192494e-07 2.558015e-07 1.176214e-07 5.036405e-08 2.004761e-08 7.410782e-09 2.531209e-09 8.027007e-10
1.316115e-11 6.213876e-11 2.404114e-10 1.133805e-09 3.634399e-09 1.093533e-08 3.028197e-08 7.855463e-08 1.911632e-07 4.364338e-07 9.376542e-07 1.900181e-06 3.643424e-06 6.623216e-06 1.145698e-05 1.892848e-05 2.998948e-05 4.576208e-05 6.755146e-05 9.687383e-05 1.354985e-04 1.855071e-04 2.493888e-04 3.302184e-04 4.319714e-04 5.599967e-04 7.216078e-04 9.266812e-04 1.188104e-03 1.521984e-03 1.947660e-03 2.487717e-03 3.168285e-03 4.019846e-03 5.078646e-03 6.388632e-03 8.003896e-03 9.991662e-03 1.243600e-02 1.544230e-02 1.914257e-02 2.370127e-02 2.932169e-02 3.625316e-02 4.479951e-02 5.532970e-02 6.829124e-02 8.422731e-02 1.037980e-01 1.278061e-01 1.572276e-01 1.932461e-01 2.372907e-01 2.910764e-01 3.566455e-01 4.364079e-01 5.331804e-01 6.502200e-01 7.912504e-01 9.604762e-01 1.162583e+00 1.402717e+00 1.686439e+00 2.019641e+00 2.408422e+00 2.858918e+00 3.377074e+00 3.968389e+00 4.637621e+00 5.388489e+00 6.223376e+00 7.143058e+00 8.146477e+00 9.230575e+00 1.039024e+01 1.161837e+01 1.290609e+01 1.424306e+01 1.561785e+01 1.701829e+01 1.843172e+01 1.984518e+01 2.124550e+01 2.261937e+01 2.395340e+01 2.523426e+01 2.644882e+01 2.758437e+01 2.862886e+01 2.957103e+01 3.040062e+01 3.110843e+01 3.168633e+01 3.212743e+01 3.242614e+01 3.257847e+01 3.258215e+01 3.243684e+01 3.214419e+01 3.170780e+01 3.113310e+01 3.042712e+01 2.959835e+01 2.865639e+01 2.761182e+01 2.647602e+01 2.526094e+01 2.397908e+01 2.264332e+01 2.126690e+01 1.986323e+01 1.844590e+01 1.702846e+01 1.562431e+01 1.424648e+01 1.290735e+01 1.161833e+01 1.038954e+01 9.229530e+00 8.145081e+00 7.141092e+00 6.220551e+00 5.384578e+00 4.632544e+00 3.962235e+00 3.370079e+00 2.851411e+00 2.400767e+00 2.012180e+00 1.679462e+00 1.396440e+00 1.157151e+00 9.559752e-01 7.877163e-01 6.476492e-01 5.315338e-01 4.356132e-01 3.565985e-01 2.916460e-01 2.383270e-01 1.945924e-01 1.587330e-01 1.293368e-01 1.052452e-01 8.551094e-02 6.935896e-02 5.615411e-02 4.537455e-02 3.659108e-02 2.945043e-02 2.366124e-02 1.898201e-02 1.521111e-02 1.217935e-02 9.744811e-03 7.789516e-03 6.216896e-03 4.949362e-03 3.925675e-03 3.098154e-03 2.429876e-03 1.892084e-03 1.461924e-03 1.120654e-03 8.524144e-04 6.435308e-04 4.822466e-04 3.586559e-04 2.646387e-04 1.936912e-04 1.406526e-04 1.014118e-04 7.267238e-05 5.179871e-05 3.672163e-05 2.586024e-05 1.804294e-05 1.242167e-05 8.392505e-06 5.527951e-06 3.523767e-06 2.157381e-06 1.259510e-06 6.967226e-07 3.631110e-07 1.775920e-07 8.122399e-08 3.463806e-08 1.374913e-08 5.072131e-09 1.726044e-09 5.463594e-10
8.265305e-12 3.901403e-11 1.555162e-10 7.366778e-10 2.391158e-09 7.269142e-09 2.041383e-08 5.381522e-08 1.331602e-07 3.095063e-07 6.775465e-07 1.399920e-06 2.737271e-06 5.073371e-06 8.941604e-06 1.503307e-05 2.419536e-05 3.742452e-05 5.586147e-05 8.080631e-05 1.137632e-04 1.565286e-04 2.113393e-04 2.811069e-04 3.697584e-04 4.826732e-04 6.271663e-04 8.129285e-04 1.052312e-03 1.360415e-03 1.755032e-03 2.256633e-03 2.888612e-03 3.678021e-03 4.656857e-03 5.863913e-03 7.347161e-03 9.166667e-03 1.139809e-02 1.413675e-02 1.750218e-02 2.164307e-02 2.674279e-02 3.302565e-02 4.076454e-02 5.029067e-02 6.200583e-02 7.639781e-02 9.405936e-02 1.157109e-01 1.422268e-01 1.746659e-01 2.143037e-01 2.626678e-01 3.215746e-01 3.931659e-01 4.799451e-01 5.848083e-01 7.110704e-01 8.624808e-01 1.043227e+00 1.257925e+00 1.511581e+00 1.809532e+00 2.157340e+00 2.560645e+00 3.024964e+00 3.555463e+00 4.156685e+00 4.832279e+00 5.584721e+00 6.415049e+00 7.322627e+00 8.304967e+00 9.357638e+00 1.047429e+01 1.164684e+01 1.286573e+01 1.412032e+01 1.539920e+01 1.669047e+01 1.798195e+01 1.926132e+01 2.051613e+01 2.173393e+01 2.290237e+01 2.400933e+01 2.504318e+01 2.599292e+01 2.684843e+01 2.760060e+01 2.824138e+01 2.876383e+01 2.916211e+01 2.943160e+01 2.956899e+01 2.957238e+01 2.944147e+01 2.917756e+01 2.878363e+01 2.826422e+01 2.762532e+01 2.687422e+01 2.601930e+01 2.506990e+01 2.403618e+01 2.292896e+01 2.175966e+01 2.054019e+01 1.928282e+01 1.800015e+01 1.670488e+01 1.540975e+01 1.412736e+01 1.286991e+01 1.164898e+01 1.047518e+01 9.357836e+00 8.304752e+00 7.321991e+00 6.413797e+00 5.582597e+00 4.829071e+00 4.152302e+00 3.549958e+00 3.018521e+00 2.553545e+00 2.149918e+00 1.802130e+00 1.504514e+00 1.251456e+00 1.037556e+00 8.577410e-01 7.073358e-01 5.820977e-01 4.782274e-01 3.923644e-01 3.215722e-01 2.633159e-01 2.154340e-01 1.761058e-01 1.438139e-01 1.173057e-01 9.555272e-02 7.771239e-02 6.309400e-02 5.112980e-02 4.135234e-02 3.337662e-02 2.688556e-02 2.161767e-02 1.735606e-02 1.391941e-02 1.115509e-02 8.934532e-03 7.150340e-03 5.714211e-03 4.555029e-03 3.616738e-03 2.855955e-03 2.239448e-03 1.741657e-03 1.342463e-03 1.025376e-03 7.762880e-04 5.828087e-04 4.340590e-04 3.207056e-04 2.350042e-04 1.707258e-04 1.229476e-04 8.778915e-05 6.217911e-05 4.369154e-05 3.044030e-05 2.099434e-05 1.429670e-05 9.579699e-06 6.289540e-06 4.025744e-06 2.497718e-06 1.492645e-06 8.536399e-07 4.643001e-07 2.387400e-07 1.155613e-07 5.244232e-08 2.222837e-08 8.785604e-09 3.230818e-09 1.093307e-09 3.450715e-10
4.806560e-12 2.268242e-11 9.400555e-11 4.558152e-10 1.507673e-09 4.667658e-09 1.335072e-08 3.593819e-08 9.083335e-08 2.158909e-07 4.835264e-07 1.022321e-06 2.044765e-06 3.873609e-06 6.968224e-06 1.193430e-05 1.951943e-05 3.059635e-05 4.614675e-05 6.726742e-05 9.522256e-05 1.315627e-04 1.783208e-04 2.382905e-04 3.153739e-04 4.149624e-04 5.443015e-04 7.127759e-04 9.320570e-04 1.216110e-03 1.581127e-03 2.045529e-03 2.630203e-03 3.359157e-03 4.260681e-03 5.369069e-03 6.726917e-03 8.387954e-03 1.042036e-02 1.291042e-02 1.596639e-02 1.972262e-02 2.434408e-02 3.003175e-02 3.702952e-02 4.563299e-02 5.620079e-02 6.916856e-02 8.506602e-02 1.045370e-01 1.283625e-01 1.574869e-01 1.930457e-01 2.363964e-01 2.891498e-01 3.532033e-01 4.307726e-01 5.244214e-01 6.370855e-01 7.720893e-01 9.331532e-01 1.124389e+00 1.350278e+00 1.615623e+00 1.925464e+00 2.284951e+00 2.699172e+00 3.172938e+00 3.710543e+00 4.315512e+00 4.990343e+00 5.736253e+00 6.552956e+00 7.438464e+00 8.388975e+00 9.398874e+00 1.046086e+01 1.156620e+01 1.270507e+01 1.386687e+01 1.504052e+01 1.621467e+01 1.737783e+01 1.851845e+01 1.962501e+01 2.068609e+01 2.169055e+01 2.262774e+01 2.348764e+01 2.426116e+01 2.494022e+01 2.551782e+01 2.598805e+01 2.634609e+01 2.658816e+01 2.671155e+01 2.671473e+01 2.659739e+01 2.636055e+01 2.600658e+01 2.553922e+01 2.496351e+01 2.428569e+01 2.351305e+01 2.265382e+01 2.171707e+01 2.071258e+01 1.965077e+01 1.854260e+01 1.739946e+01 1.623304e+01 1.505521e+01 1.387786e+01 1.271271e+01 1.157114e+01 1.046385e+01 9.400608e+00 8.389954e+00 7.438928e+00 6.552910e+00 5.735545e+00 4.988767e+00 4.312892e+00 3.706787e+00 3.168062e+00 2.693301e+00 2.278306e+00 1.918337e+00 1.608346e+00 1.343187e+00 1.117788e+00 9.272926e-01 7.671508e-01 6.331775e-01 5.215810e-01 4.289720e-01 3.523575e-01 2.891270e-01 2.370315e-01 1.941564e-01 1.588914e-01 1.298959e-01 1.060627e-01 8.648160e-02 7.040528e-02 5.721903e-02 4.641609e-02 3.757829e-02 3.036082e-02 2.447978e-02 1.970114e-02 1.583093e-02 1.270686e-02 1.019200e-02 8.170589e-03 6.545403e-03 5.236128e-03 4.177862e-03 3.319453e-03 2.621505e-03 2.054128e-03 1.594616e-03 1.225270e-03 9.316077e-04 7.011167e-04 5.226105e-04 3.860651e-04 2.827221e-04 2.052160e-04 1.475826e-04 1.051152e-04 7.413684e-05 5.177560e-05 3.579371e-05 2.447075e-05 1.651209e-05 1.096693e-05 7.146405e-06 4.552882e-06 2.824951e-06 1.699954e-06 9.873133e-07 5.504995e-07 2.930286e-07 1.480138e-07 7.064536e-08 3.171372e-08 1.332620e-08 5.234963e-09 1.916292e-09 6.431836e-10 2.021366e-10
2.588332e-12 1.221148e-11 5.321520e-11 2.724069e-10 9.286300e-10 2.956137e-09 8.662450e-09 2.395429e-08 6.217456e-08 1.518281e-07 3.492585e-07 7.579108e-07 1.553727e-06 3.011429e-06 5.529407e-06 9.638937e-06 1.599575e-05 2.535571e-05 3.855018e-05 5.648983e-05 8.022974e-05 1.111195e-04 1.510401e-04 2.027089e-04 2.700116e-04 3.583058e-04 4.746560e-04 6.279714e-04 8.290466e-04 1.090539e-03 1.426952e-03 1.854715e-03 2.392454e-03 3.061586e-03 3.887329e-03 4.900254e-03 6.138433e-03 7.650145e-03 9.496990e-03 1.175715e-02 1.452865e-02 1.793266e-02 2.211708e-02 2.726116e-02 3.358158e-02 4.134051e-02 5.085610e-02 6.251522e-02 7.678889e-02 9.425006e-02 1.155938e-01 1.416597e-01 1.734558e-01 2.121846e-01 2.592704e-01 3.163880e-01 3.854917e-01 4.688414e-01 5.690250e-01 6.889749e-01 8.319774e-01 1.001674e+00 1.202048e+00 1.437395e+00 1.712251e+00 2.031289e+00 2.399162e+00 2.820315e+00 3.298763e+00 3.837858e+00 4.440059e+00 5.106698e+00 5.837757e+00 6.631685e+00 7.485260e+00 8.393566e+00 9.350084e+00 1.034691e+01 1.137507e+01 1.242480e+01 1.348588e+01 1.454781e+01 1.559996e+01 1.663167e+01 1.763230e+01 1.859137e+01 1.949864e+01 2.034437e+01 2.111947e+01 2.181578e+01 2.242614e+01 2.294450e+01 2.336590e+01 2.368637e+01 2.390287e+01 2.401327e+01 2.401632e+01 2.391170e+01 2.370017e+01 2.338357e+01 2.296492e+01 2.244842e+01 2.183937e+01 2.114410e+01 2.036986e+01 1.952475e+01 1.861759e+01 1.765789e+01 1.665569e+01 1.562150e+01 1.456615e+01 1.350065e+01 1.243601e+01 1.138309e+01 1.035235e+01 9.353630e+00 8.395831e+00 7.486673e+00 6.632456e+00 5.837914e+00 5.106148e+00 4.438671e+00 3.835507e+00 3.295373e+00 2.815876e+00 2.393743e+00 2.025047e+00 1.705430e+00 1.430302e+00 1.195024e+00 9.950483e-01 8.260377e-01 6.839369e-01 5.650215e-01 4.659214e-01 3.836272e-01 3.154857e-01 2.591862e-01 2.127420e-01 1.744647e-01 1.429362e-01 1.169767e-01 9.561158e-02 7.803825e-02 6.359569e-02 5.173832e-02 4.201480e-02 3.405178e-02 2.754109e-02 2.222908e-02 1.790692e-02 1.440172e-02 1.156886e-02 9.286134e-03 7.449840e-03 5.972447e-03 4.781238e-03 3.817213e-03 3.033826e-03 2.395357e-03 1.874927e-03 1.452349e-03 1.112039e-03 8.412666e-04 6.289448e-04 4.650019e-04 3.402475e-04 2.465166e-04 1.768522e-04 1.255779e-04 8.821009e-05 6.126802e-05 4.206393e-05 2.853010e-05 1.909433e-05 1.258351e-05 8.142458e-06 5.156385e-06 3.185339e-06 1.913363e-06 1.114142e-06 6.267266e-07 3.392453e-07 1.758975e-07 8.686955e-08 4.070901e-08 1.801199e-08 7.478472e-09 2.913110e-09 1.059538e-09 3.514767e-10 1.097872e-10
1.290672e-12 6.087758e-12 2.827951e-11 1.618742e-10 5.792535e-10 1.915446e-09 5.787791e-09 1.653442e-08 4.425932e-08 1.113685e-07 2.635158e-07 5.869910e-07 1.231923e-06 2.437437e-06 4.553901e-06 8.049640e-06 1.349767e-05 2.154524e-05 3.288505e-05 4.826315e-05 6.856175e-05 9.497959e-05 1.292997e-04 1.742010e-04 2.335505e-04 3.126103e-04 4.181348e-04 5.583762e-04 7.430500e-04 9.833343e-04 1.291961e-03 1.683428e-03 2.174351e-03 2.784006e-03 3.535185e-03 4.455516e-03 5.579400e-03 6.950521e-03 8.624731e-03 1.067293e-02 1.318377e-02 1.626616e-02 2.005216e-02 2.470070e-02 3.040306e-02 3.739034e-02 4.594307e-02 5.640308e-02 6.918729e-02 8.480355e-02 1.038681e-01 1.271245e-01 1.554642e-01 1.899484e-01 2.318318e-01 2.825873e-01 3.439320e-01 4.178506e-01 5.066152e-01 6.128008e-01 7.392954e-01 8.893052e-01 1.066351e+00 1.274247e+00 1.517048e+00 1.798962e+00 2.124212e+00 2.496863e+00 2.920626e+00 3.398646e+00 3.933292e+00 4.525946e+00 5.176799e+00 5.884670e+00 6.646864e+00 7.459126e+00 8.315702e+00 9.209517e+00 1.013244e+01 1.107560e+01 1.202962e+01 1.298487e+01 1.393159e+01 1.485998e+01 1.576027e+01 1.662287e+01 1.743841e+01 1.819800e+01 1.889345e+01 1.951740e+01 2.006356e+01 2.052672e+01 2.090272e+01 2.118834e+01 2.138121e+01 2.147962e+01 2.148259e+01 2.138980e+01 2.120177e+01 2.091988e+01 2.054654e+01 2.008520e+01 1.954035e+01 1.891747e+01 1.822295e+01 1.746401e+01 1.664861e+01 1.578539e+01 1.488353e+01 1.395268e+01 1.300281e+01 1.204408e+01 1.108663e+01 1.014042e+01 9.215020e+00 8.319350e+00 7.461447e+00 6.648220e+00 5.885249e+00 5.176660e+00 4.525070e+00 3.931632e+00 3.396150e+00 2.917251e+00 2.492587e+00 2.119061e+00 1.793034e+00 1.510531e+00 1.267410e+00 1.059519e+00 8.828103e-01 7.334367e-01 6.078081e-01 5.026315e-01 4.149290e-01 3.420433e-01 2.816338e-01 2.316647e-01 1.903877e-01 1.563197e-01 1.282167e-01 1.050441e-01 8.594737e-02 7.022127e-02 5.728342e-02 4.665128e-02 3.792422e-02 3.076985e-02 2.491348e-02 2.012899e-02 1.623045e-02 1.306420e-02 1.050182e-02 8.434687e-03 6.770334e-03 5.430301e-03 4.349032e-03 3.473094e-03 2.760265e-03 2.178221e-03 1.702806e-03 1.316045e-03 1.004168e-03 7.559407e-04 5.615033e-04 4.117843e-04 2.983884e-04 2.137618e-04 1.514035e-04 1.059749e-04 7.325180e-05 4.996663e-05 3.361583e-05 2.229133e-05 1.455436e-05 9.338732e-06 5.872823e-06 3.608062e-06 2.158594e-06 1.253792e-06 7.052870e-07 3.832759e-07 2.006945e-07 1.009181e-07 4.849257e-08 2.220762e-08 9.643386e-09 3.939364e-09 1.517275e-09 5.470443e-10 1.784909e-10 5.527632e-11
5.959667e-13 2.810327e-12 1.414318e-11 1.009287e-10 3.871016e-10 1.336088e-09 4.176575e-09 1.233658e-08 3.403114e-08 8.802578e-08 2.134250e-07 4.855971e-07 1.037343e-06 2.082101e-06 3.932584e-06 7.003457e-06 1.179296e-05 1.884818e-05 2.873693e-05 4.206566e-05 5.958358e-05 8.239034e-05 1.122220e-04 1.517498e-04 2.048118e-04 2.765081e-04 3.731640e-04 5.022191e-04 6.721513e-04 8.925378e-04 1.174295e-03 1.530066e-03 1.974681e-03 2.525673e-03 3.203967e-03 4.034938e-03 5.050075e-03 6.289230e-03 7.803218e-03 9.656331e-03 1.192852e-02 1.471725e-02 1.813970e-02 2.233589e-02 2.747363e-02 3.375538e-02 4.142738e-02 5.079043e-02 6.221236e-02 7.614174e-02 9.312276e-02 1.138112e-01 1.389915e-01 1.695956e-01 2.067231e-01 2.516641e-01 3.059213e-01 3.712313e-01 4.495820e-01 5.432257e-01 6.546897e-01 7.867831e-01 9.425991e-01 1.125503e+00 1.339095e+00 1.587131e+00 1.873409e+00 2.201611e+00 2.575125e+00 2.996860e+00 3.469055e+00 3.993093e+00 4.569319e+00 5.196860e+00 5.873497e+00 6.595590e+00 7.358117e+00 8.154814e+00 8.978409e+00 9.820887e+00 1.067375e+01 1.152822e+01 1.237539e+01 1.320630e+01 1.401205e+01 1.478388e+01 1.551326e+01 1.619214e+01 1.681311e+01 1.736962e+01 1.785613e+01 1.826816e+01 1.860224e+01 1.885580e+01 1.902694e+01 1.911437e+01 1.911729e+01 1.903539e+01 1.886898e+01 1.861910e+01 1.828762e+01 1.787738e+01 1.739215e+01 1.683668e+01 1.621658e+01 1.553828e+01 1.480895e+01 1.403641e+01 1.322904e+01 1.239564e+01 1.154536e+01 1.068748e+01 9.831300e+00 8.985889e+00 8.159907e+00 7.361379e+00 6.597475e+00 5.874310e+00 5.196775e+00 4.568429e+00 3.991457e+00 3.466718e+00 2.993851e+00 2.571447e+00 2.197249e+00 1.868360e+00 1.581443e+00 1.332898e+00 1.119018e+00 9.361120e-01 7.806023e-01 6.490988e-01 5.384456e-01 4.457503e-01 3.683986e-01 3.040583e-01 2.506758e-01 2.064659e-01 1.698966e-01 1.396694e-01 1.146962e-01 9.407316e-02 7.705311e-02 6.301907e-02 5.146008e-02 4.195129e-02 3.413858e-02 2.772723e-02 2.247308e-02 1.817504e-02 1.466791e-02 1.181534e-02 9.503574e-03 7.636360e-03 6.131521e-03 4.919004e-03 3.939952e-03 3.146177e-03 2.499538e-03 1.970890e-03 1.538560e-03 1.186521e-03 9.025384e-04 6.766064e-04 4.998758e-04 3.641266e-04 2.616905e-04 1.856280e-04 1.299428e-04 8.970024e-05 6.099436e-05 4.080957e-05 2.684307e-05 1.734619e-05 1.100380e-05 6.843316e-06 4.163754e-06 2.471847e-06 1.427568e-06 7.997015e-07 4.335434e-07 2.270064e-07 1.146080e-07 5.565734e-08 2.589169e-08 1.153008e-08 4.890170e-09 1.954580e-09 7.418470e-10 2.643720e-10 8.429777e-11 2.579563e-11
2.548228e-13 1.201342e-12 6.672423e-12 7.099966e-11 2.932096e-10 1.047340e-09 3.369918e-09 1.021200e-08 2.879619e-08 7.589231e-08 1.868345e-07 4.302348e-07 9.271780e-07 1.871831e-06 3.545810e-06 6.316044e-06 1.061178e-05 1.688814e-05 2.560327e-05 3.725085e-05 5.248684e-05 7.235864e-05 9.859607e-05 1.338805e-04 1.820009e-04 2.478362e-04 3.371939e-04 4.566060e-04 6.132373e-04 8.150299e-04 1.071108e-03 1.392356e-03 1.792001e-03 2.286131e-03 2.894218e-03 3.639919e-03 4.552414e-03 5.668339e-03 7.034052e-03 8.707767e-03 1.076125e-02 1.328118e-02 1.637078e-02 2.015251e-02 2.477264e-02 3.040780e-02 3.727344e-02 4.563376e-02 5.581263e-02 6.820522e-02 8.329033e-02 1.016434e-01 1.239507e-01 1.510256e-01 1.838262e-01 2.234762e-01 2.712847e-01 3.287658e-01 3.976527e-01 4.799093e-01 5.777388e-01 6.935920e-01 8.301729e-01 9.904328e-01 1.177542e+00 1.394828e+00 1.645672e+00 1.933370e+00 2.260981e+00 2.631157e+00 3.045978e+00 3.506791e+00 4.014042e+00 4.567118e+00 5.164216e+00 5.802263e+00 6.476927e+00 7.182726e+00 7.913221e+00 8.661250e+00 9.419167e+00 1.017904e+01 1.093278e+01 1.167227e+01 1.238942e+01 1.307629e+01 1.372518e+01 1.432881e+01 1.488053e+01 1.537453e+01 1.580594e+01 1.617092e+01 1.646657e+01 1.669080e+01 1.684213e+01 1.691954e+01 1.692240e+01 1.685040e+01 1.670372e+01 1.648312e+01 1.619007e+01 1.582687e+01 1.539672e+01 1.490370e+01 1.435274e+01 1.374956e+01 1.310057e+01 1.241284e+01 1.169395e+01 1.095192e+01 1.019506e+01 9.431844e+00 8.670704e+00 7.919845e+00 7.187040e+00 6.479433e+00 5.803353e+00 5.164151e+00 4.566064e+00 4.012128e+00 3.504149e+00 3.042741e+00 2.627432e+00 2.256826e+00 1.928788e+00 1.640644e+00 1.389365e+00 1.171720e+00 9.844147e-01 8.241908e-01 6.879070e-01 5.725955e-01 4.754996e-01 3.940959e-01 3.261051e-01 2.694937e-01 2.224709e-01 1.834794e-01 1.511823e-01 1.244468e-01 1.023236e-01 8.402491e-02 6.889963e-02 5.640985e-02 4.610936e-02 3.762603e-02 3.064851e-02 2.491665e-02 2.021427e-02 1.636298e-02 1.321618e-02 1.065308e-02 8.573004e-03 6.890817e-03 5.533682e-03 4.439258e-03 3.554925e-03 2.837446e-03 2.252562e-03 1.774138e-03 1.382799e-03 1.064245e-03 8.075262e-04 6.036096e-04 4.444261e-04 3.224368e-04 2.306058e-04 1.625881e-04 1.129299e-04 7.716638e-05 5.177770e-05 3.405161e-05 2.191521e-05 1.378827e-05 8.475042e-06 5.085580e-06 2.976252e-06 1.696139e-06 9.394358e-07 5.044919e-07 2.621797e-07 1.316319e-07 6.377289e-08 2.975744e-08 1.332364e-08 5.737852e-09 2.363750e-09 9.171069e-10 3.417229e-10 1.199593e-10 3.706538e-11 1.115659e-11
1.008939e-13 4.755398e-13 2.975207e-12 5.893218e-11 2.550788e-10 9.249652e-10 3.026398e-09 9.285972e-09 2.645218e-08 7.023965e-08 1.737693e-07 4.011520e-07 8.646556e-07 1.742265e-06 3.287497e-06 5.822440e-06 9.711394e-06 1.532561e-05 2.302935e-05 3.322957e-05 4.652330e-05 6.394038e-05 8.722665e-05 1.190715e-04 1.631848e-04 2.241763e-04 3.072907e-04 4.181366e-04 5.625948e-04 7.470453e-04 9.789246e-04 1.267474e-03 1.624456e-03 2.064684e-03 2.606432e-03 3.271980e-03 4.088628e-03 5.090258e-03 6.319216e-03 7.828045e-03 9.680759e-03 1.195379e-02 1.473727e-02 1.813751e-02 2.228132e-02 2.732231e-02 3.344889e-02 4.089310e-02 4.993999e-02 6.093711e-02 7.430415e-02 9.054336e-02 1.102512e-01 1.341323e-01 1.630159e-01 1.978744e-01 2.398426e-01 2.902343e-01 3.505554e-01 4.225127e-01 5.080211e-01 6.092112e-01 7.284358e-01 8.682683e-01 1.031481e+00 1.220994e+00 1.439787e+00 1.690778e+00 1.976695e+00 2.299922e+00 2.662364e+00 3.065299e+00 3.509238e+00 3.993777e+00 4.517473e+00 5.077765e+00 5.670961e+00 6.292318e+00 6.936194e+00 7.596253e+00 8.265673e+00 8.937334e+00 9.603960e+00 1.025823e+01 1.089285e+01 1.150066e+01 1.207475e+01 1.260860e+01 1.309630e+01 1.353268e+01 1.391351e+01 1.423545e+01 1.449608e+01 1.469367e+01 1.482703e+01 1.489536e+01 1.489811e+01 1.483503e+01 1.470620e+01 1.451219e+01 1.425417e+01 1.393404e+01 1.355449e+01 1.311905e+01 1.263202e+01 1.209845e+01 1.152408e+01 1.091523e+01 1.027874e+01 9.621853e+00 8.952097e+00 8.277135e+00 7.604577e+00 6.941784e+00 6.295672e+00 5.672540e+00 5.077915e+00 4.516425e+00 3.991695e+00 3.506285e+00 3.061665e+00 2.658251e+00 2.295506e+00 1.972081e+00 1.685994e+00 1.434810e+00 1.215808e+00 1.026117e+00 8.628318e-01 7.230955e-01 6.041663e-01 5.034619e-01 4.185888e-01 3.473597e-01 2.878008e-01 2.381519e-01 1.968617e-01 1.625796e-01 1.341446e-01 1.105717e-01 9.103490e-02 7.484881e-02 6.144741e-02 5.036324e-02 4.120833e-02 3.365852e-02 2.744162e-02 2.232925e-02 1.813079e-02 1.468844e-02 1.187238e-02 9.575624e-03 7.709166e-03 6.197779e-03 4.977029e-03 3.991615e-03 3.194702e-03 2.547724e-03 2.020121e-03 1.588618e-03 1.235985e-03 9.494635e-04 7.191728e-04 5.368260e-04 3.949223e-04 2.864355e-04 2.048573e-04 1.444001e-04 1.001696e-04 6.822161e-05 4.548156e-05 2.959067e-05 1.873820e-05 1.152643e-05 6.879113e-06 3.980732e-06 2.232893e-06 1.213823e-06 6.392791e-07 3.259125e-07 1.607383e-07 7.663507e-08 3.530442e-08 1.568898e-08 6.699093e-09 2.769063e-09 1.099940e-09 4.085999e-10 1.489048e-10 5.129692e-11 1.519564e-11 4.471636e-12
3.699147e-14 1.743080e-13 1.255433e-12 5.624312e-11 2.451168e-10 8.873648e-10 2.917640e-09 8.963345e-09 2.554478e-08 6.774809e-08 1.671408e-07 3.841889e-07 8.232995e-07 1.647084e-06 3.081702e-06 5.405692e-06 8.921894e-06 1.392591e-05 2.070333e-05 2.959636e-05 4.116705e-05 5.644423e-05 7.718815e-05 1.060712e-04 1.466832e-04 2.033289e-04 2.806908e-04 3.835165e-04 5.165335e-04 6.847374e-04 8.940577e-04 1.152240e-03 1.469673e-03 1.859964e-03 2.340280e-03 2.931691e-03 3.659874e-03 4.556273e-03 5.659557e-03 7.016923e-03 8.685010e-03 1.073055e-02 1.323151e-02 1.627945e-02 1.998386e-02 2.447822e-02 2.992746e-02 3.653571e-02 4.455401e-02 5.428758e-02 6.610304e-02 8.043631e-02 9.780221e-02 1.188066e-01 1.441615e-01 1.747028e-01 2.114077e-01 2.554105e-01 3.080137e-01 3.706953e-01 4.451144e-01 5.331172e-01 6.367431e-01 7.582239e-01 8.999668e-01 1.064511e+00 1.254455e+00 1.472356e+00 1.720613e+00 2.001344e+00 2.316267e+00 2.666575e+00 3.052806e+00 3.474723e+00 3.931191e+00 4.420100e+00 4.938343e+00 5.481858e+00 6.045758e+00 6.624489e+00 7.212019e+00 7.802009e+00 8.387955e+00 8.963298e+00 9.521515e+00 1.005621e+01 1.056122e+01 1.103075e+01 1.145959e+01 1.184318e+01 1.217782e+01 1.246063e+01 1.268952e+01 1.286303e+01 1.298017e+01 1.304027e+01 1.304287e+01 1.298775e+01 1.287495e+01 1.270493e+01 1.247866e+01 1.219773e+01 1.186443e+01 1.148179e+01 1.105356e+01 1.058418e+01 1.007873e+01 9.542842e+00 8.982626e+00 8.404591e+00 7.815511e+00 7.222272e+00 6.631693e+00 6.050325e+00 5.484273e+00 4.939037e+00 4.419392e+00 3.929292e+00 3.471802e+00 3.049048e+00 2.662207e+00 2.311538e+00 1.996471e+00 1.715738e+00 1.467528e+00 1.249658e+00 1.059709e+00 8.951574e-01 7.534607e-01 6.321322e-01 5.287926e-01 4.412065e-01 3.673073e-01 3.052106e-01 2.532187e-01 2.098186e-01 1.736766e-01 1.436289e-01 1.186726e-01 9.795438e-02 8.075739e-02 6.648629e-02 5.464981e-02 4.484277e-02 3.672918e-02 3.002808e-02 2.450297e-02 1.995447e-02 1.621534e-02 1.314649e-02 1.063315e-02 8.580728e-03 6.910577e-03 5.556311e-03 4.461054e-03 3.575913e-03 2.859405e-03 2.277341e-03 1.802658e-03 1.414778e-03 1.098456e-03 8.423075e-04 6.373456e-04 4.758505e-04 3.507270e-04 2.553289e-04 1.835855e-04 1.302215e-04 9.089820e-05 6.221414e-05 4.157468e-05 2.700757e-05 1.698820e-05 1.031368e-05 6.029364e-06 3.389074e-06 1.830488e-06 9.500956e-07 4.742319e-07 2.277952e-07 1.054392e-07 4.709317e-08 2.032231e-08 8.467588e-09 3.391018e-09 1.327918e-09 5.024433e-10 1.734443e-10 6.161789e-11 2.075312e-11 5.818334e-12 1.660404e-12
1.255881e-14 5.916409e-14 5.014831e-13 5.789114e-11 2.472007e-10 8.864568e-10 2.907811e-09 8.888040e-09 2.520161e-08 6.643063e-08 1.627379e-07 3.710536e-07 7.879411e-07 1.560542e-06 2.887837e-06 5.006195e-06 8.161122e-06 1.258111e-05 1.848643e-05 2.616986e-05 3.616909e-05 4.950830e-05 6.793680e-05 9.406425e-05 1.313100e-04 1.836487e-04 2.552369e-04 3.500836e-04 4.719696e-04 6.247618e-04 8.131272e-04 1.043488e-03 1.324932e-03 1.669858e-03 2.094299e-03 2.618145e-03 3.265557e-03 4.065737e-03 5.053914e-03 6.272232e-03 7.770342e-03 9.605902e-03 1.184569e-02 1.456807e-02 1.786731e-02 2.185951e-02 2.668934e-02 3.253673e-02 3.962286e-02 4.821533e-02 5.863318e-02 7.125273e-02 8.651533e-02 1.049381e-01 1.271280e-01 1.537979e-01 1.857837e-01 2.240582e-01 2.697418e-01 3.241085e-01 3.885905e-01 4.647826e-01 5.544461e-01 6.595069e-01 7.820409e-01 9.242379e-01 1.088341e+00 1.276563e+00 1.490991e+00 1.733487e+00 2.005579e+00 2.308357e+00 2.642366e+00 3.007494e+00 3.402864e+00 3.826758e+00 4.276588e+00 4.748916e+00 5.239550e+00 5.743669e+00 6.255988e+00 6.770911e+00 7.282667e+00 7.785429e+00 8.273402e+00 8.740918e+00 9.182534e+00 9.593159e+00 9.968199e+00 1.030369e+01 1.059638e+01 1.084376e+01 1.104401e+01 1.119585e+01 1.129841e+01 1.135108e+01 1.135347e+01 1.130539e+01 1.120691e+01 1.105842e+01 1.086077e+01 1.061533e+01 1.032407e+01 9.989603e+00 9.615170e+00 9.204646e+00 8.762483e+00 8.293657e+00 7.803598e+00 7.298109e+00 6.783241e+00 6.265142e+00 5.749877e+00 5.243233e+00 4.750552e+00 4.276591e+00 3.825433e+00 3.400416e+00 3.004094e+00 2.638207e+00 2.303679e+00 2.000645e+00 1.728532e+00 1.486171e+00 1.271940e+00 1.083905e+00 9.199485e-01 7.778708e-01 6.554680e-01 5.505902e-01 4.611840e-01 3.853247e-01 3.212367e-01 2.673056e-01 2.220805e-01 1.842705e-01 1.527371e-01 1.264845e-01 1.046514e-01 8.650179e-02 7.141523e-02 5.887552e-02 4.845686e-02 3.980869e-02 3.264097e-02 2.671133e-02 2.181538e-02 1.778006e-02 1.445936e-02 1.173117e-02 9.494349e-03 7.665407e-03 6.175010e-03 4.964708e-03 3.984466e-03 3.191244e-03 2.548495e-03 2.026099e-03 1.600239e-03 1.252825e-03 9.704088e-04 7.428151e-04 5.618084e-04 4.201195e-04 3.109656e-04 2.280078e-04 1.655574e-04 1.188126e-04 8.396579e-05 5.814718e-05 3.924059e-05 2.566461e-05 1.618656e-05 9.802508e-06 5.680588e-06 3.141936e-06 1.655776e-06 8.307131e-07 3.968393e-07 1.806291e-07 7.848895e-08 3.265016e-08 1.304048e-08 5.007075e-09 1.837319e-09 6.673750e-10 2.354281e-10 7.035333e-11 2.431303e-11 7.980519e-12 2.087022e-12 5.715203e-13
3.948261e-15 1.859556e-14 1.895147e-13 6.105701e-11 2.528183e-10 8.966729e-10 2.925090e-09 8.874069e-09 2.497650e-08 6.530319e-08 1.585688e-07 3.580700e-07 7.524363e-07 1.473458e-06 2.693858e-06 4.610519e-06 7.417142e-06 1.128400e-05 1.637672e-05 2.294673e-05 3.150512e-05 4.305076e-05 5.927896e-05 8.267762e-05 1.164412e-04 1.641976e-04 2.296326e-04 3.161677e-04 4.268784e-04 5.647939e-04 7.335957e-04 9.385793e-04 1.187615e-03 1.491864e-03 1.866151e-03 2.329118e-03 2.903415e-03 3.616082e-03 4.499081e-03 5.589781e-03 6.931293e-03 8.572934e-03 1.057144e-02 1.299359e-02 1.592052e-02 1.945336e-02 2.371928e-02 2.887699e-02 3.512109e-02 4.268555e-02 5.184681e-02 6.292801e-02 7.630530e-02 9.241731e-02 1.117778e-01 1.349906e-01 1.627652e-01 1.959296e-01 2.354410e-01 2.823913e-01 3.380112e-01 4.036733e-01 4.808929e-01 5.713242e-01 6.767461e-01 7.990316e-01 9.400978e-01 1.101841e+00 1.286057e+00 1.494361e+00 1.728097e+00 1.988249e+00 2.275347e+00 2.589369e+00 2.929649e+00 3.294804e+00 3.682698e+00 4.090451e+00 4.514502e+00 4.950710e+00 5.394485e+00 5.840931e+00 6.284972e+00 6.721474e+00 7.145333e+00 7.551569e+00 7.935416e+00 8.292433e+00 8.618618e+00 8.910518e+00 9.165301e+00 9.380761e+00 9.555266e+00 9.687652e+00 9.777105e+00 9.823070e+00 9.825194e+00 9.783331e+00 9.697575e+00 9.568327e+00 9.396363e+00 9.182903e+00 8.929660e+00 8.638884e+00 8.313372e+00 7.956472e+00 7.572051e+00 7.164464e+00 6.738497e+00 6.299284e+00 5.852192e+00 5.402674e+00 4.956081e+00 4.517486e+00 4.091522e+00 3.682266e+00 3.293171e+00 2.927020e+00 2.585914e+00 2.271251e+00 1.983739e+00 1.723419e+00 1.489737e+00 1.281638e+00 1.097693e+00 9.362161e-01 7.953740e-01 6.732718e-01 5.680155e-01 4.777594e-01 4.007425e-01 3.353156e-01 2.799610e-01 2.333031e-01 1.941093e-01 1.612855e-01 1.338664e-01 1.110060e-01 9.196909e-02 7.612375e-02 6.293497e-02 5.195625e-02 4.281915e-02 3.522095e-02 2.891187e-02 2.368358e-02 1.936025e-02 1.579238e-02 1.285310e-02 1.043561e-02 8.451106e-03 6.826145e-03 5.499823e-03 4.420920e-03 3.545659e-03 2.836396e-03 2.261142e-03 1.793524e-03 1.412684e-03 1.102757e-03 8.518742e-04 6.508939e-04 4.922194e-04 3.689737e-04 2.746639e-04 2.032502e-04 1.494130e-04 1.087966e-04 7.808538e-05 5.489756e-05 3.755669e-05 2.484369e-05 1.580060e-05 9.614619e-06 5.574567e-06 3.069393e-06 1.600715e-06 7.891925e-07 3.674699e-07 1.615161e-07 6.706732e-08 2.635932e-08 9.825464e-09 3.478673e-09 1.157282e-09 3.829215e-10 1.227650e-10 2.728032e-11 9.165574e-12 2.926107e-12 7.030592e-13 1.822796e-13
1.149406e-15 5.412162e-15 6.765828e-14 6.413558e-11 2.575500e-10 9.045784e-10 2.932347e-09 8.827634e-09 2.465419e-08 6.392225e-08 1.538262e-07 3.439910e-07 7.152946e-07 1.384973e-06 2.501618e-06 4.226935e-06 6.709844e-06 1.007154e-05 1.443149e-05 2.000209e-05 2.725695e-05 3.713942e-05 5.124074e-05 7.186614e-05 1.019345e-04 1.447152e-04 2.034817e-04 2.812136e-04 3.805096e-04 5.038398e-04 6.541745e-04 8.358946e-04 1.055762e-03 1.323703e-03 1.653258e-03 2.061723e-03 2.570164e-03 3.203459e-03 3.990417e-03 4.963910e-03 6.161042e-03 7.623661e-03 9.399744e-03 1.154615e-02 1.413284e-02 1.724810e-02 2.100373e-02 2.553943e-02 3.102577e-02 3.766626e-02 4.569918e-02 5.540061e-02 6.708961e-02 8.113645e-02 9.797373e-02 1.181096e-01 1.421415e-01 1.707689e-01 2.048026e-01 2.451719e-01 2.929286e-01 3.492483e-01 4.154295e-01 4.928864e-01 5.831345e-01 6.877636e-01 8.083982e-01 9.466465e-01 1.104039e+00 1.281961e+00 1.481583e+00 1.703779e+00 1.949050e+00 2.217438e+00 2.508442e+00 2.820960e+00 3.153245e+00 3.502904e+00 3.866942e+00 4.241832e+00 4.623631e+00 5.008096e+00 5.390806e+00 5.767279e+00 6.133061e+00 6.483814e+00 6.815402e+00 7.123978e+00 7.406081e+00 7.658717e+00 7.879413e+00 8.066212e+00 8.217634e+00 8.332588e+00 8.410290e+00 8.450205e+00 8.452011e+00 8.415604e+00 8.341130e+00 8.229015e+00 8.080010e+00 7.895227e+00 7.676175e+00 7.424796e+00 7.143488e+00 6.835116e+00 6.503011e+00 6.150947e+00 5.783106e+00 5.403995e+00 5.018343e+00 4.630944e+00 4.246487e+00 3.869377e+00 3.503599e+00 3.152613e+00 2.819306e+00 2.505974e+00 2.214315e+00 1.945436e+00 1.699862e+00 1.477568e+00 1.278034e+00 1.100327e+00 9.432088e-01 8.052303e-01 6.848252e-01 5.803781e-01 4.902759e-01 4.129461e-01 3.468878e-01 2.906963e-01 2.430812e-01 2.028764e-01 1.690407e-01 1.406522e-01 1.168976e-01 9.706229e-02 8.052215e-02 6.673781e-02 5.524996e-02 4.567384e-02 3.769159e-02 3.104241e-02 2.551169e-02 2.092083e-02 1.711900e-02 1.397747e-02 1.138633e-02 9.252519e-03 7.498294e-03 6.059348e-03 4.882478e-03 3.923122e-03 3.143310e-03 2.510420e-03 1.996701e-03 1.579220e-03 1.239782e-03 9.644667e-04 7.427370e-04 5.663149e-04 4.281484e-04 3.217345e-04 2.408998e-04 1.799433e-04 1.339344e-04 9.894758e-05 7.211007e-05 5.146086e-05 3.569483e-05 2.389910e-05 1.535258e-05 9.413544e-06 5.485162e-06 3.026078e-06 1.575741e-06 7.725532e-07 3.559838e-07 1.539423e-07 6.244900e-08 2.377221e-08 8.488952e-09 2.843695e-09 8.772826e-10 2.671671e-10 7.769407e-11 1.010080e-11 3.303041e-12 1.025189e-12 2.231537e-13 5.386765e-14
3.098496e-16 1.458621e-15 2.277125e-14 6.605068e-11 2.585064e-10 9.009701e-10 2.903757e-09 8.682171e-09 2.407996e-08 6.196477e-08 1.479146e-07 3.278794e-07 6.753523e-07 1.294276e-06 2.312053e-06 3.860597e-06 6.052059e-06 8.967944e-06 1.268894e-05 1.738847e-05 2.348945e-05 3.184954e-05 4.391054e-05 6.174396e-05 8.795341e-05 1.254437e-04 1.771230e-04 2.456422e-04 3.333009e-04 4.422343e-04 5.749388e-04 7.350908e-04 9.284886e-04 1.163884e-03 1.453503e-03 1.813203e-03 2.262361e-03 2.823636e-03 3.522758e-03 4.388394e-03 5.452253e-03 6.749703e-03 8.321321e-03 1.021570e-02 1.249341e-02 1.523162e-02 1.852840e-02 2.250602e-02 2.731290e-02 3.312475e-02 4.014561e-02 4.861021e-02 5.878826e-02 7.099138e-02 8.558245e-02 1.029868e-01 1.237041e-01 1.483200e-01 1.775154e-01 2.120751e-01 2.528915e-01 3.009661e-01 3.574058e-01 4.234141e-01 5.002746e-01 5.893280e-01 6.919403e-01 8.094632e-01 9.431883e-01 1.094293e+00 1.263785e+00 1.452431e+00 1.660692e+00 1.888650e+00 2.135936e+00 2.401674e+00 2.684445e+00 2.982277e+00 3.292669e+00 3.612650e+00 3.938863e+00 4.267673e+00 4.595272e+00 4.917787e+00 5.231371e+00 5.532280e+00 5.816950e+00 6.082073e+00 6.324668e+00 6.542145e+00 6.732340e+00 6.893508e+00 7.024289e+00 7.123647e+00 7.190818e+00 7.225277e+00 7.226726e+00 7.195108e+00 7.130619e+00 7.033722e+00 6.905160e+00 6.745969e+00 6.557491e+00 6.341406e+00 6.099758e+00 5.834983e+00 5.549919e+00 5.247813e+00 4.932283e+00 4.607260e+00 4.276874e+00 3.945308e+00 3.616630e+00 3.294635e+00 2.982715e+00 2.683777e+00 2.400210e+00 2.133882e+00 1.886148e+00 1.657866e+00 1.449417e+00 1.260727e+00 1.091324e+00 9.404003e-01 8.068981e-01 6.895904e-01 5.871544e-01 4.982271e-01 4.214466e-01 3.554839e-01 2.990687e-01 2.510125e-01 2.102248e-01 1.757227e-01 1.466313e-01 1.221772e-01 1.016786e-01 8.453461e-02 7.021826e-02 5.827161e-02 4.830266e-02 3.998175e-02 3.303600e-02 2.724157e-02 2.241456e-02 1.840210e-02 1.507495e-02 1.232240e-02 1.004936e-02 8.174832e-03 6.630964e-03 5.361680e-03 4.320824e-03 3.469996e-03 2.776662e-03 2.212918e-03 1.754982e-03 1.383100e-03 1.081471e-03 8.378571e-04 6.428230e-04 4.887895e-04 3.691707e-04 2.778373e-04 2.089842e-04 1.573082e-04 1.182993e-04 8.845086e-05 6.527985e-05 4.716759e-05 3.309718e-05 2.239073e-05 1.451335e-05 8.965730e-06 5.254958e-06 2.911086e-06 1.519254e-06 7.449266e-07 3.424308e-07 1.472929e-07 5.922226e-08 2.224236e-08 7.788084e-09 2.540264e-09 7.535963e-10 2.184484e-10 5.951365e-11 3.560428e-12 1.136174e-12 3.433002e-13 6.694469e-14 1.475016e-14
0.000000e+00 0.000000e+00 5.923679e-15 6.592871e-11 2.530824e-10 8.771136e-10 2.813566e-09 8.367047e-09 2.307663e-08 5.902162e-08 1.399660e-07 3.080457e-07 6.295855e-07 1.196391e-06 2.117599e-06 3.500807e-06 5.429540e-06 7.955111e-06 1.112709e-05 1.508118e-05 2.018012e-05 2.717403e-05 3.732411e-05 5.243564e-05 7.477464e-05 1.068806e-04 1.513268e-04 2.105031e-04 2.865173e-04 3.813153e-04 4.970958e-04 6.370196e-04 8.060923e-04 1.012007e-03 1.265709e-03 1.581564e-03 1.977151e-03 2.472836e-03 3.091327e-03 3.857413e-03 4.798074e-03 5.943236e-03 7.327441e-03 8.992541e-03 1.099126e-02 1.339103e-02 1.627740e-02 1.975641e-02 2.395589e-02 2.902606e-02 3.514038e-02 4.249745e-02 5.132468e-02 6.188392e-02 7.447887e-02 8.946407e-02 1.072547e-01 1.283371e-01 1.532783e-01 1.827348e-01 2.174582e-01 2.582958e-01 3.061858e-01 3.621467e-01 4.272602e-01 5.026503e-01 5.894581e-01 6.888113e-01 8.017904e-01 9.293873e-01 1.072458e+00 1.231669e+00 1.407434e+00 1.599857e+00 1.808667e+00 2.033172e+00 2.272224e+00 2.524206e+00 2.787047e+00 3.058266e+00 3.335037e+00 3.614281e+00 3.892759e+00 4.167166e+00 4.434213e+00 4.690698e+00 4.933573e+00 5.160004e+00 5.367432e+00 5.553615e+00 5.716654e+00 5.854988e+00 5.967361e+00 6.052790e+00 6.110533e+00 6.140079e+00 6.141156e+00 6.113745e+00 6.058088e+00 5.974679e+00 5.864257e+00 5.727792e+00 5.566490e+00 5.381806e+00 5.175479e+00 4.949564e+00 4.706466e+00 4.448950e+00 4.180128e+00 3.903395e+00 3.622328e+00 3.340545e+00 3.061541e+00 2.788551e+00 2.524433e+00 2.271604e+00 2.032017e+00 1.807173e+00 1.598138e+00 1.405567e+00 1.229723e+00 1.070511e+00 9.275104e-01 8.000350e-01 6.871958e-01 5.879673e-01 5.012445e-01 4.258883e-01 3.607586e-01 3.047409e-01 2.567687e-01 2.158437e-01 1.810510e-01 1.515674e-01 1.266613e-01 1.056867e-01 8.807314e-02 7.331732e-02 6.097599e-02 5.066250e-02 4.204462e-02 3.484203e-02 2.882218e-02 2.379402e-02 1.960052e-02 1.611102e-02 1.321478e-02 1.081650e-02 8.833795e-03 7.196182e-03 5.844486e-03 4.729980e-03 3.812887e-03 3.060481e-03 2.445290e-03 1.943855e-03 1.536135e-03 1.205343e-03 9.378607e-04 7.229207e-04 5.520059e-04 4.180989e-04 3.150119e-04 2.369861e-04 1.786239e-04 1.350656e-04 1.022454e-04 7.706022e-05 5.736434e-05 4.180607e-05 2.957577e-05 2.015925e-05 1.315501e-05 8.174317e-06 4.814836e-06 2.677919e-06 1.401729e-06 6.885904e-07 3.167401e-07 1.361423e-07 5.461135e-08 2.042017e-08 7.098100e-09 2.291971e-09 6.695900e-10 1.897910e-10 5.008000e-11 1.124685e-12 3.453233e-13 9.970012e-14 1.555832e-14 2.620355e-15
0.000000e+00 0.000000e+00 1.843403e-15 6.315170e-11 2.391718e-10 8.256649e-10 2.639190e-09 7.817221e-09 2.147154e-08 5.466725e-08 1.290058e-07 2.824091e-07 5.738416e-07 1.083553e-06 1.904606e-06 3.124925e-06 4.806816e-06 6.980611e-06 9.673309e-06 1.298741e-05 1.722322e-05 2.301431e-05 3.142878e-05 4.399547e-05 6.264006e-05 8.954349e-05 1.269601e-04 1.770428e-04 2.417467e-04 3.228942e-04 4.224936e-04 5.433400e-04 6.898196e-04 8.687183e-04 1.089787e-03 1.365888e-03 1.712731e-03 2.148329e-03 2.692462e-03 3.366391e-03 4.193064e-03 5.197987e-03 6.410913e-03 7.868279e-03 9.616186e-03 1.171341e-02 1.423395e-02 1.726869e-02 2.092634e-02 2.533396e-02 3.063783e-02 3.700526e-02 4.462759e-02 5.372461e-02 6.455009e-02 7.739851e-02 9.261297e-02 1.105942e-01 1.318105e-01 1.568063e-01 1.862091e-01 2.207302e-01 2.611595e-01 3.083539e-01 3.632202e-01 4.266962e-01 4.997296e-01 5.832558e-01 6.781714e-01 7.853043e-01 9.053752e-01 1.038953e+00 1.186404e+00 1.347838e+00 1.523057e+00 1.711515e+00 1.912284e+00 2.124044e+00 2.345093e+00 2.573375e+00 2.806542e+00 3.042017e+00 3.277083e+00 3.508954e+00 3.734850e+00 3.952059e+00 4.157989e+00 4.350221e+00 4.526556e+00 4.685050e+00 4.824032e+00 4.942103e+00 5.038109e+00 5.111127e+00 5.160446e+00 5.185583e+00 5.186294e+00 5.162592e+00 5.114747e+00 5.043273e+00 4.948891e+00 4.832513e+00 4.695220e+00 4.538279e+00 4.363167e+00 4.171614e+00 3.965646e+00 3.747605e+00 3.520145e+00 3.286175e+00 3.048764e+00 2.811007e+00 2.575879e+00 2.346103e+00 2.124061e+00 1.911737e+00 1.710712e+00 1.522175e+00 1.346954e+00 1.185540e+00 1.038112e+00 9.045650e-01 7.845368e-01 6.774551e-01 5.825847e-01 4.990783e-01 4.260223e-01 3.624722e-01 3.074812e-01 2.601219e-01 2.195061e-01 1.848026e-01 1.552499e-01 1.301633e-01 1.089344e-01 9.102499e-02 7.595910e-02 6.331547e-02 5.272241e-02 4.385518e-02 3.643432e-02 3.022365e-02 2.502674e-02 2.068181e-02 1.705540e-02 1.403605e-02 1.152884e-02 9.451554e-03 7.732706e-03 6.310827e-03 5.134291e-03 4.160813e-03 3.356289e-03 2.693110e-03 2.148452e-03 1.702992e-03 1.340204e-03 1.046094e-03 8.090736e-04 6.197035e-04 4.702590e-04 3.541902e-04 2.656529e-04 1.992438e-04 1.499825e-04 1.134677e-04 8.607816e-05 6.509050e-05 4.864974e-05 3.560950e-05 2.530229e-05 1.731900e-05 1.134598e-05 7.075410e-06 4.180786e-06 2.331642e-06 1.223256e-06 6.019850e-07 2.772437e-07 1.192403e-07 4.783089e-08 1.786922e-08 6.198668e-09 1.996092e-09 5.806264e-10 1.632764e-10 4.258719e-11 3.230065e-13 9.414695e-14 2.540663e-14 2.397416e-15 0.000000e+00
0.000000e+00 0.000000e+00 5.312012e-16 5.752104e-11 2.159255e-10 7.434787e-10 2.370620e-09 7.002381e-09 1.917946e-08 4.867777e-08 1.144824e-07 2.496930e-07 5.053405e-07 9.500662e-07 1.662094e-06 2.713059e-06 4.150091e-06 5.990782e-06 8.248504e-06 1.100011e-05 1.448859e-05 1.923450e-05 2.611819e-05 3.640248e-05 5.168842e-05 7.381453e-05 1.047243e-04 1.463302e-04 2.004243e-04 2.687108e-04 3.530528e-04 4.559820e-04 5.814134e-04 7.353804e-04 9.265457e-04 1.166305e-03 1.468474e-03 1.848720e-03 2.324041e-03 2.912564e-03 3.633881e-03 4.510004e-03 5.566945e-03 6.836770e-03 8.359894e-03 1.018728e-02 1.238221e-02 1.502157e-02 1.819658e-02 2.201357e-02 2.659503e-02 3.208130e-02 3.863307e-02 4.643457e-02 5.569734e-02 6.666513e-02 7.961996e-02 9.488997e-02 1.128587e-01 1.339740e-01 1.587554e-01 1.877951e-01 2.217528e-01 2.613448e-01 3.073273e-01 3.604791e-01 4.215841e-01 4.914137e-01 5.707073e-01 6.601496e-01 7.603408e-01 8.717604e-01 9.947247e-01 1.129341e+00 1.275464e+00 1.432661e+00 1.600181e+00 1.776952e+00 1.961582e+00 2.152386e+00 2.347432e+00 2.544596e+00 2.741626e+00 2.936209e+00 3.126021e+00 3.308784e+00 3.482305e+00 3.644522e+00 3.793543e+00 3.927678e+00 4.045456e+00 4.145621e+00 4.227126e+00 4.289116e+00 4.330934e+00 4.352134e+00 4.352504e+00 4.332082e+00 4.291151e+00 4.230220e+00 4.149979e+00 4.051271e+00 3.935067e+00 3.802470e+00 3.654738e+00 3.493329e+00 3.319944e+00 3.136559e+00 2.945421e+00 2.749003e+00 2.549911e+00 2.350764e+00 2.154061e+00 1.962071e+00 1.776750e+00 1.599710e+00 1.432211e+00 1.275185e+00 1.129265e+00 9.948177e-01 8.719616e-01 7.605938e-01 6.604137e-01 5.709529e-01 4.916123e-01 4.217000e-01 3.604666e-01 3.071351e-01 2.609241e-01 2.210675e-01 1.868319e-01 1.575312e-01 1.325374e-01 1.112855e-01 9.327230e-02 7.805098e-02 6.522476e-02 5.444136e-02 4.538972e-02 3.779833e-02 3.143387e-02 2.609924e-02 2.163023e-02 1.789098e-02 1.476881e-02 1.216893e-02 1.001001e-02 8.221101e-03 6.740058e-03 5.513190e-03 4.495385e-03 3.649922e-03 2.947613e-03 2.365334e-03 1.884401e-03 1.489246e-03 1.166596e-03 9.050721e-04 6.949951e-04 5.281723e-04 3.976073e-04 2.971684e-04 2.213192e-04 1.649865e-04 1.235879e-04 9.316088e-05 7.050407e-05 5.324238e-05 3.977314e-05 2.911310e-05 2.069431e-05 1.417343e-05 9.291986e-06 5.799095e-06 3.429410e-06 1.914137e-06 1.004998e-06 4.949240e-07 2.280725e-07 9.813609e-08 3.937794e-08 1.471201e-08 5.101759e-09 1.642568e-09 4.773695e-10 1.339753e-10 3.484294e-11 1.000592e-13 2.917791e-14 7.889113e-15 7.257304e-16 0.000000e+00
0.000000e+00 0.000000e+00 1.417451e-16 4.944627e-11 1.845816e-10 6.344899e-10 2.019765e-09 5.955138e-09 1.628193e-08 4.123839e-08 9.677255e-08 2.105673e-07 4.250795e-07 7.970188e-07 1.390365e-06 2.262700e-06 3.450392e-06 4.964821e-06 6.813728e-06 9.057047e-06 1.189011e-05 1.573293e-05 2.129633e-05 2.960273e-05 4.195863e-05 5.988595e-05 8.502738e-05 1.190417e-04 1.635276e-04 2.200431e-04 2.903098e-04 3.766509e-04 4.826139e-04 6.136043e-04 7.773031e-04 9.837030e-04 1.244770e-03 1.573914e-03 1.985570e-03 2.495150e-03 3.119512e-03 3.877938e-03 4.793504e-03 5.894653e-03 7.216789e-03 8.803738e-03 1.070897e-02 1.299658e-02 1.574222e-02 1.903408e-02 2.297412e-02 2.767972e-02 3.328548e-02 3.994536e-02 4.783507e-02 5.715536e-02 6.813683e-02 8.104657e-02 9.619667e-02 1.139530e-01 1.347419e-01 1.590523e-01 1.874307e-01 2.204714e-01 2.588013e-01 3.030644e-01 3.539063e-01 4.119603e-01 4.778323e-01 5.520841e-01 6.352103e-01 7.276100e-01 8.295510e-01 9.411317e-01 1.062244e+00 1.192541e+00 1.331417e+00 1.478003e+00 1.631168e+00 1.789544e+00 1.951560e+00 2.115489e+00 2.279492e+00 2.441670e+00 2.600104e+00 2.752894e+00 2.898193e+00 3.034246e+00 3.159423e+00 3.272250e+00 3.371431e+00 3.455848e+00 3.524559e+00 3.576794e+00 3.611962e+00 3.629670e+00 3.629741e+00 3.612229e+00 3.577416e+00 3.525780e+00 3.457965e+00 3.374734e+00 3.276952e+00 3.165580e+00 3.041693e+00 2.906525e+00 2.761506e+00 2.608296e+00 2.448788e+00 2.285064e+00 2.119315e+00 1.953730e+00 1.790386e+00 1.631145e+00 1.477596e+00 1.331028e+00 1.192430e+00 1.062525e+00 9.417911e-01 8.304986e-01 7.287276e-01 6.363883e-01 5.532382e-01 4.789030e-01 4.129018e-01 3.546754e-01 3.036137e-01 2.590811e-01 2.204364e-01 1.870510e-01 1.583238e-01 1.336939e-01 1.126482e-01 9.472443e-02 7.950900e-02 6.663246e-02 5.576456e-02 4.661101e-02 3.891196e-02 3.244127e-02 2.700547e-02 2.244150e-02 1.861338e-02 1.540808e-02 1.273107e-02 1.050214e-02 8.651841e-03 7.119064e-03 5.849857e-03 4.797334e-03 3.922028e-03 3.191979e-03 2.582156e-03 2.073227e-03 1.650051e-03 1.300345e-03 1.013748e-03 7.812788e-04 5.950465e-04 4.480493e-04 3.340001e-04 2.471784e-04 1.823430e-04 1.347268e-04 1.001092e-04 7.492462e-05 5.635069e-05 4.232514e-05 3.146894e-05 2.293831e-05 1.624369e-05 1.108730e-05 7.246538e-06 4.510404e-06 2.661210e-06 1.482551e-06 7.772283e-07 3.823111e-07 1.760241e-07 7.569159e-08 3.035952e-08 1.133892e-08 3.930872e-09 1.265727e-09 3.673412e-10 1.030585e-10 2.678284e-11 2.874688e-14 8.393268e-15 2.269261e-15 2.034311e-16 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 3.988125e-11 1.483688e-10 5.094689e-10 1.620051e-09 4.771013e-09 1.303067e-08 3.296111e-08 7.724438e-08 1.678396e-07 3.383342e-07 6.334515e-07 1.103471e-06 1.793481e-06 2.731981e-06 3.928437e-06 5.390666e-06 7.169124e-06 9.422075e-06 1.248531e-05 1.692485e-05 2.355643e-05 3.343065e-05 4.778710e-05 6.798586e-05 9.542671e-05 1.314887e-04 1.775514e-04 2.351787e-04 3.065030e-04 3.947589e-04 5.048026e-04 6.434183e-04 8.192815e-04 1.042617e-03 1.324751e-03 1.677842e-03 2.115004e-03 2.650890e-03 3.302628e-03 4.090907e-03 5.041038e-03 6.183902e-03 7.556802e-03 9.204301e-03 1.117917e-02 1.354350e-02 1.636997e-02 1.974320e-02 2.376113e-02 2.853619e-02 3.419644e-02 4.088692e-02 4.877193e-02 5.803882e-02 6.890382e-02 8.161957e-02 9.648305e-02 1.138418e-01 1.340958e-01 1.576942e-01 1.851260e-01 2.169074e-01 2.535679e-01 2.956369e-01 3.436319e-01 3.980466e-01 4.593386e-01 5.279119e-01 6.040945e-01 6.881097e-01 7.800434e-01 8.798125e-01 9.871390e-01 1.101534e+00 1.222293e+00 1.348504e+00 1.479067e+00 1.612721e+00 1.748077e+00 1.883654e+00 2.017913e+00 2.149283e+00 2.276192e+00 2.397090e+00 2.510485e+00 2.614971e+00 2.709267e+00 2.792229e+00 2.862870e+00 2.920357e+00 2.964013e+00 2.993327e+00 3.007964e+00 3.007788e+00 2.992863e+00 2.963452e+00 2.919992e+00 2.863055e+00 2.793321e+00 2.711548e+00 2.618570e+00 2.515314e+00 2.402824e+00 2.282308e+00 2.155159e+00 2.022963e+00 1.887456e+00 1.750461e+00 1.613790e+00 1.479142e+00 1.348031e+00 1.221728e+00 1.101246e+00 9.873539e-01 8.805995e-01 7.813423e-01 6.897803e-01 6.059704e-01 5.298414e-01 4.612055e-01 3.997708e-01 3.451572e-01 2.969174e-01 2.545580e-01 2.175615e-01 1.854044e-01 1.575738e-01 1.335810e-01 1.129711e-01 9.532883e-02 8.027922e-02 6.748480e-02 5.664154e-02 4.747547e-02 3.974135e-02 3.322262e-02 2.773168e-02 2.310889e-02 1.922029e-02 1.595414e-02 1.321706e-02 1.093033e-02 9.026519e-03 7.446696e-03 6.138552e-03 5.055507e-03 4.156772e-03 3.407856e-03 2.780882e-03 2.254278e-03 1.811806e-03 1.441220e-03 1.132969e-03 8.791792e-04 6.729802e-04 5.081112e-04 3.787009e-04 2.791724e-04 2.042380e-04 1.489648e-04 1.088809e-04 8.009400e-05 5.938991e-05 4.428128e-05 3.298523e-05 2.432585e-05 1.758802e-05 1.235409e-05 8.365097e-06 5.425317e-06 3.352569e-06 1.965193e-06 1.088544e-06 5.678955e-07 2.782142e-07 1.276758e-07 5.475876e-08 2.192065e-08 8.174592e-09 2.830795e-09 9.110675e-10 2.633891e-10 7.391160e-11 1.920976e-11 7.660572e-15 2.236563e-15 6.046636e-16 5.280434e-17 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 3.005251e-11 1.115747e-10 3.828708e-10 1.216656e-09 3.580374e-09 9.773417e-09 2.470303e-08 5.784760e-08 1.256004e-07 2.530160e-07 4.734534e-07 8.244885e-07 1.340110e-06 2.042688e-06 2.941834e-06 4.048187e-06 5.407312e-06 7.149095e-06 9.540945e-06 1.302963e-05 1.825959e-05 2.606687e-05 3.744829e-05 5.350992e-05 7.540352e-05 1.042817e-04 1.413282e-04 1.879326e-04 2.460312e-04 3.185586e-04 4.098559e-04 5.258720e-04 6.740653e-04 8.630798e-04 1.102397e-03 1.402226e-03 1.773775e-03 2.229907e-03 2.785977e-03 3.460613e-03 4.276298e-03 5.259765e-03 6.442390e-03 7.860826e-03 9.558011e-03 1.158452e-02 1.400006e-02 1.687483e-02 2.029047e-02 2.434055e-02 2.913095e-02 3.478042e-02 4.142227e-02 4.920765e-02 5.831068e-02 6.893496e-02 8.132042e-02 9.574855e-02 1.125443e-01 1.320733e-01 1.547346e-01 1.809497e-01 2.111510e-01 2.457700e-01 2.852272e-01 3.299228e-01 3.802270e-01 4.364674e-01 4.989115e-01 5.677426e-01 6.430335e-01 7.247189e-01 8.125745e-01 9.062050e-01 1.005043e+00 1.108358e+00 1.215272e+00 1.324784e+00 1.435790e+00 1.547112e+00 1.657515e+00 1.765726e+00 1.870450e+00 1.970394e+00 2.064292e+00 2.150936e+00 2.229210e+00 2.298116e+00 2.356787e+00 2.404499e+00 2.440672e+00 2.464878e+00 2.476849e+00 2.476485e+00 2.463858e+00 2.439204e+00 2.402902e+00 2.355447e+00 2.297425e+00 2.229491e+00 2.152366e+00 2.066845e+00 1.973822e+00 1.874317e+00 1.769499e+00 1.660687e+00 1.549320e+00 1.436899e+00 1.324905e+00 1.214716e+00 1.107544e+00 1.004393e+00 9.060493e-01 8.130972e-01 7.259462e-01 6.448616e-01 5.699894e-01 5.013727e-01 4.389613e-01 3.826161e-01 3.321156e-01 2.871645e-01 2.474084e-01 2.124511e-01 1.818732e-01 1.552492e-01 1.321633e-01 1.122204e-01 9.505482e-02 8.033302e-02 6.775329e-02 5.704230e-02 4.795144e-02 4.025472e-02 3.374871e-02 2.825374e-02 2.361475e-02 1.970055e-02 1.640151e-02 1.362617e-02 1.129777e-02 9.351137e-03 7.730003e-03 6.384848e-03 5.271359e-03 4.349729e-03 3.584766e-03 2.946477e-03 2.410545e-03 1.958271e-03 1.575877e-03 1.253372e-03 9.833446e-04 7.599153e-04 5.779678e-04 4.326558e-04 3.191483e-04 2.325731e-04 1.681101e-04 1.211690e-04 8.758389e-05 6.377504e-05 4.684696e-05 3.461194e-05 2.553926e-05 1.864081e-05 1.332452e-05 9.243755e-06 6.177579e-06 3.953600e-06 2.411546e-06 1.396378e-06 7.648987e-07 3.951551e-07 1.919662e-07 8.747582e-08 3.730152e-08 1.486423e-08 5.522447e-09 1.907166e-09 6.126729e-10 1.755869e-10 4.928966e-11 1.281376e-11 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 2.109465e-11 7.822215e-11 2.683100e-10 8.522498e-10 2.506843e-09 6.841589e-09 1.728553e-08 4.046316e-08 8.782993e-08 1.769052e-07 3.310706e-07 5.768342e-07 9.386377e-07 1.433761e-06 2.072277e-06 2.867760e-06 3.862392e-06 5.163363e-06 6.982763e-06 9.670832e-06 1.373323e-05 1.983077e-05 2.875838e-05 4.140460e-05 5.870064e-05 8.158852e-05 1.110605e-04 1.483250e-04 1.951090e-04 2.540347e-04 3.289334e-04 4.249624e-04 5.484730e-04 7.067210e-04 9.076205e-04 1.159761e-03 1.472790e-03 1.858075e-03 2.329420e-03 2.903555e-03 3.600315e-03 4.442606e-03 5.456494e-03 6.671737e-03 8.122917e-03 9.851022e-03 1.190508e-02 1.434336e-02 1.723393e-02 2.065445e-02 2.469183e-02 2.944242e-02 3.501336e-02 4.152563e-02 4.911866e-02 5.795594e-02 6.823055e-02 8.016935e-02 9.403445e-02 1.101210e-01 1.287515e-01 1.502671e-01 1.750174e-01 2.033514e-01 2.356085e-01 2.721111e-01 3.131574e-01 3.590117e-01 4.098904e-01 4.659431e-01 5.272297e-01 5.936981e-01 6.651670e-01 7.413175e-01 8.216946e-01 9.057162e-01 9.926883e-01 1.081822e+00 1.172251e+00 1.263045e+00 1.353224e+00 1.441762e+00 1.527603e+00 1.609672e+00 1.686901e+00 1.758256e+00 1.822772e+00 1.879583e+00 1.927936e+00 1.967213e+00 1.996926e+00 2.016730e+00 2.026420e+00 2.025932e+00 2.015342e+00 1.994853e+00 1.964783e+00 1.925544e+00 1.877628e+00 1.821591e+00 1.758048e+00 1.687682e+00 1.611258e+00 1.529640e+00 1.443806e+00 1.354850e+00 1.263956e+00 1.172346e+00 1.081219e+00 9.916816e-01 9.046944e-01 8.210395e-01 7.413178e-01 6.659655e-01 5.952823e-01 5.294603e-01 4.686068e-01 4.127573e-01 3.618810e-01 3.158803e-01 2.745919e-01 2.377905e-01 2.051986e-01 1.765001e-01 1.513573e-01 1.294264e-01 1.103719e-01 9.387666e-02 7.964823e-02 6.742068e-02 5.695291e-02 4.802511e-02 4.043554e-02 3.399926e-02 2.854884e-02 2.393622e-02 2.003384e-02 1.673420e-02 1.394764e-02 1.159932e-02 9.626208e-03 7.974542e-03 6.597731e-03 5.454630e-03 4.508229e-03 3.724997e-03 3.074964e-03 2.532293e-03 2.075858e-03 1.689395e-03 1.361068e-03 1.082569e-03 8.480516e-04 6.531170e-04 4.939980e-04 3.669975e-04 2.681930e-04 1.933897e-04 1.382654e-04 9.861764e-05 7.061848e-05 5.100799e-05 3.719736e-05 2.727761e-05 1.995035e-05 1.440158e-05 1.015519e-05 6.932943e-06 4.550649e-06 2.856924e-06 1.708729e-06 9.705569e-07 5.220746e-07 2.652854e-07 1.270029e-07 5.714580e-08 2.411152e-08 9.525456e-09 3.513092e-09 1.206763e-09 3.861210e-10 1.088116e-10 3.056114e-11 7.949057e-12 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 1.376445e-11 5.100414e-11 1.749046e-10 5.554121e-10 1.633245e-09 4.457564e-09 1.126023e-08 2.635630e-08 5.721148e-08 1.152649e-07 2.158503e-07 3.765360e-07 6.139843e-07 9.411159e-07 1.367821e-06 1.909098e-06 2.603142e-06 3.537562e-06 4.879017e-06 6.899821e-06 9.994264e-06 1.468225e-05 2.159515e-05 3.144340e-05 4.497535e-05 6.295486e-05 8.620444e-05 1.157576e-04 1.531208e-04 2.005850e-04 2.614653e-04 3.401675e-04 4.420503e-04 5.731854e-04 7.401974e-04 9.503670e-04 1.212057e-03 1.535340e-03 1.932571e-03 2.418647e-03 3.010870e-03 3.728633e-03 4.593307e-03 5.628756e-03 6.862585e-03 8.327894e-03 1.006496e-02 1.212227e-02 1.455658e-02 1.743219e-02 2.082003e-02 2.479761e-02 2.945023e-02 3.487399e-02 4.117994e-02 4.849886e-02 5.698559e-02 6.682215e-02 7.821859e-02 9.141124e-02 1.066581e-01 1.242321e-01 1.444131e-01 1.674803e-01 1.937052e-01 2.233463e-01 2.566425e-01 2.938065e-01 3.350126e-01 3.803817e-01 4.299625e-01 4.837130e-01 5.414871e-01 6.030285e-01 6.679742e-01 7.358634e-01 8.061505e-01 8.782190e-01 9.513932e-01 1.024946e+00 1.098105e+00 1.170052e+00 1.239930e+00 1.306852e+00 1.369924e+00 1.428268e+00 1.481056e+00 1.527543e+00 1.567085e+00 1.599158e+00 1.623362e+00 1.639426e+00 1.647201e+00 1.646655e+00 1.637862e+00 1.620994e+00 1.596309e+00 1.564138e+00 1.524883e+00 1.479005e+00 1.427024e+00 1.369525e+00 1.307159e+00 1.240659e+00 1.170843e+00 1.098611e+00 1.024930e+00 9.507887e-01 8.771488e-01 8.048902e-01 7.347666e-01 6.673815e-01 6.031876e-01 5.425045e-01 4.855465e-01 4.324493e-01 3.832910e-01 3.381021e-01 2.968672e-01 2.595220e-01 2.259501e-01 1.959825e-01 1.694046e-01 1.459669e-01 1.253995e-01 1.074265e-01 9.177894e-02 7.820343e-02 6.646736e-02 5.635969e-02 4.768878e-02 4.027909e-02 3.396836e-02 2.860678e-02 2.405803e-02 2.020121e-02 1.693207e-02 1.416268e-02 1.181961e-02 9.841395e-03 8.176127e-03 6.779487e-03 5.613140e-03 4.643302e-03 3.839554e-03 3.174146e-03 2.621983e-03 2.161124e-03 1.773385e-03 1.444640e-03 1.164616e-03 9.262322e-04 7.247095e-04 5.566484e-04 4.192255e-04 3.096031e-04 2.246035e-04 1.606526e-04 1.139393e-04 8.069234e-05 5.746325e-05 4.133710e-05 3.003754e-05 2.192640e-05 1.592321e-05 1.137322e-05 7.904329e-06 5.298697e-06 3.403969e-06 2.086322e-06 1.216281e-06 6.729743e-07 3.527744e-07 1.749190e-07 8.187383e-08 3.610203e-08 1.496893e-08 5.827019e-09 2.120999e-09 7.216297e-10 2.291498e-10 6.261908e-11 1.759599e-11 4.578982e-12 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 8.337836e-12 3.088284e-11 1.058873e-10 3.361907e-10 9.884268e-10 2.698265e-09 6.815993e-09 1.595548e-08 3.464400e-08 6.983907e-08 1.309250e-07 2.288099e-07 3.742212e-07 5.763985e-07 8.441759e-07 1.192034e-06 1.652819e-06 2.296338e-06 3.251316e-06 4.726891e-06 7.028027e-06 1.056194e-05 1.582955e-05 2.340025e-05 3.387903e-05 4.788996e-05 6.611622e-05 8.943140e-05 1.191187e-04 1.571253e-04 2.062513e-04 2.701955e-04 3.534401e-04 4.610682e-04 5.986677e-04 7.724740e-04 9.897814e-04 1.259494e-03 1.592564e-03 2.002067e-03 2.502876e-03 3.111173e-03 3.844244e-03 4.720996e-03 5.763297e-03 6.997806e-03 8.457648e-03 1.018323e-02 1.222190e-02 1.462682e-02 1.745567e-02 2.077041e-02 2.463851e-02 2.913581e-02 3.435032e-02 4.038624e-02 4.736728e-02 5.543872e-02 6.476786e-02 7.554234e-02 8.796649e-02 1.022560e-01 1.186320e-01 1.373152e-01 1.585209e-01 1.824547e-01 2.093076e-01 2.392498e-01 2.724214e-01 3.089192e-01 3.487822e-01 3.919762e-01 4.383840e-01 4.878013e-01 5.399402e-01 5.944379e-01 6.508679e-01 7.087511e-01 7.675636e-01 8.267413e-01 8.856796e-01 9.437315e-01 1.000208e+00 1.054384e+00 1.105517e+00 1.152869e+00 1.195739e+00 1.233491e+00 1.265581e+00 1.291570e+00 1.311136e+00 1.324070e+00 1.330269e+00 1.329725e+00 1.322510e+00 1.308763e+00 1.288688e+00 1.262544e+00 1.230650e+00 1.193382e+00 1.151174e+00 1.104522e+00 1.053979e+00 1.000164e+00 9.437580e-01 8.855017e-01 8.261764e-01 7.665754e-01 7.074640e-01 6.495357e-01 5.933776e-01 5.394513e-01 4.880944e-01 4.395373e-01 3.939294e-01 3.513641e-01 3.118968e-01 2.755532e-01 2.423291e-01 2.121847e-01 1.850395e-01 1.607695e-01 1.392110e-01 1.201695e-01 1.034315e-01 8.877744e-02 7.599303e-02 6.487687e-02 5.524457e-02 4.692917e-02 3.977909e-02 3.365508e-02 2.842791e-02 2.397770e-02 2.019490e-02 1.698190e-02 1.425415e-02 1.193991e-02 9.978863e-03 8.320223e-03 6.920970e-03 5.744481e-03 4.759318e-03 3.938029e-03 3.256008e-03 2.690731e-03 2.221600e-03 1.830323e-03 1.501473e-03 1.222877e-03 9.855789e-04 7.834036e-04 6.122603e-04 4.693543e-04 3.524493e-04 2.592915e-04 1.872725e-04 1.333582e-04 9.423816e-05 6.659940e-05 4.741014e-05 3.412928e-05 2.480606e-05 1.807092e-05 1.304856e-05 9.226156e-06 6.318932e-06 4.156459e-06 2.609905e-06 1.558257e-06 8.825345e-07 4.734839e-07 2.404358e-07 1.155043e-07 5.243724e-08 2.246666e-08 9.077762e-09 3.454196e-09 1.230287e-09 4.120862e-10 1.291754e-10 3.345595e-11 9.405391e-12 2.448642e-12 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 4.684566e-12 1.734706e-11 5.947157e-11 1.888019e-10 5.550314e-10 1.515701e-09 3.829174e-09 8.965906e-09 1.947671e-08 3.929783e-08 7.378132e-08 1.292640e-07 2.122562e-07 3.290274e-07 4.867410e-07 6.978426e-07 9.888189e-07 1.413257e-06 2.068134e-06 3.111295e-06 4.775915e-06 7.378966e-06 1.131769e-05 1.705140e-05 2.507604e-05 3.591056e-05 5.012843e-05 6.846194e-05 9.197747e-05 1.222810e-04 1.616751e-04 2.132079e-04 2.805987e-04 3.681137e-04 4.805149e-04 6.232008e-04 8.025588e-04 1.026413e-03 1.304332e-03 1.647590e-03 2.068735e-03 2.581043e-03 3.198289e-03 3.935283e-03 4.809237e-03 5.841604e-03 7.059651e-03 8.497077e-03 1.019341e-02 1.219254e-02 1.454133e-02 1.728920e-02 2.048937e-02 2.420149e-02 2.849507e-02 3.345275e-02 3.917281e-02 4.577056e-02 5.337829e-02 6.214370e-02 7.222685e-02 8.379614e-02 9.702386e-02 1.120823e-01 1.291405e-01 1.483609e-01 1.698953e-01 1.938796e-01 2.204253e-01 2.496092e-01 2.814614e-01 3.159540e-01 3.529938e-01 3.924191e-01 4.340037e-01 4.774636e-01 5.224669e-01 5.686428e-01 6.155872e-01 6.628650e-01 7.100073e-01 7.565065e-01 8.018139e-01 8.453432e-01 8.864840e-01 9.246234e-01 9.591737e-01 9.896010e-01 1.015449e+00 1.036356e+00 1.052064e+00 1.062416e+00 1.067343e+00 1.066852e+00 1.061008e+00 1.049924e+00 1.033754e+00 1.012698e+00 9.870023e-01 9.569681e-01 9.229541e-01 8.853754e-01 8.447010e-01 8.014506e-01 7.561895e-01 7.095217e-01 6.620758e-01 6.144825e-01 5.673448e-01 5.212048e-01 4.765166e-01 4.336314e-01 3.927993e-01 3.541849e-01 3.178905e-01 2.839781e-01 2.524859e-01 2.234344e-01 1.968255e-01 1.726364e-01 1.508129e-01 1.312660e-01 1.138730e-01 9.848426e-02 8.493308e-02 7.304641e-02 6.265459e-02 5.359821e-02 4.573153e-02 3.892289e-02 3.305293e-02 2.801205e-02 2.369845e-02 2.001749e-02 1.688234e-02 1.421520e-02 1.194809e-02 1.002264e-02 8.389179e-03 7.005451e-03 5.835531e-03 4.848989e-03 4.020039e-03 3.326521e-03 2.748806e-03 2.268957e-03 1.870430e-03 1.538297e-03 1.259720e-03 1.024349e-03 8.244032e-04 6.544238e-04 5.107643e-04 3.909608e-04 2.930955e-04 2.152718e-04 1.552893e-04 1.105621e-04 7.824580e-05 5.548866e-05 3.969408e-05 2.871225e-05 2.092512e-05 1.522633e-05 1.093052e-05 7.647127e-06 5.159668e-06 3.330437e-06 2.044829e-06 1.189844e-06 6.547455e-07 3.403610e-07 1.670910e-07 7.749030e-08 3.394141e-08 1.403227e-08 5.481996e-09 2.021668e-09 6.967300e-10 2.280215e-10 7.005869e-11 1.659104e-11 4.666136e-12 1.215299e-12 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 2.439804e-12 9.033345e-12 3.096745e-11 9.830477e-11 2.889722e-10 7.895211e-10 1.995006e-09 4.673009e-09 1.015772e-08 2.051913e-08 3.859988e-08 6.784394e-08 1.119734e-07 1.750093e-07 2.622543e-07 3.833875e-07 5.583787e-07 8.265999e-07 1.258913e-06 1.971869e-06 3.141070e-06 5.011026e-06 7.896066e-06 1.216894e-05 1.824197e-05 2.655463e-05 3.759339e-05 5.196710e-05 7.053999e-05 9.459629e-05 1.259780e-04 1.671510e-04 2.211791e-04 2.916546e-04 3.826748e-04 4.989543e-04 6.460931e-04 8.309039e-04 1.061607e-03 1.347715e-03 1.699581e-03 2.127876e-03 2.643398e-03 3.257626e-03 3.984076e-03 4.840037e-03 5.848003e-03 7.036093e-03 8.437269e-03 1.008777e-02 1.202565e-02 1.429042e-02 1.692415e-02 1.997380e-02 2.349415e-02 2.755044e-02 3.222021e-02 3.759424e-02 4.377621e-02 5.088127e-02 5.903346e-02 6.836257e-02 7.900109e-02 9.108189e-02 1.047362e-01 1.200916e-01 1.372682e-01 1.563736e-01 1.774955e-01 2.006935e-01 2.259901e-01 2.533621e-01 2.827358e-01 3.139848e-01 3.469328e-01 3.813592e-01 4.170072e-01 4.535907e-01 4.907996e-01 5.283002e-01 5.657318e-01 6.027001e-01 6.387724e-01 6.734791e-01 7.063244e-01 7.368050e-01 7.644352e-01 7.887723e-01 8.094398e-01 8.261429e-01 8.386766e-01 8.469224e-01 8.508364e-01 8.504329e-01 8.457681e-01 8.369291e-01 8.240312e-01 8.072225e-01 7.866920e-01 7.626782e-01 7.354734e-01 7.054233e-01 6.729216e-01 6.384029e-01 6.023337e-01 5.652040e-01 5.275154e-01 4.897644e-01 4.524210e-01 4.159049e-01 3.805646e-01 3.466664e-01 3.143958e-01 2.838708e-01 2.551606e-01 2.283055e-01 2.033301e-01 1.802495e-01 1.590681e-01 1.397734e-01 1.223300e-01 1.066752e-01 9.271892e-02 8.034793e-02 6.943371e-02 5.984119e-02 5.143694e-02 4.409528e-02 3.770138e-02 3.215182e-02 2.735320e-02 2.322008e-02 1.967321e-02 1.663892e-02 1.404938e-02 1.184332e-02 9.966536e-03 8.371724e-03 7.017909e-03 5.869750e-03 4.897041e-03 4.074326e-03 3.380372e-03 2.797320e-03 2.309652e-03 1.903317e-03 1.565302e-03 1.283700e-03 1.048060e-03 8.497416e-04 6.820654e-04 5.402019e-04 4.208341e-04 3.216808e-04 2.409795e-04 1.770348e-04 1.279262e-04 9.142673e-05 6.510714e-05 4.655394e-05 3.359813e-05 2.447662e-05 1.789508e-05 1.299462e-05 9.259395e-06 6.399901e-06 4.249886e-06 2.691569e-06 1.617227e-06 9.186333e-07 4.922490e-07 2.485316e-07 1.181894e-07 5.296749e-08 2.237257e-08 8.902053e-09 3.348151e-09 1.189297e-09 3.917529e-10 1.243603e-10 3.715935e-11 7.635494e-12 2.148256e-12 5.597244e-13 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 1.177462e-12 4.359166e-12 1.494320e-11 4.743462e-11 1.394308e-10 3.811817e-10 9.634714e-10 2.257906e-09 4.911983e-09 9.937317e-09 1.873994e-08 3.307218e-08 5.494001e-08 8.677893e-08 1.321983e-07 1.981014e-07 2.986008e-07 4.613327e-07 7.363897e-07 1.207754e-06 2.005354e-06 3.315625e-06 5.385997e-06 8.519462e-06 1.306145e-05 1.938768e-05 2.791221e-05 3.913569e-05 5.374089e-05 7.272363e-05 9.751889e-05 1.300878e-04 1.729375e-04 2.291001e-04 3.021230e-04 3.961431e-04 5.160584e-04 6.677356e-04 8.581037e-04 1.094995e-03 1.386732e-03 1.741680e-03 2.168153e-03 2.674986e-03 3.272824e-03 3.975702e-03 4.802262e-03 5.775979e-03 6.924289e-03 8.277048e-03 9.865199e-03 1.172045e-02 1.387624e-02 1.636976e-02 1.924420e-02 2.255080e-02 2.635023e-02 3.071316e-02 3.571998e-02 4.145945e-02 4.802659e-02 5.552022e-02 6.404099e-02 7.369024e-02 8.456909e-02 9.677687e-02 1.104080e-01 1.255467e-01 1.422611e-01 1.605962e-01 1.805676e-01 2.021557e-01 2.253026e-01 2.499106e-01 2.758436e-01 3.029319e-01 3.309775e-01 3.597612e-01 3.890459e-01 4.185775e-01 4.480806e-01 4.772515e-01 5.057522e-01 5.332101e-01 5.592267e-01 5.833940e-01 6.053158e-01 6.246312e-01 6.410341e-01 6.542877e-01 6.642305e-01 6.707731e-01 6.738869e-01 6.735875e-01 6.699200e-01 6.629493e-01 6.527586e-01 6.394561e-01 6.231847e-01 6.041316e-01 5.825338e-01 5.586770e-01 5.328894e-01 5.055318e-01 4.769872e-01 4.476503e-01 4.179178e-01 3.881761e-01 3.587870e-01 3.300716e-01 3.022952e-01 2.756594e-01 2.503029e-01 2.263112e-01 2.037320e-01 1.825908e-01 1.629026e-01 1.446770e-01 1.279179e-01 1.126188e-01 9.875700e-02 8.628930e-02 7.515088e-02 6.525776e-02 5.651220e-02 4.880980e-02 4.204629e-02 3.612295e-02 3.094970e-02 2.644575e-02 2.253865e-02 1.916251e-02 1.625649e-02 1.376401e-02 1.163275e-02 9.814972e-03 8.267773e-03 6.952959e-03 5.836748e-03 4.889532e-03 4.085813e-03 3.404183e-03 2.827045e-03 2.339945e-03 1.930642e-03 1.588240e-03 1.302680e-03 1.064665e-03 8.658760e-04 6.992533e-04 5.591716e-04 4.414171e-04 3.429850e-04 2.617363e-04 1.959967e-04 1.441881e-04 1.045846e-04 7.524296e-05 5.409087e-05 3.911047e-05 2.852751e-05 2.093684e-05 1.533921e-05 1.109470e-05 7.830650e-06 5.337267e-06 3.483701e-06 2.163640e-06 1.272690e-06 7.066807e-07 3.696126e-07 1.818300e-07 8.407936e-08 3.655631e-08 1.494216e-08 5.734859e-09 2.078376e-09 7.101980e-10 2.211861e-10 6.782344e-11 1.959186e-11 3.260381e-12 9.176307e-13 2.391685e-13 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 5.264289e-13 1.948800e-12 6.680304e-12 2.120488e-11 6.232845e-11 1.705223e-10 4.311705e-10 1.011069e-09 2.201697e-09 4.462527e-09 8.441408e-09 1.497431e-08 2.508170e-08 4.015930e-08 6.248294e-08 9.662176e-08 1.519766e-07 2.471213e-07 4.163472e-07 7.187311e-07 1.248723e-06 2.146717e-06 3.606004e-06 5.872001e-06 9.233702e-06 1.401164e-05 2.055592e-05 2.927202e-05 4.068549e-05 5.554590e-05 7.494429e-05 1.004175e-04 1.340063e-04 1.782699e-04 2.362852e-04 3.116787e-04 4.087085e-04 5.323608e-04 6.883554e-04 8.829700e-04 1.122692e-03 1.413898e-03 1.762867e-03 2.176392e-03 2.662964e-03 3.234135e-03 3.905473e-03 4.696601e-03 5.630283e-03 6.731017e-03 8.023920e-03 9.534532e-03 1.128967e-02 1.331899e-02 1.565664e-02 1.834272e-02 2.142417e-02 2.495530e-02 2.899757e-02 3.361851e-02 3.889001e-02 4.488648e-02 5.168358e-02 5.935792e-02 6.798683e-02 7.764721e-02 8.841251e-02 1.003481e-01 1.135056e-01 1.279180e-01 1.435952e-01 1.605206e-01 1.786489e-01 1.979050e-01 2.181851e-01 2.393594e-01 2.612766e-01 2.837694e-01 3.066577e-01 3.297493e-01 3.528356e-01 3.756842e-01 3.980327e-01 4.195880e-01 4.400328e-01 4.590401e-01 4.762920e-01 4.914992e-01 5.044176e-01 5.148601e-01 5.227009e-01 5.278722e-01 5.303535e-01 5.301579e-01 5.273182e-01 5.218801e-01 5.139016e-01 5.034603e-01 4.906638e-01 4.756585e-01 4.586359e-01 4.398307e-01 4.195144e-01 3.979846e-01 3.755532e-01 3.525359e-01 3.292432e-01 3.059722e-01 2.829974e-01 2.605611e-01 2.388635e-01 2.180570e-01 1.982465e-01 1.794957e-01 1.618387e-01 1.452916e-01 1.298623e-01 1.155559e-01 1.023744e-01 9.031407e-02 7.936041e-02 6.948454e-02 6.064100e-02 5.276876e-02 4.579473e-02 3.963904e-02 3.422079e-02 2.946284e-02 2.529481e-02 2.165405e-02 1.848491e-02 1.573723e-02 1.336492e-02 1.132508e-02 9.577770e-03 8.086083e-03 6.816232e-03 5.737487e-03 4.822083e-03 4.045280e-03 3.385584e-03 2.824955e-03 2.348725e-03 1.945096e-03 1.604348e-03 1.318033e-03 1.078442e-03 8.784285e-04 7.114998e-04 5.720212e-04 4.553719e-04 3.579737e-04 2.771743e-04 2.110072e-04 1.578880e-04 1.163298e-04 8.475481e-05 6.144850e-05 4.463947e-05 3.265263e-05 2.405855e-05 1.776251e-05 1.301595e-05 9.359078e-06 6.532047e-06 4.384503e-06 2.810206e-06 1.710623e-06 9.850160e-07 5.349775e-07 2.734974e-07 1.314029e-07 5.927586e-08 2.510641e-08 9.977707e-09 3.711042e-09 1.301931e-09 4.294846e-10 1.254201e-10 3.718915e-11 1.037169e-11 1.291489e-12 3.636026e-13 9.479761e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 2.180043e-13 8.070057e-13 2.766295e-12 8.780736e-12 2.580915e-11 7.067308e-11 1.787812e-10 4.195418e-10 9.146667e-10 1.858232e-09 3.528569e-09 6.300556e-09 1.066538e-08 1.738412e-08 2.779645e-08 4.474238e-08 7.417531e-08 1.281228e-07 2.294355e-07 4.188648e-07 7.641177e-07 1.369868e-06 2.386021e-06 4.010097e-06 6.482042e-06 1.007241e-05 1.507314e-05 2.180652e-05 3.066648e-05 4.220131e-05 5.722297e-05 7.692225e-05 1.029525e-04 1.374696e-04 1.831332e-04 2.431019e-04 3.210390e-04 4.211155e-04 5.479471e-04 7.064164e-04 9.014090e-04 1.137632e-03 1.419755e-03 1.753045e-03 2.144426e-03 2.603597e-03 3.143696e-03 3.781151e-03 4.534759e-03 5.424479e-03 6.470596e-03 7.693693e-03 9.115417e-03 1.075961e-02 1.265338e-02 1.482796e-02 1.731929e-02 2.016846e-02 2.342167e-02 2.712956e-02 3.134584e-02 3.612594e-02 4.152629e-02 4.760443e-02 5.441913e-02 6.202946e-02 7.049198e-02 7.985657e-02 9.016180e-02 1.014311e-01 1.136702e-01 1.268649e-01 1.409800e-01 1.559581e-01 1.717205e-01 1.881682e-01 2.051865e-01 2.226483e-01 2.404182e-01 2.583517e-01 2.762917e-01 2.940611e-01 3.114571e-01 3.282502e-01 3.441896e-01 3.590167e-01 3.724803e-01 3.843532e-01 3.944451e-01 4.026111e-01 4.087544e-01 4.128232e-01 4.148010e-01 4.146956e-01 4.125284e-01 4.083287e-01 4.021352e-01 3.940029e-01 3.840125e-01 3.722793e-01 3.589574e-01 3.442386e-01 3.283459e-01 3.115224e-01 2.940201e-01 2.760888e-01 2.579692e-01 2.398867e-01 2.220467e-01 2.046296e-01 1.877849e-01 1.716277e-01 1.562381e-01 1.416651e-01 1.279343e-01 1.150561e-01 1.030339e-01 9.186886e-02 8.156066e-02 7.210636e-02 6.349684e-02 5.571333e-02 4.872503e-02 4.248884e-02 3.695123e-02 3.205202e-02 2.772901e-02 2.392228e-02 2.057715e-02 1.764528e-02 1.508432e-02 1.285654e-02 1.092742e-02 9.264789e-03 7.838367e-03 6.619741e-03 5.582381e-03 4.701647e-03 3.954850e-03 3.321466e-03 2.783512e-03 2.325849e-03 1.936227e-03 1.604921e-03 1.324098e-03 1.087124e-03 8.880572e-04 7.214249e-04 5.822268e-04 4.660619e-04 3.692492e-04 2.888645e-04 2.226654e-04 1.689161e-04 1.261591e-04 9.300624e-05 6.800981e-05 4.964752e-05 3.640171e-05 2.688682e-05 1.996219e-05 1.478765e-05 1.081361e-05 7.717405e-06 5.321065e-06 3.515589e-06 2.212100e-06 1.319606e-06 7.438561e-07 3.952410e-07 1.976151e-07 9.283007e-08 4.092745e-08 1.693323e-08 6.566962e-09 2.376995e-09 8.115570e-10 2.598949e-10 7.062313e-11 2.036507e-11 5.505332e-12 4.744948e-13 1.336262e-13 3.484846e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 8.356536e-14 3.093344e-13 1.060329e-12 3.365603e-12 9.892259e-12 2.711624e-11 6.863332e-11 1.612015e-10 3.519324e-10 7.170754e-10 1.368185e-09 2.463720e-09 4.227982e-09 7.060105e-09 1.170293e-08 1.983784e-08 3.509472e-08 6.506399e-08 1.247257e-07 2.419126e-07 4.649000e-07 8.714866e-07 1.577611e-06 2.741522e-06 4.560783e-06 7.260853e-06 1.108121e-05 1.627294e-05 2.312332e-05 3.202213e-05 4.356257e-05 5.865983e-05 7.864905e-05 1.053385e-04 1.410097e-04 1.883821e-04 2.505604e-04 3.309669e-04 4.332310e-04 5.610249e-04 7.178892e-04 9.071882e-04 1.132365e-03 1.397589e-03 1.708678e-03 2.073952e-03 2.504618e-03 3.014434e-03 3.618822e-03 4.333875e-03 5.175819e-03 6.161180e-03 7.307473e-03 8.633974e-03 1.016228e-02 1.191662e-02 1.392421e-02 1.621563e-02 1.882501e-02 2.178970e-02 2.514935e-02 2.894491e-02 3.321824e-02 3.801231e-02 4.337150e-02 4.934069e-02 5.596288e-02 6.327552e-02 7.130694e-02 8.007362e-02 8.957846e-02 9.980978e-02 1.107403e-01 1.223263e-01 1.345077e-01 1.472095e-01 1.603444e-01 1.738172e-01 1.875266e-01 2.013652e-01 2.152151e-01 2.289417e-01 2.423882e-01 2.553748e-01 2.677051e-01 2.791765e-01 2.895943e-01 2.987839e-01 3.066005e-01 3.129347e-01 3.177133e-01 3.208961e-01 3.224685e-01 3.224322e-01 3.207985e-01 3.175839e-01 3.128127e-01 3.065237e-01 2.987779e-01 2.896663e-01 2.793131e-01 2.678741e-01 2.555305e-01 2.424789e-01 2.289203e-01 2.150507e-01 2.010542e-01 1.870999e-01 1.733398e-01 1.599063e-01 1.469101e-01 1.344378e-01 1.225511e-01 1.112886e-01 1.006702e-01 9.070339e-02 8.138863e-02 7.272399e-02 6.470708e-02 5.733475e-02 5.060103e-02 4.449424e-02 3.899458e-02 3.407286e-02 2.969116e-02 2.580517e-02 2.236775e-02 1.933276e-02 1.665783e-02 1.430578e-02 1.224449e-02 1.044571e-02 8.883825e-03 7.534841e-03 6.375893e-03 5.385132e-03 4.541759e-03 3.826095e-03 3.219749e-03 2.705906e-03 2.269719e-03 1.898634e-03 1.582465e-03 1.313149e-03 1.084255e-03 8.904371e-04 7.270075e-04 5.897153e-04 4.747124e-04 3.786202e-04 2.986044e-04 2.323880e-04 1.781792e-04 1.345245e-04 1.001341e-04 7.373798e-05 5.401475e-05 3.961213e-05 2.922961e-05 2.172460e-05 1.619274e-05 1.199478e-05 8.730653e-06 6.174674e-06 4.203098e-06 2.733333e-06 1.689009e-06 9.878295e-07 5.453199e-07 2.835541e-07 1.386940e-07 6.372583e-08 2.747885e-08 1.111898e-08 4.215788e-09 1.488568e-09 4.965354e-10 1.551095e-10 3.881767e-11 1.096758e-11 2.894505e-12 1.616676e-13 4.554019e-14 1.187945e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 2.968876e-14 1.098991e-13 3.767092e-13 1.195718e-12 3.514481e-12 9.645778e-12 2.443064e-11 5.744157e-11 1.256120e-10 2.568833e-10 4.930868e-10 8.976766e-10 1.568227e-09 2.709948e-09 4.715311e-09 8.550479e-09 1.638624e-08 3.297488e-08 6.814218e-08 1.409982e-07 2.862349e-07 5.621246e-07 1.058835e-06 1.903326e-06 3.257604e-06 5.307781e-06 8.247634e-06 1.226914e-05 1.757575e-05 2.443621e-05 3.327680e-05 4.479736e-05 6.007345e-05 8.061358e-05 1.083540e-04 1.456003e-04 1.949335e-04 2.590954e-04 3.408549e-04 4.428696e-04 5.675989e-04 7.173781e-04 8.947619e-04 1.103160e-03 1.347610e-03 1.635381e-03 1.976098e-03 2.381265e-03 2.863422e-03 3.435371e-03 4.109922e-03 4.900230e-03 5.820435e-03 6.886154e-03 8.114606e-03 9.524547e-03 1.113636e-02 1.297244e-02 1.505759e-02 1.741896e-02 2.008552e-02 2.308736e-02 2.645537e-02 3.022150e-02 3.441890e-02 3.908117e-02 4.424035e-02 4.992409e-02 5.615296e-02 6.293861e-02 7.028270e-02 7.817608e-02 8.659779e-02 9.551430e-02 1.048794e-01 1.146355e-01 1.247167e-01 1.350517e-01 1.455662e-01 1.561810e-01 1.668084e-01 1.773457e-01 1.876711e-01 1.976439e-01 2.071104e-01 2.159140e-01 2.239064e-01 2.309565e-01 2.369574e-01 2.418285e-01 2.455156e-01 2.479872e-01 2.492292e-01 2.492385e-01 2.480178e-01 2.455746e-01 2.419231e-01 2.370905e-01 2.311239e-01 2.240955e-01 2.161051e-01 2.072785e-01 1.977612e-01 1.877099e-01 1.772827e-01 1.666312e-01 1.558951e-01 1.451998e-01 1.346566e-01 1.243620e-01 1.143972e-01 1.048270e-01 9.569902e-02 8.704388e-02 7.887793e-02 7.120671e-02 6.402915e-02 5.734140e-02 5.113925e-02 4.541888e-02 4.017597e-02 3.540367e-02 3.109024e-02 2.721732e-02 2.375944e-02 2.068517e-02 1.795963e-02 1.554766e-02 1.341652e-02 1.153744e-02 9.885855e-03 8.440555e-03 7.182479e-03 6.093743e-03 5.157082e-03 4.355699e-03 3.673309e-03 3.094291e-03 2.603902e-03 2.188591e-03 1.836341e-03 1.536936e-03 1.282022e-03 1.064924e-03 8.802843e-04 7.236552e-04 5.911890e-04 4.794721e-04 3.854924e-04 3.066751e-04 2.409106e-04 1.865245e-04 1.421780e-04 1.067234e-04 7.906341e-05 5.806056e-05 4.252055e-05 3.124662e-05 2.312823e-05 1.722870e-05 1.283706e-05 9.471062e-06 6.840109e-06 4.783750e-06 3.211090e-06 2.054687e-06 1.247096e-06 7.154282e-07 3.869908e-07 1.970167e-07 9.430547e-08 4.239131e-08 1.788106e-08 7.078157e-09 2.624966e-09 9.044220e-10 2.953455e-10 9.025948e-11 2.047887e-11 5.708093e-12 1.481626e-12 5.107427e-14 1.439046e-14 3.754698e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 9.767153e-15 3.615513e-14 1.239316e-13 3.933730e-13 1.156211e-12 3.177975e-12 8.055501e-12 1.896364e-11 4.154914e-11 8.536849e-11 1.651102e-10 3.049421e-10 5.454396e-10 9.934310e-10 1.850128e-09 3.669282e-09 7.758675e-09 1.714291e-08 3.841128e-08 8.499547e-08 1.823911e-07 3.750824e-07 7.341887e-07 1.362388e-06 2.392753e-06 3.978309e-06 6.274518e-06 9.425842e-06 1.357176e-05 1.889109e-05 2.568539e-05 3.448844e-05 4.616538e-05 6.196701e-05 8.351680e-05 1.127352e-04 1.517194e-04 2.026051e-04 2.674290e-04 3.480287e-04 4.460340e-04 5.630339e-04 7.009736e-04 8.627489e-04 1.052825e-03 1.277617e-03 1.545398e-03 1.865735e-03 2.248704e-03 2.704330e-03 3.242561e-03 3.873753e-03 4.609259e-03 5.461711e-03 6.444838e-03 7.573118e-03 8.861702e-03 1.032678e-02 1.198612e-02 1.385926e-02 1.596722e-02 1.833203e-02 2.097644e-02 2.392397e-02 2.719900e-02 3.082608e-02 3.482844e-02 3.922604e-02 4.403376e-02 4.926021e-02 5.490688e-02 6.096718e-02 6.742526e-02 7.425502e-02 8.142025e-02 8.887626e-02 9.657292e-02 1.044576e-01 1.124766e-01 1.205727e-01 1.286809e-01 1.367229e-01 1.446032e-01 1.522114e-01 1.594275e-01 1.661315e-01 1.722122e-01 1.775738e-01 1.821396e-01 1.858520e-01 1.886716e-01 1.905737e-01 1.915447e-01 1.915775e-01 1.906693e-01 1.888212e-01 1.860410e-01 1.823484e-01 1.777801e-01 1.723939e-01 1.662700e-01 1.595087e-01 1.522252e-01 1.445425e-01 1.365827e-01 1.284615e-01 1.202834e-01 1.121410e-01 1.041153e-01 9.627614e-02 8.868288e-02 8.138352e-02 7.441440e-02 6.780002e-02 6.155399e-02 5.568092e-02 5.017920e-02 4.504398e-02 4.026975e-02 3.585188e-02 3.178670e-02 2.807040e-02 2.469704e-02 2.165651e-02 1.893325e-02 1.650627e-02 1.435066e-02 1.244003e-02 1.074902e-02 9.255104e-03 7.939096e-03 6.784720e-03 5.777593e-03 4.904286e-03 4.151733e-03 3.507025e-03 2.957468e-03 2.490766e-03 2.095274e-03 1.760285e-03 1.476308e-03 1.235245e-03 1.030403e-03 8.563288e-04 7.085350e-04 5.832268e-04 4.771100e-04 3.873130e-04 3.113947e-04 2.473743e-04 1.937229e-04 1.492835e-04 1.131298e-04 8.440732e-05 6.221194e-05 4.554188e-05 3.332781e-05 2.451743e-05 1.816957e-05 1.352548e-05 1.003588e-05 7.344189e-06 5.241947e-06 3.612911e-06 2.385174e-06 1.498920e-06 8.925894e-07 5.019768e-07 2.660131e-07 1.325959e-07 6.211678e-08 2.731747e-08 1.127087e-08 4.363851e-09 1.582352e-09 5.310206e-10 1.699028e-10 5.086163e-11 1.023414e-11 2.828469e-12 7.263955e-13 1.495929e-14 4.215740e-15 1.100177e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 2.975461e-15 1.101428e-14 3.775447e-14 1.198370e-13 3.522276e-13 9.698061e-13 2.460554e-12 5.800816e-12 1.273805e-11 2.632948e-11 5.141471e-11 9.679069e-11 1.786461e-10 3.558162e-10 7.312645e-10 1.632462e-09 3.877734e-09 9.472719e-09 2.302064e-08 5.431556e-08 1.226858e-07 2.629232e-07 5.320873e-07 1.014058e-06 1.818545e-06 3.071220e-06 4.896181e-06 7.400755e-06 1.067708e-05 1.483901e-05 2.009681e-05 2.685744e-05 3.581616e-05 4.800364e-05 6.476440e-05 8.766911e-05 1.183813e-04 1.585118e-04 2.094951e-04 2.725316e-04 3.486453e-04 4.389141e-04 5.448834e-04 6.690941e-04 8.155526e-04 9.899183e-04 1.199263e-03 1.451455e-03 1.754475e-03 2.116029e-03 2.543712e-03 3.045578e-03 3.630690e-03 4.309242e-03 5.092179e-03 5.990674e-03 7.015948e-03 8.179615e-03 9.494282e-03 1.097392e-02 1.263378e-02 1.448995e-02 1.655907e-02 1.885825e-02 2.140491e-02 2.421638e-02 2.730889e-02 3.069647e-02 3.438991e-02 3.839603e-02 4.271683e-02 4.734816e-02 5.227817e-02 5.748624e-02 6.294330e-02 6.861402e-02 7.446012e-02 8.044322e-02 8.652541e-02 9.266653e-02 9.881902e-02 1.049227e-01 1.109028e-01 1.166716e-01 1.221357e-01 1.272036e-01 1.317934e-01 1.358367e-01 1.392799e-01 1.420833e-01 1.442188e-01 1.456673e-01 1.464156e-01 1.464545e-01 1.457777e-01 1.443829e-01 1.422742e-01 1.394662e-01 1.359883e-01 1.318870e-01 1.272264e-01 1.220856e-01 1.165545e-01 1.107274e-01 1.046970e-01 9.854995e-02 9.236367e-02 8.620613e-02 8.013616e-02 7.420437e-02 6.845361e-02 6.291912e-02 5.762829e-02 5.260050e-02 4.784727e-02 4.337291e-02 3.917606e-02 3.525176e-02 3.159385e-02 2.819694e-02 2.505743e-02 2.217321e-02 1.954226e-02 1.716052e-02 1.502010e-02 1.310830e-02 1.140821e-02 9.900394e-03 8.565168e-03 7.384496e-03 6.342936e-03 5.427554e-03 4.627198e-03 3.931637e-03 3.330942e-03 2.815232e-03 2.374694e-03 1.999767e-03 1.681405e-03 1.411331e-03 1.182250e-03 9.879458e-04 8.232290e-04 6.837600e-04 5.658270e-04 4.661639e-04 3.818685e-04 3.104205e-04 2.497501e-04 1.982866e-04 1.549284e-04 1.189205e-04 8.967134e-05 6.657509e-05 4.889913e-05 3.576854e-05 2.623249e-05 1.937257e-05 1.440025e-05 1.071357e-05 7.902935e-06 5.717672e-06 4.015942e-06 2.714776e-06 1.754264e-06 1.077941e-06 6.273647e-07 3.447858e-07 1.785606e-07 8.698177e-08 3.982401e-08 1.711573e-08 6.901022e-09 2.611126e-09 9.246113e-10 3.005394e-10 9.424751e-11 2.764507e-11 4.793850e-12 1.317613e-12 3.360122e-13 3.807284e-15 1.074724e-15 2.809241e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 8.393645e-16 3.107081e-15 1.065037e-14 3.380549e-14 9.936189e-14 2.741321e-13 6.962812e-13 1.644290e-12 3.620165e-12 7.541418e-12 1.490819e-11 2.879548e-11 5.542347e-11 1.304116e-10 3.084660e-10 7.954893e-10 2.135083e-09 5.730196e-09 1.494670e-08 3.719123e-08 8.751803e-08 1.936413e-07 4.018179e-07 7.808286e-07 1.420978e-06 2.424976e-06 3.891258e-06 5.898633e-06 8.505427e-06 1.178038e-05 1.586856e-05 2.108087e-05 2.797545e-05 3.739602e-05 5.044293e-05 6.837927e-05 9.249448e-05 1.239643e-04 1.637494e-04 2.125783e-04 2.710561e-04 3.399283e-04 4.204799e-04 5.149830e-04 6.270274e-04 7.615609e-04 9.245511e-04 1.122377e-03 1.361242e-03 1.646955e-03 1.985212e-03 2.382217e-03 2.845180e-03 3.382327e-03 4.002408e-03 4.714084e-03 5.525683e-03 6.445518e-03 7.482512e-03 8.646642e-03 9.948941e-03 1.140114e-02 1.301529e-02 1.480348e-02 1.677773e-02 1.894966e-02 2.133010e-02 2.392860e-02 2.675312e-02 2.980950e-02 3.310048e-02 3.662400e-02 4.037127e-02 4.432564e-02 4.846324e-02 5.275562e-02 5.717340e-02 6.168901e-02 6.627671e-02 7.090925e-02 7.555239e-02 8.016010e-02 8.467312e-02 8.902200e-02 9.313364e-02 9.693873e-02 1.003774e-01 1.034019e-01 1.059761e-01 1.080734e-01 1.096744e-01 1.107642e-01 1.113307e-01 1.113639e-01 1.108563e-01 1.098036e-01 1.082082e-01 1.060819e-01 1.034486e-01 1.003456e-01 9.682393e-02 9.294517e-02 8.877798e-02 8.439322e-02 7.985971e-02 7.524106e-02 7.059410e-02 6.596849e-02 6.140708e-02 5.694643e-02 5.261728e-02 4.844500e-02 4.444983e-02 4.064690e-02 3.704609e-02 3.365186e-02 3.046367e-02 2.747721e-02 2.468635e-02 2.208531e-02 1.967026e-02 1.743988e-02 1.539446e-02 1.353408e-02 1.185639e-02 1.035501e-02 9.019232e-03 7.835041e-03 6.787085e-03 5.860628e-03 5.042816e-03 4.322979e-03 3.692188e-03 3.142518e-03 2.666418e-03 2.256385e-03 1.904931e-03 1.604733e-03 1.348873e-03 1.131078e-03 9.458888e-04 7.886966e-04 6.556439e-04 5.434201e-04 4.490512e-04 3.697697e-04 3.030090e-04 2.465058e-04 1.984345e-04 1.574881e-04 1.228464e-04 9.402733e-05 7.067511e-05 5.236656e-05 3.850448e-05 2.832345e-05 2.098114e-05 1.568205e-05 1.177546e-05 8.799347e-06 6.468154e-06 4.625461e-06 3.188853e-06 2.104881e-06 1.323580e-06 7.899524e-07 4.462402e-07 2.380491e-07 1.197346e-07 5.668853e-08 2.524713e-08 1.056294e-08 4.148657e-09 1.529892e-09 5.275941e-10 1.637751e-10 5.039636e-11 1.449809e-11 2.101519e-12 5.760114e-13 1.463707e-13 9.653902e-16 2.725114e-16 7.123224e-17 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 2.192589e-16 8.116321e-16 2.782092e-15 8.830674e-15 2.595532e-14 7.177904e-14 1.825131e-13 4.318093e-13 9.533861e-13 2.005854e-12 4.026104e-12 8.045510e-12 1.636036e-11 5.272525e-11 1.484143e-10 4.419879e-10 1.315863e-09 3.795254e-09 1.041929e-08 2.690411e-08 6.509620e-08 1.471175e-07 3.102879e-07 6.104483e-07 1.120925e-06 1.924420e-06 3.097954e-06 4.698614e-06 6.761658e-06 9.326270e-06 1.249247e-05 1.649876e-05 2.179209e-05 2.905775e-05 3.918598e-05 5.317826e-05 7.201612e-05 9.653411e-05 1.273425e-04 1.648434e-04 2.093702e-04 2.614598e-04 3.222153e-04 3.936687e-04 4.789949e-04 5.824468e-04 7.089735e-04 8.636508e-04 1.051205e-03 1.275917e-03 1.541993e-03 1.854182e-03 2.218225e-03 2.640791e-03 3.128928e-03 3.689421e-03 4.328511e-03 5.052182e-03 5.866751e-03 6.779329e-03 7.797864e-03 8.930806e-03 1.018666e-02 1.157369e-02 1.309969e-02 1.477199e-02 1.659740e-02 1.858233e-02 2.073281e-02 2.305418e-02 2.554982e-02 2.821925e-02 3.105588e-02 3.404598e-02 3.716954e-02 4.040333e-02 4.372468e-02 4.711416e-02 5.055515e-02 5.403002e-02 5.751461e-02 6.097383e-02 6.436080e-02 6.762036e-02 7.069538e-02 7.353341e-02 7.609116e-02 7.833583e-02 8.024381e-02 8.179809e-02 8.298545e-02 8.379452e-02 8.421474e-02 8.423642e-02 8.385170e-02 8.305633e-02 8.185195e-02 8.024836e-02 7.826532e-02 7.593313e-02 7.329170e-02 7.038829e-02 6.727418e-02 6.400133e-02 6.061955e-02 5.717476e-02 5.370818e-02 5.025613e-02 4.684990e-02 4.351587e-02 4.027584e-02 3.714758e-02 3.414566e-02 3.128171e-02 2.856428e-02 2.599818e-02 2.358407e-02 2.131887e-02 1.919717e-02 1.721326e-02 1.536313e-02 1.364560e-02 1.206211e-02 1.061511e-02 9.305873e-03 8.132408e-03 7.088539e-03 6.164369e-03 5.347873e-03 4.626830e-03 3.990305e-03 3.429270e-03 2.936415e-03 2.505543e-03 2.130945e-03 1.807012e-03 1.528119e-03 1.288731e-03 1.083615e-03 9.080683e-04 7.580789e-04 6.303434e-04 5.221378e-04 4.310864e-04 3.549365e-04 2.914370e-04 2.383714e-04 1.937141e-04 1.558203e-04 1.235459e-04 9.622928e-05 7.353978e-05 5.525537e-05 4.106403e-05 3.046242e-05 2.277388e-05 1.725290e-05 1.321558e-05 1.013500e-05 7.673826e-06 5.657779e-06 4.016537e-06 2.723743e-06 1.755138e-06 1.071181e-06 6.179525e-07 3.365344e-07 1.728433e-07 8.367892e-08 3.815111e-08 1.637867e-08 6.614039e-09 2.510815e-09 8.961178e-10 2.989145e-10 8.548610e-11 2.584023e-11 7.293924e-12 8.499811e-13 2.320778e-13 5.867705e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 3.232178e-16 1.272126e-15 4.636337e-15 1.576176e-14 6.219733e-14 2.121560e-13 7.484058e-13 2.461912e-12 2.223562e-11 7.963667e-11 2.725577e-10 8.789882e-10 2.661337e-09 7.544733e-09 1.992210e-08 4.900182e-08 1.121194e-07 2.386910e-07 4.728610e-07 8.724887e-07 1.502301e-06 2.421086e-06 3.669449e-06 5.267813e-06 7.237583e-06 9.648803e-06 1.268531e-05 1.670297e-05 2.225247e-05 3.004566e-05 4.086821e-05 5.546053e-05 7.440760e-05 9.808264e-05 1.266840e-04 1.603847e-04 1.995911e-04 2.452577e-04 2.991696e-04 3.640689e-04 4.435288e-04 5.415680e-04 6.621450e-04 8.087838e-04 9.845720e-04 1.192570e-03 1.436409e-03 1.720683e-03 2.050842e-03 2.432634e-03 2.871462e-03 3.372094e-03 3.938884e-03 4.576310e-03 5.289400e-03 6.083781e-03 6.965368e-03 7.939918e-03 9.012713e-03 1.018845e-02 1.147135e-02 1.286549e-02 1.437523e-02 1.600540e-02 1.776101e-02 1.964588e-02 2.166050e-02 2.379978e-02 2.605215e-02 2.840060e-02 3.082596e-02 3.331073e-02 3.584145e-02 3.840800e-02 4.099967e-02 4.359978e-02 4.618169e-02 4.870849e-02 5.113653e-02 5.342138e-02 5.552350e-02 5.741183e-02 5.906425e-02 6.046593e-02 6.160644e-02 6.247717e-02 6.306959e-02 6.337474e-02 6.338383e-02 6.308961e-02 6.248827e-02 6.158134e-02 6.037737e-02 5.889287e-02 5.715222e-02 5.518644e-02 5.303101e-02 5.072326e-02 4.830017e-02 4.579688e-02 4.324593e-02 4.067707e-02 3.811690e-02 3.558845e-02 3.311073e-02 3.069890e-02 2.836505e-02 2.611927e-02 2.397034e-02 2.192566e-02 1.999038e-02 1.816648e-02 1.645243e-02 1.484406e-02 1.333628e-02 1.192513e-02 1.060931e-02 9.390445e-03 8.271972e-03 7.257033e-03 6.346296e-03 5.536622e-03 4.821095e-03 4.190270e-03 3.633978e-03 3.142898e-03 2.709372e-03 2.327416e-03 1.992226e-03 1.699571e-03 1.445347e-03 1.225399e-03 1.035568e-03 8.718851e-04 7.308066e-04 6.093861e-04 5.053102e-04 4.167675e-04 3.421983e-04 2.800399e-04 2.285825e-04 1.860004e-04 1.505294e-04 1.206913e-04 9.544784e-05 7.420970e-05 5.670064e-05 4.274615e-05 3.208255e-05 2.426265e-05 1.867924e-05 1.467236e-05 1.165843e-05 9.220067e-06 7.129214e-06 5.309468e-06 3.767871e-06 2.530372e-06 1.601587e-06 9.533322e-07 5.331535e-07 2.800642e-07 1.381910e-07 6.408839e-08 2.793919e-08 1.145901e-08 4.421103e-09 1.604832e-09 5.483757e-10 1.750472e-10 4.268796e-11 1.271448e-11 3.532380e-12 3.228066e-13 8.813873e-14 2.228442e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 8.515700e-17 3.351622e-16 1.221518e-15 4.122448e-15 1.720869e-14 6.017856e-14 2.257719e-13 7.893319e-13 1.387751e-11 5.234198e-11 1.858204e-10 6.156204e-10 1.901025e-09 5.469807e-09 1.460486e-08 3.623013e-08 8.343590e-08 1.784977e-07 3.548824e-07 6.563329e-07 1.131447e-06 1.823474e-06 2.760594e-06 3.954375e-06 5.416716e-06 7.198272e-06 9.441048e-06 1.242528e-05 1.658702e-05 2.248802e-05 3.074035e-05 4.190447e-05 5.639752e-05 7.445245e-05 9.616177e-05 1.216188e-04 1.511451e-04 1.855523e-04 2.263577e-04 2.758528e-04 3.369551e-04 4.128518e-04 5.065682e-04 6.206812e-04 7.573760e-04 9.188592e-04 1.107914e-03 1.328241e-03 1.584334e-03 1.880942e-03 2.222455e-03 2.612603e-03 3.054614e-03 3.551658e-03 4.107220e-03 4.725137e-03 5.409323e-03 6.163380e-03 6.990346e-03 7.892694e-03 8.872614e-03 9.932504e-03 1.107551e-02 1.230580e-02 1.362813e-02 1.504645e-02 1.656172e-02 1.816984e-02 1.986086e-02 2.162028e-02 2.343222e-02 2.528309e-02 2.716367e-02 2.906823e-02 3.099066e-02 3.291955e-02 3.483478e-02 3.670748e-02 3.850347e-02 4.018852e-02 4.173322e-02 4.311556e-02 4.432108e-02 4.534094e-02 4.616922e-02 4.680056e-02 4.722866e-02 4.744606e-02 4.744508e-02 4.721932e-02 4.676556e-02 4.608540e-02 4.518639e-02 4.408242e-02 4.279305e-02 4.134210e-02 3.975558e-02 3.805984e-02 3.628029e-02 3.444095e-02 3.256455e-02 3.067250e-02 2.878447e-02 2.691752e-02 2.508538e-02 2.329845e-02 2.156461e-02 1.989057e-02 1.828281e-02 1.674765e-02 1.529042e-02 1.391422e-02 1.261915e-02 1.140259e-02 1.026050e-02 9.189285e-03 8.187440e-03 7.256227e-03 6.398981e-03 5.619341e-03 4.919179e-03 4.297127e-03 3.748316e-03 3.265322e-03 2.839773e-03 2.463869e-03 2.131265e-03 1.837198e-03 1.578071e-03 1.350864e-03 1.152664e-03 9.804361e-04 8.310376e-04 7.013987e-04 5.887692e-04 4.909297e-04 4.062613e-04 3.336374e-04 2.721669e-04 2.209090e-04 1.786907e-04 1.441071e-04 1.156884e-04 9.213563e-05 7.249774e-05 5.621102e-05 4.299376e-05 3.266146e-05 2.495513e-05 1.945707e-05 1.561529e-05 1.284592e-05 1.065477e-05 8.719107e-06 6.902828e-06 5.211128e-06 3.716159e-06 2.489174e-06 1.561108e-06 9.152028e-07 5.012328e-07 2.564391e-07 1.225960e-07 5.481488e-08 2.293653e-08 8.993525e-09 3.306966e-09 1.141481e-09 3.703546e-10 1.120208e-10 2.024290e-11 5.955724e-12 1.632312e-12 1.135235e-13 3.099632e-14 7.836909e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.348748e-15 7.021258e-15 4.048590e-14 1.823410e-13 8.911298e-12 3.476410e-11 1.261470e-10 4.244004e-10 1.324807e-09 3.842191e-09 1.031955e-08 2.571376e-08 5.941526e-08 1.274226e-07 2.537795e-07 4.698189e-07 8.101665e-07 1.305172e-06 1.973804e-06 2.822764e-06 3.859606e-06 5.122369e-06 6.720243e-06 8.870074e-06 1.191043e-05 1.627790e-05 2.244732e-05 3.085014e-05 4.180121e-05 5.546777e-05 7.190848e-05 9.119126e-05 1.135788e-04 1.397359e-04 1.708934e-04 2.088867e-04 2.560170e-04 3.147463e-04 3.873439e-04 4.756689e-04 5.812543e-04 7.056925e-04 8.511316e-04 1.020569e-03 1.217731e-03 1.446578e-03 1.710740e-03 2.013210e-03 2.356433e-03 2.742650e-03 3.174190e-03 3.653501e-03 4.182917e-03 4.764371e-03 5.399250e-03 6.088535e-03 6.833190e-03 7.634716e-03 8.495679e-03 9.419881e-03 1.041183e-02 1.147536e-02 1.261155e-02 1.381698e-02 1.508308e-02 1.639751e-02 1.774716e-02 1.912139e-02 2.051384e-02 2.192138e-02 2.334065e-02 2.476372e-02 2.617533e-02 2.755308e-02 2.887061e-02 3.010211e-02 3.122618e-02 3.222778e-02 3.309798e-02 3.383209e-02 3.442722e-02 3.488021e-02 3.518638e-02 3.533954e-02 3.533294e-02 3.516095e-02 3.482079e-02 3.431402e-02 3.364728e-02 3.283228e-02 3.188472e-02 3.082271e-02 2.966491e-02 2.842924e-02 2.713241e-02 2.579026e-02 2.441836e-02 2.303215e-02 2.164632e-02 2.027367e-02 1.892419e-02 1.760493e-02 1.632087e-02 1.507630e-02 1.387588e-02 1.272493e-02 1.162866e-02 1.059096e-02 9.613347e-03 8.694800e-03 7.832541e-03 7.023579e-03 6.266288e-03 5.561276e-03 4.911109e-03 4.318975e-03 3.786888e-03 3.314288e-03 2.897641e-03 2.531129e-03 2.208014e-03 1.921998e-03 1.668067e-03 1.442632e-03 1.243171e-03 1.067660e-03 9.141060e-04 7.803035e-04 6.638294e-04 5.622237e-04 4.732541e-04 3.951618e-04 3.267763e-04 2.674402e-04 2.167629e-04 1.743157e-04 1.394099e-04 1.110544e-04 8.809091e-05 6.941849e-05 5.418030e-05 4.182869e-05 3.205524e-05 2.464128e-05 1.931293e-05 1.566950e-05 1.320696e-05 1.141086e-05 9.865941e-06 8.328390e-06 6.734355e-06 5.150598e-06 3.697607e-06 2.480683e-06 1.551513e-06 9.034860e-07 4.895983e-07 2.468670e-07 1.158357e-07 5.061057e-08 2.060012e-08 7.819199e-09 2.769893e-09 9.167539e-10 2.838933e-10 8.162772e-11 9.070588e-12 2.642825e-12 7.163855e-13 3.696914e-14 1.009401e-14 2.552104e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 3.894283e-16 2.001372e-15 1.209651e-14 5.743346e-14 5.809790e-12 2.284350e-11 8.336398e-11 2.818279e-10 8.831399e-10 2.569145e-09 6.917532e-09 1.727087e-08 3.996703e-08 8.580782e-08 1.710283e-07 3.167241e-07 5.461257e-07 8.793878e-07 1.328835e-06 1.898682e-06 2.594790e-06 3.446446e-06 4.536431e-06 6.028518e-06 8.179312e-06 1.132231e-05 1.582500e-05 2.202836e-05 3.019112e-05 4.046454e-05 5.291901e-05 6.762971e-05 8.481450e-05 1.049900e-04 1.290963e-04 1.585275e-04 1.950234e-04 2.404296e-04 2.964201e-04 3.643330e-04 4.452556e-04 5.403596e-04 6.513251e-04 7.805907e-04 9.312456e-04 1.106603e-03 1.309692e-03 1.542960e-03 1.808303e-03 2.107300e-03 2.441431e-03 2.812085e-03 3.220385e-03 3.667007e-03 4.152175e-03 4.675917e-03 5.238532e-03 5.841126e-03 6.486028e-03 7.176821e-03 7.917733e-03 8.712310e-03 9.561633e-03 1.046280e-02 1.140856e-02 1.238857e-02 1.339208e-02 1.441068e-02 1.543975e-02 1.647744e-02 1.752167e-02 1.856657e-02 1.960034e-02 2.060575e-02 2.156290e-02 2.245290e-02 2.326093e-02 2.397744e-02 2.459763e-02 2.511975e-02 2.554291e-02 2.586533e-02 2.608342e-02 2.619184e-02 2.618452e-02 2.605630e-02 2.580457e-02 2.543062e-02 2.494019e-02 2.434312e-02 2.365209e-02 2.288087e-02 2.204266e-02 2.114918e-02 2.021083e-02 1.923757e-02 1.823982e-02 1.722867e-02 1.621513e-02 1.520889e-02 1.421731e-02 1.324526e-02 1.229588e-02 1.137187e-02 1.047657e-02 9.614352e-03 8.790072e-03 8.007976e-03 7.270616e-03 6.578335e-03 5.929615e-03 5.322181e-03 4.754368e-03 4.226074e-03 3.738812e-03 3.294808e-03 2.895594e-03 2.540798e-03 2.227728e-03 1.951860e-03 1.707946e-03 1.491149e-03 1.297750e-03 1.125267e-03 9.721044e-04 8.370332e-04 7.187471e-04 6.156343e-04 5.257772e-04 4.471338e-04 3.778128e-04 3.163421e-04 2.618191e-04 2.138728e-04 1.724407e-04 1.374644e-04 1.086412e-04 8.534281e-05 6.671007e-05 5.185069e-05 4.002055e-05 3.070449e-05 2.357774e-05 1.839250e-05 1.486212e-05 1.260386e-05 1.116109e-05 1.008470e-05 9.028678e-06 7.811840e-06 6.421358e-06 4.962786e-06 3.584752e-06 2.412037e-06 1.509092e-06 8.770718e-07 4.733107e-07 2.371256e-07 1.102844e-07 4.763069e-08 1.910693e-08 7.122895e-09 2.468790e-09 7.961132e-10 2.390764e-10 6.643036e-11 3.822707e-12 1.105548e-12 2.971205e-13 1.114816e-14 3.043881e-15 7.695950e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.041200e-16 5.285031e-16 3.364993e-15 1.695397e-14 3.605905e-12 1.423267e-11 5.208138e-11 1.764925e-10 5.541081e-10 1.614334e-09 4.352005e-09 1.087610e-08 2.518664e-08 5.410075e-08 1.078661e-07 1.997622e-07 3.443871e-07 5.543400e-07 8.373235e-07 1.196290e-06 1.636381e-06 2.180162e-06 2.888883e-06 3.882612e-06 5.350612e-06 7.542979e-06 1.074366e-05 1.522958e-05 2.123079e-05 2.890837e-05 3.836581e-05 4.970008e-05 6.309239e-05 7.891784e-05 9.784162e-05 1.208535e-04 1.492010e-04 1.842196e-04 2.271266e-04 2.788965e-04 3.403319e-04 4.123341e-04 4.962474e-04 5.940644e-04 7.083373e-04 8.418224e-04 9.970460e-04 1.176028e-03 1.380260e-03 1.610862e-03 1.868708e-03 2.154422e-03 2.468245e-03 2.809959e-03 3.179001e-03 3.574821e-03 3.997378e-03 4.447628e-03 4.927793e-03 5.441258e-03 5.991917e-03 6.582987e-03 7.215511e-03 7.887158e-03 8.591988e-03 9.321584e-03 1.006725e-02 1.082227e-02 1.158295e-02 1.234776e-02 1.311484e-02 1.387932e-02 1.463180e-02 1.535906e-02 1.604647e-02 1.668090e-02 1.725291e-02 1.775739e-02 1.819277e-02 1.855935e-02 1.885751e-02 1.908627e-02 1.924261e-02 1.932167e-02 1.931779e-02 1.922599e-02 1.904356e-02 1.877131e-02 1.841399e-02 1.797986e-02 1.747924e-02 1.692278e-02 1.631983e-02 1.567785e-02 1.500294e-02 1.430094e-02 1.357859e-02 1.284366e-02 1.210431e-02 1.136788e-02 1.063986e-02 9.923768e-03 9.221748e-03 8.535631e-03 7.867907e-03 7.222133e-03 6.602621e-03 6.013592e-03 5.458162e-03 4.937653e-03 4.451575e-03 3.998320e-03 3.576252e-03 3.184646e-03 2.823970e-03 2.495373e-03 2.199664e-03 1.936363e-03 1.703323e-03 1.497081e-03 1.313710e-03 1.149704e-03 1.002525e-03 8.706432e-04 7.532079e-04 6.495773e-04 5.589307e-04 4.800772e-04 4.114694e-04 3.513830e-04 2.981844e-04 2.506003e-04 2.078858e-04 1.698179e-04 1.365070e-04 1.081127e-04 8.459359e-05 6.559916e-05 5.052860e-05 3.869309e-05 2.947892e-05 2.243117e-05 1.723693e-05 1.364250e-05 1.136493e-05 1.004928e-05 9.290106e-06 8.701397e-06 7.997435e-06 7.044014e-06 5.858434e-06 4.562181e-06 3.311206e-06 2.234259e-06 1.399690e-06 8.135183e-07 4.385117e-07 2.191828e-07 1.015772e-07 4.365254e-08 1.739694e-08 6.431099e-09 2.205639e-09 7.020446e-10 2.074808e-10 5.665320e-11 1.509272e-12 4.340917e-13 1.159145e-13 3.112987e-15 8.499662e-16 2.148999e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 4.155542e-16 3.179937e-15 2.098736e-12 8.304370e-12 3.044071e-11 1.033114e-10 3.247294e-10 9.468643e-10 2.554434e-09 6.387281e-09 1.479705e-08 3.179087e-08 6.339484e-08 1.173982e-07 2.023650e-07 3.256855e-07 4.919810e-07 7.034695e-07 9.646698e-07 1.292566e-06 1.731035e-06 2.365243e-06 3.330937e-06 4.812354e-06 7.028453e-06 1.020866e-05 1.456628e-05 2.027871e-05 2.748442e-05 3.630291e-05 4.688364e-05 5.947641e-05 7.450582e-05 9.261456e-05 1.146392e-04 1.415059e-04 1.740880e-04 2.131135e-04 2.592146e-04 3.131308e-04 3.759718e-04 4.493771e-04 5.354444e-04 6.364434e-04 7.544600e-04 8.911552e-04 1.047717e-03 1.224944e-03 1.423308e-03 1.642920e-03 1.883431e-03 2.144027e-03 2.423639e-03 2.721364e-03 3.036978e-03 3.371347e-03 3.726580e-03 4.105814e-03 4.512577e-03 4.949762e-03 5.418440e-03 5.916927e-03 6.440646e-03 6.983023e-03 7.537199e-03 8.097735e-03 8.661356e-03 9.226221e-03 9.790056e-03 1.034823e-02 1.089295e-02 1.141407e-02 1.190120e-02 1.234593e-02 1.274324e-02 1.309160e-02 1.339191e-02 1.364594e-02 1.385478e-02 1.401778e-02 1.413213e-02 1.419318e-02 1.419546e-02 1.413401e-02 1.400587e-02 1.381122e-02 1.355377e-02 1.324035e-02 1.287946e-02 1.247953e-02 1.204743e-02 1.158798e-02 1.110453e-02 1.060026e-02 1.007920e-02 9.546590e-03 9.008241e-03 8.469546e-03 7.934663e-03 7.406316e-03 6.886234e-03 6.375926e-03 5.877417e-03 5.393634e-03 4.928283e-03 4.485265e-03 4.067820e-03 3.677797e-03 3.315385e-03 2.979473e-03 2.668481e-03 2.381221e-03 2.117320e-03 1.877003e-03 1.660412e-03 1.466903e-03 1.294737e-03 1.141328e-03 1.003866e-03 8.799730e-04 7.680733e-04 6.673715e-04 5.775419e-04 4.983274e-04 4.292253e-04 3.693444e-04 3.174355e-04 2.720576e-04 2.318182e-04 1.956191e-04 1.628213e-04 1.332606e-04 1.070987e-04 8.457833e-05 6.579319e-05 5.057420e-05 3.852019e-05 2.912486e-05 2.191283e-05 1.651446e-05 1.265943e-05 1.011628e-05 8.626723e-06 7.876235e-06 7.515491e-06 7.219680e-06 6.755307e-06 6.021379e-06 5.047312e-06 3.950869e-06 2.877321e-06 1.945799e-06 1.220610e-06 7.098832e-07 3.826494e-07 1.911476e-07 8.847814e-08 3.795138e-08 1.508491e-08 5.556697e-09 1.897065e-09 6.003428e-10 1.761389e-10 4.774333e-11 5.564861e-13 1.594165e-13 4.236814e-14 8.049363e-16 2.197789e-16 5.556746e-17 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.080735e-16 8.792550e-16 1.144132e-12 4.529567e-12 1.660946e-11 5.639257e-11 1.773127e-10 5.171201e-10 1.395379e-09 3.489664e-09 8.084952e-09 1.737022e-08 3.463990e-08 6.414212e-08 1.105577e-07 1.779482e-07 2.689727e-07 3.853058e-07 5.306812e-07 7.173804e-07 9.756909e-07 1.364056e-06 1.977337e-06 2.949158e-06 4.447821e-06 6.664663e-06 9.797863e-06 1.403474e-05 1.953795e-05 2.644129e-05 3.486590e-05 4.495958e-05 5.695436e-05 7.121749e-05 8.826263e-05 1.087004e-04 1.331493e-04 1.621700e-04 1.962942e-04 2.361666e-04 2.827337e-04 3.373567e-04 4.017522e-04 4.777676e-04 5.671007e-04 6.711032e-04 7.907264e-04 9.265544e-04 1.078815e-03 1.247313e-03 1.431342e-03 1.629723e-03 1.841070e-03 2.064252e-03 2.298901e-03 2.545766e-03 2.806776e-03 3.084767e-03 3.382887e-03 3.703754e-03 4.048538e-03 4.416271e-03 4.803731e-03 5.206093e-03 5.618132e-03 6.035419e-03 6.454794e-03 6.873803e-03 7.289413e-03 7.696831e-03 8.089269e-03 8.458934e-03 8.798797e-03 9.104237e-03 9.373785e-03 9.608716e-03 9.811784e-03 9.985704e-03 1.013187e-02 1.024961e-02 1.033610e-02 1.038676e-02 1.039624e-02 1.035961e-02 1.027361e-02 1.013778e-02 9.954794e-03 9.730140e-03 9.470816e-03 9.183695e-03 8.874138e-03 8.545500e-03 8.199664e-03 7.838173e-03 7.463238e-03 7.078082e-03 6.686557e-03 6.292431e-03 5.898797e-03 5.507913e-03 5.121433e-03 4.740873e-03 4.368076e-03 4.005521e-03 3.656328e-03 3.323899e-03 3.011261e-03 2.720375e-03 2.451743e-03 2.204544e-03 1.977252e-03 1.768400e-03 1.577061e-03 1.402836e-03 1.245417e-03 1.104089e-03 9.774831e-04 8.637382e-04 7.609431e-04 6.675877e-04 5.827920e-04 5.062393e-04 4.379029e-04 3.777262e-04 3.253905e-04 2.802229e-04 2.412371e-04 2.072738e-04 1.771955e-04 1.500889e-04 1.254083e-04 1.030026e-04 8.300746e-05 6.565033e-05 5.105876e-05 3.915779e-05 2.968467e-05 2.228387e-05 1.661273e-05 1.239943e-05 9.437544e-06 7.539649e-06 6.489094e-06 6.021609e-06 5.846948e-06 5.698771e-06 5.388569e-06 4.837818e-06 4.074965e-06 3.200311e-06 2.336030e-06 1.582244e-06 9.936118e-07 5.782542e-07 3.117980e-07 1.557579e-07 7.207643e-08 3.089676e-08 1.226873e-08 4.512950e-09 1.537815e-09 4.854567e-10 1.419811e-10 3.837803e-11 1.851863e-13 5.255174e-14 1.380942e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.261091e-16 5.792647e-13 2.294192e-12 8.414863e-12 2.857861e-11 8.988031e-11 2.621598e-10 7.075041e-10 1.769553e-09 4.099884e-09 8.808224e-09 1.756683e-08 3.252718e-08 5.607067e-08 9.028904e-08 1.366497e-07 1.963680e-07 2.722896e-07 3.728842e-07 5.182930e-07 7.474335e-07 1.125178e-06 1.747247e-06 2.742248e-06 4.268526e-06 6.505430e-06 9.637889e-06 1.383631e-05 1.923689e-05 2.593549e-05 3.400495e-05 4.353904e-05 5.470686e-05 6.778780e-05 8.316168e-05 1.012608e-04 1.225255e-04 1.474196e-04 1.765230e-04 2.106588e-04 2.509662e-04 2.988463e-04 3.557881e-04 4.231567e-04 5.020437e-04 5.932205e-04 6.971411e-04 8.139092e-04 9.431775e-04 1.084053e-03 1.235149e-03 1.394878e-03 1.561935e-03 1.735797e-03 1.917043e-03 2.107363e-03 2.309263e-03 2.525532e-03 2.758566e-03 3.009690e-03 3.278650e-03 3.563506e-03 3.861018e-03 4.167406e-03 4.479072e-03 4.792848e-03 5.105596e-03 5.413440e-03 5.711245e-03 5.992873e-03 6.252301e-03 6.485120e-03 6.689666e-03 6.867209e-03 7.021119e-03 7.155427e-03 7.273350e-03 7.376262e-03 7.463280e-03 7.531420e-03 7.576174e-03 7.592366e-03 7.575190e-03 7.521271e-03 7.429569e-03 7.301805e-03 7.142183e-03 6.956356e-03 6.749997e-03 6.527548e-03 6.291696e-03 6.043714e-03 5.784352e-03 5.514667e-03 5.236395e-03 4.951804e-03 4.663298e-03 4.373092e-03 4.083103e-03 3.795027e-03 3.510506e-03 3.231348e-03 2.959714e-03 2.698192e-03 2.449614e-03 2.216582e-03 2.000869e-03 1.802998e-03 1.622263e-03 1.457189e-03 1.306199e-03 1.168108e-03 1.042213e-03 9.280261e-04 8.249070e-04 7.318594e-04 6.476223e-04 5.709627e-04 5.009731e-04 4.371999e-04 3.795616e-04 3.281304e-04 2.829015e-04 2.436404e-04 2.098354e-04 1.807401e-04 1.554776e-04 1.331790e-04 1.131307e-04 9.488573e-05 7.829350e-05 6.342896e-05 5.045087e-05 3.945723e-05 3.040466e-05 2.311678e-05 1.735333e-05 1.288638e-05 9.538749e-06 7.174069e-06 5.658545e-06 4.825209e-06 4.463959e-06 4.342899e-06 4.249846e-06 4.034870e-06 3.634650e-06 3.069375e-06 2.415159e-06 1.765408e-06 1.196998e-06 7.522621e-07 4.380347e-07 2.362734e-07 1.180535e-07 5.463138e-08 2.341585e-08 9.295484e-09 3.417650e-09 1.163799e-09 3.670539e-10 1.072249e-10 2.896448e-11 5.974208e-14 1.695347e-14 4.454992e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 3.168437e-17 2.723922e-13 1.078932e-12 3.957614e-12 1.344199e-11 4.227829e-11 1.233120e-10 3.327934e-10 8.323512e-10 1.928376e-09 4.142576e-09 8.262539e-09 1.529922e-08 2.637972e-08 4.251528e-08 6.448244e-08 9.311216e-08 1.304087e-07 1.819436e-07 2.606690e-07 3.918843e-07 6.192529e-07 1.010660e-06 1.663371e-06 2.705785e-06 4.293539e-06 6.596572e-06 9.777029e-06 1.396227e-05 1.922661e-05 2.559488e-05 3.307565e-05 4.171352e-05 5.163515e-05 6.306266e-05 7.629311e-05 9.167133e-05 1.095980e-04 1.305894e-04 1.553597e-04 1.848622e-04 2.202382e-04 2.626832e-04 3.132910e-04 3.729498e-04 4.423076e-04 5.217568e-04 6.113650e-04 7.107387e-04 8.189086e-04 9.343779e-04 1.055421e-03 1.180574e-03 1.309140e-03 1.441485e-03 1.579034e-03 1.723974e-03 1.878778e-03 2.045678e-03 2.226163e-03 2.420630e-03 2.628257e-03 2.847180e-03 3.074856e-03 3.308395e-03 3.544618e-03 3.779792e-03 4.009303e-03 4.227674e-03 4.429216e-03 4.609243e-03 4.765331e-03 4.898029e-03 5.010590e-03 5.107821e-03 5.194505e-03 5.273999e-03 5.347435e-03 5.413598e-03 5.469337e-03 5.510252e-03 5.531496e-03 5.528596e-03 5.498271e-03 5.439132e-03 5.352069e-03 5.240090e-03 5.107561e-03 4.959082e-03 4.798429e-03 4.628023e-03 4.449059e-03 4.262075e-03 4.067553e-03 3.866264e-03 3.659307e-03 3.448007e-03 3.233843e-03 3.018414e-03 2.803403e-03 2.590540e-03 2.381594e-03 2.178464e-03 1.983262e-03 1.798253e-03 1.625526e-03 1.466508e-03 1.321578e-03 1.190037e-03 1.070478e-03 9.613590e-04 8.614748e-04 7.700896e-04 6.867647e-04 6.110646e-04 5.423709e-04 4.799087e-04 4.229271e-04 3.708867e-04 3.235318e-04 2.808218e-04 2.427809e-04 2.093532e-04 1.803209e-04 1.552912e-04 1.337305e-04 1.150288e-04 9.858022e-05 8.387351e-05 7.056749e-05 5.851812e-05 4.773814e-05 3.830459e-05 3.026059e-05 2.356051e-05 1.807770e-05 1.365382e-05 1.015006e-05 7.467579e-06 5.532156e-06 4.260833e-06 3.535058e-06 3.196445e-06 3.066901e-06 2.982517e-06 2.826285e-06 2.545984e-06 2.151472e-06 1.694255e-06 1.239364e-06 8.408449e-07 5.286975e-07 3.079745e-07 1.661650e-07 8.304115e-08 3.843350e-08 1.647376e-08 6.539326e-09 2.403962e-09 8.184183e-10 2.580349e-10 7.534268e-11 2.035134e-11 1.784687e-14 5.064542e-15 1.330848e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.187066e-13 4.702300e-13 1.724937e-12 5.859148e-12 1.842949e-11 5.375086e-11 1.450637e-10 3.628168e-10 8.405274e-10 1.805509e-09 3.601797e-09 6.669990e-09 1.150653e-08 1.857261e-08 2.826330e-08 4.111292e-08 5.843915e-08 8.375751e-08 1.251763e-07 1.988650e-07 3.338836e-07 5.778867e-07 1.003216e-06 1.710851e-06 2.829303e-06 4.504259e-06 6.877842e-06 1.006089e-05 1.411080e-05 1.902821e-05 2.478168e-05 3.135343e-05 3.878496e-05 4.719922e-05 5.679505e-05 6.783237e-05 8.063932e-05 9.565396e-05 1.134790e-04 1.349027e-04 1.608525e-04 1.922912e-04 2.301062e-04 2.750420e-04 3.276784e-04 3.884005e-04 4.572989e-04 5.340000e-04 6.175251e-04 7.063242e-04 7.985696e-04 8.926511e-04 9.876827e-04 1.083806e-03 1.182184e-03 1.284719e-03 1.393629e-03 1.511020e-03 1.638529e-03 1.777078e-03 1.926753e-03 2.086803e-03 2.255704e-03 2.431179e-03 2.610096e-03 2.788319e-03 2.960719e-03 3.121599e-03 3.265649e-03 3.389192e-03 3.491251e-03 3.573911e-03 3.641725e-03 3.700330e-03 3.754811e-03 3.808384e-03 3.861807e-03 3.913507e-03 3.960210e-03 3.997729e-03 4.021700e-03 4.028205e-03 4.014315e-03 3.978559e-03 3.921201e-03 3.844171e-03 3.750589e-03 3.643972e-03 3.527455e-03 3.403304e-03 3.272870e-03 3.136840e-03 2.995581e-03 2.849384e-03 2.698613e-03 2.543832e-03 2.385921e-03 2.226135e-03 2.066020e-03 1.907239e-03 1.751432e-03 1.600216e-03 1.455272e-03 1.318342e-03 1.191019e-03 1.074355e-03 9.685403e-04 8.728621e-04 7.860149e-04 7.066029e-04 6.335606e-04 5.662988e-04 5.045728e-04 4.482258e-04 3.969976e-04 3.504943e-04 3.082842e-04 2.700165e-04 2.354718e-04 2.045266e-04 1.770730e-04 1.529510e-04 1.319224e-04 1.136785e-04 9.786315e-05 8.409734e-05 7.200893e-05 6.127287e-05 5.165328e-05 4.302501e-05 3.535614e-05 2.865566e-05 2.291482e-05 1.807550e-05 1.403941e-05 1.070279e-05 7.988520e-06 5.853177e-06 4.268018e-06 3.189849e-06 2.540607e-06 2.206527e-06 2.056016e-06 1.966505e-06 1.848876e-06 1.660165e-06 1.401430e-06 1.103432e-06 8.073173e-07 5.478754e-07 3.445831e-07 2.007743e-07 1.083455e-07 5.415486e-08 2.506722e-08 1.074533e-08 4.265513e-09 1.568041e-09 5.337976e-10 1.682787e-10 4.912655e-11 1.327175e-11 4.936894e-15 1.400980e-15 3.681462e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 4.795172e-14 1.899561e-13 6.968086e-13 2.366926e-12 7.445099e-12 2.171259e-11 5.859669e-11 1.465494e-10 3.394811e-10 7.291630e-10 1.454955e-09 2.694892e-09 4.652523e-09 7.527916e-09 1.151480e-08 1.693831e-08 2.461779e-08 3.669974e-08 5.816389e-08 9.922991e-08 1.790493e-07 3.306075e-07 6.064071e-07 1.082857e-06 1.860555e-06 3.056461e-06 4.786625e-06 7.142074e-06 1.016833e-05 1.386012e-05 1.817932e-05 2.309097e-05 2.860074e-05 3.477507e-05 4.174068e-05 4.967787e-05 5.883068e-05 6.954226e-05 8.229668e-05 9.773106e-05 1.165957e-04 1.396745e-04 1.677073e-04 2.013488e-04 2.411542e-04 2.875372e-04 3.406442e-04 4.001573e-04 4.651295e-04 5.339997e-04 6.048742e-04 6.760181e-04 7.463672e-04 8.158464e-04 8.853786e-04 9.566246e-04 1.031598e-03 1.112305e-03 1.200480e-03 1.297423e-03 1.403882e-03 1.519941e-03 1.644870e-03 1.776911e-03 1.913077e-03 2.049067e-03 2.179522e-03 2.298736e-03 2.401782e-03 2.485759e-03 2.550676e-03 2.599558e-03 2.637631e-03 2.670829e-03 2.704159e-03 2.740504e-03 2.780199e-03 2.821371e-03 2.860715e-03 2.894367e-03 2.918579e-03 2.930164e-03 2.926775e-03 2.907109e-03 2.871041e-03 2.819596e-03 2.754710e-03 2.678795e-03 2.594261e-03 2.503161e-03 2.407024e-03 2.306855e-03 2.203208e-03 2.096291e-03 1.986134e-03 1.872837e-03 1.756830e-03 1.639002e-03 1.520624e-03 1.403122e-03 1.287877e-03 1.176176e-03 1.069295e-03 9.685303e-04 8.750555e-04 7.896155e-04 7.122548e-04 6.422836e-04 5.785467e-04 5.198600e-04 4.653834e-04 4.147564e-04 3.679828e-04 3.251903e-04 2.864241e-04 2.515702e-04 2.203917e-04 1.926079e-04 1.679459e-04 1.461466e-04 1.269481e-04 1.100772e-04 9.526246e-05 8.225342e-05 7.082893e-05 6.079089e-05 5.195397e-05 4.414719e-05 3.722937e-05 3.110423e-05 2.571818e-05 2.103730e-05 1.701828e-05 1.359431e-05 1.068538e-05 8.222329e-06 6.165618e-06 4.504317e-06 3.236566e-06 2.344997e-06 1.781349e-06 1.467265e-06 1.309095e-06 1.218314e-06 1.129118e-06 1.007103e-06 8.477176e-07 6.667255e-07 4.876441e-07 3.309276e-07 2.081552e-07 1.212989e-07 6.546371e-08 3.272508e-08 1.514925e-08 6.494317e-09 2.578121e-09 9.477576e-10 3.226370e-10 1.017077e-10 2.969041e-11 8.022279e-12 1.264608e-15 3.588674e-16 9.430233e-17 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.792478e-14 7.101108e-14 2.605006e-13 8.849151e-13 2.783586e-12 8.117637e-12 2.190749e-11 5.478991e-11 1.269156e-10 2.725871e-10 5.441275e-10 1.008207e-09 1.742587e-09 2.831137e-09 4.366052e-09 6.536820e-09 9.832115e-09 1.553148e-08 2.665154e-08 4.958964e-08 9.680041e-08 1.906347e-07 3.679677e-07 6.840860e-07 1.213522e-06 2.044559e-06 3.266331e-06 4.950429e-06 7.135058e-06 9.820511e-06 1.298178e-05 1.659381e-05 2.065681e-05 2.520829e-05 3.032157e-05 3.610376e-05 4.271063e-05 5.038277e-05 5.948447e-05 7.051536e-05 8.407937e-05 1.008242e-04 1.213870e-04 1.463696e-04 1.763262e-04 2.117110e-04 2.527344e-04 2.991497e-04 3.500711e-04 4.039706e-04 4.589393e-04 5.131634e-04 5.654354e-04 6.154886e-04 6.640326e-04 7.125207e-04 7.627936e-04 8.167584e-04 8.761825e-04 9.425826e-04 1.017126e-03 1.100457e-03 1.192416e-03 1.291688e-03 1.395524e-03 1.499708e-03 1.598962e-03 1.687808e-03 1.761770e-03 1.818554e-03 1.858769e-03 1.885860e-03 1.905183e-03 1.922506e-03 1.942461e-03 1.967476e-03 1.997498e-03 2.030459e-03 2.063155e-03 2.092147e-03 2.114388e-03 2.127518e-03 2.129906e-03 2.120610e-03 2.099335e-03 2.066404e-03 2.022703e-03 1.969566e-03 1.908612e-03 1.841559e-03 1.770027e-03 1.695350e-03 1.618414e-03 1.539599e-03 1.458895e-03 1.376188e-03 1.291592e-03 1.205638e-03 1.119231e-03 1.033430e-03 9.492522e-04 8.676189e-04 7.894323e-04 7.156299e-04 6.470770e-04 5.843149e-04 5.273269e-04 4.755080e-04 4.278949e-04 3.835460e-04 3.418671e-04 3.027317e-04 2.663731e-04 2.331521e-04 2.033397e-04 1.770057e-04 1.540181e-04 1.341023e-04 1.169042e-04 1.020348e-04 8.910241e-05 7.774475e-05 6.766422e-05 5.864984e-05 5.057391e-05 4.336417e-05 3.696776e-05 3.132734e-05 2.637775e-05 2.205515e-05 1.830354e-05 1.507063e-05 1.229827e-05 9.919594e-06 7.869133e-06 6.099068e-06 4.589600e-06 3.344290e-06 2.372727e-06 1.671042e-06 1.210619e-06 9.393748e-07 7.931174e-07 7.103057e-07 6.441671e-07 5.683973e-07 4.760780e-07 3.736271e-07 2.730348e-07 1.852314e-07 1.165032e-07 6.789183e-08 3.664083e-08 1.831808e-08 8.480404e-09 3.635606e-09 1.443301e-09 5.305837e-10 1.806204e-10 5.693705e-11 1.662025e-11 4.491178e-12 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 6.214595e-15 2.461984e-14 9.031665e-14 3.068038e-13 9.650809e-13 2.814205e-12 7.594577e-12 1.899300e-11 4.399245e-11 9.448034e-11 1.886922e-10 3.497960e-10 6.055349e-10 9.907229e-10 1.548275e-09 2.385089e-09 3.783744e-09 6.492793e-09 1.231534e-08 2.520155e-08 5.308166e-08 1.106475e-07 2.227672e-07 4.275134e-07 7.771205e-07 1.334496e-06 2.164629e-06 3.322230e-06 4.841318e-06 6.732549e-06 8.991589e-06 1.161427e-05 1.460947e-05 1.800135e-05 2.182440e-05 2.612369e-05 3.097446e-05 3.652139e-05 4.301932e-05 5.084838e-05 6.049231e-05 7.249281e-05 8.741043e-05 1.058082e-04 1.282390e-04 1.551850e-04 1.869092e-04 2.232374e-04 2.633714e-04 3.058680e-04 3.488712e-04 3.905571e-04 4.296314e-04 4.656743e-04 4.992073e-04 5.314936e-04 5.642087e-04 5.991402e-04 6.380109e-04 6.824023e-04 7.336777e-04 7.927947e-04 8.599657e-04 9.342434e-04 1.013205e-03 1.092950e-03 1.168566e-03 1.235039e-03 1.288427e-03 1.326924e-03 1.351430e-03 1.365385e-03 1.373827e-03 1.381990e-03 1.393910e-03 1.411506e-03 1.434417e-03 1.460529e-03 1.486877e-03 1.510530e-03 1.529171e-03 1.541262e-03 1.545916e-03 1.542644e-03 1.531149e-03 1.511265e-03 1.483025e-03 1.446808e-03 1.403453e-03 1.354256e-03 1.300803e-03 1.244666e-03 1.187062e-03 1.128642e-03 1.069515e-03 1.009519e-03 9.485613e-04 8.868549e-04 8.249129e-04 7.633827e-04 7.028803e-04 6.439615e-04 5.872068e-04 5.332820e-04 4.828512e-04 4.363532e-04 3.937914e-04 3.546966e-04 3.183210e-04 2.839636e-04 2.512550e-04 2.202603e-04 1.913780e-04 1.651190e-04 1.418867e-04 1.218495e-04 1.049196e-04 9.080485e-05 7.908453e-05 6.928219e-05 6.092764e-05 5.361159e-05 4.702853e-05 4.099664e-05 3.544607e-05 3.038011e-05 2.582664e-05 2.180106e-05 1.829182e-05 1.526461e-05 1.267259e-05 1.046266e-05 8.576933e-06 6.955977e-06 5.547542e-06 4.317230e-06 3.253878e-06 2.364300e-06 1.659656e-06 1.141107e-06 7.918783e-07 5.784032e-07 4.583751e-07 3.907924e-07 3.438871e-07 2.986876e-07 2.482910e-07 1.941894e-07 1.416956e-07 9.606906e-08 6.040962e-08 3.520123e-08 1.899684e-08 9.497814e-09 4.397280e-09 1.885228e-09 7.484454e-10 2.751510e-10 9.366905e-11 2.952803e-11 8.619573e-12 2.329498e-12 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.995180e-15 7.904138e-15 2.899593e-14 9.849858e-14 3.098368e-13 9.034306e-13 2.437971e-12 6.096803e-12 1.412080e-11 3.032507e-11 6.060429e-11 1.124226e-10 1.950322e-10 3.231577e-10 5.165163e-10 8.339525e-10 1.434865e-09 2.748930e-09 5.833899e-09 1.307511e-08 2.936684e-08 6.399209e-08 1.329466e-07 2.610980e-07 4.830827e-07 8.413964e-07 1.381419e-06 2.144246e-06 3.161069e-06 4.452345e-06 6.032916e-06 7.919009e-06 1.013087e-05 1.268694e-05 1.559540e-05 1.885580e-05 2.248150e-05 2.654134e-05 3.120188e-05 3.674620e-05 4.355992e-05 5.209646e-05 6.284744e-05 7.633052e-05 9.307560e-05 1.135644e-04 1.380873e-04 1.665371e-04 1.982263e-04 2.318511e-04 2.656845e-04 2.979747e-04 3.274096e-04 3.534639e-04 3.764942e-04 3.975786e-04 4.182147e-04 4.400342e-04 4.646377e-04 4.935390e-04 5.281135e-04 5.694291e-04 6.179085e-04 6.729067e-04 7.323942e-04 7.929653e-04 8.503010e-04 9.000414e-04 9.388469e-04 9.653103e-04 9.803972e-04 9.872199e-04 9.901738e-04 9.937047e-04 1.001116e-03 1.013821e-03 1.031255e-03 1.051408e-03 1.071675e-03 1.089690e-03 1.103825e-03 1.113285e-03 1.117846e-03 1.117465e-03 1.111944e-03 1.100825e-03 1.083535e-03 1.059705e-03 1.029500e-03 9.937789e-04 9.539849e-04 9.117859e-04 8.686247e-04 8.253854e-04 7.823326e-04 7.393254e-04 6.961505e-04 6.527656e-04 6.093398e-04 5.661408e-04 5.234218e-04 4.814248e-04 4.404762e-04 4.010506e-04 3.636923e-04 3.288090e-04 2.964725e-04 2.663727e-04 2.379733e-04 2.107899e-04 1.846333e-04 1.596980e-04 1.364692e-04 1.155183e-04 9.729431e-05 8.199533e-05 6.954138e-05 5.962471e-05 5.179396e-05 4.554083e-05 4.037530e-05 3.588599e-05 3.178134e-05 2.790451e-05 2.421724e-05 2.075883e-05 1.759564e-05 1.478059e-05 1.233392e-05 1.024372e-05 8.476521e-06 6.987692e-06 5.728140e-06 4.649838e-06 3.712742e-06 2.891477e-06 2.177989e-06 1.577164e-06 1.097196e-06 7.398115e-07 4.949813e-07 3.417012e-07 2.532496e-07 2.035798e-07 1.722096e-07 1.463274e-07 1.203176e-07 9.362024e-08 6.815571e-08 4.616270e-08 2.901541e-08 1.690474e-08 9.121611e-09 4.560708e-09 2.111584e-09 9.053173e-10 3.594246e-10 1.321381e-10 4.498427e-11 1.418096e-11 4.139643e-12 1.118857e-12 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 5.931460e-16 2.349817e-15 8.620186e-15 2.928259e-14 9.211122e-14 2.685631e-13 7.247147e-13 1.812283e-12 4.197189e-12 9.013359e-12 1.802879e-11 3.347354e-11 5.823880e-11 9.882275e-11 1.642399e-10 2.861597e-10 5.522562e-10 1.203103e-09 2.841953e-09 6.862659e-09 1.616340e-08 3.633749e-08 7.714722e-08 1.539648e-07 2.885436e-07 5.082245e-07 8.436010e-07 1.325160e-06 1.981164e-06 2.838118e-06 3.923563e-06 5.267438e-06 6.898023e-06 8.831215e-06 1.106044e-05 1.355904e-05 1.630350e-05 1.931436e-05 2.269711e-05 2.666173e-05 3.151328e-05 3.762447e-05 4.541242e-05 5.532943e-05 6.785115e-05 8.342341e-05 1.023363e-04 1.245406e-04 1.494777e-04 1.760302e-04 2.026698e-04 2.277950e-04 2.501477e-04 2.691470e-04 2.850087e-04 2.986240e-04 3.112913e-04 3.244459e-04 3.394999e-04 3.577988e-04 3.805966e-04 4.089249e-04 4.432952e-04 4.833105e-04 5.273699e-04 5.726739e-04 6.156414e-04 6.526771e-04 6.810737e-04 6.997539e-04 7.095901e-04 7.131710e-04 7.140615e-04 7.157878e-04 7.208779e-04 7.302811e-04 7.433379e-04 7.582620e-04 7.728979e-04 7.854442e-04 7.948844e-04 8.010151e-04 8.041309e-04 8.045514e-04 8.022186e-04 7.965510e-04 7.866209e-04 7.715714e-04 7.510743e-04 7.256040e-04 6.963859e-04 6.650356e-04 6.330597e-04 6.014562e-04 5.705896e-04 5.403516e-04 5.104615e-04 4.807054e-04 4.510011e-04 4.213323e-04 3.916812e-04 3.620607e-04 3.326196e-04 3.037057e-04 2.757933e-04 2.492905e-04 2.243485e-04 2.008054e-04 1.783098e-04 1.565523e-04 1.354719e-04 1.153306e-04 9.662933e-05 7.992649e-05 6.565082e-05 5.398442e-05 4.483895e-05 3.790609e-05 3.274291e-05 2.886043e-05 2.579807e-05 2.317908e-05 2.074418e-05 1.836062e-05 1.600505e-05 1.372598e-05 1.159854e-05 9.687102e-06 8.025733e-06 6.616505e-06 5.438463e-06 4.458402e-06 3.638888e-06 2.944023e-06 2.344499e-06 1.821604e-06 1.368439e-06 9.868386e-07 6.811781e-07 4.522055e-07 2.937176e-07 1.929860e-07 1.339077e-07 1.007878e-07 8.116146e-08 6.696346e-08 5.422601e-08 4.188445e-08 3.038938e-08 2.055186e-08 1.290916e-08 7.518893e-09 4.056149e-09 2.028088e-09 9.390163e-10 4.026003e-10 1.598409e-10 5.876437e-11 2.000562e-11 6.306690e-12 1.841036e-12 4.976191e-13 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.632869e-16 6.468800e-16 2.373047e-15 8.061191e-15 2.535726e-14 7.392212e-14 1.994652e-13 4.987580e-13 1.154958e-12 2.479860e-12 4.964958e-12 9.226440e-12 1.610914e-11 2.860383e-11 5.080549e-11 9.927117e-11 2.206839e-10 5.451142e-10 1.403319e-09 3.575456e-09 8.693736e-09 1.995222e-08 4.298384e-08 8.677394e-08 1.642890e-07 2.923667e-07 4.910447e-07 7.825903e-07 1.191504e-06 1.745663e-06 2.477606e-06 3.422769e-06 4.612310e-06 6.060978e-06 7.757440e-06 9.667328e-06 1.175510e-05 1.402074e-05 1.653525e-05 1.945709e-05 2.302378e-05 2.752886e-05 3.330377e-05 4.071283e-05 5.014780e-05 6.198859e-05 7.650224e-05 9.368850e-05 1.131277e-04 1.339193e-04 1.547829e-04 1.743280e-04 1.914110e-04 2.054433e-04 2.165243e-04 2.253593e-04 2.330286e-04 2.407383e-04 2.496679e-04 2.609339e-04 2.755898e-04 2.945410e-04 3.183075e-04 3.466930e-04 3.785246e-04 4.116468e-04 4.432643e-04 4.705709e-04 4.914715e-04 5.051527e-04 5.123045e-04 5.149078e-04 5.156439e-04 5.171113e-04 5.211019e-04 5.281759e-04 5.376687e-04 5.480971e-04 5.577843e-04 5.654559e-04 5.705870e-04 5.733940e-04 5.745102e-04 5.745018e-04 5.734467e-04 5.707699e-04 5.654191e-04 5.563069e-04 5.428156e-04 5.251263e-04 5.042129e-04 4.815104e-04 4.584246e-04 4.359228e-04 4.143804e-04 3.937013e-04 3.735791e-04 3.537143e-04 3.338864e-04 3.139146e-04 2.936221e-04 2.728863e-04 2.517476e-04 2.304723e-04 2.094868e-04 1.891996e-04 1.698224e-04 1.513079e-04 1.334447e-04 1.160491e-04 9.913719e-05 8.298649e-05 6.806319e-05 5.486628e-05 4.376765e-05 3.491313e-05 2.820580e-05 2.335539e-05 1.995891e-05 1.758218e-05 1.582557e-05 1.436899e-05 1.299601e-05 1.159770e-05 1.015642e-05 8.714966e-06 7.339851e-06 6.090610e-06 5.002695e-06 4.084725e-06 3.325146e-06 2.701361e-06 2.187032e-06 1.757031e-06 1.390929e-06 1.075275e-06 8.041053e-07 5.770138e-07 3.954867e-07 2.592946e-07 1.645210e-07 1.037382e-07 6.773234e-08 4.757521e-08 3.613914e-08 2.870228e-08 2.276270e-08 1.740084e-08 1.256441e-08 8.478356e-09 5.320189e-09 3.097363e-09 1.670299e-09 8.351702e-10 3.866947e-10 1.657962e-10 6.582534e-11 2.420043e-11 8.238806e-12 2.597267e-12 7.581933e-13 2.049414e-13 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 4.162472e-17 1.649012e-16 6.049316e-16 2.054940e-15 6.464013e-15 1.882849e-14 5.078541e-14 1.269164e-13 2.936513e-13 6.297841e-13 1.260601e-12 2.340389e-12 4.094162e-12 7.920113e-12 1.564516e-11 3.559268e-11 9.160069e-11 2.508955e-10 6.861153e-10 1.812225e-09 4.497720e-09 1.046403e-08 2.277796e-08 4.640768e-08 8.870990e-08 1.596583e-07 2.720426e-07 4.417255e-07 6.886543e-07 1.038176e-06 1.521509e-06 2.172848e-06 3.021894e-06 4.083028e-06 5.347667e-06 6.787937e-06 8.375545e-06 1.011152e-05 1.205310e-05 1.432367e-05 1.710245e-05 2.060404e-05 2.506525e-05 3.074673e-05 3.793772e-05 4.693492e-05 5.796918e-05 7.108184e-05 8.599164e-05 1.020239e-04 1.181676e-04 1.332774e-04 1.463663e-04 1.568767e-04 1.648179e-04 1.707169e-04 1.754283e-04 1.799147e-04 1.851051e-04 1.918660e-04 2.010207e-04 2.133077e-04 2.292088e-04 2.486857e-04 2.709592e-04 2.944887e-04 3.172288e-04 3.371098e-04 3.525819e-04 3.630324e-04 3.689320e-04 3.716617e-04 3.730753e-04 3.749343e-04 3.783968e-04 3.837281e-04 3.903252e-04 3.970360e-04 4.026423e-04 4.063196e-04 4.079027e-04 4.078588e-04 4.069900e-04 4.059894e-04 4.050451e-04 4.036754e-04 4.008814e-04 3.955583e-04 3.869808e-04 3.751331e-04 3.607322e-04 3.449441e-04 3.289471e-04 3.135586e-04 2.990886e-04 2.854343e-04 2.723000e-04 2.593798e-04 2.464180e-04 2.331784e-04 2.194241e-04 2.049751e-04 1.898159e-04 1.741583e-04 1.583846e-04 1.428880e-04 1.279090e-04 1.134705e-04 9.945067e-05 8.574022e-05 7.238635e-05 5.964430e-05 4.791740e-05 3.762706e-05 2.908009e-05 2.238785e-05 1.745548e-05 1.402768e-05 1.176042e-05 1.029138e-05 9.294070e-06 8.511726e-06 7.772681e-06 6.990137e-06 6.148065e-06 5.277414e-06 4.428716e-06 3.648913e-06 2.967942e-06 2.395770e-06 1.926833e-06 1.546815e-06 1.238374e-06 9.849268e-07 7.729366e-07 5.931623e-07 4.408295e-07 3.145138e-07 2.141310e-07 1.389670e-07 8.657564e-08 5.281255e-08 3.269579e-08 2.145037e-08 1.526013e-08 1.155755e-08 8.914487e-09 6.717754e-09 4.817793e-09 3.240853e-09 2.030783e-09 1.181571e-09 6.368539e-10 3.184452e-10 1.474484e-10 6.322031e-11 2.510058e-11 9.228286e-12 3.141728e-12 9.904359e-13 2.891308e-13 7.815785e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.021799e-16 3.147465e-15 1.174506e-14 5.081525e-14 7.589300e-13 2.958884e-12 1.071549e-11 3.571520e-11 1.110019e-10 3.217489e-10 8.765308e-10 2.209813e-09 5.194962e-09 1.140661e-08 2.344772e-08 4.530588e-08 8.268592e-08 1.435362e-07 2.387483e-07 3.834367e-07 5.981338e-07 9.089343e-07 1.344767e-06 1.931350e-06 2.683179e-06 3.598707e-06 4.664515e-06 5.870342e-06 7.230568e-06 8.800905e-06 1.068017e-05 1.299643e-05 1.588817e-05 1.949651e-05 2.397487e-05 2.950579e-05 3.629816e-05 4.453950e-05 5.429965e-05 6.541540e-05 7.741457e-05 8.953886e-05 1.008901e-04 1.106642e-04 1.183844e-04 1.240301e-04 1.280082e-04 1.309921e-04 1.337242e-04 1.368869e-04 1.410802e-04 1.468647e-04 1.547672e-04 1.651801e-04 1.781678e-04 1.932857e-04 2.095386e-04 2.255477e-04 2.398860e-04 2.514623e-04 2.598099e-04 2.651828e-04 2.684315e-04 2.707054e-04 2.730766e-04 2.762055e-04 2.801579e-04 2.844357e-04 2.882082e-04 2.906602e-04 2.913241e-04 2.902705e-04 2.880765e-04 2.855773e-04 2.834931e-04 2.820883e-04 2.810188e-04 2.794497e-04 2.764016e-04 2.711702e-04 2.636213e-04 2.542286e-04 2.438489e-04 2.333652e-04 2.233815e-04 2.141046e-04 2.054244e-04 1.970899e-04 1.888495e-04 1.804864e-04 1.717847e-04 1.625130e-04 1.524842e-04 1.416587e-04 1.302070e-04 1.184647e-04 1.067923e-04 9.542823e-05 8.442459e-05 7.370217e-05 6.318028e-05 5.289944e-05 4.306842e-05 3.401809e-05 2.609554e-05 1.955439e-05 1.448720e-05 1.081663e-05 8.334405e-06 6.762352e-06 5.811404e-06 5.225259e-06 4.805313e-06 4.419630e-06 4.000210e-06 3.531117e-06 3.030962e-06 2.533562e-06 2.071650e-06 1.667166e-06 1.328615e-06 1.053723e-06 8.339666e-07 6.585951e-07 5.172646e-07 4.014812e-07 3.052546e-07 2.251273e-07 1.595656e-07 1.079254e-07 6.944261e-08 4.265011e-08 2.535323e-08 1.501667e-08 9.247515e-09 6.137986e-09 4.392767e-09 3.268084e-09 2.415022e-09 1.715529e-09 1.148834e-09 7.183953e-10 4.175909e-10 2.249014e-10 1.124572e-10 5.207066e-11 2.232594e-11 8.864145e-12 3.258924e-12 1.109486e-12 3.497676e-13 1.021051e-13 2.760106e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 7.485409e-16 2.804354e-15 1.306202e-14 3.262354e-13 1.294516e-12 4.760351e-12 1.606603e-11 5.041458e-11 1.471724e-10 4.050209e-10 1.027680e-09 2.431982e-09 5.381171e-09 1.117115e-08 2.187475e-08 4.064905e-08 7.228313e-08 1.239064e-07 2.061462e-07 3.340799e-07 5.273359e-07 8.081558e-07 1.197425e-06 1.709850e-06 2.351949e-06 3.126471e-06 4.043483e-06 5.133768e-06 6.455717e-06 8.089153e-06 1.011789e-05 1.261249e-05 1.562786e-05 1.922147e-05 2.348191e-05 2.854287e-05 3.455743e-05 4.162534e-05 4.969397e-05 5.847999e-05 6.746378e-05 7.598379e-05 8.341104e-05 8.933623e-05 9.368573e-05 9.671389e-05 9.888539e-05 1.007200e-04 1.026865e-04 1.051868e-04 1.086013e-04 1.133158e-04 1.196667e-04 1.278053e-04 1.375542e-04 1.483538e-04 1.593543e-04 1.696306e-04 1.784343e-04 1.853853e-04 1.905371e-04 1.943040e-04 1.972808e-04 2.000173e-04 2.028193e-04 2.056419e-04 2.081144e-04 2.096929e-04 2.098904e-04 2.084993e-04 2.057212e-04 2.021392e-04 1.985288e-04 1.955687e-04 1.935663e-04 1.923242e-04 1.912184e-04 1.894636e-04 1.864453e-04 1.819634e-04 1.762752e-04 1.699333e-04 1.635195e-04 1.574194e-04 1.517415e-04 1.463848e-04 1.411715e-04 1.359392e-04 1.305476e-04 1.248363e-04 1.186098e-04 1.116960e-04 1.040451e-04 9.579289e-05 8.722574e-05 7.866054e-05 7.031241e-05 6.223261e-05 5.434870e-05 4.657395e-05 3.891588e-05 3.152428e-05 2.466022e-05 1.861106e-05 1.359759e-05 9.713237e-06 6.912129e-06 5.038864e-06 3.878807e-06 3.207652e-06 2.827590e-06 2.586640e-06 2.383939e-06 2.165909e-06 1.916379e-06 1.643838e-06 1.368201e-06 1.109879e-06 8.831712e-07 6.941568e-07 5.421119e-07 4.222392e-07 3.282561e-07 2.540721e-07 1.946599e-07 1.463863e-07 1.069922e-07 7.527220e-08 5.057051e-08 3.229189e-08 1.960895e-08 1.142528e-08 6.530482e-09 3.803684e-09 2.355996e-09 1.581345e-09 1.124501e-09 8.095694e-10 5.675690e-10 3.776984e-10 2.354963e-10 1.367078e-10 7.354499e-11 3.677474e-11 1.702771e-11 7.300845e-12 2.898680e-12 1.065706e-12 3.628149e-13 1.143781e-13 3.338957e-14 9.025870e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 8.828562e-17 3.335247e-16 2.173395e-15 1.327008e-13 5.344269e-13 1.990013e-12 6.785106e-12 2.145552e-11 6.298225e-11 1.752451e-10 4.476022e-10 1.067298e-09 2.384388e-09 5.014261e-09 9.993769e-09 1.901232e-08 3.485056e-08 6.191965e-08 1.071540e-07 1.807087e-07 2.961344e-07 4.693431e-07 7.166078e-07 1.052498e-06 1.490095e-06 2.045355e-06 2.744682e-06 3.631571e-06 4.765614e-06 6.210201e-06 8.012732e-06 1.018916e-05 1.272640e-05 1.560725e-05 1.884758e-05 2.252229e-05 2.675548e-05 3.166610e-05 3.728366e-05 4.347217e-05 4.990674e-05 5.612920e-05 6.167277e-05 6.620609e-05 6.963059e-05 7.208577e-05 7.386714e-05 7.530956e-05 7.670472e-05 7.829077e-05 8.029737e-05 8.298669e-05 8.663550e-05 9.144751e-05 9.744281e-05 1.043943e-04 1.118572e-04 1.192846e-04 1.261757e-04 1.321971e-04 1.372338e-04 1.413644e-04 1.447768e-04 1.476564e-04 1.500831e-04 1.519739e-04 1.530936e-04 1.531393e-04 1.518739e-04 1.492627e-04 1.455570e-04 1.412789e-04 1.370921e-04 1.335936e-04 1.311065e-04 1.295646e-04 1.285527e-04 1.274901e-04 1.258750e-04 1.234727e-04 1.203620e-04 1.168327e-04 1.132062e-04 1.096865e-04 1.063141e-04 1.030194e-04 9.971143e-05 9.632551e-05 9.280289e-05 8.904209e-05 8.488695e-05 8.018407e-05 7.487811e-05 6.907353e-05 6.300934e-05 5.695537e-05 5.109367e-05 4.545766e-05 3.996078e-05 3.449028e-05 2.900764e-05 2.360141e-05 1.847171e-05 1.386263e-05 9.980572e-06 6.934760e-06 4.718557e-06 3.228875e-06 2.306840e-06 1.780389e-06 1.496081e-06 1.335833e-06 1.220835e-06 1.107645e-06 9.799611e-07 8.391496e-07 6.951557e-07 5.592941e-07 4.399101e-07 3.407870e-07 2.618016e-07 2.003987e-07 1.531231e-07 1.166019e-07 8.804074e-08 6.538846e-08 4.730710e-08 3.300949e-08 2.202316e-08 1.396524e-08 8.402451e-09 4.820846e-09 2.679810e-09 1.489527e-09 8.644573e-10 5.415718e-10 3.646777e-10 2.537345e-10 1.747148e-10 1.152464e-10 7.155993e-11 4.146231e-11 2.227033e-11 1.113584e-11 5.156201e-12 2.210786e-12 8.777560e-13 3.227090e-13 1.098648e-13 3.463510e-14 1.011078e-14 2.733145e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.817664e-16 5.240935e-14 2.119463e-13 7.925329e-13 2.713289e-12 8.605897e-12 2.531418e-11 7.123004e-11 1.830614e-10 4.401928e-10 9.950838e-10 2.127502e-09 4.337197e-09 8.495157e-09 1.614723e-08 2.985818e-08 5.383583e-08 9.441523e-08 1.603148e-07 2.623316e-07 4.128063e-07 6.254932e-07 9.171761e-07 1.311673e-06 1.844621e-06 2.565266e-06 3.530299e-06 4.788144e-06 6.358693e-06 8.220033e-06 1.031429e-05 1.257615e-05 1.497409e-05 1.754236e-05 2.038131e-05 2.361672e-05 2.732955e-05 3.148663e-05 3.590895e-05 4.030095e-05 4.433590e-05 4.776193e-05 5.047873e-05 5.254843e-05 5.414045e-05 5.544704e-05 5.662207e-05 5.777564e-05 5.901762e-05 6.050732e-05 6.246319e-05 6.511387e-05 6.861457e-05 7.297647e-05 7.804726e-05 8.354927e-05 8.915090e-05 9.453828e-05 9.946355e-05 1.037625e-04 1.073443e-04 1.101621e-04 1.121742e-04 1.133126e-04 1.134745e-04 1.125492e-04 1.104764e-04 1.073201e-04 1.033236e-04 9.891067e-05 9.461256e-05 9.093096e-05 8.818623e-05 8.641764e-05 8.538754e-05 8.469332e-05 8.393512e-05 8.285759e-05 8.140087e-05 7.965077e-05 7.773473e-05 7.573477e-05 7.366500e-05 7.150767e-05 6.926041e-05 6.694505e-05 6.456857e-05 6.207384e-05 5.933344e-05 5.620767e-05 5.263489e-05 4.869078e-05 4.456998e-05 4.049650e-05 3.661727e-05 3.294269e-05 2.936587e-05 2.574396e-05 2.199312e-05 1.814725e-05 1.435651e-05 1.083407e-05 7.782097e-06 5.330911e-06 3.512459e-06 2.269832e-06 1.489732e-06 1.040060e-06 7.994315e-07 6.732121e-07 5.974714e-07 5.356324e-07 4.715814e-07 4.023175e-07 3.314686e-07 2.644400e-07 2.055558e-07 1.568872e-07 1.184776e-07 8.903571e-08 6.677974e-08 4.995907e-08 3.712178e-08 2.719303e-08 1.945178e-08 1.345033e-08 8.907754e-09 5.610664e-09 3.349417e-09 1.898714e-09 1.033020e-09 5.528905e-10 3.028107e-10 1.769308e-10 1.119124e-10 7.457597e-11 5.012756e-11 3.266466e-11 2.016496e-11 1.165233e-11 6.244684e-12 3.122532e-12 1.445818e-12 6.199126e-13 2.461261e-13 9.048882e-14 3.080651e-14 9.711812e-15 2.835099e-15 7.663841e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 6.902893e-17 1.977385e-14 7.975217e-14 2.978217e-13 1.019690e-12 3.234170e-12 9.510975e-12 2.712679e-11 7.020848e-11 1.706119e-10 3.916256e-10 8.553648e-10 1.793772e-09 3.637178e-09 7.204531e-09 1.389251e-08 2.608449e-08 4.747513e-08 8.336589e-08 1.408161e-07 2.289774e-07 3.600376e-07 5.514418e-07 8.293076e-07 1.231207e-06 1.805053e-06 2.600511e-06 3.652632e-06 4.962998e-06 6.488928e-06 8.151064e-06 9.861993e-06 1.156656e-05 1.327456e-05 1.506616e-05 1.706183e-05 1.936555e-05 2.200571e-05 2.490267e-05 2.788177e-05 3.072946e-05 3.326776e-05 3.541082e-05 3.717597e-05 3.864715e-05 3.991524e-05 4.103414e-05 4.201981e-05 4.289167e-05 4.372680e-05 4.468855e-05 4.600566e-05 4.790919e-05 5.055747e-05 5.398222e-05 5.807329e-05 6.260017e-05 6.725773e-05 7.172179e-05 7.570223e-05 7.898146e-05 8.142808e-05 8.298331e-05 8.362911e-05 8.335703e-05 8.215709e-05 8.003712e-05 7.706695e-05 7.342592e-05 6.942279e-05 6.546377e-05 6.196566e-05 5.924208e-05 5.741186e-05 5.637472e-05 5.586812e-05 5.557698e-05 5.524110e-05 5.471140e-05 5.394128e-05 5.293885e-05 5.172333e-05 5.031443e-05 4.874882e-05 4.709323e-05 4.542612e-05 4.379030e-05 4.215034e-05 4.039468e-05 3.839368e-05 3.608251e-05 3.351481e-05 3.084799e-05 2.826582e-05 2.588363e-05 2.369178e-05 2.156761e-05 1.934609e-05 1.690908e-05 1.424797e-05 1.147332e-05 8.773260e-06 6.346061e-06 4.338495e-06 2.812938e-06 1.748751e-06 1.067914e-06 6.685308e-07 4.526974e-07 3.424445e-07 2.842582e-07 2.465482e-07 2.138797e-07 1.810341e-07 1.481155e-07 1.171164e-07 8.996130e-08 6.763359e-08 5.018680e-08 3.699879e-08 2.721074e-08 1.997445e-08 1.458676e-08 1.052575e-08 7.436161e-09 5.091038e-09 3.345102e-09 2.092824e-09 1.240697e-09 6.966042e-10 3.728004e-10 1.936993e-10 1.010032e-10 5.522075e-11 3.263052e-11 2.063081e-11 1.343597e-11 8.610531e-12 5.272598e-12 3.035232e-12 1.621454e-12 8.107761e-13 3.754115e-13 1.609624e-13 6.390747e-14 2.349573e-14 7.999015e-15 2.521705e-15 7.361431e-16 1.989942e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 6.865231e-15 2.764993e-14 1.032120e-13 3.535964e-13 1.122060e-12 3.300587e-12 9.605027e-12 2.512158e-11 6.197581e-11 1.452809e-10 3.262738e-10 7.083333e-10 1.494025e-09 3.095982e-09 6.225849e-09 1.215082e-08 2.290601e-08 4.157958e-08 7.266842e-08 1.227834e-07 2.019790e-07 3.259808e-07 5.188929e-07 8.146729e-07 1.254722e-06 1.879075e-06 2.711551e-06 3.743738e-06 4.926700e-06 6.178770e-06 7.411234e-06 8.563837e-06 9.634090e-06 1.068434e-05 1.181992e-05 1.314539e-05 1.471749e-05 1.651677e-05 1.845175e-05 2.039439e-05 2.222977e-05 2.389490e-05 2.538694e-05 2.673815e-05 2.797402e-05 2.908249e-05 3.001657e-05 3.073373e-05 3.125186e-05 3.169015e-05 3.226841e-05 3.326043e-05 3.491877e-05 3.739873e-05 4.070563e-05 4.467846e-05 4.901308e-05 5.331957e-05 5.720085e-05 6.033122e-05 6.251057e-05 6.367712e-05 6.387793e-05 6.321419e-05 6.178882e-05 5.968195e-05 5.696555e-05 5.374716e-05 5.021412e-05 4.664488e-05 4.336830e-05 4.068066e-05 3.875714e-05 3.760131e-05 3.705725e-05 3.687534e-05 3.679589e-05 3.661200e-05 3.619428e-05 3.548544e-05 3.448722e-05 3.325362e-05 3.188617e-05 3.051531e-05 2.925914e-05 2.817168e-05 2.721091e-05 2.625396e-05 2.515981e-05 2.384802e-05 2.234700e-05 2.078090e-05 1.930112e-05 1.800137e-05 1.686399e-05 1.576564e-05 1.453718e-05 1.304518e-05 1.125462e-05 9.245805e-06 7.182770e-06 5.253227e-06 3.608986e-06 2.330121e-06 1.420736e-06 8.288980e-07 4.760589e-07 2.828451e-07 1.845130e-07 1.359153e-07 1.097837e-07 9.196678e-08 7.654446e-08 6.197090e-08 4.850737e-08 3.680669e-08 2.724927e-08 1.986189e-08 1.435480e-08 1.034199e-08 7.440645e-09 5.333915e-09 3.787006e-09 2.639334e-09 1.787013e-09 1.163222e-09 7.211547e-10 4.225714e-10 2.326294e-10 1.197563e-10 5.750505e-11 2.569101e-11 1.066171e-11 4.105813e-12 1.457608e-12 4.834250e-13 1.484663e-13 4.222180e-14 1.111875e-14 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.237950e-15 8.994025e-15 3.352605e-14 1.148224e-13 3.642384e-13 1.070902e-12 3.202233e-12 8.489318e-12 2.135118e-11 5.137318e-11 1.192441e-10 2.690396e-10 5.910457e-10 1.283077e-09 2.684475e-09 5.432178e-09 1.059673e-08 1.992211e-08 3.621220e-08 6.407664e-08 1.112095e-07 1.902715e-07 3.208863e-07 5.303402e-07 8.509691e-07 1.312530e-06 1.930142e-06 2.691791e-06 3.552369e-06 4.440522e-06 5.279539e-06 6.015780e-06 6.642334e-06 7.205628e-06 7.790126e-06 8.486427e-06 9.356467e-06 1.041140e-05 1.161178e-05 1.288905e-05 1.417699e-05 1.543620e-05 1.665839e-05 1.784821e-05 1.899339e-05 2.004348e-05 2.091491e-05 2.152773e-05 2.186033e-05 2.199623e-05 2.213628e-05 2.256513e-05 2.358023e-05 2.540570e-05 2.811779e-05 3.160421e-05 3.557114e-05 3.960015e-05 4.324252e-05 4.612348e-05 4.802171e-05 4.889652e-05 4.885503e-05 4.807702e-05 4.673209e-05 4.492646e-05 4.270190e-05 4.008332e-05 3.714559e-05 3.405862e-05 3.107977e-05 2.849168e-05 2.651471e-05 2.523716e-05 2.459567e-05 2.440891e-05 2.444200e-05 2.447005e-05 2.432087e-05 2.389421e-05 2.316665e-05 2.218840e-05 2.106963e-05 1.995040e-05 1.895467e-05 1.814324e-05 1.748942e-05 1.689539e-05 1.624600e-05 1.547320e-05 1.459498e-05 1.370515e-05 1.291846e-05 1.230139e-05 1.182672e-05 1.137615e-05 1.078923e-05 9.933384e-06 8.761213e-06 7.329833e-06 5.777177e-06 4.270662e-06 2.953306e-06 1.908951e-06 1.155136e-06 6.582964e-07 3.586605e-07 1.929392e-07 1.084067e-07 6.781800e-08 4.833774e-08 3.772041e-08 3.034554e-08 2.415574e-08 1.868789e-08 1.401218e-08 1.022186e-08 7.325305e-09 5.192238e-09 3.664218e-09 2.582630e-09 1.816167e-09 1.267781e-09 8.711408e-10 5.832102e-10 3.763816e-10 2.318722e-10 1.352562e-10 7.422426e-11 3.812367e-11 1.827984e-11 8.158618e-12 3.383525e-12 1.302414e-12 4.619381e-13 1.532048e-13 4.705123e-14 1.338073e-14 3.523700e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 6.755475e-16 2.693252e-15 1.002453e-14 3.431305e-14 1.087805e-13 3.195182e-13 9.933646e-13 2.682394e-12 6.919489e-12 1.720066e-11 4.149931e-11 9.763311e-11 2.234317e-10 5.094271e-10 1.107409e-09 2.322935e-09 4.700093e-09 9.201576e-09 1.753413e-08 3.276773e-08 6.035490e-08 1.095375e-07 1.947152e-07 3.357306e-07 5.556460e-07 8.749052e-07 1.302443e-06 1.826719e-06 2.411699e-06 3.002194e-06 3.539362e-06 3.981495e-06 4.321356e-06 4.591277e-06 4.852694e-06 5.173877e-06 5.605336e-06 6.163384e-06 6.828471e-06 7.558096e-06 8.307681e-06 9.048884e-06 9.776189e-06 1.049764e-05 1.121405e-05 1.189872e-05 1.249240e-05 1.292297e-05 1.314661e-05 1.319341e-05 1.319347e-05 1.336541e-05 1.396565e-05 1.521298e-05 1.721416e-05 1.991615e-05 2.310256e-05 2.643810e-05 2.954917e-05 3.211554e-05 3.394243e-05 3.498818e-05 3.533889e-05 3.514206e-05 3.452867e-05 3.355903e-05 3.221816e-05 3.046297e-05 2.829599e-05 2.582393e-05 2.326532e-05 2.089864e-05 1.897499e-05 1.763810e-05 1.688730e-05 1.659395e-05 1.655530e-05 1.655764e-05 1.642704e-05 1.605875e-05 1.542786e-05 1.458466e-05 1.363547e-05 1.270921e-05 1.191496e-05 1.130423e-05 1.085486e-05 1.048744e-05 1.010904e-05 9.663421e-06 9.161015e-06 8.671385e-06 8.281394e-06 8.041122e-06 7.926446e-06 7.838246e-06 7.638967e-06 7.208867e-06 6.495036e-06 5.531494e-06 4.423711e-06 3.308265e-06 2.307767e-06 1.499788e-06 9.082068e-07 5.136989e-07 2.733183e-07 1.391459e-07 7.030206e-08 3.749961e-08 2.255578e-08 1.552949e-08 1.165210e-08 8.960863e-09 6.800499e-09 5.023572e-09 3.604991e-09 2.539317e-09 1.764248e-09 1.218383e-09 8.401078e-10 5.785620e-10 3.963533e-10 2.680379e-10 1.771496e-10 1.131959e-10 6.922242e-11 4.016502e-11 2.195886e-11 1.124825e-11 5.384112e-12 2.400180e-12 9.945946e-13 3.826383e-13 1.355617e-13 4.495993e-14 1.380779e-14 3.926750e-15 1.034076e-15 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00
0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 1.888303e-16 7.528228e-16 2.779227e-15 9.500920e-15 3.007582e-14 8.816159e-14 2.892697e-13 7.996176e-13 2.127494e-12 5.491528e-12 1.381352e-11 3.388631e-11 8.054175e-11 1.936118e-10 4.370830e-10 9.523530e-10 2.009160e-09 4.128033e-09 8.315187e-09 1.650523e-08 3.227492e-08 6.179262e-08 1.146905e-07 2.041537e-07 3.452920e-07 5.511108e-07 8.265172e-07 1.162386e-06 1.533031e-06 1.899966e-06 2.222436e-06 2.471413e-06 2.641278e-06 2.753418e-06 2.849674e-06 2.978198e-06 3.177886e-06 3.467939e-06 3.846508e-06 4.297998e-06 4.804724e-06 5.356317e-06 5.951070e-06 6.586877e-06 7.245040e-06 7.875923e-06 8.397352e-06 8.712621e-06 8.744689e-06 8.472369e-06 7.950200e-06 7.300354e-06 6.679805e-06 6.237737e-06 6.081557e-06 6.261655e-06 6.773781e-06 7.571224e-06 8.580471e-06 9.719202e-06 1.091679e-05 1.213238e-05 1.335862e-05 1.460100e-05 1.583625e-05 1.697288e-05 1.784513e-05 1.825772e-05 1.806786e-05 1.726295e-05 1.598895e-05 1.450952e-05 1.311479e-05 1.202430e-05 1.132712e-05 1.097794e-05 1.083884e-05 1.074032e-05 1.053681e-05 1.014282e-05 9.546853e-06 8.805387e-06 8.020052e-06 7.303278e-06 6.741104e-06 6.365401e-06 6.146940e-06 6.013630e-06 5.886925e-06 5.719611e-06 5.516501e-06 5.326954e-06 5.212809e-06 5.207927e-06 5.290255e-06 5.381033e-06 5.372125e-06 5.168773e-06 4.727604e-06 4.073003e-06 3.286055e-06 2.473750e-06 1.733845e-06 1.130077e-06 6.846778e-07 3.859017e-07 2.029433e-07 1.003764e-07 4.760036e-08 2.253969e-08 1.140669e-08 6.594765e-09 4.380929e-09 3.157081e-09 2.319776e-09 1.681064e-09 1.184307e-09 8.208464e-10 5.593406e-10 3.780261e-10 2.548909e-10 1.717688e-10 1.153683e-10 7.670297e-11 4.999557e-11 3.160357e-11 1.917103e-11 1.105880e-11 6.021060e-12 3.074964e-12 1.469068e-12 6.540362e-13 2.707790e-13 1.041102e-13 3.683840e-14 1.221769e-14 3.752217e-15 1.067080e-15 2.810062e-16 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00


==> anc/Fig2_weights.dat <==
### l wl(0-2.5%) wl(30-40%)
0  1.478324e-02 2.902295e-02
1  1.386293e-02 2.338116e-02
2  1.380882e-02 2.183470e-02
3  1.287094e-02 2.115597e-02
4  1.286658e-02 1.994536e-02
5  1.141971e-02 1.866373e-02
6  1.141087e-02 1.677481e-02
7  1.135899e-02 1.655100e-02
8  1.051336e-02 1.547539e-02
9  1.041957e-02 1.481766e-02
10  1.011534e-02 1.433250e-02
11  1.010674e-02 1.344781e-02
12  9.973792e-03 1.308288e-02
13  9.951310e-03 1.295737e-02
14  8.916848e-03 1.242328e-02
15  8.911068e-03 1.180624e-02
16  8.705261e-03 1.158013e-02
17  8.702336e-03 1.073109e-02
18  8.596052e-03 1.052201e-02
19  7.829853e-03 1.046063e-02
20  7.822495e-03 1.009974e-02
21  7.762042e-03 9.917729e-03
22  7.639516e-03 9.493104e-03
23  7.632014e-03 9.051147e-03
24  7.615790e-03 8.602124e-03
25  7.504583e-03 8.531626e-03
26  7.488451e-03 8.141552e-03
27  6.851248e-03 8.118304e-03
28  6.848748e-03 7.764814e-03
29  6.626588e-03 7.670308e-03
30  6.625558e-03 7.344019e-03
31  6.536381e-03 7.158456e-03
32  6.466781e-03 6.991310e-03
33  6.458846e-03 6.966536e-03
34  5.979039e-03 6.661857e-03
35  5.973856e-03 6.566396e-03
36  5.752725e-03 6.276246e-03
37  5.747332e-03 6.235397e-03
38  5.610543e-03 6.177564e-03
39  5.601303e-03 5.788285e-03
40  5.581208e-03 5.777288e-03
41  5.513551e-03 5.549155e-03
42  5.502271e-03 5.426385e-03
43  5.482769e-03 5.167551e-03
44  5.193542e-03 5.099404e-03
45  5.189958e-03 4.996082e-03
46  5.104113e-03 4.867154e-03
47  4.969184e-03 4.795135e-03
48  4.967842e-03 4.749283e-03
49  4.820539e-03 4.612806e-03
50  4.817011e-03 4.538014e-03
51  4.708792e-03 4.485732e-03
52  4.702532e-03 4.461611e-03
53  4.500981e-03 4.205577e-03
54  4.498145e-03 4.174075e-03
55  4.286763e-03 4.161275e-03
56  4.284974e-03 3.927900e-03
57  4.137526e-03 3.924613e-03
58  4.135673e-03 3.780112e-03
59  4.041092e-03 3.701656e-03
60  4.039171e-03 3.683979e-03
61  3.975091e-03 3.667977e-03
62  3.969361e-03 3.470643e-03
63  3.926314e-03 3.425023e-03
64  3.889403e-03 3.393407e-03
65  3.886441e-03 3.315772e-03
66  3.862299e-03 3.235271e-03
67  3.858884e-03 3.216487e-03
68  3.689865e-03 3.076244e-03
69  3.685813e-03 3.056276e-03
70  3.545076e-03 3.025476e-03
71  3.541594e-03 3.002461e-03
72  3.443654e-03 2.872552e-03
73  3.440669e-03 2.853721e-03
74  3.375958e-03 2.832230e-03
75  3.374691e-03 2.765039e-03
76  3.350463e-03 2.708198e-03
77  3.349440e-03 2.689818e-03
78  3.166401e-03 2.668576e-03
79  3.161352e-03 2.580759e-03
80  3.030349e-03 2.516499e-03
81  3.026406e-03 2.495667e-03
82  2.931923e-03 2.487103e-03
83  2.930972e-03 2.374412e-03
84  2.883464e-03 2.349756e-03
85  2.880151e-03 2.311521e-03
86  2.870970e-03 2.286615e-03
87  2.868139e-03 2.238119e-03
88  2.831222e-03 2.225331e-03
89  2.825339e-03 2.209948e-03
90  2.779493e-03 2.202518e-03
91  2.722822e-03 2.096648e-03
92  2.709510e-03 2.091551e-03
93  2.707585e-03 2.065569e-03
94  2.679216e-03 2.043883e-03
95  2.583991e-03 1.975645e-03
96  2.582090e-03 1.951347e-03
97  2.493958e-03 1.948033e-03
98  2.492731e-03 1.874728e-03
99  2.470625e-03 1.862510e-03
100  2.467961e-03 1.845977e-03
101  2.434631e-03 1.831814e-03
102  2.429433e-03 1.777401e-03
103  2.391493e-03 1.755955e-03
104  2.387985e-03 1.752277e-03
105  2.315001e-03 1.731094e-03
106  2.312512e-03 1.698781e-03
107  2.198913e-03 1.677376e-03
108  2.198389e-03 1.645948e-03
109  2.117229e-03 1.642121e-03
110  2.114996e-03 1.591232e-03
111  2.113852e-03 1.583723e-03
112  2.112207e-03 1.546059e-03
113  2.056947e-03 1.544091e-03
114  2.053836e-03 1.540893e-03
115  2.017558e-03 1.518775e-03
116  2.015560e-03 1.468054e-03
117  1.991681e-03 1.452117e-03
118  1.990277e-03 1.450635e-03
119  1.975685e-03 1.431801e-03
120  1.973258e-03 1.403390e-03
121  1.958310e-03 1.395314e-03
122  1.875989e-03 1.378623e-03
123  1.869846e-03 1.368488e-03
124  1.868430e-03 1.353283e-03
125  1.848390e-03 1.309364e-03
126  1.807295e-03 1.305613e-03
127  1.806293e-03 1.291963e-03
128  1.793122e-03 1.267264e-03
129  1.789787e-03 1.247051e-03
130  1.736358e-03 1.236841e-03
131  1.734573e-03 1.228370e-03
132  1.697675e-03 1.219447e-03
133  1.695091e-03 1.186724e-03
134  1.682876e-03 1.171557e-03
135  1.680297e-03 1.167609e-03
136  1.673063e-03 1.155812e-03
137  1.671293e-03 1.124582e-03
138  1.588258e-03 1.122458e-03
139  1.586931e-03 1.103185e-03
140  1.544963e-03 1.093865e-03
141  1.541546e-03 1.093298e-03
142  1.516057e-03 1.088734e-03
143  1.515311e-03 1.080643e-03
144  1.464600e-03 1.056344e-03
145  1.462937e-03 1.041676e-03
146  1.430953e-03 1.041316e-03
147  1.430229e-03 1.019188e-03
148  1.428046e-03 1.015495e-03
149  1.426298e-03 9.950245e-04
150  1.401914e-03 9.880413e-04
151  1.401215e-03 9.839227e-04
152  1.388030e-03 9.715489e-04
153  1.387847e-03 9.507885e-04
154  1.369306e-03 9.376090e-04
155  1.347118e-03 9.288611e-04
156  1.346119e-03 9.263745e-04
157  1.317464e-03 9.136451e-04
158  1.316707e-03 9.099846e-04
159  1.301798e-03 8.923032e-04
160  1.286090e-03 8.829848e-04
161  1.282276e-03 8.821893e-04
162  1.281758e-03 8.807321e-04
163  1.234827e-03 8.633572e-04
164  1.233623e-03 8.462166e-04
165  1.218044e-03 8.396487e-04
166  1.216303e-03 8.376399e-04
167  1.199406e-03 8.206091e-04
168  1.198925e-03 8.105324e-04
169  1.174919e-03 8.013114e-04
170  1.173975e-03 7.963085e-04
171  1.158797e-03 7.881802e-04
172  1.157763e-03 7.841917e-04
173  1.142035e-03 7.685077e-04
174  1.140702e-03 7.611184e-04
175  1.122653e-03 7.559901e-04
176  1.121019e-03 7.486321e-04
177  1.084167e-03 7.419022e-04
178  1.083533e-03 7.414263e-04
179  1.041410e-03 7.405887e-04
180  1.040472e-03 7.250188e-04
181  1.034949e-03 7.183918e-04
182  1.034668e-03 7.168075e-04
183  1.007595e-03 7.162243e-04
184  1.006370e-03 7.138210e-04
185  9.846287e-04 6.908085e-04
186  9.833781e-04 6.869305e-04
187  9.689559e-04 6.790175e-04
188  9.685241e-04 6.780051e-04
189  9.679951e-04 6.639812e-04
190  9.674721e-04 6.629694e-04
191  9.600818e-04 6.508426e-04
192  9.588940e-04 6.448013e-04
193  9.562733e-04 6.426146e-04
194  9.557407e-04 6.345411e-04
195  9.508986e-04 6.231413e-04
196  9.444316e-04 6.186541e-04
197  9.329791e-04 6.183861e-04
198  9.164201e-04 6.135914e-04
199  9.160066e-04 6.083584e-04
200  8.800900e-04 6.056977e-04
201  8.794974e-04 6.050771e-04
202  8.787148e-04 5.910422e-04
203  8.766428e-04 5.843303e-04
204  8.471424e-04 5.834015e-04
205  8.468203e-04 5.781345e-04
206  8.252533e-04 5.735562e-04
207  8.245589e-04 5.653133e-04
208  8.218822e-04 5.559913e-04
209  8.213842e-04 5.507760e-04
210  8.168404e-04 5.484559e-04
211  8.154143e-04 5.456740e-04
212  8.095126e-04 5.350239e-04
213  8.090257e-04 5.347251e-04
214  7.987820e-04 5.341262e-04
215  7.980836e-04 5.248552e-04
216  7.760340e-04 5.239482e-04
217  7.748219e-04 5.230323e-04
218  7.485249e-04 5.145914e-04
219  7.481620e-04 5.102215e-04
220  7.405694e-04 5.086670e-04
221  7.399442e-04 4.994529e-04
222  7.290797e-04 4.992443e-04
223  7.206548e-04 4.970594e-04
224  7.133294e-04 4.941913e-04
225  7.127730e-04 4.904852e-04
226  6.973620e-04 4.849726e-04
227  6.972277e-04 4.769051e-04
228  6.962764e-04 4.764345e-04
229  6.959973e-04 4.755503e-04
230  6.924075e-04 4.678190e-04
231  6.920257e-04 4.587974e-04
232  6.776600e-04 4.532259e-04
233  6.773361e-04 4.529820e-04
234  6.671215e-04 4.478327e-04
235  6.665411e-04 4.457062e-04
236  6.625554e-04 4.417424e-04
237  6.616023e-04 4.399431e-04
238  6.574377e-04 4.375374e-04
239  6.568811e-04 4.315558e-04
240  6.565848e-04 4.300287e-04
241  6.381779e-04 4.236506e-04
242  6.375264e-04 4.213571e-04
243  6.261979e-04 4.202618e-04
244  6.250531e-04 4.181877e-04
245  6.013844e-04 4.115483e-04
246  6.013224e-04 4.106477e-04
247  5.954382e-04 4.078719e-04
248  5.950375e-04 4.033641e-04
249  5.924008e-04 4.023770e-04
250  5.922949e-04 3.938343e-04
251  5.830860e-04 3.924592e-04
252  5.827361e-04 3.892159e-04
253  5.681196e-04 3.879647e-04
254  5.677225e-04 3.855825e-04
255  5.585925e-04 3.789683e-04


==> anc/Fig3_Mode0_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000015 0.000015 0.000015 0.000016 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000018 0.000018 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000018 0.000018 0.000019 0.000019 0.000020 0.000020 0.000021 0.000021 0.000021 0.000022 0.000022 0.000022 0.000023 0.000023 0.000022 0.000022 0.000022 0.000021 0.000021 0.000020 0.000019 0.000018 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000019 0.000020 0.000022 0.000023 0.000024 0.000025 0.000025 0.000026 0.000027 0.000027 0.000027 0.000028 0.000028 0.000029 0.000029 0.000029 0.000029 0.000029 0.000028 0.000028 0.000027 0.000027 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000020 0.000021 0.000023 0.000025 0.000026 0.000028 0.000029 0.000031 0.000032 0.000033 0.000034 0.000034 0.000035 0.000036 0.000036 0.000036 0.000037 0.000037 0.000037 0.000037 0.000036 0.000036 0.000035 0.000035 0.000034 0.000033 0.000032 0.000031 0.000029 0.000028 0.000027 0.000026 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000017 0.000018 0.000020 0.000021 0.000023 0.000024 0.000026 0.000028 0.000030 0.000032 0.000034 0.000036 0.000038 0.000039 0.000041 0.000042 0.000043 0.000044 0.000045 0.000046 0.000046 0.000047 0.000047 0.000047 0.000047 0.000047 0.000046 0.000045 0.000045 0.000044 0.000043 0.000042 0.000040 0.000039 0.000038 0.000036 0.000035 0.000033 0.000032 0.000030 0.000029 0.000027 0.000026 0.000024 0.000023 0.000022 0.000021 0.000019 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000029 0.000031 0.000033 0.000035 0.000038 0.000040 0.000043 0.000045 0.000048 0.000050 0.000052 0.000054 0.000055 0.000056 0.000057 0.000058 0.000059 0.000059 0.000059 0.000060 0.000059 0.000059 0.000058 0.000057 0.000056 0.000055 0.000054 0.000053 0.000051 0.000050 0.000048 0.000046 0.000044 0.000043 0.000041 0.000039 0.000037 0.000035 0.000033 0.000032 0.000030 0.000028 0.000027 0.000025 0.000023 0.000022 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000010 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000031 0.000033 0.000035 0.000038 0.000040 0.000043 0.000045 0.000048 0.000051 0.000054 0.000057 0.000060 0.000063 0.000066 0.000068 0.000070 0.000071 0.000072 0.000073 0.000074 0.000075 0.000075 0.000075 0.000074 0.000074 0.000073 0.000072 0.000070 0.000069 0.000068 0.000066 0.000064 0.000063 0.000061 0.000059 0.000056 0.000054 0.000052 0.000050 0.000048 0.000045 0.000043 0.000041 0.000038 0.000036 0.000034 0.000032 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000026 0.000029 0.000032 0.000035 0.000039 0.000042 0.000045 0.000048 0.000051 0.000054 0.000057 0.000060 0.000064 0.000068 0.000071 0.000075 0.000079 0.000082 0.000084 0.000087 0.000089 0.000090 0.000091 0.000092 0.000093 0.000093 0.000093 0.000093 0.000092 0.000091 0.000089 0.000088 0.000086 0.000085 0.000083 0.000081 0.000078 0.000076 0.000074 0.000071 0.000068 0.000066 0.000063 0.000060 0.000057 0.000055 0.000052 0.000049 0.000046 0.000043 0.000041 0.000038 0.000035 0.000033 0.000030 0.000028 0.000025 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000023 0.000026 0.000029 0.000033 0.000036 0.000040 0.000044 0.000048 0.000052 0.000056 0.000060 0.000063 0.000067 0.000071 0.000075 0.000079 0.000084 0.000088 0.000093 0.000097 0.000101 0.000104 0.000107 0.000110 0.000112 0.000113 0.000114 0.000115 0.000115 0.000115 0.000115 0.000114 0.000112 0.000111 0.000109 0.000107 0.000105 0.000103 0.000100 0.000098 0.000095 0.000092 0.000089 0.000085 0.000082 0.000079 0.000076 0.000072 0.000069 0.000065 0.000062 0.000058 0.000055 0.000051 0.000048 0.000045 0.000041 0.000038 0.000035 0.000032 0.000029 0.000026 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000016 0.000018 0.000020 0.000023 0.000026 0.000029 0.000032 0.000036 0.000040 0.000045 0.000050 0.000054 0.000059 0.000064 0.000069 0.000074 0.000078 0.000083 0.000088 0.000093 0.000098 0.000103 0.000108 0.000114 0.000119 0.000123 0.000128 0.000131 0.000134 0.000137 0.000139 0.000140 0.000141 0.000142 0.000141 0.000141 0.000140 0.000138 0.000137 0.000135 0.000132 0.000130 0.000127 0.000124 0.000121 0.000117 0.000114 0.000110 0.000106 0.000102 0.000098 0.000094 0.000090 0.000085 0.000081 0.000077 0.000073 0.000069 0.000064 0.000060 0.000056 0.000052 0.000048 0.000044 0.000040 0.000036 0.000032 0.000029 0.000025 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000032 0.000036 0.000040 0.000045 0.000050 0.000055 0.000061 0.000067 0.000073 0.000079 0.000085 0.000090 0.000096 0.000102 0.000108 0.000114 0.000120 0.000126 0.000132 0.000138 0.000144 0.000150 0.000155 0.000160 0.000164 0.000167 0.000169 0.000171 0.000172 0.000173 0.000172 0.000172 0.000170 0.000169 0.000167 0.000165 0.000162 0.000160 0.000156 0.000153 0.000149 0.000144 0.000140 0.000135 0.000130 0.000125 0.000120 0.000115 0.000110 0.000105 0.000100 0.000095 0.000090 0.000085 0.000080 0.000075 0.000070 0.000065 0.000060 0.000054 0.000049 0.000045 0.000040 0.000036 0.000032 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000032 0.000036 0.000040 0.000045 0.000050 0.000055 0.000061 0.000067 0.000074 0.000081 0.000088 0.000096 0.000103 0.000110 0.000117 0.000124 0.000131 0.000138 0.000146 0.000153 0.000160 0.000167 0.000175 0.000181 0.000188 0.000193 0.000198 0.000202 0.000205 0.000207 0.000208 0.000209 0.000209 0.000208 0.000207 0.000205 0.000203 0.000201 0.000198 0.000195 0.000191 0.000186 0.000182 0.000176 0.000170 0.000164 0.000158 0.000152 0.000146 0.000140 0.000135 0.000129 0.000123 0.000117 0.000111 0.000105 0.000099 0.000093 0.000087 0.000080 0.000074 0.000067 0.000061 0.000055 0.000049 0.000044 0.000039 0.000035 0.000031 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000032 0.000035 0.000039 0.000044 0.000049 0.000055 0.000061 0.000068 0.000075 0.000082 0.000090 0.000098 0.000107 0.000116 0.000124 0.000133 0.000142 0.000151 0.000159 0.000168 0.000176 0.000185 0.000193 0.000202 0.000210 0.000218 0.000226 0.000233 0.000238 0.000243 0.000247 0.000249 0.000251 0.000251 0.000251 0.000250 0.000249 0.000247 0.000245 0.000242 0.000239 0.000236 0.000231 0.000226 0.000220 0.000214 0.000206 0.000199 0.000192 0.000184 0.000177 0.000170 0.000163 0.000156 0.000149 0.000142 0.000135 0.000128 0.000121 0.000114 0.000106 0.000098 0.000090 0.000082 0.000075 0.000067 0.000061 0.000054 0.000048 0.000043 0.000038 0.000033 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000010 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000019 0.000022 0.000025 0.000028 0.000031 0.000035 0.000039 0.000044 0.000049 0.000055 0.000061 0.000068 0.000075 0.000083 0.000091 0.000100 0.000109 0.000118 0.000129 0.000139 0.000150 0.000160 0.000171 0.000181 0.000192 0.000202 0.000212 0.000222 0.000232 0.000242 0.000252 0.000262 0.000271 0.000279 0.000285 0.000291 0.000295 0.000298 0.000300 0.000301 0.000301 0.000300 0.000298 0.000296 0.000294 0.000291 0.000288 0.000284 0.000279 0.000273 0.000266 0.000258 0.000249 0.000240 0.000231 0.000222 0.000214 0.000205 0.000197 0.000189 0.000180 0.000172 0.000164 0.000156 0.000147 0.000138 0.000129 0.000120 0.000110 0.000100 0.000091 0.000082 0.000074 0.000066 0.000059 0.000053 0.000047 0.000041 0.000037 0.000032 0.000028 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000027 0.000030 0.000034 0.000039 0.000043 0.000048 0.000054 0.000060 0.000067 0.000075 0.000083 0.000092 0.000101 0.000110 0.000120 0.000131 0.000142 0.000154 0.000166 0.000179 0.000192 0.000204 0.000217 0.000229 0.000241 0.000254 0.000266 0.000278 0.000290 0.000302 0.000313 0.000323 0.000332 0.000340 0.000347 0.000352 0.000355 0.000357 0.000358 0.000358 0.000357 0.000355 0.000353 0.000351 0.000348 0.000344 0.000340 0.000334 0.000327 0.000318 0.000309 0.000299 0.000288 0.000278 0.000267 0.000257 0.000246 0.000236 0.000226 0.000217 0.000207 0.000197 0.000187 0.000177 0.000166 0.000155 0.000144 0.000133 0.000121 0.000110 0.000100 0.000090 0.000081 0.000072 0.000065 0.000058 0.000051 0.000045 0.000040 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000028 0.000033 0.000037 0.000042 0.000047 0.000053 0.000059 0.000066 0.000074 0.000082 0.000091 0.000101 0.000111 0.000122 0.000133 0.000145 0.000157 0.000170 0.000184 0.000198 0.000213 0.000228 0.000243 0.000258 0.000273 0.000288 0.000302 0.000317 0.000331 0.000346 0.000359 0.000372 0.000384 0.000395 0.000404 0.000412 0.000417 0.000421 0.000424 0.000424 0.000424 0.000423 0.000421 0.000419 0.000416 0.000413 0.000409 0.000404 0.000397 0.000389 0.000380 0.000369 0.000357 0.000345 0.000332 0.000319 0.000307 0.000294 0.000282 0.000270 0.000258 0.000247 0.000235 0.000223 0.000211 0.000199 0.000186 0.000173 0.000159 0.000146 0.000133 0.000121 0.000109 0.000098 0.000088 0.000079 0.000071 0.000063 0.000056 0.000050 0.000044 0.000039 0.000034 0.000029 0.000025 0.000021 0.000017 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000039 0.000045 0.000051 0.000057 0.000064 0.000072 0.000081 0.000090 0.000100 0.000111 0.000122 0.000134 0.000146 0.000159 0.000173 0.000187 0.000202 0.000218 0.000235 0.000253 0.000270 0.000288 0.000306 0.000324 0.000341 0.000359 0.000376 0.000393 0.000410 0.000426 0.000441 0.000455 0.000467 0.000477 0.000486 0.000493 0.000497 0.000500 0.000500 0.000500 0.000499 0.000497 0.000495 0.000492 0.000488 0.000484 0.000478 0.000470 0.000461 0.000450 0.000438 0.000424 0.000410 0.000395 0.000380 0.000365 0.000350 0.000335 0.000321 0.000307 0.000293 0.000279 0.000265 0.000251 0.000236 0.000221 0.000206 0.000190 0.000175 0.000160 0.000145 0.000132 0.000119 0.000107 0.000096 0.000086 0.000077 0.000069 0.000061 0.000054 0.000048 0.000042 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000023 0.000027 0.000031 0.000036 0.000042 0.000048 0.000054 0.000061 0.000069 0.000078 0.000087 0.000098 0.000109 0.000121 0.000133 0.000147 0.000160 0.000175 0.000190 0.000205 0.000222 0.000239 0.000258 0.000278 0.000298 0.000319 0.000340 0.000361 0.000382 0.000403 0.000423 0.000444 0.000464 0.000484 0.000502 0.000520 0.000535 0.000550 0.000561 0.000571 0.000578 0.000583 0.000586 0.000587 0.000587 0.000586 0.000584 0.000581 0.000578 0.000574 0.000569 0.000562 0.000554 0.000544 0.000531 0.000517 0.000501 0.000485 0.000467 0.000449 0.000432 0.000414 0.000396 0.000379 0.000362 0.000346 0.000329 0.000312 0.000296 0.000278 0.000261 0.000243 0.000225 0.000208 0.000190 0.000174 0.000158 0.000143 0.000129 0.000117 0.000105 0.000094 0.000084 0.000075 0.000066 0.000058 0.000051 0.000044 0.000038 0.000032 0.000027 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000028 0.000032 0.000038 0.000043 0.000050 0.000057 0.000065 0.000074 0.000083 0.000093 0.000105 0.000117 0.000130 0.000144 0.000159 0.000175 0.000191 0.000207 0.000225 0.000243 0.000262 0.000282 0.000303 0.000326 0.000350 0.000374 0.000399 0.000424 0.000448 0.000473 0.000497 0.000521 0.000545 0.000567 0.000589 0.000609 0.000627 0.000643 0.000657 0.000668 0.000676 0.000682 0.000685 0.000686 0.000686 0.000685 0.000682 0.000679 0.000676 0.000671 0.000666 0.000658 0.000649 0.000637 0.000623 0.000607 0.000589 0.000570 0.000549 0.000529 0.000508 0.000487 0.000467 0.000446 0.000426 0.000406 0.000386 0.000367 0.000347 0.000327 0.000307 0.000286 0.000266 0.000246 0.000226 0.000207 0.000189 0.000172 0.000156 0.000141 0.000127 0.000114 0.000102 0.000091 0.000080 0.000071 0.000062 0.000054 0.000047 0.000040 0.000034 0.000028 0.000024 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000045 0.000052 0.000060 0.000068 0.000078 0.000088 0.000099 0.000112 0.000125 0.000139 0.000155 0.000171 0.000188 0.000206 0.000225 0.000244 0.000264 0.000285 0.000307 0.000330 0.000355 0.000381 0.000409 0.000437 0.000466 0.000495 0.000524 0.000553 0.000581 0.000609 0.000636 0.000662 0.000687 0.000710 0.000731 0.000749 0.000764 0.000776 0.000786 0.000792 0.000796 0.000798 0.000798 0.000796 0.000794 0.000791 0.000787 0.000781 0.000775 0.000766 0.000755 0.000742 0.000726 0.000708 0.000687 0.000666 0.000643 0.000619 0.000595 0.000571 0.000546 0.000522 0.000498 0.000475 0.000451 0.000428 0.000405 0.000382 0.000359 0.000335 0.000312 0.000289 0.000266 0.000245 0.000224 0.000204 0.000186 0.000168 0.000152 0.000137 0.000122 0.000109 0.000097 0.000086 0.000075 0.000066 0.000057 0.000049 0.000041 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000047 0.000054 0.000062 0.000071 0.000082 0.000093 0.000105 0.000118 0.000133 0.000148 0.000165 0.000183 0.000202 0.000222 0.000242 0.000264 0.000286 0.000309 0.000333 0.000358 0.000385 0.000414 0.000444 0.000476 0.000509 0.000542 0.000575 0.000609 0.000642 0.000675 0.000707 0.000739 0.000769 0.000797 0.000823 0.000846 0.000867 0.000884 0.000898 0.000909 0.000916 0.000921 0.000923 0.000923 0.000922 0.000919 0.000916 0.000911 0.000905 0.000897 0.000887 0.000875 0.000860 0.000841 0.000821 0.000798 0.000773 0.000747 0.000720 0.000692 0.000664 0.000636 0.000608 0.000580 0.000553 0.000525 0.000498 0.000471 0.000444 0.000417 0.000390 0.000364 0.000338 0.000312 0.000288 0.000264 0.000242 0.000221 0.000200 0.000181 0.000163 0.000146 0.000130 0.000116 0.000102 0.000090 0.000079 0.000068 0.000059 0.000051 0.000043 0.000036 0.000030 0.000025 0.000021 0.000018 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000035 0.000041 0.000048 0.000056 0.000064 0.000074 0.000085 0.000097 0.000110 0.000124 0.000140 0.000157 0.000175 0.000195 0.000216 0.000237 0.000260 0.000283 0.000308 0.000333 0.000359 0.000387 0.000417 0.000448 0.000481 0.000516 0.000552 0.000590 0.000628 0.000666 0.000705 0.000743 0.000781 0.000818 0.000853 0.000887 0.000919 0.000948 0.000975 0.000998 0.001018 0.001034 0.001046 0.001054 0.001060 0.001063 0.001063 0.001062 0.001059 0.001055 0.001050 0.001043 0.001034 0.001022 0.001008 0.000990 0.000970 0.000946 0.000920 0.000892 0.000863 0.000833 0.000801 0.000770 0.000737 0.000705 0.000672 0.000640 0.000608 0.000576 0.000545 0.000514 0.000483 0.000453 0.000423 0.000393 0.000364 0.000337 0.000310 0.000284 0.000260 0.000236 0.000214 0.000193 0.000173 0.000154 0.000137 0.000122 0.000107 0.000094 0.000082 0.000071 0.000061 0.000052 0.000044 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000042 0.000049 0.000057 0.000066 0.000076 0.000088 0.000100 0.000114 0.000130 0.000147 0.000165 0.000185 0.000206 0.000229 0.000252 0.000277 0.000303 0.000330 0.000357 0.000386 0.000417 0.000449 0.000483 0.000519 0.000557 0.000597 0.000638 0.000681 0.000724 0.000768 0.000812 0.000855 0.000898 0.000940 0.000980 0.001018 0.001054 0.001087 0.001117 0.001143 0.001165 0.001183 0.001197 0.001208 0.001214 0.001218 0.001218 0.001217 0.001214 0.001210 0.001203 0.001195 0.001184 0.001171 0.001154 0.001134 0.001111 0.001085 0.001056 0.001025 0.000992 0.000958 0.000922 0.000886 0.000850 0.000813 0.000775 0.000738 0.000701 0.000664 0.000628 0.000592 0.000557 0.000522 0.000488 0.000455 0.000422 0.000391 0.000361 0.000332 0.000304 0.000277 0.000251 0.000226 0.000203 0.000182 0.000162 0.000143 0.000127 0.000111 0.000097 0.000085 0.000073 0.000063 0.000054 0.000046 0.000038 0.000032 0.000027 0.000022 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000023 0.000027 0.000032 0.000037 0.000043 0.000050 0.000058 0.000068 0.000078 0.000090 0.000103 0.000118 0.000135 0.000153 0.000173 0.000194 0.000217 0.000241 0.000267 0.000294 0.000322 0.000351 0.000382 0.000413 0.000447 0.000481 0.000518 0.000557 0.000599 0.000642 0.000688 0.000735 0.000783 0.000832 0.000882 0.000931 0.000980 0.001028 0.001075 0.001120 0.001163 0.001203 0.001240 0.001274 0.001303 0.001328 0.001349 0.001365 0.001376 0.001384 0.001388 0.001390 0.001388 0.001385 0.001380 0.001372 0.001362 0.001350 0.001334 0.001315 0.001293 0.001267 0.001237 0.001205 0.001170 0.001134 0.001096 0.001056 0.001016 0.000974 0.000932 0.000889 0.000846 0.000803 0.000761 0.000720 0.000679 0.000639 0.000599 0.000561 0.000523 0.000487 0.000452 0.000418 0.000385 0.000352 0.000321 0.000292 0.000263 0.000237 0.000212 0.000189 0.000168 0.000149 0.000131 0.000115 0.000100 0.000087 0.000075 0.000064 0.000055 0.000046 0.000039 0.000033 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000038 0.000044 0.000051 0.000059 0.000069 0.000080 0.000092 0.000106 0.000121 0.000139 0.000158 0.000179 0.000202 0.000227 0.000253 0.000281 0.000310 0.000341 0.000373 0.000406 0.000441 0.000477 0.000515 0.000554 0.000597 0.000641 0.000689 0.000738 0.000790 0.000843 0.000897 0.000952 0.001008 0.001063 0.001118 0.001172 0.001224 0.001275 0.001322 0.001367 0.001408 0.001445 0.001478 0.001507 0.001530 0.001548 0.001561 0.001570 0.001575 0.001577 0.001576 0.001572 0.001565 0.001557 0.001545 0.001531 0.001513 0.001491 0.001466 0.001437 0.001404 0.001368 0.001330 0.001290 0.001247 0.001203 0.001158 0.001111 0.001063 0.001014 0.000965 0.000917 0.000869 0.000821 0.000775 0.000729 0.000685 0.000642 0.000600 0.000559 0.000519 0.000481 0.000443 0.000407 0.000371 0.000337 0.000305 0.000274 0.000246 0.000219 0.000195 0.000173 0.000153 0.000135 0.000118 0.000103 0.000089 0.000076 0.000065 0.000056 0.000047 0.000040 0.000033 0.000028 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000033 0.000038 0.000045 0.000052 0.000060 0.000070 0.000081 0.000093 0.000108 0.000124 0.000142 0.000162 0.000184 0.000209 0.000235 0.000263 0.000294 0.000325 0.000359 0.000393 0.000430 0.000467 0.000507 0.000548 0.000591 0.000636 0.000685 0.000735 0.000789 0.000845 0.000903 0.000963 0.001024 0.001085 0.001147 0.001209 0.001270 0.001329 0.001387 0.001443 0.001496 0.001545 0.001591 0.001632 0.001669 0.001700 0.001726 0.001747 0.001762 0.001773 0.001778 0.001780 0.001779 0.001774 0.001767 0.001756 0.001743 0.001726 0.001706 0.001682 0.001654 0.001622 0.001586 0.001547 0.001504 0.001460 0.001413 0.001364 0.001313 0.001260 0.001206 0.001151 0.001096 0.001041 0.000986 0.000932 0.000880 0.000829 0.000779 0.000730 0.000683 0.000638 0.000593 0.000550 0.000508 0.000467 0.000426 0.000388 0.000351 0.000316 0.000283 0.000253 0.000226 0.000201 0.000178 0.000157 0.000138 0.000120 0.000104 0.000090 0.000077 0.000066 0.000056 0.000047 0.000040 0.000033 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000038 0.000045 0.000052 0.000061 0.000070 0.000082 0.000094 0.000109 0.000126 0.000144 0.000165 0.000189 0.000214 0.000242 0.000272 0.000305 0.000339 0.000375 0.000413 0.000452 0.000493 0.000536 0.000580 0.000627 0.000676 0.000728 0.000783 0.000840 0.000901 0.000964 0.001029 0.001095 0.001163 0.001231 0.001300 0.001368 0.001435 0.001501 0.001564 0.001625 0.001683 0.001738 0.001788 0.001834 0.001874 0.001909 0.001938 0.001961 0.001979 0.001990 0.001997 0.001999 0.001997 0.001991 0.001983 0.001971 0.001956 0.001937 0.001914 0.001888 0.001857 0.001822 0.001783 0.001740 0.001694 0.001644 0.001593 0.001538 0.001482 0.001423 0.001362 0.001301 0.001238 0.001176 0.001114 0.001054 0.000995 0.000937 0.000882 0.000828 0.000775 0.000725 0.000675 0.000626 0.000579 0.000532 0.000487 0.000443 0.000401 0.000362 0.000325 0.000291 0.000260 0.000232 0.000206 0.000182 0.000160 0.000140 0.000122 0.000105 0.000091 0.000078 0.000066 0.000056 0.000047 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000037 0.000044 0.000052 0.000060 0.000070 0.000082 0.000095 0.000110 0.000127 0.000146 0.000168 0.000192 0.000218 0.000248 0.000280 0.000314 0.000351 0.000390 0.000430 0.000473 0.000518 0.000564 0.000612 0.000662 0.000715 0.000770 0.000829 0.000891 0.000955 0.001023 0.001093 0.001166 0.001240 0.001314 0.001390 0.001465 0.001540 0.001613 0.001685 0.001755 0.001821 0.001885 0.001944 0.001999 0.002049 0.002094 0.002132 0.002164 0.002190 0.002209 0.002222 0.002229 0.002231 0.002229 0.002223 0.002213 0.002199 0.002182 0.002162 0.002137 0.002108 0.002075 0.002037 0.001994 0.001948 0.001898 0.001844 0.001787 0.001727 0.001664 0.001598 0.001531 0.001462 0.001392 0.001322 0.001253 0.001185 0.001119 0.001055 0.000993 0.000934 0.000876 0.000819 0.000764 0.000710 0.000657 0.000604 0.000553 0.000504 0.000457 0.000413 0.000371 0.000333 0.000298 0.000266 0.000237 0.000210 0.000185 0.000162 0.000141 0.000123 0.000106 0.000091 0.000078 0.000066 0.000056 0.000047 0.000039 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000043 0.000051 0.000060 0.000070 0.000082 0.000095 0.000110 0.000128 0.000147 0.000169 0.000194 0.000222 0.000252 0.000285 0.000321 0.000360 0.000402 0.000446 0.000492 0.000540 0.000590 0.000642 0.000696 0.000752 0.000812 0.000874 0.000940 0.001009 0.001081 0.001156 0.001234 0.001314 0.001395 0.001477 0.001560 0.001642 0.001724 0.001804 0.001882 0.001957 0.002030 0.002099 0.002163 0.002223 0.002277 0.002325 0.002367 0.002402 0.002430 0.002451 0.002465 0.002473 0.002475 0.002473 0.002466 0.002455 0.002441 0.002422 0.002400 0.002373 0.002342 0.002307 0.002266 0.002221 0.002171 0.002116 0.002057 0.001995 0.001929 0.001859 0.001787 0.001712 0.001635 0.001557 0.001479 0.001402 0.001327 0.001254 0.001183 0.001115 0.001049 0.000984 0.000922 0.000861 0.000801 0.000741 0.000683 0.000626 0.000571 0.000518 0.000468 0.000422 0.000379 0.000340 0.000304 0.000271 0.000240 0.000212 0.000187 0.000163 0.000142 0.000123 0.000106 0.000091 0.000078 0.000066 0.000056 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000042 0.000050 0.000059 0.000069 0.000081 0.000095 0.000110 0.000128 0.000148 0.000171 0.000196 0.000224 0.000255 0.000289 0.000327 0.000367 0.000411 0.000458 0.000507 0.000559 0.000613 0.000669 0.000727 0.000788 0.000851 0.000918 0.000987 0.001060 0.001137 0.001217 0.001300 0.001385 0.001473 0.001562 0.001651 0.001741 0.001830 0.001918 0.002005 0.002090 0.002171 0.002249 0.002323 0.002393 0.002457 0.002515 0.002567 0.002611 0.002649 0.002679 0.002702 0.002717 0.002726 0.002729 0.002727 0.002720 0.002708 0.002693 0.002673 0.002649 0.002621 0.002589 0.002551 0.002508 0.002460 0.002406 0.002348 0.002285 0.002217 0.002144 0.002068 0.001988 0.001905 0.001819 0.001733 0.001647 0.001562 0.001479 0.001398 0.001321 0.001245 0.001173 0.001102 0.001033 0.000966 0.000899 0.000833 0.000768 0.000705 0.000643 0.000585 0.000529 0.000477 0.000430 0.000386 0.000345 0.000308 0.000274 0.000243 0.000214 0.000188 0.000164 0.000142 0.000122 0.000105 0.000090 0.000077 0.000065 0.000055 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000040 0.000048 0.000057 0.000068 0.000080 0.000094 0.000110 0.000128 0.000148 0.000171 0.000197 0.000225 0.000257 0.000292 0.000330 0.000372 0.000417 0.000466 0.000519 0.000574 0.000632 0.000692 0.000755 0.000820 0.000888 0.000958 0.001032 0.001109 0.001190 0.001275 0.001362 0.001453 0.001546 0.001642 0.001738 0.001835 0.001932 0.002028 0.002123 0.002216 0.002306 0.002394 0.002478 0.002557 0.002631 0.002699 0.002760 0.002815 0.002863 0.002902 0.002934 0.002958 0.002975 0.002985 0.002989 0.002987 0.002981 0.002969 0.002953 0.002933 0.002908 0.002879 0.002845 0.002806 0.002761 0.002710 0.002654 0.002591 0.002523 0.002450 0.002371 0.002288 0.002200 0.002109 0.002015 0.001921 0.001826 0.001733 0.001642 0.001554 0.001469 0.001386 0.001307 0.001229 0.001154 0.001079 0.001005 0.000932 0.000860 0.000790 0.000722 0.000657 0.000596 0.000538 0.000485 0.000436 0.000391 0.000350 0.000311 0.000276 0.000244 0.000214 0.000187 0.000163 0.000141 0.000122 0.000105 0.000090 0.000076 0.000064 0.000054 0.000045 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000056 0.000067 0.000079 0.000093 0.000109 0.000127 0.000148 0.000171 0.000197 0.000226 0.000258 0.000293 0.000332 0.000375 0.000422 0.000472 0.000527 0.000585 0.000646 0.000711 0.000778 0.000848 0.000921 0.000996 0.001074 0.001156 0.001241 0.001329 0.001422 0.001517 0.001616 0.001717 0.001820 0.001923 0.002027 0.002131 0.002234 0.002335 0.002434 0.002531 0.002624 0.002712 0.002796 0.002874 0.002946 0.003010 0.003067 0.003117 0.003158 0.003191 0.003217 0.003235 0.003247 0.003252 0.003252 0.003246 0.003235 0.003219 0.003199 0.003174 0.003144 0.003109 0.003068 0.003022 0.002969 0.002910 0.002844 0.002772 0.002693 0.002608 0.002518 0.002423 0.002324 0.002222 0.002119 0.002016 0.001915 0.001816 0.001720 0.001627 0.001538 0.001451 0.001366 0.001283 0.001201 0.001119 0.001039 0.000960 0.000882 0.000807 0.000735 0.000667 0.000604 0.000545 0.000491 0.000441 0.000395 0.000352 0.000313 0.000277 0.000244 0.000213 0.000186 0.000161 0.000140 0.000120 0.000103 0.000088 0.000075 0.000063 0.000053 0.000043 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000054 0.000065 0.000077 0.000091 0.000107 0.000126 0.000147 0.000170 0.000196 0.000225 0.000258 0.000294 0.000333 0.000376 0.000424 0.000475 0.000531 0.000592 0.000656 0.000725 0.000796 0.000871 0.000949 0.001029 0.001112 0.001198 0.001288 0.001381 0.001478 0.001578 0.001682 0.001788 0.001896 0.002006 0.002117 0.002227 0.002338 0.002447 0.002554 0.002659 0.002760 0.002858 0.002951 0.003039 0.003120 0.003194 0.003261 0.003320 0.003370 0.003413 0.003447 0.003474 0.003494 0.003507 0.003514 0.003515 0.003511 0.003501 0.003486 0.003467 0.003442 0.003412 0.003377 0.003335 0.003288 0.003233 0.003171 0.003103 0.003027 0.002943 0.002853 0.002756 0.002654 0.002547 0.002438 0.002327 0.002216 0.002107 0.002000 0.001897 0.001797 0.001700 0.001606 0.001513 0.001422 0.001332 0.001242 0.001154 0.001067 0.000981 0.000899 0.000820 0.000745 0.000675 0.000610 0.000550 0.000494 0.000443 0.000396 0.000353 0.000313 0.000276 0.000242 0.000211 0.000184 0.000159 0.000137 0.000118 0.000101 0.000086 0.000073 0.000061 0.000051 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000042 0.000052 0.000062 0.000075 0.000089 0.000105 0.000124 0.000145 0.000168 0.000195 0.000224 0.000257 0.000293 0.000333 0.000377 0.000424 0.000477 0.000534 0.000596 0.000662 0.000734 0.000809 0.000888 0.000971 0.001057 0.001145 0.001237 0.001331 0.001429 0.001530 0.001635 0.001744 0.001855 0.001969 0.002084 0.002201 0.002318 0.002435 0.002551 0.002665 0.002778 0.002887 0.002993 0.003095 0.003191 0.003281 0.003365 0.003440 0.003508 0.003568 0.003619 0.003662 0.003697 0.003725 0.003746 0.003761 0.003770 0.003773 0.003771 0.003764 0.003751 0.003732 0.003708 0.003679 0.003644 0.003602 0.003554 0.003498 0.003435 0.003364 0.003285 0.003198 0.003103 0.003000 0.002892 0.002779 0.002662 0.002544 0.002426 0.002309 0.002196 0.002085 0.001978 0.001873 0.001771 0.001670 0.001570 0.001472 0.001374 0.001277 0.001182 0.001088 0.000998 0.000911 0.000829 0.000752 0.000680 0.000614 0.000553 0.000496 0.000444 0.000396 0.000351 0.000310 0.000273 0.000239 0.000208 0.000181 0.000156 0.000135 0.000116 0.000099 0.000084 0.000070 0.000059 0.000048 0.000040 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000026 0.000032 0.000040 0.000049 0.000060 0.000072 0.000086 0.000102 0.000121 0.000142 0.000166 0.000192 0.000222 0.000255 0.000292 0.000332 0.000376 0.000424 0.000477 0.000534 0.000597 0.000665 0.000738 0.000817 0.000900 0.000987 0.001078 0.001172 0.001269 0.001369 0.001472 0.001579 0.001688 0.001801 0.001918 0.002037 0.002158 0.002280 0.002403 0.002526 0.002649 0.002770 0.002889 0.003005 0.003118 0.003227 0.003331 0.003429 0.003520 0.003604 0.003680 0.003748 0.003807 0.003858 0.003901 0.003936 0.003964 0.003986 0.004003 0.004014 0.004020 0.004021 0.004016 0.004006 0.003990 0.003967 0.003939 0.003905 0.003864 0.003815 0.003759 0.003696 0.003623 0.003542 0.003452 0.003354 0.003247 0.003134 0.003015 0.002893 0.002769 0.002645 0.002522 0.002401 0.002284 0.002169 0.002057 0.001946 0.001837 0.001729 0.001621 0.001515 0.001409 0.001305 0.001203 0.001105 0.001010 0.000920 0.000835 0.000756 0.000683 0.000616 0.000553 0.000496 0.000443 0.000393 0.000348 0.000306 0.000269 0.000234 0.000204 0.000176 0.000152 0.000131 0.000112 0.000095 0.000080 0.000067 0.000055 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000056 0.000068 0.000082 0.000099 0.000117 0.000138 0.000162 0.000189 0.000219 0.000252 0.000289 0.000329 0.000373 0.000422 0.000475 0.000533 0.000596 0.000665 0.000740 0.000820 0.000906 0.000997 0.001092 0.001192 0.001294 0.001400 0.001509 0.001621 0.001736 0.001855 0.001976 0.002100 0.002226 0.002354 0.002483 0.002612 0.002740 0.002867 0.002992 0.003115 0.003234 0.003349 0.003459 0.003564 0.003662 0.003753 0.003835 0.003910 0.003976 0.004034 0.004083 0.004124 0.004158 0.004187 0.004210 0.004228 0.004241 0.004250 0.004254 0.004253 0.004246 0.004232 0.004212 0.004186 0.004154 0.004114 0.004067 0.004012 0.003948 0.003876 0.003794 0.003703 0.003603 0.003494 0.003377 0.003255 0.003129 0.003000 0.002871 0.002743 0.002616 0.002492 0.002370 0.002250 0.002132 0.002014 0.001897 0.001780 0.001665 0.001550 0.001437 0.001326 0.001219 0.001116 0.001017 0.000925 0.000838 0.000758 0.000683 0.000615 0.000551 0.000493 0.000438 0.000388 0.000342 0.000301 0.000263 0.000229 0.000198 0.000171 0.000148 0.000126 0.000108 0.000091 0.000076 0.000063 0.000052 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000034 0.000043 0.000053 0.000064 0.000078 0.000094 0.000112 0.000133 0.000157 0.000184 0.000214 0.000247 0.000284 0.000325 0.000369 0.000418 0.000472 0.000530 0.000593 0.000663 0.000738 0.000820 0.000908 0.001002 0.001101 0.001204 0.001313 0.001424 0.001539 0.001657 0.001778 0.001902 0.002029 0.002158 0.002289 0.002422 0.002556 0.002691 0.002825 0.002958 0.003088 0.003216 0.003341 0.003461 0.003577 0.003686 0.003789 0.003885 0.003973 0.004053 0.004124 0.004187 0.004241 0.004287 0.004326 0.004359 0.004386 0.004409 0.004428 0.004444 0.004456 0.004463 0.004465 0.004461 0.004452 0.004435 0.004412 0.004383 0.004346 0.004301 0.004248 0.004187 0.004116 0.004036 0.003945 0.003845 0.003736 0.003619 0.003495 0.003367 0.003235 0.003103 0.002970 0.002839 0.002709 0.002581 0.002453 0.002327 0.002200 0.002074 0.001949 0.001824 0.001700 0.001577 0.001458 0.001341 0.001229 0.001122 0.001020 0.000926 0.000838 0.000756 0.000681 0.000611 0.000546 0.000487 0.000432 0.000381 0.000335 0.000293 0.000256 0.000222 0.000192 0.000166 0.000142 0.000121 0.000103 0.000086 0.000072 0.000059 0.000048 0.000039 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000031 0.000039 0.000049 0.000060 0.000073 0.000088 0.000106 0.000127 0.000150 0.000177 0.000207 0.000240 0.000278 0.000319 0.000363 0.000412 0.000466 0.000525 0.000588 0.000658 0.000734 0.000816 0.000905 0.001001 0.001103 0.001210 0.001323 0.001440 0.001561 0.001685 0.001812 0.001942 0.002075 0.002209 0.002346 0.002485 0.002624 0.002764 0.002903 0.003041 0.003177 0.003310 0.003439 0.003564 0.003684 0.003798 0.003904 0.004004 0.004095 0.004178 0.004253 0.004319 0.004376 0.004425 0.004466 0.004501 0.004530 0.004555 0.004577 0.004597 0.004614 0.004628 0.004638 0.004644 0.004644 0.004639 0.004627 0.004609 0.004583 0.004551 0.004511 0.004462 0.004405 0.004338 0.004261 0.004174 0.004077 0.003970 0.003854 0.003732 0.003603 0.003471 0.003337 0.003203 0.003068 0.002933 0.002798 0.002664 0.002530 0.002395 0.002260 0.002125 0.001991 0.001858 0.001726 0.001597 0.001471 0.001349 0.001233 0.001123 0.001019 0.000923 0.000834 0.000751 0.000674 0.000604 0.000538 0.000478 0.000423 0.000372 0.000326 0.000284 0.000247 0.000214 0.000185 0.000159 0.000136 0.000115 0.000097 0.000081 0.000067 0.000055 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000044 0.000055 0.000067 0.000082 0.000099 0.000119 0.000142 0.000169 0.000198 0.000232 0.000269 0.000310 0.000355 0.000404 0.000458 0.000517 0.000581 0.000650 0.000727 0.000809 0.000899 0.000996 0.001100 0.001210 0.001326 0.001448 0.001574 0.001704 0.001837 0.001974 0.002113 0.002254 0.002396 0.002540 0.002685 0.002829 0.002974 0.003117 0.003258 0.003395 0.003529 0.003658 0.003781 0.003898 0.004007 0.004109 0.004202 0.004287 0.004362 0.004429 0.004486 0.004536 0.004577 0.004611 0.004640 0.004664 0.004686 0.004705 0.004723 0.004741 0.004756 0.004770 0.004779 0.004784 0.004784 0.004778 0.004766 0.004747 0.004721 0.004687 0.004646 0.004595 0.004535 0.004465 0.004384 0.004292 0.004191 0.004080 0.003961 0.003835 0.003705 0.003572 0.003436 0.003299 0.003160 0.003021 0.002880 0.002739 0.002596 0.002453 0.002309 0.002166 0.002023 0.001882 0.001743 0.001607 0.001476 0.001350 0.001231 0.001118 0.001013 0.000916 0.000826 0.000742 0.000665 0.000593 0.000527 0.000467 0.000411 0.000361 0.000316 0.000275 0.000238 0.000206 0.000177 0.000152 0.000129 0.000109 0.000091 0.000075 0.000062 0.000051 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000025 0.000032 0.000040 0.000050 0.000062 0.000076 0.000092 0.000111 0.000133 0.000159 0.000188 0.000221 0.000258 0.000299 0.000344 0.000393 0.000447 0.000506 0.000570 0.000640 0.000716 0.000799 0.000889 0.000986 0.001091 0.001203 0.001322 0.001447 0.001577 0.001713 0.001852 0.001995 0.002141 0.002288 0.002437 0.002587 0.002737 0.002887 0.003037 0.003184 0.003330 0.003472 0.003609 0.003742 0.003868 0.003987 0.004099 0.004201 0.004295 0.004379 0.004453 0.004518 0.004574 0.004621 0.004659 0.004690 0.004715 0.004735 0.004752 0.004768 0.004783 0.004799 0.004815 0.004831 0.004846 0.004860 0.004870 0.004876 0.004877 0.004873 0.004862 0.004846 0.004822 0.004790 0.004749 0.004699 0.004639 0.004568 0.004486 0.004393 0.004289 0.004177 0.004058 0.003932 0.003802 0.003667 0.003529 0.003389 0.003246 0.003100 0.002952 0.002802 0.002651 0.002499 0.002347 0.002195 0.002044 0.001896 0.001750 0.001609 0.001473 0.001344 0.001222 0.001108 0.001003 0.000904 0.000813 0.000729 0.000651 0.000580 0.000514 0.000453 0.000398 0.000349 0.000304 0.000264 0.000229 0.000197 0.000169 0.000144 0.000121 0.000102 0.000084 0.000070 0.000057 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000056 0.000069 0.000084 0.000102 0.000124 0.000148 0.000177 0.000209 0.000245 0.000286 0.000330 0.000380 0.000434 0.000492 0.000556 0.000626 0.000702 0.000785 0.000875 0.000972 0.001077 0.001190 0.001310 0.001438 0.001572 0.001712 0.001857 0.002005 0.002158 0.002312 0.002468 0.002624 0.002781 0.002936 0.003091 0.003243 0.003393 0.003538 0.003680 0.003815 0.003944 0.004065 0.004177 0.004280 0.004373 0.004455 0.004527 0.004588 0.004639 0.004681 0.004714 0.004738 0.004756 0.004769 0.004777 0.004784 0.004791 0.004800 0.004811 0.004824 0.004840 0.004856 0.004873 0.004889 0.004902 0.004912 0.004918 0.004920 0.004915 0.004904 0.004886 0.004859 0.004823 0.004777 0.004719 0.004650 0.004570 0.004478 0.004377 0.004266 0.004148 0.004023 0.003892 0.003756 0.003615 0.003470 0.003320 0.003167 0.003011 0.002852 0.002692 0.002532 0.002371 0.002211 0.002053 0.001897 0.001746 0.001600 0.001462 0.001331 0.001208 0.001093 0.000987 0.000888 0.000797 0.000713 0.000635 0.000563 0.000498 0.000438 0.000384 0.000336 0.000292 0.000253 0.000218 0.000187 0.000159 0.000135 0.000113 0.000094 0.000078 0.000064 0.000052 0.000042 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000025 0.000032 0.000040 0.000050 0.000062 0.000077 0.000094 0.000114 0.000137 0.000164 0.000196 0.000231 0.000271 0.000315 0.000364 0.000417 0.000476 0.000540 0.000609 0.000685 0.000767 0.000856 0.000954 0.001059 0.001172 0.001293 0.001422 0.001558 0.001701 0.001850 0.002004 0.002162 0.002323 0.002486 0.002650 0.002813 0.002975 0.003135 0.003292 0.003446 0.003596 0.003740 0.003879 0.004009 0.004132 0.004244 0.004346 0.004437 0.004516 0.004584 0.004639 0.004684 0.004717 0.004741 0.004756 0.004763 0.004764 0.004760 0.004754 0.004748 0.004744 0.004744 0.004747 0.004756 0.004770 0.004787 0.004807 0.004829 0.004851 0.004872 0.004891 0.004907 0.004919 0.004925 0.004924 0.004916 0.004898 0.004870 0.004831 0.004780 0.004716 0.004640 0.004553 0.004455 0.004347 0.004230 0.004106 0.003974 0.003835 0.003689 0.003537 0.003380 0.003219 0.003054 0.002887 0.002719 0.002549 0.002380 0.002213 0.002048 0.001887 0.001731 0.001583 0.001442 0.001310 0.001187 0.001073 0.000966 0.000868 0.000777 0.000693 0.000615 0.000545 0.000480 0.000421 0.000369 0.000321 0.000278 0.000240 0.000206 0.000176 0.000149 0.000125 0.000104 0.000086 0.000071 0.000058 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000056 0.000069 0.000085 0.000104 0.000126 0.000152 0.000181 0.000216 0.000254 0.000298 0.000346 0.000398 0.000457 0.000520 0.000589 0.000664 0.000746 0.000835 0.000931 0.001036 0.001148 0.001269 0.001399 0.001536 0.001681 0.001833 0.001991 0.002154 0.002321 0.002491 0.002662 0.002832 0.003001 0.003168 0.003331 0.003490 0.003644 0.003791 0.003932 0.004064 0.004187 0.004299 0.004400 0.004488 0.004563 0.004624 0.004673 0.004708 0.004731 0.004743 0.004745 0.004737 0.004723 0.004703 0.004679 0.004654 0.004632 0.004613 0.004600 0.004595 0.004597 0.004608 0.004625 0.004649 0.004677 0.004709 0.004744 0.004779 0.004813 0.004845 0.004872 0.004894 0.004909 0.004915 0.004910 0.004895 0.004866 0.004824 0.004768 0.004699 0.004618 0.004525 0.004420 0.004305 0.004180 0.004045 0.003901 0.003749 0.003590 0.003425 0.003255 0.003082 0.002906 0.002729 0.002551 0.002374 0.002200 0.002029 0.001864 0.001706 0.001557 0.001416 0.001284 0.001161 0.001047 0.000941 0.000843 0.000753 0.000670 0.000593 0.000524 0.000460 0.000403 0.000351 0.000305 0.000263 0.000226 0.000193 0.000163 0.000138 0.000115 0.000095 0.000078 0.000064 0.000052 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000041 0.000051 0.000063 0.000077 0.000094 0.000115 0.000139 0.000167 0.000200 0.000237 0.000279 0.000326 0.000378 0.000435 0.000498 0.000566 0.000641 0.000722 0.000810 0.000906 0.001009 0.001121 0.001241 0.001370 0.001507 0.001653 0.001806 0.001967 0.002134 0.002306 0.002481 0.002659 0.002837 0.003014 0.003188 0.003358 0.003522 0.003681 0.003832 0.003974 0.004108 0.004232 0.004343 0.004442 0.004526 0.004596 0.004650 0.004690 0.004714 0.004724 0.004721 0.004706 0.004681 0.004647 0.004606 0.004560 0.004512 0.004465 0.004421 0.004384 0.004357 0.004339 0.004333 0.004339 0.004356 0.004384 0.004421 0.004465 0.004515 0.004570 0.004626 0.004682 0.004736 0.004785 0.004828 0.004864 0.004889 0.004901 0.004901 0.004886 0.004856 0.004810 0.004750 0.004675 0.004587 0.004484 0.004369 0.004241 0.004102 0.003952 0.003792 0.003625 0.003451 0.003273 0.003091 0.002907 0.002721 0.002536 0.002353 0.002173 0.001999 0.001832 0.001673 0.001523 0.001383 0.001252 0.001130 0.001017 0.000912 0.000815 0.000726 0.000644 0.000569 0.000501 0.000439 0.000383 0.000332 0.000287 0.000246 0.000210 0.000178 0.000150 0.000126 0.000105 0.000086 0.000070 0.000057 0.000046 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000036 0.000045 0.000057 0.000070 0.000086 0.000104 0.000127 0.000153 0.000183 0.000219 0.000259 0.000305 0.000355 0.000412 0.000473 0.000541 0.000615 0.000695 0.000782 0.000877 0.000979 0.001090 0.001209 0.001337 0.001474 0.001619 0.001772 0.001934 0.002103 0.002278 0.002458 0.002642 0.002827 0.003011 0.003193 0.003370 0.003541 0.003706 0.003861 0.004007 0.004143 0.004266 0.004377 0.004473 0.004554 0.004618 0.004664 0.004693 0.004705 0.004700 0.004679 0.004645 0.004598 0.004540 0.004473 0.004400 0.004323 0.004246 0.004171 0.004103 0.004044 0.003998 0.003967 0.003951 0.003951 0.003968 0.004000 0.004046 0.004105 0.004174 0.004251 0.004333 0.004419 0.004504 0.004587 0.004664 0.004735 0.004795 0.004843 0.004876 0.004894 0.004895 0.004879 0.004845 0.004793 0.004725 0.004639 0.004538 0.004420 0.004288 0.004143 0.003985 0.003818 0.003642 0.003460 0.003273 0.003083 0.002890 0.002698 0.002506 0.002318 0.002135 0.001959 0.001791 0.001632 0.001484 0.001344 0.001215 0.001094 0.000982 0.000878 0.000783 0.000696 0.000615 0.000542 0.000475 0.000415 0.000360 0.000311 0.000267 0.000228 0.000194 0.000164 0.000137 0.000114 0.000094 0.000077 0.000063 0.000050 0.000040 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000041 0.000051 0.000063 0.000078 0.000095 0.000115 0.000139 0.000168 0.000201 0.000239 0.000283 0.000332 0.000386 0.000447 0.000513 0.000586 0.000665 0.000751 0.000845 0.000946 0.001056 0.001174 0.001301 0.001436 0.001580 0.001733 0.001894 0.002063 0.002240 0.002423 0.002611 0.002801 0.002992 0.003181 0.003367 0.003546 0.003717 0.003878 0.004029 0.004167 0.004292 0.004402 0.004496 0.004572 0.004630 0.004668 0.004686 0.004684 0.004662 0.004621 0.004564 0.004492 0.004406 0.004310 0.004205 0.004094 0.003980 0.003868 0.003761 0.003664 0.003580 0.003512 0.003464 0.003436 0.003430 0.003446 0.003484 0.003541 0.003616 0.003707 0.003811 0.003924 0.004043 0.004165 0.004287 0.004406 0.004517 0.004619 0.004709 0.004783 0.004840 0.004879 0.004897 0.004895 0.004873 0.004829 0.004765 0.004681 0.004578 0.004457 0.004319 0.004166 0.004000 0.003825 0.003640 0.003450 0.003255 0.003057 0.002857 0.002659 0.002462 0.002271 0.002086 0.001910 0.001743 0.001586 0.001438 0.001301 0.001173 0.001054 0.000944 0.000842 0.000749 0.000663 0.000584 0.000513 0.000448 0.000389 0.000336 0.000289 0.000247 0.000210 0.000178 0.000149 0.000124 0.000103 0.000084 0.000069 0.000055 0.000044 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000036 0.000046 0.000057 0.000070 0.000086 0.000105 0.000127 0.000153 0.000184 0.000219 0.000260 0.000307 0.000360 0.000418 0.000483 0.000555 0.000633 0.000717 0.000810 0.000910 0.001018 0.001135 0.001260 0.001394 0.001537 0.001688 0.001849 0.002017 0.002194 0.002378 0.002568 0.002762 0.002958 0.003154 0.003347 0.003534 0.003713 0.003882 0.004038 0.004181 0.004308 0.004418 0.004511 0.004583 0.004635 0.004665 0.004672 0.004655 0.004615 0.004554 0.004471 0.004371 0.004254 0.004123 0.003981 0.003831 0.003676 0.003520 0.003367 0.003222 0.003091 0.002977 0.002885 0.002817 0.002776 0.002764 0.002779 0.002823 0.002893 0.002987 0.003103 0.003238 0.003386 0.003545 0.003709 0.003876 0.004042 0.004202 0.004353 0.004491 0.004613 0.004716 0.004799 0.004859 0.004895 0.004907 0.004894 0.004857 0.004796 0.004711 0.004604 0.004477 0.004332 0.004171 0.003998 0.003813 0.003621 0.003423 0.003220 0.003015 0.002810 0.002606 0.002407 0.002214 0.002030 0.001855 0.001689 0.001534 0.001389 0.001253 0.001127 0.001010 0.000902 0.000803 0.000711 0.000628 0.000551 0.000481 0.000418 0.000362 0.000311 0.000267 0.000227 0.000192 0.000162 0.000135 0.000112 0.000092 0.000075 0.000060 0.000049 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000041 0.000051 0.000063 0.000078 0.000095 0.000116 0.000140 0.000168 0.000201 0.000239 0.000283 0.000333 0.000389 0.000451 0.000521 0.000597 0.000680 0.000771 0.000870 0.000976 0.001091 0.001215 0.001348 0.001489 0.001640 0.001798 0.001966 0.002142 0.002325 0.002516 0.002712 0.002911 0.003112 0.003311 0.003506 0.003693 0.003870 0.004034 0.004182 0.004314 0.004426 0.004518 0.004589 0.004636 0.004658 0.004654 0.004623 0.004566 0.004482 0.004374 0.004242 0.004091 0.003922 0.003739 0.003544 0.003341 0.003135 0.002930 0.002731 0.002543 0.002373 0.002226 0.002106 0.002016 0.001961 0.001940 0.001955 0.002006 0.002091 0.002207 0.002351 0.002520 0.002708 0.002912 0.003125 0.003344 0.003563 0.003778 0.003985 0.004179 0.004357 0.004514 0.004648 0.004756 0.004838 0.004891 0.004915 0.004909 0.004876 0.004814 0.004726 0.004614 0.004480 0.004328 0.004159 0.003977 0.003785 0.003585 0.003379 0.003170 0.002959 0.002749 0.002543 0.002343 0.002151 0.001968 0.001794 0.001631 0.001478 0.001335 0.001202 0.001079 0.000964 0.000858 0.000761 0.000672 0.000590 0.000516 0.000449 0.000389 0.000335 0.000287 0.000245 0.000208 0.000175 0.000146 0.000121 0.000100 0.000082 0.000066 0.000053 0.000042 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000056 0.000070 0.000086 0.000105 0.000127 0.000153 0.000183 0.000218 0.000259 0.000306 0.000359 0.000418 0.000485 0.000559 0.000640 0.000729 0.000826 0.000931 0.001044 0.001166 0.001297 0.001437 0.001586 0.001743 0.001910 0.002084 0.002267 0.002456 0.002653 0.002854 0.003058 0.003262 0.003463 0.003658 0.003843 0.004015 0.004171 0.004309 0.004426 0.004520 0.004590 0.004633 0.004650 0.004636 0.004593 0.004518 0.004413 0.004278 0.004116 0.003928 0.003718 0.003489 0.003245 0.002990 0.002727 0.002462 0.002201 0.001950 0.001714 0.001501 0.001316 0.001164 0.001051 0.000979 0.000950 0.000965 0.001024 0.001125 0.001265 0.001441 0.001649 0.001882 0.002135 0.002403 0.002680 0.002960 0.003238 0.003509 0.003767 0.004007 0.004226 0.004418 0.004583 0.004716 0.004817 0.004884 0.004917 0.004917 0.004884 0.004820 0.004727 0.004609 0.004468 0.004307 0.004130 0.003941 0.003741 0.003534 0.003321 0.003106 0.002891 0.002679 0.002472 0.002273 0.002082 0.001901 0.001730 0.001570 0.001419 0.001279 0.001148 0.001027 0.000915 0.000812 0.000717 0.000631 0.000552 0.000480 0.000416 0.000359 0.000308 0.000263 0.000224 0.000189 0.000158 0.000131 0.000108 0.000089 0.000072 0.000058 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000031 0.000040 0.000050 0.000062 0.000077 0.000094 0.000115 0.000139 0.000167 0.000199 0.000237 0.000280 0.000329 0.000385 0.000448 0.000519 0.000597 0.000684 0.000778 0.000881 0.000993 0.001113 0.001242 0.001380 0.001527 0.001683 0.001848 0.002021 0.002202 0.002391 0.002587 0.002789 0.002994 0.003202 0.003407 0.003609 0.003801 0.003982 0.004147 0.004292 0.004416 0.004514 0.004586 0.004629 0.004642 0.004622 0.004567 0.004478 0.004353 0.004193 0.004000 0.003775 0.003523 0.003246 0.002948 0.002635 0.002311 0.001981 0.001650 0.001326 0.001016 0.000726 0.000465 0.000238 0.000053 -0.000087 -0.000177 -0.000215 -0.000199 -0.000131 -0.000012 0.000155 0.000366 0.000616 0.000898 0.001207 0.001535 0.001877 0.002225 0.002573 0.002915 0.003245 0.003557 0.003844 0.004104 0.004332 0.004525 0.004681 0.004798 0.004876 0.004915 0.004917 0.004882 0.004813 0.004715 0.004589 0.004440 0.004271 0.004087 0.003889 0.003682 0.003468 0.003250 0.003031 0.002814 0.002601 0.002395 0.002197 0.002009 0.001831 0.001663 0.001505 0.001357 0.001220 0.001092 0.000973 0.000864 0.000764 0.000672 0.000589 0.000513 0.000445 0.000385 0.000331 0.000283 0.000241 0.000203 0.000171 0.000142 0.000118 0.000097 0.000079 0.000064 0.000051 0.000041 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000021 0.000027 0.000035 0.000044 0.000055 0.000068 0.000084 0.000103 0.000125 0.000151 0.000181 0.000215 0.000255 0.000301 0.000353 0.000412 0.000478 0.000553 0.000636 0.000727 0.000827 0.000936 0.001054 0.001181 0.001317 0.001463 0.001617 0.001780 0.001952 0.002132 0.002320 0.002515 0.002717 0.002923 0.003132 0.003341 0.003548 0.003747 0.003935 0.004109 0.004264 0.004396 0.004502 0.004579 0.004624 0.004636 0.004612 0.004550 0.004449 0.004307 0.004124 0.003902 0.003643 0.003348 0.003022 0.002670 0.002295 0.001905 0.001503 0.001097 0.000693 0.000299 -0.000076 -0.000425 -0.000739 -0.001011 -0.001234 -0.001402 -0.001511 -0.001559 -0.001544 -0.001466 -0.001327 -0.001130 -0.000881 -0.000585 -0.000248 0.000121 0.000516 0.000929 0.001353 0.001779 0.002200 0.002610 0.003000 0.003366 0.003700 0.004000 0.004260 0.004478 0.004652 0.004782 0.004867 0.004908 0.004908 0.004869 0.004795 0.004689 0.004555 0.004398 0.004221 0.004029 0.003824 0.003610 0.003390 0.003168 0.002947 0.002729 0.002517 0.002313 0.002118 0.001933 0.001757 0.001592 0.001437 0.001292 0.001157 0.001033 0.000917 0.000811 0.000715 0.000627 0.000547 0.000475 0.000411 0.000354 0.000303 0.000258 0.000219 0.000184 0.000154 0.000127 0.000105 0.000086 0.000070 0.000056 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000038 0.000048 0.000060 0.000075 0.000092 0.000112 0.000136 0.000164 0.000195 0.000232 0.000274 0.000322 0.000376 0.000438 0.000508 0.000587 0.000674 0.000770 0.000876 0.000991 0.001115 0.001249 0.001392 0.001545 0.001706 0.001876 0.002055 0.002242 0.002437 0.002638 0.002845 0.003055 0.003267 0.003477 0.003682 0.003878 0.004060 0.004224 0.004366 0.004481 0.004566 0.004618 0.004633 0.004609 0.004543 0.004433 0.004279 0.004078 0.003831 0.003539 0.003205 0.002832 0.002424 0.001987 0.001527 0.001050 0.000562 0.000072 -0.000413 -0.000883 -0.001330 -0.001744 -0.002116 -0.002437 -0.002700 -0.002898 -0.003028 -0.003086 -0.003070 -0.002981 -0.002821 -0.002593 -0.002302 -0.001956 -0.001561 -0.001125 -0.000657 -0.000166 0.000339 0.000851 0.001359 0.001856 0.002334 0.002785 0.003203 0.003582 0.003917 0.004204 0.004443 0.004631 0.004768 0.004856 0.004896 0.004892 0.004847 0.004766 0.004651 0.004509 0.004343 0.004157 0.003957 0.003745 0.003525 0.003302 0.003078 0.002856 0.002639 0.002429 0.002227 0.002035 0.001852 0.001680 0.001517 0.001365 0.001224 0.001092 0.000971 0.000860 0.000758 0.000665 0.000581 0.000506 0.000438 0.000378 0.000324 0.000277 0.000235 0.000198 0.000166 0.000138 0.000114 0.000093 0.000076 0.000061 0.000049 0.000039 0.000031 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000041 0.000052 0.000065 0.000081 0.000100 0.000122 0.000147 0.000176 0.000210 0.000249 0.000293 0.000343 0.000400 0.000465 0.000538 0.000620 0.000711 0.000813 0.000924 0.001045 0.001176 0.001316 0.001466 0.001626 0.001794 0.001972 0.002157 0.002351 0.002552 0.002759 0.002970 0.003184 0.003398 0.003608 0.003810 0.004001 0.004175 0.004327 0.004453 0.004549 0.004610 0.004632 0.004612 0.004547 0.004434 0.004271 0.004057 0.003790 0.003471 0.003102 0.002685 0.002225 0.001727 0.001197 0.000642 0.000070 -0.000512 -0.001094 -0.001667 -0.002221 -0.002746 -0.003230 -0.003664 -0.004038 -0.004344 -0.004576 -0.004727 -0.004796 -0.004780 -0.004679 -0.004495 -0.004233 -0.003899 -0.003498 -0.003039 -0.002532 -0.001986 -0.001411 -0.000816 -0.000212 0.000391 0.000984 0.001557 0.002102 0.002610 0.003076 0.003493 0.003858 0.004167 0.004420 0.004617 0.004757 0.004844 0.004880 0.004870 0.004817 0.004725 0.004601 0.004449 0.004274 0.004081 0.003873 0.003655 0.003431 0.003205 0.002980 0.002759 0.002544 0.002336 0.002137 0.001947 0.001767 0.001598 0.001439 0.001290 0.001153 0.001025 0.000908 0.000802 0.000704 0.000616 0.000537 0.000466 0.000402 0.000346 0.000295 0.000251 0.000212 0.000178 0.000148 0.000123 0.000101 0.000083 0.000067 0.000054 0.000043 0.000034 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000071 0.000087 0.000107 0.000131 0.000158 0.000189 0.000224 0.000265 0.000311 0.000364 0.000423 0.000491 0.000567 0.000653 0.000749 0.000854 0.000971 0.001098 0.001235 0.001382 0.001539 0.001706 0.001881 0.002065 0.002258 0.002458 0.002665 0.002877 0.003093 0.003310 0.003525 0.003734 0.003932 0.004116 0.004279 0.004417 0.004525 0.004598 0.004631 0.004620 0.004561 0.004450 0.004285 0.004063 0.003783 0.003443 0.003045 0.002591 0.002084 0.001529 0.000932 0.000301 -0.000357 -0.001033 -0.001717 -0.002399 -0.003068 -0.003712 -0.004320 -0.004880 -0.005381 -0.005811 -0.006164 -0.006430 -0.006606 -0.006686 -0.006669 -0.006555 -0.006347 -0.006049 -0.005666 -0.005208 -0.004682 -0.004098 -0.003468 -0.002802 -0.002111 -0.001407 -0.000702 -0.000006 0.000670 0.001315 0.001922 0.002482 0.002989 0.003438 0.003826 0.004150 0.004412 0.004611 0.004750 0.004832 0.004860 0.004840 0.004777 0.004675 0.004540 0.004378 0.004193 0.003992 0.003778 0.003555 0.003329 0.003101 0.002877 0.002657 0.002443 0.002238 0.002041 0.001854 0.001677 0.001511 0.001356 0.001212 0.001079 0.000957 0.000845 0.000744 0.000652 0.000568 0.000494 0.000427 0.000367 0.000314 0.000268 0.000226 0.000190 0.000159 0.000132 0.000109 0.000089 0.000073 0.000059 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000030 0.000039 0.000049 0.000061 0.000076 0.000094 0.000115 0.000140 0.000168 0.000201 0.000239 0.000281 0.000329 0.000384 0.000446 0.000517 0.000596 0.000685 0.000785 0.000895 0.001017 0.001150 0.001293 0.001447 0.001611 0.001784 0.001966 0.002157 0.002356 0.002563 0.002776 0.002993 0.003213 0.003432 0.003648 0.003854 0.004048 0.004222 0.004374 0.004495 0.004582 0.004629 0.004631 0.004583 0.004481 0.004320 0.004097 0.003810 0.003458 0.003039 0.002555 0.002009 0.001404 0.000746 0.000043 -0.000698 -0.001468 -0.002255 -0.003049 -0.003838 -0.004609 -0.005350 -0.006047 -0.006688 -0.007259 -0.007751 -0.008152 -0.008456 -0.008656 -0.008748 -0.008730 -0.008603 -0.008369 -0.008032 -0.007600 -0.007080 -0.006482 -0.005817 -0.005097 -0.004334 -0.003542 -0.002732 -0.001917 -0.001111 -0.000325 0.000429 0.001141 0.001802 0.002406 0.002946 0.003418 0.003821 0.004154 0.004418 0.004614 0.004746 0.004819 0.004836 0.004804 0.004728 0.004613 0.004467 0.004294 0.004101 0.003892 0.003673 0.003447 0.003218 0.002991 0.002766 0.002548 0.002336 0.002133 0.001939 0.001755 0.001583 0.001421 0.001271 0.001132 0.001005 0.000888 0.000782 0.000686 0.000600 0.000522 0.000452 0.000389 0.000333 0.000284 0.000241 0.000203 0.000170 0.000142 0.000117 0.000096 0.000078 0.000063 0.000051 0.000040 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000042 0.000052 0.000066 0.000081 0.000100 0.000123 0.000149 0.000179 0.000213 0.000252 0.000297 0.000347 0.000404 0.000468 0.000542 0.000624 0.000717 0.000821 0.000936 0.001063 0.001201 0.001350 0.001510 0.001681 0.001860 0.002050 0.002247 0.002453 0.002666 0.002884 0.003106 0.003330 0.003551 0.003765 0.003968 0.004155 0.004320 0.004457 0.004561 0.004624 0.004643 0.004610 0.004521 0.004371 0.004155 0.003870 0.003513 0.003083 0.002579 0.002002 0.001357 0.000647 -0.000120 -0.000937 -0.001795 -0.002682 -0.003588 -0.004499 -0.005402 -0.006282 -0.007125 -0.007917 -0.008643 -0.009289 -0.009845 -0.010298 -0.010641 -0.010867 -0.010972 -0.010954 -0.010813 -0.010551 -0.010174 -0.009689 -0.009104 -0.008430 -0.007680 -0.006865 -0.006000 -0.005099 -0.004177 -0.003247 -0.002324 -0.001422 -0.000553 0.000271 0.001041 0.001747 0.002385 0.002948 0.003436 0.003845 0.004179 0.004438 0.004625 0.004746 0.004804 0.004807 0.004759 0.004669 0.004541 0.004383 0.004200 0.003998 0.003783 0.003559 0.003330 0.003100 0.002872 0.002648 0.002431 0.002221 0.002021 0.001831 0.001652 0.001484 0.001328 0.001184 0.001051 0.000930 0.000820 0.000720 0.000630 0.000549 0.000476 0.000410 0.000352 0.000301 0.000255 0.000215 0.000181 0.000151 0.000125 0.000103 0.000084 0.000068 0.000054 0.000043 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000021 0.000028 0.000035 0.000045 0.000056 0.000070 0.000087 0.000107 0.000130 0.000158 0.000189 0.000225 0.000266 0.000312 0.000364 0.000423 0.000490 0.000566 0.000652 0.000748 0.000856 0.000976 0.001107 0.001251 0.001406 0.001572 0.001749 0.001935 0.002131 0.002335 0.002547 0.002766 0.002990 0.003216 0.003442 0.003664 0.003877 0.004076 0.004255 0.004409 0.004530 0.004613 0.004651 0.004638 0.004567 0.004434 0.004232 0.003957 0.003606 0.003174 0.002660 0.002065 0.001391 0.000641 -0.000179 -0.001063 -0.002000 -0.002981 -0.003993 -0.005023 -0.006057 -0.007079 -0.008073 -0.009024 -0.009915 -0.010731 -0.011456 -0.012079 -0.012587 -0.012972 -0.013225 -0.013344 -0.013325 -0.013169 -0.012879 -0.012460 -0.011919 -0.011266 -0.010513 -0.009673 -0.008759 -0.007788 -0.006774 -0.005733 -0.004683 -0.003637 -0.002613 -0.001623 -0.000680 0.000204 0.001020 0.001760 0.002421 0.002997 0.003489 0.003897 0.004223 0.004470 0.004642 0.004746 0.004786 0.004771 0.004706 0.004599 0.004458 0.004287 0.004094 0.003885 0.003663 0.003435 0.003204 0.002972 0.002744 0.002522 0.002307 0.002100 0.001904 0.001719 0.001545 0.001383 0.001234 0.001097 0.000971 0.000857 0.000753 0.000659 0.000575 0.000499 0.000431 0.000371 0.000317 0.000269 0.000228 0.000192 0.000160 0.000133 0.000110 0.000090 0.000073 0.000058 0.000046 0.000036 0.000028 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000038 0.000048 0.000060 0.000075 0.000092 0.000113 0.000138 0.000166 0.000199 0.000236 0.000278 0.000326 0.000381 0.000442 0.000512 0.000590 0.000679 0.000779 0.000891 0.001015 0.001152 0.001301 0.001461 0.001633 0.001816 0.002009 0.002211 0.002421 0.002639 0.002863 0.003092 0.003322 0.003550 0.003772 0.003983 0.004176 0.004347 0.004487 0.004592 0.004652 0.004662 0.004615 0.004504 0.004323 0.004066 0.003729 0.003306 0.002795 0.002194 0.001504 0.000727 -0.000133 -0.001070 -0.002074 -0.003136 -0.004245 -0.005387 -0.006546 -0.007708 -0.008854 -0.009968 -0.011031 -0.012026 -0.012935 -0.013743 -0.014435 -0.015000 -0.015428 -0.015711 -0.015844 -0.015825 -0.015654 -0.015334 -0.014870 -0.014272 -0.013549 -0.012714 -0.011780 -0.010764 -0.009681 -0.008550 -0.007387 -0.006211 -0.005038 -0.003886 -0.002770 -0.001704 -0.000701 0.000230 0.001079 0.001841 0.002512 0.003091 0.003577 0.003973 0.004283 0.004511 0.004662 0.004744 0.004763 0.004727 0.004643 0.004520 0.004363 0.004181 0.003978 0.003761 0.003534 0.003302 0.003068 0.002836 0.002609 0.002388 0.002176 0.001974 0.001783 0.001604 0.001437 0.001283 0.001141 0.001011 0.000892 0.000785 0.000688 0.000600 0.000522 0.000451 0.000389 0.000333 0.000283 0.000240 0.000202 0.000169 0.000141 0.000116 0.000095 0.000077 0.000062 0.000049 0.000038 0.000030 0.000023 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000040 0.000051 0.000064 0.000079 0.000098 0.000119 0.000145 0.000174 0.000208 0.000247 0.000291 0.000341 0.000397 0.000461 0.000533 0.000614 0.000706 0.000810 0.000926 0.001054 0.001196 0.001350 0.001516 0.001693 0.001882 0.002080 0.002288 0.002505 0.002729 0.002958 0.003190 0.003423 0.003653 0.003874 0.004081 0.004268 0.004429 0.004555 0.004641 0.004677 0.004658 0.004574 0.004421 0.004189 0.003875 0.003471 0.002974 0.002380 0.001688 0.000899 0.000015 -0.000958 -0.002014 -0.003144 -0.004335 -0.005575 -0.006850 -0.008143 -0.009436 -0.010711 -0.011947 -0.013126 -0.014227 -0.015233 -0.016126 -0.016891 -0.017516 -0.017988 -0.018301 -0.018449 -0.018430 -0.018243 -0.017893 -0.017385 -0.016727 -0.015931 -0.015011 -0.013982 -0.012860 -0.011663 -0.010411 -0.009122 -0.007817 -0.006513 -0.005229 -0.003983 -0.002789 -0.001662 -0.000613 0.000349 0.001216 0.001986 0.002655 0.003224 0.003694 0.004069 0.004355 0.004556 0.004681 0.004737 0.004732 0.004673 0.004569 0.004428 0.004257 0.004062 0.003850 0.003625 0.003393 0.003158 0.002923 0.002691 0.002466 0.002249 0.002042 0.001845 0.001661 0.001489 0.001329 0.001183 0.001049 0.000927 0.000816 0.000716 0.000625 0.000544 0.000471 0.000406 0.000348 0.000297 0.000252 0.000213 0.000178 0.000148 0.000122 0.000100 0.000081 0.000065 0.000052 0.000041 0.000032 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000043 0.000054 0.000067 0.000083 0.000103 0.000125 0.000152 0.000182 0.000217 0.000257 0.000303 0.000355 0.000413 0.000479 0.000554 0.000638 0.000734 0.000841 0.000961 0.001093 0.001239 0.001398 0.001569 0.001752 0.001946 0.002150 0.002364 0.002586 0.002815 0.003049 0.003285 0.003520 0.003750 0.003969 0.004172 0.004351 0.004501 0.004612 0.004678 0.004689 0.004638 0.004517 0.004318 0.004035 0.003660 0.003187 0.002613 0.001934 0.001149 0.000258 -0.000735 -0.001825 -0.003003 -0.004259 -0.005582 -0.006957 -0.008368 -0.009796 -0.011223 -0.012629 -0.013990 -0.015287 -0.016497 -0.017602 -0.018582 -0.019422 -0.020107 -0.020626 -0.020970 -0.021134 -0.021115 -0.020913 -0.020531 -0.019977 -0.019259 -0.018389 -0.017382 -0.016255 -0.015025 -0.013713 -0.012337 -0.010920 -0.009483 -0.008045 -0.006627 -0.005247 -0.003923 -0.002669 -0.001498 -0.000421 0.000556 0.001427 0.002189 0.002842 0.003389 0.003832 0.004178 0.004432 0.004602 0.004696 0.004722 0.004690 0.004608 0.004483 0.004324 0.004138 0.003931 0.003710 0.003478 0.003242 0.003005 0.002770 0.002541 0.002319 0.002107 0.001905 0.001716 0.001539 0.001375 0.001224 0.001086 0.000960 0.000846 0.000742 0.000649 0.000565 0.000490 0.000423 0.000363 0.000310 0.000264 0.000223 0.000187 0.000156 0.000129 0.000105 0.000086 0.000069 0.000055 0.000043 0.000033 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000057 0.000071 0.000088 0.000108 0.000131 0.000158 0.000190 0.000226 0.000268 0.000315 0.000368 0.000429 0.000497 0.000575 0.000662 0.000761 0.000872 0.000995 0.001132 0.001282 0.001446 0.001622 0.001810 0.002009 0.002218 0.002437 0.002664 0.002898 0.003135 0.003374 0.003611 0.003840 0.004056 0.004254 0.004425 0.004562 0.004657 0.004702 0.004687 0.004603 0.004443 0.004198 0.003861 0.003424 0.002882 0.002229 0.001463 0.000583 -0.000411 -0.001515 -0.002722 -0.004023 -0.005408 -0.006863 -0.008373 -0.009921 -0.011486 -0.013048 -0.014585 -0.016073 -0.017489 -0.018810 -0.020015 -0.021083 -0.021999 -0.022745 -0.023311 -0.023687 -0.023867 -0.023849 -0.023631 -0.023219 -0.022618 -0.021839 -0.020895 -0.019801 -0.018575 -0.017236 -0.015806 -0.014307 -0.012760 -0.011189 -0.009616 -0.008062 -0.006547 -0.005091 -0.003708 -0.002414 -0.001218 -0.000131 0.000843 0.001700 0.002440 0.003064 0.003577 0.003984 0.004292 0.004508 0.004641 0.004701 0.004696 0.004635 0.004528 0.004382 0.004205 0.004005 0.003787 0.003557 0.003321 0.003082 0.002845 0.002612 0.002386 0.002170 0.001964 0.001770 0.001588 0.001420 0.001265 0.001122 0.000993 0.000875 0.000768 0.000672 0.000586 0.000509 0.000440 0.000378 0.000324 0.000275 0.000233 0.000195 0.000163 0.000135 0.000110 0.000090 0.000072 0.000057 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000029 0.000037 0.000047 0.000059 0.000074 0.000092 0.000113 0.000137 0.000165 0.000197 0.000235 0.000278 0.000327 0.000382 0.000445 0.000516 0.000596 0.000686 0.000788 0.000903 0.001030 0.001171 0.001325 0.001493 0.001673 0.001866 0.002070 0.002284 0.002508 0.002739 0.002976 0.003217 0.003458 0.003695 0.003923 0.004136 0.004327 0.004489 0.004613 0.004691 0.004714 0.004672 0.004555 0.004356 0.004064 0.003672 0.003172 0.002559 0.001828 0.000974 -0.000002 -0.001099 -0.002313 -0.003637 -0.005061 -0.006575 -0.008162 -0.009807 -0.011491 -0.013192 -0.014889 -0.016557 -0.018171 -0.019706 -0.021137 -0.022442 -0.023600 -0.024591 -0.025399 -0.026013 -0.026422 -0.026618 -0.026601 -0.026368 -0.025925 -0.025278 -0.024438 -0.023419 -0.022238 -0.020913 -0.019466 -0.017919 -0.016295 -0.014620 -0.012915 -0.011206 -0.009516 -0.007867 -0.006277 -0.004765 -0.003347 -0.002034 -0.000835 0.000242 0.001195 0.002022 0.002725 0.003309 0.003777 0.004139 0.004402 0.004576 0.004669 0.004692 0.004654 0.004564 0.004432 0.004265 0.004071 0.003857 0.003630 0.003394 0.003155 0.002915 0.002680 0.002451 0.002230 0.002020 0.001822 0.001636 0.001463 0.001304 0.001158 0.001025 0.000904 0.000794 0.000695 0.000607 0.000527 0.000456 0.000393 0.000336 0.000286 0.000242 0.000204 0.000170 0.000140 0.000115 0.000093 0.000075 0.000060 0.000047 0.000037 0.000028 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000038 0.000049 0.000062 0.000078 0.000096 0.000117 0.000142 0.000171 0.000205 0.000243 0.000288 0.000338 0.000395 0.000460 0.000534 0.000617 0.000710 0.000815 0.000933 0.001064 0.001208 0.001366 0.001538 0.001723 0.001920 0.002128 0.002347 0.002575 0.002810 0.003051 0.003294 0.003536 0.003772 0.003998 0.004206 0.004390 0.004542 0.004653 0.004714 0.004715 0.004645 0.004496 0.004256 0.003917 0.003471 0.002909 0.002225 0.001415 0.000475 -0.000596 -0.001795 -0.003118 -0.004558 -0.006104 -0.007743 -0.009461 -0.011239 -0.013057 -0.014893 -0.016722 -0.018519 -0.020257 -0.021909 -0.023450 -0.024854 -0.026099 -0.027166 -0.028037 -0.028698 -0.029139 -0.029353 -0.029336 -0.029089 -0.028615 -0.027922 -0.027023 -0.025930 -0.024663 -0.023241 -0.021686 -0.020023 -0.018277 -0.016474 -0.014638 -0.012795 -0.010970 -0.009187 -0.007466 -0.005826 -0.004285 -0.002855 -0.001546 -0.000366 0.000682 0.001596 0.002378 0.003031 0.003562 0.003978 0.004288 0.004502 0.004629 0.004679 0.004664 0.004592 0.004473 0.004316 0.004130 0.003921 0.003696 0.003462 0.003222 0.002982 0.002744 0.002513 0.002289 0.002075 0.001872 0.001683 0.001506 0.001343 0.001193 0.001056 0.000932 0.000819 0.000718 0.000627 0.000545 0.000472 0.000407 0.000349 0.000297 0.000252 0.000211 0.000176 0.000146 0.000120 0.000097 0.000078 0.000062 0.000049 0.000038 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000031 0.000040 0.000051 0.000065 0.000081 0.000099 0.000121 0.000147 0.000177 0.000212 0.000252 0.000297 0.000349 0.000408 0.000476 0.000551 0.000637 0.000733 0.000841 0.000962 0.001096 0.001244 0.001406 0.001582 0.001770 0.001971 0.002184 0.002406 0.002638 0.002877 0.003120 0.003365 0.003608 0.003843 0.004065 0.004269 0.004445 0.004587 0.004684 0.004727 0.004706 0.004609 0.004426 0.004147 0.003762 0.003262 0.002639 0.001886 0.000999 -0.000026 -0.001189 -0.002488 -0.003918 -0.005471 -0.007135 -0.008897 -0.010742 -0.012649 -0.014598 -0.016564 -0.018523 -0.020445 -0.022304 -0.024071 -0.025718 -0.027219 -0.028550 -0.029691 -0.030622 -0.031330 -0.031803 -0.032034 -0.032018 -0.031757 -0.031254 -0.030518 -0.029560 -0.028396 -0.027044 -0.025527 -0.023868 -0.022092 -0.020226 -0.018297 -0.016333 -0.014359 -0.012403 -0.010489 -0.008639 -0.006875 -0.005214 -0.003669 -0.002252 -0.000971 0.000170 0.001169 0.002027 0.002750 0.003342 0.003812 0.004168 0.004421 0.004582 0.004660 0.004667 0.004613 0.004508 0.004361 0.004182 0.003978 0.003757 0.003524 0.003285 0.003044 0.002805 0.002571 0.002344 0.002127 0.001921 0.001727 0.001547 0.001380 0.001227 0.001087 0.000959 0.000844 0.000740 0.000647 0.000563 0.000488 0.000421 0.000361 0.000308 0.000261 0.000219 0.000183 0.000151 0.000124 0.000101 0.000081 0.000065 0.000051 0.000040 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000041 0.000053 0.000067 0.000083 0.000103 0.000126 0.000152 0.000183 0.000218 0.000259 0.000306 0.000360 0.000421 0.000490 0.000568 0.000656 0.000755 0.000866 0.000990 0.001127 0.001279 0.001444 0.001623 0.001815 0.002020 0.002236 0.002462 0.002697 0.002939 0.003185 0.003430 0.003673 0.003906 0.004125 0.004323 0.004492 0.004623 0.004706 0.004732 0.004688 0.004565 0.004350 0.004033 0.003603 0.003051 0.002368 0.001549 0.000587 -0.000520 -0.001773 -0.003168 -0.004700 -0.006361 -0.008139 -0.010020 -0.011986 -0.014018 -0.016092 -0.018184 -0.020266 -0.022309 -0.024284 -0.026161 -0.027910 -0.029504 -0.030918 -0.032130 -0.033121 -0.033874 -0.034378 -0.034626 -0.034612 -0.034338 -0.033807 -0.033028 -0.032014 -0.030781 -0.029349 -0.027740 -0.025980 -0.024095 -0.022114 -0.020065 -0.017976 -0.015877 -0.013794 -0.011754 -0.009781 -0.007896 -0.006119 -0.004464 -0.002943 -0.001565 -0.000334 0.000747 0.001680 0.002470 0.003121 0.003643 0.004045 0.004337 0.004530 0.004635 0.004664 0.004627 0.004536 0.004399 0.004228 0.004029 0.003811 0.003580 0.003342 0.003101 0.002861 0.002625 0.002396 0.002176 0.001967 0.001770 0.001586 0.001416 0.001259 0.001116 0.000986 0.000869 0.000762 0.000667 0.000581 0.000503 0.000434 0.000373 0.000318 0.000269 0.000226 0.000189 0.000156 0.000128 0.000104 0.000084 0.000067 0.000053 0.000041 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000025 0.000033 0.000042 0.000054 0.000069 0.000086 0.000106 0.000129 0.000156 0.000188 0.000225 0.000267 0.000315 0.000370 0.000433 0.000504 0.000584 0.000674 0.000776 0.000890 0.001016 0.001156 0.001311 0.001479 0.001661 0.001857 0.002065 0.002284 0.002514 0.002752 0.002996 0.003243 0.003490 0.003732 0.003963 0.004178 0.004370 0.004531 0.004651 0.004721 0.004730 0.004665 0.004516 0.004270 0.003916 0.003443 0.002842 0.002103 0.001220 0.000187 -0.000998 -0.002335 -0.003821 -0.005451 -0.007215 -0.009100 -0.011093 -0.013175 -0.015324 -0.017517 -0.019728 -0.021927 -0.024084 -0.026169 -0.028149 -0.029995 -0.031678 -0.033171 -0.034451 -0.035497 -0.036294 -0.036828 -0.037092 -0.037080 -0.036793 -0.036236 -0.035418 -0.034351 -0.033053 -0.031544 -0.029849 -0.027993 -0.026005 -0.023914 -0.021750 -0.019544 -0.017325 -0.015122 -0.012963 -0.010872 -0.008873 -0.006986 -0.005226 -0.003607 -0.002137 -0.000821 0.000339 0.001343 0.002196 0.002905 0.003476 0.003922 0.004251 0.004475 0.004607 0.004656 0.004637 0.004558 0.004432 0.004267 0.004074 0.003859 0.003631 0.003394 0.003153 0.002912 0.002675 0.002444 0.002222 0.002010 0.001809 0.001623 0.001449 0.001290 0.001145 0.001012 0.000892 0.000784 0.000686 0.000597 0.000518 0.000447 0.000384 0.000327 0.000277 0.000233 0.000195 0.000161 0.000132 0.000108 0.000087 0.000069 0.000055 0.000043 0.000033 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000044 0.000056 0.000071 0.000088 0.000109 0.000133 0.000161 0.000193 0.000231 0.000274 0.000324 0.000380 0.000445 0.000517 0.000599 0.000692 0.000795 0.000911 0.001040 0.001183 0.001340 0.001511 0.001696 0.001895 0.002106 0.002328 0.002561 0.002802 0.003048 0.003297 0.003544 0.003784 0.004013 0.004225 0.004411 0.004564 0.004674 0.004731 0.004723 0.004638 0.004464 0.004189 0.003801 0.003288 0.002641 0.001849 0.000907 -0.000192 -0.001450 -0.002866 -0.004438 -0.006158 -0.008017 -0.010004 -0.012101 -0.014290 -0.016548 -0.018852 -0.021173 -0.023481 -0.025744 -0.027930 -0.030007 -0.031943 -0.033708 -0.035274 -0.036618 -0.037717 -0.038554 -0.039117 -0.039396 -0.039386 -0.039089 -0.038508 -0.037652 -0.036536 -0.035177 -0.033597 -0.031821 -0.029876 -0.027791 -0.025598 -0.023328 -0.021012 -0.018681 -0.016366 -0.014096 -0.011896 -0.009791 -0.007801 -0.005944 -0.004233 -0.002677 -0.001281 -0.000049 0.001022 0.001935 0.002696 0.003315 0.003801 0.004166 0.004420 0.004576 0.004646 0.004642 0.004576 0.004459 0.004301 0.004113 0.003902 0.003675 0.003440 0.003199 0.002958 0.002720 0.002488 0.002263 0.002049 0.001846 0.001656 0.001480 0.001319 0.001171 0.001037 0.000914 0.000804 0.000704 0.000613 0.000532 0.000459 0.000394 0.000336 0.000285 0.000240 0.000200 0.000166 0.000136 0.000111 0.000089 0.000072 0.000057 0.000044 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000034 0.000044 0.000057 0.000072 0.000090 0.000111 0.000136 0.000164 0.000198 0.000236 0.000281 0.000332 0.000389 0.000455 0.000529 0.000613 0.000707 0.000813 0.000931 0.001062 0.001208 0.001367 0.001541 0.001728 0.001929 0.002143 0.002368 0.002603 0.002846 0.003094 0.003344 0.003591 0.003831 0.004058 0.004265 0.004446 0.004591 0.004692 0.004736 0.004713 0.004610 0.004413 0.004112 0.003692 0.003142 0.002452 0.001613 0.000616 -0.000543 -0.001868 -0.003356 -0.005006 -0.006809 -0.008756 -0.010834 -0.013026 -0.015313 -0.017672 -0.020076 -0.022497 -0.024904 -0.027263 -0.029542 -0.031707 -0.033725 -0.035565 -0.037198 -0.038600 -0.039747 -0.040622 -0.041211 -0.041504 -0.041496 -0.041189 -0.040586 -0.039697 -0.038536 -0.037121 -0.035476 -0.033626 -0.031599 -0.029427 -0.027141 -0.024773 -0.022357 -0.019924 -0.017507 -0.015135 -0.012835 -0.010633 -0.008551 -0.006605 -0.004810 -0.003176 -0.001708 -0.000409 0.000723 0.001690 0.002501 0.003163 0.003687 0.004084 0.004366 0.004544 0.004633 0.004643 0.004589 0.004481 0.004330 0.004146 0.003939 0.003714 0.003480 0.003240 0.002999 0.002760 0.002526 0.002300 0.002083 0.001878 0.001687 0.001509 0.001345 0.001195 0.001059 0.000935 0.000822 0.000720 0.000628 0.000545 0.000470 0.000404 0.000344 0.000292 0.000245 0.000205 0.000170 0.000140 0.000114 0.000092 0.000074 0.000058 0.000046 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000010 0.000014 0.000020 0.000026 0.000035 0.000045 0.000058 0.000073 0.000091 0.000113 0.000138 0.000168 0.000202 0.000241 0.000287 0.000339 0.000398 0.000465 0.000541 0.000626 0.000722 0.000829 0.000949 0.001082 0.001230 0.001391 0.001567 0.001756 0.001959 0.002175 0.002402 0.002640 0.002885 0.003135 0.003385 0.003632 0.003871 0.004096 0.004300 0.004475 0.004614 0.004706 0.004739 0.004702 0.004582 0.004366 0.004040 0.003592 0.003009 0.002282 0.001399 0.000354 -0.000859 -0.002243 -0.003796 -0.005515 -0.007393 -0.009418 -0.011578 -0.013855 -0.016229 -0.018676 -0.021169 -0.023679 -0.026174 -0.028619 -0.030980 -0.033223 -0.035313 -0.037220 -0.038913 -0.040366 -0.041557 -0.042465 -0.043078 -0.043384 -0.043379 -0.043062 -0.042439 -0.041520 -0.040319 -0.038855 -0.037152 -0.035236 -0.033137 -0.030886 -0.028516 -0.026062 -0.023556 -0.021033 -0.018525 -0.016062 -0.013675 -0.011387 -0.009222 -0.007197 -0.005328 -0.003624 -0.002092 -0.000734 0.000452 0.001469 0.002324 0.003025 0.003583 0.004009 0.004315 0.004514 0.004619 0.004643 0.004599 0.004499 0.004354 0.004174 0.003970 0.003748 0.003514 0.003275 0.003034 0.002794 0.002559 0.002332 0.002114 0.001907 0.001713 0.001534 0.001368 0.001217 0.001079 0.000953 0.000839 0.000735 0.000641 0.000556 0.000480 0.000412 0.000351 0.000297 0.000250 0.000209 0.000173 0.000143 0.000116 0.000094 0.000075 0.000060 0.000047 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000046 0.000059 0.000074 0.000093 0.000115 0.000140 0.000171 0.000206 0.000246 0.000293 0.000346 0.000406 0.000474 0.000551 0.000637 0.000735 0.000844 0.000965 0.001100 0.001249 0.001412 0.001589 0.001780 0.001985 0.002202 0.002432 0.002671 0.002917 0.003168 0.003420 0.003667 0.003905 0.004128 0.004329 0.004500 0.004633 0.004717 0.004740 0.004692 0.004557 0.004323 0.003977 0.003504 0.002894 0.002133 0.001213 0.000126 -0.001134 -0.002569 -0.004178 -0.005957 -0.007899 -0.009992 -0.012223 -0.014573 -0.017022 -0.019545 -0.022115 -0.024701 -0.027270 -0.029789 -0.032220 -0.034530 -0.036683 -0.038648 -0.040393 -0.041891 -0.043119 -0.044056 -0.044689 -0.045006 -0.045003 -0.044679 -0.044039 -0.043094 -0.041858 -0.040351 -0.038598 -0.036625 -0.034463 -0.032144 -0.029703 -0.027173 -0.024591 -0.021989 -0.019403 -0.016864 -0.014400 -0.012039 -0.009803 -0.007711 -0.005778 -0.004014 -0.002426 -0.001017 0.000216 0.001275 0.002168 0.002903 0.003490 0.003941 0.004269 0.004486 0.004606 0.004641 0.004606 0.004513 0.004373 0.004197 0.003995 0.003775 0.003543 0.003304 0.003063 0.002823 0.002587 0.002359 0.002139 0.001931 0.001736 0.001555 0.001388 0.001236 0.001096 0.000969 0.000853 0.000748 0.000652 0.000566 0.000488 0.000419 0.000357 0.000302 0.000254 0.000212 0.000176 0.000145 0.000119 0.000096 0.000077 0.000061 0.000048 0.000038 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000046 0.000059 0.000075 0.000094 0.000116 0.000142 0.000173 0.000209 0.000250 0.000298 0.000352 0.000413 0.000482 0.000560 0.000648 0.000746 0.000856 0.000979 0.001115 0.001265 0.001429 0.001608 0.001800 0.002006 0.002225 0.002455 0.002695 0.002943 0.003195 0.003447 0.003694 0.003931 0.004153 0.004351 0.004519 0.004647 0.004725 0.004741 0.004683 0.004536 0.004288 0.003925 0.003432 0.002798 0.002011 0.001060 -0.000062 -0.001360 -0.002838 -0.004493 -0.006323 -0.008318 -0.010467 -0.012757 -0.015168 -0.017678 -0.020264 -0.022897 -0.025545 -0.028176 -0.030754 -0.033244 -0.035609 -0.037814 -0.039826 -0.041614 -0.043150 -0.044408 -0.045371 -0.046020 -0.046347 -0.046344 -0.046014 -0.045359 -0.044392 -0.043127 -0.041585 -0.039790 -0.037770 -0.035556 -0.033181 -0.030680 -0.028089 -0.025444 -0.022778 -0.020128 -0.017525 -0.014999 -0.012578 -0.010284 -0.008136 -0.006151 -0.004338 -0.002705 -0.001253 0.000019 0.001113 0.002038 0.002801 0.003413 0.003885 0.004231 0.004462 0.004594 0.004639 0.004612 0.004524 0.004388 0.004216 0.004016 0.003797 0.003565 0.003327 0.003086 0.002846 0.002610 0.002380 0.002160 0.001951 0.001755 0.001573 0.001405 0.001251 0.001110 0.000982 0.000864 0.000758 0.000661 0.000573 0.000495 0.000424 0.000361 0.000306 0.000257 0.000215 0.000178 0.000147 0.000120 0.000097 0.000078 0.000062 0.000049 0.000039 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000046 0.000059 0.000075 0.000094 0.000117 0.000144 0.000175 0.000212 0.000254 0.000302 0.000357 0.000419 0.000489 0.000568 0.000657 0.000756 0.000868 0.000991 0.001128 0.001278 0.001443 0.001622 0.001815 0.002021 0.002241 0.002472 0.002713 0.002961 0.003214 0.003466 0.003713 0.003950 0.004171 0.004368 0.004534 0.004659 0.004732 0.004742 0.004677 0.004521 0.004262 0.003886 0.003378 0.002726 0.001918 0.000943 -0.000205 -0.001534 -0.003045 -0.004736 -0.006605 -0.008642 -0.010835 -0.013170 -0.015628 -0.018187 -0.020820 -0.023501 -0.026197 -0.028875 -0.031499 -0.034034 -0.036442 -0.038687 -0.040737 -0.042558 -0.044123 -0.045406 -0.046387 -0.047049 -0.047383 -0.047381 -0.047045 -0.046379 -0.045394 -0.044106 -0.042536 -0.040709 -0.038652 -0.036398 -0.033980 -0.031434 -0.028795 -0.026100 -0.023386 -0.020687 -0.018036 -0.015463 -0.012995 -0.010657 -0.008467 -0.006441 -0.004590 -0.002921 -0.001436 -0.000135 0.000987 0.001936 0.002721 0.003352 0.003841 0.004201 0.004444 0.004585 0.004637 0.004615 0.004532 0.004399 0.004229 0.004031 0.003813 0.003582 0.003344 0.003103 0.002863 0.002626 0.002396 0.002176 0.001966 0.001769 0.001586 0.001417 0.001262 0.001120 0.000991 0.000873 0.000765 0.000667 0.000579 0.000499 0.000428 0.000364 0.000308 0.000259 0.000216 0.000180 0.000148 0.000121 0.000098 0.000079 0.000063 0.000050 0.000039 0.000030 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000027 0.000036 0.000047 0.000060 0.000076 0.000095 0.000118 0.000145 0.000177 0.000214 0.000256 0.000305 0.000361 0.000424 0.000495 0.000575 0.000664 0.000765 0.000876 0.001000 0.001137 0.001288 0.001453 0.001632 0.001825 0.002031 0.002251 0.002482 0.002724 0.002972 0.003225 0.003477 0.003725 0.003962 0.004182 0.004379 0.004543 0.004666 0.004737 0.004744 0.004674 0.004513 0.004247 0.003862 0.003344 0.002679 0.001857 0.000866 -0.000302 -0.001651 -0.003185 -0.004902 -0.006798 -0.008864 -0.011088 -0.013455 -0.015946 -0.018537 -0.021204 -0.023918 -0.026646 -0.029356 -0.032012 -0.034577 -0.037015 -0.039289 -0.041364 -0.043209 -0.044794 -0.046094 -0.047088 -0.047760 -0.048098 -0.048096 -0.047756 -0.047081 -0.046084 -0.044780 -0.043190 -0.041340 -0.039258 -0.036975 -0.034527 -0.031949 -0.029278 -0.026551 -0.023803 -0.021071 -0.018387 -0.015782 -0.013284 -0.010915 -0.008696 -0.006643 -0.004765 -0.003071 -0.001563 -0.000241 0.000901 0.001867 0.002667 0.003311 0.003811 0.004180 0.004431 0.004579 0.004636 0.004618 0.004537 0.004407 0.004238 0.004040 0.003823 0.003593 0.003355 0.003114 0.002874 0.002637 0.002407 0.002186 0.001976 0.001779 0.001595 0.001425 0.001270 0.001127 0.000997 0.000878 0.000770 0.000671 0.000582 0.000502 0.000430 0.000366 0.000309 0.000260 0.000217 0.000180 0.000148 0.000121 0.000099 0.000080 0.000064 0.000050 0.000040 0.000031 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000060 0.000076 0.000095 0.000118 0.000146 0.000178 0.000215 0.000258 0.000307 0.000363 0.000427 0.000499 0.000580 0.000670 0.000771 0.000883 0.001007 0.001144 0.001294 0.001459 0.001637 0.001830 0.002036 0.002255 0.002486 0.002727 0.002976 0.003228 0.003480 0.003728 0.003966 0.004187 0.004383 0.004548 0.004671 0.004741 0.004747 0.004675 0.004511 0.004242 0.003853 0.003330 0.002659 0.001829 0.000830 -0.000348 -0.001709 -0.003256 -0.004987 -0.006898 -0.008980 -0.011221 -0.013605 -0.016113 -0.018722 -0.021407 -0.024138 -0.026884 -0.029611 -0.032283 -0.034865 -0.037318 -0.039608 -0.041698 -0.043556 -0.045153 -0.046463 -0.047464 -0.048140 -0.048480 -0.048478 -0.048134 -0.047454 -0.046450 -0.045136 -0.043535 -0.041672 -0.039576 -0.037279 -0.034815 -0.032220 -0.029532 -0.026787 -0.024023 -0.021274 -0.018574 -0.015953 -0.013438 -0.011054 -0.008820 -0.006751 -0.004860 -0.003152 -0.001631 -0.000297 0.000855 0.001831 0.002640 0.003291 0.003797 0.004171 0.004426 0.004576 0.004636 0.004620 0.004540 0.004411 0.004242 0.004045 0.003828 0.003598 0.003360 0.003120 0.002879 0.002643 0.002413 0.002191 0.001981 0.001783 0.001599 0.001429 0.001273 0.001130 0.000999 0.000880 0.000771 0.000673 0.000583 0.000502 0.000430 0.000366 0.000310 0.000260 0.000217 0.000180 0.000148 0.000121 0.000099 0.000079 0.000064 0.000050 0.000040 0.000031 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000060 0.000076 0.000095 0.000118 0.000146 0.000178 0.000215 0.000259 0.000308 0.000365 0.000429 0.000501 0.000583 0.000674 0.000775 0.000887 0.001011 0.001147 0.001297 0.001461 0.001638 0.001830 0.002035 0.002254 0.002484 0.002724 0.002972 0.003224 0.003476 0.003724 0.003962 0.004184 0.004382 0.004548 0.004672 0.004744 0.004751 0.004680 0.004517 0.004249 0.003860 0.003337 0.002667 0.001836 0.000836 -0.000343 -0.001706 -0.003254 -0.004988 -0.006901 -0.008986 -0.011230 -0.013617 -0.016127 -0.018739 -0.021425 -0.024157 -0.026905 -0.029633 -0.032308 -0.034891 -0.037347 -0.039640 -0.041732 -0.043593 -0.045192 -0.046504 -0.047506 -0.048183 -0.048523 -0.048520 -0.048175 -0.047493 -0.046487 -0.045171 -0.043568 -0.041702 -0.039604 -0.037304 -0.034838 -0.032242 -0.029552 -0.026807 -0.024042 -0.021293 -0.018593 -0.015971 -0.013456 -0.011071 -0.008835 -0.006765 -0.004871 -0.003161 -0.001638 -0.000301 0.000853 0.001830 0.002640 0.003292 0.003799 0.004173 0.004428 0.004578 0.004638 0.004621 0.004541 0.004411 0.004243 0.004045 0.003828 0.003598 0.003360 0.003119 0.002879 0.002643 0.002413 0.002191 0.001981 0.001783 0.001599 0.001429 0.001272 0.001129 0.000998 0.000879 0.000770 0.000672 0.000582 0.000501 0.000429 0.000365 0.000309 0.000259 0.000216 0.000179 0.000148 0.000121 0.000098 0.000079 0.000063 0.000050 0.000039 0.000031 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000028 0.000037 0.000047 0.000060 0.000076 0.000095 0.000119 0.000146 0.000178 0.000215 0.000259 0.000308 0.000365 0.000429 0.000502 0.000584 0.000675 0.000776 0.000888 0.001012 0.001147 0.001296 0.001458 0.001635 0.001825 0.002029 0.002246 0.002475 0.002714 0.002961 0.003212 0.003465 0.003713 0.003952 0.004176 0.004376 0.004544 0.004671 0.004746 0.004756 0.004689 0.004530 0.004267 0.003883 0.003365 0.002701 0.001877 0.000884 -0.000287 -0.001642 -0.003181 -0.004905 -0.006808 -0.008881 -0.011113 -0.013488 -0.015985 -0.018584 -0.021256 -0.023975 -0.026708 -0.029423 -0.032084 -0.034655 -0.037100 -0.039382 -0.041466 -0.043319 -0.044911 -0.046216 -0.047214 -0.047887 -0.048225 -0.048222 -0.047877 -0.047198 -0.046194 -0.044884 -0.043287 -0.041430 -0.039341 -0.037052 -0.034598 -0.032015 -0.029340 -0.026610 -0.023860 -0.021127 -0.018442 -0.015836 -0.013335 -0.010964 -0.008741 -0.006682 -0.004798 -0.003097 -0.001582 -0.000253 0.000893 0.001864 0.002668 0.003315 0.003816 0.004186 0.004437 0.004584 0.004641 0.004622 0.004540 0.004409 0.004239 0.004041 0.003823 0.003592 0.003354 0.003114 0.002873 0.002637 0.002407 0.002186 0.001976 0.001779 0.001595 0.001425 0.001268 0.001125 0.000995 0.000875 0.000767 0.000668 0.000579 0.000499 0.000427 0.000363 0.000307 0.000258 0.000215 0.000178 0.000147 0.000120 0.000097 0.000078 0.000063 0.000050 0.000039 0.000030 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000028 0.000037 0.000047 0.000060 0.000076 0.000095 0.000118 0.000146 0.000178 0.000215 0.000258 0.000308 0.000364 0.000428 0.000501 0.000583 0.000674 0.000775 0.000886 0.001009 0.001144 0.001291 0.001452 0.001627 0.001815 0.002018 0.002233 0.002461 0.002699 0.002944 0.003195 0.003447 0.003696 0.003937 0.004162 0.004365 0.004537 0.004667 0.004747 0.004762 0.004701 0.004550 0.004294 0.003920 0.003413 0.002760 0.001950 0.000972 -0.000182 -0.001517 -0.003037 -0.004738 -0.006618 -0.008667 -0.010873 -0.013220 -0.015690 -0.018259 -0.020903 -0.023592 -0.026296 -0.028982 -0.031616 -0.034160 -0.036580 -0.038839 -0.040901 -0.042736 -0.044312 -0.045604 -0.046592 -0.047258 -0.047592 -0.047587 -0.047246 -0.046572 -0.045578 -0.044280 -0.042699 -0.040860 -0.038792 -0.036527 -0.034099 -0.031544 -0.028898 -0.026198 -0.023480 -0.020778 -0.018124 -0.015548 -0.013077 -0.010734 -0.008537 -0.006503 -0.004642 -0.002962 -0.001466 -0.000155 0.000976 0.001933 0.002723 0.003358 0.003850 0.004211 0.004454 0.004594 0.004646 0.004622 0.004537 0.004403 0.004231 0.004032 0.003813 0.003582 0.003344 0.003103 0.002863 0.002627 0.002397 0.002177 0.001967 0.001770 0.001587 0.001417 0.001261 0.001118 0.000988 0.000869 0.000761 0.000663 0.000575 0.000495 0.000423 0.000360 0.000304 0.000255 0.000213 0.000176 0.000145 0.000118 0.000096 0.000077 0.000062 0.000049 0.000038 0.000030 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000048 0.000060 0.000076 0.000095 0.000118 0.000145 0.000177 0.000214 0.000257 0.000306 0.000362 0.000426 0.000498 0.000579 0.000670 0.000770 0.000881 0.001003 0.001137 0.001283 0.001442 0.001615 0.001802 0.002002 0.002216 0.002441 0.002678 0.002922 0.003172 0.003424 0.003674 0.003916 0.004144 0.004350 0.004525 0.004661 0.004746 0.004769 0.004716 0.004575 0.004331 0.003970 0.003478 0.002844 0.002054 0.001099 -0.000029 -0.001336 -0.002824 -0.004492 -0.006335 -0.008346 -0.010512 -0.012818 -0.015245 -0.017771 -0.020370 -0.023015 -0.025675 -0.028317 -0.030909 -0.033413 -0.035794 -0.038017 -0.040048 -0.041853 -0.043405 -0.044677 -0.045649 -0.046305 -0.046633 -0.046629 -0.046292 -0.045628 -0.044649 -0.043371 -0.041814 -0.040004 -0.037969 -0.035740 -0.033351 -0.030837 -0.028235 -0.025580 -0.022908 -0.020252 -0.017644 -0.015114 -0.012686 -0.010385 -0.008228 -0.006231 -0.004405 -0.002758 -0.001292 -0.000007 0.001099 0.002033 0.002804 0.003422 0.003898 0.004245 0.004477 0.004608 0.004652 0.004622 0.004532 0.004394 0.004220 0.004019 0.003799 0.003567 0.003328 0.003087 0.002848 0.002612 0.002383 0.002163 0.001954 0.001758 0.001575 0.001406 0.001250 0.001108 0.000979 0.000861 0.000753 0.000656 0.000568 0.000489 0.000419 0.000356 0.000301 0.000252 0.000210 0.000174 0.000143 0.000117 0.000095 0.000076 0.000061 0.000048 0.000037 0.000029 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000048 0.000061 0.000076 0.000095 0.000118 0.000145 0.000176 0.000213 0.000255 0.000304 0.000359 0.000422 0.000494 0.000574 0.000664 0.000763 0.000873 0.000994 0.001126 0.001271 0.001428 0.001599 0.001783 0.001982 0.002193 0.002417 0.002652 0.002895 0.003144 0.003397 0.003647 0.003891 0.004121 0.004330 0.004510 0.004652 0.004744 0.004775 0.004733 0.004604 0.004374 0.004031 0.003560 0.002949 0.002186 0.001262 0.000168 -0.001101 -0.002547 -0.004170 -0.005966 -0.007925 -0.010038 -0.012288 -0.014658 -0.017125 -0.019666 -0.022252 -0.024853 -0.027438 -0.029974 -0.032424 -0.034754 -0.036930 -0.038917 -0.040684 -0.042203 -0.043449 -0.044401 -0.045043 -0.045365 -0.045360 -0.045031 -0.044381 -0.043422 -0.042171 -0.040647 -0.038875 -0.036883 -0.034702 -0.032365 -0.029906 -0.027361 -0.024766 -0.022153 -0.019558 -0.017010 -0.014539 -0.012169 -0.009923 -0.007819 -0.005872 -0.004093 -0.002489 -0.001063 0.000185 0.001259 0.002163 0.002908 0.003502 0.003958 0.004289 0.004506 0.004625 0.004659 0.004621 0.004525 0.004383 0.004205 0.004002 0.003780 0.003548 0.003309 0.003068 0.002828 0.002592 0.002364 0.002145 0.001937 0.001741 0.001559 0.001391 0.001237 0.001096 0.000967 0.000850 0.000744 0.000648 0.000561 0.000483 0.000413 0.000351 0.000296 0.000249 0.000207 0.000172 0.000141 0.000115 0.000093 0.000075 0.000059 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000048 0.000060 0.000076 0.000095 0.000118 0.000144 0.000175 0.000211 0.000253 0.000301 0.000355 0.000417 0.000487 0.000567 0.000655 0.000754 0.000862 0.000982 0.001113 0.001255 0.001410 0.001579 0.001761 0.001957 0.002166 0.002388 0.002621 0.002863 0.003112 0.003364 0.003615 0.003860 0.004093 0.004306 0.004492 0.004639 0.004739 0.004780 0.004750 0.004635 0.004423 0.004101 0.003654 0.003072 0.002342 0.001456 0.000404 -0.000818 -0.002213 -0.003780 -0.005515 -0.007412 -0.009458 -0.011640 -0.013939 -0.016335 -0.018802 -0.021316 -0.023845 -0.026359 -0.028825 -0.031209 -0.033477 -0.035594 -0.037527 -0.039248 -0.040726 -0.041939 -0.042867 -0.043493 -0.043807 -0.043803 -0.043483 -0.042851 -0.041918 -0.040700 -0.039217 -0.037492 -0.035554 -0.033431 -0.031157 -0.028766 -0.026291 -0.023768 -0.021229 -0.018707 -0.016233 -0.013834 -0.011534 -0.009357 -0.007318 -0.005433 -0.003712 -0.002162 -0.000785 0.000418 0.001451 0.002319 0.003032 0.003598 0.004030 0.004339 0.004539 0.004643 0.004665 0.004618 0.004515 0.004368 0.004186 0.003980 0.003757 0.003524 0.003284 0.003043 0.002804 0.002569 0.002341 0.002123 0.001916 0.001722 0.001541 0.001374 0.001221 0.001081 0.000953 0.000838 0.000732 0.000637 0.000552 0.000474 0.000406 0.000345 0.000291 0.000244 0.000204 0.000169 0.000139 0.000113 0.000092 0.000073 0.000058 0.000046 0.000036 0.000027 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000047 0.000060 0.000076 0.000095 0.000117 0.000143 0.000174 0.000209 0.000250 0.000297 0.000350 0.000411 0.000480 0.000558 0.000645 0.000742 0.000849 0.000966 0.001095 0.001236 0.001389 0.001555 0.001735 0.001928 0.002135 0.002355 0.002586 0.002826 0.003074 0.003327 0.003579 0.003825 0.004061 0.004278 0.004469 0.004623 0.004732 0.004784 0.004767 0.004669 0.004477 0.004178 0.003760 0.003211 0.002519 0.001677 0.000675 -0.000492 -0.001826 -0.003328 -0.004993 -0.006816 -0.008784 -0.010885 -0.013101 -0.015412 -0.017794 -0.020222 -0.022666 -0.025097 -0.027482 -0.029788 -0.031981 -0.034029 -0.035901 -0.037566 -0.038997 -0.040172 -0.041071 -0.041679 -0.041984 -0.041982 -0.041673 -0.041062 -0.040160 -0.038981 -0.037546 -0.035877 -0.034001 -0.031947 -0.029748 -0.027435 -0.025042 -0.022603 -0.020150 -0.017714 -0.015326 -0.013011 -0.010795 -0.008697 -0.006735 -0.004923 -0.003270 -0.001783 -0.000465 0.000685 0.001670 0.002496 0.003171 0.003705 0.004108 0.004394 0.004574 0.004661 0.004670 0.004613 0.004502 0.004348 0.004163 0.003954 0.003730 0.003495 0.003256 0.003015 0.002776 0.002542 0.002315 0.002097 0.001891 0.001698 0.001519 0.001354 0.001202 0.001063 0.000937 0.000823 0.000719 0.000626 0.000541 0.000465 0.000398 0.000338 0.000285 0.000239 0.000200 0.000166 0.000136 0.000111 0.000090 0.000072 0.000057 0.000045 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000037 0.000047 0.000060 0.000075 0.000094 0.000116 0.000142 0.000172 0.000207 0.000247 0.000292 0.000344 0.000404 0.000471 0.000547 0.000632 0.000727 0.000833 0.000948 0.001075 0.001214 0.001364 0.001528 0.001705 0.001896 0.002100 0.002317 0.002546 0.002785 0.003032 0.003284 0.003537 0.003786 0.004024 0.004245 0.004441 0.004603 0.004721 0.004784 0.004782 0.004702 0.004532 0.004260 0.003874 0.003362 0.002714 0.001920 0.000974 -0.000130 -0.001396 -0.002824 -0.004410 -0.006148 -0.008028 -0.010037 -0.012159 -0.014374 -0.016658 -0.018989 -0.021337 -0.023672 -0.025965 -0.028182 -0.030292 -0.032262 -0.034062 -0.035665 -0.037044 -0.038176 -0.039043 -0.039629 -0.039925 -0.039925 -0.039629 -0.039042 -0.038174 -0.037040 -0.035659 -0.034054 -0.032249 -0.030273 -0.028158 -0.025934 -0.023634 -0.021290 -0.018934 -0.016596 -0.014305 -0.012087 -0.009964 -0.007957 -0.006082 -0.004353 -0.002777 -0.001362 -0.000110 0.000980 0.001912 0.002690 0.003323 0.003820 0.004192 0.004451 0.004609 0.004678 0.004673 0.004604 0.004484 0.004325 0.004135 0.003923 0.003697 0.003462 0.003222 0.002981 0.002743 0.002510 0.002284 0.002068 0.001863 0.001672 0.001494 0.001330 0.001180 0.001044 0.000919 0.000807 0.000704 0.000612 0.000529 0.000455 0.000389 0.000330 0.000279 0.000234 0.000195 0.000162 0.000133 0.000109 0.000088 0.000070 0.000056 0.000044 0.000034 0.000026 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000059 0.000074 0.000093 0.000114 0.000140 0.000170 0.000204 0.000243 0.000287 0.000338 0.000396 0.000461 0.000535 0.000618 0.000711 0.000814 0.000928 0.001053 0.001189 0.001337 0.001498 0.001672 0.001860 0.002061 0.002276 0.002502 0.002740 0.002986 0.003237 0.003490 0.003740 0.003981 0.004206 0.004408 0.004577 0.004705 0.004781 0.004794 0.004734 0.004588 0.004345 0.003993 0.003522 0.002921 0.002182 0.001297 0.000260 -0.000931 -0.002277 -0.003776 -0.005421 -0.007204 -0.009112 -0.011129 -0.013237 -0.015415 -0.017637 -0.019879 -0.022109 -0.024300 -0.026419 -0.028435 -0.030320 -0.032042 -0.033576 -0.034896 -0.035981 -0.036812 -0.037376 -0.037661 -0.037663 -0.037381 -0.036821 -0.035992 -0.034908 -0.033587 -0.032051 -0.030325 -0.028435 -0.026412 -0.024286 -0.022089 -0.019851 -0.017602 -0.015372 -0.013189 -0.011077 -0.009058 -0.007151 -0.005372 -0.003733 -0.002243 -0.000907 0.000272 0.001297 0.002169 0.002895 0.003483 0.003941 0.004279 0.004509 0.004643 0.004693 0.004671 0.004590 0.004462 0.004295 0.004101 0.003887 0.003659 0.003423 0.003183 0.002943 0.002705 0.002473 0.002249 0.002034 0.001831 0.001642 0.001466 0.001304 0.001156 0.001021 0.000899 0.000788 0.000688 0.000598 0.000516 0.000443 0.000379 0.000322 0.000272 0.000228 0.000191 0.000158 0.000130 0.000106 0.000086 0.000069 0.000054 0.000042 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000058 0.000073 0.000091 0.000113 0.000138 0.000167 0.000200 0.000238 0.000281 0.000331 0.000387 0.000450 0.000522 0.000603 0.000694 0.000794 0.000905 0.001028 0.001161 0.001307 0.001465 0.001636 0.001821 0.002019 0.002230 0.002454 0.002690 0.002934 0.003185 0.003438 0.003689 0.003932 0.004161 0.004368 0.004545 0.004683 0.004772 0.004802 0.004763 0.004642 0.004430 0.004116 0.003688 0.003138 0.002456 0.001636 0.000673 -0.000438 -0.001697 -0.003102 -0.004648 -0.006326 -0.008124 -0.010029 -0.012023 -0.014084 -0.016191 -0.018316 -0.020433 -0.022513 -0.024526 -0.026442 -0.028233 -0.029871 -0.031330 -0.032588 -0.033622 -0.034415 -0.034953 -0.035226 -0.035230 -0.034964 -0.034432 -0.033645 -0.032614 -0.031359 -0.029898 -0.028257 -0.026461 -0.024538 -0.022519 -0.020432 -0.018308 -0.016176 -0.014063 -0.011996 -0.009998 -0.008091 -0.006293 -0.004618 -0.003077 -0.001679 -0.000428 0.000674 0.001628 0.002438 0.003108 0.003647 0.004063 0.004365 0.004564 0.004673 0.004702 0.004665 0.004571 0.004433 0.004260 0.004061 0.003844 0.003614 0.003378 0.003138 0.002899 0.002662 0.002432 0.002209 0.001996 0.001796 0.001608 0.001434 0.001275 0.001129 0.000997 0.000877 0.000768 0.000670 0.000582 0.000502 0.000431 0.000368 0.000313 0.000264 0.000222 0.000185 0.000154 0.000127 0.000103 0.000084 0.000067 0.000053 0.000041 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000044 0.000057 0.000071 0.000089 0.000110 0.000135 0.000163 0.000196 0.000233 0.000275 0.000322 0.000377 0.000438 0.000508 0.000586 0.000675 0.000773 0.000881 0.001001 0.001132 0.001274 0.001429 0.001597 0.001778 0.001973 0.002181 0.002402 0.002635 0.002877 0.003127 0.003380 0.003631 0.003877 0.004109 0.004322 0.004507 0.004655 0.004758 0.004805 0.004787 0.004694 0.004514 0.004238 0.003856 0.003359 0.002738 0.001986 0.001099 0.000072 -0.001096 -0.002402 -0.003843 -0.005410 -0.007093 -0.008879 -0.010751 -0.012689 -0.014672 -0.016674 -0.018670 -0.020633 -0.022533 -0.024342 -0.026035 -0.027583 -0.028964 -0.030154 -0.031133 -0.031885 -0.032396 -0.032656 -0.032662 -0.032412 -0.031911 -0.031167 -0.030194 -0.029007 -0.027627 -0.026076 -0.024380 -0.022564 -0.020658 -0.018689 -0.016686 -0.014678 -0.012689 -0.010746 -0.008870 -0.007082 -0.005398 -0.003833 -0.002396 -0.001094 0.000067 0.001088 0.001968 0.002712 0.003324 0.003812 0.004183 0.004448 0.004616 0.004698 0.004706 0.004652 0.004545 0.004397 0.004217 0.004014 0.003794 0.003563 0.003326 0.003087 0.002848 0.002614 0.002385 0.002164 0.001954 0.001756 0.001571 0.001400 0.001243 0.001100 0.000970 0.000853 0.000746 0.000651 0.000564 0.000487 0.000418 0.000357 0.000303 0.000256 0.000215 0.000180 0.000149 0.000123 0.000100 0.000081 0.000065 0.000051 0.000040 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000043 0.000055 0.000070 0.000087 0.000108 0.000132 0.000159 0.000191 0.000227 0.000268 0.000314 0.000366 0.000426 0.000493 0.000569 0.000654 0.000750 0.000856 0.000972 0.001100 0.001240 0.001392 0.001556 0.001733 0.001924 0.002129 0.002346 0.002576 0.002816 0.003063 0.003315 0.003567 0.003814 0.004050 0.004268 0.004460 0.004619 0.004736 0.004801 0.004806 0.004740 0.004594 0.004358 0.004023 0.003580 0.003021 0.002340 0.001531 0.000590 -0.000483 -0.001688 -0.003019 -0.004472 -0.006035 -0.007697 -0.009442 -0.011251 -0.013105 -0.014979 -0.016848 -0.018688 -0.020470 -0.022168 -0.023757 -0.025212 -0.026510 -0.027629 -0.028551 -0.029259 -0.029741 -0.029988 -0.029994 -0.029761 -0.029291 -0.028593 -0.027680 -0.026566 -0.025270 -0.023814 -0.022222 -0.020519 -0.018731 -0.016886 -0.015010 -0.013131 -0.011273 -0.009459 -0.007710 -0.006046 -0.004482 -0.003030 -0.001701 -0.000500 0.000569 0.001505 0.002309 0.002985 0.003538 0.003973 0.004299 0.004525 0.004661 0.004716 0.004703 0.004631 0.004511 0.004354 0.004167 0.003959 0.003736 0.003504 0.003267 0.003029 0.002792 0.002559 0.002333 0.002115 0.001907 0.001712 0.001530 0.001362 0.001208 0.001068 0.000941 0.000827 0.000723 0.000630 0.000546 0.000471 0.000404 0.000345 0.000293 0.000247 0.000208 0.000174 0.000144 0.000118 0.000097 0.000078 0.000062 0.000049 0.000038 0.000029 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000033 0.000042 0.000053 0.000068 0.000084 0.000105 0.000128 0.000155 0.000186 0.000220 0.000260 0.000304 0.000355 0.000412 0.000477 0.000550 0.000633 0.000726 0.000829 0.000942 0.001067 0.001204 0.001352 0.001512 0.001686 0.001873 0.002073 0.002286 0.002512 0.002749 0.002994 0.003244 0.003495 0.003743 0.003982 0.004205 0.004405 0.004574 0.004705 0.004788 0.004816 0.004778 0.004666 0.004471 0.004184 0.003796 0.003301 0.002691 0.001961 0.001108 0.000130 -0.000970 -0.002191 -0.003527 -0.004967 -0.006502 -0.008116 -0.009793 -0.011514 -0.013255 -0.014994 -0.016706 -0.018367 -0.019951 -0.021433 -0.022792 -0.024004 -0.025050 -0.025912 -0.026574 -0.027025 -0.027257 -0.027264 -0.027047 -0.026609 -0.025959 -0.025107 -0.024069 -0.022860 -0.021503 -0.020018 -0.018431 -0.016766 -0.015049 -0.013305 -0.011559 -0.009835 -0.008154 -0.006536 -0.005000 -0.003558 -0.002223 -0.001004 0.000095 0.001070 0.001920 0.002647 0.003253 0.003745 0.004127 0.004407 0.004594 0.004697 0.004725 0.004690 0.004601 0.004468 0.004301 0.004108 0.003896 0.003671 0.003438 0.003201 0.002964 0.002729 0.002498 0.002275 0.002060 0.001856 0.001664 0.001486 0.001321 0.001171 0.001034 0.000911 0.000799 0.000699 0.000609 0.000528 0.000455 0.000390 0.000333 0.000283 0.000239 0.000200 0.000167 0.000139 0.000114 0.000093 0.000075 0.000060 0.000047 0.000037 0.000028 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000051 0.000065 0.000081 0.000101 0.000123 0.000149 0.000179 0.000213 0.000251 0.000294 0.000342 0.000398 0.000460 0.000531 0.000611 0.000700 0.000800 0.000911 0.001032 0.001165 0.001310 0.001467 0.001636 0.001818 0.002014 0.002223 0.002444 0.002677 0.002919 0.003167 0.003417 0.003665 0.003906 0.004133 0.004339 0.004519 0.004663 0.004765 0.004815 0.004806 0.004728 0.004574 0.004335 0.004003 0.003571 0.003032 0.002381 0.001616 0.000735 -0.000262 -0.001372 -0.002589 -0.003905 -0.005311 -0.006793 -0.008336 -0.009921 -0.011527 -0.013133 -0.014717 -0.016253 -0.017720 -0.019094 -0.020354 -0.021479 -0.022450 -0.023251 -0.023866 -0.024285 -0.024500 -0.024508 -0.024307 -0.023902 -0.023300 -0.022511 -0.021548 -0.020429 -0.019172 -0.017798 -0.016329 -0.014789 -0.013203 -0.011593 -0.009983 -0.008395 -0.006850 -0.005366 -0.003958 -0.002641 -0.001424 -0.000315 0.000680 0.001560 0.002324 0.002973 0.003511 0.003941 0.004270 0.004504 0.004652 0.004722 0.004723 0.004666 0.004561 0.004416 0.004240 0.004040 0.003825 0.003598 0.003364 0.003128 0.002893 0.002660 0.002432 0.002212 0.002001 0.001801 0.001613 0.001438 0.001278 0.001131 0.000999 0.000879 0.000771 0.000674 0.000586 0.000508 0.000438 0.000376 0.000321 0.000272 0.000229 0.000193 0.000160 0.000133 0.000109 0.000089 0.000071 0.000057 0.000045 0.000035 0.000027 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000038 0.000049 0.000062 0.000078 0.000096 0.000118 0.000143 0.000172 0.000204 0.000241 0.000282 0.000329 0.000382 0.000442 0.000511 0.000588 0.000674 0.000771 0.000878 0.000996 0.001126 0.001266 0.001419 0.001584 0.001762 0.001953 0.002157 0.002373 0.002601 0.002839 0.003083 0.003331 0.003579 0.003821 0.004051 0.004264 0.004453 0.004611 0.004730 0.004803 0.004821 0.004778 0.004664 0.004473 0.004195 0.003826 0.003357 0.002785 0.002107 0.001321 0.000427 -0.000572 -0.001671 -0.002864 -0.004142 -0.005491 -0.006899 -0.008347 -0.009818 -0.011290 -0.012743 -0.014155 -0.015505 -0.016770 -0.017931 -0.018968 -0.019863 -0.020601 -0.021168 -0.021554 -0.021753 -0.021760 -0.021575 -0.021203 -0.020649 -0.019923 -0.019038 -0.018008 -0.016853 -0.015590 -0.014241 -0.012827 -0.011372 -0.009898 -0.008425 -0.006975 -0.005566 -0.004215 -0.002936 -0.001743 -0.000644 0.000354 0.001248 0.002033 0.002712 0.003284 0.003753 0.004123 0.004398 0.004587 0.004696 0.004733 0.004709 0.004631 0.004509 0.004352 0.004168 0.003964 0.003745 0.003517 0.003283 0.003049 0.002815 0.002585 0.002361 0.002144 0.001937 0.001742 0.001559 0.001389 0.001233 0.001090 0.000962 0.000846 0.000741 0.000648 0.000564 0.000488 0.000421 0.000361 0.000308 0.000261 0.000220 0.000184 0.000154 0.000127 0.000104 0.000084 0.000068 0.000054 0.000043 0.000033 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000046 0.000059 0.000074 0.000091 0.000112 0.000136 0.000164 0.000195 0.000230 0.000270 0.000315 0.000366 0.000424 0.000489 0.000563 0.000647 0.000740 0.000844 0.000959 0.001085 0.001221 0.001370 0.001530 0.001703 0.001889 0.002087 0.002299 0.002521 0.002754 0.002995 0.003240 0.003485 0.003727 0.003960 0.004179 0.004376 0.004546 0.004682 0.004776 0.004822 0.004812 0.004738 0.004593 0.004369 0.004060 0.003661 0.003166 0.002573 0.001880 0.001087 0.000197 -0.000786 -0.001857 -0.003007 -0.004226 -0.005499 -0.006813 -0.008148 -0.009488 -0.010811 -0.012099 -0.013332 -0.014488 -0.015550 -0.016499 -0.017319 -0.017994 -0.018513 -0.018867 -0.019048 -0.019054 -0.018885 -0.018545 -0.018038 -0.017375 -0.016567 -0.015627 -0.014572 -0.013420 -0.012190 -0.010903 -0.009580 -0.008240 -0.006904 -0.005590 -0.004316 -0.003098 -0.001947 -0.000876 0.000107 0.000996 0.001789 0.002482 0.003076 0.003573 0.003974 0.004285 0.004509 0.004653 0.004724 0.004730 0.004680 0.004583 0.004446 0.004278 0.004087 0.003878 0.003657 0.003428 0.003196 0.002963 0.002732 0.002505 0.002285 0.002073 0.001871 0.001680 0.001502 0.001337 0.001186 0.001048 0.000924 0.000812 0.000712 0.000622 0.000541 0.000469 0.000404 0.000346 0.000295 0.000250 0.000211 0.000176 0.000146 0.000121 0.000099 0.000080 0.000064 0.000051 0.000040 0.000031 0.000024 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000043 0.000055 0.000069 0.000086 0.000106 0.000129 0.000155 0.000185 0.000218 0.000257 0.000300 0.000349 0.000404 0.000467 0.000539 0.000619 0.000709 0.000810 0.000921 0.001042 0.001175 0.001320 0.001475 0.001643 0.001823 0.002016 0.002222 0.002439 0.002666 0.002901 0.003142 0.003385 0.003626 0.003861 0.004083 0.004288 0.004469 0.004621 0.004736 0.004808 0.004829 0.004793 0.004693 0.004521 0.004271 0.003938 0.003518 0.003007 0.002405 0.001711 0.000927 0.000056 -0.000896 -0.001922 -0.003012 -0.004154 -0.005334 -0.006537 -0.007745 -0.008942 -0.010108 -0.011225 -0.012275 -0.013239 -0.014101 -0.014846 -0.015459 -0.015931 -0.016251 -0.016416 -0.016421 -0.016268 -0.015958 -0.015499 -0.014897 -0.014164 -0.013312 -0.012357 -0.011314 -0.010202 -0.009040 -0.007846 -0.006639 -0.005438 -0.004258 -0.003117 -0.002028 -0.001003 -0.000052 0.000818 0.001602 0.002296 0.002899 0.003412 0.003835 0.004172 0.004425 0.004599 0.004700 0.004735 0.004711 0.004637 0.004521 0.004370 0.004193 0.003995 0.003782 0.003560 0.003332 0.003101 0.002871 0.002644 0.002421 0.002205 0.001998 0.001801 0.001616 0.001443 0.001284 0.001138 0.001005 0.000886 0.000778 0.000682 0.000595 0.000518 0.000449 0.000386 0.000331 0.000282 0.000239 0.000201 0.000168 0.000139 0.000114 0.000093 0.000075 0.000060 0.000048 0.000038 0.000029 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000031 0.000040 0.000051 0.000064 0.000080 0.000099 0.000120 0.000145 0.000174 0.000206 0.000242 0.000284 0.000331 0.000384 0.000445 0.000513 0.000591 0.000677 0.000774 0.000882 0.001000 0.001129 0.001268 0.001419 0.001582 0.001757 0.001944 0.002143 0.002353 0.002574 0.002804 0.003040 0.003280 0.003519 0.003753 0.003978 0.004189 0.004380 0.004546 0.004680 0.004776 0.004828 0.004828 0.004770 0.004647 0.004454 0.004185 0.003836 0.003405 0.002890 0.002291 0.001609 0.000847 0.000010 -0.000896 -0.001861 -0.002876 -0.003927 -0.005001 -0.006082 -0.007155 -0.008202 -0.009207 -0.010152 -0.011021 -0.011798 -0.012470 -0.013023 -0.013447 -0.013736 -0.013884 -0.013888 -0.013750 -0.013471 -0.013056 -0.012514 -0.011854 -0.011088 -0.010230 -0.009294 -0.008297 -0.007257 -0.006189 -0.005112 -0.004041 -0.002993 -0.001981 -0.001017 -0.000113 0.000722 0.001483 0.002165 0.002764 0.003281 0.003715 0.004068 0.004341 0.004539 0.004666 0.004726 0.004727 0.004675 0.004579 0.004445 0.004282 0.004096 0.003893 0.003678 0.003456 0.003229 0.003001 0.002774 0.002551 0.002333 0.002123 0.001921 0.001729 0.001550 0.001383 0.001229 0.001089 0.000962 0.000847 0.000744 0.000652 0.000569 0.000495 0.000428 0.000369 0.000316 0.000269 0.000227 0.000191 0.000159 0.000132 0.000108 0.000088 0.000071 0.000057 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000028 0.000037 0.000047 0.000059 0.000074 0.000091 0.000112 0.000135 0.000162 0.000193 0.000228 0.000267 0.000312 0.000363 0.000422 0.000487 0.000562 0.000646 0.000739 0.000843 0.000957 0.001081 0.001217 0.001363 0.001520 0.001689 0.001870 0.002063 0.002266 0.002481 0.002704 0.002934 0.003169 0.003405 0.003638 0.003865 0.004080 0.004280 0.004458 0.004609 0.004727 0.004807 0.004840 0.004822 0.004746 0.004606 0.004398 0.004117 0.003762 0.003330 0.002821 0.002237 0.001579 0.000851 0.000061 -0.000785 -0.001677 -0.002605 -0.003555 -0.004513 -0.005467 -0.006399 -0.007295 -0.008140 -0.008917 -0.009612 -0.010212 -0.010707 -0.011087 -0.011345 -0.011476 -0.011480 -0.011355 -0.011105 -0.010734 -0.010250 -0.009660 -0.008977 -0.008212 -0.007379 -0.006494 -0.005571 -0.004626 -0.003674 -0.002729 -0.001806 -0.000918 -0.000075 0.000713 0.001438 0.002095 0.002679 0.003188 0.003623 0.003982 0.004268 0.004482 0.004627 0.004709 0.004731 0.004699 0.004622 0.004505 0.004356 0.004182 0.003989 0.003782 0.003566 0.003344 0.003120 0.002895 0.002673 0.002455 0.002242 0.002037 0.001842 0.001656 0.001483 0.001323 0.001175 0.001041 0.000919 0.000809 0.000710 0.000622 0.000543 0.000472 0.000408 0.000351 0.000301 0.000256 0.000216 0.000181 0.000150 0.000124 0.000101 0.000082 0.000066 0.000053 0.000042 0.000033 0.000025 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000033 0.000043 0.000054 0.000068 0.000084 0.000103 0.000125 0.000151 0.000180 0.000213 0.000251 0.000294 0.000343 0.000398 0.000462 0.000533 0.000614 0.000704 0.000803 0.000913 0.001034 0.001164 0.001306 0.001458 0.001621 0.001796 0.001981 0.002178 0.002385 0.002602 0.002826 0.003055 0.003286 0.003517 0.003744 0.003962 0.004168 0.004357 0.004523 0.004662 0.004766 0.004830 0.004849 0.004815 0.004726 0.004574 0.004358 0.004074 0.003720 0.003296 0.002804 0.002244 0.001621 0.000940 0.000207 -0.000569 -0.001378 -0.002210 -0.003053 -0.003892 -0.004715 -0.005507 -0.006255 -0.006944 -0.007560 -0.008093 -0.008532 -0.008868 -0.009096 -0.009213 -0.009215 -0.009104 -0.008881 -0.008552 -0.008122 -0.007600 -0.006996 -0.006320 -0.005586 -0.004808 -0.003997 -0.003169 -0.002336 -0.001512 -0.000708 0.000063 0.000792 0.001470 0.002090 0.002648 0.003140 0.003565 0.003921 0.004210 0.004433 0.004591 0.004688 0.004727 0.004713 0.004653 0.004552 0.004417 0.004255 0.004071 0.003873 0.003663 0.003447 0.003227 0.003005 0.002785 0.002568 0.002355 0.002149 0.001950 0.001761 0.001583 0.001416 0.001262 0.001120 0.000992 0.000876 0.000771 0.000677 0.000592 0.000517 0.000449 0.000388 0.000334 0.000285 0.000242 0.000204 0.000171 0.000142 0.000117 0.000095 0.000077 0.000062 0.000049 0.000039 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000030 0.000039 0.000049 0.000062 0.000077 0.000095 0.000115 0.000139 0.000167 0.000198 0.000234 0.000275 0.000322 0.000375 0.000436 0.000504 0.000582 0.000668 0.000764 0.000870 0.000986 0.001112 0.001248 0.001395 0.001552 0.001720 0.001899 0.002089 0.002288 0.002497 0.002714 0.002937 0.003163 0.003391 0.003616 0.003836 0.004047 0.004244 0.004424 0.004579 0.004706 0.004797 0.004849 0.004855 0.004811 0.004712 0.004555 0.004337 0.004057 0.003713 0.003306 0.002839 0.002313 0.001735 0.001108 0.000441 -0.000257 -0.000978 -0.001710 -0.002442 -0.003161 -0.003855 -0.004511 -0.005116 -0.005658 -0.006126 -0.006512 -0.006807 -0.007008 -0.007109 -0.007110 -0.007012 -0.006816 -0.006525 -0.006147 -0.005689 -0.005159 -0.004568 -0.003928 -0.003250 -0.002546 -0.001828 -0.001108 -0.000398 0.000293 0.000954 0.001576 0.002151 0.002674 0.003140 0.003546 0.003891 0.004175 0.004398 0.004562 0.004668 0.004720 0.004721 0.004675 0.004588 0.004466 0.004315 0.004141 0.003951 0.003748 0.003537 0.003322 0.003104 0.002887 0.002672 0.002460 0.002254 0.002054 0.001862 0.001680 0.001509 0.001349 0.001201 0.001066 0.000943 0.000833 0.000733 0.000643 0.000563 0.000491 0.000426 0.000368 0.000316 0.000270 0.000229 0.000192 0.000161 0.000133 0.000109 0.000089 0.000072 0.000057 0.000046 0.000036 0.000028 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000044 0.000056 0.000070 0.000086 0.000106 0.000128 0.000154 0.000184 0.000218 0.000257 0.000302 0.000352 0.000410 0.000476 0.000550 0.000633 0.000725 0.000827 0.000938 0.001059 0.001190 0.001331 0.001482 0.001644 0.001816 0.001998 0.002189 0.002391 0.002600 0.002816 0.003036 0.003260 0.003483 0.003703 0.003917 0.004121 0.004310 0.004481 0.004626 0.004743 0.004824 0.004865 0.004862 0.004811 0.004708 0.004551 0.004337 0.004067 0.003740 0.003358 0.002924 0.002440 0.001913 0.001348 0.000753 0.000136 -0.000493 -0.001124 -0.001746 -0.002348 -0.002918 -0.003444 -0.003916 -0.004324 -0.004660 -0.004917 -0.005090 -0.005178 -0.005178 -0.005092 -0.004920 -0.004666 -0.004336 -0.003938 -0.003478 -0.002967 -0.002415 -0.001831 -0.001227 -0.000612 0.000002 0.000607 0.001194 0.001752 0.002275 0.002755 0.003187 0.003568 0.003895 0.004167 0.004384 0.004546 0.004656 0.004715 0.004725 0.004691 0.004616 0.004506 0.004365 0.004201 0.004018 0.003822 0.003617 0.003406 0.003192 0.002978 0.002765 0.002556 0.002351 0.002151 0.001958 0.001774 0.001599 0.001435 0.001282 0.001141 0.001012 0.000895 0.000790 0.000695 0.000610 0.000533 0.000465 0.000403 0.000348 0.000298 0.000254 0.000215 0.000181 0.000151 0.000125 0.000102 0.000083 0.000067 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000032 0.000040 0.000051 0.000064 0.000079 0.000097 0.000117 0.000142 0.000170 0.000202 0.000239 0.000282 0.000330 0.000385 0.000448 0.000518 0.000598 0.000686 0.000783 0.000890 0.001006 0.001131 0.001267 0.001412 0.001566 0.001731 0.001905 0.002089 0.002282 0.002484 0.002692 0.002906 0.003124 0.003344 0.003563 0.003779 0.003988 0.004185 0.004368 0.004530 0.004666 0.004773 0.004845 0.004879 0.004870 0.004816 0.004713 0.004561 0.004358 0.004104 0.003800 0.003449 0.003053 0.002618 0.002147 0.001647 0.001127 0.000593 0.000055 -0.000477 -0.000993 -0.001482 -0.001935 -0.002342 -0.002693 -0.002983 -0.003204 -0.003353 -0.003428 -0.003427 -0.003351 -0.003202 -0.002982 -0.002697 -0.002354 -0.001960 -0.001523 -0.001052 -0.000556 -0.000045 0.000474 0.000992 0.001500 0.001990 0.002454 0.002885 0.003278 0.003628 0.003931 0.004186 0.004391 0.004546 0.004654 0.004715 0.004731 0.004704 0.004639 0.004538 0.004407 0.004252 0.004076 0.003886 0.003686 0.003480 0.003270 0.003059 0.002849 0.002642 0.002439 0.002240 0.002048 0.001862 0.001686 0.001518 0.001361 0.001215 0.001081 0.000959 0.000848 0.000748 0.000658 0.000577 0.000504 0.000439 0.000381 0.000328 0.000281 0.000239 0.000202 0.000169 0.000141 0.000116 0.000095 0.000077 0.000062 0.000049 0.000039 0.000030 0.000024 0.000018 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000058 0.000072 0.000088 0.000107 0.000130 0.000156 0.000187 0.000222 0.000262 0.000308 0.000361 0.000420 0.000487 0.000563 0.000646 0.000739 0.000841 0.000952 0.001072 0.001201 0.001339 0.001487 0.001644 0.001811 0.001987 0.002172 0.002365 0.002566 0.002774 0.002986 0.003202 0.003419 0.003634 0.003846 0.004049 0.004241 0.004416 0.004570 0.004699 0.004797 0.004862 0.004890 0.004879 0.004825 0.004727 0.004584 0.004397 0.004164 0.003889 0.003574 0.003221 0.002836 0.002425 0.001992 0.001546 0.001095 0.000646 0.000209 -0.000207 -0.000592 -0.000939 -0.001238 -0.001485 -0.001674 -0.001801 -0.001863 -0.001862 -0.001795 -0.001666 -0.001478 -0.001235 -0.000943 -0.000608 -0.000239 0.000157 0.000572 0.000999 0.001430 0.001859 0.002278 0.002680 0.003059 0.003408 0.003722 0.003997 0.004229 0.004418 0.004563 0.004664 0.004722 0.004739 0.004717 0.004658 0.004565 0.004443 0.004295 0.004127 0.003943 0.003747 0.003545 0.003339 0.003131 0.002924 0.002719 0.002518 0.002321 0.002129 0.001944 0.001767 0.001598 0.001438 0.001288 0.001149 0.001022 0.000906 0.000801 0.000706 0.000621 0.000544 0.000476 0.000414 0.000358 0.000309 0.000264 0.000224 0.000189 0.000158 0.000131 0.000108 0.000088 0.000071 0.000057 0.000046 0.000036 0.000028 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000041 0.000052 0.000065 0.000080 0.000098 0.000119 0.000144 0.000173 0.000206 0.000244 0.000287 0.000337 0.000393 0.000457 0.000528 0.000607 0.000696 0.000792 0.000898 0.001012 0.001135 0.001266 0.001407 0.001556 0.001715 0.001883 0.002060 0.002245 0.002438 0.002638 0.002845 0.003055 0.003269 0.003484 0.003697 0.003904 0.004103 0.004288 0.004456 0.004602 0.004722 0.004814 0.004874 0.004899 0.004887 0.004838 0.004748 0.004620 0.004451 0.004244 0.004001 0.003725 0.003418 0.003086 0.002734 0.002368 0.001995 0.001622 0.001257 0.000908 0.000585 0.000293 0.000040 -0.000168 -0.000326 -0.000433 -0.000485 -0.000482 -0.000425 -0.000315 -0.000155 0.000050 0.000296 0.000575 0.000883 0.001211 0.001553 0.001904 0.002256 0.002605 0.002943 0.003267 0.003568 0.003843 0.004086 0.004294 0.004464 0.004594 0.004686 0.004738 0.004753 0.004731 0.004675 0.004588 0.004472 0.004331 0.004170 0.003991 0.003801 0.003603 0.003399 0.003194 0.002990 0.002787 0.002588 0.002393 0.002203 0.002019 0.001842 0.001672 0.001510 0.001358 0.001216 0.001084 0.000964 0.000854 0.000755 0.000665 0.000585 0.000513 0.000448 0.000389 0.000337 0.000290 0.000247 0.000210 0.000176 0.000147 0.000122 0.000100 0.000081 0.000066 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000029 0.000037 0.000047 0.000059 0.000073 0.000089 0.000109 0.000132 0.000159 0.000190 0.000226 0.000267 0.000313 0.000366 0.000426 0.000494 0.000569 0.000652 0.000744 0.000843 0.000952 0.001068 0.001193 0.001326 0.001468 0.001618 0.001778 0.001946 0.002123 0.002308 0.002501 0.002701 0.002906 0.003116 0.003329 0.003541 0.003751 0.003954 0.004146 0.004324 0.004484 0.004622 0.004736 0.004822 0.004878 0.004903 0.004894 0.004852 0.004775 0.004663 0.004517 0.004339 0.004130 0.003894 0.003633 0.003353 0.003059 0.002757 0.002453 0.002153 0.001866 0.001598 0.001356 0.001146 0.000973 0.000841 0.000753 0.000710 0.000713 0.000762 0.000855 0.000989 0.001160 0.001364 0.001594 0.001846 0.002113 0.002390 0.002672 0.002954 0.003231 0.003499 0.003751 0.003984 0.004193 0.004373 0.004521 0.004636 0.004715 0.004759 0.004769 0.004746 0.004691 0.004607 0.004496 0.004361 0.004205 0.004033 0.003847 0.003653 0.003453 0.003250 0.003048 0.002847 0.002650 0.002457 0.002268 0.002086 0.001909 0.001740 0.001578 0.001424 0.001279 0.001145 0.001020 0.000906 0.000803 0.000709 0.000625 0.000549 0.000482 0.000420 0.000365 0.000316 0.000271 0.000231 0.000196 0.000164 0.000137 0.000113 0.000092 0.000075 0.000060 0.000048 0.000038 0.000030 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000026 0.000034 0.000042 0.000053 0.000066 0.000081 0.000100 0.000121 0.000146 0.000175 0.000209 0.000247 0.000291 0.000341 0.000397 0.000460 0.000531 0.000609 0.000695 0.000789 0.000891 0.001001 0.001119 0.001244 0.001379 0.001521 0.001672 0.001832 0.002001 0.002178 0.002363 0.002556 0.002756 0.002961 0.003170 0.003381 0.003590 0.003795 0.003993 0.004178 0.004348 0.004500 0.004631 0.004738 0.004820 0.004875 0.004902 0.004899 0.004867 0.004804 0.004712 0.004591 0.004442 0.004267 0.004071 0.003856 0.003626 0.003387 0.003144 0.002903 0.002671 0.002453 0.002255 0.002083 0.001941 0.001833 0.001762 0.001727 0.001731 0.001773 0.001850 0.001960 0.002100 0.002266 0.002453 0.002655 0.002868 0.003088 0.003310 0.003529 0.003743 0.003948 0.004138 0.004311 0.004461 0.004586 0.004683 0.004749 0.004783 0.004787 0.004760 0.004705 0.004622 0.004514 0.004384 0.004233 0.004066 0.003886 0.003695 0.003499 0.003299 0.003099 0.002900 0.002704 0.002512 0.002325 0.002144 0.001969 0.001800 0.001638 0.001484 0.001339 0.001202 0.001074 0.000957 0.000850 0.000752 0.000665 0.000586 0.000515 0.000451 0.000394 0.000342 0.000295 0.000253 0.000215 0.000182 0.000152 0.000126 0.000104 0.000085 0.000069 0.000055 0.000044 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000030 0.000038 0.000048 0.000060 0.000074 0.000091 0.000111 0.000134 0.000161 0.000193 0.000229 0.000270 0.000316 0.000369 0.000428 0.000494 0.000567 0.000648 0.000736 0.000831 0.000934 0.001045 0.001163 0.001290 0.001424 0.001567 0.001719 0.001879 0.002048 0.002225 0.002411 0.002604 0.002804 0.003008 0.003216 0.003424 0.003629 0.003829 0.004019 0.004196 0.004358 0.004502 0.004626 0.004728 0.004808 0.004863 0.004894 0.004900 0.004880 0.004833 0.004761 0.004665 0.004545 0.004405 0.004247 0.004074 0.003891 0.003703 0.003514 0.003331 0.003157 0.002999 0.002861 0.002747 0.002660 0.002603 0.002576 0.002580 0.002614 0.002677 0.002766 0.002879 0.003011 0.003159 0.003318 0.003484 0.003653 0.003822 0.003987 0.004146 0.004296 0.004432 0.004552 0.004653 0.004730 0.004781 0.004805 0.004802 0.004771 0.004713 0.004631 0.004525 0.004398 0.004252 0.004090 0.003915 0.003729 0.003537 0.003340 0.003142 0.002945 0.002750 0.002560 0.002374 0.002194 0.002020 0.001853 0.001692 0.001539 0.001392 0.001254 0.001125 0.001005 0.000895 0.000794 0.000703 0.000621 0.000548 0.000481 0.000422 0.000368 0.000319 0.000275 0.000235 0.000200 0.000168 0.000140 0.000116 0.000095 0.000078 0.000063 0.000050 0.000040 0.000032 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000054 0.000067 0.000083 0.000101 0.000123 0.000148 0.000178 0.000211 0.000249 0.000292 0.000341 0.000396 0.000458 0.000526 0.000601 0.000683 0.000773 0.000869 0.000973 0.001083 0.001202 0.001329 0.001463 0.001606 0.001758 0.001919 0.002089 0.002267 0.002453 0.002646 0.002845 0.003048 0.003253 0.003457 0.003656 0.003848 0.004030 0.004198 0.004352 0.004488 0.004607 0.004706 0.004785 0.004843 0.004880 0.004895 0.004888 0.004858 0.004807 0.004734 0.004643 0.004534 0.004411 0.004278 0.004137 0.003995 0.003854 0.003720 0.003597 0.003489 0.003400 0.003332 0.003287 0.003266 0.003270 0.003297 0.003347 0.003417 0.003505 0.003608 0.003722 0.003843 0.003968 0.004094 0.004217 0.004336 0.004447 0.004550 0.004640 0.004715 0.004772 0.004808 0.004821 0.004810 0.004774 0.004714 0.004631 0.004527 0.004403 0.004261 0.004104 0.003934 0.003753 0.003565 0.003372 0.003177 0.002983 0.002790 0.002601 0.002416 0.002237 0.002064 0.001898 0.001738 0.001586 0.001440 0.001302 0.001172 0.001050 0.000937 0.000834 0.000740 0.000655 0.000579 0.000510 0.000449 0.000393 0.000342 0.000297 0.000255 0.000218 0.000185 0.000155 0.000129 0.000106 0.000087 0.000071 0.000057 0.000046 0.000036 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000039 0.000049 0.000061 0.000075 0.000093 0.000113 0.000136 0.000163 0.000194 0.000230 0.000270 0.000315 0.000366 0.000423 0.000486 0.000556 0.000632 0.000715 0.000805 0.000901 0.001005 0.001116 0.001235 0.001362 0.001497 0.001640 0.001793 0.001954 0.002124 0.002303 0.002489 0.002681 0.002879 0.003079 0.003279 0.003477 0.003668 0.003852 0.004024 0.004184 0.004329 0.004460 0.004574 0.004672 0.004752 0.004814 0.004858 0.004883 0.004889 0.004875 0.004843 0.004792 0.004726 0.004646 0.004556 0.004457 0.004355 0.004252 0.004153 0.004061 0.003980 0.003912 0.003860 0.003826 0.003810 0.003813 0.003834 0.003872 0.003925 0.003991 0.004068 0.004153 0.004241 0.004331 0.004419 0.004503 0.004582 0.004654 0.004716 0.004767 0.004804 0.004824 0.004826 0.004807 0.004767 0.004705 0.004622 0.004518 0.004396 0.004258 0.004105 0.003940 0.003765 0.003583 0.003395 0.003204 0.003012 0.002822 0.002634 0.002451 0.002274 0.002102 0.001936 0.001778 0.001626 0.001481 0.001344 0.001214 0.001091 0.000977 0.000871 0.000775 0.000687 0.000608 0.000537 0.000474 0.000416 0.000364 0.000317 0.000275 0.000236 0.000201 0.000170 0.000142 0.000118 0.000097 0.000079 0.000064 0.000052 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000055 0.000069 0.000084 0.000103 0.000125 0.000150 0.000178 0.000211 0.000248 0.000290 0.000337 0.000389 0.000447 0.000512 0.000582 0.000659 0.000743 0.000833 0.000929 0.001033 0.001144 0.001263 0.001390 0.001526 0.001670 0.001823 0.001985 0.002155 0.002333 0.002518 0.002709 0.002903 0.003098 0.003292 0.003481 0.003664 0.003838 0.004001 0.004153 0.004292 0.004417 0.004529 0.004626 0.004708 0.004775 0.004826 0.004861 0.004878 0.004879 0.004863 0.004833 0.004790 0.004736 0.004674 0.004606 0.004536 0.004467 0.004402 0.004344 0.004295 0.004258 0.004233 0.004221 0.004223 0.004237 0.004265 0.004303 0.004350 0.004404 0.004463 0.004523 0.004583 0.004639 0.004691 0.004736 0.004774 0.004803 0.004821 0.004826 0.004816 0.004790 0.004745 0.004681 0.004598 0.004496 0.004377 0.004243 0.004094 0.003935 0.003765 0.003588 0.003405 0.003219 0.003032 0.002845 0.002660 0.002480 0.002303 0.002133 0.001969 0.001811 0.001660 0.001517 0.001380 0.001250 0.001128 0.001013 0.000906 0.000807 0.000717 0.000636 0.000563 0.000497 0.000438 0.000385 0.000336 0.000293 0.000253 0.000217 0.000184 0.000155 0.000130 0.000107 0.000088 0.000072 0.000058 0.000047 0.000037 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000040 0.000050 0.000062 0.000077 0.000094 0.000114 0.000137 0.000163 0.000193 0.000227 0.000266 0.000309 0.000357 0.000410 0.000469 0.000534 0.000605 0.000683 0.000766 0.000856 0.000953 0.001057 0.001168 0.001287 0.001415 0.001551 0.001695 0.001848 0.002010 0.002179 0.002356 0.002539 0.002726 0.002914 0.003103 0.003289 0.003469 0.003642 0.003807 0.003962 0.004106 0.004239 0.004361 0.004471 0.004569 0.004654 0.004725 0.004782 0.004825 0.004852 0.004866 0.004865 0.004853 0.004829 0.004797 0.004759 0.004718 0.004675 0.004633 0.004595 0.004563 0.004538 0.004520 0.004512 0.004512 0.004521 0.004539 0.004564 0.004595 0.004630 0.004666 0.004702 0.004736 0.004766 0.004790 0.004807 0.004817 0.004818 0.004809 0.004788 0.004754 0.004705 0.004640 0.004558 0.004458 0.004343 0.004213 0.004069 0.003915 0.003751 0.003580 0.003403 0.003223 0.003040 0.002858 0.002677 0.002500 0.002326 0.002158 0.001995 0.001838 0.001689 0.001546 0.001410 0.001281 0.001159 0.001045 0.000937 0.000837 0.000745 0.000662 0.000586 0.000518 0.000458 0.000403 0.000354 0.000309 0.000269 0.000232 0.000198 0.000168 0.000141 0.000118 0.000097 0.000080 0.000065 0.000053 0.000042 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000046 0.000057 0.000070 0.000086 0.000104 0.000125 0.000149 0.000176 0.000207 0.000242 0.000282 0.000326 0.000374 0.000429 0.000488 0.000554 0.000625 0.000702 0.000786 0.000876 0.000973 0.001077 0.001189 0.001308 0.001436 0.001571 0.001716 0.001868 0.002029 0.002196 0.002370 0.002549 0.002730 0.002912 0.003092 0.003269 0.003440 0.003604 0.003760 0.003907 0.004045 0.004174 0.004293 0.004401 0.004500 0.004587 0.004661 0.004724 0.004773 0.004809 0.004832 0.004845 0.004847 0.004840 0.004827 0.004809 0.004789 0.004767 0.004746 0.004728 0.004713 0.004702 0.004696 0.004695 0.004699 0.004708 0.004722 0.004738 0.004757 0.004774 0.004790 0.004803 0.004810 0.004811 0.004806 0.004793 0.004771 0.004740 0.004699 0.004645 0.004579 0.004497 0.004401 0.004290 0.004165 0.004028 0.003879 0.003722 0.003557 0.003387 0.003213 0.003037 0.002860 0.002684 0.002511 0.002341 0.002175 0.002015 0.001860 0.001712 0.001570 0.001436 0.001308 0.001187 0.001072 0.000965 0.000864 0.000771 0.000686 0.000608 0.000538 0.000476 0.000419 0.000369 0.000324 0.000282 0.000245 0.000211 0.000180 0.000152 0.000128 0.000106 0.000088 0.000072 0.000058 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000026 0.000033 0.000041 0.000051 0.000064 0.000078 0.000094 0.000114 0.000135 0.000160 0.000188 0.000220 0.000256 0.000296 0.000341 0.000390 0.000445 0.000505 0.000570 0.000642 0.000719 0.000803 0.000893 0.000990 0.001094 0.001206 0.001325 0.001452 0.001587 0.001731 0.001882 0.002040 0.002204 0.002374 0.002547 0.002721 0.002895 0.003066 0.003233 0.003395 0.003550 0.003698 0.003838 0.003971 0.004096 0.004212 0.004320 0.004418 0.004506 0.004583 0.004648 0.004702 0.004745 0.004777 0.004799 0.004814 0.004821 0.004822 0.004820 0.004815 0.004809 0.004802 0.004796 0.004790 0.004786 0.004784 0.004784 0.004786 0.004790 0.004794 0.004799 0.004801 0.004800 0.004795 0.004784 0.004767 0.004742 0.004711 0.004671 0.004623 0.004565 0.004497 0.004416 0.004324 0.004218 0.004099 0.003968 0.003827 0.003677 0.003519 0.003356 0.003189 0.003019 0.002849 0.002679 0.002511 0.002345 0.002184 0.002027 0.001875 0.001729 0.001589 0.001456 0.001329 0.001209 0.001096 0.000989 0.000888 0.000795 0.000708 0.000629 0.000557 0.000492 0.000434 0.000383 0.000336 0.000294 0.000257 0.000222 0.000191 0.000163 0.000137 0.000115 0.000095 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000030 0.000037 0.000047 0.000057 0.000070 0.000085 0.000103 0.000123 0.000145 0.000171 0.000199 0.000232 0.000268 0.000309 0.000354 0.000404 0.000459 0.000519 0.000584 0.000656 0.000733 0.000817 0.000907 0.001004 0.001108 0.001219 0.001338 0.001464 0.001598 0.001739 0.001887 0.002042 0.002202 0.002366 0.002531 0.002697 0.002862 0.003024 0.003181 0.003334 0.003481 0.003622 0.003756 0.003884 0.004005 0.004119 0.004225 0.004322 0.004409 0.004487 0.004554 0.004611 0.004659 0.004697 0.004728 0.004751 0.004769 0.004781 0.004790 0.004795 0.004798 0.004798 0.004797 0.004795 0.004792 0.004788 0.004785 0.004781 0.004775 0.004768 0.004758 0.004744 0.004724 0.004698 0.004666 0.004627 0.004581 0.004527 0.004465 0.004395 0.004315 0.004225 0.004124 0.004012 0.003889 0.003756 0.003614 0.003465 0.003310 0.003150 0.002988 0.002825 0.002661 0.002499 0.002339 0.002183 0.002030 0.001882 0.001739 0.001602 0.001471 0.001346 0.001227 0.001115 0.001009 0.000909 0.000815 0.000728 0.000648 0.000575 0.000508 0.000449 0.000395 0.000347 0.000305 0.000266 0.000232 0.000200 0.000172 0.000146 0.000123 0.000103 0.000085 0.000070 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000042 0.000052 0.000063 0.000077 0.000092 0.000110 0.000131 0.000154 0.000180 0.000209 0.000242 0.000278 0.000319 0.000365 0.000415 0.000470 0.000531 0.000596 0.000667 0.000745 0.000828 0.000918 0.001014 0.001118 0.001228 0.001345 0.001469 0.001601 0.001739 0.001884 0.002034 0.002188 0.002344 0.002502 0.002659 0.002814 0.002967 0.003115 0.003259 0.003399 0.003533 0.003663 0.003786 0.003903 0.004014 0.004116 0.004211 0.004296 0.004373 0.004440 0.004499 0.004550 0.004593 0.004629 0.004658 0.004683 0.004702 0.004716 0.004727 0.004733 0.004735 0.004735 0.004731 0.004725 0.004717 0.004706 0.004693 0.004677 0.004657 0.004632 0.004602 0.004564 0.004521 0.004470 0.004412 0.004348 0.004276 0.004196 0.004108 0.004011 0.003905 0.003790 0.003665 0.003532 0.003392 0.003246 0.003096 0.002942 0.002786 0.002630 0.002475 0.002321 0.002171 0.002023 0.001880 0.001741 0.001607 0.001479 0.001357 0.001240 0.001129 0.001025 0.000926 0.000833 0.000746 0.000665 0.000591 0.000523 0.000462 0.000407 0.000358 0.000314 0.000275 0.000240 0.000208 0.000179 0.000153 0.000130 0.000109 0.000091 0.000075 0.000062 0.000050 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000057 0.000069 0.000083 0.000099 0.000117 0.000138 0.000161 0.000187 0.000217 0.000250 0.000288 0.000329 0.000375 0.000425 0.000480 0.000540 0.000605 0.000676 0.000753 0.000836 0.000925 0.001021 0.001123 0.001231 0.001346 0.001468 0.001597 0.001731 0.001871 0.002015 0.002162 0.002310 0.002459 0.002607 0.002753 0.002896 0.003037 0.003173 0.003306 0.003434 0.003558 0.003676 0.003788 0.003894 0.003993 0.004083 0.004166 0.004241 0.004307 0.004366 0.004418 0.004463 0.004502 0.004535 0.004562 0.004584 0.004600 0.004611 0.004616 0.004617 0.004613 0.004605 0.004594 0.004579 0.004560 0.004537 0.004510 0.004477 0.004438 0.004392 0.004339 0.004280 0.004214 0.004141 0.004062 0.003975 0.003882 0.003781 0.003672 0.003556 0.003432 0.003302 0.003166 0.003025 0.002880 0.002733 0.002586 0.002438 0.002291 0.002147 0.002005 0.001867 0.001734 0.001604 0.001480 0.001360 0.001247 0.001138 0.001035 0.000938 0.000846 0.000760 0.000680 0.000605 0.000537 0.000474 0.000418 0.000368 0.000323 0.000283 0.000247 0.000215 0.000186 0.000160 0.000136 0.000115 0.000096 0.000080 0.000066 0.000054 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000033 0.000041 0.000050 0.000061 0.000073 0.000088 0.000104 0.000123 0.000144 0.000167 0.000194 0.000224 0.000258 0.000295 0.000337 0.000382 0.000433 0.000487 0.000547 0.000612 0.000683 0.000759 0.000841 0.000929 0.001023 0.001123 0.001229 0.001341 0.001460 0.001584 0.001714 0.001847 0.001984 0.002124 0.002263 0.002403 0.002542 0.002680 0.002815 0.002947 0.003077 0.003203 0.003325 0.003442 0.003554 0.003661 0.003761 0.003854 0.003940 0.004019 0.004090 0.004154 0.004212 0.004263 0.004309 0.004348 0.004381 0.004408 0.004428 0.004443 0.004451 0.004453 0.004449 0.004440 0.004426 0.004408 0.004386 0.004358 0.004325 0.004287 0.004241 0.004189 0.004130 0.004065 0.003993 0.003915 0.003830 0.003740 0.003643 0.003540 0.003431 0.003316 0.003195 0.003069 0.002938 0.002803 0.002666 0.002527 0.002388 0.002249 0.002111 0.001976 0.001844 0.001716 0.001592 0.001472 0.001356 0.001246 0.001141 0.001040 0.000945 0.000855 0.000771 0.000691 0.000617 0.000549 0.000486 0.000429 0.000377 0.000331 0.000290 0.000253 0.000220 0.000191 0.000165 0.000141 0.000120 0.000101 0.000084 0.000070 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000054 0.000065 0.000078 0.000092 0.000109 0.000128 0.000149 0.000173 0.000200 0.000230 0.000264 0.000302 0.000343 0.000388 0.000438 0.000492 0.000552 0.000616 0.000686 0.000761 0.000841 0.000927 0.001019 0.001117 0.001220 0.001329 0.001443 0.001563 0.001687 0.001814 0.001943 0.002074 0.002205 0.002336 0.002467 0.002596 0.002724 0.002849 0.002971 0.003090 0.003205 0.003316 0.003421 0.003521 0.003614 0.003701 0.003781 0.003855 0.003922 0.003983 0.004038 0.004087 0.004131 0.004168 0.004198 0.004222 0.004239 0.004249 0.004252 0.004249 0.004240 0.004225 0.004205 0.004180 0.004149 0.004113 0.004070 0.004021 0.003965 0.003902 0.003832 0.003757 0.003675 0.003588 0.003495 0.003397 0.003294 0.003186 0.003074 0.002957 0.002836 0.002711 0.002584 0.002455 0.002325 0.002194 0.002064 0.001936 0.001811 0.001688 0.001570 0.001455 0.001344 0.001238 0.001136 0.001039 0.000947 0.000859 0.000776 0.000699 0.000626 0.000558 0.000495 0.000438 0.000386 0.000339 0.000297 0.000259 0.000226 0.000196 0.000169 0.000145 0.000124 0.000105 0.000088 0.000073 0.000060 0.000049 0.000040 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000057 0.000068 0.000081 0.000096 0.000113 0.000132 0.000154 0.000178 0.000205 0.000235 0.000269 0.000306 0.000347 0.000392 0.000441 0.000495 0.000554 0.000617 0.000685 0.000759 0.000838 0.000921 0.001010 0.001105 0.001204 0.001309 0.001419 0.001533 0.001650 0.001770 0.001891 0.002014 0.002137 0.002260 0.002383 0.002504 0.002625 0.002742 0.002857 0.002969 0.003076 0.003179 0.003276 0.003368 0.003454 0.003534 0.003608 0.003676 0.003738 0.003795 0.003847 0.003892 0.003931 0.003964 0.003991 0.004010 0.004021 0.004026 0.004024 0.004015 0.004000 0.003979 0.003952 0.003919 0.003881 0.003836 0.003784 0.003725 0.003660 0.003589 0.003511 0.003428 0.003339 0.003246 0.003148 0.003047 0.002942 0.002833 0.002721 0.002607 0.002489 0.002370 0.002249 0.002128 0.002006 0.001886 0.001768 0.001651 0.001538 0.001429 0.001323 0.001221 0.001124 0.001031 0.000942 0.000857 0.000777 0.000702 0.000630 0.000564 0.000502 0.000445 0.000393 0.000345 0.000303 0.000265 0.000231 0.000200 0.000173 0.000149 0.000128 0.000109 0.000091 0.000076 0.000063 0.000052 0.000042 0.000034 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000021 0.000027 0.000033 0.000040 0.000049 0.000059 0.000071 0.000084 0.000100 0.000117 0.000136 0.000157 0.000182 0.000209 0.000239 0.000272 0.000309 0.000349 0.000394 0.000442 0.000495 0.000553 0.000615 0.000682 0.000753 0.000829 0.000910 0.000996 0.001087 0.001183 0.001283 0.001387 0.001494 0.001605 0.001717 0.001830 0.001945 0.002061 0.002176 0.002292 0.002406 0.002519 0.002629 0.002736 0.002839 0.002938 0.003032 0.003121 0.003204 0.003282 0.003355 0.003422 0.003485 0.003542 0.003593 0.003640 0.003680 0.003715 0.003742 0.003763 0.003776 0.003782 0.003780 0.003772 0.003757 0.003736 0.003708 0.003675 0.003635 0.003589 0.003536 0.003477 0.003411 0.003339 0.003261 0.003177 0.003089 0.002997 0.002901 0.002802 0.002701 0.002597 0.002492 0.002384 0.002274 0.002163 0.002051 0.001938 0.001826 0.001715 0.001606 0.001499 0.001395 0.001295 0.001198 0.001105 0.001016 0.000931 0.000850 0.000773 0.000700 0.000631 0.000566 0.000506 0.000449 0.000398 0.000351 0.000308 0.000270 0.000235 0.000205 0.000177 0.000153 0.000131 0.000112 0.000094 0.000079 0.000066 0.000054 0.000044 0.000036 0.000029 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000043 0.000052 0.000062 0.000074 0.000087 0.000102 0.000119 0.000139 0.000160 0.000184 0.000211 0.000241 0.000274 0.000310 0.000350 0.000393 0.000441 0.000493 0.000549 0.000609 0.000674 0.000743 0.000816 0.000894 0.000976 0.001063 0.001154 0.001249 0.001348 0.001448 0.001551 0.001656 0.001763 0.001870 0.001978 0.002087 0.002195 0.002302 0.002406 0.002508 0.002607 0.002701 0.002791 0.002876 0.002956 0.003031 0.003101 0.003166 0.003227 0.003283 0.003335 0.003381 0.003421 0.003456 0.003485 0.003506 0.003520 0.003527 0.003526 0.003519 0.003504 0.003483 0.003456 0.003422 0.003383 0.003336 0.003284 0.003225 0.003159 0.003088 0.003011 0.002928 0.002842 0.002752 0.002659 0.002564 0.002468 0.002369 0.002270 0.002169 0.002068 0.001965 0.001861 0.001758 0.001654 0.001553 0.001452 0.001355 0.001260 0.001168 0.001080 0.000995 0.000914 0.000837 0.000763 0.000693 0.000627 0.000565 0.000506 0.000451 0.000401 0.000354 0.000312 0.000273 0.000239 0.000208 0.000181 0.000156 0.000134 0.000114 0.000097 0.000082 0.000068 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000036 0.000044 0.000054 0.000064 0.000076 0.000089 0.000104 0.000121 0.000140 0.000162 0.000185 0.000212 0.000241 0.000273 0.000309 0.000348 0.000391 0.000438 0.000488 0.000542 0.000601 0.000663 0.000729 0.000799 0.000873 0.000952 0.001034 0.001120 0.001210 0.001302 0.001396 0.001492 0.001590 0.001690 0.001790 0.001892 0.001993 0.002094 0.002192 0.002289 0.002382 0.002471 0.002556 0.002636 0.002712 0.002783 0.002850 0.002913 0.002971 0.003025 0.003075 0.003121 0.003161 0.003195 0.003224 0.003246 0.003261 0.003268 0.003269 0.003262 0.003248 0.003227 0.003200 0.003167 0.003128 0.003082 0.003031 0.002973 0.002909 0.002839 0.002764 0.002684 0.002601 0.002514 0.002425 0.002335 0.002244 0.002151 0.002059 0.001965 0.001871 0.001776 0.001681 0.001586 0.001492 0.001399 0.001308 0.001218 0.001132 0.001049 0.000969 0.000892 0.000819 0.000749 0.000683 0.000620 0.000560 0.000504 0.000451 0.000401 0.000356 0.000314 0.000276 0.000242 0.000211 0.000183 0.000159 0.000137 0.000117 0.000100 0.000084 0.000071 0.000059 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000055 0.000066 0.000078 0.000091 0.000106 0.000123 0.000141 0.000162 0.000186 0.000212 0.000240 0.000272 0.000307 0.000345 0.000387 0.000432 0.000481 0.000533 0.000588 0.000648 0.000711 0.000777 0.000848 0.000922 0.001000 0.001081 0.001165 0.001251 0.001338 0.001428 0.001520 0.001613 0.001707 0.001802 0.001896 0.001988 0.002078 0.002165 0.002249 0.002329 0.002404 0.002476 0.002543 0.002606 0.002665 0.002721 0.002773 0.002821 0.002864 0.002903 0.002937 0.002966 0.002988 0.003003 0.003011 0.003012 0.003005 0.002992 0.002972 0.002946 0.002914 0.002875 0.002831 0.002781 0.002725 0.002663 0.002596 0.002524 0.002448 0.002368 0.002286 0.002202 0.002117 0.002031 0.001945 0.001859 0.001772 0.001686 0.001599 0.001512 0.001425 0.001339 0.001255 0.001172 0.001091 0.001013 0.000937 0.000865 0.000796 0.000730 0.000668 0.000608 0.000551 0.000498 0.000447 0.000400 0.000355 0.000314 0.000277 0.000243 0.000213 0.000185 0.000161 0.000139 0.000119 0.000102 0.000086 0.000073 0.000061 0.000050 0.000042 0.000034 0.000028 0.000022 0.000018 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000067 0.000078 0.000091 0.000106 0.000123 0.000141 0.000162 0.000185 0.000210 0.000239 0.000270 0.000304 0.000341 0.000381 0.000424 0.000471 0.000520 0.000573 0.000629 0.000689 0.000752 0.000819 0.000889 0.000962 0.001038 0.001116 0.001196 0.001278 0.001362 0.001447 0.001534 0.001621 0.001708 0.001794 0.001878 0.001959 0.002037 0.002111 0.002182 0.002248 0.002311 0.002370 0.002426 0.002478 0.002528 0.002573 0.002615 0.002653 0.002686 0.002714 0.002735 0.002750 0.002758 0.002760 0.002754 0.002741 0.002722 0.002697 0.002665 0.002628 0.002585 0.002537 0.002484 0.002425 0.002361 0.002293 0.002221 0.002146 0.002069 0.001990 0.001910 0.001831 0.001751 0.001672 0.001592 0.001513 0.001433 0.001354 0.001275 0.001197 0.001120 0.001045 0.000972 0.000902 0.000834 0.000769 0.000707 0.000648 0.000592 0.000539 0.000488 0.000440 0.000395 0.000353 0.000313 0.000277 0.000244 0.000214 0.000186 0.000162 0.000141 0.000121 0.000104 0.000088 0.000075 0.000063 0.000052 0.000043 0.000036 0.000029 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000057 0.000067 0.000079 0.000091 0.000106 0.000122 0.000140 0.000161 0.000183 0.000208 0.000236 0.000266 0.000299 0.000335 0.000373 0.000414 0.000458 0.000505 0.000555 0.000608 0.000664 0.000724 0.000787 0.000853 0.000921 0.000991 0.001064 0.001138 0.001215 0.001293 0.001372 0.001453 0.001533 0.001612 0.001689 0.001764 0.001836 0.001905 0.001970 0.002032 0.002090 0.002145 0.002198 0.002247 0.002293 0.002337 0.002377 0.002413 0.002444 0.002471 0.002491 0.002506 0.002514 0.002515 0.002510 0.002498 0.002479 0.002455 0.002425 0.002389 0.002348 0.002302 0.002252 0.002196 0.002137 0.002073 0.002006 0.001936 0.001864 0.001791 0.001717 0.001644 0.001570 0.001497 0.001424 0.001352 0.001280 0.001208 0.001136 0.001066 0.000996 0.000928 0.000863 0.000799 0.000739 0.000681 0.000626 0.000573 0.000523 0.000476 0.000431 0.000388 0.000348 0.000310 0.000275 0.000243 0.000213 0.000187 0.000163 0.000142 0.000123 0.000105 0.000090 0.000076 0.000064 0.000054 0.000045 0.000037 0.000030 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000041 0.000048 0.000057 0.000067 0.000078 0.000091 0.000105 0.000121 0.000139 0.000159 0.000182 0.000206 0.000233 0.000262 0.000293 0.000327 0.000364 0.000402 0.000444 0.000488 0.000535 0.000585 0.000638 0.000694 0.000752 0.000814 0.000877 0.000943 0.001010 0.001080 0.001151 0.001223 0.001296 0.001369 0.001441 0.001512 0.001580 0.001646 0.001710 0.001770 0.001827 0.001881 0.001932 0.001981 0.002027 0.002071 0.002112 0.002149 0.002183 0.002213 0.002238 0.002258 0.002272 0.002279 0.002280 0.002275 0.002264 0.002246 0.002222 0.002193 0.002159 0.002121 0.002077 0.002030 0.001979 0.001923 0.001865 0.001803 0.001738 0.001672 0.001605 0.001537 0.001470 0.001403 0.001336 0.001270 0.001204 0.001138 0.001073 0.001008 0.000945 0.000882 0.000821 0.000762 0.000705 0.000651 0.000599 0.000550 0.000504 0.000460 0.000418 0.000378 0.000341 0.000305 0.000272 0.000241 0.000212 0.000186 0.000163 0.000142 0.000123 0.000106 0.000091 0.000078 0.000066 0.000055 0.000046 0.000038 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000034 0.000041 0.000048 0.000057 0.000066 0.000078 0.000090 0.000104 0.000120 0.000138 0.000158 0.000179 0.000203 0.000229 0.000256 0.000286 0.000318 0.000352 0.000388 0.000427 0.000468 0.000512 0.000559 0.000609 0.000661 0.000716 0.000773 0.000832 0.000893 0.000956 0.001020 0.001085 0.001151 0.001217 0.001282 0.001346 0.001409 0.001469 0.001527 0.001582 0.001635 0.001685 0.001732 0.001777 0.001820 0.001861 0.001899 0.001935 0.001967 0.001994 0.002018 0.002036 0.002049 0.002056 0.002057 0.002052 0.002041 0.002024 0.002001 0.001974 0.001941 0.001905 0.001865 0.001821 0.001773 0.001723 0.001669 0.001613 0.001554 0.001494 0.001433 0.001371 0.001309 0.001248 0.001188 0.001127 0.001068 0.001009 0.000950 0.000891 0.000834 0.000778 0.000723 0.000670 0.000619 0.000571 0.000525 0.000482 0.000441 0.000402 0.000365 0.000330 0.000297 0.000266 0.000237 0.000210 0.000185 0.000162 0.000141 0.000123 0.000107 0.000092 0.000079 0.000067 0.000057 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000040 0.000048 0.000056 0.000066 0.000077 0.000089 0.000104 0.000119 0.000137 0.000156 0.000177 0.000199 0.000223 0.000249 0.000277 0.000307 0.000339 0.000372 0.000408 0.000447 0.000489 0.000533 0.000579 0.000628 0.000679 0.000732 0.000787 0.000843 0.000900 0.000959 0.001018 0.001077 0.001136 0.001193 0.001250 0.001304 0.001357 0.001407 0.001455 0.001501 0.001545 0.001587 0.001627 0.001665 0.001700 0.001733 0.001763 0.001788 0.001810 0.001826 0.001838 0.001844 0.001845 0.001840 0.001829 0.001813 0.001792 0.001766 0.001736 0.001702 0.001665 0.001624 0.001581 0.001535 0.001487 0.001436 0.001383 0.001329 0.001273 0.001217 0.001162 0.001106 0.001052 0.000997 0.000944 0.000890 0.000838 0.000785 0.000733 0.000683 0.000634 0.000586 0.000541 0.000498 0.000458 0.000420 0.000384 0.000350 0.000318 0.000287 0.000258 0.000231 0.000206 0.000182 0.000160 0.000140 0.000122 0.000106 0.000092 0.000079 0.000068 0.000058 0.000049 0.000041 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000028 0.000034 0.000040 0.000047 0.000056 0.000065 0.000076 0.000089 0.000103 0.000118 0.000135 0.000153 0.000173 0.000194 0.000217 0.000241 0.000267 0.000294 0.000324 0.000355 0.000389 0.000425 0.000464 0.000505 0.000549 0.000594 0.000642 0.000690 0.000741 0.000792 0.000844 0.000896 0.000949 0.001001 0.001053 0.001103 0.001152 0.001199 0.001245 0.001289 0.001331 0.001371 0.001410 0.001447 0.001482 0.001515 0.001545 0.001572 0.001595 0.001615 0.001630 0.001640 0.001645 0.001645 0.001641 0.001631 0.001615 0.001596 0.001571 0.001543 0.001512 0.001478 0.001441 0.001402 0.001361 0.001318 0.001272 0.001225 0.001176 0.001127 0.001076 0.001026 0.000977 0.000927 0.000879 0.000831 0.000783 0.000736 0.000689 0.000643 0.000598 0.000554 0.000511 0.000471 0.000433 0.000397 0.000364 0.000332 0.000303 0.000275 0.000249 0.000224 0.000200 0.000178 0.000157 0.000138 0.000121 0.000105 0.000091 0.000079 0.000068 0.000058 0.000049 0.000041 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000023 0.000028 0.000033 0.000039 0.000047 0.000055 0.000065 0.000076 0.000088 0.000101 0.000116 0.000132 0.000149 0.000168 0.000188 0.000209 0.000231 0.000255 0.000280 0.000308 0.000337 0.000369 0.000403 0.000439 0.000478 0.000518 0.000560 0.000603 0.000648 0.000694 0.000740 0.000786 0.000832 0.000879 0.000924 0.000969 0.001012 0.001055 0.001096 0.001136 0.001174 0.001210 0.001246 0.001280 0.001312 0.001342 0.001369 0.001394 0.001415 0.001433 0.001446 0.001455 0.001459 0.001459 0.001454 0.001445 0.001431 0.001412 0.001390 0.001364 0.001336 0.001305 0.001272 0.001237 0.001201 0.001162 0.001122 0.001080 0.001037 0.000992 0.000948 0.000903 0.000859 0.000815 0.000771 0.000729 0.000686 0.000644 0.000602 0.000561 0.000521 0.000482 0.000444 0.000408 0.000375 0.000343 0.000314 0.000287 0.000261 0.000237 0.000214 0.000193 0.000172 0.000153 0.000135 0.000118 0.000103 0.000090 0.000078 0.000067 0.000058 0.000049 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000033 0.000039 0.000046 0.000055 0.000064 0.000075 0.000086 0.000099 0.000113 0.000128 0.000144 0.000161 0.000180 0.000199 0.000220 0.000242 0.000266 0.000291 0.000319 0.000349 0.000380 0.000414 0.000450 0.000487 0.000525 0.000565 0.000605 0.000645 0.000686 0.000727 0.000767 0.000807 0.000847 0.000885 0.000923 0.000960 0.000995 0.001029 0.001063 0.001095 0.001125 0.001155 0.001182 0.001207 0.001229 0.001248 0.001264 0.001275 0.001283 0.001286 0.001286 0.001282 0.001273 0.001260 0.001243 0.001223 0.001199 0.001174 0.001146 0.001117 0.001086 0.001054 0.001020 0.000985 0.000948 0.000909 0.000870 0.000830 0.000791 0.000751 0.000712 0.000674 0.000636 0.000599 0.000562 0.000525 0.000488 0.000452 0.000418 0.000384 0.000353 0.000323 0.000296 0.000270 0.000246 0.000224 0.000203 0.000184 0.000165 0.000147 0.000131 0.000115 0.000101 0.000088 0.000076 0.000066 0.000056 0.000048 0.000041 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000027 0.000032 0.000038 0.000046 0.000054 0.000063 0.000073 0.000084 0.000096 0.000109 0.000123 0.000138 0.000154 0.000171 0.000189 0.000208 0.000228 0.000251 0.000275 0.000301 0.000328 0.000358 0.000389 0.000421 0.000455 0.000490 0.000525 0.000561 0.000596 0.000632 0.000667 0.000702 0.000736 0.000770 0.000803 0.000836 0.000867 0.000898 0.000927 0.000956 0.000984 0.001010 0.001035 0.001058 0.001077 0.001094 0.001108 0.001118 0.001124 0.001127 0.001127 0.001123 0.001114 0.001103 0.001088 0.001069 0.001049 0.001026 0.001001 0.000975 0.000948 0.000920 0.000891 0.000860 0.000827 0.000794 0.000759 0.000724 0.000689 0.000654 0.000620 0.000586 0.000553 0.000520 0.000487 0.000455 0.000423 0.000391 0.000360 0.000331 0.000303 0.000278 0.000254 0.000231 0.000211 0.000192 0.000174 0.000157 0.000141 0.000126 0.000111 0.000098 0.000085 0.000074 0.000064 0.000055 0.000047 0.000040 0.000034 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000022 0.000026 0.000032 0.000038 0.000045 0.000053 0.000061 0.000071 0.000081 0.000092 0.000104 0.000117 0.000131 0.000145 0.000161 0.000177 0.000195 0.000215 0.000235 0.000258 0.000282 0.000308 0.000335 0.000363 0.000393 0.000423 0.000454 0.000484 0.000515 0.000546 0.000577 0.000607 0.000637 0.000666 0.000695 0.000723 0.000751 0.000778 0.000804 0.000830 0.000855 0.000878 0.000901 0.000921 0.000939 0.000953 0.000965 0.000974 0.000980 0.000982 0.000981 0.000978 0.000970 0.000960 0.000946 0.000930 0.000912 0.000891 0.000870 0.000847 0.000824 0.000799 0.000773 0.000747 0.000718 0.000689 0.000659 0.000628 0.000597 0.000567 0.000537 0.000508 0.000479 0.000450 0.000421 0.000392 0.000364 0.000336 0.000310 0.000284 0.000260 0.000237 0.000217 0.000198 0.000180 0.000164 0.000148 0.000134 0.000120 0.000107 0.000094 0.000083 0.000072 0.000062 0.000053 0.000046 0.000039 0.000033 0.000028 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000043 0.000051 0.000059 0.000068 0.000077 0.000088 0.000099 0.000110 0.000123 0.000136 0.000151 0.000166 0.000183 0.000201 0.000220 0.000241 0.000263 0.000287 0.000311 0.000337 0.000363 0.000390 0.000416 0.000443 0.000469 0.000496 0.000522 0.000547 0.000573 0.000598 0.000622 0.000647 0.000670 0.000693 0.000716 0.000738 0.000759 0.000779 0.000797 0.000812 0.000826 0.000836 0.000844 0.000849 0.000851 0.000850 0.000847 0.000840 0.000831 0.000819 0.000805 0.000788 0.000771 0.000752 0.000732 0.000712 0.000691 0.000668 0.000645 0.000620 0.000595 0.000569 0.000542 0.000515 0.000489 0.000463 0.000437 0.000412 0.000387 0.000362 0.000337 0.000312 0.000288 0.000265 0.000242 0.000221 0.000202 0.000184 0.000168 0.000153 0.000139 0.000126 0.000114 0.000102 0.000090 0.000080 0.000069 0.000060 0.000052 0.000044 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000042 0.000048 0.000056 0.000064 0.000073 0.000082 0.000092 0.000103 0.000115 0.000127 0.000140 0.000155 0.000171 0.000187 0.000205 0.000224 0.000245 0.000266 0.000288 0.000310 0.000333 0.000356 0.000379 0.000401 0.000424 0.000446 0.000468 0.000490 0.000511 0.000532 0.000553 0.000574 0.000594 0.000614 0.000633 0.000652 0.000669 0.000685 0.000699 0.000711 0.000720 0.000727 0.000731 0.000733 0.000732 0.000729 0.000724 0.000716 0.000705 0.000693 0.000678 0.000663 0.000647 0.000630 0.000612 0.000594 0.000574 0.000554 0.000533 0.000511 0.000488 0.000465 0.000442 0.000419 0.000396 0.000374 0.000352 0.000330 0.000309 0.000287 0.000266 0.000245 0.000225 0.000205 0.000188 0.000171 0.000156 0.000143 0.000130 0.000118 0.000107 0.000096 0.000086 0.000076 0.000067 0.000058 0.000050 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000039 0.000046 0.000052 0.000060 0.000068 0.000076 0.000086 0.000096 0.000106 0.000118 0.000131 0.000144 0.000159 0.000174 0.000190 0.000208 0.000226 0.000244 0.000264 0.000283 0.000302 0.000322 0.000341 0.000360 0.000379 0.000398 0.000416 0.000435 0.000453 0.000471 0.000488 0.000506 0.000523 0.000540 0.000557 0.000572 0.000586 0.000598 0.000608 0.000616 0.000622 0.000626 0.000628 0.000628 0.000626 0.000621 0.000614 0.000605 0.000593 0.000581 0.000567 0.000553 0.000539 0.000524 0.000508 0.000491 0.000474 0.000456 0.000436 0.000417 0.000397 0.000377 0.000357 0.000337 0.000318 0.000299 0.000281 0.000262 0.000243 0.000225 0.000207 0.000189 0.000173 0.000158 0.000144 0.000132 0.000120 0.000110 0.000100 0.000090 0.000081 0.000072 0.000064 0.000056 0.000048 0.000042 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000037 0.000042 0.000049 0.000055 0.000063 0.000071 0.000079 0.000089 0.000099 0.000109 0.000121 0.000134 0.000147 0.000161 0.000175 0.000191 0.000206 0.000223 0.000239 0.000256 0.000272 0.000288 0.000304 0.000320 0.000336 0.000352 0.000368 0.000383 0.000398 0.000414 0.000429 0.000444 0.000458 0.000473 0.000486 0.000498 0.000509 0.000518 0.000525 0.000530 0.000534 0.000536 0.000536 0.000534 0.000530 0.000524 0.000516 0.000506 0.000495 0.000483 0.000471 0.000459 0.000446 0.000432 0.000418 0.000403 0.000387 0.000371 0.000354 0.000336 0.000319 0.000302 0.000285 0.000269 0.000253 0.000237 0.000221 0.000204 0.000189 0.000173 0.000159 0.000145 0.000132 0.000121 0.000110 0.000101 0.000092 0.000084 0.000076 0.000068 0.000061 0.000053 0.000047 0.000040 0.000034 0.000029 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000022 0.000025 0.000029 0.000034 0.000039 0.000045 0.000051 0.000058 0.000065 0.000073 0.000082 0.000091 0.000101 0.000112 0.000123 0.000135 0.000147 0.000160 0.000173 0.000187 0.000201 0.000215 0.000229 0.000242 0.000256 0.000269 0.000283 0.000296 0.000310 0.000323 0.000336 0.000349 0.000361 0.000374 0.000387 0.000399 0.000411 0.000422 0.000431 0.000439 0.000445 0.000450 0.000454 0.000455 0.000456 0.000454 0.000450 0.000445 0.000438 0.000429 0.000420 0.000410 0.000399 0.000389 0.000378 0.000366 0.000354 0.000341 0.000328 0.000313 0.000299 0.000284 0.000269 0.000254 0.000240 0.000226 0.000212 0.000198 0.000184 0.000171 0.000157 0.000144 0.000132 0.000120 0.000110 0.000100 0.000092 0.000084 0.000077 0.000070 0.000063 0.000057 0.000050 0.000044 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000041 0.000047 0.000053 0.000060 0.000067 0.000075 0.000084 0.000093 0.000102 0.000112 0.000123 0.000134 0.000145 0.000156 0.000168 0.000179 0.000191 0.000203 0.000214 0.000226 0.000237 0.000248 0.000260 0.000271 0.000282 0.000293 0.000303 0.000314 0.000325 0.000336 0.000346 0.000355 0.000363 0.000370 0.000376 0.000380 0.000383 0.000385 0.000386 0.000384 0.000381 0.000376 0.000370 0.000362 0.000354 0.000345 0.000336 0.000327 0.000318 0.000308 0.000298 0.000287 0.000276 0.000263 0.000251 0.000238 0.000225 0.000213 0.000201 0.000189 0.000177 0.000165 0.000153 0.000142 0.000130 0.000119 0.000109 0.000099 0.000091 0.000083 0.000076 0.000069 0.000063 0.000058 0.000052 0.000047 0.000041 0.000036 0.000032 0.000027 0.000023 0.000020 0.000016 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000028 0.000033 0.000038 0.000043 0.000049 0.000055 0.000062 0.000069 0.000077 0.000084 0.000093 0.000101 0.000111 0.000120 0.000129 0.000139 0.000149 0.000159 0.000168 0.000178 0.000188 0.000198 0.000207 0.000217 0.000226 0.000235 0.000245 0.000254 0.000263 0.000272 0.000281 0.000290 0.000297 0.000305 0.000311 0.000316 0.000320 0.000323 0.000324 0.000325 0.000323 0.000321 0.000316 0.000311 0.000304 0.000297 0.000289 0.000282 0.000274 0.000267 0.000258 0.000250 0.000241 0.000231 0.000220 0.000210 0.000199 0.000188 0.000177 0.000167 0.000157 0.000147 0.000137 0.000127 0.000117 0.000107 0.000098 0.000090 0.000082 0.000074 0.000068 0.000062 0.000057 0.000052 0.000047 0.000042 0.000038 0.000034 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000039 0.000045 0.000050 0.000056 0.000062 0.000069 0.000076 0.000083 0.000091 0.000098 0.000106 0.000115 0.000123 0.000131 0.000139 0.000147 0.000156 0.000164 0.000172 0.000180 0.000188 0.000196 0.000204 0.000211 0.000219 0.000226 0.000234 0.000241 0.000248 0.000254 0.000260 0.000264 0.000268 0.000270 0.000272 0.000272 0.000271 0.000268 0.000264 0.000259 0.000253 0.000247 0.000241 0.000235 0.000228 0.000222 0.000215 0.000208 0.000201 0.000192 0.000183 0.000174 0.000165 0.000156 0.000147 0.000138 0.000129 0.000121 0.000112 0.000104 0.000096 0.000088 0.000080 0.000073 0.000067 0.000061 0.000055 0.000050 0.000046 0.000042 0.000038 0.000034 0.000031 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000024 0.000027 0.000031 0.000036 0.000040 0.000045 0.000050 0.000056 0.000062 0.000068 0.000074 0.000080 0.000087 0.000094 0.000100 0.000107 0.000114 0.000121 0.000128 0.000135 0.000142 0.000149 0.000156 0.000163 0.000169 0.000175 0.000181 0.000188 0.000194 0.000200 0.000206 0.000211 0.000216 0.000220 0.000223 0.000225 0.000227 0.000227 0.000225 0.000223 0.000219 0.000215 0.000210 0.000205 0.000199 0.000194 0.000189 0.000184 0.000178 0.000173 0.000166 0.000159 0.000152 0.000144 0.000136 0.000128 0.000121 0.000113 0.000106 0.000099 0.000092 0.000085 0.000078 0.000072 0.000065 0.000059 0.000054 0.000049 0.000045 0.000041 0.000037 0.000034 0.000030 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000025 0.000028 0.000032 0.000036 0.000040 0.000045 0.000049 0.000054 0.000059 0.000065 0.000070 0.000076 0.000081 0.000087 0.000093 0.000099 0.000105 0.000111 0.000117 0.000123 0.000129 0.000134 0.000140 0.000145 0.000150 0.000155 0.000160 0.000165 0.000170 0.000174 0.000178 0.000182 0.000185 0.000187 0.000188 0.000188 0.000186 0.000184 0.000181 0.000177 0.000172 0.000168 0.000164 0.000159 0.000155 0.000151 0.000147 0.000142 0.000137 0.000131 0.000125 0.000118 0.000112 0.000105 0.000099 0.000093 0.000087 0.000081 0.000075 0.000069 0.000064 0.000058 0.000053 0.000048 0.000044 0.000039 0.000036 0.000032 0.000029 0.000027 0.000024 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000008 0.000009 0.000010 0.000012 0.000014 0.000017 0.000019 0.000022 0.000025 0.000028 0.000032 0.000035 0.000039 0.000043 0.000047 0.000052 0.000056 0.000061 0.000065 0.000070 0.000075 0.000080 0.000085 0.000090 0.000096 0.000101 0.000106 0.000110 0.000115 0.000119 0.000123 0.000127 0.000131 0.000135 0.000139 0.000143 0.000147 0.000150 0.000152 0.000154 0.000154 0.000154 0.000153 0.000151 0.000148 0.000144 0.000141 0.000137 0.000133 0.000130 0.000127 0.000123 0.000120 0.000116 0.000112 0.000107 0.000102 0.000097 0.000091 0.000086 0.000080 0.000075 0.000070 0.000066 0.000061 0.000056 0.000052 0.000047 0.000043 0.000039 0.000035 0.000031 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000028 0.000031 0.000034 0.000038 0.000041 0.000045 0.000048 0.000052 0.000056 0.000060 0.000064 0.000069 0.000073 0.000078 0.000082 0.000086 0.000090 0.000094 0.000097 0.000100 0.000104 0.000107 0.000110 0.000113 0.000117 0.000120 0.000122 0.000124 0.000125 0.000126 0.000125 0.000124 0.000122 0.000120 0.000117 0.000114 0.000111 0.000108 0.000105 0.000103 0.000100 0.000098 0.000095 0.000091 0.000087 0.000083 0.000078 0.000074 0.000069 0.000065 0.000061 0.000057 0.000053 0.000049 0.000045 0.000041 0.000038 0.000034 0.000031 0.000028 0.000025 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000013 0.000015 0.000017 0.000020 0.000022 0.000024 0.000027 0.000030 0.000032 0.000035 0.000038 0.000041 0.000044 0.000048 0.000051 0.000055 0.000059 0.000062 0.000066 0.000070 0.000073 0.000076 0.000079 0.000081 0.000084 0.000087 0.000089 0.000092 0.000095 0.000097 0.000099 0.000100 0.000101 0.000102 0.000101 0.000100 0.000098 0.000096 0.000094 0.000092 0.000089 0.000087 0.000085 0.000083 0.000081 0.000079 0.000076 0.000074 0.000070 0.000067 0.000063 0.000060 0.000056 0.000052 0.000049 0.000046 0.000042 0.000039 0.000036 0.000033 0.000030 0.000027 0.000024 0.000022 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000028 0.000030 0.000032 0.000035 0.000038 0.000041 0.000044 0.000047 0.000050 0.000053 0.000056 0.000059 0.000061 0.000063 0.000066 0.000068 0.000070 0.000072 0.000074 0.000076 0.000078 0.000079 0.000080 0.000081 0.000081 0.000081 0.000080 0.000079 0.000077 0.000075 0.000073 0.000071 0.000070 0.000068 0.000066 0.000065 0.000063 0.000061 0.000059 0.000057 0.000054 0.000051 0.000048 0.000045 0.000042 0.000039 0.000036 0.000034 0.000031 0.000029 0.000026 0.000024 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000017 0.000018 0.000020 0.000022 0.000023 0.000025 0.000027 0.000029 0.000032 0.000034 0.000037 0.000039 0.000042 0.000044 0.000047 0.000049 0.000051 0.000053 0.000054 0.000056 0.000058 0.000059 0.000061 0.000062 0.000063 0.000064 0.000064 0.000064 0.000064 0.000063 0.000062 0.000061 0.000060 0.000058 0.000057 0.000055 0.000054 0.000053 0.000052 0.000050 0.000049 0.000047 0.000045 0.000043 0.000040 0.000038 0.000036 0.000033 0.000031 0.000029 0.000027 0.000025 0.000023 0.000020 0.000018 0.000016 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000023 0.000025 0.000027 0.000029 0.000031 0.000033 0.000035 0.000037 0.000039 0.000040 0.000042 0.000043 0.000044 0.000046 0.000047 0.000048 0.000049 0.000050 0.000050 0.000050 0.000050 0.000050 0.000049 0.000049 0.000048 0.000047 0.000046 0.000045 0.000044 0.000043 0.000042 0.000041 0.000040 0.000039 0.000037 0.000036 0.000034 0.000032 0.000030 0.000028 0.000026 0.000024 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000019 0.000020 0.000022 0.000024 0.000026 0.000027 0.000029 0.000030 0.000032 0.000033 0.000034 0.000035 0.000036 0.000037 0.000038 0.000038 0.000039 0.000039 0.000039 0.000039 0.000039 0.000038 0.000038 0.000037 0.000037 0.000036 0.000035 0.000035 0.000034 0.000033 0.000032 0.000032 0.000031 0.000029 0.000028 0.000027 0.000025 0.000023 0.000022 0.000020 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000022 0.000024 0.000025 0.000026 0.000027 0.000027 0.000028 0.000029 0.000029 0.000030 0.000030 0.000030 0.000030 0.000030 0.000030 0.000029 0.000029 0.000029 0.000029 0.000028 0.000028 0.000027 0.000027 0.000026 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000019 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000022 0.000023 0.000023 0.000023 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000022 0.000022 0.000022 0.000022 0.000021 0.000021 0.000021 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode10_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000004 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000019 -0.000020 -0.000021 -0.000023 -0.000025 -0.000028 -0.000030 -0.000031 -0.000032 -0.000031 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000007 0.000007 0.000005 0.000004 0.000001 -0.000002 -0.000005 -0.000009 -0.000012 -0.000016 -0.000019 -0.000022 -0.000025 -0.000027 -0.000029 -0.000030 -0.000032 -0.000033 -0.000035 -0.000037 -0.000040 -0.000043 -0.000047 -0.000050 -0.000052 -0.000053 -0.000053 -0.000052 -0.000050 -0.000047 -0.000044 -0.000041 -0.000037 -0.000034 -0.000030 -0.000026 -0.000023 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000007 0.000006 0.000005 0.000002 -0.000001 -0.000005 -0.000010 -0.000015 -0.000019 -0.000024 -0.000029 -0.000034 -0.000038 -0.000042 -0.000045 -0.000049 -0.000052 -0.000055 -0.000059 -0.000063 -0.000068 -0.000073 -0.000078 -0.000082 -0.000084 -0.000086 -0.000086 -0.000084 -0.000080 -0.000076 -0.000071 -0.000066 -0.000061 -0.000055 -0.000050 -0.000044 -0.000038 -0.000033 -0.000029 -0.000025 -0.000021 -0.000019 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000006 0.000004 0.000001 -0.000004 -0.000009 -0.000015 -0.000021 -0.000028 -0.000035 -0.000042 -0.000049 -0.000055 -0.000062 -0.000068 -0.000074 -0.000081 -0.000087 -0.000094 -0.000101 -0.000108 -0.000115 -0.000122 -0.000127 -0.000131 -0.000133 -0.000132 -0.000129 -0.000125 -0.000119 -0.000112 -0.000105 -0.000097 -0.000089 -0.000080 -0.000072 -0.000064 -0.000056 -0.000049 -0.000042 -0.000036 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000007 0.000004 -0.000001 -0.000006 -0.000013 -0.000021 -0.000030 -0.000039 -0.000048 -0.000058 -0.000068 -0.000079 -0.000089 -0.000099 -0.000110 -0.000120 -0.000131 -0.000142 -0.000153 -0.000164 -0.000174 -0.000183 -0.000191 -0.000196 -0.000198 -0.000198 -0.000194 -0.000189 -0.000181 -0.000172 -0.000162 -0.000151 -0.000139 -0.000127 -0.000115 -0.000103 -0.000091 -0.000080 -0.000069 -0.000060 -0.000051 -0.000043 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000010 0.000008 0.000004 -0.000001 -0.000009 -0.000018 -0.000028 -0.000039 -0.000052 -0.000065 -0.000079 -0.000094 -0.000109 -0.000125 -0.000141 -0.000158 -0.000174 -0.000191 -0.000208 -0.000225 -0.000241 -0.000255 -0.000268 -0.000279 -0.000286 -0.000289 -0.000289 -0.000285 -0.000278 -0.000268 -0.000256 -0.000243 -0.000228 -0.000212 -0.000195 -0.000177 -0.000160 -0.000142 -0.000125 -0.000109 -0.000094 -0.000080 -0.000068 -0.000056 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000013 0.000013 0.000014 0.000015 0.000016 0.000015 0.000014 0.000011 0.000006 -0.000001 -0.000011 -0.000022 -0.000036 -0.000051 -0.000068 -0.000087 -0.000107 -0.000128 -0.000150 -0.000173 -0.000196 -0.000221 -0.000246 -0.000271 -0.000297 -0.000321 -0.000344 -0.000365 -0.000384 -0.000398 -0.000408 -0.000414 -0.000415 -0.000410 -0.000402 -0.000390 -0.000374 -0.000356 -0.000335 -0.000313 -0.000290 -0.000265 -0.000240 -0.000215 -0.000190 -0.000166 -0.000144 -0.000122 -0.000103 -0.000085 -0.000069 -0.000056 -0.000044 -0.000035 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000002 0.000001 0.000003 0.000005 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000022 0.000020 0.000016 0.000009 0.000000 -0.000012 -0.000027 -0.000045 -0.000066 -0.000089 -0.000114 -0.000141 -0.000170 -0.000202 -0.000235 -0.000269 -0.000305 -0.000341 -0.000378 -0.000414 -0.000449 -0.000482 -0.000512 -0.000538 -0.000558 -0.000573 -0.000582 -0.000584 -0.000579 -0.000569 -0.000554 -0.000534 -0.000510 -0.000482 -0.000452 -0.000419 -0.000385 -0.000349 -0.000314 -0.000279 -0.000244 -0.000211 -0.000180 -0.000152 -0.000126 -0.000102 -0.000082 -0.000065 -0.000051 -0.000039 -0.000030 -0.000023 -0.000017 -0.000012 -0.000008 -0.000004 -0.000001 0.000002 0.000005 0.000007 0.000009 0.000010 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000021 0.000023 0.000025 0.000027 0.000028 0.000030 0.000031 0.000032 0.000033 0.000032 0.000029 0.000024 0.000015 0.000003 -0.000013 -0.000033 -0.000056 -0.000083 -0.000114 -0.000148 -0.000185 -0.000225 -0.000269 -0.000314 -0.000363 -0.000413 -0.000465 -0.000516 -0.000568 -0.000617 -0.000663 -0.000705 -0.000740 -0.000769 -0.000790 -0.000803 -0.000808 -0.000804 -0.000792 -0.000772 -0.000746 -0.000714 -0.000677 -0.000636 -0.000591 -0.000544 -0.000495 -0.000446 -0.000396 -0.000348 -0.000302 -0.000258 -0.000218 -0.000180 -0.000147 -0.000118 -0.000094 -0.000073 -0.000056 -0.000042 -0.000031 -0.000022 -0.000015 -0.000009 -0.000004 0.000001 0.000005 0.000008 0.000010 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000029 0.000032 0.000035 0.000038 0.000040 0.000043 0.000045 0.000047 0.000047 0.000046 0.000042 0.000035 0.000024 0.000008 -0.000012 -0.000038 -0.000069 -0.000105 -0.000145 -0.000191 -0.000241 -0.000295 -0.000354 -0.000416 -0.000483 -0.000552 -0.000623 -0.000695 -0.000766 -0.000834 -0.000897 -0.000954 -0.001003 -0.001043 -0.001073 -0.001092 -0.001100 -0.001097 -0.001082 -0.001058 -0.001024 -0.000982 -0.000933 -0.000877 -0.000816 -0.000752 -0.000685 -0.000617 -0.000550 -0.000483 -0.000420 -0.000359 -0.000303 -0.000252 -0.000206 -0.000166 -0.000131 -0.000102 -0.000077 -0.000057 -0.000041 -0.000028 -0.000017 -0.000009 -0.000002 0.000004 0.000009 0.000012 0.000015 0.000017 0.000018 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000012 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000020 0.000025 0.000029 0.000034 0.000039 0.000043 0.000048 0.000052 0.000057 0.000060 0.000064 0.000066 0.000067 0.000065 0.000060 0.000051 0.000037 0.000017 -0.000010 -0.000043 -0.000083 -0.000129 -0.000182 -0.000242 -0.000309 -0.000381 -0.000460 -0.000545 -0.000634 -0.000728 -0.000824 -0.000922 -0.001017 -0.001109 -0.001194 -0.001272 -0.001339 -0.001394 -0.001435 -0.001462 -0.001475 -0.001472 -0.001455 -0.001424 -0.001381 -0.001325 -0.001260 -0.001185 -0.001104 -0.001017 -0.000928 -0.000836 -0.000745 -0.000655 -0.000569 -0.000488 -0.000413 -0.000343 -0.000281 -0.000226 -0.000179 -0.000138 -0.000104 -0.000076 -0.000053 -0.000034 -0.000019 -0.000007 0.000002 0.000009 0.000015 0.000019 0.000022 0.000023 0.000024 0.000024 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000020 0.000026 0.000031 0.000038 0.000045 0.000051 0.000058 0.000065 0.000072 0.000078 0.000084 0.000088 0.000092 0.000093 0.000091 0.000085 0.000074 0.000056 0.000030 -0.000003 -0.000046 -0.000097 -0.000157 -0.000226 -0.000304 -0.000391 -0.000486 -0.000591 -0.000703 -0.000822 -0.000947 -0.001075 -0.001204 -0.001331 -0.001453 -0.001567 -0.001670 -0.001760 -0.001834 -0.001890 -0.001928 -0.001947 -0.001946 -0.001925 -0.001886 -0.001830 -0.001757 -0.001671 -0.001573 -0.001465 -0.001351 -0.001231 -0.001110 -0.000988 -0.000870 -0.000756 -0.000648 -0.000548 -0.000456 -0.000374 -0.000301 -0.000237 -0.000182 -0.000136 -0.000097 -0.000066 -0.000040 -0.000020 -0.000004 0.000008 0.000018 0.000024 0.000029 0.000031 0.000033 0.000033 0.000032 0.000031 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000011 0.000015 0.000020 0.000026 0.000033 0.000040 0.000049 0.000058 0.000068 0.000077 0.000087 0.000096 0.000105 0.000113 0.000121 0.000126 0.000128 0.000127 0.000119 0.000105 0.000083 0.000051 0.000009 -0.000044 -0.000109 -0.000185 -0.000274 -0.000374 -0.000487 -0.000612 -0.000748 -0.000895 -0.001051 -0.001214 -0.001383 -0.001552 -0.001718 -0.001877 -0.002026 -0.002162 -0.002280 -0.002378 -0.002453 -0.002505 -0.002532 -0.002532 -0.002508 -0.002458 -0.002386 -0.002292 -0.002180 -0.002052 -0.001912 -0.001761 -0.001605 -0.001446 -0.001288 -0.001132 -0.000983 -0.000843 -0.000712 -0.000593 -0.000485 -0.000389 -0.000305 -0.000233 -0.000171 -0.000120 -0.000077 -0.000043 -0.000017 0.000004 0.000019 0.000030 0.000038 0.000043 0.000045 0.000046 0.000046 0.000044 0.000041 0.000038 0.000035 0.000032 0.000029 0.000026 0.000024 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000042 0.000052 0.000063 0.000075 0.000088 0.000101 0.000114 0.000127 0.000140 0.000152 0.000162 0.000170 0.000175 0.000174 0.000166 0.000149 0.000122 0.000083 0.000031 -0.000035 -0.000116 -0.000212 -0.000324 -0.000453 -0.000597 -0.000757 -0.000932 -0.001122 -0.001324 -0.001535 -0.001752 -0.001970 -0.002185 -0.002391 -0.002583 -0.002758 -0.002911 -0.003039 -0.003138 -0.003207 -0.003243 -0.003247 -0.003217 -0.003155 -0.003063 -0.002943 -0.002799 -0.002634 -0.002453 -0.002259 -0.002058 -0.001853 -0.001648 -0.001448 -0.001256 -0.001075 -0.000907 -0.000753 -0.000614 -0.000490 -0.000382 -0.000288 -0.000208 -0.000141 -0.000086 -0.000042 -0.000008 0.000018 0.000036 0.000049 0.000058 0.000062 0.000064 0.000064 0.000062 0.000060 0.000056 0.000051 0.000047 0.000042 0.000038 0.000034 0.000030 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000006 0.000009 0.000014 0.000019 0.000025 0.000033 0.000043 0.000054 0.000067 0.000081 0.000097 0.000113 0.000130 0.000148 0.000166 0.000184 0.000201 0.000216 0.000228 0.000236 0.000236 0.000229 0.000210 0.000178 0.000131 0.000068 -0.000013 -0.000113 -0.000234 -0.000374 -0.000536 -0.000718 -0.000922 -0.001145 -0.001387 -0.001644 -0.001913 -0.002189 -0.002467 -0.002739 -0.003001 -0.003246 -0.003469 -0.003665 -0.003829 -0.003958 -0.004047 -0.004096 -0.004102 -0.004066 -0.003989 -0.003873 -0.003721 -0.003539 -0.003330 -0.003099 -0.002853 -0.002596 -0.002335 -0.002075 -0.001821 -0.001577 -0.001347 -0.001133 -0.000938 -0.000761 -0.000604 -0.000465 -0.000346 -0.000244 -0.000159 -0.000089 -0.000034 0.000008 0.000040 0.000062 0.000077 0.000085 0.000089 0.000090 0.000088 0.000085 0.000080 0.000074 0.000068 0.000061 0.000055 0.000049 0.000043 0.000037 0.000033 0.000028 0.000024 0.000019 0.000016 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000055 0.000069 0.000085 0.000103 0.000123 0.000144 0.000167 0.000191 0.000215 0.000240 0.000264 0.000285 0.000303 0.000315 0.000319 0.000312 0.000292 0.000256 0.000201 0.000125 0.000026 -0.000096 -0.000244 -0.000418 -0.000619 -0.000847 -0.001102 -0.001383 -0.001687 -0.002010 -0.002349 -0.002695 -0.003044 -0.003386 -0.003715 -0.004023 -0.004304 -0.004551 -0.004759 -0.004922 -0.005036 -0.005099 -0.005109 -0.005066 -0.004970 -0.004826 -0.004637 -0.004409 -0.004146 -0.003857 -0.003548 -0.003226 -0.002899 -0.002572 -0.002253 -0.001947 -0.001658 -0.001390 -0.001144 -0.000923 -0.000725 -0.000552 -0.000402 -0.000274 -0.000169 -0.000083 -0.000015 0.000036 0.000073 0.000099 0.000114 0.000123 0.000125 0.000124 0.000120 0.000113 0.000106 0.000097 0.000088 0.000079 0.000070 0.000062 0.000053 0.000046 0.000039 0.000033 0.000027 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000020 0.000026 0.000034 0.000044 0.000056 0.000071 0.000088 0.000108 0.000130 0.000155 0.000183 0.000212 0.000244 0.000277 0.000310 0.000343 0.000373 0.000399 0.000418 0.000427 0.000423 0.000402 0.000362 0.000298 0.000209 0.000092 -0.000056 -0.000236 -0.000449 -0.000696 -0.000978 -0.001293 -0.001641 -0.002019 -0.002420 -0.002840 -0.003270 -0.003702 -0.004126 -0.004534 -0.004917 -0.005267 -0.005574 -0.005834 -0.006038 -0.006182 -0.006262 -0.006276 -0.006224 -0.006107 -0.005930 -0.005697 -0.005414 -0.005090 -0.004732 -0.004349 -0.003951 -0.003545 -0.003140 -0.002745 -0.002365 -0.002007 -0.001675 -0.001370 -0.001095 -0.000851 -0.000637 -0.000452 -0.000296 -0.000166 -0.000062 0.000019 0.000079 0.000122 0.000150 0.000166 0.000173 0.000173 0.000168 0.000160 0.000150 0.000138 0.000126 0.000113 0.000101 0.000088 0.000077 0.000066 0.000056 0.000046 0.000038 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000028 0.000036 0.000046 0.000058 0.000072 0.000090 0.000111 0.000136 0.000164 0.000195 0.000230 0.000269 0.000310 0.000353 0.000398 0.000442 0.000484 0.000521 0.000550 0.000567 0.000567 0.000548 0.000505 0.000433 0.000329 0.000191 0.000015 -0.000201 -0.000458 -0.000758 -0.001102 -0.001488 -0.001914 -0.002376 -0.002868 -0.003382 -0.003909 -0.004438 -0.004958 -0.005459 -0.005929 -0.006358 -0.006737 -0.007056 -0.007308 -0.007486 -0.007586 -0.007605 -0.007544 -0.007403 -0.007187 -0.006903 -0.006558 -0.006162 -0.005724 -0.005256 -0.004768 -0.004272 -0.003777 -0.003292 -0.002828 -0.002389 -0.001982 -0.001609 -0.001273 -0.000975 -0.000714 -0.000490 -0.000301 -0.000146 -0.000022 0.000072 0.000142 0.000190 0.000220 0.000235 0.000239 0.000235 0.000225 0.000212 0.000196 0.000179 0.000162 0.000144 0.000127 0.000110 0.000095 0.000080 0.000067 0.000055 0.000045 0.000036 0.000028 0.000022 0.000016 0.000012 0.000010 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000029 0.000038 0.000048 0.000060 0.000075 0.000092 0.000114 0.000139 0.000170 0.000204 0.000244 0.000289 0.000338 0.000392 0.000449 0.000508 0.000567 0.000624 0.000675 0.000717 0.000745 0.000753 0.000738 0.000693 0.000614 0.000496 0.000335 0.000129 -0.000127 -0.000435 -0.000795 -0.001209 -0.001674 -0.002189 -0.002748 -0.003344 -0.003966 -0.004604 -0.005245 -0.005875 -0.006483 -0.007053 -0.007574 -0.008034 -0.008423 -0.008729 -0.008947 -0.009071 -0.009096 -0.009024 -0.008855 -0.008596 -0.008254 -0.007838 -0.007359 -0.006830 -0.006264 -0.005674 -0.005073 -0.004475 -0.003889 -0.003327 -0.002796 -0.002304 -0.001853 -0.001447 -0.001088 -0.000775 -0.000507 -0.000283 -0.000100 0.000044 0.000153 0.000231 0.000283 0.000313 0.000326 0.000325 0.000315 0.000298 0.000277 0.000254 0.000230 0.000206 0.000182 0.000159 0.000137 0.000116 0.000097 0.000080 0.000066 0.000053 0.000042 0.000033 0.000025 0.000020 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000023 0.000031 0.000040 0.000050 0.000062 0.000077 0.000095 0.000117 0.000143 0.000174 0.000211 0.000254 0.000304 0.000361 0.000424 0.000493 0.000567 0.000644 0.000722 0.000798 0.000868 0.000927 0.000970 0.000990 0.000981 0.000937 0.000852 0.000720 0.000537 0.000297 -0.000003 -0.000365 -0.000793 -0.001285 -0.001840 -0.002455 -0.003123 -0.003835 -0.004580 -0.005343 -0.006111 -0.006867 -0.007595 -0.008279 -0.008905 -0.009458 -0.009925 -0.010294 -0.010557 -0.010707 -0.010740 -0.010656 -0.010456 -0.010148 -0.009740 -0.009244 -0.008672 -0.008040 -0.007364 -0.006658 -0.005940 -0.005224 -0.004524 -0.003852 -0.003218 -0.002629 -0.002091 -0.001608 -0.001181 -0.000810 -0.000495 -0.000233 -0.000021 0.000144 0.000267 0.000353 0.000408 0.000436 0.000444 0.000436 0.000417 0.000391 0.000361 0.000328 0.000294 0.000261 0.000228 0.000198 0.000169 0.000142 0.000118 0.000097 0.000079 0.000063 0.000050 0.000039 0.000031 0.000024 0.000019 0.000016 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000040 0.000051 0.000064 0.000080 0.000098 0.000120 0.000146 0.000178 0.000216 0.000262 0.000316 0.000378 0.000449 0.000529 0.000617 0.000712 0.000812 0.000914 0.001014 0.001107 0.001188 0.001250 0.001286 0.001288 0.001249 0.001160 0.001015 0.000808 0.000534 0.000187 -0.000235 -0.000736 -0.001314 -0.001968 -0.002694 -0.003484 -0.004325 -0.005206 -0.006110 -0.007020 -0.007915 -0.008779 -0.009592 -0.010335 -0.010992 -0.011547 -0.011987 -0.012301 -0.012481 -0.012522 -0.012424 -0.012191 -0.011828 -0.011347 -0.010761 -0.010086 -0.009340 -0.008540 -0.007706 -0.006857 -0.006011 -0.005183 -0.004388 -0.003639 -0.002944 -0.002310 -0.001741 -0.001240 -0.000807 -0.000441 -0.000139 0.000103 0.000289 0.000425 0.000517 0.000572 0.000596 0.000596 0.000578 0.000548 0.000509 0.000465 0.000419 0.000373 0.000329 0.000286 0.000246 0.000209 0.000175 0.000145 0.000118 0.000095 0.000076 0.000061 0.000048 0.000038 0.000031 0.000025 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000040 0.000051 0.000065 0.000081 0.000100 0.000122 0.000149 0.000181 0.000220 0.000267 0.000323 0.000390 0.000468 0.000557 0.000658 0.000769 0.000890 0.001017 0.001148 0.001278 0.001400 0.001509 0.001596 0.001653 0.001670 0.001639 0.001550 0.001394 0.001165 0.000855 0.000459 -0.000028 -0.000607 -0.001279 -0.002041 -0.002888 -0.003810 -0.004795 -0.005825 -0.006884 -0.007950 -0.009000 -0.010014 -0.010968 -0.011842 -0.012614 -0.013267 -0.013785 -0.014155 -0.014368 -0.014419 -0.014307 -0.014036 -0.013614 -0.013053 -0.012369 -0.011580 -0.010707 -0.009772 -0.008797 -0.007804 -0.006814 -0.005846 -0.004918 -0.004042 -0.003231 -0.002492 -0.001831 -0.001251 -0.000752 -0.000332 0.000011 0.000283 0.000489 0.000636 0.000732 0.000784 0.000801 0.000790 0.000758 0.000712 0.000657 0.000596 0.000534 0.000472 0.000413 0.000357 0.000305 0.000258 0.000215 0.000177 0.000144 0.000116 0.000093 0.000074 0.000059 0.000048 0.000039 0.000032 0.000027 0.000023 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000029 0.000038 0.000050 0.000064 0.000080 0.000100 0.000123 0.000150 0.000183 0.000222 0.000270 0.000328 0.000398 0.000481 0.000577 0.000689 0.000815 0.000954 0.001106 0.001267 0.001432 0.001598 0.001756 0.001899 0.002018 0.002101 0.002139 0.002120 0.002034 0.001871 0.001620 0.001275 0.000828 0.000274 -0.000388 -0.001160 -0.002038 -0.003015 -0.004081 -0.005219 -0.006413 -0.007640 -0.008875 -0.010095 -0.011272 -0.012381 -0.013397 -0.014295 -0.015056 -0.015659 -0.016091 -0.016341 -0.016402 -0.016275 -0.015963 -0.015477 -0.014829 -0.014038 -0.013126 -0.012116 -0.011033 -0.009905 -0.008756 -0.007611 -0.006492 -0.005418 -0.004407 -0.003471 -0.002620 -0.001861 -0.001197 -0.000628 -0.000153 0.000232 0.000533 0.000757 0.000913 0.001009 0.001055 0.001060 0.001033 0.000983 0.000916 0.000839 0.000758 0.000675 0.000594 0.000517 0.000444 0.000378 0.000318 0.000264 0.000217 0.000176 0.000142 0.000114 0.000092 0.000074 0.000060 0.000049 0.000040 0.000034 0.000029 0.000025 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000046 0.000060 0.000077 0.000097 0.000121 0.000149 0.000182 0.000222 0.000271 0.000330 0.000401 0.000487 0.000589 0.000709 0.000847 0.001004 0.001177 0.001366 0.001566 0.001773 0.001981 0.002182 0.002367 0.002523 0.002641 0.002705 0.002705 0.002627 0.002458 0.002189 0.001810 0.001312 0.000689 -0.000060 -0.000937 -0.001937 -0.003053 -0.004271 -0.005575 -0.006942 -0.008349 -0.009767 -0.011168 -0.012522 -0.013797 -0.014966 -0.016001 -0.016876 -0.017572 -0.018071 -0.018360 -0.018433 -0.018290 -0.017935 -0.017379 -0.016638 -0.015733 -0.014688 -0.013532 -0.012292 -0.011000 -0.009684 -0.008373 -0.007092 -0.005864 -0.004709 -0.003641 -0.002672 -0.001810 -0.001059 -0.000419 0.000112 0.000538 0.000867 0.001107 0.001268 0.001360 0.001394 0.001382 0.001334 0.001260 0.001167 0.001063 0.000955 0.000847 0.000742 0.000643 0.000550 0.000466 0.000390 0.000323 0.000265 0.000215 0.000174 0.000140 0.000112 0.000091 0.000074 0.000061 0.000050 0.000042 0.000036 0.000030 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000018 0.000024 0.000032 0.000042 0.000056 0.000072 0.000092 0.000115 0.000144 0.000178 0.000218 0.000267 0.000327 0.000400 0.000488 0.000593 0.000719 0.000866 0.001036 0.001229 0.001442 0.001674 0.001921 0.002177 0.002436 0.002687 0.002920 0.003123 0.003280 0.003379 0.003403 0.003338 0.003170 0.002886 0.002474 0.001926 0.001234 0.000395 -0.000590 -0.001718 -0.002978 -0.004356 -0.005833 -0.007384 -0.008981 -0.010593 -0.012186 -0.013726 -0.015178 -0.016510 -0.017689 -0.018688 -0.019482 -0.020051 -0.020383 -0.020469 -0.020308 -0.019907 -0.019277 -0.018438 -0.017412 -0.016228 -0.014916 -0.013511 -0.012046 -0.010554 -0.009069 -0.007618 -0.006228 -0.004922 -0.003716 -0.002625 -0.001657 -0.000817 -0.000105 0.000481 0.000947 0.001300 0.001551 0.001712 0.001795 0.001812 0.001777 0.001701 0.001595 0.001470 0.001334 0.001193 0.001054 0.000920 0.000793 0.000677 0.000571 0.000477 0.000394 0.000322 0.000262 0.000211 0.000170 0.000137 0.000111 0.000090 0.000074 0.000061 0.000051 0.000043 0.000037 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000016 0.000021 0.000028 0.000038 0.000050 0.000066 0.000085 0.000108 0.000136 0.000169 0.000210 0.000259 0.000319 0.000392 0.000481 0.000589 0.000718 0.000872 0.001052 0.001259 0.001493 0.001753 0.002035 0.002336 0.002649 0.002966 0.003275 0.003565 0.003822 0.004028 0.004168 0.004224 0.004179 0.004016 0.003721 0.003281 0.002684 0.001924 0.000996 -0.000100 -0.001358 -0.002767 -0.004311 -0.005967 -0.007709 -0.009504 -0.011317 -0.013110 -0.014845 -0.016482 -0.017984 -0.019315 -0.020443 -0.021340 -0.021983 -0.022359 -0.022458 -0.022279 -0.021830 -0.021124 -0.020181 -0.019029 -0.017699 -0.016227 -0.014648 -0.013003 -0.011329 -0.009662 -0.008036 -0.006479 -0.005018 -0.003671 -0.002455 -0.001380 -0.000450 0.000332 0.000971 0.001473 0.001846 0.002104 0.002259 0.002325 0.002318 0.002252 0.002140 0.001996 0.001831 0.001655 0.001476 0.001299 0.001130 0.000972 0.000827 0.000696 0.000579 0.000477 0.000390 0.000316 0.000255 0.000205 0.000166 0.000134 0.000109 0.000090 0.000074 0.000062 0.000052 0.000043 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000025 0.000034 0.000045 0.000059 0.000077 0.000099 0.000125 0.000158 0.000198 0.000246 0.000305 0.000378 0.000466 0.000575 0.000705 0.000862 0.001049 0.001266 0.001516 0.001798 0.002111 0.002451 0.002814 0.003191 0.003574 0.003950 0.004306 0.004624 0.004888 0.005077 0.005172 0.005154 0.005004 0.004704 0.004240 0.003599 0.002773 0.001757 0.000551 -0.000837 -0.002397 -0.004109 -0.005949 -0.007885 -0.009883 -0.011903 -0.013902 -0.015838 -0.017666 -0.019343 -0.020830 -0.022091 -0.023093 -0.023814 -0.024235 -0.024347 -0.024150 -0.023651 -0.022865 -0.021816 -0.020534 -0.019054 -0.017415 -0.015660 -0.013831 -0.011970 -0.010118 -0.008312 -0.006585 -0.004966 -0.003478 -0.002137 -0.000955 0.000061 0.000911 0.001599 0.002131 0.002519 0.002777 0.002918 0.002960 0.002921 0.002815 0.002659 0.002469 0.002256 0.002032 0.001806 0.001585 0.001375 0.001180 0.001001 0.000840 0.000698 0.000574 0.000468 0.000379 0.000305 0.000246 0.000198 0.000160 0.000131 0.000107 0.000088 0.000073 0.000061 0.000050 0.000042 0.000035 0.000029 0.000025 0.000021 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000023 0.000030 0.000040 0.000053 0.000069 0.000089 0.000114 0.000145 0.000183 0.000229 0.000286 0.000357 0.000444 0.000551 0.000681 0.000838 0.001027 0.001250 0.001510 0.001809 0.002145 0.002518 0.002923 0.003354 0.003804 0.004261 0.004712 0.005142 0.005531 0.005860 0.006108 0.006251 0.006268 0.006137 0.005840 0.005358 0.004678 0.003791 0.002690 0.001378 -0.000140 -0.001849 -0.003730 -0.005753 -0.007885 -0.010087 -0.012316 -0.014523 -0.016662 -0.018683 -0.020538 -0.022184 -0.023579 -0.024689 -0.025487 -0.025954 -0.026079 -0.025863 -0.025312 -0.024445 -0.023288 -0.021874 -0.020242 -0.018435 -0.016500 -0.014484 -0.012435 -0.010397 -0.008411 -0.006515 -0.004740 -0.003111 -0.001648 -0.000363 0.000736 0.001649 0.002379 0.002935 0.003330 0.003579 0.003698 0.003707 0.003625 0.003471 0.003262 0.003016 0.002746 0.002466 0.002187 0.001915 0.001658 0.001419 0.001201 0.001006 0.000834 0.000685 0.000558 0.000451 0.000363 0.000292 0.000235 0.000190 0.000154 0.000126 0.000104 0.000085 0.000070 0.000058 0.000048 0.000040 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000020 0.000027 0.000035 0.000047 0.000061 0.000080 0.000103 0.000132 0.000167 0.000210 0.000264 0.000331 0.000414 0.000518 0.000644 0.000799 0.000987 0.001211 0.001475 0.001783 0.002135 0.002532 0.002970 0.003446 0.003953 0.004483 0.005022 0.005557 0.006069 0.006538 0.006942 0.007256 0.007456 0.007517 0.007415 0.007127 0.006636 0.005925 0.004982 0.003804 0.002389 0.000747 -0.001108 -0.003153 -0.005356 -0.007682 -0.010086 -0.012522 -0.014936 -0.017277 -0.019490 -0.021522 -0.023326 -0.024855 -0.026072 -0.026947 -0.027459 -0.027597 -0.027360 -0.026757 -0.025809 -0.024543 -0.022996 -0.021212 -0.019237 -0.017123 -0.014922 -0.012686 -0.010464 -0.008301 -0.006239 -0.004311 -0.002546 -0.000966 0.000415 0.001590 0.002558 0.003323 0.003895 0.004287 0.004517 0.004605 0.004571 0.004437 0.004223 0.003952 0.003640 0.003305 0.002961 0.002619 0.002289 0.001978 0.001690 0.001428 0.001194 0.000989 0.000811 0.000659 0.000532 0.000428 0.000344 0.000276 0.000223 0.000181 0.000147 0.000121 0.000099 0.000081 0.000067 0.000055 0.000045 0.000037 0.000031 0.000026 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000019 0.000024 0.000031 0.000041 0.000054 0.000071 0.000093 0.000119 0.000151 0.000191 0.000241 0.000303 0.000381 0.000478 0.000599 0.000748 0.000930 0.001150 0.001413 0.001722 0.002081 0.002492 0.002953 0.003463 0.004016 0.004606 0.005222 0.005850 0.006476 0.007079 0.007636 0.008123 0.008514 0.008780 0.008894 0.008829 0.008562 0.008069 0.007335 0.006347 0.005098 0.003590 0.001831 -0.000162 -0.002364 -0.004742 -0.007254 -0.009855 -0.012491 -0.015107 -0.017645 -0.020045 -0.022250 -0.024208 -0.025868 -0.027189 -0.028139 -0.028695 -0.028844 -0.028586 -0.027931 -0.026902 -0.025529 -0.023851 -0.021916 -0.019776 -0.017487 -0.015105 -0.012687 -0.010286 -0.007952 -0.005730 -0.003657 -0.001764 -0.000075 0.001394 0.002636 0.003649 0.004438 0.005015 0.005394 0.005595 0.005640 0.005552 0.005355 0.005072 0.004727 0.004341 0.003931 0.003514 0.003103 0.002708 0.002336 0.001993 0.001682 0.001405 0.001162 0.000952 0.000773 0.000624 0.000501 0.000402 0.000323 0.000260 0.000210 0.000171 0.000139 0.000114 0.000093 0.000076 0.000063 0.000051 0.000042 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000027 0.000036 0.000048 0.000063 0.000082 0.000106 0.000136 0.000173 0.000218 0.000274 0.000345 0.000435 0.000547 0.000687 0.000859 0.001070 0.001325 0.001629 0.001986 0.002400 0.002873 0.003403 0.003988 0.004624 0.005301 0.006010 0.006734 0.007458 0.008158 0.008812 0.009391 0.009866 0.010207 0.010384 0.010367 0.010129 0.009646 0.008900 0.007876 0.006569 0.004977 0.003112 0.000992 -0.001357 -0.003898 -0.006587 -0.009373 -0.012200 -0.015008 -0.017733 -0.020312 -0.022683 -0.024787 -0.026572 -0.027992 -0.029013 -0.029609 -0.029768 -0.029489 -0.028783 -0.027674 -0.026196 -0.024392 -0.022312 -0.020013 -0.017555 -0.014999 -0.012407 -0.009836 -0.007341 -0.004969 -0.002761 -0.000751 0.001035 0.002581 0.003878 0.004924 0.005726 0.006296 0.006650 0.006810 0.006801 0.006647 0.006376 0.006014 0.005586 0.005116 0.004623 0.004125 0.003636 0.003169 0.002731 0.002327 0.001962 0.001637 0.001353 0.001107 0.000899 0.000725 0.000582 0.000466 0.000373 0.000300 0.000242 0.000196 0.000160 0.000130 0.000107 0.000087 0.000071 0.000058 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000019 0.000024 0.000031 0.000041 0.000055 0.000072 0.000094 0.000121 0.000154 0.000195 0.000246 0.000310 0.000391 0.000492 0.000620 0.000780 0.000977 0.001219 0.001510 0.001856 0.002263 0.002734 0.003271 0.003873 0.004537 0.005258 0.006027 0.006833 0.007658 0.008485 0.009290 0.010046 0.010724 0.011292 0.011717 0.011966 0.012006 0.011809 0.011347 0.010601 0.009554 0.008200 0.006540 0.004583 0.002350 -0.000131 -0.002820 -0.005670 -0.008628 -0.011631 -0.014616 -0.017516 -0.020261 -0.022785 -0.025026 -0.026927 -0.028439 -0.029525 -0.030158 -0.030324 -0.030024 -0.029268 -0.028083 -0.026505 -0.024579 -0.022362 -0.019912 -0.017295 -0.014577 -0.011823 -0.009095 -0.006451 -0.003942 -0.001614 0.000499 0.002369 0.003978 0.005315 0.006381 0.007182 0.007731 0.008047 0.008154 0.008078 0.007848 0.007493 0.007041 0.006521 0.005958 0.005373 0.004787 0.004215 0.003669 0.003158 0.002689 0.002266 0.001890 0.001560 0.001277 0.001036 0.000835 0.000670 0.000536 0.000429 0.000344 0.000277 0.000224 0.000182 0.000148 0.000121 0.000099 0.000081 0.000066 0.000054 0.000044 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000027 0.000036 0.000047 0.000063 0.000082 0.000107 0.000137 0.000174 0.000219 0.000276 0.000348 0.000438 0.000553 0.000697 0.000877 0.001100 0.001372 0.001699 0.002089 0.002547 0.003075 0.003677 0.004351 0.005096 0.005905 0.006768 0.007673 0.008603 0.009536 0.010450 0.011314 0.012097 0.012765 0.013281 0.013611 0.013719 0.013573 0.013144 0.012411 0.011356 0.009971 0.008258 0.006227 0.003898 0.001305 -0.001514 -0.004506 -0.007615 -0.010777 -0.013921 -0.016977 -0.019871 -0.022534 -0.024897 -0.026902 -0.028497 -0.029641 -0.030305 -0.030477 -0.030154 -0.029350 -0.028093 -0.026421 -0.024383 -0.022038 -0.019450 -0.016688 -0.013822 -0.010921 -0.008052 -0.005276 -0.002648 -0.000215 0.001984 0.003920 0.005574 0.006937 0.008007 0.008792 0.009306 0.009571 0.009613 0.009459 0.009142 0.008692 0.008142 0.007521 0.006857 0.006174 0.005493 0.004831 0.004202 0.003614 0.003076 0.002590 0.002159 0.001782 0.001458 0.001183 0.000953 0.000764 0.000611 0.000488 0.000391 0.000314 0.000253 0.000205 0.000167 0.000136 0.000111 0.000091 0.000074 0.000060 0.000049 0.000041 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000019 0.000024 0.000031 0.000041 0.000054 0.000071 0.000092 0.000119 0.000152 0.000193 0.000244 0.000307 0.000386 0.000486 0.000614 0.000774 0.000974 0.001222 0.001524 0.001889 0.002321 0.002828 0.003413 0.004080 0.004826 0.005651 0.006547 0.007504 0.008509 0.009544 0.010587 0.011611 0.012586 0.013478 0.014251 0.014865 0.015283 0.015468 0.015383 0.015000 0.014294 0.013246 0.011849 0.010101 0.008016 0.005615 0.002930 0.000006 -0.003106 -0.006343 -0.009639 -0.012920 -0.016110 -0.019134 -0.021915 -0.024385 -0.026479 -0.028144 -0.029336 -0.030026 -0.030199 -0.029854 -0.029006 -0.027682 -0.025924 -0.023785 -0.021326 -0.018615 -0.015724 -0.012727 -0.009699 -0.006708 -0.003821 -0.001094 0.001423 0.003688 0.005672 0.007354 0.008723 0.009781 0.010534 0.011000 0.011201 0.011165 0.010923 0.010509 0.009956 0.009299 0.008570 0.007799 0.007012 0.006232 0.005476 0.004759 0.004092 0.003480 0.002930 0.002441 0.002015 0.001648 0.001337 0.001077 0.000863 0.000689 0.000550 0.000439 0.000352 0.000284 0.000229 0.000186 0.000152 0.000124 0.000102 0.000083 0.000068 0.000056 0.000046 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000018 0.000022 0.000028 0.000036 0.000047 0.000061 0.000080 0.000103 0.000132 0.000168 0.000213 0.000268 0.000337 0.000424 0.000534 0.000674 0.000849 0.001069 0.001341 0.001672 0.002071 0.002544 0.003099 0.003739 0.004467 0.005283 0.006185 0.007165 0.008214 0.009318 0.010456 0.011607 0.012741 0.013828 0.014831 0.015711 0.016427 0.016940 0.017209 0.017196 0.016871 0.016206 0.015183 0.013791 0.012031 0.009915 0.007465 0.004716 0.001712 -0.001491 -0.004829 -0.008232 -0.011623 -0.014923 -0.018051 -0.020929 -0.023485 -0.025651 -0.027371 -0.028600 -0.029308 -0.029479 -0.029112 -0.028222 -0.026839 -0.025006 -0.022779 -0.020221 -0.017404 -0.014405 -0.011300 -0.008166 -0.005078 -0.002102 0.000700 0.003277 0.005587 0.007597 0.009286 0.010645 0.011672 0.012379 0.012782 0.012907 0.012782 0.012442 0.011922 0.011260 0.010490 0.009649 0.008766 0.007872 0.006989 0.006136 0.005330 0.004580 0.003895 0.003278 0.002731 0.002253 0.001843 0.001494 0.001204 0.000964 0.000770 0.000614 0.000489 0.000391 0.000314 0.000254 0.000206 0.000168 0.000138 0.000113 0.000092 0.000076 0.000062 0.000051 0.000042 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000026 0.000032 0.000042 0.000054 0.000069 0.000089 0.000114 0.000145 0.000184 0.000231 0.000291 0.000365 0.000459 0.000579 0.000730 0.000920 0.001157 0.001451 0.001809 0.002239 0.002750 0.003349 0.004039 0.004824 0.005706 0.006679 0.007739 0.008875 0.010071 0.011309 0.012563 0.013805 0.015001 0.016113 0.017100 0.017921 0.018532 0.018891 0.018960 0.018704 0.018095 0.017113 0.015748 0.013998 0.011876 0.009405 0.006620 0.003567 0.000304 -0.003104 -0.006583 -0.010053 -0.013433 -0.016638 -0.019588 -0.022206 -0.024424 -0.026183 -0.027437 -0.028154 -0.028319 -0.027929 -0.027002 -0.025568 -0.023672 -0.021372 -0.018734 -0.015833 -0.012748 -0.009560 -0.006347 -0.003187 -0.000150 0.002702 0.005315 0.007644 0.009657 0.011333 0.012661 0.013642 0.014287 0.014614 0.014651 0.014428 0.013982 0.013351 0.012573 0.011688 0.010731 0.009735 0.008732 0.007745 0.006796 0.005900 0.005068 0.004309 0.003625 0.003020 0.002491 0.002037 0.001652 0.001330 0.001065 0.000850 0.000676 0.000539 0.000430 0.000345 0.000278 0.000225 0.000184 0.000150 0.000123 0.000101 0.000083 0.000068 0.000056 0.000046 0.000038 0.000032 0.000026 0.000022 0.000018 0.000014 0.000011 0.000009 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000038 0.000048 0.000061 0.000078 0.000099 0.000125 0.000158 0.000198 0.000249 0.000312 0.000392 0.000492 0.000619 0.000780 0.000982 0.001235 0.001547 0.001928 0.002386 0.002930 0.003566 0.004301 0.005138 0.006076 0.007115 0.008246 0.009460 0.010742 0.012070 0.013421 0.014763 0.016062 0.017278 0.018370 0.019294 0.020005 0.020459 0.020616 0.020441 0.019902 0.018979 0.017660 0.015945 0.013844 0.011381 0.008592 0.005523 0.002232 -0.001211 -0.004731 -0.008247 -0.011674 -0.014925 -0.017917 -0.020572 -0.022820 -0.024600 -0.025864 -0.026582 -0.026735 -0.026323 -0.025364 -0.023888 -0.021943 -0.019587 -0.016891 -0.013930 -0.010785 -0.007541 -0.004278 -0.001076 0.001994 0.004867 0.007487 0.009811 0.011803 0.013444 0.014723 0.015640 0.016209 0.016449 0.016388 0.016060 0.015503 0.014757 0.013862 0.012859 0.011787 0.010679 0.009569 0.008481 0.007437 0.006453 0.005542 0.004710 0.003962 0.003300 0.002722 0.002225 0.001804 0.001452 0.001162 0.000927 0.000737 0.000586 0.000467 0.000374 0.000300 0.000243 0.000198 0.000162 0.000133 0.000110 0.000090 0.000075 0.000062 0.000051 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000035 0.000044 0.000055 0.000069 0.000086 0.000108 0.000135 0.000169 0.000212 0.000265 0.000331 0.000414 0.000519 0.000652 0.000821 0.001033 0.001297 0.001624 0.002023 0.002503 0.003073 0.003741 0.004512 0.005391 0.006378 0.007470 0.008663 0.009944 0.011299 0.012707 0.014142 0.015574 0.016966 0.018280 0.019470 0.020493 0.021303 0.021854 0.022105 0.022018 0.021562 0.020715 0.019464 0.017808 0.015756 0.013331 0.010570 0.007520 0.004239 0.000798 -0.002727 -0.006252 -0.009690 -0.012954 -0.015957 -0.018622 -0.020875 -0.022655 -0.023916 -0.024623 -0.024760 -0.024327 -0.023341 -0.021834 -0.019855 -0.017464 -0.014732 -0.011736 -0.008561 -0.005291 -0.002009 0.001204 0.004275 0.007139 0.009739 0.012030 0.013978 0.015562 0.016772 0.017610 0.018090 0.018232 0.018066 0.017628 0.016958 0.016096 0.015085 0.013968 0.012783 0.011569 0.010355 0.009171 0.008037 0.006971 0.005984 0.005085 0.004277 0.003561 0.002937 0.002401 0.001946 0.001566 0.001252 0.000998 0.000793 0.000630 0.000501 0.000400 0.000321 0.000260 0.000211 0.000173 0.000142 0.000117 0.000097 0.000080 0.000067 0.000055 0.000046 0.000039 0.000032 0.000027 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000027 0.000033 0.000041 0.000050 0.000062 0.000077 0.000095 0.000117 0.000145 0.000180 0.000224 0.000278 0.000347 0.000432 0.000541 0.000677 0.000850 0.001068 0.001340 0.001677 0.002088 0.002583 0.003171 0.003861 0.004659 0.005568 0.006591 0.007725 0.008965 0.010299 0.011713 0.013185 0.014691 0.016198 0.017670 0.019068 0.020348 0.021463 0.022367 0.023014 0.023362 0.023371 0.023009 0.022254 0.021090 0.019516 0.017540 0.015186 0.012487 0.009491 0.006258 0.002857 -0.000633 -0.004128 -0.007539 -0.010779 -0.013761 -0.016405 -0.018637 -0.020398 -0.021638 -0.022325 -0.022441 -0.021988 -0.020982 -0.019456 -0.017460 -0.015054 -0.012311 -0.009310 -0.006135 -0.002871 0.000397 0.003588 0.006629 0.009452 0.012002 0.014234 0.016113 0.017620 0.018744 0.019489 0.019868 0.019905 0.019630 0.019080 0.018296 0.017321 0.016199 0.014974 0.013685 0.012370 0.011062 0.009789 0.008573 0.007433 0.006378 0.005418 0.004556 0.003793 0.003128 0.002555 0.002071 0.001665 0.001332 0.001060 0.000842 0.000668 0.000531 0.000423 0.000339 0.000274 0.000222 0.000181 0.000149 0.000123 0.000102 0.000085 0.000071 0.000059 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000012 0.000009 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000056 0.000069 0.000084 0.000102 0.000125 0.000154 0.000189 0.000234 0.000289 0.000358 0.000445 0.000554 0.000692 0.000867 0.001086 0.001361 0.001700 0.002116 0.002617 0.003215 0.003916 0.004728 0.005655 0.006700 0.007860 0.009130 0.010499 0.011953 0.013472 0.015029 0.016594 0.018130 0.019597 0.020953 0.022149 0.023141 0.023880 0.024324 0.024434 0.024175 0.023525 0.022467 0.020998 0.019126 0.016871 0.014269 0.011365 0.008218 0.004899 0.001484 -0.001940 -0.005286 -0.008465 -0.011391 -0.013983 -0.016169 -0.017889 -0.019092 -0.019749 -0.019840 -0.019368 -0.018349 -0.016817 -0.014822 -0.012424 -0.009697 -0.006719 -0.003575 -0.000351 0.002869 0.006005 0.008981 0.011732 0.014204 0.016349 0.018137 0.019546 0.020568 0.021207 0.021478 0.021404 0.021018 0.020358 0.019465 0.018383 0.017159 0.015834 0.014451 0.013048 0.011657 0.010308 0.009022 0.007817 0.006705 0.005694 0.004787 0.003984 0.003284 0.002682 0.002173 0.001747 0.001396 0.001111 0.000882 0.000700 0.000556 0.000443 0.000354 0.000285 0.000231 0.000188 0.000154 0.000127 0.000106 0.000088 0.000074 0.000062 0.000053 0.000044 0.000037 0.000031 0.000026 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000034 0.000042 0.000051 0.000062 0.000075 0.000090 0.000109 0.000132 0.000161 0.000197 0.000241 0.000296 0.000365 0.000451 0.000559 0.000695 0.000867 0.001084 0.001355 0.001691 0.002102 0.002601 0.003196 0.003896 0.004708 0.005638 0.006687 0.007855 0.009136 0.010520 0.011994 0.013536 0.015123 0.016724 0.018304 0.019822 0.021237 0.022502 0.023570 0.024395 0.024933 0.025145 0.024996 0.024462 0.023526 0.022183 0.020440 0.018315 0.015842 0.013067 0.010045 0.006847 0.003550 0.000237 -0.003004 -0.006084 -0.008919 -0.011429 -0.013542 -0.015199 -0.016351 -0.016966 -0.017029 -0.016540 -0.015516 -0.013992 -0.012016 -0.009650 -0.006966 -0.004042 -0.000962 0.002189 0.005327 0.008373 0.011252 0.013901 0.016265 0.018299 0.019973 0.021266 0.022172 0.022695 0.022851 0.022665 0.022169 0.021403 0.020409 0.019231 0.017916 0.016506 0.015044 0.013568 0.012110 0.010699 0.009358 0.008103 0.006947 0.005896 0.004955 0.004123 0.003397 0.002774 0.002246 0.001806 0.001443 0.001148 0.000911 0.000722 0.000573 0.000456 0.000365 0.000293 0.000237 0.000193 0.000158 0.000130 0.000108 0.000091 0.000076 0.000064 0.000054 0.000046 0.000039 0.000033 0.000028 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000045 0.000055 0.000066 0.000080 0.000095 0.000114 0.000137 0.000166 0.000201 0.000245 0.000299 0.000366 0.000449 0.000554 0.000685 0.000850 0.001058 0.001319 0.001643 0.002042 0.002527 0.003107 0.003792 0.004589 0.005504 0.006540 0.007695 0.008965 0.010341 0.011809 0.013351 0.014944 0.016556 0.018156 0.019705 0.021159 0.022475 0.023607 0.024508 0.025135 0.025447 0.025413 0.025003 0.024203 0.023004 0.021413 0.019446 0.017135 0.014523 0.011665 0.008628 0.005488 0.002328 -0.000768 -0.003713 -0.006423 -0.008820 -0.010834 -0.012407 -0.013492 -0.014058 -0.014090 -0.013587 -0.012567 -0.011065 -0.009129 -0.006818 -0.004204 -0.001364 0.001620 0.004664 0.007686 0.010608 0.013359 0.015875 0.018104 0.020004 0.021543 0.022705 0.023483 0.023883 0.023921 0.023624 0.023024 0.022160 0.021076 0.019816 0.018426 0.016949 0.015426 0.013895 0.012389 0.010936 0.009557 0.008270 0.007085 0.006010 0.005048 0.004198 0.003458 0.002822 0.002285 0.001836 0.001467 0.001167 0.000926 0.000734 0.000583 0.000463 0.000370 0.000297 0.000240 0.000195 0.000159 0.000131 0.000109 0.000091 0.000077 0.000065 0.000055 0.000047 0.000040 0.000034 0.000028 0.000023 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000031 0.000039 0.000048 0.000058 0.000070 0.000083 0.000099 0.000118 0.000140 0.000168 0.000203 0.000245 0.000296 0.000360 0.000438 0.000536 0.000658 0.000812 0.001006 0.001250 0.001555 0.001931 0.002390 0.002942 0.003597 0.004363 0.005245 0.006246 0.007365 0.008601 0.009943 0.011380 0.012895 0.014466 0.016064 0.017659 0.019213 0.020685 0.022034 0.023212 0.024177 0.024883 0.025294 0.025373 0.025094 0.024440 0.023402 0.021983 0.020200 0.018079 0.015664 0.013005 0.010169 0.007226 0.004257 0.001344 -0.001429 -0.003981 -0.006236 -0.008128 -0.009598 -0.010603 -0.011111 -0.011108 -0.010596 -0.009590 -0.008125 -0.006248 -0.004016 -0.001500 0.001226 0.004081 0.006985 0.009858 0.012625 0.015217 0.017573 0.019642 0.021385 0.022773 0.023790 0.024432 0.024704 0.024625 0.024221 0.023525 0.022576 0.021417 0.020092 0.018647 0.017123 0.015561 0.013998 0.012466 0.010992 0.009597 0.008296 0.007102 0.006020 0.005052 0.004199 0.003457 0.002821 0.002283 0.001834 0.001465 0.001166 0.000925 0.000734 0.000582 0.000463 0.000370 0.000296 0.000239 0.000194 0.000159 0.000131 0.000109 0.000091 0.000077 0.000065 0.000055 0.000047 0.000040 0.000034 0.000029 0.000024 0.000019 0.000015 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000041 0.000050 0.000061 0.000072 0.000086 0.000101 0.000120 0.000142 0.000168 0.000201 0.000240 0.000288 0.000346 0.000417 0.000505 0.000614 0.000752 0.000926 0.001145 0.001422 0.001765 0.002187 0.002698 0.003307 0.004023 0.004851 0.005796 0.006857 0.008033 0.009315 0.010693 0.012153 0.013673 0.015228 0.016790 0.018324 0.019791 0.021150 0.022357 0.023370 0.024146 0.024646 0.024837 0.024692 0.024192 0.023327 0.022099 0.020521 0.018619 0.016430 0.014005 0.011403 0.008694 0.005953 0.003259 0.000691 -0.001672 -0.003759 -0.005505 -0.006855 -0.007767 -0.008211 -0.008174 -0.007657 -0.006676 -0.005263 -0.003465 -0.001336 0.001055 0.003637 0.006334 0.009066 0.011760 0.014341 0.016746 0.018916 0.020803 0.022370 0.023592 0.024455 0.024954 0.025099 0.024906 0.024403 0.023622 0.022603 0.021388 0.020019 0.018541 0.016995 0.015419 0.013849 0.012316 0.010846 0.009457 0.008167 0.006983 0.005913 0.004958 0.004118 0.003388 0.002763 0.002235 0.001796 0.001434 0.001141 0.000906 0.000718 0.000570 0.000454 0.000363 0.000291 0.000235 0.000191 0.000156 0.000129 0.000107 0.000090 0.000076 0.000064 0.000055 0.000047 0.000040 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000043 0.000052 0.000062 0.000074 0.000087 0.000102 0.000120 0.000141 0.000166 0.000195 0.000231 0.000273 0.000323 0.000384 0.000458 0.000551 0.000667 0.000815 0.001003 0.001242 0.001542 0.001914 0.002370 0.002917 0.003565 0.004320 0.005186 0.006165 0.007254 0.008449 0.009741 0.011115 0.012556 0.014040 0.015541 0.017027 0.018463 0.019809 0.021025 0.022069 0.022901 0.023482 0.023781 0.023769 0.023427 0.022745 0.021722 0.020368 0.018707 0.016772 0.014610 0.012275 0.009833 0.007353 0.004910 0.002578 0.000431 -0.001463 -0.003044 -0.004259 -0.005068 -0.005444 -0.005373 -0.004857 -0.003912 -0.002568 -0.000868 0.001134 0.003374 0.005785 0.008293 0.010826 0.013311 0.015680 0.017872 0.019833 0.021519 0.022896 0.023940 0.024641 0.024996 0.025015 0.024716 0.024125 0.023276 0.022206 0.020955 0.019566 0.018081 0.016538 0.014976 0.013427 0.011920 0.010480 0.009124 0.007867 0.006717 0.005680 0.004757 0.003946 0.003244 0.002643 0.002137 0.001716 0.001371 0.001091 0.000866 0.000687 0.000546 0.000435 0.000348 0.000280 0.000226 0.000184 0.000151 0.000124 0.000104 0.000087 0.000074 0.000063 0.000053 0.000046 0.000039 0.000033 0.000028 0.000023 0.000018 0.000015 0.000011 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000028 0.000035 0.000044 0.000053 0.000063 0.000075 0.000088 0.000102 0.000119 0.000138 0.000160 0.000186 0.000216 0.000251 0.000291 0.000339 0.000396 0.000467 0.000557 0.000672 0.000822 0.001014 0.001261 0.001572 0.001958 0.002427 0.002990 0.003651 0.004417 0.005289 0.006267 0.007347 0.008523 0.009785 0.011117 0.012501 0.013912 0.015324 0.016702 0.018012 0.019215 0.020272 0.021144 0.021795 0.022194 0.022312 0.022131 0.021637 0.020830 0.019716 0.018315 0.016656 0.014782 0.012742 0.010594 0.008405 0.006240 0.004171 0.002264 0.000583 -0.000816 -0.001884 -0.002583 -0.002887 -0.002785 -0.002278 -0.001380 -0.000120 0.001462 0.003315 0.005380 0.007593 0.009886 0.012191 0.014442 0.016574 0.018532 0.020265 0.021734 0.022908 0.023768 0.024304 0.024516 0.024415 0.024020 0.023356 0.022456 0.021355 0.020094 0.018710 0.017245 0.015736 0.014216 0.012717 0.011265 0.009883 0.008587 0.007389 0.006296 0.005314 0.004442 0.003679 0.003020 0.002458 0.001986 0.001594 0.001273 0.001013 0.000804 0.000639 0.000508 0.000406 0.000325 0.000262 0.000212 0.000173 0.000143 0.000118 0.000099 0.000084 0.000071 0.000060 0.000052 0.000044 0.000038 0.000032 0.000027 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000029 0.000036 0.000044 0.000053 0.000064 0.000075 0.000087 0.000101 0.000116 0.000133 0.000152 0.000173 0.000196 0.000221 0.000249 0.000281 0.000318 0.000363 0.000421 0.000498 0.000601 0.000740 0.000923 0.001161 0.001463 0.001840 0.002299 0.002848 0.003492 0.004234 0.005076 0.006017 0.007052 0.008173 0.009368 0.010623 0.011918 0.013228 0.014523 0.015773 0.016941 0.017991 0.018887 0.019595 0.020084 0.020327 0.020305 0.020004 0.019419 0.018555 0.017429 0.016065 0.014498 0.012775 0.010946 0.009069 0.007207 0.005421 0.003774 0.002322 0.001119 0.000207 -0.000377 -0.000610 -0.000480 0.000011 0.000850 0.002010 0.003454 0.005137 0.007003 0.008995 0.011049 0.013104 0.015097 0.016972 0.018677 0.020167 0.021407 0.022371 0.023042 0.023414 0.023488 0.023276 0.022797 0.022077 0.021146 0.020039 0.018791 0.017442 0.016026 0.014579 0.013132 0.011713 0.010346 0.009051 0.007842 0.006728 0.005718 0.004812 0.004012 0.003315 0.002714 0.002205 0.001778 0.001426 0.001138 0.000905 0.000719 0.000572 0.000456 0.000365 0.000294 0.000238 0.000194 0.000160 0.000132 0.000111 0.000093 0.000079 0.000068 0.000058 0.000050 0.000043 0.000037 0.000031 0.000026 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000029 0.000036 0.000044 0.000053 0.000063 0.000074 0.000086 0.000099 0.000112 0.000126 0.000141 0.000155 0.000170 0.000184 0.000197 0.000210 0.000223 0.000239 0.000260 0.000293 0.000344 0.000420 0.000531 0.000685 0.000892 0.001162 0.001502 0.001920 0.002423 0.003015 0.003699 0.004476 0.005345 0.006300 0.007334 0.008434 0.009586 0.010769 0.011957 0.013122 0.014233 0.015257 0.016161 0.016911 0.017480 0.017841 0.017973 0.017864 0.017505 0.016899 0.016057 0.014999 0.013755 0.012364 0.010870 0.009325 0.007782 0.006296 0.004922 0.003712 0.002712 0.001963 0.001497 0.001334 0.001485 0.001951 0.002718 0.003763 0.005053 0.006547 0.008194 0.009943 0.011737 0.013521 0.015238 0.016838 0.018276 0.019512 0.020516 0.021265 0.021747 0.021958 0.021902 0.021591 0.021045 0.020287 0.019347 0.018257 0.017051 0.015762 0.014426 0.013071 0.011728 0.010419 0.009167 0.007986 0.006891 0.005888 0.004983 0.004177 0.003468 0.002854 0.002328 0.001885 0.001516 0.001212 0.000966 0.000768 0.000611 0.000487 0.000390 0.000314 0.000254 0.000208 0.000171 0.000142 0.000119 0.000101 0.000086 0.000074 0.000064 0.000056 0.000048 0.000041 0.000035 0.000030 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000022 0.000028 0.000036 0.000044 0.000053 0.000063 0.000073 0.000084 0.000095 0.000107 0.000117 0.000126 0.000134 0.000138 0.000139 0.000135 0.000126 0.000113 0.000095 0.000077 0.000061 0.000053 0.000060 0.000090 0.000151 0.000252 0.000402 0.000609 0.000882 0.001226 0.001650 0.002157 0.002750 0.003431 0.004199 0.005048 0.005971 0.006957 0.007989 0.009048 0.010107 0.011141 0.012120 0.013014 0.013792 0.014429 0.014898 0.015179 0.015258 0.015124 0.014777 0.014224 0.013479 0.012567 0.011518 0.010370 0.009167 0.007953 0.006777 0.005686 0.004725 0.003934 0.003350 0.003000 0.002903 0.003071 0.003501 0.004185 0.005102 0.006222 0.007508 0.008919 0.010408 0.011924 0.013420 0.014847 0.016160 0.017320 0.018294 0.019057 0.019591 0.019887 0.019945 0.019769 0.019373 0.018775 0.018000 0.017074 0.016026 0.014887 0.013689 0.012460 0.011228 0.010016 0.008847 0.007737 0.006700 0.005745 0.004877 0.004100 0.003413 0.002814 0.002300 0.001864 0.001500 0.001199 0.000955 0.000758 0.000602 0.000480 0.000384 0.000309 0.000252 0.000207 0.000172 0.000144 0.000122 0.000104 0.000090 0.000078 0.000069 0.000060 0.000053 0.000046 0.000040 0.000034 0.000029 0.000024 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000028 0.000035 0.000043 0.000052 0.000061 0.000071 0.000081 0.000091 0.000099 0.000106 0.000109 0.000108 0.000101 0.000087 0.000064 0.000032 -0.000011 -0.000064 -0.000126 -0.000195 -0.000265 -0.000333 -0.000390 -0.000430 -0.000444 -0.000424 -0.000361 -0.000247 -0.000074 0.000166 0.000480 0.000873 0.001349 0.001911 0.002557 0.003284 0.004084 0.004946 0.005855 0.006790 0.007728 0.008644 0.009512 0.010305 0.010997 0.011564 0.011985 0.012245 0.012333 0.012243 0.011978 0.011547 0.010968 0.010265 0.009467 0.008610 0.007731 0.006868 0.006063 0.005352 0.004771 0.004349 0.004112 0.004077 0.004252 0.004639 0.005228 0.006004 0.006940 0.008006 0.009166 0.010380 0.011605 0.012801 0.013926 0.014944 0.015821 0.016530 0.017052 0.017374 0.017490 0.017403 0.017119 0.016653 0.016023 0.015250 0.014360 0.013379 0.012333 0.011251 0.010157 0.009074 0.008023 0.007020 0.006079 0.005210 0.004418 0.003708 0.003080 0.002532 0.002060 0.001661 0.001328 0.001055 0.000833 0.000657 0.000518 0.000410 0.000328 0.000265 0.000217 0.000180 0.000152 0.000131 0.000113 0.000099 0.000088 0.000078 0.000070 0.000063 0.000056 0.000050 0.000044 0.000039 0.000033 0.000028 0.000023 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000042 0.000050 0.000060 0.000069 0.000078 0.000085 0.000091 0.000092 0.000088 0.000078 0.000059 0.000029 -0.000014 -0.000071 -0.000145 -0.000236 -0.000344 -0.000468 -0.000605 -0.000751 -0.000900 -0.001046 -0.001181 -0.001298 -0.001387 -0.001441 -0.001449 -0.001403 -0.001293 -0.001113 -0.000854 -0.000512 -0.000084 0.000432 0.001032 0.001708 0.002451 0.003246 0.004073 0.004912 0.005740 0.006533 0.007267 0.007920 0.008472 0.008905 0.009206 0.009366 0.009384 0.009262 0.009013 0.008652 0.008202 0.007688 0.007140 0.006589 0.006066 0.005602 0.005226 0.004963 0.004833 0.004851 0.005027 0.005360 0.005845 0.006469 0.007211 0.008046 0.008944 0.009873 0.010798 0.011686 0.012504 0.013221 0.013812 0.014257 0.014541 0.014657 0.014603 0.014382 0.014005 0.013485 0.012840 0.012090 0.011256 0.010364 0.009435 0.008493 0.007558 0.006650 0.005783 0.004970 0.004221 0.003542 0.002935 0.002402 0.001940 0.001547 0.001218 0.000948 0.000730 0.000557 0.000424 0.000323 0.000249 0.000195 0.000157 0.000131 0.000113 0.000101 0.000092 0.000085 0.000080 0.000075 0.000070 0.000065 0.000061 0.000056 0.000052 0.000047 0.000043 0.000038 0.000033 0.000027 0.000022 0.000018 0.000013 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000041 0.000049 0.000058 0.000066 0.000074 0.000079 0.000081 0.000077 0.000066 0.000046 0.000014 -0.000033 -0.000096 -0.000180 -0.000285 -0.000415 -0.000571 -0.000752 -0.000957 -0.001183 -0.001427 -0.001682 -0.001942 -0.002199 -0.002445 -0.002671 -0.002866 -0.003020 -0.003122 -0.003161 -0.003127 -0.003013 -0.002810 -0.002515 -0.002126 -0.001646 -0.001079 -0.000437 0.000267 0.001017 0.001792 0.002573 0.003338 0.004066 0.004736 0.005330 0.005833 0.006233 0.006523 0.006701 0.006772 0.006743 0.006630 0.006451 0.006225 0.005976 0.005727 0.005502 0.005322 0.005208 0.005177 0.005241 0.005408 0.005680 0.006052 0.006516 0.007055 0.007652 0.008281 0.008920 0.009541 0.010118 0.010627 0.011044 0.011353 0.011538 0.011591 0.011509 0.011294 0.010953 0.010497 0.009939 0.009296 0.008586 0.007829 0.007045 0.006253 0.005472 0.004717 0.004004 0.003341 0.002738 0.002200 0.001728 0.001323 0.000983 0.000703 0.000478 0.000304 0.000173 0.000079 0.000017 -0.000021 -0.000040 -0.000044 -0.000039 -0.000028 -0.000014 0.000001 0.000015 0.000027 0.000037 0.000044 0.000049 0.000051 0.000052 0.000052 0.000050 0.000048 0.000045 0.000041 0.000037 0.000032 0.000027 0.000022 0.000018 0.000013 0.000010 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000032 0.000039 0.000048 0.000056 0.000064 0.000069 0.000072 0.000070 0.000061 0.000042 0.000012 -0.000034 -0.000097 -0.000181 -0.000291 -0.000428 -0.000598 -0.000801 -0.001039 -0.001312 -0.001619 -0.001957 -0.002321 -0.002706 -0.003105 -0.003508 -0.003907 -0.004290 -0.004644 -0.004958 -0.005218 -0.005412 -0.005527 -0.005554 -0.005483 -0.005309 -0.005029 -0.004645 -0.004161 -0.003587 -0.002936 -0.002222 -0.001464 -0.000680 0.000111 0.000886 0.001629 0.002320 0.002945 0.003492 0.003955 0.004329 0.004618 0.004827 0.004966 0.005047 0.005085 0.005096 0.005095 0.005099 0.005123 0.005180 0.005279 0.005429 0.005631 0.005884 0.006182 0.006515 0.006869 0.007229 0.007576 0.007893 0.008161 0.008364 0.008487 0.008519 0.008452 0.008284 0.008016 0.007653 0.007206 0.006684 0.006103 0.005478 0.004824 0.004160 0.003500 0.002862 0.002257 0.001699 0.001195 0.000752 0.000373 0.000059 -0.000192 -0.000383 -0.000519 -0.000607 -0.000653 -0.000664 -0.000647 -0.000609 -0.000556 -0.000493 -0.000424 -0.000355 -0.000288 -0.000225 -0.000168 -0.000118 -0.000076 -0.000041 -0.000014 0.000007 0.000022 0.000032 0.000039 0.000042 0.000044 0.000044 0.000042 0.000039 0.000036 0.000032 0.000028 0.000023 0.000018 0.000014 0.000010 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000038 0.000046 0.000054 0.000061 0.000065 0.000065 0.000059 0.000044 0.000018 -0.000022 -0.000081 -0.000160 -0.000265 -0.000400 -0.000569 -0.000777 -0.001026 -0.001320 -0.001660 -0.002045 -0.002475 -0.002946 -0.003453 -0.003990 -0.004547 -0.005115 -0.005681 -0.006232 -0.006754 -0.007231 -0.007647 -0.007988 -0.008241 -0.008391 -0.008430 -0.008350 -0.008148 -0.007824 -0.007384 -0.006835 -0.006190 -0.005462 -0.004668 -0.003827 -0.002959 -0.002083 -0.001220 -0.000388 0.000398 0.001124 0.001782 0.002366 0.002876 0.003312 0.003679 0.003984 0.004234 0.004440 0.004612 0.004758 0.004890 0.005015 0.005138 0.005264 0.005394 0.005523 0.005648 0.005761 0.005852 0.005913 0.005931 0.005898 0.005803 0.005641 0.005407 0.005100 0.004722 0.004281 0.003784 0.003243 0.002670 0.002080 0.001486 0.000902 0.000342 -0.000180 -0.000654 -0.001071 -0.001423 -0.001707 -0.001922 -0.002069 -0.002150 -0.002173 -0.002143 -0.002069 -0.001958 -0.001820 -0.001663 -0.001494 -0.001320 -0.001148 -0.000980 -0.000822 -0.000676 -0.000545 -0.000428 -0.000327 -0.000241 -0.000169 -0.000112 -0.000066 -0.000032 -0.000006 0.000012 0.000025 0.000033 0.000038 0.000039 0.000039 0.000038 0.000035 0.000032 0.000028 0.000024 0.000020 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000037 0.000045 0.000052 0.000058 0.000061 0.000058 0.000048 0.000028 -0.000005 -0.000055 -0.000126 -0.000221 -0.000345 -0.000504 -0.000703 -0.000947 -0.001240 -0.001587 -0.001990 -0.002450 -0.002968 -0.003540 -0.004163 -0.004830 -0.005533 -0.006262 -0.007002 -0.007740 -0.008460 -0.009143 -0.009772 -0.010329 -0.010797 -0.011159 -0.011402 -0.011514 -0.011489 -0.011321 -0.011013 -0.010567 -0.009992 -0.009300 -0.008505 -0.007625 -0.006678 -0.005686 -0.004669 -0.003651 -0.002649 -0.001683 -0.000767 0.000087 0.000870 0.001576 0.002203 0.002749 0.003216 0.003606 0.003925 0.004178 0.004370 0.004508 0.004598 0.004643 0.004645 0.004607 0.004527 0.004403 0.004234 0.004016 0.003747 0.003423 0.003044 0.002610 0.002125 0.001592 0.001020 0.000420 -0.000197 -0.000818 -0.001429 -0.002017 -0.002570 -0.003075 -0.003521 -0.003899 -0.004202 -0.004426 -0.004568 -0.004629 -0.004613 -0.004525 -0.004373 -0.004166 -0.003914 -0.003628 -0.003318 -0.002995 -0.002669 -0.002347 -0.002037 -0.001744 -0.001472 -0.001224 -0.001001 -0.000804 -0.000633 -0.000487 -0.000365 -0.000264 -0.000183 -0.000120 -0.000071 -0.000034 -0.000007 0.000011 0.000024 0.000031 0.000035 0.000037 0.000036 0.000035 0.000032 0.000029 0.000025 0.000021 0.000017 0.000013 0.000010 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000036 0.000044 0.000051 0.000055 0.000056 0.000051 0.000037 0.000012 -0.000027 -0.000086 -0.000167 -0.000276 -0.000418 -0.000599 -0.000825 -0.001102 -0.001436 -0.001831 -0.002292 -0.002821 -0.003419 -0.004084 -0.004814 -0.005601 -0.006438 -0.007314 -0.008215 -0.009125 -0.010027 -0.010900 -0.011725 -0.012481 -0.013148 -0.013706 -0.014139 -0.014430 -0.014570 -0.014549 -0.014365 -0.014019 -0.013515 -0.012861 -0.012072 -0.011161 -0.010150 -0.009057 -0.007908 -0.006726 -0.005535 -0.004357 -0.003212 -0.002120 -0.001095 -0.000149 0.000706 0.001464 0.002119 0.002669 0.003113 0.003453 0.003691 0.003832 0.003880 0.003840 0.003716 0.003512 0.003234 0.002884 0.002465 0.001983 0.001441 0.000844 0.000198 -0.000489 -0.001209 -0.001950 -0.002699 -0.003442 -0.004165 -0.004852 -0.005491 -0.006068 -0.006571 -0.006991 -0.007320 -0.007552 -0.007684 -0.007715 -0.007650 -0.007491 -0.007248 -0.006931 -0.006550 -0.006118 -0.005649 -0.005156 -0.004651 -0.004148 -0.003656 -0.003185 -0.002741 -0.002331 -0.001956 -0.001619 -0.001320 -0.001060 -0.000836 -0.000646 -0.000488 -0.000358 -0.000254 -0.000172 -0.000109 -0.000062 -0.000027 -0.000002 0.000014 0.000025 0.000031 0.000034 0.000035 0.000034 0.000032 0.000030 0.000027 0.000023 0.000019 0.000015 0.000011 0.000008 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000028 0.000035 0.000043 0.000049 0.000052 0.000052 0.000044 0.000028 -0.000002 -0.000047 -0.000113 -0.000204 -0.000325 -0.000482 -0.000682 -0.000932 -0.001238 -0.001607 -0.002046 -0.002558 -0.003148 -0.003816 -0.004564 -0.005387 -0.006280 -0.007235 -0.008241 -0.009283 -0.010345 -0.011408 -0.012450 -0.013448 -0.014381 -0.015225 -0.015957 -0.016559 -0.017010 -0.017298 -0.017410 -0.017339 -0.017084 -0.016647 -0.016033 -0.015253 -0.014321 -0.013257 -0.012083 -0.010822 -0.009502 -0.008149 -0.006790 -0.005451 -0.004154 -0.002922 -0.001773 -0.000724 0.000213 0.001026 0.001708 0.002254 0.002661 0.002929 0.003062 0.003061 0.002934 0.002686 0.002325 0.001859 0.001295 0.000644 -0.000084 -0.000878 -0.001727 -0.002619 -0.003538 -0.004470 -0.005398 -0.006306 -0.007176 -0.007990 -0.008733 -0.009390 -0.009948 -0.010398 -0.010732 -0.010945 -0.011034 -0.011000 -0.010847 -0.010582 -0.010214 -0.009756 -0.009220 -0.008621 -0.007976 -0.007301 -0.006611 -0.005922 -0.005247 -0.004598 -0.003985 -0.003414 -0.002891 -0.002418 -0.001997 -0.001626 -0.001305 -0.001030 -0.000798 -0.000606 -0.000449 -0.000322 -0.000223 -0.000146 -0.000089 -0.000046 -0.000016 0.000005 0.000019 0.000027 0.000031 0.000033 0.000034 0.000033 0.000031 0.000028 0.000025 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000035 0.000041 0.000047 0.000050 0.000048 0.000038 0.000019 -0.000014 -0.000064 -0.000135 -0.000234 -0.000365 -0.000534 -0.000750 -0.001020 -0.001350 -0.001749 -0.002223 -0.002778 -0.003419 -0.004147 -0.004962 -0.005864 -0.006845 -0.007899 -0.009014 -0.010174 -0.011364 -0.012561 -0.013744 -0.014889 -0.015970 -0.016963 -0.017843 -0.018587 -0.019175 -0.019588 -0.019814 -0.019842 -0.019667 -0.019289 -0.018711 -0.017943 -0.016999 -0.015896 -0.014656 -0.013307 -0.011875 -0.010391 -0.008885 -0.007386 -0.005923 -0.004523 -0.003209 -0.002003 -0.000923 0.000016 0.000800 0.001422 0.001876 0.002160 0.002273 0.002221 0.002007 0.001641 0.001132 0.000491 -0.000267 -0.001130 -0.002080 -0.003103 -0.004178 -0.005289 -0.006415 -0.007535 -0.008629 -0.009676 -0.010654 -0.011546 -0.012333 -0.013001 -0.013538 -0.013935 -0.014186 -0.014288 -0.014243 -0.014055 -0.013731 -0.013282 -0.012721 -0.012063 -0.011326 -0.010528 -0.009687 -0.008823 -0.007953 -0.007094 -0.006261 -0.005468 -0.004724 -0.004036 -0.003409 -0.002846 -0.002347 -0.001910 -0.001532 -0.001210 -0.000939 -0.000715 -0.000532 -0.000386 -0.000270 -0.000181 -0.000113 -0.000063 -0.000028 -0.000003 0.000013 0.000023 0.000029 0.000032 0.000033 0.000032 0.000031 0.000029 0.000027 0.000023 0.000019 0.000015 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000027 0.000034 0.000040 0.000045 0.000047 0.000043 0.000032 0.000011 -0.000024 -0.000078 -0.000153 -0.000257 -0.000395 -0.000574 -0.000802 -0.001086 -0.001435 -0.001857 -0.002359 -0.002947 -0.003626 -0.004399 -0.005268 -0.006229 -0.007279 -0.008409 -0.009608 -0.010860 -0.012148 -0.013450 -0.014743 -0.016001 -0.017199 -0.018308 -0.019304 -0.020160 -0.020855 -0.021369 -0.021685 -0.021793 -0.021683 -0.021355 -0.020809 -0.020054 -0.019103 -0.017973 -0.016687 -0.015272 -0.013756 -0.012173 -0.010555 -0.008935 -0.007346 -0.005818 -0.004380 -0.003056 -0.001870 -0.000841 0.000017 0.000689 0.001170 0.001454 0.001540 0.001432 0.001135 0.000659 0.000016 -0.000780 -0.001712 -0.002761 -0.003907 -0.005128 -0.006401 -0.007702 -0.009006 -0.010288 -0.011523 -0.012687 -0.013757 -0.014712 -0.015535 -0.016209 -0.016723 -0.017070 -0.017245 -0.017248 -0.017083 -0.016757 -0.016281 -0.015669 -0.014937 -0.014105 -0.013190 -0.012215 -0.011202 -0.010170 -0.009141 -0.008133 -0.007161 -0.006240 -0.005380 -0.004588 -0.003870 -0.003227 -0.002658 -0.002162 -0.001734 -0.001370 -0.001065 -0.000812 -0.000607 -0.000441 -0.000311 -0.000211 -0.000135 -0.000079 -0.000038 -0.000011 0.000008 0.000019 0.000026 0.000030 0.000031 0.000032 0.000031 0.000030 0.000027 0.000024 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000011 0.000015 0.000020 0.000026 0.000033 0.000039 0.000043 0.000044 0.000040 0.000027 0.000004 -0.000033 -0.000088 -0.000166 -0.000273 -0.000415 -0.000600 -0.000835 -0.001129 -0.001490 -0.001927 -0.002447 -0.003056 -0.003761 -0.004565 -0.005469 -0.006471 -0.007566 -0.008747 -0.010002 -0.011316 -0.012671 -0.014045 -0.015413 -0.016749 -0.018026 -0.019216 -0.020291 -0.021226 -0.021997 -0.022582 -0.022964 -0.023129 -0.023068 -0.022777 -0.022257 -0.021515 -0.020562 -0.019417 -0.018102 -0.016644 -0.015074 -0.013424 -0.011731 -0.010030 -0.008356 -0.006743 -0.005222 -0.003822 -0.002568 -0.001482 -0.000583 0.000115 0.000603 0.000874 0.000925 0.000761 0.000387 -0.000188 -0.000948 -0.001877 -0.002956 -0.004163 -0.005472 -0.006859 -0.008296 -0.009754 -0.011205 -0.012620 -0.013971 -0.015231 -0.016375 -0.017381 -0.018230 -0.018907 -0.019401 -0.019704 -0.019814 -0.019733 -0.019467 -0.019026 -0.018422 -0.017674 -0.016799 -0.015819 -0.014756 -0.013634 -0.012476 -0.011305 -0.010142 -0.009008 -0.007920 -0.006891 -0.005934 -0.005055 -0.004260 -0.003549 -0.002921 -0.002375 -0.001905 -0.001505 -0.001171 -0.000894 -0.000669 -0.000488 -0.000345 -0.000235 -0.000152 -0.000091 -0.000047 -0.000016 0.000004 0.000016 0.000024 0.000028 0.000030 0.000031 0.000031 0.000030 0.000028 0.000025 0.000021 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000026 0.000032 0.000038 0.000042 0.000042 0.000037 0.000023 -0.000000 -0.000038 -0.000094 -0.000173 -0.000281 -0.000424 -0.000611 -0.000849 -0.001147 -0.001513 -0.001956 -0.002484 -0.003104 -0.003820 -0.004638 -0.005558 -0.006579 -0.007696 -0.008901 -0.010183 -0.011528 -0.012915 -0.014324 -0.015730 -0.017106 -0.018424 -0.019655 -0.020773 -0.021750 -0.022562 -0.023187 -0.023607 -0.023806 -0.023774 -0.023507 -0.023005 -0.022274 -0.021326 -0.020177 -0.018851 -0.017373 -0.015777 -0.014095 -0.012365 -0.010623 -0.008907 -0.007252 -0.005691 -0.004255 -0.002972 -0.001864 -0.000953 -0.000253 0.000223 0.000469 0.000481 0.000262 -0.000181 -0.000839 -0.001696 -0.002733 -0.003930 -0.005260 -0.006699 -0.008215 -0.009779 -0.011359 -0.012924 -0.014441 -0.015881 -0.017214 -0.018415 -0.019459 -0.020329 -0.021008 -0.021485 -0.021754 -0.021814 -0.021668 -0.021323 -0.020792 -0.020090 -0.019236 -0.018251 -0.017157 -0.015979 -0.014743 -0.013472 -0.012192 -0.010926 -0.009694 -0.008515 -0.007403 -0.006369 -0.005422 -0.004566 -0.003801 -0.003128 -0.002542 -0.002038 -0.001611 -0.001253 -0.000957 -0.000716 -0.000523 -0.000371 -0.000253 -0.000164 -0.000099 -0.000052 -0.000020 0.000001 0.000014 0.000022 0.000027 0.000029 0.000030 0.000029 0.000029 0.000027 0.000024 0.000021 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000019 0.000026 0.000032 0.000037 0.000040 0.000040 0.000034 0.000021 -0.000003 -0.000040 -0.000096 -0.000173 -0.000280 -0.000422 -0.000607 -0.000843 -0.001139 -0.001503 -0.001944 -0.002469 -0.003086 -0.003799 -0.004614 -0.005530 -0.006548 -0.007661 -0.008864 -0.010143 -0.011485 -0.012870 -0.014278 -0.015682 -0.017058 -0.018377 -0.019610 -0.020731 -0.021713 -0.022531 -0.023163 -0.023591 -0.023799 -0.023777 -0.023520 -0.023029 -0.022307 -0.021367 -0.020226 -0.018905 -0.017433 -0.015839 -0.014159 -0.012429 -0.010688 -0.008972 -0.007318 -0.005760 -0.004329 -0.003054 -0.001958 -0.001063 -0.000385 0.000063 0.000274 0.000244 -0.000025 -0.000527 -0.001250 -0.002180 -0.003297 -0.004577 -0.005996 -0.007525 -0.009131 -0.010784 -0.012448 -0.014091 -0.015679 -0.017180 -0.018564 -0.019803 -0.020875 -0.021759 -0.022440 -0.022907 -0.023155 -0.023181 -0.022992 -0.022595 -0.022003 -0.021235 -0.020310 -0.019250 -0.018079 -0.016823 -0.015508 -0.014161 -0.012807 -0.011469 -0.010170 -0.008928 -0.007758 -0.006672 -0.005678 -0.004779 -0.003977 -0.003271 -0.002657 -0.002129 -0.001682 -0.001308 -0.000999 -0.000747 -0.000546 -0.000387 -0.000264 -0.000172 -0.000103 -0.000055 -0.000022 0.000000 0.000013 0.000021 0.000025 0.000027 0.000028 0.000028 0.000027 0.000026 0.000023 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000003 0.000006 0.000009 0.000014 0.000019 0.000025 0.000031 0.000036 0.000039 0.000039 0.000033 0.000020 -0.000003 -0.000039 -0.000092 -0.000167 -0.000270 -0.000408 -0.000587 -0.000817 -0.001105 -0.001460 -0.001889 -0.002401 -0.003002 -0.003697 -0.004491 -0.005385 -0.006377 -0.007462 -0.008634 -0.009880 -0.011187 -0.012535 -0.013904 -0.015269 -0.016605 -0.017884 -0.019079 -0.020164 -0.021113 -0.021901 -0.022507 -0.022915 -0.023107 -0.023076 -0.022815 -0.022325 -0.021610 -0.020684 -0.019561 -0.018264 -0.016820 -0.015258 -0.013614 -0.011922 -0.010221 -0.008547 -0.006937 -0.005423 -0.004037 -0.002806 -0.001755 -0.000903 -0.000268 0.000138 0.000306 0.000233 -0.000079 -0.000625 -0.001394 -0.002370 -0.003535 -0.004864 -0.006332 -0.007910 -0.009565 -0.011265 -0.012974 -0.014659 -0.016284 -0.017818 -0.019229 -0.020491 -0.021579 -0.022473 -0.023158 -0.023622 -0.023861 -0.023873 -0.023664 -0.023243 -0.022624 -0.021824 -0.020864 -0.019767 -0.018559 -0.017264 -0.015910 -0.014524 -0.013132 -0.011757 -0.010423 -0.009149 -0.007948 -0.006834 -0.005814 -0.004892 -0.004070 -0.003346 -0.002717 -0.002176 -0.001718 -0.001335 -0.001019 -0.000762 -0.000556 -0.000393 -0.000268 -0.000173 -0.000104 -0.000055 -0.000021 0.000000 0.000014 0.000021 0.000025 0.000026 0.000026 0.000026 0.000025 0.000024 0.000022 0.000019 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000009 0.000014 0.000019 0.000025 0.000031 0.000036 0.000039 0.000039 0.000033 0.000021 -0.000001 -0.000035 -0.000084 -0.000155 -0.000252 -0.000382 -0.000553 -0.000771 -0.001045 -0.001383 -0.001793 -0.002281 -0.002853 -0.003517 -0.004274 -0.005125 -0.006070 -0.007103 -0.008217 -0.009401 -0.010641 -0.011917 -0.013212 -0.014500 -0.015757 -0.016958 -0.018077 -0.019087 -0.019966 -0.020690 -0.021239 -0.021597 -0.021751 -0.021691 -0.021412 -0.020916 -0.020208 -0.019299 -0.018207 -0.016951 -0.015558 -0.014058 -0.012482 -0.010866 -0.009244 -0.007654 -0.006127 -0.004698 -0.003393 -0.002241 -0.001264 -0.000481 0.000092 0.000443 0.000564 0.000450 0.000103 -0.000471 -0.001262 -0.002257 -0.003435 -0.004775 -0.006251 -0.007835 -0.009496 -0.011200 -0.012914 -0.014603 -0.016233 -0.017771 -0.019187 -0.020453 -0.021546 -0.022446 -0.023136 -0.023607 -0.023852 -0.023869 -0.023666 -0.023249 -0.022635 -0.021839 -0.020883 -0.019790 -0.018583 -0.017291 -0.015938 -0.014551 -0.013158 -0.011783 -0.010447 -0.009171 -0.007968 -0.006851 -0.005828 -0.004903 -0.004078 -0.003351 -0.002720 -0.002177 -0.001718 -0.001334 -0.001017 -0.000759 -0.000553 -0.000390 -0.000265 -0.000170 -0.000101 -0.000052 -0.000019 0.000002 0.000015 0.000021 0.000024 0.000025 0.000025 0.000024 0.000023 0.000022 0.000020 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000005 0.000009 0.000014 0.000020 0.000025 0.000031 0.000036 0.000039 0.000039 0.000035 0.000024 0.000005 -0.000026 -0.000072 -0.000136 -0.000226 -0.000346 -0.000504 -0.000707 -0.000962 -0.001277 -0.001658 -0.002112 -0.002645 -0.003262 -0.003966 -0.004758 -0.005635 -0.006593 -0.007625 -0.008719 -0.009861 -0.011035 -0.012221 -0.013397 -0.014540 -0.015626 -0.016631 -0.017531 -0.018306 -0.018933 -0.019396 -0.019679 -0.019772 -0.019665 -0.019357 -0.018848 -0.018146 -0.017261 -0.016211 -0.015014 -0.013697 -0.012285 -0.010811 -0.009305 -0.007801 -0.006332 -0.004928 -0.003620 -0.002433 -0.001391 -0.000515 0.000178 0.000673 0.000958 0.001028 0.000877 0.000507 -0.000077 -0.000867 -0.001848 -0.003005 -0.004317 -0.005759 -0.007306 -0.008927 -0.010593 -0.012270 -0.013925 -0.015525 -0.017039 -0.018437 -0.019691 -0.020779 -0.021680 -0.022379 -0.022863 -0.023128 -0.023172 -0.022998 -0.022616 -0.022039 -0.021284 -0.020369 -0.019319 -0.018155 -0.016904 -0.015592 -0.014245 -0.012889 -0.011547 -0.010243 -0.008995 -0.007818 -0.006724 -0.005720 -0.004812 -0.004002 -0.003287 -0.002666 -0.002133 -0.001681 -0.001304 -0.000992 -0.000739 -0.000537 -0.000378 -0.000255 -0.000162 -0.000095 -0.000047 -0.000015 0.000005 0.000016 0.000022 0.000025 0.000025 0.000024 0.000023 0.000021 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000006 0.000010 0.000014 0.000020 0.000026 0.000032 0.000037 0.000040 0.000041 0.000038 0.000029 0.000012 -0.000014 -0.000055 -0.000112 -0.000192 -0.000301 -0.000443 -0.000627 -0.000858 -0.001143 -0.001488 -0.001900 -0.002383 -0.002942 -0.003579 -0.004294 -0.005085 -0.005948 -0.006873 -0.007852 -0.008870 -0.009912 -0.010959 -0.011991 -0.012987 -0.013925 -0.014784 -0.015542 -0.016182 -0.016684 -0.017034 -0.017219 -0.017231 -0.017063 -0.016715 -0.016190 -0.015494 -0.014640 -0.013644 -0.012524 -0.011305 -0.010010 -0.008667 -0.007306 -0.005956 -0.004644 -0.003399 -0.002246 -0.001208 -0.000305 0.000445 0.001028 0.001431 0.001644 0.001662 0.001480 0.001100 0.000525 -0.000237 -0.001174 -0.002273 -0.003516 -0.004882 -0.006347 -0.007886 -0.009470 -0.011069 -0.012653 -0.014190 -0.015651 -0.017007 -0.018233 -0.019304 -0.020202 -0.020910 -0.021417 -0.021715 -0.021803 -0.021684 -0.021364 -0.020857 -0.020176 -0.019340 -0.018370 -0.017289 -0.016119 -0.014886 -0.013616 -0.012332 -0.011060 -0.009819 -0.008629 -0.007505 -0.006457 -0.005495 -0.004624 -0.003845 -0.003157 -0.002559 -0.002045 -0.001610 -0.001247 -0.000947 -0.000704 -0.000510 -0.000357 -0.000239 -0.000151 -0.000086 -0.000041 -0.000011 0.000008 0.000019 0.000024 0.000025 0.000025 0.000023 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000006 0.000010 0.000015 0.000020 0.000026 0.000032 0.000038 0.000042 0.000043 0.000042 0.000035 0.000022 -0.000000 -0.000034 -0.000083 -0.000153 -0.000247 -0.000372 -0.000533 -0.000736 -0.000987 -0.001290 -0.001652 -0.002076 -0.002566 -0.003123 -0.003748 -0.004437 -0.005185 -0.005985 -0.006826 -0.007696 -0.008580 -0.009462 -0.010322 -0.011143 -0.011905 -0.012589 -0.013178 -0.013656 -0.014008 -0.014223 -0.014291 -0.014207 -0.013967 -0.013572 -0.013027 -0.012341 -0.011526 -0.010597 -0.009572 -0.008473 -0.007320 -0.006139 -0.004954 -0.003789 -0.002669 -0.001615 -0.000649 0.000212 0.000951 0.001555 0.002011 0.002312 0.002448 0.002414 0.002210 0.001834 0.001289 0.000582 -0.000280 -0.001285 -0.002420 -0.003668 -0.005009 -0.006421 -0.007881 -0.009362 -0.010837 -0.012278 -0.013658 -0.014950 -0.016129 -0.017173 -0.018063 -0.018781 -0.019316 -0.019661 -0.019810 -0.019767 -0.019536 -0.019126 -0.018553 -0.017830 -0.016977 -0.016013 -0.014961 -0.013844 -0.012686 -0.011509 -0.010337 -0.009190 -0.008086 -0.007040 -0.006063 -0.005163 -0.004346 -0.003614 -0.002967 -0.002403 -0.001919 -0.001508 -0.001166 -0.000884 -0.000655 -0.000472 -0.000328 -0.000218 -0.000135 -0.000075 -0.000033 -0.000005 0.000012 0.000022 0.000026 0.000026 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000003 0.000006 0.000011 0.000016 0.000021 0.000027 0.000033 0.000039 0.000043 0.000046 0.000046 0.000043 0.000033 0.000017 -0.000011 -0.000051 -0.000109 -0.000188 -0.000294 -0.000430 -0.000602 -0.000814 -0.001070 -0.001376 -0.001734 -0.002146 -0.002613 -0.003135 -0.003709 -0.004328 -0.004985 -0.005671 -0.006373 -0.007079 -0.007773 -0.008439 -0.009061 -0.009624 -0.010111 -0.010508 -0.010803 -0.010986 -0.011049 -0.010985 -0.010793 -0.010473 -0.010028 -0.009464 -0.008792 -0.008025 -0.007176 -0.006264 -0.005306 -0.004321 -0.003328 -0.002347 -0.001398 -0.000498 0.000335 0.001088 0.001746 0.002300 0.002739 0.003057 0.003246 0.003302 0.003222 0.003004 0.002647 0.002154 0.001528 0.000773 -0.000104 -0.001092 -0.002181 -0.003356 -0.004601 -0.005896 -0.007221 -0.008552 -0.009865 -0.011135 -0.012340 -0.013455 -0.014460 -0.015334 -0.016062 -0.016631 -0.017031 -0.017257 -0.017308 -0.017188 -0.016904 -0.016466 -0.015886 -0.015182 -0.014369 -0.013468 -0.012500 -0.011485 -0.010446 -0.009404 -0.008378 -0.007385 -0.006440 -0.005553 -0.004734 -0.003988 -0.003317 -0.002723 -0.002204 -0.001758 -0.001380 -0.001064 -0.000804 -0.000593 -0.000424 -0.000293 -0.000191 -0.000116 -0.000061 -0.000023 0.000002 0.000017 0.000025 0.000028 0.000028 0.000026 0.000023 0.000021 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 0.000000 0.000003 0.000007 0.000012 0.000017 0.000022 0.000028 0.000034 0.000040 0.000046 0.000050 0.000052 0.000051 0.000046 0.000035 0.000015 -0.000016 -0.000062 -0.000125 -0.000210 -0.000320 -0.000458 -0.000629 -0.000836 -0.001081 -0.001367 -0.001695 -0.002065 -0.002475 -0.002922 -0.003400 -0.003902 -0.004418 -0.004938 -0.005449 -0.005939 -0.006394 -0.006800 -0.007146 -0.007418 -0.007608 -0.007705 -0.007706 -0.007604 -0.007400 -0.007094 -0.006689 -0.006193 -0.005614 -0.004964 -0.004254 -0.003501 -0.002718 -0.001921 -0.001125 -0.000345 0.000405 0.001113 0.001766 0.002354 0.002870 0.003305 0.003656 0.003917 0.004085 0.004159 0.004136 0.004014 0.003792 0.003471 0.003050 0.002530 0.001911 0.001197 0.000391 -0.000501 -0.001472 -0.002510 -0.003603 -0.004735 -0.005887 -0.007041 -0.008176 -0.009271 -0.010304 -0.011257 -0.012109 -0.012844 -0.013448 -0.013910 -0.014224 -0.014386 -0.014396 -0.014259 -0.013980 -0.013570 -0.013041 -0.012408 -0.011686 -0.010894 -0.010051 -0.009176 -0.008289 -0.007408 -0.006548 -0.005724 -0.004947 -0.004224 -0.003562 -0.002965 -0.002434 -0.001969 -0.001569 -0.001228 -0.000944 -0.000710 -0.000520 -0.000370 -0.000251 -0.000161 -0.000094 -0.000045 -0.000012 0.000009 0.000022 0.000028 0.000030 0.000029 0.000027 0.000024 0.000021 0.000019 0.000016 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000001 0.000004 0.000008 0.000013 0.000018 0.000024 0.000030 0.000036 0.000042 0.000048 0.000054 0.000058 0.000060 0.000059 0.000054 0.000041 0.000019 -0.000014 -0.000060 -0.000124 -0.000206 -0.000310 -0.000439 -0.000593 -0.000775 -0.000986 -0.001225 -0.001493 -0.001786 -0.002100 -0.002429 -0.002766 -0.003103 -0.003429 -0.003735 -0.004010 -0.004242 -0.004422 -0.004539 -0.004587 -0.004559 -0.004450 -0.004260 -0.003989 -0.003640 -0.003219 -0.002731 -0.002188 -0.001600 -0.000979 -0.000340 0.000305 0.000941 0.001558 0.002145 0.002691 0.003190 0.003634 0.004018 0.004341 0.004600 0.004796 0.004930 0.005002 0.005015 0.004970 0.004869 0.004712 0.004499 0.004229 0.003900 0.003510 0.003056 0.002535 0.001943 0.001282 0.000551 -0.000245 -0.001100 -0.002006 -0.002949 -0.003915 -0.004889 -0.005852 -0.006786 -0.007672 -0.008493 -0.009230 -0.009870 -0.010399 -0.010808 -0.011092 -0.011247 -0.011272 -0.011173 -0.010953 -0.010621 -0.010189 -0.009669 -0.009077 -0.008427 -0.007738 -0.007027 -0.006310 -0.005602 -0.004915 -0.004261 -0.003648 -0.003083 -0.002569 -0.002110 -0.001706 -0.001357 -0.001060 -0.000811 -0.000606 -0.000440 -0.000309 -0.000206 -0.000127 -0.000070 -0.000028 -0.000000 0.000018 0.000028 0.000032 0.000033 0.000031 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000001 0.000005 0.000009 0.000014 0.000019 0.000025 0.000031 0.000038 0.000044 0.000051 0.000058 0.000065 0.000070 0.000073 0.000073 0.000067 0.000055 0.000035 0.000005 -0.000037 -0.000093 -0.000162 -0.000247 -0.000349 -0.000467 -0.000601 -0.000751 -0.000913 -0.001086 -0.001263 -0.001439 -0.001608 -0.001760 -0.001889 -0.001984 -0.002038 -0.002042 -0.001990 -0.001875 -0.001694 -0.001445 -0.001128 -0.000747 -0.000307 0.000185 0.000719 0.001284 0.001867 0.002455 0.003035 0.003592 0.004113 0.004589 0.005009 0.005369 0.005663 0.005892 0.006054 0.006154 0.006195 0.006183 0.006127 0.006033 0.005910 0.005764 0.005601 0.005426 0.005242 0.005048 0.004845 0.004627 0.004389 0.004124 0.003822 0.003475 0.003074 0.002615 0.002092 0.001505 0.000856 0.000151 -0.000602 -0.001391 -0.002201 -0.003018 -0.003825 -0.004604 -0.005337 -0.006009 -0.006605 -0.007114 -0.007526 -0.007835 -0.008035 -0.008127 -0.008111 -0.007993 -0.007779 -0.007477 -0.007101 -0.006662 -0.006175 -0.005655 -0.005117 -0.004573 -0.004037 -0.003517 -0.003024 -0.002564 -0.002141 -0.001760 -0.001423 -0.001129 -0.000879 -0.000668 -0.000495 -0.000355 -0.000243 -0.000157 -0.000091 -0.000043 -0.000009 0.000013 0.000027 0.000034 0.000036 0.000036 0.000034 0.000031 0.000028 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000006 0.000010 0.000015 0.000021 0.000026 0.000033 0.000039 0.000047 0.000054 0.000063 0.000071 0.000079 0.000086 0.000091 0.000093 0.000090 0.000082 0.000068 0.000047 0.000019 -0.000017 -0.000060 -0.000109 -0.000164 -0.000223 -0.000283 -0.000341 -0.000393 -0.000433 -0.000457 -0.000456 -0.000425 -0.000355 -0.000240 -0.000074 0.000149 0.000432 0.000777 0.001184 0.001651 0.002172 0.002739 0.003343 0.003970 0.004608 0.005241 0.005854 0.006430 0.006956 0.007417 0.007802 0.008102 0.008311 0.008430 0.008458 0.008402 0.008270 0.008071 0.007819 0.007528 0.007211 0.006885 0.006563 0.006257 0.005979 0.005735 0.005531 0.005369 0.005246 0.005155 0.005089 0.005033 0.004974 0.004895 0.004781 0.004618 0.004395 0.004102 0.003735 0.003293 0.002777 0.002195 0.001556 0.000873 0.000160 -0.000565 -0.001286 -0.001985 -0.002645 -0.003253 -0.003795 -0.004261 -0.004642 -0.004932 -0.005129 -0.005233 -0.005246 -0.005173 -0.005023 -0.004805 -0.004531 -0.004213 -0.003863 -0.003492 -0.003114 -0.002737 -0.002369 -0.002020 -0.001693 -0.001395 -0.001127 -0.000893 -0.000691 -0.000521 -0.000380 -0.000266 -0.000176 -0.000106 -0.000054 -0.000016 0.000010 0.000027 0.000036 0.000041 0.000041 0.000040 0.000037 0.000034 0.000030 0.000027 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 0.000000 0.000003 0.000007 0.000011 0.000016 0.000022 0.000028 0.000034 0.000041 0.000049 0.000057 0.000067 0.000078 0.000089 0.000099 0.000109 0.000117 0.000124 0.000127 0.000128 0.000127 0.000125 0.000122 0.000119 0.000120 0.000127 0.000142 0.000169 0.000212 0.000277 0.000370 0.000496 0.000661 0.000872 0.001135 0.001454 0.001834 0.002277 0.002784 0.003351 0.003976 0.004650 0.005365 0.006107 0.006862 0.007613 0.008341 0.009030 0.009659 0.010211 0.010670 0.011022 0.011256 0.011368 0.011355 0.011220 0.010972 0.010622 0.010186 0.009682 0.009130 0.008552 0.007972 0.007411 0.006890 0.006427 0.006038 0.005732 0.005518 0.005397 0.005367 0.005418 0.005538 0.005709 0.005910 0.006119 0.006312 0.006467 0.006564 0.006587 0.006523 0.006363 0.006105 0.005748 0.005298 0.004764 0.004159 0.003499 0.002802 0.002084 0.001365 0.000663 -0.000007 -0.000628 -0.001189 -0.001679 -0.002090 -0.002418 -0.002662 -0.002821 -0.002902 -0.002909 -0.002852 -0.002739 -0.002581 -0.002389 -0.002172 -0.001940 -0.001702 -0.001466 -0.001238 -0.001024 -0.000828 -0.000653 -0.000501 -0.000372 -0.000264 -0.000177 -0.000108 -0.000055 -0.000016 0.000012 0.000030 0.000042 0.000047 0.000048 0.000047 0.000044 0.000041 0.000037 0.000033 0.000029 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000008 0.000013 0.000018 0.000023 0.000029 0.000035 0.000043 0.000051 0.000060 0.000071 0.000084 0.000097 0.000111 0.000125 0.000140 0.000154 0.000168 0.000184 0.000202 0.000223 0.000251 0.000287 0.000336 0.000400 0.000484 0.000594 0.000734 0.000910 0.001129 0.001396 0.001718 0.002100 0.002546 0.003060 0.003642 0.004293 0.005009 0.005785 0.006612 0.007479 0.008372 0.009273 0.010162 0.011020 0.011824 0.012551 0.013181 0.013693 0.014071 0.014301 0.014374 0.014286 0.014041 0.013646 0.013115 0.012466 0.011721 0.010908 0.010055 0.009191 0.008348 0.007554 0.006838 0.006222 0.005728 0.005368 0.005151 0.005082 0.005154 0.005358 0.005677 0.006087 0.006562 0.007072 0.007586 0.008073 0.008506 0.008860 0.009114 0.009254 0.009267 0.009151 0.008905 0.008535 0.008052 0.007469 0.006806 0.006080 0.005312 0.004523 0.003734 0.002963 0.002228 0.001544 0.000923 0.000374 -0.000096 -0.000485 -0.000794 -0.001024 -0.001182 -0.001274 -0.001307 -0.001292 -0.001236 -0.001149 -0.001039 -0.000916 -0.000786 -0.000657 -0.000532 -0.000417 -0.000315 -0.000226 -0.000151 -0.000090 -0.000042 -0.000005 0.000021 0.000040 0.000051 0.000056 0.000058 0.000056 0.000053 0.000049 0.000045 0.000040 0.000036 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000009 0.000013 0.000018 0.000024 0.000030 0.000036 0.000044 0.000052 0.000063 0.000075 0.000089 0.000104 0.000121 0.000140 0.000159 0.000181 0.000205 0.000234 0.000269 0.000313 0.000369 0.000440 0.000533 0.000650 0.000799 0.000985 0.001214 0.001493 0.001829 0.002227 0.002694 0.003233 0.003848 0.004540 0.005309 0.006150 0.007058 0.008023 0.009033 0.010073 0.011123 0.012162 0.013167 0.014112 0.014971 0.015719 0.016333 0.016790 0.017073 0.017168 0.017069 0.016775 0.016291 0.015631 0.014814 0.013864 0.012812 0.011692 0.010540 0.009394 0.008293 0.007272 0.006367 0.005606 0.005014 0.004607 0.004397 0.004386 0.004570 0.004935 0.005460 0.006117 0.006874 0.007693 0.008536 0.009364 0.010142 0.010836 0.011419 0.011867 0.012164 0.012299 0.012269 0.012075 0.011725 0.011233 0.010616 0.009894 0.009089 0.008226 0.007328 0.006419 0.005520 0.004652 0.003832 0.003073 0.002385 0.001775 0.001247 0.000801 0.000435 0.000146 -0.000073 -0.000229 -0.000329 -0.000383 -0.000398 -0.000385 -0.000351 -0.000303 -0.000248 -0.000191 -0.000136 -0.000086 -0.000043 -0.000007 0.000021 0.000042 0.000057 0.000066 0.000071 0.000071 0.000069 0.000065 0.000060 0.000054 0.000049 0.000043 0.000039 0.000034 0.000030 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000009 0.000014 0.000018 0.000024 0.000030 0.000036 0.000044 0.000053 0.000064 0.000077 0.000093 0.000110 0.000130 0.000151 0.000176 0.000204 0.000237 0.000277 0.000328 0.000392 0.000473 0.000577 0.000708 0.000874 0.001080 0.001335 0.001644 0.002016 0.002457 0.002973 0.003569 0.004249 0.005016 0.005868 0.006801 0.007812 0.008888 0.010020 0.011189 0.012376 0.013560 0.014714 0.015810 0.016820 0.017714 0.018464 0.019043 0.019430 0.019605 0.019556 0.019276 0.018770 0.018044 0.017118 0.016016 0.014770 0.013415 0.011994 0.010551 0.009132 0.007781 0.006543 0.005459 0.004561 0.003879 0.003434 0.003237 0.003291 0.003592 0.004122 0.004857 0.005765 0.006805 0.007936 0.009110 0.010282 0.011406 0.012444 0.013359 0.014122 0.014708 0.015103 0.015296 0.015288 0.015083 0.014692 0.014134 0.013428 0.012601 0.011678 0.010686 0.009654 0.008607 0.007570 0.006566 0.005611 0.004720 0.003904 0.003170 0.002523 0.001962 0.001486 0.001092 0.000775 0.000526 0.000340 0.000205 0.000115 0.000059 0.000029 0.000019 0.000021 0.000031 0.000044 0.000057 0.000070 0.000080 0.000087 0.000090 0.000091 0.000089 0.000085 0.000079 0.000073 0.000066 0.000059 0.000053 0.000047 0.000041 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000009 0.000013 0.000018 0.000023 0.000029 0.000035 0.000043 0.000053 0.000065 0.000079 0.000095 0.000114 0.000136 0.000160 0.000189 0.000222 0.000263 0.000314 0.000377 0.000459 0.000562 0.000694 0.000860 0.001068 0.001325 0.001639 0.002019 0.002471 0.003003 0.003621 0.004329 0.005132 0.006028 0.007017 0.008093 0.009247 0.010467 0.011737 0.013039 0.014347 0.015637 0.016879 0.018042 0.019093 0.019999 0.020731 0.021260 0.021561 0.021617 0.021414 0.020949 0.020227 0.019261 0.018072 0.016692 0.015156 0.013509 0.011798 0.010076 0.008395 0.006808 0.005365 0.004112 0.003089 0.002327 0.001851 0.001673 0.001798 0.002217 0.002913 0.003858 0.005014 0.006336 0.007774 0.009275 0.010785 0.012254 0.013632 0.014878 0.015953 0.016830 0.017486 0.017909 0.018092 0.018039 0.017761 0.017274 0.016599 0.015764 0.014797 0.013730 0.012592 0.011417 0.010231 0.009062 0.007931 0.006857 0.005854 0.004934 0.004102 0.003362 0.002716 0.002162 0.001696 0.001312 0.001002 0.000759 0.000572 0.000433 0.000332 0.000262 0.000214 0.000182 0.000161 0.000148 0.000139 0.000132 0.000126 0.000120 0.000113 0.000106 0.000098 0.000089 0.000081 0.000072 0.000064 0.000056 0.000049 0.000043 0.000037 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000006 0.000009 0.000013 0.000017 0.000022 0.000027 0.000034 0.000042 0.000052 0.000064 0.000079 0.000096 0.000116 0.000139 0.000166 0.000198 0.000236 0.000283 0.000342 0.000417 0.000513 0.000636 0.000791 0.000987 0.001230 0.001530 0.001894 0.002332 0.002852 0.003460 0.004162 0.004964 0.005867 0.006871 0.007972 0.009163 0.010434 0.011769 0.013150 0.014554 0.015955 0.017323 0.018626 0.019829 0.020896 0.021794 0.022488 0.022949 0.023152 0.023078 0.022716 0.022064 0.021128 0.019925 0.018481 0.016831 0.015018 0.013092 0.011107 0.009122 0.007196 0.005389 0.003756 0.002349 0.001212 0.000381 -0.000119 -0.000272 -0.000076 0.000463 0.001322 0.002472 0.003869 0.005463 0.007199 0.009017 0.010856 0.012657 0.014367 0.015934 0.017317 0.018480 0.019395 0.020047 0.020426 0.020532 0.020374 0.019969 0.019339 0.018512 0.017520 0.016396 0.015175 0.013892 0.012580 0.011270 0.009986 0.008752 0.007586 0.006501 0.005506 0.004609 0.003811 0.003115 0.002516 0.002011 0.001592 0.001251 0.000978 0.000765 0.000601 0.000476 0.000383 0.000315 0.000265 0.000228 0.000200 0.000178 0.000161 0.000146 0.000132 0.000120 0.000109 0.000098 0.000087 0.000077 0.000067 0.000059 0.000051 0.000044 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000019 0.000025 0.000031 0.000039 0.000050 0.000062 0.000077 0.000095 0.000116 0.000141 0.000170 0.000204 0.000246 0.000298 0.000364 0.000448 0.000556 0.000693 0.000868 0.001087 0.001359 0.001693 0.002098 0.002582 0.003154 0.003822 0.004591 0.005466 0.006447 0.007534 0.008721 0.010001 0.011359 0.012780 0.014242 0.015719 0.017183 0.018600 0.019936 0.021153 0.022214 0.023081 0.023719 0.024098 0.024192 0.023981 0.023456 0.022616 0.021470 0.020038 0.018350 0.016446 0.014372 0.012186 0.009946 0.007718 0.005567 0.003559 0.001754 0.000209 -0.001029 -0.001920 -0.002436 -0.002561 -0.002292 -0.001637 -0.000621 0.000724 0.002350 0.004203 0.006222 0.008340 0.010491 0.012610 0.014635 0.016511 0.018188 0.019627 0.020795 0.021672 0.022246 0.022513 0.022483 0.022170 0.021598 0.020796 0.019796 0.018637 0.017355 0.015990 0.014577 0.013151 0.011741 0.010374 0.009069 0.007844 0.006712 0.005680 0.004753 0.003934 0.003222 0.002612 0.002099 0.001673 0.001327 0.001049 0.000830 0.000659 0.000528 0.000428 0.000352 0.000295 0.000250 0.000216 0.000189 0.000167 0.000148 0.000132 0.000117 0.000104 0.000092 0.000080 0.000070 0.000060 0.000051 0.000043 0.000036 0.000030 0.000024 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000009 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000059 0.000074 0.000093 0.000114 0.000140 0.000170 0.000206 0.000251 0.000307 0.000378 0.000469 0.000586 0.000735 0.000924 0.001161 0.001454 0.001813 0.002248 0.002766 0.003378 0.004089 0.004906 0.005832 0.006869 0.008014 0.009262 0.010601 0.012019 0.013496 0.015008 0.016528 0.018025 0.019463 0.020805 0.022011 0.023043 0.023859 0.024426 0.024710 0.024686 0.024334 0.023647 0.022623 0.021276 0.019627 0.017710 0.015569 0.013255 0.010830 0.008359 0.005911 0.003558 0.001370 -0.000587 -0.002253 -0.003577 -0.004516 -0.005042 -0.005137 -0.004796 -0.004032 -0.002868 -0.001342 0.000498 0.002591 0.004871 0.007268 0.009709 0.012122 0.014442 0.016606 0.018561 0.020261 0.021671 0.022766 0.023530 0.023960 0.024061 0.023848 0.023346 0.022583 0.021596 0.020422 0.019104 0.017681 0.016194 0.014680 0.013173 0.011699 0.010285 0.008948 0.007703 0.006562 0.005530 0.004611 0.003805 0.003109 0.002517 0.002022 0.001615 0.001284 0.001019 0.000810 0.000646 0.000520 0.000423 0.000348 0.000291 0.000246 0.000211 0.000183 0.000160 0.000140 0.000123 0.000108 0.000095 0.000082 0.000071 0.000061 0.000051 0.000042 0.000035 0.000028 0.000022 0.000017 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000055 0.000071 0.000089 0.000111 0.000137 0.000168 0.000206 0.000252 0.000310 0.000385 0.000481 0.000604 0.000762 0.000960 0.001209 0.001516 0.001892 0.002345 0.002886 0.003522 0.004260 0.005106 0.006065 0.007135 0.008314 0.009596 0.010969 0.012417 0.013920 0.015454 0.016988 0.018490 0.019922 0.021245 0.022417 0.023398 0.024148 0.024629 0.024808 0.024660 0.024166 0.023318 0.022119 0.020582 0.018732 0.016605 0.014249 0.011720 0.009082 0.006405 0.003764 0.001235 -0.001108 -0.003196 -0.004965 -0.006360 -0.007338 -0.007867 -0.007930 -0.007523 -0.006657 -0.005358 -0.003666 -0.001634 0.000675 0.003192 0.005840 0.008543 0.011225 0.013813 0.016241 0.018451 0.020393 0.022028 0.023328 0.024276 0.024864 0.025098 0.024992 0.024570 0.023861 0.022904 0.021738 0.020406 0.018952 0.017419 0.015846 0.014268 0.012719 0.011223 0.009803 0.008474 0.007249 0.006136 0.005140 0.004261 0.003498 0.002846 0.002296 0.001840 0.001467 0.001166 0.000926 0.000738 0.000590 0.000476 0.000388 0.000320 0.000268 0.000226 0.000193 0.000167 0.000145 0.000126 0.000110 0.000096 0.000083 0.000071 0.000060 0.000050 0.000041 0.000033 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000022 0.000029 0.000039 0.000051 0.000066 0.000085 0.000106 0.000133 0.000164 0.000202 0.000250 0.000310 0.000386 0.000485 0.000612 0.000773 0.000977 0.001232 0.001546 0.001930 0.002392 0.002943 0.003589 0.004339 0.005198 0.006168 0.007250 0.008441 0.009732 0.011112 0.012564 0.014067 0.015595 0.017116 0.018596 0.019997 0.021278 0.022396 0.023309 0.023976 0.024361 0.024428 0.024154 0.023520 0.022519 0.021155 0.019443 0.017410 0.015097 0.012551 0.009833 0.007011 0.004159 0.001354 -0.001324 -0.003798 -0.005994 -0.007846 -0.009297 -0.010303 -0.010831 -0.010861 -0.010392 -0.009435 -0.008017 -0.006180 -0.003979 -0.001480 0.001243 0.004112 0.007045 0.009962 0.012787 0.015450 0.017888 0.020049 0.021890 0.023379 0.024499 0.025240 0.025605 0.025610 0.025275 0.024634 0.023723 0.022585 0.021263 0.019803 0.018251 0.016647 0.015030 0.013433 0.011885 0.010409 0.009023 0.007741 0.006572 0.005522 0.004592 0.003781 0.003085 0.002496 0.002004 0.001601 0.001273 0.001011 0.000803 0.000640 0.000514 0.000415 0.000340 0.000281 0.000235 0.000199 0.000170 0.000147 0.000127 0.000110 0.000095 0.000081 0.000069 0.000058 0.000048 0.000038 0.000030 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000026 0.000035 0.000047 0.000062 0.000080 0.000101 0.000127 0.000158 0.000196 0.000244 0.000304 0.000382 0.000481 0.000609 0.000771 0.000976 0.001231 0.001546 0.001930 0.002392 0.002941 0.003585 0.004332 0.005187 0.006151 0.007226 0.008406 0.009685 0.011049 0.012480 0.013958 0.015454 0.016938 0.018373 0.019720 0.020938 0.021984 0.022815 0.023389 0.023669 0.023621 0.023221 0.022452 0.021308 0.019793 0.017924 0.015732 0.013256 0.010549 0.007673 0.004698 0.001701 -0.001237 -0.004034 -0.006610 -0.008891 -0.010807 -0.012300 -0.013323 -0.013844 -0.013844 -0.013320 -0.012284 -0.010764 -0.008805 -0.006462 -0.003804 -0.000908 0.002147 0.005274 0.008391 0.011419 0.014283 0.016919 0.019271 0.021294 0.022954 0.024232 0.025116 0.025609 0.025725 0.025485 0.024921 0.024072 0.022979 0.021689 0.020248 0.018703 0.017095 0.015466 0.013851 0.012279 0.010775 0.009359 0.008045 0.006845 0.005763 0.004802 0.003962 0.003239 0.002625 0.002111 0.001688 0.001343 0.001066 0.000845 0.000671 0.000536 0.000431 0.000350 0.000287 0.000238 0.000200 0.000170 0.000145 0.000125 0.000107 0.000092 0.000079 0.000067 0.000055 0.000045 0.000036 0.000028 0.000021 0.000015 0.000011 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000023 0.000032 0.000043 0.000057 0.000074 0.000095 0.000120 0.000151 0.000189 0.000236 0.000296 0.000372 0.000471 0.000596 0.000756 0.000958 0.001209 0.001518 0.001895 0.002348 0.002886 0.003517 0.004248 0.005084 0.006027 0.007076 0.008228 0.009473 0.010800 0.012189 0.013620 0.015063 0.016487 0.017857 0.019132 0.020270 0.021229 0.021966 0.022438 0.022609 0.022447 0.021925 0.021029 0.019753 0.018104 0.016100 0.013772 0.011162 0.008325 0.005322 0.002228 -0.000879 -0.003918 -0.006804 -0.009456 -0.011796 -0.013756 -0.015275 -0.016307 -0.016818 -0.016790 -0.016218 -0.015117 -0.013515 -0.011458 -0.009002 -0.006218 -0.003183 0.000019 0.003302 0.006580 0.009772 0.012802 0.015602 0.018115 0.020293 0.022103 0.023521 0.024536 0.025150 0.025375 0.025234 0.024757 0.023981 0.022951 0.021712 0.020312 0.018798 0.017213 0.015598 0.013991 0.012422 0.010916 0.009495 0.008174 0.006964 0.005872 0.004900 0.004049 0.003314 0.002689 0.002165 0.001732 0.001378 0.001093 0.000865 0.000686 0.000545 0.000436 0.000351 0.000287 0.000236 0.000197 0.000166 0.000141 0.000121 0.000103 0.000088 0.000075 0.000063 0.000052 0.000042 0.000033 0.000025 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000021 0.000029 0.000039 0.000053 0.000069 0.000089 0.000113 0.000143 0.000179 0.000225 0.000284 0.000358 0.000454 0.000576 0.000731 0.000925 0.001168 0.001466 0.001830 0.002266 0.002785 0.003393 0.004096 0.004901 0.005808 0.006817 0.007924 0.009120 0.010391 0.011720 0.013084 0.014456 0.015804 0.017090 0.018277 0.019323 0.020184 0.020818 0.021184 0.021245 0.020970 0.020334 0.019322 0.017931 0.016167 0.014051 0.011614 0.008900 0.005963 0.002869 -0.000310 -0.003495 -0.006601 -0.009545 -0.012244 -0.014620 -0.016604 -0.018135 -0.019166 -0.019664 -0.019609 -0.019000 -0.017849 -0.016185 -0.014056 -0.011517 -0.008641 -0.005505 -0.002195 0.001203 0.004602 0.007919 0.011076 0.014004 0.016645 0.018951 0.020885 0.022424 0.023556 0.024282 0.024613 0.024570 0.024184 0.023493 0.022539 0.021369 0.020029 0.018567 0.017028 0.015452 0.013877 0.012335 0.010852 0.009448 0.008142 0.006944 0.005860 0.004896 0.004049 0.003318 0.002694 0.002171 0.001738 0.001383 0.001096 0.000867 0.000685 0.000542 0.000432 0.000346 0.000281 0.000230 0.000191 0.000160 0.000135 0.000115 0.000098 0.000083 0.000070 0.000059 0.000048 0.000039 0.000031 0.000023 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000013 0.000019 0.000027 0.000036 0.000048 0.000064 0.000082 0.000105 0.000134 0.000169 0.000213 0.000269 0.000340 0.000431 0.000548 0.000695 0.000880 0.001111 0.001394 0.001739 0.002153 0.002645 0.003221 0.003889 0.004652 0.005512 0.006469 0.007517 0.008649 0.009851 0.011104 0.012388 0.013673 0.014929 0.016120 0.017207 0.018150 0.018905 0.019432 0.019691 0.019644 0.019262 0.018520 0.017407 0.015917 0.014061 0.011857 0.009340 0.006553 0.003550 0.000398 -0.002832 -0.006058 -0.009199 -0.012170 -0.014888 -0.017277 -0.019266 -0.020795 -0.021817 -0.022299 -0.022222 -0.021583 -0.020397 -0.018694 -0.016517 -0.013927 -0.010993 -0.007794 -0.004415 -0.000944 0.002534 0.005934 0.009179 0.012199 0.014934 0.017336 0.019368 0.021007 0.022239 0.023065 0.023495 0.023550 0.023258 0.022658 0.021791 0.020703 0.019441 0.018050 0.016577 0.015061 0.013540 0.012046 0.010606 0.009241 0.007969 0.006800 0.005743 0.004801 0.003974 0.003258 0.002648 0.002135 0.001710 0.001361 0.001078 0.000852 0.000672 0.000531 0.000421 0.000336 0.000271 0.000221 0.000182 0.000152 0.000128 0.000108 0.000092 0.000077 0.000065 0.000054 0.000044 0.000036 0.000028 0.000021 0.000015 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000008 0.000012 0.000018 0.000025 0.000033 0.000045 0.000059 0.000076 0.000098 0.000124 0.000157 0.000199 0.000252 0.000319 0.000405 0.000514 0.000652 0.000825 0.001040 0.001305 0.001627 0.002014 0.002474 0.003013 0.003638 0.004351 0.005156 0.006050 0.007030 0.008087 0.009208 0.010375 0.011566 0.012754 0.013908 0.014993 0.015973 0.016806 0.017452 0.017871 0.018023 0.017873 0.017392 0.016557 0.015357 0.013790 0.011863 0.009599 0.007030 0.004201 0.001166 -0.002011 -0.005256 -0.008491 -0.011634 -0.014602 -0.017313 -0.019690 -0.021666 -0.023179 -0.024185 -0.024648 -0.024553 -0.023896 -0.022690 -0.020967 -0.018770 -0.016158 -0.013201 -0.009977 -0.006569 -0.003064 0.000451 0.003893 0.007186 0.010259 0.013053 0.015521 0.017624 0.019340 0.020654 0.021567 0.022087 0.022235 0.022038 0.021533 0.020761 0.019766 0.018593 0.017290 0.015899 0.014461 0.013012 0.011584 0.010206 0.008897 0.007675 0.006552 0.005536 0.004630 0.003834 0.003146 0.002558 0.002064 0.001653 0.001317 0.001043 0.000823 0.000649 0.000511 0.000404 0.000321 0.000258 0.000209 0.000172 0.000142 0.000119 0.000100 0.000085 0.000071 0.000059 0.000049 0.000040 0.000032 0.000025 0.000019 0.000014 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000031 0.000041 0.000054 0.000070 0.000090 0.000114 0.000145 0.000184 0.000233 0.000295 0.000374 0.000475 0.000602 0.000761 0.000960 0.001204 0.001501 0.001858 0.002282 0.002779 0.003355 0.004013 0.004756 0.005582 0.006486 0.007461 0.008493 0.009565 0.010655 0.011738 0.012784 0.013758 0.014625 0.015347 0.015882 0.016194 0.016243 0.015998 0.015428 0.014515 0.013247 0.011621 0.009649 0.007350 0.004759 0.001919 -0.001116 -0.004283 -0.007511 -0.010722 -0.013836 -0.016772 -0.019450 -0.021795 -0.023740 -0.025225 -0.026207 -0.026651 -0.026541 -0.025874 -0.024665 -0.022942 -0.020750 -0.018147 -0.015199 -0.011985 -0.008587 -0.005090 -0.001577 0.001867 0.005169 0.008259 0.011078 0.013580 0.015727 0.017496 0.018873 0.019857 0.020456 0.020691 0.020586 0.020178 0.019505 0.018610 0.017537 0.016332 0.015036 0.013690 0.012328 0.010982 0.009679 0.008441 0.007283 0.006219 0.005255 0.004396 0.003642 0.002989 0.002432 0.001963 0.001574 0.001254 0.000993 0.000784 0.000617 0.000485 0.000383 0.000303 0.000242 0.000196 0.000160 0.000132 0.000110 0.000092 0.000077 0.000064 0.000054 0.000044 0.000036 0.000029 0.000022 0.000017 0.000012 0.000009 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000063 0.000081 0.000104 0.000132 0.000167 0.000212 0.000269 0.000341 0.000432 0.000548 0.000693 0.000873 0.001095 0.001365 0.001689 0.002075 0.002528 0.003052 0.003652 0.004329 0.005082 0.005907 0.006794 0.007732 0.008705 0.009691 0.010665 0.011598 0.012459 0.013213 0.013822 0.014250 0.014458 0.014412 0.014080 0.013436 0.012459 0.011140 0.009479 0.007484 0.005178 0.002594 -0.000227 -0.003231 -0.006357 -0.009536 -0.012693 -0.015749 -0.018627 -0.021248 -0.023540 -0.025438 -0.026884 -0.027835 -0.028258 -0.028137 -0.027470 -0.026271 -0.024569 -0.022406 -0.019838 -0.016932 -0.013763 -0.010411 -0.006958 -0.003487 -0.000078 0.003196 0.006267 0.009078 0.011583 0.013747 0.015545 0.016965 0.018004 0.018671 0.018983 0.018966 0.018652 0.018080 0.017289 0.016323 0.015224 0.014033 0.012788 0.011524 0.010271 0.009055 0.007898 0.006815 0.005819 0.004918 0.004114 0.003409 0.002798 0.002278 0.001840 0.001476 0.001176 0.000933 0.000736 0.000579 0.000455 0.000358 0.000283 0.000225 0.000181 0.000148 0.000121 0.000100 0.000084 0.000070 0.000058 0.000048 0.000039 0.000032 0.000025 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000044 0.000056 0.000073 0.000093 0.000118 0.000150 0.000190 0.000241 0.000306 0.000388 0.000492 0.000622 0.000783 0.000982 0.001224 0.001515 0.001862 0.002269 0.002741 0.003281 0.003891 0.004569 0.005312 0.006110 0.006953 0.007824 0.008704 0.009568 0.010389 0.011137 0.011779 0.012280 0.012604 0.012717 0.012584 0.012177 0.011471 0.010448 0.009097 0.007421 0.005428 0.003141 0.000590 -0.002183 -0.005127 -0.008183 -0.011283 -0.014357 -0.017330 -0.020125 -0.022668 -0.024889 -0.026725 -0.028121 -0.029035 -0.029436 -0.029308 -0.028650 -0.027475 -0.025810 -0.023698 -0.021193 -0.018357 -0.015265 -0.011992 -0.008618 -0.005224 -0.001885 0.001326 0.004345 0.007117 0.009597 0.011751 0.013555 0.014997 0.016075 0.016796 0.017176 0.017239 0.017016 0.016542 0.015856 0.014999 0.014010 0.012930 0.011794 0.010635 0.009482 0.008362 0.007293 0.006293 0.005373 0.004540 0.003798 0.003146 0.002583 0.002103 0.001700 0.001365 0.001089 0.000864 0.000683 0.000537 0.000422 0.000332 0.000262 0.000208 0.000167 0.000135 0.000110 0.000091 0.000075 0.000062 0.000051 0.000042 0.000034 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000050 0.000064 0.000082 0.000104 0.000133 0.000168 0.000214 0.000271 0.000344 0.000435 0.000550 0.000693 0.000869 0.001083 0.001342 0.001649 0.002011 0.002431 0.002912 0.003454 0.004058 0.004719 0.005429 0.006177 0.006948 0.007723 0.008479 0.009190 0.009829 0.010363 0.010761 0.010989 0.011015 0.010807 0.010337 0.009584 0.008530 0.007168 0.005498 0.003530 0.001284 -0.001207 -0.003906 -0.006763 -0.009721 -0.012718 -0.015684 -0.018549 -0.021239 -0.023685 -0.025819 -0.027580 -0.028917 -0.029790 -0.030168 -0.030037 -0.029395 -0.028256 -0.026646 -0.024605 -0.022184 -0.019445 -0.016457 -0.013294 -0.010031 -0.006745 -0.003509 -0.000392 0.002545 0.005250 0.007678 0.009798 0.011586 0.013032 0.014131 0.014892 0.015328 0.015462 0.015323 0.014944 0.014361 0.013612 0.012735 0.011767 0.010743 0.009693 0.008646 0.007625 0.006651 0.005738 0.004897 0.004137 0.003460 0.002866 0.002354 0.001917 0.001550 0.001245 0.000995 0.000790 0.000625 0.000493 0.000387 0.000304 0.000240 0.000190 0.000152 0.000122 0.000099 0.000081 0.000067 0.000055 0.000045 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000034 0.000043 0.000055 0.000071 0.000091 0.000115 0.000147 0.000186 0.000237 0.000300 0.000380 0.000480 0.000605 0.000759 0.000947 0.001173 0.001443 0.001761 0.002130 0.002553 0.003030 0.003562 0.004143 0.004767 0.005423 0.006097 0.006770 0.007422 0.008029 0.008564 0.008998 0.009301 0.009442 0.009391 0.009119 0.008601 0.007816 0.006749 0.005392 0.003748 0.001825 -0.000355 -0.002765 -0.005366 -0.008112 -0.010950 -0.013819 -0.016656 -0.019392 -0.021959 -0.024291 -0.026323 -0.027999 -0.029270 -0.030096 -0.030451 -0.030319 -0.029701 -0.028609 -0.027067 -0.025115 -0.022800 -0.020180 -0.017322 -0.014294 -0.011169 -0.008019 -0.004914 -0.001917 0.000911 0.003523 0.005876 0.007939 0.009692 0.011122 0.012226 0.013012 0.013492 0.013687 0.013624 0.013332 0.012847 0.012204 0.011437 0.010582 0.009669 0.008730 0.007789 0.006870 0.005991 0.005168 0.004409 0.003723 0.003113 0.002578 0.002117 0.001725 0.001396 0.001122 0.000897 0.000714 0.000566 0.000446 0.000351 0.000276 0.000217 0.000172 0.000137 0.000110 0.000089 0.000072 0.000059 0.000049 0.000040 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000047 0.000061 0.000077 0.000099 0.000126 0.000160 0.000204 0.000259 0.000328 0.000415 0.000523 0.000656 0.000818 0.001014 0.001248 0.001524 0.001844 0.002212 0.002628 0.003091 0.003596 0.004138 0.004707 0.005288 0.005866 0.006420 0.006929 0.007367 0.007709 0.007927 0.007991 0.007875 0.007553 0.006999 0.006197 0.005133 0.003799 0.002199 0.000341 -0.001755 -0.004063 -0.006546 -0.009161 -0.011858 -0.014580 -0.017269 -0.019859 -0.022288 -0.024491 -0.026411 -0.027992 -0.029190 -0.029966 -0.030297 -0.030169 -0.029580 -0.028544 -0.027083 -0.025234 -0.023041 -0.020560 -0.017852 -0.014982 -0.012018 -0.009027 -0.006076 -0.003223 -0.000525 0.001971 0.004228 0.006216 0.007914 0.009311 0.010405 0.011201 0.011713 0.011957 0.011960 0.011749 0.011355 0.010811 0.010150 0.009404 0.008601 0.007770 0.006935 0.006117 0.005334 0.004599 0.003923 0.003311 0.002767 0.002292 0.001882 0.001534 0.001242 0.001000 0.000800 0.000638 0.000506 0.000400 0.000316 0.000248 0.000195 0.000154 0.000122 0.000098 0.000079 0.000064 0.000052 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000025 0.000031 0.000040 0.000051 0.000065 0.000084 0.000107 0.000136 0.000174 0.000221 0.000280 0.000355 0.000447 0.000561 0.000699 0.000867 0.001068 0.001304 0.001580 0.001896 0.002254 0.002652 0.003087 0.003552 0.004038 0.004534 0.005022 0.005486 0.005905 0.006257 0.006517 0.006660 0.006659 0.006491 0.006130 0.005555 0.004750 0.003703 0.002409 0.000869 -0.000908 -0.002903 -0.005091 -0.007439 -0.009906 -0.012446 -0.015007 -0.017532 -0.019963 -0.022240 -0.024305 -0.026103 -0.027582 -0.028702 -0.029427 -0.029734 -0.029611 -0.029057 -0.028084 -0.026713 -0.024979 -0.022922 -0.020595 -0.018054 -0.015359 -0.012574 -0.009762 -0.006983 -0.004293 -0.001745 0.000619 0.002762 0.004657 0.006285 0.007634 0.008703 0.009497 0.010026 0.010309 0.010367 0.010227 0.009917 0.009466 0.008904 0.008261 0.007563 0.006837 0.006104 0.005385 0.004694 0.004046 0.003450 0.002911 0.002432 0.002014 0.001654 0.001348 0.001092 0.000880 0.000706 0.000564 0.000448 0.000355 0.000280 0.000221 0.000174 0.000137 0.000108 0.000086 0.000069 0.000056 0.000045 0.000037 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000042 0.000054 0.000070 0.000089 0.000114 0.000146 0.000187 0.000237 0.000300 0.000379 0.000475 0.000592 0.000734 0.000904 0.001105 0.001339 0.001608 0.001912 0.002251 0.002620 0.003015 0.003426 0.003842 0.004250 0.004632 0.004971 0.005246 0.005434 0.005513 0.005460 0.005250 0.004864 0.004281 0.003488 0.002472 0.001230 -0.000236 -0.001918 -0.003798 -0.005853 -0.008052 -0.010359 -0.012729 -0.015115 -0.017466 -0.019727 -0.021844 -0.023762 -0.025431 -0.026805 -0.027843 -0.028515 -0.028798 -0.028682 -0.028167 -0.027263 -0.025990 -0.024379 -0.022469 -0.020307 -0.017945 -0.015438 -0.012846 -0.010226 -0.007634 -0.005122 -0.002737 -0.000521 0.001495 0.003283 0.004826 0.006114 0.007146 0.007924 0.008460 0.008770 0.008873 0.008794 0.008557 0.008190 0.007720 0.007174 0.006575 0.005948 0.005312 0.004687 0.004085 0.003520 0.003000 0.002530 0.002113 0.001750 0.001437 0.001173 0.000951 0.000767 0.000616 0.000493 0.000393 0.000312 0.000247 0.000194 0.000153 0.000120 0.000095 0.000075 0.000060 0.000049 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000035 0.000044 0.000057 0.000074 0.000095 0.000122 0.000157 0.000199 0.000253 0.000318 0.000399 0.000497 0.000616 0.000759 0.000927 0.001123 0.001349 0.001605 0.001890 0.002200 0.002530 0.002873 0.003218 0.003553 0.003863 0.004132 0.004339 0.004467 0.004494 0.004399 0.004162 0.003762 0.003183 0.002412 0.001440 0.000263 -0.001118 -0.002693 -0.004447 -0.006359 -0.008400 -0.010536 -0.012728 -0.014932 -0.017101 -0.019186 -0.021137 -0.022904 -0.024440 -0.025704 -0.026659 -0.027277 -0.027538 -0.027431 -0.026957 -0.026125 -0.024955 -0.023473 -0.021716 -0.019726 -0.017550 -0.015241 -0.012851 -0.010432 -0.008037 -0.005713 -0.003503 -0.001444 0.000432 0.002103 0.003551 0.004767 0.005749 0.006501 0.007033 0.007359 0.007497 0.007468 0.007295 0.007003 0.006617 0.006158 0.005651 0.005116 0.004572 0.004034 0.003516 0.003029 0.002581 0.002176 0.001817 0.001505 0.001237 0.001009 0.000819 0.000662 0.000532 0.000426 0.000340 0.000271 0.000215 0.000169 0.000133 0.000105 0.000082 0.000065 0.000052 0.000042 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000047 0.000061 0.000079 0.000102 0.000131 0.000167 0.000211 0.000266 0.000333 0.000415 0.000513 0.000631 0.000771 0.000934 0.001121 0.001334 0.001570 0.001827 0.002100 0.002382 0.002664 0.002935 0.003182 0.003389 0.003541 0.003619 0.003604 0.003479 0.003224 0.002822 0.002258 0.001521 0.000602 -0.000501 -0.001787 -0.003247 -0.004868 -0.006629 -0.008505 -0.010465 -0.012474 -0.014491 -0.016475 -0.018380 -0.020162 -0.021776 -0.023179 -0.024333 -0.025205 -0.025768 -0.026007 -0.025910 -0.025479 -0.024722 -0.023656 -0.022306 -0.020705 -0.018890 -0.016906 -0.014797 -0.012613 -0.010402 -0.008209 -0.006079 -0.004050 -0.002156 -0.000426 0.001118 0.002462 0.003597 0.004521 0.005238 0.005756 0.006088 0.006250 0.006262 0.006144 0.005918 0.005605 0.005226 0.004802 0.004351 0.003890 0.003434 0.002993 0.002579 0.002197 0.001852 0.001547 0.001282 0.001054 0.000861 0.000699 0.000566 0.000456 0.000366 0.000292 0.000233 0.000185 0.000146 0.000115 0.000090 0.000071 0.000056 0.000045 0.000036 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000049 0.000065 0.000084 0.000109 0.000139 0.000176 0.000222 0.000277 0.000344 0.000424 0.000521 0.000635 0.000769 0.000923 0.001097 0.001290 0.001500 0.001722 0.001951 0.002178 0.002394 0.002587 0.002743 0.002848 0.002886 0.002841 0.002695 0.002433 0.002038 0.001499 0.000804 -0.000054 -0.001076 -0.002261 -0.003601 -0.005083 -0.006690 -0.008398 -0.010180 -0.012003 -0.013833 -0.015631 -0.017357 -0.018971 -0.020432 -0.021702 -0.022746 -0.023536 -0.024047 -0.024263 -0.024178 -0.023790 -0.023107 -0.022146 -0.020928 -0.019483 -0.017843 -0.016049 -0.014142 -0.012165 -0.010162 -0.008173 -0.006239 -0.004394 -0.002669 -0.001091 0.000323 0.001557 0.002605 0.003464 0.004137 0.004632 0.004962 0.005140 0.005183 0.005110 0.004940 0.004691 0.004383 0.004034 0.003659 0.003274 0.002892 0.002522 0.002173 0.001852 0.001562 0.001305 0.001082 0.000890 0.000728 0.000592 0.000479 0.000387 0.000310 0.000248 0.000198 0.000157 0.000124 0.000098 0.000077 0.000060 0.000048 0.000038 0.000031 0.000025 0.000021 0.000018 0.000015 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000030 0.000040 0.000053 0.000069 0.000090 0.000115 0.000146 0.000184 0.000229 0.000283 0.000348 0.000427 0.000519 0.000627 0.000751 0.000892 0.001048 0.001217 0.001396 0.001579 0.001759 0.001927 0.002075 0.002188 0.002256 0.002263 0.002196 0.002039 0.001778 0.001400 0.000892 0.000246 -0.000544 -0.001480 -0.002560 -0.003776 -0.005118 -0.006570 -0.008110 -0.009715 -0.011355 -0.012999 -0.014614 -0.016164 -0.017612 -0.018924 -0.020064 -0.021002 -0.021711 -0.022171 -0.022367 -0.022293 -0.021948 -0.021339 -0.020480 -0.019392 -0.018099 -0.016632 -0.015025 -0.013316 -0.011542 -0.009744 -0.007957 -0.006218 -0.004556 -0.003001 -0.001575 -0.000295 0.000827 0.001783 0.002571 0.003195 0.003662 0.003981 0.004167 0.004233 0.004196 0.004072 0.003879 0.003633 0.003350 0.003043 0.002726 0.002409 0.002102 0.001813 0.001546 0.001305 0.001092 0.000906 0.000747 0.000611 0.000498 0.000403 0.000326 0.000262 0.000209 0.000167 0.000133 0.000105 0.000082 0.000064 0.000051 0.000040 0.000032 0.000026 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000024 0.000032 0.000043 0.000057 0.000075 0.000096 0.000121 0.000152 0.000188 0.000232 0.000284 0.000346 0.000420 0.000506 0.000606 0.000718 0.000842 0.000976 0.001117 0.001260 0.001401 0.001530 0.001640 0.001720 0.001758 0.001743 0.001662 0.001501 0.001249 0.000893 0.000422 -0.000170 -0.000889 -0.001736 -0.002709 -0.003802 -0.005005 -0.006303 -0.007678 -0.009109 -0.010571 -0.012035 -0.013472 -0.014851 -0.016140 -0.017306 -0.018321 -0.019156 -0.019789 -0.020199 -0.020376 -0.020313 -0.020009 -0.019472 -0.018712 -0.017749 -0.016603 -0.015302 -0.013876 -0.012358 -0.010783 -0.009183 -0.007593 -0.006043 -0.004562 -0.003173 -0.001897 -0.000750 0.000258 0.001120 0.001835 0.002406 0.002838 0.003142 0.003328 0.003409 0.003400 0.003315 0.003169 0.002975 0.002749 0.002501 0.002244 0.001986 0.001735 0.001498 0.001279 0.001082 0.000906 0.000753 0.000622 0.000510 0.000416 0.000338 0.000272 0.000219 0.000175 0.000140 0.000111 0.000087 0.000069 0.000054 0.000042 0.000034 0.000027 0.000022 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000026 0.000035 0.000047 0.000062 0.000079 0.000100 0.000124 0.000154 0.000188 0.000229 0.000279 0.000337 0.000404 0.000482 0.000570 0.000667 0.000771 0.000881 0.000992 0.001099 0.001197 0.001276 0.001329 0.001346 0.001315 0.001227 0.001069 0.000831 0.000502 0.000073 -0.000462 -0.001108 -0.001866 -0.002733 -0.003705 -0.004772 -0.005921 -0.007137 -0.008401 -0.009690 -0.010982 -0.012249 -0.013464 -0.014601 -0.015630 -0.016525 -0.017263 -0.017822 -0.018186 -0.018344 -0.018292 -0.018028 -0.017559 -0.016894 -0.016049 -0.015043 -0.013900 -0.012646 -0.011311 -0.009924 -0.008514 -0.007112 -0.005745 -0.004437 -0.003209 -0.002079 -0.001062 -0.000166 0.000602 0.001243 0.001758 0.002153 0.002435 0.002616 0.002706 0.002717 0.002663 0.002556 0.002407 0.002230 0.002033 0.001827 0.001620 0.001418 0.001227 0.001050 0.000889 0.000747 0.000622 0.000515 0.000423 0.000346 0.000281 0.000227 0.000182 0.000146 0.000116 0.000092 0.000072 0.000057 0.000044 0.000035 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000021 0.000029 0.000039 0.000051 0.000065 0.000082 0.000101 0.000124 0.000151 0.000183 0.000221 0.000266 0.000319 0.000379 0.000446 0.000521 0.000601 0.000685 0.000769 0.000849 0.000921 0.000976 0.001009 0.001010 0.000970 0.000881 0.000731 0.000511 0.000212 -0.000173 -0.000651 -0.001224 -0.001894 -0.002659 -0.003514 -0.004450 -0.005457 -0.006521 -0.007626 -0.008753 -0.009880 -0.010987 -0.012048 -0.013041 -0.013940 -0.014723 -0.015368 -0.015859 -0.016180 -0.016321 -0.016279 -0.016053 -0.015647 -0.015071 -0.014337 -0.013463 -0.012468 -0.011376 -0.010212 -0.009002 -0.007772 -0.006548 -0.005352 -0.004208 -0.003134 -0.002144 -0.001252 -0.000464 0.000213 0.000780 0.001238 0.001593 0.001852 0.002023 0.002116 0.002142 0.002111 0.002035 0.001924 0.001787 0.001634 0.001472 0.001308 0.001148 0.000996 0.000854 0.000726 0.000612 0.000511 0.000425 0.000350 0.000287 0.000233 0.000188 0.000151 0.000121 0.000096 0.000076 0.000059 0.000046 0.000036 0.000029 0.000023 0.000019 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000023 0.000032 0.000042 0.000053 0.000067 0.000082 0.000100 0.000120 0.000144 0.000173 0.000207 0.000247 0.000293 0.000344 0.000400 0.000460 0.000523 0.000586 0.000645 0.000696 0.000734 0.000751 0.000742 0.000698 0.000611 0.000472 0.000273 0.000007 -0.000334 -0.000754 -0.001257 -0.001843 -0.002510 -0.003253 -0.004066 -0.004940 -0.005862 -0.006818 -0.007792 -0.008767 -0.009723 -0.010641 -0.011499 -0.012278 -0.012956 -0.013517 -0.013943 -0.014224 -0.014350 -0.014318 -0.014126 -0.013779 -0.013285 -0.012654 -0.011902 -0.011045 -0.010103 -0.009097 -0.008052 -0.006988 -0.005929 -0.004894 -0.003904 -0.002972 -0.002114 -0.001340 -0.000656 -0.000066 0.000430 0.000832 0.001147 0.001379 0.001537 0.001630 0.001665 0.001652 0.001600 0.001519 0.001416 0.001299 0.001173 0.001046 0.000921 0.000801 0.000690 0.000589 0.000498 0.000418 0.000348 0.000288 0.000237 0.000193 0.000156 0.000125 0.000099 0.000079 0.000062 0.000048 0.000038 0.000030 0.000023 0.000019 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000013 0.000019 0.000026 0.000034 0.000043 0.000054 0.000065 0.000079 0.000094 0.000112 0.000133 0.000158 0.000188 0.000222 0.000260 0.000301 0.000346 0.000392 0.000438 0.000480 0.000516 0.000540 0.000547 0.000532 0.000487 0.000406 0.000281 0.000105 -0.000129 -0.000426 -0.000792 -0.001227 -0.001733 -0.002308 -0.002948 -0.003647 -0.004396 -0.005186 -0.006005 -0.006839 -0.007673 -0.008491 -0.009277 -0.010011 -0.010679 -0.011261 -0.011743 -0.012111 -0.012354 -0.012466 -0.012443 -0.012283 -0.011990 -0.011571 -0.011034 -0.010393 -0.009661 -0.008857 -0.007997 -0.007102 -0.006192 -0.005284 -0.004397 -0.003547 -0.002749 -0.002012 -0.001347 -0.000760 -0.000252 0.000176 0.000525 0.000799 0.001005 0.001148 0.001236 0.001276 0.001276 0.001243 0.001185 0.001109 0.001021 0.000926 0.000828 0.000732 0.000639 0.000553 0.000474 0.000403 0.000340 0.000285 0.000237 0.000195 0.000159 0.000129 0.000103 0.000082 0.000064 0.000050 0.000039 0.000030 0.000024 0.000019 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000015 0.000021 0.000027 0.000035 0.000043 0.000051 0.000061 0.000072 0.000085 0.000100 0.000118 0.000139 0.000164 0.000191 0.000222 0.000254 0.000287 0.000320 0.000350 0.000374 0.000389 0.000390 0.000371 0.000329 0.000255 0.000145 -0.000008 -0.000210 -0.000465 -0.000779 -0.001151 -0.001584 -0.002074 -0.002618 -0.003212 -0.003848 -0.004518 -0.005211 -0.005917 -0.006624 -0.007316 -0.007981 -0.008604 -0.009170 -0.009665 -0.010075 -0.010390 -0.010600 -0.010699 -0.010683 -0.010552 -0.010308 -0.009956 -0.009505 -0.008964 -0.008346 -0.007665 -0.006937 -0.006179 -0.005407 -0.004636 -0.003884 -0.003162 -0.002484 -0.001859 -0.001294 -0.000795 -0.000363 0.000001 0.000300 0.000536 0.000715 0.000842 0.000923 0.000965 0.000973 0.000954 0.000915 0.000860 0.000795 0.000724 0.000650 0.000577 0.000506 0.000440 0.000379 0.000324 0.000275 0.000232 0.000194 0.000160 0.000131 0.000106 0.000085 0.000067 0.000053 0.000041 0.000032 0.000024 0.000019 0.000015 0.000012 0.000010 0.000009 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000016 0.000021 0.000027 0.000033 0.000039 0.000046 0.000053 0.000062 0.000073 0.000085 0.000100 0.000117 0.000137 0.000159 0.000182 0.000205 0.000229 0.000250 0.000266 0.000274 0.000271 0.000252 0.000213 0.000149 0.000054 -0.000077 -0.000248 -0.000465 -0.000730 -0.001045 -0.001410 -0.001823 -0.002282 -0.002780 -0.003314 -0.003876 -0.004457 -0.005048 -0.005640 -0.006220 -0.006777 -0.007299 -0.007774 -0.008190 -0.008536 -0.008802 -0.008982 -0.009068 -0.009059 -0.008954 -0.008753 -0.008462 -0.008086 -0.007634 -0.007118 -0.006548 -0.005938 -0.005302 -0.004653 -0.004006 -0.003374 -0.002768 -0.002198 -0.001673 -0.001198 -0.000779 -0.000416 -0.000109 0.000142 0.000343 0.000496 0.000607 0.000680 0.000720 0.000734 0.000725 0.000699 0.000660 0.000613 0.000561 0.000506 0.000451 0.000398 0.000348 0.000302 0.000260 0.000222 0.000188 0.000158 0.000132 0.000108 0.000088 0.000070 0.000055 0.000043 0.000033 0.000025 0.000020 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000016 0.000020 0.000024 0.000029 0.000033 0.000038 0.000044 0.000051 0.000059 0.000069 0.000081 0.000095 0.000110 0.000126 0.000143 0.000159 0.000174 0.000184 0.000189 0.000184 0.000166 0.000132 0.000077 -0.000003 -0.000113 -0.000256 -0.000438 -0.000659 -0.000922 -0.001226 -0.001570 -0.001952 -0.002366 -0.002809 -0.003275 -0.003757 -0.004247 -0.004736 -0.005216 -0.005678 -0.006110 -0.006504 -0.006850 -0.007139 -0.007362 -0.007514 -0.007590 -0.007586 -0.007502 -0.007340 -0.007101 -0.006792 -0.006420 -0.005993 -0.005521 -0.005015 -0.004486 -0.003947 -0.003410 -0.002883 -0.002379 -0.001905 -0.001469 -0.001075 -0.000727 -0.000426 -0.000171 0.000039 0.000206 0.000335 0.000430 0.000494 0.000532 0.000547 0.000545 0.000529 0.000503 0.000469 0.000431 0.000391 0.000350 0.000311 0.000273 0.000239 0.000207 0.000178 0.000152 0.000129 0.000108 0.000089 0.000073 0.000058 0.000046 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000015 0.000017 0.000020 0.000023 0.000026 0.000030 0.000034 0.000039 0.000045 0.000053 0.000063 0.000073 0.000085 0.000096 0.000108 0.000118 0.000125 0.000128 0.000122 0.000107 0.000078 0.000032 -0.000034 -0.000125 -0.000244 -0.000393 -0.000575 -0.000792 -0.001043 -0.001326 -0.001639 -0.001980 -0.002344 -0.002726 -0.003120 -0.003521 -0.003922 -0.004315 -0.004692 -0.005047 -0.005370 -0.005654 -0.005892 -0.006077 -0.006205 -0.006270 -0.006270 -0.006205 -0.006075 -0.005883 -0.005632 -0.005329 -0.004979 -0.004593 -0.004177 -0.003743 -0.003300 -0.002858 -0.002425 -0.002010 -0.001620 -0.001262 -0.000938 -0.000653 -0.000406 -0.000197 -0.000025 0.000113 0.000220 0.000300 0.000355 0.000389 0.000405 0.000407 0.000398 0.000380 0.000357 0.000330 0.000300 0.000271 0.000241 0.000213 0.000187 0.000163 0.000142 0.000122 0.000104 0.000088 0.000073 0.000060 0.000048 0.000038 0.000030 0.000022 0.000017 0.000013 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000024 0.000028 0.000033 0.000039 0.000047 0.000055 0.000063 0.000072 0.000079 0.000084 0.000085 0.000080 0.000067 0.000043 0.000006 -0.000048 -0.000122 -0.000218 -0.000339 -0.000488 -0.000663 -0.000867 -0.001097 -0.001352 -0.001629 -0.001924 -0.002234 -0.002553 -0.002878 -0.003202 -0.003520 -0.003825 -0.004112 -0.004373 -0.004604 -0.004798 -0.004949 -0.005055 -0.005110 -0.005114 -0.005065 -0.004963 -0.004810 -0.004609 -0.004364 -0.004082 -0.003769 -0.003432 -0.003079 -0.002719 -0.002359 -0.002006 -0.001669 -0.001352 -0.001061 -0.000798 -0.000567 -0.000367 -0.000198 -0.000059 0.000054 0.000141 0.000207 0.000253 0.000282 0.000298 0.000303 0.000298 0.000287 0.000271 0.000251 0.000230 0.000208 0.000187 0.000166 0.000146 0.000128 0.000112 0.000097 0.000084 0.000072 0.000060 0.000050 0.000040 0.000032 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000016 0.000019 0.000023 0.000029 0.000035 0.000041 0.000047 0.000053 0.000056 0.000057 0.000052 0.000042 0.000023 -0.000007 -0.000051 -0.000109 -0.000186 -0.000283 -0.000401 -0.000542 -0.000706 -0.000890 -0.001095 -0.001317 -0.001554 -0.001802 -0.002058 -0.002318 -0.002577 -0.002830 -0.003074 -0.003303 -0.003512 -0.003697 -0.003852 -0.003975 -0.004061 -0.004108 -0.004113 -0.004077 -0.003998 -0.003878 -0.003720 -0.003526 -0.003301 -0.003050 -0.002780 -0.002497 -0.002207 -0.001917 -0.001633 -0.001361 -0.001107 -0.000873 -0.000663 -0.000478 -0.000318 -0.000183 -0.000072 0.000018 0.000089 0.000142 0.000180 0.000205 0.000219 0.000225 0.000223 0.000216 0.000205 0.000191 0.000176 0.000160 0.000144 0.000128 0.000113 0.000100 0.000088 0.000077 0.000067 0.000058 0.000049 0.000041 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000031 0.000035 0.000038 0.000038 0.000035 0.000026 0.000011 -0.000012 -0.000046 -0.000092 -0.000152 -0.000228 -0.000321 -0.000432 -0.000561 -0.000707 -0.000869 -0.001045 -0.001233 -0.001430 -0.001633 -0.001838 -0.002042 -0.002242 -0.002434 -0.002615 -0.002780 -0.002925 -0.003049 -0.003146 -0.003216 -0.003255 -0.003261 -0.003235 -0.003175 -0.003083 -0.002960 -0.002808 -0.002631 -0.002433 -0.002219 -0.001994 -0.001764 -0.001533 -0.001308 -0.001092 -0.000890 -0.000705 -0.000538 -0.000392 -0.000266 -0.000160 -0.000072 -0.000001 0.000055 0.000097 0.000128 0.000149 0.000162 0.000167 0.000167 0.000163 0.000156 0.000146 0.000135 0.000123 0.000110 0.000098 0.000087 0.000077 0.000068 0.000060 0.000053 0.000046 0.000040 0.000034 0.000028 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000005 0.000007 0.000011 0.000014 0.000018 0.000022 0.000025 0.000027 0.000027 0.000024 0.000018 0.000006 -0.000012 -0.000038 -0.000073 -0.000119 -0.000178 -0.000250 -0.000336 -0.000436 -0.000550 -0.000677 -0.000814 -0.000961 -0.001115 -0.001274 -0.001434 -0.001594 -0.001749 -0.001899 -0.002039 -0.002167 -0.002280 -0.002377 -0.002453 -0.002508 -0.002540 -0.002547 -0.002528 -0.002484 -0.002415 -0.002321 -0.002204 -0.002067 -0.001913 -0.001745 -0.001569 -0.001388 -0.001207 -0.001030 -0.000861 -0.000702 -0.000557 -0.000427 -0.000313 -0.000215 -0.000132 -0.000064 -0.000009 0.000035 0.000068 0.000093 0.000110 0.000120 0.000125 0.000126 0.000124 0.000119 0.000111 0.000103 0.000094 0.000084 0.000075 0.000067 0.000059 0.000052 0.000046 0.000041 0.000036 0.000032 0.000028 0.000024 0.000020 0.000016 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000007 0.000010 0.000013 0.000016 0.000019 0.000020 0.000020 0.000018 0.000013 0.000005 -0.000009 -0.000028 -0.000055 -0.000090 -0.000134 -0.000188 -0.000254 -0.000330 -0.000418 -0.000515 -0.000621 -0.000735 -0.000854 -0.000976 -0.001100 -0.001223 -0.001342 -0.001457 -0.001564 -0.001662 -0.001749 -0.001823 -0.001882 -0.001925 -0.001951 -0.001957 -0.001945 -0.001913 -0.001862 -0.001792 -0.001703 -0.001599 -0.001480 -0.001352 -0.001215 -0.001075 -0.000935 -0.000797 -0.000666 -0.000544 -0.000432 -0.000332 -0.000244 -0.000169 -0.000105 -0.000053 -0.000010 0.000024 0.000050 0.000069 0.000082 0.000090 0.000095 0.000096 0.000094 0.000090 0.000085 0.000079 0.000071 0.000064 0.000057 0.000050 0.000044 0.000039 0.000035 0.000031 0.000028 0.000026 0.000023 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000006 0.000009 0.000011 0.000013 0.000015 0.000016 0.000016 0.000015 0.000011 0.000005 -0.000005 -0.000019 -0.000038 -0.000064 -0.000096 -0.000137 -0.000186 -0.000243 -0.000309 -0.000383 -0.000464 -0.000550 -0.000641 -0.000734 -0.000828 -0.000921 -0.001012 -0.001098 -0.001179 -0.001254 -0.001319 -0.001375 -0.001420 -0.001453 -0.001473 -0.001479 -0.001471 -0.001449 -0.001412 -0.001360 -0.001295 -0.001217 -0.001127 -0.001030 -0.000926 -0.000819 -0.000712 -0.000607 -0.000507 -0.000413 -0.000328 -0.000252 -0.000185 -0.000128 -0.000080 -0.000040 -0.000007 0.000018 0.000038 0.000053 0.000063 0.000069 0.000073 0.000073 0.000072 0.000069 0.000065 0.000059 0.000054 0.000048 0.000042 0.000037 0.000032 0.000028 0.000026 0.000023 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000012 0.000013 0.000014 0.000014 0.000013 0.000011 0.000006 -0.000001 -0.000011 -0.000024 -0.000042 -0.000066 -0.000095 -0.000131 -0.000173 -0.000222 -0.000277 -0.000337 -0.000402 -0.000470 -0.000540 -0.000611 -0.000680 -0.000748 -0.000812 -0.000873 -0.000928 -0.000977 -0.001019 -0.001052 -0.001077 -0.001092 -0.001098 -0.001093 -0.001078 -0.001052 -0.001015 -0.000967 -0.000910 -0.000844 -0.000771 -0.000693 -0.000613 -0.000532 -0.000453 -0.000378 -0.000308 -0.000244 -0.000187 -0.000137 -0.000094 -0.000058 -0.000028 -0.000003 0.000016 0.000031 0.000042 0.000049 0.000054 0.000056 0.000056 0.000055 0.000052 0.000049 0.000044 0.000040 0.000035 0.000030 0.000026 0.000023 0.000020 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000013 0.000012 0.000011 0.000008 0.000003 -0.000003 -0.000013 -0.000026 -0.000042 -0.000063 -0.000088 -0.000119 -0.000154 -0.000195 -0.000239 -0.000287 -0.000337 -0.000389 -0.000441 -0.000492 -0.000541 -0.000589 -0.000633 -0.000674 -0.000710 -0.000740 -0.000765 -0.000783 -0.000794 -0.000799 -0.000797 -0.000787 -0.000769 -0.000743 -0.000709 -0.000668 -0.000620 -0.000567 -0.000509 -0.000450 -0.000390 -0.000332 -0.000276 -0.000224 -0.000177 -0.000134 -0.000098 -0.000066 -0.000039 -0.000017 0.000001 0.000016 0.000027 0.000035 0.000040 0.000043 0.000044 0.000044 0.000042 0.000040 0.000036 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000012 0.000012 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000011 0.000011 0.000012 0.000012 0.000011 0.000009 0.000007 0.000002 -0.000004 -0.000013 -0.000024 -0.000039 -0.000057 -0.000078 -0.000104 -0.000132 -0.000164 -0.000199 -0.000235 -0.000273 -0.000310 -0.000347 -0.000383 -0.000417 -0.000449 -0.000478 -0.000504 -0.000526 -0.000544 -0.000557 -0.000566 -0.000570 -0.000569 -0.000562 -0.000551 -0.000533 -0.000510 -0.000481 -0.000447 -0.000408 -0.000367 -0.000324 -0.000280 -0.000238 -0.000197 -0.000159 -0.000125 -0.000094 -0.000067 -0.000044 -0.000024 -0.000008 0.000006 0.000016 0.000024 0.000030 0.000034 0.000035 0.000035 0.000034 0.000032 0.000030 0.000027 0.000023 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000010 0.000009 0.000006 0.000002 -0.000004 -0.000012 -0.000022 -0.000034 -0.000049 -0.000066 -0.000087 -0.000109 -0.000134 -0.000160 -0.000186 -0.000213 -0.000239 -0.000264 -0.000288 -0.000311 -0.000332 -0.000350 -0.000365 -0.000378 -0.000387 -0.000394 -0.000397 -0.000397 -0.000393 -0.000386 -0.000374 -0.000358 -0.000338 -0.000315 -0.000288 -0.000258 -0.000227 -0.000196 -0.000166 -0.000137 -0.000110 -0.000085 -0.000063 -0.000044 -0.000027 -0.000013 -0.000001 0.000009 0.000017 0.000023 0.000027 0.000029 0.000029 0.000029 0.000027 0.000025 0.000022 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000005 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000010 0.000009 0.000006 0.000002 -0.000003 -0.000010 -0.000018 -0.000029 -0.000041 -0.000055 -0.000070 -0.000087 -0.000105 -0.000123 -0.000142 -0.000160 -0.000177 -0.000194 -0.000210 -0.000224 -0.000236 -0.000247 -0.000256 -0.000263 -0.000267 -0.000270 -0.000270 -0.000268 -0.000264 -0.000256 -0.000246 -0.000232 -0.000216 -0.000197 -0.000177 -0.000156 -0.000134 -0.000113 -0.000092 -0.000073 -0.000056 -0.000040 -0.000026 -0.000014 -0.000004 0.000005 0.000012 0.000018 0.000022 0.000024 0.000025 0.000025 0.000024 0.000022 0.000020 0.000017 0.000015 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000011 0.000011 0.000010 0.000008 0.000006 0.000002 -0.000003 -0.000008 -0.000015 -0.000023 -0.000033 -0.000043 -0.000055 -0.000067 -0.000079 -0.000092 -0.000104 -0.000116 -0.000127 -0.000137 -0.000146 -0.000155 -0.000162 -0.000168 -0.000173 -0.000176 -0.000178 -0.000179 -0.000178 -0.000175 -0.000171 -0.000164 -0.000155 -0.000144 -0.000131 -0.000117 -0.000103 -0.000088 -0.000073 -0.000059 -0.000046 -0.000034 -0.000023 -0.000013 -0.000005 0.000003 0.000009 0.000014 0.000018 0.000021 0.000022 0.000023 0.000022 0.000020 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000011 0.000010 0.000009 0.000007 0.000005 0.000001 -0.000003 -0.000007 -0.000013 -0.000019 -0.000026 -0.000033 -0.000041 -0.000049 -0.000058 -0.000066 -0.000073 -0.000080 -0.000086 -0.000092 -0.000098 -0.000103 -0.000107 -0.000110 -0.000113 -0.000115 -0.000115 -0.000115 -0.000113 -0.000110 -0.000106 -0.000100 -0.000092 -0.000084 -0.000074 -0.000065 -0.000055 -0.000046 -0.000036 -0.000027 -0.000019 -0.000011 -0.000005 0.000001 0.000007 0.000011 0.000015 0.000018 0.000020 0.000020 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000010 0.000009 0.000008 0.000006 0.000003 0.000000 -0.000003 -0.000006 -0.000010 -0.000015 -0.000019 -0.000025 -0.000030 -0.000035 -0.000040 -0.000044 -0.000048 -0.000052 -0.000056 -0.000059 -0.000062 -0.000065 -0.000068 -0.000070 -0.000072 -0.000072 -0.000072 -0.000071 -0.000069 -0.000065 -0.000061 -0.000056 -0.000050 -0.000045 -0.000038 -0.000032 -0.000026 -0.000020 -0.000014 -0.000009 -0.000003 0.000001 0.000006 0.000009 0.000012 0.000015 0.000017 0.000018 0.000018 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000010 0.000010 0.000009 0.000007 0.000006 0.000004 0.000002 -0.000000 -0.000003 -0.000005 -0.000008 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000028 -0.000030 -0.000032 -0.000034 -0.000036 -0.000038 -0.000040 -0.000042 -0.000043 -0.000044 -0.000044 -0.000043 -0.000041 -0.000038 -0.000035 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000013 -0.000009 -0.000005 -0.000002 0.000002 0.000005 0.000008 0.000010 0.000013 0.000014 0.000016 0.000016 0.000016 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000005 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000026 -0.000026 -0.000026 -0.000025 -0.000023 -0.000021 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000006 -0.000004 -0.000002 0.000000 0.000002 0.000005 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000014 0.000013 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000006 -0.000005 -0.000002 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000003 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000002 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000000 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode11_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000006 0.000005 0.000005 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000003 0.000002 -0.000000 -0.000002 -0.000003 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000006 0.000004 0.000002 -0.000000 -0.000003 -0.000005 -0.000006 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000010 0.000009 0.000007 0.000004 0.000002 -0.000000 -0.000002 -0.000004 -0.000004 -0.000004 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000015 0.000014 0.000013 0.000011 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000007 0.000006 0.000005 0.000002 -0.000000 -0.000003 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000020 0.000021 0.000022 0.000021 0.000021 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000012 0.000010 0.000007 0.000003 -0.000001 -0.000005 -0.000008 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000028 0.000030 0.000031 0.000031 0.000031 0.000030 0.000030 0.000029 0.000028 0.000027 0.000027 0.000026 0.000026 0.000026 0.000026 0.000026 0.000024 0.000022 0.000019 0.000014 0.000008 0.000002 -0.000004 -0.000010 -0.000015 -0.000018 -0.000021 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000029 -0.000030 -0.000031 -0.000032 -0.000032 -0.000032 -0.000031 -0.000029 -0.000026 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000028 0.000032 0.000036 0.000039 0.000042 0.000044 0.000046 0.000047 0.000048 0.000048 0.000049 0.000049 0.000049 0.000049 0.000049 0.000049 0.000048 0.000046 0.000043 0.000040 0.000034 0.000027 0.000019 0.000010 0.000000 -0.000009 -0.000018 -0.000025 -0.000030 -0.000034 -0.000037 -0.000039 -0.000041 -0.000042 -0.000044 -0.000045 -0.000046 -0.000047 -0.000047 -0.000047 -0.000046 -0.000044 -0.000041 -0.000038 -0.000034 -0.000031 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000030 0.000035 0.000040 0.000046 0.000051 0.000057 0.000061 0.000065 0.000069 0.000071 0.000074 0.000076 0.000078 0.000080 0.000082 0.000082 0.000082 0.000081 0.000078 0.000074 0.000068 0.000061 0.000051 0.000039 0.000026 0.000011 -0.000003 -0.000017 -0.000029 -0.000039 -0.000048 -0.000054 -0.000059 -0.000062 -0.000065 -0.000067 -0.000069 -0.000070 -0.000071 -0.000071 -0.000070 -0.000068 -0.000066 -0.000062 -0.000058 -0.000053 -0.000049 -0.000044 -0.000039 -0.000035 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000005 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000033 0.000039 0.000045 0.000051 0.000059 0.000067 0.000074 0.000082 0.000089 0.000096 0.000102 0.000108 0.000113 0.000118 0.000122 0.000126 0.000129 0.000130 0.000130 0.000127 0.000122 0.000114 0.000103 0.000090 0.000074 0.000055 0.000035 0.000014 -0.000007 -0.000027 -0.000045 -0.000060 -0.000072 -0.000082 -0.000090 -0.000095 -0.000100 -0.000103 -0.000105 -0.000106 -0.000106 -0.000105 -0.000103 -0.000099 -0.000095 -0.000089 -0.000083 -0.000076 -0.000069 -0.000062 -0.000056 -0.000050 -0.000044 -0.000038 -0.000033 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000035 0.000041 0.000049 0.000057 0.000065 0.000075 0.000085 0.000096 0.000107 0.000119 0.000130 0.000141 0.000151 0.000160 0.000169 0.000177 0.000185 0.000191 0.000195 0.000197 0.000195 0.000190 0.000181 0.000168 0.000152 0.000131 0.000106 0.000079 0.000049 0.000019 -0.000011 -0.000039 -0.000065 -0.000087 -0.000105 -0.000120 -0.000132 -0.000141 -0.000148 -0.000153 -0.000156 -0.000157 -0.000157 -0.000154 -0.000149 -0.000143 -0.000135 -0.000127 -0.000117 -0.000107 -0.000098 -0.000088 -0.000079 -0.000070 -0.000062 -0.000054 -0.000046 -0.000039 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000010 0.000012 0.000016 0.000020 0.000026 0.000033 0.000041 0.000050 0.000059 0.000070 0.000081 0.000093 0.000107 0.000121 0.000137 0.000153 0.000170 0.000187 0.000203 0.000219 0.000234 0.000248 0.000261 0.000272 0.000281 0.000287 0.000288 0.000285 0.000277 0.000263 0.000243 0.000217 0.000186 0.000151 0.000112 0.000070 0.000028 -0.000014 -0.000053 -0.000089 -0.000121 -0.000148 -0.000171 -0.000189 -0.000203 -0.000214 -0.000221 -0.000226 -0.000227 -0.000226 -0.000221 -0.000214 -0.000204 -0.000192 -0.000179 -0.000165 -0.000151 -0.000137 -0.000123 -0.000110 -0.000097 -0.000086 -0.000074 -0.000064 -0.000054 -0.000045 -0.000036 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000018 0.000023 0.000029 0.000037 0.000046 0.000057 0.000070 0.000083 0.000098 0.000114 0.000131 0.000150 0.000170 0.000192 0.000216 0.000240 0.000264 0.000288 0.000312 0.000334 0.000355 0.000374 0.000390 0.000402 0.000410 0.000411 0.000406 0.000393 0.000372 0.000343 0.000306 0.000262 0.000213 0.000158 0.000101 0.000043 -0.000014 -0.000069 -0.000119 -0.000164 -0.000203 -0.000236 -0.000263 -0.000285 -0.000302 -0.000314 -0.000320 -0.000323 -0.000320 -0.000313 -0.000302 -0.000288 -0.000271 -0.000252 -0.000232 -0.000211 -0.000191 -0.000171 -0.000153 -0.000135 -0.000118 -0.000102 -0.000088 -0.000074 -0.000062 -0.000050 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000009 0.000010 0.000011 0.000013 0.000016 0.000020 0.000025 0.000032 0.000040 0.000051 0.000063 0.000078 0.000095 0.000114 0.000134 0.000157 0.000181 0.000207 0.000235 0.000266 0.000299 0.000333 0.000368 0.000403 0.000437 0.000469 0.000499 0.000525 0.000547 0.000564 0.000573 0.000574 0.000565 0.000546 0.000516 0.000475 0.000424 0.000364 0.000296 0.000222 0.000145 0.000066 -0.000012 -0.000086 -0.000155 -0.000218 -0.000273 -0.000321 -0.000360 -0.000393 -0.000418 -0.000435 -0.000446 -0.000450 -0.000446 -0.000437 -0.000421 -0.000401 -0.000377 -0.000350 -0.000322 -0.000293 -0.000264 -0.000236 -0.000210 -0.000185 -0.000161 -0.000139 -0.000119 -0.000101 -0.000084 -0.000070 -0.000056 -0.000045 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000012 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000018 0.000022 0.000027 0.000034 0.000043 0.000055 0.000069 0.000086 0.000106 0.000128 0.000153 0.000181 0.000211 0.000244 0.000280 0.000320 0.000362 0.000408 0.000456 0.000505 0.000554 0.000601 0.000646 0.000688 0.000723 0.000753 0.000774 0.000785 0.000784 0.000771 0.000744 0.000703 0.000647 0.000578 0.000497 0.000407 0.000308 0.000205 0.000099 -0.000005 -0.000105 -0.000199 -0.000285 -0.000361 -0.000428 -0.000485 -0.000532 -0.000568 -0.000594 -0.000610 -0.000616 -0.000613 -0.000600 -0.000579 -0.000551 -0.000518 -0.000481 -0.000442 -0.000402 -0.000362 -0.000323 -0.000286 -0.000251 -0.000219 -0.000189 -0.000162 -0.000138 -0.000115 -0.000096 -0.000078 -0.000063 -0.000050 -0.000040 -0.000031 -0.000025 -0.000020 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000029 0.000036 0.000046 0.000058 0.000073 0.000092 0.000114 0.000140 0.000170 0.000203 0.000240 0.000281 0.000325 0.000375 0.000428 0.000487 0.000549 0.000615 0.000682 0.000749 0.000814 0.000875 0.000930 0.000978 0.001016 0.001043 0.001056 0.001054 0.001034 0.000997 0.000942 0.000868 0.000776 0.000670 0.000550 0.000420 0.000284 0.000145 0.000007 -0.000126 -0.000252 -0.000368 -0.000473 -0.000565 -0.000644 -0.000710 -0.000761 -0.000799 -0.000823 -0.000832 -0.000828 -0.000812 -0.000784 -0.000747 -0.000702 -0.000652 -0.000599 -0.000545 -0.000490 -0.000437 -0.000387 -0.000339 -0.000295 -0.000255 -0.000218 -0.000186 -0.000156 -0.000130 -0.000107 -0.000087 -0.000070 -0.000056 -0.000045 -0.000036 -0.000029 -0.000025 -0.000021 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000029 0.000037 0.000048 0.000060 0.000076 0.000096 0.000120 0.000149 0.000183 0.000221 0.000265 0.000314 0.000368 0.000428 0.000495 0.000567 0.000646 0.000730 0.000818 0.000908 0.000997 0.001084 0.001166 0.001239 0.001301 0.001350 0.001383 0.001398 0.001393 0.001366 0.001316 0.001242 0.001145 0.001026 0.000887 0.000732 0.000563 0.000386 0.000205 0.000025 -0.000151 -0.000317 -0.000472 -0.000613 -0.000737 -0.000845 -0.000935 -0.001007 -0.001059 -0.001093 -0.001107 -0.001103 -0.001082 -0.001047 -0.000998 -0.000940 -0.000874 -0.000803 -0.000730 -0.000657 -0.000586 -0.000518 -0.000454 -0.000395 -0.000341 -0.000292 -0.000249 -0.000210 -0.000175 -0.000145 -0.000119 -0.000096 -0.000077 -0.000062 -0.000050 -0.000041 -0.000034 -0.000030 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000029 0.000037 0.000048 0.000061 0.000078 0.000099 0.000125 0.000156 0.000193 0.000236 0.000286 0.000342 0.000406 0.000478 0.000558 0.000646 0.000742 0.000847 0.000958 0.001074 0.001192 0.001310 0.001423 0.001529 0.001624 0.001703 0.001765 0.001806 0.001823 0.001815 0.001778 0.001712 0.001616 0.001490 0.001336 0.001158 0.000958 0.000741 0.000513 0.000280 0.000046 -0.000181 -0.000398 -0.000601 -0.000787 -0.000953 -0.001097 -0.001218 -0.001314 -0.001386 -0.001431 -0.001452 -0.001449 -0.001424 -0.001378 -0.001316 -0.001240 -0.001154 -0.001062 -0.000966 -0.000870 -0.000776 -0.000686 -0.000601 -0.000523 -0.000451 -0.000387 -0.000330 -0.000278 -0.000233 -0.000193 -0.000159 -0.000129 -0.000104 -0.000084 -0.000068 -0.000055 -0.000046 -0.000040 -0.000035 -0.000032 -0.000029 -0.000026 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000036 0.000046 0.000060 0.000077 0.000099 0.000126 0.000159 0.000199 0.000246 0.000301 0.000365 0.000438 0.000521 0.000614 0.000718 0.000834 0.000960 0.001096 0.001241 0.001391 0.001544 0.001696 0.001842 0.001977 0.002097 0.002198 0.002275 0.002325 0.002345 0.002331 0.002282 0.002196 0.002072 0.001911 0.001715 0.001487 0.001233 0.000957 0.000667 0.000370 0.000072 -0.000220 -0.000500 -0.000762 -0.001004 -0.001220 -0.001409 -0.001568 -0.001695 -0.001789 -0.001851 -0.001880 -0.001878 -0.001847 -0.001790 -0.001711 -0.001614 -0.001504 -0.001386 -0.001262 -0.001138 -0.001015 -0.000898 -0.000787 -0.000685 -0.000591 -0.000507 -0.000432 -0.000365 -0.000306 -0.000254 -0.000209 -0.000171 -0.000138 -0.000111 -0.000090 -0.000073 -0.000061 -0.000052 -0.000045 -0.000040 -0.000036 -0.000033 -0.000029 -0.000026 -0.000022 -0.000019 -0.000015 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000009 0.000010 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000035 0.000045 0.000058 0.000075 0.000097 0.000125 0.000159 0.000201 0.000251 0.000310 0.000380 0.000462 0.000555 0.000661 0.000782 0.000916 0.001065 0.001228 0.001403 0.001588 0.001780 0.001974 0.002166 0.002351 0.002521 0.002672 0.002798 0.002893 0.002953 0.002975 0.002955 0.002890 0.002779 0.002621 0.002417 0.002170 0.001883 0.001563 0.001216 0.000851 0.000476 0.000099 -0.000270 -0.000626 -0.000961 -0.001270 -0.001547 -0.001790 -0.001996 -0.002160 -0.002283 -0.002364 -0.002403 -0.002402 -0.002364 -0.002294 -0.002195 -0.002073 -0.001935 -0.001784 -0.001627 -0.001468 -0.001312 -0.001161 -0.001019 -0.000886 -0.000766 -0.000657 -0.000559 -0.000472 -0.000396 -0.000329 -0.000271 -0.000221 -0.000179 -0.000145 -0.000117 -0.000095 -0.000078 -0.000066 -0.000057 -0.000050 -0.000045 -0.000040 -0.000036 -0.000031 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000024 0.000028 0.000035 0.000043 0.000055 0.000071 0.000093 0.000120 0.000155 0.000198 0.000250 0.000313 0.000388 0.000476 0.000578 0.000697 0.000832 0.000985 0.001156 0.001345 0.001551 0.001773 0.002006 0.002247 0.002490 0.002730 0.002960 0.003171 0.003358 0.003513 0.003629 0.003701 0.003725 0.003697 0.003613 0.003472 0.003272 0.003017 0.002707 0.002350 0.001951 0.001520 0.001065 0.000597 0.000127 -0.000336 -0.000782 -0.001203 -0.001593 -0.001944 -0.002252 -0.002513 -0.002722 -0.002879 -0.002983 -0.003034 -0.003034 -0.002989 -0.002902 -0.002780 -0.002629 -0.002456 -0.002268 -0.002071 -0.001871 -0.001673 -0.001482 -0.001301 -0.001133 -0.000979 -0.000839 -0.000714 -0.000603 -0.000505 -0.000420 -0.000346 -0.000282 -0.000229 -0.000184 -0.000148 -0.000120 -0.000098 -0.000082 -0.000070 -0.000061 -0.000054 -0.000048 -0.000042 -0.000037 -0.000032 -0.000026 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000035 0.000043 0.000053 0.000068 0.000088 0.000114 0.000148 0.000191 0.000244 0.000309 0.000387 0.000480 0.000590 0.000718 0.000866 0.001035 0.001227 0.001442 0.001679 0.001936 0.002212 0.002501 0.002800 0.003100 0.003396 0.003677 0.003937 0.004165 0.004353 0.004493 0.004580 0.004606 0.004567 0.004460 0.004282 0.004034 0.003717 0.003334 0.002893 0.002402 0.001870 0.001310 0.000734 0.000153 -0.000419 -0.000972 -0.001496 -0.001981 -0.002419 -0.002804 -0.003130 -0.003392 -0.003589 -0.003719 -0.003784 -0.003787 -0.003733 -0.003627 -0.003477 -0.003292 -0.003079 -0.002846 -0.002601 -0.002353 -0.002106 -0.001867 -0.001640 -0.001429 -0.001234 -0.001058 -0.000900 -0.000759 -0.000636 -0.000528 -0.000434 -0.000354 -0.000287 -0.000230 -0.000185 -0.000149 -0.000121 -0.000100 -0.000084 -0.000073 -0.000063 -0.000056 -0.000049 -0.000042 -0.000036 -0.000030 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000043 0.000052 0.000065 0.000083 0.000106 0.000138 0.000179 0.000232 0.000297 0.000376 0.000473 0.000587 0.000723 0.000881 0.001064 0.001274 0.001511 0.001777 0.002069 0.002386 0.002725 0.003079 0.003443 0.003809 0.004168 0.004510 0.004823 0.005099 0.005325 0.005493 0.005595 0.005623 0.005572 0.005437 0.005217 0.004912 0.004523 0.004055 0.003517 0.002918 0.002270 0.001588 0.000884 0.000176 -0.000524 -0.001202 -0.001845 -0.002440 -0.002980 -0.003454 -0.003856 -0.004180 -0.004423 -0.004585 -0.004667 -0.004672 -0.004607 -0.004479 -0.004298 -0.004072 -0.003811 -0.003526 -0.003227 -0.002921 -0.002617 -0.002322 -0.002041 -0.001778 -0.001536 -0.001316 -0.001118 -0.000943 -0.000789 -0.000654 -0.000538 -0.000438 -0.000354 -0.000284 -0.000227 -0.000181 -0.000146 -0.000120 -0.000100 -0.000085 -0.000073 -0.000063 -0.000055 -0.000047 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000032 0.000037 0.000044 0.000052 0.000063 0.000078 0.000099 0.000127 0.000165 0.000214 0.000277 0.000356 0.000453 0.000570 0.000710 0.000875 0.001068 0.001292 0.001549 0.001839 0.002163 0.002519 0.002904 0.003313 0.003741 0.004180 0.004620 0.005051 0.005460 0.005835 0.006164 0.006433 0.006632 0.006751 0.006781 0.006716 0.006550 0.006281 0.005910 0.005438 0.004873 0.004223 0.003501 0.002720 0.001897 0.001048 0.000192 -0.000654 -0.001475 -0.002254 -0.002978 -0.003633 -0.004210 -0.004699 -0.005094 -0.005391 -0.005589 -0.005689 -0.005698 -0.005621 -0.005467 -0.005249 -0.004976 -0.004661 -0.004316 -0.003953 -0.003581 -0.003211 -0.002850 -0.002506 -0.002184 -0.001886 -0.001615 -0.001372 -0.001156 -0.000966 -0.000800 -0.000657 -0.000534 -0.000431 -0.000345 -0.000274 -0.000218 -0.000175 -0.000141 -0.000116 -0.000097 -0.000082 -0.000071 -0.000060 -0.000051 -0.000043 -0.000036 -0.000030 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000007 0.000009 0.000013 0.000016 0.000020 0.000024 0.000028 0.000033 0.000038 0.000044 0.000051 0.000061 0.000074 0.000091 0.000116 0.000149 0.000194 0.000252 0.000327 0.000421 0.000537 0.000677 0.000846 0.001045 0.001279 0.001550 0.001859 0.002209 0.002598 0.003025 0.003487 0.003976 0.004486 0.005009 0.005532 0.006043 0.006528 0.006972 0.007360 0.007678 0.007912 0.008050 0.008081 0.007999 0.007798 0.007474 0.007028 0.006464 0.005789 0.005013 0.004151 0.003219 0.002237 0.001224 0.000201 -0.000812 -0.001794 -0.002728 -0.003596 -0.004384 -0.005077 -0.005665 -0.006140 -0.006497 -0.006736 -0.006858 -0.006870 -0.006779 -0.006597 -0.006336 -0.006010 -0.005633 -0.005220 -0.004784 -0.004337 -0.003891 -0.003456 -0.003039 -0.002648 -0.002286 -0.001957 -0.001661 -0.001398 -0.001167 -0.000965 -0.000791 -0.000643 -0.000517 -0.000413 -0.000328 -0.000259 -0.000206 -0.000165 -0.000134 -0.000110 -0.000092 -0.000077 -0.000065 -0.000055 -0.000046 -0.000038 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000014 0.000018 0.000022 0.000026 0.000031 0.000037 0.000043 0.000050 0.000058 0.000069 0.000084 0.000104 0.000132 0.000171 0.000223 0.000291 0.000378 0.000489 0.000626 0.000792 0.000993 0.001230 0.001509 0.001832 0.002201 0.002617 0.003079 0.003585 0.004131 0.004708 0.005310 0.005925 0.006540 0.007140 0.007709 0.008229 0.008683 0.009054 0.009327 0.009486 0.009520 0.009420 0.009178 0.008793 0.008265 0.007597 0.006799 0.005883 0.004866 0.003766 0.002606 0.001409 0.000200 -0.000999 -0.002163 -0.003269 -0.004299 -0.005233 -0.006056 -0.006754 -0.007319 -0.007744 -0.008029 -0.008175 -0.008190 -0.008084 -0.007869 -0.007561 -0.007175 -0.006729 -0.006239 -0.005720 -0.005189 -0.004657 -0.004138 -0.003640 -0.003171 -0.002737 -0.002341 -0.001986 -0.001669 -0.001392 -0.001150 -0.000941 -0.000763 -0.000613 -0.000488 -0.000386 -0.000304 -0.000240 -0.000190 -0.000152 -0.000123 -0.000101 -0.000083 -0.000069 -0.000058 -0.000048 -0.000039 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000004 0.000006 0.000010 0.000014 0.000018 0.000023 0.000028 0.000034 0.000040 0.000046 0.000054 0.000063 0.000075 0.000092 0.000115 0.000146 0.000190 0.000249 0.000328 0.000429 0.000557 0.000716 0.000911 0.001146 0.001426 0.001754 0.002134 0.002567 0.003056 0.003598 0.004190 0.004828 0.005502 0.006204 0.006920 0.007635 0.008332 0.008993 0.009597 0.010124 0.010554 0.010868 0.011051 0.011088 0.010968 0.010684 0.010232 0.009613 0.008832 0.007900 0.006830 0.005641 0.004357 0.003001 0.001602 0.000186 -0.001217 -0.002580 -0.003878 -0.005085 -0.006181 -0.007146 -0.007966 -0.008629 -0.009128 -0.009463 -0.009635 -0.009654 -0.009530 -0.009280 -0.008919 -0.008468 -0.007944 -0.007369 -0.006760 -0.006134 -0.005508 -0.004895 -0.004306 -0.003751 -0.003236 -0.002766 -0.002344 -0.001968 -0.001638 -0.001352 -0.001105 -0.000895 -0.000717 -0.000570 -0.000449 -0.000353 -0.000276 -0.000217 -0.000171 -0.000137 -0.000110 -0.000089 -0.000073 -0.000060 -0.000049 -0.000040 -0.000033 -0.000027 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000003 0.000006 0.000010 0.000014 0.000018 0.000023 0.000029 0.000034 0.000040 0.000047 0.000055 0.000065 0.000078 0.000096 0.000121 0.000156 0.000205 0.000271 0.000360 0.000475 0.000621 0.000804 0.001029 0.001300 0.001624 0.002005 0.002446 0.002949 0.003515 0.004143 0.004828 0.005565 0.006344 0.007153 0.007979 0.008803 0.009606 0.010366 0.011061 0.011667 0.012160 0.012521 0.012730 0.012770 0.012630 0.012300 0.011777 0.011061 0.010158 0.009080 0.007844 0.006470 0.004985 0.003417 0.001798 0.000159 -0.001466 -0.003046 -0.004550 -0.005951 -0.007222 -0.008341 -0.009292 -0.010061 -0.010641 -0.011029 -0.011230 -0.011252 -0.011110 -0.010820 -0.010402 -0.009878 -0.009271 -0.008602 -0.007894 -0.007165 -0.006435 -0.005720 -0.005031 -0.004382 -0.003779 -0.003227 -0.002731 -0.002291 -0.001904 -0.001568 -0.001280 -0.001034 -0.000828 -0.000656 -0.000516 -0.000403 -0.000314 -0.000244 -0.000191 -0.000150 -0.000119 -0.000095 -0.000076 -0.000061 -0.000049 -0.000040 -0.000032 -0.000027 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000009 0.000013 0.000017 0.000022 0.000027 0.000032 0.000038 0.000044 0.000052 0.000062 0.000075 0.000094 0.000120 0.000159 0.000212 0.000285 0.000384 0.000512 0.000677 0.000883 0.001138 0.001447 0.001817 0.002252 0.002757 0.003333 0.003981 0.004700 0.005483 0.006326 0.007216 0.008140 0.009083 0.010023 0.010940 0.011807 0.012599 0.013290 0.013853 0.014264 0.014502 0.014547 0.014386 0.014009 0.013410 0.012591 0.011559 0.010327 0.008913 0.007342 0.005642 0.003848 0.001993 0.000116 -0.001747 -0.003558 -0.005283 -0.006889 -0.008346 -0.009630 -0.010720 -0.011602 -0.012266 -0.012711 -0.012942 -0.012968 -0.012805 -0.012472 -0.011993 -0.011391 -0.010693 -0.009924 -0.009109 -0.008270 -0.007428 -0.006602 -0.005806 -0.005055 -0.004356 -0.003717 -0.003142 -0.002631 -0.002183 -0.001794 -0.001461 -0.001178 -0.000941 -0.000744 -0.000583 -0.000454 -0.000352 -0.000272 -0.000210 -0.000163 -0.000127 -0.000099 -0.000078 -0.000062 -0.000049 -0.000039 -0.000032 -0.000026 -0.000021 -0.000018 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000007 0.000011 0.000015 0.000019 0.000023 0.000027 0.000032 0.000037 0.000044 0.000053 0.000065 0.000084 0.000111 0.000151 0.000208 0.000287 0.000394 0.000535 0.000716 0.000946 0.001230 0.001577 0.001993 0.002484 0.003053 0.003705 0.004438 0.005250 0.006136 0.007089 0.008096 0.009141 0.010207 0.011271 0.012307 0.013288 0.014184 0.014965 0.015603 0.016068 0.016338 0.016390 0.016209 0.015783 0.015107 0.014181 0.013014 0.011620 0.010021 0.008242 0.006318 0.004285 0.002183 0.000055 -0.002057 -0.004112 -0.006068 -0.007889 -0.009542 -0.010997 -0.012233 -0.013231 -0.013983 -0.014487 -0.014748 -0.014777 -0.014591 -0.014213 -0.013668 -0.012983 -0.012189 -0.011314 -0.010385 -0.009429 -0.008468 -0.007525 -0.006616 -0.005756 -0.004956 -0.004225 -0.003565 -0.002980 -0.002467 -0.002023 -0.001643 -0.001321 -0.001052 -0.000830 -0.000649 -0.000503 -0.000388 -0.000298 -0.000228 -0.000175 -0.000134 -0.000103 -0.000080 -0.000062 -0.000048 -0.000038 -0.000030 -0.000024 -0.000020 -0.000017 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000005 0.000008 0.000011 0.000014 0.000017 0.000019 0.000022 0.000026 0.000030 0.000037 0.000047 0.000064 0.000091 0.000131 0.000190 0.000272 0.000386 0.000537 0.000734 0.000984 0.001296 0.001679 0.002140 0.002685 0.003319 0.004046 0.004864 0.005772 0.006764 0.007830 0.008956 0.010127 0.011322 0.012514 0.013675 0.014775 0.015780 0.016657 0.017374 0.017898 0.018203 0.018266 0.018066 0.017592 0.016838 0.015804 0.014498 0.012938 0.011147 0.009155 0.006999 0.004720 0.002363 -0.000024 -0.002394 -0.004699 -0.006894 -0.008937 -0.010790 -0.012422 -0.013805 -0.014923 -0.015765 -0.016328 -0.016618 -0.016648 -0.016437 -0.016011 -0.015396 -0.014625 -0.013730 -0.012744 -0.011696 -0.010617 -0.009533 -0.008468 -0.007441 -0.006469 -0.005564 -0.004736 -0.003989 -0.003327 -0.002747 -0.002245 -0.001817 -0.001457 -0.001156 -0.000908 -0.000707 -0.000546 -0.000419 -0.000319 -0.000242 -0.000184 -0.000139 -0.000105 -0.000079 -0.000060 -0.000046 -0.000035 -0.000027 -0.000021 -0.000017 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000004 0.000006 0.000007 0.000008 0.000008 0.000008 0.000009 0.000010 0.000013 0.000020 0.000033 0.000057 0.000095 0.000152 0.000236 0.000353 0.000512 0.000720 0.000988 0.001325 0.001741 0.002243 0.002840 0.003536 0.004336 0.005239 0.006242 0.007338 0.008518 0.009767 0.011066 0.012391 0.013714 0.015005 0.016228 0.017347 0.018324 0.019124 0.019711 0.020056 0.020131 0.019917 0.019397 0.018566 0.017424 0.015980 0.014253 0.012269 0.010061 0.007670 0.005142 0.002526 -0.000123 -0.002754 -0.005313 -0.007749 -0.010015 -0.012070 -0.013878 -0.015410 -0.016646 -0.017576 -0.018197 -0.018514 -0.018544 -0.018306 -0.017828 -0.017141 -0.016280 -0.015281 -0.014179 -0.013010 -0.011805 -0.010594 -0.009404 -0.008256 -0.007169 -0.006158 -0.005232 -0.004398 -0.003657 -0.003010 -0.002451 -0.001976 -0.001576 -0.001245 -0.000973 -0.000753 -0.000578 -0.000440 -0.000333 -0.000250 -0.000187 -0.000139 -0.000103 -0.000076 -0.000056 -0.000042 -0.000031 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000018 -0.000020 -0.000019 -0.000012 0.000006 0.000038 0.000092 0.000173 0.000289 0.000451 0.000667 0.000948 0.001305 0.001748 0.002287 0.002931 0.003685 0.004553 0.005536 0.006631 0.007830 0.009122 0.010492 0.011918 0.013374 0.014831 0.016253 0.017601 0.018837 0.019918 0.020805 0.021459 0.021848 0.021941 0.021715 0.021154 0.020250 0.019004 0.017426 0.015535 0.013360 0.010939 0.008315 0.005539 0.002668 -0.000242 -0.003131 -0.005941 -0.008615 -0.011101 -0.013355 -0.015335 -0.017012 -0.018364 -0.019378 -0.020053 -0.020395 -0.020420 -0.020152 -0.019620 -0.018859 -0.017905 -0.016800 -0.015581 -0.014288 -0.012955 -0.011617 -0.010301 -0.009033 -0.007832 -0.006715 -0.005692 -0.004771 -0.003955 -0.003242 -0.002628 -0.002107 -0.001671 -0.001311 -0.001017 -0.000781 -0.000594 -0.000448 -0.000335 -0.000248 -0.000182 -0.000133 -0.000096 -0.000069 -0.000049 -0.000035 -0.000025 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000006 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000044 -0.000054 -0.000064 -0.000071 -0.000073 -0.000064 -0.000041 0.000003 0.000076 0.000188 0.000346 0.000564 0.000852 0.001222 0.001686 0.002255 0.002938 0.003743 0.004673 0.005730 0.006910 0.008206 0.009606 0.011092 0.012642 0.014228 0.015817 0.017369 0.018844 0.020197 0.021385 0.022362 0.023089 0.023526 0.023643 0.023412 0.022817 0.021847 0.020503 0.018797 0.016750 0.014392 0.011764 0.008915 0.005901 0.002781 -0.000380 -0.003518 -0.006570 -0.009473 -0.012172 -0.014615 -0.016760 -0.018575 -0.020034 -0.021126 -0.021849 -0.022211 -0.022228 -0.021926 -0.021337 -0.020499 -0.019452 -0.018239 -0.016903 -0.015487 -0.014028 -0.012564 -0.011125 -0.009739 -0.008427 -0.007208 -0.006092 -0.005089 -0.004200 -0.003425 -0.002760 -0.002198 -0.001729 -0.001344 -0.001033 -0.000784 -0.000589 -0.000437 -0.000321 -0.000233 -0.000167 -0.000118 -0.000082 -0.000056 -0.000038 -0.000025 -0.000016 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000010 -0.000013 -0.000018 -0.000026 -0.000036 -0.000048 -0.000064 -0.000081 -0.000100 -0.000120 -0.000138 -0.000152 -0.000157 -0.000148 -0.000118 -0.000058 0.000041 0.000190 0.000402 0.000688 0.001063 0.001539 0.002129 0.002842 0.003687 0.004670 0.005791 0.007047 0.008432 0.009932 0.011528 0.013196 0.014906 0.016622 0.018303 0.019903 0.021374 0.022669 0.023741 0.024543 0.025035 0.025182 0.024955 0.024333 0.023307 0.021878 0.020055 0.017863 0.015335 0.012515 0.009455 0.006216 0.002863 -0.000535 -0.003907 -0.007186 -0.010303 -0.013199 -0.015818 -0.018116 -0.020055 -0.021612 -0.022773 -0.023536 -0.023910 -0.023913 -0.023573 -0.022925 -0.022008 -0.020868 -0.019549 -0.018098 -0.016561 -0.014980 -0.013394 -0.011837 -0.010338 -0.008922 -0.007607 -0.006405 -0.005325 -0.004371 -0.003542 -0.002832 -0.002234 -0.001739 -0.001335 -0.001010 -0.000754 -0.000554 -0.000401 -0.000286 -0.000200 -0.000137 -0.000091 -0.000059 -0.000036 -0.000021 -0.000011 -0.000005 -0.000001 0.000002 0.000003 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000012 -0.000015 -0.000021 -0.000030 -0.000042 -0.000057 -0.000077 -0.000100 -0.000127 -0.000157 -0.000190 -0.000223 -0.000253 -0.000276 -0.000286 -0.000276 -0.000236 -0.000157 -0.000026 0.000171 0.000446 0.000815 0.001292 0.001890 0.002622 0.003496 0.004518 0.005691 0.007012 0.008473 0.010062 0.011758 0.013535 0.015362 0.017199 0.019002 0.020723 0.022311 0.023714 0.024882 0.025764 0.026317 0.026502 0.026288 0.025653 0.024584 0.023082 0.021160 0.018840 0.016160 0.013167 0.009917 0.006474 0.002910 -0.000703 -0.004288 -0.007771 -0.011082 -0.014154 -0.016931 -0.019362 -0.021411 -0.023050 -0.024267 -0.025059 -0.025437 -0.025420 -0.025037 -0.024327 -0.023331 -0.022097 -0.020674 -0.019113 -0.017460 -0.015763 -0.014062 -0.012396 -0.010794 -0.009282 -0.007881 -0.006603 -0.005457 -0.004448 -0.003573 -0.002827 -0.002202 -0.001688 -0.001272 -0.000941 -0.000683 -0.000485 -0.000336 -0.000226 -0.000146 -0.000090 -0.000051 -0.000025 -0.000008 0.000002 0.000007 0.000010 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000016 -0.000022 -0.000031 -0.000043 -0.000061 -0.000083 -0.000111 -0.000144 -0.000183 -0.000227 -0.000275 -0.000327 -0.000378 -0.000424 -0.000459 -0.000476 -0.000464 -0.000413 -0.000309 -0.000138 0.000115 0.000466 0.000930 0.001523 0.002258 0.003146 0.004193 0.005402 0.006773 0.008297 0.009960 0.011742 0.013617 0.015548 0.017497 0.019415 0.021252 0.022953 0.024463 0.025728 0.026694 0.027314 0.027547 0.027358 0.026723 0.025628 0.024073 0.022071 0.019647 0.016839 0.013698 0.010285 0.006666 0.002919 -0.000879 -0.004648 -0.008308 -0.011784 -0.015007 -0.017916 -0.020459 -0.022596 -0.024300 -0.025558 -0.026366 -0.026737 -0.026691 -0.026261 -0.025486 -0.024410 -0.023085 -0.021563 -0.019895 -0.018135 -0.016331 -0.014526 -0.012761 -0.011067 -0.009473 -0.007998 -0.006657 -0.005459 -0.004406 -0.003497 -0.002727 -0.002087 -0.001563 -0.001144 -0.000816 -0.000563 -0.000374 -0.000235 -0.000136 -0.000068 -0.000022 0.000006 0.000022 0.000030 0.000032 0.000031 0.000028 0.000025 0.000021 0.000018 0.000016 0.000013 0.000011 0.000008 0.000006 0.000003 0.000000 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000021 -0.000030 -0.000042 -0.000060 -0.000083 -0.000114 -0.000151 -0.000196 -0.000249 -0.000310 -0.000378 -0.000451 -0.000528 -0.000603 -0.000670 -0.000721 -0.000745 -0.000732 -0.000666 -0.000533 -0.000316 0.000003 0.000440 0.001012 0.001734 0.002618 0.003673 0.004901 0.006304 0.007872 0.009594 0.011446 0.013402 0.015425 0.017472 0.019495 0.021440 0.023249 0.024863 0.026226 0.027280 0.027974 0.028265 0.028114 0.027495 0.026394 0.024809 0.022753 0.020251 0.017346 0.014089 0.010545 0.006785 0.002890 -0.001058 -0.004975 -0.008777 -0.012386 -0.015728 -0.018739 -0.021366 -0.023568 -0.025315 -0.026594 -0.027403 -0.027755 -0.027672 -0.027189 -0.026345 -0.025191 -0.023777 -0.022160 -0.020396 -0.018538 -0.016638 -0.014743 -0.012893 -0.011123 -0.009462 -0.007929 -0.006541 -0.005305 -0.004225 -0.003297 -0.002517 -0.001873 -0.001353 -0.000942 -0.000626 -0.000388 -0.000215 -0.000094 -0.000012 0.000039 0.000068 0.000081 0.000083 0.000079 0.000070 0.000060 0.000050 0.000041 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000008 0.000005 0.000001 -0.000001 -0.000003 -0.000005 -0.000005 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000039 -0.000056 -0.000079 -0.000110 -0.000150 -0.000198 -0.000257 -0.000327 -0.000407 -0.000498 -0.000598 -0.000706 -0.000815 -0.000921 -0.001014 -0.001084 -0.001119 -0.001103 -0.001020 -0.000852 -0.000581 -0.000187 0.000347 0.001037 0.001898 0.002940 0.004168 0.005582 0.007176 0.008935 0.010839 0.012858 0.014955 0.017087 0.019203 0.021245 0.023154 0.024869 0.026329 0.027474 0.028250 0.028608 0.028511 0.027927 0.026842 0.025252 0.023171 0.020625 0.017657 0.014322 0.010686 0.006826 0.002824 -0.001233 -0.005257 -0.009161 -0.012863 -0.016287 -0.019366 -0.022046 -0.024283 -0.026049 -0.027329 -0.028122 -0.028441 -0.028311 -0.027768 -0.026854 -0.025621 -0.024123 -0.022419 -0.020567 -0.018624 -0.016643 -0.014672 -0.012756 -0.010928 -0.009218 -0.007647 -0.006230 -0.004975 -0.003884 -0.002955 -0.002180 -0.001548 -0.001045 -0.000655 -0.000362 -0.000150 -0.000003 0.000092 0.000149 0.000176 0.000183 0.000176 0.000160 0.000140 0.000118 0.000097 0.000077 0.000061 0.000048 0.000037 0.000029 0.000023 0.000018 0.000014 0.000010 0.000006 0.000003 -0.000000 -0.000003 -0.000004 -0.000005 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000013 -0.000018 -0.000025 -0.000036 -0.000051 -0.000073 -0.000102 -0.000141 -0.000191 -0.000252 -0.000327 -0.000416 -0.000519 -0.000637 -0.000768 -0.000911 -0.001062 -0.001213 -0.001357 -0.001482 -0.001575 -0.001621 -0.001602 -0.001499 -0.001291 -0.000958 -0.000482 0.000158 0.000976 0.001984 0.003189 0.004593 0.006189 0.007965 0.009898 0.011961 0.014114 0.016313 0.018506 0.020633 0.022634 0.024444 0.025999 0.027238 0.028101 0.028540 0.028510 0.027982 0.026937 0.025371 0.023298 0.020744 0.017753 0.014381 0.010699 0.006784 0.002722 -0.001397 -0.005481 -0.009442 -0.013194 -0.016658 -0.019768 -0.022465 -0.024706 -0.026463 -0.027720 -0.028477 -0.028749 -0.028562 -0.027952 -0.026965 -0.025655 -0.024078 -0.022296 -0.020368 -0.018354 -0.016309 -0.014282 -0.012318 -0.010453 -0.008715 -0.007127 -0.005703 -0.004449 -0.003369 -0.002457 -0.001705 -0.001102 -0.000631 -0.000276 -0.000020 0.000156 0.000266 0.000327 0.000350 0.000346 0.000325 0.000292 0.000254 0.000214 0.000175 0.000140 0.000110 0.000085 0.000065 0.000049 0.000038 0.000029 0.000023 0.000018 0.000013 0.000009 0.000005 0.000001 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000000 -0.000002 -0.000005 -0.000010 -0.000015 -0.000022 -0.000032 -0.000045 -0.000065 -0.000092 -0.000128 -0.000176 -0.000237 -0.000313 -0.000406 -0.000516 -0.000645 -0.000794 -0.000961 -0.001145 -0.001343 -0.001547 -0.001750 -0.001939 -0.002102 -0.002222 -0.002279 -0.002255 -0.002127 -0.001874 -0.001473 -0.000905 -0.000152 0.000800 0.001960 0.003329 0.004904 0.006673 0.008613 0.010696 0.012885 0.015132 0.017385 0.019585 0.021666 0.023564 0.025212 0.026545 0.027502 0.028031 0.028086 0.027634 0.026655 0.025144 0.023113 0.020591 0.017619 0.014258 0.010577 0.006658 0.002587 -0.001542 -0.005637 -0.009605 -0.013359 -0.016820 -0.019917 -0.022594 -0.024805 -0.026522 -0.027731 -0.028433 -0.028642 -0.028385 -0.027703 -0.026642 -0.025257 -0.023608 -0.021757 -0.019768 -0.017699 -0.015607 -0.013545 -0.011555 -0.009676 -0.007934 -0.006352 -0.004943 -0.003714 -0.002665 -0.001791 -0.001083 -0.000525 -0.000103 0.000201 0.000407 0.000534 0.000597 0.000612 0.000593 0.000551 0.000494 0.000430 0.000365 0.000302 0.000243 0.000192 0.000148 0.000113 0.000085 0.000064 0.000048 0.000037 0.000028 0.000022 0.000016 0.000012 0.000007 0.000003 -0.000000 -0.000002 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000001 -0.000002 -0.000006 -0.000011 -0.000018 -0.000027 -0.000040 -0.000057 -0.000081 -0.000113 -0.000157 -0.000215 -0.000289 -0.000381 -0.000493 -0.000627 -0.000785 -0.000968 -0.001175 -0.001406 -0.001657 -0.001921 -0.002191 -0.002454 -0.002696 -0.002901 -0.003049 -0.003118 -0.003086 -0.002929 -0.002624 -0.002147 -0.001480 -0.000607 0.000483 0.001794 0.003324 0.005060 0.006983 0.009064 0.011265 0.013541 0.015836 0.018091 0.020241 0.022218 0.023954 0.025382 0.026438 0.027068 0.027223 0.026868 0.025981 0.024557 0.022606 0.020156 0.017250 0.013947 0.010319 0.006448 0.002422 -0.001663 -0.005714 -0.009637 -0.013344 -0.016753 -0.019794 -0.022410 -0.024556 -0.026203 -0.027337 -0.027961 -0.028091 -0.027755 -0.026994 -0.025857 -0.024401 -0.022688 -0.020780 -0.018743 -0.016637 -0.014521 -0.012444 -0.010453 -0.008583 -0.006862 -0.005311 -0.003942 -0.002761 -0.001766 -0.000952 -0.000306 0.000185 0.000541 0.000780 0.000921 0.000985 0.000989 0.000949 0.000879 0.000791 0.000692 0.000592 0.000495 0.000404 0.000323 0.000253 0.000194 0.000147 0.000110 0.000082 0.000061 0.000046 0.000035 0.000027 0.000021 0.000015 0.000010 0.000006 0.000002 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000001 -0.000002 -0.000007 -0.000014 -0.000022 -0.000034 -0.000049 -0.000070 -0.000098 -0.000137 -0.000190 -0.000258 -0.000345 -0.000454 -0.000587 -0.000747 -0.000937 -0.001158 -0.001409 -0.001692 -0.002001 -0.002332 -0.002675 -0.003020 -0.003352 -0.003653 -0.003903 -0.004079 -0.004158 -0.004114 -0.003921 -0.003556 -0.002996 -0.002224 -0.001227 0.000002 0.001461 0.003141 0.005021 0.007076 0.009267 0.011548 0.013867 0.016161 0.018366 0.020413 0.022231 0.023752 0.024911 0.025650 0.025920 0.025682 0.024914 0.023608 0.021774 0.019438 0.016643 0.013448 0.009926 0.006157 0.002232 -0.001754 -0.005706 -0.009530 -0.013137 -0.016446 -0.019386 -0.021899 -0.023943 -0.025487 -0.026521 -0.027047 -0.027081 -0.026655 -0.025810 -0.024597 -0.023075 -0.021305 -0.019354 -0.017285 -0.015161 -0.013040 -0.010974 -0.009004 -0.007169 -0.005495 -0.004000 -0.002697 -0.001588 -0.000671 0.000062 0.000624 0.001031 0.001302 0.001459 0.001521 0.001509 0.001443 0.001337 0.001208 0.001065 0.000919 0.000776 0.000643 0.000521 0.000414 0.000323 0.000247 0.000186 0.000139 0.000103 0.000077 0.000058 0.000044 0.000034 0.000026 0.000019 0.000014 0.000008 0.000004 0.000001 -0.000001 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000000 -0.000004 -0.000009 -0.000017 -0.000027 -0.000041 -0.000059 -0.000084 -0.000117 -0.000163 -0.000224 -0.000304 -0.000405 -0.000532 -0.000688 -0.000876 -0.001100 -0.001361 -0.001660 -0.001998 -0.002371 -0.002773 -0.003197 -0.003631 -0.004060 -0.004466 -0.004829 -0.005124 -0.005327 -0.005410 -0.005347 -0.005111 -0.004678 -0.004028 -0.003145 -0.002022 -0.000657 0.000941 0.002755 0.004759 0.006916 0.009182 0.011504 0.013820 0.016064 0.018169 0.020061 0.021673 0.022937 0.023793 0.024190 0.024089 0.023465 0.022308 0.020626 0.018444 0.015806 0.012768 0.009402 0.005790 0.002021 -0.001810 -0.005608 -0.009279 -0.012735 -0.015894 -0.018687 -0.021058 -0.022962 -0.024373 -0.025279 -0.025685 -0.025610 -0.025084 -0.024151 -0.022863 -0.021279 -0.019463 -0.017482 -0.015398 -0.013276 -0.011173 -0.009138 -0.007216 -0.005441 -0.003838 -0.002426 -0.001212 -0.000199 0.000616 0.001246 0.001703 0.002007 0.002177 0.002235 0.002204 0.002104 0.001955 0.001774 0.001576 0.001372 0.001172 0.000983 0.000808 0.000653 0.000517 0.000402 0.000308 0.000232 0.000173 0.000128 0.000095 0.000071 0.000054 0.000042 0.000032 0.000024 0.000017 0.000012 0.000007 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000003 0.000002 -0.000001 -0.000006 -0.000012 -0.000021 -0.000033 -0.000049 -0.000070 -0.000099 -0.000138 -0.000191 -0.000261 -0.000352 -0.000468 -0.000614 -0.000794 -0.001011 -0.001270 -0.001574 -0.001923 -0.002319 -0.002759 -0.003238 -0.003747 -0.004276 -0.004808 -0.005327 -0.005810 -0.006234 -0.006571 -0.006795 -0.006875 -0.006783 -0.006494 -0.005984 -0.005237 -0.004240 -0.002992 -0.001499 0.000225 0.002155 0.004256 0.006485 0.008788 0.011107 0.013376 0.015526 0.017484 0.019181 0.020550 0.021528 0.022064 0.022116 0.021657 0.020677 0.019180 0.017192 0.014752 0.011918 0.008759 0.005355 0.001796 -0.001827 -0.005417 -0.008883 -0.012137 -0.015100 -0.017703 -0.019890 -0.021620 -0.022867 -0.023621 -0.023889 -0.023689 -0.023054 -0.022030 -0.020669 -0.019031 -0.017180 -0.015181 -0.013101 -0.011000 -0.008936 -0.006957 -0.005106 -0.003415 -0.001909 -0.000602 0.000497 0.001390 0.002083 0.002588 0.002922 0.003103 0.003155 0.003101 0.002963 0.002763 0.002522 0.002256 0.001982 0.001710 0.001450 0.001209 0.000990 0.000797 0.000631 0.000490 0.000375 0.000283 0.000211 0.000156 0.000116 0.000087 0.000066 0.000050 0.000039 0.000029 0.000021 0.000015 0.000009 0.000005 0.000002 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000002 0.000000 -0.000003 -0.000008 -0.000016 -0.000026 -0.000039 -0.000057 -0.000082 -0.000115 -0.000159 -0.000219 -0.000299 -0.000402 -0.000533 -0.000699 -0.000903 -0.001150 -0.001445 -0.001792 -0.002194 -0.002650 -0.003159 -0.003716 -0.004313 -0.004940 -0.005580 -0.006216 -0.006826 -0.007385 -0.007865 -0.008238 -0.008472 -0.008538 -0.008406 -0.008052 -0.007456 -0.006605 -0.005494 -0.004126 -0.002514 -0.000680 0.001343 0.003512 0.005778 0.008082 0.010358 0.012539 0.014552 0.016328 0.017799 0.018903 0.019585 0.019803 0.019529 0.018749 0.017467 0.015706 0.013504 0.010915 0.008008 0.004861 0.001561 -0.001802 -0.005135 -0.008347 -0.011352 -0.014074 -0.016445 -0.018412 -0.019935 -0.020990 -0.021570 -0.021681 -0.021346 -0.020597 -0.019480 -0.018048 -0.016363 -0.014487 -0.012487 -0.010427 -0.008366 -0.006362 -0.004461 -0.002704 -0.001121 0.000266 0.001444 0.002407 0.003160 0.003709 0.004071 0.004262 0.004306 0.004226 0.004045 0.003788 0.003477 0.003135 0.002777 0.002420 0.002074 0.001750 0.001453 0.001186 0.000953 0.000753 0.000586 0.000448 0.000339 0.000253 0.000188 0.000140 0.000104 0.000079 0.000060 0.000045 0.000034 0.000025 0.000017 0.000011 0.000006 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000002 -0.000006 -0.000011 -0.000020 -0.000031 -0.000046 -0.000066 -0.000094 -0.000131 -0.000181 -0.000248 -0.000337 -0.000452 -0.000599 -0.000784 -0.001012 -0.001290 -0.001621 -0.002012 -0.002465 -0.002981 -0.003559 -0.004195 -0.004881 -0.005606 -0.006356 -0.007111 -0.007851 -0.008548 -0.009176 -0.009704 -0.010099 -0.010330 -0.010366 -0.010180 -0.009749 -0.009059 -0.008101 -0.006877 -0.005395 -0.003678 -0.001754 0.000337 0.002545 0.004814 0.007081 0.009278 0.011335 0.013181 0.014749 0.015977 0.016809 0.017203 0.017127 0.016567 0.015525 0.014020 0.012089 0.009784 0.007169 0.004321 0.001324 -0.001735 -0.004765 -0.007679 -0.010393 -0.012834 -0.014937 -0.016651 -0.017938 -0.018778 -0.019164 -0.019105 -0.018624 -0.017755 -0.016546 -0.015048 -0.013324 -0.011435 -0.009448 -0.007424 -0.005423 -0.003498 -0.001696 -0.000053 0.001401 0.002648 0.003677 0.004485 0.005078 0.005467 0.005668 0.005703 0.005595 0.005369 0.005051 0.004666 0.004236 0.003784 0.003328 0.002882 0.002459 0.002066 0.001710 0.001393 0.001118 0.000883 0.000687 0.000527 0.000398 0.000298 0.000222 0.000165 0.000123 0.000092 0.000069 0.000052 0.000039 0.000028 0.000020 0.000013 0.000008 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000015 -0.000024 -0.000036 -0.000053 -0.000075 -0.000106 -0.000147 -0.000202 -0.000277 -0.000375 -0.000502 -0.000664 -0.000868 -0.001120 -0.001426 -0.001793 -0.002227 -0.002729 -0.003304 -0.003949 -0.004662 -0.005435 -0.006257 -0.007114 -0.007988 -0.008856 -0.009692 -0.010469 -0.011153 -0.011712 -0.012112 -0.012321 -0.012310 -0.012054 -0.011535 -0.010744 -0.009677 -0.008343 -0.006759 -0.004952 -0.002959 -0.000827 0.001389 0.003629 0.005827 0.007913 0.009819 0.011477 0.012824 0.013807 0.014380 0.014512 0.014186 0.013402 0.012176 0.010543 0.008551 0.006262 0.003749 0.001091 -0.001625 -0.004314 -0.006893 -0.009281 -0.011407 -0.013211 -0.014644 -0.015673 -0.016277 -0.016454 -0.016214 -0.015581 -0.014591 -0.013291 -0.011733 -0.009979 -0.008089 -0.006128 -0.004156 -0.002232 -0.000405 0.001281 0.002791 0.004098 0.005188 0.006050 0.006687 0.007106 0.007320 0.007349 0.007216 0.006945 0.006565 0.006101 0.005580 0.005025 0.004459 0.003900 0.003362 0.002857 0.002393 0.001976 0.001608 0.001289 0.001018 0.000792 0.000608 0.000461 0.000345 0.000257 0.000191 0.000142 0.000105 0.000079 0.000059 0.000043 0.000031 0.000022 0.000014 0.000009 0.000005 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000019 -0.000029 -0.000042 -0.000060 -0.000084 -0.000117 -0.000162 -0.000222 -0.000304 -0.000410 -0.000549 -0.000726 -0.000948 -0.001222 -0.001556 -0.001956 -0.002429 -0.002979 -0.003608 -0.004316 -0.005102 -0.005956 -0.006871 -0.007831 -0.008818 -0.009810 -0.010781 -0.011702 -0.012540 -0.013261 -0.013830 -0.014213 -0.014379 -0.014302 -0.013962 -0.013345 -0.012446 -0.011272 -0.009835 -0.008161 -0.006283 -0.004245 -0.002098 0.000098 0.002280 0.004380 0.006332 0.008069 0.009529 0.010657 0.011409 0.011751 0.011666 0.011151 0.010220 0.008904 0.007248 0.005310 0.003158 0.000870 -0.001475 -0.003794 -0.006008 -0.008041 -0.009827 -0.011308 -0.012440 -0.013192 -0.013548 -0.013506 -0.013078 -0.012291 -0.011180 -0.009793 -0.008182 -0.006407 -0.004528 -0.002606 -0.000701 0.001132 0.002846 0.004399 0.005761 0.006907 0.007825 0.008509 0.008963 0.009196 0.009226 0.009074 0.008765 0.008326 0.007785 0.007171 0.006510 0.005828 0.005145 0.004480 0.003848 0.003261 0.002725 0.002246 0.001825 0.001462 0.001154 0.000899 0.000690 0.000524 0.000393 0.000293 0.000217 0.000161 0.000119 0.000088 0.000065 0.000047 0.000034 0.000023 0.000015 0.000009 0.000005 0.000003 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000023 -0.000033 -0.000047 -0.000066 -0.000092 -0.000128 -0.000176 -0.000241 -0.000328 -0.000443 -0.000592 -0.000782 -0.001020 -0.001314 -0.001673 -0.002103 -0.002611 -0.003203 -0.003881 -0.004647 -0.005497 -0.006427 -0.007426 -0.008480 -0.009572 -0.010680 -0.011778 -0.012835 -0.013819 -0.014695 -0.015428 -0.015981 -0.016322 -0.016423 -0.016262 -0.015823 -0.015099 -0.014093 -0.012814 -0.011285 -0.009535 -0.007607 -0.005547 -0.003412 -0.001263 0.000836 0.002819 0.004620 0.006181 0.007445 0.008369 0.008919 0.009075 0.008833 0.008204 0.007216 0.005909 0.004337 0.002566 0.000666 -0.001287 -0.003216 -0.005046 -0.006706 -0.008135 -0.009278 -0.010096 -0.010561 -0.010660 -0.010394 -0.009778 -0.008837 -0.007610 -0.006143 -0.004487 -0.002701 -0.000843 0.001026 0.002852 0.004581 0.006169 0.007578 0.008780 0.009754 0.010491 0.010989 0.011252 0.011295 0.011136 0.010799 0.010311 0.009701 0.009000 0.008235 0.007434 0.006623 0.005824 0.005055 0.004330 0.003661 0.003054 0.002513 0.002040 0.001633 0.001290 0.001004 0.000772 0.000586 0.000440 0.000328 0.000243 0.000179 0.000132 0.000096 0.000070 0.000051 0.000036 0.000024 0.000015 0.000009 0.000005 0.000003 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000038 -0.000053 -0.000073 -0.000100 -0.000137 -0.000188 -0.000257 -0.000349 -0.000470 -0.000628 -0.000829 -0.001081 -0.001393 -0.001772 -0.002227 -0.002766 -0.003393 -0.004112 -0.004926 -0.005833 -0.006827 -0.007899 -0.009036 -0.010221 -0.011432 -0.012644 -0.013825 -0.014943 -0.015963 -0.016848 -0.017562 -0.018070 -0.018344 -0.018359 -0.018097 -0.017549 -0.016714 -0.015600 -0.014225 -0.012616 -0.010810 -0.008852 -0.006794 -0.004695 -0.002615 -0.000619 0.001231 0.002876 0.004264 0.005348 0.006095 0.006486 0.006512 0.006184 0.005523 0.004569 0.003370 0.001986 0.000482 -0.001070 -0.002599 -0.004036 -0.005314 -0.006377 -0.007176 -0.007675 -0.007851 -0.007693 -0.007206 -0.006404 -0.005316 -0.003980 -0.002440 -0.000750 0.001037 0.002862 0.004669 0.006404 0.008019 0.009471 0.010728 0.011763 0.012560 0.013112 0.013419 0.013491 0.013343 0.012995 0.012475 0.011811 0.011034 0.010174 0.009263 0.008326 0.007391 0.006480 0.005609 0.004795 0.004046 0.003371 0.002771 0.002248 0.001799 0.001420 0.001107 0.000851 0.000646 0.000486 0.000362 0.000267 0.000196 0.000143 0.000104 0.000075 0.000053 0.000037 0.000025 0.000016 0.000009 0.000005 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000031 -0.000042 -0.000057 -0.000078 -0.000106 -0.000145 -0.000197 -0.000269 -0.000365 -0.000491 -0.000655 -0.000865 -0.001128 -0.001453 -0.001848 -0.002323 -0.002884 -0.003538 -0.004290 -0.005141 -0.006092 -0.007137 -0.008269 -0.009474 -0.010737 -0.012035 -0.013342 -0.014631 -0.015866 -0.017013 -0.018035 -0.018895 -0.019558 -0.019994 -0.020176 -0.020085 -0.019710 -0.019046 -0.018099 -0.016884 -0.015424 -0.013751 -0.011909 -0.009944 -0.007911 -0.005869 -0.003878 -0.001999 -0.000288 0.001203 0.002430 0.003360 0.003969 0.004252 0.004213 0.003873 0.003265 0.002433 0.001432 0.000322 -0.000831 -0.001962 -0.003006 -0.003905 -0.004605 -0.005063 -0.005248 -0.005141 -0.004733 -0.004032 -0.003055 -0.001830 -0.000395 0.001205 0.002920 0.004696 0.006478 0.008213 0.009849 0.011343 0.012655 0.013754 0.014620 0.015239 0.015606 0.015727 0.015610 0.015276 0.014747 0.014051 0.013219 0.012282 0.011274 0.010223 0.009159 0.008108 0.007091 0.006126 0.005228 0.004406 0.003667 0.003012 0.002443 0.001954 0.001543 0.001202 0.000925 0.000703 0.000528 0.000393 0.000290 0.000212 0.000154 0.000111 0.000079 0.000056 0.000038 0.000025 0.000016 0.000009 0.000005 0.000002 0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000035 -0.000046 -0.000061 -0.000082 -0.000111 -0.000150 -0.000204 -0.000277 -0.000375 -0.000504 -0.000672 -0.000887 -0.001157 -0.001490 -0.001896 -0.002383 -0.002958 -0.003630 -0.004403 -0.005280 -0.006260 -0.007341 -0.008515 -0.009771 -0.011091 -0.012456 -0.013839 -0.015213 -0.016545 -0.017798 -0.018937 -0.019924 -0.020724 -0.021305 -0.021641 -0.021711 -0.021500 -0.021003 -0.020222 -0.019168 -0.017861 -0.016332 -0.014615 -0.012758 -0.010809 -0.008823 -0.006859 -0.004972 -0.003218 -0.001645 -0.000298 0.000790 0.001598 0.002116 0.002347 0.002309 0.002029 0.001549 0.000916 0.000186 -0.000581 -0.001327 -0.001992 -0.002523 -0.002873 -0.003004 -0.002889 -0.002512 -0.001869 -0.000969 0.000170 0.001517 0.003037 0.004684 0.006410 0.008164 0.009894 0.011548 0.013080 0.014448 0.015617 0.016561 0.017260 0.017705 0.017894 0.017835 0.017541 0.017031 0.016332 0.015473 0.014486 0.013404 0.012259 0.011083 0.009905 0.008749 0.007638 0.006589 0.005616 0.004729 0.003932 0.003229 0.002617 0.002094 0.001653 0.001289 0.000991 0.000753 0.000566 0.000420 0.000309 0.000226 0.000163 0.000117 0.000083 0.000058 0.000039 0.000026 0.000016 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000010 -0.000014 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000064 -0.000085 -0.000113 -0.000152 -0.000206 -0.000279 -0.000378 -0.000508 -0.000677 -0.000893 -0.001165 -0.001501 -0.001910 -0.002401 -0.002982 -0.003661 -0.004442 -0.005329 -0.006324 -0.007423 -0.008621 -0.009905 -0.011261 -0.012669 -0.014104 -0.015539 -0.016941 -0.018276 -0.019506 -0.020596 -0.021511 -0.022218 -0.022690 -0.022904 -0.022846 -0.022506 -0.021885 -0.020991 -0.019841 -0.018459 -0.016879 -0.015142 -0.013293 -0.011384 -0.009467 -0.007597 -0.005824 -0.004198 -0.002759 -0.001539 -0.000562 0.000163 0.000636 0.000872 0.000895 0.000739 0.000450 0.000075 -0.000331 -0.000715 -0.001025 -0.001212 -0.001235 -0.001061 -0.000669 -0.000045 0.000812 0.001890 0.003169 0.004621 0.006207 0.007886 0.009610 0.011330 0.012998 0.014566 0.015990 0.017232 0.018260 0.019052 0.019592 0.019872 0.019895 0.019670 0.019213 0.018545 0.017694 0.016690 0.015566 0.014357 0.013095 0.011811 0.010535 0.009290 0.008099 0.006980 0.005944 0.005001 0.004157 0.003413 0.002766 0.002213 0.001747 0.001362 0.001048 0.000796 0.000598 0.000443 0.000325 0.000236 0.000170 0.000121 0.000085 0.000059 0.000040 0.000026 0.000016 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000038 -0.000049 -0.000064 -0.000085 -0.000113 -0.000152 -0.000205 -0.000277 -0.000374 -0.000502 -0.000669 -0.000882 -0.001151 -0.001484 -0.001889 -0.002375 -0.002951 -0.003624 -0.004399 -0.005282 -0.006273 -0.007371 -0.008570 -0.009860 -0.011226 -0.012651 -0.014111 -0.015578 -0.017022 -0.018409 -0.019703 -0.020869 -0.021872 -0.022681 -0.023266 -0.023606 -0.023684 -0.023489 -0.023019 -0.022280 -0.021285 -0.020055 -0.018619 -0.017014 -0.015281 -0.013466 -0.011620 -0.009791 -0.008030 -0.006380 -0.004880 -0.003563 -0.002450 -0.001554 -0.000874 -0.000400 -0.000111 0.000023 0.000041 -0.000014 -0.000093 -0.000150 -0.000138 -0.000014 0.000257 0.000703 0.001343 0.002184 0.003225 0.004454 0.005849 0.007382 0.009014 0.010707 0.012414 0.014089 0.015687 0.017163 0.018478 0.019595 0.020489 0.021138 0.021530 0.021661 0.021534 0.021162 0.020562 0.019757 0.018777 0.017652 0.016415 0.015102 0.013746 0.012376 0.011022 0.009708 0.008455 0.007281 0.006197 0.005212 0.004331 0.003555 0.002881 0.002305 0.001821 0.001419 0.001092 0.000829 0.000622 0.000461 0.000337 0.000244 0.000175 0.000124 0.000086 0.000059 0.000040 0.000026 0.000016 0.000010 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000048 -0.000063 -0.000083 -0.000111 -0.000148 -0.000199 -0.000269 -0.000362 -0.000486 -0.000647 -0.000853 -0.001114 -0.001436 -0.001829 -0.002301 -0.002860 -0.003515 -0.004270 -0.005131 -0.006100 -0.007175 -0.008352 -0.009623 -0.010973 -0.012387 -0.013841 -0.015310 -0.016764 -0.018172 -0.019498 -0.020709 -0.021771 -0.022653 -0.023326 -0.023769 -0.023963 -0.023897 -0.023567 -0.022975 -0.022131 -0.021054 -0.019768 -0.018305 -0.016702 -0.015001 -0.013248 -0.011489 -0.009768 -0.008126 -0.006602 -0.005225 -0.004017 -0.002989 -0.002145 -0.001476 -0.000965 -0.000585 -0.000304 -0.000082 0.000121 0.000348 0.000640 0.001032 0.001556 0.002235 0.003082 0.004104 0.005295 0.006643 0.008124 0.009711 0.011367 0.013053 0.014727 0.016346 0.017866 0.019247 0.020453 0.021452 0.022219 0.022738 0.022998 0.022998 0.022744 0.022248 0.021531 0.020616 0.019533 0.018315 0.016994 0.015604 0.014179 0.012749 0.011342 0.009981 0.008687 0.007477 0.006362 0.005350 0.004445 0.003649 0.002957 0.002367 0.001869 0.001457 0.001121 0.000851 0.000637 0.000471 0.000344 0.000248 0.000177 0.000124 0.000086 0.000059 0.000040 0.000026 0.000016 0.000010 0.000006 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000046 -0.000060 -0.000079 -0.000105 -0.000141 -0.000189 -0.000255 -0.000343 -0.000459 -0.000611 -0.000806 -0.001052 -0.001357 -0.001730 -0.002178 -0.002710 -0.003332 -0.004052 -0.004873 -0.005800 -0.006830 -0.007962 -0.009187 -0.010493 -0.011865 -0.013282 -0.014720 -0.016151 -0.017546 -0.018871 -0.020094 -0.021182 -0.022107 -0.022841 -0.023361 -0.023649 -0.023693 -0.023488 -0.023033 -0.022335 -0.021409 -0.020277 -0.018965 -0.017506 -0.015938 -0.014301 -0.012638 -0.010988 -0.009390 -0.007879 -0.006483 -0.005222 -0.004109 -0.003148 -0.002333 -0.001648 -0.001074 -0.000580 -0.000133 0.000302 0.000762 0.001282 0.001894 0.002622 0.003487 0.004497 0.005657 0.006958 0.008387 0.009922 0.011533 0.013187 0.014846 0.016471 0.018021 0.019456 0.020741 0.021840 0.022727 0.023380 0.023784 0.023932 0.023824 0.023467 0.022876 0.022070 0.021076 0.019923 0.018642 0.017268 0.015833 0.014370 0.012908 0.011475 0.010092 0.008780 0.007555 0.006427 0.005404 0.004491 0.003686 0.002988 0.002392 0.001890 0.001473 0.001133 0.000859 0.000643 0.000474 0.000345 0.000248 0.000176 0.000123 0.000085 0.000058 0.000039 0.000026 0.000017 0.000011 0.000007 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000042 -0.000055 -0.000073 -0.000097 -0.000130 -0.000175 -0.000235 -0.000316 -0.000422 -0.000561 -0.000740 -0.000967 -0.001248 -0.001592 -0.002006 -0.002498 -0.003076 -0.003744 -0.004509 -0.005373 -0.006337 -0.007398 -0.008551 -0.009784 -0.011084 -0.012432 -0.013805 -0.015179 -0.016525 -0.017814 -0.019015 -0.020097 -0.021034 -0.021798 -0.022368 -0.022726 -0.022860 -0.022762 -0.022431 -0.021872 -0.021095 -0.020118 -0.018965 -0.017662 -0.016244 -0.014746 -0.013205 -0.011658 -0.010139 -0.008681 -0.007308 -0.006040 -0.004891 -0.003863 -0.002953 -0.002151 -0.001436 -0.000786 -0.000171 0.000439 0.001075 0.001768 0.002544 0.003424 0.004422 0.005547 0.006797 0.008165 0.009635 0.011186 0.012790 0.014415 0.016024 0.017583 0.019052 0.020397 0.021583 0.022580 0.023365 0.023917 0.024225 0.024282 0.024091 0.023661 0.023005 0.022144 0.021104 0.019915 0.018607 0.017213 0.015767 0.014297 0.012835 0.011404 0.010026 0.008722 0.007504 0.006384 0.005369 0.004462 0.003663 0.002970 0.002378 0.001878 0.001464 0.001126 0.000853 0.000637 0.000469 0.000340 0.000243 0.000171 0.000119 0.000082 0.000056 0.000037 0.000025 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000048 -0.000065 -0.000087 -0.000116 -0.000156 -0.000210 -0.000281 -0.000375 -0.000499 -0.000657 -0.000858 -0.001109 -0.001416 -0.001788 -0.002229 -0.002748 -0.003350 -0.004041 -0.004823 -0.005698 -0.006666 -0.007719 -0.008851 -0.010049 -0.011295 -0.012571 -0.013854 -0.015117 -0.016335 -0.017479 -0.018522 -0.019437 -0.020201 -0.020794 -0.021197 -0.021399 -0.021391 -0.021171 -0.020741 -0.020108 -0.019288 -0.018298 -0.017164 -0.015912 -0.014573 -0.013181 -0.011767 -0.010362 -0.008995 -0.007688 -0.006460 -0.005323 -0.004281 -0.003332 -0.002467 -0.001671 -0.000923 -0.000199 0.000526 0.001279 0.002085 0.002967 0.003941 0.005018 0.006203 0.007495 0.008883 0.010352 0.011881 0.013444 0.015011 0.016549 0.018024 0.019401 0.020649 0.021736 0.022637 0.023329 0.023796 0.024027 0.024019 0.023773 0.023298 0.022610 0.021729 0.020679 0.019489 0.018191 0.016814 0.015390 0.013949 0.012517 0.011119 0.009776 0.008504 0.007317 0.006226 0.005237 0.004354 0.003575 0.002900 0.002321 0.001834 0.001429 0.001098 0.000832 0.000620 0.000456 0.000329 0.000235 0.000164 0.000114 0.000078 0.000053 0.000036 0.000025 0.000017 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000021 -0.000029 -0.000040 -0.000054 -0.000073 -0.000099 -0.000133 -0.000178 -0.000239 -0.000318 -0.000423 -0.000558 -0.000729 -0.000943 -0.001206 -0.001525 -0.001905 -0.002354 -0.002875 -0.003475 -0.004157 -0.004924 -0.005774 -0.006704 -0.007707 -0.008774 -0.009888 -0.011035 -0.012193 -0.013340 -0.014453 -0.015507 -0.016477 -0.017341 -0.018076 -0.018663 -0.019087 -0.019335 -0.019399 -0.019275 -0.018964 -0.018470 -0.017805 -0.016984 -0.016026 -0.014954 -0.013795 -0.012576 -0.011324 -0.010066 -0.008827 -0.007629 -0.006486 -0.005409 -0.004405 -0.003471 -0.002600 -0.001780 -0.000994 -0.000223 0.000557 0.001365 0.002225 0.003153 0.004162 0.005263 0.006455 0.007737 0.009098 0.010523 0.011992 0.013481 0.014961 0.016404 0.017777 0.019051 0.020196 0.021185 0.021995 0.022606 0.023003 0.023179 0.023129 0.022856 0.022370 0.021683 0.020816 0.019793 0.018641 0.017388 0.016064 0.014699 0.013320 0.011952 0.010618 0.009336 0.008124 0.006992 0.005952 0.005009 0.004165 0.003422 0.002775 0.002222 0.001755 0.001368 0.001050 0.000794 0.000592 0.000434 0.000313 0.000222 0.000155 0.000107 0.000073 0.000049 0.000034 0.000024 0.000018 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000030 -0.000042 -0.000058 -0.000078 -0.000106 -0.000142 -0.000189 -0.000252 -0.000335 -0.000443 -0.000580 -0.000752 -0.000964 -0.001223 -0.001532 -0.001899 -0.002327 -0.002821 -0.003387 -0.004025 -0.004738 -0.005522 -0.006372 -0.007280 -0.008235 -0.009223 -0.010226 -0.011226 -0.012203 -0.013136 -0.014004 -0.014786 -0.015464 -0.016021 -0.016441 -0.016715 -0.016832 -0.016790 -0.016587 -0.016225 -0.015714 -0.015064 -0.014290 -0.013411 -0.012448 -0.011423 -0.010359 -0.009279 -0.008204 -0.007152 -0.006137 -0.005167 -0.004249 -0.003382 -0.002559 -0.001772 -0.001006 -0.000245 0.000529 0.001334 0.002187 0.003103 0.004092 0.005160 0.006307 0.007529 0.008817 0.010155 0.011526 0.012906 0.014272 0.015597 0.016852 0.018011 0.019048 0.019939 0.020664 0.021205 0.021550 0.021690 0.021623 0.021352 0.020884 0.020232 0.019414 0.018454 0.017375 0.016204 0.014970 0.013698 0.012415 0.011142 0.009902 0.008711 0.007583 0.006531 0.005563 0.004684 0.003897 0.003203 0.002599 0.002081 0.001643 0.001280 0.000982 0.000742 0.000552 0.000404 0.000290 0.000205 0.000143 0.000098 0.000067 0.000045 0.000032 0.000023 0.000018 0.000015 0.000013 0.000012 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000008 -0.000013 -0.000020 -0.000029 -0.000040 -0.000055 -0.000074 -0.000100 -0.000133 -0.000178 -0.000237 -0.000314 -0.000413 -0.000539 -0.000695 -0.000886 -0.001117 -0.001391 -0.001715 -0.002091 -0.002526 -0.003020 -0.003577 -0.004195 -0.004870 -0.005598 -0.006368 -0.007171 -0.007992 -0.008818 -0.009631 -0.010416 -0.011154 -0.011829 -0.012425 -0.012928 -0.013324 -0.013603 -0.013759 -0.013784 -0.013679 -0.013443 -0.013082 -0.012604 -0.012020 -0.011343 -0.010590 -0.009778 -0.008925 -0.008050 -0.007169 -0.006298 -0.005448 -0.004628 -0.003841 -0.003087 -0.002362 -0.001659 -0.000966 -0.000271 0.000443 0.001188 0.001980 0.002829 0.003743 0.004726 0.005778 0.006894 0.008064 0.009275 0.010511 0.011752 0.012977 0.014162 0.015283 0.016317 0.017241 0.018034 0.018680 0.019161 0.019468 0.019592 0.019532 0.019288 0.018867 0.018281 0.017547 0.016683 0.015712 0.014659 0.013547 0.012402 0.011246 0.010100 0.008982 0.007908 0.006891 0.005940 0.005064 0.004267 0.003553 0.002922 0.002371 0.001899 0.001500 0.001167 0.000895 0.000676 0.000502 0.000366 0.000263 0.000185 0.000129 0.000088 0.000060 0.000041 0.000029 0.000022 0.000018 0.000016 0.000015 0.000014 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000002 0.000001 -0.000001 -0.000005 -0.000009 -0.000014 -0.000021 -0.000029 -0.000040 -0.000054 -0.000072 -0.000097 -0.000130 -0.000175 -0.000233 -0.000308 -0.000403 -0.000521 -0.000666 -0.000842 -0.001052 -0.001300 -0.001592 -0.001929 -0.002316 -0.002752 -0.003235 -0.003762 -0.004328 -0.004924 -0.005542 -0.006170 -0.006797 -0.007411 -0.007997 -0.008543 -0.009036 -0.009465 -0.009818 -0.010087 -0.010265 -0.010347 -0.010329 -0.010213 -0.009999 -0.009693 -0.009301 -0.008834 -0.008301 -0.007717 -0.007093 -0.006444 -0.005783 -0.005122 -0.004470 -0.003833 -0.003215 -0.002616 -0.002032 -0.001458 -0.000885 -0.000303 0.000301 0.000938 0.001618 0.002351 0.003142 0.003994 0.004906 0.005872 0.006884 0.007931 0.008999 0.010072 0.011131 0.012157 0.013128 0.014027 0.014833 0.015529 0.016099 0.016530 0.016812 0.016938 0.016905 0.016712 0.016366 0.015875 0.015253 0.014516 0.013685 0.012781 0.011824 0.010836 0.009837 0.008844 0.007875 0.006942 0.006057 0.005229 0.004463 0.003766 0.003139 0.002583 0.002098 0.001680 0.001327 0.001032 0.000791 0.000596 0.000442 0.000322 0.000231 0.000162 0.000113 0.000077 0.000053 0.000037 0.000027 0.000021 0.000018 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000027 -0.000042 -0.000064 -0.000095 -0.000136 -0.000191 -0.000262 -0.000352 -0.000465 -0.000605 -0.000777 -0.000982 -0.001224 -0.001502 -0.001816 -0.002161 -0.002535 -0.002933 -0.003347 -0.003770 -0.004194 -0.004611 -0.005011 -0.005385 -0.005724 -0.006021 -0.006267 -0.006456 -0.006583 -0.006646 -0.006641 -0.006571 -0.006435 -0.006237 -0.005983 -0.005679 -0.005331 -0.004950 -0.004543 -0.004121 -0.003692 -0.003262 -0.002836 -0.002417 -0.002005 -0.001597 -0.001189 -0.000774 -0.000344 0.000110 0.000597 0.001125 0.001700 0.002327 0.003008 0.003739 0.004519 0.005339 0.006190 0.007062 0.007940 0.008811 0.009660 0.010469 0.011222 0.011905 0.012503 0.013001 0.013390 0.013659 0.013800 0.013811 0.013690 0.013440 0.013069 0.012585 0.012004 0.011341 0.010612 0.009837 0.009032 0.008215 0.007401 0.006603 0.005833 0.005100 0.004412 0.003773 0.003190 0.002663 0.002194 0.001783 0.001429 0.001128 0.000877 0.000671 0.000505 0.000374 0.000272 0.000195 0.000137 0.000095 0.000066 0.000046 0.000033 0.000025 0.000021 0.000018 0.000017 0.000017 0.000017 0.000016 0.000015 0.000013 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000014 0.000017 0.000021 0.000026 0.000035 0.000046 0.000060 0.000078 0.000100 0.000125 0.000155 0.000187 0.000222 0.000260 0.000298 0.000335 0.000369 0.000396 0.000411 0.000412 0.000393 0.000353 0.000288 0.000197 0.000081 -0.000061 -0.000228 -0.000416 -0.000625 -0.000849 -0.001085 -0.001328 -0.001572 -0.001812 -0.002041 -0.002255 -0.002446 -0.002612 -0.002748 -0.002850 -0.002919 -0.002951 -0.002946 -0.002906 -0.002833 -0.002728 -0.002596 -0.002442 -0.002270 -0.002086 -0.001895 -0.001699 -0.001499 -0.001296 -0.001089 -0.000872 -0.000643 -0.000394 -0.000121 0.000185 0.000528 0.000914 0.001345 0.001822 0.002343 0.002906 0.003505 0.004135 0.004785 0.005449 0.006114 0.006769 0.007403 0.008004 0.008559 0.009056 0.009485 0.009836 0.010099 0.010267 0.010336 0.010302 0.010168 0.009935 0.009612 0.009208 0.008734 0.008204 0.007633 0.007034 0.006420 0.005803 0.005196 0.004606 0.004041 0.003507 0.003009 0.002551 0.002135 0.001763 0.001435 0.001151 0.000909 0.000706 0.000539 0.000405 0.000299 0.000217 0.000155 0.000109 0.000076 0.000054 0.000038 0.000029 0.000023 0.000020 0.000018 0.000018 0.000017 0.000017 0.000016 0.000015 0.000013 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000019 0.000021 0.000026 0.000032 0.000041 0.000054 0.000072 0.000097 0.000128 0.000168 0.000218 0.000279 0.000352 0.000440 0.000541 0.000658 0.000790 0.000936 0.001094 0.001261 0.001434 0.001608 0.001779 0.001942 0.002093 0.002228 0.002344 0.002437 0.002505 0.002546 0.002557 0.002537 0.002486 0.002405 0.002295 0.002160 0.002003 0.001827 0.001638 0.001439 0.001235 0.001029 0.000827 0.000630 0.000444 0.000272 0.000116 -0.000022 -0.000140 -0.000241 -0.000323 -0.000391 -0.000445 -0.000486 -0.000516 -0.000534 -0.000539 -0.000530 -0.000502 -0.000453 -0.000378 -0.000274 -0.000136 0.000039 0.000251 0.000503 0.000791 0.001116 0.001474 0.001861 0.002272 0.002704 0.003148 0.003599 0.004048 0.004488 0.004910 0.005305 0.005664 0.005979 0.006241 0.006442 0.006578 0.006643 0.006636 0.006557 0.006409 0.006197 0.005930 0.005616 0.005265 0.004887 0.004492 0.004088 0.003685 0.003288 0.002903 0.002535 0.002187 0.001864 0.001567 0.001299 0.001060 0.000852 0.000673 0.000522 0.000398 0.000298 0.000219 0.000159 0.000113 0.000080 0.000057 0.000041 0.000031 0.000024 0.000021 0.000019 0.000018 0.000017 0.000017 0.000016 0.000016 0.000014 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000025 0.000029 0.000036 0.000046 0.000061 0.000081 0.000109 0.000146 0.000194 0.000255 0.000333 0.000429 0.000546 0.000687 0.000854 0.001049 0.001272 0.001525 0.001805 0.002111 0.002439 0.002784 0.003142 0.003506 0.003870 0.004227 0.004572 0.004898 0.005197 0.005464 0.005691 0.005872 0.006005 0.006084 0.006108 0.006077 0.005992 0.005855 0.005669 0.005439 0.005168 0.004864 0.004530 0.004174 0.003803 0.003424 0.003043 0.002668 0.002304 0.001954 0.001621 0.001306 0.001010 0.000733 0.000475 0.000236 0.000017 -0.000183 -0.000361 -0.000516 -0.000647 -0.000752 -0.000828 -0.000876 -0.000893 -0.000879 -0.000835 -0.000762 -0.000659 -0.000527 -0.000366 -0.000178 0.000035 0.000272 0.000529 0.000801 0.001085 0.001373 0.001660 0.001939 0.002201 0.002439 0.002645 0.002814 0.002942 0.003024 0.003060 0.003052 0.003001 0.002913 0.002793 0.002646 0.002479 0.002298 0.002107 0.001910 0.001713 0.001518 0.001328 0.001145 0.000973 0.000813 0.000668 0.000539 0.000426 0.000330 0.000251 0.000186 0.000136 0.000097 0.000069 0.000049 0.000036 0.000027 0.000022 0.000020 0.000018 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000030 0.000036 0.000046 0.000060 0.000079 0.000106 0.000142 0.000191 0.000256 0.000338 0.000442 0.000572 0.000732 0.000924 0.001154 0.001423 0.001734 0.002089 0.002487 0.002926 0.003403 0.003912 0.004449 0.005006 0.005575 0.006146 0.006711 0.007259 0.007780 0.008262 0.008695 0.009069 0.009375 0.009607 0.009757 0.009824 0.009806 0.009703 0.009519 0.009256 0.008920 0.008518 0.008058 0.007547 0.006998 0.006420 0.005825 0.005223 0.004625 0.004038 0.003467 0.002918 0.002392 0.001892 0.001418 0.000970 0.000547 0.000149 -0.000226 -0.000579 -0.000910 -0.001220 -0.001508 -0.001776 -0.002023 -0.002248 -0.002453 -0.002634 -0.002790 -0.002918 -0.003014 -0.003075 -0.003099 -0.003082 -0.003025 -0.002925 -0.002785 -0.002608 -0.002397 -0.002158 -0.001899 -0.001626 -0.001349 -0.001076 -0.000813 -0.000568 -0.000345 -0.000147 0.000022 0.000163 0.000278 0.000366 0.000431 0.000475 0.000500 0.000508 0.000501 0.000481 0.000451 0.000411 0.000366 0.000317 0.000267 0.000219 0.000174 0.000134 0.000100 0.000072 0.000051 0.000035 0.000024 0.000017 0.000014 0.000013 0.000013 0.000014 0.000015 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000029 0.000034 0.000043 0.000054 0.000071 0.000095 0.000128 0.000173 0.000233 0.000312 0.000414 0.000544 0.000705 0.000904 0.001145 0.001433 0.001772 0.002165 0.002615 0.003123 0.003686 0.004302 0.004966 0.005671 0.006408 0.007167 0.007938 0.008707 0.009462 0.010187 0.010868 0.011491 0.012041 0.012507 0.012875 0.013140 0.013293 0.013331 0.013255 0.013066 0.012767 0.012364 0.011866 0.011282 0.010623 0.009904 0.009139 0.008342 0.007530 0.006715 0.005909 0.005122 0.004360 0.003628 0.002928 0.002261 0.001627 0.001023 0.000447 -0.000105 -0.000635 -0.001148 -0.001647 -0.002133 -0.002608 -0.003074 -0.003530 -0.003975 -0.004406 -0.004817 -0.005203 -0.005555 -0.005867 -0.006129 -0.006336 -0.006480 -0.006558 -0.006567 -0.006506 -0.006377 -0.006184 -0.005933 -0.005632 -0.005291 -0.004918 -0.004525 -0.004121 -0.003715 -0.003316 -0.002931 -0.002563 -0.002217 -0.001897 -0.001602 -0.001336 -0.001097 -0.000887 -0.000705 -0.000550 -0.000423 -0.000319 -0.000239 -0.000177 -0.000132 -0.000099 -0.000076 -0.000061 -0.000050 -0.000041 -0.000034 -0.000028 -0.000021 -0.000015 -0.000008 -0.000002 0.000004 0.000008 0.000011 0.000013 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000031 0.000038 0.000048 0.000061 0.000081 0.000108 0.000147 0.000199 0.000270 0.000363 0.000483 0.000635 0.000825 0.001060 0.001344 0.001685 0.002087 0.002555 0.003092 0.003699 0.004376 0.005118 0.005922 0.006778 0.007678 0.008610 0.009560 0.010512 0.011451 0.012359 0.013217 0.014007 0.014712 0.015315 0.015802 0.016161 0.016384 0.016465 0.016404 0.016200 0.015858 0.015385 0.014790 0.014085 0.013285 0.012407 0.011468 0.010488 0.009485 0.008477 0.007479 0.006503 0.005559 0.004651 0.003784 0.002957 0.002170 0.001419 0.000698 0.000001 -0.000677 -0.001343 -0.002003 -0.002661 -0.003321 -0.003985 -0.004653 -0.005322 -0.005988 -0.006643 -0.007278 -0.007879 -0.008436 -0.008934 -0.009363 -0.009711 -0.009970 -0.010132 -0.010194 -0.010154 -0.010015 -0.009783 -0.009463 -0.009067 -0.008606 -0.008093 -0.007542 -0.006965 -0.006374 -0.005782 -0.005198 -0.004631 -0.004087 -0.003572 -0.003090 -0.002645 -0.002240 -0.001875 -0.001552 -0.001271 -0.001030 -0.000827 -0.000658 -0.000520 -0.000409 -0.000320 -0.000251 -0.000195 -0.000152 -0.000117 -0.000089 -0.000066 -0.000047 -0.000031 -0.000017 -0.000007 0.000001 0.000006 0.000010 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000023 0.000027 0.000033 0.000041 0.000051 0.000067 0.000088 0.000119 0.000162 0.000222 0.000301 0.000406 0.000541 0.000713 0.000929 0.001195 0.001518 0.001905 0.002363 0.002896 0.003509 0.004204 0.004979 0.005832 0.006757 0.007746 0.008788 0.009869 0.010974 0.012084 0.013181 0.014244 0.015251 0.016181 0.017014 0.017728 0.018309 0.018740 0.019012 0.019118 0.019055 0.018824 0.018431 0.017882 0.017190 0.016368 0.015435 0.014409 0.013313 0.012169 0.011001 0.009828 0.008669 0.007539 0.006449 0.005405 0.004411 0.003467 0.002570 0.001713 0.000889 0.000089 -0.000696 -0.001476 -0.002260 -0.003055 -0.003867 -0.004698 -0.005550 -0.006419 -0.007298 -0.008178 -0.009045 -0.009883 -0.010675 -0.011403 -0.012050 -0.012601 -0.013042 -0.013361 -0.013553 -0.013611 -0.013537 -0.013335 -0.013010 -0.012575 -0.012041 -0.011424 -0.010741 -0.010009 -0.009244 -0.008463 -0.007679 -0.006905 -0.006153 -0.005431 -0.004747 -0.004109 -0.003519 -0.002983 -0.002501 -0.002075 -0.001703 -0.001384 -0.001114 -0.000888 -0.000703 -0.000552 -0.000431 -0.000334 -0.000257 -0.000196 -0.000148 -0.000109 -0.000078 -0.000053 -0.000033 -0.000018 -0.000007 0.000001 0.000005 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000028 0.000034 0.000042 0.000054 0.000070 0.000094 0.000128 0.000175 0.000239 0.000326 0.000441 0.000589 0.000779 0.001015 0.001308 0.001663 0.002089 0.002594 0.003182 0.003859 0.004627 0.005485 0.006430 0.007456 0.008555 0.009713 0.010917 0.012148 0.013387 0.014612 0.015799 0.016924 0.017962 0.018891 0.019688 0.020333 0.020810 0.021107 0.021216 0.021134 0.020862 0.020407 0.019776 0.018985 0.018049 0.016990 0.015831 0.014596 0.013313 0.012006 0.010701 0.009417 0.008173 0.006980 0.005845 0.004772 0.003760 0.002802 0.001890 0.001014 0.000161 -0.000683 -0.001530 -0.002392 -0.003281 -0.004203 -0.005164 -0.006165 -0.007201 -0.008265 -0.009343 -0.010421 -0.011477 -0.012490 -0.013437 -0.014295 -0.015046 -0.015669 -0.016149 -0.016476 -0.016643 -0.016646 -0.016488 -0.016175 -0.015718 -0.015132 -0.014432 -0.013640 -0.012775 -0.011858 -0.010908 -0.009946 -0.008987 -0.008046 -0.007137 -0.006270 -0.005454 -0.004697 -0.004002 -0.003375 -0.002815 -0.002324 -0.001898 -0.001535 -0.001229 -0.000975 -0.000767 -0.000598 -0.000463 -0.000355 -0.000270 -0.000203 -0.000149 -0.000107 -0.000074 -0.000048 -0.000029 -0.000015 -0.000005 0.000000 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000043 0.000055 0.000072 0.000098 0.000133 0.000184 0.000253 0.000345 0.000468 0.000627 0.000829 0.001083 0.001396 0.001777 0.002235 0.002776 0.003408 0.004135 0.004960 0.005883 0.006900 0.008005 0.009188 0.010437 0.011734 0.013061 0.014396 0.015715 0.016991 0.018200 0.019313 0.020304 0.021151 0.021830 0.022324 0.022619 0.022708 0.022587 0.022258 0.021728 0.021009 0.020117 0.019071 0.017896 0.016617 0.015263 0.013865 0.012451 0.011048 0.009680 0.008365 0.007116 0.005941 0.004841 0.003814 0.002851 0.001941 0.001068 0.000218 -0.000629 -0.001489 -0.002378 -0.003311 -0.004297 -0.005343 -0.006450 -0.007615 -0.008828 -0.010076 -0.011336 -0.012588 -0.013803 -0.014954 -0.016015 -0.016958 -0.017762 -0.018406 -0.018876 -0.019160 -0.019253 -0.019156 -0.018874 -0.018417 -0.017801 -0.017044 -0.016168 -0.015197 -0.014154 -0.013064 -0.011950 -0.010831 -0.009727 -0.008654 -0.007625 -0.006653 -0.005746 -0.004912 -0.004155 -0.003477 -0.002879 -0.002358 -0.001911 -0.001534 -0.001219 -0.000959 -0.000748 -0.000579 -0.000444 -0.000337 -0.000252 -0.000186 -0.000134 -0.000094 -0.000063 -0.000040 -0.000023 -0.000012 -0.000005 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000015 0.000018 0.000022 0.000027 0.000034 0.000043 0.000055 0.000073 0.000099 0.000137 0.000189 0.000261 0.000358 0.000487 0.000654 0.000866 0.001132 0.001460 0.001860 0.002340 0.002908 0.003571 0.004334 0.005200 0.006169 0.007236 0.008396 0.009637 0.010947 0.012307 0.013698 0.015094 0.016472 0.017803 0.019058 0.020209 0.021229 0.022090 0.022770 0.023251 0.023517 0.023561 0.023380 0.022977 0.022362 0.021547 0.020552 0.019399 0.018117 0.016734 0.015283 0.013796 0.012307 0.010845 0.009433 0.008094 0.006839 0.005676 0.004604 0.003619 0.002710 0.001860 0.001052 0.000263 -0.000528 -0.001343 -0.002203 -0.003125 -0.004122 -0.005204 -0.006372 -0.007623 -0.008947 -0.010327 -0.011741 -0.013160 -0.014555 -0.015894 -0.017143 -0.018273 -0.019254 -0.020063 -0.020681 -0.021093 -0.021290 -0.021272 -0.021041 -0.020608 -0.019988 -0.019201 -0.018271 -0.017223 -0.016086 -0.014886 -0.013649 -0.012400 -0.011161 -0.009951 -0.008786 -0.007682 -0.006649 -0.005695 -0.004827 -0.004047 -0.003357 -0.002755 -0.002237 -0.001797 -0.001430 -0.001126 -0.000879 -0.000680 -0.000521 -0.000395 -0.000296 -0.000218 -0.000158 -0.000111 -0.000076 -0.000050 -0.000031 -0.000018 -0.000010 -0.000005 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000018 0.000022 0.000026 0.000033 0.000042 0.000054 0.000072 0.000099 0.000137 0.000191 0.000265 0.000365 0.000498 0.000669 0.000887 0.001161 0.001499 0.001910 0.002403 0.002988 0.003669 0.004454 0.005344 0.006339 0.007435 0.008625 0.009898 0.011240 0.012632 0.014053 0.015477 0.016877 0.018225 0.019491 0.020644 0.021655 0.022497 0.023145 0.023581 0.023791 0.023765 0.023504 0.023010 0.022297 0.021379 0.020280 0.019026 0.017646 0.016175 0.014648 0.013102 0.011570 0.010085 0.008674 0.007356 0.006145 0.005047 0.004060 0.003176 0.002379 0.001651 0.000967 0.000302 -0.000373 -0.001084 -0.001856 -0.002711 -0.003665 -0.004731 -0.005911 -0.007203 -0.008596 -0.010070 -0.011602 -0.013160 -0.014710 -0.016216 -0.017639 -0.018944 -0.020098 -0.021072 -0.021843 -0.022392 -0.022708 -0.022786 -0.022628 -0.022243 -0.021647 -0.020859 -0.019906 -0.018815 -0.017615 -0.016338 -0.015013 -0.013666 -0.012323 -0.011005 -0.009734 -0.008523 -0.007388 -0.006337 -0.005379 -0.004516 -0.003751 -0.003082 -0.002506 -0.002016 -0.001605 -0.001265 -0.000988 -0.000764 -0.000585 -0.000443 -0.000332 -0.000245 -0.000177 -0.000126 -0.000087 -0.000058 -0.000038 -0.000024 -0.000015 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000040 0.000052 0.000070 0.000097 0.000135 0.000190 0.000265 0.000367 0.000501 0.000674 0.000895 0.001171 0.001513 0.001928 0.002426 0.003016 0.003704 0.004496 0.005393 0.006395 0.007498 0.008694 0.009973 0.011318 0.012712 0.014130 0.015547 0.016936 0.018266 0.019505 0.020624 0.021591 0.022379 0.022964 0.023326 0.023451 0.023332 0.022970 0.022371 0.021548 0.020522 0.019318 0.017966 0.016500 0.014958 0.013377 0.011798 0.010257 0.008787 0.007417 0.006167 0.005049 0.004068 0.003220 0.002493 0.001867 0.001319 0.000820 0.000338 -0.000160 -0.000708 -0.001334 -0.002065 -0.002923 -0.003920 -0.005063 -0.006349 -0.007766 -0.009295 -0.010910 -0.012575 -0.014253 -0.015902 -0.017482 -0.018951 -0.020271 -0.021409 -0.022337 -0.023031 -0.023478 -0.023670 -0.023606 -0.023295 -0.022750 -0.021993 -0.021048 -0.019947 -0.018721 -0.017402 -0.016022 -0.014611 -0.013196 -0.011803 -0.010454 -0.009166 -0.007954 -0.006831 -0.005804 -0.004878 -0.004056 -0.003336 -0.002715 -0.002186 -0.001742 -0.001374 -0.001073 -0.000830 -0.000636 -0.000481 -0.000360 -0.000266 -0.000193 -0.000137 -0.000096 -0.000065 -0.000043 -0.000028 -0.000018 -0.000012 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000024 0.000030 0.000038 0.000049 0.000067 0.000093 0.000131 0.000186 0.000261 0.000362 0.000496 0.000669 0.000889 0.001164 0.001503 0.001916 0.002411 0.002996 0.003678 0.004462 0.005350 0.006341 0.007431 0.008611 0.009870 0.011192 0.012557 0.013942 0.015320 0.016663 0.017940 0.019119 0.020169 0.021059 0.021762 0.022252 0.022512 0.022528 0.022294 0.021813 0.021094 0.020153 0.019014 0.017705 0.016261 0.014720 0.013123 0.011510 0.009925 0.008405 0.006987 0.005698 0.004558 0.003580 0.002765 0.002107 0.001589 0.001189 0.000878 0.000619 0.000377 0.000111 -0.000216 -0.000641 -0.001195 -0.001902 -0.002780 -0.003837 -0.005070 -0.006469 -0.008012 -0.009672 -0.011412 -0.013189 -0.014960 -0.016678 -0.018297 -0.019775 -0.021074 -0.022160 -0.023007 -0.023597 -0.023919 -0.023970 -0.023755 -0.023289 -0.022592 -0.021689 -0.020612 -0.019393 -0.018067 -0.016668 -0.015227 -0.013775 -0.012339 -0.010942 -0.009605 -0.008344 -0.007173 -0.006100 -0.005132 -0.004270 -0.003515 -0.002862 -0.002306 -0.001839 -0.001452 -0.001134 -0.000878 -0.000672 -0.000509 -0.000380 -0.000280 -0.000204 -0.000145 -0.000102 -0.000070 -0.000047 -0.000032 -0.000022 -0.000015 -0.000011 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000035 0.000046 0.000063 0.000089 0.000126 0.000180 0.000254 0.000354 0.000485 0.000655 0.000871 0.001141 0.001473 0.001876 0.002359 0.002930 0.003596 0.004360 0.005224 0.006187 0.007244 0.008387 0.009602 0.010875 0.012185 0.013508 0.014818 0.016085 0.017277 0.018365 0.019314 0.020097 0.020685 0.021053 0.021186 0.021070 0.020702 0.020086 0.019235 0.018169 0.016913 0.015502 0.013973 0.012368 0.010731 0.009107 0.007541 0.006073 0.004738 0.003566 0.002577 0.001780 0.001175 0.000753 0.000493 0.000368 0.000342 0.000375 0.000424 0.000442 0.000385 0.000212 -0.000114 -0.000622 -0.001333 -0.002257 -0.003393 -0.004732 -0.006251 -0.007920 -0.009702 -0.011551 -0.013418 -0.015254 -0.017009 -0.018635 -0.020089 -0.021334 -0.022339 -0.023081 -0.023547 -0.023731 -0.023636 -0.023274 -0.022665 -0.021835 -0.020814 -0.019637 -0.018338 -0.016954 -0.015518 -0.014061 -0.012613 -0.011200 -0.009842 -0.008559 -0.007364 -0.006268 -0.005277 -0.004394 -0.003619 -0.002949 -0.002378 -0.001897 -0.001498 -0.001171 -0.000906 -0.000693 -0.000525 -0.000392 -0.000289 -0.000210 -0.000150 -0.000105 -0.000073 -0.000050 -0.000034 -0.000024 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000043 0.000059 0.000084 0.000120 0.000172 0.000244 0.000341 0.000469 0.000634 0.000842 0.001103 0.001423 0.001811 0.002276 0.002825 0.003463 0.004195 0.005022 0.005942 0.006950 0.008036 0.009188 0.010390 0.011621 0.012857 0.014071 0.015234 0.016315 0.017282 0.018105 0.018753 0.019200 0.019423 0.019407 0.019140 0.018622 0.017860 0.016868 0.015671 0.014298 0.012788 0.011181 0.009524 0.007864 0.006248 0.004724 0.003332 0.002111 0.001088 0.000283 -0.000297 -0.000653 -0.000800 -0.000762 -0.000571 -0.000268 0.000100 0.000483 0.000829 0.001087 0.001209 0.001154 0.000889 0.000388 -0.000361 -0.001361 -0.002600 -0.004058 -0.005703 -0.007495 -0.009387 -0.011326 -0.013260 -0.015135 -0.016897 -0.018499 -0.019901 -0.021066 -0.021968 -0.022590 -0.022923 -0.022967 -0.022732 -0.022238 -0.021508 -0.020574 -0.019470 -0.018232 -0.016895 -0.015495 -0.014066 -0.012637 -0.011236 -0.009886 -0.008606 -0.007411 -0.006313 -0.005318 -0.004432 -0.003652 -0.002978 -0.002402 -0.001917 -0.001514 -0.001184 -0.000916 -0.000701 -0.000530 -0.000396 -0.000292 -0.000212 -0.000151 -0.000106 -0.000074 -0.000051 -0.000036 -0.000026 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000029 0.000039 0.000055 0.000079 0.000113 0.000163 0.000232 0.000326 0.000448 0.000606 0.000805 0.001052 0.001356 0.001725 0.002165 0.002684 0.003288 0.003978 0.004756 0.005620 0.006564 0.007578 0.008649 0.009761 0.010892 0.012020 0.013116 0.014153 0.015098 0.015922 0.016595 0.017086 0.017372 0.017430 0.017247 0.016816 0.016136 0.015218 0.014080 0.012750 0.011262 0.009657 0.007981 0.006283 0.004614 0.003025 0.001563 0.000271 -0.000812 -0.001659 -0.002252 -0.002585 -0.002663 -0.002503 -0.002134 -0.001594 -0.000930 -0.000194 0.000558 0.001266 0.001873 0.002327 0.002580 0.002593 0.002338 0.001799 0.000972 -0.000133 -0.001496 -0.003085 -0.004858 -0.006766 -0.008754 -0.010766 -0.012742 -0.014628 -0.016371 -0.017924 -0.019250 -0.020316 -0.021101 -0.021595 -0.021794 -0.021706 -0.021349 -0.020745 -0.019925 -0.018923 -0.017774 -0.016515 -0.015183 -0.013810 -0.012428 -0.011067 -0.009749 -0.008496 -0.007323 -0.006243 -0.005263 -0.004388 -0.003619 -0.002951 -0.002381 -0.001901 -0.001502 -0.001175 -0.000909 -0.000695 -0.000526 -0.000392 -0.000289 -0.000210 -0.000150 -0.000106 -0.000074 -0.000052 -0.000037 -0.000027 -0.000021 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000036 0.000051 0.000074 0.000107 0.000155 0.000220 0.000308 0.000424 0.000572 0.000760 0.000992 0.001277 0.001621 0.002032 0.002516 0.003077 0.003718 0.004438 0.005235 0.006103 0.007032 0.008008 0.009014 0.010030 0.011032 0.011993 0.012885 0.013677 0.014340 0.014844 0.015162 0.015270 0.015150 0.014789 0.014181 0.013332 0.012254 0.010968 0.009506 0.007907 0.006214 0.004478 0.002752 0.001088 -0.000460 -0.001842 -0.003015 -0.003940 -0.004591 -0.004951 -0.005015 -0.004792 -0.004303 -0.003581 -0.002669 -0.001620 -0.000492 0.000651 0.001746 0.002728 0.003539 0.004125 0.004445 0.004464 0.004165 0.003540 0.002598 0.001358 -0.000147 -0.001874 -0.003773 -0.005786 -0.007855 -0.009916 -0.011911 -0.013783 -0.015482 -0.016965 -0.018196 -0.019150 -0.019812 -0.020178 -0.020253 -0.020051 -0.019595 -0.018912 -0.018037 -0.017003 -0.015849 -0.014609 -0.013319 -0.012010 -0.010712 -0.009449 -0.008245 -0.007114 -0.006070 -0.005121 -0.004272 -0.003525 -0.002876 -0.002321 -0.001854 -0.001465 -0.001146 -0.000886 -0.000678 -0.000512 -0.000382 -0.000281 -0.000204 -0.000146 -0.000103 -0.000073 -0.000052 -0.000037 -0.000028 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000012 0.000017 0.000024 0.000034 0.000048 0.000070 0.000101 0.000146 0.000207 0.000290 0.000398 0.000536 0.000709 0.000924 0.001187 0.001504 0.001882 0.002326 0.002839 0.003424 0.004080 0.004803 0.005586 0.006420 0.007290 0.008180 0.009068 0.009932 0.010745 0.011479 0.012105 0.012593 0.012917 0.013050 0.012971 0.012663 0.012116 0.011328 0.010307 0.009067 0.007636 0.006047 0.004342 0.002571 0.000785 -0.000958 -0.002604 -0.004097 -0.005386 -0.006425 -0.007179 -0.007619 -0.007731 -0.007512 -0.006975 -0.006144 -0.005057 -0.003761 -0.002315 -0.000783 0.000765 0.002260 0.003631 0.004814 0.005751 0.006395 0.006708 0.006669 0.006268 0.005512 0.004419 0.003022 0.001364 -0.000503 -0.002520 -0.004625 -0.006754 -0.008843 -0.010832 -0.012667 -0.014300 -0.015693 -0.016817 -0.017653 -0.018193 -0.018441 -0.018409 -0.018116 -0.017589 -0.016860 -0.015963 -0.014935 -0.013810 -0.012624 -0.011410 -0.010196 -0.009009 -0.007871 -0.006800 -0.005807 -0.004903 -0.004093 -0.003379 -0.002758 -0.002226 -0.001778 -0.001406 -0.001099 -0.000851 -0.000651 -0.000492 -0.000367 -0.000270 -0.000196 -0.000140 -0.000100 -0.000071 -0.000051 -0.000038 -0.000029 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000009 0.000014 0.000021 0.000031 0.000045 0.000066 0.000096 0.000138 0.000195 0.000271 0.000370 0.000496 0.000655 0.000851 0.001090 0.001378 0.001720 0.002121 0.002583 0.003108 0.003695 0.004338 0.005031 0.005763 0.006521 0.007286 0.008040 0.008758 0.009415 0.009983 0.010435 0.010742 0.010879 0.010821 0.010550 0.010051 0.009317 0.008349 0.007157 0.005761 0.004189 0.002481 0.000680 -0.001160 -0.002984 -0.004734 -0.006350 -0.007777 -0.008962 -0.009858 -0.010430 -0.010651 -0.010509 -0.010003 -0.009147 -0.007971 -0.006516 -0.004835 -0.002991 -0.001054 0.000900 0.002796 0.004559 0.006119 0.007413 0.008389 0.009007 0.009240 0.009078 0.008524 0.007596 0.006326 0.004757 0.002942 0.000941 -0.001182 -0.003360 -0.005527 -0.007619 -0.009578 -0.011353 -0.012901 -0.014191 -0.015200 -0.015919 -0.016346 -0.016491 -0.016373 -0.016015 -0.015448 -0.014704 -0.013818 -0.012826 -0.011763 -0.010660 -0.009547 -0.008452 -0.007397 -0.006398 -0.005470 -0.004623 -0.003862 -0.003189 -0.002604 -0.002103 -0.001681 -0.001329 -0.001040 -0.000804 -0.000615 -0.000465 -0.000347 -0.000255 -0.000185 -0.000133 -0.000095 -0.000068 -0.000049 -0.000037 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 0.000000 0.000003 0.000006 0.000011 0.000018 0.000028 0.000043 0.000063 0.000091 0.000130 0.000182 0.000251 0.000341 0.000455 0.000598 0.000774 0.000989 0.001246 0.001551 0.001907 0.002317 0.002780 0.003294 0.003855 0.004455 0.005082 0.005724 0.006362 0.006977 0.007546 0.008044 0.008444 0.008720 0.008844 0.008793 0.008545 0.008083 0.007396 0.006478 0.005335 0.003980 0.002435 0.000733 -0.001085 -0.002971 -0.004868 -0.006720 -0.008464 -0.010042 -0.011393 -0.012466 -0.013214 -0.013601 -0.013602 -0.013206 -0.012414 -0.011245 -0.009731 -0.007916 -0.005859 -0.003627 -0.001296 0.001055 0.003343 0.005489 0.007419 0.009066 0.010372 0.011295 0.011806 0.011889 0.011546 0.010795 0.009666 0.008202 0.006456 0.004488 0.002365 0.000156 -0.002071 -0.004250 -0.006319 -0.008223 -0.009918 -0.011367 -0.012545 -0.013439 -0.014046 -0.014373 -0.014435 -0.014254 -0.013858 -0.013277 -0.012547 -0.011700 -0.010772 -0.009794 -0.008796 -0.007805 -0.006843 -0.005928 -0.005075 -0.004294 -0.003590 -0.002967 -0.002424 -0.001959 -0.001566 -0.001238 -0.000969 -0.000750 -0.000574 -0.000433 -0.000323 -0.000237 -0.000172 -0.000124 -0.000088 -0.000064 -0.000047 -0.000036 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 -0.000000 0.000003 0.000009 0.000016 0.000026 0.000040 0.000059 0.000085 0.000121 0.000169 0.000231 0.000312 0.000414 0.000540 0.000696 0.000886 0.001112 0.001380 0.001691 0.002047 0.002447 0.002890 0.003368 0.003874 0.004397 0.004922 0.005434 0.005911 0.006332 0.006673 0.006907 0.007009 0.006955 0.006721 0.006288 0.005641 0.004773 0.003681 0.002373 0.000866 -0.000816 -0.002635 -0.004549 -0.006506 -0.008449 -0.010316 -0.012045 -0.013574 -0.014844 -0.015801 -0.016399 -0.016603 -0.016389 -0.015746 -0.014680 -0.013211 -0.011373 -0.009217 -0.006803 -0.004204 -0.001499 0.001226 0.003886 0.006398 0.008681 0.010666 0.012292 0.013512 0.014294 0.014621 0.014493 0.013925 0.012946 0.011598 0.009934 0.008016 0.005910 0.003686 0.001416 -0.000832 -0.002995 -0.005014 -0.006841 -0.008438 -0.009777 -0.010841 -0.011624 -0.012131 -0.012373 -0.012371 -0.012149 -0.011738 -0.011169 -0.010475 -0.009690 -0.008845 -0.007971 -0.007092 -0.006233 -0.005410 -0.004639 -0.003930 -0.003290 -0.002721 -0.002225 -0.001799 -0.001438 -0.001138 -0.000891 -0.000690 -0.000528 -0.000399 -0.000297 -0.000218 -0.000158 -0.000114 -0.000082 -0.000059 -0.000044 -0.000034 -0.000028 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 0.000001 0.000006 0.000013 0.000023 0.000036 0.000054 0.000079 0.000112 0.000155 0.000211 0.000282 0.000372 0.000483 0.000619 0.000783 0.000980 0.001210 0.001477 0.001781 0.002120 0.002491 0.002888 0.003303 0.003724 0.004137 0.004525 0.004869 0.005147 0.005335 0.005410 0.005347 0.005122 0.004714 0.004107 0.003289 0.002252 0.001000 -0.000458 -0.002102 -0.003904 -0.005825 -0.007819 -0.009833 -0.011806 -0.013677 -0.015381 -0.016855 -0.018039 -0.018880 -0.019331 -0.019358 -0.018938 -0.018063 -0.016740 -0.014992 -0.012856 -0.010384 -0.007643 -0.004706 -0.001659 0.001410 0.004413 0.007261 0.009871 0.012171 0.014096 0.015596 0.016638 0.017201 0.017283 0.016898 0.016073 0.014849 0.013278 0.011422 0.009348 0.007128 0.004832 0.002532 0.000294 -0.001822 -0.003767 -0.005497 -0.006984 -0.008207 -0.009157 -0.009837 -0.010254 -0.010428 -0.010380 -0.010138 -0.009732 -0.009194 -0.008556 -0.007849 -0.007102 -0.006341 -0.005588 -0.004863 -0.004178 -0.003545 -0.002972 -0.002461 -0.002014 -0.001629 -0.001304 -0.001032 -0.000808 -0.000626 -0.000479 -0.000362 -0.000269 -0.000197 -0.000143 -0.000103 -0.000074 -0.000054 -0.000040 -0.000032 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000007 -0.000005 -0.000002 0.000003 0.000010 0.000019 0.000032 0.000049 0.000072 0.000102 0.000140 0.000190 0.000252 0.000330 0.000426 0.000543 0.000684 0.000851 0.001046 0.001270 0.001524 0.001804 0.002107 0.002427 0.002755 0.003078 0.003384 0.003655 0.003873 0.004016 0.004063 0.003989 0.003771 0.003389 0.002822 0.002056 0.001081 -0.000106 -0.001500 -0.003089 -0.004851 -0.006754 -0.008758 -0.010815 -0.012869 -0.014859 -0.016722 -0.018391 -0.019804 -0.020900 -0.021626 -0.021937 -0.021797 -0.021188 -0.020100 -0.018545 -0.016545 -0.014142 -0.011390 -0.008357 -0.005122 -0.001772 0.001603 0.004909 0.008057 0.010960 0.013542 0.015738 0.017496 0.018777 0.019561 0.019844 0.019636 0.018963 0.017867 0.016397 0.014615 0.012587 0.010385 0.008082 0.005750 0.003455 0.001260 -0.000782 -0.002629 -0.004247 -0.005614 -0.006719 -0.007559 -0.008143 -0.008485 -0.008604 -0.008526 -0.008280 -0.007896 -0.007404 -0.006835 -0.006216 -0.005574 -0.004930 -0.004303 -0.003707 -0.003152 -0.002647 -0.002195 -0.001798 -0.001457 -0.001167 -0.000924 -0.000724 -0.000561 -0.000429 -0.000324 -0.000241 -0.000176 -0.000127 -0.000091 -0.000066 -0.000048 -0.000036 -0.000029 -0.000024 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000008 -0.000006 -0.000004 0.000001 0.000007 0.000016 0.000027 0.000043 0.000064 0.000090 0.000124 0.000168 0.000222 0.000289 0.000371 0.000470 0.000589 0.000729 0.000890 0.001075 0.001281 0.001506 0.001746 0.001993 0.002239 0.002472 0.002679 0.002842 0.002944 0.002964 0.002880 0.002671 0.002315 0.001791 0.001082 0.000176 -0.000934 -0.002251 -0.003766 -0.005464 -0.007322 -0.009304 -0.011371 -0.013471 -0.015548 -0.017539 -0.019382 -0.021008 -0.022356 -0.023364 -0.023980 -0.024159 -0.023868 -0.023088 -0.021812 -0.020053 -0.017836 -0.015203 -0.012211 -0.008930 -0.005442 -0.001835 0.001799 0.005363 0.008766 0.011921 0.014748 0.017180 0.019163 0.020659 0.021643 0.022110 0.022070 0.021546 0.020577 0.019212 0.017512 0.015542 0.013375 0.011082 0.008736 0.006406 0.004154 0.002033 0.000091 -0.001639 -0.003132 -0.004374 -0.005361 -0.006097 -0.006593 -0.006869 -0.006947 -0.006853 -0.006617 -0.006267 -0.005832 -0.005339 -0.004814 -0.004277 -0.003747 -0.003239 -0.002762 -0.002324 -0.001931 -0.001585 -0.001285 -0.001030 -0.000817 -0.000640 -0.000496 -0.000379 -0.000286 -0.000212 -0.000155 -0.000112 -0.000080 -0.000057 -0.000042 -0.000032 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000005 -0.000002 0.000004 0.000012 0.000022 0.000036 0.000054 0.000078 0.000108 0.000145 0.000192 0.000249 0.000319 0.000402 0.000500 0.000614 0.000745 0.000893 0.001056 0.001230 0.001412 0.001593 0.001765 0.001916 0.002033 0.002099 0.002097 0.002007 0.001808 0.001480 0.001002 0.000356 -0.000474 -0.001498 -0.002722 -0.004144 -0.005756 -0.007539 -0.009467 -0.011507 -0.013613 -0.015736 -0.017818 -0.019796 -0.021607 -0.023183 -0.024462 -0.025384 -0.025896 -0.025955 -0.025530 -0.024602 -0.023167 -0.021237 -0.018839 -0.016019 -0.012832 -0.009353 -0.005661 -0.001848 0.001992 0.005763 0.009373 0.012731 0.015759 0.018388 0.020562 0.022241 0.023401 0.024033 0.024145 0.023761 0.022916 0.021658 0.020046 0.018146 0.016027 0.013762 0.011422 0.009077 0.006788 0.004613 0.002597 0.000777 -0.000821 -0.002180 -0.003294 -0.004164 -0.004801 -0.005219 -0.005439 -0.005487 -0.005389 -0.005172 -0.004865 -0.004492 -0.004079 -0.003645 -0.003209 -0.002785 -0.002383 -0.002012 -0.001676 -0.001378 -0.001119 -0.000898 -0.000713 -0.000559 -0.000432 -0.000330 -0.000249 -0.000184 -0.000134 -0.000096 -0.000068 -0.000049 -0.000036 -0.000027 -0.000022 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000008 -0.000008 -0.000009 -0.000009 -0.000008 -0.000007 -0.000003 0.000001 0.000008 0.000017 0.000029 0.000045 0.000065 0.000091 0.000124 0.000163 0.000212 0.000269 0.000338 0.000418 0.000509 0.000613 0.000727 0.000851 0.000980 0.001109 0.001232 0.001338 0.001417 0.001454 0.001435 0.001343 0.001157 0.000860 0.000431 -0.000149 -0.000897 -0.001825 -0.002944 -0.004257 -0.005759 -0.007441 -0.009283 -0.011257 -0.013328 -0.015452 -0.017577 -0.019646 -0.021596 -0.023364 -0.024883 -0.026090 -0.026929 -0.027345 -0.027299 -0.026759 -0.025708 -0.024143 -0.022079 -0.019542 -0.016579 -0.013247 -0.009620 -0.005779 -0.001816 0.002176 0.006100 0.009863 0.013375 0.016556 0.019338 0.021664 0.023493 0.024799 0.025573 0.025822 0.025565 0.024838 0.023687 0.022169 0.020346 0.018288 0.016066 0.013751 0.011412 0.009110 0.006903 0.004837 0.002950 0.001271 -0.000183 -0.001402 -0.002386 -0.003143 -0.003687 -0.004034 -0.004210 -0.004237 -0.004143 -0.003953 -0.003693 -0.003384 -0.003047 -0.002700 -0.002355 -0.002024 -0.001715 -0.001433 -0.001182 -0.000962 -0.000773 -0.000614 -0.000481 -0.000372 -0.000284 -0.000213 -0.000157 -0.000114 -0.000081 -0.000057 -0.000041 -0.000030 -0.000022 -0.000018 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000001 0.000005 0.000012 0.000022 0.000036 0.000053 0.000075 0.000103 0.000136 0.000176 0.000224 0.000279 0.000343 0.000414 0.000493 0.000578 0.000668 0.000757 0.000841 0.000912 0.000962 0.000978 0.000948 0.000857 0.000688 0.000424 0.000045 -0.000466 -0.001128 -0.001954 -0.002959 -0.004147 -0.005523 -0.007079 -0.008805 -0.010679 -0.012674 -0.014753 -0.016871 -0.018978 -0.021015 -0.022923 -0.024637 -0.026092 -0.027228 -0.027986 -0.028316 -0.028179 -0.027545 -0.026398 -0.024736 -0.022574 -0.019941 -0.016882 -0.013456 -0.009734 -0.005800 -0.001742 0.002345 0.006365 0.010226 0.013840 0.017126 0.020016 0.022453 0.024395 0.025817 0.026708 0.027073 0.026931 0.026314 0.025267 0.023844 0.022107 0.020121 0.017958 0.015686 0.013373 0.011080 0.008864 0.006773 0.004845 0.003109 0.001585 0.000283 -0.000794 -0.001651 -0.002299 -0.002757 -0.003043 -0.003182 -0.003197 -0.003113 -0.002954 -0.002741 -0.002493 -0.002226 -0.001955 -0.001690 -0.001439 -0.001207 -0.000999 -0.000815 -0.000656 -0.000521 -0.000409 -0.000316 -0.000240 -0.000180 -0.000132 -0.000095 -0.000067 -0.000047 -0.000033 -0.000024 -0.000018 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000003 0.000002 0.000008 0.000016 0.000028 0.000042 0.000061 0.000083 0.000111 0.000144 0.000183 0.000227 0.000276 0.000330 0.000388 0.000448 0.000507 0.000563 0.000608 0.000636 0.000638 0.000603 0.000517 0.000367 0.000137 -0.000191 -0.000633 -0.001207 -0.001929 -0.002813 -0.003869 -0.005104 -0.006516 -0.008101 -0.009844 -0.011725 -0.013715 -0.015777 -0.017868 -0.019936 -0.021926 -0.023777 -0.025427 -0.026814 -0.027876 -0.028559 -0.028813 -0.028601 -0.027894 -0.026678 -0.024952 -0.022731 -0.020043 -0.016935 -0.013464 -0.009702 -0.005728 -0.001633 0.002492 0.006553 0.010458 0.014120 0.017462 0.020414 0.022921 0.024941 0.026447 0.027429 0.027890 0.027847 0.027331 0.026384 0.025057 0.023410 0.021507 0.019416 0.017204 0.014936 0.012674 0.010473 0.008381 0.006436 0.004668 0.003099 0.001739 0.000593 -0.000342 -0.001076 -0.001623 -0.002004 -0.002237 -0.002347 -0.002356 -0.002286 -0.002157 -0.001989 -0.001795 -0.001591 -0.001385 -0.001187 -0.001000 -0.000831 -0.000680 -0.000549 -0.000436 -0.000342 -0.000264 -0.000201 -0.000150 -0.000109 -0.000078 -0.000054 -0.000037 -0.000026 -0.000018 -0.000014 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000007 -0.000006 -0.000004 -0.000000 0.000005 0.000011 0.000021 0.000032 0.000048 0.000067 0.000089 0.000116 0.000147 0.000181 0.000217 0.000256 0.000296 0.000335 0.000370 0.000397 0.000410 0.000403 0.000367 0.000290 0.000160 -0.000036 -0.000313 -0.000688 -0.001176 -0.001794 -0.002557 -0.003476 -0.004561 -0.005817 -0.007242 -0.008830 -0.010565 -0.012428 -0.014389 -0.016413 -0.018455 -0.020466 -0.022392 -0.024175 -0.025752 -0.027065 -0.028054 -0.028666 -0.028855 -0.028583 -0.027825 -0.026566 -0.024808 -0.022564 -0.019865 -0.016753 -0.013286 -0.009534 -0.005576 -0.001498 0.002611 0.006658 0.010554 0.014215 0.017565 0.020535 0.023072 0.025133 0.026694 0.027741 0.028276 0.028317 0.027891 0.027039 0.025808 0.024255 0.022443 0.020435 0.018298 0.016094 0.013883 0.011720 0.009650 0.007713 0.005939 0.004348 0.002954 0.001763 0.000772 -0.000026 -0.000644 -0.001099 -0.001411 -0.001600 -0.001688 -0.001694 -0.001639 -0.001540 -0.001411 -0.001265 -0.001112 -0.000960 -0.000815 -0.000680 -0.000559 -0.000452 -0.000360 -0.000282 -0.000218 -0.000165 -0.000122 -0.000088 -0.000062 -0.000043 -0.000029 -0.000019 -0.000013 -0.000010 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000002 0.000002 0.000008 0.000015 0.000025 0.000037 0.000052 0.000071 0.000092 0.000115 0.000141 0.000167 0.000193 0.000218 0.000240 0.000254 0.000259 0.000247 0.000212 0.000146 0.000037 -0.000125 -0.000354 -0.000664 -0.001071 -0.001589 -0.002233 -0.003016 -0.003951 -0.005043 -0.006298 -0.007713 -0.009280 -0.010986 -0.012808 -0.014718 -0.016682 -0.018656 -0.020594 -0.022442 -0.024144 -0.025641 -0.026876 -0.027793 -0.028340 -0.028473 -0.028157 -0.027368 -0.026093 -0.024332 -0.022101 -0.019429 -0.016356 -0.012940 -0.009247 -0.005354 -0.001344 0.002696 0.006678 0.010517 0.014129 0.017441 0.020389 0.022917 0.024987 0.026571 0.027658 0.028249 0.028358 0.028011 0.027247 0.026110 0.024655 0.022940 0.021026 0.018977 0.016854 0.014713 0.012608 0.010583 0.008677 0.006919 0.005331 0.003927 0.002713 0.001688 0.000847 0.000178 -0.000334 -0.000707 -0.000960 -0.001111 -0.001182 -0.001189 -0.001148 -0.001074 -0.000978 -0.000871 -0.000760 -0.000650 -0.000546 -0.000451 -0.000366 -0.000292 -0.000229 -0.000176 -0.000133 -0.000098 -0.000070 -0.000049 -0.000033 -0.000021 -0.000014 -0.000009 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 0.000000 0.000005 0.000011 0.000019 0.000029 0.000041 0.000056 0.000072 0.000089 0.000107 0.000125 0.000141 0.000154 0.000161 0.000160 0.000147 0.000116 0.000061 -0.000027 -0.000158 -0.000343 -0.000594 -0.000924 -0.001348 -0.001880 -0.002534 -0.003321 -0.004251 -0.005332 -0.006566 -0.007950 -0.009476 -0.011130 -0.012891 -0.014731 -0.016617 -0.018507 -0.020356 -0.022114 -0.023725 -0.025136 -0.026291 -0.027136 -0.027623 -0.027711 -0.027366 -0.026565 -0.025296 -0.023562 -0.021375 -0.018765 -0.015772 -0.012448 -0.008859 -0.005077 -0.001181 0.002744 0.006616 0.010351 0.013872 0.017106 0.019992 0.022478 0.024525 0.026106 0.027209 0.027836 0.027998 0.027720 0.027037 0.025992 0.024635 0.023022 0.021211 0.019263 0.017234 0.015180 0.013152 0.011192 0.009338 0.007619 0.006056 0.004663 0.003448 0.002411 0.001546 0.000845 0.000294 -0.000123 -0.000424 -0.000627 -0.000748 -0.000805 -0.000813 -0.000785 -0.000732 -0.000663 -0.000586 -0.000507 -0.000429 -0.000356 -0.000290 -0.000232 -0.000182 -0.000140 -0.000105 -0.000077 -0.000054 -0.000037 -0.000024 -0.000015 -0.000009 -0.000006 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 -0.000001 0.000003 0.000008 0.000015 0.000023 0.000033 0.000044 0.000056 0.000069 0.000080 0.000091 0.000099 0.000102 0.000099 0.000086 0.000060 0.000015 -0.000054 -0.000157 -0.000301 -0.000499 -0.000761 -0.001100 -0.001529 -0.002062 -0.002710 -0.003485 -0.004395 -0.005447 -0.006642 -0.007977 -0.009444 -0.011029 -0.012711 -0.014465 -0.016257 -0.018049 -0.019797 -0.021453 -0.022967 -0.024286 -0.025359 -0.026134 -0.026567 -0.026618 -0.026257 -0.025461 -0.024221 -0.022537 -0.020424 -0.017908 -0.015028 -0.011834 -0.008387 -0.004756 -0.001016 0.002754 0.006474 0.010067 0.013458 0.016578 0.019370 0.021782 0.023777 0.025331 0.026429 0.027073 0.027274 0.027055 0.026446 0.025490 0.024232 0.022725 0.021025 0.019186 0.017264 0.015312 0.013376 0.011499 0.009717 0.008056 0.006538 0.005176 0.003980 0.002949 0.002080 0.001364 0.000791 0.000345 0.000010 -0.000229 -0.000390 -0.000486 -0.000533 -0.000542 -0.000524 -0.000487 -0.000439 -0.000385 -0.000329 -0.000275 -0.000225 -0.000180 -0.000141 -0.000108 -0.000081 -0.000058 -0.000041 -0.000027 -0.000017 -0.000010 -0.000006 -0.000003 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000001 0.000002 0.000007 0.000012 0.000019 0.000027 0.000035 0.000044 0.000052 0.000059 0.000064 0.000065 0.000062 0.000051 0.000029 -0.000005 -0.000059 -0.000137 -0.000247 -0.000398 -0.000600 -0.000864 -0.001202 -0.001626 -0.002147 -0.002777 -0.003526 -0.004403 -0.005411 -0.006552 -0.007823 -0.009216 -0.010717 -0.012306 -0.013959 -0.015645 -0.017327 -0.018965 -0.020512 -0.021923 -0.023147 -0.024136 -0.024844 -0.025227 -0.025251 -0.024885 -0.024109 -0.022915 -0.021304 -0.019288 -0.016893 -0.014156 -0.011123 -0.007851 -0.004405 -0.000855 0.002725 0.006260 0.009676 0.012905 0.015881 0.018549 0.020861 0.022781 0.024285 0.025360 0.026006 0.026233 0.026062 0.025522 0.024650 0.023491 0.022093 0.020507 0.018786 0.016981 0.015142 0.013313 0.011534 0.009839 0.008253 0.006797 0.005485 0.004324 0.003317 0.002460 0.001747 0.001166 0.000705 0.000350 0.000085 -0.000103 -0.000229 -0.000305 -0.000343 -0.000352 -0.000341 -0.000316 -0.000283 -0.000245 -0.000207 -0.000170 -0.000136 -0.000106 -0.000081 -0.000060 -0.000043 -0.000029 -0.000019 -0.000012 -0.000007 -0.000003 -0.000002 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000001 0.000002 0.000006 0.000011 0.000017 0.000023 0.000030 0.000036 0.000041 0.000044 0.000044 0.000041 0.000032 0.000016 -0.000011 -0.000051 -0.000109 -0.000190 -0.000303 -0.000455 -0.000655 -0.000914 -0.001242 -0.001650 -0.002150 -0.002752 -0.003465 -0.004296 -0.005249 -0.006325 -0.007520 -0.008826 -0.010231 -0.011717 -0.013259 -0.014829 -0.016393 -0.017912 -0.019345 -0.020648 -0.021775 -0.022681 -0.023324 -0.023664 -0.023666 -0.023306 -0.022563 -0.021430 -0.019908 -0.018010 -0.015758 -0.013186 -0.010339 -0.007268 -0.004034 -0.000702 0.002660 0.005982 0.009196 0.012236 0.015042 0.017562 0.019752 0.021576 0.023013 0.024048 0.024683 0.024924 0.024793 0.024314 0.023524 0.022462 0.021173 0.019705 0.018107 0.016427 0.014711 0.013000 0.011331 0.009735 0.008239 0.006860 0.005612 0.004502 0.003533 0.002703 0.002005 0.001430 0.000967 0.000603 0.000325 0.000119 -0.000027 -0.000124 -0.000183 -0.000214 -0.000222 -0.000215 -0.000198 -0.000175 -0.000150 -0.000123 -0.000099 -0.000077 -0.000058 -0.000042 -0.000030 -0.000020 -0.000013 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000005 -0.000004 -0.000001 0.000002 0.000006 0.000011 0.000016 0.000021 0.000026 0.000030 0.000032 0.000033 0.000030 0.000024 0.000012 -0.000008 -0.000037 -0.000079 -0.000138 -0.000220 -0.000331 -0.000478 -0.000670 -0.000918 -0.001229 -0.001616 -0.002088 -0.002653 -0.003321 -0.004098 -0.004986 -0.005987 -0.007097 -0.008309 -0.009610 -0.010983 -0.012407 -0.013854 -0.015294 -0.016691 -0.018007 -0.019200 -0.020230 -0.021054 -0.021635 -0.021934 -0.021923 -0.021576 -0.020876 -0.019815 -0.018396 -0.016629 -0.014536 -0.012148 -0.009504 -0.006654 -0.003652 -0.000558 0.002565 0.005653 0.008642 0.011474 0.014091 0.016445 0.018494 0.020207 0.021560 0.022543 0.023154 0.023401 0.023300 0.022877 0.022164 0.021197 0.020017 0.018669 0.017198 0.015648 0.014060 0.012475 0.010925 0.009440 0.008044 0.006753 0.005581 0.004535 0.003617 0.002825 0.002154 0.001597 0.001142 0.000780 0.000497 0.000283 0.000125 0.000014 -0.000060 -0.000105 -0.000128 -0.000135 -0.000131 -0.000119 -0.000103 -0.000085 -0.000068 -0.000052 -0.000039 -0.000027 -0.000019 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000003 -0.000001 0.000002 0.000006 0.000011 0.000015 0.000020 0.000023 0.000026 0.000027 0.000025 0.000021 0.000013 -0.000001 -0.000021 -0.000051 -0.000093 -0.000151 -0.000229 -0.000335 -0.000474 -0.000655 -0.000887 -0.001178 -0.001537 -0.001974 -0.002498 -0.003115 -0.003830 -0.004648 -0.005568 -0.006587 -0.007697 -0.008888 -0.010145 -0.011446 -0.012767 -0.014080 -0.015352 -0.016549 -0.017633 -0.018567 -0.019312 -0.019833 -0.020097 -0.020076 -0.019748 -0.019098 -0.018119 -0.016811 -0.015186 -0.013262 -0.011069 -0.008641 -0.006025 -0.003268 -0.000426 0.002444 0.005284 0.008036 0.010644 0.013059 0.015232 0.017128 0.018716 0.019976 0.020895 0.021473 0.021716 0.021640 0.021267 0.020626 0.019750 0.018679 0.017450 0.016107 0.014689 0.013235 0.011780 0.010356 0.008989 0.007700 0.006507 0.005420 0.004447 0.003589 0.002845 0.002211 0.001680 0.001243 0.000891 0.000612 0.000396 0.000234 0.000116 0.000033 -0.000022 -0.000055 -0.000072 -0.000077 -0.000074 -0.000065 -0.000054 -0.000043 -0.000032 -0.000023 -0.000015 -0.000010 -0.000006 -0.000003 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 -0.000000 0.000003 0.000007 0.000011 0.000015 0.000019 0.000021 0.000023 0.000023 0.000020 0.000015 0.000006 -0.000007 -0.000027 -0.000056 -0.000096 -0.000150 -0.000224 -0.000322 -0.000451 -0.000618 -0.000830 -0.001097 -0.001425 -0.001825 -0.002302 -0.002864 -0.003515 -0.004258 -0.005093 -0.006017 -0.007024 -0.008102 -0.009239 -0.010416 -0.011610 -0.012796 -0.013944 -0.015023 -0.016000 -0.016839 -0.017507 -0.017972 -0.018205 -0.018179 -0.017875 -0.017279 -0.016385 -0.015194 -0.013716 -0.011967 -0.009974 -0.007769 -0.005392 -0.002887 -0.000304 0.002306 0.004890 0.007395 0.009772 0.011974 0.013960 0.015693 0.017148 0.018305 0.019153 0.019690 0.019923 0.019865 0.019536 0.018963 0.018176 0.017209 0.016099 0.014882 0.013597 0.012278 0.010956 0.009660 0.008415 0.007240 0.006149 0.005154 0.004260 0.003469 0.002781 0.002191 0.001694 0.001281 0.000946 0.000677 0.000467 0.000306 0.000186 0.000099 0.000038 -0.000001 -0.000024 -0.000036 -0.000038 -0.000036 -0.000030 -0.000023 -0.000016 -0.000010 -0.000006 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000000 0.000004 0.000007 0.000011 0.000015 0.000018 0.000020 0.000021 0.000020 0.000018 0.000012 0.000004 -0.000009 -0.000028 -0.000054 -0.000091 -0.000141 -0.000208 -0.000297 -0.000414 -0.000565 -0.000757 -0.000997 -0.001293 -0.001652 -0.002081 -0.002586 -0.003170 -0.003837 -0.004587 -0.005415 -0.006317 -0.007283 -0.008301 -0.009354 -0.010423 -0.011484 -0.012510 -0.013474 -0.014346 -0.015094 -0.015689 -0.016102 -0.016305 -0.016277 -0.016000 -0.015461 -0.014654 -0.013582 -0.012252 -0.010679 -0.008888 -0.006906 -0.004769 -0.002517 -0.000194 0.002155 0.004481 0.006738 0.008881 0.010867 0.012660 0.014227 0.015544 0.016593 0.017364 0.017855 0.018072 0.018027 0.017738 0.017227 0.016523 0.015658 0.014662 0.013571 0.012416 0.011230 0.010041 0.008875 0.007753 0.006693 0.005709 0.004808 0.003997 0.003278 0.002650 0.002109 0.001651 0.001269 0.000956 0.000703 0.000503 0.000347 0.000230 0.000142 0.000080 0.000038 0.000011 -0.000005 -0.000012 -0.000013 -0.000011 -0.000008 -0.000004 -0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000001 0.000001 0.000004 0.000007 0.000011 0.000014 0.000017 0.000019 0.000019 0.000018 0.000016 0.000011 0.000004 -0.000008 -0.000025 -0.000048 -0.000081 -0.000126 -0.000186 -0.000265 -0.000370 -0.000504 -0.000674 -0.000888 -0.001150 -0.001469 -0.001849 -0.002296 -0.002814 -0.003405 -0.004069 -0.004803 -0.005603 -0.006459 -0.007361 -0.008294 -0.009240 -0.010179 -0.011089 -0.011942 -0.012713 -0.013375 -0.013900 -0.014263 -0.014441 -0.014413 -0.014163 -0.013681 -0.012962 -0.012007 -0.010822 -0.009423 -0.007830 -0.006067 -0.004166 -0.002162 -0.000094 0.001997 0.004069 0.006080 0.007991 0.009763 0.011363 0.012763 0.013940 0.014879 0.015571 0.016013 0.016210 0.016174 0.015918 0.015466 0.014842 0.014072 0.013187 0.012216 0.011188 0.010132 0.009074 0.008035 0.007035 0.006090 0.005211 0.004406 0.003680 0.003035 0.002470 0.001982 0.001566 0.001218 0.000930 0.000697 0.000510 0.000364 0.000252 0.000168 0.000107 0.000063 0.000035 0.000017 0.000007 0.000003 0.000002 0.000003 0.000005 0.000006 0.000007 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000004 0.000007 0.000010 0.000013 0.000015 0.000017 0.000018 0.000017 0.000015 0.000011 0.000004 -0.000005 -0.000020 -0.000040 -0.000069 -0.000108 -0.000161 -0.000231 -0.000322 -0.000440 -0.000589 -0.000776 -0.001005 -0.001284 -0.001616 -0.002007 -0.002460 -0.002977 -0.003559 -0.004202 -0.004902 -0.005653 -0.006443 -0.007261 -0.008091 -0.008915 -0.009712 -0.010460 -0.011136 -0.011716 -0.012176 -0.012493 -0.012647 -0.012620 -0.012398 -0.011973 -0.011338 -0.010496 -0.009453 -0.008221 -0.006818 -0.005266 -0.003592 -0.001828 -0.000006 0.001836 0.003662 0.005435 0.007120 0.008683 0.010095 0.011331 0.012371 0.013200 0.013812 0.014203 0.014378 0.014346 0.014122 0.013723 0.013172 0.012493 0.011712 0.010856 0.009950 0.009019 0.008086 0.007171 0.006289 0.005456 0.004681 0.003970 0.003328 0.002757 0.002256 0.001821 0.001450 0.001138 0.000878 0.000667 0.000497 0.000362 0.000258 0.000179 0.000121 0.000079 0.000050 0.000031 0.000020 0.000014 0.000012 0.000011 0.000011 0.000011 0.000011 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000007 0.000010 0.000012 0.000014 0.000015 0.000016 0.000015 0.000014 0.000011 0.000005 -0.000003 -0.000015 -0.000032 -0.000057 -0.000091 -0.000136 -0.000197 -0.000276 -0.000378 -0.000506 -0.000667 -0.000865 -0.001105 -0.001391 -0.001728 -0.002120 -0.002567 -0.003070 -0.003626 -0.004233 -0.004884 -0.005569 -0.006279 -0.006999 -0.007714 -0.008406 -0.009056 -0.009643 -0.010146 -0.010545 -0.010820 -0.010952 -0.010928 -0.010733 -0.010361 -0.009808 -0.009074 -0.008164 -0.007091 -0.005868 -0.004516 -0.003057 -0.001519 0.000069 0.001675 0.003268 0.004814 0.006284 0.007647 0.008879 0.009957 0.010863 0.011587 0.012120 0.012460 0.012611 0.012582 0.012384 0.012034 0.011551 0.010957 0.010274 0.009526 0.008735 0.007922 0.007108 0.006310 0.005542 0.004815 0.004139 0.003520 0.002960 0.002460 0.002021 0.001640 0.001314 0.001038 0.000808 0.000620 0.000467 0.000346 0.000252 0.000180 0.000126 0.000086 0.000058 0.000040 0.000028 0.000021 0.000018 0.000016 0.000015 0.000014 0.000013 0.000011 0.000009 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000013 0.000010 0.000006 -0.000001 -0.000011 -0.000025 -0.000046 -0.000075 -0.000114 -0.000166 -0.000233 -0.000320 -0.000429 -0.000566 -0.000733 -0.000937 -0.001181 -0.001468 -0.001801 -0.002183 -0.002612 -0.003089 -0.003608 -0.004166 -0.004753 -0.005362 -0.005981 -0.006595 -0.007190 -0.007749 -0.008254 -0.008687 -0.009030 -0.009265 -0.009379 -0.009357 -0.009189 -0.008867 -0.008390 -0.007756 -0.006972 -0.006046 -0.004991 -0.003824 -0.002566 -0.001239 0.000131 0.001517 0.002891 0.004226 0.005493 0.006669 0.007731 0.008659 0.009440 0.010062 0.010520 0.010811 0.010939 0.010910 0.010735 0.010429 0.010009 0.009493 0.008901 0.008253 0.007569 0.006868 0.006165 0.005476 0.004814 0.004188 0.003606 0.003072 0.002589 0.002159 0.001780 0.001450 0.001167 0.000927 0.000727 0.000562 0.000428 0.000321 0.000237 0.000173 0.000124 0.000088 0.000062 0.000044 0.000032 0.000025 0.000021 0.000018 0.000017 0.000015 0.000013 0.000011 0.000009 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000007 0.000009 0.000011 0.000012 0.000012 0.000012 0.000011 0.000009 0.000006 0.000001 -0.000008 -0.000020 -0.000038 -0.000062 -0.000095 -0.000139 -0.000196 -0.000268 -0.000360 -0.000474 -0.000614 -0.000785 -0.000989 -0.001230 -0.001510 -0.001832 -0.002194 -0.002597 -0.003036 -0.003508 -0.004007 -0.004524 -0.005049 -0.005572 -0.006078 -0.006554 -0.006984 -0.007352 -0.007644 -0.007845 -0.007942 -0.007922 -0.007779 -0.007504 -0.007096 -0.006556 -0.005886 -0.005096 -0.004195 -0.003199 -0.002124 -0.000991 0.000179 0.001363 0.002536 0.003675 0.004756 0.005759 0.006663 0.007454 0.008117 0.008645 0.009032 0.009277 0.009382 0.009352 0.009199 0.008933 0.008570 0.008125 0.007617 0.007061 0.006476 0.005876 0.005276 0.004688 0.004124 0.003590 0.003095 0.002640 0.002230 0.001863 0.001540 0.001259 0.001017 0.000812 0.000640 0.000498 0.000383 0.000290 0.000217 0.000161 0.000118 0.000085 0.000062 0.000046 0.000034 0.000027 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000005 0.000001 -0.000006 -0.000017 -0.000032 -0.000052 -0.000080 -0.000116 -0.000163 -0.000223 -0.000299 -0.000393 -0.000509 -0.000650 -0.000818 -0.001018 -0.001250 -0.001517 -0.001819 -0.002155 -0.002522 -0.002918 -0.003335 -0.003769 -0.004211 -0.004651 -0.005077 -0.005478 -0.005841 -0.006152 -0.006398 -0.006568 -0.006649 -0.006633 -0.006512 -0.006280 -0.005936 -0.005479 -0.004914 -0.004246 -0.003485 -0.002643 -0.001735 -0.000777 0.000213 0.001213 0.002204 0.003166 0.004078 0.004923 0.005685 0.006350 0.006907 0.007349 0.007671 0.007873 0.007956 0.007926 0.007790 0.007561 0.007249 0.006870 0.006437 0.005965 0.005469 0.004962 0.004455 0.003960 0.003484 0.003035 0.002618 0.002236 0.001891 0.001583 0.001312 0.001075 0.000872 0.000699 0.000554 0.000433 0.000335 0.000257 0.000194 0.000146 0.000109 0.000081 0.000060 0.000045 0.000035 0.000028 0.000023 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000006 0.000004 0.000000 -0.000006 -0.000015 -0.000027 -0.000045 -0.000068 -0.000098 -0.000137 -0.000186 -0.000247 -0.000324 -0.000417 -0.000532 -0.000669 -0.000832 -0.001022 -0.001241 -0.001489 -0.001765 -0.002069 -0.002395 -0.002742 -0.003102 -0.003469 -0.003834 -0.004190 -0.004524 -0.004827 -0.005087 -0.005293 -0.005436 -0.005504 -0.005491 -0.005391 -0.005198 -0.004911 -0.004530 -0.004057 -0.003499 -0.002863 -0.002159 -0.001398 -0.000596 0.000231 0.001068 0.001896 0.002700 0.003461 0.004166 0.004800 0.005352 0.005814 0.006179 0.006444 0.006607 0.006671 0.006640 0.006521 0.006324 0.006059 0.005738 0.005373 0.004976 0.004560 0.004136 0.003713 0.003300 0.002904 0.002531 0.002184 0.001867 0.001580 0.001325 0.001100 0.000904 0.000735 0.000591 0.000471 0.000371 0.000289 0.000223 0.000171 0.000131 0.000099 0.000075 0.000057 0.000044 0.000034 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000003 -0.000001 -0.000006 -0.000014 -0.000024 -0.000039 -0.000058 -0.000083 -0.000114 -0.000154 -0.000203 -0.000264 -0.000339 -0.000431 -0.000541 -0.000672 -0.000825 -0.001002 -0.001203 -0.001428 -0.001675 -0.001942 -0.002225 -0.002520 -0.002821 -0.003122 -0.003415 -0.003691 -0.003942 -0.004157 -0.004329 -0.004447 -0.004505 -0.004495 -0.004413 -0.004255 -0.004018 -0.003704 -0.003314 -0.002852 -0.002326 -0.001743 -0.001113 -0.000449 0.000236 0.000928 0.001613 0.002277 0.002906 0.003487 0.004009 0.004463 0.004842 0.005139 0.005353 0.005483 0.005530 0.005499 0.005395 0.005227 0.005003 0.004733 0.004429 0.004099 0.003754 0.003403 0.003054 0.002714 0.002388 0.002081 0.001797 0.001537 0.001302 0.001093 0.000908 0.000748 0.000610 0.000493 0.000394 0.000312 0.000246 0.000192 0.000149 0.000116 0.000090 0.000069 0.000054 0.000042 0.000034 0.000027 0.000022 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000004 0.000003 0.000001 -0.000002 -0.000006 -0.000013 -0.000022 -0.000034 -0.000050 -0.000070 -0.000096 -0.000127 -0.000166 -0.000214 -0.000273 -0.000346 -0.000433 -0.000536 -0.000658 -0.000799 -0.000960 -0.001140 -0.001338 -0.001553 -0.001782 -0.002021 -0.002265 -0.002510 -0.002749 -0.002974 -0.003179 -0.003356 -0.003497 -0.003595 -0.003644 -0.003638 -0.003572 -0.003444 -0.003252 -0.002995 -0.002677 -0.002300 -0.001870 -0.001393 -0.000877 -0.000334 0.000228 0.000794 0.001355 0.001898 0.002412 0.002886 0.003312 0.003681 0.003987 0.004227 0.004398 0.004499 0.004532 0.004501 0.004411 0.004268 0.004081 0.003857 0.003606 0.003334 0.003051 0.002764 0.002479 0.002202 0.001937 0.001688 0.001458 0.001247 0.001057 0.000888 0.000740 0.000611 0.000500 0.000405 0.000326 0.000260 0.000206 0.000163 0.000129 0.000102 0.000080 0.000064 0.000051 0.000040 0.000033 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000003 -0.000007 -0.000013 -0.000020 -0.000031 -0.000044 -0.000060 -0.000080 -0.000105 -0.000135 -0.000172 -0.000218 -0.000274 -0.000342 -0.000423 -0.000519 -0.000630 -0.000757 -0.000899 -0.001056 -0.001226 -0.001408 -0.001599 -0.001795 -0.001991 -0.002183 -0.002366 -0.002532 -0.002676 -0.002791 -0.002872 -0.002913 -0.002910 -0.002858 -0.002756 -0.002602 -0.002396 -0.002140 -0.001836 -0.001488 -0.001102 -0.000685 -0.000245 0.000209 0.000668 0.001122 0.001561 0.001977 0.002360 0.002703 0.003001 0.003246 0.003438 0.003572 0.003650 0.003672 0.003642 0.003564 0.003444 0.003289 0.003105 0.002899 0.002678 0.002449 0.002216 0.001987 0.001764 0.001551 0.001351 0.001167 0.000998 0.000847 0.000712 0.000594 0.000492 0.000404 0.000329 0.000267 0.000215 0.000172 0.000138 0.000111 0.000089 0.000072 0.000058 0.000047 0.000039 0.000031 0.000026 0.000021 0.000017 0.000014 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000012 -0.000019 -0.000027 -0.000038 -0.000051 -0.000066 -0.000086 -0.000109 -0.000137 -0.000172 -0.000215 -0.000268 -0.000330 -0.000404 -0.000490 -0.000589 -0.000700 -0.000822 -0.000956 -0.001098 -0.001248 -0.001403 -0.001558 -0.001711 -0.001856 -0.001989 -0.002105 -0.002198 -0.002265 -0.002299 -0.002299 -0.002260 -0.002180 -0.002059 -0.001896 -0.001692 -0.001450 -0.001173 -0.000865 -0.000532 -0.000181 0.000182 0.000550 0.000913 0.001265 0.001598 0.001905 0.002180 0.002417 0.002612 0.002763 0.002868 0.002927 0.002941 0.002913 0.002847 0.002747 0.002619 0.002469 0.002302 0.002124 0.001940 0.001754 0.001571 0.001394 0.001225 0.001067 0.000921 0.000788 0.000669 0.000564 0.000471 0.000391 0.000323 0.000265 0.000216 0.000176 0.000143 0.000116 0.000095 0.000078 0.000064 0.000053 0.000044 0.000036 0.000030 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000001 -0.000003 -0.000007 -0.000011 -0.000017 -0.000024 -0.000032 -0.000043 -0.000055 -0.000069 -0.000087 -0.000108 -0.000135 -0.000167 -0.000207 -0.000255 -0.000312 -0.000378 -0.000453 -0.000538 -0.000632 -0.000735 -0.000845 -0.000962 -0.001081 -0.001203 -0.001322 -0.001436 -0.001541 -0.001633 -0.001708 -0.001762 -0.001791 -0.001793 -0.001764 -0.001703 -0.001610 -0.001483 -0.001324 -0.001134 -0.000917 -0.000675 -0.000413 -0.000135 0.000152 0.000442 0.000730 0.001009 0.001273 0.001516 0.001734 0.001922 0.002076 0.002194 0.002276 0.002320 0.002329 0.002304 0.002248 0.002166 0.002061 0.001940 0.001806 0.001664 0.001518 0.001371 0.001227 0.001087 0.000955 0.000831 0.000717 0.000614 0.000522 0.000441 0.000369 0.000308 0.000256 0.000211 0.000174 0.000143 0.000118 0.000098 0.000081 0.000068 0.000057 0.000048 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000015 -0.000020 -0.000027 -0.000035 -0.000044 -0.000055 -0.000068 -0.000084 -0.000104 -0.000128 -0.000158 -0.000195 -0.000238 -0.000288 -0.000345 -0.000409 -0.000481 -0.000559 -0.000643 -0.000731 -0.000822 -0.000915 -0.001007 -0.001095 -0.001176 -0.001248 -0.001308 -0.001351 -0.001375 -0.001379 -0.001358 -0.001313 -0.001242 -0.001146 -0.001024 -0.000878 -0.000710 -0.000523 -0.000320 -0.000104 0.000119 0.000346 0.000571 0.000790 0.000998 0.001189 0.001361 0.001508 0.001629 0.001722 0.001785 0.001819 0.001823 0.001802 0.001755 0.001688 0.001604 0.001507 0.001400 0.001288 0.001173 0.001058 0.000946 0.000838 0.000735 0.000640 0.000552 0.000473 0.000403 0.000341 0.000287 0.000241 0.000201 0.000168 0.000140 0.000116 0.000097 0.000082 0.000069 0.000059 0.000050 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000043 -0.000052 -0.000064 -0.000079 -0.000097 -0.000120 -0.000147 -0.000180 -0.000217 -0.000260 -0.000308 -0.000362 -0.000420 -0.000482 -0.000548 -0.000617 -0.000686 -0.000755 -0.000822 -0.000884 -0.000939 -0.000985 -0.001020 -0.001040 -0.001044 -0.001031 -0.000998 -0.000946 -0.000874 -0.000782 -0.000672 -0.000545 -0.000403 -0.000248 -0.000083 0.000088 0.000263 0.000437 0.000607 0.000769 0.000918 0.001052 0.001167 0.001262 0.001334 0.001383 0.001409 0.001412 0.001394 0.001356 0.001303 0.001235 0.001158 0.001074 0.000986 0.000897 0.000808 0.000721 0.000638 0.000560 0.000487 0.000420 0.000361 0.000308 0.000262 0.000221 0.000187 0.000158 0.000133 0.000112 0.000094 0.000080 0.000068 0.000058 0.000050 0.000044 0.000038 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000059 -0.000073 -0.000090 -0.000110 -0.000135 -0.000163 -0.000195 -0.000230 -0.000270 -0.000312 -0.000358 -0.000406 -0.000456 -0.000507 -0.000557 -0.000607 -0.000653 -0.000695 -0.000730 -0.000757 -0.000773 -0.000778 -0.000770 -0.000747 -0.000710 -0.000657 -0.000590 -0.000509 -0.000415 -0.000309 -0.000194 -0.000070 0.000060 0.000193 0.000326 0.000457 0.000581 0.000697 0.000801 0.000890 0.000964 0.001020 0.001059 0.001079 0.001081 0.001067 0.001037 0.000995 0.000942 0.000882 0.000816 0.000748 0.000679 0.000611 0.000545 0.000482 0.000422 0.000368 0.000318 0.000273 0.000234 0.000200 0.000170 0.000145 0.000123 0.000105 0.000089 0.000076 0.000065 0.000056 0.000048 0.000042 0.000037 0.000033 0.000028 0.000024 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000044 -0.000054 -0.000067 -0.000082 -0.000100 -0.000121 -0.000145 -0.000171 -0.000200 -0.000230 -0.000263 -0.000297 -0.000333 -0.000369 -0.000405 -0.000440 -0.000474 -0.000504 -0.000531 -0.000551 -0.000565 -0.000570 -0.000565 -0.000550 -0.000524 -0.000487 -0.000440 -0.000382 -0.000314 -0.000237 -0.000151 -0.000060 0.000037 0.000136 0.000237 0.000336 0.000431 0.000519 0.000599 0.000669 0.000726 0.000770 0.000801 0.000817 0.000819 0.000809 0.000786 0.000753 0.000713 0.000666 0.000616 0.000563 0.000511 0.000459 0.000409 0.000362 0.000317 0.000276 0.000240 0.000207 0.000178 0.000153 0.000131 0.000112 0.000096 0.000082 0.000070 0.000060 0.000052 0.000045 0.000039 0.000035 0.000031 0.000027 0.000024 0.000021 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000033 -0.000040 -0.000050 -0.000061 -0.000075 -0.000090 -0.000107 -0.000126 -0.000147 -0.000169 -0.000192 -0.000215 -0.000239 -0.000264 -0.000289 -0.000313 -0.000337 -0.000358 -0.000378 -0.000393 -0.000404 -0.000409 -0.000407 -0.000398 -0.000381 -0.000356 -0.000323 -0.000283 -0.000235 -0.000180 -0.000119 -0.000053 0.000018 0.000091 0.000166 0.000240 0.000312 0.000379 0.000440 0.000494 0.000538 0.000573 0.000597 0.000611 0.000614 0.000606 0.000590 0.000566 0.000535 0.000500 0.000462 0.000422 0.000383 0.000344 0.000306 0.000271 0.000238 0.000208 0.000181 0.000157 0.000136 0.000117 0.000101 0.000087 0.000075 0.000065 0.000055 0.000047 0.000041 0.000036 0.000031 0.000028 0.000025 0.000022 0.000020 0.000017 0.000015 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000056 -0.000067 -0.000079 -0.000093 -0.000108 -0.000123 -0.000138 -0.000154 -0.000170 -0.000186 -0.000202 -0.000218 -0.000234 -0.000249 -0.000263 -0.000274 -0.000282 -0.000287 -0.000287 -0.000282 -0.000271 -0.000255 -0.000234 -0.000207 -0.000174 -0.000137 -0.000094 -0.000047 0.000004 0.000057 0.000112 0.000167 0.000220 0.000270 0.000317 0.000358 0.000392 0.000420 0.000439 0.000451 0.000454 0.000450 0.000439 0.000421 0.000399 0.000373 0.000344 0.000315 0.000286 0.000257 0.000230 0.000204 0.000180 0.000158 0.000138 0.000120 0.000104 0.000091 0.000079 0.000068 0.000059 0.000051 0.000043 0.000037 0.000032 0.000028 0.000024 0.000022 0.000019 0.000018 0.000016 0.000014 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000023 -0.000028 -0.000034 -0.000042 -0.000050 -0.000059 -0.000068 -0.000078 -0.000088 -0.000098 -0.000108 -0.000118 -0.000128 -0.000138 -0.000148 -0.000158 -0.000168 -0.000178 -0.000186 -0.000192 -0.000196 -0.000197 -0.000195 -0.000189 -0.000180 -0.000167 -0.000150 -0.000129 -0.000103 -0.000074 -0.000042 -0.000006 0.000032 0.000071 0.000111 0.000150 0.000188 0.000223 0.000254 0.000280 0.000302 0.000318 0.000328 0.000332 0.000330 0.000323 0.000311 0.000295 0.000276 0.000256 0.000235 0.000214 0.000193 0.000173 0.000154 0.000137 0.000121 0.000106 0.000093 0.000081 0.000071 0.000062 0.000054 0.000046 0.000039 0.000033 0.000028 0.000024 0.000021 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000037 -0.000043 -0.000050 -0.000057 -0.000063 -0.000069 -0.000075 -0.000080 -0.000086 -0.000091 -0.000097 -0.000103 -0.000110 -0.000116 -0.000122 -0.000127 -0.000130 -0.000132 -0.000132 -0.000129 -0.000124 -0.000117 -0.000107 -0.000094 -0.000078 -0.000059 -0.000037 -0.000013 0.000014 0.000041 0.000070 0.000098 0.000126 0.000152 0.000175 0.000196 0.000213 0.000226 0.000235 0.000239 0.000239 0.000235 0.000227 0.000217 0.000204 0.000190 0.000175 0.000161 0.000146 0.000132 0.000118 0.000105 0.000093 0.000082 0.000073 0.000064 0.000056 0.000049 0.000042 0.000036 0.000031 0.000026 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000023 -0.000028 -0.000032 -0.000036 -0.000041 -0.000044 -0.000048 -0.000051 -0.000053 -0.000056 -0.000058 -0.000061 -0.000064 -0.000068 -0.000072 -0.000076 -0.000080 -0.000083 -0.000085 -0.000086 -0.000085 -0.000084 -0.000080 -0.000075 -0.000068 -0.000059 -0.000047 -0.000033 -0.000017 0.000001 0.000021 0.000041 0.000061 0.000081 0.000100 0.000117 0.000133 0.000146 0.000157 0.000164 0.000169 0.000170 0.000168 0.000164 0.000157 0.000149 0.000140 0.000131 0.000121 0.000111 0.000101 0.000091 0.000082 0.000073 0.000065 0.000058 0.000051 0.000044 0.000039 0.000033 0.000028 0.000024 0.000019 0.000016 0.000013 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000031 -0.000032 -0.000033 -0.000034 -0.000034 -0.000035 -0.000036 -0.000037 -0.000039 -0.000042 -0.000044 -0.000047 -0.000049 -0.000051 -0.000053 -0.000054 -0.000054 -0.000054 -0.000052 -0.000049 -0.000044 -0.000037 -0.000028 -0.000018 -0.000006 0.000007 0.000021 0.000035 0.000049 0.000062 0.000075 0.000087 0.000097 0.000106 0.000112 0.000116 0.000119 0.000118 0.000117 0.000113 0.000109 0.000103 0.000097 0.000091 0.000084 0.000078 0.000071 0.000064 0.000058 0.000052 0.000046 0.000040 0.000035 0.000031 0.000026 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000019 -0.000019 -0.000020 -0.000021 -0.000023 -0.000024 -0.000026 -0.000028 -0.000030 -0.000031 -0.000033 -0.000034 -0.000035 -0.000034 -0.000032 -0.000028 -0.000024 -0.000017 -0.000010 -0.000002 0.000008 0.000017 0.000027 0.000037 0.000046 0.000055 0.000062 0.000069 0.000075 0.000078 0.000081 0.000082 0.000082 0.000080 0.000078 0.000075 0.000072 0.000068 0.000064 0.000060 0.000055 0.000050 0.000046 0.000041 0.000036 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000022 -0.000021 -0.000019 -0.000015 -0.000011 -0.000006 -0.000000 0.000006 0.000013 0.000019 0.000026 0.000032 0.000038 0.000043 0.000048 0.000051 0.000054 0.000056 0.000056 0.000056 0.000056 0.000055 0.000053 0.000051 0.000048 0.000046 0.000043 0.000039 0.000036 0.000032 0.000028 0.000025 0.000022 0.000019 0.000016 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000014 -0.000015 -0.000015 -0.000014 -0.000012 -0.000010 -0.000007 -0.000004 0.000000 0.000004 0.000009 0.000013 0.000018 0.000022 0.000026 0.000030 0.000033 0.000035 0.000037 0.000039 0.000039 0.000039 0.000039 0.000039 0.000038 0.000036 0.000035 0.000032 0.000030 0.000027 0.000025 0.000022 0.000019 0.000017 0.000014 0.000012 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000002 -0.000000 -0.000003 -0.000005 -0.000007 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000006 -0.000004 -0.000002 0.000000 0.000003 0.000006 0.000009 0.000012 0.000015 0.000018 0.000021 0.000023 0.000025 0.000026 0.000027 0.000028 0.000028 0.000028 0.000027 0.000027 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000008 0.000006 0.000004 0.000002 -0.000000 -0.000002 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000018 0.000019 0.000019 0.000020 0.000020 0.000020 0.000019 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000010 0.000010 0.000008 0.000007 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000005 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode12_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000024 -0.000024 -0.000025 -0.000026 -0.000026 -0.000026 -0.000025 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000017 -0.000018 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000024 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000019 -0.000020 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000031 -0.000032 -0.000033 -0.000034 -0.000034 -0.000034 -0.000034 -0.000033 -0.000032 -0.000031 -0.000029 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000028 -0.000028 -0.000028 -0.000028 -0.000027 -0.000026 -0.000024 -0.000023 -0.000021 -0.000020 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000020 -0.000022 -0.000025 -0.000028 -0.000030 -0.000033 -0.000035 -0.000036 -0.000037 -0.000038 -0.000038 -0.000038 -0.000037 -0.000036 -0.000035 -0.000034 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000025 -0.000026 -0.000027 -0.000028 -0.000029 -0.000029 -0.000030 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000033 -0.000036 -0.000038 -0.000040 -0.000041 -0.000042 -0.000042 -0.000041 -0.000041 -0.000040 -0.000038 -0.000037 -0.000035 -0.000033 -0.000030 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000032 -0.000032 -0.000031 -0.000031 -0.000030 -0.000029 -0.000027 -0.000024 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000006 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 -0.000001 -0.000002 -0.000005 -0.000008 -0.000012 -0.000016 -0.000021 -0.000026 -0.000031 -0.000035 -0.000038 -0.000041 -0.000043 -0.000044 -0.000045 -0.000045 -0.000044 -0.000044 -0.000042 -0.000041 -0.000039 -0.000037 -0.000035 -0.000032 -0.000030 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000031 -0.000032 -0.000033 -0.000033 -0.000033 -0.000033 -0.000032 -0.000031 -0.000029 -0.000027 -0.000025 -0.000022 -0.000018 -0.000015 -0.000011 -0.000007 -0.000004 -0.000000 0.000003 0.000007 0.000010 0.000012 0.000014 0.000015 0.000016 0.000015 0.000013 0.000010 0.000006 0.000001 -0.000005 -0.000011 -0.000018 -0.000024 -0.000030 -0.000035 -0.000039 -0.000042 -0.000044 -0.000046 -0.000047 -0.000047 -0.000047 -0.000046 -0.000045 -0.000043 -0.000041 -0.000039 -0.000036 -0.000034 -0.000031 -0.000029 -0.000026 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000030 -0.000032 -0.000033 -0.000034 -0.000034 -0.000034 -0.000033 -0.000032 -0.000030 -0.000027 -0.000024 -0.000020 -0.000016 -0.000012 -0.000007 -0.000002 0.000003 0.000008 0.000013 0.000018 0.000023 0.000027 0.000031 0.000035 0.000038 0.000040 0.000040 0.000040 0.000037 0.000034 0.000029 0.000022 0.000014 0.000005 -0.000004 -0.000012 -0.000020 -0.000027 -0.000033 -0.000038 -0.000042 -0.000045 -0.000047 -0.000048 -0.000048 -0.000048 -0.000048 -0.000046 -0.000045 -0.000043 -0.000040 -0.000038 -0.000036 -0.000033 -0.000031 -0.000028 -0.000025 -0.000023 -0.000020 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000029 -0.000031 -0.000033 -0.000034 -0.000034 -0.000034 -0.000032 -0.000030 -0.000027 -0.000024 -0.000019 -0.000014 -0.000008 -0.000002 0.000005 0.000012 0.000019 0.000026 0.000033 0.000039 0.000046 0.000052 0.000058 0.000064 0.000069 0.000073 0.000075 0.000076 0.000076 0.000073 0.000068 0.000061 0.000053 0.000042 0.000031 0.000019 0.000008 -0.000003 -0.000013 -0.000021 -0.000029 -0.000035 -0.000039 -0.000043 -0.000046 -0.000048 -0.000049 -0.000049 -0.000048 -0.000047 -0.000046 -0.000044 -0.000042 -0.000040 -0.000038 -0.000036 -0.000033 -0.000030 -0.000027 -0.000025 -0.000022 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000029 -0.000031 -0.000032 -0.000032 -0.000031 -0.000030 -0.000027 -0.000023 -0.000018 -0.000012 -0.000005 0.000003 0.000012 0.000021 0.000031 0.000041 0.000051 0.000060 0.000070 0.000079 0.000088 0.000096 0.000104 0.000112 0.000118 0.000123 0.000126 0.000128 0.000127 0.000123 0.000117 0.000108 0.000097 0.000084 0.000069 0.000054 0.000039 0.000024 0.000011 -0.000001 -0.000012 -0.000021 -0.000028 -0.000034 -0.000039 -0.000043 -0.000046 -0.000047 -0.000048 -0.000048 -0.000048 -0.000047 -0.000046 -0.000045 -0.000043 -0.000041 -0.000039 -0.000036 -0.000033 -0.000030 -0.000027 -0.000025 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000028 -0.000028 -0.000028 -0.000027 -0.000025 -0.000022 -0.000017 -0.000011 -0.000003 0.000007 0.000017 0.000029 0.000042 0.000056 0.000070 0.000084 0.000097 0.000111 0.000124 0.000136 0.000148 0.000159 0.000170 0.000179 0.000187 0.000194 0.000198 0.000199 0.000197 0.000193 0.000185 0.000174 0.000160 0.000143 0.000124 0.000105 0.000085 0.000066 0.000048 0.000031 0.000017 0.000003 -0.000008 -0.000018 -0.000026 -0.000032 -0.000038 -0.000041 -0.000044 -0.000046 -0.000047 -0.000048 -0.000049 -0.000049 -0.000048 -0.000046 -0.000044 -0.000042 -0.000039 -0.000036 -0.000033 -0.000031 -0.000029 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000024 -0.000023 -0.000021 -0.000018 -0.000014 -0.000008 -0.000000 0.000010 0.000022 0.000036 0.000051 0.000069 0.000087 0.000106 0.000125 0.000144 0.000163 0.000182 0.000199 0.000216 0.000232 0.000247 0.000261 0.000273 0.000283 0.000290 0.000295 0.000296 0.000294 0.000287 0.000277 0.000263 0.000245 0.000224 0.000201 0.000176 0.000151 0.000126 0.000102 0.000080 0.000060 0.000041 0.000025 0.000010 -0.000003 -0.000014 -0.000022 -0.000030 -0.000036 -0.000040 -0.000044 -0.000047 -0.000050 -0.000051 -0.000052 -0.000051 -0.000050 -0.000047 -0.000045 -0.000042 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000021 -0.000019 -0.000017 -0.000014 -0.000009 -0.000004 0.000004 0.000014 0.000026 0.000041 0.000059 0.000079 0.000101 0.000125 0.000151 0.000177 0.000203 0.000229 0.000255 0.000280 0.000304 0.000327 0.000348 0.000367 0.000385 0.000399 0.000412 0.000420 0.000425 0.000426 0.000423 0.000414 0.000401 0.000383 0.000361 0.000335 0.000306 0.000275 0.000243 0.000211 0.000180 0.000151 0.000123 0.000098 0.000074 0.000053 0.000034 0.000017 0.000003 -0.000009 -0.000020 -0.000028 -0.000036 -0.000042 -0.000048 -0.000051 -0.000054 -0.000055 -0.000054 -0.000052 -0.000050 -0.000048 -0.000045 -0.000043 -0.000041 -0.000039 -0.000037 -0.000035 -0.000032 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000023 -0.000023 -0.000024 -0.000023 -0.000023 -0.000023 -0.000022 -0.000020 -0.000018 -0.000015 -0.000011 -0.000006 0.000001 0.000009 0.000019 0.000031 0.000047 0.000065 0.000087 0.000112 0.000141 0.000172 0.000205 0.000239 0.000274 0.000310 0.000345 0.000379 0.000413 0.000444 0.000474 0.000502 0.000527 0.000549 0.000568 0.000582 0.000592 0.000598 0.000598 0.000592 0.000581 0.000565 0.000542 0.000515 0.000482 0.000446 0.000408 0.000368 0.000328 0.000288 0.000250 0.000213 0.000178 0.000145 0.000115 0.000088 0.000063 0.000042 0.000023 0.000006 -0.000008 -0.000021 -0.000032 -0.000041 -0.000048 -0.000053 -0.000056 -0.000057 -0.000056 -0.000055 -0.000053 -0.000051 -0.000049 -0.000047 -0.000045 -0.000043 -0.000041 -0.000037 -0.000034 -0.000030 -0.000025 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000026 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000023 -0.000021 -0.000017 -0.000012 -0.000006 0.000002 0.000011 0.000022 0.000036 0.000052 0.000071 0.000094 0.000121 0.000152 0.000188 0.000227 0.000269 0.000314 0.000360 0.000406 0.000453 0.000499 0.000544 0.000588 0.000630 0.000669 0.000704 0.000736 0.000764 0.000787 0.000804 0.000816 0.000821 0.000820 0.000813 0.000799 0.000778 0.000750 0.000716 0.000676 0.000632 0.000585 0.000535 0.000485 0.000434 0.000384 0.000335 0.000289 0.000244 0.000203 0.000165 0.000130 0.000098 0.000070 0.000045 0.000023 0.000003 -0.000014 -0.000028 -0.000040 -0.000048 -0.000054 -0.000057 -0.000058 -0.000058 -0.000057 -0.000056 -0.000054 -0.000053 -0.000051 -0.000049 -0.000046 -0.000043 -0.000039 -0.000035 -0.000030 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000020 -0.000023 -0.000025 -0.000027 -0.000029 -0.000030 -0.000031 -0.000032 -0.000032 -0.000031 -0.000029 -0.000027 -0.000023 -0.000018 -0.000012 -0.000003 0.000008 0.000020 0.000036 0.000053 0.000074 0.000098 0.000126 0.000159 0.000198 0.000241 0.000290 0.000344 0.000400 0.000459 0.000520 0.000581 0.000642 0.000702 0.000760 0.000816 0.000869 0.000919 0.000964 0.001004 0.001038 0.001066 0.001087 0.001100 0.001106 0.001104 0.001094 0.001076 0.001050 0.001016 0.000975 0.000926 0.000873 0.000815 0.000753 0.000690 0.000625 0.000561 0.000498 0.000436 0.000377 0.000322 0.000270 0.000221 0.000177 0.000137 0.000101 0.000068 0.000039 0.000014 -0.000007 -0.000025 -0.000038 -0.000048 -0.000054 -0.000058 -0.000059 -0.000060 -0.000060 -0.000059 -0.000058 -0.000057 -0.000055 -0.000053 -0.000049 -0.000045 -0.000040 -0.000035 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000032 -0.000034 -0.000035 -0.000036 -0.000036 -0.000036 -0.000035 -0.000032 -0.000028 -0.000022 -0.000014 -0.000003 0.000011 0.000027 0.000047 0.000069 0.000096 0.000126 0.000161 0.000201 0.000248 0.000301 0.000361 0.000427 0.000498 0.000573 0.000650 0.000729 0.000807 0.000885 0.000961 0.001035 0.001106 0.001174 0.001236 0.001292 0.001341 0.001383 0.001417 0.001441 0.001457 0.001463 0.001460 0.001447 0.001425 0.001393 0.001351 0.001301 0.001243 0.001178 0.001106 0.001031 0.000952 0.000871 0.000789 0.000708 0.000629 0.000552 0.000478 0.000409 0.000344 0.000284 0.000228 0.000178 0.000132 0.000091 0.000056 0.000025 -0.000001 -0.000021 -0.000036 -0.000047 -0.000054 -0.000059 -0.000061 -0.000063 -0.000063 -0.000063 -0.000063 -0.000061 -0.000059 -0.000055 -0.000051 -0.000046 -0.000040 -0.000034 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000029 -0.000032 -0.000035 -0.000038 -0.000040 -0.000041 -0.000042 -0.000042 -0.000041 -0.000038 -0.000034 -0.000028 -0.000019 -0.000006 0.000010 0.000030 0.000054 0.000082 0.000115 0.000152 0.000195 0.000245 0.000301 0.000365 0.000437 0.000517 0.000604 0.000697 0.000794 0.000894 0.000994 0.001094 0.001192 0.001288 0.001381 0.001469 0.001552 0.001628 0.001697 0.001757 0.001808 0.001848 0.001877 0.001895 0.001902 0.001897 0.001881 0.001854 0.001815 0.001766 0.001705 0.001635 0.001556 0.001470 0.001377 0.001280 0.001179 0.001077 0.000974 0.000873 0.000774 0.000679 0.000588 0.000503 0.000423 0.000349 0.000281 0.000218 0.000163 0.000113 0.000071 0.000035 0.000006 -0.000017 -0.000034 -0.000046 -0.000055 -0.000061 -0.000065 -0.000067 -0.000069 -0.000069 -0.000068 -0.000066 -0.000062 -0.000058 -0.000053 -0.000047 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000029 -0.000033 -0.000037 -0.000041 -0.000043 -0.000046 -0.000047 -0.000048 -0.000047 -0.000045 -0.000042 -0.000035 -0.000026 -0.000012 0.000005 0.000028 0.000056 0.000090 0.000129 0.000175 0.000226 0.000286 0.000353 0.000429 0.000515 0.000611 0.000716 0.000829 0.000948 0.001072 0.001199 0.001325 0.001450 0.001573 0.001691 0.001805 0.001913 0.002014 0.002106 0.002189 0.002261 0.002321 0.002368 0.002402 0.002423 0.002430 0.002424 0.002405 0.002372 0.002326 0.002267 0.002196 0.002112 0.002017 0.001913 0.001801 0.001681 0.001558 0.001431 0.001303 0.001176 0.001052 0.000931 0.000815 0.000705 0.000601 0.000504 0.000414 0.000331 0.000257 0.000191 0.000133 0.000084 0.000043 0.000011 -0.000015 -0.000034 -0.000048 -0.000059 -0.000066 -0.000071 -0.000074 -0.000076 -0.000075 -0.000074 -0.000070 -0.000066 -0.000060 -0.000054 -0.000047 -0.000040 -0.000034 -0.000028 -0.000024 -0.000019 -0.000016 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000029 -0.000034 -0.000038 -0.000043 -0.000047 -0.000050 -0.000052 -0.000054 -0.000054 -0.000053 -0.000050 -0.000044 -0.000035 -0.000022 -0.000003 0.000022 0.000053 0.000091 0.000137 0.000190 0.000251 0.000321 0.000400 0.000490 0.000591 0.000704 0.000828 0.000963 0.001107 0.001258 0.001414 0.001572 0.001729 0.001883 0.002034 0.002179 0.002316 0.002447 0.002567 0.002677 0.002775 0.002859 0.002929 0.002984 0.003024 0.003047 0.003055 0.003048 0.003025 0.002986 0.002932 0.002863 0.002778 0.002679 0.002567 0.002442 0.002307 0.002164 0.002014 0.001859 0.001702 0.001546 0.001391 0.001241 0.001095 0.000955 0.000823 0.000698 0.000582 0.000475 0.000378 0.000291 0.000214 0.000149 0.000094 0.000048 0.000012 -0.000016 -0.000038 -0.000054 -0.000066 -0.000075 -0.000080 -0.000083 -0.000084 -0.000083 -0.000079 -0.000075 -0.000069 -0.000062 -0.000055 -0.000048 -0.000041 -0.000035 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000035 -0.000039 -0.000044 -0.000049 -0.000053 -0.000057 -0.000060 -0.000061 -0.000062 -0.000060 -0.000055 -0.000047 -0.000034 -0.000015 0.000010 0.000043 0.000085 0.000136 0.000196 0.000266 0.000347 0.000439 0.000543 0.000660 0.000791 0.000935 0.001093 0.001264 0.001445 0.001633 0.001826 0.002020 0.002212 0.002400 0.002582 0.002756 0.002921 0.003075 0.003218 0.003346 0.003460 0.003557 0.003638 0.003700 0.003745 0.003772 0.003780 0.003771 0.003744 0.003699 0.003636 0.003555 0.003456 0.003341 0.003209 0.003062 0.002903 0.002732 0.002552 0.002367 0.002178 0.001988 0.001799 0.001614 0.001434 0.001260 0.001094 0.000937 0.000790 0.000654 0.000529 0.000417 0.000318 0.000232 0.000159 0.000098 0.000049 0.000009 -0.000022 -0.000047 -0.000065 -0.000078 -0.000086 -0.000091 -0.000093 -0.000093 -0.000090 -0.000085 -0.000079 -0.000072 -0.000064 -0.000056 -0.000049 -0.000042 -0.000036 -0.000030 -0.000026 -0.000021 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000041 -0.000046 -0.000051 -0.000056 -0.000061 -0.000065 -0.000068 -0.000070 -0.000069 -0.000066 -0.000059 -0.000048 -0.000030 -0.000005 0.000028 0.000071 0.000125 0.000191 0.000269 0.000360 0.000464 0.000583 0.000717 0.000866 0.001032 0.001214 0.001412 0.001624 0.001847 0.002077 0.002312 0.002547 0.002779 0.003005 0.003222 0.003428 0.003622 0.003803 0.003968 0.004116 0.004245 0.004356 0.004447 0.004517 0.004566 0.004596 0.004604 0.004593 0.004561 0.004509 0.004436 0.004343 0.004230 0.004097 0.003944 0.003774 0.003588 0.003388 0.003177 0.002957 0.002733 0.002506 0.002279 0.002055 0.001836 0.001623 0.001419 0.001224 0.001041 0.000870 0.000714 0.000573 0.000447 0.000337 0.000242 0.000162 0.000096 0.000042 -0.000002 -0.000035 -0.000061 -0.000080 -0.000093 -0.000100 -0.000104 -0.000104 -0.000102 -0.000097 -0.000090 -0.000083 -0.000074 -0.000066 -0.000058 -0.000050 -0.000043 -0.000037 -0.000032 -0.000027 -0.000022 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000043 -0.000048 -0.000053 -0.000059 -0.000064 -0.000069 -0.000074 -0.000077 -0.000079 -0.000078 -0.000073 -0.000064 -0.000048 -0.000025 0.000008 0.000051 0.000107 0.000176 0.000260 0.000359 0.000474 0.000607 0.000757 0.000925 0.001112 0.001319 0.001545 0.001788 0.002046 0.002317 0.002595 0.002876 0.003157 0.003432 0.003699 0.003954 0.004195 0.004420 0.004627 0.004816 0.004983 0.005129 0.005252 0.005352 0.005429 0.005483 0.005514 0.005522 0.005507 0.005470 0.005411 0.005328 0.005223 0.005094 0.004943 0.004769 0.004575 0.004361 0.004131 0.003887 0.003632 0.003370 0.003103 0.002835 0.002568 0.002305 0.002048 0.001800 0.001563 0.001338 0.001129 0.000936 0.000760 0.000603 0.000464 0.000344 0.000241 0.000155 0.000084 0.000026 -0.000020 -0.000055 -0.000081 -0.000099 -0.000110 -0.000116 -0.000117 -0.000115 -0.000110 -0.000103 -0.000095 -0.000086 -0.000077 -0.000068 -0.000059 -0.000052 -0.000045 -0.000038 -0.000032 -0.000026 -0.000021 -0.000016 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000029 -0.000035 -0.000040 -0.000046 -0.000051 -0.000057 -0.000062 -0.000068 -0.000074 -0.000079 -0.000084 -0.000088 -0.000089 -0.000088 -0.000081 -0.000068 -0.000048 -0.000017 0.000024 0.000079 0.000150 0.000237 0.000342 0.000466 0.000611 0.000776 0.000962 0.001171 0.001402 0.001655 0.001929 0.002224 0.002534 0.002857 0.003187 0.003520 0.003849 0.004172 0.004482 0.004777 0.005054 0.005310 0.005545 0.005756 0.005942 0.006102 0.006237 0.006345 0.006427 0.006483 0.006514 0.006521 0.006503 0.006460 0.006393 0.006300 0.006182 0.006039 0.005870 0.005676 0.005458 0.005218 0.004958 0.004680 0.004389 0.004087 0.003778 0.003465 0.003153 0.002842 0.002537 0.002241 0.001956 0.001685 0.001431 0.001196 0.000981 0.000788 0.000617 0.000467 0.000338 0.000228 0.000136 0.000061 0.000002 -0.000045 -0.000079 -0.000103 -0.000119 -0.000128 -0.000131 -0.000129 -0.000125 -0.000118 -0.000109 -0.000099 -0.000089 -0.000079 -0.000070 -0.000061 -0.000053 -0.000045 -0.000038 -0.000032 -0.000025 -0.000020 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000036 -0.000042 -0.000048 -0.000054 -0.000061 -0.000067 -0.000073 -0.000079 -0.000086 -0.000092 -0.000097 -0.000101 -0.000102 -0.000098 -0.000089 -0.000072 -0.000046 -0.000007 0.000046 0.000115 0.000202 0.000310 0.000440 0.000593 0.000771 0.000974 0.001202 0.001456 0.001736 0.002041 0.002371 0.002721 0.003088 0.003468 0.003854 0.004241 0.004623 0.004994 0.005349 0.005684 0.005997 0.006285 0.006545 0.006777 0.006980 0.007152 0.007295 0.007409 0.007494 0.007551 0.007580 0.007584 0.007561 0.007512 0.007437 0.007335 0.007206 0.007049 0.006864 0.006652 0.006412 0.006147 0.005858 0.005548 0.005221 0.004879 0.004527 0.004169 0.003807 0.003446 0.003089 0.002740 0.002403 0.002081 0.001778 0.001496 0.001238 0.001004 0.000796 0.000612 0.000452 0.000315 0.000201 0.000106 0.000030 -0.000030 -0.000075 -0.000107 -0.000128 -0.000140 -0.000145 -0.000145 -0.000141 -0.000134 -0.000124 -0.000114 -0.000103 -0.000092 -0.000082 -0.000071 -0.000062 -0.000053 -0.000045 -0.000037 -0.000030 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000019 -0.000024 -0.000030 -0.000036 -0.000043 -0.000050 -0.000057 -0.000064 -0.000071 -0.000078 -0.000086 -0.000093 -0.000100 -0.000107 -0.000112 -0.000116 -0.000116 -0.000111 -0.000098 -0.000076 -0.000042 0.000006 0.000072 0.000157 0.000264 0.000397 0.000555 0.000742 0.000958 0.001203 0.001478 0.001783 0.002118 0.002480 0.002869 0.003280 0.003708 0.004148 0.004594 0.005037 0.005472 0.005892 0.006292 0.006667 0.007014 0.007330 0.007613 0.007863 0.008078 0.008259 0.008407 0.008523 0.008607 0.008661 0.008687 0.008686 0.008657 0.008602 0.008519 0.008409 0.008271 0.008103 0.007906 0.007678 0.007420 0.007134 0.006819 0.006480 0.006118 0.005738 0.005344 0.004939 0.004528 0.004114 0.003703 0.003298 0.002905 0.002528 0.002171 0.001838 0.001531 0.001252 0.001001 0.000780 0.000586 0.000419 0.000277 0.000160 0.000065 -0.000010 -0.000067 -0.000108 -0.000136 -0.000153 -0.000161 -0.000162 -0.000159 -0.000152 -0.000142 -0.000131 -0.000119 -0.000107 -0.000095 -0.000083 -0.000072 -0.000062 -0.000053 -0.000044 -0.000036 -0.000029 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000018 -0.000023 -0.000029 -0.000035 -0.000042 -0.000050 -0.000058 -0.000067 -0.000075 -0.000084 -0.000092 -0.000101 -0.000109 -0.000117 -0.000125 -0.000131 -0.000134 -0.000132 -0.000125 -0.000108 -0.000080 -0.000037 0.000023 0.000103 0.000207 0.000338 0.000497 0.000688 0.000912 0.001171 0.001463 0.001790 0.002152 0.002546 0.002970 0.003423 0.003898 0.004391 0.004894 0.005400 0.005901 0.006389 0.006857 0.007299 0.007711 0.008088 0.008428 0.008729 0.008991 0.009213 0.009397 0.009544 0.009657 0.009736 0.009784 0.009803 0.009794 0.009759 0.009697 0.009608 0.009492 0.009347 0.009173 0.008967 0.008730 0.008460 0.008157 0.007822 0.007458 0.007067 0.006652 0.006217 0.005767 0.005306 0.004840 0.004372 0.003910 0.003458 0.003022 0.002608 0.002219 0.001860 0.001531 0.001235 0.000971 0.000738 0.000537 0.000366 0.000224 0.000107 0.000015 -0.000056 -0.000108 -0.000143 -0.000165 -0.000177 -0.000181 -0.000178 -0.000171 -0.000161 -0.000150 -0.000136 -0.000123 -0.000109 -0.000096 -0.000084 -0.000072 -0.000062 -0.000052 -0.000043 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000033 -0.000041 -0.000049 -0.000058 -0.000067 -0.000077 -0.000087 -0.000097 -0.000107 -0.000118 -0.000128 -0.000137 -0.000146 -0.000152 -0.000155 -0.000152 -0.000141 -0.000120 -0.000084 -0.000032 0.000042 0.000139 0.000264 0.000421 0.000612 0.000839 0.001105 0.001410 0.001755 0.002139 0.002560 0.003018 0.003509 0.004029 0.004573 0.005132 0.005699 0.006266 0.006822 0.007361 0.007874 0.008355 0.008797 0.009198 0.009555 0.009867 0.010133 0.010355 0.010534 0.010674 0.010776 0.010844 0.010880 0.010889 0.010870 0.010827 0.010759 0.010666 0.010547 0.010401 0.010225 0.010018 0.009778 0.009503 0.009191 0.008844 0.008462 0.008047 0.007602 0.007131 0.006640 0.006132 0.005614 0.005091 0.004570 0.004058 0.003561 0.003087 0.002639 0.002223 0.001841 0.001494 0.001184 0.000910 0.000671 0.000468 0.000297 0.000156 0.000044 -0.000042 -0.000106 -0.000150 -0.000179 -0.000195 -0.000201 -0.000200 -0.000194 -0.000184 -0.000171 -0.000156 -0.000141 -0.000126 -0.000111 -0.000097 -0.000084 -0.000072 -0.000061 -0.000051 -0.000042 -0.000034 -0.000028 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000046 -0.000056 -0.000066 -0.000077 -0.000088 -0.000100 -0.000112 -0.000125 -0.000137 -0.000149 -0.000161 -0.000170 -0.000177 -0.000179 -0.000175 -0.000161 -0.000134 -0.000090 -0.000026 0.000062 0.000179 0.000328 0.000513 0.000738 0.001005 0.001317 0.001673 0.002074 0.002519 0.003005 0.003531 0.004092 0.004682 0.005295 0.005921 0.006552 0.007178 0.007789 0.008374 0.008927 0.009438 0.009905 0.010321 0.010685 0.010997 0.011258 0.011468 0.011633 0.011755 0.011839 0.011889 0.011909 0.011902 0.011871 0.011819 0.011745 0.011651 0.011533 0.011391 0.011222 0.011022 0.010788 0.010517 0.010207 0.009856 0.009465 0.009035 0.008568 0.008069 0.007542 0.006991 0.006425 0.005848 0.005270 0.004698 0.004139 0.003603 0.003094 0.002617 0.002178 0.001777 0.001417 0.001098 0.000819 0.000579 0.000377 0.000211 0.000078 -0.000026 -0.000103 -0.000158 -0.000194 -0.000215 -0.000225 -0.000225 -0.000219 -0.000208 -0.000195 -0.000179 -0.000162 -0.000145 -0.000128 -0.000112 -0.000097 -0.000084 -0.000071 -0.000060 -0.000050 -0.000042 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000044 -0.000053 -0.000063 -0.000074 -0.000087 -0.000100 -0.000114 -0.000129 -0.000144 -0.000159 -0.000174 -0.000187 -0.000198 -0.000206 -0.000208 -0.000202 -0.000184 -0.000151 -0.000099 -0.000023 0.000082 0.000219 0.000394 0.000611 0.000873 0.001184 0.001544 0.001955 0.002416 0.002925 0.003480 0.004076 0.004709 0.005371 0.006054 0.006747 0.007441 0.008123 0.008782 0.009408 0.009992 0.010527 0.011006 0.011426 0.011786 0.012085 0.012327 0.012514 0.012652 0.012746 0.012801 0.012824 0.012820 0.012793 0.012747 0.012685 0.012607 0.012514 0.012404 0.012273 0.012119 0.011936 0.011719 0.011465 0.011168 0.010827 0.010439 0.010005 0.009527 0.009008 0.008453 0.007867 0.007257 0.006632 0.005999 0.005368 0.004748 0.004148 0.003576 0.003038 0.002538 0.002080 0.001667 0.001299 0.000977 0.000698 0.000463 0.000269 0.000112 -0.000010 -0.000102 -0.000168 -0.000213 -0.000239 -0.000252 -0.000254 -0.000249 -0.000237 -0.000222 -0.000204 -0.000186 -0.000166 -0.000147 -0.000129 -0.000113 -0.000097 -0.000083 -0.000071 -0.000060 -0.000050 -0.000042 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000033 -0.000040 -0.000049 -0.000059 -0.000071 -0.000084 -0.000098 -0.000114 -0.000130 -0.000148 -0.000166 -0.000184 -0.000202 -0.000218 -0.000231 -0.000240 -0.000242 -0.000234 -0.000213 -0.000174 -0.000113 -0.000024 0.000098 0.000258 0.000460 0.000710 0.001012 0.001368 0.001780 0.002248 0.002772 0.003349 0.003974 0.004643 0.005350 0.006084 0.006836 0.007594 0.008346 0.009080 0.009781 0.010440 0.011046 0.011592 0.012071 0.012481 0.012821 0.013093 0.013301 0.013450 0.013546 0.013598 0.013613 0.013599 0.013563 0.013510 0.013446 0.013374 0.013294 0.013207 0.013111 0.013000 0.012871 0.012718 0.012532 0.012308 0.012039 0.011722 0.011351 0.010927 0.010450 0.009923 0.009351 0.008738 0.008093 0.007425 0.006742 0.006056 0.005376 0.004714 0.004078 0.003476 0.002914 0.002397 0.001928 0.001509 0.001140 0.000821 0.000551 0.000326 0.000145 0.000003 -0.000105 -0.000183 -0.000236 -0.000269 -0.000285 -0.000289 -0.000283 -0.000270 -0.000253 -0.000234 -0.000212 -0.000191 -0.000169 -0.000149 -0.000130 -0.000112 -0.000097 -0.000083 -0.000070 -0.000059 -0.000050 -0.000042 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000067 -0.000080 -0.000094 -0.000111 -0.000129 -0.000149 -0.000169 -0.000191 -0.000213 -0.000234 -0.000253 -0.000268 -0.000279 -0.000282 -0.000273 -0.000249 -0.000205 -0.000134 -0.000033 0.000106 0.000289 0.000520 0.000804 0.001147 0.001550 0.002016 0.002544 0.003132 0.003778 0.004476 0.005219 0.005998 0.006804 0.007623 0.008443 0.009249 0.010026 0.010762 0.011443 0.012059 0.012602 0.013067 0.013451 0.013754 0.013981 0.014137 0.014230 0.014268 0.014263 0.014225 0.014163 0.014086 0.014001 0.013916 0.013832 0.013754 0.013678 0.013603 0.013524 0.013432 0.013322 0.013182 0.013005 0.012781 0.012504 0.012168 0.011770 0.011310 0.010789 0.010212 0.009584 0.008913 0.008210 0.007483 0.006746 0.006011 0.005288 0.004589 0.003923 0.003298 0.002720 0.002193 0.001721 0.001304 0.000942 0.000635 0.000379 0.000171 0.000008 -0.000116 -0.000207 -0.000268 -0.000306 -0.000325 -0.000330 -0.000324 -0.000309 -0.000290 -0.000267 -0.000243 -0.000218 -0.000194 -0.000171 -0.000149 -0.000129 -0.000111 -0.000095 -0.000082 -0.000069 -0.000059 -0.000049 -0.000041 -0.000035 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000062 -0.000075 -0.000089 -0.000106 -0.000125 -0.000147 -0.000170 -0.000194 -0.000220 -0.000246 -0.000271 -0.000294 -0.000313 -0.000326 -0.000330 -0.000322 -0.000296 -0.000247 -0.000168 -0.000054 0.000102 0.000307 0.000566 0.000886 0.001269 0.001721 0.002241 0.002830 0.003485 0.004200 0.004971 0.005787 0.006639 0.007513 0.008396 0.009272 0.010125 0.010938 0.011697 0.012388 0.013000 0.013525 0.013958 0.014297 0.014545 0.014707 0.014791 0.014808 0.014771 0.014693 0.014586 0.014463 0.014336 0.014213 0.014103 0.014009 0.013934 0.013876 0.013832 0.013794 0.013755 0.013703 0.013627 0.013515 0.013355 0.013138 0.012855 0.012502 0.012076 0.011578 0.011011 0.010381 0.009696 0.008967 0.008205 0.007424 0.006636 0.005856 0.005096 0.004367 0.003678 0.003038 0.002453 0.001926 0.001459 0.001054 0.000709 0.000421 0.000187 0.000002 -0.000139 -0.000241 -0.000311 -0.000354 -0.000376 -0.000380 -0.000372 -0.000355 -0.000333 -0.000306 -0.000278 -0.000250 -0.000222 -0.000195 -0.000170 -0.000148 -0.000128 -0.000110 -0.000094 -0.000080 -0.000068 -0.000058 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000037 -0.000046 -0.000057 -0.000069 -0.000084 -0.000101 -0.000120 -0.000142 -0.000167 -0.000194 -0.000223 -0.000254 -0.000285 -0.000315 -0.000342 -0.000366 -0.000383 -0.000391 -0.000383 -0.000357 -0.000304 -0.000219 -0.000094 0.000078 0.000305 0.000592 0.000945 0.001370 0.001870 0.002445 0.003094 0.003814 0.004600 0.005442 0.006330 0.007251 0.008191 0.009133 0.010058 0.010949 0.011788 0.012558 0.013245 0.013837 0.014326 0.014708 0.014983 0.015154 0.015230 0.015221 0.015143 0.015010 0.014840 0.014649 0.014453 0.014265 0.014097 0.013959 0.013854 0.013786 0.013753 0.013749 0.013767 0.013795 0.013820 0.013827 0.013800 0.013725 0.013589 0.013381 0.013092 0.012720 0.012262 0.011722 0.011105 0.010419 0.009676 0.008888 0.008070 0.007236 0.006403 0.005585 0.004794 0.004043 0.003342 0.002697 0.002115 0.001599 0.001149 0.000765 0.000445 0.000184 -0.000022 -0.000178 -0.000292 -0.000369 -0.000416 -0.000438 -0.000442 -0.000431 -0.000410 -0.000383 -0.000352 -0.000319 -0.000286 -0.000253 -0.000223 -0.000194 -0.000168 -0.000146 -0.000125 -0.000107 -0.000092 -0.000078 -0.000066 -0.000056 -0.000047 -0.000039 -0.000031 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000078 -0.000094 -0.000114 -0.000136 -0.000162 -0.000191 -0.000223 -0.000258 -0.000294 -0.000331 -0.000367 -0.000401 -0.000431 -0.000454 -0.000465 -0.000461 -0.000436 -0.000382 -0.000292 -0.000158 0.000028 0.000274 0.000587 0.000974 0.001439 0.001985 0.002613 0.003322 0.004107 0.004960 0.005871 0.006828 0.007816 0.008816 0.009810 0.010777 0.011697 0.012550 0.013318 0.013985 0.014539 0.014974 0.015284 0.015472 0.015545 0.015512 0.015389 0.015193 0.014945 0.014665 0.014373 0.014089 0.013830 0.013610 0.013440 0.013324 0.013267 0.013266 0.013314 0.013402 0.013514 0.013634 0.013744 0.013825 0.013858 0.013826 0.013714 0.013513 0.013215 0.012818 0.012323 0.011735 0.011062 0.010317 0.009513 0.008666 0.007794 0.006912 0.006039 0.005190 0.004379 0.003617 0.002915 0.002278 0.001712 0.001218 0.000797 0.000444 0.000158 -0.000068 -0.000240 -0.000363 -0.000446 -0.000495 -0.000516 -0.000517 -0.000502 -0.000475 -0.000442 -0.000405 -0.000366 -0.000327 -0.000289 -0.000254 -0.000221 -0.000192 -0.000165 -0.000142 -0.000122 -0.000104 -0.000089 -0.000075 -0.000064 -0.000053 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000058 -0.000071 -0.000087 -0.000106 -0.000129 -0.000155 -0.000186 -0.000220 -0.000258 -0.000298 -0.000342 -0.000386 -0.000430 -0.000472 -0.000510 -0.000540 -0.000559 -0.000561 -0.000539 -0.000486 -0.000394 -0.000253 -0.000056 0.000207 0.000544 0.000960 0.001462 0.002053 0.002733 0.003499 0.004345 0.005264 0.006241 0.007264 0.008312 0.009367 0.010405 0.011405 0.012343 0.013198 0.013949 0.014580 0.015079 0.015438 0.015656 0.015735 0.015686 0.015522 0.015261 0.014927 0.014542 0.014132 0.013723 0.013338 0.012998 0.012718 0.012512 0.012386 0.012345 0.012384 0.012495 0.012666 0.012880 0.013116 0.013352 0.013563 0.013727 0.013823 0.013832 0.013741 0.013540 0.013223 0.012792 0.012250 0.011605 0.010871 0.010062 0.009196 0.008291 0.007368 0.006445 0.005540 0.004671 0.003851 0.003092 0.002403 0.001788 0.001251 0.000793 0.000410 0.000099 -0.000145 -0.000329 -0.000460 -0.000546 -0.000595 -0.000613 -0.000608 -0.000586 -0.000553 -0.000511 -0.000466 -0.000420 -0.000374 -0.000330 -0.000289 -0.000251 -0.000218 -0.000188 -0.000161 -0.000138 -0.000118 -0.000101 -0.000085 -0.000072 -0.000060 -0.000050 -0.000041 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000041 -0.000052 -0.000065 -0.000080 -0.000099 -0.000121 -0.000147 -0.000177 -0.000213 -0.000253 -0.000298 -0.000346 -0.000398 -0.000451 -0.000505 -0.000558 -0.000606 -0.000647 -0.000675 -0.000686 -0.000671 -0.000623 -0.000532 -0.000389 -0.000183 0.000093 0.000450 0.000893 0.001429 0.002061 0.002789 0.003609 0.004514 0.005494 0.006534 0.007617 0.008721 0.009823 0.010899 0.011922 0.012867 0.013709 0.014428 0.015006 0.015431 0.015695 0.015799 0.015747 0.015553 0.015235 0.014814 0.014318 0.013777 0.013220 0.012677 0.012177 0.011744 0.011397 0.011152 0.011017 0.010995 0.011082 0.011269 0.011539 0.011873 0.012245 0.012629 0.012994 0.013314 0.013562 0.013716 0.013759 0.013676 0.013461 0.013112 0.012633 0.012032 0.011322 0.010519 0.009642 0.008713 0.007753 0.006785 0.005830 0.004906 0.004030 0.003217 0.002476 0.001815 0.001238 0.000744 0.000333 0.000000 -0.000259 -0.000453 -0.000589 -0.000676 -0.000721 -0.000733 -0.000720 -0.000688 -0.000645 -0.000593 -0.000538 -0.000483 -0.000429 -0.000377 -0.000329 -0.000286 -0.000247 -0.000213 -0.000183 -0.000156 -0.000133 -0.000113 -0.000096 -0.000081 -0.000068 -0.000056 -0.000046 -0.000037 -0.000029 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000046 -0.000058 -0.000073 -0.000091 -0.000112 -0.000138 -0.000168 -0.000203 -0.000245 -0.000292 -0.000344 -0.000402 -0.000464 -0.000529 -0.000595 -0.000660 -0.000722 -0.000777 -0.000819 -0.000842 -0.000839 -0.000799 -0.000714 -0.000572 -0.000364 -0.000078 0.000294 0.000760 0.001327 0.001996 0.002768 0.003638 0.004598 0.005635 0.006733 0.007870 0.009023 0.010166 0.011271 0.012307 0.013248 0.014066 0.014738 0.015247 0.015579 0.015728 0.015696 0.015492 0.015131 0.014636 0.014033 0.013355 0.012637 0.011914 0.011223 0.010594 0.010058 0.009638 0.009351 0.009207 0.009209 0.009353 0.009627 0.010012 0.010484 0.011013 0.011566 0.012109 0.012609 0.013034 0.013357 0.013555 0.013614 0.013520 0.013273 0.012873 0.012330 0.011656 0.010869 0.009991 0.009045 0.008055 0.007047 0.006044 0.005069 0.004141 0.003276 0.002487 0.001781 0.001165 0.000640 0.000203 -0.000148 -0.000419 -0.000619 -0.000756 -0.000839 -0.000877 -0.000879 -0.000855 -0.000811 -0.000754 -0.000690 -0.000623 -0.000556 -0.000492 -0.000431 -0.000376 -0.000326 -0.000281 -0.000241 -0.000207 -0.000176 -0.000150 -0.000128 -0.000108 -0.000091 -0.000077 -0.000064 -0.000052 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000083 -0.000103 -0.000128 -0.000157 -0.000192 -0.000233 -0.000281 -0.000337 -0.000399 -0.000467 -0.000541 -0.000620 -0.000701 -0.000783 -0.000862 -0.000934 -0.000994 -0.001035 -0.001047 -0.001022 -0.000948 -0.000813 -0.000607 -0.000317 0.000065 0.000550 0.001141 0.001844 0.002655 0.003571 0.004581 0.005671 0.006821 0.008008 0.009205 0.010382 0.011506 0.012547 0.013473 0.014254 0.014867 0.015290 0.015513 0.015529 0.015342 0.014965 0.014416 0.013723 0.012917 0.012038 0.011125 0.010220 0.009364 0.008596 0.007948 0.007448 0.007116 0.006964 0.006995 0.007204 0.007577 0.008092 0.008719 0.009424 0.010168 0.010911 0.011614 0.012239 0.012753 0.013130 0.013349 0.013397 0.013268 0.012963 0.012490 0.011864 0.011104 0.010233 0.009276 0.008262 0.007218 0.006172 0.005149 0.004171 0.003257 0.002421 0.001675 0.001023 0.000469 0.000011 -0.000354 -0.000634 -0.000835 -0.000968 -0.001042 -0.001068 -0.001056 -0.001016 -0.000956 -0.000883 -0.000803 -0.000721 -0.000641 -0.000565 -0.000494 -0.000429 -0.000371 -0.000319 -0.000274 -0.000234 -0.000199 -0.000169 -0.000144 -0.000122 -0.000103 -0.000086 -0.000072 -0.000059 -0.000047 -0.000038 -0.000029 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000047 -0.000059 -0.000075 -0.000094 -0.000118 -0.000146 -0.000180 -0.000220 -0.000268 -0.000324 -0.000388 -0.000461 -0.000542 -0.000631 -0.000726 -0.000825 -0.000927 -0.001028 -0.001123 -0.001206 -0.001269 -0.001304 -0.001298 -0.001242 -0.001120 -0.000922 -0.000635 -0.000247 0.000249 0.000861 0.001592 0.002438 0.003395 0.004451 0.005589 0.006787 0.008018 0.009253 0.010457 0.011596 0.012633 0.013534 0.014268 0.014808 0.015133 0.015232 0.015098 0.014740 0.014171 0.013416 0.012505 0.011479 0.010380 0.009255 0.008153 0.007121 0.006201 0.005434 0.004850 0.004471 0.004313 0.004378 0.004660 0.005142 0.005800 0.006598 0.007497 0.008452 0.009416 0.010343 0.011189 0.011916 0.012490 0.012889 0.013094 0.013098 0.012901 0.012512 0.011943 0.011217 0.010359 0.009398 0.008363 0.007287 0.006201 0.005132 0.004107 0.003147 0.002268 0.001483 0.000800 0.000222 -0.000253 -0.000628 -0.000910 -0.001107 -0.001231 -0.001291 -0.001300 -0.001269 -0.001209 -0.001128 -0.001035 -0.000936 -0.000837 -0.000741 -0.000650 -0.000566 -0.000491 -0.000423 -0.000363 -0.000310 -0.000265 -0.000225 -0.000191 -0.000162 -0.000137 -0.000116 -0.000097 -0.000081 -0.000066 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000053 -0.000067 -0.000085 -0.000107 -0.000134 -0.000167 -0.000206 -0.000252 -0.000307 -0.000372 -0.000447 -0.000532 -0.000628 -0.000733 -0.000848 -0.000970 -0.001096 -0.001222 -0.001345 -0.001457 -0.001550 -0.001613 -0.001635 -0.001602 -0.001501 -0.001318 -0.001040 -0.000654 -0.000151 0.000476 0.001229 0.002105 0.003099 0.004196 0.005378 0.006619 0.007891 0.009159 0.010386 0.011533 0.012561 0.013431 0.014109 0.014567 0.014783 0.014745 0.014449 0.013905 0.013129 0.012152 0.011009 0.009746 0.008412 0.007061 0.005749 0.004529 0.003450 0.002556 0.001883 0.001458 0.001294 0.001398 0.001760 0.002362 0.003175 0.004159 0.005268 0.006451 0.007653 0.008822 0.009908 0.010864 0.011653 0.012247 0.012623 0.012773 0.012695 0.012397 0.011894 0.011208 0.010368 0.009405 0.008353 0.007248 0.006123 0.005011 0.003941 0.002936 0.002017 0.001198 0.000487 -0.000112 -0.000599 -0.000977 -0.001256 -0.001443 -0.001551 -0.001592 -0.001578 -0.001522 -0.001436 -0.001330 -0.001213 -0.001091 -0.000971 -0.000856 -0.000748 -0.000650 -0.000562 -0.000483 -0.000413 -0.000353 -0.000300 -0.000254 -0.000215 -0.000182 -0.000154 -0.000130 -0.000109 -0.000091 -0.000074 -0.000060 -0.000048 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000022 -0.000029 -0.000037 -0.000047 -0.000060 -0.000077 -0.000097 -0.000122 -0.000153 -0.000190 -0.000235 -0.000288 -0.000352 -0.000426 -0.000513 -0.000613 -0.000725 -0.000851 -0.000988 -0.001136 -0.001290 -0.001449 -0.001605 -0.001752 -0.001881 -0.001980 -0.002036 -0.002035 -0.001963 -0.001802 -0.001540 -0.001163 -0.000660 -0.000024 0.000746 0.001648 0.002674 0.003809 0.005031 0.006314 0.007623 0.008922 0.010169 0.011320 0.012334 0.013167 0.013785 0.014154 0.014254 0.014071 0.013604 0.012863 0.011870 0.010658 0.009271 0.007758 0.006178 0.004590 0.003058 0.001641 0.000395 -0.000629 -0.001393 -0.001866 -0.002032 -0.001886 -0.001436 -0.000706 0.000272 0.001454 0.002786 0.004210 0.005666 0.007092 0.008430 0.009630 0.010647 0.011446 0.012005 0.012309 0.012357 0.012156 0.011722 0.011080 0.010260 0.009297 0.008229 0.007095 0.005932 0.004778 0.003663 0.002617 0.001660 0.000809 0.000074 -0.000540 -0.001033 -0.001410 -0.001678 -0.001849 -0.001934 -0.001949 -0.001906 -0.001820 -0.001703 -0.001567 -0.001420 -0.001271 -0.001126 -0.000989 -0.000862 -0.000747 -0.000643 -0.000551 -0.000471 -0.000400 -0.000339 -0.000287 -0.000243 -0.000205 -0.000173 -0.000146 -0.000122 -0.000102 -0.000084 -0.000068 -0.000054 -0.000043 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000054 -0.000069 -0.000087 -0.000111 -0.000139 -0.000174 -0.000217 -0.000268 -0.000329 -0.000402 -0.000488 -0.000588 -0.000704 -0.000836 -0.000984 -0.001148 -0.001325 -0.001513 -0.001708 -0.001904 -0.002094 -0.002265 -0.002408 -0.002507 -0.002547 -0.002510 -0.002381 -0.002142 -0.001780 -0.001284 -0.000646 0.000137 0.001060 0.002115 0.003285 0.004546 0.005868 0.007214 0.008542 0.009808 0.010963 0.011962 0.012758 0.013312 0.013591 0.013571 0.013239 0.012595 0.011652 0.010435 0.008982 0.007342 0.005572 0.003737 0.001905 0.000146 -0.001474 -0.002890 -0.004048 -0.004904 -0.005425 -0.005590 -0.005397 -0.004856 -0.003990 -0.002839 -0.001451 0.000113 0.001789 0.003508 0.005201 0.006803 0.008255 0.009507 0.010521 0.011267 0.011730 0.011906 0.011804 0.011440 0.010841 0.010040 0.009076 0.007990 0.006826 0.005625 0.004428 0.003270 0.002182 0.001190 0.000310 -0.000444 -0.001068 -0.001562 -0.001930 -0.002182 -0.002329 -0.002386 -0.002367 -0.002289 -0.002166 -0.002012 -0.001840 -0.001659 -0.001479 -0.001305 -0.001142 -0.000992 -0.000856 -0.000735 -0.000629 -0.000535 -0.000454 -0.000384 -0.000324 -0.000273 -0.000231 -0.000194 -0.000163 -0.000137 -0.000114 -0.000093 -0.000076 -0.000061 -0.000048 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000062 -0.000078 -0.000099 -0.000126 -0.000158 -0.000198 -0.000246 -0.000304 -0.000374 -0.000458 -0.000556 -0.000672 -0.000806 -0.000960 -0.001134 -0.001328 -0.001540 -0.001766 -0.002004 -0.002246 -0.002484 -0.002707 -0.002901 -0.003051 -0.003139 -0.003147 -0.003057 -0.002850 -0.002510 -0.002027 -0.001392 -0.000602 0.000340 0.001421 0.002624 0.003923 0.005284 0.006668 0.008027 0.009314 0.010476 0.011461 0.012223 0.012716 0.012906 0.012767 0.012287 0.011467 0.010320 0.008877 0.007181 0.005285 0.003254 0.001161 -0.000919 -0.002908 -0.004732 -0.006321 -0.007614 -0.008561 -0.009128 -0.009291 -0.009048 -0.008410 -0.007405 -0.006075 -0.004476 -0.002673 -0.000740 0.001248 0.003213 0.005082 0.006791 0.008281 0.009510 0.010444 0.011065 0.011369 0.011363 0.011066 0.010506 0.009720 0.008750 0.007643 0.006444 0.005202 0.003960 0.002758 0.001630 0.000603 -0.000302 -0.001072 -0.001702 -0.002190 -0.002544 -0.002773 -0.002890 -0.002910 -0.002851 -0.002730 -0.002564 -0.002366 -0.002152 -0.001932 -0.001715 -0.001508 -0.001315 -0.001138 -0.000980 -0.000839 -0.000715 -0.000607 -0.000514 -0.000434 -0.000365 -0.000307 -0.000258 -0.000217 -0.000182 -0.000152 -0.000126 -0.000104 -0.000084 -0.000068 -0.000054 -0.000042 -0.000033 -0.000025 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000043 -0.000055 -0.000070 -0.000089 -0.000113 -0.000143 -0.000179 -0.000224 -0.000279 -0.000345 -0.000424 -0.000519 -0.000633 -0.000766 -0.000921 -0.001100 -0.001303 -0.001530 -0.001781 -0.002051 -0.002337 -0.002632 -0.002926 -0.003208 -0.003462 -0.003671 -0.003816 -0.003876 -0.003832 -0.003664 -0.003355 -0.002891 -0.002263 -0.001469 -0.000513 0.000593 0.001830 0.003168 0.004571 0.005994 0.007389 0.008702 0.009875 0.010854 0.011587 0.012026 0.012134 0.011883 0.011261 0.010268 0.008923 0.007259 0.005321 0.003173 0.000884 -0.001466 -0.003793 -0.006011 -0.008039 -0.009799 -0.011225 -0.012263 -0.012873 -0.013033 -0.012737 -0.012000 -0.010853 -0.009342 -0.007529 -0.005486 -0.003295 -0.001038 0.001198 0.003334 0.005297 0.007022 0.008462 0.009579 0.010352 0.010777 0.010859 0.010621 0.010092 0.009313 0.008330 0.007194 0.005956 0.004668 0.003377 0.002129 0.000960 -0.000100 -0.001029 -0.001811 -0.002442 -0.002921 -0.003254 -0.003453 -0.003532 -0.003510 -0.003404 -0.003233 -0.003016 -0.002769 -0.002507 -0.002241 -0.001982 -0.001737 -0.001509 -0.001302 -0.001118 -0.000954 -0.000811 -0.000687 -0.000580 -0.000488 -0.000410 -0.000344 -0.000288 -0.000242 -0.000202 -0.000169 -0.000140 -0.000115 -0.000093 -0.000075 -0.000059 -0.000047 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000063 -0.000080 -0.000101 -0.000128 -0.000162 -0.000203 -0.000253 -0.000315 -0.000389 -0.000480 -0.000588 -0.000717 -0.000869 -0.001048 -0.001254 -0.001490 -0.001756 -0.002049 -0.002369 -0.002709 -0.003063 -0.003421 -0.003768 -0.004089 -0.004366 -0.004576 -0.004697 -0.004708 -0.004586 -0.004312 -0.003873 -0.003257 -0.002463 -0.001493 -0.000362 0.000909 0.002288 0.003737 0.005207 0.006644 0.007990 0.009185 0.010167 0.010882 0.011278 0.011315 0.010963 0.010210 0.009057 0.007524 0.005647 0.003479 0.001085 -0.001455 -0.004055 -0.006622 -0.009064 -0.011291 -0.013218 -0.014774 -0.015898 -0.016550 -0.016703 -0.016354 -0.015518 -0.014228 -0.012538 -0.010513 -0.008233 -0.005786 -0.003266 -0.000764 0.001631 0.003839 0.005790 0.007430 0.008719 0.009633 0.010166 0.010325 0.010132 0.009622 0.008838 0.007831 0.006656 0.005370 0.004029 0.002685 0.001387 0.000174 -0.000919 -0.001870 -0.002662 -0.003290 -0.003754 -0.004061 -0.004224 -0.004259 -0.004187 -0.004026 -0.003799 -0.003524 -0.003220 -0.002904 -0.002587 -0.002280 -0.001991 -0.001725 -0.001484 -0.001269 -0.001080 -0.000916 -0.000773 -0.000651 -0.000546 -0.000458 -0.000383 -0.000320 -0.000268 -0.000223 -0.000185 -0.000153 -0.000125 -0.000102 -0.000082 -0.000065 -0.000051 -0.000040 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000043 -0.000056 -0.000071 -0.000091 -0.000115 -0.000145 -0.000182 -0.000228 -0.000285 -0.000354 -0.000438 -0.000540 -0.000663 -0.000809 -0.000983 -0.001188 -0.001425 -0.001697 -0.002004 -0.002346 -0.002720 -0.003120 -0.003540 -0.003967 -0.004388 -0.004784 -0.005136 -0.005418 -0.005608 -0.005680 -0.005611 -0.005380 -0.004970 -0.004370 -0.003577 -0.002595 -0.001438 -0.000130 0.001296 0.002797 0.004321 0.005810 0.007202 0.008430 0.009430 0.010142 0.010511 0.010493 0.010058 0.009191 0.007894 0.006189 0.004116 0.001731 -0.000893 -0.003671 -0.006509 -0.009306 -0.011962 -0.014379 -0.016466 -0.018145 -0.019353 -0.020042 -0.020187 -0.019784 -0.018850 -0.017421 -0.015555 -0.013323 -0.010814 -0.008122 -0.005348 -0.002592 0.000049 0.002487 0.004649 0.006473 0.007916 0.008953 0.009576 0.009794 0.009630 0.009122 0.008318 0.007272 0.006046 0.004700 0.003296 0.001892 0.000538 -0.000720 -0.001848 -0.002821 -0.003622 -0.004244 -0.004689 -0.004965 -0.005086 -0.005072 -0.004942 -0.004720 -0.004429 -0.004090 -0.003722 -0.003344 -0.002970 -0.002609 -0.002272 -0.001962 -0.001683 -0.001435 -0.001218 -0.001029 -0.000866 -0.000727 -0.000609 -0.000509 -0.000424 -0.000354 -0.000295 -0.000245 -0.000202 -0.000166 -0.000136 -0.000110 -0.000088 -0.000070 -0.000056 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000038 -0.000049 -0.000063 -0.000080 -0.000102 -0.000129 -0.000163 -0.000205 -0.000256 -0.000319 -0.000397 -0.000491 -0.000606 -0.000744 -0.000910 -0.001108 -0.001340 -0.001611 -0.001923 -0.002276 -0.002670 -0.003103 -0.003570 -0.004061 -0.004565 -0.005066 -0.005545 -0.005978 -0.006341 -0.006606 -0.006746 -0.006736 -0.006551 -0.006174 -0.005593 -0.004803 -0.003808 -0.002623 -0.001273 0.000206 0.001768 0.003357 0.004910 0.006361 0.007639 0.008675 0.009403 0.009765 0.009715 0.009218 0.008259 0.006841 0.004987 0.002738 0.000158 -0.002677 -0.005674 -0.008732 -0.011743 -0.014599 -0.017194 -0.019432 -0.021226 -0.022510 -0.023234 -0.023370 -0.022914 -0.021884 -0.020321 -0.018286 -0.015858 -0.013131 -0.010207 -0.007196 -0.004205 -0.001338 0.001311 0.003661 0.005647 0.007222 0.008359 0.009049 0.009303 0.009146 0.008620 0.007775 0.006674 0.005380 0.003962 0.002485 0.001010 -0.000405 -0.001715 -0.002882 -0.003878 -0.004686 -0.005301 -0.005723 -0.005964 -0.006039 -0.005968 -0.005776 -0.005486 -0.005123 -0.004713 -0.004275 -0.003828 -0.003389 -0.002970 -0.002578 -0.002221 -0.001899 -0.001614 -0.001365 -0.001150 -0.000965 -0.000808 -0.000674 -0.000562 -0.000467 -0.000388 -0.000322 -0.000266 -0.000220 -0.000180 -0.000147 -0.000118 -0.000095 -0.000076 -0.000060 -0.000047 -0.000037 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000070 -0.000090 -0.000114 -0.000145 -0.000182 -0.000229 -0.000286 -0.000356 -0.000442 -0.000548 -0.000676 -0.000832 -0.001019 -0.001241 -0.001505 -0.001812 -0.002166 -0.002569 -0.003021 -0.003518 -0.004055 -0.004624 -0.005211 -0.005799 -0.006366 -0.006888 -0.007338 -0.007684 -0.007898 -0.007951 -0.007818 -0.007478 -0.006917 -0.006129 -0.005119 -0.003902 -0.002505 -0.000965 0.000668 0.002334 0.003967 0.005495 0.006842 0.007935 0.008702 0.009083 0.009025 0.008493 0.007470 0.005958 0.003982 0.001586 -0.001163 -0.004183 -0.007375 -0.010632 -0.013837 -0.016875 -0.019633 -0.022007 -0.023908 -0.025261 -0.026015 -0.026140 -0.025632 -0.024512 -0.022822 -0.020630 -0.018019 -0.015090 -0.011954 -0.008726 -0.005523 -0.002455 0.000378 0.002889 0.005008 0.006687 0.007896 0.008626 0.008888 0.008713 0.008144 0.007237 0.006059 0.004681 0.003174 0.001610 0.000054 -0.001432 -0.002800 -0.004009 -0.005031 -0.005849 -0.006455 -0.006853 -0.007055 -0.007079 -0.006947 -0.006685 -0.006321 -0.005881 -0.005391 -0.004876 -0.004355 -0.003846 -0.003361 -0.002911 -0.002500 -0.002131 -0.001806 -0.001523 -0.001278 -0.001069 -0.000892 -0.000742 -0.000616 -0.000511 -0.000423 -0.000350 -0.000288 -0.000237 -0.000194 -0.000157 -0.000127 -0.000101 -0.000081 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000037 -0.000048 -0.000061 -0.000079 -0.000100 -0.000127 -0.000161 -0.000202 -0.000254 -0.000317 -0.000395 -0.000491 -0.000608 -0.000751 -0.000925 -0.001134 -0.001385 -0.001681 -0.002027 -0.002427 -0.002883 -0.003395 -0.003961 -0.004574 -0.005226 -0.005901 -0.006582 -0.007244 -0.007860 -0.008402 -0.008835 -0.009128 -0.009249 -0.009170 -0.008868 -0.008328 -0.007542 -0.006515 -0.005261 -0.003809 -0.002199 -0.000483 0.001275 0.003005 0.004629 0.006068 0.007242 0.008075 0.008501 0.008466 0.007930 0.006875 0.005302 0.003236 0.000725 -0.002162 -0.005337 -0.008696 -0.012124 -0.015499 -0.018697 -0.021600 -0.024096 -0.026091 -0.027505 -0.028284 -0.028398 -0.027842 -0.026637 -0.024831 -0.022494 -0.019718 -0.016608 -0.013282 -0.009864 -0.006477 -0.003237 -0.000252 0.002387 0.004607 0.006357 0.007604 0.008342 0.008584 0.008360 0.007722 0.006728 0.005452 0.003968 0.002355 0.000688 -0.000960 -0.002529 -0.003963 -0.005220 -0.006272 -0.007100 -0.007699 -0.008072 -0.008233 -0.008202 -0.008004 -0.007667 -0.007222 -0.006698 -0.006123 -0.005524 -0.004923 -0.004337 -0.003782 -0.003267 -0.002799 -0.002380 -0.002011 -0.001690 -0.001414 -0.001178 -0.000979 -0.000812 -0.000672 -0.000555 -0.000458 -0.000378 -0.000310 -0.000254 -0.000207 -0.000168 -0.000135 -0.000108 -0.000085 -0.000067 -0.000052 -0.000041 -0.000031 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000042 -0.000053 -0.000068 -0.000087 -0.000111 -0.000141 -0.000177 -0.000223 -0.000279 -0.000349 -0.000435 -0.000541 -0.000671 -0.000830 -0.001023 -0.001257 -0.001535 -0.001866 -0.002253 -0.002702 -0.003214 -0.003791 -0.004429 -0.005123 -0.005861 -0.006630 -0.007408 -0.008169 -0.008886 -0.009524 -0.010048 -0.010424 -0.010616 -0.010594 -0.010332 -0.009812 -0.009026 -0.007977 -0.006681 -0.005165 -0.003474 -0.001662 0.000204 0.002049 0.003792 0.005346 0.006627 0.007555 0.008058 0.008077 0.007571 0.006519 0.004920 0.002801 0.000211 -0.002778 -0.006074 -0.009567 -0.013137 -0.016654 -0.019989 -0.023016 -0.025617 -0.027692 -0.029158 -0.029958 -0.030060 -0.029458 -0.028177 -0.026267 -0.023803 -0.020881 -0.017614 -0.014126 -0.010548 -0.007009 -0.003632 -0.000530 0.002202 0.004486 0.006269 0.007520 0.008232 0.008418 0.008116 0.007379 0.006272 0.004872 0.003262 0.001523 -0.000262 -0.002018 -0.003679 -0.005188 -0.006502 -0.007589 -0.008431 -0.009023 -0.009371 -0.009489 -0.009400 -0.009132 -0.008716 -0.008185 -0.007571 -0.006905 -0.006216 -0.005528 -0.004861 -0.004230 -0.003646 -0.003116 -0.002643 -0.002227 -0.001866 -0.001555 -0.001292 -0.001069 -0.000883 -0.000728 -0.000600 -0.000493 -0.000405 -0.000332 -0.000271 -0.000221 -0.000178 -0.000143 -0.000114 -0.000090 -0.000071 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000037 -0.000047 -0.000060 -0.000076 -0.000096 -0.000122 -0.000154 -0.000194 -0.000244 -0.000305 -0.000382 -0.000476 -0.000593 -0.000737 -0.000912 -0.001126 -0.001384 -0.001693 -0.002060 -0.002490 -0.002989 -0.003560 -0.004203 -0.004917 -0.005694 -0.006524 -0.007390 -0.008269 -0.009135 -0.009954 -0.010693 -0.011312 -0.011773 -0.012039 -0.012074 -0.011852 -0.011352 -0.010563 -0.009488 -0.008141 -0.006554 -0.004771 -0.002848 -0.000857 0.001123 0.003006 0.004700 0.006117 0.007169 0.007781 0.007890 0.007450 0.006437 0.004851 0.002718 0.000087 -0.002966 -0.006346 -0.009938 -0.013617 -0.017247 -0.020692 -0.023819 -0.026507 -0.028649 -0.030158 -0.030974 -0.031062 -0.030420 -0.029072 -0.027072 -0.024498 -0.021454 -0.018056 -0.014436 -0.010731 -0.007075 -0.003598 -0.000418 0.002367 0.004676 0.006454 0.007670 0.008318 0.008416 0.008002 0.007136 0.005888 0.004340 0.002580 0.000697 -0.001223 -0.003102 -0.004868 -0.006462 -0.007839 -0.008967 -0.009827 -0.010415 -0.010738 -0.010812 -0.010664 -0.010323 -0.009823 -0.009202 -0.008493 -0.007731 -0.006947 -0.006167 -0.005414 -0.004702 -0.004046 -0.003450 -0.002919 -0.002453 -0.002049 -0.001702 -0.001408 -0.001161 -0.000956 -0.000785 -0.000644 -0.000528 -0.000432 -0.000354 -0.000288 -0.000234 -0.000189 -0.000151 -0.000120 -0.000095 -0.000074 -0.000057 -0.000044 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000052 -0.000066 -0.000083 -0.000105 -0.000133 -0.000168 -0.000211 -0.000265 -0.000332 -0.000415 -0.000518 -0.000646 -0.000803 -0.000996 -0.001231 -0.001515 -0.001855 -0.002259 -0.002733 -0.003285 -0.003916 -0.004629 -0.005420 -0.006284 -0.007208 -0.008173 -0.009157 -0.010129 -0.011055 -0.011896 -0.012612 -0.013160 -0.013499 -0.013593 -0.013410 -0.012926 -0.012131 -0.011024 -0.009622 -0.007954 -0.006066 -0.004019 -0.001886 0.000249 0.002294 0.004154 0.005734 0.006941 0.007695 0.007928 0.007591 0.006656 0.005122 0.003014 0.000382 -0.002696 -0.006122 -0.009777 -0.013531 -0.017242 -0.020770 -0.023975 -0.026730 -0.028923 -0.030464 -0.031291 -0.031367 -0.030690 -0.029286 -0.027210 -0.024548 -0.021404 -0.017904 -0.014184 -0.010386 -0.006651 -0.003113 0.000105 0.002902 0.005196 0.006929 0.008072 0.008619 0.008592 0.008035 0.007009 0.005592 0.003871 0.001940 -0.000107 -0.002181 -0.004196 -0.006079 -0.007769 -0.009218 -0.010392 -0.011275 -0.011861 -0.012160 -0.012191 -0.011982 -0.011565 -0.010979 -0.010263 -0.009456 -0.008594 -0.007711 -0.006835 -0.005991 -0.005196 -0.004462 -0.003798 -0.003206 -0.002687 -0.002237 -0.001853 -0.001527 -0.001255 -0.001028 -0.000841 -0.000688 -0.000562 -0.000459 -0.000374 -0.000305 -0.000247 -0.000199 -0.000160 -0.000127 -0.000100 -0.000078 -0.000060 -0.000046 -0.000034 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000057 -0.000072 -0.000091 -0.000114 -0.000144 -0.000181 -0.000227 -0.000285 -0.000358 -0.000448 -0.000560 -0.000699 -0.000871 -0.001081 -0.001338 -0.001648 -0.002020 -0.002461 -0.002981 -0.003586 -0.004279 -0.005062 -0.005933 -0.006885 -0.007904 -0.008971 -0.010060 -0.011140 -0.012173 -0.013118 -0.013931 -0.014566 -0.014979 -0.015130 -0.014984 -0.014514 -0.013709 -0.012565 -0.011099 -0.009341 -0.007338 -0.005153 -0.002862 -0.000554 0.001676 0.003726 0.005495 0.006886 0.007814 0.008204 0.008005 0.007186 0.005742 0.003699 0.001106 -0.001958 -0.005392 -0.009074 -0.012869 -0.016631 -0.020213 -0.023472 -0.026274 -0.028503 -0.030068 -0.030900 -0.030965 -0.030258 -0.028808 -0.026674 -0.023943 -0.020726 -0.017153 -0.013365 -0.009509 -0.005733 -0.002173 0.001043 0.003812 0.006049 0.007698 0.008729 0.009140 0.008955 0.008222 0.007008 0.005395 0.003478 0.001355 -0.000876 -0.003119 -0.005285 -0.007298 -0.009092 -0.010620 -0.011848 -0.012757 -0.013345 -0.013621 -0.013609 -0.013338 -0.012845 -0.012171 -0.011359 -0.010450 -0.009485 -0.008499 -0.007525 -0.006587 -0.005704 -0.004891 -0.004156 -0.003501 -0.002927 -0.002430 -0.002006 -0.001648 -0.001349 -0.001101 -0.000897 -0.000731 -0.000595 -0.000484 -0.000394 -0.000320 -0.000260 -0.000209 -0.000167 -0.000133 -0.000104 -0.000081 -0.000062 -0.000047 -0.000036 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000039 -0.000049 -0.000062 -0.000078 -0.000098 -0.000123 -0.000155 -0.000194 -0.000244 -0.000306 -0.000383 -0.000480 -0.000602 -0.000752 -0.000938 -0.001166 -0.001444 -0.001781 -0.002184 -0.002665 -0.003230 -0.003888 -0.004643 -0.005498 -0.006449 -0.007489 -0.008603 -0.009772 -0.010967 -0.012155 -0.013295 -0.014344 -0.015253 -0.015974 -0.016459 -0.016664 -0.016552 -0.016093 -0.015272 -0.014087 -0.012550 -0.010694 -0.008566 -0.006230 -0.003767 -0.001269 0.001164 0.003426 0.005409 0.007012 0.008142 0.008722 0.008694 0.008025 0.006708 0.004766 0.002249 -0.000764 -0.004169 -0.007843 -0.011646 -0.015428 -0.019038 -0.022327 -0.025157 -0.027409 -0.028986 -0.029819 -0.029873 -0.029143 -0.027659 -0.025483 -0.022704 -0.019439 -0.015821 -0.011997 -0.008119 -0.004337 -0.000795 0.002381 0.005082 0.007225 0.008752 0.009635 0.009876 0.009501 0.008563 0.007135 0.005303 0.003168 0.000832 -0.001599 -0.004025 -0.006355 -0.008507 -0.010415 -0.012029 -0.013314 -0.014254 -0.014846 -0.015103 -0.015049 -0.014716 -0.014147 -0.013384 -0.012474 -0.011462 -0.010392 -0.009303 -0.008227 -0.007194 -0.006222 -0.005328 -0.004519 -0.003800 -0.003170 -0.002625 -0.002161 -0.001769 -0.001443 -0.001173 -0.000952 -0.000773 -0.000627 -0.000509 -0.000413 -0.000335 -0.000271 -0.000218 -0.000175 -0.000139 -0.000109 -0.000085 -0.000065 -0.000049 -0.000037 -0.000028 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000053 -0.000066 -0.000083 -0.000104 -0.000131 -0.000164 -0.000206 -0.000259 -0.000325 -0.000408 -0.000512 -0.000642 -0.000804 -0.001004 -0.001250 -0.001549 -0.001912 -0.002347 -0.002866 -0.003477 -0.004188 -0.005005 -0.005930 -0.006961 -0.008088 -0.009298 -0.010567 -0.011867 -0.013160 -0.014406 -0.015555 -0.016558 -0.017363 -0.017917 -0.018173 -0.018091 -0.017639 -0.016799 -0.015566 -0.013953 -0.011991 -0.009729 -0.007233 -0.004586 -0.001884 0.000769 0.003261 0.005479 0.007317 0.008675 0.009471 0.009644 0.009157 0.007999 0.006191 0.003784 0.000856 -0.002488 -0.006121 -0.009902 -0.013677 -0.017289 -0.020586 -0.023426 -0.025686 -0.027267 -0.028098 -0.028142 -0.027395 -0.025888 -0.023685 -0.020879 -0.017590 -0.013955 -0.010125 -0.006257 -0.002504 0.000986 0.004085 0.006683 0.008695 0.010067 0.010771 0.010812 0.010220 0.009052 0.007386 0.005315 0.002943 0.000379 -0.002267 -0.004889 -0.007392 -0.009692 -0.011721 -0.013426 -0.014774 -0.015748 -0.016347 -0.016585 -0.016490 -0.016098 -0.015452 -0.014601 -0.013593 -0.012479 -0.011304 -0.010110 -0.008934 -0.007804 -0.006743 -0.005766 -0.004884 -0.004099 -0.003413 -0.002820 -0.002315 -0.001890 -0.001536 -0.001244 -0.001006 -0.000813 -0.000658 -0.000532 -0.000431 -0.000349 -0.000282 -0.000227 -0.000181 -0.000144 -0.000113 -0.000088 -0.000068 -0.000052 -0.000039 -0.000029 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000036 -0.000044 -0.000055 -0.000069 -0.000087 -0.000109 -0.000137 -0.000173 -0.000217 -0.000273 -0.000344 -0.000432 -0.000543 -0.000682 -0.000854 -0.001068 -0.001330 -0.001651 -0.002039 -0.002506 -0.003062 -0.003717 -0.004481 -0.005359 -0.006353 -0.007462 -0.008675 -0.009977 -0.011344 -0.012745 -0.014142 -0.015489 -0.016736 -0.017829 -0.018712 -0.019331 -0.019635 -0.019579 -0.019129 -0.018265 -0.016979 -0.015285 -0.013212 -0.010810 -0.008147 -0.005307 -0.002389 0.000495 0.003232 0.005701 0.007791 0.009397 0.010432 0.010830 0.010549 0.009577 0.007932 0.005664 0.002850 -0.000404 -0.003970 -0.007702 -0.011444 -0.015036 -0.018322 -0.021156 -0.023412 -0.024988 -0.025813 -0.025848 -0.025089 -0.023570 -0.021355 -0.018541 -0.015249 -0.011623 -0.007815 -0.003986 -0.000294 0.003113 0.006103 0.008566 0.010419 0.011606 0.012105 0.011921 0.011089 0.009672 0.007750 0.005423 0.002800 -0.000004 -0.002874 -0.005701 -0.008385 -0.010839 -0.012993 -0.014794 -0.016207 -0.017217 -0.017825 -0.018047 -0.017913 -0.017462 -0.016742 -0.015804 -0.014701 -0.013486 -0.012207 -0.010910 -0.009634 -0.008408 -0.007258 -0.006200 -0.005245 -0.004395 -0.003652 -0.003012 -0.002466 -0.002008 -0.001627 -0.001314 -0.001059 -0.000853 -0.000687 -0.000554 -0.000447 -0.000361 -0.000291 -0.000234 -0.000187 -0.000149 -0.000117 -0.000091 -0.000071 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000072 -0.000090 -0.000114 -0.000143 -0.000180 -0.000227 -0.000287 -0.000361 -0.000455 -0.000572 -0.000719 -0.000902 -0.001129 -0.001407 -0.001748 -0.002160 -0.002657 -0.003250 -0.003949 -0.004763 -0.005700 -0.006761 -0.007944 -0.009240 -0.010630 -0.012091 -0.013590 -0.015085 -0.016529 -0.017868 -0.019046 -0.020003 -0.020682 -0.021027 -0.020993 -0.020541 -0.019648 -0.018307 -0.016528 -0.014340 -0.011793 -0.008958 -0.005920 -0.002782 0.000342 0.003331 0.006062 0.008415 0.010283 0.011572 0.012212 0.012156 0.011391 0.009930 0.007823 0.005146 0.002006 -0.001469 -0.005130 -0.008819 -0.012372 -0.015630 -0.018444 -0.020685 -0.022251 -0.023067 -0.023094 -0.022329 -0.020807 -0.018593 -0.015787 -0.012514 -0.008917 -0.005156 -0.001392 0.002214 0.005510 0.008366 0.010670 0.012339 0.013321 0.013593 0.013166 0.012079 0.010397 0.008208 0.005614 0.002732 -0.000319 -0.003420 -0.006456 -0.009324 -0.011935 -0.014216 -0.016113 -0.017594 -0.018641 -0.019260 -0.019467 -0.019296 -0.018789 -0.017997 -0.016976 -0.015780 -0.014467 -0.013088 -0.011691 -0.010316 -0.008998 -0.007761 -0.006623 -0.005596 -0.004684 -0.003886 -0.003199 -0.002615 -0.002124 -0.001717 -0.001383 -0.001111 -0.000892 -0.000716 -0.000576 -0.000463 -0.000373 -0.000300 -0.000241 -0.000193 -0.000153 -0.000121 -0.000095 -0.000074 -0.000057 -0.000043 -0.000033 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000073 -0.000093 -0.000117 -0.000148 -0.000187 -0.000236 -0.000299 -0.000377 -0.000476 -0.000599 -0.000754 -0.000947 -0.001185 -0.001479 -0.001838 -0.002275 -0.002800 -0.003427 -0.004167 -0.005030 -0.006023 -0.007147 -0.008401 -0.009774 -0.011249 -0.012798 -0.014387 -0.015974 -0.017509 -0.018934 -0.020191 -0.021216 -0.021948 -0.022330 -0.022312 -0.021854 -0.020930 -0.019530 -0.017663 -0.015359 -0.012667 -0.009658 -0.006421 -0.003062 0.000303 0.003547 0.006542 0.009164 0.011300 0.012851 0.013741 0.013922 0.013375 0.012113 0.010182 0.007659 0.004649 0.001282 -0.002291 -0.005911 -0.009410 -0.012627 -0.015410 -0.017629 -0.019178 -0.019983 -0.020004 -0.019238 -0.017720 -0.015519 -0.012736 -0.009496 -0.005948 -0.002252 0.001426 0.004924 0.008091 0.010793 0.012919 0.014389 0.015149 0.015183 0.014502 0.013151 0.011198 0.008735 0.005871 0.002727 -0.000573 -0.003905 -0.007150 -0.010201 -0.012968 -0.015375 -0.017369 -0.018915 -0.020001 -0.020630 -0.020825 -0.020619 -0.020059 -0.019200 -0.018098 -0.016814 -0.015407 -0.013933 -0.012439 -0.010971 -0.009564 -0.008243 -0.007030 -0.005934 -0.004961 -0.004111 -0.003379 -0.002757 -0.002236 -0.001804 -0.001450 -0.001162 -0.000930 -0.000745 -0.000596 -0.000478 -0.000384 -0.000308 -0.000247 -0.000197 -0.000157 -0.000124 -0.000098 -0.000076 -0.000059 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000059 -0.000074 -0.000094 -0.000119 -0.000152 -0.000193 -0.000244 -0.000310 -0.000392 -0.000495 -0.000624 -0.000786 -0.000988 -0.001237 -0.001545 -0.001922 -0.002380 -0.002932 -0.003591 -0.004370 -0.005278 -0.006322 -0.007506 -0.008826 -0.010270 -0.011822 -0.013452 -0.015126 -0.016797 -0.018415 -0.019919 -0.021247 -0.022333 -0.023112 -0.023525 -0.023519 -0.023050 -0.022091 -0.020631 -0.018676 -0.016257 -0.013422 -0.010243 -0.006811 -0.003235 0.000366 0.003861 0.007117 0.010004 0.012406 0.014217 0.015360 0.015780 0.015456 0.014398 0.012651 0.010289 0.007419 0.004172 0.000697 -0.002843 -0.006278 -0.009444 -0.012190 -0.014380 -0.015909 -0.016702 -0.016718 -0.015955 -0.014449 -0.012269 -0.009518 -0.006325 -0.002840 0.000776 0.004354 0.007732 0.010755 0.013291 0.015230 0.016490 0.017024 0.016814 0.015877 0.014260 0.012036 0.009302 0.006172 0.002769 -0.000775 -0.004332 -0.007780 -0.011010 -0.013928 -0.016457 -0.018544 -0.020155 -0.021278 -0.021918 -0.022101 -0.021863 -0.021254 -0.020330 -0.019154 -0.017788 -0.016293 -0.014728 -0.013145 -0.011589 -0.010097 -0.008698 -0.007413 -0.006252 -0.005223 -0.004324 -0.003550 -0.002893 -0.002343 -0.001887 -0.001514 -0.001211 -0.000967 -0.000772 -0.000617 -0.000493 -0.000395 -0.000316 -0.000253 -0.000202 -0.000160 -0.000127 -0.000100 -0.000079 -0.000062 -0.000048 -0.000037 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000048 -0.000060 -0.000075 -0.000095 -0.000121 -0.000155 -0.000197 -0.000251 -0.000319 -0.000405 -0.000512 -0.000647 -0.000815 -0.001024 -0.001284 -0.001604 -0.001997 -0.002475 -0.003051 -0.003740 -0.004553 -0.005503 -0.006594 -0.007832 -0.009211 -0.010720 -0.012341 -0.014045 -0.015794 -0.017541 -0.019233 -0.020807 -0.022197 -0.023336 -0.024157 -0.024595 -0.024595 -0.024113 -0.023118 -0.021597 -0.019557 -0.017025 -0.014053 -0.010711 -0.007093 -0.003309 0.000517 0.004251 0.007755 0.010898 0.013554 0.015617 0.017004 0.017656 0.017550 0.016694 0.015129 0.012931 0.010203 0.007078 0.003706 0.000253 -0.003113 -0.006224 -0.008927 -0.011086 -0.012593 -0.013373 -0.013386 -0.012630 -0.011140 -0.008988 -0.006277 -0.003139 0.000275 0.003802 0.007272 0.010521 0.013396 0.015762 0.017510 0.018562 0.018871 0.018421 0.017233 0.015358 0.012872 0.009877 0.006490 0.002842 -0.000935 -0.004707 -0.008348 -0.011746 -0.014806 -0.017450 -0.019624 -0.021296 -0.022453 -0.023105 -0.023277 -0.023010 -0.022355 -0.021374 -0.020129 -0.018686 -0.017111 -0.015463 -0.013796 -0.012159 -0.010590 -0.009119 -0.007767 -0.006547 -0.005466 -0.004521 -0.003709 -0.003021 -0.002444 -0.001966 -0.001576 -0.001259 -0.001004 -0.000800 -0.000637 -0.000508 -0.000406 -0.000324 -0.000258 -0.000206 -0.000163 -0.000130 -0.000102 -0.000081 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000059 -0.000075 -0.000096 -0.000123 -0.000157 -0.000201 -0.000257 -0.000328 -0.000417 -0.000528 -0.000667 -0.000840 -0.001057 -0.001325 -0.001656 -0.002063 -0.002558 -0.003156 -0.003871 -0.004716 -0.005702 -0.006835 -0.008119 -0.009550 -0.011116 -0.012798 -0.014566 -0.016380 -0.018194 -0.019950 -0.021584 -0.023029 -0.024213 -0.025066 -0.025524 -0.025526 -0.025028 -0.023997 -0.022417 -0.020296 -0.017659 -0.014558 -0.011065 -0.007274 -0.003298 0.000736 0.004690 0.008425 0.011803 0.014695 0.016992 0.018606 0.019476 0.019575 0.018909 0.017517 0.015474 0.012885 0.009879 0.006609 0.003240 -0.000056 -0.003111 -0.005770 -0.007897 -0.009383 -0.010151 -0.010162 -0.009414 -0.007944 -0.005823 -0.003157 -0.000078 0.003261 0.006696 0.010057 0.013177 0.015904 0.018104 0.019669 0.020521 0.020614 0.019938 0.018514 0.016396 0.013665 0.010426 0.006802 0.002925 -0.001066 -0.005035 -0.008854 -0.012407 -0.015596 -0.018345 -0.020598 -0.022325 -0.023513 -0.024175 -0.024337 -0.024044 -0.023348 -0.022314 -0.021007 -0.019496 -0.017848 -0.016125 -0.014383 -0.012673 -0.011034 -0.009498 -0.008087 -0.006814 -0.005686 -0.004701 -0.003855 -0.003137 -0.002536 -0.002040 -0.001633 -0.001303 -0.001038 -0.000826 -0.000657 -0.000523 -0.000416 -0.000331 -0.000264 -0.000210 -0.000166 -0.000132 -0.000104 -0.000082 -0.000065 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000059 -0.000075 -0.000096 -0.000124 -0.000159 -0.000205 -0.000262 -0.000335 -0.000426 -0.000541 -0.000684 -0.000862 -0.001084 -0.001360 -0.001701 -0.002119 -0.002630 -0.003247 -0.003984 -0.004855 -0.005872 -0.007041 -0.008365 -0.009839 -0.011453 -0.013186 -0.015007 -0.016877 -0.018746 -0.020555 -0.022240 -0.023729 -0.024949 -0.025829 -0.026299 -0.026301 -0.025785 -0.024718 -0.023084 -0.020887 -0.018155 -0.014937 -0.011308 -0.007363 -0.003216 0.001002 0.005153 0.009091 0.012677 0.015780 0.018284 0.020099 0.021164 0.021446 0.020950 0.019715 0.017814 0.015349 0.012453 0.009277 0.005988 0.002758 -0.000244 -0.002863 -0.004959 -0.006425 -0.007184 -0.007195 -0.006457 -0.005007 -0.002919 -0.000299 0.002722 0.005988 0.009333 0.012589 0.015587 0.018176 0.020221 0.021617 0.022285 0.022182 0.021299 0.019661 0.017325 0.014374 0.010918 0.007081 0.003001 -0.001181 -0.005324 -0.009299 -0.012987 -0.016291 -0.019131 -0.021454 -0.023228 -0.024444 -0.025114 -0.025267 -0.024950 -0.024219 -0.023138 -0.021777 -0.020205 -0.018493 -0.016704 -0.014897 -0.013123 -0.011423 -0.009830 -0.008367 -0.007048 -0.005879 -0.004859 -0.003983 -0.003240 -0.002619 -0.002105 -0.001685 -0.001344 -0.001070 -0.000850 -0.000676 -0.000537 -0.000427 -0.000339 -0.000269 -0.000213 -0.000169 -0.000134 -0.000106 -0.000084 -0.000066 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000047 -0.000059 -0.000075 -0.000096 -0.000124 -0.000160 -0.000207 -0.000266 -0.000341 -0.000434 -0.000551 -0.000698 -0.000880 -0.001107 -0.001389 -0.001737 -0.002166 -0.002688 -0.003320 -0.004076 -0.004969 -0.006011 -0.007208 -0.008564 -0.010074 -0.011725 -0.013499 -0.015362 -0.017276 -0.019188 -0.021039 -0.022763 -0.024287 -0.025534 -0.026432 -0.026911 -0.026908 -0.026375 -0.025274 -0.023590 -0.021327 -0.018511 -0.015193 -0.011448 -0.007371 -0.003080 0.001294 0.005609 0.009719 0.013480 0.016758 0.019437 0.021422 0.022650 0.023086 0.022734 0.021632 0.019850 0.017492 0.014690 0.011595 0.008375 0.005202 0.002245 -0.000338 -0.002409 -0.003858 -0.004609 -0.004622 -0.003895 -0.002466 -0.000409 0.002169 0.005134 0.008332 0.011597 0.014757 0.017647 0.020113 0.022023 0.023270 0.023779 0.023506 0.022446 0.020625 0.018101 0.014963 0.011321 0.007305 0.003053 -0.001289 -0.005579 -0.009684 -0.013486 -0.016884 -0.019801 -0.022181 -0.023994 -0.025232 -0.025908 -0.026054 -0.025716 -0.024953 -0.023833 -0.022425 -0.020803 -0.019036 -0.017192 -0.015329 -0.013501 -0.011751 -0.010110 -0.008604 -0.007246 -0.006043 -0.004994 -0.004092 -0.003329 -0.002690 -0.002162 -0.001730 -0.001380 -0.001098 -0.000872 -0.000693 -0.000550 -0.000436 -0.000346 -0.000274 -0.000217 -0.000172 -0.000136 -0.000107 -0.000085 -0.000067 -0.000053 -0.000042 -0.000033 -0.000025 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000046 -0.000058 -0.000074 -0.000096 -0.000124 -0.000161 -0.000209 -0.000269 -0.000345 -0.000440 -0.000559 -0.000708 -0.000893 -0.001124 -0.001410 -0.001765 -0.002201 -0.002734 -0.003377 -0.004147 -0.005056 -0.006116 -0.007334 -0.008714 -0.010249 -0.011929 -0.013731 -0.015625 -0.017570 -0.019514 -0.021395 -0.023147 -0.024693 -0.025959 -0.026869 -0.027350 -0.027341 -0.026789 -0.025659 -0.023933 -0.021614 -0.018730 -0.015330 -0.011492 -0.007311 -0.002906 0.001591 0.006034 0.010278 0.014174 0.017588 0.020402 0.022518 0.023871 0.024427 0.024186 0.023185 0.021496 0.019221 0.016492 0.013460 0.010294 0.007165 0.004244 0.001688 -0.000363 -0.001801 -0.002548 -0.002564 -0.001848 -0.000438 0.001591 0.004132 0.007050 0.010190 0.013387 0.016468 0.019267 0.021633 0.023432 0.024559 0.024938 0.024530 0.023327 0.021360 0.018688 0.015401 0.011613 0.007455 0.003069 -0.001398 -0.005803 -0.010010 -0.013900 -0.017372 -0.020347 -0.022771 -0.024614 -0.025868 -0.026547 -0.026685 -0.026329 -0.025541 -0.024388 -0.022943 -0.021279 -0.019468 -0.017579 -0.015672 -0.013802 -0.012010 -0.010332 -0.008792 -0.007403 -0.006173 -0.005101 -0.004180 -0.003400 -0.002748 -0.002208 -0.001767 -0.001409 -0.001121 -0.000891 -0.000707 -0.000561 -0.000445 -0.000353 -0.000279 -0.000220 -0.000174 -0.000137 -0.000108 -0.000085 -0.000067 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000045 -0.000057 -0.000073 -0.000095 -0.000124 -0.000161 -0.000209 -0.000270 -0.000347 -0.000444 -0.000565 -0.000715 -0.000902 -0.001135 -0.001425 -0.001784 -0.002225 -0.002764 -0.003416 -0.004194 -0.005114 -0.006186 -0.007418 -0.008812 -0.010363 -0.012059 -0.013879 -0.015792 -0.017756 -0.019717 -0.021617 -0.023383 -0.024943 -0.026218 -0.027132 -0.027612 -0.027594 -0.027025 -0.025870 -0.024110 -0.021749 -0.018813 -0.015354 -0.011448 -0.007193 -0.002708 0.001873 0.006405 0.010738 0.014727 0.018232 0.021136 0.023340 0.024776 0.025411 0.025244 0.024310 0.022682 0.020461 0.017780 0.014789 0.011658 0.008558 0.005660 0.003121 0.001081 -0.000350 -0.001096 -0.001117 -0.000411 0.000983 0.002989 0.005500 0.008381 0.011478 0.014622 0.017644 0.020376 0.022668 0.024386 0.025426 0.025713 0.025207 0.023903 0.021832 0.019055 0.015664 0.011774 0.007517 0.003038 -0.001516 -0.005999 -0.010276 -0.014226 -0.017748 -0.020762 -0.023215 -0.025077 -0.026340 -0.027020 -0.027150 -0.026781 -0.025972 -0.024794 -0.023320 -0.021625 -0.019782 -0.017859 -0.015920 -0.014018 -0.012198 -0.010493 -0.008928 -0.007517 -0.006268 -0.005179 -0.004244 -0.003452 -0.002790 -0.002243 -0.001795 -0.001432 -0.001139 -0.000905 -0.000719 -0.000570 -0.000452 -0.000358 -0.000283 -0.000224 -0.000176 -0.000139 -0.000109 -0.000086 -0.000068 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000044 -0.000056 -0.000072 -0.000094 -0.000123 -0.000161 -0.000209 -0.000271 -0.000348 -0.000446 -0.000567 -0.000718 -0.000907 -0.001141 -0.001433 -0.001793 -0.002237 -0.002779 -0.003435 -0.004218 -0.005143 -0.006220 -0.007457 -0.008856 -0.010413 -0.012115 -0.013941 -0.015860 -0.017829 -0.019796 -0.021700 -0.023470 -0.025032 -0.026307 -0.027217 -0.027691 -0.027663 -0.027080 -0.025906 -0.024123 -0.021733 -0.018765 -0.015270 -0.011325 -0.007029 -0.002501 0.002124 0.006701 0.011079 0.015112 0.018662 0.021607 0.023852 0.025327 0.025997 0.025863 0.024959 0.023356 0.021159 0.018497 0.015524 0.012407 0.009318 0.006428 0.003895 0.001858 0.000426 -0.000322 -0.000349 0.000348 0.001729 0.003719 0.006211 0.009068 0.012136 0.015248 0.018233 0.020925 0.023173 0.024844 0.025834 0.026068 0.025507 0.024147 0.022019 0.019185 0.015738 0.011793 0.007484 0.002955 -0.001644 -0.006167 -0.010480 -0.014460 -0.018006 -0.021040 -0.023506 -0.025376 -0.026641 -0.027319 -0.027442 -0.027061 -0.026238 -0.025042 -0.023549 -0.021834 -0.019970 -0.018027 -0.016068 -0.014147 -0.012309 -0.010588 -0.009009 -0.007585 -0.006325 -0.005227 -0.004283 -0.003484 -0.002816 -0.002264 -0.001812 -0.001446 -0.001151 -0.000915 -0.000727 -0.000577 -0.000458 -0.000362 -0.000287 -0.000226 -0.000178 -0.000140 -0.000110 -0.000087 -0.000068 -0.000054 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000034 -0.000043 -0.000055 -0.000071 -0.000093 -0.000122 -0.000159 -0.000208 -0.000270 -0.000347 -0.000445 -0.000566 -0.000718 -0.000906 -0.001141 -0.001432 -0.001793 -0.002237 -0.002779 -0.003433 -0.004216 -0.005139 -0.006215 -0.007449 -0.008845 -0.010398 -0.012094 -0.013914 -0.015826 -0.017788 -0.019747 -0.021643 -0.023405 -0.024958 -0.026223 -0.027125 -0.027588 -0.027549 -0.026955 -0.025768 -0.023972 -0.021570 -0.018590 -0.015085 -0.011131 -0.006828 -0.002295 0.002332 0.006909 0.011285 0.015314 0.018858 0.021796 0.024033 0.025500 0.026161 0.026017 0.025103 0.023491 0.021284 0.018613 0.015632 0.012506 0.009410 0.006514 0.003974 0.001931 0.000493 -0.000263 -0.000296 0.000394 0.001767 0.003749 0.006231 0.009078 0.012135 0.015236 0.018209 0.020889 0.023125 0.024785 0.025764 0.025987 0.025417 0.024048 0.021911 0.019069 0.015616 0.011666 0.007352 0.002821 -0.001780 -0.006305 -0.010618 -0.014598 -0.018143 -0.021175 -0.023639 -0.025504 -0.026765 -0.027437 -0.027553 -0.027164 -0.026333 -0.025128 -0.023626 -0.021901 -0.020029 -0.018078 -0.016112 -0.014185 -0.012341 -0.010616 -0.009032 -0.007606 -0.006342 -0.005241 -0.004296 -0.003495 -0.002825 -0.002272 -0.001819 -0.001452 -0.001157 -0.000920 -0.000731 -0.000581 -0.000461 -0.000365 -0.000289 -0.000228 -0.000180 -0.000141 -0.000111 -0.000087 -0.000068 -0.000053 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000042 -0.000054 -0.000070 -0.000092 -0.000120 -0.000158 -0.000206 -0.000267 -0.000345 -0.000442 -0.000562 -0.000713 -0.000900 -0.001134 -0.001423 -0.001782 -0.002223 -0.002761 -0.003411 -0.004188 -0.005104 -0.006171 -0.007395 -0.008778 -0.010316 -0.011997 -0.013799 -0.015692 -0.017633 -0.019572 -0.021447 -0.023188 -0.024722 -0.025970 -0.026855 -0.027304 -0.027254 -0.026652 -0.025460 -0.023663 -0.021265 -0.018294 -0.014804 -0.010871 -0.006596 -0.002098 0.002489 0.007021 0.011347 0.015323 0.018813 0.021696 0.023876 0.025288 0.025896 0.025700 0.024737 0.023080 0.020831 0.018123 0.015107 0.011952 0.008831 0.005913 0.003355 0.001296 -0.000154 -0.000919 -0.000960 -0.000276 0.001095 0.003076 0.005560 0.008412 0.011476 0.014587 0.017573 0.020271 0.022527 0.024212 0.025218 0.025474 0.024939 0.023608 0.021512 0.018713 0.015303 0.011396 0.007127 0.002638 -0.001922 -0.006409 -0.010687 -0.014636 -0.018154 -0.021163 -0.023607 -0.025458 -0.026707 -0.027369 -0.027480 -0.027087 -0.026253 -0.025048 -0.023547 -0.021825 -0.019957 -0.018011 -0.016051 -0.014131 -0.012294 -0.010575 -0.008998 -0.007578 -0.006320 -0.005223 -0.004282 -0.003484 -0.002817 -0.002266 -0.001815 -0.001450 -0.001155 -0.000920 -0.000732 -0.000582 -0.000462 -0.000367 -0.000291 -0.000230 -0.000181 -0.000142 -0.000112 -0.000087 -0.000068 -0.000053 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000041 -0.000053 -0.000069 -0.000090 -0.000119 -0.000156 -0.000203 -0.000264 -0.000341 -0.000436 -0.000556 -0.000705 -0.000890 -0.001121 -0.001407 -0.001761 -0.002196 -0.002727 -0.003368 -0.004134 -0.005037 -0.006088 -0.007293 -0.008655 -0.010170 -0.011824 -0.013597 -0.015458 -0.017367 -0.019272 -0.021114 -0.022824 -0.024328 -0.025549 -0.026412 -0.026844 -0.026783 -0.026175 -0.024987 -0.023201 -0.020823 -0.017882 -0.014433 -0.010552 -0.006339 -0.001913 0.002593 0.007036 0.011267 0.015144 0.018530 0.021310 0.023389 0.024701 0.025212 0.024925 0.023877 0.022141 0.019820 0.017047 0.013974 0.010770 0.007607 0.004653 0.002067 -0.000015 -0.001483 -0.002261 -0.002309 -0.001627 -0.000255 0.001734 0.004231 0.007101 0.010190 0.013331 0.016355 0.019098 0.021406 0.023149 0.024222 0.024551 0.024094 0.022847 0.020839 0.018130 0.014812 0.010998 0.006818 0.002416 -0.002062 -0.006473 -0.010681 -0.014569 -0.018035 -0.021000 -0.023410 -0.025234 -0.026464 -0.027115 -0.027220 -0.026827 -0.025998 -0.024802 -0.023312 -0.021605 -0.019754 -0.017826 -0.015885 -0.013984 -0.012166 -0.010466 -0.008906 -0.007501 -0.006257 -0.005172 -0.004241 -0.003452 -0.002792 -0.002247 -0.001801 -0.001439 -0.001148 -0.000915 -0.000729 -0.000580 -0.000462 -0.000367 -0.000291 -0.000230 -0.000182 -0.000143 -0.000112 -0.000088 -0.000068 -0.000053 -0.000041 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000031 -0.000040 -0.000052 -0.000067 -0.000089 -0.000117 -0.000153 -0.000200 -0.000260 -0.000335 -0.000430 -0.000547 -0.000693 -0.000875 -0.001101 -0.001382 -0.001729 -0.002155 -0.002675 -0.003303 -0.004053 -0.004937 -0.005966 -0.007146 -0.008478 -0.009959 -0.011576 -0.013310 -0.015128 -0.016993 -0.018853 -0.020650 -0.022317 -0.023781 -0.024968 -0.025803 -0.026215 -0.026142 -0.025533 -0.024355 -0.022592 -0.020250 -0.017361 -0.013977 -0.010176 -0.006058 -0.001740 0.002646 0.006959 0.011052 0.014785 0.018026 0.020659 0.022593 0.023765 0.024141 0.023727 0.022560 0.020714 0.018294 0.015433 0.012283 0.009012 0.005792 0.002792 0.000169 -0.001943 -0.003432 -0.004224 -0.004279 -0.003597 -0.002218 -0.000214 0.002305 0.005207 0.008336 0.011527 0.014611 0.017422 0.019811 0.021645 0.022819 0.023257 0.022919 0.021798 0.019921 0.017348 0.014166 0.010488 0.006442 0.002168 -0.002189 -0.006488 -0.010596 -0.014394 -0.017784 -0.020686 -0.023046 -0.024833 -0.026038 -0.026675 -0.026776 -0.026387 -0.025570 -0.024391 -0.022924 -0.021244 -0.019422 -0.017525 -0.015617 -0.013747 -0.011961 -0.010289 -0.008757 -0.007376 -0.006154 -0.005089 -0.004174 -0.003399 -0.002750 -0.002214 -0.001776 -0.001421 -0.001135 -0.000905 -0.000722 -0.000576 -0.000459 -0.000366 -0.000290 -0.000230 -0.000182 -0.000143 -0.000112 -0.000088 -0.000068 -0.000053 -0.000041 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000030 -0.000039 -0.000050 -0.000066 -0.000087 -0.000115 -0.000151 -0.000197 -0.000256 -0.000329 -0.000421 -0.000536 -0.000679 -0.000856 -0.001077 -0.001350 -0.001688 -0.002102 -0.002608 -0.003219 -0.003948 -0.004808 -0.005808 -0.006954 -0.008249 -0.009688 -0.011259 -0.012942 -0.014707 -0.016516 -0.018320 -0.020062 -0.021676 -0.023092 -0.024236 -0.025037 -0.025425 -0.025341 -0.024734 -0.023574 -0.021844 -0.019555 -0.016735 -0.013440 -0.009746 -0.005752 -0.001575 0.002656 0.006801 0.010718 0.014269 0.017324 0.019773 0.021525 0.022519 0.022727 0.022154 0.020840 0.018860 0.016319 0.013350 0.010108 0.006757 0.003471 0.000416 -0.002251 -0.004396 -0.005909 -0.006715 -0.006777 -0.006093 -0.004701 -0.002677 -0.000126 0.002817 0.005999 0.009255 0.012417 0.015320 0.017813 0.019765 0.021069 0.021650 0.021466 0.020507 0.018800 0.016401 0.013395 0.009892 0.006018 0.001910 -0.002292 -0.006446 -0.010424 -0.014108 -0.017399 -0.020221 -0.022518 -0.024259 -0.025434 -0.026055 -0.026152 -0.025773 -0.024974 -0.023822 -0.022388 -0.020746 -0.018966 -0.017114 -0.015249 -0.013424 -0.011680 -0.010049 -0.008553 -0.007206 -0.006014 -0.004975 -0.004082 -0.003326 -0.002693 -0.002170 -0.001742 -0.001395 -0.001116 -0.000892 -0.000713 -0.000569 -0.000455 -0.000363 -0.000289 -0.000229 -0.000181 -0.000143 -0.000112 -0.000087 -0.000068 -0.000053 -0.000041 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000023 -0.000029 -0.000038 -0.000049 -0.000065 -0.000086 -0.000113 -0.000148 -0.000194 -0.000250 -0.000322 -0.000411 -0.000523 -0.000661 -0.000833 -0.001046 -0.001311 -0.001637 -0.002038 -0.002526 -0.003116 -0.003820 -0.004650 -0.005615 -0.006723 -0.007973 -0.009361 -0.010877 -0.012500 -0.014202 -0.015946 -0.017683 -0.019359 -0.020910 -0.022269 -0.023364 -0.024126 -0.024488 -0.024392 -0.023790 -0.022653 -0.020968 -0.018743 -0.016011 -0.012825 -0.009262 -0.005419 -0.001412 0.002633 0.006579 0.010287 0.013622 0.016460 0.018690 0.020229 0.021018 0.021030 0.020274 0.018791 0.016657 0.013979 0.010890 0.007543 0.004105 0.000745 -0.002369 -0.005082 -0.007261 -0.008798 -0.009619 -0.009685 -0.008996 -0.007589 -0.005539 -0.002951 0.000042 0.003286 0.006620 0.009873 0.012883 0.015499 0.017589 0.019048 0.019798 0.019795 0.019029 0.017523 0.015331 0.012535 0.009241 0.005572 0.001660 -0.002356 -0.006339 -0.010161 -0.013709 -0.016884 -0.019609 -0.021831 -0.023517 -0.024657 -0.025261 -0.025358 -0.024992 -0.024219 -0.023103 -0.021713 -0.020120 -0.018394 -0.016598 -0.014790 -0.013020 -0.011329 -0.009749 -0.008299 -0.006994 -0.005839 -0.004832 -0.003967 -0.003234 -0.002621 -0.002114 -0.001699 -0.001363 -0.001091 -0.000874 -0.000700 -0.000560 -0.000448 -0.000358 -0.000286 -0.000227 -0.000180 -0.000142 -0.000111 -0.000087 -0.000068 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000029 -0.000037 -0.000049 -0.000064 -0.000085 -0.000111 -0.000146 -0.000190 -0.000245 -0.000314 -0.000400 -0.000508 -0.000641 -0.000806 -0.001011 -0.001265 -0.001578 -0.001962 -0.002431 -0.002996 -0.003671 -0.004467 -0.005393 -0.006455 -0.007653 -0.008985 -0.010437 -0.011992 -0.013622 -0.015290 -0.016951 -0.018553 -0.020033 -0.021327 -0.022367 -0.023084 -0.023417 -0.023308 -0.022714 -0.021606 -0.019973 -0.017825 -0.015194 -0.012135 -0.008723 -0.005053 -0.001240 0.002594 0.006314 0.009786 0.012879 0.015472 0.017460 0.018762 0.019323 0.019120 0.018163 0.016496 0.014197 0.011372 0.008156 0.004700 0.001171 -0.002263 -0.005436 -0.008195 -0.010408 -0.011967 -0.012800 -0.012868 -0.012171 -0.010746 -0.008667 -0.006039 -0.002993 0.000320 0.003736 0.007089 0.010216 0.012968 0.015212 0.016841 0.017779 0.017979 0.017428 0.016147 0.014187 0.011627 0.008568 0.005129 0.001439 -0.002367 -0.006156 -0.009803 -0.013196 -0.016239 -0.018856 -0.020994 -0.022619 -0.023720 -0.024307 -0.024405 -0.024057 -0.023316 -0.022244 -0.020909 -0.019377 -0.017715 -0.015986 -0.014246 -0.012543 -0.010915 -0.009394 -0.007999 -0.006744 -0.005632 -0.004664 -0.003831 -0.003126 -0.002536 -0.002048 -0.001648 -0.001324 -0.001062 -0.000852 -0.000684 -0.000548 -0.000440 -0.000352 -0.000281 -0.000224 -0.000177 -0.000140 -0.000110 -0.000086 -0.000067 -0.000052 -0.000040 -0.000031 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000022 -0.000028 -0.000036 -0.000048 -0.000063 -0.000083 -0.000110 -0.000143 -0.000186 -0.000239 -0.000305 -0.000388 -0.000491 -0.000618 -0.000776 -0.000972 -0.001214 -0.001512 -0.001878 -0.002325 -0.002863 -0.003506 -0.004264 -0.005146 -0.006157 -0.007298 -0.008565 -0.009947 -0.011426 -0.012976 -0.014561 -0.016138 -0.017657 -0.019058 -0.020281 -0.021258 -0.021928 -0.022228 -0.022106 -0.021521 -0.020446 -0.018872 -0.016810 -0.014292 -0.011373 -0.008128 -0.004649 -0.001048 0.002554 0.006029 0.009246 0.012077 0.014407 0.016136 0.017185 0.017504 0.017074 0.015907 0.014050 0.011580 0.008607 0.005263 0.001701 -0.001917 -0.005421 -0.008649 -0.011450 -0.013691 -0.015269 -0.016110 -0.016178 -0.015471 -0.014028 -0.011919 -0.009250 -0.006150 -0.002770 0.000731 0.004186 0.007435 0.010327 0.012731 0.014540 0.015675 0.016090 0.015768 0.014728 0.013018 0.010711 0.007906 0.004716 0.001268 -0.002310 -0.005888 -0.009345 -0.012570 -0.015470 -0.017969 -0.020015 -0.021575 -0.022636 -0.023205 -0.023308 -0.022983 -0.022281 -0.021262 -0.019989 -0.018527 -0.016941 -0.015290 -0.013628 -0.012000 -0.010445 -0.008992 -0.007659 -0.006460 -0.005398 -0.004473 -0.003678 -0.003004 -0.002439 -0.001972 -0.001590 -0.001279 -0.001028 -0.000826 -0.000664 -0.000534 -0.000429 -0.000344 -0.000275 -0.000219 -0.000174 -0.000138 -0.000109 -0.000085 -0.000066 -0.000051 -0.000040 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000036 -0.000047 -0.000062 -0.000082 -0.000108 -0.000140 -0.000181 -0.000232 -0.000296 -0.000375 -0.000473 -0.000594 -0.000743 -0.000929 -0.001158 -0.001441 -0.001788 -0.002210 -0.002720 -0.003328 -0.004045 -0.004879 -0.005835 -0.006914 -0.008111 -0.009417 -0.010814 -0.012276 -0.013771 -0.015257 -0.016686 -0.018002 -0.019147 -0.020058 -0.020674 -0.020939 -0.020803 -0.020228 -0.019188 -0.017677 -0.015707 -0.013311 -0.010543 -0.007475 -0.004200 -0.000825 0.002534 0.005750 0.008698 0.011256 0.013313 0.014772 0.015561 0.015634 0.014974 0.013596 0.011549 0.008914 0.005798 0.002333 -0.001329 -0.005025 -0.008592 -0.011866 -0.014700 -0.016963 -0.018553 -0.019399 -0.019463 -0.018745 -0.017283 -0.015147 -0.012440 -0.009291 -0.005846 -0.002266 0.001287 0.004653 0.007683 0.010247 0.012236 0.013572 0.014205 0.014119 0.013327 0.011874 0.009831 0.007290 0.004361 0.001165 -0.002174 -0.005530 -0.008786 -0.011834 -0.014583 -0.016959 -0.018910 -0.020401 -0.021421 -0.021975 -0.022084 -0.021787 -0.021131 -0.020172 -0.018970 -0.017588 -0.016086 -0.014521 -0.012946 -0.011402 -0.009928 -0.008549 -0.007285 -0.006148 -0.005141 -0.004263 -0.003508 -0.002869 -0.002333 -0.001889 -0.001525 -0.001229 -0.000989 -0.000796 -0.000641 -0.000516 -0.000415 -0.000333 -0.000267 -0.000214 -0.000170 -0.000135 -0.000106 -0.000084 -0.000065 -0.000051 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000047 -0.000062 -0.000081 -0.000106 -0.000137 -0.000176 -0.000225 -0.000286 -0.000360 -0.000453 -0.000567 -0.000708 -0.000883 -0.001099 -0.001366 -0.001692 -0.002089 -0.002569 -0.003141 -0.003815 -0.004598 -0.005496 -0.006508 -0.007632 -0.008856 -0.010165 -0.011535 -0.012934 -0.014323 -0.015656 -0.016882 -0.017943 -0.018783 -0.019343 -0.019570 -0.019419 -0.018852 -0.017848 -0.016403 -0.014529 -0.012260 -0.009648 -0.006765 -0.003701 -0.000558 0.002550 0.005501 0.008176 0.010457 0.012237 0.013426 0.013956 0.013785 0.012900 0.011319 0.009093 0.006303 0.003056 -0.000515 -0.004261 -0.008023 -0.011637 -0.014945 -0.017800 -0.020075 -0.021670 -0.022515 -0.022572 -0.021843 -0.020364 -0.018205 -0.015468 -0.012277 -0.008778 -0.005128 -0.001487 0.001986 0.005144 0.007858 0.010020 0.011550 0.012397 0.012543 0.011998 0.010804 0.009026 0.006753 0.004089 0.001149 -0.001946 -0.005075 -0.008126 -0.010993 -0.013587 -0.015838 -0.017691 -0.019115 -0.020095 -0.020635 -0.020755 -0.020490 -0.019885 -0.018992 -0.017869 -0.016573 -0.015163 -0.013693 -0.012211 -0.010759 -0.009371 -0.008073 -0.006884 -0.005812 -0.004864 -0.004037 -0.003327 -0.002724 -0.002218 -0.001799 -0.001454 -0.001173 -0.000946 -0.000762 -0.000614 -0.000495 -0.000399 -0.000321 -0.000258 -0.000206 -0.000165 -0.000131 -0.000104 -0.000082 -0.000064 -0.000050 -0.000038 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000046 -0.000061 -0.000080 -0.000103 -0.000133 -0.000171 -0.000217 -0.000274 -0.000345 -0.000432 -0.000539 -0.000672 -0.000836 -0.001038 -0.001288 -0.001593 -0.001965 -0.002413 -0.002948 -0.003577 -0.004308 -0.005145 -0.006088 -0.007134 -0.008274 -0.009491 -0.010764 -0.012063 -0.013351 -0.014584 -0.015714 -0.016689 -0.017453 -0.017954 -0.018141 -0.017971 -0.017413 -0.016445 -0.015066 -0.013289 -0.011148 -0.008694 -0.005998 -0.003146 -0.000237 0.002619 0.005306 0.007709 0.009715 0.011224 0.012151 0.012431 0.012028 0.010931 0.009163 0.006774 0.003847 0.000490 -0.003167 -0.006978 -0.010785 -0.014428 -0.017752 -0.020614 -0.022889 -0.024480 -0.025316 -0.025365 -0.024625 -0.023134 -0.020959 -0.018200 -0.014980 -0.011441 -0.007737 -0.004026 -0.000463 0.002807 0.005655 0.007975 0.009685 0.010734 0.011101 0.010794 0.009850 0.008332 0.006322 0.003919 0.001234 -0.001618 -0.004522 -0.007367 -0.010053 -0.012494 -0.014619 -0.016377 -0.017735 -0.018677 -0.019206 -0.019342 -0.019114 -0.018565 -0.017743 -0.016704 -0.015501 -0.014189 -0.012819 -0.011437 -0.010082 -0.008786 -0.007573 -0.006461 -0.005460 -0.004573 -0.003800 -0.003135 -0.002570 -0.002096 -0.001703 -0.001379 -0.001114 -0.000899 -0.000726 -0.000585 -0.000472 -0.000381 -0.000306 -0.000246 -0.000198 -0.000158 -0.000126 -0.000100 -0.000079 -0.000062 -0.000048 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000027 -0.000035 -0.000046 -0.000060 -0.000078 -0.000101 -0.000129 -0.000164 -0.000208 -0.000262 -0.000328 -0.000409 -0.000510 -0.000634 -0.000787 -0.000976 -0.001208 -0.001493 -0.001839 -0.002256 -0.002752 -0.003336 -0.004013 -0.004788 -0.005661 -0.006628 -0.007680 -0.008803 -0.009977 -0.011172 -0.012355 -0.013485 -0.014518 -0.015402 -0.016089 -0.016528 -0.016672 -0.016482 -0.015930 -0.014997 -0.013682 -0.012001 -0.009987 -0.007690 -0.005178 -0.002535 0.000144 0.002754 0.005184 0.007323 0.009066 0.010316 0.010995 0.011042 0.010425 0.009138 0.007204 0.004677 0.001639 -0.001803 -0.005520 -0.009370 -0.013198 -0.016847 -0.020167 -0.023019 -0.025280 -0.026855 -0.027678 -0.027715 -0.026966 -0.025468 -0.023287 -0.020519 -0.017286 -0.013726 -0.009989 -0.006229 -0.002599 0.000760 0.003719 0.006173 0.008042 0.009273 0.009843 0.009758 0.009050 0.007778 0.006020 0.003869 0.001430 -0.001186 -0.003870 -0.006515 -0.009025 -0.011316 -0.013320 -0.014986 -0.016280 -0.017189 -0.017712 -0.017866 -0.017679 -0.017191 -0.016446 -0.015495 -0.014389 -0.013180 -0.011915 -0.010636 -0.009381 -0.008180 -0.007056 -0.006024 -0.005095 -0.004273 -0.003554 -0.002936 -0.002411 -0.001969 -0.001602 -0.001299 -0.001051 -0.000850 -0.000686 -0.000554 -0.000447 -0.000360 -0.000290 -0.000234 -0.000188 -0.000151 -0.000121 -0.000096 -0.000076 -0.000060 -0.000047 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000045 -0.000058 -0.000076 -0.000097 -0.000124 -0.000157 -0.000198 -0.000248 -0.000310 -0.000386 -0.000480 -0.000595 -0.000738 -0.000913 -0.001129 -0.001393 -0.001713 -0.002098 -0.002556 -0.003094 -0.003718 -0.004430 -0.005232 -0.006119 -0.007083 -0.008111 -0.009183 -0.010274 -0.011351 -0.012377 -0.013309 -0.014102 -0.014709 -0.015084 -0.015183 -0.014972 -0.014423 -0.013522 -0.012269 -0.010680 -0.008788 -0.006642 -0.004309 -0.001867 0.000591 0.002966 0.005151 0.007041 0.008536 0.009547 0.009997 0.009835 0.009030 0.007579 0.005509 0.002875 -0.000243 -0.003739 -0.007486 -0.011345 -0.015166 -0.018796 -0.022089 -0.024910 -0.027141 -0.028691 -0.029493 -0.029516 -0.028761 -0.027263 -0.025087 -0.022328 -0.019101 -0.015541 -0.011796 -0.008014 -0.004344 -0.000926 0.002115 0.004676 0.006677 0.008064 0.008812 0.008925 0.008433 0.007388 0.005864 0.003949 0.001743 -0.000650 -0.003124 -0.005578 -0.007920 -0.010068 -0.011957 -0.013536 -0.014774 -0.015653 -0.016174 -0.016351 -0.016209 -0.015784 -0.015119 -0.014260 -0.013255 -0.012151 -0.010993 -0.009821 -0.008668 -0.007564 -0.006530 -0.005580 -0.004724 -0.003966 -0.003304 -0.002733 -0.002248 -0.001839 -0.001499 -0.001217 -0.000986 -0.000798 -0.000645 -0.000521 -0.000420 -0.000339 -0.000273 -0.000220 -0.000177 -0.000143 -0.000114 -0.000091 -0.000073 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000056 -0.000073 -0.000093 -0.000118 -0.000149 -0.000187 -0.000234 -0.000292 -0.000362 -0.000449 -0.000556 -0.000688 -0.000851 -0.001050 -0.001294 -0.001589 -0.001943 -0.002363 -0.002856 -0.003426 -0.004077 -0.004807 -0.005615 -0.006491 -0.007424 -0.008395 -0.009381 -0.010352 -0.011273 -0.012105 -0.012806 -0.013332 -0.013642 -0.013695 -0.013460 -0.012913 -0.012041 -0.010845 -0.009343 -0.007567 -0.005564 -0.003399 -0.001147 0.001104 0.003258 0.005215 0.006876 0.008146 0.008940 0.009191 0.008847 0.007885 0.006303 0.004131 0.001423 -0.001740 -0.005254 -0.008996 -0.012831 -0.016614 -0.020197 -0.023439 -0.026208 -0.028394 -0.029905 -0.030680 -0.030688 -0.029931 -0.028442 -0.026285 -0.023550 -0.020351 -0.016817 -0.013091 -0.009317 -0.005640 -0.002196 0.000894 0.003529 0.005628 0.007140 0.008037 0.008320 0.008016 0.007175 0.005863 0.004164 0.002172 -0.000013 -0.002292 -0.004568 -0.006752 -0.008767 -0.010549 -0.012049 -0.013235 -0.014091 -0.014614 -0.014818 -0.014724 -0.014367 -0.013784 -0.013019 -0.012116 -0.011119 -0.010069 -0.009003 -0.007954 -0.006947 -0.006002 -0.005134 -0.004352 -0.003657 -0.003051 -0.002528 -0.002083 -0.001707 -0.001394 -0.001134 -0.000920 -0.000745 -0.000603 -0.000487 -0.000393 -0.000317 -0.000256 -0.000206 -0.000166 -0.000134 -0.000108 -0.000086 -0.000069 -0.000054 -0.000043 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000042 -0.000054 -0.000069 -0.000088 -0.000112 -0.000140 -0.000176 -0.000219 -0.000273 -0.000338 -0.000419 -0.000518 -0.000640 -0.000789 -0.000973 -0.001196 -0.001466 -0.001790 -0.002173 -0.002622 -0.003140 -0.003729 -0.004391 -0.005120 -0.005910 -0.006749 -0.007621 -0.008504 -0.009370 -0.010187 -0.010920 -0.011530 -0.011976 -0.012220 -0.012227 -0.011967 -0.011418 -0.010571 -0.009428 -0.008007 -0.006338 -0.004468 -0.002459 -0.000383 0.001677 0.003630 0.005381 0.006836 0.007907 0.008514 0.008594 0.008103 0.007018 0.005342 0.003105 0.000363 -0.002807 -0.006302 -0.010003 -0.013780 -0.017492 -0.020998 -0.024163 -0.026860 -0.028983 -0.030445 -0.031186 -0.031179 -0.030423 -0.028953 -0.026829 -0.024138 -0.020989 -0.017508 -0.013831 -0.010099 -0.006449 -0.003015 0.000088 0.002759 0.004922 0.006522 0.007534 0.007956 0.007810 0.007143 0.006017 0.004510 0.002711 0.000714 -0.001387 -0.003500 -0.005540 -0.007432 -0.009116 -0.010545 -0.011687 -0.012524 -0.013055 -0.013288 -0.013246 -0.012958 -0.012459 -0.011788 -0.010988 -0.010097 -0.009155 -0.008195 -0.007248 -0.006337 -0.005481 -0.004693 -0.003983 -0.003352 -0.002800 -0.002324 -0.001918 -0.001575 -0.001288 -0.001050 -0.000854 -0.000692 -0.000560 -0.000453 -0.000365 -0.000295 -0.000238 -0.000192 -0.000155 -0.000125 -0.000100 -0.000080 -0.000064 -0.000051 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000052 -0.000066 -0.000083 -0.000105 -0.000131 -0.000164 -0.000204 -0.000254 -0.000314 -0.000389 -0.000480 -0.000592 -0.000729 -0.000897 -0.001101 -0.001347 -0.001641 -0.001988 -0.002394 -0.002861 -0.003392 -0.003986 -0.004639 -0.005346 -0.006095 -0.006870 -0.007653 -0.008417 -0.009133 -0.009769 -0.010289 -0.010657 -0.010837 -0.010797 -0.010510 -0.009958 -0.009133 -0.008037 -0.006688 -0.005117 -0.003369 -0.001502 0.000415 0.002303 0.004076 0.005645 0.006921 0.007821 0.008273 0.008217 0.007614 0.006444 0.004713 0.002451 -0.000286 -0.003422 -0.006859 -0.010481 -0.014164 -0.017773 -0.021174 -0.024236 -0.026840 -0.028884 -0.030285 -0.030988 -0.030964 -0.030215 -0.028773 -0.026697 -0.024070 -0.020996 -0.017595 -0.013999 -0.010341 -0.006755 -0.003367 -0.000290 0.002379 0.004565 0.006217 0.007307 0.007832 0.007812 0.007288 0.006319 0.004978 0.003348 0.001517 -0.000425 -0.002390 -0.004300 -0.006082 -0.007679 -0.009045 -0.010149 -0.010974 -0.011516 -0.011783 -0.011794 -0.011575 -0.011160 -0.010583 -0.009884 -0.009099 -0.008263 -0.007407 -0.006559 -0.005742 -0.004972 -0.004263 -0.003622 -0.003053 -0.002554 -0.002124 -0.001756 -0.001445 -0.001184 -0.000967 -0.000787 -0.000639 -0.000518 -0.000419 -0.000338 -0.000273 -0.000220 -0.000177 -0.000143 -0.000115 -0.000093 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000061 -0.000077 -0.000097 -0.000122 -0.000152 -0.000189 -0.000235 -0.000290 -0.000359 -0.000443 -0.000546 -0.000671 -0.000824 -0.001009 -0.001232 -0.001497 -0.001810 -0.002174 -0.002593 -0.003067 -0.003596 -0.004177 -0.004804 -0.005466 -0.006149 -0.006836 -0.007502 -0.008121 -0.008664 -0.009098 -0.009389 -0.009506 -0.009420 -0.009107 -0.008550 -0.007742 -0.006688 -0.005405 -0.003922 -0.002283 -0.000543 0.001233 0.002969 0.004585 0.005997 0.007123 0.007884 0.008214 0.008057 0.007379 0.006163 0.004417 0.002171 -0.000521 -0.003584 -0.006923 -0.010430 -0.013984 -0.017458 -0.020725 -0.023660 -0.026152 -0.028101 -0.029431 -0.030089 -0.030049 -0.029313 -0.027910 -0.025897 -0.023353 -0.020377 -0.017084 -0.013599 -0.010049 -0.006562 -0.003259 -0.000247 0.002381 0.004553 0.006217 0.007348 0.007940 0.008010 0.007597 0.006755 0.005552 0.004065 0.002379 0.000576 -0.001260 -0.003054 -0.004739 -0.006259 -0.007571 -0.008643 -0.009460 -0.010017 -0.010319 -0.010384 -0.010235 -0.009902 -0.009419 -0.008819 -0.008136 -0.007403 -0.006648 -0.005896 -0.005169 -0.004483 -0.003849 -0.003275 -0.002764 -0.002316 -0.001929 -0.001598 -0.001317 -0.001082 -0.000885 -0.000722 -0.000587 -0.000476 -0.000385 -0.000311 -0.000251 -0.000202 -0.000163 -0.000131 -0.000106 -0.000085 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000057 -0.000072 -0.000090 -0.000112 -0.000140 -0.000174 -0.000216 -0.000267 -0.000330 -0.000407 -0.000500 -0.000614 -0.000753 -0.000920 -0.001120 -0.001358 -0.001638 -0.001963 -0.002335 -0.002756 -0.003224 -0.003737 -0.004288 -0.004868 -0.005464 -0.006060 -0.006633 -0.007161 -0.007615 -0.007966 -0.008185 -0.008242 -0.008112 -0.007772 -0.007209 -0.006416 -0.005398 -0.004173 -0.002769 -0.001226 0.000403 0.002055 0.003660 0.005143 0.006424 0.007428 0.008081 0.008322 0.008101 0.007385 0.006162 0.004440 0.002249 -0.000358 -0.003308 -0.006514 -0.009870 -0.013262 -0.016572 -0.019678 -0.022464 -0.024824 -0.026665 -0.027916 -0.028525 -0.028469 -0.027750 -0.026396 -0.024461 -0.022018 -0.019164 -0.016005 -0.012660 -0.009251 -0.005898 -0.002715 0.000194 0.002743 0.004861 0.006501 0.007634 0.008257 0.008384 0.008049 0.007304 0.006210 0.004842 0.003277 0.001594 -0.000130 -0.001824 -0.003423 -0.004877 -0.006141 -0.007189 -0.008002 -0.008575 -0.008914 -0.009032 -0.008952 -0.008700 -0.008306 -0.007801 -0.007217 -0.006583 -0.005924 -0.005265 -0.004625 -0.004018 -0.003455 -0.002945 -0.002489 -0.002089 -0.001743 -0.001446 -0.001194 -0.000983 -0.000806 -0.000658 -0.000536 -0.000435 -0.000353 -0.000285 -0.000230 -0.000185 -0.000149 -0.000120 -0.000096 -0.000077 -0.000062 -0.000049 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000052 -0.000066 -0.000082 -0.000102 -0.000127 -0.000158 -0.000197 -0.000244 -0.000302 -0.000372 -0.000457 -0.000560 -0.000685 -0.000834 -0.001013 -0.001225 -0.001474 -0.001762 -0.002090 -0.002461 -0.002872 -0.003321 -0.003801 -0.004305 -0.004820 -0.005330 -0.005818 -0.006259 -0.006630 -0.006905 -0.007055 -0.007056 -0.006883 -0.006518 -0.005947 -0.005167 -0.004182 -0.003007 -0.001672 -0.000214 0.001317 0.002863 0.004358 0.005730 0.006906 0.007816 0.008392 0.008577 0.008325 0.007608 0.006414 0.004753 0.002656 0.000171 -0.002632 -0.005669 -0.008842 -0.012044 -0.015162 -0.018084 -0.020701 -0.022913 -0.024634 -0.025796 -0.026354 -0.026283 -0.025587 -0.024291 -0.022446 -0.020123 -0.017411 -0.014411 -0.011234 -0.007994 -0.004807 -0.001779 0.000993 0.003427 0.005456 0.007034 0.008135 0.008754 0.008904 0.008616 0.007938 0.006928 0.005654 0.004189 0.002605 0.000977 -0.000630 -0.002157 -0.003552 -0.004777 -0.005804 -0.006616 -0.007208 -0.007582 -0.007753 -0.007739 -0.007564 -0.007255 -0.006841 -0.006351 -0.005810 -0.005243 -0.004671 -0.004112 -0.003580 -0.003084 -0.002633 -0.002230 -0.001874 -0.001566 -0.001302 -0.001077 -0.000888 -0.000729 -0.000597 -0.000487 -0.000396 -0.000321 -0.000259 -0.000209 -0.000168 -0.000135 -0.000109 -0.000087 -0.000070 -0.000056 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000059 -0.000074 -0.000092 -0.000115 -0.000143 -0.000179 -0.000222 -0.000274 -0.000338 -0.000415 -0.000508 -0.000619 -0.000753 -0.000912 -0.001100 -0.001319 -0.001572 -0.001860 -0.002184 -0.002542 -0.002931 -0.003347 -0.003780 -0.004220 -0.004653 -0.005060 -0.005422 -0.005717 -0.005920 -0.006007 -0.005956 -0.005744 -0.005355 -0.004778 -0.004008 -0.003050 -0.001921 -0.000646 0.000738 0.002185 0.003640 0.005043 0.006325 0.007421 0.008263 0.008790 0.008949 0.008699 0.008013 0.006883 0.005318 0.003347 0.001018 -0.001606 -0.004444 -0.007405 -0.010390 -0.013294 -0.016012 -0.018442 -0.020493 -0.022084 -0.023153 -0.023656 -0.023571 -0.022902 -0.021673 -0.019932 -0.017743 -0.015191 -0.012370 -0.009385 -0.006343 -0.003349 -0.000506 0.002098 0.004383 0.006290 0.007773 0.008810 0.009393 0.009535 0.009266 0.008628 0.007676 0.006474 0.005087 0.003586 0.002038 0.000504 -0.000959 -0.002304 -0.003496 -0.004506 -0.005319 -0.005928 -0.006338 -0.006557 -0.006605 -0.006502 -0.006274 -0.005945 -0.005542 -0.005089 -0.004607 -0.004117 -0.003634 -0.003171 -0.002739 -0.002343 -0.001987 -0.001673 -0.001400 -0.001166 -0.000966 -0.000798 -0.000656 -0.000538 -0.000439 -0.000357 -0.000290 -0.000234 -0.000189 -0.000152 -0.000122 -0.000098 -0.000079 -0.000063 -0.000050 -0.000040 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000053 -0.000066 -0.000083 -0.000103 -0.000129 -0.000161 -0.000200 -0.000248 -0.000305 -0.000375 -0.000458 -0.000558 -0.000676 -0.000816 -0.000981 -0.001173 -0.001394 -0.001645 -0.001926 -0.002236 -0.002571 -0.002927 -0.003296 -0.003668 -0.004029 -0.004364 -0.004654 -0.004879 -0.005017 -0.005048 -0.004949 -0.004702 -0.004291 -0.003708 -0.002947 -0.002015 -0.000926 0.000295 0.001615 0.002990 0.004369 0.005696 0.006908 0.007944 0.008742 0.009246 0.009406 0.009186 0.008562 0.007524 0.006085 0.004270 0.002124 -0.000293 -0.002906 -0.005633 -0.008380 -0.011050 -0.013548 -0.015779 -0.017659 -0.019112 -0.020082 -0.020528 -0.020432 -0.019794 -0.018639 -0.017010 -0.014969 -0.012593 -0.009970 -0.007196 -0.004372 -0.001597 0.001036 0.003444 0.005553 0.007309 0.008670 0.009612 0.010132 0.010240 0.009963 0.009341 0.008425 0.007273 0.005948 0.004513 0.003031 0.001560 0.000151 -0.001152 -0.002313 -0.003308 -0.004122 -0.004749 -0.005190 -0.005455 -0.005560 -0.005523 -0.005368 -0.005118 -0.004795 -0.004422 -0.004020 -0.003605 -0.003192 -0.002794 -0.002419 -0.002074 -0.001763 -0.001487 -0.001246 -0.001039 -0.000862 -0.000713 -0.000587 -0.000482 -0.000394 -0.000321 -0.000260 -0.000210 -0.000170 -0.000136 -0.000110 -0.000088 -0.000071 -0.000056 -0.000045 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000058 -0.000073 -0.000092 -0.000115 -0.000144 -0.000180 -0.000223 -0.000275 -0.000337 -0.000412 -0.000500 -0.000604 -0.000727 -0.000871 -0.001038 -0.001230 -0.001447 -0.001689 -0.001955 -0.002242 -0.002544 -0.002855 -0.003165 -0.003462 -0.003731 -0.003956 -0.004119 -0.004200 -0.004180 -0.004039 -0.003761 -0.003332 -0.002744 -0.001992 -0.001084 -0.000032 0.001142 0.002405 0.003717 0.005033 0.006298 0.007456 0.008451 0.009225 0.009727 0.009912 0.009746 0.009207 0.008288 0.006998 0.005363 0.003424 0.001236 -0.001134 -0.003608 -0.006101 -0.008524 -0.010790 -0.012812 -0.014512 -0.015824 -0.016692 -0.017081 -0.016973 -0.016370 -0.015295 -0.013787 -0.011903 -0.009714 -0.007302 -0.004757 -0.002170 0.000368 0.002771 0.004961 0.006872 0.008453 0.009667 0.010493 0.010926 0.010976 0.010670 0.010043 0.009144 0.008025 0.006745 0.005363 0.003936 0.002517 0.001156 -0.000108 -0.001243 -0.002224 -0.003038 -0.003679 -0.004147 -0.004453 -0.004608 -0.004631 -0.004542 -0.004363 -0.004113 -0.003813 -0.003482 -0.003136 -0.002787 -0.002447 -0.002125 -0.001827 -0.001556 -0.001315 -0.001104 -0.000922 -0.000766 -0.000634 -0.000523 -0.000430 -0.000352 -0.000287 -0.000233 -0.000188 -0.000152 -0.000122 -0.000098 -0.000079 -0.000063 -0.000051 -0.000040 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000064 -0.000081 -0.000102 -0.000128 -0.000161 -0.000200 -0.000247 -0.000302 -0.000368 -0.000446 -0.000538 -0.000645 -0.000770 -0.000915 -0.001080 -0.001266 -0.001474 -0.001700 -0.001943 -0.002198 -0.002457 -0.002712 -0.002951 -0.003163 -0.003331 -0.003439 -0.003469 -0.003405 -0.003228 -0.002924 -0.002480 -0.001889 -0.001148 -0.000263 0.000755 0.001885 0.003097 0.004356 0.005616 0.006831 0.007949 0.008918 0.009685 0.010203 0.010431 0.010338 0.009903 0.009121 0.008000 0.006563 0.004847 0.002902 0.000790 -0.001418 -0.003647 -0.005814 -0.007841 -0.009649 -0.011166 -0.012331 -0.013096 -0.013428 -0.013310 -0.012746 -0.011754 -0.010372 -0.008652 -0.006660 -0.004469 -0.002163 0.000176 0.002463 0.004620 0.006576 0.008272 0.009661 0.010710 0.011400 0.011728 0.011703 0.011349 0.010702 0.009803 0.008704 0.007457 0.006116 0.004735 0.003362 0.002043 0.000814 -0.000295 -0.001262 -0.002073 -0.002724 -0.003216 -0.003555 -0.003755 -0.003830 -0.003799 -0.003682 -0.003497 -0.003262 -0.002995 -0.002710 -0.002418 -0.002132 -0.001858 -0.001602 -0.001368 -0.001159 -0.000974 -0.000815 -0.000678 -0.000562 -0.000464 -0.000382 -0.000313 -0.000255 -0.000207 -0.000168 -0.000136 -0.000109 -0.000088 -0.000071 -0.000057 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000034 -0.000043 -0.000055 -0.000071 -0.000090 -0.000114 -0.000143 -0.000178 -0.000220 -0.000270 -0.000328 -0.000397 -0.000477 -0.000570 -0.000678 -0.000802 -0.000944 -0.001104 -0.001280 -0.001472 -0.001676 -0.001888 -0.002101 -0.002307 -0.002497 -0.002658 -0.002776 -0.002837 -0.002824 -0.002722 -0.002515 -0.002191 -0.001737 -0.001146 -0.000417 0.000445 0.001430 0.002519 0.003685 0.004894 0.006108 0.007282 0.008370 0.009323 0.010095 0.010642 0.010926 0.010920 0.010604 0.009973 0.009033 0.007805 0.006322 0.004630 0.002784 0.000847 -0.001112 -0.003021 -0.004806 -0.006397 -0.007730 -0.008750 -0.009412 -0.009687 -0.009561 -0.009036 -0.008131 -0.006878 -0.005326 -0.003534 -0.001571 0.000491 0.002573 0.004601 0.006503 0.008216 0.009686 0.010871 0.011743 0.012285 0.012494 0.012381 0.011968 0.011286 0.010378 0.009287 0.008063 0.006756 0.005414 0.004083 0.002802 0.001607 0.000524 -0.000426 -0.001233 -0.001890 -0.002398 -0.002765 -0.003000 -0.003120 -0.003139 -0.003075 -0.002946 -0.002768 -0.002557 -0.002326 -0.002086 -0.001847 -0.001615 -0.001397 -0.001197 -0.001016 -0.000856 -0.000717 -0.000598 -0.000496 -0.000410 -0.000338 -0.000277 -0.000226 -0.000184 -0.000150 -0.000121 -0.000098 -0.000079 -0.000064 -0.000051 -0.000041 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000061 -0.000079 -0.000101 -0.000127 -0.000159 -0.000197 -0.000241 -0.000292 -0.000352 -0.000421 -0.000502 -0.000595 -0.000702 -0.000822 -0.000958 -0.001107 -0.001268 -0.001438 -0.001613 -0.001786 -0.001951 -0.002097 -0.002215 -0.002291 -0.002311 -0.002263 -0.002130 -0.001900 -0.001560 -0.001100 -0.000514 0.000201 0.001039 0.001991 0.003040 0.004162 0.005327 0.006498 0.007638 0.008702 0.009647 0.010432 0.011017 0.011367 0.011456 0.011266 0.010792 0.010040 0.009026 0.007782 0.006345 0.004766 0.003100 0.001410 -0.000240 -0.001785 -0.003162 -0.004313 -0.005189 -0.005751 -0.005971 -0.005838 -0.005354 -0.004535 -0.003413 -0.002030 -0.000440 0.001296 0.003111 0.004935 0.006701 0.008345 0.009810 0.011049 0.012026 0.012714 0.013100 0.013183 0.012974 0.012493 0.011771 0.010844 0.009755 0.008549 0.007270 0.005964 0.004671 0.003428 0.002267 0.001212 0.000280 -0.000517 -0.001174 -0.001694 -0.002080 -0.002345 -0.002499 -0.002560 -0.002541 -0.002460 -0.002331 -0.002168 -0.001984 -0.001788 -0.001590 -0.001397 -0.001213 -0.001042 -0.000887 -0.000749 -0.000629 -0.000525 -0.000436 -0.000361 -0.000298 -0.000245 -0.000201 -0.000164 -0.000133 -0.000108 -0.000088 -0.000071 -0.000058 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000040 -0.000053 -0.000069 -0.000089 -0.000113 -0.000141 -0.000175 -0.000214 -0.000259 -0.000312 -0.000372 -0.000441 -0.000521 -0.000612 -0.000714 -0.000828 -0.000953 -0.001088 -0.001228 -0.001371 -0.001510 -0.001639 -0.001749 -0.001830 -0.001871 -0.001859 -0.001781 -0.001625 -0.001377 -0.001028 -0.000567 0.000011 0.000708 0.001520 0.002439 0.003448 0.004528 0.005649 0.006782 0.007889 0.008934 0.009877 0.010679 0.011305 0.011724 0.011912 0.011851 0.011536 0.010972 0.010172 0.009163 0.007978 0.006662 0.005263 0.003836 0.002439 0.001128 -0.000040 -0.001015 -0.001751 -0.002216 -0.002384 -0.002246 -0.001803 -0.001071 -0.000078 0.001139 0.002530 0.004041 0.005612 0.007181 0.008688 0.010076 0.011295 0.012305 0.013072 0.013576 0.013805 0.013761 0.013453 0.012901 0.012134 0.011186 0.010096 0.008903 0.007651 0.006379 0.005124 0.003919 0.002793 0.001768 0.000859 0.000076 -0.000576 -0.001099 -0.001499 -0.001784 -0.001966 -0.002059 -0.002078 -0.002036 -0.001947 -0.001826 -0.001681 -0.001525 -0.001363 -0.001202 -0.001048 -0.000903 -0.000771 -0.000653 -0.000549 -0.000460 -0.000383 -0.000318 -0.000263 -0.000217 -0.000178 -0.000146 -0.000119 -0.000097 -0.000079 -0.000064 -0.000052 -0.000042 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000046 -0.000060 -0.000078 -0.000100 -0.000125 -0.000155 -0.000190 -0.000230 -0.000275 -0.000327 -0.000387 -0.000455 -0.000532 -0.000618 -0.000714 -0.000818 -0.000930 -0.001045 -0.001160 -0.001271 -0.001370 -0.001449 -0.001500 -0.001512 -0.001474 -0.001374 -0.001201 -0.000942 -0.000588 -0.000132 0.000434 0.001110 0.001893 0.002776 0.003745 0.004782 0.005861 0.006955 0.008033 0.009059 0.010001 0.010821 0.011489 0.011977 0.012261 0.012326 0.012167 0.011785 0.011193 0.010411 0.009471 0.008407 0.007265 0.006092 0.004936 0.003850 0.002882 0.002076 0.001472 0.001100 0.000981 0.001123 0.001525 0.002172 0.003040 0.004094 0.005291 0.006584 0.007918 0.009240 0.010495 0.011635 0.012616 0.013402 0.013966 0.014290 0.014367 0.014197 0.013792 0.013171 0.012360 0.011391 0.010299 0.009121 0.007895 0.006657 0.005441 0.004277 0.003189 0.002197 0.001315 0.000552 -0.000089 -0.000610 -0.001015 -0.001314 -0.001516 -0.001634 -0.001681 -0.001671 -0.001616 -0.001528 -0.001417 -0.001293 -0.001162 -0.001030 -0.000901 -0.000780 -0.000668 -0.000567 -0.000479 -0.000402 -0.000335 -0.000279 -0.000232 -0.000192 -0.000158 -0.000130 -0.000107 -0.000087 -0.000071 -0.000058 -0.000048 -0.000038 -0.000031 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000053 -0.000069 -0.000088 -0.000111 -0.000137 -0.000168 -0.000203 -0.000242 -0.000287 -0.000338 -0.000396 -0.000461 -0.000534 -0.000614 -0.000700 -0.000792 -0.000886 -0.000978 -0.001065 -0.001139 -0.001194 -0.001221 -0.001211 -0.001153 -0.001037 -0.000852 -0.000588 -0.000236 0.000212 0.000761 0.001412 0.002164 0.003009 0.003936 0.004929 0.005965 0.007020 0.008067 0.009075 0.010012 0.010849 0.011556 0.012107 0.012482 0.012667 0.012654 0.012445 0.012049 0.011483 0.010772 0.009948 0.009048 0.008113 0.007187 0.006312 0.005532 0.004886 0.004406 0.004120 0.004046 0.004190 0.004551 0.005116 0.005863 0.006762 0.007775 0.008859 0.009968 0.011053 0.012069 0.012973 0.013727 0.014301 0.014672 0.014826 0.014758 0.014471 0.013975 0.013290 0.012439 0.011453 0.010362 0.009201 0.008004 0.006803 0.005629 0.004507 0.003461 0.002506 0.001656 0.000918 0.000293 -0.000219 -0.000623 -0.000927 -0.001142 -0.001277 -0.001346 -0.001361 -0.001332 -0.001272 -0.001189 -0.001092 -0.000986 -0.000879 -0.000772 -0.000671 -0.000577 -0.000492 -0.000416 -0.000350 -0.000293 -0.000245 -0.000204 -0.000170 -0.000141 -0.000116 -0.000096 -0.000079 -0.000065 -0.000053 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000046 -0.000060 -0.000077 -0.000097 -0.000121 -0.000148 -0.000178 -0.000213 -0.000252 -0.000295 -0.000344 -0.000399 -0.000459 -0.000526 -0.000597 -0.000672 -0.000748 -0.000822 -0.000889 -0.000944 -0.000979 -0.000988 -0.000961 -0.000889 -0.000763 -0.000572 -0.000308 0.000038 0.000472 0.001001 0.001624 0.002341 0.003146 0.004029 0.004975 0.005967 0.006981 0.007995 0.008980 0.009911 0.010758 0.011498 0.012106 0.012563 0.012856 0.012978 0.012927 0.012711 0.012344 0.011846 0.011243 0.010567 0.009853 0.009138 0.008460 0.007854 0.007354 0.006990 0.006783 0.006748 0.006893 0.007214 0.007702 0.008335 0.009087 0.009927 0.010815 0.011712 0.012577 0.013369 0.014052 0.014595 0.014972 0.015165 0.015163 0.014963 0.014569 0.013992 0.013251 0.012368 0.011370 0.010286 0.009147 0.007982 0.006822 0.005693 0.004619 0.003617 0.002705 0.001891 0.001183 0.000581 0.000084 -0.000313 -0.000617 -0.000838 -0.000984 -0.001069 -0.001102 -0.001094 -0.001055 -0.000994 -0.000919 -0.000835 -0.000748 -0.000660 -0.000576 -0.000497 -0.000425 -0.000361 -0.000305 -0.000256 -0.000215 -0.000180 -0.000150 -0.000125 -0.000104 -0.000086 -0.000071 -0.000058 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000052 -0.000067 -0.000085 -0.000105 -0.000129 -0.000156 -0.000186 -0.000219 -0.000257 -0.000298 -0.000344 -0.000394 -0.000449 -0.000508 -0.000569 -0.000631 -0.000690 -0.000741 -0.000780 -0.000801 -0.000796 -0.000757 -0.000676 -0.000544 -0.000353 -0.000094 0.000241 0.000658 0.001162 0.001754 0.002434 0.003196 0.004033 0.004931 0.005874 0.006845 0.007821 0.008781 0.009698 0.010551 0.011314 0.011968 0.012496 0.012884 0.013124 0.013215 0.013161 0.012973 0.012666 0.012264 0.011791 0.011278 0.010755 0.010254 0.009807 0.009440 0.009180 0.009044 0.009045 0.009188 0.009472 0.009885 0.010412 0.011029 0.011708 0.012415 0.013118 0.013779 0.014367 0.014849 0.015199 0.015398 0.015431 0.015289 0.014972 0.014486 0.013841 0.013055 0.012149 0.011147 0.010077 0.008965 0.007839 0.006725 0.005645 0.004622 0.003670 0.002804 0.002031 0.001357 0.000783 0.000306 -0.000078 -0.000376 -0.000596 -0.000748 -0.000842 -0.000888 -0.000895 -0.000874 -0.000831 -0.000773 -0.000707 -0.000636 -0.000564 -0.000494 -0.000428 -0.000368 -0.000313 -0.000266 -0.000224 -0.000189 -0.000159 -0.000133 -0.000111 -0.000093 -0.000077 -0.000064 -0.000053 -0.000043 -0.000036 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000019 -0.000025 -0.000034 -0.000044 -0.000057 -0.000073 -0.000091 -0.000112 -0.000135 -0.000161 -0.000190 -0.000222 -0.000257 -0.000295 -0.000337 -0.000383 -0.000431 -0.000482 -0.000531 -0.000578 -0.000617 -0.000645 -0.000655 -0.000640 -0.000594 -0.000508 -0.000376 -0.000188 0.000063 0.000383 0.000779 0.001255 0.001813 0.002453 0.003170 0.003957 0.004804 0.005698 0.006621 0.007556 0.008484 0.009382 0.010231 0.011009 0.011698 0.012282 0.012748 0.013090 0.013303 0.013390 0.013358 0.013221 0.012995 0.012703 0.012368 0.012016 0.011674 0.011367 0.011119 0.010951 0.010877 0.010908 0.011048 0.011296 0.011642 0.012071 0.012564 0.013096 0.013640 0.014167 0.014645 0.015048 0.015351 0.015531 0.015573 0.015465 0.015203 0.014788 0.014225 0.013526 0.012708 0.011790 0.010794 0.009745 0.008668 0.007586 0.006522 0.005497 0.004529 0.003632 0.002816 0.002089 0.001454 0.000912 0.000460 0.000094 -0.000193 -0.000409 -0.000561 -0.000660 -0.000715 -0.000733 -0.000724 -0.000695 -0.000652 -0.000599 -0.000542 -0.000483 -0.000425 -0.000370 -0.000319 -0.000273 -0.000232 -0.000196 -0.000166 -0.000140 -0.000118 -0.000099 -0.000082 -0.000069 -0.000057 -0.000047 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000049 -0.000062 -0.000077 -0.000095 -0.000116 -0.000138 -0.000163 -0.000190 -0.000220 -0.000252 -0.000288 -0.000325 -0.000366 -0.000407 -0.000448 -0.000485 -0.000515 -0.000534 -0.000536 -0.000515 -0.000465 -0.000379 -0.000249 -0.000069 0.000170 0.000472 0.000844 0.001290 0.001811 0.002408 0.003078 0.003814 0.004608 0.005448 0.006321 0.007211 0.008100 0.008972 0.009808 0.010590 0.011301 0.011927 0.012455 0.012879 0.013194 0.013399 0.013501 0.013509 0.013436 0.013299 0.013119 0.012916 0.012712 0.012528 0.012383 0.012294 0.012273 0.012329 0.012465 0.012678 0.012962 0.013304 0.013685 0.014087 0.014485 0.014855 0.015173 0.015415 0.015560 0.015593 0.015500 0.015274 0.014913 0.014417 0.013795 0.013058 0.012221 0.011303 0.010324 0.009305 0.008270 0.007238 0.006230 0.005264 0.004355 0.003515 0.002754 0.002076 0.001484 0.000978 0.000555 0.000211 -0.000061 -0.000268 -0.000417 -0.000517 -0.000576 -0.000602 -0.000603 -0.000584 -0.000551 -0.000510 -0.000464 -0.000416 -0.000367 -0.000321 -0.000277 -0.000238 -0.000203 -0.000173 -0.000146 -0.000123 -0.000104 -0.000087 -0.000073 -0.000061 -0.000051 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000065 -0.000081 -0.000098 -0.000118 -0.000139 -0.000162 -0.000188 -0.000215 -0.000244 -0.000276 -0.000310 -0.000344 -0.000378 -0.000408 -0.000432 -0.000444 -0.000442 -0.000418 -0.000367 -0.000283 -0.000158 0.000012 0.000235 0.000517 0.000862 0.001276 0.001759 0.002312 0.002933 0.003616 0.004354 0.005139 0.005957 0.006797 0.007643 0.008482 0.009296 0.010070 0.010791 0.011443 0.012017 0.012503 0.012898 0.013200 0.013411 0.013539 0.013594 0.013588 0.013539 0.013462 0.013375 0.013295 0.013238 0.013215 0.013239 0.013314 0.013444 0.013626 0.013855 0.014118 0.014402 0.014689 0.014960 0.015195 0.015373 0.015477 0.015489 0.015398 0.015194 0.014873 0.014432 0.013877 0.013214 0.012454 0.011612 0.010706 0.009753 0.008774 0.007787 0.006811 0.005864 0.004961 0.004115 0.003336 0.002632 0.002006 0.001460 0.000993 0.000602 0.000282 0.000029 -0.000166 -0.000309 -0.000407 -0.000468 -0.000498 -0.000505 -0.000494 -0.000470 -0.000438 -0.000400 -0.000360 -0.000319 -0.000280 -0.000243 -0.000209 -0.000179 -0.000152 -0.000129 -0.000109 -0.000092 -0.000077 -0.000065 -0.000054 -0.000045 -0.000038 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000067 -0.000082 -0.000099 -0.000118 -0.000137 -0.000159 -0.000182 -0.000207 -0.000234 -0.000263 -0.000292 -0.000320 -0.000345 -0.000364 -0.000373 -0.000367 -0.000342 -0.000293 -0.000213 -0.000097 0.000061 0.000267 0.000526 0.000843 0.001223 0.001667 0.002175 0.002745 0.003374 0.004055 0.004781 0.005543 0.006329 0.007127 0.007925 0.008709 0.009466 0.010183 0.010847 0.011449 0.011980 0.012434 0.012809 0.013107 0.013331 0.013488 0.013590 0.013648 0.013675 0.013685 0.013690 0.013704 0.013737 0.013796 0.013886 0.014008 0.014162 0.014340 0.014535 0.014734 0.014923 0.015086 0.015206 0.015268 0.015257 0.015160 0.014969 0.014678 0.014282 0.013784 0.013188 0.012501 0.011734 0.010901 0.010018 0.009101 0.008169 0.007237 0.006322 0.005440 0.004604 0.003824 0.003108 0.002463 0.001891 0.001393 0.000967 0.000610 0.000318 0.000084 -0.000096 -0.000230 -0.000323 -0.000383 -0.000416 -0.000427 -0.000421 -0.000404 -0.000378 -0.000348 -0.000314 -0.000280 -0.000246 -0.000214 -0.000184 -0.000158 -0.000134 -0.000114 -0.000096 -0.000081 -0.000068 -0.000057 -0.000047 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000036 -0.000045 -0.000056 -0.000068 -0.000083 -0.000098 -0.000116 -0.000134 -0.000154 -0.000176 -0.000199 -0.000223 -0.000248 -0.000272 -0.000293 -0.000309 -0.000315 -0.000309 -0.000285 -0.000239 -0.000165 -0.000059 0.000085 0.000272 0.000508 0.000796 0.001141 0.001544 0.002006 0.002526 0.003100 0.003723 0.004390 0.005092 0.005821 0.006567 0.007319 0.008065 0.008795 0.009497 0.010159 0.010773 0.011330 0.011824 0.012252 0.012613 0.012910 0.013147 0.013332 0.013475 0.013584 0.013670 0.013744 0.013815 0.013890 0.013976 0.014075 0.014190 0.014317 0.014453 0.014589 0.014717 0.014823 0.014896 0.014922 0.014889 0.014785 0.014603 0.014335 0.013978 0.013530 0.012994 0.012375 0.011680 0.010921 0.010110 0.009261 0.008389 0.007510 0.006639 0.005790 0.004977 0.004209 0.003497 0.002846 0.002261 0.001744 0.001294 0.000910 0.000589 0.000325 0.000113 -0.000051 -0.000174 -0.000261 -0.000319 -0.000351 -0.000365 -0.000363 -0.000350 -0.000330 -0.000304 -0.000276 -0.000247 -0.000217 -0.000189 -0.000163 -0.000140 -0.000119 -0.000100 -0.000084 -0.000071 -0.000059 -0.000049 -0.000041 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000037 -0.000046 -0.000056 -0.000068 -0.000082 -0.000097 -0.000113 -0.000130 -0.000149 -0.000169 -0.000190 -0.000211 -0.000232 -0.000251 -0.000264 -0.000269 -0.000263 -0.000242 -0.000200 -0.000134 -0.000039 0.000090 0.000258 0.000469 0.000728 0.001038 0.001401 0.001817 0.002286 0.002805 0.003370 0.003977 0.004618 0.005288 0.005978 0.006679 0.007382 0.008076 0.008752 0.009401 0.010012 0.010578 0.011094 0.011555 0.011959 0.012307 0.012602 0.012849 0.013055 0.013226 0.013371 0.013497 0.013611 0.013718 0.013822 0.013927 0.014032 0.014136 0.014235 0.014322 0.014390 0.014429 0.014429 0.014380 0.014273 0.014099 0.013853 0.013529 0.013127 0.012647 0.012092 0.011467 0.010780 0.010041 0.009262 0.008456 0.007636 0.006817 0.006012 0.005232 0.004489 0.003792 0.003148 0.002562 0.002038 0.001575 0.001174 0.000832 0.000546 0.000311 0.000122 -0.000025 -0.000136 -0.000216 -0.000269 -0.000301 -0.000315 -0.000316 -0.000306 -0.000290 -0.000268 -0.000244 -0.000219 -0.000193 -0.000168 -0.000145 -0.000124 -0.000105 -0.000088 -0.000074 -0.000062 -0.000051 -0.000042 -0.000035 -0.000029 -0.000025 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000056 -0.000068 -0.000080 -0.000094 -0.000109 -0.000126 -0.000143 -0.000162 -0.000181 -0.000199 -0.000215 -0.000227 -0.000232 -0.000227 -0.000209 -0.000173 -0.000115 -0.000032 0.000082 0.000230 0.000417 0.000647 0.000922 0.001245 0.001616 0.002035 0.002499 0.003007 0.003553 0.004134 0.004744 0.005376 0.006023 0.006676 0.007328 0.007970 0.008593 0.009189 0.009751 0.010272 0.010748 0.011177 0.011557 0.011891 0.012180 0.012430 0.012646 0.012832 0.012995 0.013139 0.013267 0.013384 0.013490 0.013585 0.013668 0.013735 0.013783 0.013803 0.013789 0.013732 0.013626 0.013463 0.013238 0.012948 0.012589 0.012161 0.011667 0.011108 0.010492 0.009826 0.009118 0.008381 0.007626 0.006864 0.006109 0.005372 0.004664 0.003992 0.003366 0.002790 0.002268 0.001803 0.001395 0.001041 0.000741 0.000489 0.000282 0.000116 -0.000014 -0.000112 -0.000183 -0.000232 -0.000261 -0.000275 -0.000277 -0.000270 -0.000256 -0.000238 -0.000217 -0.000194 -0.000171 -0.000149 -0.000129 -0.000110 -0.000093 -0.000077 -0.000064 -0.000053 -0.000044 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000046 -0.000056 -0.000067 -0.000079 -0.000092 -0.000106 -0.000122 -0.000138 -0.000155 -0.000171 -0.000186 -0.000197 -0.000202 -0.000198 -0.000183 -0.000153 -0.000104 -0.000033 0.000065 0.000194 0.000358 0.000559 0.000800 0.001084 0.001411 0.001781 0.002192 0.002643 0.003131 0.003652 0.004202 0.004775 0.005364 0.005965 0.006569 0.007170 0.007759 0.008329 0.008874 0.009387 0.009863 0.010300 0.010696 0.011051 0.011365 0.011643 0.011886 0.012100 0.012286 0.012449 0.012591 0.012714 0.012817 0.012902 0.012967 0.013008 0.013023 0.013006 0.012951 0.012852 0.012705 0.012504 0.012246 0.011929 0.011551 0.011115 0.010621 0.010074 0.009479 0.008844 0.008178 0.007490 0.006791 0.006092 0.005405 0.004738 0.004100 0.003500 0.002944 0.002434 0.001975 0.001568 0.001211 0.000903 0.000642 0.000424 0.000245 0.000101 -0.000012 -0.000098 -0.000160 -0.000203 -0.000229 -0.000242 -0.000244 -0.000239 -0.000227 -0.000211 -0.000192 -0.000172 -0.000152 -0.000132 -0.000114 -0.000097 -0.000081 -0.000067 -0.000056 -0.000046 -0.000037 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000031 -0.000038 -0.000046 -0.000055 -0.000066 -0.000077 -0.000089 -0.000103 -0.000117 -0.000132 -0.000146 -0.000160 -0.000170 -0.000176 -0.000174 -0.000163 -0.000139 -0.000099 -0.000039 0.000044 0.000154 0.000295 0.000468 0.000678 0.000924 0.001209 0.001532 0.001892 0.002289 0.002720 0.003182 0.003672 0.004186 0.004718 0.005263 0.005816 0.006370 0.006918 0.007454 0.007972 0.008466 0.008930 0.009362 0.009759 0.010120 0.010446 0.010736 0.010995 0.011222 0.011422 0.011594 0.011742 0.011865 0.011964 0.012038 0.012087 0.012107 0.012097 0.012051 0.011967 0.011839 0.011664 0.011440 0.011164 0.010835 0.010454 0.010023 0.009543 0.009019 0.008456 0.007861 0.007243 0.006610 0.005972 0.005338 0.004719 0.004122 0.003556 0.003025 0.002536 0.002091 0.001691 0.001338 0.001030 0.000766 0.000542 0.000355 0.000202 0.000079 -0.000017 -0.000090 -0.000144 -0.000181 -0.000203 -0.000215 -0.000217 -0.000211 -0.000201 -0.000187 -0.000170 -0.000153 -0.000135 -0.000117 -0.000100 -0.000085 -0.000071 -0.000058 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000046 -0.000054 -0.000064 -0.000075 -0.000086 -0.000099 -0.000112 -0.000125 -0.000137 -0.000147 -0.000153 -0.000153 -0.000146 -0.000128 -0.000096 -0.000047 0.000022 0.000114 0.000233 0.000381 0.000559 0.000771 0.001015 0.001294 0.001607 0.001952 0.002328 0.002734 0.003166 0.003621 0.004096 0.004585 0.005084 0.005588 0.006090 0.006586 0.007069 0.007535 0.007977 0.008393 0.008780 0.009136 0.009460 0.009753 0.010015 0.010246 0.010449 0.010624 0.010771 0.010890 0.010982 0.011046 0.011081 0.011084 0.011055 0.010989 0.010885 0.010738 0.010548 0.010313 0.010032 0.009705 0.009333 0.008917 0.008462 0.007970 0.007447 0.006899 0.006333 0.005759 0.005183 0.004616 0.004065 0.003538 0.003040 0.002576 0.002151 0.001767 0.001423 0.001121 0.000859 0.000634 0.000445 0.000287 0.000158 0.000055 -0.000026 -0.000087 -0.000132 -0.000163 -0.000182 -0.000191 -0.000192 -0.000188 -0.000178 -0.000165 -0.000150 -0.000135 -0.000119 -0.000103 -0.000088 -0.000074 -0.000062 -0.000050 -0.000041 -0.000033 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000045 -0.000053 -0.000062 -0.000072 -0.000083 -0.000094 -0.000105 -0.000116 -0.000126 -0.000132 -0.000135 -0.000131 -0.000118 -0.000093 -0.000055 0.000001 0.000077 0.000175 0.000299 0.000449 0.000628 0.000835 0.001073 0.001340 0.001637 0.001962 0.002314 0.002691 0.003090 0.003508 0.003941 0.004386 0.004838 0.005292 0.005743 0.006186 0.006617 0.007030 0.007422 0.007790 0.008132 0.008445 0.008730 0.008987 0.009214 0.009413 0.009584 0.009726 0.009839 0.009922 0.009976 0.009999 0.009989 0.009946 0.009867 0.009751 0.009595 0.009400 0.009164 0.008887 0.008571 0.008217 0.007827 0.007404 0.006951 0.006473 0.005976 0.005466 0.004952 0.004441 0.003939 0.003455 0.002994 0.002562 0.002161 0.001796 0.001468 0.001176 0.000921 0.000700 0.000512 0.000354 0.000223 0.000116 0.000031 -0.000036 -0.000087 -0.000123 -0.000149 -0.000164 -0.000171 -0.000171 -0.000166 -0.000158 -0.000146 -0.000133 -0.000118 -0.000104 -0.000090 -0.000077 -0.000064 -0.000053 -0.000043 -0.000035 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000051 -0.000059 -0.000068 -0.000078 -0.000088 -0.000098 -0.000107 -0.000114 -0.000118 -0.000116 -0.000108 -0.000091 -0.000062 -0.000018 0.000043 0.000123 0.000225 0.000349 0.000498 0.000672 0.000872 0.001098 0.001350 0.001627 0.001929 0.002253 0.002598 0.002962 0.003341 0.003732 0.004132 0.004536 0.004941 0.005341 0.005732 0.006111 0.006473 0.006816 0.007136 0.007432 0.007703 0.007948 0.008165 0.008355 0.008517 0.008650 0.008754 0.008828 0.008872 0.008885 0.008866 0.008814 0.008727 0.008606 0.008448 0.008255 0.008026 0.007763 0.007466 0.007137 0.006778 0.006392 0.005981 0.005552 0.005108 0.004656 0.004202 0.003753 0.003316 0.002896 0.002498 0.002127 0.001786 0.001476 0.001199 0.000954 0.000741 0.000557 0.000402 0.000272 0.000164 0.000077 0.000008 -0.000046 -0.000087 -0.000116 -0.000136 -0.000148 -0.000153 -0.000152 -0.000147 -0.000139 -0.000129 -0.000117 -0.000104 -0.000091 -0.000079 -0.000067 -0.000056 -0.000046 -0.000037 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000048 -0.000056 -0.000064 -0.000072 -0.000081 -0.000090 -0.000097 -0.000102 -0.000103 -0.000099 -0.000088 -0.000066 -0.000033 0.000015 0.000079 0.000161 0.000262 0.000384 0.000528 0.000694 0.000882 0.001093 0.001326 0.001581 0.001857 0.002152 0.002464 0.002791 0.003131 0.003480 0.003835 0.004192 0.004548 0.004898 0.005239 0.005567 0.005880 0.006174 0.006448 0.006700 0.006928 0.007131 0.007308 0.007458 0.007581 0.007674 0.007739 0.007774 0.007778 0.007752 0.007695 0.007605 0.007484 0.007330 0.007145 0.006930 0.006685 0.006412 0.006112 0.005789 0.005443 0.005078 0.004698 0.004307 0.003912 0.003517 0.003129 0.002752 0.002393 0.002054 0.001740 0.001452 0.001193 0.000962 0.000759 0.000583 0.000433 0.000306 0.000200 0.000114 0.000044 -0.000012 -0.000055 -0.000087 -0.000110 -0.000125 -0.000134 -0.000137 -0.000136 -0.000131 -0.000123 -0.000114 -0.000103 -0.000092 -0.000080 -0.000069 -0.000059 -0.000049 -0.000040 -0.000032 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000024 -0.000028 -0.000033 -0.000039 -0.000045 -0.000052 -0.000059 -0.000067 -0.000075 -0.000082 -0.000088 -0.000091 -0.000090 -0.000083 -0.000068 -0.000044 -0.000007 0.000043 0.000108 0.000189 0.000287 0.000404 0.000539 0.000694 0.000868 0.001062 0.001274 0.001506 0.001754 0.002018 0.002297 0.002588 0.002888 0.003195 0.003506 0.003817 0.004125 0.004428 0.004720 0.005001 0.005267 0.005516 0.005745 0.005954 0.006140 0.006302 0.006438 0.006548 0.006631 0.006685 0.006712 0.006710 0.006679 0.006620 0.006531 0.006414 0.006269 0.006096 0.005898 0.005675 0.005430 0.005162 0.004875 0.004571 0.004251 0.003920 0.003582 0.003241 0.002902 0.002571 0.002251 0.001948 0.001663 0.001401 0.001161 0.000947 0.000757 0.000591 0.000448 0.000327 0.000225 0.000140 0.000071 0.000016 -0.000027 -0.000061 -0.000086 -0.000103 -0.000114 -0.000121 -0.000122 -0.000120 -0.000116 -0.000109 -0.000100 -0.000091 -0.000081 -0.000071 -0.000061 -0.000051 -0.000043 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000023 -0.000026 -0.000031 -0.000036 -0.000042 -0.000048 -0.000055 -0.000062 -0.000070 -0.000076 -0.000080 -0.000081 -0.000078 -0.000068 -0.000051 -0.000024 0.000014 0.000065 0.000128 0.000206 0.000299 0.000408 0.000533 0.000675 0.000833 0.001008 0.001199 0.001406 0.001626 0.001860 0.002106 0.002360 0.002622 0.002889 0.003157 0.003424 0.003688 0.003945 0.004193 0.004429 0.004651 0.004857 0.005044 0.005211 0.005356 0.005478 0.005576 0.005647 0.005693 0.005712 0.005705 0.005672 0.005612 0.005528 0.005418 0.005284 0.005127 0.004948 0.004750 0.004533 0.004298 0.004048 0.003784 0.003509 0.003225 0.002936 0.002646 0.002360 0.002081 0.001814 0.001561 0.001326 0.001109 0.000913 0.000738 0.000584 0.000451 0.000336 0.000239 0.000158 0.000092 0.000038 -0.000005 -0.000039 -0.000064 -0.000083 -0.000096 -0.000104 -0.000108 -0.000109 -0.000107 -0.000102 -0.000096 -0.000088 -0.000080 -0.000071 -0.000062 -0.000054 -0.000045 -0.000038 -0.000031 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000033 -0.000039 -0.000045 -0.000052 -0.000059 -0.000065 -0.000070 -0.000073 -0.000072 -0.000067 -0.000055 -0.000035 -0.000007 0.000031 0.000080 0.000141 0.000214 0.000300 0.000399 0.000513 0.000640 0.000782 0.000937 0.001106 0.001288 0.001481 0.001685 0.001898 0.002119 0.002344 0.002572 0.002800 0.003026 0.003248 0.003463 0.003670 0.003865 0.004046 0.004212 0.004360 0.004488 0.004595 0.004680 0.004741 0.004778 0.004791 0.004780 0.004746 0.004689 0.004610 0.004510 0.004389 0.004249 0.004091 0.003918 0.003729 0.003527 0.003313 0.003087 0.002854 0.002614 0.002371 0.002128 0.001890 0.001659 0.001439 0.001231 0.001039 0.000864 0.000705 0.000565 0.000442 0.000335 0.000245 0.000169 0.000106 0.000054 0.000013 -0.000020 -0.000045 -0.000064 -0.000078 -0.000087 -0.000093 -0.000096 -0.000096 -0.000094 -0.000090 -0.000084 -0.000078 -0.000070 -0.000063 -0.000055 -0.000047 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000044 -0.000050 -0.000056 -0.000061 -0.000065 -0.000066 -0.000063 -0.000056 -0.000042 -0.000022 0.000006 0.000043 0.000089 0.000145 0.000212 0.000290 0.000379 0.000480 0.000593 0.000718 0.000854 0.001001 0.001158 0.001326 0.001501 0.001684 0.001871 0.002062 0.002254 0.002445 0.002634 0.002818 0.002995 0.003164 0.003321 0.003466 0.003594 0.003706 0.003799 0.003871 0.003922 0.003951 0.003960 0.003947 0.003913 0.003860 0.003788 0.003698 0.003592 0.003469 0.003333 0.003184 0.003023 0.002851 0.002670 0.002481 0.002285 0.002085 0.001884 0.001684 0.001489 0.001301 0.001122 0.000954 0.000800 0.000660 0.000534 0.000423 0.000326 0.000243 0.000173 0.000114 0.000066 0.000026 -0.000005 -0.000029 -0.000048 -0.000062 -0.000072 -0.000078 -0.000082 -0.000084 -0.000083 -0.000081 -0.000078 -0.000073 -0.000068 -0.000061 -0.000055 -0.000048 -0.000042 -0.000035 -0.000030 -0.000024 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000042 -0.000048 -0.000054 -0.000058 -0.000060 -0.000059 -0.000055 -0.000046 -0.000032 -0.000012 0.000015 0.000049 0.000092 0.000143 0.000203 0.000272 0.000351 0.000439 0.000537 0.000645 0.000762 0.000888 0.001023 0.001166 0.001315 0.001469 0.001626 0.001785 0.001944 0.002102 0.002257 0.002407 0.002551 0.002685 0.002808 0.002919 0.003014 0.003093 0.003154 0.003196 0.003219 0.003223 0.003209 0.003178 0.003130 0.003066 0.002987 0.002894 0.002789 0.002673 0.002547 0.002412 0.002269 0.002118 0.001962 0.001801 0.001637 0.001473 0.001311 0.001153 0.001001 0.000859 0.000726 0.000604 0.000493 0.000395 0.000309 0.000234 0.000170 0.000116 0.000072 0.000036 0.000007 -0.000016 -0.000034 -0.000047 -0.000057 -0.000064 -0.000068 -0.000071 -0.000072 -0.000071 -0.000070 -0.000067 -0.000063 -0.000058 -0.000053 -0.000048 -0.000042 -0.000037 -0.000031 -0.000026 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000018 -0.000021 -0.000026 -0.000031 -0.000036 -0.000042 -0.000047 -0.000051 -0.000053 -0.000054 -0.000052 -0.000047 -0.000038 -0.000024 -0.000005 0.000020 0.000052 0.000090 0.000135 0.000188 0.000248 0.000316 0.000392 0.000476 0.000567 0.000667 0.000774 0.000888 0.001008 0.001132 0.001260 0.001390 0.001520 0.001651 0.001779 0.001904 0.002023 0.002136 0.002240 0.002333 0.002413 0.002479 0.002529 0.002563 0.002581 0.002583 0.002568 0.002540 0.002497 0.002441 0.002374 0.002295 0.002207 0.002110 0.002005 0.001893 0.001775 0.001652 0.001525 0.001394 0.001262 0.001130 0.001001 0.000876 0.000756 0.000644 0.000540 0.000445 0.000360 0.000284 0.000218 0.000162 0.000114 0.000074 0.000041 0.000014 -0.000007 -0.000023 -0.000035 -0.000044 -0.000051 -0.000055 -0.000058 -0.000060 -0.000060 -0.000060 -0.000059 -0.000057 -0.000054 -0.000050 -0.000046 -0.000042 -0.000037 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000040 -0.000044 -0.000047 -0.000049 -0.000049 -0.000046 -0.000040 -0.000031 -0.000018 -0.000000 0.000022 0.000050 0.000084 0.000123 0.000168 0.000220 0.000277 0.000341 0.000412 0.000489 0.000573 0.000662 0.000757 0.000856 0.000958 0.001063 0.001168 0.001274 0.001378 0.001480 0.001578 0.001671 0.001756 0.001833 0.001899 0.001953 0.001994 0.002021 0.002034 0.002034 0.002021 0.001995 0.001958 0.001911 0.001854 0.001789 0.001716 0.001636 0.001551 0.001460 0.001365 0.001265 0.001163 0.001059 0.000955 0.000851 0.000749 0.000651 0.000558 0.000471 0.000391 0.000319 0.000254 0.000197 0.000148 0.000106 0.000071 0.000042 0.000018 -0.000001 -0.000015 -0.000026 -0.000034 -0.000040 -0.000044 -0.000047 -0.000049 -0.000050 -0.000050 -0.000050 -0.000049 -0.000047 -0.000045 -0.000042 -0.000039 -0.000036 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000035 -0.000039 -0.000042 -0.000044 -0.000044 -0.000044 -0.000040 -0.000035 -0.000026 -0.000014 0.000002 0.000022 0.000046 0.000075 0.000108 0.000146 0.000189 0.000237 0.000290 0.000349 0.000413 0.000482 0.000556 0.000634 0.000715 0.000797 0.000881 0.000965 0.001049 0.001130 0.001209 0.001283 0.001352 0.001414 0.001467 0.001510 0.001543 0.001564 0.001574 0.001572 0.001560 0.001538 0.001508 0.001468 0.001422 0.001368 0.001309 0.001245 0.001176 0.001104 0.001028 0.000950 0.000869 0.000788 0.000706 0.000626 0.000547 0.000472 0.000401 0.000335 0.000275 0.000221 0.000173 0.000131 0.000094 0.000064 0.000039 0.000018 0.000002 -0.000011 -0.000020 -0.000027 -0.000032 -0.000036 -0.000038 -0.000039 -0.000040 -0.000041 -0.000041 -0.000041 -0.000040 -0.000039 -0.000038 -0.000036 -0.000033 -0.000031 -0.000027 -0.000024 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000033 -0.000036 -0.000039 -0.000040 -0.000040 -0.000039 -0.000036 -0.000030 -0.000022 -0.000011 0.000003 0.000020 0.000040 0.000064 0.000092 0.000123 0.000158 0.000197 0.000241 0.000289 0.000342 0.000399 0.000459 0.000522 0.000586 0.000652 0.000718 0.000783 0.000847 0.000908 0.000967 0.001021 0.001069 0.001110 0.001144 0.001169 0.001185 0.001192 0.001190 0.001180 0.001162 0.001136 0.001105 0.001067 0.001025 0.000978 0.000927 0.000873 0.000817 0.000758 0.000697 0.000635 0.000572 0.000510 0.000448 0.000389 0.000332 0.000279 0.000230 0.000185 0.000146 0.000110 0.000080 0.000054 0.000033 0.000015 0.000002 -0.000009 -0.000017 -0.000023 -0.000027 -0.000029 -0.000031 -0.000032 -0.000033 -0.000033 -0.000033 -0.000033 -0.000033 -0.000033 -0.000032 -0.000031 -0.000030 -0.000028 -0.000026 -0.000023 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000015 -0.000019 -0.000022 -0.000025 -0.000029 -0.000031 -0.000034 -0.000036 -0.000036 -0.000036 -0.000035 -0.000032 -0.000027 -0.000019 -0.000010 0.000002 0.000016 0.000033 0.000052 0.000074 0.000099 0.000127 0.000159 0.000195 0.000235 0.000278 0.000324 0.000372 0.000421 0.000472 0.000522 0.000572 0.000621 0.000668 0.000712 0.000753 0.000790 0.000821 0.000847 0.000865 0.000877 0.000882 0.000880 0.000871 0.000857 0.000836 0.000811 0.000782 0.000749 0.000713 0.000674 0.000633 0.000589 0.000544 0.000498 0.000451 0.000404 0.000357 0.000311 0.000267 0.000225 0.000186 0.000150 0.000118 0.000089 0.000064 0.000043 0.000025 0.000011 -0.000001 -0.000010 -0.000016 -0.000021 -0.000024 -0.000025 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000026 -0.000026 -0.000026 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000029 -0.000031 -0.000033 -0.000033 -0.000033 -0.000031 -0.000028 -0.000024 -0.000018 -0.000010 -0.000000 0.000011 0.000024 0.000039 0.000056 0.000076 0.000099 0.000125 0.000155 0.000187 0.000221 0.000258 0.000295 0.000334 0.000372 0.000409 0.000445 0.000480 0.000512 0.000542 0.000569 0.000592 0.000610 0.000623 0.000632 0.000635 0.000633 0.000626 0.000614 0.000599 0.000580 0.000558 0.000533 0.000506 0.000476 0.000445 0.000413 0.000379 0.000345 0.000310 0.000275 0.000241 0.000207 0.000175 0.000145 0.000117 0.000091 0.000068 0.000048 0.000031 0.000017 0.000005 -0.000004 -0.000012 -0.000017 -0.000020 -0.000022 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000027 -0.000029 -0.000030 -0.000030 -0.000030 -0.000028 -0.000026 -0.000022 -0.000017 -0.000011 -0.000004 0.000005 0.000015 0.000026 0.000040 0.000056 0.000075 0.000096 0.000120 0.000146 0.000173 0.000201 0.000230 0.000258 0.000285 0.000311 0.000336 0.000359 0.000379 0.000398 0.000413 0.000426 0.000435 0.000440 0.000442 0.000440 0.000435 0.000426 0.000415 0.000401 0.000385 0.000367 0.000347 0.000326 0.000303 0.000279 0.000254 0.000229 0.000204 0.000179 0.000154 0.000130 0.000107 0.000086 0.000066 0.000048 0.000033 0.000020 0.000008 -0.000001 -0.000008 -0.000014 -0.000018 -0.000021 -0.000022 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000018 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000028 -0.000028 -0.000027 -0.000026 -0.000024 -0.000021 -0.000017 -0.000013 -0.000008 -0.000001 0.000006 0.000015 0.000026 0.000039 0.000055 0.000072 0.000091 0.000111 0.000132 0.000153 0.000173 0.000193 0.000211 0.000228 0.000243 0.000256 0.000268 0.000278 0.000286 0.000292 0.000295 0.000296 0.000294 0.000290 0.000284 0.000276 0.000266 0.000255 0.000242 0.000228 0.000213 0.000197 0.000180 0.000162 0.000144 0.000126 0.000108 0.000091 0.000074 0.000058 0.000043 0.000030 0.000019 0.000009 0.000000 -0.000007 -0.000012 -0.000016 -0.000020 -0.000022 -0.000023 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000025 -0.000026 -0.000026 -0.000025 -0.000024 -0.000023 -0.000021 -0.000018 -0.000015 -0.000012 -0.000007 -0.000001 0.000006 0.000015 0.000026 0.000039 0.000053 0.000068 0.000083 0.000098 0.000113 0.000126 0.000138 0.000149 0.000158 0.000166 0.000173 0.000178 0.000183 0.000186 0.000187 0.000188 0.000186 0.000184 0.000179 0.000174 0.000168 0.000160 0.000152 0.000142 0.000132 0.000120 0.000108 0.000096 0.000083 0.000071 0.000058 0.000046 0.000035 0.000024 0.000014 0.000006 -0.000002 -0.000008 -0.000012 -0.000016 -0.000019 -0.000021 -0.000022 -0.000023 -0.000023 -0.000023 -0.000022 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000015 -0.000011 -0.000006 -0.000000 0.000008 0.000017 0.000027 0.000038 0.000049 0.000060 0.000070 0.000079 0.000086 0.000093 0.000098 0.000101 0.000104 0.000107 0.000109 0.000110 0.000110 0.000110 0.000109 0.000108 0.000105 0.000102 0.000098 0.000093 0.000088 0.000082 0.000075 0.000067 0.000059 0.000050 0.000041 0.000033 0.000024 0.000016 0.000008 0.000001 -0.000005 -0.000010 -0.000014 -0.000017 -0.000020 -0.000021 -0.000022 -0.000023 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000017 -0.000014 -0.000009 -0.000004 0.000003 0.000010 0.000018 0.000026 0.000034 0.000041 0.000047 0.000051 0.000054 0.000056 0.000057 0.000057 0.000057 0.000057 0.000057 0.000057 0.000057 0.000056 0.000055 0.000054 0.000052 0.000050 0.000048 0.000044 0.000041 0.000036 0.000031 0.000025 0.000019 0.000013 0.000007 0.000002 -0.000004 -0.000008 -0.000013 -0.000017 -0.000019 -0.000021 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000017 -0.000014 -0.000010 -0.000006 -0.000000 0.000005 0.000011 0.000017 0.000022 0.000025 0.000027 0.000028 0.000028 0.000027 0.000025 0.000024 0.000023 0.000022 0.000022 0.000022 0.000021 0.000021 0.000021 0.000020 0.000019 0.000018 0.000016 0.000014 0.000011 0.000008 0.000004 -0.000000 -0.000004 -0.000008 -0.000012 -0.000015 -0.000018 -0.000021 -0.000023 -0.000024 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000013 -0.000010 -0.000006 -0.000002 0.000002 0.000006 0.000009 0.000011 0.000012 0.000011 0.000010 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000011 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000024 -0.000024 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000016 -0.000014 -0.000012 -0.000009 -0.000006 -0.000003 0.000000 0.000002 0.000003 0.000003 0.000001 -0.000001 -0.000004 -0.000007 -0.000009 -0.000011 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000024 -0.000025 -0.000025 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000023 -0.000023 -0.000024 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000021 -0.000022 -0.000023 -0.000023 -0.000023 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000019 -0.000021 -0.000022 -0.000023 -0.000023 -0.000023 -0.000023 -0.000022 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000019 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000018 -0.000020 -0.000020 -0.000021 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000018 -0.000018 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000016 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000014 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode13_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000009 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000008 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000019 -0.000021 -0.000022 -0.000022 -0.000023 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000026 -0.000025 -0.000024 -0.000022 -0.000020 -0.000017 -0.000013 -0.000010 -0.000007 -0.000004 -0.000001 0.000001 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000016 0.000016 0.000017 0.000018 0.000019 0.000019 0.000018 0.000018 0.000016 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000032 -0.000033 -0.000034 -0.000034 -0.000035 -0.000034 -0.000033 -0.000031 -0.000028 -0.000024 -0.000020 -0.000016 -0.000012 -0.000008 -0.000005 -0.000001 0.000001 0.000004 0.000006 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000022 0.000024 0.000025 0.000026 0.000026 0.000026 0.000026 0.000026 0.000025 0.000025 0.000025 0.000025 0.000025 0.000026 0.000026 0.000026 0.000026 0.000025 0.000023 0.000021 0.000019 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000025 -0.000027 -0.000030 -0.000032 -0.000034 -0.000036 -0.000038 -0.000039 -0.000041 -0.000042 -0.000043 -0.000044 -0.000045 -0.000046 -0.000045 -0.000044 -0.000042 -0.000038 -0.000034 -0.000029 -0.000024 -0.000019 -0.000014 -0.000009 -0.000005 -0.000001 0.000003 0.000006 0.000010 0.000013 0.000017 0.000020 0.000023 0.000026 0.000029 0.000031 0.000033 0.000035 0.000037 0.000038 0.000039 0.000039 0.000039 0.000038 0.000038 0.000038 0.000037 0.000037 0.000037 0.000037 0.000036 0.000035 0.000033 0.000031 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000029 -0.000032 -0.000035 -0.000039 -0.000042 -0.000044 -0.000047 -0.000049 -0.000051 -0.000053 -0.000055 -0.000056 -0.000058 -0.000059 -0.000060 -0.000059 -0.000058 -0.000055 -0.000052 -0.000047 -0.000041 -0.000035 -0.000029 -0.000022 -0.000016 -0.000010 -0.000005 0.000001 0.000006 0.000011 0.000016 0.000021 0.000026 0.000031 0.000035 0.000039 0.000042 0.000046 0.000049 0.000052 0.000054 0.000055 0.000056 0.000056 0.000056 0.000055 0.000054 0.000054 0.000053 0.000052 0.000051 0.000049 0.000046 0.000043 0.000039 0.000035 0.000031 0.000027 0.000024 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000037 -0.000041 -0.000046 -0.000050 -0.000054 -0.000057 -0.000061 -0.000064 -0.000067 -0.000069 -0.000072 -0.000074 -0.000076 -0.000077 -0.000078 -0.000078 -0.000077 -0.000074 -0.000069 -0.000064 -0.000057 -0.000050 -0.000042 -0.000034 -0.000026 -0.000018 -0.000009 -0.000002 0.000006 0.000013 0.000021 0.000027 0.000034 0.000041 0.000047 0.000052 0.000058 0.000063 0.000067 0.000071 0.000074 0.000077 0.000078 0.000078 0.000078 0.000077 0.000076 0.000075 0.000073 0.000071 0.000068 0.000065 0.000060 0.000055 0.000050 0.000044 0.000039 0.000034 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000028 -0.000031 -0.000035 -0.000039 -0.000044 -0.000049 -0.000054 -0.000059 -0.000064 -0.000070 -0.000075 -0.000079 -0.000084 -0.000087 -0.000091 -0.000094 -0.000097 -0.000099 -0.000101 -0.000102 -0.000102 -0.000101 -0.000098 -0.000093 -0.000086 -0.000078 -0.000069 -0.000059 -0.000049 -0.000038 -0.000027 -0.000016 -0.000005 0.000006 0.000016 0.000026 0.000036 0.000045 0.000054 0.000063 0.000071 0.000078 0.000085 0.000092 0.000097 0.000101 0.000105 0.000106 0.000107 0.000107 0.000105 0.000104 0.000101 0.000098 0.000095 0.000090 0.000084 0.000078 0.000070 0.000063 0.000055 0.000048 0.000042 0.000036 0.000031 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000033 -0.000037 -0.000041 -0.000046 -0.000051 -0.000057 -0.000063 -0.000070 -0.000077 -0.000084 -0.000091 -0.000098 -0.000104 -0.000110 -0.000115 -0.000120 -0.000125 -0.000128 -0.000131 -0.000134 -0.000135 -0.000135 -0.000133 -0.000130 -0.000124 -0.000116 -0.000106 -0.000094 -0.000082 -0.000068 -0.000053 -0.000038 -0.000023 -0.000008 0.000006 0.000021 0.000034 0.000048 0.000061 0.000073 0.000085 0.000096 0.000106 0.000116 0.000124 0.000132 0.000137 0.000141 0.000144 0.000144 0.000144 0.000142 0.000139 0.000135 0.000130 0.000124 0.000117 0.000108 0.000099 0.000088 0.000078 0.000068 0.000059 0.000051 0.000044 0.000038 0.000033 0.000029 0.000026 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000029 -0.000033 -0.000038 -0.000043 -0.000048 -0.000053 -0.000059 -0.000066 -0.000074 -0.000082 -0.000091 -0.000100 -0.000109 -0.000119 -0.000128 -0.000137 -0.000145 -0.000153 -0.000160 -0.000165 -0.000170 -0.000174 -0.000177 -0.000178 -0.000178 -0.000176 -0.000172 -0.000164 -0.000154 -0.000142 -0.000127 -0.000110 -0.000092 -0.000073 -0.000052 -0.000032 -0.000012 0.000008 0.000027 0.000046 0.000064 0.000082 0.000099 0.000115 0.000130 0.000144 0.000157 0.000168 0.000178 0.000185 0.000190 0.000193 0.000193 0.000192 0.000189 0.000184 0.000178 0.000170 0.000161 0.000150 0.000138 0.000125 0.000111 0.000098 0.000085 0.000073 0.000063 0.000054 0.000047 0.000041 0.000036 0.000032 0.000028 0.000024 0.000021 0.000019 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000026 -0.000031 -0.000036 -0.000042 -0.000048 -0.000054 -0.000061 -0.000069 -0.000077 -0.000086 -0.000096 -0.000107 -0.000118 -0.000131 -0.000143 -0.000156 -0.000169 -0.000181 -0.000193 -0.000203 -0.000212 -0.000220 -0.000226 -0.000231 -0.000234 -0.000235 -0.000235 -0.000232 -0.000226 -0.000217 -0.000204 -0.000188 -0.000168 -0.000146 -0.000122 -0.000096 -0.000070 -0.000042 -0.000015 0.000012 0.000038 0.000063 0.000087 0.000111 0.000134 0.000155 0.000176 0.000195 0.000212 0.000226 0.000238 0.000248 0.000254 0.000257 0.000257 0.000254 0.000249 0.000242 0.000232 0.000221 0.000207 0.000192 0.000175 0.000158 0.000140 0.000122 0.000106 0.000091 0.000078 0.000067 0.000058 0.000051 0.000044 0.000039 0.000035 0.000030 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000039 -0.000045 -0.000053 -0.000060 -0.000069 -0.000079 -0.000089 -0.000100 -0.000112 -0.000125 -0.000140 -0.000155 -0.000172 -0.000189 -0.000206 -0.000223 -0.000240 -0.000255 -0.000269 -0.000281 -0.000292 -0.000299 -0.000305 -0.000309 -0.000310 -0.000309 -0.000304 -0.000296 -0.000284 -0.000267 -0.000246 -0.000220 -0.000191 -0.000160 -0.000125 -0.000090 -0.000054 -0.000018 0.000018 0.000053 0.000086 0.000119 0.000150 0.000180 0.000209 0.000237 0.000261 0.000284 0.000303 0.000318 0.000329 0.000336 0.000340 0.000339 0.000334 0.000327 0.000316 0.000302 0.000286 0.000267 0.000246 0.000223 0.000200 0.000177 0.000154 0.000133 0.000114 0.000098 0.000084 0.000073 0.000063 0.000056 0.000049 0.000043 0.000038 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000041 -0.000048 -0.000057 -0.000066 -0.000077 -0.000088 -0.000101 -0.000115 -0.000130 -0.000147 -0.000165 -0.000184 -0.000205 -0.000227 -0.000250 -0.000273 -0.000295 -0.000317 -0.000338 -0.000356 -0.000372 -0.000385 -0.000395 -0.000402 -0.000406 -0.000406 -0.000403 -0.000396 -0.000385 -0.000368 -0.000346 -0.000318 -0.000285 -0.000247 -0.000205 -0.000161 -0.000114 -0.000067 -0.000019 0.000028 0.000073 0.000118 0.000161 0.000202 0.000242 0.000280 0.000316 0.000348 0.000377 0.000401 0.000420 0.000434 0.000443 0.000446 0.000444 0.000437 0.000426 0.000410 0.000391 0.000368 0.000343 0.000314 0.000285 0.000255 0.000225 0.000196 0.000170 0.000146 0.000125 0.000108 0.000093 0.000081 0.000071 0.000062 0.000055 0.000048 0.000042 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000019 -0.000023 -0.000029 -0.000035 -0.000043 -0.000051 -0.000061 -0.000072 -0.000084 -0.000098 -0.000114 -0.000131 -0.000150 -0.000170 -0.000193 -0.000217 -0.000243 -0.000271 -0.000300 -0.000330 -0.000360 -0.000390 -0.000418 -0.000445 -0.000468 -0.000489 -0.000506 -0.000518 -0.000526 -0.000530 -0.000529 -0.000523 -0.000513 -0.000496 -0.000473 -0.000443 -0.000407 -0.000364 -0.000315 -0.000261 -0.000204 -0.000144 -0.000082 -0.000020 0.000041 0.000101 0.000160 0.000216 0.000270 0.000322 0.000371 0.000417 0.000459 0.000496 0.000527 0.000551 0.000568 0.000578 0.000581 0.000578 0.000568 0.000552 0.000530 0.000504 0.000474 0.000440 0.000403 0.000365 0.000326 0.000288 0.000252 0.000219 0.000189 0.000163 0.000140 0.000121 0.000105 0.000091 0.000080 0.000070 0.000061 0.000053 0.000046 0.000039 0.000033 0.000028 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000037 -0.000045 -0.000054 -0.000065 -0.000078 -0.000092 -0.000108 -0.000127 -0.000147 -0.000170 -0.000196 -0.000224 -0.000254 -0.000286 -0.000321 -0.000358 -0.000396 -0.000435 -0.000474 -0.000512 -0.000548 -0.000582 -0.000612 -0.000638 -0.000659 -0.000674 -0.000683 -0.000686 -0.000683 -0.000674 -0.000658 -0.000634 -0.000603 -0.000563 -0.000516 -0.000460 -0.000398 -0.000329 -0.000256 -0.000179 -0.000100 -0.000020 0.000059 0.000137 0.000213 0.000286 0.000356 0.000423 0.000486 0.000545 0.000598 0.000645 0.000684 0.000714 0.000735 0.000748 0.000751 0.000745 0.000732 0.000710 0.000682 0.000647 0.000607 0.000563 0.000516 0.000467 0.000419 0.000371 0.000326 0.000284 0.000246 0.000213 0.000183 0.000158 0.000137 0.000119 0.000104 0.000090 0.000078 0.000068 0.000059 0.000050 0.000043 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000040 -0.000048 -0.000058 -0.000070 -0.000084 -0.000100 -0.000119 -0.000140 -0.000164 -0.000191 -0.000222 -0.000256 -0.000293 -0.000334 -0.000377 -0.000423 -0.000471 -0.000521 -0.000571 -0.000620 -0.000669 -0.000714 -0.000757 -0.000794 -0.000826 -0.000851 -0.000868 -0.000878 -0.000880 -0.000874 -0.000859 -0.000835 -0.000803 -0.000761 -0.000709 -0.000648 -0.000577 -0.000498 -0.000411 -0.000318 -0.000221 -0.000120 -0.000019 0.000082 0.000181 0.000278 0.000372 0.000461 0.000547 0.000627 0.000702 0.000769 0.000828 0.000877 0.000915 0.000942 0.000957 0.000960 0.000953 0.000935 0.000907 0.000871 0.000826 0.000775 0.000719 0.000660 0.000599 0.000538 0.000478 0.000422 0.000370 0.000322 0.000279 0.000241 0.000208 0.000180 0.000156 0.000135 0.000117 0.000101 0.000088 0.000075 0.000064 0.000055 0.000046 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000052 -0.000063 -0.000076 -0.000091 -0.000109 -0.000129 -0.000154 -0.000181 -0.000213 -0.000249 -0.000290 -0.000335 -0.000384 -0.000437 -0.000494 -0.000554 -0.000616 -0.000680 -0.000743 -0.000806 -0.000866 -0.000923 -0.000975 -0.001021 -0.001059 -0.001088 -0.001108 -0.001118 -0.001118 -0.001106 -0.001084 -0.001051 -0.001006 -0.000951 -0.000883 -0.000805 -0.000716 -0.000616 -0.000508 -0.000392 -0.000270 -0.000145 -0.000018 0.000109 0.000234 0.000356 0.000475 0.000588 0.000696 0.000797 0.000890 0.000975 0.001048 0.001110 0.001158 0.001192 0.001211 0.001216 0.001207 0.001184 0.001149 0.001104 0.001048 0.000984 0.000914 0.000840 0.000765 0.000689 0.000615 0.000545 0.000479 0.000419 0.000365 0.000316 0.000273 0.000236 0.000204 0.000176 0.000152 0.000131 0.000113 0.000097 0.000082 0.000070 0.000059 0.000049 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000039 -0.000048 -0.000057 -0.000069 -0.000083 -0.000099 -0.000118 -0.000141 -0.000168 -0.000199 -0.000235 -0.000277 -0.000324 -0.000377 -0.000436 -0.000500 -0.000569 -0.000643 -0.000720 -0.000799 -0.000880 -0.000959 -0.001037 -0.001112 -0.001181 -0.001244 -0.001299 -0.001344 -0.001378 -0.001400 -0.001408 -0.001404 -0.001385 -0.001353 -0.001307 -0.001248 -0.001176 -0.001090 -0.000990 -0.000879 -0.000755 -0.000622 -0.000479 -0.000329 -0.000175 -0.000018 0.000140 0.000295 0.000447 0.000595 0.000736 0.000870 0.000996 0.001113 0.001218 0.001310 0.001387 0.001448 0.001491 0.001516 0.001523 0.001513 0.001486 0.001444 0.001388 0.001320 0.001242 0.001156 0.001065 0.000972 0.000879 0.000788 0.000701 0.000619 0.000543 0.000474 0.000412 0.000356 0.000308 0.000266 0.000229 0.000197 0.000169 0.000145 0.000123 0.000105 0.000089 0.000075 0.000062 0.000052 0.000043 0.000036 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000042 -0.000052 -0.000062 -0.000075 -0.000090 -0.000108 -0.000129 -0.000154 -0.000183 -0.000218 -0.000258 -0.000305 -0.000359 -0.000420 -0.000489 -0.000564 -0.000647 -0.000736 -0.000830 -0.000927 -0.001027 -0.001127 -0.001226 -0.001322 -0.001413 -0.001497 -0.001572 -0.001636 -0.001688 -0.001726 -0.001748 -0.001754 -0.001743 -0.001715 -0.001670 -0.001609 -0.001531 -0.001438 -0.001329 -0.001205 -0.001068 -0.000916 -0.000753 -0.000579 -0.000397 -0.000209 -0.000018 0.000174 0.000364 0.000550 0.000731 0.000905 0.001071 0.001226 0.001370 0.001500 0.001615 0.001711 0.001788 0.001843 0.001876 0.001887 0.001877 0.001846 0.001797 0.001730 0.001649 0.001555 0.001452 0.001342 0.001229 0.001115 0.001003 0.000895 0.000793 0.000698 0.000611 0.000532 0.000461 0.000398 0.000343 0.000295 0.000253 0.000216 0.000184 0.000157 0.000132 0.000112 0.000093 0.000078 0.000065 0.000054 0.000044 0.000037 0.000030 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000027 -0.000035 -0.000044 -0.000055 -0.000067 -0.000081 -0.000098 -0.000117 -0.000140 -0.000168 -0.000200 -0.000238 -0.000282 -0.000334 -0.000394 -0.000463 -0.000541 -0.000629 -0.000725 -0.000830 -0.000942 -0.001060 -0.001183 -0.001307 -0.001430 -0.001551 -0.001667 -0.001776 -0.001876 -0.001964 -0.002038 -0.002097 -0.002137 -0.002158 -0.002159 -0.002139 -0.002099 -0.002037 -0.001957 -0.001857 -0.001738 -0.001603 -0.001450 -0.001282 -0.001099 -0.000902 -0.000693 -0.000475 -0.000249 -0.000020 0.000210 0.000439 0.000664 0.000884 0.001095 0.001296 0.001486 0.001662 0.001822 0.001963 0.002083 0.002179 0.002250 0.002294 0.002312 0.002304 0.002271 0.002215 0.002138 0.002042 0.001931 0.001809 0.001677 0.001541 0.001404 0.001267 0.001135 0.001009 0.000890 0.000780 0.000680 0.000590 0.000509 0.000438 0.000376 0.000322 0.000274 0.000233 0.000197 0.000166 0.000139 0.000116 0.000097 0.000080 0.000066 0.000054 0.000045 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000045 -0.000056 -0.000070 -0.000086 -0.000104 -0.000126 -0.000151 -0.000181 -0.000216 -0.000257 -0.000306 -0.000363 -0.000429 -0.000506 -0.000594 -0.000693 -0.000803 -0.000924 -0.001056 -0.001196 -0.001342 -0.001493 -0.001645 -0.001795 -0.001941 -0.002080 -0.002210 -0.002327 -0.002428 -0.002512 -0.002575 -0.002617 -0.002634 -0.002627 -0.002595 -0.002537 -0.002456 -0.002351 -0.002224 -0.002077 -0.001910 -0.001724 -0.001521 -0.001301 -0.001067 -0.000819 -0.000561 -0.000295 -0.000024 0.000248 0.000520 0.000788 0.001049 0.001302 0.001544 0.001773 0.001986 0.002181 0.002354 0.002502 0.002622 0.002713 0.002773 0.002801 0.002798 0.002765 0.002703 0.002616 0.002507 0.002378 0.002234 0.002079 0.001917 0.001752 0.001587 0.001426 0.001271 0.001124 0.000987 0.000862 0.000748 0.000646 0.000555 0.000475 0.000405 0.000344 0.000291 0.000245 0.000206 0.000172 0.000143 0.000118 0.000098 0.000081 0.000066 0.000054 0.000044 0.000036 0.000029 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000056 -0.000071 -0.000088 -0.000108 -0.000132 -0.000160 -0.000192 -0.000231 -0.000276 -0.000329 -0.000391 -0.000464 -0.000548 -0.000645 -0.000755 -0.000879 -0.001017 -0.001168 -0.001330 -0.001503 -0.001682 -0.001865 -0.002048 -0.002229 -0.002404 -0.002568 -0.002719 -0.002854 -0.002969 -0.003061 -0.003128 -0.003168 -0.003179 -0.003159 -0.003110 -0.003031 -0.002924 -0.002790 -0.002631 -0.002449 -0.002246 -0.002023 -0.001781 -0.001521 -0.001246 -0.000956 -0.000655 -0.000346 -0.000030 0.000287 0.000605 0.000919 0.001226 0.001525 0.001812 0.002085 0.002340 0.002575 0.002784 0.002966 0.003116 0.003233 0.003312 0.003355 0.003361 0.003330 0.003266 0.003171 0.003048 0.002901 0.002736 0.002555 0.002364 0.002168 0.001970 0.001775 0.001586 0.001407 0.001238 0.001082 0.000939 0.000811 0.000696 0.000595 0.000506 0.000429 0.000361 0.000303 0.000253 0.000210 0.000174 0.000144 0.000118 0.000097 0.000080 0.000066 0.000054 0.000044 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000032 -0.000042 -0.000054 -0.000070 -0.000088 -0.000110 -0.000135 -0.000165 -0.000200 -0.000242 -0.000291 -0.000349 -0.000417 -0.000496 -0.000587 -0.000693 -0.000815 -0.000952 -0.001106 -0.001276 -0.001462 -0.001660 -0.001869 -0.002086 -0.002306 -0.002525 -0.002740 -0.002945 -0.003136 -0.003310 -0.003463 -0.003590 -0.003689 -0.003757 -0.003792 -0.003791 -0.003754 -0.003682 -0.003576 -0.003438 -0.003269 -0.003073 -0.002852 -0.002608 -0.002342 -0.002057 -0.001754 -0.001435 -0.001101 -0.000755 -0.000400 -0.000039 0.000326 0.000691 0.001054 0.001410 0.001759 0.002095 0.002416 0.002719 0.002998 0.003251 0.003472 0.003658 0.003805 0.003911 0.003973 0.003993 0.003970 0.003906 0.003805 0.003670 0.003506 0.003318 0.003110 0.002888 0.002657 0.002423 0.002190 0.001962 0.001744 0.001537 0.001345 0.001169 0.001009 0.000866 0.000739 0.000627 0.000529 0.000444 0.000371 0.000309 0.000255 0.000211 0.000174 0.000143 0.000117 0.000096 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000052 -0.000067 -0.000086 -0.000108 -0.000135 -0.000166 -0.000204 -0.000248 -0.000301 -0.000363 -0.000436 -0.000522 -0.000621 -0.000737 -0.000869 -0.001020 -0.001190 -0.001379 -0.001587 -0.001812 -0.002052 -0.002303 -0.002562 -0.002823 -0.003081 -0.003332 -0.003570 -0.003790 -0.003987 -0.004157 -0.004295 -0.004398 -0.004462 -0.004486 -0.004468 -0.004409 -0.004307 -0.004167 -0.003991 -0.003781 -0.003542 -0.003276 -0.002986 -0.002674 -0.002343 -0.001994 -0.001629 -0.001249 -0.000858 -0.000457 -0.000049 0.000363 0.000777 0.001190 0.001597 0.001998 0.002386 0.002760 0.003114 0.003445 0.003746 0.004013 0.004241 0.004426 0.004564 0.004653 0.004692 0.004681 0.004623 0.004520 0.004376 0.004196 0.003985 0.003749 0.003494 0.003226 0.002951 0.002676 0.002404 0.002142 0.001892 0.001659 0.001443 0.001246 0.001068 0.000910 0.000771 0.000649 0.000543 0.000452 0.000374 0.000309 0.000254 0.000208 0.000171 0.000140 0.000115 0.000094 0.000076 0.000062 0.000050 0.000041 0.000032 0.000026 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000039 -0.000050 -0.000064 -0.000082 -0.000104 -0.000131 -0.000163 -0.000202 -0.000248 -0.000304 -0.000370 -0.000448 -0.000539 -0.000646 -0.000771 -0.000914 -0.001078 -0.001264 -0.001472 -0.001702 -0.001954 -0.002224 -0.002511 -0.002809 -0.003115 -0.003421 -0.003722 -0.004012 -0.004284 -0.004533 -0.004752 -0.004937 -0.005082 -0.005184 -0.005240 -0.005247 -0.005205 -0.005115 -0.004977 -0.004795 -0.004573 -0.004316 -0.004027 -0.003710 -0.003370 -0.003009 -0.002629 -0.002233 -0.001821 -0.001396 -0.000960 -0.000514 -0.000061 0.000398 0.000860 0.001322 0.001781 0.002235 0.002679 0.003108 0.003519 0.003904 0.004260 0.004580 0.004857 0.005087 0.005265 0.005388 0.005454 0.005463 0.005416 0.005316 0.005167 0.004973 0.004741 0.004477 0.004188 0.003880 0.003562 0.003239 0.002919 0.002607 0.002309 0.002027 0.001765 0.001525 0.001308 0.001113 0.000941 0.000790 0.000659 0.000547 0.000452 0.000372 0.000305 0.000249 0.000204 0.000167 0.000136 0.000111 0.000091 0.000074 0.000060 0.000048 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000061 -0.000078 -0.000099 -0.000125 -0.000157 -0.000195 -0.000243 -0.000299 -0.000368 -0.000449 -0.000546 -0.000660 -0.000793 -0.000947 -0.001124 -0.001325 -0.001551 -0.001803 -0.002081 -0.002382 -0.002704 -0.003043 -0.003394 -0.003750 -0.004105 -0.004452 -0.004782 -0.005090 -0.005366 -0.005606 -0.005802 -0.005949 -0.006045 -0.006085 -0.006067 -0.005993 -0.005862 -0.005679 -0.005448 -0.005172 -0.004860 -0.004515 -0.004143 -0.003749 -0.003335 -0.002905 -0.002461 -0.002004 -0.001535 -0.001057 -0.000569 -0.000074 0.000428 0.000935 0.001445 0.001955 0.002462 0.002962 0.003450 0.003919 0.004366 0.004782 0.005160 0.005495 0.005778 0.006005 0.006170 0.006271 0.006307 0.006279 0.006189 0.006040 0.005837 0.005587 0.005296 0.004972 0.004623 0.004258 0.003885 0.003512 0.003146 0.002792 0.002457 0.002142 0.001853 0.001589 0.001352 0.001141 0.000957 0.000797 0.000660 0.000544 0.000446 0.000365 0.000298 0.000243 0.000198 0.000161 0.000131 0.000107 0.000087 0.000070 0.000057 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000059 -0.000074 -0.000093 -0.000118 -0.000148 -0.000186 -0.000232 -0.000289 -0.000358 -0.000441 -0.000541 -0.000659 -0.000799 -0.000962 -0.001151 -0.001367 -0.001611 -0.001885 -0.002188 -0.002519 -0.002876 -0.003255 -0.003652 -0.004060 -0.004471 -0.004879 -0.005273 -0.005645 -0.005986 -0.006288 -0.006544 -0.006746 -0.006890 -0.006970 -0.006986 -0.006934 -0.006817 -0.006637 -0.006399 -0.006109 -0.005772 -0.005397 -0.004990 -0.004558 -0.004106 -0.003638 -0.003158 -0.002667 -0.002168 -0.001660 -0.001144 -0.000620 -0.000088 0.000452 0.000999 0.001553 0.002111 0.002669 0.003224 0.003771 0.004303 0.004813 0.005295 0.005740 0.006139 0.006485 0.006770 0.006987 0.007134 0.007207 0.007206 0.007133 0.006991 0.006785 0.006520 0.006205 0.005847 0.005457 0.005044 0.004618 0.004187 0.003762 0.003348 0.002952 0.002579 0.002233 0.001917 0.001631 0.001377 0.001153 0.000959 0.000793 0.000652 0.000534 0.000436 0.000355 0.000288 0.000234 0.000190 0.000155 0.000125 0.000102 0.000082 0.000066 0.000053 0.000043 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000057 -0.000071 -0.000089 -0.000111 -0.000139 -0.000175 -0.000219 -0.000273 -0.000341 -0.000424 -0.000524 -0.000645 -0.000789 -0.000960 -0.001158 -0.001387 -0.001647 -0.001941 -0.002268 -0.002628 -0.003019 -0.003438 -0.003881 -0.004341 -0.004810 -0.005280 -0.005742 -0.006184 -0.006597 -0.006970 -0.007294 -0.007560 -0.007761 -0.007892 -0.007949 -0.007929 -0.007832 -0.007662 -0.007422 -0.007118 -0.006759 -0.006352 -0.005907 -0.005433 -0.004937 -0.004425 -0.003903 -0.003374 -0.002840 -0.002303 -0.001762 -0.001216 -0.000664 -0.000104 0.000466 0.001046 0.001637 0.002236 0.002842 0.003450 0.004055 0.004650 0.005229 0.005781 0.006299 0.006772 0.007189 0.007543 0.007824 0.008027 0.008149 0.008186 0.008140 0.008014 0.007811 0.007537 0.007202 0.006813 0.006382 0.005921 0.005439 0.004948 0.004459 0.003979 0.003518 0.003080 0.002671 0.002296 0.001955 0.001651 0.001382 0.001149 0.000949 0.000780 0.000637 0.000519 0.000421 0.000342 0.000277 0.000224 0.000181 0.000146 0.000118 0.000095 0.000077 0.000061 0.000049 0.000040 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000043 -0.000054 -0.000068 -0.000084 -0.000105 -0.000131 -0.000163 -0.000204 -0.000256 -0.000320 -0.000401 -0.000499 -0.000620 -0.000765 -0.000939 -0.001143 -0.001382 -0.001656 -0.001968 -0.002317 -0.002705 -0.003128 -0.003586 -0.004073 -0.004584 -0.005111 -0.005645 -0.006177 -0.006693 -0.007183 -0.007634 -0.008035 -0.008375 -0.008644 -0.008835 -0.008942 -0.008963 -0.008895 -0.008741 -0.008505 -0.008193 -0.007813 -0.007375 -0.006890 -0.006369 -0.005822 -0.005259 -0.004686 -0.004111 -0.003537 -0.002966 -0.002399 -0.001834 -0.001268 -0.000698 -0.000121 0.000467 0.001069 0.001687 0.002320 0.002966 0.003622 0.004283 0.004942 0.005590 0.006219 0.006816 0.007370 0.007870 0.008304 0.008661 0.008934 0.009116 0.009204 0.009197 0.009096 0.008905 0.008631 0.008281 0.007865 0.007396 0.006887 0.006349 0.005796 0.005239 0.004690 0.004157 0.003648 0.003171 0.002730 0.002328 0.001967 0.001649 0.001371 0.001132 0.000929 0.000759 0.000617 0.000500 0.000404 0.000326 0.000263 0.000211 0.000170 0.000137 0.000110 0.000088 0.000070 0.000057 0.000045 0.000036 0.000029 0.000023 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000023 -0.000031 -0.000040 -0.000050 -0.000063 -0.000079 -0.000098 -0.000122 -0.000152 -0.000190 -0.000238 -0.000298 -0.000374 -0.000469 -0.000586 -0.000729 -0.000902 -0.001109 -0.001353 -0.001637 -0.001962 -0.002330 -0.002742 -0.003196 -0.003690 -0.004219 -0.004780 -0.005364 -0.005963 -0.006565 -0.007158 -0.007729 -0.008264 -0.008749 -0.009171 -0.009518 -0.009780 -0.009950 -0.010021 -0.009993 -0.009864 -0.009639 -0.009323 -0.008926 -0.008458 -0.007931 -0.007359 -0.006756 -0.006132 -0.005500 -0.004868 -0.004243 -0.003630 -0.003030 -0.002443 -0.001866 -0.001294 -0.000721 -0.000142 0.000450 0.001060 0.001691 0.002346 0.003024 0.003721 0.004434 0.005154 0.005874 0.006582 0.007265 0.007910 0.008502 0.009028 0.009475 0.009831 0.010088 0.010240 0.010285 0.010222 0.010055 0.009789 0.009433 0.008997 0.008494 0.007938 0.007345 0.006728 0.006102 0.005479 0.004871 0.004287 0.003735 0.003222 0.002753 0.002330 0.001955 0.001627 0.001344 0.001103 0.000900 0.000731 0.000591 0.000476 0.000383 0.000307 0.000246 0.000197 0.000157 0.000126 0.000100 0.000080 0.000064 0.000052 0.000041 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000014 -0.000019 -0.000026 -0.000035 -0.000045 -0.000058 -0.000073 -0.000091 -0.000113 -0.000141 -0.000176 -0.000220 -0.000275 -0.000346 -0.000435 -0.000547 -0.000685 -0.000855 -0.001060 -0.001304 -0.001591 -0.001925 -0.002307 -0.002738 -0.003218 -0.003744 -0.004313 -0.004921 -0.005560 -0.006221 -0.006893 -0.007564 -0.008219 -0.008842 -0.009417 -0.009930 -0.010364 -0.010708 -0.010952 -0.011086 -0.011108 -0.011015 -0.010809 -0.010497 -0.010088 -0.009592 -0.009023 -0.008398 -0.007731 -0.007039 -0.006336 -0.005635 -0.004947 -0.004278 -0.003634 -0.003017 -0.002423 -0.001849 -0.001288 -0.000731 -0.000168 0.000409 0.001009 0.001638 0.002300 0.002996 0.003725 0.004482 0.005261 0.006052 0.006842 0.007617 0.008361 0.009058 0.009688 0.010238 0.010693 0.011040 0.011273 0.011385 0.011375 0.011244 0.010998 0.010645 0.010197 0.009666 0.009069 0.008423 0.007744 0.007047 0.006348 0.005661 0.004997 0.004365 0.003775 0.003233 0.002742 0.002305 0.001920 0.001588 0.001303 0.001063 0.000862 0.000696 0.000559 0.000448 0.000358 0.000285 0.000227 0.000181 0.000144 0.000114 0.000091 0.000073 0.000058 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000015 -0.000022 -0.000030 -0.000039 -0.000051 -0.000065 -0.000083 -0.000103 -0.000129 -0.000161 -0.000201 -0.000253 -0.000318 -0.000401 -0.000506 -0.000637 -0.000799 -0.000998 -0.001238 -0.001525 -0.001861 -0.002250 -0.002694 -0.003193 -0.003746 -0.004350 -0.005000 -0.005690 -0.006411 -0.007152 -0.007899 -0.008638 -0.009351 -0.010022 -0.010631 -0.011162 -0.011599 -0.011928 -0.012138 -0.012222 -0.012177 -0.012002 -0.011703 -0.011288 -0.010769 -0.010160 -0.009478 -0.008744 -0.007975 -0.007190 -0.006405 -0.005637 -0.004897 -0.004193 -0.003530 -0.002908 -0.002326 -0.001774 -0.001245 -0.000724 -0.000201 0.000339 0.000907 0.001513 0.002164 0.002863 0.003611 0.004404 0.005236 0.006096 0.006970 0.007842 0.008694 0.009504 0.010254 0.010921 0.011491 0.011946 0.012275 0.012472 0.012531 0.012452 0.012240 0.011902 0.011451 0.010902 0.010270 0.009575 0.008835 0.008068 0.007292 0.006524 0.005776 0.005061 0.004389 0.003769 0.003204 0.002698 0.002252 0.001865 0.001531 0.001249 0.001012 0.000815 0.000654 0.000522 0.000416 0.000330 0.000261 0.000207 0.000163 0.000129 0.000103 0.000082 0.000065 0.000052 0.000042 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000024 -0.000033 -0.000044 -0.000057 -0.000073 -0.000092 -0.000116 -0.000145 -0.000182 -0.000229 -0.000289 -0.000366 -0.000463 -0.000586 -0.000740 -0.000929 -0.001161 -0.001441 -0.001773 -0.002162 -0.002612 -0.003122 -0.003694 -0.004326 -0.005012 -0.005748 -0.006524 -0.007329 -0.008151 -0.008973 -0.009778 -0.010546 -0.011257 -0.011892 -0.012431 -0.012857 -0.013156 -0.013316 -0.013332 -0.013202 -0.012928 -0.012516 -0.011980 -0.011334 -0.010597 -0.009790 -0.008936 -0.008057 -0.007175 -0.006309 -0.005477 -0.004692 -0.003963 -0.003296 -0.002689 -0.002137 -0.001631 -0.001158 -0.000701 -0.000243 0.000234 0.000745 0.001304 0.001922 0.002605 0.003357 0.004174 0.005051 0.005977 0.006935 0.007909 0.008875 0.009811 0.010691 0.011492 0.012193 0.012774 0.013220 0.013519 0.013665 0.013655 0.013493 0.013185 0.012744 0.012186 0.011527 0.010789 0.009993 0.009158 0.008306 0.007455 0.006622 0.005820 0.005063 0.004359 0.003715 0.003137 0.002623 0.002175 0.001788 0.001459 0.001182 0.000951 0.000761 0.000606 0.000481 0.000380 0.000300 0.000236 0.000186 0.000146 0.000116 0.000092 0.000073 0.000059 0.000047 0.000037 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000013 -0.000019 -0.000027 -0.000036 -0.000048 -0.000062 -0.000080 -0.000101 -0.000128 -0.000162 -0.000205 -0.000260 -0.000330 -0.000420 -0.000533 -0.000677 -0.000856 -0.001076 -0.001345 -0.001668 -0.002050 -0.002497 -0.003011 -0.003593 -0.004243 -0.004957 -0.005730 -0.006554 -0.007418 -0.008309 -0.009211 -0.010105 -0.010972 -0.011789 -0.012533 -0.013182 -0.013716 -0.014117 -0.014368 -0.014462 -0.014391 -0.014155 -0.013761 -0.013218 -0.012542 -0.011752 -0.010871 -0.009926 -0.008942 -0.007946 -0.006964 -0.006017 -0.005127 -0.004307 -0.003568 -0.002913 -0.002341 -0.001845 -0.001411 -0.001022 -0.000658 -0.000295 0.000088 0.000513 0.000998 0.001558 0.002204 0.002941 0.003769 0.004681 0.005666 0.006708 0.007786 0.008873 0.009943 0.010968 0.011918 0.012768 0.013493 0.014075 0.014497 0.014749 0.014828 0.014733 0.014471 0.014055 0.013499 0.012825 0.012052 0.011205 0.010307 0.009381 0.008449 0.007529 0.006638 0.005792 0.005001 0.004275 0.003618 0.003033 0.002519 0.002073 0.001692 0.001371 0.001102 0.000881 0.000700 0.000554 0.000436 0.000343 0.000269 0.000211 0.000165 0.000130 0.000103 0.000082 0.000065 0.000052 0.000042 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000030 -0.000040 -0.000052 -0.000068 -0.000087 -0.000111 -0.000141 -0.000180 -0.000230 -0.000293 -0.000375 -0.000480 -0.000612 -0.000779 -0.000986 -0.001240 -0.001549 -0.001919 -0.002356 -0.002864 -0.003446 -0.004104 -0.004835 -0.005635 -0.006498 -0.007412 -0.008365 -0.009342 -0.010322 -0.011285 -0.012208 -0.013065 -0.013831 -0.014483 -0.014997 -0.015355 -0.015542 -0.015548 -0.015369 -0.015008 -0.014472 -0.013777 -0.012941 -0.011989 -0.010950 -0.009853 -0.008729 -0.007611 -0.006527 -0.005503 -0.004561 -0.003718 -0.002984 -0.002363 -0.001850 -0.001437 -0.001104 -0.000832 -0.000593 -0.000360 -0.000103 0.000203 0.000584 0.001059 0.001643 0.002345 0.003166 0.004102 0.005140 0.006261 0.007444 0.008657 0.009871 0.011052 0.012167 0.013183 0.014072 0.014810 0.015376 0.015756 0.015942 0.015934 0.015737 0.015361 0.014823 0.014144 0.013347 0.012458 0.011502 0.010506 0.009494 0.008488 0.007509 0.006572 0.005692 0.004879 0.004140 0.003478 0.002894 0.002386 0.001949 0.001579 0.001269 0.001013 0.000803 0.000634 0.000498 0.000390 0.000305 0.000238 0.000186 0.000146 0.000115 0.000091 0.000073 0.000058 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000033 -0.000044 -0.000057 -0.000074 -0.000095 -0.000122 -0.000156 -0.000200 -0.000257 -0.000331 -0.000425 -0.000546 -0.000700 -0.000892 -0.001130 -0.001421 -0.001774 -0.002194 -0.002688 -0.003261 -0.003916 -0.004652 -0.005468 -0.006357 -0.007310 -0.008315 -0.009357 -0.010417 -0.011472 -0.012498 -0.013468 -0.014356 -0.015133 -0.015772 -0.016251 -0.016548 -0.016650 -0.016548 -0.016240 -0.015731 -0.015033 -0.014164 -0.013149 -0.012017 -0.010803 -0.009542 -0.008270 -0.007024 -0.005838 -0.004741 -0.003757 -0.002905 -0.002195 -0.001630 -0.001204 -0.000902 -0.000704 -0.000583 -0.000505 -0.000437 -0.000343 -0.000190 0.000054 0.000414 0.000909 0.001553 0.002349 0.003293 0.004374 0.005571 0.006857 0.008201 0.009566 0.010915 0.012208 0.013408 0.014480 0.015394 0.016125 0.016654 0.016970 0.017070 0.016955 0.016637 0.016133 0.015463 0.014654 0.013732 0.012727 0.011667 0.010580 0.009491 0.008422 0.007395 0.006424 0.005522 0.004698 0.003956 0.003299 0.002723 0.002227 0.001805 0.001451 0.001157 0.000917 0.000722 0.000566 0.000442 0.000344 0.000268 0.000209 0.000164 0.000129 0.000102 0.000081 0.000065 0.000052 0.000042 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000080 -0.000103 -0.000133 -0.000171 -0.000222 -0.000287 -0.000371 -0.000480 -0.000620 -0.000796 -0.001015 -0.001287 -0.001618 -0.002016 -0.002490 -0.003045 -0.003686 -0.004416 -0.005233 -0.006135 -0.007114 -0.008158 -0.009254 -0.010382 -0.011521 -0.012645 -0.013727 -0.014736 -0.015643 -0.016416 -0.017028 -0.017453 -0.017671 -0.017668 -0.017437 -0.016977 -0.016298 -0.015414 -0.014351 -0.013137 -0.011809 -0.010405 -0.008969 -0.007541 -0.006165 -0.004878 -0.003713 -0.002698 -0.001853 -0.001187 -0.000703 -0.000391 -0.000234 -0.000205 -0.000271 -0.000393 -0.000528 -0.000635 -0.000671 -0.000598 -0.000386 -0.000007 0.000554 0.001304 0.002241 0.003352 0.004617 0.006005 0.007481 0.009005 0.010531 0.012016 0.013416 0.014690 0.015800 0.016717 0.017417 0.017884 0.018111 0.018099 0.017858 0.017405 0.016760 0.015952 0.015009 0.013964 0.012848 0.011691 0.010523 0.009368 0.008251 0.007189 0.006198 0.005287 0.004463 0.003729 0.003084 0.002525 0.002048 0.001646 0.001313 0.001039 0.000817 0.000639 0.000498 0.000387 0.000301 0.000234 0.000183 0.000144 0.000114 0.000091 0.000072 0.000058 0.000047 0.000037 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000041 -0.000053 -0.000068 -0.000087 -0.000113 -0.000146 -0.000189 -0.000246 -0.000320 -0.000416 -0.000540 -0.000699 -0.000899 -0.001148 -0.001455 -0.001828 -0.002275 -0.002804 -0.003423 -0.004134 -0.004940 -0.005840 -0.006829 -0.007898 -0.009033 -0.010216 -0.011427 -0.012640 -0.013826 -0.014954 -0.015991 -0.016903 -0.017659 -0.018226 -0.018580 -0.018699 -0.018570 -0.018187 -0.017554 -0.016682 -0.015593 -0.014315 -0.012884 -0.011342 -0.009736 -0.008114 -0.006525 -0.005017 -0.003632 -0.002407 -0.001374 -0.000553 0.000046 0.000424 0.000591 0.000571 0.000395 0.000104 -0.000255 -0.000633 -0.000978 -0.001240 -0.001375 -0.001342 -0.001110 -0.000658 0.000024 0.000936 0.002065 0.003388 0.004874 0.006483 0.008169 0.009881 0.011570 0.013184 0.014676 0.016001 0.017124 0.018016 0.018654 0.019030 0.019142 0.018998 0.018613 0.018010 0.017218 0.016268 0.015194 0.014031 0.012812 0.011570 0.010334 0.009130 0.007979 0.006898 0.005899 0.004992 0.004179 0.003463 0.002839 0.002305 0.001854 0.001478 0.001169 0.000918 0.000717 0.000558 0.000433 0.000336 0.000261 0.000204 0.000160 0.000126 0.000101 0.000081 0.000065 0.000053 0.000042 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000074 -0.000096 -0.000123 -0.000160 -0.000209 -0.000272 -0.000356 -0.000465 -0.000605 -0.000784 -0.001009 -0.001289 -0.001633 -0.002049 -0.002547 -0.003134 -0.003816 -0.004599 -0.005483 -0.006467 -0.007542 -0.008699 -0.009922 -0.011190 -0.012478 -0.013757 -0.014996 -0.016159 -0.017212 -0.018116 -0.018837 -0.019344 -0.019607 -0.019608 -0.019332 -0.018777 -0.017949 -0.016864 -0.015548 -0.014037 -0.012372 -0.010603 -0.008784 -0.006969 -0.005214 -0.003574 -0.002096 -0.000821 0.000216 0.000995 0.001505 0.001749 0.001742 0.001512 0.001096 0.000544 -0.000091 -0.000749 -0.001371 -0.001897 -0.002273 -0.002452 -0.002397 -0.002081 -0.001490 -0.000623 0.000509 0.001881 0.003459 0.005198 0.007049 0.008953 0.010855 0.012696 0.014420 0.015978 0.017325 0.018427 0.019258 0.019803 0.020058 0.020030 0.019733 0.019189 0.018429 0.017486 0.016396 0.015197 0.013926 0.012618 0.011306 0.010018 0.008781 0.007612 0.006527 0.005536 0.004645 0.003855 0.003166 0.002573 0.002070 0.001651 0.001305 0.001024 0.000799 0.000621 0.000481 0.000373 0.000289 0.000226 0.000177 0.000140 0.000112 0.000090 0.000073 0.000059 0.000048 0.000039 0.000031 0.000025 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000049 -0.000063 -0.000081 -0.000104 -0.000135 -0.000176 -0.000230 -0.000301 -0.000395 -0.000516 -0.000673 -0.000873 -0.001125 -0.001437 -0.001818 -0.002279 -0.002828 -0.003474 -0.004222 -0.005077 -0.006038 -0.007104 -0.008264 -0.009507 -0.010813 -0.012159 -0.013517 -0.014854 -0.016136 -0.017323 -0.018377 -0.019258 -0.019929 -0.020357 -0.020512 -0.020375 -0.019933 -0.019186 -0.018143 -0.016827 -0.015267 -0.013506 -0.011593 -0.009585 -0.007543 -0.005531 -0.003610 -0.001840 -0.000276 0.001038 0.002065 0.002782 0.003181 0.003265 0.003055 0.002582 0.001894 0.001044 0.000098 -0.000877 -0.001811 -0.002635 -0.003287 -0.003710 -0.003861 -0.003707 -0.003230 -0.002426 -0.001308 0.000101 0.001763 0.003629 0.005643 0.007743 0.009865 0.011941 0.013910 0.015714 0.017302 0.018631 0.019672 0.020406 0.020824 0.020931 0.020739 0.020273 0.019563 0.018642 0.017550 0.016327 0.015013 0.013648 0.012267 0.010903 0.009583 0.008330 0.007161 0.006088 0.005118 0.004256 0.003500 0.002848 0.002294 0.001830 0.001447 0.001135 0.000885 0.000687 0.000532 0.000411 0.000319 0.000249 0.000195 0.000154 0.000123 0.000100 0.000081 0.000066 0.000054 0.000044 0.000036 0.000028 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000054 -0.000069 -0.000088 -0.000114 -0.000148 -0.000193 -0.000253 -0.000332 -0.000436 -0.000571 -0.000745 -0.000967 -0.001245 -0.001589 -0.002009 -0.002515 -0.003116 -0.003820 -0.004633 -0.005559 -0.006597 -0.007742 -0.008984 -0.010308 -0.011691 -0.013108 -0.014527 -0.015913 -0.017225 -0.018423 -0.019465 -0.020308 -0.020912 -0.021244 -0.021273 -0.020980 -0.020355 -0.019398 -0.018124 -0.016559 -0.014741 -0.012717 -0.010546 -0.008291 -0.006022 -0.003810 -0.001724 0.000170 0.001812 0.003153 0.004154 0.004791 0.005056 0.004956 0.004515 0.003772 0.002779 0.001601 0.000310 -0.001014 -0.002293 -0.003447 -0.004405 -0.005102 -0.005485 -0.005518 -0.005178 -0.004458 -0.003369 -0.001936 -0.000201 0.001786 0.003961 0.006257 0.008601 0.010920 0.013142 0.015202 0.017042 0.018614 0.019882 0.020820 0.021419 0.021678 0.021611 0.021240 0.020595 0.019712 0.018632 0.017399 0.016055 0.014643 0.013202 0.011769 0.010373 0.009040 0.007791 0.006638 0.005593 0.004659 0.003838 0.003127 0.002521 0.002013 0.001592 0.001249 0.000974 0.000756 0.000585 0.000452 0.000350 0.000273 0.000214 0.000169 0.000136 0.000110 0.000090 0.000073 0.000060 0.000049 0.000040 0.000033 0.000026 0.000021 0.000016 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000075 -0.000096 -0.000124 -0.000161 -0.000211 -0.000277 -0.000364 -0.000478 -0.000627 -0.000819 -0.001062 -0.001367 -0.001744 -0.002202 -0.002753 -0.003405 -0.004167 -0.005044 -0.006039 -0.007150 -0.008371 -0.009690 -0.011088 -0.012542 -0.014021 -0.015491 -0.016913 -0.018244 -0.019439 -0.020454 -0.021243 -0.021766 -0.021986 -0.021873 -0.021408 -0.020584 -0.019403 -0.017884 -0.016059 -0.013971 -0.011677 -0.009241 -0.006735 -0.004238 -0.001827 0.000420 0.002431 0.004140 0.005495 0.006454 0.006993 0.007104 0.006797 0.006102 0.005063 0.003740 0.002206 0.000544 -0.001158 -0.002809 -0.004321 -0.005611 -0.006607 -0.007248 -0.007491 -0.007308 -0.006690 -0.005646 -0.004204 -0.002406 -0.000308 0.002022 0.004511 0.007076 0.009639 0.012118 0.014442 0.016544 0.018369 0.019875 0.021032 0.021826 0.022254 0.022328 0.022068 0.021505 0.020676 0.019624 0.018394 0.017032 0.015584 0.014094 0.012600 0.011135 0.009730 0.008405 0.007177 0.006059 0.005057 0.004173 0.003405 0.002748 0.002196 0.001739 0.001365 0.001065 0.000826 0.000639 0.000494 0.000383 0.000298 0.000233 0.000185 0.000148 0.000120 0.000098 0.000081 0.000067 0.000055 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000029 -0.000038 -0.000049 -0.000062 -0.000080 -0.000104 -0.000134 -0.000175 -0.000229 -0.000301 -0.000397 -0.000522 -0.000685 -0.000894 -0.001160 -0.001491 -0.001899 -0.002396 -0.002990 -0.003692 -0.004510 -0.005448 -0.006509 -0.007689 -0.008981 -0.010369 -0.011834 -0.013349 -0.014880 -0.016390 -0.017836 -0.019172 -0.020351 -0.021324 -0.022045 -0.022471 -0.022565 -0.022296 -0.021647 -0.020611 -0.019196 -0.017423 -0.015331 -0.012968 -0.010399 -0.007696 -0.004941 -0.002218 0.000386 0.002786 0.004904 0.006669 0.008024 0.008926 0.009350 0.009290 0.008758 0.007789 0.006433 0.004759 0.002848 0.000793 -0.001307 -0.003352 -0.005242 -0.006885 -0.008200 -0.009119 -0.009590 -0.009583 -0.009084 -0.008103 -0.006666 -0.004818 -0.002619 -0.000143 0.002531 0.005313 0.008117 0.010854 0.013442 0.015810 0.017894 0.019647 0.021034 0.022035 0.022645 0.022873 0.022739 0.022273 0.021513 0.020503 0.019290 0.017924 0.016453 0.014925 0.013380 0.011856 0.010385 0.008992 0.007696 0.006510 0.005443 0.004499 0.003677 0.002972 0.002378 0.001885 0.001482 0.001157 0.000898 0.000695 0.000537 0.000416 0.000323 0.000253 0.000200 0.000160 0.000130 0.000106 0.000088 0.000072 0.000060 0.000049 0.000040 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000023 -0.000030 -0.000040 -0.000052 -0.000067 -0.000086 -0.000111 -0.000145 -0.000189 -0.000248 -0.000326 -0.000430 -0.000567 -0.000743 -0.000970 -0.001257 -0.001614 -0.002054 -0.002586 -0.003222 -0.003972 -0.004842 -0.005838 -0.006960 -0.008203 -0.009558 -0.011008 -0.012531 -0.014096 -0.015667 -0.017205 -0.018662 -0.019990 -0.021138 -0.022057 -0.022697 -0.023013 -0.022968 -0.022533 -0.021690 -0.020435 -0.018779 -0.016748 -0.014386 -0.011748 -0.008907 -0.005942 -0.002942 -0.000002 0.002785 0.005328 0.007541 0.009349 0.010691 0.011522 0.011817 0.011570 0.010799 0.009541 0.007855 0.005816 0.003515 0.001054 -0.001458 -0.003910 -0.006192 -0.008203 -0.009851 -0.011061 -0.011777 -0.011960 -0.011595 -0.010691 -0.009273 -0.007389 -0.005103 -0.002493 0.000355 0.003345 0.006382 0.009370 0.012221 0.014853 0.017198 0.019201 0.020822 0.022038 0.022840 0.023234 0.023238 0.022882 0.022204 0.021250 0.020069 0.018712 0.017232 0.015677 0.014093 0.012521 0.010994 0.009540 0.008183 0.006936 0.005810 0.004811 0.003939 0.003189 0.002556 0.002029 0.001597 0.001248 0.000970 0.000751 0.000581 0.000449 0.000349 0.000273 0.000216 0.000173 0.000140 0.000114 0.000094 0.000078 0.000064 0.000053 0.000043 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000023 -0.000032 -0.000042 -0.000055 -0.000071 -0.000092 -0.000119 -0.000155 -0.000203 -0.000267 -0.000351 -0.000464 -0.000611 -0.000801 -0.001045 -0.001352 -0.001734 -0.002203 -0.002770 -0.003445 -0.004239 -0.005157 -0.006205 -0.007381 -0.008680 -0.010090 -0.011592 -0.013161 -0.014765 -0.016365 -0.017916 -0.019371 -0.020678 -0.021784 -0.022635 -0.023182 -0.023378 -0.023186 -0.022576 -0.021534 -0.020057 -0.018159 -0.015872 -0.013244 -0.010339 -0.007233 -0.004016 -0.000784 0.002361 0.005319 0.007990 0.010284 0.012121 0.013436 0.014184 0.014337 0.013894 0.012875 0.011321 0.009298 0.006888 0.004192 0.001320 -0.001608 -0.004471 -0.007151 -0.009535 -0.011523 -0.013033 -0.014001 -0.014386 -0.014168 -0.013353 -0.011968 -0.010063 -0.007705 -0.004976 -0.001969 0.001215 0.004472 0.007700 0.010803 0.013693 0.016293 0.018545 0.020401 0.021835 0.022834 0.023401 0.023552 0.023317 0.022734 0.021848 0.020712 0.019378 0.017901 0.016334 0.014723 0.013113 0.011541 0.010038 0.008627 0.007328 0.006150 0.005102 0.004185 0.003394 0.002725 0.002167 0.001708 0.001337 0.001040 0.000806 0.000623 0.000482 0.000375 0.000293 0.000231 0.000184 0.000149 0.000121 0.000099 0.000082 0.000067 0.000055 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000024 -0.000034 -0.000045 -0.000059 -0.000076 -0.000098 -0.000127 -0.000165 -0.000216 -0.000285 -0.000376 -0.000496 -0.000653 -0.000856 -0.001116 -0.001443 -0.001848 -0.002344 -0.002942 -0.003653 -0.004486 -0.005447 -0.006540 -0.007763 -0.009109 -0.010563 -0.012106 -0.013710 -0.015340 -0.016954 -0.018507 -0.019946 -0.021219 -0.022270 -0.023043 -0.023488 -0.023557 -0.023212 -0.022425 -0.021182 -0.019485 -0.017351 -0.014816 -0.011933 -0.008773 -0.005418 -0.001965 0.001481 0.004814 0.007923 0.010706 0.013065 0.014916 0.016193 0.016846 0.016851 0.016206 0.014934 0.013084 0.010725 0.007948 0.004861 0.001584 -0.001755 -0.005024 -0.008096 -0.010849 -0.013177 -0.014987 -0.016211 -0.016802 -0.016739 -0.016024 -0.014686 -0.012776 -0.010363 -0.007533 -0.004385 -0.001027 0.002433 0.005884 0.009224 0.012358 0.015203 0.017695 0.019781 0.021431 0.022626 0.023369 0.023673 0.023566 0.023087 0.022282 0.021203 0.019905 0.018445 0.016878 0.015254 0.013620 0.012015 0.010473 0.009020 0.007676 0.006455 0.005366 0.004409 0.003583 0.002882 0.002296 0.001813 0.001422 0.001108 0.000859 0.000665 0.000514 0.000399 0.000311 0.000245 0.000194 0.000156 0.000127 0.000104 0.000085 0.000069 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000003 -0.000007 -0.000011 -0.000018 -0.000026 -0.000035 -0.000047 -0.000062 -0.000081 -0.000104 -0.000135 -0.000175 -0.000229 -0.000302 -0.000398 -0.000526 -0.000693 -0.000908 -0.001183 -0.001527 -0.001953 -0.002473 -0.003098 -0.003840 -0.004706 -0.005703 -0.006833 -0.008094 -0.009476 -0.010963 -0.012535 -0.014160 -0.015803 -0.017418 -0.018958 -0.020370 -0.021597 -0.022582 -0.023269 -0.023605 -0.023542 -0.023043 -0.022081 -0.020644 -0.018735 -0.016376 -0.013607 -0.010487 -0.007091 -0.003509 0.000156 0.003794 0.007290 0.010531 0.013404 0.015811 0.017662 0.018887 0.019439 0.019290 0.018443 0.016923 0.014783 0.012098 0.008967 0.005504 0.001838 -0.001895 -0.005554 -0.009003 -0.012113 -0.014768 -0.016872 -0.018348 -0.019146 -0.019241 -0.018635 -0.017356 -0.015455 -0.013005 -0.010096 -0.006830 -0.003320 0.000318 0.003969 0.007524 0.010882 0.013955 0.016672 0.018977 0.020833 0.022221 0.023137 0.023596 0.023622 0.023254 0.022538 0.021527 0.020278 0.018848 0.017295 0.015672 0.014027 0.012402 0.010833 0.009349 0.007972 0.006717 0.005594 0.004606 0.003751 0.003023 0.002413 0.001909 0.001499 0.001170 0.000908 0.000703 0.000543 0.000421 0.000327 0.000257 0.000203 0.000163 0.000131 0.000107 0.000087 0.000070 0.000057 0.000046 0.000037 0.000029 0.000023 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000012 -0.000018 -0.000027 -0.000037 -0.000050 -0.000066 -0.000085 -0.000110 -0.000142 -0.000185 -0.000241 -0.000318 -0.000419 -0.000554 -0.000729 -0.000955 -0.001242 -0.001601 -0.002045 -0.002585 -0.003232 -0.003998 -0.004891 -0.005916 -0.007074 -0.008362 -0.009768 -0.011277 -0.012864 -0.014497 -0.016138 -0.017741 -0.019256 -0.020628 -0.021798 -0.022710 -0.023304 -0.023527 -0.023332 -0.022682 -0.021551 -0.019930 -0.017823 -0.015258 -0.012278 -0.008945 -0.005341 -0.001561 0.002288 0.006088 0.009721 0.013065 0.016007 0.018441 0.020276 0.021441 0.021886 0.021585 0.020541 0.018783 0.016369 0.013378 0.009915 0.006102 0.002074 -0.002025 -0.006047 -0.009847 -0.013290 -0.016253 -0.018633 -0.020351 -0.021350 -0.021603 -0.021111 -0.019901 -0.018025 -0.015558 -0.012592 -0.009234 -0.005601 -0.001813 0.002009 0.005751 0.009307 0.012583 0.015504 0.018009 0.020058 0.021627 0.022711 0.023320 0.023479 0.023226 0.022606 0.021672 0.020483 0.019096 0.017571 0.015963 0.014320 0.012689 0.011107 0.009605 0.008206 0.006928 0.005781 0.004769 0.003892 0.003143 0.002513 0.001992 0.001567 0.001224 0.000951 0.000736 0.000568 0.000440 0.000341 0.000267 0.000210 0.000167 0.000134 0.000108 0.000087 0.000070 0.000057 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 -0.000000 -0.000003 -0.000006 -0.000012 -0.000019 -0.000028 -0.000039 -0.000053 -0.000069 -0.000089 -0.000115 -0.000148 -0.000193 -0.000252 -0.000331 -0.000437 -0.000577 -0.000759 -0.000994 -0.001291 -0.001662 -0.002119 -0.002675 -0.003339 -0.004123 -0.005034 -0.006078 -0.007253 -0.008556 -0.009975 -0.011491 -0.013079 -0.014706 -0.016331 -0.017908 -0.019385 -0.020706 -0.021811 -0.022642 -0.023139 -0.023250 -0.022927 -0.022134 -0.020846 -0.019057 -0.016775 -0.014028 -0.010864 -0.007351 -0.003572 0.000371 0.004367 0.008295 0.012031 0.015450 0.018434 0.020875 0.022680 0.023776 0.024111 0.023662 0.022433 0.020456 0.017791 0.014524 0.010763 0.006635 0.002284 -0.002142 -0.006487 -0.010601 -0.014343 -0.017584 -0.020217 -0.022157 -0.023346 -0.023753 -0.023377 -0.022245 -0.020408 -0.017944 -0.014947 -0.011527 -0.007802 -0.003898 0.000061 0.003956 0.007676 0.011125 0.014222 0.016903 0.019123 0.020857 0.022096 0.022849 0.023138 0.022999 0.022479 0.021630 0.020510 0.019178 0.017694 0.016114 0.014489 0.012866 0.011285 0.009778 0.008370 0.007080 0.005919 0.004893 0.004000 0.003236 0.002593 0.002059 0.001621 0.001267 0.000985 0.000762 0.000588 0.000454 0.000352 0.000274 0.000214 0.000170 0.000135 0.000108 0.000087 0.000069 0.000055 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000002 -0.000006 -0.000012 -0.000019 -0.000029 -0.000040 -0.000054 -0.000071 -0.000092 -0.000119 -0.000154 -0.000199 -0.000260 -0.000342 -0.000451 -0.000595 -0.000783 -0.001024 -0.001328 -0.001707 -0.002174 -0.002738 -0.003413 -0.004207 -0.005128 -0.006179 -0.007361 -0.008667 -0.010084 -0.011594 -0.013168 -0.014775 -0.016371 -0.017909 -0.019336 -0.020596 -0.021628 -0.022373 -0.022773 -0.022774 -0.022331 -0.021407 -0.019981 -0.018046 -0.015614 -0.012717 -0.009406 -0.005750 -0.001838 0.002227 0.006329 0.010344 0.014146 0.017606 0.020605 0.023032 0.024792 0.025811 0.026039 0.025452 0.024055 0.021884 0.019001 0.015495 0.011480 0.007086 0.002461 -0.002241 -0.006859 -0.011240 -0.015236 -0.018717 -0.021569 -0.023706 -0.025066 -0.025617 -0.025356 -0.024308 -0.022526 -0.020087 -0.017086 -0.013634 -0.009854 -0.005873 -0.001817 0.002191 0.006037 0.009621 0.012860 0.015686 0.018052 0.019928 0.021305 0.022188 0.022600 0.022574 0.022154 0.021394 0.020351 0.019084 0.017653 0.016115 0.014523 0.012923 0.011357 0.009858 0.008455 0.007164 0.006001 0.004969 0.004070 0.003299 0.002647 0.002105 0.001659 0.001298 0.001009 0.000781 0.000602 0.000464 0.000358 0.000277 0.000216 0.000170 0.000134 0.000107 0.000085 0.000067 0.000054 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000002 -0.000006 -0.000011 -0.000019 -0.000029 -0.000041 -0.000055 -0.000073 -0.000094 -0.000121 -0.000157 -0.000203 -0.000266 -0.000350 -0.000461 -0.000608 -0.000798 -0.001042 -0.001350 -0.001734 -0.002204 -0.002772 -0.003449 -0.004245 -0.005165 -0.006214 -0.007390 -0.008685 -0.010088 -0.011576 -0.013123 -0.014694 -0.016247 -0.017734 -0.019101 -0.020291 -0.021244 -0.021902 -0.022206 -0.022104 -0.021552 -0.020514 -0.018971 -0.016919 -0.014372 -0.011362 -0.007945 -0.004191 -0.000192 0.003947 0.008108 0.012167 0.015993 0.019459 0.022443 0.024833 0.026534 0.027472 0.027596 0.026885 0.025345 0.023013 0.019952 0.016256 0.012039 0.007436 0.002598 -0.002317 -0.007149 -0.011737 -0.015935 -0.019606 -0.022638 -0.024939 -0.026447 -0.027128 -0.026977 -0.026018 -0.024304 -0.021911 -0.018934 -0.015486 -0.011690 -0.007674 -0.003566 0.000509 0.004437 0.008114 0.011454 0.014389 0.016868 0.018860 0.020353 0.021351 0.021873 0.021952 0.021631 0.020963 0.020002 0.018809 0.017443 0.015960 0.014413 0.012851 0.011315 0.009840 0.008453 0.007176 0.006021 0.004994 0.004097 0.003326 0.002673 0.002128 0.001679 0.001314 0.001021 0.000789 0.000608 0.000467 0.000359 0.000277 0.000215 0.000168 0.000132 0.000104 0.000082 0.000065 0.000051 0.000041 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000005 -0.000011 -0.000018 -0.000028 -0.000040 -0.000055 -0.000072 -0.000094 -0.000122 -0.000158 -0.000205 -0.000268 -0.000352 -0.000465 -0.000612 -0.000803 -0.001048 -0.001356 -0.001739 -0.002207 -0.002772 -0.003444 -0.004232 -0.005142 -0.006177 -0.007334 -0.008606 -0.009979 -0.011432 -0.012937 -0.014459 -0.015955 -0.017378 -0.018675 -0.019788 -0.020659 -0.021230 -0.021443 -0.021248 -0.020602 -0.019472 -0.017839 -0.015702 -0.013077 -0.009999 -0.006522 -0.002720 0.001314 0.005475 0.009645 0.013699 0.017506 0.020939 0.023876 0.026207 0.027836 0.028689 0.028719 0.027902 0.026247 0.023792 0.020602 0.016771 0.012415 0.007672 0.002691 -0.002368 -0.007341 -0.012071 -0.016407 -0.020213 -0.023376 -0.025803 -0.027430 -0.028222 -0.028172 -0.027306 -0.025672 -0.023346 -0.020424 -0.017017 -0.013247 -0.009241 -0.005130 -0.001037 0.002922 0.006644 0.010041 0.013043 0.015598 0.017675 0.019257 0.020348 0.020966 0.021140 0.020914 0.020336 0.019462 0.018350 0.017058 0.015642 0.014155 0.012645 0.011153 0.009715 0.008360 0.007108 0.005973 0.004963 0.004077 0.003314 0.002666 0.002124 0.001677 0.001313 0.001020 0.000788 0.000606 0.000465 0.000356 0.000274 0.000211 0.000164 0.000128 0.000100 0.000078 0.000062 0.000049 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000007 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000002 -0.000000 -0.000004 -0.000010 -0.000017 -0.000027 -0.000039 -0.000053 -0.000071 -0.000093 -0.000120 -0.000156 -0.000203 -0.000266 -0.000350 -0.000462 -0.000608 -0.000798 -0.001040 -0.001344 -0.001721 -0.002181 -0.002736 -0.003395 -0.004166 -0.005055 -0.006064 -0.007190 -0.008424 -0.009754 -0.011157 -0.012605 -0.014064 -0.015491 -0.016840 -0.018058 -0.019089 -0.019876 -0.020362 -0.020492 -0.020217 -0.019495 -0.018297 -0.016606 -0.014422 -0.011761 -0.008661 -0.005176 -0.001381 0.002633 0.006760 0.010885 0.014882 0.018624 0.021984 0.024844 0.027092 0.028636 0.029405 0.029349 0.028449 0.026714 0.024180 0.020915 0.017013 0.012589 0.007780 0.002735 -0.002387 -0.007425 -0.012220 -0.016624 -0.020503 -0.023742 -0.026249 -0.027962 -0.028842 -0.028885 -0.028110 -0.026569 -0.024333 -0.021496 -0.018167 -0.014467 -0.010522 -0.006459 -0.002402 0.001536 0.005251 0.008655 0.011679 0.014270 0.016394 0.018036 0.019196 0.019890 0.020148 0.020008 0.019518 0.018733 0.017707 0.016497 0.015159 0.013744 0.012299 0.010867 0.009481 0.008171 0.006958 0.005855 0.004871 0.004007 0.003260 0.002625 0.002093 0.001653 0.001294 0.001005 0.000775 0.000595 0.000455 0.000348 0.000266 0.000204 0.000158 0.000122 0.000095 0.000074 0.000058 0.000045 0.000036 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000003 -0.000009 -0.000016 -0.000025 -0.000036 -0.000050 -0.000068 -0.000089 -0.000116 -0.000152 -0.000198 -0.000260 -0.000343 -0.000452 -0.000595 -0.000780 -0.001016 -0.001312 -0.001679 -0.002126 -0.002663 -0.003300 -0.004045 -0.004902 -0.005873 -0.006955 -0.008139 -0.009411 -0.010750 -0.012127 -0.013510 -0.014856 -0.016121 -0.017253 -0.018198 -0.018901 -0.019307 -0.019363 -0.019023 -0.018249 -0.017010 -0.015295 -0.013103 -0.010452 -0.007381 -0.003943 -0.000212 0.003723 0.007758 0.011780 0.015668 0.019297 0.022545 0.025294 0.027438 0.028887 0.029571 0.029443 0.028486 0.026706 0.024144 0.020865 0.016960 0.012544 0.007751 0.002727 -0.002372 -0.007388 -0.012167 -0.016563 -0.020446 -0.023702 -0.026241 -0.028001 -0.028945 -0.029065 -0.028383 -0.026943 -0.024818 -0.022097 -0.018887 -0.015303 -0.011470 -0.007510 -0.003544 0.000316 0.003968 0.007328 0.010325 0.012908 0.015042 0.016710 0.017912 0.018662 0.018986 0.018922 0.018516 0.017818 0.016882 0.015762 0.014512 0.013180 0.011814 0.010454 0.009134 0.007883 0.006721 0.005663 0.004716 0.003883 0.003162 0.002547 0.002031 0.001604 0.001255 0.000974 0.000751 0.000575 0.000439 0.000335 0.000255 0.000195 0.000149 0.000115 0.000089 0.000069 0.000054 0.000042 0.000033 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000003 0.000001 -0.000003 -0.000007 -0.000014 -0.000022 -0.000033 -0.000046 -0.000063 -0.000084 -0.000110 -0.000144 -0.000189 -0.000249 -0.000329 -0.000435 -0.000573 -0.000751 -0.000977 -0.001261 -0.001611 -0.002039 -0.002552 -0.003160 -0.003869 -0.004684 -0.005606 -0.006631 -0.007751 -0.008952 -0.010212 -0.011506 -0.012799 -0.014054 -0.015225 -0.016265 -0.017121 -0.017742 -0.018075 -0.018069 -0.017682 -0.016878 -0.015630 -0.013926 -0.011769 -0.009177 -0.006187 -0.002853 0.000755 0.004551 0.008435 0.012297 0.016022 0.019490 0.022584 0.025191 0.027209 0.028553 0.029154 0.028970 0.027982 0.026201 0.023662 0.020431 0.016597 0.012270 0.007579 0.002667 -0.002318 -0.007223 -0.011900 -0.016209 -0.020022 -0.023232 -0.025751 -0.027518 -0.028497 -0.028681 -0.028087 -0.026759 -0.024766 -0.022192 -0.019138 -0.015718 -0.012048 -0.008247 -0.004430 -0.000706 0.002827 0.006088 0.009007 0.011535 0.013638 0.015297 0.016511 0.017293 0.017667 0.017668 0.017338 0.016726 0.015882 0.014857 0.013702 0.012465 0.011190 0.009915 0.008675 0.007496 0.006398 0.005396 0.004497 0.003706 0.003019 0.002433 0.001940 0.001531 0.001198 0.000928 0.000714 0.000546 0.000416 0.000316 0.000240 0.000182 0.000139 0.000107 0.000082 0.000063 0.000049 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000003 0.000001 -0.000002 -0.000006 -0.000012 -0.000020 -0.000030 -0.000042 -0.000057 -0.000077 -0.000102 -0.000134 -0.000177 -0.000234 -0.000310 -0.000410 -0.000540 -0.000708 -0.000922 -0.001189 -0.001519 -0.001921 -0.002403 -0.002973 -0.003638 -0.004401 -0.005263 -0.006220 -0.007263 -0.008379 -0.009548 -0.010744 -0.011937 -0.013089 -0.014160 -0.015102 -0.015869 -0.016410 -0.016677 -0.016624 -0.016209 -0.015400 -0.014174 -0.012519 -0.010440 -0.007956 -0.005101 -0.001928 0.001498 0.005094 0.008766 0.012411 0.015920 0.019180 0.022080 0.024514 0.026386 0.027615 0.028138 0.027914 0.026926 0.025184 0.022724 0.019607 0.015919 0.011763 0.007264 0.002554 -0.002224 -0.006927 -0.011414 -0.015552 -0.019222 -0.022321 -0.024765 -0.026497 -0.027482 -0.027711 -0.027202 -0.025994 -0.024152 -0.021755 -0.018898 -0.015687 -0.012232 -0.008645 -0.005036 -0.001507 0.001850 0.004956 0.007747 0.010172 0.012201 0.013814 0.015011 0.015800 0.016205 0.016257 0.015995 0.015465 0.014713 0.013788 0.012736 0.011603 0.010430 0.009253 0.008105 0.007010 0.005989 0.005055 0.004216 0.003475 0.002832 0.002282 0.001819 0.001435 0.001121 0.000867 0.000666 0.000508 0.000385 0.000292 0.000221 0.000167 0.000127 0.000097 0.000074 0.000057 0.000044 0.000034 0.000027 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000003 0.000001 -0.000001 -0.000005 -0.000011 -0.000017 -0.000026 -0.000037 -0.000051 -0.000069 -0.000092 -0.000122 -0.000162 -0.000215 -0.000285 -0.000378 -0.000498 -0.000654 -0.000851 -0.001098 -0.001403 -0.001773 -0.002218 -0.002743 -0.003355 -0.004056 -0.004847 -0.005724 -0.006678 -0.007697 -0.008762 -0.009850 -0.010931 -0.011972 -0.012934 -0.013776 -0.014452 -0.014918 -0.015128 -0.015041 -0.014618 -0.013831 -0.012658 -0.011091 -0.009134 -0.006806 -0.004139 -0.001183 0.002002 0.005339 0.008741 0.012113 0.015354 0.018360 0.021027 0.023259 0.024966 0.026073 0.026522 0.026276 0.025319 0.023660 0.021333 0.018396 0.014928 0.011027 0.006806 0.002391 -0.002088 -0.006497 -0.010706 -0.014592 -0.018044 -0.020967 -0.023283 -0.024937 -0.025897 -0.026154 -0.025724 -0.024644 -0.022971 -0.020779 -0.018156 -0.015199 -0.012010 -0.008693 -0.005348 -0.002071 0.001053 0.003949 0.006559 0.008835 0.010747 0.012278 0.013425 0.014196 0.014612 0.014701 0.014499 0.014047 0.013387 0.012564 0.011622 0.010601 0.009540 0.008473 0.007428 0.006431 0.005498 0.004643 0.003874 0.003194 0.002602 0.002096 0.001669 0.001315 0.001025 0.000792 0.000606 0.000461 0.000348 0.000262 0.000197 0.000149 0.000113 0.000085 0.000065 0.000050 0.000039 0.000030 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000003 0.000001 -0.000001 -0.000005 -0.000009 -0.000015 -0.000022 -0.000032 -0.000044 -0.000060 -0.000081 -0.000108 -0.000144 -0.000192 -0.000256 -0.000339 -0.000448 -0.000588 -0.000766 -0.000989 -0.001264 -0.001598 -0.001998 -0.002471 -0.003022 -0.003652 -0.004362 -0.005148 -0.006003 -0.006913 -0.007863 -0.008831 -0.009792 -0.010713 -0.011561 -0.012299 -0.012885 -0.013280 -0.013442 -0.013335 -0.012925 -0.012184 -0.011097 -0.009654 -0.007862 -0.005736 -0.003309 -0.000623 0.002264 0.005285 0.008362 0.011408 0.014332 0.017040 0.019439 0.021440 0.022964 0.023944 0.024325 0.024074 0.023178 0.021644 0.019505 0.016812 0.013637 0.010070 0.006213 0.002180 -0.001910 -0.005938 -0.009784 -0.013339 -0.016501 -0.019184 -0.021318 -0.022852 -0.023757 -0.024025 -0.023669 -0.022722 -0.021235 -0.019275 -0.016921 -0.014260 -0.011385 -0.008389 -0.005363 -0.002394 0.000441 0.003076 0.005454 0.007535 0.009289 0.010702 0.011768 0.012496 0.012903 0.013015 0.012863 0.012483 0.011915 0.011197 0.010369 0.009469 0.008529 0.007582 0.006652 0.005762 0.004929 0.004164 0.003474 0.002864 0.002332 0.001877 0.001493 0.001174 0.000913 0.000703 0.000536 0.000405 0.000304 0.000228 0.000171 0.000128 0.000096 0.000073 0.000055 0.000043 0.000033 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000001 -0.000001 -0.000004 -0.000008 -0.000013 -0.000019 -0.000027 -0.000037 -0.000051 -0.000069 -0.000093 -0.000124 -0.000166 -0.000222 -0.000295 -0.000390 -0.000513 -0.000668 -0.000863 -0.001104 -0.001396 -0.001747 -0.002161 -0.002643 -0.003194 -0.003815 -0.004500 -0.005244 -0.006036 -0.006861 -0.007700 -0.008530 -0.009325 -0.010054 -0.010685 -0.011182 -0.011511 -0.011635 -0.011522 -0.011143 -0.010474 -0.009501 -0.008218 -0.006629 -0.004751 -0.002611 -0.000246 0.002292 0.004945 0.007645 0.010315 0.012876 0.015246 0.017343 0.019090 0.020416 0.021261 0.021580 0.021343 0.020536 0.019169 0.017268 0.014879 0.012066 0.008908 0.005495 0.001927 -0.001691 -0.005254 -0.008659 -0.011808 -0.014613 -0.016997 -0.018899 -0.020274 -0.021096 -0.021357 -0.021068 -0.020258 -0.018972 -0.017268 -0.015215 -0.012890 -0.010373 -0.007746 -0.005091 -0.002481 0.000015 0.002337 0.004437 0.006279 0.007836 0.009095 0.010052 0.010713 0.011092 0.011213 0.011101 0.010789 0.010310 0.009700 0.008991 0.008217 0.007407 0.006589 0.005784 0.005013 0.004289 0.003624 0.003023 0.002491 0.002027 0.001629 0.001293 0.001014 0.000785 0.000601 0.000456 0.000342 0.000255 0.000190 0.000141 0.000105 0.000079 0.000059 0.000045 0.000035 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000001 -0.000001 -0.000003 -0.000006 -0.000010 -0.000015 -0.000022 -0.000030 -0.000042 -0.000057 -0.000077 -0.000103 -0.000138 -0.000185 -0.000246 -0.000326 -0.000429 -0.000560 -0.000724 -0.000926 -0.001173 -0.001469 -0.001818 -0.002224 -0.002689 -0.003211 -0.003787 -0.004412 -0.005076 -0.005767 -0.006468 -0.007161 -0.007823 -0.008429 -0.008951 -0.009361 -0.009628 -0.009722 -0.009616 -0.009286 -0.008711 -0.007880 -0.006788 -0.005439 -0.003848 -0.002037 -0.000039 0.002104 0.004342 0.006617 0.008868 0.011026 0.013022 0.014787 0.016257 0.017371 0.018079 0.018342 0.018134 0.017444 0.016279 0.014663 0.012633 0.010244 0.007563 0.004666 0.001637 -0.001434 -0.004459 -0.007350 -0.010026 -0.012412 -0.014444 -0.016068 -0.017248 -0.017961 -0.018198 -0.017971 -0.017302 -0.016229 -0.014802 -0.013079 -0.011124 -0.009005 -0.006791 -0.004551 -0.002348 -0.000238 0.001727 0.003506 0.005069 0.006394 0.007468 0.008288 0.008859 0.009194 0.009309 0.009229 0.008980 0.008590 0.008087 0.007502 0.006860 0.006187 0.005506 0.004835 0.004192 0.003587 0.003030 0.002527 0.002080 0.001690 0.001355 0.001072 0.000837 0.000645 0.000490 0.000368 0.000274 0.000202 0.000148 0.000109 0.000081 0.000060 0.000045 0.000035 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000008 -0.000012 -0.000017 -0.000024 -0.000032 -0.000044 -0.000060 -0.000081 -0.000109 -0.000145 -0.000194 -0.000257 -0.000338 -0.000442 -0.000572 -0.000734 -0.000930 -0.001167 -0.001446 -0.001771 -0.002142 -0.002559 -0.003019 -0.003517 -0.004045 -0.004594 -0.005151 -0.005700 -0.006224 -0.006704 -0.007117 -0.007440 -0.007649 -0.007721 -0.007633 -0.007366 -0.006905 -0.006239 -0.005365 -0.004287 -0.003017 -0.001573 0.000019 0.001726 0.003508 0.005320 0.007113 0.008833 0.010424 0.011833 0.013007 0.013897 0.014464 0.014676 0.014512 0.013962 0.013033 0.011741 0.010118 0.008207 0.006061 0.003742 0.001318 -0.001142 -0.003564 -0.005881 -0.008027 -0.009941 -0.011574 -0.012882 -0.013835 -0.014415 -0.014615 -0.014443 -0.013918 -0.013069 -0.011937 -0.010568 -0.009012 -0.007325 -0.005562 -0.003777 -0.002020 -0.000337 0.001232 0.002654 0.003903 0.004964 0.005826 0.006486 0.006948 0.007222 0.007322 0.007266 0.007075 0.006771 0.006378 0.005918 0.005413 0.004883 0.004346 0.003817 0.003309 0.002831 0.002390 0.001991 0.001637 0.001327 0.001060 0.000835 0.000648 0.000495 0.000372 0.000275 0.000201 0.000146 0.000105 0.000076 0.000055 0.000041 0.000031 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000023 -0.000032 -0.000043 -0.000058 -0.000078 -0.000104 -0.000139 -0.000184 -0.000243 -0.000318 -0.000412 -0.000530 -0.000674 -0.000847 -0.001052 -0.001291 -0.001563 -0.001869 -0.002207 -0.002571 -0.002957 -0.003358 -0.003764 -0.004165 -0.004548 -0.004898 -0.005200 -0.005438 -0.005593 -0.005649 -0.005588 -0.005397 -0.005065 -0.004583 -0.003949 -0.003168 -0.002247 -0.001200 -0.000045 0.001193 0.002487 0.003804 0.005109 0.006362 0.007525 0.008556 0.009419 0.010077 0.010500 0.010665 0.010556 0.010166 0.009498 0.008563 0.007385 0.005996 0.004433 0.002743 0.000975 -0.000820 -0.002589 -0.004281 -0.005850 -0.007250 -0.008446 -0.009406 -0.010107 -0.010535 -0.010686 -0.010564 -0.010185 -0.009569 -0.008746 -0.007750 -0.006618 -0.005391 -0.004108 -0.002809 -0.001531 -0.000308 0.000833 0.001866 0.002775 0.003547 0.004173 0.004654 0.004991 0.005192 0.005267 0.005228 0.005091 0.004873 0.004590 0.004258 0.003894 0.003512 0.003125 0.002744 0.002377 0.002032 0.001713 0.001424 0.001167 0.000942 0.000748 0.000584 0.000448 0.000337 0.000248 0.000179 0.000126 0.000088 0.000061 0.000042 0.000030 0.000022 0.000017 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000047 -0.000062 -0.000082 -0.000109 -0.000144 -0.000189 -0.000247 -0.000319 -0.000408 -0.000515 -0.000643 -0.000791 -0.000961 -0.001152 -0.001361 -0.001588 -0.001827 -0.002075 -0.002326 -0.002575 -0.002813 -0.003032 -0.003223 -0.003376 -0.003480 -0.003524 -0.003497 -0.003391 -0.003198 -0.002914 -0.002537 -0.002070 -0.001519 -0.000890 -0.000196 0.000550 0.001331 0.002129 0.002922 0.003689 0.004404 0.005044 0.005584 0.006002 0.006280 0.006402 0.006357 0.006140 0.005751 0.005198 0.004494 0.003658 0.002714 0.001689 0.000616 -0.000476 -0.001553 -0.002584 -0.003541 -0.004396 -0.005127 -0.005715 -0.006145 -0.006408 -0.006501 -0.006426 -0.006194 -0.005817 -0.005314 -0.004705 -0.004015 -0.003268 -0.002488 -0.001699 -0.000925 -0.000184 0.000505 0.001129 0.001676 0.002139 0.002514 0.002802 0.003002 0.003120 0.003162 0.003136 0.003051 0.002917 0.002744 0.002542 0.002322 0.002091 0.001858 0.001628 0.001408 0.001200 0.001009 0.000835 0.000679 0.000543 0.000425 0.000325 0.000242 0.000175 0.000121 0.000081 0.000051 0.000030 0.000017 0.000009 0.000006 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000033 -0.000044 -0.000059 -0.000079 -0.000104 -0.000137 -0.000176 -0.000224 -0.000281 -0.000345 -0.000417 -0.000496 -0.000581 -0.000670 -0.000762 -0.000856 -0.000950 -0.001041 -0.001128 -0.001207 -0.001276 -0.001329 -0.001363 -0.001374 -0.001358 -0.001311 -0.001233 -0.001123 -0.000982 -0.000812 -0.000616 -0.000397 -0.000158 0.000096 0.000361 0.000630 0.000896 0.001153 0.001391 0.001601 0.001776 0.001907 0.001987 0.002011 0.001975 0.001878 0.001721 0.001508 0.001245 0.000941 0.000605 0.000249 -0.000116 -0.000478 -0.000826 -0.001150 -0.001441 -0.001691 -0.001893 -0.002040 -0.002129 -0.002158 -0.002129 -0.002045 -0.001911 -0.001734 -0.001523 -0.001285 -0.001030 -0.000767 -0.000503 -0.000246 -0.000003 0.000220 0.000420 0.000593 0.000737 0.000851 0.000936 0.000992 0.001022 0.001027 0.001011 0.000975 0.000924 0.000862 0.000791 0.000716 0.000639 0.000562 0.000487 0.000416 0.000349 0.000287 0.000230 0.000179 0.000134 0.000095 0.000061 0.000033 0.000011 -0.000006 -0.000017 -0.000024 -0.000026 -0.000025 -0.000022 -0.000018 -0.000014 -0.000009 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000032 0.000042 0.000056 0.000071 0.000090 0.000111 0.000135 0.000163 0.000196 0.000233 0.000275 0.000323 0.000376 0.000434 0.000497 0.000562 0.000627 0.000690 0.000746 0.000793 0.000826 0.000842 0.000839 0.000814 0.000764 0.000690 0.000588 0.000458 0.000299 0.000111 -0.000105 -0.000345 -0.000605 -0.000878 -0.001157 -0.001431 -0.001691 -0.001929 -0.002135 -0.002302 -0.002424 -0.002495 -0.002512 -0.002474 -0.002379 -0.002232 -0.002033 -0.001790 -0.001506 -0.001190 -0.000848 -0.000487 -0.000118 0.000252 0.000613 0.000956 0.001270 0.001549 0.001786 0.001975 0.002114 0.002202 0.002237 0.002221 0.002156 0.002045 0.001893 0.001704 0.001485 0.001243 0.000985 0.000720 0.000454 0.000194 -0.000053 -0.000281 -0.000486 -0.000665 -0.000816 -0.000936 -0.001025 -0.001086 -0.001119 -0.001128 -0.001114 -0.001081 -0.001033 -0.000972 -0.000902 -0.000825 -0.000745 -0.000664 -0.000585 -0.000511 -0.000442 -0.000380 -0.000325 -0.000278 -0.000238 -0.000204 -0.000176 -0.000152 -0.000131 -0.000113 -0.000096 -0.000081 -0.000066 -0.000053 -0.000041 -0.000030 -0.000021 -0.000014 -0.000009 -0.000005 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000035 0.000048 0.000065 0.000088 0.000117 0.000154 0.000199 0.000255 0.000322 0.000403 0.000499 0.000611 0.000741 0.000890 0.001057 0.001242 0.001443 0.001657 0.001879 0.002104 0.002322 0.002526 0.002706 0.002853 0.002955 0.003003 0.002989 0.002903 0.002740 0.002493 0.002159 0.001735 0.001222 0.000626 -0.000046 -0.000780 -0.001560 -0.002366 -0.003174 -0.003960 -0.004698 -0.005364 -0.005933 -0.006385 -0.006701 -0.006867 -0.006871 -0.006709 -0.006381 -0.005893 -0.005254 -0.004480 -0.003592 -0.002610 -0.001562 -0.000475 0.000621 0.001696 0.002721 0.003667 0.004509 0.005226 0.005801 0.006221 0.006481 0.006579 0.006517 0.006302 0.005947 0.005467 0.004880 0.004208 0.003473 0.002698 0.001908 0.001124 0.000367 -0.000345 -0.000996 -0.001575 -0.002073 -0.002484 -0.002805 -0.003039 -0.003188 -0.003258 -0.003257 -0.003193 -0.003077 -0.002918 -0.002726 -0.002510 -0.002280 -0.002043 -0.001808 -0.001581 -0.001365 -0.001167 -0.000986 -0.000826 -0.000687 -0.000567 -0.000466 -0.000381 -0.000311 -0.000253 -0.000206 -0.000166 -0.000133 -0.000105 -0.000081 -0.000062 -0.000046 -0.000033 -0.000023 -0.000015 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000016 0.000022 0.000030 0.000042 0.000057 0.000078 0.000106 0.000142 0.000189 0.000249 0.000323 0.000415 0.000528 0.000663 0.000825 0.001016 0.001237 0.001490 0.001774 0.002089 0.002431 0.002794 0.003172 0.003554 0.003927 0.004278 0.004592 0.004852 0.005041 0.005144 0.005144 0.005027 0.004782 0.004398 0.003868 0.003190 0.002365 0.001401 0.000312 -0.000882 -0.002154 -0.003472 -0.004799 -0.006097 -0.007324 -0.008438 -0.009402 -0.010178 -0.010736 -0.011049 -0.011099 -0.010875 -0.010377 -0.009610 -0.008592 -0.007347 -0.005906 -0.004308 -0.002595 -0.000815 0.000982 0.002748 0.004431 0.005987 0.007372 0.008551 0.009496 0.010186 0.010609 0.010763 0.010652 0.010288 0.009692 0.008890 0.007913 0.006797 0.005581 0.004303 0.003003 0.001716 0.000477 -0.000686 -0.001747 -0.002686 -0.003491 -0.004152 -0.004666 -0.005036 -0.005267 -0.005369 -0.005355 -0.005240 -0.005039 -0.004770 -0.004447 -0.004088 -0.003706 -0.003316 -0.002929 -0.002555 -0.002202 -0.001876 -0.001580 -0.001316 -0.001086 -0.000888 -0.000720 -0.000581 -0.000466 -0.000371 -0.000295 -0.000233 -0.000183 -0.000142 -0.000108 -0.000081 -0.000060 -0.000043 -0.000030 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000031 0.000043 0.000058 0.000080 0.000108 0.000146 0.000195 0.000258 0.000339 0.000441 0.000568 0.000723 0.000912 0.001137 0.001403 0.001712 0.002066 0.002464 0.002905 0.003384 0.003893 0.004423 0.004959 0.005484 0.005981 0.006427 0.006801 0.007080 0.007240 0.007261 0.007121 0.006804 0.006295 0.005585 0.004669 0.003551 0.002241 0.000757 -0.000873 -0.002613 -0.004419 -0.006243 -0.008030 -0.009725 -0.011270 -0.012614 -0.013704 -0.014497 -0.014957 -0.015057 -0.014781 -0.014127 -0.013102 -0.011730 -0.010042 -0.008082 -0.005902 -0.003563 -0.001130 0.001330 0.003746 0.006051 0.008180 0.010076 0.011688 0.012979 0.013918 0.014490 0.014690 0.014525 0.014013 0.013181 0.012067 0.010714 0.009172 0.007495 0.005736 0.003948 0.002183 0.000485 -0.001104 -0.002552 -0.003831 -0.004923 -0.005817 -0.006509 -0.007003 -0.007306 -0.007433 -0.007402 -0.007232 -0.006946 -0.006566 -0.006115 -0.005614 -0.005085 -0.004545 -0.004010 -0.003495 -0.003008 -0.002558 -0.002150 -0.001787 -0.001469 -0.001196 -0.000965 -0.000772 -0.000613 -0.000484 -0.000379 -0.000296 -0.000229 -0.000176 -0.000133 -0.000100 -0.000074 -0.000053 -0.000038 -0.000027 -0.000018 -0.000013 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000009 0.000014 0.000020 0.000029 0.000040 0.000055 0.000074 0.000101 0.000136 0.000183 0.000244 0.000323 0.000424 0.000552 0.000711 0.000907 0.001145 0.001430 0.001768 0.002160 0.002610 0.003117 0.003678 0.004289 0.004939 0.005615 0.006300 0.006974 0.007613 0.008191 0.008680 0.009050 0.009273 0.009321 0.009168 0.008792 0.008174 0.007303 0.006173 0.004788 0.003159 0.001311 -0.000723 -0.002897 -0.005159 -0.007446 -0.009693 -0.011827 -0.013780 -0.015484 -0.016873 -0.017893 -0.018498 -0.018653 -0.018337 -0.017547 -0.016292 -0.014598 -0.012506 -0.010072 -0.007359 -0.004445 -0.001411 0.001657 0.004672 0.007547 0.010201 0.012563 0.014570 0.016172 0.017334 0.018035 0.018269 0.018045 0.017386 0.016326 0.014913 0.013204 0.011260 0.009149 0.006939 0.004696 0.002484 0.000361 -0.001623 -0.003427 -0.005017 -0.006372 -0.007476 -0.008327 -0.008927 -0.009290 -0.009432 -0.009377 -0.009148 -0.008775 -0.008285 -0.007707 -0.007070 -0.006397 -0.005713 -0.005036 -0.004385 -0.003771 -0.003204 -0.002690 -0.002232 -0.001831 -0.001486 -0.001195 -0.000951 -0.000751 -0.000589 -0.000459 -0.000355 -0.000273 -0.000208 -0.000157 -0.000117 -0.000086 -0.000063 -0.000045 -0.000032 -0.000023 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000011 0.000017 0.000025 0.000035 0.000048 0.000066 0.000090 0.000121 0.000163 0.000218 0.000290 0.000383 0.000502 0.000654 0.000843 0.001076 0.001360 0.001701 0.002104 0.002575 0.003115 0.003724 0.004399 0.005133 0.005917 0.006733 0.007561 0.008379 0.009157 0.009864 0.010467 0.010932 0.011223 0.011306 0.011152 0.010733 0.010026 0.009018 0.007701 0.006080 0.004168 0.001993 -0.000405 -0.002974 -0.005651 -0.008362 -0.011029 -0.013570 -0.015900 -0.017938 -0.019608 -0.020845 -0.021591 -0.021807 -0.021467 -0.020565 -0.019111 -0.017137 -0.014690 -0.011835 -0.008650 -0.005223 -0.001653 0.001957 0.005505 0.008887 0.012009 0.014783 0.017136 0.019010 0.020362 0.021168 0.021421 0.021131 0.020327 0.019050 0.017357 0.015314 0.012998 0.010487 0.007863 0.005205 0.002587 0.000079 -0.002262 -0.004385 -0.006252 -0.007836 -0.009123 -0.010108 -0.010797 -0.011203 -0.011348 -0.011260 -0.010968 -0.010505 -0.009907 -0.009206 -0.008435 -0.007625 -0.006804 -0.005993 -0.005214 -0.004480 -0.003803 -0.003189 -0.002643 -0.002166 -0.001755 -0.001407 -0.001117 -0.000879 -0.000686 -0.000532 -0.000409 -0.000313 -0.000237 -0.000179 -0.000133 -0.000098 -0.000072 -0.000052 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000002 0.000004 0.000008 0.000013 0.000020 0.000029 0.000041 0.000057 0.000077 0.000104 0.000140 0.000187 0.000249 0.000330 0.000436 0.000572 0.000745 0.000961 0.001228 0.001553 0.001945 0.002409 0.002951 0.003573 0.004276 0.005056 0.005907 0.006814 0.007762 0.008727 0.009681 0.010593 0.011427 0.012144 0.012705 0.013069 0.013198 0.013056 0.012611 0.011838 0.010720 0.009248 0.007427 0.005271 0.002813 0.000096 -0.002820 -0.005864 -0.008952 -0.011997 -0.014902 -0.017573 -0.019917 -0.021847 -0.023286 -0.024172 -0.024455 -0.024108 -0.023121 -0.021507 -0.019300 -0.016553 -0.013340 -0.009750 -0.005884 -0.001853 0.002224 0.006229 0.010046 0.013567 0.016691 0.019337 0.021436 0.022941 0.023825 0.024080 0.023718 0.022772 0.021290 0.019337 0.016991 0.014337 0.011466 0.008472 0.005443 0.002467 -0.000381 -0.003032 -0.005431 -0.007535 -0.009314 -0.010752 -0.011844 -0.012597 -0.013029 -0.013164 -0.013033 -0.012672 -0.012119 -0.011413 -0.010592 -0.009695 -0.008755 -0.007804 -0.006868 -0.005970 -0.005125 -0.004347 -0.003642 -0.003016 -0.002468 -0.001997 -0.001599 -0.001267 -0.000994 -0.000774 -0.000598 -0.000458 -0.000349 -0.000264 -0.000198 -0.000148 -0.000109 -0.000080 -0.000058 -0.000042 -0.000031 -0.000023 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000015 0.000023 0.000033 0.000047 0.000064 0.000087 0.000116 0.000156 0.000207 0.000276 0.000366 0.000483 0.000633 0.000824 0.001064 0.001361 0.001723 0.002160 0.002677 0.003283 0.003979 0.004767 0.005643 0.006599 0.007621 0.008691 0.009782 0.010866 0.011905 0.012861 0.013691 0.014350 0.014793 0.014977 0.014861 0.014410 0.013595 0.012397 0.010805 0.008823 0.006468 0.003774 0.000789 -0.002421 -0.005779 -0.009194 -0.012565 -0.015790 -0.018762 -0.021379 -0.023544 -0.025171 -0.026191 -0.026549 -0.026213 -0.025171 -0.023438 -0.021049 -0.018064 -0.014562 -0.010642 -0.006417 -0.002010 0.002450 0.006831 0.011004 0.014848 0.018255 0.021132 0.023406 0.025024 0.025957 0.026195 0.025755 0.024671 0.022999 0.020812 0.018194 0.015241 0.012056 0.008739 0.005391 0.002108 -0.001027 -0.003939 -0.006567 -0.008865 -0.010799 -0.012353 -0.013522 -0.014316 -0.014753 -0.014863 -0.014681 -0.014245 -0.013600 -0.012787 -0.011851 -0.010834 -0.009772 -0.008701 -0.007651 -0.006643 -0.005698 -0.004828 -0.004042 -0.003344 -0.002734 -0.002210 -0.001767 -0.001398 -0.001096 -0.000851 -0.000656 -0.000502 -0.000381 -0.000288 -0.000216 -0.000161 -0.000119 -0.000087 -0.000064 -0.000047 -0.000034 -0.000025 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000026 0.000037 0.000052 0.000071 0.000095 0.000127 0.000169 0.000225 0.000298 0.000395 0.000521 0.000684 0.000891 0.001151 0.001473 0.001867 0.002342 0.002907 0.003567 0.004328 0.005191 0.006151 0.007202 0.008327 0.009507 0.010715 0.011918 0.013078 0.014151 0.015091 0.015849 0.016376 0.016625 0.016550 0.016113 0.015282 0.014034 0.012359 0.010258 0.007751 0.004872 0.001674 -0.001775 -0.005391 -0.009074 -0.012720 -0.016215 -0.019445 -0.022298 -0.024671 -0.026471 -0.027620 -0.028059 -0.027753 -0.026688 -0.024879 -0.022363 -0.019203 -0.015487 -0.011317 -0.006818 -0.002122 0.002632 0.007299 0.011742 0.015831 0.019448 0.022494 0.024890 0.026579 0.027530 0.027734 0.027209 0.025994 0.024149 0.021753 0.018899 0.015691 0.012238 0.008652 0.005040 0.001505 -0.001862 -0.004982 -0.007788 -0.010233 -0.012280 -0.013913 -0.015129 -0.015937 -0.016361 -0.016431 -0.016187 -0.015672 -0.014933 -0.014017 -0.012971 -0.011840 -0.010667 -0.009487 -0.008332 -0.007227 -0.006192 -0.005242 -0.004384 -0.003623 -0.002960 -0.002390 -0.001909 -0.001509 -0.001181 -0.000916 -0.000705 -0.000539 -0.000409 -0.000308 -0.000231 -0.000172 -0.000128 -0.000094 -0.000069 -0.000051 -0.000037 -0.000028 -0.000021 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000013 0.000020 0.000029 0.000040 0.000056 0.000076 0.000101 0.000135 0.000179 0.000238 0.000315 0.000418 0.000551 0.000724 0.000944 0.001221 0.001564 0.001984 0.002491 0.003094 0.003801 0.004617 0.005543 0.006577 0.007709 0.008925 0.010203 0.011515 0.012828 0.014098 0.015282 0.016328 0.017185 0.017801 0.018123 0.018104 0.017701 0.016879 0.015614 0.013893 0.011717 0.009106 0.006095 0.002739 -0.000890 -0.004703 -0.008597 -0.012461 -0.016174 -0.019616 -0.022668 -0.025220 -0.027174 -0.028445 -0.028972 -0.028715 -0.027659 -0.025818 -0.023231 -0.019963 -0.016106 -0.011771 -0.007086 -0.002192 0.002763 0.007627 0.012253 0.016505 0.020258 0.023408 0.025871 0.027589 0.028528 0.028681 0.028067 0.026727 0.024727 0.022152 0.019099 0.015681 0.012012 0.008212 0.004393 0.000665 -0.002877 -0.006149 -0.009083 -0.011626 -0.013744 -0.015419 -0.016650 -0.017448 -0.017837 -0.017854 -0.017539 -0.016939 -0.016106 -0.015090 -0.013940 -0.012705 -0.011430 -0.010152 -0.008904 -0.007715 -0.006603 -0.005583 -0.004664 -0.003851 -0.003142 -0.002535 -0.002023 -0.001598 -0.001250 -0.000969 -0.000745 -0.000568 -0.000431 -0.000325 -0.000244 -0.000182 -0.000135 -0.000100 -0.000073 -0.000054 -0.000040 -0.000029 -0.000022 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000007 0.000010 0.000015 0.000021 0.000031 0.000043 0.000059 0.000079 0.000106 0.000140 0.000186 0.000247 0.000328 0.000434 0.000574 0.000754 0.000983 0.001273 0.001632 0.002073 0.002605 0.003239 0.003983 0.004843 0.005821 0.006915 0.008115 0.009408 0.010771 0.012175 0.013584 0.014956 0.016241 0.017389 0.018344 0.019051 0.019455 0.019504 0.019154 0.018367 0.017116 0.015386 0.013179 0.010513 0.007423 0.003967 0.000218 -0.003733 -0.007779 -0.011803 -0.015681 -0.019287 -0.022499 -0.025200 -0.027288 -0.028675 -0.029294 -0.029104 -0.028088 -0.026259 -0.023655 -0.020347 -0.016425 -0.012006 -0.007222 -0.002222 0.002841 0.007810 0.012533 0.016866 0.020682 0.023872 0.026349 0.028054 0.028953 0.029038 0.028331 0.026875 0.024741 0.022016 0.018805 0.015222 0.011391 0.007432 0.003465 -0.000397 -0.004056 -0.007425 -0.010433 -0.013027 -0.015174 -0.016854 -0.018069 -0.018831 -0.019168 -0.019117 -0.018723 -0.018036 -0.017110 -0.015997 -0.014751 -0.013422 -0.012055 -0.010691 -0.009364 -0.008102 -0.006926 -0.005849 -0.004880 -0.004025 -0.003281 -0.002645 -0.002109 -0.001664 -0.001301 -0.001008 -0.000774 -0.000591 -0.000448 -0.000338 -0.000253 -0.000189 -0.000141 -0.000104 -0.000077 -0.000056 -0.000041 -0.000031 -0.000023 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000006 0.000008 0.000011 0.000016 0.000023 0.000032 0.000044 0.000060 0.000081 0.000108 0.000144 0.000191 0.000253 0.000335 0.000445 0.000588 0.000773 0.001009 0.001307 0.001678 0.002133 0.002684 0.003340 0.004112 0.005005 0.006023 0.007164 0.008419 0.009775 0.011208 0.012689 0.014181 0.015642 0.017021 0.018263 0.019314 0.020113 0.020605 0.020735 0.020455 0.019727 0.018519 0.016817 0.014620 0.011946 0.008830 0.005330 0.001519 -0.002509 -0.006646 -0.010773 -0.014762 -0.018486 -0.021817 -0.024637 -0.026839 -0.028332 -0.029047 -0.028941 -0.027993 -0.026217 -0.023651 -0.020365 -0.016451 -0.012029 -0.007234 -0.002217 0.002865 0.007850 0.012584 0.016920 0.020727 0.023895 0.026337 0.027990 0.028821 0.028824 0.028022 0.026461 0.024214 0.021371 0.018041 0.014342 0.010400 0.006339 0.002283 -0.001656 -0.005374 -0.008784 -0.011816 -0.014415 -0.016548 -0.018199 -0.019368 -0.020071 -0.020338 -0.020209 -0.019730 -0.018953 -0.017936 -0.016732 -0.015398 -0.013984 -0.012538 -0.011102 -0.009709 -0.008388 -0.007159 -0.006038 -0.005032 -0.004144 -0.003375 -0.002717 -0.002165 -0.001708 -0.001334 -0.001033 -0.000794 -0.000606 -0.000459 -0.000346 -0.000260 -0.000194 -0.000145 -0.000107 -0.000079 -0.000058 -0.000043 -0.000031 -0.000023 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000032 0.000045 0.000061 0.000082 0.000109 0.000145 0.000192 0.000255 0.000339 0.000449 0.000594 0.000782 0.001022 0.001325 0.001702 0.002166 0.002727 0.003398 0.004188 0.005104 0.006150 0.007325 0.008621 0.010023 0.011511 0.013054 0.014616 0.016153 0.017613 0.018943 0.020084 0.020976 0.021559 0.021780 0.021586 0.020937 0.019801 0.018161 0.016014 0.013377 0.010285 0.006794 0.002979 -0.001068 -0.005238 -0.009412 -0.013460 -0.017254 -0.020665 -0.023572 -0.025866 -0.027455 -0.028268 -0.028259 -0.027407 -0.025722 -0.023243 -0.020039 -0.016203 -0.011854 -0.007129 -0.002179 0.002835 0.007753 0.012418 0.016682 0.020414 0.023502 0.025860 0.027425 0.028165 0.028074 0.027177 0.025523 0.023185 0.020256 0.016848 0.013079 0.009078 0.004971 0.000881 -0.003076 -0.006798 -0.010197 -0.013203 -0.015763 -0.017844 -0.019432 -0.020529 -0.021153 -0.021336 -0.021118 -0.020549 -0.019683 -0.018578 -0.017291 -0.015877 -0.014391 -0.012879 -0.011383 -0.009938 -0.008572 -0.007305 -0.006151 -0.005119 -0.004210 -0.003424 -0.002754 -0.002193 -0.001728 -0.001350 -0.001045 -0.000803 -0.000613 -0.000465 -0.000351 -0.000263 -0.000197 -0.000147 -0.000109 -0.000080 -0.000059 -0.000043 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000017 0.000023 0.000032 0.000044 0.000060 0.000081 0.000108 0.000144 0.000192 0.000255 0.000338 0.000449 0.000593 0.000781 0.001022 0.001326 0.001705 0.002172 0.002737 0.003415 0.004213 0.005142 0.006204 0.007399 0.008721 0.010156 0.011682 0.013272 0.014888 0.016487 0.018018 0.019425 0.020649 0.021631 0.022309 0.022626 0.022531 0.021980 0.020940 0.019392 0.017331 0.014774 0.011753 0.008323 0.004556 0.000545 -0.003603 -0.007769 -0.011827 -0.015645 -0.019096 -0.022059 -0.024424 -0.026097 -0.027008 -0.027106 -0.026372 -0.024813 -0.022466 -0.019398 -0.015703 -0.011497 -0.006917 -0.002114 0.002755 0.007529 0.012050 0.016174 0.019769 0.022726 0.024957 0.026402 0.027030 0.026837 0.025847 0.024112 0.021706 0.018724 0.015276 0.011484 0.007474 0.003373 -0.000695 -0.004617 -0.008291 -0.011630 -0.014564 -0.017044 -0.019038 -0.020534 -0.021535 -0.022062 -0.022148 -0.021835 -0.021174 -0.020221 -0.019033 -0.017671 -0.016189 -0.014642 -0.013077 -0.011536 -0.010053 -0.008656 -0.007364 -0.006191 -0.005144 -0.004225 -0.003432 -0.002757 -0.002193 -0.001728 -0.001349 -0.001044 -0.000802 -0.000612 -0.000465 -0.000351 -0.000263 -0.000197 -0.000147 -0.000109 -0.000080 -0.000059 -0.000043 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000012 0.000016 0.000022 0.000031 0.000043 0.000058 0.000079 0.000106 0.000142 0.000189 0.000251 0.000334 0.000443 0.000586 0.000772 0.001010 0.001312 0.001688 0.002152 0.002716 0.003392 0.004191 0.005121 0.006187 0.007390 0.008724 0.010176 0.011726 0.013347 0.015001 0.016647 0.018234 0.019708 0.021008 0.022075 0.022846 0.023265 0.023278 0.022840 0.021916 0.020487 0.018545 0.016104 0.013196 0.009873 0.006204 0.002280 -0.001795 -0.005904 -0.009922 -0.013721 -0.017175 -0.020163 -0.022577 -0.024322 -0.025327 -0.025541 -0.024942 -0.023537 -0.021361 -0.018479 -0.014980 -0.010979 -0.006611 -0.002023 0.002630 0.007190 0.011503 0.015426 0.018831 0.021610 0.023678 0.024976 0.025476 0.025173 0.024095 0.022294 0.019843 0.016838 0.013389 0.009616 0.005644 0.001599 -0.002397 -0.006234 -0.009811 -0.013044 -0.015867 -0.018230 -0.020106 -0.021483 -0.022369 -0.022785 -0.022765 -0.022353 -0.021600 -0.020563 -0.019301 -0.017873 -0.016334 -0.014740 -0.013136 -0.011564 -0.010058 -0.008643 -0.007340 -0.006160 -0.005110 -0.004191 -0.003400 -0.002729 -0.002168 -0.001707 -0.001332 -0.001031 -0.000793 -0.000605 -0.000459 -0.000347 -0.000260 -0.000195 -0.000145 -0.000108 -0.000080 -0.000058 -0.000042 -0.000031 -0.000022 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000012 0.000016 0.000021 0.000029 0.000041 0.000056 0.000076 0.000103 0.000138 0.000184 0.000245 0.000326 0.000433 0.000573 0.000755 0.000988 0.001284 0.001653 0.002110 0.002665 0.003333 0.004123 0.005046 0.006105 0.007304 0.008636 0.010091 0.011649 0.013284 0.014961 0.016639 0.018269 0.019796 0.021162 0.022307 0.023169 0.023690 0.023817 0.023503 0.022713 0.021423 0.019627 0.017336 0.014578 0.011402 0.007875 0.004084 0.000128 -0.003878 -0.007814 -0.011554 -0.014975 -0.017959 -0.020399 -0.022201 -0.023295 -0.023629 -0.023179 -0.021952 -0.019978 -0.017320 -0.014065 -0.010323 -0.006224 -0.001910 0.002467 0.006754 0.010803 0.014473 0.017642 0.020204 0.022079 0.023209 0.023568 0.023154 0.021993 0.020140 0.017667 0.014670 0.011255 0.007541 0.003652 -0.000292 -0.004171 -0.007878 -0.011316 -0.014403 -0.017077 -0.019293 -0.021024 -0.022262 -0.023017 -0.023311 -0.023179 -0.022666 -0.021825 -0.020711 -0.019383 -0.017900 -0.016318 -0.014690 -0.013062 -0.011474 -0.009958 -0.008541 -0.007239 -0.006065 -0.005023 -0.004113 -0.003332 -0.002672 -0.002121 -0.001669 -0.001302 -0.001008 -0.000774 -0.000591 -0.000449 -0.000339 -0.000255 -0.000191 -0.000142 -0.000105 -0.000078 -0.000057 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000010 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000009 0.000011 0.000015 0.000020 0.000028 0.000038 0.000053 0.000073 0.000099 0.000133 0.000178 0.000237 0.000316 0.000419 0.000554 0.000730 0.000956 0.001243 0.001602 0.002047 0.002589 0.003241 0.004016 0.004921 0.005964 0.007146 0.008464 0.009907 0.011458 0.013093 0.014777 0.016471 0.018128 0.019696 0.021117 0.022331 0.023278 0.023900 0.024143 0.023960 0.023314 0.022182 0.020554 0.018439 0.015861 0.012867 0.009520 0.005901 0.002106 -0.001757 -0.005571 -0.009216 -0.012572 -0.015524 -0.017968 -0.019813 -0.020987 -0.021441 -0.021150 -0.020116 -0.018369 -0.015968 -0.012994 -0.009553 -0.005769 -0.001778 0.002273 0.006240 0.009978 0.013355 0.016251 0.018566 0.020223 0.021170 0.021379 0.020854 0.019620 0.017729 0.015257 0.012295 0.008947 0.005330 0.001561 -0.002241 -0.005963 -0.009500 -0.012761 -0.015669 -0.018165 -0.020207 -0.021772 -0.022856 -0.023468 -0.023633 -0.023387 -0.022776 -0.021850 -0.020667 -0.019284 -0.017759 -0.016147 -0.014500 -0.012862 -0.011272 -0.009762 -0.008355 -0.007068 -0.005910 -0.004887 -0.003996 -0.003233 -0.002589 -0.002054 -0.001615 -0.001259 -0.000975 -0.000749 -0.000572 -0.000434 -0.000328 -0.000247 -0.000185 -0.000138 -0.000102 -0.000076 -0.000055 -0.000040 -0.000029 -0.000021 -0.000016 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000026 0.000036 0.000050 0.000069 0.000094 0.000127 0.000170 0.000227 0.000302 0.000401 0.000531 0.000700 0.000916 0.001192 0.001538 0.001966 0.002490 0.003121 0.003873 0.004753 0.005769 0.006925 0.008216 0.009635 0.011165 0.012783 0.014459 0.016155 0.017825 0.019419 0.020881 0.022154 0.023178 0.023896 0.024254 0.024205 0.023711 0.022748 0.021305 0.019385 0.017013 0.014229 0.011092 0.007678 0.004077 0.000392 -0.003267 -0.006784 -0.010044 -0.012939 -0.015365 -0.017236 -0.018482 -0.019052 -0.018922 -0.018092 -0.016590 -0.014467 -0.011803 -0.008695 -0.005261 -0.001631 0.002058 0.005667 0.009060 0.012111 0.014707 0.016753 0.018177 0.018930 0.018987 0.018353 0.017055 0.015144 0.012693 0.009792 0.006541 0.003052 -0.000562 -0.004188 -0.007719 -0.011054 -0.014108 -0.016809 -0.019102 -0.020951 -0.022335 -0.023252 -0.023714 -0.023748 -0.023389 -0.022683 -0.021681 -0.020439 -0.019013 -0.017459 -0.015831 -0.014179 -0.012547 -0.010971 -0.009480 -0.008096 -0.006835 -0.005705 -0.004709 -0.003844 -0.003106 -0.002485 -0.001970 -0.001548 -0.001207 -0.000934 -0.000718 -0.000548 -0.000416 -0.000315 -0.000237 -0.000177 -0.000132 -0.000099 -0.000073 -0.000054 -0.000039 -0.000028 -0.000021 -0.000016 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000017 0.000024 0.000033 0.000047 0.000064 0.000088 0.000119 0.000160 0.000215 0.000286 0.000381 0.000504 0.000664 0.000870 0.001132 0.001462 0.001871 0.002372 0.002978 0.003699 0.004547 0.005529 0.006647 0.007901 0.009283 0.010779 0.012368 0.014021 0.015702 0.017370 0.018976 0.020467 0.021787 0.022878 0.023684 0.024153 0.024237 0.023898 0.023111 0.021861 0.020152 0.018003 0.015450 0.012547 0.009364 0.005985 0.002507 -0.000967 -0.004329 -0.007468 -0.010281 -0.012670 -0.014552 -0.015857 -0.016537 -0.016567 -0.015946 -0.014696 -0.012866 -0.010528 -0.007775 -0.004715 -0.001471 0.001830 0.005056 0.008081 0.010784 0.013062 0.014826 0.016007 0.016561 0.016468 0.015731 0.014380 0.012465 0.010055 0.007238 0.004110 0.000776 -0.002655 -0.006077 -0.009388 -0.012495 -0.015319 -0.017792 -0.019866 -0.021507 -0.022699 -0.023443 -0.023753 -0.023656 -0.023188 -0.022395 -0.021326 -0.020036 -0.018580 -0.017011 -0.015383 -0.013742 -0.012129 -0.010579 -0.009120 -0.007772 -0.006548 -0.005455 -0.004495 -0.003664 -0.002957 -0.002363 -0.001871 -0.001470 -0.001145 -0.000886 -0.000681 -0.000521 -0.000396 -0.000299 -0.000225 -0.000169 -0.000127 -0.000094 -0.000070 -0.000051 -0.000038 -0.000027 -0.000020 -0.000015 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000017 0.000023 0.000031 0.000043 0.000060 0.000082 0.000111 0.000150 0.000201 0.000269 0.000358 0.000474 0.000624 0.000819 0.001066 0.001377 0.001764 0.002239 0.002815 0.003502 0.004311 0.005250 0.006323 0.007529 0.008863 0.010313 0.011859 0.013475 0.015129 0.016780 0.018383 0.019889 0.021243 0.022389 0.023274 0.023846 0.024058 0.023873 0.023262 0.022212 0.020721 0.018806 0.016498 0.013846 0.010914 0.007778 0.004529 0.001262 -0.001921 -0.004917 -0.007627 -0.009960 -0.011835 -0.013187 -0.013968 -0.014152 -0.013736 -0.012741 -0.011210 -0.009207 -0.006819 -0.004146 -0.001301 0.001597 0.004426 0.007069 0.009415 0.011365 0.012840 0.013776 0.014133 0.013894 0.013064 0.011672 0.009768 0.007419 0.004706 0.001722 -0.001433 -0.004659 -0.007854 -0.010925 -0.013786 -0.016362 -0.018594 -0.020437 -0.021862 -0.022859 -0.023428 -0.023587 -0.023364 -0.022794 -0.021922 -0.020798 -0.019473 -0.018000 -0.016431 -0.014816 -0.013200 -0.011621 -0.010111 -0.008696 -0.007395 -0.006217 -0.005170 -0.004252 -0.003461 -0.002789 -0.002227 -0.001762 -0.001383 -0.001077 -0.000834 -0.000641 -0.000490 -0.000373 -0.000283 -0.000213 -0.000161 -0.000120 -0.000090 -0.000067 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000016 0.000021 0.000029 0.000040 0.000056 0.000076 0.000103 0.000139 0.000187 0.000250 0.000333 0.000442 0.000583 0.000764 0.000995 0.001287 0.001650 0.002096 0.002637 0.003285 0.004050 0.004940 0.005960 0.007111 0.008387 0.009780 0.011272 0.012838 0.014450 0.016071 0.017658 0.019164 0.020538 0.021727 0.022680 0.023344 0.023677 0.023639 0.023202 0.022350 0.021080 0.019404 0.017348 0.014958 0.012288 0.009411 0.006407 0.003364 0.000379 -0.002456 -0.005046 -0.007305 -0.009158 -0.010542 -0.011412 -0.011740 -0.011524 -0.010778 -0.009541 -0.007874 -0.005852 -0.003568 -0.001126 0.001366 0.003795 0.006053 0.008039 0.009662 0.010850 0.011544 0.011711 0.011335 0.010423 0.009004 0.007126 0.004853 0.002262 -0.000559 -0.003519 -0.006521 -0.009475 -0.012292 -0.014893 -0.017212 -0.019194 -0.020802 -0.022010 -0.022810 -0.023209 -0.023223 -0.022880 -0.022218 -0.021280 -0.020112 -0.018766 -0.017290 -0.015736 -0.014148 -0.012570 -0.011037 -0.009580 -0.008220 -0.006974 -0.005851 -0.004856 -0.003988 -0.003241 -0.002609 -0.002080 -0.001645 -0.001290 -0.001005 -0.000778 -0.000599 -0.000458 -0.000349 -0.000265 -0.000201 -0.000152 -0.000114 -0.000085 -0.000063 -0.000047 -0.000034 -0.000025 -0.000018 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000020 0.000028 0.000038 0.000052 0.000070 0.000095 0.000129 0.000173 0.000231 0.000308 0.000409 0.000539 0.000708 0.000922 0.001192 0.001529 0.001944 0.002449 0.003054 0.003771 0.004607 0.005568 0.006656 0.007867 0.009193 0.010620 0.012126 0.013685 0.015262 0.016819 0.018312 0.019692 0.020911 0.021917 0.022662 0.023104 0.023203 0.022933 0.022274 0.021221 0.019783 0.017982 0.015856 0.013456 0.010845 0.008096 0.005291 0.002515 -0.000143 -0.002598 -0.004769 -0.006585 -0.007986 -0.008930 -0.009390 -0.009359 -0.008852 -0.007902 -0.006560 -0.004897 -0.002995 -0.000949 0.001143 0.003178 0.005058 0.006690 0.007994 0.008903 0.009366 0.009352 0.008851 0.007871 0.006439 0.004602 0.002420 -0.000035 -0.002680 -0.005431 -0.008200 -0.010901 -0.013455 -0.015791 -0.017849 -0.019581 -0.020954 -0.021947 -0.022558 -0.022792 -0.022669 -0.022219 -0.021476 -0.020484 -0.019287 -0.017933 -0.016469 -0.014943 -0.013397 -0.011869 -0.010394 -0.008999 -0.007703 -0.006520 -0.005459 -0.004522 -0.003707 -0.003009 -0.002419 -0.001927 -0.001523 -0.001194 -0.000930 -0.000720 -0.000555 -0.000425 -0.000325 -0.000247 -0.000188 -0.000142 -0.000107 -0.000081 -0.000060 -0.000044 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000020 0.000026 0.000036 0.000048 0.000065 0.000088 0.000119 0.000159 0.000213 0.000284 0.000376 0.000496 0.000651 0.000848 0.001096 0.001406 0.001789 0.002255 0.002816 0.003481 0.004259 0.005157 0.006176 0.007315 0.008567 0.009921 0.011357 0.012851 0.014373 0.015888 0.017353 0.018726 0.019959 0.021005 0.021818 0.022355 0.022579 0.022463 0.021987 0.021144 0.019938 0.018387 0.016525 0.014394 0.012052 0.009563 0.007001 0.004443 0.001972 -0.000336 -0.002405 -0.004169 -0.005573 -0.006576 -0.007151 -0.007291 -0.007006 -0.006325 -0.005294 -0.003974 -0.002439 -0.000774 0.000933 0.002588 0.004104 0.005398 0.006396 0.007041 0.007287 0.007108 0.006497 0.005462 0.004032 0.002249 0.000170 -0.002137 -0.004597 -0.007130 -0.009658 -0.012103 -0.014393 -0.016464 -0.018263 -0.019748 -0.020892 -0.021679 -0.022108 -0.022189 -0.021942 -0.021396 -0.020587 -0.019555 -0.018343 -0.016996 -0.015558 -0.014072 -0.012579 -0.011114 -0.009707 -0.008382 -0.007157 -0.006045 -0.005051 -0.004176 -0.003417 -0.002770 -0.002224 -0.001770 -0.001398 -0.001096 -0.000854 -0.000662 -0.000510 -0.000392 -0.000300 -0.000230 -0.000175 -0.000133 -0.000101 -0.000076 -0.000057 -0.000042 -0.000030 -0.000021 -0.000015 -0.000011 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000026 0.000034 0.000045 0.000061 0.000082 0.000109 0.000146 0.000195 0.000260 0.000344 0.000454 0.000594 0.000774 0.001000 0.001283 0.001633 0.002059 0.002574 0.003186 0.003904 0.004734 0.005681 0.006743 0.007916 0.009189 0.010546 0.011967 0.013424 0.014884 0.016310 0.017662 0.018895 0.019966 0.020830 0.021448 0.021783 0.021807 0.021500 0.020854 0.019869 0.018560 0.016954 0.015088 0.013011 0.010782 0.008465 0.006130 0.003851 0.001700 -0.000257 -0.001956 -0.003348 -0.004392 -0.005065 -0.005356 -0.005274 -0.004842 -0.004099 -0.003100 -0.001911 -0.000605 0.000738 0.002035 0.003209 0.004184 0.004898 0.005297 0.005345 0.005020 0.004315 0.003241 0.001826 0.000109 -0.001855 -0.004006 -0.006274 -0.008587 -0.010873 -0.013062 -0.015090 -0.016901 -0.018447 -0.019695 -0.020620 -0.021213 -0.021474 -0.021416 -0.021059 -0.020433 -0.019572 -0.018515 -0.017302 -0.015975 -0.014576 -0.013143 -0.011714 -0.010321 -0.008990 -0.007743 -0.006596 -0.005558 -0.004634 -0.003824 -0.003124 -0.002529 -0.002028 -0.001613 -0.001274 -0.000999 -0.000778 -0.000604 -0.000466 -0.000359 -0.000276 -0.000212 -0.000162 -0.000124 -0.000094 -0.000071 -0.000053 -0.000039 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000019 0.000025 0.000033 0.000043 0.000057 0.000076 0.000101 0.000135 0.000179 0.000238 0.000314 0.000413 0.000540 0.000702 0.000906 0.001162 0.001478 0.001865 0.002333 0.002891 0.003548 0.004310 0.005182 0.006164 0.007252 0.008440 0.009712 0.011052 0.012434 0.013830 0.015205 0.016523 0.017743 0.018823 0.019723 0.020404 0.020833 0.020981 0.020828 0.020362 0.019585 0.018504 0.017143 0.015532 0.013713 0.011738 0.009664 0.007552 0.005469 0.003479 0.001644 0.000020 -0.001345 -0.002415 -0.003165 -0.003587 -0.003684 -0.003475 -0.002996 -0.002291 -0.001419 -0.000445 0.000561 0.001528 0.002385 0.003068 0.003521 0.003700 0.003572 0.003119 0.002338 0.001242 -0.000145 -0.001784 -0.003627 -0.005616 -0.007690 -0.009782 -0.011828 -0.013767 -0.015540 -0.017100 -0.018406 -0.019429 -0.020151 -0.020564 -0.020673 -0.020491 -0.020041 -0.019351 -0.018454 -0.017386 -0.016186 -0.014893 -0.013545 -0.012176 -0.010821 -0.009507 -0.008259 -0.007095 -0.006029 -0.005069 -0.004217 -0.003474 -0.002834 -0.002290 -0.001835 -0.001459 -0.001151 -0.000903 -0.000704 -0.000547 -0.000423 -0.000327 -0.000252 -0.000195 -0.000150 -0.000115 -0.000088 -0.000067 -0.000050 -0.000036 -0.000026 -0.000018 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000031 0.000041 0.000054 0.000071 0.000094 0.000125 0.000165 0.000217 0.000286 0.000374 0.000488 0.000633 0.000815 0.001044 0.001328 0.001676 0.002098 0.002603 0.003198 0.003892 0.004688 0.005588 0.006590 0.007688 0.008872 0.010124 0.011424 0.012747 0.014061 0.015332 0.016524 0.017599 0.018519 0.019247 0.019752 0.020006 0.019988 0.019686 0.019098 0.018229 0.017098 0.015728 0.014157 0.012427 0.010588 0.008696 0.006809 0.004983 0.003276 0.001738 0.000413 -0.000666 -0.001475 -0.002004 -0.002255 -0.002244 -0.001998 -0.001557 -0.000972 -0.000297 0.000404 0.001071 0.001643 0.002063 0.002284 0.002267 0.001987 0.001429 0.000591 -0.000512 -0.001858 -0.003411 -0.005126 -0.006951 -0.008831 -0.010706 -0.012519 -0.014216 -0.015746 -0.017069 -0.018149 -0.018964 -0.019499 -0.019751 -0.019725 -0.019439 -0.018912 -0.018174 -0.017256 -0.016193 -0.015019 -0.013772 -0.012484 -0.011189 -0.009914 -0.008686 -0.007526 -0.006449 -0.005467 -0.004586 -0.003808 -0.003131 -0.002550 -0.002058 -0.001648 -0.001309 -0.001033 -0.000810 -0.000632 -0.000492 -0.000382 -0.000296 -0.000229 -0.000178 -0.000138 -0.000107 -0.000082 -0.000063 -0.000047 -0.000034 -0.000024 -0.000017 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000051 0.000067 0.000088 0.000115 0.000151 0.000198 0.000259 0.000338 0.000439 0.000567 0.000729 0.000932 0.001185 0.001495 0.001872 0.002325 0.002860 0.003486 0.004207 0.005025 0.005940 0.006948 0.008038 0.009199 0.010412 0.011654 0.012897 0.014112 0.015264 0.016320 0.017244 0.018003 0.018565 0.018906 0.019004 0.018846 0.018428 0.017753 0.016833 0.015688 0.014349 0.012852 0.011240 0.009561 0.007865 0.006204 0.004629 0.003185 0.001911 0.000839 -0.000009 -0.000623 -0.001002 -0.001158 -0.001115 -0.000906 -0.000573 -0.000165 0.000267 0.000668 0.000988 0.001177 0.001196 0.001012 0.000605 -0.000037 -0.000913 -0.002009 -0.003302 -0.004761 -0.006344 -0.008005 -0.009694 -0.011358 -0.012948 -0.014415 -0.015717 -0.016819 -0.017691 -0.018316 -0.018684 -0.018794 -0.018654 -0.018281 -0.017696 -0.016926 -0.016003 -0.014958 -0.013823 -0.012631 -0.011413 -0.010198 -0.009011 -0.007873 -0.006804 -0.005816 -0.004919 -0.004117 -0.003412 -0.002800 -0.002277 -0.001836 -0.001469 -0.001166 -0.000920 -0.000722 -0.000564 -0.000439 -0.000342 -0.000266 -0.000207 -0.000162 -0.000127 -0.000099 -0.000076 -0.000059 -0.000044 -0.000032 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000049 0.000063 0.000082 0.000107 0.000139 0.000181 0.000235 0.000304 0.000393 0.000506 0.000648 0.000827 0.001050 0.001324 0.001659 0.002061 0.002538 0.003098 0.003746 0.004484 0.005312 0.006229 0.007226 0.008293 0.009414 0.010569 0.011735 0.012884 0.013986 0.015009 0.015923 0.016696 0.017299 0.017707 0.017901 0.017867 0.017598 0.017096 0.016367 0.015429 0.014305 0.013026 0.011628 0.010152 0.008643 0.007145 0.005703 0.004359 0.003146 0.002096 0.001227 0.000551 0.000070 -0.000225 -0.000353 -0.000342 -0.000227 -0.000048 0.000150 0.000321 0.000423 0.000414 0.000262 -0.000060 -0.000569 -0.001273 -0.002168 -0.003242 -0.004474 -0.005833 -0.007282 -0.008781 -0.010285 -0.011749 -0.013127 -0.014379 -0.015470 -0.016369 -0.017053 -0.017509 -0.017730 -0.017719 -0.017484 -0.017043 -0.016417 -0.015633 -0.014718 -0.013703 -0.012617 -0.011490 -0.010350 -0.009220 -0.008124 -0.007080 -0.006103 -0.005204 -0.004392 -0.003668 -0.003034 -0.002486 -0.002019 -0.001626 -0.001300 -0.001032 -0.000814 -0.000639 -0.000499 -0.000390 -0.000304 -0.000238 -0.000186 -0.000147 -0.000115 -0.000091 -0.000071 -0.000055 -0.000041 -0.000031 -0.000022 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000028 0.000036 0.000046 0.000060 0.000077 0.000099 0.000128 0.000165 0.000212 0.000273 0.000350 0.000449 0.000573 0.000730 0.000925 0.001165 0.001459 0.001813 0.002236 0.002733 0.003310 0.003970 0.004714 0.005541 0.006445 0.007417 0.008444 0.009509 0.010592 0.011667 0.012709 0.013690 0.014580 0.015352 0.015978 0.016436 0.016707 0.016776 0.016636 0.016284 0.015726 0.014974 0.014047 0.012969 0.011770 0.010486 0.009155 0.007816 0.006507 0.005266 0.004124 0.003107 0.002235 0.001518 0.000960 0.000554 0.000286 0.000133 0.000066 0.000051 0.000051 0.000029 -0.000053 -0.000225 -0.000518 -0.000950 -0.001536 -0.002280 -0.003178 -0.004218 -0.005379 -0.006634 -0.007950 -0.009291 -0.010618 -0.011891 -0.013073 -0.014127 -0.015025 -0.015742 -0.016259 -0.016568 -0.016663 -0.016551 -0.016241 -0.015751 -0.015101 -0.014316 -0.013423 -0.012449 -0.011422 -0.010367 -0.009308 -0.008268 -0.007265 -0.006315 -0.005430 -0.004620 -0.003891 -0.003244 -0.002678 -0.002191 -0.001778 -0.001430 -0.001143 -0.000907 -0.000715 -0.000561 -0.000439 -0.000343 -0.000268 -0.000211 -0.000166 -0.000132 -0.000105 -0.000083 -0.000065 -0.000051 -0.000039 -0.000029 -0.000021 -0.000014 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000026 0.000034 0.000043 0.000056 0.000071 0.000091 0.000117 0.000149 0.000191 0.000243 0.000311 0.000396 0.000504 0.000640 0.000809 0.001019 0.001275 0.001585 0.001955 0.002393 0.002903 0.003488 0.004151 0.004891 0.005703 0.006582 0.007514 0.008487 0.009483 0.010479 0.011454 0.012382 0.013238 0.013995 0.014630 0.015121 0.015449 0.015601 0.015568 0.015346 0.014937 0.014350 0.013599 0.012704 0.011689 0.010584 0.009421 0.008234 0.007057 0.005921 0.004855 0.003883 0.003023 0.002285 0.001673 0.001183 0.000805 0.000520 0.000305 0.000131 -0.000030 -0.000211 -0.000441 -0.000745 -0.001148 -0.001663 -0.002302 -0.003067 -0.003952 -0.004946 -0.006029 -0.007178 -0.008363 -0.009553 -0.010713 -0.011809 -0.012809 -0.013684 -0.014409 -0.014964 -0.015336 -0.015518 -0.015510 -0.015317 -0.014951 -0.014429 -0.013770 -0.012999 -0.012139 -0.011216 -0.010254 -0.009276 -0.008303 -0.007354 -0.006444 -0.005588 -0.004794 -0.004070 -0.003421 -0.002847 -0.002347 -0.001918 -0.001555 -0.001250 -0.000998 -0.000792 -0.000625 -0.000491 -0.000384 -0.000300 -0.000235 -0.000185 -0.000147 -0.000117 -0.000094 -0.000075 -0.000060 -0.000047 -0.000036 -0.000027 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000031 0.000040 0.000051 0.000065 0.000083 0.000106 0.000134 0.000170 0.000216 0.000275 0.000348 0.000442 0.000559 0.000705 0.000885 0.001107 0.001376 0.001698 0.002080 0.002527 0.003042 0.003628 0.004284 0.005008 0.005795 0.006634 0.007515 0.008421 0.009336 0.010238 0.011106 0.011917 0.012649 0.013278 0.013786 0.014155 0.014371 0.014425 0.014311 0.014030 0.013588 0.012993 0.012261 0.011413 0.010473 0.009467 0.008424 0.007373 0.006343 0.005358 0.004440 0.003604 0.002862 0.002218 0.001669 0.001209 0.000823 0.000492 0.000194 -0.000096 -0.000401 -0.000746 -0.001152 -0.001636 -0.002210 -0.002880 -0.003647 -0.004506 -0.005444 -0.006445 -0.007487 -0.008545 -0.009590 -0.010594 -0.011527 -0.012363 -0.013077 -0.013649 -0.014064 -0.014312 -0.014390 -0.014298 -0.014044 -0.013640 -0.013101 -0.012448 -0.011702 -0.010885 -0.010019 -0.009128 -0.008230 -0.007344 -0.006486 -0.005669 -0.004904 -0.004198 -0.003557 -0.002985 -0.002480 -0.002042 -0.001668 -0.001351 -0.001086 -0.000867 -0.000688 -0.000543 -0.000426 -0.000334 -0.000261 -0.000205 -0.000162 -0.000129 -0.000103 -0.000083 -0.000067 -0.000054 -0.000043 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000028 0.000037 0.000047 0.000059 0.000075 0.000095 0.000120 0.000151 0.000191 0.000241 0.000305 0.000385 0.000485 0.000610 0.000765 0.000955 0.001186 0.001465 0.001795 0.002183 0.002633 0.003146 0.003723 0.004364 0.005062 0.005811 0.006600 0.007418 0.008248 0.009074 0.009877 0.010637 0.011333 0.011946 0.012457 0.012850 0.013113 0.013234 0.013210 0.013036 0.012717 0.012258 0.011671 0.010973 0.010181 0.009320 0.008412 0.007483 0.006556 0.005654 0.004796 0.003996 0.003264 0.002607 0.002022 0.001505 0.001046 0.000630 0.000238 -0.000147 -0.000546 -0.000976 -0.001455 -0.001994 -0.002602 -0.003284 -0.004038 -0.004858 -0.005734 -0.006650 -0.007586 -0.008521 -0.009431 -0.010291 -0.011076 -0.011765 -0.012337 -0.012777 -0.013073 -0.013217 -0.013210 -0.013054 -0.012756 -0.012330 -0.011790 -0.011154 -0.010443 -0.009676 -0.008874 -0.008056 -0.007240 -0.006441 -0.005673 -0.004946 -0.004268 -0.003647 -0.003085 -0.002584 -0.002145 -0.001765 -0.001440 -0.001166 -0.000938 -0.000749 -0.000595 -0.000470 -0.000369 -0.000289 -0.000226 -0.000177 -0.000140 -0.000112 -0.000090 -0.000073 -0.000060 -0.000048 -0.000038 -0.000030 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000020 0.000026 0.000033 0.000042 0.000053 0.000067 0.000084 0.000106 0.000133 0.000168 0.000211 0.000266 0.000334 0.000419 0.000526 0.000657 0.000819 0.001016 0.001254 0.001538 0.001873 0.002261 0.002707 0.003211 0.003772 0.004386 0.005048 0.005750 0.006480 0.007227 0.007975 0.008710 0.009412 0.010065 0.010651 0.011154 0.011559 0.011852 0.012025 0.012070 0.011984 0.011768 0.011426 0.010965 0.010399 0.009741 0.009011 0.008229 0.007414 0.006588 0.005769 0.004975 0.004219 0.003511 0.002855 0.002254 0.001704 0.001197 0.000722 0.000266 -0.000186 -0.000649 -0.001137 -0.001662 -0.002233 -0.002856 -0.003532 -0.004260 -0.005033 -0.005841 -0.006670 -0.007504 -0.008323 -0.009107 -0.009835 -0.010488 -0.011047 -0.011496 -0.011823 -0.012019 -0.012080 -0.012007 -0.011804 -0.011479 -0.011045 -0.010515 -0.009907 -0.009238 -0.008527 -0.007792 -0.007049 -0.006314 -0.005601 -0.004919 -0.004278 -0.003684 -0.003141 -0.002653 -0.002220 -0.001841 -0.001514 -0.001235 -0.001001 -0.000805 -0.000644 -0.000512 -0.000404 -0.000318 -0.000249 -0.000194 -0.000153 -0.000121 -0.000097 -0.000078 -0.000064 -0.000052 -0.000042 -0.000034 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000017 0.000023 0.000029 0.000037 0.000047 0.000059 0.000074 0.000093 0.000117 0.000146 0.000184 0.000230 0.000289 0.000361 0.000450 0.000561 0.000698 0.000865 0.001067 0.001308 0.001594 0.001927 0.002311 0.002747 0.003234 0.003770 0.004350 0.004967 0.005614 0.006278 0.006950 0.007614 0.008256 0.008861 0.009413 0.009898 0.010302 0.010613 0.010821 0.010919 0.010903 0.010772 0.010527 0.010175 0.009723 0.009184 0.008572 0.007904 0.007195 0.006465 0.005729 0.005002 0.004296 0.003620 0.002981 0.002380 0.001816 0.001283 0.000774 0.000278 -0.000215 -0.000717 -0.001239 -0.001787 -0.002370 -0.002989 -0.003646 -0.004336 -0.005055 -0.005791 -0.006534 -0.007269 -0.007979 -0.008648 -0.009259 -0.009794 -0.010240 -0.010584 -0.010816 -0.010931 -0.010927 -0.010805 -0.010571 -0.010233 -0.009803 -0.009294 -0.008721 -0.008101 -0.007449 -0.006782 -0.006114 -0.005459 -0.004827 -0.004228 -0.003668 -0.003152 -0.002683 -0.002263 -0.001892 -0.001568 -0.001289 -0.001052 -0.000853 -0.000687 -0.000550 -0.000438 -0.000346 -0.000272 -0.000213 -0.000167 -0.000131 -0.000104 -0.000083 -0.000067 -0.000055 -0.000045 -0.000037 -0.000030 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000008 0.000011 0.000015 0.000020 0.000026 0.000033 0.000041 0.000051 0.000064 0.000081 0.000101 0.000127 0.000159 0.000199 0.000248 0.000309 0.000384 0.000477 0.000591 0.000731 0.000900 0.001104 0.001346 0.001629 0.001957 0.002331 0.002750 0.003213 0.003717 0.004255 0.004821 0.005407 0.006003 0.006597 0.007178 0.007731 0.008244 0.008704 0.009097 0.009414 0.009644 0.009780 0.009818 0.009754 0.009590 0.009329 0.008976 0.008540 0.008033 0.007467 0.006857 0.006217 0.005561 0.004901 0.004250 0.003614 0.003002 0.002414 0.001853 0.001313 0.000790 0.000277 -0.000236 -0.000755 -0.001289 -0.001842 -0.002419 -0.003020 -0.003646 -0.004291 -0.004950 -0.005614 -0.006273 -0.006914 -0.007524 -0.008088 -0.008594 -0.009026 -0.009375 -0.009631 -0.009786 -0.009837 -0.009783 -0.009628 -0.009376 -0.009037 -0.008621 -0.008140 -0.007608 -0.007040 -0.006450 -0.005851 -0.005257 -0.004678 -0.004124 -0.003602 -0.003117 -0.002673 -0.002272 -0.001914 -0.001599 -0.001325 -0.001090 -0.000890 -0.000723 -0.000583 -0.000468 -0.000373 -0.000295 -0.000232 -0.000182 -0.000143 -0.000112 -0.000089 -0.000071 -0.000058 -0.000047 -0.000039 -0.000032 -0.000026 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000055 0.000069 0.000087 0.000109 0.000137 0.000171 0.000212 0.000263 0.000325 0.000402 0.000497 0.000613 0.000754 0.000924 0.001127 0.001366 0.001644 0.001961 0.002319 0.002715 0.003148 0.003613 0.004104 0.004615 0.005139 0.005666 0.006185 0.006685 0.007156 0.007584 0.007959 0.008272 0.008512 0.008674 0.008751 0.008740 0.008640 0.008454 0.008184 0.007837 0.007421 0.006947 0.006426 0.005870 0.005290 0.004698 0.004103 0.003514 0.002936 0.002374 0.001828 0.001297 0.000777 0.000263 -0.000250 -0.000768 -0.001296 -0.001838 -0.002395 -0.002968 -0.003553 -0.004147 -0.004743 -0.005335 -0.005913 -0.006467 -0.006985 -0.007457 -0.007870 -0.008214 -0.008481 -0.008663 -0.008756 -0.008758 -0.008670 -0.008494 -0.008236 -0.007905 -0.007511 -0.007064 -0.006577 -0.006063 -0.005534 -0.005003 -0.004479 -0.003973 -0.003491 -0.003041 -0.002626 -0.002247 -0.001907 -0.001606 -0.001341 -0.001111 -0.000915 -0.000748 -0.000608 -0.000492 -0.000395 -0.000316 -0.000251 -0.000198 -0.000155 -0.000122 -0.000096 -0.000076 -0.000061 -0.000049 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000047 0.000059 0.000074 0.000094 0.000117 0.000146 0.000180 0.000223 0.000274 0.000337 0.000415 0.000510 0.000627 0.000767 0.000936 0.001136 0.001368 0.001635 0.001937 0.002274 0.002642 0.003040 0.003462 0.003904 0.004360 0.004822 0.005281 0.005729 0.006154 0.006548 0.006900 0.007200 0.007442 0.007617 0.007720 0.007748 0.007699 0.007573 0.007372 0.007100 0.006764 0.006371 0.005930 0.005451 0.004943 0.004417 0.003879 0.003339 0.002803 0.002273 0.001754 0.001243 0.000740 0.000241 -0.000258 -0.000761 -0.001270 -0.001788 -0.002315 -0.002849 -0.003388 -0.003927 -0.004460 -0.004982 -0.005484 -0.005957 -0.006393 -0.006782 -0.007115 -0.007384 -0.007583 -0.007706 -0.007751 -0.007717 -0.007606 -0.007420 -0.007166 -0.006850 -0.006483 -0.006075 -0.005635 -0.005175 -0.004706 -0.004239 -0.003782 -0.003343 -0.002929 -0.002544 -0.002191 -0.001872 -0.001587 -0.001336 -0.001116 -0.000925 -0.000763 -0.000625 -0.000509 -0.000412 -0.000332 -0.000266 -0.000212 -0.000167 -0.000132 -0.000103 -0.000081 -0.000065 -0.000052 -0.000042 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000050 0.000063 0.000080 0.000100 0.000124 0.000153 0.000187 0.000230 0.000281 0.000344 0.000422 0.000517 0.000632 0.000771 0.000936 0.001129 0.001351 0.001604 0.001887 0.002197 0.002534 0.002893 0.003272 0.003665 0.004066 0.004468 0.004864 0.005245 0.005601 0.005925 0.006208 0.006443 0.006622 0.006742 0.006797 0.006786 0.006707 0.006562 0.006353 0.006084 0.005762 0.005392 0.004983 0.004543 0.004079 0.003599 0.003110 0.002618 0.002128 0.001642 0.001162 0.000685 0.000211 -0.000263 -0.000739 -0.001219 -0.001704 -0.002192 -0.002682 -0.003170 -0.003652 -0.004123 -0.004578 -0.005009 -0.005409 -0.005771 -0.006088 -0.006353 -0.006559 -0.006703 -0.006780 -0.006789 -0.006730 -0.006605 -0.006418 -0.006174 -0.005880 -0.005544 -0.005175 -0.004783 -0.004376 -0.003965 -0.003558 -0.003164 -0.002787 -0.002434 -0.002109 -0.001813 -0.001546 -0.001310 -0.001102 -0.000921 -0.000765 -0.000632 -0.000519 -0.000424 -0.000344 -0.000278 -0.000223 -0.000178 -0.000141 -0.000111 -0.000088 -0.000069 -0.000055 -0.000044 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000013 0.000017 0.000020 0.000026 0.000033 0.000042 0.000053 0.000068 0.000085 0.000105 0.000129 0.000157 0.000191 0.000233 0.000283 0.000346 0.000422 0.000516 0.000629 0.000764 0.000923 0.001106 0.001316 0.001551 0.001810 0.002093 0.002396 0.002717 0.003052 0.003397 0.003746 0.004092 0.004428 0.004747 0.005040 0.005301 0.005523 0.005700 0.005827 0.005899 0.005915 0.005872 0.005772 0.005614 0.005402 0.005140 0.004834 0.004488 0.004110 0.003705 0.003281 0.002844 0.002400 0.001952 0.001506 0.001061 0.000619 0.000178 -0.000263 -0.000705 -0.001149 -0.001594 -0.002039 -0.002480 -0.002916 -0.003342 -0.003753 -0.004144 -0.004510 -0.004845 -0.005143 -0.005399 -0.005606 -0.005761 -0.005860 -0.005901 -0.005884 -0.005809 -0.005679 -0.005497 -0.005269 -0.005000 -0.004697 -0.004368 -0.004022 -0.003667 -0.003310 -0.002960 -0.002622 -0.002302 -0.002005 -0.001732 -0.001486 -0.001266 -0.001072 -0.000903 -0.000756 -0.000629 -0.000521 -0.000429 -0.000351 -0.000286 -0.000232 -0.000186 -0.000149 -0.000119 -0.000094 -0.000074 -0.000059 -0.000047 -0.000038 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000035 0.000045 0.000057 0.000071 0.000088 0.000108 0.000131 0.000158 0.000191 0.000232 0.000281 0.000343 0.000418 0.000509 0.000618 0.000748 0.000898 0.001070 0.001263 0.001478 0.001712 0.001965 0.002235 0.002518 0.002811 0.003111 0.003410 0.003704 0.003985 0.004247 0.004483 0.004688 0.004856 0.004983 0.005065 0.005099 0.005083 0.005016 0.004900 0.004735 0.004525 0.004273 0.003984 0.003662 0.003313 0.002942 0.002556 0.002160 0.001758 0.001354 0.000950 0.000546 0.000143 -0.000260 -0.000663 -0.001066 -0.001467 -0.001866 -0.002258 -0.002641 -0.003012 -0.003366 -0.003699 -0.004007 -0.004285 -0.004527 -0.004730 -0.004890 -0.005003 -0.005068 -0.005082 -0.005047 -0.004964 -0.004835 -0.004663 -0.004454 -0.004211 -0.003942 -0.003653 -0.003352 -0.003044 -0.002738 -0.002440 -0.002154 -0.001885 -0.001636 -0.001410 -0.001208 -0.001029 -0.000872 -0.000735 -0.000617 -0.000515 -0.000428 -0.000354 -0.000291 -0.000238 -0.000193 -0.000156 -0.000125 -0.000100 -0.000079 -0.000063 -0.000050 -0.000040 -0.000032 -0.000026 -0.000021 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000023 0.000029 0.000038 0.000048 0.000060 0.000074 0.000090 0.000109 0.000130 0.000157 0.000188 0.000228 0.000276 0.000336 0.000408 0.000496 0.000601 0.000722 0.000862 0.001020 0.001195 0.001388 0.001597 0.001821 0.002058 0.002305 0.002559 0.002815 0.003068 0.003312 0.003543 0.003753 0.003938 0.004094 0.004216 0.004301 0.004346 0.004349 0.004308 0.004224 0.004098 0.003931 0.003726 0.003486 0.003215 0.002917 0.002598 0.002261 0.001913 0.001556 0.001196 0.000834 0.000471 0.000108 -0.000254 -0.000615 -0.000975 -0.001331 -0.001682 -0.002026 -0.002358 -0.002677 -0.002978 -0.003259 -0.003515 -0.003742 -0.003937 -0.004097 -0.004218 -0.004298 -0.004336 -0.004332 -0.004287 -0.004201 -0.004077 -0.003919 -0.003729 -0.003514 -0.003278 -0.003027 -0.002767 -0.002504 -0.002244 -0.001992 -0.001753 -0.001529 -0.001324 -0.001139 -0.000974 -0.000829 -0.000704 -0.000595 -0.000501 -0.000421 -0.000351 -0.000292 -0.000241 -0.000198 -0.000161 -0.000130 -0.000104 -0.000084 -0.000067 -0.000053 -0.000043 -0.000034 -0.000028 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000050 0.000061 0.000074 0.000089 0.000107 0.000127 0.000152 0.000183 0.000221 0.000268 0.000326 0.000396 0.000479 0.000577 0.000689 0.000817 0.000959 0.001115 0.001286 0.001470 0.001666 0.001872 0.002085 0.002301 0.002517 0.002726 0.002926 0.003110 0.003274 0.003415 0.003529 0.003612 0.003662 0.003677 0.003656 0.003597 0.003501 0.003370 0.003205 0.003008 0.002783 0.002532 0.002259 0.001970 0.001667 0.001356 0.001039 0.000719 0.000398 0.000077 -0.000243 -0.000562 -0.000879 -0.001190 -0.001496 -0.001792 -0.002077 -0.002347 -0.002601 -0.002834 -0.003044 -0.003229 -0.003384 -0.003508 -0.003598 -0.003653 -0.003673 -0.003656 -0.003605 -0.003521 -0.003405 -0.003262 -0.003094 -0.002905 -0.002701 -0.002485 -0.002264 -0.002042 -0.001823 -0.001613 -0.001415 -0.001230 -0.001063 -0.000912 -0.000780 -0.000665 -0.000565 -0.000480 -0.000406 -0.000343 -0.000289 -0.000241 -0.000200 -0.000165 -0.000135 -0.000109 -0.000088 -0.000070 -0.000056 -0.000045 -0.000036 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000041 0.000050 0.000061 0.000073 0.000087 0.000103 0.000122 0.000146 0.000176 0.000213 0.000258 0.000313 0.000379 0.000457 0.000547 0.000648 0.000762 0.000889 0.001027 0.001176 0.001336 0.001506 0.001682 0.001862 0.002043 0.002221 0.002391 0.002550 0.002694 0.002819 0.002922 0.003000 0.003051 0.003073 0.003065 0.003025 0.002954 0.002852 0.002720 0.002561 0.002375 0.002166 0.001937 0.001690 0.001431 0.001163 0.000888 0.000610 0.000331 0.000050 -0.000229 -0.000507 -0.000781 -0.001050 -0.001312 -0.001564 -0.001804 -0.002031 -0.002242 -0.002434 -0.002605 -0.002753 -0.002875 -0.002970 -0.003036 -0.003073 -0.003079 -0.003055 -0.003003 -0.002923 -0.002818 -0.002691 -0.002544 -0.002381 -0.002206 -0.002023 -0.001836 -0.001650 -0.001469 -0.001295 -0.001132 -0.000982 -0.000847 -0.000726 -0.000621 -0.000530 -0.000452 -0.000386 -0.000329 -0.000280 -0.000237 -0.000200 -0.000167 -0.000138 -0.000113 -0.000092 -0.000074 -0.000059 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000013 0.000017 0.000021 0.000027 0.000033 0.000041 0.000049 0.000059 0.000070 0.000082 0.000098 0.000116 0.000139 0.000168 0.000203 0.000247 0.000299 0.000360 0.000430 0.000511 0.000601 0.000702 0.000812 0.000932 0.001062 0.001199 0.001343 0.001492 0.001642 0.001791 0.001934 0.002069 0.002192 0.002301 0.002392 0.002463 0.002513 0.002538 0.002538 0.002512 0.002460 0.002382 0.002278 0.002151 0.002000 0.001828 0.001637 0.001430 0.001211 0.000983 0.000749 0.000510 0.000269 0.000028 -0.000212 -0.000450 -0.000685 -0.000914 -0.001135 -0.001347 -0.001548 -0.001736 -0.001909 -0.002065 -0.002203 -0.002321 -0.002416 -0.002488 -0.002535 -0.002557 -0.002555 -0.002528 -0.002477 -0.002404 -0.002311 -0.002199 -0.002072 -0.001933 -0.001785 -0.001632 -0.001477 -0.001323 -0.001174 -0.001032 -0.000900 -0.000779 -0.000670 -0.000575 -0.000491 -0.000420 -0.000360 -0.000309 -0.000266 -0.000229 -0.000196 -0.000166 -0.000140 -0.000116 -0.000096 -0.000078 -0.000063 -0.000050 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000032 0.000039 0.000047 0.000055 0.000065 0.000077 0.000092 0.000110 0.000132 0.000159 0.000193 0.000234 0.000281 0.000337 0.000400 0.000470 0.000550 0.000637 0.000732 0.000835 0.000945 0.001062 0.001183 0.001306 0.001428 0.001548 0.001661 0.001765 0.001858 0.001937 0.002000 0.002046 0.002072 0.002077 0.002061 0.002024 0.001964 0.001883 0.001782 0.001661 0.001521 0.001365 0.001194 0.001011 0.000819 0.000622 0.000420 0.000216 0.000011 -0.000193 -0.000395 -0.000592 -0.000784 -0.000969 -0.001145 -0.001311 -0.001465 -0.001606 -0.001732 -0.001842 -0.001934 -0.002008 -0.002061 -0.002094 -0.002107 -0.002099 -0.002071 -0.002024 -0.001959 -0.001877 -0.001781 -0.001674 -0.001556 -0.001433 -0.001306 -0.001178 -0.001053 -0.000931 -0.000817 -0.000711 -0.000614 -0.000528 -0.000452 -0.000388 -0.000333 -0.000287 -0.000248 -0.000215 -0.000187 -0.000161 -0.000138 -0.000117 -0.000098 -0.000081 -0.000066 -0.000053 -0.000043 -0.000034 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000036 0.000043 0.000051 0.000061 0.000072 0.000086 0.000103 0.000124 0.000150 0.000182 0.000218 0.000261 0.000310 0.000365 0.000426 0.000494 0.000569 0.000650 0.000738 0.000830 0.000928 0.001027 0.001127 0.001225 0.001319 0.001406 0.001484 0.001552 0.001607 0.001647 0.001672 0.001680 0.001671 0.001644 0.001599 0.001537 0.001457 0.001361 0.001249 0.001122 0.000982 0.000832 0.000673 0.000509 0.000340 0.000169 -0.000002 -0.000173 -0.000341 -0.000505 -0.000665 -0.000817 -0.000962 -0.001098 -0.001223 -0.001336 -0.001437 -0.001523 -0.001595 -0.001651 -0.001690 -0.001713 -0.001718 -0.001707 -0.001680 -0.001638 -0.001581 -0.001511 -0.001430 -0.001340 -0.001242 -0.001140 -0.001036 -0.000933 -0.000831 -0.000734 -0.000642 -0.000558 -0.000482 -0.000414 -0.000355 -0.000305 -0.000263 -0.000228 -0.000199 -0.000174 -0.000152 -0.000133 -0.000115 -0.000098 -0.000083 -0.000069 -0.000056 -0.000045 -0.000036 -0.000029 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000023 0.000028 0.000033 0.000040 0.000047 0.000056 0.000067 0.000080 0.000096 0.000116 0.000140 0.000168 0.000200 0.000238 0.000280 0.000327 0.000380 0.000438 0.000501 0.000570 0.000643 0.000720 0.000800 0.000880 0.000960 0.001037 0.001108 0.001173 0.001230 0.001276 0.001311 0.001334 0.001342 0.001338 0.001318 0.001285 0.001238 0.001176 0.001100 0.001011 0.000910 0.000797 0.000675 0.000545 0.000409 0.000271 0.000130 -0.000012 -0.000152 -0.000291 -0.000426 -0.000556 -0.000681 -0.000799 -0.000908 -0.001009 -0.001100 -0.001179 -0.001247 -0.001302 -0.001344 -0.001372 -0.001387 -0.001388 -0.001376 -0.001351 -0.001313 -0.001264 -0.001205 -0.001137 -0.001063 -0.000983 -0.000900 -0.000816 -0.000733 -0.000652 -0.000575 -0.000502 -0.000436 -0.000376 -0.000323 -0.000277 -0.000239 -0.000207 -0.000180 -0.000159 -0.000140 -0.000124 -0.000109 -0.000095 -0.000082 -0.000069 -0.000057 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000026 0.000030 0.000036 0.000043 0.000052 0.000062 0.000074 0.000089 0.000107 0.000128 0.000152 0.000180 0.000212 0.000249 0.000289 0.000334 0.000383 0.000436 0.000493 0.000554 0.000617 0.000681 0.000745 0.000807 0.000865 0.000918 0.000965 0.001003 0.001032 0.001052 0.001060 0.001058 0.001044 0.001020 0.000983 0.000936 0.000877 0.000807 0.000727 0.000637 0.000538 0.000433 0.000324 0.000211 0.000096 -0.000019 -0.000133 -0.000245 -0.000355 -0.000460 -0.000561 -0.000656 -0.000744 -0.000825 -0.000897 -0.000960 -0.001012 -0.001054 -0.001085 -0.001104 -0.001113 -0.001111 -0.001098 -0.001076 -0.001043 -0.001002 -0.000952 -0.000897 -0.000836 -0.000771 -0.000705 -0.000638 -0.000572 -0.000508 -0.000447 -0.000391 -0.000339 -0.000292 -0.000251 -0.000216 -0.000187 -0.000162 -0.000143 -0.000126 -0.000113 -0.000100 -0.000089 -0.000078 -0.000067 -0.000057 -0.000047 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000014 0.000016 0.000019 0.000023 0.000028 0.000033 0.000040 0.000047 0.000056 0.000067 0.000080 0.000096 0.000114 0.000135 0.000159 0.000186 0.000217 0.000252 0.000290 0.000331 0.000375 0.000423 0.000472 0.000522 0.000573 0.000622 0.000669 0.000711 0.000749 0.000780 0.000804 0.000820 0.000827 0.000826 0.000817 0.000798 0.000770 0.000734 0.000688 0.000634 0.000571 0.000500 0.000422 0.000338 0.000250 0.000160 0.000068 -0.000024 -0.000115 -0.000205 -0.000292 -0.000377 -0.000458 -0.000534 -0.000605 -0.000669 -0.000726 -0.000775 -0.000816 -0.000847 -0.000869 -0.000882 -0.000887 -0.000882 -0.000870 -0.000849 -0.000821 -0.000786 -0.000746 -0.000700 -0.000651 -0.000600 -0.000547 -0.000495 -0.000443 -0.000393 -0.000346 -0.000302 -0.000262 -0.000227 -0.000195 -0.000168 -0.000146 -0.000127 -0.000112 -0.000100 -0.000090 -0.000080 -0.000072 -0.000063 -0.000054 -0.000046 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000042 0.000050 0.000059 0.000070 0.000084 0.000099 0.000117 0.000138 0.000162 0.000188 0.000217 0.000249 0.000284 0.000320 0.000359 0.000398 0.000437 0.000476 0.000513 0.000546 0.000576 0.000600 0.000619 0.000632 0.000638 0.000637 0.000630 0.000616 0.000594 0.000566 0.000531 0.000489 0.000440 0.000384 0.000323 0.000257 0.000188 0.000117 0.000045 -0.000027 -0.000099 -0.000169 -0.000239 -0.000306 -0.000370 -0.000431 -0.000488 -0.000539 -0.000585 -0.000623 -0.000654 -0.000677 -0.000693 -0.000701 -0.000702 -0.000696 -0.000684 -0.000665 -0.000641 -0.000612 -0.000578 -0.000542 -0.000503 -0.000462 -0.000421 -0.000381 -0.000341 -0.000303 -0.000267 -0.000233 -0.000203 -0.000175 -0.000151 -0.000131 -0.000113 -0.000099 -0.000088 -0.000079 -0.000071 -0.000063 -0.000056 -0.000050 -0.000043 -0.000036 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000031 0.000036 0.000043 0.000051 0.000060 0.000071 0.000085 0.000101 0.000119 0.000139 0.000162 0.000186 0.000213 0.000241 0.000271 0.000301 0.000332 0.000362 0.000390 0.000416 0.000439 0.000457 0.000472 0.000481 0.000486 0.000485 0.000479 0.000467 0.000451 0.000429 0.000402 0.000369 0.000331 0.000288 0.000241 0.000190 0.000137 0.000082 0.000026 -0.000029 -0.000085 -0.000139 -0.000193 -0.000246 -0.000297 -0.000345 -0.000391 -0.000432 -0.000469 -0.000499 -0.000523 -0.000540 -0.000551 -0.000555 -0.000553 -0.000546 -0.000534 -0.000517 -0.000497 -0.000472 -0.000445 -0.000416 -0.000385 -0.000354 -0.000322 -0.000291 -0.000261 -0.000232 -0.000205 -0.000179 -0.000156 -0.000135 -0.000117 -0.000101 -0.000088 -0.000077 -0.000068 -0.000061 -0.000055 -0.000049 -0.000043 -0.000038 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000026 0.000030 0.000035 0.000042 0.000050 0.000060 0.000072 0.000086 0.000102 0.000119 0.000139 0.000159 0.000181 0.000204 0.000227 0.000250 0.000273 0.000294 0.000314 0.000331 0.000345 0.000356 0.000362 0.000365 0.000363 0.000358 0.000349 0.000335 0.000318 0.000297 0.000271 0.000242 0.000210 0.000174 0.000135 0.000095 0.000053 0.000011 -0.000031 -0.000073 -0.000114 -0.000156 -0.000196 -0.000237 -0.000275 -0.000312 -0.000345 -0.000375 -0.000399 -0.000417 -0.000430 -0.000437 -0.000438 -0.000435 -0.000427 -0.000415 -0.000400 -0.000382 -0.000362 -0.000339 -0.000316 -0.000293 -0.000269 -0.000245 -0.000221 -0.000199 -0.000177 -0.000156 -0.000137 -0.000120 -0.000104 -0.000090 -0.000078 -0.000068 -0.000059 -0.000052 -0.000047 -0.000042 -0.000037 -0.000033 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000020 0.000024 0.000029 0.000035 0.000042 0.000051 0.000062 0.000074 0.000087 0.000102 0.000118 0.000135 0.000153 0.000170 0.000188 0.000205 0.000221 0.000235 0.000248 0.000258 0.000265 0.000269 0.000270 0.000268 0.000263 0.000255 0.000243 0.000229 0.000213 0.000193 0.000171 0.000146 0.000120 0.000091 0.000061 0.000031 -0.000000 -0.000031 -0.000062 -0.000093 -0.000124 -0.000156 -0.000187 -0.000218 -0.000248 -0.000275 -0.000299 -0.000318 -0.000332 -0.000342 -0.000346 -0.000345 -0.000341 -0.000333 -0.000321 -0.000308 -0.000292 -0.000275 -0.000257 -0.000239 -0.000221 -0.000203 -0.000185 -0.000168 -0.000151 -0.000135 -0.000120 -0.000105 -0.000092 -0.000080 -0.000069 -0.000060 -0.000052 -0.000045 -0.000040 -0.000035 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000012 0.000013 0.000016 0.000019 0.000023 0.000029 0.000036 0.000044 0.000053 0.000064 0.000075 0.000088 0.000101 0.000114 0.000127 0.000140 0.000153 0.000165 0.000175 0.000184 0.000190 0.000195 0.000197 0.000197 0.000194 0.000189 0.000181 0.000172 0.000160 0.000147 0.000132 0.000115 0.000097 0.000077 0.000057 0.000035 0.000013 -0.000009 -0.000031 -0.000053 -0.000076 -0.000099 -0.000123 -0.000148 -0.000172 -0.000196 -0.000218 -0.000237 -0.000253 -0.000264 -0.000271 -0.000273 -0.000272 -0.000267 -0.000258 -0.000248 -0.000236 -0.000222 -0.000208 -0.000194 -0.000180 -0.000166 -0.000153 -0.000140 -0.000127 -0.000115 -0.000103 -0.000091 -0.000081 -0.000070 -0.000061 -0.000053 -0.000046 -0.000039 -0.000034 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000038 0.000046 0.000055 0.000064 0.000074 0.000085 0.000095 0.000104 0.000114 0.000122 0.000129 0.000135 0.000139 0.000142 0.000142 0.000141 0.000138 0.000132 0.000125 0.000117 0.000107 0.000097 0.000085 0.000073 0.000059 0.000045 0.000031 0.000016 0.000001 -0.000014 -0.000029 -0.000045 -0.000061 -0.000079 -0.000097 -0.000115 -0.000135 -0.000154 -0.000172 -0.000188 -0.000200 -0.000209 -0.000214 -0.000216 -0.000213 -0.000208 -0.000201 -0.000191 -0.000180 -0.000169 -0.000157 -0.000146 -0.000135 -0.000125 -0.000115 -0.000106 -0.000097 -0.000088 -0.000079 -0.000070 -0.000062 -0.000054 -0.000047 -0.000040 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000033 0.000040 0.000047 0.000055 0.000062 0.000070 0.000077 0.000084 0.000090 0.000095 0.000099 0.000101 0.000102 0.000101 0.000099 0.000095 0.000090 0.000083 0.000076 0.000068 0.000059 0.000050 0.000041 0.000032 0.000022 0.000012 0.000002 -0.000008 -0.000018 -0.000028 -0.000038 -0.000050 -0.000062 -0.000075 -0.000090 -0.000105 -0.000120 -0.000135 -0.000147 -0.000158 -0.000165 -0.000169 -0.000169 -0.000167 -0.000162 -0.000155 -0.000147 -0.000138 -0.000128 -0.000119 -0.000110 -0.000102 -0.000094 -0.000087 -0.000080 -0.000074 -0.000067 -0.000060 -0.000054 -0.000047 -0.000041 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000034 0.000040 0.000046 0.000051 0.000057 0.000062 0.000066 0.000069 0.000071 0.000073 0.000072 0.000071 0.000068 0.000064 0.000058 0.000052 0.000046 0.000039 0.000032 0.000026 0.000019 0.000012 0.000006 -0.000001 -0.000007 -0.000013 -0.000019 -0.000025 -0.000032 -0.000040 -0.000049 -0.000058 -0.000069 -0.000081 -0.000093 -0.000105 -0.000115 -0.000123 -0.000129 -0.000132 -0.000133 -0.000130 -0.000126 -0.000120 -0.000113 -0.000105 -0.000098 -0.000090 -0.000083 -0.000077 -0.000071 -0.000066 -0.000062 -0.000057 -0.000052 -0.000047 -0.000041 -0.000036 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000033 0.000038 0.000042 0.000045 0.000048 0.000050 0.000051 0.000052 0.000051 0.000048 0.000045 0.000041 0.000036 0.000030 0.000025 0.000019 0.000014 0.000008 0.000004 -0.000001 -0.000005 -0.000009 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000045 -0.000053 -0.000062 -0.000072 -0.000081 -0.000089 -0.000096 -0.000101 -0.000103 -0.000103 -0.000101 -0.000098 -0.000093 -0.000087 -0.000081 -0.000074 -0.000069 -0.000063 -0.000059 -0.000055 -0.000051 -0.000048 -0.000044 -0.000040 -0.000036 -0.000032 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000024 0.000027 0.000030 0.000033 0.000035 0.000037 0.000037 0.000037 0.000035 0.000032 0.000029 0.000025 0.000020 0.000015 0.000010 0.000005 0.000001 -0.000003 -0.000006 -0.000009 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000023 -0.000026 -0.000030 -0.000035 -0.000041 -0.000048 -0.000055 -0.000063 -0.000069 -0.000075 -0.000079 -0.000080 -0.000080 -0.000079 -0.000076 -0.000072 -0.000067 -0.000062 -0.000057 -0.000053 -0.000049 -0.000045 -0.000043 -0.000040 -0.000037 -0.000035 -0.000032 -0.000028 -0.000025 -0.000021 -0.000018 -0.000014 -0.000011 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000024 0.000026 0.000027 0.000027 0.000026 0.000024 0.000021 0.000018 0.000014 0.000009 0.000005 0.000001 -0.000003 -0.000006 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000019 -0.000021 -0.000023 -0.000027 -0.000032 -0.000037 -0.000043 -0.000049 -0.000054 -0.000059 -0.000062 -0.000063 -0.000063 -0.000061 -0.000059 -0.000056 -0.000052 -0.000048 -0.000044 -0.000041 -0.000038 -0.000036 -0.000034 -0.000032 -0.000030 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000019 0.000020 0.000019 0.000018 0.000017 0.000014 0.000011 0.000007 0.000003 -0.000001 -0.000005 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000016 -0.000016 -0.000016 -0.000016 -0.000017 -0.000019 -0.000022 -0.000025 -0.000030 -0.000034 -0.000039 -0.000043 -0.000047 -0.000049 -0.000050 -0.000049 -0.000048 -0.000046 -0.000043 -0.000040 -0.000037 -0.000035 -0.000032 -0.000030 -0.000029 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000014 0.000013 0.000012 0.000009 0.000006 0.000003 -0.000001 -0.000004 -0.000007 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000038 -0.000040 -0.000040 -0.000040 -0.000038 -0.000036 -0.000034 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000010 0.000009 0.000006 0.000004 0.000001 -0.000002 -0.000005 -0.000007 -0.000010 -0.000011 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000012 -0.000013 -0.000014 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000032 -0.000033 -0.000033 -0.000032 -0.000031 -0.000029 -0.000027 -0.000025 -0.000024 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000007 0.000005 0.000003 0.000000 -0.000002 -0.000004 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000026 -0.000028 -0.000028 -0.000028 -0.000027 -0.000025 -0.000024 -0.000022 -0.000020 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000004 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000024 -0.000024 -0.000023 -0.000021 -0.000020 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 -0.000000 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000017 -0.000017 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode14_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000004 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000000 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000003 0.000002 -0.000000 -0.000003 -0.000006 -0.000009 -0.000013 -0.000016 -0.000020 -0.000023 -0.000026 -0.000028 -0.000030 -0.000031 -0.000031 -0.000031 -0.000031 -0.000030 -0.000028 -0.000026 -0.000024 -0.000021 -0.000018 -0.000014 -0.000011 -0.000007 -0.000004 -0.000001 0.000001 0.000002 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000002 -0.000000 -0.000004 -0.000008 -0.000012 -0.000017 -0.000022 -0.000028 -0.000033 -0.000038 -0.000042 -0.000046 -0.000050 -0.000052 -0.000053 -0.000054 -0.000053 -0.000052 -0.000050 -0.000048 -0.000044 -0.000040 -0.000036 -0.000031 -0.000026 -0.000020 -0.000015 -0.000011 -0.000006 -0.000003 -0.000000 0.000002 0.000003 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000013 0.000011 0.000009 0.000006 0.000003 -0.000001 -0.000006 -0.000011 -0.000018 -0.000025 -0.000032 -0.000040 -0.000049 -0.000057 -0.000064 -0.000071 -0.000077 -0.000081 -0.000085 -0.000087 -0.000087 -0.000087 -0.000085 -0.000082 -0.000078 -0.000073 -0.000067 -0.000060 -0.000052 -0.000045 -0.000037 -0.000029 -0.000022 -0.000015 -0.000010 -0.000005 -0.000002 0.000001 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000019 0.000020 0.000022 0.000023 0.000024 0.000024 0.000025 0.000024 0.000024 0.000023 0.000021 0.000020 0.000017 0.000014 0.000011 0.000007 0.000001 -0.000005 -0.000012 -0.000021 -0.000031 -0.000042 -0.000053 -0.000066 -0.000078 -0.000090 -0.000101 -0.000111 -0.000120 -0.000127 -0.000132 -0.000135 -0.000136 -0.000135 -0.000133 -0.000128 -0.000122 -0.000115 -0.000106 -0.000096 -0.000085 -0.000074 -0.000062 -0.000051 -0.000040 -0.000031 -0.000022 -0.000015 -0.000009 -0.000005 -0.000001 0.000001 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000025 0.000027 0.000029 0.000030 0.000031 0.000032 0.000032 0.000032 0.000031 0.000029 0.000026 0.000023 0.000019 0.000014 0.000007 -0.000001 -0.000010 -0.000021 -0.000034 -0.000049 -0.000065 -0.000082 -0.000100 -0.000118 -0.000136 -0.000153 -0.000168 -0.000181 -0.000191 -0.000199 -0.000204 -0.000206 -0.000206 -0.000202 -0.000196 -0.000188 -0.000177 -0.000164 -0.000150 -0.000134 -0.000118 -0.000101 -0.000084 -0.000069 -0.000055 -0.000042 -0.000031 -0.000022 -0.000015 -0.000009 -0.000004 0.000000 0.000003 0.000006 0.000007 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000023 0.000025 0.000028 0.000030 0.000032 0.000034 0.000036 0.000038 0.000040 0.000041 0.000042 0.000042 0.000041 0.000039 0.000036 0.000032 0.000026 0.000018 0.000008 -0.000003 -0.000017 -0.000033 -0.000052 -0.000073 -0.000096 -0.000121 -0.000147 -0.000173 -0.000199 -0.000224 -0.000246 -0.000266 -0.000282 -0.000294 -0.000302 -0.000305 -0.000305 -0.000301 -0.000292 -0.000281 -0.000265 -0.000247 -0.000227 -0.000204 -0.000181 -0.000157 -0.000133 -0.000111 -0.000090 -0.000072 -0.000056 -0.000042 -0.000030 -0.000020 -0.000012 -0.000005 0.000000 0.000004 0.000008 0.000010 0.000011 0.000012 0.000013 0.000013 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000018 0.000020 0.000023 0.000026 0.000029 0.000033 0.000036 0.000038 0.000041 0.000044 0.000047 0.000050 0.000053 0.000055 0.000057 0.000057 0.000057 0.000055 0.000050 0.000044 0.000036 0.000025 0.000012 -0.000005 -0.000025 -0.000048 -0.000074 -0.000104 -0.000137 -0.000172 -0.000210 -0.000248 -0.000285 -0.000321 -0.000353 -0.000382 -0.000406 -0.000424 -0.000436 -0.000442 -0.000443 -0.000438 -0.000427 -0.000410 -0.000389 -0.000364 -0.000335 -0.000303 -0.000270 -0.000236 -0.000203 -0.000171 -0.000141 -0.000114 -0.000090 -0.000069 -0.000051 -0.000036 -0.000023 -0.000012 -0.000004 0.000003 0.000008 0.000012 0.000015 0.000016 0.000017 0.000017 0.000017 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000019 0.000023 0.000026 0.000030 0.000034 0.000037 0.000041 0.000045 0.000049 0.000054 0.000058 0.000062 0.000066 0.000070 0.000074 0.000077 0.000079 0.000078 0.000076 0.000071 0.000063 0.000052 0.000037 0.000018 -0.000005 -0.000033 -0.000066 -0.000103 -0.000145 -0.000191 -0.000241 -0.000293 -0.000347 -0.000400 -0.000450 -0.000497 -0.000538 -0.000573 -0.000599 -0.000618 -0.000628 -0.000630 -0.000624 -0.000610 -0.000587 -0.000558 -0.000523 -0.000483 -0.000439 -0.000392 -0.000345 -0.000298 -0.000253 -0.000211 -0.000172 -0.000138 -0.000107 -0.000080 -0.000057 -0.000037 -0.000021 -0.000008 0.000003 0.000010 0.000016 0.000020 0.000022 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000022 0.000022 0.000021 0.000020 0.000018 0.000016 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000021 0.000024 0.000028 0.000033 0.000037 0.000042 0.000047 0.000053 0.000058 0.000064 0.000070 0.000076 0.000082 0.000089 0.000095 0.000101 0.000106 0.000109 0.000110 0.000107 0.000102 0.000091 0.000076 0.000056 0.000030 -0.000003 -0.000041 -0.000086 -0.000138 -0.000196 -0.000260 -0.000330 -0.000402 -0.000477 -0.000551 -0.000621 -0.000687 -0.000745 -0.000794 -0.000833 -0.000860 -0.000876 -0.000880 -0.000873 -0.000854 -0.000824 -0.000785 -0.000736 -0.000681 -0.000620 -0.000556 -0.000490 -0.000425 -0.000362 -0.000303 -0.000249 -0.000200 -0.000155 -0.000117 -0.000083 -0.000055 -0.000031 -0.000012 0.000004 0.000015 0.000023 0.000028 0.000031 0.000033 0.000033 0.000033 0.000032 0.000032 0.000031 0.000031 0.000030 0.000028 0.000026 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000021 0.000025 0.000030 0.000035 0.000040 0.000046 0.000052 0.000059 0.000066 0.000074 0.000083 0.000091 0.000101 0.000110 0.000120 0.000130 0.000139 0.000146 0.000151 0.000154 0.000152 0.000145 0.000132 0.000113 0.000085 0.000050 0.000006 -0.000047 -0.000109 -0.000181 -0.000261 -0.000349 -0.000443 -0.000543 -0.000645 -0.000746 -0.000843 -0.000933 -0.001014 -0.001082 -0.001137 -0.001176 -0.001200 -0.001207 -0.001198 -0.001174 -0.001134 -0.001081 -0.001016 -0.000940 -0.000857 -0.000769 -0.000679 -0.000590 -0.000504 -0.000422 -0.000346 -0.000278 -0.000216 -0.000161 -0.000114 -0.000074 -0.000040 -0.000013 0.000008 0.000023 0.000035 0.000042 0.000046 0.000048 0.000048 0.000047 0.000046 0.000045 0.000044 0.000042 0.000040 0.000038 0.000035 0.000032 0.000029 0.000025 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000021 0.000025 0.000030 0.000036 0.000041 0.000048 0.000056 0.000064 0.000073 0.000083 0.000095 0.000107 0.000120 0.000134 0.000148 0.000163 0.000177 0.000191 0.000202 0.000211 0.000216 0.000215 0.000207 0.000191 0.000166 0.000129 0.000082 0.000023 -0.000049 -0.000133 -0.000230 -0.000338 -0.000458 -0.000586 -0.000720 -0.000857 -0.000993 -0.001125 -0.001247 -0.001357 -0.001450 -0.001526 -0.001581 -0.001614 -0.001625 -0.001615 -0.001583 -0.001531 -0.001461 -0.001374 -0.001273 -0.001161 -0.001043 -0.000921 -0.000800 -0.000682 -0.000571 -0.000468 -0.000373 -0.000288 -0.000213 -0.000149 -0.000093 -0.000048 -0.000011 0.000017 0.000039 0.000053 0.000062 0.000068 0.000070 0.000070 0.000068 0.000066 0.000064 0.000061 0.000058 0.000055 0.000051 0.000046 0.000042 0.000037 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000035 0.000042 0.000049 0.000057 0.000067 0.000078 0.000091 0.000105 0.000121 0.000139 0.000158 0.000178 0.000199 0.000221 0.000242 0.000262 0.000279 0.000293 0.000301 0.000302 0.000293 0.000274 0.000241 0.000194 0.000132 0.000053 -0.000043 -0.000156 -0.000285 -0.000430 -0.000589 -0.000759 -0.000938 -0.001120 -0.001301 -0.001476 -0.001639 -0.001786 -0.001911 -0.002013 -0.002088 -0.002134 -0.002151 -0.002139 -0.002099 -0.002031 -0.001938 -0.001823 -0.001690 -0.001542 -0.001384 -0.001222 -0.001061 -0.000903 -0.000754 -0.000615 -0.000487 -0.000373 -0.000272 -0.000185 -0.000111 -0.000050 -0.000002 0.000036 0.000063 0.000082 0.000094 0.000100 0.000101 0.000100 0.000097 0.000093 0.000089 0.000084 0.000079 0.000073 0.000067 0.000061 0.000054 0.000048 0.000042 0.000036 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000033 0.000040 0.000048 0.000057 0.000068 0.000080 0.000095 0.000112 0.000132 0.000155 0.000180 0.000207 0.000236 0.000267 0.000298 0.000329 0.000358 0.000383 0.000404 0.000417 0.000420 0.000412 0.000388 0.000347 0.000287 0.000206 0.000102 -0.000024 -0.000172 -0.000343 -0.000534 -0.000743 -0.000966 -0.001200 -0.001439 -0.001676 -0.001905 -0.002119 -0.002312 -0.002478 -0.002613 -0.002713 -0.002775 -0.002800 -0.002786 -0.002734 -0.002647 -0.002526 -0.002376 -0.002202 -0.002009 -0.001803 -0.001591 -0.001378 -0.001171 -0.000973 -0.000789 -0.000620 -0.000469 -0.000336 -0.000221 -0.000124 -0.000045 0.000018 0.000067 0.000102 0.000125 0.000139 0.000146 0.000147 0.000144 0.000138 0.000131 0.000123 0.000115 0.000106 0.000097 0.000088 0.000078 0.000069 0.000060 0.000052 0.000045 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000030 0.000038 0.000046 0.000056 0.000067 0.000081 0.000097 0.000117 0.000140 0.000167 0.000199 0.000234 0.000272 0.000313 0.000356 0.000400 0.000443 0.000484 0.000521 0.000551 0.000571 0.000579 0.000570 0.000542 0.000492 0.000415 0.000312 0.000178 0.000015 -0.000178 -0.000399 -0.000647 -0.000918 -0.001207 -0.001510 -0.001818 -0.002124 -0.002419 -0.002696 -0.002946 -0.003162 -0.003337 -0.003468 -0.003551 -0.003584 -0.003568 -0.003503 -0.003391 -0.003237 -0.003044 -0.002820 -0.002571 -0.002306 -0.002031 -0.001756 -0.001487 -0.001230 -0.000990 -0.000771 -0.000574 -0.000401 -0.000253 -0.000128 -0.000026 0.000055 0.000116 0.000159 0.000188 0.000204 0.000210 0.000209 0.000203 0.000194 0.000182 0.000169 0.000155 0.000141 0.000128 0.000114 0.000100 0.000087 0.000075 0.000065 0.000055 0.000047 0.000040 0.000034 0.000029 0.000025 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000027 0.000034 0.000043 0.000053 0.000065 0.000079 0.000097 0.000119 0.000145 0.000176 0.000213 0.000255 0.000303 0.000355 0.000412 0.000471 0.000532 0.000592 0.000649 0.000700 0.000743 0.000773 0.000787 0.000780 0.000748 0.000686 0.000591 0.000460 0.000291 0.000083 -0.000164 -0.000447 -0.000764 -0.001111 -0.001480 -0.001865 -0.002258 -0.002647 -0.003024 -0.003376 -0.003695 -0.003971 -0.004196 -0.004364 -0.004472 -0.004516 -0.004497 -0.004416 -0.004275 -0.004080 -0.003836 -0.003551 -0.003235 -0.002897 -0.002547 -0.002196 -0.001852 -0.001524 -0.001217 -0.000936 -0.000685 -0.000464 -0.000275 -0.000116 0.000013 0.000114 0.000189 0.000243 0.000277 0.000295 0.000300 0.000295 0.000284 0.000268 0.000249 0.000229 0.000208 0.000187 0.000166 0.000147 0.000128 0.000110 0.000094 0.000080 0.000067 0.000057 0.000048 0.000041 0.000035 0.000030 0.000025 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000030 0.000039 0.000049 0.000061 0.000076 0.000095 0.000118 0.000146 0.000180 0.000222 0.000271 0.000328 0.000392 0.000462 0.000539 0.000619 0.000700 0.000782 0.000860 0.000930 0.000990 0.001034 0.001056 0.001052 0.001015 0.000941 0.000825 0.000662 0.000450 0.000189 -0.000122 -0.000479 -0.000879 -0.001315 -0.001781 -0.002265 -0.002758 -0.003247 -0.003720 -0.004163 -0.004564 -0.004911 -0.005195 -0.005409 -0.005546 -0.005604 -0.005581 -0.005481 -0.005305 -0.005061 -0.004755 -0.004399 -0.004003 -0.003579 -0.003140 -0.002698 -0.002266 -0.001852 -0.001465 -0.001112 -0.000795 -0.000517 -0.000279 -0.000081 0.000079 0.000204 0.000297 0.000361 0.000400 0.000419 0.000421 0.000411 0.000392 0.000367 0.000338 0.000307 0.000276 0.000246 0.000216 0.000188 0.000162 0.000138 0.000116 0.000098 0.000082 0.000069 0.000058 0.000049 0.000042 0.000036 0.000030 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000009 0.000013 0.000018 0.000025 0.000034 0.000044 0.000056 0.000072 0.000091 0.000114 0.000144 0.000181 0.000226 0.000280 0.000345 0.000419 0.000504 0.000597 0.000698 0.000804 0.000913 0.001022 0.001126 0.001222 0.001303 0.001364 0.001398 0.001399 0.001359 0.001271 0.001130 0.000931 0.000670 0.000346 -0.000039 -0.000483 -0.000981 -0.001523 -0.002101 -0.002702 -0.003314 -0.003920 -0.004506 -0.005055 -0.005552 -0.005984 -0.006338 -0.006604 -0.006776 -0.006850 -0.006824 -0.006701 -0.006484 -0.006183 -0.005805 -0.005364 -0.004874 -0.004349 -0.003806 -0.003259 -0.002722 -0.002209 -0.001729 -0.001289 -0.000896 -0.000551 -0.000257 -0.000013 0.000184 0.000336 0.000447 0.000522 0.000566 0.000584 0.000582 0.000563 0.000532 0.000495 0.000452 0.000408 0.000363 0.000320 0.000279 0.000240 0.000204 0.000173 0.000144 0.000120 0.000100 0.000083 0.000070 0.000059 0.000050 0.000042 0.000035 0.000029 0.000024 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000009 0.000014 0.000020 0.000028 0.000038 0.000051 0.000066 0.000085 0.000109 0.000139 0.000177 0.000224 0.000283 0.000353 0.000437 0.000534 0.000644 0.000765 0.000896 0.001035 0.001178 0.001320 0.001457 0.001584 0.001693 0.001776 0.001827 0.001835 0.001792 0.001691 0.001523 0.001282 0.000965 0.000570 0.000098 -0.000447 -0.001057 -0.001722 -0.002430 -0.003167 -0.003916 -0.004659 -0.005376 -0.006048 -0.006657 -0.007186 -0.007621 -0.007949 -0.008161 -0.008253 -0.008223 -0.008074 -0.007810 -0.007442 -0.006982 -0.006443 -0.005844 -0.005203 -0.004539 -0.003870 -0.003214 -0.002585 -0.001997 -0.001458 -0.000977 -0.000556 -0.000197 0.000101 0.000338 0.000521 0.000652 0.000739 0.000786 0.000801 0.000790 0.000759 0.000714 0.000658 0.000598 0.000535 0.000473 0.000413 0.000357 0.000305 0.000258 0.000216 0.000179 0.000148 0.000122 0.000100 0.000083 0.000070 0.000059 0.000050 0.000042 0.000034 0.000028 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000003 0.000006 0.000010 0.000015 0.000023 0.000032 0.000044 0.000059 0.000077 0.000101 0.000131 0.000169 0.000218 0.000278 0.000353 0.000443 0.000550 0.000674 0.000814 0.000970 0.001138 0.001317 0.001501 0.001685 0.001863 0.002028 0.002171 0.002283 0.002354 0.002373 0.002330 0.002214 0.002017 0.001731 0.001350 0.000875 0.000305 -0.000353 -0.001091 -0.001897 -0.002755 -0.003647 -0.004553 -0.005451 -0.006318 -0.007132 -0.007869 -0.008510 -0.009036 -0.009434 -0.009693 -0.009806 -0.009771 -0.009592 -0.009275 -0.008831 -0.008275 -0.007626 -0.006903 -0.006130 -0.005328 -0.004521 -0.003728 -0.002968 -0.002257 -0.001606 -0.001024 -0.000515 -0.000083 0.000273 0.000557 0.000772 0.000925 0.001022 0.001071 0.001080 0.001057 0.001009 0.000943 0.000865 0.000781 0.000695 0.000611 0.000530 0.000455 0.000386 0.000324 0.000269 0.000222 0.000182 0.000149 0.000122 0.000100 0.000083 0.000069 0.000058 0.000048 0.000040 0.000032 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000003 0.000006 0.000011 0.000017 0.000026 0.000037 0.000051 0.000069 0.000092 0.000121 0.000159 0.000207 0.000268 0.000344 0.000438 0.000552 0.000687 0.000843 0.001020 0.001216 0.001430 0.001656 0.001889 0.002124 0.002351 0.002563 0.002749 0.002896 0.002994 0.003028 0.002987 0.002857 0.002629 0.002293 0.001844 0.001278 0.000600 -0.000186 -0.001067 -0.002030 -0.003056 -0.004123 -0.005207 -0.006281 -0.007318 -0.008290 -0.009172 -0.009939 -0.010569 -0.011046 -0.011357 -0.011493 -0.011453 -0.011240 -0.010862 -0.010333 -0.009670 -0.008896 -0.008034 -0.007112 -0.006156 -0.005193 -0.004247 -0.003340 -0.002491 -0.001714 -0.001020 -0.000415 0.000099 0.000521 0.000854 0.001104 0.001278 0.001385 0.001433 0.001431 0.001391 0.001320 0.001228 0.001122 0.001008 0.000894 0.000781 0.000675 0.000576 0.000486 0.000406 0.000335 0.000275 0.000224 0.000181 0.000147 0.000120 0.000098 0.000081 0.000067 0.000055 0.000045 0.000037 0.000029 0.000022 0.000017 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000007 0.000012 0.000019 0.000029 0.000042 0.000059 0.000081 0.000109 0.000145 0.000192 0.000252 0.000328 0.000422 0.000539 0.000681 0.000848 0.001043 0.001263 0.001508 0.001774 0.002056 0.002349 0.002643 0.002930 0.003198 0.003435 0.003626 0.003756 0.003812 0.003776 0.003634 0.003374 0.002985 0.002461 0.001799 0.001001 0.000076 -0.000965 -0.002102 -0.003315 -0.004576 -0.005857 -0.007127 -0.008352 -0.009502 -0.010545 -0.011452 -0.012198 -0.012763 -0.013131 -0.013293 -0.013247 -0.012996 -0.012550 -0.011926 -0.011144 -0.010231 -0.009216 -0.008129 -0.007002 -0.005867 -0.004751 -0.003682 -0.002680 -0.001764 -0.000946 -0.000235 0.000367 0.000860 0.001246 0.001532 0.001727 0.001840 0.001882 0.001866 0.001802 0.001702 0.001577 0.001435 0.001286 0.001136 0.000989 0.000851 0.000723 0.000608 0.000505 0.000416 0.000339 0.000274 0.000221 0.000177 0.000143 0.000116 0.000094 0.000077 0.000063 0.000052 0.000042 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000008 0.000014 0.000022 0.000034 0.000049 0.000069 0.000095 0.000129 0.000173 0.000230 0.000304 0.000397 0.000514 0.000657 0.000831 0.001036 0.001274 0.001545 0.001846 0.002173 0.002521 0.002883 0.003247 0.003604 0.003939 0.004236 0.004480 0.004652 0.004734 0.004708 0.004557 0.004266 0.003823 0.003220 0.002453 0.001527 0.000449 -0.000764 -0.002091 -0.003507 -0.004981 -0.006478 -0.007963 -0.009396 -0.010741 -0.011961 -0.013022 -0.013895 -0.014556 -0.014987 -0.015177 -0.015123 -0.014830 -0.014310 -0.013581 -0.012669 -0.011603 -0.010419 -0.009152 -0.007838 -0.006514 -0.005214 -0.003967 -0.002800 -0.001733 -0.000781 0.000045 0.000741 0.001308 0.001749 0.002071 0.002284 0.002400 0.002433 0.002395 0.002301 0.002165 0.001998 0.001814 0.001620 0.001427 0.001239 0.001063 0.000901 0.000755 0.000625 0.000512 0.000416 0.000335 0.000268 0.000213 0.000170 0.000136 0.000110 0.000089 0.000072 0.000059 0.000047 0.000037 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000005 0.000009 0.000016 0.000026 0.000039 0.000056 0.000080 0.000111 0.000151 0.000205 0.000274 0.000363 0.000476 0.000617 0.000791 0.001001 0.001250 0.001538 0.001866 0.002230 0.002628 0.003052 0.003492 0.003938 0.004376 0.004789 0.005158 0.005464 0.005687 0.005803 0.005793 0.005637 0.005316 0.004818 0.004132 0.003256 0.002194 0.000955 -0.000443 -0.001975 -0.003610 -0.005313 -0.007044 -0.008761 -0.010419 -0.011974 -0.013385 -0.014613 -0.015624 -0.016389 -0.016887 -0.017108 -0.017046 -0.016706 -0.016104 -0.015262 -0.014208 -0.012977 -0.011610 -0.010148 -0.008633 -0.007106 -0.005606 -0.004169 -0.002824 -0.001596 -0.000502 0.000445 0.001241 0.001884 0.002380 0.002736 0.002964 0.003078 0.003094 0.003028 0.002896 0.002715 0.002499 0.002262 0.002016 0.001772 0.001536 0.001315 0.001111 0.000929 0.000767 0.000627 0.000507 0.000406 0.000323 0.000255 0.000202 0.000160 0.000127 0.000102 0.000082 0.000066 0.000053 0.000042 0.000033 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000003 0.000006 0.000011 0.000019 0.000030 0.000044 0.000064 0.000091 0.000128 0.000176 0.000239 0.000322 0.000428 0.000563 0.000732 0.000940 0.001190 0.001487 0.001831 0.002223 0.002660 0.003136 0.003645 0.004176 0.004714 0.005244 0.005746 0.006198 0.006578 0.006861 0.007021 0.007034 0.006877 0.006531 0.005978 0.005210 0.004221 0.003017 0.001608 0.000016 -0.001731 -0.003598 -0.005545 -0.007524 -0.009488 -0.011385 -0.013166 -0.014781 -0.016187 -0.017344 -0.018219 -0.018790 -0.019041 -0.018969 -0.018580 -0.017890 -0.016925 -0.015719 -0.014313 -0.012750 -0.011080 -0.009349 -0.007607 -0.005896 -0.004257 -0.002725 -0.001327 -0.000085 0.000988 0.001885 0.002605 0.003154 0.003540 0.003779 0.003885 0.003877 0.003773 0.003594 0.003359 0.003084 0.002786 0.002479 0.002174 0.001882 0.001608 0.001356 0.001131 0.000932 0.000759 0.000612 0.000488 0.000386 0.000304 0.000238 0.000187 0.000147 0.000117 0.000093 0.000074 0.000060 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000007 0.000013 0.000021 0.000033 0.000050 0.000072 0.000103 0.000145 0.000201 0.000274 0.000371 0.000496 0.000656 0.000855 0.001099 0.001395 0.001744 0.002150 0.002612 0.003128 0.003692 0.004296 0.004926 0.005568 0.006201 0.006804 0.007352 0.007817 0.008170 0.008383 0.008428 0.008278 0.007911 0.007308 0.006457 0.005355 0.004006 0.002424 0.000631 -0.001340 -0.003449 -0.005650 -0.007889 -0.010112 -0.012260 -0.014276 -0.016106 -0.017698 -0.019008 -0.019999 -0.020644 -0.020927 -0.020844 -0.020401 -0.019618 -0.018524 -0.017157 -0.015564 -0.013796 -0.011906 -0.009950 -0.007981 -0.006049 -0.004200 -0.002473 -0.000901 0.000494 0.001694 0.002692 0.003487 0.004085 0.004497 0.004739 0.004829 0.004787 0.004637 0.004401 0.004101 0.003756 0.003387 0.003009 0.002635 0.002277 0.001943 0.001636 0.001362 0.001120 0.000910 0.000731 0.000581 0.000458 0.000358 0.000279 0.000217 0.000169 0.000133 0.000105 0.000084 0.000067 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000003 0.000007 0.000013 0.000023 0.000036 0.000054 0.000079 0.000114 0.000160 0.000224 0.000309 0.000421 0.000566 0.000750 0.000981 0.001266 0.001609 0.002015 0.002488 0.003026 0.003628 0.004287 0.004993 0.005733 0.006488 0.007236 0.007952 0.008606 0.009167 0.009603 0.009880 0.009967 0.009832 0.009451 0.008803 0.007874 0.006661 0.005168 0.003411 0.001414 -0.000785 -0.003141 -0.005602 -0.008108 -0.010597 -0.013004 -0.015264 -0.017315 -0.019099 -0.020567 -0.021676 -0.022398 -0.022713 -0.022616 -0.022116 -0.021235 -0.020006 -0.018471 -0.016685 -0.014703 -0.012586 -0.010396 -0.008193 -0.006033 -0.003969 -0.002043 -0.000294 0.001254 0.002580 0.003676 0.004542 0.005184 0.005614 0.005850 0.005914 0.005830 0.005622 0.005318 0.004941 0.004517 0.004065 0.003606 0.003154 0.002721 0.002318 0.001950 0.001620 0.001329 0.001078 0.000864 0.000685 0.000538 0.000419 0.000324 0.000251 0.000194 0.000151 0.000119 0.000094 0.000075 0.000060 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 0.000000 0.000002 0.000006 0.000012 0.000022 0.000036 0.000056 0.000083 0.000121 0.000173 0.000244 0.000340 0.000466 0.000632 0.000842 0.001107 0.001432 0.001825 0.002292 0.002834 0.003453 0.004146 0.004906 0.005723 0.006580 0.007457 0.008330 0.009169 0.009941 0.010611 0.011140 0.011493 0.011631 0.011522 0.011136 0.010451 0.009452 0.008133 0.006501 0.004571 0.002373 -0.000053 -0.002657 -0.005380 -0.008155 -0.010914 -0.013582 -0.016088 -0.018363 -0.020341 -0.021968 -0.023197 -0.023995 -0.024340 -0.024229 -0.023669 -0.022687 -0.021318 -0.019612 -0.017626 -0.015425 -0.013076 -0.010648 -0.008208 -0.005818 -0.003536 -0.001412 0.000514 0.002212 0.003660 0.004849 0.005778 0.006455 0.006893 0.007114 0.007141 0.007002 0.006726 0.006341 0.005877 0.005361 0.004816 0.004265 0.003725 0.003210 0.002730 0.002293 0.001901 0.001557 0.001260 0.001007 0.000797 0.000624 0.000484 0.000374 0.000287 0.000221 0.000171 0.000133 0.000105 0.000083 0.000066 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000002 -0.000001 0.000003 0.000009 0.000019 0.000033 0.000054 0.000082 0.000123 0.000179 0.000257 0.000363 0.000504 0.000689 0.000926 0.001224 0.001591 0.002035 0.002562 0.003177 0.003879 0.004666 0.005532 0.006464 0.007445 0.008453 0.009459 0.010431 0.011331 0.012119 0.012754 0.013193 0.013395 0.013323 0.012944 0.012233 0.011173 0.009758 0.007995 0.005901 0.003509 0.000861 -0.001985 -0.004965 -0.008007 -0.011032 -0.013959 -0.016710 -0.019206 -0.021378 -0.023162 -0.024508 -0.025380 -0.025754 -0.025625 -0.025004 -0.023918 -0.022408 -0.020528 -0.018342 -0.015921 -0.013339 -0.010672 -0.007995 -0.005376 -0.002880 -0.000560 0.001537 0.003378 0.004940 0.006213 0.007195 0.007896 0.008332 0.008525 0.008503 0.008297 0.007939 0.007462 0.006898 0.006279 0.005631 0.004978 0.004341 0.003735 0.003172 0.002659 0.002201 0.001799 0.001453 0.001159 0.000915 0.000714 0.000553 0.000425 0.000326 0.000250 0.000192 0.000148 0.000116 0.000091 0.000072 0.000058 0.000046 0.000036 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000002 0.000003 0.000012 0.000026 0.000046 0.000075 0.000117 0.000177 0.000260 0.000375 0.000529 0.000732 0.000994 0.001323 0.001731 0.002225 0.002813 0.003499 0.004286 0.005169 0.006142 0.007193 0.008302 0.009445 0.010591 0.011703 0.012739 0.013656 0.014407 0.014944 0.015222 0.015199 0.014840 0.014116 0.013009 0.011512 0.009631 0.007386 0.004812 0.001956 -0.001121 -0.004348 -0.007645 -0.010927 -0.014106 -0.017093 -0.019805 -0.022163 -0.024099 -0.025558 -0.026500 -0.026900 -0.026752 -0.026068 -0.024878 -0.023227 -0.021174 -0.018790 -0.016151 -0.013340 -0.010439 -0.007530 -0.004689 -0.001985 0.000520 0.002779 0.004753 0.006418 0.007762 0.008786 0.009497 0.009917 0.010069 0.009984 0.009697 0.009245 0.008664 0.007990 0.007256 0.006495 0.005732 0.004991 0.004287 0.003634 0.003041 0.002513 0.002050 0.001652 0.001315 0.001035 0.000806 0.000623 0.000477 0.000364 0.000278 0.000212 0.000163 0.000126 0.000099 0.000078 0.000062 0.000049 0.000039 0.000030 0.000023 0.000018 0.000013 0.000010 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000012 -0.000012 -0.000010 -0.000006 0.000001 0.000013 0.000032 0.000060 0.000101 0.000162 0.000249 0.000371 0.000535 0.000754 0.001037 0.001396 0.001841 0.002382 0.003028 0.003783 0.004651 0.005629 0.006709 0.007879 0.009117 0.010398 0.011687 0.012945 0.014125 0.015178 0.016053 0.016699 0.017065 0.017106 0.016781 0.016060 0.014923 0.013361 0.011381 0.009004 0.006267 0.003221 -0.000069 -0.003525 -0.007062 -0.010585 -0.014000 -0.017211 -0.020125 -0.022658 -0.024737 -0.026301 -0.027307 -0.027728 -0.027559 -0.026812 -0.025519 -0.023730 -0.021510 -0.018933 -0.016084 -0.013052 -0.009926 -0.006796 -0.003744 -0.000847 0.001832 0.004237 0.006329 0.008081 0.009482 0.010530 0.011237 0.011625 0.011721 0.011560 0.011180 0.010620 0.009923 0.009128 0.008272 0.007389 0.006509 0.005656 0.004850 0.004104 0.003427 0.002826 0.002300 0.001849 0.001469 0.001153 0.000896 0.000690 0.000527 0.000401 0.000304 0.000231 0.000176 0.000135 0.000105 0.000082 0.000065 0.000051 0.000040 0.000031 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000014 -0.000017 -0.000020 -0.000021 -0.000022 -0.000020 -0.000016 -0.000007 0.000009 0.000034 0.000073 0.000133 0.000220 0.000345 0.000516 0.000746 0.001046 0.001428 0.001906 0.002488 0.003186 0.004006 0.004951 0.006018 0.007202 0.008487 0.009853 0.011271 0.012704 0.014109 0.015437 0.016633 0.017641 0.018406 0.018872 0.018990 0.018716 0.018016 0.016868 0.015263 0.013207 0.010722 0.007846 0.004634 0.001156 -0.002505 -0.006257 -0.009999 -0.013628 -0.017042 -0.020141 -0.022834 -0.025042 -0.026700 -0.027761 -0.028199 -0.028005 -0.027195 -0.025804 -0.023883 -0.021502 -0.018743 -0.015696 -0.012457 -0.009122 -0.005788 -0.002543 0.000531 0.003362 0.005895 0.008086 0.009906 0.011344 0.012398 0.013084 0.013423 0.013448 0.013196 0.012710 0.012032 0.011210 0.010285 0.009298 0.008288 0.007286 0.006318 0.005406 0.004565 0.003804 0.003129 0.002541 0.002037 0.001614 0.001263 0.000978 0.000751 0.000571 0.000432 0.000326 0.000246 0.000186 0.000142 0.000109 0.000084 0.000066 0.000052 0.000040 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000020 -0.000025 -0.000030 -0.000034 -0.000037 -0.000039 -0.000039 -0.000034 -0.000024 -0.000004 0.000030 0.000085 0.000168 0.000291 0.000464 0.000698 0.001009 0.001408 0.001910 0.002527 0.003269 0.004144 0.005157 0.006306 0.007585 0.008980 0.010468 0.012019 0.013593 0.015144 0.016620 0.017962 0.019109 0.020001 0.020579 0.020789 0.020583 0.019924 0.018788 0.017165 0.015060 0.012495 0.009510 0.006165 0.002530 -0.001304 -0.005240 -0.009171 -0.012987 -0.016578 -0.019837 -0.022669 -0.024989 -0.026727 -0.027834 -0.028281 -0.028061 -0.027189 -0.025703 -0.023659 -0.021130 -0.018204 -0.014975 -0.011548 -0.008026 -0.004509 -0.001095 0.002130 0.005090 0.007726 0.009991 0.011857 0.013309 0.014350 0.014994 0.015268 0.015206 0.014850 0.014245 0.013440 0.012484 0.011423 0.010302 0.009161 0.008035 0.006951 0.005934 0.004998 0.004154 0.003407 0.002759 0.002205 0.001740 0.001357 0.001047 0.000799 0.000605 0.000455 0.000341 0.000255 0.000191 0.000144 0.000110 0.000084 0.000065 0.000050 0.000039 0.000029 0.000022 0.000016 0.000011 0.000007 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000002 -0.000005 -0.000008 -0.000012 -0.000017 -0.000022 -0.000028 -0.000035 -0.000042 -0.000049 -0.000057 -0.000063 -0.000068 -0.000071 -0.000069 -0.000057 -0.000032 0.000013 0.000088 0.000203 0.000370 0.000603 0.000915 0.001322 0.001838 0.002477 0.003252 0.004171 0.005241 0.006461 0.007824 0.009318 0.010917 0.012592 0.014301 0.015994 0.017615 0.019103 0.020392 0.021419 0.022119 0.022434 0.022314 0.021719 0.020620 0.019006 0.016883 0.014272 0.011214 0.007771 0.004018 0.000049 -0.004034 -0.008118 -0.012085 -0.015821 -0.019212 -0.022157 -0.024566 -0.026367 -0.027507 -0.027956 -0.027707 -0.026776 -0.025203 -0.023046 -0.020385 -0.017309 -0.013923 -0.010333 -0.006649 -0.002979 0.000574 0.003921 0.006980 0.009690 0.012001 0.013885 0.015327 0.016332 0.016915 0.017106 0.016942 0.016469 0.015737 0.014796 0.013701 0.012501 0.011244 0.009972 0.008723 0.007527 0.006407 0.005381 0.004458 0.003644 0.002940 0.002340 0.001839 0.001427 0.001094 0.000830 0.000624 0.000465 0.000345 0.000256 0.000190 0.000142 0.000107 0.000081 0.000062 0.000047 0.000036 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000008 -0.000012 -0.000017 -0.000023 -0.000030 -0.000039 -0.000048 -0.000058 -0.000069 -0.000081 -0.000094 -0.000107 -0.000119 -0.000127 -0.000128 -0.000116 -0.000085 -0.000025 0.000075 0.000228 0.000449 0.000752 0.001154 0.001672 0.002321 0.003114 0.004063 0.005174 0.006448 0.007881 0.009458 0.011156 0.012942 0.014774 0.016599 0.018360 0.019991 0.021424 0.022589 0.023420 0.023855 0.023839 0.023328 0.022293 0.020720 0.018613 0.015992 0.012902 0.009404 0.005576 0.001515 -0.002671 -0.006864 -0.010943 -0.014785 -0.018274 -0.021302 -0.023776 -0.025619 -0.026779 -0.027221 -0.026940 -0.025953 -0.024301 -0.022047 -0.019272 -0.016071 -0.012553 -0.008830 -0.005018 -0.001230 0.002429 0.005861 0.008985 0.011734 0.014060 0.015932 0.017338 0.018282 0.018784 0.018874 0.018595 0.017994 0.017126 0.016046 0.014810 0.013471 0.012080 0.010682 0.009316 0.008013 0.006799 0.005689 0.004695 0.003822 0.003068 0.002429 0.001898 0.001462 0.001113 0.000836 0.000622 0.000458 0.000336 0.000245 0.000179 0.000132 0.000098 0.000073 0.000055 0.000042 0.000031 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000023 -0.000031 -0.000040 -0.000051 -0.000063 -0.000077 -0.000093 -0.000112 -0.000133 -0.000155 -0.000179 -0.000201 -0.000218 -0.000225 -0.000214 -0.000176 -0.000100 0.000029 0.000227 0.000508 0.000893 0.001397 0.002039 0.002833 0.003793 0.004927 0.006238 0.007721 0.009363 0.011140 0.013021 0.014960 0.016905 0.018795 0.020563 0.022136 0.023443 0.024412 0.024978 0.025083 0.024680 0.023737 0.022236 0.020181 0.017592 0.014513 0.011005 0.007150 0.003047 -0.001193 -0.005448 -0.009592 -0.013498 -0.017046 -0.020123 -0.022633 -0.024498 -0.025660 -0.026087 -0.025772 -0.024733 -0.023014 -0.020678 -0.017812 -0.014514 -0.010896 -0.007076 -0.003173 0.000695 0.004417 0.007895 0.011043 0.013795 0.016100 0.017929 0.019270 0.020130 0.020530 0.020504 0.020097 0.019361 0.018353 0.017131 0.015756 0.014283 0.012765 0.011249 0.009775 0.008376 0.007077 0.005896 0.004842 0.003920 0.003127 0.002458 0.001904 0.001454 0.001094 0.000811 0.000594 0.000430 0.000309 0.000221 0.000158 0.000113 0.000082 0.000060 0.000045 0.000033 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000011 -0.000016 -0.000022 -0.000030 -0.000040 -0.000051 -0.000065 -0.000082 -0.000101 -0.000123 -0.000150 -0.000180 -0.000215 -0.000253 -0.000293 -0.000331 -0.000362 -0.000379 -0.000371 -0.000327 -0.000233 -0.000071 0.000175 0.000526 0.000999 0.001615 0.002391 0.003342 0.004477 0.005801 0.007311 0.008995 0.010831 0.012784 0.014812 0.016859 0.018865 0.020758 0.022466 0.023913 0.025025 0.025733 0.025975 0.025702 0.024878 0.023483 0.021518 0.019003 0.015981 0.012513 0.008683 0.004590 0.000349 -0.003916 -0.008075 -0.011999 -0.015563 -0.018653 -0.021169 -0.023030 -0.024178 -0.024580 -0.024229 -0.023144 -0.021370 -0.018973 -0.016041 -0.012677 -0.008996 -0.005118 -0.001167 0.002735 0.006477 0.009957 0.013088 0.015801 0.018049 0.019802 0.021049 0.021800 0.022079 0.021921 0.021377 0.020500 0.019350 0.017990 0.016482 0.014883 0.013248 0.011627 0.010060 0.008580 0.007212 0.005974 0.004875 0.003917 0.003099 0.002412 0.001847 0.001390 0.001029 0.000748 0.000535 0.000377 0.000261 0.000180 0.000123 0.000084 0.000058 0.000041 0.000029 0.000021 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000051 -0.000065 -0.000083 -0.000104 -0.000129 -0.000159 -0.000195 -0.000238 -0.000288 -0.000344 -0.000406 -0.000470 -0.000531 -0.000582 -0.000613 -0.000612 -0.000564 -0.000452 -0.000256 0.000043 0.000468 0.001038 0.001773 0.002690 0.003802 0.005114 0.006626 0.008326 0.010193 0.012195 0.014287 0.016417 0.018520 0.020526 0.022360 0.023943 0.025200 0.026057 0.026451 0.026327 0.025648 0.024392 0.022555 0.020158 0.017240 0.013863 0.010112 0.006085 0.001899 -0.002321 -0.006443 -0.010335 -0.013872 -0.016935 -0.019424 -0.021257 -0.022374 -0.022742 -0.022354 -0.021230 -0.019416 -0.016980 -0.014012 -0.010616 -0.006911 -0.003019 0.000934 0.004824 0.008538 0.011972 0.015040 0.017675 0.019827 0.021470 0.022596 0.023214 0.023353 0.023053 0.022363 0.021343 0.020055 0.018563 0.016931 0.015219 0.013484 0.011774 0.010131 0.008589 0.007172 0.005896 0.004769 0.003794 0.002965 0.002276 0.001713 0.001263 0.000910 0.000641 0.000440 0.000293 0.000190 0.000119 0.000073 0.000043 0.000025 0.000015 0.000009 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000021 -0.000028 -0.000037 -0.000049 -0.000063 -0.000081 -0.000103 -0.000130 -0.000162 -0.000202 -0.000249 -0.000306 -0.000374 -0.000452 -0.000540 -0.000635 -0.000733 -0.000826 -0.000905 -0.000957 -0.000968 -0.000919 -0.000790 -0.000559 -0.000204 0.000298 0.000970 0.001828 0.002890 0.004162 0.005646 0.007333 0.009203 0.011225 0.013356 0.015544 0.017724 0.019826 0.021773 0.023485 0.024885 0.025896 0.026453 0.026497 0.025989 0.024901 0.023231 0.020993 0.018227 0.014993 0.011374 0.007470 0.003396 -0.000723 -0.004754 -0.008564 -0.012027 -0.015024 -0.017454 -0.019233 -0.020302 -0.020627 -0.020202 -0.019047 -0.017210 -0.014759 -0.011785 -0.008396 -0.004708 -0.000849 0.003057 0.006885 0.010521 0.013861 0.016821 0.019334 0.021353 0.022854 0.023830 0.024295 0.024279 0.023826 0.022987 0.021825 0.020404 0.018790 0.017049 0.015242 0.013425 0.011649 0.009953 0.008372 0.006928 0.005636 0.004504 0.003531 0.002712 0.002036 0.001491 0.001061 0.000730 0.000482 0.000302 0.000176 0.000091 0.000038 0.000006 -0.000011 -0.000018 -0.000019 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000046 -0.000060 -0.000078 -0.000100 -0.000127 -0.000160 -0.000201 -0.000251 -0.000312 -0.000386 -0.000475 -0.000578 -0.000697 -0.000828 -0.000969 -0.001111 -0.001247 -0.001363 -0.001445 -0.001473 -0.001427 -0.001283 -0.001017 -0.000605 -0.000023 0.000751 0.001734 0.002937 0.004363 0.006005 0.007847 0.009859 0.012001 0.014219 0.016453 0.018630 0.020675 0.022506 0.024044 0.025211 0.025938 0.026166 0.025849 0.024959 0.023489 0.021452 0.018884 0.015845 0.012412 0.008686 0.004779 0.000818 -0.003068 -0.006747 -0.010090 -0.012982 -0.015319 -0.017020 -0.018024 -0.018299 -0.017839 -0.016663 -0.014821 -0.012381 -0.009435 -0.006090 -0.002465 0.001315 0.005123 0.008838 0.012345 0.015544 0.018350 0.020699 0.022549 0.023876 0.024677 0.024970 0.024787 0.024174 0.023186 0.021887 0.020343 0.018622 0.016789 0.014908 0.013034 0.011215 0.009494 0.007899 0.006455 0.005173 0.004060 0.003112 0.002323 0.001681 0.001171 0.000777 0.000481 0.000267 0.000119 0.000022 -0.000037 -0.000067 -0.000079 -0.000079 -0.000071 -0.000060 -0.000049 -0.000037 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000004 -0.000002 0.000000 0.000002 0.000004 0.000005 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000034 -0.000044 -0.000057 -0.000073 -0.000094 -0.000120 -0.000153 -0.000193 -0.000244 -0.000306 -0.000382 -0.000476 -0.000588 -0.000721 -0.000875 -0.001048 -0.001237 -0.001437 -0.001638 -0.001829 -0.001993 -0.002112 -0.002164 -0.002125 -0.001969 -0.001669 -0.001200 -0.000537 0.000339 0.001442 0.002779 0.004345 0.006126 0.008097 0.010218 0.012439 0.014700 0.016930 0.019054 0.020991 0.022659 0.023980 0.024882 0.025303 0.025196 0.024529 0.023291 0.021492 0.019165 0.016366 0.013171 0.009676 0.005992 0.002241 -0.001448 -0.004946 -0.008126 -0.010874 -0.013088 -0.014687 -0.015612 -0.015831 -0.015338 -0.014153 -0.012325 -0.009924 -0.007040 -0.003780 -0.000262 0.003390 0.007052 0.010603 0.013931 0.016940 0.019548 0.021695 0.023341 0.024466 0.025071 0.025175 0.024816 0.024040 0.022905 0.021478 0.019825 0.018015 0.016113 0.014182 0.012278 0.010446 0.008727 0.007149 0.005734 0.004490 0.003422 0.002524 0.001789 0.001201 0.000746 0.000405 0.000159 -0.000008 -0.000113 -0.000172 -0.000196 -0.000197 -0.000184 -0.000162 -0.000136 -0.000110 -0.000086 -0.000065 -0.000048 -0.000034 -0.000023 -0.000016 -0.000010 -0.000006 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000006 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000042 -0.000053 -0.000068 -0.000088 -0.000112 -0.000143 -0.000181 -0.000230 -0.000290 -0.000366 -0.000460 -0.000575 -0.000714 -0.000879 -0.001072 -0.001292 -0.001536 -0.001800 -0.002075 -0.002349 -0.002607 -0.002830 -0.002995 -0.003077 -0.003048 -0.002882 -0.002548 -0.002022 -0.001281 -0.000306 0.000910 0.002367 0.004056 0.005953 0.008021 0.010215 0.012476 0.014735 0.016917 0.018943 0.020729 0.022198 0.023275 0.023897 0.024012 0.023588 0.022609 0.021082 0.019035 0.016520 0.013610 0.010396 0.006984 0.003493 0.000049 -0.003223 -0.006200 -0.008769 -0.010832 -0.012308 -0.013141 -0.013299 -0.012777 -0.011596 -0.009803 -0.007468 -0.004681 -0.001546 0.001821 0.005298 0.008765 0.012103 0.015205 0.017979 0.020349 0.022256 0.023667 0.024565 0.024955 0.024860 0.024318 0.023380 0.022106 0.020563 0.018818 0.016940 0.014994 0.013041 0.011135 0.009322 0.007637 0.006108 0.004752 0.003576 0.002581 0.001761 0.001103 0.000592 0.000211 -0.000059 -0.000239 -0.000346 -0.000397 -0.000407 -0.000389 -0.000353 -0.000308 -0.000260 -0.000212 -0.000168 -0.000129 -0.000097 -0.000070 -0.000049 -0.000033 -0.000022 -0.000014 -0.000008 -0.000005 -0.000002 0.000001 0.000003 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000038 -0.000049 -0.000063 -0.000080 -0.000102 -0.000130 -0.000166 -0.000211 -0.000268 -0.000340 -0.000430 -0.000542 -0.000681 -0.000849 -0.001050 -0.001286 -0.001557 -0.001861 -0.002194 -0.002550 -0.002915 -0.003277 -0.003614 -0.003905 -0.004123 -0.004239 -0.004224 -0.004048 -0.003682 -0.003100 -0.002282 -0.001216 0.000103 0.001668 0.003459 0.005444 0.007581 0.009813 0.012075 0.014293 0.016388 0.018278 0.019885 0.021133 0.021957 0.022304 0.022138 0.021438 0.020210 0.018476 0.016283 0.013698 0.010807 0.007713 0.004527 0.001371 -0.001635 -0.004372 -0.006732 -0.008618 -0.009955 -0.010686 -0.010781 -0.010236 -0.009072 -0.007336 -0.005095 -0.002437 0.000534 0.003707 0.006965 0.010190 0.013269 0.016102 0.018600 0.020693 0.022330 0.023478 0.024129 0.024290 0.023987 0.023262 0.022168 0.020765 0.019121 0.017304 0.015382 0.013420 0.011475 0.009600 0.007838 0.006220 0.004772 0.003507 0.002429 0.001536 0.000820 0.000264 -0.000147 -0.000433 -0.000616 -0.000713 -0.000746 -0.000731 -0.000683 -0.000614 -0.000535 -0.000453 -0.000373 -0.000300 -0.000235 -0.000179 -0.000133 -0.000095 -0.000066 -0.000045 -0.000029 -0.000018 -0.000011 -0.000006 -0.000003 -0.000000 0.000002 0.000004 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000033 -0.000043 -0.000056 -0.000072 -0.000092 -0.000117 -0.000149 -0.000190 -0.000241 -0.000307 -0.000391 -0.000496 -0.000629 -0.000792 -0.000991 -0.001230 -0.001511 -0.001836 -0.002205 -0.002613 -0.003054 -0.003518 -0.003990 -0.004451 -0.004877 -0.005243 -0.005517 -0.005670 -0.005668 -0.005482 -0.005082 -0.004445 -0.003554 -0.002402 -0.000990 0.000665 0.002538 0.004588 0.006763 0.009001 0.011230 0.013373 0.015350 0.017081 0.018492 0.019516 0.020097 0.020197 0.019793 0.018883 0.017487 0.015646 0.013420 0.010889 0.008149 0.005307 0.002474 -0.000231 -0.002699 -0.004823 -0.006513 -0.007696 -0.008318 -0.008351 -0.007791 -0.006659 -0.004999 -0.002880 -0.000384 0.002387 0.005328 0.008324 0.011266 0.014046 0.016570 0.018757 0.020541 0.021879 0.022745 0.023133 0.023056 0.022543 0.021638 0.020395 0.018877 0.017151 0.015285 0.013346 0.011396 0.009490 0.007679 0.006000 0.004483 0.003149 0.002006 0.001056 0.000294 -0.000293 -0.000722 -0.001012 -0.001184 -0.001260 -0.001261 -0.001207 -0.001115 -0.000998 -0.000871 -0.000742 -0.000617 -0.000502 -0.000399 -0.000310 -0.000235 -0.000173 -0.000124 -0.000086 -0.000058 -0.000037 -0.000024 -0.000014 -0.000008 -0.000004 -0.000001 0.000001 0.000004 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000035 -0.000047 -0.000062 -0.000080 -0.000102 -0.000131 -0.000167 -0.000213 -0.000271 -0.000346 -0.000442 -0.000564 -0.000716 -0.000905 -0.001137 -0.001415 -0.001743 -0.002125 -0.002559 -0.003045 -0.003576 -0.004142 -0.004730 -0.005320 -0.005889 -0.006411 -0.006853 -0.007185 -0.007372 -0.007380 -0.007180 -0.006743 -0.006050 -0.005088 -0.003855 -0.002361 -0.000629 0.001307 0.003398 0.005585 0.007800 0.009968 0.012012 0.013851 0.015413 0.016628 0.017441 0.017809 0.017708 0.017130 0.016089 0.014621 0.012779 0.010635 0.008279 0.005807 0.003328 0.000948 -0.001226 -0.003095 -0.004575 -0.005594 -0.006104 -0.006077 -0.005511 -0.004425 -0.002863 -0.000890 0.001413 0.003952 0.006625 0.009324 0.011946 0.014392 0.016575 0.018420 0.019871 0.020890 0.021458 0.021573 0.021254 0.020532 0.019453 0.018075 0.016459 0.014672 0.012782 0.010853 0.008945 0.007110 0.005394 0.003832 0.002448 0.001258 0.000268 -0.000525 -0.001131 -0.001563 -0.001843 -0.001991 -0.002031 -0.001986 -0.001876 -0.001723 -0.001542 -0.001350 -0.001156 -0.000971 -0.000799 -0.000644 -0.000509 -0.000394 -0.000297 -0.000218 -0.000156 -0.000108 -0.000072 -0.000047 -0.000029 -0.000018 -0.000010 -0.000005 -0.000002 0.000001 0.000003 0.000005 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000037 -0.000050 -0.000066 -0.000087 -0.000112 -0.000143 -0.000183 -0.000234 -0.000300 -0.000384 -0.000492 -0.000629 -0.000802 -0.001018 -0.001281 -0.001599 -0.001975 -0.002414 -0.002916 -0.003480 -0.004101 -0.004771 -0.005476 -0.006198 -0.006913 -0.007594 -0.008211 -0.008728 -0.009111 -0.009325 -0.009336 -0.009115 -0.008635 -0.007882 -0.006848 -0.005538 -0.003970 -0.002174 -0.000193 0.001918 0.004094 0.006264 0.008352 0.010280 0.011975 0.013370 0.014406 0.015038 0.015239 0.014997 0.014320 0.013237 0.011793 0.010054 0.008100 0.006019 0.003911 0.001876 0.000011 -0.001591 -0.002850 -0.003702 -0.004100 -0.004018 -0.003455 -0.002430 -0.000986 0.000817 0.002902 0.005180 0.007555 0.009927 0.012200 0.014284 0.016100 0.017582 0.018682 0.019369 0.019629 0.019468 0.018908 0.017983 0.016743 0.015244 0.013550 0.011725 0.009837 0.007946 0.006110 0.004376 0.002787 0.001371 0.000149 -0.000867 -0.001677 -0.002288 -0.002713 -0.002969 -0.003080 -0.003069 -0.002961 -0.002779 -0.002547 -0.002284 -0.002008 -0.001731 -0.001466 -0.001219 -0.000996 -0.000798 -0.000628 -0.000484 -0.000365 -0.000268 -0.000191 -0.000132 -0.000089 -0.000058 -0.000036 -0.000022 -0.000013 -0.000007 -0.000003 0.000001 0.000003 0.000005 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000013 -0.000019 -0.000028 -0.000039 -0.000053 -0.000070 -0.000092 -0.000119 -0.000154 -0.000197 -0.000253 -0.000326 -0.000419 -0.000539 -0.000692 -0.000885 -0.001125 -0.001420 -0.001776 -0.002199 -0.002693 -0.003261 -0.003902 -0.004613 -0.005385 -0.006206 -0.007058 -0.007917 -0.008758 -0.009547 -0.010252 -0.010834 -0.011258 -0.011486 -0.011487 -0.011231 -0.010699 -0.009879 -0.008770 -0.007386 -0.005750 -0.003903 -0.001892 0.000221 0.002368 0.004477 0.006472 0.008282 0.009838 0.011082 0.011968 0.012463 0.012552 0.012237 0.011540 0.010499 0.009172 0.007627 0.005947 0.004220 0.002537 0.000989 -0.000340 -0.001376 -0.002061 -0.002350 -0.002220 -0.001672 -0.000722 0.000588 0.002201 0.004046 0.006040 0.008093 0.010115 0.012018 0.013720 0.015152 0.016258 0.016996 0.017344 0.017296 0.016862 0.016067 0.014951 0.013564 0.011963 0.010212 0.008374 0.006513 0.004688 0.002952 0.001348 -0.000088 -0.001329 -0.002362 -0.003180 -0.003787 -0.004194 -0.004418 -0.004481 -0.004407 -0.004222 -0.003953 -0.003625 -0.003261 -0.002881 -0.002501 -0.002136 -0.001793 -0.001482 -0.001204 -0.000961 -0.000754 -0.000580 -0.000436 -0.000320 -0.000229 -0.000159 -0.000107 -0.000069 -0.000044 -0.000026 -0.000015 -0.000008 -0.000003 0.000001 0.000003 0.000005 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000013 -0.000019 -0.000028 -0.000040 -0.000054 -0.000073 -0.000096 -0.000125 -0.000162 -0.000209 -0.000270 -0.000348 -0.000450 -0.000581 -0.000748 -0.000959 -0.001223 -0.001548 -0.001940 -0.002407 -0.002954 -0.003584 -0.004297 -0.005092 -0.005961 -0.006892 -0.007868 -0.008867 -0.009860 -0.010818 -0.011704 -0.012481 -0.013112 -0.013557 -0.013780 -0.013752 -0.013447 -0.012848 -0.011952 -0.010765 -0.009307 -0.007612 -0.005723 -0.003696 -0.001595 0.000511 0.002549 0.004449 0.006145 0.007577 0.008697 0.009470 0.009877 0.009913 0.009593 0.008949 0.008028 0.006891 0.005609 0.004262 0.002932 0.001699 0.000641 -0.000176 -0.000697 -0.000885 -0.000717 -0.000194 0.000667 0.001828 0.003236 0.004825 0.006517 0.008233 0.009890 0.011409 0.012719 0.013759 0.014483 0.014859 0.014871 0.014520 0.013821 0.012804 0.011512 0.009996 0.008314 0.006529 0.004702 0.002894 0.001161 -0.000451 -0.001900 -0.003157 -0.004201 -0.005023 -0.005623 -0.006009 -0.006196 -0.006205 -0.006060 -0.005790 -0.005422 -0.004984 -0.004502 -0.004001 -0.003498 -0.003011 -0.002553 -0.002131 -0.001752 -0.001418 -0.001129 -0.000883 -0.000678 -0.000510 -0.000375 -0.000269 -0.000187 -0.000126 -0.000082 -0.000052 -0.000031 -0.000018 -0.000009 -0.000003 0.000001 0.000004 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000013 -0.000019 -0.000028 -0.000040 -0.000055 -0.000075 -0.000099 -0.000130 -0.000168 -0.000218 -0.000283 -0.000367 -0.000475 -0.000616 -0.000796 -0.001024 -0.001308 -0.001659 -0.002083 -0.002589 -0.003183 -0.003869 -0.004649 -0.005520 -0.006477 -0.007508 -0.008597 -0.009723 -0.010859 -0.011973 -0.013030 -0.013992 -0.014819 -0.015472 -0.015912 -0.016106 -0.016026 -0.015651 -0.014972 -0.013990 -0.012721 -0.011192 -0.009443 -0.007522 -0.005491 -0.003413 -0.001357 0.000607 0.002416 0.004010 0.005340 0.006367 0.007067 0.007433 0.007471 0.007206 0.006676 0.005933 0.005037 0.004059 0.003071 0.002145 0.001348 0.000742 0.000374 0.000279 0.000475 0.000962 0.001723 0.002724 0.003915 0.005236 0.006618 0.007988 0.009273 0.010405 0.011321 0.011972 0.012319 0.012339 0.012025 0.011383 0.010435 0.009215 0.007766 0.006143 0.004402 0.002606 0.000813 -0.000919 -0.002538 -0.004002 -0.005275 -0.006334 -0.007164 -0.007761 -0.008129 -0.008281 -0.008237 -0.008022 -0.007663 -0.007191 -0.006635 -0.006025 -0.005387 -0.004745 -0.004119 -0.003524 -0.002972 -0.002470 -0.002023 -0.001633 -0.001297 -0.001013 -0.000778 -0.000585 -0.000430 -0.000309 -0.000216 -0.000146 -0.000096 -0.000060 -0.000036 -0.000020 -0.000010 -0.000004 0.000001 0.000004 0.000006 0.000007 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000013 -0.000019 -0.000029 -0.000041 -0.000056 -0.000076 -0.000101 -0.000132 -0.000172 -0.000224 -0.000292 -0.000380 -0.000495 -0.000643 -0.000833 -0.001074 -0.001376 -0.001748 -0.002199 -0.002738 -0.003372 -0.004105 -0.004940 -0.005876 -0.006907 -0.008025 -0.009213 -0.010450 -0.011711 -0.012963 -0.014173 -0.015302 -0.016309 -0.017154 -0.017797 -0.018202 -0.018337 -0.018179 -0.017714 -0.016940 -0.015866 -0.014513 -0.012917 -0.011121 -0.009180 -0.007154 -0.005108 -0.003108 -0.001216 0.000509 0.002015 0.003264 0.004228 0.004893 0.005260 0.005347 0.005182 0.004807 0.004276 0.003646 0.002981 0.002344 0.001793 0.001383 0.001155 0.001140 0.001353 0.001794 0.002446 0.003279 0.004247 0.005297 0.006366 0.007391 0.008307 0.009057 0.009588 0.009859 0.009843 0.009524 0.008902 0.007991 0.006815 0.005413 0.003831 0.002123 0.000347 -0.001438 -0.003174 -0.004808 -0.006294 -0.007593 -0.008676 -0.009523 -0.010128 -0.010489 -0.010618 -0.010532 -0.010255 -0.009814 -0.009240 -0.008567 -0.007824 -0.007043 -0.006251 -0.005472 -0.004724 -0.004023 -0.003379 -0.002800 -0.002287 -0.001841 -0.001460 -0.001140 -0.000874 -0.000658 -0.000485 -0.000349 -0.000245 -0.000167 -0.000110 -0.000069 -0.000042 -0.000023 -0.000011 -0.000004 0.000001 0.000004 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000029 -0.000041 -0.000056 -0.000076 -0.000101 -0.000133 -0.000174 -0.000227 -0.000297 -0.000388 -0.000506 -0.000660 -0.000858 -0.001109 -0.001423 -0.001811 -0.002282 -0.002845 -0.003508 -0.004277 -0.005154 -0.006140 -0.007231 -0.008417 -0.009683 -0.011010 -0.012373 -0.013741 -0.015080 -0.016351 -0.017514 -0.018528 -0.019352 -0.019947 -0.020281 -0.020327 -0.020068 -0.019496 -0.018616 -0.017445 -0.016012 -0.014355 -0.012524 -0.010574 -0.008565 -0.006559 -0.004618 -0.002799 -0.001153 0.000280 0.001467 0.002393 0.003051 0.003451 0.003616 0.003577 0.003378 0.003067 0.002698 0.002325 0.001999 0.001766 0.001661 0.001712 0.001931 0.002317 0.002854 0.003515 0.004260 0.005041 0.005803 0.006492 0.007052 0.007434 0.007598 0.007511 0.007155 0.006521 0.005617 0.004462 0.003085 0.001528 -0.000161 -0.001927 -0.003715 -0.005466 -0.007126 -0.008646 -0.009984 -0.011106 -0.011988 -0.012619 -0.012993 -0.013119 -0.013010 -0.012688 -0.012181 -0.011520 -0.010738 -0.009870 -0.008949 -0.008005 -0.007066 -0.006156 -0.005293 -0.004492 -0.003762 -0.003109 -0.002534 -0.002037 -0.001613 -0.001258 -0.000965 -0.000727 -0.000537 -0.000387 -0.000273 -0.000187 -0.000123 -0.000078 -0.000047 -0.000026 -0.000013 -0.000004 0.000001 0.000004 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000041 -0.000056 -0.000075 -0.000100 -0.000132 -0.000173 -0.000227 -0.000298 -0.000390 -0.000510 -0.000667 -0.000868 -0.001125 -0.001446 -0.001842 -0.002324 -0.002902 -0.003583 -0.004374 -0.005278 -0.006297 -0.007426 -0.008658 -0.009979 -0.011370 -0.012807 -0.014261 -0.015699 -0.017081 -0.018370 -0.019523 -0.020499 -0.021259 -0.021769 -0.021998 -0.021928 -0.021547 -0.020856 -0.019866 -0.018601 -0.017095 -0.015391 -0.013538 -0.011594 -0.009616 -0.007662 -0.005788 -0.004044 -0.002473 -0.001107 0.000033 0.000936 0.001605 0.002055 0.002310 0.002403 0.002375 0.002268 0.002129 0.002000 0.001920 0.001920 0.002022 0.002235 0.002559 0.002979 0.003470 0.003997 0.004518 0.004987 0.005357 0.005581 0.005622 0.005445 0.005030 0.004364 0.003448 0.002295 0.000929 -0.000617 -0.002298 -0.004066 -0.005866 -0.007642 -0.009339 -0.010906 -0.012299 -0.013478 -0.014417 -0.015097 -0.015511 -0.015660 -0.015555 -0.015217 -0.014670 -0.013946 -0.013078 -0.012102 -0.011054 -0.009967 -0.008874 -0.007802 -0.006773 -0.005806 -0.004914 -0.004106 -0.003386 -0.002756 -0.002212 -0.001751 -0.001365 -0.001047 -0.000789 -0.000584 -0.000423 -0.000299 -0.000205 -0.000137 -0.000087 -0.000053 -0.000029 -0.000014 -0.000005 0.000001 0.000004 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000040 -0.000055 -0.000074 -0.000098 -0.000130 -0.000170 -0.000224 -0.000294 -0.000386 -0.000506 -0.000662 -0.000864 -0.001120 -0.001442 -0.001839 -0.002323 -0.002904 -0.003589 -0.004386 -0.005300 -0.006330 -0.007475 -0.008728 -0.010075 -0.011500 -0.012980 -0.014486 -0.015987 -0.017445 -0.018822 -0.020078 -0.021172 -0.022064 -0.022719 -0.023106 -0.023203 -0.022996 -0.022482 -0.021669 -0.020574 -0.019225 -0.017662 -0.015929 -0.014076 -0.012158 -0.010229 -0.008343 -0.006548 -0.004886 -0.003393 -0.002091 -0.000996 -0.000109 0.000575 0.001075 0.001414 0.001625 0.001741 0.001801 0.001838 0.001886 0.001969 0.002106 0.002303 0.002560 0.002863 0.003190 0.003510 0.003789 0.003986 0.004062 0.003982 0.003713 0.003232 0.002526 0.001589 0.000431 -0.000932 -0.002472 -0.004151 -0.005923 -0.007740 -0.009546 -0.011288 -0.012913 -0.014374 -0.015630 -0.016647 -0.017403 -0.017885 -0.018090 -0.018025 -0.017706 -0.017155 -0.016401 -0.015480 -0.014426 -0.013277 -0.012069 -0.010838 -0.009615 -0.008427 -0.007296 -0.006240 -0.005271 -0.004397 -0.003621 -0.002943 -0.002361 -0.001867 -0.001455 -0.001117 -0.000843 -0.000625 -0.000453 -0.000322 -0.000222 -0.000148 -0.000095 -0.000058 -0.000032 -0.000016 -0.000006 0.000001 0.000004 0.000005 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000039 -0.000054 -0.000072 -0.000095 -0.000125 -0.000165 -0.000217 -0.000285 -0.000375 -0.000493 -0.000646 -0.000843 -0.001094 -0.001409 -0.001800 -0.002275 -0.002846 -0.003521 -0.004307 -0.005209 -0.006229 -0.007364 -0.008609 -0.009953 -0.011378 -0.012864 -0.014384 -0.015908 -0.017402 -0.018827 -0.020145 -0.021317 -0.022303 -0.023068 -0.023581 -0.023819 -0.023764 -0.023412 -0.022764 -0.021836 -0.020651 -0.019241 -0.017646 -0.015911 -0.014085 -0.012220 -0.010365 -0.008567 -0.006867 -0.005301 -0.003894 -0.002663 -0.001616 -0.000752 -0.000061 0.000473 0.000875 0.001172 0.001391 0.001561 0.001708 0.001853 0.002009 0.002182 0.002370 0.002560 0.002733 0.002864 0.002923 0.002877 0.002693 0.002345 0.001807 0.001066 0.000114 -0.001047 -0.002403 -0.003933 -0.005604 -0.007376 -0.009205 -0.011039 -0.012825 -0.014512 -0.016050 -0.017395 -0.018509 -0.019366 -0.019946 -0.020241 -0.020253 -0.019993 -0.019481 -0.018742 -0.017809 -0.016717 -0.015505 -0.014211 -0.012872 -0.011523 -0.010195 -0.008914 -0.007703 -0.006576 -0.005547 -0.004621 -0.003802 -0.003088 -0.002475 -0.001957 -0.001526 -0.001172 -0.000885 -0.000657 -0.000478 -0.000340 -0.000236 -0.000158 -0.000102 -0.000062 -0.000035 -0.000017 -0.000006 0.000000 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000038 -0.000052 -0.000069 -0.000091 -0.000120 -0.000157 -0.000207 -0.000272 -0.000358 -0.000471 -0.000617 -0.000806 -0.001046 -0.001348 -0.001722 -0.002178 -0.002726 -0.003375 -0.004132 -0.005001 -0.005986 -0.007085 -0.008292 -0.009598 -0.010987 -0.012441 -0.013935 -0.015440 -0.016925 -0.018353 -0.019690 -0.020896 -0.021935 -0.022771 -0.023376 -0.023722 -0.023795 -0.023584 -0.023090 -0.022323 -0.021302 -0.020055 -0.018614 -0.017022 -0.015321 -0.013557 -0.011778 -0.010026 -0.008341 -0.006758 -0.005303 -0.003997 -0.002849 -0.001865 -0.001040 -0.000363 0.000180 0.000610 0.000948 0.001217 0.001436 0.001621 0.001782 0.001923 0.002042 0.002127 0.002162 0.002126 0.001994 0.001738 0.001335 0.000763 0.000005 -0.000948 -0.002095 -0.003429 -0.004933 -0.006580 -0.008337 -0.010163 -0.012011 -0.013831 -0.015572 -0.017185 -0.018622 -0.019845 -0.020819 -0.021521 -0.021938 -0.022064 -0.021905 -0.021477 -0.020800 -0.019905 -0.018826 -0.017599 -0.016264 -0.014859 -0.013422 -0.011986 -0.010583 -0.009237 -0.007970 -0.006796 -0.005727 -0.004767 -0.003920 -0.003182 -0.002550 -0.002017 -0.001573 -0.001208 -0.000914 -0.000679 -0.000495 -0.000353 -0.000245 -0.000164 -0.000106 -0.000064 -0.000036 -0.000018 -0.000006 0.000000 0.000003 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000020 -0.000028 -0.000037 -0.000050 -0.000066 -0.000086 -0.000113 -0.000148 -0.000194 -0.000255 -0.000335 -0.000440 -0.000576 -0.000752 -0.000975 -0.001256 -0.001604 -0.002030 -0.002542 -0.003149 -0.003858 -0.004674 -0.005599 -0.006633 -0.007771 -0.009005 -0.010322 -0.011704 -0.013129 -0.014572 -0.016002 -0.017389 -0.018697 -0.019892 -0.020940 -0.021808 -0.022465 -0.022888 -0.023058 -0.022967 -0.022611 -0.021997 -0.021139 -0.020061 -0.018791 -0.017362 -0.015815 -0.014190 -0.012529 -0.010872 -0.009255 -0.007712 -0.006268 -0.004946 -0.003759 -0.002713 -0.001812 -0.001049 -0.000415 0.000102 0.000520 0.000852 0.001115 0.001320 0.001474 0.001579 0.001632 0.001624 0.001541 0.001364 0.001074 0.000649 0.000071 -0.000677 -0.001603 -0.002712 -0.003998 -0.005451 -0.007049 -0.008763 -0.010559 -0.012396 -0.014226 -0.016001 -0.017673 -0.019194 -0.020522 -0.021619 -0.022457 -0.023017 -0.023287 -0.023268 -0.022967 -0.022402 -0.021597 -0.020584 -0.019398 -0.018076 -0.016658 -0.015182 -0.013684 -0.012198 -0.010754 -0.009375 -0.008080 -0.006885 -0.005798 -0.004824 -0.003966 -0.003219 -0.002580 -0.002041 -0.001592 -0.001224 -0.000927 -0.000690 -0.000503 -0.000359 -0.000249 -0.000167 -0.000108 -0.000065 -0.000037 -0.000018 -0.000006 0.000000 0.000003 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000061 -0.000080 -0.000104 -0.000136 -0.000177 -0.000233 -0.000305 -0.000400 -0.000523 -0.000681 -0.000882 -0.001135 -0.001449 -0.001833 -0.002296 -0.002845 -0.003487 -0.004228 -0.005069 -0.006011 -0.007050 -0.008179 -0.009386 -0.010657 -0.011971 -0.013307 -0.014639 -0.015937 -0.017171 -0.018311 -0.019324 -0.020180 -0.020852 -0.021317 -0.021556 -0.021560 -0.021325 -0.020853 -0.020156 -0.019251 -0.018163 -0.016919 -0.015553 -0.014101 -0.012598 -0.011081 -0.009583 -0.008134 -0.006760 -0.005480 -0.004312 -0.003265 -0.002343 -0.001547 -0.000873 -0.000313 0.000144 0.000508 0.000789 0.000995 0.001132 0.001199 0.001194 0.001107 0.000927 0.000640 0.000229 -0.000322 -0.001026 -0.001896 -0.002934 -0.004142 -0.005510 -0.007023 -0.008660 -0.010389 -0.012176 -0.013980 -0.015756 -0.017457 -0.019037 -0.020451 -0.021662 -0.022635 -0.023346 -0.023778 -0.023924 -0.023787 -0.023376 -0.022712 -0.021820 -0.020732 -0.019483 -0.018111 -0.016654 -0.015150 -0.013634 -0.012138 -0.010689 -0.009310 -0.008020 -0.006830 -0.005751 -0.004785 -0.003933 -0.003194 -0.002561 -0.002027 -0.001582 -0.001217 -0.000922 -0.000687 -0.000501 -0.000357 -0.000248 -0.000166 -0.000106 -0.000064 -0.000036 -0.000017 -0.000006 0.000001 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000034 -0.000044 -0.000057 -0.000073 -0.000094 -0.000121 -0.000158 -0.000206 -0.000269 -0.000351 -0.000457 -0.000593 -0.000767 -0.000985 -0.001256 -0.001588 -0.001989 -0.002466 -0.003025 -0.003671 -0.004405 -0.005228 -0.006139 -0.007130 -0.008192 -0.009314 -0.010478 -0.011666 -0.012855 -0.014021 -0.015137 -0.016177 -0.017113 -0.017918 -0.018568 -0.019041 -0.019321 -0.019396 -0.019262 -0.018921 -0.018380 -0.017651 -0.016754 -0.015711 -0.014551 -0.013301 -0.011994 -0.010660 -0.009328 -0.008024 -0.006772 -0.005591 -0.004498 -0.003503 -0.002615 -0.001837 -0.001169 -0.000608 -0.000148 0.000216 0.000493 0.000686 0.000798 0.000828 0.000773 0.000625 0.000375 0.000010 -0.000483 -0.001114 -0.001895 -0.002832 -0.003926 -0.005173 -0.006563 -0.008079 -0.009698 -0.011390 -0.013121 -0.014850 -0.016536 -0.018134 -0.019601 -0.020896 -0.021985 -0.022838 -0.023432 -0.023756 -0.023803 -0.023579 -0.023096 -0.022373 -0.021437 -0.020320 -0.019055 -0.017680 -0.016232 -0.014746 -0.013255 -0.011790 -0.010376 -0.009034 -0.007780 -0.006626 -0.005579 -0.004644 -0.003819 -0.003103 -0.002489 -0.001971 -0.001540 -0.001186 -0.000898 -0.000669 -0.000488 -0.000348 -0.000240 -0.000160 -0.000102 -0.000061 -0.000033 -0.000015 -0.000005 0.000001 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000051 -0.000064 -0.000081 -0.000104 -0.000134 -0.000174 -0.000226 -0.000293 -0.000380 -0.000490 -0.000631 -0.000809 -0.001030 -0.001301 -0.001629 -0.002021 -0.002480 -0.003012 -0.003618 -0.004299 -0.005054 -0.005878 -0.006764 -0.007702 -0.008680 -0.009681 -0.010688 -0.011682 -0.012640 -0.013541 -0.014362 -0.015078 -0.015671 -0.016120 -0.016413 -0.016537 -0.016488 -0.016265 -0.015872 -0.015320 -0.014621 -0.013794 -0.012858 -0.011839 -0.010759 -0.009645 -0.008520 -0.007407 -0.006325 -0.005293 -0.004325 -0.003434 -0.002628 -0.001914 -0.001295 -0.000771 -0.000340 0.000001 0.000253 0.000421 0.000504 0.000501 0.000408 0.000218 -0.000076 -0.000485 -0.001019 -0.001685 -0.002491 -0.003441 -0.004533 -0.005762 -0.007117 -0.008579 -0.010125 -0.011729 -0.013356 -0.014970 -0.016532 -0.018000 -0.019336 -0.020502 -0.021466 -0.022204 -0.022696 -0.022931 -0.022907 -0.022629 -0.022111 -0.021372 -0.020437 -0.019338 -0.018107 -0.016778 -0.015386 -0.013964 -0.012544 -0.011153 -0.009813 -0.008543 -0.007359 -0.006270 -0.005282 -0.004399 -0.003621 -0.002944 -0.002364 -0.001874 -0.001465 -0.001128 -0.000855 -0.000636 -0.000464 -0.000329 -0.000227 -0.000150 -0.000095 -0.000056 -0.000029 -0.000013 -0.000003 0.000002 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000020 -0.000025 -0.000030 -0.000036 -0.000044 -0.000054 -0.000067 -0.000084 -0.000108 -0.000138 -0.000177 -0.000228 -0.000292 -0.000374 -0.000479 -0.000610 -0.000774 -0.000977 -0.001223 -0.001517 -0.001863 -0.002265 -0.002725 -0.003244 -0.003821 -0.004452 -0.005134 -0.005859 -0.006619 -0.007401 -0.008192 -0.008979 -0.009745 -0.010472 -0.011143 -0.011739 -0.012244 -0.012643 -0.012923 -0.013075 -0.013094 -0.012978 -0.012729 -0.012351 -0.011855 -0.011253 -0.010559 -0.009790 -0.008965 -0.008102 -0.007219 -0.006335 -0.005465 -0.004624 -0.003825 -0.003081 -0.002399 -0.001789 -0.001254 -0.000799 -0.000424 -0.000129 0.000085 0.000219 0.000272 0.000242 0.000124 -0.000087 -0.000398 -0.000818 -0.001352 -0.002008 -0.002791 -0.003702 -0.004738 -0.005893 -0.007156 -0.008509 -0.009932 -0.011399 -0.012879 -0.014340 -0.015746 -0.017060 -0.018247 -0.019274 -0.020114 -0.020743 -0.021147 -0.021315 -0.021248 -0.020950 -0.020435 -0.019721 -0.018833 -0.017799 -0.016648 -0.015413 -0.014125 -0.012814 -0.011508 -0.010231 -0.009004 -0.007842 -0.006759 -0.005764 -0.004861 -0.004053 -0.003340 -0.002719 -0.002186 -0.001734 -0.001357 -0.001045 -0.000792 -0.000589 -0.000428 -0.000303 -0.000207 -0.000136 -0.000084 -0.000048 -0.000024 -0.000009 -0.000001 0.000004 0.000005 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000027 -0.000031 -0.000036 -0.000042 -0.000051 -0.000063 -0.000078 -0.000098 -0.000123 -0.000156 -0.000196 -0.000247 -0.000312 -0.000393 -0.000496 -0.000623 -0.000779 -0.000967 -0.001190 -0.001450 -0.001749 -0.002089 -0.002469 -0.002888 -0.003343 -0.003832 -0.004348 -0.004884 -0.005433 -0.005986 -0.006531 -0.007057 -0.007551 -0.008001 -0.008395 -0.008720 -0.008968 -0.009131 -0.009204 -0.009184 -0.009071 -0.008867 -0.008576 -0.008205 -0.007763 -0.007261 -0.006710 -0.006122 -0.005510 -0.004885 -0.004259 -0.003643 -0.003049 -0.002485 -0.001962 -0.001487 -0.001066 -0.000705 -0.000407 -0.000174 -0.000009 0.000087 0.000112 0.000063 -0.000065 -0.000277 -0.000579 -0.000976 -0.001474 -0.002079 -0.002792 -0.003615 -0.004544 -0.005574 -0.006694 -0.007889 -0.009141 -0.010427 -0.011721 -0.012993 -0.014214 -0.015352 -0.016375 -0.017257 -0.017971 -0.018500 -0.018830 -0.018953 -0.018868 -0.018583 -0.018107 -0.017460 -0.016661 -0.015735 -0.014710 -0.013614 -0.012475 -0.011318 -0.010167 -0.009043 -0.007964 -0.006944 -0.005992 -0.005117 -0.004322 -0.003610 -0.002980 -0.002430 -0.001956 -0.001554 -0.001217 -0.000938 -0.000710 -0.000527 -0.000382 -0.000269 -0.000182 -0.000118 -0.000071 -0.000039 -0.000018 -0.000005 0.000002 0.000005 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000030 -0.000034 -0.000039 -0.000046 -0.000055 -0.000066 -0.000079 -0.000094 -0.000112 -0.000135 -0.000164 -0.000201 -0.000249 -0.000310 -0.000385 -0.000477 -0.000586 -0.000714 -0.000863 -0.001034 -0.001226 -0.001439 -0.001675 -0.001929 -0.002202 -0.002490 -0.002788 -0.003093 -0.003398 -0.003697 -0.003982 -0.004246 -0.004481 -0.004682 -0.004843 -0.004959 -0.005027 -0.005045 -0.005010 -0.004925 -0.004789 -0.004606 -0.004381 -0.004117 -0.003820 -0.003497 -0.003152 -0.002794 -0.002428 -0.002063 -0.001706 -0.001365 -0.001048 -0.000762 -0.000513 -0.000306 -0.000146 -0.000036 0.000021 0.000022 -0.000037 -0.000160 -0.000353 -0.000620 -0.000965 -0.001393 -0.001908 -0.002511 -0.003203 -0.003982 -0.004842 -0.005774 -0.006767 -0.007806 -0.008872 -0.009944 -0.010998 -0.012009 -0.012951 -0.013798 -0.014527 -0.015117 -0.015552 -0.015821 -0.015917 -0.015841 -0.015597 -0.015194 -0.014648 -0.013977 -0.013201 -0.012343 -0.011426 -0.010475 -0.009510 -0.008551 -0.007615 -0.006717 -0.005867 -0.005073 -0.004342 -0.003676 -0.003078 -0.002548 -0.002083 -0.001680 -0.001337 -0.001047 -0.000807 -0.000610 -0.000451 -0.000325 -0.000227 -0.000152 -0.000096 -0.000056 -0.000028 -0.000011 -0.000000 0.000005 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000007 0.000000 0.000011 0.000027 0.000047 0.000072 0.000102 0.000135 0.000172 0.000213 0.000257 0.000303 0.000351 0.000400 0.000446 0.000489 0.000525 0.000552 0.000568 0.000569 0.000553 0.000518 0.000464 0.000391 0.000299 0.000189 0.000065 -0.000072 -0.000217 -0.000368 -0.000520 -0.000670 -0.000813 -0.000945 -0.001063 -0.001162 -0.001241 -0.001296 -0.001325 -0.001328 -0.001303 -0.001250 -0.001172 -0.001070 -0.000948 -0.000812 -0.000668 -0.000523 -0.000383 -0.000257 -0.000149 -0.000066 -0.000012 0.000009 -0.000008 -0.000067 -0.000172 -0.000328 -0.000537 -0.000805 -0.001135 -0.001528 -0.001987 -0.002512 -0.003102 -0.003755 -0.004462 -0.005217 -0.006009 -0.006823 -0.007643 -0.008453 -0.009233 -0.009962 -0.010622 -0.011193 -0.011659 -0.012006 -0.012226 -0.012312 -0.012264 -0.012086 -0.011785 -0.011371 -0.010860 -0.010267 -0.009611 -0.008909 -0.008179 -0.007439 -0.006703 -0.005984 -0.005293 -0.004638 -0.004025 -0.003458 -0.002939 -0.002471 -0.002053 -0.001684 -0.001363 -0.001087 -0.000853 -0.000657 -0.000495 -0.000365 -0.000260 -0.000179 -0.000117 -0.000071 -0.000038 -0.000016 -0.000002 0.000006 0.000010 0.000010 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000019 -0.000018 -0.000016 -0.000013 -0.000009 -0.000004 0.000002 0.000009 0.000019 0.000033 0.000052 0.000080 0.000117 0.000166 0.000229 0.000308 0.000405 0.000520 0.000655 0.000812 0.000992 0.001194 0.001419 0.001665 0.001930 0.002208 0.002495 0.002785 0.003071 0.003347 0.003603 0.003834 0.004032 0.004191 0.004307 0.004375 0.004392 0.004357 0.004270 0.004132 0.003947 0.003718 0.003453 0.003157 0.002840 0.002508 0.002171 0.001838 0.001516 0.001215 0.000941 0.000701 0.000498 0.000334 0.000209 0.000120 0.000063 0.000033 0.000022 0.000024 0.000032 0.000039 0.000040 0.000028 0.000001 -0.000048 -0.000122 -0.000224 -0.000359 -0.000529 -0.000736 -0.000984 -0.001272 -0.001603 -0.001977 -0.002393 -0.002848 -0.003337 -0.003854 -0.004391 -0.004938 -0.005484 -0.006016 -0.006520 -0.006983 -0.007391 -0.007732 -0.007995 -0.008174 -0.008263 -0.008260 -0.008167 -0.007988 -0.007731 -0.007406 -0.007023 -0.006595 -0.006134 -0.005653 -0.005163 -0.004674 -0.004195 -0.003732 -0.003291 -0.002875 -0.002487 -0.002129 -0.001803 -0.001508 -0.001245 -0.001013 -0.000811 -0.000637 -0.000490 -0.000368 -0.000269 -0.000189 -0.000127 -0.000079 -0.000044 -0.000019 -0.000002 0.000008 0.000013 0.000014 0.000014 0.000012 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000018 -0.000017 -0.000013 -0.000008 -0.000001 0.000008 0.000018 0.000032 0.000051 0.000076 0.000110 0.000157 0.000219 0.000302 0.000407 0.000538 0.000700 0.000894 0.001125 0.001396 0.001708 0.002063 0.002460 0.002899 0.003375 0.003882 0.004413 0.004959 0.005508 0.006049 0.006570 0.007057 0.007499 0.007883 0.008198 0.008436 0.008588 0.008649 0.008617 0.008489 0.008270 0.007963 0.007577 0.007122 0.006609 0.006052 0.005464 0.004860 0.004256 0.003665 0.003102 0.002578 0.002101 0.001680 0.001316 0.001010 0.000759 0.000560 0.000405 0.000288 0.000202 0.000138 0.000092 0.000056 0.000026 -0.000003 -0.000035 -0.000073 -0.000120 -0.000178 -0.000248 -0.000333 -0.000434 -0.000553 -0.000692 -0.000853 -0.001035 -0.001240 -0.001465 -0.001709 -0.001967 -0.002235 -0.002507 -0.002777 -0.003036 -0.003277 -0.003492 -0.003674 -0.003816 -0.003914 -0.003966 -0.003970 -0.003929 -0.003845 -0.003723 -0.003568 -0.003387 -0.003186 -0.002971 -0.002748 -0.002522 -0.002297 -0.002077 -0.001862 -0.001655 -0.001457 -0.001269 -0.001092 -0.000928 -0.000776 -0.000639 -0.000516 -0.000407 -0.000313 -0.000233 -0.000167 -0.000113 -0.000071 -0.000038 -0.000015 0.000002 0.000012 0.000018 0.000020 0.000019 0.000017 0.000015 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000018 -0.000019 -0.000018 -0.000015 -0.000010 -0.000003 0.000006 0.000018 0.000033 0.000053 0.000080 0.000115 0.000164 0.000229 0.000316 0.000430 0.000574 0.000756 0.000979 0.001249 0.001570 0.001948 0.002385 0.002884 0.003445 0.004066 0.004742 0.005465 0.006225 0.007010 0.007806 0.008596 0.009363 0.010089 0.010756 0.011348 0.011846 0.012238 0.012512 0.012657 0.012668 0.012543 0.012284 0.011897 0.011392 0.010780 0.010079 0.009305 0.008478 0.007618 0.006747 0.005884 0.005050 0.004261 0.003531 0.002871 0.002286 0.001781 0.001353 0.001000 0.000716 0.000494 0.000325 0.000202 0.000118 0.000067 0.000043 0.000041 0.000058 0.000091 0.000139 0.000201 0.000275 0.000360 0.000455 0.000555 0.000659 0.000761 0.000859 0.000947 0.001022 0.001080 0.001119 0.001136 0.001130 0.001101 0.001050 0.000979 0.000892 0.000793 0.000687 0.000577 0.000467 0.000359 0.000257 0.000160 0.000071 -0.000011 -0.000085 -0.000152 -0.000212 -0.000265 -0.000310 -0.000347 -0.000375 -0.000393 -0.000400 -0.000396 -0.000382 -0.000359 -0.000328 -0.000292 -0.000252 -0.000210 -0.000169 -0.000129 -0.000093 -0.000062 -0.000035 -0.000013 0.000003 0.000015 0.000023 0.000027 0.000028 0.000027 0.000025 0.000022 0.000018 0.000014 0.000011 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000015 -0.000017 -0.000018 -0.000018 -0.000017 -0.000013 -0.000007 0.000001 0.000013 0.000027 0.000046 0.000071 0.000105 0.000151 0.000213 0.000295 0.000405 0.000547 0.000728 0.000955 0.001235 0.001574 0.001979 0.002455 0.003007 0.003638 0.004348 0.005135 0.005992 0.006911 0.007879 0.008881 0.009899 0.010912 0.011899 0.012838 0.013704 0.014477 0.015134 0.015657 0.016030 0.016240 0.016279 0.016145 0.015838 0.015366 0.014741 0.013978 0.013096 0.012118 0.011068 0.009971 0.008856 0.007746 0.006668 0.005642 0.004688 0.003818 0.003042 0.002365 0.001787 0.001305 0.000913 0.000605 0.000372 0.000204 0.000096 0.000038 0.000027 0.000058 0.000128 0.000235 0.000378 0.000559 0.000776 0.001029 0.001316 0.001633 0.001976 0.002339 0.002714 0.003093 0.003467 0.003826 0.004162 0.004465 0.004726 0.004940 0.005099 0.005202 0.005247 0.005234 0.005167 0.005048 0.004882 0.004674 0.004430 0.004155 0.003856 0.003538 0.003209 0.002874 0.002540 0.002212 0.001896 0.001599 0.001324 0.001075 0.000855 0.000665 0.000506 0.000375 0.000272 0.000194 0.000136 0.000096 0.000070 0.000055 0.000047 0.000044 0.000043 0.000044 0.000044 0.000045 0.000044 0.000042 0.000039 0.000035 0.000031 0.000026 0.000022 0.000017 0.000013 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000015 -0.000017 -0.000018 -0.000017 -0.000015 -0.000011 -0.000005 0.000005 0.000018 0.000034 0.000057 0.000087 0.000127 0.000182 0.000255 0.000353 0.000483 0.000650 0.000864 0.001131 0.001461 0.001861 0.002339 0.002903 0.003556 0.004303 0.005144 0.006076 0.007092 0.008181 0.009329 0.010518 0.011727 0.012931 0.014105 0.015222 0.016254 0.017174 0.017958 0.018581 0.019026 0.019277 0.019324 0.019164 0.018798 0.018236 0.017490 0.016579 0.015528 0.014361 0.013108 0.011800 0.010468 0.009144 0.007857 0.006632 0.005490 0.004449 0.003520 0.002707 0.002013 0.001434 0.000964 0.000596 0.000319 0.000126 0.000006 -0.000047 -0.000038 0.000028 0.000149 0.000326 0.000559 0.000850 0.001199 0.001608 0.002074 0.002595 0.003164 0.003773 0.004412 0.005070 0.005731 0.006383 0.007008 0.007591 0.008117 0.008571 0.008942 0.009220 0.009401 0.009480 0.009459 0.009339 0.009127 0.008828 0.008452 0.008009 0.007510 0.006968 0.006394 0.005802 0.005203 0.004610 0.004034 0.003485 0.002971 0.002498 0.002072 0.001695 0.001368 0.001090 0.000857 0.000667 0.000514 0.000395 0.000303 0.000234 0.000183 0.000146 0.000119 0.000099 0.000085 0.000074 0.000064 0.000057 0.000050 0.000043 0.000037 0.000031 0.000025 0.000020 0.000016 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000016 -0.000014 -0.000010 -0.000003 0.000007 0.000021 0.000040 0.000065 0.000099 0.000145 0.000207 0.000290 0.000401 0.000548 0.000737 0.000978 0.001280 0.001652 0.002104 0.002644 0.003280 0.004019 0.004863 0.005813 0.006865 0.008012 0.009242 0.010537 0.011878 0.013240 0.014597 0.015918 0.017173 0.018330 0.019359 0.020231 0.020920 0.021404 0.021668 0.021699 0.021494 0.021057 0.020397 0.019530 0.018478 0.017268 0.015931 0.014499 0.013009 0.011496 0.009996 0.008541 0.007160 0.005877 0.004711 0.003672 0.002768 0.001999 0.001362 0.000849 0.000450 0.000156 -0.000044 -0.000159 -0.000198 -0.000165 -0.000065 0.000103 0.000340 0.000649 0.001033 0.001496 0.002039 0.002661 0.003361 0.004131 0.004963 0.005843 0.006757 0.007687 0.008613 0.009512 0.010364 0.011145 0.011835 0.012415 0.012871 0.013192 0.013372 0.013407 0.013300 0.013056 0.012683 0.012193 0.011601 0.010922 0.010173 0.009375 0.008545 0.007701 0.006862 0.006043 0.005258 0.004520 0.003838 0.003219 0.002667 0.002182 0.001764 0.001409 0.001114 0.000872 0.000677 0.000523 0.000403 0.000312 0.000242 0.000191 0.000152 0.000123 0.000101 0.000084 0.000071 0.000060 0.000051 0.000042 0.000035 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000015 -0.000013 -0.000008 -0.000001 0.000010 0.000024 0.000044 0.000071 0.000108 0.000158 0.000226 0.000317 0.000439 0.000599 0.000805 0.001068 0.001397 0.001803 0.002296 0.002886 0.003580 0.004385 0.005305 0.006339 0.007485 0.008732 0.010068 0.011474 0.012927 0.014402 0.015867 0.017292 0.018640 0.019878 0.020972 0.021891 0.022606 0.023094 0.023338 0.023327 0.023058 0.022535 0.021770 0.020782 0.019595 0.018242 0.016755 0.015173 0.013534 0.011880 0.010247 0.008672 0.007185 0.005812 0.004572 0.003476 0.002530 0.001733 0.001080 0.000562 0.000167 -0.000117 -0.000302 -0.000398 -0.000414 -0.000356 -0.000225 -0.000020 0.000262 0.000626 0.001080 0.001627 0.002273 0.003020 0.003864 0.004802 0.005822 0.006911 0.008051 0.009220 0.010395 0.011547 0.012650 0.013673 0.014590 0.015376 0.016011 0.016477 0.016766 0.016871 0.016793 0.016537 0.016112 0.015534 0.014818 0.013986 0.013061 0.012066 0.011026 0.009964 0.008904 0.007867 0.006871 0.005931 0.005060 0.004266 0.003554 0.002926 0.002381 0.001915 0.001523 0.001199 0.000935 0.000724 0.000558 0.000429 0.000331 0.000257 0.000201 0.000158 0.000127 0.000103 0.000084 0.000070 0.000058 0.000048 0.000040 0.000033 0.000026 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000015 -0.000014 -0.000011 -0.000007 0.000000 0.000011 0.000026 0.000047 0.000075 0.000114 0.000167 0.000239 0.000336 0.000465 0.000635 0.000854 0.001132 0.001481 0.001912 0.002435 0.003059 0.003795 0.004647 0.005620 0.006713 0.007922 0.009236 0.010642 0.012119 0.013644 0.015187 0.016716 0.018196 0.019590 0.020861 0.021974 0.022895 0.023595 0.024051 0.024243 0.024163 0.023809 0.023186 0.022309 0.021201 0.019889 0.018408 0.016795 0.015093 0.013344 0.011590 0.009873 0.008229 0.006691 0.005285 0.004027 0.002930 0.001995 0.001220 0.000598 0.000115 -0.000241 -0.000487 -0.000635 -0.000698 -0.000686 -0.000602 -0.000448 -0.000222 0.000084 0.000478 0.000969 0.001566 0.002277 0.003106 0.004054 0.005115 0.006281 0.007538 0.008865 0.010238 0.011630 0.013008 0.014339 0.015587 0.016720 0.017705 0.018517 0.019134 0.019543 0.019733 0.019703 0.019459 0.019010 0.018373 0.017567 0.016616 0.015548 0.014392 0.013177 0.011932 0.010686 0.009462 0.008283 0.007169 0.006133 0.005187 0.004335 0.003582 0.002925 0.002361 0.001885 0.001488 0.001164 0.000902 0.000695 0.000534 0.000410 0.000315 0.000244 0.000190 0.000150 0.000120 0.000097 0.000079 0.000065 0.000053 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000013 -0.000012 -0.000010 -0.000006 0.000002 0.000012 0.000027 0.000048 0.000077 0.000117 0.000172 0.000247 0.000347 0.000481 0.000656 0.000882 0.001170 0.001531 0.001977 0.002518 0.003163 0.003923 0.004802 0.005804 0.006929 0.008171 0.009519 0.010958 0.012466 0.014019 0.015585 0.017130 0.018617 0.020009 0.021266 0.022351 0.023230 0.023874 0.024258 0.024367 0.024192 0.023732 0.022997 0.022003 0.020777 0.019349 0.017759 0.016047 0.014258 0.012438 0.010631 0.008880 0.007223 0.005692 0.004311 0.003095 0.002053 0.001185 0.000485 -0.000060 -0.000465 -0.000749 -0.000928 -0.001019 -0.001037 -0.000991 -0.000885 -0.000721 -0.000491 -0.000187 0.000204 0.000695 0.001300 0.002031 0.002895 0.003896 0.005032 0.006295 0.007671 0.009140 0.010676 0.012247 0.013818 0.015350 0.016802 0.018134 0.019310 0.020298 0.021070 0.021608 0.021900 0.021941 0.021736 0.021293 0.020631 0.019772 0.018742 0.017572 0.016296 0.014947 0.013558 0.012162 0.010789 0.009462 0.008205 0.007034 0.005961 0.004994 0.004136 0.003386 0.002740 0.002192 0.001734 0.001358 0.001054 0.000813 0.000623 0.000477 0.000365 0.000281 0.000218 0.000171 0.000135 0.000108 0.000087 0.000071 0.000058 0.000048 0.000039 0.000031 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000012 -0.000011 -0.000009 -0.000004 0.000002 0.000013 0.000027 0.000048 0.000077 0.000118 0.000173 0.000249 0.000350 0.000485 0.000662 0.000891 0.001183 0.001548 0.001999 0.002545 0.003198 0.003964 0.004851 0.005860 0.006989 0.008234 0.009582 0.011017 0.012517 0.014055 0.015599 0.017114 0.018562 0.019904 0.021099 0.022110 0.022904 0.023452 0.023730 0.023725 0.023429 0.022846 0.021987 0.020873 0.019533 0.018002 0.016323 0.014539 0.012699 0.010850 0.009038 0.007307 0.005693 0.004227 0.002931 0.001817 0.000889 0.000144 -0.000431 -0.000852 -0.001139 -0.001315 -0.001401 -0.001418 -0.001380 -0.001299 -0.001178 -0.001017 -0.000807 -0.000535 -0.000183 0.000266 0.000832 0.001532 0.002378 0.003378 0.004534 0.005839 0.007283 0.008843 0.010495 0.012204 0.013931 0.015632 0.017263 0.018778 0.020134 0.021293 0.022223 0.022901 0.023310 0.023445 0.023305 0.022902 0.022253 0.021380 0.020313 0.019086 0.017735 0.016296 0.014808 0.013305 0.011821 0.010385 0.009020 0.007745 0.006575 0.005518 0.004577 0.003754 0.003043 0.002439 0.001933 0.001516 0.001178 0.000908 0.000696 0.000532 0.000407 0.000312 0.000241 0.000188 0.000148 0.000118 0.000095 0.000077 0.000062 0.000051 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000010 -0.000008 -0.000004 0.000003 0.000013 0.000027 0.000048 0.000077 0.000117 0.000171 0.000246 0.000346 0.000480 0.000655 0.000882 0.001171 0.001533 0.001979 0.002521 0.003166 0.003924 0.004798 0.005790 0.006900 0.008118 0.009434 0.010830 0.012284 0.013767 0.015248 0.016689 0.018052 0.019298 0.020387 0.021283 0.021951 0.022366 0.022506 0.022359 0.021921 0.021199 0.020207 0.018972 0.017525 0.015906 0.014160 0.012334 0.010479 0.008644 0.006876 0.005217 0.003703 0.002361 0.001209 0.000255 -0.000502 -0.001071 -0.001471 -0.001723 -0.001854 -0.001891 -0.001861 -0.001786 -0.001686 -0.001571 -0.001445 -0.001305 -0.001140 -0.000932 -0.000659 -0.000297 0.000181 0.000796 0.001568 0.002509 0.003626 0.004916 0.006371 0.007970 0.009688 0.011489 0.013331 0.015169 0.016951 0.018627 0.020149 0.021474 0.022564 0.023390 0.023933 0.024182 0.024137 0.023807 0.023207 0.022363 0.021303 0.020064 0.018684 0.017203 0.015660 0.014096 0.012544 0.011037 0.009601 0.008256 0.007019 0.005899 0.004901 0.004025 0.003268 0.002622 0.002081 0.001634 0.001271 0.000980 0.000752 0.000574 0.000438 0.000336 0.000259 0.000201 0.000158 0.000126 0.000101 0.000081 0.000066 0.000053 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000007 -0.000003 0.000003 0.000013 0.000027 0.000047 0.000075 0.000114 0.000167 0.000239 0.000337 0.000466 0.000636 0.000857 0.001137 0.001489 0.001923 0.002448 0.003074 0.003807 0.004651 0.005607 0.006672 0.007838 0.009093 0.010418 0.011791 0.013182 0.014559 0.015887 0.017125 0.018235 0.019179 0.019920 0.020428 0.020677 0.020650 0.020338 0.019740 0.018867 0.017739 0.016384 0.014840 0.013149 0.011359 0.009522 0.007689 0.005911 0.004234 0.002700 0.001339 0.000177 -0.000774 -0.001512 -0.002044 -0.002388 -0.002566 -0.002609 -0.002550 -0.002421 -0.002254 -0.002076 -0.001908 -0.001762 -0.001643 -0.001545 -0.001452 -0.001343 -0.001189 -0.000960 -0.000622 -0.000146 0.000494 0.001318 0.002336 0.003552 0.004960 0.006543 0.008275 0.010122 0.012038 0.013975 0.015878 0.017693 0.019366 0.020848 0.022097 0.023078 0.023768 0.024153 0.024229 0.024003 0.023491 0.022715 0.021706 0.020500 0.019138 0.017661 0.016111 0.014529 0.012952 0.011414 0.009944 0.008564 0.007291 0.006136 0.005105 0.004198 0.003412 0.002742 0.002179 0.001713 0.001334 0.001030 0.000790 0.000604 0.000461 0.000353 0.000272 0.000211 0.000166 0.000131 0.000105 0.000085 0.000068 0.000055 0.000044 0.000035 0.000028 0.000021 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000007 -0.000003 0.000004 0.000013 0.000026 0.000046 0.000072 0.000109 0.000160 0.000229 0.000322 0.000445 0.000607 0.000817 0.001085 0.001420 0.001833 0.002333 0.002928 0.003623 0.004421 0.005322 0.006322 0.007413 0.008580 0.009806 0.011067 0.012334 0.013575 0.014753 0.015831 0.016771 0.017534 0.018089 0.018406 0.018464 0.018248 0.017752 0.016982 0.015952 0.014685 0.013217 0.011586 0.009842 0.008035 0.006218 0.004444 0.002765 0.001225 -0.000138 -0.001293 -0.002224 -0.002923 -0.003394 -0.003654 -0.003726 -0.003642 -0.003440 -0.003161 -0.002842 -0.002522 -0.002232 -0.001996 -0.001827 -0.001728 -0.001692 -0.001700 -0.001724 -0.001730 -0.001679 -0.001531 -0.001248 -0.000796 -0.000149 0.000713 0.001796 0.003100 0.004612 0.006307 0.008150 0.010097 0.012096 0.014089 0.016018 0.017824 0.019453 0.020857 0.021997 0.022846 0.023384 0.023606 0.023514 0.023123 0.022453 0.021537 0.020408 0.019109 0.017681 0.016168 0.014611 0.013052 0.011523 0.010056 0.008673 0.007395 0.006232 0.005191 0.004274 0.003479 0.002800 0.002228 0.001754 0.001367 0.001057 0.000812 0.000621 0.000474 0.000363 0.000280 0.000217 0.000170 0.000135 0.000108 0.000087 0.000070 0.000056 0.000044 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000006 -0.000002 0.000004 0.000013 0.000026 0.000044 0.000070 0.000104 0.000152 0.000216 0.000303 0.000418 0.000570 0.000766 0.001016 0.001330 0.001716 0.002183 0.002736 0.003382 0.004121 0.004952 0.005869 0.006865 0.007923 0.009026 0.010150 0.011266 0.012342 0.013343 0.014232 0.014972 0.015529 0.015872 0.015976 0.015822 0.015401 0.014710 0.013761 0.012571 0.011170 0.009597 0.007896 0.006119 0.004319 0.002553 0.000874 -0.000667 -0.002028 -0.003173 -0.004078 -0.004731 -0.005132 -0.005293 -0.005238 -0.005000 -0.004621 -0.004145 -0.003621 -0.003095 -0.002611 -0.002204 -0.001901 -0.001716 -0.001653 -0.001701 -0.001836 -0.002027 -0.002231 -0.002402 -0.002491 -0.002452 -0.002242 -0.001827 -0.001179 -0.000284 0.000862 0.002249 0.003856 0.005649 0.007584 0.009606 0.011657 0.013673 0.015592 0.017355 0.018909 0.020210 0.021224 0.021930 0.022318 0.022386 0.022146 0.021618 0.020831 0.019820 0.018624 0.017287 0.015852 0.014363 0.012859 0.011376 0.009946 0.008594 0.007338 0.006193 0.005166 0.004260 0.003472 0.002798 0.002229 0.001758 0.001373 0.001063 0.000817 0.000626 0.000479 0.000367 0.000283 0.000220 0.000172 0.000136 0.000109 0.000087 0.000070 0.000055 0.000044 0.000034 0.000027 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000008 -0.000006 -0.000002 0.000004 0.000013 0.000025 0.000043 0.000066 0.000099 0.000142 0.000202 0.000281 0.000387 0.000525 0.000706 0.000935 0.001223 0.001577 0.002004 0.002509 0.003096 0.003765 0.004513 0.005334 0.006219 0.007151 0.008113 0.009080 0.010024 0.010914 0.011716 0.012394 0.012915 0.013246 0.013360 0.013236 0.012858 0.012223 0.011332 0.010202 0.008856 0.007329 0.005664 0.003910 0.002122 0.000357 -0.001327 -0.002878 -0.004246 -0.005389 -0.006278 -0.006893 -0.007230 -0.007295 -0.007109 -0.006706 -0.006128 -0.005426 -0.004654 -0.003868 -0.003123 -0.002468 -0.001943 -0.001577 -0.001388 -0.001375 -0.001528 -0.001817 -0.002205 -0.002642 -0.003074 -0.003444 -0.003695 -0.003776 -0.003642 -0.003259 -0.002604 -0.001669 -0.000456 0.001015 0.002713 0.004594 0.006603 0.008678 0.010754 0.012765 0.014646 0.016340 0.017799 0.018984 0.019869 0.020437 0.020687 0.020624 0.020268 0.019643 0.018783 0.017728 0.016518 0.015199 0.013813 0.012400 0.010997 0.009635 0.008341 0.007135 0.006032 0.005040 0.004162 0.003397 0.002742 0.002189 0.001729 0.001353 0.001049 0.000809 0.000621 0.000476 0.000365 0.000282 0.000219 0.000172 0.000136 0.000108 0.000086 0.000068 0.000054 0.000043 0.000033 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000009 -0.000010 -0.000009 -0.000008 -0.000005 -0.000001 0.000005 0.000013 0.000025 0.000041 0.000063 0.000092 0.000132 0.000185 0.000256 0.000351 0.000476 0.000638 0.000845 0.001104 0.001422 0.001804 0.002255 0.002776 0.003367 0.004024 0.004740 0.005502 0.006297 0.007104 0.007901 0.008659 0.009349 0.009937 0.010391 0.010680 0.010774 0.010649 0.010289 0.009684 0.008832 0.007744 0.006439 0.004946 0.003305 0.001565 -0.000222 -0.001998 -0.003702 -0.005277 -0.006669 -0.007831 -0.008724 -0.009324 -0.009618 -0.009606 -0.009306 -0.008747 -0.007971 -0.007032 -0.005989 -0.004906 -0.003848 -0.002878 -0.002050 -0.001409 -0.000988 -0.000804 -0.000858 -0.001134 -0.001600 -0.002211 -0.002912 -0.003640 -0.004326 -0.004907 -0.005320 -0.005512 -0.005439 -0.005071 -0.004391 -0.003398 -0.002107 -0.000546 0.001241 0.003200 0.005268 0.007376 0.009455 0.011437 0.013261 0.014872 0.016227 0.017295 0.018056 0.018502 0.018637 0.018474 0.018038 0.017359 0.016474 0.015424 0.014252 0.013000 0.011708 0.010414 0.009148 0.007938 0.006804 0.005763 0.004824 0.003990 0.003263 0.002638 0.002110 0.001670 0.001310 0.001019 0.000787 0.000606 0.000465 0.000358 0.000277 0.000215 0.000169 0.000133 0.000105 0.000083 0.000066 0.000052 0.000041 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000007 -0.000004 -0.000000 0.000005 0.000014 0.000025 0.000039 0.000059 0.000085 0.000120 0.000167 0.000229 0.000313 0.000423 0.000566 0.000748 0.000976 0.001255 0.001590 0.001983 0.002435 0.002943 0.003503 0.004107 0.004741 0.005391 0.006037 0.006655 0.007220 0.007702 0.008071 0.008295 0.008347 0.008201 0.007837 0.007242 0.006412 0.005350 0.004073 0.002603 0.000978 -0.000759 -0.002556 -0.004354 -0.006093 -0.007711 -0.009150 -0.010357 -0.011286 -0.011904 -0.012190 -0.012137 -0.011756 -0.011070 -0.010119 -0.008956 -0.007643 -0.006249 -0.004850 -0.003517 -0.002321 -0.001323 -0.000573 -0.000105 0.000062 -0.000072 -0.000488 -0.001150 -0.002007 -0.002996 -0.004045 -0.005078 -0.006020 -0.006799 -0.007352 -0.007627 -0.007583 -0.007197 -0.006464 -0.005391 -0.004005 -0.002348 -0.000473 0.001556 0.003668 0.005792 0.007856 0.009793 0.011546 0.013067 0.014318 0.015276 0.015929 0.016274 0.016323 0.016095 0.015618 0.014927 0.014061 0.013062 0.011969 0.010823 0.009660 0.008513 0.007407 0.006366 0.005404 0.004533 0.003758 0.003079 0.002495 0.002000 0.001587 0.001248 0.000973 0.000754 0.000582 0.000449 0.000346 0.000268 0.000209 0.000163 0.000129 0.000101 0.000080 0.000063 0.000049 0.000038 0.000029 0.000023 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000003 0.000001 0.000006 0.000014 0.000024 0.000037 0.000054 0.000077 0.000107 0.000147 0.000201 0.000273 0.000368 0.000491 0.000648 0.000844 0.001083 0.001369 0.001702 0.002083 0.002507 0.002968 0.003457 0.003961 0.004464 0.004946 0.005385 0.005756 0.006030 0.006179 0.006176 0.005994 0.005613 0.005016 0.004195 0.003151 0.001893 0.000440 -0.001175 -0.002915 -0.004728 -0.006559 -0.008345 -0.010024 -0.011533 -0.012813 -0.013812 -0.014487 -0.014809 -0.014764 -0.014350 -0.013585 -0.012504 -0.011153 -0.009597 -0.007908 -0.006164 -0.004450 -0.002846 -0.001430 -0.000270 0.000582 0.001086 0.001224 0.000998 0.000429 -0.000443 -0.001562 -0.002855 -0.004245 -0.005645 -0.006970 -0.008140 -0.009080 -0.009729 -0.010039 -0.009980 -0.009536 -0.008715 -0.007537 -0.006041 -0.004282 -0.002322 -0.000232 0.001911 0.004035 0.006069 0.007951 0.009628 0.011059 0.012213 0.013074 0.013636 0.013905 0.013898 0.013638 0.013158 0.012494 0.011684 0.010770 0.009788 0.008775 0.007762 0.006777 0.005842 0.004974 0.004183 0.003476 0.002856 0.002320 0.001864 0.001483 0.001170 0.000915 0.000712 0.000551 0.000426 0.000330 0.000256 0.000200 0.000156 0.000123 0.000096 0.000076 0.000059 0.000046 0.000036 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000004 -0.000002 0.000002 0.000007 0.000014 0.000022 0.000034 0.000048 0.000067 0.000093 0.000126 0.000171 0.000232 0.000311 0.000415 0.000547 0.000711 0.000911 0.001148 0.001422 0.001732 0.002072 0.002435 0.002811 0.003187 0.003545 0.003867 0.004131 0.004312 0.004384 0.004321 0.004099 0.003694 0.003090 0.002274 0.001244 0.000003 -0.001433 -0.003039 -0.004780 -0.006611 -0.008477 -0.010318 -0.012070 -0.013667 -0.015045 -0.016146 -0.016920 -0.017326 -0.017341 -0.016954 -0.016172 -0.015021 -0.013543 -0.011795 -0.009851 -0.007791 -0.005706 -0.003686 -0.001822 -0.000198 0.001114 0.002055 0.002585 0.002685 0.002357 0.001625 0.000533 -0.000855 -0.002463 -0.004202 -0.005980 -0.007701 -0.009275 -0.010618 -0.011660 -0.012344 -0.012632 -0.012503 -0.011958 -0.011014 -0.009708 -0.008091 -0.006227 -0.004187 -0.002048 0.000114 0.002225 0.004219 0.006039 0.007637 0.008981 0.010047 0.010825 0.011317 0.011535 0.011500 0.011239 0.010786 0.010178 0.009453 0.008647 0.007796 0.006930 0.006076 0.005258 0.004492 0.003790 0.003159 0.002603 0.002121 0.001710 0.001365 0.001079 0.000847 0.000661 0.000514 0.000399 0.000310 0.000241 0.000188 0.000147 0.000116 0.000090 0.000071 0.000055 0.000043 0.000033 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 0.000003 0.000007 0.000013 0.000020 0.000030 0.000041 0.000057 0.000077 0.000105 0.000141 0.000190 0.000256 0.000340 0.000448 0.000581 0.000742 0.000932 0.001149 0.001390 0.001650 0.001919 0.002186 0.002439 0.002659 0.002829 0.002926 0.002928 0.002810 0.002549 0.002123 0.001513 0.000704 -0.000310 -0.001529 -0.002943 -0.004533 -0.006268 -0.008109 -0.010004 -0.011898 -0.013725 -0.015420 -0.016914 -0.018143 -0.019050 -0.019587 -0.019716 -0.019418 -0.018689 -0.017542 -0.016010 -0.014143 -0.012010 -0.009691 -0.007277 -0.004866 -0.002559 -0.000451 0.001365 0.002813 0.003831 0.004376 0.004428 0.003991 0.003092 0.001778 0.000118 -0.001805 -0.003895 -0.006051 -0.008169 -0.010150 -0.011901 -0.013343 -0.014410 -0.015058 -0.015258 -0.015007 -0.014317 -0.013223 -0.011772 -0.010027 -0.008061 -0.005950 -0.003774 -0.001607 0.000479 0.002423 0.004175 0.005695 0.006956 0.007944 0.008654 0.009094 0.009282 0.009242 0.009004 0.008602 0.008071 0.007446 0.006762 0.006049 0.005332 0.004636 0.003978 0.003369 0.002819 0.002331 0.001906 0.001542 0.001235 0.000981 0.000773 0.000606 0.000473 0.000368 0.000287 0.000224 0.000175 0.000137 0.000108 0.000084 0.000066 0.000051 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000001 0.000004 0.000007 0.000012 0.000017 0.000024 0.000034 0.000046 0.000061 0.000083 0.000111 0.000150 0.000202 0.000268 0.000353 0.000457 0.000582 0.000727 0.000890 0.001067 0.001250 0.001431 0.001598 0.001736 0.001828 0.001857 0.001801 0.001639 0.001348 0.000907 0.000298 -0.000497 -0.001486 -0.002673 -0.004054 -0.005613 -0.007328 -0.009164 -0.011075 -0.013009 -0.014904 -0.016693 -0.018309 -0.019682 -0.020748 -0.021450 -0.021743 -0.021594 -0.020985 -0.019920 -0.018418 -0.016520 -0.014284 -0.011786 -0.009114 -0.006369 -0.003657 -0.001085 0.001243 0.003232 0.004799 0.005878 0.006427 0.006425 0.005875 0.004808 0.003275 0.001349 -0.000881 -0.003313 -0.005838 -0.008344 -0.010724 -0.012876 -0.014714 -0.016164 -0.017173 -0.017709 -0.017761 -0.017338 -0.016471 -0.015204 -0.013600 -0.011730 -0.009670 -0.007502 -0.005304 -0.003148 -0.001099 0.000786 0.002465 0.003905 0.005088 0.006004 0.006658 0.007062 0.007236 0.007209 0.007009 0.006671 0.006227 0.005710 0.005150 0.004572 0.004000 0.003450 0.002937 0.002469 0.002050 0.001684 0.001368 0.001100 0.000877 0.000694 0.000546 0.000428 0.000335 0.000262 0.000205 0.000161 0.000126 0.000099 0.000078 0.000060 0.000047 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000002 0.000004 0.000006 0.000010 0.000014 0.000019 0.000025 0.000034 0.000045 0.000061 0.000083 0.000112 0.000151 0.000201 0.000265 0.000342 0.000433 0.000537 0.000651 0.000768 0.000882 0.000983 0.001058 0.001093 0.001070 0.000973 0.000780 0.000472 0.000029 -0.000569 -0.001338 -0.002290 -0.003432 -0.004763 -0.006275 -0.007949 -0.009758 -0.011662 -0.013615 -0.015558 -0.017429 -0.019158 -0.020675 -0.021911 -0.022803 -0.023295 -0.023344 -0.022920 -0.022011 -0.020624 -0.018786 -0.016544 -0.013964 -0.011130 -0.008136 -0.005092 -0.002109 0.000698 0.003221 0.005358 0.007023 0.008150 0.008692 0.008630 0.007968 0.006738 0.004994 0.002815 0.000294 -0.002462 -0.005336 -0.008211 -0.010971 -0.013508 -0.015727 -0.017548 -0.018912 -0.019780 -0.020137 -0.019986 -0.019355 -0.018286 -0.016838 -0.015083 -0.013097 -0.010960 -0.008753 -0.006551 -0.004423 -0.002427 -0.000612 0.000987 0.002345 0.003450 0.004301 0.004907 0.005284 0.005456 0.005450 0.005298 0.005028 0.004674 0.004262 0.003819 0.003368 0.002926 0.002507 0.002119 0.001770 0.001461 0.001193 0.000964 0.000772 0.000614 0.000485 0.000382 0.000300 0.000236 0.000185 0.000146 0.000115 0.000091 0.000071 0.000055 0.000043 0.000033 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000040 0.000055 0.000076 0.000104 0.000140 0.000185 0.000238 0.000299 0.000366 0.000435 0.000500 0.000552 0.000582 0.000576 0.000521 0.000398 0.000191 -0.000119 -0.000552 -0.001125 -0.001854 -0.002755 -0.003835 -0.005099 -0.006542 -0.008153 -0.009909 -0.011779 -0.013722 -0.015686 -0.017611 -0.019432 -0.021079 -0.022481 -0.023569 -0.024280 -0.024560 -0.024369 -0.023681 -0.022487 -0.020800 -0.018652 -0.016097 -0.013207 -0.010071 -0.006793 -0.003486 -0.000268 0.002740 0.005426 0.007685 0.009428 0.010586 0.011113 0.010987 0.010216 0.008832 0.006893 0.004480 0.001691 -0.001362 -0.004558 -0.007772 -0.010883 -0.013778 -0.016353 -0.018525 -0.020227 -0.021415 -0.022069 -0.022188 -0.021796 -0.020933 -0.019654 -0.018030 -0.016136 -0.014052 -0.011861 -0.009639 -0.007457 -0.005377 -0.003451 -0.001719 -0.000210 0.001062 0.002089 0.002877 0.003439 0.003795 0.003969 0.003989 0.003883 0.003681 0.003410 0.003096 0.002760 0.002420 0.002090 0.001781 0.001497 0.001244 0.001022 0.000830 0.000669 0.000534 0.000424 0.000336 0.000265 0.000209 0.000165 0.000131 0.000103 0.000082 0.000064 0.000051 0.000040 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000014 0.000021 0.000031 0.000045 0.000063 0.000086 0.000114 0.000146 0.000181 0.000215 0.000245 0.000264 0.000264 0.000233 0.000159 0.000026 -0.000180 -0.000478 -0.000886 -0.001420 -0.002097 -0.002931 -0.003935 -0.005113 -0.006467 -0.007990 -0.009666 -0.011471 -0.013370 -0.015319 -0.017265 -0.019146 -0.020895 -0.022441 -0.023714 -0.024645 -0.025173 -0.025245 -0.024824 -0.023887 -0.022430 -0.020471 -0.018045 -0.015213 -0.012052 -0.008656 -0.005136 -0.001608 0.001804 0.004976 0.007792 0.010145 0.011943 0.013117 0.013620 0.013430 0.012556 0.011032 0.008917 0.006296 0.003269 -0.000047 -0.003527 -0.007043 -0.010469 -0.013685 -0.016584 -0.019076 -0.021091 -0.022579 -0.023515 -0.023896 -0.023740 -0.023084 -0.021982 -0.020501 -0.018715 -0.016705 -0.014553 -0.012336 -0.010127 -0.007992 -0.005984 -0.004148 -0.002514 -0.001104 0.000074 0.001021 0.001746 0.002266 0.002601 0.002776 0.002819 0.002756 0.002615 0.002418 0.002189 0.001944 0.001698 0.001461 0.001240 0.001039 0.000860 0.000703 0.000570 0.000458 0.000366 0.000290 0.000230 0.000182 0.000145 0.000115 0.000092 0.000073 0.000058 0.000046 0.000036 0.000028 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000000 0.000001 0.000004 0.000010 0.000017 0.000027 0.000039 0.000053 0.000067 0.000080 0.000087 0.000084 0.000065 0.000020 -0.000061 -0.000191 -0.000386 -0.000660 -0.001030 -0.001513 -0.002125 -0.002881 -0.003793 -0.004870 -0.006116 -0.007528 -0.009098 -0.010807 -0.012628 -0.014525 -0.016451 -0.018351 -0.020164 -0.021820 -0.023251 -0.024384 -0.025153 -0.025499 -0.025372 -0.024735 -0.023570 -0.021877 -0.019677 -0.017012 -0.013944 -0.010555 -0.006946 -0.003230 0.000473 0.004036 0.007332 0.010243 0.012661 0.014493 0.015668 0.016139 0.015887 0.014920 0.013272 0.011007 0.008208 0.004979 0.001440 -0.002282 -0.006056 -0.009751 -0.013245 -0.016427 -0.019203 -0.021497 -0.023258 -0.024456 -0.025082 -0.025153 -0.024701 -0.023778 -0.022449 -0.020785 -0.018867 -0.016776 -0.014590 -0.012382 -0.010220 -0.008161 -0.006250 -0.004523 -0.003003 -0.001702 -0.000624 0.000239 0.000898 0.001372 0.001683 0.001857 0.001918 0.001891 0.001801 0.001668 0.001509 0.001339 0.001168 0.001003 0.000849 0.000710 0.000586 0.000478 0.000387 0.000310 0.000248 0.000197 0.000157 0.000125 0.000100 0.000080 0.000064 0.000051 0.000041 0.000033 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000010 -0.000010 -0.000008 -0.000006 -0.000003 0.000001 0.000003 0.000002 -0.000004 -0.000019 -0.000049 -0.000099 -0.000179 -0.000299 -0.000474 -0.000715 -0.001040 -0.001464 -0.002002 -0.002670 -0.003479 -0.004441 -0.005563 -0.006846 -0.008286 -0.009871 -0.011582 -0.013389 -0.015254 -0.017130 -0.018961 -0.020684 -0.022231 -0.023533 -0.024520 -0.025127 -0.025296 -0.024980 -0.024146 -0.022779 -0.020881 -0.018477 -0.015612 -0.012354 -0.008786 -0.005013 -0.001149 0.002682 0.006350 0.009730 0.012701 0.015154 0.016997 0.018160 0.018595 0.018284 0.017235 0.015484 0.013095 0.010153 0.006763 0.003045 -0.000871 -0.004853 -0.008768 -0.012491 -0.015909 -0.018924 -0.021460 -0.023460 -0.024891 -0.025742 -0.026025 -0.025770 -0.025025 -0.023851 -0.022321 -0.020510 -0.018500 -0.016368 -0.014188 -0.012029 -0.009949 -0.007995 -0.006206 -0.004607 -0.003214 -0.002033 -0.001061 -0.000288 0.000301 0.000727 0.001011 0.001178 0.001251 0.001253 0.001204 0.001121 0.001018 0.000905 0.000790 0.000679 0.000574 0.000479 0.000395 0.000321 0.000259 0.000208 0.000166 0.000133 0.000106 0.000085 0.000069 0.000056 0.000045 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000011 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000026 -0.000030 -0.000037 -0.000050 -0.000071 -0.000103 -0.000153 -0.000227 -0.000334 -0.000484 -0.000690 -0.000966 -0.001326 -0.001786 -0.002359 -0.003059 -0.003898 -0.004885 -0.006024 -0.007316 -0.008755 -0.010327 -0.012010 -0.013776 -0.015583 -0.017385 -0.019125 -0.020740 -0.022165 -0.023330 -0.024168 -0.024615 -0.024616 -0.024128 -0.023119 -0.021577 -0.019508 -0.016940 -0.013920 -0.010518 -0.006821 -0.002933 0.001028 0.004937 0.008666 0.012089 0.015084 0.017544 0.019378 0.020515 0.020911 0.020546 0.019430 0.017599 0.015116 0.012068 0.008560 0.004711 0.000651 -0.003485 -0.007565 -0.011464 -0.015067 -0.018275 -0.021009 -0.023210 -0.024843 -0.025892 -0.026368 -0.026297 -0.025724 -0.024708 -0.023317 -0.021627 -0.019715 -0.017659 -0.015533 -0.013405 -0.011333 -0.009368 -0.007549 -0.005903 -0.004448 -0.003195 -0.002141 -0.001281 -0.000601 -0.000084 0.000291 0.000545 0.000701 0.000781 0.000803 0.000784 0.000738 0.000675 0.000604 0.000529 0.000455 0.000385 0.000320 0.000263 0.000214 0.000172 0.000138 0.000110 0.000089 0.000071 0.000058 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000020 -0.000023 -0.000027 -0.000030 -0.000034 -0.000038 -0.000044 -0.000054 -0.000068 -0.000089 -0.000121 -0.000166 -0.000231 -0.000322 -0.000447 -0.000617 -0.000844 -0.001142 -0.001523 -0.002002 -0.002592 -0.003305 -0.004152 -0.005140 -0.006272 -0.007547 -0.008958 -0.010491 -0.012122 -0.013821 -0.015548 -0.017255 -0.018887 -0.020382 -0.021674 -0.022697 -0.023386 -0.023680 -0.023526 -0.022883 -0.021723 -0.020037 -0.017834 -0.015143 -0.012013 -0.008516 -0.004740 -0.000789 0.003219 0.007159 0.010905 0.014330 0.017316 0.019756 0.021562 0.022663 0.023017 0.022605 0.021436 0.019549 0.017004 0.013889 0.010306 0.006376 0.002227 -0.002008 -0.006198 -0.010218 -0.013952 -0.017302 -0.020188 -0.022549 -0.024348 -0.025567 -0.026213 -0.026311 -0.025901 -0.025039 -0.023791 -0.022230 -0.020432 -0.018472 -0.016422 -0.014351 -0.012317 -0.010370 -0.008550 -0.006888 -0.005403 -0.004105 -0.002998 -0.002077 -0.001332 -0.000746 -0.000302 0.000021 0.000243 0.000385 0.000465 0.000500 0.000501 0.000480 0.000445 0.000401 0.000352 0.000303 0.000256 0.000213 0.000174 0.000140 0.000113 0.000090 0.000073 0.000059 0.000048 0.000039 0.000033 0.000027 0.000022 0.000019 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000019 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000049 -0.000058 -0.000071 -0.000090 -0.000117 -0.000156 -0.000210 -0.000285 -0.000387 -0.000523 -0.000705 -0.000944 -0.001251 -0.001640 -0.002123 -0.002714 -0.003422 -0.004257 -0.005225 -0.006329 -0.007565 -0.008926 -0.010396 -0.011954 -0.013566 -0.015194 -0.016790 -0.018300 -0.019664 -0.020818 -0.021698 -0.022242 -0.022391 -0.022097 -0.021320 -0.020037 -0.018240 -0.015940 -0.013167 -0.009974 -0.006430 -0.002624 0.001340 0.005347 0.009272 0.012992 0.016382 0.019327 0.021722 0.023481 0.024538 0.024849 0.024397 0.023194 0.021274 0.018700 0.015556 0.011945 0.007983 0.003797 -0.000483 -0.004726 -0.008810 -0.012621 -0.016062 -0.019052 -0.021531 -0.023458 -0.024816 -0.025607 -0.025854 -0.025595 -0.024882 -0.023778 -0.022353 -0.020679 -0.018830 -0.016878 -0.014887 -0.012915 -0.011014 -0.009223 -0.007573 -0.006085 -0.004773 -0.003640 -0.002684 -0.001896 -0.001264 -0.000771 -0.000397 -0.000125 0.000065 0.000191 0.000267 0.000306 0.000319 0.000312 0.000293 0.000266 0.000235 0.000202 0.000169 0.000139 0.000113 0.000091 0.000073 0.000058 0.000047 0.000039 0.000032 0.000027 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000027 -0.000032 -0.000037 -0.000042 -0.000048 -0.000056 -0.000067 -0.000082 -0.000104 -0.000135 -0.000178 -0.000237 -0.000317 -0.000425 -0.000567 -0.000753 -0.000994 -0.001302 -0.001687 -0.002163 -0.002740 -0.003428 -0.004235 -0.005166 -0.006222 -0.007400 -0.008692 -0.010083 -0.011548 -0.013057 -0.014571 -0.016044 -0.017423 -0.018650 -0.019663 -0.020403 -0.020808 -0.020826 -0.020408 -0.019521 -0.018142 -0.016266 -0.013906 -0.011094 -0.007881 -0.004337 -0.000549 0.003381 0.007340 0.011207 0.014861 0.018181 0.021055 0.023383 0.025081 0.026085 0.026353 0.025872 0.024649 0.022722 0.020150 0.017016 0.013419 0.009474 0.005303 0.001034 -0.003207 -0.007301 -0.011136 -0.014617 -0.017664 -0.020216 -0.022234 -0.023697 -0.024607 -0.024983 -0.024861 -0.024288 -0.023325 -0.022039 -0.020498 -0.018773 -0.016934 -0.015043 -0.013157 -0.011326 -0.009589 -0.007978 -0.006514 -0.005212 -0.004078 -0.003111 -0.002304 -0.001645 -0.001122 -0.000715 -0.000408 -0.000183 -0.000024 0.000083 0.000151 0.000189 0.000205 0.000206 0.000195 0.000178 0.000156 0.000133 0.000111 0.000090 0.000072 0.000058 0.000046 0.000038 0.000031 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000024 -0.000029 -0.000034 -0.000040 -0.000045 -0.000052 -0.000060 -0.000072 -0.000088 -0.000112 -0.000144 -0.000189 -0.000250 -0.000332 -0.000441 -0.000583 -0.000768 -0.001005 -0.001304 -0.001678 -0.002135 -0.002687 -0.003342 -0.004107 -0.004986 -0.005980 -0.007086 -0.008294 -0.009590 -0.010950 -0.012343 -0.013733 -0.015075 -0.016317 -0.017405 -0.018279 -0.018883 -0.019161 -0.019060 -0.018538 -0.017564 -0.016117 -0.014196 -0.011813 -0.009000 -0.005810 -0.002309 0.001416 0.005267 0.009135 0.012904 0.016455 0.019674 0.022451 0.024692 0.026316 0.027261 0.027490 0.026986 0.025762 0.023851 0.021312 0.018225 0.014684 0.010802 0.006695 0.002488 -0.001700 -0.005751 -0.009559 -0.013031 -0.016089 -0.018673 -0.020744 -0.022280 -0.023282 -0.023765 -0.023762 -0.023319 -0.022493 -0.021344 -0.019941 -0.018350 -0.016637 -0.014862 -0.013081 -0.011340 -0.009680 -0.008130 -0.006714 -0.005445 -0.004332 -0.003375 -0.002568 -0.001903 -0.001366 -0.000942 -0.000614 -0.000367 -0.000186 -0.000057 0.000031 0.000087 0.000120 0.000136 0.000138 0.000131 0.000119 0.000103 0.000087 0.000071 0.000057 0.000046 0.000036 0.000029 0.000024 0.000020 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000025 -0.000030 -0.000036 -0.000042 -0.000048 -0.000054 -0.000063 -0.000074 -0.000091 -0.000114 -0.000147 -0.000192 -0.000252 -0.000333 -0.000439 -0.000578 -0.000756 -0.000983 -0.001268 -0.001622 -0.002053 -0.002571 -0.003183 -0.003896 -0.004713 -0.005634 -0.006656 -0.007770 -0.008960 -0.010205 -0.011475 -0.012735 -0.013941 -0.015045 -0.015994 -0.016734 -0.017211 -0.017372 -0.017169 -0.016563 -0.015526 -0.014039 -0.012103 -0.009732 -0.006957 -0.003828 -0.000412 0.003210 0.006943 0.010682 0.014316 0.017733 0.020822 0.023481 0.025617 0.027156 0.028039 0.028230 0.027715 0.026504 0.024633 0.022155 0.019148 0.015703 0.011926 0.007929 0.003830 -0.000255 -0.004216 -0.007950 -0.011367 -0.014393 -0.016970 -0.019057 -0.020635 -0.021701 -0.022269 -0.022369 -0.022044 -0.021345 -0.020333 -0.019069 -0.017617 -0.016039 -0.014392 -0.012730 -0.011097 -0.009531 -0.008062 -0.006712 -0.005497 -0.004424 -0.003495 -0.002707 -0.002051 -0.001516 -0.001088 -0.000752 -0.000494 -0.000301 -0.000159 -0.000058 0.000011 0.000055 0.000081 0.000093 0.000094 0.000089 0.000079 0.000068 0.000056 0.000045 0.000036 0.000028 0.000023 0.000018 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000031 -0.000037 -0.000043 -0.000049 -0.000055 -0.000064 -0.000075 -0.000091 -0.000113 -0.000145 -0.000188 -0.000246 -0.000324 -0.000425 -0.000556 -0.000724 -0.000937 -0.001203 -0.001531 -0.001930 -0.002407 -0.002970 -0.003623 -0.004370 -0.005212 -0.006143 -0.007155 -0.008234 -0.009359 -0.010502 -0.011628 -0.012698 -0.013665 -0.014481 -0.015094 -0.015454 -0.015511 -0.015223 -0.014554 -0.013477 -0.011977 -0.010056 -0.007728 -0.005024 -0.001992 0.001304 0.004787 0.008366 0.011942 0.015411 0.018665 0.021601 0.024122 0.026141 0.027586 0.028404 0.028560 0.028043 0.026862 0.025050 0.022660 0.019764 0.016449 0.012815 0.008968 0.005020 0.001080 -0.002747 -0.006364 -0.009686 -0.012641 -0.015173 -0.017244 -0.018833 -0.019937 -0.020567 -0.020753 -0.020531 -0.019952 -0.019071 -0.017944 -0.016633 -0.015196 -0.013686 -0.012153 -0.010639 -0.009182 -0.007809 -0.006542 -0.005396 -0.004379 -0.003494 -0.002739 -0.002106 -0.001585 -0.001165 -0.000832 -0.000573 -0.000376 -0.000228 -0.000120 -0.000044 0.000007 0.000039 0.000057 0.000065 0.000065 0.000060 0.000052 0.000043 0.000035 0.000028 0.000022 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000025 -0.000031 -0.000037 -0.000043 -0.000049 -0.000055 -0.000063 -0.000074 -0.000088 -0.000109 -0.000139 -0.000180 -0.000234 -0.000307 -0.000401 -0.000523 -0.000679 -0.000874 -0.001118 -0.001417 -0.001779 -0.002212 -0.002720 -0.003310 -0.003984 -0.004741 -0.005577 -0.006485 -0.007450 -0.008453 -0.009468 -0.010462 -0.011398 -0.012234 -0.012923 -0.013418 -0.013673 -0.013642 -0.013286 -0.012573 -0.011479 -0.009991 -0.008111 -0.005854 -0.003251 -0.000347 0.002798 0.006110 0.009506 0.012891 0.016169 0.019238 0.022002 0.024369 0.026259 0.027606 0.028357 0.028483 0.027973 0.026835 0.025101 0.022821 0.020063 0.016908 0.013450 0.009789 0.006028 0.002270 -0.001386 -0.004850 -0.008040 -0.010890 -0.013345 -0.015369 -0.016942 -0.018059 -0.018732 -0.018984 -0.018853 -0.018382 -0.017624 -0.016632 -0.015461 -0.014166 -0.012797 -0.011399 -0.010014 -0.008675 -0.007409 -0.006236 -0.005171 -0.004223 -0.003394 -0.002683 -0.002084 -0.001589 -0.001187 -0.000865 -0.000612 -0.000418 -0.000270 -0.000161 -0.000082 -0.000027 0.000009 0.000031 0.000042 0.000046 0.000044 0.000039 0.000033 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000019 -0.000025 -0.000031 -0.000036 -0.000042 -0.000048 -0.000054 -0.000062 -0.000072 -0.000085 -0.000104 -0.000131 -0.000169 -0.000219 -0.000285 -0.000372 -0.000483 -0.000624 -0.000801 -0.001020 -0.001288 -0.001612 -0.001998 -0.002451 -0.002975 -0.003573 -0.004245 -0.004986 -0.005790 -0.006642 -0.007525 -0.008415 -0.009281 -0.010089 -0.010799 -0.011371 -0.011759 -0.011921 -0.011818 -0.011411 -0.010674 -0.009583 -0.008129 -0.006315 -0.004155 -0.001678 0.001073 0.004041 0.007159 0.010347 0.013520 0.016585 0.019452 0.022029 0.024231 0.025986 0.027229 0.027915 0.028015 0.027519 0.026437 0.024797 0.022647 0.020049 0.017078 0.013823 0.010375 0.006831 0.003286 -0.000169 -0.003448 -0.006476 -0.009191 -0.011541 -0.013492 -0.015024 -0.016133 -0.016827 -0.017130 -0.017074 -0.016701 -0.016057 -0.015193 -0.014159 -0.013005 -0.011778 -0.010519 -0.009266 -0.008051 -0.006898 -0.005828 -0.004852 -0.003981 -0.003217 -0.002559 -0.002003 -0.001541 -0.001163 -0.000860 -0.000620 -0.000433 -0.000291 -0.000184 -0.000106 -0.000051 -0.000013 0.000011 0.000024 0.000030 0.000031 0.000029 0.000025 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000029 -0.000035 -0.000041 -0.000047 -0.000053 -0.000060 -0.000069 -0.000081 -0.000098 -0.000123 -0.000157 -0.000202 -0.000262 -0.000340 -0.000439 -0.000565 -0.000722 -0.000916 -0.001153 -0.001437 -0.001776 -0.002173 -0.002633 -0.003157 -0.003746 -0.004394 -0.005096 -0.005839 -0.006606 -0.007376 -0.008121 -0.008808 -0.009403 -0.009867 -0.010160 -0.010245 -0.010083 -0.009642 -0.008897 -0.007829 -0.006430 -0.004701 -0.002658 -0.000328 0.002249 0.005021 0.007924 0.010887 0.013830 0.016670 0.019321 0.021701 0.023732 0.025345 0.026485 0.027106 0.027185 0.026711 0.025694 0.024161 0.022155 0.019734 0.016968 0.013936 0.010724 0.007420 0.004111 0.000882 -0.002188 -0.005030 -0.007586 -0.009808 -0.011664 -0.013134 -0.014214 -0.014913 -0.015250 -0.015256 -0.014969 -0.014430 -0.013686 -0.012783 -0.011766 -0.010678 -0.009557 -0.008438 -0.007348 -0.006312 -0.005348 -0.004467 -0.003678 -0.002984 -0.002385 -0.001877 -0.001454 -0.001107 -0.000827 -0.000604 -0.000430 -0.000296 -0.000194 -0.000120 -0.000066 -0.000029 -0.000004 0.000011 0.000018 0.000021 0.000021 0.000019 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000033 -0.000039 -0.000044 -0.000050 -0.000057 -0.000065 -0.000076 -0.000092 -0.000114 -0.000144 -0.000185 -0.000238 -0.000307 -0.000395 -0.000505 -0.000642 -0.000811 -0.001017 -0.001263 -0.001557 -0.001900 -0.002298 -0.002751 -0.003259 -0.003819 -0.004425 -0.005064 -0.005723 -0.006380 -0.007012 -0.007588 -0.008078 -0.008446 -0.008657 -0.008676 -0.008471 -0.008012 -0.007276 -0.006247 -0.004917 -0.003291 -0.001381 0.000786 0.003174 0.005735 0.008411 0.011136 0.013839 0.016443 0.018872 0.021049 0.022905 0.024376 0.025411 0.025971 0.026032 0.025587 0.024644 0.023227 0.021376 0.019144 0.016596 0.013802 0.010841 0.007792 0.004737 0.001752 -0.001092 -0.003730 -0.006108 -0.008184 -0.009926 -0.011317 -0.012353 -0.013041 -0.013398 -0.013453 -0.013239 -0.012794 -0.012161 -0.011381 -0.010495 -0.009541 -0.008555 -0.007566 -0.006602 -0.005682 -0.004824 -0.004039 -0.003335 -0.002714 -0.002178 -0.001722 -0.001341 -0.001027 -0.000773 -0.000571 -0.000411 -0.000288 -0.000195 -0.000125 -0.000074 -0.000039 -0.000014 0.000001 0.000009 0.000013 0.000014 0.000013 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000030 -0.000036 -0.000041 -0.000047 -0.000053 -0.000061 -0.000072 -0.000086 -0.000106 -0.000132 -0.000168 -0.000214 -0.000274 -0.000350 -0.000446 -0.000564 -0.000709 -0.000885 -0.001096 -0.001346 -0.001639 -0.001978 -0.002365 -0.002799 -0.003276 -0.003792 -0.004336 -0.004893 -0.005447 -0.005976 -0.006452 -0.006848 -0.007132 -0.007273 -0.007241 -0.007005 -0.006541 -0.005828 -0.004852 -0.003606 -0.002095 -0.000331 0.001662 0.003851 0.006192 0.008632 0.011114 0.013571 0.015937 0.018140 0.020113 0.021793 0.023123 0.024056 0.024557 0.024606 0.024194 0.023329 0.022035 0.020347 0.018312 0.015988 0.013441 0.010739 0.007957 0.005165 0.002434 -0.000171 -0.002592 -0.004780 -0.006696 -0.008311 -0.009611 -0.010589 -0.011252 -0.011617 -0.011708 -0.011556 -0.011196 -0.010664 -0.009998 -0.009234 -0.008407 -0.007549 -0.006686 -0.005842 -0.005036 -0.004283 -0.003592 -0.002972 -0.002425 -0.001951 -0.001548 -0.001211 -0.000932 -0.000706 -0.000526 -0.000383 -0.000272 -0.000188 -0.000124 -0.000077 -0.000044 -0.000021 -0.000006 0.000003 0.000007 0.000009 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000032 -0.000038 -0.000043 -0.000049 -0.000057 -0.000066 -0.000079 -0.000097 -0.000120 -0.000151 -0.000192 -0.000243 -0.000308 -0.000390 -0.000490 -0.000612 -0.000761 -0.000938 -0.001149 -0.001396 -0.001682 -0.002008 -0.002374 -0.002776 -0.003210 -0.003666 -0.004132 -0.004593 -0.005028 -0.005415 -0.005729 -0.005941 -0.006025 -0.005953 -0.005699 -0.005242 -0.004564 -0.003651 -0.002500 -0.001113 0.000497 0.002310 0.004294 0.006411 0.008614 0.010850 0.013062 0.015189 0.017169 0.018941 0.020448 0.021639 0.022474 0.022920 0.022959 0.022584 0.021802 0.020634 0.019110 0.017275 0.015179 0.012880 0.010442 0.007928 0.005405 0.002933 0.000573 -0.001625 -0.003615 -0.005363 -0.006843 -0.008040 -0.008950 -0.009579 -0.009941 -0.010058 -0.009958 -0.009670 -0.009228 -0.008666 -0.008016 -0.007307 -0.006569 -0.005824 -0.005095 -0.004397 -0.003744 -0.003145 -0.002606 -0.002131 -0.001718 -0.001367 -0.001073 -0.000830 -0.000632 -0.000474 -0.000349 -0.000251 -0.000176 -0.000119 -0.000077 -0.000046 -0.000025 -0.000011 -0.000002 0.000003 0.000005 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000039 -0.000045 -0.000052 -0.000061 -0.000073 -0.000089 -0.000109 -0.000136 -0.000170 -0.000214 -0.000269 -0.000337 -0.000421 -0.000523 -0.000647 -0.000795 -0.000970 -0.001175 -0.001413 -0.001685 -0.001989 -0.002324 -0.002684 -0.003062 -0.003447 -0.003825 -0.004178 -0.004487 -0.004730 -0.004882 -0.004920 -0.004819 -0.004559 -0.004119 -0.003484 -0.002643 -0.001593 -0.000336 0.001116 0.002746 0.004524 0.006418 0.008386 0.010381 0.012352 0.014246 0.016008 0.017584 0.018923 0.019982 0.020723 0.021118 0.021150 0.020814 0.020116 0.019073 0.017714 0.016076 0.014206 0.012153 0.009975 0.007729 0.005471 0.003258 0.001143 -0.000830 -0.002620 -0.004195 -0.005534 -0.006623 -0.007459 -0.008045 -0.008396 -0.008529 -0.008470 -0.008245 -0.007883 -0.007414 -0.006866 -0.006266 -0.005638 -0.005003 -0.004380 -0.003783 -0.003224 -0.002711 -0.002250 -0.001842 -0.001489 -0.001187 -0.000935 -0.000726 -0.000556 -0.000419 -0.000311 -0.000226 -0.000161 -0.000111 -0.000073 -0.000046 -0.000026 -0.000013 -0.000005 0.000000 0.000003 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000021 -0.000025 -0.000030 -0.000035 -0.000040 -0.000047 -0.000056 -0.000066 -0.000080 -0.000098 -0.000121 -0.000151 -0.000187 -0.000233 -0.000290 -0.000359 -0.000443 -0.000544 -0.000666 -0.000810 -0.000979 -0.001175 -0.001398 -0.001649 -0.001924 -0.002219 -0.002528 -0.002842 -0.003147 -0.003429 -0.003671 -0.003854 -0.003957 -0.003959 -0.003840 -0.003582 -0.003167 -0.002582 -0.001819 -0.000873 0.000252 0.001546 0.002994 0.004571 0.006247 0.007985 0.009747 0.011485 0.013155 0.014708 0.016096 0.017276 0.018209 0.018861 0.019209 0.019237 0.018940 0.018324 0.017404 0.016205 0.014759 0.013108 0.011295 0.009370 0.007383 0.005386 0.003426 0.001551 -0.000200 -0.001791 -0.003195 -0.004391 -0.005370 -0.006126 -0.006665 -0.006996 -0.007138 -0.007111 -0.006939 -0.006647 -0.006260 -0.005804 -0.005302 -0.004774 -0.004239 -0.003713 -0.003209 -0.002737 -0.002303 -0.001913 -0.001568 -0.001270 -0.001015 -0.000801 -0.000624 -0.000480 -0.000365 -0.000273 -0.000200 -0.000144 -0.000101 -0.000068 -0.000044 -0.000026 -0.000014 -0.000006 -0.000002 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000042 -0.000050 -0.000060 -0.000072 -0.000088 -0.000107 -0.000132 -0.000163 -0.000201 -0.000247 -0.000303 -0.000372 -0.000454 -0.000553 -0.000669 -0.000807 -0.000966 -0.001148 -0.001352 -0.001575 -0.001815 -0.002064 -0.002316 -0.002558 -0.002780 -0.002965 -0.003098 -0.003162 -0.003138 -0.003010 -0.002761 -0.002377 -0.001847 -0.001163 -0.000323 0.000671 0.001811 0.003083 0.004465 0.005931 0.007451 0.008989 0.010507 0.011964 0.013319 0.014530 0.015560 0.016374 0.016944 0.017248 0.017273 0.017015 0.016478 0.015676 0.014630 0.013368 0.011926 0.010342 0.008659 0.006921 0.005172 0.003456 0.001812 0.000277 -0.001121 -0.002356 -0.003413 -0.004280 -0.004956 -0.005443 -0.005751 -0.005895 -0.005893 -0.005765 -0.005532 -0.005218 -0.004843 -0.004427 -0.003988 -0.003543 -0.003105 -0.002684 -0.002290 -0.001928 -0.001603 -0.001316 -0.001067 -0.000854 -0.000676 -0.000529 -0.000409 -0.000312 -0.000235 -0.000174 -0.000127 -0.000090 -0.000062 -0.000040 -0.000025 -0.000014 -0.000007 -0.000003 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000027 -0.000032 -0.000037 -0.000044 -0.000053 -0.000064 -0.000077 -0.000094 -0.000115 -0.000140 -0.000171 -0.000209 -0.000255 -0.000310 -0.000376 -0.000455 -0.000549 -0.000659 -0.000787 -0.000934 -0.001098 -0.001277 -0.001469 -0.001668 -0.001866 -0.002056 -0.002226 -0.002365 -0.002458 -0.002492 -0.002450 -0.002319 -0.002085 -0.001736 -0.001263 -0.000659 0.000078 0.000947 0.001939 0.003042 0.004239 0.005507 0.006821 0.008150 0.009461 0.010719 0.011890 0.012937 0.013827 0.014531 0.015024 0.015288 0.015311 0.015090 0.014628 0.013936 0.013034 0.011945 0.010698 0.009329 0.007874 0.006370 0.004857 0.003371 0.001948 0.000616 -0.000597 -0.001671 -0.002592 -0.003351 -0.003947 -0.004381 -0.004662 -0.004803 -0.004818 -0.004726 -0.004544 -0.004292 -0.003987 -0.003647 -0.003288 -0.002922 -0.002561 -0.002214 -0.001890 -0.001592 -0.001324 -0.001088 -0.000884 -0.000709 -0.000563 -0.000442 -0.000343 -0.000263 -0.000200 -0.000149 -0.000109 -0.000078 -0.000055 -0.000036 -0.000023 -0.000013 -0.000007 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000039 -0.000047 -0.000056 -0.000068 -0.000082 -0.000099 -0.000120 -0.000146 -0.000176 -0.000213 -0.000257 -0.000309 -0.000372 -0.000447 -0.000534 -0.000636 -0.000753 -0.000883 -0.001026 -0.001177 -0.001333 -0.001488 -0.001634 -0.001762 -0.001863 -0.001925 -0.001936 -0.001883 -0.001755 -0.001540 -0.001228 -0.000812 -0.000285 0.000354 0.001102 0.001955 0.002901 0.003926 0.005011 0.006133 0.007269 0.008389 0.009464 0.010465 0.011360 0.012122 0.012725 0.013147 0.013375 0.013396 0.013209 0.012816 0.012226 0.011456 0.010526 0.009462 0.008292 0.007048 0.005762 0.004468 0.003196 0.001978 0.000837 -0.000202 -0.001125 -0.001918 -0.002574 -0.003091 -0.003473 -0.003725 -0.003859 -0.003886 -0.003822 -0.003683 -0.003483 -0.003240 -0.002965 -0.002674 -0.002377 -0.002084 -0.001802 -0.001538 -0.001296 -0.001079 -0.000888 -0.000722 -0.000581 -0.000462 -0.000364 -0.000284 -0.000219 -0.000167 -0.000126 -0.000093 -0.000067 -0.000047 -0.000032 -0.000021 -0.000012 -0.000007 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000040 -0.000048 -0.000058 -0.000070 -0.000085 -0.000102 -0.000123 -0.000148 -0.000177 -0.000212 -0.000254 -0.000303 -0.000362 -0.000431 -0.000511 -0.000603 -0.000705 -0.000817 -0.000935 -0.001056 -0.001175 -0.001285 -0.001380 -0.001451 -0.001489 -0.001484 -0.001426 -0.001304 -0.001111 -0.000836 -0.000475 -0.000021 0.000525 0.001163 0.001887 0.002689 0.003556 0.004473 0.005421 0.006380 0.007327 0.008236 0.009082 0.009839 0.010484 0.010995 0.011354 0.011547 0.011567 0.011410 0.011079 0.010582 0.009933 0.009148 0.008249 0.007261 0.006209 0.005123 0.004029 0.002954 0.001924 0.000960 0.000079 -0.000702 -0.001376 -0.001935 -0.002379 -0.002710 -0.002932 -0.003056 -0.003091 -0.003049 -0.002944 -0.002789 -0.002597 -0.002379 -0.002146 -0.001908 -0.001673 -0.001447 -0.001235 -0.001041 -0.000867 -0.000714 -0.000582 -0.000469 -0.000374 -0.000295 -0.000231 -0.000179 -0.000137 -0.000104 -0.000078 -0.000057 -0.000040 -0.000028 -0.000018 -0.000011 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000034 -0.000041 -0.000050 -0.000060 -0.000072 -0.000087 -0.000104 -0.000124 -0.000147 -0.000175 -0.000208 -0.000246 -0.000292 -0.000346 -0.000408 -0.000480 -0.000559 -0.000646 -0.000737 -0.000830 -0.000919 -0.001001 -0.001069 -0.001117 -0.001137 -0.001122 -0.001063 -0.000951 -0.000780 -0.000543 -0.000233 0.000152 0.000614 0.001151 0.001759 0.002431 0.003156 0.003921 0.004713 0.005514 0.006304 0.007064 0.007771 0.008405 0.008944 0.009372 0.009673 0.009835 0.009853 0.009723 0.009448 0.009034 0.008492 0.007838 0.007088 0.006263 0.005385 0.004478 0.003565 0.002668 0.001808 0.001003 0.000267 -0.000387 -0.000952 -0.001422 -0.001798 -0.002080 -0.002273 -0.002384 -0.002423 -0.002399 -0.002322 -0.002203 -0.002054 -0.001883 -0.001700 -0.001512 -0.001326 -0.001147 -0.000979 -0.000826 -0.000688 -0.000567 -0.000463 -0.000373 -0.000299 -0.000237 -0.000186 -0.000144 -0.000111 -0.000085 -0.000064 -0.000047 -0.000034 -0.000024 -0.000016 -0.000010 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000051 -0.000061 -0.000073 -0.000087 -0.000104 -0.000123 -0.000144 -0.000170 -0.000200 -0.000235 -0.000277 -0.000325 -0.000380 -0.000442 -0.000508 -0.000578 -0.000647 -0.000714 -0.000773 -0.000821 -0.000852 -0.000860 -0.000838 -0.000781 -0.000681 -0.000533 -0.000330 -0.000068 0.000255 0.000641 0.001088 0.001592 0.002148 0.002747 0.003379 0.004033 0.004693 0.005345 0.005972 0.006556 0.007080 0.007526 0.007880 0.008128 0.008263 0.008278 0.008172 0.007945 0.007604 0.007158 0.006618 0.006000 0.005320 0.004596 0.003849 0.003097 0.002358 0.001649 0.000985 0.000379 -0.000161 -0.000628 -0.001019 -0.001332 -0.001569 -0.001734 -0.001833 -0.001872 -0.001860 -0.001806 -0.001717 -0.001603 -0.001471 -0.001329 -0.001183 -0.001037 -0.000897 -0.000766 -0.000646 -0.000539 -0.000445 -0.000363 -0.000294 -0.000235 -0.000187 -0.000147 -0.000115 -0.000089 -0.000068 -0.000052 -0.000039 -0.000028 -0.000020 -0.000013 -0.000008 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000043 -0.000051 -0.000061 -0.000073 -0.000087 -0.000102 -0.000119 -0.000139 -0.000163 -0.000190 -0.000222 -0.000259 -0.000301 -0.000348 -0.000398 -0.000451 -0.000503 -0.000552 -0.000594 -0.000627 -0.000645 -0.000644 -0.000620 -0.000567 -0.000480 -0.000353 -0.000182 0.000036 0.000304 0.000622 0.000990 0.001404 0.001859 0.002348 0.002864 0.003396 0.003935 0.004466 0.004977 0.005453 0.005880 0.006244 0.006532 0.006735 0.006845 0.006857 0.006770 0.006586 0.006308 0.005945 0.005505 0.005002 0.004449 0.003861 0.003253 0.002641 0.002041 0.001464 0.000924 0.000431 -0.000009 -0.000391 -0.000710 -0.000967 -0.001164 -0.001303 -0.001388 -0.001426 -0.001423 -0.001386 -0.001321 -0.001235 -0.001135 -0.001027 -0.000914 -0.000802 -0.000694 -0.000593 -0.000500 -0.000417 -0.000345 -0.000282 -0.000228 -0.000183 -0.000146 -0.000115 -0.000090 -0.000070 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000043 -0.000052 -0.000061 -0.000072 -0.000085 -0.000099 -0.000114 -0.000132 -0.000153 -0.000178 -0.000206 -0.000238 -0.000274 -0.000312 -0.000352 -0.000390 -0.000425 -0.000455 -0.000476 -0.000486 -0.000480 -0.000456 -0.000408 -0.000333 -0.000227 -0.000085 0.000094 0.000314 0.000573 0.000873 0.001208 0.001576 0.001971 0.002387 0.002816 0.003249 0.003676 0.004087 0.004470 0.004814 0.005106 0.005338 0.005500 0.005588 0.005598 0.005528 0.005379 0.005156 0.004863 0.004510 0.004106 0.003662 0.003190 0.002703 0.002212 0.001731 0.001268 0.000835 0.000439 0.000085 -0.000222 -0.000480 -0.000689 -0.000849 -0.000964 -0.001037 -0.001072 -0.001075 -0.001050 -0.001004 -0.000941 -0.000866 -0.000784 -0.000699 -0.000614 -0.000532 -0.000454 -0.000383 -0.000320 -0.000264 -0.000216 -0.000175 -0.000141 -0.000113 -0.000089 -0.000070 -0.000055 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000009 -0.000006 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000070 -0.000082 -0.000094 -0.000108 -0.000125 -0.000143 -0.000165 -0.000190 -0.000217 -0.000245 -0.000275 -0.000303 -0.000328 -0.000349 -0.000362 -0.000366 -0.000357 -0.000334 -0.000293 -0.000230 -0.000142 -0.000026 0.000120 0.000297 0.000507 0.000747 0.001016 0.001311 0.001626 0.001957 0.002298 0.002642 0.002981 0.003307 0.003611 0.003883 0.004114 0.004297 0.004425 0.004494 0.004501 0.004445 0.004327 0.004149 0.003917 0.003638 0.003317 0.002966 0.002593 0.002208 0.001820 0.001439 0.001073 0.000730 0.000416 0.000135 -0.000109 -0.000314 -0.000481 -0.000611 -0.000704 -0.000765 -0.000797 -0.000803 -0.000788 -0.000755 -0.000710 -0.000655 -0.000594 -0.000530 -0.000466 -0.000404 -0.000345 -0.000291 -0.000243 -0.000201 -0.000164 -0.000133 -0.000107 -0.000086 -0.000069 -0.000054 -0.000043 -0.000034 -0.000026 -0.000020 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000050 -0.000058 -0.000068 -0.000078 -0.000089 -0.000102 -0.000116 -0.000133 -0.000152 -0.000172 -0.000194 -0.000216 -0.000236 -0.000254 -0.000268 -0.000276 -0.000276 -0.000267 -0.000246 -0.000211 -0.000159 -0.000087 0.000006 0.000123 0.000265 0.000431 0.000622 0.000836 0.001068 0.001317 0.001578 0.001845 0.002115 0.002380 0.002635 0.002872 0.003084 0.003264 0.003406 0.003506 0.003559 0.003563 0.003519 0.003426 0.003287 0.003106 0.002887 0.002637 0.002363 0.002073 0.001773 0.001471 0.001174 0.000888 0.000620 0.000374 0.000154 -0.000038 -0.000199 -0.000331 -0.000434 -0.000509 -0.000559 -0.000587 -0.000595 -0.000586 -0.000564 -0.000531 -0.000491 -0.000446 -0.000399 -0.000351 -0.000304 -0.000260 -0.000220 -0.000183 -0.000151 -0.000124 -0.000101 -0.000081 -0.000065 -0.000052 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000035 -0.000042 -0.000048 -0.000056 -0.000064 -0.000073 -0.000083 -0.000095 -0.000108 -0.000123 -0.000138 -0.000155 -0.000171 -0.000186 -0.000198 -0.000207 -0.000211 -0.000210 -0.000200 -0.000182 -0.000153 -0.000111 -0.000054 0.000019 0.000112 0.000224 0.000355 0.000505 0.000672 0.000853 0.001047 0.001249 0.001457 0.001665 0.001870 0.002067 0.002249 0.002411 0.002549 0.002657 0.002733 0.002773 0.002776 0.002741 0.002669 0.002562 0.002422 0.002254 0.002062 0.001852 0.001629 0.001399 0.001167 0.000939 0.000719 0.000512 0.000321 0.000151 0.000002 -0.000124 -0.000226 -0.000307 -0.000367 -0.000407 -0.000431 -0.000439 -0.000434 -0.000420 -0.000397 -0.000368 -0.000335 -0.000300 -0.000264 -0.000229 -0.000196 -0.000165 -0.000138 -0.000113 -0.000093 -0.000075 -0.000061 -0.000050 -0.000040 -0.000033 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000029 -0.000034 -0.000040 -0.000046 -0.000053 -0.000061 -0.000069 -0.000079 -0.000089 -0.000101 -0.000113 -0.000125 -0.000137 -0.000148 -0.000156 -0.000162 -0.000164 -0.000161 -0.000152 -0.000137 -0.000114 -0.000081 -0.000036 0.000022 0.000094 0.000180 0.000282 0.000398 0.000527 0.000668 0.000816 0.000972 0.001130 0.001289 0.001445 0.001594 0.001731 0.001854 0.001958 0.002039 0.002095 0.002125 0.002126 0.002099 0.002044 0.001963 0.001857 0.001731 0.001586 0.001428 0.001260 0.001086 0.000910 0.000737 0.000569 0.000411 0.000265 0.000135 0.000020 -0.000076 -0.000156 -0.000218 -0.000265 -0.000297 -0.000316 -0.000324 -0.000322 -0.000312 -0.000296 -0.000275 -0.000251 -0.000225 -0.000198 -0.000172 -0.000147 -0.000124 -0.000103 -0.000085 -0.000069 -0.000057 -0.000046 -0.000038 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000024 -0.000029 -0.000033 -0.000039 -0.000044 -0.000051 -0.000058 -0.000066 -0.000074 -0.000084 -0.000093 -0.000102 -0.000111 -0.000119 -0.000125 -0.000128 -0.000128 -0.000125 -0.000118 -0.000105 -0.000087 -0.000061 -0.000027 0.000018 0.000073 0.000139 0.000217 0.000306 0.000404 0.000511 0.000624 0.000741 0.000861 0.000980 0.001097 0.001208 0.001310 0.001401 0.001477 0.001537 0.001578 0.001600 0.001600 0.001580 0.001539 0.001479 0.001400 0.001306 0.001199 0.001082 0.000957 0.000828 0.000697 0.000568 0.000441 0.000322 0.000211 0.000112 0.000024 -0.000049 -0.000110 -0.000158 -0.000194 -0.000219 -0.000234 -0.000241 -0.000241 -0.000234 -0.000222 -0.000207 -0.000189 -0.000170 -0.000149 -0.000130 -0.000111 -0.000093 -0.000077 -0.000064 -0.000052 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000043 -0.000049 -0.000056 -0.000063 -0.000070 -0.000078 -0.000085 -0.000092 -0.000097 -0.000101 -0.000102 -0.000102 -0.000098 -0.000092 -0.000082 -0.000068 -0.000048 -0.000022 0.000011 0.000053 0.000103 0.000161 0.000228 0.000302 0.000382 0.000466 0.000553 0.000642 0.000730 0.000816 0.000898 0.000973 0.001039 0.001095 0.001138 0.001168 0.001183 0.001183 0.001168 0.001138 0.001094 0.001037 0.000969 0.000891 0.000806 0.000715 0.000621 0.000525 0.000429 0.000335 0.000245 0.000161 0.000086 0.000020 -0.000036 -0.000082 -0.000118 -0.000145 -0.000164 -0.000176 -0.000182 -0.000182 -0.000177 -0.000168 -0.000157 -0.000143 -0.000128 -0.000113 -0.000098 -0.000083 -0.000070 -0.000058 -0.000048 -0.000039 -0.000032 -0.000027 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000032 -0.000037 -0.000042 -0.000048 -0.000054 -0.000060 -0.000066 -0.000072 -0.000076 -0.000080 -0.000082 -0.000083 -0.000082 -0.000079 -0.000073 -0.000065 -0.000054 -0.000040 -0.000020 0.000004 0.000035 0.000072 0.000116 0.000165 0.000220 0.000279 0.000340 0.000404 0.000469 0.000532 0.000595 0.000654 0.000708 0.000755 0.000795 0.000826 0.000847 0.000858 0.000858 0.000847 0.000826 0.000794 0.000754 0.000706 0.000651 0.000590 0.000525 0.000458 0.000388 0.000317 0.000248 0.000181 0.000118 0.000061 0.000011 -0.000031 -0.000066 -0.000093 -0.000113 -0.000127 -0.000135 -0.000139 -0.000139 -0.000135 -0.000129 -0.000120 -0.000109 -0.000098 -0.000086 -0.000075 -0.000063 -0.000053 -0.000044 -0.000036 -0.000030 -0.000024 -0.000020 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000032 -0.000036 -0.000041 -0.000046 -0.000052 -0.000056 -0.000061 -0.000064 -0.000067 -0.000068 -0.000068 -0.000067 -0.000064 -0.000059 -0.000053 -0.000044 -0.000033 -0.000019 -0.000001 0.000021 0.000049 0.000080 0.000116 0.000156 0.000198 0.000242 0.000288 0.000333 0.000379 0.000423 0.000465 0.000503 0.000537 0.000565 0.000587 0.000602 0.000610 0.000610 0.000602 0.000587 0.000566 0.000538 0.000504 0.000466 0.000424 0.000379 0.000331 0.000281 0.000230 0.000179 0.000129 0.000082 0.000039 0.000001 -0.000030 -0.000056 -0.000076 -0.000091 -0.000100 -0.000106 -0.000109 -0.000108 -0.000105 -0.000099 -0.000092 -0.000084 -0.000075 -0.000066 -0.000057 -0.000048 -0.000041 -0.000033 -0.000027 -0.000023 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000040 -0.000044 -0.000048 -0.000052 -0.000054 -0.000056 -0.000057 -0.000056 -0.000055 -0.000052 -0.000048 -0.000043 -0.000037 -0.000028 -0.000018 -0.000005 0.000011 0.000031 0.000053 0.000079 0.000107 0.000136 0.000167 0.000199 0.000231 0.000262 0.000293 0.000322 0.000349 0.000372 0.000392 0.000408 0.000418 0.000424 0.000424 0.000419 0.000409 0.000395 0.000376 0.000353 0.000328 0.000299 0.000268 0.000235 0.000199 0.000163 0.000125 0.000088 0.000053 0.000021 -0.000008 -0.000032 -0.000051 -0.000065 -0.000075 -0.000082 -0.000085 -0.000086 -0.000085 -0.000082 -0.000077 -0.000071 -0.000065 -0.000058 -0.000051 -0.000044 -0.000037 -0.000031 -0.000026 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000030 -0.000034 -0.000038 -0.000041 -0.000044 -0.000046 -0.000047 -0.000048 -0.000047 -0.000045 -0.000042 -0.000039 -0.000035 -0.000030 -0.000024 -0.000016 -0.000007 0.000004 0.000018 0.000034 0.000051 0.000071 0.000091 0.000112 0.000133 0.000154 0.000175 0.000196 0.000216 0.000234 0.000251 0.000265 0.000275 0.000283 0.000287 0.000287 0.000284 0.000278 0.000269 0.000257 0.000242 0.000225 0.000206 0.000185 0.000163 0.000138 0.000112 0.000085 0.000057 0.000031 0.000006 -0.000015 -0.000033 -0.000047 -0.000058 -0.000064 -0.000068 -0.000070 -0.000069 -0.000067 -0.000064 -0.000060 -0.000055 -0.000050 -0.000045 -0.000039 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000029 -0.000032 -0.000035 -0.000037 -0.000039 -0.000040 -0.000040 -0.000039 -0.000037 -0.000034 -0.000031 -0.000028 -0.000024 -0.000020 -0.000014 -0.000008 0.000000 0.000009 0.000020 0.000032 0.000045 0.000058 0.000072 0.000085 0.000099 0.000113 0.000126 0.000139 0.000152 0.000163 0.000173 0.000180 0.000185 0.000188 0.000189 0.000187 0.000183 0.000178 0.000170 0.000161 0.000151 0.000139 0.000125 0.000110 0.000093 0.000074 0.000054 0.000034 0.000014 -0.000004 -0.000020 -0.000034 -0.000044 -0.000052 -0.000056 -0.000058 -0.000058 -0.000056 -0.000054 -0.000050 -0.000047 -0.000043 -0.000039 -0.000034 -0.000030 -0.000027 -0.000023 -0.000019 -0.000016 -0.000014 -0.000011 -0.000010 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000026 -0.000029 -0.000031 -0.000032 -0.000033 -0.000033 -0.000032 -0.000030 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000012 -0.000008 -0.000002 0.000004 0.000011 0.000019 0.000027 0.000035 0.000044 0.000052 0.000060 0.000069 0.000077 0.000086 0.000094 0.000101 0.000108 0.000113 0.000116 0.000118 0.000119 0.000118 0.000116 0.000113 0.000109 0.000103 0.000097 0.000090 0.000081 0.000071 0.000060 0.000047 0.000033 0.000018 0.000003 -0.000011 -0.000023 -0.000033 -0.000041 -0.000046 -0.000049 -0.000049 -0.000048 -0.000046 -0.000043 -0.000040 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000007 -0.000003 0.000001 0.000005 0.000010 0.000015 0.000020 0.000025 0.000030 0.000035 0.000039 0.000044 0.000049 0.000054 0.000059 0.000063 0.000066 0.000069 0.000070 0.000070 0.000070 0.000069 0.000068 0.000065 0.000063 0.000060 0.000056 0.000050 0.000044 0.000037 0.000028 0.000017 0.000007 -0.000004 -0.000015 -0.000024 -0.000032 -0.000038 -0.000041 -0.000042 -0.000042 -0.000040 -0.000038 -0.000034 -0.000031 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000021 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000003 -0.000001 0.000002 0.000005 0.000008 0.000011 0.000013 0.000016 0.000018 0.000021 0.000023 0.000026 0.000029 0.000031 0.000034 0.000035 0.000036 0.000037 0.000037 0.000037 0.000037 0.000036 0.000036 0.000035 0.000034 0.000032 0.000029 0.000025 0.000020 0.000014 0.000007 -0.000001 -0.000009 -0.000017 -0.000024 -0.000029 -0.000034 -0.000036 -0.000037 -0.000036 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000016 0.000016 0.000016 0.000015 0.000014 0.000012 0.000009 0.000005 0.000000 -0.000005 -0.000011 -0.000017 -0.000022 -0.000026 -0.000030 -0.000031 -0.000032 -0.000031 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 -0.000001 -0.000004 -0.000008 -0.000012 -0.000016 -0.000020 -0.000023 -0.000026 -0.000027 -0.000027 -0.000026 -0.000024 -0.000022 -0.000019 -0.000017 -0.000014 -0.000013 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000022 -0.000023 -0.000023 -0.000022 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000006 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000020 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000016 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000008 -0.000008 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode15_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000015 0.000014 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000018 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000014 0.000017 0.000019 0.000021 0.000022 0.000023 0.000024 0.000024 0.000025 0.000025 0.000026 0.000026 0.000026 0.000027 0.000026 0.000026 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000002 0.000000 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000016 0.000020 0.000023 0.000026 0.000028 0.000030 0.000032 0.000033 0.000034 0.000035 0.000036 0.000037 0.000037 0.000038 0.000037 0.000037 0.000035 0.000033 0.000031 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000007 0.000005 0.000003 -0.000000 -0.000003 -0.000006 -0.000008 -0.000010 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000023 0.000028 0.000032 0.000036 0.000040 0.000043 0.000045 0.000047 0.000049 0.000051 0.000052 0.000053 0.000054 0.000054 0.000053 0.000052 0.000049 0.000046 0.000042 0.000037 0.000033 0.000028 0.000023 0.000019 0.000015 0.000011 0.000007 0.000003 -0.000000 -0.000004 -0.000008 -0.000011 -0.000014 -0.000017 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000014 -0.000011 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 0.000000 0.000002 0.000004 0.000007 0.000011 0.000015 0.000020 0.000026 0.000033 0.000039 0.000045 0.000051 0.000057 0.000061 0.000065 0.000068 0.000071 0.000074 0.000076 0.000078 0.000078 0.000078 0.000076 0.000074 0.000070 0.000064 0.000058 0.000051 0.000044 0.000036 0.000029 0.000022 0.000015 0.000008 0.000002 -0.000003 -0.000009 -0.000014 -0.000019 -0.000024 -0.000028 -0.000030 -0.000032 -0.000032 -0.000032 -0.000030 -0.000027 -0.000024 -0.000020 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000004 0.000007 0.000011 0.000016 0.000023 0.000030 0.000038 0.000047 0.000056 0.000065 0.000074 0.000081 0.000088 0.000094 0.000099 0.000104 0.000108 0.000111 0.000113 0.000114 0.000113 0.000110 0.000106 0.000099 0.000091 0.000081 0.000071 0.000059 0.000048 0.000036 0.000025 0.000015 0.000005 -0.000005 -0.000014 -0.000022 -0.000029 -0.000036 -0.000042 -0.000046 -0.000050 -0.000051 -0.000051 -0.000050 -0.000047 -0.000043 -0.000038 -0.000033 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000003 -0.000000 0.000003 0.000007 0.000012 0.000018 0.000025 0.000034 0.000044 0.000055 0.000068 0.000081 0.000093 0.000106 0.000117 0.000127 0.000136 0.000144 0.000151 0.000157 0.000161 0.000164 0.000165 0.000163 0.000159 0.000151 0.000141 0.000129 0.000115 0.000099 0.000082 0.000065 0.000047 0.000030 0.000014 -0.000001 -0.000015 -0.000029 -0.000041 -0.000052 -0.000061 -0.000068 -0.000074 -0.000077 -0.000079 -0.000078 -0.000075 -0.000071 -0.000066 -0.000059 -0.000052 -0.000044 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000002 0.000002 0.000007 0.000013 0.000020 0.000028 0.000039 0.000051 0.000065 0.000081 0.000098 0.000115 0.000133 0.000151 0.000167 0.000182 0.000196 0.000208 0.000218 0.000227 0.000233 0.000237 0.000237 0.000234 0.000227 0.000216 0.000201 0.000183 0.000162 0.000138 0.000113 0.000088 0.000062 0.000037 0.000012 -0.000010 -0.000032 -0.000051 -0.000069 -0.000084 -0.000096 -0.000106 -0.000113 -0.000117 -0.000118 -0.000116 -0.000112 -0.000106 -0.000098 -0.000089 -0.000078 -0.000068 -0.000058 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000006 -0.000005 -0.000003 0.000001 0.000006 0.000013 0.000021 0.000032 0.000044 0.000058 0.000075 0.000095 0.000116 0.000140 0.000164 0.000189 0.000214 0.000238 0.000260 0.000280 0.000297 0.000312 0.000324 0.000333 0.000338 0.000338 0.000333 0.000322 0.000306 0.000284 0.000258 0.000227 0.000193 0.000157 0.000119 0.000081 0.000044 0.000009 -0.000025 -0.000056 -0.000084 -0.000109 -0.000130 -0.000148 -0.000161 -0.000169 -0.000174 -0.000174 -0.000171 -0.000164 -0.000155 -0.000143 -0.000130 -0.000116 -0.000102 -0.000087 -0.000074 -0.000061 -0.000051 -0.000042 -0.000034 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000003 0.000001 0.000006 0.000013 0.000023 0.000034 0.000049 0.000066 0.000086 0.000110 0.000136 0.000166 0.000198 0.000232 0.000267 0.000301 0.000335 0.000366 0.000395 0.000420 0.000441 0.000458 0.000470 0.000476 0.000475 0.000467 0.000451 0.000428 0.000397 0.000359 0.000315 0.000266 0.000214 0.000160 0.000106 0.000052 0.000001 -0.000048 -0.000092 -0.000132 -0.000167 -0.000197 -0.000220 -0.000237 -0.000248 -0.000253 -0.000252 -0.000246 -0.000236 -0.000223 -0.000207 -0.000188 -0.000169 -0.000149 -0.000129 -0.000110 -0.000093 -0.000077 -0.000064 -0.000053 -0.000044 -0.000036 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 0.000001 0.000006 0.000014 0.000024 0.000037 0.000053 0.000073 0.000097 0.000125 0.000157 0.000193 0.000234 0.000278 0.000324 0.000372 0.000420 0.000466 0.000510 0.000550 0.000585 0.000614 0.000638 0.000653 0.000660 0.000658 0.000646 0.000623 0.000589 0.000545 0.000492 0.000430 0.000361 0.000288 0.000212 0.000135 0.000059 -0.000013 -0.000082 -0.000145 -0.000201 -0.000250 -0.000290 -0.000321 -0.000344 -0.000358 -0.000363 -0.000360 -0.000351 -0.000336 -0.000317 -0.000294 -0.000268 -0.000241 -0.000213 -0.000186 -0.000160 -0.000136 -0.000114 -0.000095 -0.000079 -0.000065 -0.000053 -0.000043 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 0.000000 0.000003 0.000007 0.000014 0.000024 0.000038 0.000056 0.000078 0.000106 0.000138 0.000176 0.000220 0.000270 0.000325 0.000384 0.000447 0.000512 0.000577 0.000640 0.000700 0.000755 0.000804 0.000844 0.000875 0.000895 0.000904 0.000899 0.000880 0.000847 0.000799 0.000737 0.000663 0.000577 0.000482 0.000381 0.000275 0.000169 0.000064 -0.000038 -0.000132 -0.000219 -0.000297 -0.000363 -0.000418 -0.000460 -0.000490 -0.000507 -0.000513 -0.000508 -0.000494 -0.000472 -0.000444 -0.000412 -0.000376 -0.000339 -0.000301 -0.000263 -0.000227 -0.000193 -0.000163 -0.000136 -0.000113 -0.000093 -0.000075 -0.000061 -0.000048 -0.000037 -0.000028 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000004 0.000008 0.000014 0.000024 0.000038 0.000057 0.000081 0.000112 0.000149 0.000193 0.000245 0.000304 0.000370 0.000444 0.000524 0.000608 0.000695 0.000783 0.000868 0.000949 0.001023 0.001088 0.001142 0.001182 0.001208 0.001217 0.001208 0.001181 0.001133 0.001067 0.000981 0.000879 0.000762 0.000633 0.000494 0.000351 0.000205 0.000062 -0.000076 -0.000205 -0.000324 -0.000429 -0.000518 -0.000592 -0.000647 -0.000686 -0.000707 -0.000713 -0.000705 -0.000684 -0.000653 -0.000615 -0.000570 -0.000521 -0.000469 -0.000416 -0.000365 -0.000315 -0.000269 -0.000227 -0.000190 -0.000157 -0.000129 -0.000104 -0.000083 -0.000065 -0.000050 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000002 0.000002 0.000004 0.000008 0.000014 0.000023 0.000037 0.000056 0.000081 0.000114 0.000154 0.000204 0.000263 0.000332 0.000411 0.000500 0.000597 0.000703 0.000815 0.000930 0.001046 0.001159 0.001267 0.001365 0.001451 0.001521 0.001574 0.001606 0.001615 0.001600 0.001560 0.001494 0.001402 0.001286 0.001148 0.000990 0.000816 0.000630 0.000438 0.000243 0.000051 -0.000134 -0.000307 -0.000465 -0.000605 -0.000724 -0.000821 -0.000894 -0.000944 -0.000971 -0.000977 -0.000964 -0.000935 -0.000892 -0.000839 -0.000777 -0.000710 -0.000639 -0.000568 -0.000498 -0.000430 -0.000367 -0.000310 -0.000259 -0.000214 -0.000174 -0.000140 -0.000111 -0.000087 -0.000066 -0.000049 -0.000035 -0.000025 -0.000016 -0.000011 -0.000007 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000001 0.000003 0.000006 0.000011 0.000019 0.000032 0.000051 0.000076 0.000110 0.000153 0.000207 0.000272 0.000350 0.000441 0.000545 0.000661 0.000789 0.000928 0.001074 0.001225 0.001377 0.001525 0.001666 0.001794 0.001905 0.001996 0.002063 0.002102 0.002111 0.002087 0.002030 0.001940 0.001816 0.001660 0.001476 0.001266 0.001036 0.000791 0.000537 0.000280 0.000027 -0.000217 -0.000445 -0.000653 -0.000837 -0.000993 -0.001119 -0.001214 -0.001277 -0.001311 -0.001317 -0.001298 -0.001258 -0.001200 -0.001127 -0.001044 -0.000954 -0.000859 -0.000763 -0.000668 -0.000577 -0.000493 -0.000415 -0.000346 -0.000285 -0.000231 -0.000185 -0.000146 -0.000113 -0.000085 -0.000062 -0.000044 -0.000031 -0.000020 -0.000013 -0.000008 -0.000005 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 0.000000 0.000005 0.000012 0.000023 0.000041 0.000065 0.000099 0.000143 0.000199 0.000270 0.000355 0.000456 0.000574 0.000708 0.000859 0.001025 0.001204 0.001393 0.001588 0.001784 0.001975 0.002157 0.002321 0.002464 0.002580 0.002664 0.002711 0.002718 0.002683 0.002605 0.002483 0.002318 0.002113 0.001871 0.001597 0.001296 0.000977 0.000647 0.000313 -0.000016 -0.000332 -0.000628 -0.000898 -0.001135 -0.001336 -0.001498 -0.001620 -0.001701 -0.001743 -0.001748 -0.001722 -0.001667 -0.001590 -0.001493 -0.001382 -0.001262 -0.001136 -0.001008 -0.000883 -0.000762 -0.000650 -0.000547 -0.000455 -0.000373 -0.000302 -0.000240 -0.000188 -0.000144 -0.000108 -0.000079 -0.000056 -0.000038 -0.000025 -0.000015 -0.000009 -0.000006 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000009 -0.000009 -0.000008 -0.000005 0.000000 0.000010 0.000025 0.000047 0.000079 0.000122 0.000179 0.000252 0.000342 0.000451 0.000581 0.000731 0.000903 0.001096 0.001308 0.001537 0.001778 0.002026 0.002276 0.002519 0.002750 0.002959 0.003140 0.003285 0.003389 0.003446 0.003451 0.003402 0.003297 0.003136 0.002920 0.002653 0.002340 0.001987 0.001600 0.001190 0.000767 0.000339 -0.000082 -0.000486 -0.000865 -0.001208 -0.001511 -0.001767 -0.001973 -0.002126 -0.002228 -0.002280 -0.002285 -0.002249 -0.002177 -0.002074 -0.001947 -0.001802 -0.001645 -0.001480 -0.001313 -0.001149 -0.000991 -0.000844 -0.000709 -0.000588 -0.000480 -0.000387 -0.000307 -0.000239 -0.000182 -0.000135 -0.000098 -0.000069 -0.000046 -0.000030 -0.000018 -0.000011 -0.000006 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000002 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000016 -0.000019 -0.000019 -0.000019 -0.000015 -0.000009 0.000003 0.000022 0.000050 0.000090 0.000145 0.000217 0.000309 0.000423 0.000561 0.000724 0.000914 0.001131 0.001374 0.001641 0.001929 0.002232 0.002544 0.002858 0.003164 0.003453 0.003716 0.003942 0.004123 0.004251 0.004318 0.004320 0.004254 0.004116 0.003908 0.003631 0.003290 0.002891 0.002441 0.001951 0.001432 0.000896 0.000355 -0.000176 -0.000686 -0.001163 -0.001596 -0.001976 -0.002298 -0.002555 -0.002747 -0.002873 -0.002937 -0.002941 -0.002893 -0.002799 -0.002666 -0.002502 -0.002315 -0.002111 -0.001899 -0.001684 -0.001473 -0.001270 -0.001080 -0.000906 -0.000749 -0.000610 -0.000489 -0.000386 -0.000299 -0.000226 -0.000167 -0.000120 -0.000083 -0.000056 -0.000035 -0.000021 -0.000012 -0.000006 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000019 -0.000024 -0.000029 -0.000033 -0.000035 -0.000035 -0.000032 -0.000024 -0.000010 0.000013 0.000048 0.000097 0.000165 0.000255 0.000369 0.000510 0.000682 0.000885 0.001121 0.001391 0.001692 0.002024 0.002381 0.002758 0.003146 0.003535 0.003915 0.004273 0.004598 0.004878 0.005101 0.005257 0.005338 0.005337 0.005249 0.005073 0.004808 0.004459 0.004029 0.003528 0.002964 0.002351 0.001702 0.001033 0.000359 -0.000303 -0.000938 -0.001531 -0.002069 -0.002541 -0.002940 -0.003259 -0.003495 -0.003651 -0.003727 -0.003730 -0.003666 -0.003545 -0.003375 -0.003167 -0.002929 -0.002670 -0.002401 -0.002128 -0.001860 -0.001603 -0.001361 -0.001140 -0.000940 -0.000763 -0.000610 -0.000478 -0.000368 -0.000277 -0.000203 -0.000145 -0.000100 -0.000065 -0.000041 -0.000023 -0.000012 -0.000005 -0.000002 -0.000001 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000032 -0.000039 -0.000046 -0.000052 -0.000057 -0.000059 -0.000056 -0.000048 -0.000032 -0.000005 0.000036 0.000096 0.000178 0.000287 0.000427 0.000600 0.000810 0.001058 0.001348 0.001678 0.002048 0.002455 0.002893 0.003354 0.003830 0.004307 0.004773 0.005212 0.005610 0.005952 0.006224 0.006414 0.006510 0.006505 0.006394 0.006173 0.005843 0.005409 0.004876 0.004255 0.003558 0.002801 0.002000 0.001175 0.000346 -0.000469 -0.001249 -0.001977 -0.002637 -0.003216 -0.003704 -0.004094 -0.004383 -0.004570 -0.004661 -0.004661 -0.004579 -0.004426 -0.004212 -0.003950 -0.003652 -0.003328 -0.002991 -0.002650 -0.002315 -0.001993 -0.001691 -0.001413 -0.001163 -0.000941 -0.000749 -0.000585 -0.000447 -0.000334 -0.000243 -0.000171 -0.000116 -0.000075 -0.000045 -0.000024 -0.000011 -0.000003 0.000001 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000039 -0.000049 -0.000059 -0.000069 -0.000079 -0.000087 -0.000091 -0.000091 -0.000084 -0.000067 -0.000036 0.000012 0.000082 0.000180 0.000310 0.000477 0.000685 0.000938 0.001239 0.001588 0.001988 0.002436 0.002928 0.003458 0.004017 0.004593 0.005171 0.005735 0.006268 0.006750 0.007164 0.007493 0.007722 0.007837 0.007829 0.007691 0.007419 0.007015 0.006483 0.005832 0.005073 0.004223 0.003300 0.002325 0.001321 0.000312 -0.000677 -0.001624 -0.002508 -0.003308 -0.004009 -0.004599 -0.005069 -0.005417 -0.005642 -0.005748 -0.005744 -0.005639 -0.005447 -0.005182 -0.004857 -0.004488 -0.004088 -0.003672 -0.003251 -0.002838 -0.002441 -0.002068 -0.001725 -0.001416 -0.001142 -0.000905 -0.000703 -0.000534 -0.000396 -0.000285 -0.000198 -0.000132 -0.000083 -0.000047 -0.000023 -0.000007 0.000002 0.000007 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000071 -0.000085 -0.000100 -0.000114 -0.000126 -0.000135 -0.000139 -0.000134 -0.000117 -0.000085 -0.000031 0.000050 0.000163 0.000315 0.000512 0.000758 0.001058 0.001416 0.001833 0.002310 0.002845 0.003434 0.004068 0.004737 0.005427 0.006119 0.006795 0.007432 0.008010 0.008507 0.008901 0.009175 0.009313 0.009302 0.009135 0.008808 0.008321 0.007680 0.006895 0.005981 0.004957 0.003846 0.002673 0.001467 0.000255 -0.000933 -0.002069 -0.003127 -0.004085 -0.004924 -0.005628 -0.006189 -0.006602 -0.006868 -0.006991 -0.006980 -0.006849 -0.006611 -0.006285 -0.005888 -0.005437 -0.004949 -0.004442 -0.003931 -0.003428 -0.002945 -0.002491 -0.002074 -0.001697 -0.001364 -0.001076 -0.000830 -0.000626 -0.000460 -0.000327 -0.000223 -0.000145 -0.000087 -0.000046 -0.000018 -0.000000 0.000010 0.000015 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000065 -0.000080 -0.000099 -0.000118 -0.000139 -0.000160 -0.000179 -0.000194 -0.000203 -0.000203 -0.000189 -0.000156 -0.000098 -0.000009 0.000119 0.000294 0.000521 0.000807 0.001158 0.001578 0.002068 0.002631 0.003263 0.003958 0.004709 0.005501 0.006317 0.007137 0.007937 0.008693 0.009378 0.009968 0.010436 0.010762 0.010927 0.010916 0.010719 0.010330 0.009752 0.008990 0.008057 0.006970 0.005753 0.004433 0.003039 0.001607 0.000169 -0.001239 -0.002585 -0.003838 -0.004972 -0.005962 -0.006794 -0.007455 -0.007939 -0.008248 -0.008387 -0.008368 -0.008204 -0.007914 -0.007518 -0.007037 -0.006493 -0.005906 -0.005297 -0.004682 -0.004077 -0.003497 -0.002953 -0.002452 -0.002000 -0.001601 -0.001256 -0.000963 -0.000719 -0.000522 -0.000365 -0.000244 -0.000152 -0.000085 -0.000038 -0.000007 0.000013 0.000023 0.000028 0.000029 0.000028 0.000026 0.000023 0.000021 0.000019 0.000018 0.000016 0.000014 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000034 -0.000043 -0.000055 -0.000070 -0.000088 -0.000110 -0.000134 -0.000161 -0.000189 -0.000219 -0.000247 -0.000271 -0.000289 -0.000297 -0.000289 -0.000259 -0.000200 -0.000104 0.000037 0.000232 0.000490 0.000818 0.001222 0.001707 0.002277 0.002932 0.003670 0.004483 0.005360 0.006287 0.007242 0.008203 0.009141 0.010028 0.010833 0.011526 0.012078 0.012464 0.012660 0.012651 0.012422 0.011970 0.011293 0.010401 0.009306 0.008031 0.006602 0.005052 0.003417 0.001737 0.000051 -0.001599 -0.003175 -0.004641 -0.005966 -0.007122 -0.008091 -0.008860 -0.009421 -0.009775 -0.009930 -0.009897 -0.009695 -0.009345 -0.008870 -0.008295 -0.007646 -0.006948 -0.006222 -0.005492 -0.004775 -0.004088 -0.003443 -0.002850 -0.002316 -0.001844 -0.001437 -0.001093 -0.000807 -0.000577 -0.000395 -0.000254 -0.000150 -0.000074 -0.000022 0.000012 0.000033 0.000043 0.000046 0.000046 0.000043 0.000039 0.000034 0.000030 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000017 -0.000019 -0.000023 -0.000028 -0.000035 -0.000045 -0.000058 -0.000074 -0.000094 -0.000118 -0.000146 -0.000178 -0.000214 -0.000253 -0.000294 -0.000334 -0.000372 -0.000402 -0.000421 -0.000424 -0.000401 -0.000345 -0.000247 -0.000096 0.000118 0.000405 0.000773 0.001232 0.001786 0.002439 0.003193 0.004043 0.004982 0.005997 0.007070 0.008177 0.009291 0.010380 0.011410 0.012346 0.013154 0.013799 0.014251 0.014486 0.014481 0.014222 0.013703 0.012923 0.011891 0.010623 0.009145 0.007489 0.005692 0.003797 0.001849 -0.000103 -0.002014 -0.003838 -0.005532 -0.007062 -0.008396 -0.009511 -0.010393 -0.011033 -0.011434 -0.011602 -0.011553 -0.011306 -0.010887 -0.010322 -0.009643 -0.008877 -0.008055 -0.007202 -0.006345 -0.005505 -0.004700 -0.003946 -0.003253 -0.002631 -0.002083 -0.001610 -0.001211 -0.000882 -0.000617 -0.000409 -0.000250 -0.000133 -0.000050 0.000007 0.000042 0.000062 0.000071 0.000072 0.000068 0.000062 0.000055 0.000048 0.000042 0.000036 0.000032 0.000027 0.000023 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000024 -0.000029 -0.000036 -0.000045 -0.000058 -0.000075 -0.000096 -0.000122 -0.000154 -0.000191 -0.000234 -0.000281 -0.000334 -0.000389 -0.000446 -0.000500 -0.000548 -0.000585 -0.000602 -0.000593 -0.000546 -0.000450 -0.000295 -0.000066 0.000246 0.000654 0.001166 0.001790 0.002529 0.003385 0.004354 0.005427 0.006588 0.007817 0.009087 0.010366 0.011617 0.012802 0.013881 0.014814 0.015562 0.016089 0.016368 0.016372 0.016085 0.015498 0.014611 0.013433 0.011985 0.010294 0.008397 0.006339 0.004168 0.001937 -0.000298 -0.002484 -0.004569 -0.006505 -0.008250 -0.009769 -0.011037 -0.012036 -0.012758 -0.013203 -0.013381 -0.013309 -0.013010 -0.012513 -0.011850 -0.011054 -0.010160 -0.009203 -0.008212 -0.007217 -0.006244 -0.005313 -0.004443 -0.003645 -0.002929 -0.002300 -0.001760 -0.001306 -0.000932 -0.000633 -0.000400 -0.000224 -0.000096 -0.000006 0.000052 0.000087 0.000105 0.000110 0.000107 0.000099 0.000088 0.000077 0.000066 0.000057 0.000048 0.000041 0.000035 0.000029 0.000024 0.000020 0.000016 0.000012 0.000009 0.000007 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000024 -0.000029 -0.000036 -0.000045 -0.000057 -0.000074 -0.000095 -0.000123 -0.000157 -0.000198 -0.000246 -0.000302 -0.000365 -0.000434 -0.000509 -0.000586 -0.000663 -0.000735 -0.000794 -0.000834 -0.000845 -0.000814 -0.000728 -0.000574 -0.000337 -0.000004 0.000439 0.001002 0.001694 0.002520 0.003481 0.004572 0.005783 0.007098 0.008491 0.009932 0.011386 0.012811 0.014162 0.015394 0.016462 0.017322 0.017934 0.018263 0.018282 0.017970 0.017316 0.016322 0.014996 0.013361 0.011450 0.009305 0.006975 0.004518 0.001994 -0.000535 -0.003007 -0.005363 -0.007548 -0.009515 -0.011225 -0.012648 -0.013765 -0.014566 -0.015052 -0.015235 -0.015134 -0.014774 -0.014190 -0.013417 -0.012495 -0.011463 -0.010359 -0.009220 -0.008079 -0.006965 -0.005901 -0.004909 -0.004001 -0.003190 -0.002479 -0.001871 -0.001361 -0.000945 -0.000613 -0.000358 -0.000167 -0.000030 0.000063 0.000120 0.000152 0.000164 0.000163 0.000154 0.000139 0.000122 0.000106 0.000090 0.000076 0.000064 0.000053 0.000044 0.000037 0.000030 0.000025 0.000020 0.000015 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000035 -0.000043 -0.000055 -0.000071 -0.000092 -0.000120 -0.000155 -0.000198 -0.000251 -0.000313 -0.000385 -0.000467 -0.000558 -0.000657 -0.000761 -0.000866 -0.000968 -0.001059 -0.001129 -0.001168 -0.001161 -0.001094 -0.000950 -0.000713 -0.000366 0.000106 0.000715 0.001472 0.002382 0.003447 0.004661 0.006014 0.007486 0.009049 0.010669 0.012305 0.013912 0.015439 0.016835 0.018048 0.019030 0.019734 0.020122 0.020162 0.019830 0.019114 0.018014 0.016541 0.014719 0.012586 0.010188 0.007583 0.004835 0.002011 -0.000816 -0.003579 -0.006209 -0.008646 -0.010837 -0.012738 -0.014315 -0.015547 -0.016423 -0.016946 -0.017126 -0.016987 -0.016558 -0.015877 -0.014984 -0.013926 -0.012745 -0.011486 -0.010191 -0.008895 -0.007634 -0.006433 -0.005315 -0.004297 -0.003389 -0.002597 -0.001922 -0.001359 -0.000903 -0.000543 -0.000269 -0.000067 0.000073 0.000165 0.000218 0.000242 0.000245 0.000235 0.000216 0.000192 0.000167 0.000143 0.000120 0.000100 0.000083 0.000069 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000041 -0.000052 -0.000066 -0.000087 -0.000113 -0.000149 -0.000193 -0.000248 -0.000314 -0.000393 -0.000485 -0.000590 -0.000708 -0.000837 -0.000974 -0.001115 -0.001256 -0.001386 -0.001496 -0.001573 -0.001600 -0.001562 -0.001438 -0.001210 -0.000859 -0.000367 0.000280 0.001095 0.002084 0.003250 0.004586 0.006080 0.007710 0.009445 0.011248 0.013074 0.014869 0.016579 0.018147 0.019514 0.020627 0.021433 0.021889 0.021958 0.021614 0.020842 0.019642 0.018026 0.016022 0.013669 0.011022 0.008143 0.005105 0.001984 -0.001141 -0.004192 -0.007095 -0.009781 -0.012192 -0.014279 -0.016005 -0.017345 -0.018289 -0.018838 -0.019007 -0.018820 -0.018312 -0.017524 -0.016503 -0.015298 -0.013960 -0.012539 -0.011080 -0.009626 -0.008213 -0.006873 -0.005630 -0.004501 -0.003499 -0.002629 -0.001891 -0.001281 -0.000790 -0.000407 -0.000120 0.000086 0.000225 0.000309 0.000352 0.000363 0.000353 0.000329 0.000297 0.000261 0.000225 0.000191 0.000159 0.000132 0.000109 0.000089 0.000073 0.000060 0.000049 0.000040 0.000032 0.000026 0.000020 0.000016 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000048 -0.000062 -0.000080 -0.000106 -0.000139 -0.000183 -0.000238 -0.000307 -0.000390 -0.000489 -0.000605 -0.000738 -0.000887 -0.001052 -0.001230 -0.001415 -0.001603 -0.001782 -0.001942 -0.002068 -0.002142 -0.002144 -0.002052 -0.001846 -0.001502 -0.001001 -0.000326 0.000538 0.001598 0.002857 0.004310 0.005941 0.007727 0.009635 0.011622 0.013638 0.015627 0.017525 0.019272 0.020801 0.022053 0.022971 0.023504 0.023611 0.023265 0.022447 0.021157 0.019407 0.017229 0.014666 0.011778 0.008635 0.005316 0.001907 -0.001507 -0.004837 -0.008003 -0.010929 -0.013550 -0.015812 -0.017676 -0.019113 -0.020114 -0.020679 -0.020825 -0.020580 -0.019982 -0.019077 -0.017918 -0.016559 -0.015058 -0.013468 -0.011842 -0.010227 -0.008663 -0.007184 -0.005817 -0.004582 -0.003490 -0.002548 -0.001754 -0.001103 -0.000585 -0.000187 0.000105 0.000308 0.000436 0.000506 0.000531 0.000524 0.000494 0.000451 0.000401 0.000349 0.000298 0.000251 0.000209 0.000172 0.000141 0.000116 0.000094 0.000077 0.000062 0.000051 0.000041 0.000033 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000044 -0.000057 -0.000074 -0.000097 -0.000128 -0.000170 -0.000224 -0.000292 -0.000376 -0.000479 -0.000601 -0.000745 -0.000910 -0.001098 -0.001306 -0.001531 -0.001770 -0.002014 -0.002253 -0.002475 -0.002661 -0.002794 -0.002849 -0.002804 -0.002632 -0.002309 -0.001813 -0.001123 -0.000223 0.000897 0.002240 0.003799 0.005560 0.007497 0.009573 0.011742 0.013949 0.016131 0.018222 0.020151 0.021849 0.023248 0.024285 0.024905 0.025063 0.024726 0.023874 0.022507 0.020639 0.018301 0.015544 0.012431 0.009040 0.005457 0.001776 -0.001909 -0.005502 -0.008914 -0.012062 -0.014877 -0.017299 -0.019284 -0.020803 -0.021846 -0.022413 -0.022523 -0.022207 -0.021508 -0.020477 -0.019171 -0.017653 -0.015983 -0.014223 -0.012428 -0.010652 -0.008939 -0.007325 -0.005840 -0.004505 -0.003332 -0.002325 -0.001485 -0.000803 -0.000268 0.000134 0.000421 0.000610 0.000719 0.000766 0.000765 0.000730 0.000674 0.000605 0.000532 0.000459 0.000390 0.000326 0.000271 0.000222 0.000182 0.000148 0.000120 0.000098 0.000079 0.000065 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000040 -0.000051 -0.000066 -0.000087 -0.000116 -0.000154 -0.000205 -0.000271 -0.000353 -0.000456 -0.000581 -0.000730 -0.000906 -0.001109 -0.001340 -0.001598 -0.001880 -0.002180 -0.002491 -0.002801 -0.003096 -0.003356 -0.003561 -0.003684 -0.003699 -0.003578 -0.003292 -0.002816 -0.002126 -0.001204 -0.000039 0.001373 0.003028 0.004907 0.006985 0.009221 0.011565 0.013958 0.016332 0.018615 0.020730 0.022600 0.024152 0.025318 0.026035 0.026255 0.025941 0.025072 0.023645 0.021676 0.019200 0.016270 0.012956 0.009340 0.005518 0.001590 -0.002340 -0.006171 -0.009804 -0.013151 -0.016136 -0.018694 -0.020780 -0.022362 -0.023428 -0.023980 -0.024039 -0.023640 -0.022829 -0.021662 -0.020204 -0.018520 -0.016680 -0.014748 -0.012788 -0.010856 -0.008999 -0.007258 -0.005664 -0.004238 -0.002994 -0.001936 -0.001061 -0.000360 0.000179 0.000573 0.000842 0.001006 0.001085 0.001097 0.001060 0.000990 0.000899 0.000798 0.000694 0.000595 0.000502 0.000419 0.000346 0.000283 0.000231 0.000187 0.000152 0.000123 0.000100 0.000081 0.000065 0.000053 0.000043 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000058 -0.000077 -0.000102 -0.000137 -0.000184 -0.000245 -0.000323 -0.000422 -0.000545 -0.000695 -0.000874 -0.001086 -0.001332 -0.001613 -0.001928 -0.002274 -0.002645 -0.003033 -0.003425 -0.003805 -0.004153 -0.004443 -0.004649 -0.004741 -0.004686 -0.004454 -0.004015 -0.003344 -0.002418 -0.001225 0.000241 0.001974 0.003957 0.006162 0.008546 0.011055 0.013626 0.016187 0.018658 0.020957 0.023002 0.024712 0.026013 0.026838 0.027133 0.026858 0.025989 0.024524 0.022479 0.019890 0.016816 0.013329 0.009521 0.005492 0.001351 -0.002792 -0.006827 -0.010649 -0.014163 -0.017287 -0.019955 -0.022114 -0.023734 -0.024801 -0.025320 -0.025311 -0.024815 -0.023881 -0.022571 -0.020955 -0.019105 -0.017094 -0.014995 -0.012875 -0.010793 -0.008802 -0.006945 -0.005254 -0.003751 -0.002450 -0.001354 -0.000459 0.000244 0.000773 0.001145 0.001382 0.001507 0.001542 0.001508 0.001424 0.001308 0.001173 0.001031 0.000891 0.000758 0.000637 0.000529 0.000435 0.000356 0.000289 0.000234 0.000189 0.000152 0.000123 0.000099 0.000080 0.000065 0.000053 0.000043 0.000036 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000037 -0.000049 -0.000066 -0.000088 -0.000119 -0.000161 -0.000216 -0.000288 -0.000381 -0.000497 -0.000642 -0.000819 -0.001032 -0.001284 -0.001578 -0.001914 -0.002293 -0.002711 -0.003161 -0.003636 -0.004121 -0.004598 -0.005046 -0.005437 -0.005741 -0.005925 -0.005954 -0.005794 -0.005411 -0.004777 -0.003867 -0.002665 -0.001166 0.000627 0.002696 0.005011 0.007526 0.010187 0.012924 0.015661 0.018313 0.020793 0.023012 0.024883 0.026326 0.027268 0.027651 0.027431 0.026584 0.025105 0.023010 0.020340 0.017155 0.013534 0.009572 0.005376 0.001062 -0.003253 -0.007451 -0.011421 -0.015064 -0.018292 -0.021034 -0.023236 -0.024866 -0.025909 -0.026372 -0.026279 -0.025671 -0.024605 -0.023146 -0.021369 -0.019352 -0.017176 -0.014916 -0.012644 -0.010424 -0.008313 -0.006354 -0.004581 -0.003018 -0.001677 -0.000561 0.000336 0.001026 0.001526 0.001859 0.002049 0.002120 0.002097 0.002003 0.001861 0.001688 0.001500 0.001309 0.001124 0.000952 0.000797 0.000659 0.000541 0.000440 0.000356 0.000287 0.000230 0.000185 0.000149 0.000120 0.000096 0.000078 0.000064 0.000052 0.000043 0.000036 0.000030 0.000025 0.000020 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000018 -0.000023 -0.000030 -0.000041 -0.000055 -0.000074 -0.000101 -0.000137 -0.000185 -0.000250 -0.000334 -0.000441 -0.000577 -0.000746 -0.000952 -0.001201 -0.001497 -0.001842 -0.002239 -0.002687 -0.003184 -0.003722 -0.004293 -0.004881 -0.005467 -0.006027 -0.006532 -0.006948 -0.007241 -0.007371 -0.007300 -0.006993 -0.006415 -0.005542 -0.004353 -0.002842 -0.001011 0.001122 0.003526 0.006154 0.008947 0.011834 0.014734 0.017557 0.020210 0.022599 0.024630 0.026219 0.027287 0.027771 0.027625 0.026821 0.025354 0.023242 0.020526 0.017270 0.013556 0.009484 0.005169 0.000730 -0.003708 -0.008022 -0.012095 -0.015822 -0.019112 -0.021889 -0.024098 -0.025706 -0.026699 -0.027083 -0.026887 -0.026154 -0.024946 -0.023333 -0.021395 -0.019216 -0.016880 -0.014469 -0.012059 -0.009717 -0.007501 -0.005459 -0.003624 -0.002020 -0.000659 0.000457 0.001336 0.001992 0.002446 0.002722 0.002847 0.002848 0.002752 0.002586 0.002373 0.002132 0.001881 0.001632 0.001395 0.001177 0.000981 0.000809 0.000661 0.000536 0.000432 0.000346 0.000277 0.000221 0.000177 0.000141 0.000114 0.000092 0.000075 0.000062 0.000051 0.000043 0.000036 0.000031 0.000025 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000024 -0.000032 -0.000044 -0.000060 -0.000082 -0.000113 -0.000154 -0.000210 -0.000284 -0.000380 -0.000503 -0.000659 -0.000852 -0.001090 -0.001377 -0.001719 -0.002119 -0.002581 -0.003103 -0.003684 -0.004318 -0.004992 -0.005691 -0.006396 -0.007080 -0.007711 -0.008254 -0.008669 -0.008916 -0.008953 -0.008740 -0.008240 -0.007424 -0.006271 -0.004771 -0.002926 -0.000753 0.001716 0.004433 0.007337 0.010355 0.013400 0.016379 0.019194 0.021745 0.023935 0.025671 0.026871 0.027469 0.027414 0.026677 0.025251 0.023156 0.020433 0.017148 0.013389 0.009258 0.004875 0.000365 -0.004143 -0.008519 -0.012643 -0.016405 -0.019709 -0.022479 -0.024657 -0.026208 -0.027121 -0.027403 -0.027085 -0.026215 -0.024858 -0.023089 -0.020993 -0.018658 -0.016174 -0.013626 -0.011093 -0.008648 -0.006348 -0.004244 -0.002369 -0.000747 0.000611 0.001705 0.002544 0.003146 0.003533 0.003733 0.003775 0.003689 0.003506 0.003254 0.002957 0.002638 0.002313 0.001998 0.001701 0.001430 0.001188 0.000977 0.000796 0.000643 0.000516 0.000412 0.000328 0.000260 0.000207 0.000165 0.000132 0.000106 0.000087 0.000072 0.000060 0.000051 0.000043 0.000036 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000015 -0.000019 -0.000025 -0.000033 -0.000046 -0.000064 -0.000089 -0.000124 -0.000171 -0.000234 -0.000317 -0.000425 -0.000564 -0.000740 -0.000959 -0.001228 -0.001555 -0.001944 -0.002402 -0.002931 -0.003531 -0.004201 -0.004933 -0.005717 -0.006535 -0.007366 -0.008182 -0.008950 -0.009631 -0.010183 -0.010562 -0.010723 -0.010622 -0.010219 -0.009483 -0.008388 -0.006924 -0.005090 -0.002903 -0.000396 0.002385 0.005375 0.008499 0.011668 0.014785 0.017747 0.020450 0.022791 0.024674 0.026012 0.026735 0.026788 0.026141 0.024786 0.022743 0.020054 0.016788 0.013033 0.008897 0.004502 -0.000021 -0.004540 -0.008922 -0.013041 -0.016784 -0.020053 -0.022770 -0.024875 -0.026335 -0.027137 -0.027294 -0.026837 -0.025819 -0.024307 -0.022382 -0.020133 -0.017652 -0.015034 -0.012366 -0.009732 -0.007205 -0.004846 -0.002703 -0.000814 0.000801 0.002131 0.003179 0.003955 0.004480 0.004779 0.004883 0.004825 0.004637 0.004352 0.004000 0.003608 0.003199 0.002793 0.002403 0.002040 0.001710 0.001417 0.001162 0.000943 0.000759 0.000607 0.000483 0.000382 0.000302 0.000239 0.000189 0.000151 0.000121 0.000099 0.000082 0.000068 0.000058 0.000049 0.000041 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000015 -0.000018 -0.000025 -0.000034 -0.000048 -0.000068 -0.000095 -0.000134 -0.000186 -0.000255 -0.000347 -0.000467 -0.000622 -0.000817 -0.001061 -0.001362 -0.001728 -0.002166 -0.002681 -0.003278 -0.003958 -0.004719 -0.005553 -0.006449 -0.007390 -0.008352 -0.009307 -0.010219 -0.011047 -0.011747 -0.012270 -0.012569 -0.012596 -0.012310 -0.011673 -0.010660 -0.009255 -0.007459 -0.005287 -0.002769 0.000046 0.003094 0.006298 0.009566 0.012798 0.015889 0.018730 0.021213 0.023239 0.024717 0.025572 0.025749 0.025214 0.023960 0.022005 0.019393 0.016193 0.012495 0.008411 0.004063 -0.000414 -0.004883 -0.009210 -0.013266 -0.016936 -0.020118 -0.022734 -0.024726 -0.026058 -0.026722 -0.026730 -0.026118 -0.024942 -0.023273 -0.021195 -0.018802 -0.016189 -0.013453 -0.010687 -0.007975 -0.005391 -0.002999 -0.000847 0.001030 0.002611 0.003887 0.004863 0.005552 0.005978 0.006169 0.006159 0.005983 0.005677 0.005276 0.004812 0.004315 0.003808 0.003311 0.002840 0.002404 0.002011 0.001663 0.001360 0.001101 0.000884 0.000704 0.000558 0.000440 0.000346 0.000272 0.000215 0.000171 0.000137 0.000111 0.000092 0.000077 0.000065 0.000055 0.000046 0.000039 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000014 -0.000018 -0.000024 -0.000034 -0.000049 -0.000070 -0.000100 -0.000141 -0.000198 -0.000273 -0.000374 -0.000504 -0.000673 -0.000887 -0.001155 -0.001487 -0.001891 -0.002375 -0.002947 -0.003611 -0.004369 -0.005219 -0.006154 -0.007163 -0.008228 -0.009324 -0.010420 -0.011480 -0.012461 -0.013315 -0.013992 -0.014441 -0.014611 -0.014456 -0.013939 -0.013028 -0.011709 -0.009977 -0.007846 -0.005348 -0.002529 0.000547 0.003800 0.007138 0.010461 0.013658 0.016618 0.019230 0.021391 0.023008 0.024002 0.024316 0.023915 0.022790 0.020958 0.018464 0.015378 0.011790 0.007813 0.003573 -0.000796 -0.005155 -0.009367 -0.013301 -0.016841 -0.019885 -0.022355 -0.024191 -0.025362 -0.025860 -0.025699 -0.024919 -0.023579 -0.021753 -0.019529 -0.017003 -0.014275 -0.011443 -0.008602 -0.005837 -0.003226 -0.000829 0.001304 0.003139 0.004657 0.005852 0.006730 0.007310 0.007615 0.007679 0.007537 0.007227 0.006790 0.006261 0.005675 0.005063 0.004450 0.003857 0.003299 0.002787 0.002326 0.001919 0.001567 0.001266 0.001014 0.000805 0.000636 0.000499 0.000391 0.000307 0.000241 0.000191 0.000153 0.000124 0.000102 0.000085 0.000071 0.000060 0.000051 0.000042 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000012 -0.000016 -0.000023 -0.000033 -0.000048 -0.000070 -0.000102 -0.000146 -0.000206 -0.000287 -0.000394 -0.000534 -0.000715 -0.000945 -0.001236 -0.001595 -0.002034 -0.002562 -0.003187 -0.003914 -0.004746 -0.005682 -0.006715 -0.007832 -0.009017 -0.010244 -0.011481 -0.012689 -0.013824 -0.014836 -0.015672 -0.016278 -0.016602 -0.016593 -0.016212 -0.015425 -0.014213 -0.012571 -0.010511 -0.008063 -0.005271 -0.002201 0.001070 0.004448 0.007832 0.011109 0.014166 0.016890 0.019176 0.020926 0.022061 0.022522 0.022273 0.021302 0.019626 0.017291 0.014363 0.010937 0.007123 0.003048 -0.001153 -0.005341 -0.009377 -0.013133 -0.016489 -0.019346 -0.021625 -0.023269 -0.024247 -0.024553 -0.024207 -0.023249 -0.021742 -0.019763 -0.017403 -0.014760 -0.011936 -0.009031 -0.006142 -0.003354 -0.000744 0.001626 0.003709 0.005472 0.006900 0.007987 0.008744 0.009190 0.009355 0.009273 0.008984 0.008529 0.007948 0.007282 0.006566 0.005834 0.005110 0.004416 0.003769 0.003177 0.002647 0.002180 0.001777 0.001433 0.001145 0.000907 0.000714 0.000559 0.000437 0.000342 0.000268 0.000212 0.000169 0.000136 0.000112 0.000093 0.000077 0.000065 0.000054 0.000045 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000010 -0.000014 -0.000020 -0.000030 -0.000046 -0.000069 -0.000102 -0.000147 -0.000209 -0.000294 -0.000406 -0.000553 -0.000744 -0.000989 -0.001297 -0.001681 -0.002150 -0.002716 -0.003388 -0.004172 -0.005071 -0.006084 -0.007206 -0.008425 -0.009723 -0.011073 -0.012444 -0.013796 -0.015081 -0.016250 -0.017247 -0.018014 -0.018498 -0.018646 -0.018415 -0.017768 -0.016685 -0.015159 -0.013197 -0.010829 -0.008097 -0.005065 -0.001811 0.001574 0.004985 0.008313 0.011442 0.014257 0.016651 0.018526 0.019801 0.020415 0.020330 0.019535 0.018045 0.015904 0.013179 0.009961 0.006362 0.002507 -0.001470 -0.005429 -0.009234 -0.012756 -0.015879 -0.018503 -0.020550 -0.021968 -0.022725 -0.022821 -0.022276 -0.021135 -0.019462 -0.017337 -0.014855 -0.012114 -0.009217 -0.006267 -0.003358 -0.000578 0.001998 0.004311 0.006313 0.007976 0.009285 0.010240 0.010852 0.011146 0.011153 0.010911 0.010463 0.009851 0.009120 0.008311 0.007461 0.006605 0.005768 0.004973 0.004234 0.003563 0.002963 0.002437 0.001983 0.001597 0.001273 0.001007 0.000791 0.000618 0.000481 0.000375 0.000294 0.000231 0.000184 0.000148 0.000121 0.000100 0.000083 0.000069 0.000057 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000011 -0.000017 -0.000027 -0.000042 -0.000065 -0.000098 -0.000144 -0.000207 -0.000293 -0.000408 -0.000560 -0.000758 -0.001012 -0.001334 -0.001735 -0.002229 -0.002825 -0.003535 -0.004366 -0.005321 -0.006402 -0.007602 -0.008910 -0.010307 -0.011770 -0.013263 -0.014748 -0.016176 -0.017495 -0.018648 -0.019576 -0.020223 -0.020534 -0.020462 -0.019971 -0.019036 -0.017646 -0.015810 -0.013550 -0.010911 -0.007952 -0.004749 -0.001394 0.002012 0.005357 0.008528 0.011409 0.013891 0.015878 0.017286 0.018054 0.018143 0.017540 0.016259 0.014343 0.011857 0.008891 0.005553 0.001968 -0.001732 -0.005411 -0.008934 -0.012174 -0.015018 -0.017368 -0.019150 -0.020312 -0.020828 -0.020699 -0.019948 -0.018622 -0.016790 -0.014533 -0.011945 -0.009128 -0.006186 -0.003218 -0.000321 0.002419 0.004931 0.007154 0.009047 0.010582 0.011747 0.012546 0.012995 0.013119 0.012955 0.012542 0.011926 0.011153 0.010268 0.009314 0.008330 0.007350 0.006402 0.005507 0.004680 0.003930 0.003264 0.002680 0.002177 0.001750 0.001393 0.001100 0.000862 0.000672 0.000523 0.000406 0.000317 0.000249 0.000198 0.000159 0.000129 0.000106 0.000087 0.000072 0.000059 0.000048 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000007 -0.000013 -0.000022 -0.000037 -0.000059 -0.000091 -0.000136 -0.000199 -0.000284 -0.000399 -0.000552 -0.000752 -0.001011 -0.001340 -0.001752 -0.002261 -0.002878 -0.003615 -0.004479 -0.005477 -0.006609 -0.007871 -0.009251 -0.010732 -0.012289 -0.013889 -0.015491 -0.017048 -0.018505 -0.019805 -0.020888 -0.021695 -0.022171 -0.022265 -0.021940 -0.021167 -0.019935 -0.018247 -0.016125 -0.013609 -0.010757 -0.007642 -0.004353 -0.000989 0.002339 0.005518 0.008436 0.010983 0.013063 0.014592 0.015509 0.015774 0.015373 0.014320 0.012653 0.010436 0.007757 0.004721 0.001449 -0.001931 -0.005284 -0.008481 -0.011398 -0.013925 -0.015968 -0.017456 -0.018342 -0.018601 -0.018239 -0.017280 -0.015776 -0.013796 -0.011423 -0.008752 -0.005886 -0.002925 0.000028 0.002882 0.005551 0.007966 0.010071 0.011826 0.013207 0.014207 0.014831 0.015100 0.015043 0.014698 0.014109 0.013322 0.012387 0.011349 0.010253 0.009139 0.008041 0.006986 0.005997 0.005087 0.004265 0.003535 0.002898 0.002350 0.001886 0.001499 0.001181 0.000924 0.000719 0.000558 0.000433 0.000338 0.000265 0.000210 0.000168 0.000136 0.000110 0.000090 0.000074 0.000060 0.000048 0.000039 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000001 -0.000003 -0.000008 -0.000016 -0.000030 -0.000050 -0.000080 -0.000123 -0.000183 -0.000265 -0.000377 -0.000527 -0.000724 -0.000981 -0.001309 -0.001724 -0.002237 -0.002862 -0.003612 -0.004496 -0.005519 -0.006684 -0.007987 -0.009418 -0.010961 -0.012590 -0.014275 -0.015973 -0.017638 -0.019217 -0.020650 -0.021876 -0.022836 -0.023472 -0.023734 -0.023580 -0.022981 -0.021922 -0.020404 -0.018446 -0.016084 -0.013371 -0.010380 -0.007194 -0.003911 -0.000638 0.002515 0.005437 0.008020 0.010169 0.011802 0.012857 0.013295 0.013100 0.012283 0.010882 0.008957 0.006593 0.003890 0.000965 -0.002058 -0.005050 -0.007886 -0.010447 -0.012627 -0.014339 -0.015515 -0.016110 -0.016106 -0.015509 -0.014349 -0.012678 -0.010567 -0.008100 -0.005372 -0.002484 0.000463 0.003371 0.006149 0.008715 0.011004 0.012962 0.014554 0.015760 0.016576 0.017012 0.017090 0.016845 0.016316 0.015550 0.014595 0.013502 0.012318 0.011089 0.009853 0.008647 0.007495 0.006421 0.005436 0.004550 0.003765 0.003081 0.002494 0.001998 0.001585 0.001246 0.000973 0.000756 0.000586 0.000454 0.000353 0.000277 0.000219 0.000174 0.000140 0.000113 0.000092 0.000074 0.000060 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000003 0.000003 0.000001 -0.000002 -0.000009 -0.000021 -0.000039 -0.000065 -0.000104 -0.000159 -0.000235 -0.000340 -0.000482 -0.000671 -0.000918 -0.001238 -0.001643 -0.002149 -0.002769 -0.003516 -0.004400 -0.005428 -0.006604 -0.007924 -0.009381 -0.010959 -0.012634 -0.014376 -0.016145 -0.017894 -0.019571 -0.021116 -0.022469 -0.023569 -0.024357 -0.024783 -0.024802 -0.024384 -0.023510 -0.022180 -0.020408 -0.018227 -0.015686 -0.012853 -0.009809 -0.006645 -0.003465 -0.000377 0.002513 0.005101 0.007291 0.009006 0.010182 0.010781 0.010787 0.010209 0.009081 0.007462 0.005430 0.003082 0.000528 -0.002112 -0.004717 -0.007167 -0.009349 -0.011165 -0.012530 -0.013382 -0.013683 -0.013416 -0.012592 -0.011243 -0.009423 -0.007203 -0.004668 -0.001912 0.000966 0.003867 0.006697 0.009366 0.011800 0.013934 0.015721 0.017129 0.018142 0.018761 0.018999 0.018883 0.018448 0.017737 0.016800 0.015686 0.014446 0.013128 0.011779 0.010436 0.009135 0.007901 0.006754 0.005708 0.004768 0.003938 0.003216 0.002598 0.002077 0.001644 0.001290 0.001005 0.000780 0.000604 0.000467 0.000363 0.000284 0.000224 0.000178 0.000143 0.000115 0.000092 0.000074 0.000059 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000006 0.000006 0.000004 -0.000001 -0.000010 -0.000024 -0.000046 -0.000079 -0.000126 -0.000193 -0.000286 -0.000415 -0.000588 -0.000819 -0.001120 -0.001505 -0.001990 -0.002589 -0.003314 -0.004178 -0.005189 -0.006350 -0.007661 -0.009115 -0.010698 -0.012388 -0.014156 -0.015965 -0.017769 -0.019516 -0.021148 -0.022605 -0.023826 -0.024753 -0.025333 -0.025523 -0.025287 -0.024608 -0.023480 -0.021914 -0.019939 -0.017600 -0.014958 -0.012091 -0.009085 -0.006038 -0.003053 -0.000232 0.002323 0.004523 0.006291 0.007565 0.008308 0.008503 0.008157 0.007302 0.005992 0.004300 0.002317 0.000148 -0.002095 -0.004298 -0.006348 -0.008140 -0.009582 -0.010596 -0.011125 -0.011136 -0.010617 -0.009581 -0.008062 -0.006117 -0.003816 -0.001244 0.001508 0.004343 0.007165 0.009883 0.012415 0.014687 0.016642 0.018236 0.019443 0.020252 0.020666 0.020703 0.020393 0.019774 0.018892 0.017795 0.016536 0.015166 0.013733 0.012283 0.010852 0.009475 0.008177 0.006975 0.005882 0.004904 0.004042 0.003294 0.002655 0.002117 0.001672 0.001309 0.001018 0.000788 0.000609 0.000472 0.000367 0.000287 0.000226 0.000179 0.000143 0.000115 0.000092 0.000073 0.000058 0.000046 0.000036 0.000028 0.000021 0.000016 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000006 0.000008 0.000010 0.000011 0.000011 0.000009 0.000004 -0.000006 -0.000022 -0.000046 -0.000083 -0.000137 -0.000215 -0.000324 -0.000475 -0.000680 -0.000952 -0.001305 -0.001754 -0.002314 -0.002999 -0.003821 -0.004790 -0.005909 -0.007181 -0.008600 -0.010155 -0.011826 -0.013586 -0.015400 -0.017224 -0.019009 -0.020699 -0.022233 -0.023553 -0.024600 -0.025322 -0.025673 -0.025619 -0.025138 -0.024221 -0.022877 -0.021130 -0.019019 -0.016600 -0.013944 -0.011133 -0.008259 -0.005416 -0.002705 -0.000219 0.001955 0.003743 0.005088 0.005951 0.006315 0.006187 0.005593 0.004585 0.003230 0.001614 -0.000168 -0.002012 -0.003810 -0.005459 -0.006861 -0.007931 -0.008600 -0.008817 -0.008552 -0.007799 -0.006573 -0.004912 -0.002871 -0.000521 0.002055 0.004768 0.007524 0.010233 0.012808 0.015172 0.017257 0.019012 0.020397 0.021391 0.021988 0.022196 0.022036 0.021540 0.020749 0.019710 0.018473 0.017091 0.015614 0.014089 0.012561 0.011067 0.009638 0.008297 0.007062 0.005942 0.004942 0.004064 0.003304 0.002656 0.002112 0.001664 0.001300 0.001009 0.000780 0.000602 0.000466 0.000362 0.000283 0.000223 0.000177 0.000141 0.000113 0.000090 0.000071 0.000056 0.000044 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000008 0.000011 0.000014 0.000017 0.000019 0.000021 0.000020 0.000016 0.000009 -0.000006 -0.000030 -0.000067 -0.000124 -0.000209 -0.000330 -0.000500 -0.000732 -0.001039 -0.001438 -0.001942 -0.002566 -0.003323 -0.004223 -0.005272 -0.006474 -0.007826 -0.009317 -0.010932 -0.012647 -0.014429 -0.016237 -0.018025 -0.019738 -0.021319 -0.022711 -0.023855 -0.024701 -0.025202 -0.025323 -0.025039 -0.024341 -0.023231 -0.021728 -0.019868 -0.017700 -0.015288 -0.012707 -0.010042 -0.007383 -0.004820 -0.002443 -0.000332 0.001441 0.002823 0.003776 0.004284 0.004350 0.004000 0.003278 0.002248 0.000986 -0.000419 -0.001871 -0.003274 -0.004531 -0.005555 -0.006269 -0.006610 -0.006534 -0.006017 -0.005057 -0.003671 -0.001899 0.000203 0.002566 0.005108 0.007745 0.010388 0.012951 0.015352 0.017521 0.019398 0.020934 0.022098 0.022873 0.023257 0.023263 0.022915 0.022248 0.021304 0.020130 0.018779 0.017299 0.015743 0.014156 0.012580 0.011051 0.009596 0.008239 0.006994 0.005870 0.004870 0.003993 0.003237 0.002595 0.002058 0.001616 0.001259 0.000975 0.000753 0.000581 0.000450 0.000350 0.000274 0.000217 0.000172 0.000137 0.000109 0.000087 0.000069 0.000054 0.000043 0.000034 0.000026 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000002 0.000004 0.000007 0.000010 0.000015 0.000019 0.000024 0.000029 0.000034 0.000039 0.000043 0.000044 0.000043 0.000035 0.000018 -0.000014 -0.000068 -0.000152 -0.000278 -0.000459 -0.000708 -0.001040 -0.001470 -0.002012 -0.002681 -0.003486 -0.004437 -0.005538 -0.006788 -0.008180 -0.009703 -0.011334 -0.013045 -0.014799 -0.016551 -0.018252 -0.019847 -0.021280 -0.022496 -0.023444 -0.024079 -0.024365 -0.024275 -0.023796 -0.022927 -0.021683 -0.020093 -0.018200 -0.016060 -0.013742 -0.011321 -0.008882 -0.006506 -0.004277 -0.002270 -0.000549 0.000834 0.001843 0.002462 0.002694 0.002560 0.002100 0.001371 0.000443 -0.000605 -0.001686 -0.002713 -0.003600 -0.004269 -0.004651 -0.004691 -0.004352 -0.003615 -0.002481 -0.000972 0.000872 0.002997 0.005333 0.007804 0.010328 0.012822 0.015206 0.017406 0.019357 0.021005 0.022310 0.023245 0.023800 0.023977 0.023792 0.023272 0.022453 0.021380 0.020100 0.018663 0.017119 0.015518 0.013902 0.012311 0.010778 0.009329 0.007985 0.006757 0.005653 0.004675 0.003821 0.003087 0.002466 0.001948 0.001525 0.001185 0.000916 0.000706 0.000546 0.000423 0.000330 0.000259 0.000205 0.000163 0.000130 0.000104 0.000083 0.000066 0.000052 0.000042 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000013 0.000019 0.000025 0.000033 0.000041 0.000051 0.000062 0.000074 0.000086 0.000099 0.000110 0.000116 0.000114 0.000098 0.000058 -0.000016 -0.000134 -0.000312 -0.000562 -0.000901 -0.001341 -0.001899 -0.002584 -0.003408 -0.004377 -0.005493 -0.006752 -0.008145 -0.009654 -0.011255 -0.012916 -0.014595 -0.016247 -0.017820 -0.019263 -0.020523 -0.021550 -0.022300 -0.022736 -0.022831 -0.022569 -0.021945 -0.020969 -0.019663 -0.018064 -0.016220 -0.014193 -0.012049 -0.009864 -0.007713 -0.005671 -0.003805 -0.002175 -0.000830 0.000199 0.000894 0.001256 0.001305 0.001075 0.000617 -0.000008 -0.000729 -0.001469 -0.002152 -0.002701 -0.003047 -0.003131 -0.002906 -0.002342 -0.001424 -0.000158 0.001433 0.003308 0.005413 0.007682 0.010041 0.012415 0.014727 0.016902 0.018874 0.020587 0.021993 0.023058 0.023763 0.024101 0.024081 0.023720 0.023049 0.022105 0.020932 0.019578 0.018091 0.016519 0.014909 0.013301 0.011731 0.010230 0.008821 0.007521 0.006339 0.005283 0.004351 0.003541 0.002849 0.002265 0.001782 0.001389 0.001075 0.000829 0.000639 0.000494 0.000384 0.000301 0.000238 0.000189 0.000152 0.000122 0.000098 0.000079 0.000063 0.000051 0.000041 0.000033 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000011 0.000017 0.000024 0.000032 0.000042 0.000055 0.000070 0.000088 0.000109 0.000134 0.000163 0.000195 0.000229 0.000261 0.000286 0.000297 0.000285 0.000238 0.000144 -0.000011 -0.000241 -0.000562 -0.000986 -0.001528 -0.002199 -0.003007 -0.003957 -0.005050 -0.006278 -0.007630 -0.009085 -0.010614 -0.012182 -0.013749 -0.015266 -0.016687 -0.017961 -0.019041 -0.019884 -0.020455 -0.020723 -0.020672 -0.020291 -0.019587 -0.018575 -0.017284 -0.015756 -0.014043 -0.012205 -0.010305 -0.008411 -0.006590 -0.004902 -0.003402 -0.002132 -0.001123 -0.000391 0.000064 0.000258 0.000220 -0.000006 -0.000366 -0.000799 -0.001237 -0.001614 -0.001865 -0.001930 -0.001759 -0.001312 -0.000566 0.000487 0.001840 0.003468 0.005328 0.007369 0.009529 0.011737 0.013925 0.016021 0.017961 0.019684 0.021142 0.022295 0.023117 0.023594 0.023726 0.023522 0.023007 0.022211 0.021171 0.019932 0.018540 0.017041 0.015480 0.013901 0.012340 0.010830 0.009398 0.008063 0.006839 0.005735 0.004753 0.003893 0.003151 0.002519 0.001991 0.001557 0.001207 0.000930 0.000715 0.000550 0.000426 0.000333 0.000263 0.000210 0.000169 0.000137 0.000111 0.000090 0.000074 0.000060 0.000049 0.000040 0.000033 0.000027 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000001 0.000001 0.000004 0.000008 0.000013 0.000020 0.000029 0.000040 0.000054 0.000071 0.000092 0.000117 0.000149 0.000188 0.000234 0.000290 0.000353 0.000423 0.000494 0.000562 0.000618 0.000652 0.000652 0.000605 0.000497 0.000314 0.000041 -0.000336 -0.000829 -0.001451 -0.002208 -0.003104 -0.004137 -0.005298 -0.006572 -0.007935 -0.009358 -0.010805 -0.012233 -0.013600 -0.014859 -0.015966 -0.016881 -0.017567 -0.017994 -0.018143 -0.018001 -0.017567 -0.016853 -0.015880 -0.014683 -0.013302 -0.011790 -0.010201 -0.008594 -0.007025 -0.005549 -0.004213 -0.003056 -0.002105 -0.001375 -0.000868 -0.000571 -0.000460 -0.000496 -0.000634 -0.000822 -0.001004 -0.001122 -0.001121 -0.000952 -0.000574 0.000045 0.000923 0.002064 0.003455 0.005071 0.006871 0.008804 0.010812 0.012832 0.014799 0.016651 0.018331 0.019787 0.020979 0.021874 0.022453 0.022710 0.022647 0.022280 0.021635 0.020741 0.019639 0.018370 0.016978 0.015507 0.013998 0.012490 0.011016 0.009605 0.008279 0.007054 0.005941 0.004944 0.004066 0.003303 0.002649 0.002099 0.001643 0.001273 0.000978 0.000748 0.000572 0.000440 0.000342 0.000269 0.000216 0.000175 0.000144 0.000119 0.000098 0.000082 0.000068 0.000057 0.000047 0.000040 0.000034 0.000028 0.000024 0.000020 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000001 0.000001 0.000005 0.000009 0.000016 0.000024 0.000035 0.000049 0.000066 0.000088 0.000115 0.000150 0.000192 0.000245 0.000311 0.000392 0.000487 0.000597 0.000719 0.000848 0.000978 0.001099 0.001202 0.001273 0.001300 0.001268 0.001163 0.000969 0.000671 0.000257 -0.000283 -0.000958 -0.001768 -0.002709 -0.003773 -0.004940 -0.006186 -0.007482 -0.008791 -0.010075 -0.011292 -0.012401 -0.013364 -0.014145 -0.014715 -0.015050 -0.015137 -0.014970 -0.014553 -0.013902 -0.013042 -0.012006 -0.010837 -0.009578 -0.008280 -0.006990 -0.005754 -0.004614 -0.003603 -0.002746 -0.002057 -0.001538 -0.001180 -0.000963 -0.000855 -0.000818 -0.000811 -0.000784 -0.000693 -0.000493 -0.000142 0.000392 0.001132 0.002091 0.003268 0.004647 0.006203 0.007896 0.009678 0.011495 0.013290 0.015007 0.016589 0.017989 0.019165 0.020082 0.020717 0.021060 0.021107 0.020867 0.020359 0.019609 0.018650 0.017520 0.016258 0.014905 0.013501 0.012084 0.010688 0.009342 0.008068 0.006884 0.005804 0.004833 0.003974 0.003225 0.002583 0.002041 0.001591 0.001224 0.000931 0.000703 0.000530 0.000401 0.000307 0.000241 0.000193 0.000159 0.000133 0.000113 0.000097 0.000083 0.000072 0.000062 0.000053 0.000046 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000002 0.000006 0.000011 0.000018 0.000029 0.000042 0.000059 0.000080 0.000107 0.000141 0.000183 0.000238 0.000306 0.000393 0.000499 0.000628 0.000781 0.000955 0.001149 0.001356 0.001570 0.001781 0.001978 0.002148 0.002278 0.002352 0.002353 0.002267 0.002078 0.001772 0.001339 0.000773 0.000073 -0.000756 -0.001702 -0.002747 -0.003866 -0.005030 -0.006205 -0.007355 -0.008443 -0.009431 -0.010288 -0.010982 -0.011489 -0.011793 -0.011883 -0.011758 -0.011426 -0.010905 -0.010220 -0.009401 -0.008485 -0.007511 -0.006519 -0.005546 -0.004627 -0.003792 -0.003061 -0.002448 -0.001956 -0.001578 -0.001298 -0.001092 -0.000929 -0.000774 -0.000592 -0.000344 0.000004 0.000484 0.001120 0.001928 0.002916 0.004078 0.005397 0.006846 0.008388 0.009979 0.011569 0.013108 0.014546 0.015838 0.016944 0.017829 0.018469 0.018848 0.018962 0.018813 0.018416 0.017790 0.016965 0.015972 0.014847 0.013628 0.012352 0.011055 0.009769 0.008523 0.007341 0.006240 0.005234 0.004329 0.003531 0.002837 0.002244 0.001746 0.001335 0.001002 0.000739 0.000537 0.000386 0.000278 0.000203 0.000155 0.000124 0.000105 0.000093 0.000085 0.000078 0.000072 0.000066 0.000060 0.000054 0.000048 0.000043 0.000038 0.000034 0.000030 0.000026 0.000022 0.000019 0.000015 0.000012 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000007 0.000013 0.000021 0.000033 0.000049 0.000068 0.000094 0.000126 0.000166 0.000218 0.000284 0.000369 0.000476 0.000609 0.000773 0.000969 0.001197 0.001457 0.001744 0.002053 0.002376 0.002702 0.003021 0.003317 0.003577 0.003783 0.003917 0.003963 0.003904 0.003726 0.003418 0.002975 0.002397 0.001690 0.000866 -0.000058 -0.001056 -0.002102 -0.003164 -0.004209 -0.005204 -0.006116 -0.006917 -0.007579 -0.008084 -0.008418 -0.008574 -0.008554 -0.008368 -0.008030 -0.007563 -0.006994 -0.006353 -0.005669 -0.004974 -0.004296 -0.003659 -0.003082 -0.002575 -0.002144 -0.001783 -0.001481 -0.001220 -0.000977 -0.000725 -0.000436 -0.000083 0.000361 0.000917 0.001603 0.002429 0.003395 0.004494 0.005707 0.007007 0.008359 0.009722 0.011053 0.012309 0.013449 0.014435 0.015235 0.015825 0.016189 0.016319 0.016215 0.015887 0.015353 0.014635 0.013761 0.012765 0.011679 0.010537 0.009373 0.008218 0.007098 0.006037 0.005052 0.004157 0.003358 0.002659 0.002059 0.001555 0.001140 0.000805 0.000542 0.000342 0.000196 0.000096 0.000032 -0.000004 -0.000017 -0.000017 -0.000007 0.000006 0.000019 0.000031 0.000039 0.000044 0.000047 0.000047 0.000045 0.000043 0.000040 0.000037 0.000033 0.000030 0.000026 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000003 0.000008 0.000015 0.000025 0.000038 0.000056 0.000078 0.000107 0.000144 0.000192 0.000252 0.000331 0.000431 0.000559 0.000719 0.000917 0.001156 0.001438 0.001764 0.002131 0.002535 0.002969 0.003426 0.003893 0.004358 0.004805 0.005217 0.005575 0.005860 0.006052 0.006134 0.006092 0.005914 0.005596 0.005138 0.004545 0.003830 0.003010 0.002108 0.001149 0.000163 -0.000820 -0.001771 -0.002659 -0.003459 -0.004148 -0.004710 -0.005132 -0.005410 -0.005546 -0.005547 -0.005425 -0.005199 -0.004889 -0.004517 -0.004107 -0.003680 -0.003256 -0.002851 -0.002475 -0.002133 -0.001822 -0.001535 -0.001259 -0.000978 -0.000673 -0.000325 0.000086 0.000576 0.001160 0.001848 0.002644 0.003543 0.004536 0.005602 0.006715 0.007842 0.008948 0.009996 0.010949 0.011775 0.012444 0.012935 0.013230 0.013323 0.013213 0.012906 0.012417 0.011767 0.010980 0.010085 0.009113 0.008095 0.007061 0.006041 0.005058 0.004134 0.003287 0.002529 0.001865 0.001299 0.000829 0.000450 0.000156 -0.000064 -0.000219 -0.000320 -0.000374 -0.000393 -0.000384 -0.000353 -0.000309 -0.000257 -0.000203 -0.000150 -0.000102 -0.000061 -0.000029 -0.000004 0.000014 0.000025 0.000032 0.000035 0.000036 0.000035 0.000034 0.000031 0.000029 0.000026 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000000 0.000002 0.000005 0.000010 0.000018 0.000029 0.000043 0.000063 0.000088 0.000121 0.000162 0.000216 0.000285 0.000375 0.000491 0.000639 0.000826 0.001057 0.001338 0.001673 0.002062 0.002506 0.003002 0.003545 0.004128 0.004740 0.005369 0.006000 0.006615 0.007193 0.007713 0.008153 0.008493 0.008714 0.008801 0.008743 0.008535 0.008177 0.007675 0.007040 0.006289 0.005444 0.004528 0.003570 0.002597 0.001637 0.000718 -0.000137 -0.000907 -0.001576 -0.002133 -0.002572 -0.002894 -0.003103 -0.003207 -0.003218 -0.003151 -0.003023 -0.002850 -0.002646 -0.002425 -0.002196 -0.001964 -0.001728 -0.001485 -0.001228 -0.000946 -0.000628 -0.000262 0.000163 0.000657 0.001225 0.001873 0.002598 0.003391 0.004241 0.005126 0.006022 0.006899 0.007726 0.008472 0.009110 0.009613 0.009962 0.010144 0.010150 0.009981 0.009642 0.009148 0.008516 0.007771 0.006937 0.006045 0.005122 0.004197 0.003297 0.002444 0.001659 0.000955 0.000345 -0.000166 -0.000577 -0.000892 -0.001115 -0.001257 -0.001328 -0.001340 -0.001303 -0.001231 -0.001132 -0.001016 -0.000890 -0.000760 -0.000632 -0.000511 -0.000400 -0.000301 -0.000217 -0.000147 -0.000092 -0.000050 -0.000019 0.000002 0.000015 0.000023 0.000028 0.000030 0.000030 0.000029 0.000027 0.000024 0.000022 0.000019 0.000016 0.000013 0.000011 0.000008 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000007 0.000013 0.000021 0.000033 0.000048 0.000070 0.000097 0.000133 0.000179 0.000239 0.000316 0.000417 0.000547 0.000715 0.000926 0.001189 0.001509 0.001893 0.002342 0.002859 0.003441 0.004086 0.004788 0.005537 0.006321 0.007126 0.007932 0.008719 0.009464 0.010142 0.010729 0.011203 0.011545 0.011739 0.011773 0.011644 0.011351 0.010899 0.010301 0.009572 0.008734 0.007810 0.006827 0.005811 0.004791 0.003790 0.002834 0.001942 0.001131 0.000412 -0.000207 -0.000722 -0.001134 -0.001448 -0.001671 -0.001813 -0.001886 -0.001900 -0.001865 -0.001790 -0.001680 -0.001538 -0.001361 -0.001148 -0.000895 -0.000596 -0.000247 0.000157 0.000618 0.001135 0.001708 0.002328 0.002985 0.003663 0.004342 0.004999 0.005608 0.006143 0.006579 0.006896 0.007076 0.007108 0.006986 0.006713 0.006294 0.005743 0.005077 0.004321 0.003499 0.002638 0.001768 0.000915 0.000103 -0.000645 -0.001312 -0.001883 -0.002350 -0.002709 -0.002959 -0.003105 -0.003156 -0.003123 -0.003019 -0.002857 -0.002653 -0.002419 -0.002168 -0.001911 -0.001656 -0.001410 -0.001178 -0.000965 -0.000772 -0.000602 -0.000457 -0.000335 -0.000235 -0.000157 -0.000098 -0.000054 -0.000023 -0.000003 0.000010 0.000018 0.000023 0.000025 0.000025 0.000024 0.000022 0.000020 0.000018 0.000015 0.000013 0.000011 0.000008 0.000006 0.000004 0.000003 0.000001 0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000016 0.000024 0.000037 0.000053 0.000076 0.000105 0.000143 0.000193 0.000259 0.000344 0.000455 0.000599 0.000783 0.001017 0.001309 0.001665 0.002093 0.002596 0.003178 0.003839 0.004576 0.005385 0.006258 0.007184 0.008147 0.009128 0.010107 0.011057 0.011954 0.012769 0.013477 0.014054 0.014482 0.014743 0.014828 0.014731 0.014453 0.014001 0.013387 0.012627 0.011743 0.010759 0.009701 0.008597 0.007473 0.006356 0.005268 0.004232 0.003264 0.002380 0.001589 0.000898 0.000309 -0.000179 -0.000571 -0.000873 -0.001092 -0.001237 -0.001315 -0.001331 -0.001289 -0.001192 -0.001042 -0.000838 -0.000582 -0.000275 0.000080 0.000480 0.000920 0.001391 0.001883 0.002381 0.002869 0.003327 0.003734 0.004067 0.004305 0.004431 0.004430 0.004294 0.004018 0.003607 0.003067 0.002414 0.001666 0.000847 -0.000017 -0.000899 -0.001769 -0.002602 -0.003372 -0.004058 -0.004642 -0.005113 -0.005461 -0.005684 -0.005785 -0.005768 -0.005646 -0.005431 -0.005138 -0.004786 -0.004390 -0.003969 -0.003536 -0.003106 -0.002690 -0.002296 -0.001930 -0.001596 -0.001297 -0.001033 -0.000805 -0.000612 -0.000453 -0.000324 -0.000223 -0.000146 -0.000090 -0.000049 -0.000022 -0.000004 0.000008 0.000015 0.000019 0.000020 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000012 0.000018 0.000027 0.000040 0.000057 0.000081 0.000112 0.000152 0.000206 0.000276 0.000368 0.000487 0.000643 0.000843 0.001097 0.001413 0.001800 0.002265 0.002815 0.003454 0.004182 0.004999 0.005901 0.006881 0.007929 0.009030 0.010164 0.011310 0.012440 0.013528 0.014543 0.015458 0.016244 0.016879 0.017342 0.017618 0.017697 0.017576 0.017257 0.016748 0.016063 0.015220 0.014242 0.013154 0.011983 0.010758 0.009506 0.008254 0.007026 0.005847 0.004735 0.003706 0.002774 0.001946 0.001225 0.000614 0.000108 -0.000296 -0.000604 -0.000824 -0.000960 -0.001019 -0.001006 -0.000926 -0.000784 -0.000586 -0.000339 -0.000050 0.000272 0.000616 0.000970 0.001319 0.001647 0.001937 0.002169 0.002323 0.002382 0.002330 0.002154 0.001848 0.001410 0.000843 0.000159 -0.000628 -0.001497 -0.002423 -0.003378 -0.004334 -0.005261 -0.006130 -0.006915 -0.007594 -0.008148 -0.008565 -0.008838 -0.008963 -0.008944 -0.008790 -0.008511 -0.008124 -0.007648 -0.007102 -0.006507 -0.005883 -0.005249 -0.004623 -0.004019 -0.003448 -0.002918 -0.002435 -0.002002 -0.001619 -0.001286 -0.001002 -0.000763 -0.000567 -0.000410 -0.000288 -0.000194 -0.000125 -0.000076 -0.000041 -0.000018 -0.000003 0.000007 0.000013 0.000016 0.000017 0.000017 0.000017 0.000015 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000021 0.000030 0.000043 0.000061 0.000085 0.000117 0.000159 0.000216 0.000290 0.000387 0.000514 0.000680 0.000892 0.001161 0.001497 0.001909 0.002405 0.002993 0.003676 0.004459 0.005340 0.006317 0.007385 0.008532 0.009745 0.011003 0.012286 0.013564 0.014810 0.015991 0.017076 0.018036 0.018844 0.019475 0.019912 0.020140 0.020153 0.019947 0.019530 0.018910 0.018106 0.017138 0.016030 0.014810 0.013507 0.012148 0.010765 0.009385 0.008034 0.006738 0.005516 0.004386 0.003362 0.002450 0.001656 0.000981 0.000421 -0.000027 -0.000369 -0.000612 -0.000762 -0.000828 -0.000818 -0.000741 -0.000606 -0.000426 -0.000211 0.000023 0.000264 0.000494 0.000697 0.000855 0.000948 0.000959 0.000870 0.000668 0.000340 -0.000119 -0.000710 -0.001429 -0.002263 -0.003198 -0.004209 -0.005273 -0.006358 -0.007433 -0.008467 -0.009427 -0.010286 -0.011019 -0.011605 -0.012029 -0.012283 -0.012365 -0.012276 -0.012027 -0.011629 -0.011101 -0.010464 -0.009741 -0.008955 -0.008130 -0.007290 -0.006457 -0.005648 -0.004879 -0.004162 -0.003505 -0.002912 -0.002384 -0.001923 -0.001525 -0.001187 -0.000906 -0.000676 -0.000492 -0.000349 -0.000240 -0.000160 -0.000101 -0.000061 -0.000033 -0.000014 -0.000002 0.000006 0.000011 0.000014 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000032 0.000045 0.000063 0.000087 0.000120 0.000164 0.000223 0.000300 0.000401 0.000534 0.000707 0.000928 0.001209 0.001560 0.001989 0.002507 0.003122 0.003838 0.004659 0.005587 0.006620 0.007751 0.008971 0.010266 0.011617 0.013000 0.014389 0.015753 0.017058 0.018273 0.019365 0.020304 0.021065 0.021625 0.021969 0.022085 0.021969 0.021624 0.021059 0.020288 0.019332 0.018214 0.016961 0.015602 0.014168 0.012689 0.011197 0.009720 0.008287 0.006921 0.005644 0.004472 0.003416 0.002484 0.001679 0.001000 0.000444 0.000007 -0.000321 -0.000546 -0.000679 -0.000730 -0.000712 -0.000638 -0.000522 -0.000382 -0.000233 -0.000094 0.000017 0.000079 0.000074 -0.000016 -0.000211 -0.000523 -0.000965 -0.001543 -0.002259 -0.003107 -0.004077 -0.005151 -0.006307 -0.007518 -0.008752 -0.009976 -0.011154 -0.012253 -0.013239 -0.014085 -0.014765 -0.015263 -0.015566 -0.015670 -0.015576 -0.015291 -0.014831 -0.014212 -0.013457 -0.012592 -0.011644 -0.010639 -0.009606 -0.008570 -0.007555 -0.006579 -0.005661 -0.004811 -0.004037 -0.003344 -0.002731 -0.002198 -0.001741 -0.001355 -0.001035 -0.000775 -0.000567 -0.000406 -0.000283 -0.000192 -0.000126 -0.000079 -0.000046 -0.000024 -0.000009 0.000000 0.000006 0.000010 0.000012 0.000013 0.000013 0.000012 0.000011 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000012 0.000017 0.000024 0.000033 0.000046 0.000064 0.000089 0.000122 0.000167 0.000227 0.000306 0.000410 0.000547 0.000724 0.000951 0.001239 0.001597 0.002037 0.002567 0.003197 0.003931 0.004776 0.005731 0.006795 0.007964 0.009228 0.010573 0.011981 0.013427 0.014884 0.016322 0.017706 0.019003 0.020179 0.021204 0.022050 0.022692 0.023113 0.023299 0.023245 0.022951 0.022425 0.021680 0.020736 0.019615 0.018345 0.016955 0.015476 0.013939 0.012378 0.010822 0.009303 0.007846 0.006476 0.005209 0.004061 0.003040 0.002152 0.001396 0.000770 0.000268 -0.000116 -0.000392 -0.000572 -0.000668 -0.000697 -0.000672 -0.000613 -0.000537 -0.000465 -0.000417 -0.000413 -0.000476 -0.000625 -0.000879 -0.001253 -0.001762 -0.002412 -0.003207 -0.004144 -0.005214 -0.006399 -0.007679 -0.009026 -0.010406 -0.011786 -0.013127 -0.014392 -0.015545 -0.016551 -0.017383 -0.018018 -0.018438 -0.018636 -0.018608 -0.018362 -0.017907 -0.017264 -0.016453 -0.015502 -0.014440 -0.013297 -0.012103 -0.010889 -0.009683 -0.008509 -0.007390 -0.006341 -0.005375 -0.004500 -0.003719 -0.003033 -0.002437 -0.001929 -0.001501 -0.001148 -0.000861 -0.000633 -0.000456 -0.000321 -0.000221 -0.000148 -0.000096 -0.000059 -0.000034 -0.000016 -0.000005 0.000003 0.000008 0.000010 0.000012 0.000012 0.000012 0.000011 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000024 0.000033 0.000046 0.000064 0.000089 0.000122 0.000167 0.000228 0.000308 0.000413 0.000551 0.000729 0.000958 0.001247 0.001608 0.002049 0.002582 0.003214 0.003953 0.004802 0.005764 0.006837 0.008017 0.009294 0.010654 0.012080 0.013547 0.015029 0.016493 0.017907 0.019237 0.020448 0.021509 0.022392 0.023071 0.023528 0.023748 0.023724 0.023458 0.022954 0.022226 0.021293 0.020177 0.018906 0.017509 0.016016 0.014459 0.012873 0.011288 0.009735 0.008243 0.006835 0.005530 0.004345 0.003288 0.002365 0.001577 0.000922 0.000394 -0.000014 -0.000313 -0.000516 -0.000637 -0.000693 -0.000702 -0.000682 -0.000656 -0.000644 -0.000668 -0.000752 -0.000918 -0.001184 -0.001571 -0.002093 -0.002761 -0.003581 -0.004553 -0.005669 -0.006918 -0.008279 -0.009725 -0.011226 -0.012744 -0.014242 -0.015679 -0.017015 -0.018212 -0.019236 -0.020058 -0.020656 -0.021015 -0.021128 -0.020995 -0.020626 -0.020035 -0.019244 -0.018279 -0.017170 -0.015948 -0.014647 -0.013300 -0.011939 -0.010594 -0.009291 -0.008053 -0.006898 -0.005837 -0.004879 -0.004027 -0.003279 -0.002633 -0.002082 -0.001621 -0.001240 -0.000932 -0.000688 -0.000498 -0.000353 -0.000245 -0.000166 -0.000110 -0.000070 -0.000042 -0.000022 -0.000009 -0.000000 0.000006 0.000009 0.000011 0.000012 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000033 0.000046 0.000064 0.000088 0.000121 0.000166 0.000226 0.000305 0.000410 0.000547 0.000723 0.000950 0.001235 0.001590 0.002025 0.002550 0.003173 0.003900 0.004737 0.005684 0.006742 0.007904 0.009162 0.010503 0.011908 0.013355 0.014815 0.016258 0.017652 0.018962 0.020157 0.021203 0.022074 0.022744 0.023195 0.023412 0.023388 0.023123 0.022624 0.021904 0.020981 0.019878 0.018621 0.017240 0.015764 0.014226 0.012658 0.011093 0.009561 0.008089 0.006700 0.005415 0.004248 0.003209 0.002303 0.001530 0.000889 0.000374 -0.000024 -0.000316 -0.000514 -0.000635 -0.000697 -0.000717 -0.000717 -0.000719 -0.000746 -0.000820 -0.000965 -0.001204 -0.001556 -0.002040 -0.002669 -0.003454 -0.004398 -0.005499 -0.006748 -0.008129 -0.009619 -0.011189 -0.012805 -0.014427 -0.016014 -0.017524 -0.018916 -0.020149 -0.021189 -0.022008 -0.022583 -0.022900 -0.022954 -0.022747 -0.022291 -0.021602 -0.020705 -0.019628 -0.018403 -0.017066 -0.015650 -0.014190 -0.012721 -0.011274 -0.009876 -0.008550 -0.007315 -0.006184 -0.005164 -0.004257 -0.003464 -0.002779 -0.002197 -0.001710 -0.001310 -0.000986 -0.000730 -0.000530 -0.000378 -0.000265 -0.000181 -0.000121 -0.000078 -0.000048 -0.000027 -0.000012 -0.000002 0.000005 0.000009 0.000011 0.000012 0.000012 0.000012 0.000010 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000016 0.000022 0.000032 0.000044 0.000062 0.000086 0.000118 0.000162 0.000221 0.000298 0.000400 0.000534 0.000706 0.000925 0.001201 0.001545 0.001965 0.002472 0.003072 0.003773 0.004580 0.005492 0.006510 0.007627 0.008836 0.010122 0.011468 0.012852 0.014245 0.015621 0.016945 0.018187 0.019313 0.020295 0.021106 0.021722 0.022124 0.022302 0.022247 0.021961 0.021450 0.020729 0.019814 0.018731 0.017504 0.016161 0.014733 0.013251 0.011747 0.010250 0.008790 0.007393 0.006080 0.004871 0.003777 0.002809 0.001969 0.001258 0.000674 0.000210 -0.000143 -0.000396 -0.000562 -0.000658 -0.000701 -0.000710 -0.000707 -0.000715 -0.000755 -0.000852 -0.001028 -0.001306 -0.001707 -0.002246 -0.002939 -0.003793 -0.004811 -0.005990 -0.007319 -0.008782 -0.010352 -0.012000 -0.013689 -0.015378 -0.017025 -0.018586 -0.020017 -0.021279 -0.022336 -0.023159 -0.023726 -0.024024 -0.024049 -0.023802 -0.023298 -0.022554 -0.021597 -0.020455 -0.019164 -0.017757 -0.016273 -0.014746 -0.013212 -0.011702 -0.010246 -0.008866 -0.007581 -0.006405 -0.005345 -0.004404 -0.003581 -0.002873 -0.002271 -0.001768 -0.001355 -0.001022 -0.000757 -0.000552 -0.000396 -0.000278 -0.000192 -0.000129 -0.000084 -0.000052 -0.000029 -0.000014 -0.000003 0.000004 0.000009 0.000012 0.000013 0.000013 0.000012 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000007 0.000010 0.000014 0.000021 0.000030 0.000042 0.000059 0.000082 0.000114 0.000156 0.000212 0.000287 0.000385 0.000512 0.000676 0.000884 0.001147 0.001472 0.001870 0.002348 0.002915 0.003576 0.004335 0.005193 0.006148 0.007195 0.008324 0.009522 0.010773 0.012053 0.013338 0.014600 0.015808 0.016933 0.017944 0.018815 0.019520 0.020039 0.020355 0.020458 0.020344 0.020014 0.019476 0.018745 0.017840 0.016784 0.015602 0.014321 0.012971 0.011582 0.010182 0.008800 0.007462 0.006192 0.005009 0.003928 0.002961 0.002113 0.001387 0.000782 0.000294 -0.000083 -0.000358 -0.000542 -0.000650 -0.000696 -0.000698 -0.000674 -0.000646 -0.000634 -0.000663 -0.000753 -0.000929 -0.001212 -0.001620 -0.002172 -0.002880 -0.003753 -0.004792 -0.005995 -0.007351 -0.008841 -0.010441 -0.012119 -0.013838 -0.015557 -0.017233 -0.018821 -0.020276 -0.021559 -0.022633 -0.023470 -0.024046 -0.024349 -0.024375 -0.024126 -0.023615 -0.022861 -0.021891 -0.020735 -0.019426 -0.018002 -0.016498 -0.014952 -0.013397 -0.011867 -0.010390 -0.008990 -0.007687 -0.006494 -0.005418 -0.004464 -0.003630 -0.002911 -0.002302 -0.001793 -0.001375 -0.001038 -0.000771 -0.000563 -0.000405 -0.000286 -0.000198 -0.000133 -0.000087 -0.000054 -0.000030 -0.000014 -0.000003 0.000005 0.000010 0.000013 0.000014 0.000014 0.000013 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000018 0.000027 0.000039 0.000055 0.000078 0.000108 0.000148 0.000201 0.000272 0.000363 0.000482 0.000635 0.000829 0.001073 0.001374 0.001742 0.002184 0.002706 0.003314 0.004011 0.004796 0.005667 0.006619 0.007641 0.008722 0.009843 0.010984 0.012121 0.013229 0.014278 0.015243 0.016095 0.016812 0.017370 0.017754 0.017949 0.017948 0.017749 0.017356 0.016779 0.016034 0.015139 0.014118 0.012997 0.011801 0.010558 0.009295 0.008040 0.006816 0.005647 0.004552 0.003547 0.002644 0.001849 0.001167 0.000597 0.000137 -0.000218 -0.000476 -0.000645 -0.000737 -0.000763 -0.000739 -0.000680 -0.000604 -0.000530 -0.000478 -0.000470 -0.000526 -0.000670 -0.000921 -0.001298 -0.001818 -0.002494 -0.003334 -0.004341 -0.005513 -0.006839 -0.008303 -0.009880 -0.011539 -0.013245 -0.014957 -0.016630 -0.018220 -0.019684 -0.020980 -0.022072 -0.022931 -0.023534 -0.023866 -0.023923 -0.023708 -0.023232 -0.022515 -0.021581 -0.020460 -0.019185 -0.017793 -0.016320 -0.014801 -0.013272 -0.011763 -0.010306 -0.008922 -0.007633 -0.006450 -0.005384 -0.004436 -0.003608 -0.002894 -0.002289 -0.001784 -0.001369 -0.001035 -0.000770 -0.000563 -0.000405 -0.000287 -0.000199 -0.000135 -0.000088 -0.000054 -0.000030 -0.000014 -0.000002 0.000006 0.000012 0.000015 0.000016 0.000016 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000010 0.000015 0.000024 0.000035 0.000051 0.000072 0.000100 0.000138 0.000187 0.000252 0.000336 0.000445 0.000584 0.000761 0.000981 0.001254 0.001585 0.001983 0.002451 0.002995 0.003616 0.004313 0.005082 0.005917 0.006809 0.007745 0.008707 0.009678 0.010633 0.011550 0.012405 0.013171 0.013828 0.014354 0.014732 0.014948 0.014993 0.014863 0.014559 0.014089 0.013463 0.012700 0.011819 0.010844 0.009799 0.008710 0.007602 0.006498 0.005423 0.004397 0.003438 0.002562 0.001778 0.001095 0.000514 0.000036 -0.000343 -0.000626 -0.000820 -0.000934 -0.000976 -0.000956 -0.000884 -0.000775 -0.000641 -0.000498 -0.000362 -0.000251 -0.000185 -0.000183 -0.000265 -0.000451 -0.000759 -0.001205 -0.001801 -0.002559 -0.003482 -0.004568 -0.005811 -0.007195 -0.008698 -0.010291 -0.011940 -0.013605 -0.015244 -0.016812 -0.018267 -0.019568 -0.020678 -0.021567 -0.022211 -0.022596 -0.022715 -0.022569 -0.022169 -0.021532 -0.020681 -0.019643 -0.018453 -0.017142 -0.015747 -0.014302 -0.012842 -0.011398 -0.009998 -0.008665 -0.007420 -0.006276 -0.005243 -0.004323 -0.003518 -0.002824 -0.002235 -0.001743 -0.001339 -0.001013 -0.000754 -0.000552 -0.000398 -0.000282 -0.000196 -0.000133 -0.000087 -0.000053 -0.000030 -0.000013 -0.000000 0.000008 0.000013 0.000016 0.000017 0.000017 0.000016 0.000014 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000007 0.000012 0.000019 0.000030 0.000045 0.000064 0.000091 0.000125 0.000170 0.000229 0.000304 0.000402 0.000525 0.000681 0.000876 0.001115 0.001405 0.001752 0.002159 0.002630 0.003163 0.003759 0.004411 0.005113 0.005855 0.006623 0.007403 0.008176 0.008922 0.009620 0.010249 0.010788 0.011218 0.011525 0.011694 0.011718 0.011591 0.011314 0.010891 0.010333 0.009655 0.008875 0.008014 0.007096 0.006145 0.005184 0.004235 0.003320 0.002458 0.001664 0.000952 0.000330 -0.000197 -0.000626 -0.000961 -0.001205 -0.001364 -0.001447 -0.001461 -0.001414 -0.001314 -0.001171 -0.000994 -0.000791 -0.000575 -0.000357 -0.000149 0.000032 0.000172 0.000252 0.000256 0.000164 -0.000040 -0.000372 -0.000847 -0.001476 -0.002265 -0.003216 -0.004323 -0.005575 -0.006954 -0.008434 -0.009983 -0.011564 -0.013136 -0.014658 -0.016087 -0.017382 -0.018508 -0.019433 -0.020133 -0.020591 -0.020799 -0.020755 -0.020468 -0.019951 -0.019226 -0.018319 -0.017257 -0.016074 -0.014802 -0.013476 -0.012126 -0.010785 -0.009478 -0.008229 -0.007058 -0.005979 -0.005001 -0.004128 -0.003363 -0.002702 -0.002140 -0.001670 -0.001284 -0.000972 -0.000725 -0.000532 -0.000384 -0.000272 -0.000189 -0.000128 -0.000084 -0.000052 -0.000028 -0.000011 0.000001 0.000009 0.000014 0.000018 0.000019 0.000019 0.000017 0.000015 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000003 0.000008 0.000014 0.000024 0.000038 0.000056 0.000080 0.000111 0.000151 0.000203 0.000269 0.000353 0.000459 0.000593 0.000759 0.000962 0.001207 0.001498 0.001838 0.002228 0.002667 0.003151 0.003674 0.004230 0.004806 0.005392 0.005971 0.006527 0.007043 0.007500 0.007881 0.008170 0.008353 0.008419 0.008361 0.008175 0.007862 0.007426 0.006877 0.006228 0.005497 0.004705 0.003873 0.003026 0.002185 0.001372 0.000608 -0.000093 -0.000714 -0.001246 -0.001683 -0.002021 -0.002263 -0.002412 -0.002477 -0.002466 -0.002390 -0.002258 -0.002081 -0.001866 -0.001622 -0.001354 -0.001070 -0.000776 -0.000478 -0.000185 0.000096 0.000353 0.000575 0.000747 0.000854 0.000880 0.000808 0.000622 0.000306 -0.000152 -0.000763 -0.001531 -0.002455 -0.003528 -0.004736 -0.006057 -0.007465 -0.008925 -0.010400 -0.011850 -0.013235 -0.014514 -0.015651 -0.016616 -0.017381 -0.017929 -0.018248 -0.018335 -0.018193 -0.017834 -0.017274 -0.016535 -0.015644 -0.014629 -0.013522 -0.012352 -0.011150 -0.009946 -0.008765 -0.007630 -0.006560 -0.005568 -0.004666 -0.003859 -0.003148 -0.002533 -0.002008 -0.001569 -0.001208 -0.000916 -0.000683 -0.000502 -0.000362 -0.000257 -0.000179 -0.000122 -0.000080 -0.000049 -0.000027 -0.000011 0.000001 0.000010 0.000015 0.000018 0.000020 0.000019 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000000 0.000003 0.000009 0.000018 0.000030 0.000046 0.000068 0.000095 0.000130 0.000174 0.000230 0.000301 0.000389 0.000499 0.000634 0.000799 0.000997 0.001229 0.001499 0.001804 0.002141 0.002508 0.002895 0.003295 0.003697 0.004088 0.004454 0.004781 0.005054 0.005256 0.005377 0.005402 0.005325 0.005139 0.004844 0.004440 0.003934 0.003336 0.002659 0.001922 0.001144 0.000349 -0.000442 -0.001204 -0.001917 -0.002561 -0.003121 -0.003583 -0.003941 -0.004189 -0.004327 -0.004361 -0.004299 -0.004152 -0.003934 -0.003658 -0.003339 -0.002990 -0.002622 -0.002242 -0.001859 -0.001475 -0.001095 -0.000719 -0.000351 0.000009 0.000357 0.000686 0.000991 0.001259 0.001481 0.001640 0.001721 0.001707 0.001581 0.001327 0.000933 0.000390 -0.000308 -0.001158 -0.002152 -0.003274 -0.004502 -0.005806 -0.007153 -0.008507 -0.009827 -0.011077 -0.012220 -0.013224 -0.014061 -0.014711 -0.015160 -0.015399 -0.015429 -0.015256 -0.014894 -0.014358 -0.013672 -0.012861 -0.011951 -0.010971 -0.009949 -0.008912 -0.007884 -0.006888 -0.005941 -0.005059 -0.004250 -0.003523 -0.002880 -0.002321 -0.001844 -0.001443 -0.001112 -0.000844 -0.000630 -0.000463 -0.000335 -0.000239 -0.000167 -0.000114 -0.000075 -0.000047 -0.000026 -0.000010 0.000001 0.000009 0.000015 0.000018 0.000020 0.000020 0.000019 0.000017 0.000014 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000004 -0.000001 0.000004 0.000011 0.000022 0.000036 0.000054 0.000078 0.000107 0.000144 0.000190 0.000246 0.000316 0.000402 0.000506 0.000632 0.000781 0.000954 0.001150 0.001368 0.001602 0.001847 0.002095 0.002336 0.002558 0.002750 0.002899 0.002992 0.003016 0.002959 0.002813 0.002572 0.002231 0.001791 0.001257 0.000635 -0.000061 -0.000817 -0.001614 -0.002432 -0.003246 -0.004032 -0.004766 -0.005427 -0.005994 -0.006451 -0.006787 -0.006993 -0.007069 -0.007015 -0.006841 -0.006559 -0.006183 -0.005733 -0.005228 -0.004688 -0.004131 -0.003573 -0.003025 -0.002496 -0.001990 -0.001509 -0.001052 -0.000615 -0.000195 0.000213 0.000612 0.001002 0.001380 0.001743 0.002080 0.002379 0.002625 0.002801 0.002888 0.002867 0.002721 0.002435 0.001999 0.001410 0.000668 -0.000217 -0.001229 -0.002344 -0.003534 -0.004765 -0.006002 -0.007208 -0.008347 -0.009387 -0.010298 -0.011057 -0.011647 -0.012054 -0.012276 -0.012312 -0.012171 -0.011865 -0.011411 -0.010830 -0.010145 -0.009381 -0.008564 -0.007718 -0.006866 -0.006029 -0.005224 -0.004466 -0.003767 -0.003132 -0.002568 -0.002075 -0.001652 -0.001295 -0.001000 -0.000760 -0.000568 -0.000418 -0.000303 -0.000216 -0.000152 -0.000105 -0.000070 -0.000044 -0.000025 -0.000011 -0.000000 0.000008 0.000014 0.000018 0.000019 0.000020 0.000019 0.000017 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000007 -0.000006 -0.000002 0.000004 0.000013 0.000025 0.000041 0.000061 0.000085 0.000114 0.000149 0.000191 0.000243 0.000304 0.000378 0.000465 0.000565 0.000678 0.000802 0.000933 0.001064 0.001189 0.001297 0.001379 0.001423 0.001418 0.001351 0.001212 0.000989 0.000677 0.000269 -0.000235 -0.000835 -0.001522 -0.002287 -0.003117 -0.003993 -0.004895 -0.005801 -0.006684 -0.007518 -0.008278 -0.008940 -0.009481 -0.009885 -0.010138 -0.010233 -0.010169 -0.009949 -0.009585 -0.009091 -0.008487 -0.007798 -0.007049 -0.006266 -0.005473 -0.004693 -0.003944 -0.003238 -0.002584 -0.001983 -0.001433 -0.000929 -0.000460 -0.000017 0.000412 0.000837 0.001266 0.001702 0.002146 0.002591 0.003029 0.003444 0.003819 0.004133 0.004363 0.004487 0.004486 0.004342 0.004044 0.003587 0.002972 0.002208 0.001311 0.000307 -0.000778 -0.001910 -0.003056 -0.004179 -0.005247 -0.006229 -0.007099 -0.007834 -0.008419 -0.008843 -0.009103 -0.009199 -0.009140 -0.008936 -0.008605 -0.008164 -0.007636 -0.007042 -0.006404 -0.005744 -0.005080 -0.004431 -0.003811 -0.003231 -0.002699 -0.002221 -0.001801 -0.001437 -0.001129 -0.000874 -0.000665 -0.000499 -0.000368 -0.000267 -0.000192 -0.000135 -0.000094 -0.000064 -0.000042 -0.000025 -0.000012 -0.000002 0.000006 0.000012 0.000016 0.000018 0.000019 0.000018 0.000017 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000010 -0.000009 -0.000007 -0.000002 0.000006 0.000015 0.000028 0.000044 0.000062 0.000084 0.000109 0.000138 0.000171 0.000210 0.000253 0.000302 0.000356 0.000411 0.000464 0.000510 0.000542 0.000549 0.000522 0.000451 0.000323 0.000127 -0.000148 -0.000510 -0.000968 -0.001526 -0.002183 -0.002937 -0.003780 -0.004700 -0.005680 -0.006701 -0.007739 -0.008769 -0.009763 -0.010692 -0.011527 -0.012242 -0.012811 -0.013215 -0.013439 -0.013473 -0.013314 -0.012969 -0.012448 -0.011768 -0.010954 -0.010035 -0.009041 -0.008005 -0.006960 -0.005937 -0.004959 -0.004048 -0.003217 -0.002471 -0.001812 -0.001232 -0.000719 -0.000256 0.000173 0.000588 0.001007 0.001446 0.001914 0.002418 0.002957 0.003522 0.004101 0.004675 0.005220 0.005711 0.006120 0.006421 0.006591 0.006609 0.006463 0.006144 0.005655 0.005005 0.004211 0.003296 0.002290 0.001223 0.000131 -0.000954 -0.001999 -0.002974 -0.003854 -0.004617 -0.005247 -0.005735 -0.006077 -0.006273 -0.006330 -0.006259 -0.006074 -0.005792 -0.005431 -0.005012 -0.004553 -0.004073 -0.003588 -0.003113 -0.002659 -0.002236 -0.001850 -0.001507 -0.001208 -0.000952 -0.000739 -0.000564 -0.000423 -0.000313 -0.000229 -0.000165 -0.000117 -0.000083 -0.000057 -0.000038 -0.000024 -0.000013 -0.000003 0.000004 0.000010 0.000014 0.000017 0.000018 0.000018 0.000017 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000012 -0.000011 -0.000007 -0.000001 0.000006 0.000016 0.000028 0.000041 0.000055 0.000071 0.000087 0.000103 0.000120 0.000135 0.000149 0.000158 0.000158 0.000145 0.000111 0.000047 -0.000056 -0.000210 -0.000425 -0.000715 -0.001090 -0.001558 -0.002129 -0.002806 -0.003590 -0.004477 -0.005460 -0.006524 -0.007653 -0.008824 -0.010012 -0.011188 -0.012322 -0.013380 -0.014331 -0.015144 -0.015792 -0.016248 -0.016497 -0.016524 -0.016325 -0.015904 -0.015272 -0.014446 -0.013455 -0.012329 -0.011106 -0.009824 -0.008524 -0.007244 -0.006020 -0.004879 -0.003844 -0.002927 -0.002134 -0.001461 -0.000895 -0.000419 -0.000008 0.000363 0.000722 0.001096 0.001508 0.001976 0.002513 0.003120 0.003794 0.004523 0.005287 0.006060 0.006812 0.007512 0.008126 0.008622 0.008973 0.009156 0.009155 0.008963 0.008582 0.008022 0.007300 0.006440 0.005472 0.004428 0.003341 0.002247 0.001177 0.000162 -0.000772 -0.001604 -0.002318 -0.002904 -0.003356 -0.003674 -0.003865 -0.003938 -0.003905 -0.003782 -0.003585 -0.003332 -0.003038 -0.002721 -0.002394 -0.002070 -0.001758 -0.001467 -0.001204 -0.000970 -0.000769 -0.000599 -0.000458 -0.000346 -0.000257 -0.000188 -0.000137 -0.000098 -0.000070 -0.000050 -0.000034 -0.000023 -0.000013 -0.000005 0.000002 0.000008 0.000012 0.000015 0.000016 0.000017 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000014 -0.000011 -0.000007 -0.000001 0.000006 0.000014 0.000022 0.000029 0.000036 0.000040 0.000041 0.000037 0.000027 0.000007 -0.000025 -0.000075 -0.000149 -0.000257 -0.000408 -0.000612 -0.000882 -0.001230 -0.001666 -0.002203 -0.002847 -0.003604 -0.004477 -0.005463 -0.006554 -0.007738 -0.008995 -0.010304 -0.011636 -0.012961 -0.014245 -0.015452 -0.016546 -0.017493 -0.018259 -0.018816 -0.019140 -0.019214 -0.019031 -0.018590 -0.017900 -0.016980 -0.015855 -0.014560 -0.013136 -0.011628 -0.010084 -0.008549 -0.007069 -0.005681 -0.004419 -0.003304 -0.002350 -0.001559 -0.000922 -0.000422 -0.000033 0.000275 0.000539 0.000795 0.001079 0.001423 0.001853 0.002387 0.003033 0.003790 0.004647 0.005584 0.006573 0.007580 0.008566 0.009493 0.010321 0.011013 0.011538 0.011869 0.011992 0.011899 0.011592 0.011083 0.010391 0.009541 0.008565 0.007495 0.006369 0.005221 0.004086 0.002994 0.001972 0.001044 0.000224 -0.000475 -0.001048 -0.001495 -0.001820 -0.002032 -0.002142 -0.002165 -0.002114 -0.002006 -0.001855 -0.001675 -0.001480 -0.001280 -0.001084 -0.000900 -0.000732 -0.000585 -0.000458 -0.000353 -0.000268 -0.000200 -0.000147 -0.000108 -0.000078 -0.000057 -0.000041 -0.000029 -0.000020 -0.000012 -0.000006 0.000001 0.000006 0.000010 0.000013 0.000015 0.000015 0.000015 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000015 -0.000014 -0.000011 -0.000007 -0.000003 0.000002 0.000005 0.000006 0.000005 -0.000002 -0.000015 -0.000037 -0.000070 -0.000119 -0.000187 -0.000283 -0.000412 -0.000585 -0.000813 -0.001108 -0.001481 -0.001945 -0.002511 -0.003189 -0.003985 -0.004905 -0.005947 -0.007105 -0.008368 -0.009720 -0.011136 -0.012590 -0.014048 -0.015476 -0.016833 -0.018081 -0.019180 -0.020093 -0.020785 -0.021228 -0.021399 -0.021285 -0.020880 -0.020190 -0.019229 -0.018024 -0.016609 -0.015026 -0.013325 -0.011559 -0.009782 -0.008048 -0.006407 -0.004900 -0.003563 -0.002419 -0.001479 -0.000742 -0.000196 0.000183 0.000430 0.000582 0.000687 0.000789 0.000935 0.001166 0.001515 0.002007 0.002657 0.003465 0.004423 0.005510 0.006694 0.007940 0.009203 0.010436 0.011593 0.012627 0.013497 0.014169 0.014618 0.014826 0.014789 0.014510 0.014004 0.013294 0.012406 0.011376 0.010239 0.009034 0.007799 0.006570 0.005379 0.004254 0.003217 0.002287 0.001475 0.000786 0.000221 -0.000225 -0.000558 -0.000791 -0.000935 -0.001005 -0.001014 -0.000977 -0.000906 -0.000814 -0.000710 -0.000604 -0.000501 -0.000406 -0.000322 -0.000251 -0.000192 -0.000144 -0.000107 -0.000079 -0.000058 -0.000043 -0.000032 -0.000023 -0.000016 -0.000010 -0.000005 0.000000 0.000005 0.000009 0.000012 0.000014 0.000014 0.000014 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000011 -0.000009 -0.000008 -0.000009 -0.000013 -0.000022 -0.000038 -0.000063 -0.000101 -0.000154 -0.000228 -0.000328 -0.000462 -0.000639 -0.000869 -0.001163 -0.001534 -0.001995 -0.002558 -0.003233 -0.004029 -0.004953 -0.006006 -0.007186 -0.008483 -0.009884 -0.011366 -0.012904 -0.014464 -0.016011 -0.017502 -0.018897 -0.020151 -0.021222 -0.022072 -0.022664 -0.022971 -0.022971 -0.022654 -0.022019 -0.021077 -0.019849 -0.018368 -0.016676 -0.014826 -0.012873 -0.010880 -0.008907 -0.007014 -0.005256 -0.003678 -0.002317 -0.001196 -0.000324 0.000303 0.000703 0.000907 0.000956 0.000899 0.000791 0.000689 0.000648 0.000718 0.000943 0.001352 0.001966 0.002790 0.003816 0.005022 0.006378 0.007840 0.009361 0.010886 0.012361 0.013731 0.014945 0.015959 0.016737 0.017255 0.017499 0.017466 0.017164 0.016611 0.015834 0.014866 0.013743 0.012507 0.011198 0.009857 0.008521 0.007224 0.005996 0.004858 0.003828 0.002917 0.002131 0.001470 0.000930 0.000502 0.000176 -0.000060 -0.000220 -0.000317 -0.000364 -0.000374 -0.000358 -0.000325 -0.000283 -0.000238 -0.000194 -0.000155 -0.000120 -0.000092 -0.000069 -0.000052 -0.000038 -0.000028 -0.000021 -0.000016 -0.000011 -0.000007 -0.000003 0.000001 0.000005 0.000008 0.000011 0.000013 0.000013 0.000013 0.000012 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000014 -0.000015 -0.000020 -0.000029 -0.000044 -0.000068 -0.000104 -0.000154 -0.000224 -0.000318 -0.000445 -0.000611 -0.000827 -0.001103 -0.001452 -0.001886 -0.002418 -0.003059 -0.003821 -0.004712 -0.005735 -0.006892 -0.008176 -0.009577 -0.011077 -0.012652 -0.014271 -0.015898 -0.017492 -0.019009 -0.020403 -0.021628 -0.022639 -0.023396 -0.023864 -0.024014 -0.023828 -0.023299 -0.022429 -0.021236 -0.019748 -0.018004 -0.016056 -0.013963 -0.011789 -0.009604 -0.007474 -0.005466 -0.003638 -0.002038 -0.000704 0.000342 0.001092 0.001555 0.001755 0.001729 0.001528 0.001209 0.000838 0.000482 0.000207 0.000071 0.000126 0.000411 0.000949 0.001750 0.002809 0.004102 0.005598 0.007250 0.009004 0.010801 0.012577 0.014269 0.015817 0.017167 0.018274 0.019104 0.019636 0.019859 0.019775 0.019399 0.018753 0.017870 0.016788 0.015547 0.014193 0.012770 0.011320 0.009882 0.008490 0.007174 0.005954 0.004849 0.003867 0.003013 0.002287 0.001683 0.001192 0.000804 0.000507 0.000288 0.000133 0.000029 -0.000034 -0.000069 -0.000083 -0.000084 -0.000078 -0.000067 -0.000056 -0.000044 -0.000035 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000005 -0.000003 -0.000000 0.000003 0.000006 0.000008 0.000010 0.000012 0.000012 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000015 -0.000015 -0.000015 -0.000017 -0.000021 -0.000028 -0.000041 -0.000062 -0.000092 -0.000136 -0.000196 -0.000279 -0.000390 -0.000537 -0.000728 -0.000974 -0.001286 -0.001677 -0.002159 -0.002745 -0.003446 -0.004272 -0.005230 -0.006325 -0.007553 -0.008908 -0.010377 -0.011939 -0.013567 -0.015227 -0.016879 -0.018481 -0.019985 -0.021342 -0.022503 -0.023423 -0.024061 -0.024381 -0.024357 -0.023973 -0.023225 -0.022121 -0.020682 -0.018946 -0.016958 -0.014777 -0.012470 -0.010109 -0.007769 -0.005525 -0.003446 -0.001595 -0.000022 0.001235 0.002155 0.002732 0.002980 0.002929 0.002624 0.002124 0.001496 0.000816 0.000162 -0.000393 -0.000777 -0.000932 -0.000814 -0.000390 0.000350 0.001404 0.002750 0.004352 0.006162 0.008121 0.010163 0.012217 0.014211 0.016077 0.017751 0.019180 0.020320 0.021141 0.021626 0.021771 0.021587 0.021092 0.020317 0.019301 0.018085 0.016717 0.015245 0.013714 0.012169 0.010648 0.009186 0.007809 0.006539 0.005391 0.004372 0.003485 0.002727 0.002093 0.001572 0.001154 0.000826 0.000575 0.000389 0.000253 0.000159 0.000094 0.000052 0.000026 0.000010 0.000001 -0.000003 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000010 0.000011 0.000012 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000016 -0.000018 -0.000024 -0.000034 -0.000050 -0.000075 -0.000110 -0.000160 -0.000228 -0.000320 -0.000443 -0.000604 -0.000813 -0.001081 -0.001418 -0.001838 -0.002353 -0.002975 -0.003716 -0.004583 -0.005584 -0.006721 -0.007990 -0.009383 -0.010884 -0.012470 -0.014112 -0.015774 -0.017414 -0.018985 -0.020438 -0.021723 -0.022789 -0.023590 -0.024085 -0.024239 -0.024027 -0.023437 -0.022468 -0.021133 -0.019461 -0.017492 -0.015281 -0.012895 -0.010406 -0.007893 -0.005439 -0.003123 -0.001018 0.000811 0.002310 0.003443 0.004189 0.004547 0.004535 0.004189 0.003562 0.002721 0.001744 0.000716 -0.000276 -0.001146 -0.001816 -0.002220 -0.002303 -0.002032 -0.001389 -0.000376 0.000985 0.002659 0.004593 0.006724 0.008981 0.011284 0.013556 0.015718 0.017699 0.019436 0.020877 0.021983 0.022732 0.023113 0.023131 0.022804 0.022159 0.021234 0.020072 0.018722 0.017234 0.015658 0.014042 0.012429 0.010857 0.009359 0.007960 0.006677 0.005523 0.004503 0.003618 0.002862 0.002229 0.001708 0.001288 0.000955 0.000697 0.000501 0.000354 0.000246 0.000168 0.000113 0.000075 0.000050 0.000033 0.000022 0.000016 0.000012 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000013 -0.000013 -0.000014 -0.000015 -0.000019 -0.000026 -0.000038 -0.000056 -0.000084 -0.000122 -0.000176 -0.000249 -0.000347 -0.000477 -0.000648 -0.000868 -0.001148 -0.001501 -0.001937 -0.002471 -0.003112 -0.003873 -0.004760 -0.005779 -0.006931 -0.008211 -0.009610 -0.011109 -0.012684 -0.014304 -0.015932 -0.017522 -0.019027 -0.020396 -0.021577 -0.022520 -0.023178 -0.023510 -0.023483 -0.023075 -0.022275 -0.021088 -0.019532 -0.017640 -0.015459 -0.013052 -0.010490 -0.007853 -0.005227 -0.002698 -0.000350 0.001738 0.003500 0.004883 0.005849 0.006380 0.006480 0.006169 0.005492 0.004509 0.003295 0.001937 0.000531 -0.000828 -0.002043 -0.003029 -0.003711 -0.004028 -0.003942 -0.003429 -0.002492 -0.001150 0.000559 0.002582 0.004851 0.007288 0.009810 0.012329 0.014761 0.017026 0.019051 0.020779 0.022162 0.023171 0.023790 0.024019 0.023873 0.023376 0.022565 0.021485 0.020183 0.018713 0.017128 0.015478 0.013810 0.012167 0.010584 0.009091 0.007708 0.006452 0.005329 0.004343 0.003491 0.002768 0.002164 0.001669 0.001269 0.000952 0.000705 0.000515 0.000371 0.000264 0.000185 0.000129 0.000089 0.000062 0.000044 0.000032 0.000025 0.000020 0.000017 0.000015 0.000013 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000015 -0.000019 -0.000027 -0.000040 -0.000060 -0.000089 -0.000129 -0.000185 -0.000261 -0.000362 -0.000495 -0.000669 -0.000894 -0.001179 -0.001537 -0.001979 -0.002517 -0.003162 -0.003924 -0.004810 -0.005825 -0.006967 -0.008231 -0.009606 -0.011073 -0.012605 -0.014170 -0.015730 -0.017238 -0.018645 -0.019901 -0.020952 -0.021749 -0.022244 -0.022398 -0.022181 -0.021572 -0.020565 -0.019167 -0.017402 -0.015309 -0.012941 -0.010365 -0.007660 -0.004910 -0.002208 0.000356 0.002695 0.004727 0.006384 0.007612 0.008376 0.008659 0.008468 0.007831 0.006796 0.005433 0.003823 0.002065 0.000260 -0.001484 -0.003066 -0.004389 -0.005371 -0.005947 -0.006071 -0.005719 -0.004888 -0.003598 -0.001887 0.000189 0.002559 0.005141 0.007845 0.010579 0.013250 0.015770 0.018062 0.020056 0.021703 0.022963 0.023818 0.024261 0.024305 0.023971 0.023295 0.022320 0.021096 0.019676 0.018116 0.016468 0.014784 0.013107 0.011477 0.009926 0.008478 0.007151 0.005955 0.004897 0.003975 0.003184 0.002518 0.001965 0.001514 0.001151 0.000865 0.000641 0.000469 0.000339 0.000242 0.000171 0.000120 0.000084 0.000060 0.000044 0.000034 0.000027 0.000023 0.000020 0.000017 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000011 -0.000012 -0.000014 -0.000019 -0.000028 -0.000042 -0.000062 -0.000091 -0.000132 -0.000188 -0.000264 -0.000365 -0.000498 -0.000671 -0.000894 -0.001177 -0.001531 -0.001968 -0.002498 -0.003133 -0.003880 -0.004747 -0.005736 -0.006846 -0.008071 -0.009396 -0.010802 -0.012264 -0.013746 -0.015209 -0.016607 -0.017891 -0.019009 -0.019909 -0.020541 -0.020859 -0.020827 -0.020414 -0.019605 -0.018397 -0.016801 -0.014846 -0.012574 -0.010046 -0.007332 -0.004517 -0.001690 0.001052 0.003614 0.005907 0.007847 0.009365 0.010407 0.010940 0.010950 0.010447 0.009465 0.008058 0.006301 0.004286 0.002118 -0.000093 -0.002232 -0.004189 -0.005859 -0.007156 -0.008007 -0.008362 -0.008192 -0.007495 -0.006286 -0.004606 -0.002511 -0.000076 0.002614 0.005464 0.008377 0.011252 0.013997 0.016525 0.018764 0.020655 0.022154 0.023237 0.023894 0.024132 0.023972 0.023447 0.022599 0.021478 0.020138 0.018635 0.017024 0.015357 0.013683 0.012041 0.010467 0.008988 0.007623 0.006385 0.005282 0.004315 0.003480 0.002771 0.002179 0.001692 0.001297 0.000982 0.000734 0.000541 0.000394 0.000283 0.000201 0.000142 0.000100 0.000072 0.000053 0.000040 0.000032 0.000027 0.000023 0.000020 0.000018 0.000016 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000011 -0.000013 -0.000019 -0.000028 -0.000042 -0.000062 -0.000091 -0.000131 -0.000186 -0.000260 -0.000358 -0.000487 -0.000656 -0.000872 -0.001147 -0.001490 -0.001912 -0.002424 -0.003035 -0.003754 -0.004586 -0.005533 -0.006591 -0.007755 -0.009009 -0.010332 -0.011699 -0.013074 -0.014418 -0.015684 -0.016824 -0.017785 -0.018518 -0.018973 -0.019106 -0.018883 -0.018277 -0.017275 -0.015877 -0.014099 -0.011974 -0.009550 -0.006889 -0.004070 -0.001179 0.001689 0.004435 0.006961 0.009175 0.010993 0.012345 0.013177 0.013459 0.013180 0.012354 0.011019 0.009235 0.007085 0.004667 0.002091 -0.000522 -0.003052 -0.005382 -0.007401 -0.009015 -0.010149 -0.010746 -0.010776 -0.010232 -0.009130 -0.007510 -0.005429 -0.002964 -0.000203 0.002755 0.005808 0.008852 0.011786 0.014521 0.016976 0.019088 0.020809 0.022108 0.022973 0.023406 0.023426 0.023064 0.022361 0.021364 0.020129 0.018712 0.017168 0.015552 0.013913 0.012294 0.010730 0.009251 0.007878 0.006627 0.005506 0.004517 0.003660 0.002929 0.002314 0.001806 0.001391 0.001059 0.000795 0.000589 0.000431 0.000311 0.000222 0.000157 0.000111 0.000079 0.000058 0.000044 0.000035 0.000029 0.000025 0.000021 0.000019 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000010 -0.000013 -0.000018 -0.000027 -0.000041 -0.000060 -0.000088 -0.000126 -0.000179 -0.000249 -0.000343 -0.000466 -0.000627 -0.000833 -0.001093 -0.001418 -0.001819 -0.002303 -0.002882 -0.003561 -0.004344 -0.005234 -0.006226 -0.007312 -0.008477 -0.009700 -0.010953 -0.012203 -0.013410 -0.014527 -0.015508 -0.016301 -0.016857 -0.017128 -0.017075 -0.016663 -0.015869 -0.014684 -0.013112 -0.011173 -0.008903 -0.006354 -0.003593 -0.000700 0.002233 0.005109 0.007826 0.010285 0.012392 0.014062 0.015227 0.015834 0.015854 0.015280 0.014130 0.012445 0.010294 0.007762 0.004953 0.001986 -0.001014 -0.003921 -0.006610 -0.008968 -0.010894 -0.012308 -0.013152 -0.013390 -0.013015 -0.012040 -0.010504 -0.008467 -0.006005 -0.003209 -0.000181 0.002974 0.006147 0.009235 0.012142 0.014783 0.017090 0.019011 0.020511 0.021573 0.022197 0.022399 0.022207 0.021660 0.020805 0.019695 0.018387 0.016938 0.015401 0.013827 0.012259 0.010735 0.009285 0.007933 0.006694 0.005580 0.004593 0.003734 0.002998 0.002377 0.001862 0.001439 0.001099 0.000828 0.000615 0.000451 0.000326 0.000233 0.000165 0.000117 0.000084 0.000061 0.000046 0.000037 0.000030 0.000025 0.000021 0.000019 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000012 -0.000017 -0.000026 -0.000039 -0.000057 -0.000084 -0.000120 -0.000169 -0.000234 -0.000322 -0.000438 -0.000587 -0.000779 -0.001022 -0.001325 -0.001697 -0.002148 -0.002685 -0.003315 -0.004041 -0.004863 -0.005776 -0.006772 -0.007835 -0.008944 -0.010071 -0.011183 -0.012240 -0.013199 -0.014011 -0.014629 -0.015004 -0.015093 -0.014855 -0.014261 -0.013292 -0.011941 -0.010215 -0.008138 -0.005749 -0.003105 -0.000274 0.002659 0.005602 0.008453 0.011112 0.013477 0.015454 0.016958 0.017923 0.018297 0.018053 0.017187 0.015722 0.013704 0.011203 0.008311 0.005139 0.001807 -0.001553 -0.004811 -0.007837 -0.010513 -0.012736 -0.014421 -0.015506 -0.015955 -0.015756 -0.014922 -0.013492 -0.011524 -0.009096 -0.006299 -0.003237 -0.000019 0.003245 0.006448 0.009491 0.012285 0.014757 0.016853 0.018534 0.019779 0.020587 0.020967 0.020947 0.020563 0.019861 0.018893 0.017714 0.016380 0.014945 0.013460 0.011970 0.010511 0.009116 0.007809 0.006607 0.005521 0.004556 0.003714 0.002989 0.002376 0.001866 0.001446 0.001106 0.000835 0.000622 0.000457 0.000331 0.000237 0.000168 0.000119 0.000085 0.000062 0.000046 0.000036 0.000029 0.000024 0.000021 0.000018 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000010 -0.000016 -0.000024 -0.000036 -0.000054 -0.000078 -0.000111 -0.000156 -0.000216 -0.000297 -0.000403 -0.000540 -0.000716 -0.000938 -0.001215 -0.001556 -0.001968 -0.002458 -0.003033 -0.003694 -0.004440 -0.005267 -0.006165 -0.007117 -0.008103 -0.009096 -0.010062 -0.010964 -0.011758 -0.012400 -0.012842 -0.013039 -0.012949 -0.012536 -0.011774 -0.010645 -0.009146 -0.007290 -0.005101 -0.002623 0.000087 0.002955 0.005897 0.008818 0.011617 0.014191 0.016440 0.018269 0.019595 0.020352 0.020493 0.019992 0.018848 0.017087 0.014760 0.011939 0.008722 0.005220 0.001561 -0.002122 -0.005694 -0.009024 -0.011990 -0.014485 -0.016422 -0.017737 -0.018391 -0.018370 -0.017686 -0.016376 -0.014499 -0.012132 -0.009366 -0.006306 -0.003061 0.000256 0.003535 0.006676 0.009588 0.012195 0.014438 0.016276 0.017687 0.018664 0.019215 0.019364 0.019146 0.018603 0.017787 0.016750 0.015548 0.014234 0.012859 0.011466 0.010094 0.008775 0.007533 0.006387 0.005348 0.004423 0.003612 0.002914 0.002321 0.001826 0.001418 0.001087 0.000822 0.000613 0.000451 0.000327 0.000234 0.000166 0.000117 0.000083 0.000060 0.000045 0.000035 0.000028 0.000023 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000022 -0.000033 -0.000049 -0.000071 -0.000101 -0.000142 -0.000196 -0.000269 -0.000365 -0.000489 -0.000647 -0.000848 -0.001097 -0.001403 -0.001773 -0.002214 -0.002729 -0.003321 -0.003988 -0.004724 -0.005518 -0.006356 -0.007215 -0.008070 -0.008888 -0.009633 -0.010264 -0.010738 -0.011009 -0.011035 -0.010777 -0.010203 -0.009288 -0.008020 -0.006398 -0.004436 -0.002163 0.000374 0.003118 0.005993 0.008914 0.011786 0.014506 0.016973 0.019088 0.020757 0.021899 0.022450 0.022365 0.021621 0.020220 0.018192 0.015588 0.012487 0.008986 0.005201 0.001260 -0.002701 -0.006544 -0.010136 -0.013354 -0.016089 -0.018253 -0.019778 -0.020625 -0.020777 -0.020247 -0.019068 -0.017299 -0.015015 -0.012308 -0.009281 -0.006046 -0.002714 0.000605 0.003806 0.006800 0.009507 0.011868 0.013839 0.015393 0.016522 0.017232 0.017543 0.017487 0.017105 0.016445 0.015558 0.014499 0.013319 0.012068 0.010789 0.009520 0.008294 0.007134 0.006060 0.005083 0.004211 0.003445 0.002784 0.002221 0.001750 0.001362 0.001046 0.000792 0.000591 0.000435 0.000316 0.000226 0.000160 0.000113 0.000080 0.000058 0.000043 0.000033 0.000026 0.000021 0.000017 0.000015 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000007 -0.000012 -0.000019 -0.000029 -0.000044 -0.000063 -0.000090 -0.000127 -0.000176 -0.000241 -0.000326 -0.000436 -0.000577 -0.000754 -0.000975 -0.001246 -0.001573 -0.001962 -0.002417 -0.002939 -0.003525 -0.004168 -0.004858 -0.005580 -0.006313 -0.007031 -0.007704 -0.008296 -0.008769 -0.009081 -0.009191 -0.009059 -0.008648 -0.007930 -0.006884 -0.005499 -0.003779 -0.001740 0.000587 0.003155 0.005902 0.008755 0.011626 0.014422 0.017042 0.019384 0.021352 0.022854 0.023812 0.024164 0.023867 0.022902 0.021273 0.019012 0.016173 0.012837 0.009101 0.005085 0.000915 -0.003270 -0.007333 -0.011140 -0.014566 -0.017503 -0.019861 -0.021571 -0.022593 -0.022909 -0.022529 -0.021487 -0.019837 -0.017655 -0.015031 -0.012068 -0.008874 -0.005562 -0.002242 0.000984 0.004023 0.006797 0.009244 0.011318 0.012992 0.014253 0.015105 0.015566 0.015665 0.015440 0.014936 0.014203 0.013292 0.012254 0.011137 0.009982 0.008829 0.007707 0.006641 0.005651 0.004747 0.003939 0.003227 0.002612 0.002087 0.001648 0.001284 0.000987 0.000749 0.000560 0.000413 0.000300 0.000215 0.000152 0.000108 0.000076 0.000055 0.000040 0.000030 0.000024 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000003 -0.000006 -0.000010 -0.000016 -0.000026 -0.000038 -0.000056 -0.000080 -0.000112 -0.000155 -0.000212 -0.000287 -0.000383 -0.000506 -0.000661 -0.000854 -0.001090 -0.001375 -0.001714 -0.002109 -0.002561 -0.003067 -0.003619 -0.004207 -0.004817 -0.005427 -0.006013 -0.006546 -0.006993 -0.007317 -0.007480 -0.007442 -0.007168 -0.006623 -0.005783 -0.004628 -0.003153 -0.001362 0.000725 0.003077 0.005645 0.008367 0.011169 0.013966 0.016664 0.019164 0.021369 0.023181 0.024515 0.025293 0.025458 0.024969 0.023810 0.021988 0.019535 0.016508 0.012987 0.009073 0.004881 0.000542 -0.003810 -0.008037 -0.012006 -0.015592 -0.018688 -0.021202 -0.023068 -0.024242 -0.024707 -0.024470 -0.023564 -0.022042 -0.019976 -0.017456 -0.014581 -0.011459 -0.008199 -0.004911 -0.001697 0.001353 0.004159 0.006659 0.008807 0.010573 0.011943 0.012919 0.013515 0.013756 0.013680 0.013327 0.012746 0.011985 0.011091 0.010112 0.009089 0.008057 0.007047 0.006083 0.005184 0.004362 0.003624 0.002974 0.002410 0.001929 0.001525 0.001190 0.000917 0.000697 0.000522 0.000385 0.000280 0.000201 0.000143 0.000101 0.000072 0.000051 0.000037 0.000028 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000004 -0.000008 -0.000014 -0.000022 -0.000033 -0.000049 -0.000069 -0.000098 -0.000135 -0.000185 -0.000250 -0.000333 -0.000439 -0.000573 -0.000738 -0.000941 -0.001186 -0.001476 -0.001814 -0.002199 -0.002628 -0.003093 -0.003584 -0.004086 -0.004581 -0.005043 -0.005447 -0.005760 -0.005948 -0.005976 -0.005807 -0.005409 -0.004752 -0.003813 -0.002576 -0.001037 0.000796 0.002903 0.005251 0.007790 0.010460 0.013186 0.015886 0.018467 0.020833 0.022889 0.024543 0.025711 0.026320 0.026315 0.025659 0.024337 0.022359 0.019759 0.016594 0.012944 0.008908 0.004603 0.000153 -0.004305 -0.008636 -0.012711 -0.016405 -0.019613 -0.022243 -0.024231 -0.025531 -0.026126 -0.026021 -0.025247 -0.023856 -0.021917 -0.019517 -0.016751 -0.013727 -0.010549 -0.007326 -0.004157 -0.001131 0.001674 0.004196 0.006388 0.008218 0.009672 0.010749 0.011460 0.011830 0.011890 0.011680 0.011244 0.010629 0.009879 0.009039 0.008147 0.007240 0.006345 0.005487 0.004683 0.003946 0.003283 0.002698 0.002190 0.001756 0.001390 0.001087 0.000839 0.000639 0.000480 0.000355 0.000259 0.000187 0.000133 0.000094 0.000067 0.000048 0.000035 0.000026 0.000020 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000006 -0.000011 -0.000018 -0.000028 -0.000042 -0.000060 -0.000085 -0.000117 -0.000160 -0.000215 -0.000286 -0.000377 -0.000490 -0.000631 -0.000803 -0.001010 -0.001255 -0.001539 -0.001861 -0.002218 -0.002602 -0.003003 -0.003406 -0.003793 -0.004143 -0.004429 -0.004621 -0.004689 -0.004600 -0.004320 -0.003820 -0.003073 -0.002059 -0.000766 0.000808 0.002656 0.004755 0.007070 0.009555 0.012147 0.014775 0.017357 0.019806 0.022027 0.023930 0.025426 0.026434 0.026887 0.026732 0.025936 0.024486 0.022394 0.019694 0.016442 0.012719 0.008621 0.004262 -0.000234 -0.004737 -0.009114 -0.013237 -0.016986 -0.020258 -0.022963 -0.025036 -0.026433 -0.027136 -0.027149 -0.026501 -0.025240 -0.023434 -0.021166 -0.018528 -0.015623 -0.012555 -0.009425 -0.006331 -0.003360 -0.000589 0.001923 0.004128 0.005995 0.007507 0.008661 0.009468 0.009947 0.010129 0.010049 0.009749 0.009272 0.008660 0.007954 0.007193 0.006408 0.005629 0.004876 0.004169 0.003518 0.002931 0.002412 0.001961 0.001575 0.001250 0.000980 0.000759 0.000580 0.000437 0.000325 0.000238 0.000172 0.000123 0.000088 0.000063 0.000045 0.000033 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000001 -0.000000 -0.000004 -0.000008 -0.000015 -0.000024 -0.000036 -0.000052 -0.000073 -0.000100 -0.000137 -0.000184 -0.000244 -0.000320 -0.000415 -0.000533 -0.000677 -0.000849 -0.001053 -0.001288 -0.001553 -0.001844 -0.002154 -0.002473 -0.002787 -0.003078 -0.003327 -0.003509 -0.003597 -0.003562 -0.003374 -0.003004 -0.002424 -0.001611 -0.000548 0.000775 0.002359 0.004194 0.006258 0.008516 0.010920 0.013413 0.015923 0.018373 0.020676 0.022745 0.024493 0.025834 0.026693 0.027006 0.026724 0.025817 0.024275 0.022110 0.019356 0.016070 0.012329 0.008228 0.003875 -0.000607 -0.005094 -0.009457 -0.013572 -0.017325 -0.020612 -0.023349 -0.025471 -0.026936 -0.027723 -0.027838 -0.027305 -0.026172 -0.024502 -0.022374 -0.019879 -0.017112 -0.014174 -0.011164 -0.008173 -0.005287 -0.002579 -0.000107 0.002083 0.003958 0.005502 0.006710 0.007589 0.008159 0.008445 0.008481 0.008304 0.007954 0.007471 0.006893 0.006256 0.005589 0.004921 0.004271 0.003658 0.003091 0.002580 0.002126 0.001732 0.001394 0.001109 0.000872 0.000678 0.000520 0.000394 0.000294 0.000217 0.000158 0.000114 0.000082 0.000059 0.000042 0.000031 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000001 -0.000002 -0.000006 -0.000012 -0.000020 -0.000031 -0.000044 -0.000062 -0.000086 -0.000116 -0.000156 -0.000206 -0.000269 -0.000348 -0.000446 -0.000564 -0.000706 -0.000872 -0.001063 -0.001278 -0.001510 -0.001755 -0.002001 -0.002236 -0.002444 -0.002606 -0.002698 -0.002698 -0.002578 -0.002311 -0.001871 -0.001234 -0.000379 0.000708 0.002037 0.003605 0.005403 0.007407 0.009584 0.011887 0.014261 0.016637 0.018941 0.021092 0.023005 0.024597 0.025789 0.026511 0.026702 0.026318 0.025330 0.023731 0.021534 0.018772 0.015501 0.011796 0.007746 0.003458 -0.000953 -0.005366 -0.009659 -0.013713 -0.017418 -0.020675 -0.023403 -0.025538 -0.027040 -0.027889 -0.028087 -0.027658 -0.026647 -0.025113 -0.023132 -0.020789 -0.018175 -0.015387 -0.012517 -0.009654 -0.006879 -0.004260 -0.001855 0.000291 0.002148 0.003698 0.004936 0.005866 0.006506 0.006878 0.007012 0.006944 0.006708 0.006342 0.005882 0.005360 0.004804 0.004241 0.003689 0.003165 0.002679 0.002240 0.001850 0.001510 0.001218 0.000973 0.000768 0.000599 0.000462 0.000352 0.000265 0.000197 0.000145 0.000106 0.000077 0.000056 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000003 0.000000 -0.000004 -0.000009 -0.000016 -0.000026 -0.000038 -0.000053 -0.000073 -0.000099 -0.000131 -0.000173 -0.000225 -0.000289 -0.000369 -0.000465 -0.000580 -0.000714 -0.000867 -0.001036 -0.001218 -0.001406 -0.001589 -0.001757 -0.001893 -0.001982 -0.002001 -0.001929 -0.001742 -0.001416 -0.000927 -0.000254 0.000621 0.001710 0.003021 0.004550 0.006288 0.008211 0.010287 0.012471 0.014710 0.016940 0.019089 0.021080 0.022836 0.024277 0.025329 0.025928 0.026016 0.025552 0.024513 0.022891 0.020701 0.017974 0.014765 0.011144 0.007198 0.003027 -0.001260 -0.005547 -0.009719 -0.013662 -0.017273 -0.020457 -0.023136 -0.025251 -0.026761 -0.027647 -0.027910 -0.027573 -0.026676 -0.025277 -0.023445 -0.021261 -0.018813 -0.016189 -0.013478 -0.010763 -0.008120 -0.005614 -0.003301 -0.001222 0.000592 0.002125 0.003368 0.004328 0.005016 0.005455 0.005670 0.005693 0.005557 0.005296 0.004941 0.004523 0.004070 0.003603 0.003141 0.002700 0.002291 0.001919 0.001588 0.001300 0.001052 0.000843 0.000669 0.000525 0.000408 0.000313 0.000238 0.000178 0.000133 0.000098 0.000072 0.000053 0.000039 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000004 0.000002 -0.000002 -0.000007 -0.000014 -0.000022 -0.000032 -0.000046 -0.000062 -0.000083 -0.000110 -0.000144 -0.000186 -0.000238 -0.000302 -0.000379 -0.000471 -0.000577 -0.000697 -0.000829 -0.000968 -0.001107 -0.001237 -0.001348 -0.001426 -0.001454 -0.001415 -0.001288 -0.001051 -0.000684 -0.000166 0.000523 0.001397 0.002467 0.003739 0.005210 0.006868 0.008691 0.010650 0.012700 0.014793 0.016866 0.018853 0.020684 0.022283 0.023578 0.024501 0.024990 0.024994 0.024475 0.023412 0.021799 0.019651 0.016998 0.013892 0.010400 0.006603 0.002595 -0.001520 -0.005634 -0.009639 -0.013428 -0.016903 -0.019975 -0.022571 -0.024634 -0.026125 -0.027026 -0.027336 -0.027078 -0.026287 -0.025018 -0.023336 -0.021316 -0.019040 -0.016592 -0.014054 -0.011503 -0.009010 -0.006638 -0.004436 -0.002447 -0.000697 0.000796 0.002024 0.002991 0.003708 0.004194 0.004472 0.004570 0.004518 0.004347 0.004085 0.003760 0.003397 0.003017 0.002638 0.002273 0.001932 0.001622 0.001347 0.001106 0.000899 0.000724 0.000577 0.000456 0.000357 0.000277 0.000212 0.000161 0.000121 0.000090 0.000067 0.000050 0.000037 0.000027 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000006 0.000005 0.000003 -0.000000 -0.000005 -0.000011 -0.000019 -0.000028 -0.000039 -0.000053 -0.000071 -0.000092 -0.000119 -0.000153 -0.000195 -0.000245 -0.000306 -0.000378 -0.000461 -0.000553 -0.000653 -0.000756 -0.000855 -0.000942 -0.001007 -0.001038 -0.001020 -0.000936 -0.000768 -0.000499 -0.000108 0.000422 0.001108 0.001963 0.002997 0.004213 0.005608 0.007170 0.008880 0.010708 0.012614 0.014550 0.016461 0.018284 0.019952 0.021399 0.022555 0.023359 0.023753 0.023691 0.023139 0.022077 0.020502 0.018427 0.015882 0.012915 0.009589 0.005980 0.002176 -0.001728 -0.005630 -0.009429 -0.013026 -0.016330 -0.019257 -0.021739 -0.023722 -0.025169 -0.026064 -0.026405 -0.026212 -0.025519 -0.024375 -0.022841 -0.020987 -0.018889 -0.016623 -0.014267 -0.011892 -0.009564 -0.007340 -0.005268 -0.003385 -0.001719 -0.000286 0.000908 0.001863 0.002590 0.003105 0.003428 0.003584 0.003601 0.003504 0.003321 0.003077 0.002794 0.002492 0.002185 0.001888 0.001609 0.001355 0.001128 0.000930 0.000759 0.000615 0.000494 0.000393 0.000310 0.000243 0.000188 0.000144 0.000110 0.000083 0.000062 0.000047 0.000035 0.000026 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000004 0.000001 -0.000004 -0.000009 -0.000016 -0.000024 -0.000034 -0.000046 -0.000060 -0.000077 -0.000099 -0.000125 -0.000158 -0.000197 -0.000244 -0.000300 -0.000363 -0.000433 -0.000507 -0.000580 -0.000647 -0.000700 -0.000729 -0.000723 -0.000670 -0.000554 -0.000361 -0.000073 0.000327 0.000853 0.001521 0.002343 0.003325 0.004470 0.005776 0.007230 0.008815 0.010502 0.012256 0.014031 0.015776 0.017434 0.018943 0.020242 0.021267 0.021962 0.022276 0.022165 0.021599 0.020561 0.019048 0.017073 0.014664 0.011866 0.008737 0.005347 0.001778 -0.001882 -0.005540 -0.009102 -0.012476 -0.015579 -0.018333 -0.020675 -0.022555 -0.023938 -0.024809 -0.025166 -0.025026 -0.024421 -0.023395 -0.022006 -0.020317 -0.018398 -0.016319 -0.014151 -0.011960 -0.009806 -0.007742 -0.005813 -0.004052 -0.002485 -0.001126 0.000015 0.000942 0.001662 0.002188 0.002540 0.002739 0.002808 0.002772 0.002655 0.002479 0.002265 0.002029 0.001786 0.001548 0.001323 0.001118 0.000934 0.000773 0.000635 0.000518 0.000419 0.000336 0.000268 0.000211 0.000165 0.000128 0.000098 0.000075 0.000057 0.000043 0.000032 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000006 0.000005 0.000001 -0.000003 -0.000008 -0.000014 -0.000021 -0.000030 -0.000040 -0.000051 -0.000065 -0.000082 -0.000102 -0.000127 -0.000157 -0.000192 -0.000234 -0.000282 -0.000333 -0.000386 -0.000436 -0.000478 -0.000504 -0.000506 -0.000474 -0.000397 -0.000261 -0.000053 0.000241 0.000636 0.001146 0.001784 0.002559 0.003477 0.004542 0.005748 0.007087 0.008539 0.010080 0.011677 0.013288 0.014867 0.016362 0.017716 0.018873 0.019776 0.020374 0.020619 0.020475 0.019912 0.018916 0.017485 0.015631 0.013381 0.010775 0.007866 0.004720 0.001410 -0.001982 -0.005372 -0.008673 -0.011802 -0.014682 -0.017242 -0.019423 -0.021181 -0.022483 -0.023314 -0.023673 -0.023575 -0.023049 -0.022136 -0.020887 -0.019360 -0.017618 -0.015726 -0.013749 -0.011745 -0.009772 -0.007876 -0.006098 -0.004469 -0.003012 -0.001742 -0.000666 0.000217 0.000915 0.001438 0.001803 0.002030 0.002138 0.002150 0.002085 0.001966 0.001808 0.001628 0.001440 0.001253 0.001075 0.000911 0.000764 0.000636 0.000525 0.000431 0.000352 0.000285 0.000229 0.000183 0.000144 0.000113 0.000087 0.000067 0.000051 0.000039 0.000030 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000005 0.000002 -0.000002 -0.000007 -0.000013 -0.000019 -0.000027 -0.000035 -0.000044 -0.000055 -0.000068 -0.000083 -0.000101 -0.000124 -0.000150 -0.000181 -0.000215 -0.000252 -0.000289 -0.000321 -0.000343 -0.000349 -0.000332 -0.000282 -0.000190 -0.000044 0.000168 0.000457 0.000838 0.001322 0.001919 0.002638 0.003485 0.004461 0.005562 0.006779 0.008095 0.009488 0.010927 0.012375 0.013790 0.015126 0.016330 0.017353 0.018143 0.018654 0.018844 0.018678 0.018133 0.017194 0.015860 0.014144 0.012068 0.009670 0.006998 0.004111 0.001077 -0.002032 -0.005137 -0.008161 -0.011029 -0.013670 -0.016021 -0.018028 -0.019649 -0.020857 -0.021635 -0.021985 -0.021920 -0.021464 -0.020655 -0.019540 -0.018170 -0.016602 -0.014896 -0.013107 -0.011293 -0.009501 -0.007777 -0.006155 -0.004665 -0.003328 -0.002156 -0.001156 -0.000327 0.000336 0.000843 0.001209 0.001450 0.001584 0.001631 0.001608 0.001533 0.001422 0.001289 0.001146 0.001001 0.000863 0.000734 0.000619 0.000518 0.000430 0.000356 0.000293 0.000239 0.000194 0.000156 0.000124 0.000098 0.000076 0.000059 0.000045 0.000035 0.000027 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000007 0.000006 0.000005 0.000002 -0.000002 -0.000006 -0.000011 -0.000017 -0.000024 -0.000031 -0.000039 -0.000047 -0.000057 -0.000068 -0.000081 -0.000097 -0.000115 -0.000137 -0.000162 -0.000187 -0.000211 -0.000229 -0.000237 -0.000230 -0.000200 -0.000139 -0.000040 0.000108 0.000316 0.000593 0.000951 0.001400 0.001950 0.002608 0.003378 0.004261 0.005254 0.006347 0.007526 0.008771 0.010054 0.011343 0.012599 0.013781 0.014843 0.015740 0.016427 0.016861 0.017005 0.016830 0.016313 0.015442 0.014217 0.012648 0.010757 0.008576 0.006150 0.003532 0.000782 -0.002034 -0.004847 -0.007586 -0.010184 -0.012578 -0.014710 -0.016533 -0.018009 -0.019112 -0.019830 -0.020162 -0.020120 -0.019726 -0.019015 -0.018025 -0.016806 -0.015407 -0.013880 -0.012278 -0.010649 -0.009038 -0.007485 -0.006022 -0.004674 -0.003461 -0.002393 -0.001477 -0.000712 -0.000093 0.000388 0.000744 0.000989 0.001138 0.001208 0.001216 0.001176 0.001102 0.001007 0.000900 0.000791 0.000684 0.000585 0.000496 0.000417 0.000349 0.000291 0.000241 0.000199 0.000163 0.000132 0.000106 0.000084 0.000066 0.000051 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000004 0.000002 -0.000001 -0.000005 -0.000010 -0.000016 -0.000022 -0.000028 -0.000034 -0.000041 -0.000048 -0.000056 -0.000064 -0.000075 -0.000088 -0.000103 -0.000119 -0.000135 -0.000149 -0.000158 -0.000156 -0.000140 -0.000102 -0.000037 0.000063 0.000208 0.000404 0.000663 0.000993 0.001403 0.001901 0.002493 0.003184 0.003973 0.004857 0.005828 0.006873 0.007973 0.009105 0.010240 0.011344 0.012380 0.013309 0.014089 0.014681 0.015048 0.015156 0.014979 0.014499 0.013704 0.012593 0.011177 0.009475 0.007516 0.005339 0.002992 0.000528 -0.001995 -0.004513 -0.006966 -0.009292 -0.011436 -0.013347 -0.014982 -0.016308 -0.017302 -0.017953 -0.018260 -0.018234 -0.017895 -0.017273 -0.016402 -0.015325 -0.014087 -0.012733 -0.011310 -0.009862 -0.008428 -0.007043 -0.005737 -0.004531 -0.003443 -0.002483 -0.001655 -0.000959 -0.000392 0.000056 0.000392 0.000632 0.000787 0.000872 0.000901 0.000886 0.000841 0.000776 0.000699 0.000617 0.000537 0.000462 0.000393 0.000333 0.000280 0.000235 0.000197 0.000164 0.000135 0.000110 0.000089 0.000071 0.000055 0.000043 0.000033 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000002 -0.000001 -0.000005 -0.000009 -0.000014 -0.000019 -0.000025 -0.000030 -0.000035 -0.000040 -0.000046 -0.000052 -0.000058 -0.000067 -0.000076 -0.000086 -0.000096 -0.000103 -0.000104 -0.000096 -0.000074 -0.000033 0.000032 0.000129 0.000265 0.000446 0.000682 0.000980 0.001348 0.001792 0.002318 0.002929 0.003625 0.004403 0.005255 0.006170 0.007132 0.008120 0.009109 0.010070 0.010970 0.011774 0.012447 0.012953 0.013261 0.013341 0.013170 0.012731 0.012016 0.011022 0.009760 0.008247 0.006507 0.004577 0.002496 0.000313 -0.001920 -0.004149 -0.006320 -0.008378 -0.010275 -0.011966 -0.013414 -0.014590 -0.015473 -0.016054 -0.016332 -0.016317 -0.016026 -0.015484 -0.014724 -0.013781 -0.012694 -0.011505 -0.010253 -0.008977 -0.007713 -0.006491 -0.005337 -0.004271 -0.003307 -0.002454 -0.001716 -0.001093 -0.000581 -0.000174 0.000138 0.000365 0.000518 0.000610 0.000653 0.000657 0.000633 0.000590 0.000536 0.000477 0.000417 0.000360 0.000309 0.000263 0.000223 0.000189 0.000159 0.000133 0.000111 0.000091 0.000074 0.000059 0.000046 0.000036 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 -0.000001 -0.000004 -0.000008 -0.000012 -0.000017 -0.000022 -0.000026 -0.000031 -0.000034 -0.000038 -0.000042 -0.000046 -0.000050 -0.000056 -0.000061 -0.000066 -0.000068 -0.000064 -0.000052 -0.000028 0.000013 0.000076 0.000166 0.000289 0.000453 0.000663 0.000928 0.001252 0.001643 0.002104 0.002638 0.003244 0.003920 0.004659 0.005451 0.006283 0.007136 0.007989 0.008816 0.009589 0.010279 0.010854 0.011284 0.011541 0.011599 0.011438 0.011044 0.010409 0.009532 0.008421 0.007091 0.005565 0.003872 0.002049 0.000138 -0.001816 -0.003766 -0.005664 -0.007464 -0.009122 -0.010601 -0.011867 -0.012895 -0.013669 -0.014179 -0.014426 -0.014417 -0.014167 -0.013699 -0.013040 -0.012221 -0.011277 -0.010241 -0.009150 -0.008038 -0.006934 -0.005867 -0.004859 -0.003927 -0.003083 -0.002335 -0.001686 -0.001137 -0.000682 -0.000318 -0.000035 0.000174 0.000320 0.000413 0.000462 0.000478 0.000470 0.000443 0.000407 0.000365 0.000321 0.000279 0.000240 0.000206 0.000176 0.000150 0.000127 0.000107 0.000090 0.000074 0.000060 0.000048 0.000038 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000001 -0.000001 -0.000003 -0.000007 -0.000011 -0.000015 -0.000019 -0.000023 -0.000026 -0.000029 -0.000032 -0.000034 -0.000036 -0.000039 -0.000041 -0.000043 -0.000044 -0.000042 -0.000036 -0.000022 0.000003 0.000042 0.000099 0.000181 0.000290 0.000434 0.000619 0.000849 0.001131 0.001470 0.001868 0.002328 0.002850 0.003430 0.004063 0.004741 0.005452 0.006180 0.006908 0.007613 0.008271 0.008857 0.009344 0.009706 0.009918 0.009960 0.009813 0.009464 0.008908 0.008143 0.007177 0.006022 0.004698 0.003232 0.001654 0.000000 -0.001690 -0.003375 -0.005015 -0.006569 -0.008000 -0.009276 -0.010369 -0.011257 -0.011926 -0.012367 -0.012581 -0.012575 -0.012362 -0.011961 -0.011394 -0.010690 -0.009876 -0.008983 -0.008042 -0.007081 -0.006128 -0.005206 -0.004335 -0.003529 -0.002800 -0.002152 -0.001590 -0.001112 -0.000715 -0.000395 -0.000145 0.000044 0.000178 0.000267 0.000319 0.000342 0.000344 0.000330 0.000306 0.000277 0.000245 0.000215 0.000186 0.000160 0.000138 0.000118 0.000101 0.000086 0.000073 0.000060 0.000049 0.000040 0.000031 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000012 -0.000016 -0.000019 -0.000023 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000030 -0.000029 -0.000025 -0.000016 -0.000002 0.000022 0.000057 0.000109 0.000180 0.000275 0.000400 0.000558 0.000756 0.000998 0.001287 0.001626 0.002017 0.002460 0.002952 0.003488 0.004061 0.004662 0.005277 0.005891 0.006485 0.007040 0.007533 0.007941 0.008243 0.008418 0.008447 0.008314 0.008011 0.007530 0.006872 0.006041 0.005050 0.003916 0.002660 0.001310 -0.000104 -0.001548 -0.002986 -0.004385 -0.005710 -0.006930 -0.008017 -0.008948 -0.009704 -0.010273 -0.010649 -0.010832 -0.010827 -0.010646 -0.010304 -0.009822 -0.009221 -0.008526 -0.007764 -0.006960 -0.006139 -0.005325 -0.004538 -0.003793 -0.003106 -0.002482 -0.001929 -0.001449 -0.001039 -0.000699 -0.000422 -0.000205 -0.000039 0.000081 0.000163 0.000215 0.000241 0.000249 0.000243 0.000229 0.000209 0.000187 0.000164 0.000143 0.000124 0.000107 0.000093 0.000080 0.000069 0.000059 0.000049 0.000040 0.000032 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000002 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000019 -0.000021 -0.000023 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000018 -0.000013 -0.000004 0.000010 0.000032 0.000064 0.000109 0.000170 0.000251 0.000356 0.000490 0.000657 0.000861 0.001104 0.001389 0.001717 0.002088 0.002500 0.002948 0.003428 0.003929 0.004442 0.004955 0.005450 0.005913 0.006323 0.006663 0.006913 0.007055 0.007074 0.006958 0.006697 0.006286 0.005726 0.005021 0.004181 0.003220 0.002157 0.001016 -0.000177 -0.001395 -0.002608 -0.003786 -0.004901 -0.005928 -0.006842 -0.007624 -0.008259 -0.008737 -0.009052 -0.009204 -0.009199 -0.009046 -0.008757 -0.008350 -0.007843 -0.007256 -0.006612 -0.005933 -0.005239 -0.004552 -0.003887 -0.003258 -0.002678 -0.002153 -0.001687 -0.001281 -0.000936 -0.000648 -0.000414 -0.000228 -0.000086 0.000019 0.000092 0.000140 0.000167 0.000178 0.000178 0.000170 0.000157 0.000142 0.000126 0.000110 0.000096 0.000084 0.000073 0.000064 0.000055 0.000047 0.000040 0.000033 0.000027 0.000021 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000021 -0.000020 -0.000018 -0.000016 -0.000012 -0.000005 0.000004 0.000017 0.000037 0.000064 0.000102 0.000154 0.000221 0.000309 0.000420 0.000559 0.000728 0.000930 0.001166 0.001438 0.001745 0.002085 0.002455 0.002851 0.003265 0.003688 0.004111 0.004520 0.004901 0.005240 0.005519 0.005723 0.005838 0.005851 0.005750 0.005528 0.005182 0.004711 0.004120 0.003416 0.002612 0.001724 0.000771 -0.000224 -0.001239 -0.002248 -0.003227 -0.004154 -0.005006 -0.005764 -0.006412 -0.006937 -0.007332 -0.007592 -0.007717 -0.007711 -0.007582 -0.007340 -0.007000 -0.006576 -0.006086 -0.005548 -0.004981 -0.004401 -0.003827 -0.003272 -0.002749 -0.002265 -0.001828 -0.001440 -0.001103 -0.000816 -0.000577 -0.000382 -0.000227 -0.000108 -0.000018 0.000045 0.000087 0.000113 0.000126 0.000129 0.000126 0.000118 0.000108 0.000096 0.000085 0.000075 0.000066 0.000058 0.000051 0.000044 0.000039 0.000033 0.000028 0.000022 0.000017 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000018 -0.000018 -0.000017 -0.000015 -0.000011 -0.000007 -0.000000 0.000009 0.000021 0.000038 0.000061 0.000093 0.000135 0.000191 0.000262 0.000354 0.000467 0.000605 0.000770 0.000963 0.001185 0.001435 0.001713 0.002015 0.002337 0.002675 0.003020 0.003365 0.003699 0.004010 0.004285 0.004513 0.004678 0.004770 0.004778 0.004692 0.004506 0.004218 0.003827 0.003337 0.002755 0.002090 0.001357 0.000572 -0.000248 -0.001083 -0.001912 -0.002715 -0.003475 -0.004172 -0.004792 -0.005321 -0.005750 -0.006071 -0.006282 -0.006382 -0.006375 -0.006267 -0.006066 -0.005785 -0.005434 -0.005030 -0.004586 -0.004117 -0.003639 -0.003166 -0.002709 -0.002278 -0.001880 -0.001521 -0.001203 -0.000927 -0.000692 -0.000497 -0.000337 -0.000210 -0.000112 -0.000038 0.000015 0.000052 0.000075 0.000088 0.000093 0.000093 0.000088 0.000082 0.000074 0.000066 0.000058 0.000052 0.000046 0.000040 0.000036 0.000032 0.000027 0.000023 0.000019 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000015 -0.000015 -0.000014 -0.000011 -0.000008 -0.000003 0.000003 0.000012 0.000023 0.000037 0.000057 0.000082 0.000117 0.000161 0.000219 0.000293 0.000384 0.000495 0.000628 0.000783 0.000962 0.001163 0.001387 0.001630 0.001890 0.002161 0.002440 0.002717 0.002986 0.003237 0.003459 0.003642 0.003775 0.003848 0.003851 0.003779 0.003626 0.003389 0.003069 0.002668 0.002192 0.001650 0.001052 0.000413 -0.000254 -0.000932 -0.001604 -0.002254 -0.002868 -0.003431 -0.003931 -0.004357 -0.004701 -0.004959 -0.005127 -0.005205 -0.005197 -0.005106 -0.004942 -0.004711 -0.004425 -0.004095 -0.003733 -0.003351 -0.002962 -0.002577 -0.002205 -0.001855 -0.001533 -0.001242 -0.000984 -0.000761 -0.000572 -0.000415 -0.000287 -0.000185 -0.000106 -0.000046 -0.000002 0.000029 0.000049 0.000061 0.000067 0.000068 0.000066 0.000062 0.000057 0.000051 0.000046 0.000041 0.000036 0.000032 0.000029 0.000026 0.000023 0.000020 0.000016 0.000013 0.000009 0.000007 0.000004 0.000003 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000011 -0.000008 -0.000005 -0.000000 0.000006 0.000013 0.000023 0.000035 0.000051 0.000072 0.000099 0.000135 0.000181 0.000239 0.000311 0.000399 0.000505 0.000628 0.000770 0.000929 0.001107 0.001300 0.001507 0.001723 0.001944 0.002165 0.002379 0.002579 0.002756 0.002901 0.003006 0.003063 0.003065 0.003005 0.002880 0.002688 0.002429 0.002105 0.001721 0.001285 0.000804 0.000290 -0.000245 -0.000789 -0.001327 -0.001846 -0.002336 -0.002784 -0.003181 -0.003519 -0.003791 -0.003994 -0.004125 -0.004185 -0.004175 -0.004100 -0.003966 -0.003779 -0.003549 -0.003283 -0.002991 -0.002684 -0.002372 -0.002063 -0.001765 -0.001485 -0.001227 -0.000995 -0.000790 -0.000612 -0.000462 -0.000338 -0.000237 -0.000156 -0.000094 -0.000046 -0.000011 0.000014 0.000031 0.000042 0.000048 0.000050 0.000050 0.000048 0.000044 0.000040 0.000036 0.000032 0.000029 0.000026 0.000023 0.000021 0.000019 0.000016 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000005 -0.000002 0.000002 0.000008 0.000015 0.000023 0.000033 0.000046 0.000062 0.000084 0.000112 0.000148 0.000193 0.000249 0.000318 0.000400 0.000496 0.000607 0.000732 0.000871 0.001023 0.001185 0.001355 0.001529 0.001702 0.001871 0.002027 0.002166 0.002280 0.002362 0.002406 0.002406 0.002358 0.002257 0.002104 0.001897 0.001639 0.001334 0.000987 0.000605 0.000197 -0.000227 -0.000657 -0.001082 -0.001491 -0.001877 -0.002228 -0.002539 -0.002803 -0.003014 -0.003171 -0.003271 -0.003315 -0.003305 -0.003243 -0.003135 -0.002986 -0.002802 -0.002590 -0.002359 -0.002116 -0.001869 -0.001625 -0.001390 -0.001169 -0.000965 -0.000783 -0.000622 -0.000483 -0.000366 -0.000269 -0.000190 -0.000128 -0.000079 -0.000042 -0.000015 0.000005 0.000020 0.000029 0.000034 0.000037 0.000038 0.000036 0.000034 0.000031 0.000028 0.000025 0.000022 0.000020 0.000019 0.000017 0.000015 0.000014 0.000012 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 0.000001 0.000005 0.000010 0.000016 0.000022 0.000031 0.000041 0.000054 0.000070 0.000092 0.000119 0.000154 0.000197 0.000250 0.000313 0.000387 0.000473 0.000569 0.000677 0.000794 0.000920 0.001051 0.001186 0.001320 0.001451 0.001572 0.001680 0.001768 0.001831 0.001865 0.001864 0.001825 0.001745 0.001624 0.001462 0.001259 0.001020 0.000748 0.000449 0.000130 -0.000202 -0.000538 -0.000869 -0.001188 -0.001487 -0.001759 -0.001999 -0.002201 -0.002363 -0.002481 -0.002556 -0.002587 -0.002577 -0.002526 -0.002440 -0.002322 -0.002177 -0.002011 -0.001830 -0.001641 -0.001448 -0.001258 -0.001075 -0.000903 -0.000746 -0.000604 -0.000480 -0.000373 -0.000283 -0.000209 -0.000149 -0.000102 -0.000065 -0.000036 -0.000015 0.000001 0.000012 0.000020 0.000025 0.000028 0.000028 0.000028 0.000026 0.000024 0.000022 0.000019 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 0.000000 0.000003 0.000007 0.000011 0.000016 0.000021 0.000028 0.000036 0.000046 0.000058 0.000075 0.000095 0.000122 0.000155 0.000194 0.000242 0.000298 0.000363 0.000437 0.000518 0.000608 0.000704 0.000804 0.000907 0.001010 0.001109 0.001202 0.001284 0.001352 0.001400 0.001425 0.001424 0.001393 0.001331 0.001237 0.001111 0.000955 0.000770 0.000560 0.000329 0.000082 -0.000174 -0.000433 -0.000688 -0.000933 -0.001162 -0.001369 -0.001551 -0.001704 -0.001825 -0.001914 -0.001968 -0.001989 -0.001978 -0.001937 -0.001869 -0.001777 -0.001664 -0.001536 -0.001397 -0.001251 -0.001103 -0.000957 -0.000817 -0.000686 -0.000566 -0.000458 -0.000364 -0.000283 -0.000215 -0.000159 -0.000114 -0.000079 -0.000051 -0.000030 -0.000013 -0.000001 0.000008 0.000014 0.000018 0.000021 0.000022 0.000021 0.000020 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000011 0.000015 0.000020 0.000025 0.000031 0.000038 0.000048 0.000060 0.000075 0.000095 0.000119 0.000149 0.000185 0.000226 0.000275 0.000330 0.000392 0.000459 0.000531 0.000607 0.000684 0.000762 0.000836 0.000906 0.000968 0.001019 0.001055 0.001073 0.001072 0.001048 0.001000 0.000928 0.000832 0.000713 0.000573 0.000413 0.000237 0.000049 -0.000146 -0.000343 -0.000537 -0.000722 -0.000895 -0.001051 -0.001187 -0.001301 -0.001390 -0.001454 -0.001492 -0.001505 -0.001494 -0.001461 -0.001408 -0.001337 -0.001251 -0.001153 -0.001047 -0.000937 -0.000825 -0.000715 -0.000610 -0.000511 -0.000421 -0.000340 -0.000270 -0.000210 -0.000159 -0.000118 -0.000085 -0.000059 -0.000039 -0.000023 -0.000010 -0.000001 0.000006 0.000011 0.000014 0.000016 0.000017 0.000017 0.000016 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000021 0.000026 0.000031 0.000038 0.000047 0.000058 0.000073 0.000090 0.000112 0.000139 0.000169 0.000205 0.000246 0.000292 0.000342 0.000395 0.000451 0.000509 0.000566 0.000621 0.000673 0.000719 0.000756 0.000783 0.000797 0.000795 0.000777 0.000741 0.000686 0.000614 0.000525 0.000420 0.000300 0.000168 0.000027 -0.000119 -0.000267 -0.000413 -0.000551 -0.000680 -0.000796 -0.000896 -0.000978 -0.001042 -0.001087 -0.001113 -0.001121 -0.001110 -0.001084 -0.001043 -0.000989 -0.000924 -0.000851 -0.000771 -0.000689 -0.000606 -0.000524 -0.000446 -0.000373 -0.000306 -0.000247 -0.000196 -0.000152 -0.000115 -0.000085 -0.000061 -0.000042 -0.000028 -0.000016 -0.000007 -0.000000 0.000005 0.000009 0.000011 0.000013 0.000013 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000021 0.000024 0.000029 0.000036 0.000044 0.000054 0.000067 0.000083 0.000102 0.000125 0.000151 0.000181 0.000214 0.000251 0.000290 0.000331 0.000373 0.000414 0.000454 0.000492 0.000526 0.000553 0.000573 0.000583 0.000581 0.000567 0.000540 0.000500 0.000447 0.000381 0.000303 0.000215 0.000117 0.000013 -0.000096 -0.000205 -0.000313 -0.000415 -0.000510 -0.000594 -0.000666 -0.000725 -0.000770 -0.000801 -0.000818 -0.000821 -0.000811 -0.000791 -0.000759 -0.000719 -0.000671 -0.000617 -0.000558 -0.000497 -0.000436 -0.000376 -0.000319 -0.000266 -0.000218 -0.000175 -0.000138 -0.000106 -0.000080 -0.000059 -0.000042 -0.000028 -0.000018 -0.000010 -0.000004 0.000001 0.000005 0.000008 0.000010 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000022 0.000026 0.000032 0.000039 0.000049 0.000060 0.000074 0.000090 0.000109 0.000131 0.000155 0.000181 0.000209 0.000239 0.000269 0.000298 0.000327 0.000354 0.000379 0.000399 0.000413 0.000420 0.000419 0.000408 0.000389 0.000359 0.000320 0.000272 0.000216 0.000151 0.000080 0.000004 -0.000076 -0.000156 -0.000234 -0.000309 -0.000377 -0.000438 -0.000489 -0.000530 -0.000561 -0.000581 -0.000591 -0.000591 -0.000583 -0.000566 -0.000543 -0.000513 -0.000478 -0.000438 -0.000396 -0.000352 -0.000307 -0.000264 -0.000223 -0.000185 -0.000151 -0.000120 -0.000094 -0.000072 -0.000053 -0.000038 -0.000026 -0.000017 -0.000010 -0.000004 -0.000000 0.000003 0.000006 0.000007 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000018 0.000022 0.000028 0.000034 0.000042 0.000052 0.000064 0.000077 0.000093 0.000110 0.000129 0.000149 0.000170 0.000191 0.000212 0.000232 0.000251 0.000269 0.000283 0.000293 0.000299 0.000298 0.000290 0.000276 0.000254 0.000226 0.000192 0.000151 0.000105 0.000053 -0.000002 -0.000059 -0.000117 -0.000173 -0.000227 -0.000275 -0.000318 -0.000354 -0.000382 -0.000402 -0.000414 -0.000419 -0.000418 -0.000411 -0.000398 -0.000381 -0.000359 -0.000334 -0.000306 -0.000275 -0.000243 -0.000212 -0.000181 -0.000152 -0.000125 -0.000101 -0.000079 -0.000061 -0.000046 -0.000033 -0.000023 -0.000015 -0.000008 -0.000004 0.000000 0.000003 0.000005 0.000006 0.000007 0.000008 0.000008 0.000007 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000044 0.000054 0.000065 0.000077 0.000090 0.000104 0.000119 0.000133 0.000148 0.000162 0.000176 0.000188 0.000198 0.000206 0.000210 0.000209 0.000204 0.000193 0.000178 0.000158 0.000133 0.000104 0.000071 0.000035 -0.000004 -0.000045 -0.000086 -0.000127 -0.000165 -0.000199 -0.000228 -0.000252 -0.000271 -0.000283 -0.000290 -0.000292 -0.000290 -0.000284 -0.000274 -0.000262 -0.000246 -0.000228 -0.000208 -0.000187 -0.000165 -0.000142 -0.000121 -0.000100 -0.000081 -0.000065 -0.000050 -0.000038 -0.000027 -0.000018 -0.000011 -0.000006 -0.000002 0.000001 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000044 0.000053 0.000062 0.000072 0.000082 0.000092 0.000102 0.000112 0.000121 0.000130 0.000138 0.000143 0.000146 0.000145 0.000141 0.000134 0.000123 0.000109 0.000091 0.000071 0.000048 0.000022 -0.000006 -0.000034 -0.000063 -0.000092 -0.000118 -0.000142 -0.000162 -0.000178 -0.000189 -0.000196 -0.000200 -0.000200 -0.000197 -0.000191 -0.000184 -0.000175 -0.000165 -0.000152 -0.000139 -0.000124 -0.000108 -0.000093 -0.000078 -0.000064 -0.000051 -0.000039 -0.000030 -0.000021 -0.000014 -0.000008 -0.000003 0.000000 0.000003 0.000005 0.000006 0.000007 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000042 0.000048 0.000055 0.000062 0.000069 0.000076 0.000083 0.000089 0.000094 0.000098 0.000100 0.000100 0.000097 0.000092 0.000084 0.000074 0.000061 0.000047 0.000031 0.000013 -0.000006 -0.000026 -0.000046 -0.000065 -0.000084 -0.000100 -0.000113 -0.000123 -0.000130 -0.000133 -0.000134 -0.000133 -0.000130 -0.000125 -0.000120 -0.000114 -0.000107 -0.000098 -0.000089 -0.000079 -0.000069 -0.000058 -0.000048 -0.000038 -0.000030 -0.000022 -0.000016 -0.000010 -0.000006 -0.000002 0.000002 0.000004 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000023 0.000027 0.000032 0.000036 0.000041 0.000046 0.000051 0.000056 0.000061 0.000064 0.000067 0.000069 0.000068 0.000066 0.000062 0.000056 0.000049 0.000040 0.000031 0.000020 0.000008 -0.000005 -0.000019 -0.000033 -0.000046 -0.000058 -0.000069 -0.000077 -0.000083 -0.000087 -0.000088 -0.000087 -0.000085 -0.000082 -0.000078 -0.000075 -0.000070 -0.000066 -0.000060 -0.000055 -0.000048 -0.000041 -0.000035 -0.000028 -0.000022 -0.000016 -0.000011 -0.000007 -0.000004 -0.000000 0.000002 0.000004 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000018 0.000020 0.000023 0.000027 0.000030 0.000034 0.000037 0.000041 0.000044 0.000046 0.000046 0.000046 0.000044 0.000041 0.000037 0.000032 0.000026 0.000019 0.000012 0.000004 -0.000005 -0.000014 -0.000023 -0.000031 -0.000039 -0.000046 -0.000051 -0.000055 -0.000056 -0.000056 -0.000054 -0.000052 -0.000049 -0.000046 -0.000043 -0.000040 -0.000037 -0.000034 -0.000031 -0.000027 -0.000023 -0.000019 -0.000015 -0.000011 -0.000007 -0.000004 -0.000002 0.000000 0.000002 0.000004 0.000005 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000027 0.000029 0.000031 0.000031 0.000030 0.000029 0.000026 0.000023 0.000019 0.000015 0.000011 0.000006 0.000001 -0.000004 -0.000009 -0.000015 -0.000021 -0.000026 -0.000030 -0.000033 -0.000034 -0.000034 -0.000033 -0.000031 -0.000028 -0.000026 -0.000023 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000020 0.000020 0.000020 0.000018 0.000016 0.000013 0.000011 0.000008 0.000005 0.000003 -0.000000 -0.000003 -0.000006 -0.000009 -0.000013 -0.000016 -0.000018 -0.000020 -0.000020 -0.000019 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000013 0.000013 0.000012 0.000010 0.000009 0.000007 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000000 0.000002 0.000004 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000002 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000008 0.000009 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000008 0.000009 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode16_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000003 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000001 0.000000 0.000002 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 0.000000 0.000002 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000003 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000002 -0.000000 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000008 0.000009 0.000009 0.000008 0.000007 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 0.000002 0.000004 0.000007 0.000010 0.000012 0.000013 0.000014 0.000013 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000005 0.000006 0.000008 0.000009 0.000009 0.000010 0.000009 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000016 0.000017 0.000018 0.000018 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000003 -0.000000 0.000003 0.000007 0.000011 0.000014 0.000017 0.000019 0.000020 0.000020 0.000019 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000003 0.000002 0.000000 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000019 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000002 0.000002 0.000006 0.000011 0.000015 0.000020 0.000024 0.000027 0.000029 0.000030 0.000029 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000010 0.000008 0.000005 0.000002 -0.000001 -0.000004 -0.000007 -0.000010 -0.000012 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000013 -0.000012 -0.000009 -0.000007 -0.000005 -0.000002 -0.000001 0.000001 0.000003 0.000004 0.000006 0.000008 0.000011 0.000013 0.000016 0.000018 0.000020 0.000021 0.000022 0.000021 0.000020 0.000019 0.000017 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000003 0.000000 0.000005 0.000010 0.000016 0.000022 0.000028 0.000033 0.000038 0.000041 0.000042 0.000043 0.000042 0.000040 0.000038 0.000035 0.000032 0.000029 0.000026 0.000023 0.000020 0.000015 0.000011 0.000006 0.000001 -0.000005 -0.000010 -0.000014 -0.000019 -0.000022 -0.000025 -0.000027 -0.000029 -0.000029 -0.000029 -0.000027 -0.000025 -0.000022 -0.000019 -0.000015 -0.000012 -0.000009 -0.000006 -0.000003 0.000000 0.000004 0.000007 0.000011 0.000015 0.000018 0.000020 0.000022 0.000023 0.000023 0.000022 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000003 0.000000 0.000005 0.000011 0.000017 0.000025 0.000032 0.000040 0.000047 0.000052 0.000057 0.000059 0.000061 0.000060 0.000059 0.000056 0.000054 0.000050 0.000046 0.000042 0.000037 0.000032 0.000025 0.000018 0.000011 0.000003 -0.000006 -0.000014 -0.000022 -0.000029 -0.000035 -0.000041 -0.000045 -0.000049 -0.000051 -0.000052 -0.000051 -0.000049 -0.000045 -0.000041 -0.000036 -0.000030 -0.000025 -0.000020 -0.000015 -0.000010 -0.000004 0.000001 0.000006 0.000011 0.000015 0.000018 0.000021 0.000022 0.000023 0.000023 0.000022 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000005 -0.000002 0.000002 0.000007 0.000013 0.000021 0.000029 0.000038 0.000048 0.000057 0.000066 0.000073 0.000079 0.000083 0.000085 0.000086 0.000085 0.000082 0.000079 0.000074 0.000069 0.000063 0.000056 0.000047 0.000038 0.000028 0.000016 0.000004 -0.000008 -0.000021 -0.000033 -0.000044 -0.000054 -0.000063 -0.000071 -0.000077 -0.000082 -0.000084 -0.000085 -0.000083 -0.000078 -0.000073 -0.000066 -0.000058 -0.000050 -0.000042 -0.000034 -0.000026 -0.000018 -0.000011 -0.000003 0.000003 0.000009 0.000014 0.000017 0.000020 0.000022 0.000023 0.000023 0.000022 0.000021 0.000019 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000010 -0.000007 -0.000004 0.000000 0.000005 0.000011 0.000019 0.000027 0.000037 0.000047 0.000059 0.000071 0.000083 0.000094 0.000103 0.000111 0.000116 0.000120 0.000121 0.000120 0.000117 0.000113 0.000107 0.000099 0.000090 0.000080 0.000068 0.000055 0.000039 0.000023 0.000005 -0.000014 -0.000032 -0.000050 -0.000067 -0.000082 -0.000096 -0.000108 -0.000118 -0.000126 -0.000130 -0.000132 -0.000130 -0.000126 -0.000119 -0.000109 -0.000099 -0.000087 -0.000076 -0.000064 -0.000052 -0.000040 -0.000029 -0.000019 -0.000010 -0.000002 0.000005 0.000011 0.000015 0.000018 0.000020 0.000021 0.000022 0.000022 0.000021 0.000020 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000011 -0.000009 -0.000006 -0.000001 0.000004 0.000011 0.000018 0.000027 0.000037 0.000049 0.000062 0.000076 0.000091 0.000106 0.000121 0.000134 0.000146 0.000156 0.000163 0.000168 0.000169 0.000168 0.000165 0.000159 0.000150 0.000140 0.000127 0.000112 0.000095 0.000075 0.000053 0.000029 0.000003 -0.000023 -0.000050 -0.000075 -0.000100 -0.000122 -0.000142 -0.000160 -0.000175 -0.000186 -0.000194 -0.000198 -0.000197 -0.000192 -0.000183 -0.000171 -0.000157 -0.000141 -0.000125 -0.000108 -0.000091 -0.000075 -0.000059 -0.000044 -0.000031 -0.000020 -0.000010 -0.000001 0.000006 0.000011 0.000015 0.000018 0.000020 0.000021 0.000021 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000008 -0.000004 0.000002 0.000009 0.000018 0.000028 0.000039 0.000052 0.000066 0.000082 0.000099 0.000118 0.000137 0.000156 0.000175 0.000192 0.000207 0.000219 0.000228 0.000234 0.000236 0.000234 0.000229 0.000221 0.000209 0.000195 0.000176 0.000155 0.000130 0.000101 0.000070 0.000035 -0.000001 -0.000038 -0.000076 -0.000112 -0.000146 -0.000178 -0.000207 -0.000232 -0.000253 -0.000270 -0.000282 -0.000288 -0.000288 -0.000283 -0.000272 -0.000257 -0.000238 -0.000217 -0.000194 -0.000171 -0.000148 -0.000125 -0.000104 -0.000083 -0.000064 -0.000048 -0.000033 -0.000021 -0.000010 -0.000001 0.000006 0.000011 0.000015 0.000018 0.000020 0.000022 0.000022 0.000022 0.000022 0.000021 0.000021 0.000020 0.000018 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000010 -0.000006 -0.000001 0.000006 0.000015 0.000026 0.000039 0.000054 0.000071 0.000089 0.000109 0.000131 0.000154 0.000179 0.000204 0.000228 0.000252 0.000274 0.000292 0.000307 0.000318 0.000325 0.000327 0.000324 0.000316 0.000304 0.000288 0.000266 0.000240 0.000209 0.000174 0.000134 0.000089 0.000041 -0.000009 -0.000061 -0.000113 -0.000163 -0.000210 -0.000254 -0.000294 -0.000329 -0.000359 -0.000383 -0.000400 -0.000409 -0.000411 -0.000405 -0.000392 -0.000373 -0.000349 -0.000322 -0.000292 -0.000261 -0.000230 -0.000199 -0.000168 -0.000140 -0.000114 -0.000090 -0.000068 -0.000050 -0.000034 -0.000021 -0.000010 -0.000001 0.000007 0.000013 0.000017 0.000020 0.000023 0.000024 0.000025 0.000025 0.000025 0.000024 0.000023 0.000021 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000016 -0.000013 -0.000009 -0.000004 0.000003 0.000011 0.000022 0.000036 0.000052 0.000071 0.000093 0.000117 0.000143 0.000171 0.000201 0.000232 0.000264 0.000297 0.000329 0.000359 0.000386 0.000409 0.000428 0.000440 0.000448 0.000449 0.000443 0.000432 0.000415 0.000391 0.000360 0.000323 0.000279 0.000229 0.000173 0.000112 0.000046 -0.000023 -0.000094 -0.000164 -0.000232 -0.000296 -0.000356 -0.000411 -0.000459 -0.000500 -0.000532 -0.000556 -0.000570 -0.000574 -0.000568 -0.000553 -0.000529 -0.000499 -0.000464 -0.000426 -0.000385 -0.000343 -0.000301 -0.000260 -0.000221 -0.000184 -0.000151 -0.000120 -0.000094 -0.000071 -0.000051 -0.000034 -0.000020 -0.000008 0.000002 0.000010 0.000017 0.000022 0.000025 0.000027 0.000028 0.000028 0.000028 0.000027 0.000026 0.000024 0.000021 0.000019 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000022 -0.000022 -0.000021 -0.000019 -0.000017 -0.000013 -0.000008 -0.000002 0.000006 0.000017 0.000030 0.000047 0.000067 0.000091 0.000118 0.000149 0.000183 0.000219 0.000257 0.000298 0.000340 0.000382 0.000425 0.000466 0.000504 0.000538 0.000567 0.000589 0.000604 0.000611 0.000610 0.000601 0.000584 0.000558 0.000523 0.000480 0.000428 0.000367 0.000298 0.000221 0.000138 0.000049 -0.000044 -0.000138 -0.000232 -0.000323 -0.000410 -0.000490 -0.000563 -0.000628 -0.000683 -0.000727 -0.000760 -0.000780 -0.000787 -0.000781 -0.000764 -0.000735 -0.000698 -0.000654 -0.000604 -0.000551 -0.000496 -0.000441 -0.000386 -0.000333 -0.000283 -0.000236 -0.000194 -0.000156 -0.000123 -0.000094 -0.000069 -0.000047 -0.000029 -0.000013 -0.000001 0.000010 0.000018 0.000024 0.000028 0.000031 0.000032 0.000032 0.000031 0.000030 0.000028 0.000025 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000022 -0.000023 -0.000022 -0.000021 -0.000018 -0.000014 -0.000008 -0.000001 0.000010 0.000022 0.000038 0.000058 0.000083 0.000111 0.000145 0.000183 0.000226 0.000272 0.000322 0.000374 0.000429 0.000485 0.000541 0.000596 0.000649 0.000697 0.000740 0.000775 0.000801 0.000817 0.000824 0.000820 0.000805 0.000779 0.000741 0.000693 0.000632 0.000560 0.000477 0.000383 0.000280 0.000168 0.000050 -0.000073 -0.000197 -0.000320 -0.000440 -0.000554 -0.000661 -0.000758 -0.000843 -0.000916 -0.000976 -0.001020 -0.001048 -0.001059 -0.001055 -0.001035 -0.001001 -0.000956 -0.000901 -0.000838 -0.000771 -0.000700 -0.000628 -0.000556 -0.000485 -0.000417 -0.000354 -0.000296 -0.000243 -0.000196 -0.000155 -0.000119 -0.000087 -0.000060 -0.000037 -0.000018 -0.000002 0.000011 0.000020 0.000027 0.000032 0.000034 0.000035 0.000035 0.000034 0.000032 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000022 -0.000023 -0.000023 -0.000022 -0.000019 -0.000015 -0.000009 0.000000 0.000012 0.000027 0.000046 0.000070 0.000099 0.000133 0.000173 0.000220 0.000272 0.000330 0.000393 0.000460 0.000530 0.000602 0.000675 0.000749 0.000820 0.000887 0.000948 0.001001 0.001043 0.001074 0.001092 0.001097 0.001087 0.001064 0.001026 0.000973 0.000905 0.000822 0.000724 0.000612 0.000487 0.000350 0.000203 0.000048 -0.000111 -0.000272 -0.000432 -0.000587 -0.000736 -0.000874 -0.001000 -0.001112 -0.001208 -0.001286 -0.001345 -0.001384 -0.001402 -0.001400 -0.001379 -0.001339 -0.001285 -0.001217 -0.001140 -0.001055 -0.000965 -0.000872 -0.000778 -0.000685 -0.000596 -0.000511 -0.000433 -0.000361 -0.000296 -0.000239 -0.000188 -0.000143 -0.000104 -0.000071 -0.000043 -0.000020 -0.000001 0.000013 0.000024 0.000031 0.000035 0.000037 0.000038 0.000037 0.000035 0.000033 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000020 -0.000015 -0.000009 0.000001 0.000014 0.000031 0.000053 0.000081 0.000114 0.000154 0.000202 0.000257 0.000320 0.000390 0.000468 0.000551 0.000639 0.000732 0.000826 0.000922 0.001016 0.001107 0.001192 0.001268 0.001333 0.001384 0.001420 0.001438 0.001440 0.001423 0.001387 0.001333 0.001259 0.001166 0.001054 0.000924 0.000776 0.000611 0.000433 0.000243 0.000044 -0.000159 -0.000365 -0.000569 -0.000768 -0.000957 -0.001135 -0.001297 -0.001442 -0.001566 -0.001668 -0.001746 -0.001799 -0.001826 -0.001828 -0.001805 -0.001761 -0.001696 -0.001615 -0.001520 -0.001415 -0.001302 -0.001184 -0.001064 -0.000944 -0.000828 -0.000717 -0.000613 -0.000517 -0.000429 -0.000351 -0.000281 -0.000219 -0.000165 -0.000118 -0.000078 -0.000046 -0.000019 0.000001 0.000016 0.000027 0.000034 0.000038 0.000039 0.000039 0.000038 0.000036 0.000033 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000019 -0.000015 -0.000009 0.000001 0.000015 0.000034 0.000059 0.000090 0.000128 0.000174 0.000229 0.000293 0.000367 0.000451 0.000544 0.000646 0.000755 0.000870 0.000989 0.001111 0.001234 0.001354 0.001468 0.001574 0.001668 0.001747 0.001807 0.001848 0.001866 0.001862 0.001835 0.001783 0.001708 0.001607 0.001483 0.001335 0.001164 0.000971 0.000760 0.000531 0.000290 0.000039 -0.000218 -0.000477 -0.000734 -0.000983 -0.001222 -0.001446 -0.001652 -0.001836 -0.001995 -0.002126 -0.002229 -0.002300 -0.002339 -0.002348 -0.002326 -0.002277 -0.002202 -0.002106 -0.001991 -0.001862 -0.001722 -0.001575 -0.001424 -0.001272 -0.001123 -0.000980 -0.000844 -0.000718 -0.000602 -0.000497 -0.000403 -0.000319 -0.000246 -0.000182 -0.000128 -0.000083 -0.000047 -0.000018 0.000003 0.000019 0.000029 0.000036 0.000039 0.000041 0.000040 0.000038 0.000036 0.000033 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000020 -0.000019 -0.000017 -0.000014 -0.000007 0.000002 0.000016 0.000036 0.000062 0.000096 0.000139 0.000191 0.000253 0.000327 0.000412 0.000510 0.000619 0.000740 0.000872 0.001012 0.001160 0.001313 0.001468 0.001622 0.001772 0.001914 0.002044 0.002158 0.002252 0.002323 0.002368 0.002385 0.002373 0.002331 0.002259 0.002156 0.002023 0.001860 0.001667 0.001447 0.001202 0.000934 0.000647 0.000345 0.000032 -0.000287 -0.000608 -0.000926 -0.001235 -0.001532 -0.001810 -0.002067 -0.002298 -0.002499 -0.002667 -0.002799 -0.002893 -0.002950 -0.002968 -0.002949 -0.002896 -0.002812 -0.002700 -0.002564 -0.002408 -0.002238 -0.002057 -0.001869 -0.001679 -0.001492 -0.001310 -0.001136 -0.000973 -0.000823 -0.000685 -0.000561 -0.000450 -0.000352 -0.000267 -0.000194 -0.000134 -0.000085 -0.000046 -0.000017 0.000005 0.000020 0.000031 0.000037 0.000040 0.000041 0.000040 0.000038 0.000036 0.000033 0.000030 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000019 -0.000017 -0.000013 -0.000006 0.000003 0.000017 0.000037 0.000064 0.000100 0.000146 0.000203 0.000273 0.000355 0.000452 0.000564 0.000691 0.000832 0.000987 0.001155 0.001333 0.001520 0.001712 0.001906 0.002097 0.002282 0.002456 0.002613 0.002749 0.002860 0.002941 0.002989 0.003002 0.002979 0.002918 0.002819 0.002683 0.002509 0.002299 0.002054 0.001776 0.001468 0.001134 0.000779 0.000408 0.000024 -0.000366 -0.000758 -0.001145 -0.001523 -0.001886 -0.002228 -0.002544 -0.002829 -0.003079 -0.003290 -0.003459 -0.003583 -0.003661 -0.003694 -0.003681 -0.003627 -0.003534 -0.003405 -0.003247 -0.003063 -0.002858 -0.002639 -0.002410 -0.002176 -0.001943 -0.001716 -0.001497 -0.001290 -0.001098 -0.000921 -0.000761 -0.000616 -0.000489 -0.000377 -0.000282 -0.000202 -0.000137 -0.000085 -0.000045 -0.000015 0.000006 0.000021 0.000031 0.000037 0.000040 0.000041 0.000040 0.000038 0.000036 0.000033 0.000030 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000022 -0.000023 -0.000022 -0.000021 -0.000018 -0.000013 -0.000006 0.000004 0.000018 0.000038 0.000065 0.000102 0.000150 0.000211 0.000286 0.000377 0.000485 0.000611 0.000755 0.000917 0.001096 0.001293 0.001504 0.001727 0.001960 0.002197 0.002435 0.002669 0.002893 0.003101 0.003288 0.003448 0.003575 0.003666 0.003715 0.003721 0.003682 0.003597 0.003466 0.003289 0.003067 0.002801 0.002494 0.002149 0.001770 0.001362 0.000930 0.000479 0.000016 -0.000454 -0.000924 -0.001390 -0.001844 -0.002281 -0.002694 -0.003078 -0.003426 -0.003734 -0.003996 -0.004208 -0.004368 -0.004474 -0.004526 -0.004525 -0.004472 -0.004372 -0.004229 -0.004047 -0.003833 -0.003592 -0.003330 -0.003055 -0.002771 -0.002487 -0.002207 -0.001935 -0.001677 -0.001436 -0.001212 -0.001008 -0.000824 -0.000660 -0.000517 -0.000395 -0.000291 -0.000206 -0.000138 -0.000085 -0.000044 -0.000014 0.000008 0.000022 0.000032 0.000038 0.000041 0.000041 0.000041 0.000039 0.000037 0.000034 0.000031 0.000028 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000024 -0.000025 -0.000025 -0.000024 -0.000021 -0.000016 -0.000008 0.000002 0.000017 0.000037 0.000065 0.000102 0.000152 0.000215 0.000294 0.000392 0.000509 0.000647 0.000808 0.000990 0.001194 0.001420 0.001665 0.001927 0.002203 0.002488 0.002778 0.003066 0.003347 0.003614 0.003859 0.004077 0.004261 0.004404 0.004502 0.004549 0.004544 0.004484 0.004368 0.004197 0.003971 0.003692 0.003362 0.002984 0.002564 0.002105 0.001614 0.001096 0.000560 0.000009 -0.000548 -0.001105 -0.001656 -0.002195 -0.002713 -0.003205 -0.003664 -0.004083 -0.004455 -0.004776 -0.005040 -0.005244 -0.005385 -0.005463 -0.005477 -0.005431 -0.005328 -0.005172 -0.004968 -0.004723 -0.004443 -0.004136 -0.003810 -0.003472 -0.003130 -0.002790 -0.002459 -0.002142 -0.001842 -0.001564 -0.001309 -0.001078 -0.000873 -0.000692 -0.000536 -0.000404 -0.000295 -0.000206 -0.000136 -0.000082 -0.000042 -0.000012 0.000010 0.000024 0.000034 0.000039 0.000042 0.000043 0.000042 0.000040 0.000038 0.000035 0.000032 0.000029 0.000026 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000020 -0.000023 -0.000025 -0.000027 -0.000028 -0.000027 -0.000025 -0.000020 -0.000013 -0.000002 0.000013 0.000034 0.000062 0.000100 0.000150 0.000215 0.000297 0.000399 0.000524 0.000672 0.000847 0.001048 0.001276 0.001530 0.001809 0.002111 0.002432 0.002768 0.003113 0.003461 0.003805 0.004137 0.004449 0.004734 0.004984 0.005190 0.005347 0.005448 0.005489 0.005466 0.005378 0.005224 0.005005 0.004722 0.004377 0.003975 0.003519 0.003014 0.002468 0.001887 0.001278 0.000648 0.000005 -0.000645 -0.001295 -0.001938 -0.002566 -0.003172 -0.003750 -0.004290 -0.004787 -0.005232 -0.005620 -0.005944 -0.006199 -0.006383 -0.006494 -0.006532 -0.006499 -0.006397 -0.006231 -0.006008 -0.005733 -0.005414 -0.005061 -0.004680 -0.004283 -0.003877 -0.003471 -0.003073 -0.002689 -0.002324 -0.001984 -0.001670 -0.001385 -0.001130 -0.000905 -0.000710 -0.000544 -0.000406 -0.000293 -0.000203 -0.000132 -0.000078 -0.000038 -0.000008 0.000013 0.000028 0.000037 0.000042 0.000045 0.000045 0.000044 0.000042 0.000040 0.000037 0.000034 0.000031 0.000027 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000030 -0.000031 -0.000030 -0.000026 -0.000019 -0.000009 0.000007 0.000028 0.000056 0.000094 0.000144 0.000210 0.000293 0.000398 0.000528 0.000685 0.000871 0.001088 0.001338 0.001619 0.001931 0.002271 0.002638 0.003026 0.003428 0.003840 0.004252 0.004655 0.005042 0.005402 0.005727 0.006006 0.006233 0.006399 0.006498 0.006526 0.006478 0.006354 0.006154 0.005878 0.005529 0.005110 0.004627 0.004085 0.003490 0.002851 0.002175 0.001469 0.000743 0.000003 -0.000744 -0.001489 -0.002227 -0.002948 -0.003647 -0.004314 -0.004942 -0.005523 -0.006048 -0.006510 -0.006902 -0.007218 -0.007454 -0.007607 -0.007676 -0.007662 -0.007569 -0.007399 -0.007160 -0.006858 -0.006502 -0.006101 -0.005665 -0.005205 -0.004731 -0.004253 -0.003781 -0.003323 -0.002886 -0.002476 -0.002095 -0.001748 -0.001436 -0.001160 -0.000919 -0.000714 -0.000541 -0.000400 -0.000285 -0.000195 -0.000124 -0.000071 -0.000031 -0.000001 0.000019 0.000033 0.000041 0.000046 0.000048 0.000048 0.000047 0.000045 0.000042 0.000039 0.000036 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000032 -0.000033 -0.000033 -0.000031 -0.000026 -0.000017 -0.000002 0.000018 0.000046 0.000084 0.000134 0.000199 0.000283 0.000389 0.000522 0.000684 0.000879 0.001109 0.001376 0.001680 0.002022 0.002400 0.002811 0.003250 0.003711 0.004188 0.004672 0.005152 0.005619 0.006063 0.006471 0.006833 0.007140 0.007382 0.007552 0.007642 0.007648 0.007566 0.007397 0.007140 0.006798 0.006374 0.005874 0.005303 0.004668 0.003979 0.003243 0.002469 0.001665 0.000841 0.000005 -0.000838 -0.001679 -0.002512 -0.003328 -0.004120 -0.004880 -0.005599 -0.006268 -0.006879 -0.007423 -0.007891 -0.008277 -0.008574 -0.008778 -0.008888 -0.008904 -0.008827 -0.008662 -0.008413 -0.008089 -0.007699 -0.007252 -0.006761 -0.006236 -0.005691 -0.005137 -0.004586 -0.004048 -0.003531 -0.003042 -0.002588 -0.002171 -0.001795 -0.001460 -0.001168 -0.000916 -0.000704 -0.000528 -0.000385 -0.000271 -0.000181 -0.000112 -0.000059 -0.000020 0.000008 0.000027 0.000039 0.000047 0.000051 0.000053 0.000052 0.000051 0.000048 0.000045 0.000041 0.000037 0.000032 0.000028 0.000024 0.000020 0.000017 0.000013 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000033 -0.000035 -0.000036 -0.000035 -0.000032 -0.000025 -0.000012 0.000007 0.000033 0.000070 0.000119 0.000183 0.000266 0.000372 0.000505 0.000670 0.000870 0.001109 0.001389 0.001713 0.002080 0.002490 0.002942 0.003429 0.003948 0.004491 0.005047 0.005608 0.006160 0.006693 0.007192 0.007647 0.008044 0.008373 0.008624 0.008788 0.008860 0.008834 0.008709 0.008483 0.008159 0.007741 0.007234 0.006644 0.005979 0.005249 0.004462 0.003628 0.002757 0.001858 0.000940 0.000010 -0.000924 -0.001857 -0.002781 -0.003688 -0.004572 -0.005424 -0.006236 -0.006996 -0.007698 -0.008329 -0.008881 -0.009344 -0.009713 -0.009980 -0.010143 -0.010199 -0.010149 -0.009998 -0.009748 -0.009410 -0.008991 -0.008502 -0.007957 -0.007369 -0.006751 -0.006119 -0.005485 -0.004861 -0.004258 -0.003685 -0.003150 -0.002656 -0.002208 -0.001808 -0.001457 -0.001153 -0.000896 -0.000681 -0.000504 -0.000362 -0.000249 -0.000161 -0.000094 -0.000043 -0.000007 0.000019 0.000037 0.000048 0.000054 0.000057 0.000057 0.000056 0.000054 0.000051 0.000047 0.000042 0.000037 0.000032 0.000028 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000026 -0.000030 -0.000033 -0.000036 -0.000038 -0.000038 -0.000037 -0.000031 -0.000022 -0.000005 0.000019 0.000053 0.000100 0.000162 0.000242 0.000346 0.000478 0.000642 0.000843 0.001087 0.001376 0.001713 0.002100 0.002538 0.003024 0.003556 0.004128 0.004733 0.005362 0.006003 0.006643 0.007269 0.007867 0.008421 0.008918 0.009344 0.009687 0.009938 0.010087 0.010128 0.010059 0.009876 0.009582 0.009181 0.008677 0.008078 0.007392 0.006629 0.005801 0.004917 0.003989 0.003026 0.002039 0.001034 0.000020 -0.000997 -0.002012 -0.003019 -0.004011 -0.004981 -0.005920 -0.006822 -0.007674 -0.008468 -0.009191 -0.009834 -0.010385 -0.010835 -0.011177 -0.011404 -0.011514 -0.011505 -0.011378 -0.011140 -0.010796 -0.010357 -0.009834 -0.009240 -0.008591 -0.007902 -0.007191 -0.006471 -0.005759 -0.005065 -0.004403 -0.003779 -0.003202 -0.002676 -0.002204 -0.001787 -0.001425 -0.001116 -0.000856 -0.000641 -0.000467 -0.000328 -0.000218 -0.000134 -0.000071 -0.000024 0.000009 0.000032 0.000047 0.000056 0.000061 0.000063 0.000062 0.000060 0.000057 0.000052 0.000047 0.000042 0.000036 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000029 -0.000033 -0.000036 -0.000039 -0.000040 -0.000040 -0.000036 -0.000029 -0.000016 0.000004 0.000035 0.000078 0.000136 0.000213 0.000312 0.000440 0.000601 0.000800 0.001044 0.001336 0.001681 0.002082 0.002539 0.003054 0.003623 0.004242 0.004904 0.005601 0.006320 0.007048 0.007769 0.008468 0.009128 0.009732 0.010264 0.010711 0.011059 0.011297 0.011418 0.011415 0.011288 0.011034 0.010660 0.010168 0.009568 0.008870 0.008083 0.007221 0.006296 0.005319 0.004303 0.003259 0.002194 0.001117 0.000033 -0.001052 -0.002135 -0.003210 -0.004273 -0.005318 -0.006338 -0.007323 -0.008264 -0.009150 -0.009969 -0.010707 -0.011354 -0.011897 -0.012325 -0.012632 -0.012809 -0.012855 -0.012770 -0.012556 -0.012221 -0.011772 -0.011224 -0.010589 -0.009885 -0.009129 -0.008340 -0.007536 -0.006732 -0.005945 -0.005189 -0.004473 -0.003806 -0.003196 -0.002646 -0.002158 -0.001731 -0.001364 -0.001055 -0.000797 -0.000586 -0.000417 -0.000284 -0.000181 -0.000102 -0.000044 -0.000002 0.000027 0.000046 0.000058 0.000065 0.000068 0.000068 0.000066 0.000063 0.000058 0.000052 0.000047 0.000041 0.000035 0.000029 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000025 -0.000029 -0.000033 -0.000036 -0.000039 -0.000041 -0.000041 -0.000040 -0.000035 -0.000025 -0.000008 0.000017 0.000055 0.000108 0.000179 0.000272 0.000394 0.000548 0.000742 0.000981 0.001271 0.001617 0.002024 0.002494 0.003028 0.003626 0.004283 0.004995 0.005752 0.006544 0.007355 0.008170 0.008971 0.009740 0.010457 0.011103 0.011662 0.012118 0.012457 0.012668 0.012745 0.012683 0.012481 0.012143 0.011672 0.011080 0.010375 0.009570 0.008680 0.007719 0.006701 0.005640 0.004548 0.003435 0.002311 0.001180 0.000048 -0.001084 -0.002213 -0.003337 -0.004453 -0.005557 -0.006643 -0.007702 -0.008725 -0.009700 -0.010615 -0.011454 -0.012204 -0.012849 -0.013378 -0.013778 -0.014040 -0.014158 -0.014131 -0.013958 -0.013646 -0.013203 -0.012642 -0.011978 -0.011228 -0.010412 -0.009550 -0.008663 -0.007769 -0.006888 -0.006035 -0.005223 -0.004463 -0.003764 -0.003130 -0.002565 -0.002068 -0.001639 -0.001274 -0.000969 -0.000719 -0.000517 -0.000356 -0.000232 -0.000137 -0.000067 -0.000016 0.000020 0.000045 0.000060 0.000069 0.000073 0.000074 0.000072 0.000069 0.000064 0.000058 0.000051 0.000045 0.000038 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000039 -0.000041 -0.000043 -0.000042 -0.000039 -0.000032 -0.000019 0.000002 0.000033 0.000079 0.000143 0.000228 0.000341 0.000486 0.000670 0.000900 0.001182 0.001523 0.001928 0.002402 0.002946 0.003562 0.004248 0.004999 0.005807 0.006663 0.007550 0.008454 0.009355 0.010232 0.011064 0.011829 0.012508 0.013080 0.013531 0.013844 0.014012 0.014028 0.013888 0.013595 0.013154 0.012574 0.011868 0.011049 0.010134 0.009140 0.008084 0.006981 0.005847 0.004696 0.003536 0.002374 0.001216 0.000061 -0.001090 -0.002237 -0.003384 -0.004528 -0.005669 -0.006802 -0.007920 -0.009014 -0.010073 -0.011081 -0.012023 -0.012882 -0.013640 -0.014282 -0.014791 -0.015155 -0.015364 -0.015414 -0.015302 -0.015033 -0.014613 -0.014055 -0.013375 -0.012591 -0.011724 -0.010797 -0.009832 -0.008852 -0.007878 -0.006928 -0.006019 -0.005163 -0.004371 -0.003650 -0.003003 -0.002432 -0.001936 -0.001512 -0.001156 -0.000862 -0.000623 -0.000434 -0.000287 -0.000174 -0.000090 -0.000029 0.000014 0.000043 0.000062 0.000074 0.000079 0.000081 0.000079 0.000075 0.000070 0.000063 0.000056 0.000049 0.000042 0.000035 0.000029 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000027 -0.000031 -0.000035 -0.000039 -0.000042 -0.000043 -0.000044 -0.000042 -0.000037 -0.000028 -0.000012 0.000014 0.000052 0.000106 0.000182 0.000283 0.000416 0.000588 0.000804 0.001073 0.001402 0.001798 0.002266 0.002811 0.003434 0.004136 0.004914 0.005761 0.006668 0.007622 0.008605 0.009599 0.010580 0.011527 0.012413 0.013216 0.013913 0.014483 0.014911 0.015181 0.015286 0.015220 0.014983 0.014580 0.014020 0.013316 0.012485 0.011545 0.010516 0.009419 0.008274 0.007099 0.005909 0.004719 0.003537 0.002368 0.001213 0.000070 -0.001064 -0.002197 -0.003332 -0.004474 -0.005624 -0.006780 -0.007938 -0.009089 -0.010220 -0.011317 -0.012362 -0.013335 -0.014216 -0.014982 -0.015616 -0.016101 -0.016421 -0.016569 -0.016540 -0.016334 -0.015958 -0.015422 -0.014743 -0.013940 -0.013036 -0.012054 -0.011020 -0.009960 -0.008897 -0.007852 -0.006846 -0.005893 -0.005007 -0.004195 -0.003464 -0.002815 -0.002249 -0.001763 -0.001352 -0.001012 -0.000735 -0.000515 -0.000343 -0.000211 -0.000113 -0.000042 0.000009 0.000044 0.000066 0.000080 0.000087 0.000088 0.000087 0.000083 0.000077 0.000070 0.000062 0.000054 0.000047 0.000039 0.000033 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000038 -0.000042 -0.000044 -0.000045 -0.000045 -0.000042 -0.000036 -0.000024 -0.000004 0.000027 0.000072 0.000136 0.000225 0.000343 0.000498 0.000697 0.000948 0.001259 0.001638 0.002091 0.002625 0.003244 0.003949 0.004740 0.005612 0.006556 0.007562 0.008613 0.009689 0.010767 0.011822 0.012828 0.013756 0.014582 0.015281 0.015831 0.016216 0.016422 0.016442 0.016273 0.015917 0.015385 0.014688 0.013846 0.012879 0.011811 0.010668 0.009473 0.008249 0.007017 0.005793 0.004591 0.003418 0.002276 0.001163 0.000072 -0.001007 -0.002083 -0.003168 -0.004271 -0.005396 -0.006547 -0.007719 -0.008907 -0.010098 -0.011276 -0.012421 -0.013511 -0.014520 -0.015425 -0.016199 -0.016823 -0.017275 -0.017544 -0.017620 -0.017502 -0.017192 -0.016700 -0.016043 -0.015239 -0.014312 -0.013289 -0.012198 -0.011066 -0.009920 -0.008786 -0.007685 -0.006638 -0.005657 -0.004755 -0.003937 -0.003209 -0.002571 -0.002020 -0.001553 -0.001165 -0.000849 -0.000596 -0.000398 -0.000247 -0.000134 -0.000052 0.000006 0.000046 0.000072 0.000088 0.000096 0.000098 0.000096 0.000091 0.000085 0.000077 0.000069 0.000060 0.000052 0.000044 0.000037 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000038 -0.000041 -0.000045 -0.000047 -0.000048 -0.000046 -0.000042 -0.000034 -0.000020 0.000004 0.000039 0.000092 0.000166 0.000268 0.000405 0.000583 0.000812 0.001099 0.001453 0.001883 0.002396 0.002998 0.003693 0.004481 0.005362 0.006328 0.007369 0.008471 0.009615 0.010777 0.011932 0.013050 0.014103 0.015059 0.015890 0.016572 0.017081 0.017402 0.017521 0.017432 0.017137 0.016641 0.015959 0.015108 0.014113 0.013002 0.011802 0.010545 0.009259 0.007969 0.006700 0.005468 0.004285 0.003157 0.002083 0.001054 0.000060 -0.000916 -0.001890 -0.002880 -0.003901 -0.004964 -0.006074 -0.007232 -0.008433 -0.009666 -0.010913 -0.012153 -0.013359 -0.014504 -0.015556 -0.016487 -0.017268 -0.017874 -0.018287 -0.018493 -0.018487 -0.018268 -0.017844 -0.017230 -0.016446 -0.015516 -0.014468 -0.013332 -0.012140 -0.010921 -0.009704 -0.008515 -0.007376 -0.006304 -0.005312 -0.004410 -0.003602 -0.002891 -0.002275 -0.001752 -0.001316 -0.000959 -0.000673 -0.000449 -0.000278 -0.000150 -0.000057 0.000008 0.000053 0.000082 0.000099 0.000108 0.000110 0.000108 0.000102 0.000095 0.000086 0.000077 0.000068 0.000059 0.000050 0.000042 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000041 -0.000045 -0.000048 -0.000050 -0.000051 -0.000049 -0.000044 -0.000034 -0.000017 0.000010 0.000051 0.000111 0.000195 0.000311 0.000466 0.000669 0.000927 0.001251 0.001649 0.002131 0.002705 0.003375 0.004146 0.005017 0.005986 0.007044 0.008178 0.009372 0.010602 0.011843 0.013063 0.014232 0.015316 0.016282 0.017101 0.017744 0.018190 0.018422 0.018430 0.018209 0.017764 0.017106 0.016254 0.015233 0.014073 0.012808 0.011474 0.010107 0.008739 0.007401 0.006117 0.004906 0.003778 0.002736 0.001773 0.000878 0.000030 -0.000792 -0.001613 -0.002460 -0.003352 -0.004308 -0.005339 -0.006449 -0.007636 -0.008889 -0.010191 -0.011517 -0.012839 -0.014122 -0.015332 -0.016432 -0.017388 -0.018169 -0.018750 -0.019111 -0.019242 -0.019140 -0.018809 -0.018263 -0.017521 -0.016607 -0.015553 -0.014389 -0.013150 -0.011870 -0.010580 -0.009311 -0.008086 -0.006927 -0.005849 -0.004865 -0.003980 -0.003198 -0.002519 -0.001940 -0.001456 -0.001059 -0.000741 -0.000491 -0.000301 -0.000159 -0.000056 0.000017 0.000066 0.000097 0.000115 0.000124 0.000125 0.000122 0.000115 0.000107 0.000097 0.000087 0.000077 0.000067 0.000057 0.000048 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000041 -0.000045 -0.000049 -0.000053 -0.000055 -0.000055 -0.000053 -0.000048 -0.000036 -0.000017 0.000013 0.000059 0.000126 0.000221 0.000350 0.000524 0.000750 0.001038 0.001398 0.001841 0.002374 0.003007 0.003744 0.004589 0.005541 0.006595 0.007740 0.008962 0.010240 0.011547 0.012855 0.014128 0.015332 0.016430 0.017388 0.018172 0.018755 0.019114 0.019233 0.019104 0.018727 0.018109 0.017267 0.016227 0.015020 0.013684 0.012260 0.010791 0.009319 0.007883 0.006515 0.005244 0.004086 0.003051 0.002137 0.001335 0.000623 -0.000024 -0.000638 -0.001253 -0.001902 -0.002615 -0.003418 -0.004327 -0.005353 -0.006495 -0.007744 -0.009082 -0.010483 -0.011915 -0.013339 -0.014714 -0.015995 -0.017143 -0.018119 -0.018890 -0.019431 -0.019725 -0.019766 -0.019553 -0.019099 -0.018422 -0.017547 -0.016505 -0.015331 -0.014062 -0.012734 -0.011384 -0.010044 -0.008742 -0.007503 -0.006346 -0.005284 -0.004326 -0.003477 -0.002738 -0.002106 -0.001577 -0.001143 -0.000794 -0.000521 -0.000312 -0.000157 -0.000045 0.000034 0.000086 0.000118 0.000136 0.000144 0.000144 0.000139 0.000131 0.000121 0.000110 0.000098 0.000087 0.000076 0.000065 0.000055 0.000046 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000022 -0.000027 -0.000031 -0.000036 -0.000041 -0.000046 -0.000051 -0.000055 -0.000059 -0.000062 -0.000062 -0.000060 -0.000054 -0.000042 -0.000021 0.000012 0.000062 0.000136 0.000240 0.000383 0.000574 0.000822 0.001139 0.001534 0.002019 0.002602 0.003291 0.004092 0.005007 0.006034 0.007167 0.008393 0.009694 0.011046 0.012419 0.013780 0.015092 0.016314 0.017408 0.018336 0.019064 0.019564 0.019812 0.019795 0.019505 0.018947 0.018134 0.017089 0.015843 0.014436 0.012915 0.011329 0.009727 0.008159 0.006668 0.005293 0.004061 0.002991 0.002090 0.001350 0.000757 0.000283 -0.000109 -0.000459 -0.000811 -0.001208 -0.001690 -0.002291 -0.003034 -0.003935 -0.004999 -0.006216 -0.007571 -0.009034 -0.010569 -0.012133 -0.013676 -0.015150 -0.016504 -0.017692 -0.018674 -0.019418 -0.019900 -0.020108 -0.020039 -0.019702 -0.019113 -0.018298 -0.017290 -0.016125 -0.014842 -0.013482 -0.012084 -0.010685 -0.009317 -0.008008 -0.006779 -0.005647 -0.004623 -0.003713 -0.002919 -0.002240 -0.001670 -0.001202 -0.000826 -0.000532 -0.000307 -0.000141 -0.000021 0.000061 0.000115 0.000147 0.000164 0.000170 0.000168 0.000161 0.000150 0.000138 0.000125 0.000112 0.000099 0.000086 0.000074 0.000063 0.000052 0.000043 0.000035 0.000028 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000041 -0.000046 -0.000052 -0.000058 -0.000063 -0.000068 -0.000071 -0.000072 -0.000071 -0.000065 -0.000052 -0.000030 0.000005 0.000059 0.000138 0.000250 0.000405 0.000611 0.000880 0.001223 0.001650 0.002174 0.002802 0.003543 0.004403 0.005382 0.006478 0.007681 0.008979 0.010348 0.011762 0.013188 0.014587 0.015920 0.017142 0.018212 0.019091 0.019741 0.020135 0.020249 0.020072 0.019599 0.018839 0.017810 0.016543 0.015078 0.013461 0.011748 0.009997 0.008267 0.006614 0.005086 0.003726 0.002563 0.001616 0.000888 0.000369 0.000035 -0.000151 -0.000232 -0.000262 -0.000295 -0.000386 -0.000584 -0.000933 -0.001465 -0.002201 -0.003151 -0.004309 -0.005657 -0.007166 -0.008795 -0.010495 -0.012210 -0.013883 -0.015455 -0.016871 -0.018083 -0.019049 -0.019741 -0.020139 -0.020236 -0.020038 -0.019560 -0.018828 -0.017873 -0.016736 -0.015457 -0.014081 -0.012651 -0.011207 -0.009785 -0.008417 -0.007126 -0.005934 -0.004851 -0.003888 -0.003047 -0.002326 -0.001722 -0.001226 -0.000828 -0.000517 -0.000280 -0.000106 0.000018 0.000101 0.000155 0.000185 0.000200 0.000202 0.000197 0.000186 0.000173 0.000158 0.000143 0.000127 0.000112 0.000098 0.000084 0.000071 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000041 -0.000047 -0.000053 -0.000060 -0.000066 -0.000073 -0.000079 -0.000083 -0.000085 -0.000085 -0.000079 -0.000067 -0.000045 -0.000009 0.000047 0.000130 0.000249 0.000412 0.000632 0.000918 0.001283 0.001738 0.002294 0.002962 0.003749 0.004659 0.005694 0.006849 0.008114 0.009471 0.010896 0.012359 0.013822 0.015244 0.016580 0.017784 0.018811 0.019620 0.020172 0.020438 0.020397 0.020039 0.019363 0.018381 0.017121 0.015617 0.013920 0.012085 0.010178 0.008265 0.006413 0.004686 0.003138 0.001817 0.000753 -0.000037 -0.000552 -0.000807 -0.000835 -0.000680 -0.000399 -0.000056 0.000284 0.000552 0.000689 0.000640 0.000364 -0.000168 -0.000969 -0.002038 -0.003357 -0.004894 -0.006605 -0.008436 -0.010322 -0.012198 -0.013996 -0.015652 -0.017107 -0.018314 -0.019234 -0.019841 -0.020125 -0.020087 -0.019740 -0.019109 -0.018227 -0.017136 -0.015879 -0.014503 -0.013056 -0.011581 -0.010119 -0.008704 -0.007364 -0.006121 -0.004992 -0.003985 -0.003106 -0.002353 -0.001722 -0.001205 -0.000791 -0.000469 -0.000226 -0.000048 0.000076 0.000158 0.000208 0.000235 0.000244 0.000242 0.000232 0.000217 0.000199 0.000181 0.000163 0.000145 0.000127 0.000111 0.000095 0.000080 0.000067 0.000055 0.000044 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000047 -0.000054 -0.000062 -0.000069 -0.000077 -0.000085 -0.000092 -0.000098 -0.000102 -0.000103 -0.000099 -0.000088 -0.000067 -0.000032 0.000025 0.000110 0.000232 0.000401 0.000629 0.000928 0.001309 0.001785 0.002368 0.003068 0.003892 0.004844 0.005925 0.007128 0.008441 0.009845 0.011312 0.012808 0.014292 0.015720 0.017043 0.018211 0.019177 0.019897 0.020332 0.020452 0.020238 0.019681 0.018785 0.017568 0.016062 0.014312 0.012375 0.010319 0.008216 0.006145 0.004180 0.002392 0.000844 -0.000416 -0.001353 -0.001953 -0.002218 -0.002170 -0.001848 -0.001308 -0.000616 0.000150 0.000911 0.001588 0.002106 0.002402 0.002424 0.002134 0.001515 0.000563 -0.000703 -0.002251 -0.004031 -0.005984 -0.008038 -0.010117 -0.012146 -0.014048 -0.015758 -0.017216 -0.018378 -0.019210 -0.019697 -0.019835 -0.019636 -0.019123 -0.018331 -0.017302 -0.016082 -0.014723 -0.013274 -0.011783 -0.010294 -0.008846 -0.007469 -0.006190 -0.005025 -0.003987 -0.003080 -0.002305 -0.001657 -0.001128 -0.000707 -0.000381 -0.000137 0.000038 0.000158 0.000234 0.000278 0.000297 0.000299 0.000290 0.000273 0.000252 0.000230 0.000207 0.000185 0.000164 0.000144 0.000125 0.000107 0.000090 0.000075 0.000061 0.000049 0.000040 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000041 -0.000047 -0.000054 -0.000062 -0.000071 -0.000080 -0.000089 -0.000099 -0.000108 -0.000116 -0.000122 -0.000125 -0.000124 -0.000116 -0.000098 -0.000065 -0.000010 0.000073 0.000195 0.000366 0.000597 0.000902 0.001293 0.001783 0.002384 0.003106 0.003956 0.004939 0.006053 0.007292 0.008640 0.010076 0.011570 0.013084 0.014574 0.015991 0.017285 0.018401 0.019289 0.019904 0.020207 0.020167 0.019765 0.018996 0.017868 0.016405 0.014646 0.012643 0.010464 0.008186 0.005892 0.003669 0.001602 -0.000232 -0.001763 -0.002939 -0.003726 -0.004108 -0.004091 -0.003704 -0.002995 -0.002029 -0.000886 0.000345 0.001570 0.002697 0.003638 0.004318 0.004673 0.004659 0.004251 0.003444 0.002252 0.000712 -0.001124 -0.003188 -0.005403 -0.007682 -0.009940 -0.012092 -0.014060 -0.015777 -0.017188 -0.018255 -0.018955 -0.019281 -0.019242 -0.018861 -0.018172 -0.017219 -0.016050 -0.014721 -0.013284 -0.011791 -0.010290 -0.008823 -0.007423 -0.006120 -0.004933 -0.003876 -0.002954 -0.002169 -0.001515 -0.000984 -0.000565 -0.000244 -0.000008 0.000159 0.000268 0.000334 0.000366 0.000374 0.000366 0.000347 0.000322 0.000294 0.000266 0.000238 0.000211 0.000186 0.000162 0.000140 0.000120 0.000101 0.000084 0.000068 0.000055 0.000044 0.000035 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000039 -0.000046 -0.000054 -0.000062 -0.000071 -0.000081 -0.000092 -0.000103 -0.000115 -0.000126 -0.000136 -0.000146 -0.000152 -0.000155 -0.000151 -0.000138 -0.000110 -0.000061 0.000017 0.000134 0.000300 0.000529 0.000833 0.001225 0.001720 0.002328 0.003061 0.003926 0.004927 0.006062 0.007322 0.008690 0.010144 0.011649 0.013166 0.014646 0.016039 0.017288 0.018338 0.019137 0.019635 0.019794 0.019583 0.018984 0.017996 0.016631 0.014917 0.012902 0.010647 0.008228 0.005732 0.003253 0.000888 -0.001270 -0.003135 -0.004633 -0.005707 -0.006321 -0.006461 -0.006137 -0.005384 -0.004259 -0.002837 -0.001211 0.000518 0.002241 0.003851 0.005247 0.006341 0.007060 0.007350 0.007179 0.006537 0.005441 0.003926 0.002049 -0.000115 -0.002481 -0.004953 -0.007436 -0.009833 -0.012058 -0.014033 -0.015696 -0.017001 -0.017919 -0.018439 -0.018567 -0.018325 -0.017747 -0.016880 -0.015774 -0.014486 -0.013073 -0.011591 -0.010091 -0.008617 -0.007209 -0.005896 -0.004700 -0.003638 -0.002714 -0.001931 -0.001284 -0.000763 -0.000356 -0.000050 0.000170 0.000319 0.000412 0.000461 0.000477 0.000469 0.000447 0.000416 0.000380 0.000343 0.000306 0.000272 0.000239 0.000210 0.000182 0.000157 0.000133 0.000112 0.000093 0.000076 0.000061 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000037 -0.000044 -0.000052 -0.000060 -0.000070 -0.000081 -0.000092 -0.000105 -0.000118 -0.000132 -0.000146 -0.000160 -0.000173 -0.000184 -0.000192 -0.000195 -0.000189 -0.000170 -0.000131 -0.000063 0.000043 0.000199 0.000418 0.000712 0.001096 0.001585 0.002189 0.002921 0.003788 0.004793 0.005933 0.007200 0.008574 0.010030 0.011532 0.013037 0.014495 0.015850 0.017044 0.018018 0.018717 0.019092 0.019101 0.018714 0.017917 0.016708 0.015105 0.013144 0.010877 0.008375 0.005724 0.003019 0.000366 -0.002130 -0.004367 -0.006249 -0.007699 -0.008655 -0.009080 -0.008962 -0.008314 -0.007177 -0.005616 -0.003718 -0.001587 0.000660 0.002902 0.005017 0.006890 0.008420 0.009523 0.010136 0.010220 0.009762 0.008777 0.007302 0.005400 0.003149 0.000645 -0.002009 -0.004705 -0.007339 -0.009813 -0.012040 -0.013949 -0.015487 -0.016620 -0.017333 -0.017628 -0.017527 -0.017065 -0.016288 -0.015250 -0.014011 -0.012632 -0.011171 -0.009683 -0.008217 -0.006812 -0.005503 -0.004314 -0.003260 -0.002349 -0.001582 -0.000954 -0.000455 -0.000073 0.000208 0.000402 0.000526 0.000593 0.000618 0.000612 0.000585 0.000545 0.000497 0.000448 0.000399 0.000352 0.000310 0.000271 0.000235 0.000203 0.000174 0.000148 0.000124 0.000102 0.000083 0.000067 0.000053 0.000042 0.000033 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000041 -0.000049 -0.000057 -0.000067 -0.000078 -0.000090 -0.000104 -0.000119 -0.000134 -0.000151 -0.000168 -0.000186 -0.000204 -0.000221 -0.000237 -0.000249 -0.000254 -0.000247 -0.000221 -0.000169 -0.000080 0.000057 0.000257 0.000532 0.000898 0.001368 0.001957 0.002674 0.003529 0.004523 0.005654 0.006912 0.008277 0.009721 0.011207 0.012688 0.014112 0.015420 0.016551 0.017443 0.018040 0.018288 0.018148 0.017589 0.016596 0.015173 0.013341 0.011141 0.008634 0.005897 0.003025 0.000125 -0.002689 -0.005302 -0.007603 -0.009491 -0.010880 -0.011708 -0.011935 -0.011548 -0.010568 -0.009038 -0.007034 -0.004652 -0.002010 0.000764 0.003533 0.006161 0.008520 0.010495 0.011991 0.012937 0.013287 0.013025 0.012164 0.010743 0.008827 0.006505 0.003877 0.001057 -0.001839 -0.004694 -0.007402 -0.009867 -0.012009 -0.013769 -0.015106 -0.016002 -0.016458 -0.016494 -0.016144 -0.015456 -0.014488 -0.013302 -0.011962 -0.010530 -0.009063 -0.007614 -0.006226 -0.004934 -0.003764 -0.002732 -0.001847 -0.001110 -0.000515 -0.000052 0.000294 0.000537 0.000695 0.000783 0.000817 0.000810 0.000776 0.000723 0.000660 0.000593 0.000526 0.000463 0.000405 0.000352 0.000305 0.000263 0.000226 0.000192 0.000162 0.000135 0.000111 0.000090 0.000073 0.000058 0.000045 0.000035 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000030 -0.000037 -0.000045 -0.000053 -0.000063 -0.000074 -0.000087 -0.000101 -0.000116 -0.000133 -0.000151 -0.000171 -0.000193 -0.000216 -0.000240 -0.000265 -0.000290 -0.000314 -0.000333 -0.000343 -0.000337 -0.000306 -0.000242 -0.000131 0.000040 0.000286 0.000622 0.001062 0.001621 0.002311 0.003138 0.004107 0.005214 0.006449 0.007791 0.009210 0.010667 0.012114 0.013496 0.014752 0.015817 0.016627 0.017123 0.017251 0.016968 0.016246 0.015070 0.013447 0.011402 0.008980 0.006250 0.003296 0.000223 -0.002854 -0.005812 -0.008527 -0.010880 -0.012762 -0.014084 -0.014777 -0.014801 -0.014147 -0.012835 -0.010917 -0.008475 -0.005616 -0.002469 0.000823 0.004112 0.007247 0.010086 0.012502 0.014390 0.015668 0.016286 0.016224 0.015493 0.014135 0.012219 0.009839 0.007104 0.004135 0.001061 -0.001995 -0.004916 -0.007597 -0.009952 -0.011913 -0.013436 -0.014499 -0.015100 -0.015259 -0.015011 -0.014406 -0.013504 -0.012369 -0.011069 -0.009669 -0.008231 -0.006808 -0.005446 -0.004183 -0.003045 -0.002049 -0.001204 -0.000511 0.000038 0.000453 0.000749 0.000943 0.001053 0.001095 0.001086 0.001040 0.000970 0.000885 0.000794 0.000703 0.000616 0.000536 0.000463 0.000399 0.000343 0.000293 0.000250 0.000211 0.000177 0.000147 0.000121 0.000098 0.000078 0.000062 0.000049 0.000038 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000040 -0.000049 -0.000058 -0.000069 -0.000082 -0.000096 -0.000111 -0.000129 -0.000148 -0.000170 -0.000193 -0.000219 -0.000248 -0.000281 -0.000316 -0.000353 -0.000392 -0.000429 -0.000460 -0.000479 -0.000477 -0.000445 -0.000369 -0.000236 -0.000030 0.000263 0.000661 0.001177 0.001823 0.002609 0.003538 0.004607 0.005804 0.007110 0.008493 0.009912 0.011319 0.012654 0.013856 0.014857 0.015590 0.015994 0.016013 0.015604 0.014736 0.013398 0.011597 0.009362 0.006744 0.003816 0.000671 -0.002580 -0.005812 -0.008895 -0.011696 -0.014087 -0.015955 -0.017204 -0.017763 -0.017590 -0.016676 -0.015046 -0.012756 -0.009895 -0.006581 -0.002952 0.000836 0.004621 0.008240 0.011538 0.014377 0.016640 0.018239 0.019117 0.019251 0.018652 0.017362 0.015456 0.013031 0.010206 0.007111 0.003881 0.000650 -0.002455 -0.005324 -0.007862 -0.009997 -0.011679 -0.012883 -0.013606 -0.013868 -0.013705 -0.013169 -0.012321 -0.011231 -0.009968 -0.008600 -0.007193 -0.005802 -0.004475 -0.003250 -0.002155 -0.001207 -0.000415 0.000221 0.000710 0.001063 0.001297 0.001430 0.001480 0.001465 0.001404 0.001310 0.001196 0.001073 0.000949 0.000829 0.000718 0.000618 0.000529 0.000451 0.000384 0.000325 0.000275 0.000231 0.000192 0.000159 0.000130 0.000105 0.000084 0.000067 0.000052 0.000041 0.000032 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000044 -0.000053 -0.000063 -0.000076 -0.000089 -0.000105 -0.000122 -0.000142 -0.000164 -0.000189 -0.000217 -0.000249 -0.000285 -0.000327 -0.000374 -0.000427 -0.000484 -0.000543 -0.000600 -0.000650 -0.000684 -0.000692 -0.000660 -0.000576 -0.000422 -0.000182 0.000159 0.000618 0.001208 0.001938 0.002812 0.003829 0.004977 0.006235 0.007572 0.008948 0.010309 0.011599 0.012750 0.013694 0.014363 0.014690 0.014620 0.014106 0.013120 0.011648 0.009700 0.007307 0.004526 0.001432 -0.001873 -0.005272 -0.008634 -0.011819 -0.014688 -0.017106 -0.018954 -0.020130 -0.020561 -0.020204 -0.019050 -0.017125 -0.014492 -0.011246 -0.007513 -0.003442 0.000802 0.005043 0.009107 0.012827 0.016055 0.018665 0.020560 0.021680 0.021998 0.021524 0.020303 0.018413 0.015957 0.013061 0.009863 0.006505 0.003130 -0.000127 -0.003149 -0.005834 -0.008106 -0.009912 -0.011223 -0.012038 -0.012375 -0.012272 -0.011784 -0.010974 -0.009915 -0.008680 -0.007341 -0.005963 -0.004606 -0.003318 -0.002139 -0.001096 -0.000208 0.000519 0.001086 0.001502 0.001780 0.001939 0.001998 0.001977 0.001895 0.001771 0.001620 0.001455 0.001288 0.001124 0.000972 0.000833 0.000709 0.000601 0.000508 0.000428 0.000360 0.000301 0.000251 0.000208 0.000171 0.000139 0.000112 0.000090 0.000071 0.000056 0.000044 0.000034 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000038 -0.000047 -0.000057 -0.000069 -0.000082 -0.000097 -0.000114 -0.000134 -0.000156 -0.000181 -0.000209 -0.000242 -0.000281 -0.000326 -0.000379 -0.000441 -0.000511 -0.000590 -0.000676 -0.000765 -0.000852 -0.000929 -0.000984 -0.001007 -0.000981 -0.000890 -0.000717 -0.000445 -0.000056 0.000463 0.001123 0.001930 0.002882 0.003969 0.005171 0.006456 0.007784 0.009101 0.010348 0.011458 0.012358 0.012979 0.013253 0.013121 0.012534 0.011463 0.009895 0.007839 0.005329 0.002424 -0.000795 -0.004224 -0.007738 -0.011200 -0.014464 -0.017383 -0.019817 -0.021641 -0.022749 -0.023065 -0.022544 -0.021178 -0.018995 -0.016061 -0.012478 -0.008378 -0.003919 0.000724 0.005364 0.009818 0.013908 0.017477 0.020390 0.022547 0.023879 0.024360 0.023998 0.022842 0.020972 0.018496 0.015548 0.012270 0.008814 0.005331 0.001960 -0.001172 -0.003962 -0.006328 -0.008215 -0.009593 -0.010461 -0.010837 -0.010763 -0.010295 -0.009500 -0.008455 -0.007234 -0.005913 -0.004559 -0.003235 -0.001988 -0.000860 0.000123 0.000944 0.001596 0.002082 0.002413 0.002604 0.002676 0.002649 0.002545 0.002385 0.002189 0.001972 0.001749 0.001529 0.001322 0.001131 0.000960 0.000810 0.000680 0.000570 0.000476 0.000397 0.000329 0.000272 0.000224 0.000183 0.000148 0.000119 0.000095 0.000076 0.000060 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000050 -0.000061 -0.000074 -0.000088 -0.000105 -0.000124 -0.000145 -0.000170 -0.000198 -0.000231 -0.000270 -0.000316 -0.000372 -0.000438 -0.000516 -0.000607 -0.000712 -0.000829 -0.000955 -0.001085 -0.001211 -0.001324 -0.001409 -0.001452 -0.001435 -0.001341 -0.001151 -0.000846 -0.000411 0.000166 0.000893 0.001770 0.002787 0.003926 0.005156 0.006436 0.007713 0.008926 0.010007 0.010883 0.011480 0.011730 0.011569 0.010948 0.009835 0.008215 0.006099 0.003520 0.000538 -0.002762 -0.006272 -0.009864 -0.013393 -0.016711 -0.019662 -0.022103 -0.023903 -0.024952 -0.025172 -0.024516 -0.022976 -0.020581 -0.017400 -0.013541 -0.009140 -0.004363 0.000606 0.005574 0.010347 0.014741 0.018589 0.021751 0.024120 0.025627 0.026241 0.025972 0.024870 0.023020 0.020534 0.017550 0.014219 0.010699 0.007146 0.003705 0.000507 -0.002339 -0.004750 -0.006669 -0.008067 -0.008942 -0.009316 -0.009233 -0.008752 -0.007944 -0.006887 -0.005662 -0.004345 -0.003007 -0.001710 -0.000503 0.000573 0.001492 0.002238 0.002806 0.003202 0.003437 0.003530 0.003503 0.003379 0.003182 0.002934 0.002656 0.002365 0.002075 0.001798 0.001540 0.001307 0.001100 0.000921 0.000767 0.000637 0.000528 0.000437 0.000360 0.000295 0.000241 0.000196 0.000159 0.000127 0.000102 0.000081 0.000064 0.000050 0.000040 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000043 -0.000053 -0.000065 -0.000079 -0.000094 -0.000113 -0.000133 -0.000157 -0.000184 -0.000216 -0.000254 -0.000300 -0.000355 -0.000422 -0.000503 -0.000600 -0.000715 -0.000849 -0.001001 -0.001169 -0.001349 -0.001532 -0.001709 -0.001866 -0.001988 -0.002056 -0.002052 -0.001956 -0.001748 -0.001409 -0.000926 -0.000290 0.000502 0.001443 0.002514 0.003688 0.004923 0.006167 0.007360 0.008431 0.009305 0.009909 0.010169 0.010021 0.009411 0.008305 0.006686 0.004563 0.001968 -0.001038 -0.004369 -0.007913 -0.011541 -0.015105 -0.018448 -0.021415 -0.023855 -0.025634 -0.026639 -0.026788 -0.026033 -0.024365 -0.021814 -0.018453 -0.014389 -0.009766 -0.004754 0.000457 0.005667 0.010676 0.015293 0.019346 0.022690 0.025215 0.026847 0.027557 0.027356 0.026294 0.024459 0.021971 0.018969 0.015611 0.012061 0.008477 0.005012 0.001799 -0.001051 -0.003452 -0.005350 -0.006715 -0.007547 -0.007873 -0.007738 -0.007205 -0.006350 -0.005255 -0.004002 -0.002672 -0.001336 -0.000056 0.001115 0.002140 0.002994 0.003661 0.004139 0.004436 0.004567 0.004552 0.004416 0.004185 0.003884 0.003539 0.003170 0.002797 0.002434 0.002092 0.001779 0.001498 0.001253 0.001041 0.000861 0.000710 0.000584 0.000480 0.000393 0.000320 0.000260 0.000211 0.000170 0.000136 0.000109 0.000087 0.000069 0.000054 0.000043 0.000034 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000083 -0.000100 -0.000120 -0.000142 -0.000168 -0.000198 -0.000234 -0.000278 -0.000331 -0.000396 -0.000477 -0.000574 -0.000693 -0.000835 -0.001001 -0.001193 -0.001408 -0.001643 -0.001890 -0.002138 -0.002376 -0.002586 -0.002750 -0.002847 -0.002856 -0.002755 -0.002524 -0.002146 -0.001610 -0.000909 -0.000050 0.000953 0.002073 0.003269 0.004492 0.005680 0.006763 0.007665 0.008309 0.008620 0.008530 0.007982 0.006937 0.005376 0.003305 0.000753 -0.002219 -0.005526 -0.009056 -0.012677 -0.016238 -0.019582 -0.022547 -0.024980 -0.026744 -0.027723 -0.027831 -0.027019 -0.025278 -0.022636 -0.019168 -0.014982 -0.010226 -0.005073 0.000284 0.005641 0.010792 0.015542 0.019717 0.023167 0.025780 0.027483 0.028245 0.028079 0.027038 0.025213 0.022726 0.019723 0.016364 0.012817 0.009246 0.005805 0.002629 -0.000169 -0.002505 -0.004324 -0.005600 -0.006337 -0.006564 -0.006331 -0.005705 -0.004767 -0.003601 -0.002294 -0.000928 0.000423 0.001696 0.002841 0.003819 0.004608 0.005194 0.005579 0.005772 0.005791 0.005659 0.005406 0.005058 0.004645 0.004194 0.003727 0.003264 0.002822 0.002410 0.002036 0.001705 0.001417 0.001170 0.000962 0.000788 0.000644 0.000526 0.000428 0.000347 0.000281 0.000226 0.000182 0.000146 0.000116 0.000093 0.000074 0.000059 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000072 -0.000088 -0.000106 -0.000127 -0.000151 -0.000179 -0.000213 -0.000253 -0.000303 -0.000364 -0.000441 -0.000535 -0.000652 -0.000794 -0.000965 -0.001167 -0.001402 -0.001669 -0.001964 -0.002281 -0.002609 -0.002934 -0.003241 -0.003510 -0.003718 -0.003843 -0.003860 -0.003746 -0.003481 -0.003051 -0.002448 -0.001672 -0.000737 0.000334 0.001502 0.002718 0.003921 0.005041 0.006002 0.006724 0.007129 0.007146 0.006714 0.005789 0.004347 0.002389 -0.000057 -0.002935 -0.006162 -0.009627 -0.013196 -0.016719 -0.020036 -0.022984 -0.025407 -0.027164 -0.028138 -0.028240 -0.027419 -0.025663 -0.023002 -0.019507 -0.015289 -0.010496 -0.005302 0.000098 0.005497 0.010689 0.015476 0.019681 0.023155 0.025784 0.027497 0.028263 0.028096 0.027053 0.025228 0.022745 0.019755 0.016420 0.012911 0.009395 0.006026 0.002940 0.000249 -0.001964 -0.003647 -0.004778 -0.005364 -0.005440 -0.005060 -0.004298 -0.003237 -0.001967 -0.000577 0.000848 0.002234 0.003516 0.004645 0.005583 0.006311 0.006817 0.007106 0.007191 0.007092 0.006839 0.006461 0.005990 0.005458 0.004893 0.004322 0.003764 0.003236 0.002749 0.002311 0.001925 0.001591 0.001307 0.001069 0.000871 0.000708 0.000574 0.000465 0.000376 0.000303 0.000243 0.000195 0.000156 0.000125 0.000100 0.000080 0.000064 0.000051 0.000040 0.000032 0.000025 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000039 -0.000049 -0.000061 -0.000075 -0.000092 -0.000111 -0.000133 -0.000159 -0.000190 -0.000227 -0.000273 -0.000329 -0.000400 -0.000488 -0.000598 -0.000735 -0.000902 -0.001105 -0.001346 -0.001628 -0.001951 -0.002311 -0.002702 -0.003115 -0.003536 -0.003948 -0.004329 -0.004657 -0.004906 -0.005049 -0.005060 -0.004916 -0.004598 -0.004094 -0.003402 -0.002531 -0.001502 -0.000351 0.000874 0.002115 0.003301 0.004354 0.005194 0.005739 0.005914 0.005653 0.004907 0.003646 0.001865 -0.000413 -0.003138 -0.006227 -0.009574 -0.013047 -0.016496 -0.019760 -0.022677 -0.025087 -0.026849 -0.027842 -0.027976 -0.027197 -0.025489 -0.022882 -0.019445 -0.015289 -0.010558 -0.005427 -0.000091 0.005243 0.010370 0.015093 0.019234 0.022647 0.025218 0.026876 0.027593 0.027388 0.026318 0.024480 0.022003 0.019038 0.015751 0.012312 0.008891 0.005640 0.002696 0.000167 -0.001866 -0.003356 -0.004285 -0.004667 -0.004541 -0.003968 -0.003026 -0.001803 -0.000394 0.001109 0.002620 0.004061 0.005369 0.006494 0.007403 0.008074 0.008504 0.008697 0.008672 0.008454 0.008074 0.007567 0.006968 0.006311 0.005629 0.004947 0.004289 0.003671 0.003106 0.002600 0.002156 0.001774 0.001450 0.001180 0.000957 0.000774 0.000625 0.000503 0.000405 0.000325 0.000261 0.000209 0.000167 0.000133 0.000107 0.000086 0.000069 0.000055 0.000044 0.000035 0.000027 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000051 -0.000063 -0.000078 -0.000095 -0.000116 -0.000140 -0.000168 -0.000201 -0.000242 -0.000293 -0.000357 -0.000437 -0.000538 -0.000665 -0.000823 -0.001017 -0.001253 -0.001536 -0.001867 -0.002249 -0.002678 -0.003150 -0.003653 -0.004175 -0.004697 -0.005198 -0.005652 -0.006032 -0.006308 -0.006450 -0.006431 -0.006228 -0.005824 -0.005214 -0.004402 -0.003406 -0.002259 -0.001005 0.000296 0.001576 0.002757 0.003755 0.004485 0.004868 0.004833 0.004324 0.003304 0.001762 -0.000288 -0.002798 -0.005695 -0.008875 -0.012209 -0.015549 -0.018737 -0.021608 -0.024006 -0.025785 -0.026823 -0.027027 -0.026340 -0.024746 -0.022267 -0.018974 -0.014971 -0.010402 -0.005439 -0.000274 0.004889 0.009847 0.014405 0.018390 0.021655 0.024092 0.025631 0.026249 0.025966 0.024843 0.022980 0.020507 0.017577 0.014358 0.011021 0.007731 0.004643 0.001889 -0.000426 -0.002227 -0.003470 -0.004146 -0.004272 -0.003896 -0.003084 -0.001920 -0.000499 0.001084 0.002730 0.004351 0.005870 0.007221 0.008358 0.009246 0.009870 0.010227 0.010328 0.010194 0.009856 0.009348 0.008709 0.007979 0.007194 0.006390 0.005595 0.004834 0.004123 0.003476 0.002899 0.002395 0.001963 0.001598 0.001294 0.001044 0.000841 0.000676 0.000543 0.000435 0.000348 0.000279 0.000223 0.000178 0.000142 0.000114 0.000092 0.000074 0.000059 0.000047 0.000037 0.000029 0.000023 0.000017 0.000013 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000065 -0.000081 -0.000099 -0.000121 -0.000146 -0.000177 -0.000213 -0.000258 -0.000315 -0.000386 -0.000476 -0.000591 -0.000735 -0.000915 -0.001138 -0.001409 -0.001734 -0.002118 -0.002561 -0.003062 -0.003617 -0.004214 -0.004841 -0.005479 -0.006105 -0.006691 -0.007207 -0.007621 -0.007897 -0.008006 -0.007918 -0.007614 -0.007082 -0.006322 -0.005349 -0.004191 -0.002890 -0.001503 -0.000100 0.001242 0.002436 0.003395 0.004034 0.004276 0.004058 0.003336 0.002090 0.000327 -0.001915 -0.004568 -0.007533 -0.010688 -0.013888 -0.016977 -0.019793 -0.022178 -0.023987 -0.025095 -0.025408 -0.024865 -0.023444 -0.021168 -0.018099 -0.014340 -0.010029 -0.005333 -0.000440 0.004450 0.009140 0.013439 0.017177 0.020214 0.022444 0.023804 0.024272 0.023873 0.022672 0.020769 0.018298 0.015412 0.012279 0.009068 0.005944 0.003057 0.000536 -0.001520 -0.003040 -0.003990 -0.004364 -0.004190 -0.003520 -0.002429 -0.001006 0.000650 0.002436 0.004253 0.006009 0.007626 0.009039 0.010201 0.011081 0.011666 0.011958 0.011971 0.011731 0.011274 0.010639 0.009868 0.009006 0.008093 0.007165 0.006256 0.005389 0.004584 0.003854 0.003205 0.002640 0.002156 0.001748 0.001410 0.001133 0.000908 0.000727 0.000581 0.000465 0.000371 0.000296 0.000236 0.000189 0.000151 0.000121 0.000097 0.000078 0.000063 0.000051 0.000040 0.000032 0.000024 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000053 -0.000067 -0.000083 -0.000102 -0.000125 -0.000153 -0.000186 -0.000226 -0.000275 -0.000338 -0.000417 -0.000518 -0.000646 -0.000808 -0.001011 -0.001263 -0.001570 -0.001939 -0.002376 -0.002883 -0.003458 -0.004098 -0.004792 -0.005528 -0.006285 -0.007038 -0.007760 -0.008415 -0.008968 -0.009381 -0.009617 -0.009645 -0.009437 -0.008978 -0.008263 -0.007301 -0.006116 -0.004750 -0.003255 -0.001701 -0.000168 0.001258 0.002486 0.003424 0.003989 0.004111 0.003737 0.002838 0.001412 -0.000512 -0.002874 -0.005583 -0.008524 -0.011556 -0.014527 -0.017278 -0.019652 -0.021503 -0.022706 -0.023163 -0.022811 -0.021623 -0.019615 -0.016847 -0.013413 -0.009447 -0.005109 -0.000581 0.003945 0.008276 0.012229 0.015641 0.018376 0.020335 0.021459 0.021733 0.021183 0.019878 0.017923 0.015450 0.012614 0.009580 0.006517 0.003586 0.000933 -0.001319 -0.003077 -0.004278 -0.004893 -0.004927 -0.004414 -0.003414 -0.002009 -0.000295 0.001624 0.003641 0.005653 0.007566 0.009300 0.010791 0.011992 0.012876 0.013432 0.013666 0.013598 0.013258 0.012685 0.011925 0.011026 0.010033 0.008992 0.007942 0.006918 0.005947 0.005047 0.004233 0.003512 0.002884 0.002349 0.001898 0.001526 0.001221 0.000975 0.000777 0.000619 0.000493 0.000393 0.000313 0.000250 0.000199 0.000159 0.000128 0.000103 0.000083 0.000067 0.000054 0.000043 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000042 -0.000054 -0.000068 -0.000085 -0.000106 -0.000131 -0.000160 -0.000196 -0.000239 -0.000294 -0.000363 -0.000450 -0.000562 -0.000704 -0.000884 -0.001110 -0.001391 -0.001734 -0.002148 -0.002638 -0.003209 -0.003859 -0.004585 -0.005378 -0.006224 -0.007101 -0.007984 -0.008841 -0.009636 -0.010329 -0.010878 -0.011241 -0.011381 -0.011265 -0.010873 -0.010193 -0.009231 -0.008007 -0.006557 -0.004934 -0.003206 -0.001453 0.000236 0.001765 0.003038 0.003965 0.004468 0.004484 0.003975 0.002928 0.001362 -0.000671 -0.003090 -0.005786 -0.008627 -0.011465 -0.014144 -0.016508 -0.018414 -0.019734 -0.020367 -0.020246 -0.019340 -0.017660 -0.015257 -0.012220 -0.008674 -0.004773 -0.000689 0.003394 0.007290 0.010824 0.013840 0.016211 0.017844 0.018686 0.018726 0.017996 0.016567 0.014547 0.012068 0.009284 0.006360 0.003461 0.000744 -0.001650 -0.003606 -0.005037 -0.005888 -0.006139 -0.005803 -0.004922 -0.003564 -0.001820 0.000210 0.002415 0.004684 0.006909 0.008997 0.010864 0.012447 0.013701 0.014600 0.015138 0.015323 0.015181 0.014746 0.014065 0.013186 0.012161 0.011042 0.009876 0.008707 0.007571 0.006497 0.005504 0.004608 0.003815 0.003126 0.002538 0.002046 0.001639 0.001307 0.001040 0.000826 0.000656 0.000521 0.000414 0.000329 0.000262 0.000209 0.000167 0.000134 0.000108 0.000087 0.000071 0.000057 0.000046 0.000036 0.000028 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000055 -0.000070 -0.000088 -0.000110 -0.000136 -0.000168 -0.000206 -0.000254 -0.000313 -0.000388 -0.000484 -0.000607 -0.000763 -0.000961 -0.001210 -0.001520 -0.001899 -0.002357 -0.002901 -0.003535 -0.004260 -0.005073 -0.005964 -0.006918 -0.007915 -0.008927 -0.009919 -0.010853 -0.011684 -0.012365 -0.012852 -0.013099 -0.013071 -0.012738 -0.012086 -0.011113 -0.009836 -0.008288 -0.006520 -0.004598 -0.002603 -0.000628 0.001229 0.002865 0.004184 0.005097 0.005535 0.005447 0.004811 0.003636 0.001960 -0.000143 -0.002573 -0.005206 -0.007899 -0.010501 -0.012859 -0.014829 -0.016283 -0.017118 -0.017262 -0.016680 -0.015374 -0.013388 -0.010805 -0.007739 -0.004335 -0.000758 0.002819 0.006220 0.009278 0.011846 0.013805 0.015069 0.015592 0.015369 0.014436 0.012868 0.010772 0.008283 0.005553 0.002745 0.000020 -0.002470 -0.004591 -0.006233 -0.007318 -0.007800 -0.007668 -0.006943 -0.005676 -0.003944 -0.001843 0.000518 0.003023 0.005557 0.008010 0.010283 0.012295 0.013982 0.015299 0.016224 0.016753 0.016899 0.016692 0.016172 0.015389 0.014397 0.013254 0.012014 0.010730 0.009446 0.008202 0.007028 0.005946 0.004970 0.004108 0.003359 0.002722 0.002188 0.001748 0.001390 0.001102 0.000872 0.000691 0.000547 0.000434 0.000345 0.000274 0.000219 0.000175 0.000140 0.000113 0.000092 0.000074 0.000060 0.000048 0.000038 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000072 -0.000091 -0.000114 -0.000142 -0.000176 -0.000217 -0.000269 -0.000333 -0.000415 -0.000519 -0.000652 -0.000822 -0.001038 -0.001310 -0.001647 -0.002062 -0.002563 -0.003159 -0.003856 -0.004654 -0.005551 -0.006538 -0.007600 -0.008714 -0.009852 -0.010976 -0.012045 -0.013009 -0.013820 -0.014424 -0.014773 -0.014825 -0.014544 -0.013911 -0.012919 -0.011580 -0.009922 -0.007996 -0.005866 -0.003615 -0.001337 0.000864 0.002881 0.004609 0.005954 0.006832 0.007186 0.006981 0.006214 0.004914 0.003144 0.000993 -0.001421 -0.003962 -0.006485 -0.008839 -0.010882 -0.012484 -0.013540 -0.013973 -0.013742 -0.012843 -0.011312 -0.009221 -0.006678 -0.003815 -0.000786 0.002243 0.005108 0.007653 0.009738 0.011254 0.012122 0.012304 0.011799 0.010648 0.008929 0.006750 0.004247 0.001570 -0.001120 -0.003668 -0.005926 -0.007766 -0.009087 -0.009820 -0.009926 -0.009404 -0.008283 -0.006625 -0.004513 -0.002050 0.000647 0.003458 0.006262 0.008947 0.011413 0.013577 0.015374 0.016763 0.017722 0.018251 0.018367 0.018104 0.017508 0.016633 0.015538 0.014285 0.012933 0.011537 0.010145 0.008800 0.007532 0.006365 0.005314 0.004385 0.003581 0.002896 0.002323 0.001851 0.001468 0.001161 0.000916 0.000723 0.000572 0.000453 0.000359 0.000286 0.000228 0.000182 0.000146 0.000118 0.000095 0.000077 0.000062 0.000050 0.000040 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000057 -0.000074 -0.000094 -0.000118 -0.000148 -0.000184 -0.000228 -0.000283 -0.000353 -0.000441 -0.000553 -0.000697 -0.000881 -0.001114 -0.001407 -0.001771 -0.002220 -0.002762 -0.003408 -0.004165 -0.005033 -0.006012 -0.007091 -0.008257 -0.009484 -0.010743 -0.011994 -0.013191 -0.014283 -0.015215 -0.015931 -0.016375 -0.016499 -0.016265 -0.015643 -0.014625 -0.013215 -0.011441 -0.009349 -0.007005 -0.004490 -0.001903 0.000648 0.003053 0.005198 0.006979 0.008305 0.009107 0.009340 0.008988 0.008071 0.006638 0.004772 0.002580 0.000192 -0.002252 -0.004605 -0.006726 -0.008484 -0.009771 -0.010506 -0.010643 -0.010169 -0.009112 -0.007535 -0.005534 -0.003233 -0.000774 0.001689 0.004000 0.006013 0.007601 0.008661 0.009123 0.008954 0.008160 0.006786 0.004912 0.002648 0.000128 -0.002498 -0.005073 -0.007446 -0.009474 -0.011038 -0.012044 -0.012429 -0.012165 -0.011260 -0.009751 -0.007708 -0.005223 -0.002406 0.000622 0.003733 0.006805 0.009720 0.012378 0.014694 0.016605 0.018070 0.019069 0.019606 0.019701 0.019393 0.018731 0.017774 0.016586 0.015234 0.013779 0.012281 0.010791 0.009352 0.007998 0.006752 0.005631 0.004642 0.003786 0.003057 0.002448 0.001947 0.001541 0.001215 0.000958 0.000755 0.000595 0.000471 0.000373 0.000297 0.000237 0.000190 0.000152 0.000123 0.000099 0.000080 0.000065 0.000052 0.000041 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000059 -0.000075 -0.000096 -0.000122 -0.000153 -0.000191 -0.000238 -0.000297 -0.000371 -0.000465 -0.000586 -0.000739 -0.000936 -0.001185 -0.001498 -0.001889 -0.002369 -0.002950 -0.003643 -0.004456 -0.005390 -0.006446 -0.007613 -0.008875 -0.010209 -0.011582 -0.012952 -0.014271 -0.015482 -0.016528 -0.017346 -0.017878 -0.018068 -0.017871 -0.017256 -0.016206 -0.014723 -0.012830 -0.010572 -0.008013 -0.005238 -0.002345 0.000554 0.003340 0.005895 0.008106 0.009874 0.011117 0.011780 0.011837 0.011296 0.010196 0.008610 0.006636 0.004397 0.002029 -0.000326 -0.002527 -0.004443 -0.005964 -0.007004 -0.007509 -0.007462 -0.006880 -0.005816 -0.004358 -0.002616 -0.000725 0.001174 0.002936 0.004425 0.005521 0.006132 0.006194 0.005681 0.004605 0.003012 0.000986 -0.001363 -0.003900 -0.006479 -0.008945 -0.011151 -0.012962 -0.014263 -0.014968 -0.015023 -0.014409 -0.013141 -0.011265 -0.008858 -0.006019 -0.002865 0.000475 0.003872 0.007197 0.010333 0.013175 0.015639 0.017661 0.019203 0.020246 0.020797 0.020879 0.020534 0.019817 0.018790 0.017522 0.016082 0.014537 0.012948 0.011370 0.009848 0.008416 0.007101 0.005917 0.004874 0.003970 0.003203 0.002562 0.002034 0.001607 0.001266 0.000996 0.000784 0.000618 0.000488 0.000387 0.000308 0.000246 0.000197 0.000158 0.000127 0.000103 0.000083 0.000066 0.000053 0.000042 0.000033 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000059 -0.000077 -0.000098 -0.000125 -0.000157 -0.000197 -0.000246 -0.000309 -0.000387 -0.000487 -0.000615 -0.000778 -0.000986 -0.001250 -0.001583 -0.001996 -0.002505 -0.003122 -0.003859 -0.004723 -0.005718 -0.006844 -0.008091 -0.009444 -0.010876 -0.012353 -0.013833 -0.015263 -0.016584 -0.017733 -0.018645 -0.019255 -0.019503 -0.019339 -0.018726 -0.017642 -0.016086 -0.014078 -0.011659 -0.008894 -0.005868 -0.002682 0.000547 0.003698 0.006644 0.009265 0.011452 0.013115 0.014188 0.014635 0.014452 0.013669 0.012348 0.010581 0.008483 0.006184 0.003825 0.001544 -0.000527 -0.002275 -0.003610 -0.004472 -0.004836 -0.004711 -0.004141 -0.003202 -0.001996 -0.000646 0.000717 0.001958 0.002950 0.003583 0.003771 0.003458 0.002623 0.001282 -0.000514 -0.002682 -0.005110 -0.007664 -0.010199 -0.012566 -0.014620 -0.016231 -0.017293 -0.017725 -0.017480 -0.016547 -0.014949 -0.012739 -0.010001 -0.006842 -0.003383 0.000242 0.003899 0.007456 0.010793 0.013804 0.016405 0.018532 0.020147 0.021235 0.021803 0.021879 0.021507 0.020746 0.019661 0.018326 0.016813 0.015191 0.013525 0.011872 0.010277 0.008779 0.007403 0.006166 0.005075 0.004132 0.003330 0.002661 0.002112 0.001667 0.001312 0.001031 0.000811 0.000639 0.000505 0.000400 0.000319 0.000255 0.000204 0.000164 0.000132 0.000106 0.000085 0.000068 0.000054 0.000042 0.000033 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000060 -0.000077 -0.000099 -0.000126 -0.000160 -0.000201 -0.000253 -0.000318 -0.000400 -0.000505 -0.000639 -0.000811 -0.001030 -0.001308 -0.001657 -0.002092 -0.002627 -0.003275 -0.004050 -0.004960 -0.006010 -0.007198 -0.008517 -0.009949 -0.011469 -0.013041 -0.014618 -0.016147 -0.017567 -0.018808 -0.019803 -0.020482 -0.020781 -0.020645 -0.020031 -0.018915 -0.017290 -0.015174 -0.012606 -0.009652 -0.006395 -0.002940 0.000595 0.004080 0.007386 0.010383 0.012955 0.015003 0.016452 0.017255 0.017400 0.016906 0.015829 0.014250 0.012279 0.010042 0.007676 0.005318 0.003102 0.001142 -0.000467 -0.001660 -0.002404 -0.002700 -0.002583 -0.002120 -0.001404 -0.000545 0.000332 0.001102 0.001647 0.001864 0.001674 0.001028 -0.000092 -0.001667 -0.003643 -0.005934 -0.008430 -0.010999 -0.013496 -0.015775 -0.017696 -0.019135 -0.019988 -0.020183 -0.019679 -0.018472 -0.016589 -0.014091 -0.011069 -0.007633 -0.003911 -0.000040 0.003842 0.007599 0.011111 0.014270 0.016990 0.019211 0.020892 0.022022 0.022610 0.022684 0.022294 0.021500 0.020371 0.018982 0.017410 0.015727 0.013999 0.012284 0.010632 0.009079 0.007653 0.006372 0.005243 0.004266 0.003437 0.002746 0.002178 0.001718 0.001351 0.001062 0.000835 0.000658 0.000520 0.000413 0.000329 0.000263 0.000211 0.000169 0.000136 0.000109 0.000087 0.000069 0.000055 0.000042 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000045 -0.000059 -0.000077 -0.000099 -0.000127 -0.000161 -0.000204 -0.000257 -0.000324 -0.000410 -0.000519 -0.000659 -0.000838 -0.001066 -0.001356 -0.001720 -0.002173 -0.002730 -0.003406 -0.004213 -0.005162 -0.006258 -0.007501 -0.008881 -0.010382 -0.011977 -0.013629 -0.015291 -0.016907 -0.018410 -0.019732 -0.020799 -0.021538 -0.021881 -0.021768 -0.021153 -0.020008 -0.018322 -0.016111 -0.013413 -0.010291 -0.006831 -0.003140 0.000662 0.004442 0.008063 0.011390 0.014301 0.016687 0.018465 0.019580 0.020012 0.019771 0.018904 0.017489 0.015627 0.013441 0.011066 0.008638 0.006290 0.004142 0.002289 0.000805 -0.000273 -0.000937 -0.001215 -0.001165 -0.000870 -0.000435 0.000027 0.000398 0.000565 0.000433 -0.000072 -0.000996 -0.002351 -0.004117 -0.006238 -0.008629 -0.011179 -0.013757 -0.016220 -0.018427 -0.020239 -0.021536 -0.022221 -0.022225 -0.021512 -0.020084 -0.017973 -0.015245 -0.011995 -0.008337 -0.004404 -0.000336 0.003726 0.007645 0.011298 0.014576 0.017396 0.019693 0.021431 0.022597 0.023203 0.023281 0.022880 0.022063 0.020903 0.019477 0.017862 0.016133 0.014359 0.012599 0.010903 0.009309 0.007846 0.006531 0.005373 0.004371 0.003522 0.002813 0.002231 0.001760 0.001384 0.001087 0.000855 0.000674 0.000533 0.000424 0.000338 0.000270 0.000217 0.000174 0.000140 0.000112 0.000089 0.000070 0.000055 0.000042 0.000032 0.000025 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000033 -0.000044 -0.000058 -0.000076 -0.000098 -0.000126 -0.000161 -0.000205 -0.000259 -0.000328 -0.000417 -0.000529 -0.000674 -0.000859 -0.001095 -0.001394 -0.001770 -0.002238 -0.002813 -0.003511 -0.004345 -0.005326 -0.006459 -0.007745 -0.009175 -0.010732 -0.012389 -0.014107 -0.015839 -0.017525 -0.019099 -0.020487 -0.021614 -0.022403 -0.022783 -0.022690 -0.022076 -0.020907 -0.019172 -0.016883 -0.014078 -0.010818 -0.007191 -0.003303 0.000720 0.004744 0.008626 0.012227 0.015417 0.018082 0.020132 0.021504 0.022171 0.022138 0.021444 0.020161 0.018386 0.016240 0.013853 0.011363 0.008904 0.006596 0.004541 0.002814 0.001462 0.000497 -0.000102 -0.000385 -0.000427 -0.000327 -0.000191 -0.000132 -0.000256 -0.000655 -0.001398 -0.002529 -0.004058 -0.005963 -0.008188 -0.010648 -0.013233 -0.015813 -0.018249 -0.020398 -0.022128 -0.023321 -0.023883 -0.023748 -0.022886 -0.021299 -0.019025 -0.016134 -0.012721 -0.008906 -0.004824 -0.000615 0.003576 0.007611 0.011365 0.014731 0.017622 0.019976 0.021756 0.022952 0.023575 0.023658 0.023253 0.022425 0.021247 0.019798 0.018157 0.016401 0.014598 0.012809 0.011085 0.009464 0.007977 0.006640 0.005462 0.004444 0.003581 0.002860 0.002269 0.001791 0.001409 0.001107 0.000871 0.000687 0.000544 0.000432 0.000345 0.000277 0.000222 0.000178 0.000143 0.000114 0.000090 0.000071 0.000055 0.000042 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000057 -0.000075 -0.000097 -0.000125 -0.000160 -0.000204 -0.000260 -0.000330 -0.000421 -0.000536 -0.000684 -0.000874 -0.001116 -0.001422 -0.001807 -0.002286 -0.002875 -0.003589 -0.004443 -0.005447 -0.006609 -0.007927 -0.009394 -0.010993 -0.012696 -0.014465 -0.016249 -0.017990 -0.019619 -0.021059 -0.022234 -0.023063 -0.023472 -0.023397 -0.022785 -0.021601 -0.019831 -0.017485 -0.014600 -0.011237 -0.007484 -0.003448 0.000744 0.004953 0.009033 0.012842 0.016244 0.019120 0.021375 0.022941 0.023785 0.023906 0.023339 0.022152 0.020440 0.018318 0.015918 0.013377 0.010829 0.008397 0.006187 0.004277 0.002720 0.001533 0.000700 0.000179 -0.000102 -0.000235 -0.000323 -0.000473 -0.000789 -0.001360 -0.002253 -0.003510 -0.005142 -0.007127 -0.009408 -0.011903 -0.014501 -0.017075 -0.019486 -0.021597 -0.023274 -0.024403 -0.024891 -0.024676 -0.023728 -0.022052 -0.019688 -0.016706 -0.013204 -0.009303 -0.005137 -0.000851 0.003411 0.007511 0.011323 0.014739 0.017672 0.020060 0.021867 0.023083 0.023719 0.023810 0.023407 0.022578 0.021395 0.019939 0.018290 0.016523 0.014709 0.012908 0.011172 0.009541 0.008042 0.006696 0.005509 0.004483 0.003613 0.002887 0.002291 0.001809 0.001424 0.001120 0.000881 0.000695 0.000551 0.000438 0.000350 0.000281 0.000226 0.000181 0.000145 0.000116 0.000092 0.000072 0.000055 0.000042 0.000032 0.000024 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000042 -0.000056 -0.000073 -0.000095 -0.000123 -0.000158 -0.000203 -0.000259 -0.000331 -0.000422 -0.000540 -0.000690 -0.000883 -0.001129 -0.001440 -0.001830 -0.002316 -0.002914 -0.003639 -0.004505 -0.005524 -0.006703 -0.008042 -0.009533 -0.011159 -0.012893 -0.014696 -0.016516 -0.018295 -0.019961 -0.021439 -0.022647 -0.023506 -0.023939 -0.023879 -0.023272 -0.022082 -0.020292 -0.017913 -0.014978 -0.011550 -0.007716 -0.003584 0.000717 0.005046 0.009256 0.013200 0.016739 0.019752 0.022138 0.023828 0.024782 0.025000 0.024511 0.023381 0.021703 0.019591 0.017175 0.014594 0.011982 0.009466 0.007153 0.005126 0.003441 0.002118 0.001149 0.000492 0.000080 -0.000174 -0.000373 -0.000621 -0.001020 -0.001659 -0.002606 -0.003903 -0.005561 -0.007560 -0.009846 -0.012337 -0.014924 -0.017481 -0.019873 -0.021962 -0.023617 -0.024724 -0.025191 -0.024957 -0.023992 -0.022300 -0.019922 -0.016926 -0.013413 -0.009500 -0.005324 -0.001027 0.003245 0.007356 0.011178 0.014605 0.017548 0.019946 0.021763 0.022987 0.023632 0.023732 0.023339 0.022517 0.021344 0.019896 0.018255 0.016496 0.014689 0.012894 0.011163 0.009536 0.008041 0.006696 0.005511 0.004487 0.003617 0.002892 0.002296 0.001814 0.001429 0.001124 0.000885 0.000699 0.000554 0.000441 0.000353 0.000283 0.000228 0.000183 0.000147 0.000117 0.000092 0.000072 0.000055 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000054 -0.000071 -0.000093 -0.000121 -0.000157 -0.000201 -0.000258 -0.000330 -0.000422 -0.000541 -0.000692 -0.000886 -0.001133 -0.001447 -0.001840 -0.002329 -0.002930 -0.003659 -0.004530 -0.005556 -0.006742 -0.008089 -0.009591 -0.011229 -0.012977 -0.014796 -0.016635 -0.018433 -0.020120 -0.021619 -0.022848 -0.023726 -0.024175 -0.024129 -0.023531 -0.022344 -0.020552 -0.018162 -0.015211 -0.011758 -0.007891 -0.003719 0.000629 0.005011 0.009277 0.013279 0.016877 0.019947 0.022388 0.024126 0.025124 0.025376 0.024913 0.023798 0.022123 0.020004 0.017570 0.014961 0.012313 0.009753 0.007392 0.005317 0.003585 0.002220 0.001214 0.000530 0.000101 -0.000158 -0.000350 -0.000580 -0.000950 -0.001550 -0.002451 -0.003696 -0.005302 -0.007247 -0.009484 -0.011930 -0.014481 -0.017011 -0.019388 -0.021472 -0.023136 -0.024263 -0.024764 -0.024572 -0.023659 -0.022026 -0.019711 -0.016782 -0.013335 -0.009488 -0.005374 -0.001136 0.003085 0.007151 0.010936 0.014332 0.017253 0.019636 0.021445 0.022668 0.023317 0.023426 0.023047 0.022245 0.021093 0.019670 0.018054 0.016320 0.014537 0.012766 0.011057 0.009449 0.007971 0.006641 0.005468 0.004454 0.003593 0.002874 0.002283 0.001805 0.001422 0.001120 0.000882 0.000697 0.000553 0.000441 0.000353 0.000284 0.000228 0.000184 0.000147 0.000117 0.000092 0.000072 0.000055 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000040 -0.000053 -0.000070 -0.000092 -0.000119 -0.000155 -0.000199 -0.000256 -0.000328 -0.000421 -0.000539 -0.000690 -0.000884 -0.001131 -0.001443 -0.001835 -0.002323 -0.002922 -0.003649 -0.004518 -0.005540 -0.006723 -0.008067 -0.009565 -0.011201 -0.012947 -0.014765 -0.016604 -0.018404 -0.020095 -0.021599 -0.022834 -0.023720 -0.024180 -0.024144 -0.023558 -0.022384 -0.020606 -0.018231 -0.015295 -0.011857 -0.008006 -0.003850 0.000482 0.004846 0.009095 0.013077 0.016654 0.019701 0.022117 0.023830 0.024800 0.025024 0.024532 0.023389 0.021688 0.019544 0.017090 0.014464 0.011805 0.009244 0.006892 0.004837 0.003139 0.001823 0.000883 0.000280 -0.000052 -0.000200 -0.000267 -0.000363 -0.000591 -0.001045 -0.001801 -0.002906 -0.004379 -0.006205 -0.008338 -0.010700 -0.013189 -0.015682 -0.018045 -0.020143 -0.021845 -0.023035 -0.023620 -0.023533 -0.022740 -0.021239 -0.019064 -0.016279 -0.012977 -0.009271 -0.005291 -0.001178 0.002930 0.006896 0.010596 0.013923 0.016789 0.019133 0.020917 0.022128 0.022777 0.022898 0.022539 0.021765 0.020648 0.019264 0.017689 0.015998 0.014258 0.012527 0.010855 0.009281 0.007833 0.006530 0.005380 0.004385 0.003539 0.002833 0.002252 0.001781 0.001405 0.001107 0.000873 0.000690 0.000548 0.000437 0.000350 0.000282 0.000227 0.000183 0.000147 0.000117 0.000092 0.000072 0.000055 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000039 -0.000052 -0.000069 -0.000090 -0.000118 -0.000153 -0.000197 -0.000254 -0.000326 -0.000417 -0.000534 -0.000684 -0.000876 -0.001120 -0.001429 -0.001816 -0.002298 -0.002890 -0.003609 -0.004467 -0.005478 -0.006647 -0.007976 -0.009458 -0.011076 -0.012804 -0.014604 -0.016426 -0.018211 -0.019887 -0.021380 -0.022608 -0.023491 -0.023953 -0.023925 -0.023354 -0.022202 -0.020454 -0.018117 -0.015227 -0.011844 -0.008055 -0.003969 0.000284 0.004564 0.008721 0.012608 0.016086 0.019031 0.021345 0.022957 0.023831 0.023965 0.023393 0.022180 0.020422 0.018236 0.015756 0.013125 0.010481 0.007958 0.005668 0.003700 0.002114 0.000937 0.000159 -0.000258 -0.000384 -0.000309 -0.000140 0.000010 0.000030 -0.000178 -0.000694 -0.001573 -0.002839 -0.004482 -0.006461 -0.008701 -0.011103 -0.013547 -0.015901 -0.018028 -0.019797 -0.021089 -0.021808 -0.021883 -0.021274 -0.019974 -0.018012 -0.015445 -0.012360 -0.008867 -0.005090 -0.001165 0.002772 0.006587 0.010157 0.013377 0.016159 0.018441 0.020184 0.021374 0.022021 0.022155 0.021823 0.021087 0.020017 0.018686 0.017169 0.015537 0.013855 0.012181 0.010562 0.009036 0.007632 0.006366 0.005249 0.004281 0.003458 0.002770 0.002204 0.001744 0.001377 0.001086 0.000857 0.000678 0.000539 0.000430 0.000345 0.000278 0.000224 0.000180 0.000145 0.000115 0.000091 0.000071 0.000055 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000039 -0.000052 -0.000068 -0.000089 -0.000117 -0.000151 -0.000195 -0.000251 -0.000322 -0.000412 -0.000527 -0.000674 -0.000862 -0.001101 -0.001403 -0.001783 -0.002255 -0.002835 -0.003539 -0.004380 -0.005370 -0.006516 -0.007818 -0.009271 -0.010858 -0.012552 -0.014318 -0.016106 -0.017857 -0.019503 -0.020968 -0.022175 -0.023044 -0.023500 -0.023477 -0.022923 -0.021800 -0.020096 -0.017818 -0.015002 -0.011710 -0.008028 -0.004064 0.000053 0.004184 0.008182 0.011902 0.015206 0.017975 0.020114 0.021557 0.022270 0.022256 0.021553 0.020230 0.018386 0.016141 0.013633 0.011005 0.008399 0.005950 0.003770 0.001951 0.000549 -0.000409 -0.000935 -0.001072 -0.000892 -0.000493 0.000014 0.000510 0.000876 0.001007 0.000814 0.000238 -0.000753 -0.002156 -0.003934 -0.006018 -0.008312 -0.010698 -0.013045 -0.015216 -0.017077 -0.018507 -0.019405 -0.019693 -0.019326 -0.018291 -0.016606 -0.014324 -0.011524 -0.008308 -0.004796 -0.001117 0.002596 0.006214 0.009615 0.012694 0.015366 0.017567 0.019256 0.020418 0.021059 0.021209 0.020911 0.020223 0.019212 0.017948 0.016504 0.014946 0.013338 0.011736 0.010184 0.008720 0.007370 0.006153 0.005077 0.004145 0.003351 0.002686 0.002139 0.001695 0.001339 0.001057 0.000835 0.000661 0.000526 0.000420 0.000337 0.000271 0.000219 0.000176 0.000142 0.000113 0.000090 0.000070 0.000054 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000051 -0.000067 -0.000088 -0.000115 -0.000150 -0.000193 -0.000248 -0.000317 -0.000405 -0.000517 -0.000660 -0.000842 -0.001074 -0.001368 -0.001736 -0.002195 -0.002758 -0.003441 -0.004258 -0.005220 -0.006333 -0.007598 -0.009009 -0.010551 -0.012198 -0.013913 -0.015650 -0.017351 -0.018950 -0.020373 -0.021545 -0.022388 -0.022830 -0.022808 -0.022270 -0.021183 -0.019533 -0.017333 -0.014618 -0.011448 -0.007912 -0.004116 -0.000187 0.003738 0.007515 0.011001 0.014065 0.016592 0.018491 0.019701 0.020195 0.019981 0.019102 0.017633 0.015676 0.013357 0.010816 0.008199 0.005651 0.003307 0.001280 -0.000339 -0.001494 -0.002164 -0.002361 -0.002135 -0.001565 -0.000754 0.000179 0.001106 0.001901 0.002448 0.002653 0.002444 0.001785 0.000671 -0.000868 -0.002767 -0.004935 -0.007255 -0.009598 -0.011825 -0.013801 -0.015400 -0.016514 -0.017061 -0.016987 -0.016269 -0.014919 -0.012979 -0.010521 -0.007638 -0.004443 -0.001060 0.002385 0.005765 0.008963 0.011875 0.014414 0.016517 0.018142 0.019271 0.019907 0.020076 0.019819 0.019189 0.018249 0.017066 0.015707 0.014238 0.012719 0.011201 0.009729 0.008338 0.007054 0.005895 0.004870 0.003979 0.003221 0.002585 0.002061 0.001635 0.001293 0.001022 0.000808 0.000641 0.000510 0.000407 0.000327 0.000263 0.000212 0.000171 0.000138 0.000110 0.000088 0.000069 0.000054 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000051 -0.000067 -0.000087 -0.000114 -0.000148 -0.000190 -0.000243 -0.000310 -0.000395 -0.000503 -0.000641 -0.000816 -0.001039 -0.001322 -0.001677 -0.002118 -0.002660 -0.003318 -0.004105 -0.005030 -0.006102 -0.007320 -0.008679 -0.010163 -0.011748 -0.013399 -0.015070 -0.016705 -0.018241 -0.019607 -0.020730 -0.021535 -0.021955 -0.021927 -0.021405 -0.020356 -0.018772 -0.016663 -0.014068 -0.011049 -0.007692 -0.004103 -0.000407 0.003262 0.006765 0.009962 0.012729 0.014956 0.016558 0.017482 0.017708 0.017249 0.016156 0.014509 0.012418 0.010011 0.007432 0.004832 0.002358 0.000143 -0.001696 -0.003073 -0.003932 -0.004257 -0.004065 -0.003411 -0.002382 -0.001090 0.000338 0.001764 0.003052 0.004078 0.004735 0.004946 0.004663 0.003875 0.002606 0.000913 -0.001115 -0.003364 -0.005705 -0.007999 -0.010107 -0.011900 -0.013262 -0.014104 -0.014362 -0.014005 -0.013034 -0.011483 -0.009412 -0.006907 -0.004072 -0.001024 0.002117 0.005228 0.008196 0.010918 0.013308 0.015302 0.016856 0.017949 0.018582 0.018776 0.018566 0.018004 0.017146 0.016055 0.014796 0.013428 0.012009 0.010587 0.009207 0.007900 0.006691 0.005599 0.004630 0.003789 0.003070 0.002468 0.001970 0.001565 0.001239 0.000980 0.000776 0.000616 0.000491 0.000392 0.000315 0.000254 0.000205 0.000165 0.000133 0.000107 0.000085 0.000067 0.000053 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000038 -0.000050 -0.000066 -0.000086 -0.000112 -0.000145 -0.000186 -0.000238 -0.000302 -0.000384 -0.000487 -0.000618 -0.000785 -0.000998 -0.001268 -0.001606 -0.002027 -0.002544 -0.003172 -0.003923 -0.004806 -0.005829 -0.006991 -0.008287 -0.009702 -0.011213 -0.012786 -0.014377 -0.015932 -0.017390 -0.018685 -0.019745 -0.020502 -0.020890 -0.020851 -0.020340 -0.019332 -0.017817 -0.015811 -0.013352 -0.010505 -0.007353 -0.004002 -0.000574 0.002800 0.005985 0.008850 0.011273 0.013154 0.014415 0.015011 0.014928 0.014189 0.012852 0.011003 0.008758 0.006252 0.003633 0.001053 -0.001337 -0.003404 -0.005032 -0.006135 -0.006664 -0.006603 -0.005978 -0.004851 -0.003316 -0.001494 0.000476 0.002448 0.004274 0.005820 0.006969 0.007634 0.007757 0.007320 0.006339 0.004867 0.002988 0.000813 -0.001529 -0.003899 -0.006153 -0.008157 -0.009789 -0.010951 -0.011570 -0.011605 -0.011046 -0.009916 -0.008266 -0.006171 -0.003727 -0.001042 0.001769 0.004590 0.007309 0.009826 0.012057 0.013935 0.015414 0.016472 0.017105 0.017329 0.017175 0.016689 0.015924 0.014937 0.013787 0.012531 0.011223 0.009909 0.008629 0.007414 0.006289 0.005270 0.004365 0.003577 0.002903 0.002337 0.001869 0.001487 0.001179 0.000934 0.000740 0.000588 0.000469 0.000375 0.000301 0.000243 0.000196 0.000158 0.000127 0.000102 0.000082 0.000065 0.000052 0.000040 0.000031 0.000024 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000029 -0.000038 -0.000049 -0.000065 -0.000085 -0.000110 -0.000142 -0.000181 -0.000231 -0.000292 -0.000370 -0.000467 -0.000592 -0.000750 -0.000951 -0.001206 -0.001526 -0.001924 -0.002414 -0.003008 -0.003717 -0.004553 -0.005520 -0.006619 -0.007843 -0.009180 -0.010606 -0.012088 -0.013586 -0.015047 -0.016415 -0.017625 -0.018611 -0.019307 -0.019653 -0.019595 -0.019092 -0.018122 -0.016679 -0.014781 -0.012469 -0.009807 -0.006879 -0.003789 -0.000655 0.002395 0.005232 0.007731 0.009779 0.011280 0.012168 0.012405 0.011986 0.010943 0.009339 0.007272 0.004861 0.002247 -0.000416 -0.002973 -0.005274 -0.007182 -0.008584 -0.009398 -0.009574 -0.009106 -0.008024 -0.006399 -0.004332 -0.001956 0.000583 0.003124 0.005511 0.007597 0.009257 0.010391 0.010934 0.010860 0.010176 0.008931 0.007203 0.005102 0.002756 0.000305 -0.002103 -0.004329 -0.006243 -0.007740 -0.008736 -0.009181 -0.009053 -0.008363 -0.007153 -0.005487 -0.003452 -0.001146 0.001320 0.003838 0.006298 0.008603 0.010669 0.012429 0.013836 0.014861 0.015498 0.015759 0.015669 0.015269 0.014605 0.013731 0.012700 0.011566 0.010378 0.009179 0.008006 0.006891 0.005855 0.004915 0.004078 0.003348 0.002723 0.002196 0.001759 0.001402 0.001114 0.000883 0.000701 0.000558 0.000445 0.000356 0.000286 0.000230 0.000186 0.000150 0.000121 0.000098 0.000079 0.000063 0.000050 0.000040 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000063 -0.000083 -0.000107 -0.000138 -0.000175 -0.000222 -0.000281 -0.000354 -0.000446 -0.000563 -0.000711 -0.000900 -0.001139 -0.001440 -0.001813 -0.002272 -0.002828 -0.003494 -0.004277 -0.005182 -0.006211 -0.007357 -0.008607 -0.009938 -0.011320 -0.012714 -0.014070 -0.015335 -0.016448 -0.017347 -0.017972 -0.018266 -0.018180 -0.017679 -0.016743 -0.015370 -0.013583 -0.011422 -0.008952 -0.006258 -0.003441 -0.000617 0.002093 0.004563 0.006677 0.008328 0.009432 0.009928 0.009788 0.009018 0.007656 0.005775 0.003479 0.000895 -0.001830 -0.004540 -0.007076 -0.009285 -0.011032 -0.012205 -0.012723 -0.012543 -0.011663 -0.010120 -0.007993 -0.005392 -0.002459 0.000648 0.003758 0.006705 0.009331 0.011499 0.013102 0.014063 0.014349 0.013960 0.012938 0.011359 0.009329 0.006976 0.004442 0.001877 -0.000574 -0.002774 -0.004609 -0.005987 -0.006845 -0.007152 -0.006909 -0.006144 -0.004912 -0.003289 -0.001368 0.000751 0.002962 0.005163 0.007256 0.009160 0.010804 0.012141 0.013139 0.013788 0.014092 0.014074 0.013767 0.013214 0.012460 0.011557 0.010551 0.009489 0.008411 0.007352 0.006340 0.005398 0.004540 0.003775 0.003106 0.002531 0.002046 0.001642 0.001312 0.001044 0.000830 0.000659 0.000525 0.000419 0.000335 0.000269 0.000217 0.000175 0.000141 0.000114 0.000093 0.000075 0.000061 0.000049 0.000039 0.000030 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000047 -0.000062 -0.000080 -0.000104 -0.000133 -0.000169 -0.000213 -0.000268 -0.000336 -0.000423 -0.000532 -0.000670 -0.000847 -0.001069 -0.001349 -0.001696 -0.002122 -0.002639 -0.003257 -0.003984 -0.004824 -0.005778 -0.006839 -0.007994 -0.009224 -0.010497 -0.011777 -0.013019 -0.014170 -0.015176 -0.015978 -0.016521 -0.016753 -0.016630 -0.016122 -0.015213 -0.013907 -0.012226 -0.010215 -0.007939 -0.005481 -0.002941 -0.000430 0.001933 0.004032 0.005754 0.007004 0.007703 0.007802 0.007282 0.006156 0.004473 0.002313 -0.000212 -0.002970 -0.005808 -0.008566 -0.011082 -0.013203 -0.014793 -0.015742 -0.015974 -0.015449 -0.014170 -0.012182 -0.009570 -0.006455 -0.002986 0.000666 0.004324 0.007807 0.010950 0.013605 0.015655 0.017017 0.017645 0.017538 0.016729 0.015291 0.013326 0.010963 0.008346 0.005627 0.002956 0.000476 -0.001690 -0.003440 -0.004703 -0.005437 -0.005630 -0.005302 -0.004495 -0.003278 -0.001733 0.000046 0.001959 0.003907 0.005796 0.007544 0.009081 0.010356 0.011334 0.012001 0.012357 0.012418 0.012211 0.011774 0.011148 0.010377 0.009504 0.008572 0.007619 0.006677 0.005772 0.004927 0.004154 0.003462 0.002855 0.002333 0.001890 0.001521 0.001218 0.000971 0.000774 0.000616 0.000491 0.000392 0.000314 0.000252 0.000203 0.000164 0.000132 0.000107 0.000087 0.000071 0.000058 0.000047 0.000037 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000046 -0.000060 -0.000077 -0.000100 -0.000127 -0.000161 -0.000203 -0.000254 -0.000318 -0.000399 -0.000500 -0.000629 -0.000792 -0.000998 -0.001255 -0.001575 -0.001968 -0.002444 -0.003012 -0.003680 -0.004452 -0.005327 -0.006299 -0.007355 -0.008477 -0.009635 -0.010795 -0.011913 -0.012943 -0.013832 -0.014528 -0.014980 -0.015140 -0.014971 -0.014447 -0.013557 -0.012309 -0.010727 -0.008859 -0.006770 -0.004542 -0.002273 -0.000071 0.001952 0.003685 0.005023 0.005877 0.006180 0.005891 0.004998 0.003526 0.001530 -0.000901 -0.003649 -0.006575 -0.009523 -0.012329 -0.014828 -0.016868 -0.018312 -0.019054 -0.019019 -0.018173 -0.016525 -0.014125 -0.011066 -0.007478 -0.003518 0.000636 0.004795 0.008771 0.012387 0.015489 0.017949 0.019677 0.020621 0.020770 0.020156 0.018846 0.016939 0.014565 0.011867 0.009001 0.006122 0.003378 0.000899 -0.001204 -0.002851 -0.003990 -0.004598 -0.004684 -0.004282 -0.003450 -0.002261 -0.000805 0.000827 0.002537 0.004236 0.005841 0.007282 0.008505 0.009473 0.010167 0.010581 0.010727 0.010627 0.010311 0.009816 0.009180 0.008444 0.007645 0.006818 0.005993 0.005197 0.004448 0.003761 0.003143 0.002600 0.002130 0.001731 0.001397 0.001121 0.000897 0.000716 0.000572 0.000456 0.000365 0.000293 0.000235 0.000189 0.000153 0.000123 0.000100 0.000082 0.000067 0.000054 0.000044 0.000036 0.000029 0.000023 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000074 -0.000095 -0.000121 -0.000153 -0.000192 -0.000240 -0.000300 -0.000374 -0.000468 -0.000587 -0.000737 -0.000926 -0.001162 -0.001455 -0.001813 -0.002247 -0.002764 -0.003372 -0.004073 -0.004867 -0.005747 -0.006701 -0.007711 -0.008750 -0.009784 -0.010774 -0.011676 -0.012442 -0.013024 -0.013375 -0.013455 -0.013230 -0.012681 -0.011800 -0.010599 -0.009106 -0.007369 -0.005454 -0.003443 -0.001431 0.000478 0.002177 0.003560 0.004532 0.005011 0.004938 0.004280 0.003036 0.001238 -0.001052 -0.003737 -0.006694 -0.009778 -0.012829 -0.015681 -0.018168 -0.020136 -0.021451 -0.022009 -0.021738 -0.020609 -0.018635 -0.015874 -0.012424 -0.008421 -0.004032 0.000559 0.005155 0.009559 0.013588 0.017078 0.019896 0.021944 0.023162 0.023536 0.023091 0.021891 0.020035 0.017647 0.014875 0.011875 0.008806 0.005820 0.003056 0.000629 -0.001369 -0.002879 -0.003868 -0.004335 -0.004305 -0.003827 -0.002966 -0.001804 -0.000430 0.001066 0.002594 0.004072 0.005432 0.006616 0.007585 0.008314 0.008794 0.009031 0.009041 0.008849 0.008487 0.007988 0.007387 0.006721 0.006019 0.005312 0.004623 0.003970 0.003368 0.002824 0.002343 0.001926 0.001570 0.001272 0.001024 0.000822 0.000658 0.000527 0.000422 0.000338 0.000271 0.000218 0.000175 0.000141 0.000114 0.000093 0.000076 0.000062 0.000051 0.000042 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000033 -0.000042 -0.000055 -0.000071 -0.000091 -0.000115 -0.000145 -0.000181 -0.000226 -0.000282 -0.000350 -0.000437 -0.000546 -0.000683 -0.000855 -0.001070 -0.001335 -0.001659 -0.002050 -0.002517 -0.003063 -0.003693 -0.004405 -0.005192 -0.006043 -0.006940 -0.007856 -0.008762 -0.009620 -0.010390 -0.011028 -0.011490 -0.011735 -0.011727 -0.011438 -0.010853 -0.009970 -0.008803 -0.007385 -0.005764 -0.004007 -0.002194 -0.000417 0.001222 0.002623 0.003685 0.004320 0.004454 0.004036 0.003042 0.001478 -0.000617 -0.003173 -0.006086 -0.009231 -0.012457 -0.015601 -0.018495 -0.020973 -0.022883 -0.024091 -0.024494 -0.024027 -0.022663 -0.020420 -0.017361 -0.013589 -0.009248 -0.004507 0.000440 0.005391 0.010144 0.014509 0.018316 0.021426 0.023735 0.025179 0.025738 0.025431 0.024322 0.022504 0.020103 0.017265 0.014147 0.010912 0.007716 0.004701 0.001991 -0.000317 -0.002154 -0.003481 -0.004286 -0.004586 -0.004420 -0.003850 -0.002949 -0.001800 -0.000491 0.000890 0.002264 0.003559 0.004719 0.005699 0.006472 0.007024 0.007356 0.007478 0.007411 0.007181 0.006817 0.006351 0.005815 0.005237 0.004645 0.004060 0.003502 0.002982 0.002510 0.002091 0.001725 0.001412 0.001148 0.000928 0.000748 0.000601 0.000483 0.000387 0.000311 0.000250 0.000201 0.000162 0.000130 0.000105 0.000086 0.000070 0.000057 0.000047 0.000039 0.000032 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000041 -0.000052 -0.000067 -0.000086 -0.000109 -0.000137 -0.000170 -0.000212 -0.000263 -0.000327 -0.000407 -0.000506 -0.000631 -0.000787 -0.000980 -0.001218 -0.001508 -0.001857 -0.002273 -0.002760 -0.003319 -0.003949 -0.004644 -0.005392 -0.006175 -0.006969 -0.007746 -0.008472 -0.009108 -0.009615 -0.009954 -0.010088 -0.009986 -0.009625 -0.008995 -0.008098 -0.006952 -0.005593 -0.004069 -0.002448 -0.000808 0.000760 0.002160 0.003295 0.004072 0.004408 0.004237 0.003515 0.002226 0.000382 -0.001970 -0.004755 -0.007866 -0.011170 -0.014516 -0.017740 -0.020671 -0.023145 -0.025010 -0.026134 -0.026419 -0.025801 -0.024257 -0.021811 -0.018528 -0.014517 -0.009924 -0.004925 0.000284 0.005497 0.010507 0.015119 0.019161 0.022488 0.024992 0.026605 0.027303 0.027101 0.026059 0.024269 0.021855 0.018962 0.015747 0.012375 0.009004 0.005781 0.002834 0.000265 -0.001848 -0.003459 -0.004550 -0.005130 -0.005231 -0.004907 -0.004225 -0.003266 -0.002113 -0.000851 0.000441 0.001691 0.002841 0.003843 0.004668 0.005297 0.005726 0.005962 0.006018 0.005918 0.005686 0.005351 0.004941 0.004482 0.004001 0.003517 0.003049 0.002609 0.002206 0.001845 0.001529 0.001257 0.001027 0.000834 0.000675 0.000545 0.000439 0.000354 0.000285 0.000229 0.000184 0.000148 0.000120 0.000097 0.000078 0.000064 0.000052 0.000043 0.000035 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000081 -0.000102 -0.000128 -0.000160 -0.000198 -0.000246 -0.000304 -0.000377 -0.000467 -0.000580 -0.000720 -0.000892 -0.001104 -0.001361 -0.001670 -0.002037 -0.002465 -0.002955 -0.003506 -0.004110 -0.004756 -0.005427 -0.006102 -0.006752 -0.007346 -0.007849 -0.008226 -0.008441 -0.008461 -0.008260 -0.007822 -0.007138 -0.006217 -0.005078 -0.003760 -0.002313 -0.000804 0.000690 0.002082 0.003278 0.004187 0.004721 0.004803 0.004374 0.003397 0.001861 -0.000214 -0.002778 -0.005749 -0.009018 -0.012450 -0.015892 -0.019178 -0.022139 -0.024612 -0.026445 -0.027513 -0.027717 -0.026998 -0.025336 -0.022758 -0.019333 -0.015172 -0.010424 -0.005266 0.000102 0.005474 0.010640 0.015404 0.019591 0.023054 0.025681 0.027402 0.028189 0.028056 0.027057 0.025284 0.022858 0.019922 0.016634 0.013158 0.009653 0.006269 0.003137 0.000364 -0.001969 -0.003807 -0.005127 -0.005932 -0.006247 -0.006119 -0.005614 -0.004805 -0.003773 -0.002601 -0.001367 -0.000143 0.001011 0.002046 0.002930 0.003639 0.004166 0.004513 0.004690 0.004715 0.004610 0.004400 0.004110 0.003765 0.003388 0.003000 0.002618 0.002253 0.001916 0.001611 0.001342 0.001109 0.000911 0.000744 0.000605 0.000491 0.000397 0.000321 0.000259 0.000209 0.000169 0.000136 0.000109 0.000088 0.000071 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000060 -0.000076 -0.000095 -0.000120 -0.000149 -0.000184 -0.000228 -0.000282 -0.000348 -0.000430 -0.000531 -0.000655 -0.000808 -0.000995 -0.001220 -0.001491 -0.001810 -0.002181 -0.002605 -0.003079 -0.003596 -0.004144 -0.004708 -0.005266 -0.005793 -0.006259 -0.006633 -0.006881 -0.006973 -0.006879 -0.006579 -0.006058 -0.005315 -0.004359 -0.003215 -0.001921 -0.000529 0.000894 0.002273 0.003522 0.004554 0.005280 0.005618 0.005496 0.004862 0.003683 0.001955 -0.000298 -0.003022 -0.006132 -0.009517 -0.013040 -0.016548 -0.019877 -0.022859 -0.025331 -0.027149 -0.028185 -0.028348 -0.027579 -0.025864 -0.023229 -0.019747 -0.015530 -0.010727 -0.005516 -0.000095 0.005329 0.010547 0.015363 0.019601 0.023114 0.025790 0.027557 0.028383 0.028280 0.027302 0.025535 0.023099 0.020136 0.016800 0.013254 0.009660 0.006165 0.002903 -0.000015 -0.002505 -0.004508 -0.005997 -0.006968 -0.007442 -0.007462 -0.007086 -0.006387 -0.005441 -0.004330 -0.003131 -0.001915 -0.000743 0.000335 0.001281 0.002073 0.002697 0.003151 0.003443 0.003588 0.003602 0.003510 0.003332 0.003094 0.002816 0.002517 0.002214 0.001920 0.001644 0.001391 0.001166 0.000969 0.000800 0.000657 0.000538 0.000439 0.000357 0.000290 0.000235 0.000190 0.000154 0.000124 0.000100 0.000080 0.000065 0.000053 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000044 -0.000056 -0.000071 -0.000089 -0.000111 -0.000138 -0.000171 -0.000211 -0.000260 -0.000320 -0.000393 -0.000483 -0.000593 -0.000727 -0.000890 -0.001086 -0.001320 -0.001595 -0.001913 -0.002274 -0.002675 -0.003109 -0.003564 -0.004026 -0.004473 -0.004882 -0.005226 -0.005476 -0.005601 -0.005573 -0.005368 -0.004968 -0.004363 -0.003555 -0.002557 -0.001394 -0.000109 0.001248 0.002611 0.003905 0.005048 0.005956 0.006544 0.006735 0.006463 0.005679 0.004356 0.002493 0.000119 -0.002711 -0.005909 -0.009363 -0.012938 -0.016481 -0.019831 -0.022822 -0.025296 -0.027109 -0.028140 -0.028300 -0.027533 -0.025828 -0.023212 -0.019758 -0.015579 -0.010821 -0.005662 -0.000295 0.005073 0.010238 0.015007 0.019204 0.022684 0.025334 0.027083 0.027899 0.027791 0.026810 0.025041 0.022599 0.019622 0.016266 0.012689 0.009049 0.005497 0.002163 -0.000839 -0.003424 -0.005531 -0.007126 -0.008205 -0.008782 -0.008899 -0.008608 -0.007979 -0.007086 -0.006008 -0.004822 -0.003596 -0.002395 -0.001268 -0.000254 0.000619 0.001336 0.001893 0.002293 0.002548 0.002674 0.002690 0.002616 0.002476 0.002288 0.002072 0.001842 0.001613 0.001392 0.001188 0.001003 0.000839 0.000698 0.000577 0.000475 0.000390 0.000319 0.000261 0.000212 0.000173 0.000140 0.000113 0.000091 0.000073 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000052 -0.000066 -0.000082 -0.000103 -0.000128 -0.000158 -0.000194 -0.000239 -0.000293 -0.000358 -0.000438 -0.000534 -0.000651 -0.000791 -0.000960 -0.001160 -0.001393 -0.001662 -0.001964 -0.002297 -0.002653 -0.003022 -0.003387 -0.003731 -0.004030 -0.004260 -0.004392 -0.004400 -0.004259 -0.003947 -0.003451 -0.002763 -0.001887 -0.000840 0.000349 0.001641 0.002983 0.004309 0.005549 0.006621 0.007446 0.007942 0.008035 0.007665 0.006787 0.005378 0.003440 0.001002 -0.001877 -0.005111 -0.008587 -0.012173 -0.015719 -0.019066 -0.022053 -0.024526 -0.026346 -0.027395 -0.027588 -0.026872 -0.025237 -0.022712 -0.019369 -0.015318 -0.010703 -0.005696 -0.000487 0.004723 0.009735 0.014360 0.018427 0.021793 0.024348 0.026021 0.026779 0.026632 0.025627 0.023847 0.021404 0.018433 0.015083 0.011512 0.007874 0.004315 0.000967 -0.002060 -0.004677 -0.006825 -0.008468 -0.009596 -0.010225 -0.010389 -0.010140 -0.009544 -0.008673 -0.007603 -0.006409 -0.005161 -0.003920 -0.002739 -0.001658 -0.000706 0.000099 0.000751 0.001251 0.001607 0.001833 0.001948 0.001969 0.001916 0.001810 0.001668 0.001505 0.001334 0.001164 0.001002 0.000854 0.000720 0.000604 0.000503 0.000417 0.000345 0.000284 0.000233 0.000191 0.000156 0.000127 0.000103 0.000083 0.000067 0.000054 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000076 -0.000095 -0.000117 -0.000145 -0.000178 -0.000218 -0.000266 -0.000324 -0.000394 -0.000478 -0.000578 -0.000699 -0.000842 -0.001011 -0.001207 -0.001430 -0.001678 -0.001949 -0.002234 -0.002522 -0.002800 -0.003048 -0.003246 -0.003370 -0.003394 -0.003294 -0.003048 -0.002636 -0.002048 -0.001279 -0.000337 0.000762 0.001987 0.003297 0.004640 0.005953 0.007165 0.008200 0.008979 0.009425 0.009469 0.009054 0.008137 0.006698 0.004741 0.002297 -0.000576 -0.003793 -0.007244 -0.010800 -0.014315 -0.017634 -0.020602 -0.023071 -0.024905 -0.025993 -0.026252 -0.025632 -0.024123 -0.021755 -0.018598 -0.014759 -0.010375 -0.005614 -0.000659 0.004298 0.009064 0.013457 0.017312 0.020490 0.022885 0.024427 0.025086 0.024869 0.023823 0.022027 0.019590 0.016642 0.013327 0.009798 0.006206 0.002691 -0.000616 -0.003609 -0.006201 -0.008331 -0.009964 -0.011089 -0.011718 -0.011886 -0.011640 -0.011043 -0.010166 -0.009082 -0.007865 -0.006583 -0.005298 -0.004061 -0.002915 -0.001889 -0.001002 -0.000264 0.000325 0.000771 0.001087 0.001288 0.001392 0.001419 0.001385 0.001308 0.001204 0.001084 0.000959 0.000836 0.000719 0.000613 0.000518 0.000435 0.000364 0.000303 0.000251 0.000208 0.000172 0.000141 0.000116 0.000094 0.000076 0.000062 0.000050 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000037 -0.000045 -0.000056 -0.000070 -0.000087 -0.000108 -0.000132 -0.000162 -0.000198 -0.000241 -0.000292 -0.000352 -0.000425 -0.000511 -0.000614 -0.000734 -0.000875 -0.001036 -0.001218 -0.001419 -0.001633 -0.001853 -0.002069 -0.002267 -0.002429 -0.002536 -0.002564 -0.002491 -0.002293 -0.001951 -0.001449 -0.000776 0.000068 0.001075 0.002226 0.003491 0.004828 0.006186 0.007504 0.008713 0.009739 0.010507 0.010944 0.010983 0.010569 0.009664 0.008249 0.006328 0.003932 0.001118 -0.002032 -0.005412 -0.008897 -0.012347 -0.015614 -0.018548 -0.021006 -0.022860 -0.024003 -0.024354 -0.023867 -0.022534 -0.020382 -0.017478 -0.013923 -0.009851 -0.005418 -0.000800 0.003819 0.008258 0.012340 0.015910 0.018836 0.021014 0.022380 0.022903 0.022592 0.021490 0.019676 0.017252 0.014344 0.011092 0.007642 0.004137 0.000714 -0.002502 -0.005407 -0.007919 -0.009978 -0.011550 -0.012623 -0.013210 -0.013341 -0.013064 -0.012439 -0.011533 -0.010418 -0.009166 -0.007842 -0.006509 -0.005218 -0.004011 -0.002918 -0.001960 -0.001146 -0.000480 0.000044 0.000437 0.000714 0.000890 0.000984 0.001012 0.000993 0.000939 0.000864 0.000778 0.000688 0.000600 0.000517 0.000442 0.000375 0.000316 0.000265 0.000222 0.000185 0.000154 0.000128 0.000105 0.000086 0.000071 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000052 -0.000065 -0.000080 -0.000098 -0.000121 -0.000147 -0.000179 -0.000217 -0.000261 -0.000314 -0.000376 -0.000449 -0.000535 -0.000636 -0.000752 -0.000883 -0.001029 -0.001186 -0.001350 -0.001513 -0.001665 -0.001792 -0.001878 -0.001904 -0.001848 -0.001689 -0.001405 -0.000979 -0.000396 0.000352 0.001263 0.002330 0.003531 0.004837 0.006207 0.007590 0.008927 0.010153 0.011195 0.011982 0.012443 0.012516 0.012148 0.011300 0.009957 0.008122 0.005824 0.003117 0.000081 -0.003186 -0.006562 -0.009915 -0.013104 -0.015987 -0.018427 -0.020302 -0.021510 -0.021975 -0.021653 -0.020535 -0.018646 -0.016050 -0.012842 -0.009147 -0.005113 -0.000903 0.003309 0.007350 0.011058 0.014283 0.016901 0.018816 0.019967 0.020325 0.019900 0.018734 0.016901 0.014500 0.011652 0.008488 0.005148 0.001769 -0.001518 -0.004597 -0.007368 -0.009752 -0.011694 -0.013159 -0.014140 -0.014646 -0.014708 -0.014372 -0.013695 -0.012743 -0.011584 -0.010289 -0.008921 -0.007542 -0.006200 -0.004939 -0.003788 -0.002769 -0.001893 -0.001162 -0.000572 -0.000115 0.000225 0.000461 0.000611 0.000692 0.000720 0.000710 0.000673 0.000620 0.000559 0.000495 0.000433 0.000374 0.000321 0.000274 0.000232 0.000196 0.000165 0.000138 0.000116 0.000096 0.000080 0.000066 0.000054 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000059 -0.000073 -0.000090 -0.000110 -0.000134 -0.000161 -0.000194 -0.000233 -0.000278 -0.000331 -0.000393 -0.000465 -0.000548 -0.000642 -0.000747 -0.000861 -0.000981 -0.001101 -0.001215 -0.001311 -0.001377 -0.001397 -0.001353 -0.001225 -0.000991 -0.000634 -0.000136 0.000516 0.001327 0.002297 0.003415 0.004662 0.006007 0.007411 0.008825 0.010192 0.011448 0.012526 0.013356 0.013871 0.014010 0.013722 0.012972 0.011742 0.010036 0.007879 0.005323 0.002442 -0.000672 -0.003905 -0.007131 -0.010219 -0.013033 -0.015445 -0.017339 -0.018618 -0.019212 -0.019076 -0.018203 -0.016615 -0.014370 -0.011556 -0.008289 -0.004707 -0.000961 0.002788 0.006379 0.009659 0.012492 0.014761 0.016378 0.017285 0.017457 0.016905 0.015669 0.013821 0.011454 0.008683 0.005632 0.002432 -0.000787 -0.003902 -0.006804 -0.009400 -0.011616 -0.013401 -0.014724 -0.015578 -0.015973 -0.015940 -0.015524 -0.014779 -0.013768 -0.012559 -0.011217 -0.009807 -0.008385 -0.007000 -0.005694 -0.004497 -0.003429 -0.002503 -0.001721 -0.001080 -0.000571 -0.000182 0.000103 0.000299 0.000423 0.000490 0.000515 0.000510 0.000485 0.000448 0.000405 0.000360 0.000316 0.000274 0.000236 0.000203 0.000173 0.000147 0.000124 0.000105 0.000088 0.000073 0.000061 0.000050 0.000041 0.000033 0.000027 0.000022 0.000017 0.000014 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000045 -0.000055 -0.000067 -0.000082 -0.000100 -0.000121 -0.000145 -0.000174 -0.000207 -0.000246 -0.000290 -0.000342 -0.000402 -0.000470 -0.000546 -0.000628 -0.000715 -0.000803 -0.000887 -0.000958 -0.001007 -0.001022 -0.000986 -0.000883 -0.000694 -0.000400 0.000018 0.000575 0.001283 0.002146 0.003163 0.004323 0.005607 0.006987 0.008423 0.009870 0.011272 0.012568 0.013695 0.014585 0.015175 0.015405 0.015227 0.014606 0.013524 0.011982 0.010003 0.007634 0.004942 0.002015 -0.001044 -0.004117 -0.007080 -0.009807 -0.012179 -0.014087 -0.015439 -0.016168 -0.016232 -0.015623 -0.014359 -0.012495 -0.010108 -0.007306 -0.004214 -0.000971 0.002276 0.005378 0.008197 0.010604 0.012496 0.013789 0.014433 0.014407 0.013721 0.012416 0.010558 0.008237 0.005560 0.002643 -0.000391 -0.003421 -0.006333 -0.009027 -0.011415 -0.013431 -0.015029 -0.016181 -0.016882 -0.017145 -0.016998 -0.016487 -0.015663 -0.014588 -0.013326 -0.011940 -0.010491 -0.009033 -0.007616 -0.006277 -0.005046 -0.003943 -0.002981 -0.002162 -0.001483 -0.000936 -0.000509 -0.000188 0.000043 0.000200 0.000299 0.000352 0.000372 0.000370 0.000353 0.000327 0.000296 0.000265 0.000234 0.000204 0.000177 0.000153 0.000131 0.000112 0.000095 0.000081 0.000068 0.000057 0.000047 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000028 -0.000034 -0.000041 -0.000051 -0.000062 -0.000075 -0.000091 -0.000109 -0.000131 -0.000155 -0.000184 -0.000217 -0.000254 -0.000298 -0.000347 -0.000402 -0.000462 -0.000525 -0.000589 -0.000651 -0.000704 -0.000741 -0.000751 -0.000723 -0.000643 -0.000492 -0.000254 0.000089 0.000554 0.001156 0.001905 0.002807 0.003858 0.005049 0.006362 0.007768 0.009231 0.010708 0.012145 0.013486 0.014669 0.015631 0.016309 0.016649 0.016602 0.016134 0.015224 0.013873 0.012101 0.009947 0.007474 0.004760 0.001902 -0.000994 -0.003812 -0.006437 -0.008756 -0.010668 -0.012088 -0.012952 -0.013221 -0.012884 -0.011958 -0.010488 -0.008547 -0.006230 -0.003649 -0.000931 0.001790 0.004383 0.006718 0.008682 0.010180 0.011138 0.011511 0.011282 0.010462 0.009091 0.007232 0.004969 0.002401 -0.000363 -0.003209 -0.006028 -0.008713 -0.011173 -0.013329 -0.015122 -0.016511 -0.017472 -0.018003 -0.018119 -0.017849 -0.017234 -0.016328 -0.015188 -0.013875 -0.012450 -0.010970 -0.009488 -0.008049 -0.006690 -0.005439 -0.004317 -0.003332 -0.002490 -0.001787 -0.001215 -0.000763 -0.000416 -0.000160 0.000022 0.000144 0.000218 0.000259 0.000274 0.000273 0.000261 0.000242 0.000221 0.000199 0.000176 0.000155 0.000136 0.000118 0.000101 0.000087 0.000074 0.000062 0.000052 0.000043 0.000036 0.000029 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000047 -0.000057 -0.000069 -0.000083 -0.000099 -0.000118 -0.000139 -0.000163 -0.000191 -0.000223 -0.000258 -0.000298 -0.000342 -0.000389 -0.000437 -0.000483 -0.000523 -0.000551 -0.000560 -0.000540 -0.000479 -0.000363 -0.000176 0.000098 0.000478 0.000977 0.001611 0.002388 0.003314 0.004386 0.005596 0.006924 0.008347 0.009829 0.011329 0.012799 0.014183 0.015424 0.016462 0.017237 0.017697 0.017793 0.017492 0.016773 0.015632 0.014086 0.012168 0.009934 0.007455 0.004816 0.002117 -0.000539 -0.003044 -0.005296 -0.007201 -0.008680 -0.009673 -0.010142 -0.010076 -0.009487 -0.008415 -0.006923 -0.005095 -0.003032 -0.000845 0.001345 0.003421 0.005268 0.006784 0.007885 0.008507 0.008610 0.008181 0.007234 0.005805 0.003955 0.001762 -0.000682 -0.003277 -0.005920 -0.008510 -0.010951 -0.013160 -0.015069 -0.016624 -0.017791 -0.018550 -0.018903 -0.018866 -0.018467 -0.017749 -0.016761 -0.015560 -0.014202 -0.012747 -0.011247 -0.009752 -0.008306 -0.006941 -0.005686 -0.004557 -0.003566 -0.002715 -0.002001 -0.001416 -0.000949 -0.000587 -0.000314 -0.000116 0.000021 0.000112 0.000166 0.000195 0.000206 0.000205 0.000197 0.000184 0.000169 0.000153 0.000136 0.000121 0.000106 0.000092 0.000079 0.000068 0.000057 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000053 -0.000063 -0.000076 -0.000090 -0.000106 -0.000124 -0.000145 -0.000168 -0.000195 -0.000224 -0.000257 -0.000292 -0.000328 -0.000363 -0.000394 -0.000417 -0.000426 -0.000414 -0.000371 -0.000285 -0.000143 0.000071 0.000371 0.000774 0.001295 0.001947 0.002739 0.003675 0.004754 0.005967 0.007299 0.008726 0.010217 0.011732 0.013226 0.014648 0.015944 0.017056 0.017929 0.018511 0.018756 0.018629 0.018109 0.017189 0.015880 0.014211 0.012229 0.009998 0.007594 0.005105 0.002627 0.000255 -0.001916 -0.003800 -0.005325 -0.006434 -0.007092 -0.007285 -0.007022 -0.006338 -0.005285 -0.003938 -0.002382 -0.000718 0.000950 0.002518 0.003884 0.004962 0.005675 0.005970 0.005813 0.005195 0.004131 0.002656 0.000828 -0.001283 -0.003591 -0.006006 -0.008433 -0.010783 -0.012970 -0.014920 -0.016574 -0.017884 -0.018824 -0.019379 -0.019552 -0.019362 -0.018837 -0.018019 -0.016957 -0.015702 -0.014311 -0.012836 -0.011329 -0.009836 -0.008396 -0.007041 -0.005795 -0.004676 -0.003692 -0.002845 -0.002132 -0.001546 -0.001076 -0.000707 -0.000426 -0.000219 -0.000072 0.000029 0.000094 0.000132 0.000152 0.000160 0.000159 0.000153 0.000143 0.000132 0.000120 0.000108 0.000095 0.000083 0.000072 0.000062 0.000052 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000058 -0.000069 -0.000082 -0.000096 -0.000112 -0.000129 -0.000149 -0.000171 -0.000195 -0.000221 -0.000248 -0.000276 -0.000301 -0.000320 -0.000331 -0.000326 -0.000298 -0.000238 -0.000134 0.000025 0.000255 0.000570 0.000986 0.001517 0.002174 0.002966 0.003899 0.004971 0.006175 0.007496 0.008915 0.010401 0.011919 0.013427 0.014877 0.016220 0.017400 0.018366 0.019066 0.019458 0.019505 0.019184 0.018486 0.017417 0.016002 0.014279 0.012304 0.010143 0.007875 0.005585 0.003359 0.001283 -0.000566 -0.002120 -0.003329 -0.004157 -0.004590 -0.004634 -0.004316 -0.003681 -0.002791 -0.001721 -0.000557 0.000611 0.001692 0.002600 0.003259 0.003604 0.003591 0.003192 0.002402 0.001237 -0.000269 -0.002064 -0.004080 -0.006243 -0.008468 -0.010674 -0.012778 -0.014708 -0.016397 -0.017794 -0.018863 -0.019578 -0.019932 -0.019932 -0.019595 -0.018954 -0.018046 -0.016919 -0.015623 -0.014210 -0.012730 -0.011230 -0.009753 -0.008334 -0.007003 -0.005782 -0.004685 -0.003721 -0.002891 -0.002192 -0.001615 -0.001149 -0.000783 -0.000501 -0.000291 -0.000139 -0.000033 0.000038 0.000083 0.000109 0.000123 0.000128 0.000127 0.000122 0.000115 0.000106 0.000096 0.000086 0.000076 0.000066 0.000056 0.000047 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000054 -0.000063 -0.000074 -0.000087 -0.000100 -0.000116 -0.000132 -0.000150 -0.000170 -0.000191 -0.000212 -0.000232 -0.000249 -0.000260 -0.000261 -0.000246 -0.000208 -0.000137 -0.000023 0.000146 0.000384 0.000706 0.001124 0.001652 0.002303 0.003083 0.003999 0.005051 0.006231 0.007529 0.008924 0.010392 0.011900 0.013409 0.014875 0.016252 0.017490 0.018538 0.019348 0.019877 0.020090 0.019962 0.019481 0.018650 0.017486 0.016021 0.014302 0.012388 0.010346 0.008252 0.006183 0.004214 0.002415 0.000849 -0.000438 -0.001413 -0.002061 -0.002383 -0.002401 -0.002152 -0.001687 -0.001070 -0.000372 0.000330 0.000958 0.001440 0.001710 0.001717 0.001422 0.000806 -0.000134 -0.001381 -0.002903 -0.004650 -0.006562 -0.008571 -0.010603 -0.012584 -0.014444 -0.016118 -0.017551 -0.018700 -0.019533 -0.020034 -0.020199 -0.020036 -0.019566 -0.018820 -0.017836 -0.016658 -0.015336 -0.013915 -0.012444 -0.010966 -0.009519 -0.008136 -0.006843 -0.005660 -0.004600 -0.003668 -0.002866 -0.002189 -0.001630 -0.001178 -0.000820 -0.000544 -0.000336 -0.000184 -0.000076 -0.000002 0.000046 0.000076 0.000094 0.000103 0.000106 0.000104 0.000100 0.000094 0.000086 0.000078 0.000069 0.000060 0.000051 0.000043 0.000036 0.000029 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000068 -0.000079 -0.000091 -0.000104 -0.000118 -0.000133 -0.000149 -0.000166 -0.000182 -0.000197 -0.000208 -0.000212 -0.000206 -0.000185 -0.000140 -0.000063 0.000056 0.000228 0.000467 0.000786 0.001197 0.001714 0.002347 0.003104 0.003992 0.005010 0.006154 0.007413 0.008772 0.010208 0.011691 0.013186 0.014654 0.016051 0.017331 0.018447 0.019352 0.020005 0.020371 0.020424 0.020149 0.019545 0.018623 0.017410 0.015943 0.014273 0.012458 0.010564 0.008657 0.006807 0.005074 0.003514 0.002171 0.001076 0.000245 -0.000322 -0.000640 -0.000737 -0.000655 -0.000447 -0.000172 0.000106 0.000324 0.000420 0.000341 0.000045 -0.000498 -0.001302 -0.002366 -0.003674 -0.005193 -0.006879 -0.008678 -0.010528 -0.012365 -0.014125 -0.015745 -0.017172 -0.018359 -0.019271 -0.019884 -0.020186 -0.020176 -0.019868 -0.019281 -0.018447 -0.017403 -0.016192 -0.014858 -0.013446 -0.011999 -0.010557 -0.009154 -0.007821 -0.006579 -0.005447 -0.004434 -0.003545 -0.002780 -0.002135 -0.001602 -0.001169 -0.000826 -0.000560 -0.000359 -0.000210 -0.000104 -0.000030 0.000020 0.000052 0.000072 0.000083 0.000088 0.000089 0.000087 0.000083 0.000077 0.000070 0.000062 0.000054 0.000046 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000045 -0.000053 -0.000062 -0.000072 -0.000082 -0.000093 -0.000105 -0.000118 -0.000131 -0.000144 -0.000157 -0.000167 -0.000174 -0.000174 -0.000164 -0.000138 -0.000090 -0.000011 0.000107 0.000278 0.000511 0.000820 0.001217 0.001713 0.002319 0.003044 0.003892 0.004865 0.005960 0.007170 0.008479 0.009868 0.011311 0.012778 0.014232 0.015633 0.016938 0.018104 0.019086 0.019845 0.020346 0.020563 0.020477 0.020084 0.019391 0.018417 0.017193 0.015760 0.014169 0.012475 0.010736 0.009013 0.007359 0.005825 0.004450 0.003263 0.002282 0.001508 0.000934 0.000536 0.000282 0.000130 0.000033 -0.000062 -0.000207 -0.000449 -0.000832 -0.001389 -0.002142 -0.003101 -0.004262 -0.005607 -0.007106 -0.008719 -0.010397 -0.012086 -0.013730 -0.015274 -0.016664 -0.017857 -0.018813 -0.019505 -0.019916 -0.020038 -0.019875 -0.019440 -0.018756 -0.017854 -0.016769 -0.015541 -0.014213 -0.012825 -0.011418 -0.010026 -0.008681 -0.007409 -0.006230 -0.005159 -0.004203 -0.003366 -0.002647 -0.002040 -0.001538 -0.001131 -0.000807 -0.000555 -0.000363 -0.000221 -0.000119 -0.000047 0.000003 0.000035 0.000056 0.000068 0.000075 0.000077 0.000077 0.000074 0.000069 0.000063 0.000056 0.000049 0.000042 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000048 -0.000056 -0.000065 -0.000074 -0.000084 -0.000095 -0.000105 -0.000116 -0.000126 -0.000136 -0.000144 -0.000147 -0.000145 -0.000132 -0.000104 -0.000056 0.000022 0.000137 0.000301 0.000524 0.000817 0.001193 0.001662 0.002234 0.002917 0.003716 0.004635 0.005672 0.006820 0.008067 0.009396 0.010786 0.012209 0.013632 0.015019 0.016332 0.017528 0.018568 0.019413 0.020028 0.020386 0.020469 0.020268 0.019786 0.019035 0.018039 0.016833 0.015458 0.013961 0.012392 0.010802 0.009240 0.007749 0.006366 0.005117 0.004020 0.003081 0.002293 0.001643 0.001105 0.000648 0.000232 -0.000181 -0.000633 -0.001162 -0.001801 -0.002575 -0.003499 -0.004578 -0.005805 -0.007164 -0.008626 -0.010154 -0.011706 -0.013234 -0.014690 -0.016027 -0.017201 -0.018175 -0.018920 -0.019413 -0.019643 -0.019608 -0.019314 -0.018775 -0.018016 -0.017066 -0.015959 -0.014734 -0.013428 -0.012080 -0.010726 -0.009397 -0.008122 -0.006922 -0.005816 -0.004813 -0.003922 -0.003144 -0.002476 -0.001913 -0.001447 -0.001069 -0.000768 -0.000533 -0.000354 -0.000220 -0.000124 -0.000055 -0.000008 0.000024 0.000044 0.000057 0.000064 0.000068 0.000068 0.000066 0.000062 0.000057 0.000051 0.000044 0.000037 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000037 -0.000044 -0.000051 -0.000059 -0.000067 -0.000076 -0.000085 -0.000094 -0.000103 -0.000111 -0.000119 -0.000124 -0.000126 -0.000122 -0.000108 -0.000080 -0.000033 0.000041 0.000150 0.000304 0.000513 0.000787 0.001136 0.001572 0.002104 0.002739 0.003483 0.004340 0.005308 0.006385 0.007559 0.008818 0.010141 0.011505 0.012882 0.014239 0.015540 0.016748 0.017824 0.018731 0.019437 0.019915 0.020143 0.020111 0.019817 0.019269 0.018485 0.017492 0.016322 0.015015 0.013615 0.012163 0.010702 0.009271 0.007902 0.006620 0.005443 0.004378 0.003424 0.002572 0.001803 0.001095 0.000419 -0.000256 -0.000960 -0.001723 -0.002567 -0.003511 -0.004565 -0.005729 -0.006995 -0.008344 -0.009753 -0.011187 -0.012609 -0.013978 -0.015253 -0.016396 -0.017369 -0.018144 -0.018698 -0.019016 -0.019089 -0.018921 -0.018519 -0.017901 -0.017089 -0.016112 -0.015003 -0.013798 -0.012531 -0.011237 -0.009949 -0.008695 -0.007499 -0.006381 -0.005353 -0.004427 -0.003606 -0.002891 -0.002279 -0.001764 -0.001337 -0.000991 -0.000715 -0.000499 -0.000334 -0.000211 -0.000121 -0.000057 -0.000013 0.000017 0.000037 0.000049 0.000056 0.000060 0.000060 0.000059 0.000056 0.000051 0.000046 0.000040 0.000033 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000039 -0.000046 -0.000053 -0.000061 -0.000068 -0.000076 -0.000084 -0.000091 -0.000098 -0.000104 -0.000108 -0.000109 -0.000104 -0.000090 -0.000064 -0.000019 0.000050 0.000151 0.000293 0.000484 0.000735 0.001056 0.001455 0.001942 0.002523 0.003207 0.003996 0.004890 0.005888 0.006981 0.008158 0.009404 0.010698 0.012014 0.013324 0.014596 0.015795 0.016886 0.017833 0.018607 0.019178 0.019527 0.019639 0.019510 0.019143 0.018550 0.017751 0.016774 0.015649 0.014412 0.013100 0.011749 0.010391 0.009057 0.007770 0.006547 0.005396 0.004321 0.003316 0.002370 0.001466 0.000586 -0.000294 -0.001195 -0.002137 -0.003137 -0.004207 -0.005350 -0.006565 -0.007841 -0.009161 -0.010502 -0.011834 -0.013124 -0.014339 -0.015443 -0.016405 -0.017195 -0.017792 -0.018179 -0.018344 -0.018287 -0.018010 -0.017525 -0.016850 -0.016008 -0.015025 -0.013933 -0.012764 -0.011551 -0.010325 -0.009115 -0.007944 -0.006836 -0.005804 -0.004862 -0.004016 -0.003269 -0.002620 -0.002066 -0.001600 -0.001215 -0.000902 -0.000652 -0.000457 -0.000308 -0.000196 -0.000114 -0.000055 -0.000015 0.000013 0.000031 0.000043 0.000050 0.000053 0.000054 0.000053 0.000050 0.000046 0.000041 0.000036 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000041 -0.000048 -0.000054 -0.000061 -0.000067 -0.000074 -0.000081 -0.000087 -0.000092 -0.000095 -0.000096 -0.000091 -0.000078 -0.000053 -0.000012 0.000051 0.000142 0.000271 0.000444 0.000671 0.000959 0.001319 0.001759 0.002285 0.002904 0.003621 0.004437 0.005351 0.006356 0.007445 0.008604 0.009816 0.011060 0.012309 0.013535 0.014706 0.015791 0.016756 0.017573 0.018213 0.018657 0.018888 0.018898 0.018688 0.018264 0.017642 0.016841 0.015887 0.014808 0.013634 0.012397 0.011126 0.009845 0.008578 0.007339 0.006140 0.004986 0.003876 0.002803 0.001758 0.000728 -0.000301 -0.001345 -0.002416 -0.003525 -0.004676 -0.005872 -0.007106 -0.008367 -0.009639 -0.010899 -0.012123 -0.013283 -0.014349 -0.015293 -0.016090 -0.016717 -0.017158 -0.017400 -0.017439 -0.017275 -0.016914 -0.016370 -0.015661 -0.014809 -0.013839 -0.012781 -0.011664 -0.010518 -0.009371 -0.008246 -0.007168 -0.006151 -0.005212 -0.004357 -0.003594 -0.002922 -0.002340 -0.001845 -0.001429 -0.001086 -0.000807 -0.000584 -0.000410 -0.000277 -0.000177 -0.000103 -0.000051 -0.000014 0.000011 0.000027 0.000038 0.000044 0.000047 0.000048 0.000047 0.000045 0.000041 0.000037 0.000032 0.000027 0.000021 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000037 -0.000042 -0.000048 -0.000054 -0.000060 -0.000065 -0.000071 -0.000077 -0.000082 -0.000085 -0.000085 -0.000080 -0.000069 -0.000047 -0.000010 0.000046 0.000128 0.000242 0.000396 0.000598 0.000854 0.001174 0.001565 0.002034 0.002589 0.003232 0.003967 0.004793 0.005707 0.006703 0.007768 0.008891 0.010051 0.011226 0.012392 0.013519 0.014578 0.015541 0.016377 0.017063 0.017576 0.017899 0.018024 0.017946 0.017669 0.017202 0.016561 0.015764 0.014834 0.013797 0.012677 0.011500 0.010289 0.009063 0.007837 0.006625 0.005431 0.004259 0.003107 0.001971 0.000843 -0.000286 -0.001422 -0.002575 -0.003748 -0.004942 -0.006155 -0.007379 -0.008603 -0.009811 -0.010982 -0.012095 -0.013126 -0.014051 -0.014849 -0.015497 -0.015980 -0.016286 -0.016407 -0.016343 -0.016096 -0.015675 -0.015095 -0.014372 -0.013529 -0.012590 -0.011581 -0.010529 -0.009460 -0.008399 -0.007368 -0.006385 -0.005465 -0.004619 -0.003854 -0.003173 -0.002576 -0.002061 -0.001624 -0.001257 -0.000955 -0.000710 -0.000514 -0.000361 -0.000244 -0.000156 -0.000091 -0.000045 -0.000012 0.000010 0.000025 0.000034 0.000040 0.000042 0.000043 0.000042 0.000040 0.000037 0.000033 0.000028 0.000024 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000042 -0.000047 -0.000052 -0.000057 -0.000063 -0.000068 -0.000072 -0.000076 -0.000076 -0.000073 -0.000063 -0.000044 -0.000011 0.000038 0.000110 0.000210 0.000345 0.000521 0.000746 0.001026 0.001369 0.001782 0.002271 0.002841 0.003495 0.004234 0.005055 0.005954 0.006922 0.007949 0.009017 0.010109 0.011202 0.012271 0.013289 0.014229 0.015065 0.015772 0.016330 0.016722 0.016936 0.016966 0.016813 0.016480 0.015980 0.015326 0.014535 0.013628 0.012627 0.011551 0.010421 0.009255 0.008067 0.006870 0.005672 0.004478 0.003290 0.002107 0.000927 -0.000254 -0.001439 -0.002629 -0.003827 -0.005029 -0.006229 -0.007420 -0.008587 -0.009717 -0.010792 -0.011793 -0.012700 -0.013494 -0.014157 -0.014674 -0.015033 -0.015225 -0.015248 -0.015103 -0.014796 -0.014337 -0.013741 -0.013023 -0.012206 -0.011312 -0.010364 -0.009387 -0.008403 -0.007436 -0.006502 -0.005617 -0.004794 -0.004042 -0.003364 -0.002764 -0.002240 -0.001790 -0.001408 -0.001090 -0.000827 -0.000615 -0.000445 -0.000313 -0.000211 -0.000135 -0.000079 -0.000039 -0.000010 0.000009 0.000022 0.000030 0.000035 0.000038 0.000038 0.000038 0.000036 0.000033 0.000029 0.000025 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000032 -0.000036 -0.000040 -0.000045 -0.000050 -0.000055 -0.000060 -0.000064 -0.000068 -0.000069 -0.000067 -0.000059 -0.000042 -0.000015 0.000028 0.000090 0.000177 0.000293 0.000445 0.000638 0.000880 0.001177 0.001536 0.001963 0.002461 0.003036 0.003688 0.004416 0.005218 0.006088 0.007015 0.007988 0.008989 0.010000 0.010998 0.011960 0.012861 0.013678 0.014387 0.014968 0.015405 0.015684 0.015799 0.015747 0.015528 0.015150 0.014623 0.013960 0.013177 0.012291 0.011320 0.010281 0.009189 0.008060 0.006904 0.005732 0.004550 0.003362 0.002172 0.000980 -0.000213 -0.001406 -0.002598 -0.003786 -0.004965 -0.006128 -0.007263 -0.008360 -0.009403 -0.010377 -0.011267 -0.012056 -0.012729 -0.013272 -0.013674 -0.013927 -0.014026 -0.013972 -0.013768 -0.013421 -0.012943 -0.012348 -0.011652 -0.010874 -0.010036 -0.009159 -0.008264 -0.007372 -0.006500 -0.005665 -0.004879 -0.004152 -0.003491 -0.002898 -0.002376 -0.001922 -0.001533 -0.001204 -0.000931 -0.000706 -0.000524 -0.000379 -0.000266 -0.000180 -0.000115 -0.000067 -0.000032 -0.000008 0.000009 0.000020 0.000027 0.000031 0.000033 0.000034 0.000033 0.000031 0.000029 0.000026 0.000022 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000027 -0.000031 -0.000035 -0.000039 -0.000043 -0.000048 -0.000053 -0.000057 -0.000061 -0.000063 -0.000062 -0.000056 -0.000042 -0.000019 0.000017 0.000070 0.000143 0.000242 0.000371 0.000535 0.000742 0.000996 0.001303 0.001670 0.002101 0.002599 0.003168 0.003807 0.004514 0.005284 0.006112 0.006985 0.007891 0.008813 0.009732 0.010627 0.011476 0.012257 0.012950 0.013535 0.013996 0.014320 0.014498 0.014525 0.014400 0.014127 0.013711 0.013163 0.012495 0.011721 0.010855 0.009912 0.008906 0.007851 0.006757 0.005635 0.004493 0.003337 0.002172 0.001003 -0.000168 -0.001336 -0.002499 -0.003649 -0.004781 -0.005884 -0.006949 -0.007962 -0.008912 -0.009784 -0.010566 -0.011244 -0.011806 -0.012244 -0.012547 -0.012713 -0.012738 -0.012626 -0.012381 -0.012013 -0.011533 -0.010954 -0.010292 -0.009566 -0.008793 -0.007993 -0.007184 -0.006385 -0.005610 -0.004873 -0.004183 -0.003549 -0.002975 -0.002464 -0.002015 -0.001626 -0.001295 -0.001015 -0.000783 -0.000593 -0.000440 -0.000318 -0.000223 -0.000150 -0.000095 -0.000055 -0.000026 -0.000005 0.000009 0.000018 0.000024 0.000028 0.000029 0.000030 0.000029 0.000027 0.000025 0.000022 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000037 -0.000042 -0.000046 -0.000051 -0.000055 -0.000058 -0.000058 -0.000053 -0.000043 -0.000024 0.000006 0.000050 0.000111 0.000194 0.000302 0.000440 0.000613 0.000827 0.001087 0.001399 0.001766 0.002194 0.002684 0.003237 0.003852 0.004527 0.005256 0.006031 0.006840 0.007669 0.008503 0.009322 0.010108 0.010842 0.011504 0.012076 0.012544 0.012893 0.013114 0.013201 0.013150 0.012963 0.012643 0.012198 0.011636 0.010967 0.010205 0.009361 0.008448 0.007478 0.006461 0.005409 0.004329 0.003230 0.002117 0.000998 -0.000124 -0.001241 -0.002349 -0.003439 -0.004503 -0.005532 -0.006514 -0.007437 -0.008290 -0.009061 -0.009739 -0.010314 -0.010778 -0.011123 -0.011344 -0.011439 -0.011408 -0.011255 -0.010986 -0.010612 -0.010143 -0.009593 -0.008976 -0.008308 -0.007606 -0.006887 -0.006167 -0.005461 -0.004781 -0.004138 -0.003541 -0.002995 -0.002503 -0.002067 -0.001686 -0.001358 -0.001078 -0.000844 -0.000649 -0.000491 -0.000363 -0.000261 -0.000182 -0.000122 -0.000077 -0.000044 -0.000019 -0.000002 0.000009 0.000017 0.000022 0.000025 0.000026 0.000026 0.000025 0.000023 0.000021 0.000019 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000032 -0.000036 -0.000041 -0.000046 -0.000050 -0.000053 -0.000054 -0.000051 -0.000043 -0.000028 -0.000004 0.000032 0.000082 0.000150 0.000239 0.000352 0.000496 0.000674 0.000891 0.001153 0.001463 0.001825 0.002242 0.002715 0.003245 0.003828 0.004462 0.005140 0.005852 0.006588 0.007333 0.008072 0.008789 0.009465 0.010085 0.010631 0.011090 0.011447 0.011694 0.011823 0.011830 0.011713 0.011474 0.011117 0.010650 0.010081 0.009418 0.008673 0.007856 0.006978 0.006050 0.005081 0.004080 0.003056 0.002016 0.000967 -0.000084 -0.001131 -0.002165 -0.003178 -0.004161 -0.005103 -0.005994 -0.006822 -0.007578 -0.008250 -0.008831 -0.009313 -0.009689 -0.009955 -0.010108 -0.010148 -0.010076 -0.009897 -0.009619 -0.009252 -0.008805 -0.008293 -0.007727 -0.007123 -0.006496 -0.005859 -0.005226 -0.004610 -0.004022 -0.003469 -0.002959 -0.002495 -0.002079 -0.001712 -0.001392 -0.001118 -0.000886 -0.000691 -0.000530 -0.000399 -0.000294 -0.000211 -0.000146 -0.000097 -0.000060 -0.000033 -0.000013 0.000000 0.000010 0.000016 0.000020 0.000022 0.000023 0.000022 0.000021 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000031 -0.000036 -0.000040 -0.000045 -0.000048 -0.000050 -0.000048 -0.000043 -0.000032 -0.000013 0.000016 0.000056 0.000110 0.000182 0.000275 0.000392 0.000538 0.000717 0.000934 0.001192 0.001496 0.001846 0.002246 0.002696 0.003194 0.003738 0.004323 0.004942 0.005586 0.006242 0.006899 0.007541 0.008155 0.008724 0.009234 0.009671 0.010024 0.010282 0.010438 0.010486 0.010423 0.010251 0.009971 0.009588 0.009109 0.008540 0.007891 0.007171 0.006389 0.005555 0.004678 0.003767 0.002831 0.001877 0.000913 -0.000053 -0.001013 -0.001960 -0.002885 -0.003776 -0.004625 -0.005421 -0.006154 -0.006813 -0.007392 -0.007883 -0.008281 -0.008581 -0.008781 -0.008879 -0.008877 -0.008777 -0.008586 -0.008310 -0.007960 -0.007544 -0.007076 -0.006567 -0.006029 -0.005476 -0.004920 -0.004372 -0.003842 -0.003340 -0.002871 -0.002440 -0.002051 -0.001704 -0.001399 -0.001134 -0.000908 -0.000717 -0.000558 -0.000427 -0.000320 -0.000234 -0.000167 -0.000114 -0.000075 -0.000045 -0.000023 -0.000007 0.000004 0.000011 0.000016 0.000019 0.000020 0.000020 0.000020 0.000019 0.000017 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000035 -0.000040 -0.000044 -0.000046 -0.000046 -0.000042 -0.000034 -0.000020 0.000002 0.000033 0.000076 0.000133 0.000207 0.000302 0.000420 0.000566 0.000744 0.000956 0.001207 0.001498 0.001832 0.002209 0.002629 0.003090 0.003588 0.004118 0.004673 0.005243 0.005818 0.006385 0.006932 0.007446 0.007912 0.008320 0.008657 0.008914 0.009084 0.009159 0.009138 0.009019 0.008803 0.008494 0.008095 0.007614 0.007056 0.006429 0.005743 0.005005 0.004225 0.003410 0.002570 0.001711 0.000842 -0.000030 -0.000896 -0.001748 -0.002576 -0.003372 -0.004124 -0.004824 -0.005462 -0.006030 -0.006522 -0.006931 -0.007254 -0.007489 -0.007635 -0.007690 -0.007658 -0.007542 -0.007348 -0.007083 -0.006757 -0.006378 -0.005958 -0.005507 -0.005036 -0.004556 -0.004077 -0.003609 -0.003160 -0.002737 -0.002345 -0.001987 -0.001664 -0.001378 -0.001128 -0.000912 -0.000728 -0.000573 -0.000444 -0.000338 -0.000252 -0.000183 -0.000129 -0.000087 -0.000055 -0.000031 -0.000014 -0.000002 0.000007 0.000012 0.000016 0.000018 0.000019 0.000018 0.000018 0.000016 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000017 -0.000019 -0.000023 -0.000027 -0.000031 -0.000035 -0.000039 -0.000042 -0.000043 -0.000041 -0.000036 -0.000026 -0.000010 0.000014 0.000047 0.000092 0.000150 0.000225 0.000320 0.000437 0.000581 0.000754 0.000959 0.001198 0.001473 0.001785 0.002134 0.002519 0.002938 0.003386 0.003857 0.004346 0.004841 0.005334 0.005814 0.006269 0.006688 0.007059 0.007373 0.007620 0.007792 0.007884 0.007893 0.007815 0.007652 0.007406 0.007078 0.006675 0.006202 0.005665 0.005071 0.004429 0.003746 0.003029 0.002287 0.001527 0.000757 -0.000016 -0.000783 -0.001537 -0.002267 -0.002965 -0.003621 -0.004227 -0.004774 -0.005256 -0.005667 -0.006003 -0.006262 -0.006442 -0.006543 -0.006566 -0.006514 -0.006391 -0.006203 -0.005956 -0.005659 -0.005320 -0.004950 -0.004557 -0.004150 -0.003740 -0.003334 -0.002940 -0.002565 -0.002213 -0.001890 -0.001596 -0.001333 -0.001100 -0.000898 -0.000724 -0.000576 -0.000452 -0.000349 -0.000264 -0.000196 -0.000141 -0.000097 -0.000064 -0.000039 -0.000020 -0.000006 0.000003 0.000010 0.000014 0.000016 0.000017 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000035 -0.000038 -0.000040 -0.000040 -0.000037 -0.000031 -0.000019 -0.000002 0.000023 0.000058 0.000103 0.000161 0.000236 0.000329 0.000444 0.000583 0.000748 0.000942 0.001166 0.001421 0.001708 0.002025 0.002372 0.002745 0.003140 0.003552 0.003973 0.004395 0.004809 0.005205 0.005574 0.005906 0.006190 0.006420 0.006588 0.006687 0.006715 0.006669 0.006549 0.006355 0.006090 0.005757 0.005360 0.004906 0.004400 0.003849 0.003260 0.002640 0.001996 0.001335 0.000664 -0.000010 -0.000679 -0.001334 -0.001967 -0.002570 -0.003133 -0.003649 -0.004111 -0.004513 -0.004851 -0.005123 -0.005326 -0.005461 -0.005527 -0.005527 -0.005464 -0.005340 -0.005163 -0.004939 -0.004674 -0.004377 -0.004056 -0.003719 -0.003373 -0.003027 -0.002688 -0.002361 -0.002053 -0.001765 -0.001502 -0.001265 -0.001053 -0.000867 -0.000705 -0.000567 -0.000450 -0.000352 -0.000270 -0.000203 -0.000149 -0.000106 -0.000071 -0.000045 -0.000025 -0.000010 0.000000 0.000007 0.000012 0.000015 0.000017 0.000017 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000035 -0.000037 -0.000039 -0.000038 -0.000034 -0.000026 -0.000014 0.000005 0.000030 0.000065 0.000110 0.000168 0.000241 0.000332 0.000442 0.000574 0.000729 0.000909 0.001114 0.001346 0.001604 0.001887 0.002193 0.002520 0.002862 0.003214 0.003570 0.003922 0.004261 0.004580 0.004870 0.005123 0.005331 0.005488 0.005588 0.005628 0.005605 0.005518 0.005367 0.005155 0.004883 0.004556 0.004177 0.003752 0.003286 0.002787 0.002259 0.001708 0.001142 0.000567 -0.000011 -0.000584 -0.001145 -0.001685 -0.002196 -0.002672 -0.003104 -0.003488 -0.003819 -0.004093 -0.004308 -0.004465 -0.004562 -0.004602 -0.004586 -0.004517 -0.004399 -0.004237 -0.004038 -0.003806 -0.003550 -0.003276 -0.002992 -0.002703 -0.002416 -0.002137 -0.001870 -0.001619 -0.001388 -0.001177 -0.000988 -0.000820 -0.000673 -0.000546 -0.000438 -0.000346 -0.000269 -0.000206 -0.000154 -0.000111 -0.000077 -0.000051 -0.000030 -0.000014 -0.000003 0.000005 0.000010 0.000014 0.000016 0.000017 0.000017 0.000016 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000032 -0.000035 -0.000037 -0.000038 -0.000036 -0.000032 -0.000023 -0.000010 0.000009 0.000035 0.000069 0.000114 0.000171 0.000241 0.000328 0.000431 0.000553 0.000696 0.000859 0.001044 0.001250 0.001478 0.001726 0.001992 0.002272 0.002563 0.002858 0.003152 0.003438 0.003709 0.003958 0.004177 0.004361 0.004503 0.004599 0.004645 0.004638 0.004576 0.004461 0.004293 0.004074 0.003806 0.003495 0.003143 0.002756 0.002338 0.001896 0.001434 0.000957 0.000471 -0.000016 -0.000500 -0.000972 -0.001425 -0.001852 -0.002247 -0.002604 -0.002918 -0.003185 -0.003403 -0.003571 -0.003688 -0.003756 -0.003776 -0.003750 -0.003681 -0.003572 -0.003427 -0.003253 -0.003055 -0.002838 -0.002608 -0.002372 -0.002134 -0.001899 -0.001673 -0.001458 -0.001259 -0.001075 -0.000909 -0.000761 -0.000630 -0.000516 -0.000417 -0.000333 -0.000262 -0.000203 -0.000154 -0.000114 -0.000081 -0.000055 -0.000034 -0.000018 -0.000006 0.000003 0.000009 0.000013 0.000015 0.000016 0.000016 0.000016 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000029 -0.000032 -0.000036 -0.000037 -0.000037 -0.000035 -0.000030 -0.000020 -0.000007 0.000013 0.000038 0.000072 0.000116 0.000170 0.000236 0.000317 0.000412 0.000523 0.000650 0.000795 0.000958 0.001139 0.001337 0.001550 0.001776 0.002012 0.002253 0.002494 0.002731 0.002958 0.003167 0.003354 0.003513 0.003639 0.003727 0.003774 0.003777 0.003736 0.003649 0.003517 0.003342 0.003127 0.002874 0.002587 0.002270 0.001927 0.001562 0.001179 0.000784 0.000381 -0.000024 -0.000425 -0.000816 -0.001190 -0.001542 -0.001864 -0.002154 -0.002406 -0.002618 -0.002788 -0.002916 -0.003002 -0.003047 -0.003053 -0.003021 -0.002955 -0.002857 -0.002731 -0.002583 -0.002415 -0.002234 -0.002045 -0.001852 -0.001659 -0.001470 -0.001290 -0.001120 -0.000963 -0.000820 -0.000691 -0.000576 -0.000476 -0.000388 -0.000313 -0.000249 -0.000195 -0.000150 -0.000113 -0.000082 -0.000057 -0.000037 -0.000021 -0.000009 0.000001 0.000007 0.000011 0.000014 0.000015 0.000016 0.000016 0.000015 0.000015 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000034 -0.000036 -0.000037 -0.000037 -0.000034 -0.000027 -0.000018 -0.000004 0.000016 0.000041 0.000074 0.000115 0.000165 0.000226 0.000299 0.000384 0.000482 0.000594 0.000721 0.000862 0.001017 0.001185 0.001365 0.001553 0.001747 0.001942 0.002135 0.002321 0.002495 0.002651 0.002786 0.002895 0.002973 0.003018 0.003028 0.003000 0.002936 0.002834 0.002696 0.002525 0.002322 0.002092 0.001836 0.001558 0.001262 0.000951 0.000629 0.000300 -0.000031 -0.000359 -0.000678 -0.000982 -0.001266 -0.001526 -0.001757 -0.001956 -0.002121 -0.002251 -0.002347 -0.002408 -0.002436 -0.002432 -0.002398 -0.002337 -0.002251 -0.002144 -0.002019 -0.001880 -0.001732 -0.001578 -0.001423 -0.001269 -0.001120 -0.000978 -0.000846 -0.000724 -0.000615 -0.000516 -0.000429 -0.000353 -0.000287 -0.000231 -0.000183 -0.000143 -0.000109 -0.000081 -0.000058 -0.000039 -0.000023 -0.000011 -0.000002 0.000005 0.000010 0.000013 0.000014 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000032 -0.000035 -0.000037 -0.000037 -0.000035 -0.000031 -0.000025 -0.000015 -0.000001 0.000018 0.000042 0.000073 0.000111 0.000156 0.000211 0.000275 0.000349 0.000434 0.000531 0.000639 0.000759 0.000890 0.001030 0.001178 0.001331 0.001487 0.001641 0.001791 0.001933 0.002061 0.002174 0.002266 0.002334 0.002375 0.002388 0.002371 0.002323 0.002245 0.002138 0.002004 0.001844 0.001661 0.001458 0.001237 0.001001 0.000752 0.000493 0.000229 -0.000038 -0.000301 -0.000557 -0.000800 -0.001027 -0.001232 -0.001413 -0.001567 -0.001694 -0.001792 -0.001861 -0.001903 -0.001918 -0.001907 -0.001874 -0.001819 -0.001746 -0.001656 -0.001553 -0.001440 -0.001321 -0.001198 -0.001075 -0.000955 -0.000839 -0.000729 -0.000628 -0.000535 -0.000452 -0.000378 -0.000313 -0.000257 -0.000208 -0.000166 -0.000131 -0.000101 -0.000076 -0.000056 -0.000039 -0.000024 -0.000013 -0.000004 0.000003 0.000008 0.000012 0.000014 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000021 -0.000025 -0.000029 -0.000032 -0.000035 -0.000036 -0.000035 -0.000033 -0.000028 -0.000021 -0.000011 0.000002 0.000020 0.000042 0.000070 0.000103 0.000143 0.000191 0.000245 0.000309 0.000381 0.000463 0.000554 0.000653 0.000761 0.000876 0.000995 0.001117 0.001239 0.001358 0.001471 0.001575 0.001667 0.001744 0.001802 0.001839 0.001853 0.001843 0.001808 0.001749 0.001667 0.001563 0.001439 0.001296 0.001138 0.000964 0.000779 0.000582 0.000378 0.000169 -0.000042 -0.000251 -0.000453 -0.000644 -0.000822 -0.000981 -0.001121 -0.001238 -0.001333 -0.001405 -0.001454 -0.001481 -0.001487 -0.001473 -0.001442 -0.001394 -0.001332 -0.001258 -0.001175 -0.001085 -0.000990 -0.000894 -0.000798 -0.000705 -0.000617 -0.000533 -0.000457 -0.000388 -0.000326 -0.000271 -0.000224 -0.000182 -0.000147 -0.000116 -0.000091 -0.000070 -0.000052 -0.000037 -0.000024 -0.000014 -0.000005 0.000001 0.000007 0.000010 0.000012 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000026 -0.000030 -0.000032 -0.000034 -0.000034 -0.000033 -0.000030 -0.000025 -0.000018 -0.000009 0.000004 0.000020 0.000040 0.000064 0.000093 0.000127 0.000166 0.000213 0.000266 0.000326 0.000394 0.000468 0.000550 0.000637 0.000728 0.000822 0.000917 0.001010 0.001099 0.001183 0.001257 0.001320 0.001368 0.001400 0.001414 0.001409 0.001384 0.001340 0.001278 0.001199 0.001104 0.000994 0.000872 0.000738 0.000594 0.000442 0.000283 0.000120 -0.000045 -0.000207 -0.000364 -0.000513 -0.000649 -0.000771 -0.000877 -0.000965 -0.001035 -0.001086 -0.001119 -0.001135 -0.001135 -0.001120 -0.001091 -0.001050 -0.000999 -0.000940 -0.000873 -0.000802 -0.000729 -0.000654 -0.000581 -0.000511 -0.000444 -0.000382 -0.000325 -0.000274 -0.000229 -0.000189 -0.000155 -0.000125 -0.000100 -0.000078 -0.000060 -0.000045 -0.000033 -0.000022 -0.000013 -0.000006 0.000000 0.000005 0.000008 0.000011 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000031 -0.000031 -0.000031 -0.000029 -0.000026 -0.000022 -0.000015 -0.000007 0.000004 0.000018 0.000035 0.000056 0.000079 0.000108 0.000140 0.000178 0.000222 0.000271 0.000326 0.000387 0.000452 0.000520 0.000592 0.000664 0.000736 0.000806 0.000871 0.000931 0.000981 0.001021 0.001048 0.001061 0.001060 0.001042 0.001010 0.000964 0.000905 0.000833 0.000750 0.000657 0.000555 0.000446 0.000329 0.000207 0.000082 -0.000045 -0.000170 -0.000290 -0.000404 -0.000507 -0.000599 -0.000678 -0.000742 -0.000792 -0.000828 -0.000849 -0.000857 -0.000853 -0.000838 -0.000812 -0.000778 -0.000736 -0.000689 -0.000637 -0.000582 -0.000525 -0.000469 -0.000414 -0.000362 -0.000312 -0.000267 -0.000226 -0.000189 -0.000156 -0.000127 -0.000103 -0.000082 -0.000065 -0.000050 -0.000038 -0.000027 -0.000019 -0.000012 -0.000006 -0.000001 0.000003 0.000007 0.000009 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000025 -0.000027 -0.000028 -0.000028 -0.000028 -0.000026 -0.000023 -0.000019 -0.000013 -0.000006 0.000004 0.000015 0.000029 0.000046 0.000065 0.000088 0.000114 0.000145 0.000180 0.000220 0.000263 0.000311 0.000362 0.000415 0.000470 0.000524 0.000578 0.000629 0.000676 0.000717 0.000749 0.000772 0.000784 0.000784 0.000772 0.000750 0.000716 0.000672 0.000619 0.000557 0.000487 0.000411 0.000328 0.000240 0.000147 0.000052 -0.000044 -0.000139 -0.000230 -0.000315 -0.000392 -0.000460 -0.000518 -0.000564 -0.000599 -0.000623 -0.000635 -0.000638 -0.000631 -0.000616 -0.000594 -0.000565 -0.000532 -0.000494 -0.000454 -0.000412 -0.000370 -0.000328 -0.000287 -0.000249 -0.000213 -0.000180 -0.000151 -0.000124 -0.000101 -0.000081 -0.000064 -0.000050 -0.000038 -0.000029 -0.000021 -0.000014 -0.000009 -0.000004 -0.000000 0.000003 0.000005 0.000007 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000022 -0.000023 -0.000025 -0.000025 -0.000025 -0.000024 -0.000023 -0.000020 -0.000017 -0.000012 -0.000006 0.000002 0.000011 0.000022 0.000035 0.000050 0.000068 0.000089 0.000114 0.000141 0.000173 0.000207 0.000243 0.000283 0.000323 0.000364 0.000405 0.000445 0.000482 0.000514 0.000540 0.000558 0.000569 0.000571 0.000563 0.000548 0.000524 0.000492 0.000453 0.000408 0.000356 0.000299 0.000237 0.000171 0.000102 0.000030 -0.000042 -0.000113 -0.000181 -0.000244 -0.000301 -0.000351 -0.000392 -0.000425 -0.000448 -0.000463 -0.000469 -0.000468 -0.000460 -0.000446 -0.000426 -0.000403 -0.000376 -0.000347 -0.000316 -0.000284 -0.000253 -0.000222 -0.000193 -0.000165 -0.000140 -0.000117 -0.000096 -0.000077 -0.000061 -0.000048 -0.000036 -0.000027 -0.000019 -0.000013 -0.000009 -0.000005 -0.000002 0.000001 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000021 -0.000020 -0.000018 -0.000015 -0.000011 -0.000007 -0.000001 0.000006 0.000015 0.000024 0.000036 0.000050 0.000067 0.000086 0.000107 0.000131 0.000157 0.000185 0.000215 0.000246 0.000277 0.000307 0.000335 0.000361 0.000381 0.000397 0.000406 0.000409 0.000405 0.000395 0.000378 0.000355 0.000327 0.000294 0.000256 0.000214 0.000169 0.000120 0.000068 0.000015 -0.000039 -0.000092 -0.000142 -0.000189 -0.000230 -0.000266 -0.000295 -0.000317 -0.000332 -0.000341 -0.000343 -0.000339 -0.000330 -0.000316 -0.000300 -0.000280 -0.000259 -0.000236 -0.000213 -0.000190 -0.000167 -0.000145 -0.000124 -0.000105 -0.000087 -0.000071 -0.000056 -0.000043 -0.000033 -0.000024 -0.000016 -0.000011 -0.000006 -0.000003 -0.000000 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000016 -0.000014 -0.000011 -0.000008 -0.000004 0.000002 0.000008 0.000015 0.000024 0.000035 0.000047 0.000061 0.000078 0.000096 0.000116 0.000137 0.000160 0.000183 0.000206 0.000228 0.000248 0.000264 0.000277 0.000285 0.000288 0.000287 0.000280 0.000269 0.000253 0.000234 0.000210 0.000182 0.000151 0.000118 0.000081 0.000043 0.000004 -0.000036 -0.000074 -0.000111 -0.000146 -0.000176 -0.000201 -0.000221 -0.000236 -0.000245 -0.000249 -0.000248 -0.000242 -0.000233 -0.000221 -0.000206 -0.000190 -0.000173 -0.000156 -0.000138 -0.000121 -0.000105 -0.000089 -0.000075 -0.000061 -0.000049 -0.000038 -0.000028 -0.000020 -0.000013 -0.000007 -0.000003 0.000001 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000009 -0.000006 -0.000003 0.000002 0.000007 0.000013 0.000021 0.000030 0.000041 0.000053 0.000067 0.000082 0.000099 0.000116 0.000134 0.000150 0.000166 0.000179 0.000189 0.000196 0.000200 0.000200 0.000196 0.000189 0.000179 0.000164 0.000147 0.000127 0.000105 0.000080 0.000054 0.000026 -0.000003 -0.000032 -0.000061 -0.000088 -0.000113 -0.000134 -0.000152 -0.000166 -0.000175 -0.000180 -0.000181 -0.000178 -0.000171 -0.000162 -0.000151 -0.000138 -0.000125 -0.000111 -0.000098 -0.000085 -0.000073 -0.000061 -0.000051 -0.000041 -0.000032 -0.000023 -0.000016 -0.000009 -0.000004 0.000001 0.000004 0.000006 0.000008 0.000008 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000003 0.000000 0.000005 0.000010 0.000017 0.000025 0.000034 0.000045 0.000057 0.000070 0.000083 0.000096 0.000107 0.000118 0.000126 0.000132 0.000136 0.000137 0.000136 0.000131 0.000124 0.000114 0.000102 0.000087 0.000071 0.000053 0.000034 0.000014 -0.000007 -0.000028 -0.000049 -0.000069 -0.000087 -0.000103 -0.000115 -0.000125 -0.000130 -0.000133 -0.000131 -0.000127 -0.000120 -0.000111 -0.000101 -0.000090 -0.000079 -0.000068 -0.000057 -0.000048 -0.000039 -0.000031 -0.000024 -0.000018 -0.000012 -0.000007 -0.000002 0.000003 0.000006 0.000009 0.000011 0.000012 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000005 -0.000002 0.000001 0.000007 0.000013 0.000020 0.000029 0.000038 0.000048 0.000058 0.000067 0.000075 0.000082 0.000087 0.000091 0.000092 0.000092 0.000089 0.000084 0.000078 0.000069 0.000059 0.000047 0.000034 0.000021 0.000006 -0.000009 -0.000025 -0.000040 -0.000054 -0.000068 -0.000079 -0.000088 -0.000094 -0.000097 -0.000098 -0.000095 -0.000090 -0.000084 -0.000075 -0.000066 -0.000056 -0.000047 -0.000038 -0.000030 -0.000023 -0.000017 -0.000012 -0.000007 -0.000004 -0.000000 0.000003 0.000007 0.000009 0.000012 0.000013 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000005 -0.000000 0.000005 0.000011 0.000018 0.000025 0.000033 0.000040 0.000046 0.000051 0.000055 0.000059 0.000060 0.000061 0.000059 0.000056 0.000051 0.000045 0.000038 0.000030 0.000021 0.000012 0.000001 -0.000010 -0.000021 -0.000032 -0.000043 -0.000052 -0.000060 -0.000067 -0.000071 -0.000072 -0.000072 -0.000069 -0.000064 -0.000058 -0.000050 -0.000042 -0.000033 -0.000025 -0.000018 -0.000011 -0.000006 -0.000002 0.000001 0.000003 0.000005 0.000007 0.000009 0.000011 0.000013 0.000014 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000008 -0.000004 0.000000 0.000005 0.000011 0.000016 0.000021 0.000026 0.000030 0.000034 0.000036 0.000038 0.000039 0.000038 0.000036 0.000033 0.000029 0.000024 0.000018 0.000012 0.000006 -0.000001 -0.000009 -0.000017 -0.000025 -0.000033 -0.000040 -0.000046 -0.000050 -0.000053 -0.000054 -0.000053 -0.000050 -0.000045 -0.000039 -0.000033 -0.000025 -0.000018 -0.000011 -0.000005 0.000000 0.000004 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000014 -0.000013 -0.000012 -0.000009 -0.000006 -0.000002 0.000002 0.000006 0.000010 0.000013 0.000016 0.000019 0.000021 0.000022 0.000023 0.000023 0.000022 0.000020 0.000017 0.000014 0.000010 0.000006 0.000002 -0.000003 -0.000008 -0.000014 -0.000020 -0.000026 -0.000031 -0.000035 -0.000038 -0.000039 -0.000039 -0.000038 -0.000035 -0.000032 -0.000027 -0.000021 -0.000014 -0.000008 -0.000002 0.000003 0.000007 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000009 -0.000006 -0.000003 -0.000000 0.000002 0.000005 0.000007 0.000009 0.000011 0.000012 0.000013 0.000013 0.000012 0.000011 0.000009 0.000007 0.000005 0.000003 0.000000 -0.000003 -0.000007 -0.000011 -0.000015 -0.000019 -0.000023 -0.000026 -0.000028 -0.000029 -0.000028 -0.000027 -0.000025 -0.000021 -0.000017 -0.000013 -0.000007 -0.000002 0.000003 0.000007 0.000011 0.000013 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000014 -0.000017 -0.000019 -0.000020 -0.000021 -0.000020 -0.000019 -0.000017 -0.000014 -0.000011 -0.000007 -0.000003 0.000002 0.000006 0.000009 0.000012 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000012 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000011 -0.000009 -0.000006 -0.000003 0.000000 0.000004 0.000007 0.000010 0.000012 0.000014 0.000014 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000003 -0.000001 0.000002 0.000004 0.000007 0.000010 0.000012 0.000013 0.000013 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000009 0.000010 0.000011 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000006 0.000008 0.000009 0.000010 0.000010 0.000009 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode17_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000018 -0.000018 -0.000017 -0.000017 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000024 -0.000024 -0.000025 -0.000025 -0.000025 -0.000026 -0.000025 -0.000025 -0.000024 -0.000023 -0.000023 -0.000022 -0.000022 -0.000022 -0.000022 -0.000023 -0.000024 -0.000024 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000026 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000028 -0.000029 -0.000030 -0.000030 -0.000031 -0.000031 -0.000032 -0.000031 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000027 -0.000027 -0.000027 -0.000028 -0.000028 -0.000029 -0.000030 -0.000030 -0.000031 -0.000031 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000026 -0.000027 -0.000029 -0.000030 -0.000031 -0.000032 -0.000033 -0.000034 -0.000035 -0.000036 -0.000037 -0.000037 -0.000038 -0.000038 -0.000038 -0.000038 -0.000037 -0.000036 -0.000035 -0.000034 -0.000033 -0.000033 -0.000033 -0.000033 -0.000033 -0.000034 -0.000035 -0.000035 -0.000036 -0.000036 -0.000035 -0.000035 -0.000034 -0.000033 -0.000031 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000024 -0.000026 -0.000029 -0.000031 -0.000033 -0.000035 -0.000036 -0.000037 -0.000038 -0.000039 -0.000040 -0.000041 -0.000042 -0.000044 -0.000045 -0.000046 -0.000046 -0.000046 -0.000046 -0.000045 -0.000043 -0.000042 -0.000041 -0.000040 -0.000039 -0.000038 -0.000038 -0.000039 -0.000039 -0.000040 -0.000040 -0.000040 -0.000041 -0.000040 -0.000040 -0.000039 -0.000038 -0.000036 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000024 -0.000022 -0.000021 -0.000020 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000023 -0.000026 -0.000028 -0.000031 -0.000034 -0.000037 -0.000039 -0.000041 -0.000043 -0.000044 -0.000045 -0.000046 -0.000047 -0.000048 -0.000050 -0.000051 -0.000052 -0.000053 -0.000054 -0.000054 -0.000054 -0.000053 -0.000052 -0.000050 -0.000048 -0.000047 -0.000046 -0.000045 -0.000044 -0.000044 -0.000044 -0.000045 -0.000045 -0.000045 -0.000046 -0.000045 -0.000045 -0.000044 -0.000043 -0.000042 -0.000040 -0.000038 -0.000036 -0.000035 -0.000033 -0.000031 -0.000029 -0.000028 -0.000027 -0.000026 -0.000024 -0.000023 -0.000021 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000031 -0.000034 -0.000037 -0.000040 -0.000043 -0.000046 -0.000048 -0.000050 -0.000051 -0.000052 -0.000054 -0.000055 -0.000056 -0.000057 -0.000059 -0.000060 -0.000061 -0.000062 -0.000063 -0.000062 -0.000061 -0.000060 -0.000058 -0.000056 -0.000054 -0.000052 -0.000051 -0.000050 -0.000050 -0.000049 -0.000050 -0.000050 -0.000050 -0.000050 -0.000050 -0.000050 -0.000050 -0.000049 -0.000047 -0.000046 -0.000044 -0.000043 -0.000041 -0.000039 -0.000038 -0.000036 -0.000035 -0.000033 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000023 -0.000025 -0.000027 -0.000030 -0.000033 -0.000036 -0.000040 -0.000044 -0.000047 -0.000051 -0.000053 -0.000056 -0.000058 -0.000059 -0.000060 -0.000061 -0.000062 -0.000063 -0.000065 -0.000066 -0.000068 -0.000069 -0.000070 -0.000070 -0.000070 -0.000069 -0.000067 -0.000065 -0.000063 -0.000061 -0.000058 -0.000057 -0.000055 -0.000054 -0.000054 -0.000054 -0.000054 -0.000054 -0.000055 -0.000055 -0.000055 -0.000055 -0.000054 -0.000053 -0.000052 -0.000051 -0.000050 -0.000048 -0.000047 -0.000045 -0.000044 -0.000042 -0.000040 -0.000039 -0.000037 -0.000034 -0.000032 -0.000029 -0.000026 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000032 -0.000036 -0.000039 -0.000043 -0.000047 -0.000051 -0.000055 -0.000059 -0.000061 -0.000064 -0.000066 -0.000067 -0.000068 -0.000069 -0.000070 -0.000071 -0.000072 -0.000073 -0.000074 -0.000075 -0.000076 -0.000076 -0.000076 -0.000075 -0.000073 -0.000071 -0.000068 -0.000065 -0.000063 -0.000061 -0.000059 -0.000058 -0.000057 -0.000057 -0.000057 -0.000058 -0.000059 -0.000059 -0.000060 -0.000060 -0.000060 -0.000060 -0.000059 -0.000058 -0.000057 -0.000056 -0.000055 -0.000054 -0.000052 -0.000051 -0.000049 -0.000047 -0.000044 -0.000041 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000027 -0.000029 -0.000031 -0.000033 -0.000036 -0.000039 -0.000042 -0.000046 -0.000050 -0.000055 -0.000059 -0.000063 -0.000067 -0.000070 -0.000072 -0.000074 -0.000075 -0.000075 -0.000076 -0.000076 -0.000076 -0.000077 -0.000077 -0.000078 -0.000078 -0.000079 -0.000078 -0.000078 -0.000076 -0.000074 -0.000072 -0.000069 -0.000066 -0.000063 -0.000061 -0.000059 -0.000058 -0.000057 -0.000058 -0.000058 -0.000059 -0.000061 -0.000062 -0.000063 -0.000064 -0.000065 -0.000066 -0.000066 -0.000066 -0.000065 -0.000065 -0.000064 -0.000063 -0.000062 -0.000060 -0.000058 -0.000055 -0.000053 -0.000049 -0.000046 -0.000042 -0.000038 -0.000035 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000027 -0.000030 -0.000032 -0.000035 -0.000037 -0.000040 -0.000042 -0.000046 -0.000050 -0.000054 -0.000059 -0.000063 -0.000068 -0.000072 -0.000075 -0.000078 -0.000080 -0.000081 -0.000081 -0.000081 -0.000081 -0.000080 -0.000079 -0.000078 -0.000078 -0.000077 -0.000076 -0.000076 -0.000074 -0.000073 -0.000071 -0.000068 -0.000066 -0.000063 -0.000060 -0.000058 -0.000055 -0.000054 -0.000053 -0.000053 -0.000054 -0.000055 -0.000057 -0.000060 -0.000062 -0.000065 -0.000067 -0.000069 -0.000071 -0.000072 -0.000073 -0.000073 -0.000074 -0.000073 -0.000073 -0.000072 -0.000070 -0.000068 -0.000065 -0.000062 -0.000058 -0.000054 -0.000050 -0.000045 -0.000041 -0.000037 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000030 -0.000033 -0.000036 -0.000039 -0.000041 -0.000044 -0.000047 -0.000050 -0.000054 -0.000058 -0.000063 -0.000067 -0.000072 -0.000077 -0.000081 -0.000083 -0.000085 -0.000086 -0.000086 -0.000085 -0.000084 -0.000082 -0.000079 -0.000077 -0.000074 -0.000071 -0.000069 -0.000066 -0.000064 -0.000061 -0.000058 -0.000055 -0.000052 -0.000049 -0.000046 -0.000043 -0.000041 -0.000040 -0.000039 -0.000039 -0.000040 -0.000042 -0.000045 -0.000049 -0.000053 -0.000058 -0.000062 -0.000066 -0.000070 -0.000073 -0.000076 -0.000079 -0.000080 -0.000082 -0.000082 -0.000082 -0.000082 -0.000080 -0.000078 -0.000075 -0.000072 -0.000068 -0.000063 -0.000058 -0.000054 -0.000049 -0.000045 -0.000041 -0.000037 -0.000034 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000025 -0.000028 -0.000031 -0.000034 -0.000037 -0.000040 -0.000043 -0.000046 -0.000049 -0.000052 -0.000055 -0.000059 -0.000063 -0.000067 -0.000072 -0.000076 -0.000081 -0.000085 -0.000088 -0.000090 -0.000090 -0.000089 -0.000087 -0.000085 -0.000081 -0.000076 -0.000072 -0.000066 -0.000061 -0.000055 -0.000050 -0.000044 -0.000038 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000010 -0.000011 -0.000012 -0.000015 -0.000020 -0.000025 -0.000031 -0.000038 -0.000045 -0.000053 -0.000060 -0.000066 -0.000072 -0.000078 -0.000082 -0.000086 -0.000088 -0.000090 -0.000091 -0.000091 -0.000090 -0.000088 -0.000086 -0.000082 -0.000078 -0.000073 -0.000068 -0.000063 -0.000058 -0.000053 -0.000049 -0.000044 -0.000040 -0.000037 -0.000033 -0.000029 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000031 -0.000035 -0.000038 -0.000041 -0.000045 -0.000048 -0.000052 -0.000055 -0.000058 -0.000062 -0.000065 -0.000068 -0.000072 -0.000076 -0.000081 -0.000085 -0.000089 -0.000091 -0.000093 -0.000093 -0.000091 -0.000088 -0.000083 -0.000077 -0.000070 -0.000062 -0.000053 -0.000044 -0.000034 -0.000024 -0.000014 -0.000004 0.000006 0.000015 0.000023 0.000030 0.000036 0.000041 0.000043 0.000044 0.000044 0.000042 0.000039 0.000034 0.000028 0.000020 0.000012 0.000001 -0.000010 -0.000021 -0.000033 -0.000044 -0.000055 -0.000065 -0.000074 -0.000081 -0.000087 -0.000092 -0.000096 -0.000098 -0.000099 -0.000099 -0.000098 -0.000096 -0.000093 -0.000089 -0.000084 -0.000079 -0.000073 -0.000068 -0.000063 -0.000058 -0.000053 -0.000048 -0.000044 -0.000039 -0.000035 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000038 -0.000042 -0.000046 -0.000050 -0.000054 -0.000058 -0.000061 -0.000065 -0.000069 -0.000072 -0.000075 -0.000079 -0.000082 -0.000086 -0.000089 -0.000092 -0.000094 -0.000095 -0.000094 -0.000091 -0.000086 -0.000079 -0.000070 -0.000059 -0.000047 -0.000034 -0.000019 -0.000004 0.000011 0.000028 0.000044 0.000060 0.000076 0.000090 0.000103 0.000114 0.000122 0.000128 0.000130 0.000130 0.000128 0.000123 0.000116 0.000108 0.000097 0.000084 0.000070 0.000054 0.000037 0.000020 0.000002 -0.000016 -0.000032 -0.000048 -0.000061 -0.000073 -0.000083 -0.000091 -0.000097 -0.000102 -0.000105 -0.000107 -0.000107 -0.000106 -0.000104 -0.000100 -0.000096 -0.000091 -0.000085 -0.000080 -0.000074 -0.000068 -0.000063 -0.000058 -0.000052 -0.000047 -0.000042 -0.000037 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000040 -0.000045 -0.000050 -0.000055 -0.000060 -0.000064 -0.000068 -0.000072 -0.000076 -0.000080 -0.000083 -0.000087 -0.000090 -0.000092 -0.000095 -0.000096 -0.000097 -0.000096 -0.000094 -0.000089 -0.000082 -0.000072 -0.000059 -0.000044 -0.000027 -0.000008 0.000013 0.000035 0.000059 0.000083 0.000107 0.000132 0.000157 0.000180 0.000201 0.000220 0.000236 0.000248 0.000255 0.000258 0.000257 0.000252 0.000243 0.000231 0.000217 0.000200 0.000181 0.000159 0.000135 0.000110 0.000084 0.000057 0.000031 0.000007 -0.000016 -0.000036 -0.000054 -0.000069 -0.000082 -0.000092 -0.000100 -0.000107 -0.000111 -0.000114 -0.000115 -0.000114 -0.000112 -0.000108 -0.000104 -0.000099 -0.000093 -0.000087 -0.000081 -0.000074 -0.000068 -0.000062 -0.000056 -0.000050 -0.000045 -0.000039 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000020 -0.000023 -0.000027 -0.000032 -0.000037 -0.000042 -0.000048 -0.000054 -0.000059 -0.000065 -0.000070 -0.000075 -0.000080 -0.000085 -0.000089 -0.000093 -0.000096 -0.000099 -0.000101 -0.000102 -0.000102 -0.000101 -0.000098 -0.000093 -0.000086 -0.000076 -0.000063 -0.000046 -0.000025 -0.000002 0.000025 0.000054 0.000085 0.000118 0.000152 0.000188 0.000224 0.000260 0.000295 0.000329 0.000360 0.000386 0.000408 0.000424 0.000434 0.000437 0.000434 0.000426 0.000413 0.000395 0.000373 0.000348 0.000319 0.000288 0.000253 0.000217 0.000179 0.000141 0.000104 0.000068 0.000036 0.000006 -0.000020 -0.000043 -0.000063 -0.000079 -0.000092 -0.000103 -0.000112 -0.000118 -0.000122 -0.000124 -0.000124 -0.000122 -0.000118 -0.000113 -0.000108 -0.000101 -0.000095 -0.000088 -0.000081 -0.000074 -0.000067 -0.000060 -0.000053 -0.000047 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000044 -0.000050 -0.000056 -0.000063 -0.000069 -0.000076 -0.000082 -0.000088 -0.000093 -0.000098 -0.000103 -0.000106 -0.000109 -0.000111 -0.000111 -0.000110 -0.000107 -0.000102 -0.000095 -0.000084 -0.000070 -0.000052 -0.000030 -0.000004 0.000027 0.000063 0.000102 0.000144 0.000189 0.000237 0.000286 0.000337 0.000388 0.000438 0.000488 0.000534 0.000576 0.000613 0.000643 0.000664 0.000677 0.000681 0.000676 0.000664 0.000645 0.000619 0.000588 0.000552 0.000512 0.000467 0.000418 0.000367 0.000314 0.000261 0.000209 0.000159 0.000113 0.000070 0.000032 -0.000001 -0.000030 -0.000055 -0.000076 -0.000093 -0.000108 -0.000119 -0.000127 -0.000133 -0.000136 -0.000136 -0.000134 -0.000130 -0.000124 -0.000118 -0.000110 -0.000103 -0.000095 -0.000087 -0.000079 -0.000071 -0.000063 -0.000055 -0.000048 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000016 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000039 -0.000044 -0.000051 -0.000058 -0.000065 -0.000073 -0.000081 -0.000088 -0.000095 -0.000102 -0.000108 -0.000113 -0.000117 -0.000121 -0.000123 -0.000123 -0.000121 -0.000116 -0.000109 -0.000099 -0.000084 -0.000066 -0.000043 -0.000015 0.000019 0.000059 0.000104 0.000155 0.000211 0.000271 0.000335 0.000401 0.000470 0.000540 0.000610 0.000679 0.000745 0.000808 0.000865 0.000914 0.000953 0.000981 0.000998 0.001003 0.000996 0.000979 0.000952 0.000917 0.000874 0.000825 0.000769 0.000707 0.000641 0.000571 0.000499 0.000427 0.000355 0.000287 0.000222 0.000163 0.000109 0.000062 0.000020 -0.000016 -0.000048 -0.000075 -0.000098 -0.000116 -0.000130 -0.000141 -0.000148 -0.000151 -0.000151 -0.000148 -0.000143 -0.000136 -0.000129 -0.000120 -0.000111 -0.000102 -0.000093 -0.000084 -0.000075 -0.000065 -0.000057 -0.000048 -0.000041 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000026 -0.000030 -0.000035 -0.000040 -0.000046 -0.000052 -0.000060 -0.000067 -0.000076 -0.000085 -0.000093 -0.000102 -0.000110 -0.000117 -0.000124 -0.000129 -0.000134 -0.000136 -0.000137 -0.000135 -0.000129 -0.000120 -0.000107 -0.000089 -0.000066 -0.000037 -0.000002 0.000040 0.000090 0.000146 0.000211 0.000282 0.000359 0.000442 0.000530 0.000621 0.000714 0.000808 0.000902 0.000994 0.001082 0.001164 0.001239 0.001302 0.001353 0.001390 0.001411 0.001417 0.001408 0.001385 0.001349 0.001302 0.001245 0.001178 0.001104 0.001021 0.000933 0.000840 0.000744 0.000647 0.000551 0.000458 0.000371 0.000290 0.000216 0.000150 0.000091 0.000038 -0.000007 -0.000047 -0.000080 -0.000108 -0.000131 -0.000148 -0.000160 -0.000167 -0.000169 -0.000168 -0.000164 -0.000158 -0.000150 -0.000140 -0.000130 -0.000120 -0.000110 -0.000099 -0.000088 -0.000077 -0.000067 -0.000058 -0.000049 -0.000041 -0.000035 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000027 -0.000032 -0.000036 -0.000042 -0.000048 -0.000054 -0.000062 -0.000070 -0.000079 -0.000088 -0.000098 -0.000108 -0.000117 -0.000126 -0.000134 -0.000141 -0.000147 -0.000151 -0.000153 -0.000151 -0.000146 -0.000136 -0.000121 -0.000100 -0.000072 -0.000037 0.000005 0.000056 0.000116 0.000185 0.000264 0.000353 0.000450 0.000555 0.000667 0.000784 0.000906 0.001029 0.001153 0.001276 0.001396 0.001510 0.001616 0.001711 0.001792 0.001857 0.001904 0.001931 0.001938 0.001926 0.001896 0.001850 0.001788 0.001713 0.001626 0.001528 0.001420 0.001305 0.001183 0.001058 0.000931 0.000805 0.000683 0.000566 0.000458 0.000358 0.000267 0.000185 0.000113 0.000048 -0.000008 -0.000056 -0.000096 -0.000129 -0.000154 -0.000173 -0.000185 -0.000191 -0.000192 -0.000189 -0.000183 -0.000174 -0.000164 -0.000153 -0.000141 -0.000129 -0.000116 -0.000104 -0.000091 -0.000080 -0.000068 -0.000058 -0.000049 -0.000042 -0.000035 -0.000029 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000044 -0.000050 -0.000057 -0.000064 -0.000073 -0.000082 -0.000092 -0.000102 -0.000113 -0.000125 -0.000135 -0.000145 -0.000154 -0.000162 -0.000168 -0.000171 -0.000171 -0.000167 -0.000157 -0.000141 -0.000117 -0.000086 -0.000046 0.000003 0.000063 0.000134 0.000216 0.000310 0.000417 0.000536 0.000666 0.000805 0.000953 0.001107 0.001265 0.001426 0.001586 0.001744 0.001897 0.002042 0.002176 0.002296 0.002397 0.002478 0.002536 0.002569 0.002578 0.002563 0.002524 0.002465 0.002386 0.002290 0.002179 0.002053 0.001915 0.001767 0.001611 0.001450 0.001287 0.001125 0.000966 0.000815 0.000672 0.000539 0.000417 0.000307 0.000208 0.000120 0.000043 -0.000023 -0.000079 -0.000125 -0.000161 -0.000187 -0.000205 -0.000216 -0.000220 -0.000218 -0.000212 -0.000203 -0.000192 -0.000179 -0.000165 -0.000151 -0.000137 -0.000122 -0.000108 -0.000094 -0.000081 -0.000070 -0.000059 -0.000050 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000040 -0.000046 -0.000053 -0.000060 -0.000068 -0.000076 -0.000086 -0.000096 -0.000108 -0.000120 -0.000132 -0.000145 -0.000157 -0.000168 -0.000178 -0.000186 -0.000192 -0.000194 -0.000191 -0.000183 -0.000167 -0.000143 -0.000110 -0.000066 -0.000011 0.000057 0.000138 0.000234 0.000344 0.000470 0.000611 0.000767 0.000936 0.001117 0.001308 0.001506 0.001708 0.001913 0.002116 0.002315 0.002507 0.002688 0.002854 0.003001 0.003126 0.003225 0.003296 0.003337 0.003347 0.003328 0.003280 0.003206 0.003107 0.002986 0.002846 0.002688 0.002515 0.002328 0.002132 0.001929 0.001723 0.001518 0.001316 0.001121 0.000937 0.000764 0.000604 0.000458 0.000327 0.000209 0.000106 0.000017 -0.000058 -0.000119 -0.000168 -0.000205 -0.000231 -0.000246 -0.000254 -0.000254 -0.000248 -0.000239 -0.000226 -0.000211 -0.000195 -0.000178 -0.000161 -0.000144 -0.000127 -0.000111 -0.000097 -0.000083 -0.000071 -0.000060 -0.000051 -0.000043 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000034 -0.000041 -0.000048 -0.000055 -0.000063 -0.000072 -0.000081 -0.000091 -0.000102 -0.000114 -0.000127 -0.000140 -0.000154 -0.000169 -0.000182 -0.000195 -0.000206 -0.000215 -0.000220 -0.000221 -0.000215 -0.000201 -0.000179 -0.000145 -0.000099 -0.000039 0.000035 0.000126 0.000233 0.000359 0.000503 0.000666 0.000849 0.001049 0.001266 0.001496 0.001738 0.001988 0.002242 0.002497 0.002750 0.002997 0.003233 0.003455 0.003657 0.003836 0.003987 0.004106 0.004191 0.004240 0.004253 0.004229 0.004170 0.004079 0.003957 0.003808 0.003634 0.003439 0.003225 0.002995 0.002752 0.002501 0.002245 0.001988 0.001735 0.001490 0.001255 0.001034 0.000829 0.000640 0.000469 0.000316 0.000181 0.000065 -0.000034 -0.000115 -0.000179 -0.000228 -0.000263 -0.000285 -0.000296 -0.000298 -0.000293 -0.000282 -0.000267 -0.000249 -0.000230 -0.000210 -0.000190 -0.000170 -0.000150 -0.000132 -0.000115 -0.000099 -0.000085 -0.000073 -0.000062 -0.000053 -0.000045 -0.000037 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000041 -0.000048 -0.000057 -0.000065 -0.000075 -0.000085 -0.000096 -0.000108 -0.000121 -0.000134 -0.000149 -0.000165 -0.000181 -0.000198 -0.000214 -0.000228 -0.000241 -0.000250 -0.000255 -0.000253 -0.000243 -0.000223 -0.000192 -0.000146 -0.000085 -0.000006 0.000091 0.000209 0.000348 0.000509 0.000694 0.000903 0.001134 0.001387 0.001659 0.001947 0.002248 0.002557 0.002870 0.003183 0.003492 0.003792 0.004078 0.004345 0.004588 0.004801 0.004981 0.005123 0.005223 0.005281 0.005295 0.005266 0.005195 0.005084 0.004937 0.004756 0.004546 0.004309 0.004048 0.003769 0.003474 0.003167 0.002854 0.002539 0.002227 0.001922 0.001629 0.001351 0.001092 0.000852 0.000634 0.000439 0.000266 0.000117 -0.000009 -0.000113 -0.000196 -0.000259 -0.000304 -0.000334 -0.000349 -0.000353 -0.000348 -0.000335 -0.000317 -0.000296 -0.000273 -0.000249 -0.000225 -0.000201 -0.000178 -0.000157 -0.000137 -0.000118 -0.000102 -0.000087 -0.000075 -0.000064 -0.000054 -0.000046 -0.000038 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000048 -0.000057 -0.000067 -0.000077 -0.000089 -0.000101 -0.000114 -0.000128 -0.000143 -0.000159 -0.000176 -0.000195 -0.000214 -0.000233 -0.000252 -0.000269 -0.000283 -0.000293 -0.000297 -0.000293 -0.000278 -0.000251 -0.000209 -0.000149 -0.000070 0.000031 0.000156 0.000305 0.000482 0.000686 0.000918 0.001179 0.001467 0.001780 0.002116 0.002470 0.002837 0.003213 0.003593 0.003971 0.004342 0.004700 0.005040 0.005357 0.005643 0.005894 0.006104 0.006269 0.006386 0.006453 0.006469 0.006434 0.006349 0.006218 0.006043 0.005828 0.005576 0.005294 0.004983 0.004648 0.004294 0.003926 0.003549 0.003168 0.002789 0.002417 0.002057 0.001714 0.001392 0.001093 0.000821 0.000576 0.000359 0.000171 0.000013 -0.000119 -0.000223 -0.000303 -0.000360 -0.000398 -0.000418 -0.000424 -0.000417 -0.000402 -0.000380 -0.000354 -0.000325 -0.000296 -0.000267 -0.000239 -0.000212 -0.000186 -0.000163 -0.000141 -0.000122 -0.000105 -0.000090 -0.000077 -0.000066 -0.000055 -0.000046 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000056 -0.000067 -0.000079 -0.000091 -0.000105 -0.000119 -0.000135 -0.000152 -0.000169 -0.000189 -0.000209 -0.000231 -0.000253 -0.000276 -0.000298 -0.000318 -0.000335 -0.000347 -0.000350 -0.000343 -0.000323 -0.000288 -0.000233 -0.000157 -0.000056 0.000071 0.000227 0.000414 0.000633 0.000886 0.001174 0.001494 0.001847 0.002228 0.002635 0.003062 0.003504 0.003954 0.004407 0.004855 0.005293 0.005714 0.006112 0.006480 0.006812 0.007102 0.007344 0.007533 0.007667 0.007744 0.007761 0.007719 0.007620 0.007467 0.007262 0.007010 0.006716 0.006384 0.006019 0.005625 0.005208 0.004772 0.004324 0.003870 0.003417 0.002969 0.002535 0.002119 0.001726 0.001360 0.001025 0.000723 0.000455 0.000223 0.000026 -0.000136 -0.000266 -0.000365 -0.000436 -0.000482 -0.000507 -0.000514 -0.000506 -0.000486 -0.000459 -0.000426 -0.000391 -0.000355 -0.000319 -0.000285 -0.000252 -0.000222 -0.000194 -0.000169 -0.000146 -0.000126 -0.000108 -0.000093 -0.000079 -0.000067 -0.000056 -0.000047 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000055 -0.000066 -0.000078 -0.000092 -0.000107 -0.000123 -0.000140 -0.000159 -0.000179 -0.000201 -0.000224 -0.000248 -0.000274 -0.000301 -0.000329 -0.000356 -0.000380 -0.000401 -0.000414 -0.000417 -0.000408 -0.000382 -0.000337 -0.000269 -0.000174 -0.000049 0.000108 0.000300 0.000530 0.000798 0.001107 0.001456 0.001844 0.002268 0.002726 0.003212 0.003719 0.004241 0.004771 0.005302 0.005825 0.006333 0.006820 0.007278 0.007699 0.008078 0.008407 0.008680 0.008894 0.009044 0.009129 0.009147 0.009099 0.008985 0.008809 0.008574 0.008285 0.007947 0.007564 0.007142 0.006685 0.006201 0.005693 0.005170 0.004637 0.004102 0.003572 0.003055 0.002558 0.002086 0.001646 0.001240 0.000874 0.000549 0.000266 0.000026 -0.000173 -0.000331 -0.000451 -0.000537 -0.000593 -0.000622 -0.000629 -0.000618 -0.000593 -0.000558 -0.000517 -0.000473 -0.000428 -0.000384 -0.000342 -0.000302 -0.000266 -0.000232 -0.000202 -0.000175 -0.000151 -0.000129 -0.000111 -0.000095 -0.000080 -0.000067 -0.000056 -0.000046 -0.000038 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000043 -0.000052 -0.000064 -0.000076 -0.000091 -0.000107 -0.000124 -0.000144 -0.000164 -0.000187 -0.000211 -0.000238 -0.000266 -0.000296 -0.000328 -0.000361 -0.000395 -0.000428 -0.000458 -0.000483 -0.000499 -0.000503 -0.000492 -0.000460 -0.000405 -0.000321 -0.000205 -0.000053 0.000137 0.000370 0.000648 0.000971 0.001342 0.001759 0.002221 0.002725 0.003265 0.003836 0.004429 0.005037 0.005651 0.006262 0.006862 0.007443 0.007996 0.008514 0.008988 0.009412 0.009779 0.010083 0.010320 0.010485 0.010578 0.010596 0.010541 0.010412 0.010214 0.009950 0.009624 0.009242 0.008808 0.008328 0.007808 0.007254 0.006672 0.006069 0.005452 0.004831 0.004213 0.003608 0.003023 0.002465 0.001942 0.001460 0.001022 0.000632 0.000292 0.000004 -0.000235 -0.000425 -0.000570 -0.000672 -0.000738 -0.000771 -0.000777 -0.000761 -0.000728 -0.000684 -0.000632 -0.000576 -0.000520 -0.000465 -0.000413 -0.000364 -0.000319 -0.000278 -0.000242 -0.000209 -0.000180 -0.000154 -0.000132 -0.000112 -0.000095 -0.000080 -0.000067 -0.000055 -0.000046 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000049 -0.000061 -0.000074 -0.000089 -0.000105 -0.000124 -0.000145 -0.000167 -0.000192 -0.000220 -0.000249 -0.000282 -0.000316 -0.000353 -0.000393 -0.000434 -0.000476 -0.000517 -0.000555 -0.000586 -0.000607 -0.000613 -0.000600 -0.000563 -0.000497 -0.000396 -0.000257 -0.000076 0.000153 0.000431 0.000761 0.001146 0.001584 0.002076 0.002618 0.003207 0.003835 0.004495 0.005178 0.005875 0.006574 0.007268 0.007945 0.008596 0.009214 0.009789 0.010313 0.010779 0.011181 0.011512 0.011769 0.011948 0.012047 0.012065 0.012003 0.011861 0.011643 0.011351 0.010991 0.010567 0.010084 0.009549 0.008966 0.008343 0.007685 0.007001 0.006299 0.005588 0.004878 0.004179 0.003500 0.002850 0.002239 0.001672 0.001156 0.000696 0.000293 -0.000049 -0.000333 -0.000558 -0.000729 -0.000850 -0.000925 -0.000961 -0.000965 -0.000942 -0.000899 -0.000842 -0.000776 -0.000706 -0.000635 -0.000566 -0.000501 -0.000441 -0.000385 -0.000335 -0.000290 -0.000249 -0.000214 -0.000183 -0.000156 -0.000133 -0.000112 -0.000094 -0.000079 -0.000066 -0.000054 -0.000044 -0.000036 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000070 -0.000085 -0.000102 -0.000122 -0.000144 -0.000168 -0.000195 -0.000225 -0.000258 -0.000295 -0.000335 -0.000378 -0.000424 -0.000474 -0.000525 -0.000578 -0.000630 -0.000677 -0.000717 -0.000744 -0.000754 -0.000740 -0.000698 -0.000620 -0.000502 -0.000338 -0.000124 0.000146 0.000474 0.000862 0.001312 0.001824 0.002396 0.003023 0.003701 0.004421 0.005173 0.005948 0.006733 0.007517 0.008290 0.009041 0.009760 0.010436 0.011063 0.011632 0.012134 0.012566 0.012920 0.013192 0.013381 0.013485 0.013502 0.013433 0.013279 0.013044 0.012729 0.012339 0.011878 0.011352 0.010765 0.010124 0.009435 0.008704 0.007940 0.007152 0.006351 0.005547 0.004751 0.003974 0.003229 0.002523 0.001867 0.001267 0.000730 0.000259 -0.000142 -0.000474 -0.000739 -0.000938 -0.001078 -0.001163 -0.001202 -0.001201 -0.001169 -0.001112 -0.001040 -0.000956 -0.000868 -0.000779 -0.000692 -0.000611 -0.000535 -0.000466 -0.000403 -0.000348 -0.000298 -0.000255 -0.000217 -0.000185 -0.000156 -0.000132 -0.000111 -0.000093 -0.000077 -0.000064 -0.000052 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000053 -0.000066 -0.000080 -0.000098 -0.000118 -0.000140 -0.000166 -0.000195 -0.000227 -0.000264 -0.000304 -0.000349 -0.000398 -0.000452 -0.000511 -0.000573 -0.000638 -0.000704 -0.000770 -0.000830 -0.000881 -0.000917 -0.000932 -0.000919 -0.000872 -0.000784 -0.000647 -0.000456 -0.000206 0.000108 0.000489 0.000940 0.001461 0.002050 0.002706 0.003423 0.004192 0.005005 0.005850 0.006715 0.007586 0.008452 0.009299 0.010116 0.010894 0.011621 0.012291 0.012895 0.013425 0.013878 0.014247 0.014530 0.014725 0.014830 0.014845 0.014771 0.014608 0.014360 0.014028 0.013615 0.013126 0.012564 0.011934 0.011242 0.010494 0.009696 0.008857 0.007987 0.007097 0.006199 0.005305 0.004430 0.003584 0.002781 0.002030 0.001342 0.000723 0.000179 -0.000285 -0.000670 -0.000976 -0.001206 -0.001366 -0.001462 -0.001502 -0.001495 -0.001450 -0.001377 -0.001285 -0.001180 -0.001069 -0.000957 -0.000848 -0.000746 -0.000651 -0.000564 -0.000487 -0.000418 -0.000357 -0.000304 -0.000258 -0.000218 -0.000184 -0.000154 -0.000129 -0.000108 -0.000090 -0.000074 -0.000061 -0.000050 -0.000041 -0.000034 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000075 -0.000092 -0.000112 -0.000135 -0.000161 -0.000192 -0.000226 -0.000265 -0.000309 -0.000358 -0.000414 -0.000475 -0.000543 -0.000616 -0.000694 -0.000777 -0.000861 -0.000943 -0.001019 -0.001085 -0.001133 -0.001155 -0.001146 -0.001095 -0.000996 -0.000840 -0.000620 -0.000332 0.000029 0.000468 0.000985 0.001580 0.002251 0.002994 0.003801 0.004664 0.005569 0.006505 0.007455 0.008407 0.009345 0.010257 0.011131 0.011956 0.012722 0.013421 0.014047 0.014594 0.015056 0.015431 0.015716 0.015911 0.016014 0.016027 0.015949 0.015782 0.015527 0.015185 0.014760 0.014253 0.013668 0.013007 0.012276 0.011479 0.010624 0.009718 0.008773 0.007799 0.006811 0.005822 0.004847 0.003901 0.002998 0.002150 0.001369 0.000664 0.000043 -0.000489 -0.000930 -0.001281 -0.001543 -0.001724 -0.001829 -0.001869 -0.001854 -0.001795 -0.001702 -0.001585 -0.001453 -0.001315 -0.001175 -0.001040 -0.000911 -0.000793 -0.000685 -0.000588 -0.000502 -0.000427 -0.000362 -0.000305 -0.000257 -0.000216 -0.000180 -0.000151 -0.000125 -0.000104 -0.000086 -0.000071 -0.000059 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000036 -0.000044 -0.000055 -0.000069 -0.000085 -0.000105 -0.000128 -0.000154 -0.000185 -0.000221 -0.000262 -0.000308 -0.000362 -0.000423 -0.000491 -0.000568 -0.000652 -0.000744 -0.000843 -0.000946 -0.001052 -0.001156 -0.001253 -0.001336 -0.001399 -0.001433 -0.001428 -0.001375 -0.001265 -0.001089 -0.000841 -0.000513 -0.000101 0.000398 0.000984 0.001657 0.002413 0.003245 0.004143 0.005098 0.006093 0.007113 0.008143 0.009165 0.010165 0.011128 0.012044 0.012899 0.013687 0.014400 0.015032 0.015578 0.016036 0.016404 0.016682 0.016869 0.016966 0.016975 0.016895 0.016728 0.016475 0.016135 0.015710 0.015200 0.014607 0.013931 0.013177 0.012347 0.011449 0.010489 0.009479 0.008431 0.007359 0.006279 0.005208 0.004163 0.003159 0.002211 0.001335 0.000542 -0.000160 -0.000763 -0.001263 -0.001661 -0.001958 -0.002160 -0.002275 -0.002314 -0.002289 -0.002211 -0.002094 -0.001948 -0.001785 -0.001613 -0.001440 -0.001271 -0.001112 -0.000964 -0.000830 -0.000710 -0.000604 -0.000511 -0.000431 -0.000362 -0.000303 -0.000253 -0.000210 -0.000175 -0.000145 -0.000121 -0.000100 -0.000083 -0.000068 -0.000056 -0.000046 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000050 -0.000063 -0.000078 -0.000097 -0.000119 -0.000145 -0.000176 -0.000212 -0.000254 -0.000303 -0.000359 -0.000424 -0.000499 -0.000583 -0.000678 -0.000783 -0.000898 -0.001022 -0.001151 -0.001284 -0.001414 -0.001536 -0.001643 -0.001724 -0.001772 -0.001774 -0.001721 -0.001601 -0.001406 -0.001127 -0.000757 -0.000293 0.000269 0.000927 0.001680 0.002522 0.003443 0.004432 0.005475 0.006554 0.007652 0.008750 0.009830 0.010877 0.011875 0.012812 0.013680 0.014468 0.015173 0.015790 0.016317 0.016753 0.017099 0.017357 0.017527 0.017613 0.017616 0.017537 0.017377 0.017135 0.016811 0.016402 0.015907 0.015324 0.014654 0.013897 0.013054 0.012131 0.011135 0.010075 0.008966 0.007821 0.006658 0.005496 0.004354 0.003251 0.002204 0.001231 0.000346 -0.000439 -0.001115 -0.001678 -0.002124 -0.002457 -0.002681 -0.002806 -0.002843 -0.002805 -0.002706 -0.002560 -0.002381 -0.002180 -0.001969 -0.001756 -0.001549 -0.001352 -0.001170 -0.001004 -0.000856 -0.000725 -0.000611 -0.000513 -0.000428 -0.000357 -0.000296 -0.000245 -0.000203 -0.000168 -0.000139 -0.000115 -0.000095 -0.000078 -0.000064 -0.000053 -0.000043 -0.000035 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000071 -0.000088 -0.000109 -0.000135 -0.000165 -0.000201 -0.000243 -0.000293 -0.000351 -0.000419 -0.000497 -0.000588 -0.000692 -0.000809 -0.000940 -0.001082 -0.001236 -0.001397 -0.001561 -0.001724 -0.001876 -0.002011 -0.002116 -0.002181 -0.002193 -0.002141 -0.002013 -0.001799 -0.001489 -0.001076 -0.000557 0.000070 0.000803 0.001637 0.002565 0.003575 0.004652 0.005778 0.006934 0.008098 0.009252 0.010374 0.011449 0.012461 0.013398 0.014252 0.015017 0.015689 0.016267 0.016751 0.017144 0.017450 0.017673 0.017816 0.017884 0.017879 0.017805 0.017659 0.017441 0.017146 0.016773 0.016314 0.015767 0.015126 0.014391 0.013560 0.012635 0.011624 0.010534 0.009379 0.008175 0.006940 0.005695 0.004462 0.003263 0.002119 0.001049 0.000071 -0.000800 -0.001552 -0.002179 -0.002677 -0.003048 -0.003295 -0.003430 -0.003464 -0.003411 -0.003287 -0.003108 -0.002890 -0.002646 -0.002390 -0.002131 -0.001877 -0.001637 -0.001414 -0.001211 -0.001029 -0.000869 -0.000729 -0.000609 -0.000506 -0.000420 -0.000347 -0.000286 -0.000235 -0.000194 -0.000160 -0.000131 -0.000108 -0.000089 -0.000073 -0.000060 -0.000049 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000053 -0.000065 -0.000081 -0.000100 -0.000124 -0.000153 -0.000188 -0.000230 -0.000279 -0.000337 -0.000406 -0.000487 -0.000583 -0.000693 -0.000820 -0.000964 -0.001124 -0.001300 -0.001489 -0.001687 -0.001890 -0.002090 -0.002279 -0.002447 -0.002580 -0.002667 -0.002693 -0.002644 -0.002509 -0.002275 -0.001934 -0.001477 -0.000902 -0.000208 0.000601 0.001518 0.002532 0.003628 0.004788 0.005991 0.007214 0.008433 0.009625 0.010771 0.011852 0.012854 0.013765 0.014578 0.015291 0.015901 0.016412 0.016827 0.017154 0.017399 0.017569 0.017673 0.017716 0.017703 0.017635 0.017512 0.017331 0.017085 0.016768 0.016371 0.015885 0.015303 0.014618 0.013827 0.012929 0.011927 0.010830 0.009651 0.008404 0.007111 0.005795 0.004478 0.003188 0.001948 0.000782 -0.000290 -0.001248 -0.002079 -0.002773 -0.003325 -0.003734 -0.004007 -0.004151 -0.004181 -0.004111 -0.003959 -0.003743 -0.003481 -0.003188 -0.002879 -0.002567 -0.002261 -0.001970 -0.001700 -0.001453 -0.001232 -0.001037 -0.000868 -0.000722 -0.000598 -0.000493 -0.000405 -0.000332 -0.000272 -0.000223 -0.000183 -0.000150 -0.000123 -0.000100 -0.000082 -0.000067 -0.000055 -0.000045 -0.000036 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000075 -0.000093 -0.000115 -0.000142 -0.000175 -0.000215 -0.000263 -0.000320 -0.000389 -0.000470 -0.000567 -0.000682 -0.000815 -0.000969 -0.001144 -0.001340 -0.001554 -0.001784 -0.002027 -0.002275 -0.002519 -0.002751 -0.002957 -0.003124 -0.003237 -0.003279 -0.003237 -0.003096 -0.002843 -0.002469 -0.001967 -0.001334 -0.000571 0.000315 0.001315 0.002414 0.003593 0.004831 0.006102 0.007380 0.008638 0.009853 0.011001 0.012064 0.013028 0.013884 0.014626 0.015254 0.015772 0.016184 0.016502 0.016735 0.016896 0.016997 0.017049 0.017059 0.017035 0.016978 0.016887 0.016757 0.016580 0.016343 0.016035 0.015641 0.015149 0.014547 0.013828 0.012988 0.012026 0.010948 0.009767 0.008499 0.007164 0.005788 0.004398 0.003022 0.001690 0.000429 -0.000736 -0.001784 -0.002695 -0.003459 -0.004067 -0.004519 -0.004817 -0.004972 -0.004997 -0.004908 -0.004726 -0.004469 -0.004157 -0.003809 -0.003442 -0.003069 -0.002704 -0.002356 -0.002030 -0.001734 -0.001467 -0.001232 -0.001028 -0.000852 -0.000703 -0.000577 -0.000472 -0.000386 -0.000314 -0.000256 -0.000208 -0.000170 -0.000138 -0.000113 -0.000092 -0.000075 -0.000061 -0.000049 -0.000040 -0.000032 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000056 -0.000069 -0.000086 -0.000106 -0.000131 -0.000162 -0.000199 -0.000245 -0.000301 -0.000367 -0.000448 -0.000544 -0.000660 -0.000796 -0.000957 -0.001142 -0.001353 -0.001589 -0.001848 -0.002127 -0.002420 -0.002719 -0.003016 -0.003296 -0.003548 -0.003753 -0.003896 -0.003959 -0.003925 -0.003778 -0.003507 -0.003099 -0.002550 -0.001858 -0.001025 -0.000060 0.001023 0.002205 0.003464 0.004773 0.006103 0.007424 0.008706 0.009922 0.011050 0.012069 0.012967 0.013736 0.014374 0.014884 0.015274 0.015555 0.015744 0.015856 0.015909 0.015920 0.015905 0.015874 0.015836 0.015795 0.015746 0.015684 0.015596 0.015467 0.015277 0.015008 0.014641 0.014158 0.013547 0.012797 0.011907 0.010879 0.009723 0.008455 0.007096 0.005675 0.004222 0.002768 0.001348 -0.000006 -0.001266 -0.002404 -0.003399 -0.004235 -0.004903 -0.005399 -0.005726 -0.005892 -0.005913 -0.005804 -0.005588 -0.005287 -0.004921 -0.004513 -0.004080 -0.003641 -0.003209 -0.002795 -0.002409 -0.002055 -0.001737 -0.001456 -0.001211 -0.001001 -0.000823 -0.000673 -0.000549 -0.000446 -0.000361 -0.000292 -0.000236 -0.000191 -0.000155 -0.000126 -0.000102 -0.000083 -0.000067 -0.000054 -0.000044 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000064 -0.000079 -0.000098 -0.000121 -0.000150 -0.000185 -0.000228 -0.000280 -0.000344 -0.000422 -0.000516 -0.000630 -0.000766 -0.000928 -0.001119 -0.001340 -0.001592 -0.001875 -0.002185 -0.002519 -0.002870 -0.003228 -0.003583 -0.003920 -0.004222 -0.004471 -0.004648 -0.004734 -0.004710 -0.004560 -0.004269 -0.003827 -0.003229 -0.002474 -0.001568 -0.000524 0.000642 0.001906 0.003240 0.004614 0.005993 0.007344 0.008633 0.009831 0.010914 0.011862 0.012663 0.013312 0.013812 0.014168 0.014395 0.014511 0.014538 0.014499 0.014418 0.014320 0.014223 0.014143 0.014090 0.014068 0.014073 0.014096 0.014120 0.014125 0.014085 0.013975 0.013770 0.013444 0.012977 0.012356 0.011572 0.010624 0.009520 0.008276 0.006914 0.005464 0.003959 0.002435 0.000932 -0.000514 -0.001868 -0.003099 -0.004181 -0.005095 -0.005826 -0.006371 -0.006729 -0.006909 -0.006925 -0.006797 -0.006546 -0.006197 -0.005773 -0.005299 -0.004796 -0.004283 -0.003777 -0.003292 -0.002837 -0.002419 -0.002043 -0.001710 -0.001420 -0.001171 -0.000960 -0.000782 -0.000635 -0.000513 -0.000414 -0.000333 -0.000268 -0.000215 -0.000173 -0.000140 -0.000113 -0.000091 -0.000074 -0.000060 -0.000048 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000035 -0.000045 -0.000057 -0.000072 -0.000090 -0.000112 -0.000138 -0.000171 -0.000211 -0.000260 -0.000320 -0.000394 -0.000484 -0.000594 -0.000727 -0.000887 -0.001079 -0.001304 -0.001566 -0.001865 -0.002200 -0.002568 -0.002964 -0.003380 -0.003805 -0.004225 -0.004624 -0.004983 -0.005281 -0.005497 -0.005608 -0.005596 -0.005441 -0.005129 -0.004650 -0.004000 -0.003180 -0.002199 -0.001073 0.000176 0.001521 0.002928 0.004360 0.005779 0.007146 0.008425 0.009585 0.010599 0.011448 0.012122 0.012619 0.012944 0.013110 0.013138 0.013054 0.012885 0.012666 0.012427 0.012198 0.012005 0.011867 0.011797 0.011799 0.011869 0.011994 0.012154 0.012321 0.012464 0.012550 0.012543 0.012412 0.012130 0.011674 0.011030 0.010195 0.009173 0.007977 0.006633 0.005169 0.003624 0.002039 0.000457 -0.001079 -0.002529 -0.003856 -0.005030 -0.006025 -0.006825 -0.007423 -0.007817 -0.008014 -0.008029 -0.007882 -0.007596 -0.007197 -0.006712 -0.006167 -0.005588 -0.004996 -0.004410 -0.003846 -0.003316 -0.002827 -0.002387 -0.001996 -0.001655 -0.001362 -0.001114 -0.000905 -0.000732 -0.000589 -0.000473 -0.000379 -0.000303 -0.000242 -0.000194 -0.000155 -0.000125 -0.000100 -0.000081 -0.000065 -0.000052 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000050 -0.000064 -0.000081 -0.000101 -0.000126 -0.000156 -0.000194 -0.000240 -0.000296 -0.000366 -0.000451 -0.000555 -0.000682 -0.000838 -0.001025 -0.001249 -0.001514 -0.001821 -0.002173 -0.002567 -0.002999 -0.003465 -0.003953 -0.004451 -0.004944 -0.005411 -0.005832 -0.006183 -0.006441 -0.006580 -0.006579 -0.006418 -0.006084 -0.005565 -0.004859 -0.003969 -0.002909 -0.001698 -0.000363 0.001062 0.002538 0.004023 0.005473 0.006845 0.008099 0.009201 0.010123 0.010846 0.011363 0.011674 0.011791 0.011732 0.011525 0.011205 0.010811 0.010382 0.009959 0.009579 0.009276 0.009072 0.008983 0.009014 0.009160 0.009405 0.009724 0.010082 0.010440 0.010756 0.010986 0.011089 0.011029 0.010775 0.010308 0.009617 0.008705 0.007583 0.006275 0.004814 0.003242 0.001602 -0.000055 -0.001680 -0.003228 -0.004655 -0.005925 -0.007008 -0.007884 -0.008541 -0.008977 -0.009196 -0.009214 -0.009050 -0.008729 -0.008280 -0.007732 -0.007115 -0.006455 -0.005779 -0.005107 -0.004458 -0.003846 -0.003281 -0.002769 -0.002315 -0.001917 -0.001576 -0.001285 -0.001042 -0.000840 -0.000674 -0.000539 -0.000429 -0.000341 -0.000272 -0.000216 -0.000173 -0.000138 -0.000111 -0.000089 -0.000071 -0.000057 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000054 -0.000070 -0.000089 -0.000113 -0.000141 -0.000176 -0.000219 -0.000272 -0.000336 -0.000416 -0.000514 -0.000635 -0.000782 -0.000962 -0.001180 -0.001441 -0.001749 -0.002108 -0.002517 -0.002976 -0.003480 -0.004022 -0.004589 -0.005168 -0.005739 -0.006281 -0.006768 -0.007176 -0.007477 -0.007645 -0.007655 -0.007487 -0.007126 -0.006562 -0.005795 -0.004830 -0.003686 -0.002385 -0.000962 0.000545 0.002090 0.003624 0.005099 0.006465 0.007680 0.008705 0.009514 0.010087 0.010419 0.010514 0.010389 0.010071 0.009596 0.009008 0.008356 0.007690 0.007060 0.006511 0.006083 0.005806 0.005696 0.005762 0.005995 0.006378 0.006877 0.007453 0.008058 0.008639 0.009142 0.009516 0.009714 0.009698 0.009440 0.008925 0.008150 0.007125 0.005874 0.004432 0.002842 0.001155 -0.000574 -0.002289 -0.003937 -0.005469 -0.006843 -0.008022 -0.008982 -0.009707 -0.010191 -0.010440 -0.010465 -0.010289 -0.009936 -0.009439 -0.008828 -0.008135 -0.007393 -0.006628 -0.005866 -0.005127 -0.004427 -0.003779 -0.003191 -0.002667 -0.002208 -0.001812 -0.001476 -0.001194 -0.000960 -0.000768 -0.000612 -0.000486 -0.000385 -0.000305 -0.000242 -0.000192 -0.000153 -0.000122 -0.000098 -0.000078 -0.000062 -0.000049 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000059 -0.000076 -0.000098 -0.000124 -0.000157 -0.000197 -0.000246 -0.000306 -0.000380 -0.000472 -0.000584 -0.000723 -0.000894 -0.001102 -0.001353 -0.001655 -0.002011 -0.002426 -0.002899 -0.003430 -0.004012 -0.004636 -0.005289 -0.005954 -0.006609 -0.007229 -0.007788 -0.008255 -0.008600 -0.008796 -0.008815 -0.008636 -0.008243 -0.007629 -0.006793 -0.005747 -0.004511 -0.003114 -0.001597 -0.000005 0.001609 0.003191 0.004685 0.006038 0.007202 0.008137 0.008813 0.009214 0.009335 0.009186 0.008790 0.008183 0.007410 0.006525 0.005587 0.004659 0.003800 0.003065 0.002501 0.002142 0.002011 0.002116 0.002447 0.002982 0.003684 0.004504 0.005384 0.006261 0.007070 0.007749 0.008240 0.008495 0.008478 0.008167 0.007554 0.006648 0.005471 0.004060 0.002463 0.000734 -0.001065 -0.002871 -0.004625 -0.006269 -0.007754 -0.009039 -0.010093 -0.010896 -0.011439 -0.011725 -0.011766 -0.011583 -0.011203 -0.010660 -0.009987 -0.009220 -0.008393 -0.007538 -0.006682 -0.005849 -0.005057 -0.004321 -0.003651 -0.003053 -0.002527 -0.002073 -0.001687 -0.001362 -0.001093 -0.000872 -0.000692 -0.000548 -0.000433 -0.000342 -0.000270 -0.000214 -0.000170 -0.000135 -0.000108 -0.000086 -0.000068 -0.000054 -0.000042 -0.000032 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000035 -0.000048 -0.000063 -0.000083 -0.000107 -0.000136 -0.000173 -0.000218 -0.000274 -0.000342 -0.000427 -0.000532 -0.000662 -0.000821 -0.001017 -0.001256 -0.001546 -0.001892 -0.002301 -0.002777 -0.003319 -0.003927 -0.004592 -0.005305 -0.006049 -0.006805 -0.007548 -0.008251 -0.008882 -0.009410 -0.009800 -0.010021 -0.010046 -0.009851 -0.009420 -0.008747 -0.007835 -0.006698 -0.005361 -0.003861 -0.002243 -0.000561 0.001127 0.002758 0.004270 0.005605 0.006710 0.007543 0.008072 0.008282 0.008171 0.007755 0.007063 0.006140 0.005042 0.003834 0.002588 0.001376 0.000270 -0.000666 -0.001378 -0.001823 -0.001976 -0.001828 -0.001390 -0.000688 0.000235 0.001321 0.002502 0.003703 0.004848 0.005862 0.006675 0.007230 0.007480 0.007398 0.006969 0.006200 0.005113 0.003745 0.002147 0.000380 -0.001489 -0.003390 -0.005256 -0.007020 -0.008628 -0.010029 -0.011189 -0.012081 -0.012694 -0.013028 -0.013093 -0.012912 -0.012512 -0.011928 -0.011197 -0.010358 -0.009447 -0.008501 -0.007549 -0.006619 -0.005732 -0.004904 -0.004148 -0.003470 -0.002873 -0.002357 -0.001916 -0.001546 -0.001238 -0.000986 -0.000781 -0.000617 -0.000486 -0.000383 -0.000302 -0.000238 -0.000188 -0.000149 -0.000118 -0.000094 -0.000074 -0.000058 -0.000045 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000037 -0.000050 -0.000067 -0.000089 -0.000115 -0.000148 -0.000189 -0.000240 -0.000303 -0.000381 -0.000478 -0.000598 -0.000746 -0.000928 -0.001153 -0.001426 -0.001757 -0.002152 -0.002619 -0.003160 -0.003777 -0.004466 -0.005219 -0.006025 -0.006865 -0.007716 -0.008550 -0.009337 -0.010042 -0.010629 -0.011061 -0.011305 -0.011330 -0.011112 -0.010636 -0.009895 -0.008896 -0.007658 -0.006210 -0.004596 -0.002868 -0.001087 0.000680 0.002364 0.003896 0.005211 0.006254 0.006976 0.007349 0.007354 0.006996 0.006295 0.005288 0.004029 0.002585 0.001034 -0.000541 -0.002054 -0.003422 -0.004571 -0.005437 -0.005973 -0.006149 -0.005954 -0.005401 -0.004520 -0.003362 -0.001991 -0.000489 0.001060 0.002565 0.003938 0.005098 0.005975 0.006516 0.006682 0.006455 0.005838 0.004851 0.003534 0.001941 0.000137 -0.001805 -0.003806 -0.005791 -0.007686 -0.009427 -0.010958 -0.012237 -0.013232 -0.013928 -0.014322 -0.014423 -0.014254 -0.013842 -0.013225 -0.012441 -0.011533 -0.010542 -0.009505 -0.008457 -0.007429 -0.006444 -0.005522 -0.004677 -0.003917 -0.003245 -0.002662 -0.002164 -0.001745 -0.001396 -0.001110 -0.000878 -0.000691 -0.000543 -0.000427 -0.000335 -0.000264 -0.000208 -0.000164 -0.000129 -0.000102 -0.000080 -0.000062 -0.000048 -0.000037 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000028 -0.000039 -0.000053 -0.000072 -0.000095 -0.000124 -0.000160 -0.000206 -0.000263 -0.000333 -0.000422 -0.000532 -0.000668 -0.000837 -0.001045 -0.001300 -0.001611 -0.001987 -0.002435 -0.002962 -0.003573 -0.004268 -0.005043 -0.005889 -0.006791 -0.007729 -0.008677 -0.009604 -0.010475 -0.011252 -0.011896 -0.012367 -0.012628 -0.012646 -0.012397 -0.011865 -0.011046 -0.009949 -0.008598 -0.007027 -0.005288 -0.003439 -0.001549 0.000306 0.002051 0.003608 0.004907 0.005886 0.006498 0.006708 0.006502 0.005887 0.004889 0.003553 0.001944 0.000140 -0.001768 -0.003684 -0.005510 -0.007151 -0.008521 -0.009548 -0.010178 -0.010376 -0.010132 -0.009458 -0.008389 -0.006983 -0.005315 -0.003476 -0.001563 0.000319 0.002069 0.003594 0.004811 0.005657 0.006086 0.006074 0.005618 0.004740 0.003478 0.001890 0.000048 -0.001970 -0.004079 -0.006192 -0.008230 -0.010117 -0.011792 -0.013204 -0.014317 -0.015110 -0.015577 -0.015728 -0.015582 -0.015169 -0.014527 -0.013699 -0.012728 -0.011660 -0.010536 -0.009395 -0.008269 -0.007186 -0.006169 -0.005233 -0.004387 -0.003639 -0.002987 -0.002428 -0.001957 -0.001565 -0.001242 -0.000981 -0.000771 -0.000605 -0.000474 -0.000371 -0.000291 -0.000229 -0.000180 -0.000141 -0.000110 -0.000086 -0.000067 -0.000051 -0.000039 -0.000030 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000041 -0.000056 -0.000076 -0.000101 -0.000133 -0.000173 -0.000223 -0.000286 -0.000366 -0.000465 -0.000588 -0.000742 -0.000933 -0.001169 -0.001458 -0.001810 -0.002234 -0.002738 -0.003330 -0.004015 -0.004791 -0.005654 -0.006594 -0.007594 -0.008631 -0.009676 -0.010695 -0.011649 -0.012496 -0.013192 -0.013696 -0.013966 -0.013969 -0.013679 -0.013081 -0.012172 -0.010964 -0.009486 -0.007780 -0.005901 -0.003918 -0.001908 0.000047 0.001862 0.003453 0.004742 0.005664 0.006166 0.006215 0.005797 0.004923 0.003623 0.001953 -0.000013 -0.002184 -0.004456 -0.006721 -0.008866 -0.010784 -0.012379 -0.013570 -0.014294 -0.014515 -0.014219 -0.013420 -0.012159 -0.010499 -0.008526 -0.006341 -0.004055 -0.001786 0.000351 0.002251 0.003818 0.004978 0.005678 0.005885 0.005596 0.004828 0.003622 0.002039 0.000153 -0.001948 -0.004172 -0.006424 -0.008616 -0.010664 -0.012497 -0.014057 -0.015303 -0.016209 -0.016765 -0.016978 -0.016869 -0.016466 -0.015811 -0.014947 -0.013922 -0.012783 -0.011578 -0.010346 -0.009126 -0.007947 -0.006834 -0.005807 -0.004876 -0.004049 -0.003326 -0.002705 -0.002180 -0.001742 -0.001382 -0.001090 -0.000855 -0.000669 -0.000523 -0.000408 -0.000319 -0.000250 -0.000195 -0.000153 -0.000119 -0.000092 -0.000071 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000031 -0.000043 -0.000059 -0.000081 -0.000108 -0.000143 -0.000186 -0.000242 -0.000311 -0.000399 -0.000510 -0.000648 -0.000821 -0.001036 -0.001301 -0.001626 -0.002021 -0.002496 -0.003059 -0.003719 -0.004479 -0.005338 -0.006292 -0.007327 -0.008425 -0.009560 -0.010701 -0.011808 -0.012841 -0.013752 -0.014495 -0.015024 -0.015295 -0.015273 -0.014931 -0.014254 -0.013241 -0.011910 -0.010292 -0.008435 -0.006403 -0.004272 -0.002127 -0.000058 0.001839 0.003475 0.004766 0.005640 0.006041 0.005935 0.005311 0.004180 0.002583 0.000581 -0.001740 -0.004277 -0.006914 -0.009526 -0.011990 -0.014186 -0.016006 -0.017360 -0.018178 -0.018420 -0.018071 -0.017147 -0.015692 -0.013778 -0.011498 -0.008965 -0.006305 -0.003648 -0.001121 0.001154 0.003073 0.004548 0.005518 0.005946 0.005822 0.005162 0.004008 0.002424 0.000489 -0.001704 -0.004053 -0.006456 -0.008814 -0.011036 -0.013041 -0.014765 -0.016159 -0.017193 -0.017853 -0.018144 -0.018085 -0.017707 -0.017049 -0.016161 -0.015091 -0.013891 -0.012610 -0.011295 -0.009984 -0.008712 -0.007507 -0.006390 -0.005375 -0.004469 -0.003675 -0.002991 -0.002411 -0.001927 -0.001527 -0.001203 -0.000943 -0.000736 -0.000573 -0.000446 -0.000348 -0.000271 -0.000211 -0.000164 -0.000127 -0.000098 -0.000076 -0.000058 -0.000044 -0.000033 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000023 -0.000033 -0.000046 -0.000063 -0.000086 -0.000115 -0.000153 -0.000200 -0.000261 -0.000337 -0.000434 -0.000557 -0.000710 -0.000903 -0.001143 -0.001439 -0.001802 -0.002242 -0.002769 -0.003394 -0.004123 -0.004959 -0.005903 -0.006946 -0.008076 -0.009270 -0.010501 -0.011733 -0.012925 -0.014030 -0.014999 -0.015781 -0.016325 -0.016588 -0.016529 -0.016123 -0.015354 -0.014226 -0.012757 -0.010984 -0.008962 -0.006763 -0.004468 -0.002173 0.000023 0.002018 0.003714 0.005020 0.005859 0.006173 0.005925 0.005106 0.003731 0.001847 -0.000477 -0.003142 -0.006036 -0.009028 -0.011981 -0.014757 -0.017224 -0.019264 -0.020777 -0.021688 -0.021950 -0.021549 -0.020501 -0.018856 -0.016691 -0.014110 -0.011237 -0.008210 -0.005171 -0.002263 0.000381 0.002643 0.004427 0.005660 0.006301 0.006334 0.005775 0.004666 0.003072 0.001079 -0.001213 -0.003697 -0.006262 -0.008798 -0.011207 -0.013398 -0.015300 -0.016856 -0.018033 -0.018812 -0.019196 -0.019202 -0.018861 -0.018216 -0.017315 -0.016211 -0.014960 -0.013613 -0.012221 -0.010827 -0.009468 -0.008175 -0.006971 -0.005873 -0.004891 -0.004027 -0.003280 -0.002646 -0.002114 -0.001675 -0.001318 -0.001031 -0.000803 -0.000624 -0.000484 -0.000376 -0.000292 -0.000226 -0.000175 -0.000135 -0.000104 -0.000080 -0.000061 -0.000046 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000025 -0.000035 -0.000049 -0.000067 -0.000091 -0.000123 -0.000163 -0.000215 -0.000281 -0.000364 -0.000471 -0.000605 -0.000775 -0.000988 -0.001253 -0.001581 -0.001983 -0.002469 -0.003050 -0.003737 -0.004535 -0.005449 -0.006476 -0.007607 -0.008828 -0.010115 -0.011437 -0.012755 -0.014025 -0.015195 -0.016213 -0.017024 -0.017574 -0.017816 -0.017709 -0.017226 -0.016354 -0.015096 -0.013476 -0.011535 -0.009335 -0.006953 -0.004480 -0.002020 0.000319 0.002428 0.004199 0.005537 0.006358 0.006602 0.006230 0.005234 0.003634 0.001482 -0.001144 -0.004136 -0.007368 -0.010698 -0.013976 -0.017050 -0.019777 -0.022027 -0.023693 -0.024692 -0.024974 -0.024522 -0.023356 -0.021529 -0.019124 -0.016255 -0.013056 -0.009676 -0.006273 -0.003001 -0.000006 0.002583 0.004659 0.006142 0.006982 0.007160 0.006690 0.005614 0.004001 0.001940 -0.000463 -0.003091 -0.005827 -0.008552 -0.011157 -0.013546 -0.015637 -0.017370 -0.018703 -0.019615 -0.020105 -0.020191 -0.019902 -0.019282 -0.018382 -0.017258 -0.015966 -0.014565 -0.013105 -0.011636 -0.010197 -0.008822 -0.007537 -0.006361 -0.005305 -0.004374 -0.003567 -0.002879 -0.002301 -0.001823 -0.001434 -0.001120 -0.000871 -0.000675 -0.000522 -0.000404 -0.000312 -0.000241 -0.000186 -0.000144 -0.000111 -0.000085 -0.000065 -0.000049 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000037 -0.000052 -0.000071 -0.000097 -0.000131 -0.000174 -0.000230 -0.000301 -0.000392 -0.000507 -0.000654 -0.000840 -0.001073 -0.001365 -0.001725 -0.002165 -0.002698 -0.003334 -0.004082 -0.004949 -0.005938 -0.007046 -0.008262 -0.009571 -0.010945 -0.012351 -0.013748 -0.015086 -0.016313 -0.017369 -0.018198 -0.018742 -0.018952 -0.018786 -0.018214 -0.017226 -0.015827 -0.014043 -0.011922 -0.009531 -0.006953 -0.004290 -0.001651 0.000847 0.003085 0.004949 0.006337 0.007160 0.007355 0.006881 0.005733 0.003933 0.001538 -0.001363 -0.004655 -0.008199 -0.011842 -0.015421 -0.018772 -0.021741 -0.024188 -0.025996 -0.027077 -0.027378 -0.026881 -0.025604 -0.023606 -0.020978 -0.017841 -0.014339 -0.010633 -0.006892 -0.003282 0.000039 0.002930 0.005274 0.006983 0.008002 0.008307 0.007910 0.006854 0.005210 0.003071 0.000549 -0.002232 -0.005146 -0.008067 -0.010877 -0.013471 -0.015761 -0.017680 -0.019180 -0.020237 -0.020847 -0.021025 -0.020803 -0.020222 -0.019337 -0.018204 -0.016886 -0.015442 -0.013927 -0.012392 -0.010883 -0.009434 -0.008076 -0.006828 -0.005703 -0.004709 -0.003845 -0.003106 -0.002484 -0.001968 -0.001547 -0.001208 -0.000937 -0.000725 -0.000559 -0.000431 -0.000332 -0.000256 -0.000197 -0.000152 -0.000117 -0.000090 -0.000068 -0.000052 -0.000039 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000022 -0.000029 -0.000040 -0.000054 -0.000075 -0.000102 -0.000138 -0.000185 -0.000245 -0.000321 -0.000419 -0.000544 -0.000703 -0.000904 -0.001158 -0.001475 -0.001867 -0.002346 -0.002925 -0.003613 -0.004421 -0.005355 -0.006416 -0.007601 -0.008898 -0.010287 -0.011742 -0.013224 -0.014690 -0.016087 -0.017358 -0.018441 -0.019276 -0.019803 -0.019969 -0.019731 -0.019061 -0.017947 -0.016396 -0.014440 -0.012129 -0.009536 -0.006753 -0.003888 -0.001058 0.001611 0.003993 0.005967 0.007423 0.008269 0.008438 0.007890 0.006617 0.004648 0.002045 -0.001097 -0.004654 -0.008477 -0.012400 -0.016249 -0.019850 -0.023038 -0.025663 -0.027600 -0.028757 -0.029076 -0.028537 -0.027162 -0.025011 -0.022183 -0.018804 -0.015030 -0.011031 -0.006986 -0.003074 0.000536 0.003695 0.006276 0.008184 0.009355 0.009765 0.009423 0.008371 0.006683 0.004456 0.001809 -0.001130 -0.004226 -0.007346 -0.010364 -0.013168 -0.015662 -0.017772 -0.019447 -0.020658 -0.021399 -0.021682 -0.021537 -0.021009 -0.020152 -0.019026 -0.017695 -0.016221 -0.014663 -0.013076 -0.011507 -0.009995 -0.008571 -0.007259 -0.006074 -0.005022 -0.004105 -0.003320 -0.002657 -0.002107 -0.001656 -0.001292 -0.001002 -0.000773 -0.000595 -0.000458 -0.000352 -0.000271 -0.000208 -0.000160 -0.000123 -0.000095 -0.000073 -0.000055 -0.000042 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000023 -0.000031 -0.000042 -0.000057 -0.000078 -0.000107 -0.000145 -0.000195 -0.000258 -0.000340 -0.000445 -0.000579 -0.000750 -0.000967 -0.001241 -0.001582 -0.002005 -0.002521 -0.003143 -0.003882 -0.004747 -0.005743 -0.006872 -0.008128 -0.009498 -0.010961 -0.012486 -0.014035 -0.015559 -0.017003 -0.018306 -0.019404 -0.020233 -0.020730 -0.020842 -0.020522 -0.019744 -0.018495 -0.016786 -0.014651 -0.012144 -0.009345 -0.006351 -0.003276 -0.000247 0.002603 0.005141 0.007239 0.008781 0.009671 0.009839 0.009244 0.007881 0.005778 0.003005 -0.000338 -0.004118 -0.008177 -0.012340 -0.016422 -0.020240 -0.023617 -0.026397 -0.028449 -0.029672 -0.030008 -0.029435 -0.027976 -0.025695 -0.022693 -0.019108 -0.015100 -0.010849 -0.006545 -0.002375 0.001483 0.004868 0.007647 0.009718 0.011013 0.011502 0.011193 0.010129 0.008386 0.006065 0.003288 0.000190 -0.003088 -0.006405 -0.009629 -0.012641 -0.015338 -0.017642 -0.019495 -0.020865 -0.021743 -0.022139 -0.022083 -0.021620 -0.020805 -0.019699 -0.018369 -0.016879 -0.015293 -0.013667 -0.012051 -0.010487 -0.009010 -0.007644 -0.006406 -0.005304 -0.004342 -0.003515 -0.002816 -0.002234 -0.001757 -0.001370 -0.001062 -0.000819 -0.000630 -0.000483 -0.000371 -0.000285 -0.000219 -0.000169 -0.000130 -0.000100 -0.000077 -0.000059 -0.000045 -0.000033 -0.000025 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000044 -0.000060 -0.000082 -0.000112 -0.000151 -0.000204 -0.000271 -0.000358 -0.000469 -0.000612 -0.000794 -0.001026 -0.001318 -0.001683 -0.002135 -0.002685 -0.003348 -0.004133 -0.005050 -0.006104 -0.007294 -0.008613 -0.010048 -0.011575 -0.013160 -0.014763 -0.016332 -0.017810 -0.019132 -0.020233 -0.021043 -0.021500 -0.021546 -0.021137 -0.020244 -0.018856 -0.016985 -0.014668 -0.011965 -0.008959 -0.005753 -0.002468 0.000763 0.003799 0.006500 0.008733 0.010376 0.011331 0.011523 0.010912 0.009492 0.007296 0.004396 0.000898 -0.003058 -0.007306 -0.011662 -0.015934 -0.019929 -0.023463 -0.026372 -0.028518 -0.029799 -0.030151 -0.029552 -0.028026 -0.025640 -0.022500 -0.018747 -0.014551 -0.010098 -0.005585 -0.001208 0.002846 0.006410 0.009344 0.011539 0.012923 0.013464 0.013167 0.012077 0.010270 0.007850 0.004943 0.001690 -0.001764 -0.005270 -0.008692 -0.011903 -0.014797 -0.017289 -0.019317 -0.020847 -0.021865 -0.022380 -0.022422 -0.022034 -0.021272 -0.020200 -0.018886 -0.017396 -0.015796 -0.014145 -0.012497 -0.010895 -0.009377 -0.007968 -0.006688 -0.005546 -0.004546 -0.003685 -0.002955 -0.002347 -0.001847 -0.001441 -0.001117 -0.000862 -0.000662 -0.000508 -0.000389 -0.000299 -0.000230 -0.000177 -0.000137 -0.000106 -0.000082 -0.000063 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000033 -0.000045 -0.000061 -0.000084 -0.000115 -0.000157 -0.000211 -0.000282 -0.000374 -0.000491 -0.000642 -0.000834 -0.001079 -0.001389 -0.001775 -0.002252 -0.002834 -0.003532 -0.004359 -0.005322 -0.006426 -0.007668 -0.009043 -0.010532 -0.012110 -0.013743 -0.015387 -0.016988 -0.018486 -0.019814 -0.020903 -0.021683 -0.022088 -0.022061 -0.021556 -0.020544 -0.019016 -0.016986 -0.014492 -0.011597 -0.008390 -0.004978 -0.001488 0.001940 0.005161 0.008028 0.010402 0.012158 0.013194 0.013433 0.012835 0.011395 0.009146 0.006165 0.002563 -0.001516 -0.005900 -0.010399 -0.014812 -0.018940 -0.022593 -0.025601 -0.027822 -0.029149 -0.029517 -0.028902 -0.027329 -0.024867 -0.021626 -0.017751 -0.013417 -0.008817 -0.004153 0.000373 0.004568 0.008258 0.011298 0.013575 0.015014 0.015578 0.015273 0.014143 0.012266 0.009747 0.006717 0.003318 -0.000297 -0.003979 -0.007582 -0.010978 -0.014054 -0.016722 -0.018918 -0.020601 -0.021757 -0.022393 -0.022537 -0.022232 -0.021535 -0.020509 -0.019224 -0.017750 -0.016152 -0.014493 -0.012828 -0.011204 -0.009658 -0.008220 -0.006909 -0.005738 -0.004710 -0.003823 -0.003070 -0.002440 -0.001922 -0.001501 -0.001165 -0.000898 -0.000690 -0.000529 -0.000406 -0.000312 -0.000240 -0.000185 -0.000143 -0.000111 -0.000086 -0.000066 -0.000050 -0.000038 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000034 -0.000046 -0.000063 -0.000087 -0.000119 -0.000162 -0.000218 -0.000292 -0.000387 -0.000510 -0.000668 -0.000869 -0.001126 -0.001450 -0.001855 -0.002354 -0.002962 -0.003691 -0.004552 -0.005554 -0.006698 -0.007984 -0.009402 -0.010932 -0.012550 -0.014217 -0.015887 -0.017505 -0.019008 -0.020327 -0.021392 -0.022130 -0.022476 -0.022370 -0.021766 -0.020636 -0.018971 -0.016788 -0.014126 -0.011052 -0.007657 -0.004053 -0.000372 0.003242 0.006638 0.009666 0.012182 0.014057 0.015187 0.015494 0.014937 0.013510 0.011252 0.008237 0.004582 0.000434 -0.004030 -0.008615 -0.013117 -0.017331 -0.021062 -0.024137 -0.026409 -0.027770 -0.028152 -0.027531 -0.025934 -0.023429 -0.020128 -0.016182 -0.011766 -0.007078 -0.002324 0.002288 0.006563 0.010324 0.013420 0.015735 0.017192 0.017753 0.017422 0.016243 0.014293 0.011682 0.008539 0.005013 0.001256 -0.002576 -0.006338 -0.009895 -0.013132 -0.015958 -0.018305 -0.020130 -0.021417 -0.022170 -0.022417 -0.022200 -0.021576 -0.020608 -0.019367 -0.017923 -0.016344 -0.014693 -0.013028 -0.011397 -0.009840 -0.008388 -0.007060 -0.005872 -0.004826 -0.003922 -0.003153 -0.002510 -0.001979 -0.001547 -0.001201 -0.000928 -0.000713 -0.000547 -0.000420 -0.000323 -0.000249 -0.000192 -0.000149 -0.000115 -0.000089 -0.000069 -0.000053 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000020 -0.000026 -0.000035 -0.000047 -0.000064 -0.000089 -0.000121 -0.000165 -0.000224 -0.000300 -0.000398 -0.000525 -0.000689 -0.000898 -0.001164 -0.001500 -0.001919 -0.002436 -0.003065 -0.003818 -0.004707 -0.005737 -0.006913 -0.008229 -0.009677 -0.011236 -0.012877 -0.014562 -0.016242 -0.017862 -0.019355 -0.020652 -0.021680 -0.022368 -0.022646 -0.022457 -0.021756 -0.020512 -0.018720 -0.016396 -0.013583 -0.010349 -0.006787 -0.003014 0.000835 0.004615 0.008170 0.011345 0.013996 0.015990 0.017222 0.017612 0.017120 0.015740 0.013511 0.010511 0.006855 0.002695 -0.001791 -0.006405 -0.010940 -0.015189 -0.018955 -0.022061 -0.024361 -0.025743 -0.026138 -0.025523 -0.023923 -0.021410 -0.018095 -0.014129 -0.009690 -0.004978 -0.000201 0.004433 0.008726 0.012499 0.015600 0.017910 0.019351 0.019883 0.019511 0.018277 0.016260 0.013568 0.010333 0.006703 0.002834 -0.001119 -0.005006 -0.008692 -0.012061 -0.015018 -0.017493 -0.019443 -0.020847 -0.021710 -0.022057 -0.021930 -0.021384 -0.020484 -0.019298 -0.017899 -0.016356 -0.014731 -0.013084 -0.011464 -0.009913 -0.008461 -0.007132 -0.005939 -0.004888 -0.003977 -0.003201 -0.002551 -0.002014 -0.001577 -0.001225 -0.000947 -0.000729 -0.000560 -0.000430 -0.000331 -0.000255 -0.000197 -0.000153 -0.000118 -0.000092 -0.000071 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000026 -0.000035 -0.000048 -0.000066 -0.000090 -0.000124 -0.000169 -0.000228 -0.000306 -0.000406 -0.000537 -0.000704 -0.000919 -0.001192 -0.001537 -0.001967 -0.002496 -0.003140 -0.003909 -0.004815 -0.005865 -0.007059 -0.008394 -0.009857 -0.011428 -0.013077 -0.014763 -0.016437 -0.018041 -0.019510 -0.020771 -0.021752 -0.022380 -0.022588 -0.022316 -0.021520 -0.020172 -0.018267 -0.015822 -0.012881 -0.009514 -0.005816 -0.001905 0.002083 0.005999 0.009686 0.012988 0.015758 0.017864 0.019198 0.019682 0.019274 0.017971 0.015809 0.012867 0.009263 0.005147 0.000698 -0.003887 -0.008399 -0.012631 -0.016386 -0.019488 -0.021789 -0.023177 -0.023584 -0.022986 -0.021409 -0.018922 -0.015638 -0.011707 -0.007307 -0.002636 0.002098 0.006688 0.010935 0.014662 0.017716 0.019979 0.021372 0.021854 0.021431 0.020142 0.018066 0.015313 0.012012 0.008312 0.004367 0.000335 -0.003637 -0.007413 -0.010876 -0.013929 -0.016503 -0.018552 -0.020055 -0.021015 -0.021455 -0.021416 -0.020951 -0.020126 -0.019008 -0.017668 -0.016176 -0.014595 -0.012984 -0.011394 -0.009866 -0.008433 -0.007117 -0.005934 -0.004889 -0.003983 -0.003210 -0.002561 -0.002024 -0.001586 -0.001234 -0.000955 -0.000736 -0.000566 -0.000435 -0.000335 -0.000258 -0.000200 -0.000155 -0.000120 -0.000093 -0.000072 -0.000055 -0.000042 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000035 -0.000048 -0.000067 -0.000092 -0.000126 -0.000171 -0.000231 -0.000309 -0.000412 -0.000544 -0.000714 -0.000932 -0.001209 -0.001559 -0.001995 -0.002531 -0.003182 -0.003960 -0.004874 -0.005930 -0.007130 -0.008469 -0.009932 -0.011499 -0.013137 -0.014807 -0.016457 -0.018029 -0.019457 -0.020670 -0.021594 -0.022157 -0.022291 -0.021940 -0.021059 -0.019622 -0.017623 -0.015082 -0.012044 -0.008579 -0.004782 -0.000773 0.003314 0.007327 0.011112 0.014511 0.017377 0.019579 0.021009 0.021590 0.021281 0.020077 0.018016 0.015175 0.011671 0.007654 0.003299 -0.001198 -0.005630 -0.009793 -0.013492 -0.016552 -0.018827 -0.020207 -0.020624 -0.020054 -0.018522 -0.016098 -0.012891 -0.009050 -0.004749 -0.000185 0.004439 0.008919 0.013058 0.016682 0.019640 0.021817 0.023132 0.023548 0.023067 0.021729 0.019613 0.016823 0.013491 0.009761 0.005787 0.001722 -0.002286 -0.006104 -0.009614 -0.012723 -0.015359 -0.017477 -0.019054 -0.020093 -0.020614 -0.020657 -0.020274 -0.019529 -0.018488 -0.017221 -0.015795 -0.014276 -0.012720 -0.011178 -0.009692 -0.008295 -0.007010 -0.005851 -0.004826 -0.003936 -0.003175 -0.002536 -0.002006 -0.001573 -0.001225 -0.000949 -0.000732 -0.000563 -0.000433 -0.000334 -0.000257 -0.000199 -0.000154 -0.000119 -0.000092 -0.000071 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000035 -0.000049 -0.000067 -0.000093 -0.000127 -0.000172 -0.000232 -0.000311 -0.000414 -0.000546 -0.000717 -0.000936 -0.001214 -0.001565 -0.002002 -0.002539 -0.003190 -0.003966 -0.004877 -0.005929 -0.007120 -0.008447 -0.009893 -0.011438 -0.013048 -0.014682 -0.016291 -0.017815 -0.019188 -0.020340 -0.021198 -0.021692 -0.021754 -0.021330 -0.020377 -0.018869 -0.016803 -0.014198 -0.011099 -0.007578 -0.003729 0.000331 0.004468 0.008533 0.012371 0.015828 0.018759 0.021033 0.022546 0.023221 0.023017 0.021931 0.019999 0.017297 0.013939 0.010071 0.005866 0.001514 -0.002783 -0.006825 -0.010422 -0.013403 -0.015625 -0.016981 -0.017404 -0.016873 -0.015409 -0.013081 -0.009997 -0.006299 -0.002158 0.002236 0.006685 0.010989 0.014960 0.018427 0.021244 0.023298 0.024512 0.024848 0.024309 0.022935 0.020800 0.018008 0.014686 0.010974 0.007023 0.002982 -0.001006 -0.004810 -0.008317 -0.011433 -0.014089 -0.016239 -0.017861 -0.018955 -0.019542 -0.019658 -0.019355 -0.018693 -0.017736 -0.016553 -0.015210 -0.013769 -0.012287 -0.010812 -0.009387 -0.008044 -0.006805 -0.005687 -0.004696 -0.003833 -0.003095 -0.002473 -0.001958 -0.001537 -0.001197 -0.000928 -0.000716 -0.000551 -0.000424 -0.000327 -0.000252 -0.000195 -0.000151 -0.000116 -0.000090 -0.000069 -0.000053 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000025 -0.000035 -0.000049 -0.000068 -0.000093 -0.000128 -0.000173 -0.000232 -0.000310 -0.000412 -0.000543 -0.000713 -0.000930 -0.001206 -0.001554 -0.001986 -0.002517 -0.003160 -0.003926 -0.004823 -0.005856 -0.007025 -0.008324 -0.009736 -0.011240 -0.012802 -0.014383 -0.015932 -0.017391 -0.018696 -0.019776 -0.020562 -0.020984 -0.020979 -0.020491 -0.019482 -0.017927 -0.015824 -0.013192 -0.010078 -0.006549 -0.002699 0.001357 0.005488 0.009549 0.013389 0.016858 0.019814 0.022130 0.023704 0.024463 0.024365 0.023408 0.021628 0.019097 0.015925 0.012255 0.008250 0.004098 -0.000011 -0.003881 -0.007330 -0.010195 -0.012337 -0.013653 -0.014079 -0.013594 -0.012220 -0.010021 -0.007102 -0.003598 0.000326 0.004488 0.008699 0.012768 0.016514 0.019773 0.022407 0.024306 0.025399 0.025648 0.025057 0.023663 0.021539 0.018784 0.015519 0.011881 0.008012 0.004056 0.000150 -0.003579 -0.007023 -0.010093 -0.012721 -0.014862 -0.016495 -0.017618 -0.018251 -0.018429 -0.018200 -0.017621 -0.016756 -0.015667 -0.014420 -0.013074 -0.011683 -0.010294 -0.008948 -0.007677 -0.006502 -0.005438 -0.004495 -0.003672 -0.002967 -0.002372 -0.001879 -0.001475 -0.001150 -0.000891 -0.000688 -0.000530 -0.000408 -0.000314 -0.000242 -0.000187 -0.000144 -0.000111 -0.000086 -0.000066 -0.000050 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000024 -0.000034 -0.000049 -0.000068 -0.000093 -0.000127 -0.000171 -0.000229 -0.000306 -0.000405 -0.000534 -0.000700 -0.000913 -0.001184 -0.001524 -0.001947 -0.002465 -0.003092 -0.003837 -0.004708 -0.005711 -0.006842 -0.008096 -0.009457 -0.010901 -0.012398 -0.013907 -0.015378 -0.016756 -0.017978 -0.018978 -0.019686 -0.020037 -0.019970 -0.019433 -0.018388 -0.016814 -0.014708 -0.012092 -0.009008 -0.005526 -0.001734 0.002257 0.006320 0.010316 0.014100 0.017527 0.020461 0.022781 0.024389 0.025213 0.025216 0.024394 0.022781 0.020448 0.017499 0.014068 0.010313 0.006409 0.002541 -0.001110 -0.004368 -0.007080 -0.009114 -0.010374 -0.010798 -0.010367 -0.009101 -0.007061 -0.004346 -0.001084 0.002569 0.006443 0.010358 0.014135 0.017603 0.020609 0.023022 0.024741 0.025698 0.025858 0.025224 0.023834 0.021755 0.019081 0.015927 0.012420 0.008698 0.004893 0.001137 -0.002452 -0.005772 -0.008737 -0.011285 -0.013373 -0.014978 -0.016101 -0.016758 -0.016983 -0.016820 -0.016324 -0.015553 -0.014568 -0.013429 -0.012193 -0.010910 -0.009625 -0.008376 -0.007193 -0.006098 -0.005106 -0.004223 -0.003452 -0.002791 -0.002233 -0.001768 -0.001388 -0.001082 -0.000839 -0.000647 -0.000499 -0.000384 -0.000296 -0.000228 -0.000176 -0.000135 -0.000104 -0.000080 -0.000061 -0.000047 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000010 -0.000016 -0.000023 -0.000034 -0.000048 -0.000067 -0.000092 -0.000125 -0.000168 -0.000224 -0.000298 -0.000394 -0.000519 -0.000680 -0.000885 -0.001147 -0.001475 -0.001883 -0.002382 -0.002984 -0.003699 -0.004533 -0.005491 -0.006571 -0.007764 -0.009056 -0.010423 -0.011835 -0.013253 -0.014630 -0.015912 -0.017040 -0.017950 -0.018577 -0.018859 -0.018738 -0.018167 -0.017109 -0.015546 -0.013476 -0.010920 -0.007920 -0.004542 -0.000870 0.002990 0.006918 0.010783 0.014446 0.017773 0.020633 0.022913 0.024519 0.025386 0.025477 0.024789 0.023355 0.021240 0.018543 0.015389 0.011927 0.008319 0.004738 0.001353 -0.001674 -0.004198 -0.006098 -0.007284 -0.007699 -0.007326 -0.006184 -0.004330 -0.001855 0.001122 0.004456 0.007989 0.011555 0.014989 0.018133 0.020846 0.023007 0.024524 0.025334 0.025408 0.024747 0.023387 0.021390 0.018845 0.015858 0.012547 0.009037 0.005454 0.001917 -0.001464 -0.004595 -0.007396 -0.009810 -0.011796 -0.013335 -0.014425 -0.015082 -0.015337 -0.015231 -0.014814 -0.014140 -0.013266 -0.012246 -0.011133 -0.009973 -0.008808 -0.007674 -0.006596 -0.005597 -0.004690 -0.003882 -0.003176 -0.002568 -0.002055 -0.001627 -0.001278 -0.000995 -0.000771 -0.000595 -0.000458 -0.000353 -0.000272 -0.000209 -0.000161 -0.000124 -0.000095 -0.000073 -0.000056 -0.000043 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000033 -0.000047 -0.000065 -0.000089 -0.000121 -0.000162 -0.000216 -0.000286 -0.000378 -0.000497 -0.000650 -0.000846 -0.001095 -0.001407 -0.001794 -0.002267 -0.002836 -0.003511 -0.004298 -0.005199 -0.006212 -0.007328 -0.008534 -0.009806 -0.011116 -0.012427 -0.013693 -0.014866 -0.015888 -0.016701 -0.017245 -0.017461 -0.017297 -0.016708 -0.015663 -0.014143 -0.012148 -0.009700 -0.006839 -0.003624 -0.000138 0.003523 0.007247 0.010911 0.014387 0.017550 0.020280 0.022471 0.024037 0.024917 0.025079 0.024519 0.023267 0.021387 0.018966 0.016122 0.012991 0.009721 0.006469 0.003392 0.000636 -0.001666 -0.003406 -0.004501 -0.004901 -0.004589 -0.003584 -0.001938 0.000267 0.002920 0.005892 0.009039 0.012210 0.015257 0.018036 0.020421 0.022305 0.023604 0.024263 0.024256 0.023586 0.022286 0.020413 0.018046 0.015283 0.012230 0.009001 0.005709 0.002461 -0.000644 -0.003519 -0.006096 -0.008321 -0.010157 -0.011588 -0.012613 -0.013245 -0.013512 -0.013452 -0.013109 -0.012533 -0.011775 -0.010883 -0.009905 -0.008883 -0.007853 -0.006848 -0.005892 -0.005003 -0.004195 -0.003475 -0.002844 -0.002301 -0.001841 -0.001458 -0.001144 -0.000891 -0.000690 -0.000532 -0.000410 -0.000316 -0.000243 -0.000187 -0.000144 -0.000111 -0.000085 -0.000065 -0.000050 -0.000038 -0.000029 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000031 -0.000044 -0.000062 -0.000085 -0.000115 -0.000154 -0.000204 -0.000270 -0.000356 -0.000468 -0.000611 -0.000795 -0.001028 -0.001319 -0.001680 -0.002121 -0.002650 -0.003276 -0.004004 -0.004836 -0.005768 -0.006793 -0.007896 -0.009057 -0.010248 -0.011435 -0.012576 -0.013626 -0.014534 -0.015244 -0.015704 -0.015859 -0.015663 -0.015074 -0.014066 -0.012622 -0.010744 -0.008452 -0.005783 -0.002793 0.000443 0.003836 0.007285 0.010677 0.013899 0.016834 0.019374 0.021425 0.022908 0.023769 0.023979 0.023536 0.022467 0.020830 0.018705 0.016198 0.013430 0.010535 0.007652 0.004921 0.002472 0.000422 -0.001132 -0.002119 -0.002495 -0.002244 -0.001386 0.000034 0.001942 0.004240 0.006814 0.009535 0.012272 0.014894 0.017275 0.019305 0.020892 0.021962 0.022469 0.022391 0.021733 0.020523 0.018814 0.016675 0.014193 0.011461 0.008578 0.005644 0.002754 -0.000007 -0.002565 -0.004857 -0.006839 -0.008479 -0.009762 -0.010688 -0.011269 -0.011530 -0.011504 -0.011231 -0.010752 -0.010114 -0.009358 -0.008525 -0.007652 -0.006770 -0.005908 -0.005087 -0.004323 -0.003627 -0.003006 -0.002461 -0.001992 -0.001594 -0.001262 -0.000990 -0.000771 -0.000597 -0.000460 -0.000354 -0.000273 -0.000210 -0.000162 -0.000125 -0.000096 -0.000074 -0.000057 -0.000043 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000013 -0.000020 -0.000029 -0.000041 -0.000058 -0.000079 -0.000107 -0.000143 -0.000190 -0.000251 -0.000330 -0.000433 -0.000565 -0.000733 -0.000946 -0.001214 -0.001543 -0.001945 -0.002427 -0.002995 -0.003654 -0.004405 -0.005244 -0.006163 -0.007149 -0.008183 -0.009240 -0.010288 -0.011291 -0.012208 -0.012992 -0.013595 -0.013971 -0.014070 -0.013853 -0.013284 -0.012337 -0.011002 -0.009280 -0.007190 -0.004767 -0.002061 0.000861 0.003920 0.007024 0.010077 0.012975 0.015618 0.017910 0.019769 0.021125 0.021933 0.022165 0.021824 0.020934 0.019546 0.017731 0.015581 0.013204 0.010715 0.008236 0.005886 0.003776 0.002007 0.000661 -0.000200 -0.000541 -0.000351 0.000355 0.001536 0.003126 0.005044 0.007189 0.009454 0.011725 0.013891 0.015848 0.017502 0.018777 0.019612 0.019969 0.019833 0.019208 0.018120 0.016615 0.014751 0.012603 0.010249 0.007775 0.005264 0.002795 0.000439 -0.001740 -0.003693 -0.005381 -0.006780 -0.007877 -0.008673 -0.009179 -0.009416 -0.009413 -0.009202 -0.008820 -0.008304 -0.007690 -0.007010 -0.006296 -0.005575 -0.004868 -0.004194 -0.003566 -0.002994 -0.002482 -0.002033 -0.001646 -0.001317 -0.001043 -0.000818 -0.000636 -0.000493 -0.000380 -0.000293 -0.000226 -0.000174 -0.000134 -0.000104 -0.000080 -0.000062 -0.000047 -0.000037 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000008 -0.000012 -0.000018 -0.000026 -0.000038 -0.000053 -0.000073 -0.000098 -0.000131 -0.000173 -0.000228 -0.000299 -0.000392 -0.000510 -0.000661 -0.000852 -0.001091 -0.001385 -0.001742 -0.002170 -0.002672 -0.003253 -0.003912 -0.004646 -0.005446 -0.006302 -0.007195 -0.008104 -0.009001 -0.009854 -0.010627 -0.011281 -0.011774 -0.012066 -0.012115 -0.011888 -0.011354 -0.010494 -0.009298 -0.007769 -0.005925 -0.003797 -0.001430 0.001118 0.003778 0.006474 0.009121 0.011632 0.013922 0.015910 0.017525 0.018711 0.019429 0.019659 0.019403 0.018683 0.017545 0.016049 0.014274 0.012310 0.010254 0.008206 0.006266 0.004524 0.003063 0.001948 0.001228 0.000932 0.001067 0.001618 0.002550 0.003810 0.005327 0.007022 0.008806 0.010587 0.012276 0.013789 0.015052 0.016005 0.016603 0.016817 0.016635 0.016065 0.015128 0.013862 0.012317 0.010550 0.008629 0.006618 0.004586 0.002595 0.000701 -0.001047 -0.002610 -0.003960 -0.005077 -0.005954 -0.006591 -0.007000 -0.007197 -0.007204 -0.007050 -0.006763 -0.006371 -0.005902 -0.005383 -0.004836 -0.004284 -0.003742 -0.003225 -0.002743 -0.002304 -0.001911 -0.001566 -0.001268 -0.001015 -0.000804 -0.000630 -0.000491 -0.000380 -0.000293 -0.000226 -0.000175 -0.000135 -0.000105 -0.000081 -0.000063 -0.000049 -0.000038 -0.000030 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000016 -0.000024 -0.000034 -0.000047 -0.000065 -0.000087 -0.000116 -0.000154 -0.000202 -0.000265 -0.000345 -0.000449 -0.000580 -0.000746 -0.000953 -0.001208 -0.001515 -0.001882 -0.002312 -0.002806 -0.003364 -0.003982 -0.004653 -0.005366 -0.006107 -0.006856 -0.007590 -0.008284 -0.008905 -0.009423 -0.009803 -0.010012 -0.010016 -0.009789 -0.009306 -0.008553 -0.007523 -0.006220 -0.004661 -0.002874 -0.000896 0.001224 0.003430 0.005658 0.007840 0.009906 0.011787 0.013418 0.014743 0.015718 0.016312 0.016513 0.016323 0.015764 0.014873 0.013701 0.012312 0.010778 0.009176 0.007584 0.006079 0.004730 0.003599 0.002735 0.002173 0.001934 0.002019 0.002417 0.003097 0.004017 0.005123 0.006352 0.007639 0.008913 0.010109 0.011165 0.012029 0.012657 0.013018 0.013095 0.012881 0.012385 0.011625 0.010630 0.009439 0.008097 0.006651 0.005151 0.003646 0.002181 0.000796 -0.000476 -0.001607 -0.002580 -0.003382 -0.004009 -0.004464 -0.004756 -0.004897 -0.004907 -0.004803 -0.004607 -0.004340 -0.004020 -0.003666 -0.003293 -0.002917 -0.002548 -0.002196 -0.001868 -0.001570 -0.001303 -0.001069 -0.000866 -0.000693 -0.000549 -0.000431 -0.000336 -0.000260 -0.000202 -0.000156 -0.000122 -0.000095 -0.000074 -0.000058 -0.000045 -0.000036 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000041 -0.000056 -0.000076 -0.000101 -0.000133 -0.000174 -0.000227 -0.000295 -0.000382 -0.000492 -0.000631 -0.000803 -0.001014 -0.001268 -0.001569 -0.001919 -0.002320 -0.002769 -0.003263 -0.003795 -0.004356 -0.004935 -0.005514 -0.006077 -0.006602 -0.007065 -0.007443 -0.007707 -0.007833 -0.007797 -0.007578 -0.007159 -0.006530 -0.005689 -0.004641 -0.003401 -0.001992 -0.000445 0.001202 0.002905 0.004615 0.006282 0.007853 0.009276 0.010504 0.011497 0.012223 0.012664 0.012810 0.012669 0.012259 0.011610 0.010764 0.009768 0.008677 0.007545 0.006427 0.005377 0.004441 0.003660 0.003065 0.002677 0.002506 0.002550 0.002798 0.003227 0.003804 0.004493 0.005250 0.006031 0.006790 0.007485 0.008078 0.008538 0.008840 0.008968 0.008915 0.008682 0.008276 0.007713 0.007016 0.006208 0.005322 0.004387 0.003434 0.002493 0.001592 0.000751 -0.000009 -0.000677 -0.001243 -0.001703 -0.002057 -0.002311 -0.002470 -0.002545 -0.002548 -0.002490 -0.002383 -0.002240 -0.002071 -0.001885 -0.001690 -0.001494 -0.001304 -0.001123 -0.000955 -0.000803 -0.000667 -0.000548 -0.000445 -0.000357 -0.000283 -0.000223 -0.000174 -0.000136 -0.000107 -0.000084 -0.000067 -0.000053 -0.000042 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000017 -0.000024 -0.000034 -0.000047 -0.000063 -0.000084 -0.000111 -0.000144 -0.000187 -0.000241 -0.000311 -0.000398 -0.000508 -0.000643 -0.000808 -0.001005 -0.001236 -0.001502 -0.001804 -0.002138 -0.002501 -0.002887 -0.003289 -0.003697 -0.004099 -0.004483 -0.004834 -0.005134 -0.005366 -0.005513 -0.005557 -0.005483 -0.005279 -0.004933 -0.004443 -0.003808 -0.003037 -0.002141 -0.001140 -0.000057 0.001081 0.002243 0.003396 0.004508 0.005542 0.006469 0.007257 0.007883 0.008331 0.008590 0.008661 0.008552 0.008279 0.007868 0.007346 0.006747 0.006104 0.005452 0.004822 0.004242 0.003736 0.003321 0.003010 0.002809 0.002719 0.002732 0.002838 0.003020 0.003259 0.003531 0.003815 0.004089 0.004331 0.004524 0.004653 0.004710 0.004688 0.004588 0.004413 0.004169 0.003867 0.003517 0.003133 0.002730 0.002321 0.001920 0.001539 0.001188 0.000875 0.000604 0.000377 0.000196 0.000056 -0.000044 -0.000111 -0.000150 -0.000166 -0.000167 -0.000156 -0.000139 -0.000120 -0.000100 -0.000081 -0.000065 -0.000051 -0.000039 -0.000029 -0.000023 -0.000018 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000037 -0.000051 -0.000067 -0.000087 -0.000113 -0.000145 -0.000186 -0.000237 -0.000301 -0.000380 -0.000477 -0.000593 -0.000731 -0.000889 -0.001068 -0.001267 -0.001482 -0.001710 -0.001945 -0.002182 -0.002414 -0.002634 -0.002834 -0.003005 -0.003137 -0.003222 -0.003249 -0.003211 -0.003101 -0.002914 -0.002649 -0.002305 -0.001889 -0.001408 -0.000875 -0.000301 0.000295 0.000899 0.001494 0.002063 0.002590 0.003060 0.003461 0.003782 0.004017 0.004162 0.004220 0.004197 0.004106 0.003961 0.003779 0.003578 0.003375 0.003185 0.003019 0.002885 0.002785 0.002718 0.002682 0.002668 0.002667 0.002669 0.002663 0.002637 0.002582 0.002489 0.002352 0.002170 0.001941 0.001671 0.001366 0.001036 0.000695 0.000355 0.000032 -0.000260 -0.000508 -0.000700 -0.000828 -0.000888 -0.000878 -0.000798 -0.000653 -0.000451 -0.000201 0.000085 0.000395 0.000714 0.001028 0.001325 0.001592 0.001821 0.002003 0.002135 0.002214 0.002241 0.002219 0.002154 0.002051 0.001919 0.001766 0.001600 0.001428 0.001255 0.001087 0.000927 0.000780 0.000646 0.000527 0.000425 0.000338 0.000265 0.000205 0.000157 0.000118 0.000087 0.000063 0.000045 0.000031 0.000021 0.000013 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000027 -0.000037 -0.000049 -0.000064 -0.000081 -0.000103 -0.000129 -0.000162 -0.000202 -0.000250 -0.000308 -0.000375 -0.000451 -0.000535 -0.000625 -0.000719 -0.000813 -0.000903 -0.000985 -0.001054 -0.001108 -0.001142 -0.001155 -0.001143 -0.001106 -0.001040 -0.000946 -0.000825 -0.000678 -0.000511 -0.000327 -0.000134 0.000059 0.000242 0.000406 0.000542 0.000641 0.000699 0.000713 0.000682 0.000610 0.000500 0.000360 0.000198 0.000024 -0.000148 -0.000305 -0.000433 -0.000516 -0.000543 -0.000502 -0.000388 -0.000197 0.000063 0.000384 0.000748 0.001132 0.001513 0.001862 0.002154 0.002364 0.002470 0.002456 0.002311 0.002031 0.001619 0.001085 0.000448 -0.000271 -0.001043 -0.001835 -0.002615 -0.003347 -0.003998 -0.004539 -0.004943 -0.005191 -0.005271 -0.005177 -0.004913 -0.004490 -0.003922 -0.003234 -0.002450 -0.001601 -0.000716 0.000171 0.001033 0.001842 0.002572 0.003207 0.003730 0.004133 0.004413 0.004572 0.004617 0.004557 0.004408 0.004185 0.003904 0.003583 0.003238 0.002883 0.002529 0.002187 0.001865 0.001568 0.001300 0.001063 0.000858 0.000683 0.000537 0.000418 0.000321 0.000243 0.000182 0.000135 0.000099 0.000072 0.000052 0.000037 0.000025 0.000017 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000024 -0.000031 -0.000040 -0.000049 -0.000060 -0.000073 -0.000087 -0.000103 -0.000120 -0.000138 -0.000156 -0.000170 -0.000180 -0.000182 -0.000170 -0.000143 -0.000094 -0.000022 0.000077 0.000202 0.000354 0.000529 0.000724 0.000933 0.001150 0.001367 0.001573 0.001757 0.001908 0.002012 0.002056 0.002027 0.001915 0.001710 0.001410 0.001013 0.000525 -0.000042 -0.000673 -0.001347 -0.002040 -0.002725 -0.003374 -0.003960 -0.004455 -0.004834 -0.005073 -0.005156 -0.005071 -0.004814 -0.004390 -0.003813 -0.003106 -0.002303 -0.001444 -0.000576 0.000252 0.000992 0.001596 0.002024 0.002244 0.002234 0.001983 0.001493 0.000779 -0.000134 -0.001210 -0.002401 -0.003658 -0.004923 -0.006140 -0.007251 -0.008206 -0.008958 -0.009472 -0.009721 -0.009692 -0.009384 -0.008805 -0.007980 -0.006938 -0.005720 -0.004370 -0.002937 -0.001472 -0.000021 0.001369 0.002658 0.003810 0.004800 0.005609 0.006226 0.006649 0.006884 0.006944 0.006847 0.006615 0.006272 0.005846 0.005360 0.004839 0.004304 0.003773 0.003261 0.002780 0.002336 0.001937 0.001584 0.001279 0.001019 0.000802 0.000623 0.000479 0.000364 0.000274 0.000205 0.000152 0.000112 0.000082 0.000059 0.000042 0.000030 0.000020 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000018 -0.000018 -0.000017 -0.000013 -0.000005 0.000008 0.000029 0.000060 0.000105 0.000169 0.000256 0.000370 0.000518 0.000703 0.000927 0.001191 0.001494 0.001830 0.002191 0.002569 0.002949 0.003319 0.003659 0.003952 0.004178 0.004316 0.004346 0.004248 0.004006 0.003608 0.003046 0.002321 0.001441 0.000421 -0.000715 -0.001933 -0.003195 -0.004460 -0.005680 -0.006809 -0.007802 -0.008616 -0.009214 -0.009566 -0.009650 -0.009458 -0.008992 -0.008266 -0.007310 -0.006167 -0.004891 -0.003545 -0.002199 -0.000927 0.000200 0.001118 0.001769 0.002112 0.002118 0.001776 0.001095 0.000097 -0.001174 -0.002665 -0.004307 -0.006028 -0.007746 -0.009382 -0.010860 -0.012108 -0.013068 -0.013691 -0.013947 -0.013818 -0.013308 -0.012434 -0.011228 -0.009737 -0.008016 -0.006129 -0.004142 -0.002123 -0.000139 0.001753 0.003496 0.005048 0.006375 0.007452 0.008269 0.008824 0.009129 0.009199 0.009062 0.008747 0.008287 0.007717 0.007071 0.006379 0.005671 0.004968 0.004292 0.003656 0.003072 0.002547 0.002083 0.001681 0.001339 0.001054 0.000819 0.000630 0.000479 0.000361 0.000271 0.000201 0.000149 0.000110 0.000080 0.000058 0.000042 0.000030 0.000021 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000004 0.000008 0.000013 0.000023 0.000037 0.000058 0.000089 0.000131 0.000190 0.000268 0.000372 0.000507 0.000679 0.000894 0.001158 0.001475 0.001847 0.002273 0.002749 0.003265 0.003809 0.004366 0.004916 0.005436 0.005902 0.006285 0.006556 0.006689 0.006653 0.006426 0.005986 0.005319 0.004421 0.003294 0.001954 0.000427 -0.001250 -0.003029 -0.004855 -0.006667 -0.008400 -0.009989 -0.011372 -0.012492 -0.013300 -0.013759 -0.013844 -0.013548 -0.012877 -0.011859 -0.010537 -0.008970 -0.007234 -0.005414 -0.003604 -0.001898 -0.000389 0.000839 0.001716 0.002187 0.002220 0.001803 0.000949 -0.000308 -0.001913 -0.003792 -0.005859 -0.008018 -0.010166 -0.012202 -0.014030 -0.015562 -0.016723 -0.017458 -0.017727 -0.017514 -0.016824 -0.015679 -0.014125 -0.012220 -0.010035 -0.007651 -0.005152 -0.002622 -0.000143 0.002211 0.004374 0.006294 0.007928 0.009250 0.010248 0.010921 0.011283 0.011357 0.011176 0.010778 0.010202 0.009494 0.008692 0.007837 0.006962 0.006096 0.005263 0.004481 0.003763 0.003118 0.002549 0.002057 0.001638 0.001289 0.001002 0.000770 0.000586 0.000443 0.000332 0.000248 0.000184 0.000137 0.000101 0.000074 0.000054 0.000039 0.000028 0.000020 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000013 0.000016 0.000021 0.000030 0.000043 0.000062 0.000088 0.000126 0.000178 0.000248 0.000342 0.000466 0.000625 0.000828 0.001082 0.001393 0.001768 0.002212 0.002725 0.003306 0.003947 0.004637 0.005358 0.006090 0.006805 0.007474 0.008065 0.008540 0.008864 0.008999 0.008912 0.008571 0.007954 0.007043 0.005836 0.004339 0.002574 0.000578 -0.001602 -0.003904 -0.006255 -0.008578 -0.010789 -0.012808 -0.014554 -0.015959 -0.016961 -0.017516 -0.017597 -0.017197 -0.016329 -0.015029 -0.013354 -0.011381 -0.009204 -0.006930 -0.004673 -0.002549 -0.000671 0.000861 0.001961 0.002565 0.002635 0.002158 0.001152 -0.000340 -0.002250 -0.004488 -0.006949 -0.009516 -0.012066 -0.014479 -0.016639 -0.018442 -0.019802 -0.020650 -0.020945 -0.020667 -0.019822 -0.018442 -0.016578 -0.014304 -0.011704 -0.008874 -0.005914 -0.002926 -0.000003 0.002766 0.005304 0.007551 0.009458 0.010995 0.012149 0.012920 0.013326 0.013396 0.013166 0.012683 0.011995 0.011152 0.010202 0.009191 0.008159 0.007139 0.006159 0.005241 0.004399 0.003643 0.002976 0.002400 0.001911 0.001503 0.001168 0.000898 0.000684 0.000517 0.000388 0.000291 0.000217 0.000161 0.000120 0.000088 0.000065 0.000047 0.000034 0.000025 0.000018 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000022 0.000028 0.000038 0.000051 0.000070 0.000098 0.000136 0.000189 0.000261 0.000357 0.000484 0.000650 0.000862 0.001128 0.001458 0.001859 0.002339 0.002901 0.003548 0.004274 0.005072 0.005927 0.006817 0.007716 0.008591 0.009406 0.010121 0.010691 0.011072 0.011221 0.011097 0.010664 0.009895 0.008771 0.007291 0.005464 0.003319 0.000899 -0.001735 -0.004509 -0.007336 -0.010122 -0.012767 -0.015175 -0.017250 -0.018910 -0.020084 -0.020721 -0.020790 -0.020286 -0.019227 -0.017657 -0.015647 -0.013290 -0.010696 -0.007992 -0.005312 -0.002791 -0.000561 0.001262 0.002579 0.003318 0.003432 0.002911 0.001774 0.000073 -0.002111 -0.004675 -0.007495 -0.010437 -0.013360 -0.016123 -0.018594 -0.020656 -0.022208 -0.023175 -0.023507 -0.023186 -0.022218 -0.020641 -0.018516 -0.015924 -0.012966 -0.009750 -0.006391 -0.003004 0.000303 0.003431 0.006293 0.008819 0.010958 0.012675 0.013956 0.014804 0.015238 0.015291 0.015008 0.014439 0.013641 0.012670 0.011580 0.010424 0.009245 0.008083 0.006968 0.005925 0.004969 0.004112 0.003358 0.002706 0.002153 0.001693 0.001315 0.001011 0.000771 0.000583 0.000439 0.000329 0.000246 0.000184 0.000137 0.000101 0.000075 0.000055 0.000040 0.000029 0.000021 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000040 0.000052 0.000071 0.000096 0.000131 0.000180 0.000246 0.000336 0.000456 0.000614 0.000817 0.001077 0.001401 0.001801 0.002285 0.002861 0.003533 0.004303 0.005165 0.006108 0.007117 0.008165 0.009222 0.010249 0.011205 0.012042 0.012709 0.013155 0.013330 0.013186 0.012683 0.011791 0.010490 0.008778 0.006668 0.004194 0.001406 -0.001624 -0.004812 -0.008056 -0.011248 -0.014274 -0.017021 -0.019383 -0.021263 -0.022583 -0.023283 -0.023332 -0.022723 -0.021480 -0.019657 -0.017333 -0.014617 -0.011635 -0.008531 -0.005457 -0.002567 -0.000007 0.002091 0.003616 0.004486 0.004652 0.004100 0.002854 0.000973 -0.001454 -0.004307 -0.007450 -0.010731 -0.013992 -0.017076 -0.019836 -0.022141 -0.023879 -0.024967 -0.025352 -0.025011 -0.023955 -0.022224 -0.019887 -0.017037 -0.013783 -0.010247 -0.006556 -0.002838 0.000788 0.004212 0.007339 0.010094 0.012418 0.014277 0.015654 0.016553 0.016997 0.017024 0.016681 0.016026 0.015121 0.014029 0.012809 0.011518 0.010206 0.008915 0.007678 0.006523 0.005466 0.004520 0.003688 0.002970 0.002362 0.001856 0.001442 0.001109 0.000846 0.000640 0.000483 0.000363 0.000272 0.000204 0.000152 0.000113 0.000084 0.000061 0.000045 0.000033 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000038 0.000050 0.000066 0.000088 0.000119 0.000161 0.000219 0.000297 0.000403 0.000544 0.000728 0.000966 0.001268 0.001644 0.002107 0.002665 0.003328 0.004099 0.004979 0.005964 0.007041 0.008190 0.009383 0.010587 0.011758 0.012848 0.013804 0.014569 0.015086 0.015298 0.015152 0.014605 0.013622 0.012183 0.010285 0.007944 0.005197 0.002103 -0.001259 -0.004794 -0.008389 -0.011924 -0.015270 -0.018304 -0.020904 -0.022965 -0.024400 -0.025144 -0.025162 -0.024449 -0.023032 -0.020972 -0.018360 -0.015316 -0.011980 -0.008511 -0.005079 -0.001850 0.001013 0.003364 0.005084 0.006081 0.006302 0.005733 0.004399 0.002365 -0.000269 -0.003375 -0.006802 -0.010382 -0.013945 -0.017318 -0.020342 -0.022872 -0.024788 -0.026000 -0.026450 -0.026114 -0.025004 -0.023165 -0.020670 -0.017621 -0.014138 -0.010351 -0.006401 -0.002423 0.001452 0.005106 0.008437 0.011364 0.013826 0.015784 0.017224 0.018149 0.018585 0.018573 0.018166 0.017425 0.016419 0.015213 0.013874 0.012462 0.011031 0.009625 0.008281 0.007028 0.005884 0.004861 0.003963 0.003190 0.002536 0.001992 0.001547 0.001190 0.000908 0.000688 0.000520 0.000391 0.000294 0.000221 0.000165 0.000123 0.000091 0.000067 0.000050 0.000037 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000026 0.000034 0.000045 0.000059 0.000078 0.000103 0.000138 0.000187 0.000252 0.000341 0.000461 0.000619 0.000827 0.001094 0.001432 0.001853 0.002371 0.002994 0.003732 0.004590 0.005569 0.006662 0.007857 0.009132 0.010457 0.011794 0.013097 0.014312 0.015383 0.016246 0.016839 0.017100 0.016972 0.016406 0.015366 0.013829 0.011793 0.009275 0.006317 0.002983 -0.000643 -0.004455 -0.008331 -0.012139 -0.015743 -0.019003 -0.021792 -0.023992 -0.025511 -0.026277 -0.026255 -0.025439 -0.023860 -0.021585 -0.018714 -0.015375 -0.011724 -0.007931 -0.004179 -0.000649 0.002484 0.005064 0.006961 0.008078 0.008356 0.007781 0.006380 0.004222 0.001414 -0.001905 -0.005573 -0.009412 -0.013237 -0.016865 -0.020123 -0.022859 -0.024944 -0.026280 -0.026807 -0.026499 -0.025369 -0.023465 -0.020867 -0.017681 -0.014035 -0.010070 -0.005932 -0.001768 0.002284 0.006100 0.009572 0.012615 0.015164 0.017180 0.018648 0.019574 0.019984 0.019922 0.019446 0.018621 0.017518 0.016209 0.014764 0.013245 0.011710 0.010205 0.008771 0.007436 0.006219 0.005132 0.004181 0.003363 0.002672 0.002098 0.001630 0.001254 0.000957 0.000726 0.000549 0.000414 0.000312 0.000234 0.000176 0.000131 0.000098 0.000072 0.000053 0.000040 0.000030 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000050 0.000066 0.000087 0.000116 0.000155 0.000208 0.000280 0.000378 0.000509 0.000682 0.000908 0.001199 0.001567 0.002026 0.002589 0.003267 0.004069 0.005001 0.006064 0.007250 0.008547 0.009931 0.011372 0.012827 0.014249 0.015580 0.016759 0.017719 0.018392 0.018713 0.018620 0.018061 0.016997 0.015403 0.013278 0.010640 0.007534 0.004026 0.000207 -0.003809 -0.007893 -0.011906 -0.015700 -0.019128 -0.022052 -0.024350 -0.025920 -0.026690 -0.026619 -0.025703 -0.023977 -0.021511 -0.018413 -0.014819 -0.010896 -0.006824 -0.002796 0.000994 0.004361 0.007141 0.009195 0.010421 0.010756 0.010185 0.008736 0.006482 0.003536 0.000044 -0.003824 -0.007878 -0.011924 -0.015769 -0.019231 -0.022149 -0.024388 -0.025847 -0.026459 -0.026200 -0.025082 -0.023156 -0.020505 -0.017242 -0.013500 -0.009426 -0.005174 -0.000896 0.003263 0.007174 0.010724 0.013826 0.016413 0.018446 0.019909 0.020810 0.021176 0.021056 0.020507 0.019600 0.018408 0.017007 0.015469 0.013859 0.012237 0.010652 0.009144 0.007743 0.006468 0.005333 0.004340 0.003488 0.002769 0.002174 0.001688 0.001299 0.000992 0.000754 0.000570 0.000430 0.000324 0.000244 0.000184 0.000137 0.000102 0.000076 0.000056 0.000042 0.000031 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000031 0.000041 0.000054 0.000072 0.000095 0.000126 0.000168 0.000226 0.000303 0.000407 0.000547 0.000731 0.000972 0.001281 0.001673 0.002162 0.002760 0.003482 0.004336 0.005328 0.006459 0.007722 0.009104 0.010580 0.012118 0.013676 0.015202 0.016637 0.017916 0.018970 0.019726 0.020116 0.020074 0.019546 0.018490 0.016880 0.014714 0.012011 0.008817 0.005203 0.001262 -0.002886 -0.007107 -0.011254 -0.015173 -0.018709 -0.021719 -0.024073 -0.025665 -0.026419 -0.026294 -0.025286 -0.023429 -0.020801 -0.017511 -0.013706 -0.009557 -0.005254 -0.001000 0.003005 0.006568 0.009515 0.011703 0.013024 0.013414 0.012854 0.011376 0.009054 0.006004 0.002380 -0.001643 -0.005867 -0.010090 -0.014113 -0.017745 -0.020820 -0.023197 -0.024771 -0.025474 -0.025280 -0.024202 -0.022292 -0.019638 -0.016353 -0.012577 -0.008461 -0.004163 0.000159 0.004357 0.008297 0.011867 0.014974 0.017553 0.019563 0.020990 0.021842 0.022150 0.021962 0.021340 0.020354 0.019083 0.017602 0.015985 0.014302 0.012611 0.010963 0.009399 0.007948 0.006632 0.005462 0.004441 0.003566 0.002829 0.002220 0.001724 0.001327 0.001014 0.000770 0.000583 0.000441 0.000333 0.000251 0.000189 0.000141 0.000106 0.000079 0.000059 0.000044 0.000033 0.000025 0.000020 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000033 0.000043 0.000057 0.000076 0.000101 0.000134 0.000179 0.000239 0.000320 0.000429 0.000575 0.000767 0.001018 0.001340 0.001749 0.002258 0.002884 0.003638 0.004530 0.005568 0.006752 0.008075 0.009523 0.011073 0.012690 0.014332 0.015947 0.017473 0.018843 0.019985 0.020825 0.021290 0.021314 0.020839 0.019820 0.018232 0.016071 0.013356 0.010134 0.006476 0.002482 -0.001729 -0.006018 -0.010233 -0.014213 -0.017802 -0.020849 -0.023221 -0.024808 -0.025532 -0.025350 -0.024258 -0.022293 -0.019532 -0.016092 -0.012121 -0.007796 -0.003315 0.001116 0.005287 0.009002 0.012082 0.014377 0.015778 0.016217 0.015676 0.014186 0.011822 0.008704 0.004987 0.000854 -0.003494 -0.007850 -0.012008 -0.015773 -0.018975 -0.021470 -0.023149 -0.023944 -0.023828 -0.022813 -0.020953 -0.018336 -0.015081 -0.011328 -0.007230 -0.002951 0.001351 0.005525 0.009436 0.012969 0.016032 0.018559 0.020511 0.021875 0.022658 0.022895 0.022633 0.021937 0.020879 0.019538 0.017990 0.016312 0.014572 0.012831 0.011138 0.009536 0.008054 0.006712 0.005521 0.004484 0.003598 0.002853 0.002237 0.001737 0.001337 0.001022 0.000777 0.000589 0.000445 0.000336 0.000253 0.000191 0.000143 0.000107 0.000080 0.000060 0.000045 0.000034 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000025 0.000033 0.000044 0.000059 0.000079 0.000105 0.000140 0.000186 0.000248 0.000331 0.000443 0.000593 0.000789 0.001046 0.001376 0.001795 0.002318 0.002959 0.003734 0.004653 0.005721 0.006941 0.008307 0.009803 0.011407 0.013085 0.014793 0.016480 0.018082 0.019532 0.020755 0.021677 0.022223 0.022324 0.021920 0.020965 0.019433 0.017318 0.014640 0.011444 0.007803 0.003817 -0.000392 -0.004684 -0.008904 -0.012889 -0.016478 -0.019519 -0.021874 -0.023434 -0.024116 -0.023879 -0.022716 -0.020667 -0.017809 -0.014260 -0.010172 -0.005725 -0.001120 0.003433 0.007721 0.011543 0.014717 0.017092 0.018555 0.019037 0.018520 0.017032 0.014652 0.011499 0.007731 0.003533 -0.000893 -0.005335 -0.009584 -0.013444 -0.016741 -0.019330 -0.021100 -0.021983 -0.021949 -0.021014 -0.019231 -0.016689 -0.013507 -0.009826 -0.005802 -0.001597 0.002628 0.006723 0.010551 0.013998 0.016973 0.019411 0.021274 0.022550 0.023249 0.023404 0.023065 0.022298 0.021175 0.019775 0.018176 0.016452 0.014674 0.012901 0.011183 0.009561 0.008064 0.006711 0.005514 0.004473 0.003585 0.002841 0.002227 0.001728 0.001330 0.001017 0.000774 0.000586 0.000443 0.000335 0.000253 0.000190 0.000143 0.000107 0.000080 0.000060 0.000045 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000018 0.000024 0.000033 0.000044 0.000060 0.000080 0.000107 0.000142 0.000190 0.000253 0.000338 0.000451 0.000601 0.000799 0.001057 0.001390 0.001812 0.002340 0.002989 0.003773 0.004705 0.005790 0.007030 0.008420 0.009946 0.011585 0.013304 0.015060 0.016800 0.018463 0.019980 0.021277 0.022277 0.022905 0.023090 0.022772 0.021904 0.020457 0.018425 0.015825 0.012704 0.009134 0.005213 0.001064 -0.003173 -0.007342 -0.011280 -0.014824 -0.017820 -0.020131 -0.021645 -0.022280 -0.021992 -0.020776 -0.018669 -0.015750 -0.012138 -0.007983 -0.003469 0.001204 0.005824 0.010176 0.014058 0.017288 0.019712 0.021217 0.021735 0.021244 0.019773 0.017401 0.014246 0.010466 0.006246 0.001791 -0.002690 -0.006985 -0.010899 -0.014256 -0.016911 -0.018753 -0.019714 -0.019765 -0.018921 -0.017235 -0.014795 -0.011722 -0.008154 -0.004249 -0.000167 0.003933 0.007900 0.011599 0.014919 0.017769 0.020087 0.021836 0.023005 0.023606 0.023674 0.023258 0.022424 0.021245 0.019799 0.018163 0.016412 0.014613 0.012827 0.011102 0.009478 0.007983 0.006635 0.005444 0.004412 0.003532 0.002796 0.002190 0.001700 0.001308 0.001000 0.000761 0.000577 0.000436 0.000329 0.000248 0.000187 0.000141 0.000105 0.000079 0.000060 0.000045 0.000034 0.000027 0.000021 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000023 0.000032 0.000044 0.000059 0.000080 0.000107 0.000143 0.000191 0.000254 0.000338 0.000451 0.000600 0.000797 0.001053 0.001383 0.001803 0.002328 0.002975 0.003758 0.004690 0.005777 0.007022 0.008419 0.009957 0.011612 0.013352 0.015136 0.016912 0.018620 0.020190 0.021549 0.022621 0.023330 0.023605 0.023384 0.022619 0.021281 0.019361 0.016878 0.013874 0.010420 0.006613 0.002574 -0.001558 -0.005628 -0.009474 -0.012934 -0.015855 -0.018099 -0.019555 -0.020141 -0.019811 -0.018561 -0.016427 -0.013487 -0.009857 -0.005688 -0.001162 0.003522 0.008152 0.012516 0.016412 0.019657 0.022100 0.023627 0.024170 0.023706 0.022266 0.019923 0.016798 0.013045 0.008847 0.004408 -0.000063 -0.004359 -0.008283 -0.011663 -0.014353 -0.016245 -0.017270 -0.017400 -0.016651 -0.015074 -0.012758 -0.009820 -0.006399 -0.002649 0.001272 0.005206 0.009006 0.012540 0.015699 0.018395 0.020569 0.022184 0.023233 0.023729 0.023706 0.023216 0.022322 0.021097 0.019618 0.017962 0.016201 0.014401 0.012620 0.010906 0.009296 0.007818 0.006489 0.005317 0.004303 0.003442 0.002722 0.002131 0.001652 0.001271 0.000972 0.000739 0.000560 0.000424 0.000320 0.000241 0.000182 0.000137 0.000103 0.000077 0.000058 0.000044 0.000034 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000031 0.000042 0.000058 0.000079 0.000106 0.000142 0.000189 0.000251 0.000334 0.000445 0.000591 0.000783 0.001034 0.001357 0.001769 0.002285 0.002921 0.003693 0.004613 0.005689 0.006923 0.008311 0.009842 0.011495 0.013238 0.015031 0.016825 0.018559 0.020168 0.021578 0.022713 0.023499 0.023864 0.023746 0.023096 0.021885 0.020103 0.017764 0.014911 0.011612 0.007960 0.004073 0.000088 -0.003843 -0.007561 -0.010907 -0.013728 -0.015890 -0.017281 -0.017820 -0.017462 -0.016201 -0.014072 -0.011150 -0.007550 -0.003420 0.001063 0.005701 0.010286 0.014610 0.018471 0.021693 0.024123 0.025652 0.026209 0.025774 0.024373 0.022082 0.019015 0.015326 0.011193 0.006816 0.002401 -0.001849 -0.005740 -0.009102 -0.011794 -0.013709 -0.014780 -0.014979 -0.014322 -0.012860 -0.010680 -0.007896 -0.004646 -0.001078 0.002651 0.006389 0.009993 0.013335 0.016308 0.018829 0.020840 0.022310 0.023231 0.023618 0.023506 0.022946 0.022002 0.020744 0.019247 0.017587 0.015833 0.014049 0.012290 0.010604 0.009025 0.007578 0.006281 0.005140 0.004154 0.003319 0.002622 0.002051 0.001589 0.001222 0.000934 0.000710 0.000538 0.000407 0.000307 0.000232 0.000174 0.000131 0.000099 0.000075 0.000057 0.000043 0.000033 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000040 0.000056 0.000076 0.000103 0.000138 0.000185 0.000245 0.000326 0.000432 0.000573 0.000759 0.001001 0.001314 0.001713 0.002213 0.002832 0.003583 0.004481 0.005532 0.006742 0.008106 0.009614 0.011246 0.012973 0.014758 0.016551 0.018295 0.019926 0.021373 0.022561 0.023417 0.023869 0.023856 0.023329 0.022256 0.020628 0.018456 0.015780 0.012665 0.009199 0.005497 0.001692 -0.002069 -0.005632 -0.008840 -0.011544 -0.013614 -0.014938 -0.015438 -0.015068 -0.013822 -0.011731 -0.008868 -0.005345 -0.001305 0.003080 0.007617 0.012104 0.016336 0.020118 0.023277 0.025665 0.027173 0.027734 0.027326 0.025976 0.023754 0.020774 0.017182 0.013154 0.008884 0.004570 0.000413 -0.003401 -0.006706 -0.009364 -0.011273 -0.012366 -0.012619 -0.012045 -0.010697 -0.008658 -0.006040 -0.002975 0.000392 0.003910 0.007432 0.010819 0.013949 0.016720 0.019052 0.020891 0.022209 0.022999 0.023279 0.023083 0.022462 0.021478 0.020200 0.018701 0.017053 0.015323 0.013572 0.011853 0.010209 0.008675 0.007274 0.006020 0.004919 0.003971 0.003168 0.002500 0.001953 0.001513 0.001162 0.000888 0.000675 0.000511 0.000386 0.000292 0.000220 0.000166 0.000125 0.000094 0.000071 0.000054 0.000041 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000013 0.000019 0.000027 0.000038 0.000053 0.000073 0.000099 0.000133 0.000178 0.000236 0.000313 0.000415 0.000549 0.000727 0.000958 0.001257 0.001638 0.002118 0.002712 0.003435 0.004301 0.005317 0.006489 0.007815 0.009284 0.010880 0.012574 0.014331 0.016106 0.017843 0.019481 0.020950 0.022178 0.023094 0.023627 0.023716 0.023313 0.022386 0.020921 0.018931 0.016450 0.013539 0.010283 0.006790 0.003189 -0.000380 -0.003768 -0.006822 -0.009400 -0.011373 -0.012635 -0.013107 -0.012743 -0.011537 -0.009519 -0.006756 -0.003356 0.000545 0.004779 0.009163 0.013499 0.017592 0.021252 0.024311 0.026627 0.028095 0.028648 0.028267 0.026975 0.024840 0.021971 0.018509 0.014624 0.010502 0.006334 0.002314 -0.001380 -0.004587 -0.007176 -0.009046 -0.010137 -0.010423 -0.009920 -0.008678 -0.006778 -0.004328 -0.001455 0.001701 0.004997 0.008290 0.011449 0.014356 0.016916 0.019053 0.020717 0.021882 0.022544 0.022722 0.022451 0.021779 0.020768 0.019485 0.017999 0.016379 0.014689 0.012986 0.011322 0.009736 0.008260 0.006915 0.005714 0.004662 0.003758 0.002995 0.002360 0.001842 0.001425 0.001094 0.000835 0.000635 0.000481 0.000363 0.000274 0.000207 0.000156 0.000118 0.000089 0.000067 0.000051 0.000039 0.000030 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000025 0.000035 0.000050 0.000069 0.000094 0.000127 0.000169 0.000225 0.000297 0.000393 0.000520 0.000687 0.000906 0.001188 0.001549 0.002004 0.002568 0.003256 0.004081 0.005054 0.006177 0.007452 0.008869 0.010412 0.012058 0.013772 0.015511 0.017224 0.018851 0.020327 0.021582 0.022545 0.023149 0.023335 0.023053 0.022271 0.020975 0.019173 0.016897 0.014203 0.011171 0.007904 0.004521 0.001158 -0.002042 -0.004934 -0.007382 -0.009260 -0.010466 -0.010923 -0.010587 -0.009449 -0.007536 -0.004912 -0.001678 0.002036 0.006072 0.010253 0.014392 0.018300 0.021798 0.024723 0.026941 0.028349 0.028885 0.028527 0.027300 0.025267 0.022532 0.019230 0.015522 0.011586 0.007605 0.003763 0.000231 -0.002839 -0.005321 -0.007121 -0.008181 -0.008479 -0.008030 -0.006881 -0.005113 -0.002827 -0.000145 0.002799 0.005869 0.008930 0.011856 0.014539 0.016886 0.018828 0.020319 0.021336 0.021878 0.021962 0.021626 0.020916 0.019893 0.018619 0.017161 0.015584 0.013949 0.012310 0.010714 0.009198 0.007791 0.006512 0.005373 0.004378 0.003524 0.002805 0.002208 0.001721 0.001331 0.001021 0.000779 0.000591 0.000448 0.000338 0.000255 0.000192 0.000145 0.000110 0.000083 0.000063 0.000048 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000016 0.000023 0.000033 0.000047 0.000065 0.000089 0.000119 0.000159 0.000211 0.000279 0.000368 0.000487 0.000643 0.000847 0.001111 0.001449 0.001875 0.002405 0.003053 0.003832 0.004752 0.005818 0.007031 0.008383 0.009862 0.011444 0.013099 0.014787 0.016459 0.018060 0.019527 0.020793 0.021790 0.022454 0.022726 0.022558 0.021917 0.020787 0.019175 0.017107 0.014636 0.011835 0.008800 0.005644 0.002494 -0.000514 -0.003242 -0.005560 -0.007349 -0.008510 -0.008968 -0.008680 -0.007636 -0.005860 -0.003412 -0.000384 0.003101 0.006893 0.010827 0.014726 0.018410 0.021710 0.024471 0.026566 0.027897 0.028406 0.028071 0.026914 0.024996 0.022415 0.019299 0.015799 0.012084 0.008327 0.004702 0.001370 -0.001526 -0.003867 -0.005565 -0.006567 -0.006852 -0.006436 -0.005365 -0.003716 -0.001585 0.000912 0.003650 0.006497 0.009329 0.012027 0.014488 0.016627 0.018380 0.019706 0.020584 0.021015 0.021018 0.020630 0.019897 0.018874 0.017624 0.016209 0.014690 0.013124 0.011562 0.010046 0.008610 0.007282 0.006078 0.005007 0.004074 0.003275 0.002603 0.002047 0.001595 0.001232 0.000945 0.000720 0.000547 0.000414 0.000313 0.000236 0.000178 0.000135 0.000102 0.000077 0.000059 0.000045 0.000034 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000014 0.000021 0.000030 0.000043 0.000060 0.000082 0.000111 0.000148 0.000196 0.000258 0.000341 0.000450 0.000595 0.000783 0.001028 0.001341 0.001737 0.002230 0.002834 0.003562 0.004423 0.005424 0.006566 0.007845 0.009247 0.010754 0.012336 0.013958 0.015575 0.017133 0.018575 0.019837 0.020854 0.021564 0.021910 0.021845 0.021336 0.020366 0.018938 0.017076 0.014826 0.012255 0.009453 0.006524 0.003588 0.000772 -0.001796 -0.003990 -0.005698 -0.006825 -0.007301 -0.007083 -0.006158 -0.004549 -0.002308 0.000478 0.003696 0.007207 0.010856 0.014477 0.017902 0.020973 0.023545 0.025496 0.026736 0.027208 0.026894 0.025812 0.024021 0.021611 0.018702 0.015437 0.011973 0.008473 0.005099 0.002001 -0.000687 -0.002854 -0.004421 -0.005336 -0.005584 -0.005180 -0.004169 -0.002622 -0.000632 0.001692 0.004232 0.006867 0.009479 0.011957 0.014205 0.016146 0.017721 0.018892 0.019644 0.019977 0.019914 0.019488 0.018745 0.017738 0.016526 0.015167 0.013719 0.012234 0.010759 0.009333 0.007987 0.006744 0.005621 0.004625 0.003758 0.003018 0.002396 0.001883 0.001465 0.001131 0.000867 0.000661 0.000502 0.000380 0.000287 0.000217 0.000164 0.000124 0.000094 0.000071 0.000054 0.000041 0.000031 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000019 0.000028 0.000039 0.000055 0.000075 0.000101 0.000135 0.000179 0.000237 0.000312 0.000413 0.000545 0.000718 0.000942 0.001230 0.001594 0.002049 0.002606 0.003279 0.004077 0.005008 0.006073 0.007269 0.008586 0.010007 0.011506 0.013049 0.014596 0.016098 0.017500 0.018742 0.019763 0.020504 0.020910 0.020935 0.020546 0.019725 0.018472 0.016808 0.014772 0.012426 0.009851 0.007145 0.004417 0.001786 -0.000628 -0.002707 -0.004345 -0.005453 -0.005963 -0.005833 -0.005050 -0.003632 -0.001627 0.000888 0.003808 0.007005 0.010337 0.013650 0.016790 0.019606 0.021966 0.023757 0.024893 0.025322 0.025027 0.024025 0.022369 0.020144 0.017461 0.014453 0.011265 0.008049 0.004954 0.002120 -0.000331 -0.002297 -0.003704 -0.004508 -0.004695 -0.004281 -0.003309 -0.001847 0.000018 0.002184 0.004542 0.006977 0.009382 0.011653 0.013702 0.015459 0.016869 0.017901 0.018540 0.018791 0.018675 0.018226 0.017487 0.016511 0.015350 0.014060 0.012693 0.011299 0.009920 0.008591 0.007341 0.006190 0.005152 0.004234 0.003437 0.002757 0.002187 0.001718 0.001337 0.001032 0.000791 0.000604 0.000459 0.000348 0.000263 0.000199 0.000151 0.000115 0.000087 0.000066 0.000050 0.000038 0.000029 0.000021 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000017 0.000025 0.000035 0.000049 0.000068 0.000092 0.000122 0.000162 0.000214 0.000283 0.000374 0.000494 0.000651 0.000856 0.001118 0.001450 0.001865 0.002374 0.002990 0.003724 0.004581 0.005564 0.006673 0.007897 0.009223 0.010629 0.012083 0.013548 0.014980 0.016328 0.017536 0.018546 0.019303 0.019754 0.019855 0.019571 0.018886 0.017795 0.016316 0.014483 0.012351 0.009994 0.007500 0.004971 0.002516 0.000247 -0.001728 -0.003309 -0.004411 -0.004970 -0.004945 -0.004323 -0.003117 -0.001370 0.000850 0.003447 0.006307 0.009298 0.012281 0.015112 0.017656 0.019788 0.021405 0.022429 0.022809 0.022532 0.021612 0.020098 0.018069 0.015627 0.012892 0.010000 0.007089 0.004296 0.001749 -0.000440 -0.002180 -0.003405 -0.004076 -0.004181 -0.003736 -0.002785 -0.001389 0.000369 0.002395 0.004586 0.006839 0.009052 0.011132 0.012999 0.014587 0.015849 0.016757 0.017300 0.017484 0.017331 0.016874 0.016154 0.015219 0.014121 0.012909 0.011634 0.010338 0.009062 0.007836 0.006686 0.005631 0.004681 0.003842 0.003116 0.002498 0.001981 0.001555 0.001211 0.000935 0.000718 0.000548 0.000417 0.000317 0.000240 0.000182 0.000139 0.000106 0.000080 0.000061 0.000046 0.000035 0.000026 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000022 0.000031 0.000044 0.000060 0.000082 0.000109 0.000145 0.000192 0.000254 0.000336 0.000444 0.000586 0.000770 0.001007 0.001307 0.001682 0.002144 0.002703 0.003370 0.004151 0.005051 0.006068 0.007195 0.008421 0.009726 0.011082 0.012457 0.013808 0.015089 0.016249 0.017235 0.017992 0.018472 0.018633 0.018440 0.017874 0.016931 0.015621 0.013977 0.012046 0.009893 0.007599 0.005256 0.002965 0.000828 -0.001054 -0.002589 -0.003698 -0.004320 -0.004415 -0.003968 -0.002989 -0.001515 0.000393 0.002652 0.005158 0.007792 0.010429 0.012939 0.015197 0.017091 0.018525 0.019429 0.019758 0.019498 0.018662 0.017295 0.015469 0.013276 0.010827 0.008245 0.005654 0.003180 0.000937 -0.000973 -0.002470 -0.003494 -0.004012 -0.004017 -0.003524 -0.002574 -0.001228 0.000441 0.002344 0.004387 0.006475 0.008514 0.010421 0.012122 0.013559 0.014690 0.015492 0.015955 0.016089 0.015914 0.015461 0.014772 0.013891 0.012864 0.011740 0.010562 0.009371 0.008201 0.007081 0.006034 0.005075 0.004214 0.003457 0.002801 0.002245 0.001780 0.001398 0.001089 0.000843 0.000648 0.000496 0.000378 0.000288 0.000219 0.000167 0.000128 0.000097 0.000074 0.000057 0.000043 0.000032 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000038 0.000053 0.000072 0.000096 0.000128 0.000170 0.000225 0.000298 0.000395 0.000522 0.000687 0.000899 0.001168 0.001504 0.001919 0.002422 0.003022 0.003728 0.004542 0.005466 0.006495 0.007617 0.008816 0.010069 0.011344 0.012606 0.013811 0.014911 0.015859 0.016603 0.017098 0.017302 0.017183 0.016720 0.015907 0.014752 0.013280 0.011533 0.009569 0.007460 0.005290 0.003149 0.001132 -0.000670 -0.002171 -0.003297 -0.003992 -0.004216 -0.003954 -0.003212 -0.002021 -0.000432 0.001479 0.003623 0.005893 0.008177 0.010358 0.012324 0.013974 0.015223 0.016005 0.016280 0.016035 0.015284 0.014067 0.012447 0.010509 0.008353 0.006087 0.003826 0.001680 -0.000248 -0.001868 -0.003108 -0.003919 -0.004272 -0.004162 -0.003606 -0.002644 -0.001329 0.000267 0.002064 0.003976 0.005916 0.007800 0.009551 0.011105 0.012409 0.013427 0.014139 0.014539 0.014637 0.014453 0.014018 0.013371 0.012551 0.011604 0.010573 0.009497 0.008413 0.007352 0.006340 0.005395 0.004533 0.003761 0.003082 0.002497 0.002001 0.001588 0.001248 0.000974 0.000755 0.000582 0.000447 0.000342 0.000262 0.000200 0.000153 0.000117 0.000090 0.000069 0.000053 0.000040 0.000030 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000012 0.000017 0.000023 0.000033 0.000045 0.000062 0.000083 0.000111 0.000149 0.000198 0.000263 0.000349 0.000461 0.000608 0.000796 0.001035 0.001334 0.001702 0.002150 0.002686 0.003317 0.004048 0.004879 0.005807 0.006824 0.007916 0.009061 0.010233 0.011398 0.012518 0.013550 0.014449 0.015167 0.015662 0.015895 0.015834 0.015458 0.014758 0.013739 0.012422 0.010842 0.009051 0.007112 0.005099 0.003095 0.001185 -0.000547 -0.002024 -0.003176 -0.003950 -0.004309 -0.004236 -0.003734 -0.002827 -0.001560 0.000004 0.001786 0.003692 0.005623 0.007476 0.009150 0.010557 0.011619 0.012278 0.012500 0.012271 0.011605 0.010537 0.009123 0.007441 0.005577 0.003630 0.001701 -0.000114 -0.001723 -0.003048 -0.004027 -0.004617 -0.004797 -0.004563 -0.003933 -0.002945 -0.001650 -0.000112 0.001594 0.003392 0.005202 0.006948 0.008561 0.009985 0.011173 0.012095 0.012733 0.013085 0.013161 0.012980 0.012574 0.011976 0.011226 0.010364 0.009428 0.008457 0.007481 0.006529 0.005623 0.004780 0.004012 0.003326 0.002725 0.002207 0.001769 0.001405 0.001106 0.000865 0.000673 0.000521 0.000401 0.000309 0.000237 0.000182 0.000140 0.000108 0.000083 0.000064 0.000049 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000028 0.000039 0.000053 0.000072 0.000096 0.000129 0.000172 0.000229 0.000305 0.000404 0.000533 0.000699 0.000909 0.001172 0.001497 0.001892 0.002366 0.002925 0.003574 0.004314 0.005144 0.006056 0.007039 0.008076 0.009141 0.010206 0.011236 0.012192 0.013032 0.013714 0.014197 0.014445 0.014426 0.014120 0.013516 0.012616 0.011437 0.010008 0.008372 0.006587 0.004718 0.002838 0.001024 -0.000648 -0.002107 -0.003290 -0.004147 -0.004642 -0.004757 -0.004491 -0.003864 -0.002911 -0.001687 -0.000260 0.001290 0.002875 0.004407 0.005796 0.006964 0.007844 0.008384 0.008553 0.008340 0.007757 0.006836 0.005626 0.004195 0.002620 0.000987 -0.000616 -0.002103 -0.003396 -0.004428 -0.005146 -0.005516 -0.005519 -0.005157 -0.004447 -0.003426 -0.002140 -0.000648 0.000982 0.002679 0.004374 0.005998 0.007491 0.008801 0.009889 0.010730 0.011309 0.011626 0.011691 0.011525 0.011154 0.010613 0.009937 0.009162 0.008324 0.007457 0.006588 0.005743 0.004941 0.004196 0.003519 0.002916 0.002388 0.001934 0.001552 0.001234 0.000974 0.000764 0.000596 0.000463 0.000359 0.000277 0.000214 0.000166 0.000128 0.000100 0.000077 0.000060 0.000046 0.000035 0.000027 0.000020 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000023 0.000033 0.000045 0.000061 0.000083 0.000111 0.000149 0.000199 0.000265 0.000351 0.000464 0.000608 0.000792 0.001021 0.001305 0.001650 0.002065 0.002555 0.003125 0.003778 0.004512 0.005323 0.006200 0.007128 0.008086 0.009049 0.009985 0.010860 0.011635 0.012272 0.012732 0.012982 0.012993 0.012742 0.012218 0.011421 0.010362 0.009066 0.007571 0.005925 0.004186 0.002418 0.000691 -0.000929 -0.002375 -0.003590 -0.004528 -0.005155 -0.005450 -0.005412 -0.005052 -0.004402 -0.003504 -0.002416 -0.001208 0.000046 0.001269 0.002385 0.003325 0.004029 0.004455 0.004575 0.004378 0.003877 0.003097 0.002084 0.000896 -0.000400 -0.001728 -0.003014 -0.004184 -0.005171 -0.005919 -0.006384 -0.006537 -0.006368 -0.005878 -0.005087 -0.004027 -0.002743 -0.001290 0.000274 0.001884 0.003477 0.004994 0.006380 0.007592 0.008595 0.009368 0.009901 0.010193 0.010258 0.010112 0.009784 0.009303 0.008703 0.008017 0.007276 0.006511 0.005746 0.005004 0.004301 0.003650 0.003059 0.002534 0.002075 0.001682 0.001350 0.001076 0.000851 0.000670 0.000525 0.000410 0.000320 0.000249 0.000193 0.000151 0.000117 0.000092 0.000072 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000028 0.000038 0.000052 0.000071 0.000096 0.000128 0.000172 0.000229 0.000304 0.000401 0.000526 0.000684 0.000882 0.001127 0.001426 0.001785 0.002211 0.002707 0.003277 0.003920 0.004633 0.005406 0.006229 0.007082 0.007943 0.008785 0.009575 0.010280 0.010865 0.011294 0.011537 0.011564 0.011355 0.010897 0.010187 0.009233 0.008056 0.006686 0.005165 0.003544 0.001879 0.000230 -0.001340 -0.002774 -0.004020 -0.005034 -0.005783 -0.006248 -0.006422 -0.006314 -0.005945 -0.005353 -0.004585 -0.003697 -0.002754 -0.001821 -0.000963 -0.000238 0.000303 0.000622 0.000695 0.000516 0.000092 -0.000551 -0.001377 -0.002334 -0.003364 -0.004404 -0.005390 -0.006259 -0.006955 -0.007433 -0.007657 -0.007606 -0.007272 -0.006660 -0.005789 -0.004691 -0.003407 -0.001985 -0.000480 0.001052 0.002555 0.003976 0.005268 0.006394 0.007324 0.008041 0.008537 0.008815 0.008885 0.008767 0.008484 0.008066 0.007541 0.006942 0.006296 0.005629 0.004964 0.004319 0.003710 0.003146 0.002636 0.002183 0.001788 0.001450 0.001166 0.000931 0.000739 0.000584 0.000460 0.000361 0.000283 0.000222 0.000174 0.000136 0.000107 0.000084 0.000067 0.000052 0.000041 0.000032 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000024 0.000033 0.000045 0.000061 0.000083 0.000111 0.000148 0.000197 0.000262 0.000345 0.000452 0.000587 0.000756 0.000966 0.001221 0.001529 0.001895 0.002322 0.002815 0.003372 0.003992 0.004668 0.005389 0.006140 0.006902 0.007649 0.008354 0.008987 0.009515 0.009907 0.010134 0.010168 0.009989 0.009583 0.008947 0.008085 0.007012 0.005755 0.004347 0.002834 0.001263 -0.000311 -0.001834 -0.003255 -0.004526 -0.005607 -0.006466 -0.007083 -0.007450 -0.007571 -0.007461 -0.007149 -0.006673 -0.006081 -0.005424 -0.004758 -0.004137 -0.003610 -0.003220 -0.002998 -0.002966 -0.003128 -0.003478 -0.003994 -0.004644 -0.005385 -0.006168 -0.006939 -0.007645 -0.008234 -0.008661 -0.008889 -0.008891 -0.008650 -0.008164 -0.007440 -0.006497 -0.005364 -0.004080 -0.002688 -0.001236 0.000225 0.001647 0.002982 0.004191 0.005241 0.006108 0.006778 0.007245 0.007514 0.007595 0.007506 0.007271 0.006914 0.006464 0.005948 0.005392 0.004818 0.004246 0.003692 0.003170 0.002688 0.002251 0.001865 0.001528 0.001241 0.000999 0.000800 0.000637 0.000505 0.000400 0.000317 0.000250 0.000197 0.000156 0.000123 0.000098 0.000077 0.000061 0.000049 0.000038 0.000030 0.000023 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000040 0.000054 0.000072 0.000096 0.000128 0.000170 0.000225 0.000296 0.000386 0.000501 0.000644 0.000821 0.001037 0.001298 0.001609 0.001973 0.002394 0.002872 0.003406 0.003990 0.004615 0.005269 0.005935 0.006591 0.007212 0.007772 0.008241 0.008592 0.008796 0.008828 0.008670 0.008307 0.007733 0.006950 0.005970 0.004813 0.003509 0.002096 0.000614 -0.000888 -0.002365 -0.003769 -0.005057 -0.006192 -0.007145 -0.007895 -0.008431 -0.008754 -0.008875 -0.008813 -0.008601 -0.008273 -0.007874 -0.007449 -0.007041 -0.006693 -0.006438 -0.006304 -0.006308 -0.006453 -0.006733 -0.007131 -0.007619 -0.008162 -0.008718 -0.009244 -0.009695 -0.010030 -0.010214 -0.010216 -0.010017 -0.009607 -0.008986 -0.008163 -0.007157 -0.005997 -0.004715 -0.003353 -0.001952 -0.000558 0.000788 0.002045 0.003178 0.004160 0.004972 0.005601 0.006045 0.006309 0.006404 0.006346 0.006157 0.005860 0.005481 0.005043 0.004570 0.004083 0.003597 0.003127 0.002684 0.002276 0.001907 0.001580 0.001296 0.001054 0.000850 0.000682 0.000546 0.000435 0.000347 0.000276 0.000220 0.000175 0.000139 0.000111 0.000089 0.000071 0.000056 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000020 0.000027 0.000036 0.000048 0.000064 0.000084 0.000112 0.000147 0.000194 0.000253 0.000329 0.000425 0.000545 0.000693 0.000874 0.001093 0.001354 0.001661 0.002017 0.002422 0.002877 0.003376 0.003912 0.004475 0.005050 0.005619 0.006159 0.006647 0.007057 0.007364 0.007541 0.007567 0.007422 0.007092 0.006570 0.005856 0.004959 0.003894 0.002686 0.001365 -0.000031 -0.001463 -0.002890 -0.004269 -0.005564 -0.006740 -0.007768 -0.008628 -0.009308 -0.009805 -0.010124 -0.010281 -0.010298 -0.010203 -0.010031 -0.009818 -0.009599 -0.009407 -0.009272 -0.009214 -0.009247 -0.009375 -0.009591 -0.009882 -0.010224 -0.010589 -0.010942 -0.011248 -0.011473 -0.011583 -0.011550 -0.011354 -0.010980 -0.010424 -0.009687 -0.008782 -0.007726 -0.006547 -0.005275 -0.003945 -0.002596 -0.001265 0.000008 0.001191 0.002254 0.003175 0.003936 0.004529 0.004954 0.005215 0.005323 0.005295 0.005150 0.004909 0.004595 0.004230 0.003834 0.003425 0.003017 0.002623 0.002252 0.001910 0.001601 0.001327 0.001090 0.000888 0.000718 0.000578 0.000464 0.000372 0.000298 0.000239 0.000192 0.000154 0.000124 0.000099 0.000080 0.000064 0.000051 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000044 0.000057 0.000075 0.000098 0.000129 0.000168 0.000217 0.000280 0.000360 0.000458 0.000581 0.000730 0.000912 0.001129 0.001385 0.001683 0.002024 0.002406 0.002828 0.003283 0.003762 0.004253 0.004739 0.005202 0.005621 0.005974 0.006236 0.006385 0.006400 0.006262 0.005959 0.005482 0.004829 0.004006 0.003025 0.001906 0.000675 -0.000639 -0.001999 -0.003372 -0.004720 -0.006010 -0.007209 -0.008292 -0.009239 -0.010035 -0.010675 -0.011161 -0.011501 -0.011713 -0.011817 -0.011839 -0.011808 -0.011751 -0.011694 -0.011661 -0.011668 -0.011725 -0.011835 -0.011994 -0.012189 -0.012402 -0.012610 -0.012785 -0.012900 -0.012927 -0.012842 -0.012624 -0.012259 -0.011738 -0.011060 -0.010230 -0.009260 -0.008170 -0.006983 -0.005728 -0.004436 -0.003140 -0.001874 -0.000670 0.000442 0.001438 0.002300 0.003014 0.003574 0.003981 0.004239 0.004361 0.004360 0.004255 0.004065 0.003810 0.003511 0.003184 0.002845 0.002507 0.002180 0.001872 0.001588 0.001332 0.001106 0.000909 0.000742 0.000602 0.000487 0.000393 0.000317 0.000255 0.000206 0.000167 0.000135 0.000109 0.000088 0.000071 0.000057 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000052 0.000068 0.000087 0.000113 0.000146 0.000187 0.000239 0.000303 0.000384 0.000484 0.000607 0.000756 0.000934 0.001145 0.001392 0.001675 0.001994 0.002347 0.002728 0.003131 0.003544 0.003955 0.004346 0.004700 0.004997 0.005216 0.005336 0.005338 0.005205 0.004923 0.004485 0.003887 0.003132 0.002229 0.001195 0.000049 -0.001182 -0.002470 -0.003784 -0.005092 -0.006363 -0.007570 -0.008687 -0.009694 -0.010578 -0.011331 -0.011949 -0.012439 -0.012811 -0.013079 -0.013262 -0.013383 -0.013461 -0.013517 -0.013569 -0.013628 -0.013704 -0.013798 -0.013905 -0.014017 -0.014118 -0.014190 -0.014213 -0.014165 -0.014026 -0.013778 -0.013406 -0.012903 -0.012263 -0.011489 -0.010588 -0.009574 -0.008465 -0.007283 -0.006054 -0.004806 -0.003567 -0.002367 -0.001233 -0.000190 0.000741 0.001546 0.002215 0.002743 0.003131 0.003386 0.003518 0.003541 0.003471 0.003326 0.003124 0.002882 0.002616 0.002339 0.002062 0.001794 0.001542 0.001309 0.001099 0.000913 0.000752 0.000615 0.000501 0.000406 0.000330 0.000267 0.000217 0.000177 0.000144 0.000117 0.000095 0.000077 0.000062 0.000050 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000018 0.000023 0.000030 0.000038 0.000048 0.000061 0.000078 0.000100 0.000127 0.000161 0.000203 0.000256 0.000321 0.000402 0.000501 0.000622 0.000767 0.000940 0.001142 0.001374 0.001637 0.001928 0.002245 0.002579 0.002923 0.003264 0.003591 0.003885 0.004131 0.004309 0.004401 0.004389 0.004258 0.003995 0.003592 0.003043 0.002352 0.001523 0.000569 -0.000493 -0.001643 -0.002855 -0.004104 -0.005362 -0.006602 -0.007799 -0.008929 -0.009974 -0.010918 -0.011752 -0.012471 -0.013076 -0.013572 -0.013971 -0.014284 -0.014526 -0.014713 -0.014860 -0.014979 -0.015081 -0.015170 -0.015247 -0.015310 -0.015350 -0.015357 -0.015317 -0.015214 -0.015032 -0.014757 -0.014377 -0.013883 -0.013271 -0.012541 -0.011697 -0.010749 -0.009710 -0.008599 -0.007435 -0.006242 -0.005044 -0.003867 -0.002736 -0.001673 -0.000700 0.000168 0.000917 0.001540 0.002036 0.002405 0.002654 0.002793 0.002835 0.002795 0.002689 0.002532 0.002341 0.002127 0.001904 0.001680 0.001463 0.001258 0.001069 0.000899 0.000748 0.000617 0.000506 0.000413 0.000337 0.000275 0.000224 0.000183 0.000150 0.000123 0.000100 0.000082 0.000066 0.000054 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000035 0.000045 0.000056 0.000071 0.000089 0.000111 0.000139 0.000173 0.000216 0.000268 0.000333 0.000412 0.000509 0.000626 0.000766 0.000929 0.001118 0.001332 0.001570 0.001829 0.002103 0.002385 0.002666 0.002933 0.003174 0.003373 0.003514 0.003580 0.003556 0.003426 0.003180 0.002809 0.002307 0.001675 0.000917 0.000041 -0.000940 -0.002007 -0.003140 -0.004319 -0.005518 -0.006715 -0.007886 -0.009009 -0.010068 -0.011045 -0.011931 -0.012719 -0.013407 -0.013997 -0.014493 -0.014904 -0.015240 -0.015511 -0.015728 -0.015899 -0.016031 -0.016128 -0.016190 -0.016215 -0.016197 -0.016127 -0.015996 -0.015791 -0.015503 -0.015123 -0.014641 -0.014056 -0.013365 -0.012572 -0.011684 -0.010711 -0.009667 -0.008570 -0.007437 -0.006290 -0.005150 -0.004039 -0.002979 -0.001989 -0.001086 -0.000283 0.000410 0.000988 0.001450 0.001798 0.002039 0.002181 0.002238 0.002223 0.002149 0.002030 0.001881 0.001712 0.001534 0.001355 0.001181 0.001017 0.000865 0.000728 0.000607 0.000502 0.000413 0.000339 0.000277 0.000227 0.000186 0.000153 0.000126 0.000103 0.000085 0.000069 0.000056 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000041 0.000051 0.000063 0.000079 0.000097 0.000120 0.000148 0.000182 0.000224 0.000275 0.000338 0.000415 0.000509 0.000620 0.000751 0.000903 0.001075 0.001267 0.001476 0.001698 0.001926 0.002154 0.002370 0.002563 0.002721 0.002829 0.002872 0.002837 0.002710 0.002480 0.002139 0.001682 0.001106 0.000415 -0.000386 -0.001285 -0.002269 -0.003322 -0.004425 -0.005557 -0.006698 -0.007828 -0.008927 -0.009977 -0.010963 -0.011875 -0.012703 -0.013444 -0.014095 -0.014659 -0.015140 -0.015543 -0.015875 -0.016143 -0.016351 -0.016504 -0.016604 -0.016653 -0.016646 -0.016581 -0.016451 -0.016249 -0.015968 -0.015600 -0.015142 -0.014589 -0.013940 -0.013198 -0.012368 -0.011460 -0.010483 -0.009453 -0.008384 -0.007294 -0.006203 -0.005128 -0.004089 -0.003103 -0.002187 -0.001355 -0.000617 0.000020 0.000552 0.000978 0.001303 0.001532 0.001675 0.001742 0.001745 0.001697 0.001610 0.001495 0.001364 0.001224 0.001083 0.000945 0.000814 0.000694 0.000585 0.000489 0.000405 0.000335 0.000275 0.000226 0.000186 0.000154 0.000127 0.000104 0.000086 0.000071 0.000058 0.000047 0.000038 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000025 0.000030 0.000037 0.000046 0.000057 0.000070 0.000085 0.000104 0.000126 0.000153 0.000187 0.000227 0.000277 0.000338 0.000411 0.000499 0.000603 0.000723 0.000861 0.001014 0.001180 0.001357 0.001540 0.001721 0.001893 0.002046 0.002168 0.002248 0.002272 0.002228 0.002105 0.001891 0.001580 0.001164 0.000643 0.000016 -0.000711 -0.001530 -0.002432 -0.003401 -0.004423 -0.005481 -0.006557 -0.007632 -0.008690 -0.009712 -0.010686 -0.011599 -0.012441 -0.013208 -0.013894 -0.014499 -0.015024 -0.015470 -0.015842 -0.016142 -0.016373 -0.016539 -0.016639 -0.016674 -0.016642 -0.016541 -0.016366 -0.016113 -0.015777 -0.015356 -0.014846 -0.014247 -0.013562 -0.012795 -0.011953 -0.011045 -0.010084 -0.009083 -0.008057 -0.007022 -0.005994 -0.004990 -0.004026 -0.003117 -0.002277 -0.001516 -0.000844 -0.000264 0.000221 0.000611 0.000910 0.001125 0.001264 0.001337 0.001353 0.001325 0.001263 0.001177 0.001076 0.000967 0.000857 0.000749 0.000646 0.000552 0.000466 0.000391 0.000325 0.000269 0.000223 0.000184 0.000152 0.000126 0.000104 0.000086 0.000071 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000034 0.000041 0.000050 0.000061 0.000074 0.000090 0.000108 0.000130 0.000156 0.000188 0.000227 0.000274 0.000331 0.000400 0.000481 0.000575 0.000683 0.000804 0.000935 0.001074 0.001218 0.001360 0.001495 0.001613 0.001706 0.001762 0.001771 0.001722 0.001603 0.001407 0.001123 0.000749 0.000280 -0.000284 -0.000940 -0.001681 -0.002500 -0.003385 -0.004324 -0.005302 -0.006303 -0.007313 -0.008315 -0.009293 -0.010235 -0.011128 -0.011962 -0.012730 -0.013427 -0.014049 -0.014595 -0.015064 -0.015457 -0.015774 -0.016017 -0.016187 -0.016284 -0.016308 -0.016257 -0.016129 -0.015923 -0.015636 -0.015266 -0.014812 -0.014275 -0.013655 -0.012957 -0.012187 -0.011354 -0.010467 -0.009539 -0.008581 -0.007610 -0.006638 -0.005681 -0.004752 -0.003867 -0.003037 -0.002273 -0.001585 -0.000977 -0.000455 -0.000018 0.000335 0.000607 0.000806 0.000938 0.001012 0.001037 0.001024 0.000982 0.000918 0.000842 0.000758 0.000673 0.000589 0.000509 0.000436 0.000369 0.000311 0.000259 0.000216 0.000179 0.000148 0.000123 0.000102 0.000084 0.000070 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000030 0.000036 0.000044 0.000053 0.000064 0.000077 0.000092 0.000109 0.000130 0.000155 0.000185 0.000222 0.000266 0.000319 0.000382 0.000455 0.000538 0.000632 0.000734 0.000842 0.000953 0.001064 0.001167 0.001257 0.001326 0.001363 0.001361 0.001308 0.001197 0.001017 0.000762 0.000426 0.000007 -0.000496 -0.001083 -0.001748 -0.002485 -0.003285 -0.004138 -0.005032 -0.005953 -0.006888 -0.007823 -0.008744 -0.009638 -0.010493 -0.011300 -0.012050 -0.012737 -0.013356 -0.013904 -0.014378 -0.014776 -0.015097 -0.015343 -0.015510 -0.015601 -0.015614 -0.015549 -0.015405 -0.015180 -0.014875 -0.014488 -0.014021 -0.013476 -0.012856 -0.012166 -0.011413 -0.010607 -0.009757 -0.008875 -0.007974 -0.007066 -0.006165 -0.005284 -0.004435 -0.003630 -0.002879 -0.002192 -0.001575 -0.001033 -0.000567 -0.000178 0.000137 0.000381 0.000561 0.000684 0.000756 0.000787 0.000785 0.000757 0.000711 0.000653 0.000590 0.000524 0.000460 0.000399 0.000342 0.000291 0.000246 0.000206 0.000172 0.000144 0.000120 0.000099 0.000082 0.000068 0.000056 0.000046 0.000037 0.000030 0.000024 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000026 0.000031 0.000038 0.000046 0.000055 0.000066 0.000078 0.000092 0.000109 0.000128 0.000151 0.000179 0.000213 0.000253 0.000301 0.000357 0.000421 0.000493 0.000571 0.000654 0.000739 0.000823 0.000902 0.000969 0.001018 0.001041 0.001030 0.000977 0.000873 0.000711 0.000483 0.000186 -0.000185 -0.000631 -0.001151 -0.001742 -0.002399 -0.003116 -0.003882 -0.004690 -0.005526 -0.006381 -0.007240 -0.008093 -0.008926 -0.009730 -0.010494 -0.011210 -0.011871 -0.012471 -0.013004 -0.013467 -0.013858 -0.014173 -0.014412 -0.014573 -0.014656 -0.014660 -0.014586 -0.014432 -0.014200 -0.013889 -0.013500 -0.013037 -0.012501 -0.011898 -0.011233 -0.010513 -0.009749 -0.008949 -0.008125 -0.007289 -0.006452 -0.005627 -0.004826 -0.004058 -0.003334 -0.002663 -0.002051 -0.001505 -0.001026 -0.000616 -0.000273 0.000004 0.000220 0.000380 0.000491 0.000560 0.000593 0.000597 0.000579 0.000546 0.000504 0.000456 0.000406 0.000357 0.000311 0.000268 0.000229 0.000194 0.000164 0.000138 0.000115 0.000096 0.000080 0.000066 0.000055 0.000045 0.000036 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000022 0.000027 0.000033 0.000039 0.000047 0.000056 0.000066 0.000078 0.000091 0.000106 0.000124 0.000145 0.000170 0.000201 0.000237 0.000279 0.000328 0.000382 0.000441 0.000504 0.000568 0.000631 0.000690 0.000739 0.000773 0.000785 0.000769 0.000717 0.000622 0.000477 0.000276 0.000015 -0.000311 -0.000702 -0.001158 -0.001679 -0.002259 -0.002893 -0.003574 -0.004294 -0.005045 -0.005814 -0.006593 -0.007370 -0.008134 -0.008876 -0.009586 -0.010255 -0.010877 -0.011443 -0.011950 -0.012392 -0.012764 -0.013065 -0.013291 -0.013442 -0.013516 -0.013513 -0.013433 -0.013277 -0.013045 -0.012740 -0.012362 -0.011915 -0.011403 -0.010830 -0.010203 -0.009529 -0.008817 -0.008077 -0.007320 -0.006555 -0.005795 -0.005050 -0.004329 -0.003643 -0.003000 -0.002406 -0.001868 -0.001390 -0.000972 -0.000615 -0.000318 -0.000078 0.000110 0.000251 0.000349 0.000412 0.000444 0.000452 0.000441 0.000418 0.000387 0.000351 0.000314 0.000277 0.000242 0.000209 0.000180 0.000154 0.000131 0.000110 0.000093 0.000078 0.000065 0.000054 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000019 0.000023 0.000028 0.000034 0.000040 0.000048 0.000056 0.000065 0.000075 0.000087 0.000101 0.000117 0.000136 0.000159 0.000186 0.000218 0.000254 0.000295 0.000339 0.000386 0.000434 0.000481 0.000524 0.000559 0.000581 0.000585 0.000566 0.000517 0.000431 0.000303 0.000128 -0.000099 -0.000381 -0.000721 -0.001118 -0.001571 -0.002077 -0.002632 -0.003230 -0.003865 -0.004529 -0.005212 -0.005908 -0.006605 -0.007294 -0.007967 -0.008614 -0.009228 -0.009801 -0.010325 -0.010796 -0.011207 -0.011555 -0.011834 -0.012044 -0.012181 -0.012246 -0.012237 -0.012156 -0.012002 -0.011779 -0.011487 -0.011130 -0.010709 -0.010231 -0.009699 -0.009119 -0.008500 -0.007849 -0.007176 -0.006490 -0.005801 -0.005119 -0.004454 -0.003815 -0.003210 -0.002645 -0.002127 -0.001660 -0.001246 -0.000886 -0.000580 -0.000326 -0.000120 0.000041 0.000162 0.000247 0.000302 0.000332 0.000341 0.000336 0.000320 0.000296 0.000270 0.000242 0.000214 0.000188 0.000164 0.000142 0.000122 0.000104 0.000089 0.000075 0.000063 0.000053 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000024 0.000029 0.000034 0.000040 0.000047 0.000055 0.000063 0.000072 0.000082 0.000094 0.000109 0.000126 0.000147 0.000170 0.000198 0.000228 0.000261 0.000296 0.000331 0.000366 0.000396 0.000420 0.000434 0.000433 0.000412 0.000366 0.000290 0.000179 0.000028 -0.000167 -0.000410 -0.000701 -0.001042 -0.001432 -0.001869 -0.002349 -0.002868 -0.003420 -0.003999 -0.004598 -0.005209 -0.005825 -0.006437 -0.007037 -0.007617 -0.008170 -0.008687 -0.009164 -0.009592 -0.009967 -0.010284 -0.010539 -0.010728 -0.010851 -0.010907 -0.010894 -0.010814 -0.010668 -0.010458 -0.010187 -0.009856 -0.009470 -0.009032 -0.008547 -0.008022 -0.007463 -0.006877 -0.006275 -0.005663 -0.005051 -0.004448 -0.003863 -0.003303 -0.002775 -0.002286 -0.001840 -0.001439 -0.001086 -0.000781 -0.000522 -0.000307 -0.000134 0.000002 0.000104 0.000176 0.000223 0.000249 0.000259 0.000256 0.000244 0.000227 0.000207 0.000186 0.000166 0.000146 0.000128 0.000112 0.000097 0.000084 0.000072 0.000062 0.000052 0.000044 0.000036 0.000030 0.000024 0.000019 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000040 0.000046 0.000052 0.000059 0.000067 0.000076 0.000088 0.000101 0.000116 0.000134 0.000155 0.000178 0.000202 0.000228 0.000254 0.000278 0.000300 0.000316 0.000323 0.000318 0.000298 0.000256 0.000190 0.000095 -0.000034 -0.000200 -0.000406 -0.000653 -0.000943 -0.001275 -0.001647 -0.002057 -0.002501 -0.002975 -0.003473 -0.003990 -0.004520 -0.005055 -0.005590 -0.006116 -0.006627 -0.007116 -0.007576 -0.008000 -0.008382 -0.008718 -0.009001 -0.009229 -0.009398 -0.009506 -0.009552 -0.009537 -0.009461 -0.009326 -0.009134 -0.008886 -0.008587 -0.008239 -0.007846 -0.007413 -0.006945 -0.006449 -0.005931 -0.005400 -0.004862 -0.004326 -0.003801 -0.003293 -0.002809 -0.002355 -0.001937 -0.001558 -0.001219 -0.000923 -0.000667 -0.000451 -0.000272 -0.000129 -0.000016 0.000068 0.000128 0.000167 0.000189 0.000198 0.000196 0.000188 0.000175 0.000160 0.000144 0.000129 0.000114 0.000101 0.000089 0.000078 0.000068 0.000059 0.000051 0.000043 0.000037 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000034 0.000038 0.000043 0.000049 0.000055 0.000063 0.000071 0.000082 0.000094 0.000108 0.000124 0.000141 0.000159 0.000178 0.000197 0.000214 0.000229 0.000239 0.000242 0.000235 0.000215 0.000178 0.000121 0.000040 -0.000068 -0.000208 -0.000380 -0.000587 -0.000830 -0.001109 -0.001422 -0.001767 -0.002142 -0.002543 -0.002966 -0.003406 -0.003858 -0.004316 -0.004775 -0.005229 -0.005672 -0.006097 -0.006499 -0.006870 -0.007206 -0.007500 -0.007750 -0.007949 -0.008097 -0.008190 -0.008229 -0.008212 -0.008142 -0.008020 -0.007847 -0.007626 -0.007360 -0.007053 -0.006707 -0.006326 -0.005917 -0.005484 -0.005034 -0.004572 -0.004107 -0.003645 -0.003193 -0.002758 -0.002345 -0.001961 -0.001609 -0.001291 -0.001009 -0.000763 -0.000553 -0.000375 -0.000229 -0.000112 -0.000020 0.000048 0.000097 0.000128 0.000146 0.000153 0.000152 0.000145 0.000136 0.000124 0.000113 0.000101 0.000090 0.000080 0.000071 0.000063 0.000055 0.000049 0.000042 0.000037 0.000031 0.000026 0.000022 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000032 0.000036 0.000041 0.000046 0.000052 0.000059 0.000068 0.000077 0.000089 0.000101 0.000114 0.000128 0.000142 0.000156 0.000168 0.000178 0.000184 0.000184 0.000176 0.000157 0.000125 0.000077 0.000009 -0.000082 -0.000197 -0.000340 -0.000511 -0.000712 -0.000943 -0.001203 -0.001490 -0.001802 -0.002136 -0.002489 -0.002858 -0.003237 -0.003624 -0.004012 -0.004397 -0.004775 -0.005138 -0.005483 -0.005802 -0.006092 -0.006347 -0.006562 -0.006734 -0.006861 -0.006941 -0.006972 -0.006956 -0.006892 -0.006784 -0.006632 -0.006439 -0.006207 -0.005940 -0.005640 -0.005312 -0.004960 -0.004588 -0.004203 -0.003808 -0.003412 -0.003019 -0.002636 -0.002268 -0.001922 -0.001601 -0.001309 -0.001047 -0.000816 -0.000615 -0.000444 -0.000301 -0.000183 -0.000089 -0.000016 0.000039 0.000077 0.000101 0.000115 0.000120 0.000119 0.000114 0.000107 0.000098 0.000089 0.000080 0.000072 0.000064 0.000057 0.000051 0.000046 0.000041 0.000036 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000028 0.000031 0.000035 0.000039 0.000044 0.000050 0.000057 0.000066 0.000075 0.000085 0.000095 0.000106 0.000117 0.000127 0.000136 0.000142 0.000145 0.000144 0.000135 0.000119 0.000091 0.000050 -0.000006 -0.000080 -0.000175 -0.000291 -0.000431 -0.000595 -0.000784 -0.000996 -0.001231 -0.001487 -0.001762 -0.002052 -0.002356 -0.002669 -0.002990 -0.003312 -0.003634 -0.003950 -0.004256 -0.004547 -0.004818 -0.005064 -0.005280 -0.005464 -0.005610 -0.005717 -0.005784 -0.005810 -0.005794 -0.005738 -0.005644 -0.005512 -0.005346 -0.005148 -0.004920 -0.004665 -0.004387 -0.004089 -0.003775 -0.003450 -0.003119 -0.002786 -0.002456 -0.002137 -0.001831 -0.001545 -0.001281 -0.001042 -0.000829 -0.000643 -0.000482 -0.000346 -0.000232 -0.000139 -0.000064 -0.000007 0.000035 0.000065 0.000083 0.000093 0.000097 0.000096 0.000092 0.000086 0.000079 0.000072 0.000065 0.000058 0.000052 0.000047 0.000042 0.000038 0.000034 0.000031 0.000027 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000021 0.000024 0.000027 0.000030 0.000034 0.000038 0.000044 0.000050 0.000057 0.000065 0.000073 0.000082 0.000091 0.000099 0.000107 0.000113 0.000117 0.000119 0.000116 0.000109 0.000094 0.000071 0.000037 -0.000009 -0.000069 -0.000146 -0.000240 -0.000352 -0.000484 -0.000636 -0.000806 -0.000996 -0.001202 -0.001424 -0.001659 -0.001906 -0.002160 -0.002421 -0.002685 -0.002950 -0.003210 -0.003464 -0.003705 -0.003931 -0.004137 -0.004318 -0.004471 -0.004594 -0.004684 -0.004739 -0.004760 -0.004745 -0.004697 -0.004617 -0.004505 -0.004365 -0.004198 -0.004007 -0.003794 -0.003562 -0.003314 -0.003053 -0.002783 -0.002509 -0.002234 -0.001962 -0.001699 -0.001449 -0.001216 -0.001003 -0.000811 -0.000641 -0.000493 -0.000367 -0.000260 -0.000171 -0.000099 -0.000041 0.000003 0.000035 0.000057 0.000071 0.000078 0.000080 0.000079 0.000075 0.000070 0.000065 0.000059 0.000053 0.000048 0.000043 0.000039 0.000036 0.000032 0.000030 0.000027 0.000024 0.000022 0.000019 0.000016 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000027 0.000030 0.000034 0.000039 0.000044 0.000051 0.000058 0.000065 0.000072 0.000080 0.000086 0.000092 0.000097 0.000100 0.000101 0.000099 0.000092 0.000079 0.000060 0.000033 -0.000005 -0.000053 -0.000113 -0.000188 -0.000277 -0.000381 -0.000501 -0.000637 -0.000787 -0.000950 -0.001126 -0.001313 -0.001510 -0.001713 -0.001922 -0.002135 -0.002348 -0.002559 -0.002766 -0.002964 -0.003149 -0.003318 -0.003468 -0.003595 -0.003696 -0.003770 -0.003816 -0.003832 -0.003819 -0.003779 -0.003711 -0.003618 -0.003501 -0.003363 -0.003206 -0.003030 -0.002840 -0.002637 -0.002424 -0.002204 -0.001981 -0.001757 -0.001537 -0.001324 -0.001123 -0.000936 -0.000767 -0.000615 -0.000482 -0.000367 -0.000270 -0.000187 -0.000119 -0.000064 -0.000021 0.000012 0.000036 0.000052 0.000062 0.000067 0.000068 0.000067 0.000063 0.000059 0.000055 0.000050 0.000045 0.000041 0.000037 0.000034 0.000031 0.000028 0.000026 0.000024 0.000022 0.000020 0.000017 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000027 0.000030 0.000035 0.000040 0.000046 0.000052 0.000058 0.000065 0.000071 0.000077 0.000082 0.000086 0.000089 0.000089 0.000087 0.000081 0.000071 0.000056 0.000034 0.000005 -0.000033 -0.000081 -0.000139 -0.000208 -0.000289 -0.000383 -0.000488 -0.000604 -0.000732 -0.000869 -0.001015 -0.001169 -0.001328 -0.001493 -0.001661 -0.001830 -0.001999 -0.002164 -0.002324 -0.002474 -0.002611 -0.002733 -0.002836 -0.002919 -0.002979 -0.003016 -0.003029 -0.003019 -0.002985 -0.002929 -0.002853 -0.002758 -0.002645 -0.002517 -0.002376 -0.002222 -0.002059 -0.001888 -0.001712 -0.001533 -0.001354 -0.001178 -0.001010 -0.000850 -0.000703 -0.000571 -0.000453 -0.000351 -0.000264 -0.000190 -0.000128 -0.000077 -0.000036 -0.000004 0.000020 0.000037 0.000048 0.000055 0.000058 0.000059 0.000057 0.000055 0.000051 0.000048 0.000044 0.000040 0.000036 0.000033 0.000030 0.000027 0.000025 0.000023 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000027 0.000031 0.000036 0.000041 0.000046 0.000052 0.000058 0.000064 0.000069 0.000074 0.000078 0.000080 0.000081 0.000080 0.000075 0.000068 0.000056 0.000039 0.000016 -0.000013 -0.000049 -0.000094 -0.000147 -0.000209 -0.000280 -0.000360 -0.000449 -0.000546 -0.000651 -0.000763 -0.000880 -0.001003 -0.001130 -0.001261 -0.001393 -0.001525 -0.001656 -0.001782 -0.001902 -0.002012 -0.002110 -0.002193 -0.002259 -0.002308 -0.002338 -0.002348 -0.002340 -0.002313 -0.002268 -0.002207 -0.002130 -0.002040 -0.001938 -0.001825 -0.001704 -0.001574 -0.001440 -0.001301 -0.001160 -0.001020 -0.000882 -0.000751 -0.000627 -0.000514 -0.000412 -0.000323 -0.000246 -0.000181 -0.000126 -0.000081 -0.000044 -0.000015 0.000008 0.000025 0.000037 0.000045 0.000050 0.000051 0.000051 0.000050 0.000048 0.000045 0.000042 0.000039 0.000035 0.000032 0.000029 0.000027 0.000024 0.000023 0.000021 0.000020 0.000018 0.000016 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000028 0.000032 0.000036 0.000042 0.000047 0.000052 0.000058 0.000063 0.000067 0.000071 0.000074 0.000075 0.000075 0.000072 0.000067 0.000058 0.000045 0.000028 0.000006 -0.000021 -0.000055 -0.000094 -0.000140 -0.000193 -0.000253 -0.000319 -0.000392 -0.000470 -0.000554 -0.000642 -0.000735 -0.000831 -0.000930 -0.001032 -0.001134 -0.001235 -0.001334 -0.001428 -0.001515 -0.001592 -0.001658 -0.001711 -0.001750 -0.001774 -0.001782 -0.001776 -0.001754 -0.001719 -0.001671 -0.001611 -0.001540 -0.001460 -0.001372 -0.001277 -0.001177 -0.001072 -0.000965 -0.000857 -0.000749 -0.000643 -0.000542 -0.000448 -0.000363 -0.000286 -0.000220 -0.000164 -0.000116 -0.000077 -0.000045 -0.000019 0.000002 0.000017 0.000029 0.000037 0.000042 0.000045 0.000046 0.000045 0.000044 0.000042 0.000040 0.000038 0.000035 0.000032 0.000029 0.000027 0.000024 0.000022 0.000021 0.000019 0.000018 0.000016 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000028 0.000032 0.000037 0.000042 0.000047 0.000052 0.000056 0.000061 0.000065 0.000068 0.000070 0.000071 0.000070 0.000067 0.000061 0.000052 0.000039 0.000023 0.000003 -0.000021 -0.000050 -0.000084 -0.000123 -0.000166 -0.000214 -0.000267 -0.000324 -0.000385 -0.000450 -0.000518 -0.000590 -0.000664 -0.000740 -0.000817 -0.000895 -0.000970 -0.001043 -0.001110 -0.001171 -0.001223 -0.001264 -0.001295 -0.001314 -0.001321 -0.001316 -0.001300 -0.001273 -0.001236 -0.001190 -0.001135 -0.001074 -0.001006 -0.000934 -0.000857 -0.000778 -0.000697 -0.000615 -0.000533 -0.000454 -0.000379 -0.000309 -0.000245 -0.000189 -0.000141 -0.000101 -0.000067 -0.000040 -0.000017 0.000000 0.000014 0.000024 0.000031 0.000036 0.000039 0.000041 0.000041 0.000040 0.000039 0.000038 0.000036 0.000034 0.000032 0.000029 0.000027 0.000024 0.000022 0.000020 0.000019 0.000017 0.000016 0.000015 0.000013 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000025 0.000028 0.000032 0.000037 0.000041 0.000046 0.000051 0.000055 0.000059 0.000063 0.000066 0.000067 0.000068 0.000066 0.000063 0.000057 0.000048 0.000037 0.000023 0.000005 -0.000015 -0.000039 -0.000067 -0.000097 -0.000131 -0.000169 -0.000209 -0.000252 -0.000299 -0.000348 -0.000399 -0.000453 -0.000509 -0.000567 -0.000625 -0.000682 -0.000737 -0.000789 -0.000835 -0.000875 -0.000908 -0.000932 -0.000947 -0.000953 -0.000950 -0.000938 -0.000917 -0.000889 -0.000855 -0.000814 -0.000767 -0.000717 -0.000663 -0.000606 -0.000547 -0.000486 -0.000426 -0.000366 -0.000308 -0.000253 -0.000202 -0.000156 -0.000116 -0.000082 -0.000053 -0.000030 -0.000012 0.000003 0.000014 0.000022 0.000028 0.000032 0.000035 0.000036 0.000037 0.000037 0.000036 0.000035 0.000034 0.000032 0.000031 0.000029 0.000027 0.000024 0.000022 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000019 0.000021 0.000024 0.000028 0.000032 0.000036 0.000041 0.000045 0.000049 0.000054 0.000058 0.000061 0.000064 0.000065 0.000065 0.000064 0.000060 0.000055 0.000047 0.000037 0.000025 0.000011 -0.000005 -0.000024 -0.000045 -0.000069 -0.000094 -0.000122 -0.000151 -0.000183 -0.000217 -0.000254 -0.000292 -0.000333 -0.000374 -0.000417 -0.000459 -0.000500 -0.000539 -0.000574 -0.000604 -0.000629 -0.000648 -0.000660 -0.000665 -0.000663 -0.000655 -0.000640 -0.000619 -0.000594 -0.000564 -0.000530 -0.000493 -0.000453 -0.000412 -0.000369 -0.000326 -0.000282 -0.000239 -0.000198 -0.000158 -0.000122 -0.000090 -0.000062 -0.000038 -0.000019 -0.000004 0.000008 0.000017 0.000023 0.000028 0.000031 0.000033 0.000034 0.000034 0.000034 0.000033 0.000033 0.000032 0.000030 0.000029 0.000027 0.000026 0.000024 0.000022 0.000020 0.000018 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000021 0.000024 0.000028 0.000032 0.000036 0.000040 0.000044 0.000048 0.000052 0.000056 0.000060 0.000062 0.000063 0.000063 0.000061 0.000058 0.000053 0.000047 0.000039 0.000029 0.000019 0.000006 -0.000008 -0.000023 -0.000040 -0.000058 -0.000077 -0.000098 -0.000121 -0.000146 -0.000173 -0.000201 -0.000230 -0.000261 -0.000291 -0.000321 -0.000350 -0.000376 -0.000399 -0.000417 -0.000432 -0.000441 -0.000445 -0.000444 -0.000439 -0.000429 -0.000414 -0.000396 -0.000374 -0.000350 -0.000324 -0.000296 -0.000267 -0.000236 -0.000206 -0.000176 -0.000146 -0.000117 -0.000090 -0.000064 -0.000042 -0.000023 -0.000007 0.000006 0.000015 0.000022 0.000027 0.000030 0.000031 0.000032 0.000032 0.000032 0.000031 0.000031 0.000030 0.000029 0.000028 0.000027 0.000026 0.000024 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000027 0.000031 0.000035 0.000039 0.000043 0.000047 0.000051 0.000055 0.000058 0.000060 0.000061 0.000060 0.000059 0.000056 0.000052 0.000047 0.000041 0.000034 0.000026 0.000018 0.000008 -0.000002 -0.000013 -0.000025 -0.000039 -0.000053 -0.000069 -0.000087 -0.000106 -0.000126 -0.000148 -0.000169 -0.000191 -0.000211 -0.000230 -0.000247 -0.000261 -0.000271 -0.000279 -0.000282 -0.000282 -0.000279 -0.000272 -0.000262 -0.000250 -0.000235 -0.000218 -0.000200 -0.000181 -0.000161 -0.000140 -0.000120 -0.000099 -0.000079 -0.000059 -0.000041 -0.000024 -0.000009 0.000004 0.000014 0.000022 0.000028 0.000031 0.000033 0.000033 0.000033 0.000032 0.000031 0.000030 0.000029 0.000028 0.000027 0.000026 0.000025 0.000024 0.000023 0.000021 0.000020 0.000018 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000030 0.000034 0.000038 0.000042 0.000046 0.000049 0.000053 0.000055 0.000057 0.000057 0.000057 0.000056 0.000053 0.000050 0.000047 0.000043 0.000038 0.000033 0.000028 0.000022 0.000016 0.000009 0.000001 -0.000008 -0.000018 -0.000029 -0.000041 -0.000055 -0.000069 -0.000084 -0.000099 -0.000113 -0.000126 -0.000138 -0.000148 -0.000156 -0.000162 -0.000165 -0.000165 -0.000163 -0.000159 -0.000153 -0.000145 -0.000135 -0.000124 -0.000112 -0.000099 -0.000086 -0.000072 -0.000059 -0.000046 -0.000033 -0.000020 -0.000008 0.000003 0.000013 0.000022 0.000028 0.000033 0.000035 0.000037 0.000036 0.000035 0.000033 0.000032 0.000030 0.000028 0.000027 0.000026 0.000025 0.000024 0.000022 0.000021 0.000020 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000029 0.000033 0.000036 0.000040 0.000044 0.000047 0.000050 0.000052 0.000053 0.000053 0.000053 0.000052 0.000050 0.000048 0.000046 0.000044 0.000041 0.000038 0.000035 0.000033 0.000029 0.000025 0.000021 0.000015 0.000009 0.000001 -0.000007 -0.000017 -0.000027 -0.000037 -0.000046 -0.000056 -0.000064 -0.000071 -0.000077 -0.000081 -0.000084 -0.000084 -0.000084 -0.000081 -0.000078 -0.000073 -0.000067 -0.000060 -0.000052 -0.000044 -0.000035 -0.000027 -0.000019 -0.000010 -0.000002 0.000006 0.000013 0.000021 0.000027 0.000032 0.000036 0.000039 0.000039 0.000039 0.000037 0.000035 0.000033 0.000030 0.000028 0.000026 0.000024 0.000023 0.000022 0.000021 0.000020 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000028 0.000031 0.000034 0.000038 0.000041 0.000044 0.000046 0.000048 0.000048 0.000049 0.000048 0.000048 0.000047 0.000046 0.000044 0.000043 0.000042 0.000042 0.000041 0.000040 0.000038 0.000036 0.000034 0.000031 0.000026 0.000021 0.000015 0.000009 0.000003 -0.000004 -0.000010 -0.000016 -0.000021 -0.000025 -0.000028 -0.000030 -0.000031 -0.000031 -0.000030 -0.000028 -0.000025 -0.000022 -0.000018 -0.000013 -0.000008 -0.000003 0.000002 0.000007 0.000012 0.000016 0.000021 0.000026 0.000031 0.000035 0.000038 0.000040 0.000041 0.000040 0.000039 0.000037 0.000034 0.000031 0.000028 0.000026 0.000024 0.000022 0.000021 0.000019 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000029 0.000032 0.000035 0.000038 0.000040 0.000041 0.000043 0.000043 0.000043 0.000043 0.000043 0.000043 0.000042 0.000042 0.000042 0.000042 0.000043 0.000043 0.000043 0.000043 0.000043 0.000041 0.000039 0.000037 0.000033 0.000030 0.000026 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000020 0.000022 0.000025 0.000027 0.000030 0.000033 0.000035 0.000038 0.000039 0.000040 0.000040 0.000039 0.000037 0.000035 0.000032 0.000029 0.000026 0.000023 0.000021 0.000020 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000026 0.000029 0.000031 0.000034 0.000035 0.000037 0.000037 0.000038 0.000038 0.000038 0.000038 0.000038 0.000039 0.000039 0.000040 0.000041 0.000042 0.000043 0.000044 0.000045 0.000045 0.000045 0.000043 0.000042 0.000040 0.000037 0.000034 0.000032 0.000029 0.000027 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000020 0.000020 0.000021 0.000022 0.000024 0.000026 0.000027 0.000029 0.000030 0.000031 0.000032 0.000033 0.000035 0.000036 0.000038 0.000038 0.000038 0.000038 0.000036 0.000034 0.000031 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000026 0.000028 0.000029 0.000031 0.000031 0.000032 0.000032 0.000033 0.000033 0.000033 0.000034 0.000035 0.000035 0.000037 0.000038 0.000040 0.000041 0.000043 0.000044 0.000045 0.000044 0.000044 0.000043 0.000041 0.000040 0.000038 0.000037 0.000035 0.000034 0.000033 0.000032 0.000031 0.000030 0.000030 0.000029 0.000029 0.000029 0.000029 0.000030 0.000031 0.000032 0.000032 0.000033 0.000033 0.000033 0.000034 0.000034 0.000035 0.000035 0.000035 0.000035 0.000034 0.000032 0.000030 0.000028 0.000025 0.000022 0.000020 0.000018 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000020 0.000022 0.000024 0.000025 0.000026 0.000027 0.000027 0.000027 0.000028 0.000028 0.000029 0.000029 0.000030 0.000032 0.000033 0.000035 0.000037 0.000039 0.000040 0.000042 0.000042 0.000042 0.000042 0.000041 0.000040 0.000039 0.000038 0.000038 0.000037 0.000036 0.000036 0.000035 0.000034 0.000033 0.000032 0.000032 0.000031 0.000031 0.000032 0.000032 0.000032 0.000033 0.000032 0.000032 0.000032 0.000032 0.000032 0.000032 0.000032 0.000031 0.000031 0.000029 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000016 0.000018 0.000019 0.000020 0.000021 0.000022 0.000022 0.000022 0.000023 0.000023 0.000024 0.000024 0.000025 0.000026 0.000028 0.000030 0.000032 0.000034 0.000036 0.000037 0.000038 0.000038 0.000038 0.000038 0.000038 0.000037 0.000037 0.000036 0.000036 0.000036 0.000035 0.000035 0.000034 0.000033 0.000032 0.000031 0.000031 0.000031 0.000031 0.000031 0.000031 0.000031 0.000030 0.000030 0.000030 0.000029 0.000029 0.000028 0.000028 0.000027 0.000026 0.000025 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000018 0.000018 0.000019 0.000019 0.000020 0.000021 0.000022 0.000023 0.000025 0.000027 0.000029 0.000031 0.000032 0.000033 0.000034 0.000034 0.000034 0.000034 0.000033 0.000033 0.000033 0.000033 0.000033 0.000033 0.000033 0.000032 0.000031 0.000030 0.000030 0.000029 0.000029 0.000028 0.000028 0.000028 0.000028 0.000027 0.000027 0.000026 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000015 0.000015 0.000015 0.000016 0.000017 0.000018 0.000019 0.000021 0.000023 0.000024 0.000026 0.000027 0.000028 0.000029 0.000029 0.000029 0.000029 0.000029 0.000029 0.000029 0.000030 0.000030 0.000030 0.000030 0.000029 0.000028 0.000027 0.000027 0.000026 0.000026 0.000025 0.000025 0.000025 0.000024 0.000024 0.000023 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000019 0.000020 0.000022 0.000023 0.000023 0.000024 0.000024 0.000024 0.000024 0.000024 0.000025 0.000025 0.000025 0.000026 0.000026 0.000026 0.000025 0.000025 0.000024 0.000024 0.000023 0.000022 0.000022 0.000021 0.000021 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000020 0.000020 0.000021 0.000021 0.000022 0.000022 0.000022 0.000022 0.000021 0.000021 0.000020 0.000020 0.000019 0.000018 0.000018 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000018 0.000017 0.000016 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode18_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000018 0.000018 0.000019 0.000019 0.000020 0.000021 0.000021 0.000022 0.000022 0.000022 0.000022 0.000022 0.000021 0.000021 0.000021 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000018 0.000019 0.000020 0.000022 0.000022 0.000023 0.000023 0.000024 0.000024 0.000024 0.000024 0.000024 0.000025 0.000026 0.000026 0.000027 0.000028 0.000029 0.000029 0.000030 0.000030 0.000029 0.000029 0.000028 0.000028 0.000027 0.000027 0.000026 0.000025 0.000025 0.000024 0.000022 0.000021 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000016 0.000018 0.000019 0.000021 0.000023 0.000024 0.000026 0.000027 0.000028 0.000029 0.000030 0.000031 0.000032 0.000032 0.000032 0.000033 0.000033 0.000034 0.000035 0.000036 0.000037 0.000038 0.000039 0.000039 0.000039 0.000039 0.000039 0.000038 0.000038 0.000037 0.000036 0.000035 0.000034 0.000033 0.000032 0.000031 0.000029 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000019 0.000021 0.000024 0.000026 0.000028 0.000030 0.000032 0.000034 0.000035 0.000037 0.000038 0.000040 0.000041 0.000042 0.000042 0.000043 0.000044 0.000045 0.000046 0.000047 0.000048 0.000050 0.000051 0.000051 0.000052 0.000052 0.000052 0.000051 0.000050 0.000049 0.000048 0.000047 0.000046 0.000045 0.000043 0.000042 0.000040 0.000038 0.000036 0.000034 0.000031 0.000029 0.000027 0.000025 0.000023 0.000022 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000026 0.000028 0.000031 0.000034 0.000036 0.000039 0.000041 0.000044 0.000046 0.000048 0.000050 0.000051 0.000053 0.000054 0.000056 0.000057 0.000058 0.000060 0.000061 0.000063 0.000064 0.000066 0.000067 0.000068 0.000068 0.000068 0.000067 0.000067 0.000065 0.000064 0.000063 0.000061 0.000060 0.000058 0.000057 0.000055 0.000052 0.000050 0.000047 0.000044 0.000041 0.000038 0.000036 0.000033 0.000031 0.000029 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000028 0.000031 0.000034 0.000037 0.000041 0.000044 0.000047 0.000050 0.000054 0.000057 0.000059 0.000062 0.000064 0.000067 0.000069 0.000071 0.000073 0.000075 0.000076 0.000078 0.000080 0.000082 0.000084 0.000086 0.000087 0.000088 0.000088 0.000088 0.000088 0.000086 0.000085 0.000083 0.000082 0.000080 0.000078 0.000076 0.000074 0.000071 0.000068 0.000065 0.000061 0.000058 0.000054 0.000051 0.000047 0.000044 0.000042 0.000039 0.000037 0.000035 0.000032 0.000029 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000029 0.000033 0.000036 0.000040 0.000044 0.000048 0.000052 0.000057 0.000061 0.000065 0.000069 0.000073 0.000076 0.000080 0.000083 0.000086 0.000089 0.000092 0.000094 0.000097 0.000099 0.000102 0.000104 0.000107 0.000109 0.000111 0.000113 0.000114 0.000114 0.000114 0.000113 0.000112 0.000110 0.000108 0.000106 0.000104 0.000101 0.000099 0.000096 0.000092 0.000088 0.000084 0.000080 0.000075 0.000071 0.000066 0.000062 0.000059 0.000055 0.000052 0.000049 0.000045 0.000042 0.000039 0.000035 0.000031 0.000028 0.000025 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000030 0.000034 0.000038 0.000042 0.000047 0.000052 0.000057 0.000062 0.000067 0.000072 0.000078 0.000083 0.000088 0.000093 0.000098 0.000102 0.000107 0.000111 0.000115 0.000118 0.000122 0.000125 0.000128 0.000131 0.000134 0.000137 0.000140 0.000142 0.000144 0.000146 0.000146 0.000146 0.000145 0.000143 0.000141 0.000139 0.000136 0.000134 0.000131 0.000127 0.000124 0.000119 0.000114 0.000109 0.000103 0.000097 0.000092 0.000086 0.000081 0.000077 0.000072 0.000068 0.000064 0.000059 0.000055 0.000050 0.000046 0.000041 0.000036 0.000032 0.000028 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000027 0.000030 0.000035 0.000039 0.000044 0.000049 0.000055 0.000060 0.000066 0.000072 0.000079 0.000086 0.000092 0.000099 0.000106 0.000112 0.000119 0.000125 0.000131 0.000137 0.000142 0.000147 0.000152 0.000156 0.000160 0.000164 0.000168 0.000172 0.000175 0.000179 0.000182 0.000184 0.000186 0.000187 0.000186 0.000185 0.000183 0.000181 0.000178 0.000175 0.000172 0.000168 0.000164 0.000159 0.000153 0.000147 0.000140 0.000133 0.000125 0.000118 0.000112 0.000106 0.000100 0.000094 0.000088 0.000083 0.000077 0.000071 0.000065 0.000059 0.000053 0.000047 0.000042 0.000037 0.000032 0.000028 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000027 0.000030 0.000035 0.000040 0.000045 0.000051 0.000057 0.000063 0.000070 0.000077 0.000084 0.000092 0.000100 0.000109 0.000117 0.000126 0.000134 0.000143 0.000151 0.000159 0.000167 0.000174 0.000181 0.000188 0.000194 0.000200 0.000205 0.000210 0.000214 0.000219 0.000223 0.000227 0.000230 0.000233 0.000236 0.000237 0.000237 0.000235 0.000233 0.000230 0.000227 0.000224 0.000219 0.000215 0.000209 0.000203 0.000196 0.000187 0.000179 0.000170 0.000160 0.000152 0.000143 0.000136 0.000128 0.000121 0.000114 0.000106 0.000099 0.000091 0.000084 0.000076 0.000068 0.000061 0.000054 0.000048 0.000042 0.000036 0.000032 0.000028 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000027 0.000030 0.000035 0.000040 0.000045 0.000051 0.000058 0.000065 0.000072 0.000080 0.000089 0.000098 0.000107 0.000117 0.000127 0.000137 0.000148 0.000159 0.000170 0.000181 0.000191 0.000202 0.000212 0.000221 0.000230 0.000239 0.000247 0.000254 0.000261 0.000267 0.000272 0.000278 0.000283 0.000287 0.000292 0.000295 0.000298 0.000299 0.000299 0.000298 0.000295 0.000292 0.000288 0.000283 0.000278 0.000272 0.000265 0.000257 0.000248 0.000238 0.000227 0.000215 0.000204 0.000193 0.000183 0.000173 0.000164 0.000154 0.000145 0.000136 0.000126 0.000117 0.000107 0.000097 0.000088 0.000078 0.000070 0.000062 0.000054 0.000047 0.000042 0.000036 0.000032 0.000028 0.000024 0.000021 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000030 0.000035 0.000040 0.000045 0.000051 0.000058 0.000066 0.000074 0.000083 0.000092 0.000102 0.000112 0.000123 0.000135 0.000147 0.000160 0.000173 0.000186 0.000200 0.000214 0.000227 0.000241 0.000254 0.000267 0.000280 0.000292 0.000303 0.000313 0.000322 0.000330 0.000338 0.000345 0.000351 0.000357 0.000363 0.000368 0.000373 0.000376 0.000377 0.000377 0.000376 0.000372 0.000368 0.000363 0.000357 0.000350 0.000343 0.000334 0.000324 0.000312 0.000299 0.000286 0.000272 0.000258 0.000244 0.000232 0.000219 0.000207 0.000196 0.000184 0.000172 0.000160 0.000148 0.000135 0.000123 0.000111 0.000100 0.000089 0.000079 0.000070 0.000062 0.000054 0.000047 0.000042 0.000036 0.000032 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000040 0.000045 0.000052 0.000058 0.000066 0.000074 0.000084 0.000094 0.000105 0.000116 0.000129 0.000142 0.000155 0.000170 0.000185 0.000200 0.000217 0.000233 0.000251 0.000268 0.000285 0.000302 0.000319 0.000336 0.000352 0.000367 0.000381 0.000394 0.000406 0.000416 0.000426 0.000435 0.000443 0.000451 0.000458 0.000464 0.000469 0.000472 0.000474 0.000474 0.000471 0.000467 0.000462 0.000455 0.000447 0.000438 0.000429 0.000417 0.000404 0.000390 0.000375 0.000358 0.000341 0.000324 0.000307 0.000291 0.000276 0.000261 0.000246 0.000231 0.000216 0.000201 0.000186 0.000170 0.000155 0.000141 0.000127 0.000114 0.000101 0.000090 0.000079 0.000070 0.000061 0.000054 0.000047 0.000041 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000029 0.000033 0.000039 0.000045 0.000051 0.000058 0.000066 0.000075 0.000084 0.000095 0.000106 0.000118 0.000132 0.000146 0.000161 0.000177 0.000194 0.000212 0.000231 0.000250 0.000270 0.000291 0.000312 0.000334 0.000355 0.000377 0.000399 0.000420 0.000440 0.000459 0.000477 0.000494 0.000509 0.000523 0.000535 0.000547 0.000557 0.000567 0.000575 0.000583 0.000588 0.000592 0.000593 0.000592 0.000589 0.000583 0.000576 0.000567 0.000557 0.000545 0.000533 0.000518 0.000502 0.000485 0.000466 0.000446 0.000425 0.000405 0.000384 0.000364 0.000345 0.000326 0.000307 0.000288 0.000270 0.000251 0.000232 0.000213 0.000195 0.000177 0.000160 0.000143 0.000128 0.000114 0.000101 0.000089 0.000078 0.000069 0.000060 0.000053 0.000046 0.000040 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000023 0.000027 0.000031 0.000037 0.000043 0.000049 0.000057 0.000065 0.000074 0.000084 0.000095 0.000106 0.000119 0.000133 0.000148 0.000165 0.000182 0.000201 0.000221 0.000242 0.000264 0.000287 0.000311 0.000335 0.000361 0.000387 0.000414 0.000441 0.000468 0.000495 0.000521 0.000546 0.000571 0.000594 0.000615 0.000635 0.000653 0.000669 0.000684 0.000697 0.000709 0.000720 0.000728 0.000735 0.000738 0.000739 0.000737 0.000732 0.000725 0.000715 0.000703 0.000689 0.000675 0.000658 0.000640 0.000621 0.000599 0.000577 0.000552 0.000527 0.000502 0.000477 0.000453 0.000428 0.000405 0.000381 0.000358 0.000334 0.000311 0.000287 0.000264 0.000242 0.000220 0.000199 0.000179 0.000161 0.000143 0.000127 0.000112 0.000099 0.000087 0.000076 0.000067 0.000059 0.000051 0.000044 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000040 0.000047 0.000054 0.000063 0.000072 0.000082 0.000094 0.000106 0.000119 0.000133 0.000149 0.000166 0.000185 0.000205 0.000226 0.000249 0.000274 0.000299 0.000326 0.000354 0.000384 0.000414 0.000445 0.000477 0.000510 0.000543 0.000577 0.000610 0.000643 0.000675 0.000705 0.000734 0.000761 0.000786 0.000810 0.000831 0.000850 0.000867 0.000882 0.000895 0.000905 0.000912 0.000916 0.000916 0.000913 0.000906 0.000895 0.000882 0.000866 0.000849 0.000830 0.000810 0.000787 0.000763 0.000737 0.000710 0.000680 0.000650 0.000620 0.000589 0.000559 0.000529 0.000500 0.000470 0.000441 0.000412 0.000383 0.000354 0.000326 0.000298 0.000272 0.000247 0.000222 0.000200 0.000178 0.000159 0.000141 0.000124 0.000109 0.000096 0.000084 0.000074 0.000064 0.000056 0.000048 0.000041 0.000035 0.000030 0.000025 0.000021 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000043 0.000051 0.000059 0.000068 0.000079 0.000091 0.000103 0.000117 0.000132 0.000149 0.000166 0.000185 0.000206 0.000229 0.000254 0.000280 0.000308 0.000338 0.000369 0.000402 0.000436 0.000472 0.000509 0.000547 0.000586 0.000625 0.000666 0.000707 0.000748 0.000788 0.000828 0.000866 0.000902 0.000936 0.000968 0.000997 0.001024 0.001049 0.001070 0.001089 0.001105 0.001117 0.001125 0.001129 0.001128 0.001123 0.001113 0.001099 0.001082 0.001062 0.001040 0.001016 0.000991 0.000963 0.000934 0.000902 0.000869 0.000834 0.000798 0.000761 0.000724 0.000687 0.000650 0.000613 0.000576 0.000540 0.000504 0.000468 0.000433 0.000399 0.000366 0.000334 0.000303 0.000274 0.000247 0.000221 0.000197 0.000175 0.000155 0.000136 0.000120 0.000105 0.000092 0.000081 0.000070 0.000060 0.000052 0.000044 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000039 0.000046 0.000054 0.000063 0.000074 0.000086 0.000099 0.000113 0.000128 0.000145 0.000164 0.000184 0.000205 0.000229 0.000255 0.000282 0.000312 0.000344 0.000378 0.000414 0.000452 0.000492 0.000534 0.000577 0.000622 0.000668 0.000715 0.000763 0.000812 0.000862 0.000911 0.000961 0.001009 0.001056 0.001100 0.001143 0.001182 0.001219 0.001253 0.001283 0.001310 0.001333 0.001352 0.001366 0.001375 0.001379 0.001377 0.001370 0.001357 0.001340 0.001318 0.001294 0.001266 0.001237 0.001205 0.001171 0.001136 0.001097 0.001057 0.001015 0.000972 0.000928 0.000883 0.000838 0.000793 0.000748 0.000703 0.000658 0.000614 0.000570 0.000527 0.000485 0.000445 0.000407 0.000370 0.000335 0.000302 0.000271 0.000242 0.000216 0.000191 0.000169 0.000149 0.000131 0.000115 0.000100 0.000087 0.000075 0.000064 0.000055 0.000047 0.000039 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000040 0.000048 0.000057 0.000068 0.000079 0.000092 0.000106 0.000122 0.000139 0.000158 0.000179 0.000201 0.000226 0.000252 0.000281 0.000312 0.000346 0.000382 0.000421 0.000462 0.000506 0.000552 0.000600 0.000650 0.000703 0.000756 0.000811 0.000868 0.000926 0.000984 0.001044 0.001104 0.001163 0.001221 0.001278 0.001332 0.001383 0.001432 0.001477 0.001518 0.001555 0.001588 0.001616 0.001639 0.001656 0.001666 0.001670 0.001667 0.001657 0.001641 0.001620 0.001594 0.001564 0.001531 0.001495 0.001457 0.001416 0.001373 0.001327 0.001279 0.001229 0.001177 0.001124 0.001070 0.001016 0.000961 0.000906 0.000851 0.000797 0.000743 0.000689 0.000637 0.000587 0.000539 0.000492 0.000448 0.000407 0.000367 0.000330 0.000296 0.000264 0.000235 0.000208 0.000184 0.000162 0.000142 0.000124 0.000108 0.000093 0.000080 0.000068 0.000058 0.000049 0.000041 0.000034 0.000028 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000042 0.000050 0.000060 0.000071 0.000084 0.000098 0.000113 0.000131 0.000150 0.000171 0.000194 0.000219 0.000246 0.000275 0.000308 0.000342 0.000380 0.000421 0.000465 0.000511 0.000561 0.000614 0.000669 0.000727 0.000788 0.000850 0.000915 0.000980 0.001048 0.001116 0.001186 0.001257 0.001328 0.001398 0.001467 0.001534 0.001599 0.001660 0.001718 0.001772 0.001821 0.001866 0.001905 0.001938 0.001965 0.001985 0.001997 0.002000 0.001996 0.001985 0.001966 0.001940 0.001910 0.001874 0.001835 0.001793 0.001747 0.001699 0.001648 0.001593 0.001536 0.001477 0.001415 0.001352 0.001288 0.001223 0.001157 0.001091 0.001025 0.000959 0.000893 0.000829 0.000766 0.000706 0.000648 0.000593 0.000540 0.000491 0.000444 0.000400 0.000359 0.000321 0.000286 0.000254 0.000225 0.000199 0.000175 0.000153 0.000133 0.000115 0.000098 0.000084 0.000071 0.000060 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000043 0.000052 0.000062 0.000074 0.000088 0.000103 0.000120 0.000139 0.000160 0.000183 0.000208 0.000235 0.000265 0.000298 0.000334 0.000372 0.000414 0.000460 0.000509 0.000561 0.000617 0.000677 0.000740 0.000807 0.000876 0.000948 0.001023 0.001099 0.001177 0.001257 0.001338 0.001420 0.001502 0.001585 0.001667 0.001748 0.001826 0.001902 0.001973 0.002041 0.002104 0.002162 0.002214 0.002259 0.002298 0.002329 0.002352 0.002365 0.002370 0.002365 0.002351 0.002329 0.002301 0.002265 0.002225 0.002180 0.002131 0.002078 0.002021 0.001961 0.001897 0.001830 0.001760 0.001688 0.001614 0.001538 0.001461 0.001383 0.001305 0.001226 0.001147 0.001068 0.000991 0.000917 0.000844 0.000775 0.000709 0.000647 0.000588 0.000533 0.000481 0.000433 0.000388 0.000347 0.000309 0.000274 0.000242 0.000213 0.000186 0.000162 0.000140 0.000121 0.000103 0.000087 0.000074 0.000062 0.000052 0.000043 0.000036 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000064 0.000077 0.000091 0.000107 0.000126 0.000146 0.000169 0.000194 0.000221 0.000251 0.000284 0.000320 0.000359 0.000401 0.000448 0.000498 0.000553 0.000611 0.000674 0.000741 0.000812 0.000887 0.000966 0.001048 0.001134 0.001222 0.001312 0.001404 0.001497 0.001591 0.001686 0.001782 0.001877 0.001971 0.002063 0.002153 0.002239 0.002321 0.002398 0.002470 0.002536 0.002595 0.002647 0.002691 0.002726 0.002752 0.002767 0.002772 0.002767 0.002752 0.002728 0.002696 0.002658 0.002612 0.002562 0.002506 0.002446 0.002381 0.002312 0.002238 0.002161 0.002080 0.001996 0.001910 0.001822 0.001732 0.001641 0.001548 0.001455 0.001362 0.001269 0.001178 0.001090 0.001004 0.000922 0.000844 0.000771 0.000702 0.000636 0.000576 0.000519 0.000466 0.000417 0.000372 0.000331 0.000293 0.000258 0.000226 0.000197 0.000171 0.000147 0.000126 0.000107 0.000090 0.000076 0.000064 0.000053 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000044 0.000053 0.000065 0.000078 0.000094 0.000111 0.000131 0.000153 0.000177 0.000204 0.000233 0.000266 0.000301 0.000340 0.000383 0.000429 0.000480 0.000535 0.000595 0.000660 0.000729 0.000803 0.000882 0.000966 0.001055 0.001148 0.001246 0.001346 0.001449 0.001554 0.001661 0.001768 0.001877 0.001985 0.002094 0.002201 0.002307 0.002411 0.002511 0.002607 0.002699 0.002785 0.002864 0.002937 0.003003 0.003061 0.003110 0.003149 0.003177 0.003195 0.003201 0.003196 0.003180 0.003155 0.003121 0.003079 0.003031 0.002976 0.002914 0.002848 0.002775 0.002697 0.002614 0.002526 0.002434 0.002339 0.002240 0.002139 0.002035 0.001930 0.001823 0.001714 0.001606 0.001498 0.001391 0.001288 0.001187 0.001091 0.001000 0.000914 0.000832 0.000756 0.000685 0.000618 0.000556 0.000499 0.000446 0.000397 0.000352 0.000311 0.000273 0.000238 0.000207 0.000178 0.000153 0.000130 0.000110 0.000093 0.000078 0.000065 0.000054 0.000045 0.000037 0.000030 0.000024 0.000019 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000023 0.000028 0.000035 0.000044 0.000054 0.000066 0.000080 0.000096 0.000114 0.000135 0.000158 0.000184 0.000212 0.000244 0.000279 0.000317 0.000359 0.000405 0.000455 0.000510 0.000570 0.000635 0.000706 0.000782 0.000863 0.000951 0.001044 0.001142 0.001246 0.001355 0.001468 0.001585 0.001704 0.001826 0.001948 0.002070 0.002193 0.002315 0.002436 0.002555 0.002672 0.002786 0.002895 0.003000 0.003099 0.003192 0.003278 0.003357 0.003428 0.003490 0.003543 0.003585 0.003616 0.003635 0.003643 0.003639 0.003623 0.003598 0.003563 0.003520 0.003469 0.003411 0.003346 0.003274 0.003195 0.003110 0.003018 0.002921 0.002818 0.002711 0.002600 0.002486 0.002369 0.002249 0.002127 0.002003 0.001878 0.001754 0.001631 0.001511 0.001395 0.001283 0.001177 0.001077 0.000982 0.000893 0.000810 0.000732 0.000660 0.000592 0.000530 0.000473 0.000420 0.000372 0.000327 0.000286 0.000249 0.000215 0.000185 0.000158 0.000134 0.000113 0.000095 0.000079 0.000066 0.000055 0.000045 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000054 0.000067 0.000081 0.000098 0.000117 0.000138 0.000163 0.000190 0.000220 0.000253 0.000290 0.000331 0.000376 0.000425 0.000479 0.000538 0.000602 0.000673 0.000749 0.000832 0.000920 0.001016 0.001118 0.001226 0.001340 0.001461 0.001587 0.001717 0.001851 0.001987 0.002125 0.002262 0.002399 0.002536 0.002670 0.002802 0.002932 0.003057 0.003179 0.003295 0.003406 0.003511 0.003609 0.003699 0.003782 0.003856 0.003920 0.003975 0.004020 0.004052 0.004073 0.004082 0.004080 0.004066 0.004042 0.004008 0.003966 0.003915 0.003855 0.003788 0.003713 0.003630 0.003539 0.003441 0.003335 0.003224 0.003107 0.002985 0.002859 0.002729 0.002595 0.002458 0.002319 0.002178 0.002037 0.001897 0.001760 0.001627 0.001499 0.001377 0.001261 0.001151 0.001048 0.000952 0.000862 0.000778 0.000700 0.000627 0.000560 0.000498 0.000441 0.000389 0.000341 0.000297 0.000257 0.000222 0.000190 0.000162 0.000137 0.000115 0.000097 0.000080 0.000067 0.000055 0.000045 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000055 0.000067 0.000081 0.000098 0.000118 0.000141 0.000166 0.000194 0.000226 0.000261 0.000300 0.000343 0.000391 0.000443 0.000500 0.000563 0.000632 0.000707 0.000789 0.000878 0.000974 0.001077 0.001187 0.001305 0.001430 0.001561 0.001699 0.001843 0.001991 0.002142 0.002294 0.002448 0.002600 0.002750 0.002898 0.003043 0.003184 0.003321 0.003452 0.003579 0.003699 0.003812 0.003919 0.004018 0.004109 0.004192 0.004267 0.004332 0.004387 0.004432 0.004466 0.004488 0.004499 0.004498 0.004487 0.004466 0.004435 0.004396 0.004347 0.004289 0.004223 0.004148 0.004063 0.003970 0.003868 0.003758 0.003641 0.003517 0.003386 0.003250 0.003109 0.002962 0.002812 0.002658 0.002501 0.002344 0.002188 0.002034 0.001884 0.001739 0.001600 0.001467 0.001342 0.001223 0.001112 0.001008 0.000911 0.000821 0.000737 0.000659 0.000587 0.000520 0.000459 0.000403 0.000352 0.000306 0.000264 0.000227 0.000194 0.000164 0.000139 0.000117 0.000097 0.000081 0.000067 0.000055 0.000045 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000044 0.000054 0.000067 0.000081 0.000099 0.000119 0.000142 0.000168 0.000198 0.000231 0.000267 0.000308 0.000353 0.000403 0.000458 0.000519 0.000586 0.000659 0.000739 0.000826 0.000921 0.001023 0.001133 0.001252 0.001378 0.001513 0.001655 0.001804 0.001960 0.002122 0.002287 0.002454 0.002622 0.002789 0.002954 0.003115 0.003272 0.003423 0.003569 0.003709 0.003842 0.003969 0.004088 0.004200 0.004304 0.004400 0.004488 0.004568 0.004639 0.004701 0.004754 0.004797 0.004831 0.004854 0.004866 0.004869 0.004862 0.004846 0.004820 0.004786 0.004743 0.004690 0.004628 0.004556 0.004475 0.004383 0.004282 0.004172 0.004053 0.003925 0.003790 0.003648 0.003498 0.003342 0.003181 0.003014 0.002844 0.002672 0.002500 0.002330 0.002163 0.002000 0.001844 0.001695 0.001552 0.001418 0.001291 0.001172 0.001061 0.000956 0.000859 0.000769 0.000686 0.000609 0.000538 0.000473 0.000414 0.000360 0.000312 0.000269 0.000230 0.000196 0.000166 0.000140 0.000117 0.000098 0.000081 0.000067 0.000055 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000043 0.000054 0.000066 0.000081 0.000098 0.000119 0.000142 0.000169 0.000199 0.000233 0.000271 0.000314 0.000361 0.000413 0.000471 0.000535 0.000605 0.000682 0.000767 0.000859 0.000959 0.001068 0.001185 0.001311 0.001446 0.001589 0.001742 0.001902 0.002069 0.002242 0.002420 0.002601 0.002782 0.002963 0.003141 0.003314 0.003482 0.003643 0.003796 0.003942 0.004079 0.004209 0.004329 0.004442 0.004546 0.004642 0.004730 0.004810 0.004881 0.004945 0.005001 0.005048 0.005087 0.005118 0.005141 0.005156 0.005162 0.005161 0.005151 0.005134 0.005108 0.005073 0.005030 0.004977 0.004913 0.004840 0.004756 0.004661 0.004556 0.004440 0.004315 0.004180 0.004037 0.003884 0.003723 0.003554 0.003379 0.003198 0.003014 0.002828 0.002643 0.002460 0.002281 0.002108 0.001942 0.001783 0.001631 0.001488 0.001353 0.001226 0.001107 0.000996 0.000892 0.000796 0.000708 0.000626 0.000551 0.000483 0.000422 0.000366 0.000316 0.000272 0.000232 0.000197 0.000167 0.000140 0.000117 0.000098 0.000081 0.000067 0.000054 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000042 0.000053 0.000065 0.000080 0.000097 0.000118 0.000141 0.000168 0.000199 0.000234 0.000274 0.000317 0.000366 0.000420 0.000480 0.000547 0.000620 0.000701 0.000790 0.000887 0.000993 0.001107 0.001231 0.001365 0.001507 0.001659 0.001820 0.001990 0.002168 0.002352 0.002541 0.002733 0.002926 0.003119 0.003308 0.003491 0.003668 0.003836 0.003995 0.004144 0.004283 0.004411 0.004529 0.004637 0.004736 0.004826 0.004907 0.004980 0.005045 0.005103 0.005154 0.005198 0.005237 0.005269 0.005296 0.005318 0.005334 0.005345 0.005350 0.005349 0.005343 0.005329 0.005307 0.005277 0.005238 0.005189 0.005129 0.005059 0.004977 0.004884 0.004780 0.004664 0.004537 0.004399 0.004249 0.004089 0.003919 0.003740 0.003553 0.003360 0.003164 0.002967 0.002771 0.002577 0.002389 0.002206 0.002030 0.001862 0.001702 0.001550 0.001407 0.001272 0.001146 0.001028 0.000918 0.000817 0.000724 0.000638 0.000561 0.000490 0.000426 0.000369 0.000318 0.000273 0.000233 0.000197 0.000167 0.000140 0.000117 0.000097 0.000080 0.000066 0.000053 0.000043 0.000034 0.000027 0.000022 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000032 0.000041 0.000051 0.000063 0.000078 0.000095 0.000116 0.000139 0.000167 0.000198 0.000234 0.000274 0.000318 0.000369 0.000424 0.000486 0.000555 0.000631 0.000715 0.000808 0.000910 0.001021 0.001141 0.001271 0.001412 0.001562 0.001722 0.001891 0.002070 0.002256 0.002450 0.002649 0.002851 0.003054 0.003255 0.003453 0.003644 0.003827 0.004000 0.004161 0.004311 0.004447 0.004570 0.004680 0.004778 0.004865 0.004941 0.005008 0.005067 0.005118 0.005162 0.005199 0.005232 0.005261 0.005286 0.005308 0.005329 0.005348 0.005365 0.005381 0.005394 0.005405 0.005411 0.005413 0.005409 0.005398 0.005379 0.005350 0.005312 0.005263 0.005202 0.005129 0.005045 0.004947 0.004836 0.004712 0.004574 0.004423 0.004258 0.004082 0.003895 0.003700 0.003498 0.003293 0.003087 0.002883 0.002681 0.002484 0.002293 0.002109 0.001932 0.001763 0.001603 0.001452 0.001309 0.001176 0.001052 0.000937 0.000832 0.000735 0.000646 0.000566 0.000494 0.000429 0.000370 0.000319 0.000273 0.000232 0.000197 0.000166 0.000139 0.000116 0.000096 0.000079 0.000064 0.000052 0.000042 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000039 0.000049 0.000061 0.000076 0.000093 0.000113 0.000137 0.000164 0.000195 0.000231 0.000272 0.000317 0.000369 0.000425 0.000489 0.000559 0.000638 0.000725 0.000821 0.000927 0.001042 0.001168 0.001305 0.001451 0.001608 0.001776 0.001953 0.002140 0.002334 0.002536 0.002743 0.002953 0.003163 0.003372 0.003575 0.003771 0.003958 0.004131 0.004292 0.004437 0.004566 0.004680 0.004777 0.004859 0.004928 0.004983 0.005028 0.005063 0.005090 0.005111 0.005126 0.005136 0.005145 0.005152 0.005160 0.005169 0.005180 0.005195 0.005213 0.005234 0.005256 0.005280 0.005304 0.005326 0.005344 0.005357 0.005365 0.005364 0.005354 0.005334 0.005304 0.005261 0.005206 0.005136 0.005051 0.004951 0.004835 0.004701 0.004552 0.004387 0.004209 0.004018 0.003818 0.003611 0.003401 0.003189 0.002979 0.002770 0.002566 0.002368 0.002175 0.001990 0.001813 0.001645 0.001486 0.001337 0.001198 0.001069 0.000950 0.000841 0.000741 0.000650 0.000569 0.000495 0.000429 0.000370 0.000318 0.000272 0.000231 0.000196 0.000165 0.000138 0.000114 0.000094 0.000077 0.000062 0.000050 0.000040 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000029 0.000037 0.000047 0.000058 0.000073 0.000090 0.000110 0.000133 0.000160 0.000192 0.000228 0.000268 0.000314 0.000366 0.000424 0.000489 0.000560 0.000640 0.000729 0.000828 0.000937 0.001057 0.001187 0.001329 0.001482 0.001646 0.001821 0.002005 0.002199 0.002401 0.002610 0.002823 0.003040 0.003256 0.003469 0.003675 0.003873 0.004059 0.004230 0.004385 0.004522 0.004640 0.004738 0.004818 0.004878 0.004921 0.004949 0.004963 0.004965 0.004958 0.004944 0.004925 0.004903 0.004879 0.004857 0.004838 0.004823 0.004815 0.004816 0.004825 0.004843 0.004869 0.004902 0.004942 0.004985 0.005031 0.005077 0.005121 0.005161 0.005196 0.005223 0.005242 0.005251 0.005248 0.005233 0.005202 0.005155 0.005090 0.005006 0.004902 0.004778 0.004635 0.004475 0.004298 0.004108 0.003908 0.003700 0.003488 0.003273 0.003058 0.002845 0.002634 0.002428 0.002228 0.002035 0.001851 0.001676 0.001510 0.001356 0.001212 0.001079 0.000956 0.000845 0.000743 0.000651 0.000568 0.000494 0.000428 0.000369 0.000316 0.000270 0.000229 0.000193 0.000162 0.000135 0.000112 0.000091 0.000074 0.000060 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000044 0.000055 0.000069 0.000086 0.000106 0.000129 0.000156 0.000187 0.000223 0.000263 0.000310 0.000362 0.000420 0.000485 0.000558 0.000639 0.000729 0.000830 0.000941 0.001063 0.001198 0.001344 0.001503 0.001673 0.001854 0.002046 0.002246 0.002455 0.002670 0.002889 0.003110 0.003330 0.003545 0.003753 0.003949 0.004132 0.004297 0.004442 0.004567 0.004668 0.004747 0.004802 0.004834 0.004846 0.004837 0.004812 0.004772 0.004721 0.004662 0.004597 0.004530 0.004462 0.004397 0.004337 0.004286 0.004245 0.004218 0.004204 0.004206 0.004224 0.004256 0.004301 0.004359 0.004425 0.004499 0.004577 0.004657 0.004737 0.004814 0.004887 0.004954 0.005012 0.005060 0.005095 0.005115 0.005117 0.005099 0.005060 0.004998 0.004912 0.004803 0.004672 0.004520 0.004351 0.004166 0.003970 0.003765 0.003554 0.003338 0.003121 0.002903 0.002687 0.002474 0.002267 0.002067 0.001876 0.001695 0.001525 0.001366 0.001219 0.001083 0.000958 0.000845 0.000742 0.000650 0.000566 0.000492 0.000425 0.000366 0.000313 0.000267 0.000226 0.000190 0.000159 0.000131 0.000108 0.000088 0.000071 0.000057 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000025 0.000032 0.000041 0.000052 0.000065 0.000081 0.000101 0.000123 0.000150 0.000181 0.000216 0.000257 0.000303 0.000355 0.000414 0.000480 0.000553 0.000635 0.000726 0.000827 0.000939 0.001063 0.001200 0.001350 0.001513 0.001688 0.001876 0.002073 0.002280 0.002495 0.002716 0.002939 0.003164 0.003386 0.003602 0.003809 0.004002 0.004177 0.004333 0.004466 0.004573 0.004654 0.004707 0.004733 0.004731 0.004704 0.004652 0.004580 0.004489 0.004384 0.004269 0.004147 0.004022 0.003897 0.003776 0.003662 0.003560 0.003472 0.003401 0.003350 0.003322 0.003316 0.003332 0.003371 0.003430 0.003507 0.003599 0.003704 0.003819 0.003941 0.004067 0.004194 0.004320 0.004443 0.004560 0.004668 0.004765 0.004846 0.004910 0.004952 0.004970 0.004963 0.004928 0.004867 0.004778 0.004664 0.004527 0.004370 0.004196 0.004008 0.003809 0.003601 0.003386 0.003167 0.002945 0.002723 0.002505 0.002292 0.002087 0.001891 0.001705 0.001531 0.001369 0.001220 0.001082 0.000956 0.000842 0.000739 0.000645 0.000562 0.000487 0.000421 0.000361 0.000309 0.000262 0.000221 0.000185 0.000154 0.000126 0.000103 0.000083 0.000067 0.000053 0.000042 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000038 0.000048 0.000061 0.000077 0.000095 0.000117 0.000143 0.000174 0.000209 0.000249 0.000295 0.000347 0.000406 0.000472 0.000545 0.000627 0.000719 0.000820 0.000933 0.001058 0.001196 0.001347 0.001513 0.001692 0.001884 0.002087 0.002300 0.002520 0.002746 0.002974 0.003201 0.003425 0.003640 0.003844 0.004031 0.004198 0.004341 0.004458 0.004545 0.004600 0.004624 0.004614 0.004573 0.004501 0.004400 0.004273 0.004124 0.003956 0.003775 0.003584 0.003390 0.003195 0.003005 0.002824 0.002656 0.002506 0.002377 0.002274 0.002198 0.002153 0.002138 0.002154 0.002200 0.002273 0.002371 0.002492 0.002631 0.002787 0.002954 0.003131 0.003314 0.003500 0.003687 0.003871 0.004049 0.004217 0.004371 0.004507 0.004621 0.004710 0.004771 0.004801 0.004800 0.004768 0.004706 0.004615 0.004499 0.004360 0.004201 0.004025 0.003834 0.003630 0.003416 0.003195 0.002970 0.002745 0.002522 0.002305 0.002096 0.001896 0.001707 0.001531 0.001367 0.001215 0.001076 0.000950 0.000835 0.000732 0.000639 0.000555 0.000481 0.000414 0.000355 0.000302 0.000255 0.000214 0.000178 0.000147 0.000120 0.000097 0.000078 0.000062 0.000049 0.000039 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000057 0.000072 0.000090 0.000111 0.000136 0.000166 0.000200 0.000240 0.000285 0.000337 0.000396 0.000461 0.000535 0.000617 0.000709 0.000810 0.000923 0.001048 0.001186 0.001338 0.001504 0.001685 0.001880 0.002087 0.002304 0.002529 0.002759 0.002991 0.003221 0.003445 0.003659 0.003859 0.004039 0.004196 0.004325 0.004423 0.004486 0.004513 0.004503 0.004454 0.004368 0.004245 0.004089 0.003901 0.003686 0.003449 0.003193 0.002925 0.002651 0.002375 0.002104 0.001843 0.001596 0.001370 0.001169 0.000997 0.000859 0.000758 0.000695 0.000672 0.000688 0.000741 0.000829 0.000950 0.001100 0.001275 0.001473 0.001690 0.001921 0.002164 0.002415 0.002672 0.002930 0.003184 0.003432 0.003668 0.003887 0.004084 0.004256 0.004398 0.004507 0.004581 0.004620 0.004624 0.004594 0.004533 0.004443 0.004327 0.004186 0.004023 0.003840 0.003641 0.003429 0.003208 0.002981 0.002753 0.002527 0.002307 0.002095 0.001893 0.001702 0.001524 0.001358 0.001206 0.001067 0.000940 0.000825 0.000722 0.000629 0.000546 0.000471 0.000405 0.000345 0.000293 0.000246 0.000205 0.000169 0.000139 0.000113 0.000091 0.000073 0.000058 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000032 0.000041 0.000053 0.000067 0.000084 0.000104 0.000128 0.000157 0.000191 0.000230 0.000274 0.000326 0.000384 0.000449 0.000522 0.000604 0.000696 0.000797 0.000910 0.001034 0.001171 0.001323 0.001489 0.001669 0.001865 0.002074 0.002294 0.002522 0.002756 0.002991 0.003223 0.003448 0.003660 0.003856 0.004028 0.004174 0.004288 0.004365 0.004403 0.004399 0.004352 0.004260 0.004125 0.003947 0.003730 0.003476 0.003190 0.002876 0.002540 0.002187 0.001825 0.001459 0.001097 0.000745 0.000409 0.000095 -0.000192 -0.000445 -0.000661 -0.000834 -0.000961 -0.001040 -0.001072 -0.001056 -0.000995 -0.000891 -0.000747 -0.000567 -0.000355 -0.000114 0.000152 0.000439 0.000744 0.001063 0.001392 0.001728 0.002065 0.002398 0.002723 0.003033 0.003324 0.003588 0.003823 0.004024 0.004187 0.004312 0.004397 0.004444 0.004453 0.004427 0.004367 0.004275 0.004153 0.004004 0.003831 0.003638 0.003428 0.003207 0.002980 0.002750 0.002523 0.002301 0.002087 0.001883 0.001690 0.001511 0.001344 0.001191 0.001052 0.000925 0.000811 0.000708 0.000616 0.000533 0.000458 0.000392 0.000333 0.000280 0.000234 0.000194 0.000159 0.000130 0.000105 0.000084 0.000067 0.000053 0.000041 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000038 0.000049 0.000062 0.000078 0.000097 0.000121 0.000148 0.000181 0.000218 0.000262 0.000312 0.000370 0.000434 0.000507 0.000589 0.000679 0.000781 0.000893 0.001016 0.001153 0.001303 0.001468 0.001647 0.001842 0.002050 0.002271 0.002501 0.002737 0.002974 0.003208 0.003433 0.003644 0.003836 0.004001 0.004136 0.004233 0.004290 0.004301 0.004265 0.004178 0.004041 0.003854 0.003619 0.003337 0.003012 0.002650 0.002255 0.001833 0.001390 0.000935 0.000473 0.000013 -0.000438 -0.000872 -0.001284 -0.001666 -0.002012 -0.002316 -0.002574 -0.002780 -0.002931 -0.003026 -0.003065 -0.003048 -0.002979 -0.002859 -0.002693 -0.002485 -0.002237 -0.001954 -0.001640 -0.001298 -0.000933 -0.000546 -0.000144 0.000270 0.000691 0.001113 0.001531 0.001938 0.002328 0.002695 0.003033 0.003336 0.003601 0.003824 0.004006 0.004144 0.004239 0.004292 0.004304 0.004276 0.004210 0.004108 0.003973 0.003809 0.003621 0.003415 0.003195 0.002968 0.002738 0.002510 0.002286 0.002071 0.001865 0.001671 0.001491 0.001324 0.001171 0.001032 0.000906 0.000793 0.000690 0.000598 0.000516 0.000442 0.000376 0.000317 0.000265 0.000220 0.000182 0.000148 0.000120 0.000096 0.000077 0.000061 0.000048 0.000037 0.000028 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000044 0.000057 0.000072 0.000090 0.000113 0.000139 0.000170 0.000207 0.000249 0.000298 0.000354 0.000418 0.000489 0.000570 0.000660 0.000761 0.000872 0.000995 0.001131 0.001279 0.001442 0.001620 0.001813 0.002020 0.002239 0.002469 0.002705 0.002943 0.003177 0.003403 0.003612 0.003800 0.003959 0.004083 0.004166 0.004202 0.004188 0.004119 0.003993 0.003809 0.003568 0.003272 0.002923 0.002525 0.002083 0.001603 0.001092 0.000556 0.000004 -0.000558 -0.001119 -0.001673 -0.002211 -0.002725 -0.003208 -0.003654 -0.004055 -0.004406 -0.004702 -0.004937 -0.005110 -0.005218 -0.005262 -0.005244 -0.005166 -0.005033 -0.004846 -0.004611 -0.004332 -0.004011 -0.003653 -0.003261 -0.002838 -0.002389 -0.001917 -0.001427 -0.000924 -0.000414 0.000098 0.000603 0.001097 0.001571 0.002018 0.002433 0.002809 0.003145 0.003435 0.003679 0.003875 0.004023 0.004122 0.004174 0.004178 0.004136 0.004053 0.003931 0.003777 0.003595 0.003392 0.003174 0.002948 0.002717 0.002488 0.002263 0.002046 0.001839 0.001645 0.001464 0.001298 0.001146 0.001007 0.000882 0.000769 0.000668 0.000576 0.000494 0.000421 0.000356 0.000299 0.000249 0.000206 0.000168 0.000137 0.000110 0.000088 0.000070 0.000055 0.000043 0.000033 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000052 0.000066 0.000083 0.000104 0.000130 0.000159 0.000195 0.000235 0.000283 0.000337 0.000399 0.000470 0.000549 0.000638 0.000737 0.000847 0.000969 0.001104 0.001251 0.001413 0.001588 0.001778 0.001983 0.002200 0.002427 0.002662 0.002899 0.003133 0.003357 0.003565 0.003750 0.003903 0.004018 0.004088 0.004106 0.004068 0.003968 0.003803 0.003574 0.003279 0.002922 0.002504 0.002031 0.001508 0.000942 0.000339 -0.000292 -0.000943 -0.001605 -0.002270 -0.002928 -0.003571 -0.004189 -0.004776 -0.005323 -0.005824 -0.006273 -0.006663 -0.006989 -0.007248 -0.007437 -0.007555 -0.007602 -0.007581 -0.007496 -0.007349 -0.007146 -0.006889 -0.006583 -0.006231 -0.005836 -0.005401 -0.004930 -0.004426 -0.003892 -0.003334 -0.002755 -0.002162 -0.001561 -0.000959 -0.000363 0.000219 0.000780 0.001311 0.001808 0.002264 0.002675 0.003037 0.003348 0.003605 0.003806 0.003952 0.004042 0.004076 0.004059 0.003993 0.003884 0.003737 0.003561 0.003362 0.003145 0.002919 0.002688 0.002457 0.002231 0.002012 0.001805 0.001611 0.001431 0.001265 0.001114 0.000977 0.000853 0.000741 0.000640 0.000550 0.000469 0.000398 0.000335 0.000279 0.000231 0.000190 0.000155 0.000125 0.000100 0.000080 0.000063 0.000049 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000059 0.000076 0.000095 0.000119 0.000148 0.000182 0.000221 0.000267 0.000319 0.000379 0.000448 0.000525 0.000612 0.000710 0.000818 0.000939 0.001072 0.001218 0.001378 0.001551 0.001739 0.001941 0.002155 0.002379 0.002611 0.002846 0.003079 0.003301 0.003507 0.003688 0.003837 0.003944 0.004003 0.004005 0.003945 0.003817 0.003618 0.003345 0.002999 0.002582 0.002097 0.001549 0.000945 0.000291 -0.000403 -0.001130 -0.001880 -0.002643 -0.003410 -0.004171 -0.004916 -0.005637 -0.006325 -0.006972 -0.007571 -0.008115 -0.008598 -0.009016 -0.009364 -0.009638 -0.009836 -0.009958 -0.010006 -0.009982 -0.009889 -0.009733 -0.009517 -0.009245 -0.008920 -0.008546 -0.008124 -0.007658 -0.007150 -0.006603 -0.006019 -0.005404 -0.004762 -0.004097 -0.003416 -0.002725 -0.002032 -0.001345 -0.000672 -0.000022 0.000598 0.001180 0.001720 0.002210 0.002647 0.003026 0.003345 0.003599 0.003789 0.003914 0.003977 0.003981 0.003930 0.003832 0.003693 0.003521 0.003324 0.003108 0.002881 0.002648 0.002416 0.002189 0.001970 0.001763 0.001569 0.001390 0.001226 0.001076 0.000941 0.000818 0.000707 0.000608 0.000520 0.000442 0.000373 0.000312 0.000259 0.000214 0.000175 0.000141 0.000114 0.000090 0.000071 0.000056 0.000043 0.000033 0.000026 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000041 0.000053 0.000068 0.000086 0.000109 0.000136 0.000168 0.000206 0.000249 0.000300 0.000358 0.000424 0.000499 0.000584 0.000679 0.000786 0.000904 0.001035 0.001179 0.001337 0.001509 0.001694 0.001893 0.002104 0.002326 0.002555 0.002787 0.003017 0.003237 0.003441 0.003619 0.003763 0.003864 0.003914 0.003903 0.003825 0.003673 0.003442 0.003130 0.002737 0.002264 0.001714 0.001094 0.000410 -0.000329 -0.001114 -0.001935 -0.002782 -0.003644 -0.004510 -0.005370 -0.006215 -0.007033 -0.007817 -0.008557 -0.009247 -0.009880 -0.010450 -0.010953 -0.011384 -0.011740 -0.012018 -0.012216 -0.012337 -0.012381 -0.012353 -0.012255 -0.012093 -0.011870 -0.011590 -0.011257 -0.010872 -0.010437 -0.009954 -0.009425 -0.008851 -0.008236 -0.007581 -0.006891 -0.006170 -0.005424 -0.004657 -0.003879 -0.003096 -0.002317 -0.001553 -0.000810 -0.000099 0.000573 0.001198 0.001770 0.002282 0.002728 0.003105 0.003409 0.003639 0.003796 0.003884 0.003906 0.003868 0.003778 0.003644 0.003475 0.003278 0.003061 0.002832 0.002598 0.002365 0.002137 0.001919 0.001713 0.001520 0.001343 0.001181 0.001033 0.000899 0.000778 0.000670 0.000574 0.000488 0.000413 0.000347 0.000289 0.000239 0.000196 0.000159 0.000128 0.000102 0.000081 0.000064 0.000050 0.000038 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000060 0.000077 0.000097 0.000123 0.000153 0.000189 0.000231 0.000280 0.000335 0.000399 0.000472 0.000553 0.000646 0.000749 0.000864 0.000993 0.001134 0.001290 0.001459 0.001643 0.001839 0.002048 0.002267 0.002493 0.002723 0.002951 0.003169 0.003370 0.003546 0.003686 0.003782 0.003824 0.003803 0.003710 0.003538 0.003281 0.002936 0.002501 0.001977 0.001369 0.000681 -0.000079 -0.000900 -0.001773 -0.002686 -0.003627 -0.004584 -0.005546 -0.006501 -0.007437 -0.008346 -0.009216 -0.010041 -0.010811 -0.011522 -0.012167 -0.012743 -0.013245 -0.013671 -0.014020 -0.014288 -0.014478 -0.014590 -0.014626 -0.014591 -0.014490 -0.014326 -0.014103 -0.013826 -0.013496 -0.013114 -0.012682 -0.012201 -0.011671 -0.011092 -0.010465 -0.009793 -0.009078 -0.008323 -0.007531 -0.006708 -0.005861 -0.004997 -0.004125 -0.003255 -0.002397 -0.001560 -0.000756 0.000007 0.000718 0.001370 0.001953 0.002463 0.002893 0.003241 0.003506 0.003691 0.003798 0.003834 0.003806 0.003721 0.003590 0.003420 0.003222 0.003003 0.002773 0.002538 0.002304 0.002076 0.001859 0.001655 0.001465 0.001290 0.001130 0.000985 0.000853 0.000736 0.000631 0.000538 0.000456 0.000384 0.000321 0.000266 0.000219 0.000178 0.000144 0.000115 0.000092 0.000072 0.000057 0.000044 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000032 0.000041 0.000053 0.000068 0.000086 0.000110 0.000138 0.000172 0.000211 0.000258 0.000311 0.000373 0.000442 0.000521 0.000610 0.000710 0.000821 0.000946 0.001084 0.001236 0.001403 0.001584 0.001778 0.001985 0.002202 0.002426 0.002654 0.002879 0.003096 0.003296 0.003470 0.003609 0.003702 0.003738 0.003709 0.003605 0.003417 0.003139 0.002766 0.002296 0.001729 0.001068 0.000319 -0.000510 -0.001408 -0.002364 -0.003364 -0.004395 -0.005443 -0.006495 -0.007538 -0.008560 -0.009549 -0.010497 -0.011394 -0.012232 -0.013005 -0.013710 -0.014341 -0.014897 -0.015376 -0.015777 -0.016100 -0.016345 -0.016513 -0.016607 -0.016631 -0.016588 -0.016485 -0.016324 -0.016110 -0.015845 -0.015532 -0.015170 -0.014760 -0.014302 -0.013793 -0.013233 -0.012622 -0.011959 -0.011246 -0.010483 -0.009672 -0.008818 -0.007926 -0.007002 -0.006055 -0.005095 -0.004133 -0.003180 -0.002249 -0.001352 -0.000501 0.000294 0.001020 0.001670 0.002236 0.002713 0.003099 0.003393 0.003599 0.003721 0.003767 0.003743 0.003660 0.003528 0.003357 0.003156 0.002935 0.002703 0.002467 0.002234 0.002008 0.001793 0.001591 0.001404 0.001231 0.001074 0.000932 0.000805 0.000691 0.000590 0.000501 0.000423 0.000355 0.000295 0.000244 0.000199 0.000162 0.000130 0.000104 0.000082 0.000064 0.000050 0.000039 0.000030 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000027 0.000035 0.000046 0.000059 0.000076 0.000097 0.000122 0.000154 0.000191 0.000235 0.000286 0.000345 0.000412 0.000487 0.000572 0.000668 0.000776 0.000896 0.001029 0.001178 0.001340 0.001518 0.001710 0.001914 0.002129 0.002352 0.002578 0.002803 0.003020 0.003220 0.003394 0.003533 0.003624 0.003659 0.003625 0.003513 0.003314 0.003020 0.002625 0.002126 0.001523 0.000817 0.000016 -0.000874 -0.001841 -0.002873 -0.003954 -0.005069 -0.006203 -0.007340 -0.008464 -0.009563 -0.010625 -0.011638 -0.012594 -0.013485 -0.014305 -0.015050 -0.015717 -0.016305 -0.016814 -0.017244 -0.017597 -0.017874 -0.018078 -0.018212 -0.018280 -0.018286 -0.018234 -0.018130 -0.017978 -0.017780 -0.017540 -0.017258 -0.016935 -0.016567 -0.016154 -0.015693 -0.015180 -0.014614 -0.013992 -0.013312 -0.012573 -0.011775 -0.010920 -0.010012 -0.009055 -0.008058 -0.007030 -0.005982 -0.004929 -0.003883 -0.002859 -0.001872 -0.000937 -0.000066 0.000729 0.001437 0.002052 0.002568 0.002984 0.003301 0.003522 0.003653 0.003703 0.003680 0.003595 0.003460 0.003284 0.003080 0.002857 0.002623 0.002388 0.002156 0.001932 0.001720 0.001521 0.001337 0.001168 0.001015 0.000878 0.000755 0.000646 0.000550 0.000466 0.000392 0.000327 0.000271 0.000222 0.000181 0.000146 0.000117 0.000093 0.000073 0.000057 0.000044 0.000034 0.000026 0.000020 0.000014 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000040 0.000051 0.000066 0.000085 0.000108 0.000136 0.000171 0.000212 0.000260 0.000316 0.000380 0.000452 0.000534 0.000626 0.000729 0.000844 0.000972 0.001115 0.001273 0.001446 0.001634 0.001835 0.002048 0.002270 0.002496 0.002721 0.002938 0.003140 0.003316 0.003457 0.003551 0.003587 0.003553 0.003438 0.003232 0.002927 0.002516 0.001995 0.001363 0.000621 -0.000225 -0.001167 -0.002195 -0.003293 -0.004447 -0.005639 -0.006851 -0.008065 -0.009265 -0.010434 -0.011559 -0.012628 -0.013630 -0.014558 -0.015407 -0.016173 -0.016854 -0.017450 -0.017962 -0.018393 -0.018747 -0.019028 -0.019239 -0.019385 -0.019472 -0.019504 -0.019486 -0.019423 -0.019321 -0.019182 -0.019010 -0.018807 -0.018572 -0.018304 -0.018001 -0.017659 -0.017272 -0.016837 -0.016348 -0.015799 -0.015188 -0.014509 -0.013760 -0.012939 -0.012049 -0.011092 -0.010076 -0.009008 -0.007900 -0.006767 -0.005625 -0.004489 -0.003377 -0.002306 -0.001294 -0.000354 0.000500 0.001258 0.001913 0.002460 0.002898 0.003229 0.003458 0.003592 0.003641 0.003614 0.003524 0.003383 0.003203 0.002995 0.002769 0.002536 0.002301 0.002071 0.001850 0.001640 0.001445 0.001266 0.001102 0.000954 0.000822 0.000705 0.000602 0.000511 0.000431 0.000361 0.000300 0.000247 0.000202 0.000163 0.000131 0.000105 0.000083 0.000065 0.000051 0.000039 0.000030 0.000022 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000044 0.000057 0.000074 0.000094 0.000120 0.000151 0.000189 0.000234 0.000287 0.000347 0.000417 0.000495 0.000583 0.000681 0.000791 0.000914 0.001051 0.001202 0.001370 0.001553 0.001750 0.001960 0.002180 0.002405 0.002631 0.002850 0.003055 0.003236 0.003381 0.003481 0.003521 0.003491 0.003378 0.003171 0.002861 0.002441 0.001905 0.001252 0.000482 -0.000401 -0.001386 -0.002465 -0.003621 -0.004838 -0.006098 -0.007380 -0.008665 -0.009933 -0.011165 -0.012345 -0.013459 -0.014496 -0.015448 -0.016309 -0.017076 -0.017748 -0.018328 -0.018816 -0.019220 -0.019543 -0.019794 -0.019978 -0.020102 -0.020174 -0.020200 -0.020186 -0.020139 -0.020063 -0.019963 -0.019844 -0.019706 -0.019551 -0.019379 -0.019186 -0.018969 -0.018722 -0.018439 -0.018111 -0.017732 -0.017294 -0.016788 -0.016207 -0.015546 -0.014800 -0.013967 -0.013048 -0.012047 -0.010973 -0.009837 -0.008652 -0.007437 -0.006209 -0.004988 -0.003794 -0.002648 -0.001567 -0.000567 0.000337 0.001135 0.001821 0.002389 0.002841 0.003178 0.003408 0.003539 0.003581 0.003546 0.003448 0.003300 0.003113 0.002901 0.002674 0.002440 0.002207 0.001979 0.001761 0.001556 0.001366 0.001192 0.001034 0.000893 0.000767 0.000656 0.000558 0.000472 0.000396 0.000330 0.000273 0.000224 0.000182 0.000147 0.000118 0.000094 0.000074 0.000058 0.000045 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000029 0.000038 0.000050 0.000064 0.000082 0.000105 0.000133 0.000168 0.000209 0.000258 0.000315 0.000381 0.000455 0.000539 0.000633 0.000739 0.000856 0.000986 0.001131 0.001292 0.001468 0.001660 0.001866 0.002083 0.002307 0.002533 0.002755 0.002964 0.003151 0.003304 0.003411 0.003460 0.003438 0.003332 0.003130 0.002822 0.002400 0.001857 0.001189 0.000399 -0.000511 -0.001531 -0.002652 -0.003856 -0.005128 -0.006446 -0.007790 -0.009137 -0.010464 -0.011751 -0.012979 -0.014131 -0.015193 -0.016157 -0.017016 -0.017768 -0.018411 -0.018950 -0.019389 -0.019735 -0.019997 -0.020183 -0.020303 -0.020368 -0.020386 -0.020368 -0.020320 -0.020253 -0.020171 -0.020080 -0.019985 -0.019888 -0.019793 -0.019697 -0.019601 -0.019501 -0.019391 -0.019263 -0.019110 -0.018921 -0.018686 -0.018392 -0.018030 -0.017588 -0.017056 -0.016426 -0.015692 -0.014852 -0.013909 -0.012867 -0.011738 -0.010535 -0.009277 -0.007982 -0.006674 -0.005375 -0.004108 -0.002894 -0.001754 -0.000704 0.000240 0.001068 0.001774 0.002354 0.002810 0.003146 0.003369 0.003490 0.003521 0.003475 0.003366 0.003209 0.003017 0.002801 0.002572 0.002339 0.002107 0.001882 0.001668 0.001468 0.001284 0.001116 0.000966 0.000832 0.000713 0.000608 0.000515 0.000434 0.000363 0.000301 0.000248 0.000202 0.000164 0.000132 0.000105 0.000083 0.000065 0.000051 0.000039 0.000029 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000072 0.000092 0.000117 0.000148 0.000186 0.000230 0.000283 0.000345 0.000415 0.000495 0.000585 0.000686 0.000798 0.000923 0.001061 0.001214 0.001383 0.001568 0.001767 0.001980 0.002202 0.002428 0.002652 0.002866 0.003060 0.003222 0.003340 0.003401 0.003392 0.003298 0.003107 0.002808 0.002390 0.001847 0.001175 0.000373 -0.000555 -0.001602 -0.002756 -0.004001 -0.005318 -0.006687 -0.008084 -0.009484 -0.010863 -0.012198 -0.013466 -0.014648 -0.015729 -0.016696 -0.017542 -0.018264 -0.018862 -0.019341 -0.019706 -0.019968 -0.020138 -0.020227 -0.020248 -0.020215 -0.020140 -0.020036 -0.019913 -0.019783 -0.019654 -0.019533 -0.019425 -0.019336 -0.019267 -0.019219 -0.019193 -0.019186 -0.019192 -0.019207 -0.019220 -0.019222 -0.019199 -0.019139 -0.019026 -0.018844 -0.018580 -0.018218 -0.017746 -0.017156 -0.016439 -0.015596 -0.014630 -0.013549 -0.012366 -0.011100 -0.009770 -0.008401 -0.007019 -0.005648 -0.004315 -0.003043 -0.001853 -0.000764 0.000209 0.001057 0.001772 0.002354 0.002805 0.003131 0.003340 0.003445 0.003460 0.003399 0.003278 0.003112 0.002913 0.002694 0.002464 0.002231 0.002001 0.001779 0.001571 0.001377 0.001200 0.001040 0.000898 0.000771 0.000659 0.000560 0.000473 0.000397 0.000330 0.000273 0.000224 0.000182 0.000147 0.000118 0.000093 0.000073 0.000057 0.000044 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000048 0.000062 0.000080 0.000102 0.000130 0.000164 0.000204 0.000253 0.000310 0.000376 0.000452 0.000537 0.000634 0.000741 0.000860 0.000992 0.001138 0.001299 0.001476 0.001668 0.001874 0.002092 0.002316 0.002542 0.002760 0.002961 0.003134 0.003266 0.003342 0.003349 0.003272 0.003098 0.002814 0.002409 0.001875 0.001206 0.000401 -0.000537 -0.001601 -0.002780 -0.004056 -0.005412 -0.006823 -0.008266 -0.009713 -0.011138 -0.012514 -0.013817 -0.015024 -0.016117 -0.017081 -0.017906 -0.018589 -0.019129 -0.019531 -0.019804 -0.019959 -0.020011 -0.019973 -0.019863 -0.019697 -0.019492 -0.019262 -0.019022 -0.018786 -0.018566 -0.018370 -0.018207 -0.018082 -0.017999 -0.017960 -0.017966 -0.018015 -0.018105 -0.018230 -0.018384 -0.018555 -0.018732 -0.018900 -0.019041 -0.019139 -0.019172 -0.019123 -0.018971 -0.018700 -0.018295 -0.017747 -0.017050 -0.016204 -0.015215 -0.014094 -0.012859 -0.011530 -0.010132 -0.008693 -0.007241 -0.005806 -0.004415 -0.003093 -0.001865 -0.000748 0.000243 0.001098 0.001813 0.002386 0.002822 0.003128 0.003317 0.003401 0.003397 0.003320 0.003186 0.003009 0.002804 0.002581 0.002349 0.002116 0.001889 0.001673 0.001470 0.001285 0.001116 0.000965 0.000830 0.000711 0.000605 0.000513 0.000431 0.000360 0.000299 0.000246 0.000201 0.000163 0.000131 0.000104 0.000082 0.000064 0.000049 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000041 0.000053 0.000069 0.000089 0.000113 0.000143 0.000180 0.000224 0.000277 0.000338 0.000409 0.000490 0.000581 0.000683 0.000797 0.000923 0.001062 0.001216 0.001385 0.001569 0.001768 0.001980 0.002201 0.002425 0.002646 0.002854 0.003038 0.003184 0.003279 0.003307 0.003252 0.003101 0.002838 0.002453 0.001936 0.001279 0.000481 -0.000458 -0.001530 -0.002724 -0.004025 -0.005412 -0.006860 -0.008343 -0.009832 -0.011298 -0.012712 -0.014045 -0.015274 -0.016375 -0.017332 -0.018133 -0.018771 -0.019245 -0.019561 -0.019727 -0.019758 -0.019671 -0.019482 -0.019214 -0.018885 -0.018516 -0.018125 -0.017730 -0.017349 -0.016995 -0.016681 -0.016417 -0.016211 -0.016068 -0.015992 -0.015984 -0.016045 -0.016173 -0.016365 -0.016616 -0.016917 -0.017258 -0.017624 -0.018000 -0.018365 -0.018697 -0.018975 -0.019172 -0.019266 -0.019235 -0.019059 -0.018724 -0.018218 -0.017538 -0.016686 -0.015671 -0.014508 -0.013218 -0.011827 -0.010363 -0.008856 -0.007341 -0.005848 -0.004407 -0.003047 -0.001791 -0.000657 0.000339 0.001189 0.001891 0.002444 0.002855 0.003135 0.003297 0.003357 0.003330 0.003235 0.003087 0.002900 0.002688 0.002460 0.002227 0.001996 0.001773 0.001563 0.001369 0.001192 0.001032 0.000890 0.000764 0.000652 0.000553 0.000467 0.000391 0.000326 0.000269 0.000220 0.000179 0.000144 0.000115 0.000091 0.000071 0.000055 0.000042 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000045 0.000059 0.000076 0.000098 0.000125 0.000157 0.000197 0.000245 0.000301 0.000367 0.000443 0.000528 0.000625 0.000734 0.000854 0.000988 0.001135 0.001296 0.001472 0.001663 0.001867 0.002083 0.002305 0.002526 0.002740 0.002933 0.003095 0.003209 0.003260 0.003232 0.003109 0.002875 0.002518 0.002025 0.001390 0.000608 -0.000321 -0.001392 -0.002593 -0.003910 -0.005320 -0.006799 -0.008319 -0.009847 -0.011352 -0.012802 -0.014166 -0.015416 -0.016525 -0.017475 -0.018250 -0.018842 -0.019248 -0.019472 -0.019525 -0.019421 -0.019179 -0.018822 -0.018374 -0.017858 -0.017298 -0.016717 -0.016137 -0.015576 -0.015053 -0.014583 -0.014178 -0.013848 -0.013601 -0.013441 -0.013372 -0.013395 -0.013510 -0.013715 -0.014009 -0.014384 -0.014835 -0.015349 -0.015911 -0.016504 -0.017106 -0.017691 -0.018233 -0.018704 -0.019075 -0.019318 -0.019408 -0.019325 -0.019054 -0.018584 -0.017915 -0.017051 -0.016004 -0.014795 -0.013448 -0.011992 -0.010461 -0.008891 -0.007316 -0.005773 -0.004293 -0.002905 -0.001634 -0.000497 0.000491 0.001324 0.002000 0.002523 0.002901 0.003148 0.003279 0.003310 0.003260 0.003146 0.002982 0.002784 0.002563 0.002332 0.002099 0.001871 0.001655 0.001453 0.001268 0.001100 0.000950 0.000817 0.000699 0.000595 0.000503 0.000423 0.000353 0.000292 0.000240 0.000195 0.000158 0.000126 0.000100 0.000078 0.000060 0.000046 0.000035 0.000026 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000029 0.000038 0.000050 0.000065 0.000084 0.000107 0.000136 0.000172 0.000215 0.000266 0.000327 0.000397 0.000477 0.000568 0.000671 0.000786 0.000913 0.001053 0.001207 0.001376 0.001559 0.001755 0.001964 0.002182 0.002402 0.002619 0.002820 0.002995 0.003129 0.003205 0.003207 0.003117 0.002918 0.002596 0.002138 0.001534 0.000778 -0.000132 -0.001190 -0.002389 -0.003712 -0.005139 -0.006644 -0.008196 -0.009761 -0.011306 -0.012795 -0.014192 -0.015466 -0.016588 -0.017535 -0.018289 -0.018838 -0.019177 -0.019311 -0.019248 -0.019004 -0.018601 -0.018065 -0.017422 -0.016701 -0.015931 -0.015137 -0.014347 -0.013582 -0.012863 -0.012207 -0.011629 -0.011141 -0.010752 -0.010468 -0.010293 -0.010231 -0.010282 -0.010447 -0.010724 -0.011112 -0.011606 -0.012199 -0.012881 -0.013636 -0.014446 -0.015287 -0.016133 -0.016953 -0.017714 -0.018383 -0.018927 -0.019316 -0.019523 -0.019525 -0.019308 -0.018864 -0.018194 -0.017308 -0.016221 -0.014957 -0.013546 -0.012023 -0.010426 -0.008794 -0.007167 -0.005582 -0.004074 -0.002672 -0.001399 -0.000274 0.000692 0.001494 0.002133 0.002616 0.002954 0.003163 0.003259 0.003260 0.003184 0.003048 0.002868 0.002658 0.002431 0.002197 0.001966 0.001744 0.001535 0.001343 0.001168 0.001011 0.000871 0.000746 0.000636 0.000540 0.000455 0.000380 0.000316 0.000260 0.000212 0.000172 0.000137 0.000109 0.000085 0.000066 0.000051 0.000038 0.000029 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000032 0.000042 0.000055 0.000071 0.000091 0.000117 0.000148 0.000187 0.000233 0.000288 0.000352 0.000426 0.000512 0.000608 0.000717 0.000838 0.000972 0.001119 0.001280 0.001455 0.001644 0.001846 0.002058 0.002276 0.002493 0.002700 0.002887 0.003038 0.003139 0.003172 0.003118 0.002960 0.002681 0.002265 0.001702 0.000983 0.000105 -0.000931 -0.002116 -0.003436 -0.004871 -0.006394 -0.007975 -0.009577 -0.011163 -0.012693 -0.014130 -0.015437 -0.016581 -0.017534 -0.018276 -0.018791 -0.019072 -0.019121 -0.018947 -0.018567 -0.018002 -0.017282 -0.016437 -0.015501 -0.014507 -0.013486 -0.012469 -0.011482 -0.010548 -0.009687 -0.008916 -0.008247 -0.007691 -0.007254 -0.006941 -0.006757 -0.006701 -0.006776 -0.006982 -0.007320 -0.007788 -0.008385 -0.009105 -0.009938 -0.010872 -0.011887 -0.012960 -0.014063 -0.015161 -0.016220 -0.017200 -0.018064 -0.018775 -0.019300 -0.019609 -0.019681 -0.019503 -0.019069 -0.018384 -0.017460 -0.016319 -0.014991 -0.013510 -0.011917 -0.010254 -0.008566 -0.006895 -0.005280 -0.003756 -0.002354 -0.001096 0.000003 0.000933 0.001691 0.002283 0.002719 0.003011 0.003176 0.003234 0.003201 0.003097 0.002939 0.002743 0.002523 0.002291 0.002058 0.001831 0.001617 0.001418 0.001236 0.001071 0.000925 0.000794 0.000679 0.000577 0.000487 0.000408 0.000340 0.000280 0.000229 0.000186 0.000149 0.000118 0.000093 0.000072 0.000055 0.000042 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000026 0.000035 0.000046 0.000060 0.000077 0.000099 0.000127 0.000161 0.000202 0.000251 0.000310 0.000378 0.000457 0.000547 0.000649 0.000763 0.000890 0.001031 0.001185 0.001352 0.001534 0.001728 0.001934 0.002147 0.002363 0.002574 0.002770 0.002937 0.003061 0.003125 0.003109 0.002995 0.002764 0.002399 0.001886 0.001215 0.000379 -0.000621 -0.001780 -0.003085 -0.004518 -0.006052 -0.007656 -0.009292 -0.010920 -0.012497 -0.013982 -0.015332 -0.016511 -0.017487 -0.018232 -0.018728 -0.018967 -0.018946 -0.018672 -0.018164 -0.017444 -0.016543 -0.015497 -0.014342 -0.013117 -0.011860 -0.010606 -0.009385 -0.008226 -0.007151 -0.006176 -0.005317 -0.004582 -0.003979 -0.003512 -0.003183 -0.002994 -0.002945 -0.003037 -0.003273 -0.003654 -0.004181 -0.004856 -0.005676 -0.006635 -0.007721 -0.008918 -0.010202 -0.011544 -0.012910 -0.014261 -0.015554 -0.016746 -0.017793 -0.018656 -0.019298 -0.019690 -0.019812 -0.019651 -0.019205 -0.018484 -0.017505 -0.016296 -0.014892 -0.013335 -0.011669 -0.009944 -0.008207 -0.006502 -0.004870 -0.003347 -0.001961 -0.000733 0.000324 0.001204 0.001908 0.002444 0.002824 0.003064 0.003183 0.003198 0.003130 0.002998 0.002818 0.002607 0.002379 0.002146 0.001916 0.001697 0.001491 0.001303 0.001132 0.000979 0.000842 0.000721 0.000614 0.000519 0.000436 0.000364 0.000300 0.000246 0.000200 0.000160 0.000127 0.000100 0.000078 0.000060 0.000046 0.000034 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000049 0.000064 0.000084 0.000107 0.000137 0.000173 0.000217 0.000270 0.000332 0.000404 0.000487 0.000582 0.000689 0.000809 0.000943 0.001089 0.001250 0.001424 0.001611 0.001810 0.002018 0.002231 0.002443 0.002645 0.002826 0.002971 0.003063 0.003085 0.003016 0.002837 0.002528 0.002075 0.001462 0.000682 -0.000269 -0.001389 -0.002666 -0.004085 -0.005620 -0.007239 -0.008905 -0.010575 -0.012204 -0.013744 -0.015151 -0.016382 -0.017397 -0.018167 -0.018668 -0.018885 -0.018815 -0.018462 -0.017844 -0.016983 -0.015912 -0.014671 -0.013300 -0.011845 -0.010349 -0.008853 -0.007395 -0.006005 -0.004711 -0.003532 -0.002483 -0.001572 -0.000805 -0.000184 0.000291 0.000621 0.000807 0.000850 0.000749 0.000500 0.000098 -0.000460 -0.001180 -0.002064 -0.003110 -0.004310 -0.005651 -0.007112 -0.008665 -0.010274 -0.011898 -0.013493 -0.015008 -0.016395 -0.017607 -0.018598 -0.019333 -0.019781 -0.019924 -0.019753 -0.019270 -0.018489 -0.017435 -0.016142 -0.014652 -0.013014 -0.011279 -0.009497 -0.007721 -0.005996 -0.004364 -0.002858 -0.001506 -0.000324 0.000677 0.001495 0.002134 0.002606 0.002924 0.003108 0.003175 0.003147 0.003043 0.002883 0.002684 0.002462 0.002230 0.001998 0.001774 0.001564 0.001369 0.001192 0.001032 0.000890 0.000763 0.000651 0.000551 0.000464 0.000387 0.000321 0.000263 0.000213 0.000172 0.000136 0.000107 0.000084 0.000065 0.000049 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000018 0.000023 0.000031 0.000041 0.000053 0.000070 0.000090 0.000116 0.000147 0.000186 0.000233 0.000288 0.000354 0.000430 0.000518 0.000618 0.000730 0.000856 0.000995 0.001147 0.001314 0.001493 0.001685 0.001888 0.002097 0.002309 0.002515 0.002706 0.002869 0.002988 0.003045 0.003020 0.002894 0.002647 0.002258 0.001714 0.001000 0.000111 -0.000954 -0.002189 -0.003578 -0.005101 -0.006725 -0.008414 -0.010123 -0.011805 -0.013409 -0.014885 -0.016183 -0.017261 -0.018081 -0.018614 -0.018839 -0.018749 -0.018345 -0.017642 -0.016663 -0.015442 -0.014021 -0.012445 -0.010766 -0.009034 -0.007297 -0.005599 -0.003978 -0.002466 -0.001086 0.000146 0.001222 0.002138 0.002896 0.003500 0.003954 0.004267 0.004441 0.004478 0.004378 0.004135 0.003741 0.003188 0.002464 0.001563 0.000479 -0.000785 -0.002221 -0.003811 -0.005531 -0.007345 -0.009212 -0.011083 -0.012905 -0.014623 -0.016182 -0.017529 -0.018619 -0.019414 -0.019885 -0.020016 -0.019802 -0.019252 -0.018386 -0.017238 -0.015848 -0.014266 -0.012547 -0.010745 -0.008918 -0.007117 -0.005389 -0.003774 -0.002303 -0.001001 0.000119 0.001049 0.001793 0.002359 0.002759 0.003010 0.003133 0.003147 0.003075 0.002937 0.002753 0.002538 0.002309 0.002077 0.001850 0.001635 0.001434 0.001251 0.001086 0.000937 0.000805 0.000687 0.000583 0.000491 0.000411 0.000340 0.000279 0.000227 0.000183 0.000146 0.000115 0.000090 0.000070 0.000053 0.000041 0.000031 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000044 0.000057 0.000075 0.000097 0.000124 0.000158 0.000199 0.000248 0.000307 0.000376 0.000456 0.000548 0.000653 0.000770 0.000901 0.001046 0.001204 0.001376 0.001561 0.001757 0.001962 0.002171 0.002380 0.002579 0.002756 0.002898 0.002988 0.003007 0.002933 0.002747 0.002428 0.001958 0.001321 0.000506 -0.000490 -0.001666 -0.003010 -0.004503 -0.006118 -0.007819 -0.009560 -0.011294 -0.012965 -0.014520 -0.015903 -0.017066 -0.017963 -0.018558 -0.018825 -0.018751 -0.018332 -0.017579 -0.016514 -0.015171 -0.013593 -0.011832 -0.009943 -0.007983 -0.006009 -0.004073 -0.002223 -0.000495 0.001081 0.002487 0.003713 0.004757 0.005624 0.006324 0.006869 0.007272 0.007544 0.007695 0.007727 0.007640 0.007425 0.007072 0.006565 0.005888 0.005024 0.003962 0.002696 0.001227 -0.000433 -0.002263 -0.004231 -0.006295 -0.008405 -0.010505 -0.012532 -0.014425 -0.016124 -0.017573 -0.018724 -0.019540 -0.019994 -0.020075 -0.019784 -0.019137 -0.018163 -0.016902 -0.015406 -0.013729 -0.011932 -0.010075 -0.008216 -0.006407 -0.004693 -0.003114 -0.001698 -0.000463 0.000579 0.001427 0.002086 0.002569 0.002891 0.003071 0.003132 0.003094 0.002981 0.002812 0.002608 0.002383 0.002151 0.001922 0.001703 0.001498 0.001309 0.001138 0.000984 0.000846 0.000723 0.000615 0.000518 0.000434 0.000360 0.000296 0.000241 0.000194 0.000155 0.000123 0.000096 0.000074 0.000057 0.000044 0.000033 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000047 0.000062 0.000080 0.000104 0.000133 0.000168 0.000212 0.000264 0.000326 0.000398 0.000482 0.000578 0.000687 0.000810 0.000946 0.001096 0.001259 0.001436 0.001625 0.001824 0.002031 0.002240 0.002444 0.002633 0.002795 0.002915 0.002973 0.002951 0.002826 0.002578 0.002186 0.001633 0.000903 -0.000011 -0.001112 -0.002394 -0.003841 -0.005429 -0.007125 -0.008887 -0.010665 -0.012402 -0.014041 -0.015523 -0.016789 -0.017790 -0.018481 -0.018829 -0.018811 -0.018419 -0.017658 -0.016548 -0.015120 -0.013420 -0.011500 -0.009422 -0.007249 -0.005048 -0.002880 -0.000801 0.001142 0.002911 0.004483 0.005844 0.006994 0.007939 0.008696 0.009283 0.009724 0.010039 0.010248 0.010363 0.010390 0.010329 0.010168 0.009892 0.009479 0.008903 0.008140 0.007167 0.005970 0.004541 0.002882 0.001010 -0.001048 -0.003252 -0.005552 -0.007887 -0.010191 -0.012395 -0.014429 -0.016230 -0.017738 -0.018906 -0.019698 -0.020092 -0.020083 -0.019679 -0.018907 -0.017804 -0.016419 -0.014811 -0.013042 -0.011177 -0.009278 -0.007404 -0.005606 -0.003928 -0.002405 -0.001061 0.000089 0.001039 0.001792 0.002358 0.002752 0.002992 0.003100 0.003099 0.003013 0.002863 0.002670 0.002452 0.002222 0.001991 0.001769 0.001559 0.001366 0.001189 0.001029 0.000886 0.000759 0.000645 0.000545 0.000456 0.000379 0.000312 0.000254 0.000205 0.000164 0.000130 0.000102 0.000080 0.000061 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000029 0.000038 0.000050 0.000066 0.000086 0.000110 0.000141 0.000179 0.000225 0.000280 0.000344 0.000420 0.000508 0.000608 0.000721 0.000848 0.000989 0.001144 0.001312 0.001493 0.001686 0.001888 0.002095 0.002302 0.002500 0.002679 0.002824 0.002919 0.002945 0.002880 0.002703 0.002392 0.001926 0.001289 0.000467 -0.000545 -0.001746 -0.003128 -0.004670 -0.006344 -0.008109 -0.009917 -0.011713 -0.013437 -0.015023 -0.016410 -0.017538 -0.018356 -0.018820 -0.018902 -0.018584 -0.017864 -0.016758 -0.015292 -0.013511 -0.011470 -0.009232 -0.006870 -0.004456 -0.002064 0.000240 0.002398 0.004361 0.006097 0.007587 0.008827 0.009824 0.010598 0.011177 0.011593 0.011879 0.012069 0.012187 0.012254 0.012277 0.012255 0.012176 0.012017 0.011747 0.011334 0.010739 0.009931 0.008881 0.007571 0.005995 0.004158 0.002084 -0.000193 -0.002621 -0.005139 -0.007676 -0.010155 -0.012500 -0.014635 -0.016493 -0.018012 -0.019147 -0.019867 -0.020155 -0.020016 -0.019467 -0.018545 -0.017296 -0.015781 -0.014063 -0.012210 -0.010290 -0.008367 -0.006498 -0.004733 -0.003113 -0.001667 -0.000414 0.000635 0.001481 0.002129 0.002595 0.002895 0.003053 0.003091 0.003034 0.002904 0.002725 0.002514 0.002287 0.002057 0.001832 0.001618 0.001420 0.001238 0.001074 0.000926 0.000793 0.000675 0.000570 0.000478 0.000397 0.000327 0.000267 0.000216 0.000173 0.000138 0.000108 0.000084 0.000065 0.000050 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000030 0.000040 0.000053 0.000070 0.000091 0.000117 0.000150 0.000190 0.000238 0.000295 0.000363 0.000441 0.000532 0.000636 0.000753 0.000884 0.001030 0.001189 0.001361 0.001547 0.001743 0.001946 0.002153 0.002357 0.002549 0.002716 0.002844 0.002914 0.002906 0.002797 0.002567 0.002192 0.001652 0.000933 0.000022 -0.001085 -0.002383 -0.003859 -0.005488 -0.007236 -0.009057 -0.010898 -0.012697 -0.014388 -0.015903 -0.017176 -0.018147 -0.018765 -0.018989 -0.018793 -0.018167 -0.017118 -0.015669 -0.013858 -0.011742 -0.009385 -0.006864 -0.004261 -0.001657 0.000867 0.003240 0.005403 0.007310 0.008931 0.010256 0.011290 0.012054 0.012581 0.012913 0.013096 0.013177 0.013201 0.013202 0.013206 0.013225 0.013258 0.013288 0.013286 0.013214 0.013025 0.012672 0.012106 0.011287 0.010183 0.008774 0.007057 0.005047 0.002774 0.000287 -0.002352 -0.005069 -0.007780 -0.010400 -0.012844 -0.015032 -0.016894 -0.018370 -0.019419 -0.020016 -0.020154 -0.019846 -0.019124 -0.018033 -0.016631 -0.014984 -0.013164 -0.011242 -0.009286 -0.007360 -0.005521 -0.003813 -0.002272 -0.000923 0.000221 0.001156 0.001885 0.002422 0.002784 0.002992 0.003070 0.003044 0.002936 0.002772 0.002570 0.002347 0.002118 0.001891 0.001675 0.001473 0.001286 0.001117 0.000964 0.000826 0.000704 0.000595 0.000499 0.000415 0.000342 0.000280 0.000226 0.000182 0.000145 0.000114 0.000089 0.000069 0.000053 0.000040 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000043 0.000056 0.000074 0.000096 0.000124 0.000158 0.000200 0.000250 0.000310 0.000380 0.000462 0.000556 0.000663 0.000784 0.000919 0.001068 0.001231 0.001408 0.001596 0.001795 0.002000 0.002206 0.002407 0.002591 0.002746 0.002855 0.002899 0.002857 0.002705 0.002422 0.001983 0.001372 0.000571 -0.000427 -0.001625 -0.003014 -0.004577 -0.006284 -0.008096 -0.009961 -0.011821 -0.013607 -0.015249 -0.016677 -0.017821 -0.018621 -0.019027 -0.019001 -0.018522 -0.017589 -0.016215 -0.014434 -0.012297 -0.009870 -0.007232 -0.004470 -0.001676 0.001058 0.003648 0.006019 0.008109 0.009876 0.011298 0.012372 0.013117 0.013565 0.013768 0.013782 0.013671 0.013496 0.013314 0.013170 0.013099 0.013114 0.013215 0.013382 0.013579 0.013756 0.013857 0.013816 0.013573 0.013069 0.012257 0.011105 0.009597 0.007736 0.005548 0.003076 0.000384 -0.002452 -0.005343 -0.008196 -0.010915 -0.013409 -0.015595 -0.017403 -0.018779 -0.019685 -0.020109 -0.020054 -0.019547 -0.018630 -0.017359 -0.015802 -0.014032 -0.012123 -0.010151 -0.008183 -0.006281 -0.004496 -0.002869 -0.001430 -0.000197 0.000823 0.001631 0.002238 0.002660 0.002919 0.003038 0.003043 0.002960 0.002811 0.002620 0.002403 0.002175 0.001948 0.001729 0.001523 0.001332 0.001158 0.001000 0.000858 0.000731 0.000619 0.000519 0.000432 0.000356 0.000292 0.000237 0.000190 0.000152 0.000120 0.000094 0.000073 0.000056 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000034 0.000045 0.000060 0.000078 0.000101 0.000131 0.000166 0.000210 0.000262 0.000324 0.000397 0.000481 0.000578 0.000688 0.000812 0.000951 0.001103 0.001270 0.001450 0.001642 0.001843 0.002049 0.002254 0.002451 0.002627 0.002769 0.002860 0.002878 0.002802 0.002607 0.002271 0.001771 0.001089 0.000210 -0.000872 -0.002155 -0.003629 -0.005272 -0.007049 -0.008914 -0.010812 -0.012677 -0.014437 -0.016018 -0.017345 -0.018349 -0.018968 -0.019154 -0.018875 -0.018115 -0.016879 -0.015192 -0.013098 -0.010660 -0.007956 -0.005076 -0.002122 0.000807 0.003610 0.006196 0.008488 0.010426 0.011971 0.013108 0.013847 0.014217 0.014272 0.014075 0.013704 0.013239 0.012758 0.012333 0.012019 0.011859 0.011871 0.012054 0.012384 0.012819 0.013297 0.013746 0.014089 0.014245 0.014139 0.013706 0.012899 0.011686 0.010060 0.008039 0.005660 0.002986 0.000095 -0.002920 -0.005956 -0.008910 -0.011678 -0.014165 -0.016287 -0.017978 -0.019192 -0.019902 -0.020106 -0.019823 -0.019091 -0.017965 -0.016513 -0.014808 -0.012929 -0.010954 -0.008957 -0.007005 -0.005154 -0.003451 -0.001930 -0.000614 0.000487 0.001370 0.002046 0.002528 0.002837 0.002997 0.003035 0.002975 0.002844 0.002664 0.002453 0.002228 0.002001 0.001780 0.001570 0.001375 0.001197 0.001035 0.000888 0.000757 0.000641 0.000538 0.000448 0.000370 0.000303 0.000246 0.000198 0.000158 0.000126 0.000099 0.000077 0.000059 0.000045 0.000034 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000020 0.000027 0.000036 0.000047 0.000063 0.000082 0.000106 0.000137 0.000174 0.000219 0.000273 0.000337 0.000412 0.000499 0.000598 0.000711 0.000838 0.000980 0.001136 0.001306 0.001489 0.001683 0.001886 0.002093 0.002297 0.002490 0.002658 0.002788 0.002860 0.002852 0.002743 0.002506 0.002119 0.001559 0.000809 -0.000144 -0.001305 -0.002670 -0.004222 -0.005937 -0.007774 -0.009683 -0.011602 -0.013461 -0.015184 -0.016693 -0.017910 -0.018765 -0.019198 -0.019163 -0.018632 -0.017598 -0.016072 -0.014089 -0.011706 -0.008998 -0.006054 -0.002979 0.000117 0.003122 0.005929 0.008441 0.010579 0.012286 0.013528 0.014300 0.014623 0.014543 0.014128 0.013464 0.012646 0.011773 0.010942 0.010238 0.009731 0.009469 0.009478 0.009756 0.010274 0.010981 0.011806 0.012662 0.013452 0.014078 0.014447 0.014474 0.014093 0.013259 0.011952 0.010176 0.007967 0.005382 0.002501 -0.000579 -0.003747 -0.006891 -0.009895 -0.012652 -0.015066 -0.017056 -0.018565 -0.019557 -0.020019 -0.019964 -0.019425 -0.018454 -0.017118 -0.015491 -0.013654 -0.011690 -0.009676 -0.007685 -0.005779 -0.004009 -0.002414 -0.001022 0.000154 0.001109 0.001850 0.002389 0.002748 0.002949 0.003019 0.002985 0.002872 0.002704 0.002500 0.002278 0.002051 0.001828 0.001615 0.001417 0.001234 0.001067 0.000917 0.000782 0.000662 0.000556 0.000464 0.000383 0.000314 0.000256 0.000206 0.000165 0.000131 0.000103 0.000080 0.000062 0.000047 0.000036 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000050 0.000066 0.000086 0.000111 0.000143 0.000181 0.000228 0.000283 0.000349 0.000426 0.000515 0.000617 0.000732 0.000862 0.001007 0.001166 0.001339 0.001525 0.001722 0.001926 0.002134 0.002336 0.002525 0.002686 0.002803 0.002856 0.002824 0.002682 0.002405 0.001968 0.001351 0.000536 -0.000487 -0.001722 -0.003161 -0.004785 -0.006564 -0.008452 -0.010395 -0.012326 -0.014170 -0.015847 -0.017275 -0.018376 -0.019079 -0.019326 -0.019073 -0.018298 -0.017000 -0.015201 -0.012947 -0.010303 -0.007359 -0.004216 -0.000992 0.002192 0.005215 0.007961 0.010332 0.012246 0.013649 0.014515 0.014849 0.014684 0.014084 0.013136 0.011945 0.010627 0.009300 0.008080 0.007068 0.006347 0.005974 0.005980 0.006362 0.007088 0.008099 0.009311 0.010620 0.011913 0.013072 0.013983 0.014541 0.014661 0.014281 0.013365 0.011910 0.009941 0.007513 0.004705 0.001620 -0.001628 -0.004914 -0.008114 -0.011107 -0.013783 -0.016051 -0.017840 -0.019102 -0.019817 -0.019989 -0.019645 -0.018834 -0.017621 -0.016080 -0.014297 -0.012354 -0.010335 -0.008316 -0.006365 -0.004537 -0.002877 -0.001415 -0.000170 0.000852 0.001655 0.002249 0.002656 0.002897 0.003000 0.002991 0.002896 0.002740 0.002544 0.002325 0.002099 0.001874 0.001658 0.001455 0.001268 0.001098 0.000943 0.000805 0.000682 0.000573 0.000478 0.000396 0.000325 0.000265 0.000214 0.000171 0.000136 0.000107 0.000084 0.000065 0.000049 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000052 0.000068 0.000089 0.000115 0.000148 0.000188 0.000236 0.000293 0.000360 0.000438 0.000529 0.000633 0.000751 0.000884 0.001031 0.001193 0.001369 0.001558 0.001757 0.001964 0.002172 0.002373 0.002557 0.002711 0.002815 0.002851 0.002795 0.002622 0.002306 0.001823 0.001151 0.000276 -0.000814 -0.002117 -0.003624 -0.005312 -0.007146 -0.009077 -0.011045 -0.012980 -0.014800 -0.016425 -0.017768 -0.018751 -0.019302 -0.019366 -0.018903 -0.017896 -0.016352 -0.014301 -0.011801 -0.008929 -0.005786 -0.002487 0.000839 0.004059 0.007044 0.009672 0.011839 0.013467 0.014503 0.014930 0.014762 0.014051 0.012876 0.011342 0.009577 0.007716 0.005899 0.004260 0.002918 0.001968 0.001476 0.001479 0.001973 0.002924 0.004262 0.005891 0.007692 0.009532 0.011273 0.012780 0.013926 0.014608 0.014745 0.014285 0.013214 0.011548 0.009338 0.006663 0.003626 0.000351 -0.003031 -0.006384 -0.009575 -0.012483 -0.015003 -0.017050 -0.018567 -0.019523 -0.019915 -0.019764 -0.019113 -0.018027 -0.016580 -0.014857 -0.012944 -0.010929 -0.008892 -0.006905 -0.005028 -0.003311 -0.001787 -0.000478 0.000606 0.001466 0.002112 0.002564 0.002844 0.002978 0.002993 0.002916 0.002773 0.002584 0.002369 0.002143 0.001917 0.001698 0.001492 0.001301 0.001126 0.000968 0.000827 0.000700 0.000589 0.000492 0.000408 0.000335 0.000274 0.000222 0.000178 0.000142 0.000112 0.000087 0.000067 0.000052 0.000039 0.000029 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000030 0.000041 0.000054 0.000071 0.000092 0.000119 0.000153 0.000194 0.000243 0.000301 0.000370 0.000450 0.000542 0.000648 0.000768 0.000903 0.001053 0.001217 0.001396 0.001588 0.001790 0.001999 0.002207 0.002408 0.002588 0.002734 0.002828 0.002847 0.002767 0.002564 0.002211 0.001684 0.000963 0.000031 -0.001119 -0.002485 -0.004053 -0.005797 -0.007679 -0.009645 -0.011631 -0.013561 -0.015353 -0.016921 -0.018177 -0.019043 -0.019447 -0.019335 -0.018674 -0.017451 -0.015680 -0.013403 -0.010686 -0.007619 -0.004315 -0.000902 0.002481 0.005690 0.008586 0.011044 0.012956 0.014245 0.014863 0.014801 0.014087 0.012785 0.010994 0.008839 0.006466 0.004035 0.001705 -0.000371 -0.002059 -0.003248 -0.003863 -0.003864 -0.003251 -0.002066 -0.000386 0.001680 0.003998 0.006415 0.008772 0.010912 0.012689 0.013977 0.014677 0.014723 0.014086 0.012775 0.010833 0.008341 0.005404 0.002148 -0.001285 -0.004749 -0.008101 -0.011206 -0.013946 -0.016227 -0.017979 -0.019161 -0.019762 -0.019796 -0.019304 -0.018345 -0.016993 -0.015335 -0.013460 -0.011456 -0.009409 -0.007395 -0.005478 -0.003710 -0.002131 -0.000766 0.000374 0.001287 0.001982 0.002477 0.002793 0.002956 0.002995 0.002935 0.002804 0.002622 0.002411 0.002186 0.001958 0.001736 0.001527 0.001332 0.001153 0.000992 0.000847 0.000718 0.000605 0.000505 0.000419 0.000346 0.000282 0.000229 0.000184 0.000147 0.000116 0.000091 0.000070 0.000054 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000024 0.000032 0.000042 0.000056 0.000073 0.000095 0.000123 0.000157 0.000199 0.000249 0.000308 0.000378 0.000460 0.000554 0.000661 0.000783 0.000920 0.001072 0.001239 0.001421 0.001616 0.001821 0.002032 0.002242 0.002441 0.002619 0.002758 0.002840 0.002843 0.002743 0.002512 0.002125 0.001557 0.000789 -0.000195 -0.001399 -0.002820 -0.004442 -0.006235 -0.008157 -0.010150 -0.012148 -0.014069 -0.015829 -0.017338 -0.018509 -0.019261 -0.019526 -0.019251 -0.018406 -0.016986 -0.015012 -0.012535 -0.009632 -0.006404 -0.002976 0.000513 0.003911 0.007067 0.009833 0.012079 0.013697 0.014608 0.014774 0.014191 0.012901 0.010983 0.008554 0.005758 0.002764 -0.000250 -0.003103 -0.005624 -0.007661 -0.009092 -0.009832 -0.009836 -0.009104 -0.007681 -0.005653 -0.003141 -0.000297 0.002709 0.005699 0.008492 0.010922 0.012842 0.014134 0.014717 0.014549 0.013628 0.011996 0.009727 0.006929 0.003735 0.000292 -0.003244 -0.006718 -0.009986 -0.012916 -0.015403 -0.017366 -0.018755 -0.019549 -0.019758 -0.019417 -0.018581 -0.017326 -0.015735 -0.013901 -0.011915 -0.009865 -0.007830 -0.005880 -0.004071 -0.002444 -0.001028 0.000162 0.001123 0.001863 0.002396 0.002745 0.002936 0.002997 0.002953 0.002833 0.002659 0.002451 0.002226 0.001997 0.001773 0.001559 0.001361 0.001179 0.001014 0.000866 0.000735 0.000619 0.000518 0.000431 0.000355 0.000291 0.000237 0.000191 0.000152 0.000120 0.000094 0.000073 0.000056 0.000042 0.000032 0.000024 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000033 0.000043 0.000057 0.000075 0.000098 0.000126 0.000161 0.000204 0.000255 0.000315 0.000386 0.000468 0.000563 0.000672 0.000796 0.000935 0.001089 0.001259 0.001444 0.001642 0.001850 0.002063 0.002275 0.002474 0.002649 0.002782 0.002854 0.002843 0.002722 0.002466 0.002047 0.001443 0.000633 -0.000396 -0.001649 -0.003119 -0.004787 -0.006622 -0.008576 -0.010592 -0.012595 -0.014503 -0.016229 -0.017681 -0.018770 -0.019417 -0.019552 -0.019128 -0.018118 -0.016522 -0.014371 -0.011723 -0.008664 -0.005308 -0.001789 0.001739 0.005119 0.008187 0.010792 0.012797 0.014094 0.014608 0.014302 0.013186 0.011311 0.008772 0.005704 0.002269 -0.001343 -0.004934 -0.008304 -0.011263 -0.013645 -0.015315 -0.016178 -0.016184 -0.015335 -0.013677 -0.011306 -0.008355 -0.004990 -0.001399 0.002219 0.005663 0.008747 0.011303 0.013196 0.014328 0.014645 0.014137 0.012837 0.010820 0.008194 0.005095 0.001677 -0.001895 -0.005458 -0.008853 -0.011942 -0.014605 -0.016753 -0.018326 -0.019296 -0.019665 -0.019464 -0.018746 -0.017582 -0.016059 -0.014268 -0.012304 -0.010256 -0.008208 -0.006232 -0.004388 -0.002720 -0.001260 -0.000026 0.000978 0.001756 0.002325 0.002704 0.002920 0.003000 0.002971 0.002861 0.002694 0.002489 0.002265 0.002034 0.001807 0.001591 0.001389 0.001203 0.001035 0.000885 0.000751 0.000633 0.000531 0.000442 0.000365 0.000299 0.000244 0.000197 0.000157 0.000125 0.000098 0.000076 0.000058 0.000044 0.000033 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000033 0.000044 0.000059 0.000077 0.000100 0.000129 0.000165 0.000208 0.000259 0.000320 0.000392 0.000475 0.000572 0.000682 0.000807 0.000947 0.001104 0.001276 0.001464 0.001665 0.001877 0.002093 0.002306 0.002506 0.002678 0.002806 0.002870 0.002845 0.002707 0.002428 0.001982 0.001345 0.000499 -0.000570 -0.001865 -0.003376 -0.005084 -0.006953 -0.008934 -0.010965 -0.012970 -0.014864 -0.016556 -0.017954 -0.018968 -0.019518 -0.019537 -0.018981 -0.017826 -0.016080 -0.013777 -0.010985 -0.007801 -0.004348 -0.000771 0.002769 0.006102 0.009060 0.011483 0.013232 0.014199 0.014310 0.013536 0.011893 0.009445 0.006303 0.002615 -0.001435 -0.005642 -0.009787 -0.013652 -0.017031 -0.019742 -0.021639 -0.022619 -0.022628 -0.021666 -0.019785 -0.017087 -0.013715 -0.009851 -0.005700 -0.001478 0.002595 0.006311 0.009485 0.011965 0.013638 0.014437 0.014344 0.013387 0.011636 0.009201 0.006221 0.002856 -0.000722 -0.004340 -0.007832 -0.011047 -0.013858 -0.016163 -0.017896 -0.019020 -0.019532 -0.019457 -0.018847 -0.017770 -0.016312 -0.014565 -0.012624 -0.010583 -0.008527 -0.006531 -0.004658 -0.002956 -0.001459 -0.000187 0.000854 0.001666 0.002265 0.002671 0.002908 0.003005 0.002990 0.002889 0.002726 0.002524 0.002301 0.002069 0.001840 0.001620 0.001415 0.001227 0.001056 0.000902 0.000766 0.000647 0.000542 0.000452 0.000374 0.000307 0.000250 0.000202 0.000162 0.000129 0.000101 0.000078 0.000060 0.000046 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000034 0.000045 0.000060 0.000078 0.000102 0.000131 0.000167 0.000211 0.000263 0.000325 0.000397 0.000481 0.000578 0.000689 0.000816 0.000958 0.001117 0.001292 0.001483 0.001687 0.001902 0.002121 0.002336 0.002536 0.002707 0.002831 0.002887 0.002852 0.002698 0.002400 0.001931 0.001267 0.000389 -0.000714 -0.002043 -0.003589 -0.005329 -0.007226 -0.009228 -0.011269 -0.013273 -0.015152 -0.016812 -0.018160 -0.019107 -0.019573 -0.019493 -0.018823 -0.017546 -0.015673 -0.013246 -0.010340 -0.007060 -0.003537 0.000073 0.003601 0.006869 0.009702 0.011935 0.013429 0.014072 0.013796 0.012574 0.010433 0.007447 0.003739 -0.000526 -0.005149 -0.009907 -0.014564 -0.018885 -0.022651 -0.025665 -0.027771 -0.028859 -0.028871 -0.027806 -0.025720 -0.022720 -0.018962 -0.014638 -0.009968 -0.005187 -0.000532 0.003773 0.007526 0.010557 0.012741 0.014000 0.014308 0.013685 0.012200 0.009964 0.007117 0.003825 0.000264 -0.003383 -0.006942 -0.010253 -0.013180 -0.015614 -0.017480 -0.018736 -0.019371 -0.019408 -0.018893 -0.017895 -0.016496 -0.014792 -0.012876 -0.010845 -0.008785 -0.006775 -0.004879 -0.003150 -0.001622 -0.000318 0.000753 0.001594 0.002218 0.002646 0.002902 0.003013 0.003008 0.002915 0.002757 0.002557 0.002334 0.002101 0.001870 0.001648 0.001440 0.001249 0.001075 0.000919 0.000781 0.000660 0.000554 0.000461 0.000382 0.000314 0.000257 0.000208 0.000166 0.000132 0.000104 0.000081 0.000062 0.000047 0.000035 0.000026 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000046 0.000061 0.000080 0.000104 0.000133 0.000170 0.000214 0.000266 0.000328 0.000401 0.000486 0.000584 0.000696 0.000823 0.000967 0.001127 0.001305 0.001499 0.001706 0.001924 0.002146 0.002363 0.002565 0.002735 0.002856 0.002906 0.002862 0.002697 0.002384 0.001895 0.001209 0.000307 -0.000823 -0.002180 -0.003753 -0.005518 -0.007436 -0.009453 -0.011502 -0.013503 -0.015366 -0.016999 -0.018305 -0.019195 -0.019590 -0.019427 -0.018665 -0.017289 -0.015316 -0.012792 -0.009799 -0.006449 -0.002882 0.000740 0.004240 0.007432 0.010137 0.012187 0.013438 0.013781 0.013149 0.011522 0.008931 0.005463 0.001250 -0.003529 -0.008661 -0.013907 -0.019017 -0.023742 -0.027849 -0.031130 -0.033421 -0.034604 -0.034619 -0.033465 -0.031198 -0.027934 -0.023835 -0.019105 -0.013977 -0.008701 -0.003529 0.001300 0.005568 0.009094 0.011739 0.013417 0.014091 0.013779 0.012547 0.010504 0.007794 0.004585 0.001060 -0.002594 -0.006194 -0.009573 -0.012589 -0.015124 -0.017096 -0.018459 -0.019196 -0.019326 -0.018892 -0.017962 -0.016618 -0.014951 -0.013060 -0.011040 -0.008980 -0.006961 -0.005049 -0.003298 -0.001747 -0.000418 0.000677 0.001541 0.002186 0.002631 0.002901 0.003024 0.003028 0.002940 0.002785 0.002587 0.002364 0.002130 0.001897 0.001673 0.001463 0.001269 0.001093 0.000935 0.000795 0.000672 0.000564 0.000470 0.000390 0.000321 0.000262 0.000212 0.000170 0.000135 0.000106 0.000083 0.000064 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000047 0.000062 0.000081 0.000105 0.000135 0.000171 0.000216 0.000268 0.000331 0.000404 0.000489 0.000588 0.000700 0.000829 0.000974 0.001136 0.001316 0.001512 0.001723 0.001943 0.002168 0.002388 0.002590 0.002761 0.002880 0.002927 0.002877 0.002704 0.002379 0.001877 0.001175 0.000254 -0.000895 -0.002272 -0.003865 -0.005649 -0.007582 -0.009609 -0.011662 -0.013659 -0.015509 -0.017118 -0.018391 -0.019236 -0.019576 -0.019349 -0.018517 -0.017066 -0.015018 -0.012424 -0.009371 -0.005975 -0.002385 0.001233 0.004694 0.007809 0.010393 0.012275 0.013312 0.013394 0.012456 0.010482 0.007510 0.003633 -0.001005 -0.006215 -0.011773 -0.017427 -0.022915 -0.027976 -0.032366 -0.035870 -0.038315 -0.039578 -0.039597 -0.038368 -0.035953 -0.032470 -0.028088 -0.023021 -0.017512 -0.011823 -0.006218 -0.000949 0.003753 0.007697 0.010734 0.012769 0.013761 0.013721 0.012714 0.010848 0.008268 0.005144 0.001665 -0.001978 -0.005598 -0.009020 -0.012096 -0.014704 -0.016757 -0.018200 -0.019017 -0.019221 -0.018853 -0.017979 -0.016679 -0.015047 -0.013178 -0.011170 -0.009113 -0.007089 -0.005166 -0.003400 -0.001831 -0.000485 0.000629 0.001509 0.002169 0.002627 0.002907 0.003038 0.003047 0.002963 0.002811 0.002613 0.002390 0.002155 0.001921 0.001695 0.001483 0.001287 0.001109 0.000949 0.000808 0.000683 0.000573 0.000479 0.000397 0.000327 0.000267 0.000216 0.000173 0.000138 0.000108 0.000084 0.000065 0.000049 0.000037 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000047 0.000062 0.000082 0.000106 0.000136 0.000173 0.000217 0.000270 0.000333 0.000406 0.000492 0.000590 0.000704 0.000833 0.000979 0.001143 0.001324 0.001523 0.001736 0.001959 0.002186 0.002408 0.002613 0.002784 0.002904 0.002950 0.002897 0.002719 0.002388 0.001877 0.001165 0.000233 -0.000928 -0.002318 -0.003924 -0.005718 -0.007660 -0.009693 -0.011747 -0.013740 -0.015581 -0.017173 -0.018420 -0.019234 -0.019536 -0.019265 -0.018384 -0.016884 -0.014788 -0.012150 -0.009060 -0.005642 -0.002045 0.001556 0.004975 0.008018 0.010497 0.012241 0.013103 0.012976 0.011795 0.009548 0.006279 0.002086 -0.002880 -0.008422 -0.014307 -0.020273 -0.026051 -0.031369 -0.035976 -0.039650 -0.042212 -0.043538 -0.043560 -0.042277 -0.039750 -0.036100 -0.031504 -0.026180 -0.020381 -0.014375 -0.008438 -0.002831 0.002207 0.006476 0.009820 0.012137 0.013381 0.013561 0.012739 0.011022 0.008555 0.005512 0.002083 -0.001538 -0.005158 -0.008601 -0.011712 -0.014366 -0.016471 -0.017970 -0.018843 -0.019100 -0.018781 -0.017950 -0.016685 -0.015080 -0.013230 -0.011234 -0.009181 -0.007156 -0.005228 -0.003454 -0.001875 -0.000517 0.000608 0.001499 0.002168 0.002633 0.002920 0.003055 0.003067 0.002984 0.002833 0.002635 0.002411 0.002176 0.001940 0.001713 0.001500 0.001302 0.001123 0.000962 0.000819 0.000692 0.000582 0.000486 0.000403 0.000332 0.000271 0.000220 0.000176 0.000140 0.000110 0.000086 0.000066 0.000050 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000027 0.000036 0.000048 0.000063 0.000082 0.000107 0.000137 0.000174 0.000218 0.000271 0.000334 0.000407 0.000493 0.000592 0.000705 0.000835 0.000982 0.001147 0.001330 0.001530 0.001745 0.001970 0.002200 0.002424 0.002631 0.002805 0.002926 0.002974 0.002921 0.002742 0.002410 0.001897 0.001181 0.000245 -0.000921 -0.002316 -0.003926 -0.005725 -0.007670 -0.009705 -0.011758 -0.013747 -0.015581 -0.017163 -0.018396 -0.019193 -0.019473 -0.019179 -0.018273 -0.016749 -0.014629 -0.011973 -0.008871 -0.005449 -0.001861 0.001717 0.005095 0.008078 0.010476 0.012117 0.012854 0.012580 0.011232 0.008800 0.005331 0.000927 -0.004257 -0.010019 -0.016119 -0.022291 -0.028257 -0.033744 -0.038492 -0.042278 -0.044919 -0.046286 -0.046312 -0.044995 -0.042396 -0.038640 -0.033905 -0.028415 -0.022426 -0.016213 -0.010058 -0.004227 0.001036 0.005523 0.009076 0.011587 0.013008 0.013344 0.012657 0.011052 0.008676 0.005702 0.002320 -0.001270 -0.004877 -0.008319 -0.011442 -0.014116 -0.016247 -0.017777 -0.018682 -0.018971 -0.018683 -0.017879 -0.016639 -0.015053 -0.013219 -0.011232 -0.009186 -0.007163 -0.005235 -0.003458 -0.001875 -0.000513 0.000616 0.001511 0.002183 0.002652 0.002940 0.003075 0.003088 0.003004 0.002852 0.002653 0.002428 0.002192 0.001955 0.001727 0.001512 0.001314 0.001134 0.000972 0.000828 0.000701 0.000589 0.000492 0.000409 0.000336 0.000275 0.000222 0.000178 0.000142 0.000111 0.000086 0.000067 0.000051 0.000038 0.000029 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000027 0.000036 0.000048 0.000063 0.000083 0.000108 0.000138 0.000174 0.000219 0.000272 0.000334 0.000408 0.000493 0.000592 0.000706 0.000836 0.000983 0.001149 0.001333 0.001534 0.001750 0.001977 0.002209 0.002436 0.002645 0.002822 0.002947 0.002998 0.002949 0.002774 0.002445 0.001935 0.001223 0.000290 -0.000873 -0.002265 -0.003872 -0.005668 -0.007611 -0.009643 -0.011694 -0.013681 -0.015512 -0.017091 -0.018321 -0.019114 -0.019391 -0.019094 -0.018187 -0.016663 -0.014546 -0.011895 -0.008803 -0.005396 -0.001829 0.001722 0.005065 0.008005 0.010351 0.011931 0.012599 0.012248 0.010817 0.008296 0.004733 0.000232 -0.005051 -0.010911 -0.017106 -0.023367 -0.029416 -0.034975 -0.039786 -0.043621 -0.046297 -0.047684 -0.047714 -0.046385 -0.043758 -0.039959 -0.035166 -0.029605 -0.023535 -0.017233 -0.010980 -0.005048 0.000318 0.004908 0.008562 0.011171 0.012683 0.013105 0.012496 0.010961 0.008645 0.005723 0.002384 -0.001172 -0.004753 -0.008178 -0.011289 -0.013958 -0.016090 -0.017625 -0.018539 -0.018839 -0.018563 -0.017771 -0.016543 -0.014969 -0.013145 -0.011167 -0.009128 -0.007111 -0.005187 -0.003414 -0.001833 -0.000474 0.000653 0.001546 0.002216 0.002681 0.002967 0.003100 0.003109 0.003023 0.002868 0.002668 0.002441 0.002203 0.001965 0.001736 0.001521 0.001322 0.001142 0.000979 0.000835 0.000707 0.000595 0.000498 0.000413 0.000340 0.000277 0.000224 0.000180 0.000143 0.000112 0.000087 0.000067 0.000051 0.000038 0.000029 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000037 0.000048 0.000064 0.000083 0.000108 0.000138 0.000175 0.000219 0.000272 0.000334 0.000407 0.000493 0.000592 0.000705 0.000835 0.000983 0.001149 0.001333 0.001534 0.001751 0.001980 0.002213 0.002442 0.002655 0.002836 0.002966 0.003023 0.002981 0.002813 0.002493 0.001993 0.001291 0.000369 -0.000784 -0.002165 -0.003762 -0.005549 -0.007484 -0.009510 -0.011557 -0.013542 -0.015374 -0.016957 -0.018195 -0.018999 -0.019291 -0.019013 -0.018127 -0.016628 -0.014538 -0.011916 -0.008855 -0.005479 -0.001943 0.001579 0.004894 0.007809 0.010136 0.011701 0.012360 0.012007 0.010580 0.008070 0.004523 0.000043 -0.005214 -0.011046 -0.017211 -0.023443 -0.029464 -0.034998 -0.039788 -0.043607 -0.046273 -0.047658 -0.047692 -0.046374 -0.043763 -0.039986 -0.035219 -0.029687 -0.023647 -0.017375 -0.011151 -0.005246 0.000097 0.004671 0.008314 0.010918 0.012434 0.012866 0.012274 0.010762 0.008475 0.005584 0.002280 -0.001240 -0.004785 -0.008175 -0.011254 -0.013895 -0.016002 -0.017517 -0.018416 -0.018706 -0.018423 -0.017629 -0.016401 -0.014830 -0.013010 -0.011039 -0.009007 -0.006998 -0.005084 -0.003320 -0.001749 -0.000399 0.000718 0.001603 0.002265 0.002723 0.003001 0.003128 0.003131 0.003041 0.002882 0.002678 0.002449 0.002210 0.001971 0.001742 0.001526 0.001327 0.001147 0.000984 0.000840 0.000712 0.000600 0.000502 0.000416 0.000343 0.000279 0.000226 0.000181 0.000143 0.000112 0.000087 0.000067 0.000051 0.000038 0.000029 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000064 0.000084 0.000108 0.000138 0.000174 0.000218 0.000271 0.000333 0.000406 0.000491 0.000590 0.000704 0.000834 0.000981 0.001146 0.001330 0.001531 0.001748 0.001977 0.002212 0.002443 0.002660 0.002846 0.002983 0.003048 0.003016 0.002860 0.002553 0.002069 0.001383 0.000479 -0.000655 -0.002018 -0.003598 -0.005368 -0.007290 -0.009306 -0.011347 -0.013331 -0.015168 -0.016763 -0.018019 -0.018848 -0.019173 -0.018933 -0.018092 -0.016641 -0.014603 -0.012034 -0.009023 -0.005694 -0.002198 0.001292 0.004588 0.007499 0.009838 0.011434 0.012145 0.011863 0.010528 0.008128 0.004708 0.000368 -0.004740 -0.010418 -0.016429 -0.022513 -0.028395 -0.033806 -0.038492 -0.042232 -0.044844 -0.046203 -0.046242 -0.044956 -0.042407 -0.038715 -0.034057 -0.028653 -0.022754 -0.016633 -0.010565 -0.004813 0.000383 0.004819 0.008339 0.010839 0.012269 0.012636 0.011999 0.010464 0.008171 0.005292 0.002013 -0.001470 -0.004969 -0.008309 -0.011336 -0.013925 -0.015983 -0.017455 -0.018315 -0.018573 -0.018265 -0.017453 -0.016214 -0.014637 -0.012817 -0.010850 -0.008826 -0.006829 -0.004928 -0.003179 -0.001624 -0.000290 0.000812 0.001681 0.002329 0.002774 0.003042 0.003159 0.003155 0.003057 0.002894 0.002686 0.002454 0.002213 0.001973 0.001743 0.001528 0.001329 0.001149 0.000987 0.000843 0.000715 0.000603 0.000504 0.000418 0.000344 0.000280 0.000226 0.000181 0.000143 0.000112 0.000087 0.000067 0.000051 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000064 0.000083 0.000108 0.000137 0.000174 0.000217 0.000270 0.000332 0.000404 0.000489 0.000588 0.000701 0.000830 0.000977 0.001142 0.001325 0.001525 0.001742 0.001970 0.002206 0.002440 0.002660 0.002852 0.002997 0.003072 0.003053 0.002913 0.002624 0.002160 0.001498 0.000618 -0.000490 -0.001827 -0.003382 -0.005130 -0.007032 -0.009034 -0.011067 -0.013051 -0.014896 -0.016508 -0.017793 -0.018661 -0.019034 -0.018853 -0.018079 -0.016700 -0.014737 -0.012243 -0.009304 -0.006038 -0.002592 0.000865 0.004150 0.007075 0.009457 0.011128 0.011946 0.011806 0.010646 0.008451 0.005264 0.001176 -0.003664 -0.009068 -0.014806 -0.020627 -0.026265 -0.031459 -0.035962 -0.039559 -0.042075 -0.043387 -0.043429 -0.042197 -0.039751 -0.036208 -0.031738 -0.026556 -0.020906 -0.015051 -0.009258 -0.003782 0.001146 0.005331 0.008621 0.010919 0.012178 0.012408 0.011669 0.010064 0.007734 0.004848 0.001587 -0.001858 -0.005303 -0.008577 -0.011531 -0.014045 -0.016031 -0.017434 -0.018233 -0.018439 -0.018089 -0.017244 -0.015982 -0.014391 -0.012566 -0.010602 -0.008588 -0.006604 -0.004721 -0.002993 -0.001461 -0.000149 0.000930 0.001779 0.002407 0.002836 0.003088 0.003193 0.003178 0.003073 0.002903 0.002691 0.002456 0.002212 0.001972 0.001741 0.001526 0.001328 0.001148 0.000987 0.000843 0.000716 0.000603 0.000505 0.000419 0.000344 0.000280 0.000226 0.000180 0.000142 0.000111 0.000086 0.000066 0.000050 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000048 0.000063 0.000083 0.000107 0.000136 0.000172 0.000216 0.000268 0.000329 0.000402 0.000486 0.000584 0.000697 0.000826 0.000971 0.001135 0.001316 0.001516 0.001731 0.001959 0.002195 0.002431 0.002656 0.002854 0.003008 0.003095 0.003091 0.002970 0.002704 0.002266 0.001632 0.000784 -0.000291 -0.001595 -0.003118 -0.004837 -0.006715 -0.008698 -0.010720 -0.012703 -0.014559 -0.016195 -0.017516 -0.018435 -0.018873 -0.018769 -0.018082 -0.016799 -0.014934 -0.012538 -0.009690 -0.006504 -0.003119 0.000301 0.003579 0.006533 0.008983 0.010766 0.011743 0.011808 0.010898 0.008995 0.006135 0.002404 -0.002061 -0.007080 -0.012436 -0.017888 -0.023184 -0.028074 -0.032320 -0.035717 -0.038096 -0.039340 -0.039385 -0.038227 -0.035923 -0.032586 -0.028378 -0.023506 -0.018203 -0.012721 -0.007314 -0.002225 0.002325 0.006152 0.009115 0.011122 0.012134 0.012162 0.011268 0.009555 0.007161 0.004251 0.001002 -0.002401 -0.005781 -0.008972 -0.011834 -0.014251 -0.016141 -0.017452 -0.018169 -0.018303 -0.017893 -0.017002 -0.015706 -0.014095 -0.012261 -0.010298 -0.008294 -0.006328 -0.004468 -0.002766 -0.001262 0.000021 0.001072 0.001893 0.002498 0.002904 0.003138 0.003228 0.003201 0.003086 0.002909 0.002692 0.002454 0.002209 0.001967 0.001737 0.001521 0.001324 0.001145 0.000984 0.000841 0.000714 0.000602 0.000504 0.000417 0.000343 0.000279 0.000224 0.000179 0.000141 0.000110 0.000085 0.000065 0.000049 0.000037 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000048 0.000063 0.000082 0.000105 0.000135 0.000171 0.000214 0.000265 0.000326 0.000398 0.000483 0.000580 0.000692 0.000820 0.000964 0.001126 0.001306 0.001503 0.001717 0.001944 0.002181 0.002418 0.002647 0.002852 0.003015 0.003116 0.003130 0.003031 0.002791 0.002383 0.001783 0.000972 -0.000064 -0.001328 -0.002813 -0.004496 -0.006342 -0.008301 -0.010309 -0.012290 -0.014158 -0.015821 -0.017187 -0.018167 -0.018684 -0.018675 -0.018096 -0.016929 -0.015187 -0.012910 -0.010175 -0.007086 -0.003775 -0.000400 0.002872 0.005864 0.008402 0.010327 0.011504 0.011826 0.011229 0.009691 0.007241 0.003956 -0.000039 -0.004576 -0.009453 -0.014445 -0.019312 -0.023820 -0.027744 -0.030889 -0.033096 -0.034253 -0.034300 -0.033234 -0.031106 -0.028025 -0.024146 -0.019660 -0.014791 -0.009775 -0.004852 -0.000250 0.003826 0.007205 0.009756 0.011397 0.012095 0.011867 0.010775 0.008922 0.006444 0.003499 0.000261 -0.003095 -0.006396 -0.009489 -0.012237 -0.014535 -0.016305 -0.017503 -0.018116 -0.018159 -0.017674 -0.016724 -0.015386 -0.013748 -0.011902 -0.009940 -0.007948 -0.006003 -0.004170 -0.002501 -0.001032 0.000216 0.001233 0.002022 0.002597 0.002978 0.003191 0.003262 0.003222 0.003097 0.002912 0.002690 0.002449 0.002202 0.001959 0.001729 0.001514 0.001317 0.001139 0.000979 0.000837 0.000710 0.000598 0.000500 0.000414 0.000340 0.000276 0.000221 0.000176 0.000138 0.000108 0.000083 0.000063 0.000048 0.000036 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000027 0.000036 0.000047 0.000062 0.000080 0.000104 0.000133 0.000168 0.000211 0.000262 0.000323 0.000394 0.000478 0.000574 0.000685 0.000811 0.000954 0.001114 0.001292 0.001487 0.001699 0.001925 0.002162 0.002401 0.002633 0.002845 0.003019 0.003135 0.003168 0.003093 0.002882 0.002508 0.001947 0.001178 0.000187 -0.001031 -0.002469 -0.004110 -0.005918 -0.007848 -0.009838 -0.011815 -0.013694 -0.015387 -0.016804 -0.017856 -0.018464 -0.018565 -0.018112 -0.017083 -0.015484 -0.013350 -0.010748 -0.007776 -0.004557 -0.001236 0.002024 0.005056 0.007693 0.009780 0.011186 0.011805 0.011570 0.010455 0.008480 0.005713 0.002266 -0.001710 -0.006029 -0.010483 -0.014850 -0.018911 -0.022457 -0.025307 -0.027312 -0.028366 -0.028415 -0.027453 -0.025532 -0.022749 -0.019251 -0.015218 -0.010855 -0.006384 -0.002025 0.002010 0.005534 0.008390 0.010461 0.011676 0.012010 0.011484 0.010162 0.008147 0.005571 0.002588 -0.000636 -0.003933 -0.007142 -0.010116 -0.012731 -0.014886 -0.016514 -0.017577 -0.018066 -0.018002 -0.017428 -0.016408 -0.015020 -0.013350 -0.011491 -0.009531 -0.007553 -0.005634 -0.003834 -0.002202 -0.000773 0.000433 0.001410 0.002162 0.002703 0.003055 0.003243 0.003295 0.003239 0.003103 0.002910 0.002683 0.002439 0.002190 0.001947 0.001717 0.001503 0.001307 0.001130 0.000971 0.000829 0.000703 0.000592 0.000494 0.000409 0.000335 0.000271 0.000218 0.000173 0.000136 0.000105 0.000081 0.000062 0.000046 0.000035 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000046 0.000061 0.000079 0.000102 0.000130 0.000165 0.000207 0.000258 0.000318 0.000389 0.000471 0.000567 0.000676 0.000801 0.000942 0.001100 0.001275 0.001468 0.001678 0.001903 0.002139 0.002379 0.002616 0.002835 0.003020 0.003151 0.003204 0.003155 0.002975 0.002639 0.002120 0.001398 0.000457 -0.000708 -0.002094 -0.003685 -0.005450 -0.007344 -0.009311 -0.011279 -0.013169 -0.014894 -0.016365 -0.017496 -0.018207 -0.018431 -0.018121 -0.017248 -0.015814 -0.013845 -0.011400 -0.008566 -0.005456 -0.002207 0.001031 0.004097 0.006834 0.009092 0.010743 0.011683 0.011842 0.011190 0.009738 0.007542 0.004698 0.001342 -0.002358 -0.006215 -0.010025 -0.013589 -0.016716 -0.019236 -0.021014 -0.021954 -0.022002 -0.021157 -0.019463 -0.017012 -0.013938 -0.010406 -0.006605 -0.002737 0.000995 0.004403 0.007316 0.009594 0.011137 0.011884 0.011819 0.010968 0.009398 0.007211 0.004534 0.001517 -0.001684 -0.004909 -0.008007 -0.010842 -0.013300 -0.015291 -0.016756 -0.017664 -0.018012 -0.017825 -0.017150 -0.016051 -0.014606 -0.012903 -0.011029 -0.009072 -0.007113 -0.005223 -0.003461 -0.001874 -0.000492 0.000667 0.001599 0.002309 0.002812 0.003132 0.003293 0.003323 0.003251 0.003103 0.002903 0.002671 0.002423 0.002174 0.001931 0.001701 0.001488 0.001294 0.001118 0.000960 0.000819 0.000694 0.000583 0.000486 0.000402 0.000329 0.000266 0.000213 0.000169 0.000132 0.000103 0.000079 0.000060 0.000045 0.000033 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000034 0.000045 0.000059 0.000077 0.000100 0.000127 0.000162 0.000203 0.000253 0.000312 0.000382 0.000463 0.000557 0.000665 0.000788 0.000927 0.001082 0.001255 0.001445 0.001653 0.001876 0.002111 0.002353 0.002594 0.002820 0.003016 0.003162 0.003237 0.003215 0.003069 0.002772 0.002298 0.001627 0.000742 -0.000366 -0.001694 -0.003228 -0.004941 -0.006794 -0.008731 -0.010687 -0.012585 -0.014342 -0.015870 -0.017084 -0.017906 -0.018266 -0.018112 -0.017414 -0.016164 -0.014382 -0.012116 -0.009442 -0.006465 -0.003307 -0.000110 0.002977 0.005804 0.008229 0.010128 0.011397 0.011965 0.011796 0.010893 0.009298 0.007093 0.004396 0.001353 -0.001867 -0.005084 -0.008116 -0.010792 -0.012960 -0.014495 -0.015310 -0.015357 -0.014635 -0.013183 -0.011086 -0.008464 -0.005467 -0.002266 0.000959 0.004026 0.006767 0.009032 0.010701 0.011687 0.011943 0.011462 0.010276 0.008454 0.006096 0.003326 0.000286 -0.002876 -0.006010 -0.008976 -0.011650 -0.013929 -0.015735 -0.017016 -0.017750 -0.017942 -0.017620 -0.016833 -0.015648 -0.014144 -0.012405 -0.010518 -0.008567 -0.006630 -0.004775 -0.003058 -0.001520 -0.000191 0.000916 0.001796 0.002460 0.002922 0.003206 0.003338 0.003346 0.003257 0.003097 0.002888 0.002651 0.002402 0.002151 0.001909 0.001681 0.001469 0.001276 0.001101 0.000945 0.000805 0.000682 0.000572 0.000477 0.000393 0.000321 0.000260 0.000208 0.000165 0.000129 0.000100 0.000077 0.000058 0.000044 0.000032 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000044 0.000058 0.000075 0.000097 0.000124 0.000157 0.000198 0.000247 0.000305 0.000374 0.000454 0.000546 0.000652 0.000773 0.000909 0.001061 0.001231 0.001419 0.001624 0.001845 0.002080 0.002324 0.002567 0.002800 0.003007 0.003170 0.003266 0.003271 0.003159 0.002904 0.002478 0.001861 0.001035 -0.000009 -0.001273 -0.002744 -0.004400 -0.006204 -0.008106 -0.010044 -0.011947 -0.013733 -0.015318 -0.016619 -0.017557 -0.018061 -0.018077 -0.017568 -0.016520 -0.014944 -0.012880 -0.010392 -0.007571 -0.004530 -0.001398 0.001688 0.004586 0.007163 0.009296 0.010886 0.011860 0.012175 0.011825 0.010841 0.009288 0.007265 0.004897 0.002333 -0.000271 -0.002755 -0.004965 -0.006766 -0.008048 -0.008733 -0.008778 -0.008182 -0.006980 -0.005248 -0.003093 -0.000647 0.001936 0.004499 0.006884 0.008942 0.010545 0.011594 0.012016 0.011779 0.010883 0.009368 0.007304 0.004789 0.001943 -0.001100 -0.004200 -0.007220 -0.010030 -0.012521 -0.014599 -0.016198 -0.017277 -0.017822 -0.017844 -0.017377 -0.016472 -0.015197 -0.013631 -0.011857 -0.009959 -0.008018 -0.006109 -0.004295 -0.002628 -0.001146 0.000125 0.001173 0.001999 0.002612 0.003030 0.003277 0.003378 0.003362 0.003255 0.003083 0.002866 0.002625 0.002373 0.002123 0.001881 0.001655 0.001445 0.001254 0.001081 0.000927 0.000789 0.000667 0.000559 0.000465 0.000383 0.000313 0.000253 0.000202 0.000160 0.000125 0.000097 0.000075 0.000057 0.000043 0.000031 0.000023 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000043 0.000056 0.000073 0.000094 0.000120 0.000153 0.000192 0.000240 0.000297 0.000364 0.000443 0.000533 0.000637 0.000755 0.000888 0.001037 0.001204 0.001389 0.001591 0.001811 0.002045 0.002290 0.002537 0.002776 0.002994 0.003172 0.003290 0.003323 0.003246 0.003032 0.002657 0.002097 0.001334 0.000356 -0.000837 -0.002240 -0.003832 -0.005581 -0.007441 -0.009356 -0.011257 -0.013069 -0.014710 -0.016098 -0.017155 -0.017809 -0.018003 -0.017695 -0.016865 -0.015515 -0.013674 -0.011396 -0.008759 -0.005863 -0.002824 0.000231 0.003171 0.005870 0.008212 0.010100 0.011457 0.012238 0.012427 0.012041 0.011130 0.009774 0.008079 0.006168 0.004177 0.002244 0.000502 -0.000930 -0.001958 -0.002510 -0.002552 -0.002081 -0.001129 0.000237 0.001926 0.003819 0.005787 0.007690 0.009395 0.010776 0.011728 0.012166 0.012039 0.011325 0.010035 0.008213 0.005931 0.003285 0.000390 -0.002628 -0.005640 -0.008518 -0.011148 -0.013430 -0.015286 -0.016660 -0.017521 -0.017864 -0.017707 -0.017086 -0.016058 -0.014692 -0.013065 -0.011258 -0.009354 -0.007429 -0.005553 -0.003786 -0.002175 -0.000755 0.000452 0.001437 0.002204 0.002763 0.003134 0.003341 0.003411 0.003371 0.003246 0.003061 0.002837 0.002591 0.002338 0.002087 0.001847 0.001623 0.001416 0.001227 0.001057 0.000904 0.000769 0.000649 0.000543 0.000451 0.000371 0.000303 0.000245 0.000196 0.000155 0.000121 0.000094 0.000072 0.000055 0.000041 0.000031 0.000022 0.000016 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000041 0.000054 0.000070 0.000091 0.000116 0.000148 0.000186 0.000233 0.000288 0.000354 0.000430 0.000519 0.000620 0.000735 0.000865 0.001011 0.001175 0.001356 0.001556 0.001774 0.002007 0.002252 0.002502 0.002748 0.002976 0.003169 0.003307 0.003368 0.003326 0.003155 0.002831 0.002330 0.001632 0.000726 -0.000394 -0.001723 -0.003245 -0.004932 -0.006744 -0.008629 -0.010523 -0.012355 -0.014048 -0.015521 -0.016697 -0.017504 -0.017881 -0.017784 -0.017184 -0.016076 -0.014479 -0.012434 -0.010008 -0.007288 -0.004376 -0.001388 0.001557 0.004340 0.006853 0.008998 0.010702 0.011912 0.012605 0.012785 0.012487 0.011772 0.010724 0.009446 0.008050 0.006654 0.005369 0.004297 0.003520 0.003097 0.003060 0.003410 0.004119 0.005131 0.006365 0.007723 0.009093 0.010359 0.011409 0.012141 0.012469 0.012330 0.011687 0.010531 0.008883 0.006790 0.004327 0.001586 -0.001322 -0.004281 -0.007172 -0.009880 -0.012302 -0.014353 -0.015967 -0.017099 -0.017729 -0.017860 -0.017516 -0.016739 -0.015587 -0.014131 -0.012445 -0.010611 -0.008705 -0.006802 -0.004966 -0.003253 -0.001705 -0.000353 0.000785 0.001703 0.002407 0.002910 0.003233 0.003399 0.003436 0.003371 0.003228 0.003031 0.002799 0.002549 0.002295 0.002045 0.001807 0.001585 0.001381 0.001195 0.001028 0.000879 0.000746 0.000629 0.000526 0.000436 0.000359 0.000292 0.000236 0.000189 0.000150 0.000117 0.000091 0.000070 0.000053 0.000040 0.000030 0.000022 0.000016 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000039 0.000052 0.000067 0.000087 0.000111 0.000142 0.000179 0.000225 0.000279 0.000342 0.000417 0.000503 0.000601 0.000713 0.000840 0.000983 0.001143 0.001321 0.001518 0.001733 0.001965 0.002211 0.002463 0.002715 0.002952 0.003159 0.003317 0.003405 0.003398 0.003270 0.002998 0.002556 0.001926 0.001094 0.000052 -0.001198 -0.002645 -0.004264 -0.006022 -0.007869 -0.009750 -0.011596 -0.013334 -0.014887 -0.016179 -0.017137 -0.017701 -0.017819 -0.017458 -0.016605 -0.015269 -0.013481 -0.011293 -0.008781 -0.006032 -0.003151 -0.000246 0.002575 0.005208 0.007561 0.009559 0.011147 0.012292 0.012988 0.013255 0.013135 0.012692 0.012009 0.011174 0.010285 0.009434 0.008704 0.008166 0.007868 0.007837 0.008073 0.008553 0.009229 0.010035 0.010887 0.011695 0.012364 0.012803 0.012931 0.012685 0.012018 0.010910 0.009364 0.007408 0.005095 0.002498 -0.000292 -0.003172 -0.006034 -0.008769 -0.011276 -0.013464 -0.015262 -0.016615 -0.017492 -0.017881 -0.017794 -0.017260 -0.016326 -0.015053 -0.013509 -0.011771 -0.009916 -0.008016 -0.006142 -0.004353 -0.002701 -0.001222 0.000056 0.001120 0.001968 0.002606 0.003051 0.003324 0.003449 0.003454 0.003363 0.003202 0.002993 0.002754 0.002501 0.002245 0.001997 0.001761 0.001542 0.001342 0.001160 0.000996 0.000851 0.000721 0.000607 0.000507 0.000420 0.000345 0.000281 0.000227 0.000181 0.000144 0.000113 0.000088 0.000068 0.000052 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000028 0.000037 0.000049 0.000064 0.000083 0.000107 0.000136 0.000172 0.000216 0.000269 0.000330 0.000403 0.000486 0.000582 0.000691 0.000814 0.000954 0.001110 0.001285 0.001479 0.001691 0.001921 0.002166 0.002421 0.002676 0.002922 0.003142 0.003320 0.003433 0.003460 0.003375 0.003154 0.002773 0.002213 0.001456 0.000495 -0.000673 -0.002039 -0.003586 -0.005281 -0.007085 -0.008944 -0.010795 -0.012571 -0.014196 -0.015598 -0.016704 -0.017451 -0.017786 -0.017670 -0.017082 -0.016022 -0.014509 -0.012586 -0.010312 -0.007765 -0.005033 -0.002215 0.000590 0.003287 0.005787 0.008017 0.009916 0.011448 0.012595 0.013362 0.013776 0.013881 0.013738 0.013417 0.012993 0.012542 0.012129 0.011813 0.011631 0.011606 0.011739 0.012009 0.012377 0.012790 0.013181 0.013477 0.013603 0.013489 0.013077 0.012321 0.011193 0.009685 0.007813 0.005611 0.003137 0.000462 -0.002326 -0.005130 -0.007853 -0.010396 -0.012671 -0.014601 -0.016126 -0.017204 -0.017815 -0.017957 -0.017649 -0.016927 -0.015839 -0.014450 -0.012827 -0.011044 -0.009175 -0.007290 -0.005453 -0.003720 -0.002135 -0.000732 0.000468 0.001455 0.002229 0.002800 0.003185 0.003407 0.003491 0.003462 0.003347 0.003169 0.002948 0.002702 0.002446 0.002190 0.001943 0.001711 0.001495 0.001299 0.001121 0.000962 0.000820 0.000694 0.000583 0.000486 0.000402 0.000330 0.000269 0.000217 0.000174 0.000138 0.000108 0.000085 0.000065 0.000050 0.000038 0.000028 0.000021 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000047 0.000061 0.000079 0.000102 0.000130 0.000165 0.000207 0.000258 0.000318 0.000388 0.000469 0.000561 0.000667 0.000788 0.000923 0.001076 0.001247 0.001437 0.001647 0.001875 0.002119 0.002374 0.002633 0.002885 0.003117 0.003312 0.003451 0.003510 0.003467 0.003297 0.002978 0.002487 0.001808 0.000930 -0.000153 -0.001435 -0.002903 -0.004530 -0.006282 -0.008110 -0.009957 -0.011760 -0.013448 -0.014951 -0.016197 -0.017122 -0.017670 -0.017800 -0.017482 -0.016708 -0.015488 -0.013852 -0.011846 -0.009536 -0.006997 -0.004317 -0.001583 0.001116 0.003696 0.006086 0.008224 0.010066 0.011586 0.012778 0.013650 0.014232 0.014563 0.014696 0.014687 0.014592 0.014464 0.014347 0.014271 0.014254 0.014294 0.014378 0.014474 0.014538 0.014520 0.014364 0.014015 0.013422 0.012545 0.011356 0.009844 0.008013 0.005889 0.003513 0.000943 -0.001748 -0.004477 -0.007158 -0.009698 -0.012014 -0.014029 -0.015678 -0.016913 -0.017706 -0.018046 -0.017940 -0.017413 -0.016506 -0.015272 -0.013775 -0.012082 -0.010264 -0.008392 -0.006532 -0.004741 -0.003071 -0.001561 -0.000239 0.000878 0.001783 0.002481 0.002984 0.003309 0.003481 0.003523 0.003463 0.003323 0.003128 0.002896 0.002644 0.002385 0.002130 0.001886 0.001656 0.001445 0.001253 0.001079 0.000925 0.000787 0.000665 0.000558 0.000465 0.000384 0.000315 0.000256 0.000207 0.000165 0.000131 0.000103 0.000081 0.000062 0.000048 0.000036 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000044 0.000057 0.000075 0.000097 0.000124 0.000157 0.000198 0.000247 0.000305 0.000372 0.000450 0.000540 0.000643 0.000760 0.000892 0.001041 0.001208 0.001394 0.001600 0.001825 0.002067 0.002322 0.002584 0.002842 0.003084 0.003295 0.003456 0.003547 0.003545 0.003425 0.003166 0.002746 0.002145 0.001351 0.000357 -0.000837 -0.002221 -0.003774 -0.005466 -0.007253 -0.009086 -0.010905 -0.012644 -0.014234 -0.015609 -0.016702 -0.017458 -0.017829 -0.017782 -0.017301 -0.016385 -0.015054 -0.013342 -0.011302 -0.008998 -0.006504 -0.003898 -0.001262 0.001329 0.003803 0.006099 0.008168 0.009977 0.011507 0.012755 0.013733 0.014464 0.014984 0.015329 0.015541 0.015660 0.015716 0.015733 0.015723 0.015686 0.015610 0.015472 0.015238 0.014873 0.014335 0.013586 0.012595 0.011338 0.009803 0.007993 0.005924 0.003628 0.001153 -0.001441 -0.004085 -0.006701 -0.009208 -0.011526 -0.013582 -0.015310 -0.016659 -0.017594 -0.018095 -0.018162 -0.017810 -0.017071 -0.015989 -0.014620 -0.013026 -0.011275 -0.009435 -0.007572 -0.005747 -0.004013 -0.002414 -0.000986 0.000250 0.001280 0.002102 0.002722 0.003156 0.003421 0.003543 0.003545 0.003454 0.003292 0.003080 0.002838 0.002581 0.002321 0.002066 0.001824 0.001599 0.001392 0.001205 0.001037 0.000886 0.000753 0.000636 0.000533 0.000443 0.000366 0.000299 0.000243 0.000196 0.000157 0.000125 0.000098 0.000077 0.000059 0.000045 0.000034 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000041 0.000054 0.000071 0.000091 0.000117 0.000150 0.000189 0.000236 0.000291 0.000356 0.000431 0.000518 0.000618 0.000731 0.000860 0.001005 0.001168 0.001350 0.001552 0.001773 0.002012 0.002266 0.002528 0.002791 0.003041 0.003267 0.003449 0.003570 0.003606 0.003536 0.003336 0.002985 0.002463 0.001755 0.000851 -0.000252 -0.001547 -0.003019 -0.004642 -0.006380 -0.008186 -0.010007 -0.011782 -0.013447 -0.014935 -0.016184 -0.017135 -0.017739 -0.017959 -0.017770 -0.017165 -0.016153 -0.014756 -0.013015 -0.010983 -0.008721 -0.006298 -0.003785 -0.001254 0.001227 0.003599 0.005809 0.007817 0.009596 0.011130 0.012418 0.013469 0.014300 0.014936 0.015402 0.015725 0.015926 0.016022 0.016021 0.015921 0.015714 0.015383 0.014906 0.014258 0.013413 0.012348 0.011045 0.009498 0.007709 0.005690 0.003470 0.001086 -0.001410 -0.003959 -0.006492 -0.008939 -0.011227 -0.013286 -0.015052 -0.016473 -0.017509 -0.018136 -0.018345 -0.018143 -0.017554 -0.016613 -0.015369 -0.013879 -0.012205 -0.010411 -0.008563 -0.006721 -0.004943 -0.003274 -0.001756 -0.000415 0.000730 0.001669 0.002406 0.002948 0.003313 0.003520 0.003593 0.003556 0.003435 0.003251 0.003025 0.002775 0.002513 0.002252 0.001999 0.001761 0.001540 0.001338 0.001156 0.000993 0.000848 0.000719 0.000606 0.000507 0.000421 0.000347 0.000284 0.000230 0.000185 0.000148 0.000118 0.000093 0.000072 0.000056 0.000043 0.000032 0.000024 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000051 0.000066 0.000086 0.000111 0.000142 0.000179 0.000224 0.000277 0.000339 0.000412 0.000496 0.000592 0.000702 0.000826 0.000967 0.001126 0.001303 0.001501 0.001718 0.001954 0.002205 0.002467 0.002732 0.002989 0.003227 0.003429 0.003577 0.003650 0.003627 0.003485 0.003202 0.002758 0.002136 0.001323 0.000315 -0.000887 -0.002271 -0.003817 -0.005494 -0.007261 -0.009070 -0.010865 -0.012587 -0.014171 -0.015558 -0.016689 -0.017514 -0.017990 -0.018090 -0.017796 -0.017109 -0.016042 -0.014623 -0.012894 -0.010904 -0.008713 -0.006383 -0.003978 -0.001563 0.000803 0.003068 0.005186 0.007122 0.008852 0.010362 0.011649 0.012718 0.013577 0.014242 0.014726 0.015042 0.015201 0.015208 0.015060 0.014752 0.014272 0.013608 0.012745 0.011668 0.010370 0.008846 0.007100 0.005148 0.003013 0.000728 -0.001661 -0.004103 -0.006539 -0.008903 -0.011131 -0.013159 -0.014925 -0.016379 -0.017478 -0.018194 -0.018512 -0.018433 -0.017972 -0.017158 -0.016032 -0.014644 -0.013050 -0.011312 -0.009493 -0.007652 -0.005847 -0.004127 -0.002534 -0.001103 0.000144 0.001194 0.002041 0.002691 0.003156 0.003452 0.003601 0.003628 0.003554 0.003405 0.003202 0.002963 0.002705 0.002440 0.002179 0.001929 0.001695 0.001479 0.001283 0.001106 0.000949 0.000809 0.000685 0.000576 0.000481 0.000399 0.000328 0.000268 0.000217 0.000175 0.000140 0.000111 0.000087 0.000068 0.000052 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000047 0.000062 0.000081 0.000104 0.000133 0.000169 0.000211 0.000262 0.000322 0.000391 0.000472 0.000565 0.000671 0.000792 0.000928 0.001082 0.001255 0.001448 0.001660 0.001891 0.002139 0.002399 0.002665 0.002928 0.003176 0.003394 0.003567 0.003675 0.003697 0.003611 0.003394 0.003027 0.002490 0.001770 0.000859 -0.000246 -0.001536 -0.002996 -0.004601 -0.006316 -0.008097 -0.009895 -0.011654 -0.013315 -0.014820 -0.016112 -0.017139 -0.017857 -0.018233 -0.018245 -0.017884 -0.017154 -0.016073 -0.014670 -0.012986 -0.011069 -0.008972 -0.006755 -0.004475 -0.002190 0.000047 0.002188 0.004193 0.006031 0.007677 0.009119 0.010349 0.011365 0.012172 0.012774 0.013177 0.013384 0.013397 0.013216 0.012836 0.012251 0.011455 0.010443 0.009211 0.007762 0.006102 0.004249 0.002223 0.000058 -0.002207 -0.004525 -0.006843 -0.009102 -0.011245 -0.013210 -0.014943 -0.016393 -0.017519 -0.018288 -0.018683 -0.018697 -0.018342 -0.017636 -0.016616 -0.015324 -0.013811 -0.012135 -0.010355 -0.008528 -0.006712 -0.004957 -0.003307 -0.001801 -0.000464 0.000685 0.001636 0.002390 0.002953 0.003341 0.003571 0.003664 0.003646 0.003538 0.003363 0.003142 0.002892 0.002628 0.002362 0.002103 0.001857 0.001628 0.001418 0.001227 0.001057 0.000905 0.000770 0.000651 0.000547 0.000456 0.000378 0.000310 0.000253 0.000205 0.000164 0.000131 0.000104 0.000081 0.000063 0.000049 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000025 0.000033 0.000044 0.000058 0.000075 0.000097 0.000125 0.000158 0.000198 0.000246 0.000303 0.000370 0.000448 0.000537 0.000640 0.000756 0.000888 0.001038 0.001205 0.001392 0.001599 0.001825 0.002068 0.002325 0.002591 0.002856 0.003112 0.003346 0.003541 0.003681 0.003744 0.003711 0.003559 0.003266 0.002814 0.002187 0.001374 0.000370 -0.000820 -0.002186 -0.003708 -0.005357 -0.007095 -0.008876 -0.010652 -0.012368 -0.013967 -0.015397 -0.016604 -0.017545 -0.018182 -0.018487 -0.018445 -0.018051 -0.017314 -0.016253 -0.014898 -0.013288 -0.011469 -0.009491 -0.007407 -0.005271 -0.003136 -0.001051 0.000941 0.002803 0.004504 0.006022 0.007341 0.008452 0.009347 0.010025 0.010485 0.010725 0.010746 0.010545 0.010120 0.009471 0.008596 0.007498 0.006182 0.004660 0.002948 0.001069 -0.000945 -0.003059 -0.005229 -0.007405 -0.009536 -0.011567 -0.013442 -0.015110 -0.016523 -0.017640 -0.018429 -0.018868 -0.018948 -0.018672 -0.018056 -0.017127 -0.015923 -0.014489 -0.012876 -0.011141 -0.009340 -0.007526 -0.005751 -0.004061 -0.002494 -0.001082 0.000154 0.001200 0.002051 0.002711 0.003188 0.003500 0.003666 0.003707 0.003646 0.003506 0.003308 0.003072 0.002813 0.002545 0.002279 0.002023 0.001781 0.001558 0.001355 0.001171 0.001007 0.000861 0.000732 0.000618 0.000518 0.000431 0.000356 0.000292 0.000238 0.000192 0.000154 0.000123 0.000097 0.000076 0.000059 0.000045 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000030 0.000040 0.000053 0.000070 0.000090 0.000116 0.000147 0.000185 0.000231 0.000285 0.000349 0.000423 0.000509 0.000607 0.000720 0.000847 0.000992 0.001154 0.001335 0.001535 0.001755 0.001993 0.002246 0.002509 0.002776 0.003038 0.003283 0.003498 0.003666 0.003768 0.003784 0.003693 0.003472 0.003103 0.002568 0.001855 0.000956 -0.000130 -0.001394 -0.002823 -0.004392 -0.006069 -0.007816 -0.009587 -0.011333 -0.013003 -0.014544 -0.015907 -0.017045 -0.017920 -0.018499 -0.018762 -0.018696 -0.018301 -0.017588 -0.016577 -0.015298 -0.013788 -0.012090 -0.010252 -0.008324 -0.006356 -0.004396 -0.002491 -0.000680 0.001002 0.002525 0.003869 0.005014 0.005948 0.006664 0.007153 0.007413 0.007440 0.007231 0.006788 0.006112 0.005207 0.004081 0.002747 0.001223 -0.000467 -0.002295 -0.004225 -0.006216 -0.008223 -0.010198 -0.012091 -0.013848 -0.015423 -0.016768 -0.017845 -0.018621 -0.019074 -0.019191 -0.018971 -0.018424 -0.017570 -0.016443 -0.015081 -0.013532 -0.011846 -0.010077 -0.008277 -0.006496 -0.004780 -0.003169 -0.001696 -0.000386 0.000743 0.001683 0.002433 0.002999 0.003393 0.003632 0.003735 0.003726 0.003626 0.003458 0.003240 0.002990 0.002725 0.002455 0.002191 0.001939 0.001704 0.001487 0.001291 0.001115 0.000957 0.000817 0.000693 0.000585 0.000490 0.000407 0.000336 0.000275 0.000223 0.000180 0.000144 0.000115 0.000090 0.000071 0.000055 0.000042 0.000032 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000049 0.000064 0.000083 0.000107 0.000136 0.000172 0.000215 0.000266 0.000327 0.000398 0.000480 0.000575 0.000683 0.000806 0.000945 0.001101 0.001276 0.001470 0.001683 0.001914 0.002161 0.002420 0.002686 0.002952 0.003206 0.003437 0.003630 0.003767 0.003829 0.003795 0.003643 0.003354 0.002910 0.002297 0.001504 0.000529 -0.000627 -0.001953 -0.003429 -0.005031 -0.006724 -0.008468 -0.010221 -0.011934 -0.013558 -0.015047 -0.016355 -0.017440 -0.018269 -0.018815 -0.019060 -0.018997 -0.018628 -0.017965 -0.017029 -0.015849 -0.014462 -0.012908 -0.011233 -0.009484 -0.007709 -0.005952 -0.004256 -0.002658 -0.001191 0.000118 0.001246 0.002175 0.002893 0.003389 0.003655 0.003687 0.003483 0.003044 0.002374 0.001481 0.000379 -0.000916 -0.002379 -0.003983 -0.005695 -0.007477 -0.009286 -0.011077 -0.012803 -0.014416 -0.015869 -0.017119 -0.018127 -0.018863 -0.019301 -0.019428 -0.019239 -0.018739 -0.017945 -0.016883 -0.015586 -0.014098 -0.012463 -0.010732 -0.008955 -0.007180 -0.005451 -0.003811 -0.002292 -0.000923 0.000278 0.001297 0.002129 0.002778 0.003251 0.003563 0.003732 0.003778 0.003722 0.003587 0.003393 0.003157 0.002898 0.002628 0.002359 0.002098 0.001852 0.001624 0.001415 0.001227 0.001058 0.000907 0.000774 0.000656 0.000552 0.000462 0.000383 0.000316 0.000258 0.000209 0.000168 0.000135 0.000107 0.000084 0.000065 0.000051 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000034 0.000045 0.000059 0.000076 0.000098 0.000125 0.000158 0.000199 0.000247 0.000305 0.000373 0.000451 0.000542 0.000646 0.000764 0.000897 0.001047 0.001215 0.001402 0.001607 0.001831 0.002071 0.002325 0.002589 0.002855 0.003116 0.003360 0.003574 0.003742 0.003845 0.003864 0.003777 0.003565 0.003210 0.002696 0.002011 0.001148 0.000106 -0.001108 -0.002480 -0.003991 -0.005611 -0.007308 -0.009042 -0.010771 -0.012450 -0.014034 -0.015478 -0.016743 -0.017791 -0.018592 -0.019124 -0.019374 -0.019335 -0.019013 -0.018422 -0.017581 -0.016522 -0.015277 -0.013889 -0.012400 -0.010853 -0.009294 -0.007765 -0.006304 -0.004945 -0.003720 -0.002653 -0.001767 -0.001076 -0.000595 -0.000334 -0.000297 -0.000487 -0.000903 -0.001538 -0.002382 -0.003417 -0.004624 -0.005976 -0.007441 -0.008984 -0.010567 -0.012147 -0.013681 -0.015123 -0.016430 -0.017559 -0.018474 -0.019143 -0.019541 -0.019654 -0.019473 -0.019001 -0.018249 -0.017239 -0.016000 -0.014568 -0.012985 -0.011296 -0.009549 -0.007789 -0.006061 -0.004404 -0.002854 -0.001440 -0.000182 0.000903 0.001808 0.002533 0.003081 0.003464 0.003698 0.003801 0.003792 0.003695 0.003528 0.003312 0.003063 0.002796 0.002525 0.002258 0.002002 0.001762 0.001542 0.001342 0.001162 0.001001 0.000858 0.000731 0.000619 0.000520 0.000434 0.000360 0.000296 0.000241 0.000195 0.000157 0.000125 0.000099 0.000078 0.000060 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000041 0.000053 0.000069 0.000090 0.000115 0.000145 0.000183 0.000229 0.000283 0.000348 0.000423 0.000509 0.000609 0.000721 0.000849 0.000993 0.001154 0.001332 0.001529 0.001745 0.001977 0.002224 0.002483 0.002748 0.003013 0.003267 0.003498 0.003692 0.003832 0.003899 0.003873 0.003735 0.003465 0.003048 0.002470 0.001721 0.000798 -0.000297 -0.001556 -0.002962 -0.004494 -0.006122 -0.007814 -0.009531 -0.011234 -0.012880 -0.014428 -0.015836 -0.017068 -0.018092 -0.018880 -0.019415 -0.019684 -0.019688 -0.019430 -0.018927 -0.018200 -0.017278 -0.016196 -0.014991 -0.013706 -0.012381 -0.011057 -0.009773 -0.008563 -0.007460 -0.006490 -0.005676 -0.005037 -0.004588 -0.004340 -0.004299 -0.004469 -0.004846 -0.005423 -0.006188 -0.007123 -0.008204 -0.009403 -0.010688 -0.012024 -0.013372 -0.014691 -0.015940 -0.017077 -0.018063 -0.018863 -0.019443 -0.019780 -0.019857 -0.019664 -0.019201 -0.018476 -0.017507 -0.016316 -0.014935 -0.013403 -0.011759 -0.010047 -0.008312 -0.006595 -0.004935 -0.003368 -0.001923 -0.000622 0.000516 0.001483 0.002273 0.002889 0.003339 0.003636 0.003796 0.003837 0.003779 0.003644 0.003450 0.003216 0.002957 0.002687 0.002416 0.002153 0.001903 0.001672 0.001460 0.001269 0.001097 0.000944 0.000808 0.000688 0.000582 0.000489 0.000408 0.000337 0.000277 0.000225 0.000182 0.000146 0.000116 0.000091 0.000072 0.000056 0.000043 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000048 0.000063 0.000081 0.000104 0.000133 0.000168 0.000211 0.000262 0.000323 0.000394 0.000477 0.000572 0.000679 0.000801 0.000938 0.001091 0.001262 0.001450 0.001656 0.001879 0.002118 0.002371 0.002633 0.002898 0.003158 0.003403 0.003619 0.003791 0.003901 0.003931 0.003861 0.003674 0.003351 0.002878 0.002243 0.001441 0.000469 -0.000668 -0.001959 -0.003386 -0.004928 -0.006555 -0.008235 -0.009931 -0.011607 -0.013221 -0.014736 -0.016114 -0.017322 -0.018329 -0.019115 -0.019663 -0.019966 -0.020023 -0.019843 -0.019442 -0.018842 -0.018072 -0.017165 -0.016158 -0.015090 -0.013997 -0.012918 -0.011886 -0.010933 -0.010086 -0.009368 -0.008799 -0.008395 -0.008167 -0.008123 -0.008266 -0.008592 -0.009095 -0.009760 -0.010568 -0.011495 -0.012514 -0.013591 -0.014693 -0.015783 -0.016822 -0.017773 -0.018599 -0.019264 -0.019739 -0.019997 -0.020021 -0.019800 -0.019331 -0.018619 -0.017677 -0.016526 -0.015192 -0.013708 -0.012111 -0.010441 -0.008738 -0.007042 -0.005391 -0.003820 -0.002357 -0.001028 0.000151 0.001165 0.002010 0.002686 0.003196 0.003551 0.003766 0.003856 0.003840 0.003739 0.003572 0.003356 0.003108 0.002842 0.002571 0.002303 0.002045 0.001804 0.001581 0.001378 0.001196 0.001033 0.000888 0.000759 0.000646 0.000545 0.000458 0.000381 0.000314 0.000257 0.000209 0.000168 0.000135 0.000107 0.000084 0.000066 0.000051 0.000039 0.000030 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000044 0.000057 0.000074 0.000095 0.000121 0.000154 0.000194 0.000242 0.000300 0.000367 0.000445 0.000535 0.000637 0.000753 0.000883 0.001028 0.001190 0.001369 0.001565 0.001778 0.002008 0.002253 0.002509 0.002773 0.003036 0.003291 0.003524 0.003723 0.003871 0.003951 0.003945 0.003834 0.003601 0.003231 0.002709 0.002027 0.001181 0.000172 -0.000995 -0.002306 -0.003744 -0.005286 -0.006903 -0.008565 -0.010237 -0.011883 -0.013466 -0.014950 -0.016300 -0.017486 -0.018484 -0.019273 -0.019842 -0.020185 -0.020305 -0.020212 -0.019922 -0.019458 -0.018849 -0.018125 -0.017323 -0.016475 -0.015617 -0.014780 -0.013994 -0.013287 -0.012680 -0.012193 -0.011843 -0.011641 -0.011595 -0.011708 -0.011976 -0.012392 -0.012942 -0.013607 -0.014364 -0.015185 -0.016039 -0.016894 -0.017716 -0.018471 -0.019124 -0.019643 -0.019998 -0.020164 -0.020123 -0.019862 -0.019374 -0.018664 -0.017741 -0.016622 -0.015330 -0.013893 -0.012344 -0.010719 -0.009056 -0.007390 -0.005760 -0.004196 -0.002730 -0.001385 -0.000181 0.000869 0.001757 0.002481 0.003043 0.003451 0.003716 0.003853 0.003879 0.003813 0.003674 0.003479 0.003246 0.002989 0.002720 0.002450 0.002188 0.001937 0.001704 0.001490 0.001297 0.001123 0.000969 0.000832 0.000711 0.000604 0.000509 0.000427 0.000354 0.000292 0.000239 0.000193 0.000155 0.000124 0.000098 0.000077 0.000060 0.000046 0.000035 0.000027 0.000020 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000040 0.000052 0.000067 0.000086 0.000111 0.000141 0.000178 0.000223 0.000277 0.000340 0.000414 0.000499 0.000595 0.000705 0.000827 0.000965 0.001118 0.001287 0.001472 0.001675 0.001895 0.002130 0.002380 0.002639 0.002902 0.003162 0.003409 0.003630 0.003811 0.003936 0.003987 0.003947 0.003799 0.003526 0.003113 0.002551 0.001831 0.000951 -0.000085 -0.001270 -0.002591 -0.004029 -0.005562 -0.007162 -0.008800 -0.010442 -0.012054 -0.013602 -0.015053 -0.016374 -0.017541 -0.018530 -0.019325 -0.019918 -0.020306 -0.020494 -0.020491 -0.020317 -0.019993 -0.019547 -0.019008 -0.018406 -0.017773 -0.017138 -0.016528 -0.015969 -0.015481 -0.015084 -0.014794 -0.014621 -0.014574 -0.014654 -0.014860 -0.015183 -0.015611 -0.016126 -0.016704 -0.017321 -0.017948 -0.018555 -0.019112 -0.019588 -0.019955 -0.020183 -0.020250 -0.020135 -0.019825 -0.019312 -0.018598 -0.017687 -0.016595 -0.015341 -0.013950 -0.012450 -0.010874 -0.009255 -0.007629 -0.006029 -0.004486 -0.003029 -0.001682 -0.000465 0.000607 0.001526 0.002286 0.002890 0.003342 0.003652 0.003832 0.003898 0.003867 0.003757 0.003586 0.003369 0.003123 0.002861 0.002592 0.002327 0.002071 0.001830 0.001606 0.001401 0.001217 0.001052 0.000906 0.000777 0.000663 0.000562 0.000473 0.000396 0.000328 0.000270 0.000220 0.000178 0.000142 0.000113 0.000089 0.000070 0.000054 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000015 0.000021 0.000027 0.000036 0.000047 0.000061 0.000079 0.000101 0.000129 0.000163 0.000205 0.000255 0.000314 0.000383 0.000463 0.000554 0.000656 0.000772 0.000901 0.001045 0.001204 0.001379 0.001571 0.001779 0.002005 0.002245 0.002498 0.002759 0.003021 0.003277 0.003516 0.003724 0.003887 0.003989 0.004014 0.003943 0.003761 0.003453 0.003006 0.002410 0.001662 0.000759 -0.000293 -0.001486 -0.002806 -0.004235 -0.005749 -0.007324 -0.008930 -0.010535 -0.012107 -0.013614 -0.015027 -0.016316 -0.017460 -0.018439 -0.019240 -0.019858 -0.020291 -0.020546 -0.020635 -0.020576 -0.020389 -0.020101 -0.019737 -0.019324 -0.018887 -0.018453 -0.018042 -0.017676 -0.017371 -0.017142 -0.017000 -0.016952 -0.017001 -0.017143 -0.017373 -0.017678 -0.018041 -0.018442 -0.018858 -0.019263 -0.019632 -0.019937 -0.020152 -0.020254 -0.020218 -0.020026 -0.019664 -0.019123 -0.018400 -0.017500 -0.016433 -0.015215 -0.013869 -0.012420 -0.010897 -0.009329 -0.007750 -0.006189 -0.004678 -0.003243 -0.001907 -0.000691 0.000390 0.001326 0.002113 0.002747 0.003234 0.003581 0.003799 0.003901 0.003903 0.003822 0.003674 0.003476 0.003243 0.002989 0.002725 0.002460 0.002201 0.001954 0.001722 0.001509 0.001314 0.001139 0.000983 0.000845 0.000723 0.000615 0.000521 0.000438 0.000365 0.000302 0.000248 0.000202 0.000163 0.000130 0.000103 0.000081 0.000063 0.000049 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000032 0.000042 0.000055 0.000071 0.000092 0.000118 0.000149 0.000188 0.000234 0.000289 0.000353 0.000428 0.000512 0.000609 0.000717 0.000838 0.000972 0.001121 0.001285 0.001466 0.001663 0.001877 0.002108 0.002353 0.002608 0.002870 0.003131 0.003382 0.003612 0.003807 0.003954 0.004035 0.004035 0.003937 0.003726 0.003388 0.002913 0.002293 0.001525 0.000610 -0.000448 -0.001638 -0.002946 -0.004355 -0.005841 -0.007380 -0.008943 -0.010502 -0.012025 -0.013484 -0.014851 -0.016103 -0.017220 -0.018185 -0.018989 -0.019628 -0.020104 -0.020423 -0.020598 -0.020647 -0.020588 -0.020443 -0.020236 -0.019988 -0.019720 -0.019453 -0.019205 -0.018990 -0.018822 -0.018711 -0.018663 -0.018681 -0.018763 -0.018902 -0.019088 -0.019306 -0.019539 -0.019765 -0.019963 -0.020111 -0.020186 -0.020166 -0.020032 -0.019765 -0.019351 -0.018781 -0.018051 -0.017161 -0.016121 -0.014942 -0.013644 -0.012249 -0.010783 -0.009272 -0.007747 -0.006235 -0.004765 -0.003363 -0.002051 -0.000849 0.000228 0.001170 0.001969 0.002624 0.003137 0.003512 0.003761 0.003894 0.003925 0.003870 0.003745 0.003566 0.003348 0.003104 0.002846 0.002584 0.002325 0.002075 0.001837 0.001616 0.001413 0.001228 0.001063 0.000915 0.000785 0.000670 0.000569 0.000481 0.000404 0.000336 0.000277 0.000227 0.000184 0.000148 0.000118 0.000093 0.000073 0.000057 0.000044 0.000034 0.000026 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000029 0.000038 0.000050 0.000065 0.000084 0.000107 0.000136 0.000172 0.000214 0.000265 0.000324 0.000393 0.000472 0.000561 0.000662 0.000774 0.000899 0.001038 0.001192 0.001361 0.001547 0.001749 0.001969 0.002204 0.002453 0.002712 0.002974 0.003233 0.003479 0.003700 0.003883 0.004014 0.004076 0.004054 0.003932 0.003697 0.003336 0.002841 0.002205 0.001427 0.000509 -0.000544 -0.001720 -0.003005 -0.004382 -0.005827 -0.007318 -0.008827 -0.010328 -0.011792 -0.013193 -0.014508 -0.015716 -0.016799 -0.017745 -0.018547 -0.019201 -0.019713 -0.020088 -0.020339 -0.020482 -0.020533 -0.020510 -0.020433 -0.020319 -0.020185 -0.020045 -0.019915 -0.019804 -0.019722 -0.019675 -0.019666 -0.019691 -0.019747 -0.019824 -0.019909 -0.019987 -0.020042 -0.020054 -0.020006 -0.019879 -0.019656 -0.019321 -0.018861 -0.018266 -0.017531 -0.016656 -0.015645 -0.014510 -0.013265 -0.011929 -0.010525 -0.009078 -0.007615 -0.006161 -0.004743 -0.003384 -0.002108 -0.000931 0.000130 0.001064 0.001865 0.002529 0.003057 0.003452 0.003724 0.003881 0.003937 0.003905 0.003802 0.003640 0.003436 0.003203 0.002953 0.002695 0.002438 0.002187 0.001947 0.001721 0.001511 0.001319 0.001144 0.000988 0.000849 0.000727 0.000619 0.000525 0.000442 0.000370 0.000307 0.000253 0.000207 0.000167 0.000134 0.000107 0.000084 0.000066 0.000051 0.000039 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000045 0.000059 0.000076 0.000098 0.000124 0.000156 0.000195 0.000241 0.000296 0.000359 0.000431 0.000514 0.000607 0.000711 0.000827 0.000956 0.001099 0.001258 0.001432 0.001623 0.001831 0.002056 0.002296 0.002548 0.002809 0.003071 0.003328 0.003569 0.003782 0.003954 0.004069 0.004114 0.004072 0.003931 0.003676 0.003299 0.002791 0.002149 0.001371 0.000460 -0.000575 -0.001725 -0.002974 -0.004305 -0.005697 -0.007127 -0.008570 -0.010001 -0.011396 -0.012731 -0.013985 -0.015140 -0.016183 -0.017102 -0.017893 -0.018555 -0.019092 -0.019511 -0.019822 -0.020039 -0.020176 -0.020248 -0.020269 -0.020252 -0.020210 -0.020155 -0.020096 -0.020042 -0.019997 -0.019963 -0.019939 -0.019921 -0.019901 -0.019868 -0.019812 -0.019717 -0.019570 -0.019355 -0.019059 -0.018669 -0.018172 -0.017560 -0.016827 -0.015972 -0.014997 -0.013909 -0.012723 -0.011453 -0.010119 -0.008744 -0.007351 -0.005964 -0.004607 -0.003303 -0.002072 -0.000932 0.000101 0.001017 0.001807 0.002469 0.003001 0.003407 0.003694 0.003869 0.003944 0.003932 0.003846 0.003701 0.003511 0.003288 0.003046 0.002793 0.002538 0.002288 0.002047 0.001818 0.001604 0.001407 0.001226 0.001062 0.000916 0.000786 0.000671 0.000570 0.000482 0.000405 0.000338 0.000280 0.000230 0.000187 0.000151 0.000121 0.000096 0.000076 0.000059 0.000045 0.000035 0.000027 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000041 0.000054 0.000069 0.000088 0.000112 0.000141 0.000177 0.000219 0.000268 0.000326 0.000392 0.000468 0.000553 0.000649 0.000757 0.000876 0.001009 0.001156 0.001319 0.001498 0.001695 0.001908 0.002138 0.002382 0.002638 0.002901 0.003164 0.003418 0.003653 0.003858 0.004018 0.004120 0.004149 0.004091 0.003934 0.003667 0.003280 0.002768 0.002128 0.001361 0.000471 -0.000535 -0.001645 -0.002845 -0.004117 -0.005442 -0.006798 -0.008163 -0.009514 -0.010830 -0.012089 -0.013274 -0.014369 -0.015363 -0.016247 -0.017018 -0.017676 -0.018224 -0.018670 -0.019021 -0.019290 -0.019485 -0.019618 -0.019701 -0.019743 -0.019753 -0.019739 -0.019708 -0.019665 -0.019611 -0.019545 -0.019464 -0.019363 -0.019232 -0.019063 -0.018845 -0.018567 -0.018218 -0.017788 -0.017268 -0.016650 -0.015928 -0.015100 -0.014168 -0.013136 -0.012015 -0.010819 -0.009563 -0.008268 -0.006954 -0.005643 -0.004357 -0.003117 -0.001943 -0.000851 0.000144 0.001030 0.001800 0.002449 0.002976 0.003383 0.003676 0.003862 0.003951 0.003953 0.003883 0.003751 0.003573 0.003360 0.003125 0.002877 0.002625 0.002377 0.002136 0.001906 0.001690 0.001489 0.001304 0.001135 0.000982 0.000845 0.000724 0.000617 0.000523 0.000442 0.000370 0.000308 0.000255 0.000209 0.000169 0.000136 0.000109 0.000086 0.000068 0.000053 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000048 0.000062 0.000080 0.000101 0.000127 0.000159 0.000197 0.000241 0.000293 0.000354 0.000423 0.000501 0.000589 0.000688 0.000798 0.000921 0.001058 0.001210 0.001377 0.001562 0.001763 0.001982 0.002216 0.002465 0.002724 0.002988 0.003250 0.003501 0.003731 0.003926 0.004076 0.004165 0.004181 0.004111 0.003944 0.003670 0.003282 0.002775 0.002148 0.001403 0.000545 -0.000418 -0.001475 -0.002611 -0.003812 -0.005057 -0.006329 -0.007605 -0.008867 -0.010095 -0.011270 -0.012377 -0.013404 -0.014340 -0.015179 -0.015918 -0.016559 -0.017103 -0.017556 -0.017925 -0.018217 -0.018440 -0.018603 -0.018712 -0.018775 -0.018799 -0.018788 -0.018747 -0.018677 -0.018578 -0.018447 -0.018279 -0.018070 -0.017812 -0.017498 -0.017120 -0.016670 -0.016142 -0.015530 -0.014830 -0.014040 -0.013158 -0.012191 -0.011143 -0.010028 -0.008858 -0.007651 -0.006424 -0.005199 -0.003993 -0.002828 -0.001720 -0.000686 0.000260 0.001106 0.001845 0.002472 0.002984 0.003385 0.003676 0.003865 0.003961 0.003973 0.003913 0.003793 0.003626 0.003422 0.003193 0.002950 0.002701 0.002454 0.002213 0.001983 0.001765 0.001563 0.001375 0.001202 0.001045 0.000903 0.000777 0.000664 0.000565 0.000479 0.000403 0.000337 0.000280 0.000231 0.000189 0.000153 0.000123 0.000098 0.000077 0.000060 0.000047 0.000036 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000071 0.000091 0.000114 0.000142 0.000176 0.000216 0.000262 0.000317 0.000379 0.000451 0.000531 0.000622 0.000723 0.000837 0.000964 0.001104 0.001261 0.001433 0.001622 0.001828 0.002052 0.002291 0.002543 0.002804 0.003069 0.003330 0.003577 0.003799 0.003987 0.004126 0.004205 0.004212 0.004134 0.003963 0.003689 0.003308 0.002816 0.002213 0.001502 0.000689 -0.000219 -0.001210 -0.002272 -0.003390 -0.004546 -0.005723 -0.006902 -0.008066 -0.009198 -0.010281 -0.011303 -0.012253 -0.013123 -0.013906 -0.014602 -0.015210 -0.015732 -0.016172 -0.016535 -0.016824 -0.017047 -0.017207 -0.017311 -0.017364 -0.017369 -0.017330 -0.017248 -0.017123 -0.016955 -0.016738 -0.016471 -0.016148 -0.015765 -0.015317 -0.014799 -0.014208 -0.013541 -0.012797 -0.011976 -0.011080 -0.010114 -0.009087 -0.008011 -0.006899 -0.005769 -0.004636 -0.003520 -0.002438 -0.001406 -0.000440 0.000447 0.001244 0.001943 0.002539 0.003029 0.003413 0.003695 0.003881 0.003978 0.003995 0.003942 0.003830 0.003670 0.003473 0.003251 0.003012 0.002766 0.002520 0.002280 0.002049 0.001830 0.001626 0.001437 0.001262 0.001103 0.000958 0.000827 0.000710 0.000607 0.000515 0.000436 0.000366 0.000306 0.000253 0.000208 0.000170 0.000137 0.000110 0.000087 0.000069 0.000054 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000064 0.000081 0.000101 0.000126 0.000156 0.000191 0.000233 0.000282 0.000338 0.000403 0.000476 0.000559 0.000652 0.000757 0.000874 0.001004 0.001149 0.001309 0.001486 0.001679 0.001890 0.002118 0.002361 0.002616 0.002878 0.003142 0.003400 0.003642 0.003859 0.004038 0.004169 0.004241 0.004242 0.004161 0.003992 0.003726 0.003361 0.002893 0.002326 0.001660 0.000903 0.000061 -0.000855 -0.001832 -0.002858 -0.003916 -0.004991 -0.006066 -0.007126 -0.008155 -0.009140 -0.010070 -0.010935 -0.011730 -0.012448 -0.013087 -0.013648 -0.014131 -0.014538 -0.014872 -0.015135 -0.015331 -0.015463 -0.015536 -0.015553 -0.015515 -0.015426 -0.015284 -0.015090 -0.014841 -0.014535 -0.014170 -0.013744 -0.013254 -0.012698 -0.012077 -0.011389 -0.010636 -0.009818 -0.008940 -0.008009 -0.007033 -0.006025 -0.004997 -0.003966 -0.002947 -0.001956 -0.001008 -0.000118 0.000702 0.001441 0.002092 0.002648 0.003107 0.003469 0.003736 0.003912 0.004004 0.004020 0.003970 0.003862 0.003708 0.003518 0.003301 0.003066 0.002823 0.002578 0.002337 0.002106 0.001886 0.001681 0.001490 0.001314 0.001153 0.001006 0.000873 0.000753 0.000646 0.000551 0.000467 0.000395 0.000331 0.000276 0.000228 0.000187 0.000152 0.000123 0.000098 0.000078 0.000061 0.000048 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000044 0.000056 0.000071 0.000089 0.000111 0.000138 0.000169 0.000206 0.000249 0.000300 0.000358 0.000424 0.000500 0.000585 0.000681 0.000789 0.000909 0.001043 0.001191 0.001355 0.001535 0.001733 0.001948 0.002179 0.002424 0.002681 0.002944 0.003206 0.003460 0.003697 0.003907 0.004080 0.004205 0.004272 0.004271 0.004193 0.004032 0.003783 0.003442 0.003010 0.002487 0.001876 0.001184 0.000417 -0.000416 -0.001302 -0.002229 -0.003184 -0.004151 -0.005116 -0.006066 -0.006987 -0.007869 -0.008702 -0.009477 -0.010188 -0.010831 -0.011403 -0.011904 -0.012332 -0.012688 -0.012974 -0.013191 -0.013340 -0.013426 -0.013450 -0.013414 -0.013320 -0.013169 -0.012960 -0.012692 -0.012366 -0.011980 -0.011535 -0.011029 -0.010464 -0.009841 -0.009162 -0.008428 -0.007643 -0.006812 -0.005943 -0.005043 -0.004125 -0.003201 -0.002285 -0.001391 -0.000535 0.000272 0.001018 0.001692 0.002287 0.002796 0.003218 0.003550 0.003795 0.003956 0.004039 0.004050 0.003998 0.003892 0.003742 0.003556 0.003343 0.003112 0.002872 0.002629 0.002388 0.002156 0.001935 0.001727 0.001535 0.001358 0.001195 0.001047 0.000912 0.000791 0.000681 0.000584 0.000498 0.000422 0.000355 0.000298 0.000248 0.000205 0.000168 0.000136 0.000110 0.000088 0.000069 0.000054 0.000042 0.000033 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000030 0.000039 0.000050 0.000063 0.000078 0.000098 0.000121 0.000148 0.000181 0.000220 0.000264 0.000317 0.000376 0.000445 0.000523 0.000610 0.000709 0.000820 0.000943 0.001079 0.001231 0.001397 0.001581 0.001782 0.001999 0.002233 0.002480 0.002737 0.002999 0.003258 0.003508 0.003740 0.003944 0.004112 0.004234 0.004299 0.004301 0.004232 0.004086 0.003860 0.003553 0.003163 0.002692 0.002144 0.001522 0.000836 0.000092 -0.000697 -0.001521 -0.002367 -0.003223 -0.004075 -0.004913 -0.005724 -0.006500 -0.007231 -0.007911 -0.008533 -0.009093 -0.009589 -0.010018 -0.010379 -0.010671 -0.010895 -0.011052 -0.011143 -0.011171 -0.011136 -0.011041 -0.010887 -0.010673 -0.010401 -0.010070 -0.009682 -0.009238 -0.008739 -0.008188 -0.007588 -0.006941 -0.006251 -0.005523 -0.004762 -0.003975 -0.003170 -0.002358 -0.001550 -0.000760 0.000000 0.000719 0.001384 0.001987 0.002521 0.002978 0.003356 0.003654 0.003871 0.004012 0.004081 0.004083 0.004027 0.003920 0.003771 0.003587 0.003378 0.003151 0.002914 0.002672 0.002433 0.002200 0.001978 0.001768 0.001574 0.001395 0.001231 0.001081 0.000946 0.000823 0.000712 0.000613 0.000525 0.000447 0.000378 0.000318 0.000266 0.000221 0.000183 0.000149 0.000121 0.000098 0.000078 0.000061 0.000048 0.000037 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000043 0.000055 0.000069 0.000085 0.000106 0.000130 0.000158 0.000193 0.000232 0.000279 0.000333 0.000394 0.000465 0.000545 0.000635 0.000736 0.000849 0.000974 0.001113 0.001266 0.001435 0.001621 0.001824 0.002044 0.002280 0.002527 0.002783 0.003042 0.003298 0.003543 0.003770 0.003970 0.004134 0.004255 0.004322 0.004332 0.004276 0.004152 0.003957 0.003688 0.003347 0.002933 0.002451 0.001906 0.001303 0.000653 -0.000037 -0.000755 -0.001491 -0.002234 -0.002973 -0.003698 -0.004399 -0.005068 -0.005696 -0.006277 -0.006806 -0.007279 -0.007691 -0.008041 -0.008327 -0.008547 -0.008702 -0.008793 -0.008822 -0.008789 -0.008695 -0.008543 -0.008334 -0.008067 -0.007746 -0.007371 -0.006945 -0.006472 -0.005954 -0.005396 -0.004801 -0.004175 -0.003521 -0.002845 -0.002155 -0.001457 -0.000761 -0.000078 0.000582 0.001208 0.001789 0.002317 0.002784 0.003185 0.003515 0.003773 0.003960 0.004077 0.004127 0.004118 0.004054 0.003944 0.003794 0.003612 0.003406 0.003182 0.002948 0.002709 0.002471 0.002239 0.002016 0.001805 0.001608 0.001427 0.001261 0.001110 0.000973 0.000850 0.000738 0.000638 0.000549 0.000469 0.000399 0.000337 0.000283 0.000237 0.000196 0.000162 0.000132 0.000107 0.000086 0.000068 0.000054 0.000042 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000038 0.000048 0.000060 0.000074 0.000092 0.000113 0.000138 0.000168 0.000204 0.000245 0.000293 0.000348 0.000412 0.000484 0.000566 0.000658 0.000761 0.000875 0.001002 0.001142 0.001296 0.001467 0.001655 0.001860 0.002081 0.002317 0.002563 0.002817 0.003073 0.003324 0.003565 0.003787 0.003983 0.004146 0.004267 0.004341 0.004361 0.004325 0.004227 0.004067 0.003841 0.003551 0.003199 0.002786 0.002318 0.001802 0.001246 0.000656 0.000044 -0.000583 -0.001215 -0.001843 -0.002457 -0.003049 -0.003612 -0.004138 -0.004621 -0.005055 -0.005438 -0.005764 -0.006032 -0.006239 -0.006386 -0.006472 -0.006499 -0.006467 -0.006378 -0.006233 -0.006034 -0.005783 -0.005481 -0.005132 -0.004739 -0.004305 -0.003835 -0.003334 -0.002806 -0.002255 -0.001687 -0.001108 -0.000522 0.000063 0.000638 0.001196 0.001726 0.002220 0.002670 0.003068 0.003408 0.003688 0.003903 0.004055 0.004145 0.004175 0.004151 0.004077 0.003961 0.003809 0.003627 0.003423 0.003203 0.002973 0.002737 0.002502 0.002271 0.002049 0.001837 0.001639 0.001456 0.001288 0.001135 0.000997 0.000872 0.000760 0.000659 0.000569 0.000489 0.000417 0.000354 0.000299 0.000251 0.000209 0.000173 0.000142 0.000116 0.000094 0.000075 0.000060 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000041 0.000052 0.000065 0.000080 0.000098 0.000120 0.000147 0.000178 0.000214 0.000257 0.000307 0.000364 0.000429 0.000503 0.000586 0.000679 0.000783 0.000898 0.001025 0.001166 0.001322 0.001494 0.001683 0.001889 0.002110 0.002344 0.002588 0.002839 0.003090 0.003337 0.003572 0.003790 0.003983 0.004145 0.004270 0.004352 0.004388 0.004374 0.004306 0.004182 0.004002 0.003765 0.003474 0.003132 0.002743 0.002314 0.001850 0.001359 0.000849 0.000327 -0.000198 -0.000718 -0.001226 -0.001713 -0.002173 -0.002600 -0.002986 -0.003328 -0.003621 -0.003863 -0.004051 -0.004183 -0.004261 -0.004284 -0.004254 -0.004171 -0.004037 -0.003855 -0.003626 -0.003353 -0.003039 -0.002687 -0.002304 -0.001892 -0.001456 -0.001003 -0.000536 -0.000061 0.000418 0.000896 0.001366 0.001822 0.002257 0.002663 0.003033 0.003360 0.003638 0.003865 0.004036 0.004152 0.004212 0.004220 0.004179 0.004093 0.003970 0.003814 0.003632 0.003430 0.003213 0.002986 0.002755 0.002524 0.002296 0.002076 0.001865 0.001667 0.001482 0.001313 0.001158 0.001018 0.000892 0.000779 0.000677 0.000586 0.000505 0.000433 0.000369 0.000313 0.000263 0.000220 0.000183 0.000152 0.000124 0.000101 0.000082 0.000065 0.000052 0.000040 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000056 0.000069 0.000085 0.000105 0.000128 0.000155 0.000187 0.000225 0.000269 0.000320 0.000378 0.000445 0.000520 0.000604 0.000697 0.000801 0.000916 0.001044 0.001185 0.001342 0.001515 0.001704 0.001909 0.002129 0.002360 0.002601 0.002847 0.003093 0.003333 0.003563 0.003777 0.003967 0.004131 0.004261 0.004355 0.004408 0.004417 0.004380 0.004294 0.004160 0.003977 0.003747 0.003475 0.003163 0.002817 0.002443 0.002046 0.001633 0.001211 0.000786 0.000367 -0.000041 -0.000430 -0.000793 -0.001124 -0.001419 -0.001673 -0.001882 -0.002045 -0.002160 -0.002227 -0.002245 -0.002216 -0.002141 -0.002022 -0.001860 -0.001658 -0.001419 -0.001146 -0.000843 -0.000515 -0.000167 0.000196 0.000571 0.000951 0.001333 0.001712 0.002083 0.002443 0.002785 0.003104 0.003394 0.003650 0.003866 0.004038 0.004164 0.004242 0.004273 0.004257 0.004198 0.004100 0.003968 0.003807 0.003623 0.003422 0.003208 0.002986 0.002760 0.002534 0.002311 0.002094 0.001886 0.001689 0.001505 0.001334 0.001178 0.001037 0.000909 0.000794 0.000692 0.000600 0.000519 0.000446 0.000382 0.000325 0.000275 0.000231 0.000193 0.000160 0.000132 0.000108 0.000088 0.000071 0.000056 0.000044 0.000035 0.000027 0.000020 0.000015 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000039 0.000048 0.000060 0.000074 0.000090 0.000110 0.000134 0.000162 0.000196 0.000234 0.000280 0.000332 0.000391 0.000459 0.000534 0.000619 0.000712 0.000816 0.000931 0.001058 0.001200 0.001357 0.001529 0.001717 0.001921 0.002137 0.002365 0.002600 0.002840 0.003079 0.003314 0.003537 0.003746 0.003936 0.004101 0.004239 0.004345 0.004416 0.004449 0.004442 0.004394 0.004304 0.004173 0.004004 0.003798 0.003560 0.003293 0.003002 0.002692 0.002369 0.002038 0.001706 0.001379 0.001064 0.000767 0.000494 0.000250 0.000039 -0.000135 -0.000271 -0.000365 -0.000419 -0.000432 -0.000405 -0.000339 -0.000235 -0.000096 0.000076 0.000278 0.000506 0.000757 0.001026 0.001308 0.001599 0.001894 0.002189 0.002480 0.002763 0.003034 0.003291 0.003528 0.003742 0.003927 0.004081 0.004200 0.004281 0.004321 0.004322 0.004282 0.004206 0.004094 0.003953 0.003787 0.003601 0.003400 0.003188 0.002970 0.002750 0.002530 0.002313 0.002101 0.001898 0.001704 0.001522 0.001352 0.001196 0.001053 0.000924 0.000808 0.000705 0.000612 0.000530 0.000457 0.000393 0.000335 0.000285 0.000240 0.000201 0.000168 0.000139 0.000114 0.000093 0.000075 0.000061 0.000048 0.000038 0.000029 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000041 0.000051 0.000063 0.000078 0.000095 0.000116 0.000140 0.000169 0.000204 0.000244 0.000290 0.000343 0.000403 0.000471 0.000546 0.000630 0.000723 0.000827 0.000941 0.001068 0.001210 0.001365 0.001536 0.001722 0.001922 0.002134 0.002357 0.002585 0.002818 0.003049 0.003276 0.003493 0.003698 0.003887 0.004055 0.004200 0.004319 0.004407 0.004464 0.004486 0.004474 0.004427 0.004345 0.004232 0.004088 0.003917 0.003722 0.003507 0.003276 0.003034 0.002785 0.002536 0.002293 0.002061 0.001846 0.001653 0.001486 0.001349 0.001243 0.001169 0.001129 0.001122 0.001147 0.001204 0.001291 0.001406 0.001546 0.001710 0.001893 0.002091 0.002302 0.002519 0.002740 0.002959 0.003173 0.003379 0.003573 0.003754 0.003917 0.004061 0.004182 0.004277 0.004344 0.004380 0.004384 0.004354 0.004292 0.004198 0.004074 0.003925 0.003753 0.003565 0.003364 0.003154 0.002940 0.002724 0.002510 0.002299 0.002095 0.001897 0.001709 0.001530 0.001363 0.001209 0.001066 0.000937 0.000821 0.000716 0.000623 0.000540 0.000466 0.000401 0.000344 0.000293 0.000248 0.000209 0.000175 0.000145 0.000120 0.000098 0.000080 0.000064 0.000052 0.000041 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000054 0.000067 0.000082 0.000100 0.000121 0.000146 0.000176 0.000211 0.000252 0.000299 0.000353 0.000413 0.000481 0.000556 0.000639 0.000731 0.000834 0.000947 0.001074 0.001214 0.001368 0.001536 0.001718 0.001913 0.002119 0.002334 0.002555 0.002778 0.003001 0.003219 0.003431 0.003632 0.003820 0.003992 0.004144 0.004273 0.004378 0.004456 0.004505 0.004526 0.004518 0.004482 0.004419 0.004332 0.004221 0.004089 0.003941 0.003778 0.003606 0.003430 0.003254 0.003084 0.002925 0.002782 0.002659 0.002557 0.002480 0.002428 0.002401 0.002399 0.002423 0.002470 0.002540 0.002631 0.002740 0.002866 0.003004 0.003153 0.003307 0.003464 0.003618 0.003768 0.003909 0.004038 0.004154 0.004254 0.004336 0.004399 0.004442 0.004461 0.004455 0.004424 0.004366 0.004282 0.004171 0.004036 0.003880 0.003704 0.003514 0.003313 0.003105 0.002894 0.002684 0.002475 0.002271 0.002074 0.001883 0.001701 0.001528 0.001366 0.001215 0.001075 0.000947 0.000830 0.000725 0.000632 0.000548 0.000474 0.000408 0.000351 0.000300 0.000255 0.000215 0.000181 0.000151 0.000125 0.000103 0.000084 0.000068 0.000055 0.000044 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000057 0.000070 0.000085 0.000103 0.000125 0.000151 0.000182 0.000218 0.000259 0.000307 0.000361 0.000421 0.000489 0.000563 0.000645 0.000736 0.000837 0.000949 0.001074 0.001211 0.001362 0.001527 0.001704 0.001893 0.002091 0.002297 0.002508 0.002722 0.002935 0.003145 0.003351 0.003548 0.003735 0.003909 0.004066 0.004206 0.004325 0.004422 0.004495 0.004546 0.004572 0.004576 0.004557 0.004517 0.004457 0.004380 0.004288 0.004184 0.004072 0.003957 0.003844 0.003737 0.003641 0.003557 0.003490 0.003440 0.003408 0.003394 0.003397 0.003419 0.003456 0.003510 0.003578 0.003658 0.003748 0.003845 0.003947 0.004050 0.004151 0.004247 0.004334 0.004410 0.004473 0.004521 0.004553 0.004568 0.004565 0.004542 0.004500 0.004438 0.004354 0.004249 0.004124 0.003979 0.003816 0.003638 0.003448 0.003248 0.003043 0.002836 0.002630 0.002427 0.002230 0.002039 0.001855 0.001680 0.001515 0.001358 0.001212 0.001076 0.000950 0.000836 0.000732 0.000638 0.000554 0.000480 0.000414 0.000356 0.000305 0.000260 0.000220 0.000186 0.000155 0.000129 0.000107 0.000088 0.000071 0.000058 0.000046 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000048 0.000059 0.000072 0.000088 0.000106 0.000129 0.000156 0.000187 0.000224 0.000266 0.000314 0.000368 0.000428 0.000494 0.000566 0.000647 0.000737 0.000836 0.000946 0.001068 0.001203 0.001350 0.001509 0.001679 0.001860 0.002050 0.002245 0.002446 0.002649 0.002853 0.003055 0.003254 0.003447 0.003632 0.003806 0.003968 0.004115 0.004245 0.004358 0.004452 0.004527 0.004582 0.004618 0.004636 0.004635 0.004617 0.004584 0.004539 0.004483 0.004422 0.004359 0.004298 0.004243 0.004196 0.004159 0.004134 0.004119 0.004117 0.004125 0.004144 0.004173 0.004212 0.004258 0.004311 0.004368 0.004428 0.004489 0.004547 0.004599 0.004644 0.004678 0.004699 0.004707 0.004699 0.004676 0.004636 0.004581 0.004508 0.004420 0.004314 0.004192 0.004054 0.003901 0.003734 0.003554 0.003365 0.003169 0.002968 0.002766 0.002565 0.002368 0.002177 0.001992 0.001816 0.001648 0.001489 0.001339 0.001199 0.001068 0.000947 0.000836 0.000734 0.000642 0.000559 0.000484 0.000418 0.000360 0.000308 0.000263 0.000224 0.000189 0.000159 0.000133 0.000110 0.000091 0.000074 0.000060 0.000048 0.000039 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000032 0.000040 0.000049 0.000060 0.000074 0.000090 0.000110 0.000133 0.000160 0.000193 0.000230 0.000272 0.000320 0.000373 0.000431 0.000496 0.000567 0.000646 0.000733 0.000830 0.000938 0.001057 0.001187 0.001328 0.001481 0.001644 0.001815 0.001994 0.002180 0.002369 0.002561 0.002755 0.002949 0.003140 0.003328 0.003510 0.003683 0.003847 0.003999 0.004138 0.004263 0.004372 0.004466 0.004544 0.004606 0.004651 0.004681 0.004696 0.004699 0.004690 0.004674 0.004653 0.004631 0.004612 0.004596 0.004585 0.004581 0.004582 0.004589 0.004602 0.004619 0.004640 0.004665 0.004692 0.004721 0.004750 0.004778 0.004803 0.004822 0.004834 0.004836 0.004827 0.004804 0.004767 0.004715 0.004649 0.004568 0.004473 0.004364 0.004242 0.004107 0.003959 0.003800 0.003630 0.003452 0.003265 0.003074 0.002879 0.002683 0.002489 0.002299 0.002114 0.001936 0.001767 0.001605 0.001453 0.001310 0.001176 0.001052 0.000936 0.000829 0.000730 0.000641 0.000559 0.000486 0.000421 0.000362 0.000311 0.000266 0.000226 0.000191 0.000161 0.000135 0.000113 0.000093 0.000076 0.000062 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000021 0.000027 0.000033 0.000041 0.000051 0.000062 0.000076 0.000093 0.000113 0.000137 0.000165 0.000197 0.000235 0.000276 0.000323 0.000375 0.000431 0.000494 0.000564 0.000640 0.000726 0.000820 0.000924 0.001039 0.001164 0.001299 0.001444 0.001597 0.001759 0.001927 0.002101 0.002279 0.002460 0.002644 0.002829 0.003012 0.003193 0.003370 0.003541 0.003705 0.003859 0.004003 0.004135 0.004255 0.004362 0.004456 0.004536 0.004602 0.004654 0.004694 0.004723 0.004743 0.004757 0.004767 0.004776 0.004786 0.004797 0.004810 0.004824 0.004839 0.004854 0.004869 0.004883 0.004896 0.004908 0.004917 0.004922 0.004923 0.004919 0.004907 0.004886 0.004854 0.004811 0.004754 0.004683 0.004598 0.004501 0.004390 0.004268 0.004135 0.003991 0.003838 0.003676 0.003506 0.003330 0.003148 0.002963 0.002776 0.002588 0.002402 0.002220 0.002043 0.001873 0.001710 0.001555 0.001410 0.001273 0.001146 0.001027 0.000917 0.000815 0.000721 0.000635 0.000556 0.000485 0.000421 0.000363 0.000312 0.000267 0.000227 0.000193 0.000163 0.000137 0.000114 0.000095 0.000078 0.000064 0.000052 0.000042 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000042 0.000052 0.000064 0.000078 0.000095 0.000116 0.000140 0.000169 0.000201 0.000238 0.000279 0.000324 0.000374 0.000429 0.000490 0.000557 0.000631 0.000714 0.000805 0.000905 0.001014 0.001133 0.001260 0.001396 0.001540 0.001691 0.001848 0.002010 0.002177 0.002348 0.002521 0.002695 0.002870 0.003044 0.003214 0.003381 0.003541 0.003694 0.003839 0.003975 0.004101 0.004215 0.004319 0.004410 0.004490 0.004557 0.004614 0.004662 0.004702 0.004737 0.004769 0.004798 0.004826 0.004852 0.004876 0.004896 0.004913 0.004926 0.004935 0.004939 0.004937 0.004930 0.004917 0.004897 0.004869 0.004833 0.004787 0.004731 0.004662 0.004580 0.004486 0.004379 0.004260 0.004131 0.003992 0.003845 0.003690 0.003529 0.003362 0.003190 0.003015 0.002837 0.002659 0.002481 0.002304 0.002132 0.001964 0.001802 0.001647 0.001499 0.001360 0.001230 0.001108 0.000995 0.000891 0.000794 0.000705 0.000623 0.000548 0.000479 0.000417 0.000361 0.000311 0.000267 0.000228 0.000193 0.000163 0.000137 0.000115 0.000096 0.000079 0.000065 0.000053 0.000043 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000065 0.000080 0.000098 0.000119 0.000143 0.000171 0.000203 0.000239 0.000278 0.000322 0.000370 0.000423 0.000482 0.000546 0.000618 0.000697 0.000784 0.000879 0.000983 0.001094 0.001213 0.001340 0.001474 0.001613 0.001759 0.001910 0.002065 0.002225 0.002387 0.002551 0.002716 0.002881 0.003043 0.003203 0.003357 0.003507 0.003649 0.003785 0.003912 0.004029 0.004137 0.004234 0.004320 0.004396 0.004463 0.004522 0.004575 0.004623 0.004667 0.004706 0.004742 0.004772 0.004797 0.004815 0.004826 0.004830 0.004826 0.004814 0.004795 0.004768 0.004732 0.004688 0.004635 0.004571 0.004497 0.004411 0.004314 0.004204 0.004084 0.003953 0.003814 0.003668 0.003516 0.003358 0.003196 0.003032 0.002864 0.002696 0.002528 0.002361 0.002196 0.002034 0.001876 0.001724 0.001578 0.001438 0.001306 0.001183 0.001067 0.000959 0.000860 0.000768 0.000684 0.000606 0.000535 0.000470 0.000411 0.000357 0.000308 0.000265 0.000227 0.000193 0.000163 0.000137 0.000115 0.000096 0.000080 0.000066 0.000054 0.000044 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000044 0.000054 0.000067 0.000082 0.000100 0.000121 0.000145 0.000173 0.000203 0.000238 0.000276 0.000317 0.000363 0.000414 0.000470 0.000533 0.000601 0.000676 0.000758 0.000848 0.000944 0.001048 0.001159 0.001276 0.001399 0.001528 0.001662 0.001801 0.001945 0.002093 0.002244 0.002398 0.002552 0.002706 0.002859 0.003010 0.003157 0.003300 0.003437 0.003568 0.003692 0.003808 0.003915 0.004012 0.004100 0.004179 0.004250 0.004315 0.004373 0.004426 0.004473 0.004514 0.004548 0.004575 0.004593 0.004602 0.004602 0.004593 0.004575 0.004547 0.004510 0.004464 0.004409 0.004344 0.004270 0.004185 0.004089 0.003983 0.003866 0.003740 0.003605 0.003464 0.003317 0.003167 0.003013 0.002857 0.002700 0.002542 0.002385 0.002229 0.002076 0.001926 0.001780 0.001638 0.001502 0.001372 0.001248 0.001131 0.001022 0.000920 0.000826 0.000739 0.000659 0.000586 0.000519 0.000457 0.000401 0.000349 0.000303 0.000261 0.000224 0.000191 0.000162 0.000137 0.000115 0.000096 0.000080 0.000066 0.000054 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000019 0.000024 0.000030 0.000037 0.000045 0.000056 0.000068 0.000084 0.000101 0.000122 0.000146 0.000172 0.000202 0.000234 0.000271 0.000310 0.000354 0.000403 0.000456 0.000515 0.000580 0.000650 0.000727 0.000811 0.000900 0.000996 0.001097 0.001205 0.001318 0.001436 0.001559 0.001687 0.001819 0.001956 0.002095 0.002237 0.002380 0.002522 0.002664 0.002805 0.002942 0.003077 0.003206 0.003331 0.003448 0.003558 0.003660 0.003753 0.003838 0.003915 0.003986 0.004049 0.004107 0.004157 0.004201 0.004237 0.004264 0.004281 0.004289 0.004286 0.004273 0.004250 0.004218 0.004175 0.004123 0.004062 0.003991 0.003912 0.003822 0.003723 0.003614 0.003496 0.003370 0.003237 0.003099 0.002958 0.002814 0.002669 0.002523 0.002377 0.002232 0.002089 0.001948 0.001810 0.001675 0.001545 0.001420 0.001299 0.001185 0.001076 0.000973 0.000878 0.000789 0.000707 0.000631 0.000562 0.000499 0.000441 0.000388 0.000340 0.000296 0.000256 0.000220 0.000188 0.000160 0.000136 0.000114 0.000095 0.000079 0.000066 0.000054 0.000045 0.000036 0.000029 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000038 0.000046 0.000057 0.000070 0.000085 0.000102 0.000122 0.000145 0.000170 0.000198 0.000229 0.000263 0.000301 0.000342 0.000388 0.000439 0.000494 0.000555 0.000621 0.000692 0.000769 0.000851 0.000938 0.001031 0.001129 0.001231 0.001339 0.001451 0.001568 0.001690 0.001814 0.001942 0.002071 0.002201 0.002332 0.002462 0.002591 0.002718 0.002842 0.002962 0.003077 0.003185 0.003286 0.003380 0.003466 0.003544 0.003615 0.003680 0.003739 0.003790 0.003834 0.003869 0.003895 0.003911 0.003917 0.003913 0.003897 0.003872 0.003837 0.003792 0.003738 0.003674 0.003602 0.003522 0.003432 0.003334 0.003227 0.003112 0.002992 0.002865 0.002736 0.002603 0.002470 0.002336 0.002203 0.002071 0.001940 0.001812 0.001686 0.001564 0.001446 0.001331 0.001221 0.001116 0.001016 0.000921 0.000832 0.000749 0.000672 0.000602 0.000537 0.000477 0.000423 0.000373 0.000328 0.000286 0.000248 0.000214 0.000184 0.000157 0.000133 0.000112 0.000094 0.000079 0.000065 0.000054 0.000045 0.000036 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000057 0.000070 0.000085 0.000101 0.000121 0.000142 0.000166 0.000192 0.000221 0.000254 0.000289 0.000328 0.000371 0.000419 0.000470 0.000526 0.000587 0.000652 0.000723 0.000797 0.000877 0.000961 0.001049 0.001142 0.001240 0.001342 0.001448 0.001558 0.001671 0.001786 0.001902 0.002020 0.002138 0.002256 0.002374 0.002489 0.002601 0.002710 0.002812 0.002909 0.002999 0.003082 0.003157 0.003227 0.003290 0.003346 0.003396 0.003438 0.003472 0.003496 0.003510 0.003514 0.003508 0.003492 0.003466 0.003430 0.003385 0.003332 0.003269 0.003199 0.003121 0.003035 0.002941 0.002840 0.002733 0.002621 0.002504 0.002385 0.002265 0.002144 0.002024 0.001905 0.001787 0.001672 0.001558 0.001448 0.001341 0.001238 0.001138 0.001043 0.000952 0.000865 0.000784 0.000707 0.000635 0.000569 0.000509 0.000453 0.000403 0.000356 0.000314 0.000275 0.000240 0.000208 0.000179 0.000153 0.000130 0.000110 0.000093 0.000078 0.000065 0.000054 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000025 0.000031 0.000039 0.000047 0.000057 0.000070 0.000084 0.000100 0.000118 0.000138 0.000160 0.000185 0.000212 0.000242 0.000275 0.000312 0.000352 0.000396 0.000444 0.000495 0.000551 0.000610 0.000674 0.000741 0.000813 0.000888 0.000968 0.001052 0.001140 0.001232 0.001327 0.001425 0.001526 0.001629 0.001733 0.001839 0.001944 0.002050 0.002155 0.002258 0.002357 0.002452 0.002542 0.002625 0.002703 0.002773 0.002838 0.002897 0.002950 0.002996 0.003035 0.003066 0.003088 0.003100 0.003103 0.003096 0.003079 0.003053 0.003019 0.002976 0.002925 0.002866 0.002800 0.002727 0.002647 0.002560 0.002467 0.002370 0.002268 0.002163 0.002057 0.001950 0.001843 0.001737 0.001632 0.001529 0.001428 0.001330 0.001234 0.001141 0.001052 0.000966 0.000884 0.000806 0.000732 0.000662 0.000596 0.000535 0.000479 0.000428 0.000381 0.000338 0.000298 0.000262 0.000230 0.000200 0.000173 0.000148 0.000127 0.000107 0.000091 0.000076 0.000064 0.000053 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000038 0.000047 0.000057 0.000068 0.000082 0.000097 0.000114 0.000132 0.000153 0.000176 0.000201 0.000229 0.000260 0.000294 0.000331 0.000371 0.000415 0.000462 0.000512 0.000566 0.000623 0.000684 0.000748 0.000815 0.000887 0.000962 0.001041 0.001122 0.001207 0.001294 0.001383 0.001474 0.001566 0.001659 0.001753 0.001846 0.001938 0.002028 0.002114 0.002195 0.002270 0.002341 0.002405 0.002464 0.002518 0.002566 0.002607 0.002642 0.002670 0.002689 0.002699 0.002700 0.002693 0.002676 0.002652 0.002620 0.002579 0.002532 0.002478 0.002418 0.002351 0.002278 0.002200 0.002117 0.002030 0.001940 0.001848 0.001755 0.001662 0.001569 0.001477 0.001387 0.001298 0.001211 0.001126 0.001044 0.000964 0.000887 0.000814 0.000744 0.000677 0.000614 0.000554 0.000499 0.000447 0.000400 0.000357 0.000317 0.000281 0.000248 0.000218 0.000190 0.000165 0.000143 0.000122 0.000104 0.000088 0.000074 0.000062 0.000052 0.000043 0.000036 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000017 0.000020 0.000025 0.000031 0.000038 0.000046 0.000056 0.000067 0.000079 0.000093 0.000108 0.000126 0.000145 0.000166 0.000190 0.000216 0.000244 0.000275 0.000309 0.000346 0.000385 0.000428 0.000473 0.000521 0.000572 0.000626 0.000683 0.000743 0.000807 0.000874 0.000943 0.001015 0.001089 0.001165 0.001243 0.001322 0.001402 0.001484 0.001566 0.001647 0.001726 0.001802 0.001874 0.001941 0.002004 0.002061 0.002113 0.002161 0.002203 0.002240 0.002271 0.002295 0.002311 0.002319 0.002320 0.002312 0.002297 0.002274 0.002244 0.002208 0.002165 0.002117 0.002062 0.002003 0.001938 0.001869 0.001797 0.001721 0.001643 0.001564 0.001484 0.001404 0.001325 0.001247 0.001170 0.001094 0.001019 0.000947 0.000877 0.000809 0.000743 0.000681 0.000622 0.000565 0.000511 0.000461 0.000414 0.000371 0.000332 0.000295 0.000262 0.000232 0.000205 0.000180 0.000157 0.000136 0.000117 0.000100 0.000085 0.000072 0.000060 0.000051 0.000042 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000045 0.000054 0.000064 0.000075 0.000088 0.000102 0.000118 0.000136 0.000155 0.000177 0.000201 0.000227 0.000255 0.000286 0.000319 0.000355 0.000393 0.000433 0.000476 0.000521 0.000569 0.000620 0.000673 0.000729 0.000787 0.000848 0.000910 0.000974 0.001039 0.001106 0.001175 0.001245 0.001315 0.001386 0.001454 0.001521 0.001584 0.001643 0.001697 0.001747 0.001793 0.001834 0.001871 0.001904 0.001930 0.001950 0.001964 0.001971 0.001970 0.001962 0.001948 0.001928 0.001901 0.001868 0.001831 0.001788 0.001740 0.001687 0.001631 0.001571 0.001509 0.001444 0.001378 0.001311 0.001244 0.001177 0.001110 0.001045 0.000980 0.000916 0.000853 0.000791 0.000732 0.000674 0.000619 0.000566 0.000516 0.000468 0.000423 0.000381 0.000342 0.000306 0.000273 0.000243 0.000215 0.000191 0.000168 0.000147 0.000128 0.000111 0.000095 0.000082 0.000069 0.000058 0.000049 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000019 0.000024 0.000029 0.000035 0.000043 0.000051 0.000060 0.000071 0.000083 0.000096 0.000110 0.000127 0.000145 0.000164 0.000186 0.000210 0.000235 0.000263 0.000293 0.000324 0.000358 0.000394 0.000432 0.000472 0.000514 0.000559 0.000605 0.000653 0.000703 0.000755 0.000808 0.000863 0.000919 0.000976 0.001035 0.001095 0.001155 0.001214 0.001271 0.001326 0.001377 0.001424 0.001467 0.001506 0.001542 0.001574 0.001601 0.001623 0.001641 0.001652 0.001657 0.001656 0.001649 0.001636 0.001617 0.001594 0.001565 0.001532 0.001495 0.001453 0.001408 0.001359 0.001308 0.001255 0.001201 0.001145 0.001090 0.001034 0.000979 0.000924 0.000869 0.000815 0.000762 0.000709 0.000657 0.000607 0.000559 0.000512 0.000468 0.000425 0.000386 0.000348 0.000313 0.000280 0.000250 0.000222 0.000198 0.000175 0.000155 0.000136 0.000119 0.000104 0.000090 0.000077 0.000066 0.000056 0.000047 0.000039 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000040 0.000048 0.000057 0.000066 0.000077 0.000089 0.000102 0.000117 0.000134 0.000152 0.000171 0.000192 0.000215 0.000240 0.000266 0.000294 0.000324 0.000356 0.000389 0.000424 0.000461 0.000500 0.000539 0.000580 0.000623 0.000666 0.000711 0.000757 0.000804 0.000854 0.000904 0.000954 0.001005 0.001054 0.001100 0.001144 0.001184 0.001221 0.001254 0.001284 0.001311 0.001334 0.001353 0.001367 0.001377 0.001380 0.001379 0.001372 0.001361 0.001345 0.001324 0.001300 0.001271 0.001239 0.001203 0.001164 0.001123 0.001080 0.001035 0.000990 0.000944 0.000899 0.000853 0.000808 0.000763 0.000719 0.000674 0.000630 0.000586 0.000543 0.000501 0.000460 0.000421 0.000384 0.000349 0.000316 0.000284 0.000255 0.000228 0.000203 0.000180 0.000160 0.000141 0.000125 0.000110 0.000096 0.000084 0.000072 0.000062 0.000053 0.000045 0.000038 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000026 0.000032 0.000038 0.000045 0.000053 0.000061 0.000071 0.000082 0.000095 0.000108 0.000123 0.000139 0.000156 0.000175 0.000195 0.000217 0.000240 0.000265 0.000292 0.000319 0.000348 0.000379 0.000410 0.000443 0.000476 0.000510 0.000545 0.000582 0.000619 0.000658 0.000699 0.000740 0.000783 0.000825 0.000866 0.000905 0.000942 0.000976 0.001008 0.001036 0.001061 0.001084 0.001103 0.001119 0.001130 0.001138 0.001140 0.001139 0.001133 0.001123 0.001109 0.001092 0.001070 0.001046 0.001019 0.000988 0.000955 0.000921 0.000885 0.000848 0.000810 0.000773 0.000736 0.000699 0.000663 0.000627 0.000590 0.000554 0.000518 0.000482 0.000446 0.000411 0.000377 0.000345 0.000314 0.000285 0.000257 0.000231 0.000207 0.000184 0.000163 0.000145 0.000128 0.000113 0.000100 0.000087 0.000077 0.000067 0.000058 0.000049 0.000042 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000017 0.000020 0.000025 0.000030 0.000035 0.000042 0.000049 0.000057 0.000066 0.000076 0.000087 0.000099 0.000112 0.000126 0.000141 0.000158 0.000176 0.000195 0.000215 0.000237 0.000260 0.000284 0.000309 0.000335 0.000361 0.000388 0.000416 0.000444 0.000473 0.000503 0.000535 0.000568 0.000602 0.000637 0.000672 0.000707 0.000740 0.000771 0.000799 0.000826 0.000849 0.000870 0.000889 0.000905 0.000918 0.000927 0.000933 0.000935 0.000933 0.000928 0.000920 0.000908 0.000893 0.000876 0.000855 0.000832 0.000806 0.000779 0.000750 0.000720 0.000689 0.000659 0.000629 0.000599 0.000569 0.000540 0.000511 0.000482 0.000453 0.000423 0.000394 0.000364 0.000335 0.000307 0.000281 0.000255 0.000231 0.000208 0.000186 0.000166 0.000148 0.000131 0.000115 0.000102 0.000090 0.000079 0.000069 0.000060 0.000053 0.000045 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000033 0.000039 0.000045 0.000052 0.000061 0.000069 0.000079 0.000089 0.000101 0.000113 0.000126 0.000141 0.000157 0.000174 0.000192 0.000211 0.000230 0.000251 0.000271 0.000293 0.000315 0.000337 0.000359 0.000383 0.000407 0.000432 0.000459 0.000487 0.000515 0.000544 0.000573 0.000600 0.000626 0.000650 0.000672 0.000691 0.000709 0.000724 0.000738 0.000748 0.000756 0.000760 0.000761 0.000760 0.000755 0.000748 0.000739 0.000726 0.000712 0.000695 0.000676 0.000654 0.000631 0.000607 0.000583 0.000558 0.000533 0.000508 0.000484 0.000461 0.000438 0.000415 0.000391 0.000368 0.000344 0.000320 0.000296 0.000272 0.000249 0.000227 0.000206 0.000186 0.000167 0.000150 0.000133 0.000118 0.000104 0.000091 0.000080 0.000071 0.000062 0.000054 0.000047 0.000041 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000026 0.000030 0.000036 0.000042 0.000048 0.000055 0.000063 0.000071 0.000080 0.000090 0.000101 0.000112 0.000125 0.000139 0.000154 0.000169 0.000185 0.000202 0.000219 0.000236 0.000254 0.000271 0.000290 0.000308 0.000328 0.000348 0.000369 0.000392 0.000415 0.000438 0.000462 0.000484 0.000505 0.000525 0.000543 0.000559 0.000574 0.000587 0.000597 0.000606 0.000612 0.000615 0.000616 0.000614 0.000611 0.000605 0.000597 0.000587 0.000576 0.000562 0.000546 0.000528 0.000509 0.000489 0.000469 0.000449 0.000428 0.000409 0.000390 0.000371 0.000353 0.000334 0.000316 0.000297 0.000278 0.000258 0.000239 0.000219 0.000201 0.000183 0.000165 0.000149 0.000134 0.000119 0.000106 0.000093 0.000082 0.000072 0.000063 0.000055 0.000048 0.000042 0.000037 0.000032 0.000028 0.000024 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000038 0.000044 0.000050 0.000056 0.000063 0.000071 0.000079 0.000089 0.000099 0.000110 0.000122 0.000135 0.000148 0.000161 0.000175 0.000189 0.000203 0.000218 0.000232 0.000247 0.000263 0.000279 0.000296 0.000314 0.000332 0.000351 0.000370 0.000388 0.000405 0.000422 0.000436 0.000450 0.000462 0.000472 0.000481 0.000487 0.000492 0.000495 0.000495 0.000494 0.000491 0.000486 0.000480 0.000472 0.000463 0.000452 0.000439 0.000425 0.000409 0.000393 0.000376 0.000359 0.000343 0.000327 0.000312 0.000297 0.000283 0.000268 0.000253 0.000238 0.000223 0.000207 0.000191 0.000176 0.000160 0.000146 0.000132 0.000119 0.000106 0.000094 0.000083 0.000073 0.000064 0.000056 0.000049 0.000043 0.000037 0.000032 0.000028 0.000025 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000039 0.000044 0.000050 0.000056 0.000062 0.000070 0.000078 0.000087 0.000096 0.000107 0.000117 0.000128 0.000139 0.000151 0.000162 0.000174 0.000186 0.000198 0.000210 0.000223 0.000237 0.000251 0.000265 0.000280 0.000295 0.000310 0.000323 0.000336 0.000348 0.000359 0.000369 0.000378 0.000385 0.000390 0.000394 0.000396 0.000396 0.000395 0.000393 0.000389 0.000384 0.000378 0.000371 0.000362 0.000351 0.000340 0.000327 0.000314 0.000300 0.000286 0.000273 0.000261 0.000248 0.000237 0.000225 0.000214 0.000202 0.000190 0.000177 0.000165 0.000152 0.000140 0.000127 0.000116 0.000104 0.000094 0.000084 0.000074 0.000065 0.000057 0.000050 0.000044 0.000038 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000023 0.000027 0.000030 0.000034 0.000039 0.000043 0.000048 0.000054 0.000061 0.000068 0.000075 0.000084 0.000092 0.000101 0.000110 0.000120 0.000129 0.000139 0.000148 0.000158 0.000168 0.000178 0.000189 0.000200 0.000211 0.000223 0.000234 0.000245 0.000256 0.000267 0.000276 0.000285 0.000293 0.000300 0.000306 0.000310 0.000313 0.000315 0.000315 0.000314 0.000312 0.000309 0.000306 0.000301 0.000295 0.000288 0.000280 0.000270 0.000260 0.000249 0.000238 0.000227 0.000216 0.000206 0.000197 0.000188 0.000178 0.000169 0.000160 0.000150 0.000140 0.000130 0.000120 0.000110 0.000100 0.000091 0.000082 0.000073 0.000065 0.000058 0.000051 0.000044 0.000039 0.000034 0.000029 0.000025 0.000022 0.000019 0.000017 0.000014 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000027 0.000030 0.000034 0.000037 0.000042 0.000047 0.000053 0.000059 0.000065 0.000072 0.000079 0.000087 0.000094 0.000102 0.000110 0.000118 0.000126 0.000134 0.000142 0.000150 0.000159 0.000168 0.000176 0.000185 0.000194 0.000202 0.000210 0.000218 0.000225 0.000232 0.000237 0.000242 0.000245 0.000248 0.000249 0.000249 0.000249 0.000247 0.000245 0.000242 0.000238 0.000233 0.000228 0.000221 0.000214 0.000205 0.000197 0.000188 0.000179 0.000171 0.000163 0.000155 0.000148 0.000140 0.000133 0.000126 0.000118 0.000110 0.000102 0.000094 0.000086 0.000079 0.000071 0.000064 0.000057 0.000051 0.000045 0.000039 0.000034 0.000030 0.000026 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000023 0.000026 0.000029 0.000032 0.000036 0.000040 0.000045 0.000050 0.000056 0.000062 0.000068 0.000074 0.000080 0.000087 0.000093 0.000100 0.000106 0.000113 0.000119 0.000126 0.000132 0.000139 0.000145 0.000152 0.000158 0.000165 0.000171 0.000176 0.000182 0.000186 0.000190 0.000193 0.000195 0.000196 0.000196 0.000196 0.000194 0.000193 0.000190 0.000187 0.000184 0.000179 0.000174 0.000168 0.000161 0.000154 0.000147 0.000140 0.000134 0.000127 0.000121 0.000116 0.000110 0.000104 0.000098 0.000092 0.000086 0.000079 0.000073 0.000067 0.000061 0.000055 0.000049 0.000044 0.000039 0.000034 0.000030 0.000026 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000025 0.000028 0.000031 0.000035 0.000039 0.000043 0.000048 0.000052 0.000058 0.000063 0.000068 0.000073 0.000079 0.000084 0.000089 0.000094 0.000099 0.000104 0.000109 0.000114 0.000119 0.000123 0.000128 0.000133 0.000138 0.000142 0.000145 0.000149 0.000151 0.000152 0.000153 0.000154 0.000153 0.000152 0.000151 0.000149 0.000146 0.000143 0.000140 0.000136 0.000131 0.000126 0.000120 0.000115 0.000110 0.000104 0.000099 0.000095 0.000090 0.000085 0.000081 0.000076 0.000071 0.000066 0.000061 0.000056 0.000052 0.000047 0.000042 0.000038 0.000034 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000026 0.000029 0.000033 0.000036 0.000040 0.000044 0.000049 0.000053 0.000057 0.000062 0.000066 0.000070 0.000074 0.000078 0.000081 0.000085 0.000088 0.000092 0.000096 0.000099 0.000103 0.000107 0.000110 0.000113 0.000115 0.000117 0.000119 0.000119 0.000119 0.000119 0.000118 0.000117 0.000116 0.000113 0.000111 0.000108 0.000105 0.000101 0.000097 0.000093 0.000089 0.000085 0.000081 0.000077 0.000073 0.000069 0.000066 0.000062 0.000058 0.000054 0.000050 0.000047 0.000043 0.000039 0.000036 0.000032 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000022 0.000025 0.000028 0.000031 0.000034 0.000037 0.000041 0.000044 0.000048 0.000051 0.000054 0.000058 0.000060 0.000063 0.000066 0.000068 0.000071 0.000074 0.000076 0.000079 0.000082 0.000085 0.000087 0.000089 0.000090 0.000091 0.000092 0.000092 0.000092 0.000091 0.000090 0.000089 0.000087 0.000085 0.000083 0.000081 0.000078 0.000075 0.000072 0.000069 0.000066 0.000063 0.000060 0.000056 0.000053 0.000050 0.000047 0.000044 0.000041 0.000038 0.000035 0.000032 0.000029 0.000027 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000021 0.000023 0.000025 0.000028 0.000031 0.000034 0.000037 0.000039 0.000042 0.000044 0.000046 0.000049 0.000050 0.000052 0.000054 0.000056 0.000058 0.000061 0.000063 0.000065 0.000067 0.000068 0.000069 0.000070 0.000071 0.000071 0.000071 0.000070 0.000069 0.000068 0.000067 0.000065 0.000063 0.000062 0.000060 0.000057 0.000055 0.000053 0.000051 0.000048 0.000046 0.000043 0.000041 0.000038 0.000036 0.000033 0.000031 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000028 0.000030 0.000032 0.000034 0.000035 0.000037 0.000038 0.000040 0.000041 0.000043 0.000044 0.000046 0.000048 0.000049 0.000051 0.000052 0.000053 0.000053 0.000054 0.000054 0.000054 0.000053 0.000053 0.000052 0.000051 0.000050 0.000048 0.000047 0.000045 0.000044 0.000042 0.000040 0.000039 0.000037 0.000035 0.000033 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000020 0.000022 0.000024 0.000025 0.000027 0.000028 0.000029 0.000030 0.000031 0.000032 0.000033 0.000035 0.000036 0.000037 0.000038 0.000039 0.000040 0.000040 0.000041 0.000041 0.000041 0.000041 0.000040 0.000039 0.000038 0.000037 0.000036 0.000035 0.000034 0.000033 0.000032 0.000031 0.000029 0.000028 0.000026 0.000025 0.000023 0.000022 0.000020 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000018 0.000019 0.000020 0.000021 0.000022 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000028 0.000029 0.000029 0.000030 0.000030 0.000031 0.000031 0.000031 0.000031 0.000030 0.000030 0.000029 0.000028 0.000027 0.000026 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000019 0.000019 0.000020 0.000021 0.000021 0.000022 0.000022 0.000023 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000022 0.000021 0.000020 0.000020 0.000019 0.000018 0.000018 0.000017 0.000016 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000015 0.000016 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000016 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode19_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000016 0.000016 0.000017 0.000018 0.000018 0.000019 0.000019 0.000019 0.000019 0.000018 0.000018 0.000017 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000019 0.000019 0.000020 0.000021 0.000022 0.000022 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000022 0.000022 0.000022 0.000023 0.000023 0.000024 0.000025 0.000026 0.000027 0.000028 0.000029 0.000029 0.000029 0.000028 0.000028 0.000027 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000019 0.000020 0.000022 0.000023 0.000024 0.000025 0.000026 0.000026 0.000026 0.000027 0.000027 0.000028 0.000029 0.000030 0.000031 0.000032 0.000033 0.000034 0.000035 0.000035 0.000035 0.000035 0.000034 0.000033 0.000032 0.000031 0.000030 0.000029 0.000028 0.000026 0.000025 0.000024 0.000023 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000019 0.000020 0.000022 0.000023 0.000025 0.000027 0.000028 0.000029 0.000030 0.000031 0.000031 0.000032 0.000032 0.000033 0.000034 0.000035 0.000037 0.000038 0.000039 0.000041 0.000041 0.000042 0.000042 0.000042 0.000042 0.000042 0.000041 0.000040 0.000039 0.000038 0.000036 0.000035 0.000033 0.000032 0.000031 0.000030 0.000029 0.000028 0.000027 0.000026 0.000025 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000018 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000031 0.000033 0.000034 0.000035 0.000036 0.000037 0.000038 0.000039 0.000039 0.000041 0.000042 0.000043 0.000045 0.000047 0.000048 0.000049 0.000050 0.000051 0.000051 0.000051 0.000051 0.000050 0.000049 0.000048 0.000047 0.000046 0.000045 0.000043 0.000042 0.000041 0.000040 0.000038 0.000037 0.000036 0.000035 0.000034 0.000032 0.000030 0.000028 0.000026 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000031 0.000033 0.000036 0.000038 0.000040 0.000042 0.000043 0.000044 0.000045 0.000046 0.000047 0.000048 0.000050 0.000052 0.000053 0.000055 0.000057 0.000058 0.000059 0.000060 0.000060 0.000060 0.000060 0.000060 0.000059 0.000059 0.000058 0.000057 0.000056 0.000054 0.000053 0.000052 0.000050 0.000049 0.000048 0.000047 0.000046 0.000045 0.000043 0.000041 0.000039 0.000036 0.000033 0.000031 0.000028 0.000026 0.000024 0.000022 0.000020 0.000019 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000030 0.000032 0.000035 0.000038 0.000041 0.000044 0.000047 0.000049 0.000051 0.000052 0.000053 0.000055 0.000056 0.000058 0.000059 0.000061 0.000064 0.000066 0.000067 0.000069 0.000070 0.000071 0.000071 0.000070 0.000070 0.000070 0.000069 0.000069 0.000068 0.000067 0.000067 0.000066 0.000065 0.000064 0.000062 0.000061 0.000060 0.000059 0.000058 0.000057 0.000055 0.000054 0.000051 0.000049 0.000046 0.000043 0.000040 0.000036 0.000034 0.000031 0.000028 0.000026 0.000024 0.000022 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000018 0.000019 0.000021 0.000023 0.000025 0.000028 0.000031 0.000033 0.000037 0.000040 0.000044 0.000047 0.000051 0.000054 0.000057 0.000059 0.000062 0.000063 0.000065 0.000067 0.000068 0.000070 0.000073 0.000075 0.000077 0.000079 0.000081 0.000082 0.000083 0.000082 0.000082 0.000081 0.000080 0.000079 0.000078 0.000078 0.000077 0.000077 0.000076 0.000076 0.000075 0.000074 0.000074 0.000073 0.000072 0.000071 0.000070 0.000069 0.000067 0.000065 0.000063 0.000060 0.000057 0.000054 0.000050 0.000047 0.000043 0.000040 0.000036 0.000033 0.000031 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000020 0.000022 0.000024 0.000027 0.000029 0.000032 0.000035 0.000038 0.000042 0.000046 0.000050 0.000054 0.000058 0.000062 0.000066 0.000069 0.000072 0.000075 0.000077 0.000079 0.000081 0.000083 0.000085 0.000088 0.000090 0.000093 0.000094 0.000095 0.000096 0.000095 0.000094 0.000092 0.000090 0.000088 0.000086 0.000085 0.000085 0.000084 0.000084 0.000085 0.000085 0.000085 0.000085 0.000084 0.000084 0.000084 0.000083 0.000083 0.000082 0.000080 0.000079 0.000077 0.000074 0.000070 0.000067 0.000063 0.000058 0.000054 0.000050 0.000046 0.000042 0.000039 0.000035 0.000032 0.000030 0.000027 0.000025 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000028 0.000031 0.000034 0.000037 0.000040 0.000044 0.000048 0.000052 0.000057 0.000062 0.000067 0.000072 0.000077 0.000081 0.000085 0.000088 0.000090 0.000093 0.000095 0.000097 0.000100 0.000102 0.000105 0.000107 0.000108 0.000109 0.000109 0.000108 0.000106 0.000103 0.000099 0.000096 0.000093 0.000090 0.000089 0.000088 0.000088 0.000089 0.000090 0.000091 0.000092 0.000093 0.000094 0.000095 0.000095 0.000096 0.000096 0.000095 0.000095 0.000093 0.000091 0.000089 0.000086 0.000082 0.000077 0.000073 0.000068 0.000063 0.000058 0.000053 0.000048 0.000044 0.000040 0.000037 0.000034 0.000031 0.000028 0.000026 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000026 0.000029 0.000032 0.000035 0.000039 0.000042 0.000046 0.000050 0.000055 0.000060 0.000065 0.000071 0.000077 0.000083 0.000088 0.000094 0.000098 0.000103 0.000106 0.000109 0.000112 0.000114 0.000117 0.000119 0.000121 0.000122 0.000123 0.000123 0.000122 0.000120 0.000117 0.000112 0.000107 0.000101 0.000096 0.000091 0.000087 0.000085 0.000085 0.000085 0.000087 0.000089 0.000092 0.000095 0.000098 0.000101 0.000103 0.000105 0.000107 0.000108 0.000109 0.000109 0.000109 0.000108 0.000106 0.000103 0.000099 0.000095 0.000090 0.000084 0.000078 0.000072 0.000066 0.000060 0.000055 0.000050 0.000046 0.000042 0.000039 0.000035 0.000032 0.000029 0.000026 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000029 0.000032 0.000036 0.000040 0.000044 0.000048 0.000053 0.000058 0.000063 0.000069 0.000075 0.000081 0.000088 0.000095 0.000102 0.000108 0.000114 0.000120 0.000124 0.000128 0.000131 0.000134 0.000136 0.000138 0.000139 0.000140 0.000140 0.000139 0.000136 0.000132 0.000126 0.000119 0.000111 0.000102 0.000094 0.000086 0.000079 0.000074 0.000071 0.000071 0.000072 0.000076 0.000080 0.000086 0.000092 0.000097 0.000103 0.000108 0.000113 0.000117 0.000120 0.000123 0.000125 0.000126 0.000126 0.000125 0.000123 0.000120 0.000116 0.000110 0.000104 0.000097 0.000090 0.000083 0.000075 0.000069 0.000063 0.000057 0.000052 0.000048 0.000044 0.000040 0.000036 0.000032 0.000029 0.000025 0.000022 0.000020 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000025 0.000028 0.000032 0.000036 0.000040 0.000045 0.000049 0.000055 0.000061 0.000067 0.000073 0.000079 0.000086 0.000093 0.000101 0.000109 0.000117 0.000125 0.000133 0.000139 0.000145 0.000150 0.000154 0.000157 0.000160 0.000161 0.000162 0.000161 0.000159 0.000156 0.000150 0.000143 0.000134 0.000123 0.000111 0.000098 0.000085 0.000072 0.000060 0.000051 0.000044 0.000041 0.000041 0.000045 0.000050 0.000058 0.000068 0.000078 0.000088 0.000098 0.000107 0.000116 0.000124 0.000131 0.000136 0.000141 0.000145 0.000147 0.000147 0.000146 0.000144 0.000140 0.000135 0.000128 0.000120 0.000112 0.000103 0.000094 0.000086 0.000078 0.000071 0.000065 0.000060 0.000055 0.000050 0.000045 0.000040 0.000036 0.000032 0.000028 0.000024 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000026 0.000030 0.000034 0.000039 0.000044 0.000049 0.000055 0.000061 0.000068 0.000075 0.000083 0.000091 0.000099 0.000107 0.000116 0.000125 0.000135 0.000144 0.000153 0.000162 0.000170 0.000176 0.000182 0.000186 0.000188 0.000189 0.000189 0.000187 0.000182 0.000176 0.000167 0.000155 0.000141 0.000125 0.000106 0.000087 0.000067 0.000047 0.000029 0.000013 -0.000000 -0.000009 -0.000012 -0.000011 -0.000005 0.000005 0.000017 0.000032 0.000049 0.000065 0.000082 0.000098 0.000113 0.000126 0.000138 0.000149 0.000158 0.000165 0.000170 0.000173 0.000174 0.000173 0.000170 0.000164 0.000157 0.000148 0.000138 0.000128 0.000117 0.000107 0.000097 0.000089 0.000081 0.000074 0.000068 0.000061 0.000055 0.000050 0.000044 0.000039 0.000034 0.000030 0.000026 0.000023 0.000020 0.000018 0.000016 0.000013 0.000012 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000024 0.000028 0.000032 0.000036 0.000041 0.000047 0.000053 0.000059 0.000067 0.000075 0.000083 0.000093 0.000102 0.000112 0.000123 0.000133 0.000144 0.000155 0.000166 0.000177 0.000188 0.000198 0.000207 0.000214 0.000220 0.000223 0.000224 0.000223 0.000219 0.000212 0.000202 0.000189 0.000172 0.000151 0.000127 0.000100 0.000071 0.000041 0.000011 -0.000017 -0.000043 -0.000066 -0.000083 -0.000094 -0.000098 -0.000095 -0.000085 -0.000070 -0.000050 -0.000027 -0.000001 0.000025 0.000051 0.000077 0.000100 0.000123 0.000142 0.000160 0.000175 0.000187 0.000196 0.000203 0.000206 0.000207 0.000205 0.000200 0.000192 0.000182 0.000171 0.000158 0.000146 0.000133 0.000121 0.000110 0.000101 0.000092 0.000083 0.000075 0.000068 0.000060 0.000054 0.000047 0.000042 0.000036 0.000032 0.000028 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000025 0.000029 0.000034 0.000039 0.000044 0.000050 0.000057 0.000064 0.000072 0.000081 0.000091 0.000102 0.000114 0.000126 0.000139 0.000152 0.000165 0.000178 0.000192 0.000206 0.000219 0.000231 0.000243 0.000253 0.000260 0.000266 0.000268 0.000266 0.000261 0.000252 0.000238 0.000219 0.000195 0.000166 0.000132 0.000093 0.000052 0.000009 -0.000035 -0.000078 -0.000118 -0.000155 -0.000185 -0.000208 -0.000222 -0.000227 -0.000221 -0.000207 -0.000184 -0.000154 -0.000119 -0.000080 -0.000040 -0.000000 0.000039 0.000076 0.000110 0.000141 0.000168 0.000192 0.000211 0.000227 0.000238 0.000246 0.000249 0.000248 0.000243 0.000235 0.000224 0.000211 0.000196 0.000181 0.000165 0.000151 0.000137 0.000124 0.000113 0.000102 0.000092 0.000082 0.000073 0.000065 0.000057 0.000050 0.000044 0.000038 0.000034 0.000029 0.000026 0.000022 0.000019 0.000016 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000032 0.000036 0.000042 0.000047 0.000054 0.000061 0.000068 0.000077 0.000087 0.000098 0.000111 0.000124 0.000139 0.000155 0.000171 0.000188 0.000204 0.000221 0.000238 0.000255 0.000270 0.000285 0.000299 0.000310 0.000318 0.000322 0.000322 0.000316 0.000305 0.000287 0.000263 0.000231 0.000192 0.000146 0.000093 0.000036 -0.000025 -0.000088 -0.000150 -0.000211 -0.000267 -0.000317 -0.000358 -0.000389 -0.000407 -0.000412 -0.000404 -0.000382 -0.000348 -0.000305 -0.000254 -0.000198 -0.000139 -0.000080 -0.000021 0.000034 0.000086 0.000133 0.000174 0.000210 0.000239 0.000263 0.000281 0.000293 0.000300 0.000301 0.000297 0.000288 0.000275 0.000260 0.000242 0.000224 0.000205 0.000186 0.000169 0.000153 0.000138 0.000124 0.000111 0.000100 0.000089 0.000078 0.000069 0.000061 0.000053 0.000046 0.000040 0.000035 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000039 0.000045 0.000051 0.000058 0.000065 0.000073 0.000083 0.000093 0.000105 0.000119 0.000134 0.000151 0.000170 0.000190 0.000210 0.000231 0.000253 0.000274 0.000295 0.000316 0.000336 0.000354 0.000369 0.000381 0.000389 0.000391 0.000387 0.000376 0.000356 0.000326 0.000287 0.000237 0.000177 0.000108 0.000031 -0.000052 -0.000140 -0.000228 -0.000316 -0.000400 -0.000477 -0.000545 -0.000601 -0.000641 -0.000665 -0.000670 -0.000657 -0.000626 -0.000578 -0.000517 -0.000444 -0.000364 -0.000280 -0.000194 -0.000110 -0.000029 0.000046 0.000115 0.000176 0.000228 0.000272 0.000307 0.000334 0.000352 0.000363 0.000366 0.000363 0.000353 0.000339 0.000320 0.000299 0.000276 0.000253 0.000230 0.000208 0.000188 0.000169 0.000151 0.000135 0.000120 0.000107 0.000094 0.000083 0.000073 0.000064 0.000056 0.000048 0.000042 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000036 0.000041 0.000048 0.000055 0.000062 0.000070 0.000079 0.000088 0.000099 0.000112 0.000126 0.000143 0.000162 0.000183 0.000207 0.000232 0.000258 0.000285 0.000313 0.000341 0.000368 0.000394 0.000418 0.000440 0.000458 0.000471 0.000479 0.000478 0.000468 0.000448 0.000415 0.000369 0.000310 0.000236 0.000148 0.000049 -0.000061 -0.000178 -0.000300 -0.000423 -0.000544 -0.000659 -0.000764 -0.000855 -0.000929 -0.000982 -0.001012 -0.001018 -0.000999 -0.000955 -0.000889 -0.000804 -0.000704 -0.000592 -0.000474 -0.000353 -0.000234 -0.000119 -0.000012 0.000086 0.000173 0.000248 0.000311 0.000361 0.000400 0.000427 0.000443 0.000449 0.000446 0.000435 0.000418 0.000396 0.000370 0.000342 0.000313 0.000284 0.000256 0.000230 0.000205 0.000183 0.000163 0.000144 0.000128 0.000113 0.000099 0.000087 0.000076 0.000066 0.000058 0.000050 0.000043 0.000037 0.000032 0.000027 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000032 0.000037 0.000044 0.000050 0.000058 0.000066 0.000075 0.000084 0.000095 0.000106 0.000119 0.000134 0.000152 0.000172 0.000196 0.000222 0.000252 0.000283 0.000317 0.000352 0.000388 0.000423 0.000458 0.000491 0.000522 0.000549 0.000571 0.000586 0.000592 0.000587 0.000570 0.000537 0.000488 0.000420 0.000334 0.000228 0.000104 -0.000035 -0.000188 -0.000349 -0.000516 -0.000684 -0.000847 -0.001002 -0.001142 -0.001263 -0.001361 -0.001431 -0.001469 -0.001475 -0.001447 -0.001388 -0.001298 -0.001183 -0.001046 -0.000894 -0.000732 -0.000565 -0.000400 -0.000241 -0.000091 0.000045 0.000167 0.000272 0.000360 0.000430 0.000484 0.000522 0.000545 0.000554 0.000552 0.000540 0.000519 0.000491 0.000459 0.000423 0.000387 0.000350 0.000315 0.000281 0.000250 0.000222 0.000196 0.000174 0.000153 0.000135 0.000118 0.000103 0.000090 0.000078 0.000068 0.000059 0.000051 0.000044 0.000038 0.000032 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000032 0.000038 0.000045 0.000052 0.000061 0.000070 0.000079 0.000089 0.000101 0.000113 0.000127 0.000143 0.000161 0.000182 0.000207 0.000236 0.000269 0.000306 0.000346 0.000389 0.000434 0.000480 0.000526 0.000571 0.000614 0.000654 0.000688 0.000714 0.000731 0.000736 0.000726 0.000698 0.000650 0.000579 0.000483 0.000361 0.000215 0.000045 -0.000146 -0.000353 -0.000571 -0.000796 -0.001020 -0.001238 -0.001443 -0.001629 -0.001788 -0.001916 -0.002006 -0.002055 -0.002061 -0.002023 -0.001942 -0.001822 -0.001668 -0.001486 -0.001281 -0.001063 -0.000839 -0.000615 -0.000398 -0.000194 -0.000008 0.000158 0.000302 0.000422 0.000519 0.000593 0.000645 0.000676 0.000690 0.000689 0.000673 0.000647 0.000612 0.000571 0.000526 0.000479 0.000433 0.000388 0.000345 0.000305 0.000269 0.000237 0.000208 0.000183 0.000160 0.000140 0.000122 0.000106 0.000092 0.000079 0.000068 0.000059 0.000051 0.000043 0.000037 0.000031 0.000025 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000026 0.000032 0.000038 0.000046 0.000054 0.000062 0.000072 0.000082 0.000094 0.000106 0.000119 0.000134 0.000150 0.000170 0.000192 0.000218 0.000249 0.000284 0.000325 0.000371 0.000422 0.000477 0.000535 0.000594 0.000654 0.000713 0.000769 0.000819 0.000862 0.000895 0.000915 0.000919 0.000902 0.000861 0.000793 0.000694 0.000562 0.000398 0.000200 -0.000028 -0.000283 -0.000559 -0.000849 -0.001147 -0.001443 -0.001729 -0.001998 -0.002240 -0.002447 -0.002612 -0.002727 -0.002789 -0.002794 -0.002743 -0.002636 -0.002478 -0.002276 -0.002035 -0.001766 -0.001478 -0.001180 -0.000882 -0.000593 -0.000321 -0.000071 0.000151 0.000344 0.000506 0.000636 0.000735 0.000804 0.000847 0.000866 0.000864 0.000845 0.000811 0.000766 0.000713 0.000655 0.000596 0.000536 0.000478 0.000423 0.000373 0.000327 0.000286 0.000250 0.000218 0.000190 0.000165 0.000143 0.000123 0.000106 0.000091 0.000079 0.000067 0.000058 0.000049 0.000042 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000053 0.000063 0.000073 0.000084 0.000096 0.000109 0.000124 0.000139 0.000157 0.000177 0.000200 0.000227 0.000259 0.000297 0.000341 0.000392 0.000450 0.000514 0.000584 0.000658 0.000735 0.000812 0.000888 0.000960 0.001026 0.001081 0.001123 0.001147 0.001149 0.001124 0.001068 0.000975 0.000842 0.000667 0.000449 0.000188 -0.000113 -0.000447 -0.000808 -0.001187 -0.001574 -0.001959 -0.002330 -0.002677 -0.002989 -0.003255 -0.003465 -0.003611 -0.003688 -0.003693 -0.003624 -0.003485 -0.003280 -0.003017 -0.002706 -0.002357 -0.001982 -0.001594 -0.001205 -0.000827 -0.000470 -0.000142 0.000152 0.000406 0.000619 0.000790 0.000920 0.001012 0.001068 0.001093 0.001090 0.001064 0.001020 0.000961 0.000893 0.000819 0.000741 0.000664 0.000590 0.000520 0.000455 0.000397 0.000345 0.000299 0.000259 0.000224 0.000193 0.000166 0.000142 0.000122 0.000104 0.000089 0.000076 0.000065 0.000055 0.000047 0.000039 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000043 0.000052 0.000061 0.000072 0.000084 0.000097 0.000111 0.000126 0.000143 0.000161 0.000182 0.000207 0.000235 0.000268 0.000307 0.000354 0.000408 0.000472 0.000544 0.000625 0.000713 0.000807 0.000906 0.001005 0.001104 0.001197 0.001282 0.001354 0.001407 0.001438 0.001439 0.001405 0.001330 0.001207 0.001034 0.000806 0.000522 0.000185 -0.000202 -0.000633 -0.001097 -0.001583 -0.002080 -0.002573 -0.003047 -0.003490 -0.003886 -0.004223 -0.004488 -0.004672 -0.004767 -0.004770 -0.004680 -0.004501 -0.004239 -0.003903 -0.003505 -0.003058 -0.002578 -0.002081 -0.001582 -0.001096 -0.000635 -0.000212 0.000167 0.000496 0.000772 0.000993 0.001162 0.001280 0.001352 0.001383 0.001378 0.001343 0.001285 0.001208 0.001119 0.001023 0.000923 0.000824 0.000728 0.000638 0.000556 0.000481 0.000415 0.000357 0.000307 0.000263 0.000224 0.000191 0.000162 0.000138 0.000117 0.000100 0.000085 0.000072 0.000061 0.000052 0.000044 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000040 0.000049 0.000059 0.000070 0.000082 0.000095 0.000110 0.000125 0.000143 0.000163 0.000185 0.000210 0.000239 0.000273 0.000314 0.000362 0.000419 0.000486 0.000565 0.000655 0.000756 0.000867 0.000987 0.001112 0.001240 0.001366 0.001486 0.001596 0.001688 0.001758 0.001797 0.001799 0.001755 0.001659 0.001502 0.001281 0.000990 0.000630 0.000202 -0.000289 -0.000834 -0.001421 -0.002037 -0.002664 -0.003286 -0.003884 -0.004441 -0.004938 -0.005359 -0.005689 -0.005917 -0.006033 -0.006034 -0.005919 -0.005692 -0.005361 -0.004937 -0.004435 -0.003872 -0.003266 -0.002638 -0.002008 -0.001392 -0.000809 -0.000271 0.000211 0.000629 0.000979 0.001261 0.001474 0.001623 0.001713 0.001750 0.001741 0.001694 0.001617 0.001517 0.001401 0.001276 0.001147 0.001020 0.000897 0.000782 0.000676 0.000582 0.000498 0.000425 0.000362 0.000307 0.000259 0.000219 0.000184 0.000155 0.000131 0.000110 0.000093 0.000079 0.000067 0.000057 0.000048 0.000040 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000055 0.000066 0.000078 0.000091 0.000106 0.000122 0.000140 0.000161 0.000183 0.000209 0.000239 0.000274 0.000315 0.000365 0.000424 0.000494 0.000577 0.000674 0.000785 0.000911 0.001050 0.001201 0.001359 0.001521 0.001682 0.001836 0.001976 0.002096 0.002186 0.002238 0.002242 0.002189 0.002069 0.001874 0.001597 0.001234 0.000784 0.000250 -0.000362 -0.001041 -0.001772 -0.002539 -0.003319 -0.004093 -0.004837 -0.005527 -0.006143 -0.006664 -0.007071 -0.007350 -0.007491 -0.007488 -0.007343 -0.007059 -0.006646 -0.006118 -0.005494 -0.004793 -0.004040 -0.003259 -0.002473 -0.001706 -0.000978 -0.000306 0.000296 0.000818 0.001256 0.001608 0.001873 0.002058 0.002167 0.002209 0.002193 0.002129 0.002027 0.001896 0.001746 0.001585 0.001420 0.001257 0.001100 0.000954 0.000820 0.000701 0.000595 0.000503 0.000424 0.000356 0.000298 0.000249 0.000207 0.000173 0.000144 0.000121 0.000101 0.000085 0.000072 0.000061 0.000051 0.000043 0.000036 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000060 0.000072 0.000085 0.000100 0.000116 0.000135 0.000155 0.000178 0.000204 0.000234 0.000269 0.000311 0.000361 0.000421 0.000492 0.000578 0.000680 0.000799 0.000936 0.001092 0.001265 0.001452 0.001650 0.001854 0.002057 0.002253 0.002432 0.002586 0.002703 0.002773 0.002782 0.002720 0.002575 0.002337 0.001998 0.001553 0.001002 0.000346 -0.000405 -0.001238 -0.002136 -0.003077 -0.004035 -0.004984 -0.005896 -0.006742 -0.007495 -0.008130 -0.008626 -0.008964 -0.009134 -0.009128 -0.008947 -0.008596 -0.008088 -0.007439 -0.006672 -0.005812 -0.004888 -0.003928 -0.002963 -0.002021 -0.001126 -0.000300 0.000440 0.001083 0.001621 0.002051 0.002376 0.002599 0.002728 0.002773 0.002746 0.002659 0.002525 0.002356 0.002164 0.001958 0.001748 0.001540 0.001342 0.001157 0.000989 0.000839 0.000707 0.000592 0.000494 0.000410 0.000340 0.000281 0.000231 0.000191 0.000158 0.000131 0.000109 0.000092 0.000077 0.000065 0.000055 0.000046 0.000039 0.000033 0.000028 0.000023 0.000020 0.000016 0.000014 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000021 0.000025 0.000031 0.000037 0.000045 0.000055 0.000066 0.000078 0.000092 0.000108 0.000126 0.000146 0.000169 0.000194 0.000224 0.000259 0.000301 0.000350 0.000410 0.000482 0.000568 0.000672 0.000795 0.000940 0.001109 0.001300 0.001512 0.001744 0.001990 0.002244 0.002499 0.002745 0.002972 0.003168 0.003319 0.003412 0.003432 0.003364 0.003193 0.002909 0.002502 0.001966 0.001299 0.000507 -0.000401 -0.001408 -0.002495 -0.003633 -0.004793 -0.005942 -0.007044 -0.008067 -0.008977 -0.009743 -0.010340 -0.010747 -0.010948 -0.010938 -0.010715 -0.010288 -0.009670 -0.008883 -0.007953 -0.006911 -0.005791 -0.004629 -0.003460 -0.002318 -0.001234 -0.000234 0.000663 0.001441 0.002091 0.002610 0.002998 0.003262 0.003411 0.003456 0.003413 0.003296 0.003122 0.002905 0.002660 0.002399 0.002134 0.001873 0.001625 0.001394 0.001184 0.000997 0.000833 0.000692 0.000571 0.000470 0.000385 0.000314 0.000256 0.000209 0.000171 0.000141 0.000116 0.000097 0.000081 0.000068 0.000058 0.000049 0.000041 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000041 0.000049 0.000059 0.000070 0.000084 0.000099 0.000116 0.000135 0.000156 0.000181 0.000210 0.000244 0.000284 0.000332 0.000390 0.000461 0.000546 0.000650 0.000774 0.000923 0.001098 0.001302 0.001535 0.001794 0.002078 0.002380 0.002694 0.003010 0.003317 0.003602 0.003850 0.004044 0.004168 0.004204 0.004132 0.003938 0.003606 0.003125 0.002490 0.001698 0.000755 -0.000327 -0.001529 -0.002825 -0.004184 -0.005569 -0.006941 -0.008258 -0.009479 -0.010565 -0.011478 -0.012189 -0.012672 -0.012910 -0.012894 -0.012625 -0.012111 -0.011370 -0.010427 -0.009313 -0.008066 -0.006726 -0.005337 -0.003939 -0.002575 -0.001280 -0.000085 0.000984 0.001911 0.002684 0.003299 0.003756 0.004062 0.004228 0.004269 0.004202 0.004047 0.003822 0.003547 0.003238 0.002912 0.002581 0.002258 0.001950 0.001664 0.001405 0.001175 0.000974 0.000802 0.000656 0.000534 0.000432 0.000349 0.000281 0.000227 0.000184 0.000149 0.000123 0.000101 0.000085 0.000071 0.000060 0.000051 0.000043 0.000037 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000038 0.000045 0.000054 0.000064 0.000075 0.000089 0.000104 0.000122 0.000142 0.000165 0.000192 0.000224 0.000261 0.000307 0.000362 0.000430 0.000512 0.000613 0.000735 0.000884 0.001061 0.001271 0.001516 0.001795 0.002109 0.002453 0.002821 0.003205 0.003593 0.003971 0.004325 0.004636 0.004884 0.005048 0.005106 0.005038 0.004822 0.004442 0.003885 0.003144 0.002217 0.001110 -0.000161 -0.001575 -0.003100 -0.004701 -0.006333 -0.007951 -0.009504 -0.010944 -0.012224 -0.013301 -0.014138 -0.014705 -0.014983 -0.014962 -0.014641 -0.014032 -0.013154 -0.012037 -0.010720 -0.009246 -0.007663 -0.006023 -0.004374 -0.002765 -0.001239 0.000168 0.001426 0.002514 0.003418 0.004134 0.004661 0.005008 0.005188 0.005218 0.005120 0.004916 0.004630 0.004285 0.003901 0.003497 0.003090 0.002692 0.002315 0.001966 0.001651 0.001371 0.001128 0.000921 0.000746 0.000600 0.000481 0.000384 0.000305 0.000243 0.000194 0.000157 0.000127 0.000105 0.000087 0.000073 0.000062 0.000052 0.000045 0.000038 0.000033 0.000028 0.000024 0.000021 0.000017 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000022 0.000026 0.000031 0.000036 0.000042 0.000050 0.000058 0.000068 0.000080 0.000093 0.000109 0.000127 0.000148 0.000172 0.000200 0.000235 0.000276 0.000327 0.000389 0.000467 0.000562 0.000679 0.000823 0.000997 0.001206 0.001454 0.001745 0.002078 0.002453 0.002866 0.003309 0.003773 0.004244 0.004707 0.005142 0.005527 0.005840 0.006055 0.006146 0.006087 0.005855 0.005430 0.004796 0.003945 0.002876 0.001596 0.000123 -0.001518 -0.003291 -0.005152 -0.007051 -0.008934 -0.010743 -0.012421 -0.013912 -0.015166 -0.016141 -0.016801 -0.017123 -0.017096 -0.016719 -0.016004 -0.014977 -0.013672 -0.012133 -0.010413 -0.008566 -0.006654 -0.004734 -0.002861 -0.001086 0.000547 0.002006 0.003264 0.004306 0.005126 0.005723 0.006108 0.006296 0.006307 0.006168 0.005904 0.005545 0.005116 0.004644 0.004150 0.003655 0.003173 0.002717 0.002296 0.001917 0.001582 0.001292 0.001045 0.000838 0.000668 0.000529 0.000416 0.000327 0.000257 0.000203 0.000161 0.000130 0.000106 0.000088 0.000074 0.000063 0.000053 0.000046 0.000039 0.000034 0.000029 0.000025 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000021 0.000025 0.000029 0.000034 0.000040 0.000046 0.000054 0.000062 0.000072 0.000084 0.000098 0.000113 0.000131 0.000152 0.000177 0.000206 0.000242 0.000287 0.000342 0.000412 0.000499 0.000607 0.000741 0.000907 0.001109 0.001352 0.001643 0.001984 0.002376 0.002819 0.003309 0.003837 0.004392 0.004958 0.005517 0.006046 0.006520 0.006910 0.007188 0.007321 0.007282 0.007041 0.006575 0.005867 0.004906 0.003692 0.002232 0.000548 -0.001331 -0.003364 -0.005501 -0.007684 -0.009850 -0.011931 -0.013862 -0.015579 -0.017024 -0.018145 -0.018905 -0.019274 -0.019240 -0.018803 -0.017976 -0.016789 -0.015282 -0.013507 -0.011523 -0.009396 -0.007194 -0.004985 -0.002833 -0.000797 0.001075 0.002743 0.004177 0.005359 0.006281 0.006945 0.007362 0.007550 0.007533 0.007340 0.007005 0.006558 0.006034 0.005460 0.004865 0.004269 0.003692 0.003148 0.002647 0.002198 0.001802 0.001460 0.001171 0.000930 0.000732 0.000572 0.000444 0.000344 0.000266 0.000207 0.000162 0.000129 0.000105 0.000086 0.000073 0.000062 0.000053 0.000046 0.000040 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000038 0.000044 0.000051 0.000058 0.000067 0.000077 0.000088 0.000101 0.000116 0.000134 0.000154 0.000179 0.000208 0.000245 0.000292 0.000351 0.000427 0.000522 0.000643 0.000794 0.000982 0.001212 0.001492 0.001827 0.002222 0.002678 0.003196 0.003770 0.004392 0.005048 0.005721 0.006389 0.007025 0.007601 0.008083 0.008436 0.008626 0.008617 0.008377 0.007879 0.007103 0.006036 0.004676 0.003036 0.001136 -0.000988 -0.003290 -0.005713 -0.008191 -0.010651 -0.013018 -0.015215 -0.017169 -0.018814 -0.020090 -0.020954 -0.021374 -0.021333 -0.020831 -0.019887 -0.018532 -0.016813 -0.014789 -0.012530 -0.010109 -0.007605 -0.005096 -0.002655 -0.000348 0.001768 0.003649 0.005259 0.006580 0.007601 0.008325 0.008765 0.008942 0.008884 0.008626 0.008204 0.007658 0.007024 0.006336 0.005626 0.004919 0.004236 0.003596 0.003009 0.002482 0.002021 0.001625 0.001290 0.001013 0.000788 0.000607 0.000464 0.000353 0.000268 0.000204 0.000157 0.000123 0.000099 0.000082 0.000069 0.000059 0.000051 0.000045 0.000039 0.000034 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000035 0.000041 0.000047 0.000054 0.000062 0.000071 0.000081 0.000092 0.000104 0.000118 0.000135 0.000154 0.000177 0.000205 0.000242 0.000289 0.000351 0.000430 0.000533 0.000665 0.000832 0.001040 0.001299 0.001615 0.001996 0.002446 0.002970 0.003567 0.004232 0.004955 0.005722 0.006513 0.007302 0.008059 0.008751 0.009339 0.009784 0.010044 0.010080 0.009854 0.009335 0.008500 0.007334 0.005837 0.004018 0.001904 -0.000466 -0.003040 -0.005753 -0.008532 -0.011294 -0.013954 -0.016424 -0.018622 -0.020473 -0.021909 -0.022881 -0.023352 -0.023304 -0.022737 -0.021670 -0.020142 -0.018205 -0.015926 -0.013383 -0.010661 -0.007849 -0.005034 -0.002300 0.000280 0.002641 0.004731 0.006514 0.007967 0.009078 0.009851 0.010302 0.010455 0.010342 0.010004 0.009483 0.008822 0.008065 0.007250 0.006414 0.005585 0.004789 0.004045 0.003365 0.002758 0.002228 0.001774 0.001394 0.001081 0.000828 0.000627 0.000470 0.000350 0.000259 0.000192 0.000145 0.000111 0.000088 0.000072 0.000061 0.000053 0.000047 0.000042 0.000037 0.000033 0.000029 0.000026 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000043 0.000050 0.000058 0.000066 0.000074 0.000084 0.000094 0.000105 0.000118 0.000132 0.000149 0.000170 0.000196 0.000230 0.000276 0.000337 0.000419 0.000526 0.000666 0.000845 0.001073 0.001357 0.001708 0.002133 0.002640 0.003233 0.003911 0.004671 0.005503 0.006389 0.007307 0.008229 0.009120 0.009942 0.010651 0.011202 0.011549 0.011646 0.011450 0.010926 0.010046 0.008795 0.007170 0.005184 0.002864 0.000253 -0.002588 -0.005590 -0.008669 -0.011733 -0.014686 -0.017432 -0.019877 -0.021936 -0.023534 -0.024615 -0.025138 -0.025082 -0.024448 -0.023259 -0.021555 -0.019397 -0.016861 -0.014034 -0.011011 -0.007891 -0.004772 -0.001747 0.001100 0.003699 0.005992 0.007937 0.009508 0.010696 0.011505 0.011951 0.012064 0.011881 0.011447 0.010811 0.010022 0.009129 0.008176 0.007203 0.006244 0.005327 0.004473 0.003696 0.003006 0.002406 0.001895 0.001469 0.001122 0.000843 0.000624 0.000455 0.000328 0.000235 0.000167 0.000121 0.000090 0.000070 0.000057 0.000049 0.000044 0.000040 0.000037 0.000034 0.000031 0.000028 0.000026 0.000023 0.000021 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000033 0.000039 0.000045 0.000052 0.000060 0.000068 0.000077 0.000085 0.000095 0.000104 0.000115 0.000126 0.000140 0.000156 0.000178 0.000208 0.000249 0.000307 0.000386 0.000494 0.000637 0.000825 0.001066 0.001373 0.001754 0.002222 0.002783 0.003443 0.004204 0.005062 0.006005 0.007015 0.008069 0.009133 0.010169 0.011135 0.011981 0.012655 0.013106 0.013282 0.013135 0.012624 0.011719 0.010401 0.008666 0.006527 0.004016 0.001179 -0.001919 -0.005199 -0.008569 -0.011928 -0.015170 -0.018186 -0.020874 -0.023139 -0.024898 -0.026086 -0.026660 -0.026596 -0.025896 -0.024584 -0.022707 -0.020332 -0.017544 -0.014437 -0.011120 -0.007701 -0.004288 -0.000984 0.002119 0.004941 0.007421 0.009511 0.011184 0.012430 0.013255 0.013678 0.013732 0.013462 0.012916 0.012150 0.011220 0.010178 0.009076 0.007959 0.006864 0.005821 0.004854 0.003979 0.003205 0.002536 0.001970 0.001501 0.001122 0.000822 0.000589 0.000412 0.000282 0.000189 0.000125 0.000083 0.000057 0.000042 0.000034 0.000031 0.000029 0.000029 0.000028 0.000028 0.000027 0.000026 0.000024 0.000023 0.000021 0.000019 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000040 0.000047 0.000054 0.000062 0.000070 0.000077 0.000085 0.000093 0.000100 0.000107 0.000115 0.000123 0.000134 0.000149 0.000171 0.000205 0.000254 0.000327 0.000429 0.000570 0.000760 0.001009 0.001330 0.001737 0.002240 0.002850 0.003575 0.004416 0.005370 0.006426 0.007564 0.008758 0.009972 0.011164 0.012285 0.013282 0.014096 0.014670 0.014944 0.014867 0.014393 0.013485 0.012122 0.010301 0.008034 0.005353 0.002311 -0.001023 -0.004563 -0.008208 -0.011847 -0.015363 -0.018639 -0.021561 -0.024023 -0.025937 -0.027229 -0.027852 -0.027781 -0.027016 -0.025586 -0.023542 -0.020958 -0.017927 -0.014555 -0.010958 -0.007255 -0.003567 -0.000003 0.003333 0.006357 0.009000 0.011212 0.012963 0.014244 0.015061 0.015439 0.015415 0.015038 0.014364 0.013453 0.012368 0.011169 0.009910 0.008642 0.007406 0.006236 0.005156 0.004184 0.003329 0.002595 0.001978 0.001473 0.001067 0.000751 0.000510 0.000332 0.000204 0.000117 0.000060 0.000026 0.000008 0.000002 0.000002 0.000005 0.000009 0.000013 0.000017 0.000020 0.000021 0.000022 0.000023 0.000022 0.000022 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000041 0.000048 0.000055 0.000062 0.000069 0.000076 0.000082 0.000087 0.000091 0.000094 0.000096 0.000098 0.000100 0.000105 0.000116 0.000137 0.000174 0.000233 0.000323 0.000454 0.000637 0.000885 0.001213 0.001635 0.002166 0.002818 0.003600 0.004515 0.005561 0.006727 0.007992 0.009327 0.010696 0.012050 0.013338 0.014498 0.015469 0.016183 0.016579 0.016595 0.016182 0.015298 0.013921 0.012043 0.009676 0.006856 0.003638 0.000096 -0.003676 -0.007570 -0.011466 -0.015236 -0.018753 -0.021892 -0.024539 -0.026597 -0.027987 -0.028656 -0.028576 -0.027751 -0.026210 -0.024010 -0.021232 -0.017976 -0.014358 -0.010504 -0.006544 -0.002606 0.001188 0.004729 0.007924 0.010700 0.013003 0.014803 0.016090 0.016873 0.017181 0.017057 0.016553 0.015734 0.014665 0.013415 0.012049 0.010628 0.009206 0.007829 0.006532 0.005343 0.004279 0.003349 0.002557 0.001898 0.001363 0.000941 0.000617 0.000376 0.000203 0.000085 0.000010 -0.000033 -0.000054 -0.000058 -0.000053 -0.000043 -0.000031 -0.000018 -0.000008 0.000001 0.000008 0.000014 0.000018 0.000020 0.000021 0.000022 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000037 0.000043 0.000049 0.000056 0.000062 0.000068 0.000073 0.000076 0.000078 0.000078 0.000075 0.000069 0.000061 0.000052 0.000044 0.000039 0.000042 0.000059 0.000097 0.000166 0.000277 0.000443 0.000679 0.001002 0.001429 0.001976 0.002658 0.003486 0.004467 0.005596 0.006865 0.008253 0.009728 0.011252 0.012773 0.014233 0.015569 0.016710 0.017584 0.018121 0.018257 0.017933 0.017105 0.015745 0.013845 0.011416 0.008494 0.005136 0.001423 -0.002546 -0.006655 -0.010775 -0.014770 -0.018501 -0.021835 -0.024649 -0.026837 -0.028314 -0.029024 -0.028938 -0.028058 -0.026417 -0.024076 -0.021123 -0.017666 -0.013830 -0.009750 -0.005566 -0.001415 0.002572 0.006280 0.009608 0.012479 0.014837 0.016650 0.017911 0.018631 0.018843 0.018594 0.017945 0.016964 0.015724 0.014300 0.012762 0.011176 0.009602 0.008086 0.006668 0.005377 0.004229 0.003235 0.002396 0.001705 0.001153 0.000725 0.000404 0.000174 0.000017 -0.000082 -0.000138 -0.000161 -0.000161 -0.000148 -0.000126 -0.000102 -0.000077 -0.000055 -0.000035 -0.000019 -0.000007 0.000003 0.000011 0.000016 0.000020 0.000021 0.000022 0.000022 0.000020 0.000019 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000028 0.000032 0.000038 0.000044 0.000050 0.000055 0.000060 0.000064 0.000067 0.000067 0.000064 0.000058 0.000047 0.000032 0.000012 -0.000012 -0.000039 -0.000065 -0.000087 -0.000097 -0.000088 -0.000050 0.000030 0.000167 0.000377 0.000681 0.001097 0.001645 0.002343 0.003204 0.004236 0.005437 0.006798 0.008299 0.009908 0.011583 0.013271 0.014909 0.016427 0.017751 0.018802 0.019503 0.019783 0.019578 0.018840 0.017535 0.015652 0.013203 0.010222 0.006770 0.002930 -0.001192 -0.005474 -0.009779 -0.013961 -0.017873 -0.021373 -0.024330 -0.026629 -0.028183 -0.028928 -0.028836 -0.027908 -0.026181 -0.023719 -0.020616 -0.016989 -0.012970 -0.008703 -0.004336 -0.000016 0.004119 0.007947 0.011363 0.014285 0.016656 0.018444 0.019642 0.020267 0.020354 0.019958 0.019143 0.017986 0.016565 0.014960 0.013248 0.011499 0.009776 0.008130 0.006601 0.005218 0.004001 0.002956 0.002084 0.001377 0.000822 0.000403 0.000099 -0.000108 -0.000238 -0.000308 -0.000333 -0.000328 -0.000301 -0.000263 -0.000220 -0.000177 -0.000136 -0.000101 -0.000070 -0.000046 -0.000026 -0.000010 0.000002 0.000010 0.000016 0.000020 0.000022 0.000023 0.000022 0.000020 0.000018 0.000016 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000039 0.000045 0.000050 0.000054 0.000058 0.000059 0.000058 0.000054 0.000045 0.000031 0.000011 -0.000017 -0.000052 -0.000095 -0.000145 -0.000199 -0.000252 -0.000299 -0.000330 -0.000335 -0.000299 -0.000206 -0.000036 0.000232 0.000621 0.001153 0.001849 0.002724 0.003789 0.005045 0.006483 0.008084 0.009816 0.011635 0.013485 0.015300 0.017006 0.018522 0.019765 0.020650 0.021099 0.021045 0.020431 0.019221 0.017400 0.014977 0.011986 0.008491 0.004576 0.000352 -0.004053 -0.008495 -0.012820 -0.016874 -0.020505 -0.023576 -0.025966 -0.027580 -0.028355 -0.028258 -0.027292 -0.025494 -0.022936 -0.019714 -0.015953 -0.011792 -0.007383 -0.002883 0.001554 0.005786 0.009682 0.013134 0.016058 0.018395 0.020114 0.021212 0.021707 0.021641 0.021074 0.020076 0.018730 0.017120 0.015332 0.013447 0.011541 0.009678 0.007913 0.006287 0.004830 0.003559 0.002482 0.001597 0.000892 0.000352 -0.000042 -0.000312 -0.000481 -0.000570 -0.000598 -0.000583 -0.000539 -0.000477 -0.000408 -0.000337 -0.000270 -0.000210 -0.000158 -0.000114 -0.000079 -0.000050 -0.000028 -0.000011 0.000002 0.000011 0.000018 0.000021 0.000023 0.000023 0.000021 0.000019 0.000017 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000041 0.000046 0.000050 0.000053 0.000054 0.000053 0.000047 0.000038 0.000022 -0.000002 -0.000034 -0.000077 -0.000132 -0.000199 -0.000277 -0.000365 -0.000459 -0.000552 -0.000634 -0.000694 -0.000717 -0.000683 -0.000571 -0.000357 -0.000015 0.000480 0.001152 0.002021 0.003098 0.004387 0.005883 0.007566 0.009405 0.011355 0.013358 0.015346 0.017241 0.018956 0.020401 0.021488 0.022131 0.022257 0.021804 0.020730 0.019017 0.016670 0.013725 0.010242 0.006309 0.002040 -0.002432 -0.006957 -0.011376 -0.015526 -0.019249 -0.022401 -0.024856 -0.026515 -0.027311 -0.027211 -0.026217 -0.024369 -0.021741 -0.018436 -0.014582 -0.010327 -0.005829 -0.001251 0.003247 0.007516 0.011423 0.014855 0.017727 0.019981 0.021587 0.022544 0.022876 0.022629 0.021869 0.020673 0.019128 0.017325 0.015355 0.013303 0.011249 0.009261 0.007393 0.005689 0.004178 0.002876 0.001789 0.000912 0.000231 -0.000273 -0.000621 -0.000840 -0.000954 -0.000986 -0.000959 -0.000891 -0.000798 -0.000693 -0.000584 -0.000479 -0.000383 -0.000299 -0.000227 -0.000167 -0.000119 -0.000080 -0.000049 -0.000026 -0.000008 0.000005 0.000014 0.000019 0.000022 0.000023 0.000022 0.000020 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000018 0.000022 0.000025 0.000029 0.000033 0.000038 0.000042 0.000047 0.000050 0.000051 0.000050 0.000045 0.000035 0.000018 -0.000006 -0.000041 -0.000088 -0.000149 -0.000227 -0.000323 -0.000437 -0.000567 -0.000709 -0.000858 -0.001004 -0.001133 -0.001230 -0.001272 -0.001237 -0.001097 -0.000824 -0.000388 0.000236 0.001073 0.002138 0.003437 0.004966 0.006708 0.008634 0.010698 0.012841 0.014993 0.017072 0.018988 0.020644 0.021948 0.022807 0.023141 0.022884 0.021988 0.020430 0.018212 0.015368 0.011956 0.008066 0.003814 -0.000664 -0.005214 -0.009671 -0.013867 -0.017639 -0.020837 -0.023329 -0.025015 -0.025824 -0.025722 -0.024712 -0.022836 -0.020169 -0.016819 -0.012919 -0.008622 -0.004091 0.000506 0.005003 0.009247 0.013102 0.016455 0.019220 0.021339 0.022786 0.023563 0.023699 0.023246 0.022274 0.020867 0.019117 0.017122 0.014975 0.012767 0.010580 0.008484 0.006535 0.004776 0.003236 0.001928 0.000857 0.000013 -0.000620 -0.001064 -0.001345 -0.001492 -0.001532 -0.001491 -0.001394 -0.001261 -0.001108 -0.000949 -0.000793 -0.000648 -0.000518 -0.000404 -0.000309 -0.000230 -0.000166 -0.000115 -0.000075 -0.000045 -0.000021 -0.000004 0.000008 0.000016 0.000020 0.000022 0.000022 0.000020 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000035 0.000040 0.000044 0.000048 0.000050 0.000049 0.000045 0.000036 0.000020 -0.000004 -0.000039 -0.000086 -0.000151 -0.000234 -0.000339 -0.000468 -0.000623 -0.000802 -0.001003 -0.001219 -0.001440 -0.001653 -0.001839 -0.001975 -0.002037 -0.001992 -0.001811 -0.001459 -0.000908 -0.000130 0.000895 0.002175 0.003710 0.005487 0.007475 0.009631 0.011896 0.014198 0.016453 0.018566 0.020438 0.021969 0.023062 0.023630 0.023601 0.022923 0.021566 0.019530 0.016843 0.013563 0.009780 0.005608 0.001187 -0.003326 -0.007764 -0.011953 -0.015727 -0.018932 -0.021433 -0.023126 -0.023939 -0.023838 -0.022824 -0.020942 -0.018269 -0.014916 -0.011019 -0.006734 -0.002230 0.002321 0.006752 0.010907 0.014648 0.017861 0.020462 0.022395 0.023639 0.024199 0.024109 0.023426 0.022227 0.020601 0.018646 0.016462 0.014149 0.011800 0.009500 0.007319 0.005314 0.003528 0.001986 0.000702 -0.000325 -0.001108 -0.001666 -0.002025 -0.002216 -0.002270 -0.002217 -0.002086 -0.001904 -0.001692 -0.001468 -0.001246 -0.001035 -0.000842 -0.000672 -0.000526 -0.000403 -0.000302 -0.000220 -0.000156 -0.000105 -0.000066 -0.000037 -0.000015 0.000001 0.000011 0.000017 0.000020 0.000020 0.000019 0.000017 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000015 0.000018 0.000022 0.000025 0.000029 0.000033 0.000038 0.000042 0.000046 0.000049 0.000050 0.000047 0.000040 0.000026 0.000004 -0.000028 -0.000074 -0.000137 -0.000221 -0.000329 -0.000465 -0.000633 -0.000835 -0.001071 -0.001339 -0.001632 -0.001940 -0.002250 -0.002541 -0.002790 -0.002967 -0.003039 -0.002973 -0.002731 -0.002280 -0.001589 -0.000635 0.000597 0.002109 0.003889 0.005911 0.008134 0.010499 0.012933 0.015349 0.017652 0.019738 0.021501 0.022841 0.023665 0.023894 0.023469 0.022357 0.020552 0.018078 0.014990 0.011376 0.007350 0.003051 -0.001363 -0.005721 -0.009850 -0.013579 -0.016751 -0.019231 -0.020911 -0.021720 -0.021621 -0.020617 -0.018753 -0.016108 -0.012794 -0.008950 -0.004734 -0.000319 0.004124 0.008423 0.012423 0.015986 0.019000 0.021382 0.023082 0.024080 0.024389 0.024047 0.023117 0.021680 0.019832 0.017674 0.015312 0.012849 0.010380 0.007990 0.005751 0.003720 0.001936 0.000425 -0.000805 -0.001758 -0.002451 -0.002906 -0.003155 -0.003232 -0.003171 -0.003006 -0.002768 -0.002486 -0.002182 -0.001876 -0.001581 -0.001307 -0.001061 -0.000846 -0.000662 -0.000508 -0.000382 -0.000281 -0.000201 -0.000139 -0.000090 -0.000054 -0.000027 -0.000008 0.000005 0.000013 0.000017 0.000019 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000023 0.000027 0.000031 0.000036 0.000040 0.000045 0.000049 0.000051 0.000050 0.000045 0.000034 0.000016 -0.000013 -0.000055 -0.000113 -0.000192 -0.000297 -0.000433 -0.000604 -0.000815 -0.001070 -0.001369 -0.001712 -0.002091 -0.002498 -0.002918 -0.003329 -0.003706 -0.004017 -0.004228 -0.004300 -0.004193 -0.003869 -0.003294 -0.002440 -0.001289 0.000167 0.001920 0.003946 0.006206 0.008644 0.011186 0.013746 0.016225 0.018517 0.020514 0.022108 0.023202 0.023712 0.023572 0.022744 0.021215 0.019006 0.016167 0.012783 0.008965 0.004851 0.000599 -0.003622 -0.007635 -0.011271 -0.014372 -0.016800 -0.018448 -0.019243 -0.019149 -0.018169 -0.016346 -0.013763 -0.010530 -0.006789 -0.002700 0.001567 0.005837 0.009941 0.013723 0.017047 0.019805 0.021919 0.023340 0.024057 0.024085 0.023470 0.022280 0.020602 0.018534 0.016183 0.013659 0.011065 0.008500 0.006049 0.003783 0.001757 0.000010 -0.001439 -0.002583 -0.003431 -0.004003 -0.004329 -0.004442 -0.004381 -0.004185 -0.003889 -0.003529 -0.003133 -0.002725 -0.002326 -0.001950 -0.001606 -0.001300 -0.001035 -0.000810 -0.000622 -0.000470 -0.000347 -0.000250 -0.000175 -0.000117 -0.000073 -0.000040 -0.000017 -0.000001 0.000009 0.000014 0.000017 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000014 0.000018 0.000021 0.000025 0.000029 0.000034 0.000039 0.000043 0.000048 0.000051 0.000052 0.000050 0.000043 0.000029 0.000005 -0.000030 -0.000082 -0.000153 -0.000250 -0.000378 -0.000543 -0.000752 -0.001011 -0.001323 -0.001691 -0.002115 -0.002589 -0.003104 -0.003645 -0.004189 -0.004708 -0.005171 -0.005539 -0.005770 -0.005822 -0.005652 -0.005221 -0.004497 -0.003457 -0.002089 -0.000398 0.001599 0.003865 0.006345 0.008969 0.011648 0.014285 0.016771 0.018994 0.020843 0.022216 0.023023 0.023193 0.022680 0.021467 0.019569 0.017030 0.013931 0.010380 0.006511 0.002480 -0.001546 -0.005393 -0.008890 -0.011881 -0.014229 -0.015825 -0.016598 -0.016510 -0.015566 -0.013809 -0.011319 -0.008210 -0.004621 -0.000711 0.003349 0.007387 0.011234 0.014739 0.017770 0.020222 0.022021 0.023127 0.023531 0.023257 0.022356 0.020900 0.018980 0.016702 0.014174 0.011507 0.008809 0.006177 0.003696 0.001437 -0.000549 -0.002227 -0.003579 -0.004604 -0.005317 -0.005741 -0.005910 -0.005864 -0.005645 -0.005294 -0.004852 -0.004354 -0.003831 -0.003310 -0.002810 -0.002345 -0.001926 -0.001555 -0.001236 -0.000967 -0.000743 -0.000561 -0.000416 -0.000301 -0.000212 -0.000144 -0.000092 -0.000054 -0.000027 -0.000008 0.000004 0.000011 0.000014 0.000015 0.000014 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000027 0.000031 0.000036 0.000041 0.000046 0.000051 0.000054 0.000055 0.000051 0.000042 0.000024 -0.000004 -0.000047 -0.000109 -0.000194 -0.000309 -0.000461 -0.000657 -0.000906 -0.001214 -0.001587 -0.002028 -0.002538 -0.003113 -0.003743 -0.004413 -0.005100 -0.005775 -0.006403 -0.006944 -0.007353 -0.007584 -0.007591 -0.007330 -0.006764 -0.005866 -0.004619 -0.003020 -0.001086 0.001151 0.003641 0.006314 0.009086 0.011856 0.014516 0.016952 0.019049 0.020701 0.021813 0.022309 0.022136 0.021270 0.019720 0.017527 0.014762 0.011529 0.007959 0.004201 0.000422 -0.003210 -0.006526 -0.009371 -0.011610 -0.013137 -0.013879 -0.013799 -0.012903 -0.011233 -0.008868 -0.005920 -0.002527 0.001153 0.004953 0.008704 0.012241 0.015416 0.018105 0.020206 0.021655 0.022415 0.022485 0.021895 0.020701 0.018980 0.016830 0.014356 0.011672 0.008889 0.006116 0.003450 0.000973 -0.001245 -0.003156 -0.004730 -0.005953 -0.006829 -0.007376 -0.007626 -0.007615 -0.007389 -0.006994 -0.006473 -0.005870 -0.005223 -0.004565 -0.003922 -0.003315 -0.002756 -0.002257 -0.001819 -0.001443 -0.001127 -0.000866 -0.000655 -0.000486 -0.000353 -0.000250 -0.000171 -0.000112 -0.000068 -0.000037 -0.000015 -0.000001 0.000007 0.000012 0.000013 0.000013 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000039 0.000045 0.000050 0.000055 0.000058 0.000058 0.000053 0.000041 0.000020 -0.000013 -0.000063 -0.000134 -0.000233 -0.000367 -0.000543 -0.000771 -0.001060 -0.001418 -0.001853 -0.002369 -0.002969 -0.003648 -0.004397 -0.005201 -0.006037 -0.006875 -0.007678 -0.008404 -0.009005 -0.009433 -0.009636 -0.009567 -0.009185 -0.008456 -0.007359 -0.005886 -0.004049 -0.001874 0.000591 0.003281 0.006112 0.008987 0.011796 0.014424 0.016755 0.018678 0.020094 0.020921 0.021102 0.020605 0.019433 0.017618 0.015227 0.012356 0.009130 0.005693 0.002204 -0.001170 -0.004266 -0.006934 -0.009040 -0.010481 -0.011184 -0.011114 -0.010276 -0.008712 -0.006499 -0.003746 -0.000590 0.002817 0.006311 0.009727 0.012908 0.015711 0.018018 0.019736 0.020806 0.021200 0.020924 0.020013 0.018528 0.016554 0.014188 0.011541 0.008728 0.005860 0.003046 0.000380 -0.002056 -0.004198 -0.006000 -0.007436 -0.008499 -0.009197 -0.009555 -0.009607 -0.009398 -0.008975 -0.008389 -0.007687 -0.006914 -0.006111 -0.005311 -0.004542 -0.003824 -0.003170 -0.002588 -0.002081 -0.001649 -0.001286 -0.000988 -0.000746 -0.000554 -0.000403 -0.000286 -0.000198 -0.000131 -0.000082 -0.000047 -0.000022 -0.000006 0.000004 0.000009 0.000011 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000036 0.000042 0.000048 0.000054 0.000059 0.000062 0.000061 0.000056 0.000042 0.000018 -0.000020 -0.000077 -0.000158 -0.000269 -0.000420 -0.000620 -0.000879 -0.001207 -0.001615 -0.002112 -0.002702 -0.003390 -0.004173 -0.005042 -0.005981 -0.006968 -0.007972 -0.008955 -0.009873 -0.010676 -0.011311 -0.011725 -0.011866 -0.011687 -0.011151 -0.010231 -0.008914 -0.007205 -0.005127 -0.002722 -0.000051 0.002805 0.005750 0.008677 0.011470 0.014012 0.016190 0.017899 0.019055 0.019592 0.019475 0.018697 0.017284 0.015295 0.012819 0.009972 0.006892 0.003732 0.000650 -0.002195 -0.004658 -0.006610 -0.007950 -0.008607 -0.008548 -0.007777 -0.006335 -0.004296 -0.001768 0.001119 0.004217 0.007366 0.010410 0.013199 0.015597 0.017494 0.018806 0.019482 0.019501 0.018877 0.017650 0.015887 0.013677 0.011120 0.008329 0.005418 0.002500 -0.000319 -0.002948 -0.005306 -0.007336 -0.008996 -0.010264 -0.011140 -0.011636 -0.011784 -0.011622 -0.011199 -0.010568 -0.009782 -0.008893 -0.007946 -0.006985 -0.006042 -0.005147 -0.004318 -0.003569 -0.002906 -0.002332 -0.001844 -0.001436 -0.001102 -0.000831 -0.000617 -0.000449 -0.000320 -0.000222 -0.000148 -0.000094 -0.000056 -0.000029 -0.000011 0.000000 0.000006 0.000009 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000018 0.000023 0.000028 0.000033 0.000039 0.000045 0.000052 0.000058 0.000064 0.000067 0.000066 0.000059 0.000044 0.000017 -0.000025 -0.000087 -0.000177 -0.000300 -0.000467 -0.000689 -0.000976 -0.001341 -0.001796 -0.002351 -0.003012 -0.003785 -0.004667 -0.005651 -0.006722 -0.007857 -0.009025 -0.010187 -0.011297 -0.012303 -0.013151 -0.013784 -0.014146 -0.014186 -0.013862 -0.013140 -0.012005 -0.010453 -0.008504 -0.006193 -0.003578 -0.000735 0.002244 0.005253 0.008178 0.010901 0.013307 0.015289 0.016758 0.017644 0.017904 0.017525 0.016525 0.014953 0.012893 0.010449 0.007753 0.004947 0.002184 -0.000386 -0.002623 -0.004404 -0.005630 -0.006236 -0.006189 -0.005491 -0.004183 -0.002336 -0.000054 0.002539 0.005300 0.008078 0.010724 0.013095 0.015068 0.016540 0.017437 0.017715 0.017362 0.016398 0.014871 0.012852 0.010432 0.007716 0.004814 0.001843 -0.001087 -0.003873 -0.006426 -0.008672 -0.010557 -0.012044 -0.013118 -0.013783 -0.014060 -0.013981 -0.013594 -0.012951 -0.012107 -0.011120 -0.010043 -0.008924 -0.007807 -0.006726 -0.005709 -0.004775 -0.003935 -0.003197 -0.002560 -0.002020 -0.001570 -0.001202 -0.000906 -0.000672 -0.000489 -0.000348 -0.000242 -0.000163 -0.000105 -0.000064 -0.000035 -0.000016 -0.000004 0.000003 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000024 0.000029 0.000035 0.000042 0.000049 0.000056 0.000063 0.000069 0.000072 0.000072 0.000064 0.000048 0.000020 -0.000026 -0.000093 -0.000189 -0.000323 -0.000503 -0.000743 -0.001056 -0.001454 -0.001950 -0.002557 -0.003282 -0.004132 -0.005106 -0.006196 -0.007390 -0.008664 -0.009987 -0.011319 -0.012615 -0.013821 -0.014880 -0.015732 -0.016319 -0.016586 -0.016485 -0.015980 -0.015046 -0.013678 -0.011886 -0.009703 -0.007179 -0.004386 -0.001413 0.001639 0.004656 0.007522 0.010122 0.012347 0.014104 0.015318 0.015941 0.015952 0.015362 0.014211 0.012573 0.010544 0.008244 0.005809 0.003381 0.001102 -0.000894 -0.002491 -0.003596 -0.004146 -0.004109 -0.003489 -0.002323 -0.000680 0.001342 0.003624 0.006031 0.008422 0.010655 0.012599 0.014140 0.015184 0.015668 0.015558 0.014848 0.013567 0.011765 0.009521 0.006926 0.004086 0.001115 -0.001876 -0.004778 -0.007492 -0.009933 -0.012033 -0.013741 -0.015029 -0.015888 -0.016326 -0.016370 -0.016059 -0.015442 -0.014578 -0.013524 -0.012341 -0.011083 -0.009801 -0.008538 -0.007328 -0.006199 -0.005169 -0.004249 -0.003443 -0.002750 -0.002165 -0.001679 -0.001283 -0.000965 -0.000714 -0.000519 -0.000370 -0.000257 -0.000174 -0.000113 -0.000070 -0.000040 -0.000020 -0.000007 0.000000 0.000004 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000038 0.000045 0.000053 0.000061 0.000068 0.000075 0.000079 0.000078 0.000071 0.000055 0.000025 -0.000022 -0.000093 -0.000194 -0.000334 -0.000525 -0.000779 -0.001111 -0.001535 -0.002066 -0.002716 -0.003495 -0.004411 -0.005463 -0.006646 -0.007948 -0.009345 -0.010807 -0.012296 -0.013764 -0.015157 -0.016417 -0.017482 -0.018291 -0.018785 -0.018913 -0.018633 -0.017916 -0.016750 -0.015142 -0.013115 -0.010717 -0.008013 -0.005086 -0.002034 0.001032 0.003998 0.006750 0.009178 0.011186 0.012696 0.013655 0.014034 0.013837 0.013096 0.011873 0.010256 0.008356 0.006296 0.004210 0.002230 0.000482 -0.000925 -0.001904 -0.002395 -0.002367 -0.001826 -0.000805 0.000628 0.002384 0.004349 0.006396 0.008395 0.010214 0.011733 0.012848 0.013477 0.013565 0.013088 0.012049 0.010481 0.008442 0.006011 0.003283 0.000364 -0.002635 -0.005602 -0.008435 -0.011038 -0.013331 -0.015253 -0.016760 -0.017828 -0.018456 -0.018657 -0.018463 -0.017919 -0.017078 -0.015999 -0.014746 -0.013380 -0.011957 -0.010527 -0.009134 -0.007812 -0.006587 -0.005476 -0.004488 -0.003627 -0.002890 -0.002269 -0.001756 -0.001338 -0.001004 -0.000741 -0.000537 -0.000382 -0.000266 -0.000180 -0.000118 -0.000074 -0.000044 -0.000023 -0.000011 -0.000003 0.000001 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000022 0.000028 0.000034 0.000041 0.000049 0.000057 0.000066 0.000074 0.000081 0.000086 0.000087 0.000080 0.000065 0.000035 -0.000012 -0.000084 -0.000187 -0.000331 -0.000528 -0.000791 -0.001136 -0.001578 -0.002132 -0.002814 -0.003633 -0.004599 -0.005712 -0.006970 -0.008358 -0.009858 -0.011438 -0.013061 -0.014679 -0.016239 -0.017682 -0.018944 -0.019963 -0.020677 -0.021031 -0.020978 -0.020487 -0.019538 -0.018132 -0.016289 -0.014047 -0.011468 -0.008628 -0.005622 -0.002554 0.000464 0.003318 0.005901 0.008115 0.009878 0.011134 0.011847 0.012013 0.011657 0.010830 0.009610 0.008098 0.006406 0.004658 0.002976 0.001476 0.000260 -0.000590 -0.001020 -0.001001 -0.000537 0.000338 0.001564 0.003054 0.004705 0.006399 0.008014 0.009430 0.010540 0.011249 0.011487 0.011210 0.010400 0.009070 0.007258 0.005026 0.002456 -0.000357 -0.003307 -0.006286 -0.009186 -0.011908 -0.014362 -0.016476 -0.018193 -0.019477 -0.020312 -0.020700 -0.020662 -0.020234 -0.019465 -0.018411 -0.017136 -0.015703 -0.014174 -0.012608 -0.011054 -0.009554 -0.008142 -0.006843 -0.005670 -0.004633 -0.003733 -0.002965 -0.002321 -0.001790 -0.001359 -0.001016 -0.000748 -0.000540 -0.000383 -0.000266 -0.000180 -0.000118 -0.000075 -0.000045 -0.000026 -0.000013 -0.000006 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000011 0.000014 0.000019 0.000024 0.000030 0.000037 0.000044 0.000053 0.000062 0.000071 0.000081 0.000089 0.000095 0.000097 0.000092 0.000078 0.000051 0.000006 -0.000064 -0.000166 -0.000309 -0.000507 -0.000773 -0.001122 -0.001572 -0.002139 -0.002837 -0.003680 -0.004676 -0.005830 -0.007137 -0.008587 -0.010161 -0.011830 -0.013558 -0.015298 -0.016997 -0.018596 -0.020033 -0.021241 -0.022159 -0.022728 -0.022898 -0.022632 -0.021908 -0.020719 -0.019080 -0.017023 -0.014603 -0.011891 -0.008974 -0.005954 -0.002937 -0.000034 0.002649 0.005013 0.006978 0.008479 0.009480 0.009968 0.009958 0.009495 0.008646 0.007500 0.006159 0.004735 0.003340 0.002082 0.001054 0.000329 -0.000039 -0.000027 0.000363 0.001098 0.002123 0.003359 0.004708 0.006063 0.007314 0.008352 0.009080 0.009416 0.009301 0.008700 0.007604 0.006032 0.004027 0.001655 -0.001001 -0.003846 -0.006776 -0.009686 -0.012474 -0.015045 -0.017317 -0.019223 -0.020714 -0.021761 -0.022354 -0.022501 -0.022230 -0.021579 -0.020602 -0.019357 -0.017909 -0.016324 -0.014663 -0.012983 -0.011335 -0.009758 -0.008285 -0.006937 -0.005728 -0.004664 -0.003744 -0.002962 -0.002310 -0.001774 -0.001342 -0.000999 -0.000731 -0.000526 -0.000371 -0.000257 -0.000173 -0.000114 -0.000072 -0.000044 -0.000026 -0.000014 -0.000007 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000032 0.000039 0.000048 0.000057 0.000067 0.000078 0.000088 0.000098 0.000105 0.000110 0.000108 0.000097 0.000073 0.000032 -0.000032 -0.000129 -0.000267 -0.000459 -0.000719 -0.001064 -0.001510 -0.002074 -0.002773 -0.003620 -0.004624 -0.005792 -0.007121 -0.008602 -0.010217 -0.011941 -0.013738 -0.015564 -0.017367 -0.019089 -0.020668 -0.022038 -0.023135 -0.023900 -0.024280 -0.024234 -0.023734 -0.022771 -0.021351 -0.019502 -0.017272 -0.014725 -0.011944 -0.009021 -0.006060 -0.003166 -0.000444 0.002010 0.004115 0.005804 0.007036 0.007792 0.008082 0.007940 0.007423 0.006609 0.005591 0.004469 0.003345 0.002315 0.001465 0.000862 0.000553 0.000561 0.000881 0.001487 0.002324 0.003321 0.004390 0.005433 0.006350 0.007044 0.007430 0.007438 0.007018 0.006145 0.004817 0.003061 0.000922 -0.001531 -0.004215 -0.007036 -0.009893 -0.012686 -0.015318 -0.017701 -0.019759 -0.021433 -0.022683 -0.023484 -0.023835 -0.023749 -0.023258 -0.022405 -0.021244 -0.019838 -0.018251 -0.016548 -0.014791 -0.013035 -0.011329 -0.009711 -0.008210 -0.006845 -0.005628 -0.004563 -0.003646 -0.002871 -0.002227 -0.001701 -0.001279 -0.000946 -0.000688 -0.000491 -0.000344 -0.000236 -0.000158 -0.000104 -0.000066 -0.000041 -0.000024 -0.000014 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000043 0.000052 0.000062 0.000073 0.000084 0.000096 0.000108 0.000118 0.000125 0.000127 0.000121 0.000104 0.000070 0.000013 -0.000073 -0.000200 -0.000380 -0.000626 -0.000955 -0.001384 -0.001930 -0.002611 -0.003439 -0.004427 -0.005580 -0.006899 -0.008376 -0.009996 -0.011735 -0.013560 -0.015431 -0.017296 -0.019100 -0.020782 -0.022278 -0.023524 -0.024458 -0.025027 -0.025186 -0.024905 -0.024168 -0.022979 -0.021357 -0.019344 -0.016998 -0.014394 -0.011618 -0.008768 -0.005944 -0.003246 -0.000767 0.001410 0.003221 0.004620 0.005585 0.006117 0.006243 0.006011 0.005489 0.004758 0.003908 0.003030 0.002209 0.001524 0.001034 0.000782 0.000787 0.001047 0.001534 0.002202 0.002984 0.003801 0.004565 0.005188 0.005583 0.005676 0.005409 0.004742 0.003657 0.002160 0.000283 -0.001926 -0.004397 -0.007048 -0.009787 -0.012519 -0.015147 -0.017581 -0.019742 -0.021560 -0.022986 -0.023984 -0.024539 -0.024654 -0.024350 -0.023660 -0.022632 -0.021321 -0.019790 -0.018104 -0.016325 -0.014515 -0.012726 -0.011005 -0.009385 -0.007894 -0.006547 -0.005354 -0.004316 -0.003427 -0.002681 -0.002065 -0.001565 -0.001167 -0.000855 -0.000615 -0.000434 -0.000301 -0.000204 -0.000135 -0.000087 -0.000055 -0.000033 -0.000020 -0.000012 -0.000007 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000009 0.000013 0.000017 0.000023 0.000029 0.000037 0.000046 0.000056 0.000067 0.000079 0.000092 0.000106 0.000119 0.000133 0.000144 0.000151 0.000151 0.000142 0.000118 0.000074 0.000002 -0.000108 -0.000267 -0.000490 -0.000792 -0.001190 -0.001701 -0.002343 -0.003130 -0.004073 -0.005181 -0.006455 -0.007890 -0.009474 -0.011185 -0.012994 -0.014862 -0.016743 -0.018584 -0.020326 -0.021906 -0.023261 -0.024332 -0.025062 -0.025407 -0.025331 -0.024817 -0.023861 -0.022480 -0.020707 -0.018593 -0.016206 -0.013625 -0.010940 -0.008246 -0.005637 -0.003201 -0.001020 0.000843 0.002341 0.003447 0.004158 0.004493 0.004492 0.004213 0.003727 0.003112 0.002449 0.001815 0.001277 0.000890 0.000691 0.000696 0.000904 0.001289 0.001809 0.002405 0.003005 0.003531 0.003905 0.004052 0.003910 0.003427 0.002576 0.001345 -0.000252 -0.002183 -0.004395 -0.006819 -0.009375 -0.011976 -0.014530 -0.016948 -0.019149 -0.021057 -0.022616 -0.023780 -0.024523 -0.024837 -0.024731 -0.024229 -0.023369 -0.022200 -0.020779 -0.019166 -0.017426 -0.015620 -0.013804 -0.012030 -0.010338 -0.008760 -0.007320 -0.006029 -0.004894 -0.003913 -0.003081 -0.002387 -0.001819 -0.001362 -0.001002 -0.000723 -0.000511 -0.000354 -0.000240 -0.000158 -0.000102 -0.000064 -0.000038 -0.000022 -0.000013 -0.000007 -0.000004 -0.000003 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000031 0.000040 0.000049 0.000060 0.000072 0.000086 0.000100 0.000116 0.000133 0.000149 0.000165 0.000179 0.000188 0.000189 0.000178 0.000150 0.000097 0.000010 -0.000121 -0.000310 -0.000573 -0.000925 -0.001384 -0.001966 -0.002686 -0.003557 -0.004587 -0.005781 -0.007136 -0.008641 -0.010278 -0.012023 -0.013840 -0.015687 -0.017514 -0.019267 -0.020885 -0.022308 -0.023477 -0.024336 -0.024840 -0.024951 -0.024649 -0.023926 -0.022793 -0.021277 -0.019422 -0.017287 -0.014945 -0.012478 -0.009971 -0.007513 -0.005188 -0.003073 -0.001229 0.000296 0.001473 0.002296 0.002778 0.002950 0.002861 0.002573 0.002152 0.001671 0.001196 0.000786 0.000489 0.000338 0.000347 0.000513 0.000813 0.001211 0.001652 0.002073 0.002407 0.002583 0.002539 0.002220 0.001587 0.000619 -0.000689 -0.002318 -0.004233 -0.006381 -0.008694 -0.011096 -0.013504 -0.015832 -0.018000 -0.019933 -0.021566 -0.022849 -0.023746 -0.024238 -0.024323 -0.024015 -0.023343 -0.022347 -0.021076 -0.019588 -0.017941 -0.016197 -0.014413 -0.012643 -0.010932 -0.009318 -0.007828 -0.006480 -0.005284 -0.004242 -0.003351 -0.002602 -0.001985 -0.001486 -0.001090 -0.000783 -0.000549 -0.000376 -0.000250 -0.000161 -0.000100 -0.000059 -0.000033 -0.000017 -0.000008 -0.000002 -0.000000 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000026 0.000034 0.000043 0.000053 0.000065 0.000078 0.000093 0.000109 0.000127 0.000147 0.000168 0.000190 0.000211 0.000230 0.000243 0.000248 0.000240 0.000211 0.000154 0.000059 -0.000087 -0.000298 -0.000590 -0.000978 -0.001479 -0.002108 -0.002879 -0.003800 -0.004878 -0.006111 -0.007495 -0.009013 -0.010645 -0.012361 -0.014123 -0.015886 -0.017599 -0.019207 -0.020651 -0.021877 -0.022829 -0.023461 -0.023737 -0.023632 -0.023136 -0.022253 -0.021006 -0.019431 -0.017579 -0.015515 -0.013310 -0.011045 -0.008798 -0.006648 -0.004666 -0.002911 -0.001430 -0.000250 0.000618 0.001181 0.001466 0.001512 0.001372 0.001103 0.000767 0.000422 0.000119 -0.000101 -0.000209 -0.000194 -0.000059 0.000177 0.000479 0.000799 0.001083 0.001271 0.001303 0.001125 0.000692 -0.000026 -0.001044 -0.002360 -0.003953 -0.005786 -0.007805 -0.009947 -0.012139 -0.014303 -0.016363 -0.018246 -0.019884 -0.021223 -0.022222 -0.022851 -0.023100 -0.022973 -0.022489 -0.021678 -0.020583 -0.019254 -0.017745 -0.016114 -0.014417 -0.012707 -0.011034 -0.009437 -0.007949 -0.006591 -0.005378 -0.004315 -0.003401 -0.002631 -0.001993 -0.001477 -0.001068 -0.000750 -0.000511 -0.000334 -0.000208 -0.000122 -0.000064 -0.000028 -0.000007 0.000005 0.000010 0.000011 0.000011 0.000009 0.000007 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000021 0.000028 0.000036 0.000046 0.000057 0.000069 0.000084 0.000100 0.000119 0.000139 0.000163 0.000189 0.000217 0.000247 0.000277 0.000305 0.000328 0.000342 0.000343 0.000321 0.000270 0.000176 0.000029 -0.000188 -0.000488 -0.000888 -0.001403 -0.002045 -0.002827 -0.003754 -0.004829 -0.006050 -0.007405 -0.008877 -0.010443 -0.012070 -0.013717 -0.015341 -0.016889 -0.018310 -0.019549 -0.020556 -0.021284 -0.021698 -0.021771 -0.021491 -0.020857 -0.019885 -0.018605 -0.017060 -0.015305 -0.013404 -0.011426 -0.009444 -0.007528 -0.005742 -0.004141 -0.002768 -0.001652 -0.000805 -0.000222 0.000116 0.000243 0.000201 0.000041 -0.000186 -0.000431 -0.000649 -0.000805 -0.000876 -0.000852 -0.000735 -0.000546 -0.000313 -0.000078 0.000110 0.000199 0.000138 -0.000117 -0.000603 -0.001343 -0.002346 -0.003605 -0.005098 -0.006786 -0.008618 -0.010534 -0.012466 -0.014344 -0.016099 -0.017667 -0.018990 -0.020024 -0.020734 -0.021101 -0.021122 -0.020804 -0.020171 -0.019256 -0.018102 -0.016758 -0.015276 -0.013709 -0.012110 -0.010526 -0.008999 -0.007565 -0.006247 -0.005065 -0.004026 -0.003133 -0.002380 -0.001760 -0.001260 -0.000868 -0.000568 -0.000346 -0.000187 -0.000080 -0.000011 0.000029 0.000050 0.000056 0.000055 0.000049 0.000042 0.000034 0.000026 0.000020 0.000015 0.000010 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000030 0.000039 0.000049 0.000060 0.000074 0.000090 0.000107 0.000128 0.000152 0.000179 0.000210 0.000246 0.000285 0.000327 0.000372 0.000415 0.000456 0.000489 0.000509 0.000508 0.000477 0.000403 0.000275 0.000078 -0.000203 -0.000582 -0.001072 -0.001685 -0.002430 -0.003313 -0.004332 -0.005483 -0.006753 -0.008124 -0.009568 -0.011053 -0.012539 -0.013982 -0.015333 -0.016544 -0.017567 -0.018358 -0.018882 -0.019113 -0.019033 -0.018641 -0.017945 -0.016969 -0.015747 -0.014326 -0.012761 -0.011110 -0.009438 -0.007806 -0.006270 -0.004881 -0.003677 -0.002685 -0.001918 -0.001373 -0.001037 -0.000881 -0.000871 -0.000965 -0.001118 -0.001291 -0.001445 -0.001551 -0.001589 -0.001552 -0.001444 -0.001281 -0.001091 -0.000909 -0.000779 -0.000743 -0.000846 -0.001125 -0.001608 -0.002312 -0.003241 -0.004386 -0.005721 -0.007209 -0.008804 -0.010447 -0.012078 -0.013634 -0.015056 -0.016288 -0.017284 -0.018006 -0.018431 -0.018546 -0.018355 -0.017870 -0.017119 -0.016135 -0.014962 -0.013646 -0.012236 -0.010781 -0.009326 -0.007914 -0.006580 -0.005351 -0.004247 -0.003279 -0.002451 -0.001760 -0.001198 -0.000755 -0.000416 -0.000167 0.000006 0.000118 0.000182 0.000211 0.000214 0.000201 0.000179 0.000153 0.000126 0.000100 0.000078 0.000060 0.000044 0.000033 0.000023 0.000016 0.000010 0.000006 0.000002 -0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000019 0.000025 0.000032 0.000041 0.000052 0.000064 0.000078 0.000095 0.000115 0.000138 0.000164 0.000196 0.000233 0.000276 0.000325 0.000380 0.000442 0.000508 0.000578 0.000648 0.000713 0.000769 0.000806 0.000816 0.000787 0.000707 0.000562 0.000338 0.000021 -0.000400 -0.000937 -0.001597 -0.002383 -0.003294 -0.004324 -0.005459 -0.006680 -0.007959 -0.009266 -0.010560 -0.011801 -0.012945 -0.013948 -0.014770 -0.015377 -0.015741 -0.015846 -0.015684 -0.015260 -0.014590 -0.013701 -0.012631 -0.011424 -0.010130 -0.008802 -0.007494 -0.006253 -0.005122 -0.004137 -0.003321 -0.002685 -0.002230 -0.001944 -0.001806 -0.001787 -0.001851 -0.001964 -0.002090 -0.002199 -0.002267 -0.002277 -0.002225 -0.002115 -0.001962 -0.001791 -0.001632 -0.001523 -0.001501 -0.001602 -0.001857 -0.002287 -0.002905 -0.003710 -0.004691 -0.005821 -0.007066 -0.008381 -0.009715 -0.011014 -0.012224 -0.013293 -0.014177 -0.014838 -0.015250 -0.015397 -0.015275 -0.014892 -0.014266 -0.013427 -0.012408 -0.011253 -0.010004 -0.008707 -0.007405 -0.006137 -0.004938 -0.003836 -0.002851 -0.001996 -0.001275 -0.000688 -0.000227 0.000119 0.000363 0.000522 0.000609 0.000640 0.000630 0.000589 0.000531 0.000462 0.000391 0.000322 0.000259 0.000203 0.000157 0.000118 0.000088 0.000064 0.000046 0.000032 0.000022 0.000014 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000020 0.000027 0.000034 0.000044 0.000055 0.000067 0.000083 0.000100 0.000122 0.000147 0.000176 0.000212 0.000255 0.000305 0.000365 0.000434 0.000514 0.000604 0.000704 0.000813 0.000928 0.001045 0.001157 0.001258 0.001338 0.001385 0.001387 0.001332 0.001205 0.000994 0.000687 0.000273 -0.000254 -0.000898 -0.001657 -0.002525 -0.003488 -0.004528 -0.005619 -0.006729 -0.007825 -0.008867 -0.009818 -0.010641 -0.011304 -0.011780 -0.012050 -0.012105 -0.011944 -0.011576 -0.011022 -0.010309 -0.009473 -0.008554 -0.007595 -0.006638 -0.005724 -0.004888 -0.004160 -0.003559 -0.003096 -0.002772 -0.002577 -0.002495 -0.002502 -0.002570 -0.002669 -0.002771 -0.002852 -0.002892 -0.002879 -0.002809 -0.002689 -0.002531 -0.002357 -0.002196 -0.002078 -0.002035 -0.002098 -0.002290 -0.002628 -0.003119 -0.003761 -0.004539 -0.005429 -0.006398 -0.007405 -0.008406 -0.009353 -0.010201 -0.010908 -0.011440 -0.011769 -0.011878 -0.011759 -0.011417 -0.010864 -0.010122 -0.009223 -0.008201 -0.007096 -0.005949 -0.004799 -0.003685 -0.002638 -0.001685 -0.000846 -0.000135 0.000444 0.000892 0.001215 0.001425 0.001536 0.001565 0.001528 0.001441 0.001320 0.001178 0.001026 0.000873 0.000727 0.000593 0.000475 0.000372 0.000287 0.000217 0.000161 0.000118 0.000085 0.000060 0.000041 0.000027 0.000017 0.000010 0.000005 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000028 0.000036 0.000046 0.000057 0.000070 0.000086 0.000105 0.000128 0.000155 0.000188 0.000227 0.000276 0.000334 0.000404 0.000488 0.000586 0.000701 0.000833 0.000982 0.001148 0.001329 0.001521 0.001717 0.001911 0.002092 0.002250 0.002373 0.002447 0.002459 0.002395 0.002242 0.001991 0.001633 0.001165 0.000587 -0.000095 -0.000869 -0.001717 -0.002617 -0.003539 -0.004453 -0.005325 -0.006124 -0.006819 -0.007385 -0.007802 -0.008056 -0.008144 -0.008069 -0.007843 -0.007486 -0.007023 -0.006486 -0.005905 -0.005315 -0.004747 -0.004228 -0.003782 -0.003424 -0.003162 -0.002998 -0.002925 -0.002928 -0.002990 -0.003086 -0.003194 -0.003291 -0.003357 -0.003377 -0.003344 -0.003255 -0.003117 -0.002942 -0.002750 -0.002566 -0.002415 -0.002326 -0.002321 -0.002421 -0.002637 -0.002974 -0.003425 -0.003975 -0.004603 -0.005277 -0.005961 -0.006616 -0.007204 -0.007687 -0.008034 -0.008218 -0.008224 -0.008043 -0.007676 -0.007133 -0.006431 -0.005598 -0.004664 -0.003665 -0.002638 -0.001619 -0.000644 0.000257 0.001059 0.001743 0.002296 0.002715 0.002999 0.003157 0.003202 0.003148 0.003013 0.002816 0.002575 0.002306 0.002026 0.001747 0.001478 0.001228 0.001002 0.000803 0.000633 0.000490 0.000373 0.000279 0.000205 0.000148 0.000105 0.000073 0.000049 0.000032 0.000020 0.000012 0.000006 0.000002 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000013 0.000017 0.000023 0.000030 0.000038 0.000048 0.000059 0.000073 0.000089 0.000109 0.000133 0.000162 0.000197 0.000241 0.000295 0.000361 0.000442 0.000539 0.000656 0.000795 0.000959 0.001149 0.001368 0.001614 0.001886 0.002179 0.002489 0.002807 0.003124 0.003429 0.003708 0.003947 0.004132 0.004247 0.004280 0.004217 0.004049 0.003773 0.003385 0.002891 0.002301 0.001631 0.000900 0.000134 -0.000640 -0.001395 -0.002102 -0.002738 -0.003282 -0.003718 -0.004038 -0.004240 -0.004329 -0.004316 -0.004219 -0.004057 -0.003853 -0.003631 -0.003413 -0.003218 -0.003065 -0.002962 -0.002918 -0.002932 -0.002999 -0.003106 -0.003240 -0.003383 -0.003515 -0.003619 -0.003680 -0.003688 -0.003637 -0.003527 -0.003366 -0.003166 -0.002945 -0.002723 -0.002524 -0.002369 -0.002280 -0.002269 -0.002347 -0.002513 -0.002759 -0.003072 -0.003429 -0.003802 -0.004161 -0.004473 -0.004707 -0.004833 -0.004831 -0.004683 -0.004382 -0.003929 -0.003333 -0.002609 -0.001781 -0.000878 0.000069 0.001025 0.001955 0.002827 0.003611 0.004284 0.004827 0.005229 0.005487 0.005603 0.005585 0.005448 0.005208 0.004885 0.004501 0.004075 0.003628 0.003176 0.002736 0.002318 0.001932 0.001584 0.001278 0.001014 0.000792 0.000608 0.000460 0.000341 0.000249 0.000178 0.000125 0.000085 0.000057 0.000037 0.000022 0.000013 0.000006 0.000002 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000031 0.000039 0.000049 0.000060 0.000074 0.000091 0.000111 0.000136 0.000167 0.000206 0.000253 0.000313 0.000386 0.000476 0.000587 0.000722 0.000884 0.001080 0.001311 0.001580 0.001890 0.002241 0.002630 0.003054 0.003508 0.003981 0.004465 0.004946 0.005410 0.005840 0.006221 0.006534 0.006764 0.006896 0.006920 0.006828 0.006617 0.006290 0.005855 0.005324 0.004716 0.004051 0.003355 0.002650 0.001961 0.001309 0.000711 0.000179 -0.000279 -0.000663 -0.000974 -0.001223 -0.001420 -0.001577 -0.001710 -0.001832 -0.001955 -0.002090 -0.002243 -0.002418 -0.002614 -0.002827 -0.003047 -0.003263 -0.003460 -0.003625 -0.003743 -0.003806 -0.003805 -0.003738 -0.003607 -0.003421 -0.003191 -0.002933 -0.002666 -0.002409 -0.002182 -0.001999 -0.001872 -0.001806 -0.001799 -0.001842 -0.001920 -0.002012 -0.002095 -0.002141 -0.002124 -0.002020 -0.001810 -0.001480 -0.001022 -0.000438 0.000264 0.001067 0.001949 0.002884 0.003840 0.004784 0.005683 0.006505 0.007221 0.007807 0.008247 0.008530 0.008651 0.008614 0.008430 0.008114 0.007685 0.007165 0.006579 0.005950 0.005301 0.004652 0.004022 0.003425 0.002873 0.002373 0.001930 0.001546 0.001219 0.000946 0.000723 0.000543 0.000402 0.000291 0.000207 0.000144 0.000097 0.000063 0.000040 0.000024 0.000013 0.000006 0.000002 -0.000001 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000032 0.000040 0.000049 0.000061 0.000075 0.000092 0.000113 0.000139 0.000171 0.000212 0.000264 0.000328 0.000408 0.000507 0.000631 0.000782 0.000967 0.001192 0.001461 0.001779 0.002149 0.002575 0.003055 0.003588 0.004169 0.004792 0.005446 0.006119 0.006796 0.007460 0.008093 0.008673 0.009183 0.009602 0.009915 0.010107 0.010169 0.010097 0.009891 0.009557 0.009107 0.008557 0.007925 0.007234 0.006505 0.005761 0.005021 0.004300 0.003611 0.002961 0.002352 0.001786 0.001260 0.000768 0.000306 -0.000131 -0.000550 -0.000955 -0.001348 -0.001731 -0.002101 -0.002454 -0.002784 -0.003080 -0.003333 -0.003532 -0.003668 -0.003733 -0.003725 -0.003643 -0.003492 -0.003279 -0.003018 -0.002722 -0.002409 -0.002095 -0.001795 -0.001522 -0.001284 -0.001082 -0.000912 -0.000765 -0.000624 -0.000472 -0.000286 -0.000044 0.000273 0.000685 0.001201 0.001829 0.002566 0.003405 0.004327 0.005313 0.006332 0.007356 0.008350 0.009281 0.010116 0.010827 0.011388 0.011782 0.011997 0.012029 0.011881 0.011564 0.011094 0.010495 0.009789 0.009005 0.008170 0.007310 0.006450 0.005611 0.004813 0.004070 0.003392 0.002785 0.002253 0.001796 0.001410 0.001090 0.000830 0.000622 0.000457 0.000330 0.000233 0.000160 0.000107 0.000069 0.000042 0.000025 0.000013 0.000006 0.000001 -0.000001 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000011 0.000015 0.000019 0.000025 0.000032 0.000040 0.000049 0.000061 0.000074 0.000092 0.000113 0.000140 0.000174 0.000217 0.000272 0.000341 0.000427 0.000535 0.000669 0.000836 0.001041 0.001292 0.001596 0.001957 0.002383 0.002876 0.003439 0.004071 0.004769 0.005527 0.006336 0.007184 0.008055 0.008932 0.009794 0.010619 0.011384 0.012066 0.012643 0.013096 0.013410 0.013573 0.013579 0.013429 0.013128 0.012686 0.012119 0.011446 0.010688 0.009868 0.009006 0.008122 0.007230 0.006346 0.005477 0.004631 0.003813 0.003027 0.002275 0.001558 0.000878 0.000234 -0.000371 -0.000937 -0.001461 -0.001938 -0.002364 -0.002731 -0.003033 -0.003261 -0.003410 -0.003477 -0.003461 -0.003364 -0.003193 -0.002956 -0.002666 -0.002336 -0.001981 -0.001617 -0.001254 -0.000903 -0.000568 -0.000249 0.000061 0.000372 0.000701 0.001066 0.001485 0.001977 0.002557 0.003236 0.004020 0.004906 0.005886 0.006944 0.008058 0.009199 0.010335 0.011431 0.012453 0.013366 0.014139 0.014744 0.015162 0.015378 0.015387 0.015190 0.014797 0.014225 0.013497 0.012639 0.011683 0.010660 0.009599 0.008530 0.007479 0.006470 0.005521 0.004646 0.003854 0.003153 0.002542 0.002019 0.001581 0.001219 0.000925 0.000691 0.000507 0.000364 0.000256 0.000174 0.000115 0.000073 0.000044 0.000024 0.000012 0.000005 0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000031 0.000039 0.000048 0.000060 0.000073 0.000091 0.000113 0.000140 0.000176 0.000221 0.000278 0.000351 0.000443 0.000558 0.000702 0.000881 0.001104 0.001378 0.001711 0.002110 0.002583 0.003134 0.003768 0.004485 0.005284 0.006158 0.007101 0.008100 0.009140 0.010201 0.011262 0.012298 0.013284 0.014193 0.015000 0.015679 0.016211 0.016578 0.016770 0.016780 0.016608 0.016262 0.015753 0.015098 0.014318 0.013435 0.012472 0.011450 0.010390 0.009308 0.008220 0.007139 0.006078 0.005047 0.004053 0.003106 0.002210 0.001371 0.000593 -0.000121 -0.000767 -0.001343 -0.001843 -0.002263 -0.002598 -0.002844 -0.003000 -0.003063 -0.003036 -0.002924 -0.002734 -0.002476 -0.002163 -0.001807 -0.001423 -0.001021 -0.000613 -0.000205 0.000202 0.000609 0.001027 0.001466 0.001944 0.002478 0.003085 0.003780 0.004574 0.005472 0.006475 0.007573 0.008753 0.009993 0.011264 0.012534 0.013765 0.014922 0.015965 0.016861 0.017578 0.018093 0.018387 0.018451 0.018282 0.017889 0.017286 0.016496 0.015546 0.014468 0.013297 0.012067 0.010813 0.009565 0.008351 0.007196 0.006118 0.005131 0.004244 0.003462 0.002784 0.002207 0.001724 0.001327 0.001005 0.000749 0.000548 0.000392 0.000274 0.000185 0.000121 0.000075 0.000044 0.000023 0.000011 0.000003 -0.000001 -0.000003 -0.000004 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000030 0.000038 0.000047 0.000058 0.000072 0.000089 0.000111 0.000140 0.000176 0.000223 0.000283 0.000359 0.000454 0.000575 0.000727 0.000917 0.001154 0.001445 0.001801 0.002231 0.002741 0.003340 0.004030 0.004816 0.005695 0.006663 0.007713 0.008833 0.010008 0.011217 0.012438 0.013645 0.014809 0.015901 0.016892 0.017754 0.018461 0.018992 0.019331 0.019469 0.019400 0.019130 0.018666 0.018025 0.017227 0.016293 0.015248 0.014116 0.012921 0.011683 0.010423 0.009160 0.007911 0.006691 0.005514 0.004393 0.003338 0.002356 0.001453 0.000635 -0.000095 -0.000733 -0.001278 -0.001726 -0.002075 -0.002325 -0.002474 -0.002526 -0.002485 -0.002356 -0.002150 -0.001877 -0.001549 -0.001179 -0.000779 -0.000360 0.000070 0.000508 0.000954 0.001414 0.001898 0.002422 0.003000 0.003652 0.004393 0.005235 0.006187 0.007248 0.008416 0.009676 0.011009 0.012388 0.013782 0.015152 0.016459 0.017663 0.018725 0.019609 0.020285 0.020730 0.020928 0.020873 0.020566 0.020019 0.019251 0.018288 0.017162 0.015910 0.014568 0.013174 0.011766 0.010376 0.009033 0.007763 0.006583 0.005508 0.004546 0.003701 0.002971 0.002351 0.001834 0.001409 0.001066 0.000793 0.000579 0.000413 0.000287 0.000193 0.000124 0.000076 0.000043 0.000021 0.000008 0.000000 -0.000003 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000056 0.000069 0.000087 0.000109 0.000138 0.000176 0.000224 0.000285 0.000363 0.000462 0.000587 0.000744 0.000941 0.001187 0.001492 0.001864 0.002315 0.002852 0.003484 0.004216 0.005050 0.005986 0.007022 0.008148 0.009355 0.010627 0.011942 0.013278 0.014607 0.015899 0.017123 0.018245 0.019236 0.020067 0.020714 0.021157 0.021383 0.021385 0.021164 0.020729 0.020093 0.019276 0.018302 0.017195 0.015982 0.014688 0.013339 0.011958 0.010568 0.009191 0.007846 0.006550 0.005319 0.004166 0.003100 0.002129 0.001257 0.000490 -0.000172 -0.000727 -0.001174 -0.001514 -0.001747 -0.001877 -0.001908 -0.001847 -0.001701 -0.001481 -0.001199 -0.000867 -0.000498 -0.000101 0.000312 0.000737 0.001173 0.001622 0.002093 0.002598 0.003155 0.003781 0.004493 0.005308 0.006237 0.007284 0.008449 0.009723 0.011089 0.012525 0.014001 0.015480 0.016922 0.018286 0.019528 0.020608 0.021490 0.022143 0.022544 0.022680 0.022546 0.022146 0.021495 0.020614 0.019532 0.018284 0.016909 0.015447 0.013939 0.012422 0.010932 0.009499 0.008148 0.006898 0.005762 0.004749 0.003860 0.003095 0.002447 0.001907 0.001464 0.001106 0.000821 0.000598 0.000425 0.000294 0.000196 0.000124 0.000074 0.000040 0.000018 0.000004 -0.000003 -0.000006 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000043 0.000053 0.000067 0.000084 0.000106 0.000136 0.000174 0.000223 0.000285 0.000365 0.000465 0.000592 0.000752 0.000953 0.001204 0.001515 0.001897 0.002359 0.002912 0.003562 0.004316 0.005178 0.006146 0.007219 0.008390 0.009646 0.010972 0.012348 0.013749 0.015148 0.016512 0.017809 0.019005 0.020068 0.020967 0.021675 0.022172 0.022442 0.022477 0.022277 0.021848 0.021206 0.020370 0.019364 0.018214 0.016948 0.015594 0.014180 0.012731 0.011274 0.009833 0.008429 0.007082 0.005809 0.004624 0.003537 0.002556 0.001685 0.000929 0.000287 -0.000240 -0.000655 -0.000959 -0.001156 -0.001251 -0.001251 -0.001164 -0.001000 -0.000770 -0.000487 -0.000163 0.000191 0.000563 0.000946 0.001337 0.001736 0.002149 0.002587 0.003065 0.003603 0.004218 0.004932 0.005758 0.006709 0.007788 0.008992 0.010312 0.011728 0.013216 0.014742 0.016270 0.017757 0.019158 0.020429 0.021529 0.022419 0.023070 0.023457 0.023569 0.023401 0.022959 0.022257 0.021320 0.020177 0.018866 0.017427 0.015901 0.014332 0.012757 0.011213 0.009732 0.008338 0.007051 0.005884 0.004845 0.003935 0.003153 0.002491 0.001940 0.001488 0.001123 0.000833 0.000605 0.000429 0.000295 0.000195 0.000122 0.000070 0.000035 0.000013 0.000000 -0.000007 -0.000010 -0.000010 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000033 0.000041 0.000051 0.000064 0.000081 0.000103 0.000133 0.000171 0.000220 0.000283 0.000362 0.000462 0.000589 0.000749 0.000950 0.001201 0.001513 0.001896 0.002361 0.002916 0.003569 0.004328 0.005194 0.006169 0.007249 0.008428 0.009694 0.011031 0.012419 0.013833 0.015246 0.016624 0.017935 0.019143 0.020217 0.021124 0.021837 0.022335 0.022602 0.022630 0.022418 0.021975 0.021315 0.020457 0.019427 0.018253 0.016963 0.015587 0.014154 0.012692 0.011228 0.009788 0.008393 0.007064 0.005818 0.004668 0.003624 0.002693 0.001879 0.001183 0.000605 0.000142 -0.000208 -0.000450 -0.000591 -0.000637 -0.000596 -0.000479 -0.000296 -0.000060 0.000217 0.000522 0.000843 0.001171 0.001499 0.001826 0.002155 0.002494 0.002856 0.003259 0.003725 0.004274 0.004928 0.005704 0.006612 0.007658 0.008838 0.010143 0.011551 0.013039 0.014572 0.016111 0.017614 0.019034 0.020326 0.021447 0.022358 0.023029 0.023434 0.023561 0.023405 0.022972 0.022276 0.021342 0.020200 0.018887 0.017444 0.015913 0.014338 0.012757 0.011208 0.009723 0.008326 0.007037 0.005870 0.004831 0.003923 0.003142 0.002481 0.001931 0.001480 0.001116 0.000826 0.000598 0.000422 0.000289 0.000189 0.000116 0.000064 0.000030 0.000008 -0.000005 -0.000011 -0.000013 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000048 0.000061 0.000078 0.000100 0.000129 0.000167 0.000215 0.000277 0.000355 0.000454 0.000578 0.000735 0.000933 0.001180 0.001486 0.001862 0.002318 0.002863 0.003505 0.004249 0.005098 0.006053 0.007110 0.008262 0.009498 0.010802 0.012155 0.013530 0.014900 0.016233 0.017497 0.018656 0.019679 0.020534 0.021195 0.021642 0.021859 0.021840 0.021586 0.021105 0.020414 0.019533 0.018488 0.017308 0.016024 0.014664 0.013259 0.011838 0.010426 0.009050 0.007731 0.006487 0.005335 0.004285 0.003346 0.002523 0.001818 0.001230 0.000756 0.000394 0.000138 -0.000020 -0.000086 -0.000069 0.000020 0.000172 0.000374 0.000612 0.000875 0.001149 0.001423 0.001688 0.001939 0.002176 0.002404 0.002633 0.002880 0.003164 0.003509 0.003939 0.004477 0.005141 0.005945 0.006895 0.007990 0.009219 0.010565 0.012002 0.013497 0.015011 0.016502 0.017922 0.019226 0.020370 0.021314 0.022025 0.022479 0.022659 0.022561 0.022188 0.021554 0.020682 0.019601 0.018347 0.016960 0.015483 0.013958 0.012424 0.010919 0.009473 0.008113 0.006858 0.005721 0.004709 0.003824 0.003063 0.002419 0.001882 0.001441 0.001085 0.000802 0.000579 0.000407 0.000276 0.000178 0.000107 0.000057 0.000023 0.000002 -0.000010 -0.000015 -0.000017 -0.000016 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000023 0.000029 0.000036 0.000046 0.000058 0.000074 0.000096 0.000125 0.000161 0.000209 0.000268 0.000344 0.000439 0.000559 0.000710 0.000900 0.001138 0.001433 0.001795 0.002233 0.002756 0.003371 0.004083 0.004894 0.005804 0.006809 0.007901 0.009069 0.010298 0.011567 0.012853 0.014127 0.015358 0.016516 0.017566 0.018479 0.019225 0.019780 0.020125 0.020249 0.020146 0.019820 0.019281 0.018547 0.017642 0.016592 0.015426 0.014175 0.012870 0.011538 0.010209 0.008908 0.007657 0.006476 0.005382 0.004385 0.003496 0.002719 0.002057 0.001507 0.001069 0.000737 0.000505 0.000367 0.000314 0.000336 0.000425 0.000570 0.000758 0.000977 0.001214 0.001456 0.001690 0.001904 0.002091 0.002247 0.002372 0.002474 0.002564 0.002661 0.002788 0.002969 0.003233 0.003603 0.004102 0.004745 0.005542 0.006493 0.007592 0.008822 0.010160 0.011574 0.013027 0.014478 0.015879 0.017186 0.018353 0.019339 0.020109 0.020638 0.020907 0.020908 0.020644 0.020124 0.019369 0.018406 0.017269 0.015997 0.014629 0.013208 0.011771 0.010356 0.008994 0.007709 0.006522 0.005444 0.004484 0.003644 0.002919 0.002306 0.001794 0.001373 0.001032 0.000761 0.000547 0.000382 0.000257 0.000163 0.000095 0.000047 0.000015 -0.000004 -0.000015 -0.000019 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000022 0.000027 0.000034 0.000043 0.000055 0.000071 0.000092 0.000119 0.000154 0.000199 0.000256 0.000328 0.000418 0.000532 0.000674 0.000854 0.001078 0.001356 0.001696 0.002108 0.002598 0.003172 0.003836 0.004589 0.005430 0.006356 0.007358 0.008424 0.009538 0.010682 0.011831 0.012959 0.014037 0.015034 0.015922 0.016671 0.017255 0.017655 0.017854 0.017844 0.017624 0.017201 0.016587 0.015804 0.014875 0.013831 0.012699 0.011511 0.010296 0.009082 0.007894 0.006756 0.005686 0.004701 0.003813 0.003028 0.002353 0.001787 0.001329 0.000975 0.000721 0.000559 0.000481 0.000478 0.000542 0.000663 0.000830 0.001031 0.001255 0.001490 0.001722 0.001937 0.002123 0.002270 0.002369 0.002417 0.002416 0.002373 0.002303 0.002225 0.002164 0.002148 0.002205 0.002365 0.002652 0.003085 0.003677 0.004433 0.005351 0.006416 0.007610 0.008904 0.010262 0.011645 0.013008 0.014305 0.015491 0.016525 0.017370 0.017996 0.018384 0.018521 0.018406 0.018047 0.017459 0.016666 0.015699 0.014593 0.013386 0.012118 0.010825 0.009544 0.008304 0.007129 0.006040 0.005049 0.004164 0.003387 0.002716 0.002146 0.001669 0.001277 0.000958 0.000704 0.000504 0.000349 0.000232 0.000144 0.000081 0.000037 0.000008 -0.000010 -0.000019 -0.000023 -0.000023 -0.000021 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000032 0.000041 0.000052 0.000067 0.000087 0.000112 0.000145 0.000187 0.000240 0.000307 0.000391 0.000496 0.000628 0.000794 0.001001 0.001257 0.001569 0.001946 0.002393 0.002915 0.003515 0.004193 0.004947 0.005770 0.006654 0.007588 0.008554 0.009535 0.010507 0.011446 0.012324 0.013115 0.013792 0.014331 0.014710 0.014912 0.014927 0.014752 0.014389 0.013849 0.013149 0.012312 0.011366 0.010339 0.009263 0.008166 0.007077 0.006021 0.005020 0.004092 0.003253 0.002514 0.001879 0.001353 0.000934 0.000618 0.000400 0.000271 0.000225 0.000251 0.000341 0.000484 0.000671 0.000892 0.001136 0.001393 0.001651 0.001898 0.002120 0.002305 0.002441 0.002516 0.002523 0.002457 0.002323 0.002126 0.001883 0.001615 0.001347 0.001109 0.000933 0.000850 0.000888 0.001070 0.001416 0.001933 0.002625 0.003483 0.004491 0.005627 0.006857 0.008145 0.009448 0.010722 0.011922 0.013004 0.013932 0.014672 0.015201 0.015503 0.015572 0.015411 0.015031 0.014452 0.013699 0.012805 0.011803 0.010731 0.009623 0.008513 0.007429 0.006395 0.005432 0.004551 0.003761 0.003064 0.002460 0.001946 0.001514 0.001156 0.000866 0.000634 0.000451 0.000309 0.000202 0.000123 0.000065 0.000026 -0.000000 -0.000016 -0.000023 -0.000026 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000014 0.000018 0.000024 0.000030 0.000038 0.000049 0.000063 0.000081 0.000104 0.000135 0.000173 0.000221 0.000282 0.000358 0.000454 0.000573 0.000723 0.000909 0.001139 0.001418 0.001753 0.002149 0.002609 0.003134 0.003723 0.004371 0.005073 0.005818 0.006594 0.007385 0.008172 0.008933 0.009648 0.010290 0.010837 0.011266 0.011557 0.011695 0.011668 0.011472 0.011107 0.010583 0.009914 0.009123 0.008235 0.007279 0.006287 0.005288 0.004312 0.003382 0.002520 0.001745 0.001070 0.000503 0.000048 -0.000293 -0.000526 -0.000657 -0.000696 -0.000652 -0.000538 -0.000364 -0.000142 0.000119 0.000408 0.000715 0.001032 0.001348 0.001654 0.001940 0.002194 0.002404 0.002557 0.002641 0.002645 0.002562 0.002386 0.002119 0.001771 0.001354 0.000891 0.000408 -0.000063 -0.000488 -0.000835 -0.001071 -0.001167 -0.001102 -0.000858 -0.000429 0.000185 0.000972 0.001915 0.002987 0.004153 0.005374 0.006608 0.007810 0.008937 0.009949 0.010811 0.011495 0.011982 0.012259 0.012325 0.012185 0.011853 0.011351 0.010704 0.009943 0.009101 0.008211 0.007302 0.006402 0.005535 0.004719 0.003967 0.003288 0.002685 0.002161 0.001710 0.001331 0.001016 0.000758 0.000552 0.000389 0.000263 0.000168 0.000098 0.000048 0.000014 -0.000008 -0.000021 -0.000027 -0.000028 -0.000027 -0.000024 -0.000020 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000045 0.000058 0.000074 0.000095 0.000122 0.000156 0.000199 0.000253 0.000321 0.000405 0.000511 0.000642 0.000805 0.001005 0.001247 0.001536 0.001874 0.002264 0.002705 0.003194 0.003725 0.004291 0.004880 0.005480 0.006074 0.006644 0.007171 0.007635 0.008014 0.008290 0.008444 0.008463 0.008336 0.008059 0.007633 0.007065 0.006371 0.005571 0.004690 0.003759 0.002808 0.001869 0.000971 0.000142 -0.000598 -0.001232 -0.001747 -0.002137 -0.002400 -0.002539 -0.002561 -0.002477 -0.002302 -0.002049 -0.001735 -0.001374 -0.000980 -0.000566 -0.000142 0.000282 0.000697 0.001097 0.001473 0.001818 0.002123 0.002378 0.002573 0.002694 0.002731 0.002671 0.002506 0.002230 0.001844 0.001354 0.000774 0.000125 -0.000567 -0.001269 -0.001948 -0.002566 -0.003088 -0.003481 -0.003716 -0.003771 -0.003631 -0.003292 -0.002756 -0.002036 -0.001152 -0.000135 0.000981 0.002155 0.003344 0.004504 0.005596 0.006579 0.007424 0.008104 0.008604 0.008914 0.009034 0.008973 0.008745 0.008370 0.007876 0.007290 0.006640 0.005955 0.005260 0.004577 0.003925 0.003316 0.002761 0.002263 0.001826 0.001448 0.001127 0.000858 0.000638 0.000461 0.000321 0.000213 0.000132 0.000072 0.000030 0.000001 -0.000017 -0.000026 -0.000030 -0.000031 -0.000028 -0.000025 -0.000021 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000041 0.000052 0.000067 0.000085 0.000108 0.000138 0.000175 0.000221 0.000280 0.000352 0.000443 0.000555 0.000693 0.000861 0.001063 0.001301 0.001578 0.001893 0.002244 0.002626 0.003032 0.003451 0.003874 0.004285 0.004669 0.005008 0.005286 0.005483 0.005584 0.005573 0.005438 0.005171 0.004767 0.004231 0.003569 0.002797 0.001934 0.001008 0.000048 -0.000913 -0.001842 -0.002706 -0.003478 -0.004134 -0.004656 -0.005034 -0.005263 -0.005342 -0.005278 -0.005082 -0.004770 -0.004360 -0.003873 -0.003329 -0.002749 -0.002151 -0.001551 -0.000962 -0.000394 0.000144 0.000647 0.001109 0.001527 0.001895 0.002208 0.002457 0.002633 0.002726 0.002722 0.002610 0.002379 0.002023 0.001538 0.000930 0.000209 -0.000606 -0.001488 -0.002408 -0.003328 -0.004212 -0.005019 -0.005713 -0.006258 -0.006626 -0.006796 -0.006752 -0.006492 -0.006020 -0.005351 -0.004509 -0.003523 -0.002432 -0.001276 -0.000098 0.001059 0.002155 0.003155 0.004028 0.004752 0.005312 0.005701 0.005920 0.005979 0.005891 0.005678 0.005362 0.004967 0.004520 0.004043 0.003556 0.003078 0.002622 0.002197 0.001811 0.001467 0.001166 0.000907 0.000689 0.000509 0.000363 0.000248 0.000159 0.000093 0.000044 0.000011 -0.000012 -0.000025 -0.000032 -0.000034 -0.000033 -0.000030 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000046 0.000058 0.000073 0.000093 0.000118 0.000149 0.000187 0.000236 0.000296 0.000371 0.000463 0.000575 0.000710 0.000871 0.001058 0.001271 0.001509 0.001766 0.002037 0.002313 0.002583 0.002834 0.003051 0.003219 0.003322 0.003345 0.003271 0.003089 0.002787 0.002360 0.001806 0.001127 0.000335 -0.000557 -0.001525 -0.002544 -0.003582 -0.004604 -0.005574 -0.006457 -0.007223 -0.007844 -0.008302 -0.008583 -0.008683 -0.008605 -0.008357 -0.007954 -0.007417 -0.006769 -0.006036 -0.005245 -0.004424 -0.003597 -0.002785 -0.002005 -0.001270 -0.000590 0.000032 0.000593 0.001090 0.001526 0.001897 0.002203 0.002438 0.002595 0.002663 0.002630 0.002483 0.002209 0.001799 0.001246 0.000551 -0.000277 -0.001224 -0.002267 -0.003375 -0.004514 -0.005644 -0.006723 -0.007709 -0.008563 -0.009248 -0.009734 -0.010000 -0.010034 -0.009831 -0.009400 -0.008757 -0.007927 -0.006944 -0.005845 -0.004673 -0.003470 -0.002280 -0.001141 -0.000087 0.000852 0.001655 0.002309 0.002808 0.003154 0.003356 0.003426 0.003384 0.003250 0.003045 0.002790 0.002504 0.002204 0.001904 0.001614 0.001343 0.001095 0.000873 0.000679 0.000513 0.000375 0.000262 0.000172 0.000103 0.000052 0.000016 -0.000009 -0.000025 -0.000034 -0.000037 -0.000037 -0.000035 -0.000031 -0.000027 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000032 0.000040 0.000049 0.000062 0.000077 0.000097 0.000121 0.000152 0.000191 0.000239 0.000298 0.000369 0.000456 0.000558 0.000677 0.000812 0.000962 0.001122 0.001287 0.001448 0.001594 0.001714 0.001794 0.001819 0.001773 0.001643 0.001414 0.001075 0.000616 0.000032 -0.000678 -0.001508 -0.002448 -0.003482 -0.004585 -0.005730 -0.006884 -0.008009 -0.009068 -0.010021 -0.010834 -0.011475 -0.011922 -0.012158 -0.012178 -0.011984 -0.011587 -0.011005 -0.010262 -0.009387 -0.008413 -0.007373 -0.006302 -0.005231 -0.004189 -0.003199 -0.002278 -0.001437 -0.000684 -0.000018 0.000562 0.001061 0.001485 0.001837 0.002120 0.002332 0.002467 0.002518 0.002470 0.002309 0.002021 0.001590 0.001008 0.000269 -0.000624 -0.001660 -0.002820 -0.004077 -0.005398 -0.006742 -0.008067 -0.009326 -0.010474 -0.011469 -0.012272 -0.012852 -0.013190 -0.013272 -0.013099 -0.012678 -0.012030 -0.011181 -0.010167 -0.009029 -0.007808 -0.006550 -0.005296 -0.004085 -0.002951 -0.001922 -0.001019 -0.000253 0.000369 0.000850 0.001198 0.001424 0.001545 0.001579 0.001543 0.001455 0.001332 0.001186 0.001030 0.000872 0.000720 0.000578 0.000449 0.000335 0.000239 0.000159 0.000096 0.000047 0.000012 -0.000013 -0.000029 -0.000038 -0.000043 -0.000043 -0.000041 -0.000037 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000021 0.000027 0.000033 0.000040 0.000049 0.000061 0.000076 0.000094 0.000118 0.000147 0.000182 0.000226 0.000277 0.000338 0.000409 0.000487 0.000573 0.000661 0.000746 0.000821 0.000875 0.000896 0.000872 0.000787 0.000627 0.000377 0.000024 -0.000443 -0.001034 -0.001753 -0.002601 -0.003572 -0.004655 -0.005832 -0.007080 -0.008367 -0.009659 -0.010917 -0.012100 -0.013164 -0.014071 -0.014784 -0.015275 -0.015524 -0.015519 -0.015262 -0.014764 -0.014044 -0.013129 -0.012054 -0.010856 -0.009578 -0.008260 -0.006943 -0.005662 -0.004449 -0.003327 -0.002314 -0.001419 -0.000642 0.000020 0.000576 0.001038 0.001417 0.001724 0.001965 0.002144 0.002258 0.002299 0.002254 0.002105 0.001835 0.001424 0.000857 0.000123 -0.000782 -0.001854 -0.003079 -0.004435 -0.005890 -0.007407 -0.008939 -0.010440 -0.011858 -0.013145 -0.014254 -0.015146 -0.015791 -0.016168 -0.016267 -0.016089 -0.015647 -0.014961 -0.014064 -0.012991 -0.011786 -0.010493 -0.009157 -0.007820 -0.006522 -0.005296 -0.004170 -0.003162 -0.002285 -0.001544 -0.000937 -0.000458 -0.000095 0.000165 0.000339 0.000441 0.000486 0.000489 0.000462 0.000414 0.000354 0.000289 0.000223 0.000161 0.000106 0.000059 0.000021 -0.000007 -0.000028 -0.000041 -0.000049 -0.000052 -0.000052 -0.000049 -0.000045 -0.000040 -0.000034 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000038 0.000046 0.000056 0.000068 0.000084 0.000104 0.000128 0.000156 0.000189 0.000226 0.000267 0.000308 0.000346 0.000376 0.000391 0.000381 0.000335 0.000239 0.000080 -0.000158 -0.000490 -0.000929 -0.001486 -0.002171 -0.002990 -0.003944 -0.005027 -0.006230 -0.007533 -0.008913 -0.010338 -0.011772 -0.013174 -0.014499 -0.015701 -0.016736 -0.017563 -0.018147 -0.018461 -0.018489 -0.018227 -0.017684 -0.016877 -0.015837 -0.014600 -0.013211 -0.011716 -0.010167 -0.008610 -0.007091 -0.005650 -0.004320 -0.003124 -0.002077 -0.001184 -0.000440 0.000166 0.000649 0.001031 0.001329 0.001562 0.001743 0.001879 0.001972 0.002013 0.001989 0.001882 0.001666 0.001319 0.000818 0.000143 -0.000717 -0.001765 -0.002995 -0.004390 -0.005924 -0.007560 -0.009254 -0.010955 -0.012609 -0.014160 -0.015556 -0.016748 -0.017697 -0.018372 -0.018755 -0.018837 -0.018624 -0.018129 -0.017380 -0.016409 -0.015257 -0.013968 -0.012589 -0.011166 -0.009743 -0.008357 -0.007043 -0.005826 -0.004726 -0.003754 -0.002914 -0.002206 -0.001622 -0.001154 -0.000788 -0.000511 -0.000309 -0.000168 -0.000075 -0.000020 0.000007 0.000014 0.000008 -0.000005 -0.000021 -0.000036 -0.000050 -0.000059 -0.000066 -0.000068 -0.000068 -0.000065 -0.000061 -0.000056 -0.000049 -0.000043 -0.000036 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000016 0.000019 0.000023 0.000027 0.000031 0.000037 0.000044 0.000053 0.000064 0.000077 0.000092 0.000108 0.000123 0.000136 0.000142 0.000137 0.000115 0.000065 -0.000021 -0.000158 -0.000360 -0.000641 -0.001017 -0.001502 -0.002108 -0.002846 -0.003723 -0.004740 -0.005895 -0.007178 -0.008573 -0.010056 -0.011596 -0.013156 -0.014693 -0.016160 -0.017509 -0.018690 -0.019657 -0.020369 -0.020793 -0.020905 -0.020695 -0.020164 -0.019328 -0.018216 -0.016866 -0.015326 -0.013649 -0.011892 -0.010112 -0.008364 -0.006698 -0.005155 -0.003770 -0.002564 -0.001547 -0.000719 -0.000068 0.000425 0.000784 0.001040 0.001221 0.001352 0.001453 0.001537 0.001608 0.001660 0.001679 0.001641 0.001520 0.001283 0.000900 0.000343 -0.000409 -0.001369 -0.002539 -0.003909 -0.005458 -0.007154 -0.008955 -0.010807 -0.012655 -0.014436 -0.016091 -0.017564 -0.018806 -0.019777 -0.020449 -0.020805 -0.020840 -0.020564 -0.019994 -0.019161 -0.018102 -0.016861 -0.015484 -0.014019 -0.012515 -0.011014 -0.009555 -0.008171 -0.006886 -0.005719 -0.004679 -0.003772 -0.002996 -0.002345 -0.001808 -0.001375 -0.001032 -0.000767 -0.000566 -0.000418 -0.000312 -0.000239 -0.000190 -0.000158 -0.000137 -0.000124 -0.000115 -0.000107 -0.000100 -0.000093 -0.000086 -0.000078 -0.000070 -0.000062 -0.000053 -0.000045 -0.000037 -0.000030 -0.000024 -0.000019 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000013 0.000015 0.000017 0.000018 0.000020 0.000022 0.000025 0.000028 0.000032 0.000034 0.000035 0.000030 0.000018 -0.000006 -0.000049 -0.000118 -0.000223 -0.000378 -0.000594 -0.000888 -0.001275 -0.001770 -0.002386 -0.003135 -0.004025 -0.005061 -0.006241 -0.007559 -0.009000 -0.010544 -0.012160 -0.013812 -0.015457 -0.017048 -0.018533 -0.019859 -0.020976 -0.021836 -0.022400 -0.022635 -0.022522 -0.022058 -0.021249 -0.020122 -0.018713 -0.017071 -0.015253 -0.013322 -0.011344 -0.009383 -0.007498 -0.005745 -0.004165 -0.002791 -0.001642 -0.000722 -0.000025 0.000470 0.000791 0.000975 0.001060 0.001086 0.001086 0.001088 0.001110 0.001161 0.001235 0.001316 0.001380 0.001391 0.001311 0.001100 0.000720 0.000139 -0.000666 -0.001707 -0.002984 -0.004482 -0.006175 -0.008021 -0.009970 -0.011962 -0.013931 -0.015811 -0.017539 -0.019057 -0.020316 -0.021277 -0.021915 -0.022216 -0.022181 -0.021822 -0.021162 -0.020237 -0.019086 -0.017758 -0.016301 -0.014765 -0.013198 -0.011642 -0.010137 -0.008711 -0.007391 -0.006191 -0.005121 -0.004184 -0.003379 -0.002697 -0.002131 -0.001667 -0.001295 -0.001000 -0.000770 -0.000595 -0.000463 -0.000365 -0.000294 -0.000241 -0.000202 -0.000173 -0.000150 -0.000131 -0.000116 -0.000102 -0.000090 -0.000078 -0.000067 -0.000057 -0.000047 -0.000038 -0.000030 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000005 0.000003 0.000001 -0.000003 -0.000008 -0.000016 -0.000029 -0.000050 -0.000083 -0.000133 -0.000208 -0.000317 -0.000470 -0.000681 -0.000965 -0.001336 -0.001810 -0.002402 -0.003125 -0.003988 -0.004999 -0.006159 -0.007463 -0.008902 -0.010456 -0.012100 -0.013800 -0.015513 -0.017192 -0.018786 -0.020239 -0.021497 -0.022507 -0.023222 -0.023603 -0.023623 -0.023268 -0.022538 -0.021450 -0.020037 -0.018346 -0.016435 -0.014370 -0.012226 -0.010073 -0.007984 -0.006023 -0.004246 -0.002695 -0.001401 -0.000378 0.000376 0.000876 0.001153 0.001247 0.001204 0.001075 0.000909 0.000751 0.000636 0.000589 0.000620 0.000726 0.000891 0.001085 0.001266 0.001388 0.001402 0.001256 0.000909 0.000325 -0.000520 -0.001635 -0.003015 -0.004638 -0.006468 -0.008455 -0.010537 -0.012647 -0.014712 -0.016663 -0.018434 -0.019966 -0.021211 -0.022134 -0.022713 -0.022939 -0.022817 -0.022365 -0.021612 -0.020596 -0.019363 -0.017963 -0.016446 -0.014863 -0.013262 -0.011684 -0.010166 -0.008737 -0.007419 -0.006225 -0.005164 -0.004236 -0.003438 -0.002763 -0.002201 -0.001740 -0.001367 -0.001069 -0.000836 -0.000655 -0.000516 -0.000410 -0.000330 -0.000269 -0.000222 -0.000186 -0.000158 -0.000135 -0.000116 -0.000099 -0.000085 -0.000072 -0.000060 -0.000049 -0.000039 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000002 0.000000 -0.000003 -0.000007 -0.000013 -0.000020 -0.000029 -0.000041 -0.000058 -0.000082 -0.000116 -0.000166 -0.000238 -0.000340 -0.000481 -0.000673 -0.000930 -0.001266 -0.001697 -0.002239 -0.002906 -0.003709 -0.004658 -0.005756 -0.007003 -0.008391 -0.009907 -0.011527 -0.013223 -0.014955 -0.016677 -0.018339 -0.019885 -0.021258 -0.022402 -0.023264 -0.023798 -0.023969 -0.023752 -0.023140 -0.022139 -0.020774 -0.019087 -0.017134 -0.014983 -0.012710 -0.010395 -0.008119 -0.005958 -0.003981 -0.002244 -0.000790 0.000356 0.001186 0.001708 0.001949 0.001949 0.001762 0.001445 0.001061 0.000672 0.000331 0.000083 -0.000042 -0.000029 0.000120 0.000387 0.000737 0.001124 0.001490 0.001775 0.001919 0.001864 0.001562 0.000978 0.000090 -0.001104 -0.002592 -0.004342 -0.006306 -0.008424 -0.010624 -0.012831 -0.014969 -0.016964 -0.018749 -0.020267 -0.021473 -0.022336 -0.022837 -0.022974 -0.022759 -0.022214 -0.021373 -0.020281 -0.018985 -0.017537 -0.015990 -0.014394 -0.012794 -0.011232 -0.009741 -0.008348 -0.007071 -0.005922 -0.004906 -0.004022 -0.003265 -0.002627 -0.002096 -0.001662 -0.001311 -0.001031 -0.000810 -0.000638 -0.000505 -0.000402 -0.000323 -0.000263 -0.000216 -0.000179 -0.000150 -0.000127 -0.000107 -0.000090 -0.000075 -0.000062 -0.000050 -0.000040 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000006 -0.000011 -0.000018 -0.000026 -0.000037 -0.000050 -0.000068 -0.000091 -0.000124 -0.000169 -0.000233 -0.000321 -0.000443 -0.000609 -0.000830 -0.001121 -0.001496 -0.001971 -0.002562 -0.003280 -0.004137 -0.005141 -0.006292 -0.007589 -0.009021 -0.010570 -0.012211 -0.013910 -0.015625 -0.017307 -0.018902 -0.020352 -0.021599 -0.022587 -0.023265 -0.023588 -0.023524 -0.023055 -0.022177 -0.020905 -0.019272 -0.017328 -0.015139 -0.012780 -0.010338 -0.007901 -0.005554 -0.003379 -0.001447 0.000187 0.001481 0.002415 0.002988 0.003218 0.003142 0.002814 0.002297 0.001664 0.000991 0.000349 -0.000195 -0.000591 -0.000799 -0.000803 -0.000602 -0.000216 0.000314 0.000935 0.001582 0.002182 0.002662 0.002952 0.002988 0.002724 0.002125 0.001178 -0.000113 -0.001721 -0.003604 -0.005701 -0.007940 -0.010243 -0.012528 -0.014715 -0.016728 -0.018502 -0.019983 -0.021129 -0.021914 -0.022327 -0.022371 -0.022064 -0.021435 -0.020523 -0.019376 -0.018044 -0.016581 -0.015038 -0.013466 -0.011907 -0.010400 -0.008975 -0.007655 -0.006456 -0.005385 -0.004445 -0.003633 -0.002941 -0.002362 -0.001883 -0.001493 -0.001179 -0.000928 -0.000731 -0.000577 -0.000458 -0.000365 -0.000294 -0.000239 -0.000196 -0.000162 -0.000135 -0.000113 -0.000094 -0.000078 -0.000063 -0.000051 -0.000040 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000003 -0.000006 -0.000011 -0.000017 -0.000025 -0.000036 -0.000050 -0.000066 -0.000088 -0.000117 -0.000156 -0.000209 -0.000282 -0.000383 -0.000519 -0.000701 -0.000942 -0.001256 -0.001657 -0.002160 -0.002779 -0.003526 -0.004412 -0.005441 -0.006614 -0.007926 -0.009362 -0.010903 -0.012521 -0.014178 -0.015829 -0.017424 -0.018907 -0.020218 -0.021300 -0.022097 -0.022559 -0.022646 -0.022331 -0.021598 -0.020452 -0.018915 -0.017029 -0.014851 -0.012454 -0.009926 -0.007358 -0.004846 -0.002481 -0.000348 0.001482 0.002952 0.004027 0.004691 0.004952 0.004837 0.004395 0.003692 0.002806 0.001823 0.000831 -0.000085 -0.000851 -0.001404 -0.001700 -0.001719 -0.001458 -0.000942 -0.000212 0.000669 0.001626 0.002576 0.003431 0.004109 0.004532 0.004638 0.004382 0.003737 0.002700 0.001290 -0.000455 -0.002477 -0.004705 -0.007057 -0.009447 -0.011789 -0.014002 -0.016010 -0.017751 -0.019175 -0.020245 -0.020943 -0.021263 -0.021217 -0.020828 -0.020131 -0.019171 -0.017996 -0.016661 -0.015217 -0.013716 -0.012205 -0.010726 -0.009310 -0.007986 -0.006772 -0.005679 -0.004711 -0.003869 -0.003148 -0.002539 -0.002033 -0.001617 -0.001281 -0.001011 -0.000797 -0.000629 -0.000497 -0.000395 -0.000316 -0.000255 -0.000207 -0.000170 -0.000140 -0.000116 -0.000096 -0.000079 -0.000064 -0.000051 -0.000040 -0.000031 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000014 -0.000022 -0.000031 -0.000044 -0.000059 -0.000079 -0.000103 -0.000136 -0.000179 -0.000237 -0.000317 -0.000424 -0.000569 -0.000761 -0.001014 -0.001339 -0.001753 -0.002268 -0.002898 -0.003654 -0.004544 -0.005572 -0.006736 -0.008028 -0.009434 -0.010929 -0.012484 -0.014058 -0.015605 -0.017072 -0.018403 -0.019538 -0.020421 -0.020998 -0.021222 -0.021056 -0.020478 -0.019479 -0.018070 -0.016281 -0.014160 -0.011774 -0.009206 -0.006547 -0.003898 -0.001359 0.000972 0.003011 0.004685 0.005940 0.006743 0.007088 0.006988 0.006485 0.005638 0.004526 0.003240 0.001881 0.000550 -0.000658 -0.001655 -0.002373 -0.002760 -0.002792 -0.002467 -0.001809 -0.000867 0.000291 0.001580 0.002905 0.004166 0.005265 0.006112 0.006630 0.006760 0.006465 0.005732 0.004570 0.003014 0.001117 -0.001050 -0.003405 -0.005859 -0.008319 -0.010698 -0.012915 -0.014897 -0.016585 -0.017935 -0.018919 -0.019524 -0.019753 -0.019625 -0.019170 -0.018427 -0.017444 -0.016273 -0.014968 -0.013579 -0.012156 -0.010742 -0.009374 -0.008081 -0.006885 -0.005799 -0.004832 -0.003984 -0.003254 -0.002634 -0.002115 -0.001688 -0.001340 -0.001059 -0.000836 -0.000660 -0.000522 -0.000414 -0.000330 -0.000265 -0.000215 -0.000175 -0.000143 -0.000118 -0.000097 -0.000079 -0.000064 -0.000051 -0.000040 -0.000031 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000011 -0.000017 -0.000025 -0.000035 -0.000049 -0.000066 -0.000087 -0.000113 -0.000148 -0.000194 -0.000255 -0.000337 -0.000448 -0.000596 -0.000792 -0.001047 -0.001376 -0.001790 -0.002303 -0.002927 -0.003673 -0.004545 -0.005548 -0.006676 -0.007921 -0.009264 -0.010681 -0.012138 -0.013594 -0.015001 -0.016307 -0.017455 -0.018386 -0.019045 -0.019381 -0.019351 -0.018923 -0.018079 -0.016818 -0.015157 -0.013134 -0.010804 -0.008242 -0.005537 -0.002789 -0.000104 0.002414 0.004665 0.006561 0.008031 0.009025 0.009514 0.009499 0.009004 0.008080 0.006800 0.005255 0.003551 0.001801 0.000118 -0.001389 -0.002625 -0.003511 -0.003990 -0.004034 -0.003641 -0.002836 -0.001673 -0.000228 0.001406 0.003122 0.004807 0.006349 0.007645 0.008603 0.009153 0.009244 0.008854 0.007983 0.006660 0.004933 0.002871 0.000557 -0.001917 -0.004457 -0.006968 -0.009362 -0.011560 -0.013494 -0.015111 -0.016374 -0.017264 -0.017775 -0.017920 -0.017724 -0.017221 -0.016456 -0.015480 -0.014343 -0.013099 -0.011798 -0.010484 -0.009195 -0.007964 -0.006815 -0.005764 -0.004821 -0.003989 -0.003269 -0.002654 -0.002138 -0.001710 -0.001360 -0.001078 -0.000852 -0.000674 -0.000533 -0.000423 -0.000338 -0.000271 -0.000218 -0.000177 -0.000144 -0.000118 -0.000096 -0.000078 -0.000063 -0.000050 -0.000040 -0.000030 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000012 -0.000018 -0.000027 -0.000038 -0.000052 -0.000069 -0.000091 -0.000119 -0.000155 -0.000201 -0.000263 -0.000345 -0.000456 -0.000603 -0.000797 -0.001049 -0.001371 -0.001775 -0.002275 -0.002879 -0.003598 -0.004435 -0.005391 -0.006461 -0.007633 -0.008887 -0.010197 -0.011529 -0.012839 -0.014080 -0.015199 -0.016140 -0.016846 -0.017265 -0.017348 -0.017058 -0.016366 -0.015262 -0.013751 -0.011856 -0.009622 -0.007113 -0.004410 -0.001607 0.001188 0.003867 0.006320 0.008446 0.010157 0.011384 0.012080 0.012223 0.011820 0.010906 0.009543 0.007814 0.005826 0.003695 0.001549 -0.000489 -0.002297 -0.003770 -0.004823 -0.005393 -0.005448 -0.004985 -0.004032 -0.002647 -0.000912 0.001069 0.003180 0.005296 0.007291 0.009048 0.010464 0.011454 0.011956 0.011938 0.011391 0.010335 0.008817 0.006900 0.004668 0.002212 -0.000368 -0.002975 -0.005513 -0.007897 -0.010051 -0.011915 -0.013444 -0.014609 -0.015400 -0.015821 -0.015891 -0.015641 -0.015111 -0.014349 -0.013406 -0.012333 -0.011179 -0.009992 -0.008810 -0.007667 -0.006589 -0.005595 -0.004696 -0.003900 -0.003205 -0.002610 -0.002108 -0.001691 -0.001348 -0.001071 -0.000849 -0.000673 -0.000534 -0.000425 -0.000339 -0.000272 -0.000219 -0.000177 -0.000144 -0.000117 -0.000095 -0.000077 -0.000062 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000012 -0.000018 -0.000027 -0.000038 -0.000053 -0.000071 -0.000093 -0.000121 -0.000157 -0.000203 -0.000263 -0.000344 -0.000451 -0.000594 -0.000781 -0.001023 -0.001332 -0.001719 -0.002194 -0.002767 -0.003445 -0.004232 -0.005124 -0.006117 -0.007196 -0.008341 -0.009524 -0.010709 -0.011853 -0.012909 -0.013824 -0.014543 -0.015013 -0.015184 -0.015012 -0.014464 -0.013517 -0.012166 -0.010422 -0.008317 -0.005902 -0.003247 -0.000438 0.002422 0.005224 0.007854 0.010202 0.012165 0.013657 0.014610 0.014981 0.014757 0.013951 0.012608 0.010798 0.008620 0.006189 0.003637 0.001100 -0.001284 -0.003386 -0.005091 -0.006305 -0.006963 -0.007028 -0.006496 -0.005399 -0.003797 -0.001778 0.000545 0.003044 0.005585 0.008030 0.010248 0.012124 0.013561 0.014487 0.014857 0.014656 0.013895 0.012615 0.010878 0.008763 0.006364 0.003781 0.001116 -0.001531 -0.004067 -0.006412 -0.008497 -0.010269 -0.011694 -0.012752 -0.013442 -0.013777 -0.013783 -0.013497 -0.012961 -0.012225 -0.011340 -0.010353 -0.009312 -0.008257 -0.007222 -0.006235 -0.005317 -0.004480 -0.003733 -0.003078 -0.002514 -0.002036 -0.001638 -0.001310 -0.001043 -0.000830 -0.000660 -0.000525 -0.000419 -0.000336 -0.000270 -0.000217 -0.000175 -0.000142 -0.000115 -0.000093 -0.000076 -0.000061 -0.000049 -0.000038 -0.000030 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000018 -0.000027 -0.000038 -0.000052 -0.000070 -0.000092 -0.000119 -0.000154 -0.000198 -0.000257 -0.000334 -0.000436 -0.000571 -0.000748 -0.000976 -0.001267 -0.001629 -0.002073 -0.002605 -0.003232 -0.003956 -0.004772 -0.005674 -0.006647 -0.007668 -0.008708 -0.009732 -0.010698 -0.011557 -0.012259 -0.012751 -0.012984 -0.012909 -0.012488 -0.011692 -0.010505 -0.008927 -0.006976 -0.004691 -0.002127 0.000638 0.003513 0.006391 0.009161 0.011705 0.013912 0.015681 0.016926 0.017584 0.017616 0.017015 0.015803 0.014032 0.011784 0.009168 0.006309 0.003351 0.000441 -0.002274 -0.004654 -0.006578 -0.007945 -0.008685 -0.008758 -0.008161 -0.006926 -0.005118 -0.002830 -0.000182 0.002689 0.005638 0.008516 0.011182 0.013508 0.015386 0.016734 0.017498 0.017653 0.017204 0.016185 0.014653 0.012686 0.010377 0.007827 0.005142 0.002424 -0.000229 -0.002730 -0.005004 -0.006991 -0.008651 -0.009957 -0.010901 -0.011491 -0.011747 -0.011701 -0.011395 -0.010873 -0.010183 -0.009375 -0.008494 -0.007579 -0.006666 -0.005784 -0.004954 -0.004191 -0.003505 -0.002901 -0.002377 -0.001931 -0.001558 -0.001250 -0.001000 -0.000798 -0.000637 -0.000510 -0.000409 -0.000328 -0.000264 -0.000213 -0.000172 -0.000139 -0.000112 -0.000091 -0.000073 -0.000059 -0.000047 -0.000037 -0.000029 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000026 -0.000036 -0.000050 -0.000067 -0.000088 -0.000115 -0.000148 -0.000190 -0.000245 -0.000317 -0.000412 -0.000538 -0.000702 -0.000914 -0.001182 -0.001515 -0.001921 -0.002406 -0.002975 -0.003628 -0.004360 -0.005162 -0.006018 -0.006906 -0.007796 -0.008653 -0.009434 -0.010093 -0.010582 -0.010851 -0.010851 -0.010541 -0.009886 -0.008861 -0.007456 -0.005679 -0.003552 -0.001119 0.001556 0.004394 0.007296 0.010155 0.012855 0.015279 0.017316 0.018867 0.019847 0.020198 0.019887 0.018912 0.017302 0.015119 0.012453 0.009422 0.006162 0.002826 -0.000431 -0.003450 -0.006087 -0.008211 -0.009717 -0.010531 -0.010612 -0.009955 -0.008594 -0.006595 -0.004060 -0.001112 0.002103 0.005431 0.008714 0.011801 0.014554 0.016855 0.018613 0.019763 0.020274 0.020143 0.019397 0.018090 0.016296 0.014107 0.011624 0.008953 0.006202 0.003471 0.000852 -0.001574 -0.003743 -0.005607 -0.007133 -0.008309 -0.009134 -0.009626 -0.009812 -0.009729 -0.009418 -0.008926 -0.008300 -0.007583 -0.006816 -0.006033 -0.005264 -0.004531 -0.003851 -0.003235 -0.002687 -0.002210 -0.001802 -0.001460 -0.001176 -0.000944 -0.000757 -0.000607 -0.000488 -0.000393 -0.000317 -0.000257 -0.000207 -0.000167 -0.000135 -0.000109 -0.000088 -0.000071 -0.000057 -0.000046 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000002 -0.000004 -0.000006 -0.000011 -0.000016 -0.000024 -0.000034 -0.000047 -0.000063 -0.000083 -0.000108 -0.000138 -0.000178 -0.000228 -0.000295 -0.000383 -0.000498 -0.000648 -0.000841 -0.001083 -0.001384 -0.001749 -0.002183 -0.002689 -0.003267 -0.003909 -0.004607 -0.005343 -0.006095 -0.006832 -0.007521 -0.008119 -0.008584 -0.008866 -0.008921 -0.008704 -0.008176 -0.007307 -0.006079 -0.004487 -0.002541 -0.000273 0.002269 0.005018 0.007888 0.010780 0.013583 0.016181 0.018457 0.020302 0.021616 0.022323 0.022365 0.021717 0.020381 0.018395 0.015826 0.012774 0.009364 0.005740 0.002063 -0.001503 -0.004793 -0.007657 -0.009958 -0.011587 -0.012466 -0.012553 -0.011843 -0.010369 -0.008203 -0.005447 -0.002233 0.001289 0.004957 0.008606 0.012076 0.015220 0.017914 0.020056 0.021575 0.022431 0.022614 0.022146 0.021076 0.019474 0.017429 0.015043 0.012422 0.009674 0.006904 0.004207 0.001667 -0.000645 -0.002677 -0.004391 -0.005768 -0.006804 -0.007510 -0.007910 -0.008036 -0.007927 -0.007627 -0.007179 -0.006626 -0.006007 -0.005356 -0.004704 -0.004072 -0.003479 -0.002936 -0.002450 -0.002024 -0.001658 -0.001348 -0.001091 -0.000880 -0.000709 -0.000572 -0.000462 -0.000374 -0.000304 -0.000246 -0.000199 -0.000161 -0.000130 -0.000105 -0.000084 -0.000068 -0.000055 -0.000044 -0.000034 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000002 -0.000003 -0.000006 -0.000010 -0.000015 -0.000022 -0.000031 -0.000043 -0.000058 -0.000076 -0.000099 -0.000127 -0.000163 -0.000209 -0.000270 -0.000349 -0.000453 -0.000588 -0.000761 -0.000977 -0.001244 -0.001566 -0.001948 -0.002390 -0.002890 -0.003443 -0.004035 -0.004652 -0.005269 -0.005857 -0.006383 -0.006807 -0.007085 -0.007176 -0.007033 -0.006619 -0.005897 -0.004843 -0.003443 -0.001696 0.000380 0.002751 0.005364 0.008146 0.011012 0.013857 0.016572 0.019039 0.021144 0.022779 0.023850 0.024281 0.024022 0.023052 0.021380 0.019048 0.016131 0.012734 0.008990 0.005050 0.001079 -0.002752 -0.006274 -0.009329 -0.011778 -0.013510 -0.014444 -0.014535 -0.013779 -0.012211 -0.009903 -0.006962 -0.003522 0.000263 0.004224 0.008190 0.011995 0.015487 0.018532 0.021024 0.022883 0.024063 0.024548 0.024354 0.023524 0.022126 0.020246 0.017982 0.015442 0.012734 0.009963 0.007229 0.004617 0.002202 0.000042 -0.001823 -0.003367 -0.004583 -0.005476 -0.006067 -0.006382 -0.006459 -0.006337 -0.006058 -0.005661 -0.005186 -0.004665 -0.004128 -0.003598 -0.003092 -0.002623 -0.002200 -0.001827 -0.001504 -0.001229 -0.001000 -0.000811 -0.000658 -0.000533 -0.000434 -0.000353 -0.000287 -0.000234 -0.000190 -0.000154 -0.000124 -0.000100 -0.000080 -0.000065 -0.000052 -0.000041 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000014 -0.000020 -0.000028 -0.000039 -0.000052 -0.000069 -0.000089 -0.000114 -0.000147 -0.000188 -0.000243 -0.000314 -0.000407 -0.000526 -0.000678 -0.000868 -0.001101 -0.001381 -0.001710 -0.002089 -0.002514 -0.002978 -0.003469 -0.003970 -0.004458 -0.004905 -0.005278 -0.005540 -0.005649 -0.005565 -0.005248 -0.004661 -0.003775 -0.002567 -0.001029 0.000834 0.003002 0.005436 0.008078 0.010856 0.013679 0.016445 0.019041 0.021354 0.023271 0.024688 0.025513 0.025676 0.025133 0.023865 0.021888 0.019250 0.016031 0.012340 0.008315 0.004112 -0.000099 -0.004144 -0.007850 -0.011057 -0.013624 -0.015436 -0.016411 -0.016506 -0.015714 -0.014071 -0.011651 -0.008562 -0.004941 -0.000946 0.003253 0.007480 0.011565 0.015351 0.018699 0.021496 0.023659 0.025134 0.025900 0.025969 0.025377 0.024189 0.022487 0.020368 0.017936 0.015301 0.012567 0.009835 0.007192 0.004717 0.002470 0.000495 -0.001179 -0.002539 -0.003588 -0.004341 -0.004821 -0.005063 -0.005101 -0.004976 -0.004724 -0.004383 -0.003985 -0.003558 -0.003125 -0.002704 -0.002309 -0.001948 -0.001627 -0.001347 -0.001107 -0.000906 -0.000740 -0.000604 -0.000493 -0.000403 -0.000329 -0.000269 -0.000220 -0.000179 -0.000145 -0.000117 -0.000094 -0.000076 -0.000061 -0.000049 -0.000039 -0.000030 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000013 -0.000018 -0.000025 -0.000035 -0.000046 -0.000061 -0.000079 -0.000101 -0.000130 -0.000167 -0.000215 -0.000278 -0.000359 -0.000464 -0.000596 -0.000761 -0.000961 -0.001200 -0.001479 -0.001797 -0.002150 -0.002530 -0.002925 -0.003318 -0.003687 -0.004005 -0.004239 -0.004355 -0.004314 -0.004079 -0.003613 -0.002883 -0.001863 -0.000537 0.001101 0.003042 0.005262 0.007718 0.010351 0.013087 0.015833 0.018488 0.020942 0.023083 0.024801 0.025995 0.026580 0.026490 0.025684 0.024151 0.021910 0.019012 0.015543 0.011615 0.007369 0.002964 -0.001429 -0.005633 -0.009474 -0.012790 -0.015440 -0.017309 -0.018313 -0.018408 -0.017590 -0.015894 -0.013394 -0.010199 -0.006447 -0.002296 0.002081 0.006508 0.010811 0.014831 0.018426 0.021478 0.023901 0.025635 0.026656 0.026968 0.026606 0.025628 0.024113 0.022155 0.019856 0.017323 0.014660 0.011968 0.009337 0.006843 0.004550 0.002506 0.000743 -0.000725 -0.001895 -0.002778 -0.003396 -0.003777 -0.003955 -0.003964 -0.003842 -0.003623 -0.003336 -0.003011 -0.002669 -0.002329 -0.002003 -0.001702 -0.001431 -0.001192 -0.000987 -0.000814 -0.000669 -0.000549 -0.000451 -0.000371 -0.000305 -0.000250 -0.000205 -0.000167 -0.000136 -0.000110 -0.000088 -0.000071 -0.000057 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000040 -0.000053 -0.000069 -0.000088 -0.000114 -0.000146 -0.000188 -0.000243 -0.000314 -0.000404 -0.000518 -0.000658 -0.000827 -0.001028 -0.001260 -0.001521 -0.001807 -0.002110 -0.002418 -0.002713 -0.002975 -0.003178 -0.003290 -0.003280 -0.003112 -0.002751 -0.002163 -0.001321 -0.000202 0.001207 0.002907 0.004887 0.007119 0.009559 0.012146 0.014804 0.017443 0.019962 0.022253 0.024208 0.025721 0.026696 0.027052 0.026729 0.025691 0.023930 0.021469 0.018364 0.014701 0.010598 0.006194 0.001649 -0.002864 -0.007169 -0.011092 -0.014474 -0.017171 -0.019070 -0.020090 -0.020184 -0.019350 -0.017623 -0.015076 -0.011819 -0.007987 -0.003738 0.000755 0.005316 0.009772 0.013962 0.017743 0.020997 0.023630 0.025583 0.026825 0.027358 0.027211 0.026438 0.025114 0.023328 0.021181 0.018776 0.016216 0.013599 0.011016 0.008544 0.006247 0.004175 0.002361 0.000824 -0.000431 -0.001412 -0.002136 -0.002630 -0.002922 -0.003047 -0.003036 -0.002923 -0.002736 -0.002502 -0.002242 -0.001975 -0.001714 -0.001468 -0.001244 -0.001045 -0.000872 -0.000724 -0.000600 -0.000496 -0.000410 -0.000339 -0.000280 -0.000231 -0.000189 -0.000155 -0.000126 -0.000102 -0.000082 -0.000066 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000035 -0.000046 -0.000060 -0.000077 -0.000098 -0.000127 -0.000163 -0.000210 -0.000271 -0.000348 -0.000445 -0.000562 -0.000704 -0.000869 -0.001058 -0.001268 -0.001494 -0.001728 -0.001958 -0.002167 -0.002336 -0.002439 -0.002448 -0.002333 -0.002061 -0.001600 -0.000921 0.000001 0.001186 0.002642 0.004368 0.006350 0.008557 0.010944 0.013450 0.016000 0.018505 0.020866 0.022980 0.024741 0.026048 0.026812 0.026957 0.026426 0.025188 0.023240 0.020609 0.017351 0.013556 0.009339 0.004842 0.000223 -0.004348 -0.008695 -0.012649 -0.016051 -0.018760 -0.020665 -0.021686 -0.021778 -0.020939 -0.019203 -0.016643 -0.013366 -0.009506 -0.005218 -0.000673 0.003957 0.008499 0.012795 0.016700 0.020096 0.022888 0.025015 0.026442 0.027168 0.027216 0.026638 0.025504 0.023898 0.021918 0.019662 0.017231 0.014722 0.012222 0.009809 0.007547 0.005485 0.003659 0.002091 0.000786 -0.000260 -0.001061 -0.001639 -0.002022 -0.002238 -0.002320 -0.002296 -0.002195 -0.002040 -0.001853 -0.001651 -0.001448 -0.001252 -0.001070 -0.000907 -0.000764 -0.000640 -0.000535 -0.000446 -0.000371 -0.000308 -0.000255 -0.000211 -0.000174 -0.000143 -0.000117 -0.000095 -0.000076 -0.000061 -0.000049 -0.000038 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000040 -0.000052 -0.000066 -0.000085 -0.000109 -0.000140 -0.000181 -0.000233 -0.000298 -0.000378 -0.000476 -0.000592 -0.000726 -0.000877 -0.001042 -0.001215 -0.001389 -0.001551 -0.001687 -0.001776 -0.001797 -0.001722 -0.001523 -0.001172 -0.000639 0.000103 0.001075 0.002292 0.003762 0.005479 0.007427 0.009575 0.011877 0.014273 0.016688 0.019037 0.021224 0.023150 0.024714 0.025822 0.026387 0.026340 0.025630 0.024230 0.022139 0.019388 0.016034 0.012166 0.007900 0.003373 -0.001257 -0.005824 -0.010157 -0.014090 -0.017468 -0.020155 -0.022042 -0.023051 -0.023140 -0.022305 -0.020581 -0.018040 -0.014786 -0.010948 -0.006679 -0.002143 0.002491 0.007054 0.011389 0.015356 0.018836 0.021735 0.023988 0.025562 0.026449 0.026671 0.026274 0.025324 0.023901 0.022097 0.020006 0.017728 0.015352 0.012967 0.010646 0.008453 0.006438 0.004636 0.003070 0.001749 0.000670 -0.000177 -0.000813 -0.001261 -0.001548 -0.001702 -0.001751 -0.001720 -0.001632 -0.001508 -0.001362 -0.001208 -0.001057 -0.000913 -0.000782 -0.000665 -0.000562 -0.000474 -0.000398 -0.000333 -0.000279 -0.000232 -0.000193 -0.000159 -0.000131 -0.000107 -0.000087 -0.000070 -0.000056 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000045 -0.000057 -0.000073 -0.000094 -0.000121 -0.000155 -0.000199 -0.000253 -0.000319 -0.000399 -0.000493 -0.000599 -0.000717 -0.000843 -0.000971 -0.001094 -0.001200 -0.001274 -0.001300 -0.001255 -0.001115 -0.000855 -0.000447 0.000133 0.000910 0.001902 0.003122 0.004574 0.006250 0.008134 0.010193 0.012383 0.014643 0.016903 0.019079 0.021080 0.022813 0.024182 0.025098 0.025481 0.025266 0.024408 0.022884 0.020696 0.017875 0.014480 0.010598 0.006344 0.001850 -0.002730 -0.007235 -0.011500 -0.015364 -0.018678 -0.021310 -0.023156 -0.024141 -0.024224 -0.023404 -0.021713 -0.019222 -0.016029 -0.012261 -0.008064 -0.003596 0.000979 0.005500 0.009812 0.013780 0.017286 0.020239 0.022573 0.024253 0.025269 0.025640 0.025408 0.024633 0.023391 0.021768 0.019856 0.017746 0.015527 0.013281 0.011081 0.008987 0.007050 0.005304 0.003772 0.002465 0.001383 0.000517 -0.000150 -0.000640 -0.000976 -0.001184 -0.001289 -0.001314 -0.001281 -0.001208 -0.001110 -0.000999 -0.000885 -0.000774 -0.000670 -0.000576 -0.000492 -0.000418 -0.000354 -0.000299 -0.000251 -0.000210 -0.000175 -0.000145 -0.000120 -0.000098 -0.000080 -0.000065 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000039 -0.000050 -0.000064 -0.000082 -0.000104 -0.000133 -0.000169 -0.000214 -0.000268 -0.000333 -0.000407 -0.000490 -0.000579 -0.000672 -0.000763 -0.000844 -0.000904 -0.000930 -0.000906 -0.000811 -0.000625 -0.000323 0.000118 0.000722 0.001510 0.002496 0.003691 0.005097 0.006706 0.008500 0.010445 0.012499 0.014605 0.016692 0.018684 0.020494 0.022033 0.023212 0.023948 0.024168 0.023812 0.022838 0.021228 0.018986 0.016145 0.012762 0.008923 0.004737 0.000334 -0.004140 -0.008530 -0.012677 -0.016428 -0.019640 -0.022188 -0.023972 -0.024922 -0.024999 -0.024202 -0.022563 -0.020148 -0.017054 -0.013399 -0.009322 -0.004976 -0.000516 0.003903 0.008135 0.012046 0.015524 0.018480 0.020849 0.022595 0.023708 0.024202 0.024116 0.023504 0.022438 0.020998 0.019271 0.017341 0.015295 0.013209 0.011152 0.009184 0.007351 0.005688 0.004217 0.002952 0.001892 0.001031 0.000355 -0.000155 -0.000521 -0.000765 -0.000910 -0.000978 -0.000987 -0.000955 -0.000895 -0.000819 -0.000736 -0.000653 -0.000572 -0.000497 -0.000430 -0.000369 -0.000315 -0.000267 -0.000226 -0.000190 -0.000159 -0.000132 -0.000109 -0.000090 -0.000073 -0.000059 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000056 -0.000071 -0.000090 -0.000114 -0.000144 -0.000181 -0.000225 -0.000276 -0.000333 -0.000396 -0.000462 -0.000528 -0.000589 -0.000636 -0.000661 -0.000650 -0.000589 -0.000461 -0.000244 0.000081 0.000537 0.001144 0.001919 0.002876 0.004024 0.005361 0.006881 0.008562 0.010374 0.012276 0.014212 0.016117 0.017918 0.019534 0.020883 0.021882 0.022454 0.022531 0.022059 0.021003 0.019344 0.017091 0.014275 0.010953 0.007208 0.003142 -0.001118 -0.005435 -0.009661 -0.013647 -0.017246 -0.020323 -0.022762 -0.024467 -0.025372 -0.025442 -0.024676 -0.023105 -0.020792 -0.017826 -0.014322 -0.010410 -0.006233 -0.001938 0.002327 0.006424 0.010227 0.013627 0.016539 0.018901 0.020676 0.021853 0.022444 0.022483 0.022020 0.021122 0.019863 0.018322 0.016581 0.014718 0.012807 0.010911 0.009087 0.007379 0.005820 0.004434 0.003232 0.002216 0.001382 0.000717 0.000205 -0.000173 -0.000438 -0.000609 -0.000707 -0.000747 -0.000746 -0.000716 -0.000669 -0.000611 -0.000549 -0.000488 -0.000429 -0.000375 -0.000325 -0.000279 -0.000238 -0.000202 -0.000171 -0.000143 -0.000120 -0.000099 -0.000082 -0.000067 -0.000054 -0.000043 -0.000034 -0.000026 -0.000020 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000031 -0.000040 -0.000050 -0.000062 -0.000078 -0.000098 -0.000123 -0.000153 -0.000187 -0.000227 -0.000271 -0.000317 -0.000365 -0.000409 -0.000446 -0.000468 -0.000466 -0.000430 -0.000344 -0.000195 0.000038 0.000371 0.000824 0.001415 0.002160 0.003070 0.004151 0.005402 0.006813 0.008367 0.010032 0.011768 0.013526 0.015243 0.016851 0.018277 0.019443 0.020273 0.020697 0.020654 0.020095 0.018986 0.017315 0.015089 0.012341 0.009124 0.005517 0.001618 -0.002455 -0.006572 -0.010594 -0.014380 -0.017794 -0.020710 -0.023017 -0.024628 -0.025481 -0.025544 -0.024816 -0.023327 -0.021136 -0.018326 -0.015004 -0.011293 -0.007326 -0.003240 0.000827 0.004744 0.008392 0.011671 0.014497 0.016813 0.018582 0.019792 0.020454 0.020597 0.020268 0.019527 0.018442 0.017087 0.015536 0.013863 0.012135 0.010412 0.008746 0.007178 0.005741 0.004455 0.003333 0.002379 0.001588 0.000951 0.000453 0.000077 -0.000194 -0.000379 -0.000495 -0.000557 -0.000578 -0.000571 -0.000545 -0.000507 -0.000463 -0.000417 -0.000371 -0.000327 -0.000286 -0.000248 -0.000213 -0.000181 -0.000154 -0.000129 -0.000108 -0.000090 -0.000074 -0.000060 -0.000049 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000035 -0.000044 -0.000055 -0.000068 -0.000085 -0.000105 -0.000128 -0.000156 -0.000186 -0.000218 -0.000252 -0.000284 -0.000312 -0.000331 -0.000335 -0.000315 -0.000262 -0.000162 -0.000003 0.000233 0.000561 0.000998 0.001560 0.002260 0.003108 0.004108 0.005258 0.006549 0.007963 0.009472 0.011037 0.012612 0.014140 0.015559 0.016800 0.017792 0.018468 0.018764 0.018622 0.018000 0.016869 0.015218 0.013055 0.010410 0.007337 0.003906 0.000213 -0.003635 -0.007516 -0.011301 -0.014858 -0.018061 -0.020793 -0.022952 -0.024457 -0.025252 -0.025308 -0.024624 -0.023227 -0.021174 -0.018541 -0.015428 -0.011947 -0.008222 -0.004381 -0.000550 0.003149 0.006605 0.009724 0.012429 0.014664 0.016396 0.017612 0.018320 0.018547 0.018334 0.017737 0.016817 0.015642 0.014280 0.012798 0.011257 0.009713 0.008212 0.006795 0.005489 0.004317 0.003288 0.002409 0.001674 0.001077 0.000605 0.000244 -0.000023 -0.000212 -0.000336 -0.000411 -0.000447 -0.000456 -0.000445 -0.000422 -0.000391 -0.000357 -0.000322 -0.000286 -0.000252 -0.000220 -0.000190 -0.000162 -0.000138 -0.000116 -0.000097 -0.000081 -0.000067 -0.000054 -0.000044 -0.000035 -0.000027 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000059 -0.000073 -0.000089 -0.000107 -0.000128 -0.000151 -0.000175 -0.000198 -0.000219 -0.000235 -0.000242 -0.000233 -0.000202 -0.000139 -0.000034 0.000126 0.000355 0.000668 0.001078 0.001600 0.002244 0.003020 0.003929 0.004971 0.006134 0.007403 0.008751 0.010143 0.011535 0.012878 0.014112 0.015178 0.016010 0.016547 0.016732 0.016515 0.015855 0.014728 0.013125 0.011054 0.008545 0.005645 0.002423 -0.001035 -0.004629 -0.008246 -0.011767 -0.015072 -0.018044 -0.020576 -0.022575 -0.023966 -0.024699 -0.024748 -0.024112 -0.022817 -0.020914 -0.018475 -0.015589 -0.012361 -0.008902 -0.005332 -0.001765 0.001686 0.004920 0.007849 0.010403 0.012529 0.014196 0.015392 0.016124 0.016414 0.016301 0.015834 0.015067 0.014063 0.012884 0.011588 0.010234 0.008869 0.007538 0.006275 0.005108 0.004055 0.003129 0.002332 0.001663 0.001116 0.000679 0.000341 0.000087 -0.000097 -0.000222 -0.000302 -0.000347 -0.000366 -0.000366 -0.000353 -0.000332 -0.000307 -0.000279 -0.000251 -0.000222 -0.000195 -0.000169 -0.000145 -0.000123 -0.000104 -0.000087 -0.000072 -0.000060 -0.000048 -0.000039 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000051 -0.000062 -0.000075 -0.000089 -0.000105 -0.000122 -0.000138 -0.000154 -0.000167 -0.000175 -0.000173 -0.000158 -0.000121 -0.000055 0.000049 0.000203 0.000419 0.000708 0.001084 0.001559 0.002141 0.002838 0.003651 0.004579 0.005612 0.006734 0.007921 0.009142 0.010357 0.011520 0.012580 0.013481 0.014167 0.014583 0.014676 0.014402 0.013726 0.012627 0.011096 0.009142 0.006793 0.004092 0.001103 -0.002097 -0.005415 -0.008749 -0.011989 -0.015026 -0.017754 -0.020076 -0.021906 -0.023179 -0.023848 -0.023890 -0.023305 -0.022118 -0.020373 -0.018138 -0.015492 -0.012531 -0.009357 -0.006075 -0.002793 0.000389 0.003379 0.006095 0.008475 0.010469 0.012050 0.013205 0.013940 0.014275 0.014244 0.013890 0.013264 0.012420 0.011413 0.010298 0.009124 0.007936 0.006772 0.005664 0.004636 0.003707 0.002885 0.002176 0.001578 0.001086 0.000691 0.000383 0.000148 -0.000024 -0.000145 -0.000225 -0.000273 -0.000297 -0.000303 -0.000298 -0.000284 -0.000265 -0.000243 -0.000220 -0.000196 -0.000173 -0.000150 -0.000129 -0.000110 -0.000093 -0.000078 -0.000065 -0.000053 -0.000043 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000020 -0.000025 -0.000030 -0.000036 -0.000044 -0.000052 -0.000062 -0.000073 -0.000085 -0.000097 -0.000109 -0.000120 -0.000127 -0.000130 -0.000123 -0.000104 -0.000066 -0.000001 0.000097 0.000240 0.000436 0.000698 0.001035 0.001458 0.001974 0.002590 0.003306 0.004119 0.005023 0.006000 0.007031 0.008087 0.009132 0.010126 0.011023 0.011774 0.012329 0.012638 0.012657 0.012346 0.011673 0.010621 0.009182 0.007365 0.005194 0.002710 -0.000031 -0.002958 -0.005987 -0.009025 -0.011974 -0.014735 -0.017212 -0.019318 -0.020976 -0.022129 -0.022733 -0.022769 -0.022238 -0.021160 -0.019579 -0.017552 -0.015154 -0.012468 -0.009586 -0.006604 -0.003618 -0.000718 0.002013 0.004502 0.006691 0.008537 0.010013 0.011110 0.011831 0.012194 0.012228 0.011973 0.011472 0.010774 0.009928 0.008981 0.007979 0.006959 0.005957 0.005000 0.004110 0.003302 0.002586 0.001966 0.001442 0.001009 0.000659 0.000384 0.000173 0.000016 -0.000095 -0.000171 -0.000219 -0.000245 -0.000255 -0.000254 -0.000245 -0.000230 -0.000213 -0.000193 -0.000173 -0.000153 -0.000133 -0.000115 -0.000098 -0.000083 -0.000069 -0.000057 -0.000047 -0.000038 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000060 -0.000069 -0.000078 -0.000086 -0.000093 -0.000097 -0.000096 -0.000088 -0.000068 -0.000031 0.000028 0.000118 0.000246 0.000421 0.000652 0.000948 0.001318 0.001768 0.002302 0.002922 0.003625 0.004403 0.005242 0.006124 0.007023 0.007909 0.008746 0.009493 0.010108 0.010547 0.010767 0.010728 0.010396 0.009743 0.008753 0.007421 0.005753 0.003773 0.001516 -0.000967 -0.003613 -0.006346 -0.009084 -0.011739 -0.014221 -0.016447 -0.018336 -0.019824 -0.020856 -0.021396 -0.021427 -0.020950 -0.019984 -0.018566 -0.016749 -0.014598 -0.012188 -0.009601 -0.006922 -0.004236 -0.001623 0.000842 0.003095 0.005084 0.006771 0.008131 0.009156 0.009848 0.010224 0.010308 0.010135 0.009744 0.009177 0.008478 0.007687 0.006844 0.005982 0.005133 0.004319 0.003560 0.002870 0.002257 0.001725 0.001274 0.000899 0.000596 0.000356 0.000171 0.000033 -0.000067 -0.000136 -0.000181 -0.000206 -0.000217 -0.000218 -0.000212 -0.000201 -0.000186 -0.000170 -0.000153 -0.000135 -0.000118 -0.000102 -0.000087 -0.000074 -0.000062 -0.000051 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000027 -0.000031 -0.000037 -0.000043 -0.000049 -0.000055 -0.000062 -0.000068 -0.000072 -0.000075 -0.000073 -0.000064 -0.000046 -0.000013 0.000040 0.000119 0.000230 0.000382 0.000582 0.000837 0.001154 0.001540 0.001996 0.002525 0.003122 0.003782 0.004491 0.005234 0.005989 0.006729 0.007422 0.008035 0.008529 0.008868 0.009013 0.008931 0.008591 0.007971 0.007055 0.005838 0.004329 0.002545 0.000519 -0.001704 -0.004068 -0.006506 -0.008946 -0.011309 -0.013517 -0.015494 -0.017172 -0.018491 -0.019406 -0.019885 -0.019912 -0.019488 -0.018631 -0.017374 -0.015763 -0.013855 -0.011718 -0.009421 -0.007041 -0.004652 -0.002325 -0.000126 0.001890 0.003676 0.005198 0.006434 0.007377 0.008030 0.008405 0.008526 0.008420 0.008124 0.007672 0.007103 0.006453 0.005755 0.005039 0.004330 0.003650 0.003014 0.002435 0.001919 0.001471 0.001090 0.000773 0.000515 0.000311 0.000152 0.000033 -0.000054 -0.000114 -0.000154 -0.000177 -0.000188 -0.000190 -0.000185 -0.000176 -0.000164 -0.000150 -0.000135 -0.000120 -0.000105 -0.000091 -0.000077 -0.000065 -0.000055 -0.000045 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000035 -0.000040 -0.000045 -0.000050 -0.000054 -0.000058 -0.000059 -0.000057 -0.000050 -0.000033 -0.000005 0.000040 0.000107 0.000202 0.000330 0.000499 0.000714 0.000982 0.001307 0.001690 0.002133 0.002633 0.003183 0.003774 0.004390 0.005014 0.005621 0.006186 0.006679 0.007069 0.007322 0.007407 0.007295 0.006959 0.006380 0.005545 0.004450 0.003101 0.001514 -0.000282 -0.002248 -0.004335 -0.006485 -0.008634 -0.010714 -0.012656 -0.014394 -0.015868 -0.017027 -0.017830 -0.018249 -0.018273 -0.017901 -0.017150 -0.016048 -0.014635 -0.012963 -0.011087 -0.009071 -0.006981 -0.004880 -0.002831 -0.000890 0.000892 0.002476 0.003832 0.004942 0.005798 0.006402 0.006767 0.006911 0.006859 0.006642 0.006290 0.005835 0.005310 0.004741 0.004156 0.003575 0.003016 0.002493 0.002015 0.001589 0.001219 0.000903 0.000640 0.000426 0.000256 0.000124 0.000024 -0.000050 -0.000101 -0.000135 -0.000155 -0.000164 -0.000166 -0.000162 -0.000154 -0.000144 -0.000132 -0.000119 -0.000106 -0.000093 -0.000080 -0.000069 -0.000058 -0.000048 -0.000040 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000041 -0.000045 -0.000048 -0.000049 -0.000047 -0.000041 -0.000028 -0.000004 0.000033 0.000088 0.000166 0.000272 0.000412 0.000590 0.000812 0.001080 0.001397 0.001763 0.002174 0.002626 0.003109 0.003612 0.004118 0.004609 0.005061 0.005450 0.005749 0.005931 0.005969 0.005837 0.005514 0.004983 0.004233 0.003260 0.002070 0.000677 -0.000896 -0.002614 -0.004435 -0.006309 -0.008180 -0.009990 -0.011679 -0.013190 -0.014471 -0.015477 -0.016175 -0.016540 -0.016561 -0.016239 -0.015588 -0.014632 -0.013408 -0.011957 -0.010330 -0.008581 -0.006765 -0.004938 -0.003154 -0.001462 0.000096 0.001485 0.002679 0.003662 0.004428 0.004979 0.005325 0.005482 0.005471 0.005319 0.005051 0.004695 0.004278 0.003823 0.003352 0.002884 0.002433 0.002011 0.001625 0.001280 0.000980 0.000724 0.000511 0.000337 0.000198 0.000090 0.000008 -0.000051 -0.000093 -0.000121 -0.000137 -0.000145 -0.000146 -0.000143 -0.000136 -0.000127 -0.000116 -0.000105 -0.000094 -0.000082 -0.000071 -0.000061 -0.000051 -0.000043 -0.000035 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000025 -0.000028 -0.000031 -0.000035 -0.000038 -0.000040 -0.000042 -0.000041 -0.000037 -0.000026 -0.000008 0.000021 0.000066 0.000128 0.000214 0.000327 0.000472 0.000652 0.000870 0.001127 0.001423 0.001756 0.002120 0.002509 0.002912 0.003316 0.003705 0.004060 0.004360 0.004584 0.004708 0.004709 0.004567 0.004264 0.003784 0.003120 0.002267 0.001230 0.000021 -0.001339 -0.002821 -0.004391 -0.006005 -0.007615 -0.009172 -0.010625 -0.011924 -0.013025 -0.013891 -0.014490 -0.014804 -0.014823 -0.014548 -0.013990 -0.013172 -0.012122 -0.010878 -0.009483 -0.007981 -0.006422 -0.004851 -0.003316 -0.001857 -0.000511 0.000693 0.001732 0.002593 0.003269 0.003764 0.004085 0.004246 0.004266 0.004165 0.003967 0.003694 0.003369 0.003012 0.002641 0.002271 0.001914 0.001579 0.001273 0.001001 0.000763 0.000560 0.000390 0.000252 0.000142 0.000056 -0.000009 -0.000056 -0.000089 -0.000111 -0.000124 -0.000129 -0.000130 -0.000127 -0.000120 -0.000112 -0.000103 -0.000093 -0.000083 -0.000073 -0.000063 -0.000054 -0.000045 -0.000038 -0.000031 -0.000025 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000037 -0.000037 -0.000034 -0.000027 -0.000013 0.000009 0.000043 0.000092 0.000160 0.000249 0.000364 0.000508 0.000681 0.000886 0.001122 0.001386 0.001674 0.001981 0.002299 0.002615 0.002917 0.003190 0.003416 0.003577 0.003655 0.003630 0.003485 0.003206 0.002779 0.002198 0.001460 0.000568 -0.000468 -0.001630 -0.002894 -0.004230 -0.005603 -0.006973 -0.008297 -0.009532 -0.010636 -0.011573 -0.012309 -0.012819 -0.013087 -0.013104 -0.012872 -0.012400 -0.011706 -0.010817 -0.009763 -0.008579 -0.007305 -0.005981 -0.004646 -0.003339 -0.002095 -0.000945 0.000086 0.000979 0.001723 0.002313 0.002751 0.003044 0.003203 0.003243 0.003183 0.003041 0.002837 0.002589 0.002314 0.002027 0.001741 0.001464 0.001204 0.000967 0.000756 0.000571 0.000414 0.000283 0.000175 0.000090 0.000024 -0.000026 -0.000062 -0.000087 -0.000103 -0.000112 -0.000116 -0.000116 -0.000112 -0.000107 -0.000099 -0.000091 -0.000082 -0.000073 -0.000064 -0.000056 -0.000047 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000026 -0.000029 -0.000032 -0.000034 -0.000035 -0.000033 -0.000028 -0.000019 -0.000002 0.000023 0.000060 0.000112 0.000181 0.000271 0.000382 0.000518 0.000677 0.000861 0.001067 0.001291 0.001529 0.001773 0.002015 0.002245 0.002450 0.002615 0.002726 0.002768 0.002726 0.002584 0.002331 0.001957 0.001455 0.000824 0.000066 -0.000810 -0.001791 -0.002855 -0.003980 -0.005134 -0.006284 -0.007397 -0.008434 -0.009363 -0.010150 -0.010770 -0.011200 -0.011426 -0.011442 -0.011248 -0.010853 -0.010273 -0.009528 -0.008644 -0.007653 -0.006584 -0.005472 -0.004351 -0.003251 -0.002202 -0.001231 -0.000358 0.000401 0.001037 0.001545 0.001928 0.002190 0.002341 0.002395 0.002366 0.002269 0.002120 0.001936 0.001729 0.001512 0.001295 0.001085 0.000888 0.000709 0.000548 0.000409 0.000290 0.000190 0.000109 0.000045 -0.000005 -0.000041 -0.000068 -0.000086 -0.000097 -0.000102 -0.000104 -0.000103 -0.000100 -0.000094 -0.000088 -0.000081 -0.000073 -0.000065 -0.000057 -0.000049 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000029 -0.000031 -0.000032 -0.000032 -0.000029 -0.000023 -0.000012 0.000007 0.000034 0.000072 0.000124 0.000192 0.000276 0.000380 0.000502 0.000642 0.000799 0.000969 0.001149 0.001333 0.001515 0.001685 0.001834 0.001951 0.002023 0.002039 0.001985 0.001851 0.001626 0.001302 0.000874 0.000341 -0.000296 -0.001028 -0.001845 -0.002731 -0.003665 -0.004623 -0.005579 -0.006502 -0.007364 -0.008135 -0.008790 -0.009305 -0.009664 -0.009853 -0.009867 -0.009708 -0.009382 -0.008902 -0.008285 -0.007554 -0.006732 -0.005846 -0.004924 -0.003992 -0.003077 -0.002203 -0.001392 -0.000662 -0.000024 0.000513 0.000946 0.001276 0.001507 0.001648 0.001709 0.001702 0.001640 0.001536 0.001402 0.001251 0.001091 0.000930 0.000775 0.000629 0.000497 0.000378 0.000275 0.000187 0.000114 0.000054 0.000007 -0.000028 -0.000054 -0.000073 -0.000084 -0.000091 -0.000094 -0.000094 -0.000092 -0.000088 -0.000083 -0.000077 -0.000071 -0.000064 -0.000057 -0.000050 -0.000043 -0.000036 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000026 -0.000029 -0.000030 -0.000031 -0.000030 -0.000026 -0.000019 -0.000006 0.000013 0.000040 0.000078 0.000127 0.000190 0.000267 0.000358 0.000463 0.000579 0.000706 0.000839 0.000974 0.001107 0.001230 0.001335 0.001413 0.001456 0.001453 0.001393 0.001269 0.001072 0.000795 0.000435 -0.000010 -0.000538 -0.001143 -0.001816 -0.002544 -0.003311 -0.004097 -0.004880 -0.005638 -0.006345 -0.006978 -0.007516 -0.007940 -0.008235 -0.008392 -0.008405 -0.008276 -0.008010 -0.007618 -0.007114 -0.006516 -0.005843 -0.005117 -0.004361 -0.003596 -0.002843 -0.002124 -0.001454 -0.000850 -0.000320 0.000129 0.000493 0.000774 0.000975 0.001103 0.001167 0.001176 0.001140 0.001071 0.000978 0.000870 0.000755 0.000640 0.000528 0.000424 0.000328 0.000243 0.000169 0.000106 0.000053 0.000011 -0.000022 -0.000047 -0.000064 -0.000076 -0.000083 -0.000086 -0.000086 -0.000084 -0.000082 -0.000078 -0.000073 -0.000068 -0.000062 -0.000056 -0.000050 -0.000043 -0.000037 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000026 -0.000028 -0.000030 -0.000030 -0.000028 -0.000024 -0.000016 -0.000003 0.000016 0.000042 0.000077 0.000122 0.000178 0.000244 0.000320 0.000404 0.000496 0.000592 0.000689 0.000782 0.000868 0.000939 0.000989 0.001009 0.000993 0.000932 0.000820 0.000650 0.000416 0.000116 -0.000251 -0.000684 -0.001178 -0.001726 -0.002318 -0.002939 -0.003576 -0.004211 -0.004824 -0.005397 -0.005910 -0.006347 -0.006691 -0.006931 -0.007060 -0.007072 -0.006969 -0.006755 -0.006440 -0.006033 -0.005550 -0.005006 -0.004419 -0.003806 -0.003185 -0.002573 -0.001987 -0.001441 -0.000946 -0.000511 -0.000141 0.000162 0.000399 0.000572 0.000687 0.000751 0.000770 0.000754 0.000711 0.000649 0.000575 0.000496 0.000415 0.000338 0.000265 0.000199 0.000140 0.000088 0.000044 0.000007 -0.000022 -0.000044 -0.000060 -0.000071 -0.000077 -0.000080 -0.000080 -0.000079 -0.000076 -0.000072 -0.000068 -0.000064 -0.000059 -0.000054 -0.000048 -0.000043 -0.000037 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000026 -0.000028 -0.000029 -0.000029 -0.000027 -0.000022 -0.000015 -0.000002 0.000015 0.000039 0.000070 0.000109 0.000155 0.000209 0.000268 0.000333 0.000400 0.000467 0.000531 0.000588 0.000633 0.000661 0.000667 0.000643 0.000584 0.000484 0.000339 0.000143 -0.000104 -0.000403 -0.000755 -0.001154 -0.001595 -0.002069 -0.002568 -0.003077 -0.003585 -0.004075 -0.004533 -0.004944 -0.005294 -0.005570 -0.005764 -0.005868 -0.005879 -0.005798 -0.005629 -0.005379 -0.005055 -0.004670 -0.004236 -0.003767 -0.003276 -0.002778 -0.002287 -0.001816 -0.001375 -0.000975 -0.000621 -0.000318 -0.000068 0.000129 0.000277 0.000379 0.000440 0.000465 0.000463 0.000439 0.000401 0.000353 0.000300 0.000247 0.000195 0.000147 0.000103 0.000063 0.000029 -0.000001 -0.000025 -0.000044 -0.000059 -0.000069 -0.000074 -0.000077 -0.000077 -0.000075 -0.000071 -0.000068 -0.000064 -0.000060 -0.000056 -0.000051 -0.000046 -0.000042 -0.000037 -0.000032 -0.000028 -0.000023 -0.000020 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000026 -0.000027 -0.000028 -0.000028 -0.000026 -0.000022 -0.000015 -0.000004 0.000012 0.000032 0.000058 0.000089 0.000125 0.000166 0.000209 0.000254 0.000299 0.000341 0.000377 0.000404 0.000417 0.000412 0.000384 0.000328 0.000241 0.000118 -0.000043 -0.000244 -0.000486 -0.000768 -0.001087 -0.001438 -0.001815 -0.002210 -0.002613 -0.003014 -0.003401 -0.003763 -0.004087 -0.004364 -0.004583 -0.004737 -0.004820 -0.004831 -0.004769 -0.004637 -0.004441 -0.004187 -0.003885 -0.003543 -0.003172 -0.002784 -0.002390 -0.002000 -0.001626 -0.001274 -0.000954 -0.000669 -0.000424 -0.000220 -0.000056 0.000068 0.000157 0.000214 0.000243 0.000250 0.000240 0.000219 0.000190 0.000157 0.000124 0.000092 0.000061 0.000034 0.000009 -0.000013 -0.000032 -0.000047 -0.000059 -0.000067 -0.000073 -0.000075 -0.000074 -0.000072 -0.000069 -0.000065 -0.000060 -0.000056 -0.000052 -0.000048 -0.000044 -0.000040 -0.000036 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000024 -0.000026 -0.000027 -0.000028 -0.000028 -0.000027 -0.000023 -0.000017 -0.000008 0.000005 0.000021 0.000041 0.000064 0.000090 0.000119 0.000148 0.000176 0.000202 0.000223 0.000236 0.000239 0.000228 0.000198 0.000148 0.000073 -0.000030 -0.000162 -0.000324 -0.000518 -0.000742 -0.000995 -0.001271 -0.001567 -0.001876 -0.002191 -0.002504 -0.002806 -0.003088 -0.003341 -0.003557 -0.003728 -0.003849 -0.003915 -0.003925 -0.003878 -0.003778 -0.003627 -0.003431 -0.003196 -0.002931 -0.002642 -0.002339 -0.002031 -0.001726 -0.001431 -0.001154 -0.000900 -0.000673 -0.000477 -0.000311 -0.000177 -0.000073 0.000004 0.000056 0.000086 0.000099 0.000099 0.000089 0.000074 0.000056 0.000037 0.000019 0.000002 -0.000013 -0.000028 -0.000040 -0.000051 -0.000060 -0.000067 -0.000071 -0.000073 -0.000072 -0.000070 -0.000067 -0.000062 -0.000058 -0.000053 -0.000049 -0.000045 -0.000041 -0.000037 -0.000034 -0.000030 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000029 -0.000029 -0.000028 -0.000025 -0.000020 -0.000014 -0.000004 0.000007 0.000021 0.000037 0.000054 0.000072 0.000088 0.000103 0.000113 0.000118 0.000114 0.000099 0.000071 0.000026 -0.000038 -0.000123 -0.000230 -0.000360 -0.000514 -0.000691 -0.000889 -0.001105 -0.001335 -0.001574 -0.001817 -0.002058 -0.002291 -0.002508 -0.002703 -0.002869 -0.003001 -0.003095 -0.003147 -0.003156 -0.003122 -0.003046 -0.002932 -0.002783 -0.002604 -0.002400 -0.002178 -0.001945 -0.001707 -0.001470 -0.001241 -0.001025 -0.000826 -0.000647 -0.000491 -0.000358 -0.000249 -0.000162 -0.000097 -0.000051 -0.000021 -0.000005 0.000001 -0.000000 -0.000006 -0.000013 -0.000022 -0.000030 -0.000037 -0.000044 -0.000051 -0.000057 -0.000062 -0.000066 -0.000069 -0.000070 -0.000070 -0.000068 -0.000065 -0.000061 -0.000056 -0.000051 -0.000046 -0.000042 -0.000038 -0.000035 -0.000032 -0.000029 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000026 -0.000028 -0.000029 -0.000030 -0.000029 -0.000028 -0.000025 -0.000021 -0.000015 -0.000008 0.000001 0.000010 0.000019 0.000028 0.000035 0.000038 0.000037 0.000030 0.000014 -0.000013 -0.000053 -0.000106 -0.000176 -0.000262 -0.000366 -0.000487 -0.000625 -0.000779 -0.000945 -0.001123 -0.001306 -0.001492 -0.001676 -0.001853 -0.002018 -0.002166 -0.002293 -0.002394 -0.002465 -0.002506 -0.002514 -0.002490 -0.002434 -0.002349 -0.002237 -0.002102 -0.001948 -0.001780 -0.001602 -0.001420 -0.001239 -0.001063 -0.000896 -0.000742 -0.000602 -0.000479 -0.000373 -0.000285 -0.000213 -0.000158 -0.000118 -0.000090 -0.000072 -0.000063 -0.000058 -0.000058 -0.000058 -0.000060 -0.000061 -0.000062 -0.000063 -0.000064 -0.000065 -0.000067 -0.000068 -0.000068 -0.000067 -0.000066 -0.000063 -0.000059 -0.000054 -0.000049 -0.000045 -0.000040 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000030 -0.000031 -0.000032 -0.000032 -0.000031 -0.000029 -0.000026 -0.000023 -0.000019 -0.000015 -0.000012 -0.000011 -0.000011 -0.000016 -0.000025 -0.000041 -0.000065 -0.000099 -0.000144 -0.000200 -0.000270 -0.000351 -0.000446 -0.000553 -0.000672 -0.000799 -0.000934 -0.001074 -0.001215 -0.001354 -0.001487 -0.001611 -0.001723 -0.001818 -0.001894 -0.001948 -0.001979 -0.001986 -0.001969 -0.001929 -0.001866 -0.001783 -0.001683 -0.001568 -0.001442 -0.001309 -0.001172 -0.001035 -0.000901 -0.000773 -0.000655 -0.000546 -0.000450 -0.000366 -0.000296 -0.000237 -0.000191 -0.000156 -0.000131 -0.000113 -0.000102 -0.000094 -0.000089 -0.000086 -0.000082 -0.000079 -0.000076 -0.000073 -0.000070 -0.000068 -0.000067 -0.000066 -0.000064 -0.000062 -0.000060 -0.000056 -0.000052 -0.000048 -0.000043 -0.000039 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000031 -0.000033 -0.000035 -0.000036 -0.000037 -0.000037 -0.000037 -0.000037 -0.000037 -0.000037 -0.000039 -0.000042 -0.000048 -0.000058 -0.000074 -0.000095 -0.000124 -0.000161 -0.000207 -0.000262 -0.000326 -0.000399 -0.000482 -0.000572 -0.000669 -0.000771 -0.000876 -0.000982 -0.001086 -0.001186 -0.001279 -0.001362 -0.001433 -0.001489 -0.001530 -0.001553 -0.001559 -0.001547 -0.001517 -0.001472 -0.001411 -0.001338 -0.001253 -0.001160 -0.001061 -0.000959 -0.000857 -0.000756 -0.000660 -0.000569 -0.000486 -0.000412 -0.000346 -0.000290 -0.000243 -0.000204 -0.000175 -0.000152 -0.000135 -0.000123 -0.000113 -0.000106 -0.000100 -0.000094 -0.000087 -0.000081 -0.000076 -0.000071 -0.000067 -0.000064 -0.000062 -0.000059 -0.000057 -0.000053 -0.000050 -0.000046 -0.000041 -0.000037 -0.000033 -0.000029 -0.000026 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000026 -0.000028 -0.000030 -0.000033 -0.000035 -0.000037 -0.000040 -0.000042 -0.000044 -0.000046 -0.000049 -0.000051 -0.000055 -0.000060 -0.000067 -0.000077 -0.000091 -0.000110 -0.000134 -0.000165 -0.000201 -0.000245 -0.000295 -0.000352 -0.000415 -0.000483 -0.000556 -0.000633 -0.000711 -0.000790 -0.000868 -0.000942 -0.001010 -0.001072 -0.001124 -0.001165 -0.001195 -0.001212 -0.001216 -0.001208 -0.001187 -0.001154 -0.001110 -0.001057 -0.000996 -0.000928 -0.000856 -0.000780 -0.000704 -0.000630 -0.000557 -0.000489 -0.000426 -0.000368 -0.000317 -0.000273 -0.000235 -0.000204 -0.000179 -0.000159 -0.000143 -0.000131 -0.000121 -0.000112 -0.000105 -0.000097 -0.000089 -0.000082 -0.000075 -0.000069 -0.000064 -0.000060 -0.000056 -0.000053 -0.000050 -0.000047 -0.000043 -0.000040 -0.000036 -0.000032 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000021 -0.000023 -0.000026 -0.000028 -0.000031 -0.000034 -0.000037 -0.000040 -0.000043 -0.000046 -0.000050 -0.000054 -0.000058 -0.000063 -0.000069 -0.000076 -0.000086 -0.000098 -0.000115 -0.000135 -0.000160 -0.000190 -0.000224 -0.000263 -0.000307 -0.000354 -0.000406 -0.000460 -0.000517 -0.000575 -0.000634 -0.000691 -0.000746 -0.000796 -0.000841 -0.000879 -0.000909 -0.000930 -0.000942 -0.000945 -0.000939 -0.000923 -0.000900 -0.000869 -0.000831 -0.000787 -0.000738 -0.000686 -0.000631 -0.000576 -0.000521 -0.000467 -0.000416 -0.000368 -0.000325 -0.000285 -0.000250 -0.000220 -0.000195 -0.000173 -0.000156 -0.000142 -0.000130 -0.000120 -0.000111 -0.000103 -0.000095 -0.000086 -0.000078 -0.000071 -0.000064 -0.000059 -0.000054 -0.000050 -0.000047 -0.000044 -0.000041 -0.000038 -0.000034 -0.000031 -0.000027 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000023 -0.000026 -0.000028 -0.000031 -0.000034 -0.000038 -0.000042 -0.000046 -0.000050 -0.000055 -0.000060 -0.000065 -0.000071 -0.000079 -0.000088 -0.000099 -0.000113 -0.000130 -0.000151 -0.000175 -0.000202 -0.000232 -0.000266 -0.000301 -0.000340 -0.000380 -0.000422 -0.000465 -0.000508 -0.000550 -0.000590 -0.000627 -0.000659 -0.000686 -0.000707 -0.000722 -0.000730 -0.000731 -0.000726 -0.000715 -0.000699 -0.000677 -0.000650 -0.000619 -0.000585 -0.000548 -0.000509 -0.000469 -0.000429 -0.000390 -0.000352 -0.000316 -0.000283 -0.000252 -0.000225 -0.000201 -0.000180 -0.000162 -0.000147 -0.000134 -0.000124 -0.000114 -0.000105 -0.000097 -0.000089 -0.000081 -0.000073 -0.000065 -0.000059 -0.000053 -0.000048 -0.000044 -0.000041 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000031 -0.000035 -0.000039 -0.000043 -0.000048 -0.000053 -0.000058 -0.000064 -0.000070 -0.000077 -0.000086 -0.000096 -0.000108 -0.000123 -0.000140 -0.000159 -0.000181 -0.000204 -0.000229 -0.000256 -0.000284 -0.000314 -0.000344 -0.000376 -0.000407 -0.000438 -0.000467 -0.000494 -0.000517 -0.000536 -0.000550 -0.000560 -0.000564 -0.000565 -0.000560 -0.000552 -0.000540 -0.000525 -0.000507 -0.000486 -0.000462 -0.000436 -0.000409 -0.000381 -0.000352 -0.000324 -0.000296 -0.000269 -0.000244 -0.000221 -0.000199 -0.000180 -0.000163 -0.000148 -0.000135 -0.000124 -0.000114 -0.000105 -0.000097 -0.000089 -0.000081 -0.000073 -0.000066 -0.000058 -0.000052 -0.000047 -0.000042 -0.000039 -0.000036 -0.000033 -0.000030 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000028 -0.000031 -0.000035 -0.000039 -0.000044 -0.000049 -0.000054 -0.000060 -0.000066 -0.000073 -0.000081 -0.000090 -0.000100 -0.000113 -0.000127 -0.000143 -0.000160 -0.000178 -0.000197 -0.000217 -0.000238 -0.000260 -0.000282 -0.000305 -0.000327 -0.000350 -0.000370 -0.000389 -0.000405 -0.000418 -0.000428 -0.000433 -0.000436 -0.000435 -0.000431 -0.000425 -0.000417 -0.000406 -0.000394 -0.000380 -0.000364 -0.000347 -0.000329 -0.000309 -0.000289 -0.000268 -0.000248 -0.000228 -0.000209 -0.000191 -0.000174 -0.000159 -0.000145 -0.000132 -0.000121 -0.000111 -0.000103 -0.000095 -0.000087 -0.000080 -0.000072 -0.000065 -0.000058 -0.000051 -0.000046 -0.000041 -0.000037 -0.000033 -0.000031 -0.000028 -0.000026 -0.000024 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000024 -0.000027 -0.000031 -0.000035 -0.000040 -0.000045 -0.000050 -0.000055 -0.000061 -0.000067 -0.000074 -0.000082 -0.000091 -0.000102 -0.000114 -0.000127 -0.000141 -0.000155 -0.000170 -0.000185 -0.000200 -0.000215 -0.000231 -0.000248 -0.000264 -0.000280 -0.000295 -0.000308 -0.000319 -0.000327 -0.000332 -0.000335 -0.000336 -0.000334 -0.000331 -0.000326 -0.000320 -0.000314 -0.000306 -0.000297 -0.000287 -0.000276 -0.000264 -0.000251 -0.000237 -0.000222 -0.000207 -0.000193 -0.000178 -0.000164 -0.000151 -0.000139 -0.000127 -0.000117 -0.000107 -0.000099 -0.000091 -0.000084 -0.000077 -0.000070 -0.000064 -0.000057 -0.000051 -0.000045 -0.000040 -0.000035 -0.000032 -0.000029 -0.000026 -0.000024 -0.000022 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000035 -0.000039 -0.000044 -0.000049 -0.000054 -0.000060 -0.000066 -0.000073 -0.000082 -0.000091 -0.000101 -0.000112 -0.000123 -0.000134 -0.000146 -0.000157 -0.000168 -0.000179 -0.000191 -0.000202 -0.000214 -0.000225 -0.000235 -0.000244 -0.000251 -0.000256 -0.000258 -0.000259 -0.000258 -0.000256 -0.000253 -0.000250 -0.000246 -0.000242 -0.000237 -0.000232 -0.000226 -0.000220 -0.000212 -0.000203 -0.000194 -0.000184 -0.000173 -0.000163 -0.000151 -0.000140 -0.000130 -0.000120 -0.000110 -0.000101 -0.000093 -0.000086 -0.000080 -0.000073 -0.000067 -0.000061 -0.000055 -0.000050 -0.000044 -0.000039 -0.000034 -0.000030 -0.000027 -0.000025 -0.000022 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000017 -0.000019 -0.000023 -0.000026 -0.000030 -0.000034 -0.000038 -0.000043 -0.000047 -0.000052 -0.000058 -0.000064 -0.000071 -0.000079 -0.000088 -0.000097 -0.000106 -0.000115 -0.000124 -0.000133 -0.000141 -0.000149 -0.000158 -0.000166 -0.000174 -0.000182 -0.000189 -0.000194 -0.000198 -0.000200 -0.000201 -0.000200 -0.000199 -0.000196 -0.000194 -0.000191 -0.000189 -0.000186 -0.000184 -0.000182 -0.000179 -0.000175 -0.000171 -0.000165 -0.000159 -0.000153 -0.000145 -0.000137 -0.000128 -0.000119 -0.000111 -0.000102 -0.000094 -0.000087 -0.000081 -0.000074 -0.000069 -0.000063 -0.000058 -0.000053 -0.000048 -0.000043 -0.000038 -0.000033 -0.000029 -0.000026 -0.000023 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000029 -0.000033 -0.000036 -0.000040 -0.000045 -0.000050 -0.000055 -0.000061 -0.000068 -0.000076 -0.000083 -0.000091 -0.000098 -0.000105 -0.000112 -0.000118 -0.000124 -0.000131 -0.000136 -0.000142 -0.000147 -0.000151 -0.000155 -0.000157 -0.000157 -0.000156 -0.000155 -0.000153 -0.000151 -0.000148 -0.000147 -0.000145 -0.000144 -0.000143 -0.000142 -0.000141 -0.000140 -0.000137 -0.000135 -0.000131 -0.000126 -0.000121 -0.000115 -0.000108 -0.000101 -0.000094 -0.000087 -0.000080 -0.000074 -0.000069 -0.000064 -0.000059 -0.000054 -0.000050 -0.000045 -0.000041 -0.000036 -0.000032 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000031 -0.000034 -0.000038 -0.000042 -0.000046 -0.000052 -0.000058 -0.000064 -0.000070 -0.000076 -0.000082 -0.000088 -0.000093 -0.000098 -0.000103 -0.000108 -0.000112 -0.000116 -0.000119 -0.000122 -0.000123 -0.000124 -0.000123 -0.000122 -0.000120 -0.000118 -0.000116 -0.000114 -0.000113 -0.000112 -0.000112 -0.000112 -0.000112 -0.000112 -0.000111 -0.000111 -0.000109 -0.000107 -0.000104 -0.000100 -0.000096 -0.000090 -0.000084 -0.000078 -0.000073 -0.000067 -0.000062 -0.000058 -0.000054 -0.000050 -0.000046 -0.000042 -0.000038 -0.000035 -0.000031 -0.000027 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000031 -0.000034 -0.000038 -0.000043 -0.000048 -0.000053 -0.000058 -0.000063 -0.000068 -0.000073 -0.000077 -0.000082 -0.000085 -0.000089 -0.000092 -0.000095 -0.000097 -0.000098 -0.000098 -0.000098 -0.000097 -0.000095 -0.000093 -0.000091 -0.000090 -0.000088 -0.000087 -0.000087 -0.000087 -0.000088 -0.000088 -0.000089 -0.000089 -0.000089 -0.000089 -0.000088 -0.000086 -0.000083 -0.000079 -0.000075 -0.000070 -0.000065 -0.000060 -0.000056 -0.000052 -0.000048 -0.000045 -0.000041 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000031 -0.000035 -0.000039 -0.000043 -0.000047 -0.000052 -0.000056 -0.000060 -0.000064 -0.000067 -0.000070 -0.000073 -0.000075 -0.000077 -0.000078 -0.000078 -0.000078 -0.000077 -0.000076 -0.000075 -0.000073 -0.000071 -0.000070 -0.000069 -0.000068 -0.000068 -0.000069 -0.000069 -0.000070 -0.000071 -0.000071 -0.000072 -0.000072 -0.000072 -0.000070 -0.000068 -0.000065 -0.000062 -0.000058 -0.000053 -0.000049 -0.000046 -0.000042 -0.000039 -0.000037 -0.000034 -0.000032 -0.000029 -0.000027 -0.000024 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000031 -0.000035 -0.000038 -0.000042 -0.000045 -0.000048 -0.000052 -0.000054 -0.000057 -0.000059 -0.000061 -0.000062 -0.000062 -0.000062 -0.000062 -0.000061 -0.000060 -0.000059 -0.000057 -0.000056 -0.000055 -0.000054 -0.000054 -0.000054 -0.000055 -0.000055 -0.000056 -0.000056 -0.000057 -0.000058 -0.000058 -0.000058 -0.000057 -0.000056 -0.000053 -0.000050 -0.000047 -0.000043 -0.000040 -0.000037 -0.000034 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000031 -0.000033 -0.000036 -0.000039 -0.000041 -0.000044 -0.000046 -0.000047 -0.000049 -0.000049 -0.000050 -0.000049 -0.000049 -0.000048 -0.000047 -0.000046 -0.000045 -0.000044 -0.000044 -0.000043 -0.000043 -0.000043 -0.000044 -0.000044 -0.000045 -0.000045 -0.000046 -0.000047 -0.000047 -0.000047 -0.000046 -0.000045 -0.000043 -0.000040 -0.000037 -0.000035 -0.000032 -0.000029 -0.000027 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000033 -0.000034 -0.000036 -0.000037 -0.000038 -0.000039 -0.000039 -0.000038 -0.000038 -0.000037 -0.000037 -0.000036 -0.000035 -0.000035 -0.000035 -0.000035 -0.000035 -0.000035 -0.000035 -0.000036 -0.000036 -0.000036 -0.000037 -0.000037 -0.000038 -0.000037 -0.000037 -0.000036 -0.000034 -0.000032 -0.000029 -0.000027 -0.000025 -0.000023 -0.000022 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000029 -0.000028 -0.000028 -0.000028 -0.000028 -0.000028 -0.000028 -0.000028 -0.000029 -0.000029 -0.000029 -0.000029 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000028 -0.000026 -0.000025 -0.000023 -0.000021 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000023 -0.000023 -0.000023 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode1_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000023 -0.000023 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000032 -0.000032 -0.000033 -0.000033 -0.000033 -0.000033 -0.000032 -0.000032 -0.000032 -0.000031 -0.000031 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000029 -0.000030 -0.000032 -0.000034 -0.000035 -0.000036 -0.000038 -0.000039 -0.000040 -0.000041 -0.000042 -0.000043 -0.000043 -0.000043 -0.000044 -0.000044 -0.000043 -0.000043 -0.000043 -0.000042 -0.000042 -0.000041 -0.000040 -0.000039 -0.000038 -0.000037 -0.000036 -0.000034 -0.000033 -0.000031 -0.000030 -0.000028 -0.000026 -0.000025 -0.000023 -0.000021 -0.000020 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000023 -0.000025 -0.000027 -0.000029 -0.000031 -0.000034 -0.000036 -0.000038 -0.000040 -0.000042 -0.000044 -0.000046 -0.000048 -0.000050 -0.000051 -0.000053 -0.000054 -0.000055 -0.000056 -0.000057 -0.000058 -0.000058 -0.000058 -0.000058 -0.000057 -0.000057 -0.000056 -0.000055 -0.000055 -0.000053 -0.000052 -0.000051 -0.000049 -0.000047 -0.000046 -0.000044 -0.000042 -0.000040 -0.000037 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000018 -0.000016 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000030 -0.000033 -0.000036 -0.000038 -0.000041 -0.000044 -0.000047 -0.000050 -0.000053 -0.000056 -0.000058 -0.000061 -0.000063 -0.000065 -0.000068 -0.000069 -0.000071 -0.000073 -0.000074 -0.000075 -0.000076 -0.000076 -0.000076 -0.000076 -0.000075 -0.000075 -0.000074 -0.000073 -0.000072 -0.000070 -0.000068 -0.000067 -0.000064 -0.000062 -0.000060 -0.000057 -0.000055 -0.000052 -0.000049 -0.000047 -0.000044 -0.000041 -0.000038 -0.000035 -0.000033 -0.000030 -0.000028 -0.000026 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000040 -0.000043 -0.000047 -0.000050 -0.000054 -0.000058 -0.000062 -0.000065 -0.000069 -0.000073 -0.000076 -0.000079 -0.000082 -0.000085 -0.000088 -0.000090 -0.000092 -0.000094 -0.000096 -0.000097 -0.000098 -0.000099 -0.000099 -0.000099 -0.000098 -0.000097 -0.000096 -0.000095 -0.000093 -0.000091 -0.000089 -0.000087 -0.000084 -0.000081 -0.000078 -0.000075 -0.000072 -0.000068 -0.000065 -0.000061 -0.000057 -0.000054 -0.000050 -0.000047 -0.000043 -0.000040 -0.000037 -0.000034 -0.000031 -0.000028 -0.000026 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000032 -0.000035 -0.000039 -0.000043 -0.000047 -0.000052 -0.000056 -0.000061 -0.000066 -0.000070 -0.000075 -0.000080 -0.000085 -0.000089 -0.000094 -0.000098 -0.000102 -0.000106 -0.000110 -0.000113 -0.000116 -0.000119 -0.000122 -0.000124 -0.000125 -0.000127 -0.000127 -0.000127 -0.000127 -0.000126 -0.000125 -0.000124 -0.000122 -0.000120 -0.000117 -0.000114 -0.000111 -0.000108 -0.000105 -0.000101 -0.000097 -0.000093 -0.000089 -0.000084 -0.000080 -0.000075 -0.000070 -0.000066 -0.000061 -0.000057 -0.000052 -0.000048 -0.000045 -0.000041 -0.000037 -0.000034 -0.000030 -0.000027 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000041 -0.000046 -0.000051 -0.000056 -0.000062 -0.000067 -0.000073 -0.000078 -0.000084 -0.000090 -0.000096 -0.000102 -0.000108 -0.000114 -0.000120 -0.000125 -0.000130 -0.000135 -0.000140 -0.000144 -0.000148 -0.000152 -0.000155 -0.000158 -0.000160 -0.000161 -0.000162 -0.000163 -0.000162 -0.000161 -0.000160 -0.000158 -0.000156 -0.000153 -0.000149 -0.000146 -0.000142 -0.000138 -0.000134 -0.000129 -0.000124 -0.000119 -0.000114 -0.000108 -0.000103 -0.000097 -0.000091 -0.000085 -0.000079 -0.000074 -0.000068 -0.000063 -0.000058 -0.000053 -0.000048 -0.000044 -0.000040 -0.000036 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000038 -0.000043 -0.000048 -0.000054 -0.000060 -0.000066 -0.000073 -0.000079 -0.000086 -0.000093 -0.000100 -0.000108 -0.000115 -0.000123 -0.000130 -0.000137 -0.000145 -0.000152 -0.000158 -0.000165 -0.000171 -0.000177 -0.000182 -0.000187 -0.000192 -0.000195 -0.000199 -0.000201 -0.000203 -0.000205 -0.000205 -0.000205 -0.000204 -0.000202 -0.000199 -0.000196 -0.000193 -0.000189 -0.000184 -0.000180 -0.000175 -0.000169 -0.000164 -0.000158 -0.000152 -0.000145 -0.000138 -0.000131 -0.000124 -0.000117 -0.000109 -0.000102 -0.000095 -0.000088 -0.000081 -0.000075 -0.000069 -0.000063 -0.000057 -0.000051 -0.000046 -0.000041 -0.000037 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000025 -0.000028 -0.000033 -0.000038 -0.000043 -0.000049 -0.000055 -0.000062 -0.000069 -0.000077 -0.000084 -0.000093 -0.000101 -0.000109 -0.000118 -0.000127 -0.000136 -0.000145 -0.000154 -0.000164 -0.000173 -0.000182 -0.000190 -0.000199 -0.000207 -0.000214 -0.000221 -0.000228 -0.000234 -0.000240 -0.000244 -0.000248 -0.000252 -0.000254 -0.000256 -0.000256 -0.000256 -0.000255 -0.000253 -0.000250 -0.000246 -0.000241 -0.000236 -0.000231 -0.000225 -0.000219 -0.000212 -0.000206 -0.000198 -0.000191 -0.000183 -0.000175 -0.000166 -0.000157 -0.000148 -0.000139 -0.000130 -0.000121 -0.000112 -0.000104 -0.000096 -0.000088 -0.000080 -0.000073 -0.000066 -0.000060 -0.000053 -0.000048 -0.000042 -0.000037 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000048 -0.000055 -0.000062 -0.000070 -0.000079 -0.000088 -0.000097 -0.000107 -0.000117 -0.000127 -0.000138 -0.000148 -0.000159 -0.000170 -0.000181 -0.000193 -0.000204 -0.000215 -0.000226 -0.000236 -0.000247 -0.000257 -0.000266 -0.000275 -0.000283 -0.000290 -0.000296 -0.000302 -0.000307 -0.000311 -0.000314 -0.000316 -0.000317 -0.000317 -0.000315 -0.000313 -0.000309 -0.000305 -0.000299 -0.000293 -0.000287 -0.000279 -0.000272 -0.000264 -0.000256 -0.000247 -0.000238 -0.000228 -0.000218 -0.000208 -0.000197 -0.000186 -0.000175 -0.000164 -0.000153 -0.000142 -0.000131 -0.000121 -0.000111 -0.000102 -0.000093 -0.000084 -0.000076 -0.000068 -0.000061 -0.000054 -0.000047 -0.000042 -0.000036 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000041 -0.000047 -0.000054 -0.000062 -0.000070 -0.000079 -0.000089 -0.000099 -0.000110 -0.000122 -0.000134 -0.000146 -0.000159 -0.000172 -0.000185 -0.000198 -0.000211 -0.000225 -0.000238 -0.000252 -0.000265 -0.000278 -0.000291 -0.000303 -0.000315 -0.000327 -0.000337 -0.000347 -0.000356 -0.000363 -0.000370 -0.000376 -0.000381 -0.000385 -0.000387 -0.000389 -0.000388 -0.000387 -0.000384 -0.000380 -0.000374 -0.000368 -0.000361 -0.000353 -0.000344 -0.000335 -0.000325 -0.000315 -0.000305 -0.000294 -0.000282 -0.000270 -0.000258 -0.000245 -0.000231 -0.000218 -0.000204 -0.000191 -0.000177 -0.000164 -0.000152 -0.000140 -0.000128 -0.000117 -0.000107 -0.000096 -0.000087 -0.000077 -0.000069 -0.000061 -0.000053 -0.000046 -0.000040 -0.000035 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000022 -0.000025 -0.000030 -0.000034 -0.000040 -0.000046 -0.000053 -0.000060 -0.000069 -0.000078 -0.000088 -0.000100 -0.000112 -0.000124 -0.000138 -0.000152 -0.000166 -0.000181 -0.000196 -0.000212 -0.000228 -0.000243 -0.000259 -0.000275 -0.000292 -0.000308 -0.000324 -0.000339 -0.000355 -0.000370 -0.000384 -0.000397 -0.000410 -0.000421 -0.000432 -0.000441 -0.000449 -0.000457 -0.000462 -0.000467 -0.000470 -0.000472 -0.000472 -0.000470 -0.000467 -0.000462 -0.000456 -0.000448 -0.000440 -0.000430 -0.000420 -0.000409 -0.000397 -0.000385 -0.000372 -0.000359 -0.000345 -0.000331 -0.000316 -0.000301 -0.000285 -0.000268 -0.000252 -0.000236 -0.000220 -0.000204 -0.000189 -0.000174 -0.000160 -0.000147 -0.000134 -0.000121 -0.000109 -0.000097 -0.000087 -0.000076 -0.000067 -0.000059 -0.000051 -0.000044 -0.000038 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000028 -0.000032 -0.000038 -0.000044 -0.000051 -0.000058 -0.000067 -0.000076 -0.000087 -0.000098 -0.000111 -0.000124 -0.000139 -0.000154 -0.000170 -0.000187 -0.000205 -0.000223 -0.000241 -0.000259 -0.000278 -0.000297 -0.000316 -0.000335 -0.000354 -0.000373 -0.000392 -0.000410 -0.000428 -0.000446 -0.000463 -0.000479 -0.000494 -0.000507 -0.000520 -0.000531 -0.000540 -0.000549 -0.000556 -0.000561 -0.000565 -0.000567 -0.000567 -0.000566 -0.000562 -0.000557 -0.000550 -0.000541 -0.000531 -0.000520 -0.000508 -0.000494 -0.000480 -0.000466 -0.000451 -0.000435 -0.000419 -0.000402 -0.000384 -0.000366 -0.000347 -0.000328 -0.000308 -0.000289 -0.000270 -0.000251 -0.000233 -0.000215 -0.000198 -0.000182 -0.000166 -0.000150 -0.000136 -0.000122 -0.000108 -0.000096 -0.000084 -0.000074 -0.000064 -0.000056 -0.000048 -0.000042 -0.000036 -0.000030 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000048 -0.000055 -0.000064 -0.000073 -0.000084 -0.000096 -0.000108 -0.000122 -0.000138 -0.000154 -0.000171 -0.000190 -0.000209 -0.000229 -0.000250 -0.000271 -0.000292 -0.000314 -0.000336 -0.000359 -0.000381 -0.000403 -0.000426 -0.000448 -0.000470 -0.000492 -0.000513 -0.000533 -0.000553 -0.000572 -0.000589 -0.000605 -0.000619 -0.000632 -0.000643 -0.000653 -0.000661 -0.000668 -0.000673 -0.000676 -0.000676 -0.000675 -0.000671 -0.000665 -0.000657 -0.000648 -0.000636 -0.000623 -0.000608 -0.000593 -0.000576 -0.000559 -0.000541 -0.000522 -0.000503 -0.000483 -0.000462 -0.000441 -0.000419 -0.000396 -0.000373 -0.000350 -0.000328 -0.000305 -0.000284 -0.000263 -0.000242 -0.000223 -0.000204 -0.000185 -0.000167 -0.000150 -0.000134 -0.000119 -0.000105 -0.000092 -0.000081 -0.000070 -0.000061 -0.000053 -0.000045 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000037 -0.000044 -0.000051 -0.000060 -0.000069 -0.000080 -0.000092 -0.000105 -0.000119 -0.000134 -0.000151 -0.000170 -0.000189 -0.000210 -0.000231 -0.000254 -0.000278 -0.000302 -0.000327 -0.000352 -0.000378 -0.000404 -0.000429 -0.000455 -0.000481 -0.000507 -0.000533 -0.000559 -0.000584 -0.000608 -0.000632 -0.000655 -0.000676 -0.000697 -0.000715 -0.000731 -0.000746 -0.000759 -0.000771 -0.000780 -0.000788 -0.000794 -0.000798 -0.000799 -0.000798 -0.000794 -0.000787 -0.000779 -0.000768 -0.000754 -0.000739 -0.000722 -0.000704 -0.000685 -0.000664 -0.000643 -0.000621 -0.000599 -0.000575 -0.000551 -0.000526 -0.000501 -0.000474 -0.000448 -0.000421 -0.000394 -0.000368 -0.000343 -0.000318 -0.000294 -0.000271 -0.000248 -0.000226 -0.000205 -0.000184 -0.000165 -0.000146 -0.000130 -0.000114 -0.000100 -0.000088 -0.000076 -0.000066 -0.000057 -0.000048 -0.000041 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000040 -0.000047 -0.000055 -0.000064 -0.000074 -0.000086 -0.000099 -0.000113 -0.000129 -0.000146 -0.000165 -0.000185 -0.000207 -0.000230 -0.000254 -0.000280 -0.000306 -0.000334 -0.000362 -0.000391 -0.000420 -0.000450 -0.000480 -0.000510 -0.000540 -0.000570 -0.000600 -0.000629 -0.000659 -0.000687 -0.000716 -0.000743 -0.000769 -0.000794 -0.000816 -0.000837 -0.000856 -0.000873 -0.000888 -0.000901 -0.000913 -0.000922 -0.000929 -0.000933 -0.000935 -0.000934 -0.000930 -0.000923 -0.000914 -0.000901 -0.000886 -0.000869 -0.000850 -0.000829 -0.000806 -0.000783 -0.000758 -0.000733 -0.000707 -0.000680 -0.000652 -0.000623 -0.000593 -0.000563 -0.000532 -0.000501 -0.000470 -0.000440 -0.000410 -0.000381 -0.000353 -0.000326 -0.000299 -0.000273 -0.000248 -0.000224 -0.000201 -0.000179 -0.000159 -0.000140 -0.000124 -0.000108 -0.000094 -0.000082 -0.000071 -0.000061 -0.000051 -0.000044 -0.000037 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000049 -0.000058 -0.000068 -0.000079 -0.000092 -0.000106 -0.000122 -0.000139 -0.000158 -0.000179 -0.000201 -0.000225 -0.000250 -0.000277 -0.000306 -0.000335 -0.000366 -0.000398 -0.000430 -0.000464 -0.000497 -0.000531 -0.000566 -0.000600 -0.000635 -0.000669 -0.000703 -0.000737 -0.000770 -0.000803 -0.000835 -0.000866 -0.000895 -0.000923 -0.000949 -0.000972 -0.000994 -0.001013 -0.001030 -0.001045 -0.001058 -0.001069 -0.001077 -0.001083 -0.001085 -0.001084 -0.001080 -0.001073 -0.001063 -0.001049 -0.001032 -0.001013 -0.000991 -0.000967 -0.000941 -0.000914 -0.000886 -0.000857 -0.000827 -0.000796 -0.000764 -0.000731 -0.000697 -0.000662 -0.000626 -0.000591 -0.000555 -0.000521 -0.000486 -0.000453 -0.000420 -0.000388 -0.000357 -0.000327 -0.000297 -0.000269 -0.000242 -0.000217 -0.000193 -0.000171 -0.000151 -0.000133 -0.000116 -0.000101 -0.000088 -0.000075 -0.000064 -0.000055 -0.000046 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000037 -0.000044 -0.000052 -0.000061 -0.000072 -0.000084 -0.000098 -0.000113 -0.000130 -0.000149 -0.000169 -0.000192 -0.000216 -0.000242 -0.000270 -0.000300 -0.000331 -0.000364 -0.000398 -0.000433 -0.000470 -0.000507 -0.000545 -0.000583 -0.000622 -0.000661 -0.000700 -0.000740 -0.000779 -0.000818 -0.000856 -0.000894 -0.000930 -0.000966 -0.001001 -0.001034 -0.001065 -0.001094 -0.001120 -0.001144 -0.001166 -0.001185 -0.001202 -0.001217 -0.001229 -0.001239 -0.001245 -0.001248 -0.001248 -0.001244 -0.001236 -0.001225 -0.001210 -0.001191 -0.001170 -0.001145 -0.001118 -0.001090 -0.001059 -0.001027 -0.000994 -0.000960 -0.000924 -0.000888 -0.000850 -0.000811 -0.000772 -0.000731 -0.000691 -0.000651 -0.000611 -0.000572 -0.000533 -0.000496 -0.000459 -0.000423 -0.000388 -0.000354 -0.000321 -0.000290 -0.000260 -0.000233 -0.000207 -0.000184 -0.000162 -0.000142 -0.000124 -0.000108 -0.000093 -0.000080 -0.000068 -0.000058 -0.000048 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000022 -0.000026 -0.000032 -0.000038 -0.000045 -0.000054 -0.000064 -0.000075 -0.000088 -0.000103 -0.000119 -0.000137 -0.000158 -0.000180 -0.000204 -0.000231 -0.000259 -0.000290 -0.000322 -0.000356 -0.000392 -0.000430 -0.000469 -0.000509 -0.000550 -0.000592 -0.000634 -0.000678 -0.000722 -0.000766 -0.000811 -0.000855 -0.000899 -0.000943 -0.000986 -0.001028 -0.001070 -0.001110 -0.001148 -0.001185 -0.001219 -0.001251 -0.001280 -0.001306 -0.001331 -0.001352 -0.001371 -0.001388 -0.001402 -0.001413 -0.001420 -0.001424 -0.001424 -0.001420 -0.001412 -0.001399 -0.001383 -0.001363 -0.001339 -0.001312 -0.001282 -0.001250 -0.001216 -0.001180 -0.001143 -0.001105 -0.001065 -0.001023 -0.000981 -0.000937 -0.000892 -0.000847 -0.000801 -0.000756 -0.000711 -0.000666 -0.000622 -0.000580 -0.000538 -0.000497 -0.000457 -0.000418 -0.000380 -0.000344 -0.000310 -0.000278 -0.000249 -0.000221 -0.000196 -0.000173 -0.000151 -0.000132 -0.000114 -0.000098 -0.000084 -0.000072 -0.000060 -0.000051 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000047 -0.000056 -0.000066 -0.000079 -0.000092 -0.000108 -0.000125 -0.000145 -0.000166 -0.000190 -0.000216 -0.000244 -0.000275 -0.000308 -0.000343 -0.000380 -0.000419 -0.000460 -0.000503 -0.000546 -0.000591 -0.000638 -0.000685 -0.000733 -0.000781 -0.000831 -0.000881 -0.000931 -0.000980 -0.001030 -0.001079 -0.001127 -0.001175 -0.001221 -0.001265 -0.001307 -0.001347 -0.001385 -0.001420 -0.001451 -0.001481 -0.001507 -0.001531 -0.001552 -0.001570 -0.001586 -0.001598 -0.001607 -0.001611 -0.001611 -0.001607 -0.001598 -0.001585 -0.001568 -0.001546 -0.001520 -0.001491 -0.001458 -0.001423 -0.001385 -0.001345 -0.001304 -0.001261 -0.001216 -0.001170 -0.001123 -0.001074 -0.001024 -0.000973 -0.000922 -0.000871 -0.000820 -0.000770 -0.000721 -0.000672 -0.000625 -0.000578 -0.000533 -0.000489 -0.000446 -0.000405 -0.000366 -0.000330 -0.000296 -0.000264 -0.000235 -0.000208 -0.000183 -0.000160 -0.000139 -0.000120 -0.000103 -0.000088 -0.000075 -0.000063 -0.000053 -0.000044 -0.000037 -0.000030 -0.000025 -0.000020 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000057 -0.000068 -0.000081 -0.000096 -0.000112 -0.000130 -0.000151 -0.000174 -0.000199 -0.000227 -0.000257 -0.000290 -0.000325 -0.000363 -0.000403 -0.000445 -0.000489 -0.000535 -0.000583 -0.000632 -0.000682 -0.000733 -0.000786 -0.000839 -0.000894 -0.000949 -0.001004 -0.001060 -0.001116 -0.001171 -0.001226 -0.001279 -0.001332 -0.001382 -0.001431 -0.001477 -0.001521 -0.001561 -0.001599 -0.001634 -0.001665 -0.001694 -0.001720 -0.001743 -0.001763 -0.001780 -0.001794 -0.001803 -0.001808 -0.001809 -0.001804 -0.001795 -0.001781 -0.001762 -0.001739 -0.001711 -0.001680 -0.001644 -0.001606 -0.001564 -0.001521 -0.001475 -0.001428 -0.001379 -0.001328 -0.001275 -0.001221 -0.001166 -0.001109 -0.001053 -0.000996 -0.000939 -0.000883 -0.000828 -0.000774 -0.000720 -0.000668 -0.000617 -0.000567 -0.000519 -0.000473 -0.000429 -0.000388 -0.000349 -0.000313 -0.000280 -0.000248 -0.000219 -0.000193 -0.000168 -0.000146 -0.000126 -0.000108 -0.000092 -0.000078 -0.000065 -0.000055 -0.000046 -0.000038 -0.000031 -0.000025 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000058 -0.000070 -0.000083 -0.000098 -0.000115 -0.000135 -0.000156 -0.000180 -0.000207 -0.000236 -0.000268 -0.000303 -0.000341 -0.000381 -0.000424 -0.000469 -0.000516 -0.000566 -0.000617 -0.000670 -0.000724 -0.000780 -0.000837 -0.000895 -0.000954 -0.001014 -0.001075 -0.001137 -0.001198 -0.001260 -0.001321 -0.001382 -0.001441 -0.001499 -0.001554 -0.001607 -0.001657 -0.001704 -0.001748 -0.001788 -0.001825 -0.001859 -0.001890 -0.001918 -0.001943 -0.001965 -0.001983 -0.001998 -0.002008 -0.002013 -0.002014 -0.002010 -0.002000 -0.001985 -0.001965 -0.001941 -0.001911 -0.001877 -0.001839 -0.001798 -0.001753 -0.001706 -0.001656 -0.001605 -0.001551 -0.001495 -0.001438 -0.001378 -0.001317 -0.001256 -0.001193 -0.001130 -0.001068 -0.001006 -0.000944 -0.000884 -0.000824 -0.000766 -0.000709 -0.000653 -0.000600 -0.000548 -0.000499 -0.000453 -0.000409 -0.000368 -0.000330 -0.000294 -0.000261 -0.000230 -0.000201 -0.000175 -0.000152 -0.000131 -0.000112 -0.000095 -0.000080 -0.000067 -0.000056 -0.000047 -0.000038 -0.000031 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000071 -0.000084 -0.000100 -0.000118 -0.000138 -0.000161 -0.000186 -0.000214 -0.000245 -0.000278 -0.000315 -0.000355 -0.000397 -0.000442 -0.000490 -0.000541 -0.000594 -0.000649 -0.000705 -0.000764 -0.000824 -0.000885 -0.000948 -0.001012 -0.001077 -0.001143 -0.001210 -0.001277 -0.001345 -0.001413 -0.001480 -0.001547 -0.001611 -0.001674 -0.001734 -0.001791 -0.001845 -0.001895 -0.001942 -0.001985 -0.002025 -0.002061 -0.002094 -0.002123 -0.002150 -0.002173 -0.002192 -0.002208 -0.002219 -0.002224 -0.002225 -0.002221 -0.002211 -0.002195 -0.002175 -0.002149 -0.002118 -0.002082 -0.002041 -0.001997 -0.001949 -0.001899 -0.001845 -0.001790 -0.001732 -0.001672 -0.001609 -0.001545 -0.001479 -0.001411 -0.001343 -0.001274 -0.001206 -0.001137 -0.001069 -0.001002 -0.000936 -0.000872 -0.000808 -0.000747 -0.000688 -0.000631 -0.000576 -0.000524 -0.000475 -0.000429 -0.000386 -0.000345 -0.000307 -0.000272 -0.000239 -0.000209 -0.000182 -0.000157 -0.000135 -0.000115 -0.000098 -0.000082 -0.000069 -0.000057 -0.000047 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000049 -0.000059 -0.000071 -0.000085 -0.000101 -0.000119 -0.000140 -0.000164 -0.000190 -0.000219 -0.000251 -0.000287 -0.000325 -0.000366 -0.000411 -0.000459 -0.000509 -0.000563 -0.000619 -0.000677 -0.000738 -0.000800 -0.000864 -0.000930 -0.000997 -0.001066 -0.001135 -0.001206 -0.001278 -0.001351 -0.001425 -0.001499 -0.001573 -0.001647 -0.001719 -0.001789 -0.001856 -0.001921 -0.001982 -0.002040 -0.002093 -0.002143 -0.002188 -0.002230 -0.002268 -0.002302 -0.002334 -0.002361 -0.002386 -0.002406 -0.002422 -0.002433 -0.002439 -0.002440 -0.002435 -0.002425 -0.002409 -0.002388 -0.002361 -0.002328 -0.002291 -0.002248 -0.002202 -0.002151 -0.002097 -0.002041 -0.001982 -0.001920 -0.001855 -0.001788 -0.001719 -0.001648 -0.001575 -0.001501 -0.001427 -0.001352 -0.001277 -0.001203 -0.001129 -0.001057 -0.000986 -0.000916 -0.000848 -0.000783 -0.000720 -0.000660 -0.000602 -0.000548 -0.000496 -0.000448 -0.000402 -0.000359 -0.000319 -0.000282 -0.000247 -0.000216 -0.000187 -0.000161 -0.000138 -0.000118 -0.000099 -0.000083 -0.000069 -0.000057 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000070 -0.000085 -0.000101 -0.000120 -0.000141 -0.000166 -0.000193 -0.000223 -0.000256 -0.000293 -0.000333 -0.000376 -0.000422 -0.000472 -0.000525 -0.000581 -0.000640 -0.000702 -0.000766 -0.000833 -0.000901 -0.000971 -0.001043 -0.001115 -0.001190 -0.001265 -0.001342 -0.001421 -0.001500 -0.001580 -0.001660 -0.001740 -0.001819 -0.001896 -0.001971 -0.002044 -0.002113 -0.002178 -0.002239 -0.002295 -0.002347 -0.002395 -0.002439 -0.002478 -0.002514 -0.002547 -0.002575 -0.002600 -0.002621 -0.002637 -0.002649 -0.002655 -0.002656 -0.002652 -0.002641 -0.002625 -0.002603 -0.002575 -0.002542 -0.002503 -0.002458 -0.002410 -0.002357 -0.002300 -0.002241 -0.002178 -0.002113 -0.002045 -0.001974 -0.001900 -0.001825 -0.001747 -0.001667 -0.001587 -0.001506 -0.001425 -0.001344 -0.001264 -0.001185 -0.001107 -0.001031 -0.000957 -0.000886 -0.000817 -0.000750 -0.000687 -0.000627 -0.000569 -0.000515 -0.000464 -0.000416 -0.000371 -0.000329 -0.000290 -0.000254 -0.000221 -0.000191 -0.000164 -0.000140 -0.000119 -0.000100 -0.000084 -0.000069 -0.000057 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000070 -0.000084 -0.000100 -0.000119 -0.000141 -0.000166 -0.000194 -0.000225 -0.000259 -0.000297 -0.000338 -0.000383 -0.000431 -0.000483 -0.000538 -0.000596 -0.000658 -0.000723 -0.000790 -0.000860 -0.000933 -0.001007 -0.001083 -0.001160 -0.001239 -0.001320 -0.001401 -0.001484 -0.001568 -0.001653 -0.001739 -0.001825 -0.001911 -0.001995 -0.002077 -0.002157 -0.002234 -0.002307 -0.002375 -0.002439 -0.002499 -0.002554 -0.002603 -0.002649 -0.002690 -0.002727 -0.002760 -0.002790 -0.002815 -0.002836 -0.002852 -0.002864 -0.002871 -0.002872 -0.002867 -0.002857 -0.002840 -0.002818 -0.002790 -0.002755 -0.002715 -0.002669 -0.002619 -0.002564 -0.002505 -0.002443 -0.002378 -0.002310 -0.002239 -0.002164 -0.002087 -0.002007 -0.001924 -0.001840 -0.001754 -0.001667 -0.001580 -0.001493 -0.001406 -0.001320 -0.001236 -0.001154 -0.001073 -0.000995 -0.000920 -0.000848 -0.000778 -0.000712 -0.000648 -0.000588 -0.000532 -0.000478 -0.000428 -0.000381 -0.000337 -0.000297 -0.000259 -0.000225 -0.000194 -0.000166 -0.000141 -0.000119 -0.000100 -0.000083 -0.000069 -0.000056 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000056 -0.000068 -0.000082 -0.000099 -0.000118 -0.000140 -0.000165 -0.000194 -0.000225 -0.000261 -0.000299 -0.000342 -0.000388 -0.000437 -0.000490 -0.000547 -0.000607 -0.000671 -0.000739 -0.000809 -0.000883 -0.000959 -0.001037 -0.001118 -0.001200 -0.001283 -0.001368 -0.001454 -0.001542 -0.001631 -0.001720 -0.001811 -0.001903 -0.001994 -0.002084 -0.002173 -0.002260 -0.002344 -0.002424 -0.002501 -0.002572 -0.002639 -0.002701 -0.002758 -0.002810 -0.002857 -0.002900 -0.002938 -0.002972 -0.003001 -0.003027 -0.003048 -0.003064 -0.003076 -0.003082 -0.003084 -0.003079 -0.003069 -0.003053 -0.003030 -0.003002 -0.002967 -0.002926 -0.002879 -0.002827 -0.002771 -0.002710 -0.002646 -0.002579 -0.002508 -0.002435 -0.002357 -0.002277 -0.002193 -0.002106 -0.002017 -0.001926 -0.001833 -0.001740 -0.001647 -0.001554 -0.001462 -0.001372 -0.001283 -0.001196 -0.001112 -0.001030 -0.000951 -0.000875 -0.000802 -0.000733 -0.000667 -0.000605 -0.000546 -0.000490 -0.000438 -0.000389 -0.000343 -0.000301 -0.000263 -0.000227 -0.000195 -0.000166 -0.000141 -0.000119 -0.000099 -0.000082 -0.000068 -0.000055 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000044 -0.000054 -0.000066 -0.000081 -0.000097 -0.000116 -0.000138 -0.000164 -0.000192 -0.000224 -0.000260 -0.000299 -0.000343 -0.000390 -0.000440 -0.000495 -0.000553 -0.000615 -0.000681 -0.000750 -0.000823 -0.000899 -0.000979 -0.001061 -0.001145 -0.001232 -0.001320 -0.001409 -0.001500 -0.001592 -0.001686 -0.001780 -0.001876 -0.001972 -0.002068 -0.002164 -0.002259 -0.002352 -0.002442 -0.002530 -0.002613 -0.002692 -0.002767 -0.002836 -0.002900 -0.002959 -0.003013 -0.003061 -0.003105 -0.003143 -0.003178 -0.003208 -0.003233 -0.003254 -0.003270 -0.003282 -0.003288 -0.003290 -0.003285 -0.003276 -0.003260 -0.003237 -0.003209 -0.003174 -0.003132 -0.003085 -0.003032 -0.002975 -0.002913 -0.002847 -0.002779 -0.002706 -0.002630 -0.002551 -0.002467 -0.002380 -0.002290 -0.002196 -0.002101 -0.002003 -0.001905 -0.001806 -0.001707 -0.001609 -0.001513 -0.001418 -0.001325 -0.001234 -0.001145 -0.001060 -0.000978 -0.000899 -0.000823 -0.000751 -0.000682 -0.000618 -0.000557 -0.000499 -0.000445 -0.000394 -0.000347 -0.000304 -0.000264 -0.000227 -0.000195 -0.000165 -0.000140 -0.000117 -0.000097 -0.000080 -0.000066 -0.000053 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000078 -0.000095 -0.000114 -0.000136 -0.000161 -0.000190 -0.000222 -0.000258 -0.000298 -0.000341 -0.000389 -0.000441 -0.000496 -0.000556 -0.000619 -0.000686 -0.000757 -0.000832 -0.000910 -0.000993 -0.001078 -0.001166 -0.001256 -0.001349 -0.001443 -0.001538 -0.001635 -0.001733 -0.001832 -0.001931 -0.002032 -0.002133 -0.002234 -0.002334 -0.002432 -0.002528 -0.002622 -0.002711 -0.002797 -0.002878 -0.002955 -0.003026 -0.003092 -0.003153 -0.003208 -0.003257 -0.003302 -0.003341 -0.003375 -0.003405 -0.003431 -0.003452 -0.003468 -0.003479 -0.003486 -0.003487 -0.003483 -0.003474 -0.003458 -0.003437 -0.003408 -0.003373 -0.003332 -0.003284 -0.003231 -0.003173 -0.003111 -0.003044 -0.002975 -0.002901 -0.002824 -0.002742 -0.002657 -0.002567 -0.002473 -0.002376 -0.002277 -0.002175 -0.002072 -0.001968 -0.001864 -0.001761 -0.001658 -0.001557 -0.001458 -0.001361 -0.001266 -0.001174 -0.001085 -0.000999 -0.000917 -0.000839 -0.000765 -0.000694 -0.000627 -0.000564 -0.000505 -0.000449 -0.000397 -0.000348 -0.000303 -0.000263 -0.000226 -0.000193 -0.000163 -0.000137 -0.000115 -0.000095 -0.000078 -0.000064 -0.000051 -0.000041 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000050 -0.000062 -0.000075 -0.000092 -0.000110 -0.000132 -0.000157 -0.000186 -0.000218 -0.000254 -0.000294 -0.000338 -0.000386 -0.000438 -0.000495 -0.000555 -0.000619 -0.000688 -0.000760 -0.000836 -0.000916 -0.001000 -0.001088 -0.001179 -0.001273 -0.001369 -0.001467 -0.001567 -0.001668 -0.001771 -0.001874 -0.001978 -0.002083 -0.002188 -0.002293 -0.002397 -0.002501 -0.002602 -0.002700 -0.002796 -0.002887 -0.002974 -0.003057 -0.003135 -0.003207 -0.003275 -0.003336 -0.003392 -0.003442 -0.003487 -0.003526 -0.003561 -0.003591 -0.003616 -0.003637 -0.003653 -0.003664 -0.003671 -0.003673 -0.003670 -0.003661 -0.003646 -0.003625 -0.003597 -0.003563 -0.003522 -0.003475 -0.003422 -0.003364 -0.003301 -0.003235 -0.003164 -0.003090 -0.003012 -0.002930 -0.002842 -0.002751 -0.002655 -0.002555 -0.002452 -0.002346 -0.002239 -0.002131 -0.002023 -0.001914 -0.001807 -0.001700 -0.001595 -0.001492 -0.001391 -0.001292 -0.001196 -0.001104 -0.001016 -0.000931 -0.000851 -0.000775 -0.000702 -0.000633 -0.000568 -0.000507 -0.000449 -0.000396 -0.000346 -0.000301 -0.000260 -0.000223 -0.000189 -0.000160 -0.000134 -0.000112 -0.000092 -0.000075 -0.000061 -0.000049 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000058 -0.000072 -0.000088 -0.000106 -0.000128 -0.000152 -0.000181 -0.000212 -0.000248 -0.000288 -0.000332 -0.000380 -0.000433 -0.000490 -0.000551 -0.000616 -0.000685 -0.000759 -0.000836 -0.000917 -0.001003 -0.001092 -0.001185 -0.001281 -0.001381 -0.001483 -0.001586 -0.001692 -0.001799 -0.001906 -0.002014 -0.002123 -0.002232 -0.002341 -0.002449 -0.002557 -0.002662 -0.002765 -0.002865 -0.002962 -0.003054 -0.003142 -0.003225 -0.003303 -0.003376 -0.003443 -0.003505 -0.003561 -0.003612 -0.003656 -0.003696 -0.003730 -0.003760 -0.003785 -0.003805 -0.003821 -0.003833 -0.003840 -0.003843 -0.003840 -0.003832 -0.003819 -0.003799 -0.003772 -0.003739 -0.003699 -0.003653 -0.003601 -0.003543 -0.003482 -0.003416 -0.003346 -0.003272 -0.003193 -0.003110 -0.003022 -0.002929 -0.002832 -0.002730 -0.002624 -0.002516 -0.002406 -0.002294 -0.002181 -0.002069 -0.001957 -0.001845 -0.001734 -0.001625 -0.001518 -0.001413 -0.001311 -0.001212 -0.001118 -0.001027 -0.000940 -0.000858 -0.000780 -0.000705 -0.000635 -0.000568 -0.000505 -0.000447 -0.000392 -0.000342 -0.000296 -0.000255 -0.000218 -0.000185 -0.000156 -0.000130 -0.000108 -0.000088 -0.000072 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000068 -0.000083 -0.000101 -0.000122 -0.000146 -0.000174 -0.000206 -0.000241 -0.000280 -0.000324 -0.000372 -0.000425 -0.000481 -0.000543 -0.000609 -0.000678 -0.000753 -0.000831 -0.000913 -0.001000 -0.001090 -0.001184 -0.001282 -0.001384 -0.001489 -0.001596 -0.001705 -0.001816 -0.001927 -0.002039 -0.002152 -0.002265 -0.002377 -0.002489 -0.002600 -0.002709 -0.002816 -0.002920 -0.003020 -0.003117 -0.003209 -0.003296 -0.003379 -0.003456 -0.003529 -0.003595 -0.003656 -0.003712 -0.003762 -0.003806 -0.003845 -0.003879 -0.003908 -0.003932 -0.003953 -0.003969 -0.003981 -0.003989 -0.003992 -0.003990 -0.003984 -0.003971 -0.003953 -0.003928 -0.003897 -0.003858 -0.003814 -0.003764 -0.003709 -0.003649 -0.003584 -0.003516 -0.003443 -0.003365 -0.003282 -0.003194 -0.003101 -0.003003 -0.002899 -0.002792 -0.002682 -0.002569 -0.002455 -0.002339 -0.002223 -0.002106 -0.001990 -0.001875 -0.001760 -0.001647 -0.001536 -0.001428 -0.001323 -0.001222 -0.001125 -0.001032 -0.000944 -0.000860 -0.000780 -0.000704 -0.000632 -0.000564 -0.000500 -0.000440 -0.000386 -0.000335 -0.000290 -0.000249 -0.000212 -0.000179 -0.000150 -0.000125 -0.000103 -0.000084 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000032 -0.000041 -0.000051 -0.000063 -0.000078 -0.000095 -0.000116 -0.000140 -0.000167 -0.000197 -0.000232 -0.000271 -0.000314 -0.000362 -0.000414 -0.000470 -0.000532 -0.000597 -0.000667 -0.000742 -0.000821 -0.000904 -0.000991 -0.001082 -0.001178 -0.001277 -0.001380 -0.001486 -0.001596 -0.001708 -0.001821 -0.001936 -0.002052 -0.002169 -0.002285 -0.002401 -0.002516 -0.002630 -0.002742 -0.002852 -0.002959 -0.003063 -0.003163 -0.003258 -0.003349 -0.003435 -0.003515 -0.003591 -0.003661 -0.003726 -0.003785 -0.003839 -0.003887 -0.003930 -0.003968 -0.004001 -0.004029 -0.004053 -0.004073 -0.004089 -0.004101 -0.004110 -0.004114 -0.004114 -0.004109 -0.004098 -0.004082 -0.004060 -0.004031 -0.003996 -0.003955 -0.003908 -0.003856 -0.003799 -0.003737 -0.003671 -0.003601 -0.003525 -0.003443 -0.003356 -0.003264 -0.003165 -0.003062 -0.002954 -0.002842 -0.002728 -0.002612 -0.002494 -0.002374 -0.002255 -0.002134 -0.002014 -0.001895 -0.001776 -0.001660 -0.001545 -0.001435 -0.001327 -0.001224 -0.001126 -0.001032 -0.000942 -0.000856 -0.000775 -0.000697 -0.000624 -0.000555 -0.000491 -0.000431 -0.000377 -0.000327 -0.000281 -0.000241 -0.000204 -0.000172 -0.000143 -0.000118 -0.000097 -0.000079 -0.000064 -0.000051 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000073 -0.000089 -0.000109 -0.000132 -0.000158 -0.000188 -0.000222 -0.000260 -0.000302 -0.000349 -0.000401 -0.000457 -0.000517 -0.000582 -0.000652 -0.000727 -0.000806 -0.000889 -0.000977 -0.001069 -0.001165 -0.001265 -0.001369 -0.001477 -0.001587 -0.001701 -0.001817 -0.001934 -0.002053 -0.002173 -0.002292 -0.002411 -0.002529 -0.002646 -0.002761 -0.002873 -0.002983 -0.003089 -0.003191 -0.003289 -0.003382 -0.003470 -0.003553 -0.003631 -0.003703 -0.003770 -0.003831 -0.003887 -0.003937 -0.003983 -0.004024 -0.004059 -0.004091 -0.004117 -0.004140 -0.004160 -0.004176 -0.004188 -0.004197 -0.004203 -0.004204 -0.004201 -0.004194 -0.004180 -0.004161 -0.004137 -0.004106 -0.004069 -0.004027 -0.003980 -0.003928 -0.003871 -0.003809 -0.003742 -0.003669 -0.003590 -0.003506 -0.003415 -0.003317 -0.003215 -0.003107 -0.002996 -0.002881 -0.002763 -0.002643 -0.002522 -0.002399 -0.002276 -0.002152 -0.002028 -0.001905 -0.001783 -0.001663 -0.001547 -0.001434 -0.001325 -0.001220 -0.001120 -0.001025 -0.000934 -0.000847 -0.000765 -0.000686 -0.000612 -0.000543 -0.000479 -0.000420 -0.000365 -0.000316 -0.000271 -0.000231 -0.000195 -0.000163 -0.000135 -0.000111 -0.000091 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000067 -0.000083 -0.000101 -0.000123 -0.000149 -0.000178 -0.000211 -0.000248 -0.000289 -0.000335 -0.000385 -0.000440 -0.000500 -0.000565 -0.000634 -0.000708 -0.000786 -0.000870 -0.000958 -0.001050 -0.001147 -0.001247 -0.001352 -0.001460 -0.001572 -0.001686 -0.001803 -0.001922 -0.002043 -0.002165 -0.002286 -0.002408 -0.002529 -0.002648 -0.002765 -0.002880 -0.002991 -0.003099 -0.003203 -0.003303 -0.003397 -0.003487 -0.003570 -0.003649 -0.003721 -0.003788 -0.003849 -0.003905 -0.003956 -0.004002 -0.004043 -0.004080 -0.004113 -0.004141 -0.004166 -0.004187 -0.004205 -0.004221 -0.004233 -0.004243 -0.004250 -0.004253 -0.004253 -0.004249 -0.004240 -0.004226 -0.004206 -0.004181 -0.004151 -0.004116 -0.004075 -0.004030 -0.003980 -0.003924 -0.003862 -0.003795 -0.003720 -0.003639 -0.003551 -0.003457 -0.003356 -0.003250 -0.003139 -0.003025 -0.002907 -0.002787 -0.002664 -0.002540 -0.002413 -0.002286 -0.002159 -0.002031 -0.001905 -0.001780 -0.001658 -0.001540 -0.001425 -0.001315 -0.001209 -0.001109 -0.001012 -0.000920 -0.000833 -0.000750 -0.000671 -0.000597 -0.000528 -0.000465 -0.000406 -0.000352 -0.000303 -0.000259 -0.000220 -0.000185 -0.000154 -0.000127 -0.000104 -0.000085 -0.000068 -0.000055 -0.000044 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000076 -0.000094 -0.000114 -0.000139 -0.000167 -0.000199 -0.000235 -0.000275 -0.000320 -0.000369 -0.000423 -0.000481 -0.000544 -0.000612 -0.000685 -0.000763 -0.000846 -0.000933 -0.001025 -0.001122 -0.001223 -0.001328 -0.001437 -0.001549 -0.001664 -0.001782 -0.001902 -0.002023 -0.002146 -0.002270 -0.002393 -0.002515 -0.002637 -0.002756 -0.002872 -0.002985 -0.003094 -0.003199 -0.003299 -0.003394 -0.003483 -0.003567 -0.003645 -0.003716 -0.003782 -0.003841 -0.003895 -0.003943 -0.003987 -0.004026 -0.004062 -0.004093 -0.004121 -0.004145 -0.004167 -0.004185 -0.004201 -0.004215 -0.004227 -0.004238 -0.004246 -0.004252 -0.004256 -0.004256 -0.004252 -0.004244 -0.004232 -0.004215 -0.004193 -0.004167 -0.004136 -0.004100 -0.004058 -0.004011 -0.003957 -0.003897 -0.003829 -0.003754 -0.003671 -0.003580 -0.003483 -0.003380 -0.003272 -0.003159 -0.003042 -0.002922 -0.002799 -0.002673 -0.002545 -0.002416 -0.002285 -0.002154 -0.002024 -0.001895 -0.001768 -0.001645 -0.001525 -0.001409 -0.001298 -0.001192 -0.001091 -0.000994 -0.000901 -0.000814 -0.000731 -0.000652 -0.000579 -0.000511 -0.000448 -0.000390 -0.000337 -0.000289 -0.000246 -0.000208 -0.000174 -0.000144 -0.000119 -0.000097 -0.000078 -0.000063 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000056 -0.000069 -0.000086 -0.000105 -0.000128 -0.000155 -0.000186 -0.000221 -0.000260 -0.000303 -0.000351 -0.000403 -0.000461 -0.000522 -0.000589 -0.000660 -0.000737 -0.000818 -0.000904 -0.000996 -0.001092 -0.001193 -0.001298 -0.001407 -0.001520 -0.001635 -0.001753 -0.001874 -0.001996 -0.002119 -0.002243 -0.002367 -0.002491 -0.002613 -0.002733 -0.002851 -0.002965 -0.003075 -0.003180 -0.003280 -0.003374 -0.003463 -0.003545 -0.003620 -0.003689 -0.003752 -0.003807 -0.003857 -0.003901 -0.003939 -0.003973 -0.004004 -0.004031 -0.004055 -0.004076 -0.004094 -0.004111 -0.004125 -0.004138 -0.004150 -0.004161 -0.004172 -0.004182 -0.004191 -0.004199 -0.004205 -0.004208 -0.004209 -0.004206 -0.004199 -0.004188 -0.004174 -0.004155 -0.004130 -0.004101 -0.004065 -0.004022 -0.003971 -0.003912 -0.003844 -0.003768 -0.003684 -0.003593 -0.003494 -0.003389 -0.003280 -0.003165 -0.003047 -0.002924 -0.002799 -0.002670 -0.002539 -0.002406 -0.002273 -0.002139 -0.002007 -0.001876 -0.001747 -0.001623 -0.001502 -0.001386 -0.001275 -0.001169 -0.001067 -0.000970 -0.000878 -0.000791 -0.000708 -0.000630 -0.000558 -0.000491 -0.000429 -0.000372 -0.000320 -0.000274 -0.000232 -0.000195 -0.000162 -0.000134 -0.000110 -0.000089 -0.000072 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000063 -0.000078 -0.000096 -0.000118 -0.000143 -0.000173 -0.000206 -0.000244 -0.000286 -0.000332 -0.000383 -0.000439 -0.000499 -0.000564 -0.000634 -0.000708 -0.000788 -0.000873 -0.000962 -0.001057 -0.001157 -0.001262 -0.001371 -0.001483 -0.001599 -0.001718 -0.001839 -0.001961 -0.002085 -0.002209 -0.002334 -0.002457 -0.002580 -0.002701 -0.002818 -0.002933 -0.003043 -0.003148 -0.003247 -0.003340 -0.003426 -0.003505 -0.003578 -0.003643 -0.003700 -0.003750 -0.003794 -0.003830 -0.003861 -0.003887 -0.003908 -0.003927 -0.003942 -0.003956 -0.003968 -0.003979 -0.003988 -0.003997 -0.004005 -0.004014 -0.004024 -0.004034 -0.004046 -0.004059 -0.004072 -0.004085 -0.004098 -0.004109 -0.004117 -0.004124 -0.004127 -0.004127 -0.004123 -0.004114 -0.004099 -0.004078 -0.004048 -0.004010 -0.003963 -0.003906 -0.003840 -0.003765 -0.003681 -0.003589 -0.003490 -0.003385 -0.003274 -0.003159 -0.003039 -0.002914 -0.002786 -0.002655 -0.002521 -0.002386 -0.002250 -0.002114 -0.001979 -0.001847 -0.001718 -0.001593 -0.001473 -0.001357 -0.001246 -0.001140 -0.001039 -0.000943 -0.000851 -0.000764 -0.000683 -0.000606 -0.000535 -0.000469 -0.000408 -0.000353 -0.000302 -0.000257 -0.000217 -0.000182 -0.000151 -0.000124 -0.000101 -0.000082 -0.000066 -0.000053 -0.000042 -0.000034 -0.000026 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000057 -0.000071 -0.000087 -0.000108 -0.000131 -0.000159 -0.000191 -0.000227 -0.000268 -0.000313 -0.000362 -0.000416 -0.000475 -0.000538 -0.000606 -0.000679 -0.000756 -0.000839 -0.000926 -0.001019 -0.001117 -0.001220 -0.001328 -0.001441 -0.001557 -0.001676 -0.001797 -0.001920 -0.002044 -0.002168 -0.002293 -0.002416 -0.002539 -0.002659 -0.002777 -0.002890 -0.003000 -0.003104 -0.003201 -0.003292 -0.003375 -0.003451 -0.003519 -0.003578 -0.003630 -0.003673 -0.003707 -0.003735 -0.003755 -0.003769 -0.003778 -0.003784 -0.003787 -0.003788 -0.003789 -0.003789 -0.003788 -0.003788 -0.003789 -0.003791 -0.003796 -0.003803 -0.003813 -0.003827 -0.003844 -0.003864 -0.003886 -0.003910 -0.003934 -0.003957 -0.003980 -0.004001 -0.004019 -0.004033 -0.004043 -0.004047 -0.004043 -0.004030 -0.004009 -0.003976 -0.003934 -0.003880 -0.003817 -0.003743 -0.003661 -0.003570 -0.003472 -0.003367 -0.003256 -0.003140 -0.003018 -0.002891 -0.002761 -0.002627 -0.002491 -0.002354 -0.002216 -0.002079 -0.001943 -0.001811 -0.001682 -0.001557 -0.001438 -0.001323 -0.001213 -0.001108 -0.001007 -0.000912 -0.000821 -0.000735 -0.000655 -0.000579 -0.000510 -0.000445 -0.000386 -0.000332 -0.000284 -0.000240 -0.000202 -0.000168 -0.000139 -0.000114 -0.000093 -0.000075 -0.000060 -0.000048 -0.000038 -0.000030 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000051 -0.000063 -0.000079 -0.000097 -0.000119 -0.000145 -0.000176 -0.000210 -0.000249 -0.000292 -0.000340 -0.000393 -0.000450 -0.000511 -0.000577 -0.000648 -0.000723 -0.000803 -0.000889 -0.000979 -0.001074 -0.001175 -0.001282 -0.001393 -0.001508 -0.001627 -0.001748 -0.001872 -0.001996 -0.002121 -0.002245 -0.002369 -0.002491 -0.002611 -0.002727 -0.002840 -0.002948 -0.003050 -0.003146 -0.003234 -0.003314 -0.003385 -0.003447 -0.003500 -0.003543 -0.003577 -0.003601 -0.003617 -0.003624 -0.003624 -0.003618 -0.003606 -0.003592 -0.003576 -0.003559 -0.003542 -0.003526 -0.003512 -0.003499 -0.003490 -0.003484 -0.003482 -0.003486 -0.003496 -0.003512 -0.003534 -0.003563 -0.003596 -0.003633 -0.003673 -0.003714 -0.003756 -0.003798 -0.003839 -0.003876 -0.003908 -0.003934 -0.003952 -0.003961 -0.003959 -0.003946 -0.003921 -0.003884 -0.003836 -0.003776 -0.003706 -0.003627 -0.003538 -0.003441 -0.003337 -0.003225 -0.003108 -0.002984 -0.002856 -0.002723 -0.002588 -0.002450 -0.002311 -0.002172 -0.002035 -0.001899 -0.001767 -0.001639 -0.001516 -0.001397 -0.001284 -0.001175 -0.001071 -0.000972 -0.000877 -0.000788 -0.000703 -0.000625 -0.000551 -0.000483 -0.000420 -0.000363 -0.000311 -0.000265 -0.000223 -0.000187 -0.000155 -0.000128 -0.000104 -0.000085 -0.000068 -0.000055 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000056 -0.000071 -0.000088 -0.000108 -0.000132 -0.000160 -0.000193 -0.000230 -0.000271 -0.000317 -0.000368 -0.000423 -0.000483 -0.000547 -0.000616 -0.000689 -0.000767 -0.000850 -0.000937 -0.001030 -0.001128 -0.001232 -0.001340 -0.001454 -0.001572 -0.001693 -0.001816 -0.001941 -0.002066 -0.002191 -0.002315 -0.002436 -0.002556 -0.002672 -0.002783 -0.002890 -0.002990 -0.003083 -0.003168 -0.003244 -0.003309 -0.003365 -0.003410 -0.003444 -0.003467 -0.003479 -0.003481 -0.003473 -0.003456 -0.003431 -0.003399 -0.003363 -0.003324 -0.003284 -0.003244 -0.003205 -0.003170 -0.003138 -0.003110 -0.003087 -0.003071 -0.003062 -0.003061 -0.003070 -0.003089 -0.003118 -0.003156 -0.003202 -0.003255 -0.003314 -0.003377 -0.003443 -0.003510 -0.003577 -0.003641 -0.003700 -0.003753 -0.003798 -0.003832 -0.003855 -0.003865 -0.003862 -0.003846 -0.003817 -0.003775 -0.003721 -0.003655 -0.003579 -0.003493 -0.003397 -0.003293 -0.003182 -0.003063 -0.002939 -0.002809 -0.002675 -0.002538 -0.002399 -0.002259 -0.002120 -0.001983 -0.001849 -0.001718 -0.001592 -0.001470 -0.001353 -0.001241 -0.001133 -0.001031 -0.000933 -0.000840 -0.000752 -0.000670 -0.000593 -0.000521 -0.000455 -0.000395 -0.000340 -0.000290 -0.000246 -0.000206 -0.000172 -0.000142 -0.000116 -0.000095 -0.000077 -0.000062 -0.000049 -0.000039 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000050 -0.000063 -0.000078 -0.000097 -0.000119 -0.000145 -0.000175 -0.000210 -0.000249 -0.000293 -0.000342 -0.000395 -0.000453 -0.000516 -0.000582 -0.000654 -0.000729 -0.000810 -0.000895 -0.000985 -0.001080 -0.001180 -0.001285 -0.001396 -0.001512 -0.001631 -0.001753 -0.001878 -0.002003 -0.002128 -0.002253 -0.002375 -0.002494 -0.002610 -0.002720 -0.002825 -0.002924 -0.003014 -0.003095 -0.003167 -0.003227 -0.003276 -0.003312 -0.003336 -0.003347 -0.003345 -0.003332 -0.003306 -0.003269 -0.003223 -0.003168 -0.003106 -0.003039 -0.002970 -0.002901 -0.002833 -0.002768 -0.002708 -0.002654 -0.002607 -0.002568 -0.002539 -0.002521 -0.002516 -0.002524 -0.002545 -0.002581 -0.002631 -0.002692 -0.002765 -0.002847 -0.002935 -0.003029 -0.003126 -0.003224 -0.003320 -0.003411 -0.003496 -0.003572 -0.003637 -0.003689 -0.003728 -0.003752 -0.003761 -0.003755 -0.003735 -0.003701 -0.003653 -0.003592 -0.003519 -0.003436 -0.003342 -0.003239 -0.003127 -0.003008 -0.002882 -0.002751 -0.002616 -0.002478 -0.002339 -0.002199 -0.002061 -0.001925 -0.001792 -0.001664 -0.001539 -0.001420 -0.001304 -0.001194 -0.001088 -0.000987 -0.000891 -0.000800 -0.000715 -0.000635 -0.000560 -0.000491 -0.000427 -0.000369 -0.000316 -0.000269 -0.000226 -0.000189 -0.000157 -0.000129 -0.000106 -0.000086 -0.000069 -0.000055 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000055 -0.000069 -0.000086 -0.000106 -0.000130 -0.000158 -0.000190 -0.000227 -0.000269 -0.000315 -0.000366 -0.000422 -0.000482 -0.000547 -0.000616 -0.000690 -0.000768 -0.000851 -0.000938 -0.001030 -0.001127 -0.001229 -0.001336 -0.001448 -0.001565 -0.001685 -0.001809 -0.001933 -0.002058 -0.002183 -0.002305 -0.002425 -0.002540 -0.002650 -0.002755 -0.002851 -0.002939 -0.003017 -0.003085 -0.003139 -0.003181 -0.003209 -0.003222 -0.003220 -0.003204 -0.003173 -0.003129 -0.003070 -0.003000 -0.002918 -0.002827 -0.002729 -0.002627 -0.002522 -0.002417 -0.002316 -0.002219 -0.002130 -0.002049 -0.001978 -0.001920 -0.001876 -0.001848 -0.001836 -0.001843 -0.001869 -0.001914 -0.001976 -0.002056 -0.002151 -0.002259 -0.002378 -0.002504 -0.002636 -0.002770 -0.002903 -0.003032 -0.003154 -0.003267 -0.003368 -0.003455 -0.003527 -0.003584 -0.003623 -0.003646 -0.003652 -0.003641 -0.003615 -0.003574 -0.003518 -0.003450 -0.003369 -0.003276 -0.003174 -0.003062 -0.002942 -0.002816 -0.002684 -0.002548 -0.002410 -0.002271 -0.002132 -0.001996 -0.001862 -0.001731 -0.001605 -0.001483 -0.001365 -0.001252 -0.001144 -0.001040 -0.000941 -0.000848 -0.000759 -0.000676 -0.000599 -0.000526 -0.000460 -0.000398 -0.000342 -0.000292 -0.000247 -0.000207 -0.000173 -0.000142 -0.000117 -0.000095 -0.000077 -0.000062 -0.000049 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000061 -0.000076 -0.000094 -0.000116 -0.000142 -0.000171 -0.000205 -0.000244 -0.000288 -0.000336 -0.000389 -0.000447 -0.000510 -0.000577 -0.000649 -0.000725 -0.000805 -0.000890 -0.000979 -0.001072 -0.001171 -0.001274 -0.001383 -0.001496 -0.001614 -0.001734 -0.001857 -0.001981 -0.002105 -0.002227 -0.002347 -0.002462 -0.002573 -0.002676 -0.002772 -0.002859 -0.002934 -0.002998 -0.003048 -0.003083 -0.003102 -0.003105 -0.003091 -0.003060 -0.003011 -0.002946 -0.002864 -0.002768 -0.002657 -0.002534 -0.002402 -0.002261 -0.002116 -0.001969 -0.001824 -0.001682 -0.001548 -0.001424 -0.001312 -0.001214 -0.001133 -0.001072 -0.001031 -0.001013 -0.001018 -0.001048 -0.001103 -0.001181 -0.001282 -0.001402 -0.001541 -0.001694 -0.001858 -0.002030 -0.002205 -0.002381 -0.002554 -0.002719 -0.002875 -0.003018 -0.003146 -0.003258 -0.003352 -0.003427 -0.003484 -0.003521 -0.003539 -0.003539 -0.003522 -0.003487 -0.003437 -0.003372 -0.003294 -0.003203 -0.003101 -0.002989 -0.002868 -0.002741 -0.002608 -0.002472 -0.002335 -0.002197 -0.002060 -0.001926 -0.001794 -0.001667 -0.001543 -0.001423 -0.001308 -0.001197 -0.001091 -0.000990 -0.000894 -0.000803 -0.000717 -0.000637 -0.000562 -0.000492 -0.000428 -0.000369 -0.000316 -0.000268 -0.000226 -0.000188 -0.000156 -0.000128 -0.000105 -0.000085 -0.000068 -0.000054 -0.000043 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000054 -0.000067 -0.000083 -0.000103 -0.000126 -0.000153 -0.000184 -0.000220 -0.000261 -0.000306 -0.000356 -0.000411 -0.000471 -0.000536 -0.000605 -0.000679 -0.000757 -0.000839 -0.000926 -0.001017 -0.001112 -0.001212 -0.001317 -0.001426 -0.001540 -0.001657 -0.001777 -0.001899 -0.002021 -0.002143 -0.002262 -0.002377 -0.002487 -0.002591 -0.002686 -0.002772 -0.002846 -0.002907 -0.002953 -0.002982 -0.002994 -0.002987 -0.002961 -0.002915 -0.002849 -0.002763 -0.002657 -0.002534 -0.002392 -0.002236 -0.002065 -0.001884 -0.001694 -0.001499 -0.001304 -0.001110 -0.000923 -0.000745 -0.000581 -0.000433 -0.000304 -0.000197 -0.000115 -0.000060 -0.000034 -0.000039 -0.000074 -0.000140 -0.000236 -0.000360 -0.000510 -0.000683 -0.000874 -0.001081 -0.001298 -0.001521 -0.001746 -0.001968 -0.002184 -0.002389 -0.002581 -0.002756 -0.002914 -0.003052 -0.003169 -0.003265 -0.003339 -0.003391 -0.003422 -0.003433 -0.003424 -0.003396 -0.003351 -0.003289 -0.003213 -0.003122 -0.003020 -0.002908 -0.002786 -0.002658 -0.002526 -0.002390 -0.002254 -0.002118 -0.001984 -0.001852 -0.001724 -0.001599 -0.001478 -0.001361 -0.001248 -0.001140 -0.001037 -0.000938 -0.000845 -0.000757 -0.000674 -0.000597 -0.000524 -0.000457 -0.000396 -0.000340 -0.000289 -0.000244 -0.000205 -0.000170 -0.000140 -0.000114 -0.000093 -0.000075 -0.000060 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000059 -0.000073 -0.000091 -0.000112 -0.000136 -0.000164 -0.000197 -0.000234 -0.000276 -0.000323 -0.000375 -0.000432 -0.000494 -0.000560 -0.000631 -0.000707 -0.000787 -0.000871 -0.000959 -0.001052 -0.001149 -0.001250 -0.001355 -0.001464 -0.001578 -0.001695 -0.001813 -0.001933 -0.002053 -0.002171 -0.002285 -0.002395 -0.002498 -0.002593 -0.002678 -0.002752 -0.002811 -0.002854 -0.002880 -0.002886 -0.002870 -0.002833 -0.002774 -0.002691 -0.002584 -0.002455 -0.002304 -0.002131 -0.001939 -0.001730 -0.001505 -0.001267 -0.001021 -0.000770 -0.000519 -0.000271 -0.000031 0.000196 0.000406 0.000596 0.000760 0.000896 0.001001 0.001072 0.001107 0.001104 0.001063 0.000984 0.000868 0.000717 0.000535 0.000324 0.000089 -0.000165 -0.000433 -0.000710 -0.000990 -0.001268 -0.001540 -0.001802 -0.002049 -0.002279 -0.002490 -0.002679 -0.002844 -0.002985 -0.003102 -0.003194 -0.003261 -0.003305 -0.003326 -0.003324 -0.003302 -0.003261 -0.003202 -0.003126 -0.003036 -0.002933 -0.002820 -0.002698 -0.002570 -0.002438 -0.002303 -0.002169 -0.002036 -0.001904 -0.001775 -0.001650 -0.001528 -0.001410 -0.001296 -0.001186 -0.001081 -0.000981 -0.000886 -0.000796 -0.000710 -0.000630 -0.000555 -0.000486 -0.000422 -0.000363 -0.000310 -0.000263 -0.000221 -0.000184 -0.000152 -0.000125 -0.000101 -0.000082 -0.000065 -0.000052 -0.000041 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000064 -0.000079 -0.000098 -0.000120 -0.000146 -0.000175 -0.000209 -0.000248 -0.000291 -0.000339 -0.000393 -0.000451 -0.000514 -0.000582 -0.000655 -0.000732 -0.000814 -0.000900 -0.000989 -0.001083 -0.001181 -0.001283 -0.001389 -0.001498 -0.001611 -0.001726 -0.001843 -0.001960 -0.002076 -0.002189 -0.002298 -0.002400 -0.002495 -0.002580 -0.002652 -0.002711 -0.002753 -0.002775 -0.002777 -0.002756 -0.002710 -0.002638 -0.002540 -0.002415 -0.002263 -0.002085 -0.001882 -0.001654 -0.001405 -0.001135 -0.000848 -0.000548 -0.000238 0.000077 0.000391 0.000701 0.000999 0.001282 0.001543 0.001778 0.001982 0.002152 0.002282 0.002371 0.002415 0.002414 0.002367 0.002274 0.002136 0.001957 0.001738 0.001485 0.001202 0.000895 0.000571 0.000235 -0.000106 -0.000448 -0.000783 -0.001108 -0.001419 -0.001711 -0.001981 -0.002227 -0.002448 -0.002641 -0.002807 -0.002944 -0.003054 -0.003136 -0.003191 -0.003221 -0.003226 -0.003209 -0.003170 -0.003112 -0.003036 -0.002945 -0.002840 -0.002726 -0.002604 -0.002476 -0.002345 -0.002213 -0.002081 -0.001951 -0.001822 -0.001697 -0.001574 -0.001455 -0.001340 -0.001229 -0.001123 -0.001021 -0.000924 -0.000832 -0.000745 -0.000662 -0.000585 -0.000514 -0.000447 -0.000386 -0.000331 -0.000281 -0.000237 -0.000198 -0.000164 -0.000135 -0.000110 -0.000089 -0.000071 -0.000056 -0.000044 -0.000035 -0.000027 -0.000020 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000043 -0.000055 -0.000069 -0.000086 -0.000105 -0.000128 -0.000155 -0.000186 -0.000221 -0.000261 -0.000305 -0.000354 -0.000408 -0.000468 -0.000532 -0.000602 -0.000676 -0.000755 -0.000838 -0.000925 -0.001016 -0.001111 -0.001209 -0.001311 -0.001417 -0.001526 -0.001638 -0.001751 -0.001865 -0.001979 -0.002090 -0.002197 -0.002299 -0.002393 -0.002477 -0.002549 -0.002607 -0.002648 -0.002670 -0.002669 -0.002643 -0.002591 -0.002510 -0.002399 -0.002257 -0.002085 -0.001882 -0.001650 -0.001388 -0.001099 -0.000785 -0.000449 -0.000093 0.000277 0.000658 0.001044 0.001428 0.001806 0.002170 0.002514 0.002832 0.003117 0.003366 0.003571 0.003730 0.003839 0.003895 0.003896 0.003842 0.003734 0.003572 0.003361 0.003103 0.002803 0.002468 0.002105 0.001719 0.001317 0.000908 0.000498 0.000092 -0.000304 -0.000685 -0.001046 -0.001384 -0.001695 -0.001978 -0.002230 -0.002451 -0.002640 -0.002797 -0.002923 -0.003018 -0.003083 -0.003120 -0.003130 -0.003115 -0.003077 -0.003018 -0.002941 -0.002848 -0.002742 -0.002627 -0.002505 -0.002379 -0.002250 -0.002120 -0.001991 -0.001864 -0.001738 -0.001616 -0.001497 -0.001381 -0.001270 -0.001162 -0.001059 -0.000961 -0.000867 -0.000777 -0.000693 -0.000614 -0.000540 -0.000471 -0.000408 -0.000351 -0.000299 -0.000253 -0.000212 -0.000176 -0.000145 -0.000118 -0.000096 -0.000077 -0.000061 -0.000048 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000059 -0.000074 -0.000092 -0.000112 -0.000136 -0.000164 -0.000196 -0.000232 -0.000272 -0.000317 -0.000368 -0.000423 -0.000483 -0.000548 -0.000619 -0.000694 -0.000774 -0.000858 -0.000946 -0.001038 -0.001133 -0.001232 -0.001335 -0.001440 -0.001549 -0.001659 -0.001770 -0.001880 -0.001989 -0.002095 -0.002195 -0.002288 -0.002372 -0.002444 -0.002502 -0.002543 -0.002564 -0.002562 -0.002535 -0.002478 -0.002390 -0.002270 -0.002115 -0.001925 -0.001701 -0.001441 -0.001148 -0.000822 -0.000465 -0.000080 0.000330 0.000761 0.001209 0.001667 0.002131 0.002592 0.003044 0.003480 0.003891 0.004271 0.004612 0.004908 0.005154 0.005344 0.005475 0.005544 0.005548 0.005487 0.005363 0.005176 0.004930 0.004630 0.004281 0.003890 0.003464 0.003011 0.002539 0.002056 0.001570 0.001086 0.000613 0.000155 -0.000283 -0.000695 -0.001079 -0.001431 -0.001749 -0.002032 -0.002279 -0.002490 -0.002666 -0.002805 -0.002911 -0.002983 -0.003025 -0.003037 -0.003021 -0.002982 -0.002921 -0.002841 -0.002747 -0.002640 -0.002525 -0.002404 -0.002279 -0.002153 -0.002026 -0.001900 -0.001775 -0.001653 -0.001534 -0.001419 -0.001307 -0.001198 -0.001094 -0.000994 -0.000899 -0.000808 -0.000722 -0.000641 -0.000565 -0.000494 -0.000429 -0.000370 -0.000316 -0.000268 -0.000225 -0.000187 -0.000155 -0.000126 -0.000103 -0.000082 -0.000066 -0.000052 -0.000041 -0.000032 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000050 -0.000063 -0.000079 -0.000097 -0.000119 -0.000144 -0.000172 -0.000205 -0.000242 -0.000283 -0.000328 -0.000379 -0.000435 -0.000496 -0.000562 -0.000633 -0.000709 -0.000789 -0.000874 -0.000962 -0.001055 -0.001151 -0.001250 -0.001353 -0.001457 -0.001564 -0.001672 -0.001781 -0.001888 -0.001991 -0.002091 -0.002183 -0.002266 -0.002338 -0.002396 -0.002437 -0.002459 -0.002458 -0.002430 -0.002372 -0.002281 -0.002154 -0.001990 -0.001787 -0.001544 -0.001262 -0.000940 -0.000580 -0.000184 0.000247 0.000709 0.001200 0.001713 0.002244 0.002787 0.003335 0.003879 0.004412 0.004925 0.005408 0.005855 0.006256 0.006604 0.006894 0.007118 0.007274 0.007357 0.007365 0.007298 0.007156 0.006943 0.006661 0.006316 0.005915 0.005464 0.004972 0.004447 0.003899 0.003337 0.002768 0.002201 0.001643 0.001100 0.000579 0.000085 -0.000378 -0.000806 -0.001197 -0.001549 -0.001861 -0.002132 -0.002362 -0.002551 -0.002702 -0.002814 -0.002890 -0.002933 -0.002944 -0.002926 -0.002883 -0.002820 -0.002738 -0.002642 -0.002536 -0.002421 -0.002302 -0.002179 -0.002055 -0.001931 -0.001808 -0.001687 -0.001568 -0.001452 -0.001340 -0.001231 -0.001126 -0.001025 -0.000929 -0.000836 -0.000749 -0.000666 -0.000588 -0.000516 -0.000449 -0.000388 -0.000332 -0.000282 -0.000238 -0.000198 -0.000164 -0.000135 -0.000109 -0.000088 -0.000070 -0.000056 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000025 -0.000033 -0.000042 -0.000053 -0.000067 -0.000083 -0.000102 -0.000125 -0.000150 -0.000180 -0.000213 -0.000250 -0.000292 -0.000338 -0.000389 -0.000445 -0.000506 -0.000573 -0.000644 -0.000720 -0.000801 -0.000885 -0.000974 -0.001067 -0.001163 -0.001262 -0.001364 -0.001468 -0.001573 -0.001679 -0.001784 -0.001886 -0.001984 -0.002076 -0.002159 -0.002231 -0.002290 -0.002332 -0.002355 -0.002355 -0.002328 -0.002271 -0.002180 -0.002051 -0.001882 -0.001670 -0.001414 -0.001114 -0.000769 -0.000380 0.000051 0.000524 0.001034 0.001580 0.002156 0.002758 0.003379 0.004012 0.004649 0.005282 0.005901 0.006496 0.007058 0.007575 0.008041 0.008445 0.008781 0.009043 0.009225 0.009324 0.009338 0.009265 0.009106 0.008866 0.008546 0.008155 0.007698 0.007183 0.006621 0.006021 0.005392 0.004745 0.004088 0.003432 0.002783 0.002149 0.001538 0.000956 0.000407 -0.000104 -0.000575 -0.001002 -0.001384 -0.001720 -0.002011 -0.002255 -0.002455 -0.002612 -0.002726 -0.002802 -0.002842 -0.002850 -0.002828 -0.002782 -0.002715 -0.002632 -0.002535 -0.002429 -0.002316 -0.002198 -0.002078 -0.001956 -0.001835 -0.001715 -0.001598 -0.001482 -0.001370 -0.001261 -0.001156 -0.001054 -0.000956 -0.000862 -0.000773 -0.000689 -0.000610 -0.000536 -0.000467 -0.000405 -0.000347 -0.000296 -0.000250 -0.000209 -0.000174 -0.000143 -0.000116 -0.000094 -0.000075 -0.000060 -0.000047 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000056 -0.000070 -0.000087 -0.000107 -0.000130 -0.000156 -0.000186 -0.000220 -0.000257 -0.000299 -0.000345 -0.000397 -0.000453 -0.000514 -0.000581 -0.000652 -0.000728 -0.000808 -0.000893 -0.000981 -0.001073 -0.001169 -0.001268 -0.001369 -0.001471 -0.001575 -0.001678 -0.001779 -0.001876 -0.001967 -0.002051 -0.002124 -0.002184 -0.002228 -0.002252 -0.002255 -0.002230 -0.002176 -0.002087 -0.001960 -0.001790 -0.001574 -0.001311 -0.000999 -0.000637 -0.000225 0.000235 0.000743 0.001297 0.001892 0.002526 0.003193 0.003888 0.004604 0.005333 0.006065 0.006791 0.007501 0.008183 0.008826 0.009419 0.009952 0.010416 0.010803 0.011104 0.011316 0.011432 0.011452 0.011374 0.011199 0.010930 0.010573 0.010133 0.009618 0.009038 0.008403 0.007723 0.007009 0.006273 0.005524 0.004772 0.004027 0.003297 0.002590 0.001913 0.001272 0.000672 0.000117 -0.000391 -0.000850 -0.001257 -0.001612 -0.001917 -0.002170 -0.002374 -0.002532 -0.002645 -0.002717 -0.002752 -0.002754 -0.002728 -0.002678 -0.002609 -0.002524 -0.002428 -0.002322 -0.002211 -0.002095 -0.001977 -0.001858 -0.001740 -0.001623 -0.001509 -0.001397 -0.001288 -0.001182 -0.001079 -0.000980 -0.000886 -0.000795 -0.000710 -0.000629 -0.000554 -0.000484 -0.000420 -0.000362 -0.000309 -0.000261 -0.000219 -0.000183 -0.000150 -0.000123 -0.000100 -0.000080 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000047 -0.000059 -0.000073 -0.000091 -0.000111 -0.000134 -0.000161 -0.000191 -0.000225 -0.000263 -0.000305 -0.000351 -0.000402 -0.000458 -0.000520 -0.000585 -0.000656 -0.000731 -0.000811 -0.000895 -0.000983 -0.001075 -0.001170 -0.001267 -0.001367 -0.001468 -0.001569 -0.001668 -0.001764 -0.001856 -0.001940 -0.002014 -0.002076 -0.002123 -0.002150 -0.002156 -0.002136 -0.002086 -0.002002 -0.001878 -0.001712 -0.001498 -0.001234 -0.000916 -0.000544 -0.000117 0.000365 0.000901 0.001490 0.002128 0.002813 0.003539 0.004302 0.005095 0.005909 0.006737 0.007568 0.008392 0.009196 0.009968 0.010696 0.011368 0.011973 0.012499 0.012939 0.013283 0.013525 0.013662 0.013689 0.013607 0.013416 0.013120 0.012723 0.012234 0.011660 0.011012 0.010301 0.009539 0.008737 0.007908 0.007062 0.006211 0.005365 0.004534 0.003727 0.002951 0.002213 0.001519 0.000873 0.000279 -0.000260 -0.000743 -0.001168 -0.001536 -0.001847 -0.002103 -0.002306 -0.002459 -0.002566 -0.002631 -0.002659 -0.002656 -0.002625 -0.002572 -0.002502 -0.002416 -0.002320 -0.002216 -0.002106 -0.001992 -0.001876 -0.001760 -0.001645 -0.001531 -0.001419 -0.001310 -0.001204 -0.001101 -0.001001 -0.000906 -0.000814 -0.000728 -0.000646 -0.000570 -0.000499 -0.000434 -0.000375 -0.000321 -0.000272 -0.000229 -0.000191 -0.000158 -0.000129 -0.000105 -0.000085 -0.000068 -0.000053 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000061 -0.000076 -0.000094 -0.000114 -0.000138 -0.000165 -0.000195 -0.000229 -0.000267 -0.000308 -0.000355 -0.000406 -0.000461 -0.000522 -0.000587 -0.000657 -0.000732 -0.000811 -0.000894 -0.000981 -0.001071 -0.001165 -0.001261 -0.001359 -0.001457 -0.001554 -0.001649 -0.001740 -0.001825 -0.001901 -0.001966 -0.002015 -0.002047 -0.002058 -0.002043 -0.001999 -0.001922 -0.001805 -0.001646 -0.001438 -0.001178 -0.000863 -0.000489 -0.000054 0.000441 0.000996 0.001611 0.002284 0.003010 0.003787 0.004609 0.005470 0.006363 0.007280 0.008210 0.009143 0.010066 0.010967 0.011833 0.012648 0.013401 0.014079 0.014671 0.015165 0.015554 0.015829 0.015988 0.016024 0.015939 0.015733 0.015410 0.014975 0.014436 0.013803 0.013086 0.012298 0.011451 0.010559 0.009634 0.008688 0.007735 0.006785 0.005849 0.004938 0.004059 0.003220 0.002428 0.001688 0.001004 0.000381 -0.000181 -0.000679 -0.001114 -0.001486 -0.001797 -0.002049 -0.002245 -0.002390 -0.002488 -0.002545 -0.002566 -0.002557 -0.002522 -0.002467 -0.002395 -0.002309 -0.002213 -0.002110 -0.002001 -0.001889 -0.001776 -0.001662 -0.001549 -0.001438 -0.001329 -0.001223 -0.001119 -0.001019 -0.000923 -0.000831 -0.000743 -0.000661 -0.000584 -0.000513 -0.000447 -0.000386 -0.000332 -0.000282 -0.000238 -0.000199 -0.000165 -0.000136 -0.000111 -0.000089 -0.000072 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000050 -0.000063 -0.000078 -0.000096 -0.000116 -0.000140 -0.000167 -0.000197 -0.000231 -0.000269 -0.000310 -0.000356 -0.000406 -0.000462 -0.000521 -0.000586 -0.000655 -0.000728 -0.000806 -0.000888 -0.000974 -0.001063 -0.001154 -0.001248 -0.001344 -0.001438 -0.001532 -0.001622 -0.001707 -0.001784 -0.001851 -0.001905 -0.001942 -0.001958 -0.001951 -0.001915 -0.001846 -0.001739 -0.001589 -0.001392 -0.001141 -0.000834 -0.000465 -0.000032 0.000466 0.001031 0.001662 0.002357 0.003115 0.003931 0.004802 0.005722 0.006683 0.007679 0.008699 0.009733 0.010769 0.011794 0.012793 0.013752 0.014657 0.015492 0.016245 0.016903 0.017454 0.017888 0.018199 0.018380 0.018428 0.018342 0.018122 0.017773 0.017301 0.016713 0.016021 0.015235 0.014369 0.013437 0.012452 0.011430 0.010384 0.009326 0.008270 0.007227 0.006209 0.005224 0.004282 0.003390 0.002553 0.001778 0.001067 0.000423 -0.000151 -0.000656 -0.001091 -0.001459 -0.001762 -0.002004 -0.002189 -0.002323 -0.002411 -0.002459 -0.002473 -0.002458 -0.002420 -0.002363 -0.002289 -0.002203 -0.002107 -0.002004 -0.001896 -0.001786 -0.001674 -0.001563 -0.001452 -0.001343 -0.001237 -0.001133 -0.001032 -0.000936 -0.000843 -0.000756 -0.000673 -0.000596 -0.000524 -0.000458 -0.000397 -0.000341 -0.000291 -0.000247 -0.000207 -0.000172 -0.000142 -0.000116 -0.000094 -0.000076 -0.000060 -0.000048 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000041 -0.000051 -0.000064 -0.000079 -0.000097 -0.000118 -0.000141 -0.000168 -0.000198 -0.000232 -0.000269 -0.000310 -0.000355 -0.000405 -0.000459 -0.000518 -0.000581 -0.000649 -0.000722 -0.000798 -0.000879 -0.000963 -0.001050 -0.001139 -0.001231 -0.001322 -0.001413 -0.001502 -0.001586 -0.001663 -0.001732 -0.001790 -0.001832 -0.001855 -0.001856 -0.001829 -0.001771 -0.001676 -0.001539 -0.001355 -0.001119 -0.000824 -0.000468 -0.000045 0.000447 0.001010 0.001645 0.002351 0.003127 0.003971 0.004878 0.005843 0.006861 0.007923 0.009021 0.010145 0.011283 0.012422 0.013548 0.014646 0.015699 0.016693 0.017611 0.018439 0.019163 0.019771 0.020253 0.020600 0.020805 0.020866 0.020780 0.020549 0.020176 0.019668 0.019034 0.018283 0.017429 0.016486 0.015469 0.014393 0.013274 0.012126 0.010963 0.009800 0.008650 0.007524 0.006433 0.005387 0.004393 0.003459 0.002589 0.001790 0.001063 0.000412 -0.000164 -0.000665 -0.001092 -0.001449 -0.001738 -0.001966 -0.002137 -0.002258 -0.002334 -0.002374 -0.002381 -0.002362 -0.002320 -0.002260 -0.002184 -0.002097 -0.002001 -0.001898 -0.001791 -0.001681 -0.001571 -0.001461 -0.001352 -0.001246 -0.001142 -0.001042 -0.000945 -0.000853 -0.000765 -0.000683 -0.000605 -0.000533 -0.000467 -0.000406 -0.000350 -0.000300 -0.000255 -0.000214 -0.000179 -0.000148 -0.000121 -0.000099 -0.000080 -0.000064 -0.000051 -0.000040 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000041 -0.000052 -0.000065 -0.000080 -0.000098 -0.000118 -0.000141 -0.000168 -0.000198 -0.000231 -0.000267 -0.000308 -0.000352 -0.000401 -0.000454 -0.000511 -0.000574 -0.000641 -0.000712 -0.000787 -0.000866 -0.000948 -0.001032 -0.001119 -0.001207 -0.001295 -0.001381 -0.001464 -0.001541 -0.001611 -0.001671 -0.001718 -0.001748 -0.001757 -0.001741 -0.001695 -0.001614 -0.001492 -0.001325 -0.001106 -0.000830 -0.000492 -0.000087 0.000390 0.000941 0.001569 0.002273 0.003054 0.003911 0.004839 0.005835 0.006894 0.008008 0.009170 0.010370 0.011596 0.012836 0.014077 0.015303 0.016497 0.017643 0.018724 0.019723 0.020625 0.021416 0.022081 0.022610 0.022993 0.023224 0.023299 0.023216 0.022976 0.022582 0.022041 0.021362 0.020556 0.019636 0.018618 0.017518 0.016352 0.015137 0.013888 0.012623 0.011354 0.010097 0.008864 0.007667 0.006517 0.005422 0.004391 0.003428 0.002540 0.001730 0.001001 0.000353 -0.000213 -0.000701 -0.001112 -0.001451 -0.001722 -0.001932 -0.002087 -0.002195 -0.002261 -0.002291 -0.002292 -0.002267 -0.002221 -0.002158 -0.002079 -0.001990 -0.001892 -0.001789 -0.001682 -0.001573 -0.001464 -0.001356 -0.001250 -0.001147 -0.001047 -0.000950 -0.000859 -0.000771 -0.000689 -0.000612 -0.000541 -0.000475 -0.000414 -0.000358 -0.000307 -0.000262 -0.000221 -0.000185 -0.000153 -0.000126 -0.000103 -0.000083 -0.000067 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000065 -0.000080 -0.000098 -0.000118 -0.000141 -0.000167 -0.000196 -0.000228 -0.000264 -0.000303 -0.000346 -0.000394 -0.000446 -0.000502 -0.000563 -0.000629 -0.000698 -0.000772 -0.000849 -0.000929 -0.001011 -0.001095 -0.001179 -0.001262 -0.001342 -0.001419 -0.001489 -0.001550 -0.001601 -0.001636 -0.001654 -0.001648 -0.001615 -0.001549 -0.001445 -0.001297 -0.001099 -0.000846 -0.000531 -0.000150 0.000304 0.000834 0.001442 0.002132 0.002905 0.003759 0.004692 0.005703 0.006786 0.007935 0.009143 0.010401 0.011699 0.013024 0.014364 0.015703 0.017025 0.018312 0.019548 0.020713 0.021792 0.022766 0.023621 0.024342 0.024917 0.025338 0.025596 0.025687 0.025608 0.025361 0.024949 0.024378 0.023658 0.022801 0.021819 0.020730 0.019550 0.018297 0.016990 0.015644 0.014277 0.012905 0.011544 0.010207 0.008908 0.007656 0.006462 0.005335 0.004281 0.003306 0.002414 0.001608 0.000889 0.000256 -0.000291 -0.000757 -0.001145 -0.001462 -0.001712 -0.001903 -0.002042 -0.002136 -0.002191 -0.002212 -0.002205 -0.002174 -0.002122 -0.002054 -0.001972 -0.001880 -0.001781 -0.001677 -0.001570 -0.001462 -0.001355 -0.001249 -0.001147 -0.001047 -0.000952 -0.000861 -0.000775 -0.000693 -0.000617 -0.000546 -0.000480 -0.000420 -0.000364 -0.000314 -0.000268 -0.000227 -0.000191 -0.000159 -0.000131 -0.000107 -0.000087 -0.000070 -0.000056 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000042 -0.000053 -0.000065 -0.000080 -0.000097 -0.000116 -0.000139 -0.000164 -0.000192 -0.000223 -0.000258 -0.000296 -0.000338 -0.000385 -0.000435 -0.000490 -0.000550 -0.000614 -0.000682 -0.000754 -0.000829 -0.000906 -0.000985 -0.001065 -0.001145 -0.001223 -0.001298 -0.001367 -0.001429 -0.001482 -0.001522 -0.001546 -0.001551 -0.001530 -0.001480 -0.001394 -0.001267 -0.001093 -0.000865 -0.000579 -0.000226 0.000197 0.000697 0.001277 0.001941 0.002690 0.003527 0.004450 0.005457 0.006546 0.007711 0.008946 0.010242 0.011592 0.012983 0.014402 0.015835 0.017267 0.018680 0.020057 0.021377 0.022623 0.023777 0.024820 0.025736 0.026512 0.027133 0.027590 0.027875 0.027982 0.027911 0.027660 0.027233 0.026637 0.025881 0.024976 0.023938 0.022783 0.021528 0.020194 0.018799 0.017361 0.015898 0.014429 0.012968 0.011531 0.010132 0.008783 0.007495 0.006275 0.005133 0.004074 0.003102 0.002221 0.001433 0.000736 0.000129 -0.000391 -0.000828 -0.001189 -0.001479 -0.001706 -0.001878 -0.002000 -0.002080 -0.002123 -0.002134 -0.002118 -0.002079 -0.002021 -0.001947 -0.001861 -0.001766 -0.001665 -0.001560 -0.001454 -0.001348 -0.001244 -0.001143 -0.001044 -0.000950 -0.000860 -0.000775 -0.000695 -0.000619 -0.000549 -0.000484 -0.000424 -0.000369 -0.000319 -0.000273 -0.000232 -0.000196 -0.000163 -0.000135 -0.000111 -0.000090 -0.000073 -0.000059 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000042 -0.000053 -0.000065 -0.000079 -0.000096 -0.000114 -0.000136 -0.000160 -0.000187 -0.000218 -0.000251 -0.000288 -0.000329 -0.000373 -0.000422 -0.000476 -0.000534 -0.000596 -0.000662 -0.000732 -0.000804 -0.000879 -0.000955 -0.001031 -0.001106 -0.001178 -0.001247 -0.001309 -0.001364 -0.001407 -0.001437 -0.001450 -0.001441 -0.001405 -0.001337 -0.001232 -0.001083 -0.000884 -0.000628 -0.000310 0.000078 0.000541 0.001083 0.001711 0.002426 0.003231 0.004127 0.005113 0.006188 0.007349 0.008589 0.009903 0.011281 0.012715 0.014192 0.015698 0.017219 0.018737 0.020234 0.021692 0.023092 0.024413 0.025636 0.026744 0.027718 0.028545 0.029210 0.029702 0.030014 0.030140 0.030077 0.029826 0.029389 0.028772 0.027985 0.027039 0.025951 0.024736 0.023415 0.022006 0.020530 0.019007 0.017455 0.015894 0.014341 0.012811 0.011319 0.009879 0.008500 0.007194 0.005968 0.004829 0.003782 0.002830 0.001975 0.001217 0.000553 -0.000019 -0.000504 -0.000908 -0.001238 -0.001501 -0.001705 -0.001855 -0.001960 -0.002025 -0.002054 -0.002054 -0.002027 -0.001979 -0.001914 -0.001834 -0.001744 -0.001647 -0.001545 -0.001441 -0.001337 -0.001234 -0.001134 -0.001038 -0.000945 -0.000856 -0.000773 -0.000693 -0.000619 -0.000550 -0.000486 -0.000427 -0.000373 -0.000323 -0.000277 -0.000236 -0.000200 -0.000167 -0.000139 -0.000114 -0.000093 -0.000076 -0.000061 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000078 -0.000093 -0.000112 -0.000132 -0.000155 -0.000181 -0.000210 -0.000242 -0.000278 -0.000317 -0.000360 -0.000407 -0.000459 -0.000515 -0.000575 -0.000639 -0.000707 -0.000776 -0.000848 -0.000920 -0.000991 -0.001062 -0.001129 -0.001191 -0.001246 -0.001292 -0.001327 -0.001346 -0.001347 -0.001325 -0.001275 -0.001191 -0.001067 -0.000897 -0.000674 -0.000392 -0.000044 0.000376 0.000874 0.001455 0.002125 0.002886 0.003741 0.004690 0.005733 0.006868 0.008092 0.009400 0.010783 0.012235 0.013744 0.015297 0.016881 0.018480 0.020075 0.021649 0.023181 0.024652 0.026040 0.027327 0.028494 0.029522 0.030396 0.031102 0.031629 0.031968 0.032112 0.032060 0.031811 0.031368 0.030735 0.029924 0.028945 0.027814 0.026548 0.025168 0.023694 0.022148 0.020548 0.018918 0.017274 0.015636 0.014022 0.012445 0.010920 0.009459 0.008073 0.006770 0.005557 0.004439 0.003422 0.002505 0.001689 0.000972 0.000351 -0.000180 -0.000626 -0.000994 -0.001291 -0.001525 -0.001704 -0.001833 -0.001919 -0.001967 -0.001981 -0.001968 -0.001930 -0.001873 -0.001800 -0.001715 -0.001622 -0.001523 -0.001422 -0.001321 -0.001220 -0.001122 -0.001028 -0.000937 -0.000850 -0.000768 -0.000690 -0.000617 -0.000549 -0.000486 -0.000428 -0.000374 -0.000325 -0.000280 -0.000239 -0.000203 -0.000170 -0.000142 -0.000117 -0.000096 -0.000078 -0.000063 -0.000050 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000051 -0.000062 -0.000076 -0.000091 -0.000108 -0.000128 -0.000150 -0.000174 -0.000202 -0.000232 -0.000266 -0.000303 -0.000344 -0.000390 -0.000440 -0.000494 -0.000552 -0.000613 -0.000677 -0.000744 -0.000812 -0.000880 -0.000947 -0.001012 -0.001074 -0.001129 -0.001178 -0.001216 -0.001242 -0.001251 -0.001241 -0.001206 -0.001142 -0.001043 -0.000901 -0.000712 -0.000468 -0.000163 0.000211 0.000659 0.001189 0.001804 0.002510 0.003310 0.004207 0.005201 0.006292 0.007479 0.008757 0.010121 0.011565 0.013078 0.014651 0.016270 0.017920 0.019586 0.021248 0.022887 0.024484 0.026016 0.027464 0.028807 0.030025 0.031101 0.032018 0.032762 0.033321 0.033687 0.033851 0.033812 0.033569 0.033124 0.032482 0.031653 0.030648 0.029484 0.028178 0.026750 0.025222 0.023615 0.021951 0.020252 0.018537 0.016826 0.015137 0.013485 0.011886 0.010351 0.008893 0.007521 0.006241 0.005061 0.003984 0.003011 0.002143 0.001377 0.000711 0.000139 -0.000345 -0.000749 -0.001079 -0.001342 -0.001547 -0.001699 -0.001805 -0.001871 -0.001900 -0.001899 -0.001872 -0.001823 -0.001757 -0.001678 -0.001590 -0.001496 -0.001398 -0.001300 -0.001202 -0.001107 -0.001015 -0.000926 -0.000841 -0.000761 -0.000685 -0.000613 -0.000546 -0.000484 -0.000427 -0.000374 -0.000326 -0.000281 -0.000241 -0.000205 -0.000172 -0.000144 -0.000119 -0.000098 -0.000080 -0.000064 -0.000051 -0.000041 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000049 -0.000060 -0.000073 -0.000087 -0.000104 -0.000122 -0.000143 -0.000166 -0.000192 -0.000221 -0.000252 -0.000288 -0.000327 -0.000371 -0.000418 -0.000470 -0.000525 -0.000584 -0.000645 -0.000708 -0.000772 -0.000836 -0.000898 -0.000958 -0.001013 -0.001063 -0.001104 -0.001135 -0.001152 -0.001153 -0.001132 -0.001086 -0.001009 -0.000896 -0.000739 -0.000533 -0.000271 0.000055 0.000450 0.000922 0.001477 0.002120 0.002855 0.003687 0.004617 0.005647 0.006776 0.008003 0.009324 0.010733 0.012223 0.013786 0.015409 0.017081 0.018785 0.020504 0.022220 0.023913 0.025562 0.027146 0.028643 0.030033 0.031295 0.032413 0.033368 0.034146 0.034735 0.035125 0.035311 0.035286 0.035052 0.034610 0.033966 0.033127 0.032106 0.030918 0.029583 0.028119 0.026550 0.024896 0.023181 0.021426 0.019653 0.017882 0.016130 0.014415 0.012753 0.011156 0.009637 0.008205 0.006869 0.005634 0.004505 0.003483 0.002570 0.001762 0.001055 0.000446 -0.000073 -0.000508 -0.000867 -0.001158 -0.001386 -0.001560 -0.001686 -0.001768 -0.001812 -0.001823 -0.001806 -0.001766 -0.001708 -0.001635 -0.001552 -0.001463 -0.001369 -0.001275 -0.001181 -0.001088 -0.000999 -0.000912 -0.000830 -0.000751 -0.000677 -0.000607 -0.000542 -0.000481 -0.000424 -0.000372 -0.000325 -0.000281 -0.000241 -0.000205 -0.000173 -0.000145 -0.000120 -0.000099 -0.000081 -0.000065 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000038 -0.000047 -0.000057 -0.000069 -0.000083 -0.000098 -0.000116 -0.000135 -0.000157 -0.000181 -0.000208 -0.000238 -0.000271 -0.000308 -0.000349 -0.000394 -0.000443 -0.000495 -0.000551 -0.000608 -0.000668 -0.000727 -0.000787 -0.000844 -0.000899 -0.000949 -0.000992 -0.001027 -0.001051 -0.001060 -0.001052 -0.001022 -0.000966 -0.000878 -0.000753 -0.000584 -0.000364 -0.000087 0.000255 0.000667 0.001157 0.001731 0.002394 0.003151 0.004005 0.004959 0.006014 0.007170 0.008425 0.009775 0.011215 0.012738 0.014335 0.015995 0.017704 0.019446 0.021205 0.022960 0.024693 0.026381 0.028003 0.029538 0.030964 0.032262 0.033414 0.034401 0.035208 0.035825 0.036239 0.036445 0.036438 0.036217 0.035784 0.035143 0.034303 0.033276 0.032077 0.030724 0.029239 0.027642 0.025956 0.024205 0.022410 0.020594 0.018776 0.016977 0.015213 0.013501 0.011854 0.010286 0.008806 0.007424 0.006144 0.004973 0.003912 0.002960 0.002117 0.001377 0.000737 0.000188 -0.000275 -0.000660 -0.000974 -0.001224 -0.001418 -0.001560 -0.001658 -0.001715 -0.001738 -0.001732 -0.001701 -0.001651 -0.001585 -0.001508 -0.001424 -0.001336 -0.001245 -0.001155 -0.001066 -0.000980 -0.000896 -0.000816 -0.000740 -0.000667 -0.000599 -0.000535 -0.000475 -0.000420 -0.000369 -0.000322 -0.000279 -0.000240 -0.000205 -0.000173 -0.000145 -0.000121 -0.000100 -0.000081 -0.000066 -0.000053 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000044 -0.000054 -0.000065 -0.000077 -0.000092 -0.000108 -0.000126 -0.000146 -0.000168 -0.000193 -0.000221 -0.000253 -0.000287 -0.000326 -0.000368 -0.000414 -0.000463 -0.000514 -0.000568 -0.000623 -0.000679 -0.000733 -0.000786 -0.000835 -0.000880 -0.000917 -0.000946 -0.000963 -0.000966 -0.000951 -0.000913 -0.000849 -0.000752 -0.000617 -0.000438 -0.000208 0.000080 0.000433 0.000857 0.001358 0.001944 0.002619 0.003388 0.004254 0.005221 0.006289 0.007459 0.008729 0.010094 0.011551 0.013091 0.014706 0.016385 0.018114 0.019878 0.021659 0.023438 0.025194 0.026906 0.028553 0.030113 0.031565 0.032888 0.034065 0.035077 0.035909 0.036549 0.036986 0.037213 0.037226 0.037021 0.036602 0.035973 0.035141 0.034119 0.032921 0.031565 0.030072 0.028464 0.026763 0.024992 0.023174 0.021331 0.019484 0.017653 0.015856 0.014109 0.012428 0.010825 0.009310 0.007894 0.006582 0.005379 0.004287 0.003307 0.002436 0.001671 0.001005 0.000432 -0.000053 -0.000459 -0.000794 -0.001062 -0.001273 -0.001431 -0.001542 -0.001613 -0.001647 -0.001651 -0.001629 -0.001587 -0.001528 -0.001458 -0.001380 -0.001297 -0.001212 -0.001126 -0.001041 -0.000958 -0.000877 -0.000800 -0.000726 -0.000655 -0.000589 -0.000526 -0.000468 -0.000414 -0.000364 -0.000318 -0.000276 -0.000238 -0.000203 -0.000172 -0.000145 -0.000121 -0.000100 -0.000082 -0.000066 -0.000053 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000071 -0.000084 -0.000099 -0.000116 -0.000134 -0.000155 -0.000178 -0.000203 -0.000232 -0.000264 -0.000300 -0.000339 -0.000381 -0.000427 -0.000475 -0.000524 -0.000575 -0.000626 -0.000675 -0.000723 -0.000767 -0.000806 -0.000838 -0.000862 -0.000873 -0.000871 -0.000849 -0.000806 -0.000735 -0.000632 -0.000491 -0.000305 -0.000069 0.000225 0.000584 0.001013 0.001519 0.002109 0.002787 0.003559 0.004427 0.005395 0.006463 0.007633 0.008902 0.010268 0.011724 0.013265 0.014880 0.016560 0.018291 0.020058 0.021843 0.023627 0.025390 0.027110 0.028766 0.030337 0.031801 0.033139 0.034332 0.035361 0.036213 0.036872 0.037330 0.037579 0.037612 0.037429 0.037030 0.036420 0.035606 0.034600 0.033416 0.032072 0.030588 0.028985 0.027286 0.025513 0.023690 0.021839 0.019981 0.018137 0.016324 0.014560 0.012860 0.011237 0.009703 0.008267 0.006935 0.005713 0.004602 0.003603 0.002714 0.001930 0.001246 0.000656 0.000153 -0.000270 -0.000619 -0.000903 -0.001128 -0.001299 -0.001423 -0.001504 -0.001549 -0.001563 -0.001550 -0.001516 -0.001466 -0.001403 -0.001331 -0.001254 -0.001174 -0.001093 -0.001012 -0.000933 -0.000855 -0.000781 -0.000709 -0.000641 -0.000576 -0.000515 -0.000458 -0.000406 -0.000357 -0.000312 -0.000272 -0.000234 -0.000201 -0.000171 -0.000144 -0.000120 -0.000099 -0.000081 -0.000066 -0.000053 -0.000042 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000036 -0.000044 -0.000053 -0.000064 -0.000076 -0.000089 -0.000104 -0.000121 -0.000140 -0.000160 -0.000184 -0.000210 -0.000239 -0.000271 -0.000307 -0.000346 -0.000387 -0.000431 -0.000477 -0.000523 -0.000569 -0.000614 -0.000656 -0.000695 -0.000729 -0.000756 -0.000775 -0.000782 -0.000775 -0.000749 -0.000702 -0.000627 -0.000521 -0.000376 -0.000188 0.000050 0.000346 0.000704 0.001132 0.001636 0.002221 0.002894 0.003657 0.004515 0.005472 0.006527 0.007683 0.008936 0.010284 0.011723 0.013246 0.014844 0.016505 0.018219 0.019969 0.021738 0.023508 0.025258 0.026968 0.028617 0.030183 0.031646 0.032987 0.034185 0.035224 0.036088 0.036763 0.037240 0.037509 0.037566 0.037407 0.037035 0.036452 0.035667 0.034689 0.033534 0.032217 0.030758 0.029178 0.027499 0.025745 0.023936 0.022097 0.020248 0.018409 0.016600 0.014838 0.013137 0.011512 0.009975 0.008534 0.007196 0.005967 0.004849 0.003842 0.002943 0.002150 0.001456 0.000855 0.000341 -0.000093 -0.000454 -0.000749 -0.000985 -0.001166 -0.001301 -0.001392 -0.001447 -0.001470 -0.001466 -0.001440 -0.001398 -0.001342 -0.001278 -0.001207 -0.001132 -0.001056 -0.000980 -0.000904 -0.000830 -0.000759 -0.000690 -0.000624 -0.000561 -0.000502 -0.000447 -0.000396 -0.000349 -0.000305 -0.000266 -0.000230 -0.000197 -0.000168 -0.000141 -0.000118 -0.000098 -0.000080 -0.000065 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000056 -0.000067 -0.000079 -0.000092 -0.000107 -0.000123 -0.000142 -0.000162 -0.000185 -0.000211 -0.000240 -0.000272 -0.000307 -0.000345 -0.000384 -0.000425 -0.000467 -0.000508 -0.000548 -0.000586 -0.000620 -0.000649 -0.000672 -0.000686 -0.000689 -0.000679 -0.000651 -0.000601 -0.000525 -0.000418 -0.000274 -0.000087 0.000148 0.000439 0.000791 0.001211 0.001705 0.002277 0.002933 0.003678 0.004515 0.005447 0.006475 0.007601 0.008822 0.010136 0.011540 0.013025 0.014585 0.016209 0.017884 0.019595 0.021328 0.023063 0.024782 0.026463 0.028087 0.029632 0.031080 0.032409 0.033602 0.034641 0.035511 0.036197 0.036689 0.036979 0.037061 0.036932 0.036593 0.036046 0.035300 0.034363 0.033250 0.031976 0.030560 0.029022 0.027384 0.025667 0.023894 0.022086 0.020267 0.018455 0.016670 0.014929 0.013247 0.011638 0.010115 0.008685 0.007357 0.006136 0.005023 0.004018 0.003121 0.002327 0.001630 0.001026 0.000507 0.000067 -0.000300 -0.000603 -0.000846 -0.001036 -0.001178 -0.001278 -0.001341 -0.001373 -0.001377 -0.001360 -0.001325 -0.001277 -0.001220 -0.001155 -0.001086 -0.001015 -0.000944 -0.000872 -0.000802 -0.000734 -0.000668 -0.000604 -0.000544 -0.000487 -0.000434 -0.000385 -0.000339 -0.000297 -0.000259 -0.000224 -0.000192 -0.000164 -0.000138 -0.000116 -0.000096 -0.000079 -0.000064 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000057 -0.000067 -0.000079 -0.000091 -0.000106 -0.000121 -0.000139 -0.000159 -0.000181 -0.000207 -0.000235 -0.000266 -0.000299 -0.000334 -0.000371 -0.000408 -0.000444 -0.000479 -0.000512 -0.000541 -0.000566 -0.000585 -0.000596 -0.000596 -0.000584 -0.000555 -0.000505 -0.000430 -0.000326 -0.000186 -0.000005 0.000223 0.000504 0.000844 0.001248 0.001723 0.002274 0.002905 0.003620 0.004423 0.005317 0.006303 0.007383 0.008556 0.009819 0.011168 0.012597 0.014099 0.015663 0.017278 0.018931 0.020606 0.022285 0.023951 0.025584 0.027165 0.028672 0.030088 0.031393 0.032569 0.033599 0.034466 0.035158 0.035663 0.035973 0.036082 0.035986 0.035686 0.035185 0.034488 0.033605 0.032549 0.031335 0.029979 0.028502 0.026923 0.025265 0.023548 0.021795 0.020026 0.018263 0.016523 0.014823 0.013180 0.011607 0.010116 0.008715 0.007412 0.006212 0.005118 0.004128 0.003242 0.002457 0.001766 0.001166 0.000649 0.000209 -0.000161 -0.000466 -0.000714 -0.000909 -0.001057 -0.001164 -0.001234 -0.001273 -0.001286 -0.001276 -0.001249 -0.001208 -0.001157 -0.001099 -0.001036 -0.000971 -0.000904 -0.000837 -0.000770 -0.000705 -0.000643 -0.000582 -0.000525 -0.000470 -0.000419 -0.000372 -0.000328 -0.000288 -0.000251 -0.000217 -0.000187 -0.000159 -0.000135 -0.000113 -0.000093 -0.000076 -0.000062 -0.000050 -0.000039 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000046 -0.000055 -0.000064 -0.000075 -0.000087 -0.000099 -0.000114 -0.000130 -0.000149 -0.000171 -0.000195 -0.000221 -0.000250 -0.000281 -0.000313 -0.000345 -0.000377 -0.000407 -0.000436 -0.000461 -0.000481 -0.000497 -0.000505 -0.000503 -0.000490 -0.000461 -0.000413 -0.000342 -0.000243 -0.000111 0.000060 0.000276 0.000541 0.000861 0.001243 0.001692 0.002211 0.002806 0.003480 0.004237 0.005080 0.006011 0.007030 0.008137 0.009330 0.010606 0.011959 0.013382 0.014866 0.016400 0.017972 0.019568 0.021170 0.022763 0.024328 0.025846 0.027299 0.028668 0.029934 0.031080 0.032090 0.032947 0.033639 0.034154 0.034483 0.034620 0.034562 0.034307 0.033859 0.033223 0.032407 0.031423 0.030284 0.029007 0.027609 0.026110 0.024531 0.022892 0.021215 0.019519 0.017826 0.016153 0.014517 0.012933 0.011415 0.009974 0.008619 0.007357 0.006194 0.005131 0.004168 0.003305 0.002538 0.001862 0.001272 0.000763 0.000329 -0.000038 -0.000342 -0.000590 -0.000788 -0.000940 -0.001051 -0.001127 -0.001172 -0.001191 -0.001189 -0.001169 -0.001135 -0.001091 -0.001039 -0.000982 -0.000921 -0.000859 -0.000797 -0.000735 -0.000674 -0.000614 -0.000557 -0.000502 -0.000451 -0.000403 -0.000357 -0.000316 -0.000277 -0.000242 -0.000210 -0.000180 -0.000154 -0.000130 -0.000109 -0.000090 -0.000074 -0.000060 -0.000048 -0.000038 -0.000029 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000049 -0.000057 -0.000066 -0.000076 -0.000087 -0.000100 -0.000115 -0.000132 -0.000152 -0.000175 -0.000200 -0.000226 -0.000253 -0.000281 -0.000308 -0.000334 -0.000358 -0.000378 -0.000396 -0.000408 -0.000414 -0.000411 -0.000398 -0.000371 -0.000327 -0.000261 -0.000170 -0.000049 0.000108 0.000306 0.000550 0.000845 0.001197 0.001610 0.002089 0.002638 0.003261 0.003960 0.004738 0.005598 0.006541 0.007566 0.008672 0.009857 0.011114 0.012438 0.013821 0.015253 0.016723 0.018218 0.019723 0.021222 0.022699 0.024136 0.025517 0.026822 0.028035 0.029139 0.030118 0.030958 0.031643 0.032164 0.032511 0.032677 0.032660 0.032457 0.032071 0.031505 0.030769 0.029871 0.028823 0.027642 0.026342 0.024944 0.023464 0.021925 0.020345 0.018745 0.017144 0.015559 0.014007 0.012503 0.011059 0.009687 0.008395 0.007190 0.006078 0.005060 0.004136 0.003307 0.002567 0.001915 0.001344 0.000849 0.000425 0.000067 -0.000233 -0.000478 -0.000675 -0.000827 -0.000941 -0.001021 -0.001071 -0.001096 -0.001100 -0.001086 -0.001059 -0.001021 -0.000975 -0.000923 -0.000868 -0.000811 -0.000753 -0.000695 -0.000638 -0.000583 -0.000529 -0.000478 -0.000430 -0.000384 -0.000342 -0.000302 -0.000266 -0.000232 -0.000201 -0.000173 -0.000148 -0.000125 -0.000104 -0.000086 -0.000070 -0.000057 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000033 -0.000039 -0.000045 -0.000052 -0.000059 -0.000068 -0.000079 -0.000093 -0.000108 -0.000127 -0.000147 -0.000169 -0.000192 -0.000215 -0.000238 -0.000259 -0.000278 -0.000296 -0.000309 -0.000319 -0.000324 -0.000321 -0.000309 -0.000285 -0.000246 -0.000188 -0.000107 0.000000 0.000140 0.000315 0.000533 0.000796 0.001111 0.001482 0.001911 0.002404 0.002964 0.003593 0.004294 0.005070 0.005921 0.006848 0.007850 0.008925 0.010068 0.011274 0.012536 0.013846 0.015193 0.016567 0.017954 0.019339 0.020709 0.022048 0.023338 0.024564 0.025710 0.026760 0.027698 0.028510 0.029183 0.029705 0.030068 0.030265 0.030292 0.030147 0.029830 0.029346 0.028701 0.027902 0.026962 0.025893 0.024710 0.023430 0.022071 0.020652 0.019191 0.017708 0.016219 0.014744 0.013297 0.011892 0.010541 0.009256 0.008044 0.006912 0.005865 0.004905 0.004032 0.003247 0.002545 0.001924 0.001378 0.000905 0.000497 0.000151 -0.000139 -0.000378 -0.000571 -0.000722 -0.000836 -0.000918 -0.000972 -0.001001 -0.001009 -0.001001 -0.000979 -0.000946 -0.000906 -0.000860 -0.000810 -0.000758 -0.000705 -0.000652 -0.000600 -0.000549 -0.000499 -0.000452 -0.000407 -0.000364 -0.000325 -0.000288 -0.000253 -0.000221 -0.000192 -0.000165 -0.000141 -0.000119 -0.000099 -0.000082 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000036 -0.000043 -0.000052 -0.000063 -0.000077 -0.000093 -0.000111 -0.000130 -0.000148 -0.000166 -0.000184 -0.000199 -0.000213 -0.000224 -0.000231 -0.000235 -0.000232 -0.000222 -0.000202 -0.000169 -0.000121 -0.000053 0.000038 0.000156 0.000306 0.000491 0.000718 0.000989 0.001309 0.001681 0.002108 0.002594 0.003142 0.003754 0.004432 0.005177 0.005991 0.006873 0.007821 0.008832 0.009902 0.011024 0.012192 0.013397 0.014631 0.015880 0.017134 0.018379 0.019601 0.020785 0.021916 0.022981 0.023964 0.024850 0.025627 0.026281 0.026801 0.027179 0.027407 0.027481 0.027398 0.027159 0.026765 0.026222 0.025536 0.024717 0.023776 0.022727 0.021584 0.020365 0.019085 0.017764 0.016417 0.015063 0.013717 0.012394 0.011107 0.009867 0.008685 0.007569 0.006525 0.005556 0.004667 0.003857 0.003125 0.002470 0.001888 0.001376 0.000929 0.000544 0.000215 -0.000062 -0.000291 -0.000477 -0.000624 -0.000736 -0.000818 -0.000873 -0.000905 -0.000917 -0.000913 -0.000896 -0.000869 -0.000834 -0.000793 -0.000748 -0.000702 -0.000654 -0.000606 -0.000558 -0.000511 -0.000466 -0.000423 -0.000382 -0.000343 -0.000306 -0.000272 -0.000240 -0.000210 -0.000182 -0.000156 -0.000133 -0.000112 -0.000093 -0.000077 -0.000062 -0.000050 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000005 -0.000011 -0.000018 -0.000028 -0.000040 -0.000053 -0.000067 -0.000081 -0.000095 -0.000108 -0.000120 -0.000131 -0.000139 -0.000145 -0.000148 -0.000146 -0.000138 -0.000123 -0.000097 -0.000060 -0.000007 0.000065 0.000159 0.000279 0.000429 0.000612 0.000834 0.001096 0.001402 0.001756 0.002159 0.002614 0.003125 0.003693 0.004320 0.005007 0.005753 0.006559 0.007422 0.008338 0.009303 0.010312 0.011358 0.012434 0.013529 0.014633 0.015736 0.016825 0.017887 0.018910 0.019880 0.020784 0.021609 0.022342 0.022971 0.023485 0.023875 0.024135 0.024258 0.024243 0.024087 0.023792 0.023361 0.022799 0.022114 0.021316 0.020417 0.019428 0.018366 0.017245 0.016081 0.014891 0.013689 0.012491 0.011310 0.010158 0.009046 0.007983 0.006977 0.006033 0.005157 0.004349 0.003612 0.002944 0.002345 0.001810 0.001337 0.000924 0.000565 0.000258 -0.000002 -0.000217 -0.000394 -0.000534 -0.000642 -0.000722 -0.000777 -0.000810 -0.000825 -0.000824 -0.000811 -0.000788 -0.000758 -0.000722 -0.000683 -0.000642 -0.000599 -0.000556 -0.000514 -0.000472 -0.000431 -0.000392 -0.000355 -0.000319 -0.000286 -0.000254 -0.000225 -0.000197 -0.000171 -0.000147 -0.000124 -0.000104 -0.000087 -0.000071 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000030 0.000031 0.000032 0.000031 0.000027 0.000022 0.000014 0.000005 -0.000005 -0.000015 -0.000025 -0.000034 -0.000042 -0.000049 -0.000056 -0.000060 -0.000062 -0.000062 -0.000057 -0.000047 -0.000030 -0.000005 0.000032 0.000083 0.000150 0.000237 0.000347 0.000484 0.000650 0.000848 0.001082 0.001354 0.001665 0.002020 0.002419 0.002866 0.003362 0.003909 0.004507 0.005157 0.005857 0.006604 0.007398 0.008232 0.009103 0.010004 0.010929 0.011869 0.012815 0.013756 0.014683 0.015584 0.016448 0.017263 0.018017 0.018698 0.019296 0.019800 0.020200 0.020491 0.020666 0.020721 0.020654 0.020465 0.020155 0.019728 0.019189 0.018547 0.017810 0.016991 0.016102 0.015156 0.014167 0.013150 0.012117 0.011083 0.010060 0.009059 0.008089 0.007159 0.006276 0.005446 0.004672 0.003957 0.003303 0.002707 0.002171 0.001690 0.001264 0.000889 0.000562 0.000281 0.000043 -0.000157 -0.000320 -0.000452 -0.000554 -0.000630 -0.000683 -0.000716 -0.000732 -0.000734 -0.000724 -0.000705 -0.000679 -0.000649 -0.000615 -0.000579 -0.000542 -0.000504 -0.000467 -0.000430 -0.000394 -0.000359 -0.000326 -0.000294 -0.000264 -0.000236 -0.000208 -0.000182 -0.000158 -0.000136 -0.000115 -0.000096 -0.000080 -0.000065 -0.000053 -0.000042 -0.000034 -0.000026 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000041 0.000047 0.000053 0.000059 0.000065 0.000069 0.000071 0.000072 0.000070 0.000067 0.000062 0.000057 0.000051 0.000046 0.000040 0.000035 0.000031 0.000027 0.000023 0.000021 0.000020 0.000021 0.000025 0.000033 0.000045 0.000065 0.000092 0.000131 0.000182 0.000250 0.000336 0.000442 0.000572 0.000728 0.000911 0.001124 0.001369 0.001648 0.001965 0.002320 0.002716 0.003154 0.003636 0.004160 0.004727 0.005335 0.005982 0.006664 0.007379 0.008120 0.008882 0.009658 0.010439 0.011219 0.011986 0.012733 0.013449 0.014123 0.014746 0.015307 0.015797 0.016207 0.016528 0.016755 0.016884 0.016910 0.016832 0.016650 0.016366 0.015983 0.015507 0.014946 0.014309 0.013606 0.012849 0.012050 0.011220 0.010371 0.009516 0.008665 0.007827 0.007011 0.006227 0.005478 0.004772 0.004111 0.003498 0.002934 0.002419 0.001952 0.001532 0.001158 0.000827 0.000537 0.000286 0.000072 -0.000108 -0.000256 -0.000376 -0.000470 -0.000541 -0.000591 -0.000623 -0.000639 -0.000643 -0.000635 -0.000620 -0.000599 -0.000573 -0.000544 -0.000514 -0.000482 -0.000450 -0.000418 -0.000386 -0.000355 -0.000325 -0.000296 -0.000268 -0.000241 -0.000215 -0.000190 -0.000167 -0.000145 -0.000124 -0.000105 -0.000087 -0.000072 -0.000059 -0.000047 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000040 0.000047 0.000054 0.000062 0.000071 0.000080 0.000089 0.000097 0.000105 0.000111 0.000116 0.000118 0.000119 0.000119 0.000118 0.000117 0.000115 0.000114 0.000112 0.000110 0.000108 0.000106 0.000103 0.000100 0.000097 0.000094 0.000092 0.000091 0.000092 0.000095 0.000104 0.000118 0.000140 0.000172 0.000217 0.000274 0.000347 0.000437 0.000546 0.000676 0.000828 0.001006 0.001212 0.001449 0.001718 0.002022 0.002361 0.002736 0.003148 0.003597 0.004080 0.004596 0.005143 0.005717 0.006312 0.006924 0.007545 0.008170 0.008791 0.009399 0.009988 0.010546 0.011066 0.011537 0.011953 0.012304 0.012585 0.012788 0.012910 0.012948 0.012899 0.012764 0.012544 0.012244 0.011868 0.011423 0.010918 0.010361 0.009763 0.009132 0.008479 0.007814 0.007146 0.006483 0.005832 0.005202 0.004598 0.004023 0.003483 0.002980 0.002514 0.002086 0.001695 0.001342 0.001024 0.000741 0.000492 0.000275 0.000089 -0.000068 -0.000199 -0.000306 -0.000390 -0.000454 -0.000500 -0.000530 -0.000546 -0.000551 -0.000546 -0.000534 -0.000517 -0.000496 -0.000472 -0.000447 -0.000420 -0.000394 -0.000367 -0.000340 -0.000314 -0.000288 -0.000263 -0.000239 -0.000216 -0.000193 -0.000171 -0.000150 -0.000130 -0.000111 -0.000094 -0.000078 -0.000064 -0.000052 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000040 0.000046 0.000054 0.000062 0.000072 0.000082 0.000094 0.000105 0.000117 0.000129 0.000140 0.000150 0.000158 0.000165 0.000170 0.000175 0.000178 0.000181 0.000184 0.000186 0.000188 0.000189 0.000189 0.000187 0.000184 0.000179 0.000171 0.000162 0.000149 0.000133 0.000115 0.000094 0.000070 0.000046 0.000022 -0.000001 -0.000021 -0.000038 -0.000051 -0.000057 -0.000057 -0.000047 -0.000026 0.000008 0.000059 0.000130 0.000224 0.000342 0.000489 0.000666 0.000874 0.001116 0.001392 0.001702 0.002047 0.002424 0.002830 0.003264 0.003720 0.004195 0.004683 0.005178 0.005674 0.006162 0.006636 0.007087 0.007506 0.007886 0.008218 0.008497 0.008717 0.008872 0.008960 0.008979 0.008928 0.008809 0.008624 0.008380 0.008080 0.007732 0.007343 0.006921 0.006473 0.006007 0.005530 0.005049 0.004572 0.004104 0.003650 0.003215 0.002802 0.002414 0.002051 0.001715 0.001406 0.001123 0.000867 0.000636 0.000432 0.000252 0.000096 -0.000037 -0.000149 -0.000240 -0.000314 -0.000370 -0.000411 -0.000439 -0.000454 -0.000460 -0.000457 -0.000448 -0.000435 -0.000418 -0.000399 -0.000379 -0.000358 -0.000336 -0.000315 -0.000293 -0.000272 -0.000250 -0.000230 -0.000209 -0.000189 -0.000170 -0.000151 -0.000132 -0.000114 -0.000098 -0.000082 -0.000068 -0.000056 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000043 0.000050 0.000058 0.000068 0.000078 0.000090 0.000102 0.000116 0.000130 0.000145 0.000160 0.000174 0.000188 0.000200 0.000211 0.000221 0.000230 0.000238 0.000246 0.000253 0.000259 0.000264 0.000267 0.000269 0.000268 0.000264 0.000256 0.000244 0.000227 0.000204 0.000173 0.000135 0.000089 0.000034 -0.000029 -0.000100 -0.000179 -0.000265 -0.000358 -0.000457 -0.000562 -0.000671 -0.000783 -0.000897 -0.001009 -0.001116 -0.001215 -0.001301 -0.001372 -0.001423 -0.001450 -0.001450 -0.001420 -0.001356 -0.001256 -0.001120 -0.000944 -0.000731 -0.000481 -0.000195 0.000125 0.000475 0.000852 0.001251 0.001666 0.002090 0.002517 0.002937 0.003343 0.003727 0.004080 0.004397 0.004671 0.004898 0.005072 0.005192 0.005258 0.005270 0.005229 0.005140 0.005006 0.004833 0.004624 0.004386 0.004124 0.003844 0.003552 0.003252 0.002951 0.002653 0.002362 0.002080 0.001811 0.001556 0.001316 0.001092 0.000884 0.000692 0.000517 0.000359 0.000218 0.000095 -0.000012 -0.000103 -0.000178 -0.000240 -0.000288 -0.000324 -0.000348 -0.000363 -0.000369 -0.000369 -0.000363 -0.000353 -0.000340 -0.000326 -0.000311 -0.000295 -0.000278 -0.000262 -0.000245 -0.000228 -0.000212 -0.000195 -0.000179 -0.000162 -0.000146 -0.000129 -0.000113 -0.000098 -0.000084 -0.000071 -0.000058 -0.000048 -0.000038 -0.000030 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000030 0.000036 0.000043 0.000051 0.000060 0.000070 0.000081 0.000093 0.000107 0.000122 0.000138 0.000155 0.000172 0.000190 0.000207 0.000224 0.000241 0.000256 0.000271 0.000284 0.000298 0.000310 0.000321 0.000331 0.000340 0.000346 0.000349 0.000349 0.000344 0.000334 0.000317 0.000292 0.000258 0.000213 0.000155 0.000083 -0.000003 -0.000105 -0.000223 -0.000357 -0.000508 -0.000676 -0.000862 -0.001064 -0.001284 -0.001519 -0.001767 -0.002027 -0.002293 -0.002562 -0.002829 -0.003090 -0.003340 -0.003572 -0.003783 -0.003966 -0.004117 -0.004230 -0.004303 -0.004332 -0.004315 -0.004250 -0.004137 -0.003975 -0.003765 -0.003509 -0.003210 -0.002871 -0.002498 -0.002099 -0.001680 -0.001250 -0.000818 -0.000391 0.000022 0.000414 0.000777 0.001107 0.001399 0.001651 0.001859 0.002025 0.002148 0.002230 0.002273 0.002281 0.002255 0.002200 0.002119 0.002017 0.001898 0.001767 0.001627 0.001481 0.001334 0.001186 0.001041 0.000900 0.000762 0.000631 0.000505 0.000387 0.000278 0.000178 0.000089 0.000009 -0.000060 -0.000118 -0.000167 -0.000207 -0.000237 -0.000259 -0.000273 -0.000280 -0.000281 -0.000278 -0.000272 -0.000263 -0.000254 -0.000243 -0.000232 -0.000220 -0.000209 -0.000197 -0.000185 -0.000173 -0.000160 -0.000147 -0.000134 -0.000121 -0.000108 -0.000094 -0.000082 -0.000070 -0.000059 -0.000048 -0.000039 -0.000031 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000035 0.000042 0.000051 0.000060 0.000070 0.000082 0.000094 0.000109 0.000124 0.000141 0.000159 0.000178 0.000198 0.000219 0.000240 0.000260 0.000281 0.000300 0.000320 0.000339 0.000357 0.000374 0.000390 0.000404 0.000416 0.000425 0.000430 0.000430 0.000424 0.000412 0.000390 0.000358 0.000313 0.000253 0.000176 0.000080 -0.000037 -0.000176 -0.000340 -0.000528 -0.000743 -0.000985 -0.001255 -0.001554 -0.001882 -0.002238 -0.002620 -0.003024 -0.003448 -0.003885 -0.004332 -0.004782 -0.005228 -0.005665 -0.006084 -0.006479 -0.006843 -0.007169 -0.007450 -0.007682 -0.007861 -0.007981 -0.008040 -0.008036 -0.007967 -0.007833 -0.007634 -0.007373 -0.007055 -0.006684 -0.006270 -0.005819 -0.005340 -0.004843 -0.004338 -0.003831 -0.003333 -0.002850 -0.002388 -0.001953 -0.001550 -0.001180 -0.000846 -0.000550 -0.000290 -0.000069 0.000117 0.000268 0.000386 0.000474 0.000536 0.000574 0.000591 0.000592 0.000578 0.000553 0.000518 0.000475 0.000426 0.000372 0.000314 0.000254 0.000194 0.000136 0.000080 0.000029 -0.000018 -0.000060 -0.000096 -0.000127 -0.000152 -0.000171 -0.000184 -0.000192 -0.000195 -0.000195 -0.000192 -0.000188 -0.000182 -0.000176 -0.000170 -0.000163 -0.000156 -0.000149 -0.000141 -0.000133 -0.000125 -0.000116 -0.000106 -0.000096 -0.000086 -0.000075 -0.000065 -0.000056 -0.000047 -0.000039 -0.000031 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000032 0.000040 0.000048 0.000058 0.000068 0.000080 0.000093 0.000107 0.000123 0.000141 0.000160 0.000180 0.000201 0.000224 0.000247 0.000271 0.000296 0.000320 0.000345 0.000369 0.000393 0.000416 0.000438 0.000459 0.000477 0.000492 0.000504 0.000511 0.000512 0.000506 0.000491 0.000465 0.000426 0.000370 0.000297 0.000201 0.000082 -0.000064 -0.000240 -0.000447 -0.000687 -0.000963 -0.001276 -0.001628 -0.002021 -0.002454 -0.002926 -0.003437 -0.003982 -0.004559 -0.005161 -0.005782 -0.006416 -0.007055 -0.007690 -0.008314 -0.008916 -0.009489 -0.010022 -0.010509 -0.010940 -0.011310 -0.011613 -0.011842 -0.011994 -0.012064 -0.012050 -0.011951 -0.011768 -0.011505 -0.011166 -0.010758 -0.010288 -0.009768 -0.009205 -0.008610 -0.007994 -0.007365 -0.006734 -0.006108 -0.005494 -0.004900 -0.004331 -0.003791 -0.003285 -0.002815 -0.002382 -0.001990 -0.001637 -0.001323 -0.001048 -0.000809 -0.000605 -0.000432 -0.000288 -0.000169 -0.000074 0.000000 0.000055 0.000093 0.000115 0.000124 0.000122 0.000111 0.000094 0.000072 0.000048 0.000023 -0.000002 -0.000025 -0.000048 -0.000067 -0.000083 -0.000096 -0.000105 -0.000110 -0.000113 -0.000114 -0.000113 -0.000112 -0.000110 -0.000108 -0.000106 -0.000104 -0.000101 -0.000098 -0.000094 -0.000090 -0.000084 -0.000078 -0.000071 -0.000064 -0.000056 -0.000049 -0.000042 -0.000035 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000053 0.000064 0.000076 0.000089 0.000104 0.000120 0.000138 0.000157 0.000178 0.000200 0.000224 0.000249 0.000275 0.000302 0.000330 0.000359 0.000388 0.000417 0.000446 0.000475 0.000502 0.000527 0.000550 0.000569 0.000584 0.000593 0.000595 0.000589 0.000572 0.000542 0.000497 0.000432 0.000345 0.000233 0.000092 -0.000082 -0.000291 -0.000538 -0.000828 -0.001161 -0.001542 -0.001972 -0.002453 -0.002986 -0.003570 -0.004203 -0.004883 -0.005606 -0.006364 -0.007153 -0.007963 -0.008787 -0.009613 -0.010433 -0.011236 -0.012009 -0.012744 -0.013428 -0.014052 -0.014608 -0.015086 -0.015480 -0.015783 -0.015988 -0.016091 -0.016091 -0.015986 -0.015778 -0.015471 -0.015072 -0.014588 -0.014029 -0.013405 -0.012727 -0.012006 -0.011254 -0.010481 -0.009698 -0.008913 -0.008137 -0.007376 -0.006638 -0.005930 -0.005256 -0.004621 -0.004028 -0.003480 -0.002978 -0.002522 -0.002111 -0.001746 -0.001422 -0.001138 -0.000892 -0.000680 -0.000500 -0.000350 -0.000228 -0.000131 -0.000057 -0.000004 0.000033 0.000056 0.000067 0.000070 0.000066 0.000058 0.000046 0.000032 0.000018 0.000004 -0.000008 -0.000018 -0.000026 -0.000032 -0.000036 -0.000040 -0.000043 -0.000045 -0.000048 -0.000050 -0.000052 -0.000054 -0.000055 -0.000056 -0.000055 -0.000053 -0.000050 -0.000047 -0.000042 -0.000038 -0.000033 -0.000028 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000030 0.000038 0.000047 0.000058 0.000070 0.000083 0.000098 0.000114 0.000132 0.000151 0.000173 0.000195 0.000220 0.000246 0.000273 0.000302 0.000333 0.000365 0.000398 0.000432 0.000466 0.000500 0.000534 0.000566 0.000596 0.000623 0.000646 0.000664 0.000676 0.000680 0.000674 0.000656 0.000623 0.000572 0.000499 0.000401 0.000274 0.000112 -0.000086 -0.000326 -0.000611 -0.000945 -0.001332 -0.001775 -0.002277 -0.002841 -0.003467 -0.004155 -0.004904 -0.005710 -0.006569 -0.007475 -0.008421 -0.009397 -0.010394 -0.011402 -0.012408 -0.013399 -0.014363 -0.015288 -0.016160 -0.016968 -0.017700 -0.018347 -0.018897 -0.019344 -0.019678 -0.019895 -0.019989 -0.019960 -0.019807 -0.019533 -0.019145 -0.018650 -0.018057 -0.017378 -0.016623 -0.015806 -0.014938 -0.014032 -0.013101 -0.012155 -0.011206 -0.010264 -0.009339 -0.008440 -0.007573 -0.006745 -0.005963 -0.005229 -0.004547 -0.003919 -0.003345 -0.002825 -0.002358 -0.001941 -0.001573 -0.001249 -0.000969 -0.000728 -0.000526 -0.000359 -0.000223 -0.000117 -0.000035 0.000025 0.000068 0.000096 0.000112 0.000119 0.000118 0.000112 0.000103 0.000092 0.000080 0.000068 0.000058 0.000048 0.000040 0.000032 0.000025 0.000018 0.000011 0.000005 -0.000002 -0.000008 -0.000013 -0.000017 -0.000020 -0.000022 -0.000023 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000032 0.000041 0.000051 0.000062 0.000075 0.000090 0.000106 0.000124 0.000144 0.000165 0.000188 0.000212 0.000239 0.000267 0.000298 0.000330 0.000364 0.000399 0.000437 0.000475 0.000514 0.000553 0.000592 0.000629 0.000664 0.000696 0.000724 0.000746 0.000761 0.000767 0.000762 0.000744 0.000709 0.000654 0.000574 0.000466 0.000325 0.000146 -0.000075 -0.000342 -0.000661 -0.001036 -0.001471 -0.001971 -0.002538 -0.003177 -0.003887 -0.004671 -0.005525 -0.006447 -0.007432 -0.008473 -0.009564 -0.010693 -0.011851 -0.013026 -0.014204 -0.015371 -0.016513 -0.017615 -0.018662 -0.019641 -0.020539 -0.021343 -0.022041 -0.022623 -0.023079 -0.023403 -0.023588 -0.023631 -0.023531 -0.023291 -0.022916 -0.022413 -0.021791 -0.021063 -0.020239 -0.019333 -0.018360 -0.017332 -0.016264 -0.015169 -0.014061 -0.012951 -0.011852 -0.010774 -0.009728 -0.008721 -0.007761 -0.006854 -0.006003 -0.005214 -0.004487 -0.003823 -0.003221 -0.002680 -0.002197 -0.001769 -0.001394 -0.001070 -0.000793 -0.000560 -0.000368 -0.000212 -0.000089 0.000006 0.000078 0.000129 0.000163 0.000184 0.000193 0.000194 0.000189 0.000179 0.000167 0.000154 0.000141 0.000128 0.000115 0.000103 0.000092 0.000081 0.000069 0.000059 0.000048 0.000038 0.000029 0.000021 0.000014 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000043 0.000053 0.000066 0.000080 0.000096 0.000114 0.000133 0.000154 0.000177 0.000202 0.000229 0.000258 0.000289 0.000322 0.000357 0.000394 0.000434 0.000475 0.000518 0.000562 0.000606 0.000650 0.000692 0.000732 0.000769 0.000801 0.000827 0.000846 0.000855 0.000852 0.000835 0.000799 0.000741 0.000656 0.000540 0.000388 0.000194 -0.000046 -0.000337 -0.000685 -0.001096 -0.001573 -0.002122 -0.002748 -0.003453 -0.004239 -0.005107 -0.006055 -0.007081 -0.008178 -0.009342 -0.010562 -0.011830 -0.013134 -0.014460 -0.015794 -0.017121 -0.018424 -0.019688 -0.020896 -0.022033 -0.023082 -0.024031 -0.024865 -0.025572 -0.026142 -0.026565 -0.026834 -0.026946 -0.026898 -0.026691 -0.026331 -0.025823 -0.025178 -0.024406 -0.023521 -0.022537 -0.021469 -0.020331 -0.019140 -0.017910 -0.016657 -0.015395 -0.014138 -0.012898 -0.011687 -0.010516 -0.009394 -0.008327 -0.007323 -0.006385 -0.005517 -0.004720 -0.003995 -0.003339 -0.002751 -0.002228 -0.001767 -0.001366 -0.001021 -0.000729 -0.000486 -0.000286 -0.000125 0.000001 0.000098 0.000169 0.000220 0.000252 0.000271 0.000277 0.000275 0.000267 0.000255 0.000240 0.000223 0.000207 0.000190 0.000173 0.000157 0.000142 0.000126 0.000111 0.000097 0.000083 0.000070 0.000058 0.000048 0.000039 0.000031 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000015 0.000021 0.000027 0.000035 0.000044 0.000056 0.000069 0.000084 0.000101 0.000120 0.000141 0.000164 0.000189 0.000216 0.000245 0.000276 0.000310 0.000345 0.000384 0.000424 0.000467 0.000513 0.000560 0.000608 0.000658 0.000706 0.000754 0.000799 0.000840 0.000877 0.000908 0.000931 0.000944 0.000945 0.000929 0.000894 0.000835 0.000746 0.000624 0.000463 0.000258 0.000002 -0.000309 -0.000682 -0.001122 -0.001636 -0.002227 -0.002902 -0.003664 -0.004515 -0.005456 -0.006485 -0.007601 -0.008796 -0.010066 -0.011401 -0.012790 -0.014222 -0.015682 -0.017154 -0.018623 -0.020071 -0.021479 -0.022831 -0.024109 -0.025295 -0.026374 -0.027331 -0.028152 -0.028825 -0.029339 -0.029687 -0.029862 -0.029862 -0.029688 -0.029343 -0.028834 -0.028170 -0.027363 -0.026426 -0.025374 -0.024223 -0.022988 -0.021689 -0.020340 -0.018958 -0.017561 -0.016163 -0.014779 -0.013422 -0.012104 -0.010836 -0.009627 -0.008484 -0.007413 -0.006418 -0.005502 -0.004665 -0.003906 -0.003224 -0.002616 -0.002079 -0.001610 -0.001205 -0.000861 -0.000572 -0.000334 -0.000141 0.000012 0.000131 0.000220 0.000284 0.000326 0.000351 0.000363 0.000363 0.000355 0.000342 0.000325 0.000305 0.000285 0.000263 0.000242 0.000222 0.000202 0.000182 0.000163 0.000145 0.000127 0.000110 0.000094 0.000080 0.000068 0.000058 0.000049 0.000041 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000046 0.000058 0.000072 0.000088 0.000106 0.000126 0.000149 0.000174 0.000200 0.000229 0.000261 0.000294 0.000330 0.000369 0.000410 0.000454 0.000501 0.000550 0.000601 0.000654 0.000708 0.000761 0.000814 0.000864 0.000910 0.000952 0.000988 0.001016 0.001034 0.001038 0.001026 0.000993 0.000934 0.000844 0.000719 0.000552 0.000337 0.000069 -0.000257 -0.000650 -0.001114 -0.001656 -0.002282 -0.002998 -0.003806 -0.004710 -0.005711 -0.006808 -0.007999 -0.009277 -0.010636 -0.012068 -0.013560 -0.015101 -0.016675 -0.018267 -0.019859 -0.021431 -0.022966 -0.024443 -0.025844 -0.027151 -0.028345 -0.029411 -0.030333 -0.031097 -0.031693 -0.032110 -0.032343 -0.032388 -0.032245 -0.031917 -0.031409 -0.030732 -0.029896 -0.028916 -0.027807 -0.026586 -0.025270 -0.023878 -0.022427 -0.020935 -0.019421 -0.017902 -0.016393 -0.014909 -0.013463 -0.012069 -0.010735 -0.009470 -0.008283 -0.007177 -0.006156 -0.005221 -0.004373 -0.003609 -0.002926 -0.002323 -0.001796 -0.001340 -0.000952 -0.000625 -0.000354 -0.000134 0.000041 0.000178 0.000281 0.000355 0.000405 0.000436 0.000450 0.000451 0.000443 0.000429 0.000409 0.000386 0.000361 0.000336 0.000310 0.000285 0.000260 0.000236 0.000213 0.000191 0.000169 0.000149 0.000130 0.000112 0.000097 0.000083 0.000071 0.000061 0.000052 0.000044 0.000038 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000047 0.000059 0.000074 0.000091 0.000110 0.000131 0.000155 0.000182 0.000210 0.000241 0.000275 0.000311 0.000349 0.000391 0.000435 0.000482 0.000533 0.000586 0.000641 0.000698 0.000756 0.000814 0.000871 0.000926 0.000978 0.001026 0.001067 0.001100 0.001123 0.001133 0.001125 0.001095 0.001038 0.000949 0.000822 0.000652 0.000432 0.000156 -0.000182 -0.000588 -0.001070 -0.001634 -0.002286 -0.003032 -0.003876 -0.004822 -0.005870 -0.007020 -0.008269 -0.009613 -0.011044 -0.012554 -0.014131 -0.015761 -0.017430 -0.019120 -0.020813 -0.022490 -0.024131 -0.025714 -0.027220 -0.028629 -0.029922 -0.031081 -0.032091 -0.032935 -0.033602 -0.034081 -0.034365 -0.034451 -0.034336 -0.034025 -0.033522 -0.032836 -0.031979 -0.030966 -0.029812 -0.028534 -0.027152 -0.025683 -0.024148 -0.022566 -0.020955 -0.019334 -0.017721 -0.016130 -0.014578 -0.013076 -0.011637 -0.010271 -0.008984 -0.007784 -0.006675 -0.005658 -0.004733 -0.003900 -0.003156 -0.002498 -0.001923 -0.001425 -0.001000 -0.000642 -0.000346 -0.000104 0.000089 0.000239 0.000353 0.000435 0.000490 0.000523 0.000539 0.000540 0.000531 0.000514 0.000491 0.000465 0.000436 0.000406 0.000376 0.000346 0.000317 0.000289 0.000261 0.000235 0.000210 0.000186 0.000164 0.000143 0.000124 0.000108 0.000093 0.000080 0.000069 0.000059 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000037 0.000048 0.000060 0.000075 0.000093 0.000113 0.000136 0.000161 0.000189 0.000219 0.000252 0.000288 0.000326 0.000367 0.000411 0.000459 0.000509 0.000563 0.000619 0.000678 0.000739 0.000801 0.000864 0.000925 0.000985 0.001043 0.001096 0.001143 0.001182 0.001211 0.001227 0.001224 0.001199 0.001145 0.001059 0.000933 0.000763 0.000541 0.000261 -0.000083 -0.000498 -0.000991 -0.001568 -0.002238 -0.003005 -0.003874 -0.004848 -0.005929 -0.007118 -0.008410 -0.009802 -0.011287 -0.012856 -0.014497 -0.016196 -0.017939 -0.019706 -0.021480 -0.023241 -0.024966 -0.026635 -0.028227 -0.029720 -0.031094 -0.032331 -0.033413 -0.034325 -0.035052 -0.035584 -0.035913 -0.036034 -0.035947 -0.035652 -0.035155 -0.034466 -0.033596 -0.032559 -0.031372 -0.030052 -0.028618 -0.027091 -0.025490 -0.023836 -0.022149 -0.020448 -0.018752 -0.017077 -0.015438 -0.013851 -0.012327 -0.010877 -0.009511 -0.008235 -0.007054 -0.005970 -0.004985 -0.004096 -0.003303 -0.002602 -0.001989 -0.001458 -0.001006 -0.000625 -0.000308 -0.000051 0.000155 0.000315 0.000435 0.000522 0.000580 0.000614 0.000629 0.000630 0.000619 0.000599 0.000573 0.000542 0.000509 0.000475 0.000440 0.000405 0.000371 0.000339 0.000308 0.000278 0.000249 0.000222 0.000196 0.000172 0.000150 0.000131 0.000113 0.000098 0.000084 0.000072 0.000062 0.000052 0.000044 0.000036 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000029 0.000038 0.000049 0.000061 0.000077 0.000095 0.000115 0.000139 0.000165 0.000194 0.000226 0.000261 0.000299 0.000339 0.000383 0.000430 0.000480 0.000534 0.000591 0.000651 0.000713 0.000778 0.000843 0.000910 0.000976 0.001041 0.001103 0.001162 0.001215 0.001261 0.001297 0.001319 0.001322 0.001303 0.001255 0.001173 0.001051 0.000883 0.000663 0.000384 0.000039 -0.000379 -0.000876 -0.001461 -0.002139 -0.002916 -0.003799 -0.004790 -0.005891 -0.007102 -0.008422 -0.009845 -0.011366 -0.012975 -0.014660 -0.016408 -0.018202 -0.020026 -0.021859 -0.023681 -0.025471 -0.027205 -0.028862 -0.030420 -0.031858 -0.033157 -0.034297 -0.035262 -0.036039 -0.036615 -0.036981 -0.037134 -0.037070 -0.036792 -0.036305 -0.035617 -0.034741 -0.033690 -0.032481 -0.031132 -0.029663 -0.028095 -0.026447 -0.024742 -0.022999 -0.021240 -0.019481 -0.017743 -0.016040 -0.014389 -0.012801 -0.011289 -0.009862 -0.008528 -0.007293 -0.006159 -0.005128 -0.004199 -0.003370 -0.002637 -0.001996 -0.001443 -0.000970 -0.000573 -0.000244 0.000024 0.000238 0.000403 0.000527 0.000615 0.000674 0.000707 0.000721 0.000719 0.000705 0.000682 0.000652 0.000617 0.000580 0.000541 0.000501 0.000462 0.000423 0.000387 0.000351 0.000318 0.000285 0.000255 0.000226 0.000200 0.000175 0.000153 0.000133 0.000115 0.000099 0.000085 0.000072 0.000061 0.000051 0.000042 0.000035 0.000028 0.000022 0.000018 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000029 0.000038 0.000049 0.000062 0.000078 0.000096 0.000117 0.000142 0.000169 0.000199 0.000232 0.000269 0.000308 0.000351 0.000397 0.000446 0.000499 0.000555 0.000615 0.000678 0.000744 0.000812 0.000881 0.000952 0.001022 0.001091 0.001159 0.001224 0.001283 0.001336 0.001379 0.001407 0.001418 0.001406 0.001365 0.001290 0.001174 0.001012 0.000796 0.000522 0.000181 -0.000234 -0.000729 -0.001312 -0.001990 -0.002769 -0.003654 -0.004650 -0.005757 -0.006977 -0.008308 -0.009746 -0.011284 -0.012914 -0.014624 -0.016400 -0.018226 -0.020085 -0.021956 -0.023818 -0.025650 -0.027428 -0.029131 -0.030735 -0.032219 -0.033563 -0.034746 -0.035753 -0.036567 -0.037178 -0.037575 -0.037753 -0.037711 -0.037449 -0.036974 -0.036292 -0.035417 -0.034362 -0.033143 -0.031780 -0.030291 -0.028699 -0.027023 -0.025285 -0.023508 -0.021710 -0.019912 -0.018132 -0.016387 -0.014692 -0.013061 -0.011507 -0.010039 -0.008667 -0.007395 -0.006228 -0.005167 -0.004211 -0.003358 -0.002605 -0.001948 -0.001380 -0.000896 -0.000490 -0.000154 0.000119 0.000336 0.000503 0.000628 0.000715 0.000772 0.000803 0.000814 0.000808 0.000791 0.000763 0.000729 0.000691 0.000648 0.000605 0.000560 0.000516 0.000473 0.000432 0.000392 0.000355 0.000320 0.000286 0.000254 0.000225 0.000198 0.000173 0.000151 0.000131 0.000113 0.000097 0.000082 0.000070 0.000058 0.000048 0.000040 0.000032 0.000025 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000063 0.000079 0.000097 0.000119 0.000143 0.000171 0.000203 0.000237 0.000275 0.000316 0.000360 0.000408 0.000460 0.000515 0.000574 0.000636 0.000702 0.000771 0.000842 0.000914 0.000988 0.001063 0.001137 0.001210 0.001280 0.001346 0.001405 0.001455 0.001492 0.001511 0.001507 0.001474 0.001407 0.001300 0.001146 0.000939 0.000673 0.000341 -0.000065 -0.000551 -0.001126 -0.001795 -0.002566 -0.003444 -0.004432 -0.005533 -0.006748 -0.008076 -0.009512 -0.011051 -0.012684 -0.014399 -0.016183 -0.018021 -0.019893 -0.021781 -0.023662 -0.025516 -0.027318 -0.029047 -0.030679 -0.032191 -0.033563 -0.034776 -0.035810 -0.036651 -0.037287 -0.037707 -0.037907 -0.037884 -0.037639 -0.037177 -0.036506 -0.035639 -0.034588 -0.033372 -0.032007 -0.030514 -0.028914 -0.027228 -0.025477 -0.023684 -0.021869 -0.020052 -0.018252 -0.016485 -0.014768 -0.013115 -0.011538 -0.010049 -0.008656 -0.007366 -0.006182 -0.005105 -0.004136 -0.003273 -0.002511 -0.001847 -0.001274 -0.000787 -0.000378 -0.000041 0.000232 0.000448 0.000613 0.000735 0.000819 0.000872 0.000899 0.000906 0.000897 0.000875 0.000843 0.000805 0.000761 0.000715 0.000666 0.000617 0.000568 0.000520 0.000475 0.000431 0.000390 0.000351 0.000315 0.000280 0.000249 0.000219 0.000192 0.000167 0.000145 0.000125 0.000107 0.000091 0.000077 0.000065 0.000054 0.000044 0.000035 0.000028 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000063 0.000079 0.000098 0.000120 0.000145 0.000173 0.000205 0.000240 0.000279 0.000322 0.000368 0.000417 0.000471 0.000528 0.000589 0.000654 0.000722 0.000793 0.000867 0.000943 0.001020 0.001098 0.001177 0.001254 0.001330 0.001403 0.001469 0.001527 0.001571 0.001598 0.001603 0.001580 0.001523 0.001426 0.001283 0.001089 0.000835 0.000517 0.000125 -0.000346 -0.000905 -0.001558 -0.002312 -0.003172 -0.004142 -0.005226 -0.006423 -0.007733 -0.009153 -0.010676 -0.012295 -0.013998 -0.015772 -0.017601 -0.019467 -0.021351 -0.023231 -0.025087 -0.026894 -0.028629 -0.030270 -0.031794 -0.033178 -0.034405 -0.035454 -0.036311 -0.036964 -0.037401 -0.037617 -0.037611 -0.037382 -0.036936 -0.036281 -0.035428 -0.034391 -0.033188 -0.031834 -0.030351 -0.028759 -0.027079 -0.025334 -0.023545 -0.021732 -0.019916 -0.018115 -0.016348 -0.014628 -0.012973 -0.011394 -0.009902 -0.008506 -0.007214 -0.006028 -0.004951 -0.003982 -0.003120 -0.002360 -0.001699 -0.001129 -0.000646 -0.000241 0.000092 0.000360 0.000571 0.000731 0.000847 0.000926 0.000973 0.000996 0.000998 0.000984 0.000957 0.000921 0.000878 0.000830 0.000778 0.000725 0.000671 0.000617 0.000565 0.000515 0.000467 0.000423 0.000381 0.000341 0.000304 0.000270 0.000238 0.000209 0.000182 0.000158 0.000136 0.000117 0.000099 0.000084 0.000070 0.000058 0.000047 0.000038 0.000030 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000063 0.000079 0.000098 0.000120 0.000145 0.000174 0.000206 0.000243 0.000282 0.000326 0.000373 0.000424 0.000479 0.000538 0.000601 0.000668 0.000738 0.000811 0.000888 0.000966 0.001046 0.001128 0.001211 0.001293 0.001375 0.001453 0.001527 0.001592 0.001644 0.001681 0.001695 0.001682 0.001636 0.001552 0.001423 0.001243 0.001006 0.000705 0.000333 -0.000118 -0.000654 -0.001283 -0.002012 -0.002846 -0.003789 -0.004844 -0.006012 -0.007292 -0.008681 -0.010174 -0.011763 -0.013437 -0.015182 -0.016985 -0.018826 -0.020687 -0.022548 -0.024386 -0.026179 -0.027902 -0.029535 -0.031053 -0.032435 -0.033662 -0.034714 -0.035577 -0.036237 -0.036685 -0.036914 -0.036922 -0.036709 -0.036281 -0.035646 -0.034814 -0.033800 -0.032619 -0.031289 -0.029829 -0.028260 -0.026603 -0.024880 -0.023112 -0.021320 -0.019524 -0.017742 -0.015991 -0.014289 -0.012650 -0.011086 -0.009609 -0.008227 -0.006948 -0.005776 -0.004712 -0.003756 -0.002906 -0.002158 -0.001508 -0.000949 -0.000476 -0.000081 0.000242 0.000501 0.000703 0.000854 0.000962 0.001034 0.001075 0.001091 0.001088 0.001068 0.001037 0.000996 0.000949 0.000896 0.000839 0.000781 0.000722 0.000664 0.000607 0.000553 0.000502 0.000453 0.000408 0.000366 0.000326 0.000290 0.000256 0.000224 0.000196 0.000169 0.000146 0.000125 0.000106 0.000089 0.000075 0.000062 0.000050 0.000041 0.000032 0.000025 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000063 0.000079 0.000098 0.000120 0.000145 0.000174 0.000207 0.000243 0.000284 0.000328 0.000377 0.000429 0.000485 0.000545 0.000610 0.000678 0.000750 0.000825 0.000904 0.000984 0.001068 0.001153 0.001240 0.001327 0.001414 0.001498 0.001578 0.001650 0.001711 0.001757 0.001781 0.001780 0.001746 0.001676 0.001562 0.001399 0.001182 0.000903 0.000554 0.000130 -0.000379 -0.000978 -0.001675 -0.002474 -0.003381 -0.004397 -0.005526 -0.006764 -0.008111 -0.009561 -0.011105 -0.012734 -0.014436 -0.016194 -0.017994 -0.019815 -0.021638 -0.023440 -0.025201 -0.026896 -0.028504 -0.030001 -0.031366 -0.032580 -0.033624 -0.034483 -0.035143 -0.035595 -0.035833 -0.035853 -0.035656 -0.035248 -0.034637 -0.033832 -0.032848 -0.031699 -0.030404 -0.028979 -0.027447 -0.025828 -0.024142 -0.022412 -0.020657 -0.018898 -0.017152 -0.015437 -0.013769 -0.012163 -0.010631 -0.009184 -0.007832 -0.006581 -0.005435 -0.004396 -0.003464 -0.002636 -0.001910 -0.001279 -0.000739 -0.000282 0.000097 0.000406 0.000652 0.000842 0.000982 0.001080 0.001143 0.001176 0.001185 0.001175 0.001150 0.001113 0.001068 0.001015 0.000958 0.000897 0.000834 0.000771 0.000708 0.000647 0.000589 0.000534 0.000482 0.000433 0.000388 0.000346 0.000307 0.000271 0.000238 0.000207 0.000179 0.000154 0.000132 0.000111 0.000094 0.000078 0.000064 0.000053 0.000043 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000039 0.000049 0.000063 0.000078 0.000097 0.000119 0.000144 0.000173 0.000206 0.000243 0.000284 0.000329 0.000378 0.000431 0.000489 0.000550 0.000615 0.000685 0.000758 0.000835 0.000915 0.000998 0.001084 0.001173 0.001263 0.001355 0.001447 0.001537 0.001623 0.001703 0.001772 0.001827 0.001861 0.001872 0.001852 0.001796 0.001700 0.001557 0.001361 0.001106 0.000785 0.000391 -0.000085 -0.000648 -0.001307 -0.002065 -0.002928 -0.003898 -0.004977 -0.006165 -0.007458 -0.008852 -0.010339 -0.011911 -0.013553 -0.015254 -0.016995 -0.018760 -0.020529 -0.022281 -0.023993 -0.025644 -0.027212 -0.028674 -0.030009 -0.031199 -0.032224 -0.033069 -0.033722 -0.034172 -0.034414 -0.034445 -0.034265 -0.033879 -0.033295 -0.032523 -0.031575 -0.030468 -0.029216 -0.027838 -0.026355 -0.024786 -0.023152 -0.021474 -0.019772 -0.018065 -0.016371 -0.014707 -0.013089 -0.011531 -0.010046 -0.008645 -0.007336 -0.006125 -0.005018 -0.004015 -0.003116 -0.002320 -0.001622 -0.001018 -0.000502 -0.000068 0.000291 0.000582 0.000811 0.000986 0.001113 0.001199 0.001251 0.001275 0.001276 0.001259 0.001227 0.001185 0.001134 0.001077 0.001015 0.000950 0.000883 0.000816 0.000749 0.000684 0.000622 0.000563 0.000508 0.000456 0.000408 0.000364 0.000322 0.000284 0.000249 0.000217 0.000187 0.000161 0.000137 0.000116 0.000097 0.000081 0.000066 0.000054 0.000044 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000029 0.000038 0.000049 0.000062 0.000078 0.000096 0.000118 0.000143 0.000172 0.000205 0.000242 0.000283 0.000329 0.000378 0.000432 0.000490 0.000552 0.000618 0.000689 0.000763 0.000841 0.000923 0.001008 0.001097 0.001188 0.001282 0.001378 0.001474 0.001570 0.001663 0.001750 0.001827 0.001890 0.001936 0.001958 0.001952 0.001912 0.001834 0.001713 0.001541 0.001313 0.001022 0.000661 0.000222 -0.000302 -0.000917 -0.001628 -0.002441 -0.003358 -0.004381 -0.005508 -0.006738 -0.008067 -0.009486 -0.010987 -0.012559 -0.014188 -0.015858 -0.017553 -0.019253 -0.020939 -0.022589 -0.024182 -0.025697 -0.027111 -0.028404 -0.029558 -0.030554 -0.031378 -0.032017 -0.032461 -0.032704 -0.032744 -0.032580 -0.032218 -0.031664 -0.030929 -0.030025 -0.028965 -0.027766 -0.026445 -0.025021 -0.023514 -0.021944 -0.020331 -0.018695 -0.017054 -0.015425 -0.013826 -0.012272 -0.010776 -0.009351 -0.008007 -0.006753 -0.005594 -0.004535 -0.003578 -0.002721 -0.001964 -0.001302 -0.000730 -0.000244 0.000163 0.000498 0.000767 0.000976 0.001133 0.001245 0.001317 0.001357 0.001370 0.001362 0.001337 0.001299 0.001251 0.001195 0.001134 0.001067 0.000998 0.000928 0.000857 0.000786 0.000718 0.000652 0.000590 0.000531 0.000477 0.000426 0.000379 0.000336 0.000296 0.000259 0.000225 0.000194 0.000166 0.000141 0.000119 0.000099 0.000082 0.000068 0.000055 0.000044 0.000035 0.000028 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000037 0.000048 0.000061 0.000076 0.000094 0.000116 0.000141 0.000170 0.000202 0.000240 0.000281 0.000327 0.000377 0.000431 0.000489 0.000552 0.000619 0.000690 0.000765 0.000845 0.000928 0.001014 0.001105 0.001199 0.001296 0.001396 0.001497 0.001598 0.001697 0.001790 0.001875 0.001948 0.002003 0.002038 0.002046 0.002023 0.001965 0.001865 0.001718 0.001519 0.001260 0.000934 0.000535 0.000054 -0.000514 -0.001174 -0.001932 -0.002789 -0.003749 -0.004809 -0.005969 -0.007223 -0.008565 -0.009986 -0.011476 -0.013022 -0.014609 -0.016222 -0.017842 -0.019450 -0.021026 -0.022549 -0.023998 -0.025353 -0.026594 -0.027703 -0.028662 -0.029458 -0.030076 -0.030509 -0.030750 -0.030797 -0.030649 -0.030312 -0.029791 -0.029097 -0.028241 -0.027235 -0.026097 -0.024840 -0.023485 -0.022050 -0.020554 -0.019017 -0.017458 -0.015894 -0.014343 -0.012820 -0.011341 -0.009919 -0.008565 -0.007289 -0.006100 -0.005002 -0.004000 -0.003096 -0.002289 -0.001576 -0.000956 -0.000422 0.000030 0.000406 0.000713 0.000957 0.001145 0.001282 0.001376 0.001433 0.001460 0.001462 0.001444 0.001410 0.001365 0.001311 0.001250 0.001183 0.001113 0.001040 0.000966 0.000892 0.000819 0.000747 0.000679 0.000613 0.000552 0.000495 0.000442 0.000392 0.000347 0.000305 0.000266 0.000231 0.000199 0.000170 0.000144 0.000121 0.000101 0.000083 0.000068 0.000056 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000059 0.000074 0.000092 0.000113 0.000138 0.000167 0.000199 0.000236 0.000277 0.000323 0.000373 0.000428 0.000486 0.000549 0.000617 0.000689 0.000765 0.000845 0.000929 0.001017 0.001110 0.001206 0.001306 0.001409 0.001515 0.001620 0.001724 0.001824 0.001917 0.001998 0.002064 0.002111 0.002133 0.002128 0.002089 0.002011 0.001891 0.001721 0.001495 0.001206 0.000847 0.000412 -0.000106 -0.000712 -0.001410 -0.002204 -0.003095 -0.004083 -0.005165 -0.006338 -0.007595 -0.008929 -0.010329 -0.011783 -0.013278 -0.014798 -0.016328 -0.017847 -0.019339 -0.020782 -0.022156 -0.023443 -0.024623 -0.025679 -0.026594 -0.027354 -0.027948 -0.028365 -0.028601 -0.028653 -0.028521 -0.028209 -0.027724 -0.027074 -0.026270 -0.025324 -0.024251 -0.023067 -0.021788 -0.020432 -0.019019 -0.017567 -0.016093 -0.014616 -0.013152 -0.011716 -0.010322 -0.008982 -0.007708 -0.006509 -0.005392 -0.004364 -0.003426 -0.002581 -0.001829 -0.001167 -0.000592 -0.000100 0.000315 0.000658 0.000934 0.001151 0.001314 0.001430 0.001505 0.001546 0.001558 0.001548 0.001519 0.001477 0.001424 0.001363 0.001296 0.001225 0.001151 0.001075 0.000999 0.000922 0.000846 0.000772 0.000701 0.000633 0.000569 0.000510 0.000454 0.000403 0.000355 0.000312 0.000272 0.000235 0.000202 0.000172 0.000146 0.000122 0.000102 0.000084 0.000068 0.000055 0.000044 0.000035 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000058 0.000072 0.000090 0.000110 0.000135 0.000163 0.000195 0.000231 0.000272 0.000318 0.000368 0.000422 0.000481 0.000545 0.000613 0.000685 0.000761 0.000842 0.000928 0.001017 0.001111 0.001210 0.001312 0.001418 0.001527 0.001637 0.001747 0.001852 0.001952 0.002041 0.002117 0.002176 0.002213 0.002224 0.002204 0.002150 0.002055 0.001915 0.001722 0.001471 0.001154 0.000766 0.000300 -0.000250 -0.000886 -0.001613 -0.002432 -0.003343 -0.004344 -0.005430 -0.006597 -0.007837 -0.009140 -0.010495 -0.011890 -0.013311 -0.014742 -0.016166 -0.017564 -0.018919 -0.020212 -0.021423 -0.022535 -0.023531 -0.024396 -0.025116 -0.025680 -0.026078 -0.026307 -0.026362 -0.026245 -0.025959 -0.025510 -0.024906 -0.024157 -0.023275 -0.022273 -0.021165 -0.019968 -0.018699 -0.017375 -0.016014 -0.014634 -0.013251 -0.011881 -0.010539 -0.009237 -0.007987 -0.006800 -0.005685 -0.004647 -0.003693 -0.002825 -0.002044 -0.001351 -0.000743 -0.000217 0.000230 0.000605 0.000912 0.001156 0.001344 0.001482 0.001575 0.001631 0.001654 0.001651 0.001628 0.001588 0.001537 0.001476 0.001408 0.001336 0.001260 0.001182 0.001103 0.001024 0.000945 0.000867 0.000792 0.000719 0.000649 0.000583 0.000521 0.000464 0.000411 0.000362 0.000317 0.000275 0.000238 0.000204 0.000174 0.000147 0.000123 0.000102 0.000084 0.000068 0.000055 0.000044 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000043 0.000055 0.000070 0.000087 0.000107 0.000130 0.000158 0.000190 0.000226 0.000266 0.000311 0.000361 0.000416 0.000474 0.000538 0.000606 0.000679 0.000756 0.000837 0.000923 0.001014 0.001110 0.001210 0.001314 0.001423 0.001535 0.001649 0.001763 0.001874 0.001979 0.002077 0.002162 0.002232 0.002283 0.002310 0.002310 0.002278 0.002210 0.002098 0.001939 0.001725 0.001451 0.001109 0.000695 0.000204 -0.000370 -0.001028 -0.001772 -0.002603 -0.003519 -0.004516 -0.005588 -0.006730 -0.007931 -0.009183 -0.010474 -0.011790 -0.013116 -0.014438 -0.015738 -0.016999 -0.018203 -0.019333 -0.020372 -0.021304 -0.022114 -0.022789 -0.023319 -0.023696 -0.023915 -0.023972 -0.023869 -0.023609 -0.023197 -0.022641 -0.021949 -0.021133 -0.020205 -0.019177 -0.018066 -0.016888 -0.015658 -0.014394 -0.013112 -0.011829 -0.010559 -0.009315 -0.008110 -0.006956 -0.005861 -0.004834 -0.003881 -0.003005 -0.002210 -0.001498 -0.000867 -0.000315 0.000159 0.000561 0.000894 0.001164 0.001375 0.001534 0.001645 0.001715 0.001750 0.001756 0.001738 0.001701 0.001651 0.001589 0.001520 0.001446 0.001368 0.001288 0.001206 0.001124 0.001043 0.000962 0.000883 0.000806 0.000732 0.000660 0.000593 0.000530 0.000471 0.000416 0.000366 0.000319 0.000277 0.000239 0.000205 0.000174 0.000146 0.000122 0.000101 0.000083 0.000067 0.000054 0.000043 0.000034 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000041 0.000053 0.000067 0.000083 0.000103 0.000126 0.000153 0.000183 0.000219 0.000259 0.000303 0.000353 0.000407 0.000466 0.000529 0.000597 0.000670 0.000748 0.000830 0.000917 0.001008 0.001105 0.001206 0.001313 0.001424 0.001538 0.001655 0.001772 0.001888 0.001999 0.002104 0.002198 0.002279 0.002343 0.002386 0.002405 0.002395 0.002351 0.002268 0.002142 0.001965 0.001732 0.001438 0.001076 0.000642 0.000133 -0.000456 -0.001125 -0.001875 -0.002704 -0.003609 -0.004585 -0.005626 -0.006724 -0.007870 -0.009052 -0.010260 -0.011480 -0.012696 -0.013894 -0.015057 -0.016169 -0.017214 -0.018175 -0.019039 -0.019790 -0.020418 -0.020912 -0.021265 -0.021471 -0.021529 -0.021440 -0.021205 -0.020830 -0.020322 -0.019689 -0.018940 -0.018087 -0.017142 -0.016120 -0.015034 -0.013902 -0.012738 -0.011558 -0.010377 -0.009210 -0.008069 -0.006965 -0.005909 -0.004910 -0.003974 -0.003107 -0.002313 -0.001594 -0.000951 -0.000384 0.000109 0.000531 0.000886 0.001177 0.001409 0.001587 0.001715 0.001801 0.001848 0.001863 0.001851 0.001817 0.001768 0.001706 0.001635 0.001558 0.001476 0.001393 0.001308 0.001223 0.001139 0.001055 0.000973 0.000893 0.000815 0.000739 0.000667 0.000599 0.000535 0.000474 0.000419 0.000367 0.000320 0.000277 0.000239 0.000204 0.000173 0.000145 0.000121 0.000100 0.000081 0.000066 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000030 0.000039 0.000050 0.000063 0.000079 0.000098 0.000120 0.000147 0.000177 0.000211 0.000250 0.000294 0.000343 0.000397 0.000455 0.000518 0.000586 0.000659 0.000737 0.000820 0.000907 0.001000 0.001097 0.001200 0.001307 0.001420 0.001536 0.001655 0.001775 0.001895 0.002011 0.002122 0.002225 0.002316 0.002392 0.002450 0.002486 0.002497 0.002478 0.002423 0.002328 0.002187 0.001995 0.001747 0.001436 0.001060 0.000613 0.000094 -0.000500 -0.001168 -0.001911 -0.002723 -0.003603 -0.004543 -0.005537 -0.006575 -0.007649 -0.008747 -0.009858 -0.010967 -0.012061 -0.013124 -0.014142 -0.015100 -0.015982 -0.016775 -0.017466 -0.018044 -0.018500 -0.018826 -0.019019 -0.019077 -0.018999 -0.018790 -0.018451 -0.017991 -0.017416 -0.016735 -0.015958 -0.015096 -0.014163 -0.013173 -0.012139 -0.011076 -0.009999 -0.008923 -0.007860 -0.006823 -0.005822 -0.004866 -0.003964 -0.003120 -0.002341 -0.001630 -0.000987 -0.000415 0.000088 0.000522 0.000892 0.001199 0.001448 0.001642 0.001787 0.001887 0.001946 0.001971 0.001966 0.001937 0.001889 0.001827 0.001754 0.001674 0.001589 0.001501 0.001412 0.001323 0.001235 0.001148 0.001062 0.000979 0.000897 0.000819 0.000743 0.000670 0.000601 0.000536 0.000475 0.000419 0.000366 0.000319 0.000276 0.000237 0.000202 0.000171 0.000143 0.000119 0.000098 0.000080 0.000064 0.000051 0.000040 0.000032 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000028 0.000037 0.000047 0.000060 0.000075 0.000093 0.000115 0.000140 0.000169 0.000203 0.000241 0.000284 0.000332 0.000385 0.000443 0.000506 0.000573 0.000646 0.000724 0.000807 0.000895 0.000988 0.001086 0.001189 0.001298 0.001411 0.001529 0.001650 0.001772 0.001895 0.002016 0.002132 0.002242 0.002342 0.002429 0.002501 0.002555 0.002585 0.002588 0.002560 0.002496 0.002390 0.002237 0.002033 0.001772 0.001452 0.001067 0.000615 0.000096 -0.000493 -0.001149 -0.001871 -0.002655 -0.003495 -0.004385 -0.005317 -0.006283 -0.007273 -0.008275 -0.009277 -0.010267 -0.011230 -0.012154 -0.013023 -0.013825 -0.014547 -0.015177 -0.015704 -0.016120 -0.016420 -0.016598 -0.016654 -0.016588 -0.016401 -0.016099 -0.015686 -0.015168 -0.014553 -0.013852 -0.013073 -0.012229 -0.011333 -0.010397 -0.009436 -0.008463 -0.007491 -0.006533 -0.005600 -0.004701 -0.003845 -0.003039 -0.002288 -0.001596 -0.000966 -0.000400 0.000102 0.000540 0.000917 0.001235 0.001496 0.001703 0.001861 0.001973 0.002044 0.002079 0.002082 0.002058 0.002014 0.001952 0.001878 0.001795 0.001706 0.001614 0.001520 0.001426 0.001332 0.001241 0.001151 0.001064 0.000979 0.000897 0.000818 0.000742 0.000669 0.000600 0.000534 0.000473 0.000416 0.000363 0.000316 0.000272 0.000233 0.000199 0.000168 0.000140 0.000116 0.000095 0.000077 0.000062 0.000049 0.000039 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000044 0.000056 0.000071 0.000088 0.000109 0.000133 0.000161 0.000194 0.000231 0.000273 0.000320 0.000372 0.000429 0.000491 0.000559 0.000631 0.000709 0.000792 0.000880 0.000974 0.001072 0.001176 0.001285 0.001399 0.001517 0.001639 0.001763 0.001888 0.002012 0.002133 0.002249 0.002357 0.002455 0.002540 0.002609 0.002658 0.002683 0.002680 0.002644 0.002571 0.002456 0.002294 0.002081 0.001814 0.001489 0.001103 0.000655 0.000144 -0.000429 -0.001063 -0.001753 -0.002495 -0.003284 -0.004113 -0.004973 -0.005855 -0.006751 -0.007648 -0.008535 -0.009400 -0.010230 -0.011013 -0.011735 -0.012386 -0.012954 -0.013431 -0.013807 -0.014079 -0.014242 -0.014296 -0.014240 -0.014076 -0.013808 -0.013439 -0.012977 -0.012428 -0.011800 -0.011102 -0.010346 -0.009543 -0.008704 -0.007842 -0.006971 -0.006102 -0.005247 -0.004416 -0.003619 -0.002861 -0.002149 -0.001489 -0.000883 -0.000334 0.000158 0.000591 0.000968 0.001288 0.001555 0.001771 0.001938 0.002061 0.002142 0.002186 0.002197 0.002180 0.002139 0.002079 0.002005 0.001921 0.001829 0.001732 0.001633 0.001533 0.001434 0.001337 0.001242 0.001150 0.001061 0.000975 0.000892 0.000813 0.000736 0.000664 0.000595 0.000529 0.000468 0.000411 0.000358 0.000311 0.000267 0.000229 0.000194 0.000164 0.000137 0.000113 0.000092 0.000075 0.000060 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000041 0.000053 0.000066 0.000083 0.000103 0.000126 0.000153 0.000185 0.000221 0.000261 0.000307 0.000358 0.000414 0.000475 0.000542 0.000614 0.000692 0.000775 0.000863 0.000956 0.001055 0.001159 0.001268 0.001382 0.001500 0.001622 0.001747 0.001874 0.002000 0.002125 0.002247 0.002363 0.002470 0.002566 0.002649 0.002715 0.002760 0.002780 0.002771 0.002729 0.002650 0.002528 0.002361 0.002144 0.001875 0.001551 0.001172 0.000735 0.000242 -0.000306 -0.000906 -0.001554 -0.002245 -0.002974 -0.003732 -0.004511 -0.005304 -0.006099 -0.006887 -0.007656 -0.008395 -0.009092 -0.009737 -0.010318 -0.010826 -0.011252 -0.011590 -0.011834 -0.011982 -0.012032 -0.011985 -0.011842 -0.011606 -0.011281 -0.010873 -0.010386 -0.009829 -0.009210 -0.008539 -0.007825 -0.007080 -0.006316 -0.005544 -0.004776 -0.004021 -0.003290 -0.002590 -0.001928 -0.001308 -0.000735 -0.000212 0.000260 0.000680 0.001047 0.001364 0.001630 0.001849 0.002021 0.002150 0.002239 0.002291 0.002309 0.002298 0.002263 0.002206 0.002134 0.002049 0.001955 0.001855 0.001751 0.001646 0.001542 0.001439 0.001338 0.001240 0.001145 0.001054 0.000967 0.000884 0.000804 0.000728 0.000655 0.000587 0.000522 0.000461 0.000404 0.000352 0.000304 0.000261 0.000223 0.000189 0.000159 0.000132 0.000109 0.000089 0.000072 0.000057 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000038 0.000049 0.000062 0.000078 0.000097 0.000119 0.000145 0.000175 0.000210 0.000249 0.000294 0.000343 0.000398 0.000458 0.000524 0.000595 0.000672 0.000755 0.000843 0.000936 0.001034 0.001138 0.001247 0.001360 0.001478 0.001600 0.001726 0.001853 0.001982 0.002110 0.002236 0.002358 0.002473 0.002580 0.002675 0.002756 0.002819 0.002861 0.002877 0.002864 0.002817 0.002733 0.002608 0.002438 0.002222 0.001958 0.001642 0.001276 0.000859 0.000392 -0.000122 -0.000681 -0.001279 -0.001912 -0.002572 -0.003254 -0.003948 -0.004645 -0.005338 -0.006015 -0.006666 -0.007282 -0.007851 -0.008365 -0.008815 -0.009192 -0.009492 -0.009709 -0.009841 -0.009888 -0.009849 -0.009725 -0.009520 -0.009236 -0.008878 -0.008452 -0.007962 -0.007418 -0.006828 -0.006201 -0.005546 -0.004876 -0.004199 -0.003527 -0.002869 -0.002234 -0.001628 -0.001057 -0.000525 -0.000036 0.000409 0.000807 0.001159 0.001464 0.001724 0.001940 0.002112 0.002244 0.002337 0.002394 0.002418 0.002413 0.002382 0.002330 0.002260 0.002176 0.002081 0.001979 0.001872 0.001763 0.001654 0.001545 0.001438 0.001334 0.001233 0.001137 0.001044 0.000956 0.000872 0.000792 0.000716 0.000644 0.000576 0.000511 0.000451 0.000395 0.000343 0.000296 0.000254 0.000216 0.000183 0.000153 0.000127 0.000105 0.000085 0.000068 0.000054 0.000043 0.000033 0.000025 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000058 0.000073 0.000090 0.000112 0.000136 0.000165 0.000199 0.000237 0.000279 0.000327 0.000381 0.000440 0.000505 0.000575 0.000651 0.000733 0.000820 0.000913 0.001011 0.001114 0.001222 0.001334 0.001452 0.001573 0.001699 0.001827 0.001957 0.002087 0.002217 0.002343 0.002466 0.002581 0.002688 0.002782 0.002861 0.002922 0.002961 0.002974 0.002958 0.002908 0.002821 0.002696 0.002529 0.002319 0.002063 0.001763 0.001416 0.001025 0.000591 0.000117 -0.000394 -0.000936 -0.001505 -0.002093 -0.002694 -0.003299 -0.003901 -0.004490 -0.005059 -0.005596 -0.006094 -0.006544 -0.006938 -0.007269 -0.007532 -0.007724 -0.007841 -0.007884 -0.007852 -0.007746 -0.007569 -0.007324 -0.007013 -0.006642 -0.006217 -0.005744 -0.005231 -0.004685 -0.004117 -0.003535 -0.002949 -0.002369 -0.001803 -0.001258 -0.000741 -0.000256 0.000192 0.000603 0.000973 0.001303 0.001591 0.001839 0.002046 0.002213 0.002343 0.002437 0.002496 0.002524 0.002523 0.002497 0.002448 0.002381 0.002299 0.002204 0.002102 0.001993 0.001881 0.001768 0.001654 0.001542 0.001432 0.001326 0.001223 0.001125 0.001031 0.000942 0.000857 0.000777 0.000702 0.000630 0.000563 0.000499 0.000439 0.000384 0.000333 0.000287 0.000245 0.000208 0.000175 0.000147 0.000122 0.000100 0.000081 0.000065 0.000051 0.000040 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000033 0.000042 0.000053 0.000067 0.000084 0.000104 0.000128 0.000155 0.000187 0.000223 0.000265 0.000311 0.000363 0.000421 0.000484 0.000553 0.000628 0.000709 0.000795 0.000887 0.000984 0.001086 0.001193 0.001305 0.001421 0.001542 0.001666 0.001794 0.001925 0.002057 0.002189 0.002320 0.002447 0.002570 0.002686 0.002792 0.002886 0.002964 0.003023 0.003059 0.003070 0.003051 0.003000 0.002915 0.002793 0.002632 0.002432 0.002192 0.001911 0.001590 0.001231 0.000835 0.000406 -0.000052 -0.000535 -0.001036 -0.001550 -0.002069 -0.002586 -0.003093 -0.003583 -0.004048 -0.004478 -0.004868 -0.005209 -0.005497 -0.005726 -0.005893 -0.005996 -0.006034 -0.006008 -0.005919 -0.005768 -0.005558 -0.005291 -0.004973 -0.004607 -0.004201 -0.003759 -0.003291 -0.002803 -0.002304 -0.001804 -0.001310 -0.000830 -0.000371 0.000063 0.000467 0.000839 0.001176 0.001478 0.001744 0.001973 0.002167 0.002326 0.002450 0.002541 0.002600 0.002628 0.002630 0.002606 0.002560 0.002496 0.002415 0.002323 0.002220 0.002111 0.001997 0.001881 0.001764 0.001647 0.001533 0.001421 0.001313 0.001209 0.001109 0.001014 0.000925 0.000840 0.000760 0.000685 0.000614 0.000547 0.000485 0.000426 0.000372 0.000322 0.000276 0.000236 0.000200 0.000168 0.000140 0.000115 0.000094 0.000076 0.000061 0.000048 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000030 0.000038 0.000049 0.000062 0.000078 0.000097 0.000119 0.000145 0.000175 0.000210 0.000250 0.000295 0.000345 0.000401 0.000463 0.000530 0.000604 0.000683 0.000768 0.000859 0.000954 0.001055 0.001161 0.001271 0.001386 0.001505 0.001629 0.001756 0.001887 0.002020 0.002153 0.002287 0.002419 0.002547 0.002671 0.002786 0.002892 0.002985 0.003062 0.003119 0.003154 0.003163 0.003144 0.003095 0.003013 0.002898 0.002748 0.002563 0.002341 0.002085 0.001794 0.001470 0.001116 0.000735 0.000332 -0.000089 -0.000522 -0.000961 -0.001399 -0.001830 -0.002247 -0.002644 -0.003012 -0.003345 -0.003638 -0.003884 -0.004081 -0.004225 -0.004315 -0.004350 -0.004329 -0.004255 -0.004127 -0.003949 -0.003723 -0.003453 -0.003143 -0.002797 -0.002423 -0.002025 -0.001613 -0.001192 -0.000771 -0.000358 0.000042 0.000423 0.000780 0.001110 0.001411 0.001681 0.001920 0.002128 0.002304 0.002450 0.002564 0.002649 0.002704 0.002732 0.002733 0.002711 0.002667 0.002604 0.002526 0.002434 0.002332 0.002223 0.002108 0.001990 0.001871 0.001751 0.001633 0.001517 0.001404 0.001295 0.001190 0.001090 0.000995 0.000905 0.000820 0.000741 0.000666 0.000596 0.000530 0.000469 0.000411 0.000358 0.000309 0.000265 0.000225 0.000190 0.000159 0.000132 0.000109 0.000089 0.000072 0.000057 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000057 0.000071 0.000089 0.000110 0.000135 0.000163 0.000196 0.000234 0.000277 0.000326 0.000380 0.000440 0.000506 0.000578 0.000656 0.000739 0.000828 0.000922 0.001021 0.001125 0.001233 0.001347 0.001465 0.001587 0.001713 0.001843 0.001976 0.002110 0.002246 0.002380 0.002513 0.002642 0.002766 0.002882 0.002987 0.003079 0.003154 0.003210 0.003244 0.003253 0.003236 0.003190 0.003115 0.003010 0.002874 0.002707 0.002508 0.002279 0.002021 0.001736 0.001425 0.001095 0.000747 0.000388 0.000023 -0.000343 -0.000704 -0.001055 -0.001388 -0.001698 -0.001980 -0.002228 -0.002437 -0.002605 -0.002728 -0.002805 -0.002835 -0.002820 -0.002758 -0.002652 -0.002503 -0.002314 -0.002088 -0.001828 -0.001539 -0.001226 -0.000894 -0.000551 -0.000201 0.000146 0.000486 0.000813 0.001122 0.001409 0.001671 0.001908 0.002118 0.002300 0.002456 0.002584 0.002686 0.002761 0.002810 0.002834 0.002833 0.002811 0.002767 0.002706 0.002629 0.002538 0.002437 0.002328 0.002213 0.002094 0.001973 0.001852 0.001731 0.001611 0.001495 0.001381 0.001272 0.001167 0.001067 0.000972 0.000882 0.000798 0.000719 0.000645 0.000576 0.000511 0.000451 0.000395 0.000343 0.000295 0.000253 0.000214 0.000180 0.000151 0.000125 0.000102 0.000083 0.000067 0.000053 0.000042 0.000033 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000052 0.000065 0.000081 0.000101 0.000124 0.000151 0.000183 0.000219 0.000260 0.000306 0.000359 0.000417 0.000481 0.000551 0.000626 0.000708 0.000794 0.000886 0.000983 0.001085 0.001192 0.001304 0.001420 0.001540 0.001665 0.001794 0.001926 0.002060 0.002196 0.002332 0.002468 0.002602 0.002731 0.002855 0.002970 0.003075 0.003165 0.003239 0.003294 0.003328 0.003339 0.003325 0.003286 0.003221 0.003128 0.003009 0.002862 0.002688 0.002489 0.002265 0.002019 0.001753 0.001473 0.001181 0.000882 0.000582 0.000284 -0.000005 -0.000281 -0.000539 -0.000774 -0.000981 -0.001156 -0.001296 -0.001400 -0.001466 -0.001493 -0.001481 -0.001431 -0.001344 -0.001222 -0.001066 -0.000880 -0.000666 -0.000428 -0.000171 0.000101 0.000382 0.000666 0.000948 0.001222 0.001482 0.001726 0.001950 0.002152 0.002332 0.002487 0.002620 0.002728 0.002814 0.002877 0.002917 0.002935 0.002931 0.002906 0.002863 0.002801 0.002725 0.002635 0.002535 0.002426 0.002311 0.002192 0.002070 0.001947 0.001824 0.001702 0.001582 0.001466 0.001353 0.001244 0.001139 0.001040 0.000945 0.000856 0.000773 0.000695 0.000622 0.000554 0.000490 0.000431 0.000377 0.000327 0.000281 0.000239 0.000202 0.000170 0.000141 0.000117 0.000096 0.000077 0.000062 0.000049 0.000039 0.000030 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000059 0.000074 0.000092 0.000114 0.000139 0.000169 0.000203 0.000242 0.000287 0.000337 0.000392 0.000454 0.000522 0.000595 0.000674 0.000759 0.000848 0.000943 0.001043 0.001147 0.001257 0.001371 0.001489 0.001612 0.001739 0.001870 0.002003 0.002139 0.002276 0.002413 0.002550 0.002684 0.002814 0.002937 0.003051 0.003154 0.003244 0.003317 0.003372 0.003407 0.003421 0.003413 0.003382 0.003327 0.003250 0.003149 0.003024 0.002876 0.002707 0.002518 0.002311 0.002090 0.001858 0.001620 0.001378 0.001138 0.000904 0.000679 0.000468 0.000276 0.000106 -0.000038 -0.000154 -0.000241 -0.000296 -0.000319 -0.000310 -0.000271 -0.000201 -0.000103 0.000023 0.000173 0.000346 0.000538 0.000745 0.000963 0.001188 0.001414 0.001636 0.001850 0.002052 0.002238 0.002406 0.002555 0.002684 0.002792 0.002880 0.002948 0.002996 0.003025 0.003034 0.003025 0.002997 0.002952 0.002890 0.002814 0.002725 0.002625 0.002517 0.002403 0.002283 0.002160 0.002036 0.001911 0.001788 0.001666 0.001547 0.001431 0.001319 0.001211 0.001107 0.001009 0.000916 0.000828 0.000745 0.000668 0.000597 0.000530 0.000468 0.000411 0.000358 0.000309 0.000265 0.000225 0.000190 0.000159 0.000132 0.000109 0.000089 0.000072 0.000057 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000032 0.000042 0.000053 0.000067 0.000084 0.000104 0.000127 0.000155 0.000187 0.000224 0.000266 0.000314 0.000367 0.000427 0.000492 0.000562 0.000639 0.000721 0.000808 0.000900 0.000997 0.001099 0.001206 0.001318 0.001434 0.001555 0.001680 0.001808 0.001940 0.002075 0.002212 0.002350 0.002488 0.002625 0.002759 0.002888 0.003010 0.003123 0.003225 0.003313 0.003386 0.003442 0.003479 0.003498 0.003496 0.003475 0.003434 0.003372 0.003290 0.003188 0.003066 0.002927 0.002772 0.002604 0.002426 0.002241 0.002052 0.001862 0.001676 0.001497 0.001329 0.001175 0.001038 0.000922 0.000827 0.000757 0.000712 0.000692 0.000697 0.000728 0.000782 0.000859 0.000958 0.001076 0.001212 0.001363 0.001526 0.001697 0.001871 0.002046 0.002215 0.002377 0.002527 0.002662 0.002782 0.002884 0.002969 0.003036 0.003085 0.003117 0.003133 0.003132 0.003115 0.003082 0.003034 0.002972 0.002895 0.002807 0.002708 0.002600 0.002486 0.002367 0.002244 0.002119 0.001993 0.001868 0.001744 0.001623 0.001504 0.001390 0.001279 0.001173 0.001071 0.000974 0.000883 0.000796 0.000715 0.000640 0.000570 0.000505 0.000444 0.000389 0.000337 0.000291 0.000249 0.000211 0.000177 0.000148 0.000122 0.000100 0.000082 0.000066 0.000052 0.000041 0.000032 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000048 0.000060 0.000076 0.000094 0.000116 0.000142 0.000172 0.000206 0.000246 0.000291 0.000342 0.000398 0.000460 0.000528 0.000602 0.000681 0.000765 0.000854 0.000949 0.001048 0.001152 0.001261 0.001375 0.001493 0.001615 0.001742 0.001872 0.002005 0.002141 0.002278 0.002417 0.002555 0.002692 0.002825 0.002954 0.003075 0.003186 0.003287 0.003374 0.003447 0.003504 0.003545 0.003569 0.003575 0.003565 0.003537 0.003491 0.003429 0.003349 0.003254 0.003144 0.003022 0.002890 0.002752 0.002608 0.002464 0.002321 0.002182 0.002051 0.001931 0.001823 0.001731 0.001657 0.001601 0.001564 0.001547 0.001550 0.001572 0.001613 0.001672 0.001747 0.001837 0.001941 0.002056 0.002179 0.002308 0.002439 0.002569 0.002693 0.002808 0.002913 0.003005 0.003083 0.003145 0.003191 0.003222 0.003238 0.003240 0.003228 0.003202 0.003163 0.003110 0.003045 0.002968 0.002880 0.002781 0.002675 0.002561 0.002443 0.002320 0.002195 0.002069 0.001943 0.001818 0.001695 0.001574 0.001457 0.001344 0.001235 0.001130 0.001031 0.000936 0.000846 0.000762 0.000683 0.000610 0.000541 0.000478 0.000419 0.000365 0.000316 0.000272 0.000232 0.000196 0.000164 0.000137 0.000113 0.000092 0.000075 0.000060 0.000048 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000033 0.000042 0.000054 0.000068 0.000085 0.000105 0.000128 0.000156 0.000189 0.000226 0.000268 0.000316 0.000369 0.000428 0.000493 0.000563 0.000639 0.000720 0.000806 0.000898 0.000994 0.001096 0.001202 0.001312 0.001428 0.001547 0.001671 0.001798 0.001929 0.002064 0.002200 0.002338 0.002477 0.002615 0.002752 0.002884 0.003011 0.003130 0.003239 0.003338 0.003425 0.003498 0.003557 0.003602 0.003633 0.003648 0.003649 0.003634 0.003605 0.003561 0.003503 0.003432 0.003350 0.003259 0.003161 0.003057 0.002951 0.002846 0.002742 0.002644 0.002552 0.002471 0.002401 0.002343 0.002300 0.002271 0.002257 0.002258 0.002273 0.002302 0.002345 0.002399 0.002465 0.002541 0.002624 0.002714 0.002807 0.002901 0.002991 0.003076 0.003152 0.003219 0.003273 0.003314 0.003342 0.003357 0.003357 0.003345 0.003321 0.003285 0.003238 0.003180 0.003111 0.003032 0.002943 0.002845 0.002740 0.002627 0.002510 0.002388 0.002264 0.002138 0.002012 0.001886 0.001761 0.001639 0.001520 0.001404 0.001293 0.001186 0.001084 0.000987 0.000895 0.000808 0.000726 0.000649 0.000577 0.000511 0.000450 0.000393 0.000342 0.000295 0.000252 0.000214 0.000181 0.000151 0.000125 0.000103 0.000084 0.000068 0.000054 0.000043 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000023 0.000029 0.000038 0.000048 0.000061 0.000076 0.000094 0.000116 0.000141 0.000171 0.000206 0.000245 0.000290 0.000340 0.000396 0.000457 0.000524 0.000596 0.000674 0.000757 0.000845 0.000938 0.001036 0.001139 0.001247 0.001359 0.001475 0.001596 0.001721 0.001849 0.001981 0.002116 0.002253 0.002391 0.002530 0.002668 0.002802 0.002933 0.003057 0.003174 0.003282 0.003379 0.003466 0.003540 0.003602 0.003652 0.003689 0.003714 0.003725 0.003724 0.003710 0.003683 0.003646 0.003598 0.003541 0.003477 0.003408 0.003335 0.003261 0.003188 0.003117 0.003052 0.002992 0.002941 0.002899 0.002867 0.002845 0.002834 0.002833 0.002842 0.002861 0.002889 0.002926 0.002970 0.003022 0.003080 0.003141 0.003203 0.003265 0.003322 0.003374 0.003417 0.003450 0.003473 0.003484 0.003483 0.003471 0.003446 0.003411 0.003365 0.003309 0.003245 0.003171 0.003089 0.002998 0.002900 0.002795 0.002684 0.002567 0.002447 0.002324 0.002199 0.002073 0.001947 0.001822 0.001699 0.001578 0.001461 0.001348 0.001238 0.001134 0.001035 0.000940 0.000851 0.000766 0.000687 0.000613 0.000544 0.000480 0.000421 0.000367 0.000317 0.000273 0.000233 0.000197 0.000166 0.000138 0.000114 0.000094 0.000076 0.000061 0.000049 0.000039 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000026 0.000033 0.000042 0.000054 0.000068 0.000084 0.000104 0.000127 0.000154 0.000186 0.000223 0.000264 0.000311 0.000363 0.000421 0.000484 0.000553 0.000627 0.000706 0.000791 0.000881 0.000975 0.001074 0.001178 0.001287 0.001400 0.001517 0.001639 0.001765 0.001894 0.002027 0.002162 0.002299 0.002437 0.002575 0.002711 0.002844 0.002972 0.003093 0.003208 0.003313 0.003410 0.003496 0.003572 0.003637 0.003692 0.003736 0.003769 0.003791 0.003802 0.003802 0.003792 0.003773 0.003745 0.003710 0.003669 0.003625 0.003578 0.003530 0.003483 0.003439 0.003399 0.003364 0.003335 0.003312 0.003297 0.003288 0.003285 0.003289 0.003300 0.003316 0.003338 0.003365 0.003397 0.003432 0.003469 0.003506 0.003541 0.003571 0.003595 0.003610 0.003617 0.003613 0.003599 0.003574 0.003539 0.003494 0.003439 0.003375 0.003304 0.003225 0.003139 0.003046 0.002947 0.002841 0.002731 0.002615 0.002496 0.002375 0.002251 0.002126 0.002001 0.001877 0.001753 0.001632 0.001513 0.001398 0.001287 0.001181 0.001079 0.000983 0.000891 0.000804 0.000723 0.000647 0.000575 0.000509 0.000448 0.000391 0.000340 0.000293 0.000251 0.000213 0.000180 0.000151 0.000125 0.000103 0.000085 0.000069 0.000055 0.000044 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000029 0.000037 0.000047 0.000060 0.000075 0.000092 0.000113 0.000138 0.000167 0.000201 0.000239 0.000282 0.000331 0.000385 0.000444 0.000509 0.000580 0.000655 0.000736 0.000822 0.000913 0.001008 0.001108 0.001213 0.001322 0.001436 0.001554 0.001677 0.001803 0.001933 0.002066 0.002202 0.002338 0.002475 0.002611 0.002744 0.002874 0.002999 0.003118 0.003229 0.003333 0.003429 0.003516 0.003594 0.003662 0.003722 0.003773 0.003814 0.003845 0.003867 0.003880 0.003884 0.003880 0.003869 0.003852 0.003831 0.003806 0.003780 0.003753 0.003727 0.003703 0.003682 0.003664 0.003649 0.003639 0.003631 0.003628 0.003628 0.003631 0.003638 0.003648 0.003661 0.003676 0.003693 0.003710 0.003726 0.003739 0.003747 0.003748 0.003741 0.003725 0.003699 0.003664 0.003620 0.003567 0.003505 0.003435 0.003357 0.003273 0.003182 0.003086 0.002985 0.002879 0.002768 0.002654 0.002536 0.002416 0.002294 0.002171 0.002047 0.001923 0.001800 0.001679 0.001560 0.001444 0.001332 0.001224 0.001121 0.001022 0.000928 0.000840 0.000757 0.000678 0.000605 0.000537 0.000473 0.000415 0.000361 0.000313 0.000269 0.000229 0.000194 0.000164 0.000137 0.000113 0.000093 0.000076 0.000061 0.000049 0.000039 0.000031 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000042 0.000053 0.000066 0.000082 0.000101 0.000123 0.000149 0.000180 0.000215 0.000255 0.000300 0.000350 0.000405 0.000466 0.000533 0.000604 0.000681 0.000763 0.000849 0.000941 0.001036 0.001137 0.001242 0.001352 0.001467 0.001586 0.001709 0.001836 0.001966 0.002099 0.002233 0.002369 0.002503 0.002636 0.002766 0.002893 0.003014 0.003130 0.003239 0.003341 0.003436 0.003524 0.003604 0.003677 0.003741 0.003797 0.003845 0.003885 0.003916 0.003939 0.003954 0.003963 0.003966 0.003964 0.003957 0.003949 0.003938 0.003927 0.003916 0.003906 0.003897 0.003889 0.003883 0.003878 0.003873 0.003870 0.003868 0.003867 0.003867 0.003868 0.003870 0.003873 0.003874 0.003873 0.003869 0.003858 0.003841 0.003815 0.003781 0.003739 0.003687 0.003628 0.003560 0.003484 0.003402 0.003314 0.003219 0.003120 0.003017 0.002909 0.002798 0.002684 0.002567 0.002448 0.002327 0.002206 0.002084 0.001961 0.001840 0.001719 0.001601 0.001485 0.001372 0.001263 0.001158 0.001058 0.000963 0.000873 0.000788 0.000708 0.000633 0.000563 0.000497 0.000437 0.000382 0.000332 0.000286 0.000245 0.000208 0.000176 0.000148 0.000123 0.000101 0.000083 0.000068 0.000054 0.000043 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000036 0.000046 0.000058 0.000072 0.000089 0.000109 0.000132 0.000160 0.000192 0.000228 0.000270 0.000316 0.000368 0.000425 0.000487 0.000554 0.000627 0.000704 0.000786 0.000873 0.000964 0.001061 0.001162 0.001267 0.001378 0.001492 0.001612 0.001735 0.001862 0.001992 0.002124 0.002256 0.002389 0.002520 0.002650 0.002776 0.002899 0.003017 0.003130 0.003237 0.003338 0.003433 0.003522 0.003604 0.003679 0.003747 0.003808 0.003861 0.003907 0.003945 0.003976 0.004001 0.004019 0.004032 0.004041 0.004046 0.004049 0.004050 0.004049 0.004048 0.004047 0.004044 0.004041 0.004038 0.004033 0.004028 0.004021 0.004014 0.004007 0.003999 0.003991 0.003981 0.003970 0.003956 0.003937 0.003913 0.003881 0.003841 0.003793 0.003737 0.003673 0.003601 0.003522 0.003436 0.003345 0.003248 0.003147 0.003041 0.002932 0.002821 0.002706 0.002589 0.002471 0.002352 0.002232 0.002111 0.001991 0.001871 0.001752 0.001634 0.001519 0.001406 0.001297 0.001191 0.001090 0.000994 0.000902 0.000816 0.000734 0.000658 0.000586 0.000520 0.000458 0.000401 0.000350 0.000302 0.000260 0.000222 0.000188 0.000158 0.000132 0.000110 0.000090 0.000074 0.000060 0.000048 0.000038 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000032 0.000040 0.000050 0.000063 0.000078 0.000095 0.000117 0.000141 0.000170 0.000204 0.000241 0.000284 0.000332 0.000384 0.000442 0.000505 0.000573 0.000646 0.000723 0.000805 0.000892 0.000984 0.001080 0.001181 0.001287 0.001398 0.001513 0.001632 0.001755 0.001881 0.002010 0.002139 0.002269 0.002398 0.002526 0.002652 0.002774 0.002893 0.003008 0.003118 0.003223 0.003323 0.003418 0.003508 0.003591 0.003668 0.003739 0.003803 0.003860 0.003910 0.003954 0.003990 0.004021 0.004046 0.004066 0.004083 0.004096 0.004106 0.004114 0.004120 0.004124 0.004126 0.004126 0.004124 0.004119 0.004112 0.004103 0.004091 0.004078 0.004063 0.004046 0.004028 0.004007 0.003983 0.003953 0.003918 0.003875 0.003825 0.003766 0.003700 0.003626 0.003545 0.003458 0.003365 0.003266 0.003164 0.003057 0.002947 0.002835 0.002720 0.002604 0.002486 0.002368 0.002249 0.002130 0.002011 0.001893 0.001776 0.001660 0.001546 0.001434 0.001325 0.001219 0.001118 0.001021 0.000929 0.000841 0.000758 0.000680 0.000608 0.000540 0.000477 0.000419 0.000366 0.000318 0.000274 0.000235 0.000200 0.000169 0.000142 0.000118 0.000097 0.000080 0.000065 0.000053 0.000042 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000054 0.000067 0.000083 0.000102 0.000124 0.000150 0.000180 0.000215 0.000254 0.000297 0.000346 0.000399 0.000458 0.000521 0.000589 0.000662 0.000739 0.000821 0.000908 0.000999 0.001095 0.001196 0.001302 0.001413 0.001527 0.001646 0.001768 0.001893 0.002019 0.002145 0.002271 0.002397 0.002520 0.002642 0.002760 0.002875 0.002987 0.003095 0.003198 0.003298 0.003392 0.003482 0.003566 0.003644 0.003715 0.003781 0.003840 0.003892 0.003938 0.003978 0.004012 0.004042 0.004067 0.004088 0.004105 0.004120 0.004131 0.004140 0.004145 0.004148 0.004147 0.004142 0.004134 0.004123 0.004108 0.004090 0.004070 0.004047 0.004022 0.003994 0.003961 0.003924 0.003880 0.003829 0.003771 0.003704 0.003631 0.003550 0.003463 0.003370 0.003272 0.003169 0.003062 0.002952 0.002840 0.002726 0.002610 0.002493 0.002376 0.002258 0.002141 0.002024 0.001907 0.001792 0.001678 0.001565 0.001454 0.001346 0.001242 0.001140 0.001043 0.000951 0.000863 0.000779 0.000700 0.000627 0.000558 0.000494 0.000435 0.000380 0.000331 0.000286 0.000246 0.000210 0.000178 0.000150 0.000126 0.000104 0.000086 0.000070 0.000057 0.000046 0.000037 0.000029 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000037 0.000047 0.000058 0.000072 0.000089 0.000109 0.000132 0.000159 0.000190 0.000225 0.000265 0.000309 0.000359 0.000412 0.000471 0.000534 0.000602 0.000674 0.000751 0.000833 0.000919 0.001010 0.001106 0.001207 0.001312 0.001422 0.001536 0.001654 0.001774 0.001895 0.002018 0.002141 0.002263 0.002384 0.002503 0.002620 0.002735 0.002847 0.002956 0.003061 0.003163 0.003261 0.003354 0.003442 0.003525 0.003603 0.003674 0.003739 0.003798 0.003851 0.003898 0.003939 0.003976 0.004007 0.004034 0.004057 0.004076 0.004092 0.004104 0.004112 0.004117 0.004117 0.004113 0.004104 0.004091 0.004074 0.004053 0.004029 0.004002 0.003972 0.003937 0.003899 0.003855 0.003805 0.003749 0.003685 0.003613 0.003535 0.003450 0.003359 0.003262 0.003160 0.003055 0.002946 0.002834 0.002721 0.002606 0.002491 0.002375 0.002259 0.002143 0.002027 0.001913 0.001799 0.001687 0.001576 0.001468 0.001361 0.001258 0.001157 0.001061 0.000968 0.000880 0.000796 0.000717 0.000643 0.000573 0.000509 0.000449 0.000393 0.000343 0.000297 0.000256 0.000219 0.000187 0.000158 0.000133 0.000111 0.000092 0.000075 0.000061 0.000050 0.000040 0.000032 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000032 0.000040 0.000050 0.000063 0.000077 0.000095 0.000115 0.000139 0.000167 0.000199 0.000235 0.000275 0.000320 0.000369 0.000423 0.000481 0.000544 0.000611 0.000683 0.000760 0.000841 0.000926 0.001017 0.001112 0.001212 0.001317 0.001426 0.001538 0.001653 0.001770 0.001888 0.002007 0.002125 0.002243 0.002359 0.002474 0.002588 0.002699 0.002807 0.002913 0.003016 0.003116 0.003211 0.003302 0.003388 0.003469 0.003544 0.003614 0.003677 0.003735 0.003787 0.003834 0.003875 0.003911 0.003942 0.003970 0.003992 0.004011 0.004026 0.004036 0.004042 0.004044 0.004040 0.004031 0.004017 0.003999 0.003976 0.003949 0.003918 0.003884 0.003845 0.003802 0.003754 0.003700 0.003639 0.003571 0.003497 0.003416 0.003328 0.003235 0.003136 0.003033 0.002926 0.002817 0.002705 0.002592 0.002478 0.002364 0.002250 0.002136 0.002023 0.001910 0.001799 0.001688 0.001580 0.001473 0.001369 0.001267 0.001168 0.001072 0.000981 0.000893 0.000810 0.000731 0.000656 0.000586 0.000521 0.000461 0.000405 0.000354 0.000307 0.000265 0.000228 0.000194 0.000165 0.000139 0.000116 0.000097 0.000080 0.000065 0.000053 0.000043 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000022 0.000027 0.000035 0.000043 0.000054 0.000067 0.000082 0.000100 0.000122 0.000146 0.000175 0.000207 0.000243 0.000284 0.000328 0.000377 0.000431 0.000489 0.000551 0.000617 0.000689 0.000764 0.000845 0.000930 0.001019 0.001114 0.001213 0.001316 0.001423 0.001533 0.001644 0.001758 0.001872 0.001986 0.002099 0.002213 0.002325 0.002435 0.002545 0.002652 0.002758 0.002861 0.002960 0.003056 0.003148 0.003236 0.003318 0.003396 0.003468 0.003535 0.003596 0.003652 0.003702 0.003746 0.003786 0.003821 0.003851 0.003876 0.003897 0.003914 0.003926 0.003933 0.003935 0.003932 0.003923 0.003909 0.003890 0.003865 0.003836 0.003802 0.003765 0.003723 0.003676 0.003625 0.003568 0.003505 0.003435 0.003359 0.003277 0.003188 0.003094 0.002995 0.002892 0.002786 0.002677 0.002566 0.002455 0.002343 0.002231 0.002120 0.002009 0.001899 0.001790 0.001682 0.001576 0.001471 0.001369 0.001269 0.001172 0.001078 0.000988 0.000901 0.000819 0.000741 0.000666 0.000597 0.000531 0.000471 0.000414 0.000363 0.000316 0.000273 0.000235 0.000201 0.000171 0.000144 0.000121 0.000101 0.000084 0.000069 0.000056 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000023 0.000029 0.000037 0.000046 0.000057 0.000071 0.000087 0.000105 0.000127 0.000152 0.000181 0.000213 0.000250 0.000290 0.000334 0.000383 0.000436 0.000493 0.000554 0.000620 0.000691 0.000765 0.000845 0.000929 0.001017 0.001110 0.001208 0.001309 0.001413 0.001519 0.001627 0.001736 0.001845 0.001955 0.002064 0.002172 0.002280 0.002387 0.002492 0.002596 0.002697 0.002796 0.002892 0.002984 0.003071 0.003154 0.003233 0.003307 0.003375 0.003438 0.003496 0.003549 0.003596 0.003638 0.003675 0.003707 0.003734 0.003757 0.003775 0.003788 0.003796 0.003799 0.003796 0.003787 0.003773 0.003753 0.003727 0.003696 0.003660 0.003621 0.003576 0.003528 0.003474 0.003416 0.003351 0.003281 0.003205 0.003122 0.003034 0.002940 0.002842 0.002740 0.002635 0.002528 0.002420 0.002311 0.002202 0.002094 0.001986 0.001878 0.001772 0.001667 0.001563 0.001461 0.001362 0.001264 0.001169 0.001078 0.000989 0.000904 0.000823 0.000746 0.000673 0.000604 0.000539 0.000478 0.000422 0.000370 0.000323 0.000280 0.000241 0.000207 0.000176 0.000149 0.000126 0.000105 0.000088 0.000072 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000061 0.000074 0.000091 0.000110 0.000132 0.000157 0.000186 0.000218 0.000254 0.000294 0.000338 0.000386 0.000438 0.000495 0.000555 0.000620 0.000689 0.000763 0.000841 0.000923 0.001010 0.001101 0.001196 0.001294 0.001395 0.001497 0.001601 0.001705 0.001810 0.001914 0.002018 0.002122 0.002226 0.002328 0.002429 0.002529 0.002626 0.002720 0.002810 0.002897 0.002980 0.003059 0.003133 0.003202 0.003266 0.003326 0.003380 0.003429 0.003472 0.003510 0.003544 0.003572 0.003596 0.003614 0.003628 0.003637 0.003640 0.003637 0.003628 0.003614 0.003593 0.003566 0.003534 0.003498 0.003456 0.003411 0.003361 0.003306 0.003247 0.003182 0.003112 0.003036 0.002954 0.002867 0.002775 0.002679 0.002579 0.002477 0.002372 0.002267 0.002162 0.002057 0.001953 0.001849 0.001746 0.001644 0.001544 0.001445 0.001347 0.001253 0.001160 0.001071 0.000985 0.000902 0.000822 0.000747 0.000675 0.000607 0.000543 0.000483 0.000427 0.000376 0.000329 0.000285 0.000247 0.000212 0.000181 0.000153 0.000129 0.000109 0.000091 0.000075 0.000062 0.000051 0.000041 0.000033 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000033 0.000042 0.000052 0.000064 0.000078 0.000094 0.000113 0.000136 0.000161 0.000189 0.000221 0.000257 0.000296 0.000340 0.000387 0.000438 0.000493 0.000553 0.000616 0.000684 0.000756 0.000833 0.000913 0.000998 0.001087 0.001179 0.001273 0.001370 0.001468 0.001566 0.001666 0.001765 0.001864 0.001964 0.002063 0.002162 0.002260 0.002356 0.002450 0.002542 0.002631 0.002716 0.002798 0.002876 0.002949 0.003019 0.003084 0.003144 0.003198 0.003248 0.003292 0.003331 0.003365 0.003394 0.003418 0.003437 0.003451 0.003460 0.003463 0.003460 0.003451 0.003436 0.003415 0.003388 0.003356 0.003318 0.003276 0.003230 0.003179 0.003125 0.003065 0.003001 0.002932 0.002857 0.002777 0.002692 0.002603 0.002509 0.002412 0.002313 0.002213 0.002111 0.002010 0.001910 0.001810 0.001711 0.001613 0.001516 0.001420 0.001326 0.001235 0.001145 0.001058 0.000974 0.000894 0.000816 0.000743 0.000673 0.000606 0.000544 0.000485 0.000430 0.000379 0.000333 0.000290 0.000251 0.000216 0.000185 0.000157 0.000133 0.000112 0.000093 0.000078 0.000064 0.000053 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000054 0.000066 0.000080 0.000097 0.000116 0.000138 0.000163 0.000191 0.000223 0.000258 0.000296 0.000339 0.000385 0.000435 0.000489 0.000547 0.000609 0.000676 0.000746 0.000820 0.000899 0.000981 0.001066 0.001155 0.001245 0.001337 0.001430 0.001524 0.001618 0.001712 0.001806 0.001901 0.001995 0.002089 0.002181 0.002272 0.002361 0.002447 0.002531 0.002611 0.002687 0.002760 0.002828 0.002893 0.002953 0.003008 0.003058 0.003102 0.003142 0.003176 0.003205 0.003229 0.003248 0.003262 0.003270 0.003273 0.003269 0.003260 0.003245 0.003223 0.003196 0.003163 0.003126 0.003084 0.003038 0.002988 0.002934 0.002875 0.002812 0.002745 0.002672 0.002594 0.002512 0.002425 0.002335 0.002242 0.002146 0.002050 0.001954 0.001858 0.001762 0.001667 0.001573 0.001481 0.001389 0.001299 0.001210 0.001124 0.001040 0.000959 0.000881 0.000806 0.000734 0.000666 0.000602 0.000541 0.000484 0.000430 0.000381 0.000334 0.000292 0.000254 0.000219 0.000187 0.000160 0.000135 0.000114 0.000096 0.000080 0.000066 0.000054 0.000045 0.000036 0.000029 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000056 0.000068 0.000082 0.000098 0.000117 0.000139 0.000164 0.000191 0.000222 0.000257 0.000295 0.000336 0.000381 0.000430 0.000483 0.000539 0.000599 0.000663 0.000731 0.000804 0.000879 0.000958 0.001040 0.001125 0.001211 0.001298 0.001385 0.001474 0.001562 0.001651 0.001740 0.001829 0.001918 0.002007 0.002094 0.002179 0.002262 0.002343 0.002420 0.002495 0.002566 0.002633 0.002697 0.002756 0.002810 0.002860 0.002904 0.002944 0.002978 0.003006 0.003030 0.003049 0.003062 0.003070 0.003072 0.003068 0.003058 0.003042 0.003020 0.002993 0.002961 0.002924 0.002883 0.002838 0.002789 0.002736 0.002680 0.002618 0.002553 0.002482 0.002408 0.002328 0.002245 0.002159 0.002070 0.001979 0.001888 0.001797 0.001706 0.001615 0.001526 0.001438 0.001350 0.001264 0.001180 0.001097 0.001017 0.000939 0.000864 0.000791 0.000722 0.000656 0.000594 0.000535 0.000479 0.000427 0.000379 0.000334 0.000293 0.000255 0.000220 0.000189 0.000162 0.000137 0.000116 0.000097 0.000081 0.000068 0.000056 0.000046 0.000037 0.000030 0.000024 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000057 0.000069 0.000083 0.000099 0.000118 0.000139 0.000163 0.000190 0.000220 0.000254 0.000291 0.000331 0.000375 0.000422 0.000473 0.000528 0.000586 0.000648 0.000714 0.000783 0.000856 0.000931 0.001009 0.001089 0.001170 0.001252 0.001334 0.001416 0.001499 0.001583 0.001666 0.001750 0.001834 0.001916 0.001997 0.002077 0.002154 0.002229 0.002301 0.002370 0.002436 0.002497 0.002555 0.002609 0.002657 0.002701 0.002740 0.002773 0.002802 0.002825 0.002843 0.002855 0.002862 0.002863 0.002858 0.002848 0.002831 0.002810 0.002783 0.002752 0.002717 0.002677 0.002634 0.002587 0.002536 0.002481 0.002422 0.002359 0.002292 0.002220 0.002144 0.002065 0.001983 0.001899 0.001813 0.001727 0.001641 0.001556 0.001471 0.001387 0.001305 0.001223 0.001143 0.001065 0.000988 0.000914 0.000842 0.000773 0.000706 0.000643 0.000583 0.000526 0.000472 0.000422 0.000375 0.000331 0.000291 0.000254 0.000221 0.000190 0.000163 0.000139 0.000117 0.000099 0.000083 0.000069 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000039 0.000047 0.000058 0.000069 0.000083 0.000099 0.000117 0.000138 0.000161 0.000188 0.000217 0.000250 0.000285 0.000324 0.000366 0.000412 0.000461 0.000513 0.000569 0.000629 0.000692 0.000759 0.000828 0.000900 0.000973 0.001048 0.001123 0.001199 0.001276 0.001352 0.001430 0.001508 0.001586 0.001664 0.001742 0.001819 0.001894 0.001968 0.002039 0.002108 0.002174 0.002237 0.002297 0.002353 0.002405 0.002452 0.002495 0.002533 0.002565 0.002593 0.002615 0.002632 0.002644 0.002649 0.002650 0.002644 0.002633 0.002617 0.002595 0.002570 0.002540 0.002506 0.002468 0.002427 0.002383 0.002335 0.002282 0.002226 0.002166 0.002102 0.002033 0.001962 0.001887 0.001809 0.001730 0.001650 0.001570 0.001490 0.001410 0.001331 0.001253 0.001176 0.001101 0.001027 0.000955 0.000884 0.000816 0.000750 0.000687 0.000626 0.000568 0.000514 0.000462 0.000413 0.000368 0.000326 0.000287 0.000252 0.000219 0.000190 0.000163 0.000139 0.000118 0.000100 0.000083 0.000070 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000048 0.000058 0.000069 0.000082 0.000098 0.000116 0.000136 0.000159 0.000184 0.000213 0.000244 0.000278 0.000315 0.000356 0.000399 0.000446 0.000497 0.000550 0.000608 0.000668 0.000731 0.000797 0.000864 0.000932 0.001001 0.001071 0.001141 0.001211 0.001283 0.001355 0.001427 0.001500 0.001572 0.001644 0.001715 0.001785 0.001852 0.001918 0.001981 0.002041 0.002098 0.002151 0.002201 0.002247 0.002288 0.002324 0.002356 0.002383 0.002404 0.002420 0.002430 0.002435 0.002434 0.002428 0.002417 0.002400 0.002380 0.002355 0.002327 0.002295 0.002260 0.002222 0.002180 0.002135 0.002085 0.002032 0.001975 0.001915 0.001850 0.001783 0.001713 0.001640 0.001567 0.001492 0.001418 0.001343 0.001269 0.001196 0.001124 0.001053 0.000984 0.000916 0.000850 0.000785 0.000723 0.000663 0.000606 0.000551 0.000499 0.000450 0.000403 0.000360 0.000319 0.000282 0.000247 0.000216 0.000187 0.000162 0.000138 0.000118 0.000100 0.000084 0.000070 0.000058 0.000048 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000068 0.000081 0.000096 0.000113 0.000133 0.000155 0.000179 0.000207 0.000237 0.000269 0.000305 0.000343 0.000385 0.000430 0.000478 0.000529 0.000583 0.000641 0.000700 0.000761 0.000823 0.000886 0.000949 0.001013 0.001078 0.001143 0.001209 0.001275 0.001342 0.001409 0.001476 0.001542 0.001607 0.001671 0.001732 0.001791 0.001848 0.001902 0.001952 0.001999 0.002043 0.002082 0.002117 0.002147 0.002173 0.002193 0.002208 0.002217 0.002221 0.002220 0.002213 0.002202 0.002186 0.002166 0.002143 0.002116 0.002087 0.002054 0.002019 0.001980 0.001938 0.001892 0.001842 0.001789 0.001732 0.001672 0.001609 0.001544 0.001477 0.001409 0.001340 0.001271 0.001203 0.001135 0.001067 0.001001 0.000936 0.000873 0.000811 0.000751 0.000693 0.000637 0.000583 0.000531 0.000482 0.000435 0.000391 0.000349 0.000311 0.000275 0.000242 0.000211 0.000184 0.000159 0.000137 0.000117 0.000099 0.000084 0.000070 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000056 0.000067 0.000079 0.000094 0.000111 0.000129 0.000150 0.000174 0.000199 0.000228 0.000259 0.000293 0.000329 0.000369 0.000411 0.000457 0.000505 0.000557 0.000610 0.000665 0.000721 0.000778 0.000835 0.000893 0.000951 0.001011 0.001070 0.001131 0.001192 0.001254 0.001315 0.001376 0.001437 0.001496 0.001553 0.001608 0.001661 0.001711 0.001758 0.001803 0.001843 0.001880 0.001913 0.001942 0.001966 0.001985 0.001998 0.002007 0.002010 0.002008 0.002002 0.001990 0.001975 0.001957 0.001935 0.001911 0.001884 0.001854 0.001821 0.001786 0.001747 0.001704 0.001658 0.001608 0.001556 0.001500 0.001442 0.001382 0.001320 0.001258 0.001195 0.001132 0.001070 0.001007 0.000946 0.000885 0.000826 0.000769 0.000713 0.000659 0.000607 0.000556 0.000508 0.000462 0.000418 0.000376 0.000337 0.000300 0.000266 0.000235 0.000206 0.000179 0.000155 0.000134 0.000115 0.000098 0.000083 0.000070 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000038 0.000046 0.000055 0.000065 0.000077 0.000091 0.000107 0.000125 0.000145 0.000167 0.000191 0.000218 0.000247 0.000279 0.000313 0.000351 0.000391 0.000434 0.000479 0.000527 0.000576 0.000626 0.000677 0.000729 0.000781 0.000834 0.000887 0.000941 0.000996 0.001051 0.001107 0.001163 0.001219 0.001275 0.001329 0.001381 0.001432 0.001481 0.001527 0.001571 0.001612 0.001650 0.001685 0.001715 0.001742 0.001764 0.001782 0.001794 0.001802 0.001805 0.001803 0.001796 0.001786 0.001772 0.001754 0.001734 0.001712 0.001687 0.001660 0.001630 0.001598 0.001562 0.001523 0.001481 0.001435 0.001386 0.001335 0.001282 0.001227 0.001172 0.001115 0.001058 0.001001 0.000944 0.000888 0.000832 0.000777 0.000724 0.000672 0.000622 0.000574 0.000527 0.000482 0.000440 0.000399 0.000360 0.000323 0.000288 0.000256 0.000226 0.000199 0.000174 0.000151 0.000130 0.000112 0.000096 0.000081 0.000069 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000037 0.000044 0.000053 0.000063 0.000075 0.000088 0.000103 0.000119 0.000138 0.000159 0.000182 0.000207 0.000234 0.000264 0.000297 0.000332 0.000369 0.000409 0.000451 0.000495 0.000539 0.000585 0.000631 0.000677 0.000725 0.000772 0.000821 0.000870 0.000920 0.000971 0.001021 0.001072 0.001122 0.001171 0.001219 0.001266 0.001310 0.001353 0.001393 0.001431 0.001465 0.001497 0.001525 0.001550 0.001570 0.001586 0.001598 0.001604 0.001607 0.001605 0.001599 0.001589 0.001576 0.001561 0.001543 0.001522 0.001500 0.001475 0.001448 0.001418 0.001386 0.001350 0.001312 0.001270 0.001226 0.001179 0.001131 0.001082 0.001032 0.000981 0.000930 0.000878 0.000827 0.000776 0.000726 0.000677 0.000629 0.000583 0.000538 0.000495 0.000454 0.000415 0.000377 0.000341 0.000307 0.000275 0.000245 0.000217 0.000191 0.000167 0.000145 0.000126 0.000109 0.000093 0.000079 0.000067 0.000057 0.000047 0.000039 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000030 0.000036 0.000043 0.000051 0.000061 0.000071 0.000084 0.000098 0.000113 0.000131 0.000150 0.000171 0.000195 0.000220 0.000248 0.000279 0.000311 0.000346 0.000383 0.000421 0.000460 0.000500 0.000541 0.000583 0.000625 0.000667 0.000710 0.000754 0.000799 0.000844 0.000889 0.000935 0.000980 0.001024 0.001068 0.001110 0.001150 0.001188 0.001225 0.001259 0.001291 0.001319 0.001345 0.001367 0.001386 0.001400 0.001410 0.001417 0.001419 0.001417 0.001411 0.001403 0.001391 0.001377 0.001361 0.001343 0.001323 0.001300 0.001276 0.001249 0.001220 0.001187 0.001152 0.001115 0.001075 0.001033 0.000990 0.000946 0.000901 0.000856 0.000810 0.000764 0.000719 0.000673 0.000629 0.000585 0.000543 0.000502 0.000462 0.000425 0.000388 0.000354 0.000321 0.000289 0.000260 0.000232 0.000206 0.000182 0.000159 0.000139 0.000121 0.000104 0.000090 0.000077 0.000065 0.000055 0.000046 0.000039 0.000032 0.000026 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000041 0.000049 0.000058 0.000068 0.000080 0.000092 0.000107 0.000123 0.000141 0.000161 0.000182 0.000206 0.000232 0.000260 0.000290 0.000321 0.000355 0.000389 0.000424 0.000460 0.000497 0.000534 0.000571 0.000609 0.000648 0.000688 0.000728 0.000768 0.000809 0.000849 0.000889 0.000927 0.000965 0.001001 0.001036 0.001068 0.001099 0.001127 0.001153 0.001176 0.001196 0.001213 0.001226 0.001235 0.001240 0.001242 0.001240 0.001236 0.001228 0.001218 0.001206 0.001191 0.001175 0.001157 0.001137 0.001115 0.001091 0.001064 0.001035 0.001004 0.000970 0.000934 0.000897 0.000859 0.000820 0.000781 0.000741 0.000700 0.000660 0.000619 0.000579 0.000540 0.000501 0.000464 0.000428 0.000394 0.000361 0.000329 0.000299 0.000270 0.000243 0.000218 0.000194 0.000172 0.000151 0.000132 0.000115 0.000100 0.000086 0.000073 0.000063 0.000053 0.000045 0.000038 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000033 0.000039 0.000046 0.000055 0.000064 0.000075 0.000087 0.000100 0.000115 0.000131 0.000149 0.000169 0.000191 0.000215 0.000240 0.000267 0.000296 0.000326 0.000356 0.000388 0.000420 0.000452 0.000485 0.000518 0.000553 0.000587 0.000622 0.000658 0.000693 0.000729 0.000764 0.000799 0.000832 0.000864 0.000895 0.000924 0.000951 0.000977 0.001000 0.001020 0.001038 0.001052 0.001064 0.001072 0.001076 0.001078 0.001077 0.001073 0.001066 0.001057 0.001047 0.001034 0.001020 0.001003 0.000986 0.000966 0.000944 0.000920 0.000894 0.000866 0.000837 0.000805 0.000773 0.000739 0.000705 0.000670 0.000635 0.000600 0.000565 0.000529 0.000494 0.000460 0.000426 0.000394 0.000362 0.000332 0.000304 0.000277 0.000251 0.000226 0.000203 0.000181 0.000161 0.000142 0.000124 0.000109 0.000094 0.000081 0.000070 0.000060 0.000051 0.000043 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000044 0.000051 0.000060 0.000070 0.000081 0.000093 0.000106 0.000121 0.000138 0.000156 0.000176 0.000197 0.000221 0.000245 0.000270 0.000297 0.000324 0.000351 0.000379 0.000408 0.000437 0.000467 0.000497 0.000528 0.000558 0.000590 0.000621 0.000652 0.000682 0.000711 0.000739 0.000767 0.000792 0.000816 0.000839 0.000859 0.000877 0.000893 0.000905 0.000915 0.000922 0.000926 0.000928 0.000926 0.000923 0.000917 0.000910 0.000901 0.000890 0.000877 0.000863 0.000847 0.000829 0.000810 0.000789 0.000766 0.000741 0.000715 0.000688 0.000659 0.000630 0.000600 0.000570 0.000540 0.000509 0.000479 0.000448 0.000418 0.000388 0.000359 0.000331 0.000304 0.000278 0.000254 0.000230 0.000208 0.000187 0.000168 0.000149 0.000132 0.000116 0.000102 0.000089 0.000077 0.000066 0.000057 0.000048 0.000041 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000029 0.000035 0.000041 0.000048 0.000056 0.000064 0.000074 0.000085 0.000098 0.000111 0.000126 0.000143 0.000161 0.000180 0.000201 0.000222 0.000245 0.000268 0.000292 0.000316 0.000340 0.000365 0.000391 0.000417 0.000443 0.000470 0.000497 0.000524 0.000551 0.000577 0.000603 0.000627 0.000651 0.000674 0.000695 0.000714 0.000732 0.000748 0.000761 0.000772 0.000781 0.000787 0.000790 0.000791 0.000790 0.000787 0.000783 0.000776 0.000768 0.000759 0.000748 0.000735 0.000721 0.000706 0.000689 0.000670 0.000650 0.000628 0.000606 0.000582 0.000557 0.000532 0.000507 0.000481 0.000455 0.000428 0.000402 0.000376 0.000350 0.000324 0.000300 0.000276 0.000253 0.000231 0.000210 0.000190 0.000171 0.000154 0.000137 0.000122 0.000107 0.000094 0.000082 0.000072 0.000062 0.000053 0.000045 0.000039 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000038 0.000044 0.000051 0.000059 0.000068 0.000078 0.000089 0.000102 0.000115 0.000130 0.000146 0.000163 0.000181 0.000200 0.000220 0.000240 0.000260 0.000281 0.000303 0.000325 0.000347 0.000369 0.000392 0.000415 0.000438 0.000461 0.000484 0.000506 0.000528 0.000548 0.000568 0.000586 0.000603 0.000619 0.000632 0.000644 0.000653 0.000660 0.000665 0.000668 0.000669 0.000668 0.000666 0.000662 0.000656 0.000649 0.000641 0.000632 0.000621 0.000608 0.000595 0.000580 0.000564 0.000546 0.000528 0.000508 0.000488 0.000467 0.000445 0.000423 0.000401 0.000379 0.000357 0.000334 0.000312 0.000290 0.000269 0.000248 0.000228 0.000208 0.000190 0.000172 0.000156 0.000140 0.000125 0.000111 0.000098 0.000087 0.000076 0.000066 0.000057 0.000049 0.000042 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000040 0.000047 0.000054 0.000062 0.000071 0.000081 0.000092 0.000104 0.000118 0.000132 0.000147 0.000162 0.000179 0.000196 0.000213 0.000231 0.000249 0.000267 0.000286 0.000305 0.000324 0.000344 0.000363 0.000383 0.000402 0.000421 0.000440 0.000458 0.000474 0.000490 0.000505 0.000518 0.000530 0.000540 0.000548 0.000553 0.000558 0.000560 0.000561 0.000560 0.000558 0.000554 0.000550 0.000544 0.000537 0.000529 0.000519 0.000509 0.000497 0.000484 0.000470 0.000455 0.000439 0.000422 0.000405 0.000387 0.000369 0.000350 0.000332 0.000313 0.000294 0.000275 0.000257 0.000238 0.000220 0.000203 0.000186 0.000170 0.000155 0.000140 0.000126 0.000113 0.000101 0.000089 0.000079 0.000069 0.000061 0.000053 0.000046 0.000039 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000032 0.000037 0.000042 0.000049 0.000056 0.000064 0.000073 0.000083 0.000094 0.000106 0.000118 0.000131 0.000144 0.000158 0.000173 0.000187 0.000203 0.000218 0.000234 0.000250 0.000266 0.000282 0.000299 0.000315 0.000331 0.000348 0.000363 0.000378 0.000393 0.000407 0.000419 0.000430 0.000440 0.000448 0.000455 0.000460 0.000463 0.000465 0.000466 0.000465 0.000463 0.000460 0.000457 0.000452 0.000446 0.000439 0.000430 0.000421 0.000411 0.000400 0.000387 0.000375 0.000361 0.000347 0.000333 0.000318 0.000303 0.000287 0.000272 0.000256 0.000240 0.000225 0.000209 0.000194 0.000179 0.000165 0.000151 0.000137 0.000125 0.000113 0.000101 0.000091 0.000080 0.000071 0.000063 0.000055 0.000048 0.000041 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000033 0.000038 0.000044 0.000051 0.000058 0.000066 0.000075 0.000084 0.000094 0.000104 0.000115 0.000127 0.000139 0.000151 0.000164 0.000177 0.000190 0.000203 0.000216 0.000230 0.000243 0.000257 0.000271 0.000284 0.000297 0.000310 0.000323 0.000334 0.000345 0.000354 0.000363 0.000369 0.000375 0.000379 0.000382 0.000383 0.000383 0.000383 0.000381 0.000379 0.000376 0.000372 0.000367 0.000360 0.000353 0.000345 0.000336 0.000327 0.000317 0.000306 0.000294 0.000283 0.000271 0.000258 0.000246 0.000233 0.000220 0.000207 0.000194 0.000181 0.000169 0.000156 0.000144 0.000132 0.000121 0.000110 0.000100 0.000090 0.000080 0.000072 0.000064 0.000056 0.000049 0.000043 0.000037 0.000032 0.000028 0.000024 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000035 0.000040 0.000046 0.000052 0.000059 0.000066 0.000074 0.000083 0.000092 0.000101 0.000111 0.000121 0.000131 0.000142 0.000152 0.000163 0.000174 0.000185 0.000196 0.000208 0.000219 0.000230 0.000241 0.000252 0.000263 0.000272 0.000281 0.000289 0.000296 0.000302 0.000306 0.000309 0.000311 0.000313 0.000313 0.000312 0.000311 0.000309 0.000307 0.000303 0.000299 0.000294 0.000288 0.000281 0.000273 0.000265 0.000256 0.000247 0.000238 0.000228 0.000218 0.000208 0.000198 0.000188 0.000177 0.000166 0.000156 0.000145 0.000135 0.000124 0.000114 0.000105 0.000096 0.000087 0.000079 0.000071 0.000063 0.000056 0.000050 0.000044 0.000038 0.000033 0.000029 0.000025 0.000021 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000041 0.000046 0.000052 0.000058 0.000065 0.000072 0.000080 0.000087 0.000096 0.000104 0.000113 0.000121 0.000130 0.000139 0.000148 0.000157 0.000166 0.000176 0.000185 0.000194 0.000203 0.000212 0.000220 0.000227 0.000234 0.000239 0.000244 0.000248 0.000250 0.000252 0.000253 0.000253 0.000253 0.000252 0.000250 0.000248 0.000245 0.000241 0.000237 0.000232 0.000226 0.000219 0.000213 0.000205 0.000198 0.000190 0.000182 0.000174 0.000166 0.000158 0.000149 0.000141 0.000132 0.000124 0.000115 0.000106 0.000098 0.000090 0.000083 0.000075 0.000068 0.000061 0.000055 0.000049 0.000044 0.000038 0.000034 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000028 0.000032 0.000036 0.000040 0.000045 0.000051 0.000056 0.000062 0.000069 0.000075 0.000082 0.000089 0.000096 0.000103 0.000110 0.000117 0.000125 0.000132 0.000140 0.000147 0.000155 0.000162 0.000169 0.000176 0.000182 0.000187 0.000192 0.000196 0.000199 0.000201 0.000202 0.000203 0.000203 0.000203 0.000202 0.000201 0.000199 0.000196 0.000193 0.000190 0.000185 0.000180 0.000175 0.000169 0.000163 0.000157 0.000150 0.000144 0.000138 0.000131 0.000125 0.000118 0.000111 0.000104 0.000097 0.000090 0.000083 0.000077 0.000070 0.000064 0.000058 0.000053 0.000047 0.000042 0.000038 0.000033 0.000029 0.000026 0.000022 0.000019 0.000017 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000028 0.000031 0.000035 0.000039 0.000044 0.000048 0.000053 0.000058 0.000064 0.000069 0.000075 0.000080 0.000086 0.000092 0.000098 0.000104 0.000110 0.000116 0.000122 0.000128 0.000134 0.000139 0.000144 0.000149 0.000152 0.000156 0.000158 0.000160 0.000161 0.000161 0.000161 0.000161 0.000160 0.000159 0.000158 0.000156 0.000153 0.000150 0.000147 0.000142 0.000138 0.000133 0.000128 0.000123 0.000118 0.000113 0.000108 0.000103 0.000098 0.000092 0.000087 0.000081 0.000076 0.000070 0.000065 0.000059 0.000054 0.000049 0.000045 0.000040 0.000036 0.000032 0.000029 0.000025 0.000022 0.000019 0.000017 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000027 0.000030 0.000033 0.000037 0.000041 0.000045 0.000049 0.000053 0.000058 0.000062 0.000067 0.000071 0.000076 0.000081 0.000086 0.000091 0.000095 0.000100 0.000105 0.000109 0.000113 0.000117 0.000120 0.000122 0.000124 0.000126 0.000127 0.000127 0.000127 0.000127 0.000126 0.000126 0.000124 0.000123 0.000121 0.000118 0.000115 0.000112 0.000108 0.000104 0.000100 0.000096 0.000092 0.000088 0.000084 0.000080 0.000076 0.000072 0.000067 0.000063 0.000058 0.000054 0.000050 0.000046 0.000042 0.000038 0.000034 0.000031 0.000028 0.000024 0.000022 0.000019 0.000017 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000031 0.000034 0.000037 0.000041 0.000044 0.000048 0.000051 0.000055 0.000058 0.000062 0.000066 0.000070 0.000074 0.000078 0.000081 0.000085 0.000088 0.000091 0.000093 0.000096 0.000097 0.000098 0.000099 0.000099 0.000099 0.000099 0.000099 0.000098 0.000097 0.000095 0.000094 0.000092 0.000089 0.000087 0.000084 0.000081 0.000077 0.000074 0.000071 0.000068 0.000065 0.000062 0.000058 0.000055 0.000052 0.000048 0.000045 0.000041 0.000038 0.000035 0.000031 0.000029 0.000026 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000026 0.000028 0.000031 0.000033 0.000036 0.000039 0.000042 0.000044 0.000047 0.000050 0.000054 0.000057 0.000060 0.000063 0.000065 0.000068 0.000070 0.000072 0.000074 0.000075 0.000076 0.000077 0.000077 0.000077 0.000077 0.000076 0.000076 0.000075 0.000074 0.000072 0.000071 0.000069 0.000067 0.000064 0.000062 0.000059 0.000057 0.000054 0.000052 0.000050 0.000047 0.000045 0.000042 0.000039 0.000037 0.000034 0.000031 0.000029 0.000026 0.000024 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000031 0.000034 0.000036 0.000038 0.000041 0.000043 0.000045 0.000048 0.000050 0.000052 0.000054 0.000055 0.000057 0.000058 0.000059 0.000059 0.000059 0.000059 0.000059 0.000059 0.000058 0.000057 0.000056 0.000055 0.000054 0.000052 0.000051 0.000049 0.000047 0.000045 0.000043 0.000041 0.000039 0.000038 0.000036 0.000034 0.000032 0.000030 0.000028 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000018 0.000020 0.000022 0.000023 0.000025 0.000027 0.000029 0.000031 0.000032 0.000034 0.000036 0.000038 0.000039 0.000041 0.000042 0.000043 0.000044 0.000045 0.000045 0.000045 0.000045 0.000045 0.000044 0.000044 0.000043 0.000043 0.000042 0.000041 0.000039 0.000038 0.000037 0.000035 0.000034 0.000033 0.000031 0.000030 0.000028 0.000027 0.000025 0.000024 0.000022 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000018 0.000020 0.000021 0.000023 0.000024 0.000026 0.000027 0.000028 0.000029 0.000031 0.000032 0.000032 0.000033 0.000034 0.000034 0.000034 0.000034 0.000034 0.000033 0.000033 0.000032 0.000032 0.000031 0.000030 0.000029 0.000029 0.000028 0.000027 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000023 0.000024 0.000025 0.000025 0.000025 0.000025 0.000025 0.000025 0.000025 0.000025 0.000024 0.000024 0.000023 0.000023 0.000022 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000017 0.000018 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000018 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode20_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000017 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000023 -0.000023 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000027 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000030 -0.000030 -0.000031 -0.000032 -0.000033 -0.000034 -0.000035 -0.000035 -0.000035 -0.000035 -0.000035 -0.000034 -0.000033 -0.000033 -0.000032 -0.000031 -0.000029 -0.000027 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000012 -0.000016 -0.000020 -0.000024 -0.000027 -0.000030 -0.000033 -0.000035 -0.000036 -0.000037 -0.000038 -0.000039 -0.000039 -0.000040 -0.000041 -0.000043 -0.000044 -0.000045 -0.000046 -0.000046 -0.000045 -0.000045 -0.000044 -0.000043 -0.000042 -0.000041 -0.000039 -0.000037 -0.000035 -0.000032 -0.000029 -0.000025 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000012 0.000013 0.000013 0.000014 0.000013 0.000012 0.000011 0.000009 0.000007 0.000005 0.000002 -0.000001 -0.000004 -0.000008 -0.000012 -0.000017 -0.000022 -0.000027 -0.000031 -0.000036 -0.000039 -0.000043 -0.000045 -0.000047 -0.000049 -0.000051 -0.000053 -0.000054 -0.000056 -0.000057 -0.000059 -0.000059 -0.000060 -0.000059 -0.000058 -0.000057 -0.000056 -0.000055 -0.000053 -0.000051 -0.000048 -0.000045 -0.000041 -0.000037 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000008 0.000011 0.000014 0.000017 0.000019 0.000021 0.000022 0.000022 0.000022 0.000021 0.000020 0.000018 0.000016 0.000014 0.000012 0.000009 0.000005 0.000001 -0.000005 -0.000011 -0.000017 -0.000024 -0.000031 -0.000037 -0.000044 -0.000049 -0.000054 -0.000059 -0.000062 -0.000066 -0.000069 -0.000071 -0.000074 -0.000076 -0.000077 -0.000078 -0.000079 -0.000078 -0.000077 -0.000075 -0.000073 -0.000071 -0.000069 -0.000066 -0.000062 -0.000058 -0.000053 -0.000048 -0.000042 -0.000036 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 0.000000 0.000003 0.000006 0.000009 0.000013 0.000017 0.000021 0.000025 0.000029 0.000032 0.000034 0.000035 0.000035 0.000035 0.000034 0.000033 0.000031 0.000030 0.000027 0.000024 0.000020 0.000015 0.000008 0.000001 -0.000008 -0.000017 -0.000027 -0.000038 -0.000047 -0.000057 -0.000065 -0.000073 -0.000079 -0.000085 -0.000090 -0.000094 -0.000098 -0.000101 -0.000103 -0.000105 -0.000105 -0.000104 -0.000103 -0.000100 -0.000097 -0.000094 -0.000090 -0.000085 -0.000080 -0.000074 -0.000068 -0.000061 -0.000053 -0.000046 -0.000039 -0.000033 -0.000027 -0.000023 -0.000020 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 0.000000 0.000003 0.000006 0.000010 0.000015 0.000020 0.000026 0.000031 0.000037 0.000042 0.000047 0.000051 0.000053 0.000055 0.000056 0.000056 0.000056 0.000055 0.000054 0.000052 0.000049 0.000044 0.000038 0.000029 0.000019 0.000007 -0.000006 -0.000020 -0.000035 -0.000050 -0.000065 -0.000078 -0.000091 -0.000102 -0.000111 -0.000119 -0.000126 -0.000132 -0.000136 -0.000140 -0.000141 -0.000142 -0.000141 -0.000138 -0.000135 -0.000130 -0.000124 -0.000118 -0.000111 -0.000104 -0.000095 -0.000086 -0.000077 -0.000067 -0.000058 -0.000049 -0.000041 -0.000034 -0.000029 -0.000024 -0.000021 -0.000019 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000003 0.000006 0.000010 0.000015 0.000021 0.000029 0.000036 0.000044 0.000053 0.000061 0.000068 0.000074 0.000080 0.000084 0.000087 0.000089 0.000091 0.000091 0.000091 0.000089 0.000086 0.000080 0.000072 0.000061 0.000048 0.000031 0.000012 -0.000008 -0.000030 -0.000052 -0.000074 -0.000095 -0.000114 -0.000131 -0.000146 -0.000158 -0.000169 -0.000178 -0.000185 -0.000189 -0.000192 -0.000193 -0.000191 -0.000187 -0.000181 -0.000174 -0.000166 -0.000156 -0.000146 -0.000135 -0.000123 -0.000110 -0.000097 -0.000085 -0.000073 -0.000061 -0.000051 -0.000043 -0.000036 -0.000030 -0.000026 -0.000023 -0.000021 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000010 0.000015 0.000022 0.000031 0.000040 0.000051 0.000062 0.000074 0.000086 0.000097 0.000108 0.000117 0.000125 0.000132 0.000137 0.000141 0.000144 0.000146 0.000145 0.000141 0.000134 0.000123 0.000108 0.000089 0.000066 0.000040 0.000010 -0.000021 -0.000053 -0.000085 -0.000116 -0.000144 -0.000170 -0.000192 -0.000212 -0.000228 -0.000241 -0.000251 -0.000258 -0.000262 -0.000262 -0.000259 -0.000253 -0.000245 -0.000234 -0.000221 -0.000207 -0.000191 -0.000175 -0.000158 -0.000141 -0.000124 -0.000107 -0.000091 -0.000077 -0.000064 -0.000053 -0.000044 -0.000037 -0.000031 -0.000027 -0.000025 -0.000023 -0.000021 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000007 0.000010 0.000016 0.000023 0.000032 0.000043 0.000056 0.000071 0.000087 0.000104 0.000121 0.000138 0.000155 0.000170 0.000184 0.000196 0.000206 0.000215 0.000221 0.000224 0.000224 0.000220 0.000211 0.000196 0.000176 0.000149 0.000117 0.000079 0.000037 -0.000007 -0.000053 -0.000099 -0.000143 -0.000184 -0.000222 -0.000255 -0.000284 -0.000307 -0.000326 -0.000341 -0.000350 -0.000355 -0.000356 -0.000351 -0.000342 -0.000329 -0.000313 -0.000294 -0.000274 -0.000251 -0.000228 -0.000205 -0.000181 -0.000158 -0.000136 -0.000116 -0.000097 -0.000081 -0.000067 -0.000055 -0.000046 -0.000039 -0.000033 -0.000029 -0.000027 -0.000025 -0.000023 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000011 0.000016 0.000023 0.000032 0.000045 0.000060 0.000078 0.000098 0.000120 0.000144 0.000169 0.000195 0.000219 0.000243 0.000265 0.000285 0.000302 0.000317 0.000328 0.000335 0.000336 0.000331 0.000319 0.000299 0.000270 0.000233 0.000188 0.000135 0.000077 0.000014 -0.000050 -0.000115 -0.000178 -0.000237 -0.000291 -0.000339 -0.000380 -0.000414 -0.000441 -0.000461 -0.000475 -0.000481 -0.000481 -0.000473 -0.000460 -0.000441 -0.000418 -0.000391 -0.000361 -0.000330 -0.000298 -0.000265 -0.000233 -0.000203 -0.000174 -0.000147 -0.000123 -0.000102 -0.000084 -0.000070 -0.000058 -0.000048 -0.000041 -0.000035 -0.000032 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000004 0.000007 0.000011 0.000016 0.000023 0.000033 0.000045 0.000062 0.000082 0.000106 0.000134 0.000165 0.000199 0.000235 0.000271 0.000307 0.000343 0.000376 0.000407 0.000434 0.000457 0.000475 0.000486 0.000490 0.000484 0.000467 0.000439 0.000400 0.000348 0.000285 0.000212 0.000131 0.000045 -0.000045 -0.000135 -0.000223 -0.000306 -0.000382 -0.000450 -0.000508 -0.000556 -0.000594 -0.000622 -0.000639 -0.000647 -0.000645 -0.000634 -0.000615 -0.000588 -0.000555 -0.000517 -0.000475 -0.000432 -0.000388 -0.000344 -0.000301 -0.000260 -0.000222 -0.000187 -0.000156 -0.000129 -0.000107 -0.000088 -0.000072 -0.000060 -0.000050 -0.000043 -0.000038 -0.000034 -0.000031 -0.000029 -0.000026 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000003 0.000006 0.000010 0.000015 0.000022 0.000032 0.000045 0.000062 0.000084 0.000112 0.000145 0.000183 0.000225 0.000272 0.000322 0.000373 0.000425 0.000476 0.000525 0.000571 0.000612 0.000646 0.000673 0.000690 0.000696 0.000688 0.000666 0.000628 0.000574 0.000503 0.000417 0.000317 0.000206 0.000087 -0.000036 -0.000160 -0.000281 -0.000395 -0.000501 -0.000594 -0.000675 -0.000741 -0.000794 -0.000831 -0.000855 -0.000865 -0.000861 -0.000844 -0.000816 -0.000778 -0.000732 -0.000679 -0.000622 -0.000563 -0.000503 -0.000444 -0.000386 -0.000332 -0.000283 -0.000238 -0.000198 -0.000163 -0.000134 -0.000110 -0.000090 -0.000074 -0.000061 -0.000052 -0.000045 -0.000039 -0.000036 -0.000032 -0.000030 -0.000027 -0.000024 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000005 -0.000005 -0.000003 -0.000001 0.000002 0.000006 0.000012 0.000020 0.000029 0.000043 0.000061 0.000084 0.000114 0.000151 0.000195 0.000246 0.000304 0.000367 0.000435 0.000507 0.000579 0.000651 0.000721 0.000787 0.000845 0.000895 0.000934 0.000959 0.000968 0.000959 0.000929 0.000878 0.000804 0.000707 0.000590 0.000455 0.000305 0.000144 -0.000023 -0.000190 -0.000354 -0.000510 -0.000653 -0.000780 -0.000891 -0.000981 -0.001052 -0.001103 -0.001134 -0.001146 -0.001139 -0.001115 -0.001075 -0.001023 -0.000959 -0.000887 -0.000810 -0.000730 -0.000649 -0.000570 -0.000495 -0.000424 -0.000359 -0.000300 -0.000249 -0.000205 -0.000168 -0.000137 -0.000111 -0.000091 -0.000074 -0.000062 -0.000052 -0.000045 -0.000040 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000021 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 0.000000 0.000006 0.000014 0.000024 0.000038 0.000056 0.000080 0.000112 0.000151 0.000201 0.000259 0.000328 0.000405 0.000490 0.000582 0.000679 0.000778 0.000878 0.000975 0.001066 0.001148 0.001218 0.001273 0.001308 0.001322 0.001310 0.001270 0.001201 0.001102 0.000973 0.000817 0.000636 0.000435 0.000221 -0.000002 -0.000226 -0.000445 -0.000653 -0.000845 -0.001017 -0.001165 -0.001287 -0.001382 -0.001450 -0.001490 -0.001504 -0.001493 -0.001459 -0.001405 -0.001333 -0.001246 -0.001150 -0.001047 -0.000940 -0.000833 -0.000729 -0.000629 -0.000536 -0.000452 -0.000377 -0.000311 -0.000254 -0.000207 -0.000168 -0.000135 -0.000110 -0.000089 -0.000073 -0.000061 -0.000051 -0.000045 -0.000040 -0.000036 -0.000032 -0.000029 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000012 -0.000011 -0.000008 -0.000004 0.000004 0.000014 0.000027 0.000046 0.000071 0.000103 0.000145 0.000198 0.000263 0.000340 0.000430 0.000532 0.000645 0.000767 0.000897 0.001030 0.001165 0.001296 0.001421 0.001533 0.001629 0.001704 0.001753 0.001772 0.001757 0.001705 0.001613 0.001482 0.001312 0.001105 0.000867 0.000603 0.000321 0.000028 -0.000267 -0.000556 -0.000831 -0.001085 -0.001313 -0.001509 -0.001671 -0.001797 -0.001886 -0.001938 -0.001955 -0.001939 -0.001891 -0.001817 -0.001721 -0.001606 -0.001477 -0.001341 -0.001200 -0.001060 -0.000923 -0.000794 -0.000674 -0.000565 -0.000468 -0.000384 -0.000312 -0.000252 -0.000203 -0.000162 -0.000130 -0.000104 -0.000084 -0.000068 -0.000056 -0.000048 -0.000042 -0.000037 -0.000034 -0.000031 -0.000028 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000018 -0.000019 -0.000018 -0.000016 -0.000010 -0.000002 0.000011 0.000029 0.000054 0.000087 0.000130 0.000185 0.000254 0.000338 0.000439 0.000556 0.000689 0.000837 0.000997 0.001168 0.001345 0.001523 0.001698 0.001864 0.002015 0.002143 0.002244 0.002310 0.002336 0.002317 0.002249 0.002130 0.001958 0.001736 0.001468 0.001158 0.000815 0.000448 0.000068 -0.000315 -0.000691 -0.001049 -0.001381 -0.001678 -0.001934 -0.002146 -0.002310 -0.002426 -0.002493 -0.002513 -0.002490 -0.002426 -0.002327 -0.002199 -0.002048 -0.001880 -0.001701 -0.001518 -0.001336 -0.001159 -0.000993 -0.000839 -0.000699 -0.000576 -0.000469 -0.000379 -0.000303 -0.000241 -0.000190 -0.000149 -0.000117 -0.000092 -0.000073 -0.000059 -0.000049 -0.000041 -0.000036 -0.000033 -0.000031 -0.000028 -0.000026 -0.000024 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000026 -0.000029 -0.000029 -0.000027 -0.000021 -0.000011 0.000005 0.000028 0.000060 0.000103 0.000158 0.000229 0.000318 0.000426 0.000556 0.000707 0.000878 0.001069 0.001277 0.001499 0.001729 0.001962 0.002191 0.002409 0.002607 0.002776 0.002908 0.002996 0.003031 0.003007 0.002920 0.002766 0.002545 0.002260 0.001915 0.001518 0.001079 0.000609 0.000121 -0.000370 -0.000852 -0.001312 -0.001738 -0.002121 -0.002451 -0.002724 -0.002936 -0.003084 -0.003169 -0.003194 -0.003161 -0.003077 -0.002948 -0.002780 -0.002584 -0.002366 -0.002135 -0.001900 -0.001666 -0.001441 -0.001228 -0.001033 -0.000856 -0.000700 -0.000566 -0.000452 -0.000357 -0.000280 -0.000217 -0.000167 -0.000128 -0.000098 -0.000075 -0.000058 -0.000046 -0.000038 -0.000033 -0.000030 -0.000028 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000032 -0.000038 -0.000043 -0.000045 -0.000044 -0.000038 -0.000026 -0.000007 0.000022 0.000062 0.000115 0.000186 0.000276 0.000389 0.000526 0.000691 0.000882 0.001101 0.001345 0.001611 0.001894 0.002190 0.002490 0.002785 0.003065 0.003321 0.003539 0.003711 0.003824 0.003870 0.003841 0.003731 0.003536 0.003257 0.002895 0.002459 0.001956 0.001401 0.000807 0.000190 -0.000432 -0.001042 -0.001625 -0.002165 -0.002651 -0.003071 -0.003418 -0.003686 -0.003874 -0.003981 -0.004010 -0.003966 -0.003857 -0.003689 -0.003475 -0.003222 -0.002944 -0.002651 -0.002351 -0.002055 -0.001770 -0.001502 -0.001256 -0.001035 -0.000840 -0.000672 -0.000530 -0.000413 -0.000317 -0.000240 -0.000180 -0.000133 -0.000097 -0.000070 -0.000051 -0.000038 -0.000029 -0.000025 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000022 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000037 -0.000046 -0.000055 -0.000063 -0.000068 -0.000068 -0.000063 -0.000050 -0.000028 0.000006 0.000055 0.000121 0.000209 0.000321 0.000462 0.000635 0.000841 0.001081 0.001356 0.001663 0.001998 0.002357 0.002731 0.003111 0.003486 0.003842 0.004166 0.004445 0.004663 0.004808 0.004868 0.004833 0.004696 0.004453 0.004103 0.003652 0.003107 0.002480 0.001787 0.001045 0.000276 -0.000501 -0.001263 -0.001992 -0.002669 -0.003276 -0.003802 -0.004237 -0.004572 -0.004806 -0.004939 -0.004973 -0.004915 -0.004774 -0.004561 -0.004289 -0.003970 -0.003619 -0.003250 -0.002874 -0.002503 -0.002147 -0.001813 -0.001506 -0.001232 -0.000991 -0.000784 -0.000609 -0.000465 -0.000349 -0.000256 -0.000184 -0.000128 -0.000087 -0.000057 -0.000036 -0.000022 -0.000015 -0.000012 -0.000012 -0.000013 -0.000016 -0.000018 -0.000019 -0.000020 -0.000020 -0.000018 -0.000017 -0.000014 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000052 -0.000065 -0.000078 -0.000090 -0.000098 -0.000102 -0.000099 -0.000086 -0.000062 -0.000022 0.000035 0.000115 0.000222 0.000359 0.000532 0.000745 0.000999 0.001297 0.001639 0.002021 0.002439 0.002886 0.003353 0.003828 0.004296 0.004742 0.005149 0.005498 0.005773 0.005956 0.006033 0.005992 0.005824 0.005524 0.005094 0.004538 0.003867 0.003095 0.002241 0.001328 0.000380 -0.000577 -0.001518 -0.002418 -0.003253 -0.004003 -0.004653 -0.005189 -0.005602 -0.005889 -0.006050 -0.006089 -0.006014 -0.005836 -0.005568 -0.005227 -0.004829 -0.004392 -0.003932 -0.003466 -0.003007 -0.002567 -0.002155 -0.001778 -0.001441 -0.001146 -0.000894 -0.000682 -0.000508 -0.000368 -0.000258 -0.000174 -0.000110 -0.000063 -0.000031 -0.000010 0.000003 0.000008 0.000009 0.000006 0.000001 -0.000005 -0.000010 -0.000014 -0.000016 -0.000018 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000056 -0.000072 -0.000090 -0.000108 -0.000126 -0.000140 -0.000149 -0.000149 -0.000138 -0.000113 -0.000070 -0.000004 0.000090 0.000216 0.000381 0.000590 0.000848 0.001159 0.001523 0.001941 0.002410 0.002924 0.003475 0.004050 0.004635 0.005213 0.005764 0.006267 0.006699 0.007040 0.007269 0.007367 0.007320 0.007118 0.006756 0.006234 0.005558 0.004743 0.003805 0.002767 0.001657 0.000503 -0.000662 -0.001808 -0.002904 -0.003921 -0.004836 -0.005626 -0.006278 -0.006780 -0.007127 -0.007319 -0.007362 -0.007264 -0.007041 -0.006708 -0.006285 -0.005794 -0.005256 -0.004692 -0.004120 -0.003558 -0.003021 -0.002519 -0.002061 -0.001653 -0.001296 -0.000992 -0.000739 -0.000532 -0.000368 -0.000240 -0.000143 -0.000072 -0.000022 0.000011 0.000031 0.000040 0.000042 0.000038 0.000030 0.000020 0.000010 0.000001 -0.000006 -0.000011 -0.000015 -0.000016 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000024 -0.000032 -0.000044 -0.000058 -0.000077 -0.000098 -0.000123 -0.000148 -0.000173 -0.000195 -0.000211 -0.000218 -0.000212 -0.000189 -0.000143 -0.000071 0.000036 0.000183 0.000377 0.000625 0.000933 0.001306 0.001745 0.002251 0.002819 0.003442 0.004111 0.004811 0.005524 0.006228 0.006900 0.007513 0.008042 0.008460 0.008742 0.008866 0.008815 0.008577 0.008145 0.007520 0.006712 0.005734 0.004609 0.003363 0.002030 0.000644 -0.000757 -0.002134 -0.003452 -0.004675 -0.005774 -0.006723 -0.007504 -0.008104 -0.008516 -0.008741 -0.008785 -0.008660 -0.008382 -0.007973 -0.007455 -0.006856 -0.006201 -0.005516 -0.004823 -0.004143 -0.003494 -0.002890 -0.002340 -0.001851 -0.001426 -0.001066 -0.000767 -0.000526 -0.000336 -0.000190 -0.000083 -0.000007 0.000044 0.000075 0.000090 0.000094 0.000088 0.000077 0.000062 0.000046 0.000030 0.000016 0.000005 -0.000004 -0.000011 -0.000014 -0.000016 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000060 -0.000080 -0.000104 -0.000133 -0.000166 -0.000201 -0.000236 -0.000268 -0.000295 -0.000312 -0.000313 -0.000295 -0.000251 -0.000175 -0.000057 0.000109 0.000333 0.000623 0.000985 0.001425 0.001947 0.002549 0.003228 0.003976 0.004778 0.005618 0.006475 0.007322 0.008131 0.008871 0.009510 0.010017 0.010362 0.010519 0.010466 0.010190 0.009683 0.008947 0.007991 0.006835 0.005502 0.004026 0.002445 0.000801 -0.000861 -0.002496 -0.004059 -0.005511 -0.006813 -0.007937 -0.008860 -0.009566 -0.010048 -0.010306 -0.010347 -0.010187 -0.009845 -0.009346 -0.008720 -0.007997 -0.007208 -0.006385 -0.005554 -0.004742 -0.003967 -0.003248 -0.002596 -0.002018 -0.001519 -0.001097 -0.000751 -0.000474 -0.000260 -0.000099 0.000016 0.000094 0.000142 0.000167 0.000174 0.000167 0.000152 0.000130 0.000105 0.000080 0.000057 0.000036 0.000018 0.000005 -0.000005 -0.000012 -0.000016 -0.000017 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000023 -0.000032 -0.000044 -0.000060 -0.000081 -0.000107 -0.000139 -0.000177 -0.000221 -0.000268 -0.000316 -0.000363 -0.000405 -0.000435 -0.000450 -0.000442 -0.000404 -0.000327 -0.000202 -0.000018 0.000234 0.000565 0.000984 0.001496 0.002107 0.002815 0.003616 0.004499 0.005449 0.006445 0.007462 0.008469 0.009433 0.010316 0.011080 0.011689 0.012107 0.012303 0.012252 0.011938 0.011353 0.010498 0.009385 0.008034 0.006476 0.004749 0.002897 0.000971 -0.000976 -0.002892 -0.004723 -0.006422 -0.007946 -0.009259 -0.010333 -0.011152 -0.011705 -0.011994 -0.012027 -0.011823 -0.011404 -0.010802 -0.010051 -0.009188 -0.008249 -0.007271 -0.006287 -0.005326 -0.004413 -0.003568 -0.002804 -0.002130 -0.001551 -0.001066 -0.000671 -0.000360 -0.000123 0.000049 0.000167 0.000242 0.000281 0.000294 0.000287 0.000266 0.000235 0.000199 0.000162 0.000125 0.000091 0.000061 0.000036 0.000017 0.000002 -0.000008 -0.000015 -0.000018 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000031 -0.000043 -0.000059 -0.000080 -0.000107 -0.000141 -0.000183 -0.000232 -0.000290 -0.000352 -0.000419 -0.000484 -0.000546 -0.000596 -0.000629 -0.000637 -0.000611 -0.000540 -0.000412 -0.000215 0.000063 0.000434 0.000909 0.001496 0.002200 0.003020 0.003951 0.004981 0.006092 0.007259 0.008452 0.009636 0.010770 0.011812 0.012717 0.013441 0.013943 0.014188 0.014145 0.013796 0.013131 0.012152 0.010872 0.009315 0.007516 0.005520 0.003379 0.001151 -0.001102 -0.003318 -0.005436 -0.007398 -0.009157 -0.010669 -0.011902 -0.012836 -0.013461 -0.013777 -0.013795 -0.013536 -0.013028 -0.012308 -0.011416 -0.010396 -0.009289 -0.008140 -0.006987 -0.005864 -0.004800 -0.003818 -0.002935 -0.002160 -0.001498 -0.000949 -0.000507 -0.000164 0.000090 0.000268 0.000384 0.000448 0.000472 0.000465 0.000438 0.000395 0.000344 0.000289 0.000234 0.000181 0.000134 0.000093 0.000059 0.000032 0.000012 -0.000003 -0.000012 -0.000018 -0.000020 -0.000020 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000008 -0.000012 -0.000019 -0.000028 -0.000040 -0.000056 -0.000076 -0.000104 -0.000139 -0.000183 -0.000236 -0.000301 -0.000375 -0.000458 -0.000546 -0.000637 -0.000724 -0.000801 -0.000860 -0.000892 -0.000885 -0.000826 -0.000703 -0.000499 -0.000201 0.000207 0.000736 0.001397 0.002196 0.003133 0.004200 0.005386 0.006668 0.008019 0.009403 0.010778 0.012099 0.013316 0.014376 0.015230 0.015829 0.016133 0.016106 0.015727 0.014983 0.013878 0.012426 0.010654 0.008604 0.006327 0.003882 0.001337 -0.001237 -0.003768 -0.006186 -0.008424 -0.010426 -0.012143 -0.013539 -0.014589 -0.015281 -0.015617 -0.015610 -0.015284 -0.014674 -0.013821 -0.012772 -0.011577 -0.010287 -0.008951 -0.007615 -0.006317 -0.005092 -0.003966 -0.002957 -0.002078 -0.001332 -0.000720 -0.000235 0.000134 0.000399 0.000576 0.000679 0.000724 0.000723 0.000690 0.000633 0.000562 0.000484 0.000404 0.000326 0.000254 0.000189 0.000134 0.000088 0.000052 0.000025 0.000005 -0.000008 -0.000016 -0.000020 -0.000021 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000005 -0.000009 -0.000015 -0.000024 -0.000035 -0.000050 -0.000071 -0.000098 -0.000132 -0.000177 -0.000233 -0.000302 -0.000384 -0.000479 -0.000587 -0.000704 -0.000825 -0.000946 -0.001058 -0.001151 -0.001216 -0.001237 -0.001201 -0.001091 -0.000889 -0.000578 -0.000140 0.000439 0.001172 0.002065 0.003119 0.004327 0.005673 0.007135 0.008680 0.010266 0.011847 0.013369 0.014775 0.016006 0.017004 0.017713 0.018087 0.018086 0.017683 0.016866 0.015637 0.014012 0.012023 0.009716 0.007150 0.004393 0.001522 -0.001382 -0.004236 -0.006960 -0.009479 -0.011728 -0.013652 -0.015208 -0.016369 -0.017122 -0.017469 -0.017425 -0.017020 -0.016292 -0.015289 -0.014067 -0.012683 -0.011194 -0.009658 -0.008126 -0.006643 -0.005249 -0.003973 -0.002836 -0.001852 -0.001026 -0.000355 0.000168 0.000555 0.000823 0.000988 0.001069 0.001083 0.001047 0.000976 0.000881 0.000773 0.000659 0.000547 0.000441 0.000344 0.000259 0.000186 0.000126 0.000079 0.000043 0.000016 -0.000002 -0.000013 -0.000019 -0.000021 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000005 -0.000010 -0.000018 -0.000029 -0.000043 -0.000063 -0.000088 -0.000122 -0.000166 -0.000222 -0.000293 -0.000379 -0.000483 -0.000604 -0.000742 -0.000894 -0.001054 -0.001216 -0.001372 -0.001511 -0.001618 -0.001679 -0.001677 -0.001591 -0.001401 -0.001087 -0.000628 -0.000007 0.000790 0.001773 0.002942 0.004290 0.005800 0.007446 0.009191 0.010989 0.012786 0.014521 0.016130 0.017546 0.018701 0.019535 0.019991 0.020028 0.019612 0.018731 0.017384 0.015591 0.013387 0.010825 0.007970 0.004900 0.001702 -0.001533 -0.004711 -0.007741 -0.010540 -0.013033 -0.015159 -0.016868 -0.018132 -0.018935 -0.019280 -0.019187 -0.018686 -0.017825 -0.016658 -0.015248 -0.013659 -0.011959 -0.010211 -0.008473 -0.006799 -0.005231 -0.003803 -0.002538 -0.001452 -0.000549 0.000173 0.000725 0.001120 0.001379 0.001520 0.001566 0.001537 0.001454 0.001333 0.001188 0.001033 0.000876 0.000724 0.000583 0.000456 0.000345 0.000251 0.000174 0.000113 0.000066 0.000032 0.000008 -0.000008 -0.000016 -0.000020 -0.000021 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000004 0.000004 0.000002 -0.000001 -0.000005 -0.000012 -0.000021 -0.000034 -0.000052 -0.000076 -0.000108 -0.000151 -0.000205 -0.000275 -0.000362 -0.000470 -0.000600 -0.000752 -0.000926 -0.001119 -0.001326 -0.001540 -0.001750 -0.001944 -0.002107 -0.002221 -0.002265 -0.002217 -0.002053 -0.001749 -0.001281 -0.000629 0.000224 0.001288 0.002566 0.004050 0.005722 0.007553 0.009501 0.011516 0.013536 0.015494 0.017317 0.018929 0.020256 0.021227 0.021781 0.021868 0.021454 0.020520 0.019067 0.017116 0.014708 0.011898 0.008763 0.005387 0.001869 -0.001689 -0.005183 -0.008511 -0.011581 -0.014308 -0.016623 -0.018474 -0.019826 -0.020665 -0.020994 -0.020834 -0.020223 -0.019214 -0.017868 -0.016255 -0.014450 -0.012527 -0.010559 -0.008610 -0.006740 -0.004997 -0.003418 -0.002030 -0.000848 0.000123 0.000887 0.001456 0.001847 0.002082 0.002185 0.002182 0.002096 0.001952 0.001768 0.001562 0.001348 0.001137 0.000937 0.000754 0.000591 0.000449 0.000330 0.000233 0.000155 0.000096 0.000052 0.000021 0.000001 -0.000012 -0.000018 -0.000020 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000006 0.000006 0.000006 0.000004 0.000000 -0.000005 -0.000013 -0.000024 -0.000040 -0.000062 -0.000091 -0.000131 -0.000182 -0.000249 -0.000335 -0.000442 -0.000574 -0.000734 -0.000922 -0.001139 -0.001382 -0.001644 -0.001919 -0.002194 -0.002456 -0.002688 -0.002868 -0.002974 -0.002980 -0.002857 -0.002579 -0.002117 -0.001449 -0.000554 0.000581 0.001957 0.003569 0.005397 0.007408 0.009558 0.011791 0.014038 0.016225 0.018270 0.020089 0.021599 0.022721 0.023387 0.023541 0.023143 0.022173 0.020631 0.018539 0.015942 0.012903 0.009503 0.005839 0.002018 -0.001847 -0.005640 -0.009249 -0.012571 -0.015514 -0.018001 -0.019975 -0.021398 -0.022254 -0.022548 -0.022304 -0.021567 -0.020394 -0.018855 -0.017029 -0.014998 -0.012845 -0.010651 -0.008490 -0.006424 -0.004509 -0.002785 -0.001281 -0.000013 0.001014 0.001806 0.002377 0.002748 0.002944 0.002993 0.002924 0.002767 0.002546 0.002286 0.002006 0.001722 0.001447 0.001190 0.000957 0.000751 0.000573 0.000424 0.000302 0.000206 0.000131 0.000076 0.000037 0.000011 -0.000006 -0.000015 -0.000019 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000006 0.000008 0.000009 0.000009 0.000008 0.000006 0.000002 -0.000004 -0.000014 -0.000027 -0.000046 -0.000072 -0.000108 -0.000155 -0.000217 -0.000298 -0.000401 -0.000530 -0.000691 -0.000885 -0.001115 -0.001381 -0.001681 -0.002007 -0.002353 -0.002705 -0.003049 -0.003363 -0.003626 -0.003809 -0.003885 -0.003822 -0.003587 -0.003150 -0.002482 -0.001562 -0.000374 0.001087 0.002814 0.004786 0.006969 0.009315 0.011762 0.014235 0.016653 0.018924 0.020957 0.022660 0.023946 0.024738 0.024975 0.024613 0.023627 0.022018 0.019809 0.017047 0.013803 0.010164 0.006237 0.002139 -0.002005 -0.006071 -0.009934 -0.013483 -0.016615 -0.019249 -0.021321 -0.022791 -0.023642 -0.023880 -0.023535 -0.022655 -0.021304 -0.019561 -0.017512 -0.015248 -0.012863 -0.010443 -0.008070 -0.005815 -0.003735 -0.001876 -0.000268 0.001072 0.002140 0.002943 0.003499 0.003832 0.003971 0.003948 0.003797 0.003551 0.003239 0.002888 0.002520 0.002155 0.001806 0.001482 0.001191 0.000935 0.000716 0.000532 0.000383 0.000264 0.000173 0.000104 0.000056 0.000022 0.000001 -0.000012 -0.000018 -0.000021 -0.000022 -0.000022 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000006 0.000008 0.000010 0.000011 0.000012 0.000011 0.000008 0.000004 -0.000003 -0.000014 -0.000030 -0.000052 -0.000083 -0.000125 -0.000181 -0.000254 -0.000350 -0.000473 -0.000627 -0.000819 -0.001052 -0.001329 -0.001650 -0.002013 -0.002413 -0.002840 -0.003280 -0.003718 -0.004129 -0.004490 -0.004769 -0.004934 -0.004949 -0.004778 -0.004386 -0.003740 -0.002815 -0.001592 -0.000065 0.001759 0.003860 0.006201 0.008731 0.011382 0.014076 0.016721 0.019220 0.021471 0.023374 0.024834 0.025768 0.026106 0.025799 0.024822 0.023172 0.020875 0.017980 0.014563 0.010721 0.006566 0.002228 -0.002161 -0.006463 -0.010545 -0.014285 -0.017574 -0.020323 -0.022462 -0.023951 -0.024772 -0.024933 -0.024466 -0.023426 -0.021885 -0.019927 -0.017650 -0.015152 -0.012535 -0.009894 -0.007317 -0.004882 -0.002650 -0.000670 0.001025 0.002419 0.003508 0.004304 0.004824 0.005099 0.005162 0.005049 0.004798 0.004446 0.004027 0.003570 0.003102 0.002644 0.002209 0.001810 0.001453 0.001141 0.000875 0.000653 0.000472 0.000329 0.000218 0.000135 0.000076 0.000034 0.000007 -0.000009 -0.000019 -0.000024 -0.000025 -0.000025 -0.000025 -0.000023 -0.000022 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000012 0.000014 0.000015 0.000014 0.000012 0.000007 -0.000002 -0.000014 -0.000032 -0.000058 -0.000094 -0.000142 -0.000207 -0.000293 -0.000404 -0.000548 -0.000730 -0.000956 -0.001231 -0.001558 -0.001940 -0.002373 -0.002854 -0.003371 -0.003911 -0.004455 -0.004979 -0.005453 -0.005846 -0.006119 -0.006233 -0.006147 -0.005822 -0.005221 -0.004314 -0.003080 -0.001511 0.000388 0.002597 0.005078 0.007775 0.010617 0.013519 0.016384 0.019106 0.021575 0.023683 0.025326 0.026414 0.026871 0.026644 0.025702 0.024043 0.021691 0.018701 0.015152 0.011148 0.006810 0.002276 -0.002312 -0.006805 -0.011062 -0.014951 -0.018355 -0.021180 -0.023352 -0.024828 -0.025590 -0.025649 -0.025042 -0.023827 -0.022084 -0.019907 -0.017399 -0.014670 -0.011827 -0.008974 -0.006207 -0.003606 -0.001241 0.000840 0.002602 0.004028 0.005117 0.005882 0.006346 0.006542 0.006507 0.006284 0.005915 0.005441 0.004899 0.004324 0.003743 0.003180 0.002651 0.002169 0.001739 0.001365 0.001047 0.000782 0.000567 0.000397 0.000265 0.000166 0.000095 0.000045 0.000012 -0.000009 -0.000022 -0.000028 -0.000031 -0.000031 -0.000030 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000009 0.000012 0.000015 0.000017 0.000018 0.000017 0.000015 0.000010 0.000001 -0.000013 -0.000033 -0.000062 -0.000103 -0.000158 -0.000232 -0.000330 -0.000459 -0.000625 -0.000835 -0.001096 -0.001416 -0.001797 -0.002243 -0.002753 -0.003320 -0.003936 -0.004585 -0.005247 -0.005896 -0.006500 -0.007023 -0.007423 -0.007657 -0.007679 -0.007445 -0.006913 -0.006051 -0.004833 -0.003247 -0.001299 0.000993 0.003588 0.006429 0.009443 0.012537 0.015608 0.018544 0.021227 0.023540 0.025373 0.026627 0.027221 0.027096 0.026218 0.024584 0.022217 0.019175 0.015541 0.011425 0.006956 0.002279 -0.002454 -0.007085 -0.011465 -0.015453 -0.018926 -0.021782 -0.023948 -0.025377 -0.026051 -0.025984 -0.025216 -0.023814 -0.021862 -0.019463 -0.016728 -0.013774 -0.010717 -0.007668 -0.004728 -0.001984 0.000493 0.002650 0.004454 0.005887 0.006951 0.007661 0.008045 0.008139 0.007987 0.007635 0.007130 0.006518 0.005840 0.005133 0.004428 0.003751 0.003120 0.002547 0.002039 0.001599 0.001225 0.000915 0.000664 0.000464 0.000311 0.000195 0.000111 0.000052 0.000013 -0.000013 -0.000028 -0.000036 -0.000039 -0.000039 -0.000038 -0.000036 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000014 0.000017 0.000020 0.000021 0.000021 0.000019 0.000013 0.000004 -0.000011 -0.000033 -0.000065 -0.000110 -0.000171 -0.000254 -0.000365 -0.000510 -0.000698 -0.000937 -0.001235 -0.001600 -0.002037 -0.002550 -0.003138 -0.003797 -0.004517 -0.005283 -0.006072 -0.006858 -0.007605 -0.008274 -0.008819 -0.009193 -0.009345 -0.009226 -0.008791 -0.008000 -0.006827 -0.005256 -0.003288 -0.000944 0.001736 0.004695 0.007854 0.011118 0.014377 0.017512 0.020400 0.022915 0.024940 0.026370 0.027117 0.027117 0.026334 0.024760 0.022421 0.019375 0.015709 0.011536 0.006994 0.002234 -0.002583 -0.007293 -0.011737 -0.015769 -0.019258 -0.022100 -0.024217 -0.025561 -0.026117 -0.025901 -0.024957 -0.023356 -0.021191 -0.018572 -0.015618 -0.012452 -0.009199 -0.005975 -0.002887 -0.000026 0.002535 0.004741 0.006558 0.007970 0.008982 0.009611 0.009891 0.009861 0.009571 0.009072 0.008415 0.007650 0.006823 0.005974 0.005138 0.004340 0.003600 0.002932 0.002342 0.001832 0.001401 0.001044 0.000755 0.000527 0.000351 0.000219 0.000122 0.000055 0.000009 -0.000020 -0.000038 -0.000047 -0.000050 -0.000051 -0.000049 -0.000046 -0.000042 -0.000038 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000019 0.000022 0.000024 0.000024 0.000022 0.000017 0.000008 -0.000008 -0.000031 -0.000065 -0.000113 -0.000180 -0.000271 -0.000393 -0.000554 -0.000763 -0.001030 -0.001363 -0.001773 -0.002266 -0.002846 -0.003514 -0.004267 -0.005094 -0.005981 -0.006904 -0.007835 -0.008736 -0.009564 -0.010271 -0.010803 -0.011106 -0.011126 -0.010813 -0.010123 -0.009025 -0.007500 -0.005547 -0.003185 -0.000452 0.002592 0.005865 0.009270 0.012693 0.016008 0.019086 0.021795 0.024011 0.025623 0.026537 0.026684 0.026025 0.024549 0.022282 0.019282 0.015639 0.011471 0.006918 0.002140 -0.002696 -0.007420 -0.011866 -0.015881 -0.019332 -0.022109 -0.024133 -0.025357 -0.025766 -0.025378 -0.024244 -0.022439 -0.020063 -0.017231 -0.014071 -0.010713 -0.007287 -0.003916 -0.000709 0.002239 0.004851 0.007074 0.008872 0.010234 0.011165 0.011688 0.011839 0.011664 0.011217 0.010553 0.009730 0.008801 0.007816 0.006818 0.005844 0.004921 0.004070 0.003305 0.002632 0.002052 0.001564 0.001161 0.000835 0.000579 0.000381 0.000233 0.000125 0.000050 -0.000001 -0.000034 -0.000053 -0.000062 -0.000065 -0.000065 -0.000061 -0.000057 -0.000051 -0.000046 -0.000040 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000017 0.000021 0.000025 0.000027 0.000028 0.000027 0.000022 0.000013 -0.000003 -0.000026 -0.000061 -0.000111 -0.000182 -0.000279 -0.000411 -0.000585 -0.000813 -0.001105 -0.001472 -0.001924 -0.002469 -0.003114 -0.003860 -0.004705 -0.005640 -0.006650 -0.007710 -0.008791 -0.009853 -0.010850 -0.011730 -0.012436 -0.012909 -0.013090 -0.012924 -0.012364 -0.011372 -0.009927 -0.008024 -0.005680 -0.002932 0.000159 0.003512 0.007025 0.010581 0.014051 0.017299 0.020189 0.022590 0.024386 0.025478 0.025792 0.025285 0.023943 0.021792 0.018890 0.015327 0.011225 0.006729 0.002000 -0.002787 -0.007456 -0.011839 -0.015777 -0.019133 -0.021796 -0.023685 -0.024754 -0.024989 -0.024412 -0.023078 -0.021067 -0.018486 -0.015456 -0.012110 -0.008585 -0.005015 -0.001528 0.001763 0.004761 0.007389 0.009593 0.011340 0.012620 0.013441 0.013831 0.013831 0.013491 0.012870 0.012029 0.011029 0.009929 0.008780 0.007629 0.006515 0.005467 0.004505 0.003644 0.002890 0.002243 0.001700 0.001254 0.000894 0.000612 0.000396 0.000234 0.000117 0.000035 -0.000019 -0.000054 -0.000073 -0.000082 -0.000084 -0.000082 -0.000076 -0.000070 -0.000062 -0.000055 -0.000047 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000011 0.000015 0.000019 0.000023 0.000028 0.000031 0.000032 0.000032 0.000028 0.000020 0.000006 -0.000017 -0.000051 -0.000102 -0.000174 -0.000275 -0.000413 -0.000598 -0.000841 -0.001154 -0.001549 -0.002038 -0.002631 -0.003335 -0.004155 -0.005087 -0.006125 -0.007254 -0.008450 -0.009681 -0.010906 -0.012078 -0.013139 -0.014031 -0.014689 -0.015050 -0.015055 -0.014650 -0.013795 -0.012464 -0.010648 -0.008361 -0.005639 -0.002541 0.000851 0.004435 0.008090 0.011684 0.015077 0.018129 0.020704 0.022681 0.023957 0.024453 0.024122 0.022949 0.020957 0.018202 0.014777 0.010804 0.006429 0.001820 -0.002849 -0.007397 -0.011651 -0.015451 -0.018657 -0.021158 -0.022873 -0.023754 -0.023793 -0.023015 -0.021476 -0.019265 -0.016491 -0.013282 -0.009776 -0.006115 -0.002438 0.001127 0.004462 0.007471 0.010077 0.012225 0.013886 0.015052 0.015736 0.015969 0.015797 0.015275 0.014467 0.013440 0.012257 0.010980 0.009667 0.008365 0.007113 0.005944 0.004877 0.003926 0.003096 0.002388 0.001796 0.001311 0.000923 0.000620 0.000389 0.000217 0.000094 0.000009 -0.000047 -0.000081 -0.000099 -0.000107 -0.000106 -0.000101 -0.000093 -0.000084 -0.000074 -0.000064 -0.000055 -0.000046 -0.000038 -0.000031 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000021 0.000026 0.000031 0.000035 0.000038 0.000038 0.000036 0.000030 0.000018 -0.000002 -0.000034 -0.000083 -0.000154 -0.000255 -0.000396 -0.000586 -0.000839 -0.001166 -0.001583 -0.002101 -0.002734 -0.003488 -0.004372 -0.005383 -0.006516 -0.007756 -0.009081 -0.010457 -0.011842 -0.013187 -0.014434 -0.015518 -0.016371 -0.016928 -0.017122 -0.016897 -0.016208 -0.015023 -0.013330 -0.011140 -0.008486 -0.005424 -0.002037 0.001574 0.005288 0.008970 0.012478 0.015668 0.018401 0.020551 0.022011 0.022699 0.022565 0.021591 0.019796 0.017236 0.014003 0.010218 0.006030 0.001606 -0.002877 -0.007238 -0.011300 -0.014905 -0.017910 -0.020205 -0.021710 -0.022379 -0.022205 -0.021217 -0.019477 -0.017076 -0.014129 -0.010768 -0.007135 -0.003376 0.000370 0.003969 0.007307 0.010284 0.012826 0.014880 0.016420 0.017442 0.017961 0.018016 0.017654 0.016938 0.015936 0.014716 0.013349 0.011900 0.010426 0.008979 0.007598 0.006316 0.005153 0.004122 0.003228 0.002468 0.001836 0.001321 0.000912 0.000594 0.000354 0.000178 0.000053 -0.000031 -0.000085 -0.000117 -0.000132 -0.000136 -0.000132 -0.000123 -0.000112 -0.000099 -0.000086 -0.000074 -0.000062 -0.000052 -0.000042 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000030 0.000036 0.000041 0.000045 0.000047 0.000048 0.000045 0.000037 0.000021 -0.000007 -0.000050 -0.000117 -0.000214 -0.000352 -0.000542 -0.000797 -0.001131 -0.001560 -0.002097 -0.002757 -0.003550 -0.004485 -0.005562 -0.006776 -0.008115 -0.009555 -0.011065 -0.012602 -0.014115 -0.015543 -0.016819 -0.017874 -0.018634 -0.019033 -0.019009 -0.018510 -0.017502 -0.015968 -0.013915 -0.011371 -0.008391 -0.005054 -0.001461 0.002267 0.005996 0.009583 0.012880 0.015748 0.018057 0.019696 0.020581 0.020658 0.019906 0.018342 0.016019 0.013027 0.009487 0.005545 0.001368 -0.002867 -0.006979 -0.010793 -0.014149 -0.016908 -0.018959 -0.020224 -0.020661 -0.020266 -0.019069 -0.017137 -0.014565 -0.011471 -0.007991 -0.004270 -0.000453 0.003315 0.006903 0.010195 0.013096 0.015532 0.017454 0.018840 0.019688 0.020020 0.019877 0.019314 0.018396 0.017196 0.015786 0.014241 0.012626 0.011003 0.009423 0.007927 0.006547 0.005303 0.004206 0.003260 0.002462 0.001802 0.001270 0.000849 0.000526 0.000285 0.000111 -0.000009 -0.000088 -0.000137 -0.000162 -0.000171 -0.000170 -0.000161 -0.000147 -0.000132 -0.000115 -0.000099 -0.000084 -0.000070 -0.000057 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000042 0.000049 0.000055 0.000060 0.000064 0.000065 0.000063 0.000053 0.000033 -0.000003 -0.000060 -0.000149 -0.000277 -0.000459 -0.000707 -0.001038 -0.001466 -0.002010 -0.002683 -0.003499 -0.004467 -0.005592 -0.006869 -0.008288 -0.009826 -0.011453 -0.013126 -0.014793 -0.016393 -0.017855 -0.019109 -0.020078 -0.020691 -0.020881 -0.020595 -0.019791 -0.018449 -0.016570 -0.014178 -0.011326 -0.008087 -0.004561 -0.000865 0.002867 0.006491 0.009861 0.012834 0.015281 0.017087 0.018166 0.018461 0.017949 0.016642 0.014591 0.011883 0.008635 0.004992 0.001117 -0.002814 -0.006624 -0.010139 -0.013202 -0.015677 -0.017454 -0.018459 -0.018653 -0.018033 -0.016636 -0.014529 -0.011812 -0.008604 -0.005044 -0.001278 0.002547 0.006288 0.009816 0.013015 0.015794 0.018082 0.019835 0.021034 0.021683 0.021808 0.021455 0.020683 0.019562 0.018167 0.016576 0.014863 0.013098 0.011342 0.009648 0.008056 0.006598 0.005292 0.004150 0.003172 0.002352 0.001681 0.001144 0.000726 0.000409 0.000177 0.000013 -0.000096 -0.000164 -0.000202 -0.000218 -0.000218 -0.000209 -0.000193 -0.000174 -0.000153 -0.000132 -0.000112 -0.000094 -0.000077 -0.000063 -0.000051 -0.000041 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000043 0.000051 0.000060 0.000068 0.000077 0.000086 0.000093 0.000098 0.000097 0.000088 0.000064 0.000020 -0.000053 -0.000166 -0.000331 -0.000562 -0.000876 -0.001291 -0.001824 -0.002492 -0.003312 -0.004293 -0.005443 -0.006760 -0.008235 -0.009848 -0.011568 -0.013355 -0.015156 -0.016910 -0.018547 -0.019991 -0.021166 -0.021996 -0.022410 -0.022351 -0.021774 -0.020653 -0.018983 -0.016785 -0.014104 -0.011012 -0.007601 -0.003987 -0.000302 0.003315 0.006716 0.009761 0.012318 0.014273 0.015536 0.016049 0.015784 0.014752 0.012999 0.010608 0.007692 0.004391 0.000864 -0.002717 -0.006180 -0.009356 -0.012090 -0.014252 -0.015734 -0.016467 -0.016415 -0.015579 -0.013997 -0.011741 -0.008910 -0.005629 -0.002034 0.001728 0.005511 0.009174 0.012590 0.015648 0.018259 0.020359 0.021908 0.022891 0.023319 0.023223 0.022652 0.021670 0.020350 0.018771 0.017013 0.015151 0.013257 0.011392 0.009608 0.007946 0.006435 0.005093 0.003929 0.002940 0.002121 0.001457 0.000934 0.000532 0.000235 0.000023 -0.000121 -0.000211 -0.000262 -0.000283 -0.000285 -0.000273 -0.000254 -0.000229 -0.000203 -0.000176 -0.000150 -0.000126 -0.000104 -0.000085 -0.000069 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000052 0.000062 0.000074 0.000086 0.000100 0.000114 0.000129 0.000143 0.000154 0.000159 0.000152 0.000127 0.000076 -0.000013 -0.000150 -0.000353 -0.000637 -0.001022 -0.001526 -0.002170 -0.002970 -0.003940 -0.005089 -0.006418 -0.007920 -0.009577 -0.011362 -0.013235 -0.015144 -0.017029 -0.018819 -0.020439 -0.021809 -0.022852 -0.023494 -0.023673 -0.023339 -0.022462 -0.021033 -0.019065 -0.016599 -0.013699 -0.010453 -0.006973 -0.003383 0.000177 0.003566 0.006642 0.009275 0.011352 0.012782 0.013503 0.013486 0.012737 0.011299 0.009248 0.006692 0.003765 0.000621 -0.002576 -0.005659 -0.008465 -0.010847 -0.012676 -0.013854 -0.014313 -0.014022 -0.012985 -0.011243 -0.008869 -0.005966 -0.002655 0.000925 0.004631 0.008318 0.011849 0.015102 0.017970 0.020371 0.022245 0.023558 0.024302 0.024493 0.024166 0.023375 0.022188 0.020681 0.018935 0.017031 0.015045 0.013050 0.011105 0.009262 0.007561 0.006028 0.004679 0.003520 0.002548 0.001753 0.001119 0.000628 0.000261 -0.000003 -0.000182 -0.000295 -0.000357 -0.000382 -0.000382 -0.000365 -0.000338 -0.000305 -0.000270 -0.000234 -0.000200 -0.000169 -0.000140 -0.000115 -0.000093 -0.000075 -0.000060 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000042 0.000052 0.000063 0.000076 0.000091 0.000108 0.000127 0.000149 0.000174 0.000200 0.000226 0.000248 0.000262 0.000263 0.000241 0.000186 0.000086 -0.000075 -0.000314 -0.000651 -0.001107 -0.001703 -0.002458 -0.003390 -0.004508 -0.005817 -0.007313 -0.008981 -0.010795 -0.012719 -0.014704 -0.016690 -0.018608 -0.020381 -0.021930 -0.023175 -0.024040 -0.024460 -0.024381 -0.023767 -0.022604 -0.020900 -0.018686 -0.016023 -0.012991 -0.009693 -0.006251 -0.002797 0.000530 0.003593 0.006265 0.008431 0.010001 0.010913 0.011134 0.010666 0.009547 0.007848 0.005669 0.003137 0.000398 -0.002393 -0.005075 -0.007494 -0.009510 -0.011001 -0.011874 -0.012068 -0.011553 -0.010339 -0.008469 -0.006018 -0.003086 0.000204 0.003717 0.007311 0.010847 0.014194 0.017233 0.019866 0.022016 0.023630 0.024682 0.025169 0.025111 0.024551 0.023545 0.022165 0.020489 0.018599 0.016576 0.014498 0.012434 0.010445 0.008579 0.006873 0.005353 0.004031 0.002909 0.001982 0.001237 0.000656 0.000220 -0.000094 -0.000308 -0.000440 -0.000510 -0.000535 -0.000527 -0.000499 -0.000459 -0.000412 -0.000363 -0.000315 -0.000270 -0.000227 -0.000189 -0.000156 -0.000127 -0.000103 -0.000082 -0.000066 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000025 0.000032 0.000040 0.000050 0.000062 0.000076 0.000092 0.000111 0.000133 0.000160 0.000191 0.000227 0.000268 0.000311 0.000356 0.000396 0.000428 0.000443 0.000432 0.000381 0.000276 0.000099 -0.000172 -0.000559 -0.001083 -0.001767 -0.002630 -0.003684 -0.004939 -0.006392 -0.008033 -0.009839 -0.011776 -0.013799 -0.015850 -0.017863 -0.019761 -0.021465 -0.022895 -0.023973 -0.024630 -0.024810 -0.024472 -0.023595 -0.022180 -0.020255 -0.017868 -0.015094 -0.012028 -0.008784 -0.005488 -0.002273 0.000731 0.003396 0.005614 0.007293 0.008369 0.008809 0.008611 0.007805 0.006457 0.004659 0.002529 0.000204 -0.002171 -0.004445 -0.006473 -0.008122 -0.009279 -0.009859 -0.009805 -0.009092 -0.007734 -0.005775 -0.003290 -0.000379 0.002837 0.006227 0.009655 0.012987 0.016097 0.018875 0.021231 0.023094 0.024420 0.025190 0.025407 0.025098 0.024308 0.023098 0.021543 0.019721 0.017716 0.015608 0.013473 0.011379 0.009385 0.007536 0.005866 0.004396 0.003136 0.002085 0.001234 0.000568 0.000066 -0.000294 -0.000536 -0.000682 -0.000754 -0.000770 -0.000747 -0.000698 -0.000636 -0.000567 -0.000496 -0.000429 -0.000366 -0.000309 -0.000258 -0.000213 -0.000174 -0.000141 -0.000113 -0.000091 -0.000073 -0.000058 -0.000046 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000047 0.000059 0.000074 0.000090 0.000110 0.000134 0.000162 0.000197 0.000239 0.000288 0.000346 0.000411 0.000481 0.000554 0.000624 0.000684 0.000726 0.000736 0.000700 0.000600 0.000414 0.000120 -0.000308 -0.000893 -0.001656 -0.002614 -0.003777 -0.005149 -0.006722 -0.008478 -0.010386 -0.012406 -0.014483 -0.016553 -0.018542 -0.020373 -0.021964 -0.023238 -0.024123 -0.024559 -0.024501 -0.023923 -0.022820 -0.021210 -0.019135 -0.016660 -0.013871 -0.010874 -0.007786 -0.004732 -0.001838 0.000775 0.003001 0.004750 0.005958 0.006590 0.006638 0.006130 0.005121 0.003696 0.001962 0.000046 -0.001917 -0.003788 -0.005431 -0.006725 -0.007566 -0.007873 -0.007598 -0.006722 -0.005258 -0.003254 -0.000785 0.002052 0.005141 0.008354 0.011561 0.014637 0.017462 0.019937 0.021978 0.023525 0.024542 0.025015 0.024956 0.024397 0.023388 0.021992 0.020285 0.018347 0.016261 0.014105 0.011954 0.009872 0.007915 0.006125 0.004532 0.003152 0.001992 0.001046 0.000304 -0.000255 -0.000653 -0.000914 -0.001064 -0.001126 -0.001123 -0.001073 -0.000992 -0.000895 -0.000792 -0.000689 -0.000592 -0.000503 -0.000423 -0.000352 -0.000291 -0.000238 -0.000194 -0.000156 -0.000126 -0.000101 -0.000081 -0.000065 -0.000052 -0.000041 -0.000033 -0.000025 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000043 0.000055 0.000069 0.000086 0.000105 0.000129 0.000158 0.000194 0.000238 0.000291 0.000356 0.000433 0.000522 0.000622 0.000732 0.000847 0.000960 0.001064 0.001147 0.001195 0.001188 0.001106 0.000924 0.000617 0.000159 -0.000474 -0.001301 -0.002337 -0.003588 -0.005052 -0.006715 -0.008551 -0.010524 -0.012585 -0.014671 -0.016714 -0.018637 -0.020360 -0.021807 -0.022903 -0.023586 -0.023807 -0.023534 -0.022756 -0.021483 -0.019748 -0.017607 -0.015136 -0.012430 -0.009597 -0.006754 -0.004019 -0.001507 0.000681 0.002458 0.003759 0.004547 0.004812 0.004574 0.003881 0.002809 0.001455 -0.000069 -0.001636 -0.003122 -0.004401 -0.005363 -0.005912 -0.005979 -0.005518 -0.004517 -0.002993 -0.000993 0.001410 0.004121 0.007027 0.010010 0.012946 0.015717 0.018215 0.020349 0.022045 0.023253 0.023945 0.024115 0.023782 0.022983 0.021770 0.020211 0.018381 0.016360 0.014230 0.012067 0.009943 0.007918 0.006043 0.004355 0.002880 0.001630 0.000607 -0.000198 -0.000802 -0.001225 -0.001494 -0.001635 -0.001674 -0.001637 -0.001544 -0.001417 -0.001270 -0.001117 -0.000967 -0.000826 -0.000698 -0.000585 -0.000486 -0.000401 -0.000328 -0.000267 -0.000216 -0.000174 -0.000140 -0.000112 -0.000090 -0.000073 -0.000058 -0.000047 -0.000037 -0.000029 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000038 0.000049 0.000063 0.000079 0.000098 0.000121 0.000149 0.000184 0.000227 0.000281 0.000347 0.000429 0.000527 0.000643 0.000777 0.000928 0.001093 0.001268 0.001443 0.001609 0.001752 0.001853 0.001892 0.001843 0.001679 0.001374 0.000901 0.000237 -0.000637 -0.001729 -0.003044 -0.004571 -0.006292 -0.008175 -0.010174 -0.012235 -0.014291 -0.016269 -0.018092 -0.019682 -0.020967 -0.021882 -0.022373 -0.022405 -0.021958 -0.021036 -0.019663 -0.017883 -0.015763 -0.013388 -0.010854 -0.008267 -0.005739 -0.003374 -0.001271 0.000487 0.001838 0.002742 0.003185 0.003183 0.002774 0.002025 0.001021 -0.000137 -0.001338 -0.002466 -0.003412 -0.004074 -0.004368 -0.004232 -0.003628 -0.002548 -0.001010 0.000936 0.003221 0.005753 0.008427 0.011130 0.013748 0.016173 0.018308 0.020071 0.021400 0.022253 0.022613 0.022481 0.021881 0.020856 0.019462 0.017767 0.015847 0.013781 0.011647 0.009520 0.007466 0.005542 0.003793 0.002250 0.000935 -0.000146 -0.000997 -0.001630 -0.002065 -0.002328 -0.002445 -0.002446 -0.002357 -0.002205 -0.002013 -0.001798 -0.001577 -0.001361 -0.001159 -0.000976 -0.000814 -0.000673 -0.000554 -0.000452 -0.000368 -0.000298 -0.000240 -0.000193 -0.000156 -0.000125 -0.000101 -0.000082 -0.000066 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000033 0.000043 0.000055 0.000070 0.000088 0.000110 0.000137 0.000169 0.000210 0.000261 0.000325 0.000406 0.000505 0.000626 0.000772 0.000942 0.001139 0.001359 0.001600 0.001854 0.002113 0.002362 0.002584 0.002758 0.002859 0.002859 0.002729 0.002441 0.001969 0.001291 0.000392 -0.000736 -0.002088 -0.003652 -0.005402 -0.007298 -0.009290 -0.011318 -0.013312 -0.015199 -0.016901 -0.018348 -0.019472 -0.020218 -0.020546 -0.020429 -0.019865 -0.018865 -0.017467 -0.015725 -0.013712 -0.011513 -0.009224 -0.006945 -0.004774 -0.002802 -0.001108 0.000246 0.001221 0.001801 0.001992 0.001828 0.001363 0.000670 -0.000160 -0.001031 -0.001840 -0.002491 -0.002894 -0.002974 -0.002679 -0.001978 -0.000866 0.000635 0.002479 0.004596 0.006901 0.009295 0.011674 0.013935 0.015980 0.017724 0.019095 0.020042 0.020534 0.020561 0.020135 0.019283 0.018054 0.016505 0.014705 0.012731 0.010658 0.008562 0.006514 0.004574 0.002793 0.001212 -0.000145 -0.001263 -0.002141 -0.002787 -0.003219 -0.003461 -0.003540 -0.003486 -0.003330 -0.003100 -0.002822 -0.002518 -0.002208 -0.001906 -0.001622 -0.001364 -0.001136 -0.000937 -0.000768 -0.000626 -0.000508 -0.000410 -0.000331 -0.000266 -0.000214 -0.000173 -0.000139 -0.000113 -0.000091 -0.000074 -0.000059 -0.000047 -0.000038 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000021 0.000027 0.000036 0.000046 0.000060 0.000076 0.000097 0.000121 0.000152 0.000189 0.000236 0.000296 0.000371 0.000465 0.000583 0.000728 0.000905 0.001114 0.001359 0.001638 0.001950 0.002288 0.002646 0.003009 0.003362 0.003683 0.003948 0.004127 0.004192 0.004111 0.003855 0.003399 0.002723 0.001816 0.000673 -0.000697 -0.002274 -0.004027 -0.005910 -0.007870 -0.009841 -0.011753 -0.013533 -0.015110 -0.016418 -0.017398 -0.018006 -0.018211 -0.018000 -0.017379 -0.016374 -0.015027 -0.013399 -0.011564 -0.009606 -0.007615 -0.005678 -0.003881 -0.002296 -0.000983 0.000017 0.000686 0.001026 0.001060 0.000834 0.000409 -0.000138 -0.000724 -0.001260 -0.001661 -0.001850 -0.001764 -0.001358 -0.000607 0.000489 0.001906 0.003600 0.005503 0.007538 0.009612 0.011633 0.013506 0.015146 0.016479 0.017446 0.018006 0.018139 0.017843 0.017136 0.016054 0.014646 0.012973 0.011104 0.009112 0.007072 0.005055 0.003126 0.001341 -0.000257 -0.001633 -0.002769 -0.003657 -0.004302 -0.004718 -0.004925 -0.004952 -0.004830 -0.004591 -0.004265 -0.003883 -0.003470 -0.003049 -0.002638 -0.002250 -0.001895 -0.001578 -0.001302 -0.001065 -0.000866 -0.000700 -0.000564 -0.000454 -0.000365 -0.000293 -0.000236 -0.000190 -0.000154 -0.000124 -0.000101 -0.000081 -0.000065 -0.000052 -0.000042 -0.000033 -0.000025 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000049 0.000064 0.000082 0.000104 0.000132 0.000166 0.000208 0.000262 0.000329 0.000416 0.000525 0.000662 0.000831 0.001039 0.001288 0.001582 0.001921 0.002306 0.002732 0.003192 0.003675 0.004165 0.004640 0.005077 0.005448 0.005719 0.005860 0.005839 0.005626 0.005197 0.004536 0.003632 0.002488 0.001117 -0.000457 -0.002195 -0.004048 -0.005958 -0.007859 -0.009681 -0.011355 -0.012816 -0.014003 -0.014869 -0.015379 -0.015512 -0.015265 -0.014653 -0.013709 -0.012480 -0.011029 -0.009427 -0.007752 -0.006084 -0.004499 -0.003065 -0.001837 -0.000857 -0.000145 0.000294 0.000479 0.000443 0.000236 -0.000077 -0.000427 -0.000738 -0.000939 -0.000964 -0.000759 -0.000289 0.000464 0.001498 0.002787 0.004287 0.005939 0.007667 0.009391 0.011026 0.012490 0.013711 0.014625 0.015185 0.015364 0.015148 0.014545 0.013581 0.012295 0.010739 0.008975 0.007072 0.005101 0.003132 0.001232 -0.000541 -0.002136 -0.003516 -0.004655 -0.005542 -0.006175 -0.006564 -0.006729 -0.006696 -0.006495 -0.006160 -0.005725 -0.005223 -0.004682 -0.004131 -0.003589 -0.003074 -0.002599 -0.002171 -0.001795 -0.001470 -0.001194 -0.000965 -0.000775 -0.000622 -0.000498 -0.000399 -0.000320 -0.000257 -0.000207 -0.000168 -0.000136 -0.000110 -0.000089 -0.000071 -0.000057 -0.000045 -0.000035 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000052 0.000067 0.000087 0.000111 0.000141 0.000179 0.000226 0.000286 0.000362 0.000459 0.000583 0.000739 0.000933 0.001171 0.001459 0.001801 0.002201 0.002659 0.003172 0.003735 0.004338 0.004966 0.005598 0.006211 0.006777 0.007262 0.007633 0.007856 0.007898 0.007732 0.007335 0.006691 0.005797 0.004658 0.003293 0.001732 0.000018 -0.001796 -0.003650 -0.005478 -0.007215 -0.008795 -0.010159 -0.011256 -0.012046 -0.012502 -0.012615 -0.012388 -0.011844 -0.011017 -0.009959 -0.008728 -0.007392 -0.006018 -0.004676 -0.003427 -0.002324 -0.001406 -0.000696 -0.000204 0.000082 0.000186 0.000147 0.000016 -0.000149 -0.000287 -0.000337 -0.000246 0.000029 0.000517 0.001229 0.002159 0.003281 0.004555 0.005923 0.007319 0.008671 0.009905 0.010951 0.011748 0.012246 0.012409 0.012219 0.011675 0.010790 0.009596 0.008137 0.006467 0.004649 0.002748 0.000834 -0.001029 -0.002778 -0.004362 -0.005737 -0.006873 -0.007753 -0.008370 -0.008730 -0.008850 -0.008754 -0.008471 -0.008036 -0.007484 -0.006851 -0.006170 -0.005471 -0.004780 -0.004118 -0.003501 -0.002940 -0.002441 -0.002006 -0.001633 -0.001320 -0.001061 -0.000848 -0.000677 -0.000540 -0.000431 -0.000345 -0.000277 -0.000224 -0.000181 -0.000146 -0.000118 -0.000095 -0.000076 -0.000061 -0.000048 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000025 0.000032 0.000042 0.000054 0.000070 0.000091 0.000117 0.000149 0.000190 0.000242 0.000308 0.000393 0.000501 0.000638 0.000812 0.001029 0.001297 0.001622 0.002011 0.002467 0.002995 0.003592 0.004255 0.004974 0.005735 0.006521 0.007307 0.008065 0.008762 0.009363 0.009832 0.010133 0.010236 0.010111 0.009739 0.009110 0.008221 0.007086 0.005727 0.004181 0.002493 0.000719 -0.001082 -0.002846 -0.004511 -0.006017 -0.007312 -0.008352 -0.009106 -0.009554 -0.009694 -0.009536 -0.009104 -0.008437 -0.007582 -0.006593 -0.005531 -0.004454 -0.003418 -0.002472 -0.001652 -0.000986 -0.000484 -0.000144 0.000051 0.000130 0.000132 0.000102 0.000089 0.000142 0.000302 0.000604 0.001067 0.001700 0.002491 0.003416 0.004437 0.005501 0.006549 0.007520 0.008349 0.008980 0.009362 0.009457 0.009242 0.008709 0.007863 0.006728 0.005338 0.003742 0.001994 0.000156 -0.001707 -0.003531 -0.005256 -0.006826 -0.008196 -0.009329 -0.010204 -0.010809 -0.011146 -0.011227 -0.011074 -0.010714 -0.010183 -0.009515 -0.008751 -0.007924 -0.007070 -0.006218 -0.005394 -0.004617 -0.003903 -0.003260 -0.002693 -0.002203 -0.001786 -0.001438 -0.001150 -0.000917 -0.000729 -0.000580 -0.000462 -0.000369 -0.000296 -0.000239 -0.000193 -0.000156 -0.000126 -0.000101 -0.000081 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000034 0.000043 0.000056 0.000073 0.000094 0.000122 0.000156 0.000201 0.000257 0.000329 0.000421 0.000539 0.000689 0.000879 0.001117 0.001412 0.001770 0.002201 0.002710 0.003301 0.003975 0.004729 0.005555 0.006442 0.007372 0.008320 0.009260 0.010159 0.010980 0.011687 0.012241 0.012607 0.012754 0.012656 0.012295 0.011667 0.010774 0.009634 0.008276 0.006740 0.005073 0.003332 0.001574 -0.000140 -0.001751 -0.003208 -0.004462 -0.005479 -0.006232 -0.006710 -0.006914 -0.006859 -0.006569 -0.006082 -0.005441 -0.004696 -0.003896 -0.003092 -0.002326 -0.001635 -0.001046 -0.000573 -0.000220 0.000022 0.000173 0.000261 0.000320 0.000387 0.000498 0.000686 0.000976 0.001381 0.001903 0.002530 0.003237 0.003989 0.004739 0.005437 0.006029 0.006463 0.006692 0.006679 0.006397 0.005834 0.004989 0.003879 0.002530 0.000984 -0.000712 -0.002500 -0.004321 -0.006114 -0.007819 -0.009380 -0.010749 -0.011888 -0.012768 -0.013374 -0.013701 -0.013758 -0.013563 -0.013143 -0.012529 -0.011760 -0.010872 -0.009906 -0.008899 -0.007884 -0.006891 -0.005945 -0.005064 -0.004261 -0.003545 -0.002917 -0.002378 -0.001922 -0.001542 -0.001230 -0.000977 -0.000775 -0.000615 -0.000489 -0.000390 -0.000312 -0.000251 -0.000203 -0.000164 -0.000132 -0.000106 -0.000084 -0.000067 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000045 0.000058 0.000075 0.000097 0.000126 0.000162 0.000209 0.000269 0.000346 0.000445 0.000572 0.000734 0.000938 0.001194 0.001511 0.001898 0.002364 0.002917 0.003562 0.004302 0.005136 0.006056 0.007053 0.008110 0.009204 0.010308 0.011390 0.012413 0.013340 0.014130 0.014745 0.015150 0.015316 0.015219 0.014849 0.014202 0.013289 0.012133 0.010766 0.009231 0.007577 0.005858 0.004130 0.002451 0.000873 -0.000555 -0.001794 -0.002813 -0.003592 -0.004125 -0.004416 -0.004480 -0.004343 -0.004038 -0.003604 -0.003084 -0.002519 -0.001948 -0.001407 -0.000921 -0.000508 -0.000176 0.000076 0.000260 0.000394 0.000501 0.000608 0.000741 0.000923 0.001170 0.001490 0.001879 0.002326 0.002805 0.003284 0.003723 0.004079 0.004308 0.004367 0.004222 0.003846 0.003223 0.002350 0.001236 -0.000097 -0.001616 -0.003278 -0.005032 -0.006824 -0.008595 -0.010288 -0.011849 -0.013227 -0.014383 -0.015283 -0.015907 -0.016245 -0.016303 -0.016091 -0.015636 -0.014965 -0.014117 -0.013130 -0.012043 -0.010897 -0.009729 -0.008573 -0.007458 -0.006406 -0.005435 -0.004558 -0.003780 -0.003102 -0.002522 -0.002033 -0.001627 -0.001295 -0.001027 -0.000813 -0.000643 -0.000510 -0.000407 -0.000325 -0.000262 -0.000211 -0.000170 -0.000137 -0.000110 -0.000087 -0.000069 -0.000054 -0.000041 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000037 0.000047 0.000060 0.000077 0.000099 0.000129 0.000166 0.000215 0.000278 0.000360 0.000464 0.000598 0.000769 0.000984 0.001254 0.001588 0.001997 0.002491 0.003078 0.003766 0.004558 0.005454 0.006451 0.007537 0.008698 0.009913 0.011156 0.012394 0.013591 0.014710 0.015708 0.016547 0.017188 0.017597 0.017748 0.017624 0.017217 0.016531 0.015583 0.014397 0.013011 0.011467 0.009815 0.008108 0.006400 0.004743 0.003185 0.001770 0.000531 -0.000505 -0.001325 -0.001923 -0.002307 -0.002490 -0.002498 -0.002359 -0.002108 -0.001780 -0.001409 -0.001028 -0.000662 -0.000331 -0.000046 0.000187 0.000372 0.000520 0.000643 0.000759 0.000885 0.001035 0.001217 0.001434 0.001680 0.001941 0.002193 0.002407 0.002550 0.002586 0.002478 0.002196 0.001715 0.001018 0.000099 -0.001036 -0.002371 -0.003878 -0.005520 -0.007253 -0.009026 -0.010785 -0.012475 -0.014044 -0.015442 -0.016627 -0.017563 -0.018226 -0.018601 -0.018687 -0.018492 -0.018035 -0.017344 -0.016452 -0.015398 -0.014223 -0.012967 -0.011671 -0.010371 -0.009100 -0.007886 -0.006751 -0.005711 -0.004776 -0.003952 -0.003236 -0.002626 -0.002113 -0.001688 -0.001342 -0.001062 -0.000840 -0.000664 -0.000526 -0.000419 -0.000335 -0.000269 -0.000217 -0.000175 -0.000141 -0.000113 -0.000090 -0.000071 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000048 0.000061 0.000078 0.000101 0.000130 0.000169 0.000219 0.000285 0.000369 0.000477 0.000616 0.000792 0.001015 0.001294 0.001640 0.002063 0.002574 0.003184 0.003899 0.004726 0.005665 0.006714 0.007864 0.009102 0.010407 0.011754 0.013114 0.014450 0.015724 0.016894 0.017921 0.018764 0.019387 0.019760 0.019861 0.019678 0.019209 0.018465 0.017465 0.016240 0.014826 0.013267 0.011613 0.009914 0.008219 0.006579 0.005036 0.003629 0.002387 0.001331 0.000473 -0.000186 -0.000652 -0.000939 -0.001069 -0.001067 -0.000963 -0.000786 -0.000565 -0.000325 -0.000087 0.000133 0.000327 0.000492 0.000629 0.000745 0.000848 0.000947 0.001048 0.001153 0.001261 0.001362 0.001442 0.001479 0.001449 0.001322 0.001069 0.000664 0.000085 -0.000684 -0.001650 -0.002811 -0.004153 -0.005655 -0.007283 -0.009000 -0.010759 -0.012510 -0.014202 -0.015785 -0.017210 -0.018434 -0.019420 -0.020141 -0.020577 -0.020721 -0.020577 -0.020159 -0.019489 -0.018598 -0.017523 -0.016302 -0.014978 -0.013591 -0.012181 -0.010784 -0.009431 -0.008148 -0.006957 -0.005872 -0.004901 -0.004048 -0.003310 -0.002682 -0.002156 -0.001721 -0.001367 -0.001081 -0.000854 -0.000674 -0.000534 -0.000425 -0.000339 -0.000272 -0.000220 -0.000177 -0.000143 -0.000115 -0.000092 -0.000072 -0.000056 -0.000043 -0.000033 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000049 0.000062 0.000079 0.000102 0.000131 0.000170 0.000221 0.000287 0.000372 0.000483 0.000623 0.000803 0.001028 0.001311 0.001660 0.002088 0.002606 0.003224 0.003951 0.004793 0.005752 0.006827 0.008011 0.009291 0.010650 0.012063 0.013502 0.014933 0.016318 0.017616 0.018787 0.019790 0.020587 0.021146 0.021442 0.021459 0.021191 0.020641 0.019825 0.018766 0.017495 0.016052 0.014480 0.012826 0.011138 0.009463 0.007845 0.006324 0.004933 0.003696 0.002632 0.001750 0.001049 0.000525 0.000163 -0.000055 -0.000152 -0.000153 -0.000083 0.000034 0.000176 0.000326 0.000470 0.000601 0.000714 0.000809 0.000886 0.000946 0.000991 0.001017 0.001018 0.000984 0.000899 0.000745 0.000499 0.000138 -0.000359 -0.001012 -0.001835 -0.002835 -0.004011 -0.005353 -0.006843 -0.008453 -0.010149 -0.011889 -0.013628 -0.015320 -0.016915 -0.018368 -0.019635 -0.020679 -0.021470 -0.021987 -0.022215 -0.022155 -0.021814 -0.021210 -0.020368 -0.019322 -0.018109 -0.016769 -0.015342 -0.013870 -0.012389 -0.010935 -0.009538 -0.008222 -0.007006 -0.005903 -0.004920 -0.004058 -0.003315 -0.002684 -0.002156 -0.001721 -0.001366 -0.001081 -0.000853 -0.000674 -0.000534 -0.000424 -0.000339 -0.000272 -0.000220 -0.000178 -0.000144 -0.000116 -0.000093 -0.000073 -0.000057 -0.000044 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000050 0.000063 0.000079 0.000101 0.000130 0.000169 0.000219 0.000285 0.000370 0.000480 0.000620 0.000797 0.001021 0.001300 0.001646 0.002069 0.002581 0.003193 0.003913 0.004748 0.005702 0.006774 0.007958 0.009244 0.010615 0.012050 0.013522 0.014998 0.016443 0.017818 0.019083 0.020196 0.021121 0.021824 0.022277 0.022463 0.022370 0.021998 0.021357 0.020464 0.019347 0.018037 0.016574 0.015000 0.013360 0.011698 0.010059 0.008481 0.007000 0.005643 0.004432 0.003383 0.002502 0.001789 0.001239 0.000839 0.000572 0.000419 0.000357 0.000363 0.000416 0.000497 0.000591 0.000684 0.000768 0.000835 0.000881 0.000902 0.000892 0.000846 0.000753 0.000602 0.000378 0.000063 -0.000359 -0.000908 -0.001599 -0.002444 -0.003451 -0.004618 -0.005939 -0.007398 -0.008971 -0.010629 -0.012335 -0.014048 -0.015725 -0.017321 -0.018792 -0.020096 -0.021197 -0.022063 -0.022669 -0.023000 -0.023048 -0.022818 -0.022319 -0.021574 -0.020610 -0.019460 -0.018162 -0.016754 -0.015277 -0.013770 -0.012267 -0.010802 -0.009402 -0.008090 -0.006883 -0.005792 -0.004823 -0.003975 -0.003246 -0.002628 -0.002111 -0.001685 -0.001338 -0.001059 -0.000837 -0.000662 -0.000524 -0.000417 -0.000334 -0.000268 -0.000217 -0.000176 -0.000143 -0.000116 -0.000093 -0.000074 -0.000058 -0.000045 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000063 0.000079 0.000100 0.000128 0.000166 0.000215 0.000279 0.000362 0.000468 0.000604 0.000776 0.000992 0.001262 0.001595 0.002003 0.002496 0.003086 0.003780 0.004586 0.005507 0.006545 0.007694 0.008946 0.010286 0.011695 0.013149 0.014618 0.016069 0.017465 0.018767 0.019937 0.020938 0.021736 0.022304 0.022621 0.022673 0.022457 0.021977 0.021247 0.020288 0.019126 0.017795 0.016333 0.014780 0.013180 0.011571 0.009994 0.008483 0.007068 0.005774 0.004619 0.003615 0.002769 0.002080 0.001543 0.001145 0.000871 0.000702 0.000617 0.000596 0.000619 0.000668 0.000727 0.000784 0.000827 0.000846 0.000833 0.000779 0.000674 0.000507 0.000264 -0.000067 -0.000502 -0.001055 -0.001740 -0.002568 -0.003543 -0.004668 -0.005935 -0.007333 -0.008842 -0.010434 -0.012079 -0.013740 -0.015377 -0.016949 -0.018417 -0.019740 -0.020883 -0.021814 -0.022507 -0.022944 -0.023114 -0.023015 -0.022654 -0.022044 -0.021208 -0.020175 -0.018977 -0.017650 -0.016233 -0.014761 -0.013272 -0.011798 -0.010369 -0.009011 -0.007743 -0.006581 -0.005533 -0.004605 -0.003795 -0.003099 -0.002510 -0.002018 -0.001612 -0.001282 -0.001016 -0.000804 -0.000637 -0.000505 -0.000403 -0.000323 -0.000260 -0.000211 -0.000172 -0.000140 -0.000114 -0.000092 -0.000074 -0.000058 -0.000045 -0.000034 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000019 0.000022 0.000027 0.000033 0.000040 0.000050 0.000062 0.000077 0.000098 0.000125 0.000160 0.000207 0.000268 0.000347 0.000448 0.000576 0.000738 0.000942 0.001195 0.001507 0.001889 0.002350 0.002901 0.003550 0.004303 0.005165 0.006137 0.007215 0.008392 0.009657 0.010992 0.012376 0.013783 0.015182 0.016541 0.017823 0.018993 0.020015 0.020858 0.021494 0.021901 0.022065 0.021979 0.021644 0.021068 0.020267 0.019263 0.018084 0.016763 0.015336 0.013841 0.012315 0.010795 0.009314 0.007904 0.006589 0.005391 0.004325 0.003403 0.002629 0.002002 0.001516 0.001158 0.000913 0.000763 0.000689 0.000669 0.000686 0.000721 0.000760 0.000787 0.000789 0.000755 0.000672 0.000529 0.000313 0.000011 -0.000389 -0.000901 -0.001535 -0.002302 -0.003205 -0.004247 -0.005422 -0.006722 -0.008128 -0.009619 -0.011167 -0.012739 -0.014301 -0.015815 -0.017245 -0.018555 -0.019711 -0.020683 -0.021445 -0.021976 -0.022264 -0.022302 -0.022092 -0.021642 -0.020970 -0.020097 -0.019051 -0.017863 -0.016567 -0.015198 -0.013789 -0.012373 -0.010980 -0.009636 -0.008363 -0.007180 -0.006098 -0.005126 -0.004266 -0.003517 -0.002874 -0.002330 -0.001876 -0.001502 -0.001197 -0.000951 -0.000755 -0.000599 -0.000477 -0.000381 -0.000307 -0.000248 -0.000202 -0.000165 -0.000135 -0.000111 -0.000090 -0.000073 -0.000058 -0.000045 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000027 0.000032 0.000039 0.000048 0.000060 0.000074 0.000094 0.000119 0.000153 0.000196 0.000253 0.000326 0.000419 0.000536 0.000685 0.000870 0.001099 0.001382 0.001728 0.002144 0.002641 0.003225 0.003903 0.004679 0.005554 0.006526 0.007590 0.008735 0.009949 0.011212 0.012502 0.013794 0.015057 0.016262 0.017374 0.018363 0.019199 0.019855 0.020311 0.020551 0.020567 0.020356 0.019923 0.019279 0.018440 0.017431 0.016276 0.015009 0.013661 0.012265 0.010856 0.009464 0.008118 0.006844 0.005664 0.004597 0.003657 0.002851 0.002185 0.001654 0.001252 0.000966 0.000780 0.000676 0.000634 0.000635 0.000661 0.000694 0.000719 0.000719 0.000680 0.000589 0.000431 0.000196 -0.000131 -0.000561 -0.001104 -0.001768 -0.002559 -0.003478 -0.004522 -0.005683 -0.006948 -0.008296 -0.009705 -0.011147 -0.012590 -0.014002 -0.015352 -0.016605 -0.017732 -0.018705 -0.019499 -0.020095 -0.020478 -0.020639 -0.020576 -0.020293 -0.019800 -0.019114 -0.018257 -0.017254 -0.016135 -0.014928 -0.013665 -0.012375 -0.011086 -0.009824 -0.008613 -0.007469 -0.006409 -0.005443 -0.004577 -0.003812 -0.003146 -0.002575 -0.002092 -0.001689 -0.001356 -0.001084 -0.000865 -0.000690 -0.000550 -0.000440 -0.000354 -0.000286 -0.000232 -0.000190 -0.000156 -0.000129 -0.000106 -0.000087 -0.000071 -0.000057 -0.000045 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000031 0.000038 0.000046 0.000057 0.000071 0.000089 0.000112 0.000143 0.000183 0.000234 0.000299 0.000382 0.000486 0.000616 0.000778 0.000978 0.001223 0.001522 0.001881 0.002309 0.002811 0.003393 0.004058 0.004808 0.005642 0.006555 0.007540 0.008587 0.009681 0.010804 0.011934 0.013048 0.014119 0.015119 0.016022 0.016801 0.017432 0.017896 0.018177 0.018266 0.018159 0.017857 0.017366 0.016698 0.015871 0.014906 0.013828 0.012664 0.011443 0.010194 0.008943 0.007718 0.006543 0.005440 0.004428 0.003525 0.002741 0.002083 0.001553 0.001146 0.000853 0.000660 0.000551 0.000509 0.000513 0.000546 0.000590 0.000627 0.000641 0.000616 0.000538 0.000392 0.000166 -0.000151 -0.000571 -0.001100 -0.001744 -0.002506 -0.003383 -0.004369 -0.005453 -0.006620 -0.007849 -0.009117 -0.010396 -0.011659 -0.012877 -0.014023 -0.015070 -0.015992 -0.016770 -0.017383 -0.017820 -0.018069 -0.018126 -0.017992 -0.017673 -0.017180 -0.016528 -0.015738 -0.014832 -0.013834 -0.012771 -0.011668 -0.010549 -0.009438 -0.008356 -0.007320 -0.006347 -0.005447 -0.004629 -0.003896 -0.003250 -0.002688 -0.002207 -0.001799 -0.001459 -0.001177 -0.000947 -0.000760 -0.000611 -0.000491 -0.000395 -0.000320 -0.000260 -0.000213 -0.000176 -0.000146 -0.000121 -0.000101 -0.000083 -0.000068 -0.000055 -0.000044 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000025 0.000030 0.000035 0.000043 0.000053 0.000066 0.000082 0.000103 0.000131 0.000166 0.000211 0.000267 0.000338 0.000425 0.000534 0.000669 0.000833 0.001034 0.001277 0.001568 0.001913 0.002317 0.002784 0.003317 0.003917 0.004583 0.005313 0.006102 0.006942 0.007824 0.008733 0.009655 0.010569 0.011457 0.012297 0.013065 0.013741 0.014305 0.014738 0.015029 0.015165 0.015142 0.014958 0.014616 0.014122 0.013489 0.012732 0.011869 0.010922 0.009914 0.008867 0.007805 0.006750 0.005726 0.004752 0.003848 0.003032 0.002317 0.001713 0.001224 0.000849 0.000582 0.000410 0.000322 0.000299 0.000325 0.000382 0.000452 0.000517 0.000561 0.000568 0.000524 0.000414 0.000226 -0.000050 -0.000423 -0.000898 -0.001477 -0.002161 -0.002944 -0.003818 -0.004770 -0.005784 -0.006839 -0.007912 -0.008980 -0.010019 -0.011004 -0.011914 -0.012728 -0.013428 -0.014000 -0.014432 -0.014716 -0.014846 -0.014821 -0.014645 -0.014324 -0.013869 -0.013295 -0.012617 -0.011855 -0.011029 -0.010159 -0.009263 -0.008363 -0.007474 -0.006613 -0.005793 -0.005025 -0.004317 -0.003674 -0.003101 -0.002595 -0.002156 -0.001779 -0.001460 -0.001192 -0.000970 -0.000788 -0.000639 -0.000519 -0.000422 -0.000344 -0.000281 -0.000231 -0.000192 -0.000159 -0.000133 -0.000112 -0.000094 -0.000078 -0.000065 -0.000053 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000028 0.000033 0.000040 0.000049 0.000060 0.000075 0.000093 0.000117 0.000147 0.000184 0.000230 0.000287 0.000357 0.000442 0.000544 0.000669 0.000819 0.000998 0.001212 0.001464 0.001757 0.002093 0.002475 0.002904 0.003379 0.003899 0.004462 0.005063 0.005696 0.006354 0.007026 0.007700 0.008363 0.008999 0.009593 0.010127 0.010587 0.010958 0.011229 0.011390 0.011434 0.011357 0.011158 0.010840 0.010410 0.009875 0.009250 0.008547 0.007783 0.006975 0.006141 0.005299 0.004468 0.003667 0.002916 0.002231 0.001626 0.001115 0.000702 0.000391 0.000176 0.000051 0.000004 0.000020 0.000083 0.000178 0.000287 0.000393 0.000482 0.000537 0.000544 0.000490 0.000364 0.000156 -0.000139 -0.000524 -0.001001 -0.001566 -0.002212 -0.002928 -0.003702 -0.004516 -0.005352 -0.006188 -0.007005 -0.007782 -0.008502 -0.009150 -0.009711 -0.010176 -0.010536 -0.010786 -0.010923 -0.010947 -0.010860 -0.010665 -0.010372 -0.009989 -0.009528 -0.009002 -0.008424 -0.007809 -0.007172 -0.006525 -0.005881 -0.005251 -0.004646 -0.004073 -0.003539 -0.003050 -0.002607 -0.002212 -0.001865 -0.001562 -0.001303 -0.001082 -0.000895 -0.000740 -0.000611 -0.000505 -0.000418 -0.000346 -0.000287 -0.000239 -0.000200 -0.000168 -0.000142 -0.000120 -0.000102 -0.000087 -0.000073 -0.000061 -0.000051 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000022 0.000026 0.000030 0.000036 0.000044 0.000054 0.000066 0.000082 0.000101 0.000125 0.000154 0.000190 0.000232 0.000281 0.000340 0.000409 0.000489 0.000584 0.000695 0.000824 0.000974 0.001145 0.001339 0.001557 0.001799 0.002065 0.002355 0.002669 0.003006 0.003364 0.003741 0.004134 0.004536 0.004941 0.005342 0.005729 0.006092 0.006420 0.006704 0.006934 0.007100 0.007197 0.007218 0.007159 0.007018 0.006797 0.006497 0.006125 0.005686 0.005191 0.004650 0.004074 0.003477 0.002874 0.002282 0.001717 0.001196 0.000734 0.000345 0.000036 -0.000187 -0.000326 -0.000387 -0.000377 -0.000309 -0.000197 -0.000054 0.000104 0.000262 0.000405 0.000519 0.000590 0.000607 0.000560 0.000441 0.000247 -0.000023 -0.000369 -0.000783 -0.001259 -0.001784 -0.002345 -0.002924 -0.003506 -0.004072 -0.004607 -0.005096 -0.005528 -0.005894 -0.006188 -0.006407 -0.006551 -0.006620 -0.006616 -0.006545 -0.006409 -0.006216 -0.005973 -0.005687 -0.005366 -0.005020 -0.004657 -0.004284 -0.003910 -0.003541 -0.003182 -0.002839 -0.002515 -0.002213 -0.001935 -0.001683 -0.001457 -0.001256 -0.001079 -0.000925 -0.000791 -0.000676 -0.000577 -0.000493 -0.000422 -0.000361 -0.000309 -0.000265 -0.000227 -0.000194 -0.000167 -0.000144 -0.000124 -0.000107 -0.000092 -0.000079 -0.000068 -0.000058 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000021 0.000024 0.000028 0.000032 0.000039 0.000047 0.000057 0.000069 0.000084 0.000102 0.000123 0.000146 0.000173 0.000202 0.000233 0.000266 0.000300 0.000337 0.000375 0.000415 0.000457 0.000501 0.000546 0.000591 0.000636 0.000682 0.000730 0.000781 0.000838 0.000905 0.000983 0.001076 0.001186 0.001313 0.001458 0.001618 0.001789 0.001968 0.002147 0.002320 0.002481 0.002622 0.002734 0.002813 0.002850 0.002842 0.002785 0.002676 0.002517 0.002307 0.002050 0.001753 0.001424 0.001072 0.000711 0.000355 0.000021 -0.000276 -0.000523 -0.000710 -0.000829 -0.000880 -0.000864 -0.000788 -0.000661 -0.000493 -0.000296 -0.000084 0.000129 0.000331 0.000509 0.000651 0.000747 0.000788 0.000770 0.000691 0.000551 0.000355 0.000109 -0.000175 -0.000487 -0.000811 -0.001134 -0.001440 -0.001715 -0.001949 -0.002133 -0.002262 -0.002334 -0.002353 -0.002322 -0.002246 -0.002135 -0.001995 -0.001835 -0.001661 -0.001482 -0.001303 -0.001129 -0.000967 -0.000820 -0.000689 -0.000578 -0.000486 -0.000412 -0.000356 -0.000316 -0.000288 -0.000271 -0.000262 -0.000258 -0.000259 -0.000260 -0.000262 -0.000262 -0.000259 -0.000254 -0.000247 -0.000237 -0.000225 -0.000212 -0.000197 -0.000181 -0.000165 -0.000149 -0.000134 -0.000119 -0.000106 -0.000094 -0.000083 -0.000072 -0.000063 -0.000054 -0.000046 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000023 0.000025 0.000029 0.000034 0.000040 0.000048 0.000057 0.000067 0.000078 0.000090 0.000102 0.000112 0.000120 0.000123 0.000119 0.000107 0.000084 0.000048 -0.000002 -0.000070 -0.000156 -0.000264 -0.000394 -0.000549 -0.000726 -0.000925 -0.001142 -0.001369 -0.001601 -0.001829 -0.002042 -0.002232 -0.002391 -0.002511 -0.002586 -0.002614 -0.002594 -0.002527 -0.002416 -0.002266 -0.002086 -0.001884 -0.001669 -0.001453 -0.001245 -0.001056 -0.000895 -0.000769 -0.000685 -0.000647 -0.000655 -0.000707 -0.000798 -0.000916 -0.001051 -0.001188 -0.001312 -0.001408 -0.001466 -0.001476 -0.001434 -0.001339 -0.001194 -0.001006 -0.000782 -0.000532 -0.000268 0.000000 0.000260 0.000501 0.000713 0.000887 0.001018 0.001103 0.001142 0.001138 0.001096 0.001027 0.000941 0.000851 0.000771 0.000714 0.000692 0.000716 0.000790 0.000918 0.001097 0.001322 0.001582 0.001866 0.002159 0.002450 0.002724 0.002970 0.003177 0.003339 0.003448 0.003502 0.003500 0.003442 0.003333 0.003177 0.002981 0.002753 0.002501 0.002235 0.001962 0.001691 0.001428 0.001180 0.000951 0.000745 0.000563 0.000407 0.000277 0.000171 0.000086 0.000021 -0.000028 -0.000062 -0.000084 -0.000097 -0.000103 -0.000103 -0.000101 -0.000096 -0.000089 -0.000082 -0.000074 -0.000066 -0.000058 -0.000051 -0.000044 -0.000038 -0.000032 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000018 0.000020 0.000022 0.000024 0.000027 0.000030 0.000035 0.000039 0.000045 0.000050 0.000054 0.000057 0.000057 0.000051 0.000038 0.000013 -0.000027 -0.000085 -0.000167 -0.000276 -0.000415 -0.000591 -0.000805 -0.001063 -0.001367 -0.001718 -0.002116 -0.002557 -0.003036 -0.003544 -0.004069 -0.004597 -0.005111 -0.005596 -0.006036 -0.006416 -0.006723 -0.006948 -0.007083 -0.007124 -0.007074 -0.006934 -0.006713 -0.006420 -0.006068 -0.005672 -0.005248 -0.004812 -0.004381 -0.003970 -0.003593 -0.003261 -0.002982 -0.002757 -0.002587 -0.002465 -0.002382 -0.002324 -0.002278 -0.002227 -0.002159 -0.002064 -0.001934 -0.001765 -0.001557 -0.001314 -0.001041 -0.000745 -0.000435 -0.000120 0.000191 0.000487 0.000761 0.001007 0.001220 0.001401 0.001551 0.001675 0.001782 0.001883 0.001990 0.002116 0.002275 0.002478 0.002735 0.003052 0.003430 0.003865 0.004347 0.004865 0.005400 0.005933 0.006444 0.006912 0.007320 0.007652 0.007895 0.008041 0.008084 0.008023 0.007861 0.007604 0.007261 0.006844 0.006367 0.005845 0.005294 0.004727 0.004161 0.003609 0.003081 0.002587 0.002134 0.001728 0.001371 0.001063 0.000802 0.000587 0.000412 0.000273 0.000166 0.000085 0.000026 -0.000015 -0.000043 -0.000060 -0.000069 -0.000073 -0.000073 -0.000070 -0.000065 -0.000060 -0.000054 -0.000048 -0.000042 -0.000037 -0.000031 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000018 0.000020 0.000021 0.000023 0.000025 0.000027 0.000029 0.000032 0.000033 0.000034 0.000032 0.000026 0.000014 -0.000007 -0.000041 -0.000092 -0.000167 -0.000270 -0.000408 -0.000586 -0.000812 -0.001090 -0.001427 -0.001828 -0.002296 -0.002835 -0.003442 -0.004113 -0.004842 -0.005614 -0.006416 -0.007227 -0.008025 -0.008788 -0.009492 -0.010115 -0.010637 -0.011043 -0.011319 -0.011458 -0.011457 -0.011318 -0.011049 -0.010661 -0.010169 -0.009593 -0.008954 -0.008276 -0.007581 -0.006892 -0.006231 -0.005616 -0.005060 -0.004572 -0.004156 -0.003808 -0.003522 -0.003285 -0.003083 -0.002900 -0.002722 -0.002536 -0.002332 -0.002102 -0.001845 -0.001560 -0.001249 -0.000919 -0.000575 -0.000225 0.000123 0.000461 0.000783 0.001085 0.001365 0.001625 0.001869 0.002105 0.002343 0.002596 0.002877 0.003200 0.003578 0.004022 0.004539 0.005131 0.005795 0.006521 0.007293 0.008091 0.008891 0.009666 0.010389 0.011035 0.011578 0.012001 0.012287 0.012426 0.012415 0.012253 0.011947 0.011508 0.010950 0.010292 0.009554 0.008758 0.007925 0.007079 0.006238 0.005421 0.004644 0.003919 0.003256 0.002661 0.002137 0.001684 0.001301 0.000981 0.000721 0.000512 0.000349 0.000223 0.000130 0.000062 0.000014 -0.000019 -0.000040 -0.000052 -0.000058 -0.000059 -0.000058 -0.000054 -0.000050 -0.000045 -0.000040 -0.000035 -0.000031 -0.000026 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000018 0.000020 0.000021 0.000022 0.000024 0.000025 0.000025 0.000025 0.000023 0.000019 0.000011 -0.000003 -0.000026 -0.000062 -0.000115 -0.000191 -0.000298 -0.000442 -0.000632 -0.000875 -0.001179 -0.001553 -0.002002 -0.002535 -0.003155 -0.003864 -0.004663 -0.005544 -0.006499 -0.007512 -0.008564 -0.009630 -0.010684 -0.011695 -0.012633 -0.013471 -0.014181 -0.014742 -0.015136 -0.015351 -0.015381 -0.015229 -0.014900 -0.014409 -0.013774 -0.013018 -0.012169 -0.011255 -0.010307 -0.009356 -0.008429 -0.007551 -0.006741 -0.006014 -0.005377 -0.004830 -0.004368 -0.003978 -0.003648 -0.003359 -0.003096 -0.002842 -0.002586 -0.002317 -0.002029 -0.001719 -0.001389 -0.001041 -0.000679 -0.000312 0.000056 0.000417 0.000768 0.001106 0.001430 0.001746 0.002059 0.002379 0.002720 0.003094 0.003518 0.004006 0.004572 0.005225 0.005971 0.006807 0.007728 0.008718 0.009756 0.010816 0.011865 0.012870 0.013799 0.014618 0.015300 0.015820 0.016161 0.016311 0.016265 0.016025 0.015602 0.015008 0.014265 0.013397 0.012430 0.011391 0.010309 0.009212 0.008125 0.007071 0.006069 0.005135 0.004281 0.003514 0.002839 0.002255 0.001758 0.001344 0.001005 0.000732 0.000517 0.000351 0.000225 0.000132 0.000065 0.000018 -0.000013 -0.000033 -0.000044 -0.000050 -0.000051 -0.000049 -0.000046 -0.000042 -0.000038 -0.000034 -0.000030 -0.000026 -0.000022 -0.000017 -0.000014 -0.000010 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000023 0.000022 0.000020 0.000015 0.000006 -0.000007 -0.000029 -0.000062 -0.000110 -0.000181 -0.000280 -0.000416 -0.000597 -0.000833 -0.001134 -0.001508 -0.001966 -0.002515 -0.003163 -0.003916 -0.004776 -0.005742 -0.006806 -0.007958 -0.009178 -0.010445 -0.011730 -0.012999 -0.014218 -0.015352 -0.016366 -0.017227 -0.017908 -0.018387 -0.018649 -0.018687 -0.018500 -0.018097 -0.017493 -0.016710 -0.015775 -0.014722 -0.013585 -0.012402 -0.011210 -0.010042 -0.008931 -0.007900 -0.006969 -0.006148 -0.005439 -0.004838 -0.004334 -0.003912 -0.003552 -0.003236 -0.002946 -0.002666 -0.002384 -0.002089 -0.001778 -0.001448 -0.001102 -0.000743 -0.000377 -0.000009 0.000355 0.000711 0.001059 0.001401 0.001743 0.002092 0.002462 0.002868 0.003325 0.003851 0.004462 0.005171 0.005990 0.006920 0.007960 0.009099 0.010317 0.011589 0.012881 0.014157 0.015377 0.016501 0.017492 0.018315 0.018943 0.019354 0.019535 0.019481 0.019195 0.018688 0.017979 0.017091 0.016053 0.014898 0.013659 0.012369 0.011060 0.009764 0.008507 0.007313 0.006199 0.005180 0.004265 0.003457 0.002758 0.002163 0.001666 0.001257 0.000928 0.000667 0.000464 0.000310 0.000195 0.000111 0.000052 0.000011 -0.000016 -0.000032 -0.000041 -0.000044 -0.000044 -0.000042 -0.000040 -0.000036 -0.000033 -0.000029 -0.000025 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000022 0.000022 0.000022 0.000022 0.000020 0.000015 0.000008 -0.000004 -0.000022 -0.000050 -0.000092 -0.000152 -0.000237 -0.000356 -0.000517 -0.000730 -0.001006 -0.001355 -0.001789 -0.002318 -0.002951 -0.003696 -0.004560 -0.005545 -0.006649 -0.007863 -0.009175 -0.010563 -0.012002 -0.013459 -0.014898 -0.016278 -0.017560 -0.018702 -0.019669 -0.020428 -0.020953 -0.021227 -0.021242 -0.020997 -0.020502 -0.019774 -0.018838 -0.017728 -0.016481 -0.015138 -0.013742 -0.012337 -0.010963 -0.009656 -0.008446 -0.007355 -0.006395 -0.005571 -0.004879 -0.004306 -0.003836 -0.003447 -0.003118 -0.002828 -0.002558 -0.002291 -0.002017 -0.001728 -0.001422 -0.001098 -0.000762 -0.000417 -0.000070 0.000274 0.000611 0.000943 0.001273 0.001606 0.001956 0.002335 0.002762 0.003255 0.003833 0.004515 0.005316 0.006246 0.007310 0.008502 0.009810 0.011212 0.012677 0.014169 0.015644 0.017057 0.018364 0.019520 0.020487 0.021233 0.021732 0.021970 0.021940 0.021644 0.021096 0.020315 0.019331 0.018174 0.016881 0.015491 0.014041 0.012569 0.011108 0.009690 0.008341 0.007082 0.005929 0.004892 0.003976 0.003182 0.002505 0.001938 0.001471 0.001094 0.000795 0.000562 0.000383 0.000250 0.000151 0.000081 0.000033 0.000000 -0.000020 -0.000032 -0.000037 -0.000039 -0.000039 -0.000037 -0.000034 -0.000031 -0.000027 -0.000024 -0.000020 -0.000016 -0.000013 -0.000009 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000022 0.000021 0.000018 0.000012 0.000003 -0.000012 -0.000034 -0.000067 -0.000116 -0.000185 -0.000283 -0.000418 -0.000600 -0.000839 -0.001146 -0.001535 -0.002016 -0.002600 -0.003299 -0.004121 -0.005071 -0.006152 -0.007360 -0.008688 -0.010118 -0.011630 -0.013193 -0.014772 -0.016327 -0.017815 -0.019190 -0.020408 -0.021430 -0.022218 -0.022746 -0.022995 -0.022954 -0.022624 -0.022017 -0.021154 -0.020063 -0.018782 -0.017353 -0.015825 -0.014245 -0.012662 -0.011122 -0.009666 -0.008326 -0.007126 -0.006082 -0.005197 -0.004467 -0.003877 -0.003408 -0.003037 -0.002738 -0.002487 -0.002261 -0.002041 -0.001815 -0.001573 -0.001312 -0.001031 -0.000736 -0.000431 -0.000125 0.000178 0.000474 0.000763 0.001050 0.001342 0.001652 0.001997 0.002397 0.002874 0.003449 0.004144 0.004977 0.005959 0.007096 0.008382 0.009804 0.011338 0.012950 0.014600 0.016241 0.017823 0.019296 0.020611 0.021723 0.022598 0.023205 0.023526 0.023553 0.023289 0.022746 0.021945 0.020917 0.019696 0.018322 0.016837 0.015281 0.013697 0.012122 0.010589 0.009128 0.007763 0.006510 0.005382 0.004384 0.003517 0.002776 0.002155 0.001643 0.001229 0.000899 0.000641 0.000444 0.000295 0.000185 0.000107 0.000051 0.000014 -0.000009 -0.000023 -0.000031 -0.000034 -0.000034 -0.000033 -0.000031 -0.000029 -0.000026 -0.000022 -0.000019 -0.000015 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000022 0.000020 0.000017 0.000010 -0.000001 -0.000017 -0.000042 -0.000079 -0.000133 -0.000210 -0.000318 -0.000465 -0.000662 -0.000920 -0.001252 -0.001669 -0.002184 -0.002809 -0.003554 -0.004429 -0.005438 -0.006584 -0.007862 -0.009263 -0.010768 -0.012355 -0.013991 -0.015638 -0.017254 -0.018792 -0.020203 -0.021441 -0.022463 -0.023231 -0.023716 -0.023897 -0.023766 -0.023325 -0.022589 -0.021580 -0.020332 -0.018888 -0.017295 -0.015607 -0.013876 -0.012156 -0.010497 -0.008943 -0.007528 -0.006278 -0.005208 -0.004321 -0.003610 -0.003059 -0.002644 -0.002339 -0.002114 -0.001941 -0.001794 -0.001651 -0.001499 -0.001325 -0.001128 -0.000907 -0.000668 -0.000419 -0.000168 0.000077 0.000311 0.000534 0.000749 0.000966 0.001199 0.001466 0.001790 0.002197 0.002711 0.003359 0.004159 0.005128 0.006273 0.007589 0.009064 0.010673 0.012381 0.014145 0.015915 0.017636 0.019255 0.020717 0.021975 0.022988 0.023721 0.024154 0.024274 0.024083 0.023593 0.022825 0.021809 0.020582 0.019186 0.017665 0.016062 0.014422 0.012784 0.011186 0.009659 0.008227 0.006911 0.005724 0.004672 0.003756 0.002973 0.002314 0.001771 0.001330 0.000978 0.000702 0.000491 0.000331 0.000213 0.000128 0.000068 0.000027 0.000001 -0.000015 -0.000024 -0.000029 -0.000030 -0.000030 -0.000028 -0.000026 -0.000024 -0.000021 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000022 0.000020 0.000016 0.000009 -0.000003 -0.000021 -0.000047 -0.000087 -0.000145 -0.000226 -0.000340 -0.000496 -0.000703 -0.000974 -0.001320 -0.001755 -0.002291 -0.002940 -0.003712 -0.004616 -0.005658 -0.006837 -0.008148 -0.009582 -0.011118 -0.012731 -0.014388 -0.016048 -0.017667 -0.019197 -0.020587 -0.021788 -0.022756 -0.023452 -0.023847 -0.023921 -0.023667 -0.023090 -0.022207 -0.021044 -0.019642 -0.018046 -0.016310 -0.014491 -0.012647 -0.010835 -0.009108 -0.007512 -0.006082 -0.004844 -0.003810 -0.002983 -0.002351 -0.001894 -0.001586 -0.001395 -0.001286 -0.001228 -0.001191 -0.001152 -0.001094 -0.001007 -0.000887 -0.000737 -0.000564 -0.000379 -0.000194 -0.000019 0.000138 0.000276 0.000397 0.000509 0.000629 0.000777 0.000978 0.001262 0.001658 0.002195 0.002899 0.003788 0.004874 0.006154 0.007618 0.009242 0.010991 0.012820 0.014677 0.016505 0.018246 0.019843 0.021243 0.022400 0.023276 0.023846 0.024094 0.024018 0.023628 0.022945 0.021998 0.020825 0.019466 0.017968 0.016376 0.014736 0.013089 0.011475 0.009926 0.008471 0.007130 0.005916 0.004838 0.003898 0.003092 0.002413 0.001852 0.001395 0.001031 0.000744 0.000524 0.000357 0.000233 0.000144 0.000081 0.000038 0.000010 -0.000008 -0.000018 -0.000023 -0.000025 -0.000026 -0.000025 -0.000023 -0.000021 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000022 0.000022 0.000022 0.000020 0.000016 0.000008 -0.000004 -0.000022 -0.000050 -0.000091 -0.000150 -0.000234 -0.000352 -0.000511 -0.000723 -0.001000 -0.001353 -0.001795 -0.002338 -0.002994 -0.003774 -0.004685 -0.005731 -0.006912 -0.008222 -0.009648 -0.011171 -0.012763 -0.014389 -0.016010 -0.017577 -0.019042 -0.020354 -0.021463 -0.022325 -0.022901 -0.023162 -0.023092 -0.022685 -0.021949 -0.020906 -0.019586 -0.018035 -0.016303 -0.014448 -0.012532 -0.010616 -0.008761 -0.007021 -0.005442 -0.004058 -0.002895 -0.001961 -0.001254 -0.000760 -0.000453 -0.000302 -0.000268 -0.000314 -0.000403 -0.000503 -0.000588 -0.000640 -0.000649 -0.000613 -0.000538 -0.000433 -0.000314 -0.000197 -0.000096 -0.000022 0.000019 0.000028 0.000013 -0.000010 -0.000018 0.000018 0.000129 0.000352 0.000720 0.001264 0.002008 0.002967 0.004145 0.005534 0.007111 0.008843 0.010685 0.012586 0.014485 0.016323 0.018038 0.019573 0.020877 0.021909 0.022638 0.023044 0.023122 0.022878 0.022329 0.021505 0.020440 0.019176 0.017759 0.016234 0.014647 0.013043 0.011462 0.009937 0.008498 0.007167 0.005960 0.004884 0.003943 0.003134 0.002452 0.001886 0.001426 0.001057 0.000767 0.000543 0.000373 0.000247 0.000155 0.000090 0.000046 0.000017 -0.000001 -0.000012 -0.000018 -0.000021 -0.000022 -0.000022 -0.000021 -0.000019 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000016 0.000017 0.000019 0.000020 0.000021 0.000022 0.000022 0.000020 0.000016 0.000008 -0.000003 -0.000022 -0.000050 -0.000091 -0.000151 -0.000235 -0.000353 -0.000512 -0.000724 -0.001000 -0.001351 -0.001789 -0.002327 -0.002976 -0.003744 -0.004639 -0.005665 -0.006818 -0.008093 -0.009475 -0.010943 -0.012470 -0.014019 -0.015549 -0.017013 -0.018362 -0.019543 -0.020510 -0.021218 -0.021629 -0.021718 -0.021471 -0.020885 -0.019974 -0.018762 -0.017286 -0.015596 -0.013747 -0.011802 -0.009826 -0.007884 -0.006036 -0.004339 -0.002836 -0.001561 -0.000534 0.000239 0.000766 0.001067 0.001173 0.001123 0.000960 0.000726 0.000464 0.000208 -0.000013 -0.000182 -0.000290 -0.000336 -0.000330 -0.000287 -0.000226 -0.000170 -0.000138 -0.000146 -0.000205 -0.000317 -0.000474 -0.000661 -0.000853 -0.001019 -0.001122 -0.001122 -0.000977 -0.000652 -0.000115 0.000654 0.001665 0.002914 0.004383 0.006041 0.007845 0.009743 0.011676 0.013580 0.015393 0.017052 0.018503 0.019700 0.020605 0.021195 0.021459 0.021399 0.021030 0.020376 0.019471 0.018354 0.017070 0.015664 0.014181 0.012668 0.011164 0.009705 0.008321 0.007034 0.005862 0.004815 0.003895 0.003104 0.002434 0.001877 0.001422 0.001058 0.000771 0.000548 0.000379 0.000253 0.000162 0.000097 0.000052 0.000022 0.000004 -0.000008 -0.000014 -0.000017 -0.000018 -0.000018 -0.000018 -0.000016 -0.000015 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000021 0.000021 0.000019 0.000016 0.000009 -0.000003 -0.000021 -0.000048 -0.000088 -0.000147 -0.000229 -0.000344 -0.000500 -0.000707 -0.000975 -0.001316 -0.001742 -0.002263 -0.002890 -0.003630 -0.004490 -0.005471 -0.006571 -0.007780 -0.009084 -0.010461 -0.011882 -0.013311 -0.014707 -0.016022 -0.017208 -0.018214 -0.018994 -0.019506 -0.019716 -0.019601 -0.019150 -0.018367 -0.017269 -0.015886 -0.014261 -0.012448 -0.010506 -0.008503 -0.006507 -0.004584 -0.002796 -0.001196 0.000172 0.001278 0.002109 0.002663 0.002956 0.003014 0.002875 0.002585 0.002193 0.001748 0.001296 0.000874 0.000512 0.000228 0.000029 -0.000087 -0.000136 -0.000137 -0.000118 -0.000106 -0.000129 -0.000208 -0.000360 -0.000591 -0.000895 -0.001258 -0.001655 -0.002049 -0.002401 -0.002663 -0.002788 -0.002733 -0.002460 -0.001939 -0.001155 -0.000106 0.001196 0.002724 0.004438 0.006287 0.008213 0.010152 0.012038 0.013806 0.015398 0.016761 0.017854 0.018647 0.019123 0.019280 0.019127 0.018685 0.017983 0.017058 0.015952 0.014710 0.013377 0.011996 0.010610 0.009253 0.007957 0.006746 0.005637 0.004641 0.003763 0.003005 0.002362 0.001826 0.001387 0.001035 0.000756 0.000540 0.000376 0.000253 0.000163 0.000099 0.000055 0.000026 0.000007 -0.000004 -0.000010 -0.000014 -0.000015 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000020 0.000020 0.000020 0.000019 0.000015 0.000009 -0.000002 -0.000019 -0.000045 -0.000083 -0.000139 -0.000218 -0.000328 -0.000477 -0.000674 -0.000930 -0.001254 -0.001659 -0.002152 -0.002745 -0.003442 -0.004249 -0.005166 -0.006188 -0.007306 -0.008503 -0.009758 -0.011039 -0.012313 -0.013536 -0.014664 -0.015649 -0.016442 -0.017000 -0.017284 -0.017264 -0.016921 -0.016249 -0.015258 -0.013970 -0.012420 -0.010658 -0.008742 -0.006736 -0.004710 -0.002735 -0.000878 0.000800 0.002247 0.003424 0.004307 0.004888 0.005172 0.005182 0.004954 0.004534 0.003975 0.003332 0.002660 0.002009 0.001421 0.000925 0.000538 0.000266 0.000100 0.000021 0.000001 0.000007 0.000000 -0.000053 -0.000182 -0.000411 -0.000749 -0.001195 -0.001736 -0.002345 -0.002983 -0.003606 -0.004161 -0.004593 -0.004851 -0.004888 -0.004667 -0.004165 -0.003370 -0.002291 -0.000946 0.000627 0.002382 0.004261 0.006200 0.008132 0.009990 0.011710 0.013236 0.014521 0.015527 0.016233 0.016630 0.016721 0.016522 0.016057 0.015361 0.014471 0.013430 0.012282 0.011070 0.009835 0.008612 0.007433 0.006322 0.005299 0.004375 0.003557 0.002847 0.002243 0.001738 0.001323 0.000990 0.000725 0.000520 0.000363 0.000246 0.000160 0.000099 0.000056 0.000028 0.000010 -0.000001 -0.000008 -0.000011 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000019 0.000019 0.000018 0.000015 0.000009 -0.000001 -0.000017 -0.000041 -0.000077 -0.000129 -0.000203 -0.000305 -0.000444 -0.000628 -0.000866 -0.001169 -0.001545 -0.002003 -0.002550 -0.003192 -0.003932 -0.004768 -0.005694 -0.006699 -0.007766 -0.008873 -0.009988 -0.011078 -0.012100 -0.013011 -0.013765 -0.014317 -0.014627 -0.014660 -0.014390 -0.013805 -0.012905 -0.011703 -0.010229 -0.008525 -0.006644 -0.004650 -0.002611 -0.000600 0.001311 0.003055 0.004574 0.005818 0.006754 0.007364 0.007646 0.007617 0.007306 0.006759 0.006030 0.005181 0.004274 0.003370 0.002524 0.001778 0.001164 0.000697 0.000377 0.000193 0.000118 0.000116 0.000143 0.000154 0.000104 -0.000045 -0.000323 -0.000747 -0.001319 -0.002027 -0.002845 -0.003732 -0.004638 -0.005503 -0.006268 -0.006870 -0.007255 -0.007377 -0.007202 -0.006711 -0.005902 -0.004790 -0.003405 -0.001789 0.000001 0.001905 0.003853 0.005777 0.007609 0.009287 0.010759 0.011981 0.012925 0.013575 0.013928 0.013993 0.013790 0.013348 0.012701 0.011890 0.010956 0.009940 0.008881 0.007817 0.006778 0.005788 0.004869 0.004033 0.003289 0.002640 0.002084 0.001619 0.001236 0.000926 0.000681 0.000489 0.000343 0.000233 0.000153 0.000095 0.000055 0.000028 0.000011 0.000000 -0.000006 -0.000009 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000017 0.000018 0.000017 0.000014 0.000009 0.000000 -0.000014 -0.000036 -0.000068 -0.000116 -0.000183 -0.000277 -0.000404 -0.000572 -0.000789 -0.001065 -0.001407 -0.001822 -0.002316 -0.002894 -0.003555 -0.004297 -0.005113 -0.005990 -0.006910 -0.007850 -0.008780 -0.009664 -0.010465 -0.011139 -0.011643 -0.011937 -0.011983 -0.011753 -0.011225 -0.010394 -0.009266 -0.007861 -0.006214 -0.004373 -0.002398 -0.000356 0.001681 0.003638 0.005444 0.007031 0.008344 0.009340 0.009991 0.010285 0.010231 0.009853 0.009192 0.008303 0.007249 0.006100 0.004927 0.003796 0.002766 0.001883 0.001175 0.000658 0.000328 0.000164 0.000135 0.000193 0.000287 0.000359 0.000354 0.000225 -0.000067 -0.000545 -0.001217 -0.002072 -0.003085 -0.004212 -0.005399 -0.006582 -0.007692 -0.008659 -0.009419 -0.009915 -0.010103 -0.009956 -0.009461 -0.008625 -0.007471 -0.006037 -0.004373 -0.002541 -0.000609 0.001353 0.003273 0.005086 0.006733 0.008165 0.009345 0.010250 0.010871 0.011211 0.011283 0.011111 0.010725 0.010162 0.009460 0.008658 0.007796 0.006907 0.006024 0.005171 0.004369 0.003633 0.002973 0.002393 0.001895 0.001475 0.001129 0.000848 0.000625 0.000451 0.000317 0.000217 0.000143 0.000090 0.000053 0.000028 0.000011 0.000001 -0.000005 -0.000008 -0.000009 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000016 0.000016 0.000014 0.000009 0.000001 -0.000011 -0.000030 -0.000059 -0.000102 -0.000162 -0.000245 -0.000358 -0.000508 -0.000702 -0.000948 -0.001252 -0.001619 -0.002055 -0.002561 -0.003137 -0.003776 -0.004472 -0.005210 -0.005972 -0.006734 -0.007467 -0.008135 -0.008703 -0.009129 -0.009375 -0.009402 -0.009180 -0.008684 -0.007902 -0.006831 -0.005485 -0.003892 -0.002093 -0.000141 0.001900 0.003957 0.005955 0.007820 0.009479 0.010869 0.011936 0.012644 0.012972 0.012918 0.012498 0.011747 0.010717 0.009472 0.008087 0.006639 0.005208 0.003866 0.002675 0.001681 0.000914 0.000386 0.000086 -0.000010 0.000054 0.000223 0.000433 0.000615 0.000705 0.000641 0.000379 -0.000113 -0.000849 -0.001821 -0.003003 -0.004351 -0.005807 -0.007302 -0.008758 -0.010098 -0.011247 -0.012138 -0.012716 -0.012943 -0.012796 -0.012272 -0.011387 -0.010171 -0.008672 -0.006948 -0.005066 -0.003097 -0.001116 0.000808 0.002611 0.004236 0.005640 0.006794 0.007680 0.008293 0.008642 0.008745 0.008626 0.008319 0.007859 0.007282 0.006625 0.005923 0.005205 0.004498 0.003822 0.003194 0.002625 0.002121 0.001685 0.001315 0.001009 0.000760 0.000562 0.000406 0.000287 0.000198 0.000131 0.000083 0.000050 0.000026 0.000011 0.000001 -0.000004 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000014 0.000013 0.000009 0.000003 -0.000008 -0.000025 -0.000050 -0.000086 -0.000139 -0.000211 -0.000310 -0.000440 -0.000609 -0.000823 -0.001086 -0.001403 -0.001777 -0.002208 -0.002693 -0.003226 -0.003797 -0.004392 -0.004991 -0.005570 -0.006101 -0.006550 -0.006882 -0.007060 -0.007047 -0.006812 -0.006327 -0.005575 -0.004549 -0.003254 -0.001711 0.000046 0.001971 0.004004 0.006076 0.008112 0.010036 0.011770 0.013245 0.014400 0.015187 0.015575 0.015552 0.015125 0.014319 0.013182 0.011775 0.010174 0.008462 0.006728 0.005057 0.003527 0.002203 0.001135 0.000349 -0.000147 -0.000366 -0.000345 -0.000135 0.000198 0.000578 0.000924 0.001160 0.001214 0.001030 0.000569 -0.000187 -0.001236 -0.002553 -0.004093 -0.005795 -0.007584 -0.009376 -0.011085 -0.012626 -0.013921 -0.014904 -0.015524 -0.015750 -0.015567 -0.014982 -0.014019 -0.012719 -0.011137 -0.009339 -0.007396 -0.005385 -0.003379 -0.001448 0.000347 0.001955 0.003340 0.004475 0.005352 0.005969 0.006341 0.006487 0.006434 0.006216 0.005865 0.005417 0.004903 0.004354 0.003796 0.003250 0.002734 0.002259 0.001834 0.001462 0.001146 0.000882 0.000666 0.000494 0.000359 0.000255 0.000177 0.000119 0.000076 0.000046 0.000025 0.000011 0.000002 -0.000004 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000013 0.000012 0.000009 0.000004 -0.000005 -0.000019 -0.000040 -0.000070 -0.000115 -0.000176 -0.000260 -0.000371 -0.000514 -0.000694 -0.000916 -0.001182 -0.001493 -0.001847 -0.002241 -0.002667 -0.003113 -0.003565 -0.004002 -0.004401 -0.004733 -0.004967 -0.005069 -0.005006 -0.004745 -0.004259 -0.003527 -0.002536 -0.001288 0.000206 0.001919 0.003810 0.005828 0.007907 0.009974 0.011953 0.013765 0.015333 0.016591 0.017479 0.017958 0.018003 0.017609 0.016794 0.015595 0.014068 0.012287 0.010338 0.008316 0.006316 0.004431 0.002746 0.001327 0.000225 -0.000535 -0.000950 -0.001040 -0.000849 -0.000439 0.000113 0.000718 0.001283 0.001719 0.001944 0.001891 0.001513 0.000783 -0.000298 -0.001709 -0.003404 -0.005319 -0.007375 -0.009482 -0.011544 -0.013467 -0.015163 -0.016555 -0.017579 -0.018192 -0.018369 -0.018108 -0.017425 -0.016354 -0.014946 -0.013265 -0.011383 -0.009377 -0.007323 -0.005296 -0.003362 -0.001579 0.000010 0.001372 0.002491 0.003360 0.003985 0.004382 0.004574 0.004589 0.004458 0.004213 0.003885 0.003503 0.003092 0.002675 0.002270 0.001889 0.001543 0.001237 0.000974 0.000753 0.000571 0.000425 0.000311 0.000222 0.000155 0.000105 0.000068 0.000042 0.000023 0.000010 0.000002 -0.000003 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000012 0.000011 0.000010 0.000006 -0.000001 -0.000012 -0.000029 -0.000054 -0.000091 -0.000141 -0.000210 -0.000301 -0.000419 -0.000567 -0.000748 -0.000963 -0.001212 -0.001491 -0.001796 -0.002117 -0.002442 -0.002755 -0.003037 -0.003263 -0.003406 -0.003436 -0.003322 -0.003033 -0.002542 -0.001826 -0.000870 0.000333 0.001774 0.003435 0.005284 0.007274 0.009347 0.011434 0.013460 0.015345 0.017011 0.018381 0.019391 0.019989 0.020139 0.019825 0.019051 0.017844 0.016252 0.014344 0.012203 0.009926 0.007617 0.005381 0.003317 0.001514 0.000042 -0.001050 -0.001737 -0.002022 -0.001932 -0.001519 -0.000856 -0.000033 0.000850 0.001688 0.002378 0.002827 0.002957 0.002712 0.002061 0.000996 -0.000462 -0.002269 -0.004357 -0.006645 -0.009035 -0.011426 -0.013712 -0.015796 -0.017588 -0.019015 -0.020020 -0.020568 -0.020647 -0.020263 -0.019446 -0.018242 -0.016710 -0.014922 -0.012956 -0.010891 -0.008805 -0.006769 -0.004846 -0.003086 -0.001528 -0.000197 0.000897 0.001752 0.002380 0.002799 0.003032 0.003107 0.003054 0.002902 0.002678 0.002409 0.002116 0.001817 0.001528 0.001259 0.001017 0.000805 0.000626 0.000478 0.000358 0.000263 0.000190 0.000134 0.000092 0.000061 0.000038 0.000021 0.000009 0.000001 -0.000003 -0.000006 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000011 0.000011 0.000010 0.000008 0.000002 -0.000006 -0.000019 -0.000039 -0.000068 -0.000108 -0.000163 -0.000235 -0.000328 -0.000445 -0.000586 -0.000752 -0.000942 -0.001150 -0.001370 -0.001592 -0.001803 -0.001987 -0.002124 -0.002190 -0.002158 -0.002001 -0.001690 -0.001199 -0.000502 0.000417 0.001567 0.002948 0.004547 0.006339 0.008285 0.010334 0.012423 0.014480 0.016428 0.018184 0.019671 0.020816 0.021556 0.021846 0.021654 0.020974 0.019820 0.018227 0.016255 0.013983 0.011505 0.008928 0.006365 0.003930 0.001726 -0.000152 -0.001634 -0.002669 -0.003237 -0.003344 -0.003026 -0.002343 -0.001379 -0.000236 0.000974 0.002133 0.003126 0.003848 0.004211 0.004151 0.003627 0.002628 0.001172 -0.000699 -0.002916 -0.005393 -0.008029 -0.010714 -0.013335 -0.015782 -0.017958 -0.019775 -0.021166 -0.022086 -0.022512 -0.022442 -0.021898 -0.020920 -0.019566 -0.017906 -0.016016 -0.013978 -0.011872 -0.009774 -0.007751 -0.005860 -0.004144 -0.002634 -0.001349 -0.000293 0.000539 0.001159 0.001588 0.001850 0.001972 0.001981 0.001904 0.001765 0.001588 0.001390 0.001186 0.000990 0.000808 0.000645 0.000506 0.000389 0.000293 0.000218 0.000159 0.000113 0.000079 0.000053 0.000033 0.000019 0.000008 0.000001 -0.000003 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000012 0.000011 0.000010 0.000006 0.000000 -0.000010 -0.000025 -0.000046 -0.000077 -0.000118 -0.000173 -0.000244 -0.000331 -0.000435 -0.000556 -0.000690 -0.000832 -0.000974 -0.001105 -0.001213 -0.001280 -0.001285 -0.001207 -0.001020 -0.000698 -0.000215 0.000453 0.001325 0.002414 0.003723 0.005245 0.006963 0.008845 0.010847 0.012914 0.014979 0.016968 0.018801 0.020397 0.021678 0.022575 0.023029 0.022999 0.022463 0.021420 0.019894 0.017930 0.015600 0.012990 0.010206 0.007366 0.004588 0.001995 -0.000304 -0.002214 -0.003660 -0.004594 -0.004998 -0.004884 -0.004295 -0.003300 -0.001995 -0.000490 0.001088 0.002609 0.003948 0.004987 0.005629 0.005798 0.005449 0.004565 0.003159 0.001273 -0.001026 -0.003647 -0.006484 -0.009422 -0.012340 -0.015119 -0.017650 -0.019836 -0.021600 -0.022884 -0.023655 -0.023904 -0.023645 -0.022913 -0.021762 -0.020258 -0.018479 -0.016506 -0.014421 -0.012303 -0.010223 -0.008242 -0.006410 -0.004762 -0.003321 -0.002100 -0.001098 -0.000306 0.000292 0.000717 0.000992 0.001144 0.001198 0.001177 0.001104 0.000997 0.000872 0.000741 0.000615 0.000498 0.000394 0.000306 0.000234 0.000175 0.000129 0.000094 0.000066 0.000045 0.000029 0.000016 0.000007 0.000001 -0.000003 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000010 0.000006 -0.000001 -0.000011 -0.000027 -0.000049 -0.000078 -0.000118 -0.000167 -0.000228 -0.000299 -0.000378 -0.000462 -0.000544 -0.000617 -0.000668 -0.000684 -0.000647 -0.000539 -0.000336 -0.000016 0.000447 0.001075 0.001889 0.002903 0.004125 0.005554 0.007178 0.008974 0.010903 0.012920 0.014964 0.016966 0.018851 0.020537 0.021944 0.022998 0.023631 0.023789 0.023438 0.022561 0.021166 0.019285 0.016976 0.014315 0.011402 0.008352 0.005289 0.002342 -0.000364 -0.002714 -0.004610 -0.005976 -0.006768 -0.006969 -0.006597 -0.005702 -0.004362 -0.002682 -0.000785 0.001192 0.003108 0.004825 0.006216 0.007173 0.007612 0.007480 0.006754 0.005444 0.003590 0.001259 -0.001457 -0.004448 -0.007594 -0.010766 -0.013837 -0.016689 -0.019214 -0.021326 -0.022957 -0.024064 -0.024630 -0.024661 -0.024188 -0.023259 -0.021938 -0.020301 -0.018428 -0.016404 -0.014307 -0.012213 -0.010187 -0.008281 -0.006537 -0.004983 -0.003635 -0.002498 -0.001568 -0.000831 -0.000271 0.000134 0.000408 0.000574 0.000655 0.000672 0.000645 0.000590 0.000518 0.000441 0.000365 0.000294 0.000232 0.000180 0.000137 0.000102 0.000075 0.000054 0.000037 0.000024 0.000014 0.000006 0.000000 -0.000003 -0.000005 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000014 0.000013 0.000011 0.000007 0.000001 -0.000010 -0.000024 -0.000043 -0.000069 -0.000100 -0.000137 -0.000178 -0.000221 -0.000262 -0.000292 -0.000304 -0.000285 -0.000223 -0.000099 0.000105 0.000411 0.000841 0.001418 0.002161 0.003087 0.004208 0.005527 0.007037 0.008721 0.010552 0.012488 0.014478 0.016461 0.018364 0.020112 0.021623 0.022821 0.023630 0.023990 0.023850 0.023182 0.021976 0.020249 0.018040 0.015416 0.012462 0.009288 0.006015 0.002776 -0.000295 -0.003067 -0.005423 -0.007262 -0.008510 -0.009122 -0.009088 -0.008429 -0.007202 -0.005494 -0.003419 -0.001109 0.001287 0.003618 0.005735 0.007501 0.008800 0.009539 0.009659 0.009130 0.007958 0.006180 0.003863 0.001101 -0.001996 -0.005300 -0.008678 -0.011995 -0.015126 -0.017954 -0.020383 -0.022336 -0.023762 -0.024635 -0.024956 -0.024747 -0.024054 -0.022936 -0.021468 -0.019728 -0.017800 -0.015765 -0.013699 -0.011671 -0.009735 -0.007938 -0.006312 -0.004878 -0.003643 -0.002609 -0.001766 -0.001099 -0.000591 -0.000218 0.000040 0.000205 0.000300 0.000341 0.000344 0.000323 0.000289 0.000247 0.000205 0.000166 0.000131 0.000102 0.000078 0.000058 0.000042 0.000029 0.000019 0.000010 0.000004 -0.000001 -0.000003 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000015 0.000016 0.000017 0.000016 0.000014 0.000011 0.000005 -0.000003 -0.000013 -0.000027 -0.000042 -0.000059 -0.000076 -0.000088 -0.000090 -0.000077 -0.000038 0.000038 0.000165 0.000359 0.000640 0.001028 0.001543 0.002206 0.003034 0.004040 0.005232 0.006609 0.008161 0.009865 0.011691 0.013594 0.015520 0.017406 0.019179 0.020762 0.022078 0.023049 0.023605 0.023689 0.023257 0.022284 0.020770 0.018737 0.016233 0.013331 0.010128 0.006737 0.003290 -0.000077 -0.003224 -0.006016 -0.008335 -0.010078 -0.011173 -0.011578 -0.011284 -0.010319 -0.008745 -0.006658 -0.004178 -0.001450 0.001371 0.004124 0.006650 0.008803 0.010460 0.011520 0.011916 0.011614 0.010614 0.008953 0.006695 0.003932 0.000780 -0.002632 -0.006165 -0.009680 -0.013043 -0.016131 -0.018839 -0.021083 -0.022803 -0.023967 -0.024568 -0.024624 -0.024174 -0.023274 -0.021996 -0.020416 -0.018617 -0.016680 -0.014681 -0.012691 -0.010768 -0.008960 -0.007303 -0.005821 -0.004527 -0.003425 -0.002507 -0.001764 -0.001178 -0.000731 -0.000401 -0.000168 -0.000012 0.000084 0.000136 0.000158 0.000158 0.000147 0.000129 0.000109 0.000089 0.000071 0.000056 0.000043 0.000031 0.000022 0.000014 0.000007 0.000002 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000018 0.000020 0.000021 0.000021 0.000020 0.000018 0.000015 0.000012 0.000008 0.000005 0.000005 0.000010 0.000023 0.000051 0.000100 0.000179 0.000301 0.000478 0.000727 0.001066 0.001514 0.002090 0.002812 0.003695 0.004749 0.005977 0.007376 0.008932 0.010619 0.012403 0.014237 0.016066 0.017824 0.019440 0.020839 0.021942 0.022678 0.022979 0.022792 0.022079 0.020822 0.019026 0.016720 0.013959 0.010824 0.007417 0.003860 0.000287 -0.003159 -0.006334 -0.009104 -0.011345 -0.012960 -0.013875 -0.014050 -0.013482 -0.012202 -0.010279 -0.007813 -0.004935 -0.001794 0.001444 0.004612 0.007542 0.010082 0.012099 0.013488 0.014175 0.014121 0.013322 0.011810 0.009650 0.006931 0.003772 0.000302 -0.003335 -0.006997 -0.010542 -0.013843 -0.016787 -0.019284 -0.021269 -0.022701 -0.023567 -0.023880 -0.023674 -0.023000 -0.021927 -0.020528 -0.018885 -0.017077 -0.015181 -0.013266 -0.011394 -0.009614 -0.007965 -0.006473 -0.005156 -0.004019 -0.003059 -0.002267 -0.001630 -0.001130 -0.000748 -0.000465 -0.000263 -0.000124 -0.000034 0.000020 0.000050 0.000062 0.000064 0.000060 0.000052 0.000044 0.000036 0.000029 0.000021 0.000015 0.000009 0.000004 0.000000 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000018 0.000021 0.000023 0.000025 0.000026 0.000027 0.000029 0.000030 0.000032 0.000037 0.000044 0.000057 0.000079 0.000112 0.000164 0.000240 0.000350 0.000506 0.000720 0.001008 0.001387 0.001874 0.002488 0.003243 0.004152 0.005223 0.006457 0.007844 0.009370 0.011006 0.012715 0.014449 0.016152 0.017759 0.019199 0.020397 0.021281 0.021778 0.021829 0.021384 0.020409 0.018894 0.016848 0.014307 0.011333 0.008012 0.004451 0.000777 -0.002871 -0.006348 -0.009508 -0.012215 -0.014346 -0.015805 -0.016520 -0.016454 -0.015607 -0.014014 -0.011750 -0.008921 -0.005662 -0.002130 0.001505 0.005066 0.008382 0.011294 0.013663 0.015378 0.016360 0.016565 0.015985 0.014650 0.012619 0.009985 0.006862 0.003383 -0.000308 -0.004063 -0.007739 -0.011203 -0.014338 -0.017047 -0.019260 -0.020931 -0.022042 -0.022598 -0.022630 -0.022184 -0.021324 -0.020122 -0.018655 -0.017001 -0.015236 -0.013430 -0.011642 -0.009925 -0.008319 -0.006852 -0.005544 -0.004404 -0.003430 -0.002617 -0.001952 -0.001421 -0.001007 -0.000691 -0.000456 -0.000287 -0.000169 -0.000089 -0.000038 -0.000007 0.000010 0.000018 0.000022 0.000021 0.000019 0.000016 0.000013 0.000009 0.000005 0.000001 -0.000001 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000023 0.000025 0.000028 0.000031 0.000034 0.000037 0.000042 0.000049 0.000060 0.000075 0.000098 0.000132 0.000181 0.000250 0.000346 0.000478 0.000656 0.000895 0.001207 0.001609 0.002117 0.002747 0.003512 0.004423 0.005483 0.006692 0.008039 0.009505 0.011060 0.012667 0.014277 0.015832 0.017270 0.018520 0.019511 0.020172 0.020437 0.020248 0.019562 0.018351 0.016608 0.014350 0.011618 0.008477 0.005019 0.001355 -0.002386 -0.006061 -0.009523 -0.012627 -0.015236 -0.017231 -0.018513 -0.019017 -0.018707 -0.017586 -0.015695 -0.013111 -0.009944 -0.006335 -0.002444 0.001552 0.005473 0.009144 0.012400 0.015099 0.017125 0.018395 0.018860 0.018510 0.017368 0.015494 0.012978 0.009932 0.006489 0.002795 -0.001003 -0.004758 -0.008334 -0.011611 -0.014489 -0.016891 -0.018768 -0.020096 -0.020877 -0.021135 -0.020913 -0.020268 -0.019271 -0.017994 -0.016513 -0.014902 -0.013229 -0.011554 -0.009930 -0.008397 -0.006985 -0.005716 -0.004599 -0.003637 -0.002827 -0.002157 -0.001614 -0.001184 -0.000850 -0.000596 -0.000407 -0.000271 -0.000174 -0.000107 -0.000063 -0.000034 -0.000015 -0.000004 0.000002 0.000005 0.000005 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000021 0.000025 0.000028 0.000031 0.000035 0.000039 0.000045 0.000052 0.000062 0.000077 0.000099 0.000129 0.000172 0.000231 0.000312 0.000420 0.000566 0.000758 0.001009 0.001333 0.001743 0.002255 0.002883 0.003637 0.004526 0.005553 0.006712 0.007993 0.009375 0.010826 0.012309 0.013775 0.015168 0.016425 0.017479 0.018261 0.018705 0.018748 0.018338 0.017435 0.016018 0.014084 0.011654 0.008775 0.005516 0.001970 -0.001747 -0.005505 -0.009161 -0.012567 -0.015579 -0.018062 -0.019897 -0.020992 -0.021281 -0.020733 -0.019354 -0.017188 -0.014315 -0.010848 -0.006931 -0.002728 0.001583 0.005819 0.009802 0.013364 0.016360 0.018671 0.020211 0.020928 0.020807 0.019871 0.018173 0.015802 0.012868 0.009504 0.005851 0.002060 -0.001723 -0.005361 -0.008731 -0.011731 -0.014281 -0.016328 -0.017843 -0.018824 -0.019291 -0.019281 -0.018849 -0.018057 -0.016978 -0.015682 -0.014241 -0.012721 -0.011181 -0.009673 -0.008237 -0.006905 -0.005698 -0.004629 -0.003702 -0.002913 -0.002256 -0.001719 -0.001288 -0.000949 -0.000688 -0.000490 -0.000343 -0.000235 -0.000159 -0.000105 -0.000068 -0.000042 -0.000025 -0.000014 -0.000008 -0.000004 -0.000003 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000016 0.000019 0.000023 0.000026 0.000030 0.000034 0.000038 0.000043 0.000050 0.000060 0.000073 0.000091 0.000117 0.000152 0.000200 0.000265 0.000353 0.000468 0.000620 0.000818 0.001072 0.001395 0.001801 0.002302 0.002911 0.003637 0.004487 0.005459 0.006550 0.007745 0.009023 0.010353 0.011697 0.013007 0.014228 0.015299 0.016158 0.016737 0.016975 0.016813 0.016203 0.015112 0.013522 0.011435 0.008878 0.005897 0.002568 -0.001015 -0.004737 -0.008466 -0.012059 -0.015372 -0.018261 -0.020594 -0.022257 -0.023159 -0.023238 -0.022466 -0.020853 -0.018444 -0.015323 -0.011604 -0.007431 -0.002971 0.001599 0.006094 0.010335 0.014154 0.017404 0.019966 0.021750 0.022701 0.022803 0.022074 0.020565 0.018360 0.015568 0.012318 0.008750 0.005011 0.001248 -0.002403 -0.005818 -0.008894 -0.011549 -0.013727 -0.015396 -0.016550 -0.017203 -0.017390 -0.017159 -0.016569 -0.015688 -0.014582 -0.013321 -0.011967 -0.010578 -0.009203 -0.007883 -0.006649 -0.005524 -0.004521 -0.003645 -0.002896 -0.002267 -0.001749 -0.001331 -0.000998 -0.000738 -0.000539 -0.000389 -0.000277 -0.000195 -0.000136 -0.000094 -0.000064 -0.000042 -0.000028 -0.000018 -0.000012 -0.000009 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000020 0.000024 0.000027 0.000031 0.000036 0.000040 0.000046 0.000054 0.000065 0.000080 0.000101 0.000129 0.000167 0.000218 0.000286 0.000376 0.000493 0.000646 0.000841 0.001091 0.001405 0.001796 0.002274 0.002852 0.003536 0.004330 0.005234 0.006241 0.007336 0.008497 0.009694 0.010889 0.012036 0.013082 0.013970 0.014639 0.015026 0.015073 0.014728 0.013946 0.012698 0.010972 0.008773 0.006131 0.003096 -0.000256 -0.003830 -0.007510 -0.011167 -0.014660 -0.017846 -0.020587 -0.022754 -0.024236 -0.024946 -0.024827 -0.023853 -0.022037 -0.019427 -0.016105 -0.012188 -0.007820 -0.003165 0.001599 0.006290 0.010728 0.014748 0.018203 0.020972 0.022965 0.024126 0.024436 0.023909 0.022594 0.020571 0.017944 0.014838 0.011391 0.007746 0.004048 0.000431 -0.002983 -0.006089 -0.008806 -0.011076 -0.012863 -0.014159 -0.014974 -0.015337 -0.015292 -0.014895 -0.014206 -0.013291 -0.012212 -0.011030 -0.009800 -0.008569 -0.007377 -0.006255 -0.005225 -0.004302 -0.003491 -0.002794 -0.002206 -0.001718 -0.001321 -0.001004 -0.000754 -0.000560 -0.000412 -0.000301 -0.000218 -0.000157 -0.000112 -0.000079 -0.000056 -0.000039 -0.000027 -0.000019 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000020 0.000024 0.000028 0.000032 0.000037 0.000042 0.000049 0.000057 0.000069 0.000085 0.000107 0.000136 0.000176 0.000228 0.000296 0.000385 0.000500 0.000648 0.000836 0.001074 0.001372 0.001740 0.002187 0.002723 0.003355 0.004084 0.004908 0.005820 0.006806 0.007842 0.008900 0.009943 0.010926 0.011801 0.012512 0.013002 0.013212 0.013090 0.012585 0.011660 0.010290 0.008465 0.006195 0.003512 0.000468 -0.002862 -0.006382 -0.009979 -0.013525 -0.016883 -0.019917 -0.022489 -0.024478 -0.025777 -0.026303 -0.026003 -0.024855 -0.022874 -0.020107 -0.016640 -0.012585 -0.008086 -0.003305 0.001584 0.006402 0.010972 0.015131 0.018734 0.021662 0.023824 0.025165 0.025661 0.025326 0.024203 0.022370 0.019925 0.016989 0.013694 0.010180 0.006587 0.003046 -0.000323 -0.003417 -0.006154 -0.008475 -0.010346 -0.011751 -0.012699 -0.013215 -0.013338 -0.013118 -0.012612 -0.011879 -0.010980 -0.009970 -0.008902 -0.007821 -0.006763 -0.005761 -0.004835 -0.004000 -0.003264 -0.002627 -0.002088 -0.001639 -0.001272 -0.000976 -0.000742 -0.000559 -0.000418 -0.000311 -0.000230 -0.000170 -0.000124 -0.000091 -0.000066 -0.000047 -0.000034 -0.000025 -0.000019 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000020 0.000024 0.000028 0.000032 0.000037 0.000043 0.000050 0.000059 0.000071 0.000088 0.000110 0.000140 0.000179 0.000230 0.000297 0.000383 0.000492 0.000632 0.000809 0.001031 0.001307 0.001646 0.002055 0.002544 0.003115 0.003772 0.004511 0.005323 0.006194 0.007103 0.008021 0.008913 0.009738 0.010449 0.010994 0.011319 0.011372 0.011103 0.010467 0.009430 0.007971 0.006086 0.003785 0.001103 -0.001908 -0.005174 -0.008600 -0.012075 -0.015477 -0.018673 -0.021531 -0.023921 -0.025726 -0.026844 -0.027199 -0.026741 -0.025451 -0.023345 -0.020472 -0.016914 -0.012786 -0.008224 -0.003386 0.001557 0.006430 0.011063 0.015297 0.018989 0.022024 0.024312 0.025796 0.026453 0.026292 0.025356 0.023714 0.021463 0.018715 0.015598 0.012246 0.008793 0.005367 0.002083 -0.000958 -0.003676 -0.006012 -0.007930 -0.009412 -0.010464 -0.011107 -0.011376 -0.011315 -0.010976 -0.010416 -0.009687 -0.008845 -0.007936 -0.007003 -0.006082 -0.005202 -0.004383 -0.003642 -0.002985 -0.002415 -0.001930 -0.001525 -0.001192 -0.000923 -0.000709 -0.000540 -0.000410 -0.000310 -0.000233 -0.000175 -0.000131 -0.000098 -0.000073 -0.000054 -0.000040 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000024 0.000028 0.000032 0.000037 0.000043 0.000050 0.000059 0.000072 0.000089 0.000111 0.000140 0.000178 0.000228 0.000291 0.000371 0.000474 0.000604 0.000766 0.000969 0.001220 0.001525 0.001893 0.002330 0.002839 0.003420 0.004070 0.004781 0.005538 0.006320 0.007102 0.007849 0.008524 0.009082 0.009476 0.009656 0.009573 0.009181 0.008442 0.007325 0.005813 0.003903 0.001610 -0.001033 -0.003972 -0.007135 -0.010431 -0.013753 -0.016982 -0.019994 -0.022659 -0.024858 -0.026477 -0.027423 -0.027623 -0.027032 -0.025634 -0.023447 -0.020518 -0.016929 -0.012789 -0.008231 -0.003408 0.001517 0.006376 0.011004 0.015247 0.018970 0.022058 0.024425 0.026014 0.026802 0.026796 0.026034 0.024582 0.022529 0.019983 0.017064 0.013899 0.010616 0.007336 0.004172 0.001220 -0.001442 -0.003757 -0.005687 -0.007214 -0.008341 -0.009084 -0.009473 -0.009550 -0.009361 -0.008957 -0.008388 -0.007703 -0.006945 -0.006156 -0.005368 -0.004608 -0.003898 -0.003251 -0.002675 -0.002173 -0.001745 -0.001387 -0.001091 -0.000852 -0.000660 -0.000509 -0.000391 -0.000299 -0.000229 -0.000175 -0.000133 -0.000101 -0.000077 -0.000058 -0.000043 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000011 0.000015 0.000019 0.000022 0.000027 0.000031 0.000036 0.000042 0.000049 0.000059 0.000071 0.000088 0.000110 0.000138 0.000174 0.000220 0.000279 0.000354 0.000448 0.000566 0.000713 0.000895 0.001118 0.001389 0.001714 0.002097 0.002542 0.003047 0.003610 0.004221 0.004867 0.005529 0.006182 0.006794 0.007331 0.007751 0.008011 0.008065 0.007868 0.007380 0.006566 0.005400 0.003867 0.001967 -0.000283 -0.002851 -0.005684 -0.008712 -0.011847 -0.014988 -0.018022 -0.020830 -0.023293 -0.025295 -0.026733 -0.027517 -0.027582 -0.026886 -0.025417 -0.023191 -0.020257 -0.016692 -0.012602 -0.008113 -0.003371 0.001468 0.006244 0.010801 0.014992 0.018687 0.021775 0.024175 0.025832 0.026719 0.026845 0.026242 0.024971 0.023117 0.020779 0.018072 0.015113 0.012024 0.008919 0.005905 0.003074 0.000500 -0.001761 -0.003671 -0.005213 -0.006384 -0.007200 -0.007686 -0.007878 -0.007818 -0.007553 -0.007127 -0.006586 -0.005970 -0.005315 -0.004653 -0.004009 -0.003403 -0.002847 -0.002351 -0.001918 -0.001547 -0.001235 -0.000978 -0.000769 -0.000601 -0.000468 -0.000364 -0.000282 -0.000219 -0.000170 -0.000131 -0.000101 -0.000078 -0.000060 -0.000045 -0.000035 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000010 0.000014 0.000017 0.000021 0.000025 0.000029 0.000034 0.000040 0.000047 0.000057 0.000069 0.000085 0.000106 0.000133 0.000166 0.000209 0.000264 0.000331 0.000416 0.000522 0.000652 0.000813 0.001009 0.001245 0.001526 0.001857 0.002239 0.002672 0.003150 0.003667 0.004209 0.004759 0.005293 0.005782 0.006195 0.006494 0.006638 0.006587 0.006301 0.005742 0.004881 0.003694 0.002170 0.000312 -0.001865 -0.004326 -0.007023 -0.009888 -0.012838 -0.015776 -0.018598 -0.021192 -0.023445 -0.025251 -0.026514 -0.027151 -0.027102 -0.026330 -0.024824 -0.022601 -0.019709 -0.016222 -0.012238 -0.007878 -0.003280 0.001411 0.006042 0.010468 0.014548 0.018160 0.021200 0.023588 0.025273 0.026228 0.026460 0.025998 0.024899 0.023239 0.021113 0.018624 0.015885 0.013008 0.010100 0.007261 0.004577 0.002119 -0.000059 -0.001921 -0.003447 -0.004636 -0.005497 -0.006054 -0.006338 -0.006386 -0.006240 -0.005940 -0.005527 -0.005039 -0.004508 -0.003962 -0.003426 -0.002917 -0.002449 -0.002029 -0.001661 -0.001345 -0.001079 -0.000860 -0.000681 -0.000537 -0.000423 -0.000332 -0.000261 -0.000205 -0.000161 -0.000126 -0.000099 -0.000077 -0.000060 -0.000046 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000027 0.000032 0.000038 0.000045 0.000054 0.000066 0.000081 0.000100 0.000125 0.000157 0.000196 0.000245 0.000306 0.000382 0.000475 0.000589 0.000728 0.000897 0.001100 0.001340 0.001621 0.001944 0.002308 0.002708 0.003138 0.003585 0.004032 0.004459 0.004840 0.005144 0.005339 0.005387 0.005253 0.004899 0.004294 0.003411 0.002231 0.000744 -0.001046 -0.003122 -0.005452 -0.007988 -0.010667 -0.013413 -0.016133 -0.018731 -0.021103 -0.023145 -0.024760 -0.025857 -0.026363 -0.026223 -0.025402 -0.023893 -0.021713 -0.018907 -0.015544 -0.011717 -0.007540 -0.003139 0.001347 0.005780 0.010019 0.013937 0.017417 0.020363 0.022699 0.024375 0.025368 0.025680 0.025340 0.024398 0.022926 0.021008 0.018742 0.016231 0.013577 0.010882 0.008236 0.005721 0.003402 0.001332 -0.000455 -0.001941 -0.003121 -0.004003 -0.004607 -0.004960 -0.005094 -0.005046 -0.004854 -0.004553 -0.004176 -0.003755 -0.003315 -0.002877 -0.002457 -0.002069 -0.001719 -0.001412 -0.001148 -0.000926 -0.000742 -0.000592 -0.000471 -0.000374 -0.000297 -0.000237 -0.000188 -0.000150 -0.000119 -0.000094 -0.000074 -0.000058 -0.000045 -0.000035 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000017 0.000021 0.000025 0.000029 0.000035 0.000042 0.000050 0.000061 0.000076 0.000094 0.000117 0.000145 0.000181 0.000225 0.000279 0.000346 0.000427 0.000525 0.000644 0.000787 0.000958 0.001160 0.001395 0.001664 0.001966 0.002295 0.002646 0.003008 0.003365 0.003698 0.003985 0.004197 0.004306 0.004278 0.004080 0.003681 0.003052 0.002171 0.001020 -0.000407 -0.002105 -0.004058 -0.006236 -0.008593 -0.011071 -0.013598 -0.016090 -0.018458 -0.020607 -0.022441 -0.023870 -0.024815 -0.025207 -0.024997 -0.024154 -0.022673 -0.020570 -0.017887 -0.014689 -0.011063 -0.007112 -0.002956 0.001280 0.005466 0.009475 0.013186 0.016492 0.019304 0.021550 0.023186 0.024187 0.024556 0.024317 0.023518 0.022222 0.020507 0.018462 0.016181 0.013758 0.011284 0.008846 0.006515 0.004355 0.002413 0.000721 -0.000702 -0.001851 -0.002731 -0.003359 -0.003758 -0.003957 -0.003988 -0.003884 -0.003678 -0.003398 -0.003073 -0.002725 -0.002374 -0.002035 -0.001718 -0.001432 -0.001180 -0.000964 -0.000781 -0.000630 -0.000506 -0.000406 -0.000326 -0.000262 -0.000211 -0.000170 -0.000137 -0.000110 -0.000088 -0.000070 -0.000055 -0.000043 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000038 0.000046 0.000056 0.000070 0.000086 0.000107 0.000133 0.000165 0.000204 0.000252 0.000309 0.000379 0.000462 0.000563 0.000683 0.000825 0.000992 0.001186 0.001406 0.001652 0.001919 0.002201 0.002488 0.002767 0.003021 0.003228 0.003365 0.003404 0.003318 0.003076 0.002652 0.002019 0.001159 0.000058 -0.001289 -0.002877 -0.004691 -0.006701 -0.008866 -0.011132 -0.013433 -0.015693 -0.017829 -0.019756 -0.021388 -0.022643 -0.023448 -0.023743 -0.023484 -0.022643 -0.021216 -0.019219 -0.016692 -0.013692 -0.010301 -0.006614 -0.002738 0.001211 0.005114 0.008854 0.012323 0.015421 0.018065 0.020192 0.021758 0.022742 0.023145 0.022989 0.022316 0.021183 0.019663 0.017833 0.015780 0.013589 0.011343 0.009119 0.006985 0.004996 0.003196 0.001617 0.000275 -0.000823 -0.001682 -0.002314 -0.002739 -0.002983 -0.003074 -0.003041 -0.002912 -0.002713 -0.002470 -0.002201 -0.001925 -0.001656 -0.001403 -0.001173 -0.000970 -0.000795 -0.000648 -0.000526 -0.000426 -0.000345 -0.000280 -0.000228 -0.000185 -0.000151 -0.000123 -0.000100 -0.000081 -0.000064 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000034 0.000042 0.000051 0.000063 0.000078 0.000097 0.000120 0.000149 0.000183 0.000225 0.000274 0.000333 0.000403 0.000486 0.000585 0.000702 0.000839 0.000996 0.001174 0.001372 0.001585 0.001808 0.002031 0.002244 0.002431 0.002573 0.002650 0.002637 0.002509 0.002240 0.001808 0.001189 0.000367 -0.000668 -0.001921 -0.003386 -0.005048 -0.006880 -0.008846 -0.010894 -0.012967 -0.014994 -0.016903 -0.018614 -0.020052 -0.021144 -0.021824 -0.022039 -0.021749 -0.020931 -0.019581 -0.017714 -0.015365 -0.012590 -0.009460 -0.006062 -0.002494 0.001140 0.004733 0.008179 0.011378 0.014241 0.016693 0.018676 0.020149 0.021094 0.021510 0.021419 0.020856 0.019874 0.018537 0.016914 0.015084 0.013122 0.011103 0.009097 0.007163 0.005353 0.003707 0.002252 0.001006 -0.000026 -0.000846 -0.001465 -0.001899 -0.002171 -0.002305 -0.002325 -0.002257 -0.002125 -0.001949 -0.001747 -0.001536 -0.001326 -0.001127 -0.000946 -0.000785 -0.000646 -0.000529 -0.000432 -0.000353 -0.000289 -0.000237 -0.000195 -0.000161 -0.000133 -0.000109 -0.000090 -0.000073 -0.000059 -0.000047 -0.000037 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000037 0.000046 0.000056 0.000070 0.000087 0.000108 0.000133 0.000163 0.000199 0.000240 0.000290 0.000348 0.000416 0.000497 0.000592 0.000702 0.000828 0.000970 0.001126 0.001293 0.001466 0.001637 0.001796 0.001928 0.002019 0.002049 0.001998 0.001844 0.001564 0.001138 0.000547 -0.000223 -0.001180 -0.002328 -0.003661 -0.005165 -0.006815 -0.008578 -0.010410 -0.012256 -0.014056 -0.015742 -0.017248 -0.018503 -0.019444 -0.020014 -0.020163 -0.019859 -0.019080 -0.017824 -0.016104 -0.013952 -0.011418 -0.008567 -0.005476 -0.002232 0.001071 0.004336 0.007469 0.010381 0.012992 0.015233 0.017054 0.018417 0.019305 0.019719 0.019675 0.019208 0.018362 0.017195 0.015769 0.014151 0.012412 0.010616 0.008825 0.007093 0.005466 0.003978 0.002656 0.001515 0.000561 -0.000207 -0.000799 -0.001228 -0.001512 -0.001673 -0.001732 -0.001712 -0.001632 -0.001510 -0.001363 -0.001205 -0.001045 -0.000892 -0.000751 -0.000626 -0.000518 -0.000426 -0.000351 -0.000289 -0.000239 -0.000198 -0.000165 -0.000138 -0.000115 -0.000096 -0.000080 -0.000065 -0.000053 -0.000042 -0.000033 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000026 0.000032 0.000040 0.000050 0.000062 0.000077 0.000096 0.000118 0.000143 0.000174 0.000209 0.000250 0.000297 0.000353 0.000418 0.000494 0.000581 0.000681 0.000793 0.000915 0.001045 0.001176 0.001304 0.001419 0.001509 0.001560 0.001556 0.001480 0.001311 0.001032 0.000624 0.000073 -0.000635 -0.001507 -0.002543 -0.003739 -0.005082 -0.006550 -0.008113 -0.009731 -0.011358 -0.012938 -0.014413 -0.015724 -0.016809 -0.017613 -0.018085 -0.018183 -0.017878 -0.017152 -0.016001 -0.014440 -0.012496 -0.010213 -0.007649 -0.004873 -0.001961 0.001002 0.003932 0.006744 0.009360 0.011708 0.013729 0.015376 0.016616 0.017435 0.017832 0.017823 0.017437 0.016713 0.015703 0.014460 0.013045 0.011518 0.009937 0.008355 0.006821 0.005375 0.004048 0.002862 0.001832 0.000964 0.000256 -0.000297 -0.000708 -0.000992 -0.001168 -0.001254 -0.001267 -0.001227 -0.001149 -0.001046 -0.000930 -0.000811 -0.000695 -0.000588 -0.000492 -0.000409 -0.000339 -0.000281 -0.000234 -0.000195 -0.000164 -0.000138 -0.000117 -0.000099 -0.000083 -0.000070 -0.000058 -0.000047 -0.000038 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000035 0.000044 0.000055 0.000068 0.000084 0.000103 0.000125 0.000150 0.000180 0.000213 0.000252 0.000296 0.000348 0.000409 0.000478 0.000556 0.000643 0.000737 0.000836 0.000935 0.001028 0.001108 0.001165 0.001187 0.001160 0.001069 0.000897 0.000628 0.000248 -0.000257 -0.000897 -0.001678 -0.002600 -0.003659 -0.004842 -0.006132 -0.007501 -0.008914 -0.010330 -0.011702 -0.012979 -0.014108 -0.015036 -0.015716 -0.016103 -0.016163 -0.015867 -0.015202 -0.014165 -0.012768 -0.011036 -0.009006 -0.006731 -0.004270 -0.001690 0.000934 0.003529 0.006021 0.008340 0.010424 0.012220 0.013688 0.014799 0.015540 0.015911 0.015925 0.015607 0.014992 0.014124 0.013051 0.011825 0.010498 0.009120 0.007739 0.006396 0.005126 0.003956 0.002906 0.001989 0.001211 0.000571 0.000064 -0.000321 -0.000596 -0.000775 -0.000876 -0.000914 -0.000903 -0.000858 -0.000789 -0.000707 -0.000621 -0.000535 -0.000455 -0.000383 -0.000320 -0.000267 -0.000223 -0.000187 -0.000158 -0.000134 -0.000114 -0.000098 -0.000084 -0.000072 -0.000060 -0.000050 -0.000041 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000019 0.000024 0.000030 0.000038 0.000048 0.000059 0.000073 0.000089 0.000108 0.000129 0.000153 0.000180 0.000211 0.000247 0.000289 0.000336 0.000391 0.000452 0.000519 0.000590 0.000664 0.000737 0.000803 0.000856 0.000889 0.000890 0.000848 0.000751 0.000583 0.000333 -0.000014 -0.000468 -0.001036 -0.001725 -0.002533 -0.003457 -0.004487 -0.005606 -0.006790 -0.008009 -0.009228 -0.010405 -0.011498 -0.012459 -0.013245 -0.013814 -0.014129 -0.014159 -0.013881 -0.013283 -0.012363 -0.011130 -0.009607 -0.007828 -0.005835 -0.003681 -0.001426 0.000868 0.003137 0.005315 0.007343 0.009167 0.010741 0.012031 0.013011 0.013670 0.014007 0.014035 0.013775 0.013257 0.012518 0.011600 0.010547 0.009406 0.008218 0.007026 0.005863 0.004761 0.003742 0.002825 0.002020 0.001332 0.000763 0.000306 -0.000046 -0.000303 -0.000479 -0.000587 -0.000639 -0.000649 -0.000628 -0.000586 -0.000530 -0.000469 -0.000407 -0.000348 -0.000295 -0.000248 -0.000208 -0.000175 -0.000148 -0.000126 -0.000108 -0.000094 -0.000081 -0.000070 -0.000060 -0.000051 -0.000043 -0.000035 -0.000028 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000041 0.000051 0.000063 0.000077 0.000092 0.000109 0.000129 0.000151 0.000176 0.000205 0.000238 0.000275 0.000318 0.000365 0.000416 0.000470 0.000525 0.000577 0.000623 0.000656 0.000671 0.000658 0.000609 0.000511 0.000354 0.000126 -0.000183 -0.000583 -0.001080 -0.001678 -0.002376 -0.003172 -0.004056 -0.005014 -0.006025 -0.007064 -0.008100 -0.009099 -0.010022 -0.010832 -0.011490 -0.011961 -0.012214 -0.012222 -0.011967 -0.011438 -0.010633 -0.009562 -0.008242 -0.006702 -0.004981 -0.003121 -0.001175 0.000804 0.002760 0.004639 0.006388 0.007963 0.009323 0.010440 0.011291 0.011867 0.012167 0.012202 0.011990 0.011556 0.010933 0.010155 0.009262 0.008290 0.007278 0.006259 0.005264 0.004319 0.003443 0.002652 0.001955 0.001357 0.000858 0.000454 0.000139 -0.000097 -0.000263 -0.000371 -0.000431 -0.000455 -0.000451 -0.000428 -0.000392 -0.000350 -0.000306 -0.000264 -0.000225 -0.000190 -0.000160 -0.000136 -0.000116 -0.000100 -0.000086 -0.000075 -0.000066 -0.000058 -0.000050 -0.000043 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000054 0.000065 0.000078 0.000092 0.000108 0.000126 0.000146 0.000169 0.000195 0.000225 0.000258 0.000295 0.000334 0.000374 0.000414 0.000450 0.000480 0.000499 0.000502 0.000481 0.000429 0.000336 0.000192 -0.000010 -0.000281 -0.000627 -0.001054 -0.001565 -0.002160 -0.002835 -0.003583 -0.004392 -0.005245 -0.006119 -0.006989 -0.007825 -0.008596 -0.009269 -0.009814 -0.010199 -0.010400 -0.010393 -0.010164 -0.009704 -0.009011 -0.008092 -0.006964 -0.005651 -0.004183 -0.002600 -0.000944 0.000740 0.002404 0.004002 0.005491 0.006831 0.007990 0.008942 0.009670 0.010165 0.010427 0.010464 0.010292 0.009932 0.009411 0.008759 0.008008 0.007191 0.006337 0.005477 0.004636 0.003835 0.003092 0.002419 0.001823 0.001310 0.000880 0.000529 0.000252 0.000042 -0.000110 -0.000214 -0.000277 -0.000308 -0.000316 -0.000307 -0.000286 -0.000258 -0.000228 -0.000198 -0.000170 -0.000144 -0.000123 -0.000105 -0.000090 -0.000078 -0.000068 -0.000060 -0.000053 -0.000047 -0.000041 -0.000035 -0.000029 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000055 0.000065 0.000076 0.000089 0.000104 0.000120 0.000138 0.000159 0.000183 0.000209 0.000238 0.000267 0.000297 0.000326 0.000351 0.000370 0.000379 0.000373 0.000348 0.000296 0.000211 0.000084 -0.000092 -0.000324 -0.000619 -0.000980 -0.001410 -0.001909 -0.002474 -0.003099 -0.003773 -0.004482 -0.005207 -0.005928 -0.006620 -0.007255 -0.007808 -0.008253 -0.008564 -0.008721 -0.008705 -0.008504 -0.008109 -0.007521 -0.006744 -0.005793 -0.004688 -0.003455 -0.002125 -0.000735 0.000678 0.002073 0.003413 0.004662 0.005786 0.006759 0.007559 0.008172 0.008591 0.008815 0.008851 0.008712 0.008416 0.007986 0.007445 0.006821 0.006141 0.005430 0.004713 0.004010 0.003340 0.002716 0.002151 0.001649 0.001216 0.000850 0.000550 0.000311 0.000128 -0.000008 -0.000103 -0.000165 -0.000201 -0.000215 -0.000215 -0.000205 -0.000188 -0.000168 -0.000147 -0.000127 -0.000109 -0.000093 -0.000080 -0.000069 -0.000060 -0.000053 -0.000047 -0.000042 -0.000037 -0.000032 -0.000027 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000021 0.000026 0.000031 0.000038 0.000046 0.000054 0.000063 0.000073 0.000085 0.000098 0.000113 0.000130 0.000149 0.000170 0.000192 0.000214 0.000237 0.000257 0.000274 0.000284 0.000286 0.000276 0.000250 0.000201 0.000125 0.000015 -0.000135 -0.000331 -0.000577 -0.000877 -0.001233 -0.001645 -0.002111 -0.002625 -0.003179 -0.003761 -0.004355 -0.004944 -0.005508 -0.006025 -0.006474 -0.006832 -0.007080 -0.007201 -0.007179 -0.007005 -0.006672 -0.006179 -0.005533 -0.004742 -0.003825 -0.002803 -0.001703 -0.000552 0.000616 0.001769 0.002877 0.003909 0.004838 0.005643 0.006305 0.006814 0.007162 0.007350 0.007383 0.007272 0.007032 0.006680 0.006237 0.005725 0.005165 0.004580 0.003989 0.003409 0.002855 0.002339 0.001870 0.001454 0.001092 0.000787 0.000535 0.000332 0.000175 0.000056 -0.000029 -0.000087 -0.000123 -0.000141 -0.000147 -0.000144 -0.000135 -0.000122 -0.000108 -0.000094 -0.000081 -0.000070 -0.000060 -0.000052 -0.000046 -0.000041 -0.000036 -0.000032 -0.000028 -0.000025 -0.000021 -0.000017 -0.000014 -0.000010 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000026 0.000032 0.000038 0.000044 0.000052 0.000060 0.000069 0.000080 0.000092 0.000106 0.000121 0.000138 0.000155 0.000172 0.000189 0.000203 0.000214 0.000219 0.000217 0.000205 0.000178 0.000134 0.000068 -0.000025 -0.000150 -0.000312 -0.000514 -0.000759 -0.001050 -0.001385 -0.001764 -0.002181 -0.002629 -0.003100 -0.003580 -0.004055 -0.004509 -0.004924 -0.005282 -0.005567 -0.005762 -0.005853 -0.005829 -0.005680 -0.005403 -0.004997 -0.004465 -0.003818 -0.003068 -0.002233 -0.001335 -0.000397 0.000555 0.001494 0.002396 0.003236 0.003993 0.004648 0.005188 0.005604 0.005889 0.006044 0.006073 0.005986 0.005792 0.005508 0.005150 0.004734 0.004280 0.003805 0.003323 0.002851 0.002399 0.001978 0.001594 0.001253 0.000956 0.000704 0.000495 0.000327 0.000194 0.000093 0.000019 -0.000034 -0.000068 -0.000088 -0.000097 -0.000099 -0.000095 -0.000088 -0.000079 -0.000069 -0.000060 -0.000052 -0.000045 -0.000039 -0.000034 -0.000031 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000036 0.000042 0.000049 0.000057 0.000065 0.000075 0.000086 0.000099 0.000112 0.000125 0.000139 0.000151 0.000161 0.000168 0.000170 0.000165 0.000152 0.000127 0.000089 0.000033 -0.000045 -0.000147 -0.000279 -0.000442 -0.000639 -0.000872 -0.001141 -0.001444 -0.001777 -0.002135 -0.002510 -0.002893 -0.003270 -0.003630 -0.003958 -0.004241 -0.004464 -0.004615 -0.004682 -0.004657 -0.004532 -0.004305 -0.003974 -0.003544 -0.003021 -0.002416 -0.001744 -0.001022 -0.000269 0.000495 0.001249 0.001972 0.002645 0.003252 0.003778 0.004211 0.004545 0.004775 0.004901 0.004926 0.004858 0.004704 0.004478 0.004192 0.003860 0.003496 0.003114 0.002728 0.002347 0.001984 0.001644 0.001334 0.001058 0.000818 0.000613 0.000443 0.000305 0.000195 0.000110 0.000047 0.000001 -0.000030 -0.000050 -0.000061 -0.000066 -0.000065 -0.000062 -0.000056 -0.000050 -0.000044 -0.000038 -0.000033 -0.000029 -0.000026 -0.000023 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000046 0.000053 0.000061 0.000070 0.000080 0.000090 0.000101 0.000111 0.000121 0.000128 0.000132 0.000132 0.000126 0.000113 0.000092 0.000059 0.000012 -0.000051 -0.000133 -0.000238 -0.000367 -0.000523 -0.000707 -0.000919 -0.001158 -0.001420 -0.001702 -0.001997 -0.002298 -0.002593 -0.002875 -0.003131 -0.003350 -0.003522 -0.003637 -0.003685 -0.003661 -0.003557 -0.003373 -0.003108 -0.002764 -0.002347 -0.001867 -0.001334 -0.000762 -0.000166 0.000438 0.001033 0.001604 0.002135 0.002614 0.003029 0.003372 0.003636 0.003818 0.003919 0.003940 0.003887 0.003768 0.003590 0.003365 0.003103 0.002815 0.002513 0.002206 0.001905 0.001616 0.001345 0.001098 0.000878 0.000686 0.000522 0.000385 0.000274 0.000184 0.000115 0.000062 0.000023 -0.000005 -0.000024 -0.000035 -0.000041 -0.000043 -0.000043 -0.000040 -0.000036 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000024 0.000028 0.000032 0.000037 0.000043 0.000049 0.000057 0.000064 0.000073 0.000081 0.000089 0.000096 0.000101 0.000104 0.000103 0.000097 0.000086 0.000067 0.000040 0.000002 -0.000048 -0.000113 -0.000195 -0.000295 -0.000416 -0.000559 -0.000724 -0.000909 -0.001113 -0.001332 -0.001561 -0.001794 -0.002022 -0.002239 -0.002436 -0.002603 -0.002734 -0.002819 -0.002853 -0.002830 -0.002745 -0.002598 -0.002387 -0.002116 -0.001789 -0.001413 -0.000996 -0.000550 -0.000086 0.000384 0.000846 0.001290 0.001702 0.002074 0.002397 0.002663 0.002869 0.003011 0.003090 0.003108 0.003068 0.002976 0.002839 0.002664 0.002461 0.002237 0.002001 0.001761 0.001525 0.001298 0.001085 0.000891 0.000718 0.000566 0.000436 0.000328 0.000239 0.000167 0.000111 0.000067 0.000035 0.000011 -0.000006 -0.000017 -0.000024 -0.000028 -0.000029 -0.000028 -0.000026 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000035 0.000040 0.000045 0.000051 0.000058 0.000065 0.000071 0.000076 0.000080 0.000082 0.000081 0.000075 0.000066 0.000050 0.000028 -0.000001 -0.000041 -0.000091 -0.000153 -0.000230 -0.000322 -0.000431 -0.000557 -0.000699 -0.000856 -0.001023 -0.001198 -0.001376 -0.001550 -0.001715 -0.001863 -0.001989 -0.002086 -0.002149 -0.002171 -0.002150 -0.002081 -0.001965 -0.001800 -0.001589 -0.001336 -0.001045 -0.000725 -0.000382 -0.000026 0.000334 0.000687 0.001026 0.001342 0.001626 0.001872 0.002076 0.002233 0.002343 0.002404 0.002419 0.002389 0.002320 0.002216 0.002082 0.001926 0.001754 0.001573 0.001388 0.001205 0.001029 0.000865 0.000714 0.000579 0.000460 0.000359 0.000273 0.000203 0.000146 0.000101 0.000066 0.000040 0.000020 0.000005 -0.000005 -0.000012 -0.000017 -0.000019 -0.000019 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000031 0.000036 0.000040 0.000045 0.000051 0.000056 0.000060 0.000063 0.000064 0.000063 0.000059 0.000051 0.000039 0.000022 -0.000001 -0.000031 -0.000068 -0.000115 -0.000172 -0.000242 -0.000324 -0.000418 -0.000526 -0.000644 -0.000771 -0.000903 -0.001037 -0.001168 -0.001291 -0.001402 -0.001495 -0.001566 -0.001610 -0.001624 -0.001604 -0.001549 -0.001458 -0.001330 -0.001168 -0.000975 -0.000754 -0.000511 -0.000251 0.000017 0.000288 0.000555 0.000809 0.001046 0.001259 0.001445 0.001598 0.001717 0.001800 0.001847 0.001858 0.001837 0.001786 0.001708 0.001608 0.001490 0.001360 0.001222 0.001081 0.000942 0.000808 0.000681 0.000565 0.000461 0.000370 0.000291 0.000224 0.000169 0.000125 0.000089 0.000062 0.000040 0.000024 0.000011 0.000002 -0.000005 -0.000009 -0.000012 -0.000013 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000028 0.000031 0.000035 0.000039 0.000043 0.000047 0.000049 0.000050 0.000049 0.000046 0.000040 0.000031 0.000019 0.000002 -0.000020 -0.000047 -0.000082 -0.000124 -0.000175 -0.000235 -0.000306 -0.000385 -0.000474 -0.000568 -0.000667 -0.000767 -0.000864 -0.000955 -0.001036 -0.001103 -0.001154 -0.001185 -0.001193 -0.001175 -0.001131 -0.001060 -0.000962 -0.000839 -0.000693 -0.000527 -0.000345 -0.000152 0.000047 0.000248 0.000445 0.000633 0.000808 0.000966 0.001103 0.001216 0.001304 0.001366 0.001401 0.001410 0.001395 0.001358 0.001301 0.001227 0.001140 0.001043 0.000940 0.000834 0.000729 0.000627 0.000532 0.000444 0.000364 0.000294 0.000233 0.000181 0.000138 0.000104 0.000076 0.000055 0.000038 0.000025 0.000014 0.000006 -0.000000 -0.000005 -0.000008 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000026 0.000030 0.000033 0.000036 0.000038 0.000039 0.000038 0.000036 0.000032 0.000026 0.000017 0.000005 -0.000010 -0.000030 -0.000054 -0.000084 -0.000121 -0.000165 -0.000216 -0.000275 -0.000340 -0.000410 -0.000482 -0.000556 -0.000627 -0.000693 -0.000751 -0.000799 -0.000835 -0.000856 -0.000859 -0.000844 -0.000809 -0.000754 -0.000680 -0.000588 -0.000479 -0.000356 -0.000222 -0.000080 0.000066 0.000213 0.000356 0.000493 0.000620 0.000734 0.000833 0.000916 0.000980 0.001025 0.001051 0.001059 0.001048 0.001022 0.000981 0.000927 0.000863 0.000792 0.000716 0.000638 0.000560 0.000484 0.000412 0.000345 0.000285 0.000231 0.000184 0.000144 0.000111 0.000084 0.000063 0.000046 0.000033 0.000023 0.000014 0.000008 0.000002 -0.000002 -0.000005 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000022 0.000024 0.000027 0.000028 0.000029 0.000030 0.000028 0.000026 0.000022 0.000016 0.000008 -0.000002 -0.000015 -0.000032 -0.000053 -0.000078 -0.000110 -0.000147 -0.000189 -0.000237 -0.000288 -0.000341 -0.000394 -0.000445 -0.000492 -0.000534 -0.000568 -0.000592 -0.000605 -0.000606 -0.000593 -0.000566 -0.000524 -0.000468 -0.000400 -0.000319 -0.000229 -0.000131 -0.000029 0.000076 0.000181 0.000284 0.000382 0.000472 0.000554 0.000625 0.000684 0.000729 0.000762 0.000781 0.000787 0.000780 0.000761 0.000732 0.000694 0.000648 0.000597 0.000542 0.000485 0.000427 0.000371 0.000317 0.000267 0.000222 0.000181 0.000145 0.000114 0.000088 0.000067 0.000051 0.000038 0.000028 0.000020 0.000013 0.000008 0.000003 -0.000001 -0.000004 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000018 0.000019 0.000021 0.000022 0.000022 0.000022 0.000020 0.000018 0.000014 0.000010 0.000004 -0.000005 -0.000015 -0.000029 -0.000047 -0.000068 -0.000095 -0.000125 -0.000159 -0.000196 -0.000234 -0.000272 -0.000309 -0.000342 -0.000371 -0.000394 -0.000410 -0.000419 -0.000418 -0.000407 -0.000386 -0.000355 -0.000313 -0.000262 -0.000204 -0.000138 -0.000068 0.000005 0.000079 0.000154 0.000226 0.000294 0.000358 0.000415 0.000465 0.000506 0.000538 0.000561 0.000575 0.000579 0.000575 0.000562 0.000542 0.000516 0.000484 0.000447 0.000408 0.000367 0.000325 0.000284 0.000244 0.000206 0.000172 0.000140 0.000113 0.000089 0.000069 0.000052 0.000040 0.000030 0.000022 0.000016 0.000011 0.000007 0.000003 -0.000001 -0.000003 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000015 0.000013 0.000011 0.000007 0.000003 -0.000003 -0.000012 -0.000023 -0.000038 -0.000056 -0.000078 -0.000102 -0.000128 -0.000155 -0.000182 -0.000208 -0.000231 -0.000251 -0.000266 -0.000277 -0.000282 -0.000281 -0.000272 -0.000256 -0.000233 -0.000202 -0.000165 -0.000123 -0.000076 -0.000027 0.000025 0.000077 0.000129 0.000179 0.000226 0.000270 0.000310 0.000344 0.000372 0.000394 0.000410 0.000420 0.000423 0.000421 0.000413 0.000399 0.000381 0.000359 0.000334 0.000306 0.000277 0.000247 0.000217 0.000187 0.000159 0.000133 0.000109 0.000087 0.000069 0.000053 0.000040 0.000031 0.000023 0.000017 0.000013 0.000009 0.000005 0.000002 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000007 0.000004 -0.000000 -0.000007 -0.000017 -0.000029 -0.000044 -0.000061 -0.000079 -0.000098 -0.000117 -0.000134 -0.000150 -0.000163 -0.000174 -0.000181 -0.000184 -0.000182 -0.000176 -0.000164 -0.000147 -0.000125 -0.000099 -0.000069 -0.000036 -0.000001 0.000035 0.000071 0.000107 0.000141 0.000173 0.000203 0.000230 0.000253 0.000272 0.000287 0.000298 0.000304 0.000307 0.000306 0.000301 0.000292 0.000281 0.000266 0.000249 0.000230 0.000209 0.000188 0.000166 0.000144 0.000123 0.000103 0.000085 0.000068 0.000053 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000006 0.000004 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000007 0.000003 -0.000003 -0.000011 -0.000020 -0.000032 -0.000045 -0.000058 -0.000070 -0.000082 -0.000093 -0.000101 -0.000108 -0.000112 -0.000114 -0.000113 -0.000109 -0.000101 -0.000089 -0.000073 -0.000055 -0.000034 -0.000011 0.000014 0.000038 0.000063 0.000087 0.000110 0.000132 0.000152 0.000169 0.000185 0.000197 0.000207 0.000214 0.000219 0.000221 0.000221 0.000219 0.000214 0.000206 0.000197 0.000185 0.000173 0.000158 0.000143 0.000127 0.000112 0.000096 0.000080 0.000066 0.000053 0.000041 0.000031 0.000024 0.000017 0.000013 0.000010 0.000007 0.000005 0.000002 0.000001 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000011 0.000010 0.000007 0.000002 -0.000005 -0.000012 -0.000021 -0.000030 -0.000038 -0.000046 -0.000052 -0.000058 -0.000062 -0.000065 -0.000066 -0.000066 -0.000063 -0.000058 -0.000050 -0.000039 -0.000027 -0.000012 0.000004 0.000020 0.000037 0.000054 0.000070 0.000085 0.000100 0.000113 0.000124 0.000134 0.000142 0.000149 0.000154 0.000157 0.000159 0.000159 0.000158 0.000156 0.000151 0.000146 0.000139 0.000130 0.000120 0.000110 0.000098 0.000087 0.000075 0.000063 0.000051 0.000041 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000013 0.000014 0.000014 0.000012 0.000009 0.000005 0.000001 -0.000005 -0.000010 -0.000016 -0.000021 -0.000025 -0.000029 -0.000031 -0.000033 -0.000034 -0.000034 -0.000033 -0.000030 -0.000025 -0.000018 -0.000010 0.000000 0.000011 0.000022 0.000033 0.000044 0.000055 0.000065 0.000075 0.000083 0.000091 0.000097 0.000102 0.000106 0.000109 0.000112 0.000113 0.000114 0.000114 0.000113 0.000111 0.000108 0.000104 0.000099 0.000092 0.000085 0.000076 0.000068 0.000058 0.000049 0.000040 0.000032 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000013 0.000015 0.000015 0.000015 0.000014 0.000012 0.000009 0.000005 0.000002 -0.000001 -0.000004 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000014 -0.000014 -0.000012 -0.000009 -0.000005 0.000000 0.000006 0.000013 0.000021 0.000028 0.000036 0.000043 0.000049 0.000055 0.000061 0.000066 0.000069 0.000073 0.000075 0.000077 0.000079 0.000081 0.000082 0.000083 0.000083 0.000082 0.000081 0.000078 0.000075 0.000071 0.000066 0.000060 0.000053 0.000046 0.000039 0.000032 0.000025 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000016 0.000016 0.000016 0.000015 0.000013 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000000 0.000002 0.000005 0.000009 0.000014 0.000018 0.000023 0.000028 0.000033 0.000037 0.000041 0.000044 0.000047 0.000050 0.000052 0.000053 0.000055 0.000056 0.000057 0.000059 0.000060 0.000060 0.000061 0.000060 0.000059 0.000057 0.000055 0.000051 0.000047 0.000041 0.000036 0.000030 0.000025 0.000020 0.000015 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000015 0.000016 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000019 0.000022 0.000025 0.000028 0.000030 0.000032 0.000034 0.000035 0.000037 0.000038 0.000039 0.000040 0.000041 0.000042 0.000043 0.000044 0.000045 0.000045 0.000045 0.000044 0.000042 0.000040 0.000036 0.000032 0.000028 0.000024 0.000019 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000009 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000007 0.000007 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000027 0.000028 0.000029 0.000030 0.000032 0.000033 0.000034 0.000034 0.000035 0.000034 0.000033 0.000031 0.000028 0.000025 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000016 0.000017 0.000017 0.000018 0.000018 0.000019 0.000019 0.000019 0.000020 0.000021 0.000022 0.000023 0.000025 0.000026 0.000026 0.000027 0.000026 0.000026 0.000024 0.000022 0.000020 0.000017 0.000014 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000007 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000015 0.000015 0.000016 0.000017 0.000019 0.000019 0.000020 0.000021 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000013 0.000012 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode21_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000025 -0.000026 -0.000027 -0.000028 -0.000029 -0.000030 -0.000030 -0.000031 -0.000031 -0.000031 -0.000032 -0.000032 -0.000032 -0.000032 -0.000031 -0.000031 -0.000031 -0.000030 -0.000029 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000023 -0.000024 -0.000026 -0.000027 -0.000029 -0.000030 -0.000032 -0.000034 -0.000035 -0.000037 -0.000038 -0.000039 -0.000040 -0.000041 -0.000042 -0.000043 -0.000043 -0.000043 -0.000043 -0.000043 -0.000043 -0.000043 -0.000042 -0.000042 -0.000041 -0.000040 -0.000039 -0.000038 -0.000037 -0.000036 -0.000034 -0.000033 -0.000031 -0.000030 -0.000028 -0.000026 -0.000024 -0.000023 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000031 -0.000033 -0.000035 -0.000037 -0.000039 -0.000041 -0.000044 -0.000046 -0.000048 -0.000050 -0.000052 -0.000053 -0.000055 -0.000056 -0.000057 -0.000057 -0.000058 -0.000058 -0.000058 -0.000058 -0.000058 -0.000058 -0.000057 -0.000056 -0.000055 -0.000054 -0.000053 -0.000052 -0.000050 -0.000048 -0.000047 -0.000045 -0.000043 -0.000040 -0.000038 -0.000036 -0.000033 -0.000031 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000025 -0.000028 -0.000031 -0.000033 -0.000036 -0.000039 -0.000041 -0.000044 -0.000047 -0.000050 -0.000053 -0.000056 -0.000059 -0.000062 -0.000064 -0.000067 -0.000069 -0.000072 -0.000073 -0.000075 -0.000076 -0.000077 -0.000078 -0.000078 -0.000078 -0.000078 -0.000078 -0.000077 -0.000077 -0.000076 -0.000075 -0.000073 -0.000071 -0.000070 -0.000067 -0.000065 -0.000063 -0.000060 -0.000058 -0.000055 -0.000052 -0.000048 -0.000045 -0.000042 -0.000038 -0.000035 -0.000032 -0.000029 -0.000027 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000031 -0.000034 -0.000037 -0.000041 -0.000045 -0.000048 -0.000052 -0.000055 -0.000059 -0.000063 -0.000066 -0.000070 -0.000074 -0.000078 -0.000082 -0.000086 -0.000089 -0.000092 -0.000095 -0.000097 -0.000099 -0.000101 -0.000102 -0.000103 -0.000104 -0.000104 -0.000104 -0.000104 -0.000103 -0.000102 -0.000101 -0.000099 -0.000097 -0.000095 -0.000093 -0.000090 -0.000087 -0.000084 -0.000080 -0.000077 -0.000073 -0.000069 -0.000065 -0.000060 -0.000056 -0.000051 -0.000047 -0.000043 -0.000040 -0.000036 -0.000033 -0.000030 -0.000026 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000029 -0.000032 -0.000036 -0.000041 -0.000045 -0.000050 -0.000054 -0.000059 -0.000064 -0.000069 -0.000073 -0.000078 -0.000083 -0.000088 -0.000093 -0.000098 -0.000103 -0.000108 -0.000113 -0.000117 -0.000121 -0.000125 -0.000128 -0.000131 -0.000133 -0.000135 -0.000136 -0.000137 -0.000137 -0.000137 -0.000137 -0.000136 -0.000135 -0.000133 -0.000131 -0.000128 -0.000126 -0.000122 -0.000119 -0.000115 -0.000111 -0.000106 -0.000101 -0.000096 -0.000091 -0.000085 -0.000080 -0.000074 -0.000068 -0.000063 -0.000058 -0.000053 -0.000048 -0.000044 -0.000039 -0.000035 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000026 -0.000029 -0.000033 -0.000038 -0.000043 -0.000048 -0.000054 -0.000059 -0.000065 -0.000072 -0.000078 -0.000084 -0.000090 -0.000097 -0.000103 -0.000109 -0.000116 -0.000122 -0.000129 -0.000135 -0.000142 -0.000148 -0.000153 -0.000159 -0.000163 -0.000167 -0.000171 -0.000174 -0.000176 -0.000178 -0.000179 -0.000180 -0.000179 -0.000179 -0.000178 -0.000176 -0.000174 -0.000171 -0.000168 -0.000164 -0.000160 -0.000155 -0.000150 -0.000145 -0.000139 -0.000133 -0.000126 -0.000119 -0.000112 -0.000105 -0.000097 -0.000090 -0.000083 -0.000076 -0.000070 -0.000064 -0.000058 -0.000053 -0.000047 -0.000042 -0.000038 -0.000033 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000039 -0.000044 -0.000050 -0.000056 -0.000063 -0.000070 -0.000078 -0.000086 -0.000094 -0.000102 -0.000110 -0.000118 -0.000126 -0.000134 -0.000143 -0.000151 -0.000159 -0.000168 -0.000176 -0.000184 -0.000191 -0.000198 -0.000205 -0.000211 -0.000217 -0.000221 -0.000225 -0.000228 -0.000231 -0.000232 -0.000233 -0.000233 -0.000232 -0.000230 -0.000228 -0.000225 -0.000222 -0.000218 -0.000213 -0.000208 -0.000202 -0.000195 -0.000188 -0.000180 -0.000172 -0.000163 -0.000155 -0.000146 -0.000136 -0.000127 -0.000118 -0.000109 -0.000100 -0.000092 -0.000084 -0.000077 -0.000070 -0.000063 -0.000056 -0.000050 -0.000045 -0.000040 -0.000035 -0.000031 -0.000027 -0.000023 -0.000020 -0.000018 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000030 -0.000034 -0.000039 -0.000045 -0.000051 -0.000058 -0.000065 -0.000073 -0.000082 -0.000091 -0.000101 -0.000111 -0.000121 -0.000132 -0.000142 -0.000153 -0.000163 -0.000174 -0.000184 -0.000195 -0.000205 -0.000216 -0.000226 -0.000236 -0.000245 -0.000254 -0.000263 -0.000271 -0.000278 -0.000284 -0.000289 -0.000293 -0.000296 -0.000298 -0.000299 -0.000299 -0.000298 -0.000296 -0.000293 -0.000289 -0.000285 -0.000280 -0.000274 -0.000267 -0.000259 -0.000250 -0.000241 -0.000231 -0.000221 -0.000210 -0.000199 -0.000188 -0.000176 -0.000164 -0.000153 -0.000142 -0.000131 -0.000120 -0.000110 -0.000101 -0.000091 -0.000083 -0.000074 -0.000067 -0.000059 -0.000053 -0.000047 -0.000041 -0.000036 -0.000031 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000034 -0.000039 -0.000045 -0.000052 -0.000059 -0.000067 -0.000075 -0.000085 -0.000095 -0.000106 -0.000118 -0.000130 -0.000143 -0.000156 -0.000169 -0.000183 -0.000196 -0.000209 -0.000223 -0.000236 -0.000249 -0.000262 -0.000275 -0.000288 -0.000300 -0.000312 -0.000323 -0.000334 -0.000344 -0.000353 -0.000361 -0.000367 -0.000373 -0.000377 -0.000379 -0.000380 -0.000380 -0.000379 -0.000376 -0.000373 -0.000368 -0.000363 -0.000356 -0.000348 -0.000339 -0.000329 -0.000319 -0.000307 -0.000295 -0.000282 -0.000268 -0.000254 -0.000240 -0.000225 -0.000211 -0.000197 -0.000183 -0.000169 -0.000156 -0.000143 -0.000131 -0.000119 -0.000108 -0.000098 -0.000088 -0.000078 -0.000070 -0.000062 -0.000054 -0.000048 -0.000042 -0.000036 -0.000032 -0.000027 -0.000024 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000039 -0.000045 -0.000052 -0.000059 -0.000068 -0.000077 -0.000087 -0.000098 -0.000109 -0.000122 -0.000136 -0.000151 -0.000166 -0.000182 -0.000199 -0.000216 -0.000232 -0.000249 -0.000266 -0.000283 -0.000299 -0.000315 -0.000332 -0.000347 -0.000363 -0.000378 -0.000393 -0.000407 -0.000421 -0.000433 -0.000444 -0.000454 -0.000463 -0.000469 -0.000474 -0.000477 -0.000479 -0.000479 -0.000477 -0.000474 -0.000470 -0.000464 -0.000457 -0.000448 -0.000439 -0.000428 -0.000415 -0.000402 -0.000387 -0.000372 -0.000356 -0.000339 -0.000322 -0.000304 -0.000286 -0.000268 -0.000251 -0.000233 -0.000216 -0.000200 -0.000184 -0.000169 -0.000154 -0.000140 -0.000127 -0.000114 -0.000102 -0.000091 -0.000081 -0.000071 -0.000063 -0.000055 -0.000048 -0.000042 -0.000036 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000044 -0.000051 -0.000059 -0.000068 -0.000077 -0.000088 -0.000099 -0.000112 -0.000126 -0.000141 -0.000157 -0.000174 -0.000192 -0.000211 -0.000231 -0.000252 -0.000272 -0.000293 -0.000314 -0.000335 -0.000356 -0.000376 -0.000396 -0.000416 -0.000435 -0.000454 -0.000473 -0.000491 -0.000508 -0.000525 -0.000540 -0.000554 -0.000566 -0.000577 -0.000585 -0.000591 -0.000595 -0.000597 -0.000597 -0.000595 -0.000592 -0.000586 -0.000579 -0.000571 -0.000560 -0.000548 -0.000534 -0.000519 -0.000502 -0.000484 -0.000466 -0.000446 -0.000425 -0.000404 -0.000382 -0.000360 -0.000339 -0.000317 -0.000295 -0.000275 -0.000254 -0.000235 -0.000216 -0.000197 -0.000180 -0.000163 -0.000147 -0.000132 -0.000118 -0.000105 -0.000093 -0.000082 -0.000072 -0.000063 -0.000054 -0.000047 -0.000041 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000035 -0.000042 -0.000049 -0.000057 -0.000066 -0.000076 -0.000087 -0.000100 -0.000113 -0.000128 -0.000143 -0.000160 -0.000179 -0.000199 -0.000220 -0.000243 -0.000266 -0.000291 -0.000316 -0.000341 -0.000367 -0.000393 -0.000418 -0.000444 -0.000468 -0.000493 -0.000517 -0.000540 -0.000563 -0.000586 -0.000607 -0.000629 -0.000649 -0.000668 -0.000685 -0.000700 -0.000713 -0.000723 -0.000730 -0.000735 -0.000737 -0.000738 -0.000735 -0.000731 -0.000725 -0.000717 -0.000706 -0.000693 -0.000678 -0.000662 -0.000643 -0.000623 -0.000601 -0.000578 -0.000553 -0.000528 -0.000502 -0.000476 -0.000450 -0.000423 -0.000397 -0.000371 -0.000345 -0.000320 -0.000296 -0.000273 -0.000250 -0.000228 -0.000208 -0.000188 -0.000169 -0.000151 -0.000135 -0.000119 -0.000105 -0.000093 -0.000081 -0.000071 -0.000061 -0.000053 -0.000045 -0.000039 -0.000033 -0.000028 -0.000023 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000028 -0.000033 -0.000039 -0.000046 -0.000054 -0.000063 -0.000074 -0.000085 -0.000098 -0.000112 -0.000128 -0.000144 -0.000162 -0.000182 -0.000203 -0.000226 -0.000251 -0.000277 -0.000304 -0.000333 -0.000363 -0.000393 -0.000425 -0.000456 -0.000487 -0.000518 -0.000548 -0.000578 -0.000608 -0.000636 -0.000665 -0.000692 -0.000720 -0.000746 -0.000771 -0.000796 -0.000818 -0.000839 -0.000857 -0.000872 -0.000885 -0.000894 -0.000900 -0.000903 -0.000903 -0.000901 -0.000896 -0.000888 -0.000878 -0.000866 -0.000851 -0.000833 -0.000812 -0.000790 -0.000765 -0.000738 -0.000710 -0.000681 -0.000651 -0.000620 -0.000588 -0.000556 -0.000524 -0.000492 -0.000461 -0.000430 -0.000400 -0.000370 -0.000342 -0.000314 -0.000287 -0.000262 -0.000237 -0.000214 -0.000192 -0.000171 -0.000152 -0.000134 -0.000118 -0.000104 -0.000090 -0.000079 -0.000068 -0.000059 -0.000050 -0.000043 -0.000036 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000043 -0.000051 -0.000059 -0.000070 -0.000081 -0.000094 -0.000109 -0.000125 -0.000142 -0.000162 -0.000182 -0.000205 -0.000229 -0.000255 -0.000283 -0.000313 -0.000345 -0.000378 -0.000413 -0.000449 -0.000486 -0.000523 -0.000561 -0.000599 -0.000636 -0.000672 -0.000708 -0.000743 -0.000778 -0.000812 -0.000845 -0.000877 -0.000909 -0.000939 -0.000968 -0.000995 -0.001019 -0.001041 -0.001059 -0.001074 -0.001085 -0.001092 -0.001095 -0.001096 -0.001093 -0.001088 -0.001079 -0.001068 -0.001053 -0.001035 -0.001013 -0.000989 -0.000961 -0.000932 -0.000900 -0.000866 -0.000831 -0.000795 -0.000757 -0.000719 -0.000681 -0.000643 -0.000605 -0.000567 -0.000530 -0.000494 -0.000459 -0.000424 -0.000390 -0.000358 -0.000327 -0.000297 -0.000268 -0.000241 -0.000216 -0.000192 -0.000170 -0.000150 -0.000132 -0.000115 -0.000100 -0.000087 -0.000075 -0.000064 -0.000055 -0.000047 -0.000039 -0.000033 -0.000027 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000039 -0.000047 -0.000055 -0.000065 -0.000076 -0.000089 -0.000103 -0.000120 -0.000138 -0.000158 -0.000179 -0.000203 -0.000229 -0.000256 -0.000286 -0.000318 -0.000352 -0.000388 -0.000426 -0.000466 -0.000508 -0.000551 -0.000595 -0.000640 -0.000685 -0.000729 -0.000774 -0.000817 -0.000860 -0.000902 -0.000943 -0.000984 -0.001023 -0.001061 -0.001098 -0.001134 -0.001168 -0.001200 -0.001229 -0.001254 -0.001275 -0.001292 -0.001305 -0.001314 -0.001318 -0.001319 -0.001316 -0.001310 -0.001300 -0.001287 -0.001269 -0.001248 -0.001222 -0.001193 -0.001161 -0.001125 -0.001088 -0.001048 -0.001006 -0.000962 -0.000918 -0.000873 -0.000827 -0.000782 -0.000737 -0.000692 -0.000648 -0.000605 -0.000563 -0.000521 -0.000481 -0.000442 -0.000404 -0.000367 -0.000333 -0.000300 -0.000269 -0.000240 -0.000213 -0.000188 -0.000166 -0.000145 -0.000127 -0.000110 -0.000095 -0.000082 -0.000070 -0.000060 -0.000050 -0.000042 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000035 -0.000042 -0.000050 -0.000059 -0.000070 -0.000082 -0.000097 -0.000113 -0.000131 -0.000151 -0.000173 -0.000197 -0.000224 -0.000253 -0.000284 -0.000318 -0.000354 -0.000392 -0.000433 -0.000476 -0.000522 -0.000569 -0.000619 -0.000670 -0.000722 -0.000775 -0.000829 -0.000882 -0.000934 -0.000986 -0.001037 -0.001087 -0.001135 -0.001183 -0.001229 -0.001274 -0.001318 -0.001360 -0.001399 -0.001436 -0.001470 -0.001499 -0.001524 -0.001544 -0.001558 -0.001568 -0.001574 -0.001575 -0.001572 -0.001565 -0.001554 -0.001538 -0.001518 -0.001493 -0.001463 -0.001428 -0.001390 -0.001348 -0.001304 -0.001256 -0.001207 -0.001156 -0.001104 -0.001050 -0.000997 -0.000943 -0.000890 -0.000838 -0.000786 -0.000735 -0.000685 -0.000635 -0.000587 -0.000540 -0.000495 -0.000451 -0.000409 -0.000370 -0.000332 -0.000297 -0.000265 -0.000235 -0.000207 -0.000182 -0.000159 -0.000138 -0.000120 -0.000103 -0.000089 -0.000076 -0.000064 -0.000054 -0.000045 -0.000037 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000045 -0.000054 -0.000064 -0.000075 -0.000089 -0.000104 -0.000121 -0.000141 -0.000163 -0.000188 -0.000215 -0.000245 -0.000277 -0.000312 -0.000350 -0.000390 -0.000434 -0.000480 -0.000528 -0.000579 -0.000633 -0.000690 -0.000748 -0.000808 -0.000870 -0.000932 -0.000995 -0.001057 -0.001119 -0.001180 -0.001240 -0.001299 -0.001357 -0.001412 -0.001467 -0.001520 -0.001570 -0.001619 -0.001665 -0.001707 -0.001745 -0.001779 -0.001807 -0.001830 -0.001847 -0.001858 -0.001865 -0.001866 -0.001863 -0.001855 -0.001842 -0.001824 -0.001800 -0.001771 -0.001736 -0.001696 -0.001652 -0.001603 -0.001550 -0.001495 -0.001437 -0.001377 -0.001316 -0.001254 -0.001192 -0.001129 -0.001067 -0.001006 -0.000945 -0.000885 -0.000826 -0.000768 -0.000711 -0.000655 -0.000601 -0.000549 -0.000499 -0.000452 -0.000407 -0.000365 -0.000326 -0.000290 -0.000256 -0.000225 -0.000198 -0.000173 -0.000150 -0.000130 -0.000111 -0.000095 -0.000081 -0.000068 -0.000057 -0.000047 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000047 -0.000056 -0.000067 -0.000080 -0.000094 -0.000111 -0.000130 -0.000152 -0.000176 -0.000203 -0.000233 -0.000265 -0.000301 -0.000340 -0.000382 -0.000427 -0.000476 -0.000527 -0.000581 -0.000639 -0.000699 -0.000762 -0.000828 -0.000897 -0.000967 -0.001039 -0.001112 -0.001185 -0.001258 -0.001331 -0.001402 -0.001473 -0.001542 -0.001609 -0.001674 -0.001738 -0.001799 -0.001858 -0.001913 -0.001966 -0.002014 -0.002058 -0.002096 -0.002128 -0.002154 -0.002173 -0.002186 -0.002194 -0.002195 -0.002192 -0.002182 -0.002168 -0.002147 -0.002119 -0.002085 -0.002045 -0.001999 -0.001947 -0.001890 -0.001830 -0.001765 -0.001698 -0.001629 -0.001558 -0.001486 -0.001413 -0.001341 -0.001269 -0.001198 -0.001127 -0.001057 -0.000988 -0.000920 -0.000853 -0.000787 -0.000724 -0.000662 -0.000603 -0.000547 -0.000494 -0.000444 -0.000398 -0.000354 -0.000314 -0.000277 -0.000244 -0.000213 -0.000186 -0.000161 -0.000139 -0.000119 -0.000101 -0.000085 -0.000071 -0.000059 -0.000049 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000070 -0.000084 -0.000100 -0.000118 -0.000138 -0.000161 -0.000188 -0.000217 -0.000249 -0.000285 -0.000325 -0.000367 -0.000414 -0.000464 -0.000517 -0.000574 -0.000634 -0.000698 -0.000765 -0.000836 -0.000910 -0.000986 -0.001066 -0.001148 -0.001231 -0.001316 -0.001401 -0.001486 -0.001570 -0.001654 -0.001735 -0.001816 -0.001894 -0.001970 -0.002043 -0.002114 -0.002181 -0.002245 -0.002304 -0.002359 -0.002408 -0.002451 -0.002487 -0.002516 -0.002538 -0.002553 -0.002561 -0.002563 -0.002559 -0.002548 -0.002531 -0.002507 -0.002475 -0.002436 -0.002390 -0.002337 -0.002278 -0.002213 -0.002143 -0.002069 -0.001992 -0.001912 -0.001830 -0.001747 -0.001664 -0.001581 -0.001498 -0.001416 -0.001334 -0.001253 -0.001173 -0.001093 -0.001015 -0.000939 -0.000864 -0.000792 -0.000723 -0.000658 -0.000595 -0.000537 -0.000481 -0.000430 -0.000382 -0.000338 -0.000298 -0.000262 -0.000228 -0.000198 -0.000171 -0.000147 -0.000125 -0.000105 -0.000088 -0.000074 -0.000061 -0.000050 -0.000041 -0.000034 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000041 -0.000050 -0.000061 -0.000073 -0.000087 -0.000104 -0.000123 -0.000145 -0.000170 -0.000199 -0.000230 -0.000266 -0.000305 -0.000347 -0.000394 -0.000445 -0.000499 -0.000558 -0.000620 -0.000687 -0.000757 -0.000831 -0.000909 -0.000991 -0.001076 -0.001165 -0.001257 -0.001351 -0.001447 -0.001545 -0.001643 -0.001741 -0.001839 -0.001935 -0.002030 -0.002122 -0.002213 -0.002300 -0.002384 -0.002465 -0.002541 -0.002613 -0.002680 -0.002742 -0.002797 -0.002845 -0.002885 -0.002917 -0.002942 -0.002958 -0.002968 -0.002970 -0.002965 -0.002952 -0.002932 -0.002905 -0.002869 -0.002824 -0.002772 -0.002711 -0.002644 -0.002570 -0.002490 -0.002406 -0.002318 -0.002227 -0.002134 -0.002039 -0.001944 -0.001849 -0.001755 -0.001660 -0.001567 -0.001473 -0.001381 -0.001289 -0.001199 -0.001110 -0.001024 -0.000941 -0.000860 -0.000784 -0.000711 -0.000643 -0.000578 -0.000518 -0.000461 -0.000410 -0.000362 -0.000318 -0.000279 -0.000242 -0.000210 -0.000180 -0.000153 -0.000130 -0.000109 -0.000091 -0.000076 -0.000063 -0.000052 -0.000042 -0.000034 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000051 -0.000062 -0.000075 -0.000090 -0.000108 -0.000128 -0.000152 -0.000178 -0.000208 -0.000242 -0.000280 -0.000322 -0.000369 -0.000419 -0.000474 -0.000533 -0.000597 -0.000665 -0.000738 -0.000815 -0.000896 -0.000981 -0.001071 -0.001165 -0.001263 -0.001365 -0.001470 -0.001578 -0.001688 -0.001800 -0.001913 -0.002025 -0.002137 -0.002247 -0.002356 -0.002462 -0.002564 -0.002664 -0.002759 -0.002851 -0.002937 -0.003018 -0.003093 -0.003161 -0.003222 -0.003275 -0.003320 -0.003355 -0.003382 -0.003400 -0.003410 -0.003412 -0.003406 -0.003392 -0.003369 -0.003338 -0.003297 -0.003247 -0.003188 -0.003120 -0.003044 -0.002961 -0.002871 -0.002777 -0.002677 -0.002575 -0.002470 -0.002363 -0.002255 -0.002148 -0.002040 -0.001933 -0.001826 -0.001719 -0.001614 -0.001508 -0.001405 -0.001303 -0.001204 -0.001108 -0.001015 -0.000927 -0.000843 -0.000764 -0.000689 -0.000618 -0.000553 -0.000492 -0.000436 -0.000384 -0.000337 -0.000294 -0.000255 -0.000219 -0.000187 -0.000159 -0.000134 -0.000112 -0.000093 -0.000077 -0.000064 -0.000053 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000052 -0.000063 -0.000077 -0.000092 -0.000111 -0.000132 -0.000157 -0.000185 -0.000217 -0.000253 -0.000293 -0.000338 -0.000388 -0.000442 -0.000501 -0.000565 -0.000634 -0.000708 -0.000786 -0.000870 -0.000958 -0.001051 -0.001149 -0.001251 -0.001359 -0.001471 -0.001587 -0.001706 -0.001829 -0.001955 -0.002082 -0.002210 -0.002337 -0.002464 -0.002589 -0.002712 -0.002831 -0.002947 -0.003059 -0.003166 -0.003268 -0.003365 -0.003454 -0.003537 -0.003613 -0.003680 -0.003738 -0.003786 -0.003825 -0.003854 -0.003874 -0.003884 -0.003886 -0.003879 -0.003862 -0.003837 -0.003801 -0.003755 -0.003700 -0.003634 -0.003559 -0.003475 -0.003382 -0.003283 -0.003178 -0.003068 -0.002953 -0.002836 -0.002717 -0.002596 -0.002475 -0.002354 -0.002233 -0.002112 -0.001991 -0.001871 -0.001752 -0.001634 -0.001518 -0.001405 -0.001295 -0.001189 -0.001088 -0.000992 -0.000900 -0.000814 -0.000733 -0.000657 -0.000586 -0.000520 -0.000460 -0.000404 -0.000354 -0.000307 -0.000265 -0.000227 -0.000193 -0.000164 -0.000137 -0.000115 -0.000095 -0.000079 -0.000065 -0.000053 -0.000044 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000052 -0.000064 -0.000078 -0.000094 -0.000113 -0.000135 -0.000161 -0.000191 -0.000224 -0.000262 -0.000305 -0.000352 -0.000405 -0.000463 -0.000526 -0.000595 -0.000669 -0.000748 -0.000832 -0.000922 -0.001017 -0.001118 -0.001223 -0.001334 -0.001451 -0.001573 -0.001699 -0.001830 -0.001966 -0.002104 -0.002246 -0.002389 -0.002532 -0.002676 -0.002818 -0.002958 -0.003095 -0.003229 -0.003358 -0.003482 -0.003600 -0.003713 -0.003818 -0.003917 -0.004007 -0.004089 -0.004162 -0.004224 -0.004276 -0.004318 -0.004349 -0.004370 -0.004381 -0.004382 -0.004374 -0.004355 -0.004326 -0.004287 -0.004237 -0.004176 -0.004104 -0.004022 -0.003930 -0.003829 -0.003721 -0.003606 -0.003485 -0.003359 -0.003230 -0.003098 -0.002965 -0.002830 -0.002695 -0.002560 -0.002424 -0.002288 -0.002153 -0.002018 -0.001885 -0.001754 -0.001627 -0.001503 -0.001383 -0.001268 -0.001158 -0.001054 -0.000955 -0.000862 -0.000774 -0.000692 -0.000617 -0.000546 -0.000482 -0.000423 -0.000368 -0.000319 -0.000274 -0.000234 -0.000199 -0.000167 -0.000140 -0.000117 -0.000097 -0.000080 -0.000066 -0.000054 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000078 -0.000095 -0.000115 -0.000137 -0.000164 -0.000195 -0.000230 -0.000269 -0.000314 -0.000364 -0.000420 -0.000481 -0.000548 -0.000621 -0.000700 -0.000784 -0.000875 -0.000971 -0.001073 -0.001180 -0.001293 -0.001413 -0.001538 -0.001669 -0.001806 -0.001949 -0.002096 -0.002247 -0.002402 -0.002560 -0.002719 -0.002878 -0.003038 -0.003195 -0.003350 -0.003501 -0.003647 -0.003788 -0.003924 -0.004053 -0.004175 -0.004289 -0.004395 -0.004493 -0.004580 -0.004657 -0.004724 -0.004779 -0.004822 -0.004855 -0.004877 -0.004888 -0.004888 -0.004878 -0.004858 -0.004826 -0.004783 -0.004729 -0.004663 -0.004586 -0.004498 -0.004400 -0.004292 -0.004176 -0.004052 -0.003922 -0.003786 -0.003646 -0.003503 -0.003357 -0.003209 -0.003060 -0.002911 -0.002760 -0.002609 -0.002459 -0.002308 -0.002160 -0.002013 -0.001870 -0.001731 -0.001596 -0.001467 -0.001343 -0.001225 -0.001112 -0.001006 -0.000906 -0.000813 -0.000725 -0.000645 -0.000570 -0.000501 -0.000438 -0.000381 -0.000328 -0.000282 -0.000240 -0.000203 -0.000171 -0.000143 -0.000119 -0.000098 -0.000081 -0.000066 -0.000054 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000078 -0.000095 -0.000115 -0.000139 -0.000166 -0.000198 -0.000234 -0.000275 -0.000322 -0.000374 -0.000432 -0.000496 -0.000566 -0.000643 -0.000727 -0.000816 -0.000912 -0.001015 -0.001123 -0.001238 -0.001359 -0.001486 -0.001620 -0.001760 -0.001907 -0.002059 -0.002218 -0.002381 -0.002549 -0.002720 -0.002894 -0.003069 -0.003244 -0.003418 -0.003589 -0.003758 -0.003921 -0.004079 -0.004231 -0.004376 -0.004513 -0.004643 -0.004764 -0.004876 -0.004978 -0.005070 -0.005150 -0.005219 -0.005276 -0.005321 -0.005354 -0.005376 -0.005386 -0.005386 -0.005375 -0.005352 -0.005319 -0.005273 -0.005216 -0.005146 -0.005066 -0.004974 -0.004871 -0.004759 -0.004637 -0.004506 -0.004369 -0.004225 -0.004076 -0.003923 -0.003766 -0.003607 -0.003445 -0.003282 -0.003117 -0.002952 -0.002785 -0.002620 -0.002455 -0.002293 -0.002134 -0.001980 -0.001830 -0.001685 -0.001546 -0.001413 -0.001286 -0.001166 -0.001053 -0.000947 -0.000847 -0.000755 -0.000670 -0.000591 -0.000518 -0.000452 -0.000391 -0.000336 -0.000288 -0.000244 -0.000206 -0.000173 -0.000144 -0.000120 -0.000099 -0.000081 -0.000066 -0.000053 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000078 -0.000095 -0.000115 -0.000139 -0.000167 -0.000199 -0.000236 -0.000279 -0.000327 -0.000381 -0.000441 -0.000508 -0.000581 -0.000661 -0.000749 -0.000843 -0.000945 -0.001053 -0.001168 -0.001290 -0.001418 -0.001553 -0.001695 -0.001844 -0.001999 -0.002162 -0.002331 -0.002505 -0.002685 -0.002869 -0.003055 -0.003244 -0.003434 -0.003623 -0.003810 -0.003993 -0.004172 -0.004345 -0.004512 -0.004671 -0.004823 -0.004966 -0.005101 -0.005226 -0.005341 -0.005445 -0.005538 -0.005620 -0.005689 -0.005746 -0.005790 -0.005823 -0.005844 -0.005854 -0.005853 -0.005840 -0.005816 -0.005781 -0.005734 -0.005675 -0.005604 -0.005522 -0.005429 -0.005325 -0.005210 -0.005086 -0.004952 -0.004811 -0.004662 -0.004507 -0.004347 -0.004182 -0.004014 -0.003842 -0.003667 -0.003489 -0.003310 -0.003130 -0.002949 -0.002770 -0.002592 -0.002418 -0.002247 -0.002081 -0.001921 -0.001767 -0.001618 -0.001477 -0.001342 -0.001214 -0.001095 -0.000982 -0.000878 -0.000781 -0.000691 -0.000608 -0.000532 -0.000463 -0.000399 -0.000343 -0.000292 -0.000247 -0.000208 -0.000174 -0.000145 -0.000120 -0.000098 -0.000080 -0.000065 -0.000053 -0.000042 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000062 -0.000076 -0.000093 -0.000114 -0.000138 -0.000166 -0.000199 -0.000237 -0.000280 -0.000330 -0.000385 -0.000447 -0.000516 -0.000592 -0.000676 -0.000767 -0.000865 -0.000972 -0.001085 -0.001207 -0.001335 -0.001471 -0.001613 -0.001763 -0.001920 -0.002084 -0.002255 -0.002433 -0.002618 -0.002808 -0.003003 -0.003202 -0.003403 -0.003604 -0.003806 -0.004006 -0.004203 -0.004395 -0.004581 -0.004760 -0.004931 -0.005094 -0.005248 -0.005392 -0.005527 -0.005652 -0.005766 -0.005869 -0.005960 -0.006040 -0.006106 -0.006161 -0.006203 -0.006234 -0.006253 -0.006261 -0.006259 -0.006245 -0.006221 -0.006185 -0.006138 -0.006080 -0.006011 -0.005930 -0.005839 -0.005737 -0.005625 -0.005502 -0.005371 -0.005230 -0.005081 -0.004924 -0.004762 -0.004593 -0.004419 -0.004240 -0.004056 -0.003869 -0.003679 -0.003486 -0.003293 -0.003099 -0.002907 -0.002718 -0.002532 -0.002350 -0.002174 -0.002004 -0.001840 -0.001683 -0.001533 -0.001391 -0.001257 -0.001131 -0.001013 -0.000904 -0.000803 -0.000709 -0.000622 -0.000543 -0.000471 -0.000405 -0.000347 -0.000294 -0.000248 -0.000208 -0.000174 -0.000144 -0.000119 -0.000097 -0.000079 -0.000064 -0.000051 -0.000041 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000048 -0.000060 -0.000074 -0.000091 -0.000111 -0.000135 -0.000164 -0.000197 -0.000235 -0.000279 -0.000330 -0.000387 -0.000450 -0.000521 -0.000599 -0.000685 -0.000779 -0.000881 -0.000992 -0.001111 -0.001238 -0.001372 -0.001515 -0.001665 -0.001822 -0.001987 -0.002159 -0.002339 -0.002526 -0.002719 -0.002919 -0.003123 -0.003331 -0.003542 -0.003754 -0.003966 -0.004176 -0.004382 -0.004584 -0.004780 -0.004968 -0.005147 -0.005317 -0.005477 -0.005627 -0.005767 -0.005896 -0.006015 -0.006123 -0.006220 -0.006305 -0.006378 -0.006439 -0.006489 -0.006526 -0.006553 -0.006569 -0.006574 -0.006570 -0.006556 -0.006531 -0.006497 -0.006452 -0.006397 -0.006333 -0.006258 -0.006174 -0.006079 -0.005975 -0.005860 -0.005736 -0.005602 -0.005459 -0.005307 -0.005148 -0.004981 -0.004806 -0.004626 -0.004438 -0.004246 -0.004048 -0.003847 -0.003643 -0.003438 -0.003233 -0.003030 -0.002830 -0.002633 -0.002442 -0.002256 -0.002076 -0.001904 -0.001738 -0.001581 -0.001432 -0.001292 -0.001161 -0.001039 -0.000925 -0.000820 -0.000722 -0.000632 -0.000550 -0.000475 -0.000408 -0.000348 -0.000294 -0.000247 -0.000207 -0.000172 -0.000142 -0.000116 -0.000095 -0.000077 -0.000062 -0.000049 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000058 -0.000072 -0.000088 -0.000108 -0.000132 -0.000160 -0.000193 -0.000232 -0.000276 -0.000327 -0.000385 -0.000450 -0.000522 -0.000602 -0.000690 -0.000787 -0.000892 -0.001006 -0.001129 -0.001260 -0.001401 -0.001549 -0.001706 -0.001871 -0.002044 -0.002224 -0.002411 -0.002606 -0.002807 -0.003015 -0.003227 -0.003443 -0.003662 -0.003882 -0.004101 -0.004317 -0.004530 -0.004737 -0.004938 -0.005129 -0.005312 -0.005484 -0.005645 -0.005795 -0.005933 -0.006061 -0.006178 -0.006284 -0.006380 -0.006464 -0.006538 -0.006600 -0.006651 -0.006692 -0.006722 -0.006742 -0.006752 -0.006754 -0.006748 -0.006733 -0.006710 -0.006678 -0.006638 -0.006590 -0.006534 -0.006470 -0.006398 -0.006317 -0.006227 -0.006128 -0.006018 -0.005899 -0.005770 -0.005631 -0.005483 -0.005325 -0.005158 -0.004982 -0.004797 -0.004605 -0.004405 -0.004200 -0.003990 -0.003777 -0.003563 -0.003349 -0.003136 -0.002927 -0.002721 -0.002521 -0.002326 -0.002138 -0.001957 -0.001785 -0.001621 -0.001466 -0.001321 -0.001185 -0.001059 -0.000941 -0.000832 -0.000731 -0.000638 -0.000553 -0.000476 -0.000407 -0.000346 -0.000292 -0.000244 -0.000204 -0.000168 -0.000139 -0.000113 -0.000092 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000055 -0.000068 -0.000085 -0.000104 -0.000128 -0.000155 -0.000188 -0.000226 -0.000270 -0.000322 -0.000380 -0.000446 -0.000519 -0.000601 -0.000691 -0.000789 -0.000897 -0.001014 -0.001140 -0.001275 -0.001420 -0.001574 -0.001737 -0.001909 -0.002089 -0.002276 -0.002471 -0.002673 -0.002881 -0.003096 -0.003315 -0.003537 -0.003761 -0.003986 -0.004209 -0.004429 -0.004644 -0.004853 -0.005053 -0.005243 -0.005422 -0.005590 -0.005745 -0.005888 -0.006018 -0.006136 -0.006243 -0.006339 -0.006425 -0.006500 -0.006565 -0.006620 -0.006666 -0.006702 -0.006730 -0.006748 -0.006759 -0.006763 -0.006760 -0.006750 -0.006735 -0.006714 -0.006687 -0.006655 -0.006617 -0.006575 -0.006527 -0.006474 -0.006414 -0.006346 -0.006270 -0.006185 -0.006090 -0.005984 -0.005867 -0.005740 -0.005600 -0.005449 -0.005287 -0.005114 -0.004930 -0.004736 -0.004533 -0.004323 -0.004107 -0.003888 -0.003667 -0.003446 -0.003225 -0.003008 -0.002794 -0.002585 -0.002383 -0.002187 -0.002000 -0.001821 -0.001652 -0.001493 -0.001343 -0.001203 -0.001072 -0.000951 -0.000838 -0.000734 -0.000638 -0.000551 -0.000473 -0.000403 -0.000341 -0.000286 -0.000239 -0.000199 -0.000164 -0.000134 -0.000110 -0.000089 -0.000071 -0.000057 -0.000045 -0.000035 -0.000028 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000051 -0.000065 -0.000081 -0.000100 -0.000122 -0.000150 -0.000181 -0.000219 -0.000263 -0.000314 -0.000372 -0.000438 -0.000512 -0.000595 -0.000686 -0.000786 -0.000896 -0.001015 -0.001143 -0.001282 -0.001431 -0.001589 -0.001757 -0.001934 -0.002120 -0.002315 -0.002517 -0.002725 -0.002940 -0.003160 -0.003385 -0.003611 -0.003839 -0.004067 -0.004291 -0.004511 -0.004724 -0.004929 -0.005124 -0.005306 -0.005476 -0.005632 -0.005774 -0.005901 -0.006015 -0.006114 -0.006202 -0.006278 -0.006343 -0.006399 -0.006445 -0.006484 -0.006514 -0.006536 -0.006552 -0.006561 -0.006565 -0.006563 -0.006557 -0.006547 -0.006534 -0.006519 -0.006501 -0.006481 -0.006459 -0.006436 -0.006412 -0.006387 -0.006359 -0.006328 -0.006292 -0.006250 -0.006199 -0.006138 -0.006067 -0.005984 -0.005888 -0.005778 -0.005655 -0.005517 -0.005365 -0.005199 -0.005020 -0.004828 -0.004626 -0.004416 -0.004198 -0.003975 -0.003750 -0.003523 -0.003297 -0.003072 -0.002852 -0.002636 -0.002427 -0.002225 -0.002032 -0.001848 -0.001674 -0.001510 -0.001356 -0.001212 -0.001078 -0.000953 -0.000837 -0.000730 -0.000633 -0.000545 -0.000465 -0.000395 -0.000333 -0.000279 -0.000233 -0.000192 -0.000158 -0.000129 -0.000105 -0.000085 -0.000068 -0.000054 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000061 -0.000076 -0.000094 -0.000117 -0.000143 -0.000174 -0.000211 -0.000254 -0.000304 -0.000361 -0.000427 -0.000501 -0.000584 -0.000676 -0.000778 -0.000889 -0.001009 -0.001140 -0.001281 -0.001432 -0.001594 -0.001766 -0.001948 -0.002139 -0.002339 -0.002547 -0.002762 -0.002982 -0.003208 -0.003436 -0.003666 -0.003896 -0.004124 -0.004347 -0.004563 -0.004771 -0.004968 -0.005152 -0.005321 -0.005475 -0.005612 -0.005732 -0.005835 -0.005921 -0.005993 -0.006050 -0.006095 -0.006128 -0.006153 -0.006169 -0.006178 -0.006181 -0.006179 -0.006171 -0.006160 -0.006146 -0.006130 -0.006112 -0.006094 -0.006076 -0.006059 -0.006044 -0.006030 -0.006019 -0.006010 -0.006006 -0.006006 -0.006009 -0.006014 -0.006021 -0.006025 -0.006026 -0.006021 -0.006007 -0.005982 -0.005945 -0.005894 -0.005827 -0.005744 -0.005643 -0.005525 -0.005389 -0.005236 -0.005067 -0.004883 -0.004687 -0.004479 -0.004262 -0.004039 -0.003811 -0.003581 -0.003350 -0.003121 -0.002894 -0.002673 -0.002458 -0.002251 -0.002053 -0.001865 -0.001687 -0.001519 -0.001361 -0.001213 -0.001076 -0.000948 -0.000829 -0.000721 -0.000622 -0.000533 -0.000454 -0.000384 -0.000323 -0.000270 -0.000224 -0.000185 -0.000152 -0.000124 -0.000100 -0.000080 -0.000064 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000044 -0.000056 -0.000071 -0.000089 -0.000110 -0.000135 -0.000166 -0.000201 -0.000243 -0.000292 -0.000348 -0.000413 -0.000486 -0.000569 -0.000661 -0.000763 -0.000875 -0.000997 -0.001130 -0.001272 -0.001426 -0.001589 -0.001764 -0.001949 -0.002144 -0.002349 -0.002561 -0.002781 -0.003007 -0.003236 -0.003468 -0.003700 -0.003931 -0.004157 -0.004376 -0.004586 -0.004785 -0.004969 -0.005138 -0.005288 -0.005420 -0.005530 -0.005621 -0.005690 -0.005740 -0.005772 -0.005788 -0.005790 -0.005780 -0.005760 -0.005733 -0.005700 -0.005662 -0.005621 -0.005578 -0.005535 -0.005491 -0.005449 -0.005409 -0.005372 -0.005339 -0.005311 -0.005289 -0.005273 -0.005264 -0.005264 -0.005272 -0.005290 -0.005318 -0.005355 -0.005400 -0.005452 -0.005507 -0.005561 -0.005613 -0.005657 -0.005692 -0.005715 -0.005722 -0.005713 -0.005685 -0.005636 -0.005566 -0.005475 -0.005362 -0.005228 -0.005075 -0.004904 -0.004717 -0.004516 -0.004303 -0.004082 -0.003853 -0.003621 -0.003387 -0.003153 -0.002922 -0.002696 -0.002477 -0.002265 -0.002063 -0.001871 -0.001689 -0.001517 -0.001356 -0.001205 -0.001065 -0.000934 -0.000814 -0.000705 -0.000607 -0.000518 -0.000440 -0.000372 -0.000312 -0.000260 -0.000215 -0.000177 -0.000145 -0.000117 -0.000094 -0.000075 -0.000060 -0.000047 -0.000036 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000082 -0.000103 -0.000127 -0.000156 -0.000191 -0.000232 -0.000279 -0.000334 -0.000397 -0.000469 -0.000550 -0.000642 -0.000744 -0.000856 -0.000978 -0.001112 -0.001256 -0.001410 -0.001576 -0.001753 -0.001940 -0.002138 -0.002345 -0.002561 -0.002784 -0.003014 -0.003246 -0.003481 -0.003714 -0.003943 -0.004166 -0.004380 -0.004582 -0.004768 -0.004937 -0.005086 -0.005213 -0.005315 -0.005393 -0.005446 -0.005474 -0.005478 -0.005460 -0.005423 -0.005369 -0.005302 -0.005225 -0.005141 -0.005051 -0.004959 -0.004866 -0.004773 -0.004683 -0.004597 -0.004515 -0.004440 -0.004372 -0.004313 -0.004263 -0.004223 -0.004195 -0.004179 -0.004176 -0.004187 -0.004214 -0.004257 -0.004317 -0.004394 -0.004485 -0.004589 -0.004702 -0.004820 -0.004938 -0.005053 -0.005161 -0.005257 -0.005338 -0.005401 -0.005444 -0.005464 -0.005459 -0.005428 -0.005371 -0.005288 -0.005180 -0.005048 -0.004894 -0.004721 -0.004529 -0.004323 -0.004105 -0.003877 -0.003644 -0.003407 -0.003170 -0.002935 -0.002705 -0.002482 -0.002267 -0.002061 -0.001865 -0.001680 -0.001506 -0.001341 -0.001188 -0.001045 -0.000914 -0.000794 -0.000685 -0.000587 -0.000501 -0.000424 -0.000357 -0.000299 -0.000248 -0.000205 -0.000168 -0.000137 -0.000110 -0.000088 -0.000070 -0.000055 -0.000043 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000048 -0.000060 -0.000076 -0.000095 -0.000119 -0.000147 -0.000180 -0.000219 -0.000264 -0.000318 -0.000379 -0.000449 -0.000529 -0.000619 -0.000720 -0.000831 -0.000953 -0.001087 -0.001231 -0.001387 -0.001554 -0.001732 -0.001920 -0.002120 -0.002329 -0.002547 -0.002773 -0.003004 -0.003239 -0.003474 -0.003707 -0.003935 -0.004154 -0.004361 -0.004552 -0.004724 -0.004875 -0.005000 -0.005098 -0.005168 -0.005207 -0.005215 -0.005194 -0.005143 -0.005066 -0.004965 -0.004844 -0.004708 -0.004559 -0.004403 -0.004243 -0.004081 -0.003921 -0.003765 -0.003615 -0.003471 -0.003337 -0.003213 -0.003101 -0.003003 -0.002918 -0.002849 -0.002797 -0.002762 -0.002745 -0.002748 -0.002772 -0.002819 -0.002889 -0.002984 -0.003103 -0.003245 -0.003407 -0.003584 -0.003773 -0.003968 -0.004164 -0.004356 -0.004539 -0.004709 -0.004861 -0.004991 -0.005096 -0.005174 -0.005221 -0.005238 -0.005223 -0.005177 -0.005100 -0.004994 -0.004861 -0.004703 -0.004523 -0.004324 -0.004110 -0.003884 -0.003650 -0.003412 -0.003172 -0.002934 -0.002701 -0.002474 -0.002256 -0.002047 -0.001849 -0.001660 -0.001483 -0.001317 -0.001162 -0.001019 -0.000888 -0.000769 -0.000661 -0.000566 -0.000481 -0.000406 -0.000341 -0.000285 -0.000236 -0.000194 -0.000158 -0.000128 -0.000103 -0.000082 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000043 -0.000055 -0.000070 -0.000088 -0.000110 -0.000136 -0.000168 -0.000205 -0.000249 -0.000300 -0.000359 -0.000428 -0.000505 -0.000593 -0.000692 -0.000802 -0.000923 -0.001056 -0.001200 -0.001356 -0.001523 -0.001701 -0.001891 -0.002091 -0.002301 -0.002520 -0.002747 -0.002979 -0.003215 -0.003450 -0.003683 -0.003908 -0.004122 -0.004321 -0.004501 -0.004657 -0.004787 -0.004886 -0.004953 -0.004985 -0.004980 -0.004939 -0.004861 -0.004748 -0.004603 -0.004428 -0.004230 -0.004012 -0.003780 -0.003539 -0.003294 -0.003049 -0.002807 -0.002573 -0.002348 -0.002135 -0.001934 -0.001749 -0.001580 -0.001429 -0.001298 -0.001187 -0.001098 -0.001032 -0.000989 -0.000971 -0.000979 -0.001016 -0.001082 -0.001181 -0.001311 -0.001475 -0.001669 -0.001891 -0.002137 -0.002402 -0.002680 -0.002966 -0.003253 -0.003536 -0.003808 -0.004063 -0.004298 -0.004506 -0.004684 -0.004829 -0.004938 -0.005009 -0.005043 -0.005039 -0.004997 -0.004920 -0.004810 -0.004669 -0.004500 -0.004309 -0.004099 -0.003875 -0.003641 -0.003400 -0.003158 -0.002918 -0.002682 -0.002453 -0.002232 -0.002021 -0.001820 -0.001630 -0.001451 -0.001284 -0.001129 -0.000987 -0.000857 -0.000740 -0.000635 -0.000542 -0.000459 -0.000387 -0.000324 -0.000269 -0.000222 -0.000182 -0.000148 -0.000119 -0.000095 -0.000075 -0.000059 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000063 -0.000080 -0.000101 -0.000126 -0.000155 -0.000191 -0.000233 -0.000281 -0.000338 -0.000404 -0.000479 -0.000565 -0.000661 -0.000769 -0.000888 -0.001019 -0.001162 -0.001317 -0.001484 -0.001662 -0.001852 -0.002052 -0.002263 -0.002482 -0.002709 -0.002942 -0.003177 -0.003412 -0.003642 -0.003864 -0.004073 -0.004263 -0.004431 -0.004571 -0.004679 -0.004751 -0.004784 -0.004776 -0.004724 -0.004628 -0.004488 -0.004307 -0.004086 -0.003831 -0.003546 -0.003236 -0.002909 -0.002571 -0.002228 -0.001886 -0.001550 -0.001225 -0.000912 -0.000616 -0.000337 -0.000079 0.000159 0.000373 0.000562 0.000726 0.000863 0.000973 0.001054 0.001105 0.001125 0.001113 0.001065 0.000981 0.000857 0.000692 0.000486 0.000241 -0.000042 -0.000357 -0.000701 -0.001067 -0.001448 -0.001839 -0.002230 -0.002616 -0.002989 -0.003343 -0.003670 -0.003967 -0.004227 -0.004448 -0.004625 -0.004758 -0.004844 -0.004885 -0.004881 -0.004833 -0.004745 -0.004620 -0.004463 -0.004279 -0.004073 -0.003850 -0.003615 -0.003374 -0.003130 -0.002888 -0.002650 -0.002418 -0.002196 -0.001983 -0.001781 -0.001590 -0.001411 -0.001244 -0.001091 -0.000950 -0.000823 -0.000709 -0.000607 -0.000516 -0.000437 -0.000367 -0.000306 -0.000253 -0.000208 -0.000169 -0.000137 -0.000109 -0.000087 -0.000068 -0.000053 -0.000041 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000073 -0.000092 -0.000115 -0.000143 -0.000176 -0.000216 -0.000262 -0.000316 -0.000379 -0.000451 -0.000534 -0.000627 -0.000732 -0.000849 -0.000977 -0.001118 -0.001271 -0.001437 -0.001614 -0.001803 -0.002004 -0.002214 -0.002433 -0.002660 -0.002892 -0.003127 -0.003360 -0.003588 -0.003807 -0.004010 -0.004192 -0.004348 -0.004471 -0.004558 -0.004603 -0.004601 -0.004551 -0.004449 -0.004296 -0.004091 -0.003837 -0.003536 -0.003193 -0.002814 -0.002405 -0.001974 -0.001529 -0.001077 -0.000627 -0.000184 0.000245 0.000657 0.001048 0.001415 0.001756 0.002071 0.002357 0.002613 0.002839 0.003034 0.003195 0.003324 0.003420 0.003480 0.003504 0.003490 0.003435 0.003336 0.003190 0.002996 0.002752 0.002460 0.002121 0.001739 0.001318 0.000865 0.000386 -0.000111 -0.000618 -0.001127 -0.001628 -0.002114 -0.002576 -0.003007 -0.003400 -0.003750 -0.004052 -0.004302 -0.004498 -0.004639 -0.004725 -0.004757 -0.004737 -0.004670 -0.004560 -0.004413 -0.004235 -0.004032 -0.003810 -0.003575 -0.003332 -0.003087 -0.002843 -0.002604 -0.002371 -0.002147 -0.001934 -0.001731 -0.001541 -0.001363 -0.001199 -0.001048 -0.000910 -0.000786 -0.000675 -0.000577 -0.000489 -0.000412 -0.000345 -0.000286 -0.000236 -0.000193 -0.000156 -0.000125 -0.000100 -0.000079 -0.000062 -0.000048 -0.000037 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000051 -0.000065 -0.000083 -0.000104 -0.000130 -0.000161 -0.000198 -0.000242 -0.000293 -0.000353 -0.000422 -0.000501 -0.000591 -0.000692 -0.000806 -0.000931 -0.001069 -0.001220 -0.001383 -0.001558 -0.001746 -0.001945 -0.002155 -0.002373 -0.002600 -0.002831 -0.003065 -0.003297 -0.003523 -0.003737 -0.003935 -0.004109 -0.004254 -0.004363 -0.004429 -0.004447 -0.004412 -0.004321 -0.004170 -0.003958 -0.003686 -0.003356 -0.002972 -0.002537 -0.002059 -0.001545 -0.001004 -0.000444 0.000125 0.000693 0.001253 0.001796 0.002317 0.002811 0.003275 0.003706 0.004104 0.004468 0.004796 0.005089 0.005345 0.005565 0.005748 0.005894 0.006002 0.006072 0.006102 0.006090 0.006032 0.005925 0.005765 0.005550 0.005277 0.004946 0.004559 0.004118 0.003627 0.003091 0.002517 0.001913 0.001289 0.000654 0.000018 -0.000609 -0.001216 -0.001794 -0.002336 -0.002831 -0.003275 -0.003661 -0.003985 -0.004244 -0.004438 -0.004566 -0.004631 -0.004636 -0.004587 -0.004490 -0.004351 -0.004177 -0.003976 -0.003755 -0.003519 -0.003276 -0.003030 -0.002785 -0.002545 -0.002312 -0.002088 -0.001875 -0.001674 -0.001485 -0.001310 -0.001149 -0.001001 -0.000868 -0.000747 -0.000640 -0.000545 -0.000461 -0.000387 -0.000322 -0.000266 -0.000218 -0.000178 -0.000143 -0.000115 -0.000091 -0.000071 -0.000056 -0.000043 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000074 -0.000094 -0.000118 -0.000147 -0.000181 -0.000222 -0.000270 -0.000327 -0.000392 -0.000467 -0.000553 -0.000650 -0.000759 -0.000881 -0.001015 -0.001163 -0.001323 -0.001495 -0.001680 -0.001877 -0.002085 -0.002302 -0.002527 -0.002758 -0.002990 -0.003221 -0.003446 -0.003658 -0.003851 -0.004019 -0.004154 -0.004249 -0.004297 -0.004290 -0.004225 -0.004094 -0.003896 -0.003628 -0.003291 -0.002885 -0.002415 -0.001887 -0.001308 -0.000685 -0.000029 0.000651 0.001342 0.002035 0.002718 0.003382 0.004020 0.004624 0.005191 0.005718 0.006203 0.006646 0.007047 0.007406 0.007724 0.008001 0.008238 0.008436 0.008595 0.008715 0.008796 0.008835 0.008829 0.008776 0.008669 0.008505 0.008280 0.007990 0.007634 0.007212 0.006724 0.006173 0.005565 0.004905 0.004202 0.003465 0.002704 0.001933 0.001161 0.000402 -0.000333 -0.001033 -0.001687 -0.002287 -0.002824 -0.003292 -0.003686 -0.004005 -0.004246 -0.004412 -0.004506 -0.004532 -0.004498 -0.004410 -0.004277 -0.004106 -0.003906 -0.003685 -0.003449 -0.003205 -0.002958 -0.002714 -0.002474 -0.002242 -0.002020 -0.001809 -0.001610 -0.001425 -0.001253 -0.001095 -0.000952 -0.000823 -0.000707 -0.000603 -0.000512 -0.000431 -0.000360 -0.000299 -0.000246 -0.000201 -0.000163 -0.000131 -0.000104 -0.000082 -0.000065 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000052 -0.000066 -0.000084 -0.000106 -0.000133 -0.000165 -0.000203 -0.000248 -0.000300 -0.000362 -0.000433 -0.000514 -0.000606 -0.000711 -0.000828 -0.000958 -0.001101 -0.001257 -0.001425 -0.001607 -0.001800 -0.002005 -0.002220 -0.002443 -0.002672 -0.002904 -0.003134 -0.003357 -0.003567 -0.003758 -0.003921 -0.004049 -0.004133 -0.004165 -0.004138 -0.004045 -0.003880 -0.003639 -0.003318 -0.002918 -0.002440 -0.001888 -0.001267 -0.000586 0.000146 0.000919 0.001719 0.002536 0.003356 0.004167 0.004957 0.005716 0.006436 0.007110 0.007735 0.008308 0.008829 0.009299 0.009720 0.010094 0.010422 0.010708 0.010952 0.011156 0.011322 0.011451 0.011542 0.011593 0.011600 0.011559 0.011465 0.011311 0.011091 0.010801 0.010436 0.009997 0.009480 0.008888 0.008224 0.007493 0.006703 0.005864 0.004986 0.004084 0.003171 0.002259 0.001365 0.000500 -0.000321 -0.001087 -0.001788 -0.002414 -0.002958 -0.003417 -0.003788 -0.004070 -0.004267 -0.004384 -0.004427 -0.004403 -0.004322 -0.004191 -0.004022 -0.003822 -0.003600 -0.003364 -0.003121 -0.002875 -0.002632 -0.002394 -0.002164 -0.001944 -0.001736 -0.001541 -0.001359 -0.001192 -0.001039 -0.000900 -0.000776 -0.000664 -0.000565 -0.000477 -0.000401 -0.000334 -0.000276 -0.000226 -0.000184 -0.000148 -0.000119 -0.000094 -0.000074 -0.000058 -0.000045 -0.000035 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000074 -0.000094 -0.000119 -0.000148 -0.000184 -0.000225 -0.000275 -0.000332 -0.000399 -0.000475 -0.000562 -0.000661 -0.000773 -0.000897 -0.001035 -0.001186 -0.001350 -0.001527 -0.001716 -0.001917 -0.002128 -0.002349 -0.002575 -0.002805 -0.003034 -0.003257 -0.003466 -0.003655 -0.003816 -0.003939 -0.004016 -0.004037 -0.003993 -0.003878 -0.003683 -0.003404 -0.003038 -0.002581 -0.002037 -0.001407 -0.000698 0.000081 0.000919 0.001806 0.002728 0.003670 0.004618 0.005557 0.006475 0.007357 0.008194 0.008977 0.009700 0.010359 0.010956 0.011490 0.011964 0.012383 0.012751 0.013070 0.013347 0.013584 0.013784 0.013950 0.014084 0.014184 0.014250 0.014278 0.014260 0.014191 0.014062 0.013866 0.013596 0.013246 0.012812 0.012290 0.011680 0.010983 0.010203 0.009347 0.008424 0.007445 0.006426 0.005380 0.004323 0.003272 0.002243 0.001253 0.000315 -0.000557 -0.001350 -0.002057 -0.002669 -0.003182 -0.003596 -0.003912 -0.004133 -0.004266 -0.004319 -0.004302 -0.004223 -0.004094 -0.003925 -0.003725 -0.003503 -0.003268 -0.003025 -0.002781 -0.002540 -0.002304 -0.002077 -0.001861 -0.001657 -0.001466 -0.001290 -0.001128 -0.000980 -0.000847 -0.000727 -0.000620 -0.000526 -0.000443 -0.000370 -0.000307 -0.000253 -0.000207 -0.000168 -0.000135 -0.000107 -0.000085 -0.000066 -0.000052 -0.000040 -0.000031 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000051 -0.000066 -0.000084 -0.000106 -0.000133 -0.000165 -0.000204 -0.000249 -0.000303 -0.000365 -0.000437 -0.000519 -0.000612 -0.000718 -0.000836 -0.000967 -0.001112 -0.001270 -0.001441 -0.001625 -0.001821 -0.002028 -0.002244 -0.002468 -0.002695 -0.002923 -0.003144 -0.003354 -0.003543 -0.003704 -0.003825 -0.003899 -0.003913 -0.003858 -0.003726 -0.003509 -0.003200 -0.002794 -0.002289 -0.001686 -0.000988 -0.000199 0.000670 0.001610 0.002606 0.003644 0.004707 0.005780 0.006846 0.007889 0.008894 0.009847 0.010737 0.011557 0.012301 0.012967 0.013558 0.014075 0.014526 0.014915 0.015251 0.015540 0.015787 0.016000 0.016183 0.016341 0.016474 0.016584 0.016668 0.016723 0.016740 0.016711 0.016626 0.016476 0.016250 0.015941 0.015540 0.015042 0.014443 0.013743 0.012942 0.012047 0.011066 0.010010 0.008894 0.007734 0.006546 0.005350 0.004164 0.003008 0.001900 0.000855 -0.000111 -0.000986 -0.001761 -0.002428 -0.002985 -0.003432 -0.003771 -0.004008 -0.004151 -0.004210 -0.004194 -0.004116 -0.003986 -0.003816 -0.003616 -0.003395 -0.003161 -0.002920 -0.002678 -0.002440 -0.002207 -0.001984 -0.001773 -0.001574 -0.001388 -0.001217 -0.001061 -0.000919 -0.000791 -0.000677 -0.000576 -0.000487 -0.000409 -0.000341 -0.000282 -0.000231 -0.000188 -0.000152 -0.000121 -0.000096 -0.000076 -0.000059 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000035 -0.000045 -0.000058 -0.000074 -0.000093 -0.000118 -0.000147 -0.000183 -0.000225 -0.000274 -0.000332 -0.000399 -0.000476 -0.000564 -0.000663 -0.000775 -0.000899 -0.001037 -0.001188 -0.001353 -0.001530 -0.001720 -0.001921 -0.002133 -0.002352 -0.002576 -0.002800 -0.003021 -0.003230 -0.003421 -0.003583 -0.003706 -0.003780 -0.003793 -0.003734 -0.003592 -0.003360 -0.003028 -0.002592 -0.002049 -0.001398 -0.000640 0.000217 0.001167 0.002197 0.003293 0.004439 0.005618 0.006810 0.007997 0.009160 0.010282 0.011347 0.012341 0.013254 0.014078 0.014809 0.015448 0.015997 0.016465 0.016858 0.017188 0.017463 0.017694 0.017891 0.018061 0.018212 0.018350 0.018477 0.018595 0.018701 0.018790 0.018853 0.018881 0.018861 0.018780 0.018625 0.018386 0.018051 0.017610 0.017058 0.016389 0.015603 0.014704 0.013699 0.012597 0.011414 0.010164 0.008868 0.007546 0.006220 0.004910 0.003639 0.002426 0.001288 0.000242 -0.000700 -0.001528 -0.002238 -0.002826 -0.003294 -0.003647 -0.003892 -0.004038 -0.004097 -0.004080 -0.004000 -0.003869 -0.003698 -0.003497 -0.003277 -0.003044 -0.002806 -0.002567 -0.002332 -0.002104 -0.001886 -0.001679 -0.001486 -0.001307 -0.001142 -0.000992 -0.000857 -0.000736 -0.000628 -0.000532 -0.000448 -0.000375 -0.000311 -0.000256 -0.000210 -0.000170 -0.000136 -0.000108 -0.000085 -0.000066 -0.000051 -0.000040 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000082 -0.000104 -0.000130 -0.000163 -0.000201 -0.000247 -0.000300 -0.000363 -0.000434 -0.000516 -0.000610 -0.000714 -0.000832 -0.000962 -0.001105 -0.001262 -0.001433 -0.001615 -0.001810 -0.002015 -0.002229 -0.002448 -0.002670 -0.002888 -0.003097 -0.003289 -0.003454 -0.003582 -0.003660 -0.003676 -0.003619 -0.003475 -0.003236 -0.002892 -0.002437 -0.001865 -0.001177 -0.000373 0.000541 0.001558 0.002666 0.003851 0.005093 0.006376 0.007677 0.008977 0.010252 0.011485 0.012655 0.013747 0.014747 0.015644 0.016433 0.017111 0.017683 0.018153 0.018532 0.018832 0.019067 0.019251 0.019397 0.019518 0.019626 0.019730 0.019837 0.019951 0.020075 0.020205 0.020335 0.020457 0.020558 0.020622 0.020636 0.020582 0.020445 0.020210 0.019865 0.019397 0.018801 0.018072 0.017209 0.016220 0.015111 0.013896 0.012592 0.011219 0.009799 0.008355 0.006911 0.005493 0.004122 0.002821 0.001608 0.000499 -0.000493 -0.001360 -0.002097 -0.002703 -0.003181 -0.003538 -0.003783 -0.003927 -0.003982 -0.003961 -0.003877 -0.003743 -0.003571 -0.003370 -0.003150 -0.002919 -0.002684 -0.002448 -0.002217 -0.001994 -0.001782 -0.001582 -0.001395 -0.001223 -0.001065 -0.000922 -0.000794 -0.000680 -0.000578 -0.000489 -0.000410 -0.000342 -0.000283 -0.000232 -0.000188 -0.000152 -0.000121 -0.000095 -0.000075 -0.000058 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000071 -0.000091 -0.000115 -0.000144 -0.000178 -0.000220 -0.000269 -0.000327 -0.000393 -0.000470 -0.000557 -0.000655 -0.000765 -0.000888 -0.001023 -0.001172 -0.001334 -0.001509 -0.001696 -0.001894 -0.002101 -0.002315 -0.002532 -0.002748 -0.002956 -0.003149 -0.003318 -0.003451 -0.003536 -0.003560 -0.003510 -0.003373 -0.003137 -0.002791 -0.002327 -0.001740 -0.001027 -0.000190 0.000767 0.001837 0.003009 0.004266 0.005591 0.006964 0.008362 0.009762 0.011140 0.012473 0.013739 0.014920 0.015998 0.016961 0.017799 0.018509 0.019092 0.019553 0.019901 0.020152 0.020321 0.020427 0.020487 0.020520 0.020541 0.020566 0.020606 0.020670 0.020764 0.020891 0.021047 0.021226 0.021418 0.021607 0.021778 0.021910 0.021986 0.021984 0.021886 0.021676 0.021336 0.020856 0.020227 0.019448 0.018520 0.017448 0.016246 0.014929 0.013517 0.012034 0.010504 0.008954 0.007412 0.005904 0.004453 0.003084 0.001814 0.000662 -0.000363 -0.001251 -0.002000 -0.002611 -0.003089 -0.003442 -0.003680 -0.003817 -0.003865 -0.003838 -0.003749 -0.003611 -0.003437 -0.003235 -0.003016 -0.002787 -0.002554 -0.002323 -0.002097 -0.001880 -0.001674 -0.001481 -0.001302 -0.001137 -0.000988 -0.000853 -0.000732 -0.000625 -0.000530 -0.000446 -0.000373 -0.000310 -0.000255 -0.000208 -0.000168 -0.000134 -0.000106 -0.000083 -0.000064 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000079 -0.000100 -0.000126 -0.000157 -0.000195 -0.000239 -0.000292 -0.000353 -0.000424 -0.000505 -0.000597 -0.000700 -0.000815 -0.000942 -0.001082 -0.001236 -0.001402 -0.001581 -0.001771 -0.001971 -0.002179 -0.002391 -0.002603 -0.002809 -0.003003 -0.003175 -0.003314 -0.003408 -0.003444 -0.003407 -0.003282 -0.003057 -0.002720 -0.002260 -0.001671 -0.000948 -0.000092 0.000893 0.002001 0.003219 0.004533 0.005925 0.007372 0.008851 0.010337 0.011803 0.013225 0.014576 0.015835 0.016982 0.018001 0.018880 0.019613 0.020198 0.020638 0.020944 0.021129 0.021210 0.021211 0.021152 0.021058 0.020950 0.020848 0.020770 0.020730 0.020741 0.020808 0.020935 0.021118 0.021351 0.021623 0.021916 0.022211 0.022486 0.022719 0.022885 0.022960 0.022923 0.022754 0.022435 0.021956 0.021308 0.020490 0.019506 0.018365 0.017083 0.015677 0.014173 0.012597 0.010976 0.009341 0.007721 0.006143 0.004635 0.003218 0.001914 0.000737 -0.000301 -0.001195 -0.001942 -0.002547 -0.003015 -0.003356 -0.003583 -0.003708 -0.003746 -0.003710 -0.003615 -0.003473 -0.003296 -0.003093 -0.002875 -0.002648 -0.002418 -0.002192 -0.001972 -0.001762 -0.001563 -0.001378 -0.001207 -0.001051 -0.000910 -0.000784 -0.000671 -0.000570 -0.000482 -0.000404 -0.000337 -0.000278 -0.000227 -0.000184 -0.000147 -0.000117 -0.000092 -0.000071 -0.000055 -0.000042 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000023 -0.000031 -0.000040 -0.000052 -0.000067 -0.000086 -0.000109 -0.000137 -0.000171 -0.000211 -0.000259 -0.000315 -0.000380 -0.000454 -0.000540 -0.000636 -0.000743 -0.000863 -0.000994 -0.001139 -0.001296 -0.001466 -0.001648 -0.001840 -0.002041 -0.002247 -0.002454 -0.002659 -0.002852 -0.003027 -0.003172 -0.003277 -0.003326 -0.003305 -0.003199 -0.002993 -0.002674 -0.002230 -0.001652 -0.000934 -0.000076 0.000921 0.002049 0.003297 0.004651 0.006091 0.007596 0.009140 0.010695 0.012235 0.013730 0.015154 0.016480 0.017685 0.018750 0.019661 0.020407 0.020985 0.021396 0.021649 0.021755 0.021734 0.021609 0.021406 0.021152 0.020875 0.020601 0.020355 0.020157 0.020025 0.019971 0.020004 0.020127 0.020339 0.020630 0.020989 0.021397 0.021833 0.022272 0.022687 0.023049 0.023331 0.023505 0.023547 0.023434 0.023150 0.022683 0.022027 0.021182 0.020155 0.018958 0.017611 0.016134 0.014557 0.012908 0.011218 0.009520 0.007844 0.006221 0.004676 0.003235 0.001916 0.000735 -0.000300 -0.001184 -0.001918 -0.002506 -0.002956 -0.003280 -0.003490 -0.003600 -0.003626 -0.003580 -0.003477 -0.003329 -0.003148 -0.002944 -0.002726 -0.002502 -0.002277 -0.002056 -0.001843 -0.001641 -0.001451 -0.001275 -0.001113 -0.000966 -0.000834 -0.000716 -0.000611 -0.000518 -0.000436 -0.000364 -0.000301 -0.000247 -0.000201 -0.000161 -0.000128 -0.000101 -0.000078 -0.000060 -0.000046 -0.000035 -0.000027 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000026 -0.000034 -0.000044 -0.000057 -0.000073 -0.000094 -0.000118 -0.000148 -0.000184 -0.000227 -0.000278 -0.000337 -0.000406 -0.000484 -0.000573 -0.000673 -0.000785 -0.000908 -0.001044 -0.001192 -0.001353 -0.001525 -0.001709 -0.001902 -0.002101 -0.002304 -0.002505 -0.002698 -0.002875 -0.003027 -0.003141 -0.003204 -0.003202 -0.003119 -0.002938 -0.002646 -0.002229 -0.001675 -0.000978 -0.000133 0.000857 0.001988 0.003248 0.004624 0.006095 0.007638 0.009229 0.010837 0.012434 0.013989 0.015470 0.016850 0.018102 0.019203 0.020137 0.020888 0.021452 0.021827 0.022019 0.022039 0.021906 0.021643 0.021278 0.020841 0.020365 0.019883 0.019424 0.019017 0.018685 0.018449 0.018323 0.018316 0.018433 0.018672 0.019023 0.019475 0.020007 0.020595 0.021212 0.021828 0.022410 0.022926 0.023343 0.023632 0.023765 0.023721 0.023482 0.023038 0.022384 0.021525 0.020469 0.019232 0.017836 0.016308 0.014678 0.012979 0.011243 0.009504 0.007797 0.006151 0.004594 0.003149 0.001836 0.000667 -0.000350 -0.001212 -0.001921 -0.002484 -0.002910 -0.003211 -0.003400 -0.003492 -0.003502 -0.003444 -0.003331 -0.003177 -0.002992 -0.002788 -0.002571 -0.002351 -0.002131 -0.001918 -0.001713 -0.001519 -0.001338 -0.001172 -0.001020 -0.000883 -0.000760 -0.000650 -0.000552 -0.000466 -0.000390 -0.000324 -0.000267 -0.000217 -0.000175 -0.000140 -0.000110 -0.000086 -0.000066 -0.000051 -0.000039 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000079 -0.000101 -0.000127 -0.000159 -0.000197 -0.000243 -0.000296 -0.000359 -0.000431 -0.000513 -0.000605 -0.000709 -0.000824 -0.000951 -0.001090 -0.001241 -0.001404 -0.001579 -0.001763 -0.001956 -0.002153 -0.002350 -0.002542 -0.002721 -0.002877 -0.003001 -0.003079 -0.003096 -0.003038 -0.002887 -0.002628 -0.002246 -0.001728 -0.001065 -0.000251 0.000716 0.001830 0.003083 0.004460 0.005942 0.007506 0.009126 0.010770 0.012407 0.014005 0.015530 0.016952 0.018240 0.019368 0.020316 0.021066 0.021610 0.021944 0.022070 0.022001 0.021751 0.021344 0.020808 0.020176 0.019484 0.018768 0.018064 0.017408 0.016830 0.016356 0.016009 0.015805 0.015755 0.015862 0.016126 0.016538 0.017083 0.017741 0.018487 0.019291 0.020120 0.020938 0.021707 0.022392 0.022956 0.023369 0.023602 0.023633 0.023447 0.023035 0.022395 0.021534 0.020463 0.019203 0.017779 0.016220 0.014559 0.012831 0.011072 0.009317 0.007601 0.005954 0.004406 0.002978 0.001687 0.000546 -0.000440 -0.001269 -0.001946 -0.002477 -0.002873 -0.003146 -0.003311 -0.003382 -0.003374 -0.003302 -0.003179 -0.003018 -0.002830 -0.002625 -0.002412 -0.002196 -0.001983 -0.001777 -0.001581 -0.001397 -0.001227 -0.001071 -0.000929 -0.000802 -0.000687 -0.000586 -0.000496 -0.000417 -0.000347 -0.000287 -0.000234 -0.000189 -0.000151 -0.000119 -0.000093 -0.000072 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000039 -0.000051 -0.000066 -0.000085 -0.000108 -0.000136 -0.000169 -0.000210 -0.000258 -0.000314 -0.000379 -0.000454 -0.000539 -0.000635 -0.000742 -0.000860 -0.000990 -0.001132 -0.001286 -0.001451 -0.001626 -0.001811 -0.002001 -0.002194 -0.002384 -0.002564 -0.002725 -0.002857 -0.002949 -0.002986 -0.002953 -0.002834 -0.002613 -0.002273 -0.001800 -0.001182 -0.000413 0.000513 0.001592 0.002817 0.004176 0.005649 0.007214 0.008843 0.010505 0.012167 0.013793 0.015348 0.016799 0.018112 0.019259 0.020214 0.020959 0.021479 0.021769 0.021831 0.021671 0.021305 0.020755 0.020049 0.019220 0.018306 0.017346 0.016380 0.015450 0.014592 0.013840 0.013222 0.012763 0.012480 0.012383 0.012479 0.012764 0.013232 0.013868 0.014650 0.015552 0.016542 0.017586 0.018644 0.019675 0.020640 0.021499 0.022215 0.022754 0.023090 0.023202 0.023076 0.022704 0.022089 0.021239 0.020170 0.018905 0.017471 0.015901 0.014230 0.012495 0.010734 0.008984 0.007280 0.005654 0.004133 0.002737 0.001484 0.000383 -0.000562 -0.001350 -0.001986 -0.002479 -0.002840 -0.003081 -0.003219 -0.003266 -0.003239 -0.003152 -0.003019 -0.002852 -0.002662 -0.002458 -0.002248 -0.002039 -0.001834 -0.001637 -0.001451 -0.001278 -0.001118 -0.000973 -0.000841 -0.000723 -0.000618 -0.000524 -0.000442 -0.000369 -0.000306 -0.000251 -0.000203 -0.000163 -0.000129 -0.000101 -0.000078 -0.000060 -0.000046 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000055 -0.000070 -0.000090 -0.000114 -0.000144 -0.000179 -0.000222 -0.000272 -0.000331 -0.000399 -0.000476 -0.000564 -0.000663 -0.000772 -0.000893 -0.001026 -0.001170 -0.001325 -0.001492 -0.001667 -0.001851 -0.002038 -0.002224 -0.002404 -0.002569 -0.002710 -0.002815 -0.002871 -0.002864 -0.002777 -0.002595 -0.002300 -0.001878 -0.001315 -0.000602 0.000268 0.001295 0.002474 0.003793 0.005237 0.006782 0.008402 0.010063 0.011731 0.013371 0.014943 0.016411 0.017740 0.018898 0.019856 0.020591 0.021087 0.021335 0.021334 0.021088 0.020612 0.019926 0.019058 0.018039 0.016909 0.015708 0.014480 0.013269 0.012117 0.011064 0.010145 0.009390 0.008823 0.008463 0.008320 0.008401 0.008705 0.009222 0.009938 0.010833 0.011879 0.013046 0.014294 0.015585 0.016876 0.018122 0.019281 0.020310 0.021174 0.021839 0.022279 0.022475 0.022413 0.022090 0.021510 0.020685 0.019632 0.018378 0.016952 0.015389 0.013726 0.012004 0.010261 0.008535 0.006862 0.005273 0.003793 0.002444 0.001239 0.000188 -0.000707 -0.001446 -0.002036 -0.002485 -0.002806 -0.003013 -0.003120 -0.003142 -0.003096 -0.002995 -0.002852 -0.002680 -0.002489 -0.002288 -0.002083 -0.001881 -0.001685 -0.001498 -0.001324 -0.001162 -0.001013 -0.000879 -0.000757 -0.000648 -0.000552 -0.000466 -0.000390 -0.000324 -0.000267 -0.000217 -0.000174 -0.000139 -0.000109 -0.000085 -0.000065 -0.000050 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000058 -0.000074 -0.000095 -0.000120 -0.000151 -0.000188 -0.000232 -0.000285 -0.000346 -0.000416 -0.000496 -0.000586 -0.000687 -0.000799 -0.000923 -0.001057 -0.001203 -0.001360 -0.001526 -0.001701 -0.001882 -0.002064 -0.002242 -0.002410 -0.002558 -0.002675 -0.002750 -0.002767 -0.002713 -0.002570 -0.002323 -0.001955 -0.001452 -0.000802 0.000001 0.000962 0.002078 0.003340 0.004734 0.006238 0.007827 0.009468 0.011126 0.012762 0.014338 0.015813 0.017150 0.018312 0.019269 0.019994 0.020467 0.020677 0.020619 0.020296 0.019720 0.018910 0.017893 0.016700 0.015370 0.013944 0.012467 0.010986 0.009545 0.008190 0.006960 0.005891 0.005013 0.004351 0.003921 0.003736 0.003801 0.004115 0.004670 0.005453 0.006442 0.007612 0.008932 0.010364 0.011867 0.013398 0.014911 0.016360 0.017701 0.018893 0.019898 0.020684 0.021226 0.021506 0.021514 0.021247 0.020712 0.019922 0.018899 0.017669 0.016265 0.014724 0.013087 0.011393 0.009684 0.007998 0.006370 0.004831 0.003405 0.002112 0.000965 -0.000028 -0.000865 -0.001549 -0.002086 -0.002488 -0.002766 -0.002936 -0.003012 -0.003009 -0.002944 -0.002829 -0.002678 -0.002503 -0.002313 -0.002116 -0.001918 -0.001725 -0.001539 -0.001364 -0.001200 -0.001050 -0.000913 -0.000788 -0.000677 -0.000577 -0.000489 -0.000411 -0.000342 -0.000282 -0.000230 -0.000186 -0.000148 -0.000117 -0.000091 -0.000070 -0.000053 -0.000040 -0.000030 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000047 -0.000061 -0.000078 -0.000099 -0.000126 -0.000158 -0.000196 -0.000242 -0.000296 -0.000359 -0.000431 -0.000513 -0.000606 -0.000709 -0.000823 -0.000948 -0.001084 -0.001231 -0.001388 -0.001554 -0.001727 -0.001903 -0.002079 -0.002247 -0.002401 -0.002529 -0.002620 -0.002662 -0.002639 -0.002535 -0.002335 -0.002022 -0.001582 -0.001002 -0.000272 0.000612 0.001652 0.002841 0.004168 0.005613 0.007151 0.008752 0.010381 0.011999 0.013564 0.015035 0.016370 0.017532 0.018485 0.019201 0.019655 0.019833 0.019727 0.019339 0.018677 0.017761 0.016614 0.015268 0.013761 0.012136 0.010436 0.008709 0.007003 0.005365 0.003838 0.002462 0.001271 0.000294 -0.000445 -0.000931 -0.001152 -0.001104 -0.000787 -0.000209 0.000618 0.001675 0.002938 0.004376 0.005955 0.007635 0.009373 0.011122 0.012837 0.014470 0.015978 0.017318 0.018454 0.019356 0.019998 0.020363 0.020443 0.020238 0.019754 0.019008 0.018022 0.016826 0.015456 0.013949 0.012348 0.010696 0.009032 0.007397 0.005825 0.004346 0.002983 0.001755 0.000674 -0.000253 -0.001026 -0.001649 -0.002131 -0.002482 -0.002716 -0.002848 -0.002893 -0.002866 -0.002783 -0.002656 -0.002500 -0.002323 -0.002136 -0.001945 -0.001755 -0.001572 -0.001397 -0.001233 -0.001082 -0.000943 -0.000817 -0.000703 -0.000601 -0.000510 -0.000429 -0.000358 -0.000296 -0.000243 -0.000196 -0.000157 -0.000124 -0.000097 -0.000075 -0.000057 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000082 -0.000104 -0.000131 -0.000164 -0.000203 -0.000250 -0.000306 -0.000370 -0.000444 -0.000528 -0.000622 -0.000727 -0.000842 -0.000969 -0.001106 -0.001253 -0.001410 -0.001574 -0.001743 -0.001914 -0.002082 -0.002238 -0.002376 -0.002482 -0.002546 -0.002553 -0.002487 -0.002333 -0.002076 -0.001699 -0.001191 -0.000539 0.000264 0.001219 0.002324 0.003569 0.004938 0.006408 0.007952 0.009534 0.011116 0.012656 0.014111 0.015437 0.016593 0.017541 0.018248 0.018688 0.018842 0.018700 0.018260 0.017531 0.016527 0.015273 0.013800 0.012146 0.010353 0.008464 0.006529 0.004595 0.002710 0.000920 -0.000733 -0.002212 -0.003486 -0.004528 -0.005318 -0.005841 -0.006090 -0.006059 -0.005749 -0.005167 -0.004323 -0.003233 -0.001919 -0.000408 0.001269 0.003075 0.004970 0.006910 0.008848 0.010737 0.012532 0.014187 0.015662 0.016919 0.017929 0.018666 0.019116 0.019269 0.019126 0.018696 0.017997 0.017053 0.015897 0.014566 0.013100 0.011544 0.009940 0.008331 0.006754 0.005246 0.003834 0.002542 0.001387 0.000380 -0.000476 -0.001181 -0.001740 -0.002164 -0.002463 -0.002653 -0.002747 -0.002762 -0.002713 -0.002614 -0.002479 -0.002319 -0.002143 -0.001960 -0.001777 -0.001597 -0.001424 -0.001261 -0.001109 -0.000969 -0.000842 -0.000726 -0.000622 -0.000529 -0.000447 -0.000374 -0.000310 -0.000254 -0.000206 -0.000165 -0.000131 -0.000102 -0.000079 -0.000060 -0.000045 -0.000034 -0.000025 -0.000019 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000067 -0.000085 -0.000108 -0.000135 -0.000169 -0.000210 -0.000258 -0.000314 -0.000380 -0.000455 -0.000539 -0.000635 -0.000741 -0.000858 -0.000985 -0.001122 -0.001269 -0.001424 -0.001585 -0.001750 -0.001915 -0.002072 -0.002216 -0.002335 -0.002418 -0.002452 -0.002423 -0.002314 -0.002111 -0.001797 -0.001360 -0.000787 -0.000071 0.000795 0.001807 0.002961 0.004242 0.005631 0.007101 0.008621 0.010152 0.011652 0.013079 0.014386 0.015531 0.016472 0.017173 0.017605 0.017744 0.017578 0.017103 0.016323 0.015254 0.013919 0.012347 0.010577 0.008651 0.006613 0.004512 0.002397 0.000314 -0.001688 -0.003569 -0.005290 -0.006817 -0.008124 -0.009189 -0.009997 -0.010536 -0.010799 -0.010784 -0.010492 -0.009928 -0.009100 -0.008021 -0.006707 -0.005180 -0.003466 -0.001597 0.000391 0.002458 0.004561 0.006653 0.008689 0.010621 0.012405 0.014000 0.015367 0.016477 0.017304 0.017833 0.018055 0.017971 0.017593 0.016939 0.016037 0.014920 0.013630 0.012208 0.010699 0.009149 0.007599 0.006088 0.004650 0.003312 0.002098 0.001022 0.000092 -0.000688 -0.001322 -0.001816 -0.002180 -0.002428 -0.002574 -0.002634 -0.002621 -0.002552 -0.002441 -0.002299 -0.002137 -0.001965 -0.001788 -0.001613 -0.001444 -0.001283 -0.001131 -0.000991 -0.000863 -0.000746 -0.000641 -0.000546 -0.000462 -0.000388 -0.000322 -0.000265 -0.000215 -0.000173 -0.000137 -0.000107 -0.000083 -0.000063 -0.000048 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000069 -0.000088 -0.000111 -0.000140 -0.000174 -0.000215 -0.000264 -0.000321 -0.000387 -0.000463 -0.000549 -0.000645 -0.000751 -0.000869 -0.000996 -0.001133 -0.001278 -0.001431 -0.001588 -0.001747 -0.001903 -0.002050 -0.002178 -0.002278 -0.002337 -0.002341 -0.002275 -0.002123 -0.001871 -0.001505 -0.001011 -0.000381 0.000392 0.001309 0.002365 0.003550 0.004847 0.006233 0.007676 0.009143 0.010591 0.011978 0.013258 0.014386 0.015317 0.016014 0.016443 0.016577 0.016400 0.015906 0.015096 0.013984 0.012592 0.010950 0.009096 0.007072 0.004926 0.002704 0.000456 -0.001769 -0.003926 -0.005972 -0.007870 -0.009587 -0.011097 -0.012378 -0.013417 -0.014203 -0.014729 -0.014993 -0.014993 -0.014731 -0.014210 -0.013436 -0.012416 -0.011160 -0.009684 -0.008006 -0.006151 -0.004147 -0.002029 0.000165 0.002392 0.004606 0.006762 0.008810 0.010706 0.012407 0.013873 0.015073 0.015980 0.016578 0.016859 0.016826 0.016491 0.015875 0.015008 0.013928 0.012675 0.011296 0.009837 0.008343 0.006855 0.005414 0.004052 0.002795 0.001663 0.000670 -0.000178 -0.000881 -0.001443 -0.001871 -0.002178 -0.002377 -0.002481 -0.002508 -0.002471 -0.002385 -0.002264 -0.002118 -0.001957 -0.001790 -0.001621 -0.001456 -0.001298 -0.001148 -0.001009 -0.000880 -0.000763 -0.000657 -0.000561 -0.000476 -0.000400 -0.000333 -0.000274 -0.000223 -0.000180 -0.000143 -0.000112 -0.000087 -0.000066 -0.000050 -0.000037 -0.000028 -0.000020 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000057 -0.000072 -0.000091 -0.000115 -0.000144 -0.000179 -0.000220 -0.000270 -0.000327 -0.000393 -0.000469 -0.000555 -0.000651 -0.000758 -0.000875 -0.001002 -0.001137 -0.001280 -0.001430 -0.001582 -0.001734 -0.001880 -0.002014 -0.002127 -0.002206 -0.002239 -0.002212 -0.002110 -0.001917 -0.001619 -0.001203 -0.000658 0.000022 0.000841 0.001796 0.002881 0.004080 0.005372 0.006731 0.008123 0.009509 0.010847 0.012091 0.013195 0.014115 0.014808 0.015239 0.015377 0.015203 0.014705 0.013885 0.012752 0.011328 0.009644 0.007736 0.005649 0.003430 0.001130 -0.001202 -0.003516 -0.005767 -0.007912 -0.009915 -0.011745 -0.013378 -0.014796 -0.015986 -0.016943 -0.017663 -0.018146 -0.018393 -0.018406 -0.018187 -0.017737 -0.017057 -0.016149 -0.015016 -0.013664 -0.012103 -0.010347 -0.008415 -0.006335 -0.004136 -0.001858 0.000458 0.002767 0.005019 0.007166 0.009158 0.010951 0.012502 0.013777 0.014749 0.015402 0.015727 0.015730 0.015424 0.014834 0.013993 0.012941 0.011722 0.010384 0.008973 0.007536 0.006115 0.004748 0.003466 0.002293 0.001248 0.000340 -0.000426 -0.001051 -0.001541 -0.001906 -0.002157 -0.002308 -0.002374 -0.002371 -0.002313 -0.002214 -0.002086 -0.001939 -0.001782 -0.001621 -0.001461 -0.001307 -0.001159 -0.001021 -0.000893 -0.000776 -0.000669 -0.000573 -0.000487 -0.000410 -0.000342 -0.000282 -0.000230 -0.000186 -0.000148 -0.000116 -0.000090 -0.000069 -0.000052 -0.000039 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000058 -0.000074 -0.000094 -0.000118 -0.000147 -0.000182 -0.000224 -0.000274 -0.000331 -0.000397 -0.000473 -0.000558 -0.000654 -0.000760 -0.000876 -0.001002 -0.001135 -0.001275 -0.001420 -0.001566 -0.001710 -0.001846 -0.001966 -0.002060 -0.002118 -0.002125 -0.002067 -0.001929 -0.001697 -0.001356 -0.000895 -0.000307 0.000414 0.001268 0.002249 0.003346 0.004541 0.005809 0.007119 0.008435 0.009717 0.010919 0.011995 0.012901 0.013591 0.014028 0.014179 0.014019 0.013535 0.012722 0.011591 0.010159 0.008457 0.006523 0.004402 0.002144 -0.000199 -0.002573 -0.004930 -0.007219 -0.009401 -0.011439 -0.013303 -0.014973 -0.016434 -0.017680 -0.018708 -0.019523 -0.020130 -0.020537 -0.020750 -0.020773 -0.020610 -0.020258 -0.019716 -0.018976 -0.018033 -0.016883 -0.015524 -0.013958 -0.012195 -0.010248 -0.008142 -0.005905 -0.003575 -0.001195 0.001187 0.003518 0.005747 0.007821 0.009689 0.011307 0.012638 0.013656 0.014341 0.014690 0.014709 0.014415 0.013836 0.013009 0.011976 0.010785 0.009483 0.008121 0.006743 0.005391 0.004101 0.002902 0.001816 0.000859 0.000037 -0.000647 -0.001195 -0.001616 -0.001918 -0.002116 -0.002223 -0.002254 -0.002226 -0.002150 -0.002041 -0.001910 -0.001764 -0.001612 -0.001459 -0.001309 -0.001165 -0.001029 -0.000902 -0.000785 -0.000679 -0.000582 -0.000495 -0.000418 -0.000349 -0.000289 -0.000236 -0.000191 -0.000152 -0.000120 -0.000093 -0.000071 -0.000054 -0.000040 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000047 -0.000060 -0.000076 -0.000096 -0.000120 -0.000150 -0.000186 -0.000228 -0.000277 -0.000334 -0.000399 -0.000474 -0.000559 -0.000653 -0.000758 -0.000873 -0.000996 -0.001126 -0.001262 -0.001401 -0.001541 -0.001675 -0.001799 -0.001904 -0.001980 -0.002016 -0.001997 -0.001908 -0.001736 -0.001466 -0.001086 -0.000587 0.000038 0.000791 0.001668 0.002661 0.003755 0.004928 0.006152 0.007394 0.008614 0.009769 0.010815 0.011704 0.012394 0.012841 0.013012 0.012878 0.012421 0.011636 0.010526 0.009110 0.007415 0.005479 0.003350 0.001080 -0.001276 -0.003662 -0.006024 -0.008311 -0.010478 -0.012490 -0.014319 -0.015945 -0.017359 -0.018559 -0.019550 -0.020344 -0.020956 -0.021402 -0.021698 -0.021858 -0.021889 -0.021793 -0.021568 -0.021204 -0.020688 -0.020004 -0.019134 -0.018064 -0.016783 -0.015285 -0.013574 -0.011661 -0.009566 -0.007319 -0.004959 -0.002533 -0.000092 0.002306 0.004603 0.006740 0.008663 0.010325 0.011688 0.012724 0.013416 0.013763 0.013775 0.013472 0.012888 0.012061 0.011039 0.009870 0.008604 0.007289 0.005971 0.004691 0.003480 0.002367 0.001369 0.000500 -0.000236 -0.000838 -0.001312 -0.001664 -0.001908 -0.002056 -0.002123 -0.002124 -0.002074 -0.001985 -0.001870 -0.001737 -0.001595 -0.001449 -0.001304 -0.001164 -0.001031 -0.000906 -0.000791 -0.000685 -0.000588 -0.000502 -0.000424 -0.000355 -0.000294 -0.000241 -0.000195 -0.000156 -0.000123 -0.000096 -0.000074 -0.000056 -0.000042 -0.000031 -0.000023 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000077 -0.000098 -0.000122 -0.000152 -0.000188 -0.000230 -0.000278 -0.000335 -0.000399 -0.000473 -0.000556 -0.000649 -0.000752 -0.000864 -0.000984 -0.001110 -0.001241 -0.001374 -0.001505 -0.001629 -0.001740 -0.001830 -0.001887 -0.001899 -0.001854 -0.001736 -0.001531 -0.001227 -0.000813 -0.000281 0.000372 0.001147 0.002036 0.003028 0.004104 0.005239 0.006402 0.007557 0.008663 0.009676 0.010549 0.011239 0.011701 0.011899 0.011802 0.011388 0.010647 0.009579 0.008200 0.006534 0.004621 0.002507 0.000246 -0.002102 -0.004477 -0.006820 -0.009076 -0.011196 -0.013141 -0.014882 -0.016400 -0.017688 -0.018751 -0.019600 -0.020257 -0.020746 -0.021095 -0.021335 -0.021488 -0.021576 -0.021610 -0.021593 -0.021520 -0.021374 -0.021134 -0.020772 -0.020257 -0.019561 -0.018655 -0.017521 -0.016146 -0.014529 -0.012678 -0.010614 -0.008370 -0.005989 -0.003524 -0.001033 0.001418 0.003765 0.005944 0.007897 0.009575 0.010938 0.011961 0.012630 0.012947 0.012927 0.012596 0.011990 0.011153 0.010133 0.008982 0.007749 0.006483 0.005227 0.004020 0.002891 0.001864 0.000955 0.000174 -0.000477 -0.000999 -0.001399 -0.001687 -0.001875 -0.001977 -0.002009 -0.001985 -0.001918 -0.001820 -0.001701 -0.001569 -0.001432 -0.001293 -0.001158 -0.001028 -0.000906 -0.000792 -0.000687 -0.000592 -0.000506 -0.000428 -0.000359 -0.000298 -0.000245 -0.000199 -0.000159 -0.000126 -0.000098 -0.000076 -0.000058 -0.000043 -0.000032 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000078 -0.000099 -0.000123 -0.000153 -0.000189 -0.000230 -0.000278 -0.000334 -0.000397 -0.000469 -0.000550 -0.000641 -0.000741 -0.000849 -0.000966 -0.001087 -0.001213 -0.001338 -0.001460 -0.001573 -0.001670 -0.001742 -0.001780 -0.001769 -0.001697 -0.001551 -0.001316 -0.000982 -0.000538 0.000020 0.000693 0.001480 0.002370 0.003347 0.004391 0.005474 0.006562 0.007616 0.008594 0.009452 0.010143 0.010625 0.010857 0.010807 0.010449 0.009769 0.008763 0.007442 0.005829 0.003959 0.001881 -0.000352 -0.002675 -0.005025 -0.007336 -0.009548 -0.011605 -0.013463 -0.015087 -0.016459 -0.017570 -0.018428 -0.019051 -0.019468 -0.019715 -0.019834 -0.019868 -0.019857 -0.019838 -0.019836 -0.019869 -0.019940 -0.020040 -0.020147 -0.020229 -0.020247 -0.020155 -0.019908 -0.019463 -0.018782 -0.017839 -0.016614 -0.015106 -0.013324 -0.011293 -0.009051 -0.006649 -0.004148 -0.001617 0.000872 0.003248 0.005442 0.007394 0.009052 0.010381 0.011356 0.011970 0.012230 0.012154 0.011776 0.011135 0.010278 0.009255 0.008119 0.006920 0.005704 0.004512 0.003380 0.002334 0.001395 0.000576 -0.000117 -0.000684 -0.001127 -0.001457 -0.001684 -0.001821 -0.001883 -0.001885 -0.001840 -0.001760 -0.001655 -0.001535 -0.001407 -0.001276 -0.001146 -0.001020 -0.000901 -0.000790 -0.000687 -0.000592 -0.000507 -0.000430 -0.000361 -0.000300 -0.000247 -0.000201 -0.000162 -0.000128 -0.000101 -0.000078 -0.000059 -0.000045 -0.000033 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000062 -0.000078 -0.000099 -0.000124 -0.000153 -0.000188 -0.000229 -0.000276 -0.000330 -0.000392 -0.000462 -0.000540 -0.000628 -0.000725 -0.000829 -0.000941 -0.001057 -0.001175 -0.001292 -0.001404 -0.001505 -0.001588 -0.001643 -0.001660 -0.001626 -0.001529 -0.001356 -0.001094 -0.000732 -0.000265 0.000312 0.000998 0.001787 0.002666 0.003618 0.004618 0.005636 0.006637 0.007579 0.008420 0.009115 0.009620 0.009894 0.009901 0.009612 0.009008 0.008083 0.006842 0.005303 0.003499 0.001476 -0.000710 -0.002996 -0.005311 -0.007586 -0.009752 -0.011747 -0.013518 -0.015024 -0.016240 -0.017154 -0.017773 -0.018118 -0.018224 -0.018138 -0.017912 -0.017606 -0.017278 -0.016981 -0.016762 -0.016656 -0.016684 -0.016848 -0.017138 -0.017525 -0.017967 -0.018411 -0.018798 -0.019065 -0.019152 -0.019004 -0.018574 -0.017831 -0.016756 -0.015348 -0.013621 -0.011608 -0.009357 -0.006930 -0.004398 -0.001838 0.000670 0.003047 0.005223 0.007135 0.008737 0.009993 0.010886 0.011414 0.011590 0.011439 0.010998 0.010311 0.009428 0.008400 0.007279 0.006115 0.004952 0.003827 0.002773 0.001813 0.000964 0.000235 -0.000370 -0.000854 -0.001222 -0.001485 -0.001655 -0.001747 -0.001775 -0.001752 -0.001690 -0.001601 -0.001493 -0.001375 -0.001251 -0.001127 -0.001007 -0.000891 -0.000783 -0.000682 -0.000590 -0.000506 -0.000430 -0.000362 -0.000301 -0.000249 -0.000203 -0.000164 -0.000130 -0.000102 -0.000079 -0.000061 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000028 -0.000037 -0.000048 -0.000061 -0.000078 -0.000098 -0.000123 -0.000152 -0.000186 -0.000226 -0.000272 -0.000325 -0.000384 -0.000451 -0.000527 -0.000611 -0.000704 -0.000803 -0.000909 -0.001019 -0.001129 -0.001237 -0.001338 -0.001426 -0.001493 -0.001531 -0.001528 -0.001472 -0.001351 -0.001152 -0.000866 -0.000483 0.000003 0.000593 0.001283 0.002065 0.002924 0.003840 0.004786 0.005730 0.006634 0.007457 0.008156 0.008687 0.009008 0.009080 0.008872 0.008361 0.007534 0.006393 0.004951 0.003237 0.001291 -0.000830 -0.003064 -0.005338 -0.007576 -0.009703 -0.011649 -0.013350 -0.014757 -0.015835 -0.016565 -0.016949 -0.017006 -0.016774 -0.016303 -0.015658 -0.014912 -0.014139 -0.013414 -0.012803 -0.012365 -0.012142 -0.012159 -0.012420 -0.012910 -0.013595 -0.014422 -0.015326 -0.016232 -0.017062 -0.017736 -0.018181 -0.018333 -0.018144 -0.017579 -0.016623 -0.015282 -0.013581 -0.011564 -0.009291 -0.006834 -0.004278 -0.001707 0.000791 0.003135 0.005254 0.007088 0.008592 0.009739 0.010517 0.010931 0.011001 0.010758 0.010243 0.009505 0.008593 0.007560 0.006458 0.005333 0.004227 0.003175 0.002203 0.001331 0.000574 -0.000064 -0.000582 -0.000985 -0.001282 -0.001484 -0.001604 -0.001656 -0.001655 -0.001612 -0.001538 -0.001443 -0.001335 -0.001220 -0.001103 -0.000988 -0.000877 -0.000772 -0.000674 -0.000584 -0.000502 -0.000427 -0.000360 -0.000301 -0.000249 -0.000203 -0.000165 -0.000132 -0.000104 -0.000081 -0.000062 -0.000047 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000061 -0.000077 -0.000097 -0.000121 -0.000149 -0.000183 -0.000221 -0.000266 -0.000316 -0.000373 -0.000438 -0.000510 -0.000590 -0.000677 -0.000772 -0.000871 -0.000973 -0.001075 -0.001173 -0.001262 -0.001336 -0.001388 -0.001408 -0.001385 -0.001307 -0.001164 -0.000944 -0.000636 -0.000235 0.000263 0.000858 0.001545 0.002312 0.003143 0.004014 0.004898 0.005761 0.006563 0.007264 0.007821 0.008191 0.008335 0.008217 0.007812 0.007101 0.006081 0.004759 0.003157 0.001313 -0.000723 -0.002888 -0.005110 -0.007310 -0.009406 -0.011321 -0.012980 -0.014324 -0.015305 -0.015894 -0.016083 -0.015884 -0.015331 -0.014476 -0.013390 -0.012153 -0.010856 -0.009591 -0.008448 -0.007507 -0.006837 -0.006488 -0.006488 -0.006844 -0.007537 -0.008526 -0.009750 -0.011130 -0.012579 -0.013999 -0.015294 -0.016372 -0.017153 -0.017570 -0.017572 -0.017132 -0.016244 -0.014925 -0.013213 -0.011166 -0.008859 -0.006377 -0.003811 -0.001256 0.001198 0.003470 0.005490 0.007203 0.008571 0.009574 0.010208 0.010486 0.010433 0.010087 0.009494 0.008701 0.007763 0.006731 0.005653 0.004575 0.003532 0.002557 0.001672 0.000894 0.000229 -0.000318 -0.000751 -0.001077 -0.001308 -0.001454 -0.001531 -0.001550 -0.001525 -0.001467 -0.001385 -0.001288 -0.001182 -0.001072 -0.000963 -0.000857 -0.000757 -0.000662 -0.000575 -0.000495 -0.000422 -0.000357 -0.000299 -0.000247 -0.000203 -0.000165 -0.000132 -0.000104 -0.000081 -0.000062 -0.000047 -0.000035 -0.000026 -0.000019 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000027 -0.000036 -0.000046 -0.000059 -0.000075 -0.000095 -0.000118 -0.000145 -0.000178 -0.000215 -0.000257 -0.000305 -0.000359 -0.000421 -0.000489 -0.000564 -0.000646 -0.000734 -0.000826 -0.000920 -0.001012 -0.001099 -0.001176 -0.001236 -0.001272 -0.001274 -0.001232 -0.001135 -0.000972 -0.000732 -0.000409 0.000005 0.000510 0.001104 0.001780 0.002525 0.003320 0.004141 0.004957 0.005734 0.006433 0.007013 0.007432 0.007649 0.007629 0.007340 0.006760 0.005879 0.004699 0.003234 0.001517 -0.000409 -0.002484 -0.004638 -0.006793 -0.008863 -0.010762 -0.012410 -0.013733 -0.014671 -0.015182 -0.015244 -0.014858 -0.014049 -0.012862 -0.011368 -0.009652 -0.007812 -0.005957 -0.004194 -0.002628 -0.001353 -0.000446 0.000034 0.000055 -0.000389 -0.001279 -0.002567 -0.004183 -0.006038 -0.008029 -0.010044 -0.011970 -0.013698 -0.015129 -0.016179 -0.016783 -0.016900 -0.016512 -0.015627 -0.014279 -0.012521 -0.010427 -0.008084 -0.005588 -0.003038 -0.000533 0.001837 0.003994 0.005872 0.007424 0.008620 0.009449 0.009916 0.010041 0.009856 0.009404 0.008731 0.007890 0.006933 0.005909 0.004866 0.003842 0.002873 0.001982 0.001190 0.000506 -0.000064 -0.000523 -0.000875 -0.001131 -0.001301 -0.001399 -0.001439 -0.001431 -0.001388 -0.001319 -0.001233 -0.001137 -0.001036 -0.000933 -0.000833 -0.000737 -0.000647 -0.000562 -0.000485 -0.000414 -0.000351 -0.000295 -0.000245 -0.000201 -0.000164 -0.000132 -0.000104 -0.000082 -0.000063 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000045 -0.000058 -0.000073 -0.000092 -0.000114 -0.000140 -0.000171 -0.000206 -0.000246 -0.000291 -0.000343 -0.000400 -0.000464 -0.000534 -0.000610 -0.000690 -0.000774 -0.000859 -0.000941 -0.001016 -0.001080 -0.001126 -0.001146 -0.001131 -0.001072 -0.000957 -0.000777 -0.000522 -0.000186 0.000234 0.000740 0.001327 0.001986 0.002702 0.003456 0.004220 0.004966 0.005656 0.006253 0.006716 0.007006 0.007084 0.006917 0.006479 0.005753 0.004734 0.003431 0.001866 0.000078 -0.001881 -0.003946 -0.006040 -0.008078 -0.009971 -0.011631 -0.012972 -0.013925 -0.014430 -0.014451 -0.013972 -0.013004 -0.011583 -0.009769 -0.007645 -0.005312 -0.002886 -0.000488 0.001758 0.003733 0.005334 0.006472 0.007084 0.007132 0.006609 0.005538 0.003970 0.001982 -0.000325 -0.002836 -0.005426 -0.007966 -0.010331 -0.012405 -0.014089 -0.015304 -0.015994 -0.016131 -0.015714 -0.014769 -0.013346 -0.011516 -0.009368 -0.006999 -0.004513 -0.002014 0.000400 0.002642 0.004639 0.006333 0.007687 0.008682 0.009314 0.009599 0.009563 0.009244 0.008687 0.007944 0.007064 0.006100 0.005098 0.004101 0.003145 0.002257 0.001458 0.000762 0.000174 -0.000304 -0.000677 -0.000955 -0.001146 -0.001264 -0.001322 -0.001331 -0.001303 -0.001247 -0.001173 -0.001086 -0.000994 -0.000898 -0.000804 -0.000713 -0.000627 -0.000546 -0.000472 -0.000404 -0.000343 -0.000289 -0.000241 -0.000199 -0.000162 -0.000131 -0.000104 -0.000081 -0.000063 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000026 -0.000034 -0.000044 -0.000056 -0.000070 -0.000088 -0.000109 -0.000134 -0.000162 -0.000195 -0.000233 -0.000275 -0.000323 -0.000376 -0.000435 -0.000499 -0.000568 -0.000641 -0.000716 -0.000791 -0.000862 -0.000925 -0.000976 -0.001007 -0.001012 -0.000981 -0.000906 -0.000776 -0.000582 -0.000317 0.000026 0.000448 0.000949 0.001523 0.002159 0.002841 0.003548 0.004254 0.004927 0.005532 0.006032 0.006387 0.006559 0.006514 0.006222 0.005662 0.004820 0.003699 0.002313 0.000691 -0.001122 -0.003070 -0.005079 -0.007070 -0.008951 -0.010632 -0.012021 -0.013035 -0.013603 -0.013670 -0.013204 -0.012198 -0.010670 -0.008667 -0.006260 -0.003546 -0.000639 0.002332 0.005231 0.007923 0.010278 0.012181 0.013536 0.014274 0.014354 0.013767 0.012538 0.010721 0.008401 0.005685 0.002699 -0.000419 -0.003528 -0.006488 -0.009170 -0.011461 -0.013266 -0.014519 -0.015181 -0.015241 -0.014719 -0.013659 -0.012130 -0.010220 -0.008026 -0.005655 -0.003215 -0.000809 0.001468 0.003536 0.005330 0.006804 0.007931 0.008702 0.009124 0.009221 0.009024 0.008577 0.007928 0.007127 0.006225 0.005271 0.004306 0.003370 0.002492 0.001695 0.000993 0.000395 -0.000098 -0.000487 -0.000782 -0.000992 -0.001127 -0.001202 -0.001226 -0.001213 -0.001170 -0.001107 -0.001031 -0.000946 -0.000859 -0.000771 -0.000686 -0.000604 -0.000527 -0.000456 -0.000392 -0.000333 -0.000281 -0.000235 -0.000194 -0.000159 -0.000129 -0.000102 -0.000080 -0.000062 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000053 -0.000067 -0.000083 -0.000103 -0.000126 -0.000152 -0.000183 -0.000217 -0.000256 -0.000300 -0.000348 -0.000402 -0.000460 -0.000522 -0.000586 -0.000652 -0.000716 -0.000776 -0.000827 -0.000864 -0.000881 -0.000872 -0.000827 -0.000738 -0.000596 -0.000392 -0.000120 0.000225 0.000644 0.001134 0.001688 0.002296 0.002939 0.003597 0.004242 0.004844 0.005368 0.005777 0.006034 0.006105 0.005957 0.005565 0.004910 0.003987 0.002802 0.001373 -0.000265 -0.002061 -0.003955 -0.005870 -0.007720 -0.009416 -0.010861 -0.011966 -0.012648 -0.012838 -0.012485 -0.011562 -0.010069 -0.008031 -0.005505 -0.002571 0.000663 0.004073 0.007519 0.010855 0.013935 0.016620 0.018787 0.020335 0.021189 0.021305 0.020674 0.019319 0.017298 0.014700 0.011639 0.008247 0.004673 0.001068 -0.002418 -0.005643 -0.008481 -0.010829 -0.012607 -0.013767 -0.014290 -0.014189 -0.013502 -0.012294 -0.010650 -0.008668 -0.006455 -0.004120 -0.001771 0.000494 0.002587 0.004437 0.005991 0.007216 0.008095 0.008631 0.008841 0.008753 0.008406 0.007847 0.007123 0.006286 0.005382 0.004456 0.003547 0.002686 0.001898 0.001197 0.000595 0.000094 -0.000307 -0.000615 -0.000839 -0.000990 -0.001079 -0.001118 -0.001118 -0.001088 -0.001036 -0.000970 -0.000895 -0.000815 -0.000734 -0.000654 -0.000577 -0.000505 -0.000438 -0.000376 -0.000321 -0.000271 -0.000227 -0.000188 -0.000155 -0.000125 -0.000100 -0.000079 -0.000061 -0.000046 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000063 -0.000078 -0.000096 -0.000117 -0.000141 -0.000168 -0.000200 -0.000235 -0.000274 -0.000317 -0.000365 -0.000416 -0.000470 -0.000526 -0.000582 -0.000635 -0.000683 -0.000721 -0.000745 -0.000749 -0.000727 -0.000670 -0.000570 -0.000418 -0.000209 0.000065 0.000407 0.000816 0.001290 0.001820 0.002395 0.002996 0.003602 0.004187 0.004719 0.005167 0.005494 0.005667 0.005653 0.005424 0.004958 0.004241 0.003271 0.002058 0.000626 -0.000987 -0.002728 -0.004531 -0.006318 -0.008002 -0.009492 -0.010694 -0.011517 -0.011881 -0.011720 -0.010989 -0.009663 -0.007750 -0.005280 -0.002317 0.001050 0.004708 0.008523 0.012350 0.016034 0.019423 0.022372 0.024753 0.026460 0.027414 0.027570 0.026915 0.025474 0.023306 0.020501 0.017176 0.013470 0.009535 0.005532 0.001618 -0.002057 -0.005357 -0.008171 -0.010410 -0.012016 -0.012965 -0.013260 -0.012936 -0.012052 -0.010689 -0.008942 -0.006918 -0.004726 -0.002475 -0.000267 0.001806 0.003670 0.005265 0.006551 0.007508 0.008131 0.008433 0.008438 0.008181 0.007704 0.007055 0.006282 0.005433 0.004551 0.003675 0.002838 0.002064 0.001372 0.000772 0.000269 -0.000139 -0.000456 -0.000692 -0.000855 -0.000957 -0.001009 -0.001021 -0.001003 -0.000962 -0.000906 -0.000839 -0.000767 -0.000693 -0.000619 -0.000547 -0.000479 -0.000416 -0.000358 -0.000306 -0.000259 -0.000218 -0.000181 -0.000149 -0.000121 -0.000097 -0.000077 -0.000059 -0.000045 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000028 -0.000036 -0.000046 -0.000058 -0.000071 -0.000088 -0.000106 -0.000128 -0.000152 -0.000180 -0.000211 -0.000245 -0.000283 -0.000324 -0.000368 -0.000414 -0.000460 -0.000506 -0.000548 -0.000584 -0.000610 -0.000622 -0.000614 -0.000579 -0.000512 -0.000403 -0.000246 -0.000035 0.000237 0.000570 0.000965 0.001417 0.001917 0.002454 0.003010 0.003563 0.004088 0.004554 0.004932 0.005188 0.005290 0.005211 0.004923 0.004411 0.003662 0.002680 0.001476 0.000078 -0.001473 -0.003122 -0.004803 -0.006438 -0.007939 -0.009216 -0.010178 -0.010736 -0.010814 -0.010350 -0.009302 -0.007652 -0.005408 -0.002609 0.000678 0.004360 0.008320 0.012420 0.016510 0.020434 0.024036 0.027169 0.029701 0.031524 0.032559 0.032756 0.032102 0.030622 0.028371 0.025441 0.021951 0.018039 0.013862 0.009581 0.005360 0.001354 -0.002298 -0.005476 -0.008087 -0.010065 -0.011379 -0.012027 -0.012036 -0.011461 -0.010378 -0.008878 -0.007064 -0.005044 -0.002927 -0.000815 0.001199 0.003036 0.004633 0.005946 0.006949 0.007633 0.008005 0.008085 0.007905 0.007504 0.006926 0.006217 0.005424 0.004589 0.003752 0.002945 0.002194 0.001517 0.000925 0.000425 0.000016 -0.000307 -0.000550 -0.000722 -0.000835 -0.000899 -0.000922 -0.000915 -0.000885 -0.000839 -0.000781 -0.000716 -0.000649 -0.000581 -0.000514 -0.000451 -0.000392 -0.000338 -0.000289 -0.000245 -0.000206 -0.000172 -0.000142 -0.000116 -0.000093 -0.000074 -0.000057 -0.000044 -0.000033 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000025 -0.000033 -0.000041 -0.000052 -0.000064 -0.000078 -0.000095 -0.000114 -0.000135 -0.000159 -0.000185 -0.000214 -0.000246 -0.000280 -0.000317 -0.000354 -0.000390 -0.000425 -0.000456 -0.000480 -0.000494 -0.000494 -0.000475 -0.000431 -0.000355 -0.000241 -0.000082 0.000128 0.000392 0.000712 0.001087 0.001512 0.001978 0.002474 0.002981 0.003480 0.003945 0.004350 0.004665 0.004861 0.004908 0.004781 0.004459 0.003927 0.003178 0.002216 0.001056 -0.000272 -0.001728 -0.003256 -0.004791 -0.006255 -0.007565 -0.008633 -0.009370 -0.009695 -0.009535 -0.008831 -0.007546 -0.005666 -0.003204 -0.000199 0.003280 0.007139 0.011259 0.015504 0.019724 0.023764 0.027469 0.030692 0.033303 0.035193 0.036283 0.036521 0.035895 0.034424 0.032164 0.029203 0.025657 0.021663 0.017376 0.012958 0.008570 0.004369 0.000498 -0.002923 -0.005796 -0.008051 -0.009651 -0.010589 -0.010886 -0.010590 -0.009772 -0.008517 -0.006924 -0.005096 -0.003140 -0.001156 0.000763 0.002536 0.004099 0.005405 0.006422 0.007140 0.007560 0.007699 0.007583 0.007249 0.006737 0.006091 0.005356 0.004572 0.003779 0.003008 0.002285 0.001629 0.001052 0.000561 0.000155 -0.000168 -0.000415 -0.000594 -0.000716 -0.000789 -0.000823 -0.000827 -0.000806 -0.000769 -0.000719 -0.000663 -0.000602 -0.000540 -0.000479 -0.000421 -0.000366 -0.000316 -0.000270 -0.000229 -0.000193 -0.000161 -0.000133 -0.000109 -0.000088 -0.000070 -0.000054 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000036 -0.000045 -0.000056 -0.000068 -0.000082 -0.000098 -0.000116 -0.000136 -0.000157 -0.000181 -0.000207 -0.000234 -0.000262 -0.000290 -0.000317 -0.000341 -0.000361 -0.000373 -0.000376 -0.000365 -0.000336 -0.000283 -0.000201 -0.000084 0.000074 0.000277 0.000530 0.000832 0.001182 0.001575 0.002002 0.002452 0.002909 0.003353 0.003760 0.004107 0.004367 0.004512 0.004519 0.004364 0.004030 0.003504 0.002783 0.001873 0.000790 -0.000438 -0.001769 -0.003151 -0.004521 -0.005804 -0.006923 -0.007793 -0.008334 -0.008468 -0.008127 -0.007261 -0.005833 -0.003834 -0.001277 0.001798 0.005322 0.009204 0.013330 0.017567 0.021771 0.025791 0.029478 0.032690 0.035300 0.037203 0.038319 0.038598 0.038025 0.036616 0.034423 0.031529 0.028045 0.024103 0.019851 0.015446 0.011046 0.006803 0.002857 -0.000669 -0.003679 -0.006100 -0.007893 -0.009043 -0.009569 -0.009510 -0.008929 -0.007908 -0.006536 -0.004912 -0.003137 -0.001308 0.000485 0.002162 0.003658 0.004924 0.005928 0.006653 0.007100 0.007279 0.007216 0.006940 0.006490 0.005905 0.005229 0.004499 0.003754 0.003025 0.002337 0.001708 0.001152 0.000675 0.000278 -0.000041 -0.000289 -0.000472 -0.000600 -0.000681 -0.000724 -0.000737 -0.000726 -0.000697 -0.000656 -0.000606 -0.000552 -0.000497 -0.000441 -0.000388 -0.000337 -0.000291 -0.000249 -0.000212 -0.000178 -0.000149 -0.000123 -0.000101 -0.000082 -0.000065 -0.000051 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000038 -0.000047 -0.000057 -0.000069 -0.000081 -0.000096 -0.000111 -0.000128 -0.000147 -0.000166 -0.000186 -0.000205 -0.000224 -0.000241 -0.000254 -0.000263 -0.000264 -0.000256 -0.000235 -0.000197 -0.000138 -0.000052 0.000065 0.000219 0.000413 0.000649 0.000929 0.001249 0.001605 0.001989 0.002390 0.002793 0.003181 0.003532 0.003825 0.004036 0.004142 0.004121 0.003955 0.003629 0.003134 0.002468 0.001638 0.000659 -0.000440 -0.001622 -0.002838 -0.004028 -0.005127 -0.006060 -0.006753 -0.007131 -0.007123 -0.006671 -0.005725 -0.004257 -0.002256 0.000263 0.003262 0.006677 0.010424 0.014393 0.018464 0.022499 0.026359 0.029903 0.032998 0.035524 0.037381 0.038493 0.038809 0.038313 0.037019 0.034971 0.032246 0.028945 0.025191 0.021123 0.016888 0.012636 0.008510 0.004646 0.001159 -0.001854 -0.004323 -0.006204 -0.007481 -0.008164 -0.008290 -0.007912 -0.007102 -0.005944 -0.004528 -0.002947 -0.001293 0.000348 0.001900 0.003299 0.004497 0.005460 0.006169 0.006622 0.006826 0.006802 0.006576 0.006183 0.005659 0.005042 0.004370 0.003679 0.002996 0.002349 0.001754 0.001224 0.000767 0.000384 0.000072 -0.000172 -0.000356 -0.000488 -0.000576 -0.000626 -0.000647 -0.000644 -0.000624 -0.000590 -0.000548 -0.000500 -0.000451 -0.000401 -0.000352 -0.000307 -0.000265 -0.000226 -0.000192 -0.000162 -0.000135 -0.000112 -0.000092 -0.000074 -0.000060 -0.000047 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000038 -0.000045 -0.000054 -0.000064 -0.000074 -0.000086 -0.000098 -0.000111 -0.000124 -0.000136 -0.000148 -0.000157 -0.000164 -0.000167 -0.000165 -0.000155 -0.000137 -0.000106 -0.000061 0.000003 0.000091 0.000206 0.000353 0.000533 0.000750 0.001002 0.001288 0.001602 0.001939 0.002287 0.002634 0.002964 0.003259 0.003501 0.003669 0.003744 0.003709 0.003548 0.003249 0.002806 0.002218 0.001492 0.000643 -0.000305 -0.001318 -0.002352 -0.003355 -0.004268 -0.005027 -0.005566 -0.005819 -0.005725 -0.005230 -0.004293 -0.002888 -0.001005 0.001343 0.004122 0.007275 0.010726 0.014380 0.018125 0.021841 0.025401 0.028677 0.031550 0.033909 0.035661 0.036735 0.037084 0.036689 0.035558 0.033731 0.031273 0.028273 0.024843 0.021106 0.017197 0.013251 0.009402 0.005773 0.002473 -0.000407 -0.002800 -0.004662 -0.005975 -0.006743 -0.006995 -0.006777 -0.006152 -0.005194 -0.003983 -0.002605 -0.001141 0.000328 0.001731 0.003008 0.004112 0.005009 0.005681 0.006121 0.006335 0.006339 0.006156 0.005816 0.005351 0.004795 0.004185 0.003551 0.002922 0.002321 0.001765 0.001268 0.000836 0.000472 0.000173 -0.000065 -0.000247 -0.000381 -0.000472 -0.000529 -0.000557 -0.000561 -0.000548 -0.000522 -0.000487 -0.000446 -0.000403 -0.000358 -0.000315 -0.000274 -0.000236 -0.000202 -0.000171 -0.000144 -0.000120 -0.000100 -0.000082 -0.000067 -0.000054 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000039 -0.000045 -0.000052 -0.000059 -0.000067 -0.000074 -0.000080 -0.000086 -0.000089 -0.000090 -0.000087 -0.000080 -0.000067 -0.000048 -0.000019 0.000019 0.000071 0.000139 0.000227 0.000338 0.000474 0.000638 0.000830 0.001051 0.001298 0.001567 0.001851 0.002142 0.002430 0.002701 0.002940 0.003133 0.003263 0.003315 0.003275 0.003131 0.002875 0.002502 0.002012 0.001411 0.000711 -0.000066 -0.000893 -0.001733 -0.002544 -0.003275 -0.003874 -0.004284 -0.004451 -0.004324 -0.003856 -0.003012 -0.001768 -0.000117 0.001934 0.004355 0.007100 0.010106 0.013292 0.016563 0.019817 0.022944 0.025835 0.028384 0.030495 0.032085 0.033090 0.033465 0.033190 0.032269 0.030731 0.028631 0.026044 0.023063 0.019796 0.016359 0.012872 0.009450 0.006204 0.003231 0.000614 -0.001585 -0.003323 -0.004580 -0.005358 -0.005678 -0.005577 -0.005107 -0.004331 -0.003320 -0.002146 -0.000883 0.000398 0.001632 0.002765 0.003753 0.004564 0.005179 0.005590 0.005801 0.005824 0.005677 0.005386 0.004980 0.004488 0.003942 0.003371 0.002800 0.002252 0.001743 0.001284 0.000883 0.000541 0.000259 0.000032 -0.000145 -0.000278 -0.000371 -0.000432 -0.000466 -0.000477 -0.000471 -0.000452 -0.000424 -0.000389 -0.000352 -0.000314 -0.000276 -0.000240 -0.000206 -0.000176 -0.000149 -0.000125 -0.000105 -0.000087 -0.000072 -0.000058 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000032 -0.000034 -0.000036 -0.000036 -0.000035 -0.000030 -0.000023 -0.000011 0.000006 0.000028 0.000058 0.000095 0.000141 0.000198 0.000269 0.000355 0.000458 0.000582 0.000726 0.000891 0.001076 0.001280 0.001498 0.001726 0.001957 0.002182 0.002391 0.002574 0.002719 0.002814 0.002847 0.002810 0.002694 0.002493 0.002204 0.001827 0.001367 0.000833 0.000241 -0.000387 -0.001026 -0.001641 -0.002195 -0.002646 -0.002952 -0.003070 -0.002957 -0.002578 -0.001902 -0.000910 0.000409 0.002048 0.003990 0.006198 0.008625 0.011207 0.013871 0.016535 0.019110 0.021508 0.023642 0.025432 0.026808 0.027713 0.028106 0.027967 0.027293 0.026106 0.024444 0.022366 0.019948 0.017274 0.014441 0.011546 0.008687 0.005957 0.003438 0.001203 -0.000693 -0.002211 -0.003331 -0.004050 -0.004381 -0.004354 -0.004009 -0.003398 -0.002577 -0.001608 -0.000553 0.000527 0.001577 0.002549 0.003403 0.004110 0.004652 0.005021 0.005218 0.005251 0.005136 0.004893 0.004545 0.004120 0.003643 0.003140 0.002634 0.002144 0.001687 0.001272 0.000906 0.000593 0.000331 0.000118 -0.000050 -0.000179 -0.000273 -0.000337 -0.000375 -0.000392 -0.000392 -0.000380 -0.000358 -0.000330 -0.000299 -0.000267 -0.000235 -0.000204 -0.000175 -0.000149 -0.000126 -0.000106 -0.000089 -0.000074 -0.000061 -0.000050 -0.000040 -0.000032 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000001 0.000003 0.000009 0.000017 0.000029 0.000044 0.000064 0.000090 0.000121 0.000159 0.000204 0.000257 0.000319 0.000390 0.000473 0.000568 0.000676 0.000797 0.000931 0.001077 0.001234 0.001398 0.001565 0.001731 0.001890 0.002036 0.002160 0.002256 0.002316 0.002335 0.002305 0.002223 0.002086 0.001890 0.001638 0.001331 0.000976 0.000581 0.000159 -0.000271 -0.000689 -0.001070 -0.001386 -0.001608 -0.001705 -0.001648 -0.001408 -0.000963 -0.000295 0.000607 0.001743 0.003104 0.004669 0.006405 0.008272 0.010217 0.012183 0.014107 0.015923 0.017565 0.018971 0.020086 0.020863 0.021266 0.021273 0.020878 0.020089 0.018931 0.017444 0.015679 0.013701 0.011580 0.009391 0.007208 0.005104 0.003146 0.001393 -0.000109 -0.001326 -0.002237 -0.002837 -0.003132 -0.003142 -0.002896 -0.002432 -0.001793 -0.001028 -0.000185 0.000686 0.001540 0.002337 0.003042 0.003632 0.004089 0.004405 0.004579 0.004617 0.004530 0.004334 0.004047 0.003691 0.003287 0.002858 0.002422 0.001998 0.001598 0.001233 0.000908 0.000627 0.000390 0.000195 0.000037 -0.000085 -0.000177 -0.000242 -0.000283 -0.000306 -0.000312 -0.000306 -0.000290 -0.000269 -0.000245 -0.000218 -0.000192 -0.000167 -0.000143 -0.000122 -0.000103 -0.000086 -0.000072 -0.000060 -0.000050 -0.000041 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000033 0.000043 0.000054 0.000069 0.000087 0.000110 0.000138 0.000172 0.000212 0.000257 0.000309 0.000368 0.000433 0.000504 0.000581 0.000665 0.000756 0.000851 0.000952 0.001055 0.001161 0.001266 0.001369 0.001467 0.001557 0.001634 0.001697 0.001743 0.001768 0.001771 0.001751 0.001707 0.001637 0.001542 0.001421 0.001275 0.001105 0.000915 0.000707 0.000490 0.000270 0.000059 -0.000129 -0.000281 -0.000378 -0.000404 -0.000341 -0.000171 0.000121 0.000546 0.001111 0.001817 0.002659 0.003623 0.004690 0.005834 0.007023 0.008219 0.009383 0.010473 0.011446 0.012263 0.012889 0.013293 0.013453 0.013357 0.013001 0.012394 0.011556 0.010514 0.009308 0.007980 0.006580 0.005158 0.003764 0.002448 0.001253 0.000214 -0.000639 -0.001288 -0.001723 -0.001945 -0.001964 -0.001796 -0.001466 -0.001002 -0.000439 0.000188 0.000843 0.001493 0.002105 0.002652 0.003114 0.003478 0.003734 0.003880 0.003920 0.003860 0.003711 0.003487 0.003204 0.002879 0.002528 0.002169 0.001815 0.001478 0.001168 0.000889 0.000645 0.000436 0.000262 0.000119 0.000005 -0.000083 -0.000148 -0.000192 -0.000218 -0.000230 -0.000230 -0.000221 -0.000207 -0.000189 -0.000169 -0.000149 -0.000129 -0.000111 -0.000094 -0.000080 -0.000067 -0.000056 -0.000047 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000045 0.000056 0.000068 0.000083 0.000101 0.000121 0.000146 0.000176 0.000211 0.000252 0.000299 0.000352 0.000410 0.000473 0.000540 0.000609 0.000680 0.000752 0.000822 0.000890 0.000954 0.001012 0.001064 0.001107 0.001142 0.001168 0.001183 0.001190 0.001188 0.001179 0.001166 0.001152 0.001140 0.001133 0.001132 0.001138 0.001152 0.001170 0.001191 0.001209 0.001220 0.001218 0.001199 0.001159 0.001096 0.001009 0.000901 0.000777 0.000645 0.000516 0.000402 0.000316 0.000272 0.000281 0.000353 0.000495 0.000712 0.001003 0.001364 0.001785 0.002253 0.002752 0.003259 0.003753 0.004210 0.004607 0.004920 0.005133 0.005229 0.005201 0.005046 0.004768 0.004378 0.003893 0.003334 0.002726 0.002095 0.001470 0.000880 0.000348 -0.000103 -0.000455 -0.000697 -0.000823 -0.000832 -0.000730 -0.000526 -0.000234 0.000127 0.000536 0.000972 0.001411 0.001832 0.002215 0.002545 0.002809 0.003002 0.003118 0.003159 0.003126 0.003027 0.002869 0.002663 0.002420 0.002154 0.001877 0.001599 0.001331 0.001080 0.000852 0.000648 0.000471 0.000320 0.000194 0.000090 0.000008 -0.000055 -0.000100 -0.000130 -0.000146 -0.000152 -0.000150 -0.000143 -0.000132 -0.000119 -0.000105 -0.000091 -0.000078 -0.000066 -0.000056 -0.000048 -0.000040 -0.000034 -0.000028 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000029 0.000036 0.000046 0.000057 0.000070 0.000086 0.000104 0.000124 0.000147 0.000174 0.000205 0.000241 0.000282 0.000330 0.000383 0.000443 0.000506 0.000573 0.000640 0.000707 0.000770 0.000828 0.000876 0.000915 0.000940 0.000950 0.000945 0.000924 0.000887 0.000836 0.000774 0.000705 0.000633 0.000566 0.000510 0.000475 0.000466 0.000492 0.000557 0.000663 0.000809 0.000992 0.001203 0.001432 0.001663 0.001880 0.002065 0.002198 0.002263 0.002244 0.002128 0.001908 0.001581 0.001152 0.000629 0.000027 -0.000635 -0.001333 -0.002042 -0.002735 -0.003383 -0.003962 -0.004446 -0.004818 -0.005063 -0.005174 -0.005147 -0.004990 -0.004712 -0.004331 -0.003869 -0.003349 -0.002798 -0.002242 -0.001705 -0.001207 -0.000766 -0.000393 -0.000094 0.000128 0.000277 0.000362 0.000393 0.000383 0.000349 0.000305 0.000265 0.000243 0.000247 0.000287 0.000367 0.000486 0.000644 0.000834 0.001048 0.001274 0.001500 0.001717 0.001912 0.002077 0.002205 0.002292 0.002335 0.002332 0.002285 0.002197 0.002072 0.001917 0.001740 0.001550 0.001353 0.001159 0.000972 0.000797 0.000638 0.000496 0.000371 0.000263 0.000172 0.000097 0.000038 -0.000008 -0.000041 -0.000062 -0.000074 -0.000079 -0.000078 -0.000074 -0.000068 -0.000061 -0.000053 -0.000046 -0.000039 -0.000034 -0.000029 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000041 0.000051 0.000063 0.000078 0.000096 0.000116 0.000139 0.000164 0.000193 0.000226 0.000263 0.000305 0.000352 0.000406 0.000466 0.000530 0.000598 0.000668 0.000735 0.000798 0.000852 0.000894 0.000921 0.000928 0.000912 0.000873 0.000809 0.000720 0.000609 0.000479 0.000335 0.000185 0.000039 -0.000093 -0.000198 -0.000262 -0.000273 -0.000221 -0.000097 0.000102 0.000376 0.000718 0.001117 0.001554 0.002006 0.002444 0.002837 0.003151 0.003354 0.003414 0.003305 0.003006 0.002503 0.001795 0.000886 -0.000209 -0.001463 -0.002844 -0.004311 -0.005816 -0.007309 -0.008738 -0.010052 -0.011204 -0.012153 -0.012864 -0.013316 -0.013496 -0.013401 -0.013043 -0.012441 -0.011626 -0.010635 -0.009511 -0.008299 -0.007044 -0.005791 -0.004579 -0.003442 -0.002407 -0.001495 -0.000718 -0.000082 0.000417 0.000787 0.001039 0.001192 0.001264 0.001275 0.001246 0.001195 0.001139 0.001091 0.001059 0.001048 0.001061 0.001094 0.001145 0.001207 0.001275 0.001343 0.001404 0.001453 0.001483 0.001492 0.001478 0.001438 0.001376 0.001293 0.001194 0.001083 0.000966 0.000847 0.000730 0.000618 0.000513 0.000416 0.000329 0.000251 0.000185 0.000129 0.000083 0.000048 0.000022 0.000004 -0.000007 -0.000014 -0.000017 -0.000017 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000065 0.000081 0.000099 0.000121 0.000145 0.000173 0.000204 0.000239 0.000277 0.000319 0.000367 0.000421 0.000480 0.000545 0.000615 0.000687 0.000758 0.000825 0.000883 0.000928 0.000954 0.000957 0.000931 0.000875 0.000785 0.000660 0.000502 0.000313 0.000100 -0.000129 -0.000364 -0.000591 -0.000793 -0.000954 -0.001055 -0.001079 -0.001010 -0.000837 -0.000554 -0.000162 0.000332 0.000911 0.001552 0.002222 0.002883 0.003489 0.003994 0.004350 0.004510 0.004433 0.004087 0.003447 0.002502 0.001254 -0.000281 -0.002074 -0.004081 -0.006247 -0.008507 -0.010789 -0.013015 -0.015110 -0.016998 -0.018612 -0.019897 -0.020806 -0.021310 -0.021395 -0.021064 -0.020338 -0.019250 -0.017849 -0.016193 -0.014349 -0.012385 -0.010371 -0.008372 -0.006450 -0.004656 -0.003034 -0.001614 -0.000417 0.000548 0.001283 0.001798 0.002114 0.002256 0.002254 0.002141 0.001948 0.001707 0.001448 0.001192 0.000958 0.000759 0.000603 0.000492 0.000428 0.000404 0.000417 0.000458 0.000518 0.000587 0.000658 0.000721 0.000772 0.000805 0.000820 0.000815 0.000794 0.000757 0.000709 0.000652 0.000589 0.000523 0.000456 0.000391 0.000328 0.000270 0.000218 0.000174 0.000136 0.000106 0.000083 0.000065 0.000051 0.000041 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000027 0.000034 0.000042 0.000052 0.000064 0.000080 0.000098 0.000120 0.000145 0.000174 0.000207 0.000243 0.000283 0.000326 0.000374 0.000428 0.000487 0.000552 0.000623 0.000697 0.000772 0.000845 0.000911 0.000964 0.000999 0.001008 0.000987 0.000930 0.000831 0.000689 0.000503 0.000274 0.000007 -0.000291 -0.000609 -0.000933 -0.001246 -0.001526 -0.001752 -0.001899 -0.001945 -0.001872 -0.001663 -0.001310 -0.000813 -0.000180 0.000570 0.001406 0.002290 0.003173 0.003998 0.004706 0.005234 0.005521 0.005513 0.005164 0.004439 0.003320 0.001803 -0.000096 -0.002344 -0.004890 -0.007666 -0.010592 -0.013574 -0.016513 -0.019308 -0.021861 -0.024081 -0.025886 -0.027214 -0.028018 -0.028273 -0.027974 -0.027141 -0.025812 -0.024046 -0.021915 -0.019505 -0.016905 -0.014209 -0.011508 -0.008886 -0.006419 -0.004169 -0.002185 -0.000502 0.000860 0.001900 0.002625 0.003059 0.003232 0.003186 0.002964 0.002612 0.002177 0.001700 0.001218 0.000763 0.000357 0.000018 -0.000245 -0.000428 -0.000534 -0.000567 -0.000539 -0.000460 -0.000345 -0.000208 -0.000062 0.000082 0.000215 0.000330 0.000423 0.000493 0.000539 0.000563 0.000567 0.000555 0.000529 0.000493 0.000450 0.000402 0.000354 0.000307 0.000263 0.000224 0.000190 0.000161 0.000136 0.000116 0.000098 0.000083 0.000070 0.000059 0.000049 0.000040 0.000032 0.000026 0.000020 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000025 0.000032 0.000040 0.000050 0.000061 0.000076 0.000093 0.000114 0.000139 0.000168 0.000202 0.000239 0.000280 0.000324 0.000373 0.000427 0.000486 0.000551 0.000622 0.000698 0.000776 0.000855 0.000929 0.000994 0.001042 0.001066 0.001059 0.001015 0.000925 0.000785 0.000592 0.000345 0.000045 -0.000302 -0.000686 -0.001096 -0.001513 -0.001917 -0.002282 -0.002581 -0.002785 -0.002867 -0.002802 -0.002572 -0.002165 -0.001580 -0.000824 0.000082 0.001102 0.002193 0.003295 0.004344 0.005267 0.005988 0.006435 0.006539 0.006242 0.005499 0.004283 0.002585 0.000420 -0.002179 -0.005152 -0.008423 -0.011896 -0.015462 -0.019002 -0.022393 -0.025515 -0.028256 -0.030514 -0.032207 -0.033276 -0.033683 -0.033419 -0.032501 -0.030971 -0.028897 -0.026364 -0.023473 -0.020334 -0.017062 -0.013768 -0.010558 -0.007529 -0.004761 -0.002319 -0.000248 0.001423 0.002686 0.003550 0.004042 0.004198 0.004069 0.003709 0.003177 0.002534 0.001834 0.001126 0.000454 -0.000151 -0.000663 -0.001067 -0.001357 -0.001533 -0.001602 -0.001575 -0.001469 -0.001302 -0.001093 -0.000859 -0.000618 -0.000383 -0.000166 0.000026 0.000187 0.000316 0.000413 0.000480 0.000518 0.000533 0.000528 0.000507 0.000475 0.000436 0.000394 0.000351 0.000310 0.000272 0.000238 0.000207 0.000179 0.000155 0.000133 0.000113 0.000095 0.000079 0.000066 0.000053 0.000043 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000070 0.000086 0.000106 0.000130 0.000158 0.000190 0.000227 0.000269 0.000314 0.000364 0.000418 0.000477 0.000542 0.000612 0.000689 0.000770 0.000854 0.000936 0.001011 0.001074 0.001117 0.001131 0.001109 0.001042 0.000921 0.000741 0.000498 0.000191 -0.000179 -0.000605 -0.001077 -0.001580 -0.002093 -0.002592 -0.003048 -0.003429 -0.003701 -0.003831 -0.003792 -0.003558 -0.003116 -0.002461 -0.001601 -0.000558 0.000632 0.001917 0.003235 0.004510 0.005659 0.006596 0.007237 0.007499 0.007314 0.006627 0.005402 0.003625 0.001305 -0.001520 -0.004790 -0.008420 -0.012302 -0.016314 -0.020320 -0.024181 -0.027757 -0.030916 -0.033542 -0.035536 -0.036825 -0.037363 -0.037135 -0.036157 -0.034473 -0.032158 -0.029308 -0.026037 -0.022474 -0.018748 -0.014992 -0.011329 -0.007872 -0.004716 -0.001939 0.000402 0.002275 0.003667 0.004589 0.005068 0.005150 0.004893 0.004363 0.003630 0.002766 0.001839 0.000908 0.000025 -0.000767 -0.001439 -0.001970 -0.002352 -0.002584 -0.002675 -0.002639 -0.002497 -0.002269 -0.001981 -0.001656 -0.001315 -0.000977 -0.000657 -0.000367 -0.000113 0.000098 0.000267 0.000394 0.000483 0.000538 0.000563 0.000564 0.000547 0.000517 0.000480 0.000438 0.000395 0.000353 0.000313 0.000276 0.000241 0.000210 0.000181 0.000155 0.000131 0.000109 0.000091 0.000074 0.000060 0.000048 0.000039 0.000030 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000031 0.000040 0.000050 0.000063 0.000078 0.000096 0.000118 0.000145 0.000175 0.000211 0.000251 0.000297 0.000346 0.000400 0.000459 0.000524 0.000594 0.000671 0.000753 0.000840 0.000928 0.001014 0.001091 0.001153 0.001191 0.001196 0.001159 0.001071 0.000921 0.000703 0.000413 0.000047 -0.000390 -0.000894 -0.001453 -0.002048 -0.002660 -0.003258 -0.003811 -0.004282 -0.004633 -0.004826 -0.004827 -0.004609 -0.004153 -0.003451 -0.002509 -0.001349 -0.000010 0.001457 0.002980 0.004480 0.005865 0.007038 0.007905 0.008373 0.008363 0.007810 0.006669 0.004919 0.002567 -0.000352 -0.003776 -0.007614 -0.011752 -0.016057 -0.020381 -0.024570 -0.028471 -0.031936 -0.034834 -0.037054 -0.038513 -0.039156 -0.038964 -0.037950 -0.036163 -0.033680 -0.030607 -0.027070 -0.023209 -0.019168 -0.015094 -0.011125 -0.007388 -0.003989 -0.001015 0.001469 0.003427 0.004845 0.005734 0.006126 0.006075 0.005644 0.004911 0.003956 0.002861 0.001704 0.000555 -0.000527 -0.001492 -0.002307 -0.002947 -0.003403 -0.003675 -0.003773 -0.003716 -0.003525 -0.003230 -0.002858 -0.002437 -0.001994 -0.001552 -0.001130 -0.000743 -0.000400 -0.000109 0.000130 0.000316 0.000453 0.000545 0.000599 0.000621 0.000618 0.000597 0.000564 0.000522 0.000477 0.000431 0.000386 0.000342 0.000301 0.000263 0.000227 0.000195 0.000165 0.000139 0.000115 0.000095 0.000077 0.000062 0.000050 0.000040 0.000031 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000054 0.000068 0.000085 0.000105 0.000129 0.000158 0.000191 0.000230 0.000273 0.000322 0.000375 0.000434 0.000498 0.000568 0.000644 0.000726 0.000815 0.000907 0.001001 0.001090 0.001169 0.001230 0.001265 0.001262 0.001212 0.001104 0.000928 0.000675 0.000340 -0.000079 -0.000582 -0.001160 -0.001803 -0.002491 -0.003201 -0.003901 -0.004556 -0.005124 -0.005564 -0.005834 -0.005893 -0.005710 -0.005262 -0.004536 -0.003538 -0.002286 -0.000819 0.000809 0.002525 0.004244 0.005867 0.007293 0.008414 0.009133 0.009357 0.009013 0.008049 0.006436 0.004175 0.001299 -0.002131 -0.006022 -0.010257 -0.014695 -0.019180 -0.023549 -0.027637 -0.031286 -0.034354 -0.036721 -0.038295 -0.039015 -0.038858 -0.037836 -0.035997 -0.033424 -0.030227 -0.026541 -0.022514 -0.018303 -0.014064 -0.009945 -0.006081 -0.002589 0.000438 0.002932 0.004855 0.006192 0.006958 0.007190 0.006945 0.006297 0.005331 0.004137 0.002805 0.001421 0.000064 -0.001202 -0.002322 -0.003259 -0.003987 -0.004497 -0.004791 -0.004880 -0.004787 -0.004539 -0.004167 -0.003705 -0.003186 -0.002641 -0.002096 -0.001574 -0.001093 -0.000664 -0.000297 0.000008 0.000249 0.000431 0.000558 0.000638 0.000680 0.000690 0.000676 0.000646 0.000604 0.000557 0.000506 0.000455 0.000406 0.000358 0.000313 0.000272 0.000233 0.000198 0.000167 0.000139 0.000114 0.000094 0.000076 0.000061 0.000048 0.000038 0.000029 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000045 0.000058 0.000073 0.000091 0.000113 0.000139 0.000170 0.000206 0.000247 0.000293 0.000345 0.000402 0.000465 0.000533 0.000608 0.000690 0.000779 0.000873 0.000972 0.001070 0.001164 0.001245 0.001307 0.001338 0.001329 0.001268 0.001144 0.000944 0.000661 0.000286 -0.000184 -0.000746 -0.001395 -0.002119 -0.002897 -0.003704 -0.004507 -0.005267 -0.005939 -0.006478 -0.006837 -0.006971 -0.006843 -0.006425 -0.005703 -0.004675 -0.003359 -0.001790 -0.000025 0.001866 0.003792 0.005652 0.007337 0.008736 0.009741 0.010252 0.010188 0.009487 0.008113 0.006063 0.003362 0.000070 -0.003721 -0.007893 -0.012304 -0.016794 -0.021193 -0.025330 -0.029040 -0.032176 -0.034608 -0.036241 -0.037009 -0.036884 -0.035878 -0.034040 -0.031454 -0.028233 -0.024516 -0.020457 -0.016220 -0.011966 -0.007852 -0.004017 -0.000581 0.002358 0.004733 0.006503 0.007658 0.008215 0.008216 0.007725 0.006822 0.005599 0.004154 0.002584 0.000982 -0.000569 -0.001998 -0.003250 -0.004285 -0.005078 -0.005620 -0.005914 -0.005978 -0.005835 -0.005518 -0.005062 -0.004507 -0.003888 -0.003240 -0.002594 -0.001976 -0.001406 -0.000897 -0.000458 -0.000094 0.000198 0.000420 0.000579 0.000683 0.000741 0.000761 0.000754 0.000726 0.000683 0.000633 0.000578 0.000521 0.000466 0.000412 0.000361 0.000313 0.000269 0.000229 0.000193 0.000161 0.000133 0.000109 0.000089 0.000071 0.000057 0.000045 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000047 0.000060 0.000077 0.000096 0.000120 0.000148 0.000180 0.000218 0.000261 0.000310 0.000365 0.000425 0.000492 0.000565 0.000646 0.000733 0.000828 0.000929 0.001033 0.001137 0.001234 0.001319 0.001382 0.001412 0.001398 0.001329 0.001191 0.000972 0.000662 0.000253 -0.000261 -0.000878 -0.001592 -0.002390 -0.003254 -0.004156 -0.005061 -0.005928 -0.006710 -0.007356 -0.007815 -0.008040 -0.007987 -0.007623 -0.006930 -0.005901 -0.004551 -0.002911 -0.001036 0.001004 0.003119 0.005205 0.007151 0.008839 0.010156 0.010996 0.011269 0.010906 0.009865 0.008132 0.005729 0.002710 -0.000838 -0.004798 -0.009030 -0.013374 -0.017659 -0.021712 -0.025366 -0.028468 -0.030887 -0.032524 -0.033309 -0.033215 -0.032250 -0.030462 -0.027935 -0.024785 -0.021150 -0.017188 -0.013063 -0.008941 -0.004978 -0.001317 0.001922 0.004641 0.006776 0.008287 0.009167 0.009439 0.009150 0.008368 0.007181 0.005686 0.003987 0.002187 0.000382 -0.001341 -0.002910 -0.004267 -0.005373 -0.006204 -0.006753 -0.007027 -0.007047 -0.006840 -0.006444 -0.005899 -0.005246 -0.004526 -0.003778 -0.003036 -0.002327 -0.001673 -0.001090 -0.000588 -0.000169 0.000167 0.000424 0.000610 0.000733 0.000804 0.000834 0.000830 0.000803 0.000759 0.000705 0.000645 0.000583 0.000521 0.000462 0.000405 0.000352 0.000303 0.000258 0.000218 0.000182 0.000151 0.000124 0.000101 0.000081 0.000065 0.000051 0.000039 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000048 0.000063 0.000080 0.000101 0.000125 0.000155 0.000189 0.000228 0.000273 0.000324 0.000382 0.000446 0.000516 0.000594 0.000680 0.000773 0.000874 0.000980 0.001090 0.001199 0.001302 0.001390 0.001454 0.001485 0.001469 0.001394 0.001247 0.001014 0.000683 0.000244 -0.000307 -0.000971 -0.001743 -0.002611 -0.003555 -0.004547 -0.005551 -0.006525 -0.007418 -0.008177 -0.008748 -0.009077 -0.009117 -0.008831 -0.008194 -0.007194 -0.005842 -0.004165 -0.002212 -0.000054 0.002224 0.004517 0.006712 0.008690 0.010333 0.011529 0.012183 0.012218 0.011584 0.010260 0.008261 0.005632 0.002455 -0.001160 -0.005076 -0.009138 -0.013178 -0.017025 -0.020512 -0.023487 -0.025820 -0.027408 -0.028184 -0.028117 -0.027213 -0.025521 -0.023121 -0.020128 -0.016679 -0.012930 -0.009044 -0.005185 -0.001507 0.001849 0.004765 0.007149 0.008937 0.010098 0.010627 0.010553 0.009927 0.008824 0.007337 0.005566 0.003620 0.001604 -0.000382 -0.002250 -0.003928 -0.005359 -0.006505 -0.007346 -0.007877 -0.008110 -0.008068 -0.007785 -0.007300 -0.006659 -0.005907 -0.005088 -0.004243 -0.003409 -0.002616 -0.001887 -0.001238 -0.000680 -0.000214 0.000159 0.000444 0.000652 0.000791 0.000872 0.000907 0.000906 0.000878 0.000832 0.000774 0.000708 0.000640 0.000573 0.000507 0.000445 0.000387 0.000333 0.000284 0.000240 0.000201 0.000167 0.000137 0.000112 0.000090 0.000072 0.000057 0.000044 0.000034 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000038 0.000050 0.000064 0.000082 0.000104 0.000130 0.000160 0.000195 0.000236 0.000283 0.000336 0.000396 0.000463 0.000537 0.000619 0.000710 0.000809 0.000915 0.001027 0.001143 0.001257 0.001365 0.001457 0.001525 0.001557 0.001542 0.001465 0.001312 0.001069 0.000722 0.000262 -0.000319 -0.001022 -0.001844 -0.002772 -0.003788 -0.004864 -0.005963 -0.007041 -0.008046 -0.008923 -0.009612 -0.010058 -0.010210 -0.010023 -0.009468 -0.008529 -0.007208 -0.005530 -0.003537 -0.001295 0.001111 0.003583 0.006006 0.008261 0.010228 0.011792 0.012852 0.013325 0.013153 0.012308 0.010796 0.008653 0.005952 0.002796 -0.000688 -0.004351 -0.008032 -0.011565 -0.014790 -0.017557 -0.019738 -0.021233 -0.021975 -0.021930 -0.021106 -0.019548 -0.017333 -0.014573 -0.011400 -0.007965 -0.004427 -0.000944 0.002335 0.005275 0.007765 0.009717 0.011075 0.011813 0.011934 0.011470 0.010480 0.009041 0.007250 0.005212 0.003037 0.000830 -0.001306 -0.003287 -0.005039 -0.006510 -0.007664 -0.008485 -0.008972 -0.009142 -0.009021 -0.008648 -0.008068 -0.007327 -0.006475 -0.005560 -0.004624 -0.003706 -0.002837 -0.002042 -0.001336 -0.000730 -0.000227 0.000175 0.000484 0.000707 0.000856 0.000944 0.000982 0.000981 0.000951 0.000901 0.000837 0.000767 0.000693 0.000619 0.000548 0.000481 0.000418 0.000360 0.000308 0.000260 0.000218 0.000181 0.000149 0.000121 0.000098 0.000078 0.000062 0.000048 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000029 0.000038 0.000050 0.000066 0.000084 0.000106 0.000133 0.000164 0.000200 0.000242 0.000291 0.000345 0.000407 0.000477 0.000555 0.000641 0.000736 0.000840 0.000952 0.001070 0.001191 0.001310 0.001423 0.001520 0.001592 0.001629 0.001616 0.001540 0.001386 0.001138 0.000783 0.000308 -0.000295 -0.001028 -0.001890 -0.002869 -0.003948 -0.005099 -0.006285 -0.007462 -0.008577 -0.009572 -0.010386 -0.010959 -0.011237 -0.011170 -0.010723 -0.009874 -0.008621 -0.006980 -0.004987 -0.002704 -0.000208 0.002404 0.005023 0.007529 0.009803 0.011729 0.013200 0.014129 0.014452 0.014131 0.013163 0.011576 0.009432 0.006821 0.003861 0.000690 -0.002540 -0.005674 -0.008557 -0.011048 -0.013024 -0.014387 -0.015072 -0.015047 -0.014317 -0.012923 -0.010941 -0.008475 -0.005651 -0.002613 0.000489 0.003506 0.006296 0.008735 0.010719 0.012169 0.013038 0.013305 0.012982 0.012107 0.010742 0.008970 0.006888 0.004604 0.002228 -0.000134 -0.002384 -0.004438 -0.006226 -0.007700 -0.008827 -0.009598 -0.010015 -0.010101 -0.009886 -0.009413 -0.008731 -0.007888 -0.006939 -0.005932 -0.004912 -0.003919 -0.002984 -0.002133 -0.001381 -0.000738 -0.000206 0.000218 0.000542 0.000775 0.000930 0.001020 0.001058 0.001054 0.001020 0.000965 0.000896 0.000820 0.000741 0.000662 0.000586 0.000513 0.000446 0.000385 0.000329 0.000278 0.000233 0.000194 0.000159 0.000130 0.000105 0.000084 0.000066 0.000052 0.000040 0.000030 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000022 0.000029 0.000039 0.000051 0.000066 0.000085 0.000108 0.000135 0.000167 0.000204 0.000246 0.000296 0.000352 0.000416 0.000488 0.000569 0.000659 0.000759 0.000867 0.000984 0.001107 0.001233 0.001358 0.001476 0.001578 0.001656 0.001698 0.001690 0.001619 0.001468 0.001221 0.000863 0.000382 -0.000233 -0.000987 -0.001878 -0.002897 -0.004027 -0.005242 -0.006507 -0.007775 -0.008994 -0.010106 -0.011047 -0.011755 -0.012171 -0.012242 -0.011928 -0.011199 -0.010048 -0.008482 -0.006534 -0.004254 -0.001715 0.000992 0.003762 0.006481 0.009030 0.011291 0.013159 0.014540 0.015364 0.015587 0.015195 0.014205 0.012667 0.010660 0.008288 0.005676 0.002963 0.000294 -0.002189 -0.004353 -0.006081 -0.007283 -0.007894 -0.007884 -0.007258 -0.006054 -0.004339 -0.002212 0.000208 0.002790 0.005393 0.007879 0.010118 0.011997 0.013423 0.014328 0.014674 0.014449 0.013671 0.012384 0.010655 0.008569 0.006225 0.003730 0.001193 -0.001282 -0.003601 -0.005684 -0.007466 -0.008903 -0.009970 -0.010660 -0.010984 -0.010966 -0.010644 -0.010063 -0.009274 -0.008331 -0.007288 -0.006196 -0.005101 -0.004043 -0.003054 -0.002158 -0.001371 -0.000701 -0.000149 0.000288 0.000619 0.000856 0.001012 0.001100 0.001134 0.001126 0.001087 0.001026 0.000951 0.000869 0.000784 0.000700 0.000619 0.000543 0.000472 0.000406 0.000347 0.000294 0.000246 0.000204 0.000168 0.000137 0.000110 0.000088 0.000070 0.000055 0.000042 0.000032 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000029 0.000039 0.000051 0.000067 0.000086 0.000109 0.000136 0.000168 0.000205 0.000249 0.000299 0.000357 0.000422 0.000497 0.000580 0.000674 0.000777 0.000890 0.001011 0.001138 0.001269 0.001399 0.001522 0.001631 0.001715 0.001764 0.001765 0.001701 0.001557 0.001317 0.000964 0.000484 -0.000135 -0.000898 -0.001807 -0.002853 -0.004022 -0.005289 -0.006619 -0.007968 -0.009285 -0.010509 -0.011576 -0.012423 -0.012987 -0.013211 -0.013050 -0.012469 -0.011453 -0.010002 -0.008141 -0.005913 -0.003383 -0.000633 0.002236 0.005117 0.007892 0.010449 0.012678 0.014484 0.015792 0.016551 0.016737 0.016356 0.015445 0.014070 0.012321 0.010306 0.008151 0.005987 0.003942 0.002139 0.000686 -0.000333 -0.000859 -0.000862 -0.000346 0.000657 0.002081 0.003840 0.005824 0.007912 0.009978 0.011896 0.013551 0.014841 0.015687 0.016033 0.015849 0.015135 0.013914 0.012237 0.010173 0.007810 0.005247 0.002589 -0.000060 -0.002598 -0.004937 -0.007001 -0.008733 -0.010095 -0.011066 -0.011648 -0.011855 -0.011717 -0.011276 -0.010581 -0.009685 -0.008645 -0.007515 -0.006347 -0.005188 -0.004077 -0.003046 -0.002117 -0.001307 -0.000621 -0.000059 0.000383 0.000715 0.000950 0.001102 0.001185 0.001212 0.001197 0.001151 0.001083 0.001002 0.000914 0.000823 0.000734 0.000649 0.000569 0.000494 0.000426 0.000363 0.000307 0.000258 0.000214 0.000176 0.000143 0.000115 0.000092 0.000073 0.000057 0.000044 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000029 0.000039 0.000051 0.000067 0.000086 0.000109 0.000136 0.000168 0.000206 0.000250 0.000301 0.000359 0.000426 0.000502 0.000588 0.000685 0.000791 0.000907 0.001032 0.001164 0.001299 0.001434 0.001563 0.001678 0.001770 0.001828 0.001838 0.001786 0.001654 0.001425 0.001084 0.000613 0.000001 -0.000761 -0.001675 -0.002735 -0.003929 -0.005234 -0.006616 -0.008034 -0.009437 -0.010765 -0.011955 -0.012941 -0.013658 -0.014047 -0.014057 -0.013648 -0.012798 -0.011501 -0.009770 -0.007643 -0.005175 -0.002441 0.000469 0.003450 0.006394 0.009187 0.011725 0.013909 0.015660 0.016921 0.017660 0.017872 0.017580 0.016836 0.015713 0.014307 0.012724 0.011079 0.009490 0.008064 0.006900 0.006074 0.005641 0.005628 0.006033 0.006827 0.007953 0.009331 0.010865 0.012447 0.013963 0.015304 0.016369 0.017070 0.017342 0.017142 0.016450 0.015274 0.013647 0.011621 0.009270 0.006682 0.003955 0.001190 -0.001512 -0.004057 -0.006362 -0.008359 -0.009996 -0.011244 -0.012088 -0.012534 -0.012604 -0.012333 -0.011766 -0.010954 -0.009953 -0.008821 -0.007613 -0.006380 -0.005170 -0.004019 -0.002960 -0.002012 -0.001190 -0.000498 0.000063 0.000502 0.000828 0.001055 0.001198 0.001272 0.001290 0.001266 0.001212 0.001136 0.001049 0.000954 0.000859 0.000765 0.000675 0.000591 0.000514 0.000442 0.000377 0.000319 0.000267 0.000221 0.000182 0.000148 0.000119 0.000095 0.000075 0.000059 0.000046 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000029 0.000039 0.000051 0.000066 0.000085 0.000108 0.000135 0.000167 0.000205 0.000250 0.000301 0.000360 0.000428 0.000506 0.000594 0.000692 0.000801 0.000920 0.001048 0.001184 0.001323 0.001463 0.001597 0.001719 0.001820 0.001888 0.001910 0.001872 0.001756 0.001545 0.001221 0.000768 0.000171 -0.000578 -0.001484 -0.002545 -0.003749 -0.005076 -0.006496 -0.007968 -0.009444 -0.010866 -0.012170 -0.013291 -0.014163 -0.014724 -0.014918 -0.014701 -0.014044 -0.012934 -0.011376 -0.009398 -0.007047 -0.004388 -0.001503 0.001512 0.004553 0.007515 0.010292 0.012788 0.014922 0.016630 0.017872 0.018632 0.018923 0.018780 0.018262 0.017446 0.016424 0.015293 0.014154 0.013104 0.012229 0.011598 0.011259 0.011239 0.011535 0.012123 0.012954 0.013957 0.015047 0.016131 0.017111 0.017892 0.018388 0.018528 0.018259 0.017551 0.016396 0.014810 0.012830 0.010515 0.007941 0.005193 0.002367 -0.000440 -0.003134 -0.005627 -0.007843 -0.009723 -0.011222 -0.012319 -0.013005 -0.013294 -0.013212 -0.012798 -0.012099 -0.011171 -0.010071 -0.008855 -0.007580 -0.006296 -0.005048 -0.003873 -0.002798 -0.001845 -0.001023 -0.000337 0.000215 0.000642 0.000956 0.001170 0.001300 0.001361 0.001368 0.001334 0.001270 0.001186 0.001091 0.000991 0.000890 0.000792 0.000699 0.000611 0.000530 0.000456 0.000389 0.000329 0.000275 0.000228 0.000187 0.000152 0.000122 0.000097 0.000077 0.000060 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000038 0.000050 0.000065 0.000084 0.000106 0.000134 0.000166 0.000204 0.000248 0.000299 0.000359 0.000428 0.000507 0.000596 0.000697 0.000808 0.000929 0.001060 0.001198 0.001341 0.001485 0.001625 0.001754 0.001864 0.001944 0.001980 0.001959 0.001863 0.001674 0.001374 0.000946 0.000374 -0.000352 -0.001238 -0.002285 -0.003484 -0.004817 -0.006258 -0.007768 -0.009302 -0.010804 -0.012212 -0.013460 -0.014484 -0.015218 -0.015604 -0.015594 -0.015152 -0.014258 -0.012911 -0.011128 -0.008946 -0.006422 -0.003629 -0.000652 0.002412 0.005463 0.008400 0.011129 0.013566 0.015645 0.017319 0.018562 0.019375 0.019779 0.019818 0.019551 0.019054 0.018408 0.017698 0.017007 0.016409 0.015965 0.015718 0.015691 0.015885 0.016277 0.016827 0.017473 0.018145 0.018761 0.019238 0.019499 0.019473 0.019103 0.018351 0.017197 0.015644 0.013716 0.011457 0.008928 0.006203 0.003369 0.000516 -0.002264 -0.004884 -0.007264 -0.009338 -0.011053 -0.012376 -0.013288 -0.013792 -0.013905 -0.013659 -0.013095 -0.012266 -0.011226 -0.010034 -0.008746 -0.007418 -0.006097 -0.004826 -0.003641 -0.002566 -0.001620 -0.000811 -0.000142 0.000393 0.000801 0.001096 0.001292 0.001406 0.001452 0.001445 0.001399 0.001325 0.001232 0.001130 0.001024 0.000918 0.000815 0.000718 0.000628 0.000544 0.000467 0.000398 0.000336 0.000281 0.000233 0.000191 0.000155 0.000124 0.000099 0.000078 0.000061 0.000047 0.000037 0.000028 0.000021 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000037 0.000048 0.000063 0.000082 0.000104 0.000131 0.000163 0.000201 0.000245 0.000297 0.000357 0.000426 0.000506 0.000596 0.000698 0.000810 0.000934 0.001066 0.001207 0.001353 0.001502 0.001647 0.001784 0.001903 0.001995 0.002048 0.002046 0.001972 0.001810 0.001540 0.001143 0.000606 -0.000087 -0.000942 -0.001961 -0.003140 -0.004463 -0.005907 -0.007438 -0.009012 -0.010577 -0.012074 -0.013438 -0.014605 -0.015509 -0.016090 -0.016295 -0.016085 -0.015431 -0.014326 -0.012778 -0.010815 -0.008484 -0.005846 -0.002980 0.000028 0.003084 0.006094 0.008966 0.011616 0.013976 0.015994 0.017635 0.018890 0.019766 0.020292 0.020514 0.020487 0.020279 0.019958 0.019595 0.019252 0.018980 0.018818 0.018786 0.018885 0.019099 0.019391 0.019714 0.020005 0.020199 0.020229 0.020030 0.019547 0.018739 0.017579 0.016060 0.014192 0.012007 0.009552 0.006892 0.004100 0.001259 -0.001545 -0.004228 -0.006710 -0.008920 -0.010801 -0.012310 -0.013419 -0.014121 -0.014422 -0.014346 -0.013928 -0.013215 -0.012259 -0.011115 -0.009843 -0.008497 -0.007129 -0.005787 -0.004510 -0.003330 -0.002269 -0.001343 -0.000559 0.000084 0.000592 0.000974 0.001245 0.001419 0.001513 0.001542 0.001520 0.001461 0.001376 0.001275 0.001165 0.001053 0.000942 0.000835 0.000734 0.000641 0.000554 0.000476 0.000405 0.000341 0.000285 0.000236 0.000193 0.000156 0.000126 0.000100 0.000079 0.000061 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000047 0.000061 0.000079 0.000101 0.000128 0.000160 0.000197 0.000241 0.000293 0.000353 0.000422 0.000502 0.000593 0.000696 0.000809 0.000934 0.001068 0.001211 0.001360 0.001512 0.001663 0.001807 0.001937 0.002042 0.002111 0.002130 0.002083 0.001950 0.001714 0.001356 0.000860 0.000210 -0.000602 -0.001581 -0.002724 -0.004021 -0.005450 -0.006982 -0.008578 -0.010188 -0.011756 -0.013221 -0.014519 -0.015584 -0.016355 -0.016778 -0.016807 -0.016411 -0.015573 -0.014294 -0.012593 -0.010506 -0.008086 -0.005399 -0.002525 0.000453 0.003445 0.006365 0.009131 0.011672 0.013934 0.015875 0.017476 0.018734 0.019664 0.020294 0.020668 0.020836 0.020853 0.020776 0.020655 0.020535 0.020447 0.020410 0.020427 0.020483 0.020551 0.020591 0.020554 0.020387 0.020037 0.019453 0.018596 0.017436 0.015958 0.014165 0.012076 0.009728 0.007171 0.004470 0.001696 -0.001071 -0.003752 -0.006269 -0.008553 -0.010541 -0.012184 -0.013449 -0.014317 -0.014787 -0.014872 -0.014600 -0.014010 -0.013151 -0.012076 -0.010840 -0.009501 -0.008112 -0.006722 -0.005375 -0.004108 -0.002948 -0.001916 -0.001023 -0.000274 0.000334 0.000807 0.001158 0.001400 0.001548 0.001620 0.001629 0.001591 0.001518 0.001422 0.001312 0.001195 0.001077 0.000961 0.000850 0.000746 0.000650 0.000561 0.000481 0.000409 0.000344 0.000287 0.000237 0.000194 0.000157 0.000126 0.000100 0.000078 0.000061 0.000047 0.000036 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000025 0.000033 0.000044 0.000059 0.000076 0.000098 0.000124 0.000155 0.000192 0.000236 0.000287 0.000347 0.000417 0.000497 0.000588 0.000691 0.000805 0.000930 0.001066 0.001210 0.001362 0.001517 0.001673 0.001825 0.001965 0.002084 0.002171 0.002212 0.002191 0.002092 0.001894 0.001580 0.001131 0.000533 -0.000226 -0.001153 -0.002247 -0.003501 -0.004898 -0.006413 -0.008010 -0.009644 -0.011263 -0.012810 -0.014221 -0.015433 -0.016385 -0.017021 -0.017292 -0.017161 -0.016607 -0.015623 -0.014218 -0.012420 -0.010271 -0.007828 -0.005159 -0.002341 0.000545 0.003418 0.006199 0.008819 0.011219 0.013355 0.015199 0.016737 0.017974 0.018925 0.019618 0.020090 0.020384 0.020541 0.020605 0.020611 0.020585 0.020544 0.020490 0.020415 0.020297 0.020103 0.019798 0.019339 0.018686 0.017804 0.016663 0.015246 0.013550 0.011584 0.009374 0.006961 0.004396 0.001745 -0.000925 -0.003540 -0.006027 -0.008317 -0.010348 -0.012068 -0.013437 -0.014429 -0.015036 -0.015260 -0.015123 -0.014655 -0.013898 -0.012902 -0.011720 -0.010407 -0.009017 -0.007602 -0.006207 -0.004873 -0.003631 -0.002506 -0.001515 -0.000667 0.000037 0.000601 0.001033 0.001347 0.001556 0.001676 0.001723 0.001711 0.001656 0.001570 0.001463 0.001343 0.001219 0.001095 0.000975 0.000861 0.000754 0.000655 0.000565 0.000483 0.000410 0.000344 0.000287 0.000237 0.000193 0.000156 0.000125 0.000099 0.000078 0.000060 0.000046 0.000035 0.000027 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000031 0.000042 0.000056 0.000073 0.000094 0.000120 0.000150 0.000187 0.000230 0.000281 0.000340 0.000410 0.000489 0.000580 0.000683 0.000797 0.000923 0.001059 0.001204 0.001358 0.001517 0.001678 0.001836 0.001986 0.002119 0.002224 0.002288 0.002296 0.002230 0.002074 0.001807 0.001412 0.000872 0.000175 -0.000688 -0.001720 -0.002916 -0.004264 -0.005742 -0.007320 -0.008957 -0.010605 -0.012211 -0.013715 -0.015055 -0.016173 -0.017010 -0.017516 -0.017652 -0.017390 -0.016716 -0.015633 -0.014158 -0.012324 -0.010179 -0.007781 -0.005196 -0.002498 0.000237 0.002937 0.005533 0.007966 0.010190 0.012169 0.013883 0.015326 0.016502 0.017427 0.018126 0.018628 0.018966 0.019172 0.019275 0.019297 0.019252 0.019142 0.018964 0.018699 0.018326 0.017817 0.017141 0.016269 0.015178 0.013849 0.012275 0.010461 0.008424 0.006194 0.003813 0.001334 -0.001181 -0.003668 -0.006059 -0.008289 -0.010297 -0.012030 -0.013445 -0.014512 -0.015213 -0.015545 -0.015520 -0.015161 -0.014504 -0.013590 -0.012471 -0.011198 -0.009825 -0.008403 -0.006980 -0.005598 -0.004292 -0.003091 -0.002016 -0.001078 -0.000285 0.000365 0.000878 0.001264 0.001536 0.001709 0.001799 0.001820 0.001787 0.001715 0.001614 0.001496 0.001368 0.001238 0.001108 0.000984 0.000867 0.000757 0.000657 0.000565 0.000482 0.000408 0.000342 0.000285 0.000235 0.000191 0.000155 0.000123 0.000097 0.000076 0.000059 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000040 0.000053 0.000069 0.000090 0.000115 0.000145 0.000181 0.000223 0.000273 0.000332 0.000401 0.000480 0.000570 0.000672 0.000786 0.000911 0.001048 0.001194 0.001349 0.001511 0.001676 0.001842 0.002001 0.002147 0.002269 0.002356 0.002393 0.002363 0.002249 0.002032 0.001694 0.001219 0.000592 -0.000198 -0.001156 -0.002280 -0.003562 -0.004986 -0.006523 -0.008141 -0.009796 -0.011437 -0.013010 -0.014456 -0.015717 -0.016738 -0.017466 -0.017860 -0.017888 -0.017531 -0.016783 -0.015655 -0.014171 -0.012367 -0.010292 -0.008003 -0.005567 -0.003051 -0.000522 0.001954 0.004321 0.006528 0.008538 0.010325 0.011873 0.013179 0.014248 0.015093 0.015735 0.016197 0.016502 0.016673 0.016727 0.016677 0.016527 0.016273 0.015905 0.015407 0.014759 0.013941 0.012934 0.011724 0.010302 0.008669 0.006837 0.004827 0.002672 0.000415 -0.001892 -0.004192 -0.006425 -0.008530 -0.010449 -0.012131 -0.013532 -0.014617 -0.015365 -0.015765 -0.015822 -0.015551 -0.014979 -0.014145 -0.013091 -0.011866 -0.010522 -0.009109 -0.007675 -0.006263 -0.004911 -0.003650 -0.002504 -0.001490 -0.000617 0.000113 0.000702 0.001159 0.001494 0.001722 0.001856 0.001913 0.001908 0.001854 0.001764 0.001650 0.001522 0.001386 0.001249 0.001115 0.000988 0.000867 0.000756 0.000654 0.000561 0.000478 0.000404 0.000338 0.000281 0.000231 0.000188 0.000152 0.000121 0.000095 0.000074 0.000057 0.000044 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000028 0.000037 0.000050 0.000066 0.000085 0.000110 0.000139 0.000174 0.000216 0.000265 0.000323 0.000390 0.000469 0.000558 0.000659 0.000772 0.000897 0.001033 0.001179 0.001335 0.001499 0.001669 0.001841 0.002009 0.002167 0.002306 0.002415 0.002480 0.002485 0.002415 0.002250 0.001973 0.001566 0.001014 0.000305 -0.000568 -0.001609 -0.002811 -0.004162 -0.005640 -0.007217 -0.008854 -0.010505 -0.012121 -0.013647 -0.015027 -0.016208 -0.017138 -0.017774 -0.018081 -0.018035 -0.017626 -0.016856 -0.015741 -0.014308 -0.012597 -0.010656 -0.008541 -0.006312 -0.004032 -0.001760 0.000449 0.002545 0.004490 0.006251 0.007809 0.009153 0.010280 0.011196 0.011911 0.012440 0.012802 0.013011 0.013084 0.013029 0.012851 0.012550 0.012119 0.011548 0.010826 0.009939 0.008877 0.007634 0.006209 0.004608 0.002849 0.000955 -0.001039 -0.003090 -0.005151 -0.007168 -0.009088 -0.010857 -0.012426 -0.013751 -0.014797 -0.015539 -0.015961 -0.016061 -0.015849 -0.015343 -0.014575 -0.013582 -0.012408 -0.011101 -0.009708 -0.008276 -0.006850 -0.005467 -0.004163 -0.002962 -0.001885 -0.000943 -0.000143 0.000516 0.001039 0.001435 0.001717 0.001898 0.001993 0.002017 0.001985 0.001910 0.001803 0.001677 0.001539 0.001396 0.001254 0.001116 0.000985 0.000863 0.000751 0.000648 0.000555 0.000471 0.000397 0.000332 0.000275 0.000226 0.000184 0.000148 0.000118 0.000092 0.000072 0.000055 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000026 0.000035 0.000047 0.000062 0.000081 0.000104 0.000133 0.000167 0.000207 0.000256 0.000313 0.000379 0.000456 0.000544 0.000644 0.000755 0.000879 0.001014 0.001160 0.001317 0.001483 0.001656 0.001832 0.002009 0.002178 0.002332 0.002462 0.002554 0.002594 0.002567 0.002454 0.002239 0.001903 0.001431 0.000809 0.000027 -0.000918 -0.002027 -0.003291 -0.004692 -0.006207 -0.007802 -0.009438 -0.011069 -0.012647 -0.014118 -0.015431 -0.016536 -0.017390 -0.017957 -0.018208 -0.018129 -0.017716 -0.016977 -0.015931 -0.014608 -0.013049 -0.011300 -0.009414 -0.007445 -0.005447 -0.003474 -0.001570 0.000223 0.001872 0.003355 0.004654 0.005761 0.006675 0.007400 0.007946 0.008324 0.008546 0.008622 0.008563 0.008371 0.008048 0.007593 0.006998 0.006260 0.005370 0.004326 0.003127 0.001778 0.000291 -0.001315 -0.003015 -0.004774 -0.006553 -0.008307 -0.009989 -0.011551 -0.012949 -0.014141 -0.015092 -0.015774 -0.016170 -0.016272 -0.016083 -0.015617 -0.014897 -0.013954 -0.012827 -0.011558 -0.010192 -0.008773 -0.007346 -0.005948 -0.004614 -0.003373 -0.002247 -0.001249 -0.000389 0.000331 0.000914 0.001366 0.001700 0.001926 0.002060 0.002116 0.002107 0.002049 0.001953 0.001832 0.001693 0.001546 0.001397 0.001251 0.001110 0.000977 0.000854 0.000741 0.000638 0.000545 0.000462 0.000388 0.000324 0.000268 0.000220 0.000178 0.000143 0.000114 0.000089 0.000069 0.000053 0.000040 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000025 0.000033 0.000044 0.000059 0.000077 0.000099 0.000126 0.000159 0.000199 0.000246 0.000301 0.000366 0.000442 0.000528 0.000626 0.000736 0.000858 0.000992 0.001137 0.001294 0.001461 0.001636 0.001817 0.001999 0.002179 0.002347 0.002496 0.002613 0.002687 0.002701 0.002640 0.002486 0.002222 0.001832 0.001301 0.000618 -0.000226 -0.001231 -0.002394 -0.003702 -0.005135 -0.006667 -0.008262 -0.009882 -0.011481 -0.013012 -0.014426 -0.015675 -0.016717 -0.017515 -0.018040 -0.018272 -0.018202 -0.017833 -0.017175 -0.016252 -0.015093 -0.013739 -0.012231 -0.010619 -0.008951 -0.007272 -0.005629 -0.004058 -0.002593 -0.001259 -0.000077 0.000943 0.001794 0.002475 0.002992 0.003351 0.003561 0.003629 0.003564 0.003369 0.003049 0.002602 0.002027 0.001323 0.000488 -0.000475 -0.001564 -0.002768 -0.004074 -0.005462 -0.006905 -0.008372 -0.009827 -0.011231 -0.012542 -0.013720 -0.014727 -0.015530 -0.016103 -0.016425 -0.016485 -0.016282 -0.015824 -0.015127 -0.014218 -0.013129 -0.011895 -0.010559 -0.009161 -0.007742 -0.006341 -0.004992 -0.003724 -0.002561 -0.001520 -0.000612 0.000159 0.000794 0.001297 0.001677 0.001946 0.002117 0.002204 0.002221 0.002182 0.002099 0.001984 0.001848 0.001699 0.001545 0.001390 0.001240 0.001098 0.000964 0.000840 0.000727 0.000624 0.000532 0.000450 0.000378 0.000314 0.000259 0.000212 0.000172 0.000138 0.000109 0.000086 0.000066 0.000051 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000042 0.000055 0.000072 0.000094 0.000120 0.000152 0.000190 0.000236 0.000289 0.000353 0.000426 0.000510 0.000606 0.000714 0.000834 0.000966 0.001110 0.001266 0.001433 0.001609 0.001793 0.001981 0.002168 0.002349 0.002515 0.002656 0.002760 0.002814 0.002803 0.002709 0.002517 0.002209 0.001771 0.001188 0.000452 -0.000442 -0.001493 -0.002694 -0.004029 -0.005476 -0.007008 -0.008589 -0.010180 -0.011738 -0.013218 -0.014577 -0.015772 -0.016768 -0.017534 -0.018048 -0.018298 -0.018279 -0.017997 -0.017468 -0.016713 -0.015763 -0.014655 -0.013428 -0.012124 -0.010784 -0.009448 -0.008153 -0.006929 -0.005803 -0.004794 -0.003917 -0.003180 -0.002588 -0.002138 -0.001827 -0.001650 -0.001600 -0.001671 -0.001859 -0.002159 -0.002569 -0.003089 -0.003716 -0.004447 -0.005279 -0.006204 -0.007211 -0.008284 -0.009404 -0.010546 -0.011682 -0.012780 -0.013807 -0.014727 -0.015509 -0.016122 -0.016541 -0.016745 -0.016723 -0.016468 -0.015985 -0.015286 -0.014390 -0.013323 -0.012117 -0.010808 -0.009434 -0.008031 -0.006636 -0.005284 -0.004003 -0.002817 -0.001745 -0.000800 0.000012 0.000689 0.001235 0.001656 0.001964 0.002170 0.002287 0.002328 0.002308 0.002239 0.002133 0.002001 0.001852 0.001694 0.001534 0.001375 0.001223 0.001079 0.000945 0.000821 0.000709 0.000607 0.000516 0.000436 0.000365 0.000303 0.000250 0.000204 0.000165 0.000132 0.000104 0.000081 0.000063 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000030 0.000039 0.000052 0.000068 0.000088 0.000113 0.000144 0.000181 0.000225 0.000277 0.000338 0.000409 0.000491 0.000585 0.000690 0.000807 0.000937 0.001079 0.001233 0.001399 0.001576 0.001761 0.001953 0.002146 0.002337 0.002518 0.002680 0.002813 0.002904 0.002939 0.002903 0.002780 0.002553 0.002206 0.001726 0.001100 0.000322 -0.000609 -0.001692 -0.002914 -0.004260 -0.005706 -0.007224 -0.008778 -0.010331 -0.011843 -0.013273 -0.014583 -0.015737 -0.016706 -0.017466 -0.018001 -0.018303 -0.018372 -0.018217 -0.017854 -0.017304 -0.016597 -0.015765 -0.014842 -0.013865 -0.012868 -0.011884 -0.010940 -0.010062 -0.009268 -0.008575 -0.007991 -0.007522 -0.007169 -0.006930 -0.006801 -0.006778 -0.006855 -0.007027 -0.007291 -0.007644 -0.008080 -0.008597 -0.009191 -0.009853 -0.010576 -0.011347 -0.012152 -0.012973 -0.013787 -0.014570 -0.015296 -0.015937 -0.016466 -0.016857 -0.017087 -0.017138 -0.016997 -0.016657 -0.016118 -0.015389 -0.014483 -0.013422 -0.012233 -0.010945 -0.009593 -0.008209 -0.006829 -0.005482 -0.004199 -0.003002 -0.001912 -0.000942 -0.000100 0.000610 0.001190 0.001646 0.001986 0.002222 0.002366 0.002430 0.002429 0.002375 0.002279 0.002152 0.002005 0.001845 0.001679 0.001514 0.001353 0.001199 0.001055 0.000922 0.000799 0.000688 0.000588 0.000499 0.000420 0.000351 0.000291 0.000239 0.000194 0.000157 0.000125 0.000099 0.000077 0.000059 0.000045 0.000034 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000021 0.000028 0.000037 0.000049 0.000064 0.000083 0.000107 0.000136 0.000171 0.000213 0.000263 0.000322 0.000391 0.000471 0.000561 0.000663 0.000778 0.000905 0.001044 0.001196 0.001360 0.001535 0.001721 0.001915 0.002113 0.002312 0.002505 0.002686 0.002844 0.002968 0.003046 0.003064 0.003006 0.002856 0.002599 0.002219 0.001704 0.001045 0.000237 -0.000719 -0.001818 -0.003047 -0.004389 -0.005819 -0.007309 -0.008826 -0.010335 -0.011800 -0.013184 -0.014455 -0.015584 -0.016547 -0.017326 -0.017910 -0.018295 -0.018483 -0.018484 -0.018314 -0.017994 -0.017549 -0.017008 -0.016400 -0.015754 -0.015097 -0.014455 -0.013849 -0.013298 -0.012814 -0.012408 -0.012086 -0.011849 -0.011698 -0.011628 -0.011638 -0.011721 -0.011873 -0.012091 -0.012369 -0.012704 -0.013089 -0.013520 -0.013988 -0.014486 -0.015000 -0.015518 -0.016025 -0.016501 -0.016928 -0.017284 -0.017548 -0.017699 -0.017719 -0.017591 -0.017305 -0.016851 -0.016230 -0.015446 -0.014510 -0.013437 -0.012251 -0.010976 -0.009641 -0.008278 -0.006915 -0.005582 -0.004306 -0.003109 -0.002012 -0.001028 -0.000168 0.000565 0.001171 0.001653 0.002019 0.002280 0.002446 0.002531 0.002547 0.002506 0.002420 0.002299 0.002155 0.001995 0.001826 0.001655 0.001486 0.001324 0.001170 0.001026 0.000894 0.000773 0.000664 0.000566 0.000479 0.000402 0.000335 0.000277 0.000227 0.000184 0.000148 0.000118 0.000093 0.000072 0.000055 0.000042 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000046 0.000060 0.000078 0.000100 0.000128 0.000161 0.000201 0.000249 0.000306 0.000372 0.000448 0.000536 0.000635 0.000746 0.000869 0.001005 0.001154 0.001315 0.001488 0.001673 0.001868 0.002069 0.002274 0.002477 0.002672 0.002852 0.003006 0.003122 0.003189 0.003191 0.003114 0.002941 0.002659 0.002252 0.001712 0.001030 0.000204 -0.000764 -0.001865 -0.003087 -0.004411 -0.005812 -0.007265 -0.008737 -0.010199 -0.011617 -0.012962 -0.014206 -0.015326 -0.016302 -0.017122 -0.017777 -0.018267 -0.018596 -0.018772 -0.018811 -0.018732 -0.018556 -0.018306 -0.018005 -0.017677 -0.017341 -0.017015 -0.016716 -0.016454 -0.016239 -0.016076 -0.015967 -0.015912 -0.015908 -0.015953 -0.016043 -0.016172 -0.016336 -0.016532 -0.016753 -0.016994 -0.017250 -0.017513 -0.017775 -0.018027 -0.018256 -0.018450 -0.018596 -0.018679 -0.018682 -0.018592 -0.018394 -0.018075 -0.017626 -0.017042 -0.016319 -0.015461 -0.014476 -0.013376 -0.012180 -0.010908 -0.009586 -0.008240 -0.006896 -0.005581 -0.004319 -0.003131 -0.002037 -0.001051 -0.000182 0.000564 0.001185 0.001685 0.002071 0.002350 0.002534 0.002635 0.002664 0.002635 0.002557 0.002443 0.002302 0.002142 0.001972 0.001796 0.001621 0.001451 0.001288 0.001135 0.000993 0.000862 0.000744 0.000637 0.000542 0.000458 0.000383 0.000319 0.000263 0.000214 0.000173 0.000139 0.000110 0.000086 0.000067 0.000051 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000042 0.000055 0.000072 0.000093 0.000119 0.000151 0.000189 0.000234 0.000288 0.000351 0.000424 0.000508 0.000604 0.000711 0.000830 0.000962 0.001107 0.001265 0.001435 0.001618 0.001812 0.002014 0.002223 0.002433 0.002640 0.002837 0.003016 0.003166 0.003276 0.003333 0.003322 0.003228 0.003037 0.002735 0.002310 0.001753 0.001059 0.000227 -0.000739 -0.001829 -0.003029 -0.004322 -0.005684 -0.007091 -0.008515 -0.009929 -0.011305 -0.012618 -0.013846 -0.014970 -0.015976 -0.016852 -0.017595 -0.018203 -0.018683 -0.019041 -0.019292 -0.019451 -0.019534 -0.019559 -0.019543 -0.019502 -0.019450 -0.019399 -0.019359 -0.019335 -0.019334 -0.019355 -0.019399 -0.019463 -0.019544 -0.019639 -0.019743 -0.019852 -0.019961 -0.020066 -0.020161 -0.020240 -0.020299 -0.020329 -0.020325 -0.020276 -0.020175 -0.020012 -0.019777 -0.019459 -0.019051 -0.018543 -0.017929 -0.017205 -0.016370 -0.015426 -0.014380 -0.013241 -0.012025 -0.010748 -0.009433 -0.008101 -0.006776 -0.005481 -0.004237 -0.003066 -0.001983 -0.001004 -0.000136 0.000612 0.001241 0.001751 0.002147 0.002438 0.002634 0.002746 0.002785 0.002764 0.002694 0.002585 0.002446 0.002287 0.002115 0.001936 0.001756 0.001579 0.001408 0.001246 0.001095 0.000955 0.000828 0.000712 0.000609 0.000516 0.000435 0.000363 0.000301 0.000247 0.000201 0.000162 0.000129 0.000102 0.000080 0.000062 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000029 0.000039 0.000051 0.000066 0.000086 0.000110 0.000140 0.000176 0.000219 0.000270 0.000330 0.000399 0.000479 0.000571 0.000673 0.000788 0.000916 0.001056 0.001210 0.001377 0.001556 0.001748 0.001950 0.002160 0.002375 0.002590 0.002801 0.003000 0.003178 0.003325 0.003429 0.003478 0.003456 0.003351 0.003147 0.002832 0.002396 0.001832 0.001137 0.000311 -0.000639 -0.001705 -0.002872 -0.004123 -0.005438 -0.006794 -0.008168 -0.009535 -0.010873 -0.012162 -0.013383 -0.014522 -0.015566 -0.016508 -0.017344 -0.018075 -0.018704 -0.019241 -0.019692 -0.020071 -0.020389 -0.020658 -0.020889 -0.021090 -0.021272 -0.021440 -0.021599 -0.021752 -0.021899 -0.022038 -0.022167 -0.022284 -0.022384 -0.022462 -0.022516 -0.022541 -0.022532 -0.022486 -0.022397 -0.022263 -0.022077 -0.021836 -0.021534 -0.021166 -0.020727 -0.020211 -0.019615 -0.018933 -0.018164 -0.017305 -0.016358 -0.015325 -0.014212 -0.013029 -0.011786 -0.010500 -0.009187 -0.007867 -0.006560 -0.005286 -0.004065 -0.002914 -0.001850 -0.000885 -0.000027 0.000716 0.001343 0.001854 0.002254 0.002551 0.002752 0.002870 0.002915 0.002898 0.002831 0.002725 0.002588 0.002429 0.002256 0.002074 0.001890 0.001707 0.001529 0.001359 0.001199 0.001051 0.000914 0.000790 0.000678 0.000578 0.000489 0.000411 0.000342 0.000283 0.000232 0.000188 0.000151 0.000120 0.000094 0.000073 0.000057 0.000043 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000046 0.000061 0.000079 0.000101 0.000129 0.000162 0.000203 0.000251 0.000307 0.000373 0.000449 0.000536 0.000634 0.000744 0.000867 0.001002 0.001151 0.001313 0.001489 0.001677 0.001876 0.002086 0.002303 0.002524 0.002744 0.002958 0.003159 0.003337 0.003482 0.003582 0.003625 0.003596 0.003483 0.003271 0.002951 0.002513 0.001952 0.001267 0.000460 -0.000463 -0.001493 -0.002617 -0.003819 -0.005080 -0.006382 -0.007704 -0.009026 -0.010331 -0.011601 -0.012820 -0.013978 -0.015063 -0.016071 -0.016998 -0.017845 -0.018614 -0.019310 -0.019939 -0.020508 -0.021023 -0.021491 -0.021917 -0.022306 -0.022661 -0.022984 -0.023277 -0.023537 -0.023764 -0.023953 -0.024101 -0.024204 -0.024259 -0.024261 -0.024207 -0.024095 -0.023919 -0.023679 -0.023371 -0.022993 -0.022544 -0.022022 -0.021425 -0.020753 -0.020003 -0.019177 -0.018275 -0.017298 -0.016249 -0.015134 -0.013958 -0.012729 -0.011460 -0.010162 -0.008850 -0.007541 -0.006253 -0.005002 -0.003807 -0.002681 -0.001640 -0.000695 0.000145 0.000876 0.001493 0.001999 0.002396 0.002691 0.002892 0.003011 0.003056 0.003040 0.002974 0.002867 0.002729 0.002569 0.002394 0.002209 0.002021 0.001833 0.001649 0.001473 0.001305 0.001148 0.001003 0.000871 0.000750 0.000642 0.000546 0.000461 0.000386 0.000321 0.000264 0.000215 0.000174 0.000139 0.000110 0.000086 0.000067 0.000051 0.000039 0.000030 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000032 0.000042 0.000055 0.000071 0.000092 0.000118 0.000149 0.000186 0.000231 0.000284 0.000346 0.000418 0.000500 0.000593 0.000698 0.000816 0.000946 0.001089 0.001246 0.001416 0.001600 0.001796 0.002003 0.002219 0.002442 0.002669 0.002893 0.003111 0.003313 0.003492 0.003637 0.003735 0.003775 0.003743 0.003625 0.003412 0.003094 0.002663 0.002116 0.001452 0.000674 -0.000212 -0.001196 -0.002269 -0.003415 -0.004618 -0.005864 -0.007134 -0.008414 -0.009686 -0.010937 -0.012156 -0.013331 -0.014454 -0.015520 -0.016527 -0.017472 -0.018358 -0.019186 -0.019957 -0.020674 -0.021338 -0.021951 -0.022515 -0.023029 -0.023492 -0.023905 -0.024263 -0.024564 -0.024804 -0.024978 -0.025084 -0.025117 -0.025074 -0.024951 -0.024747 -0.024461 -0.024090 -0.023636 -0.023097 -0.022476 -0.021774 -0.020993 -0.020134 -0.019202 -0.018200 -0.017132 -0.016004 -0.014822 -0.013595 -0.012330 -0.011038 -0.009732 -0.008424 -0.007129 -0.005861 -0.004636 -0.003469 -0.002373 -0.001360 -0.000441 0.000377 0.001088 0.001691 0.002184 0.002573 0.002861 0.003057 0.003171 0.003213 0.003193 0.003123 0.003013 0.002872 0.002709 0.002530 0.002341 0.002149 0.001956 0.001767 0.001585 0.001410 0.001246 0.001093 0.000953 0.000824 0.000709 0.000605 0.000513 0.000432 0.000360 0.000298 0.000245 0.000199 0.000160 0.000127 0.000100 0.000078 0.000061 0.000046 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000064 0.000083 0.000106 0.000135 0.000170 0.000212 0.000261 0.000319 0.000386 0.000464 0.000552 0.000651 0.000763 0.000887 0.001024 0.001175 0.001340 0.001518 0.001709 0.001912 0.002125 0.002348 0.002576 0.002808 0.003037 0.003258 0.003464 0.003645 0.003790 0.003889 0.003928 0.003895 0.003780 0.003571 0.003262 0.002847 0.002323 0.001690 0.000951 0.000112 -0.000821 -0.001835 -0.002921 -0.004064 -0.005252 -0.006469 -0.007704 -0.008942 -0.010173 -0.011385 -0.012569 -0.013719 -0.014829 -0.015895 -0.016916 -0.017888 -0.018810 -0.019679 -0.020495 -0.021254 -0.021955 -0.022594 -0.023170 -0.023678 -0.024114 -0.024475 -0.024755 -0.024951 -0.025057 -0.025071 -0.024989 -0.024810 -0.024532 -0.024156 -0.023681 -0.023110 -0.022446 -0.021693 -0.020855 -0.019936 -0.018943 -0.017881 -0.016758 -0.015580 -0.014357 -0.013097 -0.011812 -0.010510 -0.009204 -0.007907 -0.006630 -0.005388 -0.004193 -0.003058 -0.001996 -0.001016 -0.000128 0.000662 0.001349 0.001931 0.002407 0.002782 0.003059 0.003246 0.003352 0.003386 0.003360 0.003283 0.003167 0.003019 0.002850 0.002666 0.002472 0.002274 0.002077 0.001883 0.001694 0.001514 0.001343 0.001184 0.001036 0.000900 0.000776 0.000665 0.000566 0.000479 0.000402 0.000334 0.000276 0.000226 0.000183 0.000146 0.000116 0.000091 0.000071 0.000054 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000057 0.000074 0.000095 0.000122 0.000154 0.000192 0.000238 0.000292 0.000355 0.000427 0.000510 0.000604 0.000710 0.000828 0.000958 0.001103 0.001261 0.001432 0.001617 0.001814 0.002023 0.002243 0.002471 0.002705 0.002942 0.003176 0.003402 0.003611 0.003795 0.003942 0.004042 0.004083 0.004054 0.003946 0.003749 0.003457 0.003066 0.002573 0.001979 0.001286 0.000499 -0.000375 -0.001327 -0.002349 -0.003428 -0.004555 -0.005717 -0.006903 -0.008103 -0.009305 -0.010501 -0.011682 -0.012842 -0.013975 -0.015075 -0.016138 -0.017159 -0.018132 -0.019052 -0.019914 -0.020713 -0.021444 -0.022100 -0.022678 -0.023172 -0.023576 -0.023885 -0.024095 -0.024200 -0.024199 -0.024087 -0.023865 -0.023531 -0.023087 -0.022536 -0.021882 -0.021130 -0.020285 -0.019355 -0.018348 -0.017270 -0.016131 -0.014939 -0.013706 -0.012441 -0.011156 -0.009862 -0.008571 -0.007295 -0.006046 -0.004836 -0.003677 -0.002581 -0.001558 -0.000616 0.000236 0.000993 0.001650 0.002206 0.002662 0.003018 0.003281 0.003455 0.003550 0.003575 0.003539 0.003453 0.003328 0.003172 0.002995 0.002803 0.002602 0.002398 0.002194 0.001995 0.001801 0.001615 0.001439 0.001273 0.001118 0.000976 0.000845 0.000727 0.000621 0.000527 0.000444 0.000372 0.000308 0.000253 0.000206 0.000166 0.000133 0.000105 0.000082 0.000063 0.000049 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000050 0.000066 0.000085 0.000109 0.000138 0.000173 0.000216 0.000265 0.000324 0.000391 0.000469 0.000557 0.000656 0.000768 0.000892 0.001029 0.001180 0.001344 0.001522 0.001712 0.001915 0.002130 0.002355 0.002588 0.002828 0.003070 0.003309 0.003540 0.003753 0.003940 0.004090 0.004194 0.004240 0.004219 0.004123 0.003944 0.003676 0.003316 0.002861 0.002313 0.001672 0.000943 0.000132 -0.000754 -0.001708 -0.002721 -0.003783 -0.004885 -0.006017 -0.007170 -0.008333 -0.009499 -0.010660 -0.011809 -0.012939 -0.014043 -0.015113 -0.016142 -0.017121 -0.018044 -0.018902 -0.019688 -0.020396 -0.021018 -0.021547 -0.021978 -0.022305 -0.022522 -0.022625 -0.022611 -0.022479 -0.022227 -0.021856 -0.021369 -0.020770 -0.020065 -0.019261 -0.018365 -0.017387 -0.016336 -0.015221 -0.014054 -0.012844 -0.011605 -0.010346 -0.009082 -0.007824 -0.006585 -0.005376 -0.004208 -0.003094 -0.002043 -0.001065 -0.000167 0.000643 0.001361 0.001984 0.002509 0.002939 0.003274 0.003519 0.003679 0.003761 0.003774 0.003728 0.003632 0.003497 0.003331 0.003144 0.002943 0.002733 0.002521 0.002310 0.002104 0.001904 0.001712 0.001531 0.001359 0.001199 0.001050 0.000914 0.000789 0.000677 0.000577 0.000488 0.000410 0.000341 0.000282 0.000231 0.000187 0.000151 0.000120 0.000094 0.000073 0.000057 0.000043 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000033 0.000044 0.000058 0.000075 0.000097 0.000123 0.000155 0.000194 0.000240 0.000294 0.000356 0.000428 0.000511 0.000604 0.000708 0.000825 0.000955 0.001098 0.001255 0.001424 0.001607 0.001803 0.002011 0.002230 0.002461 0.002700 0.002945 0.003193 0.003437 0.003672 0.003889 0.004079 0.004234 0.004343 0.004398 0.004389 0.004311 0.004155 0.003917 0.003593 0.003181 0.002682 0.002098 0.001432 0.000688 -0.000129 -0.001012 -0.001954 -0.002947 -0.003982 -0.005052 -0.006146 -0.007258 -0.008378 -0.009500 -0.010614 -0.011713 -0.012788 -0.013828 -0.014826 -0.015769 -0.016650 -0.017459 -0.018189 -0.018829 -0.019374 -0.019816 -0.020149 -0.020367 -0.020467 -0.020445 -0.020300 -0.020032 -0.019643 -0.019135 -0.018515 -0.017790 -0.016967 -0.016058 -0.015072 -0.014019 -0.012910 -0.011758 -0.010574 -0.009371 -0.008162 -0.006958 -0.005773 -0.004619 -0.003507 -0.002448 -0.001451 -0.000525 0.000322 0.001085 0.001759 0.002342 0.002833 0.003232 0.003542 0.003765 0.003908 0.003976 0.003978 0.003921 0.003815 0.003669 0.003494 0.003296 0.003084 0.002865 0.002644 0.002425 0.002211 0.002004 0.001806 0.001619 0.001442 0.001277 0.001123 0.000981 0.000851 0.000733 0.000627 0.000532 0.000449 0.000376 0.000312 0.000257 0.000209 0.000169 0.000135 0.000107 0.000084 0.000065 0.000050 0.000038 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000050 0.000066 0.000085 0.000109 0.000138 0.000174 0.000215 0.000265 0.000322 0.000389 0.000465 0.000552 0.000650 0.000760 0.000882 0.001017 0.001165 0.001326 0.001501 0.001688 0.001888 0.002100 0.002325 0.002561 0.002805 0.003056 0.003308 0.003557 0.003796 0.004016 0.004211 0.004371 0.004488 0.004555 0.004563 0.004506 0.004377 0.004172 0.003889 0.003525 0.003080 0.002557 0.001956 0.001282 0.000537 -0.000271 -0.001138 -0.002056 -0.003018 -0.004015 -0.005040 -0.006086 -0.007143 -0.008205 -0.009260 -0.010300 -0.011315 -0.012292 -0.013222 -0.014093 -0.014896 -0.015620 -0.016257 -0.016799 -0.017237 -0.017566 -0.017780 -0.017875 -0.017849 -0.017699 -0.017428 -0.017036 -0.016529 -0.015913 -0.015195 -0.014385 -0.013495 -0.012535 -0.011516 -0.010451 -0.009351 -0.008230 -0.007099 -0.005971 -0.004860 -0.003778 -0.002735 -0.001742 -0.000809 0.000056 0.000846 0.001555 0.002180 0.002719 0.003170 0.003535 0.003815 0.004014 0.004137 0.004189 0.004178 0.004110 0.003995 0.003840 0.003655 0.003448 0.003226 0.002997 0.002767 0.002538 0.002316 0.002102 0.001897 0.001704 0.001521 0.001351 0.001192 0.001045 0.000911 0.000788 0.000677 0.000577 0.000488 0.000410 0.000342 0.000283 0.000232 0.000188 0.000152 0.000121 0.000095 0.000074 0.000058 0.000044 0.000034 0.000026 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000025 0.000033 0.000044 0.000058 0.000075 0.000096 0.000123 0.000154 0.000192 0.000237 0.000290 0.000351 0.000421 0.000502 0.000593 0.000695 0.000809 0.000936 0.001076 0.001228 0.001393 0.001572 0.001763 0.001967 0.002184 0.002413 0.002654 0.002903 0.003158 0.003415 0.003667 0.003908 0.004133 0.004332 0.004500 0.004628 0.004710 0.004737 0.004704 0.004606 0.004438 0.004198 0.003885 0.003497 0.003036 0.002503 0.001900 0.001231 0.000500 -0.000287 -0.001124 -0.002004 -0.002919 -0.003864 -0.004829 -0.005807 -0.006788 -0.007762 -0.008719 -0.009646 -0.010532 -0.011366 -0.012137 -0.012834 -0.013447 -0.013969 -0.014391 -0.014708 -0.014913 -0.015002 -0.014974 -0.014828 -0.014564 -0.014186 -0.013697 -0.013104 -0.012418 -0.011647 -0.010804 -0.009899 -0.008944 -0.007952 -0.006934 -0.005903 -0.004872 -0.003853 -0.002858 -0.001898 -0.000984 -0.000125 0.000670 0.001395 0.002046 0.002617 0.003106 0.003514 0.003840 0.004087 0.004259 0.004359 0.004393 0.004367 0.004289 0.004164 0.004001 0.003808 0.003593 0.003364 0.003126 0.002887 0.002650 0.002419 0.002197 0.001985 0.001785 0.001597 0.001421 0.001258 0.001107 0.000967 0.000840 0.000725 0.000621 0.000527 0.000445 0.000373 0.000309 0.000255 0.000208 0.000168 0.000135 0.000107 0.000084 0.000066 0.000051 0.000039 0.000030 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000029 0.000038 0.000050 0.000066 0.000085 0.000108 0.000137 0.000171 0.000211 0.000259 0.000315 0.000379 0.000453 0.000537 0.000632 0.000738 0.000857 0.000987 0.001131 0.001287 0.001455 0.001637 0.001831 0.002039 0.002261 0.002494 0.002739 0.002992 0.003250 0.003509 0.003764 0.004008 0.004237 0.004443 0.004620 0.004761 0.004859 0.004907 0.004901 0.004835 0.004706 0.004512 0.004250 0.003921 0.003523 0.003059 0.002529 0.001937 0.001288 0.000585 -0.000165 -0.000956 -0.001782 -0.002635 -0.003508 -0.004391 -0.005275 -0.006149 -0.007002 -0.007821 -0.008595 -0.009314 -0.009965 -0.010540 -0.011029 -0.011425 -0.011721 -0.011913 -0.011997 -0.011970 -0.011833 -0.011586 -0.011232 -0.010776 -0.010225 -0.009589 -0.008877 -0.008102 -0.007275 -0.006406 -0.005509 -0.004595 -0.003676 -0.002764 -0.001870 -0.001006 -0.000182 0.000592 0.001310 0.001964 0.002548 0.003060 0.003497 0.003857 0.004143 0.004354 0.004495 0.004570 0.004584 0.004542 0.004451 0.004318 0.004148 0.003949 0.003728 0.003492 0.003247 0.003001 0.002756 0.002518 0.002288 0.002070 0.001863 0.001669 0.001488 0.001320 0.001164 0.001021 0.000890 0.000770 0.000662 0.000565 0.000479 0.000403 0.000336 0.000278 0.000228 0.000186 0.000149 0.000119 0.000094 0.000074 0.000057 0.000044 0.000034 0.000026 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000014 0.000018 0.000025 0.000033 0.000044 0.000057 0.000074 0.000095 0.000120 0.000151 0.000187 0.000230 0.000280 0.000339 0.000406 0.000483 0.000571 0.000669 0.000779 0.000901 0.001035 0.001181 0.001340 0.001511 0.001695 0.001893 0.002105 0.002330 0.002567 0.002814 0.003069 0.003329 0.003590 0.003847 0.004095 0.004329 0.004542 0.004729 0.004884 0.004999 0.005070 0.005091 0.005058 0.004969 0.004821 0.004611 0.004340 0.004006 0.003610 0.003155 0.002642 0.002076 0.001462 0.000803 0.000106 -0.000623 -0.001377 -0.002148 -0.002925 -0.003700 -0.004461 -0.005196 -0.005895 -0.006545 -0.007137 -0.007661 -0.008108 -0.008469 -0.008741 -0.008917 -0.008994 -0.008971 -0.008846 -0.008623 -0.008302 -0.007890 -0.007394 -0.006822 -0.006186 -0.005495 -0.004760 -0.003994 -0.003207 -0.002410 -0.001616 -0.000834 -0.000075 0.000650 0.001332 0.001965 0.002541 0.003055 0.003503 0.003883 0.004194 0.004436 0.004610 0.004719 0.004767 0.004759 0.004700 0.004595 0.004451 0.004274 0.004070 0.003845 0.003605 0.003356 0.003105 0.002854 0.002610 0.002375 0.002150 0.001937 0.001738 0.001552 0.001379 0.001219 0.001071 0.000936 0.000813 0.000702 0.000601 0.000512 0.000432 0.000362 0.000301 0.000248 0.000203 0.000164 0.000132 0.000105 0.000083 0.000065 0.000050 0.000038 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000038 0.000049 0.000064 0.000082 0.000105 0.000132 0.000164 0.000203 0.000248 0.000301 0.000362 0.000432 0.000512 0.000603 0.000704 0.000817 0.000941 0.001077 0.001226 0.001387 0.001560 0.001747 0.001948 0.002162 0.002389 0.002628 0.002877 0.003134 0.003394 0.003656 0.003915 0.004167 0.004406 0.004627 0.004825 0.004993 0.005125 0.005218 0.005267 0.005268 0.005218 0.005115 0.004957 0.004742 0.004471 0.004144 0.003763 0.003330 0.002849 0.002323 0.001758 0.001158 0.000529 -0.000120 -0.000782 -0.001448 -0.002106 -0.002747 -0.003359 -0.003932 -0.004456 -0.004920 -0.005317 -0.005640 -0.005882 -0.006040 -0.006110 -0.006092 -0.005984 -0.005788 -0.005508 -0.005148 -0.004714 -0.004216 -0.003664 -0.003066 -0.002435 -0.001779 -0.001110 -0.000438 0.000226 0.000874 0.001495 0.002080 0.002623 0.003116 0.003556 0.003937 0.004258 0.004516 0.004712 0.004848 0.004924 0.004945 0.004914 0.004837 0.004718 0.004563 0.004379 0.004170 0.003941 0.003699 0.003448 0.003194 0.002941 0.002693 0.002453 0.002223 0.002006 0.001802 0.001611 0.001434 0.001270 0.001119 0.000980 0.000854 0.000739 0.000635 0.000542 0.000460 0.000387 0.000323 0.000268 0.000220 0.000179 0.000145 0.000116 0.000092 0.000072 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000043 0.000056 0.000071 0.000091 0.000115 0.000143 0.000177 0.000218 0.000265 0.000320 0.000384 0.000457 0.000539 0.000632 0.000736 0.000851 0.000977 0.001115 0.001265 0.001427 0.001603 0.001792 0.001995 0.002210 0.002439 0.002678 0.002927 0.003183 0.003445 0.003707 0.003968 0.004223 0.004467 0.004696 0.004903 0.005084 0.005233 0.005348 0.005423 0.005456 0.005444 0.005384 0.005275 0.005115 0.004906 0.004646 0.004338 0.003984 0.003587 0.003149 0.002677 0.002173 0.001646 0.001102 0.000550 -0.000002 -0.000543 -0.001064 -0.001554 -0.002003 -0.002404 -0.002748 -0.003028 -0.003239 -0.003378 -0.003441 -0.003428 -0.003338 -0.003173 -0.002936 -0.002632 -0.002266 -0.001847 -0.001382 -0.000883 -0.000357 0.000184 0.000733 0.001280 0.001815 0.002330 0.002817 0.003268 0.003677 0.004040 0.004352 0.004611 0.004816 0.004967 0.005062 0.005106 0.005099 0.005046 0.004951 0.004818 0.004653 0.004460 0.004246 0.004015 0.003771 0.003520 0.003265 0.003011 0.002762 0.002520 0.002288 0.002067 0.001860 0.001665 0.001484 0.001317 0.001162 0.001021 0.000891 0.000773 0.000667 0.000572 0.000486 0.000411 0.000344 0.000287 0.000237 0.000194 0.000157 0.000127 0.000101 0.000080 0.000063 0.000049 0.000037 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000048 0.000062 0.000079 0.000099 0.000124 0.000154 0.000190 0.000232 0.000281 0.000338 0.000404 0.000479 0.000563 0.000658 0.000763 0.000880 0.001007 0.001146 0.001298 0.001462 0.001639 0.001829 0.002032 0.002248 0.002476 0.002715 0.002963 0.003218 0.003479 0.003742 0.004004 0.004262 0.004510 0.004744 0.004960 0.005152 0.005318 0.005452 0.005552 0.005615 0.005638 0.005618 0.005556 0.005449 0.005298 0.005103 0.004865 0.004586 0.004269 0.003917 0.003534 0.003125 0.002696 0.002255 0.001809 0.001368 0.000939 0.000534 0.000159 -0.000177 -0.000466 -0.000703 -0.000883 -0.001002 -0.001058 -0.001050 -0.000979 -0.000846 -0.000653 -0.000405 -0.000107 0.000233 0.000609 0.001011 0.001432 0.001862 0.002295 0.002721 0.003133 0.003522 0.003883 0.004209 0.004495 0.004738 0.004937 0.005088 0.005191 0.005248 0.005259 0.005225 0.005151 0.005038 0.004892 0.004717 0.004517 0.004298 0.004065 0.003821 0.003570 0.003316 0.003064 0.002815 0.002573 0.002340 0.002119 0.001909 0.001712 0.001529 0.001359 0.001202 0.001057 0.000925 0.000805 0.000697 0.000599 0.000511 0.000433 0.000365 0.000305 0.000253 0.000208 0.000170 0.000137 0.000110 0.000088 0.000069 0.000054 0.000042 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000041 0.000053 0.000067 0.000085 0.000107 0.000133 0.000165 0.000202 0.000245 0.000296 0.000355 0.000422 0.000499 0.000585 0.000681 0.000787 0.000904 0.001033 0.001173 0.001325 0.001489 0.001667 0.001857 0.002059 0.002274 0.002501 0.002737 0.002983 0.003237 0.003496 0.003759 0.004021 0.004280 0.004531 0.004769 0.004992 0.005195 0.005373 0.005526 0.005648 0.005737 0.005792 0.005811 0.005791 0.005733 0.005636 0.005501 0.005328 0.005119 0.004877 0.004604 0.004305 0.003984 0.003648 0.003303 0.002957 0.002618 0.002294 0.001992 0.001720 0.001485 0.001290 0.001142 0.001042 0.000992 0.000994 0.001047 0.001150 0.001300 0.001493 0.001725 0.001990 0.002280 0.002590 0.002912 0.003238 0.003562 0.003876 0.004174 0.004448 0.004695 0.004909 0.005086 0.005225 0.005323 0.005381 0.005399 0.005378 0.005319 0.005224 0.005096 0.004938 0.004754 0.004549 0.004326 0.004091 0.003847 0.003597 0.003346 0.003096 0.002850 0.002610 0.002379 0.002158 0.001948 0.001751 0.001566 0.001394 0.001236 0.001089 0.000956 0.000834 0.000723 0.000623 0.000534 0.000454 0.000384 0.000322 0.000268 0.000221 0.000181 0.000148 0.000119 0.000095 0.000076 0.000060 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000045 0.000057 0.000073 0.000092 0.000114 0.000142 0.000174 0.000212 0.000257 0.000310 0.000370 0.000438 0.000516 0.000603 0.000699 0.000806 0.000924 0.001053 0.001193 0.001345 0.001509 0.001686 0.001874 0.002075 0.002288 0.002511 0.002745 0.002988 0.003239 0.003497 0.003757 0.004018 0.004277 0.004528 0.004769 0.004997 0.005207 0.005397 0.005564 0.005705 0.005818 0.005901 0.005953 0.005972 0.005957 0.005909 0.005827 0.005712 0.005566 0.005391 0.005190 0.004967 0.004726 0.004474 0.004217 0.003961 0.003713 0.003480 0.003268 0.003083 0.002929 0.002810 0.002729 0.002686 0.002683 0.002718 0.002792 0.002902 0.003044 0.003215 0.003410 0.003623 0.003848 0.004079 0.004311 0.004536 0.004750 0.004946 0.005120 0.005267 0.005383 0.005466 0.005516 0.005531 0.005513 0.005461 0.005377 0.005263 0.005121 0.004953 0.004762 0.004553 0.004328 0.004093 0.003849 0.003602 0.003354 0.003108 0.002866 0.002630 0.002402 0.002183 0.001975 0.001779 0.001595 0.001423 0.001263 0.001116 0.000981 0.000858 0.000746 0.000645 0.000555 0.000473 0.000401 0.000338 0.000282 0.000234 0.000193 0.000158 0.000128 0.000103 0.000082 0.000065 0.000051 0.000040 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000029 0.000038 0.000049 0.000062 0.000078 0.000097 0.000121 0.000149 0.000183 0.000222 0.000268 0.000321 0.000382 0.000452 0.000530 0.000617 0.000714 0.000821 0.000939 0.001067 0.001207 0.001358 0.001521 0.001695 0.001881 0.002079 0.002287 0.002507 0.002737 0.002977 0.003225 0.003478 0.003735 0.003993 0.004249 0.004499 0.004741 0.004971 0.005186 0.005385 0.005563 0.005720 0.005852 0.005959 0.006039 0.006090 0.006112 0.006105 0.006069 0.006005 0.005913 0.005797 0.005659 0.005503 0.005333 0.005154 0.004973 0.004795 0.004625 0.004468 0.004329 0.004212 0.004120 0.004055 0.004019 0.004011 0.004031 0.004079 0.004153 0.004250 0.004366 0.004498 0.004642 0.004792 0.004944 0.005093 0.005233 0.005360 0.005469 0.005556 0.005618 0.005653 0.005659 0.005636 0.005584 0.005504 0.005398 0.005266 0.005111 0.004935 0.004740 0.004529 0.004304 0.004070 0.003829 0.003585 0.003341 0.003099 0.002862 0.002631 0.002408 0.002194 0.001989 0.001796 0.001613 0.001443 0.001284 0.001137 0.001001 0.000878 0.000765 0.000663 0.000572 0.000490 0.000417 0.000352 0.000296 0.000246 0.000204 0.000167 0.000136 0.000110 0.000089 0.000071 0.000056 0.000044 0.000035 0.000027 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000041 0.000052 0.000066 0.000083 0.000103 0.000127 0.000156 0.000191 0.000231 0.000278 0.000332 0.000393 0.000463 0.000541 0.000629 0.000725 0.000832 0.000949 0.001076 0.001214 0.001363 0.001523 0.001694 0.001876 0.002069 0.002274 0.002489 0.002715 0.002949 0.003192 0.003440 0.003692 0.003945 0.004197 0.004444 0.004683 0.004914 0.005131 0.005335 0.005521 0.005689 0.005836 0.005962 0.006063 0.006141 0.006193 0.006220 0.006221 0.006199 0.006153 0.006086 0.006001 0.005902 0.005792 0.005676 0.005558 0.005443 0.005335 0.005237 0.005153 0.005086 0.005036 0.005005 0.004993 0.005000 0.005026 0.005068 0.005126 0.005195 0.005274 0.005358 0.005444 0.005529 0.005607 0.005675 0.005729 0.005766 0.005783 0.005776 0.005745 0.005690 0.005610 0.005506 0.005380 0.005234 0.005068 0.004885 0.004687 0.004475 0.004252 0.004021 0.003785 0.003546 0.003307 0.003071 0.002839 0.002614 0.002397 0.002189 0.001989 0.001800 0.001621 0.001453 0.001296 0.001150 0.001016 0.000892 0.000780 0.000678 0.000586 0.000503 0.000430 0.000365 0.000307 0.000257 0.000214 0.000176 0.000144 0.000117 0.000095 0.000076 0.000061 0.000048 0.000038 0.000030 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000044 0.000055 0.000070 0.000087 0.000108 0.000133 0.000163 0.000198 0.000238 0.000286 0.000340 0.000402 0.000471 0.000549 0.000636 0.000732 0.000837 0.000952 0.001077 0.001213 0.001359 0.001515 0.001682 0.001860 0.002048 0.002247 0.002457 0.002677 0.002905 0.003141 0.003383 0.003628 0.003874 0.004119 0.004361 0.004596 0.004824 0.005041 0.005246 0.005437 0.005612 0.005768 0.005906 0.006024 0.006120 0.006195 0.006248 0.006279 0.006289 0.006280 0.006254 0.006213 0.006160 0.006099 0.006032 0.005965 0.005898 0.005836 0.005781 0.005734 0.005697 0.005671 0.005656 0.005653 0.005660 0.005676 0.005701 0.005731 0.005765 0.005800 0.005834 0.005862 0.005883 0.005893 0.005889 0.005869 0.005829 0.005770 0.005689 0.005587 0.005464 0.005323 0.005165 0.004991 0.004803 0.004604 0.004393 0.004174 0.003948 0.003718 0.003485 0.003253 0.003023 0.002799 0.002581 0.002370 0.002168 0.001975 0.001791 0.001617 0.001453 0.001299 0.001156 0.001023 0.000901 0.000789 0.000688 0.000596 0.000514 0.000440 0.000375 0.000317 0.000266 0.000222 0.000184 0.000151 0.000124 0.000100 0.000081 0.000065 0.000052 0.000041 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000036 0.000046 0.000058 0.000073 0.000091 0.000112 0.000138 0.000168 0.000204 0.000245 0.000292 0.000346 0.000408 0.000477 0.000554 0.000640 0.000734 0.000837 0.000950 0.001072 0.001204 0.001346 0.001497 0.001659 0.001832 0.002015 0.002208 0.002411 0.002624 0.002845 0.003072 0.003305 0.003542 0.003780 0.004017 0.004251 0.004480 0.004703 0.004916 0.005119 0.005310 0.005486 0.005648 0.005792 0.005919 0.006028 0.006119 0.006190 0.006244 0.006279 0.006299 0.006304 0.006297 0.006280 0.006256 0.006227 0.006195 0.006162 0.006131 0.006102 0.006076 0.006054 0.006038 0.006025 0.006018 0.006013 0.006011 0.006011 0.006009 0.006005 0.005997 0.005981 0.005957 0.005922 0.005873 0.005809 0.005728 0.005629 0.005512 0.005377 0.005226 0.005060 0.004881 0.004691 0.004492 0.004284 0.004070 0.003851 0.003628 0.003404 0.003180 0.002959 0.002742 0.002531 0.002328 0.002133 0.001946 0.001769 0.001601 0.001442 0.001293 0.001154 0.001024 0.000904 0.000794 0.000693 0.000602 0.000520 0.000447 0.000382 0.000324 0.000274 0.000229 0.000191 0.000158 0.000129 0.000105 0.000085 0.000069 0.000055 0.000044 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000030 0.000038 0.000049 0.000061 0.000076 0.000094 0.000116 0.000142 0.000173 0.000208 0.000249 0.000297 0.000350 0.000411 0.000479 0.000555 0.000639 0.000731 0.000831 0.000941 0.001059 0.001187 0.001324 0.001471 0.001627 0.001794 0.001970 0.002156 0.002352 0.002556 0.002768 0.002987 0.003210 0.003436 0.003664 0.003891 0.004116 0.004336 0.004551 0.004757 0.004955 0.005141 0.005315 0.005476 0.005622 0.005753 0.005869 0.005969 0.006052 0.006121 0.006175 0.006215 0.006243 0.006261 0.006270 0.006272 0.006267 0.006258 0.006246 0.006231 0.006215 0.006197 0.006179 0.006160 0.006141 0.006121 0.006099 0.006074 0.006046 0.006012 0.005972 0.005923 0.005865 0.005796 0.005715 0.005620 0.005510 0.005384 0.005243 0.005087 0.004919 0.004739 0.004550 0.004353 0.004150 0.003943 0.003731 0.003518 0.003303 0.003089 0.002877 0.002669 0.002467 0.002272 0.002084 0.001905 0.001735 0.001573 0.001421 0.001277 0.001142 0.001017 0.000900 0.000793 0.000694 0.000605 0.000524 0.000451 0.000386 0.000329 0.000278 0.000234 0.000196 0.000162 0.000134 0.000110 0.000089 0.000072 0.000058 0.000046 0.000037 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000032 0.000040 0.000051 0.000063 0.000079 0.000097 0.000119 0.000145 0.000176 0.000211 0.000252 0.000299 0.000352 0.000411 0.000478 0.000552 0.000633 0.000723 0.000820 0.000926 0.001040 0.001163 0.001295 0.001436 0.001586 0.001746 0.001915 0.002093 0.002280 0.002475 0.002677 0.002885 0.003097 0.003312 0.003528 0.003743 0.003957 0.004166 0.004370 0.004566 0.004754 0.004933 0.005100 0.005256 0.005400 0.005530 0.005648 0.005752 0.005842 0.005920 0.005985 0.006039 0.006083 0.006116 0.006141 0.006158 0.006168 0.006170 0.006166 0.006157 0.006143 0.006124 0.006101 0.006074 0.006043 0.006006 0.005964 0.005916 0.005861 0.005797 0.005725 0.005644 0.005552 0.005449 0.005333 0.005204 0.005063 0.004908 0.004742 0.004565 0.004380 0.004189 0.003993 0.003793 0.003591 0.003388 0.003184 0.002981 0.002780 0.002583 0.002390 0.002203 0.002024 0.001853 0.001689 0.001535 0.001389 0.001252 0.001123 0.001002 0.000890 0.000786 0.000690 0.000603 0.000523 0.000452 0.000388 0.000331 0.000281 0.000237 0.000199 0.000166 0.000137 0.000113 0.000092 0.000075 0.000060 0.000049 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000053 0.000066 0.000081 0.000100 0.000122 0.000148 0.000178 0.000213 0.000253 0.000299 0.000351 0.000409 0.000473 0.000545 0.000623 0.000709 0.000803 0.000905 0.001014 0.001132 0.001258 0.001393 0.001537 0.001690 0.001851 0.002020 0.002198 0.002382 0.002573 0.002769 0.002969 0.003171 0.003374 0.003576 0.003776 0.003972 0.004162 0.004346 0.004522 0.004689 0.004847 0.004995 0.005133 0.005259 0.005375 0.005479 0.005571 0.005653 0.005724 0.005785 0.005836 0.005878 0.005910 0.005932 0.005946 0.005950 0.005947 0.005935 0.005917 0.005891 0.005859 0.005820 0.005774 0.005720 0.005659 0.005589 0.005511 0.005424 0.005327 0.005221 0.005105 0.004978 0.004839 0.004690 0.004530 0.004361 0.004184 0.004001 0.003814 0.003624 0.003433 0.003240 0.003048 0.002858 0.002669 0.002482 0.002301 0.002124 0.001954 0.001790 0.001635 0.001487 0.001348 0.001217 0.001094 0.000979 0.000872 0.000772 0.000680 0.000596 0.000519 0.000450 0.000387 0.000332 0.000282 0.000239 0.000201 0.000168 0.000140 0.000115 0.000095 0.000077 0.000062 0.000050 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000054 0.000067 0.000083 0.000101 0.000123 0.000148 0.000178 0.000213 0.000252 0.000297 0.000347 0.000403 0.000465 0.000534 0.000609 0.000692 0.000781 0.000878 0.000983 0.001096 0.001216 0.001344 0.001481 0.001625 0.001778 0.001938 0.002105 0.002278 0.002457 0.002641 0.002827 0.003015 0.003204 0.003391 0.003575 0.003756 0.003931 0.004100 0.004262 0.004416 0.004562 0.004700 0.004829 0.004949 0.005059 0.005160 0.005251 0.005332 0.005404 0.005466 0.005518 0.005560 0.005591 0.005612 0.005623 0.005624 0.005615 0.005597 0.005570 0.005535 0.005492 0.005440 0.005380 0.005311 0.005232 0.005146 0.005050 0.004946 0.004832 0.004710 0.004579 0.004438 0.004288 0.004129 0.003963 0.003792 0.003616 0.003438 0.003258 0.003078 0.002898 0.002720 0.002544 0.002370 0.002200 0.002034 0.001874 0.001719 0.001572 0.001432 0.001300 0.001175 0.001059 0.000949 0.000848 0.000753 0.000665 0.000585 0.000511 0.000444 0.000383 0.000329 0.000281 0.000239 0.000201 0.000169 0.000141 0.000117 0.000096 0.000079 0.000064 0.000052 0.000041 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000055 0.000068 0.000083 0.000102 0.000123 0.000148 0.000177 0.000211 0.000249 0.000292 0.000340 0.000394 0.000454 0.000519 0.000591 0.000670 0.000756 0.000848 0.000947 0.001054 0.001168 0.001290 0.001418 0.001554 0.001698 0.001847 0.002004 0.002165 0.002332 0.002501 0.002674 0.002847 0.003019 0.003190 0.003358 0.003522 0.003680 0.003833 0.003980 0.004120 0.004254 0.004380 0.004499 0.004610 0.004713 0.004807 0.004893 0.004970 0.005038 0.005096 0.005144 0.005180 0.005206 0.005220 0.005223 0.005216 0.005199 0.005173 0.005137 0.005092 0.005038 0.004975 0.004902 0.004821 0.004731 0.004632 0.004526 0.004411 0.004288 0.004158 0.004019 0.003874 0.003721 0.003563 0.003401 0.003236 0.003069 0.002902 0.002736 0.002571 0.002408 0.002247 0.002089 0.001935 0.001786 0.001641 0.001503 0.001371 0.001245 0.001128 0.001017 0.000914 0.000817 0.000728 0.000645 0.000569 0.000498 0.000434 0.000376 0.000324 0.000278 0.000237 0.000200 0.000169 0.000141 0.000117 0.000097 0.000080 0.000065 0.000053 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000055 0.000068 0.000083 0.000101 0.000122 0.000147 0.000175 0.000208 0.000244 0.000285 0.000332 0.000383 0.000440 0.000502 0.000571 0.000645 0.000726 0.000814 0.000908 0.001009 0.001116 0.001230 0.001350 0.001478 0.001611 0.001750 0.001895 0.002044 0.002197 0.002353 0.002510 0.002667 0.002823 0.002977 0.003127 0.003273 0.003415 0.003551 0.003683 0.003809 0.003929 0.004043 0.004151 0.004252 0.004346 0.004432 0.004510 0.004580 0.004639 0.004689 0.004728 0.004755 0.004772 0.004777 0.004771 0.004755 0.004729 0.004694 0.004649 0.004595 0.004533 0.004461 0.004380 0.004290 0.004193 0.004088 0.003976 0.003858 0.003732 0.003600 0.003462 0.003319 0.003171 0.003021 0.002868 0.002716 0.002563 0.002412 0.002262 0.002115 0.001970 0.001828 0.001690 0.001556 0.001427 0.001304 0.001186 0.001075 0.000971 0.000874 0.000783 0.000699 0.000621 0.000548 0.000482 0.000422 0.000366 0.000317 0.000272 0.000233 0.000197 0.000167 0.000140 0.000117 0.000097 0.000080 0.000065 0.000053 0.000043 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000055 0.000068 0.000083 0.000100 0.000121 0.000145 0.000172 0.000203 0.000238 0.000277 0.000321 0.000369 0.000423 0.000482 0.000547 0.000618 0.000695 0.000777 0.000865 0.000959 0.001060 0.001166 0.001278 0.001396 0.001519 0.001647 0.001780 0.001916 0.002055 0.002196 0.002338 0.002478 0.002617 0.002753 0.002886 0.003015 0.003140 0.003261 0.003378 0.003490 0.003597 0.003699 0.003795 0.003885 0.003968 0.004044 0.004112 0.004170 0.004220 0.004258 0.004286 0.004303 0.004309 0.004304 0.004289 0.004265 0.004231 0.004188 0.004136 0.004076 0.004007 0.003930 0.003844 0.003751 0.003651 0.003545 0.003433 0.003315 0.003191 0.003063 0.002931 0.002796 0.002659 0.002521 0.002383 0.002245 0.002109 0.001975 0.001843 0.001714 0.001588 0.001465 0.001346 0.001232 0.001123 0.001019 0.000921 0.000830 0.000745 0.000666 0.000593 0.000525 0.000463 0.000406 0.000354 0.000307 0.000264 0.000227 0.000193 0.000164 0.000138 0.000115 0.000096 0.000079 0.000065 0.000053 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000055 0.000067 0.000082 0.000099 0.000119 0.000141 0.000167 0.000197 0.000230 0.000267 0.000308 0.000354 0.000405 0.000461 0.000522 0.000589 0.000660 0.000737 0.000819 0.000907 0.001000 0.001098 0.001201 0.001309 0.001422 0.001539 0.001659 0.001782 0.001907 0.002033 0.002158 0.002283 0.002405 0.002524 0.002640 0.002753 0.002863 0.002969 0.003072 0.003170 0.003265 0.003354 0.003438 0.003516 0.003588 0.003651 0.003707 0.003754 0.003791 0.003817 0.003834 0.003840 0.003835 0.003822 0.003798 0.003767 0.003727 0.003679 0.003622 0.003558 0.003486 0.003407 0.003320 0.003227 0.003129 0.003025 0.002916 0.002803 0.002686 0.002566 0.002444 0.002321 0.002197 0.002073 0.001951 0.001830 0.001711 0.001594 0.001480 0.001369 0.001260 0.001156 0.001055 0.000960 0.000869 0.000784 0.000704 0.000630 0.000562 0.000499 0.000441 0.000387 0.000339 0.000295 0.000255 0.000219 0.000187 0.000159 0.000134 0.000113 0.000094 0.000078 0.000065 0.000053 0.000043 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000054 0.000066 0.000080 0.000097 0.000116 0.000137 0.000162 0.000189 0.000220 0.000255 0.000294 0.000337 0.000385 0.000438 0.000495 0.000557 0.000624 0.000695 0.000771 0.000851 0.000937 0.001026 0.001120 0.001219 0.001321 0.001426 0.001534 0.001644 0.001755 0.001865 0.001975 0.002084 0.002190 0.002294 0.002395 0.002493 0.002589 0.002681 0.002771 0.002856 0.002938 0.003015 0.003087 0.003152 0.003211 0.003262 0.003305 0.003339 0.003363 0.003378 0.003384 0.003380 0.003367 0.003346 0.003317 0.003280 0.003236 0.003185 0.003127 0.003061 0.002989 0.002910 0.002825 0.002736 0.002641 0.002542 0.002440 0.002335 0.002228 0.002119 0.002009 0.001899 0.001790 0.001682 0.001576 0.001471 0.001368 0.001268 0.001171 0.001076 0.000985 0.000897 0.000814 0.000735 0.000662 0.000593 0.000529 0.000471 0.000417 0.000367 0.000322 0.000281 0.000243 0.000210 0.000180 0.000153 0.000130 0.000110 0.000092 0.000077 0.000064 0.000052 0.000043 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000054 0.000065 0.000078 0.000094 0.000112 0.000132 0.000155 0.000180 0.000210 0.000242 0.000279 0.000319 0.000364 0.000413 0.000466 0.000523 0.000585 0.000650 0.000720 0.000793 0.000871 0.000952 0.001037 0.001125 0.001216 0.001310 0.001406 0.001503 0.001600 0.001696 0.001791 0.001885 0.001977 0.002066 0.002154 0.002239 0.002322 0.002402 0.002479 0.002552 0.002621 0.002686 0.002745 0.002797 0.002843 0.002882 0.002912 0.002935 0.002948 0.002953 0.002949 0.002937 0.002918 0.002891 0.002858 0.002819 0.002773 0.002721 0.002663 0.002598 0.002528 0.002452 0.002371 0.002286 0.002198 0.002107 0.002013 0.001918 0.001822 0.001726 0.001629 0.001534 0.001439 0.001346 0.001255 0.001165 0.001078 0.000994 0.000912 0.000833 0.000757 0.000685 0.000618 0.000554 0.000495 0.000441 0.000391 0.000345 0.000304 0.000265 0.000231 0.000200 0.000172 0.000147 0.000125 0.000105 0.000089 0.000074 0.000062 0.000051 0.000042 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000023 0.000028 0.000035 0.000043 0.000052 0.000063 0.000076 0.000090 0.000107 0.000125 0.000147 0.000171 0.000198 0.000229 0.000263 0.000300 0.000342 0.000387 0.000436 0.000488 0.000544 0.000603 0.000666 0.000733 0.000802 0.000875 0.000951 0.001029 0.001110 0.001193 0.001277 0.001361 0.001445 0.001528 0.001610 0.001691 0.001769 0.001847 0.001922 0.001995 0.002066 0.002134 0.002200 0.002261 0.002318 0.002370 0.002417 0.002457 0.002491 0.002518 0.002537 0.002549 0.002553 0.002549 0.002538 0.002521 0.002497 0.002468 0.002433 0.002393 0.002347 0.002296 0.002239 0.002177 0.002110 0.002038 0.001963 0.001885 0.001805 0.001723 0.001640 0.001556 0.001471 0.001387 0.001304 0.001222 0.001141 0.001062 0.000985 0.000910 0.000837 0.000766 0.000699 0.000634 0.000572 0.000515 0.000461 0.000411 0.000365 0.000323 0.000284 0.000249 0.000217 0.000188 0.000162 0.000139 0.000119 0.000101 0.000085 0.000071 0.000059 0.000049 0.000041 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000042 0.000050 0.000061 0.000072 0.000086 0.000101 0.000119 0.000138 0.000161 0.000186 0.000214 0.000246 0.000280 0.000318 0.000360 0.000404 0.000451 0.000502 0.000555 0.000612 0.000671 0.000733 0.000797 0.000864 0.000933 0.001004 0.001076 0.001148 0.001221 0.001293 0.001364 0.001435 0.001504 0.001571 0.001637 0.001702 0.001764 0.001824 0.001881 0.001935 0.001985 0.002031 0.002071 0.002106 0.002136 0.002159 0.002175 0.002185 0.002188 0.002184 0.002174 0.002159 0.002138 0.002112 0.002082 0.002048 0.002008 0.001964 0.001914 0.001860 0.001801 0.001739 0.001673 0.001605 0.001535 0.001463 0.001391 0.001318 0.001245 0.001172 0.001100 0.001029 0.000960 0.000892 0.000826 0.000761 0.000699 0.000639 0.000581 0.000526 0.000474 0.000425 0.000380 0.000338 0.000299 0.000264 0.000232 0.000203 0.000176 0.000152 0.000131 0.000112 0.000095 0.000080 0.000068 0.000057 0.000047 0.000039 0.000033 0.000027 0.000022 0.000018 0.000014 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000058 0.000068 0.000081 0.000095 0.000111 0.000129 0.000150 0.000173 0.000199 0.000228 0.000260 0.000294 0.000331 0.000371 0.000414 0.000459 0.000506 0.000556 0.000608 0.000663 0.000720 0.000778 0.000838 0.000900 0.000962 0.001024 0.001086 0.001147 0.001208 0.001268 0.001326 0.001384 0.001440 0.001494 0.001547 0.001596 0.001643 0.001687 0.001726 0.001761 0.001792 0.001817 0.001837 0.001850 0.001858 0.001860 0.001856 0.001847 0.001834 0.001816 0.001794 0.001768 0.001738 0.001704 0.001666 0.001623 0.001576 0.001525 0.001471 0.001414 0.001355 0.001295 0.001233 0.001171 0.001108 0.001046 0.000983 0.000922 0.000861 0.000801 0.000743 0.000687 0.000632 0.000579 0.000528 0.000480 0.000434 0.000390 0.000349 0.000311 0.000275 0.000243 0.000214 0.000187 0.000163 0.000142 0.000122 0.000105 0.000089 0.000076 0.000064 0.000054 0.000045 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000038 0.000046 0.000054 0.000064 0.000075 0.000088 0.000103 0.000120 0.000139 0.000160 0.000184 0.000210 0.000238 0.000269 0.000302 0.000338 0.000376 0.000415 0.000457 0.000501 0.000547 0.000594 0.000644 0.000694 0.000746 0.000799 0.000851 0.000904 0.000957 0.001009 0.001060 0.001111 0.001160 0.001209 0.001256 0.001301 0.001344 0.001385 0.001422 0.001456 0.001486 0.001512 0.001534 0.001550 0.001562 0.001568 0.001569 0.001566 0.001557 0.001545 0.001530 0.001511 0.001489 0.001464 0.001435 0.001402 0.001366 0.001326 0.001282 0.001235 0.001186 0.001136 0.001084 0.001031 0.000978 0.000925 0.000872 0.000819 0.000766 0.000714 0.000664 0.000614 0.000567 0.000520 0.000476 0.000433 0.000393 0.000354 0.000318 0.000284 0.000252 0.000223 0.000196 0.000172 0.000150 0.000131 0.000113 0.000097 0.000083 0.000071 0.000060 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000043 0.000051 0.000060 0.000070 0.000082 0.000095 0.000110 0.000128 0.000147 0.000168 0.000191 0.000217 0.000244 0.000274 0.000305 0.000338 0.000373 0.000409 0.000447 0.000487 0.000528 0.000571 0.000614 0.000658 0.000703 0.000747 0.000791 0.000836 0.000879 0.000923 0.000965 0.001007 0.001047 0.001086 0.001123 0.001158 0.001190 0.001219 0.001245 0.001267 0.001285 0.001299 0.001308 0.001313 0.001314 0.001310 0.001303 0.001292 0.001279 0.001263 0.001244 0.001223 0.001198 0.001171 0.001140 0.001106 0.001068 0.001029 0.000987 0.000944 0.000900 0.000856 0.000811 0.000766 0.000721 0.000676 0.000632 0.000588 0.000545 0.000504 0.000464 0.000425 0.000388 0.000353 0.000319 0.000287 0.000257 0.000229 0.000203 0.000179 0.000157 0.000137 0.000119 0.000103 0.000089 0.000077 0.000065 0.000055 0.000047 0.000039 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000033 0.000039 0.000047 0.000055 0.000064 0.000075 0.000087 0.000101 0.000116 0.000133 0.000152 0.000173 0.000196 0.000220 0.000245 0.000272 0.000301 0.000331 0.000363 0.000396 0.000430 0.000465 0.000501 0.000538 0.000575 0.000612 0.000649 0.000686 0.000723 0.000760 0.000796 0.000831 0.000865 0.000899 0.000930 0.000960 0.000987 0.001012 0.001034 0.001053 0.001068 0.001080 0.001087 0.001091 0.001091 0.001088 0.001081 0.001072 0.001061 0.001047 0.001032 0.001014 0.000993 0.000970 0.000943 0.000914 0.000883 0.000849 0.000814 0.000778 0.000742 0.000704 0.000667 0.000629 0.000591 0.000554 0.000516 0.000480 0.000444 0.000410 0.000376 0.000344 0.000314 0.000284 0.000256 0.000230 0.000206 0.000183 0.000162 0.000142 0.000124 0.000108 0.000094 0.000081 0.000070 0.000060 0.000051 0.000043 0.000036 0.000031 0.000026 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000026 0.000031 0.000036 0.000043 0.000050 0.000058 0.000068 0.000079 0.000091 0.000105 0.000120 0.000137 0.000155 0.000175 0.000195 0.000218 0.000241 0.000266 0.000292 0.000319 0.000347 0.000376 0.000406 0.000436 0.000467 0.000498 0.000528 0.000559 0.000590 0.000620 0.000651 0.000680 0.000709 0.000737 0.000764 0.000789 0.000813 0.000834 0.000853 0.000868 0.000881 0.000891 0.000897 0.000900 0.000899 0.000896 0.000891 0.000883 0.000873 0.000862 0.000848 0.000833 0.000816 0.000796 0.000774 0.000750 0.000723 0.000695 0.000666 0.000636 0.000606 0.000575 0.000543 0.000512 0.000481 0.000450 0.000419 0.000388 0.000359 0.000330 0.000303 0.000276 0.000251 0.000227 0.000205 0.000183 0.000163 0.000145 0.000128 0.000112 0.000098 0.000085 0.000074 0.000063 0.000054 0.000046 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000020 0.000024 0.000028 0.000033 0.000039 0.000045 0.000053 0.000062 0.000071 0.000082 0.000094 0.000108 0.000122 0.000138 0.000154 0.000172 0.000191 0.000211 0.000233 0.000255 0.000278 0.000302 0.000326 0.000351 0.000376 0.000401 0.000426 0.000452 0.000477 0.000502 0.000527 0.000552 0.000576 0.000599 0.000622 0.000643 0.000663 0.000681 0.000697 0.000710 0.000721 0.000729 0.000734 0.000736 0.000736 0.000733 0.000728 0.000721 0.000713 0.000703 0.000692 0.000679 0.000664 0.000648 0.000630 0.000609 0.000588 0.000564 0.000540 0.000516 0.000490 0.000465 0.000439 0.000413 0.000387 0.000362 0.000336 0.000312 0.000287 0.000264 0.000242 0.000220 0.000199 0.000180 0.000162 0.000145 0.000129 0.000114 0.000100 0.000088 0.000076 0.000066 0.000057 0.000049 0.000042 0.000036 0.000030 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000041 0.000048 0.000055 0.000064 0.000073 0.000084 0.000095 0.000108 0.000121 0.000135 0.000151 0.000167 0.000184 0.000202 0.000220 0.000240 0.000260 0.000280 0.000300 0.000321 0.000341 0.000362 0.000382 0.000403 0.000423 0.000444 0.000464 0.000483 0.000502 0.000520 0.000536 0.000552 0.000565 0.000576 0.000585 0.000592 0.000596 0.000597 0.000596 0.000594 0.000589 0.000584 0.000577 0.000568 0.000559 0.000548 0.000536 0.000523 0.000508 0.000491 0.000473 0.000454 0.000434 0.000414 0.000394 0.000373 0.000352 0.000331 0.000309 0.000289 0.000268 0.000248 0.000228 0.000209 0.000191 0.000174 0.000157 0.000141 0.000127 0.000113 0.000100 0.000089 0.000078 0.000068 0.000059 0.000051 0.000044 0.000038 0.000032 0.000027 0.000023 0.000020 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000023 0.000027 0.000031 0.000037 0.000043 0.000049 0.000057 0.000065 0.000074 0.000083 0.000094 0.000105 0.000117 0.000130 0.000144 0.000158 0.000173 0.000189 0.000205 0.000221 0.000237 0.000254 0.000271 0.000287 0.000304 0.000321 0.000337 0.000354 0.000370 0.000386 0.000401 0.000416 0.000430 0.000443 0.000454 0.000463 0.000471 0.000476 0.000479 0.000480 0.000480 0.000477 0.000473 0.000469 0.000463 0.000456 0.000448 0.000439 0.000429 0.000418 0.000405 0.000392 0.000377 0.000362 0.000346 0.000330 0.000313 0.000296 0.000279 0.000262 0.000245 0.000228 0.000211 0.000195 0.000179 0.000164 0.000150 0.000136 0.000123 0.000110 0.000099 0.000088 0.000078 0.000068 0.000060 0.000052 0.000045 0.000039 0.000034 0.000029 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000038 0.000043 0.000050 0.000057 0.000064 0.000072 0.000081 0.000091 0.000101 0.000111 0.000123 0.000135 0.000147 0.000160 0.000173 0.000186 0.000200 0.000213 0.000226 0.000240 0.000253 0.000266 0.000279 0.000293 0.000305 0.000318 0.000330 0.000341 0.000352 0.000361 0.000369 0.000375 0.000380 0.000382 0.000383 0.000382 0.000380 0.000377 0.000373 0.000368 0.000362 0.000356 0.000348 0.000340 0.000331 0.000321 0.000310 0.000299 0.000286 0.000274 0.000261 0.000247 0.000234 0.000220 0.000206 0.000192 0.000179 0.000165 0.000152 0.000140 0.000128 0.000116 0.000105 0.000095 0.000085 0.000076 0.000067 0.000060 0.000052 0.000046 0.000040 0.000034 0.000030 0.000025 0.000022 0.000018 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000033 0.000038 0.000043 0.000049 0.000055 0.000062 0.000069 0.000077 0.000085 0.000094 0.000104 0.000114 0.000124 0.000134 0.000145 0.000155 0.000166 0.000177 0.000187 0.000198 0.000209 0.000219 0.000229 0.000240 0.000250 0.000259 0.000269 0.000277 0.000285 0.000291 0.000297 0.000300 0.000302 0.000303 0.000302 0.000300 0.000298 0.000294 0.000290 0.000285 0.000280 0.000274 0.000268 0.000260 0.000252 0.000244 0.000234 0.000225 0.000215 0.000204 0.000194 0.000183 0.000172 0.000161 0.000150 0.000139 0.000128 0.000118 0.000108 0.000098 0.000089 0.000081 0.000073 0.000065 0.000058 0.000051 0.000045 0.000040 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000014 0.000016 0.000019 0.000022 0.000025 0.000028 0.000032 0.000037 0.000042 0.000047 0.000052 0.000058 0.000065 0.000072 0.000079 0.000087 0.000095 0.000103 0.000111 0.000120 0.000128 0.000137 0.000145 0.000154 0.000162 0.000170 0.000178 0.000186 0.000194 0.000202 0.000210 0.000217 0.000223 0.000228 0.000232 0.000235 0.000237 0.000237 0.000237 0.000235 0.000233 0.000230 0.000227 0.000223 0.000219 0.000214 0.000209 0.000203 0.000197 0.000190 0.000182 0.000175 0.000167 0.000159 0.000150 0.000142 0.000133 0.000124 0.000116 0.000107 0.000098 0.000090 0.000083 0.000075 0.000068 0.000062 0.000056 0.000050 0.000044 0.000039 0.000034 0.000030 0.000026 0.000023 0.000019 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000027 0.000031 0.000035 0.000039 0.000044 0.000049 0.000054 0.000060 0.000065 0.000072 0.000078 0.000085 0.000091 0.000098 0.000105 0.000112 0.000118 0.000125 0.000131 0.000137 0.000144 0.000150 0.000156 0.000162 0.000168 0.000173 0.000177 0.000180 0.000182 0.000184 0.000184 0.000184 0.000182 0.000181 0.000178 0.000176 0.000173 0.000169 0.000166 0.000161 0.000157 0.000152 0.000147 0.000141 0.000135 0.000129 0.000123 0.000116 0.000109 0.000102 0.000095 0.000088 0.000082 0.000075 0.000069 0.000063 0.000057 0.000052 0.000047 0.000042 0.000037 0.000033 0.000029 0.000026 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000026 0.000029 0.000032 0.000036 0.000040 0.000044 0.000049 0.000054 0.000059 0.000064 0.000069 0.000075 0.000080 0.000085 0.000090 0.000095 0.000100 0.000105 0.000110 0.000115 0.000120 0.000124 0.000129 0.000132 0.000136 0.000138 0.000140 0.000141 0.000142 0.000141 0.000140 0.000139 0.000137 0.000135 0.000133 0.000130 0.000127 0.000124 0.000120 0.000117 0.000113 0.000108 0.000104 0.000099 0.000094 0.000089 0.000083 0.000078 0.000073 0.000067 0.000062 0.000057 0.000052 0.000047 0.000043 0.000039 0.000035 0.000032 0.000028 0.000025 0.000022 0.000019 0.000017 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000027 0.000030 0.000033 0.000036 0.000040 0.000044 0.000048 0.000052 0.000056 0.000060 0.000064 0.000068 0.000072 0.000076 0.000080 0.000083 0.000087 0.000091 0.000094 0.000098 0.000101 0.000103 0.000105 0.000107 0.000108 0.000108 0.000108 0.000107 0.000106 0.000105 0.000103 0.000101 0.000099 0.000097 0.000095 0.000092 0.000089 0.000086 0.000082 0.000079 0.000075 0.000071 0.000067 0.000063 0.000059 0.000055 0.000051 0.000047 0.000043 0.000039 0.000036 0.000032 0.000029 0.000026 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000016 0.000017 0.000019 0.000022 0.000024 0.000027 0.000030 0.000033 0.000036 0.000039 0.000042 0.000045 0.000048 0.000051 0.000054 0.000057 0.000060 0.000063 0.000065 0.000068 0.000071 0.000074 0.000076 0.000078 0.000079 0.000081 0.000081 0.000082 0.000081 0.000081 0.000080 0.000079 0.000078 0.000077 0.000075 0.000073 0.000072 0.000069 0.000067 0.000065 0.000062 0.000059 0.000057 0.000054 0.000051 0.000048 0.000044 0.000041 0.000038 0.000035 0.000032 0.000029 0.000027 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000029 0.000031 0.000033 0.000036 0.000038 0.000040 0.000042 0.000044 0.000047 0.000049 0.000051 0.000053 0.000055 0.000057 0.000058 0.000059 0.000060 0.000061 0.000061 0.000061 0.000061 0.000060 0.000060 0.000059 0.000058 0.000056 0.000055 0.000054 0.000052 0.000050 0.000049 0.000047 0.000044 0.000042 0.000040 0.000038 0.000035 0.000033 0.000031 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000024 0.000026 0.000028 0.000030 0.000031 0.000033 0.000034 0.000036 0.000038 0.000039 0.000040 0.000042 0.000043 0.000044 0.000045 0.000045 0.000045 0.000045 0.000045 0.000045 0.000044 0.000044 0.000043 0.000042 0.000041 0.000040 0.000039 0.000037 0.000036 0.000035 0.000033 0.000031 0.000030 0.000028 0.000026 0.000024 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000017 0.000018 0.000019 0.000020 0.000021 0.000023 0.000024 0.000025 0.000026 0.000027 0.000029 0.000030 0.000031 0.000031 0.000032 0.000033 0.000033 0.000033 0.000033 0.000033 0.000033 0.000033 0.000032 0.000032 0.000031 0.000030 0.000029 0.000029 0.000028 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000023 0.000023 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000023 0.000023 0.000022 0.000021 0.000021 0.000020 0.000019 0.000018 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000018 0.000018 0.000018 0.000017 0.000017 0.000017 0.000016 0.000016 0.000016 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode22_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000025 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000018 0.000019 0.000019 0.000020 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000025 -0.000027 -0.000028 -0.000029 -0.000031 -0.000032 -0.000033 -0.000033 -0.000034 -0.000034 -0.000034 -0.000034 -0.000034 -0.000034 -0.000033 -0.000032 -0.000030 -0.000029 -0.000027 -0.000024 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000009 -0.000007 -0.000004 -0.000002 0.000001 0.000004 0.000006 0.000009 0.000012 0.000015 0.000017 0.000019 0.000021 0.000022 0.000024 0.000024 0.000025 0.000025 0.000026 0.000026 0.000026 0.000025 0.000025 0.000024 0.000023 0.000021 0.000020 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000031 -0.000033 -0.000035 -0.000037 -0.000039 -0.000040 -0.000042 -0.000043 -0.000044 -0.000045 -0.000045 -0.000045 -0.000045 -0.000045 -0.000044 -0.000043 -0.000041 -0.000040 -0.000037 -0.000035 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000015 -0.000012 -0.000009 -0.000006 -0.000002 0.000001 0.000005 0.000009 0.000013 0.000016 0.000020 0.000023 0.000026 0.000028 0.000030 0.000031 0.000032 0.000033 0.000033 0.000033 0.000034 0.000033 0.000033 0.000032 0.000031 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000027 -0.000029 -0.000031 -0.000034 -0.000036 -0.000039 -0.000041 -0.000044 -0.000046 -0.000049 -0.000051 -0.000053 -0.000054 -0.000056 -0.000057 -0.000058 -0.000058 -0.000059 -0.000058 -0.000058 -0.000057 -0.000055 -0.000053 -0.000051 -0.000048 -0.000044 -0.000041 -0.000037 -0.000032 -0.000028 -0.000024 -0.000020 -0.000016 -0.000012 -0.000008 -0.000003 0.000002 0.000007 0.000012 0.000017 0.000022 0.000026 0.000030 0.000034 0.000037 0.000039 0.000041 0.000042 0.000043 0.000043 0.000043 0.000043 0.000043 0.000043 0.000042 0.000041 0.000039 0.000037 0.000034 0.000032 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000019 -0.000021 -0.000023 -0.000026 -0.000029 -0.000032 -0.000035 -0.000038 -0.000041 -0.000044 -0.000048 -0.000051 -0.000054 -0.000057 -0.000060 -0.000063 -0.000066 -0.000068 -0.000070 -0.000072 -0.000073 -0.000074 -0.000075 -0.000075 -0.000074 -0.000074 -0.000072 -0.000070 -0.000068 -0.000065 -0.000061 -0.000057 -0.000052 -0.000047 -0.000042 -0.000036 -0.000031 -0.000026 -0.000021 -0.000015 -0.000010 -0.000004 0.000002 0.000009 0.000015 0.000022 0.000028 0.000034 0.000040 0.000044 0.000048 0.000051 0.000053 0.000054 0.000055 0.000056 0.000056 0.000056 0.000056 0.000055 0.000054 0.000052 0.000050 0.000047 0.000044 0.000041 0.000038 0.000035 0.000032 0.000030 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000024 -0.000027 -0.000030 -0.000034 -0.000037 -0.000041 -0.000045 -0.000049 -0.000053 -0.000058 -0.000062 -0.000066 -0.000070 -0.000074 -0.000078 -0.000081 -0.000084 -0.000087 -0.000089 -0.000091 -0.000093 -0.000094 -0.000094 -0.000094 -0.000094 -0.000093 -0.000091 -0.000088 -0.000085 -0.000081 -0.000077 -0.000071 -0.000065 -0.000059 -0.000053 -0.000046 -0.000039 -0.000033 -0.000026 -0.000019 -0.000012 -0.000005 0.000003 0.000011 0.000020 0.000028 0.000036 0.000044 0.000051 0.000056 0.000061 0.000065 0.000068 0.000070 0.000071 0.000071 0.000072 0.000072 0.000071 0.000070 0.000069 0.000067 0.000064 0.000061 0.000057 0.000054 0.000050 0.000046 0.000042 0.000039 0.000036 0.000033 0.000030 0.000027 0.000025 0.000022 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000028 -0.000031 -0.000035 -0.000039 -0.000043 -0.000048 -0.000053 -0.000058 -0.000063 -0.000069 -0.000074 -0.000080 -0.000085 -0.000090 -0.000095 -0.000100 -0.000104 -0.000107 -0.000110 -0.000113 -0.000115 -0.000116 -0.000117 -0.000117 -0.000117 -0.000116 -0.000115 -0.000113 -0.000110 -0.000106 -0.000101 -0.000096 -0.000089 -0.000082 -0.000074 -0.000066 -0.000058 -0.000049 -0.000041 -0.000032 -0.000024 -0.000015 -0.000005 0.000005 0.000015 0.000026 0.000036 0.000046 0.000056 0.000064 0.000071 0.000077 0.000082 0.000085 0.000088 0.000090 0.000091 0.000091 0.000091 0.000090 0.000089 0.000087 0.000085 0.000081 0.000078 0.000073 0.000069 0.000064 0.000059 0.000055 0.000050 0.000046 0.000042 0.000039 0.000035 0.000032 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000025 -0.000028 -0.000032 -0.000036 -0.000041 -0.000046 -0.000051 -0.000056 -0.000062 -0.000068 -0.000074 -0.000081 -0.000088 -0.000095 -0.000102 -0.000109 -0.000115 -0.000121 -0.000126 -0.000131 -0.000135 -0.000138 -0.000141 -0.000143 -0.000144 -0.000145 -0.000145 -0.000145 -0.000144 -0.000142 -0.000139 -0.000136 -0.000131 -0.000125 -0.000118 -0.000110 -0.000101 -0.000092 -0.000082 -0.000071 -0.000061 -0.000050 -0.000040 -0.000029 -0.000017 -0.000005 0.000007 0.000020 0.000033 0.000046 0.000058 0.000070 0.000080 0.000089 0.000097 0.000102 0.000107 0.000110 0.000113 0.000114 0.000114 0.000114 0.000113 0.000112 0.000110 0.000107 0.000103 0.000098 0.000093 0.000087 0.000082 0.000076 0.000070 0.000065 0.000060 0.000055 0.000050 0.000046 0.000041 0.000037 0.000034 0.000030 0.000026 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000047 -0.000053 -0.000059 -0.000065 -0.000072 -0.000079 -0.000087 -0.000095 -0.000103 -0.000112 -0.000121 -0.000129 -0.000138 -0.000145 -0.000153 -0.000159 -0.000164 -0.000169 -0.000172 -0.000174 -0.000176 -0.000177 -0.000178 -0.000178 -0.000177 -0.000176 -0.000174 -0.000171 -0.000166 -0.000161 -0.000154 -0.000145 -0.000135 -0.000125 -0.000113 -0.000100 -0.000088 -0.000075 -0.000062 -0.000048 -0.000034 -0.000020 -0.000006 0.000010 0.000026 0.000042 0.000057 0.000073 0.000087 0.000099 0.000110 0.000120 0.000127 0.000133 0.000137 0.000140 0.000142 0.000143 0.000143 0.000142 0.000140 0.000137 0.000133 0.000129 0.000123 0.000117 0.000110 0.000104 0.000097 0.000090 0.000083 0.000076 0.000070 0.000064 0.000059 0.000053 0.000048 0.000043 0.000038 0.000034 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000032 -0.000037 -0.000042 -0.000048 -0.000054 -0.000061 -0.000068 -0.000076 -0.000084 -0.000092 -0.000101 -0.000111 -0.000121 -0.000131 -0.000142 -0.000152 -0.000163 -0.000173 -0.000182 -0.000191 -0.000198 -0.000204 -0.000209 -0.000212 -0.000215 -0.000217 -0.000218 -0.000218 -0.000217 -0.000216 -0.000214 -0.000211 -0.000207 -0.000202 -0.000195 -0.000187 -0.000177 -0.000165 -0.000152 -0.000138 -0.000123 -0.000107 -0.000091 -0.000075 -0.000058 -0.000041 -0.000024 -0.000006 0.000013 0.000032 0.000052 0.000071 0.000090 0.000107 0.000122 0.000135 0.000147 0.000156 0.000163 0.000169 0.000173 0.000175 0.000177 0.000177 0.000176 0.000173 0.000170 0.000165 0.000160 0.000153 0.000146 0.000138 0.000130 0.000122 0.000114 0.000105 0.000097 0.000090 0.000082 0.000075 0.000068 0.000062 0.000056 0.000050 0.000044 0.000038 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000035 -0.000041 -0.000047 -0.000054 -0.000062 -0.000070 -0.000078 -0.000088 -0.000097 -0.000107 -0.000118 -0.000129 -0.000140 -0.000153 -0.000165 -0.000178 -0.000191 -0.000204 -0.000216 -0.000227 -0.000236 -0.000245 -0.000252 -0.000257 -0.000261 -0.000264 -0.000265 -0.000266 -0.000265 -0.000264 -0.000262 -0.000260 -0.000256 -0.000251 -0.000245 -0.000236 -0.000226 -0.000214 -0.000200 -0.000185 -0.000168 -0.000149 -0.000130 -0.000111 -0.000091 -0.000071 -0.000050 -0.000029 -0.000007 0.000016 0.000040 0.000063 0.000087 0.000109 0.000129 0.000148 0.000164 0.000178 0.000189 0.000199 0.000206 0.000211 0.000214 0.000216 0.000217 0.000216 0.000213 0.000209 0.000204 0.000197 0.000190 0.000181 0.000172 0.000163 0.000153 0.000143 0.000133 0.000123 0.000114 0.000105 0.000096 0.000087 0.000079 0.000071 0.000064 0.000056 0.000050 0.000043 0.000037 0.000032 0.000027 0.000023 0.000020 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000039 -0.000045 -0.000052 -0.000060 -0.000069 -0.000079 -0.000089 -0.000100 -0.000111 -0.000123 -0.000136 -0.000149 -0.000162 -0.000176 -0.000191 -0.000206 -0.000222 -0.000237 -0.000252 -0.000266 -0.000279 -0.000291 -0.000300 -0.000308 -0.000314 -0.000319 -0.000321 -0.000323 -0.000323 -0.000322 -0.000320 -0.000317 -0.000313 -0.000308 -0.000302 -0.000294 -0.000284 -0.000272 -0.000258 -0.000242 -0.000223 -0.000203 -0.000181 -0.000158 -0.000135 -0.000111 -0.000086 -0.000061 -0.000036 -0.000009 0.000019 0.000047 0.000075 0.000103 0.000130 0.000154 0.000177 0.000196 0.000213 0.000227 0.000239 0.000248 0.000255 0.000260 0.000263 0.000263 0.000262 0.000260 0.000255 0.000250 0.000242 0.000233 0.000224 0.000213 0.000202 0.000190 0.000178 0.000166 0.000155 0.000143 0.000132 0.000121 0.000111 0.000100 0.000090 0.000081 0.000072 0.000064 0.000056 0.000048 0.000042 0.000036 0.000030 0.000026 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000042 -0.000049 -0.000057 -0.000066 -0.000077 -0.000088 -0.000100 -0.000113 -0.000126 -0.000140 -0.000155 -0.000170 -0.000186 -0.000203 -0.000220 -0.000238 -0.000256 -0.000274 -0.000292 -0.000310 -0.000326 -0.000341 -0.000355 -0.000366 -0.000375 -0.000382 -0.000387 -0.000390 -0.000391 -0.000391 -0.000389 -0.000386 -0.000382 -0.000376 -0.000370 -0.000362 -0.000352 -0.000340 -0.000326 -0.000309 -0.000290 -0.000268 -0.000244 -0.000219 -0.000192 -0.000164 -0.000136 -0.000107 -0.000077 -0.000046 -0.000014 0.000019 0.000053 0.000087 0.000120 0.000151 0.000181 0.000207 0.000231 0.000252 0.000270 0.000285 0.000296 0.000305 0.000312 0.000316 0.000317 0.000317 0.000314 0.000310 0.000303 0.000295 0.000285 0.000274 0.000262 0.000248 0.000235 0.000221 0.000207 0.000193 0.000179 0.000166 0.000152 0.000139 0.000127 0.000114 0.000103 0.000091 0.000081 0.000071 0.000062 0.000053 0.000046 0.000039 0.000033 0.000028 0.000023 0.000020 0.000016 0.000014 0.000011 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000045 -0.000053 -0.000062 -0.000072 -0.000084 -0.000097 -0.000111 -0.000125 -0.000141 -0.000158 -0.000176 -0.000194 -0.000212 -0.000232 -0.000252 -0.000272 -0.000293 -0.000315 -0.000336 -0.000357 -0.000377 -0.000396 -0.000414 -0.000429 -0.000442 -0.000453 -0.000461 -0.000467 -0.000470 -0.000471 -0.000470 -0.000467 -0.000463 -0.000457 -0.000450 -0.000441 -0.000431 -0.000419 -0.000405 -0.000389 -0.000369 -0.000346 -0.000321 -0.000294 -0.000264 -0.000233 -0.000201 -0.000168 -0.000133 -0.000098 -0.000061 -0.000023 0.000016 0.000056 0.000095 0.000135 0.000172 0.000207 0.000239 0.000268 0.000294 0.000316 0.000334 0.000349 0.000361 0.000370 0.000376 0.000379 0.000379 0.000377 0.000373 0.000366 0.000357 0.000346 0.000333 0.000319 0.000304 0.000288 0.000271 0.000255 0.000238 0.000222 0.000206 0.000190 0.000174 0.000158 0.000143 0.000129 0.000115 0.000102 0.000090 0.000078 0.000068 0.000058 0.000050 0.000042 0.000036 0.000030 0.000025 0.000021 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000048 -0.000057 -0.000067 -0.000078 -0.000091 -0.000105 -0.000121 -0.000138 -0.000156 -0.000176 -0.000196 -0.000217 -0.000239 -0.000262 -0.000285 -0.000309 -0.000334 -0.000359 -0.000384 -0.000409 -0.000433 -0.000456 -0.000478 -0.000498 -0.000515 -0.000530 -0.000543 -0.000552 -0.000559 -0.000563 -0.000564 -0.000562 -0.000558 -0.000552 -0.000544 -0.000535 -0.000524 -0.000511 -0.000497 -0.000480 -0.000461 -0.000438 -0.000412 -0.000384 -0.000352 -0.000319 -0.000283 -0.000246 -0.000208 -0.000168 -0.000127 -0.000084 -0.000040 0.000006 0.000053 0.000100 0.000146 0.000190 0.000232 0.000271 0.000306 0.000337 0.000364 0.000388 0.000407 0.000423 0.000434 0.000443 0.000448 0.000450 0.000449 0.000445 0.000439 0.000429 0.000417 0.000403 0.000387 0.000369 0.000351 0.000331 0.000312 0.000292 0.000273 0.000253 0.000234 0.000215 0.000196 0.000178 0.000160 0.000143 0.000127 0.000112 0.000098 0.000085 0.000074 0.000063 0.000054 0.000045 0.000038 0.000032 0.000027 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000043 -0.000051 -0.000061 -0.000072 -0.000084 -0.000098 -0.000114 -0.000131 -0.000150 -0.000171 -0.000193 -0.000217 -0.000241 -0.000267 -0.000293 -0.000320 -0.000348 -0.000376 -0.000405 -0.000434 -0.000464 -0.000492 -0.000520 -0.000546 -0.000571 -0.000594 -0.000614 -0.000631 -0.000646 -0.000657 -0.000664 -0.000669 -0.000670 -0.000667 -0.000662 -0.000654 -0.000644 -0.000632 -0.000618 -0.000603 -0.000585 -0.000566 -0.000543 -0.000518 -0.000489 -0.000457 -0.000422 -0.000385 -0.000345 -0.000303 -0.000260 -0.000214 -0.000167 -0.000117 -0.000065 -0.000012 0.000042 0.000097 0.000151 0.000203 0.000253 0.000299 0.000342 0.000380 0.000414 0.000444 0.000468 0.000489 0.000505 0.000517 0.000525 0.000529 0.000530 0.000528 0.000522 0.000512 0.000500 0.000484 0.000466 0.000446 0.000424 0.000402 0.000379 0.000356 0.000333 0.000309 0.000286 0.000264 0.000241 0.000219 0.000198 0.000177 0.000158 0.000139 0.000122 0.000107 0.000092 0.000079 0.000067 0.000057 0.000048 0.000040 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000037 -0.000045 -0.000054 -0.000064 -0.000076 -0.000090 -0.000105 -0.000122 -0.000141 -0.000162 -0.000185 -0.000210 -0.000237 -0.000265 -0.000294 -0.000325 -0.000356 -0.000388 -0.000420 -0.000454 -0.000488 -0.000521 -0.000555 -0.000588 -0.000620 -0.000649 -0.000677 -0.000703 -0.000726 -0.000745 -0.000762 -0.000774 -0.000783 -0.000788 -0.000789 -0.000786 -0.000779 -0.000769 -0.000756 -0.000741 -0.000724 -0.000705 -0.000685 -0.000663 -0.000638 -0.000610 -0.000578 -0.000543 -0.000505 -0.000463 -0.000420 -0.000373 -0.000325 -0.000273 -0.000220 -0.000163 -0.000104 -0.000042 0.000021 0.000084 0.000147 0.000208 0.000267 0.000322 0.000374 0.000421 0.000463 0.000500 0.000532 0.000559 0.000580 0.000597 0.000609 0.000618 0.000621 0.000621 0.000616 0.000607 0.000594 0.000577 0.000557 0.000534 0.000509 0.000483 0.000456 0.000429 0.000402 0.000375 0.000347 0.000320 0.000293 0.000267 0.000242 0.000217 0.000194 0.000172 0.000151 0.000132 0.000114 0.000098 0.000084 0.000071 0.000060 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000068 -0.000080 -0.000095 -0.000111 -0.000130 -0.000151 -0.000174 -0.000199 -0.000227 -0.000257 -0.000288 -0.000321 -0.000356 -0.000391 -0.000428 -0.000466 -0.000504 -0.000543 -0.000582 -0.000621 -0.000659 -0.000696 -0.000732 -0.000766 -0.000797 -0.000826 -0.000851 -0.000873 -0.000892 -0.000906 -0.000915 -0.000920 -0.000921 -0.000916 -0.000907 -0.000895 -0.000879 -0.000861 -0.000841 -0.000820 -0.000797 -0.000772 -0.000745 -0.000714 -0.000681 -0.000643 -0.000602 -0.000557 -0.000510 -0.000459 -0.000406 -0.000349 -0.000289 -0.000225 -0.000158 -0.000088 -0.000017 0.000057 0.000129 0.000201 0.000271 0.000337 0.000399 0.000456 0.000509 0.000555 0.000596 0.000630 0.000659 0.000683 0.000701 0.000714 0.000722 0.000725 0.000722 0.000714 0.000701 0.000683 0.000661 0.000635 0.000607 0.000577 0.000546 0.000514 0.000482 0.000450 0.000418 0.000386 0.000354 0.000323 0.000293 0.000263 0.000236 0.000209 0.000185 0.000162 0.000141 0.000121 0.000104 0.000088 0.000075 0.000063 0.000052 0.000044 0.000036 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000070 -0.000084 -0.000100 -0.000117 -0.000137 -0.000160 -0.000185 -0.000213 -0.000243 -0.000276 -0.000311 -0.000348 -0.000387 -0.000427 -0.000469 -0.000511 -0.000554 -0.000599 -0.000643 -0.000688 -0.000733 -0.000776 -0.000818 -0.000859 -0.000896 -0.000931 -0.000962 -0.000990 -0.001015 -0.001034 -0.001050 -0.001060 -0.001065 -0.001064 -0.001058 -0.001047 -0.001031 -0.001013 -0.000991 -0.000969 -0.000945 -0.000920 -0.000893 -0.000864 -0.000832 -0.000797 -0.000758 -0.000715 -0.000668 -0.000618 -0.000564 -0.000506 -0.000444 -0.000378 -0.000308 -0.000233 -0.000155 -0.000073 0.000010 0.000094 0.000177 0.000259 0.000338 0.000412 0.000482 0.000547 0.000605 0.000657 0.000702 0.000740 0.000772 0.000798 0.000818 0.000831 0.000839 0.000839 0.000833 0.000820 0.000802 0.000778 0.000749 0.000717 0.000683 0.000647 0.000611 0.000573 0.000536 0.000498 0.000461 0.000424 0.000387 0.000352 0.000317 0.000285 0.000253 0.000224 0.000197 0.000172 0.000149 0.000128 0.000109 0.000092 0.000078 0.000065 0.000054 0.000045 0.000037 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000050 -0.000060 -0.000073 -0.000087 -0.000104 -0.000123 -0.000144 -0.000168 -0.000195 -0.000225 -0.000258 -0.000294 -0.000333 -0.000374 -0.000417 -0.000462 -0.000509 -0.000556 -0.000605 -0.000655 -0.000706 -0.000757 -0.000808 -0.000858 -0.000907 -0.000954 -0.000999 -0.001040 -0.001078 -0.001112 -0.001143 -0.001168 -0.001189 -0.001205 -0.001215 -0.001219 -0.001216 -0.001208 -0.001194 -0.001176 -0.001154 -0.001130 -0.001105 -0.001079 -0.001052 -0.001025 -0.000995 -0.000963 -0.000928 -0.000889 -0.000845 -0.000797 -0.000745 -0.000688 -0.000627 -0.000562 -0.000491 -0.000415 -0.000333 -0.000246 -0.000155 -0.000061 0.000035 0.000131 0.000226 0.000319 0.000409 0.000494 0.000573 0.000646 0.000711 0.000769 0.000820 0.000863 0.000899 0.000927 0.000948 0.000961 0.000966 0.000963 0.000952 0.000933 0.000908 0.000877 0.000842 0.000803 0.000762 0.000720 0.000677 0.000633 0.000590 0.000546 0.000503 0.000461 0.000420 0.000380 0.000341 0.000305 0.000270 0.000238 0.000208 0.000181 0.000156 0.000134 0.000113 0.000096 0.000080 0.000067 0.000056 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000051 -0.000062 -0.000075 -0.000090 -0.000107 -0.000127 -0.000150 -0.000176 -0.000205 -0.000237 -0.000273 -0.000312 -0.000353 -0.000398 -0.000446 -0.000496 -0.000548 -0.000601 -0.000656 -0.000712 -0.000769 -0.000826 -0.000883 -0.000941 -0.000997 -0.001051 -0.001103 -0.001152 -0.001197 -0.001238 -0.001274 -0.001306 -0.001332 -0.001353 -0.001368 -0.001377 -0.001379 -0.001374 -0.001363 -0.001346 -0.001325 -0.001300 -0.001274 -0.001246 -0.001219 -0.001192 -0.001165 -0.001136 -0.001106 -0.001072 -0.001033 -0.000991 -0.000944 -0.000891 -0.000835 -0.000772 -0.000705 -0.000631 -0.000550 -0.000462 -0.000368 -0.000268 -0.000163 -0.000055 0.000055 0.000165 0.000274 0.000381 0.000483 0.000580 0.000670 0.000753 0.000827 0.000893 0.000950 0.000999 0.001039 0.001069 0.001090 0.001102 0.001103 0.001094 0.001077 0.001051 0.001018 0.000980 0.000937 0.000891 0.000843 0.000794 0.000744 0.000693 0.000643 0.000594 0.000545 0.000497 0.000451 0.000407 0.000364 0.000324 0.000286 0.000251 0.000219 0.000190 0.000163 0.000139 0.000118 0.000099 0.000083 0.000069 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000034 -0.000042 -0.000052 -0.000063 -0.000076 -0.000092 -0.000110 -0.000131 -0.000155 -0.000182 -0.000213 -0.000247 -0.000285 -0.000327 -0.000373 -0.000421 -0.000473 -0.000528 -0.000585 -0.000645 -0.000706 -0.000768 -0.000831 -0.000895 -0.000960 -0.001024 -0.001087 -0.001149 -0.001209 -0.001266 -0.001318 -0.001366 -0.001409 -0.001446 -0.001478 -0.001504 -0.001524 -0.001537 -0.001542 -0.001541 -0.001533 -0.001518 -0.001497 -0.001473 -0.001445 -0.001416 -0.001388 -0.001360 -0.001334 -0.001308 -0.001283 -0.001255 -0.001225 -0.001190 -0.001151 -0.001107 -0.001058 -0.001003 -0.000943 -0.000876 -0.000801 -0.000718 -0.000627 -0.000527 -0.000419 -0.000304 -0.000184 -0.000059 0.000067 0.000195 0.000320 0.000443 0.000561 0.000672 0.000775 0.000869 0.000954 0.001029 0.001094 0.001148 0.001191 0.001223 0.001243 0.001250 0.001246 0.001231 0.001206 0.001172 0.001131 0.001085 0.001034 0.000980 0.000925 0.000868 0.000810 0.000753 0.000696 0.000640 0.000586 0.000533 0.000481 0.000432 0.000386 0.000342 0.000301 0.000264 0.000229 0.000197 0.000169 0.000144 0.000121 0.000102 0.000085 0.000070 0.000058 0.000047 0.000038 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000077 -0.000093 -0.000112 -0.000134 -0.000159 -0.000187 -0.000220 -0.000256 -0.000297 -0.000341 -0.000390 -0.000442 -0.000498 -0.000558 -0.000620 -0.000686 -0.000753 -0.000822 -0.000893 -0.000964 -0.001036 -0.001107 -0.001178 -0.001248 -0.001315 -0.001379 -0.001440 -0.001495 -0.001544 -0.001588 -0.001624 -0.001655 -0.001678 -0.001694 -0.001703 -0.001704 -0.001698 -0.001685 -0.001665 -0.001640 -0.001611 -0.001581 -0.001550 -0.001521 -0.001495 -0.001471 -0.001449 -0.001428 -0.001406 -0.001382 -0.001354 -0.001322 -0.001285 -0.001243 -0.001195 -0.001140 -0.001077 -0.001006 -0.000925 -0.000832 -0.000729 -0.000615 -0.000492 -0.000359 -0.000220 -0.000076 0.000070 0.000217 0.000363 0.000505 0.000641 0.000769 0.000887 0.000996 0.001093 0.001178 0.001250 0.001309 0.001355 0.001386 0.001402 0.001405 0.001394 0.001371 0.001338 0.001296 0.001246 0.001191 0.001132 0.001070 0.001006 0.000941 0.000876 0.000812 0.000748 0.000686 0.000625 0.000567 0.000511 0.000457 0.000407 0.000359 0.000315 0.000275 0.000238 0.000205 0.000175 0.000148 0.000124 0.000104 0.000086 0.000071 0.000058 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000078 -0.000094 -0.000113 -0.000136 -0.000162 -0.000191 -0.000225 -0.000263 -0.000306 -0.000353 -0.000405 -0.000461 -0.000521 -0.000585 -0.000653 -0.000724 -0.000798 -0.000874 -0.000952 -0.001031 -0.001110 -0.001190 -0.001268 -0.001346 -0.001421 -0.001493 -0.001561 -0.001623 -0.001679 -0.001728 -0.001770 -0.001804 -0.001830 -0.001848 -0.001858 -0.001860 -0.001854 -0.001841 -0.001820 -0.001794 -0.001763 -0.001730 -0.001697 -0.001665 -0.001637 -0.001612 -0.001592 -0.001576 -0.001563 -0.001550 -0.001536 -0.001520 -0.001499 -0.001475 -0.001444 -0.001407 -0.001363 -0.001311 -0.001247 -0.001172 -0.001084 -0.000981 -0.000864 -0.000733 -0.000591 -0.000438 -0.000276 -0.000109 0.000061 0.000233 0.000402 0.000566 0.000724 0.000871 0.001008 0.001132 0.001242 0.001337 0.001417 0.001480 0.001526 0.001555 0.001567 0.001564 0.001546 0.001515 0.001473 0.001421 0.001363 0.001299 0.001231 0.001160 0.001087 0.001014 0.000942 0.000870 0.000799 0.000730 0.000663 0.000599 0.000538 0.000480 0.000426 0.000375 0.000328 0.000285 0.000246 0.000211 0.000179 0.000151 0.000127 0.000105 0.000087 0.000071 0.000058 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000077 -0.000094 -0.000114 -0.000137 -0.000163 -0.000194 -0.000229 -0.000269 -0.000314 -0.000363 -0.000418 -0.000477 -0.000542 -0.000610 -0.000683 -0.000759 -0.000839 -0.000922 -0.001007 -0.001094 -0.001181 -0.001269 -0.001357 -0.001442 -0.001525 -0.001605 -0.001680 -0.001750 -0.001812 -0.001867 -0.001913 -0.001950 -0.001978 -0.001996 -0.002005 -0.002006 -0.001998 -0.001982 -0.001958 -0.001928 -0.001893 -0.001855 -0.001817 -0.001780 -0.001747 -0.001720 -0.001700 -0.001687 -0.001679 -0.001677 -0.001677 -0.001678 -0.001678 -0.001676 -0.001669 -0.001657 -0.001639 -0.001613 -0.001576 -0.001528 -0.001464 -0.001384 -0.001287 -0.001171 -0.001037 -0.000886 -0.000721 -0.000542 -0.000354 -0.000158 0.000041 0.000241 0.000438 0.000629 0.000811 0.000981 0.001137 0.001277 0.001400 0.001505 0.001591 0.001657 0.001703 0.001729 0.001736 0.001726 0.001700 0.001660 0.001609 0.001549 0.001481 0.001407 0.001329 0.001249 0.001168 0.001086 0.001005 0.000926 0.000848 0.000772 0.000699 0.000629 0.000563 0.000501 0.000443 0.000389 0.000340 0.000294 0.000253 0.000216 0.000183 0.000153 0.000128 0.000105 0.000086 0.000070 0.000057 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000050 -0.000062 -0.000076 -0.000093 -0.000113 -0.000137 -0.000164 -0.000196 -0.000232 -0.000273 -0.000319 -0.000371 -0.000428 -0.000491 -0.000559 -0.000632 -0.000709 -0.000791 -0.000877 -0.000966 -0.001058 -0.001153 -0.001249 -0.001345 -0.001441 -0.001536 -0.001627 -0.001715 -0.001798 -0.001874 -0.001943 -0.002003 -0.002053 -0.002092 -0.002120 -0.002137 -0.002143 -0.002140 -0.002126 -0.002103 -0.002073 -0.002035 -0.001992 -0.001946 -0.001900 -0.001855 -0.001815 -0.001782 -0.001757 -0.001743 -0.001739 -0.001744 -0.001757 -0.001775 -0.001798 -0.001821 -0.001843 -0.001863 -0.001877 -0.001886 -0.001885 -0.001873 -0.001846 -0.001802 -0.001738 -0.001651 -0.001541 -0.001408 -0.001252 -0.001076 -0.000882 -0.000673 -0.000451 -0.000222 0.000011 0.000244 0.000473 0.000693 0.000902 0.001096 0.001272 0.001430 0.001566 0.001681 0.001772 0.001840 0.001885 0.001907 0.001909 0.001891 0.001857 0.001808 0.001748 0.001677 0.001599 0.001515 0.001427 0.001337 0.001247 0.001156 0.001067 0.000979 0.000894 0.000811 0.000732 0.000657 0.000587 0.000520 0.000459 0.000402 0.000349 0.000301 0.000258 0.000219 0.000184 0.000154 0.000128 0.000105 0.000086 0.000070 0.000056 0.000045 0.000036 0.000028 0.000022 0.000017 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000075 -0.000092 -0.000112 -0.000136 -0.000164 -0.000196 -0.000233 -0.000275 -0.000323 -0.000377 -0.000436 -0.000502 -0.000573 -0.000650 -0.000733 -0.000820 -0.000911 -0.001007 -0.001106 -0.001208 -0.001312 -0.001417 -0.001522 -0.001625 -0.001726 -0.001822 -0.001912 -0.001996 -0.002070 -0.002135 -0.002188 -0.002228 -0.002255 -0.002269 -0.002271 -0.002259 -0.002237 -0.002204 -0.002162 -0.002112 -0.002056 -0.001997 -0.001938 -0.001880 -0.001828 -0.001784 -0.001751 -0.001730 -0.001724 -0.001733 -0.001755 -0.001789 -0.001832 -0.001882 -0.001936 -0.001992 -0.002046 -0.002097 -0.002141 -0.002175 -0.002197 -0.002201 -0.002184 -0.002143 -0.002074 -0.001976 -0.001850 -0.001694 -0.001511 -0.001303 -0.001074 -0.000827 -0.000567 -0.000299 -0.000027 0.000243 0.000507 0.000759 0.000997 0.001216 0.001414 0.001589 0.001739 0.001863 0.001959 0.002028 0.002072 0.002090 0.002085 0.002060 0.002017 0.001959 0.001887 0.001806 0.001716 0.001621 0.001523 0.001423 0.001323 0.001223 0.001125 0.001029 0.000936 0.000847 0.000763 0.000683 0.000607 0.000537 0.000472 0.000412 0.000357 0.000306 0.000261 0.000221 0.000185 0.000154 0.000127 0.000104 0.000085 0.000068 0.000055 0.000044 0.000035 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000058 -0.000072 -0.000089 -0.000110 -0.000134 -0.000162 -0.000195 -0.000232 -0.000275 -0.000324 -0.000379 -0.000441 -0.000509 -0.000584 -0.000665 -0.000752 -0.000844 -0.000942 -0.001044 -0.001149 -0.001259 -0.001370 -0.001484 -0.001597 -0.001710 -0.001819 -0.001924 -0.002023 -0.002113 -0.002193 -0.002262 -0.002318 -0.002359 -0.002384 -0.002393 -0.002387 -0.002366 -0.002330 -0.002282 -0.002224 -0.002156 -0.002081 -0.002003 -0.001924 -0.001847 -0.001777 -0.001715 -0.001667 -0.001635 -0.001621 -0.001627 -0.001652 -0.001696 -0.001757 -0.001833 -0.001919 -0.002013 -0.002112 -0.002211 -0.002307 -0.002397 -0.002477 -0.002541 -0.002586 -0.002606 -0.002596 -0.002554 -0.002476 -0.002362 -0.002212 -0.002027 -0.001810 -0.001563 -0.001293 -0.001002 -0.000698 -0.000386 -0.000071 0.000240 0.000541 0.000828 0.001096 0.001342 0.001563 0.001755 0.001919 0.002051 0.002152 0.002222 0.002263 0.002277 0.002266 0.002232 0.002179 0.002110 0.002027 0.001934 0.001832 0.001726 0.001616 0.001506 0.001395 0.001286 0.001179 0.001075 0.000975 0.000880 0.000790 0.000705 0.000625 0.000551 0.000483 0.000419 0.000362 0.000309 0.000262 0.000220 0.000184 0.000152 0.000125 0.000102 0.000083 0.000067 0.000053 0.000042 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000055 -0.000069 -0.000086 -0.000107 -0.000131 -0.000159 -0.000192 -0.000230 -0.000274 -0.000324 -0.000380 -0.000443 -0.000513 -0.000591 -0.000675 -0.000766 -0.000864 -0.000967 -0.001075 -0.001188 -0.001305 -0.001424 -0.001546 -0.001668 -0.001789 -0.001908 -0.002022 -0.002128 -0.002226 -0.002312 -0.002385 -0.002443 -0.002484 -0.002506 -0.002510 -0.002494 -0.002459 -0.002407 -0.002340 -0.002259 -0.002167 -0.002067 -0.001962 -0.001856 -0.001752 -0.001655 -0.001569 -0.001498 -0.001446 -0.001416 -0.001411 -0.001433 -0.001480 -0.001553 -0.001649 -0.001764 -0.001896 -0.002039 -0.002190 -0.002344 -0.002497 -0.002644 -0.002779 -0.002897 -0.002993 -0.003059 -0.003091 -0.003084 -0.003035 -0.002942 -0.002804 -0.002624 -0.002402 -0.002143 -0.001852 -0.001533 -0.001194 -0.000840 -0.000480 -0.000119 0.000235 0.000577 0.000900 0.001201 0.001475 0.001719 0.001930 0.002106 0.002247 0.002352 0.002423 0.002461 0.002470 0.002450 0.002407 0.002343 0.002261 0.002166 0.002059 0.001945 0.001826 0.001705 0.001583 0.001462 0.001343 0.001227 0.001116 0.001009 0.000908 0.000813 0.000723 0.000640 0.000562 0.000490 0.000424 0.000364 0.000309 0.000261 0.000219 0.000182 0.000150 0.000123 0.000100 0.000081 0.000065 0.000051 0.000041 0.000032 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000083 -0.000103 -0.000127 -0.000155 -0.000188 -0.000226 -0.000270 -0.000321 -0.000378 -0.000443 -0.000514 -0.000594 -0.000681 -0.000776 -0.000877 -0.000986 -0.001101 -0.001220 -0.001345 -0.001472 -0.001602 -0.001733 -0.001864 -0.001991 -0.002114 -0.002229 -0.002334 -0.002427 -0.002504 -0.002564 -0.002604 -0.002623 -0.002619 -0.002592 -0.002543 -0.002471 -0.002379 -0.002271 -0.002148 -0.002015 -0.001875 -0.001733 -0.001593 -0.001461 -0.001341 -0.001238 -0.001156 -0.001102 -0.001077 -0.001084 -0.001126 -0.001201 -0.001310 -0.001448 -0.001612 -0.001798 -0.002001 -0.002215 -0.002435 -0.002655 -0.002869 -0.003070 -0.003253 -0.003409 -0.003532 -0.003616 -0.003654 -0.003643 -0.003580 -0.003464 -0.003295 -0.003077 -0.002812 -0.002505 -0.002162 -0.001790 -0.001397 -0.000990 -0.000577 -0.000167 0.000234 0.000618 0.000981 0.001316 0.001619 0.001886 0.002115 0.002304 0.002453 0.002561 0.002631 0.002665 0.002667 0.002638 0.002583 0.002506 0.002411 0.002301 0.002181 0.002053 0.001921 0.001788 0.001654 0.001523 0.001395 0.001271 0.001152 0.001039 0.000932 0.000832 0.000738 0.000650 0.000568 0.000493 0.000425 0.000363 0.000308 0.000259 0.000216 0.000179 0.000147 0.000120 0.000097 0.000078 0.000062 0.000049 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000038 -0.000049 -0.000062 -0.000079 -0.000098 -0.000122 -0.000149 -0.000182 -0.000221 -0.000265 -0.000316 -0.000374 -0.000439 -0.000512 -0.000593 -0.000683 -0.000780 -0.000886 -0.000999 -0.001119 -0.001245 -0.001377 -0.001512 -0.001651 -0.001792 -0.001931 -0.002069 -0.002201 -0.002325 -0.002439 -0.002538 -0.002620 -0.002683 -0.002723 -0.002738 -0.002726 -0.002686 -0.002619 -0.002525 -0.002406 -0.002265 -0.002105 -0.001931 -0.001748 -0.001560 -0.001375 -0.001196 -0.001031 -0.000885 -0.000764 -0.000673 -0.000617 -0.000600 -0.000625 -0.000692 -0.000803 -0.000955 -0.001144 -0.001366 -0.001616 -0.001888 -0.002174 -0.002469 -0.002766 -0.003058 -0.003336 -0.003593 -0.003820 -0.004010 -0.004156 -0.004249 -0.004286 -0.004263 -0.004178 -0.004032 -0.003826 -0.003563 -0.003247 -0.002886 -0.002486 -0.002056 -0.001604 -0.001140 -0.000672 -0.000209 0.000241 0.000671 0.001074 0.001444 0.001776 0.002067 0.002313 0.002514 0.002669 0.002779 0.002847 0.002875 0.002867 0.002826 0.002758 0.002666 0.002556 0.002430 0.002295 0.002154 0.002009 0.001863 0.001719 0.001578 0.001440 0.001309 0.001183 0.001064 0.000951 0.000846 0.000747 0.000655 0.000571 0.000493 0.000423 0.000359 0.000303 0.000254 0.000211 0.000174 0.000143 0.000116 0.000093 0.000074 0.000059 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000046 -0.000059 -0.000074 -0.000093 -0.000116 -0.000143 -0.000176 -0.000214 -0.000258 -0.000309 -0.000367 -0.000433 -0.000507 -0.000589 -0.000680 -0.000780 -0.000888 -0.001005 -0.001130 -0.001262 -0.001400 -0.001544 -0.001691 -0.001841 -0.001991 -0.002138 -0.002281 -0.002415 -0.002537 -0.002645 -0.002733 -0.002799 -0.002840 -0.002851 -0.002832 -0.002780 -0.002694 -0.002576 -0.002426 -0.002248 -0.002046 -0.001825 -0.001590 -0.001348 -0.001105 -0.000869 -0.000647 -0.000446 -0.000272 -0.000133 -0.000034 0.000021 0.000026 -0.000022 -0.000122 -0.000275 -0.000478 -0.000727 -0.001016 -0.001339 -0.001688 -0.002056 -0.002436 -0.002818 -0.003196 -0.003559 -0.003900 -0.004208 -0.004475 -0.004691 -0.004851 -0.004946 -0.004974 -0.004932 -0.004818 -0.004634 -0.004383 -0.004069 -0.003697 -0.003277 -0.002816 -0.002323 -0.001809 -0.001284 -0.000757 -0.000239 0.000263 0.000740 0.001184 0.001589 0.001950 0.002263 0.002525 0.002736 0.002895 0.003005 0.003068 0.003087 0.003067 0.003013 0.002928 0.002820 0.002693 0.002552 0.002402 0.002246 0.002088 0.001931 0.001776 0.001625 0.001479 0.001340 0.001207 0.001082 0.000964 0.000854 0.000751 0.000656 0.000568 0.000489 0.000417 0.000353 0.000297 0.000248 0.000205 0.000169 0.000137 0.000111 0.000089 0.000071 0.000056 0.000044 0.000034 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000055 -0.000069 -0.000088 -0.000110 -0.000136 -0.000168 -0.000205 -0.000249 -0.000300 -0.000358 -0.000424 -0.000499 -0.000582 -0.000674 -0.000775 -0.000886 -0.001006 -0.001134 -0.001271 -0.001415 -0.001565 -0.001721 -0.001880 -0.002039 -0.002198 -0.002351 -0.002496 -0.002630 -0.002747 -0.002843 -0.002914 -0.002957 -0.002966 -0.002941 -0.002877 -0.002773 -0.002630 -0.002448 -0.002231 -0.001982 -0.001708 -0.001414 -0.001108 -0.000799 -0.000494 -0.000202 0.000067 0.000307 0.000508 0.000665 0.000770 0.000818 0.000806 0.000729 0.000589 0.000386 0.000123 -0.000193 -0.000557 -0.000961 -0.001395 -0.001852 -0.002323 -0.002798 -0.003269 -0.003724 -0.004156 -0.004552 -0.004904 -0.005201 -0.005436 -0.005601 -0.005691 -0.005702 -0.005632 -0.005483 -0.005255 -0.004953 -0.004582 -0.004150 -0.003666 -0.003139 -0.002580 -0.002001 -0.001412 -0.000824 -0.000247 0.000308 0.000832 0.001317 0.001757 0.002145 0.002478 0.002753 0.002971 0.003131 0.003237 0.003291 0.003299 0.003264 0.003193 0.003091 0.002965 0.002821 0.002664 0.002499 0.002329 0.002159 0.001989 0.001824 0.001664 0.001510 0.001363 0.001224 0.001093 0.000970 0.000855 0.000748 0.000650 0.000561 0.000481 0.000409 0.000345 0.000289 0.000240 0.000198 0.000162 0.000131 0.000105 0.000084 0.000066 0.000052 0.000041 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000039 -0.000050 -0.000065 -0.000082 -0.000103 -0.000129 -0.000160 -0.000196 -0.000239 -0.000289 -0.000346 -0.000412 -0.000487 -0.000571 -0.000664 -0.000767 -0.000879 -0.001001 -0.001133 -0.001273 -0.001422 -0.001578 -0.001741 -0.001907 -0.002077 -0.002245 -0.002410 -0.002567 -0.002713 -0.002841 -0.002947 -0.003026 -0.003073 -0.003084 -0.003054 -0.002980 -0.002860 -0.002693 -0.002480 -0.002222 -0.001925 -0.001593 -0.001235 -0.000858 -0.000472 -0.000088 0.000285 0.000636 0.000955 0.001233 0.001462 0.001632 0.001739 0.001776 0.001739 0.001626 0.001438 0.001177 0.000848 0.000456 0.000011 -0.000480 -0.001005 -0.001557 -0.002123 -0.002695 -0.003263 -0.003815 -0.004342 -0.004832 -0.005275 -0.005661 -0.005979 -0.006223 -0.006385 -0.006461 -0.006448 -0.006345 -0.006154 -0.005877 -0.005519 -0.005088 -0.004591 -0.004040 -0.003444 -0.002817 -0.002169 -0.001513 -0.000862 -0.000227 0.000381 0.000952 0.001476 0.001947 0.002360 0.002709 0.002994 0.003215 0.003373 0.003471 0.003514 0.003506 0.003453 0.003364 0.003243 0.003100 0.002938 0.002765 0.002585 0.002402 0.002219 0.002038 0.001863 0.001693 0.001531 0.001377 0.001232 0.001095 0.000968 0.000849 0.000740 0.000640 0.000550 0.000469 0.000397 0.000334 0.000278 0.000230 0.000189 0.000153 0.000124 0.000099 0.000079 0.000062 0.000049 0.000038 0.000029 0.000023 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000046 -0.000060 -0.000076 -0.000096 -0.000121 -0.000151 -0.000186 -0.000227 -0.000276 -0.000333 -0.000398 -0.000472 -0.000556 -0.000650 -0.000753 -0.000867 -0.000991 -0.001125 -0.001269 -0.001422 -0.001583 -0.001751 -0.001925 -0.002102 -0.002281 -0.002457 -0.002626 -0.002784 -0.002925 -0.003043 -0.003133 -0.003188 -0.003203 -0.003172 -0.003092 -0.002958 -0.002770 -0.002527 -0.002231 -0.001884 -0.001494 -0.001067 -0.000615 -0.000146 0.000327 0.000792 0.001237 0.001649 0.002018 0.002333 0.002584 0.002764 0.002866 0.002884 0.002815 0.002658 0.002415 0.002088 0.001685 0.001212 0.000680 0.000099 -0.000521 -0.001168 -0.001832 -0.002502 -0.003167 -0.003817 -0.004441 -0.005028 -0.005565 -0.006044 -0.006452 -0.006782 -0.007026 -0.007178 -0.007234 -0.007191 -0.007051 -0.006813 -0.006483 -0.006067 -0.005572 -0.005008 -0.004387 -0.003720 -0.003021 -0.002303 -0.001580 -0.000865 -0.000173 0.000487 0.001101 0.001662 0.002161 0.002594 0.002956 0.003246 0.003466 0.003617 0.003703 0.003730 0.003704 0.003632 0.003523 0.003384 0.003222 0.003043 0.002854 0.002659 0.002462 0.002267 0.002076 0.001890 0.001712 0.001543 0.001382 0.001231 0.001089 0.000958 0.000837 0.000726 0.000625 0.000535 0.000454 0.000383 0.000320 0.000266 0.000219 0.000179 0.000145 0.000116 0.000093 0.000073 0.000058 0.000045 0.000035 0.000027 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000042 -0.000055 -0.000070 -0.000089 -0.000113 -0.000141 -0.000175 -0.000215 -0.000263 -0.000318 -0.000382 -0.000455 -0.000539 -0.000632 -0.000736 -0.000851 -0.000976 -0.001112 -0.001258 -0.001414 -0.001580 -0.001753 -0.001933 -0.002118 -0.002305 -0.002491 -0.002671 -0.002842 -0.002997 -0.003129 -0.003232 -0.003298 -0.003321 -0.003294 -0.003211 -0.003069 -0.002864 -0.002595 -0.002263 -0.001870 -0.001422 -0.000927 -0.000396 0.000161 0.000729 0.001294 0.001843 0.002361 0.002833 0.003249 0.003595 0.003863 0.004044 0.004132 0.004123 0.004013 0.003804 0.003497 0.003098 0.002615 0.002058 0.001437 0.000763 0.000050 -0.000691 -0.001449 -0.002214 -0.002974 -0.003718 -0.004437 -0.005118 -0.005751 -0.006323 -0.006826 -0.007248 -0.007581 -0.007818 -0.007954 -0.007986 -0.007911 -0.007729 -0.007443 -0.007058 -0.006581 -0.006020 -0.005387 -0.004694 -0.003955 -0.003183 -0.002395 -0.001606 -0.000830 -0.000081 0.000626 0.001281 0.001874 0.002397 0.002844 0.003214 0.003504 0.003718 0.003857 0.003928 0.003936 0.003890 0.003799 0.003669 0.003511 0.003330 0.003135 0.002930 0.002720 0.002510 0.002303 0.002100 0.001906 0.001719 0.001543 0.001376 0.001220 0.001075 0.000942 0.000819 0.000707 0.000607 0.000517 0.000437 0.000367 0.000305 0.000252 0.000207 0.000168 0.000135 0.000108 0.000086 0.000068 0.000053 0.000041 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000049 -0.000064 -0.000082 -0.000104 -0.000131 -0.000164 -0.000203 -0.000248 -0.000302 -0.000364 -0.000436 -0.000518 -0.000611 -0.000714 -0.000829 -0.000955 -0.001093 -0.001241 -0.001400 -0.001569 -0.001747 -0.001932 -0.002123 -0.002318 -0.002513 -0.002704 -0.002887 -0.003056 -0.003203 -0.003321 -0.003401 -0.003436 -0.003417 -0.003338 -0.003192 -0.002976 -0.002686 -0.002323 -0.001888 -0.001386 -0.000825 -0.000216 0.000430 0.001096 0.001768 0.002428 0.003060 0.003648 0.004176 0.004631 0.005001 0.005276 0.005448 0.005511 0.005463 0.005302 0.005030 0.004653 0.004176 0.003610 0.002966 0.002256 0.001494 0.000692 -0.000137 -0.000983 -0.001834 -0.002680 -0.003511 -0.004316 -0.005086 -0.005809 -0.006474 -0.007070 -0.007586 -0.008015 -0.008346 -0.008573 -0.008691 -0.008696 -0.008586 -0.008363 -0.008028 -0.007587 -0.007049 -0.006422 -0.005719 -0.004954 -0.004142 -0.003299 -0.002442 -0.001588 -0.000753 0.000047 0.000799 0.001489 0.002109 0.002650 0.003107 0.003478 0.003764 0.003966 0.004090 0.004142 0.004130 0.004064 0.003951 0.003801 0.003623 0.003424 0.003211 0.002990 0.002766 0.002543 0.002324 0.002112 0.001908 0.001715 0.001532 0.001361 0.001202 0.001055 0.000919 0.000796 0.000685 0.000585 0.000496 0.000418 0.000349 0.000289 0.000238 0.000194 0.000157 0.000126 0.000100 0.000079 0.000062 0.000048 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000034 -0.000044 -0.000057 -0.000074 -0.000095 -0.000121 -0.000152 -0.000189 -0.000233 -0.000285 -0.000345 -0.000415 -0.000495 -0.000586 -0.000689 -0.000803 -0.000929 -0.001067 -0.001217 -0.001378 -0.001550 -0.001732 -0.001922 -0.002119 -0.002321 -0.002524 -0.002726 -0.002920 -0.003102 -0.003264 -0.003397 -0.003494 -0.003544 -0.003538 -0.003468 -0.003325 -0.003104 -0.002801 -0.002413 -0.001943 -0.001393 -0.000771 -0.000087 0.000645 0.001410 0.002190 0.002966 0.003719 0.004431 0.005082 0.005656 0.006140 0.006520 0.006788 0.006937 0.006963 0.006863 0.006639 0.006296 0.005840 0.005281 0.004630 0.003901 0.003107 0.002263 0.001381 0.000475 -0.000445 -0.001369 -0.002287 -0.003190 -0.004070 -0.004917 -0.005721 -0.006471 -0.007156 -0.007767 -0.008292 -0.008723 -0.009050 -0.009267 -0.009367 -0.009346 -0.009203 -0.008939 -0.008556 -0.008060 -0.007461 -0.006768 -0.005996 -0.005160 -0.004276 -0.003364 -0.002441 -0.001525 -0.000636 0.000212 0.001003 0.001723 0.002364 0.002917 0.003378 0.003745 0.004021 0.004208 0.004313 0.004345 0.004311 0.004222 0.004087 0.003916 0.003718 0.003500 0.003270 0.003033 0.002795 0.002559 0.002330 0.002109 0.001898 0.001699 0.001512 0.001338 0.001176 0.001028 0.000893 0.000770 0.000660 0.000561 0.000474 0.000397 0.000330 0.000272 0.000222 0.000180 0.000145 0.000116 0.000092 0.000072 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000039 -0.000051 -0.000067 -0.000086 -0.000110 -0.000139 -0.000174 -0.000217 -0.000266 -0.000325 -0.000393 -0.000471 -0.000559 -0.000660 -0.000773 -0.000898 -0.001036 -0.001186 -0.001349 -0.001524 -0.001709 -0.001903 -0.002106 -0.002314 -0.002525 -0.002736 -0.002941 -0.003135 -0.003312 -0.003462 -0.003576 -0.003644 -0.003655 -0.003599 -0.003466 -0.003248 -0.002939 -0.002536 -0.002038 -0.001448 -0.000772 -0.000020 0.000794 0.001655 0.002542 0.003435 0.004313 0.005153 0.005934 0.006636 0.007243 0.007739 0.008114 0.008358 0.008466 0.008437 0.008271 0.007972 0.007548 0.007007 0.006362 0.005627 0.004818 0.003948 0.003033 0.002087 0.001120 0.000144 -0.000832 -0.001802 -0.002759 -0.003694 -0.004601 -0.005470 -0.006294 -0.007060 -0.007760 -0.008381 -0.008914 -0.009348 -0.009673 -0.009881 -0.009967 -0.009924 -0.009751 -0.009449 -0.009020 -0.008471 -0.007812 -0.007055 -0.006216 -0.005310 -0.004358 -0.003378 -0.002392 -0.001419 -0.000479 0.000411 0.001235 0.001979 0.002634 0.003193 0.003652 0.004010 0.004271 0.004440 0.004524 0.004533 0.004475 0.004363 0.004206 0.004013 0.003795 0.003558 0.003310 0.003057 0.002806 0.002559 0.002321 0.002093 0.001876 0.001673 0.001483 0.001307 0.001145 0.000997 0.000862 0.000741 0.000632 0.000535 0.000449 0.000375 0.000310 0.000254 0.000207 0.000167 0.000133 0.000106 0.000083 0.000064 0.000050 0.000038 0.000029 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000059 -0.000077 -0.000099 -0.000126 -0.000159 -0.000199 -0.000247 -0.000303 -0.000368 -0.000444 -0.000530 -0.000629 -0.000739 -0.000863 -0.000999 -0.001149 -0.001313 -0.001488 -0.001676 -0.001874 -0.002082 -0.002296 -0.002515 -0.002734 -0.002950 -0.003156 -0.003347 -0.003513 -0.003646 -0.003734 -0.003765 -0.003728 -0.003611 -0.003403 -0.003098 -0.002688 -0.002173 -0.001552 -0.000832 -0.000020 0.000869 0.001818 0.002808 0.003817 0.004818 0.005789 0.006704 0.007540 0.008277 0.008897 0.009385 0.009732 0.009931 0.009979 0.009876 0.009627 0.009240 0.008724 0.008094 0.007362 0.006547 0.005665 0.004732 0.003763 0.002771 0.001768 0.000760 -0.000244 -0.001240 -0.002223 -0.003189 -0.004132 -0.005047 -0.005927 -0.006761 -0.007539 -0.008251 -0.008885 -0.009429 -0.009871 -0.010200 -0.010407 -0.010484 -0.010424 -0.010226 -0.009889 -0.009418 -0.008818 -0.008102 -0.007283 -0.006378 -0.005405 -0.004386 -0.003342 -0.002296 -0.001270 -0.000285 0.000642 0.001492 0.002253 0.002916 0.003475 0.003925 0.004270 0.004513 0.004660 0.004720 0.004704 0.004622 0.004485 0.004304 0.004089 0.003849 0.003593 0.003329 0.003062 0.002799 0.002543 0.002298 0.002064 0.001844 0.001639 0.001448 0.001271 0.001109 0.000962 0.000828 0.000708 0.000601 0.000507 0.000424 0.000351 0.000289 0.000236 0.000190 0.000153 0.000121 0.000095 0.000074 0.000057 0.000044 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000030 -0.000040 -0.000052 -0.000068 -0.000088 -0.000113 -0.000143 -0.000181 -0.000226 -0.000280 -0.000342 -0.000415 -0.000499 -0.000594 -0.000702 -0.000823 -0.000958 -0.001107 -0.001269 -0.001445 -0.001634 -0.001836 -0.002047 -0.002267 -0.002492 -0.002720 -0.002946 -0.003165 -0.003370 -0.003553 -0.003704 -0.003812 -0.003866 -0.003851 -0.003755 -0.003566 -0.003273 -0.002868 -0.002345 -0.001706 -0.000952 -0.000092 0.000861 0.001891 0.002977 0.004094 0.005217 0.006318 0.007368 0.008341 0.009212 0.009961 0.010570 0.011025 0.011319 0.011448 0.011411 0.011214 0.010865 0.010375 0.009759 0.009034 0.008218 0.007329 0.006387 0.005407 0.004405 0.003393 0.002380 0.001372 0.000372 -0.000617 -0.001595 -0.002561 -0.003513 -0.004447 -0.005360 -0.006242 -0.007085 -0.007878 -0.008609 -0.009263 -0.009827 -0.010287 -0.010629 -0.010842 -0.010918 -0.010847 -0.010629 -0.010262 -0.009751 -0.009104 -0.008333 -0.007453 -0.006484 -0.005445 -0.004362 -0.003257 -0.002156 -0.001081 -0.000057 0.000899 0.001770 0.002542 0.003206 0.003758 0.004196 0.004522 0.004743 0.004865 0.004900 0.004857 0.004748 0.004585 0.004379 0.004141 0.003880 0.003606 0.003327 0.003048 0.002776 0.002513 0.002262 0.002026 0.001804 0.001597 0.001405 0.001230 0.001069 0.000923 0.000791 0.000673 0.000569 0.000477 0.000396 0.000327 0.000267 0.000217 0.000174 0.000138 0.000109 0.000085 0.000065 0.000050 0.000038 0.000028 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000026 -0.000034 -0.000045 -0.000059 -0.000077 -0.000100 -0.000128 -0.000162 -0.000205 -0.000255 -0.000315 -0.000385 -0.000465 -0.000558 -0.000663 -0.000781 -0.000912 -0.001059 -0.001219 -0.001395 -0.001584 -0.001787 -0.002002 -0.002226 -0.002458 -0.002694 -0.002930 -0.003161 -0.003380 -0.003579 -0.003749 -0.003879 -0.003956 -0.003967 -0.003897 -0.003732 -0.003460 -0.003069 -0.002552 -0.001906 -0.001133 -0.000238 0.000768 0.001867 0.003038 0.004257 0.005495 0.006721 0.007905 0.009016 0.010024 0.010906 0.011639 0.012207 0.012600 0.012811 0.012841 0.012694 0.012380 0.011912 0.011306 0.010582 0.009761 0.008863 0.007910 0.006923 0.005918 0.004909 0.003907 0.002918 0.001945 0.000986 0.000041 -0.000895 -0.001825 -0.002751 -0.003673 -0.004591 -0.005497 -0.006386 -0.007246 -0.008064 -0.008824 -0.009512 -0.010108 -0.010598 -0.010964 -0.011193 -0.011275 -0.011201 -0.010967 -0.010574 -0.010026 -0.009333 -0.008507 -0.007567 -0.006534 -0.005432 -0.004287 -0.003124 -0.001973 -0.000856 0.000202 0.001180 0.002064 0.002840 0.003500 0.004040 0.004460 0.004764 0.004959 0.005053 0.005059 0.004987 0.004849 0.004659 0.004427 0.004166 0.003886 0.003596 0.003304 0.003016 0.002737 0.002470 0.002216 0.001977 0.001755 0.001548 0.001357 0.001183 0.001024 0.000880 0.000751 0.000636 0.000534 0.000446 0.000368 0.000302 0.000245 0.000197 0.000157 0.000124 0.000096 0.000074 0.000057 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000039 -0.000051 -0.000067 -0.000087 -0.000113 -0.000144 -0.000183 -0.000230 -0.000286 -0.000352 -0.000429 -0.000518 -0.000620 -0.000735 -0.000863 -0.001006 -0.001164 -0.001338 -0.001526 -0.001729 -0.001946 -0.002174 -0.002411 -0.002655 -0.002900 -0.003142 -0.003375 -0.003591 -0.003781 -0.003934 -0.004036 -0.004074 -0.004034 -0.003898 -0.003654 -0.003287 -0.002787 -0.002149 -0.001370 -0.000454 0.000589 0.001743 0.002988 0.004297 0.005641 0.006987 0.008300 0.009547 0.010693 0.011709 0.012570 0.013254 0.013748 0.014044 0.014140 0.014040 0.013756 0.013302 0.012697 0.011963 0.011124 0.010206 0.009233 0.008230 0.007217 0.006211 0.005226 0.004268 0.003340 0.002441 0.001566 0.000706 -0.000146 -0.000999 -0.001861 -0.002736 -0.003626 -0.004529 -0.005439 -0.006347 -0.007239 -0.008098 -0.008905 -0.009642 -0.010286 -0.010818 -0.011220 -0.011474 -0.011569 -0.011496 -0.011251 -0.010833 -0.010249 -0.009508 -0.008628 -0.007628 -0.006532 -0.005367 -0.004163 -0.002948 -0.001751 -0.000598 0.000486 0.001481 0.002371 0.003145 0.003794 0.004317 0.004714 0.004991 0.005157 0.005220 0.005194 0.005090 0.004922 0.004704 0.004447 0.004165 0.003868 0.003565 0.003263 0.002968 0.002685 0.002414 0.002159 0.001920 0.001698 0.001492 0.001303 0.001131 0.000974 0.000834 0.000708 0.000596 0.000498 0.000413 0.000339 0.000276 0.000222 0.000177 0.000140 0.000109 0.000085 0.000065 0.000049 0.000037 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000034 -0.000044 -0.000058 -0.000076 -0.000098 -0.000127 -0.000162 -0.000205 -0.000257 -0.000319 -0.000392 -0.000477 -0.000574 -0.000685 -0.000810 -0.000949 -0.001104 -0.001275 -0.001461 -0.001663 -0.001880 -0.002110 -0.002352 -0.002601 -0.002855 -0.003109 -0.003356 -0.003589 -0.003798 -0.003974 -0.004103 -0.004171 -0.004162 -0.004061 -0.003851 -0.003516 -0.003044 -0.002426 -0.001656 -0.000736 0.000327 0.001520 0.002823 0.004210 0.005648 0.007105 0.008541 0.009919 0.011202 0.012354 0.013344 0.014148 0.014747 0.015129 0.015292 0.015237 0.014977 0.014528 0.013911 0.013151 0.012278 0.011321 0.010308 0.009271 0.008233 0.007216 0.006239 0.005309 0.004433 0.003607 0.002826 0.002077 0.001349 0.000625 -0.000109 -0.000865 -0.001654 -0.002481 -0.003349 -0.004253 -0.005186 -0.006133 -0.007078 -0.007999 -0.008873 -0.009676 -0.010383 -0.010970 -0.011416 -0.011704 -0.011817 -0.011748 -0.011491 -0.011048 -0.010425 -0.009635 -0.008698 -0.007636 -0.006478 -0.005253 -0.003993 -0.002730 -0.001493 -0.000310 0.000794 0.001799 0.002689 0.003453 0.004086 0.004586 0.004955 0.005201 0.005333 0.005362 0.005301 0.005164 0.004965 0.004719 0.004440 0.004139 0.003828 0.003514 0.003205 0.002906 0.002619 0.002348 0.002093 0.001854 0.001633 0.001430 0.001243 0.001074 0.000921 0.000784 0.000662 0.000554 0.000460 0.000379 0.000309 0.000249 0.000199 0.000157 0.000123 0.000095 0.000073 0.000056 0.000042 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000050 -0.000066 -0.000085 -0.000110 -0.000142 -0.000180 -0.000228 -0.000285 -0.000353 -0.000433 -0.000526 -0.000633 -0.000753 -0.000889 -0.001039 -0.001206 -0.001389 -0.001589 -0.001805 -0.002035 -0.002279 -0.002534 -0.002795 -0.003059 -0.003320 -0.003569 -0.003799 -0.003998 -0.004155 -0.004254 -0.004281 -0.004217 -0.004047 -0.003751 -0.003317 -0.002730 -0.001984 -0.001076 -0.000010 0.001204 0.002547 0.003994 0.005513 0.007069 0.008619 0.010124 0.011540 0.012827 0.013950 0.014877 0.015585 0.016058 0.016289 0.016279 0.016039 0.015586 0.014944 0.014143 0.013215 0.012194 0.011116 0.010016 0.008926 0.007873 0.006879 0.005959 0.005121 0.004365 0.003684 0.003064 0.002488 0.001935 0.001384 0.000814 0.000206 -0.000456 -0.001183 -0.001981 -0.002848 -0.003779 -0.004760 -0.005773 -0.006795 -0.007801 -0.008761 -0.009647 -0.010429 -0.011081 -0.011579 -0.011902 -0.012036 -0.011969 -0.011698 -0.011225 -0.010559 -0.009717 -0.008720 -0.007597 -0.006377 -0.005094 -0.003782 -0.002475 -0.001203 0.000004 0.001122 0.002130 0.003013 0.003762 0.004372 0.004843 0.005180 0.005389 0.005483 0.005474 0.005376 0.005205 0.004977 0.004706 0.004406 0.004090 0.003767 0.003446 0.003132 0.002830 0.002542 0.002271 0.002016 0.001780 0.001561 0.001361 0.001178 0.001013 0.000864 0.000731 0.000614 0.000511 0.000421 0.000344 0.000278 0.000223 0.000176 0.000138 0.000107 0.000083 0.000063 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000043 -0.000056 -0.000074 -0.000096 -0.000123 -0.000158 -0.000201 -0.000253 -0.000315 -0.000390 -0.000477 -0.000578 -0.000693 -0.000824 -0.000970 -0.001133 -0.001312 -0.001508 -0.001721 -0.001951 -0.002195 -0.002452 -0.002720 -0.002992 -0.003265 -0.003531 -0.003780 -0.004004 -0.004189 -0.004321 -0.004385 -0.004363 -0.004237 -0.003987 -0.003598 -0.003055 -0.002346 -0.001465 -0.000413 0.000803 0.002167 0.003655 0.005238 0.006877 0.008531 0.010153 0.011698 0.013120 0.014377 0.015431 0.016254 0.016824 0.017129 0.017167 0.016947 0.016486 0.015810 0.014951 0.013947 0.012837 0.011665 0.010470 0.009292 0.008165 0.007118 0.006174 0.005345 0.004634 0.004038 0.003542 0.003127 0.002767 0.002434 0.002101 0.001737 0.001318 0.000823 0.000234 -0.000459 -0.001257 -0.002156 -0.003146 -0.004206 -0.005313 -0.006437 -0.007548 -0.008610 -0.009591 -0.010458 -0.011180 -0.011732 -0.012091 -0.012240 -0.012171 -0.011879 -0.011370 -0.010656 -0.009756 -0.008698 -0.007511 -0.006230 -0.004891 -0.003530 -0.002183 -0.000882 0.000343 0.001468 0.002472 0.003342 0.004069 0.004649 0.005085 0.005382 0.005551 0.005604 0.005554 0.005419 0.005215 0.004959 0.004665 0.004348 0.004019 0.003688 0.003362 0.003045 0.002741 0.002454 0.002183 0.001931 0.001698 0.001483 0.001286 0.001108 0.000948 0.000804 0.000676 0.000564 0.000466 0.000381 0.000309 0.000248 0.000197 0.000155 0.000120 0.000093 0.000071 0.000054 0.000040 0.000030 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000048 -0.000063 -0.000082 -0.000107 -0.000137 -0.000175 -0.000222 -0.000279 -0.000347 -0.000428 -0.000523 -0.000632 -0.000757 -0.000898 -0.001055 -0.001229 -0.001421 -0.001630 -0.001857 -0.002100 -0.002358 -0.002629 -0.002908 -0.003191 -0.003471 -0.003740 -0.003987 -0.004201 -0.004368 -0.004471 -0.004493 -0.004415 -0.004218 -0.003882 -0.003391 -0.002731 -0.001892 -0.000871 0.000327 0.001692 0.003202 0.004828 0.006534 0.008276 0.010006 0.011673 0.013226 0.014618 0.015805 0.016750 0.017425 0.017813 0.017907 0.017712 0.017245 0.016530 0.015604 0.014507 0.013285 0.011988 0.010663 0.009357 0.008114 0.006970 0.005955 0.005089 0.004383 0.003836 0.003437 0.003165 0.002994 0.002891 0.002819 0.002742 0.002624 0.002432 0.002140 0.001725 0.001172 0.000476 -0.000362 -0.001331 -0.002413 -0.003583 -0.004809 -0.006056 -0.007287 -0.008463 -0.009547 -0.010502 -0.011295 -0.011897 -0.012285 -0.012443 -0.012362 -0.012041 -0.011488 -0.010719 -0.009757 -0.008634 -0.007382 -0.006040 -0.004646 -0.003239 -0.001856 -0.000531 0.000706 0.001830 0.002823 0.003671 0.004368 0.004912 0.005306 0.005560 0.005683 0.005692 0.005601 0.005429 0.005194 0.004913 0.004600 0.004269 0.003930 0.003592 0.003262 0.002944 0.002640 0.002354 0.002086 0.001838 0.001608 0.001398 0.001207 0.001035 0.000880 0.000742 0.000620 0.000513 0.000421 0.000342 0.000275 0.000219 0.000172 0.000134 0.000104 0.000080 0.000060 0.000046 0.000034 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000030 -0.000040 -0.000053 -0.000070 -0.000091 -0.000118 -0.000152 -0.000194 -0.000245 -0.000307 -0.000381 -0.000469 -0.000571 -0.000689 -0.000823 -0.000974 -0.001142 -0.001328 -0.001533 -0.001755 -0.001996 -0.002252 -0.002524 -0.002807 -0.003098 -0.003390 -0.003676 -0.003946 -0.004189 -0.004390 -0.004534 -0.004602 -0.004576 -0.004435 -0.004159 -0.003730 -0.003129 -0.002346 -0.001373 -0.000209 0.001136 0.002646 0.004295 0.006047 0.007859 0.009682 0.011462 0.013142 0.014670 0.015993 0.017069 0.017861 0.018345 0.018508 0.018350 0.017884 0.017135 0.016138 0.014938 0.013587 0.012139 0.010652 0.009180 0.007775 0.006484 0.005345 0.004388 0.003631 0.003080 0.002730 0.002562 0.002550 0.002657 0.002844 0.003066 0.003278 0.003438 0.003506 0.003449 0.003239 0.002857 0.002294 0.001548 0.000628 -0.000447 -0.001653 -0.002958 -0.004322 -0.005706 -0.007068 -0.008363 -0.009550 -0.010589 -0.011446 -0.012091 -0.012498 -0.012653 -0.012550 -0.012189 -0.011582 -0.010751 -0.009721 -0.008528 -0.007209 -0.005805 -0.004357 -0.002908 -0.001494 -0.000152 0.001089 0.002205 0.003178 0.003996 0.004655 0.005155 0.005503 0.005707 0.005783 0.005746 0.005615 0.005409 0.005145 0.004841 0.004512 0.004169 0.003823 0.003480 0.003148 0.002830 0.002528 0.002245 0.001981 0.001737 0.001514 0.001310 0.001125 0.000959 0.000810 0.000679 0.000563 0.000463 0.000377 0.000303 0.000242 0.000191 0.000149 0.000116 0.000089 0.000068 0.000051 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000059 -0.000078 -0.000102 -0.000131 -0.000168 -0.000214 -0.000270 -0.000337 -0.000417 -0.000512 -0.000622 -0.000748 -0.000891 -0.001052 -0.001232 -0.001430 -0.001647 -0.001883 -0.002136 -0.002407 -0.002691 -0.002987 -0.003288 -0.003588 -0.003879 -0.004148 -0.004383 -0.004568 -0.004684 -0.004712 -0.004632 -0.004422 -0.004061 -0.003531 -0.002815 -0.001904 -0.000793 0.000514 0.002003 0.003652 0.005429 0.007292 0.009191 0.011070 0.012870 0.014530 0.015993 0.017208 0.018130 0.018726 0.018976 0.018874 0.018426 0.017654 0.016594 0.015292 0.013803 0.012188 0.010512 0.008839 0.007231 0.005744 0.004426 0.003318 0.002447 0.001828 0.001463 0.001339 0.001431 0.001706 0.002119 0.002621 0.003161 0.003686 0.004147 0.004498 0.004699 0.004720 0.004535 0.004132 0.003507 0.002667 0.001627 0.000414 -0.000940 -0.002396 -0.003911 -0.005438 -0.006931 -0.008342 -0.009627 -0.010743 -0.011653 -0.012326 -0.012739 -0.012877 -0.012737 -0.012325 -0.011654 -0.010751 -0.009647 -0.008379 -0.006990 -0.005524 -0.004026 -0.002538 -0.001100 0.000252 0.001489 0.002587 0.003531 0.004312 0.004925 0.005375 0.005670 0.005822 0.005848 0.005767 0.005597 0.005359 0.005070 0.004747 0.004403 0.004050 0.003698 0.003353 0.003021 0.002704 0.002406 0.002127 0.001869 0.001632 0.001415 0.001218 0.001040 0.000881 0.000740 0.000615 0.000507 0.000413 0.000334 0.000267 0.000211 0.000165 0.000128 0.000099 0.000076 0.000057 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000028 -0.000038 -0.000050 -0.000066 -0.000086 -0.000112 -0.000145 -0.000185 -0.000235 -0.000296 -0.000368 -0.000455 -0.000556 -0.000674 -0.000809 -0.000962 -0.001133 -0.001324 -0.001534 -0.001764 -0.002012 -0.002279 -0.002562 -0.002859 -0.003166 -0.003477 -0.003784 -0.004077 -0.004344 -0.004568 -0.004732 -0.004817 -0.004800 -0.004660 -0.004374 -0.003922 -0.003285 -0.002450 -0.001408 -0.000159 0.001289 0.002917 0.004696 0.006588 0.008543 0.010505 0.012412 0.014200 0.015804 0.017165 0.018230 0.018957 0.019316 0.019292 0.018886 0.018115 0.017010 0.015617 0.013995 0.012208 0.010328 0.008430 0.006583 0.004856 0.003309 0.001992 0.000942 0.000186 -0.000267 -0.000421 -0.000294 0.000082 0.000663 0.001397 0.002229 0.003099 0.003948 0.004721 0.005367 0.005842 0.006108 0.006140 0.005919 0.005440 0.004707 0.003735 0.002547 0.001175 -0.000340 -0.001956 -0.003622 -0.005291 -0.006909 -0.008428 -0.009798 -0.010976 -0.011923 -0.012609 -0.013011 -0.013116 -0.012925 -0.012447 -0.011701 -0.010717 -0.009531 -0.008184 -0.006724 -0.005197 -0.003651 -0.002131 -0.000676 0.000677 0.001900 0.002972 0.003878 0.004612 0.005173 0.005567 0.005805 0.005904 0.005880 0.005756 0.005549 0.005282 0.004970 0.004629 0.004274 0.003914 0.003558 0.003212 0.002881 0.002568 0.002275 0.002003 0.001752 0.001522 0.001313 0.001124 0.000954 0.000803 0.000669 0.000553 0.000452 0.000365 0.000293 0.000232 0.000182 0.000142 0.000109 0.000084 0.000064 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000042 -0.000055 -0.000073 -0.000095 -0.000124 -0.000159 -0.000203 -0.000257 -0.000323 -0.000401 -0.000494 -0.000603 -0.000729 -0.000872 -0.001035 -0.001216 -0.001418 -0.001640 -0.001881 -0.002142 -0.002422 -0.002718 -0.003027 -0.003345 -0.003664 -0.003977 -0.004271 -0.004532 -0.004742 -0.004882 -0.004931 -0.004864 -0.004659 -0.004292 -0.003744 -0.002996 -0.002038 -0.000864 0.000523 0.002107 0.003866 0.005763 0.007752 0.009778 0.011778 0.013684 0.015426 0.016938 0.018158 0.019033 0.019526 0.019609 0.019276 0.018536 0.017415 0.015956 0.014217 0.012267 0.010183 0.008048 0.005941 0.003942 0.002122 0.000542 -0.000746 -0.001707 -0.002320 -0.002581 -0.002499 -0.002103 -0.001432 -0.000537 0.000524 0.001687 0.002885 0.004056 0.005139 0.006078 0.006827 0.007345 0.007602 0.007579 0.007266 0.006666 0.005790 0.004661 0.003308 0.001771 0.000092 -0.001680 -0.003492 -0.005291 -0.007023 -0.008634 -0.010074 -0.011296 -0.012262 -0.012941 -0.013313 -0.013368 -0.013110 -0.012552 -0.011718 -0.010644 -0.009369 -0.007941 -0.006409 -0.004824 -0.003236 -0.001690 -0.000227 0.001117 0.002317 0.003352 0.004212 0.004891 0.005393 0.005726 0.005906 0.005951 0.005879 0.005713 0.005473 0.005178 0.004845 0.004490 0.004125 0.003760 0.003403 0.003059 0.002732 0.002424 0.002138 0.001874 0.001631 0.001410 0.001209 0.001029 0.000868 0.000725 0.000600 0.000491 0.000398 0.000320 0.000254 0.000200 0.000156 0.000121 0.000093 0.000071 0.000054 0.000040 0.000030 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000034 -0.000046 -0.000061 -0.000080 -0.000105 -0.000136 -0.000174 -0.000222 -0.000280 -0.000351 -0.000436 -0.000535 -0.000651 -0.000785 -0.000937 -0.001109 -0.001301 -0.001513 -0.001746 -0.002000 -0.002273 -0.002565 -0.002873 -0.003194 -0.003521 -0.003848 -0.004165 -0.004457 -0.004710 -0.004903 -0.005016 -0.005024 -0.004903 -0.004628 -0.004176 -0.003527 -0.002666 -0.001583 -0.000278 0.001242 0.002957 0.004836 0.006836 0.008905 0.010979 0.012990 0.014863 0.016526 0.017909 0.018951 0.019600 0.019822 0.019597 0.018925 0.017826 0.016336 0.014512 0.012423 0.010151 0.007782 0.005409 0.003119 0.000996 -0.000885 -0.002462 -0.003687 -0.004528 -0.004970 -0.005015 -0.004682 -0.004007 -0.003037 -0.001830 -0.000452 0.001027 0.002537 0.004011 0.005384 0.006601 0.007610 0.008372 0.008853 0.009034 0.008901 0.008455 0.007704 0.006668 0.005374 0.003856 0.002157 0.000323 -0.001593 -0.003538 -0.005453 -0.007281 -0.008967 -0.010456 -0.011703 -0.012666 -0.013318 -0.013640 -0.013626 -0.013283 -0.012631 -0.011698 -0.010525 -0.009157 -0.007645 -0.006044 -0.004406 -0.002782 -0.001219 0.000242 0.001568 0.002734 0.003723 0.004526 0.005144 0.005582 0.005853 0.005973 0.005964 0.005845 0.005640 0.005368 0.005048 0.004697 0.004330 0.003959 0.003591 0.003235 0.002895 0.002574 0.002274 0.001997 0.001741 0.001508 0.001296 0.001105 0.000934 0.000782 0.000649 0.000533 0.000433 0.000348 0.000277 0.000218 0.000170 0.000132 0.000102 0.000078 0.000059 0.000044 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000051 -0.000067 -0.000088 -0.000114 -0.000148 -0.000190 -0.000242 -0.000305 -0.000380 -0.000471 -0.000577 -0.000701 -0.000843 -0.001004 -0.001185 -0.001387 -0.001609 -0.001853 -0.002118 -0.002404 -0.002707 -0.003027 -0.003358 -0.003695 -0.004028 -0.004346 -0.004635 -0.004877 -0.005051 -0.005132 -0.005096 -0.004916 -0.004567 -0.004027 -0.003275 -0.002299 -0.001092 0.000343 0.001991 0.003827 0.005814 0.007901 0.010029 0.012127 0.014120 0.015930 0.017481 0.018701 0.019530 0.019920 0.019840 0.019279 0.018247 0.016773 0.014907 0.012717 0.010286 0.007706 0.005076 0.002495 0.000056 -0.002151 -0.004053 -0.005588 -0.006713 -0.007401 -0.007644 -0.007455 -0.006861 -0.005905 -0.004643 -0.003142 -0.001472 0.000294 0.002081 0.003822 0.005451 0.006911 0.008153 0.009137 0.009830 0.010209 0.010263 0.009986 0.009387 0.008478 0.007282 0.005831 0.004160 0.002314 0.000341 -0.001703 -0.003762 -0.005775 -0.007681 -0.009420 -0.010939 -0.012187 -0.013127 -0.013730 -0.013981 -0.013879 -0.013436 -0.012676 -0.011634 -0.010356 -0.008891 -0.007297 -0.005629 -0.003943 -0.002292 -0.000722 0.000727 0.002023 0.003145 0.004078 0.004818 0.005368 0.005739 0.005945 0.006005 0.005943 0.005779 0.005536 0.005235 0.004893 0.004527 0.004151 0.003776 0.003409 0.003056 0.002723 0.002410 0.002120 0.001852 0.001607 0.001384 0.001183 0.001002 0.000841 0.000699 0.000575 0.000468 0.000377 0.000300 0.000237 0.000186 0.000144 0.000111 0.000085 0.000065 0.000049 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000055 -0.000073 -0.000096 -0.000125 -0.000161 -0.000206 -0.000262 -0.000329 -0.000411 -0.000507 -0.000620 -0.000751 -0.000901 -0.001071 -0.001261 -0.001473 -0.001706 -0.001961 -0.002237 -0.002533 -0.002848 -0.003179 -0.003519 -0.003863 -0.004201 -0.004520 -0.004803 -0.005031 -0.005182 -0.005228 -0.005144 -0.004902 -0.004477 -0.003845 -0.002989 -0.001898 -0.000569 0.000990 0.002759 0.004706 0.006787 0.008943 0.011108 0.013205 0.015152 0.016869 0.018276 0.019302 0.019887 0.019990 0.019584 0.018668 0.017262 0.015408 0.013168 0.010624 0.007871 0.005012 0.002155 -0.000594 -0.003135 -0.005381 -0.007256 -0.008704 -0.009688 -0.010189 -0.010210 -0.009772 -0.008912 -0.007684 -0.006152 -0.004386 -0.002462 -0.000457 0.001556 0.003509 0.005340 0.006994 0.008425 0.009595 0.010472 0.011036 0.011273 0.011177 0.010749 0.010000 0.008945 0.007608 0.006019 0.004217 0.002244 0.000153 -0.002001 -0.004156 -0.006247 -0.008211 -0.009984 -0.011509 -0.012738 -0.013631 -0.014164 -0.014325 -0.014118 -0.013559 -0.012679 -0.011520 -0.010131 -0.008568 -0.006892 -0.005163 -0.003437 -0.001768 -0.000202 0.001223 0.002478 0.003545 0.004414 0.005084 0.005562 0.005862 0.006001 0.006003 0.005888 0.005680 0.005402 0.005074 0.004714 0.004336 0.003955 0.003579 0.003216 0.002870 0.002545 0.002242 0.001962 0.001706 0.001472 0.001260 0.001070 0.000900 0.000750 0.000618 0.000504 0.000407 0.000325 0.000257 0.000201 0.000156 0.000121 0.000092 0.000070 0.000053 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000060 -0.000080 -0.000104 -0.000135 -0.000174 -0.000223 -0.000282 -0.000355 -0.000441 -0.000544 -0.000664 -0.000802 -0.000960 -0.001139 -0.001338 -0.001559 -0.001802 -0.002068 -0.002354 -0.002662 -0.002987 -0.003327 -0.003677 -0.004027 -0.004368 -0.004684 -0.004959 -0.005171 -0.005295 -0.005304 -0.005169 -0.004862 -0.004357 -0.003633 -0.002672 -0.001468 -0.000021 0.001656 0.003537 0.005583 0.007742 0.009948 0.012128 0.014199 0.016074 0.017669 0.018904 0.019707 0.020023 0.019815 0.019067 0.017786 0.016003 0.013773 0.011174 0.008299 0.005255 0.002157 -0.000880 -0.003744 -0.006334 -0.008561 -0.010356 -0.011668 -0.012468 -0.012749 -0.012525 -0.011828 -0.010708 -0.009226 -0.007454 -0.005468 -0.003346 -0.001164 0.001006 0.003101 0.005063 0.006843 0.008403 0.009707 0.010731 0.011454 0.011863 0.011950 0.011711 0.011151 0.010278 0.009106 0.007657 0.005959 0.004049 0.001971 -0.000220 -0.002466 -0.004699 -0.006852 -0.008855 -0.010642 -0.012154 -0.013341 -0.014167 -0.014610 -0.014661 -0.014331 -0.013642 -0.012632 -0.011347 -0.009843 -0.008183 -0.006429 -0.004645 -0.002888 -0.001213 0.000337 0.001727 0.002930 0.003932 0.004728 0.005321 0.005723 0.005949 0.006022 0.005963 0.005798 0.005549 0.005239 0.004888 0.004512 0.004128 0.003745 0.003372 0.003015 0.002678 0.002364 0.002072 0.001805 0.001560 0.001339 0.001139 0.000960 0.000801 0.000662 0.000541 0.000437 0.000350 0.000277 0.000217 0.000169 0.000130 0.000100 0.000076 0.000057 0.000043 0.000032 0.000024 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000049 -0.000065 -0.000086 -0.000113 -0.000146 -0.000188 -0.000240 -0.000303 -0.000380 -0.000472 -0.000581 -0.000708 -0.000853 -0.001019 -0.001206 -0.001415 -0.001645 -0.001898 -0.002174 -0.002471 -0.002788 -0.003124 -0.003473 -0.003829 -0.004184 -0.004526 -0.004838 -0.005103 -0.005295 -0.005390 -0.005358 -0.005169 -0.004795 -0.004210 -0.003393 -0.002329 -0.001014 0.000547 0.002335 0.004317 0.006449 0.008669 0.010906 0.013079 0.015099 0.016876 0.018323 0.019360 0.019917 0.019945 0.019412 0.018312 0.016663 0.014510 0.011922 0.008988 0.005817 0.002527 -0.000759 -0.003918 -0.006836 -0.009410 -0.011557 -0.013211 -0.014334 -0.014906 -0.014934 -0.014446 -0.013487 -0.012117 -0.010409 -0.008440 -0.006291 -0.004040 -0.001761 0.000482 0.002630 0.004636 0.006461 0.008074 0.009449 0.010568 0.011413 0.011974 0.012239 0.012202 0.011858 0.011207 0.010251 0.009001 0.007472 0.005692 0.003696 0.001530 -0.000747 -0.003072 -0.005371 -0.007571 -0.009597 -0.011380 -0.012859 -0.013985 -0.014723 -0.015054 -0.014978 -0.014508 -0.013675 -0.012523 -0.011106 -0.009485 -0.007729 -0.005903 -0.004072 -0.002296 -0.000626 0.000895 0.002236 0.003375 0.004303 0.005017 0.005528 0.005848 0.005999 0.006004 0.005886 0.005672 0.005386 0.005048 0.004678 0.004293 0.003904 0.003524 0.003157 0.002810 0.002484 0.002182 0.001903 0.001649 0.001417 0.001207 0.001020 0.000853 0.000706 0.000578 0.000468 0.000375 0.000298 0.000234 0.000182 0.000141 0.000108 0.000082 0.000062 0.000046 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000053 -0.000071 -0.000093 -0.000121 -0.000157 -0.000201 -0.000257 -0.000324 -0.000406 -0.000503 -0.000618 -0.000751 -0.000904 -0.001078 -0.001273 -0.001491 -0.001731 -0.001994 -0.002279 -0.002586 -0.002913 -0.003257 -0.003614 -0.003976 -0.004334 -0.004675 -0.004981 -0.005232 -0.005403 -0.005466 -0.005390 -0.005145 -0.004702 -0.004036 -0.003126 -0.001961 -0.000539 0.001129 0.003019 0.005092 0.007294 0.009559 0.011808 0.013952 0.015899 0.017555 0.018831 0.019648 0.019941 0.019666 0.018800 0.017347 0.015339 0.012833 0.009912 0.006682 0.003261 -0.000222 -0.003634 -0.006848 -0.009749 -0.012237 -0.014234 -0.015685 -0.016562 -0.016862 -0.016606 -0.015838 -0.014617 -0.013018 -0.011120 -0.009008 -0.006765 -0.004467 -0.002181 0.000035 0.002135 0.004085 0.005858 0.007437 0.008806 0.009957 0.010879 0.011561 0.011994 0.012165 0.012061 0.011669 0.010980 0.009989 0.008697 0.007117 0.005274 0.003204 0.000959 -0.001398 -0.003796 -0.006153 -0.008390 -0.010426 -0.012188 -0.013616 -0.014659 -0.015287 -0.015487 -0.015262 -0.014634 -0.013643 -0.012339 -0.010785 -0.009047 -0.007198 -0.005307 -0.003441 -0.001658 -0.000008 0.001469 0.002747 0.003810 0.004651 0.005276 0.005697 0.005934 0.006007 0.005945 0.005771 0.005512 0.005192 0.004831 0.004448 0.004058 0.003671 0.003296 0.002938 0.002602 0.002290 0.002001 0.001736 0.001495 0.001276 0.001080 0.000905 0.000750 0.000615 0.000499 0.000401 0.000319 0.000251 0.000196 0.000151 0.000116 0.000088 0.000067 0.000050 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000024 -0.000032 -0.000043 -0.000057 -0.000076 -0.000100 -0.000130 -0.000168 -0.000215 -0.000274 -0.000345 -0.000432 -0.000534 -0.000655 -0.000795 -0.000955 -0.001137 -0.001340 -0.001566 -0.001815 -0.002087 -0.002382 -0.002699 -0.003035 -0.003387 -0.003751 -0.004118 -0.004477 -0.004815 -0.005112 -0.005348 -0.005494 -0.005522 -0.005400 -0.005097 -0.004585 -0.003837 -0.002836 -0.001572 -0.000048 0.001720 0.003703 0.005855 0.008115 0.010408 0.012649 0.014745 0.016597 0.018111 0.019196 0.019777 0.019793 0.019207 0.018007 0.016209 0.013858 0.011025 0.007809 0.004327 0.000711 -0.002900 -0.006367 -0.009562 -0.012369 -0.014694 -0.016468 -0.017650 -0.018225 -0.018209 -0.017641 -0.016581 -0.015105 -0.013301 -0.011258 -0.009066 -0.006807 -0.004553 -0.002364 -0.000284 0.001656 0.003438 0.005053 0.006498 0.007777 0.008888 0.009831 0.010600 0.011183 0.011563 0.011717 0.011620 0.011246 0.010573 0.009585 0.008279 0.006662 0.004761 0.002618 0.000290 -0.002151 -0.004622 -0.007035 -0.009301 -0.011335 -0.013061 -0.014416 -0.015354 -0.015849 -0.015892 -0.015496 -0.014693 -0.013529 -0.012065 -0.010369 -0.008516 -0.006581 -0.004637 -0.002750 -0.000977 0.000636 0.002053 0.003253 0.004226 0.004971 0.005498 0.005825 0.005974 0.005972 0.005844 0.005618 0.005320 0.004972 0.004594 0.004203 0.003812 0.003430 0.003064 0.002718 0.002396 0.002097 0.001823 0.001572 0.001345 0.001140 0.000957 0.000795 0.000653 0.000531 0.000427 0.000340 0.000268 0.000209 0.000162 0.000124 0.000095 0.000072 0.000054 0.000040 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000046 -0.000061 -0.000081 -0.000106 -0.000138 -0.000178 -0.000229 -0.000291 -0.000366 -0.000457 -0.000565 -0.000692 -0.000838 -0.001005 -0.001194 -0.001406 -0.001640 -0.001898 -0.002179 -0.002484 -0.002809 -0.003154 -0.003513 -0.003883 -0.004253 -0.004612 -0.004945 -0.005232 -0.005449 -0.005568 -0.005559 -0.005389 -0.005027 -0.004444 -0.003615 -0.002524 -0.001164 0.000457 0.002319 0.004385 0.006604 0.008906 0.011212 0.013428 0.015456 0.017196 0.018549 0.019428 0.019760 0.019491 0.018594 0.017066 0.014938 0.012267 0.009142 0.005674 0.001995 -0.001752 -0.005421 -0.008867 -0.011963 -0.014595 -0.016678 -0.018156 -0.019001 -0.019219 -0.018845 -0.017938 -0.016579 -0.014860 -0.012881 -0.010743 -0.008539 -0.006349 -0.004239 -0.002256 -0.000428 0.001232 0.002727 0.004069 0.005278 0.006371 0.007365 0.008269 0.009082 0.009792 0.010377 0.010803 0.011031 0.011018 0.010720 0.010103 0.009142 0.007827 0.006170 0.004199 0.001965 -0.000461 -0.002997 -0.005549 -0.008017 -0.010306 -0.012324 -0.013993 -0.015251 -0.016057 -0.016389 -0.016250 -0.015660 -0.014661 -0.013311 -0.011680 -0.009843 -0.007880 -0.005872 -0.003890 -0.002000 -0.000256 0.001300 0.002638 0.003744 0.004613 0.005251 0.005675 0.005905 0.005968 0.005891 0.005702 0.005430 0.005098 0.004728 0.004339 0.003946 0.003558 0.003185 0.002831 0.002499 0.002191 0.001908 0.001648 0.001412 0.001199 0.001008 0.000839 0.000691 0.000563 0.000453 0.000362 0.000286 0.000223 0.000173 0.000133 0.000102 0.000077 0.000058 0.000043 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000036 -0.000049 -0.000065 -0.000086 -0.000113 -0.000147 -0.000189 -0.000242 -0.000307 -0.000387 -0.000482 -0.000595 -0.000728 -0.000880 -0.001054 -0.001250 -0.001470 -0.001713 -0.001979 -0.002269 -0.002582 -0.002916 -0.003268 -0.003634 -0.004008 -0.004380 -0.004738 -0.005064 -0.005339 -0.005536 -0.005626 -0.005578 -0.005358 -0.004936 -0.004281 -0.003371 -0.002192 -0.000741 0.000972 0.002920 0.005061 0.007335 0.009668 0.011971 0.014146 0.016090 0.017700 0.018879 0.019540 0.019616 0.019060 0.017855 0.016012 0.013574 0.010615 0.007238 0.003569 -0.000248 -0.004059 -0.007710 -0.011057 -0.013970 -0.016345 -0.018107 -0.019214 -0.019659 -0.019467 -0.018697 -0.017429 -0.015766 -0.013818 -0.011702 -0.009523 -0.007379 -0.005347 -0.003482 -0.001818 -0.000362 0.000896 0.001983 0.002937 0.003801 0.004614 0.005410 0.006210 0.007021 0.007831 0.008611 0.009320 0.009899 0.010287 0.010419 0.010235 0.009688 0.008748 0.007407 0.005680 0.003607 0.001253 -0.001298 -0.003947 -0.006589 -0.009112 -0.011411 -0.013393 -0.014978 -0.016108 -0.016747 -0.016884 -0.016531 -0.015722 -0.014511 -0.012965 -0.011164 -0.009191 -0.007132 -0.005066 -0.003068 -0.001198 0.000494 0.001970 0.003211 0.004207 0.004960 0.005485 0.005800 0.005933 0.005911 0.005765 0.005522 0.005209 0.004851 0.004466 0.004072 0.003681 0.003301 0.002939 0.002599 0.002283 0.001990 0.001722 0.001478 0.001257 0.001059 0.000882 0.000728 0.000594 0.000480 0.000383 0.000303 0.000238 0.000185 0.000142 0.000109 0.000082 0.000062 0.000046 0.000034 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000039 -0.000052 -0.000069 -0.000091 -0.000119 -0.000155 -0.000199 -0.000255 -0.000324 -0.000407 -0.000507 -0.000625 -0.000763 -0.000922 -0.001102 -0.001305 -0.001532 -0.001783 -0.002058 -0.002356 -0.002677 -0.003019 -0.003378 -0.003750 -0.004127 -0.004500 -0.004855 -0.005174 -0.005434 -0.005609 -0.005668 -0.005579 -0.005309 -0.004825 -0.004098 -0.003109 -0.001843 -0.000303 0.001496 0.003524 0.005730 0.008049 0.010399 0.012685 0.014805 0.016652 0.018120 0.019113 0.019549 0.019365 0.018525 0.017022 0.014881 0.012160 0.008948 0.005363 0.001546 -0.002346 -0.006151 -0.009710 -0.012877 -0.015527 -0.017565 -0.018929 -0.019595 -0.019578 -0.018927 -0.017726 -0.016080 -0.014113 -0.011956 -0.009738 -0.007575 -0.005564 -0.003778 -0.002260 -0.001024 -0.000057 0.000678 0.001239 0.001690 0.002103 0.002540 0.003057 0.003689 0.004449 0.005329 0.006294 0.007289 0.008242 0.009067 0.009675 0.009983 0.009915 0.009418 0.008463 0.007047 0.005199 0.002976 0.000460 -0.002246 -0.005029 -0.007764 -0.010333 -0.012623 -0.014538 -0.016002 -0.016962 -0.017395 -0.017299 -0.016702 -0.015651 -0.014212 -0.012467 -0.010501 -0.008406 -0.006269 -0.004170 -0.002180 -0.000357 0.001256 0.002632 0.003756 0.004627 0.005256 0.005662 0.005869 0.005906 0.005805 0.005595 0.005305 0.004960 0.004583 0.004190 0.003796 0.003411 0.003043 0.002695 0.002371 0.002070 0.001794 0.001542 0.001313 0.001108 0.000925 0.000764 0.000625 0.000506 0.000405 0.000321 0.000252 0.000196 0.000151 0.000116 0.000088 0.000066 0.000049 0.000036 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000040 -0.000054 -0.000072 -0.000096 -0.000125 -0.000163 -0.000210 -0.000268 -0.000340 -0.000427 -0.000531 -0.000654 -0.000797 -0.000962 -0.001148 -0.001359 -0.001593 -0.001851 -0.002133 -0.002439 -0.002768 -0.003117 -0.003482 -0.003859 -0.004239 -0.004612 -0.004962 -0.005272 -0.005516 -0.005668 -0.005695 -0.005565 -0.005242 -0.004696 -0.003898 -0.002830 -0.001480 0.000145 0.002026 0.004127 0.006390 0.008744 0.011101 0.013360 0.015413 0.017150 0.018466 0.019266 0.019473 0.019030 0.017912 0.016125 0.013706 0.010731 0.007304 0.003558 -0.000351 -0.004256 -0.007986 -0.011380 -0.014290 -0.016600 -0.018225 -0.019120 -0.019282 -0.018749 -0.017597 -0.015936 -0.013898 -0.011631 -0.009286 -0.007004 -0.004911 -0.003104 -0.001647 -0.000571 0.000131 0.000498 0.000600 0.000521 0.000363 0.000224 0.000197 0.000357 0.000757 0.001420 0.002339 0.003474 0.004758 0.006100 0.007392 0.008519 0.009367 0.009836 0.009844 0.009338 0.008296 0.006733 0.004695 0.002262 -0.000461 -0.003353 -0.006277 -0.009100 -0.011692 -0.013937 -0.015741 -0.017035 -0.017778 -0.017958 -0.017591 -0.016721 -0.015411 -0.013739 -0.011798 -0.009682 -0.007485 -0.005296 -0.003194 -0.001244 0.000503 0.002013 0.003266 0.004257 0.004993 0.005492 0.005776 0.005877 0.005824 0.005650 0.005386 0.005057 0.004688 0.004299 0.003904 0.003515 0.003141 0.002786 0.002454 0.002146 0.001862 0.001603 0.001367 0.001155 0.000966 0.000800 0.000655 0.000531 0.000426 0.000339 0.000267 0.000208 0.000160 0.000123 0.000093 0.000070 0.000052 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000031 -0.000042 -0.000057 -0.000076 -0.000100 -0.000131 -0.000170 -0.000220 -0.000281 -0.000356 -0.000446 -0.000555 -0.000682 -0.000830 -0.001000 -0.001193 -0.001409 -0.001650 -0.001916 -0.002205 -0.002518 -0.002854 -0.003209 -0.003579 -0.003960 -0.004342 -0.004713 -0.005059 -0.005358 -0.005586 -0.005713 -0.005707 -0.005534 -0.005160 -0.004551 -0.003683 -0.002536 -0.001105 0.000602 0.002561 0.004728 0.007041 0.009422 0.011776 0.013997 0.015974 0.017593 0.018751 0.019354 0.019330 0.018633 0.017248 0.015192 0.012519 0.009320 0.005716 0.001856 -0.002092 -0.005951 -0.009542 -0.012702 -0.015286 -0.017187 -0.018332 -0.018696 -0.018298 -0.017203 -0.015515 -0.013371 -0.010934 -0.008373 -0.005861 -0.003553 -0.001581 -0.000041 0.001010 0.001558 0.001633 0.001304 0.000670 -0.000146 -0.001010 -0.001790 -0.002362 -0.002628 -0.002516 -0.001994 -0.001066 0.000223 0.001794 0.003536 0.005318 0.006997 0.008429 0.009483 0.010048 0.010046 0.009432 0.008206 0.006402 0.004096 0.001393 -0.001577 -0.004668 -0.007730 -0.010614 -0.013187 -0.015335 -0.016970 -0.018035 -0.018506 -0.018388 -0.017716 -0.016551 -0.014971 -0.013070 -0.010948 -0.008704 -0.006436 -0.004230 -0.002159 -0.000282 0.001361 0.002742 0.003854 0.004699 0.005292 0.005657 0.005823 0.005823 0.005688 0.005451 0.005141 0.004783 0.004398 0.004004 0.003612 0.003233 0.002872 0.002533 0.002218 0.001927 0.001661 0.001418 0.001200 0.001005 0.000834 0.000684 0.000556 0.000447 0.000356 0.000280 0.000219 0.000169 0.000130 0.000099 0.000074 0.000055 0.000041 0.000030 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000032 -0.000044 -0.000059 -0.000079 -0.000104 -0.000137 -0.000178 -0.000229 -0.000293 -0.000371 -0.000465 -0.000577 -0.000709 -0.000862 -0.001037 -0.001235 -0.001458 -0.001705 -0.001977 -0.002273 -0.002592 -0.002934 -0.003294 -0.003669 -0.004053 -0.004436 -0.004805 -0.005144 -0.005432 -0.005642 -0.005744 -0.005705 -0.005489 -0.005062 -0.004392 -0.003453 -0.002231 -0.000721 0.001065 0.003097 0.005325 0.007682 0.010082 0.012426 0.014602 0.016495 0.017991 0.018987 0.019392 0.019141 0.018197 0.016555 0.014248 0.011346 0.007954 0.004210 0.000278 -0.003661 -0.007419 -0.010815 -0.013681 -0.015880 -0.017312 -0.017922 -0.017704 -0.016702 -0.015009 -0.012759 -0.010119 -0.007278 -0.004433 -0.001775 0.000526 0.002333 0.003550 0.004130 0.004079 0.003450 0.002342 0.000891 -0.000745 -0.002395 -0.003889 -0.005074 -0.005824 -0.006050 -0.005707 -0.004796 -0.003368 -0.001514 0.000635 0.002923 0.005178 0.007224 0.008900 0.010064 0.010609 0.010468 0.009622 0.008093 0.005951 0.003301 0.000280 -0.002956 -0.006240 -0.009407 -0.012304 -0.014796 -0.016777 -0.018173 -0.018946 -0.019089 -0.018631 -0.017626 -0.016154 -0.014308 -0.012193 -0.009915 -0.007578 -0.005276 -0.003091 -0.001088 0.000683 0.002192 0.003423 0.004378 0.005068 0.005515 0.005748 0.005801 0.005708 0.005501 0.005211 0.004866 0.004488 0.004095 0.003702 0.003319 0.002953 0.002607 0.002285 0.001988 0.001715 0.001467 0.001243 0.001043 0.000866 0.000712 0.000580 0.000467 0.000372 0.000294 0.000230 0.000178 0.000136 0.000104 0.000078 0.000058 0.000043 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000034 -0.000046 -0.000062 -0.000082 -0.000109 -0.000142 -0.000185 -0.000238 -0.000304 -0.000385 -0.000482 -0.000598 -0.000734 -0.000891 -0.001071 -0.001275 -0.001503 -0.001756 -0.002033 -0.002335 -0.002660 -0.003007 -0.003372 -0.003751 -0.004137 -0.004519 -0.004886 -0.005218 -0.005493 -0.005685 -0.005761 -0.005688 -0.005429 -0.004949 -0.004219 -0.003212 -0.001915 -0.000328 0.001533 0.003633 0.005917 0.008312 0.010726 0.013053 0.015178 0.016983 0.018353 0.019185 0.019394 0.018922 0.017739 0.015855 0.013316 0.010207 0.006651 0.002801 -0.001165 -0.005053 -0.008666 -0.011818 -0.014343 -0.016109 -0.017028 -0.017061 -0.016224 -0.014588 -0.012273 -0.009445 -0.006302 -0.003060 0.000057 0.002841 0.005107 0.006712 0.007562 0.007623 0.006918 0.005526 0.003580 0.001249 -0.001267 -0.003760 -0.006024 -0.007872 -0.009151 -0.009752 -0.009617 -0.008746 -0.007192 -0.005061 -0.002504 0.000298 0.003143 0.005825 0.008147 0.009937 0.011060 0.011424 0.010989 0.009766 0.007817 0.005247 0.002198 -0.001163 -0.004655 -0.008095 -0.011308 -0.014142 -0.016470 -0.018202 -0.019284 -0.019699 -0.019465 -0.018634 -0.017282 -0.015504 -0.013409 -0.011108 -0.008712 -0.006323 -0.004030 -0.001908 -0.000011 0.001622 0.002972 0.004035 0.004821 0.005351 0.005654 0.005762 0.005712 0.005536 0.005269 0.004938 0.004568 0.004178 0.003784 0.003398 0.003027 0.002676 0.002348 0.002045 0.001766 0.001512 0.001283 0.001078 0.000897 0.000739 0.000602 0.000486 0.000388 0.000307 0.000240 0.000186 0.000143 0.000109 0.000082 0.000061 0.000045 0.000033 0.000024 0.000018 0.000013 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000035 -0.000047 -0.000064 -0.000085 -0.000112 -0.000147 -0.000192 -0.000247 -0.000315 -0.000398 -0.000499 -0.000618 -0.000758 -0.000919 -0.001103 -0.001311 -0.001544 -0.001802 -0.002085 -0.002392 -0.002722 -0.003073 -0.003442 -0.003824 -0.004211 -0.004593 -0.004955 -0.005279 -0.005541 -0.005714 -0.005764 -0.005656 -0.005354 -0.004824 -0.004033 -0.002959 -0.001590 0.000070 0.002003 0.004167 0.006503 0.008931 0.011353 0.013659 0.015730 0.017444 0.018687 0.019358 0.019375 0.018688 0.017277 0.015165 0.012412 0.009118 0.005423 0.001495 -0.002474 -0.006277 -0.009711 -0.012585 -0.014735 -0.016036 -0.016412 -0.015842 -0.014365 -0.012079 -0.009133 -0.005723 -0.002078 0.001556 0.004934 0.007825 0.010033 0.011409 0.011864 0.011373 0.009980 0.007791 0.004969 0.001723 -0.001710 -0.005081 -0.008146 -0.010687 -0.012522 -0.013520 -0.013614 -0.012797 -0.011130 -0.008730 -0.005768 -0.002451 0.000989 0.004313 0.007292 0.009722 0.011439 0.012325 0.012320 0.011423 0.009686 0.007214 0.004154 0.000683 -0.003003 -0.006703 -0.010225 -0.013395 -0.016069 -0.018138 -0.019532 -0.020223 -0.020222 -0.019572 -0.018350 -0.016651 -0.014585 -0.012272 -0.009826 -0.007358 -0.004966 -0.002730 -0.000714 0.001040 0.002506 0.003676 0.004558 0.005171 0.005543 0.005707 0.005700 0.005558 0.005314 0.004999 0.004638 0.004252 0.003859 0.003471 0.003096 0.002740 0.002407 0.002098 0.001814 0.001555 0.001321 0.001112 0.000926 0.000764 0.000624 0.000504 0.000403 0.000319 0.000250 0.000193 0.000149 0.000113 0.000085 0.000064 0.000047 0.000035 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000019 -0.000026 -0.000036 -0.000049 -0.000066 -0.000088 -0.000116 -0.000152 -0.000198 -0.000255 -0.000325 -0.000411 -0.000514 -0.000636 -0.000779 -0.000944 -0.001132 -0.001344 -0.001582 -0.001844 -0.002131 -0.002442 -0.002777 -0.003132 -0.003504 -0.003888 -0.004276 -0.004656 -0.005013 -0.005329 -0.005577 -0.005730 -0.005753 -0.005611 -0.005266 -0.004685 -0.003836 -0.002697 -0.001259 0.000472 0.002472 0.004696 0.007079 0.009536 0.011963 0.014245 0.016259 0.017883 0.019001 0.019514 0.019346 0.018452 0.016826 0.014500 0.011549 0.008089 0.004275 0.000291 -0.003656 -0.007352 -0.010585 -0.013160 -0.014917 -0.015737 -0.015558 -0.014378 -0.012258 -0.009322 -0.005749 -0.001766 0.002370 0.006384 0.010007 0.012990 0.015124 0.016257 0.016302 0.015246 0.013153 0.010155 0.006449 0.002279 -0.002078 -0.006334 -0.010209 -0.013450 -0.015847 -0.017252 -0.017582 -0.016828 -0.015056 -0.012395 -0.009037 -0.005213 -0.001185 0.002776 0.006409 0.009477 0.011787 0.013198 0.013629 0.013063 0.011547 0.009184 0.006124 0.002556 -0.001313 -0.005264 -0.009085 -0.012584 -0.015597 -0.017999 -0.019704 -0.020673 -0.020906 -0.020443 -0.019357 -0.017743 -0.015716 -0.013397 -0.010910 -0.008372 -0.005887 -0.003545 -0.001414 0.000455 0.002033 0.003307 0.004283 0.004977 0.005418 0.005639 0.005676 0.005568 0.005348 0.005049 0.004698 0.004318 0.003926 0.003536 0.003158 0.002797 0.002460 0.002146 0.001857 0.001594 0.001356 0.001142 0.000953 0.000787 0.000643 0.000520 0.000416 0.000330 0.000258 0.000200 0.000154 0.000117 0.000088 0.000066 0.000049 0.000036 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000037 -0.000050 -0.000068 -0.000090 -0.000120 -0.000157 -0.000204 -0.000262 -0.000334 -0.000422 -0.000527 -0.000652 -0.000798 -0.000966 -0.001158 -0.001374 -0.001615 -0.001880 -0.002171 -0.002486 -0.002824 -0.003182 -0.003557 -0.003943 -0.004330 -0.004708 -0.005060 -0.005366 -0.005600 -0.005733 -0.005729 -0.005552 -0.005166 -0.004535 -0.003628 -0.002427 -0.000923 0.000875 0.002939 0.005219 0.007644 0.010126 0.012554 0.014811 0.016769 0.018304 0.019300 0.019661 0.019316 0.018227 0.016397 0.013871 0.010737 0.007127 0.003210 -0.000814 -0.004728 -0.008304 -0.011326 -0.013598 -0.014959 -0.015302 -0.014575 -0.012795 -0.010047 -0.006478 -0.002298 0.002238 0.006844 0.011219 0.015071 0.018133 0.020185 0.021071 0.020708 0.019094 0.016312 0.012521 0.007949 0.002877 -0.002383 -0.007504 -0.012169 -0.016093 -0.019041 -0.020843 -0.021405 -0.020715 -0.018842 -0.015931 -0.012188 -0.007873 -0.003275 0.001305 0.005572 0.009261 0.012149 0.014071 0.014927 0.014687 0.013390 0.011137 0.008082 0.004423 0.000381 -0.003810 -0.007920 -0.011737 -0.015080 -0.017807 -0.019817 -0.021059 -0.021526 -0.021250 -0.020301 -0.018777 -0.016793 -0.014476 -0.011955 -0.009353 -0.006783 -0.004341 -0.002102 -0.000123 0.001561 0.002935 0.004001 0.004775 0.005283 0.005559 0.005640 0.005565 0.005370 0.005088 0.004748 0.004374 0.003984 0.003593 0.003212 0.002849 0.002507 0.002189 0.001897 0.001629 0.001387 0.001171 0.000978 0.000809 0.000661 0.000535 0.000429 0.000340 0.000266 0.000207 0.000159 0.000121 0.000091 0.000068 0.000050 0.000037 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000038 -0.000052 -0.000070 -0.000093 -0.000123 -0.000161 -0.000209 -0.000268 -0.000342 -0.000432 -0.000539 -0.000666 -0.000815 -0.000986 -0.001180 -0.001399 -0.001643 -0.001912 -0.002206 -0.002524 -0.002865 -0.003225 -0.003602 -0.003989 -0.004376 -0.004751 -0.005097 -0.005393 -0.005612 -0.005724 -0.005693 -0.005483 -0.005055 -0.004375 -0.003413 -0.002152 -0.000584 0.001277 0.003400 0.005731 0.008196 0.010698 0.013127 0.015357 0.017260 0.018710 0.019590 0.019807 0.019294 0.018022 0.016000 0.013287 0.009983 0.006236 0.002227 -0.001830 -0.005705 -0.009163 -0.011979 -0.013957 -0.014939 -0.014825 -0.013576 -0.011227 -0.007882 -0.003716 0.001036 0.006093 0.011140 0.015851 0.019914 0.023045 0.025014 0.025661 0.024907 0.022763 0.019327 0.014785 0.009395 0.003468 -0.002643 -0.008579 -0.013988 -0.018555 -0.022019 -0.024192 -0.024970 -0.024337 -0.022365 -0.019212 -0.015104 -0.010321 -0.005181 -0.000015 0.004853 0.009129 0.012564 0.014969 0.016226 0.016293 0.015201 0.013050 0.009998 0.006251 0.002043 -0.002377 -0.006763 -0.010886 -0.014546 -0.017586 -0.019890 -0.021397 -0.022090 -0.021996 -0.021184 -0.019749 -0.017811 -0.015499 -0.012950 -0.010291 -0.007643 -0.005108 -0.002769 -0.000688 0.001097 0.002566 0.003718 0.004567 0.005140 0.005470 0.005594 0.005553 0.005382 0.005117 0.004788 0.004420 0.004033 0.003642 0.003260 0.002894 0.002549 0.002227 0.001931 0.001661 0.001416 0.001196 0.001000 0.000827 0.000678 0.000549 0.000440 0.000349 0.000273 0.000212 0.000163 0.000124 0.000093 0.000069 0.000051 0.000038 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000039 -0.000053 -0.000071 -0.000095 -0.000125 -0.000164 -0.000213 -0.000274 -0.000349 -0.000440 -0.000549 -0.000678 -0.000829 -0.001002 -0.001199 -0.001420 -0.001667 -0.001938 -0.002235 -0.002555 -0.002898 -0.003261 -0.003639 -0.004026 -0.004412 -0.004784 -0.005123 -0.005409 -0.005613 -0.005705 -0.005647 -0.005403 -0.004934 -0.004207 -0.003193 -0.001874 -0.000248 0.001672 0.003851 0.006229 0.008729 0.011251 0.013678 0.015883 0.017734 0.019103 0.019875 0.019958 0.019289 0.017844 0.015644 0.012756 0.009295 0.005418 0.001323 -0.002766 -0.006607 -0.009957 -0.012586 -0.014295 -0.014931 -0.014398 -0.012672 -0.009802 -0.005912 -0.001199 0.004077 0.009609 0.015058 0.020076 0.024330 0.027523 0.029415 0.029843 0.028732 0.026103 0.022071 0.016845 0.010709 0.004007 -0.002878 -0.009552 -0.015633 -0.020779 -0.024706 -0.027209 -0.028174 -0.027582 -0.025510 -0.022126 -0.017674 -0.012455 -0.006814 -0.001106 0.004316 0.009130 0.013064 0.015909 0.017530 0.017874 0.016963 0.014899 0.011842 0.008006 0.003636 -0.001004 -0.005652 -0.010064 -0.014024 -0.017359 -0.019943 -0.021700 -0.022607 -0.022687 -0.022005 -0.020657 -0.018764 -0.016460 -0.013886 -0.011176 -0.008457 -0.005837 -0.003406 -0.001229 0.000650 0.002207 0.003439 0.004360 0.004994 0.005375 0.005541 0.005531 0.005384 0.005136 0.004818 0.004456 0.004072 0.003683 0.003300 0.002932 0.002584 0.002260 0.001961 0.001688 0.001440 0.001217 0.001019 0.000844 0.000692 0.000561 0.000449 0.000356 0.000279 0.000217 0.000166 0.000126 0.000095 0.000071 0.000052 0.000038 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000054 -0.000073 -0.000097 -0.000128 -0.000167 -0.000217 -0.000278 -0.000354 -0.000447 -0.000557 -0.000688 -0.000840 -0.001015 -0.001214 -0.001437 -0.001686 -0.001959 -0.002257 -0.002580 -0.002924 -0.003289 -0.003668 -0.004055 -0.004439 -0.004807 -0.005140 -0.005415 -0.005605 -0.005675 -0.005591 -0.005314 -0.004807 -0.004035 -0.002971 -0.001598 0.000084 0.002059 0.004287 0.006709 0.009241 0.011779 0.014205 0.016386 0.018189 0.019485 0.020158 0.020117 0.019304 0.017702 0.015337 0.012288 0.008678 0.004678 0.000497 -0.003630 -0.007450 -0.010713 -0.013185 -0.014665 -0.015002 -0.014106 -0.011964 -0.008638 -0.004270 0.000924 0.006661 0.012611 0.018415 0.023705 0.028130 0.031380 0.033208 0.033447 0.032026 0.028975 0.024425 0.018605 0.011822 0.004448 -0.003106 -0.010416 -0.017076 -0.022716 -0.027034 -0.029812 -0.030924 -0.030351 -0.028175 -0.024573 -0.019803 -0.014189 -0.008095 -0.001903 0.004010 0.009301 0.013674 0.016903 0.018839 0.019416 0.018656 0.016655 0.013580 0.009651 0.005123 0.000274 -0.004622 -0.009304 -0.013543 -0.017152 -0.019993 -0.021982 -0.023087 -0.023328 -0.022765 -0.021497 -0.019646 -0.017350 -0.014754 -0.011999 -0.009215 -0.006518 -0.004002 -0.001738 0.000226 0.001864 0.003171 0.004157 0.004848 0.005277 0.005481 0.005501 0.005377 0.005145 0.004838 0.004483 0.004103 0.003715 0.003332 0.002963 0.002613 0.002287 0.001986 0.001711 0.001461 0.001235 0.001035 0.000858 0.000703 0.000570 0.000457 0.000363 0.000284 0.000220 0.000169 0.000129 0.000097 0.000072 0.000053 0.000039 0.000028 0.000020 0.000015 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000055 -0.000074 -0.000098 -0.000129 -0.000169 -0.000219 -0.000282 -0.000359 -0.000452 -0.000564 -0.000695 -0.000849 -0.001025 -0.001225 -0.001450 -0.001700 -0.001975 -0.002274 -0.002598 -0.002944 -0.003309 -0.003689 -0.004075 -0.004457 -0.004821 -0.005148 -0.005412 -0.005587 -0.005637 -0.005528 -0.005219 -0.004675 -0.003861 -0.002750 -0.001328 0.000406 0.002430 0.004705 0.007166 0.009727 0.012281 0.014705 0.016865 0.018626 0.019856 0.020441 0.020290 0.019348 0.017603 0.015088 0.011889 0.008140 0.004021 -0.000249 -0.004424 -0.008244 -0.011451 -0.013807 -0.015109 -0.015207 -0.014019 -0.011536 -0.007834 -0.003069 0.002525 0.008648 0.014952 0.021056 0.026578 0.031152 0.034456 0.036236 0.036326 0.034654 0.031260 0.026289 0.019983 0.012673 0.004752 -0.003344 -0.011170 -0.018292 -0.024325 -0.028949 -0.031932 -0.033145 -0.032565 -0.030278 -0.026471 -0.021417 -0.015454 -0.008967 -0.002359 0.003974 0.009667 0.014406 0.017951 0.020141 0.020902 0.020252 0.018287 0.015176 0.011147 0.006465 0.001417 -0.003708 -0.008638 -0.013130 -0.016987 -0.020060 -0.022256 -0.023537 -0.023920 -0.023464 -0.022267 -0.020452 -0.018162 -0.015545 -0.012748 -0.009907 -0.007141 -0.004549 -0.002207 -0.000167 0.001544 0.002917 0.003963 0.004706 0.005178 0.005417 0.005465 0.005362 0.005145 0.004849 0.004501 0.004124 0.003738 0.003356 0.002986 0.002636 0.002309 0.002006 0.001729 0.001477 0.001250 0.001047 0.000869 0.000713 0.000578 0.000463 0.000368 0.000288 0.000224 0.000172 0.000130 0.000098 0.000073 0.000054 0.000039 0.000029 0.000021 0.000015 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000030 -0.000041 -0.000055 -0.000074 -0.000099 -0.000130 -0.000171 -0.000221 -0.000284 -0.000362 -0.000455 -0.000568 -0.000700 -0.000854 -0.001032 -0.001233 -0.001458 -0.001709 -0.001985 -0.002285 -0.002610 -0.002957 -0.003322 -0.003701 -0.004087 -0.004467 -0.004826 -0.005146 -0.005400 -0.005560 -0.005591 -0.005458 -0.005120 -0.004541 -0.003688 -0.002534 -0.001067 0.000712 0.002782 0.005098 0.007594 0.010181 0.012750 0.015174 0.017318 0.019044 0.020218 0.020727 0.020480 0.019426 0.017555 0.014905 0.011569 0.007689 0.003454 -0.000910 -0.005148 -0.008993 -0.012181 -0.014469 -0.015654 -0.015586 -0.014185 -0.011450 -0.007464 -0.002396 0.003508 0.009933 0.016515 0.022859 0.028570 0.033268 0.036625 0.038381 0.038366 0.036513 0.032867 0.027583 0.020917 0.013215 0.004889 -0.003607 -0.011807 -0.019264 -0.025574 -0.030405 -0.033518 -0.034777 -0.034161 -0.031758 -0.027763 -0.022460 -0.016202 -0.009390 -0.002443 0.004226 0.010235 0.015258 0.019043 0.021418 0.022306 0.021720 0.019758 0.016593 0.012457 0.007624 0.002391 -0.002943 -0.008094 -0.012811 -0.016884 -0.020157 -0.022531 -0.023964 -0.024468 -0.024100 -0.022960 -0.021174 -0.018887 -0.016251 -0.013415 -0.010523 -0.007696 -0.005038 -0.002629 -0.000521 0.001253 0.002685 0.003783 0.004571 0.005081 0.005352 0.005425 0.005341 0.005138 0.004851 0.004509 0.004137 0.003754 0.003372 0.003003 0.002652 0.002324 0.002020 0.001742 0.001489 0.001261 0.001057 0.000877 0.000719 0.000584 0.000468 0.000371 0.000291 0.000226 0.000173 0.000131 0.000099 0.000074 0.000054 0.000040 0.000029 0.000021 0.000015 0.000011 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000030 -0.000041 -0.000055 -0.000074 -0.000099 -0.000131 -0.000171 -0.000222 -0.000285 -0.000363 -0.000457 -0.000570 -0.000703 -0.000857 -0.001035 -0.001236 -0.001463 -0.001714 -0.001990 -0.002291 -0.002616 -0.002962 -0.003328 -0.003707 -0.004090 -0.004467 -0.004822 -0.005135 -0.005379 -0.005525 -0.005538 -0.005382 -0.005018 -0.004408 -0.003520 -0.002328 -0.000821 0.000999 0.003108 0.005461 0.007988 0.010599 0.013182 0.015609 0.017742 0.019440 0.020571 0.021018 0.020693 0.019544 0.017564 0.014797 0.011339 0.007338 0.002988 -0.001476 -0.005794 -0.009692 -0.012903 -0.015178 -0.016313 -0.016156 -0.014631 -0.011739 -0.007571 -0.002301 0.003813 0.010448 0.017227 0.023746 0.029597 0.034396 0.037805 0.039560 0.039492 0.037533 0.033734 0.028256 0.021366 0.013420 0.004843 -0.003898 -0.012325 -0.019976 -0.026440 -0.031375 -0.034536 -0.035785 -0.035101 -0.032577 -0.028413 -0.022903 -0.016410 -0.009348 -0.002148 0.004765 0.010998 0.016216 0.020156 0.022644 0.023596 0.023026 0.021032 0.017791 0.013541 0.008563 0.003160 -0.002358 -0.007701 -0.012607 -0.016861 -0.020300 -0.022818 -0.024372 -0.024970 -0.024671 -0.023574 -0.021807 -0.019517 -0.016860 -0.013991 -0.011053 -0.008174 -0.005460 -0.002993 -0.000830 0.000998 0.002479 0.003622 0.004448 0.004991 0.005288 0.005382 0.005314 0.005124 0.004846 0.004510 0.004142 0.003761 0.003381 0.003013 0.002662 0.002334 0.002030 0.001751 0.001497 0.001268 0.001063 0.000882 0.000724 0.000587 0.000471 0.000373 0.000293 0.000227 0.000174 0.000132 0.000099 0.000074 0.000054 0.000040 0.000029 0.000021 0.000015 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000030 -0.000041 -0.000055 -0.000074 -0.000099 -0.000131 -0.000171 -0.000222 -0.000285 -0.000363 -0.000457 -0.000570 -0.000703 -0.000857 -0.001035 -0.001237 -0.001463 -0.001714 -0.001990 -0.002291 -0.002615 -0.002962 -0.003326 -0.003704 -0.004085 -0.004459 -0.004809 -0.005114 -0.005349 -0.005482 -0.005479 -0.005304 -0.004916 -0.004279 -0.003360 -0.002136 -0.000594 0.001260 0.003403 0.005787 0.008343 0.010976 0.013574 0.016006 0.018133 0.019814 0.020913 0.021315 0.020930 0.019706 0.017640 0.014774 0.011210 0.007098 0.002637 -0.001933 -0.006348 -0.010329 -0.013604 -0.015923 -0.017076 -0.016914 -0.015357 -0.012410 -0.008164 -0.002800 0.003421 0.010168 0.017059 0.023683 0.029627 0.034499 0.037958 0.039740 0.039670 0.037685 0.033836 0.028289 0.021315 0.013278 0.004609 -0.004217 -0.012715 -0.020418 -0.026908 -0.031841 -0.034967 -0.036151 -0.035370 -0.032723 -0.028414 -0.022742 -0.016081 -0.008849 -0.001487 0.005573 0.011933 0.017250 0.021258 0.023781 0.024734 0.024130 0.022070 0.018734 0.014365 0.009249 0.003696 -0.001980 -0.007480 -0.012537 -0.016931 -0.020495 -0.023121 -0.024762 -0.025427 -0.025173 -0.024101 -0.022341 -0.020043 -0.017365 -0.014465 -0.011488 -0.008566 -0.005807 -0.003294 -0.001085 0.000785 0.002306 0.003483 0.004340 0.004909 0.005227 0.005338 0.005284 0.005104 0.004833 0.004503 0.004140 0.003761 0.003383 0.003016 0.002666 0.002338 0.002034 0.001754 0.001500 0.001271 0.001066 0.000884 0.000726 0.000589 0.000472 0.000374 0.000293 0.000227 0.000174 0.000132 0.000099 0.000074 0.000055 0.000040 0.000029 0.000021 0.000015 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000055 -0.000074 -0.000098 -0.000130 -0.000170 -0.000221 -0.000284 -0.000362 -0.000456 -0.000568 -0.000700 -0.000855 -0.001032 -0.001233 -0.001459 -0.001710 -0.001985 -0.002285 -0.002609 -0.002954 -0.003317 -0.003693 -0.004071 -0.004442 -0.004786 -0.005085 -0.005310 -0.005432 -0.005416 -0.005223 -0.004815 -0.004156 -0.003212 -0.001961 -0.000392 0.001491 0.003661 0.006072 0.008651 0.011305 0.013918 0.016360 0.018489 0.020163 0.021246 0.021619 0.021194 0.019919 0.017787 0.014845 0.011192 0.006982 0.002417 -0.002263 -0.006789 -0.010881 -0.014261 -0.016678 -0.017920 -0.017833 -0.016337 -0.013435 -0.009219 -0.003869 0.002353 0.009114 0.016030 0.022689 0.028673 0.033590 0.037099 0.038930 0.038912 0.036979 0.033183 0.027690 0.020774 0.012799 0.004198 -0.004554 -0.012971 -0.020584 -0.026975 -0.031801 -0.034814 -0.035879 -0.034978 -0.032209 -0.027782 -0.022000 -0.015239 -0.007923 -0.000494 0.006614 0.012999 0.018319 0.022308 0.024788 0.025677 0.024991 0.022832 0.019384 0.014894 0.009652 0.003971 -0.001829 -0.007447 -0.012614 -0.017104 -0.020750 -0.023443 -0.025135 -0.025834 -0.025601 -0.024536 -0.022771 -0.020458 -0.017757 -0.014828 -0.011820 -0.008864 -0.006070 -0.003523 -0.001281 0.000620 0.002169 0.003372 0.004251 0.004838 0.005172 0.005296 0.005251 0.005079 0.004815 0.004490 0.004130 0.003754 0.003378 0.003013 0.002664 0.002337 0.002033 0.001754 0.001500 0.001271 0.001065 0.000884 0.000725 0.000588 0.000472 0.000374 0.000293 0.000227 0.000174 0.000132 0.000099 0.000074 0.000054 0.000040 0.000029 0.000021 0.000015 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000054 -0.000073 -0.000098 -0.000129 -0.000169 -0.000220 -0.000282 -0.000359 -0.000453 -0.000564 -0.000696 -0.000850 -0.001026 -0.001227 -0.001451 -0.001701 -0.001976 -0.002275 -0.002597 -0.002940 -0.003301 -0.003674 -0.004049 -0.004415 -0.004755 -0.005046 -0.005264 -0.005376 -0.005348 -0.005142 -0.004719 -0.004042 -0.003080 -0.001809 -0.000219 0.001685 0.003877 0.006309 0.008908 0.011580 0.014210 0.016665 0.018805 0.020483 0.021565 0.021930 0.021487 0.020184 0.018012 0.015017 0.011297 0.007006 0.002345 -0.002445 -0.007093 -0.011318 -0.014841 -0.017407 -0.018801 -0.018867 -0.017520 -0.014762 -0.010679 -0.005448 0.000670 0.007348 0.014203 0.020824 0.026797 0.031731 0.035284 0.037188 0.037270 0.035464 0.031820 0.026502 0.019779 0.012013 0.003632 -0.004893 -0.013081 -0.020469 -0.026644 -0.031267 -0.034094 -0.034995 -0.033953 -0.031071 -0.026559 -0.020721 -0.013934 -0.006620 0.000781 0.007835 0.014145 0.019373 0.023255 0.025618 0.026383 0.025569 0.023282 0.019710 0.015102 0.009749 0.003968 -0.001921 -0.007615 -0.012844 -0.017383 -0.021066 -0.023783 -0.025486 -0.026188 -0.025948 -0.024870 -0.023087 -0.020752 -0.018028 -0.015074 -0.012041 -0.009061 -0.006243 -0.003674 -0.001412 0.000507 0.002073 0.003290 0.004182 0.004779 0.005123 0.005255 0.005217 0.005050 0.004791 0.004470 0.004114 0.003741 0.003368 0.003004 0.002656 0.002330 0.002027 0.001749 0.001496 0.001267 0.001062 0.000881 0.000723 0.000586 0.000470 0.000372 0.000292 0.000226 0.000173 0.000131 0.000098 0.000073 0.000054 0.000039 0.000028 0.000020 0.000015 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000029 -0.000039 -0.000054 -0.000072 -0.000097 -0.000128 -0.000168 -0.000218 -0.000280 -0.000356 -0.000449 -0.000560 -0.000690 -0.000843 -0.001018 -0.001217 -0.001440 -0.001689 -0.001962 -0.002259 -0.002579 -0.002920 -0.003278 -0.003647 -0.004019 -0.004380 -0.004714 -0.005000 -0.005210 -0.005315 -0.005278 -0.005062 -0.004629 -0.003941 -0.002967 -0.001683 -0.000080 0.001838 0.004045 0.006492 0.009107 0.011796 0.014444 0.016917 0.019075 0.020771 0.021867 0.022244 0.021807 0.020502 0.018317 0.015296 0.011534 0.007181 0.002438 -0.002456 -0.007232 -0.011607 -0.015301 -0.018059 -0.019662 -0.019950 -0.018834 -0.016309 -0.012456 -0.007445 -0.001529 0.004972 0.011681 0.018196 0.024107 0.029027 0.032617 0.034612 0.034839 0.033228 0.029827 0.024793 0.018389 0.010968 0.002949 -0.005209 -0.013034 -0.020075 -0.025927 -0.030262 -0.032842 -0.033541 -0.032347 -0.029365 -0.024806 -0.018971 -0.012232 -0.005007 0.002269 0.009171 0.015310 0.020353 0.024046 0.026221 0.026807 0.025826 0.023389 0.019685 0.014966 0.009524 0.003675 -0.002262 -0.007986 -0.013228 -0.017767 -0.021438 -0.024133 -0.025811 -0.026481 -0.026209 -0.025098 -0.023283 -0.020920 -0.018171 -0.015196 -0.012145 -0.009151 -0.006322 -0.003744 -0.001476 0.000449 0.002019 0.003240 0.004135 0.004735 0.005082 0.005217 0.005182 0.005019 0.004763 0.004445 0.004092 0.003722 0.003351 0.002989 0.002644 0.002319 0.002018 0.001740 0.001488 0.001260 0.001056 0.000876 0.000718 0.000582 0.000467 0.000370 0.000289 0.000224 0.000171 0.000130 0.000097 0.000072 0.000053 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000020 -0.000028 -0.000039 -0.000053 -0.000071 -0.000095 -0.000126 -0.000166 -0.000215 -0.000277 -0.000352 -0.000444 -0.000553 -0.000683 -0.000834 -0.001007 -0.001205 -0.001426 -0.001672 -0.001943 -0.002238 -0.002555 -0.002893 -0.003248 -0.003613 -0.003980 -0.004336 -0.004665 -0.004946 -0.005151 -0.005250 -0.005207 -0.004986 -0.004547 -0.003854 -0.002875 -0.001587 0.000022 0.001946 0.004160 0.006616 0.009244 0.011947 0.014613 0.017109 0.019293 0.021019 0.022147 0.022556 0.022150 0.020870 0.018702 0.015683 0.011907 0.007518 0.002712 -0.002274 -0.007174 -0.011707 -0.015595 -0.018578 -0.020436 -0.021005 -0.020191 -0.017979 -0.014442 -0.009742 -0.004117 0.002119 0.008606 0.014948 0.020746 0.025620 0.029239 0.031338 0.031744 0.030388 0.027308 0.022656 0.016682 0.009726 0.002193 -0.005475 -0.012820 -0.019408 -0.024847 -0.028821 -0.031104 -0.031576 -0.030229 -0.027168 -0.022603 -0.016831 -0.010216 -0.003167 0.003893 0.010549 0.016424 0.021198 0.024627 0.026552 0.026910 0.025730 0.023126 0.019291 0.014474 0.008969 0.003089 -0.002852 -0.008556 -0.013760 -0.018247 -0.021857 -0.024487 -0.026097 -0.026704 -0.026373 -0.025210 -0.023352 -0.020955 -0.018180 -0.015188 -0.012128 -0.009131 -0.006304 -0.003731 -0.001469 0.000448 0.002009 0.003222 0.004111 0.004706 0.005049 0.005182 0.005147 0.004984 0.004730 0.004414 0.004063 0.003696 0.003328 0.002969 0.002626 0.002303 0.002003 0.001728 0.001477 0.001250 0.001047 0.000868 0.000712 0.000577 0.000462 0.000366 0.000286 0.000221 0.000169 0.000128 0.000096 0.000071 0.000052 0.000038 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000038 -0.000052 -0.000070 -0.000094 -0.000125 -0.000164 -0.000212 -0.000273 -0.000348 -0.000438 -0.000546 -0.000674 -0.000823 -0.000995 -0.001190 -0.001409 -0.001652 -0.001920 -0.002212 -0.002526 -0.002860 -0.003211 -0.003572 -0.003934 -0.004285 -0.004609 -0.004885 -0.005086 -0.005181 -0.005137 -0.004915 -0.004476 -0.003784 -0.002808 -0.001522 0.000084 0.002007 0.004220 0.006679 0.009312 0.012028 0.014713 0.017235 0.019452 0.021220 0.022397 0.022859 0.022508 0.021281 0.019160 0.016177 0.012418 0.008022 0.003179 -0.001880 -0.006894 -0.011584 -0.015673 -0.018902 -0.021050 -0.021946 -0.021489 -0.019657 -0.016511 -0.012198 -0.006946 -0.001050 0.005142 0.011250 0.016887 0.021685 0.025318 0.027528 0.028142 0.027086 0.024393 0.020202 0.014750 0.008359 0.001415 -0.005659 -0.012429 -0.018477 -0.023433 -0.026992 -0.028943 -0.029173 -0.027680 -0.024569 -0.020044 -0.014396 -0.007979 -0.001189 0.005567 0.011890 0.017418 0.021846 0.024945 0.026568 0.026659 0.025256 0.022478 0.018518 0.013625 0.008088 0.002217 -0.003681 -0.009314 -0.014427 -0.018810 -0.022309 -0.024830 -0.026335 -0.026846 -0.026431 -0.025199 -0.023287 -0.020851 -0.018052 -0.015049 -0.011988 -0.008999 -0.006187 -0.003633 -0.001393 0.000502 0.002043 0.003237 0.004109 0.004691 0.005024 0.005150 0.005111 0.004946 0.004692 0.004378 0.004030 0.003665 0.003299 0.002943 0.002602 0.002282 0.001985 0.001711 0.001462 0.001237 0.001036 0.000858 0.000703 0.000570 0.000456 0.000361 0.000282 0.000218 0.000167 0.000126 0.000094 0.000070 0.000051 0.000037 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000038 -0.000051 -0.000069 -0.000093 -0.000123 -0.000161 -0.000209 -0.000269 -0.000342 -0.000431 -0.000538 -0.000664 -0.000811 -0.000980 -0.001172 -0.001388 -0.001629 -0.001894 -0.002182 -0.002492 -0.002822 -0.003168 -0.003524 -0.003881 -0.004227 -0.004547 -0.004819 -0.005017 -0.005112 -0.005068 -0.004849 -0.004416 -0.003732 -0.002765 -0.001490 0.000105 0.002017 0.004222 0.006675 0.009310 0.012034 0.014736 0.017287 0.019545 0.021365 0.022606 0.023142 0.022871 0.021726 0.019685 0.016771 0.013064 0.008695 0.003846 -0.001259 -0.006365 -0.011200 -0.015489 -0.018974 -0.021429 -0.022683 -0.022625 -0.021223 -0.018526 -0.014666 -0.009852 -0.004362 0.001473 0.007292 0.012724 0.017414 0.021045 0.023366 0.024203 0.023481 0.021222 0.017553 0.012694 0.006946 0.000670 -0.005734 -0.011855 -0.017300 -0.021720 -0.024830 -0.026429 -0.026417 -0.024795 -0.021666 -0.017231 -0.011770 -0.005622 0.000833 0.007205 0.013116 0.018224 0.022242 0.024955 0.026233 0.026031 0.024392 0.021440 0.017368 0.012425 0.006893 0.001075 -0.004729 -0.010239 -0.015208 -0.019436 -0.022777 -0.025144 -0.026508 -0.026894 -0.026373 -0.025057 -0.023082 -0.020605 -0.017784 -0.014776 -0.011725 -0.008757 -0.005973 -0.003453 -0.001248 0.000612 0.002119 0.003284 0.004129 0.004691 0.005007 0.005121 0.005074 0.004906 0.004650 0.004337 0.003990 0.003628 0.003265 0.002912 0.002574 0.002257 0.001962 0.001690 0.001443 0.001220 0.001021 0.000846 0.000693 0.000561 0.000448 0.000355 0.000277 0.000214 0.000163 0.000124 0.000092 0.000068 0.000050 0.000037 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000037 -0.000050 -0.000068 -0.000091 -0.000121 -0.000158 -0.000206 -0.000264 -0.000336 -0.000424 -0.000528 -0.000652 -0.000796 -0.000963 -0.001152 -0.001365 -0.001602 -0.001863 -0.002147 -0.002452 -0.002778 -0.003118 -0.003469 -0.003821 -0.004163 -0.004478 -0.004747 -0.004945 -0.005041 -0.005002 -0.004791 -0.004368 -0.003698 -0.002747 -0.001491 0.000084 0.001976 0.004164 0.006605 0.009233 0.011961 0.014679 0.017259 0.019562 0.021444 0.022763 0.023391 0.023224 0.022191 0.020261 0.017452 0.013835 0.009532 0.004715 -0.000402 -0.005573 -0.010530 -0.015003 -0.018737 -0.021506 -0.023131 -0.023497 -0.022560 -0.020354 -0.016993 -0.012670 -0.007640 -0.002212 0.003271 0.008458 0.013008 0.016618 0.019041 0.020108 0.019737 0.017943 0.014836 0.010616 0.005563 0.000010 -0.005670 -0.011096 -0.015899 -0.019754 -0.022396 -0.023642 -0.023399 -0.021673 -0.018566 -0.014272 -0.009057 -0.003246 0.002804 0.008722 0.014155 0.018780 0.022335 0.024621 0.025524 0.025011 0.023133 0.020017 0.015857 0.010895 0.005409 -0.000309 -0.005969 -0.011303 -0.016075 -0.020098 -0.023237 -0.025411 -0.026601 -0.026835 -0.026189 -0.024776 -0.022734 -0.020214 -0.017376 -0.014372 -0.011342 -0.008407 -0.005666 -0.003193 -0.001038 0.000773 0.002235 0.003359 0.004170 0.004703 0.004997 0.005095 0.005037 0.004862 0.004603 0.004289 0.003944 0.003584 0.003225 0.002875 0.002540 0.002226 0.001934 0.001666 0.001421 0.001201 0.001004 0.000831 0.000680 0.000550 0.000440 0.000347 0.000271 0.000209 0.000160 0.000121 0.000090 0.000067 0.000049 0.000036 0.000026 0.000019 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000036 -0.000049 -0.000067 -0.000089 -0.000118 -0.000155 -0.000201 -0.000259 -0.000330 -0.000415 -0.000518 -0.000639 -0.000780 -0.000943 -0.001129 -0.001338 -0.001571 -0.001828 -0.002107 -0.002408 -0.002728 -0.003063 -0.003409 -0.003756 -0.004093 -0.004405 -0.004672 -0.004870 -0.004970 -0.004939 -0.004739 -0.004332 -0.003682 -0.002755 -0.001525 0.000022 0.001886 0.004047 0.006466 0.009081 0.011806 0.014535 0.017144 0.019495 0.021446 0.022854 0.023592 0.023551 0.022657 0.020871 0.018204 0.014717 0.010521 0.005777 0.000688 -0.004508 -0.009554 -0.014186 -0.018149 -0.021220 -0.023216 -0.024013 -0.023557 -0.021865 -0.019036 -0.015239 -0.010708 -0.005728 -0.000620 0.004287 0.008667 0.012233 0.014744 0.016034 0.016017 0.014698 0.012171 0.008616 0.004283 -0.000519 -0.005449 -0.010156 -0.014301 -0.017583 -0.019760 -0.020664 -0.020214 -0.018418 -0.015377 -0.011274 -0.006363 -0.000948 0.004635 0.010040 0.014939 0.019035 0.022087 0.023919 0.024430 0.023602 0.021492 0.018231 0.014009 0.009066 0.003670 -0.001899 -0.007364 -0.012471 -0.016997 -0.020769 -0.023663 -0.025609 -0.026595 -0.026655 -0.025870 -0.024351 -0.022238 -0.019679 -0.016830 -0.013839 -0.010842 -0.007954 -0.005270 -0.002860 -0.000768 0.000982 0.002387 0.003460 0.004228 0.004726 0.004992 0.005070 0.004998 0.004814 0.004551 0.004236 0.003892 0.003535 0.003178 0.002832 0.002501 0.002191 0.001902 0.001637 0.001396 0.001178 0.000984 0.000814 0.000665 0.000538 0.000429 0.000339 0.000265 0.000204 0.000156 0.000118 0.000088 0.000065 0.000048 0.000035 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000019 -0.000026 -0.000035 -0.000048 -0.000065 -0.000087 -0.000115 -0.000151 -0.000196 -0.000253 -0.000322 -0.000405 -0.000506 -0.000624 -0.000762 -0.000922 -0.001104 -0.001309 -0.001537 -0.001789 -0.002063 -0.002359 -0.002673 -0.003003 -0.003343 -0.003684 -0.004017 -0.004326 -0.004593 -0.004793 -0.004899 -0.004878 -0.004693 -0.004307 -0.003682 -0.002785 -0.001590 -0.000080 0.001746 0.003871 0.006259 0.008851 0.011566 0.014301 0.016935 0.019335 0.021359 0.022867 0.023728 0.023834 0.023103 0.021492 0.019003 0.015686 0.011640 0.007014 0.002000 -0.003177 -0.008269 -0.013020 -0.017181 -0.020528 -0.022877 -0.024096 -0.024119 -0.022950 -0.020667 -0.017416 -0.013409 -0.008906 -0.004202 0.000393 0.004577 0.008072 0.010650 0.012146 0.012472 0.011621 0.009671 0.006780 0.003171 -0.000878 -0.005058 -0.009048 -0.012541 -0.015263 -0.016994 -0.017583 -0.016958 -0.015133 -0.012203 -0.008342 -0.003786 0.001180 0.006245 0.011091 0.015416 0.018949 0.021474 0.022836 0.022953 0.021816 0.019492 0.016112 0.011865 0.006982 0.001721 -0.003650 -0.008871 -0.013701 -0.017936 -0.021415 -0.024027 -0.025714 -0.026472 -0.026342 -0.025406 -0.023777 -0.021593 -0.019000 -0.016149 -0.013183 -0.010232 -0.007406 -0.004793 -0.002459 -0.000443 0.001233 0.002571 0.003585 0.004302 0.004758 0.004992 0.005045 0.004957 0.004762 0.004494 0.004177 0.003833 0.003479 0.003126 0.002783 0.002457 0.002151 0.001866 0.001604 0.001366 0.001152 0.000961 0.000794 0.000648 0.000524 0.000418 0.000330 0.000257 0.000198 0.000151 0.000114 0.000085 0.000063 0.000046 0.000034 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000047 -0.000063 -0.000084 -0.000112 -0.000147 -0.000191 -0.000246 -0.000313 -0.000394 -0.000492 -0.000608 -0.000743 -0.000899 -0.001076 -0.001277 -0.001500 -0.001747 -0.002015 -0.002305 -0.002613 -0.002937 -0.003271 -0.003607 -0.003936 -0.004243 -0.004510 -0.004714 -0.004828 -0.004819 -0.004653 -0.004292 -0.003698 -0.002838 -0.001685 -0.000221 0.001558 0.003637 0.005984 0.008544 0.011239 0.013973 0.016628 0.019075 0.021174 0.022787 0.023783 0.024052 0.023507 0.022099 0.019821 0.016713 0.012861 0.008402 0.003513 -0.001595 -0.006683 -0.011506 -0.015820 -0.019405 -0.022074 -0.023690 -0.024175 -0.023518 -0.021778 -0.019079 -0.015607 -0.011598 -0.007320 -0.003060 0.000899 0.004296 0.006914 0.008590 0.009232 0.008826 0.007431 0.005182 0.002276 -0.001041 -0.004492 -0.007791 -0.010660 -0.012853 -0.014172 -0.014484 -0.013727 -0.011916 -0.009143 -0.005570 -0.001416 0.003058 0.007567 0.011820 0.015544 0.018497 0.020486 0.021379 0.021110 0.019684 0.017172 0.013707 0.009474 0.004695 -0.000384 -0.005510 -0.010439 -0.014949 -0.018850 -0.021999 -0.024299 -0.025704 -0.026216 -0.025883 -0.024790 -0.023052 -0.020801 -0.018182 -0.015340 -0.012412 -0.009521 -0.006771 -0.004244 -0.001999 -0.000072 0.001520 0.002780 0.003727 0.004386 0.004795 0.004993 0.005019 0.004912 0.004706 0.004431 0.004111 0.003768 0.003416 0.003067 0.002729 0.002407 0.002105 0.001825 0.001567 0.001333 0.001123 0.000936 0.000772 0.000630 0.000508 0.000405 0.000320 0.000249 0.000192 0.000147 0.000111 0.000083 0.000061 0.000045 0.000033 0.000024 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000061 -0.000082 -0.000108 -0.000142 -0.000185 -0.000238 -0.000303 -0.000382 -0.000477 -0.000589 -0.000721 -0.000873 -0.001046 -0.001242 -0.001460 -0.001701 -0.001963 -0.002247 -0.002549 -0.002866 -0.003194 -0.003525 -0.003850 -0.004155 -0.004423 -0.004631 -0.004755 -0.004762 -0.004618 -0.004285 -0.003728 -0.002911 -0.001807 -0.000397 0.001325 0.003348 0.005643 0.008160 0.010826 0.013550 0.016218 0.018707 0.020879 0.022600 0.023739 0.024183 0.023842 0.022663 0.020627 0.017764 0.014150 0.009904 0.005191 0.000208 -0.004821 -0.009660 -0.014075 -0.017847 -0.020791 -0.022764 -0.023678 -0.023509 -0.022294 -0.020138 -0.017200 -0.013690 -0.009851 -0.005945 -0.002234 0.001037 0.003662 0.005482 0.006405 0.006404 0.005525 0.003878 0.001633 -0.000994 -0.003761 -0.006412 -0.008702 -0.010412 -0.011367 -0.011450 -0.010608 -0.008859 -0.006288 -0.003045 0.000671 0.004621 0.008547 0.012188 0.015300 0.017669 0.019128 0.019565 0.018933 0.017246 0.014581 0.011071 0.006896 0.002267 -0.002584 -0.007420 -0.012014 -0.016163 -0.019697 -0.022487 -0.024451 -0.025554 -0.025809 -0.025268 -0.024019 -0.022174 -0.019865 -0.017231 -0.014411 -0.011535 -0.008719 -0.006059 -0.003632 -0.001489 0.000337 0.001835 0.003010 0.003882 0.004478 0.004836 0.004994 0.004991 0.004863 0.004644 0.004362 0.004040 0.003697 0.003348 0.003003 0.002669 0.002352 0.002055 0.001779 0.001527 0.001297 0.001091 0.000908 0.000748 0.000610 0.000491 0.000392 0.000309 0.000241 0.000186 0.000142 0.000107 0.000080 0.000059 0.000043 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000044 -0.000059 -0.000079 -0.000104 -0.000137 -0.000178 -0.000229 -0.000292 -0.000369 -0.000461 -0.000570 -0.000697 -0.000845 -0.001014 -0.001204 -0.001417 -0.001652 -0.001908 -0.002185 -0.002480 -0.002790 -0.003112 -0.003438 -0.003758 -0.004062 -0.004331 -0.004546 -0.004680 -0.004705 -0.004585 -0.004285 -0.003768 -0.003001 -0.001953 -0.000605 0.001051 0.003008 0.005240 0.007702 0.010327 0.013030 0.015703 0.018225 0.020467 0.022294 0.023579 0.024206 0.024084 0.023152 0.021385 0.018801 0.015462 0.011476 0.006990 0.002187 -0.002724 -0.007519 -0.011973 -0.015874 -0.019036 -0.021315 -0.022613 -0.022892 -0.022173 -0.020536 -0.018118 -0.015102 -0.011706 -0.008167 -0.004726 -0.001610 0.000986 0.002911 0.004067 0.004421 0.004003 0.002901 0.001259 -0.000738 -0.002880 -0.004944 -0.006715 -0.008001 -0.008650 -0.008558 -0.007682 -0.006040 -0.003713 -0.000835 0.002413 0.005818 0.009148 0.012173 0.014676 0.016473 0.017421 0.017430 0.016466 0.014556 0.011780 0.008270 0.004198 -0.000236 -0.004814 -0.009318 -0.013540 -0.017295 -0.020433 -0.022842 -0.024453 -0.025246 -0.025239 -0.024490 -0.023089 -0.021146 -0.018791 -0.016156 -0.013373 -0.010564 -0.007838 -0.005284 -0.002969 -0.000941 0.000775 0.002170 0.003253 0.004044 0.004574 0.004878 0.004993 0.004959 0.004810 0.004577 0.004287 0.003962 0.003620 0.003273 0.002932 0.002604 0.002292 0.002000 0.001730 0.001482 0.001257 0.001056 0.000878 0.000722 0.000588 0.000474 0.000378 0.000298 0.000232 0.000179 0.000136 0.000103 0.000077 0.000057 0.000042 0.000031 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000031 -0.000042 -0.000056 -0.000075 -0.000100 -0.000131 -0.000171 -0.000220 -0.000280 -0.000354 -0.000443 -0.000548 -0.000672 -0.000815 -0.000979 -0.001164 -0.001371 -0.001599 -0.001849 -0.002119 -0.002407 -0.002710 -0.003025 -0.003345 -0.003662 -0.003964 -0.004235 -0.004456 -0.004603 -0.004646 -0.004554 -0.004289 -0.003818 -0.003104 -0.002120 -0.000842 0.000739 0.002619 0.004777 0.007173 0.009746 0.012415 0.015081 0.017628 0.019931 0.021859 0.023287 0.024101 0.024206 0.023535 0.022058 0.019780 0.016753 0.013068 0.008858 0.004289 -0.000445 -0.005133 -0.009562 -0.013526 -0.016844 -0.019367 -0.020993 -0.021671 -0.021404 -0.020253 -0.018331 -0.015796 -0.012839 -0.009674 -0.006520 -0.003586 -0.001055 0.000927 0.002264 0.002914 0.002892 0.002266 0.001155 -0.000287 -0.001878 -0.003429 -0.004752 -0.005682 -0.006086 -0.005877 -0.005019 -0.003529 -0.001480 0.001006 0.003769 0.006619 0.009354 0.011771 0.013684 0.014934 0.015403 0.015021 0.013768 0.011680 0.008840 0.005377 0.001454 -0.002740 -0.007005 -0.011140 -0.014958 -0.018294 -0.021016 -0.023030 -0.024282 -0.024761 -0.024495 -0.023546 -0.022002 -0.019976 -0.017589 -0.014968 -0.012238 -0.009513 -0.006892 -0.004457 -0.002267 -0.000364 0.001232 0.002517 0.003502 0.004209 0.004668 0.004916 0.004988 0.004922 0.004750 0.004503 0.004206 0.003878 0.003537 0.003193 0.002856 0.002533 0.002226 0.001940 0.001675 0.001433 0.001214 0.001018 0.000845 0.000695 0.000565 0.000455 0.000362 0.000286 0.000223 0.000172 0.000131 0.000099 0.000074 0.000055 0.000040 0.000030 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000040 -0.000054 -0.000072 -0.000095 -0.000125 -0.000163 -0.000210 -0.000268 -0.000339 -0.000424 -0.000526 -0.000645 -0.000783 -0.000942 -0.001121 -0.001322 -0.001544 -0.001786 -0.002049 -0.002329 -0.002625 -0.002933 -0.003248 -0.003560 -0.003861 -0.004134 -0.004362 -0.004522 -0.004586 -0.004522 -0.004296 -0.003873 -0.003218 -0.002302 -0.001102 0.000396 0.002189 0.004262 0.006580 0.009087 0.011709 0.014354 0.016913 0.019265 0.021286 0.022852 0.023850 0.024184 0.023783 0.022609 0.020660 0.017973 0.014626 0.010735 0.006451 0.001951 -0.002568 -0.006906 -0.010866 -0.014271 -0.016973 -0.018863 -0.019881 -0.020016 -0.019308 -0.017848 -0.015771 -0.013242 -0.010452 -0.007599 -0.004872 -0.002443 -0.000451 0.001010 0.001890 0.002191 0.001964 0.001303 0.000334 -0.000790 -0.001908 -0.002861 -0.003508 -0.003734 -0.003466 -0.002674 -0.001375 0.000366 0.002442 0.004713 0.007012 0.009165 0.010997 0.012349 0.013090 0.013124 0.012398 0.010906 0.008691 0.005837 0.002469 -0.001259 -0.005173 -0.009089 -0.012825 -0.016215 -0.019115 -0.021410 -0.023024 -0.023916 -0.024087 -0.023571 -0.022434 -0.020764 -0.018670 -0.016270 -0.013682 -0.011023 -0.008397 -0.005896 -0.003592 -0.001539 0.000231 0.001700 0.002869 0.003751 0.004371 0.004758 0.004948 0.004976 0.004877 0.004684 0.004423 0.004119 0.003788 0.003448 0.003107 0.002775 0.002457 0.002156 0.001876 0.001617 0.001381 0.001168 0.000978 0.000811 0.000665 0.000541 0.000435 0.000347 0.000273 0.000213 0.000164 0.000125 0.000095 0.000071 0.000053 0.000039 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000051 -0.000068 -0.000091 -0.000119 -0.000155 -0.000199 -0.000255 -0.000322 -0.000404 -0.000502 -0.000616 -0.000750 -0.000903 -0.001077 -0.001271 -0.001486 -0.001721 -0.001976 -0.002249 -0.002537 -0.002838 -0.003146 -0.003455 -0.003754 -0.004029 -0.004265 -0.004438 -0.004522 -0.004488 -0.004302 -0.003930 -0.003338 -0.002496 -0.001379 0.000027 0.001725 0.003702 0.005928 0.008356 0.010918 0.013527 0.016082 0.018469 0.020569 0.022262 0.023436 0.023995 0.023867 0.023005 0.021398 0.019073 0.016093 0.012558 0.008604 0.004391 0.000099 -0.004084 -0.007973 -0.011395 -0.014206 -0.016294 -0.017588 -0.018066 -0.017752 -0.016714 -0.015064 -0.012947 -0.010527 -0.007982 -0.005485 -0.003193 -0.001237 0.000289 0.001331 0.001880 0.001969 0.001670 0.001086 0.000341 -0.000430 -0.001094 -0.001530 -0.001644 -0.001373 -0.000691 0.000385 0.001799 0.003457 0.005239 0.007004 0.008600 0.009882 0.010717 0.010996 0.010647 0.009632 0.007957 0.005668 0.002852 -0.000374 -0.003866 -0.007463 -0.011000 -0.014315 -0.017262 -0.019716 -0.021582 -0.022799 -0.023341 -0.023217 -0.022467 -0.021159 -0.019384 -0.017243 -0.014848 -0.012313 -0.009742 -0.007232 -0.004865 -0.002704 -0.000796 0.000831 0.002168 0.003217 0.003995 0.004525 0.004839 0.004971 0.004955 0.004825 0.004610 0.004336 0.004025 0.003693 0.003353 0.003016 0.002689 0.002376 0.002082 0.001808 0.001556 0.001326 0.001120 0.000936 0.000775 0.000635 0.000516 0.000415 0.000330 0.000260 0.000203 0.000157 0.000120 0.000090 0.000068 0.000050 0.000037 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000036 -0.000049 -0.000065 -0.000086 -0.000112 -0.000146 -0.000188 -0.000241 -0.000305 -0.000383 -0.000477 -0.000587 -0.000715 -0.000863 -0.001030 -0.001217 -0.001425 -0.001653 -0.001900 -0.002165 -0.002446 -0.002740 -0.003042 -0.003346 -0.003643 -0.003921 -0.004163 -0.004349 -0.004455 -0.004451 -0.004307 -0.003987 -0.003461 -0.002696 -0.001668 -0.000360 0.001233 0.003104 0.005228 0.007563 0.010048 0.012605 0.015139 0.017544 0.019705 0.021510 0.022848 0.023624 0.023762 0.023211 0.021954 0.020004 0.017413 0.014264 0.010677 0.006796 0.002783 -0.001186 -0.004939 -0.008311 -0.011162 -0.013378 -0.014883 -0.015643 -0.015667 -0.015005 -0.013748 -0.012018 -0.009959 -0.007726 -0.005476 -0.003352 -0.001477 0.000058 0.001195 0.001915 0.002237 0.002213 0.001924 0.001470 0.000960 0.000506 0.000208 0.000145 0.000370 0.000904 0.001733 0.002809 0.004052 0.005362 0.006618 0.007695 0.008472 0.008841 0.008717 0.008044 0.006800 0.004999 0.002693 -0.000036 -0.003075 -0.006292 -0.009543 -0.012679 -0.015558 -0.018055 -0.020064 -0.021507 -0.022340 -0.022548 -0.022148 -0.021186 -0.019732 -0.017873 -0.015708 -0.013342 -0.010878 -0.008413 -0.006034 -0.003814 -0.001807 -0.000052 0.001428 0.002628 0.003555 0.004226 0.004667 0.004908 0.004983 0.004925 0.004764 0.004528 0.004242 0.003925 0.003591 0.003253 0.002920 0.002598 0.002292 0.002004 0.001737 0.001492 0.001269 0.001070 0.000893 0.000738 0.000604 0.000490 0.000394 0.000313 0.000247 0.000192 0.000148 0.000113 0.000086 0.000064 0.000048 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000046 -0.000061 -0.000080 -0.000105 -0.000137 -0.000177 -0.000227 -0.000288 -0.000362 -0.000451 -0.000556 -0.000679 -0.000821 -0.000982 -0.001163 -0.001363 -0.001584 -0.001823 -0.002080 -0.002353 -0.002639 -0.002935 -0.003234 -0.003529 -0.003808 -0.004057 -0.004256 -0.004383 -0.004409 -0.004306 -0.004041 -0.003582 -0.002897 -0.001962 -0.000758 0.000724 0.002480 0.004489 0.006718 0.009111 0.011598 0.014092 0.016494 0.018698 0.020594 0.022078 0.023055 0.023449 0.023204 0.022294 0.020725 0.018534 0.015792 0.012600 0.009087 0.005399 0.001695 -0.001864 -0.005124 -0.007949 -0.010226 -0.011877 -0.012856 -0.013161 -0.012826 -0.011922 -0.010551 -0.008837 -0.006915 -0.004924 -0.002995 -0.001241 0.000250 0.001418 0.002236 0.002711 0.002877 0.002796 0.002547 0.002217 0.001898 0.001672 0.001605 0.001742 0.002099 0.002666 0.003404 0.004246 0.005108 0.005893 0.006498 0.006826 0.006789 0.006325 0.005392 0.003981 0.002114 -0.000156 -0.002749 -0.005561 -0.008472 -0.011353 -0.014074 -0.016513 -0.018561 -0.020134 -0.021171 -0.021639 -0.021535 -0.020886 -0.019740 -0.018166 -0.016250 -0.014086 -0.011770 -0.009397 -0.007055 -0.004821 -0.002758 -0.000914 0.000681 0.002010 0.003072 0.003875 0.004440 0.004792 0.004962 0.004982 0.004882 0.004692 0.004438 0.004141 0.003818 0.003484 0.003148 0.002820 0.002504 0.002204 0.001924 0.001664 0.001426 0.001211 0.001019 0.000849 0.000700 0.000573 0.000464 0.000372 0.000296 0.000233 0.000182 0.000140 0.000107 0.000081 0.000061 0.000045 0.000034 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000057 -0.000075 -0.000098 -0.000128 -0.000166 -0.000212 -0.000270 -0.000340 -0.000425 -0.000525 -0.000643 -0.000778 -0.000933 -0.001107 -0.001300 -0.001513 -0.001744 -0.001993 -0.002258 -0.002537 -0.002826 -0.003120 -0.003412 -0.003692 -0.003947 -0.004158 -0.004305 -0.004362 -0.004300 -0.004089 -0.003697 -0.003094 -0.002255 -0.001158 0.000206 0.001838 0.003723 0.005832 0.008118 0.010517 0.012951 0.015329 0.017552 0.019518 0.021126 0.022284 0.022915 0.022961 0.022390 0.021197 0.019409 0.017084 0.014306 0.011187 0.007859 0.004463 0.001148 -0.001944 -0.004683 -0.006959 -0.008691 -0.009829 -0.010358 -0.010299 -0.009706 -0.008663 -0.007273 -0.005655 -0.003931 -0.002217 -0.000618 0.000781 0.001922 0.002771 0.003324 0.003602 0.003649 0.003525 0.003302 0.003050 0.002838 0.002721 0.002736 0.002898 0.003198 0.003607 0.004071 0.004522 0.004883 0.005071 0.005009 0.004633 0.003895 0.002769 0.001256 -0.000619 -0.002802 -0.005216 -0.007768 -0.010349 -0.012846 -0.015147 -0.017147 -0.018759 -0.019913 -0.020566 -0.020696 -0.020312 -0.019443 -0.018143 -0.016480 -0.014535 -0.012396 -0.010153 -0.007891 -0.005687 -0.003611 -0.001714 -0.000038 0.001393 0.002569 0.003491 0.004171 0.004632 0.004897 0.004998 0.004965 0.004827 0.004610 0.004338 0.004032 0.003705 0.003371 0.003039 0.002716 0.002407 0.002114 0.001841 0.001589 0.001359 0.001152 0.000967 0.000804 0.000663 0.000541 0.000438 0.000351 0.000278 0.000219 0.000171 0.000132 0.000101 0.000076 0.000057 0.000043 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000053 -0.000070 -0.000092 -0.000119 -0.000155 -0.000198 -0.000253 -0.000319 -0.000399 -0.000494 -0.000606 -0.000736 -0.000883 -0.001050 -0.001236 -0.001441 -0.001664 -0.001904 -0.002161 -0.002433 -0.002715 -0.003004 -0.003293 -0.003574 -0.003833 -0.004056 -0.004222 -0.004307 -0.004285 -0.004127 -0.003803 -0.003282 -0.002540 -0.001554 -0.000312 0.001190 0.002942 0.004919 0.007082 0.009376 0.011730 0.014062 0.016281 0.018290 0.019996 0.021310 0.022155 0.022471 0.022221 0.021392 0.020002 0.018093 0.015737 0.013029 0.010083 0.007028 0.003996 0.001119 -0.001481 -0.003700 -0.005456 -0.006694 -0.007393 -0.007559 -0.007235 -0.006484 -0.005396 -0.004070 -0.002612 -0.001128 0.000288 0.001557 0.002620 0.003440 0.004005 0.004324 0.004428 0.004361 0.004178 0.003937 0.003692 0.003489 0.003359 0.003317 0.003357 0.003456 0.003574 0.003658 0.003647 0.003479 0.003096 0.002449 0.001506 0.000253 -0.001302 -0.003130 -0.005179 -0.007379 -0.009643 -0.011878 -0.013985 -0.015868 -0.017442 -0.018637 -0.019398 -0.019696 -0.019522 -0.018890 -0.017837 -0.016416 -0.014695 -0.012750 -0.010663 -0.008513 -0.006379 -0.004328 -0.002419 -0.000697 0.000806 0.002072 0.003094 0.003878 0.004439 0.004797 0.004980 0.005015 0.004932 0.004757 0.004516 0.004230 0.003915 0.003586 0.003254 0.002926 0.002609 0.002307 0.002022 0.001757 0.001514 0.001292 0.001092 0.000915 0.000760 0.000625 0.000509 0.000411 0.000329 0.000261 0.000205 0.000159 0.000123 0.000094 0.000071 0.000053 0.000040 0.000029 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000037 -0.000049 -0.000065 -0.000085 -0.000111 -0.000144 -0.000185 -0.000235 -0.000298 -0.000373 -0.000464 -0.000570 -0.000693 -0.000834 -0.000993 -0.001171 -0.001368 -0.001583 -0.001815 -0.002064 -0.002328 -0.002603 -0.002886 -0.003172 -0.003452 -0.003716 -0.003948 -0.004131 -0.004244 -0.004261 -0.004154 -0.003895 -0.003456 -0.002811 -0.001937 -0.000820 0.000546 0.002157 0.003992 0.006020 0.008192 0.010447 0.012710 0.014899 0.016925 0.018701 0.020141 0.021171 0.021730 0.021777 0.021292 0.020283 0.018780 0.016843 0.014550 0.012001 0.009307 0.006588 0.003962 0.001543 -0.000571 -0.002299 -0.003586 -0.004402 -0.004746 -0.004646 -0.004153 -0.003339 -0.002289 -0.001094 0.000153 0.001367 0.002475 0.003419 0.004161 0.004682 0.004984 0.005085 0.005017 0.004822 0.004546 0.004232 0.003918 0.003632 0.003386 0.003180 0.002998 0.002810 0.002577 0.002254 0.001796 0.001159 0.000311 -0.000769 -0.002085 -0.003625 -0.005357 -0.007233 -0.009188 -0.011146 -0.013027 -0.014745 -0.016223 -0.017392 -0.018195 -0.018596 -0.018575 -0.018133 -0.017293 -0.016093 -0.014586 -0.012839 -0.010922 -0.008910 -0.006875 -0.004884 -0.002998 -0.001264 0.000280 0.001608 0.002708 0.003579 0.004228 0.004672 0.004933 0.005036 0.005010 0.004881 0.004674 0.004411 0.004112 0.003791 0.003461 0.003132 0.002809 0.002499 0.002205 0.001928 0.001672 0.001437 0.001224 0.001033 0.000864 0.000716 0.000588 0.000478 0.000385 0.000308 0.000243 0.000191 0.000148 0.000114 0.000087 0.000066 0.000049 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000060 -0.000078 -0.000102 -0.000133 -0.000171 -0.000219 -0.000277 -0.000348 -0.000433 -0.000533 -0.000650 -0.000784 -0.000936 -0.001106 -0.001295 -0.001501 -0.001725 -0.001966 -0.002221 -0.002489 -0.002766 -0.003048 -0.003327 -0.003593 -0.003834 -0.004034 -0.004171 -0.004224 -0.004167 -0.003972 -0.003612 -0.003062 -0.002300 -0.001310 -0.000082 0.001382 0.003067 0.004948 0.006984 0.009121 0.011293 0.013427 0.015443 0.017258 0.018794 0.019976 0.020746 0.021058 0.020889 0.020236 0.019121 0.017589 0.015706 0.013554 0.011232 0.008842 0.006494 0.004288 0.002317 0.000659 -0.000630 -0.001517 -0.001994 -0.002077 -0.001805 -0.001236 -0.000442 0.000500 0.001509 0.002509 0.003434 0.004229 0.004854 0.005288 0.005526 0.005576 0.005462 0.005215 0.004871 0.004464 0.004027 0.003583 0.003147 0.002719 0.002291 0.001844 0.001349 0.000776 0.000093 -0.000729 -0.001711 -0.002863 -0.004183 -0.005656 -0.007250 -0.008920 -0.010609 -0.012251 -0.013778 -0.015119 -0.016211 -0.017001 -0.017447 -0.017524 -0.017224 -0.016556 -0.015547 -0.014238 -0.012682 -0.010940 -0.009078 -0.007164 -0.005261 -0.003428 -0.001714 -0.000161 0.001201 0.002355 0.003292 0.004015 0.004534 0.004866 0.005035 0.005065 0.004982 0.004811 0.004575 0.004294 0.003985 0.003660 0.003331 0.003005 0.002689 0.002387 0.002101 0.001833 0.001586 0.001361 0.001157 0.000974 0.000813 0.000672 0.000551 0.000447 0.000360 0.000287 0.000226 0.000177 0.000137 0.000105 0.000080 0.000061 0.000045 0.000034 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000055 -0.000072 -0.000094 -0.000123 -0.000158 -0.000202 -0.000257 -0.000323 -0.000403 -0.000497 -0.000608 -0.000734 -0.000879 -0.001041 -0.001221 -0.001419 -0.001635 -0.001867 -0.002114 -0.002374 -0.002645 -0.002921 -0.003198 -0.003466 -0.003714 -0.003927 -0.004087 -0.004173 -0.004162 -0.004028 -0.003745 -0.003289 -0.002637 -0.001772 -0.000684 0.000630 0.002159 0.003884 0.005770 0.007773 0.009835 0.011891 0.013868 0.015692 0.017288 0.018588 0.019532 0.020074 0.020185 0.019858 0.019103 0.017954 0.016463 0.014700 0.012746 0.010694 0.008637 0.006666 0.004868 0.003314 0.002061 0.001143 0.000574 0.000347 0.000433 0.000785 0.001347 0.002050 0.002828 0.003611 0.004341 0.004966 0.005448 0.005764 0.005903 0.005870 0.005678 0.005352 0.004919 0.004409 0.003847 0.003255 0.002647 0.002029 0.001398 0.000741 0.000043 -0.000717 -0.001559 -0.002500 -0.003552 -0.004717 -0.005989 -0.007351 -0.008772 -0.010213 -0.011623 -0.012947 -0.014128 -0.015110 -0.015844 -0.016288 -0.016414 -0.016209 -0.015673 -0.014822 -0.013685 -0.012306 -0.010734 -0.009028 -0.007247 -0.005451 -0.003695 -0.002030 -0.000496 0.000873 0.002055 0.003037 0.003815 0.004396 0.004791 0.005019 0.005103 0.005065 0.004931 0.004723 0.004462 0.004166 0.003849 0.003522 0.003195 0.002875 0.002566 0.002272 0.001995 0.001738 0.001500 0.001284 0.001089 0.000915 0.000762 0.000629 0.000514 0.000417 0.000334 0.000266 0.000209 0.000163 0.000126 0.000097 0.000074 0.000055 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000038 -0.000050 -0.000066 -0.000087 -0.000113 -0.000146 -0.000187 -0.000237 -0.000299 -0.000374 -0.000462 -0.000566 -0.000685 -0.000822 -0.000976 -0.001147 -0.001337 -0.001543 -0.001766 -0.002005 -0.002257 -0.002521 -0.002792 -0.003065 -0.003333 -0.003586 -0.003811 -0.003991 -0.004108 -0.004139 -0.004062 -0.003852 -0.003485 -0.002940 -0.002199 -0.001250 -0.000088 0.001282 0.002844 0.004572 0.006427 0.008361 0.010316 0.012229 0.014031 0.015654 0.017034 0.018113 0.018844 0.019197 0.019157 0.018727 0.017930 0.016806 0.015412 0.013816 0.012096 0.010334 0.008611 0.007003 0.005579 0.004391 0.003476 0.002852 0.002516 0.002449 0.002616 0.002969 0.003453 0.004010 0.004581 0.005113 0.005559 0.005883 0.006061 0.006082 0.005944 0.005657 0.005237 0.004708 0.004093 0.003415 0.002693 0.001943 0.001172 0.000382 -0.000430 -0.001274 -0.002160 -0.003098 -0.004096 -0.005160 -0.006286 -0.007465 -0.008679 -0.009902 -0.011097 -0.012224 -0.013237 -0.014089 -0.014737 -0.015144 -0.015280 -0.015130 -0.014687 -0.013959 -0.012968 -0.011745 -0.010332 -0.008778 -0.007135 -0.005457 -0.003797 -0.002200 -0.000710 0.000641 0.001826 0.002830 0.003645 0.004271 0.004717 0.004997 0.005128 0.005134 0.005036 0.004856 0.004616 0.004334 0.004026 0.003704 0.003378 0.003055 0.002741 0.002440 0.002156 0.001889 0.001641 0.001414 0.001207 0.001022 0.000857 0.000712 0.000586 0.000478 0.000387 0.000309 0.000245 0.000193 0.000150 0.000116 0.000088 0.000067 0.000051 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000034 -0.000046 -0.000060 -0.000079 -0.000103 -0.000133 -0.000171 -0.000218 -0.000276 -0.000345 -0.000428 -0.000524 -0.000637 -0.000765 -0.000911 -0.001074 -0.001254 -0.001451 -0.001665 -0.001895 -0.002139 -0.002394 -0.002659 -0.002928 -0.003195 -0.003451 -0.003685 -0.003882 -0.004026 -0.004096 -0.004072 -0.003930 -0.003648 -0.003206 -0.002584 -0.001771 -0.000759 0.000451 0.001847 0.003409 0.005106 0.006896 0.008731 0.010555 0.012306 0.013922 0.015345 0.016519 0.017398 0.017950 0.018154 0.018008 0.017525 0.016736 0.015683 0.014424 0.013022 0.011549 0.010075 0.008668 0.007390 0.006290 0.005405 0.004754 0.004341 0.004153 0.004164 0.004335 0.004622 0.004975 0.005344 0.005683 0.005950 0.006112 0.006146 0.006040 0.005789 0.005400 0.004886 0.004264 0.003554 0.002777 0.001951 0.001092 0.000209 -0.000691 -0.001607 -0.002540 -0.003492 -0.004468 -0.005469 -0.006493 -0.007535 -0.008585 -0.009624 -0.010631 -0.011575 -0.012422 -0.013136 -0.013682 -0.014027 -0.014144 -0.014015 -0.013632 -0.012996 -0.012123 -0.011034 -0.009765 -0.008354 -0.006848 -0.005293 -0.003738 -0.002226 -0.000797 0.000514 0.001681 0.002686 0.003518 0.004173 0.004655 0.004975 0.005148 0.005192 0.005127 0.004976 0.004757 0.004491 0.004193 0.003876 0.003551 0.003227 0.002910 0.002604 0.002313 0.002038 0.001781 0.001545 0.001328 0.001131 0.000955 0.000799 0.000663 0.000544 0.000443 0.000357 0.000285 0.000226 0.000177 0.000137 0.000106 0.000080 0.000061 0.000046 0.000034 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000055 -0.000072 -0.000094 -0.000122 -0.000157 -0.000200 -0.000253 -0.000317 -0.000394 -0.000484 -0.000589 -0.000710 -0.000847 -0.001001 -0.001172 -0.001360 -0.001564 -0.001784 -0.002019 -0.002266 -0.002524 -0.002787 -0.003051 -0.003309 -0.003549 -0.003761 -0.003928 -0.004033 -0.004056 -0.003977 -0.003775 -0.003429 -0.002921 -0.002239 -0.001373 -0.000322 0.000907 0.002300 0.003830 0.005466 0.007164 0.008877 0.010550 0.012128 0.013558 0.014787 0.015771 0.016476 0.016880 0.016974 0.016763 0.016269 0.015524 0.014572 0.013468 0.012269 0.011037 0.009832 0.008708 0.007711 0.006875 0.006223 0.005760 0.005479 0.005362 0.005378 0.005492 0.005662 0.005846 0.006005 0.006102 0.006107 0.006001 0.005770 0.005410 0.004924 0.004322 0.003620 0.002833 0.001982 0.001082 0.000151 -0.000801 -0.001764 -0.002731 -0.003699 -0.004665 -0.005627 -0.006581 -0.007524 -0.008446 -0.009339 -0.010186 -0.010967 -0.011661 -0.012240 -0.012676 -0.012944 -0.013020 -0.012888 -0.012537 -0.011966 -0.011184 -0.010208 -0.009064 -0.007785 -0.006409 -0.004977 -0.003532 -0.002114 -0.000761 0.000495 0.001626 0.002613 0.003443 0.004110 0.004615 0.004964 0.005169 0.005245 0.005210 0.005084 0.004887 0.004636 0.004348 0.004038 0.003716 0.003392 0.003072 0.002762 0.002465 0.002183 0.001919 0.001674 0.001448 0.001242 0.001056 0.000890 0.000743 0.000614 0.000503 0.000409 0.000328 0.000262 0.000206 0.000161 0.000125 0.000096 0.000073 0.000055 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000050 -0.000065 -0.000085 -0.000111 -0.000142 -0.000182 -0.000231 -0.000290 -0.000361 -0.000445 -0.000542 -0.000655 -0.000784 -0.000929 -0.001090 -0.001268 -0.001463 -0.001674 -0.001899 -0.002137 -0.002386 -0.002643 -0.002904 -0.003160 -0.003405 -0.003628 -0.003814 -0.003949 -0.004014 -0.003992 -0.003862 -0.003606 -0.003206 -0.002649 -0.001924 -0.001027 0.000038 0.001260 0.002621 0.004093 0.005641 0.007225 0.008797 0.010309 0.011711 0.012957 0.014005 0.014819 0.015376 0.015664 0.015680 0.015437 0.014960 0.014283 0.013447 0.012502 0.011498 0.010488 0.009519 0.008632 0.007861 0.007225 0.006735 0.006388 0.006169 0.006058 0.006024 0.006035 0.006055 0.006052 0.005995 0.005858 0.005624 0.005280 0.004822 0.004253 0.003580 0.002817 0.001978 0.001081 0.000142 -0.000824 -0.001802 -0.002781 -0.003752 -0.004707 -0.005640 -0.006543 -0.007411 -0.008238 -0.009014 -0.009731 -0.010375 -0.010932 -0.011384 -0.011711 -0.011895 -0.011917 -0.011763 -0.011423 -0.010894 -0.010181 -0.009297 -0.008261 -0.007099 -0.005844 -0.004531 -0.003197 -0.001878 -0.000609 0.000579 0.001660 0.002614 0.003427 0.004090 0.004603 0.004968 0.005195 0.005296 0.005287 0.005184 0.005006 0.004771 0.004494 0.004190 0.003872 0.003548 0.003227 0.002913 0.002611 0.002324 0.002054 0.001801 0.001567 0.001353 0.001157 0.000982 0.000825 0.000687 0.000567 0.000463 0.000375 0.000301 0.000239 0.000188 0.000147 0.000113 0.000087 0.000066 0.000050 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000059 -0.000077 -0.000100 -0.000129 -0.000165 -0.000210 -0.000264 -0.000329 -0.000407 -0.000497 -0.000602 -0.000722 -0.000858 -0.001010 -0.001178 -0.001363 -0.001563 -0.001779 -0.002008 -0.002248 -0.002498 -0.002753 -0.003007 -0.003254 -0.003484 -0.003686 -0.003846 -0.003948 -0.003976 -0.003911 -0.003737 -0.003436 -0.002995 -0.002403 -0.001655 -0.000750 0.000304 0.001494 0.002798 0.004187 0.005628 0.007079 0.008500 0.009845 0.011073 0.012144 0.013025 0.013691 0.014125 0.014322 0.014287 0.014036 0.013594 0.012994 0.012276 0.011481 0.010653 0.009834 0.009060 0.008361 0.007756 0.007257 0.006865 0.006570 0.006357 0.006202 0.006080 0.005961 0.005820 0.005630 0.005371 0.005027 0.004589 0.004053 0.003420 0.002699 0.001899 0.001036 0.000124 -0.000821 -0.001782 -0.002746 -0.003699 -0.004631 -0.005531 -0.006390 -0.007199 -0.007949 -0.008635 -0.009247 -0.009777 -0.010218 -0.010556 -0.010782 -0.010881 -0.010842 -0.010654 -0.010308 -0.009803 -0.009140 -0.008328 -0.007383 -0.006325 -0.005181 -0.003980 -0.002754 -0.001535 -0.000355 0.000758 0.001778 0.002687 0.003470 0.004117 0.004624 0.004995 0.005234 0.005351 0.005360 0.005277 0.005116 0.004895 0.004629 0.004333 0.004018 0.003696 0.003373 0.003057 0.002751 0.002459 0.002183 0.001924 0.001683 0.001461 0.001258 0.001074 0.000909 0.000762 0.000633 0.000521 0.000425 0.000343 0.000274 0.000217 0.000171 0.000133 0.000102 0.000078 0.000059 0.000045 0.000033 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000030 -0.000040 -0.000053 -0.000069 -0.000090 -0.000116 -0.000149 -0.000190 -0.000239 -0.000299 -0.000370 -0.000454 -0.000551 -0.000663 -0.000789 -0.000932 -0.001090 -0.001265 -0.001455 -0.001660 -0.001879 -0.002111 -0.002352 -0.002600 -0.002851 -0.003097 -0.003332 -0.003545 -0.003725 -0.003858 -0.003929 -0.003922 -0.003820 -0.003610 -0.003276 -0.002809 -0.002200 -0.001448 -0.000557 0.000464 0.001599 0.002824 0.004111 0.005427 0.006736 0.007999 0.009178 0.010237 0.011145 0.011876 0.012412 0.012744 0.012871 0.012804 0.012558 0.012159 0.011637 0.011028 0.010366 0.009686 0.009022 0.008398 0.007834 0.007341 0.006923 0.006575 0.006284 0.006035 0.005806 0.005575 0.005321 0.005024 0.004667 0.004238 0.003729 0.003138 0.002466 0.001721 0.000913 0.000053 -0.000842 -0.001758 -0.002680 -0.003593 -0.004484 -0.005340 -0.006149 -0.006902 -0.007588 -0.008198 -0.008726 -0.009164 -0.009507 -0.009749 -0.009884 -0.009903 -0.009802 -0.009572 -0.009210 -0.008713 -0.008084 -0.007328 -0.006458 -0.005490 -0.004445 -0.003347 -0.002225 -0.001105 -0.000016 0.001017 0.001971 0.002826 0.003568 0.004188 0.004680 0.005045 0.005286 0.005412 0.005434 0.005364 0.005217 0.005009 0.004753 0.004464 0.004155 0.003834 0.003511 0.003193 0.002884 0.002588 0.002307 0.002043 0.001796 0.001567 0.001357 0.001166 0.000993 0.000838 0.000701 0.000581 0.000477 0.000388 0.000312 0.000249 0.000197 0.000154 0.000119 0.000092 0.000070 0.000053 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000062 -0.000080 -0.000104 -0.000134 -0.000171 -0.000216 -0.000271 -0.000336 -0.000413 -0.000502 -0.000606 -0.000723 -0.000856 -0.001005 -0.001169 -0.001349 -0.001544 -0.001752 -0.001974 -0.002206 -0.002447 -0.002692 -0.002936 -0.003173 -0.003394 -0.003589 -0.003746 -0.003853 -0.003896 -0.003859 -0.003729 -0.003493 -0.003139 -0.002660 -0.002052 -0.001316 -0.000458 0.000509 0.001569 0.002698 0.003868 0.005050 0.006209 0.007314 0.008330 0.009230 0.009988 0.010585 0.011008 0.011255 0.011327 0.011238 0.011003 0.010647 0.010196 0.009679 0.009127 0.008564 0.008016 0.007498 0.007023 0.006596 0.006213 0.005869 0.005550 0.005241 0.004926 0.004587 0.004210 0.003782 0.003293 0.002739 0.002119 0.001434 0.000692 -0.000098 -0.000924 -0.001773 -0.002630 -0.003481 -0.004312 -0.005109 -0.005859 -0.006551 -0.007174 -0.007717 -0.008172 -0.008534 -0.008797 -0.008958 -0.009014 -0.008963 -0.008802 -0.008529 -0.008143 -0.007644 -0.007034 -0.006320 -0.005510 -0.004618 -0.003660 -0.002657 -0.001632 -0.000607 0.000392 0.001343 0.002225 0.003020 0.003715 0.004299 0.004767 0.005118 0.005353 0.005481 0.005508 0.005447 0.005311 0.005113 0.004867 0.004585 0.004280 0.003963 0.003641 0.003321 0.003010 0.002710 0.002425 0.002156 0.001903 0.001669 0.001453 0.001255 0.001076 0.000914 0.000769 0.000642 0.000531 0.000434 0.000352 0.000283 0.000225 0.000177 0.000138 0.000107 0.000082 0.000062 0.000047 0.000035 0.000026 0.000020 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000042 -0.000055 -0.000072 -0.000093 -0.000120 -0.000153 -0.000194 -0.000244 -0.000303 -0.000374 -0.000456 -0.000551 -0.000660 -0.000784 -0.000923 -0.001077 -0.001246 -0.001430 -0.001628 -0.001839 -0.002062 -0.002294 -0.002532 -0.002772 -0.003008 -0.003233 -0.003438 -0.003615 -0.003752 -0.003836 -0.003855 -0.003795 -0.003646 -0.003395 -0.003034 -0.002559 -0.001969 -0.001266 -0.000460 0.000437 0.001406 0.002425 0.003470 0.004511 0.005520 0.006469 0.007330 0.008080 0.008700 0.009177 0.009502 0.009676 0.009704 0.009598 0.009375 0.009055 0.008663 0.008220 0.007751 0.007274 0.006806 0.006357 0.005933 0.005535 0.005157 0.004793 0.004430 0.004057 0.003661 0.003231 0.002759 0.002238 0.001665 0.001042 0.000370 -0.000344 -0.001090 -0.001857 -0.002634 -0.003406 -0.004160 -0.004882 -0.005561 -0.006183 -0.006738 -0.007214 -0.007603 -0.007897 -0.008092 -0.008185 -0.008176 -0.008063 -0.007849 -0.007535 -0.007123 -0.006614 -0.006015 -0.005329 -0.004566 -0.003736 -0.002854 -0.001934 -0.000997 -0.000062 0.000850 0.001719 0.002528 0.003259 0.003901 0.004444 0.004881 0.005210 0.005433 0.005555 0.005583 0.005527 0.005397 0.005207 0.004969 0.004694 0.004394 0.004080 0.003760 0.003440 0.003127 0.002825 0.002536 0.002262 0.002006 0.001767 0.001545 0.001342 0.001156 0.000988 0.000837 0.000703 0.000585 0.000483 0.000394 0.000319 0.000255 0.000202 0.000159 0.000124 0.000096 0.000073 0.000055 0.000042 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000064 -0.000083 -0.000107 -0.000137 -0.000174 -0.000219 -0.000273 -0.000337 -0.000412 -0.000500 -0.000601 -0.000715 -0.000844 -0.000988 -0.001146 -0.001320 -0.001507 -0.001708 -0.001920 -0.002142 -0.002372 -0.002605 -0.002838 -0.003064 -0.003276 -0.003467 -0.003627 -0.003745 -0.003811 -0.003812 -0.003738 -0.003578 -0.003324 -0.002970 -0.002513 -0.001955 -0.001302 -0.000562 0.000251 0.001118 0.002020 0.002933 0.003832 0.004693 0.005492 0.006207 0.006818 0.007312 0.007681 0.007919 0.008029 0.008018 0.007897 0.007682 0.007391 0.007042 0.006654 0.006244 0.005825 0.005408 0.004999 0.004600 0.004208 0.003820 0.003427 0.003021 0.002594 0.002138 0.001648 0.001121 0.000555 -0.000048 -0.000683 -0.001345 -0.002024 -0.002711 -0.003393 -0.004059 -0.004696 -0.005292 -0.005835 -0.006314 -0.006719 -0.007040 -0.007271 -0.007404 -0.007439 -0.007373 -0.007210 -0.006950 -0.006600 -0.006161 -0.005641 -0.005044 -0.004378 -0.003650 -0.002870 -0.002050 -0.001203 -0.000345 0.000508 0.001338 0.002130 0.002865 0.003532 0.004118 0.004614 0.005014 0.005317 0.005522 0.005633 0.005657 0.005601 0.005475 0.005291 0.005059 0.004790 0.004496 0.004185 0.003867 0.003548 0.003235 0.002930 0.002639 0.002362 0.002102 0.001859 0.001633 0.001425 0.001234 0.001061 0.000904 0.000764 0.000640 0.000531 0.000437 0.000356 0.000287 0.000229 0.000181 0.000142 0.000110 0.000085 0.000065 0.000049 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000073 -0.000095 -0.000121 -0.000155 -0.000195 -0.000244 -0.000303 -0.000371 -0.000452 -0.000544 -0.000649 -0.000769 -0.000902 -0.001050 -0.001213 -0.001389 -0.001579 -0.001780 -0.001992 -0.002212 -0.002438 -0.002665 -0.002889 -0.003105 -0.003305 -0.003482 -0.003628 -0.003732 -0.003784 -0.003775 -0.003694 -0.003533 -0.003287 -0.002951 -0.002525 -0.002013 -0.001420 -0.000758 -0.000039 0.000719 0.001499 0.002280 0.003039 0.003757 0.004413 0.004990 0.005474 0.005854 0.006125 0.006286 0.006339 0.006292 0.006156 0.005945 0.005672 0.005354 0.005003 0.004632 0.004251 0.003864 0.003477 0.003088 0.002694 0.002293 0.001877 0.001442 0.000985 0.000501 -0.000009 -0.000545 -0.001105 -0.001683 -0.002274 -0.002868 -0.003456 -0.004028 -0.004573 -0.005079 -0.005536 -0.005934 -0.006263 -0.006513 -0.006679 -0.006754 -0.006734 -0.006619 -0.006411 -0.006114 -0.005731 -0.005271 -0.004738 -0.004141 -0.003486 -0.002784 -0.002043 -0.001274 -0.000488 0.000301 0.001081 0.001837 0.002555 0.003222 0.003824 0.004353 0.004801 0.005161 0.005433 0.005616 0.005712 0.005727 0.005668 0.005543 0.005362 0.005135 0.004872 0.004583 0.004277 0.003962 0.003645 0.003332 0.003027 0.002734 0.002455 0.002192 0.001945 0.001716 0.001504 0.001308 0.001130 0.000969 0.000823 0.000694 0.000579 0.000480 0.000393 0.000319 0.000257 0.000205 0.000162 0.000126 0.000098 0.000075 0.000057 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000065 -0.000084 -0.000108 -0.000137 -0.000174 -0.000218 -0.000271 -0.000333 -0.000406 -0.000491 -0.000587 -0.000697 -0.000821 -0.000958 -0.001109 -0.001274 -0.001453 -0.001643 -0.001844 -0.002054 -0.002270 -0.002491 -0.002711 -0.002926 -0.003132 -0.003321 -0.003488 -0.003622 -0.003716 -0.003760 -0.003746 -0.003666 -0.003514 -0.003285 -0.002978 -0.002594 -0.002138 -0.001616 -0.001039 -0.000419 0.000228 0.000885 0.001535 0.002160 0.002741 0.003264 0.003714 0.004081 0.004358 0.004542 0.004633 0.004635 0.004555 0.004403 0.004191 0.003930 0.003631 0.003305 0.002961 0.002604 0.002238 0.001864 0.001482 0.001090 0.000685 0.000264 -0.000175 -0.000631 -0.001104 -0.001592 -0.002090 -0.002595 -0.003099 -0.003595 -0.004073 -0.004524 -0.004938 -0.005306 -0.005619 -0.005869 -0.006046 -0.006146 -0.006161 -0.006089 -0.005928 -0.005681 -0.005349 -0.004940 -0.004460 -0.003916 -0.003317 -0.002672 -0.001989 -0.001278 -0.000550 0.000186 0.000919 0.001636 0.002326 0.002978 0.003580 0.004122 0.004596 0.004995 0.005315 0.005553 0.005710 0.005788 0.005791 0.005726 0.005599 0.005420 0.005197 0.004939 0.004655 0.004354 0.004043 0.003729 0.003417 0.003112 0.002819 0.002538 0.002273 0.002024 0.001792 0.001577 0.001378 0.001196 0.001031 0.000881 0.000746 0.000627 0.000522 0.000431 0.000352 0.000285 0.000229 0.000182 0.000143 0.000112 0.000086 0.000066 0.000050 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000026 -0.000033 -0.000044 -0.000057 -0.000074 -0.000095 -0.000121 -0.000154 -0.000193 -0.000241 -0.000297 -0.000363 -0.000440 -0.000529 -0.000629 -0.000743 -0.000870 -0.001010 -0.001164 -0.001330 -0.001509 -0.001698 -0.001897 -0.002104 -0.002315 -0.002529 -0.002742 -0.002950 -0.003148 -0.003329 -0.003486 -0.003613 -0.003701 -0.003742 -0.003730 -0.003658 -0.003521 -0.003318 -0.003048 -0.002714 -0.002321 -0.001876 -0.001388 -0.000870 -0.000335 0.000203 0.000727 0.001223 0.001678 0.002077 0.002412 0.002674 0.002859 0.002965 0.002994 0.002951 0.002841 0.002674 0.002459 0.002204 0.001920 0.001613 0.001289 0.000952 0.000605 0.000247 -0.000121 -0.000499 -0.000889 -0.001291 -0.001702 -0.002122 -0.002546 -0.002970 -0.003389 -0.003796 -0.004184 -0.004545 -0.004870 -0.005152 -0.005381 -0.005552 -0.005656 -0.005689 -0.005645 -0.005521 -0.005316 -0.005031 -0.004669 -0.004237 -0.003740 -0.003187 -0.002586 -0.001947 -0.001279 -0.000592 0.000104 0.000800 0.001485 0.002149 0.002783 0.003377 0.003922 0.004410 0.004833 0.005186 0.005465 0.005670 0.005799 0.005857 0.005846 0.005772 0.005642 0.005462 0.005242 0.004988 0.004710 0.004414 0.004108 0.003798 0.003489 0.003187 0.002894 0.002613 0.002347 0.002096 0.001862 0.001644 0.001443 0.001258 0.001089 0.000935 0.000797 0.000673 0.000564 0.000468 0.000385 0.000314 0.000253 0.000203 0.000161 0.000126 0.000098 0.000076 0.000058 0.000044 0.000033 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000065 -0.000083 -0.000107 -0.000136 -0.000171 -0.000213 -0.000264 -0.000324 -0.000393 -0.000473 -0.000565 -0.000668 -0.000785 -0.000914 -0.001056 -0.001211 -0.001378 -0.001556 -0.001743 -0.001939 -0.002141 -0.002348 -0.002556 -0.002763 -0.002964 -0.003155 -0.003329 -0.003481 -0.003603 -0.003688 -0.003731 -0.003725 -0.003667 -0.003553 -0.003382 -0.003156 -0.002878 -0.002552 -0.002186 -0.001789 -0.001372 -0.000945 -0.000522 -0.000116 0.000262 0.000600 0.000889 0.001120 0.001289 0.001393 0.001432 0.001408 0.001325 0.001190 0.001010 0.000793 0.000546 0.000275 -0.000014 -0.000316 -0.000630 -0.000953 -0.001284 -0.001623 -0.001969 -0.002320 -0.002674 -0.003028 -0.003378 -0.003718 -0.004043 -0.004348 -0.004625 -0.004867 -0.005067 -0.005218 -0.005314 -0.005348 -0.005316 -0.005215 -0.005041 -0.004793 -0.004473 -0.004084 -0.003630 -0.003118 -0.002557 -0.001955 -0.001322 -0.000666 0.000001 0.000671 0.001335 0.001982 0.002604 0.003191 0.003736 0.004232 0.004671 0.005049 0.005360 0.005602 0.005775 0.005878 0.005915 0.005889 0.005805 0.005669 0.005488 0.005269 0.005019 0.004746 0.004456 0.004156 0.003851 0.003547 0.003248 0.002957 0.002677 0.002411 0.002159 0.001924 0.001704 0.001501 0.001314 0.001143 0.000986 0.000845 0.000718 0.000605 0.000505 0.000418 0.000342 0.000278 0.000224 0.000179 0.000141 0.000111 0.000086 0.000066 0.000050 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000073 -0.000093 -0.000119 -0.000150 -0.000188 -0.000233 -0.000286 -0.000349 -0.000421 -0.000504 -0.000598 -0.000704 -0.000823 -0.000954 -0.001097 -0.001251 -0.001417 -0.001593 -0.001777 -0.001969 -0.002167 -0.002369 -0.002572 -0.002774 -0.002969 -0.003155 -0.003324 -0.003471 -0.003591 -0.003677 -0.003725 -0.003731 -0.003691 -0.003605 -0.003471 -0.003293 -0.003073 -0.002817 -0.002531 -0.002223 -0.001902 -0.001578 -0.001262 -0.000964 -0.000693 -0.000459 -0.000268 -0.000127 -0.000038 -0.000003 -0.000021 -0.000089 -0.000202 -0.000356 -0.000543 -0.000757 -0.000993 -0.001246 -0.001511 -0.001785 -0.002067 -0.002354 -0.002644 -0.002936 -0.003228 -0.003516 -0.003796 -0.004064 -0.004316 -0.004545 -0.004746 -0.004912 -0.005039 -0.005119 -0.005146 -0.005117 -0.005027 -0.004873 -0.004653 -0.004366 -0.004014 -0.003599 -0.003126 -0.002602 -0.002034 -0.001431 -0.000802 -0.000158 0.000494 0.001143 0.001779 0.002396 0.002983 0.003533 0.004038 0.004493 0.004892 0.005231 0.005506 0.005716 0.005860 0.005940 0.005957 0.005916 0.005821 0.005679 0.005496 0.005278 0.005031 0.004763 0.004479 0.004185 0.003886 0.003588 0.003294 0.003006 0.002729 0.002465 0.002214 0.001978 0.001758 0.001553 0.001364 0.001191 0.001033 0.000889 0.000759 0.000643 0.000540 0.000449 0.000370 0.000303 0.000245 0.000197 0.000156 0.000123 0.000096 0.000074 0.000057 0.000043 0.000033 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000049 -0.000063 -0.000081 -0.000104 -0.000131 -0.000165 -0.000205 -0.000252 -0.000308 -0.000372 -0.000447 -0.000532 -0.000628 -0.000736 -0.000856 -0.000987 -0.001130 -0.001284 -0.001448 -0.001621 -0.001802 -0.001990 -0.002184 -0.002381 -0.002580 -0.002777 -0.002967 -0.003147 -0.003312 -0.003457 -0.003576 -0.003666 -0.003723 -0.003743 -0.003726 -0.003670 -0.003577 -0.003448 -0.003288 -0.003100 -0.002891 -0.002668 -0.002437 -0.002208 -0.001988 -0.001786 -0.001610 -0.001466 -0.001359 -0.001294 -0.001273 -0.001294 -0.001356 -0.001456 -0.001591 -0.001753 -0.001939 -0.002143 -0.002360 -0.002587 -0.002819 -0.003055 -0.003292 -0.003529 -0.003761 -0.003988 -0.004205 -0.004408 -0.004593 -0.004754 -0.004888 -0.004988 -0.005049 -0.005066 -0.005035 -0.004951 -0.004810 -0.004610 -0.004350 -0.004030 -0.003650 -0.003213 -0.002725 -0.002191 -0.001618 -0.001015 -0.000392 0.000244 0.000881 0.001511 0.002126 0.002717 0.003276 0.003796 0.004270 0.004693 0.005060 0.005367 0.005613 0.005796 0.005916 0.005975 0.005976 0.005922 0.005818 0.005671 0.005485 0.005267 0.005023 0.004760 0.004482 0.004195 0.003903 0.003612 0.003323 0.003042 0.002769 0.002507 0.002258 0.002023 0.001803 0.001598 0.001408 0.001234 0.001074 0.000929 0.000797 0.000679 0.000573 0.000480 0.000398 0.000327 0.000266 0.000215 0.000172 0.000136 0.000107 0.000083 0.000064 0.000049 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000055 -0.000070 -0.000090 -0.000114 -0.000143 -0.000178 -0.000220 -0.000270 -0.000327 -0.000394 -0.000470 -0.000557 -0.000655 -0.000764 -0.000884 -0.001015 -0.001157 -0.001309 -0.001470 -0.001640 -0.001818 -0.002002 -0.002192 -0.002385 -0.002579 -0.002771 -0.002956 -0.003132 -0.003293 -0.003436 -0.003557 -0.003653 -0.003720 -0.003758 -0.003765 -0.003743 -0.003691 -0.003612 -0.003509 -0.003387 -0.003250 -0.003103 -0.002954 -0.002808 -0.002672 -0.002554 -0.002458 -0.002390 -0.002354 -0.002351 -0.002382 -0.002445 -0.002539 -0.002659 -0.002803 -0.002964 -0.003138 -0.003321 -0.003509 -0.003699 -0.003888 -0.004073 -0.004253 -0.004424 -0.004584 -0.004729 -0.004855 -0.004957 -0.005032 -0.005075 -0.005080 -0.005044 -0.004962 -0.004832 -0.004649 -0.004412 -0.004120 -0.003773 -0.003372 -0.002920 -0.002421 -0.001880 -0.001306 -0.000706 -0.000088 0.000538 0.001162 0.001777 0.002373 0.002943 0.003479 0.003975 0.004424 0.004821 0.005163 0.005446 0.005669 0.005832 0.005934 0.005978 0.005966 0.005902 0.005792 0.005640 0.005453 0.005236 0.004996 0.004737 0.004465 0.004185 0.003901 0.003617 0.003336 0.003061 0.002794 0.002537 0.002291 0.002059 0.001840 0.001635 0.001446 0.001271 0.001110 0.000964 0.000831 0.000711 0.000604 0.000508 0.000424 0.000350 0.000287 0.000233 0.000187 0.000149 0.000118 0.000092 0.000072 0.000055 0.000042 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000061 -0.000078 -0.000098 -0.000124 -0.000155 -0.000191 -0.000235 -0.000286 -0.000345 -0.000413 -0.000491 -0.000579 -0.000678 -0.000787 -0.000907 -0.001037 -0.001177 -0.001326 -0.001485 -0.001652 -0.001826 -0.002007 -0.002192 -0.002380 -0.002569 -0.002755 -0.002935 -0.003106 -0.003265 -0.003407 -0.003531 -0.003634 -0.003714 -0.003771 -0.003804 -0.003814 -0.003803 -0.003772 -0.003723 -0.003660 -0.003587 -0.003508 -0.003429 -0.003354 -0.003290 -0.003242 -0.003213 -0.003207 -0.003225 -0.003269 -0.003337 -0.003428 -0.003539 -0.003667 -0.003806 -0.003954 -0.004105 -0.004256 -0.004404 -0.004546 -0.004680 -0.004804 -0.004914 -0.005008 -0.005084 -0.005136 -0.005161 -0.005155 -0.005114 -0.005034 -0.004911 -0.004743 -0.004527 -0.004262 -0.003946 -0.003580 -0.003165 -0.002704 -0.002200 -0.001660 -0.001088 -0.000494 0.000115 0.000730 0.001341 0.001941 0.002520 0.003072 0.003589 0.004065 0.004494 0.004872 0.005196 0.005461 0.005668 0.005817 0.005906 0.005940 0.005921 0.005852 0.005738 0.005585 0.005398 0.005184 0.004947 0.004694 0.004429 0.004156 0.003880 0.003604 0.003331 0.003063 0.002803 0.002552 0.002312 0.002083 0.001867 0.001665 0.001476 0.001301 0.001141 0.000994 0.000860 0.000739 0.000631 0.000534 0.000448 0.000372 0.000307 0.000250 0.000202 0.000162 0.000129 0.000101 0.000079 0.000061 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000052 -0.000066 -0.000085 -0.000107 -0.000133 -0.000166 -0.000204 -0.000248 -0.000301 -0.000361 -0.000431 -0.000509 -0.000598 -0.000697 -0.000806 -0.000925 -0.001053 -0.001191 -0.001338 -0.001493 -0.001656 -0.001826 -0.002002 -0.002183 -0.002366 -0.002548 -0.002729 -0.002904 -0.003070 -0.003226 -0.003369 -0.003497 -0.003608 -0.003702 -0.003778 -0.003836 -0.003878 -0.003904 -0.003916 -0.003914 -0.003903 -0.003885 -0.003863 -0.003843 -0.003828 -0.003822 -0.003829 -0.003852 -0.003892 -0.003950 -0.004025 -0.004116 -0.004220 -0.004334 -0.004455 -0.004578 -0.004699 -0.004816 -0.004925 -0.005022 -0.005107 -0.005177 -0.005230 -0.005263 -0.005274 -0.005258 -0.005213 -0.005135 -0.005020 -0.004865 -0.004669 -0.004428 -0.004143 -0.003811 -0.003434 -0.003013 -0.002549 -0.002048 -0.001513 -0.000950 -0.000366 0.000230 0.000831 0.001428 0.002012 0.002575 0.003110 0.003610 0.004069 0.004483 0.004846 0.005155 0.005409 0.005605 0.005745 0.005828 0.005857 0.005834 0.005764 0.005651 0.005501 0.005317 0.005108 0.004877 0.004630 0.004373 0.004108 0.003841 0.003574 0.003309 0.003050 0.002798 0.002554 0.002320 0.002096 0.001885 0.001685 0.001499 0.001326 0.001165 0.001019 0.000885 0.000763 0.000654 0.000556 0.000469 0.000392 0.000325 0.000267 0.000217 0.000175 0.000140 0.000111 0.000087 0.000068 0.000052 0.000040 0.000031 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000072 -0.000091 -0.000115 -0.000142 -0.000176 -0.000215 -0.000261 -0.000314 -0.000376 -0.000446 -0.000525 -0.000614 -0.000713 -0.000821 -0.000938 -0.001064 -0.001199 -0.001343 -0.001494 -0.001653 -0.001819 -0.001989 -0.002164 -0.002340 -0.002517 -0.002691 -0.002860 -0.003023 -0.003177 -0.003321 -0.003453 -0.003572 -0.003679 -0.003774 -0.003856 -0.003926 -0.003984 -0.004032 -0.004071 -0.004102 -0.004128 -0.004153 -0.004180 -0.004212 -0.004251 -0.004300 -0.004359 -0.004430 -0.004512 -0.004603 -0.004701 -0.004804 -0.004908 -0.005009 -0.005104 -0.005188 -0.005261 -0.005318 -0.005358 -0.005379 -0.005379 -0.005357 -0.005310 -0.005235 -0.005128 -0.004988 -0.004810 -0.004594 -0.004338 -0.004040 -0.003700 -0.003320 -0.002899 -0.002440 -0.001947 -0.001423 -0.000875 -0.000307 0.000272 0.000855 0.001434 0.002000 0.002546 0.003065 0.003549 0.003993 0.004393 0.004744 0.005043 0.005289 0.005479 0.005614 0.005695 0.005724 0.005704 0.005637 0.005529 0.005384 0.005208 0.005006 0.004783 0.004545 0.004296 0.004041 0.003783 0.003526 0.003271 0.003021 0.002777 0.002541 0.002314 0.002098 0.001891 0.001697 0.001514 0.001343 0.001184 0.001038 0.000905 0.000783 0.000674 0.000575 0.000488 0.000410 0.000341 0.000282 0.000231 0.000187 0.000151 0.000120 0.000095 0.000074 0.000058 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000078 -0.000098 -0.000122 -0.000151 -0.000185 -0.000225 -0.000272 -0.000326 -0.000388 -0.000459 -0.000538 -0.000627 -0.000725 -0.000831 -0.000946 -0.001070 -0.001202 -0.001341 -0.001488 -0.001642 -0.001802 -0.001966 -0.002134 -0.002304 -0.002474 -0.002641 -0.002806 -0.002964 -0.003116 -0.003261 -0.003397 -0.003524 -0.003643 -0.003754 -0.003856 -0.003949 -0.004034 -0.004111 -0.004181 -0.004245 -0.004307 -0.004367 -0.004429 -0.004495 -0.004565 -0.004641 -0.004723 -0.004810 -0.004901 -0.004993 -0.005086 -0.005174 -0.005255 -0.005326 -0.005382 -0.005422 -0.005443 -0.005443 -0.005421 -0.005376 -0.005306 -0.005209 -0.005084 -0.004926 -0.004735 -0.004508 -0.004243 -0.003941 -0.003601 -0.003223 -0.002809 -0.002361 -0.001881 -0.001375 -0.000846 -0.000299 0.000257 0.000818 0.001375 0.001921 0.002448 0.002948 0.003416 0.003846 0.004233 0.004574 0.004865 0.005105 0.005292 0.005426 0.005509 0.005542 0.005527 0.005468 0.005368 0.005233 0.005068 0.004876 0.004664 0.004437 0.004199 0.003955 0.003708 0.003460 0.003216 0.002976 0.002742 0.002515 0.002296 0.002087 0.001887 0.001698 0.001519 0.001352 0.001196 0.001052 0.000920 0.000799 0.000690 0.000591 0.000503 0.000425 0.000356 0.000296 0.000243 0.000199 0.000161 0.000129 0.000102 0.000081 0.000063 0.000049 0.000038 0.000029 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000041 -0.000052 -0.000066 -0.000083 -0.000104 -0.000129 -0.000158 -0.000193 -0.000234 -0.000281 -0.000336 -0.000399 -0.000470 -0.000549 -0.000636 -0.000733 -0.000837 -0.000949 -0.001070 -0.001197 -0.001332 -0.001474 -0.001622 -0.001776 -0.001934 -0.002095 -0.002257 -0.002420 -0.002581 -0.002739 -0.002893 -0.003043 -0.003187 -0.003327 -0.003461 -0.003590 -0.003713 -0.003831 -0.003942 -0.004046 -0.004144 -0.004237 -0.004326 -0.004412 -0.004497 -0.004582 -0.004669 -0.004757 -0.004846 -0.004936 -0.005026 -0.005113 -0.005195 -0.005269 -0.005332 -0.005381 -0.005413 -0.005424 -0.005414 -0.005380 -0.005322 -0.005239 -0.005130 -0.004993 -0.004827 -0.004630 -0.004399 -0.004135 -0.003836 -0.003501 -0.003133 -0.002731 -0.002299 -0.001839 -0.001354 -0.000849 -0.000328 0.000202 0.000736 0.001268 0.001789 0.002293 0.002774 0.003225 0.003639 0.004014 0.004345 0.004629 0.004865 0.005050 0.005186 0.005273 0.005312 0.005305 0.005257 0.005169 0.005047 0.004895 0.004717 0.004519 0.004305 0.004080 0.003848 0.003613 0.003378 0.003144 0.002915 0.002692 0.002475 0.002265 0.002064 0.001872 0.001689 0.001516 0.001354 0.001202 0.001061 0.000930 0.000811 0.000702 0.000604 0.000516 0.000438 0.000368 0.000307 0.000255 0.000209 0.000170 0.000137 0.000110 0.000087 0.000069 0.000054 0.000041 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000056 -0.000070 -0.000088 -0.000109 -0.000135 -0.000165 -0.000200 -0.000241 -0.000289 -0.000345 -0.000407 -0.000478 -0.000556 -0.000642 -0.000736 -0.000838 -0.000947 -0.001063 -0.001186 -0.001316 -0.001452 -0.001594 -0.001741 -0.001892 -0.002045 -0.002200 -0.002355 -0.002509 -0.002661 -0.002810 -0.002957 -0.003101 -0.003242 -0.003381 -0.003517 -0.003649 -0.003776 -0.003899 -0.004015 -0.004127 -0.004234 -0.004338 -0.004439 -0.004538 -0.004635 -0.004731 -0.004825 -0.004915 -0.005002 -0.005082 -0.005154 -0.005215 -0.005262 -0.005292 -0.005302 -0.005289 -0.005253 -0.005192 -0.005105 -0.004992 -0.004852 -0.004685 -0.004489 -0.004263 -0.004005 -0.003715 -0.003394 -0.003041 -0.002657 -0.002246 -0.001809 -0.001349 -0.000871 -0.000380 0.000121 0.000625 0.001127 0.001620 0.002099 0.002557 0.002988 0.003386 0.003748 0.004068 0.004345 0.004577 0.004762 0.004900 0.004992 0.005039 0.005043 0.005007 0.004934 0.004827 0.004690 0.004529 0.004347 0.004149 0.003939 0.003722 0.003500 0.003278 0.003057 0.002839 0.002627 0.002421 0.002221 0.002029 0.001846 0.001671 0.001504 0.001347 0.001200 0.001062 0.000935 0.000818 0.000711 0.000613 0.000526 0.000448 0.000378 0.000317 0.000264 0.000218 0.000178 0.000145 0.000117 0.000093 0.000074 0.000058 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000059 -0.000074 -0.000092 -0.000114 -0.000140 -0.000170 -0.000206 -0.000248 -0.000296 -0.000351 -0.000413 -0.000483 -0.000560 -0.000644 -0.000735 -0.000833 -0.000938 -0.001050 -0.001168 -0.001293 -0.001423 -0.001559 -0.001698 -0.001841 -0.001987 -0.002133 -0.002279 -0.002425 -0.002570 -0.002714 -0.002858 -0.003000 -0.003142 -0.003283 -0.003422 -0.003557 -0.003689 -0.003816 -0.003939 -0.004057 -0.004171 -0.004281 -0.004387 -0.004490 -0.004589 -0.004684 -0.004772 -0.004854 -0.004927 -0.004988 -0.005037 -0.005069 -0.005082 -0.005074 -0.005042 -0.004986 -0.004903 -0.004795 -0.004660 -0.004499 -0.004310 -0.004094 -0.003849 -0.003575 -0.003271 -0.002939 -0.002578 -0.002192 -0.001782 -0.001352 -0.000904 -0.000444 0.000024 0.000496 0.000966 0.001429 0.001879 0.002311 0.002720 0.003100 0.003446 0.003756 0.004025 0.004253 0.004437 0.004578 0.004676 0.004731 0.004746 0.004723 0.004665 0.004575 0.004457 0.004313 0.004150 0.003970 0.003777 0.003576 0.003369 0.003161 0.002954 0.002749 0.002548 0.002353 0.002165 0.001983 0.001808 0.001642 0.001483 0.001332 0.001191 0.001058 0.000934 0.000820 0.000715 0.000619 0.000533 0.000455 0.000386 0.000325 0.000272 0.000225 0.000185 0.000151 0.000123 0.000099 0.000079 0.000062 0.000049 0.000038 0.000029 0.000023 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000039 -0.000050 -0.000062 -0.000078 -0.000096 -0.000118 -0.000144 -0.000174 -0.000211 -0.000252 -0.000301 -0.000355 -0.000417 -0.000485 -0.000560 -0.000641 -0.000729 -0.000824 -0.000924 -0.001032 -0.001145 -0.001263 -0.001387 -0.001516 -0.001647 -0.001782 -0.001918 -0.002055 -0.002193 -0.002331 -0.002469 -0.002608 -0.002747 -0.002886 -0.003026 -0.003165 -0.003302 -0.003437 -0.003567 -0.003694 -0.003816 -0.003934 -0.004047 -0.004156 -0.004260 -0.004358 -0.004450 -0.004534 -0.004609 -0.004673 -0.004724 -0.004760 -0.004779 -0.004778 -0.004755 -0.004709 -0.004637 -0.004540 -0.004417 -0.004268 -0.004093 -0.003893 -0.003665 -0.003411 -0.003130 -0.002823 -0.002489 -0.002132 -0.001753 -0.001354 -0.000939 -0.000513 -0.000078 0.000360 0.000796 0.001227 0.001646 0.002051 0.002435 0.002794 0.003124 0.003421 0.003681 0.003903 0.004086 0.004229 0.004332 0.004396 0.004422 0.004413 0.004370 0.004297 0.004197 0.004073 0.003929 0.003768 0.003594 0.003411 0.003222 0.003029 0.002836 0.002645 0.002457 0.002274 0.002096 0.001925 0.001760 0.001603 0.001452 0.001309 0.001174 0.001046 0.000927 0.000817 0.000714 0.000621 0.000536 0.000460 0.000391 0.000331 0.000278 0.000231 0.000191 0.000157 0.000128 0.000103 0.000083 0.000066 0.000052 0.000041 0.000032 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000025 -0.000033 -0.000041 -0.000052 -0.000065 -0.000080 -0.000099 -0.000121 -0.000147 -0.000178 -0.000214 -0.000256 -0.000303 -0.000357 -0.000417 -0.000483 -0.000555 -0.000634 -0.000718 -0.000809 -0.000905 -0.001008 -0.001115 -0.001228 -0.001345 -0.001465 -0.001588 -0.001713 -0.001840 -0.001968 -0.002097 -0.002227 -0.002358 -0.002490 -0.002624 -0.002759 -0.002893 -0.003027 -0.003158 -0.003287 -0.003412 -0.003533 -0.003649 -0.003761 -0.003868 -0.003968 -0.004063 -0.004149 -0.004226 -0.004293 -0.004347 -0.004388 -0.004413 -0.004420 -0.004407 -0.004373 -0.004315 -0.004234 -0.004128 -0.003997 -0.003840 -0.003660 -0.003454 -0.003224 -0.002969 -0.002689 -0.002386 -0.002061 -0.001714 -0.001350 -0.000970 -0.000578 -0.000179 0.000224 0.000626 0.001023 0.001411 0.001786 0.002144 0.002481 0.002792 0.003074 0.003324 0.003540 0.003720 0.003864 0.003971 0.004042 0.004079 0.004082 0.004055 0.003999 0.003917 0.003813 0.003688 0.003548 0.003394 0.003229 0.003058 0.002882 0.002705 0.002528 0.002354 0.002183 0.002017 0.001856 0.001702 0.001554 0.001412 0.001277 0.001149 0.001028 0.000914 0.000808 0.000710 0.000619 0.000536 0.000461 0.000394 0.000334 0.000282 0.000236 0.000196 0.000161 0.000132 0.000107 0.000087 0.000069 0.000055 0.000044 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000067 -0.000082 -0.000101 -0.000123 -0.000149 -0.000180 -0.000216 -0.000257 -0.000304 -0.000356 -0.000414 -0.000478 -0.000548 -0.000623 -0.000704 -0.000790 -0.000882 -0.000979 -0.001081 -0.001186 -0.001295 -0.001407 -0.001521 -0.001637 -0.001754 -0.001873 -0.001993 -0.002115 -0.002238 -0.002364 -0.002490 -0.002616 -0.002742 -0.002867 -0.002989 -0.003109 -0.003224 -0.003336 -0.003442 -0.003544 -0.003638 -0.003726 -0.003805 -0.003873 -0.003931 -0.003975 -0.004006 -0.004020 -0.004016 -0.003994 -0.003951 -0.003887 -0.003799 -0.003689 -0.003555 -0.003398 -0.003217 -0.003014 -0.002787 -0.002538 -0.002267 -0.001975 -0.001664 -0.001335 -0.000992 -0.000636 -0.000273 0.000095 0.000462 0.000826 0.001182 0.001527 0.001857 0.002170 0.002460 0.002727 0.002965 0.003173 0.003349 0.003492 0.003603 0.003680 0.003726 0.003741 0.003728 0.003687 0.003623 0.003537 0.003433 0.003312 0.003178 0.003033 0.002881 0.002723 0.002562 0.002401 0.002240 0.002082 0.001928 0.001779 0.001635 0.001497 0.001364 0.001238 0.001117 0.001003 0.000895 0.000794 0.000700 0.000613 0.000533 0.000460 0.000394 0.000336 0.000284 0.000238 0.000199 0.000165 0.000135 0.000111 0.000090 0.000072 0.000058 0.000046 0.000036 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000044 -0.000055 -0.000068 -0.000084 -0.000102 -0.000125 -0.000151 -0.000181 -0.000217 -0.000257 -0.000302 -0.000353 -0.000409 -0.000470 -0.000536 -0.000608 -0.000685 -0.000768 -0.000854 -0.000945 -0.001040 -0.001138 -0.001238 -0.001341 -0.001446 -0.001553 -0.001661 -0.001771 -0.001883 -0.001996 -0.002111 -0.002227 -0.002343 -0.002459 -0.002575 -0.002688 -0.002798 -0.002906 -0.003009 -0.003108 -0.003202 -0.003289 -0.003368 -0.003438 -0.003497 -0.003545 -0.003579 -0.003599 -0.003604 -0.003591 -0.003561 -0.003513 -0.003444 -0.003355 -0.003244 -0.003112 -0.002959 -0.002783 -0.002587 -0.002370 -0.002132 -0.001875 -0.001599 -0.001307 -0.001000 -0.000682 -0.000355 -0.000023 0.000310 0.000640 0.000965 0.001279 0.001582 0.001869 0.002138 0.002387 0.002612 0.002811 0.002981 0.003123 0.003235 0.003317 0.003371 0.003396 0.003395 0.003370 0.003322 0.003253 0.003167 0.003066 0.002951 0.002826 0.002693 0.002553 0.002410 0.002264 0.002118 0.001974 0.001832 0.001694 0.001560 0.001432 0.001309 0.001191 0.001078 0.000971 0.000870 0.000775 0.000685 0.000602 0.000526 0.000455 0.000392 0.000335 0.000284 0.000239 0.000200 0.000167 0.000138 0.000113 0.000092 0.000075 0.000060 0.000048 0.000038 0.000030 0.000024 0.000019 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000045 -0.000056 -0.000069 -0.000085 -0.000103 -0.000126 -0.000151 -0.000181 -0.000216 -0.000255 -0.000298 -0.000347 -0.000400 -0.000459 -0.000523 -0.000591 -0.000664 -0.000741 -0.000822 -0.000906 -0.000993 -0.001083 -0.001176 -0.001270 -0.001366 -0.001464 -0.001564 -0.001665 -0.001767 -0.001871 -0.001976 -0.002081 -0.002185 -0.002289 -0.002392 -0.002492 -0.002589 -0.002683 -0.002773 -0.002857 -0.002935 -0.003005 -0.003065 -0.003115 -0.003153 -0.003178 -0.003188 -0.003184 -0.003164 -0.003129 -0.003076 -0.003006 -0.002918 -0.002810 -0.002684 -0.002537 -0.002371 -0.002186 -0.001982 -0.001759 -0.001519 -0.001263 -0.000993 -0.000712 -0.000421 -0.000124 0.000174 0.000471 0.000764 0.001049 0.001324 0.001586 0.001833 0.002062 0.002272 0.002460 0.002624 0.002763 0.002875 0.002961 0.003021 0.003055 0.003065 0.003053 0.003019 0.002967 0.002898 0.002814 0.002718 0.002611 0.002496 0.002375 0.002249 0.002119 0.001989 0.001858 0.001729 0.001603 0.001480 0.001361 0.001247 0.001138 0.001033 0.000934 0.000840 0.000751 0.000667 0.000588 0.000515 0.000448 0.000387 0.000331 0.000282 0.000238 0.000200 0.000167 0.000139 0.000114 0.000094 0.000076 0.000062 0.000050 0.000040 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000070 -0.000086 -0.000104 -0.000126 -0.000151 -0.000180 -0.000213 -0.000251 -0.000293 -0.000339 -0.000390 -0.000446 -0.000506 -0.000570 -0.000638 -0.000709 -0.000784 -0.000862 -0.000942 -0.001024 -0.001108 -0.001194 -0.001282 -0.001371 -0.001462 -0.001554 -0.001646 -0.001739 -0.001833 -0.001925 -0.002017 -0.002108 -0.002197 -0.002284 -0.002367 -0.002447 -0.002522 -0.002590 -0.002650 -0.002702 -0.002742 -0.002770 -0.002786 -0.002788 -0.002777 -0.002751 -0.002711 -0.002657 -0.002587 -0.002502 -0.002400 -0.002281 -0.002144 -0.001990 -0.001819 -0.001630 -0.001425 -0.001205 -0.000971 -0.000725 -0.000470 -0.000208 0.000057 0.000322 0.000584 0.000840 0.001088 0.001324 0.001549 0.001758 0.001952 0.002127 0.002283 0.002417 0.002529 0.002617 0.002682 0.002723 0.002743 0.002742 0.002722 0.002684 0.002630 0.002563 0.002483 0.002393 0.002296 0.002191 0.002082 0.001969 0.001854 0.001737 0.001622 0.001507 0.001395 0.001286 0.001181 0.001080 0.000984 0.000892 0.000804 0.000721 0.000643 0.000570 0.000501 0.000437 0.000379 0.000326 0.000278 0.000236 0.000199 0.000167 0.000139 0.000115 0.000095 0.000077 0.000063 0.000051 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000038 -0.000047 -0.000058 -0.000071 -0.000086 -0.000104 -0.000125 -0.000149 -0.000177 -0.000209 -0.000245 -0.000285 -0.000329 -0.000378 -0.000430 -0.000486 -0.000545 -0.000608 -0.000674 -0.000742 -0.000813 -0.000885 -0.000960 -0.001037 -0.001115 -0.001195 -0.001276 -0.001357 -0.001439 -0.001521 -0.001602 -0.001683 -0.001763 -0.001842 -0.001920 -0.001996 -0.002069 -0.002139 -0.002204 -0.002263 -0.002314 -0.002356 -0.002387 -0.002407 -0.002415 -0.002410 -0.002393 -0.002363 -0.002321 -0.002266 -0.002199 -0.002118 -0.002023 -0.001913 -0.001788 -0.001647 -0.001490 -0.001319 -0.001133 -0.000933 -0.000722 -0.000501 -0.000273 -0.000041 0.000193 0.000426 0.000654 0.000876 0.001088 0.001290 0.001480 0.001656 0.001818 0.001963 0.002091 0.002200 0.002289 0.002357 0.002405 0.002433 0.002442 0.002433 0.002408 0.002368 0.002315 0.002251 0.002177 0.002095 0.002006 0.001913 0.001815 0.001715 0.001612 0.001510 0.001407 0.001306 0.001207 0.001112 0.001019 0.000930 0.000846 0.000765 0.000689 0.000616 0.000548 0.000484 0.000424 0.000369 0.000319 0.000273 0.000232 0.000196 0.000165 0.000138 0.000114 0.000095 0.000078 0.000064 0.000052 0.000042 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000071 -0.000086 -0.000103 -0.000124 -0.000147 -0.000174 -0.000204 -0.000238 -0.000276 -0.000318 -0.000363 -0.000411 -0.000463 -0.000517 -0.000574 -0.000634 -0.000696 -0.000760 -0.000826 -0.000894 -0.000964 -0.001034 -0.001106 -0.001177 -0.001249 -0.001320 -0.001391 -0.001461 -0.001530 -0.001598 -0.001665 -0.001730 -0.001793 -0.001854 -0.001909 -0.001959 -0.002002 -0.002035 -0.002059 -0.002071 -0.002072 -0.002062 -0.002040 -0.002007 -0.001964 -0.001911 -0.001847 -0.001771 -0.001684 -0.001584 -0.001471 -0.001344 -0.001203 -0.001049 -0.000883 -0.000704 -0.000516 -0.000320 -0.000118 0.000086 0.000291 0.000492 0.000689 0.000878 0.001059 0.001229 0.001388 0.001535 0.001669 0.001789 0.001893 0.001980 0.002050 0.002103 0.002137 0.002155 0.002156 0.002142 0.002115 0.002076 0.002025 0.001965 0.001897 0.001823 0.001744 0.001660 0.001574 0.001485 0.001395 0.001304 0.001215 0.001126 0.001039 0.000955 0.000874 0.000797 0.000723 0.000653 0.000586 0.000523 0.000464 0.000408 0.000357 0.000309 0.000266 0.000227 0.000192 0.000162 0.000136 0.000113 0.000094 0.000077 0.000064 0.000052 0.000042 0.000034 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000047 -0.000058 -0.000070 -0.000085 -0.000102 -0.000121 -0.000143 -0.000169 -0.000198 -0.000230 -0.000265 -0.000304 -0.000345 -0.000389 -0.000436 -0.000485 -0.000537 -0.000591 -0.000648 -0.000706 -0.000766 -0.000827 -0.000889 -0.000952 -0.001014 -0.001077 -0.001138 -0.001199 -0.001259 -0.001318 -0.001376 -0.001433 -0.001489 -0.001543 -0.001594 -0.001641 -0.001683 -0.001717 -0.001743 -0.001760 -0.001766 -0.001762 -0.001748 -0.001723 -0.001689 -0.001646 -0.001594 -0.001534 -0.001465 -0.001386 -0.001297 -0.001196 -0.001083 -0.000958 -0.000821 -0.000673 -0.000515 -0.000349 -0.000177 -0.000000 0.000177 0.000354 0.000527 0.000694 0.000855 0.001007 0.001149 0.001282 0.001404 0.001514 0.001611 0.001695 0.001765 0.001819 0.001859 0.001883 0.001893 0.001890 0.001873 0.001845 0.001807 0.001760 0.001706 0.001644 0.001578 0.001507 0.001433 0.001357 0.001279 0.001200 0.001121 0.001042 0.000965 0.000889 0.000816 0.000746 0.000678 0.000614 0.000553 0.000496 0.000441 0.000390 0.000342 0.000298 0.000258 0.000221 0.000188 0.000158 0.000133 0.000111 0.000092 0.000076 0.000063 0.000052 0.000042 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000069 -0.000083 -0.000099 -0.000118 -0.000139 -0.000163 -0.000190 -0.000220 -0.000252 -0.000287 -0.000325 -0.000365 -0.000407 -0.000452 -0.000498 -0.000547 -0.000598 -0.000651 -0.000704 -0.000759 -0.000813 -0.000868 -0.000922 -0.000975 -0.001027 -0.001079 -0.001129 -0.001178 -0.001226 -0.001273 -0.001319 -0.001362 -0.001401 -0.001435 -0.001462 -0.001482 -0.001493 -0.001494 -0.001486 -0.001469 -0.001442 -0.001408 -0.001367 -0.001318 -0.001263 -0.001200 -0.001130 -0.001050 -0.000961 -0.000862 -0.000752 -0.000632 -0.000502 -0.000363 -0.000218 -0.000068 0.000085 0.000238 0.000389 0.000536 0.000677 0.000812 0.000939 0.001058 0.001167 0.001267 0.001357 0.001436 0.001503 0.001558 0.001600 0.001629 0.001646 0.001651 0.001644 0.001627 0.001600 0.001564 0.001521 0.001472 0.001417 0.001358 0.001295 0.001230 0.001163 0.001095 0.001026 0.000958 0.000889 0.000822 0.000757 0.000693 0.000632 0.000574 0.000519 0.000466 0.000417 0.000370 0.000326 0.000286 0.000248 0.000213 0.000182 0.000154 0.000130 0.000108 0.000090 0.000075 0.000062 0.000051 0.000042 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000047 -0.000056 -0.000068 -0.000081 -0.000096 -0.000114 -0.000133 -0.000156 -0.000180 -0.000208 -0.000237 -0.000269 -0.000302 -0.000338 -0.000376 -0.000416 -0.000459 -0.000503 -0.000548 -0.000595 -0.000642 -0.000690 -0.000737 -0.000784 -0.000830 -0.000875 -0.000918 -0.000961 -0.001002 -0.001043 -0.001083 -0.001121 -0.001156 -0.001188 -0.001215 -0.001237 -0.001251 -0.001257 -0.001255 -0.001244 -0.001225 -0.001198 -0.001165 -0.001126 -0.001081 -0.001031 -0.000975 -0.000913 -0.000843 -0.000765 -0.000679 -0.000583 -0.000478 -0.000365 -0.000245 -0.000119 0.000011 0.000142 0.000272 0.000401 0.000525 0.000644 0.000756 0.000862 0.000960 0.001050 0.001131 0.001204 0.001267 0.001320 0.001363 0.001395 0.001417 0.001428 0.001429 0.001420 0.001403 0.001378 0.001345 0.001307 0.001263 0.001214 0.001162 0.001107 0.001050 0.000992 0.000932 0.000872 0.000813 0.000754 0.000696 0.000640 0.000585 0.000533 0.000483 0.000436 0.000391 0.000349 0.000309 0.000271 0.000237 0.000205 0.000175 0.000149 0.000126 0.000105 0.000088 0.000073 0.000060 0.000050 0.000041 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000046 -0.000055 -0.000066 -0.000078 -0.000092 -0.000109 -0.000127 -0.000147 -0.000170 -0.000194 -0.000220 -0.000248 -0.000279 -0.000311 -0.000345 -0.000381 -0.000419 -0.000458 -0.000498 -0.000539 -0.000581 -0.000621 -0.000662 -0.000701 -0.000740 -0.000777 -0.000813 -0.000848 -0.000883 -0.000916 -0.000947 -0.000976 -0.001002 -0.001024 -0.001040 -0.001049 -0.001052 -0.001047 -0.001034 -0.001015 -0.000989 -0.000957 -0.000921 -0.000881 -0.000836 -0.000786 -0.000732 -0.000671 -0.000604 -0.000529 -0.000447 -0.000356 -0.000258 -0.000155 -0.000046 0.000065 0.000176 0.000287 0.000395 0.000499 0.000599 0.000692 0.000779 0.000860 0.000933 0.001000 0.001058 0.001108 0.001150 0.001183 0.001207 0.001223 0.001229 0.001228 0.001218 0.001202 0.001179 0.001150 0.001116 0.001077 0.001035 0.000989 0.000941 0.000891 0.000840 0.000788 0.000737 0.000685 0.000635 0.000585 0.000537 0.000491 0.000446 0.000404 0.000363 0.000325 0.000290 0.000256 0.000224 0.000195 0.000168 0.000143 0.000121 0.000102 0.000085 0.000071 0.000059 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000044 -0.000053 -0.000063 -0.000075 -0.000088 -0.000103 -0.000119 -0.000138 -0.000158 -0.000179 -0.000203 -0.000228 -0.000254 -0.000283 -0.000314 -0.000346 -0.000379 -0.000414 -0.000449 -0.000485 -0.000520 -0.000554 -0.000588 -0.000621 -0.000653 -0.000684 -0.000714 -0.000743 -0.000771 -0.000796 -0.000820 -0.000841 -0.000857 -0.000869 -0.000875 -0.000875 -0.000868 -0.000855 -0.000836 -0.000811 -0.000782 -0.000749 -0.000713 -0.000674 -0.000631 -0.000584 -0.000531 -0.000474 -0.000410 -0.000339 -0.000261 -0.000177 -0.000088 0.000004 0.000098 0.000193 0.000286 0.000377 0.000464 0.000546 0.000624 0.000696 0.000762 0.000821 0.000875 0.000921 0.000961 0.000993 0.001018 0.001036 0.001047 0.001050 0.001047 0.001038 0.001023 0.001002 0.000977 0.000947 0.000914 0.000876 0.000837 0.000795 0.000751 0.000707 0.000662 0.000618 0.000574 0.000531 0.000489 0.000448 0.000409 0.000371 0.000335 0.000301 0.000269 0.000239 0.000211 0.000184 0.000159 0.000137 0.000116 0.000098 0.000082 0.000068 0.000057 0.000047 0.000039 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000060 -0.000071 -0.000083 -0.000096 -0.000111 -0.000127 -0.000145 -0.000164 -0.000184 -0.000207 -0.000231 -0.000256 -0.000283 -0.000312 -0.000341 -0.000371 -0.000401 -0.000431 -0.000461 -0.000490 -0.000519 -0.000546 -0.000573 -0.000598 -0.000622 -0.000645 -0.000667 -0.000686 -0.000702 -0.000715 -0.000723 -0.000726 -0.000724 -0.000716 -0.000703 -0.000685 -0.000662 -0.000636 -0.000607 -0.000575 -0.000541 -0.000504 -0.000463 -0.000419 -0.000370 -0.000315 -0.000255 -0.000189 -0.000118 -0.000042 0.000037 0.000116 0.000196 0.000274 0.000350 0.000422 0.000491 0.000554 0.000613 0.000667 0.000716 0.000758 0.000795 0.000826 0.000851 0.000870 0.000883 0.000890 0.000891 0.000887 0.000878 0.000864 0.000847 0.000825 0.000799 0.000770 0.000738 0.000703 0.000667 0.000630 0.000591 0.000553 0.000515 0.000477 0.000440 0.000405 0.000370 0.000337 0.000306 0.000276 0.000248 0.000221 0.000196 0.000172 0.000150 0.000130 0.000111 0.000094 0.000079 0.000066 0.000055 0.000045 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000040 -0.000048 -0.000056 -0.000066 -0.000077 -0.000089 -0.000102 -0.000116 -0.000131 -0.000148 -0.000167 -0.000186 -0.000207 -0.000230 -0.000254 -0.000278 -0.000304 -0.000329 -0.000355 -0.000380 -0.000405 -0.000430 -0.000454 -0.000476 -0.000498 -0.000518 -0.000538 -0.000555 -0.000570 -0.000583 -0.000593 -0.000598 -0.000600 -0.000596 -0.000588 -0.000575 -0.000559 -0.000538 -0.000515 -0.000490 -0.000462 -0.000433 -0.000402 -0.000367 -0.000330 -0.000288 -0.000242 -0.000191 -0.000135 -0.000074 -0.000011 0.000056 0.000123 0.000190 0.000255 0.000318 0.000378 0.000434 0.000487 0.000535 0.000579 0.000618 0.000652 0.000681 0.000705 0.000724 0.000738 0.000747 0.000751 0.000751 0.000747 0.000738 0.000726 0.000711 0.000692 0.000670 0.000645 0.000617 0.000588 0.000557 0.000524 0.000491 0.000458 0.000426 0.000394 0.000363 0.000333 0.000304 0.000276 0.000250 0.000225 0.000202 0.000180 0.000159 0.000139 0.000121 0.000104 0.000089 0.000075 0.000063 0.000052 0.000043 0.000036 0.000029 0.000024 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000045 -0.000052 -0.000061 -0.000070 -0.000081 -0.000092 -0.000105 -0.000118 -0.000133 -0.000149 -0.000167 -0.000185 -0.000205 -0.000226 -0.000247 -0.000268 -0.000290 -0.000311 -0.000333 -0.000354 -0.000374 -0.000394 -0.000412 -0.000430 -0.000446 -0.000460 -0.000472 -0.000482 -0.000489 -0.000493 -0.000493 -0.000489 -0.000481 -0.000469 -0.000454 -0.000436 -0.000416 -0.000394 -0.000371 -0.000346 -0.000320 -0.000291 -0.000259 -0.000225 -0.000186 -0.000143 -0.000095 -0.000044 0.000010 0.000065 0.000121 0.000177 0.000231 0.000284 0.000333 0.000379 0.000422 0.000462 0.000497 0.000529 0.000556 0.000579 0.000597 0.000611 0.000622 0.000628 0.000630 0.000629 0.000625 0.000617 0.000606 0.000593 0.000577 0.000558 0.000537 0.000513 0.000488 0.000461 0.000434 0.000405 0.000377 0.000349 0.000322 0.000296 0.000271 0.000247 0.000225 0.000203 0.000182 0.000163 0.000145 0.000128 0.000112 0.000097 0.000083 0.000071 0.000060 0.000050 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000048 -0.000056 -0.000064 -0.000073 -0.000083 -0.000094 -0.000106 -0.000119 -0.000133 -0.000148 -0.000164 -0.000181 -0.000199 -0.000217 -0.000235 -0.000253 -0.000272 -0.000290 -0.000307 -0.000324 -0.000339 -0.000354 -0.000367 -0.000379 -0.000389 -0.000397 -0.000402 -0.000404 -0.000403 -0.000399 -0.000392 -0.000381 -0.000368 -0.000352 -0.000335 -0.000317 -0.000298 -0.000277 -0.000255 -0.000231 -0.000204 -0.000175 -0.000142 -0.000106 -0.000066 -0.000024 0.000021 0.000068 0.000115 0.000161 0.000206 0.000249 0.000289 0.000327 0.000363 0.000395 0.000424 0.000449 0.000471 0.000488 0.000503 0.000513 0.000521 0.000525 0.000526 0.000524 0.000520 0.000513 0.000503 0.000492 0.000478 0.000462 0.000444 0.000424 0.000403 0.000380 0.000356 0.000332 0.000308 0.000285 0.000262 0.000240 0.000219 0.000200 0.000181 0.000163 0.000146 0.000131 0.000116 0.000102 0.000089 0.000077 0.000066 0.000056 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000020 -0.000023 -0.000028 -0.000032 -0.000038 -0.000044 -0.000050 -0.000057 -0.000065 -0.000074 -0.000083 -0.000094 -0.000105 -0.000118 -0.000131 -0.000145 -0.000159 -0.000174 -0.000189 -0.000205 -0.000220 -0.000235 -0.000250 -0.000264 -0.000278 -0.000290 -0.000301 -0.000311 -0.000319 -0.000325 -0.000329 -0.000330 -0.000329 -0.000325 -0.000318 -0.000308 -0.000297 -0.000284 -0.000270 -0.000255 -0.000238 -0.000221 -0.000203 -0.000183 -0.000161 -0.000137 -0.000109 -0.000079 -0.000045 -0.000010 0.000028 0.000067 0.000105 0.000143 0.000180 0.000215 0.000249 0.000280 0.000308 0.000335 0.000358 0.000378 0.000396 0.000410 0.000421 0.000429 0.000434 0.000436 0.000436 0.000434 0.000430 0.000424 0.000416 0.000406 0.000394 0.000381 0.000365 0.000349 0.000330 0.000311 0.000291 0.000271 0.000251 0.000231 0.000212 0.000193 0.000176 0.000160 0.000144 0.000130 0.000116 0.000104 0.000092 0.000081 0.000070 0.000061 0.000052 0.000044 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000025 -0.000029 -0.000034 -0.000039 -0.000045 -0.000051 -0.000058 -0.000065 -0.000074 -0.000083 -0.000093 -0.000104 -0.000115 -0.000127 -0.000139 -0.000152 -0.000164 -0.000177 -0.000190 -0.000203 -0.000214 -0.000226 -0.000236 -0.000245 -0.000253 -0.000259 -0.000264 -0.000267 -0.000268 -0.000266 -0.000263 -0.000257 -0.000249 -0.000239 -0.000228 -0.000216 -0.000204 -0.000191 -0.000177 -0.000162 -0.000146 -0.000127 -0.000107 -0.000083 -0.000058 -0.000030 -0.000000 0.000031 0.000063 0.000094 0.000126 0.000156 0.000184 0.000211 0.000237 0.000260 0.000281 0.000300 0.000317 0.000330 0.000342 0.000350 0.000356 0.000360 0.000361 0.000361 0.000358 0.000354 0.000349 0.000342 0.000333 0.000323 0.000312 0.000299 0.000285 0.000269 0.000253 0.000236 0.000219 0.000202 0.000186 0.000170 0.000155 0.000140 0.000127 0.000114 0.000103 0.000092 0.000082 0.000072 0.000063 0.000055 0.000047 0.000041 0.000034 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000035 -0.000039 -0.000045 -0.000051 -0.000057 -0.000065 -0.000073 -0.000081 -0.000091 -0.000100 -0.000110 -0.000121 -0.000131 -0.000142 -0.000153 -0.000163 -0.000173 -0.000182 -0.000191 -0.000198 -0.000205 -0.000210 -0.000214 -0.000216 -0.000216 -0.000215 -0.000211 -0.000206 -0.000199 -0.000191 -0.000183 -0.000173 -0.000163 -0.000153 -0.000142 -0.000129 -0.000116 -0.000100 -0.000083 -0.000064 -0.000042 -0.000019 0.000006 0.000031 0.000057 0.000083 0.000109 0.000133 0.000156 0.000178 0.000198 0.000217 0.000235 0.000250 0.000263 0.000275 0.000283 0.000290 0.000295 0.000297 0.000298 0.000297 0.000295 0.000291 0.000286 0.000279 0.000272 0.000263 0.000254 0.000243 0.000231 0.000218 0.000205 0.000191 0.000176 0.000162 0.000149 0.000135 0.000123 0.000111 0.000100 0.000090 0.000081 0.000072 0.000064 0.000056 0.000049 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000030 -0.000034 -0.000039 -0.000044 -0.000050 -0.000057 -0.000063 -0.000071 -0.000079 -0.000087 -0.000095 -0.000104 -0.000113 -0.000122 -0.000130 -0.000138 -0.000146 -0.000153 -0.000159 -0.000165 -0.000169 -0.000172 -0.000174 -0.000174 -0.000172 -0.000169 -0.000165 -0.000159 -0.000153 -0.000145 -0.000138 -0.000130 -0.000122 -0.000113 -0.000103 -0.000092 -0.000079 -0.000064 -0.000048 -0.000030 -0.000011 0.000009 0.000030 0.000052 0.000073 0.000093 0.000113 0.000131 0.000149 0.000165 0.000180 0.000194 0.000207 0.000218 0.000227 0.000234 0.000239 0.000243 0.000245 0.000245 0.000244 0.000241 0.000238 0.000233 0.000227 0.000221 0.000214 0.000205 0.000196 0.000186 0.000176 0.000164 0.000153 0.000141 0.000129 0.000118 0.000107 0.000097 0.000088 0.000079 0.000071 0.000063 0.000056 0.000049 0.000043 0.000038 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000026 -0.000030 -0.000034 -0.000039 -0.000044 -0.000049 -0.000055 -0.000061 -0.000068 -0.000075 -0.000082 -0.000089 -0.000096 -0.000103 -0.000110 -0.000116 -0.000122 -0.000127 -0.000131 -0.000135 -0.000137 -0.000139 -0.000139 -0.000137 -0.000135 -0.000131 -0.000126 -0.000121 -0.000115 -0.000109 -0.000103 -0.000097 -0.000090 -0.000082 -0.000072 -0.000062 -0.000049 -0.000036 -0.000021 -0.000005 0.000012 0.000029 0.000046 0.000063 0.000079 0.000095 0.000109 0.000123 0.000136 0.000149 0.000160 0.000170 0.000179 0.000186 0.000192 0.000196 0.000199 0.000200 0.000200 0.000199 0.000197 0.000193 0.000189 0.000184 0.000179 0.000172 0.000165 0.000158 0.000149 0.000140 0.000131 0.000121 0.000112 0.000102 0.000093 0.000085 0.000076 0.000069 0.000062 0.000055 0.000049 0.000043 0.000038 0.000033 0.000029 0.000025 0.000022 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000026 -0.000030 -0.000033 -0.000038 -0.000042 -0.000047 -0.000052 -0.000058 -0.000064 -0.000069 -0.000075 -0.000081 -0.000087 -0.000092 -0.000096 -0.000101 -0.000104 -0.000107 -0.000109 -0.000110 -0.000110 -0.000109 -0.000106 -0.000103 -0.000099 -0.000095 -0.000091 -0.000086 -0.000082 -0.000077 -0.000071 -0.000064 -0.000057 -0.000048 -0.000038 -0.000027 -0.000014 -0.000001 0.000012 0.000026 0.000040 0.000053 0.000066 0.000079 0.000091 0.000102 0.000112 0.000122 0.000131 0.000139 0.000146 0.000152 0.000157 0.000160 0.000162 0.000163 0.000163 0.000162 0.000159 0.000156 0.000153 0.000148 0.000143 0.000138 0.000132 0.000126 0.000119 0.000111 0.000104 0.000096 0.000088 0.000081 0.000073 0.000066 0.000060 0.000054 0.000048 0.000043 0.000038 0.000033 0.000029 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000029 -0.000032 -0.000036 -0.000040 -0.000044 -0.000049 -0.000054 -0.000058 -0.000063 -0.000068 -0.000072 -0.000076 -0.000079 -0.000082 -0.000084 -0.000086 -0.000087 -0.000086 -0.000085 -0.000083 -0.000081 -0.000078 -0.000074 -0.000071 -0.000068 -0.000064 -0.000060 -0.000056 -0.000051 -0.000044 -0.000037 -0.000029 -0.000019 -0.000009 0.000001 0.000012 0.000023 0.000034 0.000045 0.000055 0.000065 0.000074 0.000083 0.000091 0.000099 0.000106 0.000113 0.000118 0.000123 0.000127 0.000130 0.000131 0.000132 0.000131 0.000130 0.000128 0.000126 0.000122 0.000119 0.000114 0.000110 0.000105 0.000099 0.000094 0.000088 0.000081 0.000075 0.000069 0.000063 0.000057 0.000052 0.000047 0.000042 0.000037 0.000033 0.000029 0.000026 0.000022 0.000019 0.000017 0.000015 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000030 -0.000034 -0.000037 -0.000041 -0.000045 -0.000049 -0.000052 -0.000056 -0.000059 -0.000062 -0.000064 -0.000066 -0.000067 -0.000068 -0.000068 -0.000067 -0.000065 -0.000063 -0.000060 -0.000058 -0.000055 -0.000053 -0.000050 -0.000047 -0.000044 -0.000040 -0.000035 -0.000029 -0.000022 -0.000014 -0.000006 0.000003 0.000011 0.000020 0.000029 0.000038 0.000046 0.000053 0.000061 0.000068 0.000074 0.000080 0.000086 0.000091 0.000095 0.000099 0.000102 0.000104 0.000105 0.000106 0.000105 0.000104 0.000102 0.000100 0.000097 0.000094 0.000090 0.000086 0.000082 0.000078 0.000073 0.000068 0.000063 0.000058 0.000054 0.000049 0.000044 0.000040 0.000036 0.000032 0.000029 0.000025 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000031 -0.000034 -0.000037 -0.000040 -0.000043 -0.000045 -0.000048 -0.000050 -0.000051 -0.000052 -0.000053 -0.000053 -0.000052 -0.000050 -0.000049 -0.000047 -0.000045 -0.000043 -0.000041 -0.000039 -0.000037 -0.000034 -0.000031 -0.000027 -0.000022 -0.000017 -0.000011 -0.000004 0.000003 0.000010 0.000017 0.000024 0.000031 0.000037 0.000043 0.000049 0.000054 0.000059 0.000064 0.000069 0.000072 0.000076 0.000079 0.000081 0.000083 0.000084 0.000084 0.000083 0.000082 0.000081 0.000079 0.000076 0.000074 0.000071 0.000067 0.000064 0.000060 0.000056 0.000053 0.000049 0.000045 0.000041 0.000038 0.000034 0.000031 0.000028 0.000025 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000026 -0.000028 -0.000030 -0.000032 -0.000035 -0.000036 -0.000038 -0.000039 -0.000040 -0.000041 -0.000041 -0.000040 -0.000039 -0.000037 -0.000036 -0.000034 -0.000033 -0.000031 -0.000030 -0.000028 -0.000026 -0.000024 -0.000021 -0.000017 -0.000013 -0.000008 -0.000003 0.000003 0.000008 0.000014 0.000019 0.000025 0.000030 0.000035 0.000039 0.000043 0.000047 0.000051 0.000054 0.000057 0.000060 0.000062 0.000064 0.000065 0.000066 0.000066 0.000065 0.000064 0.000063 0.000061 0.000059 0.000057 0.000054 0.000052 0.000049 0.000046 0.000043 0.000040 0.000037 0.000034 0.000031 0.000029 0.000026 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000026 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000031 -0.000031 -0.000030 -0.000029 -0.000028 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000018 -0.000016 -0.000013 -0.000010 -0.000006 -0.000002 0.000002 0.000007 0.000011 0.000015 0.000019 0.000023 0.000027 0.000031 0.000034 0.000037 0.000040 0.000042 0.000045 0.000047 0.000048 0.000049 0.000050 0.000051 0.000051 0.000051 0.000050 0.000049 0.000047 0.000045 0.000044 0.000041 0.000039 0.000037 0.000035 0.000032 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000007 -0.000005 -0.000001 0.000002 0.000005 0.000008 0.000012 0.000015 0.000018 0.000021 0.000024 0.000027 0.000029 0.000031 0.000033 0.000034 0.000036 0.000037 0.000038 0.000039 0.000039 0.000039 0.000039 0.000038 0.000037 0.000036 0.000034 0.000033 0.000031 0.000029 0.000028 0.000026 0.000024 0.000022 0.000021 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000001 0.000001 0.000004 0.000006 0.000009 0.000011 0.000014 0.000016 0.000019 0.000020 0.000022 0.000024 0.000025 0.000026 0.000027 0.000028 0.000029 0.000029 0.000029 0.000029 0.000029 0.000029 0.000028 0.000027 0.000026 0.000024 0.000023 0.000022 0.000020 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000009 0.000011 0.000012 0.000014 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000022 0.000022 0.000022 0.000022 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode23_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000020 0.000020 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000018 0.000018 0.000017 0.000015 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000019 0.000020 0.000022 0.000023 0.000024 0.000024 0.000025 0.000025 0.000024 0.000024 0.000024 0.000024 0.000024 0.000023 0.000023 0.000023 0.000022 0.000021 0.000019 0.000017 0.000015 0.000012 0.000010 0.000007 0.000005 0.000002 -0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000019 0.000021 0.000022 0.000024 0.000025 0.000027 0.000028 0.000029 0.000030 0.000031 0.000031 0.000031 0.000030 0.000030 0.000030 0.000030 0.000029 0.000029 0.000028 0.000027 0.000025 0.000023 0.000020 0.000017 0.000014 0.000011 0.000007 0.000004 0.000001 -0.000002 -0.000005 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000023 0.000025 0.000026 0.000028 0.000030 0.000032 0.000034 0.000035 0.000037 0.000038 0.000038 0.000038 0.000038 0.000038 0.000038 0.000037 0.000037 0.000036 0.000035 0.000033 0.000032 0.000029 0.000026 0.000023 0.000019 0.000015 0.000011 0.000007 0.000003 -0.000001 -0.000005 -0.000009 -0.000013 -0.000016 -0.000018 -0.000020 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000020 0.000022 0.000024 0.000025 0.000027 0.000029 0.000031 0.000034 0.000036 0.000038 0.000040 0.000042 0.000044 0.000046 0.000047 0.000047 0.000048 0.000048 0.000047 0.000046 0.000045 0.000044 0.000043 0.000041 0.000039 0.000036 0.000033 0.000029 0.000024 0.000019 0.000014 0.000009 0.000004 -0.000001 -0.000006 -0.000011 -0.000015 -0.000020 -0.000023 -0.000026 -0.000028 -0.000030 -0.000030 -0.000031 -0.000031 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000025 -0.000023 -0.000021 -0.000020 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000029 0.000031 0.000033 0.000035 0.000038 0.000040 0.000043 0.000045 0.000048 0.000050 0.000053 0.000055 0.000056 0.000058 0.000058 0.000059 0.000058 0.000057 0.000056 0.000055 0.000053 0.000050 0.000047 0.000044 0.000040 0.000035 0.000030 0.000024 0.000018 0.000011 0.000005 -0.000001 -0.000007 -0.000014 -0.000020 -0.000025 -0.000031 -0.000035 -0.000039 -0.000041 -0.000042 -0.000043 -0.000043 -0.000043 -0.000043 -0.000042 -0.000042 -0.000041 -0.000040 -0.000039 -0.000037 -0.000035 -0.000033 -0.000030 -0.000028 -0.000026 -0.000025 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000026 0.000029 0.000032 0.000035 0.000037 0.000040 0.000043 0.000046 0.000049 0.000052 0.000055 0.000058 0.000060 0.000063 0.000066 0.000068 0.000070 0.000071 0.000071 0.000071 0.000070 0.000069 0.000067 0.000064 0.000061 0.000057 0.000053 0.000048 0.000042 0.000035 0.000028 0.000021 0.000013 0.000005 -0.000003 -0.000011 -0.000018 -0.000026 -0.000033 -0.000040 -0.000047 -0.000052 -0.000056 -0.000059 -0.000061 -0.000061 -0.000061 -0.000060 -0.000060 -0.000059 -0.000058 -0.000057 -0.000055 -0.000053 -0.000051 -0.000048 -0.000045 -0.000042 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000022 0.000025 0.000028 0.000031 0.000035 0.000038 0.000042 0.000045 0.000049 0.000052 0.000056 0.000059 0.000063 0.000066 0.000070 0.000073 0.000076 0.000079 0.000082 0.000084 0.000085 0.000086 0.000086 0.000085 0.000084 0.000081 0.000078 0.000073 0.000069 0.000063 0.000056 0.000049 0.000041 0.000032 0.000023 0.000013 0.000003 -0.000007 -0.000017 -0.000027 -0.000036 -0.000046 -0.000055 -0.000063 -0.000071 -0.000077 -0.000082 -0.000085 -0.000086 -0.000086 -0.000086 -0.000085 -0.000083 -0.000082 -0.000080 -0.000078 -0.000075 -0.000073 -0.000069 -0.000065 -0.000062 -0.000058 -0.000054 -0.000051 -0.000048 -0.000046 -0.000043 -0.000041 -0.000038 -0.000036 -0.000033 -0.000030 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000025 0.000028 0.000032 0.000036 0.000040 0.000045 0.000050 0.000054 0.000059 0.000063 0.000068 0.000072 0.000076 0.000080 0.000084 0.000088 0.000092 0.000095 0.000099 0.000101 0.000103 0.000104 0.000104 0.000103 0.000101 0.000098 0.000094 0.000089 0.000082 0.000075 0.000066 0.000057 0.000046 0.000035 0.000023 0.000011 -0.000002 -0.000015 -0.000028 -0.000040 -0.000053 -0.000065 -0.000076 -0.000088 -0.000098 -0.000107 -0.000114 -0.000119 -0.000122 -0.000123 -0.000122 -0.000121 -0.000118 -0.000116 -0.000113 -0.000110 -0.000107 -0.000103 -0.000098 -0.000094 -0.000088 -0.000083 -0.000078 -0.000074 -0.000070 -0.000066 -0.000062 -0.000059 -0.000055 -0.000052 -0.000048 -0.000044 -0.000040 -0.000036 -0.000033 -0.000030 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000026 0.000029 0.000032 0.000037 0.000041 0.000047 0.000052 0.000058 0.000064 0.000070 0.000076 0.000081 0.000087 0.000092 0.000097 0.000102 0.000107 0.000111 0.000115 0.000119 0.000122 0.000125 0.000126 0.000126 0.000125 0.000123 0.000119 0.000113 0.000107 0.000099 0.000089 0.000079 0.000066 0.000053 0.000038 0.000023 0.000006 -0.000010 -0.000027 -0.000044 -0.000061 -0.000077 -0.000093 -0.000109 -0.000123 -0.000137 -0.000149 -0.000159 -0.000167 -0.000172 -0.000175 -0.000175 -0.000173 -0.000170 -0.000166 -0.000161 -0.000156 -0.000151 -0.000146 -0.000139 -0.000133 -0.000126 -0.000119 -0.000112 -0.000105 -0.000099 -0.000093 -0.000088 -0.000083 -0.000078 -0.000073 -0.000068 -0.000063 -0.000058 -0.000052 -0.000048 -0.000043 -0.000039 -0.000036 -0.000032 -0.000030 -0.000027 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000033 0.000037 0.000042 0.000047 0.000053 0.000060 0.000067 0.000074 0.000082 0.000089 0.000097 0.000104 0.000110 0.000117 0.000123 0.000128 0.000134 0.000139 0.000143 0.000147 0.000151 0.000153 0.000153 0.000152 0.000149 0.000145 0.000138 0.000130 0.000120 0.000108 0.000094 0.000079 0.000061 0.000042 0.000022 0.000000 -0.000022 -0.000045 -0.000067 -0.000090 -0.000112 -0.000134 -0.000154 -0.000174 -0.000192 -0.000208 -0.000223 -0.000234 -0.000243 -0.000247 -0.000249 -0.000247 -0.000243 -0.000238 -0.000231 -0.000224 -0.000216 -0.000207 -0.000198 -0.000188 -0.000178 -0.000168 -0.000158 -0.000148 -0.000139 -0.000130 -0.000122 -0.000115 -0.000108 -0.000102 -0.000095 -0.000088 -0.000081 -0.000074 -0.000068 -0.000061 -0.000055 -0.000050 -0.000045 -0.000041 -0.000038 -0.000034 -0.000031 -0.000027 -0.000024 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000032 0.000036 0.000041 0.000047 0.000053 0.000060 0.000067 0.000076 0.000085 0.000094 0.000103 0.000113 0.000122 0.000131 0.000139 0.000147 0.000154 0.000161 0.000167 0.000172 0.000177 0.000182 0.000185 0.000186 0.000185 0.000182 0.000177 0.000170 0.000159 0.000147 0.000132 0.000115 0.000095 0.000073 0.000049 0.000022 -0.000006 -0.000036 -0.000066 -0.000097 -0.000128 -0.000158 -0.000188 -0.000216 -0.000243 -0.000268 -0.000291 -0.000311 -0.000328 -0.000341 -0.000349 -0.000353 -0.000353 -0.000348 -0.000341 -0.000331 -0.000320 -0.000309 -0.000296 -0.000282 -0.000268 -0.000254 -0.000239 -0.000224 -0.000210 -0.000196 -0.000183 -0.000171 -0.000160 -0.000150 -0.000140 -0.000131 -0.000122 -0.000113 -0.000104 -0.000095 -0.000086 -0.000078 -0.000070 -0.000063 -0.000057 -0.000052 -0.000047 -0.000043 -0.000038 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000034 0.000040 0.000045 0.000052 0.000059 0.000067 0.000075 0.000085 0.000096 0.000107 0.000118 0.000130 0.000141 0.000153 0.000163 0.000174 0.000183 0.000191 0.000199 0.000206 0.000213 0.000218 0.000223 0.000225 0.000226 0.000223 0.000218 0.000210 0.000198 0.000183 0.000165 0.000143 0.000119 0.000091 0.000060 0.000026 -0.000011 -0.000050 -0.000091 -0.000133 -0.000175 -0.000216 -0.000257 -0.000297 -0.000334 -0.000370 -0.000402 -0.000431 -0.000455 -0.000475 -0.000489 -0.000497 -0.000499 -0.000495 -0.000486 -0.000474 -0.000459 -0.000442 -0.000423 -0.000404 -0.000383 -0.000362 -0.000341 -0.000319 -0.000298 -0.000277 -0.000258 -0.000239 -0.000222 -0.000207 -0.000192 -0.000179 -0.000166 -0.000154 -0.000142 -0.000130 -0.000119 -0.000108 -0.000097 -0.000088 -0.000079 -0.000072 -0.000065 -0.000059 -0.000053 -0.000047 -0.000042 -0.000037 -0.000032 -0.000027 -0.000023 -0.000020 -0.000016 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000043 0.000049 0.000056 0.000065 0.000074 0.000084 0.000095 0.000107 0.000120 0.000133 0.000147 0.000162 0.000176 0.000190 0.000203 0.000215 0.000226 0.000236 0.000245 0.000254 0.000261 0.000267 0.000272 0.000274 0.000273 0.000269 0.000261 0.000248 0.000231 0.000209 0.000183 0.000153 0.000118 0.000079 0.000036 -0.000011 -0.000062 -0.000115 -0.000171 -0.000228 -0.000284 -0.000341 -0.000396 -0.000449 -0.000499 -0.000545 -0.000587 -0.000623 -0.000653 -0.000676 -0.000690 -0.000697 -0.000696 -0.000688 -0.000673 -0.000654 -0.000631 -0.000605 -0.000577 -0.000547 -0.000517 -0.000486 -0.000455 -0.000424 -0.000394 -0.000365 -0.000337 -0.000311 -0.000288 -0.000266 -0.000245 -0.000227 -0.000209 -0.000193 -0.000177 -0.000162 -0.000147 -0.000134 -0.000121 -0.000109 -0.000098 -0.000088 -0.000080 -0.000072 -0.000065 -0.000058 -0.000051 -0.000045 -0.000039 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000033 0.000039 0.000045 0.000053 0.000061 0.000070 0.000080 0.000091 0.000104 0.000118 0.000133 0.000148 0.000165 0.000182 0.000200 0.000217 0.000233 0.000249 0.000264 0.000278 0.000290 0.000301 0.000311 0.000320 0.000327 0.000332 0.000333 0.000331 0.000324 0.000311 0.000293 0.000269 0.000239 0.000203 0.000160 0.000112 0.000058 -0.000002 -0.000066 -0.000135 -0.000208 -0.000283 -0.000360 -0.000436 -0.000512 -0.000586 -0.000656 -0.000722 -0.000783 -0.000836 -0.000882 -0.000919 -0.000945 -0.000961 -0.000966 -0.000961 -0.000946 -0.000923 -0.000894 -0.000859 -0.000821 -0.000780 -0.000738 -0.000694 -0.000650 -0.000605 -0.000562 -0.000519 -0.000478 -0.000440 -0.000404 -0.000370 -0.000340 -0.000311 -0.000285 -0.000262 -0.000240 -0.000219 -0.000199 -0.000181 -0.000164 -0.000148 -0.000133 -0.000120 -0.000108 -0.000097 -0.000087 -0.000078 -0.000070 -0.000062 -0.000055 -0.000048 -0.000041 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000041 0.000048 0.000056 0.000065 0.000075 0.000087 0.000099 0.000113 0.000128 0.000145 0.000164 0.000183 0.000203 0.000224 0.000245 0.000266 0.000286 0.000305 0.000323 0.000340 0.000355 0.000369 0.000381 0.000392 0.000400 0.000405 0.000406 0.000401 0.000391 0.000373 0.000347 0.000314 0.000272 0.000222 0.000164 0.000098 0.000024 -0.000057 -0.000144 -0.000238 -0.000335 -0.000436 -0.000538 -0.000640 -0.000741 -0.000839 -0.000932 -0.001019 -0.001098 -0.001166 -0.001224 -0.001269 -0.001300 -0.001317 -0.001319 -0.001308 -0.001285 -0.001251 -0.001209 -0.001159 -0.001105 -0.001047 -0.000986 -0.000925 -0.000863 -0.000801 -0.000740 -0.000681 -0.000625 -0.000571 -0.000521 -0.000475 -0.000432 -0.000393 -0.000358 -0.000326 -0.000296 -0.000269 -0.000244 -0.000221 -0.000199 -0.000179 -0.000161 -0.000145 -0.000130 -0.000117 -0.000105 -0.000094 -0.000084 -0.000075 -0.000066 -0.000057 -0.000050 -0.000042 -0.000036 -0.000030 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000050 0.000059 0.000069 0.000080 0.000093 0.000106 0.000122 0.000139 0.000158 0.000178 0.000201 0.000224 0.000249 0.000274 0.000299 0.000324 0.000349 0.000373 0.000395 0.000416 0.000435 0.000452 0.000467 0.000480 0.000490 0.000495 0.000495 0.000488 0.000472 0.000447 0.000412 0.000367 0.000310 0.000243 0.000164 0.000075 -0.000025 -0.000134 -0.000251 -0.000376 -0.000506 -0.000639 -0.000774 -0.000909 -0.001042 -0.001170 -0.001291 -0.001404 -0.001506 -0.001594 -0.001666 -0.001721 -0.001758 -0.001776 -0.001776 -0.001758 -0.001724 -0.001676 -0.001616 -0.001548 -0.001472 -0.001392 -0.001308 -0.001223 -0.001138 -0.001053 -0.000970 -0.000889 -0.000811 -0.000738 -0.000669 -0.000606 -0.000547 -0.000494 -0.000446 -0.000403 -0.000364 -0.000329 -0.000297 -0.000267 -0.000240 -0.000216 -0.000193 -0.000173 -0.000155 -0.000139 -0.000125 -0.000112 -0.000100 -0.000089 -0.000078 -0.000068 -0.000059 -0.000051 -0.000044 -0.000037 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000018 0.000021 0.000026 0.000031 0.000037 0.000045 0.000053 0.000062 0.000073 0.000085 0.000099 0.000114 0.000130 0.000149 0.000170 0.000192 0.000217 0.000244 0.000273 0.000303 0.000333 0.000364 0.000394 0.000425 0.000454 0.000482 0.000508 0.000533 0.000555 0.000574 0.000590 0.000602 0.000607 0.000606 0.000595 0.000573 0.000539 0.000491 0.000430 0.000354 0.000263 0.000158 0.000039 -0.000093 -0.000238 -0.000393 -0.000557 -0.000727 -0.000901 -0.001078 -0.001253 -0.001426 -0.001592 -0.001749 -0.001894 -0.002024 -0.002135 -0.002226 -0.002294 -0.002339 -0.002359 -0.002355 -0.002329 -0.002281 -0.002216 -0.002135 -0.002042 -0.001940 -0.001831 -0.001719 -0.001604 -0.001488 -0.001374 -0.001261 -0.001152 -0.001048 -0.000949 -0.000856 -0.000769 -0.000691 -0.000619 -0.000555 -0.000498 -0.000447 -0.000401 -0.000359 -0.000322 -0.000288 -0.000258 -0.000231 -0.000206 -0.000184 -0.000165 -0.000148 -0.000132 -0.000118 -0.000105 -0.000093 -0.000081 -0.000071 -0.000061 -0.000052 -0.000044 -0.000037 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000039 0.000047 0.000055 0.000065 0.000077 0.000090 0.000104 0.000121 0.000139 0.000159 0.000181 0.000206 0.000234 0.000264 0.000297 0.000331 0.000367 0.000404 0.000441 0.000479 0.000516 0.000553 0.000588 0.000622 0.000653 0.000682 0.000707 0.000727 0.000741 0.000748 0.000744 0.000728 0.000697 0.000651 0.000587 0.000505 0.000404 0.000284 0.000145 -0.000011 -0.000184 -0.000373 -0.000575 -0.000787 -0.001007 -0.001233 -0.001460 -0.001685 -0.001906 -0.002118 -0.002319 -0.002503 -0.002667 -0.002807 -0.002921 -0.003006 -0.003060 -0.003083 -0.003076 -0.003040 -0.002977 -0.002891 -0.002784 -0.002662 -0.002527 -0.002383 -0.002234 -0.002081 -0.001928 -0.001776 -0.001627 -0.001482 -0.001343 -0.001211 -0.001087 -0.000972 -0.000867 -0.000772 -0.000688 -0.000612 -0.000545 -0.000486 -0.000434 -0.000386 -0.000344 -0.000307 -0.000273 -0.000243 -0.000217 -0.000194 -0.000173 -0.000155 -0.000138 -0.000123 -0.000109 -0.000096 -0.000084 -0.000073 -0.000062 -0.000053 -0.000045 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000033 0.000040 0.000048 0.000057 0.000068 0.000080 0.000094 0.000110 0.000127 0.000147 0.000168 0.000192 0.000219 0.000249 0.000283 0.000319 0.000358 0.000400 0.000444 0.000489 0.000535 0.000581 0.000628 0.000674 0.000719 0.000762 0.000803 0.000840 0.000872 0.000898 0.000915 0.000922 0.000915 0.000893 0.000851 0.000788 0.000704 0.000595 0.000463 0.000306 0.000126 -0.000077 -0.000300 -0.000543 -0.000801 -0.001073 -0.001354 -0.001640 -0.001928 -0.002214 -0.002493 -0.002761 -0.003012 -0.003243 -0.003449 -0.003624 -0.003765 -0.003870 -0.003937 -0.003964 -0.003954 -0.003907 -0.003827 -0.003717 -0.003580 -0.003423 -0.003249 -0.003063 -0.002869 -0.002671 -0.002471 -0.002273 -0.002078 -0.001888 -0.001706 -0.001533 -0.001370 -0.001220 -0.001082 -0.000958 -0.000848 -0.000750 -0.000664 -0.000588 -0.000521 -0.000461 -0.000409 -0.000363 -0.000322 -0.000286 -0.000254 -0.000226 -0.000202 -0.000180 -0.000161 -0.000143 -0.000127 -0.000112 -0.000098 -0.000086 -0.000074 -0.000064 -0.000055 -0.000046 -0.000039 -0.000033 -0.000028 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000041 0.000049 0.000059 0.000070 0.000083 0.000097 0.000114 0.000133 0.000154 0.000177 0.000203 0.000232 0.000264 0.000301 0.000341 0.000384 0.000432 0.000482 0.000535 0.000591 0.000647 0.000705 0.000763 0.000822 0.000879 0.000935 0.000988 0.001036 0.001078 0.001111 0.001132 0.001139 0.001128 0.001096 0.001040 0.000957 0.000846 0.000705 0.000533 0.000331 0.000100 -0.000158 -0.000443 -0.000750 -0.001077 -0.001419 -0.001771 -0.002130 -0.002490 -0.002847 -0.003194 -0.003527 -0.003839 -0.004125 -0.004378 -0.004595 -0.004769 -0.004898 -0.004980 -0.005015 -0.005002 -0.004944 -0.004845 -0.004707 -0.004537 -0.004340 -0.004120 -0.003885 -0.003638 -0.003385 -0.003130 -0.002876 -0.002625 -0.002381 -0.002146 -0.001923 -0.001713 -0.001519 -0.001342 -0.001182 -0.001040 -0.000914 -0.000804 -0.000707 -0.000623 -0.000548 -0.000483 -0.000426 -0.000376 -0.000333 -0.000295 -0.000262 -0.000233 -0.000208 -0.000186 -0.000166 -0.000147 -0.000131 -0.000116 -0.000101 -0.000088 -0.000077 -0.000066 -0.000056 -0.000048 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000035 0.000042 0.000050 0.000060 0.000071 0.000085 0.000100 0.000118 0.000137 0.000160 0.000185 0.000213 0.000244 0.000279 0.000318 0.000361 0.000409 0.000462 0.000519 0.000580 0.000645 0.000713 0.000783 0.000855 0.000929 0.001003 0.001077 0.001149 0.001217 0.001279 0.001332 0.001373 0.001400 0.001407 0.001390 0.001347 0.001272 0.001164 0.001020 0.000838 0.000619 0.000363 0.000071 -0.000254 -0.000611 -0.000994 -0.001401 -0.001825 -0.002261 -0.002704 -0.003148 -0.003586 -0.004012 -0.004419 -0.004800 -0.005149 -0.005459 -0.005722 -0.005935 -0.006094 -0.006195 -0.006239 -0.006225 -0.006157 -0.006037 -0.005871 -0.005663 -0.005421 -0.005150 -0.004858 -0.004551 -0.004235 -0.003914 -0.003593 -0.003277 -0.002968 -0.002671 -0.002388 -0.002122 -0.001875 -0.001650 -0.001447 -0.001266 -0.001107 -0.000968 -0.000846 -0.000740 -0.000648 -0.000568 -0.000498 -0.000438 -0.000385 -0.000340 -0.000301 -0.000268 -0.000239 -0.000213 -0.000191 -0.000170 -0.000152 -0.000135 -0.000119 -0.000105 -0.000091 -0.000079 -0.000068 -0.000058 -0.000049 -0.000042 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000042 0.000051 0.000061 0.000073 0.000086 0.000102 0.000120 0.000141 0.000164 0.000191 0.000221 0.000254 0.000291 0.000333 0.000380 0.000432 0.000489 0.000553 0.000622 0.000696 0.000775 0.000859 0.000947 0.001037 0.001130 0.001224 0.001319 0.001410 0.001498 0.001577 0.001644 0.001696 0.001728 0.001734 0.001711 0.001652 0.001555 0.001416 0.001232 0.001002 0.000726 0.000406 0.000042 -0.000361 -0.000801 -0.001273 -0.001771 -0.002289 -0.002821 -0.003359 -0.003897 -0.004427 -0.004942 -0.005433 -0.005893 -0.006312 -0.006685 -0.007002 -0.007259 -0.007452 -0.007576 -0.007633 -0.007621 -0.007543 -0.007404 -0.007207 -0.006959 -0.006668 -0.006342 -0.005987 -0.005611 -0.005223 -0.004827 -0.004431 -0.004038 -0.003655 -0.003284 -0.002931 -0.002599 -0.002291 -0.002010 -0.001756 -0.001530 -0.001331 -0.001157 -0.001005 -0.000874 -0.000760 -0.000662 -0.000578 -0.000505 -0.000443 -0.000389 -0.000344 -0.000305 -0.000272 -0.000243 -0.000218 -0.000196 -0.000176 -0.000157 -0.000140 -0.000123 -0.000108 -0.000094 -0.000081 -0.000070 -0.000059 -0.000050 -0.000043 -0.000036 -0.000031 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000035 0.000042 0.000051 0.000061 0.000073 0.000087 0.000103 0.000122 0.000143 0.000168 0.000196 0.000227 0.000263 0.000302 0.000347 0.000397 0.000452 0.000515 0.000584 0.000660 0.000744 0.000834 0.000931 0.001035 0.001143 0.001257 0.001374 0.001493 0.001613 0.001729 0.001840 0.001940 0.002024 0.002088 0.002126 0.002131 0.002098 0.002022 0.001897 0.001721 0.001489 0.001203 0.000861 0.000466 0.000020 -0.000473 -0.001008 -0.001579 -0.002181 -0.002804 -0.003443 -0.004087 -0.004730 -0.005361 -0.005973 -0.006556 -0.007102 -0.007599 -0.008041 -0.008418 -0.008725 -0.008957 -0.009109 -0.009182 -0.009175 -0.009090 -0.008932 -0.008705 -0.008416 -0.008074 -0.007688 -0.007265 -0.006816 -0.006348 -0.005870 -0.005388 -0.004910 -0.004441 -0.003988 -0.003555 -0.003147 -0.002768 -0.002422 -0.002109 -0.001831 -0.001585 -0.001370 -0.001184 -0.001023 -0.000885 -0.000766 -0.000665 -0.000578 -0.000504 -0.000442 -0.000389 -0.000345 -0.000308 -0.000276 -0.000248 -0.000224 -0.000202 -0.000181 -0.000162 -0.000144 -0.000127 -0.000111 -0.000096 -0.000083 -0.000071 -0.000061 -0.000052 -0.000044 -0.000037 -0.000031 -0.000026 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000041 0.000050 0.000061 0.000073 0.000087 0.000104 0.000123 0.000145 0.000170 0.000199 0.000231 0.000269 0.000311 0.000358 0.000411 0.000470 0.000537 0.000611 0.000694 0.000786 0.000887 0.000998 0.001117 0.001244 0.001379 0.001521 0.001668 0.001818 0.001968 0.002115 0.002253 0.002377 0.002481 0.002559 0.002603 0.002606 0.002562 0.002464 0.002306 0.002086 0.001801 0.001449 0.001032 0.000552 0.000012 -0.000581 -0.001222 -0.001904 -0.002619 -0.003359 -0.004113 -0.004872 -0.005628 -0.006369 -0.007085 -0.007767 -0.008403 -0.008984 -0.009501 -0.009943 -0.010305 -0.010580 -0.010766 -0.010859 -0.010861 -0.010772 -0.010597 -0.010342 -0.010014 -0.009621 -0.009173 -0.008680 -0.008152 -0.007600 -0.007032 -0.006458 -0.005886 -0.005323 -0.004778 -0.004256 -0.003763 -0.003305 -0.002885 -0.002506 -0.002167 -0.001868 -0.001607 -0.001381 -0.001186 -0.001020 -0.000878 -0.000757 -0.000655 -0.000569 -0.000497 -0.000437 -0.000387 -0.000345 -0.000310 -0.000280 -0.000253 -0.000229 -0.000207 -0.000186 -0.000166 -0.000147 -0.000129 -0.000113 -0.000098 -0.000084 -0.000072 -0.000062 -0.000052 -0.000045 -0.000038 -0.000032 -0.000026 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000033 0.000040 0.000049 0.000060 0.000072 0.000087 0.000104 0.000123 0.000145 0.000171 0.000200 0.000234 0.000272 0.000316 0.000366 0.000422 0.000485 0.000555 0.000635 0.000724 0.000824 0.000934 0.001057 0.001191 0.001337 0.001493 0.001661 0.001837 0.002020 0.002206 0.002393 0.002575 0.002746 0.002898 0.003025 0.003118 0.003168 0.003168 0.003109 0.002985 0.002790 0.002520 0.002173 0.001747 0.001245 0.000671 0.000028 -0.000675 -0.001433 -0.002235 -0.003072 -0.003935 -0.004812 -0.005693 -0.006567 -0.007422 -0.008247 -0.009031 -0.009763 -0.010431 -0.011025 -0.011536 -0.011957 -0.012281 -0.012504 -0.012622 -0.012637 -0.012550 -0.012363 -0.012084 -0.011719 -0.011277 -0.010769 -0.010206 -0.009599 -0.008959 -0.008297 -0.007625 -0.006953 -0.006290 -0.005645 -0.005026 -0.004440 -0.003895 -0.003393 -0.002939 -0.002533 -0.002175 -0.001862 -0.001591 -0.001359 -0.001161 -0.000993 -0.000852 -0.000733 -0.000634 -0.000553 -0.000485 -0.000429 -0.000383 -0.000345 -0.000312 -0.000284 -0.000258 -0.000234 -0.000212 -0.000190 -0.000169 -0.000149 -0.000130 -0.000113 -0.000098 -0.000085 -0.000073 -0.000062 -0.000053 -0.000045 -0.000038 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000047 0.000058 0.000071 0.000085 0.000102 0.000122 0.000145 0.000171 0.000201 0.000235 0.000274 0.000319 0.000371 0.000429 0.000495 0.000570 0.000654 0.000749 0.000855 0.000975 0.001108 0.001256 0.001419 0.001596 0.001788 0.001994 0.002211 0.002437 0.002667 0.002896 0.003119 0.003327 0.003511 0.003663 0.003772 0.003829 0.003823 0.003748 0.003593 0.003355 0.003028 0.002611 0.002104 0.001509 0.000831 0.000077 -0.000745 -0.001626 -0.002555 -0.003521 -0.004512 -0.005516 -0.006522 -0.007515 -0.008486 -0.009420 -0.010306 -0.011133 -0.011888 -0.012562 -0.013144 -0.013626 -0.014002 -0.014266 -0.014415 -0.014450 -0.014369 -0.014178 -0.013880 -0.013485 -0.013000 -0.012436 -0.011806 -0.011121 -0.010394 -0.009639 -0.008867 -0.008091 -0.007323 -0.006573 -0.005851 -0.005166 -0.004526 -0.003936 -0.003401 -0.002922 -0.002498 -0.002129 -0.001809 -0.001536 -0.001304 -0.001109 -0.000946 -0.000810 -0.000698 -0.000606 -0.000531 -0.000470 -0.000420 -0.000379 -0.000345 -0.000314 -0.000287 -0.000262 -0.000237 -0.000213 -0.000191 -0.000169 -0.000149 -0.000130 -0.000113 -0.000098 -0.000085 -0.000073 -0.000063 -0.000053 -0.000045 -0.000038 -0.000032 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000056 0.000068 0.000083 0.000100 0.000120 0.000143 0.000169 0.000200 0.000235 0.000274 0.000320 0.000373 0.000433 0.000501 0.000579 0.000667 0.000767 0.000880 0.001007 0.001150 0.001310 0.001488 0.001685 0.001901 0.002135 0.002386 0.002651 0.002926 0.003206 0.003485 0.003754 0.004003 0.004223 0.004402 0.004528 0.004590 0.004577 0.004480 0.004291 0.004003 0.003613 0.003120 0.002523 0.001828 0.001040 0.000167 -0.000779 -0.001789 -0.002848 -0.003945 -0.005065 -0.006196 -0.007323 -0.008434 -0.009516 -0.010555 -0.011539 -0.012457 -0.013297 -0.014047 -0.014699 -0.015244 -0.015673 -0.015983 -0.016169 -0.016229 -0.016163 -0.015975 -0.015669 -0.015252 -0.014732 -0.014121 -0.013431 -0.012674 -0.011866 -0.011019 -0.010149 -0.009270 -0.008395 -0.007538 -0.006709 -0.005921 -0.005182 -0.004499 -0.003877 -0.003320 -0.002827 -0.002397 -0.002026 -0.001709 -0.001442 -0.001219 -0.001033 -0.000880 -0.000755 -0.000654 -0.000573 -0.000507 -0.000454 -0.000411 -0.000375 -0.000343 -0.000315 -0.000288 -0.000262 -0.000237 -0.000213 -0.000189 -0.000167 -0.000147 -0.000129 -0.000112 -0.000098 -0.000084 -0.000073 -0.000062 -0.000053 -0.000045 -0.000037 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000042 0.000053 0.000065 0.000079 0.000097 0.000117 0.000140 0.000167 0.000197 0.000232 0.000273 0.000319 0.000372 0.000433 0.000503 0.000583 0.000674 0.000778 0.000896 0.001030 0.001182 0.001353 0.001545 0.001759 0.001996 0.002256 0.002538 0.002842 0.003162 0.003494 0.003831 0.004165 0.004485 0.004780 0.005038 0.005245 0.005388 0.005454 0.005431 0.005308 0.005079 0.004736 0.004276 0.003699 0.003006 0.002204 0.001301 0.000306 -0.000768 -0.001907 -0.003097 -0.004321 -0.005567 -0.006818 -0.008060 -0.009279 -0.010462 -0.011597 -0.012670 -0.013670 -0.014587 -0.015408 -0.016126 -0.016731 -0.017215 -0.017573 -0.017800 -0.017894 -0.017853 -0.017679 -0.017375 -0.016949 -0.016408 -0.015762 -0.015023 -0.014205 -0.013323 -0.012393 -0.011431 -0.010452 -0.009474 -0.008510 -0.007574 -0.006680 -0.005840 -0.005061 -0.004350 -0.003711 -0.003146 -0.002653 -0.002228 -0.001868 -0.001565 -0.001313 -0.001106 -0.000937 -0.000801 -0.000691 -0.000605 -0.000536 -0.000482 -0.000438 -0.000401 -0.000369 -0.000340 -0.000312 -0.000286 -0.000259 -0.000234 -0.000209 -0.000186 -0.000165 -0.000145 -0.000127 -0.000111 -0.000097 -0.000084 -0.000072 -0.000062 -0.000052 -0.000044 -0.000036 -0.000029 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000032 0.000040 0.000049 0.000061 0.000076 0.000092 0.000112 0.000135 0.000162 0.000193 0.000228 0.000269 0.000315 0.000369 0.000430 0.000501 0.000582 0.000675 0.000782 0.000904 0.001043 0.001202 0.001382 0.001585 0.001814 0.002070 0.002353 0.002665 0.003003 0.003366 0.003748 0.004144 0.004545 0.004939 0.005315 0.005660 0.005957 0.006193 0.006351 0.006418 0.006381 0.006228 0.005953 0.005548 0.005011 0.004344 0.003551 0.002638 0.001615 0.000496 -0.000704 -0.001970 -0.003284 -0.004629 -0.005989 -0.007349 -0.008691 -0.010004 -0.011273 -0.012486 -0.013632 -0.014701 -0.015681 -0.016564 -0.017340 -0.018000 -0.018538 -0.018946 -0.019220 -0.019355 -0.019349 -0.019202 -0.018916 -0.018496 -0.017949 -0.017284 -0.016513 -0.015649 -0.014708 -0.013706 -0.012662 -0.011592 -0.010516 -0.009450 -0.008411 -0.007413 -0.006472 -0.005596 -0.004796 -0.004075 -0.003437 -0.002881 -0.002403 -0.001998 -0.001660 -0.001381 -0.001154 -0.000971 -0.000826 -0.000711 -0.000622 -0.000552 -0.000498 -0.000455 -0.000420 -0.000389 -0.000360 -0.000333 -0.000306 -0.000280 -0.000254 -0.000229 -0.000205 -0.000182 -0.000162 -0.000143 -0.000126 -0.000110 -0.000096 -0.000083 -0.000071 -0.000060 -0.000051 -0.000042 -0.000034 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000046 0.000058 0.000071 0.000088 0.000107 0.000130 0.000156 0.000187 0.000222 0.000262 0.000309 0.000362 0.000424 0.000495 0.000577 0.000671 0.000779 0.000903 0.001046 0.001210 0.001397 0.001609 0.001850 0.002121 0.002424 0.002761 0.003131 0.003533 0.003962 0.004414 0.004879 0.005349 0.005808 0.006244 0.006639 0.006977 0.007240 0.007412 0.007476 0.007420 0.007231 0.006903 0.006429 0.005810 0.005048 0.004148 0.003121 0.001980 0.000739 -0.000583 -0.001967 -0.003395 -0.004848 -0.006306 -0.007755 -0.009178 -0.010561 -0.011893 -0.013162 -0.014359 -0.015475 -0.016501 -0.017429 -0.018252 -0.018961 -0.019548 -0.020008 -0.020332 -0.020517 -0.020558 -0.020453 -0.020202 -0.019808 -0.019275 -0.018611 -0.017828 -0.016937 -0.015954 -0.014898 -0.013786 -0.012638 -0.011475 -0.010316 -0.009180 -0.008084 -0.007045 -0.006077 -0.005189 -0.004388 -0.003679 -0.003061 -0.002531 -0.002084 -0.001714 -0.001411 -0.001166 -0.000973 -0.000821 -0.000705 -0.000616 -0.000549 -0.000499 -0.000459 -0.000427 -0.000400 -0.000374 -0.000349 -0.000324 -0.000298 -0.000272 -0.000247 -0.000223 -0.000200 -0.000179 -0.000159 -0.000140 -0.000124 -0.000108 -0.000094 -0.000081 -0.000069 -0.000058 -0.000048 -0.000039 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000035 0.000043 0.000054 0.000067 0.000083 0.000101 0.000123 0.000149 0.000179 0.000214 0.000254 0.000300 0.000353 0.000415 0.000485 0.000567 0.000661 0.000769 0.000894 0.001039 0.001205 0.001397 0.001615 0.001865 0.002148 0.002467 0.002825 0.003221 0.003656 0.004127 0.004630 0.005157 0.005698 0.006240 0.006769 0.007265 0.007712 0.008089 0.008377 0.008558 0.008615 0.008533 0.008302 0.007913 0.007365 0.006656 0.005794 0.004785 0.003643 0.002385 0.001028 -0.000407 -0.001897 -0.003422 -0.004961 -0.006495 -0.008007 -0.009482 -0.010907 -0.012271 -0.013566 -0.014785 -0.015922 -0.016969 -0.017923 -0.018776 -0.019522 -0.020153 -0.020662 -0.021042 -0.021285 -0.021386 -0.021340 -0.021143 -0.020796 -0.020301 -0.019663 -0.018891 -0.017996 -0.016995 -0.015905 -0.014745 -0.013536 -0.012301 -0.011061 -0.009838 -0.008653 -0.007525 -0.006469 -0.005499 -0.004623 -0.003846 -0.003170 -0.002592 -0.002108 -0.001708 -0.001385 -0.001129 -0.000929 -0.000777 -0.000663 -0.000580 -0.000520 -0.000477 -0.000445 -0.000420 -0.000399 -0.000378 -0.000357 -0.000335 -0.000312 -0.000288 -0.000264 -0.000241 -0.000218 -0.000196 -0.000175 -0.000156 -0.000138 -0.000121 -0.000105 -0.000091 -0.000078 -0.000066 -0.000055 -0.000045 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000032 0.000041 0.000051 0.000063 0.000078 0.000096 0.000117 0.000142 0.000171 0.000205 0.000244 0.000290 0.000342 0.000402 0.000472 0.000552 0.000645 0.000753 0.000878 0.001022 0.001190 0.001382 0.001605 0.001859 0.002150 0.002481 0.002854 0.003271 0.003733 0.004239 0.004786 0.005367 0.005975 0.006595 0.007213 0.007811 0.008369 0.008865 0.009278 0.009587 0.009771 0.009814 0.009699 0.009417 0.008961 0.008330 0.007527 0.006560 0.005440 0.004186 0.002815 0.001351 -0.000182 -0.001761 -0.003361 -0.004961 -0.006541 -0.008083 -0.009574 -0.011003 -0.012362 -0.013646 -0.014851 -0.015974 -0.017014 -0.017968 -0.018831 -0.019599 -0.020265 -0.020821 -0.021259 -0.021569 -0.021743 -0.021773 -0.021652 -0.021376 -0.020945 -0.020360 -0.019627 -0.018757 -0.017764 -0.016665 -0.015480 -0.014231 -0.012942 -0.011638 -0.010342 -0.009080 -0.007873 -0.006739 -0.005694 -0.004749 -0.003912 -0.003184 -0.002564 -0.002047 -0.001625 -0.001288 -0.001025 -0.000826 -0.000679 -0.000574 -0.000503 -0.000456 -0.000426 -0.000406 -0.000393 -0.000382 -0.000370 -0.000356 -0.000340 -0.000321 -0.000301 -0.000279 -0.000257 -0.000235 -0.000213 -0.000192 -0.000172 -0.000153 -0.000134 -0.000117 -0.000102 -0.000087 -0.000074 -0.000062 -0.000051 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000030 0.000038 0.000048 0.000059 0.000073 0.000090 0.000110 0.000134 0.000162 0.000195 0.000233 0.000278 0.000328 0.000387 0.000456 0.000535 0.000626 0.000732 0.000855 0.000998 0.001164 0.001355 0.001578 0.001834 0.002129 0.002465 0.002848 0.003279 0.003761 0.004294 0.004877 0.005504 0.006169 0.006859 0.007561 0.008256 0.008923 0.009539 0.010081 0.010525 0.010847 0.011027 0.011046 0.010890 0.010548 0.010016 0.009295 0.008392 0.007317 0.006087 0.004723 0.003248 0.001690 0.000075 -0.001570 -0.003217 -0.004845 -0.006434 -0.007966 -0.009431 -0.010821 -0.012130 -0.013359 -0.014508 -0.015580 -0.016577 -0.017499 -0.018348 -0.019120 -0.019808 -0.020407 -0.020904 -0.021289 -0.021549 -0.021674 -0.021651 -0.021473 -0.021134 -0.020632 -0.019969 -0.019154 -0.018199 -0.017119 -0.015935 -0.014669 -0.013349 -0.012000 -0.010650 -0.009325 -0.008052 -0.006851 -0.005742 -0.004738 -0.003849 -0.003077 -0.002423 -0.001881 -0.001444 -0.001100 -0.000839 -0.000648 -0.000514 -0.000427 -0.000374 -0.000347 -0.000337 -0.000337 -0.000341 -0.000345 -0.000346 -0.000343 -0.000335 -0.000323 -0.000308 -0.000290 -0.000271 -0.000251 -0.000230 -0.000209 -0.000188 -0.000168 -0.000148 -0.000130 -0.000113 -0.000097 -0.000082 -0.000069 -0.000057 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000045 0.000056 0.000069 0.000085 0.000104 0.000127 0.000154 0.000185 0.000222 0.000265 0.000314 0.000371 0.000437 0.000514 0.000603 0.000706 0.000827 0.000966 0.001129 0.001318 0.001537 0.001791 0.002085 0.002423 0.002809 0.003247 0.003741 0.004292 0.004901 0.005563 0.006274 0.007023 0.007798 0.008581 0.009350 0.010083 0.010753 0.011334 0.011801 0.012128 0.012293 0.012279 0.012070 0.011658 0.011041 0.010223 0.009213 0.008028 0.006689 0.005221 0.003654 0.002017 0.000342 -0.001341 -0.003003 -0.004622 -0.006177 -0.007655 -0.009045 -0.010345 -0.011555 -0.012679 -0.013724 -0.014700 -0.015613 -0.016470 -0.017275 -0.018029 -0.018726 -0.019358 -0.019915 -0.020381 -0.020742 -0.020979 -0.021078 -0.021024 -0.020807 -0.020420 -0.019860 -0.019133 -0.018247 -0.017217 -0.016062 -0.014807 -0.013479 -0.012107 -0.010721 -0.009352 -0.008027 -0.006774 -0.005613 -0.004561 -0.003629 -0.002824 -0.002144 -0.001587 -0.001144 -0.000803 -0.000553 -0.000380 -0.000269 -0.000208 -0.000183 -0.000185 -0.000203 -0.000229 -0.000257 -0.000282 -0.000301 -0.000313 -0.000318 -0.000316 -0.000309 -0.000297 -0.000282 -0.000264 -0.000245 -0.000225 -0.000204 -0.000183 -0.000163 -0.000143 -0.000125 -0.000107 -0.000091 -0.000077 -0.000064 -0.000053 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000025 0.000033 0.000041 0.000052 0.000065 0.000080 0.000098 0.000120 0.000145 0.000175 0.000210 0.000251 0.000299 0.000354 0.000417 0.000491 0.000577 0.000677 0.000793 0.000929 0.001087 0.001270 0.001484 0.001733 0.002022 0.002356 0.002740 0.003178 0.003676 0.004236 0.004859 0.005544 0.006288 0.007083 0.007917 0.008775 0.009635 0.010475 0.011267 0.011983 0.012594 0.013073 0.013393 0.013532 0.013472 0.013198 0.012706 0.011994 0.011070 0.009949 0.008652 0.007206 0.005642 0.003994 0.002298 0.000588 -0.001102 -0.002742 -0.004310 -0.005785 -0.007157 -0.008420 -0.009576 -0.010630 -0.011595 -0.012485 -0.013315 -0.014100 -0.014854 -0.015584 -0.016294 -0.016982 -0.017639 -0.018253 -0.018807 -0.019279 -0.019647 -0.019891 -0.019989 -0.019924 -0.019684 -0.019261 -0.018654 -0.017871 -0.016922 -0.015827 -0.014611 -0.013300 -0.011927 -0.010526 -0.009130 -0.007771 -0.006479 -0.005279 -0.004191 -0.003229 -0.002400 -0.001707 -0.001145 -0.000706 -0.000380 -0.000151 -0.000006 0.000071 0.000095 0.000081 0.000040 -0.000015 -0.000076 -0.000136 -0.000189 -0.000232 -0.000264 -0.000286 -0.000297 -0.000300 -0.000297 -0.000288 -0.000275 -0.000259 -0.000240 -0.000220 -0.000199 -0.000178 -0.000157 -0.000137 -0.000118 -0.000101 -0.000086 -0.000072 -0.000060 -0.000049 -0.000040 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000029 0.000038 0.000048 0.000060 0.000075 0.000092 0.000113 0.000137 0.000165 0.000199 0.000238 0.000283 0.000336 0.000397 0.000467 0.000550 0.000645 0.000757 0.000887 0.001039 0.001216 0.001422 0.001663 0.001943 0.002268 0.002644 0.003076 0.003570 0.004128 0.004755 0.005451 0.006214 0.007039 0.007916 0.008832 0.009767 0.010700 0.011602 0.012443 0.013195 0.013824 0.014302 0.014602 0.014701 0.014580 0.014229 0.013642 0.012824 0.011787 0.010550 0.009141 0.007592 0.005941 0.004228 0.002493 0.000776 -0.000887 -0.002466 -0.003937 -0.005283 -0.006496 -0.007576 -0.008529 -0.009370 -0.010118 -0.010797 -0.011431 -0.012042 -0.012651 -0.013272 -0.013911 -0.014571 -0.015241 -0.015909 -0.016553 -0.017147 -0.017664 -0.018074 -0.018351 -0.018468 -0.018406 -0.018153 -0.017701 -0.017052 -0.016216 -0.015211 -0.014059 -0.012791 -0.011440 -0.010043 -0.008638 -0.007261 -0.005946 -0.004720 -0.003609 -0.002628 -0.001788 -0.001092 -0.000537 -0.000115 0.000187 0.000381 0.000486 0.000518 0.000494 0.000429 0.000339 0.000236 0.000130 0.000030 -0.000059 -0.000133 -0.000192 -0.000235 -0.000264 -0.000281 -0.000289 -0.000288 -0.000281 -0.000269 -0.000253 -0.000235 -0.000214 -0.000193 -0.000171 -0.000150 -0.000130 -0.000112 -0.000095 -0.000080 -0.000067 -0.000056 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000043 0.000055 0.000069 0.000086 0.000105 0.000128 0.000156 0.000187 0.000225 0.000268 0.000318 0.000376 0.000443 0.000521 0.000612 0.000718 0.000842 0.000986 0.001155 0.001352 0.001582 0.001851 0.002164 0.002527 0.002946 0.003428 0.003976 0.004596 0.005290 0.006057 0.006896 0.007798 0.008753 0.009744 0.010750 0.011745 0.012698 0.013578 0.014351 0.014984 0.015446 0.015709 0.015752 0.015555 0.015111 0.014418 0.013484 0.012325 0.010967 0.009445 0.007798 0.006071 0.004308 0.002558 0.000862 -0.000739 -0.002216 -0.003544 -0.004709 -0.005708 -0.006546 -0.007238 -0.007806 -0.008280 -0.008693 -0.009078 -0.009468 -0.009890 -0.010366 -0.010907 -0.011517 -0.012188 -0.012904 -0.013640 -0.014365 -0.015045 -0.015643 -0.016123 -0.016450 -0.016597 -0.016544 -0.016278 -0.015794 -0.015101 -0.014212 -0.013151 -0.011948 -0.010640 -0.009267 -0.007870 -0.006489 -0.005164 -0.003925 -0.002802 -0.001814 -0.000974 -0.000286 0.000251 0.000645 0.000909 0.001058 0.001109 0.001083 0.000998 0.000871 0.000719 0.000557 0.000396 0.000246 0.000112 -0.000001 -0.000092 -0.000163 -0.000214 -0.000249 -0.000270 -0.000281 -0.000282 -0.000276 -0.000264 -0.000248 -0.000229 -0.000208 -0.000186 -0.000164 -0.000143 -0.000123 -0.000105 -0.000089 -0.000075 -0.000062 -0.000051 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000029 0.000038 0.000049 0.000063 0.000078 0.000097 0.000119 0.000145 0.000176 0.000211 0.000252 0.000300 0.000355 0.000419 0.000493 0.000579 0.000679 0.000795 0.000931 0.001090 0.001277 0.001494 0.001749 0.002047 0.002393 0.002794 0.003257 0.003787 0.004390 0.005069 0.005827 0.006663 0.007571 0.008545 0.009570 0.010627 0.011692 0.012737 0.013728 0.014630 0.015409 0.016029 0.016457 0.016667 0.016636 0.016348 0.015796 0.014982 0.013920 0.012632 0.011150 0.009516 0.007777 0.005984 0.004189 0.002446 0.000801 -0.000704 -0.002037 -0.003176 -0.004110 -0.004841 -0.005381 -0.005754 -0.005992 -0.006135 -0.006228 -0.006313 -0.006435 -0.006630 -0.006926 -0.007341 -0.007880 -0.008538 -0.009295 -0.010124 -0.010988 -0.011844 -0.012647 -0.013351 -0.013913 -0.014296 -0.014471 -0.014418 -0.014127 -0.013602 -0.012853 -0.011905 -0.010788 -0.009541 -0.008207 -0.006831 -0.005459 -0.004134 -0.002893 -0.001769 -0.000783 0.000048 0.000717 0.001225 0.001580 0.001795 0.001886 0.001872 0.001776 0.001616 0.001415 0.001189 0.000956 0.000729 0.000518 0.000331 0.000171 0.000039 -0.000065 -0.000144 -0.000201 -0.000240 -0.000264 -0.000276 -0.000278 -0.000272 -0.000259 -0.000242 -0.000222 -0.000200 -0.000177 -0.000155 -0.000135 -0.000116 -0.000098 -0.000083 -0.000069 -0.000057 -0.000047 -0.000038 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000071 0.000088 0.000110 0.000134 0.000163 0.000197 0.000236 0.000282 0.000334 0.000394 0.000464 0.000545 0.000639 0.000748 0.000876 0.001024 0.001198 0.001402 0.001641 0.001920 0.002246 0.002625 0.003064 0.003568 0.004145 0.004800 0.005534 0.006351 0.007248 0.008220 0.009255 0.010339 0.011449 0.012560 0.013639 0.014651 0.015559 0.016325 0.016913 0.017290 0.017427 0.017305 0.016907 0.016232 0.015286 0.014086 0.012662 0.011053 0.009309 0.007483 0.005636 0.003827 0.002113 0.000547 -0.000828 -0.001979 -0.002885 -0.003541 -0.003953 -0.004143 -0.004144 -0.003998 -0.003759 -0.003480 -0.003220 -0.003031 -0.002960 -0.003044 -0.003305 -0.003754 -0.004385 -0.005177 -0.006098 -0.007105 -0.008147 -0.009169 -0.010115 -0.010933 -0.011574 -0.011999 -0.012182 -0.012107 -0.011769 -0.011181 -0.010362 -0.009345 -0.008172 -0.006888 -0.005544 -0.004189 -0.002872 -0.001636 -0.000516 0.000460 0.001274 0.001917 0.002388 0.002694 0.002849 0.002870 0.002780 0.002600 0.002355 0.002066 0.001755 0.001439 0.001134 0.000852 0.000601 0.000385 0.000205 0.000061 -0.000052 -0.000136 -0.000197 -0.000238 -0.000263 -0.000274 -0.000275 -0.000267 -0.000253 -0.000235 -0.000213 -0.000191 -0.000168 -0.000147 -0.000127 -0.000108 -0.000091 -0.000077 -0.000064 -0.000052 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000048 0.000062 0.000079 0.000099 0.000123 0.000150 0.000182 0.000220 0.000263 0.000312 0.000370 0.000436 0.000512 0.000600 0.000702 0.000820 0.000958 0.001119 0.001307 0.001528 0.001787 0.002090 0.002444 0.002854 0.003328 0.003871 0.004491 0.005191 0.005976 0.006844 0.007793 0.008817 0.009902 0.011030 0.012179 0.013318 0.014413 0.015428 0.016321 0.017055 0.017592 0.017897 0.017944 0.017712 0.017190 0.016378 0.015287 0.013940 0.012375 0.010638 0.008786 0.006881 0.004992 0.003183 0.001520 0.000058 -0.001156 -0.002090 -0.002726 -0.003062 -0.003112 -0.002905 -0.002487 -0.001911 -0.001243 -0.000550 0.000097 0.000634 0.001004 0.001161 0.001075 0.000735 0.000144 -0.000675 -0.001687 -0.002839 -0.004074 -0.005326 -0.006528 -0.007616 -0.008530 -0.009224 -0.009659 -0.009813 -0.009679 -0.009262 -0.008584 -0.007677 -0.006584 -0.005356 -0.004047 -0.002713 -0.001407 -0.000177 0.000935 0.001899 0.002692 0.003303 0.003730 0.003980 0.004067 0.004010 0.003832 0.003559 0.003216 0.002828 0.002419 0.002009 0.001615 0.001251 0.000926 0.000644 0.000408 0.000216 0.000064 -0.000053 -0.000139 -0.000201 -0.000241 -0.000264 -0.000274 -0.000272 -0.000262 -0.000246 -0.000226 -0.000204 -0.000182 -0.000159 -0.000138 -0.000118 -0.000100 -0.000084 -0.000070 -0.000058 -0.000047 -0.000038 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000041 0.000054 0.000069 0.000088 0.000110 0.000136 0.000167 0.000202 0.000243 0.000290 0.000344 0.000407 0.000478 0.000561 0.000656 0.000765 0.000893 0.001041 0.001214 0.001416 0.001654 0.001932 0.002256 0.002635 0.003073 0.003577 0.004155 0.004811 0.005550 0.006375 0.007284 0.008274 0.009335 0.010455 0.011611 0.012780 0.013928 0.015021 0.016017 0.016876 0.017557 0.018022 0.018237 0.018176 0.017818 0.017157 0.016196 0.014951 0.013452 0.011743 0.009878 0.007921 0.005946 0.004024 0.002232 0.000638 -0.000698 -0.001727 -0.002416 -0.002750 -0.002732 -0.002384 -0.001745 -0.000870 0.000172 0.001305 0.002446 0.003512 0.004427 0.005121 0.005541 0.005650 0.005433 0.004892 0.004052 0.002953 0.001654 0.000223 -0.001265 -0.002730 -0.004096 -0.005294 -0.006264 -0.006961 -0.007353 -0.007428 -0.007188 -0.006653 -0.005856 -0.004844 -0.003670 -0.002394 -0.001078 0.000220 0.001446 0.002553 0.003506 0.004279 0.004857 0.005238 0.005428 0.005441 0.005298 0.005024 0.004648 0.004197 0.003700 0.003182 0.002667 0.002173 0.001717 0.001307 0.000951 0.000651 0.000403 0.000205 0.000051 -0.000066 -0.000151 -0.000210 -0.000248 -0.000268 -0.000274 -0.000269 -0.000256 -0.000238 -0.000217 -0.000195 -0.000172 -0.000150 -0.000129 -0.000110 -0.000092 -0.000077 -0.000064 -0.000052 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000046 0.000060 0.000077 0.000097 0.000122 0.000150 0.000184 0.000222 0.000267 0.000318 0.000377 0.000444 0.000521 0.000610 0.000711 0.000829 0.000965 0.001123 0.001307 0.001522 0.001774 0.002069 0.002413 0.002812 0.003274 0.003803 0.004408 0.005092 0.005859 0.006712 0.007649 0.008665 0.009748 0.010884 0.012050 0.013218 0.014355 0.015423 0.016380 0.017184 0.017793 0.018168 0.018275 0.018089 0.017593 0.016782 0.015662 0.014258 0.012604 0.010750 0.008759 0.006705 0.004665 0.002723 0.000960 -0.000551 -0.001743 -0.002568 -0.002991 -0.003002 -0.002608 -0.001838 -0.000742 0.000614 0.002148 0.003769 0.005381 0.006887 0.008197 0.009233 0.009931 0.010248 0.010164 0.009680 0.008824 0.007642 0.006197 0.004570 0.002846 0.001116 -0.000531 -0.002014 -0.003262 -0.004220 -0.004849 -0.005131 -0.005064 -0.004667 -0.003974 -0.003035 -0.001906 -0.000654 0.000654 0.001954 0.003184 0.004294 0.005243 0.006000 0.006549 0.006886 0.007015 0.006952 0.006720 0.006345 0.005859 0.005292 0.004676 0.004040 0.003410 0.002806 0.002247 0.001745 0.001306 0.000932 0.000622 0.000372 0.000174 0.000022 -0.000090 -0.000171 -0.000225 -0.000257 -0.000272 -0.000273 -0.000265 -0.000250 -0.000230 -0.000208 -0.000184 -0.000162 -0.000140 -0.000119 -0.000101 -0.000084 -0.000070 -0.000058 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000030 0.000039 0.000051 0.000066 0.000085 0.000107 0.000134 0.000165 0.000201 0.000243 0.000291 0.000346 0.000409 0.000482 0.000564 0.000659 0.000767 0.000891 0.001035 0.001202 0.001396 0.001623 0.001887 0.002196 0.002555 0.002970 0.003448 0.003995 0.004616 0.005317 0.006101 0.006969 0.007917 0.008941 0.010028 0.011160 0.012314 0.013461 0.014565 0.015587 0.016484 0.017213 0.017731 0.017999 0.017985 0.017662 0.017017 0.016049 0.014768 0.013202 0.011393 0.009399 0.007288 0.005143 0.003048 0.001095 -0.000629 -0.002045 -0.003083 -0.003692 -0.003840 -0.003516 -0.002734 -0.001532 0.000031 0.001877 0.003912 0.006030 0.008121 0.010075 0.011789 0.013173 0.014154 0.014683 0.014736 0.014314 0.013446 0.012183 0.010598 0.008778 0.006821 0.004831 0.002908 0.001146 -0.000373 -0.001583 -0.002440 -0.002916 -0.003010 -0.002737 -0.002133 -0.001250 -0.000151 0.001094 0.002411 0.003728 0.004979 0.006106 0.007062 0.007814 0.008343 0.008641 0.008714 0.008577 0.008255 0.007777 0.007176 0.006488 0.005747 0.004985 0.004231 0.003509 0.002840 0.002235 0.001705 0.001251 0.000872 0.000563 0.000317 0.000126 -0.000018 -0.000123 -0.000195 -0.000241 -0.000266 -0.000275 -0.000272 -0.000260 -0.000242 -0.000221 -0.000197 -0.000174 -0.000151 -0.000129 -0.000110 -0.000092 -0.000077 -0.000063 -0.000052 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000033 0.000044 0.000057 0.000073 0.000093 0.000118 0.000147 0.000180 0.000219 0.000264 0.000316 0.000375 0.000442 0.000519 0.000607 0.000707 0.000821 0.000952 0.001103 0.001277 0.001479 0.001715 0.001989 0.002307 0.002676 0.003100 0.003587 0.004141 0.004769 0.005474 0.006258 0.007124 0.008066 0.009078 0.010147 0.011255 0.012375 0.013478 0.014528 0.015483 0.016301 0.016937 0.017349 0.017497 0.017350 0.016884 0.016087 0.014960 0.013518 0.011795 0.009838 0.007711 0.005489 0.003262 0.001122 -0.000834 -0.002512 -0.003826 -0.004706 -0.005097 -0.004968 -0.004311 -0.003145 -0.001515 0.000510 0.002840 0.005368 0.007976 0.010539 0.012933 0.015044 0.016770 0.018030 0.018768 0.018956 0.018596 0.017718 0.016378 0.014656 0.012650 0.010470 0.008230 0.006044 0.004017 0.002243 0.000797 -0.000267 -0.000919 -0.001151 -0.000979 -0.000441 0.000409 0.001504 0.002765 0.004114 0.005471 0.006763 0.007926 0.008908 0.009672 0.010193 0.010464 0.010489 0.010285 0.009876 0.009295 0.008579 0.007767 0.006897 0.006003 0.005120 0.004274 0.003486 0.002774 0.002145 0.001605 0.001151 0.000778 0.000478 0.000244 0.000065 -0.000067 -0.000160 -0.000222 -0.000259 -0.000276 -0.000278 -0.000270 -0.000254 -0.000234 -0.000211 -0.000186 -0.000163 -0.000140 -0.000119 -0.000100 -0.000084 -0.000069 -0.000057 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000048 0.000063 0.000081 0.000102 0.000129 0.000160 0.000196 0.000238 0.000286 0.000341 0.000404 0.000475 0.000556 0.000649 0.000753 0.000873 0.001009 0.001166 0.001346 0.001555 0.001796 0.002076 0.002398 0.002770 0.003196 0.003682 0.004232 0.004852 0.005546 0.006315 0.007159 0.008075 0.009055 0.010084 0.011144 0.012208 0.013245 0.014219 0.015089 0.015811 0.016340 0.016634 0.016655 0.016371 0.015760 0.014813 0.013533 0.011939 0.010069 0.007976 0.005728 0.003408 0.001111 -0.001065 -0.003015 -0.004642 -0.005854 -0.006578 -0.006758 -0.006362 -0.005387 -0.003855 -0.001818 0.000645 0.003435 0.006432 0.009504 0.012515 0.015327 0.017813 0.019862 0.021385 0.022320 0.022636 0.022333 0.021443 0.020029 0.018179 0.015998 0.013607 0.011134 0.008703 0.006434 0.004429 0.002773 0.001528 0.000730 0.000389 0.000490 0.000993 0.001842 0.002962 0.004271 0.005681 0.007106 0.008466 0.009690 0.010721 0.011516 0.012049 0.012308 0.012299 0.012036 0.011549 0.010871 0.010043 0.009108 0.008106 0.007080 0.006063 0.005088 0.004178 0.003352 0.002621 0.001988 0.001454 0.001013 0.000656 0.000375 0.000158 -0.000004 -0.000120 -0.000199 -0.000248 -0.000275 -0.000284 -0.000279 -0.000266 -0.000247 -0.000224 -0.000199 -0.000175 -0.000151 -0.000129 -0.000109 -0.000091 -0.000076 -0.000063 -0.000051 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000041 0.000054 0.000069 0.000088 0.000112 0.000140 0.000173 0.000212 0.000257 0.000308 0.000366 0.000433 0.000508 0.000593 0.000690 0.000799 0.000923 0.001064 0.001224 0.001409 0.001620 0.001864 0.002144 0.002465 0.002832 0.003250 0.003724 0.004258 0.004855 0.005521 0.006255 0.007059 0.007927 0.008851 0.009818 0.010807 0.011792 0.012744 0.013623 0.014391 0.015003 0.015415 0.015586 0.015477 0.015059 0.014310 0.013223 0.011803 0.010073 0.008074 0.005863 0.003513 0.001112 -0.001241 -0.003441 -0.005379 -0.006953 -0.008067 -0.008645 -0.008630 -0.007990 -0.006724 -0.004859 -0.002453 0.000409 0.003616 0.007038 0.010532 0.013948 0.017139 0.019965 0.022307 0.024067 0.025178 0.025605 0.025350 0.024447 0.022962 0.020990 0.018647 0.016064 0.013379 0.010730 0.008246 0.006040 0.004208 0.002817 0.001909 0.001495 0.001562 0.002068 0.002952 0.004134 0.005525 0.007030 0.008556 0.010015 0.011329 0.012436 0.013287 0.013854 0.014122 0.014095 0.013789 0.013235 0.012469 0.011536 0.010481 0.009352 0.008193 0.007043 0.005937 0.004903 0.003961 0.003123 0.002396 0.001778 0.001264 0.000847 0.000515 0.000258 0.000065 -0.000076 -0.000174 -0.000237 -0.000273 -0.000288 -0.000288 -0.000278 -0.000260 -0.000237 -0.000212 -0.000187 -0.000162 -0.000139 -0.000118 -0.000099 -0.000082 -0.000068 -0.000056 -0.000046 -0.000037 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000021 0.000028 0.000036 0.000046 0.000059 0.000076 0.000096 0.000121 0.000152 0.000187 0.000228 0.000276 0.000330 0.000392 0.000462 0.000540 0.000629 0.000729 0.000842 0.000970 0.001113 0.001277 0.001462 0.001674 0.001915 0.002190 0.002502 0.002857 0.003256 0.003706 0.004208 0.004768 0.005387 0.006067 0.006809 0.007606 0.008452 0.009333 0.010230 0.011116 0.011962 0.012732 0.013384 0.013878 0.014169 0.014217 0.013984 0.013442 0.012569 0.011360 0.009823 0.007981 0.005879 0.003575 0.001147 -0.001314 -0.003704 -0.005916 -0.007835 -0.009356 -0.010381 -0.010830 -0.010644 -0.009794 -0.008279 -0.006128 -0.003406 -0.000203 0.003361 0.007147 0.011002 0.014766 0.018280 0.021397 0.023987 0.025947 0.027205 0.027723 0.027503 0.026580 0.025026 0.022943 0.020454 0.017700 0.014830 0.011993 0.009328 0.006960 0.004990 0.003493 0.002515 0.002071 0.002145 0.002695 0.003654 0.004938 0.006449 0.008087 0.009749 0.011341 0.012777 0.013990 0.014926 0.015552 0.015852 0.015828 0.015498 0.014892 0.014051 0.013023 0.011858 0.010607 0.009319 0.008039 0.006805 0.005647 0.004589 0.003644 0.002819 0.002116 0.001528 0.001048 0.000664 0.000364 0.000137 -0.000029 -0.000146 -0.000224 -0.000270 -0.000292 -0.000297 -0.000289 -0.000273 -0.000251 -0.000226 -0.000200 -0.000174 -0.000150 -0.000127 -0.000107 -0.000089 -0.000074 -0.000061 -0.000050 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000030 0.000039 0.000050 0.000065 0.000082 0.000104 0.000131 0.000163 0.000201 0.000245 0.000295 0.000353 0.000418 0.000491 0.000573 0.000665 0.000768 0.000884 0.001013 0.001158 0.001322 0.001506 0.001713 0.001947 0.002211 0.002507 0.002838 0.003208 0.003620 0.004076 0.004580 0.005135 0.005741 0.006398 0.007103 0.007849 0.008622 0.009405 0.010174 0.010899 0.011546 0.012075 0.012447 0.012619 0.012551 0.012208 0.011560 0.010588 0.009285 0.007661 0.005741 0.003568 0.001205 -0.001270 -0.003764 -0.006171 -0.008379 -0.010274 -0.011745 -0.012693 -0.013036 -0.012715 -0.011698 -0.009986 -0.007612 -0.004641 -0.001171 0.002674 0.006747 0.010887 0.014924 0.018693 0.022038 0.024822 0.026936 0.028304 0.028887 0.028685 0.027735 0.026115 0.023931 0.021314 0.018414 0.015390 0.012400 0.009593 0.007102 0.005037 0.003479 0.002476 0.002045 0.002171 0.002807 0.003883 0.005308 0.006979 0.008787 0.010622 0.012381 0.013973 0.015323 0.016373 0.017085 0.017443 0.017446 0.017112 0.016474 0.015575 0.014466 0.013203 0.011841 0.010433 0.009030 0.007672 0.006394 0.005221 0.004170 0.003249 0.002460 0.001798 0.001253 0.000816 0.000474 0.000212 0.000019 -0.000118 -0.000210 -0.000267 -0.000296 -0.000305 -0.000300 -0.000285 -0.000264 -0.000239 -0.000212 -0.000186 -0.000160 -0.000137 -0.000115 -0.000096 -0.000080 -0.000066 -0.000054 -0.000043 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000043 0.000055 0.000070 0.000089 0.000113 0.000141 0.000175 0.000215 0.000262 0.000315 0.000375 0.000443 0.000519 0.000604 0.000699 0.000805 0.000922 0.001052 0.001197 0.001358 0.001537 0.001736 0.001957 0.002202 0.002473 0.002772 0.003100 0.003461 0.003855 0.004286 0.004757 0.005269 0.005821 0.006413 0.007037 0.007682 0.008333 0.008969 0.009560 0.010076 0.010480 0.010733 0.010795 0.010627 0.010194 0.009468 0.008428 0.007069 0.005398 0.003441 0.001241 -0.001141 -0.003626 -0.006120 -0.008519 -0.010708 -0.012571 -0.013998 -0.014886 -0.015152 -0.014736 -0.013605 -0.011761 -0.009235 -0.006098 -0.002447 0.001589 0.005857 0.010191 0.014416 0.018360 0.021859 0.024774 0.026989 0.028425 0.029041 0.028837 0.027854 0.026169 0.023896 0.021171 0.018153 0.015008 0.011903 0.008995 0.006426 0.004311 0.002735 0.001753 0.001379 0.001599 0.002362 0.003595 0.005201 0.007069 0.009082 0.011124 0.013083 0.014863 0.016380 0.017574 0.018402 0.018843 0.018898 0.018584 0.017935 0.016998 0.015827 0.014481 0.013022 0.011506 0.009989 0.008516 0.007125 0.005843 0.004690 0.003676 0.002803 0.002067 0.001460 0.000970 0.000583 0.000287 0.000068 -0.000089 -0.000196 -0.000263 -0.000300 -0.000314 -0.000312 -0.000298 -0.000277 -0.000252 -0.000225 -0.000198 -0.000171 -0.000146 -0.000124 -0.000103 -0.000086 -0.000071 -0.000058 -0.000047 -0.000037 -0.000030 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000047 0.000059 0.000076 0.000096 0.000121 0.000151 0.000187 0.000230 0.000279 0.000335 0.000398 0.000469 0.000548 0.000635 0.000732 0.000839 0.000957 0.001086 0.001229 0.001385 0.001555 0.001741 0.001943 0.002163 0.002400 0.002655 0.002930 0.003224 0.003541 0.003883 0.004251 0.004649 0.005077 0.005535 0.006018 0.006518 0.007022 0.007512 0.007962 0.008345 0.008626 0.008769 0.008737 0.008492 0.007999 0.007230 0.006164 0.004794 0.003126 0.001182 -0.000996 -0.003348 -0.005800 -0.008259 -0.010620 -0.012771 -0.014596 -0.015983 -0.016830 -0.017053 -0.016589 -0.015405 -0.013500 -0.010907 -0.007693 -0.003959 0.000166 0.004527 0.008955 0.013272 0.017300 0.020875 0.023849 0.026107 0.027565 0.028182 0.027956 0.026930 0.025184 0.022834 0.020024 0.016917 0.013687 0.010506 0.007540 0.004936 0.002815 0.001267 0.000347 0.000072 0.000424 0.001353 0.002777 0.004596 0.006693 0.008943 0.011221 0.013411 0.015406 0.017120 0.018484 0.019453 0.020005 0.020137 0.019867 0.019231 0.018277 0.017065 0.015656 0.014117 0.012510 0.010893 0.009317 0.007822 0.006439 0.005191 0.004089 0.003136 0.002329 0.001661 0.001119 0.000691 0.000362 0.000116 -0.000061 -0.000182 -0.000259 -0.000303 -0.000322 -0.000322 -0.000311 -0.000291 -0.000266 -0.000238 -0.000210 -0.000182 -0.000156 -0.000132 -0.000111 -0.000092 -0.000075 -0.000061 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000030 0.000039 0.000050 0.000064 0.000081 0.000103 0.000130 0.000162 0.000200 0.000244 0.000296 0.000355 0.000420 0.000494 0.000575 0.000665 0.000763 0.000871 0.000988 0.001115 0.001252 0.001400 0.001558 0.001726 0.001903 0.002090 0.002284 0.002485 0.002693 0.002909 0.003134 0.003369 0.003618 0.003884 0.004170 0.004476 0.004802 0.005142 0.005488 0.005824 0.006130 0.006381 0.006548 0.006598 0.006494 0.006202 0.005686 0.004918 0.003875 0.002548 0.000939 -0.000933 -0.003031 -0.005301 -0.007670 -0.010051 -0.012342 -0.014434 -0.016213 -0.017568 -0.018395 -0.018611 -0.018150 -0.016979 -0.015092 -0.012520 -0.009329 -0.005616 -0.001510 0.002836 0.007251 0.011558 0.015577 0.019141 0.022103 0.024342 0.025776 0.026359 0.026092 0.025015 0.023213 0.020802 0.017930 0.014765 0.011485 0.008268 0.005286 0.002689 0.000604 -0.000877 -0.001697 -0.001839 -0.001321 -0.000198 0.001446 0.003505 0.005854 0.008364 0.010902 0.013343 0.015577 0.017509 0.019067 0.020202 0.020887 0.021120 0.020918 0.020319 0.019373 0.018142 0.016693 0.015094 0.013414 0.011715 0.010050 0.008464 0.006993 0.005658 0.004475 0.003448 0.002576 0.001851 0.001262 0.000794 0.000432 0.000162 -0.000034 -0.000169 -0.000256 -0.000306 -0.000330 -0.000333 -0.000323 -0.000304 -0.000279 -0.000251 -0.000222 -0.000193 -0.000166 -0.000141 -0.000118 -0.000098 -0.000080 -0.000065 -0.000053 -0.000042 -0.000034 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000033 0.000042 0.000054 0.000069 0.000087 0.000110 0.000138 0.000172 0.000212 0.000259 0.000313 0.000374 0.000443 0.000518 0.000602 0.000693 0.000792 0.000899 0.001014 0.001136 0.001266 0.001403 0.001544 0.001689 0.001836 0.001982 0.002124 0.002261 0.002392 0.002516 0.002634 0.002748 0.002863 0.002982 0.003109 0.003249 0.003405 0.003574 0.003754 0.003933 0.004096 0.004224 0.004292 0.004269 0.004123 0.003820 0.003325 0.002608 0.001645 0.000421 -0.001066 -0.002803 -0.004758 -0.006886 -0.009119 -0.011377 -0.013563 -0.015574 -0.017297 -0.018625 -0.019455 -0.019701 -0.019297 -0.018206 -0.016418 -0.013960 -0.010893 -0.007309 -0.003333 0.000885 0.005179 0.009372 0.013287 0.016756 0.019632 0.021794 0.023157 0.023675 0.023349 0.022217 0.020365 0.017910 0.015002 0.011810 0.008516 0.005303 0.002343 -0.000208 -0.002220 -0.003600 -0.004290 -0.004271 -0.003565 -0.002228 -0.000347 0.001965 0.004581 0.007363 0.010173 0.012880 0.015366 0.017532 0.019301 0.020619 0.021457 0.021813 0.021702 0.021164 0.020250 0.019024 0.017557 0.015923 0.014191 0.012429 0.010693 0.009033 0.007485 0.006077 0.004823 0.003731 0.002801 0.002024 0.001391 0.000887 0.000497 0.000204 -0.000009 -0.000157 -0.000253 -0.000310 -0.000338 -0.000344 -0.000336 -0.000318 -0.000293 -0.000265 -0.000235 -0.000205 -0.000176 -0.000149 -0.000125 -0.000104 -0.000085 -0.000069 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000057 0.000073 0.000093 0.000118 0.000147 0.000183 0.000225 0.000274 0.000331 0.000394 0.000465 0.000542 0.000627 0.000719 0.000818 0.000923 0.001034 0.001151 0.001271 0.001393 0.001514 0.001632 0.001741 0.001839 0.001922 0.001985 0.002028 0.002049 0.002048 0.002029 0.001995 0.001953 0.001910 0.001873 0.001848 0.001841 0.001851 0.001874 0.001902 0.001919 0.001907 0.001838 0.001684 0.001412 0.000987 0.000377 -0.000446 -0.001502 -0.002799 -0.004332 -0.006079 -0.008001 -0.010042 -0.012129 -0.014174 -0.016078 -0.017736 -0.019042 -0.019896 -0.020210 -0.019917 -0.018973 -0.017365 -0.015114 -0.012271 -0.008923 -0.005187 -0.001205 0.002861 0.006840 0.010558 0.013852 0.016573 0.018602 0.019854 0.020281 0.019881 0.018695 0.016802 0.014323 0.011405 0.008219 0.004946 0.001772 -0.001130 -0.003601 -0.005511 -0.006765 -0.007304 -0.007109 -0.006203 -0.004645 -0.002524 0.000045 0.002928 0.005982 0.009065 0.012040 0.014782 0.017188 0.019176 0.020689 0.021696 0.022190 0.022191 0.021734 0.020875 0.019679 0.018220 0.016573 0.014814 0.013010 0.011225 0.009508 0.007901 0.006432 0.005120 0.003974 0.002994 0.002174 0.001504 0.000969 0.000553 0.000239 0.000011 -0.000148 -0.000252 -0.000315 -0.000347 -0.000356 -0.000349 -0.000332 -0.000307 -0.000279 -0.000248 -0.000217 -0.000187 -0.000158 -0.000133 -0.000110 -0.000090 -0.000073 -0.000058 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000028 0.000037 0.000048 0.000061 0.000078 0.000099 0.000125 0.000157 0.000194 0.000238 0.000290 0.000348 0.000413 0.000486 0.000565 0.000651 0.000743 0.000841 0.000943 0.001050 0.001158 0.001266 0.001371 0.001468 0.001553 0.001620 0.001665 0.001680 0.001662 0.001608 0.001515 0.001386 0.001222 0.001029 0.000816 0.000593 0.000371 0.000161 -0.000027 -0.000185 -0.000312 -0.000409 -0.000484 -0.000553 -0.000636 -0.000760 -0.000956 -0.001259 -0.001704 -0.002323 -0.003143 -0.004181 -0.005440 -0.006910 -0.008564 -0.010356 -0.012223 -0.014089 -0.015862 -0.017444 -0.018732 -0.019629 -0.020046 -0.019913 -0.019182 -0.017832 -0.015874 -0.013352 -0.010341 -0.006949 -0.003307 0.000433 0.004105 0.007543 0.010588 0.013094 0.014944 0.016050 0.016366 0.015886 0.014648 0.012730 0.010248 0.007349 0.004200 0.000982 -0.002120 -0.004933 -0.007298 -0.009085 -0.010197 -0.010575 -0.010201 -0.009097 -0.007324 -0.004973 -0.002161 0.000974 0.004287 0.007630 0.010861 0.013851 0.016493 0.018699 0.020410 0.021592 0.022238 0.022364 0.022008 0.021225 0.020082 0.018655 0.017021 0.015258 0.013437 0.011623 0.009870 0.008222 0.006710 0.005354 0.004166 0.003148 0.002294 0.001593 0.001033 0.000597 0.000267 0.000026 -0.000143 -0.000254 -0.000322 -0.000357 -0.000369 -0.000363 -0.000346 -0.000322 -0.000292 -0.000261 -0.000229 -0.000197 -0.000167 -0.000140 -0.000116 -0.000095 -0.000077 -0.000061 -0.000049 -0.000039 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000065 0.000083 0.000106 0.000133 0.000166 0.000205 0.000252 0.000305 0.000365 0.000432 0.000506 0.000587 0.000673 0.000765 0.000861 0.000960 0.001060 0.001159 0.001253 0.001337 0.001407 0.001456 0.001477 0.001462 0.001404 0.001298 0.001139 0.000926 0.000659 0.000342 -0.000017 -0.000408 -0.000817 -0.001228 -0.001625 -0.001991 -0.002312 -0.002579 -0.002785 -0.002933 -0.003031 -0.003095 -0.003148 -0.003220 -0.003348 -0.003568 -0.003921 -0.004438 -0.005148 -0.006065 -0.007193 -0.008516 -0.010003 -0.011604 -0.013253 -0.014870 -0.016363 -0.017636 -0.018594 -0.019146 -0.019220 -0.018760 -0.017738 -0.016154 -0.014039 -0.011457 -0.008500 -0.005289 -0.001964 0.001321 0.004407 0.007142 0.009384 0.011017 0.011954 0.012148 0.011588 0.010310 0.008386 0.005927 0.003076 -0.000005 -0.003136 -0.006138 -0.008837 -0.011078 -0.012729 -0.013694 -0.013913 -0.013370 -0.012085 -0.010119 -0.007563 -0.004537 -0.001179 0.002363 0.005938 0.009400 0.012617 0.015477 0.017890 0.019793 0.021150 0.021952 0.022214 0.021973 0.021284 0.020215 0.018842 0.017245 0.015503 0.013689 0.011870 0.010103 0.008434 0.006897 0.005514 0.004299 0.003255 0.002376 0.001655 0.001077 0.000626 0.000284 0.000033 -0.000143 -0.000260 -0.000332 -0.000369 -0.000382 -0.000378 -0.000361 -0.000336 -0.000307 -0.000274 -0.000241 -0.000208 -0.000177 -0.000148 -0.000122 -0.000100 -0.000080 -0.000064 -0.000051 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000010 0.000014 0.000018 0.000024 0.000031 0.000041 0.000053 0.000069 0.000088 0.000112 0.000141 0.000175 0.000216 0.000264 0.000319 0.000381 0.000450 0.000526 0.000607 0.000693 0.000784 0.000878 0.000972 0.001065 0.001153 0.001231 0.001294 0.001334 0.001344 0.001314 0.001235 0.001100 0.000901 0.000633 0.000294 -0.000116 -0.000591 -0.001121 -0.001694 -0.002291 -0.002892 -0.003473 -0.004012 -0.004487 -0.004880 -0.005178 -0.005375 -0.005472 -0.005481 -0.005422 -0.005324 -0.005224 -0.005164 -0.005188 -0.005340 -0.005658 -0.006170 -0.006893 -0.007828 -0.008958 -0.010249 -0.011648 -0.013085 -0.014478 -0.015737 -0.016769 -0.017483 -0.017803 -0.017665 -0.017031 -0.015889 -0.014255 -0.012178 -0.009735 -0.007031 -0.004192 -0.001359 0.001319 0.003697 0.005639 0.007032 0.007790 0.007860 0.007231 0.005930 0.004024 0.001618 -0.001155 -0.004135 -0.007152 -0.010029 -0.012597 -0.014701 -0.016214 -0.017039 -0.017115 -0.016425 -0.014990 -0.012867 -0.010148 -0.006952 -0.003416 0.000310 0.004073 0.007727 0.011136 0.014185 0.016782 0.018861 0.020384 0.021339 0.021740 0.021623 0.021042 0.020065 0.018768 0.017231 0.015533 0.013750 0.011950 0.010192 0.008524 0.006982 0.005590 0.004363 0.003307 0.002417 0.001684 0.001096 0.000636 0.000287 0.000031 -0.000149 -0.000270 -0.000344 -0.000383 -0.000397 -0.000393 -0.000376 -0.000351 -0.000321 -0.000287 -0.000253 -0.000218 -0.000186 -0.000156 -0.000129 -0.000105 -0.000085 -0.000068 -0.000054 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000072 0.000093 0.000118 0.000148 0.000184 0.000227 0.000276 0.000333 0.000397 0.000467 0.000543 0.000625 0.000712 0.000801 0.000892 0.000981 0.001066 0.001142 0.001204 0.001243 0.001251 0.001219 0.001137 0.000993 0.000778 0.000483 0.000102 -0.000366 -0.000921 -0.001556 -0.002259 -0.003014 -0.003797 -0.004584 -0.005344 -0.006047 -0.006663 -0.007166 -0.007535 -0.007755 -0.007822 -0.007743 -0.007532 -0.007220 -0.006844 -0.006452 -0.006094 -0.005824 -0.005693 -0.005743 -0.006008 -0.006505 -0.007234 -0.008176 -0.009294 -0.010530 -0.011813 -0.013057 -0.014173 -0.015071 -0.015667 -0.015891 -0.015693 -0.015046 -0.013951 -0.012439 -0.010570 -0.008430 -0.006129 -0.003794 -0.001562 0.000430 0.002055 0.003200 0.003779 0.003738 0.003058 0.001760 -0.000097 -0.002418 -0.005079 -0.007929 -0.010806 -0.013539 -0.015963 -0.017929 -0.019310 -0.020011 -0.019971 -0.019171 -0.017629 -0.015400 -0.012574 -0.009266 -0.005613 -0.001763 0.002132 0.005924 0.009477 0.012675 0.015422 0.017651 0.019321 0.020418 0.020955 0.020965 0.020501 0.019630 0.018426 0.016968 0.015338 0.013609 0.011852 0.010126 0.008481 0.006954 0.005573 0.004352 0.003298 0.002408 0.001675 0.001086 0.000625 0.000275 0.000017 -0.000165 -0.000286 -0.000360 -0.000400 -0.000414 -0.000409 -0.000392 -0.000366 -0.000334 -0.000300 -0.000264 -0.000229 -0.000195 -0.000163 -0.000135 -0.000110 -0.000089 -0.000071 -0.000056 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000045 0.000059 0.000076 0.000097 0.000123 0.000155 0.000192 0.000237 0.000288 0.000346 0.000411 0.000482 0.000560 0.000642 0.000728 0.000816 0.000904 0.000988 0.001064 0.001128 0.001171 0.001186 0.001162 0.001088 0.000952 0.000742 0.000446 0.000054 -0.000439 -0.001037 -0.001737 -0.002531 -0.003405 -0.004337 -0.005303 -0.006268 -0.007196 -0.008051 -0.008793 -0.009388 -0.009806 -0.010025 -0.010033 -0.009832 -0.009435 -0.008870 -0.008177 -0.007408 -0.006623 -0.005885 -0.005259 -0.004803 -0.004567 -0.004586 -0.004878 -0.005442 -0.006255 -0.007273 -0.008435 -0.009664 -0.010871 -0.011966 -0.012860 -0.013474 -0.013745 -0.013631 -0.013114 -0.012207 -0.010948 -0.009407 -0.007675 -0.005863 -0.004095 -0.002496 -0.001190 -0.000285 0.000132 0.000002 -0.000699 -0.001960 -0.003732 -0.005933 -0.008448 -0.011139 -0.013852 -0.016425 -0.018700 -0.020532 -0.021797 -0.022401 -0.022283 -0.021420 -0.019827 -0.017556 -0.014691 -0.011343 -0.007646 -0.003745 0.000212 0.004077 0.007715 0.011009 0.013862 0.016205 0.017995 0.019216 0.019878 0.020012 0.019669 0.018913 0.017816 0.016456 0.014913 0.013261 0.011569 0.009899 0.008299 0.006808 0.005456 0.004258 0.003222 0.002347 0.001625 0.001044 0.000589 0.000243 -0.000011 -0.000190 -0.000309 -0.000382 -0.000420 -0.000432 -0.000426 -0.000408 -0.000380 -0.000348 -0.000312 -0.000276 -0.000239 -0.000204 -0.000171 -0.000142 -0.000115 -0.000093 -0.000074 -0.000059 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000062 0.000080 0.000102 0.000129 0.000161 0.000200 0.000245 0.000298 0.000357 0.000423 0.000496 0.000574 0.000657 0.000742 0.000829 0.000913 0.000992 0.001060 0.001111 0.001136 0.001127 0.001071 0.000955 0.000767 0.000491 0.000115 -0.000372 -0.000976 -0.001701 -0.002542 -0.003491 -0.004530 -0.005634 -0.006771 -0.007904 -0.008989 -0.009981 -0.010832 -0.011499 -0.011944 -0.012138 -0.012062 -0.011711 -0.011098 -0.010249 -0.009206 -0.008028 -0.006782 -0.005543 -0.004390 -0.003397 -0.002630 -0.002145 -0.001976 -0.002142 -0.002634 -0.003423 -0.004458 -0.005668 -0.006969 -0.008269 -0.009473 -0.010493 -0.011250 -0.011687 -0.011767 -0.011482 -0.010850 -0.009920 -0.008764 -0.007476 -0.006167 -0.004951 -0.003946 -0.003256 -0.002971 -0.003153 -0.003836 -0.005020 -0.006667 -0.008709 -0.011044 -0.013546 -0.016074 -0.018476 -0.020601 -0.022310 -0.023482 -0.024023 -0.023872 -0.023003 -0.021425 -0.019185 -0.016360 -0.013056 -0.009398 -0.005528 -0.001589 0.002273 0.005927 0.009255 0.012161 0.014573 0.016449 0.017768 0.018538 0.018788 0.018564 0.017927 0.016947 0.015700 0.014261 0.012706 0.011101 0.009506 0.007973 0.006540 0.005237 0.004079 0.003077 0.002229 0.001530 0.000967 0.000526 0.000191 -0.000054 -0.000226 -0.000340 -0.000409 -0.000443 -0.000453 -0.000445 -0.000424 -0.000395 -0.000361 -0.000324 -0.000286 -0.000249 -0.000212 -0.000179 -0.000148 -0.000121 -0.000097 -0.000078 -0.000062 -0.000048 -0.000038 -0.000029 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000050 0.000064 0.000083 0.000106 0.000134 0.000167 0.000207 0.000254 0.000307 0.000368 0.000435 0.000508 0.000587 0.000670 0.000755 0.000840 0.000921 0.000994 0.001054 0.001092 0.001101 0.001068 0.000981 0.000825 0.000586 0.000247 -0.000206 -0.000783 -0.001494 -0.002339 -0.003316 -0.004411 -0.005605 -0.006870 -0.008168 -0.009455 -0.010681 -0.011793 -0.012735 -0.013455 -0.013907 -0.014054 -0.013872 -0.013350 -0.012499 -0.011344 -0.009932 -0.008325 -0.006599 -0.004842 -0.003145 -0.001599 -0.000289 0.000713 0.001352 0.001594 0.001430 0.000875 -0.000030 -0.001221 -0.002617 -0.004123 -0.005638 -0.007065 -0.008310 -0.009298 -0.009973 -0.010305 -0.010292 -0.009961 -0.009364 -0.008580 -0.007703 -0.006839 -0.006098 -0.005583 -0.005386 -0.005575 -0.006193 -0.007251 -0.008729 -0.010570 -0.012690 -0.014977 -0.017302 -0.019523 -0.021502 -0.023103 -0.024209 -0.024729 -0.024597 -0.023784 -0.022294 -0.020164 -0.017465 -0.014293 -0.010766 -0.007016 -0.003183 0.000594 0.004187 0.007481 0.010379 0.012811 0.014730 0.016115 0.016970 0.017321 0.017209 0.016691 0.015834 0.014710 0.013391 0.011949 0.010450 0.008953 0.007506 0.006150 0.004913 0.003814 0.002861 0.002054 0.001388 0.000853 0.000434 0.000117 -0.000114 -0.000275 -0.000380 -0.000442 -0.000471 -0.000476 -0.000465 -0.000441 -0.000410 -0.000374 -0.000336 -0.000297 -0.000258 -0.000221 -0.000186 -0.000154 -0.000126 -0.000102 -0.000081 -0.000064 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000040 0.000052 0.000067 0.000086 0.000110 0.000139 0.000173 0.000214 0.000261 0.000316 0.000377 0.000445 0.000519 0.000599 0.000682 0.000766 0.000849 0.000927 0.000995 0.001047 0.001075 0.001067 0.001013 0.000897 0.000704 0.000417 0.000020 -0.000504 -0.001167 -0.001976 -0.002934 -0.004035 -0.005266 -0.006603 -0.008014 -0.009458 -0.010883 -0.012233 -0.013447 -0.014461 -0.015216 -0.015657 -0.015741 -0.015436 -0.014729 -0.013628 -0.012158 -0.010368 -0.008327 -0.006119 -0.003843 -0.001603 0.000492 0.002342 0.003856 0.004961 0.005605 0.005764 0.005441 0.004665 0.003493 0.002006 0.000299 -0.001521 -0.003343 -0.005062 -0.006582 -0.007830 -0.008753 -0.009328 -0.009561 -0.009484 -0.009160 -0.008669 -0.008107 -0.007578 -0.007184 -0.007019 -0.007159 -0.007658 -0.008541 -0.009801 -0.011400 -0.013269 -0.015314 -0.017418 -0.019455 -0.021293 -0.022804 -0.023877 -0.024418 -0.024361 -0.023670 -0.022342 -0.020405 -0.017920 -0.014971 -0.011668 -0.008133 -0.004496 -0.000890 0.002562 0.005748 0.008575 0.010970 0.012887 0.014301 0.015214 0.015646 0.015635 0.015232 0.014501 0.013506 0.012319 0.011005 0.009628 0.008245 0.006904 0.005643 0.004490 0.003464 0.002574 0.001821 0.001200 0.000701 0.000313 0.000020 -0.000192 -0.000337 -0.000430 -0.000482 -0.000504 -0.000503 -0.000487 -0.000460 -0.000426 -0.000388 -0.000348 -0.000307 -0.000267 -0.000228 -0.000193 -0.000160 -0.000131 -0.000106 -0.000085 -0.000067 -0.000053 -0.000041 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000031 0.000041 0.000054 0.000070 0.000089 0.000114 0.000143 0.000178 0.000220 0.000268 0.000323 0.000386 0.000455 0.000530 0.000609 0.000692 0.000776 0.000857 0.000933 0.000997 0.001042 0.001059 0.001038 0.000964 0.000823 0.000597 0.000268 -0.000183 -0.000771 -0.001510 -0.002407 -0.003466 -0.004679 -0.006031 -0.007495 -0.009036 -0.010607 -0.012152 -0.013607 -0.014904 -0.015973 -0.016746 -0.017162 -0.017170 -0.016734 -0.015837 -0.014483 -0.012701 -0.010541 -0.008077 -0.005402 -0.002625 0.000137 0.002760 0.005128 0.007131 0.008681 0.009710 0.010177 0.010074 0.009420 0.008266 0.006691 0.004793 0.002686 0.000491 -0.001672 -0.003690 -0.005469 -0.006936 -0.008048 -0.008788 -0.009173 -0.009246 -0.009077 -0.008751 -0.008367 -0.008028 -0.007831 -0.007860 -0.008181 -0.008833 -0.009827 -0.011143 -0.012728 -0.014506 -0.016376 -0.018224 -0.019929 -0.021371 -0.022441 -0.023047 -0.023119 -0.022614 -0.021522 -0.019859 -0.017674 -0.015040 -0.012053 -0.008823 -0.005473 -0.002123 0.001107 0.004112 0.006801 0.009102 0.010968 0.012372 0.013312 0.013802 0.013877 0.013583 0.012974 0.012114 0.011065 0.009890 0.008650 0.007396 0.006176 0.005026 0.003973 0.003035 0.002221 0.001533 0.000967 0.000515 0.000164 -0.000099 -0.000286 -0.000412 -0.000490 -0.000530 -0.000542 -0.000533 -0.000511 -0.000479 -0.000442 -0.000401 -0.000359 -0.000317 -0.000275 -0.000236 -0.000199 -0.000166 -0.000136 -0.000111 -0.000089 -0.000070 -0.000055 -0.000043 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000032 0.000042 0.000055 0.000072 0.000092 0.000117 0.000147 0.000183 0.000226 0.000275 0.000331 0.000394 0.000464 0.000539 0.000619 0.000702 0.000785 0.000865 0.000938 0.000999 0.001038 0.001048 0.001015 0.000925 0.000763 0.000508 0.000143 -0.000352 -0.000995 -0.001799 -0.002773 -0.003918 -0.005228 -0.006683 -0.008256 -0.009907 -0.011585 -0.013229 -0.014770 -0.016132 -0.017239 -0.018016 -0.018396 -0.018321 -0.017753 -0.016670 -0.015076 -0.012997 -0.010489 -0.007630 -0.004520 -0.001278 0.001966 0.005076 0.007921 0.010375 0.012334 0.013714 0.014463 0.014559 0.014015 0.012876 0.011218 0.009144 0.006773 0.004239 0.001675 -0.000790 -0.003042 -0.004990 -0.006568 -0.007743 -0.008512 -0.008904 -0.008977 -0.008809 -0.008494 -0.008136 -0.007836 -0.007689 -0.007772 -0.008140 -0.008821 -0.009812 -0.011083 -0.012571 -0.014194 -0.015852 -0.017432 -0.018825 -0.019923 -0.020635 -0.020886 -0.020628 -0.019839 -0.018525 -0.016720 -0.014483 -0.011898 -0.009061 -0.006081 -0.003070 -0.000138 0.002615 0.005102 0.007252 0.009019 0.010372 0.011306 0.011832 0.011976 0.011778 0.011289 0.010562 0.009657 0.008630 0.007536 0.006425 0.005339 0.004313 0.003372 0.002534 0.001808 0.001196 0.000694 0.000295 -0.000011 -0.000237 -0.000396 -0.000499 -0.000558 -0.000583 -0.000584 -0.000567 -0.000537 -0.000501 -0.000459 -0.000415 -0.000371 -0.000326 -0.000284 -0.000243 -0.000206 -0.000172 -0.000141 -0.000115 -0.000092 -0.000073 -0.000058 -0.000045 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000033 0.000044 0.000057 0.000074 0.000095 0.000120 0.000151 0.000188 0.000231 0.000281 0.000338 0.000402 0.000472 0.000548 0.000628 0.000711 0.000794 0.000873 0.000945 0.001003 0.001039 0.001042 0.001001 0.000899 0.000720 0.000444 0.000050 -0.000481 -0.001168 -0.002025 -0.003060 -0.004275 -0.005662 -0.007201 -0.008862 -0.010601 -0.012365 -0.014086 -0.015692 -0.017101 -0.018231 -0.019001 -0.019339 -0.019183 -0.018489 -0.017234 -0.015420 -0.013076 -0.010257 -0.007047 -0.003552 0.000100 0.003769 0.007308 0.010570 0.013419 0.015735 0.017422 0.018415 0.018683 0.018230 0.017099 0.015365 0.013133 0.010530 0.007699 0.004787 0.001939 -0.000715 -0.003065 -0.005026 -0.006548 -0.007612 -0.008233 -0.008460 -0.008363 -0.008034 -0.007579 -0.007105 -0.006716 -0.006502 -0.006535 -0.006859 -0.007492 -0.008419 -0.009600 -0.010966 -0.012431 -0.013897 -0.015257 -0.016409 -0.017262 -0.017736 -0.017776 -0.017348 -0.016447 -0.015091 -0.013326 -0.011217 -0.008848 -0.006313 -0.003714 -0.001149 0.001287 0.003512 0.005460 0.007081 0.008345 0.009242 0.009777 0.009972 0.009859 0.009481 0.008887 0.008127 0.007252 0.006312 0.005352 0.004411 0.003519 0.002702 0.001974 0.001345 0.000817 0.000387 0.000049 -0.000208 -0.000393 -0.000518 -0.000595 -0.000633 -0.000642 -0.000629 -0.000602 -0.000565 -0.000523 -0.000477 -0.000429 -0.000382 -0.000336 -0.000292 -0.000250 -0.000212 -0.000177 -0.000146 -0.000119 -0.000096 -0.000077 -0.000060 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000034 0.000045 0.000058 0.000076 0.000097 0.000123 0.000155 0.000193 0.000237 0.000288 0.000346 0.000410 0.000481 0.000557 0.000637 0.000720 0.000803 0.000882 0.000954 0.001010 0.001044 0.001044 0.000998 0.000888 0.000698 0.000407 -0.000007 -0.000563 -0.001281 -0.002176 -0.003257 -0.004523 -0.005967 -0.007568 -0.009293 -0.011097 -0.012923 -0.014700 -0.016350 -0.017789 -0.018929 -0.019684 -0.019979 -0.019747 -0.018942 -0.017539 -0.015539 -0.012970 -0.009892 -0.006390 -0.002576 0.001415 0.005434 0.009326 0.012932 0.016104 0.018711 0.020647 0.021836 0.022239 0.021856 0.020725 0.018921 0.016553 0.013754 0.010675 0.007478 0.004318 0.001344 -0.001318 -0.003568 -0.005340 -0.006601 -0.007356 -0.007642 -0.007527 -0.007102 -0.006474 -0.005756 -0.005064 -0.004500 -0.004152 -0.004082 -0.004326 -0.004889 -0.005747 -0.006849 -0.008123 -0.009479 -0.010821 -0.012049 -0.013069 -0.013800 -0.014177 -0.014156 -0.013717 -0.012865 -0.011628 -0.010055 -0.008215 -0.006187 -0.004059 -0.001921 0.000143 0.002057 0.003755 0.005190 0.006330 0.007160 0.007681 0.007908 0.007867 0.007592 0.007125 0.006509 0.005788 0.005007 0.004204 0.003413 0.002665 0.001978 0.001369 0.000844 0.000407 0.000055 -0.000218 -0.000420 -0.000561 -0.000650 -0.000697 -0.000713 -0.000703 -0.000677 -0.000639 -0.000594 -0.000545 -0.000495 -0.000444 -0.000394 -0.000346 -0.000300 -0.000258 -0.000218 -0.000183 -0.000151 -0.000123 -0.000100 -0.000080 -0.000063 -0.000049 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000046 0.000060 0.000077 0.000099 0.000126 0.000159 0.000197 0.000242 0.000294 0.000353 0.000418 0.000489 0.000566 0.000647 0.000730 0.000813 0.000893 0.000965 0.001022 0.001056 0.001056 0.001008 0.000895 0.000700 0.000401 -0.000023 -0.000593 -0.001330 -0.002247 -0.003354 -0.004652 -0.006131 -0.007770 -0.009535 -0.011379 -0.013242 -0.015052 -0.016727 -0.018179 -0.019317 -0.020054 -0.020309 -0.020014 -0.019120 -0.017601 -0.015457 -0.012717 -0.009442 -0.005720 -0.001668 0.002576 0.006858 0.011011 0.014872 0.018283 0.021105 0.023222 0.024552 0.025049 0.024708 0.023567 0.021700 0.019220 0.016264 0.012994 0.009578 0.006188 0.002982 0.000103 -0.002338 -0.004259 -0.005618 -0.006408 -0.006662 -0.006442 -0.005841 -0.004968 -0.003946 -0.002897 -0.001939 -0.001174 -0.000682 -0.000516 -0.000699 -0.001225 -0.002059 -0.003142 -0.004395 -0.005728 -0.007045 -0.008251 -0.009260 -0.009999 -0.010413 -0.010469 -0.010155 -0.009484 -0.008489 -0.007220 -0.005743 -0.004131 -0.002462 -0.000812 0.000749 0.002160 0.003376 0.004362 0.005100 0.005585 0.005827 0.005844 0.005663 0.005316 0.004840 0.004273 0.003650 0.003007 0.002372 0.001770 0.001219 0.000732 0.000317 -0.000025 -0.000295 -0.000499 -0.000643 -0.000737 -0.000787 -0.000804 -0.000795 -0.000767 -0.000726 -0.000677 -0.000623 -0.000568 -0.000512 -0.000458 -0.000406 -0.000356 -0.000308 -0.000264 -0.000224 -0.000188 -0.000155 -0.000127 -0.000103 -0.000082 -0.000065 -0.000051 -0.000039 -0.000030 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000046 0.000061 0.000079 0.000101 0.000129 0.000162 0.000201 0.000247 0.000300 0.000359 0.000425 0.000497 0.000575 0.000656 0.000740 0.000824 0.000905 0.000979 0.001038 0.001075 0.001077 0.001032 0.000922 0.000728 0.000430 0.000005 -0.000568 -0.001309 -0.002232 -0.003347 -0.004655 -0.006146 -0.007798 -0.009578 -0.011436 -0.013311 -0.015131 -0.016811 -0.018261 -0.019390 -0.020106 -0.020328 -0.019986 -0.019031 -0.017436 -0.015199 -0.012352 -0.008953 -0.005094 -0.000894 0.003507 0.007950 0.012264 0.016282 0.019838 0.022788 0.025011 0.026420 0.026964 0.026638 0.025475 0.023553 0.020986 0.017917 0.014512 0.010951 0.007412 0.004067 0.001066 -0.001465 -0.003435 -0.004793 -0.005526 -0.005661 -0.005259 -0.004412 -0.003235 -0.001857 -0.000412 0.000972 0.002178 0.003110 0.003697 0.003899 0.003708 0.003142 0.002248 0.001095 -0.000233 -0.001644 -0.003042 -0.004336 -0.005445 -0.006305 -0.006867 -0.007107 -0.007019 -0.006620 -0.005944 -0.005041 -0.003971 -0.002798 -0.001589 -0.000407 0.000692 0.001664 0.002473 0.003098 0.003531 0.003772 0.003834 0.003735 0.003501 0.003159 0.002741 0.002275 0.001790 0.001310 0.000856 0.000443 0.000081 -0.000222 -0.000467 -0.000653 -0.000786 -0.000871 -0.000915 -0.000926 -0.000912 -0.000878 -0.000830 -0.000774 -0.000714 -0.000652 -0.000590 -0.000530 -0.000472 -0.000417 -0.000365 -0.000316 -0.000271 -0.000230 -0.000192 -0.000160 -0.000131 -0.000106 -0.000085 -0.000067 -0.000052 -0.000040 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000047 0.000061 0.000080 0.000103 0.000131 0.000165 0.000205 0.000252 0.000305 0.000365 0.000432 0.000505 0.000583 0.000665 0.000751 0.000837 0.000920 0.000997 0.001060 0.001102 0.001110 0.001071 0.000968 0.000782 0.000493 0.000077 -0.000486 -0.001216 -0.002128 -0.003232 -0.004529 -0.006008 -0.007648 -0.009416 -0.011262 -0.013125 -0.014932 -0.016598 -0.018033 -0.019144 -0.019841 -0.020041 -0.019675 -0.018691 -0.017064 -0.014792 -0.011905 -0.008463 -0.004557 -0.000307 0.004147 0.008643 0.013011 0.017078 0.020680 0.023667 0.025918 0.027341 0.027885 0.027542 0.026346 0.024377 0.021750 0.018611 0.015133 0.011498 0.007894 0.004500 0.001474 -0.001051 -0.002977 -0.004245 -0.004837 -0.004777 -0.004126 -0.002979 -0.001454 0.000314 0.002181 0.004007 0.005662 0.007035 0.008042 0.008627 0.008765 0.008463 0.007755 0.006701 0.005379 0.003878 0.002295 0.000724 -0.000747 -0.002042 -0.003102 -0.003886 -0.004375 -0.004568 -0.004484 -0.004158 -0.003633 -0.002964 -0.002206 -0.001415 -0.000641 0.000072 0.000691 0.001189 0.001555 0.001783 0.001878 0.001851 0.001720 0.001504 0.001228 0.000913 0.000582 0.000254 -0.000054 -0.000331 -0.000568 -0.000761 -0.000907 -0.001009 -0.001071 -0.001096 -0.001092 -0.001064 -0.001017 -0.000959 -0.000892 -0.000821 -0.000750 -0.000679 -0.000611 -0.000546 -0.000485 -0.000427 -0.000373 -0.000323 -0.000276 -0.000234 -0.000197 -0.000163 -0.000134 -0.000109 -0.000087 -0.000069 -0.000054 -0.000041 -0.000031 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000021 0.000027 0.000036 0.000047 0.000062 0.000081 0.000104 0.000133 0.000167 0.000208 0.000256 0.000310 0.000371 0.000438 0.000512 0.000591 0.000675 0.000762 0.000851 0.000938 0.001019 0.001088 0.001136 0.001153 0.001124 0.001034 0.000863 0.000590 0.000194 -0.000347 -0.001052 -0.001937 -0.003010 -0.004273 -0.005717 -0.007321 -0.009050 -0.010859 -0.012685 -0.014457 -0.016091 -0.017498 -0.018587 -0.019267 -0.019458 -0.019091 -0.018115 -0.016504 -0.014257 -0.011403 -0.008002 -0.004143 0.000056 0.004455 0.008894 0.013204 0.017214 0.020759 0.023692 0.025889 0.027261 0.027757 0.027369 0.026132 0.024124 0.021464 0.018301 0.014807 0.011172 0.007584 0.004226 0.001264 -0.001167 -0.002963 -0.004061 -0.004443 -0.004129 -0.003181 -0.001696 0.000203 0.002375 0.004668 0.006933 0.009028 0.010831 0.012243 0.013195 0.013650 0.013601 0.013075 0.012121 0.010811 0.009233 0.007483 0.005658 0.003853 0.002153 0.000627 -0.000671 -0.001706 -0.002464 -0.002947 -0.003176 -0.003181 -0.003003 -0.002688 -0.002283 -0.001835 -0.001382 -0.000960 -0.000596 -0.000306 -0.000101 0.000016 0.000051 0.000012 -0.000088 -0.000232 -0.000404 -0.000589 -0.000771 -0.000940 -0.001085 -0.001201 -0.001285 -0.001336 -0.001356 -0.001347 -0.001315 -0.001263 -0.001196 -0.001119 -0.001036 -0.000951 -0.000866 -0.000784 -0.000705 -0.000631 -0.000562 -0.000497 -0.000436 -0.000380 -0.000329 -0.000281 -0.000238 -0.000200 -0.000166 -0.000136 -0.000110 -0.000089 -0.000070 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000048 0.000063 0.000082 0.000106 0.000135 0.000170 0.000211 0.000259 0.000314 0.000375 0.000444 0.000518 0.000599 0.000684 0.000774 0.000866 0.000957 0.001043 0.001119 0.001177 0.001205 0.001191 0.001118 0.000968 0.000720 0.000353 -0.000154 -0.000820 -0.001660 -0.002684 -0.003893 -0.005278 -0.006820 -0.008487 -0.010232 -0.011998 -0.013714 -0.015299 -0.016667 -0.017729 -0.018397 -0.018593 -0.018250 -0.017319 -0.015774 -0.013613 -0.010865 -0.007588 -0.003870 0.000177 0.004414 0.008686 0.012829 0.016676 0.020066 0.022855 0.024923 0.026183 0.026586 0.026126 0.024839 0.022804 0.020140 0.016996 0.013546 0.009977 0.006480 0.003240 0.000421 -0.001837 -0.003432 -0.004298 -0.004416 -0.003807 -0.002534 -0.000696 0.001581 0.004149 0.006853 0.009534 0.012041 0.014243 0.016030 0.017322 0.018071 0.018262 0.017909 0.017057 0.015772 0.014138 0.012250 0.010210 0.008116 0.006059 0.004119 0.002362 0.000833 -0.000438 -0.001442 -0.002183 -0.002679 -0.002961 -0.003063 -0.003026 -0.002888 -0.002688 -0.002459 -0.002229 -0.002019 -0.001845 -0.001713 -0.001628 -0.001587 -0.001582 -0.001605 -0.001647 -0.001695 -0.001742 -0.001779 -0.001800 -0.001801 -0.001782 -0.001743 -0.001684 -0.001609 -0.001521 -0.001424 -0.001321 -0.001215 -0.001109 -0.001006 -0.000908 -0.000815 -0.000729 -0.000649 -0.000575 -0.000507 -0.000444 -0.000386 -0.000333 -0.000285 -0.000241 -0.000202 -0.000167 -0.000137 -0.000111 -0.000089 -0.000071 -0.000055 -0.000043 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000064 0.000083 0.000107 0.000136 0.000171 0.000213 0.000261 0.000317 0.000379 0.000448 0.000524 0.000606 0.000693 0.000786 0.000881 0.000977 0.001070 0.001155 0.001223 0.001265 0.001269 0.001218 0.001095 0.000880 0.000552 0.000090 -0.000523 -0.001304 -0.002260 -0.003395 -0.004699 -0.006157 -0.007736 -0.009395 -0.011077 -0.012717 -0.014237 -0.015556 -0.016587 -0.017249 -0.017465 -0.017171 -0.016321 -0.014888 -0.012873 -0.010302 -0.007230 -0.003741 0.000056 0.004030 0.008033 0.011906 0.015491 0.018633 0.021196 0.023064 0.024157 0.024429 0.023875 0.022535 0.020487 0.017848 0.014766 0.011413 0.007975 0.004638 0.001586 -0.001020 -0.003042 -0.004379 -0.004967 -0.004788 -0.003864 -0.002261 -0.000077 0.002558 0.005493 0.008569 0.011620 0.014491 0.017044 0.019160 0.020753 0.021765 0.022173 0.021985 0.021238 0.019993 0.018331 0.016347 0.014142 0.011818 0.009472 0.007190 0.005046 0.003098 0.001385 -0.000070 -0.001260 -0.002192 -0.002883 -0.003361 -0.003656 -0.003803 -0.003836 -0.003787 -0.003686 -0.003555 -0.003415 -0.003277 -0.003152 -0.003041 -0.002946 -0.002862 -0.002786 -0.002712 -0.002636 -0.002552 -0.002460 -0.002356 -0.002242 -0.002119 -0.001988 -0.001851 -0.001712 -0.001572 -0.001435 -0.001303 -0.001176 -0.001057 -0.000946 -0.000843 -0.000750 -0.000665 -0.000587 -0.000516 -0.000451 -0.000391 -0.000336 -0.000287 -0.000242 -0.000203 -0.000168 -0.000138 -0.000112 -0.000090 -0.000071 -0.000056 -0.000043 -0.000033 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000064 0.000084 0.000108 0.000137 0.000173 0.000215 0.000263 0.000319 0.000382 0.000451 0.000528 0.000612 0.000701 0.000797 0.000896 0.000997 0.001098 0.001192 0.001273 0.001332 0.001356 0.001332 0.001241 0.001065 0.000784 0.000379 -0.000170 -0.000875 -0.001747 -0.002789 -0.003993 -0.005344 -0.006814 -0.008363 -0.009942 -0.011487 -0.012928 -0.014187 -0.015186 -0.015845 -0.016094 -0.015872 -0.015136 -0.013861 -0.012047 -0.009717 -0.006924 -0.003747 -0.000287 0.003333 0.006973 0.010485 0.013719 0.016533 0.018798 0.020407 0.021287 0.021396 0.020734 0.019341 0.017296 0.014712 0.011735 0.008531 0.005280 0.002165 -0.000640 -0.002977 -0.004714 -0.005754 -0.006038 -0.005549 -0.004313 -0.002394 0.000105 0.003054 0.006302 0.009687 0.013043 0.016212 0.019049 0.021435 0.023276 0.024511 0.025108 0.025072 0.024431 0.023245 0.021590 0.019558 0.017250 0.014769 0.012214 0.009678 0.007239 0.004963 0.002898 0.001078 -0.000480 -0.001772 -0.002808 -0.003604 -0.004185 -0.004579 -0.004816 -0.004929 -0.004944 -0.004888 -0.004782 -0.004645 -0.004489 -0.004322 -0.004150 -0.003975 -0.003798 -0.003617 -0.003433 -0.003243 -0.003050 -0.002853 -0.002654 -0.002455 -0.002259 -0.002067 -0.001882 -0.001705 -0.001537 -0.001381 -0.001235 -0.001101 -0.000979 -0.000868 -0.000768 -0.000678 -0.000596 -0.000523 -0.000455 -0.000394 -0.000339 -0.000288 -0.000243 -0.000203 -0.000168 -0.000138 -0.000111 -0.000089 -0.000071 -0.000056 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000065 0.000084 0.000108 0.000138 0.000173 0.000215 0.000264 0.000320 0.000383 0.000453 0.000531 0.000616 0.000708 0.000806 0.000910 0.001017 0.001125 0.001229 0.001324 0.001401 0.001449 0.001455 0.001401 0.001271 0.001045 0.000705 0.000233 -0.000385 -0.001157 -0.002088 -0.003173 -0.004398 -0.005739 -0.007160 -0.008615 -0.010050 -0.011398 -0.012589 -0.013551 -0.014211 -0.014504 -0.014375 -0.013782 -0.012703 -0.011137 -0.009105 -0.006656 -0.003860 -0.000813 0.002373 0.005570 0.008643 0.011454 0.013873 0.015782 0.017085 0.017717 0.017644 0.016867 0.015429 0.013406 0.010909 0.008077 0.005070 0.002057 -0.000786 -0.003295 -0.005321 -0.006740 -0.007463 -0.007435 -0.006645 -0.005119 -0.002925 -0.000165 0.003033 0.006519 0.010132 0.013707 0.017086 0.020128 0.022709 0.024735 0.026142 0.026895 0.026992 0.026461 0.025353 0.023742 0.021716 0.019375 0.016819 0.014148 0.011457 0.008827 0.006329 0.004018 0.001934 0.000103 -0.001463 -0.002765 -0.003811 -0.004620 -0.005215 -0.005622 -0.005869 -0.005984 -0.005995 -0.005923 -0.005791 -0.005613 -0.005404 -0.005171 -0.004922 -0.004661 -0.004391 -0.004116 -0.003837 -0.003557 -0.003280 -0.003009 -0.002746 -0.002493 -0.002254 -0.002028 -0.001818 -0.001625 -0.001447 -0.001285 -0.001138 -0.001006 -0.000888 -0.000783 -0.000688 -0.000604 -0.000527 -0.000459 -0.000396 -0.000340 -0.000288 -0.000243 -0.000202 -0.000167 -0.000137 -0.000111 -0.000089 -0.000070 -0.000055 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000028 0.000038 0.000050 0.000065 0.000084 0.000109 0.000138 0.000173 0.000215 0.000264 0.000320 0.000383 0.000453 0.000532 0.000618 0.000712 0.000813 0.000921 0.001034 0.001150 0.001266 0.001376 0.001473 0.001546 0.001584 0.001571 0.001492 0.001327 0.001060 0.000675 0.000157 -0.000504 -0.001310 -0.002260 -0.003341 -0.004535 -0.005810 -0.007127 -0.008435 -0.009678 -0.010792 -0.011713 -0.012377 -0.012723 -0.012701 -0.012275 -0.011423 -0.010143 -0.008455 -0.006402 -0.004046 -0.001472 0.001218 0.003910 0.006484 0.008816 0.010789 0.012300 0.013266 0.013630 0.013364 0.012475 0.011005 0.009028 0.006651 0.004004 0.001236 -0.001494 -0.004023 -0.006200 -0.007887 -0.008971 -0.009373 -0.009045 -0.007980 -0.006209 -0.003800 -0.000851 0.002510 0.006139 0.009879 0.013570 0.017060 0.020209 0.022900 0.025038 0.026558 0.027426 0.027637 0.027213 0.026203 0.024675 0.022714 0.020413 0.017870 0.015183 0.012445 0.009737 0.007133 0.004690 0.002453 0.000453 -0.001291 -0.002772 -0.003993 -0.004965 -0.005708 -0.006242 -0.006595 -0.006791 -0.006857 -0.006818 -0.006694 -0.006505 -0.006266 -0.005988 -0.005683 -0.005358 -0.005018 -0.004671 -0.004320 -0.003972 -0.003630 -0.003299 -0.002983 -0.002685 -0.002406 -0.002147 -0.001910 -0.001695 -0.001499 -0.001324 -0.001167 -0.001028 -0.000903 -0.000793 -0.000696 -0.000608 -0.000530 -0.000460 -0.000397 -0.000340 -0.000288 -0.000242 -0.000201 -0.000166 -0.000135 -0.000109 -0.000088 -0.000069 -0.000054 -0.000042 -0.000032 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000049 0.000065 0.000084 0.000108 0.000138 0.000173 0.000214 0.000263 0.000318 0.000381 0.000452 0.000531 0.000618 0.000714 0.000818 0.000930 0.001049 0.001173 0.001300 0.001426 0.001543 0.001643 0.001716 0.001747 0.001722 0.001624 0.001436 0.001145 0.000735 0.000198 -0.000471 -0.001273 -0.002198 -0.003230 -0.004344 -0.005507 -0.006677 -0.007804 -0.008833 -0.009709 -0.010375 -0.010778 -0.010874 -0.010631 -0.010027 -0.009062 -0.007752 -0.006132 -0.004258 -0.002202 -0.000052 0.002092 0.004125 0.005940 0.007437 0.008527 0.009139 0.009228 0.008772 0.007783 0.006302 0.004401 0.002178 -0.000247 -0.002737 -0.005146 -0.007329 -0.009148 -0.010481 -0.011229 -0.011322 -0.010723 -0.009429 -0.007474 -0.004925 -0.001878 0.001545 0.005207 0.008958 0.012650 0.016137 0.019289 0.021993 0.024161 0.025730 0.026667 0.026966 0.026646 0.025752 0.024346 0.022506 0.020320 0.017881 0.015280 0.012606 0.009938 0.007346 0.004890 0.002615 0.000557 -0.001263 -0.002832 -0.004147 -0.005216 -0.006050 -0.006669 -0.007095 -0.007351 -0.007462 -0.007451 -0.007340 -0.007149 -0.006894 -0.006589 -0.006247 -0.005877 -0.005488 -0.005089 -0.004686 -0.004286 -0.003896 -0.003520 -0.003164 -0.002830 -0.002520 -0.002236 -0.001978 -0.001746 -0.001537 -0.001352 -0.001187 -0.001041 -0.000913 -0.000800 -0.000699 -0.000611 -0.000531 -0.000460 -0.000396 -0.000339 -0.000287 -0.000241 -0.000200 -0.000164 -0.000134 -0.000108 -0.000086 -0.000068 -0.000054 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000049 0.000064 0.000083 0.000107 0.000136 0.000171 0.000212 0.000260 0.000315 0.000378 0.000449 0.000528 0.000616 0.000713 0.000820 0.000936 0.001061 0.001193 0.001331 0.001472 0.001610 0.001738 0.001846 0.001923 0.001954 0.001926 0.001823 0.001631 0.001337 0.000931 0.000407 -0.000236 -0.000993 -0.001853 -0.002795 -0.003793 -0.004813 -0.005814 -0.006751 -0.007575 -0.008240 -0.008701 -0.008920 -0.008867 -0.008525 -0.007892 -0.006979 -0.005815 -0.004447 -0.002934 -0.001351 0.000221 0.001692 0.002973 0.003982 0.004645 0.004905 0.004726 0.004096 0.003029 0.001566 -0.000228 -0.002261 -0.004427 -0.006603 -0.008662 -0.010475 -0.011922 -0.012898 -0.013321 -0.013131 -0.012302 -0.010838 -0.008774 -0.006175 -0.003133 0.000238 0.003812 0.007452 0.011020 0.014384 0.017425 0.020041 0.022152 0.023700 0.024657 0.025014 0.024791 0.024027 0.022778 0.021115 0.019117 0.016869 0.014455 0.011954 0.009441 0.006982 0.004630 0.002433 0.000425 -0.001370 -0.002935 -0.004265 -0.005361 -0.006232 -0.006892 -0.007359 -0.007654 -0.007798 -0.007813 -0.007719 -0.007536 -0.007279 -0.006965 -0.006605 -0.006212 -0.005795 -0.005365 -0.004929 -0.004497 -0.004075 -0.003669 -0.003285 -0.002927 -0.002596 -0.002294 -0.002021 -0.001777 -0.001559 -0.001366 -0.001196 -0.001047 -0.000916 -0.000801 -0.000700 -0.000610 -0.000530 -0.000459 -0.000394 -0.000337 -0.000285 -0.000239 -0.000198 -0.000163 -0.000132 -0.000107 -0.000085 -0.000067 -0.000053 -0.000041 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000020 0.000028 0.000037 0.000048 0.000063 0.000082 0.000106 0.000134 0.000169 0.000209 0.000257 0.000311 0.000373 0.000444 0.000523 0.000612 0.000710 0.000819 0.000938 0.001068 0.001209 0.001358 0.001514 0.001672 0.001828 0.001972 0.002094 0.002184 0.002227 0.002210 0.002121 0.001946 0.001676 0.001304 0.000826 0.000244 -0.000435 -0.001196 -0.002021 -0.002882 -0.003749 -0.004585 -0.005351 -0.006010 -0.006525 -0.006864 -0.007003 -0.006925 -0.006627 -0.006118 -0.005418 -0.004564 -0.003602 -0.002591 -0.001596 -0.000688 0.000063 0.000590 0.000837 0.000761 0.000338 -0.000440 -0.001553 -0.002964 -0.004613 -0.006420 -0.008292 -0.010124 -0.011808 -0.013234 -0.014304 -0.014932 -0.015050 -0.014616 -0.013611 -0.012045 -0.009955 -0.007405 -0.004478 -0.001276 0.002085 0.005484 0.008800 0.011918 0.014733 0.017157 0.019122 0.020578 0.021501 0.021885 0.021748 0.021124 0.020063 0.018627 0.016885 0.014910 0.012776 0.010552 0.008304 0.006088 0.003954 0.001944 0.000090 -0.001583 -0.003058 -0.004326 -0.005385 -0.006240 -0.006899 -0.007378 -0.007692 -0.007860 -0.007899 -0.007828 -0.007664 -0.007421 -0.007115 -0.006758 -0.006362 -0.005939 -0.005498 -0.005049 -0.004603 -0.004165 -0.003745 -0.003346 -0.002975 -0.002632 -0.002320 -0.002038 -0.001787 -0.001564 -0.001368 -0.001196 -0.001045 -0.000913 -0.000797 -0.000696 -0.000606 -0.000527 -0.000455 -0.000391 -0.000334 -0.000282 -0.000236 -0.000196 -0.000161 -0.000131 -0.000105 -0.000083 -0.000066 -0.000051 -0.000040 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000047 0.000062 0.000081 0.000103 0.000132 0.000165 0.000205 0.000252 0.000306 0.000367 0.000437 0.000517 0.000606 0.000705 0.000815 0.000938 0.001073 0.001220 0.001379 0.001549 0.001728 0.001910 0.002089 0.002257 0.002404 0.002518 0.002588 0.002602 0.002548 0.002416 0.002198 0.001888 0.001485 0.000992 0.000417 -0.000228 -0.000925 -0.001650 -0.002377 -0.003079 -0.003724 -0.004285 -0.004737 -0.005060 -0.005239 -0.005270 -0.005157 -0.004913 -0.004564 -0.004142 -0.003691 -0.003258 -0.002895 -0.002655 -0.002585 -0.002726 -0.003105 -0.003739 -0.004626 -0.005747 -0.007066 -0.008531 -0.010075 -0.011620 -0.013081 -0.014370 -0.015401 -0.016097 -0.016391 -0.016236 -0.015601 -0.014479 -0.012886 -0.010860 -0.008458 -0.005757 -0.002845 0.000178 0.003210 0.006150 0.008900 0.011377 0.013509 0.015239 0.016532 0.017367 0.017745 0.017680 0.017202 0.016354 0.015187 0.013759 0.012130 0.010360 0.008506 0.006620 0.004749 0.002934 0.001209 -0.000396 -0.001860 -0.003165 -0.004303 -0.005267 -0.006058 -0.006681 -0.007146 -0.007464 -0.007648 -0.007712 -0.007670 -0.007535 -0.007323 -0.007043 -0.006709 -0.006332 -0.005923 -0.005492 -0.005050 -0.004606 -0.004170 -0.003749 -0.003349 -0.002974 -0.002629 -0.002314 -0.002030 -0.001777 -0.001554 -0.001357 -0.001185 -0.001035 -0.000904 -0.000789 -0.000688 -0.000599 -0.000521 -0.000450 -0.000387 -0.000330 -0.000279 -0.000233 -0.000193 -0.000158 -0.000128 -0.000103 -0.000082 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000046 0.000060 0.000078 0.000101 0.000128 0.000161 0.000200 0.000246 0.000299 0.000360 0.000430 0.000509 0.000597 0.000697 0.000809 0.000934 0.001073 0.001226 0.001395 0.001578 0.001775 0.001982 0.002195 0.002407 0.002609 0.002792 0.002947 0.003062 0.003128 0.003132 0.003067 0.002926 0.002703 0.002397 0.002009 0.001547 0.001020 0.000441 -0.000171 -0.000799 -0.001421 -0.002018 -0.002570 -0.003063 -0.003483 -0.003825 -0.004088 -0.004278 -0.004410 -0.004502 -0.004582 -0.004679 -0.004828 -0.005061 -0.005409 -0.005895 -0.006535 -0.007333 -0.008283 -0.009366 -0.010549 -0.011789 -0.013033 -0.014221 -0.015288 -0.016169 -0.016802 -0.017132 -0.017115 -0.016720 -0.015933 -0.014757 -0.013213 -0.011337 -0.009182 -0.006813 -0.004305 -0.001737 0.000809 0.003254 0.005525 0.007558 0.009301 0.010716 0.011777 0.012474 0.012810 0.012800 0.012470 0.011852 0.010989 0.009923 0.008700 0.007365 0.005957 0.004517 0.003077 0.001667 0.000312 -0.000964 -0.002145 -0.003214 -0.004162 -0.004982 -0.005671 -0.006229 -0.006660 -0.006970 -0.007166 -0.007257 -0.007252 -0.007161 -0.006994 -0.006760 -0.006469 -0.006130 -0.005755 -0.005354 -0.004937 -0.004514 -0.004094 -0.003685 -0.003295 -0.002928 -0.002588 -0.002278 -0.001998 -0.001749 -0.001528 -0.001334 -0.001165 -0.001017 -0.000888 -0.000776 -0.000677 -0.000590 -0.000512 -0.000443 -0.000380 -0.000324 -0.000274 -0.000229 -0.000190 -0.000155 -0.000126 -0.000101 -0.000080 -0.000063 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000034 0.000044 0.000058 0.000076 0.000097 0.000124 0.000156 0.000194 0.000239 0.000292 0.000352 0.000421 0.000499 0.000587 0.000687 0.000800 0.000927 0.001069 0.001227 0.001404 0.001600 0.001813 0.002044 0.002287 0.002539 0.002794 0.003043 0.003279 0.003491 0.003671 0.003809 0.003893 0.003917 0.003870 0.003749 0.003549 0.003270 0.002913 0.002485 0.001993 0.001447 0.000858 0.000239 -0.000397 -0.001039 -0.001677 -0.002303 -0.002912 -0.003502 -0.004077 -0.004643 -0.005211 -0.005793 -0.006405 -0.007061 -0.007774 -0.008551 -0.009397 -0.010307 -0.011269 -0.012264 -0.013265 -0.014239 -0.015148 -0.015952 -0.016606 -0.017070 -0.017306 -0.017284 -0.016981 -0.016384 -0.015495 -0.014326 -0.012902 -0.011258 -0.009441 -0.007503 -0.005500 -0.003493 -0.001538 0.000309 0.002001 0.003498 0.004769 0.005795 0.006564 0.007075 0.007336 0.007363 0.007176 0.006800 0.006263 0.005595 0.004824 0.003976 0.003076 0.002146 0.001204 0.000267 -0.000651 -0.001536 -0.002374 -0.003156 -0.003870 -0.004509 -0.005066 -0.005537 -0.005921 -0.006216 -0.006424 -0.006548 -0.006591 -0.006557 -0.006451 -0.006280 -0.006051 -0.005771 -0.005449 -0.005095 -0.004720 -0.004333 -0.003943 -0.003560 -0.003191 -0.002841 -0.002515 -0.002216 -0.001945 -0.001703 -0.001489 -0.001301 -0.001136 -0.000993 -0.000868 -0.000758 -0.000662 -0.000577 -0.000501 -0.000433 -0.000372 -0.000317 -0.000268 -0.000224 -0.000186 -0.000152 -0.000123 -0.000098 -0.000078 -0.000061 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000043 0.000056 0.000073 0.000094 0.000119 0.000151 0.000188 0.000232 0.000283 0.000343 0.000410 0.000488 0.000576 0.000676 0.000789 0.000916 0.001061 0.001224 0.001408 0.001613 0.001842 0.002092 0.002363 0.002652 0.002955 0.003265 0.003575 0.003880 0.004168 0.004431 0.004659 0.004840 0.004964 0.005022 0.005005 0.004906 0.004720 0.004443 0.004076 0.003618 0.003074 0.002448 0.001748 0.000980 0.000154 -0.000722 -0.001638 -0.002585 -0.003556 -0.004544 -0.005545 -0.006555 -0.007570 -0.008588 -0.009604 -0.010612 -0.011604 -0.012566 -0.013485 -0.014341 -0.015115 -0.015785 -0.016328 -0.016724 -0.016952 -0.016995 -0.016841 -0.016482 -0.015919 -0.015158 -0.014213 -0.013107 -0.011868 -0.010528 -0.009127 -0.007701 -0.006290 -0.004931 -0.003655 -0.002491 -0.001460 -0.000575 0.000156 0.000731 0.001157 0.001441 0.001598 0.001643 0.001591 0.001459 0.001262 0.001013 0.000723 0.000400 0.000049 -0.000326 -0.000723 -0.001141 -0.001577 -0.002026 -0.002484 -0.002942 -0.003392 -0.003825 -0.004233 -0.004605 -0.004935 -0.005215 -0.005440 -0.005605 -0.005706 -0.005743 -0.005715 -0.005625 -0.005474 -0.005270 -0.005019 -0.004729 -0.004411 -0.004073 -0.003727 -0.003380 -0.003041 -0.002717 -0.002412 -0.002130 -0.001874 -0.001643 -0.001439 -0.001259 -0.001101 -0.000963 -0.000843 -0.000737 -0.000645 -0.000562 -0.000489 -0.000423 -0.000363 -0.000309 -0.000261 -0.000219 -0.000181 -0.000148 -0.000120 -0.000096 -0.000076 -0.000059 -0.000046 -0.000035 -0.000027 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000031 0.000040 0.000053 0.000069 0.000089 0.000114 0.000145 0.000181 0.000224 0.000274 0.000332 0.000399 0.000476 0.000563 0.000662 0.000775 0.000903 0.001050 0.001216 0.001405 0.001619 0.001859 0.002127 0.002423 0.002744 0.003088 0.003453 0.003832 0.004219 0.004607 0.004987 0.005348 0.005678 0.005964 0.006193 0.006352 0.006427 0.006407 0.006281 0.006040 0.005677 0.005188 0.004571 0.003828 0.002961 0.001980 0.000893 -0.000285 -0.001539 -0.002851 -0.004202 -0.005574 -0.006945 -0.008296 -0.009608 -0.010861 -0.012033 -0.013107 -0.014063 -0.014883 -0.015552 -0.016057 -0.016387 -0.016539 -0.016509 -0.016302 -0.015924 -0.015388 -0.014712 -0.013915 -0.013024 -0.012065 -0.011070 -0.010069 -0.009092 -0.008167 -0.007318 -0.006565 -0.005919 -0.005387 -0.004969 -0.004657 -0.004440 -0.004301 -0.004221 -0.004178 -0.004152 -0.004124 -0.004080 -0.004007 -0.003899 -0.003755 -0.003576 -0.003371 -0.003152 -0.002933 -0.002730 -0.002558 -0.002432 -0.002361 -0.002353 -0.002408 -0.002525 -0.002698 -0.002916 -0.003167 -0.003438 -0.003716 -0.003986 -0.004235 -0.004452 -0.004625 -0.004747 -0.004812 -0.004817 -0.004762 -0.004649 -0.004483 -0.004272 -0.004024 -0.003748 -0.003455 -0.003154 -0.002854 -0.002563 -0.002285 -0.002025 -0.001787 -0.001572 -0.001380 -0.001210 -0.001060 -0.000929 -0.000815 -0.000714 -0.000625 -0.000545 -0.000474 -0.000410 -0.000353 -0.000300 -0.000254 -0.000212 -0.000175 -0.000144 -0.000116 -0.000093 -0.000073 -0.000057 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000029 0.000038 0.000050 0.000066 0.000085 0.000109 0.000138 0.000173 0.000215 0.000264 0.000321 0.000387 0.000462 0.000548 0.000647 0.000760 0.000888 0.001035 0.001204 0.001397 0.001617 0.001867 0.002149 0.002464 0.002812 0.003193 0.003604 0.004043 0.004504 0.004982 0.005468 0.005950 0.006416 0.006852 0.007241 0.007565 0.007806 0.007946 0.007966 0.007852 0.007588 0.007164 0.006571 0.005805 0.004869 0.003767 0.002511 0.001119 -0.000387 -0.001981 -0.003631 -0.005305 -0.006969 -0.008586 -0.010121 -0.011540 -0.012811 -0.013904 -0.014795 -0.015466 -0.015903 -0.016102 -0.016066 -0.015806 -0.015340 -0.014694 -0.013900 -0.012996 -0.012020 -0.011014 -0.010022 -0.009084 -0.008237 -0.007514 -0.006941 -0.006535 -0.006305 -0.006250 -0.006358 -0.006609 -0.006974 -0.007417 -0.007901 -0.008383 -0.008825 -0.009189 -0.009443 -0.009564 -0.009536 -0.009352 -0.009015 -0.008536 -0.007935 -0.007238 -0.006478 -0.005688 -0.004905 -0.004162 -0.003488 -0.002908 -0.002440 -0.002092 -0.001869 -0.001765 -0.001771 -0.001872 -0.002049 -0.002283 -0.002554 -0.002839 -0.003119 -0.003377 -0.003598 -0.003770 -0.003885 -0.003939 -0.003931 -0.003863 -0.003741 -0.003574 -0.003370 -0.003139 -0.002892 -0.002638 -0.002385 -0.002139 -0.001906 -0.001690 -0.001492 -0.001315 -0.001156 -0.001016 -0.000893 -0.000784 -0.000689 -0.000603 -0.000527 -0.000459 -0.000397 -0.000341 -0.000291 -0.000245 -0.000205 -0.000170 -0.000139 -0.000112 -0.000090 -0.000071 -0.000056 -0.000043 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000048 0.000062 0.000081 0.000104 0.000132 0.000166 0.000206 0.000254 0.000310 0.000374 0.000448 0.000533 0.000631 0.000743 0.000871 0.001018 0.001188 0.001383 0.001607 0.001864 0.002156 0.002486 0.002856 0.003266 0.003717 0.004207 0.004732 0.005288 0.005866 0.006456 0.007045 0.007616 0.008151 0.008627 0.009022 0.009311 0.009472 0.009482 0.009319 0.008967 0.008412 0.007645 0.006666 0.005478 0.004096 0.002539 0.000836 -0.000978 -0.002862 -0.004771 -0.006656 -0.008467 -0.010155 -0.011674 -0.012979 -0.014033 -0.014808 -0.015285 -0.015453 -0.015318 -0.014895 -0.014212 -0.013305 -0.012225 -0.011026 -0.009766 -0.008510 -0.007318 -0.006250 -0.005357 -0.004683 -0.004263 -0.004116 -0.004250 -0.004658 -0.005317 -0.006192 -0.007237 -0.008394 -0.009601 -0.010793 -0.011905 -0.012877 -0.013656 -0.014201 -0.014482 -0.014483 -0.014201 -0.013649 -0.012852 -0.011846 -0.010675 -0.009392 -0.008051 -0.006706 -0.005409 -0.004206 -0.003135 -0.002225 -0.001492 -0.000946 -0.000583 -0.000393 -0.000359 -0.000458 -0.000664 -0.000949 -0.001285 -0.001643 -0.002000 -0.002332 -0.002623 -0.002860 -0.003033 -0.003140 -0.003179 -0.003156 -0.003078 -0.002952 -0.002791 -0.002604 -0.002400 -0.002190 -0.001980 -0.001777 -0.001585 -0.001407 -0.001245 -0.001100 -0.000970 -0.000855 -0.000753 -0.000662 -0.000581 -0.000508 -0.000443 -0.000383 -0.000329 -0.000280 -0.000237 -0.000198 -0.000164 -0.000134 -0.000109 -0.000087 -0.000069 -0.000054 -0.000042 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000034 0.000045 0.000059 0.000077 0.000099 0.000126 0.000158 0.000197 0.000244 0.000298 0.000361 0.000433 0.000517 0.000614 0.000724 0.000852 0.000999 0.001169 0.001365 0.001591 0.001851 0.002150 0.002491 0.002876 0.003309 0.003791 0.004322 0.004899 0.005521 0.006178 0.006861 0.007557 0.008247 0.008910 0.009523 0.010057 0.010485 0.010777 0.010906 0.010844 0.010569 0.010063 0.009314 0.008317 0.007078 0.005609 0.003935 0.002089 0.000114 -0.001940 -0.004017 -0.006055 -0.007993 -0.009769 -0.011324 -0.012606 -0.013571 -0.014186 -0.014432 -0.014306 -0.013818 -0.012998 -0.011889 -0.010548 -0.009044 -0.007453 -0.005858 -0.004341 -0.002982 -0.001855 -0.001022 -0.000534 -0.000424 -0.000707 -0.001379 -0.002418 -0.003780 -0.005408 -0.007230 -0.009161 -0.011113 -0.012996 -0.014722 -0.016213 -0.017401 -0.018234 -0.018677 -0.018714 -0.018349 -0.017601 -0.016510 -0.015126 -0.013512 -0.011740 -0.009882 -0.008012 -0.006200 -0.004506 -0.002981 -0.001664 -0.000580 0.000258 0.000850 0.001208 0.001351 0.001308 0.001109 0.000791 0.000389 -0.000062 -0.000529 -0.000985 -0.001405 -0.001772 -0.002073 -0.002301 -0.002455 -0.002536 -0.002552 -0.002510 -0.002422 -0.002298 -0.002149 -0.001984 -0.001812 -0.001641 -0.001475 -0.001318 -0.001174 -0.001042 -0.000923 -0.000816 -0.000721 -0.000635 -0.000559 -0.000489 -0.000426 -0.000369 -0.000317 -0.000270 -0.000228 -0.000190 -0.000158 -0.000129 -0.000105 -0.000084 -0.000067 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000032 0.000043 0.000056 0.000073 0.000094 0.000120 0.000151 0.000189 0.000233 0.000286 0.000347 0.000418 0.000501 0.000596 0.000705 0.000832 0.000977 0.001146 0.001341 0.001567 0.001829 0.002131 0.002477 0.002873 0.003321 0.003826 0.004388 0.005007 0.005680 0.006402 0.007162 0.007947 0.008738 0.009513 0.010244 0.010901 0.011453 0.011864 0.012104 0.012140 0.011945 0.011496 0.010780 0.009789 0.008528 0.007010 0.005263 0.003325 0.001244 -0.000921 -0.003103 -0.005233 -0.007236 -0.009041 -0.010580 -0.011790 -0.012625 -0.013047 -0.013039 -0.012601 -0.011755 -0.010539 -0.009013 -0.007250 -0.005340 -0.003379 -0.001469 0.000289 0.001799 0.002972 0.003738 0.004041 0.003850 0.003153 0.001967 0.000328 -0.001701 -0.004040 -0.006594 -0.009254 -0.011906 -0.014438 -0.016742 -0.018721 -0.020293 -0.021399 -0.021998 -0.022075 -0.021638 -0.020716 -0.019358 -0.017633 -0.015618 -0.013404 -0.011080 -0.008738 -0.006464 -0.004332 -0.002406 -0.000733 0.000654 0.001738 0.002519 0.003008 0.003228 0.003212 0.002997 0.002626 0.002140 0.001583 0.000994 0.000406 -0.000150 -0.000653 -0.001087 -0.001440 -0.001711 -0.001900 -0.002012 -0.002057 -0.002044 -0.001985 -0.001891 -0.001774 -0.001642 -0.001503 -0.001363 -0.001229 -0.001101 -0.000983 -0.000876 -0.000778 -0.000689 -0.000609 -0.000536 -0.000470 -0.000409 -0.000354 -0.000304 -0.000259 -0.000218 -0.000183 -0.000151 -0.000124 -0.000101 -0.000081 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000023 0.000031 0.000041 0.000054 0.000070 0.000090 0.000114 0.000144 0.000180 0.000223 0.000274 0.000334 0.000403 0.000484 0.000577 0.000685 0.000809 0.000953 0.001120 0.001313 0.001537 0.001797 0.002098 0.002446 0.002846 0.003304 0.003822 0.004406 0.005054 0.005767 0.006538 0.007359 0.008215 0.009088 0.009954 0.010785 0.011547 0.012205 0.012722 0.013063 0.013190 0.013074 0.012690 0.012019 0.011053 0.009795 0.008262 0.006481 0.004495 0.002357 0.000134 -0.002100 -0.004267 -0.006284 -0.008069 -0.009547 -0.010649 -0.011323 -0.011532 -0.011258 -0.010507 -0.009307 -0.007709 -0.005785 -0.003625 -0.001336 0.000969 0.003170 0.005149 0.006794 0.008008 0.008709 0.008841 0.008371 0.007296 0.005639 0.003454 0.000819 -0.002165 -0.005381 -0.008699 -0.011983 -0.015099 -0.017922 -0.020339 -0.022258 -0.023609 -0.024349 -0.024463 -0.023963 -0.022888 -0.021298 -0.019273 -0.016908 -0.014308 -0.011581 -0.008833 -0.006164 -0.003661 -0.001398 0.000568 0.002199 0.003476 0.004397 0.004974 0.005234 0.005213 0.004956 0.004510 0.003925 0.003249 0.002529 0.001803 0.001106 0.000464 -0.000103 -0.000583 -0.000971 -0.001266 -0.001475 -0.001605 -0.001667 -0.001673 -0.001635 -0.001564 -0.001471 -0.001365 -0.001253 -0.001139 -0.001030 -0.000925 -0.000828 -0.000739 -0.000657 -0.000582 -0.000513 -0.000450 -0.000392 -0.000339 -0.000291 -0.000247 -0.000209 -0.000174 -0.000145 -0.000119 -0.000096 -0.000078 -0.000062 -0.000048 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000039 0.000052 0.000067 0.000086 0.000109 0.000138 0.000172 0.000214 0.000262 0.000320 0.000387 0.000466 0.000557 0.000663 0.000785 0.000927 0.001090 0.001280 0.001500 0.001756 0.002053 0.002398 0.002798 0.003258 0.003783 0.004378 0.005045 0.005783 0.006589 0.007453 0.008363 0.009298 0.010236 0.011145 0.011992 0.012739 0.013347 0.013775 0.013986 0.013946 0.013627 0.013010 0.012083 0.010851 0.009328 0.007546 0.005550 0.003398 0.001161 -0.001082 -0.003242 -0.005230 -0.006958 -0.008343 -0.009313 -0.009810 -0.009797 -0.009259 -0.008205 -0.006670 -0.004715 -0.002424 0.000099 0.002734 0.005350 0.007813 0.009990 0.011758 0.013010 0.013658 0.013642 0.012930 0.011526 0.009462 0.006803 0.003645 0.000104 -0.003683 -0.007566 -0.011391 -0.015008 -0.018273 -0.021063 -0.023275 -0.024832 -0.025689 -0.025832 -0.025277 -0.024070 -0.022281 -0.020003 -0.017345 -0.014425 -0.011365 -0.008285 -0.005296 -0.002498 0.000027 0.002216 0.004026 0.005436 0.006443 0.007061 0.007321 0.007263 0.006938 0.006397 0.005698 0.004894 0.004035 0.003168 0.002330 0.001550 0.000852 0.000249 -0.000253 -0.000652 -0.000954 -0.001167 -0.001301 -0.001370 -0.001385 -0.001360 -0.001305 -0.001231 -0.001144 -0.001052 -0.000959 -0.000868 -0.000782 -0.000701 -0.000625 -0.000555 -0.000490 -0.000430 -0.000375 -0.000324 -0.000278 -0.000236 -0.000199 -0.000166 -0.000138 -0.000113 -0.000092 -0.000074 -0.000059 -0.000046 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000029 0.000038 0.000050 0.000064 0.000082 0.000105 0.000132 0.000165 0.000204 0.000251 0.000306 0.000371 0.000447 0.000536 0.000639 0.000758 0.000896 0.001056 0.001241 0.001455 0.001705 0.001996 0.002335 0.002729 0.003185 0.003710 0.004308 0.004982 0.005734 0.006559 0.007450 0.008394 0.009373 0.010361 0.011329 0.012240 0.013057 0.013738 0.014240 0.014524 0.014554 0.014300 0.013739 0.012862 0.011671 0.010180 0.008423 0.006447 0.004313 0.002096 -0.000119 -0.002239 -0.004168 -0.005814 -0.007087 -0.007913 -0.008230 -0.008002 -0.007215 -0.005881 -0.004042 -0.001768 0.000849 0.003692 0.006630 0.009518 0.012211 0.014563 0.016443 0.017733 0.018344 0.018211 0.017306 0.015636 0.013241 0.010198 0.006615 0.002623 -0.001624 -0.005962 -0.010221 -0.014237 -0.017854 -0.020937 -0.023377 -0.025091 -0.026034 -0.026192 -0.025585 -0.024265 -0.022313 -0.019831 -0.016939 -0.013768 -0.010450 -0.007118 -0.003892 -0.000880 0.001829 0.004166 0.006087 0.007566 0.008604 0.009217 0.009437 0.009311 0.008892 0.008239 0.007413 0.006473 0.005475 0.004466 0.003489 0.002577 0.001753 0.001032 0.000423 -0.000074 -0.000463 -0.000753 -0.000955 -0.001082 -0.001148 -0.001165 -0.001146 -0.001101 -0.001039 -0.000967 -0.000890 -0.000812 -0.000736 -0.000663 -0.000593 -0.000528 -0.000467 -0.000410 -0.000357 -0.000309 -0.000264 -0.000224 -0.000189 -0.000158 -0.000131 -0.000107 -0.000087 -0.000070 -0.000056 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000048 0.000062 0.000079 0.000100 0.000126 0.000157 0.000195 0.000239 0.000292 0.000355 0.000428 0.000514 0.000613 0.000729 0.000862 0.001016 0.001195 0.001403 0.001645 0.001927 0.002257 0.002642 0.003089 0.003606 0.004199 0.004871 0.005623 0.006454 0.007356 0.008318 0.009320 0.010339 0.011344 0.012300 0.013167 0.013903 0.014463 0.014808 0.014899 0.014705 0.014203 0.013380 0.012239 0.010796 0.009083 0.007148 0.005056 0.002884 0.000721 -0.001336 -0.003188 -0.004737 -0.005892 -0.006574 -0.006722 -0.006298 -0.005288 -0.003711 -0.001612 0.000934 0.003825 0.006937 0.010127 0.013243 0.016129 0.018631 0.020610 0.021944 0.022536 0.022325 0.021282 0.019416 0.016778 0.013452 0.009555 0.005232 0.000647 -0.004023 -0.008596 -0.012897 -0.016763 -0.020050 -0.022644 -0.024460 -0.025450 -0.025604 -0.024944 -0.023530 -0.021449 -0.018811 -0.015746 -0.012393 -0.008895 -0.005392 -0.002011 0.001132 0.003945 0.006355 0.008316 0.009804 0.010819 0.011380 0.011525 0.011301 0.010768 0.009988 0.009028 0.007949 0.006811 0.005665 0.004556 0.003518 0.002577 0.001749 0.001042 0.000456 -0.000012 -0.000372 -0.000636 -0.000816 -0.000927 -0.000983 -0.000997 -0.000979 -0.000940 -0.000886 -0.000824 -0.000758 -0.000691 -0.000625 -0.000562 -0.000501 -0.000444 -0.000390 -0.000340 -0.000293 -0.000251 -0.000212 -0.000179 -0.000149 -0.000123 -0.000101 -0.000082 -0.000066 -0.000052 -0.000041 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000046 0.000059 0.000075 0.000095 0.000120 0.000149 0.000185 0.000227 0.000278 0.000337 0.000407 0.000489 0.000585 0.000696 0.000824 0.000972 0.001144 0.001343 0.001576 0.001848 0.002166 0.002538 0.002973 0.003476 0.004056 0.004716 0.005458 0.006282 0.007180 0.008142 0.009150 0.010181 0.011204 0.012184 0.013082 0.013854 0.014457 0.014849 0.014990 0.014849 0.014402 0.013635 0.012550 0.011162 0.009504 0.007625 0.005590 0.003480 0.001384 -0.000599 -0.002366 -0.003817 -0.004858 -0.005409 -0.005408 -0.004818 -0.003626 -0.001851 0.000455 0.003214 0.006319 0.009640 0.013027 0.016321 0.019360 0.021985 0.024050 0.025430 0.026027 0.025778 0.024656 0.022673 0.019885 0.016383 0.012291 0.007762 0.002970 -0.001900 -0.006660 -0.011127 -0.015132 -0.018527 -0.021195 -0.023050 -0.024046 -0.024172 -0.023458 -0.021964 -0.019785 -0.017038 -0.013858 -0.010393 -0.006790 -0.003195 0.000258 0.003452 0.006291 0.008702 0.010638 0.012077 0.013019 0.013489 0.013524 0.013178 0.012514 0.011599 0.010500 0.009283 0.008010 0.006736 0.005504 0.004353 0.003307 0.002382 0.001588 0.000925 0.000388 -0.000033 -0.000350 -0.000576 -0.000727 -0.000817 -0.000859 -0.000866 -0.000846 -0.000809 -0.000760 -0.000705 -0.000647 -0.000588 -0.000530 -0.000474 -0.000420 -0.000369 -0.000321 -0.000277 -0.000237 -0.000200 -0.000168 -0.000140 -0.000116 -0.000095 -0.000077 -0.000062 -0.000049 -0.000038 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000071 0.000090 0.000113 0.000141 0.000175 0.000215 0.000263 0.000319 0.000385 0.000463 0.000554 0.000659 0.000781 0.000923 0.001087 0.001277 0.001499 0.001759 0.002064 0.002421 0.002839 0.003324 0.003884 0.004525 0.005247 0.006052 0.006933 0.007880 0.008877 0.009901 0.010923 0.011908 0.012818 0.013609 0.014238 0.014662 0.014842 0.014745 0.014346 0.013632 0.012603 0.011274 0.009677 0.007861 0.005892 0.003850 0.001827 -0.000079 -0.001762 -0.003122 -0.004064 -0.004507 -0.004389 -0.003672 -0.002346 -0.000431 0.002022 0.004929 0.008182 0.011645 0.015168 0.018588 0.021737 0.024454 0.026591 0.028020 0.028644 0.028398 0.027257 0.025236 0.022393 0.018823 0.014657 0.010051 0.005185 0.000247 -0.004570 -0.009080 -0.013111 -0.016516 -0.019176 -0.021007 -0.021963 -0.022038 -0.021261 -0.019700 -0.017452 -0.014639 -0.011400 -0.007886 -0.004250 -0.000639 0.002810 0.005980 0.008774 0.011119 0.012971 0.014308 0.015134 0.015476 0.015376 0.014891 0.014086 0.013029 0.011793 0.010444 0.009046 0.007654 0.006314 0.005062 0.003926 0.002920 0.002053 0.001325 0.000730 0.000259 -0.000101 -0.000366 -0.000550 -0.000668 -0.000735 -0.000762 -0.000759 -0.000737 -0.000700 -0.000654 -0.000604 -0.000551 -0.000498 -0.000446 -0.000396 -0.000348 -0.000303 -0.000261 -0.000223 -0.000189 -0.000158 -0.000131 -0.000108 -0.000089 -0.000072 -0.000057 -0.000045 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000041 0.000053 0.000067 0.000085 0.000107 0.000133 0.000164 0.000202 0.000247 0.000300 0.000362 0.000435 0.000521 0.000621 0.000736 0.000870 0.001025 0.001206 0.001417 0.001663 0.001953 0.002293 0.002691 0.003154 0.003690 0.004303 0.004998 0.005773 0.006625 0.007544 0.008515 0.009516 0.010520 0.011493 0.012396 0.013189 0.013827 0.014269 0.014475 0.014411 0.014053 0.013386 0.012409 0.011138 0.009602 0.007851 0.005950 0.003977 0.002025 0.000192 -0.001418 -0.002703 -0.003568 -0.003934 -0.003738 -0.002941 -0.001536 0.000459 0.002990 0.005975 0.009304 0.012842 0.016437 0.019925 0.023139 0.025917 0.028109 0.029589 0.030259 0.030055 0.028953 0.026970 0.024164 0.020634 0.016510 0.011953 0.007141 0.002266 -0.002481 -0.006914 -0.010863 -0.014181 -0.016752 -0.018495 -0.019366 -0.019361 -0.018514 -0.016895 -0.014603 -0.011762 -0.008515 -0.005012 -0.001407 0.002151 0.005528 0.008606 0.011290 0.013512 0.015227 0.016418 0.017094 0.017282 0.017028 0.016392 0.015440 0.014244 0.012876 0.011406 0.009895 0.008401 0.006968 0.005634 0.004424 0.003353 0.002428 0.001649 0.001010 0.000500 0.000106 -0.000189 -0.000398 -0.000539 -0.000625 -0.000669 -0.000681 -0.000670 -0.000643 -0.000606 -0.000563 -0.000516 -0.000467 -0.000419 -0.000372 -0.000327 -0.000285 -0.000245 -0.000209 -0.000177 -0.000148 -0.000123 -0.000101 -0.000083 -0.000067 -0.000053 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000029 0.000038 0.000049 0.000062 0.000079 0.000099 0.000124 0.000153 0.000189 0.000230 0.000280 0.000338 0.000407 0.000487 0.000580 0.000688 0.000814 0.000960 0.001131 0.001330 0.001563 0.001836 0.002156 0.002532 0.002970 0.003477 0.004058 0.004718 0.005456 0.006269 0.007148 0.008080 0.009044 0.010015 0.010960 0.011841 0.012619 0.013252 0.013697 0.013915 0.013873 0.013546 0.012918 0.011988 0.010770 0.009292 0.007603 0.005766 0.003858 0.001969 0.000198 -0.001353 -0.002584 -0.003402 -0.003726 -0.003495 -0.002672 -0.001246 0.000763 0.003303 0.006294 0.009626 0.013169 0.016770 0.020270 0.023502 0.026306 0.028535 0.030065 0.030797 0.030670 0.029659 0.027783 0.025101 0.021708 0.017737 0.013346 0.008711 0.004020 -0.000538 -0.004782 -0.008545 -0.011685 -0.014091 -0.015685 -0.016427 -0.016317 -0.015390 -0.013720 -0.011405 -0.008571 -0.005358 -0.001919 0.001597 0.005043 0.008287 0.011216 0.013738 0.015787 0.017324 0.018336 0.018834 0.018850 0.018431 0.017639 0.016543 0.015214 0.013727 0.012148 0.010543 0.008964 0.007459 0.006061 0.004795 0.003676 0.002710 0.001896 0.001225 0.000688 0.000270 -0.000045 -0.000274 -0.000431 -0.000532 -0.000588 -0.000611 -0.000610 -0.000592 -0.000562 -0.000524 -0.000482 -0.000438 -0.000393 -0.000349 -0.000307 -0.000267 -0.000230 -0.000196 -0.000165 -0.000138 -0.000115 -0.000094 -0.000077 -0.000062 -0.000049 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000015 0.000020 0.000027 0.000035 0.000045 0.000058 0.000073 0.000092 0.000115 0.000142 0.000175 0.000214 0.000260 0.000314 0.000377 0.000451 0.000538 0.000639 0.000757 0.000894 0.001054 0.001240 0.001458 0.001715 0.002015 0.002367 0.002777 0.003252 0.003797 0.004416 0.005110 0.005877 0.006707 0.007590 0.008506 0.009430 0.010333 0.011178 0.011928 0.012540 0.012975 0.013193 0.013161 0.012855 0.012257 0.011366 0.010194 0.008769 0.007135 0.005355 0.003504 0.001668 -0.000055 -0.001568 -0.002770 -0.003572 -0.003893 -0.003674 -0.002876 -0.001490 0.000468 0.002948 0.005872 0.009137 0.012614 0.016158 0.019612 0.022815 0.025611 0.027857 0.029430 0.030236 0.030214 0.029340 0.027633 0.025149 0.021983 0.018263 0.014143 0.009793 0.005396 0.001133 -0.002820 -0.006304 -0.009185 -0.011356 -0.012746 -0.013320 -0.013080 -0.012065 -0.010348 -0.008028 -0.005229 -0.002089 0.001244 0.004623 0.007907 0.010970 0.013702 0.016019 0.017858 0.019187 0.019996 0.020300 0.020133 0.019546 0.018601 0.017369 0.015921 0.014329 0.012661 0.010980 0.009339 0.007781 0.006339 0.005038 0.003889 0.002899 0.002064 0.001376 0.000823 0.000391 0.000064 -0.000176 -0.000344 -0.000454 -0.000519 -0.000551 -0.000557 -0.000545 -0.000520 -0.000487 -0.000449 -0.000409 -0.000368 -0.000327 -0.000287 -0.000250 -0.000215 -0.000183 -0.000154 -0.000129 -0.000107 -0.000087 -0.000071 -0.000057 -0.000045 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000032 0.000041 0.000053 0.000067 0.000084 0.000105 0.000131 0.000161 0.000197 0.000239 0.000289 0.000348 0.000417 0.000497 0.000591 0.000700 0.000827 0.000976 0.001150 0.001353 0.001591 0.001871 0.002197 0.002578 0.003019 0.003525 0.004101 0.004746 0.005460 0.006235 0.007061 0.007919 0.008787 0.009636 0.010434 0.011142 0.011722 0.012134 0.012341 0.012309 0.012012 0.011436 0.010576 0.009442 0.008062 0.006477 0.004746 0.002940 0.001145 -0.000548 -0.002042 -0.003243 -0.004060 -0.004418 -0.004256 -0.003536 -0.002246 -0.000402 0.001952 0.004742 0.007872 0.011218 0.014643 0.017996 0.021124 0.023877 0.026117 0.027725 0.028610 0.028714 0.028013 0.026525 0.024303 0.021438 0.018052 0.014292 0.010321 0.006311 0.002435 -0.001141 -0.004268 -0.006819 -0.008698 -0.009837 -0.010209 -0.009818 -0.008706 -0.006945 -0.004634 -0.001894 0.001143 0.004334 0.007538 0.010622 0.013465 0.015967 0.018047 0.019652 0.020752 0.021345 0.021447 0.021097 0.020346 0.019259 0.017903 0.016352 0.014676 0.012941 0.011207 0.009525 0.007937 0.006473 0.005156 0.003996 0.002998 0.002156 0.001464 0.000907 0.000471 0.000139 -0.000105 -0.000278 -0.000393 -0.000463 -0.000500 -0.000510 -0.000503 -0.000482 -0.000453 -0.000419 -0.000381 -0.000343 -0.000305 -0.000268 -0.000233 -0.000200 -0.000170 -0.000143 -0.000120 -0.000099 -0.000081 -0.000066 -0.000053 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000048 0.000061 0.000077 0.000096 0.000120 0.000147 0.000180 0.000219 0.000265 0.000319 0.000382 0.000456 0.000543 0.000644 0.000762 0.000900 0.001060 0.001249 0.001469 0.001727 0.002028 0.002378 0.002783 0.003249 0.003778 0.004373 0.005031 0.005746 0.006508 0.007302 0.008106 0.008894 0.009634 0.010291 0.010829 0.011208 0.011393 0.011351 0.011056 0.010492 0.009655 0.008553 0.007209 0.005665 0.003973 0.002203 0.000435 -0.001244 -0.002741 -0.003965 -0.004829 -0.005259 -0.005196 -0.004602 -0.003461 -0.001788 0.000380 0.002975 0.005907 0.009063 0.012313 0.015515 0.018525 0.021199 0.023408 0.025039 0.026004 0.026246 0.025745 0.024513 0.022602 0.020097 0.017112 0.013783 0.010264 0.006716 0.003301 0.000171 -0.002536 -0.004703 -0.006242 -0.007094 -0.007237 -0.006680 -0.005465 -0.003664 -0.001373 0.001291 0.004201 0.007224 0.010225 0.013080 0.015678 0.017925 0.019750 0.021106 0.021970 0.022342 0.022245 0.021719 0.020816 0.019601 0.018142 0.016509 0.014771 0.012993 0.011229 0.009531 0.007935 0.006470 0.005157 0.004003 0.003013 0.002179 0.001494 0.000944 0.000513 0.000184 -0.000059 -0.000231 -0.000347 -0.000419 -0.000457 -0.000471 -0.000466 -0.000448 -0.000422 -0.000390 -0.000355 -0.000319 -0.000284 -0.000249 -0.000216 -0.000186 -0.000158 -0.000133 -0.000111 -0.000092 -0.000075 -0.000061 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000026 0.000033 0.000043 0.000055 0.000069 0.000087 0.000109 0.000134 0.000165 0.000200 0.000242 0.000292 0.000350 0.000418 0.000497 0.000590 0.000699 0.000825 0.000973 0.001146 0.001348 0.001584 0.001860 0.002180 0.002549 0.002974 0.003456 0.003998 0.004598 0.005250 0.005946 0.006672 0.007407 0.008127 0.008803 0.009403 0.009890 0.010228 0.010383 0.010323 0.010023 0.009465 0.008644 0.007566 0.006253 0.004741 0.003081 0.001337 -0.000416 -0.002096 -0.003614 -0.004884 -0.005822 -0.006357 -0.006429 -0.006001 -0.005056 -0.003601 -0.001671 0.000676 0.003358 0.006271 0.009295 0.012301 0.015152 0.017716 0.019869 0.021507 0.022546 0.022933 0.022645 0.021695 0.020129 0.018025 0.015487 0.012641 0.009629 0.006598 0.003695 0.001060 -0.001181 -0.002923 -0.004089 -0.004629 -0.004525 -0.003790 -0.002469 -0.000632 0.001629 0.004203 0.006971 0.009806 0.012586 0.015196 0.017533 0.019513 0.021075 0.022178 0.022806 0.022964 0.022678 0.021989 0.020952 0.019630 0.018090 0.016400 0.014626 0.012828 0.011061 0.009368 0.007787 0.006342 0.005051 0.003921 0.002953 0.002140 0.001474 0.000939 0.000520 0.000201 -0.000034 -0.000202 -0.000315 -0.000385 -0.000423 -0.000437 -0.000433 -0.000417 -0.000392 -0.000363 -0.000330 -0.000297 -0.000263 -0.000231 -0.000200 -0.000172 -0.000146 -0.000123 -0.000102 -0.000084 -0.000069 -0.000055 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000030 0.000038 0.000049 0.000063 0.000079 0.000098 0.000122 0.000150 0.000182 0.000221 0.000266 0.000319 0.000381 0.000454 0.000539 0.000638 0.000754 0.000890 0.001047 0.001232 0.001446 0.001696 0.001986 0.002321 0.002704 0.003140 0.003630 0.004171 0.004760 0.005389 0.006044 0.006707 0.007356 0.007965 0.008501 0.008933 0.009225 0.009345 0.009262 0.008950 0.008393 0.007582 0.006524 0.005236 0.003752 0.002117 0.000391 -0.001358 -0.003050 -0.004604 -0.005938 -0.006972 -0.007636 -0.007873 -0.007644 -0.006930 -0.005734 -0.004082 -0.002026 0.000362 0.002990 0.005748 0.008518 0.011175 0.013598 0.015672 0.017299 0.018402 0.018929 0.018860 0.018204 0.017002 0.015322 0.013260 0.010929 0.008456 0.005974 0.003617 0.001508 -0.000240 -0.001536 -0.002311 -0.002524 -0.002164 -0.001249 0.000178 0.002047 0.004271 0.006746 0.009360 0.011998 0.014547 0.016903 0.018974 0.020687 0.021987 0.022843 0.023245 0.023202 0.022743 0.021912 0.020764 0.019359 0.017763 0.016042 0.014257 0.012467 0.010719 0.009056 0.007511 0.006105 0.004853 0.003761 0.002828 0.002048 0.001409 0.000898 0.000499 0.000195 -0.000028 -0.000187 -0.000294 -0.000361 -0.000396 -0.000409 -0.000405 -0.000389 -0.000365 -0.000337 -0.000306 -0.000275 -0.000243 -0.000213 -0.000184 -0.000158 -0.000134 -0.000112 -0.000093 -0.000077 -0.000063 -0.000050 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000044 0.000056 0.000071 0.000089 0.000110 0.000135 0.000165 0.000200 0.000242 0.000290 0.000347 0.000413 0.000491 0.000581 0.000687 0.000810 0.000953 0.001120 0.001314 0.001539 0.001800 0.002101 0.002445 0.002835 0.003273 0.003758 0.004285 0.004846 0.005431 0.006022 0.006599 0.007138 0.007610 0.007983 0.008227 0.008308 0.008199 0.007872 0.007312 0.006510 0.005468 0.004202 0.002742 0.001127 -0.000586 -0.002335 -0.004049 -0.005649 -0.007058 -0.008202 -0.009014 -0.009436 -0.009430 -0.008972 -0.008062 -0.006718 -0.004984 -0.002922 -0.000613 0.001847 0.004350 0.006785 0.009039 0.011010 0.012608 0.013760 0.014420 0.014564 0.014202 0.013366 0.012118 0.010541 0.008735 0.006814 0.004895 0.003094 0.001521 0.000275 -0.000567 -0.000946 -0.000831 -0.000217 0.000876 0.002404 0.004299 0.006479 0.008849 0.011304 0.013741 0.016057 0.018160 0.019969 0.021421 0.022470 0.023093 0.023286 0.023062 0.022454 0.021506 0.020271 0.018810 0.017186 0.015460 0.013692 0.011932 0.010228 0.008616 0.007126 0.005776 0.004579 0.003538 0.002652 0.001913 0.001310 0.000829 0.000455 0.000171 -0.000037 -0.000184 -0.000283 -0.000343 -0.000375 -0.000385 -0.000380 -0.000364 -0.000340 -0.000313 -0.000284 -0.000254 -0.000224 -0.000196 -0.000169 -0.000144 -0.000122 -0.000102 -0.000085 -0.000070 -0.000057 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000031 0.000039 0.000050 0.000064 0.000080 0.000099 0.000122 0.000149 0.000181 0.000219 0.000263 0.000315 0.000375 0.000445 0.000528 0.000623 0.000734 0.000864 0.001014 0.001188 0.001390 0.001623 0.001892 0.002198 0.002545 0.002934 0.003364 0.003830 0.004327 0.004843 0.005364 0.005870 0.006340 0.006747 0.007063 0.007257 0.007300 0.007162 0.006821 0.006257 0.005461 0.004435 0.003191 0.001753 0.000158 -0.001545 -0.003297 -0.005034 -0.006684 -0.008176 -0.009438 -0.010405 -0.011024 -0.011252 -0.011066 -0.010457 -0.009440 -0.008047 -0.006331 -0.004361 -0.002222 -0.000009 0.002181 0.004246 0.006093 0.007642 0.008826 0.009601 0.009946 0.009865 0.009385 0.008560 0.007460 0.006173 0.004796 0.003432 0.002181 0.001137 0.000384 -0.000012 -0.000006 0.000427 0.001286 0.002547 0.004166 0.006080 0.008211 0.010471 0.012766 0.015003 0.017091 0.018948 0.020507 0.021712 0.022528 0.022939 0.022946 0.022566 0.021835 0.020796 0.019503 0.018015 0.016390 0.014686 0.012958 0.011253 0.009614 0.008072 0.006654 0.005375 0.004245 0.003267 0.002437 0.001747 0.001186 0.000740 0.000394 0.000134 -0.000057 -0.000190 -0.000278 -0.000332 -0.000358 -0.000365 -0.000358 -0.000341 -0.000318 -0.000291 -0.000263 -0.000234 -0.000206 -0.000179 -0.000154 -0.000131 -0.000111 -0.000092 -0.000076 -0.000063 -0.000051 -0.000041 -0.000032 -0.000025 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000057 0.000071 0.000089 0.000110 0.000135 0.000164 0.000198 0.000238 0.000285 0.000340 0.000403 0.000478 0.000564 0.000664 0.000780 0.000914 0.001070 0.001250 0.001457 0.001695 0.001966 0.002273 0.002616 0.002994 0.003403 0.003838 0.004289 0.004742 0.005181 0.005585 0.005929 0.006189 0.006336 0.006341 0.006177 0.005821 0.005255 0.004467 0.003458 0.002236 0.000822 -0.000751 -0.002441 -0.004195 -0.005954 -0.007653 -0.009225 -0.010603 -0.011727 -0.012543 -0.013009 -0.013096 -0.012794 -0.012108 -0.011064 -0.009703 -0.008083 -0.006277 -0.004367 -0.002438 -0.000579 0.001127 0.002608 0.003805 0.004675 0.005199 0.005377 0.005232 0.004806 0.004160 0.003368 0.002511 0.001678 0.000952 0.000413 0.000130 0.000156 0.000526 0.001257 0.002341 0.003755 0.005453 0.007376 0.009451 0.011599 0.013736 0.015778 0.017647 0.019273 0.020597 0.021576 0.022182 0.022405 0.022253 0.021746 0.020920 0.019821 0.018499 0.017010 0.015410 0.013754 0.012089 0.010460 0.008904 0.007449 0.006117 0.004922 0.003870 0.002962 0.002195 0.001560 0.001045 0.000638 0.000324 0.000088 -0.000083 -0.000201 -0.000278 -0.000323 -0.000344 -0.000347 -0.000338 -0.000320 -0.000297 -0.000271 -0.000243 -0.000215 -0.000189 -0.000163 -0.000140 -0.000119 -0.000100 -0.000083 -0.000068 -0.000056 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000051 0.000064 0.000079 0.000098 0.000121 0.000147 0.000178 0.000215 0.000257 0.000307 0.000364 0.000431 0.000508 0.000598 0.000701 0.000821 0.000960 0.001119 0.001303 0.001513 0.001752 0.002021 0.002321 0.002650 0.003007 0.003384 0.003774 0.004164 0.004540 0.004881 0.005168 0.005376 0.005478 0.005448 0.005261 0.004894 0.004328 0.003552 0.002562 0.001367 -0.000018 -0.001565 -0.003237 -0.004986 -0.006761 -0.008501 -0.010146 -0.011634 -0.012906 -0.013910 -0.014604 -0.014958 -0.014955 -0.014596 -0.013895 -0.012887 -0.011617 -0.010147 -0.008544 -0.006884 -0.005243 -0.003692 -0.002296 -0.001107 -0.000165 0.000511 0.000919 0.001076 0.001016 0.000787 0.000452 0.000077 -0.000265 -0.000504 -0.000576 -0.000427 -0.000014 0.000688 0.001686 0.002972 0.004516 0.006276 0.008196 0.010209 0.012244 0.014227 0.016084 0.017747 0.019159 0.020269 0.021045 0.021467 0.021531 0.021249 0.020644 0.019754 0.018623 0.017300 0.015837 0.014288 0.012700 0.011120 0.009585 0.008128 0.006773 0.005539 0.004436 0.003469 0.002639 0.001939 0.001362 0.000896 0.000530 0.000248 0.000039 -0.000112 -0.000215 -0.000280 -0.000317 -0.000332 -0.000332 -0.000320 -0.000301 -0.000278 -0.000252 -0.000225 -0.000198 -0.000173 -0.000149 -0.000127 -0.000107 -0.000089 -0.000074 -0.000060 -0.000049 -0.000039 -0.000031 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000056 0.000071 0.000088 0.000108 0.000132 0.000160 0.000193 0.000232 0.000276 0.000328 0.000388 0.000457 0.000537 0.000629 0.000735 0.000858 0.000999 0.001161 0.001345 0.001554 0.001789 0.002050 0.002336 0.002644 0.002969 0.003302 0.003635 0.003952 0.004237 0.004471 0.004631 0.004694 0.004635 0.004429 0.004054 0.003493 0.002732 0.001768 0.000604 -0.000746 -0.002260 -0.003904 -0.005640 -0.007419 -0.009188 -0.010892 -0.012474 -0.013878 -0.015054 -0.015960 -0.016562 -0.016842 -0.016792 -0.016421 -0.015752 -0.014822 -0.013680 -0.012382 -0.010992 -0.009573 -0.008188 -0.006892 -0.005732 -0.004743 -0.003945 -0.003342 -0.002923 -0.002661 -0.002518 -0.002445 -0.002387 -0.002288 -0.002091 -0.001747 -0.001212 -0.000457 0.000535 0.001765 0.003220 0.004869 0.006672 0.008575 0.010520 0.012441 0.014274 0.015956 0.017430 0.018646 0.019567 0.020166 0.020431 0.020366 0.019984 0.019311 0.018386 0.017251 0.015952 0.014540 0.013063 0.011564 0.010085 0.008658 0.007312 0.006067 0.004939 0.003935 0.003059 0.002308 0.001679 0.001162 0.000747 0.000421 0.000173 -0.000010 -0.000140 -0.000228 -0.000282 -0.000311 -0.000320 -0.000316 -0.000303 -0.000283 -0.000259 -0.000234 -0.000208 -0.000182 -0.000158 -0.000135 -0.000114 -0.000096 -0.000079 -0.000065 -0.000053 -0.000043 -0.000035 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000039 0.000050 0.000063 0.000078 0.000096 0.000118 0.000144 0.000173 0.000208 0.000248 0.000294 0.000348 0.000410 0.000481 0.000562 0.000657 0.000765 0.000889 0.001031 0.001193 0.001375 0.001579 0.001805 0.002051 0.002315 0.002592 0.002876 0.003156 0.003421 0.003656 0.003842 0.003961 0.003990 0.003907 0.003687 0.003311 0.002759 0.002021 0.001088 -0.000038 -0.001345 -0.002816 -0.004424 -0.006132 -0.007901 -0.009683 -0.011428 -0.013083 -0.014596 -0.015920 -0.017012 -0.017837 -0.018373 -0.018607 -0.018542 -0.018191 -0.017583 -0.016754 -0.015750 -0.014623 -0.013427 -0.012213 -0.011030 -0.009918 -0.008909 -0.008021 -0.007262 -0.006624 -0.006089 -0.005627 -0.005202 -0.004770 -0.004289 -0.003715 -0.003011 -0.002146 -0.001100 0.000135 0.001555 0.003143 0.004868 0.006692 0.008564 0.010433 0.012240 0.013930 0.015449 0.016749 0.017791 0.018545 0.018994 0.019132 0.018966 0.018513 0.017802 0.016869 0.015754 0.014504 0.013164 0.011776 0.010382 0.009016 0.007708 0.006482 0.005354 0.004336 0.003435 0.002651 0.001983 0.001424 0.000967 0.000602 0.000317 0.000101 -0.000056 -0.000167 -0.000239 -0.000283 -0.000304 -0.000308 -0.000301 -0.000286 -0.000265 -0.000242 -0.000217 -0.000192 -0.000167 -0.000144 -0.000122 -0.000103 -0.000086 -0.000071 -0.000058 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000044 0.000055 0.000069 0.000086 0.000105 0.000128 0.000155 0.000186 0.000222 0.000263 0.000311 0.000366 0.000429 0.000502 0.000585 0.000681 0.000790 0.000914 0.001055 0.001214 0.001390 0.001584 0.001795 0.002020 0.002255 0.002494 0.002728 0.002947 0.003138 0.003284 0.003368 0.003369 0.003267 0.003040 0.002667 0.002132 0.001421 0.000526 -0.000553 -0.001808 -0.003226 -0.004784 -0.006451 -0.008193 -0.009968 -0.011731 -0.013434 -0.015029 -0.016472 -0.017718 -0.018734 -0.019493 -0.019979 -0.020188 -0.020127 -0.019813 -0.019275 -0.018548 -0.017673 -0.016694 -0.015653 -0.014592 -0.013545 -0.012540 -0.011596 -0.010720 -0.009910 -0.009154 -0.008431 -0.007713 -0.006971 -0.006171 -0.005284 -0.004283 -0.003148 -0.001867 -0.000439 0.001126 0.002808 0.004579 0.006400 0.008228 0.010012 0.011705 0.013257 0.014625 0.015768 0.016657 0.017269 0.017594 0.017632 0.017392 0.016896 0.016172 0.015255 0.014184 0.013002 0.011750 0.010467 0.009188 0.007945 0.006763 0.005661 0.004653 0.003747 0.002948 0.002257 0.001670 0.001181 0.000783 0.000467 0.000221 0.000037 -0.000097 -0.000188 -0.000247 -0.000281 -0.000295 -0.000295 -0.000285 -0.000268 -0.000248 -0.000225 -0.000200 -0.000176 -0.000153 -0.000131 -0.000111 -0.000092 -0.000076 -0.000062 -0.000051 -0.000041 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000038 0.000049 0.000061 0.000076 0.000093 0.000114 0.000138 0.000166 0.000198 0.000235 0.000277 0.000326 0.000382 0.000447 0.000520 0.000604 0.000700 0.000809 0.000932 0.001069 0.001221 0.001388 0.001568 0.001759 0.001957 0.002156 0.002350 0.002529 0.002682 0.002794 0.002849 0.002829 0.002715 0.002486 0.002123 0.001610 0.000933 0.000084 -0.000940 -0.002135 -0.003489 -0.004984 -0.006595 -0.008291 -0.010038 -0.011794 -0.013518 -0.015165 -0.016692 -0.018057 -0.019227 -0.020171 -0.020872 -0.021318 -0.021511 -0.021460 -0.021185 -0.020712 -0.020073 -0.019300 -0.018430 -0.017497 -0.016529 -0.015552 -0.014582 -0.013628 -0.012693 -0.011769 -0.010842 -0.009895 -0.008906 -0.007855 -0.006720 -0.005486 -0.004142 -0.002684 -0.001117 0.000548 0.002287 0.004073 0.005869 0.007635 0.009328 0.010905 0.012326 0.013554 0.014556 0.015312 0.015805 0.016031 0.015994 0.015707 0.015192 0.014477 0.013597 0.012588 0.011490 0.010339 0.009170 0.008014 0.006899 0.005845 0.004868 0.003979 0.003185 0.002487 0.001886 0.001377 0.000956 0.000614 0.000344 0.000136 -0.000019 -0.000130 -0.000205 -0.000251 -0.000276 -0.000284 -0.000280 -0.000268 -0.000250 -0.000230 -0.000207 -0.000184 -0.000161 -0.000139 -0.000118 -0.000099 -0.000082 -0.000068 -0.000055 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000043 0.000054 0.000067 0.000083 0.000101 0.000122 0.000147 0.000175 0.000208 0.000246 0.000290 0.000339 0.000396 0.000461 0.000536 0.000620 0.000715 0.000821 0.000940 0.001071 0.001213 0.001366 0.001528 0.001693 0.001859 0.002019 0.002165 0.002285 0.002369 0.002402 0.002366 0.002246 0.002021 0.001674 0.001189 0.000552 -0.000245 -0.001207 -0.002332 -0.003611 -0.005030 -0.006569 -0.008203 -0.009899 -0.011624 -0.013340 -0.015006 -0.016582 -0.018029 -0.019312 -0.020402 -0.021275 -0.021918 -0.022327 -0.022503 -0.022459 -0.022213 -0.021788 -0.021208 -0.020503 -0.019699 -0.018821 -0.017891 -0.016924 -0.015930 -0.014913 -0.013872 -0.012799 -0.011683 -0.010513 -0.009275 -0.007959 -0.006556 -0.005064 -0.003486 -0.001829 -0.000110 0.001649 0.003419 0.005167 0.006857 0.008452 0.009914 0.011209 0.012307 0.013185 0.013826 0.014221 0.014370 0.014281 0.013968 0.013455 0.012769 0.011942 0.011010 0.010006 0.008964 0.007915 0.006886 0.005900 0.004973 0.004120 0.003347 0.002660 0.002059 0.001544 0.001110 0.000751 0.000462 0.000235 0.000061 -0.000067 -0.000157 -0.000216 -0.000251 -0.000267 -0.000270 -0.000263 -0.000249 -0.000232 -0.000211 -0.000190 -0.000168 -0.000146 -0.000125 -0.000106 -0.000089 -0.000073 -0.000060 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000029 0.000037 0.000047 0.000059 0.000073 0.000089 0.000108 0.000129 0.000155 0.000184 0.000218 0.000256 0.000301 0.000351 0.000408 0.000474 0.000547 0.000630 0.000723 0.000825 0.000938 0.001059 0.001189 0.001325 0.001463 0.001600 0.001731 0.001849 0.001943 0.002005 0.002021 0.001976 0.001854 0.001638 0.001312 0.000860 0.000269 -0.000471 -0.001364 -0.002410 -0.003605 -0.004937 -0.006390 -0.007942 -0.009569 -0.011238 -0.012918 -0.014572 -0.016162 -0.017652 -0.019009 -0.020201 -0.021205 -0.022003 -0.022586 -0.022951 -0.023104 -0.023054 -0.022818 -0.022415 -0.021864 -0.021188 -0.020408 -0.019540 -0.018601 -0.017600 -0.016543 -0.015433 -0.014266 -0.013040 -0.011749 -0.010387 -0.008952 -0.007442 -0.005860 -0.004215 -0.002517 -0.000786 0.000957 0.002683 0.004363 0.005964 0.007453 0.008799 0.009974 0.010954 0.011721 0.012265 0.012581 0.012673 0.012551 0.012231 0.011737 0.011095 0.010334 0.009487 0.008585 0.007656 0.006729 0.005826 0.004966 0.004163 0.003428 0.002765 0.002179 0.001670 0.001234 0.000869 0.000570 0.000329 0.000141 -0.000001 -0.000104 -0.000176 -0.000221 -0.000246 -0.000256 -0.000255 -0.000245 -0.000230 -0.000212 -0.000193 -0.000172 -0.000151 -0.000131 -0.000112 -0.000095 -0.000079 -0.000065 -0.000052 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000041 0.000051 0.000063 0.000078 0.000094 0.000114 0.000136 0.000162 0.000192 0.000226 0.000265 0.000310 0.000360 0.000418 0.000482 0.000555 0.000635 0.000723 0.000820 0.000924 0.001033 0.001147 0.001262 0.001376 0.001483 0.001577 0.001651 0.001696 0.001700 0.001650 0.001531 0.001329 0.001028 0.000613 0.000072 -0.000605 -0.001423 -0.002386 -0.003488 -0.004723 -0.006077 -0.007534 -0.009072 -0.010664 -0.012281 -0.013892 -0.015464 -0.016961 -0.018351 -0.019605 -0.020697 -0.021608 -0.022325 -0.022840 -0.023153 -0.023269 -0.023196 -0.022948 -0.022539 -0.021987 -0.021307 -0.020515 -0.019624 -0.018644 -0.017583 -0.016446 -0.015236 -0.013952 -0.012596 -0.011168 -0.009671 -0.008110 -0.006491 -0.004828 -0.003134 -0.001428 0.000266 0.001924 0.003517 0.005017 0.006395 0.007626 0.008686 0.009557 0.010227 0.010689 0.010942 0.010994 0.010855 0.010544 0.010081 0.009493 0.008807 0.008051 0.007252 0.006438 0.005631 0.004850 0.004111 0.003425 0.002800 0.002241 0.001749 0.001322 0.000960 0.000658 0.000411 0.000215 0.000062 -0.000052 -0.000133 -0.000188 -0.000222 -0.000239 -0.000243 -0.000238 -0.000226 -0.000211 -0.000193 -0.000174 -0.000155 -0.000136 -0.000117 -0.000100 -0.000084 -0.000069 -0.000057 -0.000046 -0.000037 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000055 0.000067 0.000082 0.000099 0.000119 0.000142 0.000168 0.000198 0.000233 0.000273 0.000317 0.000368 0.000424 0.000487 0.000557 0.000633 0.000716 0.000804 0.000897 0.000992 0.001088 0.001181 0.001269 0.001345 0.001403 0.001435 0.001432 0.001381 0.001270 0.001084 0.000811 0.000436 -0.000052 -0.000663 -0.001403 -0.002276 -0.003281 -0.004411 -0.005657 -0.007006 -0.008439 -0.009934 -0.011467 -0.013010 -0.014531 -0.016001 -0.017389 -0.018666 -0.019807 -0.020790 -0.021600 -0.022227 -0.022664 -0.022913 -0.022976 -0.022862 -0.022580 -0.022143 -0.021564 -0.020855 -0.020028 -0.019094 -0.018060 -0.016933 -0.015720 -0.014426 -0.013054 -0.011611 -0.010104 -0.008541 -0.006933 -0.005295 -0.003643 -0.001997 -0.000378 0.001189 0.002680 0.004070 0.005334 0.006450 0.007401 0.008172 0.008756 0.009149 0.009354 0.009379 0.009237 0.008944 0.008523 0.007996 0.007388 0.006724 0.006030 0.005326 0.004634 0.003968 0.003343 0.002766 0.002243 0.001778 0.001370 0.001019 0.000723 0.000476 0.000277 0.000119 -0.000002 -0.000092 -0.000155 -0.000195 -0.000219 -0.000228 -0.000228 -0.000220 -0.000208 -0.000192 -0.000175 -0.000157 -0.000138 -0.000121 -0.000104 -0.000088 -0.000073 -0.000060 -0.000049 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000038 0.000047 0.000058 0.000071 0.000086 0.000103 0.000123 0.000146 0.000173 0.000204 0.000239 0.000278 0.000322 0.000372 0.000427 0.000487 0.000553 0.000624 0.000699 0.000777 0.000857 0.000937 0.001014 0.001086 0.001147 0.001193 0.001217 0.001210 0.001161 0.001060 0.000894 0.000651 0.000318 -0.000116 -0.000659 -0.001320 -0.002102 -0.003005 -0.004025 -0.005157 -0.006388 -0.007705 -0.009088 -0.010518 -0.011969 -0.013416 -0.014830 -0.016183 -0.017448 -0.018601 -0.019619 -0.020485 -0.021185 -0.021713 -0.022063 -0.022234 -0.022232 -0.022061 -0.021729 -0.021248 -0.020626 -0.019875 -0.019003 -0.018021 -0.016936 -0.015756 -0.014490 -0.013145 -0.011731 -0.010256 -0.008733 -0.007176 -0.005600 -0.004023 -0.002463 -0.000943 0.000517 0.001894 0.003167 0.004314 0.005318 0.006165 0.006845 0.007352 0.007688 0.007856 0.007865 0.007729 0.007464 0.007089 0.006626 0.006098 0.005525 0.004930 0.004332 0.003746 0.003188 0.002666 0.002188 0.001757 0.001376 0.001044 0.000760 0.000521 0.000324 0.000165 0.000041 -0.000054 -0.000122 -0.000168 -0.000197 -0.000212 -0.000216 -0.000212 -0.000202 -0.000189 -0.000173 -0.000157 -0.000140 -0.000123 -0.000107 -0.000091 -0.000077 -0.000064 -0.000053 -0.000043 -0.000034 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000041 0.000050 0.000061 0.000073 0.000089 0.000106 0.000127 0.000151 0.000178 0.000208 0.000243 0.000282 0.000325 0.000373 0.000425 0.000482 0.000542 0.000606 0.000672 0.000739 0.000806 0.000870 0.000929 0.000980 0.001017 0.001035 0.001027 0.000983 0.000894 0.000749 0.000537 0.000246 -0.000133 -0.000610 -0.001191 -0.001881 -0.002682 -0.003591 -0.004604 -0.005713 -0.006905 -0.008166 -0.009479 -0.010822 -0.012172 -0.013506 -0.014797 -0.016021 -0.017153 -0.018172 -0.019059 -0.019801 -0.020386 -0.020807 -0.021061 -0.021147 -0.021069 -0.020832 -0.020442 -0.019908 -0.019239 -0.018444 -0.017532 -0.016512 -0.015395 -0.014189 -0.012904 -0.011553 -0.010147 -0.008698 -0.007224 -0.005739 -0.004262 -0.002811 -0.001406 -0.000066 0.001189 0.002340 0.003370 0.004264 0.005013 0.005609 0.006050 0.006338 0.006478 0.006480 0.006356 0.006123 0.005798 0.005399 0.004948 0.004462 0.003960 0.003459 0.002972 0.002510 0.002081 0.001691 0.001342 0.001035 0.000769 0.000542 0.000353 0.000198 0.000075 -0.000021 -0.000092 -0.000143 -0.000176 -0.000195 -0.000202 -0.000202 -0.000195 -0.000184 -0.000171 -0.000156 -0.000140 -0.000124 -0.000109 -0.000094 -0.000080 -0.000067 -0.000056 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000042 0.000052 0.000063 0.000076 0.000091 0.000109 0.000130 0.000154 0.000181 0.000212 0.000245 0.000283 0.000325 0.000370 0.000419 0.000471 0.000525 0.000581 0.000637 0.000693 0.000747 0.000796 0.000838 0.000869 0.000884 0.000877 0.000840 0.000764 0.000640 0.000459 0.000209 -0.000117 -0.000528 -0.001032 -0.001633 -0.002333 -0.003132 -0.004026 -0.005010 -0.006074 -0.007206 -0.008392 -0.009615 -0.010854 -0.012089 -0.013296 -0.014453 -0.015538 -0.016530 -0.017410 -0.018163 -0.018776 -0.019242 -0.019553 -0.019707 -0.019704 -0.019548 -0.019242 -0.018793 -0.018209 -0.017499 -0.016670 -0.015733 -0.014699 -0.013577 -0.012379 -0.011118 -0.009806 -0.008459 -0.007091 -0.005720 -0.004361 -0.003034 -0.001756 -0.000545 0.000583 0.001612 0.002526 0.003316 0.003973 0.004492 0.004874 0.005121 0.005240 0.005240 0.005133 0.004934 0.004658 0.004322 0.003943 0.003538 0.003122 0.002708 0.002309 0.001933 0.001587 0.001273 0.000995 0.000751 0.000542 0.000364 0.000217 0.000098 0.000004 -0.000068 -0.000120 -0.000156 -0.000178 -0.000189 -0.000191 -0.000187 -0.000178 -0.000167 -0.000153 -0.000139 -0.000124 -0.000110 -0.000096 -0.000082 -0.000070 -0.000059 -0.000049 -0.000040 -0.000032 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000023 0.000029 0.000035 0.000043 0.000053 0.000064 0.000078 0.000094 0.000112 0.000133 0.000157 0.000183 0.000213 0.000246 0.000282 0.000321 0.000363 0.000407 0.000453 0.000501 0.000548 0.000595 0.000641 0.000682 0.000718 0.000745 0.000759 0.000754 0.000725 0.000662 0.000559 0.000407 0.000197 -0.000079 -0.000428 -0.000858 -0.001373 -0.001976 -0.002668 -0.003446 -0.004306 -0.005242 -0.006243 -0.007298 -0.008393 -0.009511 -0.010634 -0.011742 -0.012815 -0.013831 -0.014772 -0.015620 -0.016360 -0.016977 -0.017462 -0.017808 -0.018009 -0.018066 -0.017976 -0.017746 -0.017378 -0.016878 -0.016256 -0.015519 -0.014676 -0.013739 -0.012717 -0.011624 -0.010472 -0.009274 -0.008045 -0.006801 -0.005557 -0.004330 -0.003136 -0.001992 -0.000912 0.000088 0.000995 0.001797 0.002487 0.003058 0.003507 0.003837 0.004049 0.004152 0.004154 0.004066 0.003900 0.003672 0.003394 0.003082 0.002750 0.002410 0.002075 0.001753 0.001452 0.001176 0.000929 0.000710 0.000520 0.000358 0.000222 0.000110 0.000021 -0.000049 -0.000102 -0.000138 -0.000162 -0.000175 -0.000180 -0.000178 -0.000171 -0.000162 -0.000150 -0.000137 -0.000123 -0.000110 -0.000097 -0.000084 -0.000072 -0.000061 -0.000051 -0.000042 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000036 0.000044 0.000054 0.000066 0.000080 0.000095 0.000114 0.000134 0.000158 0.000184 0.000212 0.000243 0.000277 0.000313 0.000351 0.000390 0.000431 0.000471 0.000511 0.000550 0.000586 0.000618 0.000642 0.000656 0.000654 0.000631 0.000582 0.000499 0.000374 0.000201 -0.000028 -0.000320 -0.000681 -0.001116 -0.001628 -0.002217 -0.002884 -0.003626 -0.004436 -0.005308 -0.006232 -0.007197 -0.008190 -0.009193 -0.010192 -0.011167 -0.012100 -0.012973 -0.013770 -0.014475 -0.015075 -0.015560 -0.015921 -0.016152 -0.016251 -0.016217 -0.016051 -0.015756 -0.015338 -0.014804 -0.014161 -0.013419 -0.012586 -0.011676 -0.010698 -0.009666 -0.008593 -0.007494 -0.006382 -0.005274 -0.004184 -0.003128 -0.002119 -0.001171 -0.000297 0.000493 0.001189 0.001785 0.002276 0.002662 0.002944 0.003127 0.003217 0.003223 0.003153 0.003020 0.002835 0.002610 0.002358 0.002091 0.001819 0.001551 0.001296 0.001059 0.000843 0.000651 0.000482 0.000337 0.000214 0.000112 0.000029 -0.000037 -0.000087 -0.000124 -0.000148 -0.000163 -0.000169 -0.000169 -0.000164 -0.000156 -0.000145 -0.000134 -0.000121 -0.000109 -0.000097 -0.000085 -0.000074 -0.000063 -0.000053 -0.000045 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000045 0.000055 0.000067 0.000081 0.000097 0.000115 0.000135 0.000157 0.000182 0.000209 0.000238 0.000268 0.000301 0.000334 0.000369 0.000404 0.000438 0.000472 0.000504 0.000532 0.000555 0.000569 0.000571 0.000556 0.000518 0.000453 0.000354 0.000214 0.000027 -0.000213 -0.000511 -0.000872 -0.001300 -0.001795 -0.002358 -0.002987 -0.003678 -0.004426 -0.005223 -0.006060 -0.006927 -0.007809 -0.008693 -0.009563 -0.010402 -0.011196 -0.011928 -0.012584 -0.013151 -0.013618 -0.013978 -0.014224 -0.014351 -0.014359 -0.014247 -0.014019 -0.013677 -0.013228 -0.012678 -0.012036 -0.011312 -0.010515 -0.009658 -0.008751 -0.007808 -0.006842 -0.005866 -0.004896 -0.003944 -0.003024 -0.002149 -0.001329 -0.000575 0.000103 0.000699 0.001207 0.001626 0.001954 0.002195 0.002352 0.002432 0.002441 0.002389 0.002285 0.002139 0.001961 0.001761 0.001550 0.001336 0.001126 0.000928 0.000744 0.000578 0.000432 0.000304 0.000195 0.000104 0.000029 -0.000031 -0.000078 -0.000113 -0.000137 -0.000152 -0.000159 -0.000160 -0.000156 -0.000149 -0.000140 -0.000130 -0.000119 -0.000107 -0.000096 -0.000085 -0.000074 -0.000064 -0.000055 -0.000046 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000056 0.000068 0.000082 0.000097 0.000114 0.000134 0.000155 0.000178 0.000202 0.000229 0.000256 0.000285 0.000315 0.000345 0.000375 0.000405 0.000434 0.000460 0.000482 0.000497 0.000502 0.000494 0.000467 0.000417 0.000340 0.000229 0.000080 -0.000114 -0.000356 -0.000651 -0.001002 -0.001412 -0.001879 -0.002405 -0.002985 -0.003616 -0.004293 -0.005008 -0.005752 -0.006514 -0.007283 -0.008046 -0.008788 -0.009494 -0.010152 -0.010748 -0.011270 -0.011709 -0.012054 -0.012301 -0.012445 -0.012484 -0.012417 -0.012246 -0.011973 -0.011603 -0.011142 -0.010598 -0.009980 -0.009296 -0.008558 -0.007775 -0.006961 -0.006127 -0.005286 -0.004451 -0.003634 -0.002845 -0.002097 -0.001399 -0.000759 -0.000184 0.000319 0.000748 0.001100 0.001377 0.001581 0.001715 0.001786 0.001799 0.001762 0.001683 0.001571 0.001433 0.001279 0.001115 0.000950 0.000789 0.000637 0.000498 0.000373 0.000263 0.000169 0.000089 0.000023 -0.000030 -0.000073 -0.000104 -0.000127 -0.000142 -0.000149 -0.000151 -0.000149 -0.000143 -0.000135 -0.000125 -0.000115 -0.000104 -0.000094 -0.000084 -0.000074 -0.000064 -0.000056 -0.000048 -0.000040 -0.000034 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000069 0.000082 0.000096 0.000113 0.000130 0.000150 0.000171 0.000193 0.000217 0.000242 0.000267 0.000294 0.000321 0.000348 0.000374 0.000399 0.000420 0.000436 0.000444 0.000441 0.000423 0.000387 0.000329 0.000243 0.000126 -0.000027 -0.000220 -0.000457 -0.000741 -0.001074 -0.001456 -0.001887 -0.002367 -0.002891 -0.003456 -0.004057 -0.004686 -0.005334 -0.005992 -0.006648 -0.007292 -0.007909 -0.008489 -0.009019 -0.009488 -0.009888 -0.010210 -0.010449 -0.010599 -0.010659 -0.010627 -0.010504 -0.010292 -0.009994 -0.009616 -0.009164 -0.008646 -0.008070 -0.007446 -0.006783 -0.006093 -0.005386 -0.004673 -0.003966 -0.003276 -0.002611 -0.001982 -0.001396 -0.000861 -0.000381 0.000038 0.000395 0.000688 0.000919 0.001090 0.001204 0.001266 0.001282 0.001258 0.001201 0.001117 0.001013 0.000896 0.000772 0.000647 0.000526 0.000413 0.000309 0.000217 0.000137 0.000068 0.000012 -0.000034 -0.000071 -0.000099 -0.000119 -0.000133 -0.000140 -0.000143 -0.000141 -0.000136 -0.000129 -0.000120 -0.000111 -0.000101 -0.000091 -0.000082 -0.000072 -0.000064 -0.000056 -0.000048 -0.000041 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000068 0.000080 0.000094 0.000109 0.000125 0.000143 0.000162 0.000182 0.000203 0.000226 0.000249 0.000273 0.000298 0.000322 0.000346 0.000367 0.000383 0.000394 0.000396 0.000386 0.000361 0.000318 0.000253 0.000163 0.000044 -0.000107 -0.000293 -0.000519 -0.000784 -0.001091 -0.001440 -0.001829 -0.002258 -0.002722 -0.003219 -0.003741 -0.004283 -0.004837 -0.005392 -0.005940 -0.006469 -0.006970 -0.007431 -0.007844 -0.008200 -0.008492 -0.008715 -0.008864 -0.008937 -0.008932 -0.008849 -0.008689 -0.008455 -0.008151 -0.007783 -0.007358 -0.006881 -0.006363 -0.005812 -0.005237 -0.004648 -0.004055 -0.003466 -0.002893 -0.002342 -0.001821 -0.001338 -0.000897 -0.000503 -0.000158 0.000134 0.000376 0.000566 0.000708 0.000804 0.000859 0.000876 0.000862 0.000822 0.000761 0.000685 0.000599 0.000507 0.000415 0.000326 0.000243 0.000168 0.000101 0.000045 -0.000003 -0.000042 -0.000073 -0.000097 -0.000114 -0.000125 -0.000132 -0.000135 -0.000133 -0.000129 -0.000123 -0.000115 -0.000106 -0.000097 -0.000088 -0.000079 -0.000070 -0.000062 -0.000055 -0.000047 -0.000041 -0.000035 -0.000029 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000056 0.000066 0.000078 0.000090 0.000104 0.000119 0.000135 0.000152 0.000170 0.000190 0.000210 0.000232 0.000255 0.000278 0.000300 0.000320 0.000338 0.000350 0.000355 0.000351 0.000335 0.000305 0.000258 0.000190 0.000100 -0.000016 -0.000160 -0.000335 -0.000543 -0.000785 -0.001062 -0.001373 -0.001717 -0.002093 -0.002497 -0.002924 -0.003370 -0.003827 -0.004289 -0.004747 -0.005192 -0.005616 -0.006010 -0.006365 -0.006675 -0.006934 -0.007136 -0.007278 -0.007357 -0.007371 -0.007320 -0.007204 -0.007025 -0.006787 -0.006493 -0.006150 -0.005764 -0.005342 -0.004892 -0.004422 -0.003940 -0.003454 -0.002973 -0.002504 -0.002056 -0.001632 -0.001240 -0.000883 -0.000564 -0.000285 -0.000048 0.000148 0.000302 0.000419 0.000499 0.000546 0.000564 0.000558 0.000531 0.000488 0.000434 0.000373 0.000307 0.000241 0.000178 0.000119 0.000065 0.000019 -0.000020 -0.000052 -0.000077 -0.000096 -0.000110 -0.000119 -0.000125 -0.000127 -0.000125 -0.000122 -0.000116 -0.000109 -0.000101 -0.000093 -0.000084 -0.000076 -0.000068 -0.000060 -0.000053 -0.000046 -0.000040 -0.000035 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000038 0.000046 0.000054 0.000064 0.000074 0.000085 0.000098 0.000111 0.000125 0.000141 0.000158 0.000177 0.000197 0.000218 0.000239 0.000260 0.000279 0.000297 0.000310 0.000318 0.000319 0.000310 0.000290 0.000256 0.000207 0.000140 0.000054 -0.000056 -0.000189 -0.000349 -0.000536 -0.000752 -0.000996 -0.001268 -0.001566 -0.001889 -0.002233 -0.002593 -0.002965 -0.003342 -0.003718 -0.004085 -0.004437 -0.004766 -0.005066 -0.005331 -0.005555 -0.005734 -0.005864 -0.005944 -0.005971 -0.005944 -0.005864 -0.005732 -0.005549 -0.005321 -0.005050 -0.004743 -0.004406 -0.004045 -0.003668 -0.003280 -0.002890 -0.002504 -0.002128 -0.001768 -0.001430 -0.001117 -0.000832 -0.000578 -0.000357 -0.000168 -0.000011 0.000113 0.000207 0.000273 0.000313 0.000331 0.000330 0.000313 0.000285 0.000248 0.000205 0.000160 0.000114 0.000070 0.000030 -0.000006 -0.000037 -0.000063 -0.000083 -0.000098 -0.000108 -0.000115 -0.000118 -0.000119 -0.000118 -0.000114 -0.000109 -0.000103 -0.000096 -0.000088 -0.000080 -0.000073 -0.000065 -0.000058 -0.000051 -0.000045 -0.000039 -0.000034 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000037 0.000044 0.000052 0.000060 0.000070 0.000080 0.000091 0.000103 0.000117 0.000132 0.000148 0.000166 0.000185 0.000205 0.000224 0.000243 0.000260 0.000274 0.000284 0.000288 0.000284 0.000272 0.000249 0.000215 0.000167 0.000104 0.000023 -0.000077 -0.000197 -0.000339 -0.000503 -0.000691 -0.000902 -0.001136 -0.001389 -0.001661 -0.001947 -0.002244 -0.002546 -0.002849 -0.003147 -0.003434 -0.003704 -0.003952 -0.004173 -0.004363 -0.004518 -0.004635 -0.004711 -0.004746 -0.004737 -0.004685 -0.004591 -0.004455 -0.004282 -0.004073 -0.003834 -0.003570 -0.003286 -0.002989 -0.002683 -0.002375 -0.002071 -0.001775 -0.001492 -0.001227 -0.000982 -0.000759 -0.000560 -0.000386 -0.000238 -0.000115 -0.000017 0.000058 0.000111 0.000145 0.000161 0.000164 0.000154 0.000136 0.000112 0.000084 0.000054 0.000024 -0.000005 -0.000031 -0.000054 -0.000074 -0.000089 -0.000100 -0.000108 -0.000112 -0.000114 -0.000113 -0.000110 -0.000107 -0.000102 -0.000096 -0.000090 -0.000083 -0.000076 -0.000069 -0.000062 -0.000055 -0.000049 -0.000043 -0.000038 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000017 0.000020 0.000025 0.000030 0.000035 0.000042 0.000049 0.000056 0.000065 0.000074 0.000085 0.000096 0.000109 0.000124 0.000140 0.000157 0.000175 0.000193 0.000211 0.000227 0.000241 0.000252 0.000258 0.000258 0.000252 0.000238 0.000215 0.000181 0.000137 0.000079 0.000007 -0.000082 -0.000187 -0.000310 -0.000452 -0.000613 -0.000792 -0.000988 -0.001199 -0.001422 -0.001655 -0.001893 -0.002133 -0.002369 -0.002599 -0.002816 -0.003017 -0.003199 -0.003356 -0.003488 -0.003590 -0.003661 -0.003699 -0.003703 -0.003673 -0.003608 -0.003511 -0.003383 -0.003226 -0.003044 -0.002842 -0.002623 -0.002393 -0.002156 -0.001918 -0.001683 -0.001455 -0.001237 -0.001032 -0.000844 -0.000672 -0.000520 -0.000386 -0.000272 -0.000177 -0.000100 -0.000042 0.000000 0.000028 0.000043 0.000047 0.000043 0.000032 0.000018 0.000001 -0.000018 -0.000036 -0.000054 -0.000070 -0.000084 -0.000095 -0.000103 -0.000108 -0.000110 -0.000110 -0.000108 -0.000105 -0.000100 -0.000095 -0.000089 -0.000083 -0.000077 -0.000071 -0.000064 -0.000058 -0.000052 -0.000047 -0.000041 -0.000036 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000033 0.000039 0.000046 0.000053 0.000060 0.000069 0.000079 0.000090 0.000103 0.000117 0.000132 0.000148 0.000165 0.000181 0.000197 0.000210 0.000221 0.000228 0.000232 0.000230 0.000222 0.000208 0.000186 0.000156 0.000116 0.000065 0.000002 -0.000075 -0.000165 -0.000270 -0.000391 -0.000526 -0.000674 -0.000835 -0.001006 -0.001185 -0.001369 -0.001555 -0.001740 -0.001920 -0.002091 -0.002252 -0.002398 -0.002526 -0.002636 -0.002723 -0.002787 -0.002825 -0.002837 -0.002823 -0.002782 -0.002715 -0.002623 -0.002508 -0.002373 -0.002221 -0.002057 -0.001883 -0.001703 -0.001523 -0.001344 -0.001171 -0.001007 -0.000853 -0.000711 -0.000582 -0.000466 -0.000365 -0.000279 -0.000207 -0.000148 -0.000104 -0.000071 -0.000049 -0.000036 -0.000031 -0.000032 -0.000037 -0.000045 -0.000054 -0.000064 -0.000075 -0.000084 -0.000093 -0.000100 -0.000105 -0.000108 -0.000109 -0.000107 -0.000104 -0.000100 -0.000095 -0.000089 -0.000083 -0.000077 -0.000071 -0.000065 -0.000060 -0.000054 -0.000049 -0.000044 -0.000039 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000022 0.000027 0.000032 0.000037 0.000043 0.000049 0.000057 0.000065 0.000074 0.000085 0.000097 0.000111 0.000125 0.000140 0.000155 0.000169 0.000182 0.000192 0.000200 0.000205 0.000206 0.000204 0.000196 0.000183 0.000164 0.000137 0.000103 0.000059 0.000005 -0.000060 -0.000136 -0.000225 -0.000324 -0.000435 -0.000556 -0.000684 -0.000820 -0.000959 -0.001101 -0.001243 -0.001381 -0.001514 -0.001640 -0.001755 -0.001858 -0.001947 -0.002020 -0.002076 -0.002113 -0.002130 -0.002126 -0.002102 -0.002058 -0.001995 -0.001913 -0.001816 -0.001705 -0.001584 -0.001455 -0.001322 -0.001188 -0.001056 -0.000928 -0.000806 -0.000692 -0.000588 -0.000492 -0.000407 -0.000333 -0.000268 -0.000215 -0.000171 -0.000137 -0.000112 -0.000095 -0.000085 -0.000080 -0.000079 -0.000080 -0.000083 -0.000087 -0.000091 -0.000096 -0.000100 -0.000104 -0.000106 -0.000107 -0.000107 -0.000105 -0.000101 -0.000097 -0.000091 -0.000085 -0.000078 -0.000072 -0.000066 -0.000060 -0.000055 -0.000050 -0.000045 -0.000040 -0.000036 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000040 0.000046 0.000053 0.000061 0.000071 0.000081 0.000093 0.000105 0.000118 0.000131 0.000144 0.000155 0.000166 0.000174 0.000180 0.000183 0.000183 0.000181 0.000174 0.000163 0.000147 0.000124 0.000095 0.000058 0.000013 -0.000042 -0.000105 -0.000178 -0.000258 -0.000347 -0.000442 -0.000543 -0.000647 -0.000753 -0.000859 -0.000964 -0.001066 -0.001162 -0.001252 -0.001333 -0.001405 -0.001465 -0.001512 -0.001546 -0.001564 -0.001568 -0.001556 -0.001529 -0.001487 -0.001432 -0.001364 -0.001285 -0.001198 -0.001105 -0.001008 -0.000911 -0.000815 -0.000722 -0.000635 -0.000553 -0.000477 -0.000409 -0.000347 -0.000293 -0.000247 -0.000208 -0.000176 -0.000151 -0.000132 -0.000120 -0.000111 -0.000106 -0.000104 -0.000103 -0.000103 -0.000103 -0.000104 -0.000105 -0.000105 -0.000106 -0.000105 -0.000104 -0.000101 -0.000098 -0.000093 -0.000088 -0.000082 -0.000075 -0.000068 -0.000062 -0.000056 -0.000051 -0.000046 -0.000041 -0.000037 -0.000033 -0.000030 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000021 0.000024 0.000028 0.000033 0.000038 0.000044 0.000051 0.000058 0.000067 0.000077 0.000087 0.000099 0.000110 0.000121 0.000132 0.000141 0.000149 0.000155 0.000160 0.000163 0.000163 0.000161 0.000156 0.000147 0.000134 0.000115 0.000090 0.000059 0.000022 -0.000023 -0.000075 -0.000133 -0.000197 -0.000266 -0.000339 -0.000415 -0.000493 -0.000572 -0.000650 -0.000726 -0.000799 -0.000868 -0.000931 -0.000988 -0.001036 -0.001076 -0.001105 -0.001124 -0.001131 -0.001127 -0.001112 -0.001087 -0.001050 -0.001004 -0.000950 -0.000889 -0.000824 -0.000756 -0.000687 -0.000619 -0.000554 -0.000492 -0.000434 -0.000382 -0.000334 -0.000291 -0.000252 -0.000219 -0.000192 -0.000169 -0.000151 -0.000138 -0.000128 -0.000121 -0.000117 -0.000114 -0.000112 -0.000110 -0.000108 -0.000106 -0.000105 -0.000103 -0.000101 -0.000099 -0.000097 -0.000094 -0.000089 -0.000084 -0.000079 -0.000072 -0.000066 -0.000059 -0.000053 -0.000048 -0.000042 -0.000038 -0.000034 -0.000030 -0.000027 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000041 0.000048 0.000055 0.000063 0.000072 0.000082 0.000092 0.000101 0.000110 0.000119 0.000126 0.000133 0.000138 0.000142 0.000145 0.000146 0.000145 0.000141 0.000134 0.000122 0.000107 0.000087 0.000061 0.000030 -0.000006 -0.000046 -0.000092 -0.000141 -0.000193 -0.000248 -0.000305 -0.000362 -0.000419 -0.000475 -0.000530 -0.000582 -0.000631 -0.000675 -0.000713 -0.000745 -0.000770 -0.000788 -0.000797 -0.000799 -0.000792 -0.000777 -0.000755 -0.000725 -0.000689 -0.000648 -0.000603 -0.000556 -0.000509 -0.000462 -0.000417 -0.000375 -0.000336 -0.000301 -0.000268 -0.000239 -0.000213 -0.000190 -0.000171 -0.000155 -0.000143 -0.000133 -0.000126 -0.000121 -0.000117 -0.000114 -0.000111 -0.000108 -0.000105 -0.000102 -0.000099 -0.000096 -0.000094 -0.000091 -0.000088 -0.000084 -0.000080 -0.000075 -0.000070 -0.000064 -0.000057 -0.000051 -0.000046 -0.000040 -0.000036 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000039 0.000045 0.000052 0.000059 0.000067 0.000076 0.000084 0.000092 0.000099 0.000106 0.000112 0.000118 0.000123 0.000127 0.000130 0.000131 0.000130 0.000127 0.000121 0.000112 0.000099 0.000083 0.000062 0.000038 0.000009 -0.000022 -0.000057 -0.000094 -0.000132 -0.000173 -0.000214 -0.000255 -0.000296 -0.000336 -0.000375 -0.000412 -0.000446 -0.000476 -0.000502 -0.000523 -0.000538 -0.000548 -0.000552 -0.000551 -0.000544 -0.000531 -0.000513 -0.000490 -0.000463 -0.000434 -0.000403 -0.000371 -0.000340 -0.000310 -0.000283 -0.000257 -0.000234 -0.000213 -0.000194 -0.000177 -0.000162 -0.000149 -0.000138 -0.000130 -0.000123 -0.000118 -0.000114 -0.000110 -0.000107 -0.000104 -0.000100 -0.000097 -0.000093 -0.000090 -0.000086 -0.000083 -0.000081 -0.000078 -0.000074 -0.000070 -0.000066 -0.000061 -0.000055 -0.000050 -0.000044 -0.000039 -0.000034 -0.000030 -0.000026 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000018 0.000021 0.000024 0.000028 0.000032 0.000037 0.000042 0.000048 0.000055 0.000062 0.000069 0.000076 0.000082 0.000089 0.000094 0.000100 0.000105 0.000109 0.000113 0.000116 0.000117 0.000117 0.000114 0.000110 0.000102 0.000092 0.000078 0.000062 0.000043 0.000022 -0.000002 -0.000028 -0.000055 -0.000083 -0.000113 -0.000142 -0.000172 -0.000201 -0.000230 -0.000257 -0.000283 -0.000307 -0.000327 -0.000344 -0.000357 -0.000367 -0.000372 -0.000374 -0.000371 -0.000365 -0.000355 -0.000341 -0.000325 -0.000306 -0.000286 -0.000266 -0.000246 -0.000227 -0.000210 -0.000194 -0.000180 -0.000167 -0.000155 -0.000145 -0.000135 -0.000127 -0.000120 -0.000115 -0.000110 -0.000106 -0.000103 -0.000100 -0.000097 -0.000093 -0.000090 -0.000086 -0.000082 -0.000079 -0.000075 -0.000073 -0.000070 -0.000067 -0.000064 -0.000061 -0.000057 -0.000052 -0.000048 -0.000043 -0.000038 -0.000033 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000026 0.000030 0.000034 0.000039 0.000045 0.000051 0.000056 0.000062 0.000068 0.000073 0.000079 0.000084 0.000089 0.000093 0.000097 0.000101 0.000103 0.000104 0.000104 0.000102 0.000098 0.000092 0.000084 0.000074 0.000061 0.000047 0.000031 0.000013 -0.000006 -0.000026 -0.000046 -0.000067 -0.000088 -0.000109 -0.000130 -0.000151 -0.000170 -0.000188 -0.000204 -0.000218 -0.000229 -0.000237 -0.000243 -0.000246 -0.000247 -0.000245 -0.000240 -0.000233 -0.000223 -0.000212 -0.000200 -0.000188 -0.000176 -0.000165 -0.000155 -0.000146 -0.000138 -0.000131 -0.000124 -0.000118 -0.000112 -0.000107 -0.000103 -0.000099 -0.000096 -0.000093 -0.000090 -0.000088 -0.000085 -0.000082 -0.000078 -0.000074 -0.000071 -0.000068 -0.000064 -0.000062 -0.000059 -0.000057 -0.000054 -0.000051 -0.000048 -0.000044 -0.000040 -0.000036 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000016 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000027 0.000032 0.000036 0.000041 0.000046 0.000051 0.000056 0.000061 0.000065 0.000070 0.000074 0.000078 0.000082 0.000086 0.000089 0.000091 0.000092 0.000092 0.000091 0.000088 0.000083 0.000077 0.000069 0.000059 0.000048 0.000036 0.000023 0.000009 -0.000005 -0.000019 -0.000034 -0.000050 -0.000065 -0.000080 -0.000094 -0.000108 -0.000120 -0.000131 -0.000140 -0.000147 -0.000153 -0.000157 -0.000159 -0.000159 -0.000158 -0.000155 -0.000150 -0.000144 -0.000137 -0.000130 -0.000124 -0.000118 -0.000113 -0.000109 -0.000105 -0.000102 -0.000098 -0.000095 -0.000092 -0.000090 -0.000087 -0.000085 -0.000082 -0.000080 -0.000078 -0.000076 -0.000073 -0.000070 -0.000067 -0.000063 -0.000060 -0.000057 -0.000054 -0.000052 -0.000050 -0.000048 -0.000045 -0.000043 -0.000040 -0.000037 -0.000034 -0.000030 -0.000027 -0.000024 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000033 0.000037 0.000042 0.000046 0.000050 0.000054 0.000058 0.000062 0.000066 0.000069 0.000073 0.000076 0.000078 0.000080 0.000081 0.000081 0.000080 0.000078 0.000074 0.000069 0.000063 0.000056 0.000048 0.000039 0.000029 0.000019 0.000009 -0.000001 -0.000012 -0.000023 -0.000034 -0.000045 -0.000055 -0.000064 -0.000073 -0.000080 -0.000086 -0.000091 -0.000095 -0.000098 -0.000100 -0.000101 -0.000100 -0.000098 -0.000096 -0.000093 -0.000090 -0.000087 -0.000085 -0.000083 -0.000081 -0.000080 -0.000079 -0.000078 -0.000077 -0.000076 -0.000074 -0.000073 -0.000071 -0.000070 -0.000068 -0.000066 -0.000064 -0.000062 -0.000059 -0.000056 -0.000053 -0.000050 -0.000048 -0.000045 -0.000043 -0.000041 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000027 0.000030 0.000034 0.000037 0.000041 0.000044 0.000048 0.000051 0.000054 0.000057 0.000061 0.000063 0.000066 0.000068 0.000070 0.000071 0.000071 0.000070 0.000068 0.000066 0.000062 0.000057 0.000051 0.000045 0.000039 0.000032 0.000025 0.000018 0.000010 0.000002 -0.000006 -0.000013 -0.000021 -0.000028 -0.000035 -0.000040 -0.000046 -0.000050 -0.000054 -0.000057 -0.000060 -0.000062 -0.000062 -0.000063 -0.000062 -0.000062 -0.000061 -0.000061 -0.000060 -0.000061 -0.000061 -0.000061 -0.000061 -0.000062 -0.000062 -0.000061 -0.000061 -0.000060 -0.000059 -0.000058 -0.000057 -0.000056 -0.000054 -0.000052 -0.000050 -0.000047 -0.000045 -0.000042 -0.000039 -0.000037 -0.000035 -0.000033 -0.000032 -0.000030 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000028 0.000031 0.000033 0.000036 0.000039 0.000042 0.000044 0.000047 0.000050 0.000052 0.000055 0.000057 0.000059 0.000061 0.000061 0.000062 0.000061 0.000059 0.000057 0.000054 0.000050 0.000046 0.000042 0.000037 0.000032 0.000027 0.000022 0.000017 0.000011 0.000005 -0.000000 -0.000006 -0.000011 -0.000015 -0.000019 -0.000023 -0.000027 -0.000030 -0.000033 -0.000035 -0.000037 -0.000038 -0.000039 -0.000040 -0.000041 -0.000042 -0.000043 -0.000044 -0.000046 -0.000047 -0.000048 -0.000049 -0.000049 -0.000050 -0.000050 -0.000049 -0.000049 -0.000048 -0.000047 -0.000046 -0.000045 -0.000043 -0.000042 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000026 -0.000024 -0.000023 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000025 0.000027 0.000030 0.000032 0.000034 0.000036 0.000038 0.000040 0.000043 0.000045 0.000047 0.000049 0.000051 0.000052 0.000053 0.000053 0.000052 0.000051 0.000049 0.000046 0.000044 0.000041 0.000038 0.000034 0.000031 0.000028 0.000024 0.000020 0.000016 0.000011 0.000007 0.000004 0.000000 -0.000003 -0.000007 -0.000010 -0.000013 -0.000016 -0.000018 -0.000021 -0.000022 -0.000024 -0.000026 -0.000027 -0.000029 -0.000031 -0.000033 -0.000034 -0.000036 -0.000037 -0.000038 -0.000039 -0.000040 -0.000040 -0.000040 -0.000040 -0.000040 -0.000039 -0.000038 -0.000037 -0.000036 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000022 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000027 0.000029 0.000031 0.000032 0.000034 0.000036 0.000038 0.000040 0.000042 0.000043 0.000044 0.000044 0.000044 0.000044 0.000043 0.000041 0.000040 0.000038 0.000036 0.000034 0.000031 0.000029 0.000026 0.000023 0.000020 0.000017 0.000014 0.000012 0.000009 0.000006 0.000003 0.000000 -0.000003 -0.000005 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000029 -0.000030 -0.000031 -0.000031 -0.000032 -0.000032 -0.000033 -0.000033 -0.000032 -0.000032 -0.000031 -0.000030 -0.000029 -0.000027 -0.000025 -0.000024 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000020 0.000022 0.000023 0.000024 0.000026 0.000027 0.000029 0.000031 0.000032 0.000034 0.000035 0.000036 0.000037 0.000037 0.000037 0.000036 0.000036 0.000035 0.000034 0.000032 0.000031 0.000030 0.000028 0.000026 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000008 0.000006 0.000003 0.000001 -0.000001 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000026 -0.000026 -0.000027 -0.000026 -0.000026 -0.000026 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000023 0.000024 0.000026 0.000027 0.000028 0.000029 0.000030 0.000030 0.000031 0.000030 0.000030 0.000030 0.000029 0.000028 0.000028 0.000027 0.000025 0.000024 0.000023 0.000021 0.000019 0.000018 0.000016 0.000014 0.000013 0.000011 0.000009 0.000006 0.000004 0.000002 0.000000 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000021 -0.000020 -0.000020 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000025 0.000025 0.000025 0.000025 0.000025 0.000024 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000020 0.000020 0.000021 0.000021 0.000020 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000017 0.000017 0.000017 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode24_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000007 0.000006 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000013 0.000014 0.000014 0.000014 0.000013 0.000011 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000013 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000017 0.000019 0.000021 0.000022 0.000022 0.000021 0.000020 0.000017 0.000015 0.000012 0.000009 0.000006 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000027 0.000030 0.000032 0.000034 0.000034 0.000033 0.000032 0.000029 0.000025 0.000021 0.000017 0.000013 0.000009 0.000006 0.000003 -0.000000 -0.000003 -0.000006 -0.000009 -0.000012 -0.000015 -0.000018 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000023 -0.000023 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000002 0.000005 0.000007 0.000009 0.000011 0.000013 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000033 0.000037 0.000041 0.000045 0.000048 0.000050 0.000051 0.000051 0.000049 0.000046 0.000042 0.000036 0.000031 0.000025 0.000020 0.000015 0.000010 0.000006 0.000001 -0.000003 -0.000007 -0.000012 -0.000016 -0.000020 -0.000023 -0.000026 -0.000027 -0.000028 -0.000029 -0.000029 -0.000030 -0.000030 -0.000031 -0.000031 -0.000032 -0.000031 -0.000031 -0.000030 -0.000028 -0.000026 -0.000025 -0.000023 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000011 0.000014 0.000018 0.000021 0.000024 0.000028 0.000031 0.000035 0.000039 0.000043 0.000048 0.000054 0.000059 0.000064 0.000069 0.000073 0.000076 0.000077 0.000077 0.000075 0.000071 0.000066 0.000059 0.000052 0.000045 0.000037 0.000030 0.000023 0.000016 0.000010 0.000003 -0.000003 -0.000010 -0.000016 -0.000022 -0.000027 -0.000031 -0.000034 -0.000036 -0.000037 -0.000039 -0.000040 -0.000041 -0.000042 -0.000042 -0.000043 -0.000042 -0.000041 -0.000039 -0.000037 -0.000035 -0.000032 -0.000030 -0.000028 -0.000026 -0.000023 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000026 0.000032 0.000037 0.000042 0.000048 0.000053 0.000059 0.000065 0.000071 0.000078 0.000085 0.000092 0.000098 0.000105 0.000110 0.000114 0.000116 0.000116 0.000113 0.000109 0.000102 0.000094 0.000085 0.000075 0.000064 0.000054 0.000044 0.000034 0.000024 0.000014 0.000005 -0.000005 -0.000014 -0.000022 -0.000030 -0.000036 -0.000041 -0.000045 -0.000048 -0.000051 -0.000053 -0.000054 -0.000055 -0.000056 -0.000056 -0.000055 -0.000053 -0.000051 -0.000048 -0.000045 -0.000042 -0.000039 -0.000036 -0.000033 -0.000030 -0.000027 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000044 0.000053 0.000061 0.000069 0.000078 0.000086 0.000095 0.000104 0.000113 0.000122 0.000132 0.000141 0.000150 0.000158 0.000165 0.000170 0.000173 0.000173 0.000170 0.000165 0.000157 0.000146 0.000134 0.000120 0.000106 0.000092 0.000077 0.000063 0.000048 0.000034 0.000019 0.000005 -0.000008 -0.000021 -0.000032 -0.000041 -0.000049 -0.000056 -0.000061 -0.000065 -0.000069 -0.000071 -0.000073 -0.000073 -0.000073 -0.000071 -0.000069 -0.000066 -0.000062 -0.000058 -0.000054 -0.000050 -0.000046 -0.000042 -0.000038 -0.000035 -0.000031 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000020 0.000023 0.000028 0.000034 0.000042 0.000050 0.000060 0.000071 0.000083 0.000095 0.000108 0.000121 0.000134 0.000147 0.000160 0.000174 0.000187 0.000201 0.000214 0.000226 0.000237 0.000246 0.000253 0.000257 0.000257 0.000254 0.000247 0.000236 0.000222 0.000206 0.000188 0.000169 0.000149 0.000128 0.000107 0.000085 0.000064 0.000042 0.000022 0.000002 -0.000016 -0.000032 -0.000047 -0.000059 -0.000069 -0.000077 -0.000084 -0.000089 -0.000092 -0.000094 -0.000095 -0.000094 -0.000092 -0.000089 -0.000084 -0.000080 -0.000075 -0.000069 -0.000064 -0.000059 -0.000054 -0.000049 -0.000044 -0.000039 -0.000035 -0.000030 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000033 0.000040 0.000047 0.000056 0.000067 0.000079 0.000093 0.000109 0.000125 0.000143 0.000162 0.000181 0.000200 0.000220 0.000240 0.000260 0.000280 0.000299 0.000317 0.000335 0.000350 0.000362 0.000372 0.000377 0.000378 0.000373 0.000364 0.000350 0.000332 0.000310 0.000286 0.000259 0.000231 0.000201 0.000170 0.000139 0.000108 0.000078 0.000048 0.000019 -0.000007 -0.000031 -0.000052 -0.000070 -0.000086 -0.000098 -0.000108 -0.000115 -0.000120 -0.000122 -0.000123 -0.000122 -0.000118 -0.000114 -0.000108 -0.000102 -0.000096 -0.000089 -0.000082 -0.000076 -0.000069 -0.000063 -0.000056 -0.000050 -0.000044 -0.000038 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000043 0.000052 0.000061 0.000073 0.000086 0.000101 0.000119 0.000139 0.000160 0.000184 0.000209 0.000236 0.000264 0.000292 0.000322 0.000351 0.000380 0.000409 0.000437 0.000463 0.000487 0.000509 0.000526 0.000539 0.000546 0.000546 0.000541 0.000528 0.000509 0.000485 0.000455 0.000422 0.000385 0.000345 0.000304 0.000260 0.000216 0.000172 0.000128 0.000085 0.000045 0.000007 -0.000027 -0.000058 -0.000084 -0.000107 -0.000125 -0.000139 -0.000149 -0.000156 -0.000159 -0.000160 -0.000157 -0.000153 -0.000147 -0.000139 -0.000131 -0.000123 -0.000114 -0.000106 -0.000097 -0.000089 -0.000080 -0.000072 -0.000064 -0.000056 -0.000048 -0.000041 -0.000035 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000013 0.000015 0.000018 0.000022 0.000027 0.000034 0.000042 0.000052 0.000063 0.000076 0.000090 0.000107 0.000126 0.000148 0.000173 0.000200 0.000230 0.000263 0.000299 0.000337 0.000376 0.000418 0.000460 0.000502 0.000545 0.000586 0.000626 0.000664 0.000698 0.000727 0.000751 0.000768 0.000777 0.000778 0.000770 0.000753 0.000727 0.000694 0.000653 0.000607 0.000556 0.000502 0.000443 0.000383 0.000321 0.000258 0.000196 0.000136 0.000079 0.000026 -0.000023 -0.000066 -0.000103 -0.000134 -0.000160 -0.000180 -0.000194 -0.000203 -0.000208 -0.000208 -0.000205 -0.000198 -0.000190 -0.000180 -0.000170 -0.000159 -0.000148 -0.000136 -0.000125 -0.000113 -0.000102 -0.000091 -0.000081 -0.000071 -0.000061 -0.000053 -0.000044 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000020 0.000024 0.000030 0.000038 0.000048 0.000059 0.000073 0.000089 0.000107 0.000128 0.000152 0.000179 0.000209 0.000244 0.000281 0.000323 0.000369 0.000418 0.000471 0.000527 0.000585 0.000645 0.000706 0.000766 0.000825 0.000881 0.000933 0.000980 0.001021 0.001053 0.001075 0.001087 0.001088 0.001076 0.001052 0.001017 0.000972 0.000917 0.000854 0.000784 0.000709 0.000628 0.000545 0.000459 0.000372 0.000286 0.000203 0.000124 0.000050 -0.000017 -0.000076 -0.000128 -0.000172 -0.000207 -0.000235 -0.000254 -0.000267 -0.000272 -0.000273 -0.000268 -0.000259 -0.000248 -0.000235 -0.000221 -0.000206 -0.000191 -0.000176 -0.000161 -0.000146 -0.000131 -0.000116 -0.000103 -0.000090 -0.000078 -0.000067 -0.000056 -0.000047 -0.000039 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000020 0.000023 0.000027 0.000033 0.000041 0.000052 0.000065 0.000081 0.000100 0.000122 0.000147 0.000176 0.000210 0.000247 0.000289 0.000336 0.000388 0.000446 0.000509 0.000577 0.000650 0.000727 0.000808 0.000891 0.000975 0.001059 0.001140 0.001217 0.001289 0.001353 0.001407 0.001449 0.001479 0.001494 0.001493 0.001476 0.001443 0.001396 0.001334 0.001259 0.001174 0.001079 0.000977 0.000868 0.000754 0.000637 0.000519 0.000402 0.000288 0.000181 0.000080 -0.000011 -0.000092 -0.000163 -0.000222 -0.000271 -0.000308 -0.000334 -0.000351 -0.000359 -0.000359 -0.000352 -0.000341 -0.000326 -0.000309 -0.000290 -0.000270 -0.000250 -0.000229 -0.000208 -0.000188 -0.000168 -0.000149 -0.000131 -0.000114 -0.000099 -0.000085 -0.000072 -0.000060 -0.000050 -0.000041 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000016 0.000017 0.000019 0.000020 0.000022 0.000025 0.000029 0.000035 0.000044 0.000055 0.000069 0.000086 0.000108 0.000133 0.000163 0.000198 0.000237 0.000283 0.000334 0.000392 0.000456 0.000527 0.000606 0.000691 0.000784 0.000884 0.000989 0.001099 0.001212 0.001326 0.001439 0.001549 0.001653 0.001749 0.001833 0.001904 0.001959 0.001996 0.002014 0.002011 0.001987 0.001943 0.001878 0.001795 0.001695 0.001581 0.001454 0.001316 0.001170 0.001017 0.000860 0.000702 0.000545 0.000393 0.000249 0.000114 -0.000008 -0.000117 -0.000212 -0.000291 -0.000356 -0.000405 -0.000441 -0.000463 -0.000474 -0.000474 -0.000466 -0.000451 -0.000431 -0.000408 -0.000382 -0.000355 -0.000327 -0.000299 -0.000271 -0.000243 -0.000216 -0.000191 -0.000168 -0.000146 -0.000126 -0.000108 -0.000092 -0.000077 -0.000065 -0.000053 -0.000043 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000017 0.000019 0.000020 0.000022 0.000024 0.000027 0.000031 0.000037 0.000045 0.000056 0.000071 0.000089 0.000113 0.000141 0.000174 0.000214 0.000260 0.000314 0.000375 0.000444 0.000523 0.000610 0.000706 0.000812 0.000928 0.001052 0.001186 0.001327 0.001473 0.001624 0.001776 0.001925 0.002070 0.002206 0.002331 0.002440 0.002531 0.002600 0.002646 0.002666 0.002660 0.002626 0.002566 0.002480 0.002370 0.002238 0.002087 0.001919 0.001737 0.001543 0.001341 0.001134 0.000925 0.000719 0.000519 0.000328 0.000151 -0.000010 -0.000154 -0.000279 -0.000384 -0.000469 -0.000535 -0.000582 -0.000612 -0.000626 -0.000627 -0.000616 -0.000597 -0.000570 -0.000539 -0.000505 -0.000468 -0.000430 -0.000391 -0.000353 -0.000316 -0.000280 -0.000247 -0.000215 -0.000187 -0.000161 -0.000138 -0.000118 -0.000099 -0.000083 -0.000069 -0.000057 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000016 0.000019 0.000021 0.000023 0.000025 0.000028 0.000032 0.000037 0.000045 0.000056 0.000071 0.000090 0.000114 0.000144 0.000181 0.000225 0.000277 0.000338 0.000409 0.000491 0.000583 0.000688 0.000804 0.000934 0.001075 0.001229 0.001394 0.001570 0.001756 0.001948 0.002144 0.002341 0.002535 0.002721 0.002895 0.003054 0.003191 0.003305 0.003390 0.003445 0.003467 0.003455 0.003408 0.003328 0.003214 0.003070 0.002898 0.002701 0.002483 0.002246 0.001994 0.001731 0.001463 0.001192 0.000924 0.000665 0.000418 0.000188 -0.000022 -0.000209 -0.000371 -0.000508 -0.000619 -0.000706 -0.000768 -0.000807 -0.000827 -0.000828 -0.000814 -0.000789 -0.000754 -0.000713 -0.000666 -0.000616 -0.000565 -0.000513 -0.000461 -0.000411 -0.000364 -0.000319 -0.000278 -0.000241 -0.000207 -0.000177 -0.000151 -0.000127 -0.000107 -0.000089 -0.000073 -0.000060 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000017 0.000020 0.000022 0.000025 0.000028 0.000031 0.000037 0.000044 0.000055 0.000069 0.000088 0.000112 0.000144 0.000182 0.000229 0.000286 0.000354 0.000434 0.000527 0.000634 0.000757 0.000894 0.001049 0.001219 0.001405 0.001606 0.001822 0.002051 0.002290 0.002537 0.002788 0.003039 0.003284 0.003518 0.003736 0.003932 0.004102 0.004240 0.004342 0.004406 0.004428 0.004408 0.004344 0.004237 0.004090 0.003904 0.003683 0.003431 0.003151 0.002847 0.002526 0.002190 0.001847 0.001502 0.001160 0.000829 0.000514 0.000220 -0.000048 -0.000288 -0.000496 -0.000672 -0.000816 -0.000928 -0.001008 -0.001061 -0.001087 -0.001089 -0.001072 -0.001039 -0.000994 -0.000938 -0.000876 -0.000810 -0.000741 -0.000671 -0.000603 -0.000536 -0.000473 -0.000414 -0.000359 -0.000310 -0.000266 -0.000227 -0.000193 -0.000163 -0.000137 -0.000114 -0.000094 -0.000077 -0.000063 -0.000051 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000020 0.000023 0.000026 0.000030 0.000035 0.000042 0.000052 0.000065 0.000084 0.000108 0.000139 0.000178 0.000227 0.000288 0.000361 0.000448 0.000551 0.000672 0.000811 0.000970 0.001149 0.001350 0.001571 0.001812 0.002072 0.002349 0.002640 0.002944 0.003256 0.003570 0.003882 0.004186 0.004474 0.004741 0.004980 0.005184 0.005348 0.005467 0.005538 0.005558 0.005525 0.005439 0.005300 0.005112 0.004876 0.004596 0.004278 0.003925 0.003543 0.003138 0.002717 0.002286 0.001852 0.001424 0.001008 0.000612 0.000242 -0.000096 -0.000399 -0.000663 -0.000886 -0.001069 -0.001212 -0.001317 -0.001385 -0.001419 -0.001424 -0.001403 -0.001360 -0.001301 -0.001229 -0.001147 -0.001059 -0.000968 -0.000876 -0.000785 -0.000697 -0.000613 -0.000535 -0.000464 -0.000400 -0.000342 -0.000292 -0.000247 -0.000208 -0.000175 -0.000146 -0.000121 -0.000099 -0.000081 -0.000065 -0.000052 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000027 0.000032 0.000039 0.000048 0.000060 0.000077 0.000100 0.000130 0.000169 0.000219 0.000281 0.000357 0.000450 0.000561 0.000693 0.000847 0.001025 0.001229 0.001459 0.001715 0.001997 0.002304 0.002633 0.002983 0.003348 0.003727 0.004112 0.004499 0.004881 0.005250 0.005598 0.005917 0.006201 0.006441 0.006631 0.006766 0.006842 0.006856 0.006806 0.006691 0.006514 0.006276 0.005980 0.005632 0.005236 0.004799 0.004326 0.003826 0.003306 0.002773 0.002238 0.001709 0.001195 0.000705 0.000247 -0.000173 -0.000550 -0.000880 -0.001161 -0.001391 -0.001572 -0.001705 -0.001793 -0.001838 -0.001845 -0.001819 -0.001766 -0.001689 -0.001596 -0.001490 -0.001375 -0.001256 -0.001135 -0.001016 -0.000901 -0.000792 -0.000691 -0.000598 -0.000514 -0.000439 -0.000373 -0.000315 -0.000266 -0.000222 -0.000185 -0.000153 -0.000126 -0.000103 -0.000083 -0.000067 -0.000053 -0.000042 -0.000033 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000042 0.000053 0.000068 0.000090 0.000118 0.000155 0.000204 0.000265 0.000343 0.000438 0.000555 0.000695 0.000861 0.001056 0.001281 0.001538 0.001827 0.002150 0.002504 0.002887 0.003297 0.003730 0.004180 0.004644 0.005113 0.005580 0.006038 0.006478 0.006889 0.007264 0.007594 0.007870 0.008085 0.008233 0.008310 0.008313 0.008239 0.008090 0.007865 0.007569 0.007205 0.006778 0.006295 0.005762 0.005187 0.004579 0.003947 0.003301 0.002651 0.002009 0.001384 0.000787 0.000227 -0.000288 -0.000751 -0.001158 -0.001506 -0.001793 -0.002019 -0.002187 -0.002298 -0.002356 -0.002367 -0.002336 -0.002269 -0.002172 -0.002053 -0.001917 -0.001770 -0.001616 -0.001460 -0.001307 -0.001158 -0.001018 -0.000886 -0.000766 -0.000657 -0.000560 -0.000475 -0.000401 -0.000337 -0.000282 -0.000234 -0.000194 -0.000159 -0.000130 -0.000105 -0.000085 -0.000068 -0.000054 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000034 0.000044 0.000058 0.000077 0.000102 0.000137 0.000183 0.000242 0.000318 0.000414 0.000533 0.000677 0.000852 0.001058 0.001300 0.001580 0.001898 0.002257 0.002656 0.003092 0.003563 0.004065 0.004591 0.005136 0.005693 0.006254 0.006809 0.007348 0.007863 0.008341 0.008772 0.009147 0.009457 0.009693 0.009850 0.009923 0.009908 0.009804 0.009611 0.009332 0.008969 0.008527 0.008013 0.007432 0.006794 0.006107 0.005380 0.004626 0.003855 0.003079 0.002311 0.001562 0.000846 0.000172 -0.000450 -0.001011 -0.001506 -0.001931 -0.002284 -0.002564 -0.002772 -0.002912 -0.002986 -0.003002 -0.002965 -0.002882 -0.002763 -0.002613 -0.002442 -0.002255 -0.002060 -0.001862 -0.001666 -0.001477 -0.001297 -0.001129 -0.000975 -0.000836 -0.000711 -0.000602 -0.000507 -0.000425 -0.000354 -0.000294 -0.000243 -0.000200 -0.000163 -0.000133 -0.000107 -0.000085 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000033 0.000045 0.000061 0.000083 0.000114 0.000156 0.000212 0.000284 0.000377 0.000493 0.000639 0.000816 0.001030 0.001283 0.001579 0.001921 0.002310 0.002747 0.003232 0.003760 0.004329 0.004931 0.005561 0.006209 0.006868 0.007526 0.008173 0.008798 0.009388 0.009932 0.010418 0.010836 0.011175 0.011427 0.011586 0.011647 0.011607 0.011465 0.011221 0.010879 0.010441 0.009914 0.009304 0.008619 0.007867 0.007060 0.006207 0.005322 0.004417 0.003505 0.002602 0.001720 0.000873 0.000074 -0.000666 -0.001337 -0.001932 -0.002445 -0.002873 -0.003215 -0.003471 -0.003644 -0.003739 -0.003761 -0.003718 -0.003619 -0.003472 -0.003288 -0.003075 -0.002843 -0.002599 -0.002351 -0.002104 -0.001866 -0.001639 -0.001427 -0.001231 -0.001054 -0.000897 -0.000757 -0.000637 -0.000532 -0.000443 -0.000368 -0.000304 -0.000250 -0.000204 -0.000166 -0.000134 -0.000107 -0.000086 -0.000068 -0.000054 -0.000043 -0.000034 -0.000028 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000021 0.000030 0.000043 0.000061 0.000088 0.000124 0.000174 0.000240 0.000327 0.000438 0.000579 0.000754 0.000969 0.001227 0.001532 0.001889 0.002301 0.002768 0.003292 0.003871 0.004500 0.005174 0.005886 0.006626 0.007384 0.008149 0.008909 0.009651 0.010361 0.011026 0.011633 0.012169 0.012623 0.012984 0.013244 0.013396 0.013436 0.013362 0.013173 0.012871 0.012458 0.011939 0.011321 0.010610 0.009815 0.008946 0.008014 0.007030 0.006009 0.004965 0.003912 0.002867 0.001843 0.000858 -0.000076 -0.000944 -0.001735 -0.002440 -0.003051 -0.003564 -0.003976 -0.004288 -0.004501 -0.004620 -0.004651 -0.004604 -0.004487 -0.004311 -0.004088 -0.003829 -0.003543 -0.003243 -0.002936 -0.002631 -0.002334 -0.002051 -0.001786 -0.001542 -0.001320 -0.001121 -0.000946 -0.000794 -0.000663 -0.000551 -0.000456 -0.000376 -0.000309 -0.000253 -0.000206 -0.000166 -0.000134 -0.000107 -0.000085 -0.000067 -0.000054 -0.000043 -0.000034 -0.000028 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000005 0.000008 0.000014 0.000023 0.000037 0.000057 0.000087 0.000129 0.000187 0.000265 0.000368 0.000500 0.000667 0.000876 0.001131 0.001437 0.001801 0.002224 0.002712 0.003265 0.003882 0.004562 0.005299 0.006086 0.006912 0.007767 0.008639 0.009513 0.010374 0.011209 0.012001 0.012736 0.013399 0.013977 0.014457 0.014830 0.015086 0.015220 0.015229 0.015111 0.014867 0.014498 0.014009 0.013405 0.012692 0.011878 0.010973 0.009986 0.008929 0.007815 0.006659 0.005475 0.004279 0.003089 0.001920 0.000791 -0.000284 -0.001288 -0.002207 -0.003031 -0.003750 -0.004358 -0.004849 -0.005224 -0.005483 -0.005632 -0.005676 -0.005626 -0.005492 -0.005286 -0.005020 -0.004709 -0.004365 -0.004001 -0.003627 -0.003254 -0.002890 -0.002542 -0.002215 -0.001912 -0.001637 -0.001390 -0.001172 -0.000983 -0.000819 -0.000680 -0.000562 -0.000463 -0.000380 -0.000311 -0.000253 -0.000205 -0.000165 -0.000132 -0.000105 -0.000083 -0.000066 -0.000053 -0.000042 -0.000034 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000001 0.000003 0.000011 0.000025 0.000047 0.000080 0.000128 0.000194 0.000284 0.000402 0.000557 0.000752 0.000996 0.001295 0.001654 0.002079 0.002574 0.003143 0.003786 0.004503 0.005289 0.006138 0.007040 0.007985 0.008956 0.009941 0.010922 0.011882 0.012804 0.013670 0.014465 0.015173 0.015780 0.016274 0.016644 0.016883 0.016987 0.016952 0.016780 0.016471 0.016030 0.015461 0.014769 0.013962 0.013048 0.012037 0.010937 0.009762 0.008524 0.007238 0.005919 0.004584 0.003251 0.001939 0.000665 -0.000553 -0.001697 -0.002751 -0.003702 -0.004536 -0.005246 -0.005826 -0.006272 -0.006586 -0.006771 -0.006834 -0.006784 -0.006634 -0.006397 -0.006088 -0.005722 -0.005314 -0.004879 -0.004430 -0.003981 -0.003541 -0.003118 -0.002719 -0.002350 -0.002012 -0.001709 -0.001441 -0.001206 -0.001004 -0.000832 -0.000687 -0.000565 -0.000463 -0.000378 -0.000308 -0.000249 -0.000201 -0.000161 -0.000128 -0.000102 -0.000081 -0.000064 -0.000051 -0.000041 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000006 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000014 -0.000015 -0.000013 -0.000007 0.000006 0.000028 0.000063 0.000115 0.000189 0.000290 0.000425 0.000602 0.000826 0.001107 0.001452 0.001866 0.002355 0.002925 0.003579 0.004316 0.005134 0.006029 0.006992 0.008011 0.009072 0.010158 0.011251 0.012333 0.013383 0.014382 0.015310 0.016151 0.016888 0.017507 0.017996 0.018347 0.018552 0.018610 0.018519 0.018282 0.017901 0.017383 0.016732 0.015955 0.015059 0.014053 0.012945 0.011744 0.010463 0.009114 0.007711 0.006270 0.004807 0.003341 0.001891 0.000477 -0.000882 -0.002166 -0.003358 -0.004439 -0.005396 -0.006217 -0.006894 -0.007421 -0.007798 -0.008027 -0.008115 -0.008072 -0.007910 -0.007644 -0.007290 -0.006866 -0.006390 -0.005880 -0.005350 -0.004816 -0.004291 -0.003784 -0.003304 -0.002858 -0.002450 -0.002081 -0.001754 -0.001469 -0.001222 -0.001011 -0.000834 -0.000685 -0.000560 -0.000457 -0.000372 -0.000301 -0.000242 -0.000194 -0.000155 -0.000123 -0.000098 -0.000078 -0.000062 -0.000049 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000010 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000019 -0.000024 -0.000030 -0.000034 -0.000036 -0.000033 -0.000023 -0.000002 0.000033 0.000088 0.000167 0.000279 0.000429 0.000627 0.000880 0.001198 0.001588 0.002058 0.002614 0.003260 0.003999 0.004831 0.005752 0.006755 0.007830 0.008963 0.010135 0.011329 0.012523 0.013694 0.014820 0.015880 0.016854 0.017721 0.018466 0.019076 0.019540 0.019850 0.020002 0.019997 0.019836 0.019524 0.019065 0.018468 0.017737 0.016881 0.015907 0.014821 0.013633 0.012351 0.010984 0.009545 0.008046 0.006502 0.004930 0.003347 0.001774 0.000230 -0.001263 -0.002683 -0.004011 -0.005226 -0.006310 -0.007249 -0.008031 -0.008648 -0.009098 -0.009381 -0.009503 -0.009473 -0.009305 -0.009014 -0.008618 -0.008138 -0.007592 -0.007001 -0.006385 -0.005760 -0.005142 -0.004542 -0.003973 -0.003441 -0.002952 -0.002510 -0.002117 -0.001772 -0.001474 -0.001219 -0.001003 -0.000823 -0.000672 -0.000548 -0.000444 -0.000359 -0.000289 -0.000232 -0.000185 -0.000147 -0.000117 -0.000093 -0.000074 -0.000059 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000007 -0.000011 -0.000016 -0.000023 -0.000031 -0.000041 -0.000051 -0.000060 -0.000067 -0.000070 -0.000064 -0.000047 -0.000015 0.000040 0.000123 0.000241 0.000404 0.000621 0.000901 0.001254 0.001690 0.002214 0.002836 0.003557 0.004382 0.005307 0.006328 0.007436 0.008618 0.009857 0.011133 0.012423 0.013703 0.014948 0.016132 0.017232 0.018227 0.019097 0.019825 0.020401 0.020814 0.021060 0.021139 0.021053 0.020808 0.020411 0.019869 0.019192 0.018388 0.017463 0.016426 0.015282 0.014037 0.012700 0.011277 0.009777 0.008212 0.006595 0.004940 0.003265 0.001588 -0.000068 -0.001681 -0.003229 -0.004687 -0.006034 -0.007247 -0.008310 -0.009205 -0.009922 -0.010456 -0.010804 -0.010971 -0.010965 -0.010800 -0.010491 -0.010058 -0.009523 -0.008908 -0.008236 -0.007530 -0.006809 -0.006091 -0.005392 -0.004724 -0.004098 -0.003521 -0.002997 -0.002529 -0.002118 -0.001761 -0.001456 -0.001197 -0.000980 -0.000800 -0.000650 -0.000526 -0.000425 -0.000341 -0.000273 -0.000218 -0.000174 -0.000138 -0.000110 -0.000087 -0.000070 -0.000056 -0.000045 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000025 -0.000036 -0.000048 -0.000063 -0.000079 -0.000095 -0.000110 -0.000120 -0.000122 -0.000113 -0.000086 -0.000035 0.000047 0.000169 0.000341 0.000573 0.000876 0.001262 0.001739 0.002316 0.003000 0.003794 0.004700 0.005715 0.006831 0.008037 0.009318 0.010653 0.012018 0.013389 0.014737 0.016034 0.017253 0.018368 0.019356 0.020199 0.020882 0.021393 0.021728 0.021885 0.021868 0.021683 0.021339 0.020848 0.020221 0.019469 0.018600 0.017623 0.016544 0.015368 0.014099 0.012741 0.011299 0.009778 0.008186 0.006532 0.004830 0.003095 0.001345 -0.000399 -0.002114 -0.003774 -0.005354 -0.006828 -0.008171 -0.009361 -0.010377 -0.011205 -0.011834 -0.012261 -0.012486 -0.012517 -0.012365 -0.012048 -0.011586 -0.011003 -0.010322 -0.009571 -0.008773 -0.007953 -0.007132 -0.006327 -0.005555 -0.004827 -0.004154 -0.003540 -0.002991 -0.002506 -0.002084 -0.001723 -0.001415 -0.001157 -0.000942 -0.000764 -0.000618 -0.000497 -0.000399 -0.000319 -0.000255 -0.000203 -0.000161 -0.000128 -0.000102 -0.000082 -0.000066 -0.000053 -0.000043 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000039 -0.000053 -0.000071 -0.000093 -0.000117 -0.000142 -0.000167 -0.000188 -0.000202 -0.000203 -0.000187 -0.000145 -0.000068 0.000052 0.000227 0.000469 0.000791 0.001203 0.001717 0.002342 0.003083 0.003945 0.004927 0.006024 0.007227 0.008522 0.009889 0.011306 0.012744 0.014176 0.015569 0.016893 0.018118 0.019218 0.020169 0.020952 0.021556 0.021972 0.022199 0.022239 0.022101 0.021798 0.021343 0.020752 0.020039 0.019217 0.018299 0.017290 0.016197 0.015023 0.013768 0.012432 0.011017 0.009521 0.007949 0.006306 0.004601 0.002847 0.001059 -0.000741 -0.002531 -0.004284 -0.005972 -0.007565 -0.009035 -0.010355 -0.011498 -0.012446 -0.013185 -0.013704 -0.014003 -0.014086 -0.013963 -0.013651 -0.013172 -0.012549 -0.011810 -0.010984 -0.010097 -0.009178 -0.008251 -0.007338 -0.006456 -0.005622 -0.004846 -0.004137 -0.003499 -0.002935 -0.002442 -0.002018 -0.001657 -0.001353 -0.001100 -0.000890 -0.000718 -0.000576 -0.000462 -0.000369 -0.000294 -0.000234 -0.000187 -0.000149 -0.000119 -0.000095 -0.000076 -0.000062 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000021 -0.000029 -0.000041 -0.000056 -0.000077 -0.000102 -0.000132 -0.000166 -0.000204 -0.000242 -0.000278 -0.000308 -0.000325 -0.000325 -0.000297 -0.000233 -0.000122 0.000050 0.000296 0.000629 0.001061 0.001606 0.002271 0.003063 0.003985 0.005034 0.006205 0.007484 0.008854 0.010293 0.011774 0.013266 0.014735 0.016148 0.017470 0.018670 0.019721 0.020599 0.021288 0.021778 0.022065 0.022151 0.022047 0.021766 0.021326 0.020747 0.020050 0.019253 0.018373 0.017422 0.016408 0.015334 0.014202 0.013006 0.011744 0.010408 0.008994 0.007498 0.005920 0.004265 0.002539 0.000758 -0.001061 -0.002895 -0.004716 -0.006493 -0.008195 -0.009787 -0.011236 -0.012513 -0.013592 -0.014452 -0.015081 -0.015470 -0.015623 -0.015547 -0.015258 -0.014776 -0.014127 -0.013340 -0.012446 -0.011476 -0.010462 -0.009431 -0.008408 -0.007415 -0.006471 -0.005589 -0.004779 -0.004048 -0.003399 -0.002830 -0.002339 -0.001920 -0.001566 -0.001271 -0.001027 -0.000826 -0.000662 -0.000529 -0.000422 -0.000337 -0.000268 -0.000214 -0.000171 -0.000137 -0.000110 -0.000088 -0.000071 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000015 -0.000022 -0.000031 -0.000043 -0.000059 -0.000080 -0.000108 -0.000142 -0.000183 -0.000230 -0.000283 -0.000339 -0.000394 -0.000445 -0.000486 -0.000508 -0.000502 -0.000458 -0.000362 -0.000202 0.000039 0.000374 0.000819 0.001385 0.002082 0.002916 0.003888 0.004995 0.006227 0.007569 0.009001 0.010495 0.012020 0.013543 0.015024 0.016428 0.017718 0.018860 0.019826 0.020596 0.021153 0.021493 0.021616 0.021531 0.021253 0.020805 0.020211 0.019498 0.018693 0.017817 0.016892 0.015930 0.014941 0.013925 0.012879 0.011795 0.010662 0.009466 0.008195 0.006838 0.005388 0.003840 0.002199 0.000473 -0.001321 -0.003162 -0.005022 -0.006867 -0.008662 -0.010368 -0.011947 -0.013362 -0.014581 -0.015577 -0.016331 -0.016831 -0.017074 -0.017064 -0.016817 -0.016350 -0.015691 -0.014871 -0.013921 -0.012878 -0.011775 -0.010645 -0.009515 -0.008412 -0.007357 -0.006368 -0.005455 -0.004628 -0.003891 -0.003243 -0.002681 -0.002200 -0.001794 -0.001454 -0.001172 -0.000941 -0.000753 -0.000601 -0.000479 -0.000382 -0.000304 -0.000243 -0.000195 -0.000156 -0.000126 -0.000101 -0.000082 -0.000066 -0.000053 -0.000043 -0.000034 -0.000026 -0.000020 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000004 -0.000007 -0.000011 -0.000016 -0.000023 -0.000032 -0.000044 -0.000061 -0.000083 -0.000111 -0.000148 -0.000193 -0.000248 -0.000311 -0.000383 -0.000462 -0.000543 -0.000621 -0.000691 -0.000743 -0.000768 -0.000752 -0.000682 -0.000543 -0.000317 0.000012 0.000459 0.001037 0.001756 0.002621 0.003632 0.004785 0.006066 0.007457 0.008933 0.010464 0.012013 0.013543 0.015010 0.016376 0.017601 0.018651 0.019498 0.020122 0.020512 0.020666 0.020591 0.020303 0.019826 0.019189 0.018426 0.017570 0.016655 0.015708 0.014754 0.013807 0.012876 0.011959 0.011050 0.010133 0.009191 0.008200 0.007140 0.005990 0.004733 0.003357 0.001860 0.000244 -0.001477 -0.003285 -0.005150 -0.007037 -0.008908 -0.010718 -0.012424 -0.013980 -0.015349 -0.016495 -0.017392 -0.018021 -0.018376 -0.018456 -0.018272 -0.017842 -0.017193 -0.016357 -0.015368 -0.014265 -0.013084 -0.011862 -0.010632 -0.009424 -0.008261 -0.007165 -0.006150 -0.005226 -0.004399 -0.003670 -0.003036 -0.002492 -0.002031 -0.001644 -0.001324 -0.001061 -0.000848 -0.000675 -0.000538 -0.000428 -0.000342 -0.000274 -0.000220 -0.000177 -0.000143 -0.000115 -0.000093 -0.000076 -0.000061 -0.000049 -0.000039 -0.000030 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000033 -0.000045 -0.000062 -0.000085 -0.000114 -0.000151 -0.000199 -0.000258 -0.000329 -0.000413 -0.000510 -0.000616 -0.000728 -0.000841 -0.000948 -0.001039 -0.001103 -0.001125 -0.001091 -0.000983 -0.000782 -0.000471 -0.000033 0.000546 0.001275 0.002160 0.003199 0.004384 0.005700 0.007125 0.008630 0.010179 0.011732 0.013245 0.014673 0.015972 0.017102 0.018027 0.018721 0.019165 0.019353 0.019287 0.018982 0.018463 0.017761 0.016916 0.015970 0.014965 0.013942 0.012934 0.011970 0.011066 0.010229 0.009457 0.008736 0.008045 0.007357 0.006640 0.005860 0.004987 0.003992 0.002856 0.001564 0.000116 -0.001482 -0.003212 -0.005047 -0.006950 -0.008877 -0.010779 -0.012606 -0.014306 -0.015832 -0.017141 -0.018198 -0.018979 -0.019467 -0.019660 -0.019564 -0.019195 -0.018578 -0.017747 -0.016738 -0.015591 -0.014347 -0.013047 -0.011727 -0.010420 -0.009156 -0.007958 -0.006844 -0.005826 -0.004911 -0.004101 -0.003395 -0.002787 -0.002271 -0.001838 -0.001479 -0.001184 -0.000944 -0.000752 -0.000598 -0.000476 -0.000380 -0.000305 -0.000245 -0.000198 -0.000160 -0.000130 -0.000105 -0.000086 -0.000069 -0.000056 -0.000044 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000023 -0.000033 -0.000046 -0.000063 -0.000085 -0.000115 -0.000153 -0.000201 -0.000263 -0.000339 -0.000431 -0.000539 -0.000665 -0.000804 -0.000955 -0.001111 -0.001263 -0.001402 -0.001515 -0.001586 -0.001598 -0.001532 -0.001368 -0.001086 -0.000668 -0.000100 0.000628 0.001521 0.002575 0.003780 0.005118 0.006563 0.008080 0.009630 0.011167 0.012642 0.014007 0.015214 0.016221 0.016993 0.017502 0.017735 0.017689 0.017373 0.016810 0.016034 0.015086 0.014016 0.012877 0.011719 0.010592 0.009536 0.008582 0.007750 0.007046 0.006463 0.005983 0.005577 0.005207 0.004830 0.004400 0.003874 0.003212 0.002381 0.001359 0.000136 -0.001288 -0.002896 -0.004664 -0.006552 -0.008514 -0.010495 -0.012438 -0.014282 -0.015972 -0.017456 -0.018690 -0.019640 -0.020285 -0.020615 -0.020631 -0.020348 -0.019789 -0.018986 -0.017978 -0.016808 -0.015520 -0.014157 -0.012761 -0.011368 -0.010013 -0.008721 -0.007514 -0.006407 -0.005408 -0.004522 -0.003746 -0.003077 -0.002507 -0.002029 -0.001631 -0.001305 -0.001040 -0.000827 -0.000658 -0.000524 -0.000419 -0.000336 -0.000271 -0.000219 -0.000178 -0.000145 -0.000118 -0.000096 -0.000078 -0.000063 -0.000050 -0.000040 -0.000031 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000023 -0.000032 -0.000045 -0.000062 -0.000084 -0.000113 -0.000151 -0.000201 -0.000263 -0.000341 -0.000437 -0.000554 -0.000692 -0.000852 -0.001032 -0.001228 -0.001434 -0.001641 -0.001838 -0.002010 -0.002140 -0.002210 -0.002198 -0.002081 -0.001840 -0.001454 -0.000908 -0.000192 0.000697 0.001755 0.002968 0.004316 0.005768 0.007284 0.008820 0.010324 0.011744 0.013026 0.014119 0.014980 0.015573 0.015873 0.015868 0.015562 0.014972 0.014127 0.013073 0.011863 0.010556 0.009216 0.007905 0.006681 0.005590 0.004668 0.003937 0.003401 0.003053 0.002865 0.002800 0.002809 0.002836 0.002823 0.002711 0.002446 0.001985 0.001293 0.000350 -0.000848 -0.002292 -0.003955 -0.005799 -0.007774 -0.009819 -0.011870 -0.013858 -0.015716 -0.017385 -0.018810 -0.019949 -0.020771 -0.021261 -0.021415 -0.021243 -0.020767 -0.020018 -0.019036 -0.017866 -0.016554 -0.015148 -0.013693 -0.012231 -0.010797 -0.009424 -0.008135 -0.006947 -0.005872 -0.004915 -0.004075 -0.003349 -0.002730 -0.002209 -0.001776 -0.001420 -0.001132 -0.000900 -0.000715 -0.000570 -0.000455 -0.000366 -0.000295 -0.000239 -0.000195 -0.000159 -0.000130 -0.000106 -0.000087 -0.000070 -0.000057 -0.000045 -0.000036 -0.000028 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000007 -0.000011 -0.000016 -0.000022 -0.000031 -0.000043 -0.000059 -0.000081 -0.000110 -0.000147 -0.000196 -0.000258 -0.000336 -0.000434 -0.000555 -0.000701 -0.000874 -0.001075 -0.001302 -0.001551 -0.001815 -0.002086 -0.002350 -0.002591 -0.002792 -0.002930 -0.002983 -0.002925 -0.002735 -0.002392 -0.001878 -0.001185 -0.000310 0.000742 0.001954 0.003302 0.004750 0.006255 0.007765 0.009225 0.010576 0.011760 0.012724 0.013422 0.013818 0.013889 0.013628 0.013043 0.012159 0.011017 0.009670 0.008185 0.006634 0.005091 0.003629 0.002315 0.001204 0.000336 -0.000267 -0.000598 -0.000673 -0.000523 -0.000196 0.000247 0.000736 0.001199 0.001561 0.001755 0.001721 0.001414 0.000803 -0.000123 -0.001361 -0.002885 -0.004658 -0.006624 -0.008718 -0.010867 -0.012995 -0.015025 -0.016886 -0.018514 -0.019857 -0.020876 -0.021548 -0.021863 -0.021827 -0.021459 -0.020790 -0.019860 -0.018714 -0.017403 -0.015976 -0.014483 -0.012969 -0.011475 -0.010035 -0.008678 -0.007422 -0.006282 -0.005263 -0.004368 -0.003592 -0.002930 -0.002371 -0.001907 -0.001525 -0.001215 -0.000966 -0.000768 -0.000612 -0.000489 -0.000393 -0.000318 -0.000258 -0.000211 -0.000173 -0.000142 -0.000116 -0.000095 -0.000078 -0.000063 -0.000051 -0.000041 -0.000032 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000021 -0.000029 -0.000041 -0.000056 -0.000077 -0.000104 -0.000140 -0.000187 -0.000247 -0.000325 -0.000422 -0.000543 -0.000692 -0.000872 -0.001086 -0.001334 -0.001615 -0.001924 -0.002256 -0.002599 -0.002939 -0.003261 -0.003542 -0.003759 -0.003887 -0.003899 -0.003770 -0.003478 -0.003007 -0.002345 -0.001490 -0.000452 0.000752 0.002094 0.003532 0.005020 0.006498 0.007907 0.009182 0.010261 0.011087 0.011612 0.011801 0.011632 0.011103 0.010228 0.009040 0.007591 0.005945 0.004181 0.002382 0.000638 -0.000969 -0.002363 -0.003480 -0.004275 -0.004724 -0.004822 -0.004588 -0.004061 -0.003300 -0.002378 -0.001378 -0.000389 0.000497 0.001199 0.001641 0.001766 0.001531 0.000916 -0.000080 -0.001434 -0.003109 -0.005045 -0.007173 -0.009411 -0.011674 -0.013875 -0.015932 -0.017771 -0.019331 -0.020562 -0.021434 -0.021931 -0.022053 -0.021818 -0.021254 -0.020400 -0.019305 -0.018018 -0.016595 -0.015087 -0.013544 -0.012010 -0.010523 -0.009114 -0.007806 -0.006615 -0.005548 -0.004607 -0.003792 -0.003094 -0.002505 -0.002015 -0.001611 -0.001284 -0.001021 -0.000812 -0.000647 -0.000518 -0.000417 -0.000338 -0.000275 -0.000225 -0.000185 -0.000152 -0.000126 -0.000104 -0.000085 -0.000070 -0.000057 -0.000046 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000008 -0.000012 -0.000019 -0.000027 -0.000037 -0.000052 -0.000071 -0.000096 -0.000130 -0.000174 -0.000232 -0.000306 -0.000401 -0.000520 -0.000668 -0.000850 -0.001069 -0.001329 -0.001630 -0.001971 -0.002349 -0.002755 -0.003179 -0.003605 -0.004015 -0.004386 -0.004692 -0.004904 -0.004994 -0.004935 -0.004703 -0.004279 -0.003654 -0.002826 -0.001804 -0.000610 0.000723 0.002151 0.003619 0.005066 0.006424 0.007623 0.008596 0.009284 0.009635 0.009615 0.009205 0.008406 0.007239 0.005746 0.003989 0.002044 0.000002 -0.002039 -0.003980 -0.005724 -0.007186 -0.008295 -0.009000 -0.009275 -0.009117 -0.008549 -0.007617 -0.006390 -0.004955 -0.003409 -0.001859 -0.000410 0.000836 0.001791 0.002383 0.002558 0.002286 0.001561 0.000401 -0.001153 -0.003042 -0.005188 -0.007503 -0.009893 -0.012261 -0.014515 -0.016569 -0.018352 -0.019807 -0.020893 -0.021588 -0.021889 -0.021807 -0.021370 -0.020618 -0.019597 -0.018361 -0.016966 -0.015468 -0.013920 -0.012369 -0.010856 -0.009416 -0.008074 -0.006848 -0.005748 -0.004777 -0.003933 -0.003210 -0.002600 -0.002092 -0.001674 -0.001334 -0.001062 -0.000845 -0.000674 -0.000540 -0.000436 -0.000354 -0.000289 -0.000237 -0.000196 -0.000162 -0.000134 -0.000112 -0.000092 -0.000076 -0.000063 -0.000051 -0.000041 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000015 -0.000023 -0.000033 -0.000046 -0.000063 -0.000087 -0.000118 -0.000159 -0.000212 -0.000282 -0.000372 -0.000486 -0.000630 -0.000808 -0.001026 -0.001289 -0.001600 -0.001960 -0.002369 -0.002822 -0.003310 -0.003823 -0.004343 -0.004850 -0.005319 -0.005721 -0.006025 -0.006200 -0.006216 -0.006048 -0.005676 -0.005089 -0.004288 -0.003282 -0.002098 -0.000770 0.000652 0.002107 0.003528 0.004841 0.005972 0.006847 0.007404 0.007590 0.007370 0.006727 0.005666 0.004217 0.002428 0.000371 -0.001864 -0.004175 -0.006450 -0.008577 -0.010448 -0.011967 -0.013056 -0.013659 -0.013746 -0.013317 -0.012399 -0.011046 -0.009336 -0.007369 -0.005259 -0.003127 -0.001096 0.000717 0.002206 0.003286 0.003892 0.003983 0.003549 0.002603 0.001187 -0.000638 -0.002788 -0.005169 -0.007677 -0.010204 -0.012650 -0.014918 -0.016926 -0.018608 -0.019916 -0.020820 -0.021313 -0.021402 -0.021112 -0.020481 -0.019558 -0.018397 -0.017055 -0.015592 -0.014063 -0.012519 -0.011005 -0.009556 -0.008201 -0.006960 -0.005844 -0.004858 -0.004001 -0.003267 -0.002646 -0.002130 -0.001705 -0.001360 -0.001083 -0.000863 -0.000690 -0.000554 -0.000448 -0.000364 -0.000299 -0.000247 -0.000205 -0.000170 -0.000142 -0.000119 -0.000099 -0.000082 -0.000068 -0.000056 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000027 -0.000039 -0.000055 -0.000076 -0.000104 -0.000141 -0.000190 -0.000254 -0.000337 -0.000443 -0.000579 -0.000750 -0.000962 -0.001220 -0.001531 -0.001899 -0.002324 -0.002805 -0.003339 -0.003917 -0.004525 -0.005146 -0.005756 -0.006329 -0.006833 -0.007234 -0.007498 -0.007592 -0.007489 -0.007168 -0.006619 -0.005840 -0.004846 -0.003664 -0.002333 -0.000908 0.000546 0.001954 0.003237 0.004313 0.005108 0.005552 0.005590 0.005189 0.004332 0.003029 0.001314 -0.000753 -0.003091 -0.005600 -0.008163 -0.010657 -0.012956 -0.014942 -0.016508 -0.017567 -0.018061 -0.017955 -0.017251 -0.015980 -0.014203 -0.012009 -0.009510 -0.006834 -0.004118 -0.001503 0.000879 0.002907 0.004480 0.005522 0.005985 0.005851 0.005130 0.003863 0.002115 -0.000027 -0.002460 -0.005073 -0.007749 -0.010376 -0.012849 -0.015076 -0.016984 -0.018514 -0.019633 -0.020325 -0.020595 -0.020465 -0.019973 -0.019167 -0.018101 -0.016836 -0.015432 -0.013947 -0.012435 -0.010943 -0.009510 -0.008165 -0.006930 -0.005819 -0.004836 -0.003982 -0.003250 -0.002632 -0.002118 -0.001696 -0.001354 -0.001080 -0.000862 -0.000691 -0.000557 -0.000452 -0.000369 -0.000304 -0.000253 -0.000211 -0.000177 -0.000149 -0.000125 -0.000105 -0.000088 -0.000074 -0.000061 -0.000051 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000007 -0.000013 -0.000020 -0.000031 -0.000045 -0.000064 -0.000088 -0.000121 -0.000165 -0.000222 -0.000297 -0.000394 -0.000520 -0.000679 -0.000879 -0.001127 -0.001429 -0.001792 -0.002220 -0.002714 -0.003274 -0.003895 -0.004567 -0.005275 -0.006002 -0.006720 -0.007401 -0.008010 -0.008510 -0.008863 -0.009035 -0.008995 -0.008722 -0.008204 -0.007441 -0.006449 -0.005256 -0.003909 -0.002465 -0.000995 0.000419 0.001693 0.002740 0.003477 0.003834 0.003753 0.003198 0.002156 0.000639 -0.001311 -0.003628 -0.006221 -0.008978 -0.011770 -0.014463 -0.016919 -0.019006 -0.020609 -0.021635 -0.022017 -0.021723 -0.020751 -0.019137 -0.016950 -0.014288 -0.011274 -0.008051 -0.004772 -0.001591 0.001342 0.003893 0.005947 0.007417 0.008246 0.008409 0.007914 0.006802 0.005139 0.003017 0.000546 -0.002156 -0.004965 -0.007757 -0.010421 -0.012855 -0.014977 -0.016722 -0.018050 -0.018941 -0.019395 -0.019434 -0.019091 -0.018415 -0.017462 -0.016293 -0.014970 -0.013553 -0.012097 -0.010652 -0.009258 -0.007947 -0.006741 -0.005655 -0.004696 -0.003862 -0.003149 -0.002549 -0.002050 -0.001642 -0.001312 -0.001048 -0.000839 -0.000674 -0.000546 -0.000445 -0.000366 -0.000304 -0.000254 -0.000214 -0.000181 -0.000154 -0.000131 -0.000111 -0.000094 -0.000079 -0.000066 -0.000055 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000008 -0.000014 -0.000023 -0.000034 -0.000051 -0.000072 -0.000101 -0.000139 -0.000189 -0.000255 -0.000342 -0.000455 -0.000599 -0.000784 -0.001015 -0.001302 -0.001650 -0.002068 -0.002560 -0.003127 -0.003769 -0.004480 -0.005250 -0.006063 -0.006897 -0.007726 -0.008516 -0.009230 -0.009828 -0.010268 -0.010513 -0.010531 -0.010297 -0.009801 -0.009041 -0.008036 -0.006818 -0.005435 -0.003952 -0.002443 -0.000997 0.000295 0.001342 0.002055 0.002359 0.002194 0.001523 0.000334 -0.001357 -0.003505 -0.006036 -0.008849 -0.011821 -0.014815 -0.017683 -0.020275 -0.022450 -0.024084 -0.025075 -0.025354 -0.024882 -0.023661 -0.021730 -0.019164 -0.016068 -0.012578 -0.008848 -0.005045 -0.001338 0.002109 0.005147 0.007651 0.009522 0.010695 0.011141 0.010865 0.009906 0.008333 0.006241 0.003745 0.000971 -0.001948 -0.004885 -0.007717 -0.010335 -0.012651 -0.014594 -0.016118 -0.017198 -0.017832 -0.018037 -0.017847 -0.017309 -0.016481 -0.015423 -0.014198 -0.012868 -0.011491 -0.010116 -0.008785 -0.007531 -0.006378 -0.005340 -0.004424 -0.003630 -0.002953 -0.002386 -0.001917 -0.001534 -0.001227 -0.000982 -0.000789 -0.000638 -0.000520 -0.000427 -0.000355 -0.000298 -0.000252 -0.000214 -0.000183 -0.000157 -0.000135 -0.000116 -0.000099 -0.000084 -0.000071 -0.000060 -0.000050 -0.000041 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000015 -0.000024 -0.000038 -0.000056 -0.000080 -0.000113 -0.000156 -0.000213 -0.000289 -0.000388 -0.000516 -0.000682 -0.000892 -0.001156 -0.001483 -0.001879 -0.002354 -0.002912 -0.003554 -0.004281 -0.005084 -0.005954 -0.006872 -0.007816 -0.008754 -0.009652 -0.010468 -0.011159 -0.011680 -0.011990 -0.012056 -0.011850 -0.011361 -0.010590 -0.009555 -0.008291 -0.006850 -0.005302 -0.003727 -0.002219 -0.000875 0.000207 0.000934 0.001226 0.001020 0.000278 -0.001012 -0.002832 -0.005131 -0.007831 -0.010821 -0.013972 -0.017133 -0.020148 -0.022856 -0.025106 -0.026766 -0.027728 -0.027915 -0.027290 -0.025852 -0.023644 -0.020744 -0.017267 -0.013358 -0.009182 -0.004917 -0.000746 0.003155 0.006625 0.009529 0.011758 0.013241 0.013944 0.013869 0.013054 0.011571 0.009517 0.007012 0.004188 0.001182 -0.001870 -0.004839 -0.007612 -0.010093 -0.012207 -0.013903 -0.015152 -0.015949 -0.016311 -0.016269 -0.015869 -0.015170 -0.014231 -0.013119 -0.011893 -0.010613 -0.009329 -0.008084 -0.006910 -0.005832 -0.004863 -0.004012 -0.003277 -0.002655 -0.002137 -0.001712 -0.001369 -0.001095 -0.000878 -0.000709 -0.000578 -0.000475 -0.000396 -0.000333 -0.000283 -0.000243 -0.000210 -0.000183 -0.000159 -0.000139 -0.000120 -0.000104 -0.000089 -0.000076 -0.000064 -0.000053 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000001 -0.000000 -0.000004 -0.000008 -0.000016 -0.000026 -0.000041 -0.000061 -0.000088 -0.000124 -0.000172 -0.000237 -0.000322 -0.000434 -0.000579 -0.000765 -0.001003 -0.001300 -0.001667 -0.002113 -0.002645 -0.003269 -0.003988 -0.004799 -0.005696 -0.006665 -0.007687 -0.008737 -0.009781 -0.010782 -0.011693 -0.012469 -0.013061 -0.013426 -0.013526 -0.013335 -0.012837 -0.012035 -0.010949 -0.009617 -0.008093 -0.006452 -0.004781 -0.003177 -0.001745 -0.000589 0.000195 0.000520 0.000322 -0.000441 -0.001781 -0.003677 -0.006076 -0.008894 -0.012014 -0.015300 -0.018592 -0.021723 -0.024525 -0.026838 -0.028523 -0.029464 -0.029581 -0.028834 -0.027223 -0.024790 -0.021620 -0.017833 -0.013581 -0.009038 -0.004394 0.000159 0.004435 0.008264 0.011499 0.014028 0.015773 0.016694 0.016793 0.016108 0.014711 0.012702 0.010204 0.007353 0.004291 0.001158 -0.001911 -0.004799 -0.007406 -0.009653 -0.011486 -0.012874 -0.013810 -0.014308 -0.014399 -0.014129 -0.013555 -0.012740 -0.011746 -0.010636 -0.009469 -0.008294 -0.007153 -0.006080 -0.005098 -0.004220 -0.003454 -0.002799 -0.002250 -0.001798 -0.001432 -0.001141 -0.000912 -0.000734 -0.000597 -0.000492 -0.000412 -0.000349 -0.000300 -0.000261 -0.000229 -0.000202 -0.000179 -0.000159 -0.000140 -0.000124 -0.000108 -0.000094 -0.000080 -0.000068 -0.000057 -0.000047 -0.000039 -0.000031 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000003 -0.000008 -0.000016 -0.000027 -0.000043 -0.000065 -0.000094 -0.000134 -0.000188 -0.000260 -0.000355 -0.000479 -0.000641 -0.000849 -0.001113 -0.001443 -0.001851 -0.002345 -0.002935 -0.003625 -0.004419 -0.005313 -0.006300 -0.007365 -0.008487 -0.009638 -0.010782 -0.011877 -0.012874 -0.013724 -0.014375 -0.014780 -0.014899 -0.014704 -0.014180 -0.013328 -0.012170 -0.010745 -0.009113 -0.007350 -0.005551 -0.003818 -0.002260 -0.000987 -0.000103 0.000303 0.000163 -0.000567 -0.001901 -0.003816 -0.006259 -0.009141 -0.012341 -0.015714 -0.019096 -0.022312 -0.025186 -0.027552 -0.029262 -0.030196 -0.030271 -0.029443 -0.027712 -0.025121 -0.021757 -0.017746 -0.013243 -0.008432 -0.003508 0.001328 0.005883 0.009978 0.013463 0.016219 0.018163 0.019255 0.019494 0.018917 0.017598 0.015639 0.013164 0.010313 0.007229 0.004058 0.000933 -0.002022 -0.004706 -0.007040 -0.008965 -0.010451 -0.011489 -0.012092 -0.012292 -0.012135 -0.011677 -0.010978 -0.010104 -0.009116 -0.008071 -0.007018 -0.005999 -0.005045 -0.004178 -0.003411 -0.002750 -0.002193 -0.001735 -0.001366 -0.001075 -0.000849 -0.000677 -0.000548 -0.000452 -0.000381 -0.000327 -0.000287 -0.000255 -0.000229 -0.000208 -0.000189 -0.000172 -0.000156 -0.000140 -0.000126 -0.000111 -0.000098 -0.000084 -0.000072 -0.000061 -0.000050 -0.000041 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000001 -0.000003 -0.000008 -0.000016 -0.000028 -0.000045 -0.000068 -0.000100 -0.000144 -0.000203 -0.000282 -0.000386 -0.000523 -0.000701 -0.000930 -0.001220 -0.001583 -0.002030 -0.002571 -0.003216 -0.003970 -0.004835 -0.005809 -0.006881 -0.008036 -0.009251 -0.010495 -0.011728 -0.012906 -0.013976 -0.014886 -0.015581 -0.016010 -0.016132 -0.015915 -0.015345 -0.014423 -0.013170 -0.011630 -0.009864 -0.007954 -0.005997 -0.004101 -0.002381 -0.000953 0.000076 0.000611 0.000579 -0.000065 -0.001336 -0.003214 -0.005643 -0.008532 -0.011758 -0.015171 -0.018601 -0.021869 -0.024793 -0.027201 -0.028939 -0.029886 -0.029951 -0.029090 -0.027301 -0.024628 -0.021158 -0.017020 -0.012374 -0.007406 -0.002317 0.002688 0.007410 0.011669 0.015308 0.018206 0.020279 0.021484 0.021821 0.021327 0.020075 0.018170 0.015735 0.012912 0.009845 0.006681 0.003554 0.000587 -0.002118 -0.004480 -0.006444 -0.007976 -0.009071 -0.009740 -0.010016 -0.009945 -0.009582 -0.008988 -0.008228 -0.007360 -0.006442 -0.005520 -0.004635 -0.003815 -0.003080 -0.002442 -0.001904 -0.001464 -0.001114 -0.000843 -0.000641 -0.000494 -0.000390 -0.000320 -0.000273 -0.000242 -0.000222 -0.000208 -0.000198 -0.000189 -0.000180 -0.000171 -0.000161 -0.000150 -0.000138 -0.000126 -0.000114 -0.000101 -0.000088 -0.000076 -0.000064 -0.000054 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000001 -0.000002 -0.000008 -0.000017 -0.000029 -0.000047 -0.000072 -0.000106 -0.000153 -0.000217 -0.000303 -0.000416 -0.000565 -0.000758 -0.001007 -0.001322 -0.001715 -0.002199 -0.002785 -0.003481 -0.004294 -0.005225 -0.006271 -0.007421 -0.008658 -0.009955 -0.011279 -0.012589 -0.013836 -0.014964 -0.015918 -0.016639 -0.017075 -0.017182 -0.016926 -0.016292 -0.015280 -0.013915 -0.012239 -0.010318 -0.008237 -0.006095 -0.004008 -0.002095 -0.000475 0.000737 0.001444 0.001569 0.001063 -0.000092 -0.001877 -0.004236 -0.007076 -0.010275 -0.013679 -0.017116 -0.020403 -0.023354 -0.025794 -0.027567 -0.028545 -0.028637 -0.027795 -0.026016 -0.023342 -0.019863 -0.015706 -0.011032 -0.006030 -0.000900 0.004149 0.008919 0.013225 0.016914 0.019861 0.021983 0.023239 0.023627 0.023186 0.021989 0.020139 0.017763 0.014998 0.011990 0.008883 0.005812 0.002895 0.000235 -0.002092 -0.004030 -0.005550 -0.006646 -0.007333 -0.007643 -0.007623 -0.007328 -0.006820 -0.006159 -0.005406 -0.004614 -0.003827 -0.003083 -0.002408 -0.001819 -0.001324 -0.000925 -0.000617 -0.000390 -0.000234 -0.000134 -0.000077 -0.000053 -0.000050 -0.000061 -0.000078 -0.000097 -0.000114 -0.000129 -0.000139 -0.000145 -0.000148 -0.000146 -0.000141 -0.000134 -0.000125 -0.000115 -0.000103 -0.000091 -0.000079 -0.000068 -0.000057 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000002 -0.000002 -0.000008 -0.000017 -0.000030 -0.000048 -0.000075 -0.000111 -0.000162 -0.000230 -0.000322 -0.000443 -0.000603 -0.000811 -0.001077 -0.001415 -0.001836 -0.002353 -0.002978 -0.003721 -0.004586 -0.005576 -0.006685 -0.007902 -0.009208 -0.010574 -0.011965 -0.013336 -0.014634 -0.015804 -0.016783 -0.017514 -0.017939 -0.018013 -0.017701 -0.016987 -0.015872 -0.014378 -0.012551 -0.010459 -0.008189 -0.005845 -0.003545 -0.001413 0.000426 0.001855 0.002772 0.003094 0.002770 0.001780 0.000141 -0.002094 -0.004833 -0.007953 -0.011301 -0.014704 -0.017977 -0.020934 -0.023398 -0.025209 -0.026239 -0.026395 -0.025625 -0.023926 -0.021339 -0.017949 -0.013884 -0.009303 -0.004393 0.000647 0.005610 0.010300 0.014535 0.018162 0.021061 0.023150 0.024389 0.024778 0.024357 0.023200 0.021409 0.019108 0.016434 0.013529 0.010534 0.007579 0.004780 0.002234 0.000014 -0.001829 -0.003270 -0.004306 -0.004954 -0.005249 -0.005239 -0.004978 -0.004528 -0.003949 -0.003297 -0.002624 -0.001971 -0.001372 -0.000848 -0.000415 -0.000075 0.000172 0.000335 0.000424 0.000455 0.000441 0.000395 0.000331 0.000257 0.000182 0.000111 0.000048 -0.000005 -0.000048 -0.000081 -0.000104 -0.000119 -0.000127 -0.000130 -0.000128 -0.000122 -0.000114 -0.000104 -0.000093 -0.000082 -0.000071 -0.000060 -0.000050 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000005 0.000003 -0.000002 -0.000008 -0.000017 -0.000031 -0.000050 -0.000077 -0.000116 -0.000169 -0.000241 -0.000338 -0.000467 -0.000636 -0.000856 -0.001138 -0.001495 -0.001940 -0.002486 -0.003145 -0.003926 -0.004835 -0.005872 -0.007033 -0.008305 -0.009665 -0.011084 -0.012524 -0.013937 -0.015269 -0.016461 -0.017448 -0.018169 -0.018568 -0.018594 -0.018213 -0.017406 -0.016176 -0.014544 -0.012558 -0.010287 -0.007819 -0.005262 -0.002738 -0.000373 0.001704 0.003373 0.004525 0.005078 0.004974 0.004190 0.002741 0.000677 -0.001913 -0.004907 -0.008154 -0.011484 -0.014712 -0.017653 -0.020130 -0.021984 -0.023085 -0.023340 -0.022695 -0.021145 -0.018727 -0.015525 -0.011661 -0.007293 -0.002602 0.002217 0.006965 0.011447 0.015490 0.018945 0.021697 0.023668 0.024822 0.025162 0.024728 0.023595 0.021864 0.019657 0.017106 0.014349 0.011521 0.008747 0.006136 0.003777 0.001738 0.000063 -0.001228 -0.002138 -0.002686 -0.002912 -0.002864 -0.002598 -0.002175 -0.001652 -0.001084 -0.000518 0.000008 0.000464 0.000833 0.001106 0.001282 0.001368 0.001375 0.001318 0.001212 0.001074 0.000918 0.000755 0.000598 0.000451 0.000321 0.000209 0.000117 0.000043 -0.000014 -0.000056 -0.000086 -0.000105 -0.000115 -0.000119 -0.000117 -0.000112 -0.000104 -0.000094 -0.000084 -0.000073 -0.000062 -0.000052 -0.000043 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000007 0.000006 0.000003 -0.000002 -0.000008 -0.000018 -0.000032 -0.000052 -0.000080 -0.000120 -0.000175 -0.000250 -0.000351 -0.000486 -0.000663 -0.000893 -0.001187 -0.001559 -0.002023 -0.002591 -0.003276 -0.004086 -0.005028 -0.006102 -0.007300 -0.008609 -0.010007 -0.011460 -0.012930 -0.014366 -0.015712 -0.016905 -0.017882 -0.018578 -0.018934 -0.018900 -0.018440 -0.017534 -0.016184 -0.014413 -0.012267 -0.009817 -0.007154 -0.004386 -0.001637 0.000964 0.003285 0.005202 0.006605 0.007408 0.007550 0.007004 0.005780 0.003926 0.001527 -0.001299 -0.004406 -0.007625 -0.010778 -0.013680 -0.016159 -0.018057 -0.019245 -0.019629 -0.019156 -0.017816 -0.015646 -0.012723 -0.009166 -0.005124 -0.000772 0.003702 0.008108 0.012262 0.015997 0.019172 0.021681 0.023452 0.024455 0.024695 0.024217 0.023093 0.021424 0.019328 0.016932 0.014368 0.011762 0.009232 0.006878 0.004781 0.002998 0.001566 0.000497 -0.000217 -0.000604 -0.000704 -0.000568 -0.000254 0.000179 0.000674 0.001181 0.001656 0.002065 0.002384 0.002601 0.002711 0.002721 0.002640 0.002485 0.002273 0.002023 0.001754 0.001480 0.001214 0.000966 0.000744 0.000550 0.000386 0.000251 0.000143 0.000059 -0.000003 -0.000048 -0.000079 -0.000098 -0.000107 -0.000110 -0.000108 -0.000102 -0.000094 -0.000085 -0.000074 -0.000064 -0.000054 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000006 0.000003 -0.000002 -0.000008 -0.000018 -0.000032 -0.000053 -0.000082 -0.000123 -0.000179 -0.000256 -0.000361 -0.000499 -0.000681 -0.000918 -0.001221 -0.001604 -0.002080 -0.002663 -0.003364 -0.004194 -0.005156 -0.006250 -0.007470 -0.008799 -0.010214 -0.011681 -0.013159 -0.014597 -0.015936 -0.017112 -0.018061 -0.018715 -0.019017 -0.018914 -0.018370 -0.017365 -0.015898 -0.013994 -0.011698 -0.009082 -0.006237 -0.003272 -0.000312 0.002512 0.005068 0.007230 0.008885 0.009944 0.010344 0.010054 0.009080 0.007466 0.005291 0.002668 -0.000263 -0.003339 -0.006386 -0.009227 -0.011694 -0.013632 -0.014917 -0.015454 -0.015190 -0.014114 -0.012258 -0.009695 -0.006536 -0.002923 0.000981 0.004998 0.008949 0.012662 0.015981 0.018778 0.020956 0.022451 0.023241 0.023336 0.022782 0.021654 0.020049 0.018080 0.015870 0.013541 0.011211 0.008987 0.006957 0.005191 0.003737 0.002620 0.001844 0.001391 0.001229 0.001312 0.001586 0.001992 0.002472 0.002972 0.003442 0.003845 0.004152 0.004344 0.004414 0.004366 0.004209 0.003960 0.003640 0.003270 0.002872 0.002467 0.002070 0.001696 0.001355 0.001053 0.000792 0.000573 0.000393 0.000250 0.000138 0.000054 -0.000007 -0.000050 -0.000078 -0.000094 -0.000102 -0.000103 -0.000099 -0.000093 -0.000084 -0.000075 -0.000065 -0.000055 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000006 0.000003 -0.000001 -0.000008 -0.000018 -0.000032 -0.000053 -0.000082 -0.000124 -0.000181 -0.000259 -0.000365 -0.000506 -0.000690 -0.000930 -0.001238 -0.001625 -0.002107 -0.002696 -0.003404 -0.004240 -0.005208 -0.006307 -0.007529 -0.008859 -0.010270 -0.011730 -0.013194 -0.014611 -0.015922 -0.017062 -0.017966 -0.018567 -0.018805 -0.018629 -0.018002 -0.016902 -0.015330 -0.013309 -0.010884 -0.008125 -0.005125 -0.001991 0.001152 0.004172 0.006939 0.009325 0.011217 0.012524 0.013179 0.013151 0.012439 0.011082 0.009154 0.006761 0.004037 0.001135 -0.001779 -0.004536 -0.006973 -0.008943 -0.010326 -0.011029 -0.011001 -0.010228 -0.008739 -0.006601 -0.003915 -0.000815 0.002550 0.006013 0.009412 0.012587 0.015398 0.017731 0.019500 0.020653 0.021176 0.021085 0.020430 0.019285 0.017746 0.015921 0.013924 0.011869 0.009863 0.007999 0.006355 0.004985 0.003927 0.003191 0.002772 0.002643 0.002764 0.003083 0.003543 0.004084 0.004649 0.005184 0.005645 0.005998 0.006219 0.006297 0.006231 0.006030 0.005712 0.005297 0.004813 0.004286 0.003739 0.003197 0.002676 0.002193 0.001756 0.001372 0.001042 0.000766 0.000541 0.000361 0.000221 0.000114 0.000036 -0.000020 -0.000057 -0.000080 -0.000092 -0.000096 -0.000095 -0.000091 -0.000083 -0.000074 -0.000065 -0.000055 -0.000046 -0.000038 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000004 -0.000001 -0.000008 -0.000018 -0.000032 -0.000052 -0.000081 -0.000123 -0.000180 -0.000258 -0.000363 -0.000504 -0.000689 -0.000928 -0.001235 -0.001621 -0.002100 -0.002686 -0.003389 -0.004217 -0.005176 -0.006262 -0.007468 -0.008777 -0.010163 -0.011591 -0.013019 -0.014393 -0.015656 -0.016742 -0.017587 -0.018124 -0.018294 -0.018045 -0.017341 -0.016160 -0.014502 -0.012389 -0.009866 -0.007002 -0.003886 -0.000625 0.002657 0.005832 0.008769 0.011342 0.013440 0.014970 0.015865 0.016088 0.015637 0.014544 0.012878 0.010735 0.008240 0.005538 0.002784 0.000137 -0.002249 -0.004236 -0.005709 -0.006580 -0.006800 -0.006353 -0.005265 -0.003596 -0.001439 0.001085 0.003840 0.006676 0.009445 0.012006 0.014236 0.016036 0.017333 0.018091 0.018303 0.017993 0.017216 0.016045 0.014574 0.012906 0.011146 0.009399 0.007757 0.006301 0.005094 0.004176 0.003569 0.003272 0.003266 0.003514 0.003968 0.004571 0.005260 0.005976 0.006659 0.007260 0.007738 0.008063 0.008218 0.008197 0.008008 0.007665 0.007193 0.006620 0.005978 0.005296 0.004604 0.003926 0.003283 0.002691 0.002158 0.001693 0.001295 0.000962 0.000690 0.000473 0.000304 0.000175 0.000079 0.000011 -0.000035 -0.000065 -0.000082 -0.000090 -0.000091 -0.000088 -0.000081 -0.000073 -0.000064 -0.000055 -0.000046 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000007 0.000004 -0.000000 -0.000007 -0.000016 -0.000030 -0.000050 -0.000078 -0.000119 -0.000175 -0.000252 -0.000355 -0.000493 -0.000675 -0.000909 -0.001210 -0.001588 -0.002057 -0.002629 -0.003314 -0.004122 -0.005054 -0.006110 -0.007279 -0.008546 -0.009884 -0.011258 -0.012627 -0.013937 -0.015132 -0.016148 -0.016921 -0.017388 -0.017488 -0.017172 -0.016403 -0.015161 -0.013445 -0.011276 -0.008696 -0.005773 -0.002593 0.000738 0.004103 0.007375 0.010427 0.013136 0.015393 0.017107 0.018208 0.018660 0.018456 0.017622 0.016221 0.014339 0.012092 0.009612 0.007044 0.004534 0.002224 0.000243 -0.001302 -0.002330 -0.002794 -0.002678 -0.002005 -0.000827 0.000770 0.002681 0.004781 0.006941 0.009029 0.010923 0.012520 0.013737 0.014519 0.014843 0.014712 0.014160 0.013244 0.012041 0.010641 0.009141 0.007637 0.006222 0.004977 0.003965 0.003235 0.002811 0.002698 0.002883 0.003333 0.004000 0.004828 0.005752 0.006706 0.007629 0.008461 0.009155 0.009674 0.009993 0.010100 0.009998 0.009700 0.009229 0.008616 0.007895 0.007103 0.006275 0.005443 0.004636 0.003875 0.003176 0.002552 0.002007 0.001542 0.001154 0.000837 0.000583 0.000385 0.000234 0.000122 0.000041 -0.000015 -0.000051 -0.000072 -0.000083 -0.000086 -0.000084 -0.000079 -0.000072 -0.000064 -0.000055 -0.000046 -0.000039 -0.000032 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000010 0.000009 0.000008 0.000005 0.000001 -0.000005 -0.000013 -0.000027 -0.000046 -0.000073 -0.000112 -0.000166 -0.000240 -0.000340 -0.000473 -0.000647 -0.000873 -0.001162 -0.001525 -0.001974 -0.002522 -0.003178 -0.003950 -0.004840 -0.005846 -0.006959 -0.008162 -0.009429 -0.010728 -0.012015 -0.013241 -0.014351 -0.015283 -0.015975 -0.016366 -0.016399 -0.016026 -0.015211 -0.013934 -0.012195 -0.010012 -0.007427 -0.004503 -0.001324 0.002011 0.005388 0.008687 0.011786 0.014566 0.016922 0.018765 0.020029 0.020673 0.020690 0.020100 0.018957 0.017341 0.015353 0.013115 0.010757 0.008411 0.006208 0.004263 0.002674 0.001514 0.000828 0.000627 0.000894 0.001581 0.002613 0.003898 0.005328 0.006790 0.008173 0.009375 0.010311 0.010919 0.011162 0.011029 0.010539 0.009731 0.008669 0.007431 0.006103 0.004778 0.003543 0.002477 0.001647 0.001103 0.000874 0.000970 0.001380 0.002074 0.003007 0.004121 0.005348 0.006619 0.007864 0.009017 0.010021 0.010830 0.011411 0.011743 0.011822 0.011657 0.011267 0.010684 0.009944 0.009088 0.008159 0.007196 0.006235 0.005306 0.004434 0.003637 0.002925 0.002305 0.001776 0.001335 0.000975 0.000687 0.000462 0.000290 0.000161 0.000069 0.000004 -0.000038 -0.000063 -0.000077 -0.000082 -0.000081 -0.000077 -0.000070 -0.000063 -0.000054 -0.000046 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000009 0.000007 0.000004 -0.000002 -0.000010 -0.000022 -0.000039 -0.000065 -0.000102 -0.000152 -0.000222 -0.000316 -0.000441 -0.000606 -0.000818 -0.001089 -0.001430 -0.001851 -0.002364 -0.002979 -0.003700 -0.004532 -0.005470 -0.006507 -0.007625 -0.008801 -0.010002 -0.011188 -0.012311 -0.013319 -0.014155 -0.014760 -0.015075 -0.015047 -0.014631 -0.013793 -0.012514 -0.010792 -0.008646 -0.006115 -0.003256 -0.000149 0.003113 0.006423 0.009668 0.012733 0.015507 0.017891 0.019799 0.021168 0.021959 0.022160 0.021789 0.020891 0.019536 0.017814 0.015833 0.013708 0.011557 0.009494 0.007622 0.006028 0.004775 0.003902 0.003419 0.003310 0.003532 0.004021 0.004697 0.005468 0.006240 0.006921 0.007432 0.007707 0.007705 0.007405 0.006813 0.005959 0.004894 0.003684 0.002411 0.001158 0.000011 -0.000952 -0.001663 -0.002071 -0.002140 -0.001860 -0.001236 -0.000295 0.000918 0.002344 0.003914 0.005553 0.007183 0.008730 0.010127 0.011317 0.012256 0.012914 0.013276 0.013344 0.013133 0.012670 0.011991 0.011142 0.010168 0.009117 0.008033 0.006955 0.005917 0.004945 0.004057 0.003266 0.002577 0.001990 0.001501 0.001101 0.000781 0.000531 0.000339 0.000196 0.000093 0.000021 -0.000027 -0.000056 -0.000072 -0.000079 -0.000079 -0.000075 -0.000069 -0.000062 -0.000054 -0.000047 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000011 0.000010 0.000009 0.000007 0.000002 -0.000005 -0.000015 -0.000031 -0.000054 -0.000088 -0.000134 -0.000198 -0.000284 -0.000399 -0.000549 -0.000744 -0.000991 -0.001302 -0.001687 -0.002156 -0.002716 -0.003374 -0.004131 -0.004985 -0.005927 -0.006941 -0.008005 -0.009088 -0.010154 -0.011159 -0.012052 -0.012783 -0.013295 -0.013537 -0.013458 -0.013017 -0.012183 -0.010937 -0.009280 -0.007226 -0.004811 -0.002090 0.000866 0.003972 0.007128 0.010231 0.013176 0.015860 0.018191 0.020092 0.021501 0.022384 0.022725 0.022540 0.021866 0.020763 0.019309 0.017597 0.015727 0.013801 0.011916 0.010161 0.008609 0.007313 0.006305 0.005592 0.005157 0.004964 0.004956 0.005066 0.005219 0.005337 0.005350 0.005198 0.004837 0.004246 0.003421 0.002385 0.001180 -0.000134 -0.001485 -0.002790 -0.003968 -0.004938 -0.005633 -0.005995 -0.005988 -0.005593 -0.004813 -0.003672 -0.002212 -0.000492 0.001418 0.003436 0.005479 0.007464 0.009312 0.010954 0.012334 0.013410 0.014156 0.014561 0.014632 0.014391 0.013871 0.013117 0.012177 0.011104 0.009950 0.008762 0.007583 0.006450 0.005391 0.004424 0.003563 0.002814 0.002176 0.001644 0.001210 0.000862 0.000590 0.000381 0.000225 0.000113 0.000034 -0.000018 -0.000051 -0.000068 -0.000076 -0.000077 -0.000074 -0.000069 -0.000062 -0.000054 -0.000047 -0.000040 -0.000034 -0.000029 -0.000024 -0.000019 -0.000016 -0.000012 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000012 0.000013 0.000012 0.000010 0.000007 0.000002 -0.000007 -0.000021 -0.000041 -0.000070 -0.000111 -0.000168 -0.000244 -0.000345 -0.000478 -0.000650 -0.000869 -0.001143 -0.001483 -0.001897 -0.002392 -0.002973 -0.003642 -0.004395 -0.005225 -0.006117 -0.007051 -0.008000 -0.008929 -0.009800 -0.010569 -0.011187 -0.011607 -0.011780 -0.011663 -0.011218 -0.010417 -0.009244 -0.007699 -0.005795 -0.003564 -0.001054 0.001671 0.004534 0.007447 0.010317 0.013051 0.015557 0.017752 0.019567 0.020948 0.021861 0.022294 0.022256 0.021780 0.020914 0.019727 0.018294 0.016699 0.015027 0.013360 0.011770 0.010315 0.009037 0.007959 0.007083 0.006393 0.005854 0.005418 0.005031 0.004630 0.004157 0.003560 0.002800 0.001854 0.000718 -0.000592 -0.002040 -0.003569 -0.005113 -0.006592 -0.007923 -0.009026 -0.009827 -0.010266 -0.010297 -0.009898 -0.009065 -0.007815 -0.006189 -0.004241 -0.002045 0.000317 0.002755 0.005178 0.007497 0.009630 0.011506 0.013070 0.014281 0.015116 0.015571 0.015657 0.015400 0.014842 0.014030 0.013019 0.011868 0.010630 0.009358 0.008098 0.006887 0.005756 0.004724 0.003807 0.003008 0.002328 0.001761 0.001297 0.000927 0.000636 0.000413 0.000247 0.000127 0.000043 -0.000013 -0.000047 -0.000067 -0.000075 -0.000077 -0.000074 -0.000068 -0.000062 -0.000055 -0.000048 -0.000041 -0.000035 -0.000030 -0.000025 -0.000020 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000014 0.000015 0.000015 0.000015 0.000013 0.000009 0.000002 -0.000009 -0.000025 -0.000050 -0.000084 -0.000131 -0.000195 -0.000281 -0.000393 -0.000537 -0.000722 -0.000954 -0.001242 -0.001592 -0.002011 -0.002503 -0.003070 -0.003708 -0.004411 -0.005165 -0.005954 -0.006752 -0.007532 -0.008259 -0.008894 -0.009397 -0.009725 -0.009838 -0.009696 -0.009270 -0.008533 -0.007473 -0.006088 -0.004392 -0.002410 -0.000184 0.002229 0.004765 0.007347 0.009895 0.012328 0.014568 0.016543 0.018195 0.019476 0.020358 0.020829 0.020898 0.020589 0.019945 0.019017 0.017869 0.016569 0.015182 0.013774 0.012399 0.011101 0.009908 0.008834 0.007875 0.007013 0.006215 0.005441 0.004645 0.003779 0.002800 0.001676 0.000386 -0.001074 -0.002690 -0.004428 -0.006238 -0.008054 -0.009798 -0.011386 -0.012735 -0.013765 -0.014409 -0.014613 -0.014344 -0.013590 -0.012361 -0.010690 -0.008629 -0.006246 -0.003626 -0.000861 0.001950 0.004711 0.007326 0.009712 0.011798 0.013527 0.014862 0.015783 0.016289 0.016396 0.016136 0.015554 0.014703 0.013643 0.012434 0.011136 0.009802 0.008481 0.007212 0.006026 0.004946 0.003986 0.003150 0.002438 0.001845 0.001360 0.000972 0.000668 0.000435 0.000261 0.000135 0.000048 -0.000010 -0.000046 -0.000066 -0.000075 -0.000077 -0.000074 -0.000069 -0.000062 -0.000056 -0.000049 -0.000042 -0.000036 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000019 0.000020 0.000019 0.000017 0.000012 0.000005 -0.000008 -0.000026 -0.000052 -0.000089 -0.000139 -0.000206 -0.000294 -0.000408 -0.000554 -0.000738 -0.000966 -0.001245 -0.001579 -0.001972 -0.002425 -0.002935 -0.003498 -0.004101 -0.004731 -0.005368 -0.005987 -0.006561 -0.007058 -0.007444 -0.007684 -0.007745 -0.007596 -0.007210 -0.006569 -0.005660 -0.004482 -0.003047 -0.001377 0.000496 0.002524 0.004653 0.006822 0.008963 0.011012 0.012903 0.014579 0.015993 0.017106 0.017896 0.018354 0.018488 0.018316 0.017872 0.017198 0.016339 0.015349 0.014276 0.013166 0.012057 0.010976 0.009940 0.008951 0.007997 0.007057 0.006101 0.005091 0.003991 0.002765 0.001386 -0.000164 -0.001888 -0.003772 -0.005786 -0.007880 -0.009991 -0.012043 -0.013950 -0.015624 -0.016981 -0.017942 -0.018445 -0.018444 -0.017916 -0.016858 -0.015293 -0.013265 -0.010837 -0.008090 -0.005117 -0.002018 0.001102 0.004140 0.006999 0.009593 0.011851 0.013717 0.015155 0.016150 0.016702 0.016833 0.016579 0.015987 0.015116 0.014027 0.012783 0.011447 0.010074 0.008715 0.007409 0.006190 0.005080 0.004092 0.003233 0.002502 0.001892 0.001394 0.000995 0.000683 0.000444 0.000266 0.000137 0.000048 -0.000011 -0.000047 -0.000068 -0.000077 -0.000078 -0.000075 -0.000070 -0.000063 -0.000056 -0.000050 -0.000043 -0.000037 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000021 0.000023 0.000025 0.000026 0.000026 0.000024 0.000019 0.000012 -0.000000 -0.000018 -0.000043 -0.000077 -0.000123 -0.000185 -0.000265 -0.000368 -0.000499 -0.000661 -0.000862 -0.001103 -0.001388 -0.001718 -0.002091 -0.002503 -0.002945 -0.003407 -0.003872 -0.004324 -0.004739 -0.005095 -0.005365 -0.005523 -0.005542 -0.005401 -0.005078 -0.004559 -0.003837 -0.002909 -0.001784 -0.000479 0.000980 0.002557 0.004211 0.005894 0.007556 0.009145 0.010615 0.011921 0.013030 0.013913 0.014556 0.014953 0.015111 0.015047 0.014783 0.014351 0.013784 0.013117 0.012382 0.011606 0.010812 0.010009 0.009201 0.008377 0.007519 0.006601 0.005592 0.004459 0.003171 0.001703 0.000040 -0.001822 -0.003869 -0.006074 -0.008390 -0.010756 -0.013096 -0.015325 -0.017352 -0.019085 -0.020438 -0.021337 -0.021721 -0.021552 -0.020814 -0.019515 -0.017686 -0.015380 -0.012671 -0.009647 -0.006407 -0.003059 0.000289 0.003530 0.006565 0.009310 0.011690 0.013654 0.015168 0.016217 0.016806 0.016960 0.016716 0.016127 0.015252 0.014154 0.012899 0.011549 0.010162 0.008788 0.007469 0.006237 0.005116 0.004119 0.003252 0.002514 0.001898 0.001396 0.000994 0.000680 0.000440 0.000261 0.000132 0.000043 -0.000015 -0.000051 -0.000071 -0.000079 -0.000080 -0.000077 -0.000071 -0.000064 -0.000057 -0.000051 -0.000044 -0.000038 -0.000033 -0.000027 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000020 0.000024 0.000027 0.000030 0.000033 0.000035 0.000035 0.000035 0.000033 0.000028 0.000020 0.000007 -0.000010 -0.000035 -0.000068 -0.000111 -0.000168 -0.000241 -0.000335 -0.000451 -0.000594 -0.000765 -0.000965 -0.001193 -0.001447 -0.001720 -0.002006 -0.002295 -0.002574 -0.002829 -0.003044 -0.003200 -0.003282 -0.003270 -0.003151 -0.002911 -0.002539 -0.002032 -0.001388 -0.000613 0.000282 0.001278 0.002352 0.003475 0.004614 0.005736 0.006806 0.007795 0.008674 0.009421 0.010023 0.010471 0.010766 0.010913 0.010927 0.010824 0.010623 0.010346 0.010011 0.009633 0.009224 0.008787 0.008318 0.007803 0.007223 0.006549 0.005752 0.004797 0.003654 0.002298 0.000710 -0.001113 -0.003163 -0.005416 -0.007829 -0.010344 -0.012889 -0.015380 -0.017723 -0.019823 -0.021585 -0.022924 -0.023766 -0.024057 -0.023763 -0.022873 -0.021403 -0.019392 -0.016900 -0.014006 -0.010804 -0.007399 -0.003899 -0.000418 0.002939 0.006073 0.008898 0.011344 0.013359 0.014911 0.015990 0.016601 0.016772 0.016543 0.015966 0.015102 0.014015 0.012771 0.011432 0.010055 0.008692 0.007383 0.006161 0.005049 0.004060 0.003201 0.002471 0.001862 0.001365 0.000969 0.000658 0.000422 0.000246 0.000120 0.000033 -0.000023 -0.000057 -0.000076 -0.000083 -0.000083 -0.000079 -0.000072 -0.000065 -0.000058 -0.000051 -0.000045 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000022 0.000026 0.000031 0.000035 0.000040 0.000044 0.000048 0.000051 0.000054 0.000057 0.000058 0.000059 0.000059 0.000058 0.000055 0.000049 0.000041 0.000027 0.000006 -0.000023 -0.000063 -0.000116 -0.000181 -0.000260 -0.000351 -0.000452 -0.000560 -0.000669 -0.000775 -0.000869 -0.000945 -0.000993 -0.001004 -0.000971 -0.000886 -0.000744 -0.000540 -0.000270 0.000064 0.000461 0.000913 0.001413 0.001947 0.002499 0.003054 0.003595 0.004104 0.004569 0.004978 0.005325 0.005606 0.005823 0.005981 0.006089 0.006157 0.006195 0.006214 0.006222 0.006223 0.006217 0.006197 0.006152 0.006061 0.005898 0.005630 0.005222 0.004636 0.003837 0.002795 0.001486 -0.000099 -0.001959 -0.004074 -0.006411 -0.008918 -0.011526 -0.014155 -0.016713 -0.019104 -0.021227 -0.022988 -0.024301 -0.025096 -0.025321 -0.024946 -0.023968 -0.022405 -0.020302 -0.017722 -0.014748 -0.011477 -0.008015 -0.004472 -0.000959 0.002419 0.005564 0.008393 0.010839 0.012851 0.014401 0.015479 0.016095 0.016275 0.016061 0.015504 0.014665 0.013607 0.012396 0.011091 0.009750 0.008422 0.007147 0.005958 0.004876 0.003915 0.003080 0.002371 0.001781 0.001300 0.000916 0.000617 0.000389 0.000221 0.000101 0.000018 -0.000035 -0.000066 -0.000082 -0.000087 -0.000086 -0.000081 -0.000074 -0.000066 -0.000059 -0.000052 -0.000045 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000019 0.000024 0.000029 0.000035 0.000041 0.000047 0.000053 0.000060 0.000067 0.000076 0.000086 0.000097 0.000111 0.000129 0.000151 0.000179 0.000212 0.000252 0.000299 0.000352 0.000411 0.000476 0.000543 0.000614 0.000686 0.000758 0.000830 0.000901 0.000970 0.001036 0.001099 0.001159 0.001215 0.001266 0.001313 0.001353 0.001387 0.001412 0.001430 0.001440 0.001442 0.001436 0.001420 0.001395 0.001358 0.001308 0.001246 0.001172 0.001090 0.001007 0.000929 0.000866 0.000829 0.000829 0.000876 0.000978 0.001141 0.001367 0.001652 0.001986 0.002356 0.002740 0.003110 0.003430 0.003663 0.003763 0.003687 0.003392 0.002838 0.001995 0.000842 -0.000628 -0.002406 -0.004469 -0.006773 -0.009260 -0.011856 -0.014474 -0.017019 -0.019390 -0.021487 -0.023215 -0.024492 -0.025248 -0.025435 -0.025028 -0.024025 -0.022449 -0.020345 -0.017780 -0.014836 -0.011609 -0.008204 -0.004729 -0.001292 0.002006 0.005071 0.007823 0.010199 0.012152 0.013655 0.014701 0.015300 0.015478 0.015277 0.014746 0.013945 0.012935 0.011777 0.010530 0.009249 0.007980 0.006763 0.005628 0.004597 0.003682 0.002888 0.002215 0.001655 0.001200 0.000838 0.000556 0.000342 0.000185 0.000073 -0.000002 -0.000050 -0.000077 -0.000090 -0.000093 -0.000090 -0.000084 -0.000076 -0.000068 -0.000060 -0.000052 -0.000045 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000020 0.000026 0.000032 0.000038 0.000045 0.000053 0.000062 0.000072 0.000083 0.000097 0.000114 0.000136 0.000163 0.000198 0.000243 0.000300 0.000372 0.000461 0.000568 0.000695 0.000842 0.001009 0.001196 0.001401 0.001622 0.001855 0.002097 0.002343 0.002586 0.002819 0.003034 0.003223 0.003377 0.003486 0.003539 0.003530 0.003449 0.003291 0.003054 0.002736 0.002342 0.001875 0.001345 0.000761 0.000135 -0.000518 -0.001183 -0.001839 -0.002468 -0.003047 -0.003553 -0.003967 -0.004267 -0.004436 -0.004463 -0.004340 -0.004066 -0.003647 -0.003098 -0.002438 -0.001696 -0.000908 -0.000115 0.000634 0.001289 0.001795 0.002101 0.002156 0.001920 0.001358 0.000452 -0.000803 -0.002396 -0.004298 -0.006461 -0.008824 -0.011309 -0.013825 -0.016277 -0.018564 -0.020587 -0.022253 -0.023481 -0.024207 -0.024384 -0.023991 -0.023027 -0.021515 -0.019503 -0.017053 -0.014247 -0.011177 -0.007944 -0.004649 -0.001395 0.001723 0.004616 0.007210 0.009446 0.011282 0.012693 0.013673 0.014232 0.014397 0.014206 0.013707 0.012955 0.012008 0.010923 0.009756 0.008557 0.007371 0.006235 0.005176 0.004215 0.003364 0.002627 0.002003 0.001485 0.001066 0.000733 0.000475 0.000281 0.000139 0.000039 -0.000028 -0.000069 -0.000091 -0.000100 -0.000100 -0.000095 -0.000087 -0.000078 -0.000069 -0.000061 -0.000053 -0.000046 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000021 0.000027 0.000034 0.000041 0.000050 0.000059 0.000070 0.000083 0.000098 0.000117 0.000141 0.000172 0.000212 0.000263 0.000330 0.000416 0.000525 0.000661 0.000826 0.001024 0.001256 0.001524 0.001826 0.002161 0.002526 0.002914 0.003319 0.003732 0.004142 0.004534 0.004895 0.005206 0.005451 0.005612 0.005669 0.005607 0.005412 0.005074 0.004588 0.003952 0.003174 0.002263 0.001236 0.000114 -0.001079 -0.002312 -0.003555 -0.004772 -0.005926 -0.006981 -0.007901 -0.008654 -0.009210 -0.009547 -0.009651 -0.009514 -0.009142 -0.008545 -0.007747 -0.006779 -0.005681 -0.004501 -0.003293 -0.002116 -0.001032 -0.000104 0.000610 0.001054 0.001184 0.000965 0.000377 -0.000583 -0.001904 -0.003553 -0.005483 -0.007628 -0.009912 -0.012245 -0.014532 -0.016675 -0.018578 -0.020152 -0.021321 -0.022023 -0.022216 -0.021878 -0.021012 -0.019639 -0.017804 -0.015566 -0.013001 -0.010195 -0.007241 -0.004233 -0.001265 0.001576 0.004209 0.006567 0.008596 0.010259 0.011534 0.012415 0.012914 0.013054 0.012870 0.012406 0.011713 0.010843 0.009850 0.008782 0.007688 0.006607 0.005572 0.004609 0.003737 0.002966 0.002300 0.001738 0.001274 0.000899 0.000604 0.000376 0.000205 0.000082 -0.000003 -0.000059 -0.000092 -0.000108 -0.000112 -0.000109 -0.000101 -0.000091 -0.000081 -0.000071 -0.000062 -0.000054 -0.000046 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000028 0.000036 0.000044 0.000053 0.000064 0.000077 0.000093 0.000112 0.000136 0.000166 0.000205 0.000256 0.000323 0.000411 0.000524 0.000667 0.000847 0.001067 0.001332 0.001644 0.002006 0.002417 0.002875 0.003374 0.003908 0.004467 0.005038 0.005604 0.006146 0.006641 0.007067 0.007397 0.007604 0.007663 0.007551 0.007249 0.006741 0.006021 0.005089 0.003953 0.002629 0.001142 -0.000479 -0.002194 -0.003963 -0.005738 -0.007469 -0.009106 -0.010598 -0.011897 -0.012960 -0.013750 -0.014241 -0.014416 -0.014268 -0.013806 -0.013047 -0.012021 -0.010771 -0.009344 -0.007800 -0.006203 -0.004620 -0.003123 -0.001781 -0.000657 0.000189 0.000709 0.000868 0.000644 0.000035 -0.000948 -0.002273 -0.003892 -0.005744 -0.007751 -0.009829 -0.011887 -0.013832 -0.015573 -0.017028 -0.018126 -0.018808 -0.019037 -0.018793 -0.018076 -0.016907 -0.015326 -0.013386 -0.011156 -0.008711 -0.006134 -0.003510 -0.000921 0.001555 0.003848 0.005899 0.007661 0.009100 0.010199 0.010952 0.011370 0.011473 0.011293 0.010868 0.010243 0.009464 0.008578 0.007629 0.006658 0.005700 0.004786 0.003938 0.003171 0.002495 0.001914 0.001426 0.001025 0.000704 0.000452 0.000260 0.000117 0.000016 -0.000052 -0.000095 -0.000118 -0.000127 -0.000126 -0.000119 -0.000108 -0.000096 -0.000084 -0.000073 -0.000063 -0.000055 -0.000047 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000022 0.000029 0.000037 0.000046 0.000056 0.000068 0.000083 0.000101 0.000123 0.000151 0.000187 0.000234 0.000296 0.000377 0.000483 0.000620 0.000795 0.001014 0.001284 0.001610 0.001995 0.002444 0.002954 0.003523 0.004147 0.004815 0.005514 0.006229 0.006938 0.007617 0.008237 0.008767 0.009174 0.009424 0.009486 0.009330 0.008931 0.008272 0.007344 0.006147 0.004693 0.003002 0.001107 -0.000953 -0.003129 -0.005367 -0.007608 -0.009788 -0.011844 -0.013714 -0.015339 -0.016667 -0.017656 -0.018275 -0.018506 -0.018344 -0.017799 -0.016896 -0.015670 -0.014170 -0.012455 -0.010590 -0.008648 -0.006703 -0.004831 -0.003107 -0.001599 -0.000366 0.000540 0.001084 0.001245 0.001017 0.000413 -0.000539 -0.001794 -0.003292 -0.004963 -0.006728 -0.008503 -0.010203 -0.011746 -0.013056 -0.014069 -0.014733 -0.015012 -0.014889 -0.014364 -0.013454 -0.012191 -0.010622 -0.008804 -0.006803 -0.004688 -0.002530 -0.000400 0.001637 0.003521 0.005204 0.006646 0.007819 0.008707 0.009308 0.009627 0.009685 0.009506 0.009123 0.008574 0.007898 0.007133 0.006318 0.005488 0.004671 0.003894 0.003176 0.002529 0.001962 0.001477 0.001073 0.000744 0.000483 0.000280 0.000128 0.000018 -0.000058 -0.000107 -0.000135 -0.000147 -0.000149 -0.000142 -0.000131 -0.000117 -0.000103 -0.000089 -0.000077 -0.000066 -0.000056 -0.000048 -0.000041 -0.000034 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000038 0.000047 0.000058 0.000071 0.000088 0.000107 0.000132 0.000164 0.000205 0.000258 0.000329 0.000422 0.000544 0.000702 0.000905 0.001158 0.001472 0.001851 0.002301 0.002825 0.003423 0.004092 0.004825 0.005612 0.006437 0.007280 0.008117 0.008917 0.009648 0.010271 0.010748 0.011038 0.011104 0.010912 0.010433 0.009646 0.008542 0.007123 0.005401 0.003404 0.001168 -0.001258 -0.003816 -0.006441 -0.009063 -0.011607 -0.014001 -0.016173 -0.018055 -0.019589 -0.020729 -0.021441 -0.021706 -0.021522 -0.020901 -0.019872 -0.018478 -0.016772 -0.014820 -0.012692 -0.010466 -0.008222 -0.006038 -0.003990 -0.002147 -0.000571 0.000690 0.001599 0.002135 0.002292 0.002081 0.001527 0.000670 -0.000435 -0.001727 -0.003136 -0.004586 -0.006003 -0.007315 -0.008457 -0.009371 -0.010013 -0.010351 -0.010369 -0.010065 -0.009452 -0.008556 -0.007414 -0.006070 -0.004577 -0.002989 -0.001363 0.000245 0.001783 0.003206 0.004473 0.005554 0.006427 0.007079 0.007506 0.007716 0.007721 0.007542 0.007205 0.006739 0.006175 0.005545 0.004878 0.004202 0.003541 0.002915 0.002339 0.001825 0.001377 0.000999 0.000687 0.000436 0.000241 0.000093 -0.000015 -0.000090 -0.000139 -0.000167 -0.000179 -0.000180 -0.000172 -0.000159 -0.000143 -0.000126 -0.000109 -0.000094 -0.000080 -0.000068 -0.000058 -0.000049 -0.000041 -0.000034 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000030 0.000038 0.000048 0.000059 0.000073 0.000091 0.000112 0.000139 0.000173 0.000218 0.000277 0.000355 0.000459 0.000594 0.000770 0.000994 0.001277 0.001627 0.002051 0.002555 0.003143 0.003816 0.004569 0.005395 0.006283 0.007215 0.008168 0.009114 0.010020 0.010846 0.011550 0.012088 0.012415 0.012488 0.012270 0.011729 0.010844 0.009603 0.008010 0.006080 0.003845 0.001346 -0.001359 -0.004206 -0.007121 -0.010025 -0.012836 -0.015472 -0.017855 -0.019913 -0.021583 -0.022815 -0.023577 -0.023848 -0.023630 -0.022939 -0.021806 -0.020281 -0.018419 -0.016292 -0.013973 -0.011543 -0.009081 -0.006667 -0.004376 -0.002274 -0.000422 0.001135 0.002362 0.003238 0.003757 0.003927 0.003771 0.003324 0.002629 0.001740 0.000718 -0.000377 -0.001482 -0.002537 -0.003488 -0.004287 -0.004899 -0.005295 -0.005461 -0.005395 -0.005105 -0.004607 -0.003927 -0.003098 -0.002156 -0.001141 -0.000093 0.000950 0.001949 0.002873 0.003692 0.004384 0.004934 0.005332 0.005574 0.005666 0.005615 0.005437 0.005150 0.004774 0.004332 0.003845 0.003337 0.002827 0.002332 0.001868 0.001446 0.001074 0.000755 0.000490 0.000276 0.000110 -0.000015 -0.000105 -0.000167 -0.000205 -0.000224 -0.000230 -0.000226 -0.000214 -0.000197 -0.000177 -0.000157 -0.000136 -0.000117 -0.000099 -0.000084 -0.000071 -0.000060 -0.000050 -0.000042 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000038 0.000048 0.000060 0.000075 0.000093 0.000115 0.000143 0.000180 0.000228 0.000291 0.000375 0.000485 0.000631 0.000820 0.001062 0.001368 0.001746 0.002205 0.002752 0.003391 0.004123 0.004944 0.005846 0.006815 0.007834 0.008876 0.009912 0.010902 0.011806 0.012577 0.013167 0.013527 0.013611 0.013378 0.012797 0.011844 0.010508 0.008795 0.006723 0.004325 0.001651 -0.001239 -0.004274 -0.007372 -0.010450 -0.013418 -0.016192 -0.018687 -0.020829 -0.022555 -0.023815 -0.024576 -0.024823 -0.024557 -0.023801 -0.022589 -0.020972 -0.019013 -0.016782 -0.014355 -0.011812 -0.009231 -0.006687 -0.004253 -0.001989 0.000049 0.001820 0.003292 0.004448 0.005281 0.005799 0.006018 0.005968 0.005683 0.005206 0.004583 0.003862 0.003090 0.002314 0.001574 0.000907 0.000340 -0.000105 -0.000417 -0.000590 -0.000628 -0.000540 -0.000339 -0.000044 0.000324 0.000744 0.001192 0.001646 0.002085 0.002490 0.002844 0.003134 0.003350 0.003485 0.003538 0.003509 0.003404 0.003230 0.002996 0.002717 0.002403 0.002069 0.001728 0.001392 0.001073 0.000779 0.000517 0.000293 0.000108 -0.000038 -0.000149 -0.000228 -0.000280 -0.000310 -0.000323 -0.000323 -0.000313 -0.000295 -0.000273 -0.000249 -0.000222 -0.000196 -0.000170 -0.000146 -0.000124 -0.000105 -0.000088 -0.000074 -0.000062 -0.000052 -0.000043 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000030 0.000038 0.000048 0.000061 0.000075 0.000094 0.000117 0.000146 0.000184 0.000233 0.000299 0.000387 0.000503 0.000655 0.000854 0.001108 0.001429 0.001827 0.002312 0.002890 0.003566 0.004341 0.005212 0.006170 0.007200 0.008283 0.009393 0.010495 0.011549 0.012512 0.013334 0.013964 0.014352 0.014449 0.014214 0.013613 0.012624 0.011237 0.009460 0.007313 0.004833 0.002072 -0.000904 -0.004020 -0.007190 -0.010327 -0.013340 -0.016139 -0.018641 -0.020773 -0.022471 -0.023689 -0.024398 -0.024585 -0.024258 -0.023441 -0.022174 -0.020512 -0.018517 -0.016260 -0.013817 -0.011262 -0.008671 -0.006113 -0.003650 -0.001338 0.000777 0.002660 0.004286 0.005640 0.006719 0.007529 0.008081 0.008398 0.008504 0.008430 0.008207 0.007866 0.007441 0.006960 0.006450 0.005935 0.005431 0.004955 0.004514 0.004114 0.003758 0.003444 0.003171 0.002934 0.002730 0.002553 0.002400 0.002264 0.002141 0.002026 0.001914 0.001801 0.001685 0.001560 0.001426 0.001281 0.001125 0.000959 0.000785 0.000607 0.000428 0.000253 0.000084 -0.000072 -0.000211 -0.000330 -0.000427 -0.000499 -0.000547 -0.000572 -0.000578 -0.000568 -0.000547 -0.000516 -0.000480 -0.000441 -0.000401 -0.000361 -0.000321 -0.000283 -0.000247 -0.000214 -0.000183 -0.000155 -0.000131 -0.000110 -0.000092 -0.000077 -0.000064 -0.000053 -0.000043 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000039 0.000049 0.000061 0.000076 0.000094 0.000117 0.000147 0.000185 0.000235 0.000302 0.000392 0.000510 0.000667 0.000870 0.001132 0.001462 0.001872 0.002371 0.002968 0.003667 0.004469 0.005371 0.006364 0.007434 0.008559 0.009711 0.010855 0.011951 0.012952 0.013808 0.014466 0.014874 0.014985 0.014757 0.014156 0.013162 0.011768 0.009981 0.007826 0.005342 0.002584 -0.000379 -0.003470 -0.006601 -0.009683 -0.012625 -0.015339 -0.017743 -0.019767 -0.021354 -0.022460 -0.023063 -0.023156 -0.022752 -0.021881 -0.020587 -0.018924 -0.016957 -0.014756 -0.012392 -0.009935 -0.007451 -0.004999 -0.002634 -0.000399 0.001672 0.003552 0.005224 0.006681 0.007921 0.008949 0.009775 0.010413 0.010876 0.011182 0.011347 0.011385 0.011311 0.011138 0.010875 0.010533 0.010117 0.009635 0.009092 0.008493 0.007845 0.007155 0.006432 0.005688 0.004933 0.004182 0.003446 0.002738 0.002070 0.001451 0.000889 0.000388 -0.000049 -0.000422 -0.000733 -0.000985 -0.001184 -0.001334 -0.001441 -0.001513 -0.001553 -0.001567 -0.001559 -0.001533 -0.001490 -0.001433 -0.001364 -0.001283 -0.001194 -0.001099 -0.001001 -0.000903 -0.000808 -0.000718 -0.000634 -0.000557 -0.000487 -0.000424 -0.000367 -0.000316 -0.000270 -0.000230 -0.000195 -0.000164 -0.000137 -0.000115 -0.000095 -0.000079 -0.000065 -0.000054 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000049 0.000061 0.000076 0.000094 0.000117 0.000146 0.000184 0.000234 0.000301 0.000390 0.000509 0.000666 0.000871 0.001134 0.001467 0.001880 0.002385 0.002988 0.003695 0.004508 0.005424 0.006432 0.007518 0.008660 0.009830 0.010992 0.012105 0.013122 0.013992 0.014663 0.015084 0.015207 0.014993 0.014410 0.013439 0.012076 0.010331 0.008231 0.005818 0.003148 0.000291 -0.002674 -0.005659 -0.008577 -0.011339 -0.013860 -0.016065 -0.017890 -0.019282 -0.020210 -0.020656 -0.020622 -0.020128 -0.019209 -0.017912 -0.016295 -0.014422 -0.012358 -0.010170 -0.007918 -0.005659 -0.003441 -0.001302 0.000728 0.002626 0.004380 0.005984 0.007436 0.008741 0.009904 0.010932 0.011831 0.012606 0.013258 0.013788 0.014194 0.014471 0.014613 0.014615 0.014468 0.014169 0.013715 0.013106 0.012348 0.011449 0.010425 0.009296 0.008086 0.006823 0.005537 0.004258 0.003015 0.001837 0.000746 -0.000237 -0.001100 -0.001834 -0.002435 -0.002906 -0.003251 -0.003481 -0.003606 -0.003642 -0.003602 -0.003500 -0.003351 -0.003168 -0.002960 -0.002737 -0.002506 -0.002273 -0.002042 -0.001819 -0.001606 -0.001407 -0.001223 -0.001058 -0.000910 -0.000780 -0.000666 -0.000568 -0.000482 -0.000409 -0.000346 -0.000291 -0.000245 -0.000205 -0.000171 -0.000142 -0.000118 -0.000098 -0.000081 -0.000066 -0.000054 -0.000044 -0.000035 -0.000028 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000061 0.000076 0.000094 0.000116 0.000145 0.000181 0.000230 0.000295 0.000382 0.000499 0.000654 0.000856 0.001116 0.001446 0.001855 0.002355 0.002954 0.003656 0.004464 0.005374 0.006376 0.007456 0.008592 0.009755 0.010910 0.012015 0.013024 0.013888 0.014556 0.014978 0.015110 0.014914 0.014361 0.013437 0.012139 0.010481 0.008492 0.006216 0.003710 0.001045 -0.001702 -0.004445 -0.007098 -0.009580 -0.011811 -0.013724 -0.015263 -0.016388 -0.017075 -0.017317 -0.017126 -0.016529 -0.015569 -0.014295 -0.012769 -0.011050 -0.009202 -0.007282 -0.005341 -0.003422 -0.001557 0.000230 0.001925 0.003524 0.005029 0.006445 0.007783 0.009051 0.010259 0.011409 0.012503 0.013534 0.014491 0.015358 0.016114 0.016736 0.017198 0.017477 0.017551 0.017400 0.017012 0.016382 0.015514 0.014418 0.013117 0.011640 0.010023 0.008310 0.006547 0.004779 0.003055 0.001416 -0.000100 -0.001464 -0.002652 -0.003649 -0.004451 -0.005058 -0.005479 -0.005725 -0.005817 -0.005774 -0.005618 -0.005374 -0.005064 -0.004707 -0.004321 -0.003923 -0.003523 -0.003132 -0.002758 -0.002406 -0.002081 -0.001786 -0.001522 -0.001289 -0.001087 -0.000914 -0.000766 -0.000641 -0.000535 -0.000446 -0.000372 -0.000309 -0.000257 -0.000213 -0.000176 -0.000146 -0.000120 -0.000099 -0.000082 -0.000067 -0.000054 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000032 0.000039 0.000049 0.000061 0.000075 0.000093 0.000114 0.000142 0.000177 0.000223 0.000285 0.000370 0.000482 0.000632 0.000828 0.001081 0.001401 0.001800 0.002287 0.002870 0.003554 0.004342 0.005229 0.006206 0.007258 0.008364 0.009495 0.010617 0.011689 0.012667 0.013504 0.014151 0.014562 0.014695 0.014517 0.014004 0.013143 0.011937 0.010403 0.008571 0.006488 0.004211 0.001810 -0.000639 -0.003056 -0.005359 -0.007474 -0.009330 -0.010871 -0.012051 -0.012843 -0.013236 -0.013233 -0.012860 -0.012151 -0.011156 -0.009929 -0.008533 -0.007026 -0.005464 -0.003896 -0.002361 -0.000886 0.000512 0.001829 0.003072 0.004252 0.005389 0.006505 0.007620 0.008752 0.009912 0.011104 0.012322 0.013550 0.014765 0.015933 0.017017 0.017973 0.018758 0.019328 0.019644 0.019675 0.019396 0.018795 0.017874 0.016644 0.015132 0.013376 0.011424 0.009332 0.007162 0.004976 0.002835 0.000797 -0.001088 -0.002779 -0.004246 -0.005469 -0.006438 -0.007154 -0.007628 -0.007876 -0.007923 -0.007795 -0.007523 -0.007138 -0.006669 -0.006145 -0.005589 -0.005023 -0.004464 -0.003924 -0.003415 -0.002943 -0.002513 -0.002129 -0.001790 -0.001497 -0.001245 -0.001032 -0.000853 -0.000704 -0.000581 -0.000478 -0.000394 -0.000324 -0.000266 -0.000219 -0.000180 -0.000148 -0.000122 -0.000100 -0.000082 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000049 0.000061 0.000075 0.000091 0.000112 0.000137 0.000170 0.000214 0.000272 0.000352 0.000459 0.000602 0.000789 0.001031 0.001337 0.001718 0.002184 0.002742 0.003397 0.004151 0.004999 0.005932 0.006936 0.007990 0.009066 0.010130 0.011145 0.012069 0.012856 0.013463 0.013848 0.013973 0.013809 0.013338 0.012551 0.011455 0.010071 0.008432 0.006585 0.004588 0.002508 0.000419 -0.001604 -0.003488 -0.005166 -0.006579 -0.007682 -0.008444 -0.008851 -0.008906 -0.008628 -0.008051 -0.007222 -0.006199 -0.005040 -0.003809 -0.002560 -0.001345 -0.000201 0.000846 0.001786 0.002621 0.003367 0.004051 0.004707 0.005372 0.006084 0.006877 0.007779 0.008804 0.009959 0.011231 0.012597 0.014021 0.015454 0.016840 0.018117 0.019221 0.020092 0.020674 0.020918 0.020791 0.020272 0.019358 0.018061 0.016412 0.014454 0.012247 0.009857 0.007361 0.004834 0.002352 -0.000014 -0.002202 -0.004163 -0.005857 -0.007260 -0.008359 -0.009155 -0.009659 -0.009893 -0.009885 -0.009668 -0.009279 -0.008756 -0.008136 -0.007453 -0.006738 -0.006016 -0.005308 -0.004632 -0.003999 -0.003418 -0.002894 -0.002430 -0.002024 -0.001676 -0.001380 -0.001133 -0.000927 -0.000757 -0.000617 -0.000503 -0.000410 -0.000334 -0.000273 -0.000222 -0.000182 -0.000148 -0.000121 -0.000099 -0.000081 -0.000066 -0.000053 -0.000042 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000032 0.000040 0.000049 0.000060 0.000073 0.000089 0.000108 0.000132 0.000162 0.000202 0.000257 0.000331 0.000431 0.000565 0.000741 0.000968 0.001257 0.001615 0.002053 0.002577 0.003193 0.003899 0.004694 0.005567 0.006504 0.007485 0.008484 0.009468 0.010403 0.011250 0.011967 0.012515 0.012857 0.012961 0.012803 0.012370 0.011661 0.010685 0.009467 0.008043 0.006461 0.004779 0.003062 0.001378 -0.000204 -0.001619 -0.002809 -0.003730 -0.004348 -0.004649 -0.004633 -0.004320 -0.003742 -0.002948 -0.001996 -0.000950 0.000124 0.001164 0.002116 0.002938 0.003602 0.004098 0.004433 0.004628 0.004722 0.004763 0.004807 0.004912 0.005133 0.005520 0.006109 0.006924 0.007968 0.009230 0.010678 0.012262 0.013921 0.015581 0.017163 0.018583 0.019762 0.020628 0.021116 0.021183 0.020798 0.019952 0.018657 0.016945 0.014867 0.012488 0.009886 0.007149 0.004365 0.001623 -0.000995 -0.003418 -0.005584 -0.007450 -0.008986 -0.010176 -0.011021 -0.011533 -0.011737 -0.011665 -0.011356 -0.010853 -0.010199 -0.009437 -0.008608 -0.007747 -0.006883 -0.006042 -0.005243 -0.004501 -0.003823 -0.003217 -0.002682 -0.002219 -0.001824 -0.001491 -0.001213 -0.000985 -0.000797 -0.000645 -0.000521 -0.000422 -0.000341 -0.000276 -0.000224 -0.000181 -0.000148 -0.000120 -0.000098 -0.000079 -0.000064 -0.000052 -0.000041 -0.000033 -0.000025 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000032 0.000039 0.000048 0.000059 0.000071 0.000086 0.000103 0.000125 0.000152 0.000189 0.000239 0.000307 0.000400 0.000523 0.000686 0.000897 0.001163 0.001495 0.001899 0.002383 0.002949 0.003598 0.004326 0.005124 0.005978 0.006869 0.007771 0.008656 0.009490 0.010238 0.010865 0.011335 0.011616 0.011684 0.011521 0.011119 0.010482 0.009626 0.008579 0.007380 0.006078 0.004729 0.003396 0.002143 0.001030 0.000115 -0.000558 -0.000956 -0.001062 -0.000875 -0.000415 0.000285 0.001176 0.002194 0.003272 0.004334 0.005313 0.006143 0.006774 0.007171 0.007319 0.007221 0.006902 0.006405 0.005790 0.005128 0.004497 0.003977 0.003641 0.003555 0.003766 0.004306 0.005181 0.006375 0.007852 0.009553 0.011401 0.013307 0.015175 0.016903 0.018394 0.019557 0.020317 0.020613 0.020409 0.019689 0.018463 0.016763 0.014644 0.012177 0.009450 0.006559 0.003604 0.000683 -0.002111 -0.004696 -0.007005 -0.008986 -0.010607 -0.011850 -0.012714 -0.013213 -0.013373 -0.013231 -0.012830 -0.012217 -0.011442 -0.010551 -0.009590 -0.008599 -0.007611 -0.006654 -0.005750 -0.004913 -0.004153 -0.003477 -0.002884 -0.002373 -0.001939 -0.001575 -0.001274 -0.001027 -0.000826 -0.000663 -0.000533 -0.000428 -0.000344 -0.000276 -0.000223 -0.000180 -0.000145 -0.000118 -0.000095 -0.000077 -0.000062 -0.000050 -0.000040 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000032 0.000039 0.000047 0.000057 0.000069 0.000082 0.000097 0.000117 0.000141 0.000174 0.000220 0.000281 0.000366 0.000478 0.000627 0.000818 0.001060 0.001361 0.001728 0.002165 0.002675 0.003258 0.003909 0.004620 0.005377 0.006162 0.006951 0.007719 0.008434 0.009066 0.009583 0.009956 0.010160 0.010176 0.009991 0.009607 0.009032 0.008288 0.007406 0.006429 0.005406 0.004393 0.003449 0.002633 0.001998 0.001591 0.001445 0.001579 0.001994 0.002675 0.003587 0.004678 0.005884 0.007128 0.008329 0.009406 0.010282 0.010894 0.011193 0.011152 0.010766 0.010055 0.009060 0.007845 0.006492 0.005095 0.003754 0.002569 0.001635 0.001031 0.000819 0.001036 0.001694 0.002776 0.004239 0.006016 0.008019 0.010143 0.012276 0.014300 0.016101 0.017571 0.018621 0.019178 0.019197 0.018655 0.017558 0.015938 0.013852 0.011378 0.008608 0.005646 0.002602 -0.000417 -0.003310 -0.005989 -0.008378 -0.010423 -0.012084 -0.013343 -0.014199 -0.014666 -0.014772 -0.014556 -0.014066 -0.013351 -0.012466 -0.011462 -0.010387 -0.009285 -0.008192 -0.007138 -0.006146 -0.005232 -0.004406 -0.003673 -0.003034 -0.002485 -0.002021 -0.001633 -0.001314 -0.001054 -0.000843 -0.000673 -0.000537 -0.000429 -0.000343 -0.000274 -0.000220 -0.000177 -0.000142 -0.000115 -0.000092 -0.000074 -0.000060 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000026 0.000031 0.000038 0.000045 0.000055 0.000065 0.000077 0.000091 0.000108 0.000130 0.000159 0.000199 0.000255 0.000330 0.000431 0.000564 0.000735 0.000952 0.001219 0.001544 0.001930 0.002378 0.002888 0.003455 0.004070 0.004720 0.005387 0.006051 0.006687 0.007268 0.007768 0.008159 0.008419 0.008528 0.008473 0.008251 0.007867 0.007337 0.006688 0.005957 0.005187 0.004429 0.003739 0.003172 0.002781 0.002612 0.002702 0.003072 0.003728 0.004655 0.005821 0.007175 0.008650 0.010164 0.011629 0.012950 0.014039 0.014813 0.015208 0.015178 0.014703 0.013789 0.012468 0.010801 0.008871 0.006780 0.004645 0.002586 0.000727 -0.000822 -0.001963 -0.002623 -0.002756 -0.002347 -0.001411 0.000005 0.001825 0.003951 0.006266 0.008643 0.010947 0.013049 0.014828 0.016180 0.017020 0.017293 0.016970 0.016054 0.014575 0.012590 0.010180 0.007442 0.004488 0.001431 -0.001613 -0.004536 -0.007244 -0.009657 -0.011715 -0.013376 -0.014620 -0.015445 -0.015865 -0.015910 -0.015620 -0.015046 -0.014240 -0.013260 -0.012161 -0.010992 -0.009799 -0.008622 -0.007491 -0.006431 -0.005457 -0.004580 -0.003805 -0.003132 -0.002556 -0.002070 -0.001667 -0.001335 -0.001065 -0.000848 -0.000674 -0.000536 -0.000426 -0.000338 -0.000270 -0.000215 -0.000172 -0.000138 -0.000111 -0.000089 -0.000071 -0.000057 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000051 0.000061 0.000071 0.000084 0.000099 0.000118 0.000143 0.000179 0.000228 0.000294 0.000383 0.000500 0.000650 0.000839 0.001072 0.001353 0.001685 0.002068 0.002501 0.002978 0.003490 0.004025 0.004567 0.005096 0.005590 0.006026 0.006381 0.006633 0.006764 0.006762 0.006620 0.006341 0.005937 0.005432 0.004857 0.004252 0.003665 0.003147 0.002753 0.002535 0.002541 0.002810 0.003367 0.004224 0.005372 0.006783 0.008409 0.010183 0.012021 0.013829 0.015503 0.016939 0.018039 0.018718 0.018908 0.018566 0.017679 0.016262 0.014361 0.012052 0.009437 0.006637 0.003789 0.001036 -0.001481 -0.003631 -0.005305 -0.006414 -0.006906 -0.006759 -0.005989 -0.004645 -0.002808 -0.000586 0.001894 0.004490 0.007055 0.009446 0.011527 0.013182 0.014316 0.014865 0.014793 0.014097 0.012806 0.010977 0.008692 0.006053 0.003172 0.000170 -0.002833 -0.005725 -0.008406 -0.010793 -0.012821 -0.014448 -0.015650 -0.016425 -0.016788 -0.016769 -0.016409 -0.015760 -0.014878 -0.013820 -0.012644 -0.011402 -0.010141 -0.008901 -0.007715 -0.006605 -0.005590 -0.004679 -0.003876 -0.003180 -0.002587 -0.002089 -0.001676 -0.001338 -0.001064 -0.000844 -0.000668 -0.000529 -0.000418 -0.000331 -0.000263 -0.000209 -0.000167 -0.000133 -0.000107 -0.000085 -0.000068 -0.000054 -0.000043 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000040 0.000048 0.000056 0.000065 0.000076 0.000089 0.000106 0.000128 0.000159 0.000201 0.000259 0.000336 0.000436 0.000565 0.000726 0.000923 0.001159 0.001435 0.001751 0.002104 0.002489 0.002896 0.003313 0.003724 0.004113 0.004459 0.004743 0.004944 0.005046 0.005037 0.004909 0.004663 0.004309 0.003865 0.003360 0.002831 0.002324 0.001887 0.001573 0.001437 0.001528 0.001888 0.002550 0.003530 0.004829 0.006425 0.008277 0.010323 0.012481 0.014653 0.016730 0.018599 0.020143 0.021258 0.021852 0.021859 0.021236 0.019975 0.018100 0.015669 0.012773 0.009530 0.006078 0.002573 -0.000823 -0.003952 -0.006668 -0.008843 -0.010382 -0.011221 -0.011334 -0.010736 -0.009477 -0.007642 -0.005347 -0.002729 0.000061 0.002863 0.005522 0.007891 0.009841 0.011269 0.012102 0.012298 0.011849 0.010781 0.009150 0.007039 0.004549 0.001797 -0.001094 -0.004003 -0.006812 -0.009420 -0.011740 -0.013704 -0.015269 -0.016410 -0.017123 -0.017423 -0.017340 -0.016917 -0.016206 -0.015262 -0.014146 -0.012915 -0.011622 -0.010315 -0.009034 -0.007812 -0.006674 -0.005635 -0.004705 -0.003888 -0.003182 -0.002582 -0.002079 -0.001664 -0.001324 -0.001050 -0.000830 -0.000655 -0.000517 -0.000408 -0.000322 -0.000255 -0.000202 -0.000161 -0.000128 -0.000102 -0.000082 -0.000065 -0.000051 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000044 0.000051 0.000059 0.000069 0.000080 0.000094 0.000113 0.000139 0.000175 0.000224 0.000289 0.000374 0.000481 0.000614 0.000775 0.000966 0.001187 0.001436 0.001710 0.002002 0.002303 0.002601 0.002882 0.003129 0.003325 0.003452 0.003495 0.003441 0.003282 0.003018 0.002654 0.002206 0.001701 0.001171 0.000659 0.000215 -0.000110 -0.000262 -0.000187 0.000161 0.000822 0.001820 0.003165 0.004847 0.006834 0.009072 0.011486 0.013982 0.016450 0.018768 0.020811 0.022456 0.023590 0.024118 0.023970 0.023108 0.021526 0.019257 0.016368 0.012962 0.009171 0.005149 0.001067 -0.002896 -0.006567 -0.009784 -0.012410 -0.014336 -0.015493 -0.015848 -0.015415 -0.014244 -0.012425 -0.010077 -0.007345 -0.004389 -0.001378 0.001521 0.004154 0.006381 0.008091 0.009204 0.009671 0.009481 0.008656 0.007251 0.005346 0.003044 0.000461 -0.002278 -0.005051 -0.007738 -0.010237 -0.012458 -0.014333 -0.015817 -0.016883 -0.017527 -0.017764 -0.017623 -0.017146 -0.016386 -0.015399 -0.014245 -0.012980 -0.011658 -0.010328 -0.009028 -0.007792 -0.006643 -0.005597 -0.004664 -0.003846 -0.003141 -0.002543 -0.002044 -0.001631 -0.001295 -0.001025 -0.000808 -0.000636 -0.000501 -0.000394 -0.000311 -0.000245 -0.000194 -0.000154 -0.000123 -0.000098 -0.000078 -0.000062 -0.000049 -0.000038 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000019 0.000024 0.000028 0.000034 0.000040 0.000046 0.000053 0.000061 0.000071 0.000083 0.000099 0.000121 0.000151 0.000191 0.000244 0.000313 0.000399 0.000505 0.000631 0.000778 0.000945 0.001129 0.001325 0.001527 0.001725 0.001907 0.002059 0.002167 0.002214 0.002186 0.002070 0.001857 0.001544 0.001135 0.000642 0.000086 -0.000501 -0.001081 -0.001605 -0.002023 -0.002278 -0.002315 -0.002082 -0.001534 -0.000635 0.000634 0.002276 0.004273 0.006583 0.009142 0.011865 0.014646 0.017365 0.019890 0.022086 0.023823 0.024982 0.025465 0.025201 0.024151 0.022314 0.019728 0.016469 0.012648 0.008410 0.003921 -0.000635 -0.005066 -0.009187 -0.012824 -0.015828 -0.018083 -0.019511 -0.020078 -0.019791 -0.018704 -0.016906 -0.014521 -0.011699 -0.008608 -0.005421 -0.002315 0.000548 0.003024 0.004992 0.006367 0.007096 0.007163 0.006586 0.005418 0.003737 0.001645 -0.000743 -0.003303 -0.005911 -0.008450 -0.010815 -0.012916 -0.014686 -0.016076 -0.017061 -0.017635 -0.017812 -0.017622 -0.017105 -0.016313 -0.015301 -0.014129 -0.012852 -0.011523 -0.010191 -0.008893 -0.007662 -0.006520 -0.005484 -0.004562 -0.003755 -0.003062 -0.002475 -0.001985 -0.001582 -0.001254 -0.000990 -0.000779 -0.000612 -0.000481 -0.000378 -0.000297 -0.000235 -0.000185 -0.000147 -0.000117 -0.000093 -0.000074 -0.000058 -0.000046 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000041 0.000048 0.000055 0.000062 0.000072 0.000085 0.000103 0.000127 0.000160 0.000202 0.000255 0.000321 0.000401 0.000493 0.000599 0.000714 0.000836 0.000959 0.001075 0.001175 0.001246 0.001276 0.001250 0.001154 0.000976 0.000704 0.000334 -0.000134 -0.000692 -0.001322 -0.001998 -0.002684 -0.003336 -0.003904 -0.004330 -0.004558 -0.004530 -0.004195 -0.003508 -0.002438 -0.000969 0.000896 0.003132 0.005692 0.008501 0.011467 0.014475 0.017396 0.020090 0.022416 0.024237 0.025430 0.025894 0.025555 0.024376 0.022359 0.019545 0.016016 0.011891 0.007322 0.002486 -0.002425 -0.007209 -0.011671 -0.015628 -0.018923 -0.021433 -0.023075 -0.023809 -0.023643 -0.022627 -0.020852 -0.018445 -0.015558 -0.012362 -0.009037 -0.005764 -0.002710 -0.000025 0.002168 0.003776 0.004743 0.005049 0.004711 0.003776 0.002323 0.000448 -0.001733 -0.004100 -0.006529 -0.008905 -0.011122 -0.013093 -0.014749 -0.016042 -0.016945 -0.017454 -0.017580 -0.017351 -0.016808 -0.016001 -0.014984 -0.013813 -0.012546 -0.011232 -0.009917 -0.008641 -0.007433 -0.006316 -0.005304 -0.004405 -0.003621 -0.002948 -0.002379 -0.001906 -0.001516 -0.001200 -0.000946 -0.000744 -0.000584 -0.000458 -0.000360 -0.000283 -0.000223 -0.000176 -0.000139 -0.000110 -0.000088 -0.000069 -0.000055 -0.000043 -0.000033 -0.000026 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000037 0.000042 0.000048 0.000055 0.000063 0.000073 0.000087 0.000106 0.000131 0.000162 0.000202 0.000249 0.000304 0.000365 0.000432 0.000500 0.000564 0.000619 0.000656 0.000664 0.000633 0.000548 0.000398 0.000167 -0.000154 -0.000575 -0.001096 -0.001716 -0.002421 -0.003191 -0.003995 -0.004793 -0.005538 -0.006174 -0.006643 -0.006885 -0.006841 -0.006460 -0.005698 -0.004525 -0.002929 -0.000917 0.001482 0.004214 0.007200 0.010341 0.013515 0.016587 0.019412 0.021844 0.023741 0.024977 0.025448 0.025080 0.023837 0.021720 0.018774 0.015084 0.010774 0.006001 0.000947 -0.004188 -0.009198 -0.013880 -0.018046 -0.021534 -0.024215 -0.026003 -0.026855 -0.026775 -0.025814 -0.024061 -0.021643 -0.018715 -0.015449 -0.012027 -0.008631 -0.005433 -0.002586 -0.000214 0.001587 0.002757 0.003274 0.003151 0.002434 0.001196 -0.000467 -0.002444 -0.004616 -0.006864 -0.009073 -0.011140 -0.012979 -0.014521 -0.015719 -0.016547 -0.016997 -0.017083 -0.016830 -0.016277 -0.015472 -0.014468 -0.013320 -0.012082 -0.010802 -0.009524 -0.008287 -0.007119 -0.006040 -0.005066 -0.004202 -0.003449 -0.002805 -0.002261 -0.001809 -0.001439 -0.001138 -0.000896 -0.000704 -0.000552 -0.000433 -0.000340 -0.000267 -0.000210 -0.000166 -0.000131 -0.000104 -0.000082 -0.000065 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000032 0.000037 0.000042 0.000048 0.000054 0.000062 0.000073 0.000086 0.000104 0.000126 0.000152 0.000182 0.000215 0.000249 0.000280 0.000305 0.000318 0.000311 0.000276 0.000203 0.000078 -0.000110 -0.000375 -0.000728 -0.001181 -0.001739 -0.002402 -0.003165 -0.004013 -0.004922 -0.005857 -0.006777 -0.007629 -0.008356 -0.008898 -0.009191 -0.009177 -0.008803 -0.008026 -0.006817 -0.005165 -0.003081 -0.000596 0.002232 0.005322 0.008568 0.011847 0.015020 0.017938 0.020451 0.022416 0.023704 0.024211 0.023862 0.022618 0.020485 0.017506 0.013768 0.009397 0.004551 -0.000585 -0.005809 -0.010911 -0.015687 -0.019946 -0.023522 -0.026286 -0.028147 -0.029062 -0.029031 -0.028105 -0.026370 -0.023954 -0.021009 -0.017708 -0.014233 -0.010764 -0.007475 -0.004518 -0.002019 -0.000075 0.001254 0.001942 0.002000 0.001472 0.000427 -0.001043 -0.002830 -0.004818 -0.006892 -0.008941 -0.010864 -0.012576 -0.014012 -0.015123 -0.015884 -0.016289 -0.016347 -0.016084 -0.015538 -0.014753 -0.013781 -0.012673 -0.011481 -0.010253 -0.009030 -0.007847 -0.006733 -0.005706 -0.004780 -0.003960 -0.003248 -0.002639 -0.002126 -0.001700 -0.001351 -0.001068 -0.000840 -0.000660 -0.000517 -0.000406 -0.000318 -0.000250 -0.000197 -0.000155 -0.000123 -0.000097 -0.000077 -0.000061 -0.000048 -0.000037 -0.000029 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000033 0.000037 0.000041 0.000046 0.000052 0.000059 0.000068 0.000080 0.000093 0.000108 0.000123 0.000137 0.000145 0.000146 0.000133 0.000101 0.000040 -0.000057 -0.000203 -0.000409 -0.000689 -0.001054 -0.001517 -0.002087 -0.002768 -0.003560 -0.004455 -0.005436 -0.006478 -0.007543 -0.008587 -0.009556 -0.010392 -0.011030 -0.011407 -0.011463 -0.011144 -0.010407 -0.009224 -0.007584 -0.005498 -0.003000 -0.000149 0.002973 0.006260 0.009586 0.012810 0.015783 0.018354 0.020379 0.021729 0.022299 0.022014 0.020835 0.018767 0.015852 0.012177 0.007867 0.003078 -0.002005 -0.007182 -0.012244 -0.016987 -0.021221 -0.024782 -0.027537 -0.029399 -0.030319 -0.030300 -0.029388 -0.027668 -0.025265 -0.022329 -0.019029 -0.015546 -0.012057 -0.008732 -0.005723 -0.003155 -0.001122 0.000312 0.001124 0.001320 0.000943 0.000058 -0.001246 -0.002865 -0.004690 -0.006607 -0.008510 -0.010301 -0.011900 -0.013240 -0.014277 -0.014985 -0.015357 -0.015403 -0.015146 -0.014622 -0.013874 -0.012949 -0.011898 -0.010770 -0.009608 -0.008454 -0.007339 -0.006291 -0.005326 -0.004458 -0.003691 -0.003025 -0.002456 -0.001978 -0.001581 -0.001256 -0.000993 -0.000781 -0.000614 -0.000481 -0.000377 -0.000296 -0.000232 -0.000183 -0.000144 -0.000114 -0.000090 -0.000071 -0.000056 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000020 0.000024 0.000028 0.000032 0.000035 0.000038 0.000042 0.000047 0.000052 0.000058 0.000065 0.000070 0.000072 0.000069 0.000056 0.000031 -0.000014 -0.000085 -0.000191 -0.000342 -0.000548 -0.000824 -0.001181 -0.001632 -0.002188 -0.002859 -0.003647 -0.004552 -0.005564 -0.006665 -0.007829 -0.009017 -0.010184 -0.011275 -0.012229 -0.012981 -0.013467 -0.013625 -0.013402 -0.012754 -0.011651 -0.010083 -0.008059 -0.005615 -0.002806 0.000283 0.003548 0.006865 0.010094 0.013087 0.015693 0.017771 0.019192 0.019850 0.019672 0.018619 0.016692 0.013934 0.010427 0.006293 0.001685 -0.003217 -0.008217 -0.013112 -0.017701 -0.021798 -0.025242 -0.027903 -0.029693 -0.030566 -0.030522 -0.029604 -0.027896 -0.025518 -0.022616 -0.019355 -0.015910 -0.012453 -0.009151 -0.006150 -0.003573 -0.001512 -0.000028 0.000854 0.001140 0.000869 0.000106 -0.001067 -0.002549 -0.004236 -0.006019 -0.007796 -0.009474 -0.010975 -0.012236 -0.013214 -0.013884 -0.014239 -0.014287 -0.014051 -0.013565 -0.012867 -0.012005 -0.011025 -0.009973 -0.008891 -0.007817 -0.006781 -0.005808 -0.004914 -0.004111 -0.003401 -0.002787 -0.002262 -0.001822 -0.001456 -0.001157 -0.000915 -0.000720 -0.000566 -0.000444 -0.000348 -0.000273 -0.000214 -0.000169 -0.000133 -0.000105 -0.000082 -0.000065 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000024 0.000027 0.000029 0.000031 0.000033 0.000035 0.000038 0.000039 0.000040 0.000037 0.000028 0.000011 -0.000018 -0.000065 -0.000136 -0.000238 -0.000381 -0.000574 -0.000831 -0.001162 -0.001582 -0.002103 -0.002736 -0.003489 -0.004366 -0.005365 -0.006476 -0.007682 -0.008953 -0.010254 -0.011536 -0.012746 -0.013822 -0.014699 -0.015311 -0.015597 -0.015502 -0.014980 -0.014003 -0.012557 -0.010651 -0.008318 -0.005612 -0.002613 0.000576 0.003835 0.007026 0.010006 0.012626 0.014748 0.016246 0.017015 0.016983 0.016109 0.014393 0.011874 0.008631 0.004778 0.000464 -0.004140 -0.008846 -0.013458 -0.017782 -0.021639 -0.024874 -0.027362 -0.029016 -0.029792 -0.029689 -0.028749 -0.027052 -0.024712 -0.021870 -0.018684 -0.015322 -0.011951 -0.008729 -0.005796 -0.003270 -0.001241 0.000234 0.001130 0.001454 0.001243 0.000558 -0.000522 -0.001902 -0.003480 -0.005156 -0.006831 -0.008417 -0.009839 -0.011038 -0.011974 -0.012621 -0.012974 -0.013039 -0.012838 -0.012401 -0.011768 -0.010981 -0.010083 -0.009118 -0.008126 -0.007141 -0.006192 -0.005301 -0.004484 -0.003749 -0.003102 -0.002541 -0.002063 -0.001662 -0.001329 -0.001057 -0.000836 -0.000659 -0.000518 -0.000407 -0.000319 -0.000250 -0.000196 -0.000154 -0.000121 -0.000095 -0.000075 -0.000059 -0.000046 -0.000036 -0.000028 -0.000021 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000014 0.000017 0.000019 0.000021 0.000023 0.000024 0.000025 0.000025 0.000025 0.000023 0.000019 0.000009 -0.000007 -0.000035 -0.000078 -0.000141 -0.000232 -0.000359 -0.000530 -0.000756 -0.001051 -0.001425 -0.001893 -0.002467 -0.003159 -0.003976 -0.004921 -0.005994 -0.007185 -0.008475 -0.009837 -0.011235 -0.012621 -0.013942 -0.015137 -0.016141 -0.016888 -0.017317 -0.017372 -0.017007 -0.016190 -0.014907 -0.013164 -0.010989 -0.008434 -0.005575 -0.002510 0.000647 0.003763 0.006700 0.009315 0.011473 0.013052 0.013950 0.014094 0.013445 0.011998 0.009790 0.006892 0.003412 -0.000512 -0.004718 -0.009027 -0.013255 -0.017217 -0.020746 -0.023692 -0.025937 -0.027399 -0.028037 -0.027848 -0.026872 -0.025186 -0.022898 -0.020142 -0.017067 -0.013832 -0.010596 -0.007508 -0.004701 -0.002287 -0.000348 0.001061 0.001917 0.002229 0.002029 0.001378 0.000352 -0.000961 -0.002463 -0.004059 -0.005657 -0.007173 -0.008536 -0.009692 -0.010601 -0.011241 -0.011605 -0.011699 -0.011545 -0.011170 -0.010611 -0.009908 -0.009101 -0.008231 -0.007336 -0.006446 -0.005589 -0.004785 -0.004047 -0.003385 -0.002801 -0.002296 -0.001865 -0.001503 -0.001203 -0.000957 -0.000758 -0.000598 -0.000471 -0.000370 -0.000291 -0.000228 -0.000179 -0.000140 -0.000110 -0.000086 -0.000068 -0.000053 -0.000041 -0.000032 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000017 0.000018 0.000017 0.000016 0.000014 0.000009 0.000001 -0.000013 -0.000035 -0.000071 -0.000123 -0.000199 -0.000305 -0.000448 -0.000640 -0.000890 -0.001210 -0.001615 -0.002116 -0.002727 -0.003459 -0.004320 -0.005314 -0.006440 -0.007688 -0.009042 -0.010475 -0.011951 -0.013425 -0.014844 -0.016149 -0.017275 -0.018159 -0.018738 -0.018956 -0.018765 -0.018133 -0.017042 -0.015494 -0.013515 -0.011151 -0.008472 -0.005569 -0.002551 0.000459 0.003326 0.005918 0.008103 0.009764 0.010803 0.011148 0.010758 0.009627 0.007785 0.005298 0.002263 -0.001192 -0.004916 -0.008745 -0.012507 -0.016029 -0.019156 -0.021748 -0.023695 -0.024921 -0.025386 -0.025091 -0.024071 -0.022400 -0.020178 -0.017532 -0.014601 -0.011534 -0.008479 -0.005576 -0.002948 -0.000698 0.001096 0.002386 0.003152 0.003401 0.003168 0.002510 0.001498 0.000219 -0.001239 -0.002783 -0.004327 -0.005795 -0.007118 -0.008247 -0.009144 -0.009789 -0.010176 -0.010311 -0.010212 -0.009907 -0.009430 -0.008817 -0.008107 -0.007337 -0.006542 -0.005751 -0.004989 -0.004273 -0.003616 -0.003026 -0.002506 -0.002055 -0.001671 -0.001348 -0.001080 -0.000861 -0.000683 -0.000540 -0.000425 -0.000335 -0.000263 -0.000206 -0.000162 -0.000127 -0.000099 -0.000077 -0.000060 -0.000047 -0.000037 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000010 0.000012 0.000012 0.000013 0.000012 0.000011 0.000009 0.000005 -0.000001 -0.000012 -0.000029 -0.000056 -0.000097 -0.000156 -0.000240 -0.000355 -0.000509 -0.000713 -0.000978 -0.001314 -0.001736 -0.002257 -0.002889 -0.003643 -0.004530 -0.005552 -0.006709 -0.007993 -0.009388 -0.010869 -0.012402 -0.013944 -0.015444 -0.016844 -0.018083 -0.019097 -0.019824 -0.020207 -0.020199 -0.019765 -0.018884 -0.017555 -0.015797 -0.013652 -0.011182 -0.008472 -0.005621 -0.002745 0.000032 0.002583 0.004785 0.006526 0.007712 0.008272 0.008165 0.007383 0.005948 0.003919 0.001383 -0.001545 -0.004728 -0.008015 -0.011248 -0.014272 -0.016942 -0.019132 -0.020740 -0.021697 -0.021967 -0.021552 -0.020485 -0.018834 -0.016694 -0.014180 -0.011423 -0.008560 -0.005727 -0.003052 -0.000649 0.001388 0.002991 0.004115 0.004744 0.004889 0.004582 0.003879 0.002848 0.001570 0.000130 -0.001387 -0.002900 -0.004337 -0.005638 -0.006754 -0.007651 -0.008312 -0.008730 -0.008913 -0.008876 -0.008647 -0.008255 -0.007735 -0.007125 -0.006457 -0.005764 -0.005072 -0.004404 -0.003776 -0.003199 -0.002680 -0.002222 -0.001824 -0.001485 -0.001200 -0.000963 -0.000769 -0.000611 -0.000484 -0.000382 -0.000301 -0.000237 -0.000186 -0.000146 -0.000114 -0.000089 -0.000069 -0.000054 -0.000042 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000008 0.000009 0.000008 0.000008 0.000006 0.000003 -0.000002 -0.000009 -0.000022 -0.000041 -0.000071 -0.000115 -0.000178 -0.000266 -0.000386 -0.000546 -0.000755 -0.001025 -0.001368 -0.001796 -0.002322 -0.002960 -0.003722 -0.004615 -0.005645 -0.006813 -0.008110 -0.009524 -0.011030 -0.012597 -0.014185 -0.015745 -0.017222 -0.018557 -0.019687 -0.020552 -0.021096 -0.021270 -0.021036 -0.020373 -0.019274 -0.017753 -0.015845 -0.013605 -0.011108 -0.008446 -0.005724 -0.003057 -0.000561 0.001647 0.003462 0.004795 0.005576 0.005764 0.005347 0.004343 0.002801 0.000797 -0.001567 -0.004169 -0.006874 -0.009540 -0.012028 -0.014207 -0.015963 -0.017206 -0.017875 -0.017938 -0.017397 -0.016284 -0.014662 -0.012617 -0.010257 -0.007699 -0.005070 -0.002493 -0.000083 0.002056 0.003843 0.005215 0.006135 0.006591 0.006595 0.006182 0.005402 0.004324 0.003022 0.001576 0.000065 -0.001435 -0.002858 -0.004148 -0.005262 -0.006169 -0.006853 -0.007308 -0.007542 -0.007571 -0.007418 -0.007113 -0.006688 -0.006177 -0.005610 -0.005017 -0.004423 -0.003847 -0.003304 -0.002803 -0.002352 -0.001953 -0.001607 -0.001310 -0.001060 -0.000852 -0.000682 -0.000543 -0.000431 -0.000341 -0.000270 -0.000213 -0.000167 -0.000131 -0.000102 -0.000080 -0.000062 -0.000048 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000004 0.000002 -0.000001 -0.000007 -0.000015 -0.000028 -0.000049 -0.000080 -0.000126 -0.000190 -0.000279 -0.000400 -0.000560 -0.000769 -0.001038 -0.001378 -0.001802 -0.002323 -0.002953 -0.003706 -0.004589 -0.005609 -0.006767 -0.008057 -0.009466 -0.010974 -0.012552 -0.014162 -0.015759 -0.017290 -0.018700 -0.019928 -0.020916 -0.021607 -0.021954 -0.021916 -0.021467 -0.020600 -0.019321 -0.017658 -0.015659 -0.013389 -0.010930 -0.008377 -0.005833 -0.003406 -0.001204 0.000675 0.002147 0.003146 0.003629 0.003582 0.003015 0.001969 0.000510 -0.001275 -0.003279 -0.005384 -0.007466 -0.009400 -0.011072 -0.012382 -0.013252 -0.013626 -0.013478 -0.012813 -0.011660 -0.010077 -0.008142 -0.005953 -0.003616 -0.001245 0.001051 0.003169 0.005017 0.006523 0.007635 0.008323 0.008578 0.008416 0.007870 0.006992 0.005844 0.004499 0.003029 0.001510 0.000010 -0.001410 -0.002699 -0.003818 -0.004740 -0.005451 -0.005946 -0.006232 -0.006326 -0.006249 -0.006029 -0.005696 -0.005281 -0.004811 -0.004315 -0.003814 -0.003325 -0.002862 -0.002434 -0.002047 -0.001704 -0.001404 -0.001147 -0.000930 -0.000749 -0.000601 -0.000480 -0.000382 -0.000303 -0.000240 -0.000190 -0.000150 -0.000118 -0.000092 -0.000071 -0.000055 -0.000043 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 -0.000000 -0.000004 -0.000010 -0.000018 -0.000032 -0.000053 -0.000085 -0.000130 -0.000194 -0.000282 -0.000401 -0.000557 -0.000761 -0.001022 -0.001351 -0.001763 -0.002268 -0.002880 -0.003610 -0.004469 -0.005462 -0.006591 -0.007853 -0.009236 -0.010724 -0.012289 -0.013897 -0.015506 -0.017068 -0.018530 -0.019834 -0.020923 -0.021743 -0.022245 -0.022389 -0.022146 -0.021502 -0.020461 -0.019044 -0.017288 -0.015250 -0.013001 -0.010626 -0.008217 -0.005872 -0.003689 -0.001758 -0.000159 0.001045 0.001812 0.002123 0.001986 0.001429 0.000508 -0.000703 -0.002114 -0.003624 -0.005123 -0.006508 -0.007677 -0.008545 -0.009044 -0.009129 -0.008779 -0.007997 -0.006815 -0.005282 -0.003471 -0.001467 0.000634 0.002731 0.004729 0.006536 0.008075 0.009283 0.010117 0.010554 0.010591 0.010246 0.009553 0.008561 0.007331 0.005929 0.004426 0.002889 0.001381 -0.000043 -0.001336 -0.002464 -0.003402 -0.004139 -0.004673 -0.005010 -0.005165 -0.005161 -0.005021 -0.004775 -0.004450 -0.004072 -0.003666 -0.003252 -0.002844 -0.002456 -0.002095 -0.001767 -0.001474 -0.001218 -0.000998 -0.000811 -0.000655 -0.000526 -0.000422 -0.000337 -0.000268 -0.000213 -0.000169 -0.000134 -0.000105 -0.000082 -0.000064 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000000 -0.000002 -0.000005 -0.000011 -0.000020 -0.000034 -0.000055 -0.000086 -0.000130 -0.000192 -0.000277 -0.000391 -0.000540 -0.000734 -0.000983 -0.001296 -0.001688 -0.002169 -0.002752 -0.003449 -0.004270 -0.005221 -0.006306 -0.007522 -0.008860 -0.010306 -0.011836 -0.013418 -0.015016 -0.016584 -0.018071 -0.019426 -0.020592 -0.021518 -0.022154 -0.022460 -0.022404 -0.021971 -0.021157 -0.019976 -0.018458 -0.016651 -0.014614 -0.012422 -0.010156 -0.007903 -0.005752 -0.003786 -0.002079 -0.000689 0.000340 0.000988 0.001256 0.001165 0.000759 0.000097 -0.000744 -0.001680 -0.002621 -0.003476 -0.004162 -0.004607 -0.004755 -0.004568 -0.004030 -0.003148 -0.001948 -0.000478 0.001199 0.003007 0.004861 0.006676 0.008367 0.009856 0.011078 0.011980 0.012529 0.012709 0.012521 0.011986 0.011139 0.010028 0.008710 0.007248 0.005707 0.004149 0.002630 0.001202 -0.000096 -0.001231 -0.002184 -0.002946 -0.003514 -0.003896 -0.004108 -0.004169 -0.004104 -0.003937 -0.003695 -0.003401 -0.003077 -0.002742 -0.002408 -0.002088 -0.001787 -0.001513 -0.001266 -0.001049 -0.000862 -0.000702 -0.000569 -0.000458 -0.000368 -0.000295 -0.000236 -0.000189 -0.000150 -0.000119 -0.000094 -0.000074 -0.000057 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000006 -0.000011 -0.000020 -0.000034 -0.000054 -0.000084 -0.000127 -0.000186 -0.000266 -0.000372 -0.000512 -0.000694 -0.000926 -0.001220 -0.001586 -0.002036 -0.002583 -0.003238 -0.004010 -0.004908 -0.005934 -0.007089 -0.008365 -0.009750 -0.011224 -0.012759 -0.014321 -0.015870 -0.017359 -0.018738 -0.019955 -0.020960 -0.021705 -0.022148 -0.022259 -0.022015 -0.021410 -0.020451 -0.019161 -0.017577 -0.015749 -0.013741 -0.011623 -0.009472 -0.007368 -0.005385 -0.003591 -0.002042 -0.000780 0.000173 0.000811 0.001149 0.001218 0.001067 0.000755 0.000353 -0.000067 -0.000430 -0.000669 -0.000723 -0.000548 -0.000115 0.000587 0.001551 0.002752 0.004147 0.005680 0.007286 0.008891 0.010422 0.011806 0.012979 0.013886 0.014486 0.014753 0.014679 0.014270 0.013548 0.012551 0.011324 0.009921 0.008402 0.006825 0.005247 0.003721 0.002291 0.000993 -0.000147 -0.001110 -0.001890 -0.002486 -0.002907 -0.003168 -0.003287 -0.003286 -0.003189 -0.003021 -0.002801 -0.002551 -0.002286 -0.002018 -0.001758 -0.001512 -0.001284 -0.001079 -0.000898 -0.000740 -0.000605 -0.000491 -0.000397 -0.000320 -0.000258 -0.000207 -0.000166 -0.000133 -0.000105 -0.000083 -0.000066 -0.000051 -0.000040 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000006 -0.000011 -0.000019 -0.000032 -0.000052 -0.000080 -0.000120 -0.000175 -0.000250 -0.000348 -0.000478 -0.000645 -0.000858 -0.001128 -0.001465 -0.001880 -0.002385 -0.002991 -0.003707 -0.004541 -0.005498 -0.006579 -0.007778 -0.009087 -0.010487 -0.011955 -0.013461 -0.014968 -0.016433 -0.017811 -0.019052 -0.020108 -0.020934 -0.021489 -0.021739 -0.021661 -0.021243 -0.020488 -0.019409 -0.018036 -0.016409 -0.014582 -0.012615 -0.010575 -0.008531 -0.006551 -0.004696 -0.003019 -0.001560 -0.000344 0.000620 0.001338 0.001833 0.002140 0.002305 0.002383 0.002432 0.002510 0.002673 0.002966 0.003425 0.004071 0.004910 0.005933 0.007118 0.008426 0.009810 0.011211 0.012570 0.013822 0.014908 0.015775 0.016379 0.016689 0.016688 0.016373 0.015756 0.014861 0.013724 0.012392 0.010914 0.009346 0.007742 0.006154 0.004627 0.003201 0.001909 0.000772 -0.000194 -0.000984 -0.001600 -0.002051 -0.002351 -0.002518 -0.002572 -0.002536 -0.002430 -0.002275 -0.002088 -0.001884 -0.001674 -0.001466 -0.001267 -0.001082 -0.000913 -0.000762 -0.000631 -0.000518 -0.000422 -0.000343 -0.000277 -0.000224 -0.000181 -0.000145 -0.000116 -0.000093 -0.000074 -0.000058 -0.000046 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000001 0.000000 -0.000002 -0.000005 -0.000010 -0.000018 -0.000030 -0.000048 -0.000075 -0.000112 -0.000162 -0.000231 -0.000321 -0.000438 -0.000589 -0.000782 -0.001027 -0.001332 -0.001709 -0.002169 -0.002721 -0.003375 -0.004140 -0.005020 -0.006017 -0.007128 -0.008347 -0.009659 -0.011044 -0.012474 -0.013919 -0.015338 -0.016689 -0.017928 -0.019009 -0.019888 -0.020526 -0.020888 -0.020949 -0.020694 -0.020119 -0.019232 -0.018055 -0.016619 -0.014968 -0.013152 -0.011230 -0.009260 -0.007303 -0.005415 -0.003644 -0.002029 -0.000596 0.000642 0.001685 0.002546 0.003248 0.003827 0.004323 0.004779 0.005241 0.005749 0.006340 0.007037 0.007857 0.008801 0.009860 0.011012 0.012223 0.013453 0.014653 0.015772 0.016757 0.017561 0.018140 0.018461 0.018503 0.018256 0.017722 0.016917 0.015869 0.014612 0.013192 0.011655 0.010053 0.008435 0.006846 0.005329 0.003918 0.002641 0.001517 0.000557 -0.000234 -0.000861 -0.001332 -0.001660 -0.001864 -0.001962 -0.001975 -0.001922 -0.001821 -0.001688 -0.001536 -0.001374 -0.001211 -0.001053 -0.000904 -0.000767 -0.000643 -0.000535 -0.000441 -0.000361 -0.000294 -0.000239 -0.000194 -0.000157 -0.000126 -0.000102 -0.000081 -0.000065 -0.000051 -0.000040 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000016 -0.000027 -0.000044 -0.000068 -0.000102 -0.000148 -0.000210 -0.000291 -0.000396 -0.000531 -0.000704 -0.000922 -0.001195 -0.001532 -0.001944 -0.002440 -0.003030 -0.003720 -0.004518 -0.005425 -0.006441 -0.007561 -0.008774 -0.010062 -0.011402 -0.012766 -0.014119 -0.015422 -0.016635 -0.017714 -0.018620 -0.019312 -0.019758 -0.019930 -0.019811 -0.019392 -0.018677 -0.017678 -0.016420 -0.014937 -0.013272 -0.011473 -0.009590 -0.007677 -0.005784 -0.003955 -0.002226 -0.000625 0.000831 0.002137 0.003299 0.004330 0.005254 0.006098 0.006893 0.007673 0.008466 0.009298 0.010186 0.011139 0.012155 0.013225 0.014327 0.015434 0.016509 0.017514 0.018405 0.019141 0.019684 0.020000 0.020066 0.019868 0.019403 0.018679 0.017714 0.016538 0.015186 0.013700 0.012125 0.010507 0.008891 0.007317 0.005823 0.004439 0.003188 0.002087 0.001144 0.000361 -0.000265 -0.000745 -0.001092 -0.001322 -0.001453 -0.001505 -0.001494 -0.001437 -0.001347 -0.001237 -0.001116 -0.000991 -0.000868 -0.000749 -0.000639 -0.000540 -0.000451 -0.000374 -0.000307 -0.000252 -0.000206 -0.000167 -0.000136 -0.000110 -0.000088 -0.000071 -0.000056 -0.000045 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000000 -0.000002 -0.000007 -0.000013 -0.000024 -0.000039 -0.000061 -0.000092 -0.000133 -0.000188 -0.000260 -0.000353 -0.000472 -0.000624 -0.000817 -0.001057 -0.001355 -0.001719 -0.002158 -0.002682 -0.003297 -0.004010 -0.004824 -0.005741 -0.006757 -0.007862 -0.009044 -0.010282 -0.011551 -0.012821 -0.014057 -0.015222 -0.016278 -0.017184 -0.017905 -0.018407 -0.018664 -0.018654 -0.018367 -0.017799 -0.016960 -0.015866 -0.014544 -0.013026 -0.011354 -0.009571 -0.007721 -0.005850 -0.003998 -0.002199 -0.000482 0.001136 0.002644 0.004039 0.005329 0.006525 0.007645 0.008709 0.009739 0.010754 0.011771 0.012800 0.013843 0.014899 0.015956 0.016994 0.017990 0.018914 0.019733 0.020413 0.020922 0.021230 0.021313 0.021156 0.020751 0.020102 0.019220 0.018128 0.016854 0.015434 0.013909 0.012319 0.010706 0.009110 0.007568 0.006112 0.004768 0.003555 0.002488 0.001573 0.000810 0.000194 -0.000284 -0.000639 -0.000884 -0.001039 -0.001118 -0.001139 -0.001116 -0.001061 -0.000986 -0.000898 -0.000804 -0.000709 -0.000617 -0.000530 -0.000450 -0.000378 -0.000315 -0.000261 -0.000215 -0.000176 -0.000144 -0.000117 -0.000094 -0.000076 -0.000061 -0.000048 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000005 -0.000011 -0.000020 -0.000034 -0.000054 -0.000081 -0.000117 -0.000166 -0.000229 -0.000311 -0.000415 -0.000547 -0.000714 -0.000923 -0.001182 -0.001500 -0.001884 -0.002342 -0.002883 -0.003511 -0.004233 -0.005049 -0.005957 -0.006952 -0.008021 -0.009149 -0.010313 -0.011488 -0.012641 -0.013741 -0.014752 -0.015637 -0.016362 -0.016896 -0.017211 -0.017285 -0.017105 -0.016665 -0.015966 -0.015022 -0.013849 -0.012476 -0.010933 -0.009259 -0.007491 -0.005668 -0.003827 -0.002000 -0.000215 0.001508 0.003155 0.004718 0.006195 0.007592 0.008917 0.010180 0.011393 0.012568 0.013714 0.014835 0.015930 0.016994 0.018015 0.018978 0.019859 0.020637 0.021284 0.021773 0.022079 0.022182 0.022065 0.021720 0.021145 0.020348 0.019346 0.018160 0.016822 0.015365 0.013827 0.012246 0.010660 0.009105 0.007612 0.006208 0.004918 0.003756 0.002734 0.001857 0.001124 0.000528 0.000061 -0.000291 -0.000542 -0.000710 -0.000808 -0.000851 -0.000853 -0.000825 -0.000777 -0.000715 -0.000646 -0.000575 -0.000504 -0.000436 -0.000373 -0.000315 -0.000265 -0.000220 -0.000182 -0.000150 -0.000123 -0.000100 -0.000081 -0.000065 -0.000052 -0.000041 -0.000033 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000003 -0.000008 -0.000017 -0.000029 -0.000046 -0.000070 -0.000102 -0.000144 -0.000199 -0.000270 -0.000359 -0.000473 -0.000616 -0.000796 -0.001018 -0.001291 -0.001622 -0.002018 -0.002487 -0.003034 -0.003664 -0.004381 -0.005183 -0.006066 -0.007021 -0.008034 -0.009087 -0.010157 -0.011217 -0.012238 -0.013187 -0.014032 -0.014741 -0.015284 -0.015634 -0.015769 -0.015674 -0.015339 -0.014763 -0.013953 -0.012920 -0.011686 -0.010275 -0.008717 -0.007046 -0.005295 -0.003496 -0.001680 0.000126 0.001901 0.003628 0.005295 0.006894 0.008424 0.009885 0.011280 0.012613 0.013889 0.015111 0.016279 0.017388 0.018433 0.019401 0.020277 0.021045 0.021684 0.022173 0.022493 0.022625 0.022555 0.022273 0.021777 0.021070 0.020163 0.019076 0.017833 0.016463 0.014999 0.013476 0.011929 0.010392 0.008895 0.007467 0.006132 0.004908 0.003808 0.002843 0.002013 0.001319 0.000753 0.000306 -0.000035 -0.000284 -0.000456 -0.000564 -0.000622 -0.000642 -0.000634 -0.000606 -0.000565 -0.000516 -0.000463 -0.000409 -0.000357 -0.000307 -0.000262 -0.000221 -0.000185 -0.000154 -0.000127 -0.000105 -0.000085 -0.000069 -0.000055 -0.000044 -0.000034 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000001 -0.000001 -0.000006 -0.000013 -0.000024 -0.000039 -0.000059 -0.000087 -0.000124 -0.000171 -0.000231 -0.000307 -0.000404 -0.000525 -0.000677 -0.000866 -0.001097 -0.001378 -0.001716 -0.002117 -0.002587 -0.003131 -0.003752 -0.004451 -0.005225 -0.006066 -0.006963 -0.007902 -0.008862 -0.009821 -0.010752 -0.011628 -0.012418 -0.013094 -0.013628 -0.013993 -0.014169 -0.014138 -0.013889 -0.013419 -0.012728 -0.011824 -0.010723 -0.009443 -0.008009 -0.006448 -0.004788 -0.003060 -0.001290 0.000496 0.002275 0.004028 0.005741 0.007401 0.009001 0.010535 0.012001 0.013396 0.014720 0.015971 0.017145 0.018237 0.019238 0.020138 0.020923 0.021579 0.022089 0.022438 0.022612 0.022597 0.022386 0.021975 0.021364 0.020563 0.019584 0.018449 0.017182 0.015812 0.014370 0.012888 0.011398 0.009929 0.008510 0.007162 0.005908 0.004762 0.003735 0.002834 0.002061 0.001414 0.000884 0.000464 0.000141 -0.000098 -0.000267 -0.000378 -0.000444 -0.000476 -0.000481 -0.000468 -0.000442 -0.000409 -0.000370 -0.000330 -0.000291 -0.000252 -0.000217 -0.000184 -0.000155 -0.000130 -0.000108 -0.000088 -0.000072 -0.000058 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000002 -0.000000 -0.000004 -0.000010 -0.000019 -0.000032 -0.000049 -0.000073 -0.000104 -0.000144 -0.000194 -0.000259 -0.000339 -0.000441 -0.000568 -0.000726 -0.000919 -0.001155 -0.001439 -0.001778 -0.002176 -0.002639 -0.003171 -0.003772 -0.004441 -0.005172 -0.005956 -0.006781 -0.007630 -0.008484 -0.009320 -0.010114 -0.010839 -0.011469 -0.011978 -0.012342 -0.012541 -0.012556 -0.012377 -0.011996 -0.011411 -0.010626 -0.009652 -0.008501 -0.007194 -0.005752 -0.004201 -0.002566 -0.000872 0.000856 0.002597 0.004330 0.006037 0.007704 0.009319 0.010871 0.012354 0.013760 0.015086 0.016325 0.017472 0.018519 0.019458 0.020278 0.020969 0.021517 0.021911 0.022138 0.022190 0.022057 0.021737 0.021229 0.020540 0.019680 0.018665 0.017516 0.016257 0.014916 0.013522 0.012104 0.010691 0.009309 0.007981 0.006727 0.005565 0.004506 0.003560 0.002732 0.002022 0.001427 0.000940 0.000553 0.000254 0.000030 -0.000131 -0.000240 -0.000309 -0.000347 -0.000361 -0.000359 -0.000344 -0.000322 -0.000295 -0.000266 -0.000236 -0.000206 -0.000178 -0.000153 -0.000129 -0.000108 -0.000090 -0.000074 -0.000060 -0.000048 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000001 -0.000002 -0.000007 -0.000015 -0.000026 -0.000040 -0.000060 -0.000086 -0.000119 -0.000161 -0.000214 -0.000281 -0.000365 -0.000470 -0.000600 -0.000760 -0.000955 -0.001191 -0.001473 -0.001806 -0.002196 -0.002645 -0.003155 -0.003726 -0.004352 -0.005028 -0.005743 -0.006483 -0.007232 -0.007970 -0.008678 -0.009330 -0.009905 -0.010379 -0.010729 -0.010937 -0.010984 -0.010859 -0.010553 -0.010061 -0.009384 -0.008529 -0.007504 -0.006326 -0.005011 -0.003580 -0.002057 -0.000464 0.001177 0.002844 0.004517 0.006175 0.007803 0.009386 0.010909 0.012364 0.013739 0.015028 0.016222 0.017313 0.018295 0.019158 0.019892 0.020488 0.020937 0.021227 0.021351 0.021304 0.021080 0.020681 0.020110 0.019375 0.018489 0.017469 0.016335 0.015113 0.013827 0.012504 0.011170 0.009851 0.008570 0.007345 0.006195 0.005133 0.004168 0.003309 0.002558 0.001915 0.001377 0.000937 0.000587 0.000315 0.000110 -0.000038 -0.000141 -0.000209 -0.000249 -0.000268 -0.000273 -0.000266 -0.000253 -0.000234 -0.000213 -0.000190 -0.000168 -0.000146 -0.000126 -0.000107 -0.000090 -0.000075 -0.000061 -0.000050 -0.000039 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000002 -0.000001 -0.000005 -0.000011 -0.000020 -0.000032 -0.000048 -0.000069 -0.000096 -0.000131 -0.000174 -0.000229 -0.000297 -0.000382 -0.000488 -0.000619 -0.000778 -0.000971 -0.001203 -0.001478 -0.001802 -0.002176 -0.002604 -0.003084 -0.003614 -0.004188 -0.004799 -0.005434 -0.006082 -0.006724 -0.007344 -0.007921 -0.008436 -0.008867 -0.009194 -0.009399 -0.009466 -0.009382 -0.009138 -0.008727 -0.008148 -0.007404 -0.006501 -0.005450 -0.004265 -0.002965 -0.001567 -0.000093 0.001438 0.003003 0.004583 0.006158 0.007710 0.009222 0.010679 0.012069 0.013379 0.014601 0.015724 0.016740 0.017641 0.018418 0.019064 0.019568 0.019925 0.020126 0.020166 0.020042 0.019753 0.019303 0.018697 0.017945 0.017062 0.016065 0.014974 0.013810 0.012600 0.011366 0.010133 0.008921 0.007750 0.006638 0.005598 0.004641 0.003775 0.003006 0.002335 0.001762 0.001283 0.000892 0.000580 0.000338 0.000155 0.000021 -0.000073 -0.000136 -0.000176 -0.000197 -0.000206 -0.000205 -0.000197 -0.000185 -0.000170 -0.000153 -0.000136 -0.000119 -0.000103 -0.000088 -0.000074 -0.000062 -0.000050 -0.000041 -0.000032 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000001 -0.000003 -0.000008 -0.000015 -0.000025 -0.000038 -0.000055 -0.000077 -0.000104 -0.000139 -0.000183 -0.000238 -0.000306 -0.000391 -0.000496 -0.000625 -0.000781 -0.000969 -0.001193 -0.001458 -0.001766 -0.002120 -0.002518 -0.002961 -0.003442 -0.003956 -0.004494 -0.005045 -0.005595 -0.006130 -0.006632 -0.007084 -0.007468 -0.007766 -0.007961 -0.008038 -0.007985 -0.007791 -0.007451 -0.006959 -0.006318 -0.005530 -0.004604 -0.003550 -0.002384 -0.001120 0.000222 0.001624 0.003067 0.004530 0.005995 0.007443 0.008856 0.010219 0.011516 0.012736 0.013868 0.014901 0.015828 0.016639 0.017326 0.017883 0.018302 0.018577 0.018703 0.018676 0.018497 0.018166 0.017689 0.017074 0.016331 0.015475 0.014523 0.013494 0.012410 0.011291 0.010160 0.009037 0.007941 0.006889 0.005893 0.004967 0.004117 0.003352 0.002673 0.002083 0.001579 0.001160 0.000817 0.000545 0.000333 0.000173 0.000056 -0.000028 -0.000085 -0.000122 -0.000144 -0.000154 -0.000157 -0.000153 -0.000145 -0.000135 -0.000122 -0.000109 -0.000096 -0.000083 -0.000071 -0.000060 -0.000050 -0.000041 -0.000033 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000001 -0.000001 -0.000006 -0.000011 -0.000019 -0.000029 -0.000043 -0.000060 -0.000081 -0.000109 -0.000144 -0.000187 -0.000242 -0.000309 -0.000393 -0.000495 -0.000619 -0.000769 -0.000950 -0.001163 -0.001413 -0.001701 -0.002028 -0.002392 -0.002790 -0.003218 -0.003666 -0.004128 -0.004593 -0.005046 -0.005476 -0.005866 -0.006202 -0.006466 -0.006645 -0.006725 -0.006694 -0.006542 -0.006261 -0.005848 -0.005301 -0.004621 -0.003815 -0.002890 -0.001858 -0.000733 0.000470 0.001733 0.003040 0.004370 0.005707 0.007031 0.008325 0.009572 0.010759 0.011871 0.012899 0.013831 0.014659 0.015375 0.015972 0.016444 0.016784 0.016988 0.017053 0.016977 0.016761 0.016409 0.015926 0.015322 0.014608 0.013799 0.012910 0.011960 0.010967 0.009952 0.008933 0.007927 0.006951 0.006019 0.005142 0.004328 0.003586 0.002918 0.002329 0.001817 0.001382 0.001020 0.000725 0.000491 0.000310 0.000173 0.000073 0.000000 -0.000050 -0.000083 -0.000104 -0.000115 -0.000119 -0.000118 -0.000114 -0.000106 -0.000097 -0.000087 -0.000077 -0.000067 -0.000058 -0.000049 -0.000041 -0.000033 -0.000027 -0.000021 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 -0.000000 -0.000004 -0.000008 -0.000014 -0.000022 -0.000032 -0.000046 -0.000062 -0.000084 -0.000111 -0.000145 -0.000188 -0.000241 -0.000306 -0.000386 -0.000483 -0.000602 -0.000744 -0.000914 -0.001114 -0.001346 -0.001611 -0.001906 -0.002231 -0.002581 -0.002950 -0.003332 -0.003718 -0.004097 -0.004459 -0.004790 -0.005077 -0.005308 -0.005468 -0.005545 -0.005529 -0.005410 -0.005181 -0.004837 -0.004374 -0.003795 -0.003101 -0.002300 -0.001401 -0.000414 0.000647 0.001767 0.002930 0.004118 0.005316 0.006504 0.007666 0.008787 0.009851 0.010846 0.011761 0.012586 0.013312 0.013934 0.014443 0.014836 0.015106 0.015250 0.015267 0.015157 0.014921 0.014564 0.014093 0.013517 0.012849 0.012100 0.011287 0.010426 0.009534 0.008628 0.007724 0.006838 0.005983 0.005171 0.004409 0.003706 0.003067 0.002494 0.001989 0.001553 0.001182 0.000875 0.000626 0.000429 0.000276 0.000161 0.000077 0.000016 -0.000027 -0.000056 -0.000074 -0.000085 -0.000090 -0.000091 -0.000088 -0.000083 -0.000077 -0.000070 -0.000062 -0.000054 -0.000046 -0.000039 -0.000033 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000002 -0.000006 -0.000011 -0.000017 -0.000024 -0.000034 -0.000047 -0.000063 -0.000084 -0.000111 -0.000144 -0.000184 -0.000235 -0.000296 -0.000371 -0.000463 -0.000574 -0.000707 -0.000865 -0.001050 -0.001260 -0.001497 -0.001759 -0.002041 -0.002341 -0.002652 -0.002967 -0.003280 -0.003579 -0.003856 -0.004098 -0.004294 -0.004434 -0.004506 -0.004500 -0.004407 -0.004222 -0.003937 -0.003551 -0.003063 -0.002474 -0.001790 -0.001017 -0.000164 0.000757 0.001733 0.002751 0.003795 0.004849 0.005897 0.006922 0.007910 0.008847 0.009721 0.010520 0.011237 0.011864 0.012394 0.012821 0.013142 0.013351 0.013446 0.013428 0.013296 0.013054 0.012707 0.012261 0.011726 0.011113 0.010435 0.009706 0.008940 0.008152 0.007358 0.006570 0.005802 0.005065 0.004368 0.003717 0.003119 0.002576 0.002092 0.001666 0.001300 0.000990 0.000733 0.000526 0.000363 0.000237 0.000142 0.000072 0.000022 -0.000013 -0.000037 -0.000053 -0.000063 -0.000068 -0.000070 -0.000069 -0.000065 -0.000061 -0.000055 -0.000049 -0.000043 -0.000037 -0.000032 -0.000026 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000012 -0.000018 -0.000025 -0.000035 -0.000047 -0.000063 -0.000083 -0.000108 -0.000139 -0.000177 -0.000224 -0.000281 -0.000351 -0.000436 -0.000539 -0.000661 -0.000806 -0.000972 -0.001159 -0.001367 -0.001592 -0.001831 -0.002081 -0.002335 -0.002589 -0.002833 -0.003060 -0.003260 -0.003425 -0.003544 -0.003607 -0.003608 -0.003537 -0.003388 -0.003156 -0.002837 -0.002431 -0.001938 -0.001361 -0.000706 0.000019 0.000806 0.001644 0.002521 0.003422 0.004334 0.005242 0.006131 0.006987 0.007797 0.008551 0.009238 0.009850 0.010382 0.010826 0.011178 0.011435 0.011592 0.011650 0.011606 0.011465 0.011227 0.010900 0.010489 0.010003 0.009454 0.008851 0.008209 0.007540 0.006857 0.006172 0.005497 0.004842 0.004217 0.003627 0.003080 0.002579 0.002125 0.001722 0.001369 0.001066 0.000810 0.000600 0.000431 0.000298 0.000196 0.000119 0.000063 0.000023 -0.000006 -0.000026 -0.000039 -0.000047 -0.000052 -0.000054 -0.000053 -0.000051 -0.000048 -0.000044 -0.000039 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000046 -0.000061 -0.000080 -0.000103 -0.000132 -0.000166 -0.000209 -0.000261 -0.000325 -0.000403 -0.000497 -0.000609 -0.000738 -0.000884 -0.001046 -0.001223 -0.001412 -0.001609 -0.001812 -0.002014 -0.002210 -0.002393 -0.002557 -0.002692 -0.002791 -0.002846 -0.002850 -0.002796 -0.002678 -0.002490 -0.002231 -0.001897 -0.001490 -0.001011 -0.000464 0.000144 0.000807 0.001514 0.002257 0.003022 0.003798 0.004571 0.005328 0.006057 0.006746 0.007385 0.007965 0.008480 0.008923 0.009289 0.009574 0.009776 0.009891 0.009919 0.009861 0.009718 0.009494 0.009193 0.008824 0.008392 0.007909 0.007384 0.006829 0.006255 0.005672 0.005092 0.004523 0.003974 0.003452 0.002962 0.002509 0.002095 0.001722 0.001392 0.001103 0.000856 0.000649 0.000479 0.000343 0.000237 0.000156 0.000095 0.000051 0.000019 -0.000004 -0.000019 -0.000030 -0.000037 -0.000040 -0.000042 -0.000042 -0.000040 -0.000038 -0.000035 -0.000032 -0.000028 -0.000024 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000058 -0.000075 -0.000096 -0.000121 -0.000152 -0.000190 -0.000238 -0.000296 -0.000368 -0.000452 -0.000551 -0.000664 -0.000789 -0.000926 -0.001073 -0.001227 -0.001385 -0.001544 -0.001699 -0.001845 -0.001975 -0.002085 -0.002166 -0.002212 -0.002218 -0.002178 -0.002085 -0.001936 -0.001727 -0.001457 -0.001125 -0.000732 -0.000283 0.000220 0.000769 0.001357 0.001975 0.002615 0.003263 0.003911 0.004545 0.005155 0.005730 0.006263 0.006745 0.007170 0.007534 0.007831 0.008058 0.008213 0.008295 0.008302 0.008236 0.008099 0.007893 0.007625 0.007299 0.006924 0.006507 0.006058 0.005587 0.005103 0.004614 0.004131 0.003660 0.003207 0.002779 0.002378 0.002009 0.001673 0.001371 0.001104 0.000872 0.000674 0.000508 0.000373 0.000266 0.000182 0.000119 0.000072 0.000037 0.000013 -0.000004 -0.000016 -0.000024 -0.000030 -0.000032 -0.000034 -0.000034 -0.000032 -0.000031 -0.000028 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000041 -0.000054 -0.000068 -0.000086 -0.000108 -0.000136 -0.000171 -0.000214 -0.000267 -0.000331 -0.000405 -0.000491 -0.000587 -0.000691 -0.000803 -0.000921 -0.001043 -0.001166 -0.001286 -0.001400 -0.001503 -0.001590 -0.001656 -0.001695 -0.001701 -0.001672 -0.001600 -0.001483 -0.001318 -0.001102 -0.000835 -0.000518 -0.000153 0.000256 0.000704 0.001185 0.001693 0.002218 0.002751 0.003284 0.003806 0.004308 0.004781 0.005217 0.005611 0.005957 0.006250 0.006486 0.006665 0.006782 0.006837 0.006831 0.006763 0.006636 0.006453 0.006218 0.005938 0.005617 0.005265 0.004888 0.004495 0.004093 0.003691 0.003296 0.002912 0.002545 0.002199 0.001877 0.001581 0.001312 0.001071 0.000859 0.000675 0.000518 0.000388 0.000283 0.000199 0.000135 0.000086 0.000050 0.000024 0.000006 -0.000007 -0.000016 -0.000022 -0.000025 -0.000027 -0.000028 -0.000028 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000029 -0.000037 -0.000048 -0.000060 -0.000076 -0.000095 -0.000120 -0.000151 -0.000190 -0.000238 -0.000293 -0.000357 -0.000429 -0.000507 -0.000592 -0.000681 -0.000773 -0.000866 -0.000959 -0.001047 -0.001127 -0.001195 -0.001247 -0.001279 -0.001286 -0.001264 -0.001210 -0.001120 -0.000991 -0.000821 -0.000609 -0.000357 -0.000065 0.000263 0.000623 0.001011 0.001420 0.001845 0.002276 0.002707 0.003130 0.003536 0.003918 0.004269 0.004586 0.004862 0.005094 0.005280 0.005417 0.005504 0.005539 0.005524 0.005459 0.005345 0.005186 0.004986 0.004749 0.004481 0.004188 0.003877 0.003555 0.003229 0.002904 0.002585 0.002278 0.001986 0.001711 0.001456 0.001223 0.001011 0.000822 0.000655 0.000511 0.000390 0.000289 0.000208 0.000144 0.000095 0.000058 0.000031 0.000012 -0.000001 -0.000011 -0.000017 -0.000021 -0.000023 -0.000024 -0.000024 -0.000024 -0.000023 -0.000021 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000032 -0.000041 -0.000051 -0.000065 -0.000082 -0.000105 -0.000133 -0.000168 -0.000209 -0.000256 -0.000309 -0.000367 -0.000429 -0.000495 -0.000564 -0.000634 -0.000703 -0.000770 -0.000831 -0.000884 -0.000925 -0.000950 -0.000958 -0.000943 -0.000903 -0.000835 -0.000735 -0.000604 -0.000438 -0.000240 -0.000010 0.000249 0.000535 0.000843 0.001168 0.001505 0.001849 0.002192 0.002528 0.002850 0.003154 0.003432 0.003682 0.003899 0.004080 0.004223 0.004327 0.004390 0.004411 0.004391 0.004331 0.004232 0.004097 0.003930 0.003734 0.003514 0.003275 0.003024 0.002765 0.002504 0.002245 0.001994 0.001752 0.001523 0.001309 0.001111 0.000929 0.000765 0.000619 0.000490 0.000379 0.000286 0.000209 0.000147 0.000099 0.000063 0.000035 0.000016 0.000002 -0.000008 -0.000014 -0.000018 -0.000021 -0.000022 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000033 -0.000043 -0.000055 -0.000071 -0.000091 -0.000116 -0.000146 -0.000180 -0.000218 -0.000260 -0.000305 -0.000354 -0.000404 -0.000455 -0.000507 -0.000557 -0.000603 -0.000643 -0.000675 -0.000696 -0.000703 -0.000694 -0.000665 -0.000615 -0.000540 -0.000439 -0.000312 -0.000158 0.000021 0.000223 0.000446 0.000687 0.000941 0.001205 0.001474 0.001742 0.002005 0.002257 0.002494 0.002711 0.002905 0.003073 0.003211 0.003320 0.003397 0.003441 0.003452 0.003430 0.003377 0.003293 0.003182 0.003044 0.002885 0.002708 0.002517 0.002318 0.002114 0.001909 0.001707 0.001512 0.001325 0.001149 0.000984 0.000832 0.000694 0.000568 0.000457 0.000359 0.000275 0.000204 0.000146 0.000100 0.000064 0.000037 0.000017 0.000003 -0.000007 -0.000013 -0.000017 -0.000020 -0.000021 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000047 -0.000061 -0.000078 -0.000099 -0.000124 -0.000151 -0.000181 -0.000213 -0.000248 -0.000284 -0.000321 -0.000359 -0.000396 -0.000430 -0.000461 -0.000486 -0.000503 -0.000510 -0.000504 -0.000485 -0.000448 -0.000392 -0.000316 -0.000220 -0.000102 0.000035 0.000190 0.000362 0.000548 0.000744 0.000947 0.001154 0.001360 0.001562 0.001756 0.001938 0.002104 0.002252 0.002380 0.002484 0.002565 0.002621 0.002650 0.002655 0.002633 0.002587 0.002518 0.002427 0.002317 0.002191 0.002051 0.001902 0.001746 0.001588 0.001431 0.001276 0.001127 0.000985 0.000851 0.000727 0.000613 0.000508 0.000415 0.000331 0.000257 0.000194 0.000142 0.000098 0.000064 0.000038 0.000018 0.000004 -0.000006 -0.000013 -0.000017 -0.000020 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000039 -0.000052 -0.000066 -0.000083 -0.000102 -0.000123 -0.000146 -0.000170 -0.000196 -0.000223 -0.000250 -0.000277 -0.000302 -0.000325 -0.000344 -0.000358 -0.000365 -0.000363 -0.000349 -0.000324 -0.000283 -0.000227 -0.000155 -0.000066 0.000038 0.000156 0.000286 0.000427 0.000576 0.000730 0.000887 0.001043 0.001196 0.001342 0.001480 0.001605 0.001716 0.001812 0.001889 0.001948 0.001987 0.002007 0.002006 0.001986 0.001948 0.001892 0.001819 0.001732 0.001634 0.001526 0.001412 0.001293 0.001173 0.001054 0.000937 0.000825 0.000719 0.000620 0.000527 0.000443 0.000366 0.000296 0.000234 0.000180 0.000134 0.000095 0.000063 0.000038 0.000019 0.000005 -0.000005 -0.000012 -0.000016 -0.000019 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000018 -0.000024 -0.000032 -0.000042 -0.000054 -0.000067 -0.000081 -0.000097 -0.000114 -0.000132 -0.000151 -0.000170 -0.000190 -0.000208 -0.000226 -0.000240 -0.000252 -0.000258 -0.000258 -0.000250 -0.000232 -0.000204 -0.000163 -0.000109 -0.000043 0.000035 0.000123 0.000221 0.000326 0.000437 0.000552 0.000669 0.000785 0.000899 0.001008 0.001110 0.001203 0.001286 0.001356 0.001412 0.001455 0.001482 0.001494 0.001490 0.001473 0.001441 0.001396 0.001339 0.001272 0.001197 0.001115 0.001029 0.000940 0.000851 0.000763 0.000676 0.000594 0.000516 0.000443 0.000375 0.000314 0.000258 0.000207 0.000162 0.000123 0.000089 0.000060 0.000037 0.000019 0.000006 -0.000004 -0.000011 -0.000015 -0.000018 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000014 -0.000019 -0.000025 -0.000033 -0.000042 -0.000051 -0.000062 -0.000074 -0.000087 -0.000100 -0.000114 -0.000128 -0.000141 -0.000154 -0.000166 -0.000175 -0.000181 -0.000182 -0.000178 -0.000166 -0.000146 -0.000117 -0.000078 -0.000029 0.000028 0.000094 0.000166 0.000243 0.000325 0.000409 0.000495 0.000580 0.000663 0.000743 0.000818 0.000886 0.000947 0.000998 0.001038 0.001068 0.001086 0.001093 0.001088 0.001073 0.001047 0.001011 0.000967 0.000917 0.000860 0.000800 0.000736 0.000672 0.000606 0.000542 0.000479 0.000419 0.000363 0.000310 0.000262 0.000217 0.000177 0.000141 0.000109 0.000080 0.000056 0.000036 0.000019 0.000007 -0.000003 -0.000009 -0.000014 -0.000017 -0.000018 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000010 -0.000014 -0.000019 -0.000024 -0.000031 -0.000038 -0.000046 -0.000055 -0.000064 -0.000074 -0.000084 -0.000094 -0.000104 -0.000113 -0.000120 -0.000126 -0.000128 -0.000126 -0.000119 -0.000105 -0.000084 -0.000056 -0.000021 0.000021 0.000069 0.000121 0.000178 0.000237 0.000298 0.000359 0.000420 0.000480 0.000538 0.000592 0.000642 0.000685 0.000722 0.000751 0.000772 0.000784 0.000787 0.000782 0.000768 0.000747 0.000720 0.000686 0.000648 0.000607 0.000563 0.000517 0.000471 0.000424 0.000378 0.000333 0.000290 0.000250 0.000212 0.000178 0.000147 0.000119 0.000093 0.000070 0.000050 0.000033 0.000019 0.000007 -0.000002 -0.000008 -0.000012 -0.000015 -0.000017 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000017 -0.000022 -0.000027 -0.000033 -0.000040 -0.000047 -0.000054 -0.000061 -0.000068 -0.000075 -0.000082 -0.000087 -0.000089 -0.000089 -0.000085 -0.000076 -0.000061 -0.000041 -0.000016 0.000014 0.000049 0.000086 0.000126 0.000168 0.000212 0.000255 0.000298 0.000341 0.000382 0.000421 0.000456 0.000488 0.000514 0.000534 0.000549 0.000556 0.000558 0.000552 0.000541 0.000524 0.000503 0.000478 0.000449 0.000419 0.000388 0.000356 0.000323 0.000290 0.000258 0.000226 0.000196 0.000168 0.000142 0.000118 0.000096 0.000077 0.000059 0.000043 0.000029 0.000017 0.000007 -0.000001 -0.000007 -0.000011 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000019 -0.000023 -0.000028 -0.000033 -0.000039 -0.000044 -0.000049 -0.000055 -0.000059 -0.000062 -0.000062 -0.000060 -0.000054 -0.000045 -0.000031 -0.000013 0.000008 0.000033 0.000059 0.000087 0.000117 0.000147 0.000177 0.000207 0.000237 0.000266 0.000293 0.000319 0.000341 0.000360 0.000374 0.000384 0.000389 0.000389 0.000384 0.000375 0.000361 0.000345 0.000326 0.000305 0.000284 0.000261 0.000239 0.000216 0.000194 0.000171 0.000150 0.000129 0.000109 0.000091 0.000075 0.000060 0.000047 0.000035 0.000024 0.000015 0.000006 -0.000000 -0.000006 -0.000009 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000009 -0.000012 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000036 -0.000039 -0.000042 -0.000043 -0.000042 -0.000039 -0.000032 -0.000023 -0.000011 0.000004 0.000021 0.000039 0.000058 0.000078 0.000099 0.000119 0.000140 0.000160 0.000181 0.000200 0.000218 0.000234 0.000248 0.000258 0.000265 0.000268 0.000267 0.000263 0.000255 0.000245 0.000232 0.000218 0.000203 0.000187 0.000172 0.000156 0.000141 0.000126 0.000110 0.000095 0.000081 0.000068 0.000056 0.000045 0.000036 0.000027 0.000019 0.000012 0.000005 -0.000000 -0.000005 -0.000008 -0.000011 -0.000012 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000026 -0.000028 -0.000029 -0.000029 -0.000027 -0.000023 -0.000017 -0.000009 0.000001 0.000012 0.000024 0.000037 0.000050 0.000064 0.000078 0.000091 0.000105 0.000119 0.000133 0.000146 0.000158 0.000168 0.000175 0.000180 0.000182 0.000181 0.000177 0.000171 0.000162 0.000153 0.000142 0.000131 0.000120 0.000109 0.000099 0.000089 0.000078 0.000068 0.000058 0.000049 0.000040 0.000032 0.000025 0.000019 0.000013 0.000008 0.000003 -0.000001 -0.000004 -0.000007 -0.000009 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000013 -0.000016 -0.000018 -0.000019 -0.000019 -0.000018 -0.000016 -0.000013 -0.000008 -0.000001 0.000006 0.000014 0.000022 0.000030 0.000039 0.000048 0.000057 0.000066 0.000076 0.000086 0.000095 0.000104 0.000111 0.000117 0.000120 0.000121 0.000120 0.000117 0.000112 0.000105 0.000098 0.000090 0.000082 0.000074 0.000067 0.000060 0.000053 0.000046 0.000039 0.000033 0.000026 0.000021 0.000016 0.000012 0.000008 0.000004 0.000001 -0.000002 -0.000004 -0.000007 -0.000008 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000011 -0.000009 -0.000006 -0.000002 0.000002 0.000007 0.000012 0.000017 0.000022 0.000027 0.000033 0.000040 0.000046 0.000053 0.000060 0.000066 0.000072 0.000076 0.000079 0.000079 0.000078 0.000076 0.000071 0.000066 0.000061 0.000055 0.000049 0.000043 0.000038 0.000034 0.000029 0.000025 0.000020 0.000016 0.000012 0.000009 0.000006 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000000 0.000002 0.000005 0.000008 0.000011 0.000014 0.000017 0.000022 0.000026 0.000031 0.000036 0.000041 0.000045 0.000048 0.000050 0.000051 0.000050 0.000047 0.000044 0.000040 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000011 0.000008 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000020 0.000024 0.000027 0.000029 0.000031 0.000031 0.000030 0.000028 0.000026 0.000022 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000013 0.000015 0.000017 0.000018 0.000018 0.000017 0.000016 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000006 0.000007 0.000009 0.000010 0.000010 0.000009 0.000008 0.000006 0.000004 0.000002 -0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000004 0.000005 0.000004 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode25_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000015 0.000016 0.000016 0.000016 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000017 0.000017 0.000018 0.000019 0.000020 0.000020 0.000020 0.000020 0.000019 0.000019 0.000019 0.000019 0.000019 0.000020 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000024 0.000024 0.000024 0.000024 0.000023 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000022 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000021 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000028 0.000029 0.000029 0.000029 0.000028 0.000027 0.000027 0.000026 0.000026 0.000026 0.000025 0.000025 0.000024 0.000023 0.000023 0.000022 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000017 0.000019 0.000021 0.000022 0.000024 0.000024 0.000025 0.000025 0.000025 0.000025 0.000025 0.000025 0.000026 0.000027 0.000029 0.000030 0.000031 0.000032 0.000033 0.000033 0.000032 0.000032 0.000031 0.000030 0.000029 0.000028 0.000028 0.000027 0.000026 0.000026 0.000025 0.000025 0.000024 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000025 0.000026 0.000027 0.000028 0.000028 0.000028 0.000028 0.000028 0.000029 0.000030 0.000031 0.000032 0.000034 0.000035 0.000035 0.000036 0.000035 0.000034 0.000033 0.000032 0.000031 0.000030 0.000029 0.000028 0.000028 0.000027 0.000026 0.000026 0.000026 0.000025 0.000025 0.000025 0.000024 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000015 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000027 0.000028 0.000029 0.000029 0.000030 0.000030 0.000030 0.000030 0.000031 0.000032 0.000033 0.000034 0.000035 0.000036 0.000036 0.000036 0.000035 0.000034 0.000032 0.000031 0.000029 0.000028 0.000027 0.000026 0.000025 0.000025 0.000025 0.000025 0.000025 0.000025 0.000025 0.000026 0.000026 0.000026 0.000025 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000020 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000019 0.000022 0.000024 0.000025 0.000026 0.000027 0.000028 0.000029 0.000030 0.000030 0.000030 0.000030 0.000030 0.000031 0.000031 0.000032 0.000032 0.000033 0.000033 0.000032 0.000031 0.000030 0.000028 0.000026 0.000025 0.000023 0.000022 0.000020 0.000020 0.000019 0.000019 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000026 0.000026 0.000026 0.000025 0.000025 0.000024 0.000024 0.000024 0.000023 0.000024 0.000024 0.000024 0.000024 0.000024 0.000023 0.000022 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000019 0.000021 0.000023 0.000024 0.000025 0.000026 0.000026 0.000027 0.000027 0.000027 0.000027 0.000027 0.000027 0.000026 0.000026 0.000026 0.000025 0.000025 0.000024 0.000022 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000021 0.000023 0.000024 0.000025 0.000026 0.000026 0.000027 0.000027 0.000027 0.000027 0.000028 0.000028 0.000029 0.000029 0.000030 0.000029 0.000028 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000014 0.000017 0.000018 0.000019 0.000020 0.000020 0.000021 0.000021 0.000020 0.000020 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000012 0.000010 0.000008 0.000005 0.000002 -0.000001 -0.000005 -0.000008 -0.000011 -0.000014 -0.000015 -0.000017 -0.000017 -0.000017 -0.000016 -0.000014 -0.000012 -0.000009 -0.000005 -0.000001 0.000003 0.000007 0.000011 0.000015 0.000018 0.000021 0.000023 0.000024 0.000026 0.000027 0.000028 0.000030 0.000031 0.000033 0.000034 0.000035 0.000035 0.000035 0.000034 0.000033 0.000031 0.000028 0.000026 0.000024 0.000022 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000011 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000003 0.000001 -0.000002 -0.000006 -0.000009 -0.000014 -0.000018 -0.000022 -0.000027 -0.000032 -0.000037 -0.000042 -0.000046 -0.000050 -0.000053 -0.000055 -0.000056 -0.000055 -0.000054 -0.000052 -0.000049 -0.000045 -0.000040 -0.000034 -0.000028 -0.000021 -0.000014 -0.000007 -0.000001 0.000005 0.000010 0.000014 0.000018 0.000021 0.000024 0.000027 0.000030 0.000033 0.000035 0.000038 0.000039 0.000040 0.000041 0.000040 0.000038 0.000036 0.000034 0.000032 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000048 -0.000055 -0.000063 -0.000070 -0.000078 -0.000085 -0.000092 -0.000098 -0.000104 -0.000109 -0.000112 -0.000114 -0.000114 -0.000113 -0.000111 -0.000107 -0.000102 -0.000096 -0.000088 -0.000079 -0.000070 -0.000059 -0.000049 -0.000039 -0.000029 -0.000020 -0.000011 -0.000004 0.000003 0.000009 0.000015 0.000020 0.000025 0.000030 0.000035 0.000039 0.000042 0.000044 0.000045 0.000045 0.000044 0.000042 0.000040 0.000038 0.000036 0.000034 0.000032 0.000030 0.000028 0.000026 0.000023 0.000020 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000000 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000029 -0.000035 -0.000041 -0.000047 -0.000053 -0.000061 -0.000068 -0.000077 -0.000086 -0.000097 -0.000108 -0.000119 -0.000131 -0.000142 -0.000153 -0.000163 -0.000173 -0.000181 -0.000188 -0.000194 -0.000198 -0.000200 -0.000199 -0.000197 -0.000193 -0.000187 -0.000180 -0.000170 -0.000159 -0.000147 -0.000133 -0.000118 -0.000103 -0.000088 -0.000074 -0.000060 -0.000046 -0.000034 -0.000023 -0.000013 -0.000003 0.000006 0.000014 0.000022 0.000030 0.000037 0.000042 0.000046 0.000048 0.000049 0.000049 0.000048 0.000047 0.000045 0.000043 0.000041 0.000039 0.000037 0.000035 0.000032 0.000029 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000007 0.000007 0.000005 0.000003 0.000001 -0.000002 -0.000006 -0.000009 -0.000013 -0.000017 -0.000022 -0.000026 -0.000031 -0.000037 -0.000043 -0.000050 -0.000058 -0.000067 -0.000077 -0.000087 -0.000098 -0.000110 -0.000122 -0.000135 -0.000149 -0.000163 -0.000179 -0.000196 -0.000212 -0.000229 -0.000245 -0.000260 -0.000274 -0.000286 -0.000297 -0.000306 -0.000313 -0.000318 -0.000319 -0.000318 -0.000315 -0.000309 -0.000300 -0.000289 -0.000275 -0.000260 -0.000243 -0.000224 -0.000204 -0.000183 -0.000162 -0.000141 -0.000121 -0.000101 -0.000083 -0.000066 -0.000050 -0.000034 -0.000020 -0.000007 0.000006 0.000018 0.000028 0.000037 0.000044 0.000048 0.000051 0.000053 0.000053 0.000053 0.000052 0.000051 0.000049 0.000047 0.000045 0.000042 0.000039 0.000035 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000005 0.000002 -0.000002 -0.000006 -0.000011 -0.000017 -0.000024 -0.000032 -0.000040 -0.000048 -0.000058 -0.000068 -0.000080 -0.000092 -0.000106 -0.000121 -0.000137 -0.000154 -0.000172 -0.000191 -0.000211 -0.000231 -0.000252 -0.000274 -0.000297 -0.000320 -0.000344 -0.000367 -0.000388 -0.000408 -0.000426 -0.000442 -0.000456 -0.000467 -0.000475 -0.000480 -0.000482 -0.000480 -0.000474 -0.000465 -0.000453 -0.000438 -0.000419 -0.000399 -0.000376 -0.000351 -0.000324 -0.000296 -0.000267 -0.000238 -0.000210 -0.000182 -0.000155 -0.000130 -0.000106 -0.000083 -0.000062 -0.000042 -0.000022 -0.000005 0.000011 0.000025 0.000036 0.000044 0.000050 0.000054 0.000056 0.000058 0.000058 0.000058 0.000057 0.000056 0.000054 0.000051 0.000047 0.000043 0.000039 0.000034 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000008 0.000007 0.000006 0.000003 -0.000001 -0.000006 -0.000012 -0.000020 -0.000029 -0.000039 -0.000051 -0.000064 -0.000079 -0.000095 -0.000112 -0.000130 -0.000151 -0.000173 -0.000196 -0.000222 -0.000249 -0.000277 -0.000305 -0.000335 -0.000365 -0.000396 -0.000428 -0.000460 -0.000492 -0.000523 -0.000553 -0.000581 -0.000606 -0.000629 -0.000649 -0.000666 -0.000679 -0.000688 -0.000694 -0.000695 -0.000692 -0.000684 -0.000672 -0.000655 -0.000635 -0.000611 -0.000583 -0.000553 -0.000521 -0.000486 -0.000449 -0.000411 -0.000373 -0.000334 -0.000296 -0.000259 -0.000223 -0.000189 -0.000156 -0.000125 -0.000095 -0.000067 -0.000042 -0.000018 0.000002 0.000019 0.000032 0.000043 0.000051 0.000056 0.000060 0.000063 0.000065 0.000065 0.000065 0.000063 0.000060 0.000056 0.000052 0.000047 0.000042 0.000036 0.000031 0.000027 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000008 0.000006 0.000004 0.000000 -0.000005 -0.000012 -0.000021 -0.000032 -0.000045 -0.000060 -0.000078 -0.000098 -0.000120 -0.000144 -0.000171 -0.000199 -0.000230 -0.000264 -0.000300 -0.000338 -0.000378 -0.000419 -0.000461 -0.000504 -0.000547 -0.000591 -0.000634 -0.000677 -0.000719 -0.000760 -0.000798 -0.000833 -0.000865 -0.000892 -0.000916 -0.000936 -0.000952 -0.000962 -0.000968 -0.000969 -0.000964 -0.000953 -0.000936 -0.000915 -0.000888 -0.000857 -0.000822 -0.000784 -0.000742 -0.000698 -0.000651 -0.000602 -0.000552 -0.000501 -0.000451 -0.000401 -0.000352 -0.000305 -0.000259 -0.000215 -0.000174 -0.000134 -0.000098 -0.000065 -0.000035 -0.000010 0.000011 0.000028 0.000041 0.000052 0.000060 0.000066 0.000070 0.000072 0.000073 0.000072 0.000069 0.000066 0.000061 0.000056 0.000050 0.000044 0.000039 0.000033 0.000029 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000004 0.000001 -0.000005 -0.000012 -0.000021 -0.000034 -0.000049 -0.000067 -0.000089 -0.000115 -0.000144 -0.000176 -0.000211 -0.000250 -0.000292 -0.000338 -0.000386 -0.000439 -0.000493 -0.000550 -0.000609 -0.000668 -0.000728 -0.000787 -0.000846 -0.000903 -0.000960 -0.001014 -0.001065 -0.001112 -0.001155 -0.001192 -0.001225 -0.001253 -0.001276 -0.001293 -0.001305 -0.001311 -0.001310 -0.001302 -0.001288 -0.001267 -0.001239 -0.001206 -0.001167 -0.001123 -0.001076 -0.001024 -0.000968 -0.000910 -0.000849 -0.000785 -0.000720 -0.000655 -0.000589 -0.000525 -0.000461 -0.000400 -0.000341 -0.000284 -0.000230 -0.000179 -0.000133 -0.000092 -0.000055 -0.000025 0.000001 0.000023 0.000040 0.000053 0.000064 0.000072 0.000077 0.000080 0.000080 0.000079 0.000075 0.000071 0.000065 0.000059 0.000053 0.000046 0.000041 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000004 0.000001 -0.000004 -0.000012 -0.000022 -0.000035 -0.000052 -0.000073 -0.000099 -0.000129 -0.000165 -0.000205 -0.000251 -0.000301 -0.000355 -0.000415 -0.000479 -0.000548 -0.000621 -0.000697 -0.000775 -0.000855 -0.000936 -0.001015 -0.001094 -0.001171 -0.001245 -0.001316 -0.001384 -0.001446 -0.001503 -0.001553 -0.001597 -0.001635 -0.001666 -0.001691 -0.001709 -0.001721 -0.001726 -0.001723 -0.001713 -0.001694 -0.001668 -0.001633 -0.001592 -0.001545 -0.001492 -0.001434 -0.001371 -0.001304 -0.001233 -0.001158 -0.001080 -0.000999 -0.000916 -0.000833 -0.000750 -0.000668 -0.000588 -0.000509 -0.000433 -0.000361 -0.000293 -0.000230 -0.000173 -0.000123 -0.000079 -0.000041 -0.000009 0.000017 0.000039 0.000056 0.000069 0.000078 0.000084 0.000087 0.000087 0.000085 0.000080 0.000075 0.000068 0.000062 0.000055 0.000048 0.000042 0.000037 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000010 0.000010 0.000009 0.000007 0.000005 0.000001 -0.000004 -0.000012 -0.000022 -0.000036 -0.000054 -0.000078 -0.000107 -0.000142 -0.000184 -0.000233 -0.000288 -0.000350 -0.000419 -0.000494 -0.000576 -0.000664 -0.000757 -0.000856 -0.000958 -0.001062 -0.001168 -0.001273 -0.001377 -0.001478 -0.001575 -0.001668 -0.001756 -0.001837 -0.001911 -0.001977 -0.002035 -0.002085 -0.002126 -0.002159 -0.002185 -0.002203 -0.002214 -0.002217 -0.002211 -0.002196 -0.002173 -0.002140 -0.002099 -0.002050 -0.001994 -0.001932 -0.001864 -0.001790 -0.001710 -0.001626 -0.001536 -0.001442 -0.001344 -0.001243 -0.001140 -0.001036 -0.000933 -0.000830 -0.000729 -0.000631 -0.000536 -0.000447 -0.000363 -0.000286 -0.000217 -0.000156 -0.000103 -0.000058 -0.000019 0.000013 0.000039 0.000059 0.000074 0.000085 0.000091 0.000093 0.000092 0.000089 0.000084 0.000078 0.000071 0.000064 0.000056 0.000050 0.000043 0.000037 0.000032 0.000027 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000009 0.000006 0.000002 -0.000004 -0.000011 -0.000022 -0.000037 -0.000056 -0.000081 -0.000114 -0.000153 -0.000201 -0.000258 -0.000323 -0.000398 -0.000481 -0.000573 -0.000674 -0.000783 -0.000900 -0.001023 -0.001153 -0.001286 -0.001421 -0.001556 -0.001689 -0.001820 -0.001946 -0.002065 -0.002178 -0.002283 -0.002378 -0.002464 -0.002538 -0.002602 -0.002655 -0.002698 -0.002731 -0.002756 -0.002772 -0.002780 -0.002779 -0.002769 -0.002749 -0.002720 -0.002682 -0.002634 -0.002578 -0.002513 -0.002442 -0.002364 -0.002280 -0.002190 -0.002092 -0.001989 -0.001878 -0.001763 -0.001642 -0.001518 -0.001392 -0.001264 -0.001136 -0.001010 -0.000885 -0.000764 -0.000648 -0.000539 -0.000438 -0.000346 -0.000264 -0.000191 -0.000128 -0.000074 -0.000028 0.000009 0.000039 0.000062 0.000079 0.000090 0.000096 0.000098 0.000096 0.000092 0.000087 0.000080 0.000072 0.000065 0.000057 0.000050 0.000044 0.000038 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000013 0.000011 0.000008 0.000004 -0.000002 -0.000010 -0.000022 -0.000037 -0.000058 -0.000085 -0.000119 -0.000163 -0.000216 -0.000280 -0.000356 -0.000443 -0.000541 -0.000651 -0.000772 -0.000904 -0.001046 -0.001197 -0.001356 -0.001520 -0.001689 -0.001858 -0.002027 -0.002192 -0.002351 -0.002503 -0.002646 -0.002779 -0.002900 -0.003008 -0.003103 -0.003183 -0.003251 -0.003305 -0.003347 -0.003377 -0.003398 -0.003409 -0.003411 -0.003405 -0.003389 -0.003363 -0.003328 -0.003283 -0.003229 -0.003167 -0.003096 -0.003018 -0.002933 -0.002840 -0.002740 -0.002632 -0.002515 -0.002390 -0.002257 -0.002117 -0.001972 -0.001822 -0.001668 -0.001513 -0.001357 -0.001203 -0.001052 -0.000905 -0.000766 -0.000636 -0.000516 -0.000408 -0.000311 -0.000226 -0.000152 -0.000089 -0.000036 0.000007 0.000040 0.000065 0.000083 0.000094 0.000099 0.000101 0.000099 0.000094 0.000088 0.000080 0.000073 0.000065 0.000057 0.000050 0.000044 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000014 0.000012 0.000007 0.000001 -0.000008 -0.000020 -0.000036 -0.000058 -0.000086 -0.000123 -0.000170 -0.000228 -0.000299 -0.000384 -0.000483 -0.000597 -0.000725 -0.000867 -0.001023 -0.001192 -0.001372 -0.001563 -0.001762 -0.001967 -0.002175 -0.002383 -0.002587 -0.002785 -0.002974 -0.003153 -0.003318 -0.003469 -0.003604 -0.003722 -0.003822 -0.003906 -0.003973 -0.004024 -0.004060 -0.004084 -0.004097 -0.004100 -0.004094 -0.004079 -0.004055 -0.004022 -0.003981 -0.003931 -0.003872 -0.003805 -0.003731 -0.003649 -0.003560 -0.003462 -0.003356 -0.003240 -0.003113 -0.002976 -0.002828 -0.002670 -0.002503 -0.002330 -0.002150 -0.001966 -0.001779 -0.001592 -0.001406 -0.001225 -0.001051 -0.000887 -0.000734 -0.000594 -0.000467 -0.000355 -0.000257 -0.000172 -0.000101 -0.000042 0.000005 0.000041 0.000067 0.000085 0.000096 0.000102 0.000103 0.000100 0.000095 0.000088 0.000080 0.000072 0.000065 0.000057 0.000050 0.000043 0.000036 0.000030 0.000025 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000018 0.000019 0.000018 0.000016 0.000012 0.000006 -0.000003 -0.000015 -0.000032 -0.000055 -0.000085 -0.000124 -0.000174 -0.000237 -0.000314 -0.000407 -0.000517 -0.000645 -0.000791 -0.000955 -0.001136 -0.001333 -0.001545 -0.001770 -0.002006 -0.002250 -0.002499 -0.002749 -0.002997 -0.003238 -0.003470 -0.003688 -0.003891 -0.004076 -0.004242 -0.004387 -0.004510 -0.004612 -0.004692 -0.004753 -0.004795 -0.004821 -0.004833 -0.004833 -0.004824 -0.004805 -0.004779 -0.004745 -0.004705 -0.004657 -0.004603 -0.004541 -0.004474 -0.004399 -0.004318 -0.004229 -0.004132 -0.004024 -0.003905 -0.003774 -0.003628 -0.003469 -0.003296 -0.003112 -0.002915 -0.002710 -0.002496 -0.002277 -0.002055 -0.001833 -0.001613 -0.001400 -0.001196 -0.001005 -0.000828 -0.000666 -0.000522 -0.000394 -0.000283 -0.000188 -0.000110 -0.000046 0.000004 0.000041 0.000069 0.000087 0.000098 0.000103 0.000104 0.000101 0.000095 0.000088 0.000080 0.000072 0.000064 0.000056 0.000049 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000021 0.000021 0.000020 0.000017 0.000012 0.000004 -0.000008 -0.000024 -0.000048 -0.000079 -0.000120 -0.000172 -0.000239 -0.000321 -0.000422 -0.000543 -0.000684 -0.000847 -0.001032 -0.001238 -0.001463 -0.001708 -0.001968 -0.002243 -0.002529 -0.002822 -0.003118 -0.003413 -0.003702 -0.003980 -0.004243 -0.004488 -0.004712 -0.004912 -0.005086 -0.005234 -0.005356 -0.005451 -0.005521 -0.005568 -0.005595 -0.005603 -0.005597 -0.005579 -0.005552 -0.005517 -0.005477 -0.005432 -0.005383 -0.005330 -0.005273 -0.005211 -0.005146 -0.005076 -0.005001 -0.004919 -0.004829 -0.004727 -0.004612 -0.004482 -0.004335 -0.004171 -0.003988 -0.003789 -0.003574 -0.003345 -0.003104 -0.002853 -0.002595 -0.002334 -0.002073 -0.001817 -0.001570 -0.001335 -0.001116 -0.000914 -0.000731 -0.000568 -0.000425 -0.000303 -0.000200 -0.000116 -0.000048 0.000004 0.000043 0.000071 0.000089 0.000100 0.000105 0.000105 0.000101 0.000095 0.000088 0.000080 0.000071 0.000063 0.000055 0.000048 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000020 0.000022 0.000023 0.000024 0.000024 0.000023 0.000019 0.000013 0.000002 -0.000014 -0.000037 -0.000068 -0.000109 -0.000163 -0.000233 -0.000320 -0.000427 -0.000556 -0.000710 -0.000889 -0.001093 -0.001323 -0.001577 -0.001854 -0.002151 -0.002467 -0.002796 -0.003136 -0.003481 -0.003826 -0.004165 -0.004493 -0.004805 -0.005096 -0.005362 -0.005600 -0.005807 -0.005983 -0.006125 -0.006236 -0.006315 -0.006366 -0.006390 -0.006392 -0.006375 -0.006343 -0.006300 -0.006250 -0.006196 -0.006139 -0.006081 -0.006023 -0.005965 -0.005907 -0.005850 -0.005792 -0.005732 -0.005670 -0.005602 -0.005527 -0.005439 -0.005337 -0.005218 -0.005078 -0.004916 -0.004732 -0.004525 -0.004297 -0.004049 -0.003783 -0.003502 -0.003209 -0.002909 -0.002606 -0.002304 -0.002010 -0.001728 -0.001461 -0.001213 -0.000986 -0.000782 -0.000602 -0.000447 -0.000315 -0.000206 -0.000117 -0.000047 0.000007 0.000047 0.000075 0.000094 0.000104 0.000108 0.000107 0.000103 0.000096 0.000088 0.000079 0.000071 0.000062 0.000054 0.000047 0.000040 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000028 0.000028 0.000026 0.000021 0.000013 -0.000001 -0.000022 -0.000051 -0.000092 -0.000147 -0.000217 -0.000307 -0.000418 -0.000555 -0.000718 -0.000911 -0.001133 -0.001385 -0.001666 -0.001975 -0.002309 -0.002666 -0.003041 -0.003429 -0.003825 -0.004222 -0.004615 -0.004997 -0.005362 -0.005702 -0.006014 -0.006293 -0.006536 -0.006741 -0.006906 -0.007032 -0.007119 -0.007172 -0.007191 -0.007182 -0.007149 -0.007097 -0.007031 -0.006957 -0.006879 -0.006801 -0.006724 -0.006652 -0.006585 -0.006524 -0.006469 -0.006419 -0.006374 -0.006332 -0.006290 -0.006245 -0.006194 -0.006131 -0.006052 -0.005954 -0.005831 -0.005683 -0.005506 -0.005301 -0.005068 -0.004809 -0.004524 -0.004217 -0.003892 -0.003554 -0.003209 -0.002861 -0.002517 -0.002184 -0.001865 -0.001566 -0.001290 -0.001040 -0.000818 -0.000623 -0.000457 -0.000317 -0.000203 -0.000111 -0.000039 0.000016 0.000056 0.000084 0.000101 0.000110 0.000113 0.000111 0.000105 0.000097 0.000089 0.000080 0.000070 0.000062 0.000054 0.000046 0.000039 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000027 0.000029 0.000031 0.000032 0.000032 0.000029 0.000023 0.000013 -0.000005 -0.000032 -0.000070 -0.000122 -0.000192 -0.000282 -0.000395 -0.000536 -0.000707 -0.000910 -0.001147 -0.001419 -0.001725 -0.002064 -0.002434 -0.002831 -0.003250 -0.003688 -0.004137 -0.004590 -0.005039 -0.005478 -0.005898 -0.006292 -0.006653 -0.006977 -0.007257 -0.007493 -0.007681 -0.007823 -0.007918 -0.007969 -0.007980 -0.007956 -0.007901 -0.007822 -0.007726 -0.007618 -0.007506 -0.007394 -0.007288 -0.007190 -0.007103 -0.007028 -0.006966 -0.006916 -0.006879 -0.006853 -0.006835 -0.006822 -0.006810 -0.006793 -0.006766 -0.006723 -0.006658 -0.006566 -0.006444 -0.006287 -0.006096 -0.005868 -0.005606 -0.005311 -0.004985 -0.004634 -0.004262 -0.003876 -0.003483 -0.003089 -0.002703 -0.002330 -0.001975 -0.001645 -0.001344 -0.001072 -0.000834 -0.000627 -0.000452 -0.000307 -0.000189 -0.000095 -0.000022 0.000032 0.000071 0.000097 0.000113 0.000120 0.000120 0.000116 0.000109 0.000100 0.000090 0.000080 0.000071 0.000062 0.000053 0.000046 0.000039 0.000033 0.000028 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000029 0.000032 0.000035 0.000037 0.000038 0.000037 0.000034 0.000026 0.000013 -0.000010 -0.000043 -0.000091 -0.000157 -0.000245 -0.000358 -0.000499 -0.000674 -0.000884 -0.001132 -0.001419 -0.001747 -0.002113 -0.002515 -0.002951 -0.003415 -0.003901 -0.004403 -0.004913 -0.005421 -0.005920 -0.006398 -0.006849 -0.007263 -0.007634 -0.007956 -0.008224 -0.008437 -0.008593 -0.008694 -0.008743 -0.008742 -0.008697 -0.008615 -0.008502 -0.008366 -0.008216 -0.008058 -0.007901 -0.007751 -0.007613 -0.007491 -0.007388 -0.007307 -0.007246 -0.007207 -0.007188 -0.007187 -0.007201 -0.007225 -0.007256 -0.007285 -0.007307 -0.007313 -0.007295 -0.007248 -0.007166 -0.007045 -0.006880 -0.006672 -0.006419 -0.006124 -0.005789 -0.005419 -0.005020 -0.004598 -0.004162 -0.003720 -0.003280 -0.002851 -0.002438 -0.002050 -0.001692 -0.001367 -0.001078 -0.000826 -0.000611 -0.000430 -0.000282 -0.000162 -0.000068 0.000004 0.000057 0.000093 0.000116 0.000129 0.000133 0.000130 0.000124 0.000114 0.000104 0.000093 0.000082 0.000072 0.000063 0.000054 0.000046 0.000040 0.000034 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000024 0.000028 0.000031 0.000035 0.000039 0.000042 0.000044 0.000045 0.000044 0.000040 0.000030 0.000013 -0.000015 -0.000057 -0.000117 -0.000199 -0.000307 -0.000445 -0.000619 -0.000831 -0.001086 -0.001384 -0.001728 -0.002116 -0.002547 -0.003018 -0.003523 -0.004057 -0.004611 -0.005177 -0.005745 -0.006305 -0.006846 -0.007357 -0.007827 -0.008249 -0.008615 -0.008919 -0.009157 -0.009329 -0.009435 -0.009478 -0.009461 -0.009391 -0.009275 -0.009121 -0.008937 -0.008734 -0.008520 -0.008304 -0.008096 -0.007903 -0.007731 -0.007585 -0.007467 -0.007380 -0.007325 -0.007299 -0.007303 -0.007334 -0.007388 -0.007459 -0.007542 -0.007630 -0.007712 -0.007781 -0.007826 -0.007840 -0.007815 -0.007744 -0.007623 -0.007450 -0.007221 -0.006940 -0.006608 -0.006230 -0.005811 -0.005361 -0.004888 -0.004401 -0.003909 -0.003423 -0.002951 -0.002502 -0.002083 -0.001700 -0.001356 -0.001053 -0.000792 -0.000571 -0.000387 -0.000238 -0.000119 -0.000027 0.000041 0.000090 0.000122 0.000141 0.000149 0.000148 0.000142 0.000133 0.000121 0.000108 0.000096 0.000084 0.000074 0.000064 0.000055 0.000047 0.000040 0.000034 0.000029 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000037 0.000042 0.000047 0.000050 0.000053 0.000054 0.000053 0.000047 0.000035 0.000013 -0.000021 -0.000072 -0.000146 -0.000245 -0.000377 -0.000545 -0.000754 -0.001009 -0.001312 -0.001665 -0.002070 -0.002524 -0.003025 -0.003567 -0.004144 -0.004749 -0.005370 -0.005998 -0.006620 -0.007224 -0.007797 -0.008328 -0.008805 -0.009218 -0.009561 -0.009828 -0.010016 -0.010127 -0.010162 -0.010126 -0.010026 -0.009870 -0.009667 -0.009426 -0.009160 -0.008879 -0.008593 -0.008314 -0.008050 -0.007812 -0.007604 -0.007433 -0.007302 -0.007211 -0.007163 -0.007156 -0.007189 -0.007257 -0.007358 -0.007485 -0.007631 -0.007787 -0.007943 -0.008088 -0.008212 -0.008303 -0.008352 -0.008350 -0.008291 -0.008169 -0.007982 -0.007731 -0.007416 -0.007043 -0.006617 -0.006148 -0.005645 -0.005118 -0.004578 -0.004037 -0.003506 -0.002995 -0.002513 -0.002067 -0.001664 -0.001306 -0.000994 -0.000728 -0.000505 -0.000322 -0.000175 -0.000060 0.000026 0.000089 0.000132 0.000157 0.000170 0.000172 0.000166 0.000156 0.000142 0.000128 0.000114 0.000100 0.000087 0.000076 0.000065 0.000056 0.000048 0.000041 0.000035 0.000029 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000033 0.000039 0.000045 0.000051 0.000056 0.000061 0.000065 0.000066 0.000064 0.000057 0.000042 0.000015 -0.000026 -0.000089 -0.000177 -0.000296 -0.000454 -0.000654 -0.000903 -0.001203 -0.001560 -0.001973 -0.002443 -0.002966 -0.003539 -0.004155 -0.004805 -0.005479 -0.006164 -0.006848 -0.007516 -0.008154 -0.008748 -0.009283 -0.009749 -0.010134 -0.010434 -0.010642 -0.010759 -0.010786 -0.010729 -0.010594 -0.010391 -0.010131 -0.009826 -0.009487 -0.009128 -0.008760 -0.008397 -0.008050 -0.007729 -0.007443 -0.007200 -0.007005 -0.006862 -0.006771 -0.006734 -0.006749 -0.006814 -0.006926 -0.007080 -0.007269 -0.007486 -0.007721 -0.007963 -0.008198 -0.008414 -0.008599 -0.008739 -0.008824 -0.008845 -0.008795 -0.008669 -0.008466 -0.008186 -0.007833 -0.007415 -0.006939 -0.006416 -0.005857 -0.005275 -0.004683 -0.004094 -0.003521 -0.002975 -0.002465 -0.002000 -0.001582 -0.001215 -0.000899 -0.000633 -0.000412 -0.000234 -0.000094 0.000013 0.000092 0.000146 0.000180 0.000197 0.000201 0.000196 0.000185 0.000169 0.000152 0.000135 0.000119 0.000104 0.000090 0.000078 0.000067 0.000057 0.000048 0.000041 0.000034 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000039 0.000046 0.000054 0.000062 0.000069 0.000075 0.000080 0.000081 0.000079 0.000070 0.000052 0.000020 -0.000030 -0.000104 -0.000208 -0.000350 -0.000536 -0.000771 -0.001062 -0.001413 -0.001826 -0.002302 -0.002840 -0.003435 -0.004082 -0.004772 -0.005493 -0.006232 -0.006976 -0.007708 -0.008412 -0.009070 -0.009668 -0.010190 -0.010624 -0.010960 -0.011193 -0.011320 -0.011341 -0.011262 -0.011090 -0.010837 -0.010514 -0.010135 -0.009714 -0.009266 -0.008805 -0.008346 -0.007902 -0.007486 -0.007107 -0.006776 -0.006499 -0.006283 -0.006129 -0.006041 -0.006018 -0.006058 -0.006160 -0.006319 -0.006531 -0.006788 -0.007083 -0.007404 -0.007740 -0.008077 -0.008399 -0.008692 -0.008941 -0.009132 -0.009252 -0.009294 -0.009249 -0.009113 -0.008887 -0.008574 -0.008179 -0.007711 -0.007180 -0.006600 -0.005984 -0.005347 -0.004704 -0.004071 -0.003461 -0.002886 -0.002356 -0.001876 -0.001451 -0.001082 -0.000768 -0.000506 -0.000294 -0.000125 0.000004 0.000100 0.000167 0.000209 0.000232 0.000238 0.000233 0.000220 0.000202 0.000182 0.000162 0.000142 0.000124 0.000107 0.000092 0.000079 0.000068 0.000057 0.000048 0.000040 0.000033 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000038 0.000046 0.000055 0.000065 0.000075 0.000084 0.000092 0.000099 0.000101 0.000099 0.000089 0.000068 0.000030 -0.000029 -0.000116 -0.000238 -0.000403 -0.000619 -0.000892 -0.001228 -0.001631 -0.002104 -0.002645 -0.003253 -0.003921 -0.004641 -0.005403 -0.006192 -0.006992 -0.007786 -0.008555 -0.009281 -0.009944 -0.010527 -0.011015 -0.011395 -0.011658 -0.011800 -0.011820 -0.011722 -0.011515 -0.011208 -0.010817 -0.010357 -0.009846 -0.009299 -0.008735 -0.008169 -0.007616 -0.007092 -0.006607 -0.006174 -0.005801 -0.005495 -0.005261 -0.005102 -0.005019 -0.005013 -0.005081 -0.005221 -0.005429 -0.005700 -0.006028 -0.006404 -0.006817 -0.007254 -0.007700 -0.008139 -0.008553 -0.008925 -0.009238 -0.009478 -0.009631 -0.009688 -0.009642 -0.009491 -0.009236 -0.008883 -0.008440 -0.007916 -0.007327 -0.006686 -0.006012 -0.005322 -0.004633 -0.003961 -0.003321 -0.002725 -0.002181 -0.001695 -0.001270 -0.000905 -0.000600 -0.000351 -0.000152 0.000002 0.000116 0.000196 0.000248 0.000275 0.000284 0.000279 0.000264 0.000243 0.000219 0.000194 0.000170 0.000148 0.000128 0.000110 0.000094 0.000080 0.000067 0.000056 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000037 0.000046 0.000055 0.000067 0.000079 0.000091 0.000103 0.000114 0.000123 0.000128 0.000126 0.000115 0.000091 0.000048 -0.000020 -0.000120 -0.000261 -0.000451 -0.000699 -0.001011 -0.001394 -0.001851 -0.002385 -0.002992 -0.003670 -0.004411 -0.005203 -0.006033 -0.006884 -0.007736 -0.008570 -0.009364 -0.010096 -0.010745 -0.011293 -0.011724 -0.012026 -0.012191 -0.012217 -0.012106 -0.011866 -0.011508 -0.011048 -0.010503 -0.009894 -0.009240 -0.008562 -0.007878 -0.007207 -0.006563 -0.005963 -0.005417 -0.004936 -0.004529 -0.004200 -0.003955 -0.003794 -0.003720 -0.003732 -0.003828 -0.004006 -0.004262 -0.004592 -0.004989 -0.005445 -0.005950 -0.006491 -0.007051 -0.007613 -0.008158 -0.008666 -0.009117 -0.009493 -0.009777 -0.009956 -0.010022 -0.009967 -0.009793 -0.009501 -0.009100 -0.008601 -0.008016 -0.007364 -0.006663 -0.005932 -0.005192 -0.004462 -0.003759 -0.003098 -0.002489 -0.001940 -0.001457 -0.001040 -0.000689 -0.000400 -0.000169 0.000010 0.000143 0.000237 0.000297 0.000330 0.000341 0.000335 0.000317 0.000292 0.000263 0.000233 0.000204 0.000177 0.000153 0.000131 0.000112 0.000094 0.000079 0.000066 0.000055 0.000045 0.000037 0.000029 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000044 0.000055 0.000067 0.000081 0.000096 0.000112 0.000127 0.000142 0.000154 0.000162 0.000162 0.000151 0.000125 0.000077 0.000000 -0.000113 -0.000273 -0.000489 -0.000769 -0.001121 -0.001552 -0.002064 -0.002658 -0.003332 -0.004079 -0.004889 -0.005749 -0.006642 -0.007548 -0.008443 -0.009305 -0.010108 -0.010828 -0.011443 -0.011934 -0.012284 -0.012483 -0.012525 -0.012411 -0.012146 -0.011742 -0.011215 -0.010585 -0.009875 -0.009108 -0.008307 -0.007496 -0.006695 -0.005924 -0.005198 -0.004531 -0.003934 -0.003417 -0.002986 -0.002645 -0.002396 -0.002240 -0.002179 -0.002210 -0.002333 -0.002545 -0.002845 -0.003227 -0.003688 -0.004219 -0.004812 -0.005453 -0.006127 -0.006815 -0.007496 -0.008148 -0.008748 -0.009275 -0.009708 -0.010029 -0.010226 -0.010290 -0.010217 -0.010008 -0.009670 -0.009211 -0.008648 -0.007997 -0.007280 -0.006518 -0.005734 -0.004950 -0.004188 -0.003462 -0.002789 -0.002177 -0.001635 -0.001164 -0.000766 -0.000437 -0.000173 0.000032 0.000185 0.000293 0.000361 0.000398 0.000410 0.000402 0.000380 0.000350 0.000315 0.000280 0.000245 0.000212 0.000183 0.000156 0.000133 0.000112 0.000094 0.000078 0.000064 0.000052 0.000042 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000010 0.000014 0.000017 0.000022 0.000028 0.000035 0.000043 0.000054 0.000066 0.000081 0.000098 0.000117 0.000137 0.000158 0.000177 0.000194 0.000206 0.000210 0.000201 0.000174 0.000122 0.000038 -0.000089 -0.000267 -0.000508 -0.000820 -0.001212 -0.001690 -0.002257 -0.002911 -0.003649 -0.004463 -0.005339 -0.006262 -0.007211 -0.008162 -0.009089 -0.009964 -0.010760 -0.011450 -0.012010 -0.012421 -0.012667 -0.012738 -0.012633 -0.012355 -0.011914 -0.011328 -0.010617 -0.009806 -0.008923 -0.007995 -0.007049 -0.006111 -0.005202 -0.004342 -0.003547 -0.002830 -0.002199 -0.001662 -0.001222 -0.000880 -0.000638 -0.000494 -0.000448 -0.000499 -0.000646 -0.000886 -0.001220 -0.001645 -0.002157 -0.002753 -0.003423 -0.004156 -0.004937 -0.005747 -0.006564 -0.007364 -0.008122 -0.008810 -0.009406 -0.009887 -0.010235 -0.010437 -0.010487 -0.010381 -0.010124 -0.009726 -0.009200 -0.008566 -0.007844 -0.007061 -0.006242 -0.005411 -0.004592 -0.003806 -0.003069 -0.002396 -0.001794 -0.001269 -0.000823 -0.000453 -0.000156 0.000075 0.000247 0.000367 0.000443 0.000483 0.000493 0.000482 0.000456 0.000419 0.000378 0.000335 0.000293 0.000254 0.000218 0.000186 0.000158 0.000133 0.000110 0.000091 0.000075 0.000061 0.000049 0.000039 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000026 0.000033 0.000042 0.000053 0.000066 0.000081 0.000099 0.000120 0.000144 0.000169 0.000196 0.000222 0.000245 0.000263 0.000272 0.000267 0.000241 0.000187 0.000097 -0.000041 -0.000236 -0.000501 -0.000844 -0.001275 -0.001798 -0.002417 -0.003129 -0.003929 -0.004805 -0.005742 -0.006721 -0.007717 -0.008703 -0.009649 -0.010523 -0.011295 -0.011936 -0.012420 -0.012729 -0.012847 -0.012768 -0.012493 -0.012031 -0.011398 -0.010615 -0.009709 -0.008712 -0.007654 -0.006569 -0.005485 -0.004431 -0.003429 -0.002500 -0.001657 -0.000911 -0.000269 0.000267 0.000697 0.001022 0.001245 0.001369 0.001396 0.001327 0.001163 0.000905 0.000550 0.000099 -0.000449 -0.001090 -0.001820 -0.002630 -0.003505 -0.004427 -0.005375 -0.006321 -0.007237 -0.008094 -0.008863 -0.009517 -0.010033 -0.010392 -0.010583 -0.010601 -0.010446 -0.010126 -0.009654 -0.009051 -0.008339 -0.007546 -0.006699 -0.005828 -0.004958 -0.004114 -0.003317 -0.002583 -0.001923 -0.001344 -0.000851 -0.000441 -0.000111 0.000144 0.000333 0.000464 0.000546 0.000587 0.000595 0.000579 0.000545 0.000501 0.000451 0.000399 0.000349 0.000303 0.000260 0.000221 0.000187 0.000157 0.000130 0.000107 0.000087 0.000071 0.000057 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000040 0.000051 0.000064 0.000080 0.000099 0.000122 0.000148 0.000177 0.000209 0.000243 0.000277 0.000309 0.000336 0.000352 0.000353 0.000331 0.000278 0.000184 0.000038 -0.000172 -0.000458 -0.000829 -0.001296 -0.001863 -0.002531 -0.003297 -0.004154 -0.005087 -0.006080 -0.007107 -0.008141 -0.009151 -0.010102 -0.010960 -0.011690 -0.012263 -0.012652 -0.012837 -0.012807 -0.012557 -0.012094 -0.011432 -0.010592 -0.009603 -0.008498 -0.007314 -0.006087 -0.004854 -0.003648 -0.002497 -0.001427 -0.000454 0.000408 0.001153 0.001779 0.002287 0.002683 0.002972 0.003162 0.003257 0.003262 0.003179 0.003007 0.002744 0.002386 0.001930 0.001372 0.000709 -0.000057 -0.000920 -0.001869 -0.002887 -0.003951 -0.005034 -0.006106 -0.007133 -0.008081 -0.008917 -0.009613 -0.010145 -0.010495 -0.010654 -0.010618 -0.010394 -0.009994 -0.009437 -0.008748 -0.007955 -0.007090 -0.006185 -0.005270 -0.004374 -0.003519 -0.002726 -0.002010 -0.001379 -0.000840 -0.000392 -0.000032 0.000246 0.000450 0.000590 0.000675 0.000714 0.000718 0.000694 0.000652 0.000597 0.000537 0.000475 0.000415 0.000359 0.000308 0.000262 0.000221 0.000185 0.000153 0.000126 0.000102 0.000082 0.000066 0.000052 0.000041 0.000032 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000017 0.000023 0.000030 0.000038 0.000049 0.000062 0.000078 0.000097 0.000121 0.000149 0.000181 0.000218 0.000258 0.000301 0.000346 0.000389 0.000426 0.000453 0.000464 0.000449 0.000400 0.000307 0.000155 -0.000066 -0.000369 -0.000766 -0.001265 -0.001870 -0.002583 -0.003399 -0.004308 -0.005293 -0.006333 -0.007401 -0.008464 -0.009486 -0.010429 -0.011256 -0.011929 -0.012416 -0.012690 -0.012734 -0.012537 -0.012100 -0.011434 -0.010559 -0.009505 -0.008306 -0.007004 -0.005639 -0.004256 -0.002893 -0.001587 -0.000368 0.000741 0.001724 0.002570 0.003279 0.003854 0.004302 0.004636 0.004867 0.005006 0.005063 0.005044 0.004951 0.004782 0.004534 0.004197 0.003764 0.003224 0.002571 0.001801 0.000915 -0.000080 -0.001168 -0.002329 -0.003535 -0.004752 -0.005943 -0.007070 -0.008093 -0.008978 -0.009694 -0.010217 -0.010532 -0.010632 -0.010520 -0.010207 -0.009710 -0.009055 -0.008274 -0.007401 -0.006469 -0.005515 -0.004570 -0.003662 -0.002814 -0.002043 -0.001363 -0.000780 -0.000296 0.000091 0.000389 0.000606 0.000751 0.000835 0.000870 0.000865 0.000831 0.000777 0.000710 0.000637 0.000563 0.000491 0.000424 0.000363 0.000308 0.000260 0.000217 0.000179 0.000147 0.000119 0.000096 0.000076 0.000060 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000021 0.000027 0.000036 0.000046 0.000059 0.000075 0.000094 0.000118 0.000147 0.000181 0.000221 0.000266 0.000317 0.000372 0.000429 0.000486 0.000538 0.000579 0.000603 0.000600 0.000560 0.000470 0.000319 0.000091 -0.000225 -0.000642 -0.001168 -0.001808 -0.002560 -0.003420 -0.004375 -0.005406 -0.006486 -0.007586 -0.008668 -0.009692 -0.010616 -0.011397 -0.011998 -0.012384 -0.012528 -0.012414 -0.012037 -0.011400 -0.010522 -0.009429 -0.008158 -0.006753 -0.005260 -0.003729 -0.002208 -0.000740 0.000636 0.001889 0.002998 0.003949 0.004738 0.005369 0.005852 0.006205 0.006445 0.006592 0.006663 0.006672 0.006626 0.006530 0.006380 0.006168 0.005880 0.005503 0.005019 0.004414 0.003679 0.002807 0.001802 0.000675 -0.000556 -0.001861 -0.003207 -0.004551 -0.005851 -0.007060 -0.008138 -0.009044 -0.009751 -0.010235 -0.010484 -0.010498 -0.010284 -0.009860 -0.009252 -0.008493 -0.007618 -0.006668 -0.005681 -0.004692 -0.003734 -0.002834 -0.002013 -0.001286 -0.000663 -0.000146 0.000267 0.000581 0.000806 0.000952 0.001033 0.001059 0.001042 0.000994 0.000924 0.000841 0.000753 0.000664 0.000578 0.000498 0.000426 0.000360 0.000303 0.000252 0.000208 0.000170 0.000138 0.000111 0.000088 0.000069 0.000054 0.000042 0.000032 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000055 0.000071 0.000090 0.000114 0.000142 0.000177 0.000219 0.000268 0.000324 0.000387 0.000456 0.000529 0.000603 0.000673 0.000733 0.000775 0.000788 0.000762 0.000682 0.000536 0.000308 -0.000016 -0.000447 -0.000995 -0.001662 -0.002449 -0.003347 -0.004342 -0.005411 -0.006526 -0.007650 -0.008742 -0.009758 -0.010652 -0.011377 -0.011893 -0.012165 -0.012168 -0.011886 -0.011317 -0.010474 -0.009379 -0.008067 -0.006584 -0.004981 -0.003313 -0.001636 -0.000003 0.001538 0.002946 0.004192 0.005256 0.006128 0.006811 0.007317 0.007666 0.007882 0.007994 0.008030 0.008014 0.007964 0.007892 0.007802 0.007688 0.007538 0.007332 0.007049 0.006663 0.006151 0.005496 0.004683 0.003710 0.002582 0.001315 -0.000062 -0.001513 -0.002994 -0.004454 -0.005844 -0.007112 -0.008212 -0.009107 -0.009768 -0.010177 -0.010327 -0.010224 -0.009884 -0.009332 -0.008603 -0.007736 -0.006773 -0.005757 -0.004729 -0.003725 -0.002776 -0.001908 -0.001138 -0.000477 0.000069 0.000503 0.000829 0.001058 0.001202 0.001273 0.001286 0.001253 0.001186 0.001096 0.000994 0.000886 0.000779 0.000676 0.000581 0.000495 0.000418 0.000350 0.000291 0.000239 0.000195 0.000158 0.000127 0.000101 0.000080 0.000062 0.000048 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000022 0.000030 0.000039 0.000051 0.000066 0.000084 0.000107 0.000136 0.000170 0.000213 0.000263 0.000323 0.000391 0.000469 0.000556 0.000648 0.000743 0.000836 0.000919 0.000983 0.001019 0.001012 0.000949 0.000814 0.000592 0.000268 -0.000171 -0.000733 -0.001423 -0.002238 -0.003168 -0.004197 -0.005299 -0.006441 -0.007583 -0.008679 -0.009680 -0.010534 -0.011195 -0.011618 -0.011768 -0.011620 -0.011163 -0.010400 -0.009348 -0.008037 -0.006513 -0.004827 -0.003041 -0.001219 0.000578 0.002290 0.003866 0.005264 0.006455 0.007423 0.008165 0.008690 0.009020 0.009185 0.009222 0.009170 0.009067 0.008944 0.008826 0.008729 0.008656 0.008598 0.008539 0.008452 0.008305 0.008064 0.007695 0.007170 0.006466 0.005571 0.004486 0.003224 0.001809 0.000281 -0.001313 -0.002919 -0.004476 -0.005928 -0.007221 -0.008306 -0.009148 -0.009722 -0.010016 -0.010032 -0.009783 -0.009295 -0.008603 -0.007748 -0.006778 -0.005738 -0.004674 -0.003627 -0.002632 -0.001720 -0.000909 -0.000215 0.000357 0.000808 0.001142 0.001371 0.001507 0.001564 0.001558 0.001502 0.001412 0.001298 0.001171 0.001040 0.000910 0.000788 0.000675 0.000573 0.000482 0.000402 0.000333 0.000273 0.000223 0.000180 0.000144 0.000115 0.000091 0.000071 0.000055 0.000042 0.000032 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000003 0.000005 0.000007 0.000010 0.000015 0.000020 0.000027 0.000036 0.000046 0.000060 0.000078 0.000099 0.000127 0.000161 0.000203 0.000253 0.000314 0.000386 0.000470 0.000565 0.000672 0.000787 0.000907 0.001027 0.001139 0.001232 0.001296 0.001317 0.001277 0.001162 0.000953 0.000635 0.000196 -0.000375 -0.001081 -0.001917 -0.002874 -0.003932 -0.005062 -0.006226 -0.007381 -0.008476 -0.009456 -0.010267 -0.010858 -0.011183 -0.011207 -0.010907 -0.010274 -0.009317 -0.008059 -0.006541 -0.004814 -0.002942 -0.000995 0.000957 0.002841 0.004596 0.006164 0.007505 0.008591 0.009409 0.009964 0.010276 0.010377 0.010309 0.010124 0.009871 0.009599 0.009351 0.009158 0.009037 0.008993 0.009014 0.009077 0.009148 0.009183 0.009137 0.008965 0.008624 0.008082 0.007317 0.006323 0.005108 0.003694 0.002122 0.000441 -0.001288 -0.002998 -0.004623 -0.006100 -0.007373 -0.008397 -0.009138 -0.009580 -0.009719 -0.009566 -0.009146 -0.008495 -0.007657 -0.006682 -0.005621 -0.004523 -0.003435 -0.002397 -0.001442 -0.000594 0.000132 0.000726 0.001189 0.001527 0.001751 0.001873 0.001911 0.001880 0.001796 0.001676 0.001531 0.001375 0.001216 0.001060 0.000914 0.000780 0.000659 0.000552 0.000459 0.000379 0.000310 0.000252 0.000204 0.000163 0.000130 0.000103 0.000081 0.000063 0.000048 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000032 0.000042 0.000055 0.000071 0.000091 0.000117 0.000149 0.000189 0.000239 0.000299 0.000372 0.000459 0.000560 0.000676 0.000806 0.000948 0.001098 0.001251 0.001397 0.001527 0.001626 0.001681 0.001673 0.001584 0.001397 0.001093 0.000660 0.000088 -0.000627 -0.001481 -0.002460 -0.003542 -0.004696 -0.005880 -0.007045 -0.008136 -0.009095 -0.009862 -0.010382 -0.010610 -0.010509 -0.010058 -0.009254 -0.008109 -0.006655 -0.004941 -0.003029 -0.000991 0.001093 0.003143 0.005080 0.006836 0.008352 0.009586 0.010513 0.011126 0.011439 0.011482 0.011300 0.010951 0.010500 0.010010 0.009544 0.009154 0.008877 0.008736 0.008735 0.008859 0.009078 0.009346 0.009611 0.009812 0.009889 0.009789 0.009464 0.008883 0.008030 0.006907 0.005536 0.003954 0.002216 0.000389 -0.001454 -0.003238 -0.004890 -0.006344 -0.007545 -0.008452 -0.009041 -0.009304 -0.009249 -0.008898 -0.008290 -0.007469 -0.006490 -0.005407 -0.004276 -0.003147 -0.002066 -0.001069 -0.000185 0.000569 0.001183 0.001655 0.001992 0.002205 0.002308 0.002320 0.002258 0.002140 0.001983 0.001802 0.001610 0.001417 0.001231 0.001057 0.000898 0.000756 0.000631 0.000523 0.000430 0.000351 0.000285 0.000230 0.000184 0.000147 0.000116 0.000091 0.000071 0.000055 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000021 0.000028 0.000037 0.000049 0.000064 0.000082 0.000106 0.000136 0.000174 0.000221 0.000280 0.000352 0.000439 0.000542 0.000663 0.000803 0.000961 0.001134 0.001319 0.001510 0.001697 0.001870 0.002013 0.002109 0.002141 0.002088 0.001930 0.001649 0.001229 0.000661 -0.000058 -0.000924 -0.001921 -0.003026 -0.004203 -0.005406 -0.006582 -0.007672 -0.008610 -0.009336 -0.009791 -0.009926 -0.009706 -0.009113 -0.008146 -0.006826 -0.005191 -0.003298 -0.001221 0.000959 0.003152 0.005267 0.007220 0.008936 0.010354 0.011432 0.012147 0.012501 0.012516 0.012236 0.011721 0.011045 0.010287 0.009528 0.008842 0.008294 0.007929 0.007773 0.007830 0.008081 0.008488 0.008996 0.009536 0.010035 0.010416 0.010611 0.010558 0.010213 0.009551 0.008567 0.007278 0.005724 0.003960 0.002061 0.000105 -0.001820 -0.003634 -0.005258 -0.006629 -0.007697 -0.008430 -0.008814 -0.008853 -0.008570 -0.008001 -0.007196 -0.006209 -0.005103 -0.003935 -0.002764 -0.001638 -0.000599 0.000321 0.001103 0.001733 0.002211 0.002543 0.002740 0.002818 0.002797 0.002697 0.002537 0.002337 0.002113 0.001879 0.001646 0.001424 0.001218 0.001031 0.000865 0.000719 0.000594 0.000487 0.000397 0.000321 0.000259 0.000208 0.000166 0.000131 0.000103 0.000080 0.000062 0.000047 0.000036 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000033 0.000043 0.000056 0.000073 0.000095 0.000122 0.000157 0.000202 0.000257 0.000326 0.000411 0.000514 0.000636 0.000781 0.000948 0.001137 0.001346 0.001572 0.001808 0.002043 0.002266 0.002460 0.002608 0.002688 0.002678 0.002557 0.002305 0.001906 0.001348 0.000629 -0.000246 -0.001260 -0.002387 -0.003588 -0.004814 -0.006005 -0.007098 -0.008024 -0.008716 -0.009114 -0.009167 -0.008841 -0.008118 -0.007004 -0.005524 -0.003725 -0.001675 0.000545 0.002840 0.005111 0.007259 0.009191 0.010827 0.012103 0.012977 0.013432 0.013476 0.013144 0.012492 0.011598 0.010552 0.009451 0.008393 0.007467 0.006749 0.006292 0.006127 0.006257 0.006659 0.007286 0.008071 0.008931 0.009776 0.010512 0.011054 0.011324 0.011266 0.010841 0.010039 0.008873 0.007381 0.005623 0.003677 0.001631 -0.000418 -0.002378 -0.004162 -0.005693 -0.006913 -0.007782 -0.008279 -0.008407 -0.008184 -0.007649 -0.006852 -0.005853 -0.004716 -0.003508 -0.002289 -0.001115 -0.000031 0.000927 0.001736 0.002382 0.002863 0.003186 0.003362 0.003409 0.003349 0.003203 0.002994 0.002743 0.002468 0.002185 0.001907 0.001644 0.001401 0.001182 0.000988 0.000819 0.000674 0.000551 0.000448 0.000363 0.000292 0.000234 0.000186 0.000147 0.000116 0.000090 0.000070 0.000053 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000003 0.000005 0.000007 0.000010 0.000015 0.000020 0.000028 0.000037 0.000049 0.000064 0.000083 0.000108 0.000140 0.000181 0.000232 0.000297 0.000378 0.000477 0.000598 0.000743 0.000913 0.001111 0.001337 0.001588 0.001860 0.002147 0.002438 0.002719 0.002973 0.003180 0.003316 0.003359 0.003283 0.003067 0.002694 0.002151 0.001434 0.000551 -0.000481 -0.001633 -0.002863 -0.004116 -0.005331 -0.006437 -0.007362 -0.008034 -0.008389 -0.008376 -0.007960 -0.007126 -0.005883 -0.004263 -0.002322 -0.000137 0.002200 0.004585 0.006906 0.009055 0.010932 0.012450 0.013544 0.014173 0.014325 0.014016 0.013293 0.012228 0.010915 0.009464 0.007991 0.006611 0.005428 0.004530 0.003981 0.003813 0.004031 0.004607 0.005483 0.006580 0.007800 0.009033 0.010170 0.011104 0.011744 0.012015 0.011871 0.011290 0.010282 0.008883 0.007158 0.005189 0.003074 0.000919 -0.001173 -0.003101 -0.004781 -0.006142 -0.007136 -0.007737 -0.007943 -0.007771 -0.007259 -0.006460 -0.005437 -0.004262 -0.003003 -0.001729 -0.000500 0.000633 0.001632 0.002470 0.003132 0.003614 0.003924 0.004074 0.004085 0.003979 0.003780 0.003514 0.003204 0.002871 0.002532 0.002203 0.001892 0.001607 0.001352 0.001126 0.000931 0.000765 0.000624 0.000506 0.000409 0.000329 0.000263 0.000209 0.000165 0.000130 0.000101 0.000078 0.000060 0.000045 0.000034 0.000026 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000022 0.000031 0.000041 0.000054 0.000072 0.000094 0.000122 0.000159 0.000206 0.000266 0.000341 0.000435 0.000551 0.000692 0.000861 0.001062 0.001295 0.001562 0.001860 0.002185 0.002531 0.002885 0.003233 0.003555 0.003829 0.004030 0.004132 0.004109 0.003935 0.003592 0.003067 0.002354 0.001462 0.000408 -0.000774 -0.002041 -0.003333 -0.004584 -0.005717 -0.006656 -0.007326 -0.007658 -0.007599 -0.007114 -0.006190 -0.004840 -0.003104 -0.001044 0.001253 0.003683 0.006131 0.008476 0.010599 0.012392 0.013762 0.014642 0.014993 0.014807 0.014111 0.012964 0.011454 0.009693 0.007811 0.005943 0.004222 0.002771 0.001689 0.001047 0.000885 0.001205 0.001973 0.003124 0.004563 0.006175 0.007834 0.009408 0.010773 0.011818 0.012456 0.012625 0.012297 0.011475 0.010196 0.008527 0.006555 0.004389 0.002143 -0.000065 -0.002125 -0.003940 -0.005429 -0.006536 -0.007227 -0.007497 -0.007361 -0.006857 -0.006042 -0.004983 -0.003755 -0.002434 -0.001095 0.000198 0.001389 0.002434 0.003304 0.003982 0.004466 0.004760 0.004881 0.004849 0.004689 0.004431 0.004100 0.003723 0.003324 0.002922 0.002534 0.002171 0.001839 0.001542 0.001282 0.001058 0.000867 0.000706 0.000571 0.000461 0.000369 0.000295 0.000234 0.000185 0.000145 0.000113 0.000087 0.000066 0.000050 0.000038 0.000029 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000033 0.000045 0.000060 0.000080 0.000105 0.000137 0.000179 0.000233 0.000302 0.000389 0.000498 0.000632 0.000796 0.000993 0.001227 0.001500 0.001813 0.002164 0.002549 0.002961 0.003386 0.003808 0.004207 0.004557 0.004831 0.005000 0.005035 0.004909 0.004600 0.004093 0.003383 0.002478 0.001397 0.000175 -0.001140 -0.002485 -0.003788 -0.004969 -0.005944 -0.006633 -0.006965 -0.006884 -0.006355 -0.005367 -0.003935 -0.002106 0.000049 0.002435 0.004937 0.007428 0.009775 0.011851 0.013537 0.014738 0.015382 0.015432 0.014886 0.013780 0.012187 0.010211 0.007984 0.005654 0.003378 0.001308 -0.000418 -0.001686 -0.002417 -0.002566 -0.002132 -0.001155 0.000290 0.002093 0.004123 0.006233 0.008272 0.010094 0.011572 0.012601 0.013108 0.013054 0.012438 0.011297 0.009699 0.007740 0.005536 0.003212 0.000900 -0.001280 -0.003216 -0.004820 -0.006024 -0.006790 -0.007106 -0.006989 -0.006476 -0.005627 -0.004513 -0.003216 -0.001818 -0.000398 0.000970 0.002228 0.003327 0.004234 0.004932 0.005416 0.005694 0.005781 0.005701 0.005483 0.005156 0.004753 0.004302 0.003829 0.003357 0.002904 0.002481 0.002097 0.001755 0.001456 0.001199 0.000980 0.000796 0.000644 0.000518 0.000414 0.000330 0.000262 0.000206 0.000161 0.000125 0.000096 0.000073 0.000056 0.000042 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000026 0.000036 0.000049 0.000066 0.000088 0.000116 0.000153 0.000201 0.000263 0.000342 0.000442 0.000567 0.000722 0.000911 0.001139 0.001409 0.001726 0.002090 0.002501 0.002953 0.003437 0.003941 0.004446 0.004930 0.005364 0.005718 0.005961 0.006060 0.005985 0.005711 0.005223 0.004513 0.003589 0.002471 0.001197 -0.000182 -0.001598 -0.002975 -0.004225 -0.005261 -0.005996 -0.006356 -0.006282 -0.005736 -0.004709 -0.003222 -0.001323 0.000906 0.003361 0.005917 0.008434 0.010769 0.012784 0.014353 0.015372 0.015770 0.015509 0.014593 0.013069 0.011021 0.008572 0.005873 0.003091 0.000404 -0.002016 -0.004016 -0.005468 -0.006282 -0.006412 -0.005855 -0.004657 -0.002905 -0.000723 0.001739 0.004315 0.006833 0.009128 0.011052 0.012485 0.013340 0.013570 0.013170 0.012174 0.010656 0.008717 0.006482 0.004089 0.001681 -0.000607 -0.002653 -0.004356 -0.005642 -0.006464 -0.006809 -0.006689 -0.006146 -0.005242 -0.004053 -0.002666 -0.001172 0.000344 0.001804 0.003140 0.004302 0.005254 0.005976 0.006463 0.006722 0.006773 0.006641 0.006357 0.005957 0.005474 0.004941 0.004387 0.003838 0.003312 0.002824 0.002382 0.001989 0.001647 0.001354 0.001105 0.000896 0.000723 0.000580 0.000463 0.000368 0.000291 0.000229 0.000179 0.000138 0.000106 0.000081 0.000061 0.000046 0.000034 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000019 0.000027 0.000038 0.000052 0.000071 0.000096 0.000128 0.000171 0.000225 0.000296 0.000386 0.000500 0.000643 0.000820 0.001036 0.001298 0.001609 0.001974 0.002395 0.002870 0.003395 0.003960 0.004550 0.005146 0.005722 0.006248 0.006690 0.007012 0.007179 0.007157 0.006920 0.006447 0.005732 0.004780 0.003614 0.002272 0.000811 -0.000698 -0.002173 -0.003520 -0.004645 -0.005456 -0.005874 -0.005836 -0.005302 -0.004265 -0.002746 -0.000801 0.001483 0.003991 0.006587 0.009122 0.011439 0.013390 0.014839 0.015679 0.015832 0.015265 0.013985 0.012048 0.009553 0.006639 0.003474 0.000248 -0.002842 -0.005606 -0.007872 -0.009500 -0.010391 -0.010494 -0.009807 -0.008383 -0.006320 -0.003755 -0.000857 0.002188 0.005186 0.007953 0.010323 0.012157 0.013358 0.013869 0.013682 0.012830 0.011388 0.009468 0.007203 0.004744 0.002246 -0.000143 -0.002288 -0.004078 -0.005429 -0.006289 -0.006640 -0.006497 -0.005900 -0.004916 -0.003628 -0.002129 -0.000517 0.001115 0.002682 0.004112 0.005349 0.006354 0.007105 0.007597 0.007839 0.007851 0.007663 0.007310 0.006829 0.006259 0.005638 0.004996 0.004363 0.003758 0.003199 0.002693 0.002245 0.001856 0.001522 0.001240 0.001004 0.000808 0.000647 0.000515 0.000409 0.000322 0.000253 0.000197 0.000152 0.000117 0.000089 0.000067 0.000050 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000009 0.000013 0.000020 0.000029 0.000041 0.000056 0.000078 0.000105 0.000142 0.000189 0.000251 0.000331 0.000433 0.000563 0.000725 0.000926 0.001172 0.001470 0.001825 0.002243 0.002725 0.003270 0.003874 0.004526 0.005210 0.005904 0.006580 0.007204 0.007740 0.008146 0.008385 0.008418 0.008215 0.007754 0.007026 0.006036 0.004807 0.003380 0.001815 0.000188 -0.001412 -0.002886 -0.004131 -0.005050 -0.005558 -0.005586 -0.005095 -0.004074 -0.002547 -0.000576 0.001748 0.004298 0.006930 0.009480 0.011782 0.013675 0.015017 0.015690 0.015617 0.014762 0.013138 0.010811 0.007890 0.004532 0.000924 -0.002726 -0.006200 -0.009291 -0.011809 -0.013602 -0.014561 -0.014631 -0.013813 -0.012163 -0.009791 -0.006849 -0.003524 -0.000022 0.003444 0.006668 0.009466 0.011685 0.013215 0.013990 0.013999 0.013275 0.011898 0.009987 0.007685 0.005156 0.002568 0.000083 -0.002153 -0.004017 -0.005417 -0.006296 -0.006633 -0.006441 -0.005765 -0.004676 -0.003263 -0.001627 0.000126 0.001896 0.003590 0.005130 0.006454 0.007522 0.008309 0.008811 0.009036 0.009009 0.008762 0.008334 0.007768 0.007106 0.006389 0.005654 0.004930 0.004241 0.003604 0.003030 0.002522 0.002081 0.001704 0.001386 0.001119 0.000899 0.000718 0.000571 0.000452 0.000356 0.000278 0.000217 0.000167 0.000128 0.000098 0.000074 0.000055 0.000041 0.000030 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000009 0.000014 0.000021 0.000030 0.000043 0.000061 0.000084 0.000116 0.000156 0.000210 0.000280 0.000370 0.000485 0.000631 0.000813 0.001040 0.001318 0.001655 0.002058 0.002531 0.003079 0.003700 0.004389 0.005134 0.005918 0.006717 0.007499 0.008228 0.008862 0.009357 0.009669 0.009756 0.009585 0.009130 0.008380 0.007339 0.006030 0.004498 0.002806 0.001034 -0.000720 -0.002351 -0.003749 -0.004810 -0.005439 -0.005566 -0.005145 -0.004165 -0.002652 -0.000669 0.001682 0.004271 0.006938 0.009510 0.011810 0.013664 0.014921 0.015456 0.015187 0.014077 0.012146 0.009465 0.006157 0.002392 -0.001625 -0.005666 -0.009496 -0.012888 -0.015637 -0.017580 -0.018597 -0.018630 -0.017681 -0.015812 -0.013144 -0.009842 -0.006112 -0.002177 0.001728 0.005379 0.008574 0.011145 0.012972 0.013981 0.014156 0.013534 0.012199 0.010277 0.007924 0.005315 0.002632 0.000051 -0.002271 -0.004198 -0.005633 -0.006513 -0.006813 -0.006548 -0.005767 -0.004546 -0.002981 -0.001182 0.000737 0.002667 0.004508 0.006175 0.007602 0.008744 0.009575 0.010091 0.010303 0.010236 0.009929 0.009424 0.008768 0.008009 0.007192 0.006356 0.005536 0.004757 0.004038 0.003390 0.002818 0.002322 0.001898 0.001540 0.001242 0.000995 0.000793 0.000629 0.000497 0.000390 0.000305 0.000237 0.000183 0.000140 0.000107 0.000081 0.000060 0.000045 0.000033 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000009 0.000014 0.000022 0.000032 0.000047 0.000066 0.000093 0.000127 0.000173 0.000233 0.000310 0.000411 0.000540 0.000703 0.000908 0.001162 0.001474 0.001852 0.002305 0.002838 0.003455 0.004156 0.004934 0.005778 0.006667 0.007577 0.008471 0.009309 0.010046 0.010632 0.011018 0.011159 0.011015 0.010559 0.009775 0.008669 0.007264 0.005605 0.003760 0.001817 -0.000122 -0.001942 -0.003525 -0.004759 -0.005542 -0.005797 -0.005472 -0.004556 -0.003074 -0.001092 0.001282 0.003909 0.006621 0.009231 0.011550 0.013394 0.014600 0.015036 0.014615 0.013300 0.011112 0.008128 0.004483 0.000362 -0.004016 -0.008405 -0.012552 -0.016212 -0.019166 -0.021239 -0.022303 -0.022297 -0.021222 -0.019148 -0.016203 -0.012570 -0.008467 -0.004138 0.000164 0.004198 0.007743 0.010621 0.012697 0.013895 0.014196 0.013638 0.012311 0.010351 0.007924 0.005219 0.002432 -0.000250 -0.002654 -0.004637 -0.006094 -0.006956 -0.007199 -0.006838 -0.005927 -0.004547 -0.002803 -0.000814 0.001297 0.003411 0.005419 0.007232 0.008776 0.010004 0.010888 0.011424 0.011626 0.011522 0.011153 0.010568 0.009820 0.008960 0.008038 0.007097 0.006176 0.005303 0.004497 0.003771 0.003131 0.002576 0.002102 0.001703 0.001371 0.001096 0.000872 0.000691 0.000544 0.000427 0.000334 0.000259 0.000200 0.000154 0.000117 0.000088 0.000066 0.000049 0.000036 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000009 0.000015 0.000023 0.000035 0.000051 0.000073 0.000102 0.000140 0.000191 0.000257 0.000344 0.000456 0.000599 0.000780 0.001008 0.001291 0.001638 0.002060 0.002565 0.003160 0.003850 0.004634 0.005506 0.006452 0.007453 0.008477 0.009488 0.010439 0.011281 0.011960 0.012420 0.012611 0.012489 0.012022 0.011194 0.010008 0.008486 0.006679 0.004658 0.002515 0.000363 -0.001677 -0.003477 -0.004915 -0.005881 -0.006290 -0.006086 -0.005253 -0.003815 -0.001841 0.000556 0.003229 0.006000 0.008671 0.011041 0.012913 0.014113 0.014502 0.013985 0.012524 0.010140 0.006918 0.003000 -0.001417 -0.006097 -0.010781 -0.015196 -0.019085 -0.022214 -0.024395 -0.025495 -0.025448 -0.024257 -0.021996 -0.018804 -0.014875 -0.010443 -0.005770 -0.001125 0.003233 0.007070 0.010193 0.012462 0.013793 0.014167 0.013625 0.012264 0.010230 0.007700 0.004878 0.001971 -0.000817 -0.003305 -0.005339 -0.006806 -0.007636 -0.007802 -0.007322 -0.006256 -0.004691 -0.002743 -0.000539 0.001788 0.004109 0.006306 0.008282 0.009959 0.011285 0.012232 0.012796 0.012991 0.012852 0.012423 0.011758 0.010915 0.009950 0.008920 0.007872 0.006846 0.005873 0.004977 0.004170 0.003458 0.002841 0.002316 0.001873 0.001505 0.001202 0.000955 0.000755 0.000594 0.000466 0.000364 0.000282 0.000218 0.000167 0.000128 0.000096 0.000072 0.000053 0.000039 0.000029 0.000021 0.000015 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000005 0.000009 0.000016 0.000025 0.000039 0.000057 0.000081 0.000113 0.000155 0.000211 0.000284 0.000379 0.000503 0.000661 0.000861 0.001112 0.001425 0.001809 0.002276 0.002835 0.003494 0.004259 0.005130 0.006099 0.007152 0.008266 0.009409 0.010539 0.011606 0.012555 0.013326 0.013858 0.014095 0.013988 0.013503 0.012618 0.011335 0.009680 0.007703 0.005481 0.003113 0.000719 -0.001569 -0.003615 -0.005285 -0.006460 -0.007047 -0.006984 -0.006247 -0.004863 -0.002900 -0.000474 0.002258 0.005109 0.007871 0.010329 0.012275 0.013523 0.013924 0.013377 0.011840 0.009334 0.005947 0.001829 -0.002812 -0.007729 -0.012646 -0.017278 -0.021351 -0.024621 -0.026887 -0.028012 -0.027924 -0.026630 -0.024207 -0.020802 -0.016622 -0.011915 -0.006957 -0.002034 0.002580 0.006639 0.009939 0.012330 0.013729 0.014115 0.013534 0.012091 0.009941 0.007275 0.004309 0.001265 -0.001641 -0.004216 -0.006298 -0.007767 -0.008550 -0.008622 -0.008004 -0.006760 -0.004988 -0.002810 -0.000367 0.002199 0.004747 0.007153 0.009309 0.011134 0.012571 0.013591 0.014189 0.014385 0.014213 0.013726 0.012981 0.012041 0.010972 0.009831 0.008671 0.007538 0.006464 0.005474 0.004583 0.003797 0.003117 0.002537 0.002049 0.001644 0.001311 0.001040 0.000821 0.000646 0.000506 0.000395 0.000307 0.000237 0.000182 0.000139 0.000105 0.000078 0.000058 0.000043 0.000031 0.000022 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000005 0.000010 0.000017 0.000028 0.000043 0.000063 0.000089 0.000124 0.000171 0.000232 0.000312 0.000417 0.000552 0.000724 0.000944 0.001219 0.001562 0.001984 0.002497 0.003112 0.003838 0.004680 0.005639 0.006707 0.007869 0.009099 0.010363 0.011613 0.012797 0.013853 0.014714 0.015315 0.015593 0.015495 0.014980 0.014026 0.012632 0.010826 0.008659 0.006215 0.003598 0.000938 -0.001624 -0.003940 -0.005866 -0.007273 -0.008057 -0.008149 -0.007521 -0.006194 -0.004239 -0.001776 0.001033 0.003991 0.006878 0.009467 0.011539 0.012894 0.013374 0.012869 0.011332 0.008782 0.005311 0.001073 -0.003716 -0.008797 -0.013881 -0.018673 -0.022883 -0.026257 -0.028586 -0.029725 -0.029600 -0.028218 -0.025661 -0.022085 -0.017704 -0.012780 -0.007605 -0.002476 0.002319 0.006522 0.009920 0.012361 0.013755 0.014087 0.013407 0.011828 0.009517 0.006677 0.003539 0.000337 -0.002700 -0.005368 -0.007497 -0.008963 -0.009689 -0.009652 -0.008878 -0.007438 -0.005437 -0.003009 -0.000306 0.002519 0.005315 0.007946 0.010299 0.012285 0.013845 0.014947 0.015588 0.015789 0.015590 0.015047 0.014223 0.013189 0.012013 0.010760 0.009488 0.008245 0.007067 0.005982 0.005005 0.004144 0.003398 0.002763 0.002229 0.001786 0.001423 0.001127 0.000889 0.000699 0.000547 0.000427 0.000332 0.000256 0.000197 0.000150 0.000113 0.000085 0.000063 0.000046 0.000033 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000006 0.000011 0.000020 0.000031 0.000048 0.000069 0.000099 0.000137 0.000188 0.000255 0.000342 0.000455 0.000602 0.000789 0.001028 0.001328 0.001702 0.002162 0.002722 0.003393 0.004186 0.005107 0.006155 0.007324 0.008595 0.009943 0.011327 0.012699 0.013999 0.015159 0.016109 0.016774 0.017088 0.016990 0.016436 0.015401 0.013883 0.011909 0.009536 0.006849 0.003964 0.001017 -0.001840 -0.004446 -0.006648 -0.008303 -0.009299 -0.009556 -0.009041 -0.007772 -0.005820 -0.003306 -0.000399 0.002694 0.005744 0.008512 0.010763 0.012288 0.012915 0.012527 0.011069 0.008559 0.005087 0.000812 -0.004046 -0.009216 -0.014402 -0.019294 -0.023594 -0.027037 -0.029406 -0.030550 -0.030393 -0.028942 -0.026283 -0.022578 -0.018051 -0.012975 -0.007653 -0.002394 0.002502 0.006768 0.010185 0.012595 0.013912 0.014121 0.013279 0.011510 0.008991 0.005940 0.002599 -0.000782 -0.003964 -0.006732 -0.008910 -0.010368 -0.011030 -0.010873 -0.009929 -0.008276 -0.006030 -0.003336 -0.000356 0.002745 0.005803 0.008676 0.011238 0.013398 0.015090 0.016284 0.016976 0.017189 0.016967 0.016371 0.015471 0.014343 0.013062 0.011698 0.010313 0.008959 0.007678 0.006496 0.005433 0.004495 0.003684 0.002992 0.002412 0.001931 0.001536 0.001216 0.000958 0.000753 0.000589 0.000460 0.000357 0.000276 0.000212 0.000161 0.000122 0.000091 0.000067 0.000049 0.000035 0.000025 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000001 0.000003 0.000007 0.000013 0.000022 0.000035 0.000053 0.000077 0.000108 0.000150 0.000205 0.000277 0.000371 0.000494 0.000652 0.000855 0.001112 0.001437 0.001841 0.002340 0.002947 0.003676 0.004536 0.005536 0.006674 0.007942 0.009323 0.010787 0.012291 0.013782 0.015195 0.016458 0.017491 0.018217 0.018559 0.018454 0.017853 0.016726 0.015071 0.012917 0.010322 0.007379 0.004209 0.000960 -0.002207 -0.005119 -0.007609 -0.009525 -0.010741 -0.011168 -0.010768 -0.009554 -0.007594 -0.005013 -0.001986 0.001274 0.004525 0.007517 0.010002 0.011758 0.012601 0.012404 0.011104 0.008715 0.005323 0.001092 -0.003755 -0.008942 -0.014163 -0.019099 -0.023443 -0.026921 -0.029309 -0.030451 -0.030269 -0.028769 -0.026042 -0.022253 -0.017637 -0.012474 -0.007076 -0.001765 0.003152 0.007400 0.010756 0.013060 0.014226 0.014245 0.013182 0.011170 0.008399 0.005100 0.001528 -0.002054 -0.005395 -0.008272 -0.010501 -0.011950 -0.012541 -0.012257 -0.011134 -0.009257 -0.006754 -0.003781 -0.000511 0.002877 0.006210 0.009334 0.012117 0.014459 0.016293 0.017586 0.018335 0.018566 0.018327 0.017683 0.016711 0.015492 0.014107 0.012632 0.011136 0.009673 0.008287 0.007010 0.005860 0.004847 0.003969 0.003222 0.002595 0.002075 0.001650 0.001305 0.001028 0.000807 0.000631 0.000492 0.000382 0.000295 0.000226 0.000172 0.000130 0.000097 0.000071 0.000052 0.000037 0.000026 0.000018 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000004 0.000008 0.000015 0.000025 0.000039 0.000058 0.000084 0.000118 0.000163 0.000222 0.000300 0.000401 0.000532 0.000701 0.000919 0.001195 0.001544 0.001979 0.002516 0.003170 0.003955 0.004883 0.005960 0.007187 0.008554 0.010043 0.011620 0.013242 0.014849 0.016372 0.017732 0.018844 0.019623 0.019988 0.019869 0.019211 0.017984 0.016183 0.013839 0.011013 0.007803 0.004339 0.000777 -0.002709 -0.005936 -0.008722 -0.010903 -0.012341 -0.012940 -0.012652 -0.011484 -0.009506 -0.006841 -0.003671 -0.000215 0.003274 0.006534 0.009304 0.011348 0.012471 0.012533 0.011465 0.009271 0.006038 0.001926 -0.002837 -0.007972 -0.013165 -0.018092 -0.022438 -0.025921 -0.028310 -0.029445 -0.029247 -0.027721 -0.024959 -0.021133 -0.016481 -0.011294 -0.005891 -0.000601 0.004261 0.008414 0.011634 0.013759 0.014708 0.014476 0.013137 0.010835 0.007772 0.004192 0.000364 -0.003437 -0.006950 -0.009943 -0.012226 -0.013666 -0.014184 -0.013768 -0.012460 -0.010353 -0.007587 -0.004327 -0.000761 0.002921 0.006536 0.009917 0.012927 0.015458 0.017441 0.018839 0.019651 0.019905 0.019654 0.018967 0.017926 0.016619 0.015134 0.013553 0.011946 0.010376 0.008889 0.007517 0.006282 0.005193 0.004251 0.003448 0.002776 0.002219 0.001763 0.001394 0.001097 0.000861 0.000673 0.000524 0.000407 0.000314 0.000240 0.000182 0.000137 0.000102 0.000075 0.000054 0.000039 0.000028 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000010 0.000018 0.000028 0.000043 0.000064 0.000091 0.000128 0.000176 0.000239 0.000322 0.000429 0.000569 0.000749 0.000981 0.001276 0.001648 0.002113 0.002688 0.003387 0.004228 0.005221 0.006374 0.007687 0.009151 0.010744 0.012432 0.014166 0.015884 0.017512 0.018964 0.020149 0.020976 0.021357 0.021216 0.020496 0.019162 0.017209 0.014669 0.011606 0.008125 0.004363 0.000484 -0.003324 -0.006865 -0.009948 -0.012393 -0.014053 -0.014819 -0.014635 -0.013505 -0.011494 -0.008730 -0.005395 -0.001717 0.002042 0.005606 0.008704 0.011086 0.012544 0.012926 0.012153 0.010222 0.007215 0.003291 -0.001324 -0.006346 -0.011458 -0.016330 -0.020640 -0.024101 -0.026477 -0.027604 -0.027400 -0.025869 -0.023105 -0.019284 -0.014650 -0.009497 -0.004153 0.001048 0.005786 0.009777 0.012794 0.014679 0.015352 0.014816 0.013156 0.010525 0.007137 0.003252 -0.000852 -0.004886 -0.008581 -0.011695 -0.014036 -0.015467 -0.015913 -0.015363 -0.013868 -0.011530 -0.008499 -0.004952 -0.001088 0.002889 0.006786 0.010427 0.013665 0.016388 0.018522 0.020029 0.020908 0.021190 0.020931 0.020205 0.019101 0.017712 0.016131 0.014446 0.012734 0.011060 0.009473 0.008010 0.006693 0.005531 0.004525 0.003669 0.002952 0.002358 0.001873 0.001480 0.001165 0.000913 0.000714 0.000555 0.000430 0.000331 0.000253 0.000192 0.000143 0.000106 0.000078 0.000056 0.000040 0.000028 0.000020 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000012 0.000020 0.000032 0.000047 0.000069 0.000098 0.000137 0.000188 0.000255 0.000342 0.000456 0.000604 0.000795 0.001040 0.001353 0.001748 0.002242 0.002852 0.003596 0.004490 0.005546 0.006772 0.008168 0.009724 0.011417 0.013209 0.015050 0.016874 0.018599 0.020136 0.021387 0.022255 0.022646 0.022479 0.021692 0.020248 0.018141 0.015404 0.012105 0.008354 0.004295 0.000105 -0.004021 -0.007873 -0.011246 -0.013948 -0.015821 -0.016745 -0.016656 -0.015553 -0.013498 -0.010618 -0.007101 -0.003181 0.000872 0.004771 0.008231 0.010989 0.012824 0.013573 0.013146 0.011532 0.008806 0.005124 0.000712 -0.004148 -0.009134 -0.013912 -0.018158 -0.021577 -0.023930 -0.025049 -0.024849 -0.023334 -0.020600 -0.016824 -0.012252 -0.007186 -0.001955 0.003099 0.007655 0.011426 0.014186 0.015780 0.016132 0.015254 0.013239 0.010251 0.006519 0.002311 -0.002080 -0.006356 -0.010236 -0.013475 -0.015876 -0.017299 -0.017674 -0.016993 -0.015314 -0.012749 -0.009457 -0.005628 -0.001472 0.002796 0.006970 0.010866 0.014330 0.017243 0.019527 0.021143 0.022092 0.022405 0.022142 0.021382 0.020220 0.018753 0.017082 0.015299 0.013487 0.011714 0.010033 0.008482 0.007085 0.005853 0.004787 0.003880 0.003120 0.002491 0.001978 0.001563 0.001229 0.000963 0.000752 0.000585 0.000452 0.000347 0.000264 0.000199 0.000149 0.000110 0.000080 0.000058 0.000041 0.000029 0.000020 0.000014 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000015 0.000023 0.000035 0.000051 0.000074 0.000104 0.000145 0.000199 0.000269 0.000361 0.000481 0.000637 0.000838 0.001096 0.001426 0.001842 0.002363 0.003007 0.003793 0.004737 0.005853 0.007148 0.008622 0.010264 0.012049 0.013940 0.015881 0.017801 0.019616 0.021230 0.022541 0.023444 0.023839 0.023642 0.022786 0.021232 0.018973 0.016043 0.012514 0.008500 0.004155 -0.000337 -0.004768 -0.008917 -0.012567 -0.015514 -0.017586 -0.018656 -0.018651 -0.017563 -0.015452 -0.012446 -0.008734 -0.004559 -0.000197 0.004054 0.007896 0.011055 0.013296 0.014444 0.014397 0.013137 0.010732 0.007332 0.003161 -0.001499 -0.006326 -0.010984 -0.015143 -0.018506 -0.020830 -0.021944 -0.021760 -0.020282 -0.017604 -0.013905 -0.009435 -0.004498 0.000574 0.005437 0.009766 0.013275 0.015740 0.017008 0.017011 0.015766 0.013377 0.010020 0.005933 0.001398 -0.003282 -0.007799 -0.011865 -0.015229 -0.017689 -0.019107 -0.019413 -0.018606 -0.016750 -0.013966 -0.010423 -0.006323 -0.001887 0.002659 0.007100 0.011241 0.014922 0.018018 0.020448 0.022173 0.023190 0.023536 0.023272 0.022483 0.021267 0.019730 0.017975 0.016101 0.014194 0.012328 0.010558 0.008925 0.007454 0.006156 0.005033 0.004078 0.003277 0.002616 0.002076 0.001640 0.001289 0.001010 0.000788 0.000611 0.000472 0.000361 0.000274 0.000206 0.000153 0.000113 0.000082 0.000059 0.000042 0.000029 0.000020 0.000014 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000026 0.000038 0.000055 0.000078 0.000110 0.000152 0.000208 0.000282 0.000379 0.000504 0.000667 0.000878 0.001148 0.001493 0.001929 0.002475 0.003151 0.003975 0.004965 0.006135 0.007494 0.009039 0.010761 0.012632 0.014612 0.016643 0.018652 0.020548 0.022231 0.023593 0.024525 0.024921 0.024692 0.023768 0.022107 0.019702 0.016588 0.012840 0.008579 0.003964 -0.000811 -0.005528 -0.009956 -0.013863 -0.017035 -0.019290 -0.020490 -0.020555 -0.019471 -0.017296 -0.014158 -0.010247 -0.005811 -0.001136 0.003471 0.007702 0.011270 0.013927 0.015487 0.015838 0.014952 0.012889 0.009793 0.005885 0.001447 -0.003202 -0.007722 -0.011782 -0.015083 -0.017377 -0.018491 -0.018334 -0.016909 -0.014309 -0.010715 -0.006376 -0.001598 0.003283 0.007923 0.011996 0.015219 0.017367 0.018293 0.017934 0.016317 0.013553 0.009828 0.005392 0.000537 -0.004424 -0.009174 -0.013419 -0.016901 -0.019418 -0.020831 -0.021073 -0.020148 -0.018125 -0.015137 -0.011359 -0.007006 -0.002308 0.002499 0.007189 0.011560 0.015445 0.018713 0.021281 0.023106 0.024190 0.024568 0.024306 0.023491 0.022228 0.020626 0.018795 0.016837 0.014845 0.012893 0.011042 0.009333 0.007793 0.006434 0.005259 0.004259 0.003422 0.002730 0.002166 0.001710 0.001344 0.001052 0.000820 0.000635 0.000489 0.000374 0.000283 0.000212 0.000157 0.000115 0.000083 0.000060 0.000042 0.000030 0.000021 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000019 0.000028 0.000041 0.000058 0.000082 0.000115 0.000159 0.000217 0.000294 0.000395 0.000525 0.000695 0.000914 0.001195 0.001553 0.002007 0.002576 0.003280 0.004138 0.005170 0.006389 0.007804 0.009414 0.011206 0.013154 0.015213 0.017325 0.019411 0.021379 0.023122 0.024529 0.025483 0.025878 0.025617 0.024628 0.022866 0.020327 0.017043 0.013095 0.008606 0.003744 -0.001289 -0.006266 -0.010945 -0.015085 -0.018459 -0.020876 -0.022188 -0.022309 -0.021220 -0.018976 -0.015703 -0.011597 -0.006907 -0.001927 0.003028 0.007638 0.011606 0.014672 0.016640 0.017386 0.016872 0.015153 0.012366 0.008728 0.004516 0.000052 -0.004326 -0.008285 -0.011523 -0.013791 -0.014911 -0.014792 -0.013434 -0.010929 -0.007456 -0.003268 0.001331 0.006003 0.010405 0.014212 0.017139 0.018968 0.019554 0.018842 0.016864 0.013741 0.009668 0.004903 -0.000252 -0.005473 -0.010439 -0.014848 -0.018439 -0.021007 -0.022416 -0.022599 -0.021565 -0.019391 -0.016215 -0.012225 -0.007641 -0.002705 0.002337 0.007253 0.011833 0.015901 0.019326 0.022018 0.023937 0.025081 0.025489 0.025228 0.024392 0.023087 0.021428 0.019529 0.017497 0.015427 0.013399 0.011474 0.009697 0.008095 0.006683 0.005460 0.004420 0.003550 0.002832 0.002246 0.001772 0.001392 0.001089 0.000848 0.000656 0.000505 0.000385 0.000291 0.000217 0.000160 0.000117 0.000084 0.000060 0.000043 0.000030 0.000021 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000007 0.000010 0.000015 0.000021 0.000030 0.000043 0.000061 0.000086 0.000120 0.000165 0.000225 0.000305 0.000409 0.000544 0.000719 0.000946 0.001236 0.001607 0.002076 0.002664 0.003392 0.004280 0.005348 0.006609 0.008073 0.009738 0.011591 0.013605 0.015733 0.017914 0.020067 0.022095 0.023890 0.025333 0.026306 0.026697 0.026406 0.025358 0.023507 0.020846 0.017412 0.013286 0.008597 0.003517 -0.001743 -0.006948 -0.011846 -0.016187 -0.019735 -0.022289 -0.023694 -0.023858 -0.022757 -0.020442 -0.017041 -0.012749 -0.007822 -0.002557 0.002722 0.007686 0.012027 0.015477 0.017827 0.018945 0.018786 0.017393 0.014901 0.011520 0.007526 0.003238 -0.001006 -0.004871 -0.008054 -0.010302 -0.011438 -0.011365 -0.010083 -0.007683 -0.004342 -0.000312 0.004102 0.008562 0.012727 0.016272 0.018916 0.020442 0.020710 0.019671 0.017363 0.013914 0.009527 0.004469 -0.000951 -0.006403 -0.011558 -0.016109 -0.019794 -0.022405 -0.023807 -0.023937 -0.022807 -0.020499 -0.017160 -0.012983 -0.008198 -0.003055 0.002193 0.007306 0.012066 0.016295 0.019856 0.022657 0.024656 0.025852 0.026286 0.026027 0.025172 0.023831 0.022123 0.020165 0.018069 0.015932 0.013837 0.011849 0.010013 0.008357 0.006897 0.005633 0.004559 0.003660 0.002918 0.002313 0.001824 0.001433 0.001120 0.000871 0.000674 0.000517 0.000394 0.000297 0.000221 0.000163 0.000119 0.000085 0.000061 0.000043 0.000030 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000023 0.000032 0.000045 0.000063 0.000089 0.000123 0.000170 0.000232 0.000314 0.000421 0.000560 0.000741 0.000973 0.001271 0.001652 0.002134 0.002738 0.003486 0.004398 0.005495 0.006791 0.008295 0.010006 0.011910 0.013977 0.016162 0.018400 0.020607 0.022685 0.024521 0.025995 0.026982 0.027368 0.027051 0.025952 0.024025 0.021261 0.017699 0.013423 0.008565 0.003303 -0.002148 -0.007542 -0.012623 -0.017129 -0.020819 -0.023484 -0.024962 -0.025155 -0.024036 -0.021655 -0.018136 -0.013679 -0.008539 -0.003022 0.002543 0.007820 0.012492 0.016282 0.018972 0.020421 0.020577 0.019476 0.017246 0.014094 0.010293 0.006160 0.002033 -0.001754 -0.004895 -0.007136 -0.008296 -0.008277 -0.007077 -0.004784 -0.001576 0.002298 0.006533 0.010794 0.014738 0.018044 0.020433 0.021690 0.021681 0.020359 0.017768 0.014043 0.009393 0.004091 -0.001549 -0.007190 -0.012498 -0.017165 -0.020923 -0.023567 -0.024960 -0.025042 -0.023829 -0.021409 -0.017932 -0.013600 -0.008648 -0.003334 0.002084 0.007359 0.012269 0.016630 0.020302 0.023192 0.025255 0.026494 0.026948 0.026690 0.025818 0.024447 0.022698 0.020691 0.018541 0.016349 0.014200 0.012159 0.010273 0.008573 0.007074 0.005776 0.004673 0.003750 0.002988 0.002368 0.001866 0.001465 0.001144 0.000889 0.000687 0.000527 0.000401 0.000301 0.000224 0.000165 0.000120 0.000087 0.000062 0.000044 0.000031 0.000022 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000012 0.000017 0.000024 0.000033 0.000046 0.000065 0.000091 0.000126 0.000174 0.000238 0.000322 0.000432 0.000574 0.000758 0.000995 0.001300 0.001689 0.002180 0.002796 0.003559 0.004490 0.005609 0.006931 0.008467 0.010212 0.012155 0.014264 0.016493 0.018774 0.021024 0.023140 0.025007 0.026503 0.027502 0.027884 0.027545 0.026406 0.024418 0.021573 0.017910 0.013515 0.008524 0.003118 -0.002481 -0.008023 -0.013244 -0.017878 -0.021676 -0.024422 -0.025953 -0.026163 -0.025024 -0.022583 -0.018964 -0.014367 -0.009052 -0.003326 0.002476 0.008012 0.012957 0.017028 0.019999 0.021722 0.022137 0.021276 0.019261 0.016296 0.012650 0.008639 0.004600 0.000869 -0.002248 -0.004495 -0.005689 -0.005730 -0.004613 -0.002426 0.000658 0.004389 0.008465 0.012550 0.016306 0.019410 0.021588 0.022628 0.022396 0.020852 0.018042 0.014105 0.009255 0.003769 -0.002034 -0.007814 -0.013234 -0.017982 -0.021791 -0.024453 -0.025834 -0.025875 -0.024595 -0.022086 -0.018502 -0.014049 -0.008969 -0.003523 0.002024 0.007422 0.012445 0.016906 0.020661 0.023617 0.025729 0.026998 0.027465 0.027206 0.026320 0.024924 0.023142 0.021098 0.018906 0.016672 0.014479 0.012397 0.010474 0.008739 0.007209 0.005885 0.004759 0.003818 0.003041 0.002408 0.001897 0.001488 0.001162 0.000902 0.000696 0.000534 0.000405 0.000305 0.000227 0.000167 0.000122 0.000088 0.000063 0.000044 0.000031 0.000022 0.000015 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000024 0.000033 0.000047 0.000066 0.000092 0.000128 0.000177 0.000242 0.000328 0.000440 0.000585 0.000772 0.001013 0.001322 0.001715 0.002214 0.002838 0.003610 0.004553 0.005687 0.007028 0.008584 0.010354 0.012323 0.014461 0.016719 0.019030 0.021309 0.023451 0.025341 0.026852 0.027858 0.028237 0.027883 0.026715 0.024684 0.021781 0.018047 0.013567 0.008483 0.002977 -0.002725 -0.008370 -0.013687 -0.018407 -0.022276 -0.025076 -0.026637 -0.026854 -0.025694 -0.023204 -0.019508 -0.014805 -0.009357 -0.003474 0.002505 0.008233 0.013382 0.017661 0.020840 0.022765 0.023371 0.022685 0.020825 0.017992 0.014453 0.010522 0.006537 0.002833 -0.000282 -0.002551 -0.003788 -0.003892 -0.002856 -0.000764 0.002211 0.005821 0.009766 0.013713 0.017323 0.020278 0.022303 0.023189 0.022804 0.021109 0.018156 0.014082 0.009105 0.003505 -0.002398 -0.008260 -0.013744 -0.018537 -0.022369 -0.025035 -0.026400 -0.026407 -0.025077 -0.022503 -0.018845 -0.014310 -0.009144 -0.003610 0.002023 0.007501 0.012598 0.017123 0.020932 0.023929 0.026070 0.027356 0.027829 0.027566 0.026668 0.025254 0.023448 0.021377 0.019157 0.016893 0.014671 0.012561 0.010611 0.008852 0.007300 0.005958 0.004817 0.003862 0.003075 0.002434 0.001916 0.001502 0.001172 0.000909 0.000702 0.000537 0.000408 0.000307 0.000228 0.000168 0.000123 0.000089 0.000064 0.000045 0.000032 0.000022 0.000015 0.000011 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000024 0.000033 0.000047 0.000066 0.000093 0.000130 0.000179 0.000245 0.000332 0.000445 0.000592 0.000781 0.001024 0.001336 0.001732 0.002234 0.002862 0.003639 0.004588 0.005730 0.007080 0.008646 0.010429 0.012411 0.014564 0.016838 0.019165 0.021458 0.023614 0.025516 0.027035 0.028045 0.028423 0.028061 0.026877 0.024822 0.021887 0.018113 0.013587 0.008450 0.002889 -0.002870 -0.008568 -0.013936 -0.018699 -0.022603 -0.025426 -0.026998 -0.027211 -0.026031 -0.023506 -0.019758 -0.014987 -0.009455 -0.003475 0.002612 0.008458 0.013731 0.018136 0.021440 0.023486 0.024204 0.023619 0.021845 0.019082 0.015594 0.011696 0.007724 0.004016 0.000879 -0.001428 -0.002716 -0.002884 -0.001921 0.000089 0.002976 0.006496 0.010348 0.014201 0.017719 0.020585 0.022525 0.023330 0.022870 0.021107 0.018091 0.013963 0.008940 0.003301 -0.002632 -0.008516 -0.014013 -0.018810 -0.022639 -0.025293 -0.026638 -0.026618 -0.025256 -0.022646 -0.018947 -0.014371 -0.009163 -0.003589 0.002083 0.007598 0.012727 0.017279 0.021109 0.024122 0.026272 0.027561 0.028032 0.027763 0.026855 0.025429 0.023609 0.021523 0.019287 0.017007 0.014770 0.012644 0.010680 0.008909 0.007346 0.005993 0.004844 0.003882 0.003090 0.002444 0.001923 0.001506 0.001174 0.000911 0.000702 0.000538 0.000408 0.000307 0.000229 0.000169 0.000124 0.000089 0.000064 0.000046 0.000032 0.000023 0.000016 0.000011 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000012 0.000016 0.000023 0.000032 0.000046 0.000066 0.000093 0.000130 0.000180 0.000246 0.000334 0.000448 0.000595 0.000786 0.001030 0.001342 0.001739 0.002240 0.002868 0.003645 0.004594 0.005736 0.007085 0.008652 0.010435 0.012419 0.014572 0.016847 0.019175 0.021470 0.023628 0.025530 0.027051 0.028062 0.028440 0.028077 0.026891 0.024832 0.021892 0.018110 0.013575 0.008430 0.002860 -0.002906 -0.008610 -0.013981 -0.018745 -0.022645 -0.025462 -0.027024 -0.027225 -0.026029 -0.023484 -0.019713 -0.014915 -0.009354 -0.003340 0.002783 0.008667 0.013979 0.018422 0.021763 0.023841 0.024586 0.024021 0.022260 0.019499 0.016005 0.012089 0.008090 0.004344 0.001162 -0.001197 -0.002544 -0.002774 -0.001874 0.000073 0.002900 0.006363 0.010165 0.013977 0.017462 0.020305 0.022233 0.023036 0.022585 0.020838 0.017848 0.013751 0.008764 0.003164 -0.002729 -0.008573 -0.014032 -0.018793 -0.022590 -0.025217 -0.026539 -0.026502 -0.025126 -0.022508 -0.018806 -0.014230 -0.009026 -0.003458 0.002206 0.007711 0.012829 0.017370 0.021189 0.024191 0.026330 0.027609 0.028070 0.027792 0.026878 0.025445 0.023622 0.021532 0.019294 0.017012 0.014773 0.012646 0.010681 0.008908 0.007344 0.005990 0.004840 0.003878 0.003085 0.002439 0.001918 0.001501 0.001170 0.000907 0.000699 0.000535 0.000406 0.000306 0.000228 0.000169 0.000124 0.000090 0.000064 0.000046 0.000032 0.000023 0.000016 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000011 0.000015 0.000022 0.000031 0.000045 0.000064 0.000092 0.000129 0.000179 0.000246 0.000334 0.000448 0.000595 0.000785 0.001028 0.001339 0.001734 0.002233 0.002857 0.003628 0.004571 0.005704 0.007045 0.008602 0.010374 0.012345 0.014486 0.016747 0.019062 0.021344 0.023491 0.025384 0.026899 0.027908 0.028288 0.027932 0.026757 0.024714 0.021795 0.018039 0.013535 0.008424 0.002892 -0.002833 -0.008494 -0.013822 -0.018543 -0.022404 -0.025186 -0.026720 -0.026899 -0.025691 -0.023143 -0.019379 -0.014597 -0.009060 -0.003079 0.003006 0.008847 0.014110 0.018502 0.021788 0.023810 0.024497 0.023872 0.022049 0.019224 0.015664 0.011681 0.007615 0.003801 0.000552 -0.001873 -0.003282 -0.003569 -0.002720 -0.000814 0.001982 0.005427 0.009225 0.013049 0.016563 0.019451 0.021440 0.022320 0.021960 0.020317 0.017437 0.013457 0.008587 0.003102 -0.002681 -0.008426 -0.013797 -0.018484 -0.022223 -0.024808 -0.026106 -0.026060 -0.024692 -0.022095 -0.018426 -0.013893 -0.008738 -0.003224 0.002384 0.007833 0.012899 0.017391 0.021167 0.024132 0.026240 0.027495 0.027940 0.027652 0.026733 0.025302 0.023483 0.021403 0.019176 0.016906 0.014680 0.012565 0.010611 0.008849 0.007294 0.005949 0.004805 0.003849 0.003060 0.002418 0.001901 0.001487 0.001158 0.000897 0.000691 0.000529 0.000402 0.000303 0.000226 0.000167 0.000123 0.000089 0.000064 0.000046 0.000032 0.000023 0.000016 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000021 0.000030 0.000044 0.000063 0.000090 0.000127 0.000177 0.000244 0.000331 0.000445 0.000591 0.000779 0.001020 0.001328 0.001718 0.002211 0.002827 0.003588 0.004518 0.005637 0.006960 0.008497 0.010246 0.012192 0.014306 0.016540 0.018827 0.021083 0.023206 0.025081 0.026583 0.027586 0.027970 0.027628 0.026477 0.024470 0.021598 0.017900 0.013465 0.008430 0.002983 -0.002653 -0.008225 -0.013464 -0.018102 -0.021888 -0.024608 -0.026095 -0.026246 -0.025031 -0.022497 -0.018769 -0.014045 -0.008586 -0.002700 0.003274 0.008991 0.014121 0.018375 0.021519 0.023399 0.023945 0.023183 0.021228 0.018278 0.014598 0.010504 0.006334 0.002426 -0.000909 -0.003408 -0.004880 -0.005217 -0.004403 -0.002516 0.000279 0.003744 0.007584 0.011471 0.015072 0.018070 0.020192 0.021225 0.021034 0.019574 0.016886 0.013101 0.008425 0.003126 -0.002484 -0.008073 -0.013310 -0.017888 -0.021546 -0.024078 -0.025351 -0.025308 -0.023968 -0.021422 -0.017822 -0.013373 -0.008313 -0.002899 0.002607 0.007957 0.012929 0.017336 0.021038 0.023941 0.026000 0.027220 0.027641 0.027342 0.026422 0.024998 0.023196 0.021136 0.018933 0.016690 0.014491 0.012403 0.010473 0.008733 0.007197 0.005869 0.004740 0.003795 0.003017 0.002383 0.001873 0.001464 0.001140 0.000883 0.000680 0.000520 0.000395 0.000298 0.000223 0.000165 0.000121 0.000088 0.000063 0.000045 0.000032 0.000022 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000019 0.000029 0.000042 0.000061 0.000088 0.000125 0.000175 0.000240 0.000327 0.000438 0.000583 0.000768 0.001006 0.001308 0.001692 0.002175 0.002779 0.003526 0.004437 0.005534 0.006831 0.008338 0.010053 0.011962 0.014037 0.016229 0.018475 0.020692 0.022779 0.024625 0.026107 0.027102 0.027490 0.027168 0.026054 0.024102 0.021302 0.017693 0.013362 0.008445 0.003125 -0.002378 -0.007815 -0.012922 -0.017438 -0.021117 -0.023748 -0.025172 -0.025289 -0.024070 -0.021566 -0.017902 -0.013275 -0.007944 -0.002214 0.003581 0.009101 0.014021 0.018056 0.020979 0.022638 0.022970 0.022003 0.019854 0.016723 0.012879 0.008636 0.004333 0.000310 -0.003122 -0.005700 -0.007232 -0.007610 -0.006815 -0.004924 -0.002100 0.001419 0.005341 0.009339 0.013081 0.016247 0.018564 0.019815 0.019864 0.018658 0.016233 0.012713 0.008298 0.003248 -0.002133 -0.007517 -0.012580 -0.017021 -0.020577 -0.023048 -0.024298 -0.024270 -0.022980 -0.020513 -0.017018 -0.012692 -0.007769 -0.002500 0.002861 0.008070 0.012910 0.017199 0.020798 0.023616 0.025610 0.026783 0.027176 0.026864 0.025947 0.024540 0.022763 0.020736 0.018571 0.016368 0.014209 0.012160 0.010267 0.008561 0.007055 0.005752 0.004645 0.003719 0.002955 0.002334 0.001833 0.001433 0.001115 0.000863 0.000664 0.000508 0.000386 0.000291 0.000218 0.000161 0.000118 0.000086 0.000062 0.000044 0.000031 0.000022 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000027 0.000041 0.000060 0.000086 0.000122 0.000171 0.000235 0.000320 0.000429 0.000571 0.000752 0.000984 0.001280 0.001654 0.002126 0.002714 0.003442 0.004330 0.005398 0.006661 0.008129 0.009799 0.011660 0.013681 0.015819 0.018011 0.020175 0.022216 0.024023 0.025479 0.026461 0.026854 0.026558 0.025492 0.023611 0.020906 0.017414 0.013220 0.008459 0.003306 -0.002022 -0.007282 -0.012219 -0.016576 -0.020117 -0.022637 -0.023982 -0.024058 -0.022840 -0.020381 -0.016806 -0.012311 -0.007151 -0.001629 0.003928 0.009186 0.013828 0.017575 0.020208 0.021581 0.021637 0.020408 0.018016 0.014663 0.010618 0.006199 0.001745 -0.002406 -0.005941 -0.008598 -0.010184 -0.010591 -0.009799 -0.007883 -0.005005 -0.001401 0.002638 0.006786 0.010710 0.014092 0.016655 0.018179 0.018523 0.017628 0.015525 0.012328 0.008228 0.003478 -0.001626 -0.006767 -0.011625 -0.015903 -0.019345 -0.021749 -0.022981 -0.022981 -0.021761 -0.019401 -0.016043 -0.011879 -0.007132 -0.002047 0.003128 0.008159 0.012832 0.016972 0.020443 0.023157 0.025071 0.026188 0.026548 0.026226 0.025316 0.023932 0.022190 0.020208 0.018094 0.015944 0.013840 0.011842 0.009998 0.008335 0.006869 0.005600 0.004522 0.003620 0.002877 0.002272 0.001784 0.001394 0.001084 0.000839 0.000645 0.000493 0.000375 0.000282 0.000211 0.000156 0.000115 0.000083 0.000060 0.000043 0.000031 0.000022 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000017 0.000026 0.000039 0.000058 0.000084 0.000119 0.000166 0.000229 0.000311 0.000417 0.000555 0.000731 0.000957 0.001243 0.001607 0.002063 0.002633 0.003338 0.004197 0.005230 0.006452 0.007872 0.009488 0.011289 0.013247 0.015318 0.017443 0.019543 0.021527 0.023286 0.024707 0.025673 0.026072 0.025805 0.024797 0.023001 0.020410 0.017060 0.013034 0.008460 0.003511 -0.001604 -0.006651 -0.011382 -0.015549 -0.018925 -0.021313 -0.022565 -0.022594 -0.021380 -0.018977 -0.015511 -0.011177 -0.006226 -0.000955 0.004315 0.009259 0.013568 0.016973 0.019262 0.020299 0.020033 0.018501 0.015831 0.012227 0.007961 0.003351 -0.001264 -0.005545 -0.009181 -0.011911 -0.013542 -0.013965 -0.013160 -0.011202 -0.008250 -0.004538 -0.000357 0.003969 0.008107 0.011737 0.014581 0.016417 0.017096 0.016555 0.014815 0.011983 0.008239 0.003827 -0.000968 -0.005836 -0.010465 -0.014566 -0.017884 -0.020220 -0.021441 -0.021483 -0.020353 -0.018126 -0.014936 -0.010966 -0.006431 -0.001566 0.003389 0.008208 0.012686 0.016650 0.019972 0.022565 0.024387 0.025441 0.025766 0.025434 0.024537 0.023183 0.021487 0.019561 0.017510 0.015427 0.013388 0.011455 0.009670 0.008062 0.006643 0.005416 0.004373 0.003501 0.002783 0.002197 0.001725 0.001348 0.001048 0.000810 0.000623 0.000476 0.000361 0.000272 0.000203 0.000150 0.000110 0.000080 0.000058 0.000042 0.000030 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000007 0.000011 0.000016 0.000025 0.000038 0.000056 0.000081 0.000115 0.000161 0.000222 0.000301 0.000403 0.000536 0.000706 0.000923 0.001200 0.001550 0.001990 0.002538 0.003215 0.004041 0.005034 0.006208 0.007572 0.009126 0.010857 0.012740 0.014733 0.016780 0.018806 0.020721 0.022424 0.023805 0.024751 0.025154 0.024920 0.023975 0.022277 0.019816 0.016629 0.012794 0.008436 0.003721 -0.001151 -0.005953 -0.010447 -0.014397 -0.017583 -0.019820 -0.020967 -0.020943 -0.019734 -0.017396 -0.014055 -0.009904 -0.005190 -0.000203 0.004744 0.009335 0.013272 0.016296 0.018206 0.018874 0.018258 0.016401 0.013435 0.009569 0.005076 0.000273 -0.004499 -0.008904 -0.012632 -0.015423 -0.017086 -0.017511 -0.016680 -0.014665 -0.011626 -0.007793 -0.003456 0.001062 0.005429 0.009325 0.012469 0.014635 0.015672 0.015508 0.014156 0.011713 0.008350 0.004299 -0.000166 -0.004743 -0.009132 -0.013046 -0.016237 -0.018510 -0.019728 -0.019825 -0.018804 -0.016733 -0.013738 -0.009991 -0.005698 -0.001084 0.003623 0.008203 0.012460 0.016228 0.019383 0.021841 0.023563 0.024549 0.024839 0.024499 0.023620 0.022306 0.020665 0.018806 0.016829 0.014824 0.012863 0.011004 0.009289 0.007744 0.006382 0.005203 0.004202 0.003365 0.002675 0.002112 0.001659 0.001296 0.001007 0.000779 0.000598 0.000457 0.000346 0.000260 0.000194 0.000144 0.000105 0.000077 0.000056 0.000040 0.000029 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000025 0.000037 0.000055 0.000079 0.000112 0.000155 0.000213 0.000289 0.000387 0.000514 0.000677 0.000885 0.001150 0.001485 0.001906 0.002430 0.003076 0.003865 0.004812 0.005932 0.007234 0.008717 0.010370 0.012169 0.014075 0.016034 0.017975 0.019814 0.021452 0.022785 0.023706 0.024112 0.023912 0.023036 0.021442 0.019124 0.016115 0.012491 0.008371 0.003914 -0.000688 -0.005219 -0.009452 -0.013161 -0.016139 -0.018209 -0.019239 -0.019157 -0.017953 -0.015684 -0.012479 -0.008525 -0.004067 0.000614 0.005215 0.009430 0.012973 0.015596 0.017110 0.017396 0.016420 0.014234 0.010973 0.006851 0.002140 -0.002842 -0.007756 -0.012268 -0.016070 -0.018906 -0.020584 -0.020999 -0.020130 -0.018051 -0.014917 -0.010960 -0.006465 -0.001755 0.002840 0.007000 0.010443 0.012942 0.014338 0.014555 0.013597 0.011550 0.008575 0.004892 0.000765 -0.003517 -0.007660 -0.011388 -0.014455 -0.016669 -0.017894 -0.018061 -0.017167 -0.015272 -0.012493 -0.008993 -0.004966 -0.000626 0.003808 0.008128 0.012145 0.015702 0.018677 0.020992 0.022607 0.023524 0.023778 0.023435 0.022581 0.021313 0.019737 0.017955 0.016064 0.014146 0.012273 0.010498 0.008862 0.007389 0.006090 0.004967 0.004012 0.003214 0.002556 0.002019 0.001586 0.001239 0.000963 0.000744 0.000572 0.000436 0.000330 0.000248 0.000185 0.000137 0.000100 0.000073 0.000053 0.000039 0.000028 0.000020 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000024 0.000036 0.000053 0.000076 0.000107 0.000149 0.000204 0.000276 0.000369 0.000490 0.000645 0.000843 0.001095 0.001413 0.001813 0.002310 0.002924 0.003671 0.004569 0.005630 0.006864 0.008269 0.009836 0.011543 0.013353 0.015216 0.017064 0.018817 0.020384 0.021663 0.022555 0.022960 0.022793 0.021987 0.020504 0.018337 0.015517 0.012117 0.008251 0.004070 -0.000244 -0.004485 -0.008437 -0.011888 -0.014642 -0.016532 -0.017437 -0.017291 -0.016089 -0.013892 -0.010827 -0.007079 -0.002885 0.001481 0.005727 0.009559 0.012702 0.014922 0.016040 0.015951 0.014627 0.012127 0.008591 0.004235 -0.000668 -0.005801 -0.010829 -0.015421 -0.019274 -0.022132 -0.023809 -0.024200 -0.023286 -0.021139 -0.017914 -0.013840 -0.009200 -0.004312 0.000493 0.004899 0.008623 0.011435 0.013174 0.013756 0.013178 0.011517 0.008921 0.005598 0.001802 -0.002190 -0.006094 -0.009641 -0.012592 -0.014757 -0.016000 -0.016248 -0.015494 -0.013791 -0.011247 -0.008011 -0.004269 -0.000221 0.003925 0.007969 0.011734 0.015069 0.017857 0.020023 0.021529 0.022376 0.022599 0.022257 0.021434 0.020221 0.018718 0.017023 0.015225 0.013405 0.011629 0.009947 0.008397 0.007002 0.005773 0.004710 0.003806 0.003051 0.002427 0.001919 0.001508 0.001179 0.000916 0.000708 0.000544 0.000415 0.000314 0.000235 0.000175 0.000130 0.000095 0.000070 0.000051 0.000037 0.000027 0.000020 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000023 0.000035 0.000051 0.000073 0.000102 0.000142 0.000194 0.000262 0.000350 0.000464 0.000611 0.000798 0.001036 0.001336 0.001713 0.002182 0.002759 0.003462 0.004307 0.005306 0.006466 0.007789 0.009265 0.010873 0.012581 0.014339 0.016087 0.017748 0.019235 0.020455 0.021311 0.021712 0.021576 0.020841 0.019470 0.017456 0.014832 0.011664 0.008062 0.004168 0.000155 -0.003783 -0.007443 -0.010623 -0.013141 -0.014842 -0.015615 -0.015400 -0.014197 -0.012070 -0.009145 -0.005602 -0.001672 0.002381 0.006276 0.009731 0.012485 0.014317 0.015060 0.014620 0.012977 0.010197 0.006423 0.001872 -0.003182 -0.008426 -0.013530 -0.018166 -0.022037 -0.024892 -0.026549 -0.026904 -0.025940 -0.023730 -0.020425 -0.016253 -0.011492 -0.006457 -0.001474 0.003142 0.007109 0.010198 0.012244 0.013158 0.012929 0.011625 0.009383 0.006401 0.002917 -0.000801 -0.004480 -0.007859 -0.010706 -0.012832 -0.014103 -0.014444 -0.013843 -0.012343 -0.010044 -0.007085 -0.003638 0.000107 0.003954 0.007716 0.011222 0.014329 0.016927 0.018943 0.020341 0.021122 0.021316 0.020982 0.020196 0.019046 0.017625 0.016024 0.014329 0.012615 0.010942 0.009360 0.007903 0.006592 0.005436 0.004437 0.003588 0.002878 0.002292 0.001813 0.001426 0.001116 0.000868 0.000671 0.000515 0.000393 0.000297 0.000223 0.000166 0.000123 0.000091 0.000067 0.000049 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000010 0.000015 0.000023 0.000033 0.000049 0.000069 0.000097 0.000134 0.000183 0.000247 0.000330 0.000437 0.000575 0.000751 0.000973 0.001255 0.001607 0.002045 0.002585 0.003242 0.004031 0.004964 0.006048 0.007285 0.008665 0.010170 0.011769 0.013419 0.015060 0.016622 0.018024 0.019178 0.019994 0.020385 0.020276 0.019609 0.018348 0.016489 0.014060 0.011128 0.007793 0.004191 0.000485 -0.003144 -0.006504 -0.009408 -0.011685 -0.013192 -0.013827 -0.013538 -0.012331 -0.010271 -0.007480 -0.004136 -0.000461 0.003291 0.006850 0.009949 0.012340 0.013815 0.014220 0.013469 0.011554 0.008543 0.004584 -0.000107 -0.005259 -0.010563 -0.015694 -0.020331 -0.024183 -0.027007 -0.028623 -0.028933 -0.027920 -0.025656 -0.022291 -0.018049 -0.013203 -0.008064 -0.002951 0.001823 0.005981 0.009294 0.011594 0.012790 0.012864 0.011875 0.009950 0.007272 0.004072 0.000603 -0.002871 -0.006100 -0.008856 -0.010955 -0.012264 -0.012707 -0.012264 -0.010974 -0.008926 -0.006249 -0.003102 0.000336 0.003882 0.007359 0.010605 0.013485 0.015894 0.017763 0.019057 0.019776 0.019948 0.019628 0.018886 0.017806 0.016474 0.014976 0.013390 0.011787 0.010224 0.008747 0.007387 0.006163 0.005086 0.004154 0.003362 0.002699 0.002152 0.001704 0.001342 0.001051 0.000819 0.000634 0.000487 0.000372 0.000281 0.000211 0.000157 0.000117 0.000086 0.000064 0.000047 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000009 0.000014 0.000022 0.000032 0.000046 0.000065 0.000091 0.000126 0.000172 0.000231 0.000309 0.000409 0.000538 0.000701 0.000908 0.001170 0.001497 0.001904 0.002405 0.003014 0.003746 0.004611 0.005616 0.006763 0.008045 0.009444 0.010932 0.012467 0.013997 0.015456 0.016767 0.017850 0.018619 0.018996 0.018909 0.018304 0.017150 0.015441 0.013206 0.010505 0.007436 0.004125 0.000724 -0.002595 -0.005656 -0.008282 -0.010316 -0.011628 -0.012123 -0.011759 -0.010543 -0.008543 -0.005878 -0.002722 0.000714 0.004185 0.007435 0.010209 0.012275 0.013437 0.013554 0.012550 0.010421 0.007243 0.003164 -0.001602 -0.006788 -0.012091 -0.017192 -0.021782 -0.025576 -0.028337 -0.029893 -0.030149 -0.029091 -0.026789 -0.023392 -0.019117 -0.014234 -0.009044 -0.003862 0.001007 0.005290 0.008759 0.011249 0.012664 0.012982 0.012253 0.010594 0.008180 0.005225 0.001974 -0.001321 -0.004419 -0.007100 -0.009184 -0.010539 -0.011088 -0.010807 -0.009729 -0.007932 -0.005535 -0.002686 0.000449 0.003697 0.006893 0.009884 0.012542 0.014769 0.016496 0.017692 0.018356 0.018513 0.018214 0.017524 0.016521 0.015284 0.013893 0.012422 0.010936 0.009487 0.008118 0.006858 0.005725 0.004727 0.003864 0.003131 0.002516 0.002009 0.001593 0.001257 0.000986 0.000769 0.000596 0.000459 0.000350 0.000265 0.000200 0.000149 0.000111 0.000082 0.000061 0.000045 0.000034 0.000025 0.000019 0.000014 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000009 0.000014 0.000020 0.000030 0.000043 0.000060 0.000084 0.000117 0.000159 0.000215 0.000287 0.000380 0.000499 0.000650 0.000842 0.001083 0.001384 0.001759 0.002220 0.002781 0.003454 0.004251 0.005177 0.006234 0.007415 0.008706 0.010080 0.011499 0.012915 0.014266 0.015482 0.016488 0.017206 0.017562 0.017491 0.016943 0.015888 0.014322 0.012273 0.009799 0.006988 0.003961 0.000860 -0.002157 -0.004923 -0.007278 -0.009074 -0.010192 -0.010549 -0.010108 -0.008880 -0.006933 -0.004385 -0.001399 0.001818 0.005035 0.008009 0.010500 0.012289 0.013193 0.013082 0.011889 0.009618 0.006346 0.002221 -0.002546 -0.007694 -0.012929 -0.017942 -0.022431 -0.026124 -0.028792 -0.030270 -0.030467 -0.029371 -0.027052 -0.023656 -0.019394 -0.014526 -0.009349 -0.004167 0.000724 0.005056 0.008605 0.011210 0.012771 0.013264 0.012732 0.011284 0.009081 0.006330 0.003262 0.000117 -0.002872 -0.005493 -0.007572 -0.008979 -0.009635 -0.009515 -0.008644 -0.007092 -0.004968 -0.002409 0.000432 0.003393 0.006317 0.009063 0.011509 0.013562 0.015157 0.016265 0.016881 0.017031 0.016760 0.016128 0.015207 0.014070 0.012792 0.011440 0.010073 0.008741 0.007483 0.006325 0.005283 0.004365 0.003572 0.002897 0.002332 0.001864 0.001481 0.001170 0.000920 0.000719 0.000558 0.000431 0.000330 0.000250 0.000188 0.000141 0.000105 0.000078 0.000058 0.000043 0.000032 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000013 0.000019 0.000027 0.000039 0.000055 0.000077 0.000107 0.000146 0.000198 0.000265 0.000351 0.000460 0.000599 0.000774 0.000994 0.001270 0.001612 0.002034 0.002546 0.003162 0.003890 0.004736 0.005703 0.006785 0.007967 0.009226 0.010528 0.011827 0.013067 0.014185 0.015111 0.015773 0.016102 0.016040 0.015541 0.014576 0.013145 0.011272 0.009012 0.006450 0.003695 0.000881 -0.001845 -0.004328 -0.006420 -0.007987 -0.008920 -0.009143 -0.008627 -0.007385 -0.005485 -0.003040 -0.000208 0.002815 0.005810 0.008548 0.010802 0.012367 0.013074 0.012802 0.011494 0.009157 0.005870 0.001779 -0.002911 -0.007946 -0.013043 -0.017905 -0.022241 -0.025790 -0.028335 -0.029719 -0.029854 -0.028732 -0.026421 -0.023063 -0.018862 -0.014071 -0.008974 -0.003865 0.000968 0.005266 0.008815 0.011452 0.013082 0.013677 0.013274 0.011974 0.009931 0.007338 0.004415 0.001391 -0.001510 -0.004085 -0.006166 -0.007627 -0.008389 -0.008423 -0.007750 -0.006431 -0.004567 -0.002282 0.000279 0.002967 0.005635 0.008150 0.010397 0.012288 0.013763 0.014791 0.015370 0.015521 0.015284 0.014717 0.013883 0.012851 0.011688 0.010457 0.009211 0.007997 0.006850 0.005793 0.004843 0.004006 0.003281 0.002665 0.002148 0.001720 0.001369 0.001084 0.000854 0.000669 0.000521 0.000403 0.000309 0.000235 0.000177 0.000133 0.000099 0.000074 0.000055 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000017 0.000024 0.000035 0.000050 0.000070 0.000097 0.000133 0.000180 0.000242 0.000320 0.000420 0.000546 0.000706 0.000906 0.001156 0.001467 0.001849 0.002314 0.002872 0.003533 0.004301 0.005179 0.006162 0.007236 0.008381 0.009566 0.010748 0.011877 0.012894 0.013736 0.014337 0.014635 0.014575 0.014115 0.013232 0.011924 0.010214 0.008155 0.005825 0.003327 0.000784 -0.001667 -0.003883 -0.005729 -0.007080 -0.007838 -0.007936 -0.007349 -0.006093 -0.004234 -0.001880 0.000816 0.003671 0.006478 0.009021 0.011088 0.012486 0.013059 0.012698 0.011349 0.009025 0.005804 0.001827 -0.002707 -0.007554 -0.012444 -0.017093 -0.021226 -0.024592 -0.026986 -0.028261 -0.028334 -0.027199 -0.024924 -0.021644 -0.017556 -0.012902 -0.007955 -0.002997 0.001698 0.005880 0.009343 0.011931 0.013550 0.014172 0.013829 0.012617 0.010679 0.008199 0.005385 0.002455 -0.000377 -0.002918 -0.005007 -0.006519 -0.007380 -0.007557 -0.007067 -0.005964 -0.004341 -0.002312 -0.000011 0.002423 0.004854 0.007155 0.009219 0.010964 0.012332 0.013293 0.013843 0.014002 0.013808 0.013310 0.012567 0.011642 0.010596 0.009486 0.008361 0.007265 0.006227 0.005271 0.004411 0.003652 0.002995 0.002436 0.001967 0.001578 0.001258 0.000999 0.000788 0.000619 0.000483 0.000374 0.000288 0.000220 0.000166 0.000125 0.000093 0.000069 0.000051 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000015 0.000022 0.000031 0.000044 0.000063 0.000087 0.000120 0.000163 0.000219 0.000290 0.000380 0.000495 0.000639 0.000819 0.001045 0.001325 0.001669 0.002087 0.002590 0.003185 0.003878 0.004669 0.005555 0.006524 0.007557 0.008625 0.009691 0.010709 0.011625 0.012381 0.012917 0.013178 0.013113 0.012685 0.011872 0.010674 0.009114 0.007239 0.005123 0.002862 0.000571 -0.001625 -0.003595 -0.005213 -0.006366 -0.006965 -0.006949 -0.006298 -0.005030 -0.003208 -0.000936 0.001643 0.004355 0.007007 0.009396 0.011324 0.012613 0.013116 0.012734 0.011418 0.009184 0.006107 0.002322 -0.001980 -0.006569 -0.011187 -0.015567 -0.019447 -0.022594 -0.024814 -0.025969 -0.025982 -0.024851 -0.022639 -0.019477 -0.015553 -0.011098 -0.006369 -0.001635 0.002842 0.006828 0.010124 0.012583 0.014114 0.014691 0.014343 0.013159 0.011277 0.008868 0.006130 0.003270 0.000490 -0.002025 -0.004121 -0.005681 -0.006628 -0.006933 -0.006607 -0.005699 -0.004294 -0.002497 -0.000432 0.001772 0.003986 0.006093 0.007993 0.009608 0.010882 0.011787 0.012320 0.012496 0.012348 0.011923 0.011273 0.010456 0.009527 0.008538 0.007533 0.006552 0.005622 0.004764 0.003991 0.003308 0.002717 0.002213 0.001790 0.001438 0.001150 0.000914 0.000723 0.000569 0.000445 0.000346 0.000267 0.000204 0.000155 0.000116 0.000087 0.000065 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000019 0.000028 0.000039 0.000055 0.000078 0.000107 0.000146 0.000196 0.000260 0.000341 0.000444 0.000573 0.000735 0.000937 0.001188 0.001495 0.001870 0.002319 0.002852 0.003471 0.004179 0.004971 0.005838 0.006762 0.007717 0.008669 0.009577 0.010392 0.011061 0.011531 0.011750 0.011674 0.011269 0.010515 0.009414 0.007986 0.006278 0.004357 0.002312 0.000249 -0.001716 -0.003463 -0.004876 -0.005852 -0.006309 -0.006195 -0.005490 -0.004215 -0.002428 -0.000230 0.002247 0.004840 0.007367 0.009641 0.011477 0.012709 0.013201 0.012862 0.011648 0.009575 0.006713 0.003192 -0.000809 -0.005075 -0.009364 -0.013424 -0.017012 -0.019910 -0.021936 -0.022963 -0.022922 -0.021809 -0.019689 -0.016684 -0.012972 -0.008772 -0.004325 0.000115 0.004303 0.008017 0.011072 0.013328 0.014702 0.015168 0.014755 0.013549 0.011676 0.009302 0.006612 0.003802 0.001064 -0.001428 -0.003528 -0.005124 -0.006144 -0.006557 -0.006372 -0.005634 -0.004419 -0.002827 -0.000972 0.001026 0.003048 0.004983 0.006738 0.008239 0.009434 0.010296 0.010820 0.011019 0.010923 0.010573 0.010018 0.009308 0.008494 0.007623 0.006735 0.005865 0.005040 0.004276 0.003587 0.002978 0.002450 0.001999 0.001619 0.001303 0.001044 0.000832 0.000660 0.000520 0.000408 0.000318 0.000246 0.000188 0.000143 0.000108 0.000081 0.000060 0.000045 0.000033 0.000025 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000035 0.000049 0.000069 0.000095 0.000129 0.000174 0.000231 0.000304 0.000396 0.000511 0.000655 0.000835 0.001057 0.001331 0.001664 0.002063 0.002535 0.003085 0.003713 0.004416 0.005185 0.006005 0.006851 0.007693 0.008494 0.009209 0.009792 0.010194 0.010369 0.010275 0.009885 0.009179 0.008160 0.006850 0.005289 0.003541 0.001689 -0.000170 -0.001929 -0.003478 -0.004711 -0.005533 -0.005871 -0.005675 -0.004930 -0.003655 -0.001906 0.000224 0.002611 0.005103 0.007533 0.009726 0.011509 0.012731 0.013265 0.013025 0.011973 0.010122 0.007538 0.004342 0.000700 -0.003189 -0.007099 -0.010798 -0.014061 -0.016685 -0.018503 -0.019399 -0.019309 -0.018232 -0.016230 -0.013417 -0.009961 -0.006065 -0.001957 0.002129 0.005964 0.009342 0.012090 0.014081 0.015237 0.015536 0.015009 0.013734 0.011835 0.009467 0.006804 0.004032 0.001330 -0.001139 -0.003235 -0.004853 -0.005926 -0.006424 -0.006354 -0.005757 -0.004705 -0.003289 -0.001615 0.000205 0.002059 0.003845 0.005475 0.006879 0.008009 0.008839 0.009362 0.009590 0.009549 0.009276 0.008815 0.008210 0.007508 0.006751 0.005975 0.005212 0.004486 0.003813 0.003204 0.002664 0.002195 0.001794 0.001456 0.001174 0.000942 0.000752 0.000598 0.000473 0.000371 0.000290 0.000225 0.000173 0.000131 0.000099 0.000074 0.000055 0.000041 0.000030 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000015 0.000021 0.000030 0.000043 0.000060 0.000083 0.000114 0.000154 0.000204 0.000269 0.000350 0.000452 0.000579 0.000738 0.000935 0.001177 0.001470 0.001823 0.002239 0.002723 0.003277 0.003896 0.004572 0.005292 0.006035 0.006772 0.007470 0.008089 0.008588 0.008921 0.009049 0.008934 0.008550 0.007882 0.006933 0.005722 0.004290 0.002694 0.001012 -0.000669 -0.002249 -0.003628 -0.004707 -0.005401 -0.005641 -0.005383 -0.004613 -0.003348 -0.001642 0.000421 0.002725 0.005132 0.007485 0.009622 0.011387 0.012636 0.013254 0.013161 0.012318 0.010739 0.008484 0.005662 0.002424 -0.001045 -0.004539 -0.007847 -0.010760 -0.013093 -0.014695 -0.015458 -0.015327 -0.014302 -0.012440 -0.009851 -0.006687 -0.003138 0.000586 0.004269 0.007699 0.010688 0.013077 0.014752 0.015642 0.015731 0.015049 0.013674 0.011721 0.009338 0.006689 0.003948 0.001282 -0.001156 -0.003235 -0.004858 -0.005962 -0.006519 -0.006536 -0.006051 -0.005131 -0.003860 -0.002339 -0.000670 0.001041 0.002700 0.004225 0.005549 0.006628 0.007436 0.007965 0.008226 0.008242 0.008045 0.007675 0.007171 0.006576 0.005928 0.005259 0.004597 0.003965 0.003377 0.002843 0.002369 0.001955 0.001601 0.001302 0.001052 0.000846 0.000677 0.000539 0.000427 0.000336 0.000263 0.000204 0.000157 0.000120 0.000090 0.000068 0.000050 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000026 0.000038 0.000053 0.000073 0.000100 0.000134 0.000179 0.000235 0.000307 0.000397 0.000509 0.000649 0.000822 0.001034 0.001292 0.001600 0.001965 0.002388 0.002872 0.003413 0.004003 0.004630 0.005275 0.005913 0.006514 0.007042 0.007459 0.007725 0.007804 0.007664 0.007280 0.006640 0.005748 0.004623 0.003300 0.001836 0.000299 -0.001229 -0.002657 -0.003892 -0.004845 -0.005436 -0.005602 -0.005304 -0.004526 -0.003285 -0.001629 0.000364 0.002589 0.004919 0.007209 0.009312 0.011081 0.012386 0.013119 0.013205 0.012609 0.011338 0.009447 0.007033 0.004233 0.001212 -0.001842 -0.004737 -0.007286 -0.009320 -0.010702 -0.011336 -0.011172 -0.010213 -0.008512 -0.006169 -0.003326 -0.000155 0.003150 0.006392 0.009379 0.011940 0.013933 0.015255 0.015847 0.015695 0.014832 0.013334 0.011312 0.008903 0.006262 0.003552 0.000929 -0.001466 -0.003512 -0.005120 -0.006230 -0.006818 -0.006893 -0.006489 -0.005670 -0.004515 -0.003117 -0.001573 0.000021 0.001574 0.003011 0.004271 0.005310 0.006104 0.006646 0.006943 0.007015 0.006892 0.006608 0.006201 0.005707 0.005161 0.004591 0.004024 0.003479 0.002970 0.002507 0.002093 0.001732 0.001421 0.001158 0.000938 0.000756 0.000606 0.000483 0.000383 0.000302 0.000237 0.000184 0.000142 0.000108 0.000082 0.000061 0.000046 0.000034 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000023 0.000033 0.000046 0.000063 0.000087 0.000117 0.000156 0.000205 0.000267 0.000346 0.000444 0.000567 0.000718 0.000903 0.001128 0.001396 0.001713 0.002082 0.002501 0.002970 0.003481 0.004022 0.004577 0.005123 0.005632 0.006074 0.006413 0.006615 0.006646 0.006477 0.006089 0.005470 0.004623 0.003568 0.002339 0.000985 -0.000429 -0.001828 -0.003129 -0.004248 -0.005101 -0.005615 -0.005733 -0.005415 -0.004648 -0.003446 -0.001851 0.000067 0.002212 0.004467 0.006701 0.008780 0.010569 0.011947 0.012815 0.013102 0.012772 0.011832 0.010326 0.008339 0.005993 0.003436 0.000834 -0.001641 -0.003820 -0.005553 -0.006718 -0.007228 -0.007040 -0.006159 -0.004632 -0.002553 -0.000050 0.002720 0.005584 0.008362 0.010884 0.012994 0.014569 0.015518 0.015791 0.015382 0.014326 0.012696 0.010597 0.008161 0.005532 0.002861 0.000291 -0.002045 -0.004038 -0.005606 -0.006697 -0.007289 -0.007392 -0.007040 -0.006292 -0.005223 -0.003921 -0.002476 -0.000978 0.000490 0.001856 0.003064 0.004073 0.004861 0.005418 0.005751 0.005879 0.005826 0.005624 0.005306 0.004906 0.004453 0.003976 0.003496 0.003032 0.002596 0.002197 0.001839 0.001526 0.001255 0.001025 0.000832 0.000672 0.000540 0.000431 0.000343 0.000271 0.000212 0.000165 0.000127 0.000097 0.000074 0.000055 0.000041 0.000030 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000020 0.000028 0.000039 0.000055 0.000075 0.000101 0.000134 0.000177 0.000231 0.000300 0.000385 0.000491 0.000623 0.000784 0.000979 0.001211 0.001485 0.001803 0.002165 0.002569 0.003007 0.003470 0.003942 0.004403 0.004829 0.005190 0.005456 0.005597 0.005581 0.005384 0.004987 0.004382 0.003572 0.002576 0.001424 0.000162 -0.001149 -0.002443 -0.003642 -0.004669 -0.005448 -0.005911 -0.006003 -0.005688 -0.004951 -0.003804 -0.002282 -0.000449 0.001609 0.003787 0.005967 0.008024 0.009838 0.011296 0.012306 0.012801 0.012746 0.012142 0.011027 0.009472 0.007583 0.005490 0.003339 0.001282 -0.000532 -0.001970 -0.002924 -0.003319 -0.003116 -0.002322 -0.000980 0.000826 0.002980 0.005341 0.007753 0.010059 0.012106 0.013759 0.014908 0.015479 0.015430 0.014762 0.013512 0.011752 0.009583 0.007127 0.004520 0.001901 -0.000598 -0.002856 -0.004774 -0.006279 -0.007324 -0.007892 -0.007994 -0.007665 -0.006961 -0.005952 -0.004721 -0.003352 -0.001929 -0.000530 0.000780 0.001948 0.002935 0.003720 0.004294 0.004663 0.004841 0.004853 0.004727 0.004491 0.004175 0.003809 0.003415 0.003015 0.002623 0.002254 0.001913 0.001607 0.001337 0.001103 0.000903 0.000735 0.000595 0.000479 0.000384 0.000305 0.000242 0.000190 0.000148 0.000114 0.000087 0.000066 0.000049 0.000037 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000006 0.000008 0.000012 0.000017 0.000024 0.000034 0.000047 0.000064 0.000086 0.000115 0.000152 0.000199 0.000258 0.000332 0.000424 0.000537 0.000676 0.000844 0.001045 0.001281 0.001554 0.001864 0.002208 0.002581 0.002974 0.003371 0.003755 0.004104 0.004392 0.004592 0.004675 0.004615 0.004390 0.003984 0.003388 0.002608 0.001659 0.000571 -0.000614 -0.001842 -0.003050 -0.004170 -0.005129 -0.005858 -0.006292 -0.006381 -0.006090 -0.005402 -0.004325 -0.002892 -0.001155 0.000807 0.002900 0.005019 0.007051 0.008885 0.010419 0.011567 0.012266 0.012481 0.012206 0.011473 0.010339 0.008896 0.007255 0.005541 0.003889 0.002427 0.001271 0.000516 0.000227 0.000436 0.001138 0.002291 0.003821 0.005625 0.007578 0.009543 0.011382 0.012960 0.014163 0.014896 0.015097 0.014738 0.013822 0.012391 0.010514 0.008288 0.005828 0.003260 0.000712 -0.001696 -0.003855 -0.005675 -0.007092 -0.008066 -0.008584 -0.008660 -0.008327 -0.007641 -0.006668 -0.005486 -0.004173 -0.002809 -0.001463 -0.000198 0.000937 0.001907 0.002692 0.003282 0.003684 0.003909 0.003979 0.003920 0.003757 0.003518 0.003228 0.002909 0.002580 0.002254 0.001944 0.001656 0.001395 0.001164 0.000963 0.000791 0.000646 0.000524 0.000423 0.000340 0.000271 0.000215 0.000169 0.000132 0.000102 0.000078 0.000059 0.000044 0.000033 0.000024 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000029 0.000040 0.000055 0.000074 0.000098 0.000130 0.000170 0.000220 0.000284 0.000363 0.000460 0.000580 0.000724 0.000896 0.001098 0.001331 0.001595 0.001888 0.002203 0.002532 0.002862 0.003177 0.003457 0.003679 0.003819 0.003851 0.003751 0.003500 0.003084 0.002495 0.001739 0.000831 -0.000204 -0.001326 -0.002487 -0.003629 -0.004688 -0.005600 -0.006299 -0.006726 -0.006832 -0.006583 -0.005962 -0.004973 -0.003642 -0.002016 -0.000162 0.001836 0.003883 0.005878 0.007721 0.009319 0.010591 0.011477 0.011943 0.011978 0.011605 0.010870 0.009848 0.008634 0.007334 0.006063 0.004932 0.004041 0.003470 0.003276 0.003483 0.004088 0.005053 0.006313 0.007775 0.009333 0.010866 0.012255 0.013385 0.014159 0.014498 0.014354 0.013706 0.012566 0.010977 0.009006 0.006747 0.004305 0.001798 -0.000658 -0.002953 -0.004989 -0.006688 -0.007994 -0.008874 -0.009319 -0.009345 -0.008987 -0.008297 -0.007341 -0.006189 -0.004916 -0.003596 -0.002293 -0.001065 0.000044 0.001000 0.001784 0.002389 0.002818 0.003084 0.003205 0.003205 0.003106 0.002934 0.002712 0.002458 0.002191 0.001924 0.001666 0.001425 0.001205 0.001009 0.000837 0.000690 0.000565 0.000460 0.000372 0.000300 0.000240 0.000191 0.000150 0.000117 0.000090 0.000069 0.000052 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000024 0.000034 0.000046 0.000063 0.000083 0.000110 0.000144 0.000187 0.000241 0.000309 0.000392 0.000494 0.000617 0.000764 0.000936 0.001134 0.001358 0.001604 0.001868 0.002142 0.002413 0.002667 0.002886 0.003049 0.003136 0.003122 0.002988 0.002714 0.002290 0.001708 0.000973 0.000099 -0.000891 -0.001961 -0.003068 -0.004158 -0.005174 -0.006055 -0.006742 -0.007179 -0.007320 -0.007130 -0.006592 -0.005706 -0.004492 -0.002990 -0.001259 0.000629 0.002590 0.004533 0.006367 0.008008 0.009381 0.010430 0.011118 0.011433 0.011387 0.011017 0.010382 0.009560 0.008641 0.007722 0.006894 0.006244 0.005839 0.005726 0.005926 0.006434 0.007216 0.008216 0.009354 0.010538 0.011665 0.012633 0.013347 0.013725 0.013705 0.013250 0.012348 0.011017 0.009301 0.007268 0.005003 0.002608 0.000187 -0.002152 -0.004311 -0.006203 -0.007760 -0.008934 -0.009699 -0.010051 -0.010008 -0.009606 -0.008896 -0.007940 -0.006804 -0.005559 -0.004273 -0.003005 -0.001808 -0.000724 0.000218 0.001000 0.001615 0.002067 0.002367 0.002531 0.002580 0.002536 0.002422 0.002258 0.002061 0.001849 0.001631 0.001419 0.001219 0.001035 0.000869 0.000724 0.000598 0.000491 0.000401 0.000325 0.000263 0.000211 0.000168 0.000133 0.000104 0.000080 0.000061 0.000046 0.000035 0.000025 0.000019 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000021 0.000029 0.000039 0.000053 0.000071 0.000093 0.000122 0.000158 0.000204 0.000261 0.000332 0.000419 0.000523 0.000648 0.000793 0.000961 0.001149 0.001355 0.001575 0.001799 0.002018 0.002219 0.002385 0.002498 0.002539 0.002486 0.002323 0.002032 0.001602 0.001028 0.000313 -0.000531 -0.001482 -0.002508 -0.003570 -0.004620 -0.005605 -0.006470 -0.007159 -0.007621 -0.007809 -0.007693 -0.007250 -0.006480 -0.005397 -0.004034 -0.002439 -0.000676 0.001181 0.003051 0.004854 0.006513 0.007959 0.009138 0.010013 0.010568 0.010808 0.010759 0.010468 0.009997 0.009419 0.008813 0.008257 0.007820 0.007561 0.007516 0.007703 0.008116 0.008725 0.009482 0.010320 0.011159 0.011914 0.012501 0.012839 0.012865 0.012530 0.011807 0.010694 0.009213 0.007410 0.005349 0.003113 0.000793 -0.001513 -0.003711 -0.005711 -0.007438 -0.008834 -0.009859 -0.010493 -0.010736 -0.010611 -0.010151 -0.009408 -0.008440 -0.007311 -0.006086 -0.004827 -0.003590 -0.002423 -0.001363 -0.000437 0.000339 0.000960 0.001428 0.001753 0.001952 0.002043 0.002045 0.001979 0.001864 0.001716 0.001549 0.001375 0.001202 0.001037 0.000884 0.000745 0.000622 0.000516 0.000424 0.000347 0.000283 0.000229 0.000184 0.000147 0.000116 0.000091 0.000070 0.000054 0.000041 0.000030 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000018 0.000025 0.000034 0.000045 0.000060 0.000079 0.000103 0.000133 0.000171 0.000220 0.000279 0.000352 0.000441 0.000546 0.000669 0.000809 0.000967 0.001138 0.001318 0.001500 0.001674 0.001829 0.001950 0.002020 0.002023 0.001939 0.001753 0.001449 0.001018 0.000454 -0.000241 -0.001056 -0.001971 -0.002959 -0.003984 -0.005002 -0.005966 -0.006824 -0.007525 -0.008021 -0.008268 -0.008234 -0.007898 -0.007254 -0.006313 -0.005099 -0.003654 -0.002033 -0.000298 0.001479 0.003226 0.004873 0.006358 0.007629 0.008650 0.009400 0.009879 0.010103 0.010106 0.009938 0.009655 0.009321 0.009001 0.008749 0.008614 0.008624 0.008793 0.009115 0.009565 0.010101 0.010667 0.011198 0.011622 0.011872 0.011884 0.011608 0.011007 0.010067 0.008792 0.007207 0.005359 0.003310 0.001136 -0.001076 -0.003241 -0.005273 -0.007094 -0.008640 -0.009859 -0.010721 -0.011211 -0.011336 -0.011118 -0.010592 -0.009808 -0.008823 -0.007695 -0.006485 -0.005251 -0.004043 -0.002906 -0.001872 -0.000965 -0.000200 0.000420 0.000896 0.001240 0.001465 0.001588 0.001627 0.001601 0.001526 0.001418 0.001290 0.001153 0.001013 0.000878 0.000751 0.000635 0.000532 0.000442 0.000365 0.000299 0.000244 0.000198 0.000159 0.000127 0.000101 0.000079 0.000061 0.000047 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000021 0.000029 0.000039 0.000051 0.000066 0.000086 0.000112 0.000143 0.000184 0.000233 0.000295 0.000369 0.000457 0.000559 0.000677 0.000807 0.000948 0.001094 0.001240 0.001376 0.001493 0.001576 0.001611 0.001582 0.001475 0.001272 0.000962 0.000533 -0.000018 -0.000691 -0.001477 -0.002358 -0.003311 -0.004302 -0.005294 -0.006242 -0.007099 -0.007818 -0.008354 -0.008665 -0.008720 -0.008497 -0.007987 -0.007195 -0.006141 -0.004858 -0.003392 -0.001797 -0.000135 0.001530 0.003135 0.004623 0.005947 0.007069 0.007966 0.008633 0.009078 0.009323 0.009406 0.009370 0.009265 0.009142 0.009045 0.009011 0.009064 0.009212 0.009450 0.009757 0.010097 0.010424 0.010686 0.010826 0.010790 0.010528 0.010004 0.009194 0.008089 0.006702 0.005061 0.003212 0.001214 -0.000861 -0.002937 -0.004936 -0.006781 -0.008406 -0.009755 -0.010787 -0.011477 -0.011817 -0.011817 -0.011501 -0.010906 -0.010079 -0.009073 -0.007945 -0.006750 -0.005541 -0.004365 -0.003259 -0.002255 -0.001373 -0.000624 -0.000012 0.000466 0.000820 0.001062 0.001209 0.001277 0.001282 0.001240 0.001165 0.001069 0.000962 0.000850 0.000740 0.000636 0.000540 0.000453 0.000377 0.000312 0.000256 0.000209 0.000170 0.000137 0.000109 0.000087 0.000068 0.000053 0.000040 0.000030 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000033 0.000043 0.000056 0.000073 0.000093 0.000119 0.000153 0.000194 0.000245 0.000306 0.000379 0.000464 0.000561 0.000668 0.000783 0.000900 0.001015 0.001120 0.001204 0.001256 0.001263 0.001212 0.001087 0.000874 0.000563 0.000142 -0.000393 -0.001042 -0.001797 -0.002645 -0.003562 -0.004522 -0.005489 -0.006423 -0.007282 -0.008021 -0.008599 -0.008976 -0.009122 -0.009015 -0.008641 -0.008004 -0.007116 -0.006004 -0.004705 -0.003265 -0.001739 -0.000181 0.001353 0.002810 0.004145 0.005323 0.006319 0.007122 0.007734 0.008168 0.008450 0.008612 0.008692 0.008728 0.008755 0.008801 0.008884 0.009009 0.009171 0.009352 0.009524 0.009648 0.009684 0.009588 0.009318 0.008838 0.008123 0.007158 0.005943 0.004495 0.002845 0.001037 -0.000872 -0.002817 -0.004728 -0.006538 -0.008179 -0.009595 -0.010738 -0.011576 -0.012090 -0.012278 -0.012153 -0.011740 -0.011077 -0.010208 -0.009184 -0.008058 -0.006881 -0.005700 -0.004558 -0.003489 -0.002519 -0.001667 -0.000941 -0.000344 0.000128 0.000484 0.000737 0.000900 0.000988 0.001017 0.001001 0.000952 0.000882 0.000799 0.000711 0.000622 0.000536 0.000457 0.000384 0.000321 0.000265 0.000218 0.000178 0.000144 0.000116 0.000093 0.000074 0.000058 0.000045 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000029 0.000037 0.000048 0.000061 0.000078 0.000099 0.000126 0.000160 0.000202 0.000252 0.000312 0.000382 0.000461 0.000548 0.000640 0.000733 0.000822 0.000900 0.000959 0.000987 0.000973 0.000904 0.000768 0.000552 0.000244 -0.000164 -0.000679 -0.001301 -0.002023 -0.002835 -0.003716 -0.004643 -0.005584 -0.006504 -0.007363 -0.008122 -0.008740 -0.009182 -0.009418 -0.009424 -0.009187 -0.008704 -0.007985 -0.007049 -0.005925 -0.004654 -0.003280 -0.001851 -0.000417 0.000975 0.002284 0.003474 0.004522 0.005411 0.006138 0.006709 0.007139 0.007451 0.007672 0.007831 0.007952 0.008058 0.008159 0.008261 0.008356 0.008431 0.008462 0.008420 0.008274 0.007991 0.007539 0.006896 0.006045 0.004979 0.003707 0.002247 0.000632 -0.001095 -0.002881 -0.004667 -0.006392 -0.007996 -0.009421 -0.010619 -0.011552 -0.012194 -0.012534 -0.012573 -0.012327 -0.011822 -0.011095 -0.010190 -0.009154 -0.008035 -0.006881 -0.005734 -0.004631 -0.003604 -0.002675 -0.001858 -0.001161 -0.000585 -0.000126 0.000226 0.000480 0.000652 0.000754 0.000800 0.000803 0.000775 0.000725 0.000662 0.000592 0.000521 0.000451 0.000385 0.000325 0.000272 0.000225 0.000185 0.000151 0.000122 0.000098 0.000078 0.000062 0.000048 0.000037 0.000029 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000032 0.000040 0.000051 0.000065 0.000082 0.000104 0.000131 0.000165 0.000206 0.000255 0.000311 0.000375 0.000444 0.000517 0.000590 0.000658 0.000715 0.000752 0.000762 0.000733 0.000654 0.000513 0.000298 -0.000001 -0.000393 -0.000884 -0.001475 -0.002162 -0.002935 -0.003778 -0.004670 -0.005583 -0.006485 -0.007341 -0.008114 -0.008769 -0.009270 -0.009589 -0.009704 -0.009599 -0.009268 -0.008716 -0.007957 -0.007014 -0.005919 -0.004711 -0.003430 -0.002119 -0.000821 0.000427 0.001591 0.002646 0.003575 0.004369 0.005027 0.005558 0.005975 0.006296 0.006542 0.006731 0.006876 0.006987 0.007064 0.007103 0.007091 0.007010 0.006839 0.006553 0.006129 0.005548 0.004793 0.003858 0.002744 0.001462 0.000034 -0.001506 -0.003118 -0.004753 -0.006358 -0.007880 -0.009265 -0.010467 -0.011445 -0.012169 -0.012620 -0.012791 -0.012689 -0.012330 -0.011742 -0.010961 -0.010028 -0.008987 -0.007884 -0.006759 -0.005652 -0.004596 -0.003616 -0.002733 -0.001957 -0.001295 -0.000747 -0.000306 0.000034 0.000284 0.000458 0.000567 0.000624 0.000641 0.000628 0.000594 0.000547 0.000492 0.000435 0.000378 0.000324 0.000275 0.000230 0.000190 0.000156 0.000127 0.000102 0.000082 0.000065 0.000051 0.000040 0.000031 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000043 0.000053 0.000067 0.000085 0.000107 0.000134 0.000167 0.000206 0.000251 0.000302 0.000357 0.000413 0.000469 0.000520 0.000560 0.000582 0.000578 0.000539 0.000454 0.000313 0.000104 -0.000182 -0.000553 -0.001017 -0.001574 -0.002222 -0.002953 -0.003755 -0.004608 -0.005488 -0.006368 -0.007215 -0.007997 -0.008680 -0.009233 -0.009628 -0.009843 -0.009861 -0.009674 -0.009284 -0.008699 -0.007937 -0.007023 -0.005989 -0.004869 -0.003701 -0.002521 -0.001364 -0.000260 0.000765 0.001692 0.002509 0.003210 0.003798 0.004279 0.004664 0.004965 0.005196 0.005365 0.005476 0.005531 0.005523 0.005443 0.005277 0.005010 0.004625 0.004106 0.003441 0.002624 0.001653 0.000535 -0.000714 -0.002071 -0.003503 -0.004972 -0.006434 -0.007842 -0.009150 -0.010312 -0.011290 -0.012051 -0.012572 -0.012840 -0.012853 -0.012621 -0.012161 -0.011503 -0.010679 -0.009730 -0.008695 -0.007615 -0.006529 -0.005470 -0.004466 -0.003539 -0.002707 -0.001978 -0.001356 -0.000840 -0.000424 -0.000101 0.000140 0.000310 0.000421 0.000485 0.000510 0.000508 0.000486 0.000451 0.000408 0.000363 0.000317 0.000272 0.000231 0.000194 0.000160 0.000131 0.000106 0.000085 0.000068 0.000054 0.000042 0.000033 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000035 0.000044 0.000055 0.000069 0.000087 0.000108 0.000134 0.000165 0.000201 0.000240 0.000283 0.000327 0.000369 0.000406 0.000432 0.000443 0.000429 0.000384 0.000298 0.000161 -0.000038 -0.000307 -0.000655 -0.001087 -0.001607 -0.002213 -0.002900 -0.003656 -0.004466 -0.005309 -0.006160 -0.006992 -0.007774 -0.008477 -0.009071 -0.009531 -0.009834 -0.009965 -0.009912 -0.009674 -0.009256 -0.008670 -0.007937 -0.007080 -0.006130 -0.005117 -0.004073 -0.003029 -0.002014 -0.001052 -0.000162 0.000641 0.001347 0.001954 0.002462 0.002879 0.003209 0.003460 0.003637 0.003743 0.003776 0.003732 0.003602 0.003377 0.003045 0.002597 0.002023 0.001317 0.000480 -0.000485 -0.001567 -0.002748 -0.004002 -0.005300 -0.006606 -0.007880 -0.009082 -0.010172 -0.011112 -0.011871 -0.012424 -0.012753 -0.012852 -0.012722 -0.012375 -0.011830 -0.011115 -0.010262 -0.009309 -0.008291 -0.007246 -0.006206 -0.005201 -0.004256 -0.003388 -0.002612 -0.001934 -0.001356 -0.000877 -0.000490 -0.000188 0.000039 0.000201 0.000310 0.000374 0.000405 0.000410 0.000396 0.000371 0.000338 0.000302 0.000264 0.000228 0.000194 0.000163 0.000135 0.000110 0.000089 0.000071 0.000056 0.000044 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000045 0.000056 0.000070 0.000087 0.000108 0.000132 0.000160 0.000190 0.000223 0.000256 0.000287 0.000313 0.000329 0.000332 0.000313 0.000265 0.000181 0.000051 -0.000134 -0.000384 -0.000705 -0.001105 -0.001585 -0.002147 -0.002786 -0.003493 -0.004255 -0.005056 -0.005873 -0.006681 -0.007455 -0.008167 -0.008791 -0.009303 -0.009681 -0.009910 -0.009978 -0.009880 -0.009617 -0.009199 -0.008640 -0.007959 -0.007180 -0.006329 -0.005434 -0.004520 -0.003614 -0.002739 -0.001915 -0.001157 -0.000478 0.000116 0.000623 0.001043 0.001378 0.001632 0.001806 0.001901 0.001915 0.001843 0.001680 0.001417 0.001050 0.000570 -0.000024 -0.000734 -0.001555 -0.002479 -0.003493 -0.004576 -0.005705 -0.006851 -0.007980 -0.009059 -0.010053 -0.010927 -0.011652 -0.012204 -0.012562 -0.012716 -0.012663 -0.012408 -0.011963 -0.011350 -0.010595 -0.009728 -0.008784 -0.007795 -0.006793 -0.005807 -0.004864 -0.003982 -0.003178 -0.002462 -0.001838 -0.001308 -0.000869 -0.000515 -0.000237 -0.000028 0.000123 0.000226 0.000289 0.000321 0.000330 0.000323 0.000304 0.000279 0.000250 0.000220 0.000191 0.000163 0.000137 0.000113 0.000093 0.000074 0.000059 0.000046 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000037 0.000045 0.000057 0.000070 0.000086 0.000105 0.000126 0.000150 0.000174 0.000199 0.000221 0.000239 0.000248 0.000245 0.000223 0.000176 0.000097 -0.000024 -0.000194 -0.000422 -0.000715 -0.001079 -0.001518 -0.002034 -0.002622 -0.003277 -0.003989 -0.004742 -0.005518 -0.006295 -0.007052 -0.007762 -0.008403 -0.008953 -0.009392 -0.009703 -0.009875 -0.009901 -0.009780 -0.009517 -0.009122 -0.008610 -0.007999 -0.007312 -0.006569 -0.005795 -0.005013 -0.004243 -0.003505 -0.002816 -0.002189 -0.001632 -0.001151 -0.000749 -0.000427 -0.000186 -0.000024 0.000057 0.000054 -0.000037 -0.000220 -0.000499 -0.000880 -0.001363 -0.001948 -0.002632 -0.003408 -0.004264 -0.005185 -0.006151 -0.007138 -0.008120 -0.009067 -0.009950 -0.010740 -0.011409 -0.011932 -0.012292 -0.012474 -0.012472 -0.012287 -0.011926 -0.011404 -0.010742 -0.009963 -0.009098 -0.008175 -0.007225 -0.006276 -0.005352 -0.004476 -0.003662 -0.002925 -0.002271 -0.001705 -0.001225 -0.000828 -0.000508 -0.000257 -0.000067 0.000070 0.000164 0.000223 0.000255 0.000266 0.000262 0.000249 0.000229 0.000206 0.000183 0.000159 0.000136 0.000115 0.000095 0.000077 0.000062 0.000049 0.000038 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000030 0.000037 0.000046 0.000056 0.000069 0.000083 0.000100 0.000117 0.000135 0.000153 0.000169 0.000181 0.000185 0.000178 0.000156 0.000112 0.000039 -0.000070 -0.000223 -0.000428 -0.000692 -0.001020 -0.001417 -0.001885 -0.002422 -0.003023 -0.003680 -0.004381 -0.005111 -0.005850 -0.006579 -0.007277 -0.007923 -0.008497 -0.008980 -0.009357 -0.009616 -0.009749 -0.009752 -0.009628 -0.009383 -0.009029 -0.008578 -0.008048 -0.007458 -0.006827 -0.006175 -0.005521 -0.004884 -0.004280 -0.003722 -0.003221 -0.002784 -0.002417 -0.002122 -0.001902 -0.001759 -0.001695 -0.001713 -0.001815 -0.002005 -0.002286 -0.002660 -0.003125 -0.003678 -0.004314 -0.005022 -0.005790 -0.006601 -0.007436 -0.008273 -0.009087 -0.009854 -0.010547 -0.011144 -0.011621 -0.011959 -0.012147 -0.012174 -0.012039 -0.011745 -0.011301 -0.010722 -0.010029 -0.009244 -0.008394 -0.007506 -0.006605 -0.005716 -0.004860 -0.004054 -0.003312 -0.002644 -0.002055 -0.001546 -0.001117 -0.000763 -0.000478 -0.000255 -0.000087 0.000035 0.000120 0.000173 0.000203 0.000214 0.000213 0.000203 0.000188 0.000170 0.000151 0.000131 0.000113 0.000095 0.000079 0.000065 0.000052 0.000041 0.000032 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000045 0.000055 0.000066 0.000078 0.000092 0.000105 0.000118 0.000129 0.000136 0.000137 0.000129 0.000107 0.000067 0.000002 -0.000094 -0.000230 -0.000411 -0.000645 -0.000937 -0.001292 -0.001712 -0.002196 -0.002742 -0.003343 -0.003989 -0.004666 -0.005361 -0.006055 -0.006730 -0.007369 -0.007952 -0.008463 -0.008889 -0.009216 -0.009437 -0.009546 -0.009543 -0.009432 -0.009219 -0.008916 -0.008535 -0.008091 -0.007600 -0.007079 -0.006545 -0.006016 -0.005506 -0.005029 -0.004595 -0.004215 -0.003893 -0.003635 -0.003445 -0.003325 -0.003278 -0.003307 -0.003414 -0.003602 -0.003872 -0.004224 -0.004654 -0.005159 -0.005729 -0.006355 -0.007022 -0.007714 -0.008412 -0.009097 -0.009747 -0.010341 -0.010856 -0.011274 -0.011578 -0.011753 -0.011792 -0.011688 -0.011444 -0.011063 -0.010558 -0.009943 -0.009238 -0.008462 -0.007641 -0.006798 -0.005955 -0.005132 -0.004348 -0.003616 -0.002947 -0.002348 -0.001824 -0.001373 -0.000994 -0.000683 -0.000434 -0.000240 -0.000093 0.000014 0.000088 0.000135 0.000161 0.000172 0.000172 0.000165 0.000153 0.000139 0.000123 0.000108 0.000093 0.000079 0.000066 0.000054 0.000043 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000043 0.000052 0.000062 0.000071 0.000081 0.000091 0.000098 0.000102 0.000102 0.000093 0.000073 0.000038 -0.000018 -0.000102 -0.000220 -0.000377 -0.000582 -0.000838 -0.001152 -0.001525 -0.001957 -0.002447 -0.002990 -0.003579 -0.004201 -0.004845 -0.005497 -0.006140 -0.006759 -0.007338 -0.007863 -0.008320 -0.008697 -0.008986 -0.009181 -0.009280 -0.009283 -0.009196 -0.009024 -0.008778 -0.008469 -0.008110 -0.007716 -0.007301 -0.006881 -0.006468 -0.006077 -0.005718 -0.005399 -0.005129 -0.004914 -0.004757 -0.004662 -0.004632 -0.004670 -0.004778 -0.004956 -0.005205 -0.005524 -0.005909 -0.006353 -0.006848 -0.007382 -0.007942 -0.008513 -0.009076 -0.009614 -0.010108 -0.010540 -0.010893 -0.011152 -0.011304 -0.011339 -0.011253 -0.011043 -0.010714 -0.010271 -0.009726 -0.009095 -0.008394 -0.007643 -0.006862 -0.006073 -0.005294 -0.004542 -0.003832 -0.003176 -0.002580 -0.002051 -0.001590 -0.001196 -0.000867 -0.000597 -0.000382 -0.000215 -0.000089 0.000002 0.000065 0.000105 0.000128 0.000138 0.000139 0.000133 0.000124 0.000113 0.000100 0.000088 0.000076 0.000065 0.000054 0.000044 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000034 0.000041 0.000048 0.000056 0.000063 0.000069 0.000074 0.000077 0.000075 0.000067 0.000050 0.000020 -0.000028 -0.000099 -0.000199 -0.000334 -0.000510 -0.000733 -0.001006 -0.001333 -0.001715 -0.002150 -0.002635 -0.003164 -0.003729 -0.004319 -0.004921 -0.005524 -0.006114 -0.006677 -0.007201 -0.007673 -0.008083 -0.008422 -0.008683 -0.008863 -0.008960 -0.008978 -0.008920 -0.008792 -0.008604 -0.008366 -0.008090 -0.007788 -0.007472 -0.007155 -0.006850 -0.006566 -0.006312 -0.006096 -0.005925 -0.005802 -0.005733 -0.005719 -0.005763 -0.005866 -0.006030 -0.006253 -0.006533 -0.006865 -0.007243 -0.007657 -0.008098 -0.008551 -0.009002 -0.009435 -0.009836 -0.010187 -0.010475 -0.010685 -0.010807 -0.010830 -0.010750 -0.010564 -0.010273 -0.009882 -0.009398 -0.008835 -0.008204 -0.007524 -0.006809 -0.006079 -0.005352 -0.004641 -0.003964 -0.003329 -0.002747 -0.002224 -0.001761 -0.001361 -0.001022 -0.000740 -0.000510 -0.000328 -0.000187 -0.000081 -0.000004 0.000049 0.000083 0.000102 0.000110 0.000111 0.000107 0.000100 0.000091 0.000081 0.000071 0.000062 0.000052 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000032 0.000037 0.000043 0.000048 0.000053 0.000056 0.000058 0.000056 0.000049 0.000035 0.000010 -0.000030 -0.000089 -0.000172 -0.000286 -0.000436 -0.000626 -0.000861 -0.001145 -0.001478 -0.001859 -0.002287 -0.002757 -0.003263 -0.003795 -0.004345 -0.004901 -0.005453 -0.005990 -0.006500 -0.006973 -0.007399 -0.007769 -0.008077 -0.008318 -0.008490 -0.008593 -0.008629 -0.008602 -0.008519 -0.008388 -0.008216 -0.008016 -0.007797 -0.007570 -0.007346 -0.007134 -0.006943 -0.006780 -0.006652 -0.006563 -0.006517 -0.006518 -0.006566 -0.006662 -0.006808 -0.007000 -0.007238 -0.007515 -0.007825 -0.008160 -0.008509 -0.008859 -0.009199 -0.009513 -0.009790 -0.010015 -0.010177 -0.010266 -0.010273 -0.010192 -0.010021 -0.009759 -0.009410 -0.008980 -0.008477 -0.007912 -0.007299 -0.006651 -0.005983 -0.005312 -0.004650 -0.004012 -0.003409 -0.002850 -0.002341 -0.001886 -0.001488 -0.001146 -0.000857 -0.000619 -0.000427 -0.000275 -0.000157 -0.000070 -0.000007 0.000037 0.000065 0.000081 0.000088 0.000089 0.000086 0.000080 0.000073 0.000065 0.000057 0.000049 0.000042 0.000035 0.000029 0.000023 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000033 0.000037 0.000040 0.000043 0.000043 0.000041 0.000036 0.000024 0.000004 -0.000027 -0.000075 -0.000144 -0.000238 -0.000363 -0.000524 -0.000724 -0.000966 -0.001252 -0.001583 -0.001956 -0.002367 -0.002814 -0.003287 -0.003781 -0.004287 -0.004795 -0.005297 -0.005783 -0.006243 -0.006671 -0.007056 -0.007393 -0.007676 -0.007902 -0.008071 -0.008181 -0.008237 -0.008241 -0.008200 -0.008119 -0.008008 -0.007875 -0.007729 -0.007578 -0.007433 -0.007300 -0.007186 -0.007098 -0.007040 -0.007016 -0.007028 -0.007077 -0.007165 -0.007290 -0.007452 -0.007646 -0.007869 -0.008114 -0.008373 -0.008636 -0.008893 -0.009132 -0.009341 -0.009510 -0.009627 -0.009684 -0.009673 -0.009589 -0.009428 -0.009190 -0.008876 -0.008491 -0.008041 -0.007536 -0.006985 -0.006401 -0.005797 -0.005184 -0.004576 -0.003984 -0.003419 -0.002890 -0.002403 -0.001964 -0.001575 -0.001237 -0.000948 -0.000707 -0.000508 -0.000349 -0.000224 -0.000129 -0.000058 -0.000007 0.000029 0.000051 0.000064 0.000070 0.000071 0.000068 0.000064 0.000058 0.000051 0.000045 0.000039 0.000033 0.000027 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000025 0.000028 0.000030 0.000032 0.000032 0.000031 0.000026 0.000017 0.000002 -0.000023 -0.000061 -0.000116 -0.000193 -0.000296 -0.000430 -0.000597 -0.000801 -0.001044 -0.001326 -0.001646 -0.002002 -0.002390 -0.002806 -0.003243 -0.003695 -0.004155 -0.004616 -0.005069 -0.005508 -0.005923 -0.006309 -0.006659 -0.006967 -0.007229 -0.007444 -0.007611 -0.007730 -0.007803 -0.007835 -0.007830 -0.007794 -0.007734 -0.007657 -0.007571 -0.007483 -0.007402 -0.007332 -0.007279 -0.007248 -0.007242 -0.007263 -0.007313 -0.007390 -0.007495 -0.007626 -0.007779 -0.007951 -0.008135 -0.008325 -0.008512 -0.008685 -0.008837 -0.008956 -0.009035 -0.009064 -0.009037 -0.008949 -0.008796 -0.008577 -0.008293 -0.007948 -0.007545 -0.007094 -0.006601 -0.006078 -0.005534 -0.004980 -0.004427 -0.003885 -0.003364 -0.002871 -0.002414 -0.001997 -0.001623 -0.001295 -0.001011 -0.000771 -0.000572 -0.000409 -0.000280 -0.000179 -0.000102 -0.000046 -0.000005 0.000023 0.000041 0.000051 0.000056 0.000057 0.000054 0.000051 0.000046 0.000041 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000022 0.000023 0.000024 0.000022 0.000019 0.000012 0.000001 -0.000018 -0.000048 -0.000092 -0.000153 -0.000237 -0.000346 -0.000484 -0.000653 -0.000856 -0.001093 -0.001364 -0.001667 -0.001999 -0.002358 -0.002740 -0.003138 -0.003547 -0.003963 -0.004378 -0.004786 -0.005180 -0.005554 -0.005903 -0.006220 -0.006503 -0.006747 -0.006952 -0.007116 -0.007242 -0.007330 -0.007385 -0.007409 -0.007408 -0.007388 -0.007356 -0.007317 -0.007279 -0.007246 -0.007224 -0.007215 -0.007224 -0.007252 -0.007299 -0.007365 -0.007451 -0.007552 -0.007668 -0.007794 -0.007925 -0.008054 -0.008174 -0.008278 -0.008357 -0.008402 -0.008408 -0.008368 -0.008277 -0.008132 -0.007932 -0.007675 -0.007366 -0.007007 -0.006604 -0.006165 -0.005697 -0.005210 -0.004713 -0.004214 -0.003724 -0.003249 -0.002797 -0.002374 -0.001985 -0.001633 -0.001320 -0.001047 -0.000813 -0.000616 -0.000454 -0.000323 -0.000219 -0.000139 -0.000078 -0.000034 -0.000002 0.000020 0.000033 0.000041 0.000045 0.000046 0.000044 0.000041 0.000037 0.000032 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000016 0.000014 0.000009 0.000000 -0.000014 -0.000037 -0.000070 -0.000119 -0.000186 -0.000273 -0.000385 -0.000524 -0.000691 -0.000887 -0.001112 -0.001366 -0.001646 -0.001952 -0.002279 -0.002624 -0.002983 -0.003351 -0.003724 -0.004096 -0.004461 -0.004814 -0.005150 -0.005464 -0.005752 -0.006011 -0.006238 -0.006432 -0.006593 -0.006722 -0.006820 -0.006890 -0.006936 -0.006961 -0.006972 -0.006972 -0.006969 -0.006966 -0.006968 -0.006978 -0.006998 -0.007030 -0.007073 -0.007129 -0.007195 -0.007271 -0.007353 -0.007439 -0.007524 -0.007602 -0.007668 -0.007714 -0.007734 -0.007723 -0.007674 -0.007583 -0.007446 -0.007264 -0.007034 -0.006758 -0.006440 -0.006082 -0.005692 -0.005276 -0.004842 -0.004398 -0.003952 -0.003512 -0.003084 -0.002675 -0.002290 -0.001932 -0.001607 -0.001314 -0.001056 -0.000832 -0.000642 -0.000483 -0.000353 -0.000249 -0.000167 -0.000104 -0.000057 -0.000023 0.000001 0.000018 0.000029 0.000035 0.000037 0.000038 0.000036 0.000033 0.000030 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000011 0.000010 0.000006 0.000000 -0.000010 -0.000027 -0.000053 -0.000091 -0.000143 -0.000212 -0.000302 -0.000413 -0.000548 -0.000707 -0.000892 -0.001101 -0.001334 -0.001590 -0.001866 -0.002161 -0.002470 -0.002791 -0.003120 -0.003452 -0.003783 -0.004108 -0.004423 -0.004723 -0.005005 -0.005265 -0.005500 -0.005710 -0.005893 -0.006048 -0.006176 -0.006278 -0.006357 -0.006416 -0.006458 -0.006489 -0.006513 -0.006533 -0.006554 -0.006577 -0.006605 -0.006638 -0.006677 -0.006722 -0.006772 -0.006824 -0.006878 -0.006930 -0.006977 -0.007014 -0.007036 -0.007038 -0.007015 -0.006961 -0.006872 -0.006747 -0.006582 -0.006378 -0.006135 -0.005855 -0.005541 -0.005198 -0.004831 -0.004446 -0.004052 -0.003655 -0.003262 -0.002879 -0.002512 -0.002165 -0.001842 -0.001546 -0.001278 -0.001039 -0.000830 -0.000650 -0.000498 -0.000371 -0.000269 -0.000187 -0.000123 -0.000075 -0.000039 -0.000013 0.000006 0.000018 0.000026 0.000030 0.000032 0.000032 0.000030 0.000028 0.000025 0.000021 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 -0.000000 -0.000008 -0.000020 -0.000040 -0.000068 -0.000108 -0.000163 -0.000233 -0.000320 -0.000428 -0.000555 -0.000703 -0.000873 -0.001063 -0.001274 -0.001504 -0.001751 -0.002013 -0.002288 -0.002573 -0.002864 -0.003158 -0.003451 -0.003739 -0.004017 -0.004284 -0.004535 -0.004768 -0.004981 -0.005172 -0.005341 -0.005486 -0.005608 -0.005709 -0.005791 -0.005856 -0.005908 -0.005951 -0.005988 -0.006022 -0.006055 -0.006088 -0.006121 -0.006155 -0.006190 -0.006224 -0.006258 -0.006288 -0.006313 -0.006329 -0.006335 -0.006324 -0.006293 -0.006238 -0.006156 -0.006042 -0.005897 -0.005718 -0.005507 -0.005263 -0.004991 -0.004692 -0.004372 -0.004035 -0.003688 -0.003337 -0.002988 -0.002647 -0.002320 -0.002011 -0.001722 -0.001456 -0.001214 -0.000998 -0.000806 -0.000640 -0.000497 -0.000378 -0.000279 -0.000199 -0.000136 -0.000087 -0.000050 -0.000023 -0.000003 0.000010 0.000019 0.000025 0.000028 0.000029 0.000028 0.000027 0.000024 0.000021 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000002 -0.000001 -0.000006 -0.000015 -0.000029 -0.000051 -0.000081 -0.000123 -0.000177 -0.000245 -0.000328 -0.000428 -0.000546 -0.000681 -0.000834 -0.001005 -0.001193 -0.001397 -0.001615 -0.001847 -0.002089 -0.002339 -0.002595 -0.002853 -0.003110 -0.003362 -0.003607 -0.003842 -0.004063 -0.004270 -0.004460 -0.004631 -0.004783 -0.004915 -0.005027 -0.005122 -0.005202 -0.005268 -0.005324 -0.005372 -0.005414 -0.005453 -0.005488 -0.005520 -0.005549 -0.005575 -0.005596 -0.005613 -0.005625 -0.005628 -0.005623 -0.005604 -0.005570 -0.005518 -0.005443 -0.005343 -0.005217 -0.005064 -0.004883 -0.004675 -0.004442 -0.004186 -0.003910 -0.003619 -0.003317 -0.003009 -0.002702 -0.002401 -0.002111 -0.001837 -0.001580 -0.001343 -0.001128 -0.000935 -0.000763 -0.000613 -0.000483 -0.000372 -0.000279 -0.000203 -0.000142 -0.000094 -0.000057 -0.000029 -0.000009 0.000005 0.000015 0.000021 0.000025 0.000026 0.000027 0.000026 0.000024 0.000022 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 -0.000001 -0.000005 -0.000011 -0.000022 -0.000037 -0.000060 -0.000091 -0.000132 -0.000184 -0.000248 -0.000325 -0.000416 -0.000522 -0.000643 -0.000779 -0.000930 -0.001096 -0.001275 -0.001466 -0.001669 -0.001880 -0.002098 -0.002321 -0.002545 -0.002768 -0.002987 -0.003200 -0.003404 -0.003597 -0.003777 -0.003943 -0.004093 -0.004226 -0.004342 -0.004443 -0.004529 -0.004602 -0.004665 -0.004720 -0.004767 -0.004808 -0.004843 -0.004873 -0.004897 -0.004915 -0.004926 -0.004931 -0.004928 -0.004916 -0.004894 -0.004860 -0.004811 -0.004745 -0.004659 -0.004553 -0.004424 -0.004272 -0.004097 -0.003902 -0.003686 -0.003453 -0.003205 -0.002947 -0.002682 -0.002415 -0.002152 -0.001897 -0.001654 -0.001427 -0.001217 -0.001027 -0.000856 -0.000704 -0.000570 -0.000454 -0.000355 -0.000271 -0.000201 -0.000143 -0.000097 -0.000061 -0.000033 -0.000012 0.000002 0.000012 0.000019 0.000023 0.000025 0.000026 0.000026 0.000024 0.000022 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000008 -0.000016 -0.000027 -0.000044 -0.000067 -0.000097 -0.000136 -0.000184 -0.000243 -0.000312 -0.000394 -0.000487 -0.000594 -0.000713 -0.000845 -0.000989 -0.001145 -0.001311 -0.001486 -0.001669 -0.001857 -0.002049 -0.002242 -0.002433 -0.002621 -0.002803 -0.002978 -0.003143 -0.003296 -0.003437 -0.003565 -0.003679 -0.003778 -0.003865 -0.003941 -0.004006 -0.004063 -0.004111 -0.004152 -0.004187 -0.004214 -0.004233 -0.004244 -0.004248 -0.004243 -0.004230 -0.004208 -0.004176 -0.004132 -0.004074 -0.004002 -0.003914 -0.003808 -0.003683 -0.003540 -0.003379 -0.003201 -0.003008 -0.002801 -0.002584 -0.002360 -0.002132 -0.001905 -0.001683 -0.001471 -0.001271 -0.001086 -0.000918 -0.000768 -0.000634 -0.000517 -0.000415 -0.000327 -0.000253 -0.000190 -0.000138 -0.000095 -0.000061 -0.000034 -0.000014 0.000001 0.000011 0.000018 0.000023 0.000025 0.000026 0.000026 0.000025 0.000023 0.000021 0.000018 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000012 -0.000020 -0.000032 -0.000048 -0.000071 -0.000099 -0.000135 -0.000178 -0.000230 -0.000291 -0.000362 -0.000444 -0.000536 -0.000639 -0.000753 -0.000878 -0.001012 -0.001154 -0.001305 -0.001461 -0.001622 -0.001785 -0.001948 -0.002109 -0.002268 -0.002421 -0.002567 -0.002705 -0.002833 -0.002950 -0.003056 -0.003150 -0.003234 -0.003307 -0.003371 -0.003426 -0.003473 -0.003513 -0.003545 -0.003569 -0.003584 -0.003591 -0.003589 -0.003578 -0.003559 -0.003530 -0.003492 -0.003444 -0.003384 -0.003311 -0.003225 -0.003125 -0.003010 -0.002881 -0.002738 -0.002581 -0.002413 -0.002235 -0.002049 -0.001858 -0.001666 -0.001477 -0.001293 -0.001119 -0.000957 -0.000810 -0.000677 -0.000560 -0.000457 -0.000369 -0.000292 -0.000228 -0.000173 -0.000127 -0.000090 -0.000059 -0.000034 -0.000014 0.000001 0.000011 0.000018 0.000023 0.000026 0.000027 0.000027 0.000026 0.000024 0.000022 0.000019 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000014 -0.000022 -0.000034 -0.000050 -0.000070 -0.000096 -0.000127 -0.000165 -0.000210 -0.000263 -0.000325 -0.000395 -0.000474 -0.000562 -0.000660 -0.000766 -0.000880 -0.001002 -0.001129 -0.001261 -0.001396 -0.001532 -0.001667 -0.001801 -0.001932 -0.002057 -0.002177 -0.002289 -0.002393 -0.002487 -0.002573 -0.002650 -0.002718 -0.002777 -0.002829 -0.002874 -0.002910 -0.002939 -0.002960 -0.002972 -0.002975 -0.002970 -0.002956 -0.002933 -0.002902 -0.002862 -0.002813 -0.002755 -0.002686 -0.002607 -0.002516 -0.002415 -0.002302 -0.002178 -0.002045 -0.001902 -0.001752 -0.001596 -0.001438 -0.001279 -0.001124 -0.000975 -0.000835 -0.000706 -0.000590 -0.000487 -0.000397 -0.000320 -0.000254 -0.000198 -0.000151 -0.000112 -0.000080 -0.000053 -0.000031 -0.000013 0.000001 0.000011 0.000018 0.000023 0.000026 0.000027 0.000027 0.000026 0.000025 0.000023 0.000021 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000015 -0.000023 -0.000034 -0.000048 -0.000066 -0.000088 -0.000115 -0.000148 -0.000186 -0.000231 -0.000283 -0.000343 -0.000410 -0.000485 -0.000568 -0.000658 -0.000754 -0.000856 -0.000962 -0.001072 -0.001182 -0.001294 -0.001404 -0.001511 -0.001616 -0.001716 -0.001811 -0.001900 -0.001982 -0.002057 -0.002125 -0.002186 -0.002239 -0.002286 -0.002326 -0.002359 -0.002385 -0.002403 -0.002412 -0.002414 -0.002407 -0.002391 -0.002368 -0.002337 -0.002299 -0.002252 -0.002198 -0.002136 -0.002066 -0.001987 -0.001900 -0.001805 -0.001701 -0.001590 -0.001472 -0.001349 -0.001222 -0.001092 -0.000964 -0.000839 -0.000720 -0.000610 -0.000509 -0.000419 -0.000341 -0.000273 -0.000216 -0.000168 -0.000127 -0.000094 -0.000067 -0.000044 -0.000026 -0.000011 0.000001 0.000011 0.000018 0.000023 0.000026 0.000027 0.000028 0.000027 0.000026 0.000024 0.000022 0.000019 0.000016 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000014 -0.000022 -0.000031 -0.000043 -0.000058 -0.000077 -0.000099 -0.000126 -0.000159 -0.000197 -0.000241 -0.000291 -0.000348 -0.000411 -0.000480 -0.000556 -0.000636 -0.000720 -0.000807 -0.000895 -0.000984 -0.001072 -0.001158 -0.001243 -0.001324 -0.001402 -0.001476 -0.001545 -0.001608 -0.001666 -0.001718 -0.001765 -0.001805 -0.001840 -0.001869 -0.001891 -0.001907 -0.001915 -0.001915 -0.001908 -0.001893 -0.001872 -0.001843 -0.001808 -0.001766 -0.001718 -0.001664 -0.001604 -0.001538 -0.001465 -0.001387 -0.001303 -0.001214 -0.001119 -0.001020 -0.000918 -0.000815 -0.000713 -0.000614 -0.000521 -0.000436 -0.000358 -0.000290 -0.000231 -0.000181 -0.000139 -0.000104 -0.000076 -0.000053 -0.000034 -0.000019 -0.000007 0.000003 0.000011 0.000017 0.000022 0.000025 0.000027 0.000027 0.000027 0.000026 0.000024 0.000022 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000007 -0.000012 -0.000018 -0.000026 -0.000035 -0.000047 -0.000063 -0.000081 -0.000104 -0.000131 -0.000163 -0.000199 -0.000242 -0.000289 -0.000342 -0.000400 -0.000461 -0.000527 -0.000594 -0.000663 -0.000732 -0.000800 -0.000868 -0.000934 -0.000998 -0.001060 -0.001119 -0.001175 -0.001227 -0.001274 -0.001318 -0.001357 -0.001391 -0.001421 -0.001445 -0.001464 -0.001477 -0.001484 -0.001484 -0.001478 -0.001465 -0.001446 -0.001422 -0.001391 -0.001355 -0.001314 -0.001269 -0.001219 -0.001165 -0.001107 -0.001045 -0.000979 -0.000908 -0.000834 -0.000756 -0.000676 -0.000596 -0.000516 -0.000440 -0.000369 -0.000304 -0.000245 -0.000194 -0.000151 -0.000114 -0.000084 -0.000060 -0.000040 -0.000025 -0.000012 -0.000003 0.000005 0.000012 0.000017 0.000020 0.000023 0.000025 0.000025 0.000025 0.000025 0.000023 0.000022 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000012 -0.000018 -0.000026 -0.000035 -0.000047 -0.000063 -0.000081 -0.000104 -0.000131 -0.000161 -0.000197 -0.000236 -0.000279 -0.000326 -0.000376 -0.000427 -0.000479 -0.000531 -0.000583 -0.000634 -0.000684 -0.000732 -0.000780 -0.000826 -0.000870 -0.000911 -0.000949 -0.000984 -0.001016 -0.001044 -0.001068 -0.001088 -0.001104 -0.001115 -0.001121 -0.001122 -0.001117 -0.001107 -0.001092 -0.001071 -0.001046 -0.001017 -0.000984 -0.000947 -0.000907 -0.000864 -0.000819 -0.000771 -0.000720 -0.000666 -0.000608 -0.000549 -0.000488 -0.000426 -0.000366 -0.000308 -0.000255 -0.000206 -0.000163 -0.000126 -0.000094 -0.000068 -0.000046 -0.000030 -0.000016 -0.000006 0.000002 0.000008 0.000012 0.000016 0.000019 0.000021 0.000022 0.000023 0.000023 0.000023 0.000022 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 -0.000000 -0.000002 -0.000006 -0.000010 -0.000016 -0.000023 -0.000033 -0.000046 -0.000061 -0.000080 -0.000102 -0.000128 -0.000157 -0.000189 -0.000223 -0.000260 -0.000298 -0.000337 -0.000375 -0.000412 -0.000449 -0.000486 -0.000521 -0.000557 -0.000591 -0.000624 -0.000656 -0.000686 -0.000713 -0.000738 -0.000760 -0.000779 -0.000796 -0.000809 -0.000818 -0.000824 -0.000825 -0.000822 -0.000815 -0.000803 -0.000788 -0.000768 -0.000745 -0.000719 -0.000690 -0.000660 -0.000627 -0.000593 -0.000556 -0.000518 -0.000477 -0.000434 -0.000390 -0.000344 -0.000298 -0.000253 -0.000210 -0.000171 -0.000135 -0.000104 -0.000077 -0.000055 -0.000036 -0.000022 -0.000010 -0.000001 0.000005 0.000010 0.000013 0.000016 0.000018 0.000019 0.000020 0.000020 0.000020 0.000020 0.000019 0.000019 0.000018 0.000016 0.000015 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000002 -0.000007 -0.000013 -0.000021 -0.000032 -0.000045 -0.000060 -0.000078 -0.000099 -0.000122 -0.000147 -0.000174 -0.000201 -0.000228 -0.000255 -0.000282 -0.000307 -0.000333 -0.000358 -0.000383 -0.000408 -0.000432 -0.000456 -0.000478 -0.000499 -0.000517 -0.000535 -0.000550 -0.000563 -0.000573 -0.000582 -0.000587 -0.000589 -0.000588 -0.000583 -0.000575 -0.000564 -0.000550 -0.000533 -0.000513 -0.000492 -0.000468 -0.000444 -0.000419 -0.000392 -0.000364 -0.000334 -0.000303 -0.000270 -0.000236 -0.000203 -0.000170 -0.000139 -0.000111 -0.000086 -0.000064 -0.000045 -0.000029 -0.000016 -0.000006 0.000002 0.000007 0.000011 0.000014 0.000016 0.000017 0.000017 0.000018 0.000018 0.000017 0.000017 0.000017 0.000016 0.000015 0.000015 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000008 0.000006 0.000004 0.000000 -0.000005 -0.000012 -0.000021 -0.000031 -0.000044 -0.000058 -0.000074 -0.000092 -0.000111 -0.000129 -0.000148 -0.000166 -0.000184 -0.000201 -0.000218 -0.000234 -0.000252 -0.000269 -0.000286 -0.000303 -0.000319 -0.000334 -0.000348 -0.000361 -0.000372 -0.000383 -0.000391 -0.000398 -0.000403 -0.000406 -0.000406 -0.000404 -0.000400 -0.000393 -0.000383 -0.000371 -0.000357 -0.000341 -0.000324 -0.000307 -0.000288 -0.000269 -0.000249 -0.000228 -0.000205 -0.000182 -0.000158 -0.000134 -0.000111 -0.000089 -0.000069 -0.000052 -0.000037 -0.000024 -0.000013 -0.000004 0.000003 0.000008 0.000012 0.000014 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000008 0.000004 0.000000 -0.000005 -0.000012 -0.000020 -0.000030 -0.000041 -0.000053 -0.000065 -0.000078 -0.000090 -0.000102 -0.000113 -0.000123 -0.000133 -0.000144 -0.000155 -0.000167 -0.000178 -0.000190 -0.000201 -0.000211 -0.000221 -0.000231 -0.000239 -0.000247 -0.000255 -0.000261 -0.000265 -0.000269 -0.000270 -0.000270 -0.000269 -0.000265 -0.000259 -0.000251 -0.000242 -0.000231 -0.000219 -0.000206 -0.000193 -0.000179 -0.000165 -0.000150 -0.000134 -0.000118 -0.000101 -0.000085 -0.000069 -0.000054 -0.000041 -0.000029 -0.000019 -0.000010 -0.000003 0.000003 0.000008 0.000012 0.000014 0.000015 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000012 0.000011 0.000009 0.000007 0.000004 -0.000000 -0.000006 -0.000012 -0.000019 -0.000026 -0.000034 -0.000042 -0.000049 -0.000056 -0.000062 -0.000068 -0.000074 -0.000080 -0.000087 -0.000094 -0.000101 -0.000109 -0.000116 -0.000124 -0.000130 -0.000137 -0.000143 -0.000150 -0.000156 -0.000161 -0.000165 -0.000169 -0.000172 -0.000173 -0.000173 -0.000172 -0.000169 -0.000164 -0.000158 -0.000151 -0.000143 -0.000134 -0.000125 -0.000116 -0.000106 -0.000095 -0.000084 -0.000073 -0.000062 -0.000051 -0.000040 -0.000031 -0.000022 -0.000015 -0.000008 -0.000002 0.000003 0.000007 0.000010 0.000013 0.000014 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000008 0.000006 0.000003 -0.000000 -0.000004 -0.000009 -0.000013 -0.000018 -0.000022 -0.000025 -0.000028 -0.000031 -0.000033 -0.000037 -0.000040 -0.000044 -0.000049 -0.000054 -0.000058 -0.000063 -0.000067 -0.000072 -0.000077 -0.000082 -0.000087 -0.000091 -0.000095 -0.000099 -0.000102 -0.000104 -0.000106 -0.000106 -0.000105 -0.000103 -0.000100 -0.000096 -0.000090 -0.000084 -0.000078 -0.000072 -0.000065 -0.000057 -0.000050 -0.000042 -0.000035 -0.000028 -0.000021 -0.000015 -0.000010 -0.000005 -0.000001 0.000002 0.000006 0.000009 0.000011 0.000013 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000037 -0.000041 -0.000045 -0.000048 -0.000052 -0.000055 -0.000058 -0.000060 -0.000061 -0.000062 -0.000061 -0.000060 -0.000057 -0.000054 -0.000050 -0.000046 -0.000042 -0.000037 -0.000032 -0.000027 -0.000022 -0.000017 -0.000013 -0.000009 -0.000006 -0.000003 -0.000000 0.000002 0.000005 0.000007 0.000009 0.000011 0.000012 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000012 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000029 -0.000031 -0.000032 -0.000033 -0.000032 -0.000031 -0.000030 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 0.000000 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000018 0.000018 0.000017 0.000016 0.000015 0.000014 0.000012 0.000010 0.000008 0.000005 0.000003 0.000000 -0.000002 -0.000004 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000019 0.000021 0.000022 0.000023 0.000023 0.000024 0.000024 0.000024 0.000023 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000019 0.000021 0.000022 0.000024 0.000025 0.000025 0.000026 0.000025 0.000025 0.000025 0.000024 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000017 0.000019 0.000021 0.000022 0.000024 0.000025 0.000025 0.000025 0.000025 0.000025 0.000024 0.000023 0.000023 0.000022 0.000021 0.000020 0.000020 0.000019 0.000018 0.000018 0.000018 0.000018 0.000017 0.000017 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000016 0.000018 0.000020 0.000021 0.000022 0.000023 0.000024 0.000024 0.000023 0.000023 0.000022 0.000021 0.000020 0.000020 0.000019 0.000018 0.000018 0.000017 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000017 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000013 0.000015 0.000017 0.000018 0.000019 0.000021 0.000021 0.000022 0.000022 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000015 0.000015 0.000015 0.000016 0.000016 0.000017 0.000018 0.000018 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000012 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000012 0.000011 0.000011 0.000010 0.000010 0.000010 0.000011 0.000011 0.000013 0.000014 0.000014 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode26_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000024 -0.000025 -0.000025 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000027 -0.000030 -0.000032 -0.000034 -0.000035 -0.000036 -0.000037 -0.000037 -0.000037 -0.000036 -0.000036 -0.000035 -0.000034 -0.000033 -0.000032 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000023 -0.000021 -0.000020 -0.000017 -0.000015 -0.000013 -0.000010 -0.000008 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000015 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000032 -0.000034 -0.000037 -0.000039 -0.000041 -0.000043 -0.000044 -0.000044 -0.000044 -0.000044 -0.000044 -0.000043 -0.000042 -0.000042 -0.000041 -0.000040 -0.000039 -0.000038 -0.000037 -0.000036 -0.000034 -0.000033 -0.000031 -0.000029 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000006 -0.000003 -0.000001 0.000000 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000014 -0.000017 -0.000020 -0.000022 -0.000026 -0.000029 -0.000032 -0.000035 -0.000039 -0.000042 -0.000045 -0.000048 -0.000050 -0.000052 -0.000053 -0.000053 -0.000053 -0.000053 -0.000053 -0.000053 -0.000052 -0.000052 -0.000051 -0.000050 -0.000049 -0.000048 -0.000047 -0.000045 -0.000043 -0.000041 -0.000038 -0.000036 -0.000033 -0.000029 -0.000025 -0.000022 -0.000018 -0.000014 -0.000010 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000005 -0.000004 -0.000002 -0.000000 0.000001 0.000003 0.000003 0.000003 0.000003 0.000001 -0.000001 -0.000003 -0.000006 -0.000010 -0.000013 -0.000016 -0.000020 -0.000023 -0.000027 -0.000030 -0.000034 -0.000039 -0.000043 -0.000047 -0.000051 -0.000055 -0.000058 -0.000060 -0.000062 -0.000064 -0.000065 -0.000066 -0.000066 -0.000067 -0.000067 -0.000066 -0.000066 -0.000065 -0.000064 -0.000063 -0.000061 -0.000059 -0.000057 -0.000054 -0.000051 -0.000048 -0.000044 -0.000040 -0.000035 -0.000030 -0.000025 -0.000020 -0.000016 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000000 0.000002 0.000005 0.000007 0.000009 0.000010 0.000011 0.000011 0.000010 0.000008 0.000006 0.000003 -0.000001 -0.000005 -0.000009 -0.000013 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000040 -0.000045 -0.000051 -0.000056 -0.000062 -0.000066 -0.000070 -0.000074 -0.000077 -0.000079 -0.000081 -0.000083 -0.000084 -0.000085 -0.000086 -0.000085 -0.000085 -0.000084 -0.000082 -0.000080 -0.000078 -0.000075 -0.000072 -0.000068 -0.000064 -0.000059 -0.000054 -0.000048 -0.000042 -0.000036 -0.000030 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000020 0.000022 0.000022 0.000022 0.000022 0.000020 0.000017 0.000013 0.000009 0.000005 -0.000000 -0.000005 -0.000010 -0.000015 -0.000021 -0.000026 -0.000033 -0.000039 -0.000046 -0.000054 -0.000061 -0.000068 -0.000075 -0.000082 -0.000088 -0.000093 -0.000097 -0.000102 -0.000105 -0.000108 -0.000110 -0.000111 -0.000111 -0.000111 -0.000110 -0.000108 -0.000106 -0.000103 -0.000099 -0.000096 -0.000091 -0.000086 -0.000080 -0.000073 -0.000066 -0.000058 -0.000050 -0.000042 -0.000034 -0.000027 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000030 0.000034 0.000037 0.000039 0.000040 0.000041 0.000040 0.000038 0.000035 0.000031 0.000027 0.000021 0.000015 0.000009 0.000003 -0.000004 -0.000011 -0.000019 -0.000027 -0.000035 -0.000044 -0.000054 -0.000065 -0.000075 -0.000085 -0.000095 -0.000105 -0.000113 -0.000121 -0.000128 -0.000133 -0.000138 -0.000141 -0.000144 -0.000145 -0.000145 -0.000144 -0.000142 -0.000140 -0.000137 -0.000133 -0.000128 -0.000122 -0.000116 -0.000108 -0.000099 -0.000090 -0.000079 -0.000069 -0.000058 -0.000048 -0.000039 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000009 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000004 0.000006 0.000008 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000037 0.000042 0.000048 0.000053 0.000058 0.000062 0.000065 0.000067 0.000068 0.000068 0.000066 0.000063 0.000059 0.000054 0.000047 0.000040 0.000032 0.000024 0.000015 0.000005 -0.000005 -0.000016 -0.000027 -0.000040 -0.000053 -0.000067 -0.000082 -0.000097 -0.000112 -0.000126 -0.000139 -0.000151 -0.000161 -0.000170 -0.000177 -0.000183 -0.000187 -0.000189 -0.000190 -0.000190 -0.000188 -0.000186 -0.000182 -0.000178 -0.000172 -0.000165 -0.000156 -0.000146 -0.000135 -0.000122 -0.000109 -0.000095 -0.000081 -0.000068 -0.000056 -0.000046 -0.000037 -0.000029 -0.000023 -0.000019 -0.000015 -0.000013 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000001 0.000001 0.000004 0.000007 0.000010 0.000013 0.000017 0.000020 0.000025 0.000029 0.000035 0.000041 0.000047 0.000055 0.000062 0.000070 0.000078 0.000085 0.000092 0.000098 0.000102 0.000105 0.000107 0.000108 0.000107 0.000104 0.000099 0.000093 0.000086 0.000076 0.000066 0.000055 0.000043 0.000030 0.000016 0.000001 -0.000014 -0.000031 -0.000050 -0.000070 -0.000090 -0.000111 -0.000132 -0.000152 -0.000171 -0.000188 -0.000203 -0.000216 -0.000227 -0.000235 -0.000242 -0.000247 -0.000249 -0.000250 -0.000249 -0.000247 -0.000243 -0.000238 -0.000231 -0.000222 -0.000211 -0.000198 -0.000183 -0.000166 -0.000148 -0.000130 -0.000112 -0.000096 -0.000080 -0.000066 -0.000054 -0.000044 -0.000036 -0.000030 -0.000025 -0.000021 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 0.000001 0.000005 0.000008 0.000013 0.000017 0.000023 0.000028 0.000034 0.000041 0.000048 0.000056 0.000066 0.000076 0.000086 0.000098 0.000109 0.000120 0.000130 0.000140 0.000148 0.000155 0.000160 0.000163 0.000165 0.000164 0.000161 0.000156 0.000149 0.000139 0.000128 0.000114 0.000099 0.000082 0.000065 0.000046 0.000026 0.000004 -0.000019 -0.000044 -0.000071 -0.000099 -0.000128 -0.000157 -0.000185 -0.000211 -0.000234 -0.000256 -0.000274 -0.000289 -0.000302 -0.000312 -0.000320 -0.000325 -0.000328 -0.000329 -0.000327 -0.000323 -0.000317 -0.000309 -0.000297 -0.000283 -0.000266 -0.000247 -0.000225 -0.000202 -0.000178 -0.000155 -0.000133 -0.000113 -0.000095 -0.000080 -0.000066 -0.000055 -0.000046 -0.000039 -0.000033 -0.000029 -0.000025 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 0.000001 0.000005 0.000009 0.000015 0.000021 0.000028 0.000035 0.000044 0.000053 0.000063 0.000074 0.000086 0.000100 0.000115 0.000130 0.000146 0.000162 0.000178 0.000192 0.000205 0.000217 0.000226 0.000234 0.000239 0.000242 0.000243 0.000240 0.000234 0.000225 0.000213 0.000197 0.000179 0.000159 0.000136 0.000112 0.000086 0.000058 0.000029 -0.000002 -0.000036 -0.000072 -0.000110 -0.000148 -0.000186 -0.000223 -0.000258 -0.000290 -0.000319 -0.000345 -0.000367 -0.000385 -0.000400 -0.000412 -0.000421 -0.000427 -0.000430 -0.000430 -0.000426 -0.000420 -0.000409 -0.000395 -0.000377 -0.000356 -0.000330 -0.000303 -0.000273 -0.000243 -0.000213 -0.000185 -0.000159 -0.000135 -0.000115 -0.000097 -0.000082 -0.000069 -0.000058 -0.000050 -0.000043 -0.000038 -0.000033 -0.000029 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000000 0.000004 0.000010 0.000016 0.000024 0.000032 0.000042 0.000053 0.000065 0.000078 0.000093 0.000110 0.000127 0.000147 0.000168 0.000189 0.000211 0.000234 0.000255 0.000275 0.000293 0.000309 0.000323 0.000334 0.000341 0.000346 0.000347 0.000344 0.000336 0.000325 0.000309 0.000288 0.000264 0.000237 0.000206 0.000173 0.000138 0.000101 0.000062 0.000020 -0.000024 -0.000071 -0.000120 -0.000170 -0.000220 -0.000268 -0.000314 -0.000356 -0.000395 -0.000429 -0.000460 -0.000486 -0.000508 -0.000527 -0.000541 -0.000552 -0.000558 -0.000560 -0.000557 -0.000550 -0.000538 -0.000521 -0.000498 -0.000471 -0.000439 -0.000404 -0.000367 -0.000329 -0.000291 -0.000255 -0.000221 -0.000191 -0.000164 -0.000140 -0.000119 -0.000101 -0.000086 -0.000074 -0.000064 -0.000055 -0.000048 -0.000041 -0.000036 -0.000030 -0.000025 -0.000021 -0.000016 -0.000013 -0.000009 -0.000007 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000001 0.000005 0.000010 0.000017 0.000026 0.000036 0.000048 0.000061 0.000077 0.000094 0.000113 0.000134 0.000157 0.000183 0.000210 0.000238 0.000268 0.000298 0.000328 0.000357 0.000385 0.000409 0.000431 0.000449 0.000464 0.000474 0.000480 0.000482 0.000478 0.000468 0.000453 0.000431 0.000405 0.000372 0.000336 0.000295 0.000251 0.000205 0.000155 0.000104 0.000049 -0.000009 -0.000069 -0.000131 -0.000194 -0.000257 -0.000318 -0.000377 -0.000432 -0.000482 -0.000528 -0.000569 -0.000606 -0.000638 -0.000665 -0.000687 -0.000704 -0.000715 -0.000720 -0.000720 -0.000713 -0.000699 -0.000679 -0.000652 -0.000618 -0.000579 -0.000536 -0.000489 -0.000441 -0.000394 -0.000348 -0.000305 -0.000266 -0.000230 -0.000198 -0.000170 -0.000146 -0.000125 -0.000107 -0.000092 -0.000079 -0.000068 -0.000058 -0.000049 -0.000042 -0.000034 -0.000028 -0.000022 -0.000017 -0.000012 -0.000009 -0.000006 -0.000003 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000000 0.000003 0.000007 0.000012 0.000020 0.000029 0.000040 0.000054 0.000070 0.000088 0.000109 0.000133 0.000160 0.000189 0.000221 0.000256 0.000293 0.000332 0.000371 0.000412 0.000452 0.000490 0.000527 0.000559 0.000588 0.000612 0.000631 0.000644 0.000651 0.000652 0.000647 0.000633 0.000613 0.000584 0.000549 0.000506 0.000458 0.000405 0.000347 0.000286 0.000222 0.000155 0.000085 0.000013 -0.000063 -0.000140 -0.000219 -0.000297 -0.000373 -0.000446 -0.000516 -0.000581 -0.000641 -0.000696 -0.000746 -0.000790 -0.000829 -0.000861 -0.000886 -0.000905 -0.000915 -0.000918 -0.000912 -0.000898 -0.000875 -0.000843 -0.000803 -0.000756 -0.000703 -0.000646 -0.000587 -0.000529 -0.000471 -0.000417 -0.000366 -0.000320 -0.000278 -0.000240 -0.000207 -0.000178 -0.000152 -0.000130 -0.000112 -0.000095 -0.000081 -0.000068 -0.000057 -0.000047 -0.000037 -0.000029 -0.000022 -0.000016 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000005 0.000010 0.000015 0.000023 0.000033 0.000045 0.000060 0.000078 0.000100 0.000125 0.000153 0.000186 0.000222 0.000262 0.000306 0.000352 0.000402 0.000453 0.000506 0.000559 0.000611 0.000661 0.000707 0.000749 0.000786 0.000816 0.000839 0.000855 0.000863 0.000863 0.000854 0.000835 0.000807 0.000769 0.000722 0.000667 0.000604 0.000536 0.000462 0.000384 0.000302 0.000218 0.000130 0.000040 -0.000052 -0.000147 -0.000242 -0.000337 -0.000430 -0.000520 -0.000607 -0.000689 -0.000766 -0.000838 -0.000904 -0.000964 -0.001017 -0.001063 -0.001100 -0.001128 -0.001147 -0.001155 -0.001153 -0.001139 -0.001114 -0.001078 -0.001032 -0.000976 -0.000913 -0.000845 -0.000774 -0.000702 -0.000631 -0.000563 -0.000499 -0.000439 -0.000383 -0.000333 -0.000288 -0.000248 -0.000213 -0.000182 -0.000155 -0.000132 -0.000112 -0.000094 -0.000077 -0.000063 -0.000050 -0.000039 -0.000030 -0.000022 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000009 0.000013 0.000020 0.000028 0.000038 0.000052 0.000068 0.000088 0.000112 0.000141 0.000174 0.000212 0.000256 0.000304 0.000358 0.000416 0.000477 0.000542 0.000609 0.000677 0.000746 0.000812 0.000876 0.000934 0.000987 0.001032 0.001068 0.001096 0.001113 0.001121 0.001117 0.001102 0.001076 0.001037 0.000987 0.000926 0.000855 0.000774 0.000687 0.000594 0.000496 0.000395 0.000291 0.000184 0.000075 -0.000037 -0.000149 -0.000263 -0.000376 -0.000488 -0.000597 -0.000703 -0.000804 -0.000901 -0.000993 -0.001078 -0.001158 -0.001229 -0.001292 -0.001344 -0.001386 -0.001416 -0.001433 -0.001436 -0.001425 -0.001401 -0.001362 -0.001310 -0.001246 -0.001173 -0.001093 -0.001009 -0.000922 -0.000836 -0.000752 -0.000670 -0.000593 -0.000521 -0.000455 -0.000395 -0.000341 -0.000292 -0.000250 -0.000213 -0.000180 -0.000152 -0.000127 -0.000105 -0.000085 -0.000068 -0.000054 -0.000041 -0.000031 -0.000023 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000012 0.000017 0.000024 0.000033 0.000045 0.000059 0.000077 0.000099 0.000126 0.000158 0.000195 0.000239 0.000290 0.000348 0.000412 0.000482 0.000557 0.000637 0.000721 0.000807 0.000894 0.000981 0.001064 0.001143 0.001215 0.001278 0.001331 0.001374 0.001404 0.001422 0.001426 0.001417 0.001393 0.001355 0.001303 0.001237 0.001158 0.001067 0.000966 0.000857 0.000742 0.000622 0.000499 0.000373 0.000245 0.000116 -0.000015 -0.000147 -0.000280 -0.000412 -0.000544 -0.000673 -0.000799 -0.000922 -0.001041 -0.001156 -0.001264 -0.001366 -0.001460 -0.001544 -0.001616 -0.001676 -0.001721 -0.001751 -0.001764 -0.001759 -0.001738 -0.001698 -0.001643 -0.001573 -0.001490 -0.001398 -0.001299 -0.001197 -0.001093 -0.000990 -0.000889 -0.000791 -0.000699 -0.000613 -0.000533 -0.000461 -0.000396 -0.000339 -0.000288 -0.000244 -0.000205 -0.000171 -0.000141 -0.000115 -0.000092 -0.000072 -0.000056 -0.000043 -0.000032 -0.000023 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000001 0.000004 0.000007 0.000010 0.000015 0.000021 0.000029 0.000039 0.000052 0.000068 0.000088 0.000112 0.000141 0.000176 0.000218 0.000268 0.000325 0.000392 0.000467 0.000550 0.000641 0.000738 0.000841 0.000947 0.001056 0.001165 0.001271 0.001374 0.001469 0.001554 0.001629 0.001690 0.001736 0.001768 0.001782 0.001780 0.001761 0.001725 0.001671 0.001601 0.001514 0.001413 0.001299 0.001174 0.001041 0.000902 0.000758 0.000611 0.000463 0.000313 0.000163 0.000012 -0.000140 -0.000292 -0.000443 -0.000595 -0.000744 -0.000892 -0.001038 -0.001181 -0.001321 -0.001456 -0.001584 -0.001704 -0.001813 -0.001911 -0.001993 -0.002059 -0.002106 -0.002134 -0.002141 -0.002127 -0.002091 -0.002035 -0.001960 -0.001870 -0.001766 -0.001654 -0.001534 -0.001411 -0.001286 -0.001162 -0.001041 -0.000924 -0.000813 -0.000710 -0.000615 -0.000530 -0.000453 -0.000385 -0.000325 -0.000273 -0.000227 -0.000187 -0.000152 -0.000123 -0.000097 -0.000076 -0.000058 -0.000044 -0.000033 -0.000024 -0.000017 -0.000012 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000012 0.000018 0.000024 0.000033 0.000044 0.000058 0.000076 0.000098 0.000125 0.000157 0.000196 0.000242 0.000297 0.000362 0.000437 0.000523 0.000620 0.000726 0.000842 0.000966 0.001095 0.001228 0.001363 0.001497 0.001626 0.001749 0.001861 0.001960 0.002044 0.002111 0.002159 0.002187 0.002195 0.002182 0.002148 0.002093 0.002019 0.001925 0.001813 0.001686 0.001545 0.001393 0.001232 0.001067 0.000898 0.000727 0.000556 0.000385 0.000215 0.000044 -0.000126 -0.000296 -0.000467 -0.000637 -0.000807 -0.000977 -0.001146 -0.001314 -0.001480 -0.001644 -0.001802 -0.001952 -0.002092 -0.002219 -0.002330 -0.002423 -0.002495 -0.002544 -0.002568 -0.002566 -0.002539 -0.002487 -0.002412 -0.002316 -0.002204 -0.002078 -0.001941 -0.001797 -0.001649 -0.001498 -0.001349 -0.001204 -0.001064 -0.000932 -0.000810 -0.000698 -0.000597 -0.000507 -0.000428 -0.000359 -0.000299 -0.000246 -0.000201 -0.000162 -0.000129 -0.000101 -0.000078 -0.000060 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000008 -0.000005 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000003 0.000005 0.000009 0.000014 0.000019 0.000027 0.000036 0.000048 0.000064 0.000083 0.000107 0.000136 0.000172 0.000215 0.000267 0.000328 0.000400 0.000483 0.000580 0.000690 0.000813 0.000949 0.001094 0.001249 0.001410 0.001574 0.001738 0.001899 0.002053 0.002196 0.002324 0.002436 0.002527 0.002596 0.002641 0.002661 0.002656 0.002626 0.002570 0.002491 0.002389 0.002266 0.002124 0.001965 0.001793 0.001611 0.001422 0.001229 0.001035 0.000840 0.000648 0.000457 0.000268 0.000081 -0.000106 -0.000292 -0.000479 -0.000666 -0.000855 -0.001045 -0.001237 -0.001430 -0.001625 -0.001818 -0.002009 -0.002193 -0.002369 -0.002531 -0.002678 -0.002804 -0.002907 -0.002985 -0.003034 -0.003052 -0.003041 -0.002999 -0.002929 -0.002833 -0.002715 -0.002577 -0.002424 -0.002258 -0.002084 -0.001905 -0.001725 -0.001546 -0.001372 -0.001206 -0.001051 -0.000908 -0.000778 -0.000661 -0.000558 -0.000468 -0.000389 -0.000321 -0.000262 -0.000211 -0.000169 -0.000133 -0.000104 -0.000081 -0.000062 -0.000047 -0.000036 -0.000026 -0.000019 -0.000013 -0.000008 -0.000005 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000003 0.000006 0.000009 0.000014 0.000021 0.000029 0.000039 0.000052 0.000068 0.000089 0.000115 0.000147 0.000186 0.000233 0.000290 0.000357 0.000437 0.000530 0.000637 0.000761 0.000900 0.001055 0.001225 0.001406 0.001596 0.001793 0.001992 0.002188 0.002378 0.002557 0.002720 0.002864 0.002984 0.003078 0.003143 0.003179 0.003184 0.003159 0.003103 0.003019 0.002908 0.002771 0.002612 0.002433 0.002239 0.002033 0.001818 0.001599 0.001379 0.001159 0.000943 0.000731 0.000524 0.000320 0.000119 -0.000080 -0.000278 -0.000478 -0.000678 -0.000882 -0.001090 -0.001302 -0.001520 -0.001742 -0.001967 -0.002192 -0.002414 -0.002629 -0.002833 -0.003021 -0.003189 -0.003332 -0.003447 -0.003530 -0.003578 -0.003591 -0.003568 -0.003510 -0.003420 -0.003300 -0.003154 -0.002986 -0.002800 -0.002600 -0.002390 -0.002174 -0.001958 -0.001746 -0.001541 -0.001347 -0.001166 -0.001001 -0.000852 -0.000720 -0.000603 -0.000502 -0.000414 -0.000338 -0.000274 -0.000219 -0.000174 -0.000137 -0.000107 -0.000083 -0.000064 -0.000049 -0.000037 -0.000027 -0.000019 -0.000013 -0.000008 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000014 0.000021 0.000029 0.000040 0.000054 0.000071 0.000093 0.000120 0.000155 0.000197 0.000249 0.000311 0.000385 0.000472 0.000574 0.000693 0.000830 0.000986 0.001161 0.001354 0.001563 0.001785 0.002017 0.002253 0.002490 0.002721 0.002940 0.003144 0.003325 0.003480 0.003604 0.003694 0.003749 0.003767 0.003748 0.003693 0.003603 0.003481 0.003328 0.003149 0.002947 0.002726 0.002492 0.002248 0.002000 0.001750 0.001503 0.001262 0.001027 0.000800 0.000580 0.000367 0.000158 -0.000048 -0.000253 -0.000459 -0.000668 -0.000882 -0.001103 -0.001332 -0.001571 -0.001819 -0.002075 -0.002336 -0.002598 -0.002857 -0.003108 -0.003344 -0.003562 -0.003754 -0.003916 -0.004044 -0.004132 -0.004180 -0.004186 -0.004150 -0.004074 -0.003960 -0.003811 -0.003632 -0.003427 -0.003200 -0.002958 -0.002705 -0.002448 -0.002192 -0.001942 -0.001704 -0.001480 -0.001274 -0.001087 -0.000919 -0.000771 -0.000642 -0.000530 -0.000433 -0.000351 -0.000282 -0.000225 -0.000178 -0.000140 -0.000109 -0.000085 -0.000065 -0.000050 -0.000037 -0.000027 -0.000018 -0.000012 -0.000007 -0.000004 -0.000002 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000009 0.000014 0.000021 0.000029 0.000040 0.000054 0.000072 0.000095 0.000124 0.000160 0.000205 0.000260 0.000327 0.000408 0.000503 0.000615 0.000745 0.000896 0.001069 0.001263 0.001480 0.001717 0.001972 0.002240 0.002517 0.002798 0.003074 0.003341 0.003590 0.003815 0.004011 0.004171 0.004292 0.004370 0.004404 0.004394 0.004340 0.004245 0.004110 0.003938 0.003735 0.003505 0.003253 0.002984 0.002706 0.002422 0.002139 0.001860 0.001590 0.001329 0.001081 0.000845 0.000619 0.000403 0.000194 -0.000011 -0.000214 -0.000420 -0.000630 -0.000847 -0.001075 -0.001316 -0.001572 -0.001843 -0.002128 -0.002424 -0.002727 -0.003034 -0.003336 -0.003628 -0.003904 -0.004155 -0.004376 -0.004559 -0.004701 -0.004796 -0.004843 -0.004840 -0.004788 -0.004689 -0.004545 -0.004360 -0.004140 -0.003889 -0.003614 -0.003323 -0.003022 -0.002719 -0.002420 -0.002131 -0.001858 -0.001604 -0.001371 -0.001162 -0.000977 -0.000814 -0.000672 -0.000550 -0.000447 -0.000360 -0.000287 -0.000228 -0.000180 -0.000141 -0.000110 -0.000085 -0.000065 -0.000049 -0.000036 -0.000025 -0.000017 -0.000011 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000008 0.000013 0.000019 0.000028 0.000039 0.000054 0.000072 0.000095 0.000125 0.000163 0.000209 0.000267 0.000339 0.000425 0.000527 0.000649 0.000791 0.000955 0.001145 0.001359 0.001600 0.001865 0.002153 0.002459 0.002779 0.003106 0.003432 0.003750 0.004052 0.004328 0.004571 0.004775 0.004933 0.005041 0.005096 0.005098 0.005047 0.004945 0.004796 0.004603 0.004372 0.004107 0.003817 0.003508 0.003187 0.002861 0.002537 0.002219 0.001914 0.001624 0.001350 0.001095 0.000857 0.000634 0.000425 0.000225 0.000030 -0.000163 -0.000358 -0.000559 -0.000772 -0.000999 -0.001244 -0.001510 -0.001799 -0.002109 -0.002439 -0.002784 -0.003139 -0.003498 -0.003852 -0.004193 -0.004513 -0.004804 -0.005057 -0.005265 -0.005422 -0.005524 -0.005568 -0.005553 -0.005480 -0.005350 -0.005168 -0.004938 -0.004667 -0.004363 -0.004033 -0.003687 -0.003333 -0.002980 -0.002636 -0.002306 -0.001998 -0.001714 -0.001456 -0.001226 -0.001023 -0.000846 -0.000694 -0.000564 -0.000455 -0.000364 -0.000290 -0.000229 -0.000180 -0.000141 -0.000109 -0.000083 -0.000063 -0.000046 -0.000033 -0.000023 -0.000015 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000007 0.000011 0.000018 0.000026 0.000038 0.000052 0.000070 0.000094 0.000124 0.000162 0.000210 0.000270 0.000344 0.000435 0.000544 0.000673 0.000826 0.001005 0.001210 0.001445 0.001709 0.002002 0.002323 0.002668 0.003032 0.003407 0.003787 0.004161 0.004520 0.004854 0.005152 0.005407 0.005610 0.005755 0.005839 0.005858 0.005813 0.005707 0.005542 0.005325 0.005061 0.004757 0.004422 0.004064 0.003691 0.003313 0.002938 0.002572 0.002224 0.001895 0.001591 0.001312 0.001058 0.000828 0.000618 0.000426 0.000245 0.000072 -0.000098 -0.000272 -0.000454 -0.000650 -0.000866 -0.001106 -0.001375 -0.001675 -0.002005 -0.002365 -0.002750 -0.003154 -0.003571 -0.003992 -0.004406 -0.004805 -0.005177 -0.005513 -0.005802 -0.006037 -0.006210 -0.006317 -0.006354 -0.006320 -0.006217 -0.006048 -0.005818 -0.005534 -0.005203 -0.004837 -0.004446 -0.004040 -0.003629 -0.003225 -0.002834 -0.002465 -0.002121 -0.001808 -0.001526 -0.001276 -0.001058 -0.000869 -0.000708 -0.000572 -0.000458 -0.000365 -0.000289 -0.000227 -0.000177 -0.000137 -0.000105 -0.000080 -0.000059 -0.000043 -0.000030 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000024 0.000035 0.000049 0.000067 0.000091 0.000121 0.000159 0.000207 0.000268 0.000344 0.000437 0.000551 0.000688 0.000850 0.001041 0.001262 0.001516 0.001803 0.002124 0.002478 0.002862 0.003270 0.003696 0.004131 0.004565 0.004986 0.005383 0.005745 0.006059 0.006315 0.006507 0.006626 0.006669 0.006637 0.006529 0.006350 0.006107 0.005806 0.005457 0.005069 0.004653 0.004219 0.003778 0.003340 0.002915 0.002511 0.002135 0.001791 0.001480 0.001205 0.000962 0.000750 0.000565 0.000401 0.000252 0.000114 -0.000022 -0.000161 -0.000312 -0.000480 -0.000673 -0.000897 -0.001158 -0.001460 -0.001802 -0.002186 -0.002607 -0.003059 -0.003535 -0.004026 -0.004520 -0.005005 -0.005470 -0.005901 -0.006287 -0.006615 -0.006877 -0.007064 -0.007171 -0.007194 -0.007134 -0.006991 -0.006772 -0.006483 -0.006134 -0.005736 -0.005301 -0.004843 -0.004373 -0.003905 -0.003447 -0.003010 -0.002601 -0.002224 -0.001883 -0.001579 -0.001312 -0.001080 -0.000881 -0.000713 -0.000572 -0.000456 -0.000361 -0.000284 -0.000222 -0.000172 -0.000132 -0.000100 -0.000074 -0.000054 -0.000038 -0.000026 -0.000018 -0.000012 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000009 0.000014 0.000022 0.000032 0.000046 0.000063 0.000086 0.000115 0.000153 0.000201 0.000261 0.000337 0.000432 0.000549 0.000690 0.000860 0.001061 0.001296 0.001567 0.001877 0.002225 0.002611 0.003033 0.003486 0.003963 0.004455 0.004952 0.005440 0.005906 0.006337 0.006719 0.007038 0.007284 0.007449 0.007526 0.007513 0.007410 0.007220 0.006952 0.006612 0.006213 0.005765 0.005281 0.004775 0.004259 0.003746 0.003248 0.002776 0.002338 0.001941 0.001588 0.001281 0.001019 0.000799 0.000618 0.000469 0.000346 0.000243 0.000151 0.000064 -0.000028 -0.000133 -0.000260 -0.000417 -0.000613 -0.000854 -0.001146 -0.001492 -0.001891 -0.002341 -0.002837 -0.003370 -0.003931 -0.004508 -0.005088 -0.005655 -0.006194 -0.006691 -0.007130 -0.007499 -0.007786 -0.007982 -0.008081 -0.008080 -0.007981 -0.007788 -0.007507 -0.007149 -0.006726 -0.006253 -0.005744 -0.005215 -0.004679 -0.004151 -0.003641 -0.003159 -0.002712 -0.002304 -0.001938 -0.001614 -0.001332 -0.001089 -0.000883 -0.000710 -0.000566 -0.000448 -0.000352 -0.000275 -0.000213 -0.000163 -0.000124 -0.000092 -0.000068 -0.000049 -0.000034 -0.000024 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000013 0.000020 0.000029 0.000042 0.000058 0.000080 0.000109 0.000145 0.000192 0.000251 0.000326 0.000420 0.000537 0.000681 0.000856 0.001064 0.001310 0.001597 0.001926 0.002299 0.002716 0.003175 0.003672 0.004201 0.004751 0.005312 0.005871 0.006411 0.006918 0.007374 0.007765 0.008077 0.008298 0.008418 0.008434 0.008344 0.008150 0.007860 0.007482 0.007028 0.006515 0.005955 0.005366 0.004762 0.004161 0.003575 0.003019 0.002504 0.002039 0.001629 0.001278 0.000986 0.000750 0.000565 0.000427 0.000327 0.000259 0.000213 0.000182 0.000156 0.000125 0.000078 0.000007 -0.000101 -0.000254 -0.000463 -0.000733 -0.001069 -0.001472 -0.001942 -0.002473 -0.003059 -0.003689 -0.004350 -0.005027 -0.005704 -0.006362 -0.006984 -0.007551 -0.008045 -0.008452 -0.008758 -0.008954 -0.009035 -0.008998 -0.008848 -0.008591 -0.008237 -0.007800 -0.007295 -0.006741 -0.006153 -0.005551 -0.004949 -0.004361 -0.003801 -0.003276 -0.002793 -0.002357 -0.001969 -0.001629 -0.001335 -0.001085 -0.000873 -0.000697 -0.000553 -0.000434 -0.000339 -0.000262 -0.000201 -0.000153 -0.000114 -0.000085 -0.000061 -0.000044 -0.000031 -0.000022 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000003 0.000006 0.000010 0.000017 0.000025 0.000037 0.000053 0.000074 0.000101 0.000136 0.000180 0.000238 0.000311 0.000403 0.000519 0.000662 0.000837 0.001050 0.001303 0.001601 0.001947 0.002342 0.002787 0.003281 0.003821 0.004399 0.005008 0.005635 0.006266 0.006885 0.007473 0.008012 0.008483 0.008870 0.009158 0.009334 0.009391 0.009325 0.009135 0.008829 0.008416 0.007909 0.007325 0.006682 0.006000 0.005296 0.004592 0.003903 0.003248 0.002639 0.002089 0.001606 0.001196 0.000859 0.000595 0.000398 0.000262 0.000179 0.000141 0.000139 0.000163 0.000204 0.000251 0.000292 0.000317 0.000314 0.000269 0.000172 0.000011 -0.000222 -0.000534 -0.000928 -0.001405 -0.001961 -0.002590 -0.003282 -0.004024 -0.004800 -0.005591 -0.006377 -0.007136 -0.007845 -0.008483 -0.009030 -0.009468 -0.009785 -0.009969 -0.010018 -0.009932 -0.009717 -0.009383 -0.008945 -0.008420 -0.007827 -0.007186 -0.006518 -0.005841 -0.005173 -0.004529 -0.003920 -0.003356 -0.002842 -0.002382 -0.001976 -0.001624 -0.001322 -0.001067 -0.000853 -0.000676 -0.000532 -0.000415 -0.000321 -0.000246 -0.000187 -0.000141 -0.000105 -0.000077 -0.000056 -0.000040 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000004 0.000008 0.000013 0.000021 0.000032 0.000047 0.000066 0.000092 0.000125 0.000168 0.000222 0.000292 0.000381 0.000493 0.000633 0.000807 0.001019 0.001276 0.001580 0.001938 0.002350 0.002819 0.003345 0.003923 0.004550 0.005216 0.005909 0.006614 0.007313 0.007987 0.008615 0.009176 0.009649 0.010015 0.010259 0.010370 0.010340 0.010167 0.009855 0.009414 0.008857 0.008202 0.007471 0.006687 0.005872 0.005050 0.004243 0.003470 0.002751 0.002099 0.001525 0.001039 0.000642 0.000334 0.000111 -0.000033 -0.000108 -0.000122 -0.000087 -0.000012 0.000092 0.000215 0.000344 0.000468 0.000575 0.000651 0.000682 0.000655 0.000556 0.000376 0.000105 -0.000263 -0.000730 -0.001296 -0.001956 -0.002700 -0.003516 -0.004387 -0.005293 -0.006212 -0.007117 -0.007982 -0.008780 -0.009487 -0.010080 -0.010540 -0.010853 -0.011011 -0.011013 -0.010863 -0.010569 -0.010147 -0.009614 -0.008993 -0.008306 -0.007576 -0.006826 -0.006076 -0.005344 -0.004646 -0.003994 -0.003395 -0.002855 -0.002377 -0.001958 -0.001598 -0.001292 -0.001035 -0.000821 -0.000646 -0.000504 -0.000391 -0.000300 -0.000228 -0.000172 -0.000129 -0.000096 -0.000070 -0.000051 -0.000037 -0.000027 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000005 0.000010 0.000017 0.000027 0.000040 0.000058 0.000082 0.000113 0.000153 0.000205 0.000271 0.000356 0.000463 0.000598 0.000767 0.000975 0.001229 0.001536 0.001899 0.002323 0.002810 0.003361 0.003974 0.004645 0.005364 0.006121 0.006900 0.007682 0.008446 0.009168 0.009826 0.010394 0.010851 0.011176 0.011355 0.011375 0.011233 0.010929 0.010470 0.009870 0.009149 0.008329 0.007437 0.006500 0.005548 0.004606 0.003700 0.002851 0.002078 0.001396 0.000815 0.000340 -0.000027 -0.000289 -0.000454 -0.000531 -0.000532 -0.000467 -0.000349 -0.000189 0.000002 0.000212 0.000430 0.000644 0.000840 0.001004 0.001122 0.001177 0.001157 0.001046 0.000834 0.000511 0.000073 -0.000484 -0.001156 -0.001937 -0.002815 -0.003773 -0.004791 -0.005842 -0.006898 -0.007929 -0.008903 -0.009788 -0.010556 -0.011184 -0.011651 -0.011946 -0.012061 -0.012000 -0.011769 -0.011383 -0.010861 -0.010226 -0.009503 -0.008718 -0.007898 -0.007066 -0.006246 -0.005455 -0.004709 -0.004019 -0.003392 -0.002832 -0.002341 -0.001915 -0.001551 -0.001244 -0.000989 -0.000779 -0.000609 -0.000471 -0.000362 -0.000276 -0.000209 -0.000157 -0.000117 -0.000087 -0.000064 -0.000047 -0.000034 -0.000025 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000001 0.000006 0.000012 0.000020 0.000032 0.000049 0.000070 0.000099 0.000137 0.000185 0.000248 0.000328 0.000429 0.000557 0.000719 0.000920 0.001168 0.001470 0.001832 0.002260 0.002759 0.003328 0.003969 0.004677 0.005445 0.006261 0.007111 0.007976 0.008831 0.009653 0.010414 0.011087 0.011645 0.012066 0.012327 0.012415 0.012320 0.012038 0.011576 0.010945 0.010164 0.009259 0.008258 0.007194 0.006100 0.005008 0.003950 0.002953 0.002040 0.001230 0.000536 -0.000034 -0.000476 -0.000793 -0.000992 -0.001083 -0.001080 -0.000994 -0.000842 -0.000634 -0.000385 -0.000104 0.000196 0.000504 0.000809 0.001098 0.001356 0.001568 0.001718 0.001789 0.001765 0.001631 0.001376 0.000989 0.000464 -0.000199 -0.000997 -0.001919 -0.002950 -0.004069 -0.005249 -0.006458 -0.007660 -0.008819 -0.009898 -0.010862 -0.011680 -0.012328 -0.012786 -0.013043 -0.013098 -0.012956 -0.012629 -0.012138 -0.011506 -0.010761 -0.009932 -0.009048 -0.008139 -0.007230 -0.006344 -0.005500 -0.004713 -0.003993 -0.003345 -0.002772 -0.002274 -0.001846 -0.001484 -0.001181 -0.000931 -0.000728 -0.000565 -0.000434 -0.000332 -0.000252 -0.000190 -0.000143 -0.000106 -0.000079 -0.000058 -0.000043 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000002 0.000007 0.000014 0.000024 0.000039 0.000059 0.000085 0.000119 0.000164 0.000222 0.000297 0.000392 0.000513 0.000665 0.000856 0.001094 0.001387 0.001742 0.002167 0.002668 0.003247 0.003906 0.004643 0.005452 0.006322 0.007238 0.008181 0.009128 0.010051 0.010921 0.011707 0.012378 0.012907 0.013267 0.013439 0.013409 0.013169 0.012720 0.012074 0.011246 0.010264 0.009157 0.007963 0.006720 0.005466 0.004240 0.003075 0.002000 0.001041 0.000214 -0.000468 -0.001002 -0.001389 -0.001634 -0.001750 -0.001751 -0.001654 -0.001474 -0.001227 -0.000928 -0.000589 -0.000222 0.000165 0.000560 0.000953 0.001333 0.001686 0.001996 0.002248 0.002423 0.002502 0.002468 0.002303 0.001993 0.001527 0.000900 0.000111 -0.000833 -0.001917 -0.003123 -0.004420 -0.005776 -0.007151 -0.008502 -0.009787 -0.010964 -0.011995 -0.012847 -0.013496 -0.013923 -0.014124 -0.014098 -0.013857 -0.013421 -0.012812 -0.012062 -0.011202 -0.010265 -0.009284 -0.008290 -0.007309 -0.006365 -0.005477 -0.004657 -0.003915 -0.003254 -0.002676 -0.002177 -0.001753 -0.001398 -0.001104 -0.000864 -0.000671 -0.000517 -0.000395 -0.000301 -0.000228 -0.000171 -0.000128 -0.000096 -0.000071 -0.000052 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 0.000002 0.000008 0.000017 0.000029 0.000046 0.000070 0.000101 0.000142 0.000196 0.000264 0.000353 0.000465 0.000607 0.000787 0.001012 0.001291 0.001633 0.002048 0.002542 0.003121 0.003789 0.004544 0.005383 0.006297 0.007271 0.008288 0.009322 0.010346 0.011327 0.012232 0.013026 0.013676 0.014152 0.014426 0.014481 0.014302 0.013889 0.013245 0.012388 0.011341 0.010138 0.008817 0.007421 0.005996 0.004587 0.003236 0.001979 0.000848 -0.000134 -0.000950 -0.001594 -0.002064 -0.002368 -0.002518 -0.002531 -0.002425 -0.002222 -0.001941 -0.001598 -0.001210 -0.000788 -0.000342 0.000120 0.000591 0.001063 0.001526 0.001969 0.002378 0.002736 0.003025 0.003222 0.003307 0.003256 0.003051 0.002675 0.002115 0.001366 0.000430 -0.000682 -0.001952 -0.003351 -0.004843 -0.006385 -0.007930 -0.009429 -0.010832 -0.012094 -0.013174 -0.014039 -0.014666 -0.015041 -0.015162 -0.015036 -0.014680 -0.014119 -0.013384 -0.012510 -0.011532 -0.010489 -0.009415 -0.008342 -0.007298 -0.006306 -0.005383 -0.004541 -0.003787 -0.003122 -0.002546 -0.002054 -0.001641 -0.001298 -0.001017 -0.000790 -0.000609 -0.000467 -0.000356 -0.000270 -0.000203 -0.000153 -0.000114 -0.000085 -0.000063 -0.000046 -0.000034 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000002 0.000003 0.000010 0.000020 0.000035 0.000055 0.000083 0.000120 0.000168 0.000231 0.000311 0.000415 0.000547 0.000713 0.000924 0.001186 0.001512 0.001909 0.002389 0.002958 0.003622 0.004384 0.005240 0.006185 0.007207 0.008287 0.009401 0.010521 0.011613 0.012641 0.013566 0.014349 0.014955 0.015351 0.015512 0.015419 0.015063 0.014446 0.013580 0.012487 0.011201 0.009761 0.008216 0.006616 0.005013 0.003459 0.001999 0.000672 -0.000489 -0.001463 -0.002237 -0.002809 -0.003184 -0.003376 -0.003405 -0.003293 -0.003065 -0.002748 -0.002361 -0.001926 -0.001457 -0.000964 -0.000456 0.000065 0.000593 0.001125 0.001656 0.002179 0.002680 0.003145 0.003554 0.003882 0.004105 0.004194 0.004123 0.003869 0.003411 0.002738 0.001845 0.000738 -0.000568 -0.002044 -0.003654 -0.005353 -0.007087 -0.008802 -0.010440 -0.011948 -0.013276 -0.014383 -0.015237 -0.015817 -0.016114 -0.016133 -0.015887 -0.015399 -0.014703 -0.013834 -0.012832 -0.011739 -0.010594 -0.009434 -0.008293 -0.007196 -0.006167 -0.005221 -0.004368 -0.003611 -0.002952 -0.002387 -0.001910 -0.001513 -0.001187 -0.000923 -0.000713 -0.000547 -0.000417 -0.000316 -0.000239 -0.000180 -0.000134 -0.000100 -0.000074 -0.000054 -0.000040 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000006 -0.000005 -0.000002 0.000004 0.000012 0.000024 0.000042 0.000066 0.000098 0.000141 0.000197 0.000270 0.000364 0.000484 0.000637 0.000832 0.001076 0.001381 0.001756 0.002214 0.002764 0.003414 0.004169 0.005029 0.005991 0.007045 0.008175 0.009358 0.010566 0.011764 0.012914 0.013973 0.014899 0.015649 0.016185 0.016475 0.016492 0.016221 0.015658 0.014809 0.013695 0.012345 0.010801 0.009115 0.007341 0.005539 0.003768 0.002086 0.000540 -0.000827 -0.001985 -0.002915 -0.003610 -0.004072 -0.004317 -0.004365 -0.004245 -0.003988 -0.003625 -0.003186 -0.002697 -0.002177 -0.001642 -0.001099 -0.000552 0.000000 0.000559 0.001126 0.001703 0.002286 0.002867 0.003433 0.003964 0.004434 0.004812 0.005066 0.005160 0.005063 0.004747 0.004190 0.003380 0.002316 0.001010 -0.000513 -0.002217 -0.004054 -0.005966 -0.007893 -0.009770 -0.011535 -0.013127 -0.014497 -0.015604 -0.016417 -0.016921 -0.017115 -0.017008 -0.016623 -0.015991 -0.015150 -0.014144 -0.013016 -0.011812 -0.010573 -0.009338 -0.008140 -0.007004 -0.005952 -0.004995 -0.004142 -0.003395 -0.002751 -0.002206 -0.001750 -0.001375 -0.001071 -0.000828 -0.000636 -0.000485 -0.000368 -0.000278 -0.000209 -0.000156 -0.000116 -0.000085 -0.000063 -0.000046 -0.000033 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000006 -0.000004 -0.000001 0.000006 0.000015 0.000030 0.000050 0.000078 0.000115 0.000164 0.000229 0.000313 0.000421 0.000560 0.000738 0.000962 0.001244 0.001594 0.002026 0.002549 0.003174 0.003909 0.004759 0.005722 0.006791 0.007954 0.009191 0.010473 0.011768 0.013034 0.014227 0.015300 0.016206 0.016899 0.017339 0.017493 0.017337 0.016858 0.016058 0.014951 0.013564 0.011938 0.010126 0.008186 0.006185 0.004190 0.002269 0.000481 -0.001119 -0.002491 -0.003607 -0.004451 -0.005023 -0.005335 -0.005411 -0.005282 -0.004986 -0.004564 -0.004054 -0.003491 -0.002904 -0.002314 -0.001735 -0.001169 -0.000616 -0.000068 0.000484 0.001052 0.001643 0.002261 0.002903 0.003559 0.004209 0.004826 0.005375 0.005816 0.006107 0.006205 0.006071 0.005674 0.004992 0.004016 0.002751 0.001218 -0.000547 -0.002496 -0.004569 -0.006698 -0.008811 -0.010837 -0.012706 -0.014356 -0.015738 -0.016811 -0.017552 -0.017951 -0.018014 -0.017761 -0.017220 -0.016433 -0.015442 -0.014299 -0.013050 -0.011743 -0.010422 -0.009126 -0.007886 -0.006726 -0.005665 -0.004712 -0.003873 -0.003146 -0.002528 -0.002009 -0.001582 -0.001234 -0.000955 -0.000734 -0.000560 -0.000425 -0.000321 -0.000241 -0.000180 -0.000133 -0.000098 -0.000072 -0.000052 -0.000037 -0.000026 -0.000018 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000003 0.000001 0.000008 0.000020 0.000036 0.000059 0.000091 0.000134 0.000190 0.000264 0.000360 0.000484 0.000644 0.000847 0.001105 0.001427 0.001828 0.002318 0.002911 0.003616 0.004441 0.005388 0.006455 0.007632 0.008903 0.010243 0.011618 0.012989 0.014309 0.015529 0.016596 0.017459 0.018069 0.018386 0.018375 0.018016 0.017301 0.016237 0.014847 0.013169 0.011254 0.009164 0.006972 0.004751 0.002580 0.000532 -0.001329 -0.002947 -0.004283 -0.005310 -0.006022 -0.006425 -0.006542 -0.006409 -0.006068 -0.005569 -0.004963 -0.004297 -0.003612 -0.002939 -0.002300 -0.001705 -0.001153 -0.000635 -0.000135 0.000367 0.000891 0.001457 0.002075 0.002751 0.003478 0.004239 0.005005 0.005737 0.006387 0.006904 0.007234 0.007326 0.007137 0.006632 0.005793 0.004617 0.003118 0.001330 -0.000699 -0.002907 -0.005220 -0.007560 -0.009846 -0.011997 -0.013942 -0.015617 -0.016973 -0.017977 -0.018611 -0.018874 -0.018782 -0.018362 -0.017654 -0.016704 -0.015564 -0.014287 -0.012927 -0.011531 -0.010143 -0.008802 -0.007537 -0.006370 -0.005316 -0.004382 -0.003569 -0.002874 -0.002289 -0.001806 -0.001411 -0.001093 -0.000840 -0.000642 -0.000487 -0.000367 -0.000275 -0.000205 -0.000152 -0.000112 -0.000081 -0.000059 -0.000042 -0.000029 -0.000020 -0.000013 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000002 0.000003 0.000012 0.000025 0.000044 0.000070 0.000106 0.000154 0.000218 0.000302 0.000411 0.000553 0.000735 0.000966 0.001259 0.001626 0.002079 0.002632 0.003298 0.004086 0.005002 0.006049 0.007221 0.008505 0.009880 0.011315 0.012774 0.014209 0.015568 0.016797 0.017836 0.018632 0.019133 0.019297 0.019093 0.018503 0.017525 0.016174 0.014483 0.012498 0.010285 0.007918 0.005479 0.003055 0.000730 -0.001415 -0.003311 -0.004904 -0.006155 -0.007044 -0.007572 -0.007757 -0.007633 -0.007249 -0.006662 -0.005935 -0.005130 -0.004302 -0.003500 -0.002758 -0.002096 -0.001522 -0.001027 -0.000594 -0.000195 0.000203 0.000633 0.001125 0.001702 0.002378 0.003151 0.004009 0.004921 0.005843 0.006721 0.007493 0.008092 0.008454 0.008520 0.008245 0.007596 0.006561 0.005147 0.003381 0.001311 -0.001000 -0.003474 -0.006025 -0.008563 -0.010997 -0.013242 -0.015225 -0.016884 -0.018174 -0.019068 -0.019560 -0.019658 -0.019387 -0.018786 -0.017901 -0.016788 -0.015503 -0.014104 -0.012644 -0.011176 -0.009740 -0.008374 -0.007104 -0.005948 -0.004918 -0.004017 -0.003242 -0.002589 -0.002046 -0.001601 -0.001241 -0.000955 -0.000729 -0.000553 -0.000417 -0.000312 -0.000232 -0.000172 -0.000126 -0.000091 -0.000066 -0.000047 -0.000032 -0.000022 -0.000014 -0.000008 -0.000004 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000003 0.000000 0.000006 0.000016 0.000031 0.000052 0.000082 0.000122 0.000177 0.000249 0.000343 0.000467 0.000626 0.000832 0.001094 0.001424 0.001837 0.002346 0.002964 0.003705 0.004578 0.005589 0.006735 0.008010 0.009396 0.010869 0.012392 0.013922 0.015407 0.016788 0.018004 0.018993 0.019696 0.020062 0.020047 0.019623 0.018777 0.017513 0.015855 0.013847 0.011549 0.009036 0.006397 0.003725 0.001119 -0.001329 -0.003533 -0.005422 -0.006940 -0.008054 -0.008751 -0.009042 -0.008957 -0.008545 -0.007870 -0.007005 -0.006027 -0.005010 -0.004020 -0.003111 -0.002321 -0.001669 -0.001158 -0.000771 -0.000478 -0.000239 -0.000006 0.000269 0.000632 0.001119 0.001754 0.002544 0.003478 0.004527 0.005643 0.006764 0.007815 0.008718 0.009393 0.009764 0.009772 0.009369 0.008530 0.007254 0.005560 0.003494 0.001119 -0.001484 -0.004223 -0.006998 -0.009708 -0.012256 -0.014554 -0.016529 -0.018124 -0.019303 -0.020048 -0.020363 -0.020269 -0.019802 -0.019008 -0.017945 -0.016672 -0.015252 -0.013745 -0.012206 -0.010685 -0.009224 -0.007854 -0.006599 -0.005474 -0.004484 -0.003629 -0.002904 -0.002299 -0.001802 -0.001399 -0.001077 -0.000822 -0.000623 -0.000469 -0.000351 -0.000260 -0.000192 -0.000140 -0.000102 -0.000073 -0.000051 -0.000035 -0.000023 -0.000015 -0.000008 -0.000003 -0.000000 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000010 0.000021 0.000037 0.000061 0.000094 0.000140 0.000200 0.000281 0.000387 0.000525 0.000704 0.000935 0.001228 0.001598 0.002059 0.002625 0.003311 0.004129 0.005087 0.006190 0.007434 0.008809 0.010292 0.011854 0.013454 0.015042 0.016560 0.017943 0.019125 0.020040 0.020626 0.020831 0.020612 0.019944 0.018820 0.017252 0.015274 0.012940 0.010326 0.007519 0.004621 0.001738 -0.001022 -0.003557 -0.005777 -0.007609 -0.009000 -0.009922 -0.010372 -0.010370 -0.009965 -0.009219 -0.008215 -0.007042 -0.005792 -0.004554 -0.003405 -0.002405 -0.001594 -0.000990 -0.000589 -0.000365 -0.000275 -0.000261 -0.000260 -0.000204 -0.000031 0.000311 0.000859 0.001628 0.002614 0.003786 0.005095 0.006468 0.007821 0.009059 0.010086 0.010811 0.011153 0.011052 0.010467 0.009385 0.007818 0.005806 0.003410 0.000714 -0.002183 -0.005174 -0.008146 -0.010990 -0.013605 -0.015904 -0.017818 -0.019298 -0.020319 -0.020876 -0.020984 -0.020676 -0.019999 -0.019009 -0.017770 -0.016348 -0.014809 -0.013215 -0.011620 -0.010072 -0.008609 -0.007260 -0.006041 -0.004964 -0.004029 -0.003232 -0.002564 -0.002013 -0.001564 -0.001205 -0.000920 -0.000696 -0.000523 -0.000390 -0.000289 -0.000213 -0.000155 -0.000112 -0.000080 -0.000056 -0.000038 -0.000025 -0.000015 -0.000008 -0.000003 0.000000 0.000002 0.000003 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000006 0.000014 0.000026 0.000045 0.000071 0.000108 0.000158 0.000225 0.000314 0.000432 0.000586 0.000786 0.001042 0.001369 0.001779 0.002289 0.002914 0.003667 0.004561 0.005604 0.006798 0.008136 0.009604 0.011176 0.012818 0.014482 0.016112 0.017644 0.019010 0.020136 0.020954 0.021399 0.021419 0.020973 0.020041 0.018622 0.016737 0.014430 0.011771 0.008846 0.005757 0.002621 -0.000445 -0.003323 -0.005903 -0.008092 -0.009816 -0.011024 -0.011698 -0.011843 -0.011497 -0.010721 -0.009599 -0.008231 -0.006724 -0.005188 -0.003726 -0.002425 -0.001353 -0.000552 -0.000038 0.000201 0.000203 0.000027 -0.000254 -0.000553 -0.000784 -0.000866 -0.000727 -0.000318 0.000390 0.001396 0.002674 0.004167 0.005798 0.007468 0.009068 0.010483 0.011605 0.012333 0.012587 0.012313 0.011483 0.010098 0.008191 0.005823 0.003077 0.000057 -0.003121 -0.006335 -0.009462 -0.012388 -0.015012 -0.017252 -0.019047 -0.020361 -0.021180 -0.021512 -0.021387 -0.020850 -0.019956 -0.018773 -0.017370 -0.015817 -0.014182 -0.012526 -0.010903 -0.009355 -0.007917 -0.006610 -0.005448 -0.004434 -0.003565 -0.002834 -0.002229 -0.001734 -0.001336 -0.001020 -0.000772 -0.000579 -0.000431 -0.000319 -0.000234 -0.000170 -0.000122 -0.000087 -0.000061 -0.000041 -0.000027 -0.000016 -0.000009 -0.000003 0.000001 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000004 0.000010 0.000019 0.000032 0.000053 0.000081 0.000121 0.000176 0.000250 0.000348 0.000478 0.000648 0.000869 0.001152 0.001512 0.001964 0.002523 0.003206 0.004026 0.004995 0.006120 0.007400 0.008826 0.010380 0.012032 0.013740 0.015454 0.017109 0.018638 0.019965 0.021014 0.021712 0.021995 0.021809 0.021118 0.019906 0.018180 0.015971 0.013336 0.010356 0.007133 0.003784 0.000436 -0.002779 -0.005734 -0.008314 -0.010420 -0.011981 -0.012952 -0.013321 -0.013109 -0.012368 -0.011177 -0.009640 -0.007878 -0.006017 -0.004185 -0.002500 -0.001060 0.000061 0.000817 0.001198 0.001222 0.000942 0.000433 -0.000210 -0.000880 -0.001468 -0.001868 -0.001993 -0.001775 -0.001173 -0.000180 0.001178 0.002844 0.004730 0.006727 0.008709 0.010543 0.012099 0.013257 0.013919 0.014009 0.013485 0.012338 0.010591 0.008301 0.005551 0.002448 -0.000883 -0.004311 -0.007701 -0.010925 -0.013868 -0.016435 -0.018551 -0.020168 -0.021264 -0.021839 -0.021917 -0.021540 -0.020765 -0.019658 -0.018293 -0.016745 -0.015086 -0.013384 -0.011697 -0.010076 -0.008558 -0.007169 -0.005926 -0.004837 -0.003899 -0.003106 -0.002446 -0.001906 -0.001470 -0.001122 -0.000848 -0.000636 -0.000472 -0.000348 -0.000254 -0.000184 -0.000132 -0.000093 -0.000065 -0.000044 -0.000028 -0.000017 -0.000009 -0.000003 0.000001 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000007 0.000014 0.000024 0.000038 0.000060 0.000092 0.000135 0.000195 0.000275 0.000383 0.000525 0.000711 0.000953 0.001263 0.001657 0.002149 0.002757 0.003497 0.004382 0.005423 0.006625 0.007984 0.009491 0.011121 0.012840 0.014602 0.016349 0.018013 0.019519 0.020788 0.021739 0.022297 0.022398 0.021989 0.021039 0.019537 0.017499 0.014967 0.012010 0.008724 0.005222 0.001639 -0.001886 -0.005211 -0.008198 -0.010727 -0.012700 -0.014044 -0.014723 -0.014736 -0.014117 -0.012935 -0.011291 -0.009308 -0.007128 -0.004900 -0.002768 -0.000865 0.000697 0.001839 0.002514 0.002716 0.002474 0.001852 0.000947 -0.000125 -0.001233 -0.002242 -0.003026 -0.003474 -0.003499 -0.003049 -0.002107 -0.000696 0.001125 0.003259 0.005586 0.007963 0.010237 0.012257 0.013884 0.014995 0.015498 0.015333 0.014476 0.012942 0.010781 0.008076 0.004936 0.001491 -0.002118 -0.005744 -0.009246 -0.012495 -0.015381 -0.017817 -0.019742 -0.021123 -0.021954 -0.022251 -0.022053 -0.021415 -0.020404 -0.019097 -0.017572 -0.015906 -0.014174 -0.012438 -0.010755 -0.009167 -0.007705 -0.006388 -0.005228 -0.004225 -0.003373 -0.002661 -0.002076 -0.001602 -0.001223 -0.000924 -0.000692 -0.000513 -0.000377 -0.000275 -0.000198 -0.000141 -0.000099 -0.000069 -0.000046 -0.000030 -0.000018 -0.000010 -0.000004 0.000000 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000011 0.000018 0.000028 0.000045 0.000068 0.000102 0.000149 0.000213 0.000300 0.000417 0.000571 0.000774 0.001036 0.001373 0.001799 0.002331 0.002986 0.003780 0.004727 0.005835 0.007107 0.008540 0.010117 0.011811 0.013585 0.015385 0.017149 0.018803 0.020268 0.021458 0.022293 0.022695 0.022598 0.021955 0.020737 0.018942 0.016593 0.013746 0.010481 0.006908 0.003156 -0.000628 -0.004292 -0.007682 -0.010654 -0.013083 -0.014870 -0.015947 -0.016285 -0.015894 -0.014824 -0.013165 -0.011036 -0.008584 -0.005972 -0.003369 -0.000940 0.001167 0.002831 0.003966 0.004523 0.004502 0.003943 0.002926 0.001567 0.000005 -0.001602 -0.003094 -0.004320 -0.005145 -0.005464 -0.005211 -0.004358 -0.002924 -0.000972 0.001397 0.004048 0.006823 0.009550 0.012056 0.014179 0.015775 0.016732 0.016971 0.016453 0.015182 0.013201 0.010589 0.007458 0.003941 0.000191 -0.003638 -0.007391 -0.010925 -0.014115 -0.016862 -0.019093 -0.020763 -0.021856 -0.022383 -0.022377 -0.021892 -0.020995 -0.019763 -0.018279 -0.016624 -0.014877 -0.013108 -0.011376 -0.009729 -0.008204 -0.006822 -0.005598 -0.004535 -0.003628 -0.002867 -0.002239 -0.001729 -0.001321 -0.000998 -0.000746 -0.000552 -0.000405 -0.000294 -0.000211 -0.000150 -0.000105 -0.000072 -0.000049 -0.000031 -0.000019 -0.000010 -0.000004 -0.000000 0.000002 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000002 0.000005 0.000008 0.000013 0.000021 0.000033 0.000050 0.000076 0.000112 0.000162 0.000231 0.000324 0.000449 0.000616 0.000834 0.001116 0.001478 0.001936 0.002506 0.003205 0.004050 0.005053 0.006221 0.007557 0.009052 0.010689 0.012435 0.014248 0.016070 0.017834 0.019461 0.020866 0.021962 0.022664 0.022895 0.022591 0.021706 0.020218 0.018132 0.015482 0.012335 0.008784 0.004952 0.000983 -0.002963 -0.006723 -0.010132 -0.013041 -0.015321 -0.016874 -0.017636 -0.017589 -0.016755 -0.015202 -0.013037 -0.010402 -0.007468 -0.004418 -0.001443 0.001273 0.003569 0.005311 0.006407 0.006812 0.006527 0.005606 0.004146 0.002283 0.000181 -0.001977 -0.004004 -0.005721 -0.006972 -0.007632 -0.007617 -0.006891 -0.005467 -0.003410 -0.000826 0.002136 0.005303 0.008484 0.011486 0.014122 0.016229 0.017670 0.018349 0.018211 0.017248 0.015493 0.013023 0.009948 0.006406 0.002556 -0.001437 -0.005407 -0.009197 -0.012670 -0.015712 -0.018238 -0.020191 -0.021547 -0.022309 -0.022504 -0.022184 -0.021415 -0.020274 -0.018848 -0.017221 -0.015477 -0.013689 -0.011923 -0.010231 -0.008653 -0.007216 -0.005937 -0.004820 -0.003863 -0.003058 -0.002392 -0.001849 -0.001412 -0.001067 -0.000797 -0.000590 -0.000431 -0.000312 -0.000224 -0.000158 -0.000111 -0.000076 -0.000051 -0.000033 -0.000020 -0.000011 -0.000005 -0.000001 0.000002 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000025 0.000037 0.000056 0.000083 0.000121 0.000174 0.000247 0.000347 0.000480 0.000658 0.000890 0.001192 0.001578 0.002064 0.002669 0.003409 0.004299 0.005352 0.006573 0.007963 0.009510 0.011193 0.012977 0.014813 0.016641 0.018388 0.019970 0.021300 0.022286 0.022844 0.022895 0.022377 0.021250 0.019496 0.017130 0.014195 0.010770 0.006962 0.002906 -0.001241 -0.005308 -0.009117 -0.012500 -0.015298 -0.017383 -0.018658 -0.019067 -0.018600 -0.017294 -0.015234 -0.012547 -0.009398 -0.005978 -0.002495 0.000840 0.003827 0.006288 0.008082 0.009111 0.009329 0.008747 0.007427 0.005486 0.003080 0.000399 -0.002349 -0.004949 -0.007197 -0.008913 -0.009951 -0.010212 -0.009647 -0.008267 -0.006133 -0.003362 -0.000109 0.003435 0.007061 0.010555 0.013710 0.016337 0.018282 0.019427 0.019701 0.019083 0.017596 0.015312 0.012339 0.008819 0.004914 0.000800 -0.003346 -0.007358 -0.011084 -0.014397 -0.017199 -0.019424 -0.021036 -0.022031 -0.022432 -0.022284 -0.021653 -0.020618 -0.019265 -0.017682 -0.015956 -0.014165 -0.012380 -0.010657 -0.009040 -0.007559 -0.006234 -0.005072 -0.004073 -0.003230 -0.002529 -0.001956 -0.001495 -0.001130 -0.000844 -0.000623 -0.000455 -0.000329 -0.000235 -0.000166 -0.000115 -0.000079 -0.000053 -0.000034 -0.000021 -0.000012 -0.000006 -0.000002 0.000001 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000012 0.000018 0.000027 0.000041 0.000060 0.000089 0.000129 0.000185 0.000262 0.000367 0.000509 0.000696 0.000942 0.001261 0.001668 0.002180 0.002815 0.003591 0.004521 0.005616 0.006881 0.008314 0.009900 0.011616 0.013421 0.015266 0.017083 0.018795 0.020317 0.021557 0.022422 0.022826 0.022692 0.021962 0.020597 0.018590 0.015961 0.012766 0.009093 0.005062 0.000821 -0.003460 -0.007600 -0.011414 -0.014723 -0.017367 -0.019217 -0.020178 -0.020203 -0.019291 -0.017496 -0.014920 -0.011709 -0.008050 -0.004156 -0.000256 0.003420 0.006654 0.009255 0.011073 0.012005 0.012009 0.011101 0.009358 0.006910 0.003938 0.000654 -0.002707 -0.005904 -0.008709 -0.010915 -0.012359 -0.012924 -0.012553 -0.011247 -0.009070 -0.006141 -0.002627 0.001268 0.005319 0.009290 0.012953 0.016099 0.018552 0.020176 0.020883 0.020637 0.019453 0.017394 0.014567 0.011114 0.007202 0.003013 -0.001267 -0.005459 -0.009401 -0.012953 -0.016006 -0.018482 -0.020337 -0.021558 -0.022161 -0.022189 -0.021704 -0.020784 -0.019517 -0.017993 -0.016301 -0.014524 -0.012736 -0.010996 -0.009353 -0.007841 -0.006481 -0.005284 -0.004251 -0.003375 -0.002646 -0.002049 -0.001567 -0.001184 -0.000884 -0.000653 -0.000476 -0.000343 -0.000245 -0.000172 -0.000120 -0.000082 -0.000055 -0.000035 -0.000022 -0.000013 -0.000006 -0.000002 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000008 0.000013 0.000019 0.000029 0.000044 0.000064 0.000094 0.000136 0.000194 0.000275 0.000386 0.000534 0.000730 0.000988 0.001321 0.001746 0.002280 0.002942 0.003746 0.004708 0.005837 0.007135 0.008599 0.010211 0.011944 0.013756 0.015592 0.017381 0.019044 0.020492 0.021630 0.022366 0.022612 0.022294 0.021356 0.019767 0.017524 0.014658 0.011233 0.007349 0.003137 -0.001244 -0.005614 -0.009781 -0.013552 -0.016744 -0.019195 -0.020776 -0.021397 -0.021018 -0.019651 -0.017364 -0.014276 -0.010554 -0.006404 -0.002059 0.002231 0.006217 0.009667 0.012378 0.014191 0.015002 0.014771 0.013520 0.011339 0.008376 0.004830 0.000938 -0.003041 -0.006842 -0.010210 -0.012919 -0.014784 -0.015674 -0.015519 -0.014316 -0.012128 -0.009076 -0.005337 -0.001127 0.003314 0.007732 0.011879 0.015527 0.018478 0.020580 0.021728 0.021870 0.021013 0.019212 0.016569 0.013227 0.009354 0.005138 0.000773 -0.003553 -0.007668 -0.011421 -0.014691 -0.017392 -0.019468 -0.020900 -0.021698 -0.021899 -0.021563 -0.020767 -0.019597 -0.018145 -0.016502 -0.014755 -0.012979 -0.011238 -0.009584 -0.008053 -0.006671 -0.005449 -0.004390 -0.003490 -0.002739 -0.002122 -0.001624 -0.001228 -0.000917 -0.000676 -0.000493 -0.000355 -0.000253 -0.000178 -0.000123 -0.000084 -0.000056 -0.000036 -0.000022 -0.000013 -0.000007 -0.000002 0.000000 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000008 0.000013 0.000020 0.000031 0.000045 0.000067 0.000098 0.000141 0.000202 0.000286 0.000401 0.000555 0.000758 0.001025 0.001371 0.001810 0.002362 0.003043 0.003869 0.004855 0.006006 0.007327 0.008808 0.010432 0.012168 0.013970 0.015780 0.017527 0.019126 0.020487 0.021515 0.022116 0.022204 0.021708 0.020575 0.018780 0.016327 0.013255 0.009638 0.005585 0.001238 -0.003235 -0.007644 -0.011790 -0.015474 -0.018510 -0.020735 -0.022022 -0.022287 -0.021498 -0.019680 -0.016914 -0.013335 -0.009130 -0.004522 0.000235 0.004875 0.009132 0.012761 0.015548 0.017330 0.018000 0.017520 0.015920 0.013303 0.009832 0.005724 0.001239 -0.003342 -0.007731 -0.011652 -0.014857 -0.017144 -0.018367 -0.018447 -0.017372 -0.015204 -0.012068 -0.008146 -0.003665 0.001120 0.005941 0.010532 0.014648 0.018072 0.020635 0.022216 0.022752 0.022236 0.020716 0.018291 0.015098 0.011310 0.007116 0.002716 -0.001694 -0.005933 -0.009842 -0.013290 -0.016180 -0.018451 -0.020073 -0.021052 -0.021419 -0.021232 -0.020563 -0.019498 -0.018130 -0.016551 -0.014848 -0.013100 -0.011374 -0.009723 -0.008188 -0.006795 -0.005559 -0.004486 -0.003570 -0.002805 -0.002175 -0.001665 -0.001259 -0.000940 -0.000693 -0.000505 -0.000364 -0.000259 -0.000181 -0.000125 -0.000085 -0.000057 -0.000037 -0.000023 -0.000013 -0.000007 -0.000002 0.000000 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000008 0.000013 0.000020 0.000031 0.000046 0.000068 0.000100 0.000145 0.000208 0.000295 0.000412 0.000570 0.000780 0.001054 0.001407 0.001857 0.002421 0.003115 0.003956 0.004954 0.006119 0.007448 0.008933 0.010554 0.012276 0.014053 0.015822 0.017511 0.019035 0.020300 0.021211 0.021677 0.021612 0.020948 0.019639 0.017662 0.015031 0.011791 0.008024 0.003850 -0.000582 -0.005095 -0.009494 -0.013572 -0.017129 -0.019975 -0.021949 -0.022927 -0.022832 -0.021641 -0.019390 -0.016174 -0.012143 -0.007499 -0.002483 0.002635 0.007573 0.012053 0.015818 0.018647 0.020372 0.020885 0.020153 0.018212 0.015177 0.011224 0.006588 0.001546 -0.003599 -0.008541 -0.012982 -0.016660 -0.019354 -0.020906 -0.021226 -0.020299 -0.018182 -0.015002 -0.010946 -0.006249 -0.001176 0.003990 0.008971 0.013504 0.017360 0.020351 0.022344 0.023263 0.023091 0.021867 0.019683 0.016675 0.013013 0.008890 0.004507 0.000066 -0.004245 -0.008260 -0.011839 -0.014880 -0.017311 -0.019097 -0.020238 -0.020759 -0.020714 -0.020173 -0.019219 -0.017945 -0.016441 -0.014797 -0.013092 -0.011396 -0.009764 -0.008239 -0.006849 -0.005612 -0.004534 -0.003612 -0.002839 -0.002203 -0.001687 -0.001275 -0.000952 -0.000703 -0.000512 -0.000368 -0.000262 -0.000183 -0.000127 -0.000086 -0.000057 -0.000036 -0.000022 -0.000012 -0.000006 -0.000002 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000012 0.000020 0.000031 0.000046 0.000069 0.000101 0.000147 0.000211 0.000300 0.000420 0.000581 0.000793 0.001072 0.001430 0.001885 0.002455 0.003155 0.004000 0.005002 0.006167 0.007492 0.008967 0.010568 0.012262 0.013997 0.015712 0.017330 0.018767 0.019929 0.020722 0.021055 0.020846 0.020031 0.018567 0.016440 0.013667 0.010302 0.006436 0.002192 -0.002273 -0.006774 -0.011112 -0.015079 -0.018471 -0.021100 -0.022807 -0.023472 -0.023026 -0.021456 -0.018806 -0.015185 -0.010756 -0.005735 -0.000377 0.005037 0.010211 0.014857 0.018711 0.021545 0.023190 0.023539 0.022561 0.020302 0.016882 0.012493 0.007384 0.001845 -0.003804 -0.009239 -0.014149 -0.018255 -0.021324 -0.023188 -0.023747 -0.022979 -0.020941 -0.017758 -0.013621 -0.008769 -0.003477 0.001965 0.007265 0.012151 0.016378 0.019749 0.022118 0.023396 0.023557 0.022632 0.020707 0.017912 0.014415 0.010408 0.006094 0.001677 -0.002650 -0.006717 -0.010378 -0.013522 -0.016075 -0.017994 -0.019272 -0.019931 -0.020018 -0.019601 -0.018761 -0.017587 -0.016170 -0.014597 -0.012951 -0.011300 -0.009702 -0.008202 -0.006829 -0.005602 -0.004530 -0.003613 -0.002841 -0.002205 -0.001689 -0.001277 -0.000954 -0.000703 -0.000512 -0.000369 -0.000262 -0.000183 -0.000126 -0.000085 -0.000056 -0.000036 -0.000021 -0.000012 -0.000005 -0.000001 0.000002 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000001 0.000003 0.000006 0.000011 0.000018 0.000029 0.000045 0.000068 0.000100 0.000147 0.000212 0.000301 0.000422 0.000584 0.000798 0.001077 0.001437 0.001892 0.002461 0.003159 0.004000 0.004995 0.006147 0.007454 0.008904 0.010471 0.012120 0.013799 0.015445 0.016981 0.018322 0.019377 0.020052 0.020259 0.019920 0.018975 0.017385 0.015143 0.012271 0.008829 0.004913 0.000654 -0.003787 -0.008224 -0.012454 -0.016268 -0.019463 -0.021855 -0.023288 -0.023649 -0.022875 -0.020961 -0.017963 -0.013998 -0.009242 -0.003921 0.001702 0.007332 0.012669 0.017418 0.021309 0.024112 0.025658 0.025842 0.024636 0.022093 0.018342 0.013583 0.008075 0.002122 -0.003947 -0.009796 -0.015101 -0.019572 -0.022968 -0.025111 -0.025894 -0.025292 -0.023357 -0.020213 -0.016051 -0.011114 -0.005680 -0.000046 0.005491 0.010649 0.015175 0.018862 0.021554 0.023154 0.023626 0.022993 0.021334 0.018774 0.015475 0.011628 0.007433 0.003096 -0.001191 -0.005252 -0.008941 -0.012141 -0.014771 -0.016785 -0.018172 -0.018947 -0.019154 -0.018854 -0.018127 -0.017058 -0.015736 -0.014247 -0.012672 -0.011082 -0.009534 -0.008072 -0.006730 -0.005528 -0.004474 -0.003569 -0.002808 -0.002180 -0.001670 -0.001262 -0.000942 -0.000695 -0.000506 -0.000364 -0.000258 -0.000181 -0.000124 -0.000084 -0.000055 -0.000034 -0.000020 -0.000010 -0.000004 0.000000 0.000003 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000009 0.000016 0.000027 0.000043 0.000065 0.000098 0.000144 0.000209 0.000298 0.000419 0.000580 0.000793 0.001070 0.001426 0.001876 0.002438 0.003126 0.003953 0.004928 0.006056 0.007331 0.008741 0.010259 0.011848 0.013457 0.015021 0.016465 0.017705 0.018650 0.019211 0.019302 0.018851 0.017800 0.016117 0.013798 0.010873 0.007406 0.003497 -0.000721 -0.005084 -0.009404 -0.013480 -0.017105 -0.020078 -0.022221 -0.023382 -0.023457 -0.022390 -0.020183 -0.016901 -0.012670 -0.007672 -0.002140 0.003654 0.009413 0.014832 0.019613 0.023486 0.026222 0.027653 0.027678 0.026273 0.023496 0.019482 0.014436 0.008626 0.002360 -0.004024 -0.010183 -0.015790 -0.020545 -0.024203 -0.026579 -0.027564 -0.027126 -0.025313 -0.022249 -0.018122 -0.013173 -0.007683 -0.001948 0.003731 0.009067 0.013804 0.017729 0.020679 0.022550 0.023298 0.022939 0.021545 0.019234 0.016162 0.012514 0.008487 0.004283 0.000095 -0.003903 -0.007563 -0.010765 -0.013426 -0.015496 -0.016958 -0.017824 -0.018132 -0.017941 -0.017323 -0.016360 -0.015140 -0.013745 -0.012255 -0.010739 -0.009255 -0.007848 -0.006551 -0.005386 -0.004362 -0.003481 -0.002740 -0.002126 -0.001628 -0.001230 -0.000918 -0.000676 -0.000492 -0.000354 -0.000251 -0.000176 -0.000121 -0.000081 -0.000053 -0.000032 -0.000018 -0.000009 -0.000002 0.000002 0.000004 0.000005 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000000 0.000002 0.000007 0.000013 0.000024 0.000039 0.000061 0.000093 0.000139 0.000203 0.000291 0.000410 0.000569 0.000777 0.001049 0.001397 0.001837 0.002384 0.003053 0.003856 0.004801 0.005892 0.007122 0.008477 0.009931 0.011446 0.012970 0.014442 0.015786 0.016919 0.017756 0.018209 0.018198 0.017654 0.016526 0.014786 0.012435 0.009507 0.006068 0.002221 -0.001899 -0.006128 -0.010282 -0.014162 -0.017565 -0.020297 -0.022186 -0.023089 -0.022906 -0.021592 -0.019155 -0.015667 -0.011259 -0.006117 -0.000478 0.005386 0.011176 0.016588 0.021327 0.025125 0.027759 0.029064 0.028943 0.027377 0.024428 0.020233 0.015002 0.009003 0.002546 -0.004029 -0.010379 -0.016175 -0.021117 -0.024957 -0.027509 -0.028660 -0.028377 -0.026703 -0.023757 -0.019725 -0.014843 -0.009387 -0.003652 0.002063 0.007474 0.012323 0.016396 0.019526 0.021605 0.022585 0.022473 0.021334 0.019278 0.016454 0.013040 0.009226 0.005208 0.001175 -0.002701 -0.006273 -0.009423 -0.012066 -0.014149 -0.015650 -0.016579 -0.016968 -0.016870 -0.016355 -0.015499 -0.014384 -0.013092 -0.011699 -0.010271 -0.008865 -0.007527 -0.006290 -0.005174 -0.004192 -0.003347 -0.002633 -0.002043 -0.001563 -0.001180 -0.000880 -0.000648 -0.000471 -0.000338 -0.000240 -0.000168 -0.000115 -0.000077 -0.000049 -0.000030 -0.000016 -0.000007 -0.000000 0.000004 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000004 0.000010 0.000019 0.000034 0.000055 0.000087 0.000131 0.000193 0.000279 0.000395 0.000548 0.000751 0.001013 0.001349 0.001772 0.002298 0.002940 0.003710 0.004614 0.005654 0.006825 0.008112 0.009488 0.010915 0.012344 0.013712 0.014949 0.015974 0.016705 0.017059 0.016962 0.016350 0.015175 0.013417 0.011079 0.008198 0.004842 0.001115 -0.002850 -0.006893 -0.010833 -0.014478 -0.017632 -0.020111 -0.021749 -0.022413 -0.022013 -0.020508 -0.017915 -0.014308 -0.009822 -0.004644 0.000991 0.006813 0.012529 0.017841 0.022460 0.026127 0.028625 0.029795 0.029548 0.027868 0.024818 0.020538 0.015236 0.009176 0.002666 -0.003960 -0.010366 -0.016224 -0.021241 -0.025171 -0.027830 -0.029105 -0.028960 -0.027436 -0.024645 -0.020767 -0.016032 -0.010706 -0.005077 0.000563 0.005937 0.010790 0.014911 0.018135 0.020351 0.021506 0.021605 0.020702 0.018902 0.016342 0.013192 0.009631 0.005850 0.002027 -0.001670 -0.005098 -0.008141 -0.010714 -0.012764 -0.014267 -0.015227 -0.015674 -0.015655 -0.015233 -0.014480 -0.013475 -0.012292 -0.011005 -0.009678 -0.008365 -0.007110 -0.005946 -0.004894 -0.003966 -0.003165 -0.002489 -0.001929 -0.001475 -0.001112 -0.000828 -0.000608 -0.000442 -0.000317 -0.000224 -0.000156 -0.000107 -0.000071 -0.000045 -0.000027 -0.000014 -0.000005 0.000002 0.000005 0.000008 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 0.000000 0.000006 0.000015 0.000028 0.000048 0.000078 0.000121 0.000180 0.000262 0.000373 0.000520 0.000713 0.000962 0.001281 0.001683 0.002181 0.002788 0.003514 0.004366 0.005344 0.006444 0.007648 0.008933 0.010260 0.011581 0.012838 0.013962 0.014878 0.015507 0.015775 0.015609 0.014954 0.013767 0.012030 0.009752 0.006969 0.003753 0.000202 -0.003554 -0.007359 -0.011042 -0.014417 -0.017302 -0.019519 -0.020916 -0.021370 -0.020798 -0.019167 -0.016498 -0.012868 -0.008411 -0.003312 0.002201 0.007866 0.013400 0.018515 0.022936 0.026415 0.028744 0.029776 0.029427 0.027685 0.024616 0.020355 0.015105 0.009124 0.002709 -0.003819 -0.010132 -0.015915 -0.020885 -0.024804 -0.027493 -0.028841 -0.028812 -0.027443 -0.024842 -0.021177 -0.016667 -0.011568 -0.006153 -0.000703 0.004516 0.009260 0.013323 0.016546 0.018819 0.020089 0.020355 0.019665 0.018112 0.015827 0.012964 0.009695 0.006194 0.002634 -0.000828 -0.004055 -0.006937 -0.009390 -0.011362 -0.012826 -0.013786 -0.014265 -0.014306 -0.013967 -0.013314 -0.012418 -0.011350 -0.010179 -0.008963 -0.007755 -0.006597 -0.005519 -0.004543 -0.003681 -0.002936 -0.002307 -0.001786 -0.001362 -0.001025 -0.000761 -0.000558 -0.000404 -0.000289 -0.000204 -0.000142 -0.000096 -0.000064 -0.000040 -0.000023 -0.000011 -0.000002 0.000003 0.000007 0.000009 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 0.000001 0.000009 0.000021 0.000040 0.000068 0.000107 0.000163 0.000240 0.000344 0.000482 0.000663 0.000896 0.001194 0.001569 0.002032 0.002596 0.003270 0.004059 0.004965 0.005980 0.007090 0.008271 0.009486 0.010690 0.011828 0.012835 0.013643 0.014177 0.014370 0.014156 0.013484 0.012318 0.010644 0.008471 0.005839 0.002814 -0.000506 -0.004000 -0.007520 -0.010904 -0.013980 -0.016577 -0.018532 -0.019703 -0.019979 -0.019287 -0.017599 -0.014941 -0.011388 -0.007072 -0.002169 0.003102 0.008492 0.013735 0.018558 0.022703 0.025937 0.028070 0.028962 0.028539 0.026793 0.023788 0.019656 0.014588 0.008830 0.002664 -0.003607 -0.009674 -0.015239 -0.020033 -0.023833 -0.026468 -0.027834 -0.027895 -0.026684 -0.024302 -0.020905 -0.016698 -0.011920 -0.006827 -0.001683 0.003263 0.007781 0.011679 0.014803 0.017051 0.018368 0.018751 0.018243 0.016927 0.014920 0.012364 0.009416 0.006239 0.002989 -0.000186 -0.003159 -0.005826 -0.008109 -0.009957 -0.011344 -0.012270 -0.012756 -0.012838 -0.012570 -0.012010 -0.011223 -0.010274 -0.009226 -0.008132 -0.007041 -0.005992 -0.005013 -0.004126 -0.003340 -0.002661 -0.002087 -0.001612 -0.001226 -0.000920 -0.000680 -0.000496 -0.000358 -0.000255 -0.000179 -0.000124 -0.000084 -0.000055 -0.000034 -0.000018 -0.000008 0.000000 0.000005 0.000009 0.000010 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000003 0.000003 0.000014 0.000031 0.000055 0.000092 0.000143 0.000213 0.000309 0.000435 0.000601 0.000815 0.001088 0.001430 0.001853 0.002366 0.002979 0.003697 0.004518 0.005439 0.006443 0.007508 0.008601 0.009680 0.010693 0.011581 0.012282 0.012729 0.012859 0.012617 0.011955 0.010844 0.009272 0.007250 0.004817 0.002036 -0.001003 -0.004185 -0.007375 -0.010424 -0.013176 -0.015472 -0.017167 -0.018131 -0.018267 -0.017508 -0.015836 -0.013276 -0.009901 -0.005837 -0.001247 0.003663 0.008663 0.013507 0.017945 0.021739 0.024677 0.026585 0.027339 0.026872 0.025181 0.022328 0.018434 0.013679 0.008290 0.002527 -0.003330 -0.008996 -0.014197 -0.018686 -0.022257 -0.024753 -0.026078 -0.026198 -0.025144 -0.023007 -0.019929 -0.016098 -0.011732 -0.007067 -0.002341 0.002216 0.006395 0.010018 0.012946 0.015083 0.016379 0.016828 0.016468 0.015371 0.013642 0.011407 0.008808 0.005989 0.003094 0.000255 -0.002414 -0.004817 -0.006883 -0.008563 -0.009834 -0.010694 -0.011160 -0.011265 -0.011054 -0.010581 -0.009901 -0.009074 -0.008155 -0.007192 -0.006228 -0.005299 -0.004432 -0.003643 -0.002945 -0.002342 -0.001832 -0.001410 -0.001068 -0.000797 -0.000586 -0.000425 -0.000304 -0.000214 -0.000149 -0.000102 -0.000068 -0.000044 -0.000026 -0.000013 -0.000004 0.000002 0.000007 0.000010 0.000011 0.000012 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000010 -0.000008 -0.000003 0.000006 0.000020 0.000042 0.000074 0.000119 0.000182 0.000267 0.000380 0.000529 0.000720 0.000964 0.001269 0.001645 0.002102 0.002646 0.003282 0.004011 0.004825 0.005713 0.006653 0.007615 0.008560 0.009444 0.010212 0.010809 0.011176 0.011259 0.011008 0.010383 0.009358 0.007925 0.006097 0.003909 0.001419 -0.001291 -0.004117 -0.006938 -0.009620 -0.012024 -0.014011 -0.015450 -0.016229 -0.016261 -0.015492 -0.013906 -0.011529 -0.008431 -0.004725 -0.000562 0.003873 0.008374 0.012718 0.016682 0.020055 0.022648 0.024308 0.024927 0.024447 0.022869 0.020250 0.016702 0.012386 0.007506 0.002296 -0.002994 -0.008110 -0.012806 -0.016864 -0.020098 -0.022371 -0.023596 -0.023744 -0.022842 -0.020971 -0.018258 -0.014871 -0.011002 -0.006861 -0.002659 0.001399 0.005129 0.008374 0.011011 0.012955 0.014162 0.014625 0.014377 0.013479 0.012024 0.010120 0.007891 0.005463 0.002961 0.000499 -0.001819 -0.003912 -0.005716 -0.007188 -0.008307 -0.009071 -0.009493 -0.009602 -0.009436 -0.009041 -0.008467 -0.007763 -0.006977 -0.006152 -0.005325 -0.004527 -0.003781 -0.003102 -0.002501 -0.001982 -0.001543 -0.001181 -0.000889 -0.000658 -0.000479 -0.000343 -0.000243 -0.000169 -0.000116 -0.000078 -0.000051 -0.000031 -0.000017 -0.000007 -0.000000 0.000005 0.000008 0.000010 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000012 -0.000009 -0.000002 0.000009 0.000027 0.000054 0.000093 0.000146 0.000220 0.000318 0.000447 0.000612 0.000823 0.001087 0.001411 0.001805 0.002273 0.002821 0.003447 0.004147 0.004909 0.005715 0.006538 0.007345 0.008095 0.008743 0.009240 0.009536 0.009584 0.009342 0.008778 0.007869 0.006611 0.005015 0.003112 0.000956 -0.001382 -0.003812 -0.006229 -0.008517 -0.010556 -0.012226 -0.013416 -0.014030 -0.013996 -0.013268 -0.011835 -0.009722 -0.006991 -0.003744 -0.000112 0.003744 0.007644 0.011395 0.014805 0.017693 0.019898 0.021289 0.021776 0.021313 0.019903 0.017596 0.014493 0.010733 0.006493 0.001974 -0.002608 -0.007034 -0.011095 -0.014603 -0.017401 -0.019370 -0.020438 -0.020582 -0.019826 -0.018239 -0.015932 -0.013047 -0.009751 -0.006222 -0.002642 0.000818 0.004000 0.006772 0.009031 0.010705 0.011758 0.012185 0.012012 0.011294 0.010106 0.008539 0.006697 0.004685 0.002609 0.000564 -0.001365 -0.003107 -0.004610 -0.005838 -0.006772 -0.007412 -0.007767 -0.007863 -0.007730 -0.007407 -0.006935 -0.006355 -0.005707 -0.005026 -0.004343 -0.003684 -0.003068 -0.002508 -0.002013 -0.001586 -0.001226 -0.000930 -0.000692 -0.000505 -0.000362 -0.000254 -0.000176 -0.000119 -0.000079 -0.000051 -0.000031 -0.000018 -0.000008 -0.000001 0.000004 0.000007 0.000010 0.000011 0.000012 0.000012 0.000011 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000016 -0.000015 -0.000010 -0.000002 0.000012 0.000033 0.000064 0.000107 0.000168 0.000249 0.000356 0.000493 0.000668 0.000886 0.001155 0.001480 0.001867 0.002318 0.002835 0.003413 0.004042 0.004707 0.005385 0.006049 0.006663 0.007191 0.007591 0.007823 0.007849 0.007634 0.007151 0.006385 0.005330 0.003999 0.002418 0.000633 -0.001298 -0.003298 -0.005281 -0.007151 -0.008808 -0.010156 -0.011104 -0.011573 -0.011506 -0.010865 -0.009645 -0.007867 -0.005585 -0.002885 0.000125 0.003308 0.006517 0.009594 0.012380 0.014727 0.016506 0.017611 0.017971 0.017551 0.016356 0.014431 0.011859 0.008758 0.005272 0.001566 -0.002183 -0.005796 -0.009106 -0.011959 -0.014229 -0.015823 -0.016684 -0.016794 -0.016175 -0.014886 -0.013017 -0.010686 -0.008027 -0.005187 -0.002310 0.000465 0.003012 0.005227 0.007030 0.008366 0.009207 0.009552 0.009423 0.008864 0.007934 0.006707 0.005265 0.003690 0.002066 0.000469 -0.001036 -0.002392 -0.003561 -0.004513 -0.005235 -0.005726 -0.005996 -0.006063 -0.005953 -0.005695 -0.005322 -0.004867 -0.004359 -0.003827 -0.003295 -0.002782 -0.002304 -0.001870 -0.001488 -0.001160 -0.000884 -0.000659 -0.000480 -0.000341 -0.000236 -0.000159 -0.000104 -0.000066 -0.000040 -0.000022 -0.000011 -0.000003 0.000002 0.000006 0.000008 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000015 -0.000018 -0.000019 -0.000020 -0.000020 -0.000018 -0.000014 -0.000005 0.000010 0.000033 0.000066 0.000112 0.000175 0.000258 0.000365 0.000501 0.000671 0.000879 0.001132 0.001432 0.001783 0.002184 0.002634 0.003124 0.003642 0.004170 0.004686 0.005163 0.005571 0.005879 0.006054 0.006067 0.005893 0.005510 0.004907 0.004082 0.003043 0.001814 0.000429 -0.001064 -0.002606 -0.004131 -0.005563 -0.006828 -0.007850 -0.008561 -0.008901 -0.008828 -0.008314 -0.007356 -0.005972 -0.004207 -0.002127 0.000183 0.002617 0.005062 0.007395 0.009498 0.011259 0.012580 0.013384 0.013620 0.013265 0.012325 0.010838 0.008870 0.006512 0.003875 0.001083 -0.001729 -0.004429 -0.006890 -0.009001 -0.010669 -0.011828 -0.012437 -0.012487 -0.011997 -0.011015 -0.009610 -0.007872 -0.005903 -0.003812 -0.001706 0.000313 0.002154 0.003744 0.005028 0.005968 0.006550 0.006774 0.006660 0.006241 0.005562 0.004676 0.003642 0.002520 0.001370 0.000245 -0.000809 -0.001754 -0.002560 -0.003212 -0.003699 -0.004023 -0.004191 -0.004218 -0.004121 -0.003923 -0.003647 -0.003316 -0.002950 -0.002571 -0.002194 -0.001834 -0.001499 -0.001198 -0.000935 -0.000710 -0.000524 -0.000375 -0.000258 -0.000169 -0.000105 -0.000060 -0.000029 -0.000010 0.000001 0.000008 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000024 -0.000026 -0.000027 -0.000025 -0.000021 -0.000013 0.000001 0.000022 0.000053 0.000097 0.000155 0.000230 0.000326 0.000444 0.000590 0.000766 0.000976 0.001222 0.001504 0.001820 0.002167 0.002534 0.002908 0.003275 0.003613 0.003902 0.004120 0.004243 0.004252 0.004129 0.003860 0.003437 0.002860 0.002135 0.001279 0.000318 -0.000714 -0.001778 -0.002825 -0.003805 -0.004667 -0.005360 -0.005838 -0.006061 -0.006002 -0.005644 -0.004986 -0.004042 -0.002845 -0.001441 0.000110 0.001737 0.003360 0.004899 0.006275 0.007414 0.008253 0.008744 0.008858 0.008583 0.007927 0.006921 0.005610 0.004059 0.002340 0.000538 -0.001260 -0.002969 -0.004510 -0.005812 -0.006821 -0.007497 -0.007820 -0.007790 -0.007422 -0.006752 -0.005829 -0.004712 -0.003471 -0.002173 -0.000888 0.000322 0.001405 0.002320 0.003036 0.003539 0.003824 0.003898 0.003776 0.003483 0.003047 0.002501 0.001881 0.001223 0.000560 -0.000076 -0.000660 -0.001172 -0.001598 -0.001930 -0.002167 -0.002309 -0.002364 -0.002340 -0.002251 -0.002109 -0.001927 -0.001720 -0.001499 -0.001275 -0.001057 -0.000852 -0.000666 -0.000502 -0.000361 -0.000244 -0.000151 -0.000080 -0.000027 0.000008 0.000031 0.000043 0.000047 0.000047 0.000043 0.000038 0.000033 0.000028 0.000024 0.000020 0.000018 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000028 -0.000031 -0.000035 -0.000037 -0.000038 -0.000037 -0.000032 -0.000022 -0.000006 0.000017 0.000049 0.000091 0.000145 0.000211 0.000292 0.000390 0.000506 0.000644 0.000804 0.000985 0.001184 0.001398 0.001616 0.001831 0.002030 0.002201 0.002330 0.002406 0.002416 0.002351 0.002205 0.001973 0.001655 0.001258 0.000792 0.000270 -0.000287 -0.000857 -0.001414 -0.001932 -0.002384 -0.002744 -0.002990 -0.003103 -0.003070 -0.002886 -0.002551 -0.002077 -0.001480 -0.000789 -0.000035 0.000745 0.001510 0.002220 0.002839 0.003332 0.003673 0.003843 0.003835 0.003649 0.003295 0.002795 0.002175 0.001468 0.000713 -0.000052 -0.000788 -0.001458 -0.002032 -0.002484 -0.002796 -0.002960 -0.002975 -0.002849 -0.002597 -0.002242 -0.001810 -0.001332 -0.000839 -0.000363 0.000071 0.000442 0.000735 0.000942 0.001062 0.001100 0.001066 0.000970 0.000827 0.000649 0.000450 0.000242 0.000039 -0.000151 -0.000317 -0.000454 -0.000557 -0.000625 -0.000659 -0.000662 -0.000637 -0.000590 -0.000524 -0.000445 -0.000359 -0.000270 -0.000182 -0.000098 -0.000022 0.000045 0.000102 0.000149 0.000184 0.000209 0.000224 0.000231 0.000229 0.000221 0.000207 0.000189 0.000168 0.000147 0.000125 0.000105 0.000086 0.000070 0.000056 0.000044 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000042 -0.000048 -0.000054 -0.000060 -0.000064 -0.000066 -0.000065 -0.000062 -0.000057 -0.000049 -0.000038 -0.000026 -0.000010 0.000008 0.000031 0.000060 0.000096 0.000140 0.000191 0.000249 0.000311 0.000373 0.000432 0.000485 0.000527 0.000556 0.000569 0.000566 0.000546 0.000509 0.000458 0.000395 0.000323 0.000249 0.000175 0.000106 0.000046 -0.000003 -0.000040 -0.000064 -0.000076 -0.000080 -0.000078 -0.000073 -0.000071 -0.000077 -0.000095 -0.000132 -0.000191 -0.000275 -0.000385 -0.000519 -0.000671 -0.000835 -0.001000 -0.001156 -0.001288 -0.001384 -0.001430 -0.001416 -0.001335 -0.001183 -0.000959 -0.000670 -0.000325 0.000061 0.000472 0.000887 0.001286 0.001646 0.001950 0.002178 0.002318 0.002361 0.002299 0.002135 0.001871 0.001518 0.001092 0.000613 0.000104 -0.000406 -0.000892 -0.001328 -0.001690 -0.001962 -0.002134 -0.002201 -0.002166 -0.002037 -0.001826 -0.001546 -0.001214 -0.000849 -0.000469 -0.000090 0.000271 0.000601 0.000890 0.001130 0.001319 0.001454 0.001539 0.001576 0.001571 0.001531 0.001462 0.001372 0.001268 0.001155 0.001038 0.000924 0.000813 0.000708 0.000611 0.000523 0.000442 0.000370 0.000307 0.000251 0.000203 0.000163 0.000129 0.000101 0.000079 0.000061 0.000047 0.000036 0.000028 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000059 -0.000070 -0.000082 -0.000094 -0.000108 -0.000123 -0.000141 -0.000162 -0.000187 -0.000220 -0.000261 -0.000311 -0.000372 -0.000443 -0.000522 -0.000609 -0.000702 -0.000799 -0.000896 -0.000992 -0.001082 -0.001163 -0.001230 -0.001276 -0.001294 -0.001278 -0.001221 -0.001117 -0.000959 -0.000746 -0.000476 -0.000153 0.000219 0.000628 0.001060 0.001498 0.001920 0.002301 0.002616 0.002841 0.002951 0.002929 0.002759 0.002434 0.001955 0.001328 0.000570 -0.000297 -0.001239 -0.002219 -0.003192 -0.004112 -0.004931 -0.005603 -0.006086 -0.006346 -0.006357 -0.006104 -0.005586 -0.004814 -0.003815 -0.002625 -0.001296 0.000116 0.001547 0.002930 0.004202 0.005304 0.006183 0.006801 0.007132 0.007162 0.006895 0.006346 0.005546 0.004536 0.003364 0.002089 0.000771 -0.000527 -0.001745 -0.002827 -0.003728 -0.004411 -0.004855 -0.005052 -0.005008 -0.004740 -0.004277 -0.003653 -0.002908 -0.002084 -0.001222 -0.000363 0.000457 0.001209 0.001867 0.002416 0.002846 0.003155 0.003346 0.003427 0.003411 0.003313 0.003149 0.002936 0.002689 0.002424 0.002152 0.001886 0.001632 0.001396 0.001182 0.000990 0.000822 0.000676 0.000550 0.000444 0.000355 0.000281 0.000221 0.000172 0.000132 0.000101 0.000077 0.000058 0.000044 0.000033 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000047 -0.000057 -0.000070 -0.000085 -0.000103 -0.000124 -0.000149 -0.000179 -0.000216 -0.000263 -0.000323 -0.000398 -0.000491 -0.000606 -0.000744 -0.000907 -0.001093 -0.001301 -0.001529 -0.001771 -0.002023 -0.002274 -0.002517 -0.002739 -0.002925 -0.003061 -0.003130 -0.003116 -0.003004 -0.002781 -0.002438 -0.001968 -0.001375 -0.000666 0.000143 0.001027 0.001954 0.002885 0.003774 0.004572 0.005230 0.005698 0.005932 0.005899 0.005572 0.004942 0.004013 0.002804 0.001351 -0.000294 -0.002067 -0.003890 -0.005680 -0.007348 -0.008808 -0.009977 -0.010786 -0.011179 -0.011117 -0.010584 -0.009588 -0.008159 -0.006350 -0.004236 -0.001910 0.000525 0.002957 0.005273 0.007366 0.009139 0.010514 0.011430 0.011854 0.011773 0.011203 0.010181 0.008766 0.007033 0.005071 0.002977 0.000854 -0.001201 -0.003094 -0.004744 -0.006084 -0.007067 -0.007666 -0.007876 -0.007714 -0.007211 -0.006415 -0.005385 -0.004184 -0.002878 -0.001533 -0.000209 0.001040 0.002169 0.003144 0.003943 0.004553 0.004975 0.005215 0.005290 0.005219 0.005026 0.004739 0.004381 0.003980 0.003556 0.003128 0.002714 0.002324 0.001965 0.001644 0.001360 0.001114 0.000904 0.000727 0.000579 0.000457 0.000358 0.000278 0.000214 0.000164 0.000124 0.000093 0.000070 0.000052 0.000038 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000041 -0.000051 -0.000064 -0.000079 -0.000099 -0.000122 -0.000151 -0.000187 -0.000232 -0.000288 -0.000360 -0.000452 -0.000568 -0.000712 -0.000890 -0.001103 -0.001354 -0.001643 -0.001969 -0.002328 -0.002713 -0.003115 -0.003521 -0.003915 -0.004277 -0.004584 -0.004813 -0.004938 -0.004934 -0.004777 -0.004447 -0.003930 -0.003220 -0.002319 -0.001241 -0.000012 0.001331 0.002738 0.004149 0.005497 0.006709 0.007711 0.008430 0.008804 0.008780 0.008325 0.007425 0.006086 0.004339 0.002240 -0.000134 -0.002687 -0.005307 -0.007871 -0.010252 -0.012325 -0.013975 -0.015104 -0.015635 -0.015520 -0.014738 -0.013306 -0.011272 -0.008715 -0.005744 -0.002492 0.000893 0.004254 0.007435 0.010288 0.012682 0.014511 0.015697 0.016198 0.016003 0.015139 0.013664 0.011664 0.009248 0.006541 0.003680 0.000803 -0.001956 -0.004473 -0.006642 -0.008380 -0.009626 -0.010353 -0.010557 -0.010264 -0.009522 -0.008397 -0.006969 -0.005325 -0.003554 -0.001744 0.000024 0.001680 0.003166 0.004438 0.005470 0.006246 0.006769 0.007050 0.007111 0.006980 0.006692 0.006281 0.005782 0.005228 0.004649 0.004070 0.003512 0.002990 0.002513 0.002088 0.001716 0.001395 0.001124 0.000897 0.000709 0.000556 0.000433 0.000334 0.000256 0.000194 0.000146 0.000109 0.000081 0.000059 0.000043 0.000030 0.000021 0.000015 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000056 -0.000070 -0.000089 -0.000111 -0.000140 -0.000176 -0.000222 -0.000281 -0.000356 -0.000452 -0.000574 -0.000729 -0.000922 -0.001158 -0.001442 -0.001778 -0.002165 -0.002604 -0.003089 -0.003612 -0.004160 -0.004717 -0.005259 -0.005760 -0.006191 -0.006517 -0.006705 -0.006719 -0.006530 -0.006109 -0.005439 -0.004509 -0.003325 -0.001903 -0.000279 0.001498 0.003363 0.005237 0.007031 0.008650 0.009995 0.010974 0.011505 0.011520 0.010975 0.009850 0.008157 0.005935 0.003257 0.000222 -0.003043 -0.006394 -0.009672 -0.012714 -0.015361 -0.017467 -0.018906 -0.019582 -0.019436 -0.018447 -0.016636 -0.014066 -0.010843 -0.007107 -0.003026 0.001210 0.005405 0.009359 0.012890 0.015834 0.018061 0.019478 0.020032 0.019718 0.018572 0.016672 0.014128 0.011081 0.007692 0.004131 0.000571 -0.002820 -0.005893 -0.008519 -0.010597 -0.012061 -0.012877 -0.013048 -0.012608 -0.011620 -0.010168 -0.008354 -0.006284 -0.004072 -0.001824 0.000360 0.002394 0.004210 0.005754 0.006995 0.007918 0.008526 0.008835 0.008874 0.008679 0.008293 0.007758 0.007120 0.006418 0.005689 0.004965 0.004269 0.003621 0.003032 0.002508 0.002052 0.001662 0.001332 0.001059 0.000834 0.000651 0.000505 0.000388 0.000296 0.000224 0.000168 0.000125 0.000091 0.000066 0.000047 0.000033 0.000023 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000060 -0.000076 -0.000097 -0.000124 -0.000157 -0.000200 -0.000255 -0.000326 -0.000418 -0.000536 -0.000687 -0.000878 -0.001115 -0.001407 -0.001757 -0.002171 -0.002652 -0.003197 -0.003801 -0.004456 -0.005144 -0.005846 -0.006533 -0.007173 -0.007728 -0.008156 -0.008414 -0.008460 -0.008254 -0.007763 -0.006962 -0.005841 -0.004402 -0.002669 -0.000682 0.001497 0.003791 0.006102 0.008322 0.010335 0.012023 0.013271 0.013979 0.014066 0.013475 0.012184 0.010204 0.007583 0.004408 0.000800 -0.003091 -0.007090 -0.011007 -0.014647 -0.017818 -0.020345 -0.022079 -0.022908 -0.022759 -0.021610 -0.019486 -0.016467 -0.012679 -0.008287 -0.003496 0.001472 0.006381 0.010998 0.015105 0.018514 0.021070 0.022668 0.023249 0.022809 0.021396 0.019102 0.016065 0.012453 0.008456 0.004278 0.000122 -0.003815 -0.007360 -0.010365 -0.012716 -0.014339 -0.015200 -0.015305 -0.014699 -0.013458 -0.011685 -0.009497 -0.007025 -0.004399 -0.001746 0.000820 0.003198 0.005309 0.007094 0.008516 0.009562 0.010235 0.010558 0.010564 0.010299 0.009811 0.009154 0.008379 0.007534 0.006662 0.005799 0.004974 0.004207 0.003513 0.002898 0.002364 0.001908 0.001526 0.001209 0.000950 0.000741 0.000573 0.000440 0.000335 0.000253 0.000189 0.000139 0.000101 0.000073 0.000051 0.000036 0.000024 0.000016 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000082 -0.000105 -0.000135 -0.000173 -0.000222 -0.000285 -0.000368 -0.000475 -0.000613 -0.000790 -0.001013 -0.001291 -0.001632 -0.002043 -0.002530 -0.003096 -0.003739 -0.004455 -0.005233 -0.006055 -0.006896 -0.007724 -0.008500 -0.009180 -0.009714 -0.010051 -0.010141 -0.009937 -0.009398 -0.008495 -0.007214 -0.005558 -0.003552 -0.001242 0.001302 0.003987 0.006703 0.009325 0.011717 0.013741 0.015266 0.016173 0.016366 0.015781 0.014388 0.012198 0.009267 0.005691 0.001609 -0.002808 -0.007358 -0.011826 -0.015986 -0.019621 -0.022529 -0.024541 -0.025526 -0.025404 -0.024147 -0.021789 -0.018417 -0.014175 -0.009256 -0.003888 0.001674 0.007162 0.012314 0.016883 0.020658 0.023466 0.025189 0.025765 0.025193 0.023528 0.020882 0.017410 0.013306 0.008789 0.004089 -0.000563 -0.004948 -0.008870 -0.012167 -0.014713 -0.016431 -0.017285 -0.017290 -0.016497 -0.014997 -0.012907 -0.010364 -0.007516 -0.004510 -0.001489 0.001418 0.004099 0.006465 0.008454 0.010026 0.011166 0.011883 0.012202 0.012164 0.011821 0.011230 0.010452 0.009545 0.008563 0.007556 0.006563 0.005617 0.004741 0.003949 0.003250 0.002645 0.002131 0.001700 0.001345 0.001055 0.000821 0.000635 0.000487 0.000370 0.000279 0.000208 0.000153 0.000111 0.000079 0.000056 0.000038 0.000026 0.000017 0.000011 0.000007 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000041 -0.000053 -0.000068 -0.000088 -0.000113 -0.000145 -0.000187 -0.000242 -0.000313 -0.000405 -0.000526 -0.000681 -0.000881 -0.001133 -0.001447 -0.001832 -0.002298 -0.002849 -0.003492 -0.004225 -0.005043 -0.005936 -0.006882 -0.007854 -0.008817 -0.009726 -0.010530 -0.011175 -0.011600 -0.011748 -0.011565 -0.011004 -0.010030 -0.008625 -0.006792 -0.004556 -0.001968 0.000893 0.003928 0.007012 0.010004 0.012754 0.015105 0.016911 0.018037 0.018375 0.017848 0.016422 0.014107 0.010961 0.007090 0.002644 -0.002187 -0.007182 -0.012101 -0.016696 -0.020726 -0.023968 -0.026234 -0.027380 -0.027314 -0.026007 -0.023494 -0.019872 -0.015301 -0.009990 -0.004191 0.001815 0.007736 0.013284 0.018191 0.022225 0.025201 0.026990 0.027528 0.026817 0.024921 0.021965 0.018123 0.013611 0.008669 0.003551 -0.001488 -0.006212 -0.010408 -0.013902 -0.016561 -0.018305 -0.019100 -0.018967 -0.017966 -0.016202 -0.013805 -0.010928 -0.007733 -0.004385 -0.001040 0.002162 0.005100 0.007679 0.009831 0.011516 0.012721 0.013456 0.013753 0.013658 0.013230 0.012534 0.011636 0.010602 0.009491 0.008357 0.007245 0.006188 0.005213 0.004334 0.003561 0.002893 0.002326 0.001853 0.001464 0.001147 0.000892 0.000689 0.000528 0.000401 0.000302 0.000225 0.000165 0.000120 0.000085 0.000060 0.000041 0.000028 0.000018 0.000012 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000055 -0.000072 -0.000093 -0.000120 -0.000155 -0.000200 -0.000259 -0.000337 -0.000438 -0.000570 -0.000740 -0.000959 -0.001236 -0.001581 -0.002004 -0.002516 -0.003125 -0.003836 -0.004648 -0.005559 -0.006555 -0.007615 -0.008710 -0.009800 -0.010837 -0.011765 -0.012523 -0.013044 -0.013265 -0.013123 -0.012566 -0.011553 -0.010064 -0.008097 -0.005679 -0.002865 0.000265 0.003601 0.007008 0.010335 0.013416 0.016082 0.018170 0.019533 0.020050 0.019636 0.018248 0.015895 0.012634 0.008578 0.003885 -0.001242 -0.006566 -0.011831 -0.016769 -0.021119 -0.024643 -0.027137 -0.028442 -0.028461 -0.027160 -0.024576 -0.020812 -0.016037 -0.010476 -0.004398 0.001898 0.008100 0.013900 0.019016 0.023199 0.026254 0.028049 0.028516 0.027661 0.025556 0.022338 0.018197 0.013364 0.008099 0.002676 -0.002638 -0.007588 -0.011950 -0.015543 -0.018231 -0.019930 -0.020613 -0.020306 -0.019079 -0.017048 -0.014356 -0.011170 -0.007665 -0.004017 -0.000395 0.003053 0.006198 0.008942 0.011215 0.012975 0.014212 0.014940 0.015196 0.015031 0.014511 0.013707 0.012693 0.011537 0.010306 0.009057 0.007836 0.006681 0.005618 0.004663 0.003825 0.003102 0.002491 0.001982 0.001564 0.001224 0.000952 0.000734 0.000562 0.000427 0.000321 0.000239 0.000176 0.000127 0.000091 0.000064 0.000044 0.000030 0.000020 0.000013 0.000008 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000043 -0.000057 -0.000074 -0.000097 -0.000126 -0.000163 -0.000212 -0.000275 -0.000357 -0.000466 -0.000607 -0.000790 -0.001024 -0.001321 -0.001691 -0.002146 -0.002698 -0.003355 -0.004124 -0.005006 -0.005997 -0.007084 -0.008247 -0.009454 -0.010663 -0.011822 -0.012871 -0.013744 -0.014369 -0.014674 -0.014594 -0.014067 -0.013050 -0.011516 -0.009462 -0.006913 -0.003924 -0.000581 0.003003 0.006686 0.010306 0.013688 0.016650 0.019017 0.020631 0.021360 0.021108 0.019828 0.017522 0.014247 0.010117 0.005296 -0.000005 -0.005541 -0.011041 -0.016224 -0.020817 -0.024566 -0.027255 -0.028717 -0.028846 -0.027606 -0.025032 -0.021230 -0.016378 -0.010709 -0.004503 0.001927 0.008256 0.014166 0.019360 0.023582 0.026632 0.028373 0.028738 0.027737 0.025449 0.022020 0.017652 0.012590 0.007108 0.001491 -0.003980 -0.009041 -0.013463 -0.017057 -0.019688 -0.021276 -0.021797 -0.021282 -0.019815 -0.017519 -0.014549 -0.011082 -0.007305 -0.003405 0.000443 0.004084 0.007385 0.010245 0.012592 0.014388 0.015624 0.016320 0.016515 0.016268 0.015650 0.014738 0.013610 0.012341 0.011000 0.009646 0.008330 0.007090 0.005952 0.004932 0.004039 0.003271 0.002623 0.002085 0.001643 0.001285 0.000998 0.000770 0.000589 0.000447 0.000337 0.000251 0.000184 0.000134 0.000096 0.000067 0.000047 0.000032 0.000021 0.000014 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000058 -0.000077 -0.000100 -0.000131 -0.000170 -0.000221 -0.000287 -0.000374 -0.000488 -0.000636 -0.000828 -0.001075 -0.001387 -0.001777 -0.002258 -0.002841 -0.003537 -0.004354 -0.005294 -0.006353 -0.007520 -0.008773 -0.010080 -0.011397 -0.012670 -0.013836 -0.014824 -0.015558 -0.015961 -0.015960 -0.015490 -0.014502 -0.012964 -0.010869 -0.008241 -0.005134 -0.001633 0.002144 0.006050 0.009918 0.013564 0.016799 0.019437 0.021310 0.022278 0.022235 0.021127 0.018950 0.015759 0.011664 0.006831 0.001475 -0.004154 -0.009778 -0.015108 -0.019862 -0.023776 -0.026626 -0.028238 -0.028499 -0.027369 -0.024881 -0.021143 -0.016334 -0.010693 -0.004506 0.001908 0.008218 0.014098 0.019246 0.023404 0.026366 0.027997 0.028233 0.027086 0.024643 0.021056 0.016537 0.011339 0.005744 0.000046 -0.005467 -0.010528 -0.014904 -0.018406 -0.020901 -0.022314 -0.022627 -0.021879 -0.020161 -0.017606 -0.014378 -0.010665 -0.006660 -0.002557 0.001464 0.005243 0.008646 0.011570 0.013947 0.015739 0.016942 0.017579 0.017696 0.017356 0.016635 0.015615 0.014378 0.013004 0.011564 0.010120 0.008722 0.007410 0.006210 0.005138 0.004201 0.003398 0.002722 0.002160 0.001701 0.001329 0.001031 0.000795 0.000608 0.000461 0.000347 0.000259 0.000191 0.000139 0.000100 0.000071 0.000050 0.000034 0.000023 0.000016 0.000011 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000059 -0.000078 -0.000102 -0.000134 -0.000174 -0.000227 -0.000296 -0.000386 -0.000503 -0.000657 -0.000856 -0.001111 -0.001434 -0.001839 -0.002338 -0.002945 -0.003671 -0.004525 -0.005512 -0.006627 -0.007860 -0.009189 -0.010583 -0.011997 -0.013375 -0.014651 -0.015752 -0.016598 -0.017108 -0.017204 -0.016816 -0.015888 -0.014385 -0.012296 -0.009641 -0.006471 -0.002871 0.001040 0.005115 0.009182 0.013053 0.016532 0.019426 0.021562 0.022787 0.022993 0.022114 0.020141 0.017122 0.013165 0.008432 0.003136 -0.002471 -0.008111 -0.013491 -0.018324 -0.022343 -0.025317 -0.027067 -0.027475 -0.026498 -0.024164 -0.020583 -0.015929 -0.010442 -0.004410 0.001849 0.008003 0.013724 0.018712 0.022708 0.025509 0.026982 0.027066 0.025778 0.023210 0.019521 0.014924 0.009680 0.004075 -0.001596 -0.007042 -0.011996 -0.016227 -0.019551 -0.021838 -0.023020 -0.023086 -0.022083 -0.020111 -0.017310 -0.013852 -0.009930 -0.005743 -0.001489 0.002649 0.006510 0.009960 0.012899 0.015260 0.017010 0.018148 0.018703 0.018725 0.018282 0.017455 0.016329 0.014991 0.013521 0.011994 0.010473 0.009008 0.007639 0.006391 0.005280 0.004312 0.003483 0.002786 0.002209 0.001737 0.001356 0.001051 0.000809 0.000618 0.000469 0.000353 0.000263 0.000195 0.000143 0.000103 0.000074 0.000052 0.000037 0.000025 0.000018 0.000012 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000032 -0.000044 -0.000059 -0.000078 -0.000103 -0.000135 -0.000177 -0.000231 -0.000301 -0.000392 -0.000512 -0.000669 -0.000871 -0.001131 -0.001462 -0.001875 -0.002387 -0.003010 -0.003758 -0.004639 -0.005660 -0.006817 -0.008103 -0.009494 -0.010961 -0.012458 -0.013929 -0.015308 -0.016519 -0.017479 -0.018103 -0.018309 -0.018024 -0.017186 -0.015756 -0.013717 -0.011085 -0.007908 -0.004267 -0.000280 0.003907 0.008121 0.012173 0.015862 0.018994 0.021385 0.022882 0.023365 0.022763 0.021058 0.018293 0.014566 0.010035 0.004907 -0.000572 -0.006125 -0.011462 -0.016296 -0.020358 -0.023416 -0.025288 -0.025853 -0.025062 -0.022943 -0.019596 -0.015197 -0.009977 -0.004221 0.001758 0.007632 0.013081 0.017806 0.021556 0.024133 0.025407 0.025324 0.023905 0.021245 0.017506 0.012905 0.007702 0.002182 -0.003360 -0.008637 -0.013387 -0.017384 -0.020452 -0.022469 -0.023373 -0.023163 -0.021894 -0.019672 -0.016643 -0.012985 -0.008895 -0.004576 -0.000225 0.003974 0.007861 0.011305 0.014209 0.016510 0.018181 0.019226 0.019677 0.019590 0.019037 0.018103 0.016876 0.015444 0.013890 0.012290 0.010706 0.009190 0.007778 0.006496 0.005359 0.004370 0.003526 0.002817 0.002231 0.001752 0.001366 0.001058 0.000813 0.000621 0.000471 0.000355 0.000265 0.000197 0.000145 0.000106 0.000077 0.000055 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000023 -0.000032 -0.000043 -0.000058 -0.000077 -0.000102 -0.000134 -0.000176 -0.000230 -0.000301 -0.000393 -0.000514 -0.000672 -0.000875 -0.001137 -0.001470 -0.001888 -0.002405 -0.003037 -0.003797 -0.004696 -0.005739 -0.006927 -0.008250 -0.009689 -0.011213 -0.012779 -0.014332 -0.015803 -0.017117 -0.018188 -0.018931 -0.019260 -0.019096 -0.018375 -0.017051 -0.015104 -0.012544 -0.009412 -0.005788 -0.001783 0.002459 0.006768 0.010953 0.014815 0.018157 0.020793 0.022563 0.023343 0.023055 0.021672 0.019227 0.015812 0.011572 0.006706 0.001453 -0.003919 -0.009126 -0.013885 -0.017931 -0.021032 -0.023005 -0.023729 -0.023150 -0.021290 -0.018246 -0.014183 -0.009326 -0.003949 0.001643 0.007134 0.012211 0.016589 0.020022 0.022322 0.023368 0.023109 0.021572 0.018855 0.015119 0.010583 0.005502 0.000157 -0.005164 -0.010182 -0.014642 -0.018329 -0.021076 -0.022770 -0.023362 -0.022856 -0.021316 -0.018855 -0.015623 -0.011802 -0.007589 -0.003188 0.001204 0.005407 0.009265 0.012652 0.015474 0.017676 0.019234 0.020159 0.020488 0.020281 0.019614 0.018574 0.017252 0.015736 0.014111 0.012452 0.010821 0.009268 0.007828 0.006527 0.005376 0.004378 0.003528 0.002816 0.002227 0.001748 0.001361 0.001053 0.000808 0.000617 0.000468 0.000352 0.000264 0.000197 0.000146 0.000107 0.000079 0.000057 0.000042 0.000030 0.000022 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000041 -0.000056 -0.000075 -0.000100 -0.000132 -0.000173 -0.000227 -0.000297 -0.000389 -0.000509 -0.000665 -0.000868 -0.001128 -0.001460 -0.001877 -0.002395 -0.003028 -0.003792 -0.004698 -0.005753 -0.006957 -0.008304 -0.009775 -0.011342 -0.012962 -0.014582 -0.016134 -0.017542 -0.018721 -0.019584 -0.020042 -0.020015 -0.019433 -0.018246 -0.016428 -0.013983 -0.010948 -0.007393 -0.003427 0.000814 0.005162 0.009431 0.013425 0.016945 0.019806 0.021844 0.022930 0.022979 0.021957 0.019887 0.016848 0.012975 0.008453 0.003510 -0.001597 -0.006595 -0.011209 -0.015181 -0.018284 -0.020335 -0.021212 -0.020860 -0.019294 -0.016602 -0.012941 -0.008523 -0.003609 0.001511 0.006534 0.011163 0.015125 0.018188 0.020174 0.020971 0.020536 0.018899 0.016159 0.012479 0.008070 0.003184 -0.001908 -0.006927 -0.011607 -0.015705 -0.019018 -0.021392 -0.022727 -0.022981 -0.022171 -0.020366 -0.017684 -0.014280 -0.010335 -0.006047 -0.001617 0.002762 0.006916 0.010692 0.013972 0.016670 0.018735 0.020152 0.020935 0.021128 0.020793 0.020010 0.018868 0.017458 0.015870 0.014188 0.012484 0.010821 0.009246 0.007794 0.006487 0.005334 0.004338 0.003492 0.002784 0.002200 0.001725 0.001342 0.001037 0.000796 0.000607 0.000460 0.000347 0.000260 0.000195 0.000145 0.000108 0.000080 0.000059 0.000044 0.000032 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000054 -0.000072 -0.000096 -0.000127 -0.000167 -0.000220 -0.000289 -0.000379 -0.000497 -0.000650 -0.000850 -0.001106 -0.001433 -0.001845 -0.002357 -0.002986 -0.003745 -0.004649 -0.005704 -0.006912 -0.008269 -0.009758 -0.011351 -0.013010 -0.014681 -0.016300 -0.017792 -0.019073 -0.020054 -0.020646 -0.020765 -0.020339 -0.019314 -0.017658 -0.015368 -0.012474 -0.009041 -0.005167 -0.000983 0.003351 0.007654 0.011733 0.015395 0.018454 0.020745 0.022135 0.022533 0.021898 0.020240 0.017627 0.014180 0.010069 0.005507 0.000736 -0.003984 -0.008392 -0.012237 -0.015299 -0.017402 -0.018421 -0.018299 -0.017047 -0.014742 -0.011528 -0.007604 -0.003214 0.001370 0.005862 0.009986 0.013483 0.016139 0.017788 0.018327 0.017722 0.016006 0.013281 0.009703 0.005480 0.000852 -0.003919 -0.008570 -0.012848 -0.016526 -0.019417 -0.021381 -0.022330 -0.022236 -0.021123 -0.019068 -0.016191 -0.012650 -0.008625 -0.004311 0.000096 0.004409 0.008460 0.012107 0.015236 0.017771 0.019668 0.020918 0.021542 0.021587 0.021121 0.020224 0.018986 0.017499 0.015851 0.014125 0.012393 0.010714 0.009132 0.007681 0.006380 0.005238 0.004254 0.003420 0.002724 0.002151 0.001685 0.001310 0.001012 0.000776 0.000591 0.000448 0.000339 0.000255 0.000191 0.000143 0.000107 0.000080 0.000060 0.000045 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000037 -0.000050 -0.000068 -0.000091 -0.000121 -0.000160 -0.000211 -0.000277 -0.000365 -0.000479 -0.000629 -0.000822 -0.001072 -0.001391 -0.001793 -0.002295 -0.002912 -0.003660 -0.004551 -0.005596 -0.006797 -0.008150 -0.009641 -0.011245 -0.012926 -0.014634 -0.016306 -0.017870 -0.019243 -0.020337 -0.021062 -0.021334 -0.021077 -0.020234 -0.018766 -0.016665 -0.013954 -0.010686 -0.006954 -0.002879 0.001387 0.005673 0.009792 0.013555 0.016778 0.019298 0.020979 0.021725 0.021487 0.020264 0.018110 0.015132 0.011482 0.007356 0.002979 -0.001407 -0.005553 -0.009223 -0.012206 -0.014329 -0.015473 -0.015577 -0.014644 -0.012743 -0.010004 -0.006608 -0.002782 0.001225 0.005148 0.008729 0.011734 0.013961 0.015263 0.015546 0.014785 0.013016 0.010339 0.006907 0.002919 -0.001396 -0.005792 -0.010021 -0.013848 -0.017065 -0.019501 -0.021032 -0.021585 -0.021143 -0.019739 -0.017456 -0.014417 -0.010778 -0.006719 -0.002428 0.001905 0.006102 0.010003 0.013474 0.016413 0.018752 0.020454 0.021519 0.021971 0.021863 0.021265 0.020258 0.018933 0.017380 0.015687 0.013933 0.012187 0.010506 0.008933 0.007496 0.006214 0.005093 0.004130 0.003316 0.002639 0.002083 0.001631 0.001268 0.000978 0.000750 0.000572 0.000434 0.000328 0.000247 0.000186 0.000140 0.000106 0.000080 0.000060 0.000045 0.000034 0.000026 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000047 -0.000063 -0.000085 -0.000113 -0.000150 -0.000199 -0.000263 -0.000347 -0.000457 -0.000601 -0.000788 -0.001029 -0.001336 -0.001725 -0.002212 -0.002811 -0.003540 -0.004411 -0.005435 -0.006616 -0.007952 -0.009431 -0.011031 -0.012719 -0.014447 -0.016157 -0.017779 -0.019232 -0.020431 -0.021286 -0.021712 -0.021632 -0.020983 -0.019725 -0.017841 -0.015345 -0.012285 -0.008739 -0.004821 -0.000671 0.003548 0.007658 0.011477 0.014826 0.017543 0.019493 0.020574 0.020728 0.019947 0.018269 0.015785 0.012630 0.008979 0.005039 0.001033 -0.002807 -0.006260 -0.009125 -0.011239 -0.012483 -0.012797 -0.012178 -0.010683 -0.008427 -0.005574 -0.002328 0.001082 0.004417 0.007442 0.009942 0.011738 0.012695 0.012734 0.011835 0.010040 0.007445 0.004198 0.000487 -0.003473 -0.007452 -0.011221 -0.014564 -0.017293 -0.019256 -0.020346 -0.020505 -0.019727 -0.018054 -0.015573 -0.012408 -0.008716 -0.004668 -0.000449 0.003762 0.007795 0.011502 0.014760 0.017476 0.019591 0.021079 0.021944 0.022217 0.021954 0.021227 0.020119 0.018718 0.017112 0.015388 0.013621 0.011877 0.010209 0.008657 0.007248 0.005995 0.004904 0.003971 0.003185 0.002532 0.001998 0.001564 0.001216 0.000939 0.000720 0.000550 0.000417 0.000316 0.000239 0.000180 0.000136 0.000103 0.000078 0.000059 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000058 -0.000078 -0.000105 -0.000140 -0.000186 -0.000247 -0.000327 -0.000432 -0.000569 -0.000747 -0.000977 -0.001271 -0.001644 -0.002111 -0.002687 -0.003390 -0.004233 -0.005226 -0.006377 -0.007684 -0.009137 -0.010718 -0.012396 -0.014129 -0.015861 -0.017525 -0.019046 -0.020338 -0.021315 -0.021892 -0.021991 -0.021546 -0.020511 -0.018864 -0.016612 -0.013791 -0.010471 -0.006753 -0.002766 0.001338 0.005392 0.009221 0.012653 0.015529 0.017715 0.019106 0.019638 0.019290 0.018089 0.016108 0.013464 0.010312 0.006838 0.003245 -0.000254 -0.003454 -0.006168 -0.008241 -0.009559 -0.010060 -0.009736 -0.008634 -0.006853 -0.004538 -0.001870 0.000946 0.003696 0.006167 0.008170 0.009544 0.010171 0.009985 0.008974 0.007181 0.004699 0.001670 -0.001731 -0.005304 -0.008837 -0.012121 -0.014963 -0.017193 -0.018680 -0.019335 -0.019115 -0.018024 -0.016112 -0.013469 -0.010220 -0.006517 -0.002528 0.001573 0.005617 0.009445 0.012920 0.015932 0.018398 0.020269 0.021528 0.022185 0.022277 0.021862 0.021014 0.019814 0.018349 0.016706 0.014966 0.013202 0.011475 0.009834 0.008316 0.006945 0.005732 0.004680 0.003784 0.003031 0.002408 0.001899 0.001487 0.001156 0.000893 0.000686 0.000524 0.000399 0.000302 0.000229 0.000173 0.000131 0.000099 0.000076 0.000058 0.000044 0.000034 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000053 -0.000072 -0.000096 -0.000129 -0.000173 -0.000230 -0.000306 -0.000405 -0.000535 -0.000703 -0.000921 -0.001199 -0.001552 -0.001995 -0.002544 -0.003215 -0.004022 -0.004977 -0.006087 -0.007353 -0.008768 -0.010316 -0.011970 -0.013691 -0.015429 -0.017120 -0.018692 -0.020065 -0.021154 -0.021874 -0.022148 -0.021908 -0.021105 -0.019709 -0.017720 -0.015164 -0.012102 -0.008621 -0.004838 -0.000894 0.003057 0.006849 0.010318 0.013311 0.015693 0.017360 0.018240 0.018304 0.017566 0.016082 0.013950 0.011306 0.008312 0.005153 0.002020 -0.000899 -0.003432 -0.005433 -0.006794 -0.007454 -0.007398 -0.006663 -0.005332 -0.003533 -0.001422 0.000820 0.003004 0.004943 0.006470 0.007445 0.007768 0.007385 0.006289 0.004525 0.002185 -0.000599 -0.003665 -0.006830 -0.009902 -0.012692 -0.015027 -0.016763 -0.017786 -0.018025 -0.017451 -0.016078 -0.013963 -0.011199 -0.007910 -0.004242 -0.000356 0.003584 0.007420 0.011007 0.014219 0.016959 0.019155 0.020769 0.021791 0.022239 0.022152 0.021592 0.020632 0.019353 0.017839 0.016174 0.014434 0.012688 0.010992 0.009392 0.007920 0.006597 0.005433 0.004428 0.003574 0.002860 0.002271 0.001790 0.001402 0.001091 0.000844 0.000649 0.000497 0.000379 0.000288 0.000218 0.000165 0.000125 0.000095 0.000072 0.000055 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000036 -0.000048 -0.000065 -0.000088 -0.000119 -0.000159 -0.000213 -0.000284 -0.000378 -0.000499 -0.000657 -0.000860 -0.001121 -0.001453 -0.001869 -0.002386 -0.003020 -0.003785 -0.004694 -0.005754 -0.006969 -0.008335 -0.009837 -0.011452 -0.013147 -0.014874 -0.016575 -0.018183 -0.019621 -0.020807 -0.021659 -0.022101 -0.022062 -0.021491 -0.020353 -0.018639 -0.016369 -0.013589 -0.010375 -0.006833 -0.003088 0.000716 0.004425 0.007884 0.010946 0.013480 0.015381 0.016571 0.017014 0.016712 0.015704 0.014072 0.011929 0.009419 0.006701 0.003949 0.001331 -0.000995 -0.002895 -0.004268 -0.005052 -0.005229 -0.004825 -0.003909 -0.002589 -0.000998 0.000705 0.002358 0.003800 0.004886 0.005497 0.005549 0.004999 0.003849 0.002143 -0.000030 -0.002550 -0.005266 -0.008013 -0.010619 -0.012917 -0.014757 -0.016015 -0.016597 -0.016449 -0.015555 -0.013940 -0.011664 -0.008823 -0.005538 -0.001949 0.001792 0.005532 0.009126 0.012441 0.015366 0.017815 0.019729 0.021080 0.021864 0.022104 0.021847 0.021152 0.020093 0.018749 0.017203 0.015531 0.013806 0.012093 0.010442 0.008895 0.007480 0.006215 0.005107 0.004154 0.003348 0.002676 0.002124 0.001674 0.001312 0.001022 0.000792 0.000610 0.000468 0.000357 0.000272 0.000206 0.000156 0.000118 0.000090 0.000068 0.000052 0.000040 0.000030 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000032 -0.000043 -0.000059 -0.000080 -0.000108 -0.000147 -0.000197 -0.000263 -0.000350 -0.000463 -0.000609 -0.000798 -0.001040 -0.001348 -0.001735 -0.002218 -0.002810 -0.003529 -0.004385 -0.005389 -0.006544 -0.007849 -0.009294 -0.010858 -0.012511 -0.014212 -0.015907 -0.017532 -0.019018 -0.020285 -0.021255 -0.021851 -0.022005 -0.021661 -0.020781 -0.019348 -0.017373 -0.014893 -0.011971 -0.008698 -0.005188 -0.001571 0.002012 0.005414 0.008497 0.011134 0.013220 0.014675 0.015455 0.015550 0.014987 0.013829 0.012170 0.010132 0.007854 0.005488 0.003184 0.001084 -0.000690 -0.002043 -0.002914 -0.003283 -0.003167 -0.002620 -0.001731 -0.000613 0.000601 0.001772 0.002763 0.003453 0.003742 0.003563 0.002882 0.001708 0.000086 -0.001901 -0.004141 -0.006500 -0.008829 -0.010977 -0.012799 -0.014165 -0.014973 -0.015148 -0.014651 -0.013480 -0.011666 -0.009275 -0.006403 -0.003166 0.000302 0.003860 0.007367 0.010689 0.013710 0.016331 0.018479 0.020106 0.021192 0.021742 0.021785 0.021367 0.020551 0.019409 0.018018 0.016454 0.014792 0.013098 0.011431 0.009838 0.008355 0.007007 0.005807 0.004761 0.003866 0.003111 0.002485 0.001971 0.001553 0.001218 0.000950 0.000737 0.000569 0.000437 0.000334 0.000255 0.000193 0.000146 0.000111 0.000084 0.000064 0.000048 0.000036 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000039 -0.000053 -0.000072 -0.000099 -0.000134 -0.000181 -0.000242 -0.000323 -0.000427 -0.000562 -0.000735 -0.000958 -0.001241 -0.001598 -0.002043 -0.002592 -0.003260 -0.004059 -0.005000 -0.006088 -0.007325 -0.008702 -0.010202 -0.011801 -0.013459 -0.015132 -0.016758 -0.018274 -0.019604 -0.020674 -0.021409 -0.021741 -0.021613 -0.020983 -0.019830 -0.018154 -0.015983 -0.013368 -0.010387 -0.007141 -0.003746 -0.000331 0.002970 0.006025 0.008714 0.010933 0.012602 0.013669 0.014116 0.013957 0.013237 0.012033 0.010446 0.008596 0.006611 0.004627 0.002767 0.001142 -0.000160 -0.001083 -0.001601 -0.001723 -0.001492 -0.000978 -0.000276 0.000506 0.001252 0.001848 0.002194 0.002210 0.001842 0.001068 -0.000099 -0.001613 -0.003398 -0.005352 -0.007355 -0.009276 -0.010983 -0.012353 -0.013278 -0.013673 -0.013484 -0.012684 -0.011281 -0.009317 -0.006858 -0.004000 -0.000853 0.002457 0.005798 0.009044 0.012074 0.014785 0.017092 0.018934 0.020275 0.021103 0.021429 0.021287 0.020724 0.019804 0.018596 0.017174 0.015610 0.013973 0.012325 0.010718 0.009194 0.007785 0.006511 0.005384 0.004405 0.003570 0.002870 0.002290 0.001815 0.001431 0.001123 0.000876 0.000681 0.000527 0.000405 0.000310 0.000237 0.000180 0.000136 0.000103 0.000077 0.000058 0.000044 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000020 -0.000026 -0.000035 -0.000048 -0.000066 -0.000090 -0.000123 -0.000166 -0.000222 -0.000296 -0.000391 -0.000514 -0.000673 -0.000875 -0.001133 -0.001459 -0.001866 -0.002370 -0.002984 -0.003723 -0.004597 -0.005614 -0.006774 -0.008075 -0.009501 -0.011033 -0.012636 -0.014270 -0.015880 -0.017406 -0.018780 -0.019930 -0.020784 -0.021277 -0.021350 -0.020959 -0.020076 -0.018696 -0.016835 -0.014536 -0.011864 -0.008903 -0.005759 -0.002547 0.000610 0.003591 0.006282 0.008581 0.010409 0.011710 0.012457 0.012652 0.012327 0.011541 0.010376 0.008931 0.007317 0.005649 0.004037 0.002579 0.001354 0.000417 -0.000205 -0.000515 -0.000543 -0.000345 0.000005 0.000419 0.000802 0.001063 0.001123 0.000916 0.000405 -0.000424 -0.001554 -0.002940 -0.004513 -0.006180 -0.007835 -0.009365 -0.010659 -0.011611 -0.012134 -0.012162 -0.011655 -0.010602 -0.009019 -0.006953 -0.004473 -0.001671 0.001347 0.004465 0.007563 0.010526 0.013248 0.015641 0.017631 0.019171 0.020233 0.020815 0.020932 0.020621 0.019932 0.018926 0.017671 0.016236 0.014689 0.013093 0.011504 0.009968 0.008523 0.007196 0.006003 0.004952 0.004044 0.003273 0.002628 0.002095 0.001660 0.001309 0.001027 0.000803 0.000625 0.000484 0.000373 0.000286 0.000218 0.000165 0.000125 0.000094 0.000071 0.000053 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000032 -0.000043 -0.000059 -0.000082 -0.000111 -0.000151 -0.000203 -0.000270 -0.000356 -0.000468 -0.000611 -0.000794 -0.001027 -0.001322 -0.001691 -0.002149 -0.002709 -0.003386 -0.004190 -0.005131 -0.006210 -0.007427 -0.008772 -0.010226 -0.011761 -0.013341 -0.014918 -0.016436 -0.017833 -0.019042 -0.019995 -0.020628 -0.020882 -0.020711 -0.020085 -0.018990 -0.017437 -0.015455 -0.013098 -0.010439 -0.007569 -0.004590 -0.001612 0.001252 0.003896 0.006224 0.008156 0.009635 0.010627 0.011124 0.011144 0.010733 0.009952 0.008885 0.007622 0.006262 0.004899 0.003621 0.002497 0.001579 0.000894 0.000447 0.000217 0.000162 0.000225 0.000337 0.000423 0.000413 0.000243 -0.000132 -0.000741 -0.001589 -0.002656 -0.003899 -0.005253 -0.006638 -0.007961 -0.009126 -0.010039 -0.010613 -0.010781 -0.010491 -0.009719 -0.008465 -0.006754 -0.004634 -0.002178 0.000529 0.003384 0.006282 0.009116 0.011782 0.014190 0.016262 0.017941 0.019187 0.019984 0.020335 0.020262 0.019803 0.019008 0.017937 0.016653 0.015223 0.013709 0.012168 0.010650 0.009197 0.007839 0.006599 0.005492 0.004521 0.003686 0.002979 0.002389 0.001904 0.001508 0.001189 0.000934 0.000730 0.000568 0.000441 0.000340 0.000260 0.000198 0.000150 0.000113 0.000085 0.000064 0.000048 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000021 -0.000028 -0.000039 -0.000053 -0.000074 -0.000101 -0.000137 -0.000184 -0.000244 -0.000322 -0.000422 -0.000551 -0.000715 -0.000924 -0.001188 -0.001520 -0.001933 -0.002440 -0.003054 -0.003788 -0.004649 -0.005645 -0.006774 -0.008029 -0.009396 -0.010853 -0.012366 -0.013894 -0.015386 -0.016787 -0.018033 -0.019061 -0.019810 -0.020222 -0.020251 -0.019862 -0.019038 -0.017780 -0.016110 -0.014071 -0.011722 -0.009141 -0.006418 -0.003651 -0.000941 0.001613 0.003920 0.005904 0.007506 0.008686 0.009429 0.009743 0.009657 0.009219 0.008495 0.007558 0.006492 0.005375 0.004283 0.003278 0.002409 0.001702 0.001166 0.000789 0.000542 0.000383 0.000258 0.000113 -0.000107 -0.000447 -0.000941 -0.001606 -0.002439 -0.003420 -0.004507 -0.005643 -0.006756 -0.007768 -0.008598 -0.009168 -0.009411 -0.009272 -0.008718 -0.007735 -0.006332 -0.004542 -0.002416 -0.000023 0.002552 0.005217 0.007874 0.010429 0.012792 0.014884 0.016642 0.018018 0.018986 0.019536 0.019678 0.019436 0.018850 0.017971 0.016855 0.015564 0.014156 0.012690 0.011217 0.009781 0.008417 0.007152 0.006005 0.004986 0.004097 0.003335 0.002692 0.002157 0.001718 0.001361 0.001073 0.000843 0.000659 0.000513 0.000398 0.000307 0.000235 0.000179 0.000135 0.000101 0.000076 0.000057 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000026 -0.000035 -0.000048 -0.000066 -0.000090 -0.000123 -0.000165 -0.000219 -0.000289 -0.000378 -0.000493 -0.000639 -0.000825 -0.001061 -0.001357 -0.001726 -0.002180 -0.002733 -0.003396 -0.004179 -0.005088 -0.006126 -0.007287 -0.008561 -0.009929 -0.011364 -0.012828 -0.014278 -0.015662 -0.016925 -0.018005 -0.018846 -0.019391 -0.019595 -0.019420 -0.018846 -0.017868 -0.016500 -0.014771 -0.012734 -0.010451 -0.008000 -0.005467 -0.002943 -0.000517 0.001726 0.003713 0.005383 0.006697 0.007631 0.008184 0.008373 0.008233 0.007814 0.007174 0.006380 0.005500 0.004596 0.003725 0.002928 0.002234 0.001653 0.001182 0.000800 0.000480 0.000182 -0.000133 -0.000502 -0.000959 -0.001523 -0.002204 -0.002995 -0.003871 -0.004795 -0.005717 -0.006574 -0.007300 -0.007830 -0.008100 -0.008058 -0.007665 -0.006899 -0.005758 -0.004259 -0.002437 -0.000347 0.001945 0.004359 0.006811 0.009214 0.011483 0.013542 0.015324 0.016779 0.017870 0.018579 0.018904 0.018859 0.018472 0.017785 0.016844 0.015704 0.014423 0.013054 0.011650 0.010256 0.008909 0.007642 0.006474 0.005422 0.004492 0.003685 0.002995 0.002416 0.001935 0.001541 0.001221 0.000962 0.000756 0.000591 0.000460 0.000356 0.000274 0.000210 0.000159 0.000120 0.000090 0.000067 0.000050 0.000037 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000031 -0.000043 -0.000059 -0.000080 -0.000109 -0.000147 -0.000195 -0.000257 -0.000336 -0.000438 -0.000567 -0.000732 -0.000941 -0.001203 -0.001530 -0.001934 -0.002427 -0.003022 -0.003727 -0.004550 -0.005494 -0.006558 -0.007734 -0.009007 -0.010353 -0.011741 -0.013134 -0.014484 -0.015742 -0.016852 -0.017759 -0.018412 -0.018764 -0.018779 -0.018432 -0.017713 -0.016628 -0.015200 -0.013467 -0.011483 -0.009313 -0.007030 -0.004715 -0.002449 -0.000309 0.001636 0.003328 0.004723 0.005795 0.006533 0.006947 0.007057 0.006901 0.006525 0.005980 0.005322 0.004604 0.003873 0.003168 0.002516 0.001929 0.001409 0.000946 0.000520 0.000108 -0.000319 -0.000784 -0.001307 -0.001900 -0.002563 -0.003286 -0.004044 -0.004804 -0.005519 -0.006139 -0.006610 -0.006876 -0.006890 -0.006612 -0.006017 -0.005092 -0.003845 -0.002296 -0.000487 0.001530 0.003690 0.005921 0.008144 0.010284 0.012267 0.014028 0.015514 0.016682 0.017509 0.017982 0.018107 0.017902 0.017396 0.016629 0.015650 0.014507 0.013253 0.011938 0.010607 0.009300 0.008050 0.006883 0.005815 0.004858 0.004017 0.003290 0.002671 0.002153 0.001724 0.001372 0.001087 0.000857 0.000673 0.000526 0.000409 0.000316 0.000243 0.000186 0.000141 0.000106 0.000079 0.000059 0.000043 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000016 -0.000021 -0.000028 -0.000038 -0.000052 -0.000071 -0.000096 -0.000129 -0.000172 -0.000227 -0.000297 -0.000386 -0.000500 -0.000645 -0.000828 -0.001059 -0.001347 -0.001704 -0.002140 -0.002668 -0.003297 -0.004036 -0.004888 -0.005854 -0.006928 -0.008100 -0.009350 -0.010653 -0.011974 -0.013275 -0.014509 -0.015626 -0.016577 -0.017312 -0.017786 -0.017962 -0.017815 -0.017330 -0.016508 -0.015362 -0.013923 -0.012232 -0.010343 -0.008320 -0.006231 -0.004148 -0.002142 -0.000276 0.001393 0.002822 0.003981 0.004855 0.005443 0.005757 0.005822 0.005673 0.005350 0.004896 0.004356 0.003769 0.003169 0.002581 0.002020 0.001492 0.000992 0.000512 0.000036 -0.000452 -0.000964 -0.001511 -0.002096 -0.002713 -0.003350 -0.003982 -0.004579 -0.005101 -0.005507 -0.005752 -0.005794 -0.005596 -0.005131 -0.004382 -0.003349 -0.002042 -0.000489 0.001270 0.003181 0.005185 0.007215 0.009201 0.011077 0.012780 0.014256 0.015461 0.016366 0.016952 0.017217 0.017169 0.016829 0.016230 0.015410 0.014412 0.013285 0.012075 0.010825 0.009577 0.008365 0.007215 0.006149 0.005181 0.004319 0.003564 0.002915 0.002365 0.001905 0.001525 0.001214 0.000962 0.000758 0.000595 0.000465 0.000361 0.000279 0.000214 0.000163 0.000123 0.000092 0.000069 0.000051 0.000037 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000033 -0.000045 -0.000062 -0.000084 -0.000113 -0.000150 -0.000198 -0.000260 -0.000338 -0.000438 -0.000565 -0.000725 -0.000926 -0.001178 -0.001491 -0.001874 -0.002339 -0.002895 -0.003551 -0.004313 -0.005181 -0.006153 -0.007221 -0.008371 -0.009579 -0.010820 -0.012057 -0.013250 -0.014356 -0.015326 -0.016117 -0.016686 -0.016997 -0.017022 -0.016744 -0.016159 -0.015275 -0.014111 -0.012701 -0.011089 -0.009326 -0.007472 -0.005589 -0.003740 -0.001985 -0.000375 0.001047 0.002248 0.003209 0.003924 0.004396 0.004641 0.004683 0.004552 0.004281 0.003907 0.003461 0.002974 0.002467 0.001958 0.001453 0.000956 0.000462 -0.000034 -0.000539 -0.001058 -0.001592 -0.002139 -0.002689 -0.003227 -0.003729 -0.004170 -0.004515 -0.004732 -0.004784 -0.004640 -0.004273 -0.003667 -0.002812 -0.001715 -0.000392 0.001128 0.002803 0.004584 0.006413 0.008232 0.009978 0.011594 0.013028 0.014236 0.015184 0.015849 0.016223 0.016307 0.016115 0.015669 0.015002 0.014150 0.013155 0.012060 0.010907 0.009734 0.008576 0.007462 0.006414 0.005450 0.004580 0.003810 0.003139 0.002563 0.002078 0.001673 0.001339 0.001066 0.000845 0.000666 0.000523 0.000408 0.000317 0.000245 0.000188 0.000143 0.000108 0.000080 0.000059 0.000043 0.000031 0.000023 0.000016 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000021 -0.000029 -0.000039 -0.000053 -0.000072 -0.000098 -0.000130 -0.000172 -0.000226 -0.000294 -0.000381 -0.000491 -0.000631 -0.000806 -0.001024 -0.001296 -0.001629 -0.002035 -0.002523 -0.003101 -0.003774 -0.004547 -0.005418 -0.006382 -0.007428 -0.008538 -0.009688 -0.010851 -0.011989 -0.013065 -0.014035 -0.014859 -0.015496 -0.015913 -0.016081 -0.015982 -0.015607 -0.014958 -0.014049 -0.012903 -0.011555 -0.010047 -0.008429 -0.006756 -0.005082 -0.003460 -0.001940 -0.000561 0.000642 0.001649 0.002447 0.003035 0.003420 0.003617 0.003647 0.003536 0.003312 0.003001 0.002629 0.002214 0.001774 0.001319 0.000854 0.000381 -0.000100 -0.000587 -0.001079 -0.001573 -0.002059 -0.002527 -0.002958 -0.003333 -0.003628 -0.003815 -0.003868 -0.003760 -0.003468 -0.002974 -0.002268 -0.001350 -0.000229 0.001073 0.002527 0.004093 0.005723 0.007367 0.008970 0.010479 0.011846 0.013028 0.013988 0.014703 0.015158 0.015348 0.015281 0.014973 0.014448 0.013737 0.012875 0.011901 0.010853 0.009767 0.008678 0.007615 0.006601 0.005656 0.004792 0.004017 0.003334 0.002742 0.002237 0.001812 0.001458 0.001168 0.000930 0.000737 0.000582 0.000457 0.000357 0.000277 0.000214 0.000164 0.000124 0.000093 0.000069 0.000051 0.000037 0.000026 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000033 -0.000046 -0.000062 -0.000084 -0.000112 -0.000149 -0.000195 -0.000255 -0.000330 -0.000425 -0.000545 -0.000696 -0.000885 -0.001119 -0.001407 -0.001758 -0.002182 -0.002686 -0.003276 -0.003957 -0.004730 -0.005591 -0.006532 -0.007540 -0.008596 -0.009676 -0.010748 -0.011778 -0.012729 -0.013564 -0.014246 -0.014742 -0.015025 -0.015075 -0.014880 -0.014439 -0.013759 -0.012855 -0.011755 -0.010492 -0.009107 -0.007645 -0.006155 -0.004684 -0.003275 -0.001969 -0.000796 0.000219 0.001062 0.001726 0.002213 0.002530 0.002692 0.002717 0.002625 0.002439 0.002179 0.001862 0.001503 0.001115 0.000704 0.000278 -0.000160 -0.000602 -0.001044 -0.001475 -0.001886 -0.002261 -0.002585 -0.002839 -0.003001 -0.003051 -0.002967 -0.002731 -0.002326 -0.001742 -0.000976 -0.000031 0.001078 0.002329 0.003692 0.005129 0.006597 0.008048 0.009438 0.010719 0.011851 0.012800 0.013538 0.014047 0.014320 0.014356 0.014167 0.013771 0.013192 0.012460 0.011608 0.010670 0.009681 0.008671 0.007671 0.006705 0.005792 0.004947 0.004179 0.003495 0.002895 0.002377 0.001937 0.001568 0.001262 0.001011 0.000806 0.000639 0.000505 0.000397 0.000310 0.000241 0.000186 0.000142 0.000108 0.000081 0.000060 0.000044 0.000031 0.000022 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000021 -0.000028 -0.000039 -0.000053 -0.000072 -0.000096 -0.000128 -0.000168 -0.000219 -0.000284 -0.000366 -0.000469 -0.000598 -0.000760 -0.000960 -0.001207 -0.001508 -0.001873 -0.002308 -0.002821 -0.003415 -0.004094 -0.004855 -0.005693 -0.006599 -0.007557 -0.008548 -0.009544 -0.010517 -0.011434 -0.012260 -0.012964 -0.013513 -0.013884 -0.014054 -0.014011 -0.013749 -0.013269 -0.012584 -0.011711 -0.010677 -0.009514 -0.008261 -0.006959 -0.005647 -0.004368 -0.003155 -0.002040 -0.001047 -0.000192 0.000514 0.001068 0.001473 0.001738 0.001874 0.001896 0.001822 0.001667 0.001447 0.001176 0.000865 0.000525 0.000163 -0.000212 -0.000591 -0.000964 -0.001321 -0.001646 -0.001927 -0.002146 -0.002287 -0.002333 -0.002267 -0.002074 -0.001740 -0.001255 -0.000615 0.000178 0.001118 0.002187 0.003363 0.004616 0.005911 0.007209 0.008470 0.009652 0.010718 0.011634 0.012372 0.012914 0.013246 0.013366 0.013278 0.012996 0.012538 0.011928 0.011195 0.010369 0.009480 0.008559 0.007632 0.006724 0.005855 0.005040 0.004291 0.003616 0.003017 0.002495 0.002046 0.001665 0.001347 0.001084 0.000869 0.000693 0.000551 0.000436 0.000343 0.000269 0.000209 0.000161 0.000123 0.000093 0.000070 0.000052 0.000037 0.000027 0.000019 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000024 -0.000033 -0.000045 -0.000061 -0.000083 -0.000110 -0.000144 -0.000188 -0.000244 -0.000314 -0.000402 -0.000511 -0.000648 -0.000818 -0.001028 -0.001285 -0.001596 -0.001968 -0.002409 -0.002922 -0.003512 -0.004178 -0.004917 -0.005723 -0.006583 -0.007481 -0.008396 -0.009302 -0.010170 -0.010972 -0.011678 -0.012258 -0.012690 -0.012953 -0.013032 -0.012919 -0.012613 -0.012119 -0.011450 -0.010626 -0.009672 -0.008619 -0.007501 -0.006353 -0.005212 -0.004109 -0.003072 -0.002126 -0.001287 -0.000568 0.000023 0.000488 0.000828 0.001051 0.001168 0.001190 0.001132 0.001005 0.000822 0.000594 0.000332 0.000046 -0.000254 -0.000558 -0.000854 -0.001127 -0.001365 -0.001552 -0.001674 -0.001716 -0.001663 -0.001503 -0.001226 -0.000822 -0.000287 0.000379 0.001171 0.002079 0.003086 0.004169 0.005300 0.006447 0.007576 0.008650 0.009636 0.010503 0.011224 0.011777 0.012149 0.012333 0.012329 0.012145 0.011795 0.011299 0.010679 0.009963 0.009177 0.008347 0.007500 0.006659 0.005843 0.005070 0.004350 0.003694 0.003105 0.002585 0.002133 0.001747 0.001421 0.001150 0.000925 0.000742 0.000593 0.000472 0.000374 0.000295 0.000232 0.000181 0.000140 0.000107 0.000081 0.000061 0.000045 0.000032 0.000023 0.000016 0.000011 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000020 -0.000028 -0.000038 -0.000052 -0.000071 -0.000094 -0.000124 -0.000161 -0.000209 -0.000268 -0.000342 -0.000435 -0.000550 -0.000694 -0.000871 -0.001087 -0.001350 -0.001666 -0.002041 -0.002480 -0.002987 -0.003563 -0.004208 -0.004917 -0.005680 -0.006486 -0.007315 -0.008147 -0.008959 -0.009722 -0.010412 -0.011003 -0.011473 -0.011803 -0.011976 -0.011985 -0.011823 -0.011494 -0.011004 -0.010367 -0.009604 -0.008738 -0.007797 -0.006813 -0.005813 -0.004829 -0.003885 -0.003003 -0.002203 -0.001496 -0.000892 -0.000394 -0.000003 0.000285 0.000477 0.000580 0.000606 0.000565 0.000467 0.000322 0.000142 -0.000065 -0.000285 -0.000509 -0.000723 -0.000913 -0.001064 -0.001164 -0.001199 -0.001155 -0.001022 -0.000790 -0.000452 -0.000004 0.000555 0.001222 0.001990 0.002847 0.003775 0.004753 0.005755 0.006753 0.007716 0.008614 0.009420 0.010107 0.010655 0.011048 0.011278 0.011340 0.011240 0.010986 0.010593 0.010079 0.009468 0.008782 0.008046 0.007283 0.006514 0.005760 0.005036 0.004354 0.003725 0.003155 0.002646 0.002198 0.001812 0.001482 0.001205 0.000975 0.000785 0.000630 0.000504 0.000402 0.000320 0.000253 0.000199 0.000156 0.000121 0.000093 0.000070 0.000053 0.000039 0.000028 0.000020 0.000014 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000033 -0.000045 -0.000060 -0.000081 -0.000106 -0.000138 -0.000178 -0.000228 -0.000290 -0.000368 -0.000465 -0.000585 -0.000732 -0.000914 -0.001134 -0.001399 -0.001715 -0.002087 -0.002518 -0.003012 -0.003569 -0.004186 -0.004856 -0.005570 -0.006313 -0.007068 -0.007814 -0.008529 -0.009190 -0.009774 -0.010262 -0.010634 -0.010877 -0.010979 -0.010935 -0.010742 -0.010405 -0.009933 -0.009341 -0.008646 -0.007872 -0.007043 -0.006185 -0.005323 -0.004481 -0.003678 -0.002931 -0.002256 -0.001660 -0.001151 -0.000730 -0.000397 -0.000149 0.000021 0.000118 0.000153 0.000132 0.000066 -0.000035 -0.000162 -0.000304 -0.000448 -0.000581 -0.000690 -0.000762 -0.000784 -0.000743 -0.000629 -0.000433 -0.000149 0.000227 0.000697 0.001258 0.001906 0.002631 0.003421 0.004260 0.005127 0.005999 0.006851 0.007657 0.008393 0.009035 0.009563 0.009962 0.010221 0.010334 0.010302 0.010130 0.009829 0.009413 0.008901 0.008312 0.007667 0.006989 0.006296 0.005608 0.004939 0.004303 0.003709 0.003165 0.002674 0.002238 0.001857 0.001529 0.001250 0.001016 0.000821 0.000662 0.000532 0.000427 0.000341 0.000272 0.000216 0.000171 0.000134 0.000104 0.000080 0.000061 0.000046 0.000034 0.000025 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000028 -0.000038 -0.000052 -0.000069 -0.000090 -0.000117 -0.000151 -0.000193 -0.000245 -0.000310 -0.000390 -0.000490 -0.000612 -0.000763 -0.000946 -0.001166 -0.001430 -0.001742 -0.002105 -0.002524 -0.003000 -0.003531 -0.004113 -0.004739 -0.005396 -0.006072 -0.006749 -0.007407 -0.008028 -0.008592 -0.009079 -0.009475 -0.009764 -0.009935 -0.009982 -0.009900 -0.009690 -0.009359 -0.008916 -0.008374 -0.007752 -0.007069 -0.006348 -0.005608 -0.004870 -0.004153 -0.003473 -0.002842 -0.002272 -0.001768 -0.001336 -0.000976 -0.000688 -0.000469 -0.000313 -0.000214 -0.000166 -0.000161 -0.000189 -0.000242 -0.000309 -0.000378 -0.000436 -0.000473 -0.000473 -0.000428 -0.000325 -0.000156 0.000085 0.000403 0.000798 0.001271 0.001817 0.002429 0.003099 0.003813 0.004556 0.005309 0.006054 0.006768 0.007429 0.008018 0.008516 0.008907 0.009181 0.009329 0.009351 0.009248 0.009027 0.008699 0.008278 0.007780 0.007225 0.006630 0.006014 0.005394 0.004785 0.004199 0.003647 0.003135 0.002669 0.002251 0.001881 0.001559 0.001282 0.001048 0.000851 0.000689 0.000556 0.000447 0.000359 0.000288 0.000230 0.000184 0.000146 0.000115 0.000090 0.000069 0.000053 0.000040 0.000030 0.000022 0.000015 0.000011 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000024 -0.000033 -0.000044 -0.000059 -0.000077 -0.000099 -0.000127 -0.000162 -0.000205 -0.000259 -0.000325 -0.000407 -0.000509 -0.000633 -0.000783 -0.000965 -0.001183 -0.001442 -0.001746 -0.002098 -0.002500 -0.002952 -0.003452 -0.003994 -0.004569 -0.005166 -0.005771 -0.006369 -0.006941 -0.007473 -0.007947 -0.008348 -0.008663 -0.008881 -0.008995 -0.008999 -0.008893 -0.008679 -0.008363 -0.007955 -0.007469 -0.006920 -0.006326 -0.005704 -0.005071 -0.004443 -0.003835 -0.003260 -0.002726 -0.002242 -0.001813 -0.001442 -0.001129 -0.000874 -0.000673 -0.000523 -0.000417 -0.000350 -0.000314 -0.000301 -0.000301 -0.000303 -0.000296 -0.000268 -0.000209 -0.000108 0.000044 0.000252 0.000523 0.000858 0.001257 0.001718 0.002234 0.002800 0.003405 0.004037 0.004682 0.005325 0.005949 0.006534 0.007065 0.007524 0.007898 0.008174 0.008344 0.008406 0.008358 0.008205 0.007954 0.007616 0.007204 0.006733 0.006219 0.005679 0.005128 0.004580 0.004047 0.003540 0.003066 0.002629 0.002234 0.001882 0.001571 0.001301 0.001070 0.000874 0.000710 0.000575 0.000464 0.000374 0.000301 0.000242 0.000194 0.000155 0.000123 0.000098 0.000077 0.000060 0.000046 0.000035 0.000026 0.000019 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000014 -0.000020 -0.000028 -0.000038 -0.000050 -0.000065 -0.000083 -0.000106 -0.000135 -0.000170 -0.000214 -0.000269 -0.000336 -0.000419 -0.000521 -0.000644 -0.000793 -0.000972 -0.001185 -0.001436 -0.001729 -0.002065 -0.002446 -0.002871 -0.003335 -0.003832 -0.004353 -0.004887 -0.005421 -0.005941 -0.006432 -0.006880 -0.007273 -0.007597 -0.007843 -0.008004 -0.008072 -0.008047 -0.007927 -0.007717 -0.007424 -0.007056 -0.006627 -0.006149 -0.005637 -0.005104 -0.004566 -0.004033 -0.003518 -0.003029 -0.002575 -0.002161 -0.001791 -0.001467 -0.001189 -0.000956 -0.000766 -0.000614 -0.000497 -0.000408 -0.000339 -0.000282 -0.000227 -0.000165 -0.000084 0.000023 0.000167 0.000354 0.000589 0.000876 0.001215 0.001604 0.002041 0.002518 0.003029 0.003565 0.004114 0.004664 0.005202 0.005713 0.006184 0.006599 0.006946 0.007214 0.007395 0.007485 0.007480 0.007382 0.007197 0.006932 0.006598 0.006205 0.005769 0.005302 0.004818 0.004332 0.003854 0.003394 0.002959 0.002557 0.002189 0.001857 0.001563 0.001304 0.001080 0.000888 0.000725 0.000590 0.000478 0.000386 0.000312 0.000251 0.000202 0.000163 0.000130 0.000104 0.000082 0.000065 0.000051 0.000039 0.000030 0.000022 0.000016 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000023 -0.000032 -0.000042 -0.000054 -0.000069 -0.000088 -0.000111 -0.000140 -0.000176 -0.000220 -0.000275 -0.000343 -0.000426 -0.000526 -0.000648 -0.000793 -0.000967 -0.001173 -0.001413 -0.001692 -0.002010 -0.002367 -0.002759 -0.003184 -0.003633 -0.004097 -0.004568 -0.005032 -0.005477 -0.005892 -0.006265 -0.006586 -0.006844 -0.007033 -0.007146 -0.007181 -0.007135 -0.007011 -0.006813 -0.006546 -0.006221 -0.005847 -0.005435 -0.004997 -0.004543 -0.004085 -0.003633 -0.003194 -0.002777 -0.002386 -0.002027 -0.001703 -0.001413 -0.001160 -0.000942 -0.000756 -0.000600 -0.000469 -0.000355 -0.000252 -0.000152 -0.000046 0.000075 0.000219 0.000393 0.000603 0.000853 0.001143 0.001475 0.001845 0.002249 0.002682 0.003134 0.003599 0.004067 0.004527 0.004968 0.005378 0.005746 0.006062 0.006314 0.006496 0.006602 0.006628 0.006575 0.006445 0.006243 0.005977 0.005656 0.005291 0.004894 0.004476 0.004050 0.003627 0.003214 0.002822 0.002454 0.002116 0.001809 0.001533 0.001290 0.001076 0.000891 0.000733 0.000599 0.000487 0.000395 0.000319 0.000258 0.000208 0.000168 0.000135 0.000109 0.000087 0.000069 0.000055 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000014 -0.000019 -0.000026 -0.000034 -0.000044 -0.000057 -0.000071 -0.000090 -0.000113 -0.000142 -0.000178 -0.000223 -0.000278 -0.000345 -0.000427 -0.000525 -0.000643 -0.000784 -0.000951 -0.001147 -0.001376 -0.001638 -0.001934 -0.002263 -0.002621 -0.003003 -0.003402 -0.003810 -0.004217 -0.004614 -0.004991 -0.005336 -0.005642 -0.005900 -0.006103 -0.006245 -0.006322 -0.006332 -0.006275 -0.006154 -0.005971 -0.005734 -0.005450 -0.005127 -0.004774 -0.004400 -0.004014 -0.003624 -0.003237 -0.002861 -0.002500 -0.002159 -0.001843 -0.001552 -0.001289 -0.001054 -0.000846 -0.000662 -0.000500 -0.000353 -0.000216 -0.000082 0.000056 0.000207 0.000376 0.000570 0.000792 0.001045 0.001330 0.001646 0.001990 0.002356 0.002740 0.003134 0.003530 0.003921 0.004298 0.004651 0.004973 0.005253 0.005484 0.005659 0.005772 0.005819 0.005798 0.005712 0.005563 0.005356 0.005098 0.004799 0.004467 0.004112 0.003744 0.003374 0.003009 0.002658 0.002327 0.002019 0.001738 0.001484 0.001258 0.001058 0.000883 0.000731 0.000601 0.000492 0.000400 0.000324 0.000263 0.000212 0.000172 0.000139 0.000112 0.000090 0.000072 0.000057 0.000045 0.000036 0.000028 0.000021 0.000016 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000021 -0.000028 -0.000036 -0.000045 -0.000057 -0.000072 -0.000090 -0.000113 -0.000142 -0.000179 -0.000223 -0.000278 -0.000344 -0.000423 -0.000518 -0.000631 -0.000766 -0.000925 -0.001111 -0.001325 -0.001568 -0.001839 -0.002137 -0.002458 -0.002796 -0.003145 -0.003498 -0.003846 -0.004181 -0.004494 -0.004778 -0.005025 -0.005230 -0.005387 -0.005492 -0.005542 -0.005536 -0.005475 -0.005360 -0.005196 -0.004988 -0.004742 -0.004465 -0.004163 -0.003843 -0.003512 -0.003177 -0.002843 -0.002516 -0.002200 -0.001898 -0.001614 -0.001351 -0.001109 -0.000888 -0.000687 -0.000504 -0.000336 -0.000176 -0.000019 0.000142 0.000311 0.000495 0.000698 0.000923 0.001171 0.001443 0.001737 0.002050 0.002376 0.002710 0.003046 0.003378 0.003699 0.004002 0.004279 0.004524 0.004730 0.004892 0.005004 0.005063 0.005066 0.005013 0.004906 0.004749 0.004546 0.004304 0.004031 0.003734 0.003421 0.003103 0.002785 0.002475 0.002180 0.001904 0.001649 0.001417 0.001210 0.001025 0.000862 0.000720 0.000597 0.000491 0.000401 0.000327 0.000265 0.000214 0.000174 0.000140 0.000114 0.000092 0.000074 0.000059 0.000047 0.000038 0.000029 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000056 -0.000070 -0.000089 -0.000112 -0.000141 -0.000177 -0.000221 -0.000274 -0.000338 -0.000414 -0.000505 -0.000613 -0.000741 -0.000890 -0.001063 -0.001261 -0.001483 -0.001728 -0.001994 -0.002276 -0.002571 -0.002871 -0.003171 -0.003463 -0.003741 -0.003998 -0.004229 -0.004427 -0.004589 -0.004709 -0.004785 -0.004816 -0.004799 -0.004737 -0.004632 -0.004487 -0.004306 -0.004093 -0.003855 -0.003595 -0.003320 -0.003034 -0.002743 -0.002450 -0.002162 -0.001881 -0.001611 -0.001355 -0.001114 -0.000890 -0.000682 -0.000489 -0.000307 -0.000134 0.000036 0.000209 0.000387 0.000577 0.000781 0.001001 0.001239 0.001492 0.001760 0.002038 0.002323 0.002610 0.002892 0.003165 0.003423 0.003661 0.003873 0.004054 0.004200 0.004306 0.004369 0.004387 0.004359 0.004285 0.004168 0.004011 0.003818 0.003597 0.003352 0.003091 0.002821 0.002548 0.002279 0.002019 0.001774 0.001545 0.001337 0.001148 0.000980 0.000830 0.000699 0.000584 0.000484 0.000398 0.000325 0.000265 0.000215 0.000174 0.000141 0.000114 0.000092 0.000075 0.000060 0.000048 0.000039 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000053 -0.000068 -0.000086 -0.000110 -0.000139 -0.000174 -0.000217 -0.000268 -0.000329 -0.000401 -0.000487 -0.000589 -0.000708 -0.000847 -0.001006 -0.001185 -0.001384 -0.001602 -0.001835 -0.002080 -0.002332 -0.002586 -0.002837 -0.003079 -0.003307 -0.003516 -0.003702 -0.003860 -0.003986 -0.004077 -0.004131 -0.004147 -0.004125 -0.004065 -0.003970 -0.003842 -0.003684 -0.003500 -0.003293 -0.003068 -0.002828 -0.002577 -0.002321 -0.002063 -0.001806 -0.001555 -0.001312 -0.001079 -0.000860 -0.000652 -0.000457 -0.000272 -0.000094 0.000081 0.000257 0.000437 0.000626 0.000824 0.001034 0.001255 0.001486 0.001726 0.001970 0.002215 0.002456 0.002689 0.002909 0.003113 0.003296 0.003454 0.003583 0.003680 0.003743 0.003769 0.003758 0.003709 0.003623 0.003503 0.003353 0.003175 0.002976 0.002761 0.002535 0.002304 0.002074 0.001849 0.001634 0.001432 0.001246 0.001076 0.000924 0.000789 0.000669 0.000563 0.000471 0.000390 0.000321 0.000262 0.000213 0.000173 0.000140 0.000113 0.000092 0.000075 0.000061 0.000049 0.000040 0.000032 0.000025 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000040 -0.000051 -0.000065 -0.000084 -0.000107 -0.000136 -0.000170 -0.000210 -0.000259 -0.000316 -0.000384 -0.000465 -0.000559 -0.000669 -0.000796 -0.000939 -0.001100 -0.001276 -0.001466 -0.001666 -0.001875 -0.002087 -0.002299 -0.002506 -0.002704 -0.002889 -0.003058 -0.003206 -0.003331 -0.003428 -0.003497 -0.003534 -0.003539 -0.003513 -0.003456 -0.003370 -0.003257 -0.003118 -0.002957 -0.002776 -0.002577 -0.002366 -0.002144 -0.001917 -0.001687 -0.001458 -0.001233 -0.001015 -0.000806 -0.000606 -0.000416 -0.000234 -0.000057 0.000115 0.000288 0.000464 0.000645 0.000832 0.001027 0.001229 0.001436 0.001647 0.001857 0.002064 0.002263 0.002452 0.002627 0.002785 0.002922 0.003036 0.003124 0.003184 0.003215 0.003215 0.003184 0.003122 0.003032 0.002915 0.002775 0.002614 0.002439 0.002252 0.002060 0.001865 0.001673 0.001487 0.001311 0.001147 0.000997 0.000861 0.000739 0.000631 0.000536 0.000451 0.000377 0.000313 0.000257 0.000210 0.000171 0.000138 0.000112 0.000091 0.000074 0.000060 0.000049 0.000040 0.000032 0.000026 0.000020 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000028 -0.000037 -0.000048 -0.000063 -0.000082 -0.000104 -0.000131 -0.000163 -0.000201 -0.000247 -0.000300 -0.000364 -0.000438 -0.000525 -0.000625 -0.000739 -0.000866 -0.001007 -0.001160 -0.001322 -0.001492 -0.001667 -0.001843 -0.002017 -0.002185 -0.002346 -0.002496 -0.002631 -0.002748 -0.002845 -0.002920 -0.002969 -0.002993 -0.002991 -0.002962 -0.002908 -0.002830 -0.002728 -0.002605 -0.002462 -0.002301 -0.002124 -0.001936 -0.001739 -0.001537 -0.001333 -0.001130 -0.000931 -0.000737 -0.000549 -0.000369 -0.000196 -0.000027 0.000138 0.000303 0.000469 0.000638 0.000812 0.000989 0.001170 0.001353 0.001535 0.001713 0.001885 0.002047 0.002198 0.002334 0.002453 0.002553 0.002632 0.002689 0.002721 0.002728 0.002710 0.002668 0.002601 0.002511 0.002401 0.002274 0.002133 0.001980 0.001821 0.001659 0.001497 0.001339 0.001187 0.001045 0.000913 0.000793 0.000685 0.000588 0.000503 0.000427 0.000360 0.000301 0.000250 0.000205 0.000167 0.000136 0.000110 0.000089 0.000072 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000035 -0.000047 -0.000061 -0.000079 -0.000100 -0.000125 -0.000155 -0.000190 -0.000232 -0.000282 -0.000340 -0.000408 -0.000487 -0.000576 -0.000677 -0.000789 -0.000910 -0.001040 -0.001177 -0.001318 -0.001462 -0.001605 -0.001747 -0.001884 -0.002013 -0.002133 -0.002240 -0.002331 -0.002406 -0.002461 -0.002495 -0.002508 -0.002500 -0.002469 -0.002418 -0.002345 -0.002252 -0.002141 -0.002012 -0.001868 -0.001711 -0.001544 -0.001370 -0.001191 -0.001012 -0.000834 -0.000658 -0.000487 -0.000321 -0.000160 -0.000004 0.000151 0.000303 0.000457 0.000612 0.000769 0.000928 0.001087 0.001245 0.001400 0.001548 0.001689 0.001818 0.001936 0.002040 0.002127 0.002198 0.002251 0.002283 0.002296 0.002288 0.002259 0.002211 0.002144 0.002059 0.001959 0.001846 0.001724 0.001594 0.001460 0.001325 0.001192 0.001063 0.000941 0.000826 0.000721 0.000626 0.000541 0.000466 0.000398 0.000339 0.000286 0.000239 0.000199 0.000163 0.000133 0.000107 0.000087 0.000070 0.000057 0.000046 0.000038 0.000031 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000045 -0.000059 -0.000075 -0.000095 -0.000118 -0.000145 -0.000178 -0.000216 -0.000262 -0.000315 -0.000376 -0.000446 -0.000525 -0.000613 -0.000708 -0.000811 -0.000919 -0.001032 -0.001148 -0.001265 -0.001381 -0.001495 -0.001605 -0.001708 -0.001803 -0.001886 -0.001957 -0.002012 -0.002051 -0.002073 -0.002077 -0.002063 -0.002030 -0.001980 -0.001912 -0.001826 -0.001725 -0.001609 -0.001480 -0.001341 -0.001194 -0.001042 -0.000887 -0.000731 -0.000577 -0.000424 -0.000275 -0.000129 0.000013 0.000154 0.000292 0.000431 0.000570 0.000710 0.000849 0.000988 0.001122 0.001252 0.001373 0.001486 0.001588 0.001678 0.001754 0.001817 0.001865 0.001897 0.001913 0.001912 0.001895 0.001861 0.001812 0.001748 0.001671 0.001583 0.001485 0.001381 0.001272 0.001160 0.001050 0.000941 0.000838 0.000740 0.000649 0.000567 0.000492 0.000426 0.000367 0.000314 0.000268 0.000226 0.000190 0.000157 0.000129 0.000105 0.000085 0.000068 0.000055 0.000045 0.000037 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000033 -0.000044 -0.000056 -0.000071 -0.000089 -0.000110 -0.000135 -0.000165 -0.000200 -0.000241 -0.000288 -0.000343 -0.000404 -0.000472 -0.000547 -0.000627 -0.000712 -0.000801 -0.000893 -0.000987 -0.001081 -0.001174 -0.001266 -0.001353 -0.001434 -0.001507 -0.001571 -0.001623 -0.001662 -0.001688 -0.001699 -0.001695 -0.001677 -0.001642 -0.001593 -0.001529 -0.001450 -0.001358 -0.001254 -0.001140 -0.001019 -0.000892 -0.000762 -0.000629 -0.000496 -0.000363 -0.000232 -0.000102 0.000024 0.000149 0.000273 0.000396 0.000519 0.000641 0.000761 0.000879 0.000992 0.001098 0.001197 0.001285 0.001363 0.001430 0.001485 0.001528 0.001558 0.001576 0.001580 0.001571 0.001550 0.001515 0.001468 0.001410 0.001343 0.001267 0.001184 0.001096 0.001006 0.000915 0.000825 0.000738 0.000655 0.000578 0.000507 0.000443 0.000385 0.000334 0.000288 0.000247 0.000211 0.000178 0.000150 0.000124 0.000102 0.000083 0.000067 0.000054 0.000043 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000024 -0.000032 -0.000041 -0.000053 -0.000066 -0.000082 -0.000101 -0.000124 -0.000151 -0.000183 -0.000219 -0.000262 -0.000309 -0.000361 -0.000419 -0.000481 -0.000547 -0.000616 -0.000688 -0.000762 -0.000838 -0.000913 -0.000987 -0.001059 -0.001128 -0.001190 -0.001245 -0.001292 -0.001329 -0.001354 -0.001369 -0.001371 -0.001361 -0.001338 -0.001303 -0.001255 -0.001195 -0.001123 -0.001041 -0.000950 -0.000852 -0.000749 -0.000641 -0.000531 -0.000418 -0.000305 -0.000192 -0.000080 0.000031 0.000140 0.000248 0.000356 0.000462 0.000567 0.000669 0.000768 0.000861 0.000947 0.001025 0.001093 0.001151 0.001199 0.001237 0.001264 0.001282 0.001289 0.001286 0.001273 0.001250 0.001217 0.001175 0.001125 0.001068 0.001004 0.000935 0.000863 0.000789 0.000716 0.000644 0.000574 0.000509 0.000449 0.000394 0.000345 0.000300 0.000260 0.000225 0.000193 0.000165 0.000140 0.000117 0.000097 0.000080 0.000065 0.000053 0.000042 0.000034 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000048 -0.000060 -0.000075 -0.000092 -0.000113 -0.000137 -0.000166 -0.000198 -0.000234 -0.000274 -0.000318 -0.000366 -0.000416 -0.000470 -0.000526 -0.000584 -0.000643 -0.000703 -0.000763 -0.000821 -0.000877 -0.000928 -0.000975 -0.001015 -0.001047 -0.001071 -0.001085 -0.001090 -0.001086 -0.001071 -0.001046 -0.001010 -0.000965 -0.000910 -0.000846 -0.000776 -0.000698 -0.000616 -0.000529 -0.000439 -0.000346 -0.000252 -0.000156 -0.000060 0.000035 0.000129 0.000222 0.000314 0.000404 0.000493 0.000578 0.000660 0.000735 0.000803 0.000863 0.000914 0.000956 0.000989 0.001013 0.001029 0.001037 0.001038 0.001031 0.001016 0.000994 0.000965 0.000929 0.000887 0.000840 0.000787 0.000731 0.000673 0.000614 0.000555 0.000498 0.000444 0.000394 0.000347 0.000305 0.000267 0.000233 0.000202 0.000175 0.000151 0.000129 0.000109 0.000092 0.000076 0.000063 0.000051 0.000041 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000054 -0.000067 -0.000083 -0.000102 -0.000124 -0.000148 -0.000176 -0.000207 -0.000240 -0.000276 -0.000315 -0.000356 -0.000399 -0.000443 -0.000489 -0.000536 -0.000583 -0.000630 -0.000674 -0.000716 -0.000754 -0.000787 -0.000814 -0.000834 -0.000847 -0.000853 -0.000851 -0.000842 -0.000824 -0.000798 -0.000764 -0.000723 -0.000674 -0.000620 -0.000560 -0.000496 -0.000428 -0.000356 -0.000280 -0.000203 -0.000123 -0.000043 0.000037 0.000116 0.000195 0.000273 0.000349 0.000422 0.000492 0.000558 0.000618 0.000671 0.000716 0.000752 0.000781 0.000802 0.000816 0.000824 0.000825 0.000822 0.000813 0.000799 0.000779 0.000755 0.000725 0.000691 0.000653 0.000611 0.000567 0.000521 0.000474 0.000428 0.000383 0.000342 0.000303 0.000267 0.000235 0.000206 0.000180 0.000157 0.000136 0.000117 0.000100 0.000085 0.000071 0.000059 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000075 -0.000091 -0.000110 -0.000131 -0.000154 -0.000179 -0.000207 -0.000236 -0.000267 -0.000300 -0.000334 -0.000369 -0.000406 -0.000442 -0.000478 -0.000513 -0.000546 -0.000576 -0.000602 -0.000623 -0.000640 -0.000651 -0.000656 -0.000656 -0.000649 -0.000637 -0.000618 -0.000593 -0.000562 -0.000526 -0.000485 -0.000440 -0.000391 -0.000338 -0.000281 -0.000221 -0.000158 -0.000094 -0.000027 0.000039 0.000105 0.000171 0.000235 0.000298 0.000358 0.000414 0.000466 0.000513 0.000552 0.000585 0.000610 0.000628 0.000640 0.000646 0.000648 0.000646 0.000640 0.000631 0.000618 0.000602 0.000582 0.000559 0.000532 0.000503 0.000470 0.000436 0.000400 0.000363 0.000327 0.000293 0.000261 0.000232 0.000205 0.000181 0.000159 0.000139 0.000121 0.000105 0.000090 0.000077 0.000065 0.000055 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000054 -0.000066 -0.000081 -0.000096 -0.000114 -0.000133 -0.000153 -0.000175 -0.000199 -0.000223 -0.000249 -0.000277 -0.000304 -0.000332 -0.000360 -0.000386 -0.000411 -0.000434 -0.000454 -0.000471 -0.000483 -0.000492 -0.000496 -0.000496 -0.000492 -0.000483 -0.000469 -0.000451 -0.000429 -0.000402 -0.000372 -0.000338 -0.000300 -0.000260 -0.000216 -0.000168 -0.000118 -0.000066 -0.000012 0.000042 0.000096 0.000150 0.000202 0.000253 0.000301 0.000345 0.000385 0.000420 0.000449 0.000471 0.000487 0.000498 0.000503 0.000504 0.000502 0.000497 0.000490 0.000482 0.000471 0.000458 0.000443 0.000425 0.000406 0.000383 0.000359 0.000332 0.000305 0.000277 0.000249 0.000223 0.000199 0.000177 0.000157 0.000138 0.000122 0.000107 0.000093 0.000080 0.000069 0.000059 0.000050 0.000042 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000058 -0.000070 -0.000083 -0.000097 -0.000113 -0.000129 -0.000146 -0.000165 -0.000185 -0.000205 -0.000226 -0.000247 -0.000268 -0.000288 -0.000306 -0.000323 -0.000338 -0.000350 -0.000359 -0.000365 -0.000369 -0.000369 -0.000365 -0.000359 -0.000349 -0.000336 -0.000319 -0.000300 -0.000277 -0.000252 -0.000224 -0.000193 -0.000159 -0.000122 -0.000083 -0.000041 0.000002 0.000046 0.000090 0.000133 0.000174 0.000214 0.000252 0.000286 0.000316 0.000341 0.000361 0.000376 0.000385 0.000389 0.000390 0.000387 0.000383 0.000377 0.000370 0.000362 0.000354 0.000344 0.000333 0.000320 0.000306 0.000289 0.000271 0.000252 0.000231 0.000210 0.000189 0.000170 0.000152 0.000135 0.000120 0.000106 0.000093 0.000082 0.000071 0.000061 0.000052 0.000045 0.000038 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000042 -0.000051 -0.000061 -0.000071 -0.000082 -0.000094 -0.000107 -0.000120 -0.000135 -0.000150 -0.000166 -0.000182 -0.000197 -0.000212 -0.000226 -0.000238 -0.000248 -0.000257 -0.000263 -0.000267 -0.000269 -0.000268 -0.000266 -0.000261 -0.000254 -0.000244 -0.000232 -0.000218 -0.000201 -0.000182 -0.000161 -0.000137 -0.000111 -0.000082 -0.000051 -0.000018 0.000016 0.000050 0.000085 0.000119 0.000151 0.000182 0.000211 0.000236 0.000258 0.000275 0.000288 0.000297 0.000301 0.000301 0.000298 0.000294 0.000288 0.000282 0.000275 0.000269 0.000262 0.000255 0.000247 0.000238 0.000228 0.000217 0.000204 0.000190 0.000175 0.000159 0.000144 0.000129 0.000115 0.000103 0.000091 0.000081 0.000071 0.000062 0.000054 0.000046 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000030 -0.000037 -0.000044 -0.000051 -0.000059 -0.000068 -0.000077 -0.000087 -0.000098 -0.000109 -0.000121 -0.000132 -0.000144 -0.000154 -0.000164 -0.000172 -0.000179 -0.000185 -0.000189 -0.000191 -0.000192 -0.000191 -0.000189 -0.000185 -0.000180 -0.000172 -0.000163 -0.000153 -0.000140 -0.000126 -0.000109 -0.000091 -0.000070 -0.000048 -0.000024 0.000002 0.000028 0.000055 0.000081 0.000107 0.000132 0.000155 0.000176 0.000195 0.000210 0.000221 0.000229 0.000233 0.000233 0.000231 0.000227 0.000221 0.000215 0.000209 0.000203 0.000197 0.000192 0.000187 0.000182 0.000176 0.000169 0.000162 0.000153 0.000143 0.000132 0.000121 0.000109 0.000098 0.000088 0.000079 0.000070 0.000062 0.000054 0.000047 0.000040 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000032 -0.000037 -0.000042 -0.000048 -0.000055 -0.000062 -0.000069 -0.000078 -0.000086 -0.000095 -0.000103 -0.000111 -0.000117 -0.000123 -0.000128 -0.000131 -0.000133 -0.000134 -0.000134 -0.000133 -0.000131 -0.000128 -0.000123 -0.000118 -0.000111 -0.000102 -0.000092 -0.000081 -0.000068 -0.000053 -0.000037 -0.000020 -0.000001 0.000019 0.000039 0.000059 0.000079 0.000098 0.000116 0.000133 0.000148 0.000161 0.000171 0.000178 0.000182 0.000182 0.000181 0.000177 0.000171 0.000165 0.000159 0.000154 0.000149 0.000144 0.000140 0.000137 0.000133 0.000129 0.000125 0.000120 0.000114 0.000108 0.000100 0.000092 0.000084 0.000076 0.000068 0.000060 0.000054 0.000047 0.000041 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000016 -0.000020 -0.000023 -0.000027 -0.000030 -0.000034 -0.000038 -0.000043 -0.000049 -0.000054 -0.000061 -0.000067 -0.000073 -0.000078 -0.000082 -0.000086 -0.000089 -0.000091 -0.000092 -0.000092 -0.000091 -0.000090 -0.000088 -0.000085 -0.000081 -0.000077 -0.000071 -0.000064 -0.000056 -0.000047 -0.000036 -0.000024 -0.000011 0.000003 0.000017 0.000032 0.000047 0.000062 0.000076 0.000090 0.000103 0.000115 0.000125 0.000133 0.000139 0.000143 0.000144 0.000143 0.000140 0.000135 0.000130 0.000124 0.000118 0.000113 0.000109 0.000105 0.000102 0.000099 0.000097 0.000095 0.000092 0.000089 0.000086 0.000081 0.000076 0.000071 0.000065 0.000058 0.000052 0.000047 0.000041 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000037 -0.000042 -0.000046 -0.000050 -0.000054 -0.000057 -0.000059 -0.000061 -0.000062 -0.000062 -0.000062 -0.000060 -0.000059 -0.000056 -0.000054 -0.000051 -0.000047 -0.000042 -0.000036 -0.000029 -0.000022 -0.000013 -0.000003 0.000008 0.000019 0.000030 0.000041 0.000052 0.000063 0.000073 0.000083 0.000092 0.000099 0.000106 0.000111 0.000114 0.000115 0.000115 0.000113 0.000109 0.000105 0.000099 0.000094 0.000089 0.000084 0.000080 0.000077 0.000075 0.000073 0.000071 0.000070 0.000068 0.000067 0.000064 0.000062 0.000058 0.000054 0.000050 0.000045 0.000041 0.000036 0.000032 0.000028 0.000024 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000025 -0.000028 -0.000031 -0.000034 -0.000036 -0.000038 -0.000040 -0.000041 -0.000041 -0.000041 -0.000040 -0.000039 -0.000037 -0.000035 -0.000032 -0.000029 -0.000026 -0.000022 -0.000016 -0.000011 -0.000004 0.000004 0.000012 0.000021 0.000030 0.000039 0.000047 0.000055 0.000062 0.000069 0.000075 0.000081 0.000086 0.000090 0.000092 0.000094 0.000094 0.000092 0.000090 0.000086 0.000082 0.000077 0.000072 0.000067 0.000063 0.000060 0.000057 0.000055 0.000054 0.000052 0.000051 0.000051 0.000050 0.000048 0.000047 0.000045 0.000042 0.000039 0.000036 0.000032 0.000028 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000026 -0.000025 -0.000024 -0.000022 -0.000020 -0.000017 -0.000015 -0.000012 -0.000008 -0.000003 0.000002 0.000008 0.000015 0.000022 0.000029 0.000036 0.000043 0.000049 0.000055 0.000060 0.000064 0.000068 0.000071 0.000074 0.000076 0.000077 0.000077 0.000076 0.000075 0.000072 0.000069 0.000065 0.000060 0.000056 0.000052 0.000049 0.000046 0.000043 0.000041 0.000040 0.000039 0.000038 0.000038 0.000037 0.000036 0.000036 0.000034 0.000033 0.000030 0.000028 0.000025 0.000022 0.000019 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000014 -0.000013 -0.000010 -0.000008 -0.000006 -0.000003 0.000001 0.000005 0.000009 0.000015 0.000020 0.000027 0.000033 0.000038 0.000043 0.000048 0.000052 0.000055 0.000058 0.000060 0.000062 0.000063 0.000064 0.000064 0.000063 0.000062 0.000061 0.000058 0.000055 0.000051 0.000048 0.000044 0.000041 0.000038 0.000035 0.000033 0.000032 0.000030 0.000029 0.000029 0.000028 0.000028 0.000027 0.000027 0.000026 0.000025 0.000024 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 0.000002 0.000005 0.000009 0.000013 0.000017 0.000022 0.000027 0.000032 0.000037 0.000041 0.000044 0.000047 0.000049 0.000050 0.000052 0.000053 0.000053 0.000053 0.000053 0.000052 0.000051 0.000049 0.000047 0.000044 0.000041 0.000038 0.000035 0.000032 0.000030 0.000027 0.000026 0.000024 0.000023 0.000022 0.000022 0.000021 0.000021 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 0.000001 0.000004 0.000006 0.000010 0.000013 0.000017 0.000022 0.000026 0.000030 0.000033 0.000036 0.000038 0.000040 0.000042 0.000043 0.000043 0.000044 0.000044 0.000044 0.000043 0.000042 0.000041 0.000039 0.000037 0.000035 0.000032 0.000030 0.000027 0.000025 0.000023 0.000021 0.000020 0.000019 0.000018 0.000017 0.000017 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000003 -0.000002 0.000000 0.000002 0.000004 0.000006 0.000009 0.000012 0.000015 0.000019 0.000022 0.000025 0.000028 0.000030 0.000032 0.000033 0.000034 0.000035 0.000035 0.000035 0.000035 0.000035 0.000034 0.000033 0.000032 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000018 0.000017 0.000015 0.000015 0.000014 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000012 0.000015 0.000018 0.000020 0.000022 0.000024 0.000025 0.000026 0.000027 0.000027 0.000028 0.000028 0.000028 0.000027 0.000027 0.000026 0.000025 0.000024 0.000022 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000014 0.000015 0.000017 0.000018 0.000019 0.000020 0.000020 0.000021 0.000021 0.000021 0.000021 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000006 0.000008 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode27_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000007 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000007 0.000009 0.000010 0.000011 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000012 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000008 0.000010 0.000012 0.000014 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000013 0.000015 0.000017 0.000017 0.000017 0.000016 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000005 0.000006 0.000008 0.000011 0.000013 0.000016 0.000018 0.000020 0.000021 0.000022 0.000021 0.000020 0.000017 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 0.000002 0.000004 0.000007 0.000010 0.000012 0.000015 0.000018 0.000021 0.000024 0.000027 0.000029 0.000030 0.000029 0.000028 0.000026 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000003 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000006 -0.000005 -0.000002 0.000001 0.000005 0.000009 0.000013 0.000018 0.000022 0.000026 0.000031 0.000035 0.000038 0.000041 0.000043 0.000043 0.000042 0.000040 0.000037 0.000032 0.000027 0.000022 0.000018 0.000013 0.000010 0.000007 0.000004 0.000001 -0.000001 -0.000004 -0.000008 -0.000011 -0.000013 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000006 -0.000003 0.000000 0.000005 0.000011 0.000017 0.000023 0.000030 0.000037 0.000043 0.000050 0.000055 0.000060 0.000063 0.000065 0.000065 0.000064 0.000060 0.000055 0.000049 0.000042 0.000035 0.000028 0.000021 0.000016 0.000010 0.000006 0.000001 -0.000004 -0.000009 -0.000014 -0.000018 -0.000022 -0.000025 -0.000027 -0.000028 -0.000028 -0.000028 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000011 -0.000009 -0.000005 -0.000001 0.000005 0.000012 0.000020 0.000029 0.000038 0.000049 0.000059 0.000068 0.000077 0.000085 0.000092 0.000096 0.000099 0.000099 0.000096 0.000091 0.000084 0.000075 0.000065 0.000055 0.000045 0.000035 0.000026 0.000017 0.000009 0.000001 -0.000007 -0.000015 -0.000023 -0.000029 -0.000035 -0.000039 -0.000041 -0.000042 -0.000042 -0.000041 -0.000039 -0.000037 -0.000035 -0.000033 -0.000030 -0.000027 -0.000025 -0.000022 -0.000019 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000018 -0.000018 -0.000017 -0.000015 -0.000012 -0.000008 -0.000003 0.000004 0.000012 0.000022 0.000033 0.000046 0.000061 0.000075 0.000090 0.000104 0.000118 0.000129 0.000138 0.000145 0.000148 0.000148 0.000144 0.000138 0.000128 0.000115 0.000101 0.000086 0.000071 0.000056 0.000042 0.000028 0.000014 0.000001 -0.000012 -0.000024 -0.000035 -0.000045 -0.000053 -0.000058 -0.000061 -0.000062 -0.000062 -0.000060 -0.000057 -0.000054 -0.000050 -0.000046 -0.000042 -0.000038 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000022 -0.000022 -0.000022 -0.000020 -0.000017 -0.000012 -0.000006 0.000001 0.000011 0.000023 0.000037 0.000053 0.000072 0.000092 0.000113 0.000134 0.000155 0.000174 0.000190 0.000203 0.000213 0.000218 0.000218 0.000214 0.000204 0.000191 0.000174 0.000154 0.000133 0.000110 0.000088 0.000065 0.000044 0.000022 0.000002 -0.000018 -0.000037 -0.000053 -0.000067 -0.000078 -0.000085 -0.000090 -0.000091 -0.000089 -0.000086 -0.000082 -0.000076 -0.000071 -0.000065 -0.000059 -0.000052 -0.000046 -0.000040 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000013 -0.000009 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000026 -0.000028 -0.000028 -0.000027 -0.000024 -0.000019 -0.000013 -0.000004 0.000007 0.000021 0.000038 0.000058 0.000081 0.000107 0.000136 0.000165 0.000195 0.000224 0.000251 0.000274 0.000294 0.000307 0.000315 0.000316 0.000311 0.000299 0.000280 0.000257 0.000229 0.000199 0.000167 0.000133 0.000100 0.000067 0.000034 0.000003 -0.000027 -0.000054 -0.000078 -0.000098 -0.000113 -0.000123 -0.000129 -0.000130 -0.000128 -0.000123 -0.000116 -0.000108 -0.000100 -0.000091 -0.000082 -0.000073 -0.000064 -0.000056 -0.000048 -0.000040 -0.000034 -0.000028 -0.000022 -0.000017 -0.000012 -0.000008 -0.000004 -0.000002 0.000000 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000021 -0.000023 -0.000026 -0.000030 -0.000033 -0.000035 -0.000037 -0.000037 -0.000035 -0.000030 -0.000023 -0.000014 -0.000001 0.000015 0.000035 0.000059 0.000087 0.000119 0.000156 0.000195 0.000236 0.000278 0.000318 0.000356 0.000389 0.000416 0.000436 0.000448 0.000451 0.000444 0.000428 0.000404 0.000372 0.000334 0.000291 0.000245 0.000197 0.000147 0.000098 0.000050 0.000004 -0.000039 -0.000078 -0.000112 -0.000140 -0.000162 -0.000177 -0.000184 -0.000186 -0.000183 -0.000175 -0.000165 -0.000153 -0.000141 -0.000128 -0.000114 -0.000101 -0.000089 -0.000076 -0.000065 -0.000055 -0.000045 -0.000037 -0.000029 -0.000022 -0.000016 -0.000011 -0.000006 -0.000003 -0.000000 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000029 -0.000031 -0.000034 -0.000038 -0.000042 -0.000045 -0.000048 -0.000050 -0.000049 -0.000046 -0.000040 -0.000030 -0.000017 0.000001 0.000024 0.000051 0.000085 0.000124 0.000169 0.000219 0.000274 0.000331 0.000388 0.000444 0.000497 0.000543 0.000581 0.000610 0.000627 0.000632 0.000625 0.000604 0.000572 0.000529 0.000477 0.000417 0.000351 0.000282 0.000211 0.000141 0.000071 0.000005 -0.000057 -0.000113 -0.000161 -0.000200 -0.000231 -0.000251 -0.000261 -0.000264 -0.000258 -0.000248 -0.000233 -0.000216 -0.000197 -0.000178 -0.000159 -0.000140 -0.000122 -0.000105 -0.000089 -0.000074 -0.000061 -0.000049 -0.000039 -0.000030 -0.000022 -0.000015 -0.000009 -0.000005 -0.000002 -0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000019 -0.000023 -0.000026 -0.000030 -0.000033 -0.000036 -0.000039 -0.000042 -0.000045 -0.000050 -0.000054 -0.000059 -0.000064 -0.000067 -0.000069 -0.000068 -0.000064 -0.000056 -0.000043 -0.000024 0.000000 0.000031 0.000070 0.000116 0.000170 0.000233 0.000302 0.000377 0.000455 0.000534 0.000611 0.000683 0.000747 0.000800 0.000841 0.000866 0.000875 0.000866 0.000840 0.000797 0.000738 0.000666 0.000583 0.000492 0.000395 0.000295 0.000195 0.000096 0.000003 -0.000084 -0.000162 -0.000229 -0.000284 -0.000326 -0.000353 -0.000368 -0.000371 -0.000363 -0.000348 -0.000327 -0.000302 -0.000275 -0.000248 -0.000220 -0.000193 -0.000167 -0.000143 -0.000120 -0.000100 -0.000082 -0.000066 -0.000052 -0.000040 -0.000029 -0.000020 -0.000013 -0.000008 -0.000004 -0.000002 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000030 -0.000035 -0.000040 -0.000045 -0.000050 -0.000054 -0.000059 -0.000065 -0.000071 -0.000077 -0.000084 -0.000090 -0.000096 -0.000098 -0.000097 -0.000092 -0.000082 -0.000064 -0.000040 -0.000007 0.000035 0.000088 0.000152 0.000226 0.000312 0.000406 0.000508 0.000615 0.000723 0.000828 0.000926 0.001014 0.001088 0.001144 0.001180 0.001193 0.001183 0.001149 0.001091 0.001012 0.000914 0.000800 0.000674 0.000540 0.000401 0.000261 0.000125 -0.000005 -0.000125 -0.000233 -0.000325 -0.000400 -0.000456 -0.000494 -0.000513 -0.000517 -0.000506 -0.000485 -0.000455 -0.000419 -0.000381 -0.000342 -0.000302 -0.000264 -0.000227 -0.000193 -0.000162 -0.000134 -0.000109 -0.000087 -0.000068 -0.000052 -0.000038 -0.000027 -0.000018 -0.000011 -0.000006 -0.000003 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000031 -0.000038 -0.000045 -0.000052 -0.000059 -0.000067 -0.000074 -0.000082 -0.000091 -0.000100 -0.000110 -0.000119 -0.000129 -0.000136 -0.000141 -0.000141 -0.000135 -0.000122 -0.000100 -0.000068 -0.000024 0.000033 0.000104 0.000190 0.000291 0.000407 0.000535 0.000673 0.000817 0.000963 0.001105 0.001239 0.001358 0.001459 0.001535 0.001585 0.001605 0.001593 0.001548 0.001472 0.001366 0.001233 0.001079 0.000907 0.000723 0.000532 0.000341 0.000154 -0.000023 -0.000187 -0.000332 -0.000457 -0.000557 -0.000633 -0.000683 -0.000709 -0.000713 -0.000698 -0.000668 -0.000626 -0.000577 -0.000523 -0.000467 -0.000411 -0.000358 -0.000307 -0.000259 -0.000216 -0.000177 -0.000143 -0.000113 -0.000088 -0.000067 -0.000049 -0.000035 -0.000024 -0.000015 -0.000009 -0.000005 -0.000003 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000025 -0.000032 -0.000039 -0.000047 -0.000056 -0.000066 -0.000077 -0.000088 -0.000099 -0.000112 -0.000125 -0.000139 -0.000154 -0.000168 -0.000182 -0.000194 -0.000201 -0.000203 -0.000198 -0.000182 -0.000155 -0.000114 -0.000057 0.000018 0.000113 0.000228 0.000364 0.000518 0.000690 0.000875 0.001068 0.001263 0.001454 0.001633 0.001794 0.001929 0.002033 0.002101 0.002129 0.002114 0.002056 0.001955 0.001813 0.001636 0.001428 0.001196 0.000948 0.000691 0.000433 0.000182 -0.000057 -0.000276 -0.000470 -0.000636 -0.000770 -0.000869 -0.000936 -0.000969 -0.000973 -0.000952 -0.000910 -0.000852 -0.000784 -0.000709 -0.000631 -0.000554 -0.000480 -0.000409 -0.000344 -0.000285 -0.000232 -0.000186 -0.000146 -0.000113 -0.000085 -0.000062 -0.000044 -0.000030 -0.000019 -0.000011 -0.000006 -0.000003 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000038 -0.000047 -0.000058 -0.000070 -0.000083 -0.000098 -0.000114 -0.000131 -0.000150 -0.000170 -0.000191 -0.000213 -0.000235 -0.000256 -0.000274 -0.000287 -0.000292 -0.000288 -0.000271 -0.000238 -0.000186 -0.000112 -0.000014 0.000110 0.000261 0.000440 0.000645 0.000872 0.001117 0.001372 0.001631 0.001884 0.002122 0.002335 0.002515 0.002655 0.002746 0.002784 0.002766 0.002690 0.002557 0.002370 0.002135 0.001860 0.001552 0.001222 0.000880 0.000537 0.000203 -0.000113 -0.000403 -0.000659 -0.000876 -0.001050 -0.001180 -0.001266 -0.001308 -0.001312 -0.001281 -0.001223 -0.001144 -0.001051 -0.000949 -0.000843 -0.000738 -0.000636 -0.000540 -0.000451 -0.000371 -0.000299 -0.000238 -0.000185 -0.000141 -0.000105 -0.000076 -0.000053 -0.000035 -0.000022 -0.000012 -0.000006 -0.000002 -0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000057 -0.000070 -0.000085 -0.000103 -0.000124 -0.000146 -0.000171 -0.000198 -0.000228 -0.000259 -0.000291 -0.000324 -0.000355 -0.000383 -0.000404 -0.000415 -0.000414 -0.000396 -0.000356 -0.000292 -0.000199 -0.000074 0.000087 0.000283 0.000516 0.000783 0.001079 0.001399 0.001733 0.002072 0.002403 0.002715 0.002995 0.003232 0.003415 0.003536 0.003588 0.003566 0.003467 0.003294 0.003051 0.002744 0.002383 0.001979 0.001547 0.001099 0.000649 0.000212 -0.000200 -0.000578 -0.000910 -0.001191 -0.001416 -0.001582 -0.001690 -0.001742 -0.001744 -0.001701 -0.001622 -0.001515 -0.001389 -0.001252 -0.001110 -0.000968 -0.000831 -0.000702 -0.000583 -0.000476 -0.000381 -0.000300 -0.000230 -0.000173 -0.000127 -0.000090 -0.000061 -0.000039 -0.000023 -0.000012 -0.000004 0.000000 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000067 -0.000084 -0.000104 -0.000128 -0.000155 -0.000186 -0.000221 -0.000260 -0.000302 -0.000347 -0.000393 -0.000441 -0.000486 -0.000527 -0.000560 -0.000581 -0.000585 -0.000567 -0.000522 -0.000445 -0.000329 -0.000171 0.000033 0.000284 0.000583 0.000926 0.001307 0.001720 0.002151 0.002588 0.003017 0.003420 0.003783 0.004091 0.004329 0.004487 0.004555 0.004528 0.004402 0.004180 0.003867 0.003471 0.003005 0.002484 0.001925 0.001346 0.000766 0.000202 -0.000329 -0.000813 -0.001238 -0.001597 -0.001882 -0.002091 -0.002226 -0.002288 -0.002285 -0.002226 -0.002119 -0.001977 -0.001810 -0.001628 -0.001439 -0.001251 -0.001070 -0.000899 -0.000742 -0.000601 -0.000477 -0.000371 -0.000281 -0.000208 -0.000148 -0.000102 -0.000066 -0.000040 -0.000021 -0.000008 0.000001 0.000006 0.000008 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000031 -0.000040 -0.000050 -0.000063 -0.000080 -0.000100 -0.000126 -0.000157 -0.000193 -0.000235 -0.000283 -0.000336 -0.000395 -0.000458 -0.000524 -0.000590 -0.000656 -0.000715 -0.000765 -0.000800 -0.000813 -0.000799 -0.000749 -0.000657 -0.000515 -0.000319 -0.000064 0.000252 0.000629 0.001064 0.001548 0.002072 0.002622 0.003179 0.003725 0.004240 0.004704 0.005098 0.005404 0.005607 0.005696 0.005664 0.005506 0.005224 0.004826 0.004323 0.003730 0.003067 0.002355 0.001619 0.000881 0.000165 -0.000508 -0.001121 -0.001658 -0.002109 -0.002466 -0.002725 -0.002889 -0.002962 -0.002952 -0.002870 -0.002729 -0.002541 -0.002322 -0.002083 -0.001837 -0.001591 -0.001355 -0.001133 -0.000929 -0.000747 -0.000587 -0.000450 -0.000336 -0.000242 -0.000168 -0.000110 -0.000067 -0.000036 -0.000014 0.000001 0.000010 0.000015 0.000017 0.000017 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000036 -0.000045 -0.000057 -0.000073 -0.000094 -0.000120 -0.000152 -0.000192 -0.000239 -0.000294 -0.000358 -0.000430 -0.000510 -0.000596 -0.000687 -0.000780 -0.000871 -0.000956 -0.001029 -0.001084 -0.001111 -0.001103 -0.001051 -0.000944 -0.000775 -0.000536 -0.000222 0.000170 0.000640 0.001183 0.001790 0.002446 0.003136 0.003836 0.004523 0.005172 0.005757 0.006254 0.006642 0.006901 0.007016 0.006978 0.006782 0.006431 0.005933 0.005303 0.004559 0.003728 0.002835 0.001912 0.000987 0.000091 -0.000752 -0.001516 -0.002185 -0.002743 -0.003183 -0.003501 -0.003698 -0.003780 -0.003759 -0.003647 -0.003461 -0.003217 -0.002933 -0.002625 -0.002307 -0.001991 -0.001687 -0.001402 -0.001142 -0.000910 -0.000707 -0.000534 -0.000390 -0.000273 -0.000182 -0.000112 -0.000061 -0.000024 0.000000 0.000016 0.000025 0.000030 0.000031 0.000029 0.000026 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000051 -0.000065 -0.000084 -0.000109 -0.000142 -0.000182 -0.000232 -0.000293 -0.000365 -0.000449 -0.000545 -0.000651 -0.000767 -0.000889 -0.001015 -0.001141 -0.001259 -0.001363 -0.001445 -0.001493 -0.001497 -0.001445 -0.001326 -0.001127 -0.000841 -0.000460 0.000019 0.000596 0.001265 0.002013 0.002825 0.003679 0.004546 0.005399 0.006205 0.006934 0.007554 0.008038 0.008363 0.008510 0.008467 0.008229 0.007797 0.007184 0.006406 0.005488 0.004460 0.003357 0.002216 0.001074 -0.000033 -0.001071 -0.002011 -0.002831 -0.003514 -0.004048 -0.004431 -0.004663 -0.004754 -0.004716 -0.004566 -0.004323 -0.004010 -0.003647 -0.003254 -0.002850 -0.002450 -0.002065 -0.001705 -0.001377 -0.001085 -0.000831 -0.000616 -0.000439 -0.000296 -0.000185 -0.000102 -0.000043 -0.000002 0.000025 0.000041 0.000049 0.000051 0.000050 0.000046 0.000041 0.000035 0.000029 0.000023 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000045 -0.000057 -0.000074 -0.000096 -0.000127 -0.000166 -0.000217 -0.000280 -0.000357 -0.000449 -0.000557 -0.000681 -0.000820 -0.000973 -0.001135 -0.001304 -0.001472 -0.001634 -0.001779 -0.001896 -0.001973 -0.001996 -0.001950 -0.001820 -0.001592 -0.001255 -0.000800 -0.000223 0.000474 0.001286 0.002197 0.003187 0.004229 0.005290 0.006334 0.007322 0.008217 0.008980 0.009578 0.009981 0.010167 0.010120 0.009834 0.009313 0.008568 0.007621 0.006504 0.005253 0.003909 0.002519 0.001129 -0.000217 -0.001478 -0.002619 -0.003611 -0.004433 -0.005073 -0.005527 -0.005796 -0.005892 -0.005830 -0.005631 -0.005320 -0.004922 -0.004464 -0.003970 -0.003463 -0.002962 -0.002481 -0.002033 -0.001626 -0.001265 -0.000953 -0.000690 -0.000474 -0.000303 -0.000172 -0.000075 -0.000007 0.000037 0.000064 0.000078 0.000083 0.000082 0.000077 0.000069 0.000060 0.000051 0.000042 0.000034 0.000027 0.000020 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000032 -0.000039 -0.000049 -0.000063 -0.000082 -0.000109 -0.000145 -0.000193 -0.000255 -0.000334 -0.000430 -0.000546 -0.000684 -0.000842 -0.001021 -0.001218 -0.001430 -0.001651 -0.001874 -0.002090 -0.002286 -0.002451 -0.002567 -0.002618 -0.002584 -0.002447 -0.002192 -0.001802 -0.001267 -0.000584 0.000248 0.001219 0.002313 0.003503 0.004758 0.006038 0.007300 0.008496 0.009581 0.010508 0.011236 0.011730 0.011963 0.011914 0.011577 0.010956 0.010065 0.008931 0.007591 0.006088 0.004476 0.002807 0.001138 -0.000476 -0.001986 -0.003350 -0.004533 -0.005509 -0.006265 -0.006793 -0.007099 -0.007195 -0.007101 -0.006841 -0.006446 -0.005947 -0.005377 -0.004764 -0.004137 -0.003517 -0.002926 -0.002376 -0.001878 -0.001438 -0.001060 -0.000743 -0.000486 -0.000284 -0.000132 -0.000023 0.000052 0.000098 0.000123 0.000132 0.000132 0.000125 0.000113 0.000100 0.000086 0.000072 0.000059 0.000047 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000024 -0.000028 -0.000033 -0.000041 -0.000052 -0.000067 -0.000090 -0.000121 -0.000164 -0.000222 -0.000298 -0.000393 -0.000512 -0.000657 -0.000829 -0.001028 -0.001254 -0.001505 -0.001776 -0.002061 -0.002350 -0.002633 -0.002895 -0.003120 -0.003287 -0.003376 -0.003363 -0.003227 -0.002946 -0.002503 -0.001886 -0.001088 -0.000110 0.001036 0.002330 0.003743 0.005234 0.006758 0.008263 0.009692 0.010990 0.012102 0.012979 0.013578 0.013865 0.013818 0.013428 0.012698 0.011648 0.010309 0.008723 0.006945 0.005036 0.003060 0.001086 -0.000823 -0.002606 -0.004213 -0.005603 -0.006746 -0.007623 -0.008229 -0.008569 -0.008658 -0.008521 -0.008186 -0.007691 -0.007074 -0.006371 -0.005620 -0.004854 -0.004100 -0.003381 -0.002715 -0.002114 -0.001587 -0.001136 -0.000762 -0.000461 -0.000228 -0.000056 0.000065 0.000143 0.000187 0.000207 0.000209 0.000199 0.000183 0.000163 0.000141 0.000119 0.000099 0.000080 0.000064 0.000049 0.000038 0.000028 0.000020 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000028 -0.000033 -0.000041 -0.000053 -0.000070 -0.000095 -0.000132 -0.000182 -0.000251 -0.000342 -0.000458 -0.000602 -0.000779 -0.000991 -0.001238 -0.001519 -0.001833 -0.002175 -0.002535 -0.002904 -0.003269 -0.003610 -0.003909 -0.004142 -0.004281 -0.004301 -0.004173 -0.003873 -0.003380 -0.002679 -0.001761 -0.000630 0.000704 0.002215 0.003868 0.005618 0.007409 0.009181 0.010867 0.012401 0.013719 0.014762 0.015479 0.015830 0.015788 0.015343 0.014500 0.013280 0.011719 0.009870 0.007795 0.005565 0.003259 0.000955 -0.001270 -0.003346 -0.005214 -0.006823 -0.008140 -0.009143 -0.009825 -0.010193 -0.010266 -0.010072 -0.009647 -0.009034 -0.008278 -0.007424 -0.006515 -0.005590 -0.004684 -0.003823 -0.003028 -0.002315 -0.001692 -0.001163 -0.000728 -0.000383 -0.000120 0.000070 0.000198 0.000276 0.000314 0.000324 0.000313 0.000291 0.000261 0.000228 0.000195 0.000163 0.000134 0.000108 0.000085 0.000066 0.000050 0.000037 0.000026 0.000018 0.000012 0.000008 0.000005 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000027 -0.000032 -0.000039 -0.000051 -0.000069 -0.000098 -0.000139 -0.000198 -0.000278 -0.000385 -0.000523 -0.000697 -0.000910 -0.001167 -0.001468 -0.001813 -0.002200 -0.002622 -0.003071 -0.003534 -0.003995 -0.004432 -0.004821 -0.005134 -0.005340 -0.005404 -0.005297 -0.004987 -0.004450 -0.003666 -0.002628 -0.001337 0.000192 0.001932 0.003842 0.005868 0.007947 0.010007 0.011971 0.013763 0.015306 0.016532 0.017380 0.017805 0.017774 0.017275 0.016314 0.014916 0.013123 0.010995 0.008605 0.006038 0.003382 0.000731 -0.001828 -0.004211 -0.006349 -0.008186 -0.009680 -0.010807 -0.011561 -0.011948 -0.011992 -0.011725 -0.011192 -0.010441 -0.009527 -0.008501 -0.007415 -0.006314 -0.005239 -0.004221 -0.003286 -0.002451 -0.001727 -0.001117 -0.000621 -0.000232 0.000058 0.000261 0.000392 0.000463 0.000489 0.000482 0.000453 0.000412 0.000363 0.000313 0.000264 0.000219 0.000178 0.000143 0.000112 0.000087 0.000065 0.000048 0.000035 0.000024 0.000016 0.000010 0.000006 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000023 -0.000027 -0.000033 -0.000045 -0.000064 -0.000095 -0.000141 -0.000207 -0.000300 -0.000424 -0.000585 -0.000790 -0.001044 -0.001350 -0.001711 -0.002127 -0.002596 -0.003110 -0.003660 -0.004231 -0.004804 -0.005353 -0.005850 -0.006261 -0.006549 -0.006675 -0.006602 -0.006294 -0.005721 -0.004863 -0.003707 -0.002256 -0.000527 0.001450 0.003627 0.005943 0.008325 0.010691 0.012952 0.015019 0.016804 0.018228 0.019221 0.019729 0.019716 0.019166 0.018087 0.016506 0.014474 0.012058 0.009343 0.006426 0.003409 0.000399 -0.002502 -0.005200 -0.007613 -0.009677 -0.011346 -0.012591 -0.013406 -0.013799 -0.013798 -0.013441 -0.012780 -0.011871 -0.010777 -0.009560 -0.008277 -0.006984 -0.005725 -0.004539 -0.003455 -0.002492 -0.001663 -0.000972 -0.000416 0.000012 0.000323 0.000533 0.000658 0.000716 0.000721 0.000691 0.000636 0.000568 0.000495 0.000422 0.000353 0.000291 0.000235 0.000187 0.000146 0.000113 0.000085 0.000063 0.000045 0.000032 0.000021 0.000014 0.000008 0.000005 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000016 -0.000018 -0.000023 -0.000033 -0.000052 -0.000084 -0.000134 -0.000207 -0.000311 -0.000452 -0.000638 -0.000875 -0.001171 -0.001530 -0.001956 -0.002450 -0.003009 -0.003625 -0.004288 -0.004980 -0.005680 -0.006358 -0.006981 -0.007508 -0.007897 -0.008103 -0.008081 -0.007791 -0.007197 -0.006274 -0.005009 -0.003403 -0.001475 0.000741 0.003190 0.005803 0.008499 0.011182 0.013753 0.016110 0.018152 0.019787 0.020937 0.021538 0.021549 0.020954 0.019759 0.017996 0.015723 0.013017 0.009973 0.006702 0.003321 -0.000050 -0.003294 -0.006304 -0.008989 -0.011274 -0.013108 -0.014459 -0.015319 -0.015701 -0.015635 -0.015168 -0.014358 -0.013270 -0.011977 -0.010549 -0.009053 -0.007552 -0.006098 -0.004734 -0.003495 -0.002402 -0.001468 -0.000698 -0.000088 0.000372 0.000696 0.000904 0.001014 0.001047 0.001022 0.000958 0.000869 0.000767 0.000662 0.000559 0.000465 0.000379 0.000305 0.000242 0.000189 0.000145 0.000110 0.000081 0.000059 0.000042 0.000028 0.000019 0.000012 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000004 -0.000003 -0.000005 -0.000013 -0.000031 -0.000062 -0.000114 -0.000192 -0.000305 -0.000462 -0.000671 -0.000941 -0.001279 -0.001694 -0.002188 -0.002764 -0.003419 -0.004146 -0.004932 -0.005759 -0.006600 -0.007424 -0.008190 -0.008853 -0.009363 -0.009668 -0.009718 -0.009464 -0.008866 -0.007895 -0.006534 -0.004784 -0.002665 -0.000217 0.002502 0.005414 0.008426 0.011433 0.014323 0.016978 0.019286 0.021143 0.022459 0.023163 0.023208 0.022574 0.021270 0.019331 0.016822 0.013830 0.010462 0.006843 0.003104 -0.000620 -0.004197 -0.007510 -0.010452 -0.012944 -0.014925 -0.016363 -0.017249 -0.017598 -0.017445 -0.016845 -0.015864 -0.014577 -0.013065 -0.011409 -0.009685 -0.007965 -0.006307 -0.004761 -0.003364 -0.002143 -0.001109 -0.000267 0.000388 0.000870 0.001197 0.001389 0.001472 0.001468 0.001402 0.001292 0.001158 0.001012 0.000867 0.000728 0.000601 0.000488 0.000391 0.000308 0.000240 0.000184 0.000139 0.000103 0.000075 0.000054 0.000037 0.000025 0.000016 0.000010 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 0.000000 0.000004 0.000009 0.000014 0.000019 0.000021 0.000018 0.000004 -0.000024 -0.000075 -0.000155 -0.000275 -0.000444 -0.000673 -0.000973 -0.001353 -0.001822 -0.002385 -0.003045 -0.003801 -0.004644 -0.005562 -0.006534 -0.007530 -0.008514 -0.009441 -0.010259 -0.010911 -0.011338 -0.011482 -0.011287 -0.010707 -0.009708 -0.008270 -0.006395 -0.004101 -0.001432 0.001546 0.004749 0.008074 0.011403 0.014611 0.017568 0.020147 0.022233 0.023722 0.024538 0.024625 0.023963 0.022560 0.020456 0.017723 0.014459 0.010782 0.006830 0.002750 -0.001308 -0.005200 -0.008792 -0.011970 -0.014644 -0.016748 -0.018248 -0.019134 -0.019424 -0.019160 -0.018403 -0.017228 -0.015722 -0.013974 -0.012076 -0.010114 -0.008166 -0.006300 -0.004572 -0.003021 -0.001677 -0.000552 0.000351 0.001039 0.001529 0.001842 0.002004 0.002045 0.001990 0.001867 0.001700 0.001509 0.001309 0.001114 0.000930 0.000764 0.000617 0.000492 0.000386 0.000299 0.000229 0.000173 0.000128 0.000094 0.000067 0.000047 0.000032 0.000021 0.000014 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000000 0.000003 0.000007 0.000013 0.000021 0.000030 0.000040 0.000051 0.000060 0.000064 0.000057 0.000035 -0.000010 -0.000088 -0.000210 -0.000387 -0.000631 -0.000956 -0.001373 -0.001892 -0.002522 -0.003266 -0.004123 -0.005086 -0.006141 -0.007265 -0.008427 -0.009585 -0.010689 -0.011680 -0.012495 -0.013067 -0.013328 -0.013218 -0.012682 -0.011682 -0.010194 -0.008216 -0.005771 -0.002903 0.000317 0.003795 0.007419 0.011060 0.014579 0.017834 0.020683 0.022998 0.024667 0.025600 0.025741 0.025063 0.023575 0.021324 0.018387 0.014871 0.010909 0.006650 0.002258 -0.002105 -0.006279 -0.010120 -0.013501 -0.016324 -0.018519 -0.020048 -0.020903 -0.021106 -0.020704 -0.019766 -0.018377 -0.016633 -0.014635 -0.012484 -0.010276 -0.008099 -0.006027 -0.004121 -0.002425 -0.000968 0.000234 0.001182 0.001885 0.002365 0.002647 0.002761 0.002741 0.002619 0.002425 0.002186 0.001924 0.001659 0.001404 0.001166 0.000954 0.000768 0.000609 0.000476 0.000368 0.000280 0.000211 0.000157 0.000114 0.000082 0.000058 0.000040 0.000027 0.000017 0.000011 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000002 0.000000 0.000003 0.000008 0.000013 0.000021 0.000031 0.000043 0.000058 0.000076 0.000095 0.000114 0.000128 0.000133 0.000122 0.000087 0.000018 -0.000099 -0.000276 -0.000528 -0.000870 -0.001316 -0.001880 -0.002570 -0.003392 -0.004348 -0.005430 -0.006624 -0.007905 -0.009239 -0.010582 -0.011876 -0.013058 -0.014056 -0.014795 -0.015200 -0.015202 -0.014740 -0.013769 -0.012262 -0.010214 -0.007648 -0.004610 -0.001178 0.002550 0.006451 0.010384 0.014199 0.017739 0.020851 0.023392 0.025240 0.026298 0.026501 0.025821 0.024269 0.021893 0.018778 0.015042 0.010828 0.006300 0.001633 -0.002993 -0.007408 -0.011454 -0.014996 -0.017927 -0.020174 -0.021695 -0.022485 -0.022569 -0.022002 -0.020858 -0.019235 -0.017239 -0.014980 -0.012570 -0.010116 -0.007712 -0.005441 -0.003367 -0.001540 0.000011 0.001272 0.002245 0.002943 0.003391 0.003620 0.003666 0.003566 0.003357 0.003075 0.002748 0.002404 0.002061 0.001735 0.001435 0.001168 0.000936 0.000740 0.000576 0.000443 0.000336 0.000252 0.000186 0.000136 0.000097 0.000069 0.000047 0.000032 0.000021 0.000013 0.000008 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000006 0.000011 0.000018 0.000026 0.000038 0.000053 0.000072 0.000095 0.000122 0.000153 0.000185 0.000214 0.000236 0.000243 0.000226 0.000173 0.000070 -0.000097 -0.000346 -0.000695 -0.001160 -0.001756 -0.002497 -0.003389 -0.004436 -0.005631 -0.006960 -0.008399 -0.009909 -0.011443 -0.012938 -0.014325 -0.015524 -0.016452 -0.017027 -0.017170 -0.016815 -0.015908 -0.014418 -0.012338 -0.009689 -0.006520 -0.002912 0.001031 0.005176 0.009372 0.013458 0.017262 0.020621 0.023379 0.025404 0.026589 0.026864 0.026200 0.024605 0.022132 0.018874 0.014956 0.010533 0.005782 0.000892 -0.003947 -0.008550 -0.012750 -0.016401 -0.019392 -0.021645 -0.023117 -0.023804 -0.023737 -0.022975 -0.021605 -0.019731 -0.017470 -0.014945 -0.012277 -0.009581 -0.006960 -0.004503 -0.002280 -0.000341 0.001283 0.002579 0.003551 0.004219 0.004610 0.004763 0.004717 0.004516 0.004202 0.003813 0.003384 0.002942 0.002509 0.002102 0.001732 0.001404 0.001120 0.000881 0.000683 0.000522 0.000394 0.000294 0.000216 0.000157 0.000112 0.000078 0.000054 0.000036 0.000023 0.000015 0.000009 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000012 0.000020 0.000029 0.000042 0.000059 0.000080 0.000107 0.000141 0.000181 0.000227 0.000277 0.000327 0.000371 0.000403 0.000413 0.000386 0.000309 0.000164 -0.000069 -0.000410 -0.000879 -0.001494 -0.002270 -0.003219 -0.004344 -0.005642 -0.007099 -0.008689 -0.010373 -0.012100 -0.013802 -0.015404 -0.016820 -0.017957 -0.018726 -0.019041 -0.018825 -0.018021 -0.016590 -0.014522 -0.011836 -0.008582 -0.004843 -0.000731 0.003616 0.008037 0.012358 0.016399 0.019982 0.022941 0.025134 0.026447 0.026804 0.026172 0.024560 0.022024 0.018662 0.014609 0.010029 0.005111 0.000056 -0.004935 -0.009665 -0.013957 -0.017661 -0.020657 -0.022864 -0.024242 -0.024787 -0.024536 -0.023554 -0.021938 -0.019801 -0.017271 -0.014479 -0.011559 -0.008633 -0.005812 -0.003190 -0.000840 0.001184 0.002853 0.004156 0.005101 0.005710 0.006018 0.006067 0.005906 0.005582 0.005142 0.004630 0.004081 0.003529 0.002995 0.002498 0.002049 0.001653 0.001313 0.001027 0.000792 0.000602 0.000451 0.000334 0.000243 0.000175 0.000124 0.000086 0.000058 0.000038 0.000025 0.000015 0.000009 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000004 0.000008 0.000013 0.000020 0.000030 0.000043 0.000061 0.000084 0.000113 0.000151 0.000197 0.000253 0.000319 0.000391 0.000468 0.000543 0.000609 0.000655 0.000668 0.000629 0.000520 0.000319 0.000003 -0.000451 -0.001065 -0.001858 -0.002844 -0.004030 -0.005415 -0.006986 -0.008717 -0.010568 -0.012483 -0.014394 -0.016216 -0.017859 -0.019223 -0.020209 -0.020723 -0.020682 -0.020020 -0.018693 -0.016685 -0.014014 -0.010728 -0.006913 -0.002684 0.001813 0.006410 0.010923 0.015162 0.018939 0.022078 0.024427 0.025865 0.026311 0.025728 0.024126 0.021564 0.018144 0.014008 0.009331 0.004310 -0.000844 -0.005918 -0.010707 -0.015026 -0.018718 -0.021660 -0.023769 -0.025006 -0.025371 -0.024904 -0.023680 -0.021803 -0.019395 -0.016596 -0.013546 -0.010387 -0.007250 -0.004252 -0.001492 0.000954 0.003033 0.004715 0.005993 0.006877 0.007397 0.007593 0.007514 0.007213 0.006744 0.006159 0.005505 0.004824 0.004148 0.003504 0.002909 0.002375 0.001907 0.001507 0.001172 0.000898 0.000677 0.000503 0.000369 0.000266 0.000189 0.000132 0.000090 0.000060 0.000039 0.000024 0.000015 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000013 0.000020 0.000029 0.000042 0.000059 0.000082 0.000113 0.000152 0.000202 0.000264 0.000340 0.000429 0.000531 0.000641 0.000755 0.000865 0.000960 0.001024 0.001039 0.000984 0.000834 0.000563 0.000145 -0.000446 -0.001232 -0.002232 -0.003457 -0.004907 -0.006572 -0.008426 -0.010430 -0.012524 -0.014637 -0.016681 -0.018556 -0.020159 -0.021382 -0.022122 -0.022289 -0.021809 -0.020632 -0.018736 -0.016136 -0.012878 -0.009048 -0.004764 -0.000176 0.004540 0.009194 0.013585 0.017518 0.020807 0.023294 0.024851 0.025391 0.024875 0.023312 0.020763 0.017334 0.013173 0.008462 0.003407 -0.001773 -0.006856 -0.011630 -0.015905 -0.019518 -0.022345 -0.024303 -0.025354 -0.025501 -0.024792 -0.023308 -0.021160 -0.018483 -0.015421 -0.012128 -0.008752 -0.005430 -0.002286 0.000578 0.003086 0.005182 0.006841 0.008058 0.008849 0.009248 0.009303 0.009068 0.008604 0.007970 0.007222 0.006414 0.005587 0.004779 0.004016 0.003317 0.002694 0.002152 0.001690 0.001306 0.000992 0.000742 0.000546 0.000395 0.000280 0.000195 0.000133 0.000089 0.000057 0.000036 0.000021 0.000012 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000007 0.000012 0.000018 0.000027 0.000039 0.000056 0.000078 0.000107 0.000146 0.000197 0.000262 0.000343 0.000442 0.000560 0.000696 0.000847 0.001009 0.001173 0.001329 0.001459 0.001544 0.001562 0.001484 0.001281 0.000923 0.000382 -0.000371 -0.001358 -0.002593 -0.004082 -0.005815 -0.007770 -0.009905 -0.012162 -0.014464 -0.016722 -0.018830 -0.020678 -0.022152 -0.023141 -0.023547 -0.023288 -0.022307 -0.020577 -0.018107 -0.014940 -0.011161 -0.006889 -0.002278 0.002493 0.007228 0.011719 0.015763 0.019170 0.021771 0.023436 0.024072 0.023638 0.022143 0.019647 0.016260 0.012134 0.007457 0.002441 -0.002689 -0.007705 -0.012389 -0.016547 -0.020015 -0.022668 -0.024423 -0.025245 -0.025143 -0.024169 -0.022412 -0.019993 -0.017053 -0.013746 -0.010233 -0.006668 -0.003197 0.000056 0.002985 0.005512 0.007587 0.009183 0.010302 0.010965 0.011213 0.011098 0.010684 0.010035 0.009218 0.008295 0.007319 0.006339 0.005392 0.004507 0.003702 0.002989 0.002372 0.001849 0.001417 0.001066 0.000788 0.000572 0.000406 0.000283 0.000192 0.000127 0.000081 0.000049 0.000029 0.000015 0.000007 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000010 0.000016 0.000024 0.000035 0.000050 0.000071 0.000098 0.000135 0.000184 0.000248 0.000330 0.000432 0.000558 0.000709 0.000886 0.001085 0.001304 0.001534 0.001762 0.001974 0.002147 0.002256 0.002272 0.002161 0.001891 0.001427 0.000738 -0.000205 -0.001419 -0.002914 -0.004685 -0.006710 -0.008949 -0.011344 -0.013818 -0.016275 -0.018610 -0.020703 -0.022437 -0.023692 -0.024363 -0.024361 -0.023621 -0.022109 -0.019827 -0.016817 -0.013159 -0.008971 -0.004408 0.000349 0.005099 0.009632 0.013738 0.017221 0.019910 0.021667 0.022398 0.022059 0.020657 0.018254 0.014960 0.010930 0.006355 0.001451 -0.003552 -0.008423 -0.012943 -0.016914 -0.020172 -0.022593 -0.024098 -0.024654 -0.024277 -0.023024 -0.020992 -0.018308 -0.015121 -0.011594 -0.007893 -0.004177 -0.000597 0.002720 0.005669 0.008171 0.010179 0.011672 0.012655 0.013157 0.013223 0.012914 0.012299 0.011449 0.010436 0.009326 0.008178 0.007040 0.005953 0.004946 0.004037 0.003236 0.002548 0.001969 0.001493 0.001110 0.000808 0.000575 0.000399 0.000269 0.000176 0.000110 0.000065 0.000035 0.000016 0.000005 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000004 0.000008 0.000013 0.000021 0.000031 0.000044 0.000062 0.000087 0.000121 0.000166 0.000226 0.000304 0.000405 0.000532 0.000688 0.000877 0.001099 0.001354 0.001637 0.001943 0.002257 0.002565 0.002842 0.003063 0.003195 0.003202 0.003046 0.002690 0.002095 0.001232 0.000074 -0.001392 -0.003164 -0.005224 -0.007534 -0.010037 -0.012655 -0.015292 -0.017837 -0.020170 -0.022164 -0.023697 -0.024655 -0.024940 -0.024481 -0.023236 -0.021201 -0.018412 -0.014944 -0.010913 -0.006472 -0.001802 0.002894 0.007405 0.011518 0.015034 0.017778 0.019608 0.020430 0.020195 0.018910 0.016636 0.013483 0.009607 0.005200 0.000480 -0.004322 -0.008975 -0.013258 -0.016976 -0.019965 -0.022104 -0.023318 -0.023580 -0.022909 -0.021372 -0.019069 -0.016137 -0.012730 -0.009016 -0.005167 -0.001346 0.002295 0.005627 0.008545 0.010976 0.012873 0.014220 0.015031 0.015338 0.015196 0.014671 0.013839 0.012777 0.011560 0.010260 0.008938 0.007645 0.006422 0.005298 0.004291 0.003412 0.002660 0.002033 0.001520 0.001111 0.000792 0.000548 0.000367 0.000236 0.000143 0.000080 0.000038 0.000013 -0.000002 -0.000010 -0.000012 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000000 0.000002 0.000005 0.000010 0.000016 0.000025 0.000037 0.000053 0.000074 0.000104 0.000144 0.000198 0.000270 0.000364 0.000485 0.000638 0.000828 0.001058 0.001331 0.001647 0.002003 0.002393 0.002805 0.003222 0.003620 0.003970 0.004239 0.004388 0.004374 0.004155 0.003690 0.002939 0.001875 0.000478 -0.001256 -0.003311 -0.005653 -0.008227 -0.010956 -0.013744 -0.016478 -0.019035 -0.021285 -0.023098 -0.024355 -0.024952 -0.024808 -0.023875 -0.022140 -0.019633 -0.016422 -0.012621 -0.008376 -0.003866 0.000706 0.005130 0.009193 0.012694 0.015456 0.017337 0.018240 0.018114 0.016966 0.014852 0.011885 0.008217 0.004040 -0.000430 -0.004964 -0.009330 -0.013312 -0.016717 -0.019385 -0.021201 -0.022093 -0.022040 -0.021069 -0.019251 -0.016695 -0.013540 -0.009947 -0.006089 -0.002140 0.001734 0.005382 0.008674 0.011510 0.013818 0.015559 0.016721 0.017324 0.017409 0.017037 0.016280 0.015220 0.013940 0.012519 0.011032 0.009542 0.008103 0.006755 0.005526 0.004434 0.003487 0.002685 0.002021 0.001483 0.001058 0.000730 0.000484 0.000304 0.000177 0.000090 0.000034 -0.000001 -0.000020 -0.000028 -0.000030 -0.000028 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000006 0.000012 0.000019 0.000029 0.000042 0.000061 0.000086 0.000121 0.000168 0.000231 0.000316 0.000426 0.000569 0.000749 0.000974 0.001248 0.001575 0.001956 0.002391 0.002873 0.003391 0.003929 0.004461 0.004958 0.005383 0.005696 0.005849 0.005797 0.005491 0.004890 0.003958 0.002670 0.001017 -0.000990 -0.003321 -0.005924 -0.008725 -0.011628 -0.014522 -0.017281 -0.019772 -0.021861 -0.023423 -0.024346 -0.024544 -0.023959 -0.022571 -0.020400 -0.017510 -0.014005 -0.010027 -0.005750 -0.001370 0.002901 0.006855 0.010291 0.013034 0.014940 0.015910 0.015894 0.014896 0.012970 0.010225 0.006812 0.002919 -0.001243 -0.005447 -0.009468 -0.013093 -0.016136 -0.018443 -0.019904 -0.020454 -0.020078 -0.018810 -0.016727 -0.013942 -0.010600 -0.006866 -0.002914 0.001080 0.004950 0.008546 0.011742 0.014441 0.016577 0.018116 0.019056 0.019421 0.019260 0.018641 0.017642 0.016351 0.014855 0.013237 0.011574 0.009931 0.008361 0.006904 0.005589 0.004431 0.003435 0.002599 0.001914 0.001365 0.000938 0.000613 0.000374 0.000205 0.000089 0.000014 -0.000030 -0.000054 -0.000063 -0.000063 -0.000058 -0.000050 -0.000041 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000003 0.000007 0.000013 0.000021 0.000032 0.000048 0.000069 0.000097 0.000137 0.000191 0.000263 0.000360 0.000487 0.000651 0.000860 0.001120 0.001439 0.001821 0.002271 0.002788 0.003367 0.003998 0.004663 0.005340 0.005996 0.006594 0.007089 0.007432 0.007572 0.007457 0.007038 0.006274 0.005136 0.003608 0.001695 -0.000579 -0.003166 -0.005994 -0.008972 -0.011990 -0.014920 -0.017629 -0.019980 -0.021842 -0.023098 -0.023654 -0.023444 -0.022440 -0.020653 -0.018138 -0.014990 -0.011344 -0.007366 -0.003246 0.000811 0.004598 0.007921 0.010604 0.012506 0.013527 0.013617 0.012776 0.011058 0.008566 0.005446 0.001880 -0.001924 -0.005750 -0.009378 -0.012604 -0.015248 -0.017165 -0.018252 -0.018452 -0.017758 -0.016208 -0.013885 -0.010908 -0.007424 -0.003600 0.000387 0.004365 0.008169 0.011652 0.014693 0.017202 0.019118 0.020415 0.021098 0.021199 0.020775 0.019899 0.018657 0.017140 0.015438 0.013638 0.011818 0.010043 0.008365 0.006826 0.005449 0.004248 0.003227 0.002379 0.001693 0.001152 0.000738 0.000432 0.000213 0.000063 -0.000032 -0.000087 -0.000115 -0.000123 -0.000119 -0.000107 -0.000093 -0.000077 -0.000062 -0.000049 -0.000038 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000007 0.000014 0.000023 0.000035 0.000052 0.000075 0.000107 0.000151 0.000211 0.000292 0.000400 0.000543 0.000727 0.000963 0.001258 0.001621 0.002059 0.002577 0.003176 0.003853 0.004599 0.005397 0.006224 0.007047 0.007828 0.008520 0.009070 0.009424 0.009524 0.009318 0.008757 0.007807 0.006446 0.004672 0.002503 -0.000019 -0.002827 -0.005835 -0.008933 -0.011997 -0.014894 -0.017483 -0.019630 -0.021214 -0.022133 -0.022314 -0.021720 -0.020353 -0.018257 -0.015518 -0.012260 -0.008640 -0.004840 -0.001057 0.002511 0.005671 0.008255 0.010122 0.011175 0.011362 0.010681 0.009182 0.006964 0.004165 0.000961 -0.002451 -0.005861 -0.009062 -0.011859 -0.014082 -0.015594 -0.016302 -0.016158 -0.015161 -0.013356 -0.010831 -0.007707 -0.004135 -0.000282 0.003679 0.007576 0.011249 0.014557 0.017387 0.019652 0.021304 0.022322 0.022720 0.022539 0.021842 0.020708 0.019228 0.017498 0.015609 0.013651 0.011700 0.009822 0.008069 0.006477 0.005069 0.003856 0.002838 0.002005 0.001342 0.000831 0.000450 0.000177 -0.000008 -0.000124 -0.000190 -0.000218 -0.000222 -0.000209 -0.000188 -0.000163 -0.000136 -0.000111 -0.000089 -0.000069 -0.000053 -0.000040 -0.000029 -0.000021 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000008 0.000014 0.000024 0.000037 0.000054 0.000079 0.000113 0.000161 0.000226 0.000314 0.000433 0.000589 0.000792 0.001052 0.001379 0.001783 0.002273 0.002856 0.003534 0.004307 0.005165 0.006095 0.007072 0.008066 0.009034 0.009930 0.010699 0.011281 0.011617 0.011647 0.011320 0.010593 0.009438 0.007846 0.005828 0.003421 0.000682 -0.002305 -0.005437 -0.008592 -0.011636 -0.014431 -0.016838 -0.018733 -0.020008 -0.020584 -0.020414 -0.019490 -0.017845 -0.015555 -0.012731 -0.009519 -0.006090 -0.002632 0.000667 0.003622 0.006069 0.007872 0.008934 0.009205 0.008680 0.007405 0.005471 0.003012 0.000190 -0.002806 -0.005780 -0.008535 -0.010888 -0.012680 -0.013788 -0.014126 -0.013657 -0.012386 -0.010364 -0.007684 -0.004468 -0.000868 0.002951 0.006818 0.010568 0.014045 0.017118 0.019679 0.021654 0.023001 0.023710 0.023804 0.023329 0.022357 0.020972 0.019269 0.017346 0.015298 0.013212 0.011166 0.009222 0.007430 0.005823 0.004421 0.003231 0.002248 0.001460 0.000848 0.000391 0.000064 -0.000156 -0.000291 -0.000362 -0.000387 -0.000380 -0.000353 -0.000314 -0.000272 -0.000229 -0.000188 -0.000152 -0.000120 -0.000094 -0.000071 -0.000054 -0.000039 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000000 0.000003 0.000008 0.000014 0.000024 0.000037 0.000055 0.000080 0.000116 0.000165 0.000234 0.000328 0.000454 0.000621 0.000839 0.001120 0.001474 0.001914 0.002450 0.003090 0.003840 0.004700 0.005664 0.006719 0.007841 0.008999 0.010153 0.011253 0.012243 0.013062 0.013645 0.013930 0.013859 0.013384 0.012469 0.011099 0.009277 0.007030 0.004411 0.001495 -0.001619 -0.004814 -0.007961 -0.010919 -0.013552 -0.015730 -0.017343 -0.018303 -0.018556 -0.018083 -0.016908 -0.015093 -0.012735 -0.009969 -0.006953 -0.003861 -0.000872 0.001838 0.004113 0.005823 0.006873 0.007211 0.006833 0.005779 0.004133 0.002018 -0.000413 -0.002986 -0.005515 -0.007819 -0.009728 -0.011098 -0.011815 -0.011807 -0.011044 -0.009539 -0.007349 -0.004569 -0.001324 0.002239 0.005955 0.009661 0.013196 0.016414 0.019193 0.021437 0.023080 0.024090 0.024467 0.024243 0.023472 0.022232 0.020612 0.018709 0.016624 0.014451 0.012277 0.010176 0.008208 0.006420 0.004841 0.003485 0.002356 0.001445 0.000735 0.000204 -0.000174 -0.000423 -0.000571 -0.000640 -0.000652 -0.000624 -0.000573 -0.000508 -0.000438 -0.000370 -0.000306 -0.000249 -0.000199 -0.000157 -0.000122 -0.000093 -0.000070 -0.000052 -0.000038 -0.000027 -0.000020 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000003 -0.000002 -0.000000 0.000003 0.000007 0.000014 0.000022 0.000035 0.000053 0.000078 0.000113 0.000163 0.000233 0.000329 0.000460 0.000634 0.000862 0.001157 0.001532 0.001999 0.002571 0.003258 0.004069 0.005004 0.006060 0.007225 0.008479 0.009790 0.011118 0.012414 0.013621 0.014674 0.015508 0.016057 0.016256 0.016053 0.015407 0.014292 0.012704 0.010664 0.008213 0.005420 0.002376 -0.000806 -0.004002 -0.007075 -0.009888 -0.012311 -0.014229 -0.015550 -0.016212 -0.016186 -0.015483 -0.014153 -0.012280 -0.009985 -0.007409 -0.004714 -0.002067 0.000367 0.002441 0.004031 0.005045 0.005434 0.005189 0.004345 0.002979 0.001204 -0.000840 -0.002993 -0.005084 -0.006948 -0.008429 -0.009397 -0.009752 -0.009433 -0.008419 -0.006731 -0.004431 -0.001613 0.001596 0.005052 0.008597 0.012072 0.015328 0.018229 0.020663 0.022544 0.023820 0.024469 0.024502 0.023956 0.022896 0.021404 0.019572 0.017501 0.015291 0.013035 0.010816 0.008708 0.006764 0.005027 0.003521 0.002255 0.001228 0.000426 -0.000172 -0.000592 -0.000863 -0.001012 -0.001067 -0.001053 -0.000992 -0.000902 -0.000796 -0.000687 -0.000580 -0.000482 -0.000394 -0.000317 -0.000252 -0.000198 -0.000153 -0.000117 -0.000089 -0.000066 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000006 0.000012 0.000019 0.000031 0.000047 0.000071 0.000105 0.000153 0.000222 0.000317 0.000447 0.000623 0.000855 0.001157 0.001542 0.002025 0.002620 0.003340 0.004194 0.005187 0.006316 0.007572 0.008936 0.010379 0.011862 0.013336 0.014744 0.016021 0.017100 0.017909 0.018385 0.018467 0.018107 0.017273 0.015954 0.014158 0.011920 0.009301 0.006381 0.003267 0.000078 -0.003053 -0.005993 -0.008612 -0.010792 -0.012437 -0.013478 -0.013877 -0.013634 -0.012784 -0.011400 -0.009583 -0.007462 -0.005184 -0.002901 -0.000765 0.001085 0.002532 0.003490 0.003910 0.003780 0.003131 0.002031 0.000581 -0.001092 -0.002842 -0.004516 -0.005962 -0.007044 -0.007645 -0.007678 -0.007095 -0.005883 -0.004071 -0.001722 0.001066 0.004170 0.007449 0.010755 0.013936 0.016853 0.019384 0.021427 0.022912 0.023796 0.024069 0.023752 0.022892 0.021559 0.019838 0.017828 0.015627 0.013335 0.011042 0.008829 0.006763 0.004894 0.003257 0.001871 0.000739 -0.000145 -0.000801 -0.001253 -0.001532 -0.001669 -0.001696 -0.001639 -0.001527 -0.001380 -0.001216 -0.001048 -0.000887 -0.000739 -0.000606 -0.000491 -0.000392 -0.000310 -0.000242 -0.000187 -0.000143 -0.000108 -0.000081 -0.000060 -0.000044 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000008 0.000015 0.000024 0.000038 0.000059 0.000089 0.000134 0.000197 0.000288 0.000413 0.000584 0.000812 0.001110 0.001495 0.001980 0.002583 0.003317 0.004194 0.005220 0.006396 0.007716 0.009163 0.010709 0.012319 0.013943 0.015527 0.017006 0.018311 0.019371 0.020117 0.020485 0.020421 0.019886 0.018859 0.017341 0.015357 0.012957 0.010214 0.007225 0.004103 0.000973 -0.002034 -0.004790 -0.007178 -0.009098 -0.010474 -0.011263 -0.011451 -0.011061 -0.010151 -0.008808 -0.007143 -0.005286 -0.003377 -0.001553 0.000057 0.001345 0.002228 0.002659 0.002625 0.002151 0.001295 0.000147 -0.001180 -0.002555 -0.003843 -0.004909 -0.005632 -0.005910 -0.005672 -0.004880 -0.003530 -0.001657 0.000673 0.003363 0.006293 0.009330 0.012331 0.015159 0.017686 0.019802 0.021420 0.022482 0.022960 0.022853 0.022193 0.021035 0.019453 0.017537 0.015386 0.013100 0.010774 0.008495 0.006340 0.004368 0.002624 0.001136 -0.000084 -0.001038 -0.001740 -0.002214 -0.002489 -0.002600 -0.002580 -0.002463 -0.002278 -0.002053 -0.001808 -0.001561 -0.001324 -0.001106 -0.000910 -0.000740 -0.000594 -0.000472 -0.000371 -0.000289 -0.000223 -0.000170 -0.000129 -0.000097 -0.000072 -0.000053 -0.000039 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 0.000000 0.000003 0.000007 0.000014 0.000024 0.000041 0.000066 0.000103 0.000159 0.000240 0.000354 0.000513 0.000727 0.001011 0.001381 0.001854 0.002445 0.003171 0.004045 0.005077 0.006270 0.007620 0.009114 0.010727 0.012426 0.014165 0.015890 0.017539 0.019043 0.020330 0.021329 0.021974 0.022204 0.021975 0.021256 0.020041 0.018344 0.016205 0.013688 0.010880 0.007885 0.004821 0.001812 -0.001016 -0.003549 -0.005683 -0.007340 -0.008468 -0.009044 -0.009079 -0.008615 -0.007723 -0.006499 -0.005057 -0.003519 -0.002011 -0.000649 0.000468 0.001261 0.001686 0.001727 0.001403 0.000764 -0.000112 -0.001126 -0.002164 -0.003106 -0.003836 -0.004249 -0.004259 -0.003807 -0.002867 -0.001443 0.000425 0.002669 0.005194 0.007886 0.010618 0.013259 0.015684 0.017778 0.019445 0.020614 0.021240 0.021308 0.020828 0.019841 0.018409 0.016611 0.014539 0.012293 0.009969 0.007660 0.005448 0.003402 0.001576 0.000007 -0.001286 -0.002297 -0.003034 -0.003519 -0.003780 -0.003851 -0.003770 -0.003573 -0.003295 -0.002969 -0.002619 -0.002267 -0.001930 -0.001617 -0.001337 -0.001090 -0.000879 -0.000701 -0.000554 -0.000433 -0.000336 -0.000258 -0.000197 -0.000149 -0.000112 -0.000083 -0.000062 -0.000046 -0.000033 -0.000025 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000000 0.000005 0.000016 0.000033 0.000061 0.000105 0.000171 0.000268 0.000406 0.000597 0.000855 0.001196 0.001636 0.002194 0.002888 0.003731 0.004737 0.005912 0.007253 0.008753 0.010390 0.012133 0.013942 0.015764 0.017541 0.019206 0.020687 0.021912 0.022813 0.023325 0.023398 0.022995 0.022098 0.020714 0.018872 0.016626 0.014050 0.011241 0.008307 0.005365 0.002534 -0.000072 -0.002352 -0.004224 -0.005630 -0.006537 -0.006947 -0.006885 -0.006410 -0.005599 -0.004550 -0.003370 -0.002171 -0.001056 -0.000117 0.000576 0.000978 0.001073 0.000873 0.000421 -0.000217 -0.000957 -0.001701 -0.002346 -0.002792 -0.002950 -0.002751 -0.002147 -0.001123 0.000310 0.002108 0.004202 0.006501 0.008896 0.011271 0.013505 0.015488 0.017118 0.018316 0.019024 0.019213 0.018878 0.018043 0.016755 0.015082 0.013108 0.010925 0.008631 0.006320 0.004079 0.001985 0.000099 -0.001534 -0.002884 -0.003940 -0.004704 -0.005192 -0.005430 -0.005452 -0.005298 -0.005006 -0.004618 -0.004168 -0.003690 -0.003208 -0.002743 -0.002311 -0.001919 -0.001573 -0.001274 -0.001020 -0.000809 -0.000635 -0.000494 -0.000382 -0.000292 -0.000222 -0.000168 -0.000126 -0.000093 -0.000069 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000019 -0.000016 -0.000009 0.000007 0.000035 0.000081 0.000154 0.000263 0.000420 0.000638 0.000933 0.001322 0.001825 0.002459 0.003241 0.004186 0.005303 0.006594 0.008053 0.009665 0.011402 0.013229 0.015098 0.016953 0.018732 0.020364 0.021778 0.022905 0.023676 0.024037 0.023945 0.023373 0.022319 0.020802 0.018864 0.016570 0.014003 0.011262 0.008455 0.005695 0.003089 0.000738 -0.001275 -0.002886 -0.004059 -0.004781 -0.005067 -0.004959 -0.004521 -0.003833 -0.002987 -0.002080 -0.001204 -0.000441 0.000145 0.000511 0.000639 0.000538 0.000241 -0.000198 -0.000707 -0.001205 -0.001604 -0.001821 -0.001784 -0.001436 -0.000743 0.000302 0.001681 0.003348 0.005235 0.007254 0.009305 0.011281 0.013075 0.014589 0.015739 0.016460 0.016710 0.016472 0.015756 0.014593 0.013038 0.011166 0.009059 0.006813 0.004521 0.002273 0.000150 -0.001778 -0.003460 -0.004858 -0.005951 -0.006737 -0.007224 -0.007437 -0.007407 -0.007174 -0.006779 -0.006267 -0.005679 -0.005051 -0.004416 -0.003799 -0.003219 -0.002689 -0.002217 -0.001805 -0.001453 -0.001157 -0.000912 -0.000712 -0.000552 -0.000424 -0.000323 -0.000245 -0.000184 -0.000137 -0.000102 -0.000075 -0.000055 -0.000040 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000042 -0.000049 -0.000056 -0.000060 -0.000060 -0.000052 -0.000030 0.000012 0.000083 0.000194 0.000358 0.000591 0.000910 0.001333 0.001880 0.002570 0.003418 0.004437 0.005632 0.007003 0.008538 0.010215 0.012004 0.013863 0.015741 0.017579 0.019312 0.020869 0.022181 0.023180 0.023806 0.024010 0.023761 0.023046 0.021873 0.020274 0.018302 0.016028 0.013539 0.010934 0.008316 0.005787 0.003444 0.001369 -0.000372 -0.001734 -0.002697 -0.003266 -0.003468 -0.003351 -0.002981 -0.002436 -0.001796 -0.001143 -0.000549 -0.000072 0.000248 0.000393 0.000365 0.000190 -0.000087 -0.000410 -0.000711 -0.000918 -0.000963 -0.000789 -0.000353 0.000369 0.001377 0.002646 0.004129 0.005761 0.007458 0.009129 0.010677 0.012011 0.013047 0.013715 0.013967 0.013775 0.013135 0.012067 0.010614 0.008836 0.006809 0.004619 0.002359 0.000118 -0.002019 -0.003979 -0.005701 -0.007140 -0.008269 -0.009077 -0.009568 -0.009759 -0.009682 -0.009372 -0.008875 -0.008236 -0.007501 -0.006712 -0.005907 -0.005117 -0.004367 -0.003674 -0.003050 -0.002500 -0.002024 -0.001620 -0.001284 -0.001007 -0.000782 -0.000603 -0.000461 -0.000350 -0.000264 -0.000197 -0.000147 -0.000108 -0.000080 -0.000058 -0.000042 -0.000030 -0.000021 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000043 -0.000055 -0.000068 -0.000084 -0.000102 -0.000121 -0.000140 -0.000155 -0.000164 -0.000159 -0.000134 -0.000079 0.000019 0.000173 0.000402 0.000723 0.001156 0.001721 0.002437 0.003317 0.004373 0.005606 0.007011 0.008573 0.010266 0.012056 0.013897 0.015737 0.017514 0.019163 0.020614 0.021799 0.022658 0.023137 0.023198 0.022820 0.022003 0.020765 0.019147 0.017210 0.015027 0.012685 0.010278 0.007901 0.005643 0.003586 0.001797 0.000324 -0.000805 -0.001584 -0.002030 -0.002176 -0.002074 -0.001787 -0.001382 -0.000930 -0.000491 -0.000120 0.000148 0.000293 0.000316 0.000233 0.000079 -0.000101 -0.000253 -0.000319 -0.000247 0.000008 0.000477 0.001174 0.002092 0.003203 0.004460 0.005800 0.007146 0.008417 0.009527 0.010398 0.010960 0.011161 0.010966 0.010361 0.009355 0.007979 0.006281 0.004327 0.002196 -0.000026 -0.002252 -0.004395 -0.006379 -0.008137 -0.009619 -0.010787 -0.011625 -0.012129 -0.012312 -0.012200 -0.011828 -0.011239 -0.010481 -0.009603 -0.008651 -0.007669 -0.006695 -0.005759 -0.004884 -0.004086 -0.003375 -0.002752 -0.002218 -0.001767 -0.001393 -0.001088 -0.000841 -0.000645 -0.000490 -0.000370 -0.000277 -0.000207 -0.000153 -0.000112 -0.000082 -0.000059 -0.000042 -0.000030 -0.000021 -0.000014 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000061 -0.000078 -0.000099 -0.000124 -0.000154 -0.000190 -0.000230 -0.000273 -0.000316 -0.000355 -0.000384 -0.000395 -0.000376 -0.000315 -0.000195 0.000002 0.000296 0.000708 0.001257 0.001962 0.002835 0.003884 0.005108 0.006500 0.008040 0.009702 0.011447 0.013229 0.014992 0.016676 0.018214 0.019541 0.020594 0.021318 0.021669 0.021618 0.021157 0.020292 0.019054 0.017488 0.015656 0.013632 0.011498 0.009340 0.007242 0.005281 0.003523 0.002020 0.000803 -0.000112 -0.000730 -0.001076 -0.001186 -0.001110 -0.000903 -0.000624 -0.000324 -0.000050 0.000164 0.000299 0.000351 0.000332 0.000266 0.000189 0.000142 0.000168 0.000308 0.000594 0.001048 0.001674 0.002460 0.003377 0.004378 0.005404 0.006386 0.007250 0.007926 0.008347 0.008459 0.008223 0.007618 0.006644 0.005320 0.003686 0.001796 -0.000280 -0.002462 -0.004668 -0.006812 -0.008817 -0.010611 -0.012138 -0.013355 -0.014235 -0.014771 -0.014966 -0.014842 -0.014430 -0.013772 -0.012916 -0.011911 -0.010809 -0.009658 -0.008501 -0.007374 -0.006307 -0.005322 -0.004432 -0.003644 -0.002959 -0.002375 -0.001885 -0.001480 -0.001150 -0.000885 -0.000675 -0.000510 -0.000383 -0.000285 -0.000211 -0.000155 -0.000113 -0.000082 -0.000058 -0.000041 -0.000029 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000035 -0.000047 -0.000061 -0.000080 -0.000103 -0.000132 -0.000168 -0.000212 -0.000266 -0.000329 -0.000403 -0.000485 -0.000573 -0.000662 -0.000747 -0.000818 -0.000863 -0.000867 -0.000812 -0.000680 -0.000447 -0.000094 0.000400 0.001052 0.001874 0.002872 0.004044 0.005378 0.006856 0.008447 0.010113 0.011805 0.013467 0.015040 0.016459 0.017664 0.018596 0.019209 0.019468 0.019355 0.018867 0.018022 0.016851 0.015405 0.013743 0.011935 0.010058 0.008187 0.006394 0.004743 0.003285 0.002058 0.001081 0.000359 -0.000121 -0.000385 -0.000470 -0.000420 -0.000282 -0.000099 0.000087 0.000249 0.000366 0.000431 0.000452 0.000445 0.000435 0.000452 0.000529 0.000694 0.000970 0.001369 0.001889 0.002514 0.003213 0.003942 0.004647 0.005267 0.005738 0.006000 0.006001 0.005701 0.005072 0.004109 0.002820 0.001237 -0.000597 -0.002620 -0.004761 -0.006943 -0.009084 -0.011105 -0.012935 -0.014512 -0.015787 -0.016727 -0.017314 -0.017548 -0.017443 -0.017025 -0.016332 -0.015410 -0.014310 -0.013085 -0.011786 -0.010462 -0.009154 -0.007900 -0.006725 -0.005650 -0.004686 -0.003838 -0.003106 -0.002484 -0.001963 -0.001535 -0.001188 -0.000910 -0.000690 -0.000519 -0.000387 -0.000286 -0.000210 -0.000153 -0.000110 -0.000079 -0.000056 -0.000039 -0.000026 -0.000017 -0.000011 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000023 -0.000032 -0.000043 -0.000057 -0.000076 -0.000099 -0.000128 -0.000166 -0.000213 -0.000273 -0.000346 -0.000435 -0.000541 -0.000665 -0.000806 -0.000961 -0.001127 -0.001295 -0.001456 -0.001597 -0.001700 -0.001746 -0.001714 -0.001581 -0.001325 -0.000926 -0.000366 0.000366 0.001274 0.002357 0.003602 0.004988 0.006484 0.008050 0.009638 0.011193 0.012656 0.013966 0.015067 0.015909 0.016453 0.016672 0.016554 0.016104 0.015343 0.014304 0.013036 0.011597 0.010051 0.008463 0.006901 0.005423 0.004081 0.002914 0.001946 0.001188 0.000637 0.000276 0.000080 0.000016 0.000046 0.000134 0.000248 0.000362 0.000456 0.000523 0.000565 0.000591 0.000618 0.000667 0.000760 0.000917 0.001151 0.001467 0.001857 0.002304 0.002776 0.003233 0.003625 0.003900 0.004006 0.003892 0.003518 0.002857 0.001895 0.000636 -0.000902 -0.002679 -0.004647 -0.006742 -0.008891 -0.011020 -0.013052 -0.014915 -0.016543 -0.017883 -0.018897 -0.019558 -0.019859 -0.019807 -0.019421 -0.018736 -0.017793 -0.016641 -0.015334 -0.013925 -0.012467 -0.011006 -0.009583 -0.008233 -0.006980 -0.005842 -0.004828 -0.003941 -0.003178 -0.002533 -0.001995 -0.001554 -0.001197 -0.000913 -0.000689 -0.000515 -0.000381 -0.000280 -0.000204 -0.000147 -0.000105 -0.000074 -0.000051 -0.000035 -0.000022 -0.000014 -0.000008 -0.000004 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000013 -0.000019 -0.000027 -0.000037 -0.000051 -0.000068 -0.000090 -0.000118 -0.000154 -0.000200 -0.000260 -0.000334 -0.000428 -0.000543 -0.000684 -0.000851 -0.001047 -0.001272 -0.001522 -0.001793 -0.002077 -0.002362 -0.002633 -0.002870 -0.003053 -0.003157 -0.003159 -0.003036 -0.002765 -0.002329 -0.001717 -0.000923 0.000049 0.001187 0.002468 0.003862 0.005328 0.006817 0.008275 0.009647 0.010875 0.011910 0.012707 0.013234 0.013469 0.013407 0.013055 0.012435 0.011581 0.010538 0.009358 0.008098 0.006817 0.005569 0.004403 0.003357 0.002460 0.001728 0.001164 0.000761 0.000502 0.000363 0.000318 0.000338 0.000395 0.000467 0.000538 0.000599 0.000646 0.000685 0.000727 0.000783 0.000867 0.000992 0.001163 0.001378 0.001629 0.001894 0.002144 0.002342 0.002446 0.002410 0.002191 0.001752 0.001062 0.000106 -0.001120 -0.002604 -0.004317 -0.006217 -0.008250 -0.010353 -0.012455 -0.014483 -0.016366 -0.018039 -0.019446 -0.020541 -0.021293 -0.021687 -0.021721 -0.021409 -0.020778 -0.019863 -0.018713 -0.017377 -0.015910 -0.014366 -0.012794 -0.011241 -0.009745 -0.008338 -0.007043 -0.005873 -0.004837 -0.003935 -0.003163 -0.002513 -0.001973 -0.001531 -0.001175 -0.000892 -0.000670 -0.000497 -0.000366 -0.000266 -0.000191 -0.000136 -0.000096 -0.000066 -0.000045 -0.000029 -0.000018 -0.000010 -0.000005 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000002 -0.000003 -0.000006 -0.000009 -0.000014 -0.000021 -0.000030 -0.000042 -0.000058 -0.000078 -0.000103 -0.000136 -0.000179 -0.000234 -0.000305 -0.000395 -0.000509 -0.000651 -0.000826 -0.001038 -0.001290 -0.001584 -0.001920 -0.002296 -0.002704 -0.003137 -0.003579 -0.004013 -0.004417 -0.004768 -0.005039 -0.005204 -0.005237 -0.005116 -0.004821 -0.004341 -0.003670 -0.002811 -0.001779 -0.000594 0.000709 0.002091 0.003502 0.004892 0.006207 0.007395 0.008410 0.009214 0.009777 0.010084 0.010131 0.009926 0.009490 0.008856 0.008064 0.007162 0.006198 0.005222 0.004277 0.003403 0.002629 0.001975 0.001448 0.001051 0.000772 0.000598 0.000508 0.000482 0.000499 0.000539 0.000589 0.000637 0.000681 0.000721 0.000760 0.000806 0.000865 0.000943 0.001040 0.001151 0.001263 0.001356 0.001403 0.001370 0.001221 0.000920 0.000433 -0.000269 -0.001205 -0.002383 -0.003795 -0.005424 -0.007235 -0.009184 -0.011213 -0.013261 -0.015261 -0.017143 -0.018845 -0.020307 -0.021481 -0.022330 -0.022832 -0.022979 -0.022776 -0.022242 -0.021409 -0.020317 -0.019012 -0.017548 -0.015977 -0.014352 -0.012722 -0.011128 -0.009608 -0.008188 -0.006891 -0.005726 -0.004700 -0.003811 -0.003053 -0.002417 -0.001891 -0.001462 -0.001118 -0.000845 -0.000631 -0.000465 -0.000339 -0.000244 -0.000174 -0.000122 -0.000084 -0.000057 -0.000037 -0.000023 -0.000013 -0.000006 -0.000001 0.000001 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000023 -0.000033 -0.000047 -0.000064 -0.000086 -0.000116 -0.000153 -0.000202 -0.000265 -0.000347 -0.000453 -0.000586 -0.000754 -0.000963 -0.001217 -0.001523 -0.001885 -0.002305 -0.002783 -0.003315 -0.003892 -0.004503 -0.005131 -0.005756 -0.006352 -0.006892 -0.007347 -0.007687 -0.007885 -0.007916 -0.007761 -0.007405 -0.006844 -0.006081 -0.005132 -0.004021 -0.002779 -0.001450 -0.000079 0.001283 0.002585 0.003780 0.004824 0.005682 0.006330 0.006751 0.006944 0.006916 0.006689 0.006291 0.005758 0.005132 0.004453 0.003763 0.003097 0.002485 0.001949 0.001501 0.001148 0.000886 0.000708 0.000602 0.000552 0.000543 0.000561 0.000593 0.000629 0.000664 0.000695 0.000722 0.000748 0.000775 0.000801 0.000825 0.000837 0.000823 0.000765 0.000637 0.000412 0.000059 -0.000450 -0.001142 -0.002035 -0.003141 -0.004459 -0.005976 -0.007667 -0.009497 -0.011418 -0.013376 -0.015310 -0.017157 -0.018856 -0.020348 -0.021583 -0.022521 -0.023134 -0.023405 -0.023335 -0.022934 -0.022226 -0.021244 -0.020031 -0.018634 -0.017105 -0.015494 -0.013850 -0.012221 -0.010643 -0.009150 -0.007767 -0.006511 -0.005390 -0.004408 -0.003561 -0.002842 -0.002242 -0.001748 -0.001346 -0.001025 -0.000770 -0.000572 -0.000419 -0.000303 -0.000215 -0.000151 -0.000104 -0.000069 -0.000045 -0.000028 -0.000016 -0.000007 -0.000001 0.000002 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000016 -0.000024 -0.000035 -0.000050 -0.000069 -0.000094 -0.000126 -0.000168 -0.000222 -0.000294 -0.000386 -0.000505 -0.000657 -0.000849 -0.001088 -0.001383 -0.001739 -0.002165 -0.002663 -0.003236 -0.003883 -0.004597 -0.005368 -0.006180 -0.007014 -0.007844 -0.008641 -0.009375 -0.010013 -0.010522 -0.010873 -0.011037 -0.010996 -0.010735 -0.010252 -0.009550 -0.008647 -0.007568 -0.006348 -0.005028 -0.003655 -0.002277 -0.000943 0.000301 0.001415 0.002365 0.003127 0.003687 0.004044 0.004205 0.004189 0.004022 0.003736 0.003365 0.002944 0.002507 0.002082 0.001691 0.001351 0.001071 0.000854 0.000698 0.000597 0.000542 0.000523 0.000527 0.000546 0.000571 0.000595 0.000614 0.000626 0.000630 0.000622 0.000601 0.000559 0.000486 0.000369 0.000190 -0.000073 -0.000443 -0.000944 -0.001598 -0.002423 -0.003432 -0.004626 -0.006001 -0.007539 -0.009212 -0.010982 -0.012804 -0.014625 -0.016390 -0.018040 -0.019522 -0.020784 -0.021784 -0.022491 -0.022882 -0.022951 -0.022701 -0.022148 -0.021318 -0.020248 -0.018978 -0.017555 -0.016027 -0.014442 -0.012846 -0.011279 -0.009777 -0.008367 -0.007070 -0.005900 -0.004863 -0.003959 -0.003184 -0.002531 -0.001988 -0.001543 -0.001183 -0.000896 -0.000670 -0.000494 -0.000359 -0.000256 -0.000179 -0.000123 -0.000082 -0.000053 -0.000032 -0.000018 -0.000008 -0.000001 0.000003 0.000006 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000025 -0.000037 -0.000052 -0.000073 -0.000100 -0.000134 -0.000180 -0.000240 -0.000318 -0.000419 -0.000550 -0.000718 -0.000931 -0.001198 -0.001527 -0.001929 -0.002410 -0.002978 -0.003636 -0.004385 -0.005222 -0.006136 -0.007114 -0.008137 -0.009179 -0.010212 -0.011201 -0.012113 -0.012910 -0.013558 -0.014023 -0.014281 -0.014309 -0.014097 -0.013642 -0.012953 -0.012048 -0.010955 -0.009711 -0.008356 -0.006938 -0.005505 -0.004104 -0.002780 -0.001573 -0.000515 0.000372 0.001075 0.001592 0.001931 0.002108 0.002148 0.002076 0.001924 0.001720 0.001491 0.001259 0.001042 0.000854 0.000700 0.000585 0.000506 0.000460 0.000440 0.000439 0.000451 0.000467 0.000481 0.000490 0.000487 0.000470 0.000435 0.000375 0.000282 0.000147 -0.000044 -0.000308 -0.000661 -0.001123 -0.001713 -0.002444 -0.003330 -0.004375 -0.005578 -0.006929 -0.008406 -0.009982 -0.011619 -0.013275 -0.014901 -0.016447 -0.017863 -0.019101 -0.020119 -0.020883 -0.021368 -0.021560 -0.021458 -0.021070 -0.020415 -0.019521 -0.018423 -0.017162 -0.015780 -0.014323 -0.012832 -0.011349 -0.009908 -0.008540 -0.007267 -0.006105 -0.005065 -0.004151 -0.003360 -0.002687 -0.002123 -0.001658 -0.001279 -0.000975 -0.000733 -0.000544 -0.000397 -0.000285 -0.000200 -0.000137 -0.000091 -0.000058 -0.000034 -0.000018 -0.000007 0.000001 0.000005 0.000008 0.000009 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000017 -0.000026 -0.000038 -0.000054 -0.000076 -0.000104 -0.000141 -0.000190 -0.000253 -0.000337 -0.000446 -0.000587 -0.000768 -0.000998 -0.001287 -0.001645 -0.002083 -0.002610 -0.003235 -0.003964 -0.004799 -0.005737 -0.006772 -0.007890 -0.009073 -0.010296 -0.011530 -0.012740 -0.013888 -0.014937 -0.015846 -0.016579 -0.017104 -0.017394 -0.017432 -0.017209 -0.016726 -0.015995 -0.015038 -0.013886 -0.012575 -0.011149 -0.009656 -0.008143 -0.006659 -0.005247 -0.003945 -0.002784 -0.001785 -0.000959 -0.000308 0.000178 0.000513 0.000717 0.000816 0.000833 0.000794 0.000721 0.000632 0.000541 0.000460 0.000394 0.000347 0.000319 0.000307 0.000307 0.000316 0.000327 0.000335 0.000336 0.000323 0.000293 0.000239 0.000155 0.000032 -0.000141 -0.000374 -0.000682 -0.001079 -0.001579 -0.002195 -0.002937 -0.003812 -0.004820 -0.005955 -0.007204 -0.008546 -0.009953 -0.011391 -0.012821 -0.014201 -0.015488 -0.016638 -0.017614 -0.018380 -0.018911 -0.019190 -0.019209 -0.018970 -0.018488 -0.017782 -0.016880 -0.015817 -0.014629 -0.013354 -0.012032 -0.010701 -0.009392 -0.008137 -0.006958 -0.005873 -0.004893 -0.004025 -0.003270 -0.002624 -0.002079 -0.001628 -0.001260 -0.000962 -0.000726 -0.000540 -0.000395 -0.000284 -0.000200 -0.000136 -0.000089 -0.000055 -0.000031 -0.000014 -0.000003 0.000005 0.000009 0.000012 0.000013 0.000012 0.000011 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000012 -0.000017 -0.000026 -0.000038 -0.000055 -0.000077 -0.000107 -0.000146 -0.000196 -0.000263 -0.000350 -0.000465 -0.000613 -0.000803 -0.001045 -0.001350 -0.001729 -0.002194 -0.002755 -0.003422 -0.004203 -0.005102 -0.006117 -0.007243 -0.008468 -0.009775 -0.011138 -0.012529 -0.013913 -0.015251 -0.016502 -0.017624 -0.018577 -0.019325 -0.019838 -0.020091 -0.020072 -0.019776 -0.019209 -0.018387 -0.017334 -0.016086 -0.014682 -0.013166 -0.011586 -0.009993 -0.008432 -0.006946 -0.005572 -0.004338 -0.003262 -0.002353 -0.001610 -0.001025 -0.000584 -0.000267 -0.000053 0.000079 0.000150 0.000180 0.000183 0.000173 0.000159 0.000147 0.000140 0.000140 0.000146 0.000155 0.000165 0.000171 0.000168 0.000152 0.000118 0.000058 -0.000034 -0.000166 -0.000349 -0.000591 -0.000903 -0.001298 -0.001783 -0.002369 -0.003059 -0.003857 -0.004759 -0.005757 -0.006837 -0.007977 -0.009154 -0.010337 -0.011492 -0.012585 -0.013580 -0.014442 -0.015143 -0.015656 -0.015962 -0.016052 -0.015925 -0.015586 -0.015052 -0.014343 -0.013488 -0.012516 -0.011460 -0.010353 -0.009226 -0.008111 -0.007034 -0.006017 -0.005076 -0.004224 -0.003468 -0.002808 -0.002244 -0.001770 -0.001378 -0.001059 -0.000803 -0.000601 -0.000443 -0.000321 -0.000228 -0.000157 -0.000104 -0.000065 -0.000036 -0.000016 -0.000002 0.000007 0.000013 0.000017 0.000018 0.000018 0.000017 0.000015 0.000013 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000007 -0.000009 -0.000012 -0.000018 -0.000026 -0.000039 -0.000056 -0.000079 -0.000109 -0.000148 -0.000200 -0.000269 -0.000358 -0.000475 -0.000627 -0.000823 -0.001072 -0.001385 -0.001776 -0.002256 -0.002836 -0.003529 -0.004341 -0.005278 -0.006341 -0.007524 -0.008817 -0.010204 -0.011660 -0.013157 -0.014659 -0.016128 -0.017522 -0.018797 -0.019912 -0.020828 -0.021511 -0.021935 -0.022081 -0.021942 -0.021518 -0.020821 -0.019872 -0.018699 -0.017339 -0.015835 -0.014234 -0.012584 -0.010934 -0.009330 -0.007811 -0.006410 -0.005152 -0.004051 -0.003113 -0.002335 -0.001708 -0.001217 -0.000845 -0.000574 -0.000382 -0.000253 -0.000169 -0.000117 -0.000086 -0.000066 -0.000052 -0.000040 -0.000028 -0.000016 -0.000005 0.000003 0.000002 -0.000010 -0.000039 -0.000092 -0.000174 -0.000295 -0.000461 -0.000680 -0.000961 -0.001311 -0.001735 -0.002239 -0.002824 -0.003488 -0.004227 -0.005030 -0.005884 -0.006770 -0.007667 -0.008550 -0.009393 -0.010168 -0.010848 -0.011409 -0.011829 -0.012090 -0.012184 -0.012105 -0.011857 -0.011452 -0.010905 -0.010239 -0.009476 -0.008645 -0.007772 -0.006882 -0.006002 -0.005153 -0.004353 -0.003617 -0.002956 -0.002374 -0.001873 -0.001452 -0.001105 -0.000825 -0.000604 -0.000433 -0.000302 -0.000205 -0.000134 -0.000082 -0.000045 -0.000019 -0.000000 0.000012 0.000020 0.000025 0.000028 0.000030 0.000029 0.000028 0.000027 0.000024 0.000022 0.000018 0.000015 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000013 -0.000018 -0.000027 -0.000039 -0.000056 -0.000079 -0.000109 -0.000149 -0.000201 -0.000270 -0.000360 -0.000477 -0.000629 -0.000825 -0.001075 -0.001389 -0.001782 -0.002264 -0.002849 -0.003547 -0.004367 -0.005315 -0.006392 -0.007595 -0.008914 -0.010332 -0.011828 -0.013373 -0.014932 -0.016467 -0.017937 -0.019298 -0.020507 -0.021526 -0.022319 -0.022859 -0.023124 -0.023104 -0.022796 -0.022208 -0.021357 -0.020267 -0.018973 -0.017514 -0.015934 -0.014280 -0.012603 -0.010946 -0.009354 -0.007862 -0.006496 -0.005277 -0.004213 -0.003308 -0.002555 -0.001945 -0.001462 -0.001091 -0.000813 -0.000611 -0.000469 -0.000371 -0.000306 -0.000263 -0.000234 -0.000213 -0.000196 -0.000181 -0.000167 -0.000156 -0.000149 -0.000151 -0.000166 -0.000199 -0.000258 -0.000348 -0.000475 -0.000645 -0.000863 -0.001133 -0.001458 -0.001840 -0.002276 -0.002763 -0.003293 -0.003858 -0.004444 -0.005037 -0.005619 -0.006173 -0.006678 -0.007117 -0.007470 -0.007722 -0.007862 -0.007880 -0.007774 -0.007545 -0.007203 -0.006760 -0.006234 -0.005644 -0.005013 -0.004362 -0.003710 -0.003078 -0.002481 -0.001933 -0.001445 -0.001023 -0.000670 -0.000385 -0.000164 -0.000002 0.000110 0.000181 0.000218 0.000232 0.000228 0.000213 0.000192 0.000170 0.000147 0.000126 0.000108 0.000093 0.000079 0.000069 0.000060 0.000052 0.000046 0.000040 0.000035 0.000030 0.000026 0.000021 0.000017 0.000013 0.000009 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000013 -0.000019 -0.000027 -0.000040 -0.000056 -0.000079 -0.000109 -0.000148 -0.000200 -0.000267 -0.000356 -0.000470 -0.000619 -0.000810 -0.001054 -0.001361 -0.001745 -0.002216 -0.002788 -0.003472 -0.004276 -0.005206 -0.006264 -0.007447 -0.008745 -0.010144 -0.011623 -0.013155 -0.014705 -0.016238 -0.017712 -0.019086 -0.020319 -0.021371 -0.022209 -0.022804 -0.023136 -0.023191 -0.022966 -0.022465 -0.021703 -0.020702 -0.019490 -0.018104 -0.016586 -0.014982 -0.013337 -0.011698 -0.010106 -0.008598 -0.007203 -0.005943 -0.004829 -0.003867 -0.003055 -0.002385 -0.001844 -0.001420 -0.001094 -0.000852 -0.000678 -0.000556 -0.000474 -0.000420 -0.000385 -0.000361 -0.000343 -0.000327 -0.000310 -0.000293 -0.000276 -0.000263 -0.000256 -0.000262 -0.000285 -0.000330 -0.000401 -0.000501 -0.000634 -0.000800 -0.000999 -0.001229 -0.001487 -0.001767 -0.002060 -0.002359 -0.002652 -0.002929 -0.003177 -0.003386 -0.003543 -0.003637 -0.003662 -0.003608 -0.003474 -0.003259 -0.002968 -0.002607 -0.002191 -0.001733 -0.001252 -0.000766 -0.000292 0.000153 0.000557 0.000908 0.001198 0.001422 0.001578 0.001668 0.001697 0.001671 0.001599 0.001492 0.001360 0.001214 0.001061 0.000911 0.000769 0.000640 0.000525 0.000426 0.000343 0.000274 0.000219 0.000174 0.000139 0.000112 0.000091 0.000075 0.000062 0.000052 0.000043 0.000036 0.000030 0.000024 0.000019 0.000014 0.000010 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000019 -0.000028 -0.000040 -0.000057 -0.000079 -0.000108 -0.000146 -0.000196 -0.000261 -0.000345 -0.000454 -0.000596 -0.000777 -0.001009 -0.001300 -0.001664 -0.002112 -0.002655 -0.003304 -0.004067 -0.004950 -0.005954 -0.007077 -0.008309 -0.009638 -0.011044 -0.012500 -0.013976 -0.015436 -0.016842 -0.018156 -0.019338 -0.020352 -0.021168 -0.021757 -0.022101 -0.022186 -0.022008 -0.021571 -0.020887 -0.019974 -0.018858 -0.017573 -0.016157 -0.014651 -0.013098 -0.011542 -0.010024 -0.008577 -0.007231 -0.006007 -0.004919 -0.003973 -0.003168 -0.002499 -0.001956 -0.001526 -0.001196 -0.000949 -0.000772 -0.000650 -0.000569 -0.000518 -0.000488 -0.000469 -0.000456 -0.000442 -0.000425 -0.000402 -0.000374 -0.000342 -0.000311 -0.000283 -0.000264 -0.000255 -0.000260 -0.000279 -0.000313 -0.000361 -0.000419 -0.000484 -0.000549 -0.000607 -0.000652 -0.000674 -0.000666 -0.000621 -0.000533 -0.000397 -0.000208 0.000034 0.000331 0.000680 0.001076 0.001511 0.001973 0.002450 0.002926 0.003382 0.003802 0.004171 0.004474 0.004702 0.004848 0.004908 0.004884 0.004778 0.004598 0.004353 0.004055 0.003716 0.003352 0.002975 0.002600 0.002237 0.001896 0.001584 0.001305 0.001061 0.000853 0.000678 0.000535 0.000419 0.000327 0.000255 0.000198 0.000155 0.000122 0.000097 0.000077 0.000063 0.000051 0.000042 0.000034 0.000027 0.000021 0.000015 0.000010 0.000006 0.000003 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000010 -0.000014 -0.000020 -0.000028 -0.000040 -0.000057 -0.000078 -0.000106 -0.000142 -0.000189 -0.000250 -0.000328 -0.000429 -0.000560 -0.000727 -0.000940 -0.001208 -0.001543 -0.001954 -0.002452 -0.003047 -0.003746 -0.004553 -0.005470 -0.006494 -0.007617 -0.008826 -0.010103 -0.011424 -0.012761 -0.014081 -0.015350 -0.016532 -0.017594 -0.018502 -0.019230 -0.019754 -0.020057 -0.020127 -0.019962 -0.019564 -0.018945 -0.018120 -0.017113 -0.015953 -0.014674 -0.013313 -0.011909 -0.010500 -0.009123 -0.007810 -0.006587 -0.005475 -0.004485 -0.003624 -0.002892 -0.002284 -0.001791 -0.001404 -0.001109 -0.000892 -0.000741 -0.000641 -0.000581 -0.000549 -0.000535 -0.000530 -0.000527 -0.000520 -0.000505 -0.000478 -0.000440 -0.000391 -0.000334 -0.000272 -0.000208 -0.000144 -0.000080 -0.000015 0.000051 0.000124 0.000208 0.000309 0.000436 0.000595 0.000795 0.001042 0.001342 0.001696 0.002106 0.002572 0.003089 0.003652 0.004252 0.004879 0.005519 0.006158 0.006777 0.007359 0.007883 0.008331 0.008687 0.008936 0.009069 0.009083 0.008976 0.008753 0.008424 0.007999 0.007494 0.006926 0.006313 0.005674 0.005029 0.004394 0.003785 0.003215 0.002693 0.002226 0.001816 0.001463 0.001166 0.000919 0.000719 0.000558 0.000431 0.000331 0.000255 0.000196 0.000151 0.000118 0.000092 0.000073 0.000058 0.000046 0.000037 0.000029 0.000022 0.000016 0.000011 0.000006 0.000003 0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000041 -0.000057 -0.000077 -0.000103 -0.000137 -0.000180 -0.000235 -0.000305 -0.000396 -0.000512 -0.000661 -0.000849 -0.001087 -0.001383 -0.001745 -0.002184 -0.002707 -0.003320 -0.004026 -0.004825 -0.005715 -0.006689 -0.007733 -0.008832 -0.009964 -0.011103 -0.012222 -0.013289 -0.014276 -0.015152 -0.015893 -0.016474 -0.016878 -0.017091 -0.017107 -0.016923 -0.016543 -0.015977 -0.015240 -0.014353 -0.013341 -0.012232 -0.011059 -0.009853 -0.008649 -0.007477 -0.006364 -0.005332 -0.004399 -0.003573 -0.002860 -0.002259 -0.001765 -0.001372 -0.001069 -0.000846 -0.000691 -0.000591 -0.000536 -0.000513 -0.000513 -0.000525 -0.000541 -0.000555 -0.000559 -0.000549 -0.000522 -0.000476 -0.000412 -0.000333 -0.000240 -0.000135 -0.000020 0.000108 0.000249 0.000409 0.000592 0.000807 0.001061 0.001362 0.001720 0.002143 0.002634 0.003198 0.003833 0.004536 0.005300 0.006116 0.006969 0.007845 0.008726 0.009590 0.010415 0.011178 0.011855 0.012425 0.012866 0.013162 0.013303 0.013281 0.013098 0.012760 0.012278 0.011669 0.010952 0.010149 0.009285 0.008383 0.007469 0.006566 0.005695 0.004872 0.004112 0.003425 0.002815 0.002285 0.001832 0.001453 0.001140 0.000887 0.000685 0.000526 0.000402 0.000307 0.000234 0.000179 0.000137 0.000106 0.000082 0.000064 0.000050 0.000039 0.000030 0.000023 0.000016 0.000011 0.000006 0.000003 0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000030 -0.000041 -0.000056 -0.000075 -0.000099 -0.000129 -0.000168 -0.000216 -0.000277 -0.000355 -0.000454 -0.000580 -0.000740 -0.000940 -0.001189 -0.001493 -0.001861 -0.002296 -0.002804 -0.003386 -0.004042 -0.004768 -0.005557 -0.006398 -0.007276 -0.008171 -0.009063 -0.009927 -0.010739 -0.011475 -0.012113 -0.012632 -0.013017 -0.013256 -0.013341 -0.013268 -0.013039 -0.012660 -0.012140 -0.011493 -0.010737 -0.009893 -0.008984 -0.008035 -0.007073 -0.006124 -0.005211 -0.004355 -0.003572 -0.002874 -0.002268 -0.001756 -0.001336 -0.001001 -0.000747 -0.000563 -0.000442 -0.000372 -0.000345 -0.000349 -0.000377 -0.000418 -0.000464 -0.000508 -0.000542 -0.000561 -0.000560 -0.000535 -0.000486 -0.000413 -0.000317 -0.000200 -0.000063 0.000094 0.000272 0.000476 0.000712 0.000986 0.001307 0.001686 0.002132 0.002655 0.003262 0.003958 0.004743 0.005615 0.006567 0.007585 0.008657 0.009761 0.010878 0.011981 0.013043 0.014035 0.014930 0.015698 0.016315 0.016758 0.017011 0.017064 0.016915 0.016567 0.016034 0.015332 0.014484 0.013516 0.012456 0.011336 0.010186 0.009034 0.007907 0.006831 0.005823 0.004898 0.004066 0.003332 0.002697 0.002157 0.001705 0.001335 0.001035 0.000797 0.000610 0.000465 0.000353 0.000268 0.000203 0.000155 0.000118 0.000090 0.000069 0.000053 0.000041 0.000031 0.000023 0.000016 0.000011 0.000006 0.000003 0.000000 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000031 -0.000041 -0.000055 -0.000072 -0.000094 -0.000120 -0.000153 -0.000193 -0.000243 -0.000306 -0.000386 -0.000487 -0.000614 -0.000772 -0.000968 -0.001206 -0.001491 -0.001827 -0.002215 -0.002656 -0.003148 -0.003686 -0.004264 -0.004870 -0.005492 -0.006114 -0.006719 -0.007288 -0.007802 -0.008245 -0.008602 -0.008861 -0.009013 -0.009053 -0.008980 -0.008796 -0.008505 -0.008115 -0.007638 -0.007085 -0.006472 -0.005815 -0.005132 -0.004440 -0.003758 -0.003105 -0.002494 -0.001940 -0.001451 -0.001035 -0.000691 -0.000419 -0.000215 -0.000073 0.000014 0.000055 0.000055 0.000023 -0.000035 -0.000109 -0.000194 -0.000282 -0.000365 -0.000439 -0.000496 -0.000532 -0.000542 -0.000524 -0.000476 -0.000399 -0.000294 -0.000163 -0.000006 0.000176 0.000388 0.000633 0.000919 0.001254 0.001649 0.002115 0.002663 0.003304 0.004046 0.004892 0.005844 0.006896 0.008038 0.009255 0.010530 0.011837 0.013150 0.014439 0.015670 0.016810 0.017824 0.018680 0.019351 0.019811 0.020045 0.020043 0.019805 0.019338 0.018657 0.017786 0.016752 0.015587 0.014325 0.013002 0.011652 0.010309 0.009004 0.007761 0.006603 0.005544 0.004595 0.003759 0.003038 0.002426 0.001915 0.001497 0.001159 0.000891 0.000681 0.000517 0.000392 0.000297 0.000225 0.000170 0.000129 0.000097 0.000073 0.000055 0.000041 0.000031 0.000022 0.000015 0.000010 0.000006 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000041 -0.000053 -0.000068 -0.000087 -0.000109 -0.000135 -0.000167 -0.000205 -0.000253 -0.000311 -0.000385 -0.000476 -0.000589 -0.000727 -0.000893 -0.001089 -0.001317 -0.001575 -0.001863 -0.002176 -0.002509 -0.002856 -0.003206 -0.003549 -0.003872 -0.004163 -0.004409 -0.004598 -0.004720 -0.004769 -0.004742 -0.004639 -0.004461 -0.004214 -0.003906 -0.003546 -0.003144 -0.002712 -0.002261 -0.001803 -0.001351 -0.000915 -0.000506 -0.000133 0.000195 0.000472 0.000692 0.000856 0.000963 0.001016 0.001023 0.000988 0.000921 0.000826 0.000711 0.000582 0.000442 0.000296 0.000150 0.000008 -0.000125 -0.000246 -0.000348 -0.000427 -0.000480 -0.000503 -0.000493 -0.000451 -0.000376 -0.000271 -0.000138 0.000024 0.000215 0.000438 0.000698 0.001004 0.001365 0.001793 0.002300 0.002899 0.003602 0.004418 0.005351 0.006402 0.007565 0.008831 0.010182 0.011598 0.013052 0.014512 0.015945 0.017313 0.018577 0.019699 0.020643 0.021377 0.021876 0.022121 0.022103 0.021823 0.021288 0.020519 0.019541 0.018385 0.017087 0.015686 0.014221 0.012731 0.011251 0.009817 0.008454 0.007186 0.006029 0.004993 0.004083 0.003297 0.002631 0.002076 0.001622 0.001255 0.000964 0.000736 0.000560 0.000424 0.000321 0.000242 0.000183 0.000137 0.000103 0.000077 0.000057 0.000042 0.000030 0.000021 0.000015 0.000010 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000040 -0.000050 -0.000063 -0.000078 -0.000095 -0.000115 -0.000137 -0.000164 -0.000195 -0.000232 -0.000277 -0.000331 -0.000397 -0.000475 -0.000565 -0.000669 -0.000783 -0.000906 -0.001034 -0.001161 -0.001280 -0.001386 -0.001469 -0.001521 -0.001533 -0.001497 -0.001407 -0.001257 -0.001047 -0.000779 -0.000457 -0.000091 0.000310 0.000732 0.001164 0.001590 0.001998 0.002376 0.002714 0.003002 0.003233 0.003405 0.003513 0.003558 0.003541 0.003466 0.003336 0.003160 0.002944 0.002698 0.002431 0.002154 0.001873 0.001597 0.001329 0.001072 0.000830 0.000603 0.000392 0.000200 0.000027 -0.000124 -0.000249 -0.000346 -0.000413 -0.000447 -0.000447 -0.000414 -0.000348 -0.000252 -0.000128 0.000024 0.000204 0.000414 0.000662 0.000954 0.001302 0.001718 0.002215 0.002809 0.003512 0.004335 0.005284 0.006361 0.007563 0.008878 0.010291 0.011781 0.013319 0.014872 0.016403 0.017871 0.019235 0.020452 0.021483 0.022293 0.022853 0.023144 0.023154 0.022883 0.022342 0.021549 0.020531 0.019323 0.017963 0.016492 0.014952 0.013385 0.011830 0.010321 0.008888 0.007555 0.006339 0.005250 0.004293 0.003467 0.002767 0.002184 0.001706 0.001321 0.001015 0.000775 0.000590 0.000447 0.000338 0.000256 0.000192 0.000144 0.000107 0.000079 0.000058 0.000042 0.000030 0.000021 0.000014 0.000009 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000047 -0.000057 -0.000068 -0.000080 -0.000093 -0.000106 -0.000120 -0.000134 -0.000150 -0.000166 -0.000183 -0.000201 -0.000219 -0.000235 -0.000245 -0.000246 -0.000233 -0.000200 -0.000140 -0.000045 0.000091 0.000275 0.000514 0.000813 0.001174 0.001599 0.002084 0.002621 0.003201 0.003810 0.004429 0.005042 0.005628 0.006169 0.006648 0.007047 0.007356 0.007565 0.007669 0.007666 0.007559 0.007356 0.007064 0.006696 0.006265 0.005784 0.005269 0.004735 0.004197 0.003667 0.003158 0.002679 0.002235 0.001830 0.001463 0.001135 0.000841 0.000581 0.000352 0.000153 -0.000016 -0.000155 -0.000263 -0.000339 -0.000381 -0.000391 -0.000368 -0.000315 -0.000236 -0.000132 -0.000005 0.000146 0.000321 0.000528 0.000774 0.001070 0.001429 0.001866 0.002397 0.003036 0.003797 0.004689 0.005716 0.006877 0.008165 0.009564 0.011056 0.012612 0.014200 0.015780 0.017311 0.018748 0.020046 0.021162 0.022058 0.022703 0.023074 0.023158 0.022951 0.022464 0.021713 0.020727 0.019540 0.018191 0.016722 0.015178 0.013600 0.012031 0.010505 0.009053 0.007701 0.006466 0.005360 0.004386 0.003545 0.002831 0.002236 0.001748 0.001354 0.001042 0.000797 0.000607 0.000461 0.000350 0.000264 0.000199 0.000149 0.000111 0.000081 0.000059 0.000042 0.000029 0.000020 0.000013 0.000009 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000035 -0.000042 -0.000049 -0.000056 -0.000063 -0.000069 -0.000073 -0.000075 -0.000073 -0.000068 -0.000056 -0.000038 -0.000010 0.000031 0.000088 0.000168 0.000277 0.000421 0.000610 0.000851 0.001152 0.001520 0.001962 0.002481 0.003077 0.003749 0.004490 0.005291 0.006135 0.007005 0.007876 0.008724 0.009524 0.010248 0.010874 0.011380 0.011749 0.011967 0.012030 0.011934 0.011685 0.011293 0.010774 0.010147 0.009434 0.008657 0.007839 0.007005 0.006174 0.005368 0.004602 0.003891 0.003242 0.002661 0.002147 0.001699 0.001311 0.000976 0.000689 0.000444 0.000236 0.000063 -0.000078 -0.000186 -0.000264 -0.000310 -0.000326 -0.000314 -0.000278 -0.000220 -0.000144 -0.000053 0.000052 0.000173 0.000315 0.000484 0.000692 0.000953 0.001281 0.001694 0.002209 0.002842 0.003605 0.004507 0.005550 0.006732 0.008043 0.009464 0.010972 0.012534 0.014112 0.015665 0.017145 0.018506 0.019703 0.020694 0.021445 0.021929 0.022129 0.022039 0.021665 0.021023 0.020138 0.019043 0.017777 0.016382 0.014901 0.013379 0.011856 0.010370 0.008951 0.007626 0.006412 0.005322 0.004361 0.003529 0.002822 0.002232 0.001747 0.001356 0.001045 0.000801 0.000612 0.000466 0.000354 0.000268 0.000203 0.000152 0.000112 0.000082 0.000059 0.000042 0.000029 0.000020 0.000013 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000032 -0.000036 -0.000041 -0.000044 -0.000046 -0.000045 -0.000041 -0.000031 -0.000014 0.000012 0.000049 0.000101 0.000172 0.000267 0.000392 0.000556 0.000767 0.001034 0.001368 0.001776 0.002269 0.002853 0.003532 0.004308 0.005176 0.006130 0.007158 0.008240 0.009356 0.010477 0.011573 0.012612 0.013559 0.014385 0.015060 0.015561 0.015869 0.015973 0.015868 0.015558 0.015055 0.014377 0.013548 0.012597 0.011556 0.010457 0.009332 0.008212 0.007124 0.006091 0.005132 0.004262 0.003488 0.002812 0.002231 0.001740 0.001327 0.000983 0.000698 0.000461 0.000266 0.000106 -0.000022 -0.000120 -0.000190 -0.000234 -0.000254 -0.000251 -0.000231 -0.000198 -0.000156 -0.000109 -0.000059 -0.000007 0.000051 0.000121 0.000212 0.000339 0.000516 0.000763 0.001099 0.001543 0.002112 0.002818 0.003672 0.004674 0.005822 0.007102 0.008495 0.009971 0.011495 0.013026 0.014518 0.015922 0.017192 0.018283 0.019155 0.019779 0.020133 0.020206 0.020000 0.019527 0.018807 0.017871 0.016756 0.015501 0.014150 0.012745 0.011326 0.009932 0.008595 0.007339 0.006184 0.005143 0.004223 0.003424 0.002744 0.002174 0.001706 0.001327 0.001025 0.000788 0.000604 0.000461 0.000352 0.000268 0.000202 0.000152 0.000113 0.000082 0.000059 0.000041 0.000029 0.000019 0.000013 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000024 -0.000028 -0.000030 -0.000032 -0.000032 -0.000029 -0.000022 -0.000009 0.000011 0.000042 0.000086 0.000146 0.000229 0.000338 0.000482 0.000669 0.000908 0.001210 0.001587 0.002049 0.002607 0.003271 0.004045 0.004933 0.005932 0.007037 0.008233 0.009503 0.010823 0.012161 0.013485 0.014755 0.015933 0.016980 0.017860 0.018540 0.018996 0.019210 0.019171 0.018879 0.018344 0.017582 0.016622 0.015496 0.014243 0.012904 0.011521 0.010132 0.008775 0.007481 0.006277 0.005183 0.004211 0.003367 0.002650 0.002053 0.001564 0.001169 0.000853 0.000601 0.000401 0.000240 0.000113 0.000012 -0.000065 -0.000120 -0.000155 -0.000174 -0.000178 -0.000173 -0.000163 -0.000155 -0.000154 -0.000164 -0.000188 -0.000225 -0.000270 -0.000315 -0.000348 -0.000353 -0.000310 -0.000197 0.000006 0.000324 0.000774 0.001372 0.002129 0.003046 0.004119 0.005333 0.006665 0.008083 0.009549 0.011017 0.012441 0.013770 0.014957 0.015961 0.016745 0.017282 0.017557 0.017564 0.017310 0.016811 0.016093 0.015188 0.014133 0.012968 0.011735 0.010474 0.009221 0.008007 0.006860 0.005799 0.004837 0.003983 0.003238 0.002602 0.002067 0.001626 0.001269 0.000984 0.000759 0.000584 0.000448 0.000343 0.000262 0.000199 0.000149 0.000111 0.000081 0.000058 0.000041 0.000028 0.000019 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000013 -0.000016 -0.000019 -0.000021 -0.000023 -0.000024 -0.000023 -0.000019 -0.000012 0.000001 0.000021 0.000050 0.000093 0.000153 0.000234 0.000342 0.000485 0.000671 0.000910 0.001213 0.001593 0.002063 0.002635 0.003319 0.004125 0.005058 0.006119 0.007302 0.008598 0.009988 0.011449 0.012949 0.014453 0.015919 0.017303 0.018562 0.019651 0.020531 0.021169 0.021537 0.021620 0.021410 0.020912 0.020141 0.019123 0.017892 0.016491 0.014968 0.013372 0.011752 0.010155 0.008622 0.007187 0.005880 0.004717 0.003711 0.002863 0.002166 0.001609 0.001174 0.000843 0.000593 0.000408 0.000270 0.000167 0.000088 0.000028 -0.000018 -0.000051 -0.000073 -0.000086 -0.000093 -0.000098 -0.000109 -0.000131 -0.000172 -0.000239 -0.000338 -0.000470 -0.000633 -0.000823 -0.001029 -0.001235 -0.001422 -0.001565 -0.001639 -0.001617 -0.001473 -0.001184 -0.000731 -0.000103 0.000703 0.001680 0.002812 0.004074 0.005430 0.006838 0.008252 0.009622 0.010897 0.012032 0.012986 0.013726 0.014229 0.014484 0.014489 0.014256 0.013802 0.013156 0.012350 0.011421 0.010407 0.009346 0.008274 0.007222 0.006216 0.005278 0.004421 0.003654 0.002982 0.002405 0.001918 0.001514 0.001186 0.000923 0.000715 0.000553 0.000426 0.000328 0.000251 0.000191 0.000144 0.000107 0.000079 0.000056 0.000040 0.000027 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000015 -0.000017 -0.000018 -0.000018 -0.000017 -0.000014 -0.000008 0.000004 0.000021 0.000047 0.000085 0.000138 0.000211 0.000309 0.000439 0.000609 0.000829 0.001110 0.001465 0.001908 0.002451 0.003109 0.003893 0.004811 0.005867 0.007059 0.008381 0.009816 0.011345 0.012936 0.014555 0.016159 0.017702 0.019136 0.020411 0.021481 0.022304 0.022847 0.023083 0.022999 0.022592 0.021872 0.020861 0.019592 0.018110 0.016464 0.014711 0.012908 0.011111 0.009370 0.007732 0.006231 0.004895 0.003740 0.002774 0.001991 0.001380 0.000923 0.000595 0.000372 0.000228 0.000140 0.000090 0.000061 0.000045 0.000034 0.000026 0.000019 0.000014 0.000010 0.000005 -0.000006 -0.000029 -0.000072 -0.000146 -0.000259 -0.000422 -0.000639 -0.000914 -0.001244 -0.001622 -0.002034 -0.002460 -0.002876 -0.003251 -0.003554 -0.003751 -0.003811 -0.003708 -0.003418 -0.002931 -0.002242 -0.001360 -0.000303 0.000900 0.002210 0.003583 0.004968 0.006315 0.007572 0.008695 0.009644 0.010390 0.010912 0.011203 0.011265 0.011111 0.010760 0.010240 0.009583 0.008825 0.007999 0.007140 0.006278 0.005441 0.004648 0.003916 0.003255 0.002670 0.002164 0.001734 0.001376 0.001083 0.000847 0.000660 0.000512 0.000397 0.000307 0.000236 0.000180 0.000136 0.000102 0.000075 0.000054 0.000038 0.000026 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000014 -0.000014 -0.000011 -0.000006 0.000003 0.000017 0.000039 0.000070 0.000115 0.000176 0.000259 0.000370 0.000517 0.000707 0.000953 0.001265 0.001659 0.002147 0.002744 0.003465 0.004319 0.005314 0.006453 0.007733 0.009143 0.010665 0.012272 0.013932 0.015603 0.017239 0.018791 0.020206 0.021431 0.022420 0.023130 0.023527 0.023589 0.023305 0.022678 0.021725 0.020475 0.018970 0.017261 0.015408 0.013474 0.011522 0.009614 0.007803 0.006136 0.004649 0.003365 0.002298 0.001447 0.000801 0.000342 0.000043 -0.000128 -0.000200 -0.000204 -0.000168 -0.000112 -0.000052 0.000001 0.000043 0.000074 0.000094 0.000106 0.000112 0.000112 0.000102 0.000077 0.000025 -0.000064 -0.000206 -0.000412 -0.000694 -0.001059 -0.001512 -0.002047 -0.002653 -0.003313 -0.004000 -0.004683 -0.005323 -0.005882 -0.006318 -0.006596 -0.006682 -0.006553 -0.006195 -0.005607 -0.004798 -0.003791 -0.002618 -0.001322 0.000049 0.001441 0.002803 0.004083 0.005235 0.006224 0.007020 0.007608 0.007982 0.008146 0.008112 0.007902 0.007542 0.007063 0.006495 0.005872 0.005221 0.004570 0.003940 0.003347 0.002803 0.002316 0.001890 0.001525 0.001218 0.000965 0.000759 0.000595 0.000465 0.000362 0.000281 0.000217 0.000167 0.000126 0.000094 0.000069 0.000050 0.000035 0.000024 0.000017 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000011 -0.000011 -0.000009 -0.000006 0.000001 0.000012 0.000029 0.000054 0.000089 0.000138 0.000206 0.000296 0.000417 0.000574 0.000779 0.001041 0.001374 0.001792 0.002309 0.002939 0.003697 0.004592 0.005630 0.006813 0.008135 0.009582 0.011134 0.012761 0.014425 0.016083 0.017685 0.019177 0.020506 0.021619 0.022466 0.023008 0.023213 0.023062 0.022551 0.021688 0.020498 0.019018 0.017297 0.015395 0.013379 0.011319 0.009282 0.007334 0.005529 0.003915 0.002523 0.001374 0.000473 -0.000188 -0.000627 -0.000873 -0.000961 -0.000928 -0.000813 -0.000651 -0.000472 -0.000298 -0.000145 -0.000022 0.000070 0.000134 0.000175 0.000200 0.000215 0.000223 0.000221 0.000205 0.000162 0.000078 -0.000066 -0.000286 -0.000602 -0.001026 -0.001569 -0.002231 -0.003005 -0.003876 -0.004818 -0.005797 -0.006771 -0.007694 -0.008517 -0.009192 -0.009676 -0.009935 -0.009942 -0.009684 -0.009163 -0.008390 -0.007394 -0.006212 -0.004891 -0.003484 -0.002046 -0.000632 0.000706 0.001923 0.002986 0.003867 0.004553 0.005039 0.005329 0.005439 0.005386 0.005198 0.004901 0.004525 0.004098 0.003643 0.003185 0.002739 0.002320 0.001937 0.001596 0.001300 0.001047 0.000836 0.000664 0.000524 0.000412 0.000323 0.000252 0.000195 0.000150 0.000114 0.000086 0.000063 0.000046 0.000032 0.000022 0.000015 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000008 -0.000006 -0.000001 0.000007 0.000020 0.000039 0.000066 0.000104 0.000157 0.000228 0.000323 0.000448 0.000612 0.000824 0.001094 0.001437 0.001866 0.002395 0.003038 0.003808 0.004715 0.005762 0.006949 0.008269 0.009705 0.011234 0.012823 0.014431 0.016013 0.017516 0.018886 0.020067 0.021007 0.021660 0.021986 0.021959 0.021565 0.020806 0.019699 0.018274 0.016579 0.014670 0.012615 0.010487 0.008361 0.006307 0.004393 0.002674 0.001192 -0.000023 -0.000960 -0.001620 -0.002020 -0.002190 -0.002169 -0.001999 -0.001728 -0.001399 -0.001053 -0.000722 -0.000429 -0.000187 -0.000003 0.000127 0.000212 0.000263 0.000292 0.000311 0.000326 0.000339 0.000344 0.000329 0.000276 0.000162 -0.000036 -0.000345 -0.000785 -0.001374 -0.002119 -0.003020 -0.004063 -0.005227 -0.006474 -0.007760 -0.009033 -0.010236 -0.011311 -0.012203 -0.012865 -0.013259 -0.013360 -0.013158 -0.012656 -0.011874 -0.010845 -0.009613 -0.008229 -0.006750 -0.005236 -0.003743 -0.002321 -0.001015 0.000141 0.001124 0.001922 0.002529 0.002953 0.003206 0.003309 0.003283 0.003156 0.002953 0.002699 0.002414 0.002118 0.001826 0.001549 0.001295 0.001068 0.000871 0.000703 0.000563 0.000448 0.000355 0.000280 0.000220 0.000171 0.000132 0.000101 0.000076 0.000056 0.000040 0.000029 0.000020 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000002 0.000003 0.000012 0.000026 0.000046 0.000075 0.000114 0.000169 0.000241 0.000338 0.000465 0.000630 0.000842 0.001114 0.001456 0.001883 0.002408 0.003046 0.003806 0.004697 0.005721 0.006877 0.008154 0.009533 0.010989 0.012486 0.013984 0.015433 0.016780 0.017971 0.018951 0.019669 0.020081 0.020152 0.019862 0.019204 0.018187 0.016834 0.015187 0.013300 0.011239 0.009076 0.006890 0.004760 0.002760 0.000954 -0.000603 -0.001875 -0.002838 -0.003489 -0.003841 -0.003921 -0.003769 -0.003436 -0.002975 -0.002440 -0.001883 -0.001347 -0.000866 -0.000463 -0.000148 0.000080 0.000228 0.000313 0.000355 0.000374 0.000387 0.000407 0.000437 0.000476 0.000509 0.000516 0.000468 0.000334 0.000080 -0.000324 -0.000904 -0.001677 -0.002649 -0.003813 -0.005148 -0.006620 -0.008182 -0.009775 -0.011335 -0.012796 -0.014091 -0.015160 -0.015952 -0.016430 -0.016572 -0.016372 -0.015839 -0.015002 -0.013898 -0.012580 -0.011103 -0.009529 -0.007920 -0.006333 -0.004818 -0.003418 -0.002165 -0.001081 -0.000177 0.000543 0.001087 0.001467 0.001703 0.001817 0.001832 0.001771 0.001657 0.001507 0.001339 0.001166 0.000996 0.000838 0.000695 0.000569 0.000462 0.000372 0.000297 0.000236 0.000186 0.000146 0.000113 0.000086 0.000065 0.000048 0.000035 0.000025 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000004 0.000000 0.000006 0.000016 0.000031 0.000051 0.000081 0.000121 0.000175 0.000247 0.000342 0.000467 0.000629 0.000837 0.001101 0.001434 0.001849 0.002357 0.002971 0.003701 0.004552 0.005526 0.006618 0.007815 0.009097 0.010437 0.011798 0.013137 0.014404 0.015548 0.016514 0.017248 0.017704 0.017840 0.017630 0.017058 0.016124 0.014847 0.013260 0.011411 0.009363 0.007188 0.004967 0.002782 0.000713 -0.001166 -0.002791 -0.004115 -0.005105 -0.005748 -0.006051 -0.006038 -0.005748 -0.005235 -0.004560 -0.003786 -0.002977 -0.002190 -0.001472 -0.000856 -0.000364 0.000000 0.000241 0.000378 0.000436 0.000444 0.000431 0.000424 0.000442 0.000493 0.000576 0.000677 0.000773 0.000829 0.000805 0.000660 0.000350 -0.000159 -0.000895 -0.001873 -0.003093 -0.004539 -0.006179 -0.007963 -0.009831 -0.011713 -0.013531 -0.015209 -0.016675 -0.017865 -0.018729 -0.019232 -0.019357 -0.019105 -0.018495 -0.017562 -0.016353 -0.014924 -0.013339 -0.011662 -0.009955 -0.008276 -0.006674 -0.005191 -0.003857 -0.002691 -0.001704 -0.000897 -0.000261 0.000217 0.000554 0.000773 0.000894 0.000939 0.000927 0.000876 0.000799 0.000710 0.000616 0.000524 0.000439 0.000363 0.000296 0.000240 0.000192 0.000153 0.000120 0.000093 0.000072 0.000054 0.000040 0.000029 0.000021 0.000014 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000002 0.000002 0.000008 0.000019 0.000033 0.000054 0.000083 0.000122 0.000175 0.000245 0.000337 0.000456 0.000611 0.000810 0.001061 0.001378 0.001770 0.002250 0.002827 0.003509 0.004300 0.005199 0.006199 0.007286 0.008439 0.009627 0.010814 0.011956 0.013005 0.013908 0.014613 0.015070 0.015235 0.015076 0.014568 0.013706 0.012498 0.010972 0.009168 0.007145 0.004974 0.002732 0.000506 -0.001620 -0.003566 -0.005258 -0.006637 -0.007662 -0.008308 -0.008574 -0.008477 -0.008055 -0.007361 -0.006461 -0.005428 -0.004336 -0.003257 -0.002253 -0.001372 -0.000649 -0.000100 0.000276 0.000493 0.000581 0.000575 0.000517 0.000447 0.000401 0.000405 0.000475 0.000611 0.000799 0.001012 0.001210 0.001344 0.001362 0.001209 0.000837 0.000209 -0.000703 -0.001906 -0.003391 -0.005129 -0.007072 -0.009158 -0.011311 -0.013445 -0.015475 -0.017315 -0.018891 -0.020138 -0.021010 -0.021477 -0.021531 -0.021183 -0.020459 -0.019403 -0.018071 -0.016525 -0.014832 -0.013058 -0.011267 -0.009516 -0.007852 -0.006314 -0.004929 -0.003715 -0.002679 -0.001820 -0.001129 -0.000593 -0.000192 0.000093 0.000282 0.000394 0.000449 0.000461 0.000444 0.000409 0.000365 0.000316 0.000268 0.000224 0.000184 0.000149 0.000120 0.000095 0.000074 0.000057 0.000043 0.000032 0.000023 0.000017 0.000012 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000005 -0.000004 -0.000002 0.000003 0.000010 0.000020 0.000035 0.000055 0.000083 0.000120 0.000170 0.000236 0.000322 0.000434 0.000579 0.000764 0.000998 0.001292 0.001654 0.002096 0.002624 0.003245 0.003960 0.004766 0.005654 0.006608 0.007605 0.008615 0.009601 0.010519 0.011322 0.011958 0.012380 0.012541 0.012403 0.011938 0.011131 0.009985 0.008516 0.006760 0.004768 0.002608 0.000355 -0.001904 -0.004082 -0.006092 -0.007854 -0.009298 -0.010373 -0.011042 -0.011294 -0.011138 -0.010604 -0.009745 -0.008628 -0.007331 -0.005940 -0.004540 -0.003209 -0.002014 -0.001005 -0.000214 0.000349 0.000691 0.000838 0.000832 0.000720 0.000559 0.000400 0.000290 0.000267 0.000350 0.000544 0.000835 0.001192 0.001568 0.001906 0.002140 0.002205 0.002040 0.001591 0.000823 -0.000285 -0.001730 -0.003491 -0.005521 -0.007757 -0.010119 -0.012517 -0.014854 -0.017036 -0.018974 -0.020593 -0.021832 -0.022651 -0.023029 -0.022969 -0.022490 -0.021630 -0.020442 -0.018987 -0.017333 -0.015549 -0.013704 -0.011859 -0.010070 -0.008380 -0.006827 -0.005432 -0.004211 -0.003168 -0.002299 -0.001594 -0.001037 -0.000612 -0.000299 -0.000078 0.000069 0.000158 0.000205 0.000222 0.000219 0.000204 0.000182 0.000157 0.000133 0.000110 0.000089 0.000072 0.000056 0.000044 0.000033 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000001 0.000003 0.000010 0.000020 0.000034 0.000053 0.000079 0.000114 0.000160 0.000221 0.000300 0.000403 0.000535 0.000704 0.000917 0.001183 0.001510 0.001907 0.002378 0.002928 0.003555 0.004255 0.005016 0.005821 0.006646 0.007461 0.008228 0.008906 0.009447 0.009805 0.009934 0.009794 0.009351 0.008586 0.007491 0.006077 0.004370 0.002416 0.000274 -0.001983 -0.004269 -0.006496 -0.008572 -0.010411 -0.011935 -0.013080 -0.013799 -0.014069 -0.013888 -0.013278 -0.012286 -0.010977 -0.009432 -0.007746 -0.006014 -0.004330 -0.002780 -0.001433 -0.000341 0.000469 0.000992 0.001247 0.001272 0.001120 0.000856 0.000549 0.000266 0.000066 -0.000004 0.000084 0.000337 0.000742 0.001264 0.001850 0.002432 0.002934 0.003277 0.003383 0.003187 0.002639 0.001705 0.000379 -0.001323 -0.003362 -0.005674 -0.008177 -0.010776 -0.013367 -0.015847 -0.018114 -0.020082 -0.021678 -0.022848 -0.023562 -0.023810 -0.023606 -0.022980 -0.021980 -0.020666 -0.019105 -0.017369 -0.015528 -0.013650 -0.011793 -0.010010 -0.008341 -0.006818 -0.005459 -0.004275 -0.003267 -0.002428 -0.001746 -0.001207 -0.000791 -0.000481 -0.000257 -0.000103 -0.000002 0.000059 0.000091 0.000104 0.000104 0.000097 0.000086 0.000074 0.000062 0.000051 0.000040 0.000032 0.000024 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000005 -0.000004 -0.000001 0.000003 0.000009 0.000019 0.000032 0.000049 0.000073 0.000105 0.000146 0.000201 0.000272 0.000364 0.000482 0.000632 0.000822 0.001058 0.001346 0.001693 0.002103 0.002575 0.003108 0.003694 0.004319 0.004967 0.005612 0.006224 0.006765 0.007197 0.007473 0.007552 0.007392 0.006957 0.006222 0.005174 0.003814 0.002161 0.000251 -0.001863 -0.004113 -0.006419 -0.008690 -0.010834 -0.012757 -0.014375 -0.015613 -0.016414 -0.016740 -0.016578 -0.015939 -0.014860 -0.013402 -0.011646 -0.009687 -0.007633 -0.005589 -0.003660 -0.001936 -0.000489 0.000631 0.001402 0.001828 0.001937 0.001781 0.001430 0.000963 0.000466 0.000021 -0.000299 -0.000438 -0.000359 -0.000050 0.000475 0.001178 0.002000 0.002863 0.003677 0.004349 0.004788 0.004912 0.004655 0.003973 0.002846 0.001282 -0.000685 -0.002995 -0.005565 -0.008298 -0.011083 -0.013808 -0.016364 -0.018649 -0.020581 -0.022094 -0.023145 -0.023715 -0.023808 -0.023447 -0.022675 -0.021548 -0.020131 -0.018497 -0.016718 -0.014864 -0.012999 -0.011179 -0.009452 -0.007852 -0.006405 -0.005126 -0.004019 -0.003083 -0.002309 -0.001683 -0.001189 -0.000809 -0.000525 -0.000320 -0.000176 -0.000079 -0.000017 0.000019 0.000038 0.000046 0.000047 0.000043 0.000038 0.000033 0.000027 0.000021 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000001 0.000002 0.000008 0.000017 0.000028 0.000044 0.000065 0.000092 0.000129 0.000177 0.000239 0.000319 0.000423 0.000554 0.000719 0.000923 0.001171 0.001466 0.001811 0.002204 0.002640 0.003109 0.003598 0.004087 0.004551 0.004960 0.005279 0.005469 0.005489 0.005299 0.004864 0.004154 0.003150 0.001848 0.000256 -0.001598 -0.003669 -0.005898 -0.008209 -0.010514 -0.012720 -0.014731 -0.016455 -0.017808 -0.018721 -0.019143 -0.019049 -0.018436 -0.017329 -0.015780 -0.013865 -0.011680 -0.009335 -0.006948 -0.004637 -0.002513 -0.000670 0.000818 0.001906 0.002575 0.002840 0.002741 0.002347 0.001740 0.001021 0.000289 -0.000357 -0.000830 -0.001061 -0.001007 -0.000651 -0.000006 0.000888 0.001964 0.003133 0.004295 0.005341 0.006164 0.006667 0.006767 0.006407 0.005555 0.004206 0.002389 0.000158 -0.002405 -0.005200 -0.008114 -0.011027 -0.013821 -0.016385 -0.018624 -0.020462 -0.021843 -0.022739 -0.023142 -0.023070 -0.022557 -0.021656 -0.020429 -0.018946 -0.017282 -0.015507 -0.013690 -0.011890 -0.010157 -0.008533 -0.007047 -0.005718 -0.004555 -0.003559 -0.002724 -0.002040 -0.001492 -0.001063 -0.000735 -0.000491 -0.000314 -0.000190 -0.000106 -0.000051 -0.000017 0.000003 0.000014 0.000018 0.000019 0.000018 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 -0.000001 0.000002 0.000007 0.000014 0.000023 0.000037 0.000055 0.000078 0.000109 0.000150 0.000204 0.000273 0.000361 0.000473 0.000612 0.000784 0.000991 0.001235 0.001515 0.001829 0.002170 0.002526 0.002881 0.003217 0.003507 0.003722 0.003829 0.003791 0.003571 0.003133 0.002448 0.001492 0.000253 -0.001266 -0.003048 -0.005057 -0.007243 -0.009536 -0.011856 -0.014111 -0.016203 -0.018036 -0.019519 -0.020570 -0.021128 -0.021150 -0.020621 -0.019552 -0.017982 -0.015977 -0.013628 -0.011046 -0.008354 -0.005683 -0.003158 -0.000897 0.001002 0.002468 0.003457 0.003960 0.004000 0.003634 0.002942 0.002028 0.001007 -0.000004 -0.000888 -0.001545 -0.001895 -0.001886 -0.001495 -0.000734 0.000352 0.001691 0.003184 0.004719 0.006172 0.007420 0.008349 0.008862 0.008885 0.008372 0.007309 0.005714 0.003638 0.001156 -0.001631 -0.004606 -0.007646 -0.010623 -0.013420 -0.015930 -0.018066 -0.019762 -0.020977 -0.021696 -0.021926 -0.021696 -0.021051 -0.020050 -0.018762 -0.017259 -0.015613 -0.013893 -0.012163 -0.010476 -0.008876 -0.007397 -0.006061 -0.004880 -0.003859 -0.002996 -0.002281 -0.001702 -0.001243 -0.000887 -0.000618 -0.000419 -0.000276 -0.000175 -0.000106 -0.000060 -0.000031 -0.000012 -0.000002 0.000004 0.000007 0.000007 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000001 0.000005 0.000010 0.000018 0.000029 0.000043 0.000063 0.000089 0.000123 0.000168 0.000225 0.000299 0.000391 0.000506 0.000646 0.000813 0.001007 0.001227 0.001465 0.001715 0.001964 0.002195 0.002387 0.002516 0.002553 0.002466 0.002222 0.001787 0.001130 0.000228 -0.000938 -0.002371 -0.004062 -0.005987 -0.008103 -0.010351 -0.012657 -0.014935 -0.017091 -0.019024 -0.020638 -0.021843 -0.022566 -0.022749 -0.022360 -0.021395 -0.019878 -0.017862 -0.015428 -0.012681 -0.009746 -0.006760 -0.003860 -0.001184 0.001150 0.003040 0.004416 0.005241 0.005514 0.005271 0.004579 0.003538 0.002268 0.000900 -0.000427 -0.001585 -0.002457 -0.002951 -0.003007 -0.002598 -0.001734 -0.000461 0.001141 0.002965 0.004885 0.006765 0.008465 0.009856 0.010824 0.011278 0.011160 0.010443 0.009136 0.007280 0.004948 0.002239 -0.000731 -0.003834 -0.006937 -0.009915 -0.012653 -0.015052 -0.017038 -0.018559 -0.019588 -0.020125 -0.020189 -0.019821 -0.019075 -0.018014 -0.016710 -0.015234 -0.013656 -0.012040 -0.010442 -0.008910 -0.007478 -0.006174 -0.005012 -0.003999 -0.003135 -0.002414 -0.001825 -0.001354 -0.000986 -0.000703 -0.000492 -0.000337 -0.000225 -0.000147 -0.000093 -0.000056 -0.000032 -0.000017 -0.000007 -0.000002 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000002 -0.000000 0.000003 0.000007 0.000013 0.000021 0.000032 0.000048 0.000069 0.000096 0.000132 0.000179 0.000239 0.000313 0.000405 0.000515 0.000644 0.000792 0.000954 0.001124 0.001291 0.001442 0.001560 0.001623 0.001608 0.001487 0.001230 0.000807 0.000188 -0.000652 -0.001733 -0.003066 -0.004648 -0.006463 -0.008479 -0.010649 -0.012907 -0.015175 -0.017363 -0.019373 -0.021107 -0.022467 -0.023370 -0.023745 -0.023544 -0.022745 -0.021355 -0.019410 -0.016979 -0.014155 -0.011058 -0.007824 -0.004602 -0.001538 0.001225 0.003564 0.005379 0.006601 0.007201 0.007186 0.006603 0.005537 0.004102 0.002434 0.000684 -0.000995 -0.002456 -0.003569 -0.004232 -0.004375 -0.003966 -0.003014 -0.001569 0.000287 0.002437 0.004744 0.007057 0.009223 0.011095 0.012544 0.013465 0.013783 0.013460 0.012493 0.010917 0.008797 0.006228 0.003327 0.000224 -0.002946 -0.006051 -0.008968 -0.011591 -0.013833 -0.015635 -0.016960 -0.017797 -0.018159 -0.018078 -0.017603 -0.016793 -0.015715 -0.014441 -0.013039 -0.011574 -0.010102 -0.008673 -0.007325 -0.006085 -0.004972 -0.003996 -0.003157 -0.002452 -0.001872 -0.001405 -0.001037 -0.000752 -0.000536 -0.000375 -0.000258 -0.000174 -0.000115 -0.000074 -0.000046 -0.000027 -0.000015 -0.000008 -0.000003 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000013 0.000022 0.000033 0.000049 0.000071 0.000099 0.000136 0.000183 0.000240 0.000310 0.000394 0.000489 0.000594 0.000705 0.000813 0.000906 0.000972 0.000992 0.000944 0.000806 0.000551 0.000152 -0.000419 -0.001187 -0.002173 -0.003391 -0.004845 -0.006527 -0.008415 -0.010472 -0.012644 -0.014861 -0.017042 -0.019095 -0.020920 -0.022419 -0.023500 -0.024082 -0.024102 -0.023519 -0.022322 -0.020529 -0.018189 -0.015383 -0.012219 -0.008827 -0.005356 -0.001963 0.001199 0.003982 0.006261 0.007937 0.008946 0.009265 0.008912 0.007945 0.006465 0.004599 0.002503 0.000343 -0.001711 -0.003497 -0.004874 -0.005726 -0.005977 -0.005590 -0.004571 -0.002972 -0.000880 0.001580 0.004261 0.007000 0.009629 0.011987 0.013929 0.015335 0.016116 0.016220 0.015635 0.014384 0.012528 0.010157 0.007384 0.004340 0.001161 -0.002015 -0.005059 -0.007858 -0.010319 -0.012369 -0.013966 -0.015088 -0.015739 -0.015945 -0.015747 -0.015200 -0.014367 -0.013316 -0.012115 -0.010827 -0.009510 -0.008213 -0.006975 -0.005828 -0.004789 -0.003872 -0.003079 -0.002409 -0.001854 -0.001404 -0.001046 -0.000768 -0.000555 -0.000395 -0.000277 -0.000191 -0.000129 -0.000085 -0.000055 -0.000034 -0.000020 -0.000011 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000006 0.000012 0.000021 0.000033 0.000049 0.000070 0.000098 0.000132 0.000175 0.000226 0.000285 0.000350 0.000419 0.000485 0.000539 0.000570 0.000563 0.000500 0.000361 0.000122 -0.000241 -0.000753 -0.001438 -0.002318 -0.003408 -0.004719 -0.006248 -0.007983 -0.009895 -0.011943 -0.014068 -0.016197 -0.018247 -0.020124 -0.021731 -0.022971 -0.023755 -0.024007 -0.023673 -0.022721 -0.021149 -0.018986 -0.016294 -0.013163 -0.009715 -0.006091 -0.002448 0.001050 0.004242 0.006980 0.009137 0.010618 0.011362 0.011355 0.010623 0.009241 0.007318 0.005000 0.002457 -0.000129 -0.002573 -0.004699 -0.006353 -0.007411 -0.007789 -0.007444 -0.006382 -0.004654 -0.002353 0.000392 0.003423 0.006566 0.009642 0.012474 0.014903 0.016796 0.018050 0.018601 0.018424 0.017534 0.015983 0.013857 0.011264 0.008333 0.005202 0.002010 -0.001108 -0.004035 -0.006668 -0.008929 -0.010764 -0.012146 -0.013069 -0.013550 -0.013625 -0.013343 -0.012762 -0.011947 -0.010961 -0.009868 -0.008725 -0.007580 -0.006474 -0.005438 -0.004493 -0.003652 -0.002921 -0.002299 -0.001782 -0.001360 -0.001022 -0.000757 -0.000553 -0.000399 -0.000283 -0.000198 -0.000136 -0.000092 -0.000060 -0.000038 -0.000023 -0.000014 -0.000008 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000005 0.000010 0.000018 0.000030 0.000045 0.000064 0.000089 0.000118 0.000153 0.000191 0.000231 0.000268 0.000296 0.000306 0.000286 0.000220 0.000092 -0.000120 -0.000437 -0.000881 -0.001475 -0.002241 -0.003196 -0.004351 -0.005712 -0.007272 -0.009013 -0.010903 -0.012895 -0.014929 -0.016929 -0.018811 -0.020481 -0.021843 -0.022806 -0.023284 -0.023210 -0.022534 -0.021235 -0.019320 -0.016829 -0.013833 -0.010436 -0.006766 -0.002975 0.000774 0.004310 0.007469 0.010101 0.012081 0.013317 0.013755 0.013387 0.012252 0.010433 0.008055 0.005277 0.002282 -0.000732 -0.003569 -0.006039 -0.007978 -0.009253 -0.009773 -0.009490 -0.008410 -0.006582 -0.004104 -0.001109 0.002237 0.005750 0.009240 0.012520 0.015416 0.017782 0.019503 0.020504 0.020747 0.020240 0.019024 0.017179 0.014809 0.012040 0.009008 0.005855 0.002715 -0.000287 -0.003045 -0.005472 -0.007508 -0.009116 -0.010284 -0.011021 -0.011355 -0.011329 -0.010997 -0.010419 -0.009655 -0.008765 -0.007806 -0.006826 -0.005864 -0.004953 -0.004114 -0.003362 -0.002703 -0.002140 -0.001669 -0.001282 -0.000972 -0.000726 -0.000536 -0.000390 -0.000281 -0.000199 -0.000138 -0.000094 -0.000062 -0.000040 -0.000025 -0.000014 -0.000008 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000002 0.000007 0.000014 0.000024 0.000037 0.000053 0.000071 0.000092 0.000113 0.000131 0.000143 0.000141 0.000116 0.000055 -0.000056 -0.000234 -0.000499 -0.000870 -0.001370 -0.002018 -0.002831 -0.003825 -0.005008 -0.006379 -0.007928 -0.009634 -0.011459 -0.013356 -0.015260 -0.017097 -0.018781 -0.020221 -0.021324 -0.022001 -0.022176 -0.021785 -0.020788 -0.019173 -0.016955 -0.014184 -0.010941 -0.007337 -0.003511 0.000381 0.004169 0.007679 0.010745 0.013218 0.014976 0.015929 0.016031 0.015283 0.013732 0.011473 0.008642 0.005410 0.001973 -0.001460 -0.004679 -0.007487 -0.009709 -0.011205 -0.011877 -0.011676 -0.010601 -0.008706 -0.006088 -0.002886 0.000730 0.004569 0.008430 0.012115 0.015442 0.018253 0.020421 0.021859 0.022522 0.022404 0.021541 0.020004 0.017891 0.015324 0.012437 0.009370 0.006260 0.003234 0.000402 -0.002144 -0.004337 -0.006132 -0.007511 -0.008475 -0.009046 -0.009260 -0.009164 -0.008815 -0.008269 -0.007583 -0.006811 -0.006000 -0.005188 -0.004408 -0.003681 -0.003025 -0.002446 -0.001948 -0.001528 -0.001182 -0.000902 -0.000680 -0.000506 -0.000372 -0.000270 -0.000194 -0.000136 -0.000093 -0.000062 -0.000040 -0.000025 -0.000014 -0.000008 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000005 -0.000004 -0.000001 0.000002 0.000008 0.000015 0.000024 0.000033 0.000042 0.000050 0.000052 0.000043 0.000018 -0.000034 -0.000124 -0.000268 -0.000480 -0.000779 -0.001185 -0.001716 -0.002389 -0.003221 -0.004223 -0.005398 -0.006744 -0.008246 -0.009879 -0.011605 -0.013373 -0.015118 -0.016765 -0.018230 -0.019425 -0.020261 -0.020655 -0.020536 -0.019849 -0.018561 -0.016667 -0.014193 -0.011196 -0.007765 -0.004018 -0.000100 0.003828 0.007592 0.011017 0.013939 0.016209 0.017707 0.018352 0.018103 0.016968 0.015004 0.012316 0.009049 0.005385 0.001530 -0.002297 -0.005878 -0.009006 -0.011499 -0.013213 -0.014043 -0.013936 -0.012893 -0.010963 -0.008246 -0.004883 -0.001049 0.003060 0.007237 0.011276 0.014985 0.018198 0.020778 0.022629 0.023695 0.023962 0.023456 0.022241 0.020410 0.018077 0.015374 0.012438 0.009406 0.006405 0.003549 0.000933 -0.001369 -0.003309 -0.004860 -0.006017 -0.006794 -0.007223 -0.007345 -0.007210 -0.006871 -0.006381 -0.005791 -0.005146 -0.004483 -0.003835 -0.003223 -0.002663 -0.002166 -0.001735 -0.001370 -0.001067 -0.000820 -0.000623 -0.000468 -0.000348 -0.000255 -0.000185 -0.000131 -0.000091 -0.000061 -0.000039 -0.000024 -0.000014 -0.000007 -0.000003 -0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000001 0.000002 0.000004 0.000005 0.000001 -0.000009 -0.000032 -0.000075 -0.000145 -0.000256 -0.000420 -0.000652 -0.000970 -0.001391 -0.001931 -0.002607 -0.003431 -0.004411 -0.005550 -0.006839 -0.008264 -0.009795 -0.011393 -0.013006 -0.014569 -0.016009 -0.017244 -0.018189 -0.018760 -0.018882 -0.018488 -0.017532 -0.015989 -0.013861 -0.011182 -0.008016 -0.004457 -0.000631 0.003316 0.007219 0.010902 0.014192 0.016925 0.018956 0.020171 0.020494 0.019891 0.018378 0.016019 0.012927 0.009257 0.005198 0.000963 -0.003221 -0.007129 -0.010549 -0.013294 -0.015214 -0.016201 -0.016201 -0.015210 -0.013278 -0.010504 -0.007032 -0.003036 0.001282 0.005711 0.010041 0.014074 0.017635 0.020581 0.022806 0.024247 0.024881 0.024727 0.023838 0.022302 0.020227 0.017739 0.014972 0.012060 0.009130 0.006298 0.003662 0.001297 -0.000741 -0.002421 -0.003732 -0.004681 -0.005295 -0.005608 -0.005666 -0.005516 -0.005208 -0.004789 -0.004301 -0.003782 -0.003261 -0.002760 -0.002297 -0.001880 -0.001516 -0.001205 -0.000945 -0.000732 -0.000561 -0.000426 -0.000319 -0.000237 -0.000173 -0.000124 -0.000086 -0.000058 -0.000038 -0.000023 -0.000013 -0.000006 -0.000002 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000017 -0.000023 -0.000034 -0.000054 -0.000087 -0.000140 -0.000223 -0.000345 -0.000519 -0.000759 -0.001082 -0.001501 -0.002033 -0.002691 -0.003485 -0.004421 -0.005498 -0.006706 -0.008029 -0.009435 -0.010884 -0.012325 -0.013692 -0.014916 -0.015917 -0.016616 -0.016934 -0.016802 -0.016160 -0.014969 -0.013213 -0.010899 -0.008069 -0.004791 -0.001165 0.002681 0.006597 0.010417 0.013969 0.017080 0.019590 0.021360 0.022279 0.022279 0.021332 0.019462 0.016740 0.013285 0.009258 0.004853 0.000289 -0.004203 -0.008394 -0.012068 -0.015036 -0.017143 -0.018282 -0.018394 -0.017473 -0.015570 -0.012783 -0.009252 -0.005156 -0.000694 0.003919 0.008471 0.012760 0.016607 0.019862 0.022414 0.024192 0.025165 0.025344 0.024776 0.023539 0.021735 0.019484 0.016917 0.014162 0.011345 0.008583 0.005972 0.003592 0.001501 -0.000264 -0.001686 -0.002771 -0.003535 -0.004009 -0.004232 -0.004249 -0.004104 -0.003840 -0.003498 -0.003111 -0.002709 -0.002313 -0.001940 -0.001600 -0.001299 -0.001040 -0.000822 -0.000643 -0.000497 -0.000380 -0.000288 -0.000216 -0.000159 -0.000115 -0.000081 -0.000055 -0.000036 -0.000021 -0.000012 -0.000005 -0.000001 0.000001 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000032 -0.000042 -0.000058 -0.000084 -0.000123 -0.000183 -0.000271 -0.000397 -0.000574 -0.000812 -0.001127 -0.001532 -0.002041 -0.002664 -0.003411 -0.004284 -0.005280 -0.006390 -0.007592 -0.008857 -0.010144 -0.011402 -0.012569 -0.013576 -0.014349 -0.014813 -0.014896 -0.014535 -0.013678 -0.012292 -0.010367 -0.007919 -0.004991 -0.001659 0.001976 0.005783 0.009614 0.013304 0.016682 0.019580 0.021843 0.023337 0.023960 0.023647 0.022381 0.020188 0.017146 0.013379 0.009052 0.004363 -0.000469 -0.005210 -0.009630 -0.013512 -0.016665 -0.018936 -0.020213 -0.020438 -0.019604 -0.017758 -0.014997 -0.011460 -0.007323 -0.002785 0.001941 0.006642 0.011114 0.015178 0.018679 0.021502 0.023570 0.024845 0.025331 0.025068 0.024125 0.022597 0.020599 0.018253 0.015685 0.013018 0.010364 0.007821 0.005471 0.003372 0.001567 0.000073 -0.001106 -0.001984 -0.002587 -0.002947 -0.003105 -0.003100 -0.002972 -0.002758 -0.002490 -0.002195 -0.001895 -0.001604 -0.001335 -0.001093 -0.000883 -0.000704 -0.000555 -0.000433 -0.000335 -0.000257 -0.000194 -0.000145 -0.000106 -0.000075 -0.000051 -0.000033 -0.000020 -0.000010 -0.000004 0.000000 0.000002 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000041 -0.000054 -0.000073 -0.000102 -0.000144 -0.000207 -0.000296 -0.000421 -0.000592 -0.000821 -0.001120 -0.001500 -0.001974 -0.002551 -0.003237 -0.004034 -0.004937 -0.005934 -0.007006 -0.008121 -0.009239 -0.010311 -0.011278 -0.012075 -0.012632 -0.012880 -0.012754 -0.012195 -0.011159 -0.009621 -0.007575 -0.005043 -0.002072 0.001259 0.004848 0.008566 0.012263 0.015780 0.018950 0.021610 0.023612 0.024828 0.025164 0.024561 0.023008 0.020537 0.017230 0.013213 0.008653 0.003748 -0.001282 -0.006205 -0.010793 -0.014830 -0.018127 -0.020529 -0.021928 -0.022262 -0.021525 -0.019760 -0.017063 -0.013569 -0.009450 -0.004903 -0.000136 0.004640 0.009222 0.013430 0.017111 0.020144 0.022448 0.023981 0.024740 0.024757 0.024094 0.022840 0.021100 0.018990 0.016632 0.014143 0.011632 0.009196 0.006915 0.004851 0.003045 0.001521 0.000286 -0.000670 -0.001367 -0.001834 -0.002105 -0.002216 -0.002202 -0.002098 -0.001933 -0.001732 -0.001516 -0.001299 -0.001092 -0.000904 -0.000737 -0.000593 -0.000472 -0.000372 -0.000291 -0.000225 -0.000173 -0.000130 -0.000096 -0.000069 -0.000047 -0.000031 -0.000018 -0.000009 -0.000003 0.000001 0.000003 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000046 -0.000060 -0.000081 -0.000111 -0.000154 -0.000216 -0.000303 -0.000422 -0.000583 -0.000797 -0.001072 -0.001421 -0.001853 -0.002375 -0.002992 -0.003704 -0.004506 -0.005384 -0.006319 -0.007281 -0.008231 -0.009121 -0.009897 -0.010496 -0.010856 -0.010911 -0.010604 -0.009882 -0.008707 -0.007061 -0.004942 -0.002376 0.000586 0.003866 0.007360 0.010941 0.014465 0.017775 0.020711 0.023117 0.024853 0.025799 0.025866 0.025004 0.023206 0.020510 0.016999 0.012800 0.008081 0.003036 -0.002118 -0.007152 -0.011841 -0.015976 -0.019368 -0.021867 -0.023365 -0.023801 -0.023166 -0.021504 -0.018904 -0.015498 -0.011453 -0.006959 -0.002220 0.002557 0.007176 0.011456 0.015246 0.018425 0.020909 0.022651 0.023643 0.023910 0.023507 0.022515 0.021032 0.019166 0.017033 0.014743 0.012404 0.010106 0.007930 0.005936 0.004168 0.002652 0.001396 0.000397 -0.000362 -0.000905 -0.001261 -0.001462 -0.001541 -0.001527 -0.001448 -0.001327 -0.001182 -0.001028 -0.000876 -0.000734 -0.000605 -0.000492 -0.000396 -0.000316 -0.000250 -0.000196 -0.000151 -0.000116 -0.000086 -0.000063 -0.000043 -0.000028 -0.000017 -0.000009 -0.000003 0.000001 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000017 -0.000021 -0.000028 -0.000036 -0.000047 -0.000063 -0.000084 -0.000114 -0.000156 -0.000215 -0.000296 -0.000407 -0.000555 -0.000748 -0.000997 -0.001310 -0.001694 -0.002157 -0.002700 -0.003324 -0.004021 -0.004779 -0.005578 -0.006389 -0.007175 -0.007893 -0.008490 -0.008911 -0.009095 -0.008986 -0.008529 -0.007681 -0.006409 -0.004697 -0.002551 0.000001 0.002907 0.006089 0.009445 0.012850 0.016167 0.019244 0.021929 0.024075 0.025548 0.026238 0.026064 0.024981 0.022987 0.020123 0.016475 0.012167 0.007364 0.002257 -0.002942 -0.008013 -0.012737 -0.016908 -0.020347 -0.022904 -0.024475 -0.025001 -0.024472 -0.022927 -0.020452 -0.017175 -0.013254 -0.008872 -0.004226 0.000485 0.005069 0.009352 0.013184 0.016444 0.019049 0.020949 0.022130 0.022612 0.022443 0.021696 0.020460 0.018839 0.016938 0.014864 0.012715 0.010581 0.008539 0.006647 0.004949 0.003473 0.002230 0.001220 0.000430 -0.000160 -0.000575 -0.000842 -0.000991 -0.001048 -0.001038 -0.000981 -0.000896 -0.000795 -0.000689 -0.000585 -0.000489 -0.000403 -0.000328 -0.000265 -0.000212 -0.000168 -0.000132 -0.000102 -0.000077 -0.000056 -0.000040 -0.000026 -0.000016 -0.000008 -0.000002 0.000002 0.000004 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000036 -0.000047 -0.000062 -0.000083 -0.000112 -0.000151 -0.000206 -0.000280 -0.000380 -0.000513 -0.000685 -0.000904 -0.001178 -0.001514 -0.001916 -0.002385 -0.002920 -0.003514 -0.004155 -0.004822 -0.005489 -0.006123 -0.006681 -0.007117 -0.007379 -0.007414 -0.007169 -0.006597 -0.005659 -0.004328 -0.002594 -0.000464 0.002031 0.004839 0.007883 0.011063 0.014262 0.017346 0.020173 0.022598 0.024484 0.025705 0.026161 0.025777 0.024516 0.022379 0.019409 0.015691 0.011348 0.006538 0.001447 -0.003722 -0.008757 -0.013447 -0.017596 -0.021030 -0.023606 -0.025223 -0.025824 -0.025397 -0.023981 -0.021655 -0.018539 -0.014786 -0.010568 -0.006073 -0.001491 0.002993 0.007212 0.011020 0.014301 0.016969 0.018974 0.020299 0.020958 0.020992 0.020468 0.019467 0.018084 0.016417 0.014564 0.012620 0.010668 0.008780 0.007015 0.005415 0.004007 0.002806 0.001813 0.001019 0.000408 -0.000041 -0.000352 -0.000550 -0.000660 -0.000702 -0.000696 -0.000657 -0.000599 -0.000530 -0.000459 -0.000390 -0.000326 -0.000269 -0.000219 -0.000178 -0.000143 -0.000113 -0.000088 -0.000068 -0.000050 -0.000036 -0.000024 -0.000015 -0.000007 -0.000002 0.000002 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000020 -0.000026 -0.000035 -0.000046 -0.000060 -0.000080 -0.000107 -0.000143 -0.000192 -0.000259 -0.000347 -0.000463 -0.000612 -0.000802 -0.001038 -0.001325 -0.001667 -0.002065 -0.002515 -0.003010 -0.003539 -0.004083 -0.004618 -0.005112 -0.005528 -0.005823 -0.005950 -0.005861 -0.005511 -0.004856 -0.003864 -0.002512 -0.000793 0.001282 0.003682 0.006355 0.009227 0.012204 0.015172 0.018006 0.020572 0.022736 0.024368 0.025355 0.025603 0.025046 0.023652 0.021426 0.018410 0.014689 0.010382 0.005639 0.000638 -0.004428 -0.009357 -0.013949 -0.018017 -0.021397 -0.023953 -0.025587 -0.026246 -0.025917 -0.024634 -0.022474 -0.019548 -0.015998 -0.011988 -0.007695 -0.003298 0.001028 0.005123 0.008849 0.012091 0.014768 0.016828 0.018251 0.019048 0.019253 0.018927 0.018142 0.016984 0.015545 0.013916 0.012182 0.010423 0.008706 0.007086 0.005603 0.004287 0.003150 0.002198 0.001424 0.000815 0.000353 0.000019 -0.000211 -0.000356 -0.000435 -0.000467 -0.000464 -0.000439 -0.000399 -0.000353 -0.000306 -0.000260 -0.000217 -0.000180 -0.000148 -0.000120 -0.000096 -0.000076 -0.000059 -0.000044 -0.000032 -0.000022 -0.000014 -0.000007 -0.000002 0.000001 0.000004 0.000005 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000057 -0.000076 -0.000100 -0.000133 -0.000176 -0.000234 -0.000310 -0.000409 -0.000537 -0.000698 -0.000897 -0.001138 -0.001423 -0.001753 -0.002124 -0.002529 -0.002956 -0.003388 -0.003804 -0.004174 -0.004466 -0.004641 -0.004658 -0.004473 -0.004045 -0.003339 -0.002326 -0.000986 0.000683 0.002670 0.004944 0.007453 0.010128 0.012878 0.015599 0.018173 0.020476 0.022382 0.023775 0.024548 0.024618 0.023926 0.022444 0.020181 0.017179 0.013518 0.009313 0.004705 -0.000137 -0.005033 -0.009792 -0.014227 -0.018162 -0.021442 -0.023939 -0.025563 -0.026261 -0.026021 -0.024874 -0.022891 -0.020174 -0.016857 -0.013091 -0.009041 -0.004876 -0.000758 0.003161 0.006751 0.009903 0.012539 0.014606 0.016085 0.016980 0.017324 0.017167 0.016576 0.015629 0.014408 0.012996 0.011473 0.009911 0.008373 0.006909 0.005559 0.004350 0.003296 0.002403 0.001668 0.001079 0.000624 0.000283 0.000039 -0.000127 -0.000232 -0.000289 -0.000312 -0.000311 -0.000294 -0.000267 -0.000236 -0.000205 -0.000174 -0.000146 -0.000121 -0.000100 -0.000081 -0.000065 -0.000051 -0.000039 -0.000028 -0.000020 -0.000013 -0.000007 -0.000003 0.000001 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000017 -0.000023 -0.000030 -0.000040 -0.000053 -0.000070 -0.000092 -0.000121 -0.000159 -0.000208 -0.000273 -0.000356 -0.000463 -0.000596 -0.000761 -0.000960 -0.001194 -0.001462 -0.001761 -0.002084 -0.002420 -0.002754 -0.003066 -0.003331 -0.003518 -0.003595 -0.003524 -0.003268 -0.002792 -0.002063 -0.001056 0.000241 0.001833 0.003705 0.005827 0.008150 0.010609 0.013119 0.015584 0.017895 0.019937 0.021596 0.022766 0.023350 0.023273 0.022484 0.020959 0.018707 0.015772 0.012229 0.008185 0.003773 -0.000851 -0.005518 -0.010051 -0.014276 -0.018031 -0.021170 -0.023575 -0.025162 -0.025880 -0.025718 -0.024705 -0.022905 -0.020411 -0.017347 -0.013852 -0.010079 -0.006182 -0.002313 0.001387 0.004797 0.007814 0.010363 0.012396 0.013890 0.014848 0.015297 0.015281 0.014860 0.014104 0.013086 0.011882 0.010564 0.009198 0.007841 0.006540 0.005331 0.004239 0.003281 0.002461 0.001778 0.001225 0.000789 0.000456 0.000210 0.000035 -0.000082 -0.000156 -0.000196 -0.000212 -0.000211 -0.000199 -0.000180 -0.000159 -0.000138 -0.000117 -0.000099 -0.000082 -0.000067 -0.000055 -0.000043 -0.000033 -0.000025 -0.000018 -0.000012 -0.000007 -0.000003 0.000000 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000065 -0.000084 -0.000109 -0.000141 -0.000183 -0.000237 -0.000305 -0.000392 -0.000502 -0.000635 -0.000796 -0.000985 -0.001199 -0.001435 -0.001687 -0.001944 -0.002193 -0.002417 -0.002594 -0.002696 -0.002696 -0.002560 -0.002257 -0.001755 -0.001028 -0.000054 0.001179 0.002670 0.004406 0.006358 0.008480 0.010712 0.012975 0.015182 0.017232 0.019022 0.020449 0.021415 0.021836 0.021643 0.020793 0.019265 0.017071 0.014250 0.010873 0.007041 0.002875 -0.001480 -0.005869 -0.010129 -0.014102 -0.017636 -0.020600 -0.022884 -0.024408 -0.025129 -0.025035 -0.024150 -0.022533 -0.020270 -0.017472 -0.014266 -0.010792 -0.007191 -0.003602 -0.000155 0.003038 0.005883 0.008310 0.010271 0.011745 0.012733 0.013256 0.013354 0.013078 0.012491 0.011659 0.010649 0.009526 0.008349 0.007169 0.006030 0.004965 0.003997 0.003141 0.002403 0.001783 0.001276 0.000870 0.000556 0.000318 0.000144 0.000022 -0.000060 -0.000110 -0.000137 -0.000147 -0.000145 -0.000136 -0.000123 -0.000108 -0.000093 -0.000079 -0.000067 -0.000055 -0.000045 -0.000036 -0.000028 -0.000021 -0.000015 -0.000010 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000059 -0.000076 -0.000097 -0.000125 -0.000159 -0.000203 -0.000259 -0.000329 -0.000416 -0.000523 -0.000651 -0.000800 -0.000967 -0.001149 -0.001340 -0.001531 -0.001710 -0.001862 -0.001967 -0.002004 -0.001946 -0.001766 -0.001437 -0.000931 -0.000225 0.000697 0.001846 0.003220 0.004805 0.006576 0.008489 0.010489 0.012505 0.014457 0.016255 0.017806 0.019018 0.019803 0.020087 0.019809 0.018930 0.017436 0.015336 0.012668 0.009499 0.005918 0.002040 -0.002007 -0.006080 -0.010032 -0.013718 -0.017001 -0.019761 -0.021898 -0.023341 -0.024048 -0.024008 -0.023245 -0.021808 -0.019776 -0.017250 -0.014343 -0.011182 -0.007896 -0.004608 -0.001438 0.001513 0.004158 0.006432 0.008292 0.009716 0.010703 0.011272 0.011456 0.011302 0.010862 0.010196 0.009363 0.008420 0.007422 0.006412 0.005431 0.004507 0.003663 0.002912 0.002261 0.001709 0.001254 0.000886 0.000597 0.000375 0.000209 0.000089 0.000006 -0.000049 -0.000082 -0.000098 -0.000103 -0.000101 -0.000093 -0.000084 -0.000073 -0.000063 -0.000053 -0.000044 -0.000036 -0.000030 -0.000023 -0.000018 -0.000013 -0.000009 -0.000006 -0.000003 -0.000001 0.000000 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000041 -0.000053 -0.000068 -0.000087 -0.000109 -0.000137 -0.000173 -0.000217 -0.000273 -0.000342 -0.000426 -0.000526 -0.000641 -0.000769 -0.000906 -0.001047 -0.001184 -0.001306 -0.001400 -0.001450 -0.001438 -0.001340 -0.001134 -0.000796 -0.000303 0.000364 0.001220 0.002271 0.003517 0.004945 0.006528 0.008230 0.010000 0.011774 0.013480 0.015040 0.016368 0.017384 0.018012 0.018183 0.017847 0.016970 0.015539 0.013564 0.011081 0.008149 0.004851 0.001288 -0.002422 -0.006152 -0.009770 -0.013145 -0.016155 -0.018690 -0.020663 -0.022008 -0.022686 -0.022690 -0.022037 -0.020774 -0.018971 -0.016715 -0.014110 -0.011267 -0.008303 -0.005329 -0.002450 0.000240 0.002665 0.004765 0.006500 0.007850 0.008812 0.009402 0.009649 0.009591 0.009276 0.008755 0.008081 0.007303 0.006469 0.005618 0.004786 0.003998 0.003274 0.002627 0.002062 0.001581 0.001181 0.000855 0.000596 0.000394 0.000241 0.000128 0.000047 -0.000008 -0.000043 -0.000063 -0.000072 -0.000074 -0.000070 -0.000064 -0.000056 -0.000049 -0.000041 -0.000035 -0.000029 -0.000023 -0.000019 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000037 -0.000048 -0.000061 -0.000076 -0.000095 -0.000118 -0.000146 -0.000182 -0.000225 -0.000279 -0.000344 -0.000420 -0.000508 -0.000603 -0.000704 -0.000805 -0.000898 -0.000975 -0.001026 -0.001036 -0.000989 -0.000866 -0.000649 -0.000317 0.000149 0.000766 0.001544 0.002491 0.003604 0.004870 0.006267 0.007762 0.009308 0.010850 0.012325 0.013661 0.014786 0.015627 0.016119 0.016203 0.015833 0.014981 0.013637 0.011811 0.009534 0.006862 0.003865 0.000637 -0.002720 -0.006092 -0.009361 -0.012411 -0.015133 -0.017432 -0.019227 -0.020462 -0.021101 -0.021136 -0.020584 -0.019485 -0.017901 -0.015910 -0.013602 -0.011076 -0.008434 -0.005776 -0.003195 -0.000773 0.001420 0.003331 0.004925 0.006181 0.007099 0.007688 0.007975 0.007992 0.007780 0.007384 0.006849 0.006218 0.005532 0.004827 0.004132 0.003471 0.002860 0.002312 0.001831 0.001419 0.001074 0.000791 0.000565 0.000386 0.000249 0.000146 0.000071 0.000018 -0.000017 -0.000038 -0.000049 -0.000053 -0.000052 -0.000048 -0.000043 -0.000037 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000033 -0.000043 -0.000054 -0.000067 -0.000083 -0.000102 -0.000124 -0.000152 -0.000185 -0.000227 -0.000276 -0.000334 -0.000399 -0.000468 -0.000540 -0.000609 -0.000669 -0.000713 -0.000731 -0.000713 -0.000644 -0.000510 -0.000294 0.000021 0.000451 0.001009 0.001705 0.002543 0.003521 0.004629 0.005845 0.007140 0.008475 0.009799 0.011058 0.012190 0.013131 0.013820 0.014198 0.014215 0.013832 0.013026 0.011786 0.010124 0.008068 0.005666 0.002981 0.000094 -0.002903 -0.005910 -0.008826 -0.011546 -0.013977 -0.016033 -0.017644 -0.018760 -0.019351 -0.019408 -0.018946 -0.018000 -0.016624 -0.014886 -0.012864 -0.010646 -0.008320 -0.005974 -0.003688 -0.001537 0.000421 0.002136 0.003578 0.004729 0.005586 0.006157 0.006465 0.006538 0.006409 0.006118 0.005702 0.005199 0.004645 0.004070 0.003499 0.002953 0.002447 0.001990 0.001588 0.001242 0.000950 0.000709 0.000515 0.000360 0.000241 0.000149 0.000082 0.000033 -0.000000 -0.000021 -0.000033 -0.000038 -0.000039 -0.000037 -0.000033 -0.000028 -0.000024 -0.000020 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000048 -0.000059 -0.000072 -0.000087 -0.000105 -0.000127 -0.000153 -0.000184 -0.000221 -0.000264 -0.000311 -0.000360 -0.000409 -0.000454 -0.000489 -0.000509 -0.000506 -0.000470 -0.000390 -0.000254 -0.000047 0.000243 0.000630 0.001125 0.001736 0.002466 0.003313 0.004268 0.005312 0.006420 0.007557 0.008680 0.009742 0.010690 0.011468 0.012025 0.012309 0.012279 0.011900 0.011153 0.010031 0.008542 0.006712 0.004583 0.002211 -0.000336 -0.002976 -0.005624 -0.008190 -0.010585 -0.012726 -0.014541 -0.015967 -0.016962 -0.017497 -0.017568 -0.017186 -0.016380 -0.015198 -0.013697 -0.011947 -0.010022 -0.007999 -0.005953 -0.003955 -0.002067 -0.000344 0.001175 0.002461 0.003498 0.004283 0.004824 0.005137 0.005247 0.005184 0.004978 0.004663 0.004270 0.003830 0.003368 0.002907 0.002464 0.002051 0.001677 0.001347 0.001061 0.000819 0.000619 0.000455 0.000324 0.000222 0.000143 0.000083 0.000040 0.000010 -0.000010 -0.000022 -0.000028 -0.000029 -0.000028 -0.000025 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000026 -0.000033 -0.000042 -0.000052 -0.000063 -0.000075 -0.000090 -0.000107 -0.000127 -0.000150 -0.000177 -0.000208 -0.000241 -0.000275 -0.000307 -0.000334 -0.000352 -0.000355 -0.000338 -0.000292 -0.000209 -0.000078 0.000111 0.000371 0.000712 0.001143 0.001670 0.002296 0.003019 0.003830 0.004714 0.005649 0.006605 0.007547 0.008432 0.009216 0.009853 0.010297 0.010506 0.010444 0.010083 0.009405 0.008405 0.007092 0.005488 0.003627 0.001559 -0.000657 -0.002952 -0.005252 -0.007481 -0.009562 -0.011423 -0.013003 -0.014248 -0.015121 -0.015599 -0.015676 -0.015363 -0.014684 -0.013680 -0.012400 -0.010903 -0.009252 -0.007514 -0.005751 -0.004026 -0.002391 -0.000893 0.000434 0.001564 0.002484 0.003191 0.003690 0.003997 0.004130 0.004115 0.003977 0.003745 0.003445 0.003102 0.002737 0.002371 0.002017 0.001686 0.001386 0.001119 0.000888 0.000691 0.000527 0.000392 0.000284 0.000198 0.000131 0.000080 0.000042 0.000015 -0.000004 -0.000015 -0.000021 -0.000023 -0.000022 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000029 -0.000037 -0.000045 -0.000055 -0.000065 -0.000077 -0.000090 -0.000105 -0.000122 -0.000142 -0.000163 -0.000186 -0.000208 -0.000228 -0.000242 -0.000248 -0.000241 -0.000216 -0.000168 -0.000087 0.000033 0.000202 0.000430 0.000724 0.001092 0.001539 0.002067 0.002674 0.003353 0.004091 0.004869 0.005663 0.006442 0.007171 0.007812 0.008327 0.008677 0.008827 0.008746 0.008411 0.007809 0.006934 0.005793 0.004407 0.002804 0.001026 -0.000876 -0.002844 -0.004816 -0.006726 -0.008510 -0.010106 -0.011463 -0.012535 -0.013291 -0.013710 -0.013788 -0.013534 -0.012968 -0.012124 -0.011045 -0.009780 -0.008382 -0.006907 -0.005408 -0.003937 -0.002540 -0.001254 -0.000111 0.000868 0.001672 0.002298 0.002750 0.003040 0.003184 0.003203 0.003118 0.002953 0.002729 0.002466 0.002184 0.001898 0.001621 0.001360 0.001123 0.000912 0.000728 0.000571 0.000439 0.000330 0.000242 0.000171 0.000116 0.000073 0.000040 0.000017 0.000000 -0.000010 -0.000016 -0.000018 -0.000018 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000025 -0.000032 -0.000039 -0.000047 -0.000056 -0.000065 -0.000076 -0.000087 -0.000099 -0.000113 -0.000127 -0.000142 -0.000155 -0.000167 -0.000173 -0.000171 -0.000159 -0.000131 -0.000084 -0.000010 0.000097 0.000244 0.000438 0.000686 0.000995 0.001367 0.001805 0.002307 0.002867 0.003475 0.004114 0.004764 0.005400 0.005993 0.006512 0.006923 0.007195 0.007299 0.007210 0.006909 0.006383 0.005629 0.004654 0.003473 0.002112 0.000606 -0.001004 -0.002669 -0.004337 -0.005952 -0.007460 -0.008812 -0.009961 -0.010871 -0.011516 -0.011878 -0.011953 -0.011748 -0.011282 -0.010582 -0.009684 -0.008627 -0.007458 -0.006221 -0.004963 -0.003725 -0.002545 -0.001457 -0.000485 0.000352 0.001044 0.001589 0.001990 0.002257 0.002402 0.002443 0.002398 0.002284 0.002121 0.001925 0.001711 0.001492 0.001278 0.001077 0.000893 0.000729 0.000586 0.000463 0.000359 0.000273 0.000203 0.000146 0.000100 0.000065 0.000037 0.000017 0.000003 -0.000007 -0.000012 -0.000015 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000034 -0.000041 -0.000048 -0.000055 -0.000063 -0.000072 -0.000080 -0.000089 -0.000098 -0.000107 -0.000115 -0.000120 -0.000121 -0.000116 -0.000101 -0.000074 -0.000030 0.000035 0.000127 0.000251 0.000413 0.000618 0.000872 0.001177 0.001535 0.001944 0.002398 0.002891 0.003408 0.003934 0.004447 0.004923 0.005336 0.005661 0.005870 0.005940 0.005850 0.005585 0.005134 0.004496 0.003675 0.002685 0.001546 0.000287 -0.001057 -0.002446 -0.003837 -0.005184 -0.006442 -0.007570 -0.008530 -0.009293 -0.009834 -0.010142 -0.010211 -0.010049 -0.009669 -0.009095 -0.008356 -0.007485 -0.006519 -0.005496 -0.004453 -0.003424 -0.002441 -0.001532 -0.000717 -0.000012 0.000576 0.001043 0.001391 0.001630 0.001770 0.001824 0.001806 0.001733 0.001617 0.001474 0.001315 0.001151 0.000989 0.000837 0.000698 0.000573 0.000463 0.000369 0.000289 0.000222 0.000166 0.000121 0.000085 0.000056 0.000034 0.000016 0.000004 -0.000005 -0.000010 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000024 -0.000029 -0.000035 -0.000041 -0.000047 -0.000053 -0.000059 -0.000064 -0.000070 -0.000075 -0.000080 -0.000084 -0.000085 -0.000083 -0.000076 -0.000061 -0.000036 0.000002 0.000057 0.000134 0.000236 0.000368 0.000535 0.000740 0.000986 0.001273 0.001600 0.001964 0.002357 0.002770 0.003189 0.003596 0.003974 0.004300 0.004552 0.004711 0.004756 0.004671 0.004442 0.004063 0.003531 0.002851 0.002033 0.001094 0.000057 -0.001049 -0.002191 -0.003335 -0.004443 -0.005478 -0.006407 -0.007199 -0.007828 -0.008276 -0.008533 -0.008596 -0.008468 -0.008162 -0.007697 -0.007097 -0.006388 -0.005600 -0.004764 -0.003910 -0.003067 -0.002259 -0.001509 -0.000835 -0.000249 0.000242 0.000635 0.000933 0.001142 0.001271 0.001330 0.001331 0.001287 0.001208 0.001106 0.000991 0.000870 0.000751 0.000639 0.000535 0.000442 0.000360 0.000289 0.000228 0.000177 0.000135 0.000100 0.000071 0.000048 0.000030 0.000015 0.000005 -0.000003 -0.000007 -0.000010 -0.000010 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000039 -0.000043 -0.000048 -0.000051 -0.000054 -0.000057 -0.000059 -0.000060 -0.000059 -0.000056 -0.000048 -0.000035 -0.000013 0.000019 0.000064 0.000127 0.000209 0.000315 0.000448 0.000610 0.000804 0.001031 0.001288 0.001575 0.001884 0.002209 0.002537 0.002857 0.003152 0.003405 0.003600 0.003718 0.003746 0.003668 0.003476 0.003162 0.002726 0.002171 0.001506 0.000743 -0.000098 -0.000995 -0.001922 -0.002849 -0.003748 -0.004588 -0.005342 -0.005985 -0.006497 -0.006863 -0.007075 -0.007129 -0.007030 -0.006786 -0.006414 -0.005932 -0.005363 -0.004729 -0.004055 -0.003365 -0.002682 -0.002027 -0.001417 -0.000867 -0.000387 0.000017 0.000343 0.000593 0.000771 0.000886 0.000945 0.000958 0.000934 0.000883 0.000813 0.000732 0.000646 0.000560 0.000478 0.000403 0.000335 0.000275 0.000223 0.000178 0.000140 0.000107 0.000081 0.000058 0.000040 0.000026 0.000014 0.000005 -0.000001 -0.000006 -0.000008 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000024 -0.000028 -0.000032 -0.000035 -0.000038 -0.000040 -0.000042 -0.000043 -0.000043 -0.000043 -0.000041 -0.000037 -0.000029 -0.000018 0.000000 0.000026 0.000063 0.000112 0.000177 0.000260 0.000363 0.000490 0.000640 0.000816 0.001016 0.001238 0.001477 0.001728 0.001982 0.002229 0.002456 0.002651 0.002798 0.002886 0.002901 0.002833 0.002674 0.002419 0.002068 0.001622 0.001088 0.000478 -0.000195 -0.000912 -0.001652 -0.002393 -0.003112 -0.003783 -0.004387 -0.004902 -0.005312 -0.005607 -0.005778 -0.005824 -0.005748 -0.005557 -0.005263 -0.004881 -0.004429 -0.003925 -0.003389 -0.002839 -0.002293 -0.001769 -0.001280 -0.000838 -0.000450 -0.000123 0.000143 0.000348 0.000498 0.000597 0.000652 0.000672 0.000662 0.000631 0.000585 0.000529 0.000470 0.000410 0.000352 0.000299 0.000251 0.000208 0.000170 0.000137 0.000108 0.000084 0.000064 0.000047 0.000033 0.000022 0.000012 0.000005 -0.000001 -0.000004 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000030 -0.000032 -0.000032 -0.000032 -0.000031 -0.000030 -0.000028 -0.000024 -0.000017 -0.000007 0.000007 0.000028 0.000056 0.000094 0.000144 0.000208 0.000287 0.000384 0.000499 0.000633 0.000785 0.000954 0.001136 0.001328 0.001521 0.001709 0.001881 0.002028 0.002138 0.002202 0.002208 0.002151 0.002022 0.001819 0.001540 0.001187 0.000765 0.000284 -0.000246 -0.000811 -0.001394 -0.001977 -0.002543 -0.003072 -0.003548 -0.003954 -0.004279 -0.004512 -0.004649 -0.004687 -0.004629 -0.004480 -0.004251 -0.003952 -0.003598 -0.003203 -0.002782 -0.002349 -0.001920 -0.001506 -0.001119 -0.000768 -0.000461 -0.000200 0.000013 0.000180 0.000302 0.000386 0.000435 0.000457 0.000457 0.000440 0.000411 0.000375 0.000335 0.000294 0.000255 0.000218 0.000185 0.000154 0.000127 0.000103 0.000083 0.000065 0.000050 0.000037 0.000027 0.000018 0.000010 0.000004 -0.000000 -0.000003 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000025 -0.000025 -0.000024 -0.000023 -0.000021 -0.000019 -0.000015 -0.000010 -0.000002 0.000010 0.000026 0.000048 0.000077 0.000114 0.000162 0.000222 0.000294 0.000381 0.000481 0.000595 0.000722 0.000858 0.001002 0.001147 0.001287 0.001416 0.001525 0.001606 0.001651 0.001653 0.001605 0.001503 0.001343 0.001124 0.000849 0.000522 0.000147 -0.000264 -0.000702 -0.001154 -0.001607 -0.002046 -0.002456 -0.002826 -0.003142 -0.003394 -0.003577 -0.003684 -0.003715 -0.003670 -0.003556 -0.003380 -0.003149 -0.002876 -0.002570 -0.002244 -0.001908 -0.001574 -0.001252 -0.000951 -0.000677 -0.000436 -0.000231 -0.000063 0.000069 0.000167 0.000236 0.000279 0.000301 0.000306 0.000298 0.000281 0.000259 0.000234 0.000208 0.000182 0.000157 0.000134 0.000113 0.000094 0.000077 0.000062 0.000049 0.000038 0.000029 0.000021 0.000014 0.000008 0.000004 -0.000000 -0.000002 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000015 -0.000013 -0.000010 -0.000005 0.000001 0.000010 0.000022 0.000039 0.000060 0.000088 0.000124 0.000168 0.000221 0.000285 0.000359 0.000443 0.000536 0.000637 0.000742 0.000849 0.000953 0.001047 0.001127 0.001186 0.001218 0.001216 0.001178 0.001097 0.000973 0.000805 0.000593 0.000342 0.000055 -0.000260 -0.000595 -0.000940 -0.001286 -0.001620 -0.001934 -0.002216 -0.002458 -0.002652 -0.002792 -0.002875 -0.002899 -0.002866 -0.002780 -0.002645 -0.002470 -0.002261 -0.002028 -0.001779 -0.001522 -0.001266 -0.001019 -0.000787 -0.000576 -0.000391 -0.000232 -0.000102 0.000001 0.000078 0.000134 0.000170 0.000190 0.000198 0.000196 0.000188 0.000175 0.000160 0.000144 0.000128 0.000112 0.000096 0.000082 0.000069 0.000056 0.000046 0.000036 0.000028 0.000021 0.000015 0.000010 0.000006 0.000002 -0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000009 -0.000006 -0.000003 0.000002 0.000009 0.000018 0.000030 0.000046 0.000067 0.000093 0.000125 0.000163 0.000209 0.000263 0.000324 0.000391 0.000464 0.000541 0.000618 0.000693 0.000762 0.000819 0.000861 0.000883 0.000880 0.000849 0.000787 0.000693 0.000564 0.000404 0.000213 -0.000003 -0.000241 -0.000493 -0.000753 -0.001013 -0.001264 -0.001500 -0.001712 -0.001894 -0.002040 -0.002146 -0.002209 -0.002228 -0.002204 -0.002139 -0.002038 -0.001907 -0.001750 -0.001574 -0.001386 -0.001192 -0.000999 -0.000812 -0.000636 -0.000476 -0.000335 -0.000215 -0.000115 -0.000037 0.000024 0.000067 0.000096 0.000114 0.000123 0.000125 0.000122 0.000116 0.000108 0.000098 0.000088 0.000078 0.000068 0.000059 0.000049 0.000040 0.000033 0.000026 0.000020 0.000014 0.000010 0.000007 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000004 -0.000002 0.000002 0.000007 0.000014 0.000023 0.000035 0.000050 0.000068 0.000091 0.000119 0.000152 0.000190 0.000233 0.000281 0.000333 0.000388 0.000443 0.000496 0.000545 0.000586 0.000615 0.000630 0.000627 0.000603 0.000555 0.000483 0.000387 0.000266 0.000124 -0.000038 -0.000214 -0.000402 -0.000594 -0.000786 -0.000972 -0.001146 -0.001302 -0.001437 -0.001546 -0.001624 -0.001672 -0.001686 -0.001669 -0.001621 -0.001547 -0.001449 -0.001332 -0.001202 -0.001062 -0.000918 -0.000773 -0.000634 -0.000503 -0.000383 -0.000278 -0.000187 -0.000113 -0.000053 -0.000007 0.000026 0.000049 0.000064 0.000073 0.000077 0.000077 0.000075 0.000071 0.000066 0.000060 0.000054 0.000048 0.000041 0.000035 0.000028 0.000022 0.000017 0.000013 0.000009 0.000006 0.000003 0.000001 -0.000000 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 0.000002 0.000006 0.000011 0.000018 0.000026 0.000037 0.000050 0.000066 0.000085 0.000108 0.000135 0.000165 0.000199 0.000236 0.000274 0.000313 0.000350 0.000384 0.000413 0.000433 0.000443 0.000439 0.000420 0.000385 0.000331 0.000259 0.000169 0.000064 -0.000055 -0.000185 -0.000322 -0.000462 -0.000601 -0.000736 -0.000862 -0.000976 -0.001074 -0.001153 -0.001211 -0.001246 -0.001257 -0.001245 -0.001210 -0.001156 -0.001084 -0.000999 -0.000903 -0.000800 -0.000694 -0.000588 -0.000485 -0.000388 -0.000300 -0.000222 -0.000155 -0.000100 -0.000056 -0.000022 0.000003 0.000021 0.000034 0.000041 0.000046 0.000048 0.000048 0.000046 0.000044 0.000041 0.000037 0.000033 0.000028 0.000024 0.000019 0.000015 0.000011 0.000008 0.000005 0.000003 0.000001 -0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000005 0.000008 0.000013 0.000019 0.000027 0.000036 0.000048 0.000061 0.000077 0.000095 0.000116 0.000139 0.000165 0.000191 0.000218 0.000244 0.000268 0.000287 0.000301 0.000307 0.000303 0.000289 0.000261 0.000221 0.000168 0.000102 0.000025 -0.000062 -0.000156 -0.000254 -0.000355 -0.000454 -0.000550 -0.000640 -0.000721 -0.000791 -0.000848 -0.000890 -0.000915 -0.000924 -0.000915 -0.000890 -0.000851 -0.000799 -0.000737 -0.000668 -0.000593 -0.000516 -0.000438 -0.000364 -0.000293 -0.000229 -0.000172 -0.000124 -0.000084 -0.000051 -0.000026 -0.000008 0.000006 0.000016 0.000022 0.000026 0.000029 0.000030 0.000030 0.000029 0.000027 0.000025 0.000022 0.000019 0.000016 0.000012 0.000009 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000010 0.000015 0.000020 0.000027 0.000034 0.000044 0.000054 0.000067 0.000081 0.000097 0.000114 0.000132 0.000151 0.000168 0.000184 0.000197 0.000206 0.000210 0.000206 0.000195 0.000174 0.000144 0.000105 0.000057 0.000001 -0.000062 -0.000128 -0.000198 -0.000269 -0.000339 -0.000406 -0.000469 -0.000526 -0.000575 -0.000615 -0.000645 -0.000663 -0.000669 -0.000663 -0.000646 -0.000618 -0.000581 -0.000536 -0.000486 -0.000432 -0.000376 -0.000321 -0.000267 -0.000217 -0.000171 -0.000130 -0.000095 -0.000066 -0.000043 -0.000025 -0.000011 -0.000001 0.000006 0.000011 0.000014 0.000017 0.000018 0.000019 0.000019 0.000018 0.000017 0.000015 0.000013 0.000010 0.000008 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000025 0.000031 0.000039 0.000047 0.000056 0.000067 0.000079 0.000091 0.000103 0.000115 0.000126 0.000135 0.000140 0.000142 0.000138 0.000129 0.000113 0.000091 0.000062 0.000027 -0.000013 -0.000058 -0.000105 -0.000153 -0.000203 -0.000251 -0.000297 -0.000340 -0.000379 -0.000413 -0.000441 -0.000461 -0.000474 -0.000479 -0.000475 -0.000463 -0.000443 -0.000416 -0.000384 -0.000348 -0.000310 -0.000270 -0.000230 -0.000192 -0.000157 -0.000124 -0.000095 -0.000070 -0.000050 -0.000033 -0.000020 -0.000011 -0.000004 0.000001 0.000005 0.000008 0.000010 0.000011 0.000012 0.000012 0.000012 0.000011 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000028 0.000033 0.000040 0.000047 0.000055 0.000063 0.000071 0.000079 0.000086 0.000091 0.000095 0.000095 0.000091 0.000084 0.000071 0.000054 0.000033 0.000008 -0.000021 -0.000052 -0.000085 -0.000118 -0.000152 -0.000185 -0.000216 -0.000245 -0.000271 -0.000294 -0.000313 -0.000327 -0.000336 -0.000339 -0.000336 -0.000327 -0.000313 -0.000294 -0.000271 -0.000245 -0.000218 -0.000190 -0.000163 -0.000136 -0.000111 -0.000088 -0.000068 -0.000051 -0.000036 -0.000025 -0.000016 -0.000009 -0.000004 -0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000038 0.000044 0.000049 0.000054 0.000059 0.000062 0.000063 0.000063 0.000059 0.000053 0.000043 0.000030 0.000015 -0.000004 -0.000024 -0.000046 -0.000068 -0.000091 -0.000114 -0.000136 -0.000157 -0.000176 -0.000194 -0.000209 -0.000221 -0.000230 -0.000236 -0.000238 -0.000235 -0.000229 -0.000219 -0.000205 -0.000189 -0.000171 -0.000151 -0.000132 -0.000113 -0.000095 -0.000078 -0.000062 -0.000048 -0.000036 -0.000026 -0.000018 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000024 0.000027 0.000031 0.000034 0.000038 0.000040 0.000042 0.000042 0.000041 0.000038 0.000032 0.000025 0.000015 0.000003 -0.000010 -0.000024 -0.000040 -0.000055 -0.000071 -0.000086 -0.000101 -0.000115 -0.000127 -0.000139 -0.000148 -0.000156 -0.000162 -0.000165 -0.000166 -0.000163 -0.000159 -0.000151 -0.000141 -0.000130 -0.000117 -0.000104 -0.000090 -0.000077 -0.000065 -0.000054 -0.000043 -0.000034 -0.000025 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000020 0.000022 0.000024 0.000027 0.000028 0.000029 0.000028 0.000027 0.000024 0.000019 0.000013 0.000005 -0.000003 -0.000013 -0.000023 -0.000034 -0.000045 -0.000056 -0.000066 -0.000076 -0.000085 -0.000093 -0.000100 -0.000106 -0.000110 -0.000114 -0.000115 -0.000115 -0.000113 -0.000109 -0.000103 -0.000096 -0.000088 -0.000079 -0.000070 -0.000061 -0.000053 -0.000045 -0.000038 -0.000031 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000019 0.000020 0.000020 0.000019 0.000017 0.000014 0.000011 0.000006 0.000000 -0.000006 -0.000014 -0.000021 -0.000029 -0.000036 -0.000044 -0.000051 -0.000058 -0.000064 -0.000069 -0.000073 -0.000076 -0.000079 -0.000080 -0.000080 -0.000079 -0.000077 -0.000074 -0.000069 -0.000064 -0.000058 -0.000052 -0.000047 -0.000041 -0.000036 -0.000031 -0.000027 -0.000022 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000000 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000013 0.000011 0.000009 0.000005 0.000002 -0.000003 -0.000007 -0.000013 -0.000018 -0.000024 -0.000029 -0.000035 -0.000040 -0.000044 -0.000048 -0.000052 -0.000054 -0.000056 -0.000056 -0.000056 -0.000056 -0.000054 -0.000052 -0.000049 -0.000046 -0.000042 -0.000038 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000007 0.000005 0.000003 -0.000000 -0.000004 -0.000007 -0.000011 -0.000015 -0.000019 -0.000023 -0.000027 -0.000031 -0.000034 -0.000037 -0.000039 -0.000040 -0.000041 -0.000040 -0.000040 -0.000038 -0.000037 -0.000034 -0.000032 -0.000029 -0.000027 -0.000024 -0.000022 -0.000020 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000012 -0.000015 -0.000018 -0.000021 -0.000024 -0.000026 -0.000027 -0.000029 -0.000029 -0.000029 -0.000029 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000009 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode28_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000004 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000012 0.000011 0.000010 0.000008 0.000006 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 0.000002 0.000004 0.000006 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000015 0.000014 0.000013 0.000011 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000009 -0.000008 -0.000005 -0.000002 0.000001 0.000004 0.000007 0.000010 0.000012 0.000014 0.000015 0.000016 0.000016 0.000017 0.000018 0.000019 0.000020 0.000020 0.000021 0.000022 0.000022 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000021 0.000019 0.000017 0.000014 0.000011 0.000008 0.000005 0.000003 0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000009 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000014 -0.000012 -0.000009 -0.000005 -0.000001 0.000004 0.000008 0.000012 0.000016 0.000020 0.000022 0.000025 0.000027 0.000029 0.000031 0.000032 0.000034 0.000035 0.000036 0.000036 0.000037 0.000036 0.000036 0.000035 0.000034 0.000033 0.000031 0.000028 0.000025 0.000022 0.000018 0.000014 0.000010 0.000007 0.000003 0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000014 -0.000015 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000021 -0.000018 -0.000014 -0.000009 -0.000004 0.000003 0.000010 0.000016 0.000023 0.000029 0.000034 0.000039 0.000043 0.000047 0.000050 0.000053 0.000056 0.000057 0.000058 0.000059 0.000058 0.000057 0.000056 0.000054 0.000051 0.000047 0.000043 0.000039 0.000034 0.000029 0.000023 0.000018 0.000013 0.000009 0.000005 0.000001 -0.000002 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000023 -0.000024 -0.000024 -0.000023 -0.000022 -0.000022 -0.000021 -0.000021 -0.000022 -0.000024 -0.000027 -0.000029 -0.000031 -0.000033 -0.000033 -0.000031 -0.000028 -0.000022 -0.000015 -0.000007 0.000002 0.000012 0.000022 0.000032 0.000042 0.000051 0.000059 0.000067 0.000073 0.000079 0.000084 0.000088 0.000090 0.000092 0.000091 0.000090 0.000088 0.000084 0.000080 0.000074 0.000068 0.000061 0.000054 0.000046 0.000038 0.000031 0.000023 0.000017 0.000011 0.000006 0.000001 -0.000003 -0.000006 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000026 -0.000029 -0.000031 -0.000033 -0.000033 -0.000033 -0.000033 -0.000033 -0.000034 -0.000035 -0.000037 -0.000040 -0.000043 -0.000046 -0.000049 -0.000050 -0.000050 -0.000047 -0.000042 -0.000034 -0.000024 -0.000012 0.000001 0.000016 0.000031 0.000047 0.000061 0.000076 0.000089 0.000101 0.000112 0.000121 0.000129 0.000135 0.000138 0.000140 0.000139 0.000136 0.000131 0.000125 0.000117 0.000107 0.000097 0.000085 0.000074 0.000062 0.000050 0.000040 0.000030 0.000022 0.000014 0.000007 0.000001 -0.000004 -0.000008 -0.000011 -0.000013 -0.000014 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000038 -0.000041 -0.000044 -0.000046 -0.000048 -0.000049 -0.000051 -0.000053 -0.000056 -0.000059 -0.000064 -0.000068 -0.000072 -0.000076 -0.000077 -0.000075 -0.000071 -0.000063 -0.000052 -0.000037 -0.000019 0.000001 0.000022 0.000045 0.000067 0.000090 0.000112 0.000132 0.000151 0.000168 0.000182 0.000193 0.000201 0.000206 0.000208 0.000206 0.000201 0.000192 0.000182 0.000168 0.000153 0.000136 0.000118 0.000101 0.000083 0.000067 0.000052 0.000039 0.000027 0.000017 0.000008 0.000001 -0.000005 -0.000010 -0.000014 -0.000017 -0.000018 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000031 -0.000037 -0.000043 -0.000049 -0.000055 -0.000060 -0.000064 -0.000068 -0.000072 -0.000076 -0.000081 -0.000087 -0.000093 -0.000100 -0.000106 -0.000112 -0.000115 -0.000116 -0.000114 -0.000106 -0.000094 -0.000077 -0.000056 -0.000030 -0.000001 0.000031 0.000064 0.000098 0.000131 0.000163 0.000194 0.000222 0.000247 0.000268 0.000284 0.000295 0.000302 0.000303 0.000299 0.000290 0.000277 0.000259 0.000238 0.000215 0.000189 0.000163 0.000137 0.000112 0.000089 0.000069 0.000050 0.000034 0.000021 0.000010 0.000000 -0.000008 -0.000014 -0.000019 -0.000022 -0.000024 -0.000024 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000038 -0.000047 -0.000055 -0.000064 -0.000072 -0.000080 -0.000088 -0.000095 -0.000103 -0.000112 -0.000121 -0.000131 -0.000141 -0.000151 -0.000161 -0.000169 -0.000173 -0.000174 -0.000169 -0.000158 -0.000140 -0.000115 -0.000083 -0.000045 -0.000003 0.000043 0.000091 0.000140 0.000189 0.000236 0.000281 0.000322 0.000358 0.000387 0.000410 0.000426 0.000433 0.000433 0.000426 0.000411 0.000391 0.000364 0.000333 0.000298 0.000261 0.000223 0.000186 0.000151 0.000119 0.000090 0.000065 0.000043 0.000025 0.000010 -0.000002 -0.000011 -0.000019 -0.000025 -0.000028 -0.000031 -0.000031 -0.000030 -0.000029 -0.000026 -0.000023 -0.000020 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000029 -0.000037 -0.000048 -0.000059 -0.000070 -0.000082 -0.000095 -0.000107 -0.000120 -0.000133 -0.000147 -0.000161 -0.000177 -0.000193 -0.000209 -0.000225 -0.000239 -0.000250 -0.000256 -0.000255 -0.000247 -0.000230 -0.000204 -0.000168 -0.000122 -0.000068 -0.000008 0.000058 0.000127 0.000198 0.000268 0.000337 0.000401 0.000459 0.000510 0.000551 0.000583 0.000603 0.000612 0.000610 0.000597 0.000575 0.000543 0.000504 0.000459 0.000409 0.000356 0.000303 0.000251 0.000202 0.000157 0.000117 0.000083 0.000054 0.000030 0.000010 -0.000006 -0.000018 -0.000027 -0.000034 -0.000038 -0.000040 -0.000040 -0.000039 -0.000037 -0.000033 -0.000030 -0.000025 -0.000021 -0.000016 -0.000013 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000018 -0.000025 -0.000034 -0.000046 -0.000059 -0.000073 -0.000089 -0.000106 -0.000124 -0.000142 -0.000162 -0.000183 -0.000205 -0.000229 -0.000253 -0.000279 -0.000304 -0.000327 -0.000347 -0.000362 -0.000371 -0.000369 -0.000357 -0.000333 -0.000294 -0.000243 -0.000178 -0.000102 -0.000016 0.000077 0.000175 0.000275 0.000375 0.000472 0.000563 0.000645 0.000715 0.000772 0.000814 0.000841 0.000851 0.000846 0.000826 0.000792 0.000746 0.000689 0.000624 0.000554 0.000480 0.000406 0.000334 0.000267 0.000206 0.000151 0.000105 0.000065 0.000033 0.000007 -0.000013 -0.000028 -0.000039 -0.000047 -0.000051 -0.000053 -0.000053 -0.000051 -0.000047 -0.000043 -0.000038 -0.000032 -0.000027 -0.000021 -0.000016 -0.000012 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000041 -0.000055 -0.000072 -0.000091 -0.000112 -0.000136 -0.000161 -0.000188 -0.000218 -0.000249 -0.000283 -0.000320 -0.000357 -0.000395 -0.000432 -0.000466 -0.000495 -0.000517 -0.000528 -0.000526 -0.000508 -0.000473 -0.000420 -0.000347 -0.000257 -0.000151 -0.000031 0.000099 0.000236 0.000377 0.000516 0.000651 0.000777 0.000890 0.000987 0.001064 0.001120 0.001154 0.001166 0.001156 0.001125 0.001075 0.001009 0.000929 0.000839 0.000741 0.000640 0.000539 0.000441 0.000349 0.000266 0.000193 0.000130 0.000077 0.000034 -0.000000 -0.000026 -0.000045 -0.000058 -0.000067 -0.000071 -0.000072 -0.000070 -0.000067 -0.000062 -0.000056 -0.000049 -0.000042 -0.000034 -0.000027 -0.000021 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000015 -0.000023 -0.000034 -0.000048 -0.000066 -0.000087 -0.000112 -0.000140 -0.000172 -0.000208 -0.000247 -0.000290 -0.000336 -0.000387 -0.000440 -0.000494 -0.000550 -0.000603 -0.000652 -0.000693 -0.000724 -0.000739 -0.000736 -0.000712 -0.000664 -0.000590 -0.000491 -0.000367 -0.000221 -0.000057 0.000123 0.000312 0.000505 0.000697 0.000882 0.001054 0.001208 0.001339 0.001443 0.001517 0.001560 0.001573 0.001556 0.001510 0.001440 0.001348 0.001237 0.001113 0.000979 0.000842 0.000705 0.000573 0.000450 0.000339 0.000240 0.000156 0.000086 0.000029 -0.000015 -0.000049 -0.000072 -0.000088 -0.000096 -0.000100 -0.000099 -0.000095 -0.000089 -0.000082 -0.000073 -0.000064 -0.000054 -0.000044 -0.000035 -0.000026 -0.000019 -0.000013 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000002 -0.000004 -0.000009 -0.000015 -0.000025 -0.000038 -0.000055 -0.000077 -0.000104 -0.000137 -0.000174 -0.000217 -0.000266 -0.000321 -0.000382 -0.000449 -0.000520 -0.000596 -0.000674 -0.000752 -0.000828 -0.000897 -0.000954 -0.000997 -0.001019 -0.001015 -0.000983 -0.000917 -0.000818 -0.000684 -0.000517 -0.000320 -0.000097 0.000146 0.000402 0.000663 0.000923 0.001173 0.001405 0.001612 0.001786 0.001924 0.002021 0.002077 0.002090 0.002064 0.002000 0.001902 0.001775 0.001625 0.001457 0.001277 0.001093 0.000910 0.000735 0.000571 0.000423 0.000293 0.000181 0.000088 0.000014 -0.000043 -0.000085 -0.000114 -0.000132 -0.000141 -0.000142 -0.000139 -0.000131 -0.000121 -0.000110 -0.000097 -0.000083 -0.000070 -0.000057 -0.000045 -0.000034 -0.000025 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000002 -0.000007 -0.000015 -0.000026 -0.000042 -0.000063 -0.000090 -0.000124 -0.000165 -0.000214 -0.000272 -0.000339 -0.000414 -0.000498 -0.000591 -0.000691 -0.000797 -0.000905 -0.001014 -0.001118 -0.001213 -0.001293 -0.001351 -0.001382 -0.001378 -0.001336 -0.001250 -0.001118 -0.000940 -0.000718 -0.000456 -0.000159 0.000164 0.000505 0.000854 0.001200 0.001532 0.001840 0.002113 0.002343 0.002524 0.002650 0.002721 0.002736 0.002698 0.002609 0.002477 0.002306 0.002104 0.001881 0.001642 0.001399 0.001158 0.000927 0.000711 0.000517 0.000346 0.000200 0.000079 -0.000017 -0.000090 -0.000142 -0.000177 -0.000197 -0.000205 -0.000203 -0.000195 -0.000182 -0.000166 -0.000148 -0.000129 -0.000110 -0.000092 -0.000074 -0.000058 -0.000044 -0.000032 -0.000023 -0.000015 -0.000010 -0.000006 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000005 0.000002 -0.000004 -0.000013 -0.000025 -0.000044 -0.000069 -0.000102 -0.000144 -0.000197 -0.000261 -0.000338 -0.000427 -0.000528 -0.000643 -0.000769 -0.000905 -0.001049 -0.001198 -0.001346 -0.001487 -0.001616 -0.001724 -0.001803 -0.001846 -0.001843 -0.001788 -0.001677 -0.001506 -0.001274 -0.000983 -0.000640 -0.000252 0.000172 0.000620 0.001077 0.001530 0.001965 0.002367 0.002723 0.003023 0.003257 0.003421 0.003511 0.003527 0.003474 0.003355 0.003178 0.002952 0.002687 0.002393 0.002081 0.001763 0.001448 0.001147 0.000868 0.000615 0.000394 0.000206 0.000051 -0.000071 -0.000163 -0.000227 -0.000268 -0.000290 -0.000295 -0.000289 -0.000274 -0.000252 -0.000227 -0.000201 -0.000173 -0.000146 -0.000121 -0.000097 -0.000076 -0.000058 -0.000042 -0.000030 -0.000020 -0.000013 -0.000008 -0.000005 -0.000002 -0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000013 0.000013 0.000011 0.000008 0.000002 -0.000007 -0.000021 -0.000042 -0.000072 -0.000112 -0.000165 -0.000232 -0.000315 -0.000414 -0.000531 -0.000666 -0.000818 -0.000987 -0.001169 -0.001362 -0.001560 -0.001758 -0.001947 -0.002119 -0.002264 -0.002370 -0.002428 -0.002427 -0.002360 -0.002218 -0.001998 -0.001700 -0.001327 -0.000885 -0.000384 0.000163 0.000740 0.001330 0.001915 0.002475 0.002993 0.003451 0.003836 0.004137 0.004346 0.004460 0.004478 0.004406 0.004250 0.004018 0.003724 0.003379 0.002998 0.002595 0.002185 0.001780 0.001393 0.001035 0.000711 0.000428 0.000189 -0.000007 -0.000160 -0.000273 -0.000351 -0.000398 -0.000420 -0.000421 -0.000407 -0.000381 -0.000348 -0.000311 -0.000271 -0.000232 -0.000194 -0.000159 -0.000127 -0.000099 -0.000075 -0.000055 -0.000039 -0.000027 -0.000018 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000022 0.000022 0.000021 0.000019 0.000013 0.000004 -0.000012 -0.000036 -0.000071 -0.000120 -0.000185 -0.000269 -0.000374 -0.000501 -0.000652 -0.000827 -0.001026 -0.001247 -0.001486 -0.001740 -0.002001 -0.002261 -0.002510 -0.002736 -0.002926 -0.003068 -0.003146 -0.003150 -0.003067 -0.002890 -0.002614 -0.002237 -0.001764 -0.001204 -0.000568 0.000126 0.000860 0.001610 0.002353 0.003064 0.003722 0.004304 0.004792 0.005173 0.005436 0.005579 0.005599 0.005504 0.005302 0.005004 0.004626 0.004185 0.003698 0.003184 0.002662 0.002147 0.001657 0.001202 0.000794 0.000437 0.000137 -0.000107 -0.000296 -0.000434 -0.000526 -0.000578 -0.000598 -0.000591 -0.000565 -0.000525 -0.000475 -0.000421 -0.000365 -0.000310 -0.000258 -0.000210 -0.000167 -0.000130 -0.000099 -0.000073 -0.000052 -0.000037 -0.000025 -0.000016 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000022 0.000025 0.000028 0.000031 0.000034 0.000036 0.000036 0.000035 0.000031 0.000022 0.000005 -0.000022 -0.000062 -0.000120 -0.000199 -0.000303 -0.000434 -0.000595 -0.000787 -0.001010 -0.001266 -0.001550 -0.001859 -0.002187 -0.002525 -0.002861 -0.003184 -0.003477 -0.003725 -0.003911 -0.004016 -0.004027 -0.003929 -0.003711 -0.003369 -0.002901 -0.002311 -0.001612 -0.000817 0.000052 0.000970 0.001909 0.002839 0.003730 0.004554 0.005282 0.005893 0.006368 0.006697 0.006872 0.006895 0.006772 0.006514 0.006137 0.005659 0.005101 0.004487 0.003841 0.003184 0.002539 0.001925 0.001357 0.000847 0.000405 0.000033 -0.000266 -0.000495 -0.000660 -0.000766 -0.000821 -0.000836 -0.000817 -0.000774 -0.000713 -0.000642 -0.000565 -0.000487 -0.000411 -0.000340 -0.000276 -0.000219 -0.000170 -0.000129 -0.000096 -0.000069 -0.000049 -0.000034 -0.000023 -0.000015 -0.000009 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000015 0.000019 0.000023 0.000027 0.000032 0.000036 0.000041 0.000046 0.000051 0.000055 0.000058 0.000060 0.000058 0.000050 0.000034 0.000005 -0.000041 -0.000109 -0.000204 -0.000329 -0.000490 -0.000689 -0.000929 -0.001210 -0.001532 -0.001892 -0.002285 -0.002702 -0.003132 -0.003562 -0.003974 -0.004350 -0.004669 -0.004909 -0.005049 -0.005071 -0.004958 -0.004696 -0.004279 -0.003706 -0.002983 -0.002122 -0.001144 -0.000073 0.001059 0.002218 0.003366 0.004467 0.005483 0.006382 0.007135 0.007721 0.008124 0.008338 0.008363 0.008206 0.007882 0.007410 0.006813 0.006118 0.005354 0.004551 0.003737 0.002938 0.002179 0.001479 0.000853 0.000311 -0.000141 -0.000503 -0.000777 -0.000969 -0.001087 -0.001144 -0.001148 -0.001111 -0.001045 -0.000957 -0.000856 -0.000750 -0.000643 -0.000541 -0.000446 -0.000360 -0.000285 -0.000221 -0.000168 -0.000124 -0.000090 -0.000064 -0.000045 -0.000031 -0.000021 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000006 0.000008 0.000012 0.000015 0.000020 0.000025 0.000031 0.000037 0.000043 0.000050 0.000058 0.000065 0.000074 0.000082 0.000089 0.000095 0.000097 0.000093 0.000078 0.000048 -0.000003 -0.000080 -0.000191 -0.000340 -0.000534 -0.000776 -0.001070 -0.001418 -0.001818 -0.002266 -0.002757 -0.003280 -0.003820 -0.004360 -0.004880 -0.005354 -0.005759 -0.006066 -0.006251 -0.006291 -0.006163 -0.005855 -0.005356 -0.004666 -0.003791 -0.002749 -0.001562 -0.000261 0.001115 0.002524 0.003922 0.005262 0.006499 0.007593 0.008510 0.009221 0.009709 0.009965 0.009990 0.009793 0.009390 0.008807 0.008071 0.007217 0.006279 0.005294 0.004297 0.003321 0.002396 0.001544 0.000785 0.000132 -0.000411 -0.000840 -0.001161 -0.001380 -0.001509 -0.001561 -0.001549 -0.001487 -0.001389 -0.001265 -0.001127 -0.000982 -0.000839 -0.000703 -0.000577 -0.000465 -0.000367 -0.000284 -0.000216 -0.000160 -0.000117 -0.000083 -0.000058 -0.000040 -0.000027 -0.000018 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000011 0.000015 0.000020 0.000026 0.000033 0.000040 0.000049 0.000058 0.000068 0.000079 0.000091 0.000104 0.000118 0.000132 0.000145 0.000154 0.000155 0.000144 0.000115 0.000062 -0.000024 -0.000150 -0.000324 -0.000553 -0.000843 -0.001197 -0.001619 -0.002108 -0.002658 -0.003262 -0.003907 -0.004576 -0.005246 -0.005891 -0.006483 -0.006990 -0.007380 -0.007621 -0.007685 -0.007548 -0.007191 -0.006605 -0.005787 -0.004746 -0.003502 -0.002082 -0.000525 0.001124 0.002815 0.004492 0.006101 0.007586 0.008899 0.009998 0.010849 0.011431 0.011733 0.011756 0.011510 0.011016 0.010304 0.009408 0.008370 0.007233 0.006041 0.004836 0.003659 0.002546 0.001524 0.000618 -0.000160 -0.000800 -0.001302 -0.001671 -0.001916 -0.002051 -0.002091 -0.002055 -0.001958 -0.001817 -0.001647 -0.001460 -0.001269 -0.001080 -0.000902 -0.000738 -0.000593 -0.000467 -0.000361 -0.000274 -0.000204 -0.000148 -0.000106 -0.000074 -0.000051 -0.000034 -0.000023 -0.000014 -0.000009 -0.000005 -0.000002 0.000000 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000013 0.000019 0.000025 0.000033 0.000042 0.000051 0.000063 0.000075 0.000090 0.000106 0.000125 0.000145 0.000168 0.000191 0.000213 0.000232 0.000242 0.000239 0.000215 0.000162 0.000071 -0.000069 -0.000267 -0.000532 -0.000872 -0.001292 -0.001796 -0.002383 -0.003048 -0.003780 -0.004564 -0.005380 -0.006199 -0.006991 -0.007719 -0.008347 -0.008836 -0.009147 -0.009246 -0.009106 -0.008702 -0.008025 -0.007071 -0.005851 -0.004387 -0.002714 -0.000876 0.001073 0.003073 0.005058 0.006962 0.008720 0.010274 0.011573 0.012577 0.013261 0.013611 0.013627 0.013323 0.012724 0.011865 0.010789 0.009543 0.008181 0.006756 0.005319 0.003918 0.002596 0.001387 0.000318 -0.000593 -0.001338 -0.001915 -0.002330 -0.002597 -0.002730 -0.002751 -0.002679 -0.002535 -0.002339 -0.002111 -0.001864 -0.001613 -0.001369 -0.001140 -0.000931 -0.000746 -0.000586 -0.000452 -0.000342 -0.000254 -0.000185 -0.000132 -0.000092 -0.000063 -0.000042 -0.000027 -0.000016 -0.000009 -0.000004 -0.000001 0.000001 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000003 0.000006 0.000011 0.000016 0.000023 0.000031 0.000041 0.000052 0.000065 0.000079 0.000097 0.000117 0.000141 0.000168 0.000199 0.000233 0.000269 0.000305 0.000337 0.000362 0.000372 0.000358 0.000311 0.000218 0.000068 -0.000151 -0.000452 -0.000843 -0.001333 -0.001925 -0.002619 -0.003409 -0.004284 -0.005224 -0.006204 -0.007193 -0.008151 -0.009037 -0.009805 -0.010410 -0.010807 -0.010955 -0.010819 -0.010374 -0.009605 -0.008511 -0.007103 -0.005407 -0.003463 -0.001323 0.000949 0.003282 0.005599 0.007822 0.009875 0.011687 0.013201 0.014369 0.015159 0.015557 0.015562 0.015191 0.014472 0.013447 0.012168 0.010692 0.009081 0.007398 0.005705 0.004059 0.002509 0.001098 -0.000145 -0.001197 -0.002050 -0.002702 -0.003161 -0.003441 -0.003564 -0.003553 -0.003432 -0.003228 -0.002963 -0.002662 -0.002342 -0.002020 -0.001709 -0.001418 -0.001155 -0.000923 -0.000724 -0.000557 -0.000420 -0.000311 -0.000225 -0.000160 -0.000111 -0.000075 -0.000049 -0.000030 -0.000017 -0.000008 -0.000002 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000008 0.000013 0.000020 0.000028 0.000038 0.000050 0.000063 0.000080 0.000100 0.000123 0.000151 0.000185 0.000223 0.000267 0.000317 0.000370 0.000425 0.000478 0.000523 0.000552 0.000555 0.000520 0.000433 0.000278 0.000042 -0.000291 -0.000733 -0.001293 -0.001977 -0.002785 -0.003710 -0.004740 -0.005850 -0.007013 -0.008189 -0.009333 -0.010397 -0.011327 -0.012068 -0.012568 -0.012779 -0.012660 -0.012182 -0.011327 -0.010093 -0.008492 -0.006555 -0.004328 -0.001872 0.000740 0.003424 0.006092 0.008652 0.011015 0.013101 0.014840 0.016178 0.017078 0.017522 0.017509 0.017059 0.016206 0.014998 0.013495 0.011766 0.009883 0.007921 0.005952 0.004042 0.002249 0.000623 -0.000801 -0.002000 -0.002961 -0.003684 -0.004179 -0.004465 -0.004565 -0.004507 -0.004322 -0.004041 -0.003692 -0.003302 -0.002894 -0.002487 -0.002097 -0.001735 -0.001409 -0.001122 -0.000877 -0.000672 -0.000505 -0.000372 -0.000268 -0.000188 -0.000128 -0.000085 -0.000053 -0.000031 -0.000016 -0.000005 0.000002 0.000006 0.000008 0.000009 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000005 0.000009 0.000016 0.000024 0.000033 0.000045 0.000060 0.000077 0.000098 0.000124 0.000155 0.000193 0.000239 0.000292 0.000353 0.000423 0.000499 0.000580 0.000660 0.000733 0.000790 0.000818 0.000804 0.000731 0.000581 0.000334 -0.000025 -0.000513 -0.001142 -0.001919 -0.002845 -0.003913 -0.005106 -0.006400 -0.007760 -0.009141 -0.010491 -0.011753 -0.012864 -0.013761 -0.014384 -0.014677 -0.014591 -0.014092 -0.013160 -0.011791 -0.009999 -0.007819 -0.005305 -0.002524 0.000437 0.003484 0.006514 0.009422 0.012106 0.014473 0.016443 0.017954 0.018962 0.019447 0.019409 0.018868 0.017865 0.016457 0.014712 0.012711 0.010537 0.008277 0.006015 0.003827 0.001781 -0.000068 -0.001678 -0.003022 -0.004088 -0.004876 -0.005398 -0.005675 -0.005736 -0.005616 -0.005349 -0.004973 -0.004522 -0.004027 -0.003515 -0.003010 -0.002529 -0.002085 -0.001687 -0.001338 -0.001042 -0.000794 -0.000593 -0.000433 -0.000309 -0.000214 -0.000143 -0.000092 -0.000055 -0.000029 -0.000011 0.000001 0.000008 0.000012 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000003 0.000006 0.000012 0.000019 0.000028 0.000040 0.000054 0.000071 0.000093 0.000120 0.000153 0.000194 0.000244 0.000304 0.000376 0.000460 0.000555 0.000661 0.000774 0.000890 0.001001 0.001096 0.001161 0.001179 0.001131 0.000994 0.000748 0.000370 -0.000157 -0.000850 -0.001717 -0.002761 -0.003974 -0.005337 -0.006824 -0.008393 -0.009994 -0.011567 -0.013046 -0.014359 -0.015434 -0.016200 -0.016594 -0.016560 -0.016057 -0.015062 -0.013569 -0.011596 -0.009180 -0.006380 -0.003277 0.000036 0.003447 0.006842 0.010101 0.013107 0.015757 0.017958 0.019638 0.020750 0.021269 0.021195 0.020552 0.019386 0.017762 0.015759 0.013470 0.010990 0.008420 0.005853 0.003379 0.001074 -0.001000 -0.002794 -0.004280 -0.005442 -0.006283 -0.006817 -0.007070 -0.007075 -0.006873 -0.006505 -0.006016 -0.005444 -0.004827 -0.004196 -0.003579 -0.002995 -0.002459 -0.001980 -0.001564 -0.001210 -0.000917 -0.000679 -0.000491 -0.000345 -0.000234 -0.000152 -0.000093 -0.000050 -0.000021 -0.000002 0.000011 0.000018 0.000022 0.000023 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000004 0.000008 0.000014 0.000022 0.000033 0.000046 0.000063 0.000084 0.000111 0.000144 0.000186 0.000238 0.000303 0.000382 0.000477 0.000588 0.000715 0.000858 0.001013 0.001175 0.001334 0.001479 0.001593 0.001656 0.001646 0.001538 0.001304 0.000920 0.000364 -0.000384 -0.001335 -0.002492 -0.003848 -0.005384 -0.007068 -0.008855 -0.010688 -0.012498 -0.014211 -0.015745 -0.017018 -0.017950 -0.018466 -0.018506 -0.018020 -0.016982 -0.015384 -0.013245 -0.010607 -0.007535 -0.004119 -0.000465 0.003303 0.007056 0.010658 0.013982 0.016906 0.019330 0.021172 0.022378 0.022920 0.022799 0.022042 0.020701 0.018849 0.016577 0.013989 0.011194 0.008305 0.005429 0.002667 0.000104 -0.002189 -0.004161 -0.005776 -0.007022 -0.007900 -0.008428 -0.008636 -0.008565 -0.008261 -0.007773 -0.007149 -0.006439 -0.005683 -0.004919 -0.004176 -0.003479 -0.002842 -0.002276 -0.001786 -0.001371 -0.001029 -0.000754 -0.000536 -0.000369 -0.000243 -0.000151 -0.000084 -0.000038 -0.000006 0.000014 0.000026 0.000033 0.000035 0.000035 0.000033 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000010 0.000017 0.000026 0.000038 0.000054 0.000074 0.000099 0.000131 0.000172 0.000224 0.000290 0.000372 0.000473 0.000595 0.000739 0.000905 0.001093 0.001299 0.001517 0.001737 0.001945 0.002123 0.002247 0.002291 0.002226 0.002021 0.001647 0.001076 0.000287 -0.000736 -0.001998 -0.003492 -0.005197 -0.007079 -0.009087 -0.011158 -0.013217 -0.015178 -0.016950 -0.018440 -0.019558 -0.020222 -0.020359 -0.019916 -0.018860 -0.017182 -0.014902 -0.012064 -0.008743 -0.005035 -0.001060 0.003046 0.007138 0.011068 0.014691 0.017875 0.020507 0.022496 0.023783 0.024335 0.024155 0.023272 0.021745 0.019656 0.017108 0.014216 0.011104 0.007897 0.004716 0.001672 -0.001140 -0.003641 -0.005774 -0.007502 -0.008812 -0.009706 -0.010207 -0.010349 -0.010180 -0.009752 -0.009121 -0.008346 -0.007478 -0.006568 -0.005657 -0.004779 -0.003958 -0.003214 -0.002556 -0.001988 -0.001512 -0.001120 -0.000807 -0.000561 -0.000374 -0.000235 -0.000134 -0.000062 -0.000014 0.000018 0.000037 0.000048 0.000052 0.000052 0.000050 0.000045 0.000040 0.000035 0.000030 0.000025 0.000022 0.000018 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000007 0.000012 0.000020 0.000030 0.000044 0.000061 0.000084 0.000114 0.000152 0.000202 0.000266 0.000348 0.000450 0.000577 0.000730 0.000912 0.001124 0.001365 0.001632 0.001918 0.002212 0.002498 0.002755 0.002957 0.003073 0.003070 0.002913 0.002567 0.002001 0.001187 0.000108 -0.001244 -0.002864 -0.004729 -0.006803 -0.009030 -0.011342 -0.013655 -0.015873 -0.017897 -0.019623 -0.020949 -0.021783 -0.022044 -0.021672 -0.020629 -0.018903 -0.016514 -0.013510 -0.009971 -0.006004 -0.001739 0.002675 0.007078 0.011307 0.015204 0.018623 0.021440 0.023556 0.024904 0.025451 0.025198 0.024179 0.022459 0.020130 0.017305 0.014112 0.010688 0.007172 0.003697 0.000386 -0.002657 -0.005345 -0.007617 -0.009435 -0.010783 -0.011668 -0.012116 -0.012167 -0.011876 -0.011302 -0.010510 -0.009564 -0.008525 -0.007447 -0.006378 -0.005354 -0.004405 -0.003548 -0.002795 -0.002151 -0.001612 -0.001173 -0.000824 -0.000554 -0.000350 -0.000201 -0.000095 -0.000022 0.000026 0.000055 0.000072 0.000078 0.000079 0.000075 0.000069 0.000061 0.000053 0.000045 0.000038 0.000032 0.000027 0.000023 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000008 0.000014 0.000022 0.000033 0.000048 0.000068 0.000095 0.000130 0.000175 0.000234 0.000311 0.000410 0.000535 0.000691 0.000880 0.001106 0.001371 0.001673 0.002011 0.002377 0.002757 0.003136 0.003489 0.003786 0.003994 0.004075 0.003987 0.003692 0.003152 0.002336 0.001222 -0.000201 -0.001929 -0.003939 -0.006192 -0.008631 -0.011180 -0.013747 -0.016228 -0.018514 -0.020490 -0.022043 -0.023071 -0.023485 -0.023215 -0.022219 -0.020482 -0.018024 -0.014895 -0.011181 -0.006997 -0.002485 0.002194 0.006868 0.011358 0.015492 0.019114 0.022086 0.024303 0.025691 0.026215 0.025876 0.024712 0.022795 0.020227 0.017129 0.013645 0.009924 0.006117 0.002371 -0.001183 -0.004429 -0.007276 -0.009657 -0.011533 -0.012889 -0.013736 -0.014103 -0.014037 -0.013600 -0.012859 -0.011886 -0.010753 -0.009529 -0.008273 -0.007038 -0.005864 -0.004783 -0.003814 -0.002967 -0.002248 -0.001651 -0.001169 -0.000790 -0.000501 -0.000286 -0.000132 -0.000026 0.000044 0.000086 0.000109 0.000119 0.000119 0.000113 0.000104 0.000092 0.000080 0.000068 0.000057 0.000048 0.000040 0.000033 0.000028 0.000024 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000009 0.000015 0.000023 0.000035 0.000052 0.000074 0.000104 0.000144 0.000196 0.000266 0.000357 0.000475 0.000625 0.000812 0.001040 0.001315 0.001639 0.002011 0.002429 0.002885 0.003366 0.003852 0.004317 0.004730 0.005050 0.005236 0.005241 0.005021 0.004533 0.003741 0.002618 0.001149 -0.000663 -0.002796 -0.005211 -0.007847 -0.010621 -0.013436 -0.016181 -0.018733 -0.020970 -0.022767 -0.024012 -0.024605 -0.024472 -0.023561 -0.021855 -0.019373 -0.016168 -0.012331 -0.007984 -0.003277 0.001616 0.006509 0.011211 0.015539 0.019321 0.022413 0.024700 0.026103 0.026584 0.026147 0.024832 0.022719 0.019917 0.016562 0.012805 0.008810 0.004741 0.000754 -0.003008 -0.006422 -0.009391 -0.011844 -0.013742 -0.015071 -0.015845 -0.016101 -0.015891 -0.015283 -0.014354 -0.013184 -0.011852 -0.010433 -0.008993 -0.007589 -0.006264 -0.005052 -0.003974 -0.003039 -0.002251 -0.001604 -0.001087 -0.000686 -0.000386 -0.000169 -0.000018 0.000081 0.000140 0.000172 0.000184 0.000182 0.000172 0.000157 0.000140 0.000121 0.000103 0.000087 0.000072 0.000059 0.000048 0.000040 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000009 0.000014 0.000023 0.000035 0.000053 0.000077 0.000110 0.000155 0.000215 0.000295 0.000401 0.000538 0.000714 0.000934 0.001205 0.001533 0.001920 0.002369 0.002875 0.003431 0.004024 0.004632 0.005226 0.005771 0.006224 0.006538 0.006662 0.006544 0.006137 0.005398 0.004295 0.002811 0.000944 -0.001285 -0.003837 -0.006646 -0.009629 -0.012680 -0.015680 -0.018499 -0.021001 -0.023055 -0.024537 -0.025337 -0.025373 -0.024587 -0.022959 -0.020505 -0.017280 -0.013378 -0.008927 -0.004089 0.000956 0.006009 0.010867 0.015335 0.019231 0.022400 0.024722 0.026112 0.026532 0.025985 0.024517 0.022213 0.019192 0.015599 0.011597 0.007362 0.003067 -0.001120 -0.005047 -0.008584 -0.011629 -0.014111 -0.015989 -0.017252 -0.017919 -0.018031 -0.017649 -0.016848 -0.015714 -0.014333 -0.012792 -0.011173 -0.009547 -0.007975 -0.006504 -0.005168 -0.003988 -0.002976 -0.002130 -0.001444 -0.000904 -0.000494 -0.000195 0.000014 0.000151 0.000233 0.000275 0.000288 0.000282 0.000264 0.000240 0.000212 0.000184 0.000156 0.000131 0.000108 0.000088 0.000072 0.000058 0.000048 0.000040 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000007 0.000012 0.000020 0.000033 0.000051 0.000077 0.000112 0.000161 0.000228 0.000318 0.000438 0.000595 0.000796 0.001051 0.001366 0.001748 0.002203 0.002732 0.003333 0.003998 0.004713 0.005454 0.006192 0.006887 0.007493 0.007957 0.008224 0.008237 0.007940 0.007286 0.006237 0.004772 0.002884 0.000592 -0.002064 -0.005019 -0.008184 -0.011451 -0.014692 -0.017770 -0.020539 -0.022858 -0.024591 -0.025623 -0.025860 -0.025240 -0.023737 -0.021365 -0.018179 -0.014277 -0.009791 -0.004889 0.000238 0.005383 0.010333 0.014881 0.018838 0.022040 0.024358 0.025708 0.026048 0.025383 0.023763 0.021280 0.018060 0.014257 0.010047 0.005613 0.001139 -0.003197 -0.007237 -0.010845 -0.013917 -0.016378 -0.018189 -0.019345 -0.019867 -0.019803 -0.019223 -0.018209 -0.016854 -0.015252 -0.013499 -0.011679 -0.009871 -0.008138 -0.006531 -0.005083 -0.003817 -0.002741 -0.001854 -0.001145 -0.000599 -0.000195 0.000090 0.000276 0.000387 0.000441 0.000454 0.000440 0.000408 0.000368 0.000324 0.000279 0.000237 0.000198 0.000163 0.000133 0.000108 0.000087 0.000070 0.000057 0.000047 0.000039 0.000033 0.000028 0.000024 0.000021 0.000017 0.000014 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000008 0.000015 0.000027 0.000045 0.000071 0.000108 0.000160 0.000232 0.000330 0.000463 0.000638 0.000864 0.001152 0.001511 0.001949 0.002472 0.003084 0.003783 0.004562 0.005405 0.006289 0.007182 0.008041 0.008818 0.009454 0.009888 0.010058 0.009902 0.009367 0.008409 0.006999 0.005129 0.002814 0.000091 -0.002974 -0.006290 -0.009745 -0.013206 -0.016527 -0.019556 -0.022140 -0.024137 -0.025419 -0.025887 -0.025471 -0.024140 -0.021906 -0.018822 -0.014987 -0.010538 -0.005647 -0.000511 0.004654 0.009626 0.014192 0.018152 0.021338 0.023616 0.024897 0.025141 0.024352 0.022587 0.019942 0.016550 0.012575 0.008199 0.003617 -0.000980 -0.005408 -0.009502 -0.013123 -0.016163 -0.018551 -0.020248 -0.021252 -0.021592 -0.021323 -0.020520 -0.019275 -0.017688 -0.015862 -0.013895 -0.011882 -0.009902 -0.008022 -0.006294 -0.004754 -0.003421 -0.002302 -0.001394 -0.000683 -0.000150 0.000229 0.000480 0.000628 0.000698 0.000710 0.000683 0.000631 0.000566 0.000496 0.000426 0.000360 0.000300 0.000246 0.000200 0.000162 0.000129 0.000103 0.000082 0.000066 0.000054 0.000045 0.000038 0.000033 0.000028 0.000024 0.000020 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 0.000001 0.000006 0.000016 0.000033 0.000058 0.000095 0.000148 0.000223 0.000328 0.000470 0.000661 0.000909 0.001227 0.001627 0.002117 0.002707 0.003400 0.004198 0.005091 0.006066 0.007099 0.008154 0.009189 0.010150 0.010975 0.011599 0.011952 0.011968 0.011584 0.010753 0.009440 0.007630 0.005333 0.002587 -0.000546 -0.003974 -0.007582 -0.011232 -0.014774 -0.018047 -0.020891 -0.023154 -0.024702 -0.025424 -0.025247 -0.024133 -0.022090 -0.019171 -0.015472 -0.011133 -0.006328 -0.001261 0.003848 0.008772 0.013289 0.017195 0.020317 0.022516 0.023703 0.023836 0.022924 0.021024 0.018239 0.014710 0.010606 0.006117 0.001444 -0.003214 -0.007668 -0.011751 -0.015321 -0.018271 -0.020530 -0.022063 -0.022873 -0.022995 -0.022492 -0.021446 -0.019957 -0.018132 -0.016081 -0.013910 -0.011714 -0.009579 -0.007573 -0.005748 -0.004138 -0.002764 -0.001629 -0.000726 -0.000038 0.000459 0.000791 0.000988 0.001079 0.001090 0.001046 0.000965 0.000865 0.000756 0.000648 0.000546 0.000454 0.000372 0.000302 0.000243 0.000193 0.000153 0.000121 0.000096 0.000077 0.000063 0.000052 0.000044 0.000037 0.000032 0.000027 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000010 -0.000010 -0.000007 0.000001 0.000014 0.000036 0.000071 0.000123 0.000199 0.000306 0.000454 0.000655 0.000920 0.001263 0.001697 0.002235 0.002885 0.003655 0.004546 0.005551 0.006656 0.007836 0.009058 0.010274 0.011428 0.012457 0.013288 0.013847 0.014061 0.013863 0.013195 0.012018 0.010312 0.008081 0.005358 0.002205 -0.001289 -0.005007 -0.008810 -0.012541 -0.016034 -0.019123 -0.021648 -0.023466 -0.024462 -0.024552 -0.023695 -0.021894 -0.019197 -0.015701 -0.011543 -0.006901 -0.001979 0.003000 0.007803 0.012206 0.016001 0.019010 0.021096 0.022165 0.022178 0.021145 0.019128 0.016233 0.012606 0.008423 0.003880 -0.000820 -0.005471 -0.009884 -0.013887 -0.017340 -0.020138 -0.022212 -0.023532 -0.024107 -0.023978 -0.023216 -0.021911 -0.020171 -0.018109 -0.015841 -0.013478 -0.011119 -0.008852 -0.006746 -0.004853 -0.003205 -0.001820 -0.000700 0.000169 0.000806 0.001238 0.001499 0.001619 0.001632 0.001568 0.001451 0.001303 0.001142 0.000981 0.000827 0.000687 0.000562 0.000455 0.000365 0.000290 0.000229 0.000180 0.000142 0.000112 0.000089 0.000072 0.000060 0.000050 0.000042 0.000036 0.000031 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000024 -0.000024 -0.000021 -0.000012 0.000005 0.000035 0.000082 0.000153 0.000258 0.000407 0.000612 0.000887 0.001247 0.001707 0.002281 0.002982 0.003819 0.004793 0.005900 0.007127 0.008450 0.009834 0.011230 0.012583 0.013822 0.014873 0.015656 0.016093 0.016108 0.015640 0.014640 0.013082 0.010965 0.008317 0.005194 0.001685 -0.002094 -0.006003 -0.009883 -0.013564 -0.016874 -0.019647 -0.021734 -0.023011 -0.023390 -0.022822 -0.021306 -0.018885 -0.015652 -0.011745 -0.007336 -0.002632 0.002143 0.006756 0.010982 0.014611 0.017465 0.019404 0.020337 0.020225 0.019080 0.016967 0.013997 0.010318 0.006112 0.001576 -0.003082 -0.007656 -0.011954 -0.015808 -0.019078 -0.021662 -0.023496 -0.024557 -0.024860 -0.024452 -0.023412 -0.021839 -0.019845 -0.017553 -0.015083 -0.012548 -0.010053 -0.007684 -0.005511 -0.003584 -0.001934 -0.000574 0.000498 0.001298 0.001852 0.002192 0.002354 0.002375 0.002289 0.002129 0.001923 0.001695 0.001462 0.001238 0.001030 0.000845 0.000684 0.000548 0.000434 0.000342 0.000268 0.000209 0.000164 0.000129 0.000103 0.000083 0.000068 0.000056 0.000047 0.000040 0.000034 0.000028 0.000023 0.000018 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000028 -0.000036 -0.000042 -0.000048 -0.000050 -0.000048 -0.000038 -0.000017 0.000021 0.000084 0.000181 0.000323 0.000523 0.000798 0.001163 0.001636 0.002234 0.002972 0.003859 0.004901 0.006096 0.007431 0.008883 0.010418 0.011989 0.013535 0.014986 0.016264 0.017283 0.017961 0.018215 0.017977 0.017192 0.015826 0.013872 0.011350 0.008313 0.004846 0.001061 -0.002902 -0.006883 -0.010711 -0.014209 -0.017206 -0.019548 -0.021106 -0.021784 -0.021529 -0.020332 -0.018232 -0.015317 -0.011719 -0.007610 -0.003192 0.001313 0.005674 0.009665 0.013078 0.015737 0.017502 0.018285 0.018047 0.016804 0.014623 0.011616 0.007936 0.003764 -0.000699 -0.005245 -0.009669 -0.013781 -0.017416 -0.020437 -0.022749 -0.024293 -0.025053 -0.025051 -0.024342 -0.023012 -0.021167 -0.018928 -0.016420 -0.013768 -0.011090 -0.008490 -0.006055 -0.003853 -0.001932 -0.000320 0.000975 0.001961 0.002658 0.003097 0.003314 0.003351 0.003247 0.003041 0.002768 0.002459 0.002136 0.001820 0.001524 0.001256 0.001020 0.000818 0.000648 0.000509 0.000398 0.000309 0.000240 0.000187 0.000147 0.000116 0.000093 0.000076 0.000063 0.000052 0.000044 0.000037 0.000030 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000043 -0.000054 -0.000066 -0.000077 -0.000087 -0.000094 -0.000095 -0.000086 -0.000061 -0.000013 0.000068 0.000194 0.000380 0.000642 0.000999 0.001469 0.002073 0.002827 0.003745 0.004833 0.006093 0.007515 0.009077 0.010746 0.012475 0.014204 0.015860 0.017363 0.018624 0.019554 0.020067 0.020086 0.019549 0.018416 0.016671 0.014329 0.011435 0.008068 0.004337 0.000379 -0.003648 -0.007572 -0.011214 -0.014402 -0.016976 -0.018802 -0.019780 -0.019849 -0.018995 -0.017250 -0.014696 -0.011459 -0.007705 -0.003632 0.000544 0.004596 0.008301 0.011457 0.013887 0.015458 0.016082 0.015724 0.014401 0.012182 0.009181 0.005552 0.001476 -0.002847 -0.007211 -0.011414 -0.015271 -0.018620 -0.021332 -0.023318 -0.024528 -0.024951 -0.024619 -0.023595 -0.021971 -0.019861 -0.017389 -0.014688 -0.011884 -0.009096 -0.006429 -0.003969 -0.001781 0.000091 0.001623 0.002814 0.003674 0.004232 0.004523 0.004588 0.004473 0.004222 0.003877 0.003475 0.003047 0.002619 0.002210 0.001834 0.001499 0.001207 0.000960 0.000755 0.000589 0.000456 0.000352 0.000272 0.000211 0.000165 0.000130 0.000104 0.000084 0.000069 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000002 -0.000004 -0.000006 -0.000010 -0.000013 -0.000019 -0.000025 -0.000035 -0.000046 -0.000060 -0.000076 -0.000094 -0.000113 -0.000133 -0.000151 -0.000166 -0.000174 -0.000168 -0.000142 -0.000085 0.000015 0.000174 0.000409 0.000740 0.001189 0.001777 0.002524 0.003446 0.004554 0.005852 0.007332 0.008977 0.010754 0.012618 0.014510 0.016357 0.018075 0.019575 0.020761 0.021544 0.021839 0.021580 0.020716 0.019225 0.017113 0.014418 0.011212 0.007598 0.003708 -0.000304 -0.004266 -0.008002 -0.011336 -0.014108 -0.016179 -0.017444 -0.017837 -0.017336 -0.015968 -0.013806 -0.010969 -0.007614 -0.003933 -0.000134 0.003563 0.006942 0.009805 0.011983 0.013345 0.013808 0.013340 0.011959 0.009736 0.006786 0.003261 -0.000659 -0.004777 -0.008892 -0.012807 -0.016342 -0.019345 -0.021695 -0.023309 -0.024147 -0.024208 -0.023530 -0.022186 -0.020273 -0.017910 -0.015230 -0.012364 -0.009443 -0.006587 -0.003896 -0.001456 0.000673 0.002451 0.003861 0.004905 0.005603 0.005987 0.006099 0.005985 0.005696 0.005278 0.004776 0.004230 0.003672 0.003129 0.002621 0.002159 0.001752 0.001402 0.001107 0.000865 0.000669 0.000515 0.000395 0.000303 0.000234 0.000182 0.000143 0.000114 0.000091 0.000074 0.000060 0.000050 0.000041 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000035 -0.000047 -0.000062 -0.000080 -0.000102 -0.000128 -0.000156 -0.000188 -0.000221 -0.000253 -0.000282 -0.000302 -0.000305 -0.000282 -0.000219 -0.000101 0.000090 0.000377 0.000783 0.001330 0.002042 0.002938 0.004034 0.005335 0.006840 0.008533 0.010385 0.012354 0.014381 0.016394 0.018310 0.020035 0.021474 0.022530 0.023114 0.023153 0.022589 0.021391 0.019557 0.017116 0.014131 0.010698 0.006941 0.003011 -0.000927 -0.004696 -0.008125 -0.011050 -0.013331 -0.014859 -0.015563 -0.015413 -0.014429 -0.012676 -0.010263 -0.007339 -0.004084 -0.000697 0.002610 0.005632 0.008179 0.010088 0.011235 0.011541 0.010977 0.009564 0.007374 0.004520 0.001152 -0.002554 -0.006407 -0.010210 -0.013776 -0.016933 -0.019538 -0.021480 -0.022686 -0.023126 -0.022808 -0.021780 -0.020119 -0.017931 -0.015341 -0.012481 -0.009489 -0.006494 -0.003612 -0.000945 0.001428 0.003451 0.005091 0.006336 0.007196 0.007696 0.007875 0.007781 0.007465 0.006981 0.006380 0.005709 0.005009 0.004314 0.003651 0.003038 0.002488 0.002007 0.001596 0.001253 0.000973 0.000748 0.000572 0.000436 0.000333 0.000255 0.000197 0.000154 0.000121 0.000097 0.000077 0.000063 0.000051 0.000041 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000002 -0.000005 -0.000008 -0.000013 -0.000018 -0.000025 -0.000034 -0.000046 -0.000061 -0.000080 -0.000103 -0.000132 -0.000166 -0.000206 -0.000252 -0.000303 -0.000357 -0.000412 -0.000464 -0.000505 -0.000525 -0.000513 -0.000450 -0.000320 -0.000098 0.000239 0.000718 0.001365 0.002203 0.003249 0.004517 0.006006 0.007707 0.009595 0.011630 0.013756 0.015904 0.017989 0.019920 0.021596 0.022920 0.023797 0.024147 0.023906 0.023034 0.021519 0.019382 0.016675 0.013486 0.009930 0.006149 0.002304 -0.001435 -0.004897 -0.007922 -0.010368 -0.012123 -0.013110 -0.013296 -0.012689 -0.011347 -0.009369 -0.006891 -0.004082 -0.001130 0.001768 0.004415 0.006631 0.008264 0.009197 0.009356 0.008715 0.007299 0.005178 0.002463 -0.000699 -0.004138 -0.007670 -0.011107 -0.014272 -0.017004 -0.019170 -0.020670 -0.021444 -0.021472 -0.020771 -0.019396 -0.017434 -0.014997 -0.012210 -0.009212 -0.006136 -0.003113 -0.000255 0.002339 0.004598 0.006470 0.007929 0.008971 0.009612 0.009884 0.009833 0.009511 0.008976 0.008284 0.007489 0.006642 0.005783 0.004947 0.004161 0.003444 0.002805 0.002251 0.001781 0.001391 0.001074 0.000821 0.000624 0.000473 0.000358 0.000273 0.000209 0.000162 0.000127 0.000100 0.000079 0.000063 0.000051 0.000041 0.000033 0.000027 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000007 -0.000012 -0.000017 -0.000024 -0.000032 -0.000043 -0.000058 -0.000076 -0.000100 -0.000130 -0.000166 -0.000210 -0.000263 -0.000325 -0.000397 -0.000477 -0.000564 -0.000654 -0.000741 -0.000816 -0.000866 -0.000875 -0.000824 -0.000689 -0.000445 -0.000062 0.000487 0.001230 0.002189 0.003381 0.004812 0.006476 0.008354 0.010410 0.012593 0.014835 0.017056 0.019161 0.021053 0.022630 0.023794 0.024459 0.024555 0.024033 0.022872 0.021083 0.018707 0.015821 0.012530 0.008967 0.005284 0.001644 -0.001787 -0.004851 -0.007407 -0.009341 -0.010574 -0.011064 -0.010815 -0.009872 -0.008323 -0.006292 -0.003934 -0.001423 0.001057 0.003322 0.005207 0.006566 0.007293 0.007320 0.006626 0.005235 0.003219 0.000684 -0.002228 -0.005354 -0.008519 -0.011547 -0.014270 -0.016541 -0.018240 -0.019279 -0.019610 -0.019223 -0.018146 -0.016444 -0.014209 -0.011555 -0.008614 -0.005521 -0.002411 0.000590 0.003373 0.005847 0.007944 0.009623 0.010863 0.011668 0.012061 0.012082 0.011781 0.011218 0.010453 0.009547 0.008556 0.007531 0.006514 0.005541 0.004636 0.003817 0.003095 0.002472 0.001946 0.001512 0.001161 0.000883 0.000667 0.000502 0.000378 0.000285 0.000217 0.000167 0.000129 0.000100 0.000079 0.000062 0.000049 0.000040 0.000032 0.000027 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000003 -0.000006 -0.000010 -0.000015 -0.000022 -0.000030 -0.000040 -0.000053 -0.000071 -0.000093 -0.000122 -0.000158 -0.000203 -0.000259 -0.000326 -0.000407 -0.000502 -0.000612 -0.000736 -0.000871 -0.001012 -0.001151 -0.001276 -0.001372 -0.001419 -0.001393 -0.001266 -0.001009 -0.000590 0.000022 0.000854 0.001928 0.003254 0.004834 0.006653 0.008681 0.010873 0.013164 0.015476 0.017720 0.019795 0.021601 0.023037 0.024011 0.024449 0.024292 0.023512 0.022106 0.020107 0.017577 0.014612 0.011332 0.007879 0.004408 0.001077 -0.001960 -0.004565 -0.006623 -0.008053 -0.008807 -0.008881 -0.008310 -0.007170 -0.005572 -0.003655 -0.001578 0.000490 0.002381 0.003941 0.005039 0.005575 0.005490 0.004766 0.003431 0.001551 -0.000768 -0.003392 -0.006168 -0.008931 -0.011517 -0.013771 -0.015561 -0.016778 -0.017351 -0.017242 -0.016453 -0.015023 -0.013023 -0.010551 -0.007725 -0.004677 -0.001542 0.001549 0.004476 0.007134 0.009440 0.011334 0.012781 0.013770 0.014312 0.014437 0.014191 0.013631 0.012821 0.011825 0.010706 0.009524 0.008328 0.007162 0.006059 0.005045 0.004135 0.003337 0.002653 0.002079 0.001607 0.001227 0.000928 0.000696 0.000520 0.000388 0.000291 0.000219 0.000166 0.000127 0.000098 0.000076 0.000059 0.000047 0.000038 0.000031 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000009 -0.000013 -0.000019 -0.000027 -0.000036 -0.000048 -0.000064 -0.000084 -0.000111 -0.000145 -0.000188 -0.000243 -0.000310 -0.000394 -0.000495 -0.000616 -0.000760 -0.000925 -0.001111 -0.001313 -0.001526 -0.001738 -0.001935 -0.002096 -0.002199 -0.002214 -0.002110 -0.001851 -0.001405 -0.000738 0.000175 0.001351 0.002798 0.004507 0.006456 0.008604 0.010893 0.013249 0.015586 0.017807 0.019809 0.021492 0.022762 0.023535 0.023749 0.023364 0.022369 0.020782 0.018655 0.016069 0.013131 0.009973 0.006738 0.003576 0.000634 -0.001954 -0.004075 -0.005643 -0.006610 -0.006962 -0.006724 -0.005961 -0.004767 -0.003267 -0.001603 0.000071 0.001606 0.002859 0.003714 0.004081 0.003907 0.003180 0.001927 0.000214 -0.001860 -0.004168 -0.006568 -0.008905 -0.011031 -0.012804 -0.014107 -0.014845 -0.014962 -0.014431 -0.013268 -0.011519 -0.009262 -0.006601 -0.003655 -0.000554 0.002568 0.005586 0.008386 0.010870 0.012965 0.014618 0.015802 0.016515 0.016775 0.016621 0.016103 0.015284 0.014231 0.013013 0.011694 0.010333 0.008981 0.007681 0.006466 0.005357 0.004370 0.003510 0.002777 0.002165 0.001665 0.001264 0.000949 0.000707 0.000523 0.000387 0.000287 0.000213 0.000160 0.000121 0.000092 0.000071 0.000055 0.000043 0.000035 0.000028 0.000024 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000023 -0.000032 -0.000042 -0.000056 -0.000074 -0.000098 -0.000129 -0.000169 -0.000219 -0.000284 -0.000364 -0.000465 -0.000588 -0.000738 -0.000917 -0.001127 -0.001368 -0.001639 -0.001933 -0.002241 -0.002551 -0.002842 -0.003090 -0.003268 -0.003339 -0.003269 -0.003020 -0.002555 -0.001843 -0.000860 0.000407 0.001957 0.003775 0.005826 0.008059 0.010408 0.012789 0.015109 0.017269 0.019167 0.020706 0.021800 0.022380 0.022395 0.021825 0.020677 0.018987 0.016824 0.014281 0.011475 0.008539 0.005611 0.002831 0.000327 -0.001791 -0.003437 -0.004557 -0.005132 -0.005179 -0.004747 -0.003918 -0.002799 -0.001516 -0.000205 0.001000 0.001974 0.002612 0.002835 0.002598 0.001893 0.000747 -0.000777 -0.002584 -0.004557 -0.006565 -0.008468 -0.010129 -0.011425 -0.012250 -0.012529 -0.012214 -0.011297 -0.009799 -0.007778 -0.005317 -0.002522 0.000486 0.003580 0.006631 0.009522 0.012144 0.014410 0.016255 0.017636 0.018534 0.018956 0.018926 0.018491 0.017706 0.016639 0.015359 0.013936 0.012438 0.010921 0.009438 0.008028 0.006722 0.005541 0.004496 0.003593 0.002827 0.002191 0.001675 0.001263 0.000941 0.000694 0.000509 0.000372 0.000272 0.000199 0.000147 0.000110 0.000083 0.000063 0.000049 0.000038 0.000031 0.000025 0.000022 0.000019 0.000016 0.000014 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000014 -0.000020 -0.000027 -0.000036 -0.000048 -0.000064 -0.000084 -0.000111 -0.000146 -0.000192 -0.000250 -0.000325 -0.000419 -0.000536 -0.000683 -0.000862 -0.001078 -0.001336 -0.001636 -0.001978 -0.002359 -0.002771 -0.003202 -0.003633 -0.004041 -0.004397 -0.004664 -0.004805 -0.004779 -0.004546 -0.004069 -0.003318 -0.002274 -0.000930 0.000706 0.002608 0.004734 0.007021 0.009395 0.011766 0.014038 0.016111 0.017887 0.019276 0.020204 0.020613 0.020472 0.019774 0.018545 0.016837 0.014730 0.012326 0.009743 0.007109 0.004553 0.002197 0.000148 -0.001510 -0.002722 -0.003461 -0.003734 -0.003580 -0.003066 -0.002283 -0.001339 -0.000352 0.000559 0.001287 0.001738 0.001846 0.001571 0.000911 -0.000107 -0.001423 -0.002951 -0.004582 -0.006196 -0.007668 -0.008877 -0.009713 -0.010088 -0.009939 -0.009236 -0.007978 -0.006200 -0.003964 -0.001360 0.001505 0.004512 0.007538 0.010462 0.013171 0.015569 0.017578 0.019142 0.020227 0.020825 0.020949 0.020633 0.019925 0.018890 0.017595 0.016114 0.014517 0.012869 0.011229 0.009646 0.008157 0.006790 0.005564 0.004488 0.003564 0.002786 0.002144 0.001625 0.001214 0.000896 0.000653 0.000472 0.000339 0.000243 0.000175 0.000127 0.000093 0.000069 0.000053 0.000041 0.000032 0.000026 0.000022 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000053 -0.000071 -0.000093 -0.000123 -0.000163 -0.000214 -0.000279 -0.000364 -0.000471 -0.000606 -0.000775 -0.000984 -0.001238 -0.001544 -0.001904 -0.002320 -0.002791 -0.003310 -0.003867 -0.004444 -0.005020 -0.005563 -0.006038 -0.006406 -0.006623 -0.006645 -0.006430 -0.005944 -0.005160 -0.004062 -0.002652 -0.000946 0.001021 0.003195 0.005509 0.007879 0.010215 0.012417 0.014389 0.016040 0.017289 0.018073 0.018350 0.018104 0.017345 0.016112 0.014469 0.012502 0.010317 0.008027 0.005751 0.003603 0.001684 0.000076 -0.001163 -0.002003 -0.002442 -0.002508 -0.002253 -0.001753 -0.001099 -0.000391 0.000268 0.000787 0.001085 0.001106 0.000820 0.000225 -0.000650 -0.001750 -0.002994 -0.004286 -0.005517 -0.006576 -0.007358 -0.007768 -0.007733 -0.007206 -0.006167 -0.004629 -0.002634 -0.000252 0.002427 0.005295 0.008237 0.011133 0.013873 0.016352 0.018484 0.020203 0.021462 0.022237 0.022530 0.022361 0.021770 0.020812 0.019552 0.018062 0.016415 0.014682 0.012925 0.011202 0.009558 0.008028 0.006637 0.005400 0.004323 0.003404 0.002637 0.002009 0.001506 0.001111 0.000807 0.000578 0.000410 0.000287 0.000201 0.000140 0.000099 0.000071 0.000052 0.000039 0.000031 0.000025 0.000021 0.000018 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000043 -0.000057 -0.000076 -0.000101 -0.000134 -0.000177 -0.000233 -0.000306 -0.000399 -0.000519 -0.000671 -0.000862 -0.001099 -0.001390 -0.001742 -0.002161 -0.002650 -0.003210 -0.003835 -0.004518 -0.005242 -0.005986 -0.006720 -0.007409 -0.008011 -0.008481 -0.008772 -0.008839 -0.008640 -0.008142 -0.007323 -0.006175 -0.004707 -0.002945 -0.000932 0.001272 0.003591 0.005938 0.008220 0.010342 0.012212 0.013745 0.014874 0.015548 0.015739 0.015446 0.014693 0.013527 0.012021 0.010264 0.008358 0.006408 0.004518 0.002784 0.001285 0.000079 -0.000801 -0.001344 -0.001568 -0.001514 -0.001240 -0.000824 -0.000346 0.000106 0.000455 0.000634 0.000598 0.000322 -0.000192 -0.000915 -0.001797 -0.002764 -0.003731 -0.004602 -0.005279 -0.005672 -0.005703 -0.005312 -0.004466 -0.003158 -0.001410 0.000729 0.003185 0.005867 0.008669 0.011479 0.014187 0.016689 0.018894 0.020726 0.022129 0.023068 0.023530 0.023523 0.023075 0.022233 0.021053 0.019606 0.017962 0.016195 0.014372 0.012555 0.010796 0.009138 0.007611 0.006236 0.005025 0.003981 0.003099 0.002369 0.001778 0.001310 0.000947 0.000671 0.000467 0.000319 0.000214 0.000142 0.000094 0.000063 0.000043 0.000030 0.000023 0.000018 0.000016 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000060 -0.000080 -0.000107 -0.000142 -0.000188 -0.000249 -0.000327 -0.000429 -0.000560 -0.000727 -0.000938 -0.001201 -0.001527 -0.001922 -0.002396 -0.002953 -0.003596 -0.004323 -0.005126 -0.005991 -0.006897 -0.007817 -0.008715 -0.009549 -0.010273 -0.010837 -0.011192 -0.011291 -0.011097 -0.010579 -0.009721 -0.008523 -0.007002 -0.005192 -0.003145 -0.000927 0.001381 0.003692 0.005912 0.007952 0.009725 0.011158 0.012194 0.012796 0.012949 0.012665 0.011976 0.010938 0.009627 0.008128 0.006536 0.004945 0.003443 0.002103 0.000984 0.000122 -0.000467 -0.000790 -0.000877 -0.000774 -0.000541 -0.000244 0.000046 0.000264 0.000358 0.000290 0.000043 -0.000379 -0.000948 -0.001618 -0.002325 -0.002991 -0.003534 -0.003872 -0.003927 -0.003636 -0.002954 -0.001860 -0.000357 0.001525 0.003730 0.006184 0.008794 0.011460 0.014076 0.016540 0.018759 0.020652 0.022157 0.023228 0.023842 0.023994 0.023702 0.023000 0.021938 0.020577 0.018987 0.017239 0.015404 0.013545 0.011721 0.009980 0.008358 0.006882 0.005569 0.004425 0.003450 0.002637 0.001973 0.001444 0.001031 0.000717 0.000484 0.000316 0.000198 0.000119 0.000067 0.000036 0.000017 0.000008 0.000004 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000046 -0.000062 -0.000083 -0.000110 -0.000147 -0.000196 -0.000260 -0.000343 -0.000452 -0.000592 -0.000771 -0.000999 -0.001285 -0.001640 -0.002073 -0.002595 -0.003213 -0.003930 -0.004747 -0.005658 -0.006651 -0.007706 -0.008798 -0.009892 -0.010946 -0.011913 -0.012741 -0.013380 -0.013778 -0.013891 -0.013683 -0.013130 -0.012224 -0.010973 -0.009400 -0.007549 -0.005477 -0.003256 -0.000968 0.001298 0.003454 0.005414 0.007101 0.008454 0.009426 0.009992 0.010151 0.009922 0.009345 0.008480 0.007399 0.006184 0.004918 0.003680 0.002540 0.001554 0.000761 0.000179 -0.000189 -0.000363 -0.000376 -0.000274 -0.000111 0.000059 0.000185 0.000223 0.000146 -0.000059 -0.000384 -0.000804 -0.001277 -0.001747 -0.002146 -0.002406 -0.002455 -0.002231 -0.001685 -0.000784 0.000482 0.002100 0.004035 0.006227 0.008602 0.011068 0.013532 0.015894 0.018065 0.019961 0.021514 0.022673 0.023405 0.023697 0.023554 0.023000 0.022076 0.020835 0.019340 0.017659 0.015863 0.014016 0.012181 0.010408 0.008740 0.007208 0.005834 0.004628 0.003594 0.002726 0.002015 0.001446 0.001003 0.000667 0.000420 0.000245 0.000125 0.000047 0.000001 -0.000024 -0.000035 -0.000036 -0.000032 -0.000026 -0.000019 -0.000013 -0.000008 -0.000004 -0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000047 -0.000062 -0.000084 -0.000112 -0.000150 -0.000200 -0.000266 -0.000352 -0.000465 -0.000612 -0.000800 -0.001041 -0.001344 -0.001721 -0.002185 -0.002745 -0.003411 -0.004189 -0.005080 -0.006081 -0.007182 -0.008366 -0.009608 -0.010874 -0.012125 -0.013313 -0.014386 -0.015291 -0.015973 -0.016384 -0.016483 -0.016239 -0.015634 -0.014668 -0.013357 -0.011733 -0.009845 -0.007756 -0.005542 -0.003284 -0.001068 0.001021 0.002905 0.004519 0.005810 0.006743 0.007305 0.007503 0.007363 0.006929 0.006261 0.005426 0.004497 0.003544 0.002632 0.001814 0.001128 0.000598 0.000232 0.000020 -0.000061 -0.000044 0.000030 0.000120 0.000185 0.000193 0.000124 -0.000030 -0.000260 -0.000543 -0.000840 -0.001104 -0.001278 -0.001303 -0.001122 -0.000685 0.000044 0.001088 0.002446 0.004099 0.006005 0.008106 0.010327 0.012582 0.014783 0.016841 0.018676 0.020218 0.021411 0.022215 0.022610 0.022592 0.022176 0.021392 0.020285 0.018912 0.017334 0.015619 0.013833 0.012036 0.010283 0.008620 0.007083 0.005695 0.004473 0.003421 0.002537 0.001814 0.001238 0.000793 0.000461 0.000222 0.000059 -0.000044 -0.000104 -0.000132 -0.000139 -0.000132 -0.000117 -0.000098 -0.000079 -0.000061 -0.000045 -0.000033 -0.000023 -0.000015 -0.000009 -0.000005 -0.000001 0.000001 0.000003 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000035 -0.000046 -0.000062 -0.000083 -0.000111 -0.000149 -0.000199 -0.000266 -0.000354 -0.000469 -0.000618 -0.000812 -0.001059 -0.001373 -0.001765 -0.002247 -0.002833 -0.003532 -0.004352 -0.005296 -0.006364 -0.007546 -0.008830 -0.010190 -0.011598 -0.013012 -0.014389 -0.015675 -0.016815 -0.017755 -0.018442 -0.018831 -0.018883 -0.018577 -0.017902 -0.016865 -0.015491 -0.013817 -0.011899 -0.009804 -0.007607 -0.005389 -0.003232 -0.001213 0.000599 0.002146 0.003388 0.004301 0.004879 0.005136 0.005104 0.004826 0.004359 0.003764 0.003103 0.002432 0.001803 0.001253 0.000809 0.000483 0.000273 0.000165 0.000137 0.000160 0.000201 0.000233 0.000231 0.000182 0.000081 -0.000061 -0.000223 -0.000372 -0.000468 -0.000462 -0.000307 0.000042 0.000624 0.001463 0.002572 0.003943 0.005552 0.007353 0.009289 0.011287 0.013270 0.015156 0.016868 0.018336 0.019502 0.020324 0.020774 0.020842 0.020534 0.019874 0.018898 0.017654 0.016198 0.014593 0.012901 0.011184 0.009496 0.007886 0.006390 0.005037 0.003845 0.002822 0.001967 0.001274 0.000730 0.000319 0.000024 -0.000175 -0.000297 -0.000359 -0.000378 -0.000367 -0.000338 -0.000297 -0.000253 -0.000209 -0.000167 -0.000131 -0.000100 -0.000074 -0.000054 -0.000039 -0.000027 -0.000018 -0.000012 -0.000006 -0.000002 0.000001 0.000003 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000027 -0.000034 -0.000045 -0.000060 -0.000080 -0.000108 -0.000145 -0.000195 -0.000260 -0.000347 -0.000461 -0.000609 -0.000803 -0.001051 -0.001366 -0.001762 -0.002251 -0.002846 -0.003560 -0.004400 -0.005372 -0.006477 -0.007709 -0.009056 -0.010497 -0.012004 -0.013541 -0.015062 -0.016518 -0.017853 -0.019012 -0.019939 -0.020587 -0.020914 -0.020890 -0.020498 -0.019738 -0.018625 -0.017188 -0.015472 -0.013537 -0.011451 -0.009287 -0.007125 -0.005038 -0.003097 -0.001361 0.000122 0.001321 0.002220 0.002822 0.003145 0.003222 0.003095 0.002816 0.002437 0.002009 0.001577 0.001180 0.000844 0.000585 0.000406 0.000304 0.000262 0.000263 0.000283 0.000303 0.000305 0.000281 0.000231 0.000164 0.000101 0.000069 0.000102 0.000239 0.000517 0.000972 0.001630 0.002508 0.003608 0.004918 0.006408 0.008034 0.009739 0.011456 0.013116 0.014645 0.015978 0.017057 0.017837 0.018287 0.018392 0.018152 0.017584 0.016715 0.015588 0.014253 0.012767 0.011188 0.009576 0.007985 0.006462 0.005048 0.003772 0.002654 0.001703 0.000921 0.000302 -0.000167 -0.000501 -0.000720 -0.000842 -0.000888 -0.000878 -0.000826 -0.000750 -0.000659 -0.000564 -0.000472 -0.000386 -0.000309 -0.000243 -0.000187 -0.000142 -0.000106 -0.000078 -0.000056 -0.000040 -0.000028 -0.000019 -0.000012 -0.000006 -0.000002 0.000001 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000015 -0.000017 -0.000021 -0.000026 -0.000033 -0.000043 -0.000057 -0.000076 -0.000102 -0.000138 -0.000185 -0.000247 -0.000330 -0.000440 -0.000584 -0.000771 -0.001012 -0.001320 -0.001708 -0.002188 -0.002776 -0.003482 -0.004317 -0.005288 -0.006398 -0.007642 -0.009011 -0.010488 -0.012047 -0.013654 -0.015268 -0.016841 -0.018319 -0.019646 -0.020769 -0.021635 -0.022200 -0.022430 -0.022304 -0.021812 -0.020961 -0.019773 -0.018284 -0.016544 -0.014613 -0.012558 -0.010451 -0.008365 -0.006366 -0.004517 -0.002867 -0.001456 -0.000305 0.000578 0.001199 0.001580 0.001753 0.001757 0.001638 0.001439 0.001201 0.000959 0.000741 0.000565 0.000439 0.000363 0.000332 0.000332 0.000349 0.000370 0.000385 0.000387 0.000380 0.000374 0.000384 0.000436 0.000557 0.000776 0.001123 0.001623 0.002294 0.003143 0.004167 0.005348 0.006656 0.008046 0.009466 0.010856 0.012153 0.013296 0.014230 0.014911 0.015304 0.015392 0.015170 0.014649 0.013851 0.012814 0.011580 0.010202 0.008734 0.007233 0.005752 0.004337 0.003030 0.001859 0.000847 0.000004 -0.000667 -0.001173 -0.001526 -0.001743 -0.001844 -0.001849 -0.001781 -0.001660 -0.001503 -0.001328 -0.001148 -0.000971 -0.000806 -0.000657 -0.000527 -0.000415 -0.000322 -0.000247 -0.000186 -0.000139 -0.000102 -0.000075 -0.000054 -0.000038 -0.000026 -0.000017 -0.000010 -0.000004 -0.000000 0.000003 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000017 -0.000020 -0.000025 -0.000031 -0.000040 -0.000053 -0.000070 -0.000094 -0.000127 -0.000170 -0.000228 -0.000304 -0.000406 -0.000540 -0.000715 -0.000941 -0.001231 -0.001597 -0.002054 -0.002614 -0.003290 -0.004093 -0.005031 -0.006108 -0.007324 -0.008670 -0.010132 -0.011690 -0.013312 -0.014960 -0.016590 -0.018150 -0.019588 -0.020849 -0.021882 -0.022641 -0.023088 -0.023197 -0.022954 -0.022358 -0.021424 -0.020177 -0.018660 -0.016923 -0.015026 -0.013035 -0.011015 -0.009032 -0.007147 -0.005410 -0.003864 -0.002539 -0.001449 -0.000598 0.000026 0.000446 0.000691 0.000797 0.000801 0.000741 0.000647 0.000546 0.000457 0.000393 0.000358 0.000349 0.000363 0.000389 0.000420 0.000449 0.000474 0.000500 0.000535 0.000594 0.000697 0.000865 0.001121 0.001486 0.001976 0.002602 0.003364 0.004254 0.005251 0.006324 0.007432 0.008527 0.009556 0.010466 0.011207 0.011735 0.012019 0.012037 0.011781 0.011258 0.010486 0.009498 0.008331 0.007034 0.005658 0.004256 0.002877 0.001571 0.000375 -0.000679 -0.001569 -0.002283 -0.002820 -0.003184 -0.003390 -0.003456 -0.003402 -0.003253 -0.003032 -0.002762 -0.002464 -0.002155 -0.001850 -0.001560 -0.001294 -0.001056 -0.000848 -0.000672 -0.000525 -0.000405 -0.000308 -0.000232 -0.000173 -0.000128 -0.000094 -0.000068 -0.000049 -0.000034 -0.000023 -0.000014 -0.000007 -0.000002 0.000002 0.000004 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000028 -0.000036 -0.000047 -0.000063 -0.000084 -0.000112 -0.000150 -0.000201 -0.000268 -0.000358 -0.000477 -0.000633 -0.000836 -0.001097 -0.001429 -0.001845 -0.002357 -0.002979 -0.003721 -0.004594 -0.005601 -0.006745 -0.008020 -0.009416 -0.010915 -0.012491 -0.014111 -0.015732 -0.017310 -0.018794 -0.020132 -0.021273 -0.022173 -0.022791 -0.023099 -0.023078 -0.022721 -0.022034 -0.021038 -0.019764 -0.018254 -0.016560 -0.014738 -0.012849 -0.010953 -0.009107 -0.007364 -0.005767 -0.004348 -0.003131 -0.002124 -0.001325 -0.000720 -0.000288 -0.000001 0.000171 0.000261 0.000296 0.000302 0.000297 0.000295 0.000303 0.000325 0.000357 0.000397 0.000440 0.000482 0.000524 0.000569 0.000628 0.000711 0.000834 0.001014 0.001265 0.001604 0.002037 0.002571 0.003199 0.003909 0.004680 0.005481 0.006275 0.007020 0.007671 0.008185 0.008522 0.008652 0.008553 0.008215 0.007643 0.006851 0.005866 0.004725 0.003470 0.002151 0.000817 -0.000482 -0.001701 -0.002800 -0.003746 -0.004519 -0.005104 -0.005500 -0.005713 -0.005756 -0.005649 -0.005417 -0.005085 -0.004679 -0.004227 -0.003751 -0.003273 -0.002809 -0.002372 -0.001973 -0.001616 -0.001304 -0.001039 -0.000816 -0.000633 -0.000486 -0.000369 -0.000278 -0.000208 -0.000154 -0.000113 -0.000083 -0.000060 -0.000042 -0.000028 -0.000018 -0.000009 -0.000003 0.000001 0.000004 0.000005 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000017 -0.000020 -0.000025 -0.000031 -0.000040 -0.000053 -0.000070 -0.000094 -0.000125 -0.000166 -0.000222 -0.000296 -0.000394 -0.000525 -0.000696 -0.000918 -0.001203 -0.001561 -0.002006 -0.002550 -0.003204 -0.003978 -0.004877 -0.005906 -0.007063 -0.008340 -0.009724 -0.011193 -0.012719 -0.014266 -0.015794 -0.017256 -0.018604 -0.019792 -0.020775 -0.021514 -0.021977 -0.022144 -0.022003 -0.021553 -0.020808 -0.019790 -0.018532 -0.017077 -0.015473 -0.013773 -0.012031 -0.010300 -0.008628 -0.007061 -0.005632 -0.004368 -0.003283 -0.002382 -0.001659 -0.001100 -0.000683 -0.000385 -0.000180 -0.000042 0.000051 0.000117 0.000169 0.000218 0.000268 0.000321 0.000374 0.000426 0.000477 0.000526 0.000580 0.000644 0.000729 0.000846 0.001007 0.001221 0.001497 0.001838 0.002242 0.002702 0.003202 0.003720 0.004229 0.004695 0.005082 0.005355 0.005479 0.005426 0.005177 0.004721 0.004059 0.003204 0.002180 0.001020 -0.000235 -0.001539 -0.002844 -0.004102 -0.005268 -0.006302 -0.007171 -0.007852 -0.008330 -0.008602 -0.008673 -0.008559 -0.008279 -0.007861 -0.007333 -0.006725 -0.006068 -0.005388 -0.004711 -0.004056 -0.003441 -0.002877 -0.002370 -0.001926 -0.001543 -0.001221 -0.000954 -0.000737 -0.000564 -0.000428 -0.000322 -0.000241 -0.000179 -0.000132 -0.000097 -0.000070 -0.000049 -0.000033 -0.000021 -0.000012 -0.000005 -0.000001 0.000002 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000017 -0.000020 -0.000025 -0.000032 -0.000041 -0.000054 -0.000071 -0.000094 -0.000125 -0.000165 -0.000220 -0.000294 -0.000393 -0.000525 -0.000698 -0.000922 -0.001208 -0.001567 -0.002010 -0.002549 -0.003193 -0.003949 -0.004823 -0.005816 -0.006923 -0.008136 -0.009439 -0.010809 -0.012217 -0.013628 -0.015001 -0.016295 -0.017466 -0.018473 -0.019279 -0.019852 -0.020169 -0.020215 -0.019985 -0.019485 -0.018729 -0.017742 -0.016556 -0.015211 -0.013751 -0.012222 -0.010673 -0.009147 -0.007687 -0.006327 -0.005096 -0.004011 -0.003082 -0.002309 -0.001684 -0.001193 -0.000817 -0.000534 -0.000326 -0.000171 -0.000053 0.000041 0.000121 0.000194 0.000261 0.000323 0.000381 0.000433 0.000482 0.000531 0.000587 0.000656 0.000746 0.000865 0.001017 0.001205 0.001429 0.001682 0.001953 0.002227 0.002483 0.002696 0.002836 0.002876 0.002786 0.002543 0.002129 0.001534 0.000757 -0.000191 -0.001288 -0.002503 -0.003798 -0.005129 -0.006448 -0.007710 -0.008868 -0.009881 -0.010717 -0.011349 -0.011760 -0.011946 -0.011910 -0.011666 -0.011236 -0.010648 -0.009932 -0.009124 -0.008256 -0.007361 -0.006468 -0.005602 -0.004783 -0.004026 -0.003342 -0.002737 -0.002211 -0.001763 -0.001388 -0.001081 -0.000833 -0.000636 -0.000481 -0.000362 -0.000271 -0.000202 -0.000149 -0.000109 -0.000079 -0.000056 -0.000039 -0.000025 -0.000015 -0.000008 -0.000003 0.000001 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000028 -0.000035 -0.000045 -0.000058 -0.000076 -0.000100 -0.000132 -0.000177 -0.000240 -0.000325 -0.000440 -0.000594 -0.000793 -0.001050 -0.001373 -0.001772 -0.002258 -0.002839 -0.003521 -0.004308 -0.005200 -0.006193 -0.007276 -0.008433 -0.009641 -0.010873 -0.012096 -0.013272 -0.014366 -0.015340 -0.016160 -0.016796 -0.017225 -0.017428 -0.017397 -0.017131 -0.016637 -0.015930 -0.015035 -0.013981 -0.012803 -0.011539 -0.010230 -0.008915 -0.007632 -0.006414 -0.005289 -0.004277 -0.003391 -0.002634 -0.002005 -0.001494 -0.001088 -0.000771 -0.000526 -0.000337 -0.000189 -0.000071 0.000028 0.000113 0.000187 0.000252 0.000309 0.000357 0.000397 0.000434 0.000470 0.000510 0.000560 0.000621 0.000696 0.000783 0.000877 0.000970 0.001049 0.001098 0.001098 0.001028 0.000863 0.000581 0.000162 -0.000411 -0.001146 -0.002043 -0.003095 -0.004281 -0.005574 -0.006938 -0.008329 -0.009701 -0.011008 -0.012203 -0.013246 -0.014099 -0.014736 -0.015136 -0.015290 -0.015201 -0.014878 -0.014344 -0.013626 -0.012756 -0.011772 -0.010712 -0.009610 -0.008503 -0.007420 -0.006386 -0.005421 -0.004539 -0.003750 -0.003057 -0.002460 -0.001954 -0.001534 -0.001191 -0.000915 -0.000698 -0.000528 -0.000397 -0.000297 -0.000221 -0.000164 -0.000120 -0.000087 -0.000062 -0.000044 -0.000029 -0.000018 -0.000011 -0.000005 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000027 -0.000035 -0.000048 -0.000069 -0.000103 -0.000153 -0.000226 -0.000329 -0.000469 -0.000655 -0.000896 -0.001201 -0.001579 -0.002039 -0.002586 -0.003224 -0.003954 -0.004771 -0.005666 -0.006623 -0.007623 -0.008639 -0.009644 -0.010606 -0.011496 -0.012282 -0.012938 -0.013440 -0.013770 -0.013914 -0.013867 -0.013628 -0.013206 -0.012614 -0.011873 -0.011008 -0.010049 -0.009028 -0.007978 -0.006932 -0.005919 -0.004964 -0.004090 -0.003309 -0.002630 -0.002053 -0.001574 -0.001184 -0.000872 -0.000625 -0.000430 -0.000276 -0.000151 -0.000049 0.000037 0.000110 0.000171 0.000220 0.000258 0.000284 0.000302 0.000312 0.000317 0.000319 0.000318 0.000311 0.000293 0.000259 0.000196 0.000093 -0.000066 -0.000299 -0.000623 -0.001058 -0.001620 -0.002322 -0.003174 -0.004176 -0.005321 -0.006593 -0.007967 -0.009407 -0.010875 -0.012323 -0.013707 -0.014978 -0.016093 -0.017015 -0.017712 -0.018161 -0.018349 -0.018273 -0.017940 -0.017368 -0.016582 -0.015616 -0.014507 -0.013296 -0.012023 -0.010726 -0.009442 -0.008200 -0.007027 -0.005942 -0.004957 -0.004081 -0.003317 -0.002661 -0.002108 -0.001651 -0.001279 -0.000981 -0.000747 -0.000565 -0.000425 -0.000318 -0.000237 -0.000175 -0.000129 -0.000094 -0.000068 -0.000048 -0.000033 -0.000022 -0.000014 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000001 0.000005 0.000009 0.000016 0.000025 0.000037 0.000052 0.000070 0.000091 0.000113 0.000136 0.000155 0.000168 0.000170 0.000156 0.000119 0.000051 -0.000055 -0.000211 -0.000425 -0.000706 -0.001062 -0.001497 -0.002013 -0.002607 -0.003273 -0.003997 -0.004763 -0.005551 -0.006338 -0.007100 -0.007811 -0.008449 -0.008991 -0.009417 -0.009713 -0.009868 -0.009874 -0.009733 -0.009448 -0.009033 -0.008501 -0.007875 -0.007176 -0.006432 -0.005667 -0.004908 -0.004177 -0.003492 -0.002870 -0.002319 -0.001842 -0.001440 -0.001108 -0.000837 -0.000619 -0.000445 -0.000306 -0.000193 -0.000101 -0.000025 0.000038 0.000088 0.000125 0.000149 0.000159 0.000155 0.000137 0.000106 0.000061 -0.000002 -0.000086 -0.000199 -0.000350 -0.000550 -0.000812 -0.001149 -0.001578 -0.002113 -0.002767 -0.003555 -0.004482 -0.005551 -0.006758 -0.008088 -0.009520 -0.011024 -0.012561 -0.014089 -0.015560 -0.016927 -0.018146 -0.019175 -0.019981 -0.020535 -0.020820 -0.020827 -0.020559 -0.020027 -0.019254 -0.018269 -0.017109 -0.015814 -0.014428 -0.012993 -0.011548 -0.010130 -0.008771 -0.007494 -0.006319 -0.005259 -0.004320 -0.003503 -0.002804 -0.002218 -0.001734 -0.001341 -0.001028 -0.000781 -0.000590 -0.000444 -0.000332 -0.000247 -0.000183 -0.000135 -0.000099 -0.000071 -0.000051 -0.000036 -0.000025 -0.000017 -0.000011 -0.000007 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000009 0.000014 0.000023 0.000034 0.000049 0.000070 0.000097 0.000133 0.000178 0.000234 0.000302 0.000382 0.000473 0.000576 0.000687 0.000805 0.000924 0.001039 0.001140 0.001219 0.001264 0.001265 0.001210 0.001090 0.000897 0.000627 0.000280 -0.000140 -0.000626 -0.001166 -0.001745 -0.002347 -0.002952 -0.003541 -0.004095 -0.004592 -0.005017 -0.005354 -0.005592 -0.005722 -0.005741 -0.005653 -0.005462 -0.005182 -0.004826 -0.004412 -0.003959 -0.003487 -0.003016 -0.002560 -0.002136 -0.001752 -0.001414 -0.001125 -0.000882 -0.000682 -0.000519 -0.000387 -0.000281 -0.000195 -0.000125 -0.000067 -0.000021 0.000013 0.000035 0.000043 0.000036 0.000011 -0.000031 -0.000094 -0.000181 -0.000295 -0.000444 -0.000635 -0.000879 -0.001188 -0.001573 -0.002047 -0.002623 -0.003313 -0.004128 -0.005075 -0.006159 -0.007376 -0.008717 -0.010164 -0.011692 -0.013267 -0.014849 -0.016393 -0.017853 -0.019182 -0.020338 -0.021282 -0.021983 -0.022418 -0.022572 -0.022441 -0.022030 -0.021354 -0.020439 -0.019317 -0.018026 -0.016609 -0.015110 -0.013571 -0.012033 -0.010533 -0.009101 -0.007762 -0.006534 -0.005429 -0.004453 -0.003605 -0.002882 -0.002277 -0.001778 -0.001374 -0.001052 -0.000799 -0.000603 -0.000453 -0.000338 -0.000252 -0.000187 -0.000138 -0.000101 -0.000074 -0.000053 -0.000038 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000012 0.000018 0.000028 0.000041 0.000058 0.000083 0.000115 0.000158 0.000214 0.000287 0.000378 0.000490 0.000627 0.000791 0.000984 0.001206 0.001456 0.001733 0.002030 0.002342 0.002658 0.002966 0.003253 0.003504 0.003706 0.003844 0.003909 0.003892 0.003789 0.003598 0.003322 0.002968 0.002545 0.002066 0.001546 0.001003 0.000455 -0.000079 -0.000580 -0.001031 -0.001418 -0.001730 -0.001960 -0.002106 -0.002172 -0.002162 -0.002087 -0.001960 -0.001792 -0.001600 -0.001396 -0.001193 -0.001002 -0.000827 -0.000674 -0.000544 -0.000435 -0.000345 -0.000271 -0.000211 -0.000162 -0.000122 -0.000089 -0.000064 -0.000047 -0.000041 -0.000048 -0.000071 -0.000111 -0.000173 -0.000259 -0.000375 -0.000525 -0.000719 -0.000964 -0.001271 -0.001651 -0.002116 -0.002676 -0.003342 -0.004125 -0.005032 -0.006067 -0.007233 -0.008522 -0.009923 -0.011416 -0.012973 -0.014559 -0.016133 -0.017653 -0.019071 -0.020344 -0.021430 -0.022295 -0.022911 -0.023255 -0.023318 -0.023098 -0.022601 -0.021845 -0.020855 -0.019666 -0.018315 -0.016844 -0.015299 -0.013721 -0.012150 -0.010623 -0.009169 -0.007812 -0.006571 -0.005455 -0.004471 -0.003617 -0.002890 -0.002281 -0.001780 -0.001375 -0.001052 -0.000798 -0.000602 -0.000452 -0.000337 -0.000251 -0.000186 -0.000137 -0.000101 -0.000074 -0.000054 -0.000040 -0.000030 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000005 0.000008 0.000012 0.000019 0.000028 0.000041 0.000058 0.000082 0.000115 0.000159 0.000217 0.000293 0.000391 0.000516 0.000672 0.000865 0.001098 0.001378 0.001707 0.002086 0.002515 0.002991 0.003507 0.004053 0.004617 0.005183 0.005733 0.006249 0.006712 0.007105 0.007413 0.007623 0.007725 0.007714 0.007588 0.007348 0.007003 0.006562 0.006041 0.005457 0.004831 0.004184 0.003538 0.002914 0.002329 0.001798 0.001331 0.000934 0.000608 0.000351 0.000159 0.000023 -0.000066 -0.000119 -0.000146 -0.000156 -0.000155 -0.000150 -0.000142 -0.000134 -0.000126 -0.000119 -0.000112 -0.000105 -0.000099 -0.000093 -0.000090 -0.000091 -0.000099 -0.000118 -0.000150 -0.000200 -0.000272 -0.000370 -0.000500 -0.000668 -0.000882 -0.001151 -0.001486 -0.001896 -0.002391 -0.002982 -0.003677 -0.004485 -0.005412 -0.006460 -0.007630 -0.008914 -0.010299 -0.011765 -0.013284 -0.014822 -0.016339 -0.017794 -0.019142 -0.020343 -0.021357 -0.022153 -0.022705 -0.022994 -0.023010 -0.022754 -0.022232 -0.021462 -0.020469 -0.019285 -0.017948 -0.016497 -0.014976 -0.013426 -0.011885 -0.010389 -0.008965 -0.007638 -0.006423 -0.005332 -0.004370 -0.003535 -0.002824 -0.002229 -0.001739 -0.001343 -0.001027 -0.000779 -0.000587 -0.000440 -0.000328 -0.000244 -0.000180 -0.000133 -0.000098 -0.000072 -0.000054 -0.000040 -0.000031 -0.000024 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000011 0.000017 0.000025 0.000037 0.000053 0.000075 0.000104 0.000145 0.000199 0.000271 0.000365 0.000487 0.000643 0.000840 0.001085 0.001384 0.001745 0.002173 0.002672 0.003244 0.003885 0.004591 0.005352 0.006154 0.006979 0.007808 0.008617 0.009383 0.010083 0.010694 0.011197 0.011574 0.011811 0.011899 0.011834 0.011617 0.011255 0.010759 0.010148 0.009442 0.008666 0.007846 0.007008 0.006175 0.005370 0.004609 0.003906 0.003271 0.002707 0.002217 0.001797 0.001441 0.001144 0.000897 0.000692 0.000522 0.000383 0.000268 0.000176 0.000102 0.000043 -0.000002 -0.000037 -0.000064 -0.000084 -0.000101 -0.000116 -0.000135 -0.000161 -0.000197 -0.000249 -0.000321 -0.000417 -0.000545 -0.000709 -0.000919 -0.001181 -0.001506 -0.001902 -0.002378 -0.002943 -0.003605 -0.004370 -0.005245 -0.006231 -0.007329 -0.008531 -0.009826 -0.011195 -0.012611 -0.014044 -0.015456 -0.016808 -0.018061 -0.019176 -0.020117 -0.020856 -0.021368 -0.021636 -0.021651 -0.021413 -0.020928 -0.020211 -0.019286 -0.018180 -0.016929 -0.015571 -0.014145 -0.012689 -0.011241 -0.009832 -0.008491 -0.007239 -0.006092 -0.005061 -0.004150 -0.003360 -0.002686 -0.002121 -0.001655 -0.001278 -0.000978 -0.000742 -0.000559 -0.000418 -0.000312 -0.000231 -0.000171 -0.000127 -0.000094 -0.000069 -0.000052 -0.000040 -0.000031 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000009 0.000014 0.000021 0.000031 0.000044 0.000063 0.000089 0.000124 0.000171 0.000234 0.000319 0.000429 0.000573 0.000757 0.000990 0.001281 0.001638 0.002072 0.002589 0.003195 0.003892 0.004681 0.005556 0.006506 0.007518 0.008573 0.009647 0.010715 0.011748 0.012718 0.013597 0.014357 0.014974 0.015428 0.015703 0.015790 0.015683 0.015388 0.014913 0.014276 0.013500 0.012610 0.011636 0.010610 0.009561 0.008515 0.007498 0.006529 0.005623 0.004791 0.004040 0.003370 0.002781 0.002268 0.001825 0.001447 0.001126 0.000857 0.000634 0.000452 0.000306 0.000189 0.000097 0.000027 -0.000027 -0.000068 -0.000100 -0.000126 -0.000150 -0.000177 -0.000210 -0.000256 -0.000317 -0.000400 -0.000509 -0.000650 -0.000830 -0.001056 -0.001336 -0.001677 -0.002086 -0.002571 -0.003140 -0.003799 -0.004554 -0.005408 -0.006361 -0.007410 -0.008545 -0.009750 -0.011003 -0.012277 -0.013539 -0.014754 -0.015887 -0.016904 -0.017772 -0.018465 -0.018960 -0.019241 -0.019298 -0.019129 -0.018739 -0.018138 -0.017347 -0.016389 -0.015295 -0.014097 -0.012832 -0.011534 -0.010237 -0.008970 -0.007760 -0.006627 -0.005587 -0.004649 -0.003818 -0.003095 -0.002478 -0.001959 -0.001531 -0.001183 -0.000906 -0.000687 -0.000518 -0.000388 -0.000289 -0.000214 -0.000159 -0.000117 -0.000087 -0.000065 -0.000049 -0.000038 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000011 0.000016 0.000024 0.000035 0.000050 0.000071 0.000100 0.000139 0.000193 0.000264 0.000358 0.000482 0.000644 0.000852 0.001116 0.001446 0.001853 0.002348 0.002939 0.003635 0.004438 0.005350 0.006364 0.007472 0.008658 0.009902 0.011178 0.012459 0.013712 0.014903 0.015998 0.016966 0.017775 0.018401 0.018823 0.019025 0.019002 0.018752 0.018286 0.017620 0.016778 0.015787 0.014682 0.013497 0.012266 0.011022 0.009795 0.008608 0.007483 0.006435 0.005473 0.004603 0.003827 0.003141 0.002543 0.002027 0.001586 0.001216 0.000908 0.000656 0.000454 0.000294 0.000169 0.000073 0.000001 -0.000054 -0.000093 -0.000123 -0.000147 -0.000169 -0.000194 -0.000225 -0.000268 -0.000326 -0.000403 -0.000503 -0.000633 -0.000797 -0.001001 -0.001250 -0.001551 -0.001911 -0.002335 -0.002831 -0.003406 -0.004065 -0.004811 -0.005642 -0.006555 -0.007537 -0.008572 -0.009638 -0.010709 -0.011756 -0.012747 -0.013654 -0.014447 -0.015103 -0.015600 -0.015922 -0.016059 -0.016004 -0.015759 -0.015332 -0.014734 -0.013985 -0.013108 -0.012132 -0.011087 -0.010003 -0.008909 -0.007833 -0.006798 -0.005824 -0.004924 -0.004109 -0.003384 -0.002751 -0.002207 -0.001749 -0.001370 -0.001061 -0.000813 -0.000618 -0.000466 -0.000349 -0.000260 -0.000193 -0.000143 -0.000106 -0.000079 -0.000060 -0.000045 -0.000036 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000004 0.000007 0.000011 0.000017 0.000026 0.000038 0.000054 0.000077 0.000108 0.000151 0.000208 0.000286 0.000388 0.000523 0.000699 0.000926 0.001214 0.001574 0.002020 0.002563 0.003213 0.003978 0.004862 0.005867 0.006987 0.008214 0.009531 0.010916 0.012344 0.013782 0.015195 0.016547 0.017798 0.018912 0.019856 0.020598 0.021115 0.021389 0.021411 0.021180 0.020704 0.020001 0.019094 0.018015 0.016801 0.015489 0.014117 0.012721 0.011336 0.009990 0.008706 0.007503 0.006394 0.005385 0.004480 0.003677 0.002975 0.002367 0.001848 0.001413 0.001052 0.000759 0.000525 0.000342 0.000200 0.000092 0.000012 -0.000045 -0.000085 -0.000112 -0.000130 -0.000142 -0.000153 -0.000166 -0.000183 -0.000209 -0.000244 -0.000293 -0.000357 -0.000440 -0.000545 -0.000675 -0.000836 -0.001033 -0.001272 -0.001561 -0.001908 -0.002321 -0.002806 -0.003367 -0.004005 -0.004714 -0.005484 -0.006301 -0.007145 -0.007993 -0.008822 -0.009606 -0.010322 -0.010945 -0.011458 -0.011843 -0.012088 -0.012183 -0.012125 -0.011914 -0.011558 -0.011067 -0.010460 -0.009756 -0.008979 -0.008155 -0.007309 -0.006465 -0.005642 -0.004859 -0.004129 -0.003462 -0.002864 -0.002338 -0.001884 -0.001498 -0.001177 -0.000914 -0.000703 -0.000535 -0.000404 -0.000303 -0.000227 -0.000169 -0.000125 -0.000093 -0.000070 -0.000053 -0.000041 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000004 0.000007 0.000011 0.000018 0.000027 0.000039 0.000056 0.000080 0.000113 0.000158 0.000218 0.000299 0.000408 0.000550 0.000736 0.000976 0.001280 0.001663 0.002135 0.002711 0.003400 0.004212 0.005150 0.006216 0.007405 0.008708 0.010107 0.011581 0.013101 0.014634 0.016142 0.017586 0.018925 0.020117 0.021127 0.021923 0.022477 0.022772 0.022797 0.022551 0.022042 0.021290 0.020320 0.019166 0.017865 0.016459 0.014989 0.013494 0.012010 0.010568 0.009193 0.007906 0.006719 0.005640 0.004674 0.003818 0.003070 0.002426 0.001878 0.001421 0.001046 0.000744 0.000505 0.000321 0.000181 0.000078 0.000003 -0.000048 -0.000080 -0.000097 -0.000104 -0.000103 -0.000097 -0.000088 -0.000078 -0.000068 -0.000059 -0.000049 -0.000041 -0.000032 -0.000025 -0.000021 -0.000022 -0.000033 -0.000059 -0.000110 -0.000195 -0.000325 -0.000511 -0.000762 -0.001085 -0.001481 -0.001949 -0.002482 -0.003068 -0.003694 -0.004340 -0.004988 -0.005618 -0.006210 -0.006745 -0.007205 -0.007576 -0.007845 -0.008001 -0.008039 -0.007959 -0.007763 -0.007461 -0.007066 -0.006594 -0.006066 -0.005501 -0.004918 -0.004336 -0.003769 -0.003231 -0.002731 -0.002277 -0.001872 -0.001518 -0.001215 -0.000960 -0.000749 -0.000579 -0.000442 -0.000335 -0.000252 -0.000189 -0.000142 -0.000106 -0.000079 -0.000060 -0.000046 -0.000036 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000011 0.000017 0.000026 0.000039 0.000056 0.000080 0.000114 0.000160 0.000222 0.000305 0.000416 0.000562 0.000754 0.001000 0.001314 0.001708 0.002195 0.002787 0.003496 0.004330 0.005293 0.006386 0.007605 0.008938 0.010368 0.011874 0.013425 0.014987 0.016521 0.017985 0.019337 0.020535 0.021541 0.022323 0.022853 0.023114 0.023096 0.022800 0.022236 0.021423 0.020390 0.019172 0.017809 0.016345 0.014823 0.013283 0.011762 0.010292 0.008899 0.007602 0.006413 0.005340 0.004383 0.003543 0.002814 0.002191 0.001667 0.001235 0.000885 0.000608 0.000394 0.000232 0.000114 0.000030 -0.000027 -0.000061 -0.000079 -0.000082 -0.000074 -0.000057 -0.000034 -0.000005 0.000031 0.000074 0.000126 0.000192 0.000272 0.000371 0.000492 0.000634 0.000799 0.000983 0.001180 0.001382 0.001576 0.001749 0.001885 0.001969 0.001988 0.001932 0.001793 0.001570 0.001265 0.000885 0.000440 -0.000057 -0.000591 -0.001144 -0.001699 -0.002238 -0.002741 -0.003193 -0.003577 -0.003880 -0.004094 -0.004213 -0.004238 -0.004174 -0.004031 -0.003820 -0.003556 -0.003255 -0.002930 -0.002596 -0.002264 -0.001944 -0.001644 -0.001370 -0.001125 -0.000910 -0.000726 -0.000572 -0.000445 -0.000343 -0.000261 -0.000198 -0.000149 -0.000112 -0.000085 -0.000064 -0.000049 -0.000038 -0.000030 -0.000025 -0.000021 -0.000017 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000010 0.000016 0.000024 0.000037 0.000054 0.000078 0.000111 0.000157 0.000219 0.000302 0.000413 0.000560 0.000752 0.000999 0.001314 0.001709 0.002197 0.002790 0.003498 0.004330 0.005289 0.006375 0.007583 0.008901 0.010311 0.011791 0.013311 0.014836 0.016325 0.017736 0.019028 0.020158 0.021089 0.021790 0.022235 0.022408 0.022303 0.021923 0.021279 0.020394 0.019300 0.018032 0.016634 0.015150 0.013623 0.012095 0.010602 0.009174 0.007837 0.006606 0.005491 0.004498 0.003625 0.002869 0.002223 0.001680 0.001231 0.000869 0.000583 0.000364 0.000201 0.000085 0.000005 -0.000046 -0.000074 -0.000085 -0.000082 -0.000067 -0.000044 -0.000013 0.000026 0.000072 0.000127 0.000196 0.000283 0.000394 0.000537 0.000716 0.000940 0.001211 0.001533 0.001904 0.002320 0.002771 0.003244 0.003722 0.004185 0.004613 0.004985 0.005282 0.005489 0.005593 0.005587 0.005470 0.005243 0.004913 0.004490 0.003988 0.003424 0.002817 0.002187 0.001556 0.000947 0.000378 -0.000132 -0.000570 -0.000928 -0.001201 -0.001393 -0.001507 -0.001552 -0.001539 -0.001479 -0.001384 -0.001265 -0.001131 -0.000990 -0.000851 -0.000718 -0.000594 -0.000484 -0.000388 -0.000307 -0.000239 -0.000185 -0.000141 -0.000108 -0.000082 -0.000063 -0.000049 -0.000038 -0.000030 -0.000025 -0.000021 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000008 0.000014 0.000022 0.000033 0.000050 0.000073 0.000105 0.000149 0.000210 0.000291 0.000400 0.000544 0.000732 0.000974 0.001281 0.001667 0.002143 0.002721 0.003409 0.004215 0.005142 0.006187 0.007345 0.008604 0.009945 0.011345 0.012774 0.014196 0.015572 0.016862 0.018023 0.019015 0.019804 0.020361 0.020663 0.020700 0.020467 0.019971 0.019229 0.018265 0.017113 0.015813 0.014408 0.012943 0.011460 0.010001 0.008600 0.007284 0.006074 0.004984 0.004018 0.003178 0.002457 0.001850 0.001346 0.000937 0.000611 0.000360 0.000172 0.000039 -0.000050 -0.000104 -0.000131 -0.000139 -0.000132 -0.000114 -0.000088 -0.000055 -0.000016 0.000027 0.000075 0.000131 0.000197 0.000280 0.000387 0.000528 0.000714 0.000954 0.001258 0.001635 0.002091 0.002626 0.003238 0.003917 0.004651 0.005419 0.006199 0.006962 0.007683 0.008334 0.008889 0.009327 0.009631 0.009789 0.009795 0.009649 0.009356 0.008924 0.008371 0.007714 0.006977 0.006186 0.005368 0.004551 0.003759 0.003014 0.002335 0.001733 0.001216 0.000783 0.000434 0.000163 -0.000039 -0.000180 -0.000271 -0.000321 -0.000339 -0.000333 -0.000311 -0.000279 -0.000242 -0.000204 -0.000168 -0.000136 -0.000108 -0.000085 -0.000066 -0.000052 -0.000041 -0.000033 -0.000027 -0.000023 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000007 0.000012 0.000019 0.000029 0.000045 0.000066 0.000096 0.000138 0.000195 0.000273 0.000377 0.000515 0.000694 0.000925 0.001219 0.001586 0.002038 0.002585 0.003235 0.003993 0.004861 0.005835 0.006907 0.008066 0.009292 0.010561 0.011844 0.013105 0.014308 0.015412 0.016378 0.017171 0.017758 0.018115 0.018226 0.018083 0.017689 0.017054 0.016199 0.015154 0.013954 0.012641 0.011259 0.009853 0.008464 0.007130 0.005883 0.004745 0.003732 0.002851 0.002102 0.001480 0.000975 0.000574 0.000264 0.000033 -0.000130 -0.000238 -0.000301 -0.000328 -0.000328 -0.000308 -0.000276 -0.000235 -0.000190 -0.000141 -0.000092 -0.000042 0.000008 0.000058 0.000110 0.000165 0.000230 0.000312 0.000421 0.000570 0.000773 0.001044 0.001398 0.001846 0.002399 0.003060 0.003831 0.004702 0.005661 0.006687 0.007753 0.008828 0.009878 0.010868 0.011763 0.012532 0.013148 0.013590 0.013842 0.013897 0.013754 0.013417 0.012901 0.012224 0.011411 0.010491 0.009496 0.008460 0.007416 0.006394 0.005420 0.004515 0.003693 0.002963 0.002329 0.001789 0.001339 0.000973 0.000682 0.000457 0.000288 0.000166 0.000081 0.000025 -0.000008 -0.000026 -0.000034 -0.000035 -0.000033 -0.000030 -0.000026 -0.000023 -0.000020 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000010 0.000016 0.000025 0.000038 0.000058 0.000085 0.000124 0.000177 0.000249 0.000346 0.000475 0.000642 0.000856 0.001129 0.001469 0.001886 0.002389 0.002984 0.003675 0.004460 0.005335 0.006292 0.007315 0.008386 0.009481 0.010570 0.011621 0.012597 0.013462 0.014180 0.014720 0.015057 0.015170 0.015050 0.014696 0.014116 0.013327 0.012354 0.011230 0.009996 0.008694 0.007368 0.006062 0.004815 0.003661 0.002626 0.001727 0.000972 0.000362 -0.000111 -0.000459 -0.000699 -0.000847 -0.000923 -0.000940 -0.000915 -0.000858 -0.000780 -0.000690 -0.000594 -0.000498 -0.000404 -0.000316 -0.000234 -0.000159 -0.000090 -0.000027 0.000030 0.000081 0.000128 0.000173 0.000223 0.000287 0.000377 0.000508 0.000698 0.000965 0.001327 0.001803 0.002405 0.003143 0.004021 0.005032 0.006167 0.007402 0.008710 0.010056 0.011401 0.012702 0.013916 0.015003 0.015925 0.016652 0.017160 0.017432 0.017462 0.017249 0.016803 0.016143 0.015293 0.014286 0.013158 0.011947 0.010695 0.009438 0.008210 0.007040 0.005949 0.004954 0.004064 0.003282 0.002608 0.002037 0.001563 0.001177 0.000869 0.000629 0.000445 0.000309 0.000210 0.000140 0.000091 0.000059 0.000037 0.000022 0.000012 0.000005 -0.000000 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000008 0.000013 0.000021 0.000032 0.000049 0.000073 0.000108 0.000156 0.000222 0.000310 0.000426 0.000577 0.000771 0.001017 0.001323 0.001696 0.002144 0.002670 0.003276 0.003960 0.004714 0.005528 0.006387 0.007271 0.008156 0.009014 0.009814 0.010522 0.011107 0.011536 0.011786 0.011836 0.011674 0.011297 0.010712 0.009933 0.008983 0.007895 0.006706 0.005457 0.004193 0.002958 0.001794 0.000735 -0.000189 -0.000960 -0.001568 -0.002012 -0.002301 -0.002450 -0.002482 -0.002418 -0.002283 -0.002098 -0.001883 -0.001655 -0.001425 -0.001204 -0.000997 -0.000808 -0.000641 -0.000493 -0.000365 -0.000254 -0.000158 -0.000075 -0.000005 0.000053 0.000098 0.000132 0.000157 0.000179 0.000207 0.000256 0.000342 0.000486 0.000709 0.001036 0.001488 0.002085 0.002840 0.003762 0.004851 0.006097 0.007480 0.008972 0.010536 0.012127 0.013699 0.015199 0.016580 0.017795 0.018804 0.019572 0.020075 0.020299 0.020240 0.019902 0.019301 0.018462 0.017419 0.016211 0.014880 0.013474 0.012035 0.010605 0.009220 0.007907 0.006690 0.005582 0.004593 0.003726 0.002978 0.002345 0.001818 0.001387 0.001043 0.000772 0.000563 0.000406 0.000289 0.000204 0.000143 0.000100 0.000069 0.000046 0.000030 0.000018 0.000009 0.000003 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000026 0.000040 0.000061 0.000091 0.000134 0.000191 0.000269 0.000371 0.000504 0.000674 0.000888 0.001154 0.001476 0.001859 0.002306 0.002815 0.003382 0.003999 0.004652 0.005325 0.005999 0.006649 0.007249 0.007769 0.008182 0.008458 0.008573 0.008507 0.008249 0.007795 0.007149 0.006326 0.005347 0.004245 0.003054 0.001817 0.000580 -0.000615 -0.001722 -0.002705 -0.003532 -0.004182 -0.004643 -0.004915 -0.005007 -0.004938 -0.004732 -0.004419 -0.004031 -0.003596 -0.003142 -0.002691 -0.002261 -0.001865 -0.001509 -0.001198 -0.000932 -0.000708 -0.000521 -0.000366 -0.000237 -0.000130 -0.000042 0.000029 0.000081 0.000115 0.000130 0.000126 0.000109 0.000087 0.000074 0.000088 0.000153 0.000293 0.000537 0.000912 0.001442 0.002150 0.003048 0.004142 0.005427 0.006886 0.008492 0.010207 0.011986 0.013776 0.015521 0.017163 0.018648 0.019925 0.020953 0.021698 0.022138 0.022262 0.022069 0.021573 0.020798 0.019775 0.018545 0.017157 0.015659 0.014101 0.012530 0.010986 0.009506 0.008117 0.006839 0.005685 0.004662 0.003769 0.003005 0.002361 0.001829 0.001396 0.001051 0.000782 0.000575 0.000418 0.000302 0.000217 0.000154 0.000109 0.000076 0.000052 0.000034 0.000021 0.000012 0.000006 0.000002 -0.000000 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000020 0.000032 0.000049 0.000075 0.000111 0.000160 0.000226 0.000313 0.000426 0.000569 0.000749 0.000970 0.001236 0.001549 0.001909 0.002313 0.002754 0.003221 0.003701 0.004175 0.004624 0.005025 0.005351 0.005578 0.005680 0.005635 0.005423 0.005034 0.004463 0.003714 0.002802 0.001748 0.000583 -0.000657 -0.001927 -0.003184 -0.004380 -0.005469 -0.006412 -0.007174 -0.007731 -0.008069 -0.008185 -0.008090 -0.007802 -0.007351 -0.006773 -0.006105 -0.005387 -0.004654 -0.003938 -0.003265 -0.002651 -0.002109 -0.001643 -0.001253 -0.000933 -0.000676 -0.000471 -0.000308 -0.000177 -0.000072 0.000012 0.000077 0.000120 0.000139 0.000131 0.000094 0.000030 -0.000054 -0.000145 -0.000225 -0.000269 -0.000250 -0.000135 0.000109 0.000513 0.001105 0.001906 0.002929 0.004173 0.005629 0.007271 0.009065 0.010963 0.012910 0.014847 0.016708 0.018432 0.019960 0.021241 0.022233 0.022905 0.023239 0.023229 0.022884 0.022223 0.021279 0.020092 0.018711 0.017188 0.015578 0.013931 0.012293 0.010706 0.009201 0.007804 0.006531 0.005393 0.004392 0.003528 0.002795 0.002183 0.001682 0.001279 0.000960 0.000713 0.000525 0.000383 0.000277 0.000200 0.000143 0.000101 0.000070 0.000048 0.000031 0.000020 0.000012 0.000007 0.000004 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000007 0.000010 0.000016 0.000025 0.000039 0.000059 0.000089 0.000129 0.000183 0.000254 0.000345 0.000461 0.000604 0.000778 0.000985 0.001225 0.001495 0.001789 0.002100 0.002413 0.002715 0.002986 0.003206 0.003352 0.003402 0.003333 0.003124 0.002759 0.002225 0.001518 0.000644 -0.000386 -0.001548 -0.002812 -0.004139 -0.005487 -0.006807 -0.008049 -0.009167 -0.010115 -0.010857 -0.011363 -0.011616 -0.011612 -0.011358 -0.010875 -0.010194 -0.009354 -0.008403 -0.007386 -0.006352 -0.005341 -0.004388 -0.003521 -0.002756 -0.002104 -0.001564 -0.001130 -0.000791 -0.000532 -0.000336 -0.000188 -0.000074 0.000016 0.000087 0.000141 0.000173 0.000178 0.000147 0.000077 -0.000036 -0.000187 -0.000367 -0.000558 -0.000735 -0.000869 -0.000924 -0.000861 -0.000641 -0.000230 0.000402 0.001275 0.002399 0.003769 0.005365 0.007157 0.009099 0.011136 0.013204 0.015236 0.017161 0.018913 0.020434 0.021671 0.022586 0.023153 0.023359 0.023207 0.022712 0.021903 0.020821 0.019513 0.018034 0.016439 0.014784 0.013118 0.011485 0.009923 0.008461 0.007118 0.005908 0.004838 0.003907 0.003112 0.002445 0.001896 0.001450 0.001096 0.000819 0.000606 0.000445 0.000324 0.000235 0.000169 0.000121 0.000085 0.000059 0.000040 0.000027 0.000017 0.000011 0.000007 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000011 0.000018 0.000029 0.000045 0.000068 0.000099 0.000141 0.000196 0.000266 0.000353 0.000460 0.000587 0.000735 0.000901 0.001080 0.001266 0.001446 0.001607 0.001732 0.001803 0.001798 0.001697 0.001479 0.001124 0.000617 -0.000054 -0.000892 -0.001894 -0.003048 -0.004331 -0.005712 -0.007153 -0.008608 -0.010026 -0.011356 -0.012546 -0.013546 -0.014316 -0.014821 -0.015040 -0.014963 -0.014597 -0.013958 -0.013080 -0.012006 -0.010787 -0.009478 -0.008136 -0.006815 -0.005562 -0.004414 -0.003398 -0.002530 -0.001815 -0.001248 -0.000816 -0.000499 -0.000275 -0.000121 -0.000014 0.000064 0.000126 0.000177 0.000217 0.000240 0.000235 0.000190 0.000093 -0.000062 -0.000279 -0.000549 -0.000860 -0.001187 -0.001499 -0.001757 -0.001917 -0.001934 -0.001764 -0.001370 -0.000720 0.000204 0.001405 0.002873 0.004582 0.006490 0.008544 0.010679 0.012825 0.014906 0.016849 0.018588 0.020063 0.021225 0.022041 0.022489 0.022567 0.022283 0.021663 0.020744 0.019572 0.018202 0.016689 0.015091 0.013460 0.011844 0.010282 0.008807 0.007443 0.006205 0.005103 0.004140 0.003312 0.002614 0.002035 0.001564 0.001187 0.000891 0.000662 0.000488 0.000357 0.000260 0.000188 0.000135 0.000096 0.000068 0.000047 0.000032 0.000022 0.000015 0.000011 0.000008 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000008 0.000012 0.000020 0.000031 0.000048 0.000071 0.000101 0.000140 0.000189 0.000249 0.000321 0.000402 0.000493 0.000587 0.000680 0.000760 0.000815 0.000831 0.000789 0.000670 0.000454 0.000121 -0.000348 -0.000967 -0.001748 -0.002695 -0.003807 -0.005071 -0.006467 -0.007964 -0.009524 -0.011098 -0.012635 -0.014080 -0.015375 -0.016469 -0.017312 -0.017866 -0.018104 -0.018010 -0.017585 -0.016844 -0.015819 -0.014552 -0.013100 -0.011524 -0.009890 -0.008262 -0.006701 -0.005257 -0.003968 -0.002861 -0.001949 -0.001231 -0.000693 -0.000315 -0.000069 0.000078 0.000157 0.000197 0.000220 0.000241 0.000267 0.000296 0.000317 0.000314 0.000268 0.000160 -0.000025 -0.000295 -0.000650 -0.001079 -0.001562 -0.002065 -0.002550 -0.002966 -0.003262 -0.003386 -0.003289 -0.002930 -0.002281 -0.001326 -0.000066 0.001479 0.003275 0.005272 0.007406 0.009605 0.011791 0.013887 0.015816 0.017511 0.018916 0.019988 0.020699 0.021035 0.021000 0.020614 0.019910 0.018930 0.017728 0.016359 0.014880 0.013344 0.011801 0.010294 0.008857 0.007517 0.006293 0.005195 0.004231 0.003398 0.002692 0.002104 0.001623 0.001236 0.000931 0.000694 0.000513 0.000376 0.000275 0.000199 0.000144 0.000104 0.000074 0.000052 0.000037 0.000026 0.000019 0.000014 0.000011 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000007 0.000012 0.000019 0.000030 0.000045 0.000064 0.000089 0.000118 0.000152 0.000190 0.000230 0.000267 0.000295 0.000306 0.000289 0.000229 0.000111 -0.000084 -0.000375 -0.000783 -0.001325 -0.002016 -0.002869 -0.003889 -0.005076 -0.006420 -0.007901 -0.009492 -0.011154 -0.012840 -0.014497 -0.016065 -0.017485 -0.018699 -0.019652 -0.020299 -0.020604 -0.020547 -0.020122 -0.019338 -0.018224 -0.016820 -0.015184 -0.013382 -0.011487 -0.009574 -0.007713 -0.005971 -0.004399 -0.003037 -0.001909 -0.001021 -0.000365 0.000080 0.000346 0.000472 0.000500 0.000468 0.000414 0.000364 0.000336 0.000337 0.000362 0.000394 0.000411 0.000385 0.000289 0.000099 -0.000203 -0.000625 -0.001160 -0.001792 -0.002491 -0.003213 -0.003906 -0.004512 -0.004970 -0.005220 -0.005211 -0.004901 -0.004262 -0.003286 -0.001980 -0.000372 0.001495 0.003560 0.005750 0.007987 0.010188 0.012272 0.014164 0.015800 0.017126 0.018107 0.018720 0.018963 0.018847 0.018400 0.017660 0.016678 0.015505 0.014198 0.012811 0.011393 0.009989 0.008635 0.007360 0.006187 0.005128 0.004191 0.003378 0.002685 0.002105 0.001628 0.001244 0.000939 0.000702 0.000520 0.000382 0.000280 0.000204 0.000148 0.000107 0.000078 0.000056 0.000040 0.000029 0.000021 0.000016 0.000013 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000008 0.000013 0.000021 0.000031 0.000042 0.000053 0.000065 0.000073 0.000074 0.000062 0.000031 -0.000031 -0.000135 -0.000296 -0.000532 -0.000862 -0.001304 -0.001877 -0.002597 -0.003478 -0.004526 -0.005743 -0.007123 -0.008649 -0.010296 -0.012027 -0.013798 -0.015553 -0.017235 -0.018779 -0.020123 -0.021206 -0.021976 -0.022389 -0.022417 -0.022046 -0.021278 -0.020136 -0.018657 -0.016896 -0.014921 -0.012810 -0.010645 -0.008510 -0.006481 -0.004627 -0.003002 -0.001643 -0.000568 0.000222 0.000744 0.001031 0.001126 0.001080 0.000944 0.000769 0.000597 0.000461 0.000380 0.000360 0.000392 0.000455 0.000518 0.000542 0.000490 0.000327 0.000024 -0.000435 -0.001053 -0.001818 -0.002700 -0.003659 -0.004637 -0.005570 -0.006389 -0.007023 -0.007409 -0.007491 -0.007229 -0.006601 -0.005602 -0.004251 -0.002584 -0.000656 0.001463 0.003693 0.005951 0.008148 0.010206 0.012049 0.013619 0.014867 0.015766 0.016303 0.016481 0.016322 0.015860 0.015136 0.014203 0.013112 0.011917 0.010668 0.009407 0.008175 0.007002 0.005911 0.004919 0.004035 0.003263 0.002602 0.002046 0.001587 0.001216 0.000920 0.000688 0.000511 0.000376 0.000276 0.000202 0.000147 0.000107 0.000078 0.000057 0.000042 0.000031 0.000023 0.000017 0.000014 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 -0.000000 -0.000004 -0.000013 -0.000031 -0.000063 -0.000116 -0.000199 -0.000322 -0.000500 -0.000749 -0.001084 -0.001526 -0.002093 -0.002802 -0.003666 -0.004697 -0.005897 -0.007264 -0.008786 -0.010440 -0.012194 -0.014006 -0.015824 -0.017590 -0.019238 -0.020702 -0.021917 -0.022824 -0.023371 -0.023520 -0.023248 -0.022549 -0.021438 -0.019945 -0.018121 -0.016034 -0.013762 -0.011393 -0.009018 -0.006727 -0.004603 -0.002715 -0.001116 0.000161 0.001102 0.001717 0.002035 0.002098 0.001965 0.001697 0.001358 0.001009 0.000700 0.000467 0.000334 0.000303 0.000362 0.000482 0.000622 0.000733 0.000766 0.000670 0.000408 -0.000050 -0.000716 -0.001583 -0.002627 -0.003807 -0.005063 -0.006326 -0.007519 -0.008559 -0.009371 -0.009885 -0.010047 -0.009820 -0.009187 -0.008155 -0.006751 -0.005023 -0.003037 -0.000870 0.001391 0.003656 0.005840 0.007862 0.009653 0.011157 0.012338 0.013172 0.013657 0.013805 0.013643 0.013207 0.012544 0.011702 0.010733 0.009684 0.008600 0.007520 0.006476 0.005494 0.004592 0.003782 0.003069 0.002456 0.001937 0.001506 0.001156 0.000877 0.000657 0.000488 0.000360 0.000264 0.000193 0.000142 0.000104 0.000077 0.000056 0.000042 0.000031 0.000023 0.000018 0.000014 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000026 -0.000037 -0.000053 -0.000079 -0.000118 -0.000178 -0.000265 -0.000390 -0.000565 -0.000803 -0.001120 -0.001536 -0.002066 -0.002729 -0.003541 -0.004513 -0.005652 -0.006959 -0.008426 -0.010035 -0.011760 -0.013562 -0.015394 -0.017199 -0.018914 -0.020471 -0.021802 -0.022840 -0.023529 -0.023819 -0.023679 -0.023092 -0.022062 -0.020614 -0.018789 -0.016651 -0.014277 -0.011757 -0.009189 -0.006671 -0.004299 -0.002157 -0.000315 0.001176 0.002289 0.003019 0.003385 0.003428 0.003207 0.002791 0.002257 0.001681 0.001133 0.000672 0.000339 0.000159 0.000133 0.000242 0.000450 0.000706 0.000948 0.001111 0.001132 0.000959 0.000550 -0.000118 -0.001047 -0.002218 -0.003590 -0.005105 -0.006686 -0.008249 -0.009702 -0.010955 -0.011925 -0.012544 -0.012758 -0.012538 -0.011876 -0.010791 -0.009321 -0.007525 -0.005479 -0.003268 -0.000983 0.001283 0.003446 0.005428 0.007166 0.008612 0.009737 0.010527 0.010987 0.011134 0.011001 0.010625 0.010053 0.009331 0.008506 0.007621 0.006715 0.005822 0.004968 0.004173 0.003453 0.002813 0.002259 0.001787 0.001394 0.001072 0.000814 0.000611 0.000454 0.000335 0.000246 0.000181 0.000133 0.000098 0.000072 0.000054 0.000040 0.000030 0.000023 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000049 -0.000067 -0.000094 -0.000133 -0.000190 -0.000271 -0.000385 -0.000542 -0.000756 -0.001039 -0.001409 -0.001882 -0.002476 -0.003207 -0.004088 -0.005130 -0.006336 -0.007703 -0.009219 -0.010862 -0.012601 -0.014393 -0.016186 -0.017920 -0.019528 -0.020941 -0.022089 -0.022909 -0.023344 -0.023352 -0.022906 -0.021998 -0.020643 -0.018873 -0.016744 -0.014328 -0.011716 -0.009005 -0.006303 -0.003713 -0.001335 0.000746 0.002461 0.003764 0.004635 0.005078 0.005126 0.004833 0.004272 0.003526 0.002689 0.001848 0.001084 0.000463 0.000033 -0.000183 -0.000184 0.000004 0.000337 0.000750 0.001170 0.001515 0.001707 0.001678 0.001372 0.000754 -0.000186 -0.001438 -0.002963 -0.004701 -0.006574 -0.008489 -0.010345 -0.012039 -0.013474 -0.014567 -0.015248 -0.015475 -0.015224 -0.014503 -0.013339 -0.011786 -0.009913 -0.007805 -0.005553 -0.003251 -0.000991 0.001144 0.003082 0.004768 0.006163 0.007244 0.008007 0.008462 0.008632 0.008549 0.008254 0.007790 0.007200 0.006526 0.005808 0.005078 0.004365 0.003690 0.003069 0.002513 0.002025 0.001608 0.001258 0.000970 0.000738 0.000555 0.000413 0.000305 0.000224 0.000164 0.000121 0.000089 0.000066 0.000049 0.000037 0.000028 0.000021 0.000016 0.000012 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000051 -0.000068 -0.000092 -0.000127 -0.000176 -0.000245 -0.000342 -0.000475 -0.000655 -0.000896 -0.001210 -0.001614 -0.002125 -0.002758 -0.003528 -0.004447 -0.005522 -0.006753 -0.008136 -0.009652 -0.011279 -0.012979 -0.014707 -0.016407 -0.018017 -0.019467 -0.020689 -0.021615 -0.022181 -0.022337 -0.022045 -0.021286 -0.020061 -0.018393 -0.016327 -0.013928 -0.011280 -0.008482 -0.005643 -0.002873 -0.000284 0.002024 0.003966 0.005477 0.006517 0.007074 0.007165 0.006835 0.006152 0.005204 0.004094 0.002925 0.001800 0.000810 0.000030 -0.000490 -0.000725 -0.000677 -0.000378 0.000118 0.000733 0.001380 0.001960 0.002380 0.002553 0.002409 0.001901 0.001006 -0.000272 -0.001899 -0.003817 -0.005942 -0.008177 -0.010411 -0.012530 -0.014424 -0.015992 -0.017152 -0.017844 -0.018032 -0.017709 -0.016893 -0.015628 -0.013976 -0.012020 -0.009851 -0.007563 -0.005254 -0.003010 -0.000912 0.000978 0.002612 0.003959 0.005004 0.005750 0.006212 0.006414 0.006392 0.006184 0.005831 0.005372 0.004845 0.004284 0.003718 0.003169 0.002654 0.002185 0.001770 0.001411 0.001107 0.000856 0.000653 0.000492 0.000367 0.000271 0.000199 0.000146 0.000107 0.000079 0.000059 0.000044 0.000033 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000028 -0.000037 -0.000048 -0.000062 -0.000083 -0.000111 -0.000151 -0.000207 -0.000285 -0.000392 -0.000537 -0.000732 -0.000988 -0.001319 -0.001741 -0.002269 -0.002918 -0.003701 -0.004627 -0.005701 -0.006921 -0.008277 -0.009751 -0.011315 -0.012929 -0.014544 -0.016104 -0.017544 -0.018796 -0.019790 -0.020460 -0.020749 -0.020609 -0.020010 -0.018941 -0.017411 -0.015453 -0.013123 -0.010496 -0.007666 -0.004741 -0.001835 0.000933 0.003451 0.005617 0.007348 0.008585 0.009295 0.009476 0.009159 0.008401 0.007287 0.005921 0.004419 0.002902 0.001484 0.000267 -0.000666 -0.001262 -0.001494 -0.001370 -0.000926 -0.000229 0.000633 0.001555 0.002423 0.003126 0.003561 0.003640 0.003303 0.002514 0.001270 -0.000402 -0.002443 -0.004771 -0.007282 -0.009856 -0.012370 -0.014699 -0.016730 -0.018365 -0.019528 -0.020169 -0.020267 -0.019828 -0.018887 -0.017499 -0.015741 -0.013702 -0.011479 -0.009169 -0.006866 -0.004653 -0.002603 -0.000770 0.000806 0.002102 0.003112 0.003842 0.004311 0.004547 0.004584 0.004459 0.004209 0.003871 0.003478 0.003057 0.002634 0.002226 0.001846 0.001505 0.001206 0.000951 0.000738 0.000565 0.000426 0.000318 0.000235 0.000173 0.000127 0.000093 0.000068 0.000050 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000024 -0.000032 -0.000041 -0.000054 -0.000071 -0.000093 -0.000125 -0.000168 -0.000228 -0.000311 -0.000423 -0.000574 -0.000774 -0.001036 -0.001372 -0.001797 -0.002325 -0.002969 -0.003740 -0.004646 -0.005689 -0.006864 -0.008159 -0.009552 -0.011013 -0.012501 -0.013964 -0.015346 -0.016581 -0.017601 -0.018340 -0.018735 -0.018732 -0.018291 -0.017389 -0.016021 -0.014207 -0.011991 -0.009435 -0.006627 -0.003668 -0.000674 0.002234 0.004935 0.007315 0.009272 0.010729 0.011631 0.011956 0.011712 0.010944 0.009723 0.008151 0.006346 0.004440 0.002569 0.000860 -0.000576 -0.001650 -0.002302 -0.002509 -0.002279 -0.001658 -0.000721 0.000429 0.001671 0.002877 0.003916 0.004667 0.005028 0.004922 0.004302 0.003155 0.001502 -0.000602 -0.003074 -0.005806 -0.008672 -0.011537 -0.014268 -0.016734 -0.018826 -0.020451 -0.021546 -0.022074 -0.022032 -0.021441 -0.020350 -0.018830 -0.016966 -0.014855 -0.012595 -0.010282 -0.008006 -0.005844 -0.003858 -0.002097 -0.000590 0.000647 0.001613 0.002320 0.002790 0.003052 0.003139 0.003085 0.002925 0.002691 0.002410 0.002108 0.001804 0.001512 0.001242 0.001003 0.000795 0.000620 0.000477 0.000361 0.000270 0.000200 0.000147 0.000107 0.000078 0.000057 0.000042 0.000031 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000075 -0.000100 -0.000133 -0.000178 -0.000240 -0.000324 -0.000437 -0.000589 -0.000788 -0.001046 -0.001376 -0.001791 -0.002303 -0.002925 -0.003664 -0.004527 -0.005513 -0.006615 -0.007819 -0.009101 -0.010428 -0.011758 -0.013039 -0.014214 -0.015219 -0.015987 -0.016455 -0.016565 -0.016269 -0.015531 -0.014338 -0.012694 -0.010626 -0.008188 -0.005451 -0.002512 0.000520 0.003525 0.006375 0.008948 0.011129 0.012821 0.013949 0.014468 0.014365 0.013662 0.012415 0.010712 0.008668 0.006418 0.004110 0.001892 -0.000098 -0.001737 -0.002932 -0.003619 -0.003773 -0.003410 -0.002580 -0.001371 0.000103 0.001706 0.003291 0.004711 0.005829 0.006526 0.006708 0.006318 0.005330 0.003759 0.001656 -0.000896 -0.003787 -0.006886 -0.010051 -0.013135 -0.015998 -0.018515 -0.020581 -0.022117 -0.023074 -0.023434 -0.023210 -0.022441 -0.021192 -0.019543 -0.017587 -0.015424 -0.013152 -0.010864 -0.008642 -0.006554 -0.004656 -0.002986 -0.001566 -0.000403 0.000507 0.001180 0.001639 0.001915 0.002037 0.002039 0.001951 0.001800 0.001611 0.001403 0.001193 0.000992 0.000809 0.000647 0.000508 0.000393 0.000299 0.000225 0.000167 0.000123 0.000090 0.000065 0.000048 0.000035 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000059 -0.000077 -0.000102 -0.000136 -0.000181 -0.000243 -0.000326 -0.000437 -0.000584 -0.000776 -0.001024 -0.001339 -0.001733 -0.002217 -0.002802 -0.003493 -0.004295 -0.005204 -0.006212 -0.007302 -0.008449 -0.009620 -0.010770 -0.011849 -0.012799 -0.013559 -0.014065 -0.014259 -0.014085 -0.013503 -0.012485 -0.011024 -0.009132 -0.006848 -0.004230 -0.001361 0.001657 0.004708 0.007666 0.010403 0.012793 0.014724 0.016103 0.016862 0.016964 0.016406 0.015223 0.013486 0.011295 0.008782 0.006097 0.003400 0.000852 -0.001397 -0.003217 -0.004507 -0.005203 -0.005281 -0.004758 -0.003693 -0.002184 -0.000357 0.001637 0.003635 0.005474 0.007000 0.008076 0.008597 0.008490 0.007720 0.006294 0.004257 0.001690 -0.001295 -0.004564 -0.007967 -0.011348 -0.014558 -0.017458 -0.019931 -0.021883 -0.023254 -0.024013 -0.024161 -0.023730 -0.022775 -0.021372 -0.019611 -0.017590 -0.015406 -0.013156 -0.010926 -0.008789 -0.006806 -0.005022 -0.003465 -0.002151 -0.001079 -0.000240 0.000385 0.000821 0.001096 0.001239 0.001279 0.001244 0.001156 0.001036 0.000901 0.000762 0.000630 0.000510 0.000405 0.000316 0.000242 0.000183 0.000136 0.000101 0.000074 0.000054 0.000039 0.000029 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000044 -0.000057 -0.000076 -0.000100 -0.000134 -0.000179 -0.000239 -0.000319 -0.000425 -0.000563 -0.000744 -0.000976 -0.001269 -0.001635 -0.002082 -0.002618 -0.003250 -0.003976 -0.004794 -0.005693 -0.006654 -0.007652 -0.008651 -0.009609 -0.010475 -0.011193 -0.011705 -0.011951 -0.011875 -0.011431 -0.010581 -0.009307 -0.007609 -0.005507 -0.003047 -0.000297 0.002654 0.005698 0.008715 0.011575 0.014147 0.016308 0.017949 0.018980 0.019342 0.019006 0.017982 0.016316 0.014092 0.011426 0.008462 0.005364 0.002304 -0.000545 -0.003024 -0.004996 -0.006355 -0.007034 -0.007010 -0.006305 -0.004985 -0.003155 -0.000956 0.001448 0.003882 0.006165 0.008127 0.009618 0.010518 0.010739 0.010239 0.009013 0.007103 0.004586 0.001573 -0.001799 -0.005373 -0.008990 -0.012489 -0.015720 -0.018554 -0.020888 -0.022647 -0.023790 -0.024306 -0.024218 -0.023572 -0.022440 -0.020905 -0.019062 -0.017011 -0.014847 -0.012658 -0.010523 -0.008507 -0.006660 -0.005015 -0.003595 -0.002404 -0.001437 -0.000682 -0.000117 0.000282 0.000543 0.000692 0.000755 0.000754 0.000711 0.000641 0.000558 0.000471 0.000388 0.000313 0.000247 0.000192 0.000146 0.000110 0.000082 0.000060 0.000044 0.000032 0.000024 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000031 -0.000041 -0.000054 -0.000072 -0.000096 -0.000128 -0.000171 -0.000228 -0.000303 -0.000402 -0.000530 -0.000696 -0.000908 -0.001175 -0.001507 -0.001910 -0.002392 -0.002955 -0.003598 -0.004317 -0.005097 -0.005921 -0.006761 -0.007583 -0.008345 -0.008997 -0.009486 -0.009756 -0.009753 -0.009424 -0.008730 -0.007640 -0.006142 -0.004244 -0.001975 0.000614 0.003447 0.006430 0.009450 0.012382 0.015097 0.017463 0.019358 0.020678 0.021340 0.021290 0.020512 0.019025 0.016889 0.014198 0.011082 0.007699 0.004222 0.000837 -0.002276 -0.004949 -0.007039 -0.008436 -0.009072 -0.008926 -0.008021 -0.006432 -0.004273 -0.001693 0.001131 0.004008 0.006747 0.009161 0.011088 0.012393 0.012978 0.012788 0.011812 0.010083 0.007676 0.004700 0.001293 -0.002387 -0.006172 -0.009895 -0.013399 -0.016543 -0.019214 -0.021326 -0.022827 -0.023696 -0.023946 -0.023616 -0.022768 -0.021483 -0.019851 -0.017969 -0.015932 -0.013831 -0.011746 -0.009745 -0.007883 -0.006199 -0.004718 -0.003451 -0.002398 -0.001549 -0.000888 -0.000392 -0.000039 0.000198 0.000341 0.000412 0.000432 0.000418 0.000381 0.000334 0.000283 0.000234 0.000188 0.000149 0.000115 0.000088 0.000066 0.000049 0.000036 0.000027 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000036 -0.000049 -0.000066 -0.000088 -0.000119 -0.000159 -0.000212 -0.000282 -0.000372 -0.000488 -0.000638 -0.000828 -0.001066 -0.001359 -0.001716 -0.002138 -0.002629 -0.003185 -0.003800 -0.004460 -0.005144 -0.005827 -0.006474 -0.007044 -0.007489 -0.007760 -0.007804 -0.007570 -0.007013 -0.006098 -0.004802 -0.003119 -0.001064 0.001327 0.003996 0.006863 0.009828 0.012776 0.015580 0.018109 0.020235 0.021838 0.022819 0.023102 0.022641 0.021431 0.019500 0.016919 0.013796 0.010270 0.006511 0.002702 -0.000963 -0.004295 -0.007121 -0.009292 -0.010697 -0.011266 -0.010979 -0.009866 -0.008003 -0.005513 -0.002556 0.000681 0.003998 0.007189 0.010056 0.012425 0.014148 0.015118 0.015268 0.014579 0.013078 0.010834 0.007954 0.004576 0.000859 -0.003027 -0.006908 -0.010620 -0.014017 -0.016973 -0.019394 -0.021219 -0.022417 -0.022991 -0.022972 -0.022416 -0.021395 -0.019996 -0.018313 -0.016439 -0.014465 -0.012472 -0.010531 -0.008700 -0.007021 -0.005523 -0.004221 -0.003120 -0.002212 -0.001487 -0.000924 -0.000503 -0.000201 0.000003 0.000132 0.000202 0.000232 0.000234 0.000219 0.000195 0.000167 0.000139 0.000113 0.000089 0.000069 0.000053 0.000040 0.000030 0.000023 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000042 -0.000058 -0.000079 -0.000107 -0.000144 -0.000193 -0.000256 -0.000336 -0.000440 -0.000572 -0.000739 -0.000947 -0.001202 -0.001510 -0.001872 -0.002290 -0.002759 -0.003271 -0.003812 -0.004362 -0.004893 -0.005373 -0.005761 -0.006015 -0.006085 -0.005925 -0.005487 -0.004733 -0.003632 -0.002169 -0.000344 0.001822 0.004287 0.006988 0.009841 0.012742 0.015574 0.018211 0.020522 0.022383 0.023679 0.024314 0.024221 0.023364 0.021743 0.019401 0.016416 0.012906 0.009022 0.004941 0.000855 -0.003037 -0.006538 -0.009472 -0.011687 -0.013070 -0.013551 -0.013112 -0.011785 -0.009653 -0.006844 -0.003526 0.000107 0.003843 0.007468 0.010774 0.013575 0.015715 0.017075 0.017582 0.017206 0.015969 0.013933 0.011202 0.007911 0.004220 0.000301 -0.003672 -0.007527 -0.011113 -0.014297 -0.016979 -0.019085 -0.020580 -0.021456 -0.021736 -0.021466 -0.020716 -0.019564 -0.018101 -0.016417 -0.014602 -0.012738 -0.010895 -0.009134 -0.007500 -0.006024 -0.004726 -0.003611 -0.002679 -0.001919 -0.001317 -0.000852 -0.000506 -0.000258 -0.000089 0.000020 0.000084 0.000116 0.000126 0.000123 0.000113 0.000098 0.000083 0.000068 0.000055 0.000043 0.000033 0.000026 0.000021 0.000017 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000019 -0.000026 -0.000036 -0.000050 -0.000069 -0.000094 -0.000128 -0.000171 -0.000227 -0.000298 -0.000388 -0.000503 -0.000647 -0.000825 -0.001042 -0.001302 -0.001607 -0.001954 -0.002339 -0.002753 -0.003181 -0.003604 -0.003994 -0.004320 -0.004544 -0.004626 -0.004520 -0.004182 -0.003573 -0.002657 -0.001410 0.000178 0.002100 0.004330 0.006822 0.009508 0.012301 0.015096 0.017775 0.020214 0.022284 0.023865 0.024847 0.025142 0.024689 0.023460 0.021465 0.018754 0.015416 0.011577 0.007395 0.003053 -0.001250 -0.005309 -0.008927 -0.011923 -0.014144 -0.015477 -0.015853 -0.015256 -0.013720 -0.011333 -0.008227 -0.004576 -0.000580 0.003542 0.007568 0.011283 0.014492 0.017032 0.018776 0.019641 0.019592 0.018641 0.016848 0.014310 0.011159 0.007552 0.003662 -0.000336 -0.004269 -0.007980 -0.011333 -0.014220 -0.016563 -0.018315 -0.019461 -0.020018 -0.020025 -0.019541 -0.018641 -0.017410 -0.015936 -0.014304 -0.012596 -0.010883 -0.009226 -0.007670 -0.006251 -0.004988 -0.003893 -0.002966 -0.002199 -0.001581 -0.001096 -0.000725 -0.000450 -0.000254 -0.000119 -0.000031 0.000023 0.000053 0.000066 0.000069 0.000066 0.000059 0.000051 0.000042 0.000035 0.000028 0.000023 0.000019 0.000016 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000041 -0.000058 -0.000081 -0.000110 -0.000148 -0.000197 -0.000258 -0.000336 -0.000434 -0.000555 -0.000705 -0.000886 -0.001101 -0.001351 -0.001632 -0.001939 -0.002262 -0.002587 -0.002894 -0.003158 -0.003348 -0.003429 -0.003362 -0.003107 -0.002624 -0.001877 -0.000838 0.000514 0.002183 0.004157 0.006406 0.008880 0.011507 0.014199 0.016851 0.019347 0.021564 0.023378 0.024673 0.025346 0.025315 0.024528 0.022963 0.020639 0.017613 0.013982 0.009878 0.005465 0.000930 -0.003524 -0.007691 -0.011371 -0.014384 -0.016575 -0.017834 -0.018094 -0.017338 -0.015606 -0.012986 -0.009616 -0.005671 -0.001357 0.003104 0.007484 0.011564 0.015144 0.018052 0.020157 0.021369 0.021647 0.020996 0.019468 0.017157 0.014190 0.010719 0.006916 0.002954 -0.000993 -0.004767 -0.008229 -0.011265 -0.013791 -0.015756 -0.017138 -0.017943 -0.018205 -0.017977 -0.017326 -0.016331 -0.015076 -0.013644 -0.012112 -0.010553 -0.009024 -0.007574 -0.006239 -0.005040 -0.003990 -0.003093 -0.002344 -0.001732 -0.001245 -0.000866 -0.000580 -0.000369 -0.000218 -0.000115 -0.000047 -0.000003 0.000022 0.000035 0.000040 0.000040 0.000037 0.000032 0.000028 0.000023 0.000020 0.000017 0.000015 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000016 -0.000023 -0.000034 -0.000048 -0.000067 -0.000093 -0.000126 -0.000167 -0.000219 -0.000285 -0.000367 -0.000468 -0.000592 -0.000740 -0.000914 -0.001113 -0.001333 -0.001570 -0.001812 -0.002046 -0.002251 -0.002405 -0.002478 -0.002438 -0.002249 -0.001875 -0.001280 -0.000432 0.000692 0.002108 0.003815 0.005798 0.008023 0.010436 0.012965 0.015521 0.018001 0.020290 0.022270 0.023821 0.024833 0.025210 0.024878 0.023790 0.021933 0.019333 0.016053 0.012195 0.007896 0.003323 -0.001335 -0.005874 -0.010087 -0.013776 -0.016761 -0.018892 -0.020057 -0.020193 -0.019287 -0.017377 -0.014556 -0.010963 -0.006774 -0.002196 0.002545 0.007221 0.011610 0.015509 0.018742 0.021174 0.022710 0.023302 0.022951 0.021701 0.019641 0.016891 0.013600 0.009934 0.006064 0.002162 -0.001615 -0.005124 -0.008252 -0.010909 -0.013040 -0.014615 -0.015635 -0.016127 -0.016135 -0.015721 -0.014959 -0.013925 -0.012700 -0.011357 -0.009966 -0.008585 -0.007261 -0.006030 -0.004917 -0.003934 -0.003088 -0.002374 -0.001787 -0.001314 -0.000942 -0.000656 -0.000442 -0.000285 -0.000173 -0.000096 -0.000045 -0.000012 0.000008 0.000019 0.000024 0.000025 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000012 -0.000018 -0.000027 -0.000039 -0.000055 -0.000077 -0.000104 -0.000139 -0.000183 -0.000238 -0.000305 -0.000388 -0.000488 -0.000606 -0.000743 -0.000897 -0.001065 -0.001240 -0.001411 -0.001566 -0.001685 -0.001747 -0.001724 -0.001587 -0.001303 -0.000840 -0.000165 0.000748 0.001920 0.003360 0.005066 0.007017 0.009178 0.011494 0.013891 0.016283 0.018567 0.020634 0.022368 0.023658 0.024399 0.024501 0.023898 0.022551 0.020453 0.017635 0.014166 0.010151 0.005729 0.001068 -0.003642 -0.008199 -0.012399 -0.016047 -0.018964 -0.021005 -0.022063 -0.022074 -0.021030 -0.018970 -0.015987 -0.012219 -0.007843 -0.003066 0.001889 0.006793 0.011425 0.015581 0.019086 0.021799 0.023624 0.024508 0.024445 0.023476 0.021680 0.019172 0.016095 0.012608 0.008880 0.005076 0.001354 -0.002147 -0.005310 -0.008046 -0.010292 -0.012017 -0.013214 -0.013904 -0.014124 -0.013930 -0.013388 -0.012571 -0.011552 -0.010403 -0.009188 -0.007966 -0.006781 -0.005670 -0.004658 -0.003758 -0.002977 -0.002314 -0.001765 -0.001319 -0.000964 -0.000689 -0.000480 -0.000324 -0.000211 -0.000130 -0.000074 -0.000037 -0.000012 0.000003 0.000011 0.000015 0.000016 0.000016 0.000015 0.000014 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000031 -0.000044 -0.000062 -0.000085 -0.000114 -0.000150 -0.000195 -0.000250 -0.000316 -0.000395 -0.000487 -0.000592 -0.000708 -0.000830 -0.000952 -0.001064 -0.001153 -0.001202 -0.001189 -0.001092 -0.000881 -0.000528 -0.000004 0.000719 0.001665 0.002849 0.004278 0.005945 0.007829 0.009893 0.012080 0.014319 0.016524 0.018597 0.020432 0.021921 0.022958 0.023445 0.023300 0.022464 0.020903 0.018619 0.015645 0.012053 0.007951 0.003478 -0.001198 -0.005891 -0.010404 -0.014535 -0.018093 -0.020908 -0.022837 -0.023777 -0.023669 -0.022505 -0.020326 -0.017225 -0.013338 -0.008839 -0.003932 0.001163 0.006222 0.011025 0.015371 0.019084 0.022025 0.024095 0.025238 0.025444 0.024746 0.023218 0.020967 0.018129 0.014857 0.011311 0.007653 0.004036 0.000596 -0.002550 -0.005312 -0.007626 -0.009455 -0.010790 -0.011642 -0.012045 -0.012048 -0.011710 -0.011097 -0.010278 -0.009319 -0.008283 -0.007224 -0.006185 -0.005202 -0.004299 -0.003492 -0.002787 -0.002186 -0.001684 -0.001274 -0.000946 -0.000688 -0.000490 -0.000341 -0.000231 -0.000151 -0.000094 -0.000054 -0.000028 -0.000010 0.000001 0.000007 0.000009 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000007 -0.000011 -0.000016 -0.000024 -0.000035 -0.000050 -0.000069 -0.000092 -0.000122 -0.000158 -0.000201 -0.000254 -0.000315 -0.000385 -0.000463 -0.000546 -0.000630 -0.000708 -0.000771 -0.000807 -0.000800 -0.000731 -0.000578 -0.000316 0.000081 0.000639 0.001383 0.002330 0.003495 0.004881 0.006480 0.008267 0.010205 0.012239 0.014299 0.016302 0.018155 0.019758 0.021008 0.021806 0.022062 0.021702 0.020673 0.018949 0.016533 0.013465 0.009817 0.005698 0.001245 -0.003379 -0.007991 -0.012399 -0.016410 -0.019839 -0.022521 -0.024321 -0.025139 -0.024921 -0.023660 -0.021399 -0.018227 -0.014278 -0.009723 -0.004758 0.000401 0.005537 0.010434 0.014897 0.018752 0.021862 0.024127 0.025490 0.025935 0.025491 0.024226 0.022239 0.019656 0.016623 0.013293 0.009820 0.006351 0.003020 -0.000060 -0.002800 -0.005135 -0.007024 -0.008455 -0.009434 -0.009989 -0.010161 -0.010004 -0.009578 -0.008947 -0.008171 -0.007308 -0.006410 -0.005518 -0.004666 -0.003878 -0.003168 -0.002545 -0.002010 -0.001562 -0.001193 -0.000897 -0.000662 -0.000480 -0.000342 -0.000238 -0.000161 -0.000106 -0.000066 -0.000038 -0.000020 -0.000008 -0.000001 0.000004 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000012 -0.000019 -0.000028 -0.000039 -0.000054 -0.000073 -0.000097 -0.000126 -0.000160 -0.000200 -0.000247 -0.000298 -0.000354 -0.000410 -0.000463 -0.000506 -0.000531 -0.000527 -0.000478 -0.000368 -0.000177 0.000116 0.000536 0.001105 0.001843 0.002767 0.003887 0.005205 0.006708 0.008375 0.010166 0.012029 0.013897 0.015690 0.017320 0.018695 0.019717 0.020296 0.020349 0.019810 0.018631 0.016792 0.014301 0.011199 0.007560 0.003489 -0.000879 -0.005387 -0.009859 -0.014111 -0.017957 -0.021221 -0.023746 -0.025404 -0.026101 -0.025787 -0.024456 -0.022150 -0.018957 -0.015006 -0.010461 -0.005512 -0.000364 0.004770 0.009686 0.014191 0.018119 0.021336 0.023742 0.025279 0.025929 0.025716 0.024701 0.022974 0.020654 0.017877 0.014788 0.011531 0.008248 0.005066 0.002094 -0.000580 -0.002892 -0.004799 -0.006286 -0.007355 -0.008028 -0.008341 -0.008341 -0.008081 -0.007620 -0.007014 -0.006315 -0.005571 -0.004822 -0.004099 -0.003423 -0.002812 -0.002272 -0.001806 -0.001414 -0.001090 -0.000827 -0.000619 -0.000456 -0.000330 -0.000235 -0.000164 -0.000111 -0.000073 -0.000046 -0.000027 -0.000014 -0.000006 -0.000001 0.000001 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000014 -0.000021 -0.000031 -0.000043 -0.000058 -0.000077 -0.000099 -0.000125 -0.000156 -0.000190 -0.000226 -0.000264 -0.000299 -0.000327 -0.000343 -0.000340 -0.000305 -0.000228 -0.000091 0.000121 0.000429 0.000853 0.001412 0.002125 0.003005 0.004059 0.005287 0.006677 0.008205 0.009835 0.011515 0.013183 0.014765 0.016177 0.017332 0.018144 0.018527 0.018408 0.017725 0.016440 0.014535 0.012022 0.008944 0.005372 0.001409 -0.002815 -0.007151 -0.011432 -0.015481 -0.019124 -0.022196 -0.024546 -0.026056 -0.026637 -0.026242 -0.024869 -0.022557 -0.019392 -0.015496 -0.011026 -0.006162 -0.001100 0.003958 0.008816 0.013292 0.017225 0.020485 0.022977 0.024641 0.025458 0.025447 0.024662 0.023187 0.021130 0.018618 0.015785 0.012768 0.009699 0.006699 0.003872 0.001302 -0.000947 -0.002835 -0.004340 -0.005464 -0.006222 -0.006645 -0.006774 -0.006658 -0.006348 -0.005894 -0.005346 -0.004746 -0.004130 -0.003529 -0.002962 -0.002445 -0.001986 -0.001589 -0.001252 -0.000973 -0.000746 -0.000564 -0.000421 -0.000310 -0.000224 -0.000160 -0.000111 -0.000075 -0.000049 -0.000031 -0.000018 -0.000010 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000016 -0.000024 -0.000033 -0.000045 -0.000060 -0.000077 -0.000097 -0.000119 -0.000143 -0.000167 -0.000190 -0.000209 -0.000219 -0.000215 -0.000191 -0.000137 -0.000041 0.000110 0.000330 0.000638 0.001051 0.001585 0.002256 0.003076 0.004048 0.005172 0.006435 0.007814 0.009274 0.010767 0.012234 0.013607 0.014809 0.015761 0.016382 0.016595 0.016334 0.015547 0.014197 0.012272 0.009787 0.006784 0.003333 -0.000469 -0.004500 -0.008616 -0.012661 -0.016472 -0.019883 -0.022739 -0.024903 -0.026262 -0.026735 -0.026278 -0.024891 -0.022612 -0.019521 -0.015734 -0.011399 -0.006685 -0.001777 0.003135 0.007866 0.012244 0.016117 0.019360 0.021882 0.023626 0.024570 0.024729 0.024150 0.022912 0.021111 0.018865 0.016298 0.013536 0.010703 0.007910 0.005256 0.002822 0.000668 -0.001165 -0.002655 -0.003799 -0.004611 -0.005115 -0.005347 -0.005349 -0.005167 -0.004847 -0.004433 -0.003962 -0.003469 -0.002980 -0.002515 -0.002087 -0.001704 -0.001371 -0.001088 -0.000852 -0.000658 -0.000503 -0.000380 -0.000284 -0.000209 -0.000151 -0.000108 -0.000075 -0.000050 -0.000033 -0.000021 -0.000013 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000026 -0.000035 -0.000046 -0.000059 -0.000074 -0.000089 -0.000105 -0.000120 -0.000132 -0.000138 -0.000134 -0.000117 -0.000079 -0.000013 0.000092 0.000246 0.000465 0.000761 0.001151 0.001648 0.002266 0.003013 0.003894 0.004904 0.006032 0.007257 0.008544 0.009851 0.011122 0.012295 0.013301 0.014066 0.014518 0.014590 0.014220 0.013362 0.011987 0.010085 0.007673 0.004790 0.001504 -0.002093 -0.005887 -0.009746 -0.013522 -0.017065 -0.020222 -0.022849 -0.024820 -0.026029 -0.026404 -0.025905 -0.024531 -0.022319 -0.019345 -0.015716 -0.011569 -0.007063 -0.002370 0.002334 0.006875 0.011093 0.014846 0.018017 0.020518 0.022294 0.023324 0.023620 0.023222 0.022201 0.020645 0.018660 0.016359 0.013860 0.011275 0.008708 0.006250 0.003977 0.001946 0.000197 -0.001248 -0.002384 -0.003220 -0.003776 -0.004084 -0.004181 -0.004105 -0.003899 -0.003600 -0.003243 -0.002859 -0.002470 -0.002096 -0.001749 -0.001436 -0.001163 -0.000928 -0.000732 -0.000571 -0.000440 -0.000336 -0.000254 -0.000190 -0.000140 -0.000101 -0.000071 -0.000049 -0.000033 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000027 -0.000036 -0.000045 -0.000055 -0.000065 -0.000075 -0.000082 -0.000085 -0.000082 -0.000070 -0.000044 0.000002 0.000074 0.000180 0.000331 0.000538 0.000815 0.001173 0.001625 0.002182 0.002851 0.003633 0.004526 0.005518 0.006588 0.007706 0.008831 0.009916 0.010902 0.011727 0.012326 0.012634 0.012590 0.012141 0.011247 0.009882 0.008041 0.005738 0.003014 -0.000070 -0.003428 -0.006953 -0.010524 -0.014007 -0.017263 -0.020151 -0.022541 -0.024317 -0.025382 -0.025671 -0.025147 -0.023812 -0.021699 -0.018878 -0.015448 -0.011536 -0.007287 -0.002861 0.001582 0.005880 0.009885 0.013466 0.016514 0.018947 0.020713 0.021791 0.022190 0.021945 0.021119 0.019791 0.018057 0.016019 0.013784 0.011453 0.009123 0.006875 0.004781 0.002894 0.001252 -0.000123 -0.001224 -0.002058 -0.002642 -0.003001 -0.003168 -0.003177 -0.003063 -0.002861 -0.002602 -0.002311 -0.002011 -0.001717 -0.001441 -0.001190 -0.000969 -0.000779 -0.000618 -0.000486 -0.000379 -0.000292 -0.000224 -0.000169 -0.000126 -0.000093 -0.000066 -0.000046 -0.000031 -0.000021 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000027 -0.000034 -0.000040 -0.000046 -0.000050 -0.000052 -0.000049 -0.000040 -0.000022 0.000009 0.000058 0.000130 0.000233 0.000374 0.000565 0.000816 0.001137 0.001540 0.002032 0.002618 0.003302 0.004077 0.004935 0.005855 0.006810 0.007765 0.008675 0.009489 0.010153 0.010607 0.010795 0.010663 0.010164 0.009264 0.007940 0.006189 0.004027 0.001490 -0.001363 -0.004455 -0.007689 -0.010954 -0.014128 -0.017085 -0.019698 -0.021849 -0.023432 -0.024361 -0.024576 -0.024046 -0.022771 -0.020782 -0.018145 -0.014948 -0.011307 -0.007355 -0.003236 0.000902 0.004913 0.008661 0.012027 0.014910 0.017235 0.018954 0.020044 0.020514 0.020394 0.019739 0.018620 0.017122 0.015338 0.013361 0.011285 0.009195 0.007166 0.005263 0.003535 0.002018 0.000732 -0.000314 -0.001124 -0.001712 -0.002100 -0.002315 -0.002387 -0.002347 -0.002224 -0.002045 -0.001833 -0.001607 -0.001382 -0.001167 -0.000970 -0.000795 -0.000643 -0.000514 -0.000407 -0.000320 -0.000250 -0.000193 -0.000148 -0.000112 -0.000083 -0.000060 -0.000042 -0.000029 -0.000019 -0.000013 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000020 -0.000024 -0.000028 -0.000031 -0.000031 -0.000029 -0.000022 -0.000009 0.000013 0.000046 0.000094 0.000163 0.000258 0.000387 0.000558 0.000780 0.001062 0.001412 0.001838 0.002344 0.002930 0.003592 0.004321 0.005099 0.005903 0.006700 0.007451 0.008112 0.008634 0.008966 0.009057 0.008862 0.008338 0.007457 0.006200 0.004564 0.002566 0.000238 -0.002367 -0.005177 -0.008107 -0.011055 -0.013913 -0.016568 -0.018905 -0.020820 -0.022216 -0.023018 -0.023173 -0.022651 -0.021455 -0.019612 -0.017181 -0.014242 -0.010900 -0.007273 -0.003492 0.000310 0.004002 0.007461 0.010578 0.013262 0.015446 0.017084 0.018156 0.018667 0.018646 0.018138 0.017207 0.015929 0.014383 0.012656 0.010828 0.008976 0.007168 0.005461 0.003901 0.002521 0.001339 0.000366 -0.000402 -0.000976 -0.001374 -0.001618 -0.001734 -0.001748 -0.001687 -0.001573 -0.001425 -0.001261 -0.001093 -0.000930 -0.000778 -0.000642 -0.000522 -0.000421 -0.000336 -0.000266 -0.000209 -0.000164 -0.000127 -0.000097 -0.000073 -0.000053 -0.000038 -0.000026 -0.000017 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000011 -0.000015 -0.000017 -0.000019 -0.000019 -0.000016 -0.000011 -0.000002 0.000014 0.000036 0.000069 0.000115 0.000178 0.000264 0.000378 0.000527 0.000719 0.000961 0.001261 0.001623 0.002050 0.002544 0.003100 0.003709 0.004357 0.005022 0.005676 0.006286 0.006813 0.007213 0.007444 0.007461 0.007223 0.006697 0.005856 0.004685 0.003183 0.001363 -0.000743 -0.003089 -0.005610 -0.008231 -0.010861 -0.013404 -0.015759 -0.017827 -0.019512 -0.020731 -0.021417 -0.021523 -0.021023 -0.019919 -0.018237 -0.016027 -0.013364 -0.010337 -0.007053 -0.003629 -0.000183 0.003169 0.006315 0.009160 0.011621 0.013638 0.015169 0.016197 0.016725 0.016777 0.016393 0.015629 0.014549 0.013226 0.011733 0.010143 0.008523 0.006932 0.005422 0.004034 0.002796 0.001729 0.000839 0.000127 -0.000418 -0.000808 -0.001065 -0.001208 -0.001262 -0.001247 -0.001182 -0.001086 -0.000972 -0.000850 -0.000729 -0.000615 -0.000510 -0.000418 -0.000339 -0.000272 -0.000217 -0.000173 -0.000136 -0.000107 -0.000082 -0.000062 -0.000046 -0.000033 -0.000022 -0.000015 -0.000010 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000011 -0.000010 -0.000006 0.000001 0.000012 0.000028 0.000051 0.000082 0.000124 0.000181 0.000256 0.000354 0.000482 0.000644 0.000848 0.001099 0.001401 0.001756 0.002165 0.002624 0.003124 0.003654 0.004195 0.004723 0.005210 0.005621 0.005920 0.006070 0.006032 0.005772 0.005261 0.004476 0.003405 0.002047 0.000415 -0.001464 -0.003548 -0.005782 -0.008097 -0.010415 -0.012651 -0.014716 -0.016524 -0.017991 -0.019045 -0.019626 -0.019693 -0.019225 -0.018224 -0.016711 -0.014732 -0.012350 -0.009646 -0.006714 -0.003654 -0.000573 0.002428 0.005250 0.007808 0.010031 0.011863 0.013269 0.014233 0.014756 0.014858 0.014576 0.013956 0.013055 0.011936 0.010661 0.009294 0.007894 0.006512 0.005195 0.003977 0.002884 0.001935 0.001137 0.000489 -0.000014 -0.000385 -0.000641 -0.000798 -0.000877 -0.000894 -0.000867 -0.000810 -0.000734 -0.000649 -0.000562 -0.000478 -0.000399 -0.000329 -0.000268 -0.000217 -0.000175 -0.000140 -0.000111 -0.000088 -0.000069 -0.000053 -0.000039 -0.000028 -0.000019 -0.000013 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000007 -0.000006 -0.000003 0.000002 0.000010 0.000021 0.000037 0.000058 0.000087 0.000124 0.000174 0.000238 0.000322 0.000429 0.000564 0.000732 0.000938 0.001185 0.001475 0.001808 0.002179 0.002584 0.003010 0.003443 0.003862 0.004243 0.004557 0.004773 0.004860 0.004785 0.004519 0.004037 0.003319 0.002356 0.001148 -0.000295 -0.001949 -0.003777 -0.005730 -0.007749 -0.009767 -0.011709 -0.013500 -0.015062 -0.016325 -0.017226 -0.017714 -0.017752 -0.017324 -0.016430 -0.015089 -0.013341 -0.011241 -0.008859 -0.006276 -0.003579 -0.000862 0.001787 0.004283 0.006551 0.008528 0.010167 0.011435 0.012319 0.012820 0.012955 0.012754 0.012257 0.011514 0.010578 0.009502 0.008342 0.007147 0.005963 0.004829 0.003775 0.002825 0.001995 0.001291 0.000714 0.000259 -0.000084 -0.000328 -0.000488 -0.000580 -0.000619 -0.000618 -0.000589 -0.000543 -0.000487 -0.000426 -0.000365 -0.000308 -0.000255 -0.000209 -0.000170 -0.000138 -0.000111 -0.000089 -0.000071 -0.000056 -0.000043 -0.000032 -0.000023 -0.000016 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000002 0.000001 0.000007 0.000015 0.000026 0.000041 0.000060 0.000086 0.000119 0.000161 0.000216 0.000285 0.000373 0.000483 0.000620 0.000786 0.000984 0.001217 0.001482 0.001779 0.002100 0.002437 0.002777 0.003103 0.003395 0.003629 0.003780 0.003820 0.003722 0.003462 0.003018 0.002375 0.001524 0.000465 -0.000793 -0.002228 -0.003809 -0.005496 -0.007235 -0.008970 -0.010637 -0.012170 -0.013505 -0.014580 -0.015342 -0.015748 -0.015766 -0.015382 -0.014597 -0.013426 -0.011904 -0.010078 -0.008008 -0.005763 -0.003420 -0.001056 0.001251 0.003427 0.005408 0.007140 0.008583 0.009708 0.010502 0.010969 0.011120 0.010982 0.010590 0.009984 0.009209 0.008313 0.007340 0.006334 0.005333 0.004370 0.003472 0.002658 0.001943 0.001333 0.000829 0.000427 0.000118 -0.000107 -0.000262 -0.000358 -0.000409 -0.000426 -0.000418 -0.000393 -0.000357 -0.000317 -0.000274 -0.000233 -0.000194 -0.000160 -0.000131 -0.000106 -0.000086 -0.000070 -0.000056 -0.000045 -0.000035 -0.000026 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000009 0.000017 0.000027 0.000041 0.000058 0.000081 0.000109 0.000145 0.000190 0.000247 0.000318 0.000406 0.000515 0.000647 0.000803 0.000986 0.001195 0.001427 0.001677 0.001939 0.002201 0.002450 0.002670 0.002840 0.002939 0.002946 0.002837 0.002592 0.002193 0.001628 0.000888 -0.000027 -0.001107 -0.002336 -0.003686 -0.005123 -0.006603 -0.008076 -0.009489 -0.010786 -0.011913 -0.012818 -0.013456 -0.013790 -0.013795 -0.013458 -0.012778 -0.011772 -0.010465 -0.008900 -0.007125 -0.005201 -0.003192 -0.001164 0.000816 0.002686 0.004392 0.005887 0.007137 0.008118 0.008819 0.009242 0.009398 0.009308 0.009002 0.008513 0.007881 0.007142 0.006337 0.005501 0.004666 0.003860 0.003106 0.002420 0.001814 0.001294 0.000862 0.000513 0.000242 0.000040 -0.000103 -0.000198 -0.000254 -0.000281 -0.000286 -0.000276 -0.000257 -0.000231 -0.000202 -0.000173 -0.000145 -0.000120 -0.000098 -0.000080 -0.000065 -0.000053 -0.000043 -0.000034 -0.000027 -0.000020 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000010 0.000017 0.000026 0.000038 0.000054 0.000073 0.000097 0.000127 0.000164 0.000209 0.000266 0.000335 0.000420 0.000523 0.000644 0.000786 0.000947 0.001125 0.001317 0.001517 0.001715 0.001902 0.002063 0.002183 0.002244 0.002228 0.002116 0.001893 0.001542 0.001054 0.000421 -0.000357 -0.001271 -0.002309 -0.003447 -0.004655 -0.005898 -0.007133 -0.008316 -0.009401 -0.010341 -0.011094 -0.011622 -0.011895 -0.011892 -0.011601 -0.011022 -0.010169 -0.009064 -0.007740 -0.006240 -0.004614 -0.002915 -0.001200 0.000476 0.002061 0.003508 0.004780 0.005846 0.006687 0.007295 0.007669 0.007820 0.007766 0.007530 0.007140 0.006630 0.006029 0.005372 0.004686 0.003999 0.003334 0.002710 0.002140 0.001635 0.001200 0.000835 0.000539 0.000306 0.000130 0.000002 -0.000087 -0.000143 -0.000175 -0.000188 -0.000188 -0.000179 -0.000164 -0.000145 -0.000126 -0.000106 -0.000088 -0.000072 -0.000059 -0.000048 -0.000039 -0.000032 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000010 0.000016 0.000024 0.000035 0.000048 0.000064 0.000084 0.000109 0.000138 0.000174 0.000218 0.000272 0.000337 0.000416 0.000508 0.000616 0.000738 0.000873 0.001018 0.001167 0.001314 0.001451 0.001566 0.001647 0.001680 0.001651 0.001544 0.001345 0.001043 0.000628 0.000095 -0.000556 -0.001319 -0.002183 -0.003129 -0.004132 -0.005162 -0.006184 -0.007163 -0.008058 -0.008833 -0.009453 -0.009886 -0.010107 -0.010099 -0.009853 -0.009368 -0.008655 -0.007733 -0.006629 -0.005379 -0.004024 -0.002608 -0.001177 0.000221 0.001545 0.002755 0.003820 0.004716 0.005426 0.005943 0.006267 0.006407 0.006378 0.006198 0.005892 0.005484 0.005003 0.004472 0.003918 0.003361 0.002820 0.002311 0.001845 0.001431 0.001072 0.000770 0.000523 0.000328 0.000177 0.000066 -0.000013 -0.000067 -0.000100 -0.000117 -0.000123 -0.000121 -0.000113 -0.000102 -0.000089 -0.000076 -0.000063 -0.000052 -0.000042 -0.000034 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000014 0.000021 0.000030 0.000041 0.000055 0.000071 0.000091 0.000114 0.000142 0.000176 0.000217 0.000266 0.000325 0.000395 0.000475 0.000566 0.000666 0.000773 0.000883 0.000990 0.001088 0.001168 0.001220 0.001234 0.001197 0.001099 0.000926 0.000671 0.000325 -0.000116 -0.000653 -0.001281 -0.001990 -0.002765 -0.003587 -0.004429 -0.005265 -0.006063 -0.006794 -0.007425 -0.007929 -0.008281 -0.008459 -0.008449 -0.008244 -0.007844 -0.007257 -0.006499 -0.005592 -0.004565 -0.003451 -0.002286 -0.001110 0.000040 0.001130 0.002127 0.003006 0.003746 0.004336 0.004768 0.005044 0.005169 0.005156 0.005021 0.004783 0.004462 0.004081 0.003659 0.003216 0.002771 0.002337 0.001928 0.001553 0.001219 0.000928 0.000683 0.000481 0.000320 0.000195 0.000100 0.000031 -0.000017 -0.000048 -0.000067 -0.000077 -0.000079 -0.000076 -0.000070 -0.000062 -0.000053 -0.000044 -0.000036 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000011 0.000017 0.000025 0.000034 0.000045 0.000059 0.000074 0.000093 0.000114 0.000140 0.000170 0.000207 0.000250 0.000302 0.000361 0.000427 0.000501 0.000578 0.000657 0.000734 0.000802 0.000856 0.000887 0.000888 0.000849 0.000762 0.000616 0.000404 0.000120 -0.000240 -0.000676 -0.001185 -0.001758 -0.002385 -0.003048 -0.003728 -0.004402 -0.005046 -0.005634 -0.006143 -0.006548 -0.006830 -0.006972 -0.006963 -0.006796 -0.006471 -0.005995 -0.005381 -0.004646 -0.003813 -0.002911 -0.001967 -0.001014 -0.000081 0.000803 0.001613 0.002327 0.002931 0.003412 0.003768 0.003997 0.004106 0.004104 0.004004 0.003821 0.003572 0.003273 0.002942 0.002594 0.002242 0.001900 0.001577 0.001279 0.001014 0.000782 0.000586 0.000424 0.000294 0.000192 0.000114 0.000056 0.000014 -0.000015 -0.000033 -0.000044 -0.000049 -0.000049 -0.000046 -0.000041 -0.000036 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000009 0.000014 0.000020 0.000028 0.000037 0.000047 0.000060 0.000074 0.000090 0.000109 0.000132 0.000159 0.000190 0.000227 0.000270 0.000318 0.000370 0.000426 0.000482 0.000535 0.000581 0.000616 0.000633 0.000626 0.000589 0.000513 0.000392 0.000219 -0.000010 -0.000298 -0.000647 -0.001053 -0.001511 -0.002010 -0.002539 -0.003080 -0.003616 -0.004129 -0.004597 -0.005001 -0.005324 -0.005548 -0.005661 -0.005653 -0.005519 -0.005259 -0.004879 -0.004388 -0.003801 -0.003137 -0.002416 -0.001662 -0.000901 -0.000155 0.000552 0.001200 0.001772 0.002257 0.002644 0.002932 0.003120 0.003212 0.003217 0.003144 0.003005 0.002813 0.002583 0.002326 0.002056 0.001783 0.001516 0.001264 0.001032 0.000824 0.000643 0.000489 0.000362 0.000259 0.000177 0.000114 0.000066 0.000031 0.000006 -0.000011 -0.000022 -0.000028 -0.000030 -0.000029 -0.000027 -0.000023 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000011 0.000016 0.000022 0.000029 0.000038 0.000047 0.000058 0.000071 0.000085 0.000101 0.000121 0.000143 0.000169 0.000199 0.000233 0.000270 0.000309 0.000347 0.000383 0.000414 0.000435 0.000443 0.000433 0.000398 0.000335 0.000237 0.000098 -0.000083 -0.000312 -0.000586 -0.000906 -0.001266 -0.001658 -0.002073 -0.002498 -0.002919 -0.003322 -0.003690 -0.004008 -0.004262 -0.004438 -0.004527 -0.004521 -0.004416 -0.004212 -0.003913 -0.003526 -0.003064 -0.002541 -0.001974 -0.001381 -0.000781 -0.000193 0.000364 0.000875 0.001327 0.001710 0.002017 0.002247 0.002398 0.002475 0.002483 0.002430 0.002326 0.002182 0.002006 0.001810 0.001603 0.001393 0.001188 0.000994 0.000816 0.000657 0.000517 0.000399 0.000300 0.000220 0.000156 0.000106 0.000067 0.000038 0.000017 0.000002 -0.000008 -0.000014 -0.000017 -0.000017 -0.000016 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000023 0.000029 0.000037 0.000045 0.000055 0.000065 0.000077 0.000091 0.000107 0.000125 0.000146 0.000169 0.000194 0.000221 0.000247 0.000271 0.000290 0.000303 0.000305 0.000293 0.000263 0.000211 0.000133 0.000024 -0.000118 -0.000295 -0.000509 -0.000757 -0.001035 -0.001339 -0.001660 -0.001990 -0.002316 -0.002629 -0.002914 -0.003161 -0.003359 -0.003496 -0.003566 -0.003562 -0.003481 -0.003323 -0.003092 -0.002793 -0.002434 -0.002029 -0.001588 -0.001128 -0.000662 -0.000206 0.000226 0.000624 0.000975 0.001274 0.001515 0.001695 0.001815 0.001878 0.001888 0.001851 0.001774 0.001666 0.001534 0.001386 0.001230 0.001071 0.000916 0.000769 0.000634 0.000513 0.000407 0.000317 0.000243 0.000181 0.000132 0.000093 0.000063 0.000040 0.000023 0.000010 0.000001 -0.000004 -0.000008 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000006 0.000009 0.000013 0.000017 0.000023 0.000028 0.000035 0.000042 0.000050 0.000059 0.000069 0.000080 0.000092 0.000106 0.000122 0.000139 0.000156 0.000173 0.000189 0.000201 0.000207 0.000206 0.000194 0.000169 0.000128 0.000067 -0.000018 -0.000127 -0.000263 -0.000426 -0.000616 -0.000828 -0.001060 -0.001306 -0.001558 -0.001807 -0.002047 -0.002266 -0.002455 -0.002607 -0.002713 -0.002768 -0.002766 -0.002705 -0.002585 -0.002408 -0.002180 -0.001906 -0.001596 -0.001260 -0.000907 -0.000551 -0.000202 0.000129 0.000434 0.000704 0.000934 0.001119 0.001259 0.001354 0.001404 0.001415 0.001389 0.001334 0.001255 0.001157 0.001047 0.000929 0.000811 0.000694 0.000584 0.000484 0.000393 0.000315 0.000248 0.000192 0.000146 0.000109 0.000080 0.000056 0.000038 0.000024 0.000014 0.000006 0.000001 -0.000002 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000017 0.000022 0.000027 0.000033 0.000039 0.000045 0.000052 0.000060 0.000068 0.000077 0.000087 0.000098 0.000109 0.000120 0.000130 0.000137 0.000140 0.000137 0.000127 0.000106 0.000074 0.000026 -0.000038 -0.000120 -0.000223 -0.000346 -0.000489 -0.000649 -0.000824 -0.001009 -0.001199 -0.001387 -0.001568 -0.001734 -0.001878 -0.001994 -0.002075 -0.002117 -0.002117 -0.002072 -0.001983 -0.001850 -0.001679 -0.001473 -0.001239 -0.000985 -0.000720 -0.000451 -0.000187 0.000063 0.000293 0.000498 0.000672 0.000814 0.000922 0.000995 0.001035 0.001046 0.001029 0.000990 0.000933 0.000861 0.000780 0.000693 0.000605 0.000519 0.000438 0.000363 0.000297 0.000239 0.000190 0.000149 0.000116 0.000088 0.000066 0.000049 0.000035 0.000024 0.000016 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000025 0.000030 0.000035 0.000040 0.000045 0.000050 0.000056 0.000062 0.000069 0.000076 0.000083 0.000089 0.000092 0.000093 0.000090 0.000081 0.000064 0.000039 0.000004 -0.000045 -0.000107 -0.000183 -0.000275 -0.000381 -0.000499 -0.000629 -0.000767 -0.000908 -0.001048 -0.001183 -0.001307 -0.001416 -0.001503 -0.001565 -0.001597 -0.001598 -0.001566 -0.001501 -0.001403 -0.001276 -0.001123 -0.000950 -0.000761 -0.000563 -0.000363 -0.000167 0.000020 0.000192 0.000345 0.000476 0.000583 0.000665 0.000721 0.000754 0.000764 0.000753 0.000726 0.000685 0.000634 0.000575 0.000512 0.000447 0.000384 0.000324 0.000269 0.000221 0.000179 0.000144 0.000114 0.000090 0.000070 0.000054 0.000041 0.000031 0.000022 0.000016 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000015 0.000019 0.000023 0.000026 0.000030 0.000033 0.000037 0.000040 0.000044 0.000049 0.000053 0.000057 0.000060 0.000062 0.000061 0.000058 0.000050 0.000037 0.000018 -0.000009 -0.000044 -0.000090 -0.000146 -0.000213 -0.000291 -0.000378 -0.000473 -0.000573 -0.000677 -0.000780 -0.000880 -0.000972 -0.001052 -0.001117 -0.001164 -0.001190 -0.001192 -0.001169 -0.001122 -0.001051 -0.000959 -0.000847 -0.000719 -0.000581 -0.000435 -0.000288 -0.000144 -0.000006 0.000121 0.000234 0.000332 0.000412 0.000473 0.000517 0.000543 0.000552 0.000546 0.000528 0.000499 0.000462 0.000420 0.000374 0.000327 0.000281 0.000238 0.000198 0.000163 0.000132 0.000107 0.000086 0.000069 0.000055 0.000044 0.000034 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000020 0.000022 0.000025 0.000027 0.000030 0.000032 0.000035 0.000037 0.000039 0.000041 0.000041 0.000040 0.000036 0.000030 0.000020 0.000005 -0.000015 -0.000041 -0.000074 -0.000115 -0.000163 -0.000219 -0.000282 -0.000350 -0.000423 -0.000498 -0.000573 -0.000645 -0.000713 -0.000772 -0.000820 -0.000855 -0.000875 -0.000878 -0.000863 -0.000830 -0.000780 -0.000713 -0.000632 -0.000540 -0.000439 -0.000333 -0.000226 -0.000121 -0.000020 0.000073 0.000156 0.000228 0.000287 0.000334 0.000367 0.000387 0.000396 0.000393 0.000381 0.000361 0.000335 0.000305 0.000272 0.000238 0.000205 0.000173 0.000144 0.000119 0.000097 0.000079 0.000064 0.000052 0.000043 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000012 0.000015 0.000017 0.000018 0.000020 0.000022 0.000023 0.000025 0.000026 0.000027 0.000027 0.000027 0.000025 0.000022 0.000016 0.000008 -0.000003 -0.000017 -0.000036 -0.000060 -0.000089 -0.000124 -0.000163 -0.000208 -0.000256 -0.000308 -0.000362 -0.000415 -0.000468 -0.000516 -0.000559 -0.000595 -0.000621 -0.000637 -0.000640 -0.000631 -0.000608 -0.000573 -0.000525 -0.000467 -0.000401 -0.000328 -0.000252 -0.000175 -0.000099 -0.000026 0.000041 0.000102 0.000155 0.000199 0.000234 0.000259 0.000275 0.000283 0.000282 0.000274 0.000261 0.000242 0.000221 0.000198 0.000173 0.000149 0.000126 0.000105 0.000087 0.000071 0.000058 0.000048 0.000040 0.000033 0.000028 0.000023 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000015 0.000016 0.000017 0.000018 0.000018 0.000019 0.000018 0.000017 0.000015 0.000012 0.000007 0.000001 -0.000007 -0.000018 -0.000032 -0.000049 -0.000069 -0.000093 -0.000121 -0.000152 -0.000186 -0.000222 -0.000260 -0.000298 -0.000335 -0.000370 -0.000401 -0.000427 -0.000447 -0.000459 -0.000462 -0.000457 -0.000442 -0.000417 -0.000384 -0.000343 -0.000295 -0.000244 -0.000189 -0.000133 -0.000079 -0.000027 0.000022 0.000066 0.000104 0.000137 0.000163 0.000183 0.000195 0.000202 0.000202 0.000197 0.000188 0.000175 0.000160 0.000143 0.000126 0.000108 0.000092 0.000076 0.000063 0.000052 0.000043 0.000036 0.000030 0.000026 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000009 0.000006 0.000002 -0.000003 -0.000010 -0.000018 -0.000027 -0.000039 -0.000053 -0.000070 -0.000089 -0.000110 -0.000134 -0.000159 -0.000185 -0.000211 -0.000237 -0.000262 -0.000284 -0.000303 -0.000318 -0.000327 -0.000331 -0.000328 -0.000318 -0.000301 -0.000278 -0.000249 -0.000216 -0.000179 -0.000140 -0.000100 -0.000061 -0.000024 0.000011 0.000043 0.000071 0.000095 0.000114 0.000129 0.000139 0.000144 0.000145 0.000143 0.000136 0.000127 0.000117 0.000104 0.000092 0.000079 0.000067 0.000056 0.000046 0.000038 0.000032 0.000027 0.000023 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000009 0.000009 0.000008 0.000006 0.000004 0.000001 -0.000002 -0.000006 -0.000011 -0.000016 -0.000023 -0.000031 -0.000041 -0.000052 -0.000065 -0.000080 -0.000095 -0.000112 -0.000130 -0.000148 -0.000166 -0.000184 -0.000199 -0.000213 -0.000224 -0.000231 -0.000235 -0.000233 -0.000227 -0.000216 -0.000200 -0.000180 -0.000156 -0.000130 -0.000102 -0.000074 -0.000046 -0.000019 0.000006 0.000029 0.000049 0.000066 0.000081 0.000092 0.000100 0.000104 0.000105 0.000104 0.000099 0.000093 0.000085 0.000077 0.000067 0.000058 0.000049 0.000041 0.000034 0.000028 0.000024 0.000020 0.000018 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000031 -0.000039 -0.000047 -0.000057 -0.000067 -0.000079 -0.000091 -0.000103 -0.000115 -0.000127 -0.000138 -0.000148 -0.000156 -0.000161 -0.000164 -0.000164 -0.000160 -0.000153 -0.000142 -0.000128 -0.000111 -0.000092 -0.000073 -0.000053 -0.000033 -0.000014 0.000004 0.000020 0.000035 0.000048 0.000058 0.000067 0.000073 0.000076 0.000077 0.000076 0.000073 0.000069 0.000063 0.000056 0.000050 0.000043 0.000036 0.000030 0.000025 0.000021 0.000018 0.000015 0.000014 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000040 -0.000047 -0.000055 -0.000063 -0.000071 -0.000079 -0.000087 -0.000094 -0.000101 -0.000107 -0.000111 -0.000114 -0.000114 -0.000112 -0.000107 -0.000099 -0.000089 -0.000077 -0.000064 -0.000050 -0.000036 -0.000022 -0.000009 0.000004 0.000015 0.000026 0.000035 0.000043 0.000049 0.000053 0.000056 0.000057 0.000056 0.000054 0.000051 0.000047 0.000042 0.000037 0.000032 0.000027 0.000022 0.000019 0.000016 0.000013 0.000012 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000048 -0.000053 -0.000059 -0.000063 -0.000068 -0.000072 -0.000075 -0.000077 -0.000077 -0.000076 -0.000073 -0.000067 -0.000061 -0.000052 -0.000043 -0.000033 -0.000024 -0.000014 -0.000005 0.000004 0.000012 0.000019 0.000026 0.000032 0.000036 0.000039 0.000041 0.000042 0.000042 0.000040 0.000038 0.000035 0.000031 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000032 -0.000035 -0.000039 -0.000042 -0.000045 -0.000048 -0.000050 -0.000051 -0.000051 -0.000050 -0.000048 -0.000044 -0.000040 -0.000034 -0.000028 -0.000021 -0.000014 -0.000008 -0.000002 0.000004 0.000010 0.000015 0.000020 0.000024 0.000027 0.000029 0.000031 0.000032 0.000031 0.000030 0.000029 0.000026 0.000024 0.000021 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000031 -0.000032 -0.000033 -0.000033 -0.000032 -0.000030 -0.000028 -0.000025 -0.000021 -0.000016 -0.000012 -0.000008 -0.000003 0.000001 0.000004 0.000008 0.000012 0.000015 0.000018 0.000020 0.000022 0.000023 0.000024 0.000023 0.000023 0.000022 0.000020 0.000018 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000009 -0.000006 -0.000003 -0.000001 0.000002 0.000004 0.000007 0.000009 0.000011 0.000013 0.000015 0.000016 0.000017 0.000018 0.000018 0.000017 0.000016 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode29_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000023 -0.000024 -0.000024 -0.000025 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000016 -0.000018 -0.000019 -0.000021 -0.000023 -0.000024 -0.000026 -0.000027 -0.000028 -0.000029 -0.000029 -0.000028 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000007 -0.000004 -0.000002 0.000000 0.000002 0.000003 0.000004 0.000004 0.000003 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000029 -0.000031 -0.000032 -0.000033 -0.000033 -0.000032 -0.000031 -0.000029 -0.000026 -0.000023 -0.000019 -0.000016 -0.000012 -0.000009 -0.000006 -0.000003 0.000001 0.000004 0.000007 0.000010 0.000013 0.000015 0.000016 0.000015 0.000014 0.000013 0.000010 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000030 -0.000032 -0.000033 -0.000035 -0.000036 -0.000037 -0.000037 -0.000036 -0.000034 -0.000032 -0.000028 -0.000024 -0.000019 -0.000014 -0.000008 -0.000003 0.000002 0.000007 0.000012 0.000016 0.000021 0.000025 0.000029 0.000032 0.000035 0.000036 0.000036 0.000034 0.000032 0.000029 0.000025 0.000021 0.000017 0.000013 0.000010 0.000007 0.000004 0.000001 -0.000002 -0.000005 -0.000007 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000027 -0.000030 -0.000032 -0.000034 -0.000036 -0.000038 -0.000040 -0.000041 -0.000042 -0.000042 -0.000041 -0.000038 -0.000035 -0.000030 -0.000025 -0.000018 -0.000010 -0.000002 0.000006 0.000015 0.000022 0.000030 0.000037 0.000044 0.000050 0.000056 0.000061 0.000065 0.000068 0.000069 0.000069 0.000067 0.000063 0.000058 0.000052 0.000046 0.000039 0.000033 0.000027 0.000021 0.000015 0.000010 0.000005 -0.000001 -0.000005 -0.000010 -0.000014 -0.000017 -0.000020 -0.000022 -0.000023 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000032 -0.000035 -0.000037 -0.000040 -0.000042 -0.000044 -0.000046 -0.000047 -0.000048 -0.000047 -0.000046 -0.000043 -0.000039 -0.000033 -0.000025 -0.000016 -0.000005 0.000007 0.000019 0.000031 0.000044 0.000056 0.000067 0.000078 0.000088 0.000097 0.000104 0.000111 0.000116 0.000120 0.000121 0.000120 0.000116 0.000111 0.000103 0.000095 0.000085 0.000075 0.000064 0.000054 0.000044 0.000034 0.000025 0.000015 0.000007 -0.000001 -0.000008 -0.000014 -0.000020 -0.000024 -0.000028 -0.000030 -0.000031 -0.000032 -0.000031 -0.000030 -0.000028 -0.000026 -0.000025 -0.000023 -0.000021 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000017 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000037 -0.000041 -0.000044 -0.000047 -0.000050 -0.000052 -0.000054 -0.000056 -0.000056 -0.000055 -0.000053 -0.000049 -0.000044 -0.000036 -0.000026 -0.000014 0.000000 0.000017 0.000034 0.000052 0.000071 0.000090 0.000108 0.000125 0.000141 0.000155 0.000168 0.000179 0.000188 0.000195 0.000199 0.000199 0.000197 0.000191 0.000182 0.000171 0.000158 0.000143 0.000127 0.000111 0.000095 0.000078 0.000062 0.000047 0.000033 0.000019 0.000007 -0.000004 -0.000014 -0.000022 -0.000029 -0.000034 -0.000038 -0.000040 -0.000041 -0.000040 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000024 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000031 -0.000035 -0.000040 -0.000045 -0.000049 -0.000053 -0.000057 -0.000060 -0.000063 -0.000065 -0.000067 -0.000067 -0.000066 -0.000064 -0.000059 -0.000052 -0.000042 -0.000029 -0.000013 0.000005 0.000027 0.000051 0.000077 0.000104 0.000132 0.000160 0.000186 0.000212 0.000235 0.000256 0.000275 0.000290 0.000302 0.000310 0.000314 0.000314 0.000309 0.000300 0.000287 0.000270 0.000250 0.000228 0.000204 0.000179 0.000154 0.000129 0.000104 0.000081 0.000059 0.000039 0.000020 0.000004 -0.000011 -0.000023 -0.000034 -0.000041 -0.000047 -0.000050 -0.000052 -0.000052 -0.000051 -0.000049 -0.000046 -0.000044 -0.000041 -0.000038 -0.000036 -0.000033 -0.000029 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000038 -0.000043 -0.000048 -0.000053 -0.000059 -0.000064 -0.000069 -0.000073 -0.000077 -0.000080 -0.000082 -0.000083 -0.000082 -0.000079 -0.000074 -0.000065 -0.000053 -0.000037 -0.000017 0.000007 0.000035 0.000067 0.000103 0.000141 0.000180 0.000221 0.000261 0.000300 0.000337 0.000371 0.000401 0.000428 0.000449 0.000465 0.000475 0.000479 0.000477 0.000469 0.000454 0.000434 0.000409 0.000380 0.000348 0.000312 0.000276 0.000238 0.000201 0.000165 0.000130 0.000098 0.000068 0.000040 0.000016 -0.000005 -0.000023 -0.000038 -0.000050 -0.000058 -0.000063 -0.000066 -0.000066 -0.000065 -0.000063 -0.000060 -0.000057 -0.000054 -0.000050 -0.000047 -0.000043 -0.000038 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000035 -0.000040 -0.000045 -0.000051 -0.000057 -0.000064 -0.000071 -0.000077 -0.000084 -0.000090 -0.000095 -0.000099 -0.000103 -0.000104 -0.000104 -0.000101 -0.000095 -0.000086 -0.000071 -0.000052 -0.000028 0.000002 0.000038 0.000079 0.000126 0.000177 0.000231 0.000288 0.000346 0.000404 0.000460 0.000513 0.000562 0.000605 0.000641 0.000671 0.000692 0.000705 0.000709 0.000704 0.000691 0.000669 0.000640 0.000604 0.000561 0.000514 0.000463 0.000410 0.000356 0.000302 0.000250 0.000200 0.000153 0.000109 0.000070 0.000035 0.000005 -0.000021 -0.000042 -0.000059 -0.000071 -0.000079 -0.000083 -0.000085 -0.000084 -0.000082 -0.000078 -0.000074 -0.000070 -0.000066 -0.000061 -0.000055 -0.000050 -0.000044 -0.000038 -0.000033 -0.000028 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000036 -0.000041 -0.000047 -0.000054 -0.000061 -0.000069 -0.000077 -0.000085 -0.000093 -0.000101 -0.000109 -0.000116 -0.000123 -0.000128 -0.000132 -0.000133 -0.000132 -0.000126 -0.000116 -0.000101 -0.000079 -0.000051 -0.000014 0.000030 0.000081 0.000141 0.000207 0.000280 0.000357 0.000437 0.000519 0.000601 0.000679 0.000754 0.000822 0.000882 0.000933 0.000973 0.001002 0.001018 0.001023 0.001014 0.000994 0.000962 0.000920 0.000868 0.000808 0.000741 0.000669 0.000594 0.000518 0.000441 0.000367 0.000296 0.000229 0.000168 0.000112 0.000063 0.000020 -0.000017 -0.000047 -0.000070 -0.000087 -0.000099 -0.000106 -0.000109 -0.000109 -0.000106 -0.000102 -0.000097 -0.000091 -0.000085 -0.000078 -0.000071 -0.000064 -0.000057 -0.000049 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000040 -0.000047 -0.000054 -0.000062 -0.000071 -0.000080 -0.000090 -0.000101 -0.000111 -0.000122 -0.000132 -0.000142 -0.000151 -0.000160 -0.000166 -0.000170 -0.000171 -0.000168 -0.000159 -0.000144 -0.000121 -0.000089 -0.000048 0.000004 0.000067 0.000141 0.000224 0.000317 0.000418 0.000526 0.000638 0.000751 0.000864 0.000973 0.001075 0.001169 0.001252 0.001322 0.001376 0.001415 0.001436 0.001440 0.001427 0.001398 0.001353 0.001293 0.001221 0.001137 0.001045 0.000945 0.000840 0.000734 0.000628 0.000524 0.000425 0.000332 0.000246 0.000169 0.000100 0.000041 -0.000010 -0.000051 -0.000084 -0.000108 -0.000125 -0.000135 -0.000140 -0.000140 -0.000138 -0.000133 -0.000126 -0.000119 -0.000111 -0.000102 -0.000092 -0.000083 -0.000073 -0.000064 -0.000055 -0.000046 -0.000039 -0.000033 -0.000027 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000029 -0.000036 -0.000043 -0.000051 -0.000060 -0.000070 -0.000080 -0.000092 -0.000104 -0.000117 -0.000131 -0.000144 -0.000158 -0.000172 -0.000185 -0.000197 -0.000208 -0.000216 -0.000222 -0.000222 -0.000216 -0.000203 -0.000181 -0.000148 -0.000102 -0.000044 0.000029 0.000116 0.000218 0.000334 0.000462 0.000601 0.000747 0.000900 0.001054 0.001207 0.001355 0.001495 0.001622 0.001734 0.001828 0.001901 0.001953 0.001981 0.001985 0.001966 0.001925 0.001863 0.001781 0.001682 0.001567 0.001441 0.001305 0.001162 0.001017 0.000872 0.000731 0.000595 0.000468 0.000350 0.000244 0.000150 0.000068 -0.000001 -0.000057 -0.000102 -0.000135 -0.000159 -0.000173 -0.000181 -0.000183 -0.000180 -0.000174 -0.000165 -0.000155 -0.000144 -0.000132 -0.000120 -0.000107 -0.000094 -0.000082 -0.000071 -0.000060 -0.000051 -0.000042 -0.000035 -0.000029 -0.000024 -0.000019 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000036 -0.000045 -0.000054 -0.000065 -0.000076 -0.000089 -0.000102 -0.000117 -0.000134 -0.000151 -0.000168 -0.000187 -0.000205 -0.000223 -0.000241 -0.000257 -0.000272 -0.000283 -0.000290 -0.000290 -0.000281 -0.000262 -0.000230 -0.000184 -0.000121 -0.000040 0.000060 0.000179 0.000317 0.000474 0.000647 0.000834 0.001031 0.001235 0.001441 0.001645 0.001843 0.002029 0.002198 0.002348 0.002472 0.002570 0.002637 0.002674 0.002679 0.002653 0.002597 0.002513 0.002403 0.002270 0.002117 0.001947 0.001765 0.001575 0.001380 0.001186 0.000996 0.000814 0.000642 0.000484 0.000340 0.000213 0.000103 0.000010 -0.000067 -0.000127 -0.000172 -0.000204 -0.000224 -0.000235 -0.000238 -0.000235 -0.000227 -0.000216 -0.000202 -0.000188 -0.000172 -0.000155 -0.000139 -0.000122 -0.000107 -0.000092 -0.000078 -0.000065 -0.000055 -0.000045 -0.000037 -0.000030 -0.000024 -0.000018 -0.000014 -0.000010 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000056 -0.000067 -0.000081 -0.000095 -0.000111 -0.000129 -0.000149 -0.000170 -0.000193 -0.000216 -0.000241 -0.000265 -0.000290 -0.000314 -0.000336 -0.000356 -0.000371 -0.000380 -0.000379 -0.000367 -0.000340 -0.000297 -0.000234 -0.000148 -0.000039 0.000095 0.000255 0.000440 0.000648 0.000878 0.001125 0.001385 0.001653 0.001924 0.002192 0.002451 0.002694 0.002916 0.003110 0.003273 0.003400 0.003489 0.003537 0.003543 0.003509 0.003435 0.003324 0.003180 0.003005 0.002804 0.002581 0.002341 0.002091 0.001835 0.001579 0.001328 0.001087 0.000859 0.000649 0.000459 0.000290 0.000143 0.000020 -0.000082 -0.000162 -0.000222 -0.000265 -0.000292 -0.000307 -0.000311 -0.000307 -0.000297 -0.000282 -0.000265 -0.000245 -0.000224 -0.000202 -0.000180 -0.000159 -0.000138 -0.000119 -0.000101 -0.000085 -0.000071 -0.000058 -0.000047 -0.000038 -0.000030 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000028 -0.000035 -0.000045 -0.000056 -0.000069 -0.000083 -0.000100 -0.000119 -0.000140 -0.000163 -0.000189 -0.000217 -0.000246 -0.000278 -0.000311 -0.000344 -0.000377 -0.000410 -0.000441 -0.000467 -0.000488 -0.000499 -0.000498 -0.000482 -0.000446 -0.000387 -0.000302 -0.000189 -0.000044 0.000133 0.000344 0.000587 0.000859 0.001158 0.001479 0.001816 0.002163 0.002513 0.002858 0.003191 0.003503 0.003788 0.004038 0.004247 0.004410 0.004523 0.004585 0.004593 0.004549 0.004455 0.004312 0.004126 0.003901 0.003642 0.003354 0.003045 0.002722 0.002391 0.002059 0.001733 0.001419 0.001123 0.000849 0.000600 0.000379 0.000188 0.000026 -0.000107 -0.000212 -0.000291 -0.000347 -0.000383 -0.000403 -0.000408 -0.000403 -0.000389 -0.000370 -0.000346 -0.000319 -0.000291 -0.000262 -0.000234 -0.000206 -0.000179 -0.000154 -0.000131 -0.000110 -0.000091 -0.000075 -0.000061 -0.000048 -0.000038 -0.000029 -0.000022 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000056 -0.000069 -0.000085 -0.000103 -0.000124 -0.000148 -0.000175 -0.000205 -0.000239 -0.000276 -0.000315 -0.000357 -0.000401 -0.000446 -0.000492 -0.000536 -0.000578 -0.000614 -0.000642 -0.000657 -0.000656 -0.000634 -0.000586 -0.000509 -0.000397 -0.000249 -0.000060 0.000170 0.000443 0.000756 0.001106 0.001489 0.001899 0.002329 0.002770 0.003213 0.003650 0.004070 0.004464 0.004823 0.005138 0.005401 0.005606 0.005750 0.005827 0.005839 0.005784 0.005666 0.005487 0.005252 0.004968 0.004640 0.004277 0.003885 0.003475 0.003054 0.002631 0.002216 0.001815 0.001435 0.001083 0.000763 0.000478 0.000231 0.000022 -0.000149 -0.000285 -0.000387 -0.000460 -0.000506 -0.000531 -0.000537 -0.000530 -0.000511 -0.000484 -0.000452 -0.000416 -0.000378 -0.000340 -0.000302 -0.000266 -0.000231 -0.000198 -0.000168 -0.000141 -0.000117 -0.000096 -0.000078 -0.000062 -0.000049 -0.000038 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000044 -0.000055 -0.000069 -0.000086 -0.000105 -0.000128 -0.000154 -0.000184 -0.000219 -0.000259 -0.000303 -0.000352 -0.000404 -0.000460 -0.000519 -0.000580 -0.000641 -0.000701 -0.000757 -0.000806 -0.000843 -0.000864 -0.000863 -0.000834 -0.000772 -0.000672 -0.000528 -0.000337 -0.000095 0.000199 0.000546 0.000942 0.001385 0.001868 0.002383 0.002921 0.003472 0.004025 0.004568 0.005089 0.005577 0.006021 0.006411 0.006736 0.006991 0.007168 0.007265 0.007280 0.007214 0.007069 0.006848 0.006559 0.006207 0.005801 0.005350 0.004863 0.004351 0.003825 0.003296 0.002775 0.002271 0.001793 0.001348 0.000943 0.000582 0.000268 0.000002 -0.000216 -0.000389 -0.000520 -0.000612 -0.000671 -0.000702 -0.000709 -0.000697 -0.000670 -0.000633 -0.000590 -0.000541 -0.000491 -0.000440 -0.000390 -0.000342 -0.000297 -0.000254 -0.000216 -0.000181 -0.000150 -0.000123 -0.000100 -0.000080 -0.000063 -0.000049 -0.000038 -0.000028 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000030 -0.000036 -0.000045 -0.000056 -0.000070 -0.000087 -0.000107 -0.000131 -0.000159 -0.000193 -0.000232 -0.000277 -0.000328 -0.000386 -0.000450 -0.000519 -0.000594 -0.000672 -0.000753 -0.000835 -0.000915 -0.000990 -0.001055 -0.001105 -0.001133 -0.001132 -0.001096 -0.001017 -0.000889 -0.000707 -0.000465 -0.000160 0.000210 0.000644 0.001138 0.001688 0.002287 0.002923 0.003586 0.004262 0.004940 0.005603 0.006239 0.006834 0.007373 0.007846 0.008241 0.008551 0.008767 0.008886 0.008906 0.008827 0.008652 0.008387 0.008036 0.007609 0.007115 0.006565 0.005971 0.005344 0.004699 0.004049 0.003405 0.002782 0.002190 0.001637 0.001133 0.000683 0.000290 -0.000044 -0.000319 -0.000537 -0.000701 -0.000817 -0.000891 -0.000927 -0.000934 -0.000915 -0.000878 -0.000828 -0.000768 -0.000703 -0.000636 -0.000568 -0.000503 -0.000439 -0.000380 -0.000325 -0.000276 -0.000231 -0.000192 -0.000157 -0.000127 -0.000102 -0.000081 -0.000063 -0.000049 -0.000037 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000021 -0.000026 -0.000031 -0.000038 -0.000047 -0.000058 -0.000071 -0.000088 -0.000109 -0.000134 -0.000164 -0.000200 -0.000243 -0.000293 -0.000351 -0.000417 -0.000492 -0.000576 -0.000667 -0.000766 -0.000870 -0.000977 -0.001085 -0.001191 -0.001290 -0.001376 -0.001441 -0.001478 -0.001479 -0.001434 -0.001336 -0.001176 -0.000948 -0.000646 -0.000267 0.000190 0.000724 0.001331 0.002004 0.002733 0.003505 0.004308 0.005125 0.005941 0.006738 0.007501 0.008212 0.008856 0.009420 0.009891 0.010260 0.010519 0.010663 0.010688 0.010597 0.010391 0.010077 0.009661 0.009153 0.008564 0.007905 0.007192 0.006439 0.005661 0.004875 0.004095 0.003338 0.002615 0.001940 0.001322 0.000768 0.000284 -0.000129 -0.000470 -0.000741 -0.000945 -0.001089 -0.001179 -0.001222 -0.001226 -0.001199 -0.001148 -0.001079 -0.000998 -0.000911 -0.000822 -0.000732 -0.000645 -0.000562 -0.000485 -0.000414 -0.000350 -0.000293 -0.000243 -0.000199 -0.000162 -0.000130 -0.000103 -0.000081 -0.000063 -0.000049 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000060 -0.000074 -0.000091 -0.000112 -0.000137 -0.000169 -0.000207 -0.000252 -0.000307 -0.000370 -0.000445 -0.000531 -0.000628 -0.000737 -0.000856 -0.000985 -0.001121 -0.001262 -0.001404 -0.001542 -0.001671 -0.001782 -0.001867 -0.001916 -0.001919 -0.001865 -0.001744 -0.001547 -0.001266 -0.000896 -0.000433 0.000124 0.000772 0.001505 0.002314 0.003188 0.004111 0.005067 0.006037 0.007003 0.007944 0.008842 0.009677 0.010433 0.011094 0.011646 0.012078 0.012382 0.012552 0.012585 0.012481 0.012244 0.011879 0.011395 0.010802 0.010112 0.009339 0.008499 0.007610 0.006689 0.005754 0.004826 0.003920 0.003054 0.002242 0.001496 0.000825 0.000236 -0.000267 -0.000684 -0.001015 -0.001266 -0.001442 -0.001550 -0.001600 -0.001601 -0.001562 -0.001491 -0.001399 -0.001292 -0.001176 -0.001057 -0.000939 -0.000825 -0.000717 -0.000617 -0.000526 -0.000443 -0.000370 -0.000306 -0.000251 -0.000204 -0.000164 -0.000131 -0.000103 -0.000081 -0.000063 -0.000049 -0.000037 -0.000029 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000041 -0.000051 -0.000062 -0.000076 -0.000093 -0.000114 -0.000141 -0.000173 -0.000213 -0.000261 -0.000319 -0.000388 -0.000469 -0.000565 -0.000675 -0.000800 -0.000941 -0.001095 -0.001261 -0.001437 -0.001619 -0.001803 -0.001981 -0.002146 -0.002289 -0.002399 -0.002463 -0.002469 -0.002405 -0.002258 -0.002019 -0.001679 -0.001231 -0.000674 -0.000006 0.000767 0.001639 0.002598 0.003628 0.004714 0.005833 0.006966 0.008089 0.009181 0.010220 0.011184 0.012055 0.012814 0.013449 0.013946 0.014296 0.014493 0.014534 0.014419 0.014151 0.013737 0.013185 0.012506 0.011714 0.010823 0.009852 0.008821 0.007749 0.006658 0.005571 0.004506 0.003485 0.002524 0.001637 0.000837 0.000131 -0.000474 -0.000976 -0.001377 -0.001680 -0.001892 -0.002022 -0.002078 -0.002073 -0.002018 -0.001924 -0.001801 -0.001660 -0.001508 -0.001353 -0.001199 -0.001051 -0.000911 -0.000781 -0.000664 -0.000558 -0.000465 -0.000384 -0.000315 -0.000256 -0.000206 -0.000164 -0.000130 -0.000103 -0.000080 -0.000063 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000077 -0.000095 -0.000116 -0.000143 -0.000176 -0.000217 -0.000267 -0.000328 -0.000401 -0.000489 -0.000592 -0.000714 -0.000854 -0.001014 -0.001194 -0.001391 -0.001604 -0.001829 -0.002062 -0.002295 -0.002522 -0.002732 -0.002913 -0.003052 -0.003134 -0.003144 -0.003069 -0.002894 -0.002608 -0.002202 -0.001669 -0.001007 -0.000219 0.000691 0.001712 0.002830 0.004027 0.005282 0.006571 0.007871 0.009155 0.010400 0.011579 0.012671 0.013655 0.014513 0.015228 0.015788 0.016183 0.016408 0.016458 0.016334 0.016038 0.015578 0.014961 0.014199 0.013307 0.012301 0.011200 0.010025 0.008801 0.007550 0.006298 0.005068 0.003883 0.002762 0.001725 0.000784 -0.000049 -0.000765 -0.001363 -0.001841 -0.002203 -0.002455 -0.002607 -0.002671 -0.002658 -0.002583 -0.002460 -0.002300 -0.002117 -0.001921 -0.001720 -0.001521 -0.001330 -0.001150 -0.000984 -0.000834 -0.000699 -0.000581 -0.000479 -0.000392 -0.000318 -0.000256 -0.000205 -0.000163 -0.000128 -0.000101 -0.000079 -0.000062 -0.000048 -0.000037 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000039 -0.000049 -0.000061 -0.000076 -0.000094 -0.000116 -0.000144 -0.000177 -0.000219 -0.000270 -0.000333 -0.000410 -0.000502 -0.000613 -0.000744 -0.000897 -0.001075 -0.001277 -0.001503 -0.001752 -0.002022 -0.002306 -0.002599 -0.002893 -0.003177 -0.003440 -0.003665 -0.003838 -0.003941 -0.003958 -0.003870 -0.003665 -0.003327 -0.002848 -0.002222 -0.001448 -0.000530 0.000525 0.001703 0.002986 0.004354 0.005781 0.007242 0.008707 0.010149 0.011541 0.012856 0.014069 0.015159 0.016107 0.016897 0.017515 0.017953 0.018204 0.018264 0.018133 0.017814 0.017313 0.016639 0.015802 0.014818 0.013704 0.012480 0.011169 0.009795 0.008387 0.006970 0.005572 0.004219 0.002933 0.001737 0.000648 -0.000321 -0.001158 -0.001859 -0.002421 -0.002848 -0.003144 -0.003322 -0.003392 -0.003369 -0.003271 -0.003112 -0.002908 -0.002675 -0.002425 -0.002169 -0.001915 -0.001672 -0.001443 -0.001232 -0.001041 -0.000871 -0.000722 -0.000594 -0.000484 -0.000392 -0.000316 -0.000252 -0.000201 -0.000159 -0.000125 -0.000098 -0.000077 -0.000060 -0.000046 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000046 -0.000058 -0.000073 -0.000091 -0.000113 -0.000141 -0.000175 -0.000217 -0.000269 -0.000333 -0.000412 -0.000507 -0.000623 -0.000762 -0.000926 -0.001118 -0.001340 -0.001593 -0.001876 -0.002187 -0.002523 -0.002877 -0.003241 -0.003605 -0.003956 -0.004279 -0.004555 -0.004767 -0.004894 -0.004917 -0.004817 -0.004577 -0.004184 -0.003627 -0.002902 -0.002009 -0.000954 0.000252 0.001591 0.003042 0.004580 0.006177 0.007803 0.009426 0.011015 0.012542 0.013978 0.015298 0.016481 0.017506 0.018359 0.019027 0.019501 0.019775 0.019845 0.019711 0.019376 0.018844 0.018124 0.017226 0.016165 0.014958 0.013625 0.012190 0.010679 0.009121 0.007547 0.005984 0.004464 0.003012 0.001654 0.000411 -0.000700 -0.001665 -0.002476 -0.003129 -0.003626 -0.003971 -0.004175 -0.004252 -0.004218 -0.004091 -0.003891 -0.003636 -0.003344 -0.003030 -0.002709 -0.002391 -0.002084 -0.001796 -0.001531 -0.001291 -0.001077 -0.000891 -0.000731 -0.000595 -0.000481 -0.000386 -0.000308 -0.000245 -0.000194 -0.000153 -0.000120 -0.000093 -0.000073 -0.000056 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000054 -0.000068 -0.000086 -0.000108 -0.000134 -0.000168 -0.000209 -0.000261 -0.000326 -0.000405 -0.000503 -0.000621 -0.000765 -0.000937 -0.001140 -0.001379 -0.001653 -0.001966 -0.002316 -0.002699 -0.003113 -0.003547 -0.003994 -0.004438 -0.004864 -0.005255 -0.005588 -0.005843 -0.005996 -0.006026 -0.005911 -0.005634 -0.005180 -0.004540 -0.003710 -0.002693 -0.001498 -0.000140 0.001360 0.002976 0.004679 0.006436 0.008214 0.009979 0.011697 0.013338 0.014873 0.016278 0.017531 0.018614 0.019512 0.020216 0.020716 0.021008 0.021088 0.020955 0.020612 0.020063 0.019314 0.018375 0.017260 0.015982 0.014563 0.013025 0.011397 0.009707 0.007988 0.006272 0.004591 0.002977 0.001458 0.000058 -0.001199 -0.002297 -0.003223 -0.003973 -0.004543 -0.004941 -0.005174 -0.005258 -0.005211 -0.005053 -0.004806 -0.004492 -0.004132 -0.003745 -0.003348 -0.002954 -0.002574 -0.002216 -0.001886 -0.001587 -0.001322 -0.001091 -0.000893 -0.000725 -0.000585 -0.000469 -0.000373 -0.000296 -0.000234 -0.000184 -0.000144 -0.000112 -0.000087 -0.000067 -0.000052 -0.000039 -0.000030 -0.000022 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000062 -0.000079 -0.000099 -0.000125 -0.000157 -0.000197 -0.000248 -0.000311 -0.000389 -0.000486 -0.000606 -0.000752 -0.000928 -0.001139 -0.001389 -0.001681 -0.002017 -0.002399 -0.002826 -0.003292 -0.003794 -0.004320 -0.004858 -0.005392 -0.005902 -0.006367 -0.006763 -0.007063 -0.007244 -0.007279 -0.007147 -0.006828 -0.006309 -0.005581 -0.004642 -0.003497 -0.002161 -0.000652 0.001004 0.002777 0.004632 0.006532 0.008442 0.010323 0.012143 0.013868 0.015471 0.016928 0.018221 0.019334 0.020254 0.020974 0.021487 0.021788 0.021877 0.021751 0.021412 0.020863 0.020108 0.019155 0.018013 0.016696 0.015222 0.013613 0.011895 0.010099 0.008258 0.006406 0.004578 0.002811 0.001135 -0.000417 -0.001821 -0.003054 -0.004101 -0.004951 -0.005601 -0.006054 -0.006319 -0.006411 -0.006350 -0.006158 -0.005859 -0.005480 -0.005044 -0.004574 -0.004090 -0.003609 -0.003144 -0.002705 -0.002300 -0.001934 -0.001609 -0.001325 -0.001082 -0.000876 -0.000705 -0.000563 -0.000448 -0.000354 -0.000279 -0.000219 -0.000171 -0.000132 -0.000102 -0.000079 -0.000060 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000070 -0.000090 -0.000114 -0.000144 -0.000182 -0.000229 -0.000289 -0.000365 -0.000459 -0.000576 -0.000721 -0.000898 -0.001112 -0.001368 -0.001671 -0.002025 -0.002431 -0.002892 -0.003405 -0.003965 -0.004565 -0.005192 -0.005832 -0.006463 -0.007065 -0.007609 -0.008070 -0.008418 -0.008624 -0.008663 -0.008509 -0.008144 -0.007555 -0.006733 -0.005682 -0.004409 -0.002932 -0.001277 0.000526 0.002441 0.004428 0.006448 0.008459 0.010424 0.012307 0.014076 0.015707 0.017177 0.018471 0.019578 0.020489 0.021199 0.021707 0.022008 0.022102 0.021989 0.021669 0.021141 0.020408 0.019474 0.018343 0.017027 0.015539 0.013898 0.012129 0.010261 0.008327 0.006364 0.004411 0.002505 0.000684 -0.001016 -0.002564 -0.003932 -0.005101 -0.006055 -0.006788 -0.007301 -0.007602 -0.007704 -0.007629 -0.007401 -0.007048 -0.006598 -0.006079 -0.005517 -0.004937 -0.004358 -0.003797 -0.003267 -0.002777 -0.002333 -0.001938 -0.001594 -0.001299 -0.001050 -0.000842 -0.000671 -0.000532 -0.000420 -0.000330 -0.000257 -0.000200 -0.000155 -0.000119 -0.000092 -0.000070 -0.000054 -0.000041 -0.000031 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000062 -0.000080 -0.000101 -0.000129 -0.000163 -0.000207 -0.000263 -0.000333 -0.000423 -0.000535 -0.000674 -0.000847 -0.001058 -0.001315 -0.001622 -0.001984 -0.002407 -0.002892 -0.003441 -0.004049 -0.004712 -0.005420 -0.006157 -0.006905 -0.007641 -0.008338 -0.008965 -0.009492 -0.009886 -0.010116 -0.010153 -0.009972 -0.009555 -0.008889 -0.007970 -0.006803 -0.005401 -0.003789 -0.001996 -0.000060 0.001977 0.004071 0.006178 0.008254 0.010259 0.012159 0.013924 0.015532 0.016965 0.018213 0.019271 0.020135 0.020807 0.021286 0.021574 0.021671 0.021578 0.021292 0.020811 0.020133 0.019257 0.018183 0.016915 0.015462 0.013838 0.012063 0.010166 0.008179 0.006138 0.004086 0.002063 0.000112 -0.001725 -0.003411 -0.004914 -0.006205 -0.007267 -0.008088 -0.008665 -0.009004 -0.009121 -0.009034 -0.008771 -0.008361 -0.007836 -0.007228 -0.006567 -0.005882 -0.005197 -0.004530 -0.003898 -0.003313 -0.002782 -0.002310 -0.001898 -0.001544 -0.001245 -0.000996 -0.000792 -0.000626 -0.000492 -0.000385 -0.000300 -0.000232 -0.000179 -0.000138 -0.000105 -0.000081 -0.000062 -0.000048 -0.000036 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000034 -0.000043 -0.000055 -0.000070 -0.000089 -0.000113 -0.000144 -0.000183 -0.000233 -0.000298 -0.000379 -0.000483 -0.000614 -0.000778 -0.000981 -0.001231 -0.001533 -0.001896 -0.002324 -0.002823 -0.003394 -0.004038 -0.004750 -0.005524 -0.006347 -0.007200 -0.008063 -0.008906 -0.009700 -0.010411 -0.011002 -0.011438 -0.011686 -0.011715 -0.011500 -0.011022 -0.010273 -0.009251 -0.007965 -0.006437 -0.004695 -0.002777 -0.000727 0.001408 0.003577 0.005732 0.007828 0.009824 0.011687 0.013390 0.014916 0.016255 0.017402 0.018361 0.019135 0.019731 0.020157 0.020416 0.020512 0.020445 0.020212 0.019806 0.019221 0.018449 0.017483 0.016318 0.014956 0.013406 0.011681 0.009806 0.007811 0.005733 0.003614 0.001501 -0.000559 -0.002520 -0.004336 -0.005968 -0.007383 -0.008555 -0.009467 -0.010114 -0.010499 -0.010634 -0.010539 -0.010243 -0.009777 -0.009176 -0.008476 -0.007712 -0.006916 -0.006115 -0.005335 -0.004593 -0.003905 -0.003279 -0.002721 -0.002233 -0.001814 -0.001460 -0.001166 -0.000925 -0.000729 -0.000571 -0.000446 -0.000346 -0.000267 -0.000205 -0.000157 -0.000120 -0.000092 -0.000071 -0.000054 -0.000042 -0.000032 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000077 -0.000098 -0.000125 -0.000159 -0.000203 -0.000259 -0.000332 -0.000426 -0.000545 -0.000696 -0.000885 -0.001121 -0.001411 -0.001764 -0.002186 -0.002684 -0.003264 -0.003927 -0.004672 -0.005495 -0.006385 -0.007327 -0.008301 -0.009280 -0.010232 -0.011123 -0.011913 -0.012563 -0.013035 -0.013292 -0.013304 -0.013044 -0.012497 -0.011656 -0.010525 -0.009119 -0.007466 -0.005602 -0.003573 -0.001430 0.000772 0.002979 0.005138 0.007202 0.009132 0.010895 0.012472 0.013852 0.015032 0.016018 0.016822 0.017458 0.017940 0.018283 0.018496 0.018586 0.018553 0.018392 0.018093 0.017642 0.017023 0.016220 0.015219 0.014013 0.012599 0.010985 0.009190 0.007239 0.005169 0.003024 0.000852 -0.001294 -0.003361 -0.005297 -0.007053 -0.008590 -0.009874 -0.010884 -0.011607 -0.012045 -0.012206 -0.012110 -0.011786 -0.011267 -0.010592 -0.009800 -0.008930 -0.008019 -0.007099 -0.006199 -0.005341 -0.004542 -0.003814 -0.003164 -0.002595 -0.002106 -0.001692 -0.001349 -0.001067 -0.000838 -0.000655 -0.000510 -0.000394 -0.000304 -0.000233 -0.000178 -0.000136 -0.000104 -0.000080 -0.000062 -0.000048 -0.000037 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000052 -0.000065 -0.000083 -0.000106 -0.000135 -0.000172 -0.000221 -0.000284 -0.000365 -0.000470 -0.000605 -0.000776 -0.000992 -0.001262 -0.001594 -0.001999 -0.002483 -0.003055 -0.003719 -0.004478 -0.005328 -0.006264 -0.007273 -0.008337 -0.009431 -0.010525 -0.011584 -0.012566 -0.013429 -0.014130 -0.014627 -0.014883 -0.014864 -0.014547 -0.013919 -0.012976 -0.011730 -0.010202 -0.008427 -0.006451 -0.004327 -0.002116 0.000122 0.002326 0.004440 0.006417 0.008217 0.009816 0.011197 0.012360 0.013313 0.014073 0.014663 0.015108 0.015434 0.015663 0.015812 0.015890 0.015898 0.015830 0.015670 0.015396 0.014983 0.014403 0.013631 0.012647 0.011437 0.010001 0.008347 0.006498 0.004487 0.002358 0.000162 -0.002043 -0.004196 -0.006238 -0.008113 -0.009770 -0.011170 -0.012283 -0.013092 -0.013591 -0.013787 -0.013700 -0.013357 -0.012793 -0.012049 -0.011168 -0.010193 -0.009167 -0.008126 -0.007103 -0.006125 -0.005211 -0.004376 -0.003630 -0.002976 -0.002412 -0.001936 -0.001540 -0.001215 -0.000953 -0.000743 -0.000576 -0.000444 -0.000341 -0.000261 -0.000199 -0.000152 -0.000116 -0.000089 -0.000069 -0.000054 -0.000042 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000044 -0.000054 -0.000069 -0.000087 -0.000112 -0.000143 -0.000184 -0.000236 -0.000305 -0.000395 -0.000511 -0.000661 -0.000853 -0.001095 -0.001399 -0.001774 -0.002230 -0.002778 -0.003424 -0.004174 -0.005028 -0.005985 -0.007034 -0.008161 -0.009344 -0.010555 -0.011760 -0.012917 -0.013983 -0.014909 -0.015649 -0.016158 -0.016396 -0.016332 -0.015944 -0.015221 -0.014166 -0.012797 -0.011143 -0.009250 -0.007171 -0.004970 -0.002716 -0.000477 0.001681 0.003699 0.005530 0.007137 0.008501 0.009616 0.010490 0.011145 0.011611 0.011926 0.012128 0.012255 0.012339 0.012403 0.012464 0.012521 0.012566 0.012577 0.012524 0.012370 0.012075 0.011597 0.010904 0.009968 0.008777 0.007330 0.005642 0.003742 0.001675 -0.000508 -0.002742 -0.004960 -0.007095 -0.009080 -0.010857 -0.012377 -0.013600 -0.014504 -0.015076 -0.015322 -0.015255 -0.014904 -0.014305 -0.013501 -0.012538 -0.011465 -0.010327 -0.009167 -0.008022 -0.006922 -0.005893 -0.004950 -0.004106 -0.003364 -0.002725 -0.002184 -0.001734 -0.001365 -0.001067 -0.000829 -0.000641 -0.000493 -0.000378 -0.000288 -0.000219 -0.000167 -0.000127 -0.000097 -0.000075 -0.000059 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000037 -0.000045 -0.000056 -0.000070 -0.000090 -0.000115 -0.000148 -0.000191 -0.000247 -0.000321 -0.000419 -0.000545 -0.000709 -0.000920 -0.001188 -0.001524 -0.001940 -0.002448 -0.003057 -0.003776 -0.004609 -0.005558 -0.006617 -0.007775 -0.009015 -0.010312 -0.011633 -0.012939 -0.014184 -0.015320 -0.016295 -0.017057 -0.017561 -0.017766 -0.017639 -0.017163 -0.016330 -0.015151 -0.013651 -0.011869 -0.009859 -0.007688 -0.005428 -0.003157 -0.000952 0.001118 0.002989 0.004616 0.005967 0.007028 0.007805 0.008319 0.008606 0.008713 0.008693 0.008600 0.008485 0.008392 0.008354 0.008390 0.008503 0.008681 0.008896 0.009107 0.009264 0.009311 0.009193 0.008858 0.008265 0.007386 0.006210 0.004742 0.003008 0.001048 -0.001083 -0.003317 -0.005579 -0.007793 -0.009882 -0.011778 -0.013421 -0.014764 -0.015774 -0.016434 -0.016743 -0.016712 -0.016368 -0.015748 -0.014897 -0.013864 -0.012702 -0.011460 -0.010187 -0.008925 -0.007708 -0.006565 -0.005516 -0.004574 -0.003745 -0.003031 -0.002426 -0.001922 -0.001510 -0.001177 -0.000912 -0.000702 -0.000538 -0.000410 -0.000312 -0.000236 -0.000179 -0.000136 -0.000104 -0.000080 -0.000063 -0.000049 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000026 -0.000031 -0.000037 -0.000045 -0.000055 -0.000070 -0.000089 -0.000114 -0.000148 -0.000193 -0.000252 -0.000330 -0.000433 -0.000568 -0.000745 -0.000972 -0.001263 -0.001629 -0.002084 -0.002639 -0.003306 -0.004093 -0.005004 -0.006040 -0.007195 -0.008455 -0.009799 -0.011199 -0.012618 -0.014011 -0.015330 -0.016520 -0.017526 -0.018293 -0.018772 -0.018923 -0.018715 -0.018132 -0.017174 -0.015858 -0.014218 -0.012304 -0.010181 -0.007926 -0.005624 -0.003361 -0.001222 0.000718 0.002395 0.003763 0.004797 0.005491 0.005864 0.005951 0.005805 0.005491 0.005080 0.004642 0.004246 0.003948 0.003789 0.003795 0.003970 0.004299 0.004746 0.005261 0.005777 0.006222 0.006523 0.006610 0.006424 0.005921 0.005076 0.003886 0.002367 0.000558 -0.001485 -0.003690 -0.005975 -0.008254 -0.010441 -0.012456 -0.014228 -0.015700 -0.016830 -0.017593 -0.017982 -0.018005 -0.017686 -0.017063 -0.016181 -0.015093 -0.013855 -0.012523 -0.011147 -0.009777 -0.008450 -0.007200 -0.006050 -0.005015 -0.004103 -0.003316 -0.002649 -0.002095 -0.001641 -0.001274 -0.000983 -0.000754 -0.000575 -0.000436 -0.000330 -0.000249 -0.000187 -0.000142 -0.000108 -0.000083 -0.000065 -0.000051 -0.000041 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000043 -0.000053 -0.000066 -0.000084 -0.000109 -0.000143 -0.000188 -0.000248 -0.000328 -0.000435 -0.000577 -0.000763 -0.001004 -0.001313 -0.001705 -0.002192 -0.002788 -0.003506 -0.004353 -0.005334 -0.006448 -0.007687 -0.009036 -0.010471 -0.011959 -0.013460 -0.014925 -0.016299 -0.017523 -0.018539 -0.019290 -0.019724 -0.019800 -0.019490 -0.018783 -0.017684 -0.016218 -0.014429 -0.012378 -0.010144 -0.007814 -0.005484 -0.003252 -0.001208 0.000565 0.002004 0.003065 0.003728 0.003999 0.003908 0.003509 0.002873 0.002083 0.001231 0.000408 -0.000305 -0.000835 -0.001130 -0.001160 -0.000917 -0.000422 0.000284 0.001136 0.002053 0.002944 0.003717 0.004282 0.004559 0.004488 0.004029 0.003166 0.001908 0.000290 -0.001632 -0.003781 -0.006071 -0.008404 -0.010684 -0.012818 -0.014725 -0.016336 -0.017600 -0.018482 -0.018970 -0.019066 -0.018793 -0.018187 -0.017294 -0.016170 -0.014874 -0.013467 -0.012004 -0.010538 -0.009114 -0.007767 -0.006525 -0.005406 -0.004418 -0.003564 -0.002841 -0.002239 -0.001747 -0.001351 -0.001037 -0.000790 -0.000599 -0.000451 -0.000339 -0.000253 -0.000190 -0.000143 -0.000108 -0.000083 -0.000065 -0.000051 -0.000041 -0.000033 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000015 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000034 -0.000039 -0.000048 -0.000059 -0.000076 -0.000099 -0.000131 -0.000174 -0.000234 -0.000314 -0.000422 -0.000566 -0.000757 -0.001006 -0.001329 -0.001739 -0.002251 -0.002880 -0.003638 -0.004534 -0.005572 -0.006751 -0.008059 -0.009481 -0.010989 -0.012548 -0.014111 -0.015626 -0.017034 -0.018271 -0.019276 -0.019987 -0.020354 -0.020335 -0.019904 -0.019055 -0.017799 -0.016171 -0.014225 -0.012035 -0.009690 -0.007292 -0.004948 -0.002764 -0.000841 0.000737 0.001902 0.002616 0.002865 0.002666 0.002065 0.001132 -0.000041 -0.001350 -0.002682 -0.003928 -0.004984 -0.005766 -0.006211 -0.006280 -0.005966 -0.005292 -0.004308 -0.003092 -0.001740 -0.000364 0.000923 0.002010 0.002797 0.003204 0.003175 0.002680 0.001721 0.000326 -0.001447 -0.003520 -0.005798 -0.008175 -0.010544 -0.012799 -0.014847 -0.016608 -0.018019 -0.019038 -0.019643 -0.019833 -0.019627 -0.019059 -0.018177 -0.017039 -0.015706 -0.014243 -0.012711 -0.011168 -0.009662 -0.008233 -0.006912 -0.005720 -0.004666 -0.003756 -0.002984 -0.002343 -0.001819 -0.001399 -0.001066 -0.000806 -0.000605 -0.000452 -0.000336 -0.000249 -0.000184 -0.000137 -0.000103 -0.000079 -0.000062 -0.000049 -0.000039 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000020 -0.000022 -0.000024 -0.000027 -0.000030 -0.000034 -0.000040 -0.000049 -0.000063 -0.000083 -0.000111 -0.000151 -0.000206 -0.000283 -0.000388 -0.000530 -0.000720 -0.000972 -0.001300 -0.001719 -0.002246 -0.002896 -0.003682 -0.004612 -0.005691 -0.006916 -0.008276 -0.009751 -0.011312 -0.012919 -0.014522 -0.016065 -0.017484 -0.018712 -0.019682 -0.020333 -0.020612 -0.020477 -0.019908 -0.018901 -0.017476 -0.015676 -0.013567 -0.011234 -0.008780 -0.006318 -0.003968 -0.001848 -0.000063 0.001296 0.002163 0.002501 0.002306 0.001605 0.000460 -0.001040 -0.002782 -0.004640 -0.006480 -0.008170 -0.009590 -0.010639 -0.011241 -0.011353 -0.010965 -0.010103 -0.008828 -0.007229 -0.005420 -0.003533 -0.001702 -0.000063 0.001266 0.002183 0.002614 0.002518 0.001884 0.000737 -0.000867 -0.002847 -0.005102 -0.007516 -0.009971 -0.012349 -0.014544 -0.016464 -0.018035 -0.019206 -0.019946 -0.020250 -0.020132 -0.019624 -0.018776 -0.017646 -0.016299 -0.014803 -0.013224 -0.011624 -0.010056 -0.008564 -0.007181 -0.005930 -0.004825 -0.003870 -0.003061 -0.002390 -0.001843 -0.001406 -0.001061 -0.000794 -0.000589 -0.000433 -0.000317 -0.000231 -0.000169 -0.000124 -0.000093 -0.000070 -0.000055 -0.000044 -0.000036 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000022 -0.000023 -0.000024 -0.000026 -0.000029 -0.000035 -0.000044 -0.000059 -0.000082 -0.000116 -0.000164 -0.000233 -0.000330 -0.000464 -0.000647 -0.000892 -0.001215 -0.001633 -0.002162 -0.002819 -0.003616 -0.004563 -0.005664 -0.006915 -0.008304 -0.009810 -0.011400 -0.013031 -0.014651 -0.016198 -0.017605 -0.018801 -0.019716 -0.020286 -0.020458 -0.020193 -0.019471 -0.018294 -0.016691 -0.014712 -0.012435 -0.009958 -0.007396 -0.004874 -0.002525 -0.000476 0.001161 0.002289 0.002844 0.002792 0.002136 0.000917 -0.000787 -0.002870 -0.005196 -0.007618 -0.009978 -0.012124 -0.013916 -0.015238 -0.016002 -0.016158 -0.015695 -0.014642 -0.013069 -0.011078 -0.008803 -0.006392 -0.004006 -0.001798 0.000087 0.001529 0.002437 0.002754 0.002461 0.001576 0.000152 -0.001726 -0.003950 -0.006397 -0.008936 -0.011439 -0.013786 -0.015872 -0.017614 -0.018948 -0.019839 -0.020274 -0.020262 -0.019836 -0.019044 -0.017944 -0.016607 -0.015102 -0.013500 -0.011867 -0.010259 -0.008724 -0.007299 -0.006009 -0.004869 -0.003885 -0.003053 -0.002365 -0.001806 -0.001362 -0.001014 -0.000747 -0.000544 -0.000392 -0.000281 -0.000200 -0.000142 -0.000102 -0.000075 -0.000057 -0.000044 -0.000036 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000015 -0.000017 -0.000018 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000016 -0.000017 -0.000020 -0.000028 -0.000043 -0.000067 -0.000104 -0.000161 -0.000244 -0.000362 -0.000529 -0.000758 -0.001065 -0.001468 -0.001984 -0.002630 -0.003420 -0.004364 -0.005465 -0.006719 -0.008113 -0.009625 -0.011219 -0.012850 -0.014462 -0.015991 -0.017364 -0.018507 -0.019349 -0.019822 -0.019874 -0.019466 -0.018582 -0.017230 -0.015443 -0.013284 -0.010839 -0.008218 -0.005549 -0.002971 -0.000626 0.001351 0.002836 0.003733 0.003975 0.003532 0.002418 0.000683 -0.001578 -0.004238 -0.007145 -0.010126 -0.013002 -0.015600 -0.017762 -0.019354 -0.020279 -0.020479 -0.019941 -0.018698 -0.016830 -0.014452 -0.011713 -0.008784 -0.005845 -0.003074 -0.000636 0.001329 0.002713 0.003443 0.003491 0.002869 0.001628 -0.000145 -0.002336 -0.004814 -0.007437 -0.010065 -0.012566 -0.014823 -0.016740 -0.018247 -0.019299 -0.019877 -0.019988 -0.019661 -0.018944 -0.017897 -0.016591 -0.015102 -0.013501 -0.011858 -0.010235 -0.008681 -0.007237 -0.005930 -0.004775 -0.003781 -0.002943 -0.002253 -0.001696 -0.001257 -0.000917 -0.000658 -0.000466 -0.000325 -0.000223 -0.000152 -0.000103 -0.000070 -0.000050 -0.000037 -0.000029 -0.000025 -0.000022 -0.000019 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000015 -0.000014 -0.000012 -0.000008 -0.000004 0.000001 0.000006 0.000010 0.000011 0.000007 -0.000003 -0.000025 -0.000063 -0.000125 -0.000220 -0.000360 -0.000561 -0.000838 -0.001211 -0.001697 -0.002314 -0.003076 -0.003994 -0.005071 -0.006303 -0.007678 -0.009169 -0.010743 -0.012350 -0.013931 -0.015420 -0.016740 -0.017815 -0.018569 -0.018936 -0.018860 -0.018305 -0.017258 -0.015730 -0.013763 -0.011426 -0.008817 -0.006056 -0.003284 -0.000650 0.001692 0.003597 0.004938 0.005613 0.005555 0.004739 0.003185 0.000957 -0.001837 -0.005052 -0.008514 -0.012031 -0.015401 -0.018432 -0.020947 -0.022798 -0.023876 -0.024117 -0.023507 -0.022083 -0.019930 -0.017180 -0.013997 -0.010571 -0.007103 -0.003791 -0.000823 0.001643 0.003482 0.004608 0.004983 0.004613 0.003548 0.001875 -0.000286 -0.002795 -0.005501 -0.008253 -0.010906 -0.013333 -0.015427 -0.017109 -0.018326 -0.019054 -0.019297 -0.019081 -0.018454 -0.017478 -0.016225 -0.014772 -0.013196 -0.011569 -0.009955 -0.008408 -0.006969 -0.005668 -0.004522 -0.003538 -0.002714 -0.002039 -0.001501 -0.001081 -0.000761 -0.000523 -0.000349 -0.000226 -0.000141 -0.000085 -0.000049 -0.000027 -0.000016 -0.000010 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000013 -0.000013 -0.000013 -0.000011 -0.000008 -0.000004 0.000003 0.000012 0.000022 0.000034 0.000047 0.000059 0.000070 0.000077 0.000076 0.000063 0.000031 -0.000031 -0.000134 -0.000294 -0.000527 -0.000853 -0.001290 -0.001857 -0.002569 -0.003437 -0.004465 -0.005650 -0.006979 -0.008426 -0.009954 -0.011514 -0.013045 -0.014476 -0.015730 -0.016725 -0.017386 -0.017643 -0.017440 -0.016742 -0.015538 -0.013843 -0.011706 -0.009202 -0.006439 -0.003547 -0.000677 0.002010 0.004352 0.006196 0.007406 0.007879 0.007548 0.006391 0.004435 0.001755 -0.001528 -0.005251 -0.009224 -0.013232 -0.017057 -0.020486 -0.023325 -0.025413 -0.026631 -0.026909 -0.026231 -0.024637 -0.022223 -0.019129 -0.015536 -0.011651 -0.007695 -0.003888 -0.000432 0.002494 0.004749 0.006238 0.006911 0.006770 0.005862 0.004278 0.002141 -0.000401 -0.003189 -0.006060 -0.008859 -0.011449 -0.013713 -0.015564 -0.016942 -0.017819 -0.018196 -0.018097 -0.017570 -0.016677 -0.015492 -0.014095 -0.012566 -0.010977 -0.009398 -0.007882 -0.006474 -0.005204 -0.004090 -0.003140 -0.002351 -0.001713 -0.001210 -0.000826 -0.000540 -0.000334 -0.000190 -0.000094 -0.000033 0.000003 0.000022 0.000029 0.000028 0.000024 0.000018 0.000011 0.000006 0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000011 -0.000009 -0.000006 -0.000001 0.000006 0.000016 0.000030 0.000047 0.000067 0.000091 0.000117 0.000146 0.000175 0.000201 0.000220 0.000226 0.000207 0.000153 0.000049 -0.000124 -0.000385 -0.000754 -0.001249 -0.001888 -0.002681 -0.003636 -0.004749 -0.006007 -0.007386 -0.008847 -0.010342 -0.011806 -0.013168 -0.014346 -0.015260 -0.015828 -0.015981 -0.015661 -0.014834 -0.013490 -0.011647 -0.009358 -0.006707 -0.003807 -0.000797 0.002162 0.004900 0.007247 0.009042 0.010144 0.010446 0.009882 0.008432 0.006129 0.003057 -0.000650 -0.004816 -0.009233 -0.013670 -0.017892 -0.021667 -0.024790 -0.027085 -0.028425 -0.028733 -0.027993 -0.026249 -0.023602 -0.020205 -0.016251 -0.011964 -0.007582 -0.003340 0.000540 0.003865 0.006481 0.008281 0.009210 0.009262 0.008487 0.006973 0.004851 0.002272 -0.000593 -0.003575 -0.006508 -0.009246 -0.011665 -0.013669 -0.015196 -0.016212 -0.016715 -0.016729 -0.016303 -0.015499 -0.014393 -0.013066 -0.011600 -0.010071 -0.008548 -0.007088 -0.005736 -0.004523 -0.003466 -0.002574 -0.001843 -0.001262 -0.000815 -0.000484 -0.000247 -0.000087 0.000016 0.000076 0.000105 0.000114 0.000110 0.000099 0.000083 0.000067 0.000051 0.000037 0.000025 0.000016 0.000010 0.000005 0.000001 -0.000001 -0.000003 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000007 -0.000005 0.000000 0.000007 0.000018 0.000032 0.000051 0.000075 0.000106 0.000143 0.000186 0.000237 0.000292 0.000352 0.000410 0.000462 0.000498 0.000506 0.000470 0.000374 0.000196 -0.000084 -0.000485 -0.001027 -0.001723 -0.002580 -0.003597 -0.004762 -0.006052 -0.007429 -0.008844 -0.010231 -0.011517 -0.012621 -0.013457 -0.013944 -0.014009 -0.013593 -0.012661 -0.011204 -0.009243 -0.006832 -0.004061 -0.001048 0.002059 0.005094 0.007880 0.010237 0.012000 0.013022 0.013194 0.012448 0.010767 0.008187 0.004801 0.000753 -0.003771 -0.008548 -0.013333 -0.017877 -0.021935 -0.025288 -0.027751 -0.029187 -0.029517 -0.028724 -0.026854 -0.024014 -0.020366 -0.016116 -0.011499 -0.006768 -0.002173 0.002051 0.005698 0.008603 0.010650 0.011778 0.011980 0.011302 0.009837 0.007717 0.005101 0.002164 -0.000914 -0.003962 -0.006826 -0.009374 -0.011508 -0.013158 -0.014291 -0.014903 -0.015018 -0.014684 -0.013966 -0.012942 -0.011693 -0.010303 -0.008850 -0.007404 -0.006022 -0.004749 -0.003617 -0.002643 -0.001833 -0.001183 -0.000681 -0.000310 -0.000049 0.000121 0.000223 0.000272 0.000285 0.000275 0.000250 0.000218 0.000184 0.000150 0.000118 0.000091 0.000068 0.000049 0.000034 0.000023 0.000015 0.000009 0.000004 0.000001 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000006 -0.000003 0.000001 0.000007 0.000017 0.000031 0.000050 0.000076 0.000109 0.000151 0.000203 0.000266 0.000342 0.000429 0.000527 0.000633 0.000741 0.000841 0.000924 0.000972 0.000969 0.000892 0.000721 0.000433 0.000009 -0.000566 -0.001303 -0.002203 -0.003256 -0.004440 -0.005720 -0.007046 -0.008352 -0.009566 -0.010602 -0.011375 -0.011801 -0.011803 -0.011323 -0.010322 -0.008790 -0.006750 -0.004258 -0.001404 0.001688 0.004866 0.007960 0.010786 0.013159 0.014908 0.015883 0.015972 0.015105 0.013266 0.010495 0.006888 0.002597 -0.002183 -0.007219 -0.012257 -0.017035 -0.021298 -0.024818 -0.027402 -0.028907 -0.029250 -0.028414 -0.026447 -0.023461 -0.019626 -0.015154 -0.010294 -0.005307 -0.000455 0.004016 0.007893 0.011001 0.013219 0.014481 0.014779 0.014159 0.012716 0.010586 0.007932 0.004935 0.001780 -0.001355 -0.004312 -0.006955 -0.009181 -0.010921 -0.012138 -0.012830 -0.013022 -0.012764 -0.012121 -0.011172 -0.010002 -0.008694 -0.007328 -0.005974 -0.004688 -0.003516 -0.002488 -0.001619 -0.000915 -0.000369 0.000032 0.000308 0.000479 0.000568 0.000596 0.000580 0.000537 0.000478 0.000412 0.000346 0.000284 0.000228 0.000179 0.000138 0.000104 0.000076 0.000055 0.000038 0.000026 0.000017 0.000010 0.000005 0.000002 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000003 0.000001 0.000007 0.000016 0.000028 0.000046 0.000071 0.000104 0.000147 0.000202 0.000271 0.000358 0.000462 0.000586 0.000729 0.000889 0.001061 0.001237 0.001406 0.001552 0.001656 0.001698 0.001654 0.001500 0.001214 0.000779 0.000180 -0.000585 -0.001512 -0.002579 -0.003754 -0.004988 -0.006218 -0.007368 -0.008353 -0.009086 -0.009480 -0.009457 -0.008953 -0.007930 -0.006374 -0.004306 -0.001782 0.001108 0.004238 0.007455 0.010585 0.013440 0.015832 0.017587 0.018552 0.018610 0.017690 0.015776 0.012908 0.009185 0.004762 -0.000160 -0.005343 -0.010525 -0.015437 -0.019820 -0.023436 -0.026088 -0.027630 -0.027977 -0.027110 -0.025080 -0.022002 -0.018050 -0.013444 -0.008438 -0.003300 0.001700 0.006312 0.010313 0.013528 0.015831 0.017155 0.017491 0.016886 0.015439 0.013287 0.010598 0.007557 0.004352 0.001164 -0.001845 -0.004538 -0.006810 -0.008592 -0.009851 -0.010584 -0.010819 -0.010607 -0.010018 -0.009131 -0.008032 -0.006806 -0.005531 -0.004279 -0.003104 -0.002050 -0.001145 -0.000402 0.000175 0.000596 0.000877 0.001038 0.001102 0.001094 0.001033 0.000940 0.000829 0.000713 0.000599 0.000494 0.000400 0.000318 0.000249 0.000191 0.000144 0.000107 0.000078 0.000055 0.000038 0.000026 0.000016 0.000010 0.000005 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000002 0.000001 0.000006 0.000013 0.000025 0.000041 0.000063 0.000094 0.000135 0.000189 0.000259 0.000348 0.000460 0.000597 0.000762 0.000956 0.001177 0.001421 0.001682 0.001948 0.002204 0.002431 0.002605 0.002704 0.002700 0.002569 0.002290 0.001845 0.001226 0.000436 -0.000508 -0.001577 -0.002724 -0.003887 -0.004991 -0.005950 -0.006675 -0.007076 -0.007072 -0.006596 -0.005606 -0.004085 -0.002049 0.000448 0.003318 0.006437 0.009653 0.012790 0.015660 0.018074 0.019853 0.020843 0.020925 0.020024 0.018122 0.015259 0.011532 0.007097 0.002155 -0.003053 -0.008263 -0.013204 -0.017612 -0.021249 -0.023914 -0.025459 -0.025799 -0.024915 -0.022858 -0.019747 -0.015756 -0.011110 -0.006063 -0.000888 0.004144 0.008779 0.012795 0.016014 0.018311 0.019619 0.019932 0.019300 0.017821 0.015639 0.012922 0.009857 0.006635 0.003438 0.000428 -0.002260 -0.004522 -0.006291 -0.007537 -0.008262 -0.008495 -0.008294 -0.007728 -0.006880 -0.005837 -0.004684 -0.003500 -0.002352 -0.001297 -0.000373 0.000394 0.000993 0.001425 0.001703 0.001844 0.001873 0.001815 0.001694 0.001533 0.001350 0.001162 0.000980 0.000812 0.000661 0.000530 0.000419 0.000326 0.000250 0.000189 0.000141 0.000103 0.000073 0.000051 0.000035 0.000022 0.000014 0.000007 0.000003 0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000003 -0.000002 0.000000 0.000004 0.000011 0.000020 0.000034 0.000054 0.000082 0.000119 0.000169 0.000236 0.000322 0.000433 0.000573 0.000746 0.000955 0.001204 0.001492 0.001816 0.002170 0.002543 0.002919 0.003279 0.003600 0.003854 0.004013 0.004050 0.003938 0.003656 0.003192 0.002543 0.001721 0.000753 -0.000317 -0.001431 -0.002512 -0.003476 -0.004231 -0.004686 -0.004754 -0.004367 -0.003473 -0.002052 -0.000116 0.002288 0.005076 0.008129 0.011297 0.014408 0.017274 0.019707 0.021527 0.022578 0.022737 0.021928 0.020129 0.017373 0.013757 0.009432 0.004596 -0.000511 -0.005630 -0.010490 -0.014828 -0.018407 -0.021028 -0.022543 -0.022866 -0.021980 -0.019936 -0.016853 -0.012904 -0.008314 -0.003337 0.001758 0.006701 0.011240 0.015156 0.018274 0.020472 0.021688 0.021918 0.021215 0.019683 0.017464 0.014730 0.011669 0.008470 0.005313 0.002359 -0.000261 -0.002448 -0.004140 -0.005311 -0.005969 -0.006149 -0.005912 -0.005331 -0.004492 -0.003482 -0.002387 -0.001284 -0.000239 0.000695 0.001481 0.002099 0.002542 0.002815 0.002934 0.002922 0.002805 0.002610 0.002363 0.002089 0.001807 0.001533 0.001277 0.001047 0.000846 0.000673 0.000529 0.000410 0.000314 0.000237 0.000176 0.000128 0.000092 0.000064 0.000044 0.000028 0.000017 0.000010 0.000004 0.000001 -0.000001 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000003 0.000008 0.000016 0.000028 0.000044 0.000068 0.000101 0.000146 0.000206 0.000286 0.000390 0.000525 0.000694 0.000906 0.001163 0.001471 0.001831 0.002240 0.002693 0.003180 0.003684 0.004187 0.004662 0.005081 0.005412 0.005624 0.005686 0.005572 0.005263 0.004754 0.004049 0.003171 0.002161 0.001074 -0.000015 -0.001021 -0.001851 -0.002410 -0.002609 -0.002372 -0.001644 -0.000396 0.001368 0.003608 0.006248 0.009175 0.012245 0.015292 0.018132 0.020578 0.022451 0.023594 0.023882 0.023234 0.021623 0.019077 0.015685 0.011590 0.006985 0.002101 -0.002809 -0.007479 -0.011653 -0.015098 -0.017618 -0.019069 -0.019367 -0.018495 -0.016504 -0.013510 -0.009686 -0.005249 -0.000450 0.004447 0.009180 0.013505 0.017208 0.020122 0.022132 0.023182 0.023272 0.022462 0.020856 0.018600 0.015867 0.012841 0.009710 0.006650 0.003814 0.001331 -0.000711 -0.002255 -0.003284 -0.003811 -0.003880 -0.003554 -0.002914 -0.002046 -0.001040 0.000019 0.001056 0.002006 0.002821 0.003469 0.003934 0.004213 0.004318 0.004268 0.004091 0.003816 0.003473 0.003091 0.002694 0.002304 0.001936 0.001600 0.001302 0.001045 0.000828 0.000647 0.000500 0.000381 0.000287 0.000212 0.000155 0.000110 0.000077 0.000052 0.000034 0.000021 0.000012 0.000005 0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000001 0.000001 0.000005 0.000011 0.000021 0.000035 0.000055 0.000083 0.000122 0.000174 0.000245 0.000339 0.000462 0.000621 0.000823 0.001074 0.001382 0.001752 0.002186 0.002683 0.003240 0.003845 0.004483 0.005133 0.005768 0.006356 0.006863 0.007253 0.007489 0.007542 0.007386 0.007008 0.006409 0.005606 0.004634 0.003547 0.002417 0.001329 0.000377 -0.000341 -0.000731 -0.000711 -0.000219 0.000784 0.002302 0.004306 0.006729 0.009468 0.012389 0.015331 0.018118 0.020566 0.022500 0.023761 0.024222 0.023799 0.022455 0.020213 0.017150 0.013399 0.009142 0.004598 0.000010 -0.004368 -0.008290 -0.011528 -0.013895 -0.015252 -0.015517 -0.014675 -0.012776 -0.009931 -0.006309 -0.002120 0.002396 0.006984 0.011394 0.015392 0.018776 0.021390 0.023129 0.023945 0.023846 0.022896 0.021204 0.018916 0.016203 0.013249 0.010235 0.007329 0.004680 0.002403 0.000581 -0.000742 -0.001557 -0.001887 -0.001782 -0.001313 -0.000565 0.000373 0.001410 0.002461 0.003451 0.004322 0.005028 0.005542 0.005854 0.005968 0.005900 0.005676 0.005326 0.004886 0.004387 0.003862 0.003336 0.002832 0.002363 0.001942 0.001572 0.001256 0.000990 0.000771 0.000593 0.000451 0.000338 0.000249 0.000181 0.000129 0.000089 0.000060 0.000039 0.000024 0.000013 0.000006 0.000001 -0.000002 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000003 0.000007 0.000015 0.000026 0.000042 0.000065 0.000098 0.000142 0.000203 0.000285 0.000394 0.000536 0.000720 0.000954 0.001247 0.001606 0.002039 0.002548 0.003136 0.003797 0.004522 0.005295 0.006094 0.006889 0.007646 0.008328 0.008892 0.009299 0.009512 0.009499 0.009240 0.008731 0.007982 0.007025 0.005908 0.004702 0.003491 0.002370 0.001440 0.000800 0.000539 0.000728 0.001415 0.002617 0.004314 0.006453 0.008943 0.011661 0.014457 0.017161 0.019597 0.021593 0.022991 0.023662 0.023516 0.022509 0.020653 0.018013 0.014708 0.010904 0.006804 0.002638 -0.001356 -0.004943 -0.007910 -0.010077 -0.011312 -0.011540 -0.010744 -0.008973 -0.006334 -0.002987 0.000869 0.005006 0.009184 0.013167 0.016737 0.019708 0.021937 0.023332 0.023856 0.023526 0.022413 0.020627 0.018317 0.015651 0.012807 0.009961 0.007270 0.004874 0.002875 0.001345 0.000316 -0.000215 -0.000280 0.000060 0.000728 0.001635 0.002686 0.003790 0.004862 0.005831 0.006641 0.007252 0.007642 0.007808 0.007760 0.007521 0.007121 0.006598 0.005989 0.005332 0.004660 0.004001 0.003378 0.002806 0.002296 0.001852 0.001473 0.001157 0.000898 0.000688 0.000521 0.000389 0.000287 0.000207 0.000147 0.000102 0.000068 0.000044 0.000026 0.000014 0.000006 0.000001 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 0.000000 0.000004 0.000010 0.000018 0.000031 0.000049 0.000076 0.000112 0.000163 0.000232 0.000325 0.000448 0.000610 0.000819 0.001085 0.001419 0.001829 0.002324 0.002909 0.003585 0.004350 0.005193 0.006098 0.007042 0.007993 0.008914 0.009763 0.010495 0.011063 0.011423 0.011539 0.011384 0.010945 0.010229 0.009259 0.008083 0.006766 0.005393 0.004059 0.002868 0.001925 0.001325 0.001150 0.001458 0.002278 0.003605 0.005399 0.007583 0.010048 0.012655 0.015246 0.017653 0.019706 0.021252 0.022158 0.022330 0.021715 0.020311 0.018171 0.015396 0.012133 0.008567 0.004908 0.001377 -0.001808 -0.004448 -0.006377 -0.007469 -0.007655 -0.006920 -0.005311 -0.002927 0.000082 0.003530 0.007205 0.010886 0.014354 0.017410 0.019889 0.021662 0.022655 0.022842 0.022252 0.020959 0.019081 0.016764 0.014173 0.011480 0.008851 0.006434 0.004353 0.002700 0.001529 0.000862 0.000681 0.000942 0.001576 0.002497 0.003609 0.004816 0.006024 0.007150 0.008124 0.008895 0.009429 0.009710 0.009741 0.009540 0.009135 0.008565 0.007872 0.007097 0.006282 0.005463 0.004671 0.003929 0.003253 0.002653 0.002133 0.001692 0.001325 0.001025 0.000783 0.000591 0.000440 0.000323 0.000233 0.000165 0.000113 0.000076 0.000048 0.000029 0.000016 0.000007 0.000001 -0.000003 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000005 0.000012 0.000021 0.000035 0.000056 0.000085 0.000126 0.000182 0.000260 0.000363 0.000501 0.000681 0.000915 0.001212 0.001585 0.002044 0.002598 0.003255 0.004016 0.004880 0.005835 0.006866 0.007947 0.009045 0.010120 0.011125 0.012011 0.012724 0.013216 0.013443 0.013372 0.012983 0.012275 0.011268 0.010004 0.008546 0.006977 0.005393 0.003901 0.002610 0.001625 0.001035 0.000911 0.001295 0.002198 0.003594 0.005424 0.007591 0.009971 0.012419 0.014774 0.016876 0.018570 0.019725 0.020240 0.020054 0.019152 0.017569 0.015386 0.012732 0.009768 0.006682 0.003676 0.000945 -0.001326 -0.002985 -0.003918 -0.004061 -0.003402 -0.001981 0.000107 0.002726 0.005706 0.008854 0.011967 0.014851 0.017328 0.019252 0.020518 0.021066 0.020886 0.020016 0.018541 0.016578 0.014273 0.011787 0.009285 0.006920 0.004829 0.003121 0.001871 0.001121 0.000873 0.001099 0.001741 0.002718 0.003938 0.005298 0.006698 0.008044 0.009254 0.010261 0.011016 0.011493 0.011683 0.011595 0.011254 0.010697 0.009966 0.009110 0.008176 0.007209 0.006249 0.005327 0.004469 0.003691 0.003004 0.002410 0.001907 0.001490 0.001150 0.000876 0.000660 0.000490 0.000359 0.000258 0.000182 0.000125 0.000083 0.000053 0.000032 0.000017 0.000007 0.000001 -0.000003 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000000 0.000002 0.000006 0.000013 0.000024 0.000039 0.000061 0.000093 0.000138 0.000200 0.000285 0.000398 0.000549 0.000747 0.001003 0.001329 0.001738 0.002242 0.002852 0.003575 0.004414 0.005368 0.006427 0.007572 0.008778 0.010009 0.011222 0.012367 0.013388 0.014228 0.014832 0.015150 0.015141 0.014779 0.014058 0.012992 0.011617 0.009994 0.008204 0.006343 0.004521 0.002852 0.001447 0.000407 -0.000187 -0.000277 0.000162 0.001122 0.002557 0.004389 0.006510 0.008785 0.011067 0.013200 0.015036 0.016441 0.017309 0.017571 0.017196 0.016203 0.014653 0.012650 0.010333 0.007866 0.005424 0.003185 0.001311 -0.000059 -0.000824 -0.000926 -0.000352 0.000857 0.002620 0.004812 0.007280 0.009853 0.012352 0.014604 0.016457 0.017789 0.018515 0.018595 0.018033 0.016880 0.015226 0.013193 0.010924 0.008574 0.006298 0.004238 0.002518 0.001228 0.000430 0.000146 0.000364 0.001040 0.002103 0.003462 0.005016 0.006657 0.008282 0.009795 0.011115 0.012178 0.012942 0.013384 0.013502 0.013314 0.012850 0.012155 0.011278 0.010273 0.009192 0.008084 0.006991 0.005947 0.004980 0.004107 0.003337 0.002673 0.002112 0.001647 0.001269 0.000965 0.000725 0.000538 0.000393 0.000282 0.000199 0.000136 0.000091 0.000058 0.000035 0.000019 0.000008 0.000001 -0.000003 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000007 0.000014 0.000025 0.000042 0.000066 0.000100 0.000149 0.000215 0.000306 0.000429 0.000591 0.000804 0.001080 0.001431 0.001872 0.002416 0.003074 0.003855 0.004763 0.005796 0.006944 0.008189 0.009503 0.010849 0.012180 0.013443 0.014578 0.015522 0.016216 0.016601 0.016633 0.016279 0.015525 0.014382 0.012880 0.011077 0.009052 0.006901 0.004735 0.002674 0.000834 -0.000673 -0.001755 -0.002340 -0.002387 -0.001889 -0.000873 0.000599 0.002433 0.004512 0.006696 0.008841 0.010802 0.012444 0.013659 0.014367 0.014524 0.014130 0.013226 0.011891 0.010240 0.008410 0.006553 0.004821 0.003358 0.002285 0.001691 0.001629 0.002107 0.003092 0.004511 0.006254 0.008186 0.010159 0.012018 0.013615 0.014825 0.015549 0.015725 0.015332 0.014392 0.012965 0.011148 0.009065 0.006856 0.004671 0.002653 0.000931 -0.000386 -0.001224 -0.001540 -0.001327 -0.000616 0.000536 0.002045 0.003809 0.005719 0.007663 0.009532 0.011232 0.012682 0.013822 0.014615 0.015042 0.015110 0.014842 0.014276 0.013463 0.012459 0.011322 0.010110 0.008876 0.007664 0.006511 0.005446 0.004486 0.003641 0.002913 0.002300 0.001792 0.001378 0.001047 0.000786 0.000582 0.000425 0.000305 0.000214 0.000147 0.000098 0.000063 0.000038 0.000021 0.000010 0.000002 -0.000002 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000008 0.000015 0.000027 0.000044 0.000069 0.000106 0.000157 0.000227 0.000323 0.000452 0.000624 0.000850 0.001142 0.001514 0.001981 0.002557 0.003255 0.004083 0.005047 0.006145 0.007366 0.008691 0.010093 0.011530 0.012956 0.014311 0.015534 0.016558 0.017316 0.017747 0.017799 0.017434 0.016634 0.015403 0.013768 0.011782 0.009520 0.007081 0.004576 0.002127 -0.000142 -0.002112 -0.003678 -0.004758 -0.005294 -0.005263 -0.004677 -0.003578 -0.002046 -0.000185 0.001881 0.004014 0.006074 0.007930 0.009468 0.010599 0.011268 0.011457 0.011186 0.010510 0.009518 0.008320 0.007043 0.005816 0.004761 0.003982 0.003555 0.003527 0.003905 0.004661 0.005729 0.007018 0.008411 0.009781 0.010998 0.011944 0.012515 0.012640 0.012279 0.011430 0.010130 0.008452 0.006496 0.004389 0.002267 0.000271 -0.001466 -0.002827 -0.003723 -0.004094 -0.003914 -0.003195 -0.001982 -0.000347 0.001612 0.003786 0.006057 0.008308 0.010429 0.012326 0.013918 0.015150 0.015987 0.016418 0.016456 0.016129 0.015483 0.014575 0.013466 0.012219 0.010897 0.009556 0.008243 0.006997 0.005848 0.004813 0.003904 0.003122 0.002463 0.001918 0.001475 0.001120 0.000840 0.000621 0.000453 0.000325 0.000229 0.000157 0.000105 0.000068 0.000041 0.000023 0.000011 0.000003 -0.000001 -0.000004 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000001 0.000003 0.000008 0.000015 0.000027 0.000045 0.000071 0.000109 0.000162 0.000234 0.000334 0.000468 0.000647 0.000882 0.001185 0.001573 0.002059 0.002659 0.003385 0.004248 0.005253 0.006397 0.007671 0.009055 0.010519 0.012022 0.013514 0.014934 0.016217 0.017293 0.018091 0.018545 0.018599 0.018211 0.017357 0.016035 0.014270 0.012110 0.009628 0.006920 0.004099 0.001288 -0.001382 -0.003788 -0.005813 -0.007364 -0.008370 -0.008793 -0.008627 -0.007901 -0.006678 -0.005046 -0.003119 -0.001025 0.001104 0.003137 0.004958 0.006472 0.007612 0.008343 0.008666 0.008612 0.008244 0.007649 0.006927 0.006182 0.005516 0.005016 0.004748 0.004748 0.005024 0.005553 0.006279 0.007125 0.007994 0.008781 0.009381 0.009701 0.009665 0.009223 0.008360 0.007091 0.005468 0.003572 0.001511 -0.000592 -0.002602 -0.004388 -0.005830 -0.006823 -0.007295 -0.007201 -0.006534 -0.005320 -0.003620 -0.001520 0.000874 0.003442 0.006060 0.008607 0.010974 0.013063 0.014799 0.016128 0.017020 0.017470 0.017495 0.017131 0.016428 0.015449 0.014260 0.012929 0.011522 0.010097 0.008704 0.007385 0.006169 0.005076 0.004116 0.003291 0.002596 0.002021 0.001553 0.001179 0.000884 0.000654 0.000477 0.000342 0.000241 0.000166 0.000111 0.000072 0.000044 0.000025 0.000013 0.000004 -0.000001 -0.000004 -0.000005 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000008 0.000015 0.000027 0.000045 0.000072 0.000110 0.000163 0.000237 0.000338 0.000475 0.000657 0.000897 0.001207 0.001603 0.002100 0.002714 0.003457 0.004340 0.005368 0.006539 0.007843 0.009260 0.010759 0.012299 0.013826 0.015281 0.016595 0.017695 0.018508 0.018965 0.019007 0.018587 0.017677 0.016272 0.014392 0.012081 0.009410 0.006471 0.003377 0.000252 -0.002770 -0.005560 -0.007995 -0.009970 -0.011405 -0.012247 -0.012476 -0.012107 -0.011187 -0.009790 -0.008019 -0.005990 -0.003830 -0.001665 0.000387 0.002226 0.003774 0.004984 0.005836 0.006342 0.006541 0.006495 0.006279 0.005976 0.005667 0.005422 0.005295 0.005317 0.005494 0.005807 0.006211 0.006642 0.007022 0.007269 0.007300 0.007045 0.006455 0.005503 0.004193 0.002558 0.000662 -0.001405 -0.003534 -0.005600 -0.007476 -0.009041 -0.010183 -0.010815 -0.010877 -0.010341 -0.009216 -0.007543 -0.005394 -0.002868 -0.000079 0.002844 0.005776 0.008591 0.011179 0.013444 0.015313 0.016736 0.017687 0.018166 0.018193 0.017811 0.017074 0.016050 0.014808 0.013420 0.011955 0.010472 0.009025 0.007655 0.006393 0.005260 0.004265 0.003410 0.002690 0.002094 0.001610 0.001222 0.000917 0.000678 0.000495 0.000355 0.000250 0.000172 0.000116 0.000075 0.000047 0.000027 0.000014 0.000005 -0.000000 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000007 0.000015 0.000026 0.000044 0.000070 0.000108 0.000161 0.000234 0.000335 0.000471 0.000653 0.000893 0.001205 0.001602 0.002102 0.002718 0.003465 0.004352 0.005384 0.006560 0.007869 0.009291 0.010795 0.012340 0.013872 0.015329 0.016643 0.017740 0.018545 0.018988 0.019007 0.018552 0.017593 0.016122 0.014153 0.011728 0.008913 0.005799 0.002494 -0.000875 -0.004178 -0.007278 -0.010050 -0.012382 -0.014182 -0.015390 -0.015971 -0.015928 -0.015292 -0.014129 -0.012525 -0.010588 -0.008437 -0.006194 -0.003976 -0.001886 -0.000008 0.001596 0.002893 0.003876 0.004562 0.004991 0.005215 0.005297 0.005299 0.005275 0.005269 0.005305 0.005390 0.005506 0.005620 0.005679 0.005625 0.005392 0.004922 0.004167 0.003099 0.001713 0.000030 -0.001901 -0.004007 -0.006192 -0.008344 -0.010343 -0.012067 -0.013404 -0.014255 -0.014546 -0.014232 -0.013298 -0.011767 -0.009692 -0.007156 -0.004266 -0.001145 0.002076 0.005266 0.008302 0.011071 0.013482 0.015462 0.016966 0.017972 0.018482 0.018523 0.018140 0.017392 0.016348 0.015082 0.013666 0.012172 0.010660 0.009186 0.007791 0.006506 0.005353 0.004340 0.003471 0.002738 0.002132 0.001640 0.001245 0.000934 0.000691 0.000504 0.000362 0.000255 0.000176 0.000118 0.000077 0.000048 0.000028 0.000014 0.000005 -0.000000 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000003 0.000007 0.000014 0.000025 0.000042 0.000067 0.000103 0.000154 0.000225 0.000323 0.000456 0.000635 0.000870 0.001177 0.001569 0.002061 0.002668 0.003403 0.004277 0.005293 0.006450 0.007738 0.009137 0.010616 0.012133 0.013637 0.015065 0.016349 0.017417 0.018193 0.018607 0.018596 0.018111 0.017117 0.015604 0.013584 0.011094 0.008196 0.004977 0.001542 -0.001987 -0.005477 -0.008794 -0.011811 -0.014410 -0.016495 -0.017995 -0.018869 -0.019106 -0.018727 -0.017785 -0.016356 -0.014537 -0.012438 -0.010176 -0.007863 -0.005606 -0.003493 -0.001593 0.000047 0.001404 0.002479 0.003291 0.003874 0.004271 0.004527 0.004684 0.004774 0.004818 0.004819 0.004766 0.004631 0.004376 0.003955 0.003323 0.002439 0.001276 -0.000175 -0.001902 -0.003868 -0.006014 -0.008258 -0.010500 -0.012630 -0.014531 -0.016089 -0.017202 -0.017782 -0.017768 -0.017127 -0.015857 -0.013992 -0.011593 -0.008754 -0.005585 -0.002215 0.001224 0.004601 0.007792 0.010689 0.013199 0.015258 0.016819 0.017867 0.018407 0.018469 0.018100 0.017361 0.016322 0.015059 0.013647 0.012154 0.010644 0.009171 0.007778 0.006495 0.005344 0.004334 0.003466 0.002735 0.002130 0.001639 0.001245 0.000933 0.000690 0.000503 0.000361 0.000254 0.000175 0.000117 0.000076 0.000047 0.000027 0.000013 0.000004 -0.000001 -0.000004 -0.000005 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000002 0.000006 0.000012 0.000023 0.000039 0.000062 0.000096 0.000144 0.000211 0.000304 0.000430 0.000601 0.000828 0.001123 0.001500 0.001975 0.002561 0.003270 0.004113 0.005092 0.006207 0.007448 0.008794 0.010216 0.011674 0.013116 0.014484 0.015710 0.016723 0.017452 0.017827 0.017785 0.017277 0.016270 0.014749 0.012724 0.010228 0.007320 0.004079 0.000608 -0.002977 -0.006548 -0.009973 -0.013124 -0.015885 -0.018157 -0.019863 -0.020956 -0.021416 -0.021256 -0.020516 -0.019264 -0.017585 -0.015581 -0.013361 -0.011033 -0.008701 -0.006455 -0.004370 -0.002502 -0.000884 0.000469 0.001561 0.002409 0.003041 0.003487 0.003779 0.003939 0.003984 0.003915 0.003725 0.003392 0.002888 0.002182 0.001243 0.000047 -0.001418 -0.003143 -0.005104 -0.007254 -0.009522 -0.011825 -0.014061 -0.016122 -0.017898 -0.019282 -0.020181 -0.020521 -0.020251 -0.019348 -0.017821 -0.015711 -0.013087 -0.010046 -0.006702 -0.003183 0.000378 0.003852 0.007119 0.010073 0.012628 0.014719 0.016308 0.017378 0.017941 0.018025 0.017680 0.016969 0.015960 0.014728 0.013348 0.011888 0.010412 0.008971 0.007607 0.006353 0.005226 0.004239 0.003390 0.002675 0.002084 0.001603 0.001217 0.000913 0.000674 0.000491 0.000351 0.000247 0.000169 0.000113 0.000072 0.000044 0.000024 0.000011 0.000003 -0.000002 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000004 0.000010 0.000020 0.000034 0.000055 0.000086 0.000129 0.000190 0.000276 0.000393 0.000553 0.000765 0.001042 0.001398 0.001845 0.002397 0.003066 0.003859 0.004781 0.005830 0.006997 0.008261 0.009596 0.010963 0.012313 0.013590 0.014731 0.015669 0.016335 0.016663 0.016592 0.016076 0.015081 0.013591 0.011615 0.009181 0.006343 0.003175 -0.000228 -0.003757 -0.007289 -0.010699 -0.013865 -0.016671 -0.019020 -0.020834 -0.022062 -0.022680 -0.022692 -0.022130 -0.021051 -0.019532 -0.017664 -0.015547 -0.013283 -0.010972 -0.008701 -0.006548 -0.004572 -0.002816 -0.001304 -0.000043 0.000970 0.001752 0.002322 0.002699 0.002902 0.002941 0.002818 0.002526 0.002052 0.001375 0.000474 -0.000671 -0.002068 -0.003718 -0.005601 -0.007682 -0.009906 -0.012202 -0.014481 -0.016646 -0.018593 -0.020219 -0.021427 -0.022133 -0.022273 -0.021805 -0.020717 -0.019025 -0.016773 -0.014035 -0.010909 -0.007507 -0.003955 -0.000382 0.003088 0.006339 0.009271 0.011803 0.013875 0.015451 0.016519 0.017090 0.017196 0.016884 0.016215 0.015258 0.014084 0.012766 0.011370 0.009957 0.008578 0.007274 0.006073 0.004996 0.004051 0.003240 0.002557 0.001991 0.001531 0.001162 0.000870 0.000642 0.000466 0.000333 0.000232 0.000158 0.000104 0.000066 0.000039 0.000020 0.000008 0.000000 -0.000004 -0.000007 -0.000007 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000000 0.000003 0.000008 0.000016 0.000028 0.000046 0.000073 0.000110 0.000164 0.000240 0.000346 0.000490 0.000683 0.000937 0.001262 0.001672 0.002178 0.002791 0.003518 0.004363 0.005323 0.006390 0.007546 0.008764 0.010010 0.011239 0.012399 0.013431 0.014274 0.014865 0.015141 0.015048 0.014541 0.013587 0.012173 0.010303 0.008004 0.005321 0.002324 -0.000902 -0.004255 -0.007624 -0.010892 -0.013944 -0.016673 -0.018984 -0.020803 -0.022077 -0.022780 -0.022912 -0.022498 -0.021586 -0.020242 -0.018548 -0.016594 -0.014472 -0.012276 -0.010088 -0.007984 -0.006023 -0.004252 -0.002700 -0.001383 -0.000305 0.000540 0.001164 0.001579 0.001797 0.001825 0.001665 0.001312 0.000756 -0.000017 -0.001020 -0.002263 -0.003746 -0.005460 -0.007380 -0.009464 -0.011655 -0.013880 -0.016055 -0.018086 -0.019877 -0.021332 -0.022366 -0.022903 -0.022890 -0.022293 -0.021105 -0.019347 -0.017066 -0.014335 -0.011249 -0.007916 -0.004455 -0.000988 0.002367 0.005503 0.008327 0.010763 0.012757 0.014276 0.015312 0.015875 0.015996 0.015722 0.015109 0.014223 0.013132 0.011904 0.010602 0.009283 0.007996 0.006778 0.005657 0.004652 0.003771 0.003015 0.002378 0.001852 0.001423 0.001079 0.000806 0.000593 0.000429 0.000304 0.000211 0.000142 0.000092 0.000056 0.000032 0.000015 0.000004 -0.000003 -0.000007 -0.000008 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000005 0.000011 0.000021 0.000035 0.000057 0.000088 0.000133 0.000197 0.000288 0.000414 0.000584 0.000807 0.001095 0.001458 0.001907 0.002450 0.003095 0.003843 0.004693 0.005637 0.006659 0.007734 0.008833 0.009914 0.010932 0.011835 0.012567 0.013073 0.013296 0.013189 0.012710 0.011830 0.010537 0.008833 0.006740 0.004300 0.001573 -0.001366 -0.004426 -0.007508 -0.010507 -0.013319 -0.015846 -0.018004 -0.019723 -0.020954 -0.021670 -0.021869 -0.021570 -0.020813 -0.019657 -0.018170 -0.016433 -0.014528 -0.012536 -0.010534 -0.008590 -0.006762 -0.005095 -0.003619 -0.002355 -0.001309 -0.000483 0.000129 0.000535 0.000743 0.000758 0.000579 0.000204 -0.000374 -0.001165 -0.002176 -0.003411 -0.004866 -0.006527 -0.008364 -0.010337 -0.012389 -0.014450 -0.016443 -0.018282 -0.019878 -0.021147 -0.022013 -0.022412 -0.022296 -0.021640 -0.020441 -0.018721 -0.016527 -0.013927 -0.011008 -0.007873 -0.004631 -0.001392 0.001736 0.004656 0.007281 0.009546 0.011400 0.012817 0.013787 0.014322 0.014451 0.014216 0.013670 0.012873 0.011888 0.010775 0.009595 0.008398 0.007230 0.006125 0.005110 0.004200 0.003402 0.002718 0.002142 0.001666 0.001278 0.000967 0.000721 0.000529 0.000380 0.000267 0.000183 0.000121 0.000076 0.000044 0.000023 0.000008 -0.000001 -0.000006 -0.000009 -0.000010 -0.000010 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000001 0.000001 0.000005 0.000012 0.000023 0.000038 0.000062 0.000097 0.000148 0.000222 0.000326 0.000468 0.000656 0.000900 0.001207 0.001588 0.002050 0.002597 0.003232 0.003953 0.004753 0.005618 0.006527 0.007455 0.008366 0.009221 0.009977 0.010585 0.010998 0.011170 0.011058 0.010627 0.009854 0.008725 0.007244 0.005429 0.003314 0.000950 -0.001597 -0.004252 -0.006930 -0.009539 -0.011992 -0.014203 -0.016098 -0.017618 -0.018719 -0.019378 -0.019591 -0.019374 -0.018762 -0.017800 -0.016550 -0.015078 -0.013454 -0.011747 -0.010024 -0.008343 -0.006755 -0.005300 -0.004007 -0.002893 -0.001970 -0.001239 -0.000698 -0.000342 -0.000166 -0.000167 -0.000345 -0.000703 -0.001246 -0.001980 -0.002911 -0.004040 -0.005359 -0.006855 -0.008500 -0.010255 -0.012070 -0.013882 -0.015622 -0.017215 -0.018585 -0.019656 -0.020365 -0.020656 -0.020489 -0.019845 -0.018722 -0.017142 -0.015146 -0.012797 -0.010172 -0.007361 -0.004459 -0.001566 0.001226 0.003829 0.006169 0.008188 0.009843 0.011109 0.011981 0.012467 0.012594 0.012399 0.011928 0.011235 0.010374 0.009401 0.008367 0.007318 0.006295 0.005329 0.004441 0.003646 0.002950 0.002354 0.001853 0.001438 0.001101 0.000831 0.000616 0.000449 0.000320 0.000222 0.000149 0.000095 0.000057 0.000030 0.000012 0.000001 -0.000006 -0.000010 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000009 0.000018 0.000033 0.000057 0.000094 0.000149 0.000229 0.000339 0.000487 0.000679 0.000924 0.001228 0.001597 0.002034 0.002541 0.003117 0.003755 0.004445 0.005169 0.005906 0.006628 0.007304 0.007898 0.008373 0.008689 0.008811 0.008705 0.008342 0.007704 0.006781 0.005574 0.004099 0.002384 0.000468 -0.001597 -0.003747 -0.005916 -0.008029 -0.010016 -0.011807 -0.013343 -0.014575 -0.015470 -0.016008 -0.016188 -0.016023 -0.015541 -0.014780 -0.013789 -0.012622 -0.011334 -0.009981 -0.008616 -0.007285 -0.006029 -0.004879 -0.003859 -0.002982 -0.002257 -0.001686 -0.001267 -0.000996 -0.000869 -0.000886 -0.001046 -0.001351 -0.001806 -0.002417 -0.003189 -0.004121 -0.005210 -0.006443 -0.007798 -0.009243 -0.010735 -0.012223 -0.013650 -0.014953 -0.016069 -0.016935 -0.017498 -0.017711 -0.017543 -0.016976 -0.016011 -0.014664 -0.012971 -0.010984 -0.008766 -0.006393 -0.003946 -0.001506 0.000847 0.003042 0.005017 0.006722 0.008121 0.009193 0.009934 0.010352 0.010467 0.010310 0.009921 0.009343 0.008624 0.007810 0.006945 0.006067 0.005212 0.004404 0.003664 0.003002 0.002424 0.001930 0.001516 0.001173 0.000895 0.000671 0.000495 0.000357 0.000250 0.000169 0.000109 0.000066 0.000035 0.000014 0.000000 -0.000008 -0.000012 -0.000014 -0.000014 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000004 0.000002 0.000015 0.000036 0.000071 0.000123 0.000199 0.000303 0.000440 0.000616 0.000835 0.001102 0.001419 0.001787 0.002205 0.002668 0.003167 0.003690 0.004221 0.004740 0.005224 0.005646 0.005980 0.006198 0.006273 0.006182 0.005905 0.005427 0.004744 0.003855 0.002773 0.001518 0.000118 -0.001386 -0.002951 -0.004525 -0.006055 -0.007489 -0.008776 -0.009872 -0.010745 -0.011370 -0.011735 -0.011842 -0.011703 -0.011339 -0.010781 -0.010066 -0.009233 -0.008324 -0.007378 -0.006433 -0.005521 -0.004669 -0.003898 -0.003222 -0.002649 -0.002183 -0.001823 -0.001565 -0.001405 -0.001342 -0.001372 -0.001496 -0.001718 -0.002042 -0.002474 -0.003020 -0.003683 -0.004463 -0.005352 -0.006337 -0.007395 -0.008495 -0.009600 -0.010665 -0.011643 -0.012484 -0.013141 -0.013569 -0.013733 -0.013607 -0.013175 -0.012437 -0.011404 -0.010103 -0.008571 -0.006859 -0.005024 -0.003128 -0.001234 0.000595 0.002304 0.003843 0.005174 0.006269 0.007110 0.007693 0.008023 0.008116 0.007996 0.007693 0.007242 0.006678 0.006040 0.005361 0.004673 0.004004 0.003374 0.002798 0.002285 0.001838 0.001458 0.001140 0.000877 0.000665 0.000494 0.000359 0.000254 0.000173 0.000111 0.000066 0.000033 0.000011 -0.000004 -0.000012 -0.000017 -0.000018 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000030 -0.000030 -0.000024 -0.000011 0.000013 0.000052 0.000109 0.000187 0.000289 0.000418 0.000577 0.000767 0.000988 0.001239 0.001517 0.001815 0.002127 0.002441 0.002747 0.003030 0.003274 0.003463 0.003581 0.003613 0.003546 0.003367 0.003070 0.002652 0.002114 0.001463 0.000713 -0.000119 -0.001009 -0.001928 -0.002846 -0.003730 -0.004547 -0.005269 -0.005869 -0.006329 -0.006638 -0.006793 -0.006797 -0.006663 -0.006408 -0.006054 -0.005625 -0.005146 -0.004644 -0.004141 -0.003659 -0.003212 -0.002814 -0.002473 -0.002190 -0.001968 -0.001801 -0.001686 -0.001616 -0.001586 -0.001592 -0.001632 -0.001707 -0.001821 -0.001979 -0.002189 -0.002461 -0.002800 -0.003212 -0.003699 -0.004255 -0.004871 -0.005529 -0.006207 -0.006875 -0.007503 -0.008057 -0.008502 -0.008806 -0.008944 -0.008894 -0.008643 -0.008186 -0.007530 -0.006689 -0.005687 -0.004557 -0.003336 -0.002066 -0.000791 0.000447 0.001608 0.002658 0.003569 0.004321 0.004900 0.005303 0.005531 0.005595 0.005510 0.005297 0.004979 0.004582 0.004132 0.003654 0.003171 0.002702 0.002263 0.001864 0.001511 0.001207 0.000949 0.000734 0.000559 0.000417 0.000303 0.000214 0.000144 0.000090 0.000049 0.000020 -0.000001 -0.000014 -0.000022 -0.000025 -0.000026 -0.000024 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000050 -0.000062 -0.000074 -0.000086 -0.000095 -0.000100 -0.000099 -0.000091 -0.000074 -0.000048 -0.000011 0.000036 0.000095 0.000164 0.000243 0.000330 0.000422 0.000516 0.000609 0.000697 0.000774 0.000837 0.000880 0.000900 0.000892 0.000854 0.000783 0.000679 0.000542 0.000373 0.000177 -0.000043 -0.000278 -0.000522 -0.000762 -0.000989 -0.001191 -0.001357 -0.001479 -0.001550 -0.001569 -0.001536 -0.001458 -0.001344 -0.001204 -0.001051 -0.000899 -0.000760 -0.000645 -0.000564 -0.000522 -0.000522 -0.000565 -0.000645 -0.000758 -0.000894 -0.001044 -0.001197 -0.001344 -0.001474 -0.001581 -0.001658 -0.001704 -0.001720 -0.001709 -0.001680 -0.001642 -0.001608 -0.001590 -0.001601 -0.001649 -0.001743 -0.001883 -0.002070 -0.002295 -0.002547 -0.002811 -0.003070 -0.003304 -0.003493 -0.003620 -0.003669 -0.003628 -0.003490 -0.003251 -0.002916 -0.002492 -0.001993 -0.001436 -0.000842 -0.000233 0.000369 0.000941 0.001466 0.001926 0.002309 0.002606 0.002814 0.002931 0.002961 0.002910 0.002789 0.002609 0.002386 0.002133 0.001865 0.001597 0.001339 0.001100 0.000887 0.000703 0.000546 0.000417 0.000311 0.000226 0.000158 0.000104 0.000062 0.000029 0.000004 -0.000015 -0.000028 -0.000036 -0.000040 -0.000041 -0.000039 -0.000035 -0.000030 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000033 -0.000043 -0.000057 -0.000074 -0.000094 -0.000119 -0.000146 -0.000178 -0.000212 -0.000249 -0.000290 -0.000335 -0.000386 -0.000443 -0.000508 -0.000581 -0.000665 -0.000759 -0.000863 -0.000978 -0.001101 -0.001230 -0.001361 -0.001488 -0.001605 -0.001706 -0.001783 -0.001828 -0.001834 -0.001793 -0.001701 -0.001553 -0.001347 -0.001084 -0.000767 -0.000401 0.000008 0.000452 0.000922 0.001407 0.001898 0.002381 0.002844 0.003272 0.003649 0.003963 0.004200 0.004349 0.004401 0.004353 0.004203 0.003956 0.003618 0.003201 0.002719 0.002189 0.001632 0.001066 0.000513 -0.000009 -0.000481 -0.000888 -0.001217 -0.001457 -0.001601 -0.001648 -0.001597 -0.001455 -0.001230 -0.000935 -0.000586 -0.000201 0.000200 0.000599 0.000978 0.001320 0.001613 0.001847 0.002016 0.002117 0.002154 0.002129 0.002050 0.001926 0.001768 0.001586 0.001391 0.001195 0.001006 0.000833 0.000680 0.000551 0.000448 0.000370 0.000316 0.000282 0.000265 0.000261 0.000264 0.000271 0.000277 0.000278 0.000272 0.000255 0.000227 0.000189 0.000143 0.000092 0.000040 -0.000009 -0.000051 -0.000084 -0.000107 -0.000120 -0.000125 -0.000124 -0.000119 -0.000113 -0.000105 -0.000099 -0.000093 -0.000088 -0.000084 -0.000080 -0.000076 -0.000072 -0.000066 -0.000060 -0.000052 -0.000044 -0.000037 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000056 -0.000073 -0.000096 -0.000125 -0.000161 -0.000205 -0.000257 -0.000320 -0.000395 -0.000484 -0.000590 -0.000716 -0.000865 -0.001040 -0.001243 -0.001477 -0.001740 -0.002032 -0.002350 -0.002686 -0.003032 -0.003375 -0.003701 -0.003994 -0.004235 -0.004406 -0.004486 -0.004459 -0.004309 -0.004025 -0.003598 -0.003028 -0.002319 -0.001482 -0.000532 0.000509 0.001616 0.002759 0.003909 0.005032 0.006096 0.007070 0.007923 0.008627 0.009162 0.009510 0.009660 0.009610 0.009364 0.008933 0.008336 0.007595 0.006738 0.005797 0.004806 0.003798 0.002807 0.001863 0.000995 0.000227 -0.000420 -0.000930 -0.001290 -0.001493 -0.001535 -0.001417 -0.001145 -0.000730 -0.000187 0.000465 0.001203 0.002001 0.002831 0.003665 0.004475 0.005232 0.005911 0.006490 0.006949 0.007275 0.007455 0.007486 0.007367 0.007103 0.006704 0.006184 0.005561 0.004856 0.004094 0.003298 0.002493 0.001702 0.000945 0.000242 -0.000392 -0.000945 -0.001410 -0.001783 -0.002064 -0.002257 -0.002370 -0.002412 -0.002394 -0.002328 -0.002224 -0.002092 -0.001941 -0.001777 -0.001606 -0.001432 -0.001260 -0.001093 -0.000936 -0.000790 -0.000660 -0.000545 -0.000447 -0.000365 -0.000299 -0.000245 -0.000203 -0.000170 -0.000145 -0.000124 -0.000107 -0.000092 -0.000078 -0.000066 -0.000054 -0.000043 -0.000034 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000037 -0.000050 -0.000067 -0.000089 -0.000117 -0.000154 -0.000201 -0.000259 -0.000332 -0.000422 -0.000533 -0.000668 -0.000832 -0.001031 -0.001268 -0.001548 -0.001875 -0.002251 -0.002677 -0.003148 -0.003659 -0.004198 -0.004750 -0.005297 -0.005813 -0.006273 -0.006647 -0.006907 -0.007022 -0.006965 -0.006713 -0.006249 -0.005563 -0.004653 -0.003528 -0.002205 -0.000712 0.000916 0.002637 0.004402 0.006163 0.007865 0.009459 0.010894 0.012127 0.013119 0.013842 0.014276 0.014412 0.014252 0.013811 0.013112 0.012186 0.011071 0.009813 0.008458 0.007053 0.005646 0.004281 0.002998 0.001831 0.000811 -0.000039 -0.000700 -0.001158 -0.001405 -0.001438 -0.001256 -0.000867 -0.000282 0.000483 0.001405 0.002458 0.003613 0.004833 0.006081 0.007318 0.008503 0.009597 0.010560 0.011358 0.011960 0.012342 0.012486 0.012382 0.012030 0.011437 0.010619 0.009602 0.008419 0.007106 0.005706 0.004263 0.002821 0.001421 0.000103 -0.001102 -0.002166 -0.003069 -0.003800 -0.004354 -0.004736 -0.004956 -0.005029 -0.004975 -0.004815 -0.004571 -0.004265 -0.003915 -0.003540 -0.003154 -0.002769 -0.002397 -0.002046 -0.001723 -0.001432 -0.001176 -0.000955 -0.000769 -0.000616 -0.000491 -0.000392 -0.000314 -0.000253 -0.000206 -0.000170 -0.000140 -0.000116 -0.000096 -0.000079 -0.000063 -0.000050 -0.000038 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000023 -0.000032 -0.000043 -0.000058 -0.000077 -0.000102 -0.000136 -0.000180 -0.000236 -0.000309 -0.000401 -0.000516 -0.000659 -0.000837 -0.001055 -0.001320 -0.001639 -0.002017 -0.002459 -0.002969 -0.003545 -0.004183 -0.004873 -0.005601 -0.006345 -0.007079 -0.007772 -0.008387 -0.008886 -0.009229 -0.009378 -0.009297 -0.008956 -0.008332 -0.007414 -0.006201 -0.004705 -0.002950 -0.000975 0.001172 0.003434 0.005746 0.008039 0.010242 0.012288 0.014112 0.015658 0.016879 0.017741 0.018223 0.018320 0.018041 0.017408 0.016457 0.015233 0.013789 0.012183 0.010476 0.008727 0.006994 0.005329 0.003778 0.002381 0.001170 0.000170 -0.000600 -0.001127 -0.001401 -0.001419 -0.001182 -0.000697 0.000025 0.000967 0.002108 0.003418 0.004865 0.006410 0.008008 0.009612 0.011169 0.012628 0.013936 0.015044 0.015906 0.016484 0.016748 0.016679 0.016268 0.015521 0.014455 0.013100 0.011498 0.009699 0.007761 0.005746 0.003718 0.001736 -0.000141 -0.001865 -0.003394 -0.004697 -0.005754 -0.006558 -0.007110 -0.007425 -0.007522 -0.007429 -0.007177 -0.006798 -0.006323 -0.005784 -0.005207 -0.004615 -0.004031 -0.003469 -0.002943 -0.002463 -0.002034 -0.001660 -0.001339 -0.001071 -0.000850 -0.000671 -0.000529 -0.000417 -0.000331 -0.000264 -0.000212 -0.000172 -0.000139 -0.000113 -0.000091 -0.000072 -0.000056 -0.000042 -0.000031 -0.000022 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000035 -0.000048 -0.000064 -0.000085 -0.000114 -0.000152 -0.000202 -0.000267 -0.000352 -0.000460 -0.000598 -0.000771 -0.000987 -0.001253 -0.001578 -0.001970 -0.002436 -0.002982 -0.003612 -0.004323 -0.005111 -0.005963 -0.006860 -0.007777 -0.008681 -0.009532 -0.010287 -0.010899 -0.011320 -0.011503 -0.011405 -0.010990 -0.010233 -0.009120 -0.007651 -0.005841 -0.003722 -0.001342 0.001239 0.003950 0.006710 0.009434 0.012038 0.014438 0.016558 0.018332 0.019708 0.020647 0.021132 0.021159 0.020746 0.019926 0.018745 0.017261 0.015541 0.013655 0.011673 0.009667 0.007698 0.005826 0.004099 0.002557 0.001231 0.000146 -0.000681 -0.001239 -0.001519 -0.001520 -0.001242 -0.000691 0.000122 0.001184 0.002474 0.003964 0.005621 0.007405 0.009269 0.011158 0.013015 0.014776 0.016378 0.017758 0.018858 0.019626 0.020021 0.020012 0.019583 0.018736 0.017487 0.015869 0.013931 0.011733 0.009348 0.006851 0.004324 0.001844 -0.000515 -0.002687 -0.004620 -0.006270 -0.007611 -0.008630 -0.009328 -0.009721 -0.009834 -0.009700 -0.009359 -0.008852 -0.008220 -0.007503 -0.006738 -0.005957 -0.005187 -0.004450 -0.003763 -0.003139 -0.002584 -0.002101 -0.001690 -0.001346 -0.001063 -0.000835 -0.000653 -0.000511 -0.000401 -0.000316 -0.000250 -0.000199 -0.000159 -0.000127 -0.000101 -0.000080 -0.000061 -0.000046 -0.000034 -0.000024 -0.000016 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000038 -0.000051 -0.000068 -0.000092 -0.000123 -0.000165 -0.000220 -0.000293 -0.000388 -0.000510 -0.000667 -0.000865 -0.001113 -0.001421 -0.001798 -0.002253 -0.002796 -0.003432 -0.004165 -0.004994 -0.005912 -0.006904 -0.007948 -0.009015 -0.010065 -0.011054 -0.011931 -0.012643 -0.013134 -0.013350 -0.013243 -0.012774 -0.011913 -0.010646 -0.008974 -0.006917 -0.004514 -0.001819 0.001096 0.004148 0.007242 0.010283 0.013171 0.015811 0.018120 0.020024 0.021468 0.022414 0.022846 0.022769 0.022207 0.021205 0.019820 0.018122 0.016188 0.014100 0.011935 0.009771 0.007673 0.005701 0.003901 0.002311 0.000959 -0.000136 -0.000962 -0.001509 -0.001775 -0.001756 -0.001455 -0.000876 -0.000025 0.001086 0.002442 0.004018 0.005787 0.007708 0.009737 0.011817 0.013886 0.015874 0.017709 0.019317 0.020629 0.021580 0.022117 0.022198 0.021801 0.020919 0.019566 0.017776 0.015601 0.013111 0.010386 0.007516 0.004596 0.001719 -0.001028 -0.003565 -0.005826 -0.007761 -0.009333 -0.010527 -0.011343 -0.011795 -0.011914 -0.011737 -0.011312 -0.010686 -0.009911 -0.009034 -0.008100 -0.007148 -0.006212 -0.005318 -0.004488 -0.003736 -0.003069 -0.002490 -0.001998 -0.001587 -0.001250 -0.000978 -0.000762 -0.000593 -0.000461 -0.000360 -0.000283 -0.000223 -0.000176 -0.000140 -0.000110 -0.000086 -0.000066 -0.000050 -0.000036 -0.000025 -0.000017 -0.000010 -0.000006 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000053 -0.000071 -0.000096 -0.000130 -0.000174 -0.000234 -0.000312 -0.000415 -0.000549 -0.000721 -0.000940 -0.001215 -0.001556 -0.001975 -0.002483 -0.003088 -0.003798 -0.004618 -0.005544 -0.006569 -0.007677 -0.008843 -0.010032 -0.011204 -0.012307 -0.013286 -0.014082 -0.014632 -0.014881 -0.014774 -0.014268 -0.013335 -0.011957 -0.010141 -0.007909 -0.005306 -0.002393 0.000747 0.004023 0.007329 0.010559 0.013603 0.016362 0.018743 0.020671 0.022090 0.022966 0.023289 0.023070 0.022345 0.021167 0.019608 0.017746 0.015669 0.013464 0.011217 0.009003 0.006891 0.004934 0.003175 0.001644 0.000361 -0.000665 -0.001425 -0.001920 -0.002148 -0.002111 -0.001809 -0.001243 -0.000417 0.000664 0.001992 0.003552 0.005321 0.007267 0.009349 0.011514 0.013698 0.015829 0.017829 0.019616 0.021110 0.022235 0.022927 0.023133 0.022820 0.021974 0.020605 0.018743 0.016443 0.013778 0.010835 0.007713 0.004519 0.001357 -0.001672 -0.004479 -0.006987 -0.009135 -0.010882 -0.012208 -0.013108 -0.013600 -0.013715 -0.013496 -0.012993 -0.012262 -0.011361 -0.010345 -0.009264 -0.008165 -0.007086 -0.006058 -0.005105 -0.004243 -0.003481 -0.002820 -0.002259 -0.001791 -0.001408 -0.001099 -0.000853 -0.000661 -0.000511 -0.000397 -0.000309 -0.000241 -0.000190 -0.000149 -0.000117 -0.000091 -0.000070 -0.000052 -0.000038 -0.000026 -0.000017 -0.000011 -0.000006 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000054 -0.000073 -0.000099 -0.000134 -0.000181 -0.000243 -0.000326 -0.000435 -0.000577 -0.000761 -0.000995 -0.001289 -0.001656 -0.002107 -0.002655 -0.003308 -0.004076 -0.004961 -0.005963 -0.007071 -0.008268 -0.009527 -0.010812 -0.012077 -0.013268 -0.014326 -0.015187 -0.015787 -0.016064 -0.015963 -0.015439 -0.014463 -0.013020 -0.011118 -0.008783 -0.006066 -0.003036 0.000219 0.003598 0.006989 0.010277 0.013349 0.016098 0.018431 0.020275 0.021575 0.022305 0.022460 0.022065 0.021163 0.019821 0.018120 0.016148 0.014001 0.011771 0.009544 0.007395 0.005387 0.003567 0.001965 0.000602 -0.000516 -0.001389 -0.002021 -0.002419 -0.002589 -0.002535 -0.002256 -0.001751 -0.001017 -0.000049 0.001152 0.002585 0.004238 0.006090 0.008108 0.010245 0.012442 0.014627 0.016719 0.018631 0.020275 0.021564 0.022423 0.022788 0.022614 0.021880 0.020585 0.018758 0.016449 0.013731 0.010697 0.007452 0.004109 0.000781 -0.002422 -0.005400 -0.008067 -0.010355 -0.012218 -0.013629 -0.014583 -0.015096 -0.015198 -0.014937 -0.014366 -0.013546 -0.012540 -0.011409 -0.010207 -0.008987 -0.007792 -0.006655 -0.005602 -0.004652 -0.003812 -0.003085 -0.002469 -0.001955 -0.001534 -0.001194 -0.000925 -0.000713 -0.000550 -0.000424 -0.000328 -0.000255 -0.000199 -0.000156 -0.000122 -0.000094 -0.000072 -0.000054 -0.000039 -0.000027 -0.000018 -0.000011 -0.000006 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000054 -0.000074 -0.000100 -0.000136 -0.000184 -0.000249 -0.000334 -0.000447 -0.000595 -0.000785 -0.001029 -0.001336 -0.001720 -0.002193 -0.002767 -0.003454 -0.004261 -0.005193 -0.006246 -0.007412 -0.008670 -0.009993 -0.011343 -0.012671 -0.013922 -0.015034 -0.015941 -0.016575 -0.016875 -0.016784 -0.016258 -0.015267 -0.013800 -0.011867 -0.009500 -0.006753 -0.003703 -0.000441 0.002924 0.006275 0.009495 0.012465 0.015081 0.017251 0.018905 0.019996 0.020506 0.020441 0.019836 0.018749 0.017256 0.015448 0.013424 0.011282 0.009118 0.007015 0.005045 0.003259 0.001692 0.000364 -0.000725 -0.001582 -0.002223 -0.002665 -0.002926 -0.003019 -0.002951 -0.002722 -0.002326 -0.001751 -0.000983 -0.000007 0.001189 0.002608 0.004245 0.006079 0.008076 0.010182 0.012332 0.014443 0.016425 0.018184 0.019626 0.020661 0.021217 0.021237 0.020686 0.019556 0.017866 0.015663 0.013017 0.010019 0.006778 0.003409 0.000033 -0.003233 -0.006283 -0.009023 -0.011380 -0.013301 -0.014754 -0.015731 -0.016247 -0.016331 -0.016032 -0.015406 -0.014516 -0.013428 -0.012208 -0.010915 -0.009603 -0.008319 -0.007100 -0.005973 -0.004956 -0.004058 -0.003282 -0.002623 -0.002075 -0.001626 -0.001264 -0.000976 -0.000751 -0.000576 -0.000442 -0.000340 -0.000263 -0.000204 -0.000159 -0.000123 -0.000096 -0.000073 -0.000055 -0.000040 -0.000028 -0.000018 -0.000011 -0.000006 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000039 -0.000054 -0.000074 -0.000100 -0.000136 -0.000185 -0.000250 -0.000337 -0.000451 -0.000601 -0.000795 -0.001043 -0.001357 -0.001749 -0.002233 -0.002822 -0.003527 -0.004356 -0.005312 -0.006394 -0.007591 -0.008882 -0.010239 -0.011622 -0.012984 -0.014265 -0.015405 -0.016334 -0.016988 -0.017302 -0.017222 -0.016704 -0.015722 -0.014267 -0.012353 -0.010017 -0.007318 -0.004335 -0.001168 0.002073 0.005270 0.008302 0.011053 0.013422 0.015321 0.016689 0.017489 0.017713 0.017382 0.016542 0.015265 0.013638 0.011761 0.009740 0.007678 0.005668 0.003790 0.002104 0.000652 -0.000548 -0.001497 -0.002212 -0.002719 -0.003054 -0.003250 -0.003337 -0.003336 -0.003260 -0.003108 -0.002867 -0.002518 -0.002032 -0.001377 -0.000525 0.000548 0.001854 0.003391 0.005138 0.007054 0.009080 0.011137 0.013136 0.014975 0.016554 0.017774 0.018549 0.018809 0.018509 0.017627 0.016173 0.014185 0.011725 0.008884 0.005767 0.002491 -0.000821 -0.004047 -0.007076 -0.009810 -0.012168 -0.014093 -0.015548 -0.016523 -0.017027 -0.017092 -0.016762 -0.016095 -0.015156 -0.014013 -0.012733 -0.011378 -0.010006 -0.008664 -0.007390 -0.006214 -0.005153 -0.004217 -0.003409 -0.002723 -0.002152 -0.001685 -0.001308 -0.001008 -0.000773 -0.000591 -0.000452 -0.000345 -0.000265 -0.000205 -0.000158 -0.000123 -0.000095 -0.000072 -0.000054 -0.000039 -0.000027 -0.000018 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000015 -0.000020 -0.000028 -0.000038 -0.000053 -0.000073 -0.000099 -0.000135 -0.000184 -0.000248 -0.000335 -0.000448 -0.000597 -0.000790 -0.001038 -0.001352 -0.001745 -0.002230 -0.002821 -0.003529 -0.004362 -0.005324 -0.006411 -0.007613 -0.008909 -0.010270 -0.011656 -0.013019 -0.014301 -0.015440 -0.016369 -0.017022 -0.017339 -0.017266 -0.016764 -0.015807 -0.014394 -0.012541 -0.010290 -0.007705 -0.004869 -0.001884 0.001138 0.004078 0.006818 0.009247 0.011268 0.012804 0.013804 0.014243 0.014128 0.013493 0.012401 0.010934 0.009193 0.007286 0.005324 0.003411 0.001637 0.000074 -0.001228 -0.002247 -0.002981 -0.003455 -0.003707 -0.003788 -0.003753 -0.003654 -0.003536 -0.003430 -0.003353 -0.003302 -0.003262 -0.003199 -0.003070 -0.002825 -0.002413 -0.001789 -0.000918 0.000218 0.001615 0.003249 0.005069 0.007005 0.008967 0.010853 0.012553 0.013960 0.014976 0.015518 0.015525 0.014965 0.013832 0.012154 0.009985 0.007408 0.004522 0.001445 -0.001702 -0.004797 -0.007723 -0.010378 -0.012679 -0.014561 -0.015985 -0.016937 -0.017421 -0.017466 -0.017116 -0.016427 -0.015463 -0.014292 -0.012983 -0.011598 -0.010196 -0.008826 -0.007526 -0.006326 -0.005244 -0.004291 -0.003467 -0.002768 -0.002187 -0.001710 -0.001326 -0.001021 -0.000781 -0.000595 -0.000453 -0.000345 -0.000263 -0.000202 -0.000155 -0.000120 -0.000092 -0.000070 -0.000053 -0.000038 -0.000027 -0.000018 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000052 -0.000071 -0.000097 -0.000133 -0.000180 -0.000244 -0.000328 -0.000439 -0.000585 -0.000773 -0.001016 -0.001324 -0.001710 -0.002187 -0.002769 -0.003467 -0.004288 -0.005235 -0.006305 -0.007487 -0.008761 -0.010097 -0.011456 -0.012789 -0.014041 -0.015151 -0.016054 -0.016687 -0.016992 -0.016919 -0.016433 -0.015513 -0.014162 -0.012402 -0.010280 -0.007862 -0.005236 -0.002505 0.000219 0.002819 0.005182 0.007203 0.008796 0.009895 0.010462 0.010487 0.009992 0.009029 0.007675 0.006026 0.004193 0.002294 0.000442 -0.001259 -0.002724 -0.003892 -0.004728 -0.005228 -0.005414 -0.005334 -0.005052 -0.004644 -0.004187 -0.003755 -0.003408 -0.003189 -0.003118 -0.003193 -0.003391 -0.003667 -0.003959 -0.004198 -0.004309 -0.004221 -0.003876 -0.003232 -0.002270 -0.000999 0.000544 0.002298 0.004175 0.006072 0.007876 0.009468 0.010739 0.011593 0.011954 0.011773 0.011031 0.009743 0.007951 0.005727 0.003165 0.000374 -0.002524 -0.005409 -0.008162 -0.010681 -0.012875 -0.014679 -0.016048 -0.016961 -0.017422 -0.017454 -0.017097 -0.016406 -0.015442 -0.014272 -0.012964 -0.011581 -0.010180 -0.008811 -0.007513 -0.006315 -0.005234 -0.004282 -0.003459 -0.002762 -0.002181 -0.001705 -0.001321 -0.001016 -0.000776 -0.000589 -0.000447 -0.000338 -0.000257 -0.000196 -0.000150 -0.000116 -0.000089 -0.000067 -0.000050 -0.000037 -0.000026 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000020 -0.000027 -0.000036 -0.000050 -0.000069 -0.000094 -0.000129 -0.000175 -0.000236 -0.000317 -0.000424 -0.000564 -0.000746 -0.000979 -0.001276 -0.001649 -0.002110 -0.002672 -0.003347 -0.004140 -0.005055 -0.006088 -0.007227 -0.008453 -0.009736 -0.011038 -0.012313 -0.013506 -0.014559 -0.015411 -0.016001 -0.016277 -0.016193 -0.015718 -0.014839 -0.013562 -0.011917 -0.009952 -0.007740 -0.005371 -0.002947 -0.000580 0.001619 0.003542 0.005094 0.006200 0.006809 0.006897 0.006472 0.005574 0.004270 0.002654 0.000835 -0.001064 -0.002920 -0.004616 -0.006051 -0.007148 -0.007857 -0.008162 -0.008078 -0.007653 -0.006959 -0.006090 -0.005147 -0.004233 -0.003442 -0.002851 -0.002513 -0.002457 -0.002678 -0.003146 -0.003801 -0.004566 -0.005347 -0.006044 -0.006561 -0.006812 -0.006730 -0.006273 -0.005431 -0.004224 -0.002705 -0.000954 0.000923 0.002810 0.004580 0.006113 0.007297 0.008042 0.008283 0.007985 0.007146 0.005796 0.003994 0.001823 -0.000612 -0.003196 -0.005811 -0.008340 -0.010677 -0.012730 -0.014430 -0.015726 -0.016596 -0.017035 -0.017063 -0.016717 -0.016045 -0.015107 -0.013967 -0.012690 -0.011340 -0.009971 -0.008632 -0.007362 -0.006188 -0.005130 -0.004197 -0.003391 -0.002708 -0.002138 -0.001672 -0.001295 -0.000995 -0.000759 -0.000575 -0.000435 -0.000328 -0.000248 -0.000188 -0.000144 -0.000110 -0.000084 -0.000064 -0.000047 -0.000034 -0.000024 -0.000016 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000019 -0.000026 -0.000035 -0.000048 -0.000066 -0.000090 -0.000123 -0.000167 -0.000226 -0.000303 -0.000404 -0.000537 -0.000709 -0.000930 -0.001211 -0.001565 -0.002003 -0.002537 -0.003177 -0.003929 -0.004796 -0.005774 -0.006849 -0.008004 -0.009210 -0.010429 -0.011618 -0.012725 -0.013694 -0.014469 -0.014994 -0.015221 -0.015111 -0.014638 -0.013796 -0.012597 -0.011074 -0.009284 -0.007300 -0.005216 -0.003132 -0.001158 0.000601 0.002044 0.003089 0.003674 0.003762 0.003348 0.002457 0.001147 -0.000497 -0.002367 -0.004337 -0.006277 -0.008058 -0.009561 -0.010689 -0.011373 -0.011578 -0.011305 -0.010594 -0.009517 -0.008174 -0.006686 -0.005182 -0.003790 -0.002626 -0.001785 -0.001331 -0.001297 -0.001679 -0.002437 -0.003500 -0.004770 -0.006132 -0.007459 -0.008627 -0.009522 -0.010051 -0.010148 -0.009781 -0.008955 -0.007711 -0.006123 -0.004294 -0.002344 -0.000408 0.001383 0.002904 0.004049 0.004735 0.004912 0.004560 0.003694 0.002359 0.000627 -0.001406 -0.003633 -0.005939 -0.008208 -0.010335 -0.012225 -0.013806 -0.015025 -0.015851 -0.016276 -0.016315 -0.015997 -0.015367 -0.014482 -0.013400 -0.012184 -0.010895 -0.009585 -0.008303 -0.007084 -0.005958 -0.004941 -0.004044 -0.003269 -0.002611 -0.002063 -0.001613 -0.001250 -0.000960 -0.000732 -0.000554 -0.000418 -0.000315 -0.000237 -0.000179 -0.000136 -0.000104 -0.000079 -0.000059 -0.000044 -0.000032 -0.000022 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000019 -0.000025 -0.000033 -0.000045 -0.000062 -0.000086 -0.000117 -0.000158 -0.000214 -0.000286 -0.000381 -0.000505 -0.000665 -0.000871 -0.001134 -0.001464 -0.001872 -0.002370 -0.002967 -0.003667 -0.004472 -0.005378 -0.006372 -0.007436 -0.008542 -0.009656 -0.010734 -0.011730 -0.012592 -0.013266 -0.013704 -0.013862 -0.013708 -0.013224 -0.012408 -0.011280 -0.009880 -0.008266 -0.006518 -0.004727 -0.002997 -0.001430 -0.000127 0.000823 0.001348 0.001401 0.000961 0.000042 -0.001313 -0.003028 -0.005000 -0.007104 -0.009206 -0.011162 -0.012840 -0.014121 -0.014913 -0.015157 -0.014832 -0.013960 -0.012602 -0.010856 -0.008851 -0.006735 -0.004665 -0.002793 -0.001256 -0.000167 0.000399 0.000403 -0.000148 -0.001208 -0.002692 -0.004483 -0.006442 -0.008418 -0.010257 -0.011820 -0.012985 -0.013662 -0.013798 -0.013381 -0.012440 -0.011041 -0.009284 -0.007292 -0.005206 -0.003168 -0.001316 0.000227 0.001365 0.002026 0.002176 0.001811 0.000964 -0.000306 -0.001915 -0.003763 -0.005739 -0.007731 -0.009635 -0.011355 -0.012815 -0.013958 -0.014748 -0.015173 -0.015238 -0.014970 -0.014406 -0.013598 -0.012601 -0.011473 -0.010271 -0.009046 -0.007844 -0.006698 -0.005638 -0.004679 -0.003833 -0.003100 -0.002478 -0.001959 -0.001533 -0.001189 -0.000914 -0.000697 -0.000528 -0.000398 -0.000299 -0.000225 -0.000169 -0.000128 -0.000097 -0.000073 -0.000055 -0.000041 -0.000030 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000023 -0.000031 -0.000042 -0.000058 -0.000080 -0.000109 -0.000148 -0.000200 -0.000267 -0.000354 -0.000469 -0.000616 -0.000806 -0.001046 -0.001349 -0.001724 -0.002180 -0.002725 -0.003364 -0.004096 -0.004918 -0.005816 -0.006773 -0.007762 -0.008751 -0.009700 -0.010563 -0.011295 -0.011847 -0.012176 -0.012246 -0.012029 -0.011516 -0.010712 -0.009642 -0.008351 -0.006905 -0.005384 -0.003881 -0.002496 -0.001329 -0.000474 -0.000010 0.000005 -0.000462 -0.001414 -0.002820 -0.004619 -0.006716 -0.008992 -0.011309 -0.013516 -0.015466 -0.017020 -0.018061 -0.018504 -0.018298 -0.017440 -0.015968 -0.013968 -0.011563 -0.008908 -0.006177 -0.003555 -0.001217 0.000679 0.002005 0.002673 0.002642 0.001919 0.000558 -0.001344 -0.003651 -0.006202 -0.008821 -0.011328 -0.013555 -0.015356 -0.016616 -0.017263 -0.017265 -0.016640 -0.015446 -0.013779 -0.011766 -0.009550 -0.007285 -0.005120 -0.003193 -0.001618 -0.000482 0.000162 0.000295 -0.000067 -0.000876 -0.002060 -0.003527 -0.005173 -0.006890 -0.008574 -0.010129 -0.011476 -0.012554 -0.013322 -0.013762 -0.013873 -0.013675 -0.013201 -0.012494 -0.011605 -0.010589 -0.009497 -0.008379 -0.007276 -0.006222 -0.005243 -0.004357 -0.003572 -0.002892 -0.002315 -0.001832 -0.001436 -0.001115 -0.000858 -0.000655 -0.000497 -0.000375 -0.000282 -0.000212 -0.000159 -0.000120 -0.000090 -0.000068 -0.000051 -0.000038 -0.000027 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000021 -0.000028 -0.000039 -0.000053 -0.000074 -0.000101 -0.000137 -0.000184 -0.000246 -0.000326 -0.000430 -0.000563 -0.000735 -0.000953 -0.001225 -0.001563 -0.001973 -0.002461 -0.003032 -0.003685 -0.004412 -0.005204 -0.006042 -0.006901 -0.007750 -0.008553 -0.009268 -0.009853 -0.010265 -0.010467 -0.010428 -0.010130 -0.009568 -0.008755 -0.007724 -0.006524 -0.005225 -0.003909 -0.002671 -0.001608 -0.000817 -0.000382 -0.000372 -0.000835 -0.001788 -0.003218 -0.005076 -0.007284 -0.009728 -0.012276 -0.014773 -0.017061 -0.018984 -0.020402 -0.021197 -0.021291 -0.020645 -0.019269 -0.017222 -0.014609 -0.011578 -0.008308 -0.005000 -0.001860 0.000912 0.003141 0.004684 0.005444 0.005374 0.004483 0.002832 0.000531 -0.002268 -0.005383 -0.008615 -0.011759 -0.014622 -0.017034 -0.018857 -0.019998 -0.020412 -0.020102 -0.019120 -0.017556 -0.015539 -0.013216 -0.010749 -0.008299 -0.006017 -0.004035 -0.002453 -0.001343 -0.000739 -0.000639 -0.001009 -0.001788 -0.002893 -0.004226 -0.005684 -0.007163 -0.008569 -0.009820 -0.010850 -0.011616 -0.012090 -0.012268 -0.012161 -0.011796 -0.011211 -0.010452 -0.009567 -0.008605 -0.007610 -0.006623 -0.005675 -0.004791 -0.003987 -0.003274 -0.002655 -0.002128 -0.001687 -0.001324 -0.001030 -0.000794 -0.000608 -0.000462 -0.000349 -0.000263 -0.000198 -0.000149 -0.000112 -0.000084 -0.000063 -0.000047 -0.000034 -0.000025 -0.000017 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000025 -0.000035 -0.000048 -0.000067 -0.000092 -0.000125 -0.000168 -0.000224 -0.000296 -0.000389 -0.000509 -0.000662 -0.000855 -0.001097 -0.001395 -0.001756 -0.002185 -0.002684 -0.003251 -0.003880 -0.004559 -0.005270 -0.005990 -0.006690 -0.007336 -0.007890 -0.008314 -0.008572 -0.008631 -0.008468 -0.008070 -0.007440 -0.006598 -0.005582 -0.004447 -0.003266 -0.002125 -0.001117 -0.000338 0.000121 0.000181 -0.000218 -0.001109 -0.002496 -0.004352 -0.006611 -0.009178 -0.011925 -0.014703 -0.017348 -0.019692 -0.021573 -0.022847 -0.023403 -0.023165 -0.022106 -0.020250 -0.017672 -0.014498 -0.010897 -0.007070 -0.003241 0.000363 0.003524 0.006049 0.007782 0.008618 0.008507 0.007459 0.005541 0.002875 -0.000373 -0.004003 -0.007794 -0.011521 -0.014967 -0.017940 -0.020283 -0.021885 -0.022685 -0.022676 -0.021899 -0.020445 -0.018438 -0.016031 -0.013393 -0.010695 -0.008100 -0.005753 -0.003772 -0.002241 -0.001210 -0.000690 -0.000662 -0.001073 -0.001851 -0.002903 -0.004130 -0.005432 -0.006714 -0.007892 -0.008898 -0.009682 -0.010212 -0.010476 -0.010479 -0.010242 -0.009797 -0.009184 -0.008446 -0.007627 -0.006770 -0.005910 -0.005078 -0.004297 -0.003584 -0.002949 -0.002396 -0.001924 -0.001528 -0.001202 -0.000937 -0.000725 -0.000557 -0.000424 -0.000322 -0.000243 -0.000183 -0.000138 -0.000103 -0.000078 -0.000058 -0.000043 -0.000032 -0.000023 -0.000016 -0.000010 -0.000006 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000022 -0.000031 -0.000043 -0.000060 -0.000082 -0.000112 -0.000151 -0.000201 -0.000265 -0.000348 -0.000453 -0.000587 -0.000756 -0.000967 -0.001226 -0.001537 -0.001905 -0.002331 -0.002811 -0.003338 -0.003901 -0.004482 -0.005059 -0.005605 -0.006088 -0.006475 -0.006731 -0.006825 -0.006730 -0.006429 -0.005916 -0.005200 -0.004307 -0.003281 -0.002182 -0.001086 -0.000080 0.000742 0.001285 0.001465 0.001208 0.000463 -0.000791 -0.002548 -0.004764 -0.007361 -0.010228 -0.013225 -0.016189 -0.018947 -0.021323 -0.023150 -0.024284 -0.024616 -0.024077 -0.022649 -0.020369 -0.017326 -0.013664 -0.009569 -0.005263 -0.000988 0.003012 0.006502 0.009275 0.011165 0.012061 0.011910 0.010722 0.008571 0.005586 0.001948 -0.002128 -0.006405 -0.010638 -0.014592 -0.018056 -0.020856 -0.022866 -0.024010 -0.024272 -0.023686 -0.022339 -0.020353 -0.017886 -0.015111 -0.012207 -0.009349 -0.006693 -0.004369 -0.002477 -0.001077 -0.000196 0.000176 0.000081 -0.000416 -0.001230 -0.002266 -0.003427 -0.004616 -0.005750 -0.006757 -0.007581 -0.008186 -0.008554 -0.008684 -0.008590 -0.008298 -0.007843 -0.007263 -0.006598 -0.005885 -0.005160 -0.004450 -0.003779 -0.003161 -0.002608 -0.002124 -0.001710 -0.001361 -0.001074 -0.000840 -0.000651 -0.000502 -0.000384 -0.000293 -0.000222 -0.000168 -0.000126 -0.000095 -0.000071 -0.000053 -0.000040 -0.000029 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000027 -0.000037 -0.000052 -0.000072 -0.000099 -0.000133 -0.000178 -0.000234 -0.000307 -0.000398 -0.000514 -0.000659 -0.000839 -0.001059 -0.001321 -0.001630 -0.001983 -0.002376 -0.002804 -0.003252 -0.003704 -0.004138 -0.004530 -0.004850 -0.005068 -0.005153 -0.005078 -0.004823 -0.004375 -0.003735 -0.002917 -0.001954 -0.000893 0.000201 0.001248 0.002161 0.002845 0.003209 0.003170 0.002663 0.001645 0.000100 -0.001950 -0.004453 -0.007317 -0.010419 -0.013607 -0.016710 -0.019545 -0.021931 -0.023699 -0.024705 -0.024841 -0.024045 -0.022306 -0.019673 -0.016247 -0.012186 -0.007693 -0.003002 0.001631 0.005944 0.009692 0.012658 0.014669 0.015607 0.015417 0.014112 0.011768 0.008525 0.004569 0.000131 -0.004541 -0.009185 -0.013554 -0.017420 -0.020596 -0.022943 -0.024375 -0.024867 -0.024448 -0.023198 -0.021241 -0.018735 -0.015858 -0.012795 -0.009728 -0.006825 -0.004227 -0.002042 -0.000344 0.000830 0.001482 0.001642 0.001369 0.000742 -0.000149 -0.001207 -0.002340 -0.003459 -0.004492 -0.005378 -0.006076 -0.006564 -0.006833 -0.006892 -0.006762 -0.006472 -0.006055 -0.005548 -0.004985 -0.004398 -0.003813 -0.003252 -0.002732 -0.002262 -0.001848 -0.001492 -0.001192 -0.000943 -0.000740 -0.000576 -0.000445 -0.000343 -0.000262 -0.000200 -0.000151 -0.000115 -0.000086 -0.000065 -0.000049 -0.000036 -0.000026 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000023 -0.000032 -0.000045 -0.000063 -0.000086 -0.000116 -0.000155 -0.000204 -0.000267 -0.000345 -0.000443 -0.000566 -0.000716 -0.000898 -0.001114 -0.001365 -0.001648 -0.001960 -0.002290 -0.002628 -0.002955 -0.003252 -0.003494 -0.003655 -0.003707 -0.003624 -0.003382 -0.002965 -0.002367 -0.001592 -0.000661 0.000389 0.001507 0.002624 0.003658 0.004521 0.005118 0.005360 0.005169 0.004483 0.003266 0.001512 -0.000753 -0.003463 -0.006518 -0.009786 -0.013106 -0.016300 -0.019180 -0.021559 -0.023269 -0.024164 -0.024140 -0.023141 -0.021163 -0.018261 -0.014548 -0.010192 -0.005406 -0.000436 0.004451 0.008986 0.012915 0.016014 0.018104 0.019065 0.018840 0.017444 0.014957 0.011521 0.007333 0.002628 -0.002333 -0.007281 -0.011955 -0.016120 -0.019577 -0.022179 -0.023832 -0.024502 -0.024215 -0.023047 -0.021121 -0.018595 -0.015649 -0.012474 -0.009258 -0.006175 -0.003373 -0.000971 0.000949 0.002343 0.003202 0.003550 0.003440 0.002945 0.002152 0.001153 0.000043 -0.001091 -0.002173 -0.003140 -0.003946 -0.004564 -0.004980 -0.005198 -0.005234 -0.005111 -0.004859 -0.004510 -0.004096 -0.003645 -0.003184 -0.002733 -0.002308 -0.001920 -0.001576 -0.001278 -0.001024 -0.000813 -0.000640 -0.000500 -0.000389 -0.000300 -0.000231 -0.000177 -0.000135 -0.000102 -0.000077 -0.000058 -0.000044 -0.000032 -0.000023 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000039 -0.000054 -0.000074 -0.000100 -0.000133 -0.000175 -0.000228 -0.000294 -0.000376 -0.000478 -0.000600 -0.000747 -0.000920 -0.001116 -0.001335 -0.001569 -0.001810 -0.002044 -0.002254 -0.002422 -0.002523 -0.002534 -0.002429 -0.002184 -0.001781 -0.001207 -0.000460 0.000451 0.001501 0.002651 0.003844 0.005008 0.006062 0.006915 0.007474 0.007652 0.007373 0.006580 0.005241 0.003356 0.000960 -0.001877 -0.005048 -0.008414 -0.011809 -0.015048 -0.017942 -0.020302 -0.021958 -0.022768 -0.022630 -0.021490 -0.019351 -0.016274 -0.012380 -0.007842 -0.002879 0.002256 0.007290 0.011950 0.015977 0.019144 0.021271 0.022236 0.021983 0.020525 0.017947 0.014392 0.010061 0.005195 0.000058 -0.005075 -0.009937 -0.014287 -0.017922 -0.020686 -0.022483 -0.023273 -0.023077 -0.021969 -0.020071 -0.017541 -0.014559 -0.011318 -0.008011 -0.004814 -0.001882 0.000660 0.002726 0.004262 0.005256 0.005725 0.005717 0.005299 0.004555 0.003576 0.002455 0.001280 0.000129 -0.000934 -0.001858 -0.002612 -0.003178 -0.003556 -0.003755 -0.003796 -0.003705 -0.003509 -0.003239 -0.002921 -0.002579 -0.002234 -0.001902 -0.001593 -0.001315 -0.001071 -0.000863 -0.000688 -0.000544 -0.000427 -0.000333 -0.000258 -0.000199 -0.000153 -0.000118 -0.000090 -0.000068 -0.000052 -0.000039 -0.000028 -0.000021 -0.000014 -0.000010 -0.000006 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000033 -0.000046 -0.000063 -0.000085 -0.000113 -0.000148 -0.000193 -0.000247 -0.000314 -0.000396 -0.000493 -0.000608 -0.000741 -0.000889 -0.001048 -0.001212 -0.001371 -0.001510 -0.001615 -0.001664 -0.001637 -0.001510 -0.001260 -0.000867 -0.000314 0.000407 0.001297 0.002341 0.003512 0.004766 0.006046 0.007278 0.008379 0.009258 0.009823 0.009989 0.009683 0.008850 0.007463 0.005525 0.003074 0.000186 -0.003028 -0.006427 -0.009841 -0.013085 -0.015967 -0.018300 -0.019913 -0.020668 -0.020464 -0.019252 -0.017037 -0.013885 -0.009919 -0.005315 -0.000295 0.004887 0.009957 0.014642 0.018683 0.021854 0.023976 0.024927 0.024651 0.023164 0.020548 0.016950 0.012571 0.007650 0.002455 -0.002740 -0.007668 -0.012085 -0.015787 -0.018617 -0.020476 -0.021321 -0.021170 -0.020097 -0.018221 -0.015697 -0.012707 -0.009443 -0.006099 -0.002853 0.000138 0.002746 0.004881 0.006487 0.007545 0.008070 0.008103 0.007711 0.006972 0.005977 0.004816 0.003579 0.002343 0.001176 0.000130 -0.000760 -0.001474 -0.002006 -0.002363 -0.002560 -0.002621 -0.002571 -0.002436 -0.002242 -0.002012 -0.001767 -0.001521 -0.001286 -0.001070 -0.000878 -0.000712 -0.000571 -0.000453 -0.000357 -0.000280 -0.000218 -0.000169 -0.000131 -0.000100 -0.000077 -0.000059 -0.000044 -0.000033 -0.000024 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000038 -0.000053 -0.000071 -0.000094 -0.000124 -0.000160 -0.000204 -0.000257 -0.000321 -0.000396 -0.000482 -0.000579 -0.000684 -0.000791 -0.000893 -0.000979 -0.001035 -0.001046 -0.000991 -0.000850 -0.000601 -0.000223 0.000303 0.000990 0.001845 0.002865 0.004032 0.005319 0.006678 0.008051 0.009364 0.010532 0.011465 0.012074 0.012274 0.011994 0.011182 0.009812 0.007890 0.005457 0.002589 -0.000603 -0.003976 -0.007361 -0.010573 -0.013423 -0.015724 -0.017310 -0.018044 -0.017827 -0.016613 -0.014409 -0.011282 -0.007353 -0.002800 0.002158 0.007270 0.012267 0.016879 0.020853 0.023966 0.026041 0.026960 0.026669 0.025184 0.022585 0.019020 0.014685 0.009818 0.004681 -0.000454 -0.005325 -0.009692 -0.013352 -0.016150 -0.017986 -0.018819 -0.018667 -0.017599 -0.015733 -0.013224 -0.010250 -0.007002 -0.003670 -0.000434 0.002550 0.005156 0.007291 0.008899 0.009957 0.010477 0.010500 0.010086 0.009315 0.008273 0.007051 0.005735 0.004407 0.003132 0.001965 0.000943 0.000090 -0.000586 -0.001088 -0.001429 -0.001630 -0.001712 -0.001701 -0.001621 -0.001494 -0.001340 -0.001173 -0.001006 -0.000847 -0.000702 -0.000574 -0.000463 -0.000370 -0.000293 -0.000231 -0.000180 -0.000140 -0.000109 -0.000084 -0.000064 -0.000049 -0.000037 -0.000028 -0.000020 -0.000014 -0.000010 -0.000006 -0.000003 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000032 -0.000044 -0.000059 -0.000078 -0.000101 -0.000130 -0.000165 -0.000206 -0.000254 -0.000309 -0.000370 -0.000436 -0.000503 -0.000565 -0.000613 -0.000637 -0.000623 -0.000553 -0.000410 -0.000172 0.000181 0.000668 0.001308 0.002110 0.003081 0.004214 0.005492 0.006883 0.008341 0.009807 0.011205 0.012453 0.013462 0.014143 0.014413 0.014203 0.013462 0.012166 0.010321 0.007966 0.005178 0.002066 -0.001230 -0.004544 -0.007696 -0.010497 -0.012768 -0.014344 -0.015091 -0.014914 -0.013768 -0.011659 -0.008653 -0.004869 -0.000479 0.004304 0.009237 0.014057 0.018505 0.022334 0.025329 0.027320 0.028192 0.027894 0.026440 0.023912 0.020451 0.016249 0.011537 0.006571 0.001611 -0.003086 -0.007288 -0.010800 -0.013471 -0.015204 -0.015961 -0.015758 -0.014665 -0.012797 -0.010307 -0.007368 -0.004167 -0.000893 0.002282 0.005203 0.007746 0.009821 0.011370 0.012372 0.012838 0.012805 0.012333 0.011499 0.010388 0.009089 0.007688 0.006263 0.004884 0.003604 0.002462 0.001483 0.000678 0.000046 -0.000424 -0.000748 -0.000948 -0.001047 -0.001068 -0.001032 -0.000959 -0.000862 -0.000756 -0.000648 -0.000545 -0.000450 -0.000367 -0.000296 -0.000236 -0.000186 -0.000146 -0.000114 -0.000088 -0.000068 -0.000052 -0.000040 -0.000030 -0.000022 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000036 -0.000048 -0.000063 -0.000081 -0.000104 -0.000130 -0.000160 -0.000194 -0.000232 -0.000272 -0.000312 -0.000347 -0.000371 -0.000374 -0.000347 -0.000274 -0.000138 0.000078 0.000394 0.000831 0.001408 0.002139 0.003036 0.004100 0.005326 0.006696 0.008176 0.009721 0.011272 0.012754 0.014087 0.015183 0.015954 0.016321 0.016214 0.015584 0.014405 0.012685 0.010459 0.007800 0.004815 0.001637 -0.001573 -0.004640 -0.007383 -0.009626 -0.011211 -0.012006 -0.011921 -0.010907 -0.008973 -0.006177 -0.002636 0.001489 0.005993 0.010645 0.015195 0.019394 0.023009 0.025834 0.027707 0.028518 0.028220 0.026827 0.024418 0.021128 0.017141 0.012678 0.007983 0.003306 -0.001110 -0.005044 -0.008310 -0.010766 -0.012321 -0.012940 -0.012640 -0.011493 -0.009610 -0.007139 -0.004250 -0.001124 0.002058 0.005128 0.007938 0.010369 0.012332 0.013775 0.014677 0.015047 0.014924 0.014366 0.013449 0.012255 0.010871 0.009383 0.007868 0.006393 0.005012 0.003766 0.002678 0.001763 0.001020 0.000442 0.000012 -0.000288 -0.000481 -0.000589 -0.000631 -0.000627 -0.000592 -0.000538 -0.000474 -0.000407 -0.000343 -0.000283 -0.000230 -0.000185 -0.000147 -0.000115 -0.000090 -0.000070 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000050 -0.000064 -0.000080 -0.000099 -0.000120 -0.000142 -0.000166 -0.000188 -0.000206 -0.000215 -0.000208 -0.000175 -0.000107 0.000013 0.000199 0.000471 0.000849 0.001350 0.001994 0.002795 0.003762 0.004897 0.006194 0.007633 0.009182 0.010798 0.012420 0.013978 0.015392 0.016577 0.017448 0.017926 0.017944 0.017451 0.016423 0.014862 0.012802 0.010311 0.007487 0.004459 0.001379 -0.001587 -0.004265 -0.006487 -0.008100 -0.008976 -0.009027 -0.008205 -0.006514 -0.004009 -0.000796 0.002973 0.007109 0.011392 0.015589 0.019468 0.022808 0.025417 0.027144 0.027884 0.027594 0.026288 0.024040 0.020979 0.017279 0.013147 0.008813 0.004511 0.000469 -0.003105 -0.006040 -0.008204 -0.009514 -0.009940 -0.009504 -0.008275 -0.006363 -0.003911 -0.001083 0.001948 0.005009 0.007940 0.010602 0.012882 0.014696 0.015996 0.016763 0.017010 0.016774 0.016113 0.015100 0.013819 0.012352 0.010783 0.009188 0.007632 0.006168 0.004836 0.003662 0.002658 0.001827 0.001161 0.000647 0.000264 -0.000006 -0.000184 -0.000292 -0.000346 -0.000362 -0.000352 -0.000325 -0.000290 -0.000250 -0.000211 -0.000174 -0.000141 -0.000113 -0.000089 -0.000070 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000002 -0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000049 -0.000060 -0.000072 -0.000085 -0.000098 -0.000109 -0.000117 -0.000117 -0.000106 -0.000075 -0.000015 0.000085 0.000239 0.000463 0.000776 0.001197 0.001743 0.002433 0.003281 0.004294 0.005476 0.006817 0.008302 0.009898 0.011562 0.013238 0.014856 0.016341 0.017610 0.018580 0.019174 0.019326 0.018986 0.018126 0.016748 0.014878 0.012580 0.009943 0.007086 0.004152 0.001298 -0.001313 -0.003520 -0.005177 -0.006162 -0.006388 -0.005807 -0.004418 -0.002269 0.000545 0.003885 0.007576 0.011418 0.015197 0.018696 0.021713 0.024070 0.025626 0.026288 0.026013 0.024816 0.022766 0.019983 0.016628 0.012895 0.008995 0.005145 0.001556 -0.001585 -0.004118 -0.005926 -0.006936 -0.007125 -0.006518 -0.005185 -0.003232 -0.000798 0.001962 0.004883 0.007803 0.010572 0.013059 0.015159 0.016798 0.017930 0.018542 0.018648 0.018287 0.017516 0.016407 0.015041 0.013499 0.011862 0.010203 0.008586 0.007060 0.005666 0.004428 0.003360 0.002464 0.001733 0.001154 0.000709 0.000380 0.000145 -0.000014 -0.000115 -0.000172 -0.000197 -0.000201 -0.000191 -0.000173 -0.000151 -0.000127 -0.000105 -0.000085 -0.000067 -0.000052 -0.000040 -0.000030 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000043 -0.000049 -0.000056 -0.000061 -0.000063 -0.000059 -0.000046 -0.000019 0.000030 0.000110 0.000232 0.000410 0.000659 0.000998 0.001445 0.002018 0.002734 0.003606 0.004642 0.005845 0.007207 0.008711 0.010328 0.012018 0.013725 0.015385 0.016924 0.018264 0.019324 0.020029 0.020314 0.020130 0.019447 0.018261 0.016595 0.014503 0.012066 0.009394 0.006616 0.003879 0.001335 -0.000863 -0.002579 -0.003695 -0.004126 -0.003823 -0.002780 -0.001037 0.001323 0.004176 0.007367 0.010714 0.014022 0.017097 0.019754 0.021832 0.023202 0.023779 0.023526 0.022455 0.020632 0.018165 0.015202 0.011919 0.008510 0.005171 0.002092 -0.000557 -0.002635 -0.004039 -0.004709 -0.004627 -0.003824 -0.002370 -0.000368 0.002051 0.004738 0.007540 0.010305 0.012896 0.015191 0.017096 0.018544 0.019496 0.019944 0.019903 0.019415 0.018537 0.017339 0.015899 0.014297 0.012610 0.010907 0.009250 0.007688 0.006256 0.004980 0.003872 0.002934 0.002160 0.001538 0.001050 0.000678 0.000403 0.000205 0.000070 -0.000019 -0.000073 -0.000101 -0.000111 -0.000110 -0.000101 -0.000089 -0.000075 -0.000061 -0.000049 -0.000038 -0.000029 -0.000022 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000024 -0.000028 -0.000030 -0.000032 -0.000030 -0.000025 -0.000013 0.000010 0.000048 0.000109 0.000202 0.000338 0.000530 0.000794 0.001147 0.001605 0.002188 0.002910 0.003786 0.004822 0.006022 0.007379 0.008878 0.010491 0.012179 0.013894 0.015572 0.017144 0.018536 0.019670 0.020474 0.020884 0.020849 0.020340 0.019346 0.017886 0.016004 0.013772 0.011288 0.008670 0.006051 0.003574 0.001378 -0.000406 -0.001668 -0.002324 -0.002324 -0.001657 -0.000354 0.001517 0.003847 0.006499 0.009314 0.012120 0.014741 0.017015 0.018795 0.019969 0.020459 0.020232 0.019301 0.017724 0.015599 0.013059 0.010263 0.007382 0.004593 0.002064 -0.000056 -0.001645 -0.002615 -0.002917 -0.002544 -0.001529 0.000057 0.002114 0.004517 0.007129 0.009806 0.012411 0.014815 0.016911 0.018615 0.019867 0.020638 0.020921 0.020739 0.020131 0.019156 0.017883 0.016387 0.014745 0.013029 0.011307 0.009635 0.008060 0.006616 0.005327 0.004204 0.003247 0.002453 0.001807 0.001294 0.000896 0.000594 0.000371 0.000210 0.000098 0.000024 -0.000022 -0.000048 -0.000060 -0.000062 -0.000058 -0.000051 -0.000043 -0.000034 -0.000027 -0.000020 -0.000015 -0.000010 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000015 -0.000015 -0.000012 -0.000006 0.000004 0.000022 0.000051 0.000096 0.000165 0.000266 0.000409 0.000607 0.000876 0.001230 0.001687 0.002264 0.002977 0.003837 0.004853 0.006028 0.007357 0.008825 0.010409 0.012072 0.013767 0.015439 0.017020 0.018441 0.019629 0.020512 0.021030 0.021132 0.020785 0.019975 0.018714 0.017037 0.015007 0.012709 0.010249 0.007748 0.005335 0.003139 0.001281 -0.000133 -0.001023 -0.001338 -0.001062 -0.000214 0.001149 0.002938 0.005033 0.007299 0.009585 0.011739 0.013618 0.015093 0.016067 0.016470 0.016274 0.015490 0.014170 0.012401 0.010301 0.008009 0.005677 0.003457 0.001496 -0.000077 -0.001161 -0.001683 -0.001607 -0.000934 0.000298 0.002019 0.004131 0.006520 0.009055 0.011606 0.014047 0.016264 0.018162 0.019666 0.020728 0.021323 0.021453 0.021140 0.020429 0.019375 0.018047 0.016516 0.014857 0.013137 0.011419 0.009758 0.008196 0.006766 0.005487 0.004371 0.003418 0.002623 0.001972 0.001450 0.001041 0.000725 0.000487 0.000311 0.000184 0.000096 0.000037 -0.000001 -0.000022 -0.000032 -0.000035 -0.000033 -0.000028 -0.000023 -0.000018 -0.000013 -0.000010 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000007 -0.000006 -0.000003 0.000003 0.000011 0.000025 0.000047 0.000080 0.000129 0.000201 0.000305 0.000450 0.000648 0.000912 0.001259 0.001704 0.002263 0.002951 0.003779 0.004758 0.005888 0.007167 0.008583 0.010113 0.011725 0.013378 0.015017 0.016583 0.018009 0.019225 0.020166 0.020771 0.020989 0.020786 0.020144 0.019069 0.017587 0.015750 0.013632 0.011326 0.008939 0.006588 0.004391 0.002461 0.000895 -0.000228 -0.000857 -0.000969 -0.000576 0.000280 0.001527 0.003066 0.004783 0.006550 0.008237 0.009722 0.010894 0.011668 0.011986 0.011823 0.011189 0.010130 0.008720 0.007062 0.005277 0.003493 0.001843 0.000450 -0.000579 -0.001159 -0.001237 -0.000787 0.000181 0.001625 0.003477 0.005642 0.008013 0.010470 0.012896 0.015176 0.017211 0.018917 0.020231 0.021114 0.021548 0.021540 0.021116 0.020321 0.019211 0.017851 0.016311 0.014658 0.012960 0.011272 0.009646 0.008122 0.006728 0.005482 0.004394 0.003465 0.002686 0.002046 0.001530 0.001121 0.000803 0.000560 0.000377 0.000242 0.000145 0.000078 0.000034 0.000006 -0.000010 -0.000017 -0.000019 -0.000018 -0.000015 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000001 0.000002 0.000006 0.000013 0.000024 0.000039 0.000063 0.000097 0.000148 0.000221 0.000324 0.000465 0.000658 0.000913 0.001244 0.001668 0.002199 0.002850 0.003634 0.004558 0.005628 0.006839 0.008183 0.009639 0.011179 0.012764 0.014347 0.015873 0.017278 0.018499 0.019472 0.020140 0.020451 0.020371 0.019877 0.018969 0.017667 0.016010 0.014062 0.011903 0.009627 0.007338 0.005144 0.003147 0.001438 0.000093 -0.000835 -0.001322 -0.001367 -0.001000 -0.000278 0.000722 0.001907 0.003170 0.004405 0.005508 0.006387 0.006969 0.007206 0.007077 0.006591 0.005786 0.004727 0.003500 0.002207 0.000957 -0.000141 -0.000985 -0.001489 -0.001587 -0.001238 -0.000432 0.000814 0.002458 0.004429 0.006639 0.008987 0.011365 0.013667 0.015792 0.017653 0.019179 0.020317 0.021037 0.021329 0.021205 0.020694 0.019839 0.018697 0.017331 0.015806 0.014186 0.012533 0.010900 0.009333 0.007868 0.006531 0.005338 0.004296 0.003406 0.002659 0.002043 0.001545 0.001148 0.000837 0.000596 0.000413 0.000277 0.000176 0.000105 0.000056 0.000025 0.000005 -0.000005 -0.000010 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000007 0.000012 0.000020 0.000031 0.000048 0.000071 0.000106 0.000156 0.000227 0.000326 0.000462 0.000644 0.000884 0.001195 0.001591 0.002085 0.002691 0.003419 0.004279 0.005275 0.006404 0.007659 0.009023 0.010472 0.011970 0.013476 0.014937 0.016298 0.017499 0.018480 0.019185 0.019565 0.019583 0.019215 0.018454 0.017313 0.015821 0.014032 0.012012 0.009844 0.007620 0.005434 0.003382 0.001547 0.000001 -0.001204 -0.002036 -0.002489 -0.002581 -0.002350 -0.001856 -0.001172 -0.000383 0.000425 0.001168 0.001770 0.002172 0.002334 0.002238 0.001892 0.001330 0.000603 -0.000216 -0.001044 -0.001791 -0.002370 -0.002700 -0.002713 -0.002363 -0.001622 -0.000491 0.001009 0.002829 0.004902 0.007144 0.009463 0.011760 0.013941 0.015918 0.017616 0.018976 0.019956 0.020534 0.020706 0.020490 0.019915 0.019027 0.017879 0.016532 0.015047 0.013484 0.011900 0.010343 0.008855 0.007468 0.006206 0.005081 0.004101 0.003263 0.002559 0.001979 0.001508 0.001131 0.000834 0.000603 0.000426 0.000292 0.000192 0.000121 0.000070 0.000037 0.000015 0.000003 -0.000004 -0.000006 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000006 0.000010 0.000016 0.000024 0.000035 0.000051 0.000074 0.000108 0.000156 0.000223 0.000316 0.000443 0.000613 0.000835 0.001121 0.001484 0.001937 0.002491 0.003157 0.003943 0.004855 0.005892 0.007046 0.008306 0.009648 0.011042 0.012451 0.013829 0.015124 0.016282 0.017247 0.017965 0.018390 0.018482 0.018217 0.017581 0.016581 0.015239 0.013595 0.011708 0.009645 0.007489 0.005323 0.003231 0.001292 -0.000426 -0.001873 -0.003013 -0.003833 -0.004338 -0.004553 -0.004520 -0.004294 -0.003939 -0.003521 -0.003109 -0.002760 -0.002522 -0.002429 -0.002494 -0.002709 -0.003048 -0.003469 -0.003913 -0.004315 -0.004603 -0.004710 -0.004574 -0.004146 -0.003394 -0.002305 -0.000887 0.000830 0.002798 0.004950 0.007209 0.009488 0.011701 0.013764 0.015600 0.017148 0.018358 0.019199 0.019656 0.019733 0.019448 0.018835 0.017938 0.016810 0.015505 0.014083 0.012599 0.011103 0.009641 0.008249 0.006956 0.005783 0.004740 0.003832 0.003057 0.002406 0.001868 0.001431 0.001081 0.000804 0.000587 0.000420 0.000292 0.000197 0.000127 0.000078 0.000043 0.000021 0.000008 0.000000 -0.000003 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000025 0.000035 0.000050 0.000072 0.000104 0.000149 0.000212 0.000298 0.000414 0.000569 0.000771 0.001030 0.001358 0.001765 0.002264 0.002863 0.003572 0.004394 0.005331 0.006377 0.007522 0.008747 0.010025 0.011324 0.012602 0.013814 0.014909 0.015836 0.016546 0.016992 0.017136 0.016949 0.016417 0.015539 0.014330 0.012822 0.011060 0.009103 0.007020 0.004886 0.002776 0.000761 -0.001096 -0.002744 -0.004146 -0.005281 -0.006146 -0.006752 -0.007125 -0.007304 -0.007333 -0.007263 -0.007144 -0.007021 -0.006931 -0.006898 -0.006934 -0.007032 -0.007172 -0.007320 -0.007431 -0.007454 -0.007337 -0.007028 -0.006484 -0.005672 -0.004575 -0.003190 -0.001534 0.000359 0.002440 0.004645 0.006900 0.009129 0.011253 0.013199 0.014903 0.016313 0.017389 0.018110 0.018469 0.018473 0.018144 0.017517 0.016635 0.015547 0.014307 0.012967 0.011579 0.010189 0.008836 0.007554 0.006367 0.005293 0.004341 0.003513 0.002807 0.002215 0.001726 0.001327 0.001008 0.000754 0.000555 0.000401 0.000283 0.000194 0.000128 0.000080 0.000047 0.000025 0.000011 0.000003 -0.000001 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000024 0.000033 0.000047 0.000067 0.000097 0.000138 0.000195 0.000273 0.000379 0.000518 0.000698 0.000929 0.001220 0.001581 0.002023 0.002554 0.003183 0.003914 0.004748 0.005682 0.006707 0.007808 0.008962 0.010140 0.011307 0.012422 0.013439 0.014312 0.014993 0.015440 0.015614 0.015486 0.015038 0.014264 0.013174 0.011789 0.010147 0.008296 0.006296 0.004209 0.002104 0.000043 -0.001914 -0.003717 -0.005328 -0.006723 -0.007887 -0.008822 -0.009540 -0.010064 -0.010423 -0.010652 -0.010786 -0.010857 -0.010893 -0.010913 -0.010923 -0.010920 -0.010888 -0.010800 -0.010625 -0.010325 -0.009861 -0.009201 -0.008314 -0.007184 -0.005803 -0.004181 -0.002339 -0.000315 0.001841 0.004068 0.006299 0.008463 0.010493 0.012324 0.013902 0.015185 0.016145 0.016765 0.017045 0.016998 0.016647 0.016026 0.015179 0.014151 0.012993 0.011751 0.010474 0.009201 0.007968 0.006805 0.005732 0.004764 0.003907 0.003165 0.002532 0.002001 0.001563 0.001206 0.000920 0.000692 0.000513 0.000373 0.000266 0.000185 0.000124 0.000080 0.000049 0.000028 0.000014 0.000005 0.000000 -0.000002 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000043 0.000061 0.000087 0.000124 0.000175 0.000246 0.000339 0.000462 0.000621 0.000824 0.001078 0.001394 0.001780 0.002244 0.002793 0.003433 0.004165 0.004987 0.005891 0.006866 0.007892 0.008945 0.009993 0.011001 0.011929 0.012733 0.013371 0.013801 0.013987 0.013900 0.013518 0.012833 0.011848 0.010578 0.009052 0.007309 0.005399 0.003377 0.001300 -0.000772 -0.002788 -0.004698 -0.006465 -0.008058 -0.009458 -0.010656 -0.011654 -0.012460 -0.013091 -0.013567 -0.013910 -0.014144 -0.014286 -0.014349 -0.014338 -0.014250 -0.014074 -0.013792 -0.013380 -0.012813 -0.012068 -0.011122 -0.009962 -0.008581 -0.006983 -0.005184 -0.003211 -0.001105 0.001087 0.003305 0.005489 0.007575 0.009503 0.011219 0.012678 0.013846 0.014703 0.015239 0.015459 0.015379 0.015025 0.014429 0.013633 0.012681 0.011617 0.010485 0.009327 0.008180 0.007074 0.006034 0.005078 0.004219 0.003460 0.002804 0.002245 0.001777 0.001391 0.001077 0.000824 0.000623 0.000464 0.000341 0.000246 0.000173 0.000118 0.000078 0.000049 0.000029 0.000016 0.000007 0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000037 0.000053 0.000076 0.000109 0.000155 0.000216 0.000298 0.000405 0.000543 0.000719 0.000939 0.001211 0.001543 0.001942 0.002416 0.002968 0.003601 0.004313 0.005099 0.005950 0.006848 0.007775 0.008702 0.009598 0.010429 0.011155 0.011738 0.012138 0.012322 0.012259 0.011929 0.011319 0.010428 0.009266 0.007853 0.006221 0.004411 0.002470 0.000447 -0.001605 -0.003638 -0.005607 -0.007473 -0.009204 -0.010776 -0.012171 -0.013382 -0.014406 -0.015250 -0.015920 -0.016431 -0.016793 -0.017019 -0.017117 -0.017089 -0.016934 -0.016644 -0.016207 -0.015609 -0.014835 -0.013871 -0.012710 -0.011345 -0.009782 -0.008032 -0.006117 -0.004068 -0.001926 0.000261 0.002440 0.004554 0.006547 0.008367 0.009968 0.011312 0.012375 0.013141 0.013608 0.013784 0.013688 0.013344 0.012788 0.012056 0.011189 0.010228 0.009213 0.008180 0.007162 0.006184 0.005269 0.004431 0.003679 0.003018 0.002446 0.001961 0.001554 0.001219 0.000946 0.000726 0.000552 0.000414 0.000306 0.000223 0.000159 0.000111 0.000075 0.000049 0.000031 0.000018 0.000009 0.000003 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000032 0.000045 0.000065 0.000094 0.000134 0.000187 0.000258 0.000350 0.000468 0.000618 0.000805 0.001036 0.001318 0.001658 0.002060 0.002529 0.003069 0.003677 0.004351 0.005082 0.005858 0.006660 0.007467 0.008252 0.008982 0.009625 0.010145 0.010506 0.010676 0.010627 0.010336 0.009791 0.008984 0.007923 0.006621 0.005103 0.003403 0.001559 -0.000386 -0.002386 -0.004398 -0.006378 -0.008291 -0.010101 -0.011780 -0.013308 -0.014667 -0.015849 -0.016847 -0.017662 -0.018297 -0.018756 -0.019045 -0.019169 -0.019129 -0.018923 -0.018547 -0.017996 -0.017260 -0.016335 -0.015217 -0.013905 -0.012403 -0.010724 -0.008885 -0.006913 -0.004840 -0.002708 -0.000563 0.001547 0.003570 0.005456 0.007161 0.008645 0.009879 0.010844 0.011531 0.011941 0.012086 0.011985 0.011665 0.011158 0.010498 0.009723 0.008870 0.007974 0.007067 0.006177 0.005326 0.004532 0.003808 0.003161 0.002593 0.002103 0.001687 0.001339 0.001052 0.000819 0.000631 0.000481 0.000363 0.000271 0.000200 0.000145 0.000103 0.000071 0.000048 0.000031 0.000019 0.000010 0.000004 0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000027 0.000038 0.000055 0.000080 0.000113 0.000159 0.000219 0.000297 0.000397 0.000523 0.000681 0.000875 0.001111 0.001395 0.001732 0.002126 0.002579 0.003092 0.003661 0.004280 0.004940 0.005625 0.006316 0.006991 0.007622 0.008180 0.008633 0.008949 0.009098 0.009054 0.008794 0.008304 0.007575 0.006610 0.005417 0.004017 0.002434 0.000702 -0.001143 -0.003062 -0.005016 -0.006966 -0.008874 -0.010709 -0.012438 -0.014038 -0.015486 -0.016765 -0.017864 -0.018775 -0.019495 -0.020021 -0.020355 -0.020497 -0.020447 -0.020206 -0.019772 -0.019143 -0.018317 -0.017294 -0.016079 -0.014677 -0.013101 -0.011367 -0.009498 -0.007522 -0.005474 -0.003394 -0.001324 0.000690 0.002602 0.004369 0.005952 0.007318 0.008445 0.009319 0.009935 0.010298 0.010422 0.010327 0.010038 0.009586 0.009003 0.008323 0.007579 0.006800 0.006016 0.005249 0.004520 0.003842 0.003226 0.002677 0.002196 0.001782 0.001431 0.001138 0.000896 0.000699 0.000541 0.000414 0.000315 0.000237 0.000176 0.000130 0.000094 0.000067 0.000047 0.000031 0.000020 0.000012 0.000006 0.000002 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000016 0.000022 0.000032 0.000046 0.000066 0.000095 0.000133 0.000183 0.000249 0.000332 0.000437 0.000568 0.000729 0.000924 0.001159 0.001438 0.001764 0.002139 0.002565 0.003038 0.003555 0.004108 0.004684 0.005267 0.005838 0.006374 0.006848 0.007234 0.007502 0.007626 0.007581 0.007345 0.006904 0.006247 0.005374 0.004290 0.003009 0.001551 -0.000057 -0.001785 -0.003598 -0.005462 -0.007342 -0.009203 -0.011013 -0.012741 -0.014357 -0.015839 -0.017163 -0.018314 -0.019278 -0.020046 -0.020611 -0.020971 -0.021124 -0.021070 -0.020808 -0.020340 -0.019667 -0.018791 -0.017719 -0.016459 -0.015024 -0.013428 -0.011694 -0.009846 -0.007915 -0.005934 -0.003941 -0.001977 -0.000082 0.001703 0.003339 0.004795 0.006044 0.007066 0.007854 0.008406 0.008730 0.008840 0.008756 0.008504 0.008111 0.007606 0.007019 0.006380 0.005714 0.005047 0.004397 0.003781 0.003212 0.002695 0.002236 0.001835 0.001490 0.001198 0.000954 0.000753 0.000589 0.000457 0.000352 0.000269 0.000204 0.000154 0.000115 0.000085 0.000062 0.000044 0.000030 0.000020 0.000013 0.000007 0.000003 0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000026 0.000038 0.000055 0.000078 0.000110 0.000151 0.000205 0.000274 0.000361 0.000468 0.000600 0.000759 0.000951 0.001178 0.001444 0.001751 0.002099 0.002488 0.002914 0.003370 0.003846 0.004330 0.004806 0.005252 0.005648 0.005969 0.006190 0.006287 0.006238 0.006022 0.005625 0.005036 0.004251 0.003273 0.002113 0.000784 -0.000690 -0.002285 -0.003972 -0.005720 -0.007499 -0.009276 -0.011019 -0.012699 -0.014286 -0.015754 -0.017078 -0.018238 -0.019216 -0.020000 -0.020581 -0.020952 -0.021109 -0.021053 -0.020783 -0.020302 -0.019614 -0.018725 -0.017646 -0.016386 -0.014964 -0.013398 -0.011710 -0.009928 -0.008081 -0.006203 -0.004328 -0.002493 -0.000735 0.000909 0.002408 0.003733 0.004863 0.005785 0.006491 0.006985 0.007274 0.007375 0.007307 0.007093 0.006758 0.006330 0.005833 0.005293 0.004733 0.004174 0.003632 0.003119 0.002647 0.002220 0.001842 0.001512 0.001229 0.000990 0.000789 0.000624 0.000490 0.000381 0.000295 0.000227 0.000173 0.000132 0.000100 0.000075 0.000055 0.000040 0.000029 0.000020 0.000013 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000012 0.000016 0.000022 0.000031 0.000045 0.000064 0.000089 0.000123 0.000167 0.000224 0.000294 0.000381 0.000488 0.000617 0.000771 0.000954 0.001168 0.001415 0.001696 0.002011 0.002356 0.002727 0.003116 0.003511 0.003900 0.004266 0.004589 0.004850 0.005027 0.005098 0.005044 0.004845 0.004489 0.003963 0.003263 0.002390 0.001349 0.000153 -0.001182 -0.002634 -0.004180 -0.005792 -0.007444 -0.009107 -0.010751 -0.012346 -0.013865 -0.015279 -0.016563 -0.017696 -0.018657 -0.019431 -0.020006 -0.020375 -0.020532 -0.020476 -0.020208 -0.019733 -0.019055 -0.018183 -0.017130 -0.015909 -0.014539 -0.013041 -0.011438 -0.009757 -0.008026 -0.006278 -0.004543 -0.002856 -0.001250 0.000245 0.001601 0.002794 0.003807 0.004629 0.005258 0.005698 0.005957 0.006052 0.006001 0.005825 0.005547 0.005190 0.004776 0.004328 0.003865 0.003404 0.002958 0.002538 0.002152 0.001805 0.001498 0.001230 0.001001 0.000807 0.000645 0.000511 0.000402 0.000314 0.000244 0.000189 0.000145 0.000111 0.000085 0.000064 0.000048 0.000036 0.000026 0.000018 0.000012 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000018 0.000026 0.000037 0.000052 0.000073 0.000100 0.000135 0.000181 0.000237 0.000307 0.000392 0.000495 0.000618 0.000763 0.000933 0.001130 0.001354 0.001605 0.001881 0.002178 0.002490 0.002808 0.003121 0.003415 0.003674 0.003881 0.004018 0.004065 0.004006 0.003824 0.003506 0.003040 0.002422 0.001650 0.000727 -0.000337 -0.001530 -0.002833 -0.004228 -0.005692 -0.007199 -0.008726 -0.010244 -0.011727 -0.013146 -0.014476 -0.015691 -0.016768 -0.017686 -0.018428 -0.018982 -0.019337 -0.019489 -0.019436 -0.019179 -0.018723 -0.018074 -0.017244 -0.016244 -0.015092 -0.013804 -0.012404 -0.010915 -0.009361 -0.007770 -0.006172 -0.004594 -0.003067 -0.001620 -0.000279 0.000932 0.001993 0.002891 0.003618 0.004174 0.004562 0.004794 0.004884 0.004850 0.004709 0.004484 0.004192 0.003855 0.003490 0.003112 0.002738 0.002377 0.002038 0.001727 0.001448 0.001202 0.000989 0.000805 0.000651 0.000521 0.000414 0.000326 0.000256 0.000199 0.000155 0.000119 0.000092 0.000071 0.000054 0.000041 0.000031 0.000023 0.000016 0.000011 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000011 0.000015 0.000021 0.000030 0.000042 0.000059 0.000081 0.000109 0.000145 0.000190 0.000246 0.000313 0.000394 0.000490 0.000604 0.000738 0.000892 0.001068 0.001266 0.001484 0.001718 0.001965 0.002216 0.002464 0.002696 0.002899 0.003059 0.003161 0.003189 0.003127 0.002961 0.002678 0.002270 0.001729 0.001053 0.000244 -0.000691 -0.001742 -0.002895 -0.004135 -0.005441 -0.006794 -0.008170 -0.009546 -0.010896 -0.012195 -0.013419 -0.014542 -0.015541 -0.016396 -0.017090 -0.017610 -0.017944 -0.018087 -0.018039 -0.017799 -0.017373 -0.016768 -0.015996 -0.015071 -0.014007 -0.012825 -0.011544 -0.010187 -0.008779 -0.007344 -0.005907 -0.004496 -0.003135 -0.001850 -0.000664 0.000403 0.001335 0.002122 0.002758 0.003243 0.003584 0.003791 0.003876 0.003856 0.003748 0.003569 0.003337 0.003066 0.002774 0.002472 0.002172 0.001884 0.001615 0.001368 0.001148 0.000953 0.000785 0.000640 0.000518 0.000416 0.000331 0.000262 0.000206 0.000161 0.000125 0.000097 0.000075 0.000058 0.000044 0.000034 0.000025 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000035 0.000048 0.000065 0.000088 0.000116 0.000152 0.000195 0.000247 0.000310 0.000385 0.000474 0.000577 0.000697 0.000834 0.000987 0.001156 0.001339 0.001531 0.001727 0.001919 0.002099 0.002255 0.002376 0.002449 0.002461 0.002398 0.002247 0.001999 0.001644 0.001176 0.000592 -0.000108 -0.000919 -0.001833 -0.002839 -0.003923 -0.005071 -0.006264 -0.007483 -0.008707 -0.009913 -0.011079 -0.012181 -0.013197 -0.014104 -0.014884 -0.015518 -0.015994 -0.016302 -0.016435 -0.016391 -0.016172 -0.015784 -0.015234 -0.014533 -0.013694 -0.012734 -0.011670 -0.010522 -0.009310 -0.008056 -0.006784 -0.005515 -0.004272 -0.003078 -0.001955 -0.000921 0.000007 0.000815 0.001496 0.002045 0.002465 0.002761 0.002943 0.003024 0.003016 0.002936 0.002798 0.002616 0.002404 0.002174 0.001936 0.001701 0.001475 0.001264 0.001071 0.000899 0.000747 0.000616 0.000503 0.000408 0.000328 0.000262 0.000208 0.000163 0.000128 0.000099 0.000077 0.000059 0.000046 0.000035 0.000026 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000040 0.000053 0.000071 0.000093 0.000120 0.000154 0.000194 0.000243 0.000300 0.000368 0.000448 0.000540 0.000644 0.000762 0.000892 0.001032 0.001179 0.001329 0.001476 0.001612 0.001730 0.001819 0.001869 0.001869 0.001807 0.001673 0.001457 0.001152 0.000751 0.000252 -0.000346 -0.001039 -0.001823 -0.002687 -0.003622 -0.004614 -0.005649 -0.006710 -0.007779 -0.008837 -0.009864 -0.010838 -0.011738 -0.012546 -0.013241 -0.013809 -0.014237 -0.014513 -0.014634 -0.014596 -0.014401 -0.014055 -0.013565 -0.012941 -0.012198 -0.011348 -0.010409 -0.009398 -0.008336 -0.007240 -0.006131 -0.005028 -0.003952 -0.002920 -0.001952 -0.001064 -0.000269 0.000422 0.001003 0.001472 0.001831 0.002085 0.002243 0.002318 0.002320 0.002263 0.002159 0.002020 0.001857 0.001679 0.001496 0.001314 0.001140 0.000977 0.000828 0.000696 0.000579 0.000478 0.000392 0.000318 0.000257 0.000205 0.000163 0.000129 0.000101 0.000078 0.000060 0.000046 0.000035 0.000027 0.000020 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000033 0.000044 0.000058 0.000075 0.000096 0.000121 0.000152 0.000189 0.000232 0.000284 0.000344 0.000414 0.000493 0.000583 0.000681 0.000786 0.000898 0.001011 0.001121 0.001223 0.001310 0.001374 0.001407 0.001398 0.001339 0.001221 0.001036 0.000777 0.000438 0.000017 -0.000487 -0.001073 -0.001735 -0.002466 -0.003260 -0.004104 -0.004987 -0.005895 -0.006813 -0.007724 -0.008611 -0.009456 -0.010239 -0.010944 -0.011553 -0.012051 -0.012427 -0.012671 -0.012778 -0.012746 -0.012576 -0.012274 -0.011847 -0.011303 -0.010656 -0.009918 -0.009105 -0.008232 -0.007317 -0.006375 -0.005424 -0.004482 -0.003564 -0.002687 -0.001865 -0.001113 -0.000442 0.000141 0.000630 0.001024 0.001326 0.001541 0.001678 0.001745 0.001754 0.001716 0.001640 0.001536 0.001413 0.001279 0.001140 0.001002 0.000870 0.000746 0.000634 0.000533 0.000444 0.000368 0.000302 0.000246 0.000199 0.000160 0.000127 0.000100 0.000079 0.000061 0.000047 0.000036 0.000027 0.000020 0.000014 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000021 0.000028 0.000037 0.000047 0.000060 0.000076 0.000095 0.000118 0.000146 0.000179 0.000218 0.000263 0.000315 0.000375 0.000442 0.000515 0.000594 0.000676 0.000760 0.000842 0.000918 0.000981 0.001025 0.001045 0.001031 0.000977 0.000875 0.000718 0.000500 0.000218 -0.000133 -0.000552 -0.001040 -0.001591 -0.002201 -0.002864 -0.003571 -0.004312 -0.005076 -0.005851 -0.006622 -0.007375 -0.008095 -0.008764 -0.009367 -0.009890 -0.010319 -0.010644 -0.010855 -0.010948 -0.010922 -0.010777 -0.010518 -0.010152 -0.009688 -0.009135 -0.008506 -0.007814 -0.007074 -0.006298 -0.005503 -0.004701 -0.003909 -0.003138 -0.002404 -0.001717 -0.001090 -0.000531 -0.000047 0.000359 0.000685 0.000936 0.001115 0.001230 0.001290 0.001303 0.001279 0.001225 0.001149 0.001059 0.000960 0.000857 0.000754 0.000656 0.000564 0.000479 0.000404 0.000338 0.000280 0.000231 0.000188 0.000153 0.000123 0.000098 0.000078 0.000061 0.000047 0.000036 0.000027 0.000020 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000024 0.000031 0.000039 0.000049 0.000060 0.000074 0.000092 0.000112 0.000137 0.000166 0.000200 0.000239 0.000283 0.000332 0.000386 0.000444 0.000505 0.000567 0.000627 0.000681 0.000726 0.000757 0.000767 0.000751 0.000702 0.000615 0.000484 0.000304 0.000071 -0.000217 -0.000561 -0.000961 -0.001413 -0.001915 -0.002460 -0.003043 -0.003654 -0.004287 -0.004930 -0.005571 -0.006200 -0.006801 -0.007363 -0.007870 -0.008311 -0.008674 -0.008948 -0.009127 -0.009207 -0.009186 -0.009065 -0.008848 -0.008540 -0.008151 -0.007687 -0.007161 -0.006582 -0.005964 -0.005318 -0.004657 -0.003993 -0.003337 -0.002700 -0.002095 -0.001530 -0.001014 -0.000556 -0.000160 0.000171 0.000437 0.000642 0.000789 0.000885 0.000936 0.000951 0.000937 0.000900 0.000846 0.000781 0.000710 0.000635 0.000560 0.000488 0.000421 0.000359 0.000304 0.000254 0.000212 0.000175 0.000143 0.000117 0.000094 0.000076 0.000060 0.000047 0.000036 0.000028 0.000020 0.000015 0.000010 0.000006 0.000004 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000026 0.000032 0.000039 0.000048 0.000058 0.000071 0.000086 0.000104 0.000126 0.000151 0.000180 0.000212 0.000249 0.000288 0.000331 0.000375 0.000419 0.000463 0.000502 0.000533 0.000554 0.000558 0.000541 0.000499 0.000426 0.000318 0.000171 -0.000019 -0.000252 -0.000531 -0.000854 -0.001221 -0.001626 -0.002068 -0.002541 -0.003038 -0.003553 -0.004077 -0.004602 -0.005117 -0.005611 -0.006074 -0.006493 -0.006858 -0.007158 -0.007386 -0.007536 -0.007603 -0.007586 -0.007486 -0.007308 -0.007054 -0.006733 -0.006351 -0.005918 -0.005443 -0.004935 -0.004407 -0.003866 -0.003324 -0.002789 -0.002272 -0.001780 -0.001322 -0.000906 -0.000536 -0.000217 0.000049 0.000263 0.000427 0.000546 0.000623 0.000667 0.000682 0.000675 0.000650 0.000613 0.000568 0.000517 0.000464 0.000411 0.000359 0.000311 0.000266 0.000226 0.000190 0.000159 0.000131 0.000108 0.000088 0.000072 0.000058 0.000046 0.000036 0.000028 0.000021 0.000015 0.000011 0.000007 0.000004 0.000002 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000017 0.000022 0.000027 0.000032 0.000038 0.000046 0.000055 0.000066 0.000080 0.000095 0.000114 0.000135 0.000159 0.000186 0.000214 0.000245 0.000276 0.000308 0.000339 0.000367 0.000389 0.000402 0.000403 0.000387 0.000351 0.000291 0.000203 0.000084 -0.000068 -0.000255 -0.000477 -0.000735 -0.001027 -0.001351 -0.001703 -0.002081 -0.002478 -0.002890 -0.003311 -0.003733 -0.004148 -0.004547 -0.004921 -0.005261 -0.005557 -0.005802 -0.005988 -0.006110 -0.006165 -0.006152 -0.006072 -0.005928 -0.005722 -0.005462 -0.005153 -0.004802 -0.004418 -0.004009 -0.003582 -0.003147 -0.002712 -0.002283 -0.001869 -0.001476 -0.001111 -0.000779 -0.000486 -0.000233 -0.000023 0.000146 0.000276 0.000369 0.000431 0.000467 0.000481 0.000478 0.000462 0.000437 0.000406 0.000371 0.000334 0.000297 0.000261 0.000227 0.000195 0.000166 0.000141 0.000118 0.000098 0.000081 0.000066 0.000054 0.000044 0.000035 0.000028 0.000022 0.000016 0.000011 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000026 0.000031 0.000036 0.000043 0.000051 0.000061 0.000073 0.000086 0.000102 0.000119 0.000138 0.000159 0.000181 0.000203 0.000226 0.000248 0.000268 0.000283 0.000291 0.000289 0.000275 0.000245 0.000197 0.000126 0.000032 -0.000088 -0.000236 -0.000411 -0.000614 -0.000844 -0.001098 -0.001376 -0.001673 -0.001986 -0.002310 -0.002642 -0.002975 -0.003303 -0.003619 -0.003917 -0.004187 -0.004423 -0.004619 -0.004767 -0.004865 -0.004910 -0.004901 -0.004837 -0.004723 -0.004559 -0.004352 -0.004106 -0.003827 -0.003521 -0.003196 -0.002858 -0.002513 -0.002168 -0.001830 -0.001504 -0.001195 -0.000908 -0.000649 -0.000420 -0.000223 -0.000059 0.000072 0.000172 0.000245 0.000293 0.000321 0.000334 0.000333 0.000324 0.000307 0.000287 0.000263 0.000238 0.000213 0.000188 0.000164 0.000142 0.000122 0.000103 0.000087 0.000072 0.000060 0.000049 0.000041 0.000033 0.000027 0.000021 0.000017 0.000012 0.000009 0.000005 0.000003 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000014 0.000017 0.000021 0.000024 0.000029 0.000034 0.000040 0.000047 0.000056 0.000066 0.000077 0.000090 0.000104 0.000118 0.000134 0.000150 0.000166 0.000181 0.000195 0.000205 0.000210 0.000208 0.000196 0.000171 0.000133 0.000077 0.000003 -0.000090 -0.000205 -0.000342 -0.000499 -0.000678 -0.000875 -0.001090 -0.001321 -0.001563 -0.001815 -0.002071 -0.002330 -0.002585 -0.002831 -0.003062 -0.003273 -0.003458 -0.003611 -0.003728 -0.003805 -0.003841 -0.003834 -0.003785 -0.003696 -0.003568 -0.003406 -0.003213 -0.002994 -0.002755 -0.002500 -0.002236 -0.001967 -0.001699 -0.001436 -0.001183 -0.000944 -0.000723 -0.000523 -0.000347 -0.000196 -0.000071 0.000028 0.000105 0.000160 0.000197 0.000219 0.000229 0.000230 0.000224 0.000214 0.000200 0.000184 0.000168 0.000150 0.000134 0.000117 0.000102 0.000088 0.000075 0.000063 0.000053 0.000044 0.000036 0.000030 0.000025 0.000020 0.000016 0.000013 0.000009 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000031 0.000037 0.000044 0.000051 0.000059 0.000068 0.000078 0.000088 0.000099 0.000110 0.000122 0.000132 0.000142 0.000149 0.000152 0.000149 0.000139 0.000120 0.000090 0.000047 -0.000010 -0.000082 -0.000170 -0.000275 -0.000396 -0.000533 -0.000684 -0.000849 -0.001025 -0.001210 -0.001401 -0.001597 -0.001794 -0.001988 -0.002175 -0.002352 -0.002514 -0.002655 -0.002773 -0.002863 -0.002923 -0.002950 -0.002946 -0.002909 -0.002840 -0.002742 -0.002617 -0.002468 -0.002300 -0.002115 -0.001919 -0.001716 -0.001510 -0.001304 -0.001103 -0.000910 -0.000728 -0.000561 -0.000409 -0.000277 -0.000163 -0.000069 0.000006 0.000063 0.000104 0.000132 0.000149 0.000156 0.000158 0.000154 0.000148 0.000139 0.000128 0.000117 0.000106 0.000094 0.000083 0.000073 0.000063 0.000054 0.000046 0.000038 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000046 0.000052 0.000059 0.000066 0.000074 0.000082 0.000090 0.000097 0.000104 0.000108 0.000110 0.000108 0.000100 0.000085 0.000062 0.000029 -0.000014 -0.000069 -0.000136 -0.000215 -0.000307 -0.000410 -0.000525 -0.000649 -0.000782 -0.000921 -0.001064 -0.001211 -0.001357 -0.001502 -0.001643 -0.001775 -0.001896 -0.002002 -0.002090 -0.002158 -0.002204 -0.002225 -0.002222 -0.002195 -0.002143 -0.002069 -0.001974 -0.001862 -0.001734 -0.001594 -0.001445 -0.001292 -0.001136 -0.000981 -0.000830 -0.000685 -0.000549 -0.000424 -0.000311 -0.000212 -0.000128 -0.000059 -0.000004 0.000038 0.000069 0.000089 0.000101 0.000107 0.000109 0.000107 0.000102 0.000096 0.000089 0.000082 0.000074 0.000066 0.000059 0.000052 0.000045 0.000038 0.000032 0.000027 0.000022 0.000019 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000016 0.000020 0.000023 0.000027 0.000031 0.000036 0.000040 0.000045 0.000050 0.000055 0.000061 0.000066 0.000071 0.000076 0.000079 0.000080 0.000078 0.000072 0.000061 0.000044 0.000020 -0.000013 -0.000054 -0.000104 -0.000164 -0.000232 -0.000310 -0.000396 -0.000488 -0.000587 -0.000690 -0.000795 -0.000903 -0.001010 -0.001116 -0.001219 -0.001315 -0.001404 -0.001482 -0.001547 -0.001597 -0.001631 -0.001647 -0.001646 -0.001625 -0.001588 -0.001533 -0.001462 -0.001378 -0.001282 -0.001178 -0.001067 -0.000953 -0.000837 -0.000722 -0.000610 -0.000504 -0.000403 -0.000312 -0.000229 -0.000157 -0.000096 -0.000046 -0.000006 0.000025 0.000047 0.000062 0.000070 0.000075 0.000076 0.000075 0.000072 0.000067 0.000063 0.000057 0.000052 0.000047 0.000041 0.000036 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000031 0.000035 0.000038 0.000042 0.000046 0.000049 0.000053 0.000056 0.000058 0.000059 0.000057 0.000053 0.000045 0.000032 0.000014 -0.000010 -0.000040 -0.000077 -0.000121 -0.000172 -0.000230 -0.000293 -0.000361 -0.000433 -0.000508 -0.000585 -0.000662 -0.000739 -0.000815 -0.000888 -0.000957 -0.001021 -0.001077 -0.001124 -0.001160 -0.001184 -0.001196 -0.001195 -0.001181 -0.001153 -0.001113 -0.001062 -0.001000 -0.000930 -0.000853 -0.000773 -0.000689 -0.000604 -0.000521 -0.000440 -0.000362 -0.000290 -0.000224 -0.000165 -0.000113 -0.000069 -0.000033 -0.000004 0.000018 0.000033 0.000044 0.000050 0.000053 0.000054 0.000053 0.000051 0.000048 0.000044 0.000041 0.000037 0.000033 0.000029 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000016 0.000019 0.000022 0.000024 0.000027 0.000029 0.000032 0.000034 0.000037 0.000039 0.000041 0.000043 0.000043 0.000042 0.000040 0.000034 0.000025 0.000012 -0.000006 -0.000028 -0.000055 -0.000088 -0.000125 -0.000168 -0.000214 -0.000263 -0.000315 -0.000369 -0.000423 -0.000478 -0.000532 -0.000585 -0.000636 -0.000684 -0.000729 -0.000768 -0.000801 -0.000826 -0.000844 -0.000852 -0.000851 -0.000841 -0.000822 -0.000793 -0.000756 -0.000711 -0.000661 -0.000606 -0.000548 -0.000488 -0.000428 -0.000368 -0.000310 -0.000255 -0.000204 -0.000157 -0.000115 -0.000079 -0.000048 -0.000022 -0.000002 0.000014 0.000025 0.000033 0.000037 0.000039 0.000039 0.000039 0.000037 0.000035 0.000032 0.000029 0.000027 0.000024 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000029 0.000031 0.000032 0.000032 0.000032 0.000030 0.000026 0.000020 0.000011 -0.000002 -0.000018 -0.000038 -0.000062 -0.000090 -0.000121 -0.000154 -0.000190 -0.000226 -0.000264 -0.000302 -0.000339 -0.000376 -0.000412 -0.000447 -0.000480 -0.000510 -0.000537 -0.000560 -0.000577 -0.000589 -0.000595 -0.000594 -0.000587 -0.000573 -0.000553 -0.000527 -0.000495 -0.000460 -0.000421 -0.000380 -0.000339 -0.000297 -0.000255 -0.000215 -0.000177 -0.000141 -0.000109 -0.000079 -0.000054 -0.000032 -0.000014 0.000001 0.000012 0.000019 0.000025 0.000028 0.000029 0.000029 0.000028 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000018 0.000019 0.000021 0.000022 0.000023 0.000024 0.000025 0.000025 0.000023 0.000021 0.000017 0.000010 0.000001 -0.000011 -0.000026 -0.000043 -0.000063 -0.000086 -0.000110 -0.000135 -0.000161 -0.000187 -0.000212 -0.000237 -0.000262 -0.000286 -0.000309 -0.000331 -0.000351 -0.000369 -0.000384 -0.000395 -0.000403 -0.000407 -0.000406 -0.000401 -0.000391 -0.000377 -0.000359 -0.000337 -0.000313 -0.000286 -0.000259 -0.000230 -0.000202 -0.000174 -0.000147 -0.000121 -0.000096 -0.000074 -0.000054 -0.000036 -0.000021 -0.000008 0.000002 0.000010 0.000015 0.000019 0.000021 0.000022 0.000022 0.000021 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000018 0.000018 0.000019 0.000019 0.000019 0.000017 0.000014 0.000010 0.000003 -0.000006 -0.000017 -0.000030 -0.000044 -0.000060 -0.000078 -0.000095 -0.000113 -0.000130 -0.000147 -0.000164 -0.000180 -0.000195 -0.000210 -0.000224 -0.000237 -0.000248 -0.000258 -0.000266 -0.000271 -0.000273 -0.000272 -0.000268 -0.000261 -0.000251 -0.000239 -0.000224 -0.000208 -0.000190 -0.000172 -0.000153 -0.000135 -0.000117 -0.000099 -0.000082 -0.000066 -0.000050 -0.000037 -0.000024 -0.000014 -0.000005 0.000002 0.000008 0.000012 0.000014 0.000016 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000015 0.000015 0.000015 0.000014 0.000013 0.000009 0.000004 -0.000002 -0.000010 -0.000020 -0.000031 -0.000042 -0.000055 -0.000067 -0.000079 -0.000090 -0.000101 -0.000112 -0.000121 -0.000131 -0.000140 -0.000149 -0.000157 -0.000164 -0.000170 -0.000175 -0.000178 -0.000179 -0.000178 -0.000175 -0.000170 -0.000163 -0.000155 -0.000145 -0.000134 -0.000123 -0.000111 -0.000100 -0.000089 -0.000077 -0.000066 -0.000055 -0.000045 -0.000034 -0.000025 -0.000017 -0.000009 -0.000003 0.000002 0.000006 0.000009 0.000010 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000012 0.000011 0.000009 0.000005 0.000000 -0.000006 -0.000013 -0.000021 -0.000029 -0.000038 -0.000047 -0.000055 -0.000062 -0.000069 -0.000075 -0.000081 -0.000087 -0.000092 -0.000097 -0.000102 -0.000107 -0.000110 -0.000113 -0.000114 -0.000115 -0.000113 -0.000111 -0.000107 -0.000103 -0.000097 -0.000091 -0.000084 -0.000077 -0.000070 -0.000064 -0.000057 -0.000051 -0.000044 -0.000037 -0.000031 -0.000024 -0.000018 -0.000012 -0.000006 -0.000002 0.000002 0.000004 0.000006 0.000007 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000010 0.000008 0.000005 0.000002 -0.000003 -0.000008 -0.000014 -0.000020 -0.000026 -0.000032 -0.000038 -0.000043 -0.000047 -0.000051 -0.000054 -0.000057 -0.000060 -0.000063 -0.000066 -0.000068 -0.000070 -0.000071 -0.000072 -0.000071 -0.000070 -0.000068 -0.000065 -0.000062 -0.000058 -0.000054 -0.000050 -0.000046 -0.000043 -0.000039 -0.000036 -0.000033 -0.000029 -0.000026 -0.000021 -0.000017 -0.000013 -0.000009 -0.000005 -0.000002 0.000001 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000007 0.000005 0.000003 -0.000001 -0.000005 -0.000009 -0.000014 -0.000018 -0.000022 -0.000026 -0.000029 -0.000032 -0.000034 -0.000036 -0.000037 -0.000039 -0.000040 -0.000042 -0.000043 -0.000044 -0.000044 -0.000044 -0.000043 -0.000042 -0.000040 -0.000038 -0.000036 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000012 -0.000010 -0.000007 -0.000004 -0.000002 0.000000 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000007 0.000007 0.000005 0.000003 0.000001 -0.000002 -0.000005 -0.000009 -0.000012 -0.000015 -0.000018 -0.000020 -0.000022 -0.000023 -0.000024 -0.000024 -0.000025 -0.000026 -0.000026 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000024 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000002 -0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000003 0.000002 -0.000001 -0.000003 -0.000005 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode2_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000017 0.000017 0.000018 0.000018 0.000017 0.000017 0.000017 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000004 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000019 0.000020 0.000021 0.000023 0.000024 0.000025 0.000026 0.000028 0.000029 0.000030 0.000030 0.000030 0.000030 0.000030 0.000029 0.000028 0.000027 0.000026 0.000025 0.000024 0.000023 0.000021 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000020 0.000022 0.000023 0.000025 0.000026 0.000028 0.000030 0.000031 0.000033 0.000034 0.000036 0.000037 0.000038 0.000039 0.000040 0.000039 0.000039 0.000038 0.000037 0.000035 0.000034 0.000032 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000018 0.000015 0.000013 0.000010 0.000007 0.000004 0.000001 -0.000001 -0.000004 -0.000006 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000030 0.000032 0.000034 0.000036 0.000038 0.000040 0.000042 0.000044 0.000046 0.000048 0.000049 0.000050 0.000051 0.000051 0.000050 0.000049 0.000047 0.000045 0.000044 0.000042 0.000040 0.000037 0.000035 0.000032 0.000029 0.000026 0.000023 0.000020 0.000016 0.000013 0.000009 0.000005 0.000002 -0.000002 -0.000005 -0.000009 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000026 0.000029 0.000031 0.000034 0.000037 0.000039 0.000042 0.000044 0.000047 0.000049 0.000052 0.000054 0.000057 0.000059 0.000061 0.000063 0.000064 0.000065 0.000064 0.000063 0.000062 0.000060 0.000058 0.000055 0.000053 0.000050 0.000047 0.000044 0.000041 0.000037 0.000033 0.000029 0.000025 0.000020 0.000016 0.000011 0.000006 0.000002 -0.000003 -0.000007 -0.000011 -0.000015 -0.000018 -0.000022 -0.000024 -0.000027 -0.000029 -0.000031 -0.000033 -0.000034 -0.000034 -0.000035 -0.000035 -0.000034 -0.000033 -0.000032 -0.000031 -0.000030 -0.000029 -0.000028 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000024 0.000027 0.000030 0.000034 0.000037 0.000040 0.000044 0.000047 0.000050 0.000053 0.000057 0.000060 0.000063 0.000066 0.000069 0.000072 0.000075 0.000078 0.000080 0.000081 0.000081 0.000081 0.000079 0.000078 0.000075 0.000072 0.000069 0.000066 0.000062 0.000059 0.000055 0.000050 0.000046 0.000041 0.000036 0.000031 0.000025 0.000019 0.000014 0.000008 0.000002 -0.000004 -0.000009 -0.000015 -0.000019 -0.000024 -0.000027 -0.000031 -0.000034 -0.000037 -0.000039 -0.000041 -0.000042 -0.000043 -0.000044 -0.000044 -0.000043 -0.000042 -0.000041 -0.000040 -0.000039 -0.000037 -0.000035 -0.000034 -0.000032 -0.000030 -0.000028 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000028 0.000032 0.000035 0.000039 0.000043 0.000047 0.000052 0.000056 0.000060 0.000064 0.000068 0.000072 0.000076 0.000079 0.000083 0.000087 0.000091 0.000094 0.000097 0.000099 0.000101 0.000101 0.000100 0.000099 0.000096 0.000093 0.000090 0.000086 0.000081 0.000077 0.000072 0.000067 0.000062 0.000056 0.000050 0.000044 0.000037 0.000030 0.000023 0.000016 0.000009 0.000002 -0.000005 -0.000012 -0.000018 -0.000024 -0.000029 -0.000034 -0.000038 -0.000042 -0.000046 -0.000048 -0.000051 -0.000052 -0.000054 -0.000054 -0.000054 -0.000054 -0.000053 -0.000052 -0.000050 -0.000049 -0.000047 -0.000045 -0.000043 -0.000041 -0.000039 -0.000036 -0.000034 -0.000032 -0.000029 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000029 0.000033 0.000037 0.000041 0.000045 0.000050 0.000055 0.000060 0.000065 0.000071 0.000076 0.000081 0.000086 0.000090 0.000095 0.000100 0.000104 0.000109 0.000113 0.000117 0.000121 0.000123 0.000124 0.000125 0.000124 0.000121 0.000118 0.000115 0.000110 0.000105 0.000100 0.000094 0.000088 0.000081 0.000075 0.000068 0.000060 0.000053 0.000045 0.000036 0.000028 0.000019 0.000010 0.000002 -0.000007 -0.000015 -0.000022 -0.000029 -0.000036 -0.000042 -0.000047 -0.000052 -0.000056 -0.000059 -0.000062 -0.000064 -0.000066 -0.000066 -0.000067 -0.000066 -0.000066 -0.000064 -0.000063 -0.000061 -0.000059 -0.000057 -0.000054 -0.000052 -0.000049 -0.000046 -0.000043 -0.000040 -0.000037 -0.000034 -0.000031 -0.000029 -0.000026 -0.000023 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000025 0.000029 0.000033 0.000038 0.000042 0.000047 0.000052 0.000058 0.000064 0.000070 0.000076 0.000082 0.000089 0.000095 0.000101 0.000107 0.000113 0.000119 0.000124 0.000130 0.000135 0.000140 0.000144 0.000148 0.000150 0.000152 0.000152 0.000150 0.000148 0.000144 0.000139 0.000134 0.000127 0.000120 0.000113 0.000105 0.000097 0.000089 0.000081 0.000072 0.000062 0.000053 0.000043 0.000033 0.000022 0.000012 0.000002 -0.000008 -0.000018 -0.000027 -0.000036 -0.000043 -0.000051 -0.000057 -0.000063 -0.000067 -0.000071 -0.000075 -0.000077 -0.000079 -0.000080 -0.000081 -0.000081 -0.000080 -0.000079 -0.000077 -0.000075 -0.000073 -0.000070 -0.000068 -0.000065 -0.000061 -0.000058 -0.000054 -0.000051 -0.000047 -0.000044 -0.000040 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000017 0.000020 0.000024 0.000028 0.000033 0.000037 0.000043 0.000048 0.000054 0.000060 0.000066 0.000073 0.000080 0.000088 0.000095 0.000103 0.000111 0.000118 0.000126 0.000133 0.000140 0.000146 0.000153 0.000159 0.000165 0.000171 0.000175 0.000179 0.000182 0.000183 0.000183 0.000181 0.000178 0.000173 0.000167 0.000160 0.000152 0.000144 0.000135 0.000125 0.000115 0.000105 0.000095 0.000084 0.000073 0.000062 0.000050 0.000038 0.000025 0.000013 0.000001 -0.000011 -0.000022 -0.000033 -0.000043 -0.000052 -0.000060 -0.000068 -0.000075 -0.000081 -0.000086 -0.000090 -0.000093 -0.000095 -0.000097 -0.000098 -0.000098 -0.000097 -0.000096 -0.000094 -0.000092 -0.000090 -0.000087 -0.000083 -0.000080 -0.000076 -0.000072 -0.000068 -0.000064 -0.000059 -0.000055 -0.000050 -0.000046 -0.000042 -0.000038 -0.000034 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000036 0.000041 0.000047 0.000054 0.000061 0.000068 0.000076 0.000083 0.000092 0.000100 0.000109 0.000118 0.000128 0.000137 0.000146 0.000155 0.000163 0.000171 0.000179 0.000186 0.000193 0.000200 0.000206 0.000211 0.000215 0.000218 0.000219 0.000218 0.000216 0.000212 0.000206 0.000199 0.000190 0.000181 0.000170 0.000159 0.000147 0.000136 0.000123 0.000111 0.000098 0.000085 0.000071 0.000057 0.000043 0.000029 0.000014 0.000000 -0.000013 -0.000027 -0.000039 -0.000051 -0.000062 -0.000072 -0.000081 -0.000089 -0.000096 -0.000102 -0.000107 -0.000110 -0.000113 -0.000116 -0.000117 -0.000117 -0.000117 -0.000116 -0.000114 -0.000112 -0.000109 -0.000106 -0.000102 -0.000098 -0.000094 -0.000089 -0.000084 -0.000079 -0.000073 -0.000068 -0.000063 -0.000058 -0.000052 -0.000048 -0.000043 -0.000038 -0.000034 -0.000030 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000039 0.000045 0.000052 0.000060 0.000068 0.000076 0.000085 0.000094 0.000104 0.000114 0.000124 0.000135 0.000146 0.000157 0.000168 0.000179 0.000189 0.000199 0.000208 0.000217 0.000225 0.000233 0.000240 0.000246 0.000251 0.000255 0.000258 0.000259 0.000258 0.000254 0.000249 0.000242 0.000233 0.000223 0.000212 0.000199 0.000186 0.000172 0.000158 0.000143 0.000128 0.000113 0.000097 0.000081 0.000065 0.000049 0.000032 0.000016 -0.000001 -0.000017 -0.000032 -0.000047 -0.000061 -0.000074 -0.000085 -0.000096 -0.000105 -0.000113 -0.000120 -0.000126 -0.000131 -0.000135 -0.000137 -0.000139 -0.000140 -0.000140 -0.000139 -0.000138 -0.000135 -0.000132 -0.000129 -0.000125 -0.000120 -0.000115 -0.000109 -0.000103 -0.000097 -0.000091 -0.000084 -0.000078 -0.000071 -0.000065 -0.000059 -0.000054 -0.000048 -0.000043 -0.000038 -0.000033 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000036 0.000042 0.000049 0.000057 0.000066 0.000075 0.000085 0.000095 0.000106 0.000117 0.000128 0.000140 0.000153 0.000165 0.000178 0.000191 0.000204 0.000216 0.000228 0.000240 0.000250 0.000260 0.000269 0.000277 0.000285 0.000291 0.000296 0.000300 0.000303 0.000303 0.000301 0.000297 0.000291 0.000282 0.000272 0.000260 0.000246 0.000231 0.000216 0.000199 0.000182 0.000165 0.000148 0.000130 0.000111 0.000093 0.000074 0.000055 0.000036 0.000017 -0.000002 -0.000021 -0.000039 -0.000056 -0.000072 -0.000087 -0.000101 -0.000113 -0.000124 -0.000134 -0.000142 -0.000149 -0.000155 -0.000159 -0.000163 -0.000165 -0.000166 -0.000167 -0.000166 -0.000165 -0.000163 -0.000160 -0.000156 -0.000151 -0.000146 -0.000140 -0.000133 -0.000126 -0.000119 -0.000111 -0.000103 -0.000096 -0.000088 -0.000081 -0.000074 -0.000067 -0.000060 -0.000053 -0.000047 -0.000042 -0.000036 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000046 0.000053 0.000062 0.000071 0.000082 0.000093 0.000104 0.000117 0.000130 0.000143 0.000157 0.000171 0.000186 0.000201 0.000216 0.000231 0.000246 0.000260 0.000274 0.000286 0.000298 0.000309 0.000319 0.000327 0.000335 0.000341 0.000347 0.000350 0.000352 0.000352 0.000349 0.000344 0.000336 0.000327 0.000314 0.000300 0.000284 0.000267 0.000248 0.000229 0.000209 0.000189 0.000169 0.000148 0.000127 0.000106 0.000084 0.000062 0.000040 0.000018 -0.000004 -0.000026 -0.000047 -0.000067 -0.000086 -0.000103 -0.000119 -0.000134 -0.000146 -0.000157 -0.000167 -0.000175 -0.000182 -0.000188 -0.000192 -0.000195 -0.000197 -0.000198 -0.000198 -0.000197 -0.000194 -0.000191 -0.000187 -0.000182 -0.000176 -0.000169 -0.000161 -0.000153 -0.000144 -0.000135 -0.000126 -0.000117 -0.000108 -0.000099 -0.000091 -0.000082 -0.000074 -0.000066 -0.000059 -0.000052 -0.000045 -0.000039 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000036 0.000042 0.000049 0.000058 0.000067 0.000077 0.000088 0.000101 0.000114 0.000128 0.000143 0.000158 0.000174 0.000191 0.000207 0.000224 0.000241 0.000259 0.000276 0.000293 0.000309 0.000324 0.000339 0.000352 0.000363 0.000374 0.000383 0.000391 0.000397 0.000402 0.000405 0.000407 0.000405 0.000402 0.000396 0.000386 0.000375 0.000361 0.000344 0.000326 0.000306 0.000284 0.000262 0.000239 0.000216 0.000193 0.000169 0.000145 0.000120 0.000095 0.000070 0.000044 0.000019 -0.000007 -0.000032 -0.000057 -0.000080 -0.000102 -0.000122 -0.000140 -0.000157 -0.000172 -0.000185 -0.000196 -0.000206 -0.000214 -0.000221 -0.000226 -0.000230 -0.000233 -0.000234 -0.000235 -0.000234 -0.000231 -0.000228 -0.000224 -0.000218 -0.000211 -0.000203 -0.000194 -0.000185 -0.000174 -0.000164 -0.000153 -0.000142 -0.000132 -0.000121 -0.000111 -0.000101 -0.000091 -0.000081 -0.000073 -0.000064 -0.000056 -0.000049 -0.000043 -0.000037 -0.000031 -0.000027 -0.000022 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000038 0.000045 0.000053 0.000062 0.000072 0.000083 0.000095 0.000108 0.000123 0.000139 0.000156 0.000173 0.000192 0.000210 0.000229 0.000249 0.000268 0.000288 0.000307 0.000327 0.000346 0.000364 0.000381 0.000397 0.000411 0.000424 0.000435 0.000444 0.000452 0.000459 0.000463 0.000466 0.000466 0.000464 0.000459 0.000452 0.000441 0.000427 0.000411 0.000392 0.000371 0.000348 0.000324 0.000299 0.000273 0.000246 0.000219 0.000192 0.000164 0.000136 0.000108 0.000079 0.000049 0.000020 -0.000010 -0.000039 -0.000067 -0.000094 -0.000119 -0.000143 -0.000164 -0.000183 -0.000200 -0.000216 -0.000229 -0.000241 -0.000250 -0.000259 -0.000265 -0.000270 -0.000274 -0.000276 -0.000277 -0.000276 -0.000274 -0.000271 -0.000266 -0.000260 -0.000252 -0.000243 -0.000232 -0.000221 -0.000209 -0.000197 -0.000185 -0.000172 -0.000159 -0.000147 -0.000134 -0.000122 -0.000111 -0.000099 -0.000089 -0.000079 -0.000069 -0.000061 -0.000053 -0.000046 -0.000039 -0.000033 -0.000028 -0.000023 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000040 0.000048 0.000056 0.000066 0.000076 0.000088 0.000102 0.000116 0.000132 0.000149 0.000168 0.000188 0.000208 0.000229 0.000251 0.000273 0.000295 0.000317 0.000340 0.000362 0.000384 0.000405 0.000425 0.000444 0.000462 0.000477 0.000491 0.000502 0.000512 0.000520 0.000526 0.000531 0.000532 0.000532 0.000528 0.000522 0.000513 0.000500 0.000484 0.000466 0.000444 0.000420 0.000395 0.000367 0.000338 0.000309 0.000279 0.000249 0.000218 0.000186 0.000154 0.000122 0.000089 0.000055 0.000021 -0.000013 -0.000046 -0.000079 -0.000110 -0.000139 -0.000166 -0.000190 -0.000213 -0.000233 -0.000251 -0.000266 -0.000280 -0.000292 -0.000302 -0.000310 -0.000316 -0.000321 -0.000324 -0.000325 -0.000325 -0.000323 -0.000320 -0.000314 -0.000307 -0.000298 -0.000288 -0.000276 -0.000263 -0.000249 -0.000235 -0.000221 -0.000206 -0.000191 -0.000177 -0.000162 -0.000148 -0.000134 -0.000121 -0.000108 -0.000096 -0.000085 -0.000075 -0.000065 -0.000056 -0.000049 -0.000041 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000042 0.000050 0.000059 0.000069 0.000081 0.000094 0.000108 0.000124 0.000141 0.000160 0.000180 0.000202 0.000224 0.000248 0.000273 0.000297 0.000322 0.000347 0.000373 0.000398 0.000422 0.000447 0.000470 0.000493 0.000513 0.000532 0.000549 0.000563 0.000576 0.000586 0.000594 0.000600 0.000604 0.000605 0.000603 0.000598 0.000590 0.000579 0.000564 0.000546 0.000525 0.000501 0.000474 0.000445 0.000414 0.000382 0.000349 0.000315 0.000281 0.000246 0.000210 0.000174 0.000137 0.000099 0.000061 0.000022 -0.000016 -0.000054 -0.000091 -0.000127 -0.000160 -0.000191 -0.000219 -0.000245 -0.000269 -0.000289 -0.000308 -0.000324 -0.000339 -0.000351 -0.000360 -0.000368 -0.000374 -0.000378 -0.000380 -0.000380 -0.000379 -0.000375 -0.000369 -0.000361 -0.000350 -0.000339 -0.000325 -0.000310 -0.000295 -0.000279 -0.000262 -0.000245 -0.000228 -0.000211 -0.000194 -0.000177 -0.000161 -0.000145 -0.000131 -0.000117 -0.000104 -0.000091 -0.000080 -0.000069 -0.000060 -0.000051 -0.000043 -0.000036 -0.000030 -0.000025 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000043 0.000052 0.000061 0.000072 0.000085 0.000099 0.000114 0.000131 0.000150 0.000170 0.000192 0.000215 0.000240 0.000266 0.000293 0.000321 0.000349 0.000377 0.000406 0.000434 0.000461 0.000489 0.000516 0.000541 0.000566 0.000588 0.000609 0.000627 0.000643 0.000656 0.000667 0.000675 0.000681 0.000683 0.000683 0.000680 0.000673 0.000663 0.000650 0.000632 0.000612 0.000588 0.000561 0.000531 0.000498 0.000464 0.000428 0.000391 0.000354 0.000315 0.000276 0.000235 0.000194 0.000153 0.000110 0.000067 0.000023 -0.000020 -0.000063 -0.000105 -0.000145 -0.000183 -0.000218 -0.000251 -0.000281 -0.000308 -0.000332 -0.000354 -0.000373 -0.000390 -0.000405 -0.000417 -0.000426 -0.000434 -0.000439 -0.000442 -0.000442 -0.000441 -0.000436 -0.000430 -0.000420 -0.000409 -0.000395 -0.000380 -0.000364 -0.000346 -0.000327 -0.000308 -0.000289 -0.000269 -0.000250 -0.000230 -0.000211 -0.000192 -0.000174 -0.000157 -0.000141 -0.000125 -0.000111 -0.000097 -0.000085 -0.000073 -0.000063 -0.000053 -0.000045 -0.000038 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000044 0.000053 0.000063 0.000075 0.000088 0.000103 0.000120 0.000138 0.000158 0.000180 0.000203 0.000228 0.000255 0.000284 0.000314 0.000344 0.000375 0.000407 0.000438 0.000470 0.000501 0.000531 0.000561 0.000591 0.000619 0.000645 0.000670 0.000692 0.000711 0.000728 0.000742 0.000753 0.000762 0.000767 0.000769 0.000767 0.000762 0.000754 0.000741 0.000725 0.000705 0.000682 0.000655 0.000624 0.000591 0.000555 0.000517 0.000478 0.000437 0.000395 0.000351 0.000307 0.000262 0.000216 0.000169 0.000121 0.000072 0.000023 -0.000026 -0.000074 -0.000121 -0.000165 -0.000208 -0.000248 -0.000285 -0.000319 -0.000350 -0.000379 -0.000404 -0.000427 -0.000447 -0.000464 -0.000479 -0.000491 -0.000500 -0.000506 -0.000510 -0.000511 -0.000509 -0.000504 -0.000497 -0.000486 -0.000473 -0.000458 -0.000441 -0.000422 -0.000403 -0.000382 -0.000360 -0.000338 -0.000316 -0.000293 -0.000271 -0.000249 -0.000228 -0.000207 -0.000187 -0.000168 -0.000150 -0.000133 -0.000118 -0.000103 -0.000089 -0.000076 -0.000065 -0.000055 -0.000046 -0.000038 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000045 0.000054 0.000065 0.000077 0.000091 0.000107 0.000125 0.000144 0.000166 0.000189 0.000214 0.000241 0.000270 0.000301 0.000333 0.000366 0.000401 0.000436 0.000471 0.000505 0.000540 0.000574 0.000607 0.000640 0.000672 0.000702 0.000731 0.000757 0.000781 0.000802 0.000820 0.000834 0.000846 0.000854 0.000859 0.000860 0.000857 0.000850 0.000839 0.000824 0.000805 0.000782 0.000755 0.000725 0.000691 0.000655 0.000615 0.000573 0.000530 0.000484 0.000437 0.000389 0.000340 0.000289 0.000237 0.000184 0.000131 0.000076 0.000022 -0.000032 -0.000086 -0.000138 -0.000188 -0.000235 -0.000280 -0.000322 -0.000360 -0.000396 -0.000429 -0.000458 -0.000485 -0.000508 -0.000529 -0.000546 -0.000560 -0.000571 -0.000579 -0.000584 -0.000585 -0.000583 -0.000578 -0.000569 -0.000558 -0.000543 -0.000527 -0.000508 -0.000487 -0.000465 -0.000442 -0.000418 -0.000393 -0.000368 -0.000343 -0.000317 -0.000292 -0.000268 -0.000244 -0.000222 -0.000200 -0.000179 -0.000160 -0.000141 -0.000124 -0.000107 -0.000093 -0.000079 -0.000067 -0.000056 -0.000047 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000024 0.000030 0.000037 0.000045 0.000055 0.000066 0.000079 0.000093 0.000110 0.000129 0.000150 0.000173 0.000198 0.000224 0.000253 0.000284 0.000317 0.000352 0.000388 0.000425 0.000463 0.000502 0.000540 0.000579 0.000616 0.000653 0.000690 0.000725 0.000759 0.000792 0.000822 0.000850 0.000876 0.000898 0.000917 0.000932 0.000944 0.000952 0.000956 0.000956 0.000951 0.000942 0.000928 0.000910 0.000888 0.000862 0.000832 0.000798 0.000761 0.000721 0.000677 0.000631 0.000583 0.000533 0.000481 0.000428 0.000372 0.000316 0.000258 0.000199 0.000139 0.000079 0.000019 -0.000041 -0.000100 -0.000157 -0.000212 -0.000265 -0.000315 -0.000361 -0.000405 -0.000445 -0.000483 -0.000517 -0.000547 -0.000574 -0.000598 -0.000618 -0.000635 -0.000648 -0.000657 -0.000663 -0.000665 -0.000663 -0.000657 -0.000648 -0.000635 -0.000619 -0.000601 -0.000580 -0.000557 -0.000533 -0.000508 -0.000481 -0.000454 -0.000426 -0.000397 -0.000369 -0.000341 -0.000313 -0.000287 -0.000261 -0.000236 -0.000212 -0.000189 -0.000168 -0.000148 -0.000129 -0.000111 -0.000095 -0.000081 -0.000068 -0.000057 -0.000047 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000055 0.000066 0.000080 0.000095 0.000112 0.000132 0.000154 0.000178 0.000205 0.000234 0.000265 0.000298 0.000333 0.000369 0.000408 0.000448 0.000490 0.000532 0.000574 0.000616 0.000658 0.000699 0.000739 0.000779 0.000817 0.000853 0.000888 0.000920 0.000950 0.000977 0.001000 0.001020 0.001036 0.001048 0.001055 0.001058 0.001056 0.001050 0.001038 0.001021 0.001000 0.000975 0.000945 0.000911 0.000874 0.000833 0.000788 0.000741 0.000691 0.000638 0.000583 0.000526 0.000466 0.000405 0.000342 0.000277 0.000212 0.000145 0.000079 0.000013 -0.000053 -0.000117 -0.000179 -0.000240 -0.000297 -0.000352 -0.000404 -0.000453 -0.000498 -0.000540 -0.000579 -0.000613 -0.000644 -0.000671 -0.000694 -0.000714 -0.000729 -0.000740 -0.000747 -0.000750 -0.000748 -0.000742 -0.000732 -0.000718 -0.000701 -0.000681 -0.000658 -0.000634 -0.000607 -0.000580 -0.000550 -0.000520 -0.000489 -0.000458 -0.000426 -0.000395 -0.000364 -0.000334 -0.000305 -0.000276 -0.000249 -0.000223 -0.000199 -0.000175 -0.000153 -0.000133 -0.000114 -0.000097 -0.000082 -0.000069 -0.000057 -0.000047 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000055 0.000066 0.000080 0.000095 0.000113 0.000134 0.000157 0.000183 0.000211 0.000241 0.000274 0.000310 0.000347 0.000386 0.000427 0.000470 0.000515 0.000560 0.000606 0.000652 0.000698 0.000744 0.000788 0.000832 0.000874 0.000915 0.000954 0.000990 0.001025 0.001056 0.001083 0.001108 0.001128 0.001144 0.001155 0.001162 0.001164 0.001160 0.001151 0.001136 0.001117 0.001092 0.001063 0.001030 0.000992 0.000951 0.000906 0.000857 0.000806 0.000751 0.000693 0.000633 0.000569 0.000504 0.000436 0.000366 0.000295 0.000222 0.000149 0.000077 0.000004 -0.000067 -0.000137 -0.000204 -0.000270 -0.000333 -0.000393 -0.000450 -0.000504 -0.000555 -0.000601 -0.000644 -0.000683 -0.000718 -0.000748 -0.000774 -0.000796 -0.000814 -0.000827 -0.000835 -0.000839 -0.000837 -0.000831 -0.000821 -0.000806 -0.000788 -0.000767 -0.000743 -0.000716 -0.000688 -0.000657 -0.000626 -0.000592 -0.000558 -0.000524 -0.000489 -0.000454 -0.000420 -0.000386 -0.000354 -0.000322 -0.000291 -0.000261 -0.000233 -0.000206 -0.000181 -0.000157 -0.000136 -0.000116 -0.000098 -0.000083 -0.000069 -0.000057 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000054 0.000066 0.000079 0.000095 0.000114 0.000135 0.000159 0.000185 0.000215 0.000247 0.000282 0.000320 0.000359 0.000401 0.000445 0.000491 0.000538 0.000587 0.000636 0.000686 0.000737 0.000786 0.000836 0.000884 0.000930 0.000976 0.001019 0.001061 0.001099 0.001135 0.001167 0.001196 0.001220 0.001240 0.001256 0.001266 0.001272 0.001272 0.001266 0.001254 0.001237 0.001214 0.001186 0.001153 0.001115 0.001074 0.001028 0.000979 0.000927 0.000870 0.000811 0.000748 0.000681 0.000612 0.000540 0.000465 0.000388 0.000310 0.000231 0.000151 0.000072 -0.000007 -0.000084 -0.000159 -0.000232 -0.000303 -0.000371 -0.000436 -0.000499 -0.000558 -0.000614 -0.000666 -0.000713 -0.000756 -0.000794 -0.000828 -0.000857 -0.000882 -0.000902 -0.000917 -0.000927 -0.000931 -0.000931 -0.000925 -0.000914 -0.000899 -0.000880 -0.000858 -0.000832 -0.000804 -0.000774 -0.000741 -0.000707 -0.000671 -0.000634 -0.000596 -0.000557 -0.000519 -0.000481 -0.000444 -0.000407 -0.000372 -0.000337 -0.000304 -0.000272 -0.000241 -0.000212 -0.000185 -0.000160 -0.000137 -0.000117 -0.000099 -0.000083 -0.000069 -0.000057 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000034 0.000043 0.000053 0.000064 0.000078 0.000095 0.000113 0.000135 0.000159 0.000187 0.000217 0.000251 0.000288 0.000328 0.000370 0.000414 0.000461 0.000509 0.000559 0.000611 0.000664 0.000718 0.000772 0.000826 0.000880 0.000933 0.000985 0.001035 0.001084 0.001130 0.001174 0.001215 0.001252 0.001285 0.001313 0.001338 0.001357 0.001371 0.001380 0.001384 0.001382 0.001373 0.001358 0.001338 0.001311 0.001279 0.001242 0.001201 0.001155 0.001106 0.001052 0.000995 0.000934 0.000869 0.000801 0.000729 0.000653 0.000574 0.000492 0.000408 0.000323 0.000236 0.000150 0.000064 -0.000020 -0.000103 -0.000183 -0.000261 -0.000337 -0.000411 -0.000482 -0.000550 -0.000614 -0.000675 -0.000732 -0.000784 -0.000831 -0.000873 -0.000910 -0.000943 -0.000970 -0.000992 -0.001009 -0.001021 -0.001027 -0.001027 -0.001022 -0.001011 -0.000996 -0.000977 -0.000953 -0.000927 -0.000897 -0.000865 -0.000831 -0.000794 -0.000755 -0.000714 -0.000673 -0.000631 -0.000590 -0.000548 -0.000507 -0.000466 -0.000427 -0.000388 -0.000350 -0.000314 -0.000280 -0.000247 -0.000216 -0.000188 -0.000162 -0.000138 -0.000117 -0.000099 -0.000082 -0.000068 -0.000056 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000041 0.000051 0.000063 0.000077 0.000093 0.000112 0.000134 0.000159 0.000187 0.000218 0.000253 0.000292 0.000333 0.000378 0.000425 0.000474 0.000525 0.000578 0.000633 0.000689 0.000747 0.000805 0.000863 0.000922 0.000980 0.001037 0.001092 0.001146 0.001198 0.001247 0.001293 0.001336 0.001374 0.001407 0.001436 0.001459 0.001477 0.001490 0.001497 0.001498 0.001492 0.001481 0.001462 0.001438 0.001408 0.001372 0.001331 0.001285 0.001235 0.001181 0.001123 0.001061 0.000995 0.000925 0.000851 0.000773 0.000691 0.000605 0.000517 0.000426 0.000333 0.000240 0.000147 0.000055 -0.000035 -0.000123 -0.000209 -0.000292 -0.000373 -0.000452 -0.000528 -0.000601 -0.000671 -0.000737 -0.000799 -0.000855 -0.000907 -0.000953 -0.000994 -0.001029 -0.001060 -0.001084 -0.001104 -0.001117 -0.001125 -0.001126 -0.001122 -0.001112 -0.001097 -0.001078 -0.001054 -0.001027 -0.000996 -0.000962 -0.000925 -0.000886 -0.000844 -0.000801 -0.000756 -0.000711 -0.000665 -0.000619 -0.000574 -0.000530 -0.000486 -0.000443 -0.000401 -0.000361 -0.000322 -0.000286 -0.000251 -0.000219 -0.000189 -0.000163 -0.000139 -0.000117 -0.000098 -0.000082 -0.000068 -0.000055 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000031 0.000039 0.000049 0.000061 0.000075 0.000091 0.000110 0.000132 0.000157 0.000186 0.000218 0.000254 0.000293 0.000336 0.000382 0.000432 0.000484 0.000538 0.000594 0.000652 0.000712 0.000773 0.000835 0.000897 0.000960 0.001023 0.001085 0.001146 0.001205 0.001263 0.001318 0.001370 0.001418 0.001462 0.001501 0.001535 0.001562 0.001584 0.001600 0.001610 0.001614 0.001612 0.001603 0.001587 0.001565 0.001536 0.001502 0.001461 0.001416 0.001366 0.001311 0.001253 0.001190 0.001124 0.001053 0.000977 0.000897 0.000813 0.000725 0.000633 0.000538 0.000440 0.000341 0.000241 0.000142 0.000044 -0.000051 -0.000144 -0.000235 -0.000323 -0.000409 -0.000493 -0.000574 -0.000652 -0.000727 -0.000798 -0.000865 -0.000927 -0.000983 -0.001033 -0.001078 -0.001117 -0.001150 -0.001177 -0.001199 -0.001215 -0.001224 -0.001228 -0.001225 -0.001216 -0.001201 -0.001182 -0.001158 -0.001130 -0.001099 -0.001064 -0.001025 -0.000983 -0.000939 -0.000892 -0.000844 -0.000795 -0.000745 -0.000696 -0.000646 -0.000597 -0.000549 -0.000502 -0.000456 -0.000412 -0.000369 -0.000328 -0.000290 -0.000254 -0.000220 -0.000190 -0.000163 -0.000138 -0.000116 -0.000097 -0.000081 -0.000066 -0.000054 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000030 0.000038 0.000047 0.000059 0.000072 0.000088 0.000107 0.000129 0.000155 0.000183 0.000216 0.000252 0.000292 0.000337 0.000385 0.000436 0.000490 0.000547 0.000607 0.000668 0.000731 0.000795 0.000861 0.000927 0.000994 0.001062 0.001129 0.001195 0.001260 0.001323 0.001385 0.001443 0.001498 0.001548 0.001594 0.001633 0.001666 0.001692 0.001712 0.001725 0.001732 0.001732 0.001725 0.001712 0.001692 0.001665 0.001631 0.001592 0.001546 0.001496 0.001441 0.001382 0.001318 0.001251 0.001180 0.001104 0.001023 0.000938 0.000848 0.000754 0.000656 0.000555 0.000451 0.000346 0.000241 0.000136 0.000033 -0.000067 -0.000165 -0.000260 -0.000353 -0.000443 -0.000531 -0.000617 -0.000701 -0.000781 -0.000857 -0.000929 -0.000995 -0.001056 -0.001111 -0.001160 -0.001203 -0.001240 -0.001270 -0.001295 -0.001313 -0.001325 -0.001330 -0.001329 -0.001322 -0.001308 -0.001289 -0.001266 -0.001238 -0.001205 -0.001169 -0.001129 -0.001085 -0.001038 -0.000989 -0.000937 -0.000884 -0.000830 -0.000776 -0.000723 -0.000669 -0.000617 -0.000566 -0.000515 -0.000466 -0.000419 -0.000374 -0.000332 -0.000292 -0.000255 -0.000221 -0.000190 -0.000162 -0.000137 -0.000115 -0.000096 -0.000079 -0.000065 -0.000052 -0.000042 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000056 0.000069 0.000085 0.000104 0.000126 0.000151 0.000180 0.000213 0.000249 0.000290 0.000335 0.000384 0.000437 0.000494 0.000553 0.000616 0.000680 0.000746 0.000814 0.000883 0.000954 0.001025 0.001096 0.001168 0.001240 0.001310 0.001379 0.001447 0.001512 0.001573 0.001630 0.001682 0.001728 0.001767 0.001799 0.001824 0.001841 0.001850 0.001853 0.001848 0.001837 0.001818 0.001792 0.001760 0.001721 0.001676 0.001625 0.001569 0.001509 0.001444 0.001376 0.001303 0.001227 0.001146 0.001060 0.000970 0.000875 0.000776 0.000673 0.000567 0.000458 0.000348 0.000238 0.000129 0.000022 -0.000083 -0.000185 -0.000284 -0.000380 -0.000475 -0.000567 -0.000658 -0.000746 -0.000831 -0.000912 -0.000989 -0.001060 -0.001126 -0.001186 -0.001240 -0.001287 -0.001328 -0.001362 -0.001390 -0.001411 -0.001426 -0.001434 -0.001434 -0.001429 -0.001417 -0.001399 -0.001376 -0.001348 -0.001315 -0.001278 -0.001237 -0.001191 -0.001142 -0.001089 -0.001034 -0.000977 -0.000919 -0.000861 -0.000803 -0.000745 -0.000689 -0.000633 -0.000578 -0.000525 -0.000474 -0.000425 -0.000378 -0.000334 -0.000293 -0.000255 -0.000220 -0.000189 -0.000160 -0.000135 -0.000113 -0.000094 -0.000077 -0.000062 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000026 0.000034 0.000042 0.000053 0.000066 0.000081 0.000100 0.000121 0.000146 0.000175 0.000208 0.000245 0.000286 0.000332 0.000382 0.000436 0.000494 0.000556 0.000620 0.000688 0.000758 0.000829 0.000902 0.000976 0.001051 0.001127 0.001204 0.001280 0.001356 0.001430 0.001504 0.001575 0.001642 0.001707 0.001766 0.001819 0.001865 0.001904 0.001934 0.001956 0.001969 0.001974 0.001972 0.001962 0.001944 0.001920 0.001888 0.001849 0.001803 0.001752 0.001695 0.001633 0.001566 0.001496 0.001422 0.001344 0.001263 0.001177 0.001086 0.000991 0.000892 0.000789 0.000682 0.000572 0.000460 0.000347 0.000233 0.000121 0.000011 -0.000097 -0.000202 -0.000304 -0.000404 -0.000502 -0.000599 -0.000693 -0.000785 -0.000875 -0.000961 -0.001043 -0.001120 -0.001191 -0.001256 -0.001315 -0.001368 -0.001413 -0.001452 -0.001483 -0.001508 -0.001526 -0.001537 -0.001540 -0.001537 -0.001527 -0.001510 -0.001488 -0.001460 -0.001428 -0.001390 -0.001348 -0.001300 -0.001249 -0.001193 -0.001135 -0.001074 -0.001013 -0.000950 -0.000888 -0.000826 -0.000764 -0.000704 -0.000645 -0.000588 -0.000532 -0.000479 -0.000428 -0.000379 -0.000334 -0.000292 -0.000253 -0.000218 -0.000186 -0.000158 -0.000132 -0.000110 -0.000090 -0.000074 -0.000060 -0.000048 -0.000038 -0.000030 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000040 0.000050 0.000062 0.000077 0.000095 0.000116 0.000141 0.000169 0.000202 0.000239 0.000280 0.000326 0.000377 0.000432 0.000491 0.000555 0.000622 0.000692 0.000765 0.000840 0.000916 0.000994 0.001073 0.001154 0.001234 0.001315 0.001396 0.001476 0.001555 0.001632 0.001706 0.001777 0.001843 0.001904 0.001958 0.002004 0.002041 0.002069 0.002087 0.002096 0.002096 0.002087 0.002071 0.002046 0.002014 0.001975 0.001929 0.001876 0.001817 0.001753 0.001684 0.001610 0.001534 0.001454 0.001370 0.001283 0.001193 0.001098 0.000999 0.000897 0.000791 0.000681 0.000569 0.000455 0.000340 0.000225 0.000111 -0.000001 -0.000110 -0.000217 -0.000322 -0.000425 -0.000525 -0.000625 -0.000723 -0.000819 -0.000912 -0.001003 -0.001090 -0.001172 -0.001249 -0.001320 -0.001385 -0.001442 -0.001493 -0.001537 -0.001574 -0.001603 -0.001625 -0.001639 -0.001646 -0.001645 -0.001637 -0.001622 -0.001602 -0.001575 -0.001543 -0.001505 -0.001462 -0.001413 -0.001360 -0.001302 -0.001240 -0.001176 -0.001110 -0.001043 -0.000976 -0.000910 -0.000844 -0.000780 -0.000716 -0.000655 -0.000595 -0.000537 -0.000481 -0.000429 -0.000379 -0.000333 -0.000290 -0.000251 -0.000215 -0.000183 -0.000154 -0.000128 -0.000106 -0.000087 -0.000070 -0.000057 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000047 0.000058 0.000073 0.000090 0.000110 0.000135 0.000162 0.000195 0.000231 0.000272 0.000319 0.000369 0.000425 0.000485 0.000550 0.000619 0.000692 0.000767 0.000846 0.000926 0.001008 0.001091 0.001176 0.001261 0.001346 0.001432 0.001517 0.001601 0.001684 0.001764 0.001841 0.001914 0.001981 0.002043 0.002097 0.002141 0.002176 0.002201 0.002215 0.002218 0.002212 0.002197 0.002173 0.002140 0.002100 0.002053 0.001998 0.001937 0.001869 0.001796 0.001719 0.001638 0.001554 0.001468 0.001378 0.001286 0.001191 0.001093 0.000991 0.000886 0.000779 0.000668 0.000556 0.000442 0.000328 0.000213 0.000099 -0.000013 -0.000123 -0.000230 -0.000336 -0.000440 -0.000543 -0.000644 -0.000744 -0.000843 -0.000941 -0.001035 -0.001127 -0.001214 -0.001297 -0.001375 -0.001446 -0.001510 -0.001567 -0.001617 -0.001659 -0.001694 -0.001721 -0.001739 -0.001750 -0.001753 -0.001747 -0.001735 -0.001716 -0.001691 -0.001659 -0.001622 -0.001578 -0.001529 -0.001474 -0.001414 -0.001349 -0.001281 -0.001211 -0.001140 -0.001069 -0.000998 -0.000928 -0.000859 -0.000792 -0.000726 -0.000661 -0.000599 -0.000539 -0.000482 -0.000428 -0.000377 -0.000330 -0.000286 -0.000246 -0.000210 -0.000177 -0.000148 -0.000123 -0.000101 -0.000082 -0.000066 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000043 0.000054 0.000068 0.000085 0.000104 0.000128 0.000155 0.000186 0.000222 0.000263 0.000309 0.000360 0.000416 0.000477 0.000543 0.000613 0.000688 0.000766 0.000847 0.000931 0.001017 0.001104 0.001193 0.001282 0.001372 0.001463 0.001553 0.001642 0.001730 0.001816 0.001899 0.001978 0.002052 0.002121 0.002182 0.002235 0.002278 0.002309 0.002330 0.002338 0.002335 0.002322 0.002298 0.002266 0.002224 0.002175 0.002118 0.002053 0.001982 0.001904 0.001822 0.001735 0.001646 0.001554 0.001460 0.001364 0.001267 0.001167 0.001066 0.000963 0.000857 0.000750 0.000641 0.000530 0.000419 0.000307 0.000195 0.000084 -0.000026 -0.000134 -0.000241 -0.000346 -0.000450 -0.000553 -0.000655 -0.000757 -0.000858 -0.000958 -0.001056 -0.001152 -0.001245 -0.001334 -0.001418 -0.001496 -0.001568 -0.001632 -0.001689 -0.001738 -0.001779 -0.001812 -0.001836 -0.001852 -0.001858 -0.001857 -0.001848 -0.001831 -0.001808 -0.001778 -0.001741 -0.001697 -0.001647 -0.001591 -0.001529 -0.001462 -0.001391 -0.001317 -0.001242 -0.001166 -0.001091 -0.001016 -0.000943 -0.000871 -0.000801 -0.000732 -0.000665 -0.000600 -0.000538 -0.000480 -0.000424 -0.000372 -0.000324 -0.000280 -0.000239 -0.000203 -0.000170 -0.000142 -0.000117 -0.000095 -0.000077 -0.000062 -0.000050 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000050 0.000063 0.000079 0.000098 0.000120 0.000147 0.000177 0.000212 0.000253 0.000298 0.000349 0.000405 0.000466 0.000532 0.000604 0.000680 0.000760 0.000844 0.000931 0.001020 0.001111 0.001204 0.001298 0.001393 0.001488 0.001583 0.001678 0.001771 0.001862 0.001951 0.002036 0.002116 0.002192 0.002260 0.002321 0.002371 0.002411 0.002438 0.002453 0.002455 0.002445 0.002423 0.002390 0.002347 0.002295 0.002235 0.002167 0.002091 0.002008 0.001920 0.001826 0.001729 0.001630 0.001528 0.001426 0.001324 0.001221 0.001119 0.001015 0.000912 0.000807 0.000702 0.000596 0.000490 0.000383 0.000277 0.000170 0.000064 -0.000041 -0.000145 -0.000248 -0.000350 -0.000452 -0.000553 -0.000655 -0.000757 -0.000859 -0.000962 -0.001063 -0.001163 -0.001261 -0.001356 -0.001447 -0.001533 -0.001612 -0.001685 -0.001751 -0.001808 -0.001857 -0.001897 -0.001928 -0.001949 -0.001961 -0.001965 -0.001960 -0.001946 -0.001926 -0.001897 -0.001862 -0.001819 -0.001769 -0.001711 -0.001648 -0.001578 -0.001504 -0.001426 -0.001347 -0.001267 -0.001188 -0.001109 -0.001031 -0.000955 -0.000880 -0.000806 -0.000735 -0.000665 -0.000598 -0.000535 -0.000474 -0.000418 -0.000365 -0.000316 -0.000271 -0.000231 -0.000194 -0.000162 -0.000134 -0.000110 -0.000090 -0.000072 -0.000058 -0.000046 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000028 0.000036 0.000046 0.000058 0.000073 0.000091 0.000113 0.000138 0.000168 0.000202 0.000241 0.000285 0.000335 0.000391 0.000452 0.000519 0.000591 0.000668 0.000750 0.000836 0.000925 0.001018 0.001113 0.001210 0.001308 0.001407 0.001507 0.001607 0.001707 0.001806 0.001902 0.001997 0.002088 0.002174 0.002256 0.002331 0.002399 0.002457 0.002504 0.002540 0.002562 0.002570 0.002564 0.002544 0.002512 0.002468 0.002414 0.002350 0.002277 0.002196 0.002108 0.002012 0.001911 0.001805 0.001696 0.001585 0.001473 0.001363 0.001253 0.001146 0.001040 0.000936 0.000833 0.000732 0.000631 0.000531 0.000432 0.000333 0.000235 0.000138 0.000040 -0.000057 -0.000153 -0.000250 -0.000346 -0.000444 -0.000542 -0.000641 -0.000742 -0.000844 -0.000947 -0.001052 -0.001156 -0.001259 -0.001360 -0.001459 -0.001553 -0.001641 -0.001724 -0.001799 -0.001866 -0.001924 -0.001973 -0.002012 -0.002041 -0.002060 -0.002069 -0.002069 -0.002061 -0.002043 -0.002018 -0.001984 -0.001943 -0.001893 -0.001835 -0.001770 -0.001698 -0.001621 -0.001540 -0.001457 -0.001373 -0.001289 -0.001206 -0.001123 -0.001042 -0.000963 -0.000884 -0.000808 -0.000734 -0.000662 -0.000593 -0.000528 -0.000466 -0.000408 -0.000355 -0.000305 -0.000260 -0.000220 -0.000184 -0.000153 -0.000126 -0.000103 -0.000084 -0.000067 -0.000054 -0.000043 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000042 0.000053 0.000067 0.000084 0.000105 0.000129 0.000157 0.000190 0.000228 0.000272 0.000321 0.000375 0.000436 0.000503 0.000575 0.000653 0.000735 0.000823 0.000914 0.001010 0.001108 0.001209 0.001311 0.001415 0.001520 0.001625 0.001730 0.001834 0.001936 0.002036 0.002133 0.002226 0.002314 0.002395 0.002470 0.002535 0.002590 0.002633 0.002663 0.002678 0.002678 0.002662 0.002632 0.002588 0.002532 0.002464 0.002386 0.002299 0.002203 0.002099 0.001989 0.001873 0.001753 0.001630 0.001507 0.001384 0.001264 0.001148 0.001035 0.000928 0.000824 0.000724 0.000628 0.000535 0.000444 0.000355 0.000268 0.000182 0.000097 0.000012 -0.000073 -0.000159 -0.000245 -0.000333 -0.000423 -0.000515 -0.000610 -0.000707 -0.000808 -0.000911 -0.001017 -0.001125 -0.001234 -0.001342 -0.001448 -0.001552 -0.001651 -0.001744 -0.001830 -0.001909 -0.001978 -0.002038 -0.002087 -0.002125 -0.002152 -0.002169 -0.002176 -0.002173 -0.002160 -0.002138 -0.002108 -0.002068 -0.002019 -0.001961 -0.001894 -0.001821 -0.001741 -0.001657 -0.001570 -0.001482 -0.001394 -0.001306 -0.001219 -0.001134 -0.001049 -0.000966 -0.000884 -0.000805 -0.000728 -0.000654 -0.000584 -0.000517 -0.000454 -0.000396 -0.000342 -0.000292 -0.000248 -0.000208 -0.000174 -0.000143 -0.000118 -0.000096 -0.000078 -0.000062 -0.000050 -0.000039 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000029 0.000038 0.000048 0.000061 0.000078 0.000097 0.000120 0.000147 0.000179 0.000215 0.000257 0.000305 0.000359 0.000418 0.000484 0.000556 0.000634 0.000717 0.000805 0.000898 0.000996 0.001097 0.001200 0.001307 0.001415 0.001524 0.001634 0.001745 0.001854 0.001962 0.002069 0.002172 0.002271 0.002365 0.002453 0.002534 0.002606 0.002669 0.002719 0.002756 0.002778 0.002785 0.002774 0.002748 0.002705 0.002647 0.002576 0.002493 0.002398 0.002294 0.002181 0.002061 0.001933 0.001800 0.001664 0.001526 0.001389 0.001254 0.001125 0.001001 0.000885 0.000776 0.000675 0.000580 0.000492 0.000409 0.000331 0.000256 0.000185 0.000116 0.000048 -0.000020 -0.000089 -0.000159 -0.000231 -0.000307 -0.000385 -0.000468 -0.000555 -0.000648 -0.000745 -0.000848 -0.000955 -0.001067 -0.001181 -0.001296 -0.001411 -0.001525 -0.001636 -0.001741 -0.001841 -0.001933 -0.002015 -0.002087 -0.002148 -0.002198 -0.002236 -0.002262 -0.002277 -0.002281 -0.002275 -0.002258 -0.002231 -0.002194 -0.002147 -0.002089 -0.002022 -0.001947 -0.001865 -0.001778 -0.001687 -0.001595 -0.001503 -0.001411 -0.001319 -0.001229 -0.001139 -0.001051 -0.000964 -0.000879 -0.000797 -0.000718 -0.000642 -0.000570 -0.000502 -0.000439 -0.000380 -0.000326 -0.000278 -0.000234 -0.000196 -0.000162 -0.000134 -0.000109 -0.000089 -0.000071 -0.000057 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000026 0.000034 0.000043 0.000056 0.000071 0.000089 0.000110 0.000136 0.000167 0.000202 0.000242 0.000288 0.000341 0.000399 0.000463 0.000534 0.000612 0.000695 0.000784 0.000878 0.000976 0.001079 0.001185 0.001295 0.001407 0.001521 0.001636 0.001751 0.001866 0.001980 0.002093 0.002202 0.002308 0.002408 0.002503 0.002591 0.002670 0.002740 0.002797 0.002842 0.002871 0.002884 0.002880 0.002858 0.002817 0.002760 0.002686 0.002598 0.002496 0.002383 0.002259 0.002126 0.001986 0.001839 0.001687 0.001532 0.001378 0.001225 0.001078 0.000938 0.000808 0.000689 0.000581 0.000484 0.000397 0.000320 0.000252 0.000190 0.000135 0.000084 0.000036 -0.000010 -0.000056 -0.000103 -0.000152 -0.000205 -0.000263 -0.000327 -0.000397 -0.000473 -0.000558 -0.000651 -0.000751 -0.000860 -0.000974 -0.001094 -0.001217 -0.001343 -0.001468 -0.001592 -0.001712 -0.001826 -0.001934 -0.002031 -0.002119 -0.002194 -0.002257 -0.002308 -0.002346 -0.002371 -0.002385 -0.002386 -0.002376 -0.002354 -0.002321 -0.002275 -0.002219 -0.002151 -0.002075 -0.001991 -0.001901 -0.001807 -0.001712 -0.001615 -0.001519 -0.001422 -0.001327 -0.001232 -0.001138 -0.001046 -0.000956 -0.000869 -0.000784 -0.000703 -0.000626 -0.000553 -0.000485 -0.000421 -0.000363 -0.000309 -0.000262 -0.000220 -0.000183 -0.000151 -0.000124 -0.000101 -0.000082 -0.000065 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000030 0.000038 0.000050 0.000064 0.000081 0.000101 0.000125 0.000154 0.000188 0.000227 0.000271 0.000322 0.000378 0.000441 0.000511 0.000587 0.000670 0.000758 0.000853 0.000952 0.001056 0.001164 0.001276 0.001391 0.001509 0.001628 0.001748 0.001869 0.001989 0.002107 0.002223 0.002336 0.002443 0.002545 0.002640 0.002727 0.002803 0.002868 0.002920 0.002957 0.002977 0.002979 0.002961 0.002925 0.002868 0.002793 0.002701 0.002592 0.002470 0.002334 0.002188 0.002032 0.001869 0.001699 0.001526 0.001351 0.001178 0.001009 0.000848 0.000699 0.000563 0.000441 0.000336 0.000246 0.000171 0.000109 0.000059 0.000019 -0.000013 -0.000038 -0.000058 -0.000076 -0.000093 -0.000112 -0.000135 -0.000164 -0.000199 -0.000242 -0.000295 -0.000358 -0.000433 -0.000518 -0.000616 -0.000724 -0.000841 -0.000967 -0.001099 -0.001236 -0.001375 -0.001513 -0.001650 -0.001782 -0.001907 -0.002023 -0.002128 -0.002220 -0.002300 -0.002366 -0.002418 -0.002456 -0.002481 -0.002492 -0.002490 -0.002474 -0.002445 -0.002403 -0.002348 -0.002282 -0.002205 -0.002119 -0.002027 -0.001930 -0.001831 -0.001730 -0.001629 -0.001528 -0.001427 -0.001327 -0.001228 -0.001131 -0.001035 -0.000942 -0.000853 -0.000766 -0.000684 -0.000606 -0.000533 -0.000464 -0.000401 -0.000344 -0.000292 -0.000246 -0.000205 -0.000170 -0.000140 -0.000114 -0.000093 -0.000074 -0.000059 -0.000047 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000044 0.000057 0.000072 0.000091 0.000114 0.000142 0.000174 0.000211 0.000253 0.000302 0.000357 0.000418 0.000486 0.000561 0.000642 0.000730 0.000824 0.000923 0.001028 0.001137 0.001251 0.001368 0.001488 0.001611 0.001736 0.001862 0.001987 0.002112 0.002235 0.002354 0.002469 0.002578 0.002680 0.002774 0.002858 0.002931 0.002990 0.003034 0.003062 0.003070 0.003059 0.003026 0.002972 0.002897 0.002802 0.002687 0.002555 0.002408 0.002247 0.002074 0.001892 0.001702 0.001507 0.001310 0.001112 0.000919 0.000733 0.000558 0.000399 0.000258 0.000136 0.000036 -0.000044 -0.000105 -0.000147 -0.000174 -0.000186 -0.000188 -0.000180 -0.000166 -0.000149 -0.000131 -0.000115 -0.000105 -0.000102 -0.000109 -0.000128 -0.000159 -0.000204 -0.000265 -0.000342 -0.000434 -0.000541 -0.000661 -0.000794 -0.000936 -0.001085 -0.001239 -0.001395 -0.001550 -0.001702 -0.001847 -0.001984 -0.002110 -0.002223 -0.002322 -0.002406 -0.002475 -0.002529 -0.002567 -0.002590 -0.002598 -0.002590 -0.002567 -0.002529 -0.002477 -0.002412 -0.002334 -0.002248 -0.002154 -0.002054 -0.001952 -0.001847 -0.001742 -0.001636 -0.001530 -0.001425 -0.001320 -0.001217 -0.001116 -0.001018 -0.000923 -0.000832 -0.000745 -0.000662 -0.000583 -0.000510 -0.000442 -0.000380 -0.000323 -0.000273 -0.000229 -0.000191 -0.000157 -0.000129 -0.000105 -0.000084 -0.000067 -0.000053 -0.000042 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000039 0.000050 0.000064 0.000082 0.000103 0.000129 0.000159 0.000194 0.000235 0.000282 0.000335 0.000394 0.000460 0.000533 0.000613 0.000699 0.000792 0.000891 0.000996 0.001105 0.001220 0.001338 0.001461 0.001586 0.001714 0.001844 0.001975 0.002106 0.002235 0.002361 0.002484 0.002601 0.002711 0.002812 0.002904 0.002985 0.003052 0.003104 0.003139 0.003155 0.003149 0.003122 0.003071 0.002997 0.002900 0.002780 0.002640 0.002481 0.002305 0.002114 0.001912 0.001699 0.001480 0.001256 0.001031 0.000809 0.000593 0.000389 0.000200 0.000032 -0.000113 -0.000233 -0.000326 -0.000392 -0.000433 -0.000451 -0.000448 -0.000428 -0.000392 -0.000344 -0.000289 -0.000228 -0.000167 -0.000109 -0.000059 -0.000018 0.000010 0.000023 0.000018 -0.000006 -0.000049 -0.000114 -0.000199 -0.000304 -0.000427 -0.000567 -0.000720 -0.000883 -0.001054 -0.001229 -0.001406 -0.001580 -0.001749 -0.001910 -0.002060 -0.002197 -0.002319 -0.002425 -0.002514 -0.002586 -0.002641 -0.002678 -0.002697 -0.002699 -0.002684 -0.002651 -0.002603 -0.002540 -0.002463 -0.002376 -0.002281 -0.002179 -0.002073 -0.001965 -0.001855 -0.001745 -0.001634 -0.001523 -0.001413 -0.001305 -0.001199 -0.001095 -0.000995 -0.000899 -0.000807 -0.000719 -0.000636 -0.000558 -0.000485 -0.000418 -0.000357 -0.000303 -0.000254 -0.000212 -0.000176 -0.000144 -0.000117 -0.000095 -0.000076 -0.000060 -0.000047 -0.000037 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000026 0.000034 0.000044 0.000057 0.000073 0.000092 0.000116 0.000144 0.000177 0.000216 0.000261 0.000312 0.000369 0.000433 0.000504 0.000582 0.000667 0.000758 0.000856 0.000960 0.001069 0.001184 0.001303 0.001427 0.001554 0.001685 0.001818 0.001953 0.002089 0.002225 0.002358 0.002487 0.002612 0.002730 0.002840 0.002940 0.003029 0.003105 0.003165 0.003208 0.003231 0.003233 0.003212 0.003165 0.003093 0.002996 0.002873 0.002725 0.002555 0.002365 0.002156 0.001931 0.001694 0.001447 0.001194 0.000938 0.000683 0.000433 0.000194 -0.000030 -0.000233 -0.000409 -0.000557 -0.000672 -0.000754 -0.000803 -0.000820 -0.000808 -0.000770 -0.000708 -0.000628 -0.000532 -0.000426 -0.000314 -0.000201 -0.000093 0.000007 0.000094 0.000163 0.000213 0.000240 0.000243 0.000221 0.000171 0.000095 -0.000007 -0.000132 -0.000279 -0.000443 -0.000623 -0.000813 -0.001010 -0.001211 -0.001411 -0.001607 -0.001796 -0.001973 -0.002138 -0.002286 -0.002418 -0.002531 -0.002624 -0.002698 -0.002751 -0.002785 -0.002798 -0.002792 -0.002767 -0.002724 -0.002664 -0.002590 -0.002503 -0.002407 -0.002303 -0.002195 -0.002083 -0.001969 -0.001854 -0.001738 -0.001623 -0.001507 -0.001394 -0.001282 -0.001174 -0.001069 -0.000968 -0.000871 -0.000778 -0.000690 -0.000607 -0.000529 -0.000458 -0.000392 -0.000334 -0.000281 -0.000235 -0.000195 -0.000161 -0.000131 -0.000106 -0.000085 -0.000067 -0.000053 -0.000041 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000029 0.000038 0.000049 0.000064 0.000081 0.000103 0.000129 0.000160 0.000197 0.000239 0.000288 0.000343 0.000404 0.000473 0.000549 0.000632 0.000721 0.000818 0.000921 0.001030 0.001144 0.001263 0.001387 0.001515 0.001648 0.001783 0.001922 0.002062 0.002203 0.002342 0.002479 0.002611 0.002737 0.002856 0.002964 0.003062 0.003147 0.003216 0.003268 0.003300 0.003310 0.003295 0.003254 0.003186 0.003090 0.002965 0.002812 0.002632 0.002428 0.002201 0.001954 0.001690 0.001414 0.001128 0.000837 0.000545 0.000257 -0.000023 -0.000287 -0.000530 -0.000747 -0.000931 -0.001079 -0.001188 -0.001255 -0.001282 -0.001270 -0.001221 -0.001140 -0.001031 -0.000897 -0.000745 -0.000579 -0.000406 -0.000232 -0.000063 0.000094 0.000235 0.000354 0.000448 0.000514 0.000548 0.000551 0.000519 0.000455 0.000358 0.000231 0.000077 -0.000100 -0.000297 -0.000508 -0.000731 -0.000959 -0.001188 -0.001415 -0.001635 -0.001845 -0.002040 -0.002219 -0.002380 -0.002520 -0.002638 -0.002734 -0.002807 -0.002858 -0.002885 -0.002890 -0.002874 -0.002838 -0.002783 -0.002712 -0.002627 -0.002531 -0.002426 -0.002316 -0.002201 -0.002083 -0.001964 -0.001843 -0.001722 -0.001602 -0.001483 -0.001367 -0.001253 -0.001143 -0.001037 -0.000936 -0.000838 -0.000746 -0.000658 -0.000576 -0.000499 -0.000429 -0.000366 -0.000309 -0.000259 -0.000216 -0.000178 -0.000145 -0.000118 -0.000095 -0.000075 -0.000059 -0.000046 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000043 0.000055 0.000071 0.000091 0.000115 0.000143 0.000178 0.000217 0.000263 0.000316 0.000375 0.000441 0.000514 0.000595 0.000683 0.000777 0.000879 0.000987 0.001100 0.001219 0.001343 0.001472 0.001605 0.001742 0.001882 0.002026 0.002171 0.002316 0.002459 0.002599 0.002733 0.002859 0.002977 0.003083 0.003177 0.003256 0.003318 0.003359 0.003378 0.003372 0.003338 0.003275 0.003181 0.003056 0.002900 0.002713 0.002496 0.002252 0.001984 0.001694 0.001386 0.001065 0.000736 0.000402 0.000071 -0.000254 -0.000565 -0.000856 -0.001120 -0.001350 -0.001541 -0.001687 -0.001785 -0.001834 -0.001834 -0.001787 -0.001695 -0.001564 -0.001397 -0.001202 -0.000983 -0.000748 -0.000504 -0.000259 -0.000020 0.000205 0.000409 0.000586 0.000732 0.000842 0.000915 0.000946 0.000937 0.000887 0.000797 0.000669 0.000508 0.000317 0.000102 -0.000134 -0.000384 -0.000643 -0.000906 -0.001167 -0.001423 -0.001668 -0.001899 -0.002113 -0.002307 -0.002478 -0.002625 -0.002746 -0.002842 -0.002912 -0.002956 -0.002975 -0.002970 -0.002943 -0.002894 -0.002828 -0.002745 -0.002651 -0.002546 -0.002434 -0.002317 -0.002196 -0.002072 -0.001947 -0.001822 -0.001696 -0.001573 -0.001452 -0.001333 -0.001219 -0.001108 -0.001002 -0.000900 -0.000802 -0.000710 -0.000623 -0.000542 -0.000467 -0.000399 -0.000338 -0.000284 -0.000237 -0.000196 -0.000161 -0.000130 -0.000105 -0.000084 -0.000066 -0.000052 -0.000040 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000048 0.000062 0.000079 0.000101 0.000127 0.000158 0.000195 0.000238 0.000288 0.000344 0.000408 0.000479 0.000557 0.000642 0.000735 0.000834 0.000940 0.001053 0.001171 0.001295 0.001424 0.001557 0.001694 0.001836 0.001981 0.002129 0.002279 0.002427 0.002574 0.002715 0.002850 0.002977 0.003092 0.003196 0.003284 0.003356 0.003408 0.003437 0.003440 0.003415 0.003359 0.003271 0.003148 0.002990 0.002798 0.002572 0.002313 0.002024 0.001708 0.001370 0.001012 0.000642 0.000264 -0.000117 -0.000492 -0.000856 -0.001201 -0.001520 -0.001805 -0.002048 -0.002243 -0.002385 -0.002470 -0.002496 -0.002463 -0.002374 -0.002232 -0.002042 -0.001810 -0.001543 -0.001248 -0.000933 -0.000607 -0.000280 0.000039 0.000341 0.000617 0.000862 0.001068 0.001230 0.001346 0.001413 0.001430 0.001397 0.001316 0.001189 0.001021 0.000816 0.000579 0.000317 0.000036 -0.000257 -0.000557 -0.000857 -0.001153 -0.001439 -0.001710 -0.001963 -0.002193 -0.002400 -0.002579 -0.002730 -0.002852 -0.002945 -0.003009 -0.003044 -0.003053 -0.003036 -0.002997 -0.002936 -0.002858 -0.002766 -0.002662 -0.002550 -0.002430 -0.002306 -0.002179 -0.002050 -0.001920 -0.001791 -0.001663 -0.001537 -0.001414 -0.001295 -0.001180 -0.001069 -0.000962 -0.000860 -0.000763 -0.000671 -0.000586 -0.000506 -0.000434 -0.000369 -0.000310 -0.000259 -0.000215 -0.000177 -0.000144 -0.000116 -0.000093 -0.000073 -0.000058 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000031 0.000040 0.000053 0.000068 0.000087 0.000111 0.000139 0.000173 0.000214 0.000260 0.000313 0.000374 0.000441 0.000517 0.000599 0.000689 0.000787 0.000891 0.001002 0.001120 0.001243 0.001371 0.001504 0.001642 0.001784 0.001931 0.002080 0.002232 0.002385 0.002537 0.002686 0.002829 0.002964 0.003089 0.003201 0.003300 0.003382 0.003444 0.003484 0.003499 0.003484 0.003438 0.003357 0.003239 0.003083 0.002888 0.002655 0.002384 0.002077 0.001738 0.001369 0.000976 0.000563 0.000137 -0.000295 -0.000726 -0.001149 -0.001556 -0.001937 -0.002285 -0.002591 -0.002847 -0.003045 -0.003179 -0.003246 -0.003244 -0.003173 -0.003036 -0.002835 -0.002578 -0.002271 -0.001922 -0.001540 -0.001134 -0.000716 -0.000296 0.000114 0.000504 0.000864 0.001184 0.001459 0.001681 0.001848 0.001955 0.002003 0.001991 0.001921 0.001797 0.001621 0.001401 0.001142 0.000852 0.000537 0.000205 -0.000136 -0.000480 -0.000821 -0.001151 -0.001467 -0.001763 -0.002036 -0.002281 -0.002497 -0.002682 -0.002834 -0.002953 -0.003040 -0.003095 -0.003120 -0.003117 -0.003088 -0.003036 -0.002964 -0.002876 -0.002774 -0.002661 -0.002541 -0.002415 -0.002284 -0.002152 -0.002018 -0.001884 -0.001752 -0.001622 -0.001495 -0.001372 -0.001252 -0.001137 -0.001026 -0.000919 -0.000817 -0.000721 -0.000630 -0.000546 -0.000469 -0.000400 -0.000338 -0.000283 -0.000235 -0.000193 -0.000158 -0.000128 -0.000102 -0.000081 -0.000064 -0.000050 -0.000038 -0.000029 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000045 0.000058 0.000075 0.000096 0.000122 0.000152 0.000189 0.000232 0.000282 0.000339 0.000403 0.000475 0.000555 0.000642 0.000737 0.000840 0.000949 0.001065 0.001187 0.001315 0.001447 0.001585 0.001728 0.001874 0.002025 0.002178 0.002334 0.002490 0.002644 0.002795 0.002938 0.003072 0.003195 0.003303 0.003395 0.003469 0.003520 0.003547 0.003544 0.003509 0.003438 0.003327 0.003176 0.002983 0.002746 0.002467 0.002146 0.001786 0.001390 0.000962 0.000508 0.000034 -0.000453 -0.000944 -0.001431 -0.001906 -0.002358 -0.002778 -0.003156 -0.003483 -0.003750 -0.003949 -0.004073 -0.004119 -0.004083 -0.003968 -0.003774 -0.003507 -0.003173 -0.002780 -0.002339 -0.001858 -0.001351 -0.000829 -0.000305 0.000208 0.000696 0.001149 0.001556 0.001908 0.002199 0.002423 0.002578 0.002661 0.002674 0.002618 0.002497 0.002315 0.002079 0.001796 0.001474 0.001122 0.000748 0.000361 -0.000031 -0.000421 -0.000801 -0.001167 -0.001511 -0.001830 -0.002120 -0.002377 -0.002599 -0.002785 -0.002934 -0.003047 -0.003125 -0.003170 -0.003182 -0.003167 -0.003125 -0.003061 -0.002978 -0.002880 -0.002769 -0.002648 -0.002521 -0.002388 -0.002252 -0.002115 -0.001977 -0.001841 -0.001707 -0.001576 -0.001449 -0.001325 -0.001206 -0.001090 -0.000979 -0.000872 -0.000771 -0.000676 -0.000587 -0.000506 -0.000432 -0.000366 -0.000307 -0.000255 -0.000211 -0.000172 -0.000140 -0.000112 -0.000089 -0.000070 -0.000055 -0.000042 -0.000032 -0.000025 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000049 0.000064 0.000082 0.000105 0.000133 0.000166 0.000205 0.000251 0.000305 0.000365 0.000434 0.000510 0.000594 0.000686 0.000785 0.000892 0.001006 0.001127 0.001254 0.001386 0.001524 0.001666 0.001813 0.001964 0.002119 0.002276 0.002435 0.002593 0.002749 0.002900 0.003043 0.003175 0.003294 0.003397 0.003481 0.003545 0.003583 0.003593 0.003571 0.003511 0.003412 0.003269 0.003081 0.002845 0.002561 0.002230 0.001853 0.001434 0.000975 0.000481 -0.000040 -0.000581 -0.001134 -0.001689 -0.002237 -0.002766 -0.003267 -0.003727 -0.004137 -0.004486 -0.004763 -0.004960 -0.005070 -0.005089 -0.005015 -0.004848 -0.004590 -0.004247 -0.003827 -0.003339 -0.002794 -0.002204 -0.001583 -0.000945 -0.000305 0.000321 0.000920 0.001476 0.001979 0.002419 0.002786 0.003075 0.003283 0.003408 0.003450 0.003410 0.003294 0.003106 0.002854 0.002545 0.002190 0.001797 0.001378 0.000941 0.000495 0.000051 -0.000385 -0.000805 -0.001202 -0.001573 -0.001911 -0.002214 -0.002478 -0.002702 -0.002886 -0.003029 -0.003133 -0.003200 -0.003232 -0.003232 -0.003203 -0.003149 -0.003074 -0.002980 -0.002872 -0.002752 -0.002624 -0.002489 -0.002351 -0.002211 -0.002070 -0.001930 -0.001792 -0.001658 -0.001526 -0.001398 -0.001274 -0.001154 -0.001039 -0.000928 -0.000822 -0.000722 -0.000629 -0.000544 -0.000465 -0.000395 -0.000332 -0.000277 -0.000229 -0.000188 -0.000153 -0.000123 -0.000098 -0.000077 -0.000060 -0.000047 -0.000036 -0.000027 -0.000021 -0.000015 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000041 0.000054 0.000070 0.000090 0.000114 0.000144 0.000180 0.000222 0.000271 0.000328 0.000392 0.000464 0.000544 0.000633 0.000729 0.000833 0.000945 0.001064 0.001190 0.001321 0.001458 0.001600 0.001747 0.001898 0.002054 0.002212 0.002373 0.002534 0.002694 0.002851 0.003001 0.003143 0.003272 0.003386 0.003482 0.003557 0.003608 0.003631 0.003622 0.003577 0.003491 0.003359 0.003180 0.002949 0.002666 0.002330 0.001942 0.001504 0.001018 0.000490 -0.000075 -0.000669 -0.001283 -0.001908 -0.002532 -0.003145 -0.003733 -0.004285 -0.004788 -0.005230 -0.005600 -0.005886 -0.006079 -0.006172 -0.006160 -0.006041 -0.005814 -0.005484 -0.005056 -0.004540 -0.003945 -0.003285 -0.002575 -0.001828 -0.001062 -0.000295 0.000457 0.001176 0.001848 0.002457 0.002993 0.003446 0.003808 0.004076 0.004247 0.004322 0.004302 0.004192 0.003999 0.003730 0.003394 0.003003 0.002566 0.002097 0.001605 0.001102 0.000598 0.000102 -0.000378 -0.000835 -0.001262 -0.001654 -0.002007 -0.002318 -0.002584 -0.002806 -0.002984 -0.003117 -0.003210 -0.003264 -0.003282 -0.003269 -0.003227 -0.003161 -0.003074 -0.002970 -0.002852 -0.002724 -0.002589 -0.002448 -0.002305 -0.002162 -0.002019 -0.001877 -0.001739 -0.001604 -0.001472 -0.001343 -0.001219 -0.001099 -0.000984 -0.000874 -0.000769 -0.000672 -0.000582 -0.000500 -0.000425 -0.000359 -0.000300 -0.000248 -0.000204 -0.000166 -0.000134 -0.000107 -0.000085 -0.000066 -0.000051 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000045 0.000059 0.000076 0.000097 0.000124 0.000156 0.000194 0.000239 0.000291 0.000351 0.000419 0.000495 0.000579 0.000672 0.000773 0.000882 0.000998 0.001122 0.001252 0.001388 0.001529 0.001676 0.001827 0.001983 0.002142 0.002304 0.002468 0.002632 0.002793 0.002950 0.003099 0.003238 0.003362 0.003470 0.003558 0.003622 0.003659 0.003664 0.003634 0.003562 0.003445 0.003278 0.003057 0.002780 0.002445 0.002051 0.001600 0.001094 0.000537 -0.000067 -0.000710 -0.001383 -0.002076 -0.002778 -0.003476 -0.004157 -0.004808 -0.005414 -0.005961 -0.006436 -0.006827 -0.007120 -0.007307 -0.007378 -0.007330 -0.007159 -0.006867 -0.006456 -0.005934 -0.005311 -0.004599 -0.003813 -0.002969 -0.002085 -0.001179 -0.000272 0.000617 0.001469 0.002266 0.002992 0.003634 0.004180 0.004623 0.004958 0.005181 0.005293 0.005296 0.005194 0.004996 0.004710 0.004345 0.003915 0.003432 0.002908 0.002357 0.001791 0.001222 0.000660 0.000115 -0.000406 -0.000895 -0.001346 -0.001754 -0.002117 -0.002430 -0.002695 -0.002910 -0.003078 -0.003199 -0.003278 -0.003318 -0.003322 -0.003295 -0.003240 -0.003161 -0.003063 -0.002948 -0.002822 -0.002686 -0.002545 -0.002400 -0.002253 -0.002107 -0.001962 -0.001820 -0.001681 -0.001545 -0.001413 -0.001284 -0.001159 -0.001040 -0.000925 -0.000817 -0.000716 -0.000621 -0.000535 -0.000456 -0.000386 -0.000323 -0.000269 -0.000221 -0.000180 -0.000146 -0.000116 -0.000092 -0.000072 -0.000056 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000064 0.000082 0.000105 0.000134 0.000168 0.000208 0.000256 0.000311 0.000375 0.000446 0.000526 0.000614 0.000711 0.000816 0.000930 0.001051 0.001179 0.001313 0.001454 0.001600 0.001751 0.001907 0.002066 0.002229 0.002395 0.002561 0.002727 0.002889 0.003046 0.003193 0.003328 0.003447 0.003547 0.003625 0.003676 0.003696 0.003681 0.003626 0.003525 0.003374 0.003167 0.002900 0.002572 0.002180 0.001723 0.001204 0.000624 -0.000012 -0.000697 -0.001423 -0.002181 -0.002958 -0.003743 -0.004519 -0.005273 -0.005989 -0.006652 -0.007245 -0.007754 -0.008165 -0.008464 -0.008641 -0.008688 -0.008598 -0.008370 -0.008003 -0.007503 -0.006877 -0.006137 -0.005297 -0.004373 -0.003384 -0.002350 -0.001293 -0.000235 0.000803 0.001799 0.002732 0.003585 0.004343 0.004992 0.005523 0.005931 0.006211 0.006364 0.006393 0.006302 0.006099 0.005795 0.005400 0.004929 0.004395 0.003813 0.003199 0.002565 0.001926 0.001292 0.000676 0.000085 -0.000471 -0.000986 -0.001455 -0.001874 -0.002240 -0.002551 -0.002809 -0.003013 -0.003168 -0.003275 -0.003339 -0.003363 -0.003352 -0.003310 -0.003241 -0.003150 -0.003040 -0.002917 -0.002782 -0.002640 -0.002493 -0.002344 -0.002195 -0.002047 -0.001901 -0.001758 -0.001618 -0.001481 -0.001348 -0.001220 -0.001096 -0.000977 -0.000865 -0.000759 -0.000661 -0.000571 -0.000488 -0.000414 -0.000348 -0.000290 -0.000239 -0.000195 -0.000158 -0.000126 -0.000100 -0.000079 -0.000061 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000041 0.000053 0.000069 0.000089 0.000114 0.000144 0.000180 0.000223 0.000274 0.000332 0.000399 0.000474 0.000557 0.000649 0.000750 0.000860 0.000977 0.001103 0.001235 0.001374 0.001519 0.001669 0.001824 0.001984 0.002148 0.002315 0.002483 0.002653 0.002820 0.002982 0.003138 0.003282 0.003413 0.003526 0.003617 0.003683 0.003719 0.003721 0.003683 0.003600 0.003466 0.003276 0.003025 0.002709 0.002324 0.001870 0.001345 0.000752 0.000093 -0.000627 -0.001399 -0.002215 -0.003063 -0.003930 -0.004801 -0.005660 -0.006491 -0.007275 -0.007997 -0.008637 -0.009181 -0.009611 -0.009914 -0.010079 -0.010097 -0.009960 -0.009668 -0.009220 -0.008621 -0.007882 -0.007015 -0.006036 -0.004963 -0.003817 -0.002622 -0.001402 -0.000180 0.001018 0.002168 0.003249 0.004239 0.005121 0.005881 0.006508 0.006995 0.007339 0.007537 0.007594 0.007515 0.007308 0.006985 0.006559 0.006044 0.005456 0.004813 0.004130 0.003424 0.002709 0.001998 0.001305 0.000639 0.000010 -0.000576 -0.001110 -0.001590 -0.002013 -0.002375 -0.002679 -0.002925 -0.003115 -0.003254 -0.003344 -0.003391 -0.003399 -0.003372 -0.003315 -0.003232 -0.003129 -0.003008 -0.002875 -0.002734 -0.002586 -0.002435 -0.002283 -0.002132 -0.001982 -0.001835 -0.001691 -0.001550 -0.001413 -0.001280 -0.001152 -0.001029 -0.000913 -0.000804 -0.000702 -0.000607 -0.000521 -0.000443 -0.000373 -0.000311 -0.000257 -0.000210 -0.000170 -0.000137 -0.000109 -0.000086 -0.000067 -0.000052 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000025 0.000033 0.000044 0.000057 0.000074 0.000096 0.000122 0.000154 0.000193 0.000238 0.000292 0.000353 0.000423 0.000501 0.000589 0.000685 0.000789 0.000903 0.001024 0.001154 0.001290 0.001433 0.001582 0.001736 0.001895 0.002059 0.002226 0.002397 0.002569 0.002741 0.002909 0.003072 0.003226 0.003368 0.003493 0.003598 0.003679 0.003732 0.003751 0.003731 0.003668 0.003554 0.003384 0.003152 0.002853 0.002483 0.002038 0.001516 0.000918 0.000245 -0.000499 -0.001307 -0.002172 -0.003082 -0.004025 -0.004986 -0.005948 -0.006894 -0.007804 -0.008660 -0.009443 -0.010132 -0.010709 -0.011159 -0.011465 -0.011614 -0.011598 -0.011410 -0.011047 -0.010510 -0.009805 -0.008944 -0.007939 -0.006810 -0.005577 -0.004264 -0.002897 -0.001501 -0.000105 0.001264 0.002579 0.003816 0.004953 0.005969 0.006848 0.007578 0.008151 0.008561 0.008809 0.008897 0.008831 0.008621 0.008279 0.007819 0.007259 0.006614 0.005905 0.005150 0.004366 0.003570 0.002777 0.002001 0.001254 0.000546 -0.000114 -0.000720 -0.001266 -0.001750 -0.002168 -0.002522 -0.002813 -0.003042 -0.003215 -0.003335 -0.003407 -0.003435 -0.003425 -0.003381 -0.003309 -0.003213 -0.003097 -0.002967 -0.002826 -0.002678 -0.002525 -0.002371 -0.002216 -0.002063 -0.001912 -0.001763 -0.001618 -0.001476 -0.001339 -0.001207 -0.001081 -0.000961 -0.000848 -0.000742 -0.000644 -0.000554 -0.000472 -0.000399 -0.000333 -0.000276 -0.000226 -0.000183 -0.000147 -0.000117 -0.000093 -0.000072 -0.000056 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000047 0.000062 0.000080 0.000103 0.000131 0.000165 0.000205 0.000254 0.000310 0.000374 0.000447 0.000529 0.000620 0.000720 0.000828 0.000945 0.001071 0.001204 0.001344 0.001490 0.001642 0.001800 0.001963 0.002131 0.002302 0.002476 0.002651 0.002825 0.002995 0.003158 0.003310 0.003448 0.003567 0.003664 0.003733 0.003771 0.003771 0.003729 0.003637 0.003489 0.003280 0.003003 0.002652 0.002223 0.001713 0.001120 0.000444 -0.000313 -0.001146 -0.002048 -0.003010 -0.004019 -0.005062 -0.006121 -0.007178 -0.008214 -0.009207 -0.010137 -0.010981 -0.011720 -0.012332 -0.012799 -0.013106 -0.013237 -0.013184 -0.012938 -0.012498 -0.011865 -0.011047 -0.010054 -0.008903 -0.007614 -0.006211 -0.004720 -0.003170 -0.001589 -0.000008 0.001542 0.003033 0.004436 0.005728 0.006885 0.007891 0.008731 0.009394 0.009877 0.010178 0.010299 0.010248 0.010035 0.009673 0.009179 0.008570 0.007866 0.007087 0.006255 0.005389 0.004507 0.003626 0.002763 0.001929 0.001137 0.000396 -0.000286 -0.000903 -0.001452 -0.001931 -0.002339 -0.002678 -0.002950 -0.003160 -0.003312 -0.003411 -0.003462 -0.003471 -0.003442 -0.003380 -0.003292 -0.003182 -0.003056 -0.002916 -0.002768 -0.002614 -0.002458 -0.002300 -0.002143 -0.001988 -0.001835 -0.001686 -0.001540 -0.001399 -0.001263 -0.001133 -0.001009 -0.000892 -0.000783 -0.000681 -0.000587 -0.000502 -0.000424 -0.000355 -0.000295 -0.000242 -0.000197 -0.000158 -0.000126 -0.000100 -0.000078 -0.000061 -0.000047 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000028 0.000038 0.000050 0.000066 0.000085 0.000110 0.000139 0.000175 0.000218 0.000269 0.000328 0.000395 0.000471 0.000556 0.000651 0.000754 0.000866 0.000987 0.001116 0.001252 0.001395 0.001545 0.001700 0.001862 0.002028 0.002199 0.002374 0.002551 0.002729 0.002905 0.003076 0.003239 0.003389 0.003522 0.003635 0.003722 0.003779 0.003800 0.003780 0.003712 0.003590 0.003407 0.003155 0.002829 0.002423 0.001932 0.001353 0.000684 -0.000074 -0.000919 -0.001846 -0.002846 -0.003909 -0.005021 -0.006166 -0.007327 -0.008482 -0.009610 -0.010689 -0.011694 -0.012602 -0.013390 -0.014037 -0.014521 -0.014826 -0.014936 -0.014842 -0.014534 -0.014011 -0.013276 -0.012335 -0.011203 -0.009897 -0.008440 -0.006858 -0.005179 -0.003436 -0.001661 0.000114 0.001855 0.003530 0.005108 0.006562 0.007869 0.009007 0.009962 0.010722 0.011281 0.011637 0.011794 0.011759 0.011543 0.011161 0.010630 0.009971 0.009204 0.008353 0.007441 0.006488 0.005515 0.004542 0.003585 0.002660 0.001779 0.000953 0.000190 -0.000504 -0.001123 -0.001666 -0.002132 -0.002522 -0.002840 -0.003090 -0.003276 -0.003405 -0.003480 -0.003508 -0.003495 -0.003446 -0.003368 -0.003264 -0.003142 -0.003004 -0.002856 -0.002702 -0.002543 -0.002383 -0.002222 -0.002063 -0.001906 -0.001753 -0.001603 -0.001458 -0.001318 -0.001184 -0.001057 -0.000936 -0.000823 -0.000718 -0.000620 -0.000531 -0.000450 -0.000378 -0.000314 -0.000258 -0.000210 -0.000169 -0.000135 -0.000107 -0.000084 -0.000065 -0.000050 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000041 0.000054 0.000070 0.000091 0.000117 0.000148 0.000186 0.000231 0.000284 0.000345 0.000416 0.000495 0.000584 0.000681 0.000788 0.000903 0.001027 0.001159 0.001298 0.001445 0.001597 0.001756 0.001920 0.002090 0.002264 0.002442 0.002622 0.002802 0.002980 0.003152 0.003314 0.003462 0.003591 0.003697 0.003774 0.003817 0.003821 0.003779 0.003684 0.003529 0.003307 0.003011 0.002633 0.002169 0.001613 0.000961 0.000213 -0.000631 -0.001567 -0.002591 -0.003692 -0.004859 -0.006077 -0.007329 -0.008593 -0.009849 -0.011072 -0.012238 -0.013320 -0.014292 -0.015130 -0.015810 -0.016310 -0.016611 -0.016698 -0.016557 -0.016183 -0.015572 -0.014728 -0.013660 -0.012381 -0.010913 -0.009280 -0.007510 -0.005636 -0.003692 -0.001713 0.000264 0.002203 0.004070 0.005830 0.007454 0.008916 0.010193 0.011267 0.012127 0.012765 0.013179 0.013373 0.013355 0.013136 0.012733 0.012165 0.011454 0.010623 0.009696 0.008699 0.007656 0.006588 0.005518 0.004464 0.003443 0.002468 0.001551 0.000703 -0.000071 -0.000764 -0.001375 -0.001902 -0.002347 -0.002714 -0.003006 -0.003229 -0.003388 -0.003489 -0.003538 -0.003542 -0.003507 -0.003438 -0.003342 -0.003224 -0.003089 -0.002942 -0.002787 -0.002627 -0.002464 -0.002300 -0.002137 -0.001976 -0.001819 -0.001665 -0.001516 -0.001372 -0.001234 -0.001104 -0.000980 -0.000863 -0.000754 -0.000653 -0.000560 -0.000476 -0.000400 -0.000333 -0.000274 -0.000224 -0.000181 -0.000145 -0.000114 -0.000090 -0.000070 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000032 0.000043 0.000057 0.000075 0.000097 0.000124 0.000157 0.000196 0.000243 0.000299 0.000363 0.000436 0.000518 0.000610 0.000711 0.000821 0.000939 0.001066 0.001201 0.001343 0.001492 0.001647 0.001809 0.001976 0.002148 0.002325 0.002506 0.002689 0.002871 0.003051 0.003223 0.003384 0.003529 0.003653 0.003751 0.003818 0.003847 0.003832 0.003766 0.003643 0.003454 0.003192 0.002848 0.002417 0.001892 0.001268 0.000542 -0.000288 -0.001220 -0.002251 -0.003374 -0.004579 -0.005852 -0.007179 -0.008538 -0.009909 -0.011267 -0.012587 -0.013840 -0.014999 -0.016036 -0.016924 -0.017636 -0.018150 -0.018445 -0.018504 -0.018315 -0.017870 -0.017167 -0.016209 -0.015007 -0.013576 -0.011940 -0.010124 -0.008160 -0.006083 -0.003931 -0.001742 0.000444 0.002588 0.004652 0.006600 0.008400 0.010021 0.011441 0.012638 0.013601 0.014320 0.014794 0.015026 0.015025 0.014804 0.014380 0.013774 0.013008 0.012110 0.011106 0.010022 0.008884 0.007719 0.006548 0.005392 0.004270 0.003197 0.002187 0.001249 0.000392 -0.000379 -0.001061 -0.001652 -0.002155 -0.002573 -0.002909 -0.003170 -0.003361 -0.003489 -0.003561 -0.003583 -0.003561 -0.003503 -0.003415 -0.003302 -0.003171 -0.003025 -0.002870 -0.002708 -0.002543 -0.002376 -0.002209 -0.002045 -0.001883 -0.001725 -0.001572 -0.001425 -0.001284 -0.001149 -0.001022 -0.000902 -0.000790 -0.000685 -0.000589 -0.000501 -0.000422 -0.000352 -0.000290 -0.000237 -0.000192 -0.000154 -0.000122 -0.000096 -0.000075 -0.000058 -0.000044 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000034 0.000046 0.000061 0.000079 0.000102 0.000130 0.000165 0.000206 0.000256 0.000313 0.000380 0.000456 0.000541 0.000636 0.000740 0.000853 0.000974 0.001104 0.001241 0.001386 0.001537 0.001695 0.001859 0.002029 0.002204 0.002384 0.002567 0.002752 0.002936 0.003116 0.003288 0.003448 0.003590 0.003709 0.003799 0.003854 0.003868 0.003834 0.003744 0.003591 0.003367 0.003063 0.002671 0.002184 0.001596 0.000903 0.000100 -0.000814 -0.001836 -0.002963 -0.004186 -0.005496 -0.006878 -0.008314 -0.009783 -0.011261 -0.012722 -0.014139 -0.015480 -0.016716 -0.017817 -0.018753 -0.019496 -0.020022 -0.020308 -0.020337 -0.020096 -0.019576 -0.018777 -0.017701 -0.016361 -0.014774 -0.012964 -0.010961 -0.008799 -0.006515 -0.004150 -0.001746 0.000655 0.003008 0.005275 0.007415 0.009393 0.011178 0.012743 0.014066 0.015133 0.015935 0.016470 0.016741 0.016758 0.016534 0.016088 0.015442 0.014622 0.013655 0.012570 0.011397 0.010164 0.008897 0.007622 0.006362 0.005136 0.003962 0.002854 0.001824 0.000880 0.000029 -0.000727 -0.001386 -0.001949 -0.002419 -0.002801 -0.003101 -0.003326 -0.003482 -0.003577 -0.003617 -0.003610 -0.003563 -0.003483 -0.003376 -0.003248 -0.003104 -0.002949 -0.002786 -0.002619 -0.002449 -0.002279 -0.002111 -0.001946 -0.001784 -0.001627 -0.001476 -0.001332 -0.001194 -0.001063 -0.000940 -0.000824 -0.000716 -0.000616 -0.000525 -0.000443 -0.000370 -0.000306 -0.000251 -0.000203 -0.000163 -0.000129 -0.000102 -0.000079 -0.000061 -0.000047 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000010 0.000014 0.000020 0.000027 0.000036 0.000049 0.000064 0.000083 0.000108 0.000137 0.000173 0.000216 0.000268 0.000327 0.000396 0.000475 0.000563 0.000660 0.000767 0.000883 0.001007 0.001140 0.001279 0.001426 0.001580 0.001740 0.001907 0.002079 0.002257 0.002439 0.002624 0.002811 0.002996 0.003177 0.003348 0.003506 0.003645 0.003758 0.003840 0.003883 0.003882 0.003828 0.003713 0.003530 0.003269 0.002922 0.002481 0.001937 0.001286 0.000521 -0.000359 -0.001357 -0.002470 -0.003694 -0.005019 -0.006434 -0.007924 -0.009470 -0.011048 -0.012634 -0.014198 -0.015711 -0.017140 -0.018453 -0.019616 -0.020598 -0.021370 -0.021905 -0.022180 -0.022176 -0.021880 -0.021283 -0.020384 -0.019188 -0.017707 -0.015961 -0.013975 -0.011782 -0.009417 -0.006923 -0.004342 -0.001720 0.000897 0.003464 0.005935 0.008270 0.010429 0.012379 0.014089 0.015539 0.016712 0.017597 0.018193 0.018502 0.018536 0.018309 0.017840 0.017155 0.016279 0.015243 0.014077 0.012813 0.011481 0.010111 0.008731 0.007363 0.006032 0.004755 0.003547 0.002422 0.001389 0.000454 -0.000377 -0.001105 -0.001729 -0.002254 -0.002684 -0.003025 -0.003284 -0.003469 -0.003586 -0.003645 -0.003653 -0.003618 -0.003546 -0.003445 -0.003321 -0.003179 -0.003025 -0.002861 -0.002692 -0.002520 -0.002347 -0.002175 -0.002006 -0.001840 -0.001680 -0.001526 -0.001378 -0.001237 -0.001103 -0.000976 -0.000857 -0.000746 -0.000643 -0.000549 -0.000464 -0.000388 -0.000322 -0.000264 -0.000214 -0.000172 -0.000137 -0.000108 -0.000084 -0.000065 -0.000050 -0.000037 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000038 0.000051 0.000067 0.000088 0.000113 0.000144 0.000181 0.000226 0.000279 0.000341 0.000412 0.000493 0.000583 0.000684 0.000793 0.000912 0.001039 0.001174 0.001316 0.001465 0.001621 0.001784 0.001952 0.002127 0.002307 0.002491 0.002679 0.002867 0.003053 0.003233 0.003403 0.003558 0.003693 0.003800 0.003873 0.003905 0.003887 0.003813 0.003674 0.003460 0.003162 0.002772 0.002281 0.001681 0.000965 0.000130 -0.000829 -0.001912 -0.003115 -0.004435 -0.005861 -0.007382 -0.008980 -0.010634 -0.012321 -0.014013 -0.015679 -0.017288 -0.018803 -0.020189 -0.021413 -0.022439 -0.023237 -0.023779 -0.024040 -0.024001 -0.023647 -0.022971 -0.021970 -0.020652 -0.019029 -0.017122 -0.014959 -0.012574 -0.010007 -0.007301 -0.004504 -0.001662 0.001173 0.003952 0.006629 0.009158 0.011498 0.013612 0.015470 0.017045 0.018322 0.019290 0.019946 0.020294 0.020344 0.020113 0.019622 0.018896 0.017964 0.016858 0.015610 0.014254 0.012824 0.011350 0.009862 0.008387 0.006948 0.005566 0.004257 0.003036 0.001912 0.000893 -0.000016 -0.000813 -0.001501 -0.002081 -0.002559 -0.002941 -0.003235 -0.003449 -0.003590 -0.003668 -0.003691 -0.003667 -0.003604 -0.003509 -0.003389 -0.003249 -0.003096 -0.002932 -0.002761 -0.002586 -0.002410 -0.002235 -0.002063 -0.001894 -0.001730 -0.001573 -0.001422 -0.001277 -0.001140 -0.001011 -0.000889 -0.000775 -0.000669 -0.000572 -0.000485 -0.000406 -0.000337 -0.000277 -0.000225 -0.000181 -0.000144 -0.000114 -0.000089 -0.000068 -0.000052 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000040 0.000054 0.000071 0.000092 0.000118 0.000150 0.000189 0.000235 0.000290 0.000354 0.000427 0.000510 0.000603 0.000706 0.000818 0.000939 0.001068 0.001206 0.001350 0.001502 0.001660 0.001825 0.001996 0.002173 0.002355 0.002541 0.002729 0.002918 0.003104 0.003284 0.003452 0.003605 0.003734 0.003835 0.003899 0.003918 0.003886 0.003791 0.003627 0.003382 0.003048 0.002615 0.002074 0.001418 0.000639 -0.000267 -0.001303 -0.002469 -0.003762 -0.005177 -0.006703 -0.008327 -0.010031 -0.011792 -0.013586 -0.015382 -0.017148 -0.018849 -0.020447 -0.021905 -0.023186 -0.024254 -0.025075 -0.025621 -0.025865 -0.025788 -0.025375 -0.024618 -0.023515 -0.022074 -0.020309 -0.018241 -0.015902 -0.013328 -0.010559 -0.007643 -0.004630 -0.001571 0.001480 0.004471 0.007352 0.010074 0.012592 0.014869 0.016870 0.018570 0.019950 0.020999 0.021714 0.022098 0.022164 0.021929 0.021414 0.020647 0.019659 0.018483 0.017153 0.015707 0.014177 0.012600 0.011005 0.009421 0.007875 0.006388 0.004977 0.003659 0.002444 0.001340 0.000353 -0.000515 -0.001266 -0.001902 -0.002428 -0.002852 -0.003181 -0.003424 -0.003589 -0.003686 -0.003724 -0.003711 -0.003656 -0.003568 -0.003452 -0.003315 -0.003162 -0.002998 -0.002826 -0.002649 -0.002470 -0.002292 -0.002116 -0.001944 -0.001777 -0.001617 -0.001463 -0.001316 -0.001176 -0.001044 -0.000919 -0.000802 -0.000694 -0.000594 -0.000504 -0.000423 -0.000352 -0.000289 -0.000235 -0.000190 -0.000151 -0.000119 -0.000093 -0.000072 -0.000055 -0.000041 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000032 0.000042 0.000056 0.000074 0.000096 0.000123 0.000156 0.000196 0.000244 0.000300 0.000366 0.000441 0.000526 0.000621 0.000726 0.000841 0.000964 0.001096 0.001236 0.001383 0.001536 0.001697 0.001864 0.002037 0.002216 0.002399 0.002587 0.002777 0.002966 0.003152 0.003330 0.003496 0.003645 0.003769 0.003863 0.003918 0.003925 0.003877 0.003763 0.003574 0.003299 0.002929 0.002454 0.001865 0.001153 0.000312 -0.000663 -0.001774 -0.003022 -0.004403 -0.005910 -0.007534 -0.009259 -0.011065 -0.012931 -0.014828 -0.016725 -0.018587 -0.020376 -0.022054 -0.023579 -0.024914 -0.026019 -0.026860 -0.027407 -0.027632 -0.027516 -0.027042 -0.026203 -0.024999 -0.023435 -0.021530 -0.019304 -0.016792 -0.014030 -0.011064 -0.007942 -0.004717 -0.001445 0.001818 0.005017 0.008097 0.011007 0.013701 0.016137 0.018278 0.020099 0.021579 0.022706 0.023477 0.023897 0.023977 0.023736 0.023198 0.022390 0.021346 0.020100 0.018690 0.017153 0.015526 0.013845 0.012144 0.010453 0.008801 0.007209 0.005698 0.004283 0.002977 0.001789 0.000725 -0.000214 -0.001028 -0.001720 -0.002295 -0.002760 -0.003124 -0.003396 -0.003584 -0.003700 -0.003752 -0.003751 -0.003705 -0.003622 -0.003511 -0.003376 -0.003224 -0.003060 -0.002886 -0.002707 -0.002526 -0.002345 -0.002166 -0.001991 -0.001821 -0.001658 -0.001502 -0.001352 -0.001210 -0.001075 -0.000948 -0.000828 -0.000718 -0.000616 -0.000523 -0.000440 -0.000366 -0.000301 -0.000245 -0.000198 -0.000158 -0.000124 -0.000097 -0.000075 -0.000057 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000025 0.000033 0.000044 0.000059 0.000077 0.000099 0.000127 0.000162 0.000203 0.000252 0.000310 0.000377 0.000454 0.000541 0.000638 0.000745 0.000862 0.000988 0.001122 0.001264 0.001413 0.001569 0.001732 0.001901 0.002076 0.002256 0.002441 0.002630 0.002820 0.003009 0.003194 0.003371 0.003534 0.003679 0.003798 0.003884 0.003930 0.003925 0.003862 0.003729 0.003516 0.003212 0.002808 0.002292 0.001655 0.000890 -0.000011 -0.001052 -0.002236 -0.003563 -0.005028 -0.006625 -0.008342 -0.010164 -0.012070 -0.014035 -0.016031 -0.018024 -0.019976 -0.021850 -0.023602 -0.025190 -0.026574 -0.027713 -0.028570 -0.029115 -0.029319 -0.029161 -0.028627 -0.027707 -0.026401 -0.024719 -0.022675 -0.020296 -0.017615 -0.014671 -0.011513 -0.008191 -0.004761 -0.001283 0.002186 0.005585 0.008858 0.011951 0.014814 0.017402 0.019679 0.021616 0.023191 0.024393 0.025218 0.025670 0.025763 0.025516 0.024953 0.024104 0.023005 0.021690 0.020200 0.018575 0.016852 0.015071 0.013266 0.011470 0.009713 0.008019 0.006408 0.004899 0.003505 0.002234 0.001093 0.000085 -0.000791 -0.001537 -0.002160 -0.002667 -0.003065 -0.003365 -0.003577 -0.003711 -0.003777 -0.003787 -0.003749 -0.003673 -0.003565 -0.003433 -0.003282 -0.003117 -0.002942 -0.002761 -0.002578 -0.002394 -0.002212 -0.002034 -0.001862 -0.001697 -0.001538 -0.001386 -0.001241 -0.001104 -0.000975 -0.000853 -0.000740 -0.000636 -0.000541 -0.000455 -0.000379 -0.000313 -0.000255 -0.000206 -0.000164 -0.000129 -0.000101 -0.000078 -0.000060 -0.000045 -0.000034 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000046 0.000061 0.000080 0.000103 0.000132 0.000167 0.000209 0.000260 0.000319 0.000387 0.000466 0.000555 0.000654 0.000763 0.000881 0.001009 0.001145 0.001289 0.001441 0.001599 0.001764 0.001935 0.002111 0.002293 0.002479 0.002669 0.002859 0.003048 0.003231 0.003406 0.003567 0.003707 0.003821 0.003900 0.003936 0.003920 0.003842 0.003690 0.003454 0.003123 0.002685 0.002131 0.001450 0.000634 -0.000324 -0.001429 -0.002682 -0.004084 -0.005630 -0.007312 -0.009118 -0.011031 -0.013031 -0.015091 -0.017179 -0.019262 -0.021300 -0.023251 -0.025071 -0.026717 -0.028144 -0.029312 -0.030183 -0.030723 -0.030904 -0.030704 -0.030108 -0.029109 -0.027705 -0.025906 -0.023730 -0.021202 -0.018358 -0.015241 -0.011898 -0.008385 -0.004759 -0.001083 0.002581 0.006172 0.009629 0.012896 0.015919 0.018653 0.021058 0.023105 0.024770 0.026042 0.026916 0.027399 0.027502 0.027247 0.026659 0.025770 0.024615 0.023234 0.021667 0.019955 0.018140 0.016261 0.014356 0.012458 0.010600 0.008806 0.007100 0.005499 0.004018 0.002667 0.001452 0.000377 -0.000559 -0.001358 -0.002028 -0.002573 -0.003005 -0.003333 -0.003567 -0.003719 -0.003799 -0.003820 -0.003790 -0.003719 -0.003615 -0.003485 -0.003335 -0.003170 -0.002994 -0.002811 -0.002625 -0.002439 -0.002255 -0.002075 -0.001900 -0.001732 -0.001571 -0.001417 -0.001270 -0.001131 -0.000999 -0.000876 -0.000760 -0.000654 -0.000557 -0.000469 -0.000391 -0.000323 -0.000264 -0.000213 -0.000170 -0.000134 -0.000105 -0.000081 -0.000062 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000048 0.000063 0.000082 0.000106 0.000136 0.000172 0.000215 0.000266 0.000327 0.000397 0.000477 0.000567 0.000668 0.000778 0.000899 0.001028 0.001166 0.001313 0.001466 0.001626 0.001793 0.001966 0.002144 0.002327 0.002514 0.002704 0.002894 0.003082 0.003264 0.003437 0.003594 0.003731 0.003839 0.003911 0.003938 0.003911 0.003818 0.003649 0.003391 0.003034 0.002565 0.001974 0.001251 0.000388 -0.000624 -0.001788 -0.003106 -0.004578 -0.006199 -0.007960 -0.009850 -0.011849 -0.013936 -0.016083 -0.018258 -0.020423 -0.022538 -0.024560 -0.026442 -0.028138 -0.029604 -0.030796 -0.031676 -0.032209 -0.032365 -0.032123 -0.031468 -0.030390 -0.028892 -0.026982 -0.024679 -0.022010 -0.019012 -0.015730 -0.012213 -0.008519 -0.004709 -0.000847 0.003001 0.006772 0.010402 0.013831 0.017005 0.019874 0.022399 0.024548 0.026297 0.027633 0.028553 0.029062 0.029173 0.028909 0.028295 0.027366 0.026159 0.024712 0.023071 0.021276 0.019372 0.017399 0.015398 0.013404 0.011448 0.009560 0.007762 0.006073 0.004510 0.003082 0.001797 0.000658 -0.000336 -0.001186 -0.001899 -0.002483 -0.002946 -0.003300 -0.003556 -0.003725 -0.003819 -0.003850 -0.003828 -0.003762 -0.003661 -0.003533 -0.003384 -0.003218 -0.003041 -0.002857 -0.002669 -0.002480 -0.002294 -0.002111 -0.001935 -0.001764 -0.001601 -0.001445 -0.001297 -0.001156 -0.001022 -0.000896 -0.000779 -0.000670 -0.000571 -0.000482 -0.000402 -0.000332 -0.000271 -0.000219 -0.000175 -0.000138 -0.000108 -0.000084 -0.000064 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000049 0.000065 0.000084 0.000109 0.000139 0.000176 0.000220 0.000273 0.000334 0.000405 0.000486 0.000578 0.000680 0.000792 0.000914 0.001046 0.001186 0.001334 0.001489 0.001651 0.001820 0.001994 0.002174 0.002358 0.002545 0.002735 0.002924 0.003111 0.003292 0.003463 0.003617 0.003750 0.003853 0.003918 0.003937 0.003899 0.003792 0.003606 0.003329 0.002947 0.002450 0.001825 0.001064 0.000156 -0.000905 -0.002123 -0.003501 -0.005037 -0.006727 -0.008562 -0.010528 -0.012606 -0.014773 -0.016999 -0.019252 -0.021491 -0.023676 -0.025759 -0.027695 -0.029436 -0.030934 -0.032146 -0.033030 -0.033553 -0.033684 -0.033400 -0.032687 -0.031535 -0.029946 -0.027931 -0.025509 -0.022708 -0.019567 -0.016131 -0.012452 -0.008591 -0.004610 -0.000576 0.003443 0.007380 0.011168 0.014747 0.018059 0.021053 0.023688 0.025929 0.027754 0.029148 0.030108 0.030640 0.030757 0.030481 0.029842 0.028874 0.027614 0.026106 0.024393 0.022520 0.020531 0.018470 0.016378 0.014292 0.012245 0.010268 0.008383 0.006613 0.004972 0.003472 0.002121 0.000922 -0.000125 -0.001023 -0.001777 -0.002396 -0.002889 -0.003268 -0.003544 -0.003729 -0.003836 -0.003877 -0.003862 -0.003801 -0.003704 -0.003578 -0.003429 -0.003263 -0.003085 -0.002899 -0.002709 -0.002518 -0.002330 -0.002145 -0.001966 -0.001794 -0.001629 -0.001471 -0.001321 -0.001177 -0.001042 -0.000914 -0.000795 -0.000685 -0.000584 -0.000493 -0.000412 -0.000340 -0.000278 -0.000225 -0.000180 -0.000142 -0.000111 -0.000086 -0.000066 -0.000050 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000029 0.000038 0.000051 0.000067 0.000087 0.000112 0.000142 0.000180 0.000225 0.000278 0.000341 0.000413 0.000495 0.000588 0.000691 0.000805 0.000929 0.001061 0.001203 0.001352 0.001509 0.001673 0.001843 0.002019 0.002200 0.002385 0.002572 0.002762 0.002951 0.003137 0.003317 0.003485 0.003637 0.003765 0.003863 0.003923 0.003933 0.003885 0.003766 0.003565 0.003269 0.002865 0.002342 0.001687 0.000890 -0.000057 -0.001162 -0.002429 -0.003860 -0.005455 -0.007207 -0.009107 -0.011142 -0.013290 -0.015528 -0.017825 -0.020146 -0.022451 -0.024695 -0.026833 -0.028814 -0.030591 -0.032115 -0.033341 -0.034228 -0.034738 -0.034843 -0.034519 -0.033749 -0.032528 -0.030855 -0.028742 -0.026210 -0.023287 -0.020014 -0.016437 -0.012611 -0.008598 -0.004462 -0.000272 0.003901 0.007988 0.011920 0.015633 0.019069 0.022175 0.024907 0.027231 0.029123 0.030568 0.031563 0.032112 0.032232 0.031944 0.031280 0.030273 0.028964 0.027397 0.025616 0.023669 0.021602 0.019459 0.017282 0.015111 0.012980 0.010919 0.008955 0.007109 0.005397 0.003831 0.002419 0.001165 0.000069 -0.000872 -0.001664 -0.002315 -0.002836 -0.003237 -0.003532 -0.003733 -0.003852 -0.003902 -0.003893 -0.003838 -0.003743 -0.003618 -0.003470 -0.003303 -0.003124 -0.002937 -0.002745 -0.002553 -0.002362 -0.002176 -0.001995 -0.001821 -0.001653 -0.001494 -0.001341 -0.001196 -0.001059 -0.000930 -0.000809 -0.000697 -0.000595 -0.000502 -0.000420 -0.000347 -0.000284 -0.000230 -0.000184 -0.000145 -0.000114 -0.000088 -0.000068 -0.000051 -0.000039 -0.000029 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000029 0.000039 0.000052 0.000068 0.000089 0.000114 0.000145 0.000184 0.000229 0.000283 0.000347 0.000420 0.000503 0.000597 0.000701 0.000816 0.000941 0.001075 0.001218 0.001369 0.001527 0.001692 0.001864 0.002041 0.002223 0.002408 0.002596 0.002785 0.002974 0.003159 0.003337 0.003503 0.003653 0.003778 0.003872 0.003925 0.003929 0.003871 0.003741 0.003527 0.003214 0.002790 0.002244 0.001562 0.000735 -0.000247 -0.001390 -0.002701 -0.004179 -0.005824 -0.007631 -0.009588 -0.011682 -0.013892 -0.016191 -0.018549 -0.020928 -0.023288 -0.025583 -0.027765 -0.029784 -0.031589 -0.033133 -0.034368 -0.035252 -0.035749 -0.035827 -0.035464 -0.034642 -0.033355 -0.031605 -0.029404 -0.026772 -0.023740 -0.020348 -0.016645 -0.012688 -0.008539 -0.004265 0.000062 0.004371 0.008589 0.012647 0.016478 0.020022 0.023224 0.026041 0.028437 0.030386 0.031874 0.032897 0.033460 0.033580 0.033279 0.032588 0.031545 0.030189 0.028567 0.026724 0.024709 0.022569 0.020350 0.018096 0.015848 0.013640 0.011505 0.009469 0.007554 0.005778 0.004153 0.002686 0.001383 0.000244 -0.000736 -0.001562 -0.002242 -0.002787 -0.003209 -0.003521 -0.003735 -0.003866 -0.003924 -0.003922 -0.003870 -0.003779 -0.003655 -0.003507 -0.003340 -0.003160 -0.002971 -0.002778 -0.002584 -0.002391 -0.002203 -0.002020 -0.001844 -0.001675 -0.001513 -0.001359 -0.001213 -0.001074 -0.000943 -0.000820 -0.000707 -0.000604 -0.000510 -0.000426 -0.000353 -0.000289 -0.000234 -0.000187 -0.000148 -0.000116 -0.000090 -0.000069 -0.000053 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000040 0.000053 0.000069 0.000090 0.000116 0.000148 0.000187 0.000233 0.000288 0.000352 0.000426 0.000510 0.000605 0.000710 0.000826 0.000951 0.001087 0.001230 0.001383 0.001542 0.001709 0.001881 0.002059 0.002242 0.002427 0.002616 0.002805 0.002993 0.003178 0.003354 0.003519 0.003666 0.003788 0.003878 0.003927 0.003924 0.003859 0.003719 0.003492 0.003165 0.002725 0.002158 0.001454 0.000601 -0.000410 -0.001587 -0.002933 -0.004451 -0.006139 -0.007992 -0.009997 -0.012141 -0.014401 -0.016752 -0.019159 -0.021587 -0.023991 -0.026326 -0.028543 -0.030590 -0.032416 -0.033973 -0.035212 -0.036091 -0.036572 -0.036624 -0.036223 -0.035353 -0.034007 -0.032188 -0.029908 -0.027187 -0.024059 -0.020563 -0.016751 -0.012680 -0.008414 -0.004023 0.000422 0.004847 0.009176 0.013340 0.017270 0.020905 0.024189 0.027076 0.029531 0.031526 0.033049 0.034093 0.034666 0.034782 0.034467 0.033751 0.032673 0.031274 0.029600 0.027700 0.025623 0.023418 0.021132 0.018809 0.016491 0.014216 0.012014 0.009915 0.007940 0.006108 0.004431 0.002918 0.001572 0.000395 -0.000618 -0.001473 -0.002178 -0.002744 -0.003184 -0.003511 -0.003738 -0.003877 -0.003943 -0.003947 -0.003899 -0.003810 -0.003688 -0.003540 -0.003372 -0.003191 -0.003001 -0.002806 -0.002610 -0.002416 -0.002226 -0.002042 -0.001864 -0.001693 -0.001530 -0.001374 -0.001226 -0.001085 -0.000953 -0.000830 -0.000715 -0.000611 -0.000516 -0.000432 -0.000357 -0.000293 -0.000237 -0.000190 -0.000150 -0.000118 -0.000092 -0.000070 -0.000054 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000022 0.000030 0.000040 0.000054 0.000070 0.000092 0.000118 0.000150 0.000189 0.000236 0.000292 0.000356 0.000431 0.000516 0.000611 0.000717 0.000834 0.000960 0.001096 0.001241 0.001394 0.001554 0.001722 0.001895 0.002074 0.002257 0.002443 0.002632 0.002821 0.003009 0.003192 0.003368 0.003532 0.003677 0.003797 0.003883 0.003928 0.003920 0.003848 0.003700 0.003464 0.003125 0.002671 0.002088 0.001365 0.000491 -0.000544 -0.001747 -0.003122 -0.004672 -0.006395 -0.008283 -0.010327 -0.012511 -0.014811 -0.017201 -0.019648 -0.022112 -0.024550 -0.026914 -0.029156 -0.031222 -0.033061 -0.034624 -0.035862 -0.036732 -0.037196 -0.037222 -0.036787 -0.035874 -0.034476 -0.032596 -0.030247 -0.027451 -0.024241 -0.020658 -0.016755 -0.012589 -0.008227 -0.003738 0.000803 0.005321 0.009741 0.013990 0.017999 0.021706 0.025053 0.027996 0.030496 0.032527 0.034075 0.035134 0.035711 0.035822 0.035491 0.034751 0.033640 0.032202 0.030482 0.028532 0.026400 0.024138 0.021792 0.019410 0.017032 0.014698 0.012440 0.010287 0.008261 0.006382 0.004662 0.003109 0.001729 0.000520 -0.000520 -0.001398 -0.002124 -0.002708 -0.003163 -0.003502 -0.003740 -0.003888 -0.003960 -0.003969 -0.003925 -0.003837 -0.003716 -0.003568 -0.003400 -0.003218 -0.003026 -0.002830 -0.002633 -0.002437 -0.002246 -0.002060 -0.001880 -0.001708 -0.001543 -0.001386 -0.001236 -0.001095 -0.000961 -0.000837 -0.000722 -0.000616 -0.000521 -0.000436 -0.000361 -0.000296 -0.000240 -0.000192 -0.000152 -0.000120 -0.000093 -0.000071 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000023 0.000031 0.000041 0.000054 0.000071 0.000092 0.000119 0.000152 0.000191 0.000239 0.000295 0.000360 0.000435 0.000520 0.000616 0.000723 0.000840 0.000967 0.001104 0.001249 0.001403 0.001564 0.001732 0.001906 0.002085 0.002269 0.002455 0.002644 0.002833 0.003021 0.003204 0.003379 0.003541 0.003685 0.003803 0.003887 0.003929 0.003916 0.003839 0.003685 0.003441 0.003094 0.002629 0.002034 0.001298 0.000408 -0.000645 -0.001867 -0.003264 -0.004838 -0.006586 -0.008501 -0.010573 -0.012785 -0.015115 -0.017533 -0.020006 -0.022495 -0.024955 -0.027339 -0.029594 -0.031670 -0.033515 -0.035077 -0.036310 -0.037168 -0.037614 -0.037616 -0.037149 -0.036198 -0.034755 -0.032824 -0.030419 -0.027561 -0.024284 -0.020632 -0.016656 -0.012416 -0.007978 -0.003415 0.001199 0.005788 0.010275 0.014587 0.018655 0.022413 0.025806 0.028788 0.031319 0.033374 0.034938 0.036004 0.036581 0.036684 0.036337 0.035574 0.034434 0.032960 0.031201 0.029206 0.027028 0.024717 0.022322 0.019890 0.017463 0.015080 0.012776 0.010579 0.008512 0.006595 0.004840 0.003257 0.001849 0.000616 -0.000445 -0.001341 -0.002083 -0.002680 -0.003147 -0.003496 -0.003742 -0.003897 -0.003974 -0.003987 -0.003945 -0.003860 -0.003739 -0.003591 -0.003422 -0.003239 -0.003047 -0.002849 -0.002651 -0.002454 -0.002261 -0.002074 -0.001893 -0.001720 -0.001553 -0.001395 -0.001244 -0.001102 -0.000967 -0.000842 -0.000726 -0.000621 -0.000525 -0.000439 -0.000364 -0.000298 -0.000242 -0.000194 -0.000154 -0.000121 -0.000094 -0.000072 -0.000055 -0.000042 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000031 0.000041 0.000054 0.000072 0.000093 0.000120 0.000153 0.000193 0.000241 0.000297 0.000362 0.000438 0.000524 0.000620 0.000727 0.000845 0.000972 0.001109 0.001255 0.001409 0.001571 0.001739 0.001914 0.002093 0.002277 0.002464 0.002652 0.002841 0.003029 0.003211 0.003386 0.003548 0.003690 0.003807 0.003890 0.003929 0.003914 0.003834 0.003675 0.003426 0.003073 0.002601 0.001999 0.001253 0.000353 -0.000711 -0.001946 -0.003357 -0.004945 -0.006709 -0.008642 -0.010731 -0.012961 -0.015307 -0.017742 -0.020230 -0.022732 -0.025202 -0.027593 -0.029853 -0.031930 -0.033772 -0.035328 -0.036550 -0.037393 -0.037821 -0.037799 -0.037304 -0.036321 -0.034842 -0.032870 -0.030420 -0.027515 -0.024188 -0.020485 -0.016456 -0.012164 -0.007674 -0.003059 0.001604 0.006240 0.010771 0.015123 0.019226 0.023016 0.026437 0.029440 0.031988 0.034055 0.035624 0.036691 0.037262 0.037354 0.036991 0.036207 0.035041 0.033537 0.031744 0.029714 0.027498 0.025148 0.022714 0.020242 0.017776 0.015356 0.013016 0.010786 0.008689 0.006744 0.004964 0.003359 0.001932 0.000682 -0.000394 -0.001303 -0.002055 -0.002662 -0.003137 -0.003493 -0.003744 -0.003904 -0.003986 -0.004001 -0.003961 -0.003877 -0.003756 -0.003608 -0.003439 -0.003255 -0.003061 -0.002863 -0.002664 -0.002466 -0.002272 -0.002084 -0.001902 -0.001727 -0.001560 -0.001401 -0.001250 -0.001106 -0.000971 -0.000846 -0.000730 -0.000623 -0.000527 -0.000442 -0.000366 -0.000300 -0.000243 -0.000195 -0.000155 -0.000121 -0.000094 -0.000073 -0.000055 -0.000042 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000041 0.000055 0.000072 0.000093 0.000120 0.000153 0.000194 0.000242 0.000298 0.000364 0.000440 0.000526 0.000623 0.000730 0.000848 0.000975 0.001113 0.001259 0.001413 0.001575 0.001744 0.001918 0.002097 0.002281 0.002468 0.002656 0.002845 0.003033 0.003215 0.003389 0.003551 0.003693 0.003809 0.003891 0.003929 0.003912 0.003830 0.003670 0.003419 0.003063 0.002588 0.001982 0.001233 0.000328 -0.000740 -0.001981 -0.003398 -0.004993 -0.006763 -0.008703 -0.010799 -0.013034 -0.015386 -0.017825 -0.020316 -0.022818 -0.025287 -0.027674 -0.029928 -0.031997 -0.033828 -0.035371 -0.036578 -0.037404 -0.037812 -0.037769 -0.037251 -0.036241 -0.034734 -0.032733 -0.030251 -0.027314 -0.023955 -0.020219 -0.016159 -0.011836 -0.007318 -0.002677 0.002012 0.006669 0.011220 0.015589 0.019705 0.023506 0.026934 0.029942 0.032492 0.034558 0.036123 0.037183 0.037744 0.037822 0.037443 0.036639 0.035451 0.033922 0.032104 0.030046 0.027802 0.025423 0.022960 0.020460 0.017968 0.015522 0.013158 0.010905 0.008788 0.006826 0.005031 0.003413 0.001974 0.000715 -0.000368 -0.001284 -0.002042 -0.002654 -0.003133 -0.003493 -0.003747 -0.003910 -0.003994 -0.004011 -0.003972 -0.003888 -0.003768 -0.003619 -0.003449 -0.003265 -0.003070 -0.002871 -0.002671 -0.002473 -0.002278 -0.002089 -0.001907 -0.001732 -0.001564 -0.001404 -0.001252 -0.001109 -0.000974 -0.000848 -0.000731 -0.000625 -0.000529 -0.000443 -0.000367 -0.000300 -0.000244 -0.000195 -0.000155 -0.000122 -0.000095 -0.000073 -0.000056 -0.000042 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000041 0.000055 0.000072 0.000093 0.000120 0.000154 0.000194 0.000242 0.000299 0.000365 0.000441 0.000527 0.000623 0.000731 0.000849 0.000976 0.001114 0.001260 0.001414 0.001576 0.001745 0.001919 0.002098 0.002281 0.002468 0.002656 0.002845 0.003032 0.003214 0.003389 0.003550 0.003692 0.003808 0.003890 0.003928 0.003911 0.003830 0.003670 0.003419 0.003063 0.002590 0.001985 0.001236 0.000334 -0.000733 -0.001972 -0.003387 -0.004980 -0.006747 -0.008683 -0.010775 -0.013005 -0.015350 -0.017781 -0.020262 -0.022752 -0.025208 -0.027580 -0.029818 -0.031869 -0.033682 -0.035206 -0.036393 -0.037201 -0.037589 -0.037527 -0.036989 -0.035960 -0.034434 -0.032414 -0.029915 -0.026962 -0.023589 -0.019841 -0.015771 -0.011440 -0.006917 -0.002273 0.002415 0.007070 0.011615 0.015977 0.020085 0.023875 0.027291 0.030286 0.032823 0.034875 0.036425 0.037470 0.038016 0.038079 0.037683 0.036862 0.035656 0.034110 0.032273 0.030197 0.027935 0.025538 0.023058 0.020542 0.018034 0.015574 0.013198 0.010936 0.008810 0.006840 0.005040 0.003418 0.001977 0.000716 -0.000369 -0.001286 -0.002044 -0.002657 -0.003136 -0.003497 -0.003752 -0.003915 -0.003999 -0.004017 -0.003978 -0.003894 -0.003773 -0.003624 -0.003454 -0.003268 -0.003074 -0.002874 -0.002673 -0.002474 -0.002279 -0.002090 -0.001908 -0.001733 -0.001565 -0.001405 -0.001253 -0.001109 -0.000974 -0.000848 -0.000732 -0.000625 -0.000529 -0.000443 -0.000367 -0.000300 -0.000244 -0.000195 -0.000155 -0.000122 -0.000095 -0.000073 -0.000055 -0.000042 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000041 0.000054 0.000071 0.000093 0.000120 0.000153 0.000193 0.000241 0.000298 0.000364 0.000440 0.000526 0.000623 0.000730 0.000848 0.000975 0.001113 0.001259 0.001413 0.001574 0.001742 0.001916 0.002095 0.002278 0.002464 0.002652 0.002840 0.003027 0.003209 0.003384 0.003545 0.003687 0.003804 0.003886 0.003926 0.003911 0.003831 0.003674 0.003426 0.003074 0.002605 0.002006 0.001264 0.000368 -0.000690 -0.001920 -0.003325 -0.004906 -0.006662 -0.008584 -0.010661 -0.012874 -0.015200 -0.017610 -0.020068 -0.022535 -0.024966 -0.027312 -0.029523 -0.031548 -0.033335 -0.034835 -0.035999 -0.036785 -0.037154 -0.037074 -0.036522 -0.035481 -0.033945 -0.031919 -0.029417 -0.026464 -0.023095 -0.019355 -0.015296 -0.010982 -0.006478 -0.001857 0.002806 0.007434 0.011950 0.016280 0.020357 0.024116 0.027501 0.030466 0.032975 0.035000 0.036526 0.037549 0.038074 0.038118 0.037706 0.036871 0.035652 0.034094 0.032247 0.030162 0.027893 0.025490 0.023004 0.020484 0.017974 0.015513 0.013137 0.010876 0.008753 0.006787 0.004992 0.003374 0.001939 0.000683 -0.000396 -0.001308 -0.002062 -0.002671 -0.003147 -0.003505 -0.003758 -0.003919 -0.004002 -0.004018 -0.003979 -0.003894 -0.003773 -0.003623 -0.003452 -0.003266 -0.003071 -0.002871 -0.002670 -0.002471 -0.002276 -0.002087 -0.001905 -0.001730 -0.001563 -0.001403 -0.001251 -0.001107 -0.000972 -0.000847 -0.000730 -0.000624 -0.000528 -0.000442 -0.000366 -0.000300 -0.000243 -0.000195 -0.000154 -0.000121 -0.000094 -0.000072 -0.000055 -0.000042 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000041 0.000054 0.000071 0.000092 0.000119 0.000152 0.000192 0.000240 0.000297 0.000363 0.000438 0.000524 0.000621 0.000728 0.000845 0.000972 0.001109 0.001254 0.001408 0.001569 0.001736 0.001909 0.002087 0.002269 0.002455 0.002642 0.002830 0.003017 0.003200 0.003374 0.003536 0.003679 0.003797 0.003881 0.003922 0.003911 0.003835 0.003682 0.003440 0.003095 0.002634 0.002045 0.001314 0.000432 -0.000613 -0.001826 -0.003213 -0.004775 -0.006509 -0.008407 -0.010458 -0.012642 -0.014938 -0.017315 -0.019738 -0.022169 -0.024563 -0.026872 -0.029048 -0.031038 -0.032793 -0.034262 -0.035399 -0.036162 -0.036512 -0.036418 -0.035856 -0.034810 -0.033275 -0.031255 -0.028764 -0.025828 -0.022481 -0.018769 -0.014745 -0.010469 -0.006008 -0.001433 0.003179 0.007755 0.012217 0.016494 0.020517 0.024224 0.027560 0.030478 0.032943 0.034929 0.036421 0.037414 0.037914 0.037938 0.037510 0.036663 0.035436 0.033873 0.032025 0.029941 0.027675 0.025278 0.022800 0.020289 0.017788 0.015339 0.012976 0.010728 0.008619 0.006667 0.004886 0.003283 0.001861 0.000618 -0.000450 -0.001351 -0.002096 -0.002697 -0.003166 -0.003518 -0.003765 -0.003923 -0.004003 -0.004016 -0.003975 -0.003889 -0.003766 -0.003616 -0.003444 -0.003258 -0.003063 -0.002863 -0.002662 -0.002464 -0.002269 -0.002081 -0.001899 -0.001724 -0.001557 -0.001398 -0.001246 -0.001103 -0.000969 -0.000843 -0.000727 -0.000621 -0.000525 -0.000440 -0.000364 -0.000298 -0.000241 -0.000193 -0.000153 -0.000120 -0.000094 -0.000072 -0.000055 -0.000041 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000040 0.000054 0.000070 0.000091 0.000118 0.000151 0.000191 0.000238 0.000294 0.000360 0.000435 0.000521 0.000617 0.000723 0.000840 0.000966 0.001102 0.001247 0.001400 0.001560 0.001726 0.001898 0.002075 0.002256 0.002441 0.002628 0.002815 0.003002 0.003185 0.003359 0.003522 0.003666 0.003786 0.003872 0.003917 0.003910 0.003839 0.003693 0.003459 0.003124 0.002675 0.002100 0.001385 0.000521 -0.000503 -0.001693 -0.003054 -0.004588 -0.006291 -0.008155 -0.010169 -0.012314 -0.014566 -0.016899 -0.019276 -0.021659 -0.024005 -0.026268 -0.028398 -0.030346 -0.032061 -0.033495 -0.034603 -0.035340 -0.035672 -0.035566 -0.035000 -0.033957 -0.032433 -0.030430 -0.027966 -0.025063 -0.021757 -0.018094 -0.014124 -0.009910 -0.005515 -0.001012 0.003527 0.008026 0.012412 0.016613 0.020562 0.024196 0.027464 0.030320 0.032728 0.034663 0.036110 0.037067 0.037538 0.037539 0.037096 0.036240 0.035009 0.033449 0.031608 0.029535 0.027283 0.024904 0.022445 0.019956 0.017479 0.015054 0.012716 0.010493 0.008410 0.006483 0.004726 0.003145 0.001744 0.000521 -0.000529 -0.001415 -0.002146 -0.002734 -0.003193 -0.003535 -0.003776 -0.003927 -0.004002 -0.004011 -0.003967 -0.003878 -0.003754 -0.003603 -0.003431 -0.003245 -0.003050 -0.002850 -0.002650 -0.002452 -0.002258 -0.002070 -0.001889 -0.001715 -0.001549 -0.001390 -0.001239 -0.001097 -0.000963 -0.000838 -0.000722 -0.000617 -0.000521 -0.000436 -0.000361 -0.000295 -0.000239 -0.000192 -0.000152 -0.000119 -0.000093 -0.000071 -0.000054 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000030 0.000040 0.000053 0.000069 0.000090 0.000116 0.000149 0.000188 0.000235 0.000291 0.000356 0.000431 0.000516 0.000611 0.000716 0.000832 0.000958 0.001093 0.001237 0.001389 0.001547 0.001712 0.001883 0.002058 0.002238 0.002422 0.002608 0.002795 0.002982 0.003164 0.003340 0.003503 0.003649 0.003771 0.003861 0.003910 0.003908 0.003844 0.003706 0.003483 0.003160 0.002726 0.002168 0.001475 0.000634 -0.000363 -0.001524 -0.002852 -0.004349 -0.006012 -0.007833 -0.009799 -0.011893 -0.014092 -0.016368 -0.018687 -0.021012 -0.023300 -0.025507 -0.027583 -0.029481 -0.031151 -0.032546 -0.033620 -0.034332 -0.034647 -0.034532 -0.033966 -0.032934 -0.031430 -0.029458 -0.027033 -0.024181 -0.020935 -0.017339 -0.013446 -0.009314 -0.005009 -0.000599 0.003843 0.008243 0.012530 0.016634 0.020488 0.024032 0.027215 0.029993 0.032330 0.034203 0.035598 0.036511 0.036949 0.036926 0.036468 0.035606 0.034378 0.032827 0.031001 0.028950 0.026723 0.024372 0.021947 0.019491 0.017051 0.014663 0.012361 0.010176 0.008128 0.006236 0.004512 0.002963 0.001591 0.000394 -0.000633 -0.001497 -0.002210 -0.002782 -0.003227 -0.003558 -0.003789 -0.003932 -0.004000 -0.004004 -0.003956 -0.003864 -0.003738 -0.003586 -0.003413 -0.003227 -0.003032 -0.002833 -0.002634 -0.002437 -0.002244 -0.002057 -0.001876 -0.001703 -0.001538 -0.001380 -0.001230 -0.001088 -0.000954 -0.000830 -0.000716 -0.000611 -0.000516 -0.000431 -0.000357 -0.000292 -0.000236 -0.000189 -0.000150 -0.000118 -0.000091 -0.000070 -0.000053 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000052 0.000068 0.000089 0.000115 0.000146 0.000185 0.000232 0.000287 0.000351 0.000425 0.000509 0.000603 0.000708 0.000823 0.000947 0.001081 0.001224 0.001374 0.001531 0.001694 0.001863 0.002037 0.002215 0.002398 0.002583 0.002770 0.002956 0.003139 0.003315 0.003479 0.003627 0.003751 0.003845 0.003899 0.003903 0.003848 0.003720 0.003509 0.003202 0.002786 0.002249 0.001580 0.000768 -0.000197 -0.001322 -0.002610 -0.004063 -0.005677 -0.007445 -0.009354 -0.011387 -0.013522 -0.015731 -0.017982 -0.020238 -0.022459 -0.024600 -0.026615 -0.028456 -0.030076 -0.031427 -0.032466 -0.033152 -0.033450 -0.033330 -0.032770 -0.031756 -0.030282 -0.028352 -0.025982 -0.023195 -0.020026 -0.016517 -0.012720 -0.008693 -0.004498 -0.000204 0.004120 0.008401 0.012568 0.016555 0.020296 0.023733 0.026815 0.029500 0.031755 0.033556 0.034890 0.035754 0.036155 0.036107 0.035636 0.034771 0.033550 0.032015 0.030213 0.028192 0.026002 0.023692 0.021310 0.018901 0.016509 0.014169 0.011917 0.009779 0.007778 0.005931 0.004249 0.002739 0.001402 0.000238 -0.000760 -0.001598 -0.002288 -0.002841 -0.003269 -0.003586 -0.003804 -0.003937 -0.003997 -0.003995 -0.003942 -0.003847 -0.003719 -0.003565 -0.003391 -0.003205 -0.003011 -0.002812 -0.002614 -0.002418 -0.002226 -0.002040 -0.001861 -0.001688 -0.001524 -0.001367 -0.001217 -0.001076 -0.000944 -0.000821 -0.000707 -0.000603 -0.000509 -0.000425 -0.000352 -0.000288 -0.000233 -0.000186 -0.000148 -0.000116 -0.000090 -0.000069 -0.000052 -0.000039 -0.000029 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000051 0.000067 0.000087 0.000112 0.000143 0.000182 0.000227 0.000282 0.000345 0.000418 0.000501 0.000594 0.000697 0.000811 0.000934 0.001066 0.001207 0.001355 0.001510 0.001671 0.001838 0.002011 0.002188 0.002369 0.002553 0.002739 0.002925 0.003107 0.003284 0.003450 0.003600 0.003727 0.003825 0.003884 0.003896 0.003849 0.003733 0.003536 0.003246 0.002851 0.002339 0.001698 0.000919 -0.000009 -0.001092 -0.002333 -0.003734 -0.005292 -0.006998 -0.008841 -0.010804 -0.012865 -0.014998 -0.017171 -0.019350 -0.021494 -0.023562 -0.025508 -0.027287 -0.028851 -0.030155 -0.031157 -0.031816 -0.032099 -0.031977 -0.031429 -0.030440 -0.029005 -0.027129 -0.024826 -0.022120 -0.019044 -0.015641 -0.011959 -0.008055 -0.003991 0.000168 0.004353 0.008495 0.012524 0.016376 0.019987 0.023300 0.026268 0.028849 0.031010 0.032730 0.033997 0.034807 0.035167 0.035094 0.034610 0.033746 0.032537 0.031025 0.029255 0.027274 0.025130 0.022871 0.020544 0.018194 0.015861 0.013582 0.011389 0.009310 0.007365 0.005571 0.003939 0.002475 0.001182 0.000056 -0.000908 -0.001716 -0.002379 -0.002909 -0.003317 -0.003617 -0.003822 -0.003943 -0.003994 -0.003985 -0.003926 -0.003827 -0.003696 -0.003540 -0.003366 -0.003179 -0.002985 -0.002788 -0.002590 -0.002395 -0.002205 -0.002020 -0.001842 -0.001671 -0.001507 -0.001351 -0.001202 -0.001063 -0.000931 -0.000809 -0.000696 -0.000594 -0.000501 -0.000418 -0.000346 -0.000283 -0.000229 -0.000183 -0.000145 -0.000114 -0.000088 -0.000068 -0.000051 -0.000039 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000050 0.000065 0.000085 0.000109 0.000140 0.000177 0.000222 0.000275 0.000338 0.000409 0.000491 0.000583 0.000685 0.000797 0.000918 0.001048 0.001187 0.001333 0.001486 0.001645 0.001810 0.001980 0.002155 0.002335 0.002518 0.002703 0.002888 0.003071 0.003248 0.003415 0.003567 0.003698 0.003800 0.003865 0.003885 0.003848 0.003745 0.003563 0.003293 0.002920 0.002436 0.001827 0.001084 0.000198 -0.000837 -0.002026 -0.003369 -0.004862 -0.006499 -0.008268 -0.010152 -0.012131 -0.014179 -0.016267 -0.018360 -0.020421 -0.022409 -0.024281 -0.025991 -0.027495 -0.028750 -0.029712 -0.030345 -0.030615 -0.030494 -0.029961 -0.029004 -0.027618 -0.025806 -0.023583 -0.020972 -0.018005 -0.014722 -0.011173 -0.007411 -0.003495 0.000510 0.004538 0.008523 0.012398 0.016098 0.019564 0.022741 0.025582 0.028047 0.030106 0.031737 0.032930 0.033682 0.034001 0.033901 0.033407 0.032546 0.031355 0.029872 0.028141 0.026208 0.024120 0.021922 0.019661 0.017380 0.015117 0.012909 0.010786 0.008774 0.006894 0.005162 0.003588 0.002177 0.000932 -0.000150 -0.001075 -0.001848 -0.002482 -0.002985 -0.003371 -0.003653 -0.003841 -0.003950 -0.003990 -0.003973 -0.003907 -0.003804 -0.003669 -0.003511 -0.003336 -0.003150 -0.002956 -0.002759 -0.002563 -0.002369 -0.002180 -0.001996 -0.001819 -0.001650 -0.001487 -0.001332 -0.001185 -0.001046 -0.000916 -0.000795 -0.000684 -0.000582 -0.000491 -0.000410 -0.000338 -0.000277 -0.000224 -0.000179 -0.000142 -0.000111 -0.000086 -0.000066 -0.000050 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000048 0.000063 0.000082 0.000106 0.000136 0.000173 0.000216 0.000268 0.000329 0.000400 0.000480 0.000570 0.000670 0.000780 0.000899 0.001027 0.001164 0.001307 0.001458 0.001614 0.001777 0.001945 0.002118 0.002296 0.002478 0.002662 0.002847 0.003029 0.003207 0.003375 0.003529 0.003663 0.003770 0.003842 0.003869 0.003843 0.003753 0.003589 0.003338 0.002991 0.002536 0.001962 0.001260 0.000420 -0.000564 -0.001695 -0.002973 -0.004396 -0.005957 -0.007644 -0.009443 -0.011333 -0.013289 -0.015285 -0.017286 -0.019258 -0.021160 -0.022951 -0.024589 -0.026030 -0.027231 -0.028153 -0.028759 -0.029017 -0.028901 -0.028390 -0.027471 -0.026141 -0.024403 -0.022271 -0.019767 -0.016923 -0.013776 -0.010374 -0.006769 -0.003019 0.000816 0.004672 0.008485 0.012190 0.015725 0.019033 0.022062 0.024765 0.027105 0.029054 0.030591 0.031705 0.032397 0.032672 0.032547 0.032043 0.031190 0.030020 0.028573 0.026888 0.025012 0.022987 0.020861 0.018675 0.016471 0.014288 0.012160 0.010115 0.008180 0.006373 0.004710 0.003200 0.001848 0.000657 -0.000377 -0.001258 -0.001994 -0.002593 -0.003068 -0.003430 -0.003690 -0.003862 -0.003956 -0.003985 -0.003958 -0.003887 -0.003778 -0.003640 -0.003480 -0.003303 -0.003116 -0.002922 -0.002727 -0.002531 -0.002339 -0.002151 -0.001969 -0.001794 -0.001626 -0.001465 -0.001311 -0.001165 -0.001028 -0.000899 -0.000780 -0.000670 -0.000570 -0.000480 -0.000400 -0.000330 -0.000270 -0.000218 -0.000175 -0.000138 -0.000108 -0.000084 -0.000064 -0.000049 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000014 0.000020 0.000026 0.000035 0.000047 0.000061 0.000080 0.000103 0.000132 0.000167 0.000210 0.000261 0.000320 0.000389 0.000467 0.000556 0.000654 0.000761 0.000878 0.001004 0.001137 0.001278 0.001426 0.001580 0.001740 0.001906 0.002078 0.002254 0.002434 0.002617 0.002801 0.002983 0.003161 0.003330 0.003486 0.003623 0.003734 0.003812 0.003848 0.003833 0.003757 0.003610 0.003382 0.003062 0.002638 0.002102 0.001442 0.000652 -0.000276 -0.001344 -0.002554 -0.003901 -0.005381 -0.006981 -0.008688 -0.010483 -0.012343 -0.014240 -0.016144 -0.018021 -0.019832 -0.021540 -0.023101 -0.024476 -0.025622 -0.026503 -0.027082 -0.027330 -0.027221 -0.026735 -0.025861 -0.024594 -0.022939 -0.020907 -0.018522 -0.015811 -0.012814 -0.009573 -0.006139 -0.002567 0.001084 0.004754 0.008381 0.011903 0.015262 0.018401 0.021271 0.023828 0.026037 0.027869 0.029307 0.030340 0.030969 0.031200 0.031050 0.030540 0.029696 0.028553 0.027146 0.025515 0.023701 0.021749 0.019701 0.017598 0.015481 0.013387 0.011346 0.009388 0.007536 0.005809 0.004221 0.002781 0.001494 0.000361 -0.000620 -0.001454 -0.002149 -0.002712 -0.003156 -0.003491 -0.003729 -0.003882 -0.003961 -0.003978 -0.003942 -0.003863 -0.003748 -0.003607 -0.003444 -0.003266 -0.003078 -0.002885 -0.002690 -0.002496 -0.002305 -0.002119 -0.001939 -0.001765 -0.001599 -0.001439 -0.001287 -0.001143 -0.001008 -0.000881 -0.000763 -0.000654 -0.000556 -0.000468 -0.000390 -0.000322 -0.000262 -0.000212 -0.000170 -0.000134 -0.000105 -0.000081 -0.000062 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000034 0.000045 0.000059 0.000077 0.000100 0.000128 0.000162 0.000203 0.000252 0.000310 0.000377 0.000453 0.000539 0.000635 0.000740 0.000855 0.000978 0.001109 0.001247 0.001392 0.001543 0.001701 0.001865 0.002034 0.002208 0.002386 0.002568 0.002751 0.002932 0.003110 0.003280 0.003437 0.003577 0.003693 0.003777 0.003821 0.003817 0.003756 0.003627 0.003422 0.003129 0.002739 0.002242 0.001628 0.000889 0.000020 -0.000982 -0.002118 -0.003386 -0.004780 -0.006289 -0.007900 -0.009595 -0.011354 -0.013149 -0.014952 -0.016730 -0.018447 -0.020067 -0.021549 -0.022855 -0.023946 -0.024784 -0.025337 -0.025576 -0.025477 -0.025020 -0.024196 -0.022998 -0.021432 -0.019510 -0.017252 -0.014686 -0.011847 -0.008778 -0.005527 -0.002145 0.001311 0.004784 0.008214 0.011543 0.014715 0.017677 0.020381 0.022785 0.024856 0.026567 0.027902 0.028852 0.029418 0.029606 0.029432 0.028917 0.028087 0.026974 0.025612 0.024039 0.022296 0.020422 0.018460 0.016448 0.014425 0.012425 0.010480 0.008615 0.006853 0.005211 0.003704 0.002338 0.001120 0.000049 -0.000876 -0.001660 -0.002310 -0.002836 -0.003247 -0.003554 -0.003768 -0.003901 -0.003964 -0.003968 -0.003922 -0.003835 -0.003715 -0.003569 -0.003404 -0.003225 -0.003036 -0.002843 -0.002649 -0.002456 -0.002267 -0.002083 -0.001905 -0.001733 -0.001569 -0.001411 -0.001261 -0.001119 -0.000985 -0.000860 -0.000744 -0.000637 -0.000541 -0.000455 -0.000378 -0.000312 -0.000254 -0.000205 -0.000164 -0.000130 -0.000102 -0.000079 -0.000060 -0.000046 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000043 0.000057 0.000074 0.000096 0.000123 0.000156 0.000196 0.000243 0.000299 0.000364 0.000438 0.000522 0.000615 0.000718 0.000829 0.000950 0.001078 0.001213 0.001355 0.001504 0.001659 0.001820 0.001987 0.002159 0.002336 0.002515 0.002697 0.002877 0.003055 0.003225 0.003384 0.003526 0.003645 0.003735 0.003787 0.003795 0.003748 0.003638 0.003456 0.003192 0.002836 0.002379 0.001812 0.001128 0.000320 -0.000613 -0.001674 -0.002859 -0.004164 -0.005578 -0.007091 -0.008684 -0.010337 -0.012027 -0.013726 -0.015403 -0.017024 -0.018554 -0.019955 -0.021191 -0.022224 -0.023020 -0.023548 -0.023779 -0.023692 -0.023267 -0.022496 -0.021373 -0.019903 -0.018096 -0.015972 -0.013557 -0.010886 -0.007997 -0.004937 -0.001755 0.001497 0.004763 0.007988 0.011116 0.014094 0.016871 0.019402 0.021648 0.023578 0.025165 0.026396 0.027262 0.027764 0.027909 0.027713 0.027196 0.026383 0.025304 0.023992 0.022483 0.020815 0.019026 0.017155 0.015240 0.013317 0.011418 0.009573 0.007807 0.006140 0.004589 0.003166 0.001879 0.000733 -0.000273 -0.001139 -0.001871 -0.002476 -0.002962 -0.003338 -0.003615 -0.003805 -0.003918 -0.003964 -0.003954 -0.003898 -0.003803 -0.003677 -0.003527 -0.003359 -0.003178 -0.002990 -0.002797 -0.002604 -0.002412 -0.002225 -0.002043 -0.001867 -0.001698 -0.001536 -0.001381 -0.001233 -0.001093 -0.000961 -0.000838 -0.000724 -0.000619 -0.000525 -0.000441 -0.000366 -0.000301 -0.000246 -0.000198 -0.000158 -0.000125 -0.000098 -0.000076 -0.000058 -0.000044 -0.000033 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000041 0.000054 0.000071 0.000092 0.000118 0.000149 0.000188 0.000234 0.000288 0.000350 0.000422 0.000503 0.000594 0.000693 0.000802 0.000919 0.001045 0.001177 0.001317 0.001463 0.001615 0.001774 0.001938 0.002108 0.002282 0.002460 0.002639 0.002818 0.002995 0.003165 0.003324 0.003469 0.003591 0.003687 0.003747 0.003765 0.003733 0.003642 0.003484 0.003248 0.002927 0.002511 0.001992 0.001363 0.000619 -0.000245 -0.001228 -0.002328 -0.003542 -0.004861 -0.006272 -0.007761 -0.009308 -0.010891 -0.012484 -0.014058 -0.015581 -0.017019 -0.018338 -0.019503 -0.020479 -0.021233 -0.021735 -0.021961 -0.021887 -0.021498 -0.020783 -0.019738 -0.018367 -0.016680 -0.014695 -0.012438 -0.009940 -0.007238 -0.004375 -0.001399 0.001642 0.004696 0.007709 0.010630 0.013407 0.015995 0.018349 0.020434 0.022219 0.023682 0.024807 0.025590 0.026029 0.026134 0.025918 0.025401 0.024608 0.023567 0.022309 0.020867 0.019278 0.017579 0.015804 0.013992 0.012173 0.010381 0.008640 0.006977 0.005409 0.003951 0.002616 0.001411 0.000339 -0.000598 -0.001404 -0.002083 -0.002641 -0.003086 -0.003427 -0.003674 -0.003839 -0.003930 -0.003960 -0.003936 -0.003869 -0.003766 -0.003634 -0.003480 -0.003309 -0.003127 -0.002938 -0.002746 -0.002554 -0.002365 -0.002180 -0.002000 -0.001827 -0.001660 -0.001500 -0.001347 -0.001202 -0.001064 -0.000935 -0.000814 -0.000702 -0.000600 -0.000508 -0.000426 -0.000353 -0.000291 -0.000237 -0.000191 -0.000152 -0.000120 -0.000094 -0.000073 -0.000056 -0.000042 -0.000032 -0.000024 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000039 0.000052 0.000068 0.000087 0.000112 0.000143 0.000179 0.000223 0.000275 0.000336 0.000405 0.000483 0.000571 0.000668 0.000774 0.000888 0.001010 0.001140 0.001276 0.001420 0.001570 0.001725 0.001887 0.002054 0.002226 0.002401 0.002579 0.002756 0.002931 0.003100 0.003260 0.003406 0.003531 0.003632 0.003700 0.003729 0.003711 0.003638 0.003503 0.003297 0.003010 0.002636 0.002165 0.001592 0.000911 0.000118 -0.000786 -0.001802 -0.002924 -0.004146 -0.005455 -0.006839 -0.008279 -0.009755 -0.011241 -0.012711 -0.014135 -0.015482 -0.016719 -0.017812 -0.018731 -0.019443 -0.019922 -0.020142 -0.020083 -0.019731 -0.019075 -0.018111 -0.016842 -0.015278 -0.013435 -0.011338 -0.009017 -0.006505 -0.003844 -0.001077 0.001748 0.004584 0.007382 0.010091 0.012666 0.015060 0.017236 0.019158 0.020798 0.022135 0.023156 0.023856 0.024235 0.024301 0.024068 0.023555 0.022784 0.021784 0.020582 0.019212 0.017706 0.016100 0.014426 0.012719 0.011009 0.009326 0.007694 0.006136 0.004669 0.003309 0.002064 0.000942 -0.000054 -0.000923 -0.001667 -0.002291 -0.002802 -0.003205 -0.003511 -0.003728 -0.003867 -0.003938 -0.003950 -0.003913 -0.003835 -0.003723 -0.003585 -0.003427 -0.003254 -0.003071 -0.002882 -0.002691 -0.002501 -0.002314 -0.002131 -0.001954 -0.001784 -0.001619 -0.001462 -0.001312 -0.001169 -0.001034 -0.000907 -0.000789 -0.000679 -0.000580 -0.000490 -0.000410 -0.000340 -0.000279 -0.000227 -0.000183 -0.000146 -0.000115 -0.000090 -0.000070 -0.000053 -0.000040 -0.000030 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000049 0.000064 0.000083 0.000107 0.000136 0.000171 0.000213 0.000263 0.000321 0.000387 0.000463 0.000547 0.000641 0.000744 0.000855 0.000974 0.001101 0.001235 0.001375 0.001522 0.001676 0.001834 0.001999 0.002168 0.002340 0.002515 0.002690 0.002863 0.003031 0.003191 0.003337 0.003465 0.003570 0.003645 0.003684 0.003681 0.003626 0.003514 0.003336 0.003084 0.002751 0.002328 0.001810 0.001192 0.000470 -0.000357 -0.001287 -0.002318 -0.003443 -0.004651 -0.005931 -0.007264 -0.008632 -0.010011 -0.011378 -0.012704 -0.013960 -0.015114 -0.016138 -0.016999 -0.017670 -0.018126 -0.018342 -0.018300 -0.017985 -0.017389 -0.016506 -0.015341 -0.013901 -0.012202 -0.010267 -0.008124 -0.005804 -0.003346 -0.000791 0.001817 0.004435 0.007014 0.009511 0.011880 0.014082 0.016077 0.017836 0.019332 0.020545 0.021463 0.022083 0.022403 0.022433 0.022186 0.021679 0.020934 0.019977 0.018835 0.017538 0.016119 0.014607 0.013037 0.011438 0.009839 0.008267 0.006746 0.005296 0.003933 0.002670 0.001517 0.000479 -0.000440 -0.001240 -0.001922 -0.002492 -0.002955 -0.003317 -0.003587 -0.003775 -0.003889 -0.003938 -0.003933 -0.003882 -0.003793 -0.003674 -0.003530 -0.003368 -0.003192 -0.003009 -0.002821 -0.002631 -0.002444 -0.002259 -0.002080 -0.001906 -0.001738 -0.001577 -0.001422 -0.001275 -0.001135 -0.001002 -0.000878 -0.000762 -0.000656 -0.000559 -0.000471 -0.000394 -0.000326 -0.000267 -0.000217 -0.000175 -0.000139 -0.000110 -0.000086 -0.000066 -0.000051 -0.000038 -0.000029 -0.000021 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000046 0.000061 0.000079 0.000101 0.000129 0.000162 0.000202 0.000250 0.000305 0.000369 0.000441 0.000523 0.000614 0.000713 0.000821 0.000937 0.001061 0.001192 0.001330 0.001474 0.001624 0.001780 0.001941 0.002107 0.002277 0.002449 0.002621 0.002792 0.002958 0.003117 0.003263 0.003393 0.003502 0.003584 0.003633 0.003643 0.003606 0.003517 0.003367 0.003148 0.002855 0.002479 0.002016 0.001459 0.000807 0.000057 -0.000791 -0.001732 -0.002761 -0.003870 -0.005045 -0.006273 -0.007535 -0.008809 -0.010074 -0.011303 -0.012468 -0.013542 -0.014496 -0.015301 -0.015932 -0.016365 -0.016578 -0.016553 -0.016276 -0.015740 -0.014939 -0.013877 -0.012561 -0.011007 -0.009233 -0.007267 -0.005139 -0.002884 -0.000540 0.001852 0.004250 0.006613 0.008897 0.011063 0.013071 0.014889 0.016486 0.017840 0.018931 0.019750 0.020291 0.020556 0.020553 0.020295 0.019796 0.019080 0.018168 0.017088 0.015867 0.014534 0.013120 0.011654 0.010164 0.008678 0.007219 0.005809 0.004468 0.003208 0.002044 0.000982 0.000028 -0.000814 -0.001544 -0.002166 -0.002681 -0.003096 -0.003418 -0.003653 -0.003811 -0.003901 -0.003930 -0.003909 -0.003845 -0.003745 -0.003618 -0.003468 -0.003302 -0.003126 -0.002942 -0.002755 -0.002568 -0.002383 -0.002202 -0.002025 -0.001855 -0.001690 -0.001532 -0.001380 -0.001236 -0.001099 -0.000969 -0.000848 -0.000735 -0.000631 -0.000537 -0.000452 -0.000377 -0.000312 -0.000255 -0.000207 -0.000166 -0.000132 -0.000104 -0.000081 -0.000063 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000025 0.000033 0.000044 0.000057 0.000074 0.000095 0.000121 0.000153 0.000191 0.000236 0.000289 0.000350 0.000420 0.000498 0.000586 0.000682 0.000787 0.000900 0.001020 0.001148 0.001283 0.001424 0.001572 0.001724 0.001882 0.002045 0.002211 0.002379 0.002549 0.002717 0.002881 0.003038 0.003185 0.003316 0.003429 0.003517 0.003576 0.003598 0.003579 0.003511 0.003387 0.003202 0.002947 0.002617 0.002206 0.001710 0.001125 0.000449 -0.000317 -0.001171 -0.002107 -0.003118 -0.004193 -0.005317 -0.006475 -0.007646 -0.008811 -0.009944 -0.011021 -0.012016 -0.012901 -0.013653 -0.014245 -0.014656 -0.014865 -0.014857 -0.014619 -0.014142 -0.013422 -0.012462 -0.011269 -0.009856 -0.008242 -0.006452 -0.004513 -0.002459 -0.000324 0.001854 0.004037 0.006185 0.008260 0.010225 0.012044 0.013686 0.015126 0.016340 0.017313 0.018035 0.018502 0.018715 0.018682 0.018415 0.017928 0.017241 0.016377 0.015360 0.014216 0.012971 0.011655 0.010293 0.008913 0.007539 0.006192 0.004894 0.003660 0.002504 0.001437 0.000466 -0.000404 -0.001170 -0.001832 -0.002392 -0.002855 -0.003223 -0.003505 -0.003707 -0.003836 -0.003902 -0.003912 -0.003875 -0.003798 -0.003689 -0.003554 -0.003400 -0.003231 -0.003054 -0.002870 -0.002685 -0.002501 -0.002319 -0.002141 -0.001969 -0.001802 -0.001640 -0.001485 -0.001337 -0.001196 -0.001061 -0.000935 -0.000816 -0.000706 -0.000605 -0.000514 -0.000432 -0.000360 -0.000297 -0.000243 -0.000197 -0.000158 -0.000125 -0.000099 -0.000077 -0.000059 -0.000045 -0.000034 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000041 0.000054 0.000070 0.000089 0.000114 0.000144 0.000180 0.000223 0.000273 0.000332 0.000398 0.000474 0.000558 0.000651 0.000752 0.000862 0.000979 0.001104 0.001235 0.001373 0.001517 0.001667 0.001821 0.001980 0.002143 0.002308 0.002474 0.002639 0.002800 0.002956 0.003102 0.003235 0.003351 0.003445 0.003512 0.003547 0.003544 0.003497 0.003399 0.003245 0.003027 0.002741 0.002380 0.001941 0.001420 0.000816 0.000128 -0.000641 -0.001488 -0.002404 -0.003381 -0.004405 -0.005462 -0.006533 -0.007600 -0.008641 -0.009632 -0.010549 -0.011369 -0.012067 -0.012621 -0.013011 -0.013217 -0.013226 -0.013025 -0.012606 -0.011965 -0.011105 -0.010032 -0.008758 -0.007301 -0.005682 -0.003929 -0.002071 -0.000140 0.001828 0.003800 0.005738 0.007609 0.009377 0.011012 0.012484 0.013770 0.014850 0.015709 0.016338 0.016735 0.016900 0.016840 0.016566 0.016093 0.015438 0.014623 0.013669 0.012602 0.011446 0.010226 0.008969 0.007697 0.006433 0.005198 0.004010 0.002882 0.001828 0.000857 -0.000025 -0.000812 -0.001504 -0.002099 -0.002600 -0.003010 -0.003334 -0.003577 -0.003746 -0.003848 -0.003891 -0.003883 -0.003831 -0.003743 -0.003625 -0.003484 -0.003326 -0.003155 -0.002977 -0.002795 -0.002612 -0.002430 -0.002252 -0.002079 -0.001910 -0.001747 -0.001589 -0.001437 -0.001292 -0.001154 -0.001023 -0.000899 -0.000784 -0.000677 -0.000579 -0.000491 -0.000412 -0.000342 -0.000282 -0.000230 -0.000186 -0.000149 -0.000118 -0.000093 -0.000072 -0.000056 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000050 0.000065 0.000084 0.000107 0.000135 0.000169 0.000210 0.000257 0.000313 0.000377 0.000449 0.000529 0.000619 0.000717 0.000823 0.000937 0.001058 0.001186 0.001321 0.001461 0.001607 0.001758 0.001913 0.002072 0.002233 0.002396 0.002558 0.002717 0.002870 0.003016 0.003150 0.003268 0.003368 0.003443 0.003490 0.003503 0.003475 0.003402 0.003277 0.003095 0.002849 0.002536 0.002151 0.001692 0.001155 0.000542 -0.000147 -0.000908 -0.001734 -0.002617 -0.003545 -0.004504 -0.005479 -0.006452 -0.007403 -0.008311 -0.009153 -0.009909 -0.010556 -0.011073 -0.011442 -0.011645 -0.011670 -0.011504 -0.011141 -0.010577 -0.009814 -0.008857 -0.007718 -0.006413 -0.004962 -0.003389 -0.001722 0.000010 0.001776 0.003543 0.005278 0.006951 0.008530 0.009987 0.011295 0.012434 0.013385 0.014136 0.014678 0.015009 0.015129 0.015045 0.014767 0.014309 0.013688 0.012922 0.012033 0.011042 0.009973 0.008849 0.007693 0.006527 0.005372 0.004246 0.003164 0.002141 0.001186 0.000308 -0.000487 -0.001194 -0.001813 -0.002343 -0.002787 -0.003146 -0.003426 -0.003631 -0.003769 -0.003845 -0.003867 -0.003842 -0.003777 -0.003679 -0.003553 -0.003407 -0.003246 -0.003074 -0.002896 -0.002715 -0.002535 -0.002357 -0.002183 -0.002014 -0.001849 -0.001690 -0.001536 -0.001388 -0.001246 -0.001111 -0.000983 -0.000863 -0.000751 -0.000647 -0.000552 -0.000467 -0.000391 -0.000325 -0.000267 -0.000217 -0.000175 -0.000140 -0.000111 -0.000087 -0.000068 -0.000052 -0.000040 -0.000030 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000047 0.000061 0.000078 0.000100 0.000126 0.000158 0.000197 0.000242 0.000294 0.000355 0.000424 0.000501 0.000587 0.000681 0.000783 0.000893 0.001011 0.001135 0.001266 0.001403 0.001545 0.001693 0.001844 0.001999 0.002157 0.002316 0.002474 0.002630 0.002782 0.002926 0.003061 0.003183 0.003287 0.003370 0.003428 0.003455 0.003446 0.003396 0.003298 0.003148 0.002941 0.002673 0.002339 0.001936 0.001464 0.000920 0.000307 -0.000372 -0.001113 -0.001906 -0.002742 -0.003609 -0.004492 -0.005375 -0.006240 -0.007068 -0.007838 -0.008532 -0.009128 -0.009609 -0.009958 -0.010158 -0.010197 -0.010065 -0.009756 -0.009266 -0.008596 -0.007752 -0.006743 -0.005584 -0.004294 -0.002895 -0.001411 0.000130 0.001700 0.003271 0.004812 0.006295 0.007693 0.008980 0.010133 0.011132 0.011962 0.012610 0.013070 0.013339 0.013418 0.013313 0.013034 0.012593 0.012006 0.011290 0.010464 0.009548 0.008564 0.007534 0.006477 0.005414 0.004364 0.003343 0.002365 0.001441 0.000582 -0.000205 -0.000916 -0.001546 -0.002095 -0.002563 -0.002950 -0.003261 -0.003499 -0.003669 -0.003776 -0.003828 -0.003831 -0.003790 -0.003713 -0.003606 -0.003474 -0.003324 -0.003161 -0.002988 -0.002811 -0.002633 -0.002456 -0.002282 -0.002112 -0.001947 -0.001786 -0.001631 -0.001481 -0.001337 -0.001199 -0.001067 -0.000942 -0.000825 -0.000717 -0.000616 -0.000525 -0.000443 -0.000371 -0.000307 -0.000252 -0.000204 -0.000165 -0.000131 -0.000104 -0.000081 -0.000063 -0.000048 -0.000037 -0.000028 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000073 0.000093 0.000117 0.000148 0.000184 0.000226 0.000276 0.000334 0.000399 0.000473 0.000555 0.000645 0.000744 0.000850 0.000963 0.001084 0.001211 0.001344 0.001482 0.001625 0.001773 0.001924 0.002078 0.002233 0.002388 0.002541 0.002691 0.002835 0.002970 0.003094 0.003203 0.003293 0.003361 0.003401 0.003409 0.003380 0.003308 0.003188 0.003017 0.002789 0.002502 0.002153 0.001740 0.001262 0.000720 0.000116 -0.000543 -0.001253 -0.002003 -0.002782 -0.003578 -0.004375 -0.005158 -0.005910 -0.006611 -0.007245 -0.007793 -0.008239 -0.008567 -0.008763 -0.008816 -0.008716 -0.008458 -0.008038 -0.007457 -0.006719 -0.005835 -0.004817 -0.003681 -0.002448 -0.001139 0.000220 0.001604 0.002988 0.004345 0.005649 0.006875 0.008002 0.009007 0.009875 0.010591 0.011143 0.011527 0.011739 0.011781 0.011659 0.011380 0.010958 0.010405 0.009738 0.008974 0.008132 0.007231 0.006290 0.005329 0.004366 0.003416 0.002496 0.001616 0.000789 0.000021 -0.000680 -0.001310 -0.001867 -0.002349 -0.002756 -0.003090 -0.003354 -0.003552 -0.003688 -0.003768 -0.003797 -0.003782 -0.003727 -0.003640 -0.003525 -0.003389 -0.003236 -0.003071 -0.002899 -0.002724 -0.002549 -0.002375 -0.002205 -0.002039 -0.001878 -0.001722 -0.001571 -0.001425 -0.001284 -0.001150 -0.001022 -0.000901 -0.000787 -0.000682 -0.000586 -0.000498 -0.000419 -0.000350 -0.000289 -0.000236 -0.000192 -0.000154 -0.000122 -0.000097 -0.000075 -0.000058 -0.000045 -0.000034 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000040 0.000052 0.000067 0.000086 0.000109 0.000137 0.000171 0.000211 0.000258 0.000312 0.000374 0.000444 0.000523 0.000609 0.000703 0.000806 0.000915 0.001031 0.001154 0.001283 0.001417 0.001556 0.001700 0.001847 0.001996 0.002148 0.002299 0.002450 0.002598 0.002740 0.002876 0.003002 0.003115 0.003212 0.003289 0.003341 0.003365 0.003354 0.003305 0.003213 0.003074 0.002884 0.002641 0.002341 0.001982 0.001565 0.001089 0.000556 -0.000029 -0.000660 -0.001329 -0.002026 -0.002740 -0.003457 -0.004163 -0.004841 -0.005477 -0.006054 -0.006556 -0.006968 -0.007276 -0.007467 -0.007532 -0.007462 -0.007251 -0.006897 -0.006400 -0.005765 -0.004999 -0.004114 -0.003124 -0.002048 -0.000906 0.000282 0.001491 0.002699 0.003882 0.005017 0.006083 0.007059 0.007928 0.008673 0.009283 0.009747 0.010060 0.010221 0.010230 0.010093 0.009817 0.009413 0.008895 0.008276 0.007573 0.006802 0.005980 0.005126 0.004257 0.003388 0.002535 0.001710 0.000924 0.000187 -0.000493 -0.001113 -0.001667 -0.002154 -0.002572 -0.002922 -0.003206 -0.003426 -0.003586 -0.003691 -0.003745 -0.003753 -0.003721 -0.003654 -0.003558 -0.003437 -0.003297 -0.003143 -0.002978 -0.002808 -0.002635 -0.002463 -0.002293 -0.002127 -0.001965 -0.001808 -0.001656 -0.001509 -0.001367 -0.001230 -0.001100 -0.000975 -0.000858 -0.000749 -0.000647 -0.000554 -0.000470 -0.000395 -0.000329 -0.000271 -0.000221 -0.000179 -0.000143 -0.000114 -0.000089 -0.000070 -0.000054 -0.000041 -0.000031 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000048 0.000062 0.000079 0.000101 0.000127 0.000158 0.000196 0.000240 0.000291 0.000350 0.000416 0.000491 0.000573 0.000663 0.000761 0.000866 0.000978 0.001097 0.001221 0.001351 0.001486 0.001625 0.001768 0.001913 0.002061 0.002209 0.002357 0.002502 0.002644 0.002780 0.002908 0.003024 0.003127 0.003212 0.003275 0.003312 0.003318 0.003290 0.003222 0.003113 0.002957 0.002753 0.002498 0.002190 0.001828 0.001413 0.000946 0.000430 -0.000128 -0.000722 -0.001343 -0.001981 -0.002622 -0.003256 -0.003866 -0.004440 -0.004963 -0.005420 -0.005799 -0.006088 -0.006274 -0.006350 -0.006307 -0.006141 -0.005849 -0.005431 -0.004891 -0.004236 -0.003476 -0.002624 -0.001696 -0.000709 0.000318 0.001363 0.002406 0.003427 0.004406 0.005323 0.006160 0.006902 0.007534 0.008046 0.008429 0.008679 0.008793 0.008773 0.008623 0.008352 0.007968 0.007484 0.006912 0.006267 0.005564 0.004819 0.004048 0.003265 0.002486 0.001723 0.000988 0.000291 -0.000360 -0.000960 -0.001502 -0.001985 -0.002406 -0.002765 -0.003061 -0.003298 -0.003477 -0.003602 -0.003677 -0.003707 -0.003697 -0.003650 -0.003573 -0.003469 -0.003343 -0.003201 -0.003045 -0.002882 -0.002713 -0.002543 -0.002375 -0.002209 -0.002047 -0.001889 -0.001736 -0.001588 -0.001445 -0.001307 -0.001175 -0.001048 -0.000928 -0.000815 -0.000709 -0.000612 -0.000523 -0.000442 -0.000371 -0.000308 -0.000253 -0.000206 -0.000167 -0.000133 -0.000105 -0.000083 -0.000064 -0.000049 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000034 0.000044 0.000057 0.000073 0.000093 0.000117 0.000146 0.000181 0.000222 0.000271 0.000326 0.000389 0.000459 0.000538 0.000624 0.000717 0.000818 0.000925 0.001039 0.001159 0.001284 0.001415 0.001549 0.001688 0.001829 0.001973 0.002118 0.002262 0.002406 0.002546 0.002681 0.002810 0.002930 0.003037 0.003129 0.003201 0.003250 0.003271 0.003261 0.003216 0.003133 0.003008 0.002840 0.002626 0.002364 0.002053 0.001693 0.001285 0.000833 0.000342 -0.000183 -0.000734 -0.001300 -0.001872 -0.002438 -0.002985 -0.003501 -0.003973 -0.004388 -0.004736 -0.005005 -0.005186 -0.005271 -0.005254 -0.005129 -0.004894 -0.004550 -0.004099 -0.003548 -0.002904 -0.002180 -0.001389 -0.000547 0.000330 0.001223 0.002115 0.002987 0.003821 0.004600 0.005310 0.005935 0.006464 0.006887 0.007197 0.007389 0.007461 0.007416 0.007257 0.006991 0.006628 0.006177 0.005651 0.005062 0.004424 0.003752 0.003058 0.002358 0.001663 0.000985 0.000334 -0.000280 -0.000852 -0.001375 -0.001847 -0.002263 -0.002623 -0.002926 -0.003173 -0.003366 -0.003507 -0.003600 -0.003648 -0.003657 -0.003629 -0.003569 -0.003483 -0.003373 -0.003244 -0.003100 -0.002945 -0.002782 -0.002617 -0.002450 -0.002285 -0.002123 -0.001965 -0.001812 -0.001663 -0.001520 -0.001381 -0.001247 -0.001119 -0.000996 -0.000880 -0.000771 -0.000669 -0.000576 -0.000491 -0.000415 -0.000347 -0.000287 -0.000236 -0.000192 -0.000154 -0.000123 -0.000097 -0.000076 -0.000059 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000031 0.000040 0.000052 0.000067 0.000085 0.000107 0.000134 0.000167 0.000205 0.000250 0.000302 0.000362 0.000428 0.000503 0.000584 0.000673 0.000770 0.000872 0.000982 0.001097 0.001218 0.001343 0.001473 0.001607 0.001744 0.001884 0.002025 0.002166 0.002307 0.002446 0.002581 0.002710 0.002832 0.002943 0.003041 0.003121 0.003179 0.003214 0.003219 0.003194 0.003134 0.003038 0.002902 0.002724 0.002504 0.002239 0.001929 0.001576 0.001182 0.000751 0.000290 -0.000196 -0.000698 -0.001205 -0.001709 -0.002197 -0.002659 -0.003083 -0.003460 -0.003778 -0.004029 -0.004205 -0.004298 -0.004303 -0.004215 -0.004033 -0.003757 -0.003388 -0.002933 -0.002397 -0.001791 -0.001127 -0.000417 0.000322 0.001076 0.001828 0.002563 0.003265 0.003920 0.004513 0.005032 0.005468 0.005810 0.006054 0.006194 0.006230 0.006164 0.005998 0.005740 0.005396 0.004978 0.004496 0.003960 0.003384 0.002780 0.002160 0.001536 0.000920 0.000322 -0.000250 -0.000788 -0.001286 -0.001739 -0.002145 -0.002500 -0.002803 -0.003056 -0.003257 -0.003410 -0.003517 -0.003581 -0.003605 -0.003594 -0.003551 -0.003481 -0.003386 -0.003271 -0.003139 -0.002995 -0.002841 -0.002681 -0.002518 -0.002355 -0.002194 -0.002036 -0.001883 -0.001734 -0.001589 -0.001450 -0.001315 -0.001185 -0.001061 -0.000943 -0.000831 -0.000727 -0.000629 -0.000540 -0.000460 -0.000387 -0.000323 -0.000267 -0.000219 -0.000177 -0.000142 -0.000113 -0.000089 -0.000069 -0.000054 -0.000041 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000061 0.000077 0.000098 0.000123 0.000153 0.000189 0.000231 0.000280 0.000335 0.000398 0.000468 0.000546 0.000631 0.000722 0.000820 0.000925 0.001035 0.001151 0.001272 0.001397 0.001526 0.001659 0.001794 0.001931 0.002069 0.002207 0.002344 0.002478 0.002608 0.002731 0.002845 0.002946 0.003033 0.003100 0.003145 0.003165 0.003156 0.003117 0.003045 0.002938 0.002794 0.002611 0.002387 0.002123 0.001819 0.001478 0.001103 0.000698 0.000272 -0.000170 -0.000619 -0.001066 -0.001500 -0.001912 -0.002293 -0.002633 -0.002925 -0.003159 -0.003329 -0.003429 -0.003454 -0.003400 -0.003266 -0.003051 -0.002758 -0.002389 -0.001952 -0.001454 -0.000905 -0.000317 0.000297 0.000924 0.001550 0.002161 0.002743 0.003284 0.003772 0.004197 0.004548 0.004819 0.005003 0.005098 0.005103 0.005018 0.004848 0.004598 0.004275 0.003889 0.003448 0.002964 0.002446 0.001906 0.001354 0.000802 0.000259 -0.000265 -0.000765 -0.001232 -0.001662 -0.002051 -0.002396 -0.002695 -0.002948 -0.003154 -0.003315 -0.003432 -0.003508 -0.003545 -0.003548 -0.003520 -0.003465 -0.003385 -0.003284 -0.003165 -0.003032 -0.002887 -0.002734 -0.002577 -0.002418 -0.002259 -0.002102 -0.001949 -0.001799 -0.001655 -0.001515 -0.001379 -0.001249 -0.001123 -0.001004 -0.000890 -0.000783 -0.000682 -0.000590 -0.000505 -0.000428 -0.000360 -0.000299 -0.000247 -0.000202 -0.000163 -0.000131 -0.000104 -0.000081 -0.000063 -0.000049 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000043 0.000055 0.000070 0.000089 0.000112 0.000140 0.000173 0.000212 0.000258 0.000310 0.000369 0.000435 0.000508 0.000589 0.000676 0.000769 0.000869 0.000974 0.001085 0.001201 0.001321 0.001446 0.001574 0.001704 0.001837 0.001972 0.002107 0.002241 0.002373 0.002502 0.002626 0.002742 0.002846 0.002938 0.003012 0.003066 0.003097 0.003104 0.003083 0.003033 0.002951 0.002837 0.002686 0.002500 0.002277 0.002017 0.001723 0.001398 0.001046 0.000673 0.000285 -0.000110 -0.000505 -0.000890 -0.001257 -0.001598 -0.001906 -0.002172 -0.002391 -0.002556 -0.002662 -0.002705 -0.002681 -0.002590 -0.002430 -0.002204 -0.001914 -0.001565 -0.001165 -0.000720 -0.000242 0.000259 0.000772 0.001284 0.001783 0.002258 0.002697 0.003091 0.003430 0.003707 0.003913 0.004046 0.004102 0.004079 0.003980 0.003808 0.003567 0.003265 0.002909 0.002508 0.002071 0.001608 0.001128 0.000640 0.000155 -0.000320 -0.000777 -0.001210 -0.001612 -0.001980 -0.002311 -0.002601 -0.002850 -0.003057 -0.003222 -0.003346 -0.003432 -0.003480 -0.003495 -0.003480 -0.003437 -0.003370 -0.003282 -0.003176 -0.003055 -0.002921 -0.002777 -0.002626 -0.002472 -0.002316 -0.002162 -0.002009 -0.001860 -0.001715 -0.001575 -0.001439 -0.001308 -0.001182 -0.001061 -0.000946 -0.000837 -0.000734 -0.000638 -0.000550 -0.000470 -0.000397 -0.000333 -0.000276 -0.000227 -0.000185 -0.000149 -0.000119 -0.000094 -0.000074 -0.000057 -0.000044 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000038 0.000050 0.000064 0.000081 0.000102 0.000127 0.000158 0.000194 0.000236 0.000285 0.000341 0.000403 0.000472 0.000548 0.000630 0.000719 0.000814 0.000914 0.001020 0.001131 0.001246 0.001366 0.001489 0.001615 0.001743 0.001874 0.002005 0.002137 0.002267 0.002395 0.002518 0.002634 0.002741 0.002836 0.002916 0.002977 0.003019 0.003038 0.003033 0.003002 0.002943 0.002854 0.002733 0.002579 0.002392 0.002173 0.001921 0.001641 0.001337 0.001012 0.000672 0.000325 -0.000022 -0.000363 -0.000689 -0.000995 -0.001272 -0.001516 -0.001721 -0.001881 -0.001992 -0.002050 -0.002053 -0.002000 -0.001890 -0.001723 -0.001503 -0.001234 -0.000920 -0.000569 -0.000188 0.000212 0.000622 0.001032 0.001432 0.001811 0.002160 0.002471 0.002734 0.002944 0.003095 0.003182 0.003204 0.003159 0.003048 0.002875 0.002645 0.002364 0.002037 0.001674 0.001282 0.000870 0.000445 0.000017 -0.000407 -0.000820 -0.001215 -0.001587 -0.001930 -0.002242 -0.002520 -0.002761 -0.002966 -0.003132 -0.003261 -0.003353 -0.003410 -0.003436 -0.003431 -0.003400 -0.003345 -0.003269 -0.003175 -0.003065 -0.002942 -0.002808 -0.002665 -0.002517 -0.002366 -0.002214 -0.002064 -0.001916 -0.001771 -0.001631 -0.001495 -0.001364 -0.001237 -0.001116 -0.000999 -0.000888 -0.000784 -0.000686 -0.000594 -0.000511 -0.000435 -0.000367 -0.000307 -0.000254 -0.000208 -0.000169 -0.000136 -0.000108 -0.000085 -0.000067 -0.000052 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000020 0.000027 0.000035 0.000045 0.000057 0.000073 0.000092 0.000116 0.000144 0.000177 0.000216 0.000262 0.000313 0.000371 0.000436 0.000508 0.000586 0.000670 0.000760 0.000855 0.000956 0.001062 0.001172 0.001286 0.001404 0.001526 0.001650 0.001776 0.001904 0.002032 0.002160 0.002285 0.002407 0.002524 0.002632 0.002729 0.002813 0.002880 0.002930 0.002960 0.002968 0.002953 0.002914 0.002847 0.002752 0.002628 0.002473 0.002289 0.002076 0.001836 0.001574 0.001292 0.000996 0.000693 0.000388 0.000087 -0.000203 -0.000477 -0.000728 -0.000952 -0.001143 -0.001298 -0.001414 -0.001485 -0.001512 -0.001492 -0.001424 -0.001310 -0.001152 -0.000952 -0.000715 -0.000446 -0.000152 0.000159 0.000478 0.000798 0.001110 0.001405 0.001674 0.001911 0.002109 0.002261 0.002363 0.002411 0.002403 0.002339 0.002220 0.002049 0.001830 0.001569 0.001271 0.000943 0.000593 0.000228 -0.000146 -0.000520 -0.000888 -0.001244 -0.001583 -0.001899 -0.002189 -0.002451 -0.002681 -0.002879 -0.003044 -0.003174 -0.003272 -0.003336 -0.003370 -0.003375 -0.003354 -0.003310 -0.003245 -0.003162 -0.003063 -0.002950 -0.002826 -0.002693 -0.002552 -0.002407 -0.002260 -0.002112 -0.001966 -0.001822 -0.001683 -0.001547 -0.001416 -0.001289 -0.001167 -0.001049 -0.000938 -0.000831 -0.000731 -0.000638 -0.000552 -0.000473 -0.000401 -0.000337 -0.000281 -0.000232 -0.000190 -0.000154 -0.000123 -0.000098 -0.000077 -0.000060 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000031 0.000040 0.000051 0.000066 0.000083 0.000105 0.000130 0.000161 0.000197 0.000239 0.000287 0.000341 0.000402 0.000469 0.000542 0.000622 0.000707 0.000798 0.000893 0.000994 0.001099 0.001208 0.001321 0.001438 0.001557 0.001679 0.001802 0.001927 0.002051 0.002175 0.002295 0.002410 0.002518 0.002617 0.002703 0.002776 0.002832 0.002871 0.002890 0.002889 0.002866 0.002820 0.002747 0.002649 0.002523 0.002369 0.002190 0.001987 0.001761 0.001518 0.001262 0.000997 0.000729 0.000464 0.000206 -0.000039 -0.000266 -0.000472 -0.000652 -0.000802 -0.000921 -0.001004 -0.001050 -0.001058 -0.001028 -0.000960 -0.000855 -0.000716 -0.000546 -0.000349 -0.000131 0.000102 0.000343 0.000584 0.000819 0.001040 0.001240 0.001413 0.001552 0.001654 0.001714 0.001729 0.001697 0.001618 0.001493 0.001326 0.001118 0.000877 0.000606 0.000311 0.000000 -0.000322 -0.000649 -0.000974 -0.001291 -0.001596 -0.001884 -0.002150 -0.002393 -0.002610 -0.002798 -0.002958 -0.003087 -0.003187 -0.003257 -0.003298 -0.003312 -0.003300 -0.003266 -0.003211 -0.003138 -0.003049 -0.002947 -0.002833 -0.002708 -0.002576 -0.002438 -0.002296 -0.002153 -0.002010 -0.001868 -0.001729 -0.001594 -0.001463 -0.001336 -0.001214 -0.001096 -0.000984 -0.000877 -0.000775 -0.000680 -0.000591 -0.000510 -0.000435 -0.000368 -0.000309 -0.000256 -0.000211 -0.000172 -0.000139 -0.000111 -0.000088 -0.000069 -0.000054 -0.000041 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000046 0.000059 0.000075 0.000094 0.000118 0.000146 0.000179 0.000217 0.000262 0.000312 0.000368 0.000431 0.000500 0.000575 0.000655 0.000741 0.000832 0.000927 0.001027 0.001131 0.001239 0.001351 0.001465 0.001582 0.001702 0.001822 0.001943 0.002063 0.002181 0.002294 0.002402 0.002500 0.002589 0.002664 0.002726 0.002772 0.002801 0.002812 0.002803 0.002773 0.002721 0.002644 0.002543 0.002417 0.002268 0.002096 0.001904 0.001696 0.001474 0.001243 0.001008 0.000774 0.000545 0.000326 0.000120 -0.000070 -0.000239 -0.000385 -0.000505 -0.000598 -0.000661 -0.000693 -0.000695 -0.000666 -0.000607 -0.000520 -0.000407 -0.000272 -0.000119 0.000046 0.000218 0.000391 0.000559 0.000716 0.000856 0.000973 0.001064 0.001122 0.001146 0.001133 0.001081 0.000991 0.000863 0.000700 0.000505 0.000282 0.000037 -0.000227 -0.000502 -0.000785 -0.001069 -0.001350 -0.001622 -0.001881 -0.002123 -0.002345 -0.002546 -0.002723 -0.002874 -0.003000 -0.003100 -0.003172 -0.003219 -0.003240 -0.003238 -0.003212 -0.003167 -0.003104 -0.003025 -0.002932 -0.002827 -0.002712 -0.002589 -0.002459 -0.002324 -0.002186 -0.002047 -0.001908 -0.001771 -0.001637 -0.001506 -0.001380 -0.001258 -0.001140 -0.001027 -0.000919 -0.000817 -0.000720 -0.000629 -0.000546 -0.000469 -0.000399 -0.000336 -0.000281 -0.000233 -0.000191 -0.000155 -0.000125 -0.000100 -0.000079 -0.000062 -0.000048 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000041 0.000053 0.000067 0.000084 0.000106 0.000131 0.000161 0.000197 0.000237 0.000284 0.000336 0.000395 0.000459 0.000529 0.000605 0.000685 0.000771 0.000862 0.000957 0.001056 0.001159 0.001265 0.001375 0.001487 0.001602 0.001718 0.001835 0.001951 0.002066 0.002177 0.002283 0.002381 0.002470 0.002548 0.002613 0.002665 0.002702 0.002722 0.002726 0.002710 0.002674 0.002617 0.002538 0.002436 0.002313 0.002169 0.002006 0.001828 0.001636 0.001436 0.001231 0.001024 0.000821 0.000624 0.000436 0.000262 0.000103 -0.000039 -0.000161 -0.000261 -0.000337 -0.000390 -0.000418 -0.000422 -0.000402 -0.000359 -0.000295 -0.000213 -0.000116 -0.000008 0.000105 0.000220 0.000331 0.000433 0.000522 0.000592 0.000640 0.000662 0.000656 0.000619 0.000551 0.000452 0.000323 0.000166 -0.000017 -0.000221 -0.000442 -0.000677 -0.000921 -0.001168 -0.001414 -0.001654 -0.001886 -0.002104 -0.002306 -0.002489 -0.002653 -0.002794 -0.002914 -0.003011 -0.003084 -0.003134 -0.003161 -0.003166 -0.003149 -0.003113 -0.003059 -0.002989 -0.002906 -0.002810 -0.002704 -0.002590 -0.002468 -0.002340 -0.002209 -0.002075 -0.001940 -0.001806 -0.001674 -0.001545 -0.001419 -0.001297 -0.001179 -0.001066 -0.000958 -0.000855 -0.000758 -0.000666 -0.000580 -0.000501 -0.000429 -0.000364 -0.000306 -0.000255 -0.000210 -0.000172 -0.000139 -0.000112 -0.000089 -0.000070 -0.000055 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000028 0.000036 0.000047 0.000060 0.000075 0.000094 0.000118 0.000145 0.000177 0.000214 0.000257 0.000305 0.000359 0.000419 0.000485 0.000556 0.000632 0.000712 0.000798 0.000888 0.000982 0.001079 0.001181 0.001286 0.001393 0.001503 0.001615 0.001727 0.001840 0.001951 0.002059 0.002162 0.002259 0.002348 0.002427 0.002495 0.002551 0.002594 0.002623 0.002636 0.002632 0.002611 0.002570 0.002510 0.002429 0.002328 0.002209 0.002072 0.001920 0.001755 0.001581 0.001402 0.001220 0.001039 0.000862 0.000692 0.000530 0.000380 0.000243 0.000121 0.000016 -0.000072 -0.000141 -0.000191 -0.000223 -0.000235 -0.000229 -0.000206 -0.000168 -0.000118 -0.000059 0.000006 0.000071 0.000134 0.000190 0.000235 0.000265 0.000277 0.000269 0.000238 0.000183 0.000102 -0.000003 -0.000131 -0.000282 -0.000452 -0.000639 -0.000838 -0.001047 -0.001261 -0.001476 -0.001689 -0.001894 -0.002089 -0.002271 -0.002438 -0.002588 -0.002718 -0.002830 -0.002922 -0.002993 -0.003044 -0.003075 -0.003085 -0.003076 -0.003048 -0.003003 -0.002942 -0.002868 -0.002781 -0.002684 -0.002578 -0.002465 -0.002345 -0.002221 -0.002093 -0.001963 -0.001833 -0.001704 -0.001577 -0.001453 -0.001332 -0.001215 -0.001102 -0.000994 -0.000891 -0.000793 -0.000700 -0.000613 -0.000533 -0.000459 -0.000392 -0.000331 -0.000277 -0.000230 -0.000189 -0.000154 -0.000125 -0.000100 -0.000079 -0.000062 -0.000049 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000032 0.000041 0.000053 0.000067 0.000084 0.000105 0.000129 0.000159 0.000192 0.000232 0.000276 0.000326 0.000381 0.000442 0.000508 0.000579 0.000655 0.000736 0.000821 0.000909 0.001002 0.001099 0.001198 0.001301 0.001406 0.001513 0.001621 0.001729 0.001836 0.001940 0.002041 0.002136 0.002224 0.002303 0.002373 0.002433 0.002480 0.002515 0.002536 0.002543 0.002533 0.002506 0.002462 0.002399 0.002318 0.002219 0.002105 0.001976 0.001835 0.001684 0.001527 0.001367 0.001206 0.001047 0.000892 0.000743 0.000602 0.000470 0.000348 0.000239 0.000142 0.000060 -0.000008 -0.000062 -0.000100 -0.000124 -0.000135 -0.000134 -0.000122 -0.000104 -0.000080 -0.000056 -0.000033 -0.000016 -0.000007 -0.000010 -0.000027 -0.000061 -0.000112 -0.000182 -0.000272 -0.000381 -0.000508 -0.000651 -0.000810 -0.000980 -0.001159 -0.001344 -0.001532 -0.001719 -0.001901 -0.002075 -0.002239 -0.002390 -0.002526 -0.002646 -0.002749 -0.002834 -0.002902 -0.002952 -0.002984 -0.002998 -0.002995 -0.002974 -0.002937 -0.002885 -0.002819 -0.002741 -0.002653 -0.002556 -0.002450 -0.002338 -0.002221 -0.002100 -0.001977 -0.001852 -0.001727 -0.001603 -0.001481 -0.001361 -0.001245 -0.001133 -0.001026 -0.000923 -0.000824 -0.000731 -0.000644 -0.000562 -0.000487 -0.000418 -0.000355 -0.000299 -0.000250 -0.000207 -0.000169 -0.000138 -0.000111 -0.000088 -0.000070 -0.000055 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000059 0.000074 0.000093 0.000115 0.000141 0.000172 0.000207 0.000248 0.000294 0.000345 0.000401 0.000463 0.000529 0.000600 0.000676 0.000755 0.000839 0.000927 0.001018 0.001113 0.001210 0.001310 0.001412 0.001515 0.001619 0.001722 0.001822 0.001920 0.002012 0.002099 0.002178 0.002249 0.002310 0.002361 0.002401 0.002428 0.002443 0.002443 0.002428 0.002397 0.002349 0.002285 0.002205 0.002109 0.002000 0.001879 0.001749 0.001612 0.001471 0.001328 0.001185 0.001044 0.000906 0.000773 0.000646 0.000526 0.000414 0.000311 0.000219 0.000137 0.000066 0.000007 -0.000042 -0.000080 -0.000108 -0.000128 -0.000142 -0.000153 -0.000162 -0.000172 -0.000186 -0.000207 -0.000237 -0.000278 -0.000332 -0.000399 -0.000481 -0.000578 -0.000689 -0.000813 -0.000949 -0.001096 -0.001251 -0.001412 -0.001577 -0.001741 -0.001903 -0.002058 -0.002206 -0.002342 -0.002466 -0.002576 -0.002670 -0.002749 -0.002812 -0.002859 -0.002891 -0.002907 -0.002907 -0.002892 -0.002862 -0.002817 -0.002760 -0.002690 -0.002610 -0.002521 -0.002424 -0.002320 -0.002211 -0.002097 -0.001980 -0.001860 -0.001740 -0.001620 -0.001501 -0.001385 -0.001270 -0.001160 -0.001053 -0.000950 -0.000852 -0.000759 -0.000672 -0.000590 -0.000513 -0.000443 -0.000379 -0.000321 -0.000270 -0.000224 -0.000185 -0.000151 -0.000122 -0.000098 -0.000078 -0.000062 -0.000048 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000041 0.000052 0.000065 0.000082 0.000101 0.000125 0.000153 0.000185 0.000222 0.000264 0.000310 0.000362 0.000419 0.000481 0.000547 0.000617 0.000692 0.000771 0.000854 0.000940 0.001030 0.001122 0.001217 0.001314 0.001412 0.001511 0.001609 0.001705 0.001799 0.001889 0.001973 0.002051 0.002122 0.002184 0.002238 0.002281 0.002314 0.002335 0.002343 0.002338 0.002318 0.002283 0.002233 0.002168 0.002090 0.001998 0.001895 0.001782 0.001663 0.001539 0.001412 0.001283 0.001155 0.001027 0.000902 0.000780 0.000662 0.000549 0.000442 0.000342 0.000249 0.000165 0.000089 0.000021 -0.000038 -0.000089 -0.000134 -0.000175 -0.000212 -0.000247 -0.000284 -0.000324 -0.000369 -0.000420 -0.000480 -0.000550 -0.000630 -0.000720 -0.000822 -0.000933 -0.001054 -0.001183 -0.001320 -0.001461 -0.001606 -0.001751 -0.001895 -0.002035 -0.002168 -0.002292 -0.002405 -0.002505 -0.002592 -0.002665 -0.002723 -0.002767 -0.002797 -0.002813 -0.002816 -0.002804 -0.002779 -0.002741 -0.002691 -0.002629 -0.002557 -0.002476 -0.002387 -0.002291 -0.002189 -0.002083 -0.001972 -0.001859 -0.001744 -0.001629 -0.001514 -0.001401 -0.001289 -0.001180 -0.001075 -0.000973 -0.000876 -0.000783 -0.000696 -0.000614 -0.000537 -0.000466 -0.000401 -0.000342 -0.000289 -0.000242 -0.000200 -0.000165 -0.000134 -0.000108 -0.000087 -0.000069 -0.000054 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000057 0.000071 0.000089 0.000110 0.000135 0.000164 0.000197 0.000235 0.000278 0.000325 0.000378 0.000435 0.000496 0.000562 0.000631 0.000705 0.000783 0.000864 0.000949 0.001036 0.001126 0.001217 0.001310 0.001404 0.001498 0.001590 0.001680 0.001767 0.001848 0.001925 0.001995 0.002057 0.002112 0.002158 0.002194 0.002220 0.002235 0.002238 0.002228 0.002204 0.002166 0.002114 0.002050 0.001973 0.001885 0.001788 0.001685 0.001575 0.001462 0.001347 0.001230 0.001112 0.000994 0.000877 0.000761 0.000648 0.000538 0.000433 0.000333 0.000238 0.000150 0.000069 -0.000006 -0.000076 -0.000140 -0.000200 -0.000258 -0.000315 -0.000372 -0.000431 -0.000495 -0.000563 -0.000638 -0.000720 -0.000810 -0.000906 -0.001011 -0.001122 -0.001239 -0.001361 -0.001488 -0.001617 -0.001747 -0.001876 -0.002002 -0.002122 -0.002235 -0.002339 -0.002432 -0.002512 -0.002580 -0.002634 -0.002676 -0.002704 -0.002719 -0.002722 -0.002713 -0.002692 -0.002659 -0.002614 -0.002559 -0.002495 -0.002421 -0.002340 -0.002252 -0.002157 -0.002058 -0.001955 -0.001848 -0.001739 -0.001629 -0.001519 -0.001409 -0.001301 -0.001195 -0.001091 -0.000992 -0.000895 -0.000804 -0.000717 -0.000635 -0.000558 -0.000486 -0.000421 -0.000361 -0.000307 -0.000258 -0.000215 -0.000178 -0.000146 -0.000118 -0.000095 -0.000076 -0.000060 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000030 0.000039 0.000049 0.000062 0.000078 0.000096 0.000118 0.000144 0.000174 0.000209 0.000247 0.000291 0.000338 0.000391 0.000447 0.000508 0.000573 0.000642 0.000715 0.000791 0.000870 0.000952 0.001037 0.001123 0.001211 0.001300 0.001389 0.001477 0.001563 0.001646 0.001725 0.001799 0.001868 0.001930 0.001985 0.002033 0.002072 0.002102 0.002122 0.002131 0.002128 0.002114 0.002086 0.002046 0.001993 0.001929 0.001855 0.001771 0.001681 0.001585 0.001485 0.001381 0.001275 0.001165 0.001054 0.000942 0.000829 0.000717 0.000606 0.000497 0.000392 0.000290 0.000194 0.000102 0.000015 -0.000067 -0.000145 -0.000220 -0.000293 -0.000365 -0.000438 -0.000512 -0.000590 -0.000671 -0.000757 -0.000848 -0.000944 -0.001045 -0.001151 -0.001261 -0.001374 -0.001490 -0.001608 -0.001726 -0.001843 -0.001957 -0.002068 -0.002172 -0.002268 -0.002354 -0.002429 -0.002493 -0.002545 -0.002583 -0.002610 -0.002625 -0.002628 -0.002620 -0.002601 -0.002572 -0.002532 -0.002483 -0.002425 -0.002358 -0.002284 -0.002203 -0.002116 -0.002024 -0.001928 -0.001828 -0.001726 -0.001621 -0.001516 -0.001411 -0.001306 -0.001203 -0.001102 -0.001005 -0.000910 -0.000820 -0.000734 -0.000652 -0.000576 -0.000504 -0.000438 -0.000378 -0.000323 -0.000274 -0.000230 -0.000191 -0.000157 -0.000129 -0.000104 -0.000084 -0.000067 -0.000053 -0.000041 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000054 0.000067 0.000084 0.000103 0.000126 0.000153 0.000184 0.000219 0.000258 0.000301 0.000349 0.000401 0.000457 0.000517 0.000581 0.000649 0.000720 0.000795 0.000872 0.000951 0.001032 0.001115 0.001199 0.001283 0.001366 0.001448 0.001527 0.001603 0.001675 0.001742 0.001803 0.001858 0.001906 0.001947 0.001980 0.002005 0.002019 0.002023 0.002016 0.001997 0.001966 0.001924 0.001870 0.001808 0.001736 0.001658 0.001574 0.001484 0.001391 0.001294 0.001193 0.001088 0.000981 0.000871 0.000760 0.000649 0.000539 0.000430 0.000325 0.000222 0.000124 0.000029 -0.000061 -0.000149 -0.000234 -0.000318 -0.000401 -0.000484 -0.000570 -0.000657 -0.000748 -0.000842 -0.000939 -0.001040 -0.001143 -0.001249 -0.001357 -0.001466 -0.001576 -0.001686 -0.001794 -0.001900 -0.002002 -0.002098 -0.002188 -0.002269 -0.002341 -0.002402 -0.002451 -0.002489 -0.002515 -0.002530 -0.002533 -0.002526 -0.002509 -0.002483 -0.002447 -0.002402 -0.002349 -0.002288 -0.002221 -0.002147 -0.002067 -0.001982 -0.001893 -0.001800 -0.001704 -0.001605 -0.001506 -0.001405 -0.001305 -0.001205 -0.001108 -0.001013 -0.000921 -0.000832 -0.000747 -0.000666 -0.000590 -0.000519 -0.000453 -0.000393 -0.000337 -0.000287 -0.000243 -0.000203 -0.000168 -0.000138 -0.000113 -0.000091 -0.000073 -0.000058 -0.000046 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000036 0.000046 0.000058 0.000072 0.000090 0.000110 0.000134 0.000161 0.000192 0.000228 0.000267 0.000310 0.000357 0.000409 0.000464 0.000524 0.000587 0.000653 0.000722 0.000794 0.000868 0.000944 0.001022 0.001101 0.001180 0.001259 0.001336 0.001412 0.001484 0.001553 0.001618 0.001678 0.001732 0.001781 0.001823 0.001858 0.001885 0.001904 0.001913 0.001912 0.001901 0.001878 0.001844 0.001800 0.001747 0.001686 0.001618 0.001544 0.001465 0.001380 0.001292 0.001198 0.001100 0.000998 0.000892 0.000783 0.000673 0.000562 0.000452 0.000344 0.000238 0.000136 0.000037 -0.000059 -0.000152 -0.000244 -0.000334 -0.000424 -0.000515 -0.000607 -0.000702 -0.000798 -0.000897 -0.000999 -0.001102 -0.001206 -0.001311 -0.001417 -0.001522 -0.001626 -0.001728 -0.001827 -0.001923 -0.002014 -0.002099 -0.002176 -0.002245 -0.002304 -0.002353 -0.002390 -0.002417 -0.002432 -0.002436 -0.002431 -0.002416 -0.002391 -0.002359 -0.002318 -0.002270 -0.002214 -0.002152 -0.002084 -0.002011 -0.001933 -0.001850 -0.001764 -0.001675 -0.001582 -0.001488 -0.001393 -0.001297 -0.001202 -0.001108 -0.001016 -0.000926 -0.000840 -0.000757 -0.000677 -0.000602 -0.000532 -0.000466 -0.000406 -0.000350 -0.000300 -0.000254 -0.000214 -0.000178 -0.000148 -0.000121 -0.000098 -0.000079 -0.000063 -0.000050 -0.000039 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000024 0.000031 0.000039 0.000050 0.000062 0.000077 0.000095 0.000116 0.000141 0.000168 0.000200 0.000235 0.000274 0.000317 0.000364 0.000415 0.000469 0.000527 0.000589 0.000653 0.000720 0.000789 0.000860 0.000933 0.001006 0.001080 0.001155 0.001228 0.001299 0.001369 0.001435 0.001497 0.001555 0.001609 0.001657 0.001700 0.001736 0.001766 0.001788 0.001801 0.001805 0.001800 0.001784 0.001758 0.001722 0.001677 0.001624 0.001565 0.001500 0.001429 0.001353 0.001272 0.001185 0.001093 0.000996 0.000894 0.000788 0.000679 0.000570 0.000460 0.000351 0.000244 0.000140 0.000039 -0.000059 -0.000155 -0.000250 -0.000343 -0.000437 -0.000532 -0.000628 -0.000727 -0.000827 -0.000928 -0.001032 -0.001136 -0.001240 -0.001343 -0.001445 -0.001546 -0.001644 -0.001739 -0.001831 -0.001918 -0.001999 -0.002074 -0.002141 -0.002199 -0.002247 -0.002286 -0.002313 -0.002330 -0.002336 -0.002333 -0.002320 -0.002298 -0.002268 -0.002231 -0.002187 -0.002136 -0.002079 -0.002017 -0.001949 -0.001877 -0.001801 -0.001721 -0.001638 -0.001552 -0.001464 -0.001375 -0.001284 -0.001193 -0.001103 -0.001014 -0.000928 -0.000844 -0.000763 -0.000685 -0.000611 -0.000542 -0.000477 -0.000416 -0.000361 -0.000310 -0.000264 -0.000224 -0.000187 -0.000156 -0.000128 -0.000105 -0.000085 -0.000068 -0.000055 -0.000043 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000026 0.000034 0.000042 0.000053 0.000066 0.000082 0.000100 0.000122 0.000146 0.000174 0.000206 0.000240 0.000279 0.000322 0.000368 0.000418 0.000472 0.000528 0.000588 0.000649 0.000713 0.000779 0.000847 0.000916 0.000985 0.001054 0.001123 0.001191 0.001257 0.001320 0.001380 0.001436 0.001488 0.001536 0.001579 0.001616 0.001647 0.001671 0.001688 0.001696 0.001696 0.001685 0.001666 0.001636 0.001599 0.001554 0.001502 0.001444 0.001381 0.001312 0.001238 0.001158 0.001072 0.000979 0.000881 0.000779 0.000673 0.000565 0.000457 0.000349 0.000243 0.000139 0.000038 -0.000060 -0.000157 -0.000252 -0.000347 -0.000442 -0.000538 -0.000636 -0.000736 -0.000837 -0.000940 -0.001043 -0.001146 -0.001248 -0.001349 -0.001448 -0.001544 -0.001637 -0.001725 -0.001810 -0.001889 -0.001962 -0.002027 -0.002085 -0.002134 -0.002174 -0.002203 -0.002223 -0.002232 -0.002231 -0.002221 -0.002202 -0.002175 -0.002141 -0.002101 -0.002054 -0.002002 -0.001945 -0.001883 -0.001816 -0.001746 -0.001673 -0.001596 -0.001516 -0.001434 -0.001350 -0.001264 -0.001179 -0.001093 -0.001008 -0.000924 -0.000843 -0.000765 -0.000689 -0.000617 -0.000549 -0.000485 -0.000425 -0.000370 -0.000319 -0.000273 -0.000232 -0.000196 -0.000163 -0.000135 -0.000111 -0.000091 -0.000073 -0.000059 -0.000047 -0.000037 -0.000029 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000070 0.000086 0.000105 0.000127 0.000151 0.000179 0.000210 0.000245 0.000283 0.000325 0.000371 0.000420 0.000471 0.000526 0.000583 0.000642 0.000703 0.000766 0.000829 0.000894 0.000959 0.001023 0.001087 0.001149 0.001209 0.001267 0.001321 0.001371 0.001418 0.001460 0.001498 0.001530 0.001556 0.001576 0.001587 0.001590 0.001585 0.001570 0.001546 0.001515 0.001476 0.001431 0.001379 0.001323 0.001261 0.001193 0.001119 0.001038 0.000951 0.000858 0.000759 0.000657 0.000552 0.000446 0.000341 0.000236 0.000134 0.000035 -0.000063 -0.000158 -0.000252 -0.000346 -0.000441 -0.000537 -0.000634 -0.000733 -0.000834 -0.000935 -0.001037 -0.001138 -0.001238 -0.001335 -0.001430 -0.001521 -0.001608 -0.001690 -0.001768 -0.001840 -0.001905 -0.001963 -0.002013 -0.002055 -0.002087 -0.002109 -0.002121 -0.002124 -0.002117 -0.002102 -0.002079 -0.002049 -0.002012 -0.001969 -0.001922 -0.001869 -0.001812 -0.001751 -0.001686 -0.001619 -0.001548 -0.001474 -0.001398 -0.001319 -0.001239 -0.001158 -0.001077 -0.000996 -0.000917 -0.000838 -0.000763 -0.000690 -0.000620 -0.000553 -0.000490 -0.000431 -0.000377 -0.000327 -0.000281 -0.000239 -0.000203 -0.000170 -0.000142 -0.000117 -0.000096 -0.000078 -0.000063 -0.000050 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000039 0.000048 0.000060 0.000074 0.000090 0.000109 0.000130 0.000155 0.000182 0.000213 0.000248 0.000286 0.000327 0.000371 0.000419 0.000468 0.000521 0.000575 0.000631 0.000689 0.000748 0.000808 0.000868 0.000928 0.000988 0.001047 0.001103 0.001158 0.001210 0.001259 0.001304 0.001346 0.001384 0.001416 0.001443 0.001464 0.001478 0.001485 0.001483 0.001472 0.001453 0.001427 0.001393 0.001353 0.001308 0.001257 0.001200 0.001138 0.001070 0.000995 0.000913 0.000825 0.000732 0.000634 0.000533 0.000431 0.000328 0.000227 0.000127 0.000030 -0.000064 -0.000157 -0.000250 -0.000342 -0.000434 -0.000528 -0.000624 -0.000721 -0.000819 -0.000919 -0.001017 -0.001115 -0.001211 -0.001304 -0.001394 -0.001480 -0.001562 -0.001638 -0.001710 -0.001775 -0.001834 -0.001885 -0.001929 -0.001963 -0.001989 -0.002005 -0.002012 -0.002009 -0.001998 -0.001979 -0.001952 -0.001919 -0.001881 -0.001838 -0.001790 -0.001738 -0.001682 -0.001622 -0.001560 -0.001494 -0.001426 -0.001356 -0.001283 -0.001208 -0.001133 -0.001056 -0.000980 -0.000904 -0.000829 -0.000757 -0.000686 -0.000619 -0.000554 -0.000493 -0.000435 -0.000382 -0.000332 -0.000287 -0.000245 -0.000209 -0.000176 -0.000147 -0.000122 -0.000100 -0.000082 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000041 0.000051 0.000063 0.000077 0.000093 0.000112 0.000133 0.000158 0.000185 0.000216 0.000249 0.000287 0.000327 0.000370 0.000415 0.000463 0.000512 0.000564 0.000617 0.000671 0.000726 0.000782 0.000839 0.000894 0.000949 0.001003 0.001055 0.001104 0.001151 0.001195 0.001236 0.001273 0.001306 0.001333 0.001355 0.001371 0.001380 0.001380 0.001373 0.001358 0.001336 0.001306 0.001271 0.001230 0.001185 0.001133 0.001077 0.001014 0.000944 0.000868 0.000786 0.000698 0.000606 0.000510 0.000412 0.000313 0.000216 0.000120 0.000026 -0.000065 -0.000156 -0.000245 -0.000334 -0.000424 -0.000515 -0.000608 -0.000702 -0.000797 -0.000893 -0.000988 -0.001081 -0.001173 -0.001261 -0.001346 -0.001426 -0.001502 -0.001573 -0.001638 -0.001698 -0.001751 -0.001796 -0.001833 -0.001863 -0.001883 -0.001894 -0.001896 -0.001890 -0.001875 -0.001853 -0.001824 -0.001789 -0.001750 -0.001706 -0.001659 -0.001608 -0.001554 -0.001497 -0.001436 -0.001374 -0.001309 -0.001241 -0.001172 -0.001102 -0.001030 -0.000958 -0.000887 -0.000816 -0.000746 -0.000679 -0.000614 -0.000551 -0.000492 -0.000436 -0.000384 -0.000336 -0.000291 -0.000250 -0.000213 -0.000181 -0.000152 -0.000126 -0.000105 -0.000086 -0.000070 -0.000057 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000043 0.000054 0.000066 0.000080 0.000096 0.000114 0.000136 0.000160 0.000187 0.000217 0.000250 0.000286 0.000325 0.000366 0.000409 0.000454 0.000501 0.000550 0.000599 0.000650 0.000702 0.000754 0.000806 0.000857 0.000908 0.000957 0.001004 0.001049 0.001091 0.001130 0.001166 0.001199 0.001226 0.001249 0.001266 0.001276 0.001279 0.001274 0.001262 0.001243 0.001218 0.001186 0.001150 0.001108 0.001062 0.001010 0.000952 0.000889 0.000819 0.000742 0.000661 0.000574 0.000484 0.000391 0.000298 0.000205 0.000113 0.000023 -0.000065 -0.000152 -0.000238 -0.000324 -0.000411 -0.000498 -0.000587 -0.000677 -0.000768 -0.000860 -0.000950 -0.001039 -0.001125 -0.001208 -0.001287 -0.001362 -0.001433 -0.001498 -0.001558 -0.001611 -0.001659 -0.001699 -0.001731 -0.001755 -0.001771 -0.001778 -0.001777 -0.001767 -0.001750 -0.001725 -0.001695 -0.001660 -0.001620 -0.001577 -0.001531 -0.001482 -0.001430 -0.001375 -0.001317 -0.001257 -0.001195 -0.001131 -0.001066 -0.000999 -0.000932 -0.000865 -0.000798 -0.000732 -0.000668 -0.000605 -0.000545 -0.000488 -0.000434 -0.000384 -0.000337 -0.000293 -0.000253 -0.000217 -0.000184 -0.000155 -0.000130 -0.000108 -0.000089 -0.000073 -0.000059 -0.000048 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000055 0.000067 0.000081 0.000097 0.000116 0.000137 0.000161 0.000187 0.000217 0.000249 0.000283 0.000320 0.000359 0.000400 0.000443 0.000487 0.000533 0.000579 0.000627 0.000675 0.000723 0.000771 0.000818 0.000864 0.000909 0.000951 0.000992 0.001030 0.001064 0.001096 0.001123 0.001146 0.001163 0.001174 0.001178 0.001176 0.001166 0.001150 0.001127 0.001100 0.001067 0.001029 0.000987 0.000940 0.000888 0.000830 0.000766 0.000696 0.000620 0.000540 0.000456 0.000369 0.000282 0.000194 0.000107 0.000021 -0.000063 -0.000146 -0.000229 -0.000311 -0.000394 -0.000478 -0.000563 -0.000649 -0.000735 -0.000822 -0.000907 -0.000990 -0.001071 -0.001148 -0.001222 -0.001291 -0.001356 -0.001415 -0.001470 -0.001518 -0.001560 -0.001596 -0.001624 -0.001644 -0.001656 -0.001660 -0.001655 -0.001643 -0.001624 -0.001598 -0.001567 -0.001532 -0.001493 -0.001451 -0.001406 -0.001359 -0.001309 -0.001257 -0.001202 -0.001145 -0.001086 -0.001026 -0.000964 -0.000902 -0.000839 -0.000776 -0.000714 -0.000653 -0.000594 -0.000536 -0.000482 -0.000430 -0.000381 -0.000335 -0.000293 -0.000254 -0.000218 -0.000187 -0.000158 -0.000133 -0.000111 -0.000092 -0.000076 -0.000062 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000038 0.000047 0.000057 0.000069 0.000083 0.000099 0.000117 0.000137 0.000161 0.000187 0.000215 0.000246 0.000279 0.000314 0.000351 0.000389 0.000429 0.000471 0.000514 0.000557 0.000601 0.000646 0.000690 0.000734 0.000777 0.000819 0.000859 0.000898 0.000934 0.000967 0.000997 0.001024 0.001046 0.001063 0.001074 0.001080 0.001079 0.001071 0.001057 0.001037 0.001013 0.000983 0.000949 0.000911 0.000869 0.000822 0.000769 0.000711 0.000648 0.000579 0.000505 0.000428 0.000347 0.000266 0.000183 0.000101 0.000020 -0.000060 -0.000139 -0.000218 -0.000297 -0.000376 -0.000456 -0.000537 -0.000618 -0.000699 -0.000780 -0.000860 -0.000937 -0.001012 -0.001083 -0.001151 -0.001215 -0.001274 -0.001328 -0.001377 -0.001421 -0.001459 -0.001490 -0.001513 -0.001530 -0.001539 -0.001540 -0.001533 -0.001519 -0.001499 -0.001473 -0.001442 -0.001407 -0.001369 -0.001329 -0.001286 -0.001241 -0.001193 -0.001144 -0.001092 -0.001038 -0.000982 -0.000925 -0.000868 -0.000809 -0.000751 -0.000692 -0.000635 -0.000579 -0.000524 -0.000472 -0.000422 -0.000375 -0.000331 -0.000291 -0.000253 -0.000218 -0.000187 -0.000159 -0.000135 -0.000113 -0.000094 -0.000078 -0.000064 -0.000052 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000032 0.000039 0.000048 0.000058 0.000070 0.000083 0.000099 0.000117 0.000137 0.000160 0.000185 0.000212 0.000241 0.000272 0.000305 0.000340 0.000376 0.000414 0.000453 0.000493 0.000533 0.000574 0.000615 0.000656 0.000696 0.000735 0.000773 0.000809 0.000843 0.000875 0.000903 0.000928 0.000950 0.000966 0.000978 0.000984 0.000984 0.000978 0.000966 0.000949 0.000927 0.000900 0.000870 0.000836 0.000798 0.000755 0.000708 0.000656 0.000598 0.000536 0.000469 0.000399 0.000325 0.000249 0.000173 0.000096 0.000020 -0.000056 -0.000131 -0.000206 -0.000281 -0.000356 -0.000432 -0.000508 -0.000585 -0.000661 -0.000736 -0.000810 -0.000882 -0.000950 -0.001016 -0.001078 -0.001135 -0.001189 -0.001238 -0.001282 -0.001322 -0.001355 -0.001382 -0.001402 -0.001415 -0.001422 -0.001420 -0.001412 -0.001397 -0.001377 -0.001350 -0.001320 -0.001286 -0.001250 -0.001211 -0.001171 -0.001128 -0.001083 -0.001036 -0.000987 -0.000936 -0.000884 -0.000830 -0.000776 -0.000722 -0.000668 -0.000614 -0.000561 -0.000510 -0.000460 -0.000413 -0.000368 -0.000326 -0.000286 -0.000250 -0.000217 -0.000187 -0.000160 -0.000135 -0.000114 -0.000095 -0.000079 -0.000065 -0.000054 -0.000043 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000033 0.000040 0.000048 0.000058 0.000070 0.000083 0.000099 0.000116 0.000136 0.000158 0.000181 0.000207 0.000235 0.000264 0.000295 0.000328 0.000362 0.000397 0.000433 0.000470 0.000508 0.000545 0.000583 0.000620 0.000656 0.000691 0.000725 0.000757 0.000787 0.000814 0.000838 0.000858 0.000874 0.000885 0.000891 0.000892 0.000887 0.000877 0.000862 0.000843 0.000819 0.000792 0.000762 0.000728 0.000689 0.000647 0.000600 0.000549 0.000493 0.000433 0.000369 0.000302 0.000233 0.000162 0.000091 0.000020 -0.000051 -0.000122 -0.000193 -0.000264 -0.000335 -0.000407 -0.000478 -0.000550 -0.000621 -0.000691 -0.000759 -0.000824 -0.000887 -0.000946 -0.001002 -0.001055 -0.001103 -0.001147 -0.001187 -0.001221 -0.001251 -0.001274 -0.001291 -0.001302 -0.001306 -0.001303 -0.001294 -0.001278 -0.001257 -0.001232 -0.001203 -0.001170 -0.001136 -0.001099 -0.001060 -0.001020 -0.000978 -0.000934 -0.000887 -0.000840 -0.000791 -0.000741 -0.000691 -0.000641 -0.000591 -0.000541 -0.000493 -0.000447 -0.000402 -0.000359 -0.000318 -0.000281 -0.000246 -0.000214 -0.000185 -0.000158 -0.000135 -0.000114 -0.000096 -0.000080 -0.000066 -0.000055 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000040 0.000049 0.000058 0.000070 0.000083 0.000098 0.000115 0.000133 0.000154 0.000177 0.000201 0.000227 0.000255 0.000284 0.000314 0.000346 0.000379 0.000412 0.000446 0.000481 0.000515 0.000549 0.000583 0.000616 0.000647 0.000677 0.000704 0.000729 0.000752 0.000770 0.000785 0.000796 0.000803 0.000804 0.000800 0.000792 0.000779 0.000762 0.000742 0.000718 0.000690 0.000660 0.000626 0.000588 0.000546 0.000500 0.000450 0.000396 0.000338 0.000278 0.000215 0.000151 0.000085 0.000020 -0.000047 -0.000113 -0.000180 -0.000246 -0.000314 -0.000381 -0.000448 -0.000515 -0.000580 -0.000644 -0.000707 -0.000766 -0.000823 -0.000877 -0.000927 -0.000974 -0.001017 -0.001056 -0.001092 -0.001122 -0.001148 -0.001168 -0.001182 -0.001190 -0.001192 -0.001188 -0.001178 -0.001163 -0.001143 -0.001118 -0.001090 -0.001059 -0.001027 -0.000992 -0.000956 -0.000918 -0.000878 -0.000837 -0.000794 -0.000749 -0.000704 -0.000658 -0.000611 -0.000565 -0.000519 -0.000474 -0.000431 -0.000388 -0.000348 -0.000310 -0.000274 -0.000240 -0.000210 -0.000182 -0.000156 -0.000133 -0.000113 -0.000096 -0.000080 -0.000067 -0.000055 -0.000045 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000058 0.000069 0.000082 0.000096 0.000112 0.000130 0.000150 0.000171 0.000194 0.000218 0.000244 0.000271 0.000299 0.000329 0.000359 0.000390 0.000421 0.000452 0.000484 0.000515 0.000545 0.000574 0.000601 0.000627 0.000650 0.000670 0.000688 0.000702 0.000713 0.000719 0.000721 0.000718 0.000712 0.000701 0.000686 0.000668 0.000646 0.000622 0.000595 0.000564 0.000530 0.000493 0.000452 0.000407 0.000359 0.000308 0.000253 0.000197 0.000138 0.000079 0.000018 -0.000043 -0.000104 -0.000166 -0.000229 -0.000292 -0.000355 -0.000417 -0.000479 -0.000539 -0.000598 -0.000655 -0.000709 -0.000760 -0.000808 -0.000852 -0.000894 -0.000932 -0.000967 -0.000998 -0.001024 -0.001046 -0.001063 -0.001075 -0.001082 -0.001082 -0.001077 -0.001067 -0.001052 -0.001032 -0.001009 -0.000983 -0.000954 -0.000923 -0.000891 -0.000857 -0.000822 -0.000785 -0.000746 -0.000706 -0.000665 -0.000622 -0.000580 -0.000537 -0.000495 -0.000453 -0.000413 -0.000373 -0.000336 -0.000300 -0.000266 -0.000234 -0.000204 -0.000177 -0.000153 -0.000131 -0.000112 -0.000094 -0.000079 -0.000066 -0.000055 -0.000046 -0.000037 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000057 0.000068 0.000080 0.000094 0.000109 0.000126 0.000144 0.000164 0.000185 0.000208 0.000232 0.000257 0.000283 0.000310 0.000338 0.000366 0.000395 0.000423 0.000451 0.000479 0.000506 0.000531 0.000554 0.000576 0.000595 0.000611 0.000624 0.000634 0.000640 0.000643 0.000641 0.000636 0.000627 0.000614 0.000598 0.000579 0.000558 0.000533 0.000506 0.000476 0.000442 0.000406 0.000366 0.000323 0.000277 0.000228 0.000177 0.000125 0.000071 0.000016 -0.000040 -0.000097 -0.000154 -0.000212 -0.000270 -0.000329 -0.000386 -0.000443 -0.000499 -0.000552 -0.000603 -0.000651 -0.000697 -0.000739 -0.000779 -0.000815 -0.000849 -0.000879 -0.000906 -0.000929 -0.000948 -0.000963 -0.000972 -0.000977 -0.000977 -0.000971 -0.000961 -0.000946 -0.000928 -0.000906 -0.000881 -0.000854 -0.000826 -0.000796 -0.000764 -0.000731 -0.000697 -0.000661 -0.000624 -0.000586 -0.000547 -0.000508 -0.000469 -0.000431 -0.000393 -0.000357 -0.000322 -0.000288 -0.000256 -0.000226 -0.000198 -0.000173 -0.000149 -0.000128 -0.000109 -0.000093 -0.000078 -0.000066 -0.000055 -0.000045 -0.000037 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000039 0.000047 0.000056 0.000066 0.000078 0.000091 0.000105 0.000121 0.000138 0.000156 0.000176 0.000197 0.000219 0.000242 0.000266 0.000291 0.000316 0.000342 0.000368 0.000393 0.000418 0.000442 0.000465 0.000487 0.000506 0.000524 0.000539 0.000551 0.000561 0.000567 0.000570 0.000570 0.000566 0.000558 0.000548 0.000534 0.000517 0.000498 0.000476 0.000451 0.000424 0.000394 0.000361 0.000326 0.000287 0.000246 0.000203 0.000157 0.000110 0.000062 0.000012 -0.000039 -0.000090 -0.000143 -0.000196 -0.000250 -0.000303 -0.000356 -0.000408 -0.000458 -0.000507 -0.000552 -0.000595 -0.000635 -0.000672 -0.000707 -0.000739 -0.000768 -0.000795 -0.000818 -0.000838 -0.000854 -0.000866 -0.000873 -0.000877 -0.000876 -0.000870 -0.000860 -0.000846 -0.000829 -0.000808 -0.000785 -0.000760 -0.000734 -0.000706 -0.000677 -0.000647 -0.000615 -0.000582 -0.000548 -0.000513 -0.000477 -0.000442 -0.000407 -0.000372 -0.000339 -0.000306 -0.000275 -0.000245 -0.000217 -0.000191 -0.000167 -0.000145 -0.000125 -0.000107 -0.000091 -0.000077 -0.000064 -0.000054 -0.000045 -0.000037 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000032 0.000038 0.000046 0.000054 0.000064 0.000075 0.000087 0.000100 0.000115 0.000131 0.000148 0.000166 0.000185 0.000206 0.000227 0.000249 0.000271 0.000294 0.000317 0.000340 0.000363 0.000384 0.000405 0.000425 0.000443 0.000459 0.000472 0.000484 0.000493 0.000500 0.000503 0.000504 0.000501 0.000495 0.000486 0.000474 0.000460 0.000442 0.000423 0.000401 0.000376 0.000349 0.000319 0.000287 0.000253 0.000216 0.000178 0.000137 0.000095 0.000052 0.000007 -0.000039 -0.000085 -0.000133 -0.000181 -0.000230 -0.000279 -0.000327 -0.000374 -0.000419 -0.000462 -0.000502 -0.000540 -0.000575 -0.000608 -0.000638 -0.000665 -0.000691 -0.000713 -0.000733 -0.000750 -0.000764 -0.000774 -0.000780 -0.000782 -0.000780 -0.000774 -0.000765 -0.000752 -0.000735 -0.000716 -0.000695 -0.000672 -0.000648 -0.000623 -0.000596 -0.000568 -0.000539 -0.000508 -0.000477 -0.000445 -0.000413 -0.000382 -0.000350 -0.000319 -0.000290 -0.000261 -0.000233 -0.000208 -0.000183 -0.000161 -0.000140 -0.000121 -0.000103 -0.000088 -0.000075 -0.000063 -0.000053 -0.000044 -0.000036 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000018 0.000021 0.000026 0.000031 0.000037 0.000044 0.000052 0.000061 0.000072 0.000083 0.000095 0.000109 0.000123 0.000139 0.000155 0.000173 0.000192 0.000211 0.000231 0.000251 0.000271 0.000292 0.000312 0.000332 0.000350 0.000368 0.000384 0.000398 0.000411 0.000422 0.000431 0.000437 0.000441 0.000443 0.000441 0.000437 0.000430 0.000420 0.000407 0.000392 0.000374 0.000354 0.000332 0.000307 0.000281 0.000252 0.000221 0.000188 0.000154 0.000117 0.000080 0.000041 0.000001 -0.000040 -0.000082 -0.000124 -0.000168 -0.000211 -0.000255 -0.000298 -0.000340 -0.000380 -0.000418 -0.000453 -0.000486 -0.000517 -0.000545 -0.000571 -0.000595 -0.000616 -0.000636 -0.000653 -0.000667 -0.000678 -0.000687 -0.000691 -0.000693 -0.000691 -0.000685 -0.000676 -0.000664 -0.000649 -0.000631 -0.000612 -0.000591 -0.000568 -0.000545 -0.000520 -0.000495 -0.000468 -0.000441 -0.000413 -0.000384 -0.000355 -0.000327 -0.000299 -0.000272 -0.000246 -0.000221 -0.000197 -0.000174 -0.000153 -0.000134 -0.000116 -0.000100 -0.000085 -0.000072 -0.000061 -0.000051 -0.000043 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000042 0.000050 0.000058 0.000068 0.000078 0.000090 0.000102 0.000115 0.000129 0.000144 0.000160 0.000177 0.000194 0.000212 0.000230 0.000249 0.000266 0.000284 0.000300 0.000316 0.000331 0.000344 0.000356 0.000366 0.000374 0.000380 0.000385 0.000387 0.000386 0.000383 0.000378 0.000370 0.000359 0.000345 0.000330 0.000312 0.000292 0.000270 0.000246 0.000220 0.000192 0.000162 0.000131 0.000099 0.000065 0.000031 -0.000005 -0.000041 -0.000078 -0.000116 -0.000155 -0.000194 -0.000232 -0.000270 -0.000307 -0.000342 -0.000375 -0.000406 -0.000435 -0.000461 -0.000485 -0.000508 -0.000528 -0.000546 -0.000563 -0.000577 -0.000589 -0.000599 -0.000605 -0.000609 -0.000610 -0.000607 -0.000602 -0.000593 -0.000582 -0.000568 -0.000552 -0.000534 -0.000515 -0.000494 -0.000473 -0.000451 -0.000428 -0.000404 -0.000379 -0.000354 -0.000328 -0.000303 -0.000278 -0.000254 -0.000230 -0.000207 -0.000185 -0.000165 -0.000146 -0.000128 -0.000111 -0.000096 -0.000082 -0.000070 -0.000059 -0.000050 -0.000041 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000040 0.000047 0.000055 0.000064 0.000073 0.000083 0.000095 0.000107 0.000119 0.000133 0.000148 0.000163 0.000178 0.000194 0.000210 0.000226 0.000241 0.000256 0.000270 0.000283 0.000294 0.000305 0.000314 0.000322 0.000328 0.000333 0.000336 0.000336 0.000335 0.000330 0.000324 0.000315 0.000303 0.000289 0.000274 0.000256 0.000236 0.000214 0.000190 0.000165 0.000139 0.000111 0.000082 0.000052 0.000021 -0.000011 -0.000043 -0.000076 -0.000109 -0.000143 -0.000177 -0.000210 -0.000243 -0.000275 -0.000306 -0.000335 -0.000361 -0.000386 -0.000409 -0.000429 -0.000448 -0.000465 -0.000481 -0.000495 -0.000507 -0.000517 -0.000525 -0.000530 -0.000533 -0.000533 -0.000530 -0.000525 -0.000517 -0.000507 -0.000494 -0.000479 -0.000463 -0.000445 -0.000427 -0.000407 -0.000387 -0.000366 -0.000345 -0.000323 -0.000301 -0.000278 -0.000256 -0.000234 -0.000213 -0.000193 -0.000173 -0.000155 -0.000137 -0.000121 -0.000105 -0.000091 -0.000079 -0.000067 -0.000057 -0.000048 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000033 0.000038 0.000045 0.000052 0.000059 0.000068 0.000077 0.000087 0.000098 0.000109 0.000122 0.000135 0.000148 0.000162 0.000176 0.000189 0.000203 0.000216 0.000228 0.000240 0.000250 0.000260 0.000268 0.000275 0.000282 0.000286 0.000289 0.000291 0.000290 0.000287 0.000282 0.000275 0.000265 0.000253 0.000239 0.000223 0.000205 0.000186 0.000164 0.000142 0.000118 0.000092 0.000066 0.000040 0.000012 -0.000015 -0.000044 -0.000072 -0.000101 -0.000131 -0.000160 -0.000189 -0.000218 -0.000246 -0.000272 -0.000296 -0.000319 -0.000340 -0.000359 -0.000377 -0.000393 -0.000408 -0.000421 -0.000432 -0.000442 -0.000451 -0.000457 -0.000461 -0.000463 -0.000463 -0.000460 -0.000455 -0.000448 -0.000438 -0.000427 -0.000413 -0.000398 -0.000382 -0.000365 -0.000348 -0.000330 -0.000311 -0.000292 -0.000273 -0.000253 -0.000234 -0.000215 -0.000196 -0.000178 -0.000161 -0.000144 -0.000128 -0.000113 -0.000099 -0.000087 -0.000075 -0.000064 -0.000055 -0.000046 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000036 0.000041 0.000048 0.000055 0.000062 0.000070 0.000079 0.000089 0.000100 0.000110 0.000122 0.000134 0.000146 0.000158 0.000169 0.000181 0.000191 0.000201 0.000211 0.000219 0.000227 0.000234 0.000240 0.000244 0.000248 0.000250 0.000250 0.000248 0.000244 0.000238 0.000230 0.000220 0.000208 0.000194 0.000178 0.000161 0.000142 0.000121 0.000099 0.000077 0.000053 0.000030 0.000006 -0.000019 -0.000043 -0.000068 -0.000094 -0.000119 -0.000144 -0.000169 -0.000194 -0.000217 -0.000240 -0.000261 -0.000280 -0.000298 -0.000314 -0.000329 -0.000343 -0.000355 -0.000366 -0.000375 -0.000384 -0.000390 -0.000395 -0.000398 -0.000399 -0.000399 -0.000396 -0.000392 -0.000385 -0.000376 -0.000366 -0.000354 -0.000340 -0.000325 -0.000310 -0.000294 -0.000278 -0.000262 -0.000245 -0.000228 -0.000212 -0.000195 -0.000179 -0.000163 -0.000147 -0.000133 -0.000119 -0.000105 -0.000093 -0.000081 -0.000071 -0.000061 -0.000052 -0.000044 -0.000037 -0.000031 -0.000026 -0.000021 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000033 0.000038 0.000044 0.000050 0.000057 0.000064 0.000072 0.000081 0.000090 0.000099 0.000109 0.000120 0.000130 0.000140 0.000150 0.000159 0.000168 0.000176 0.000184 0.000191 0.000197 0.000202 0.000207 0.000210 0.000212 0.000213 0.000212 0.000210 0.000205 0.000199 0.000190 0.000180 0.000168 0.000154 0.000138 0.000121 0.000103 0.000084 0.000063 0.000043 0.000022 0.000001 -0.000021 -0.000042 -0.000064 -0.000085 -0.000107 -0.000129 -0.000150 -0.000171 -0.000191 -0.000210 -0.000227 -0.000244 -0.000259 -0.000273 -0.000286 -0.000297 -0.000307 -0.000316 -0.000324 -0.000330 -0.000336 -0.000339 -0.000341 -0.000342 -0.000341 -0.000339 -0.000334 -0.000328 -0.000320 -0.000311 -0.000300 -0.000288 -0.000275 -0.000261 -0.000247 -0.000233 -0.000218 -0.000204 -0.000189 -0.000175 -0.000161 -0.000147 -0.000134 -0.000121 -0.000109 -0.000097 -0.000086 -0.000076 -0.000066 -0.000057 -0.000049 -0.000042 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000023 0.000026 0.000030 0.000035 0.000039 0.000045 0.000051 0.000058 0.000065 0.000072 0.000080 0.000089 0.000097 0.000106 0.000115 0.000123 0.000131 0.000139 0.000146 0.000153 0.000159 0.000164 0.000169 0.000173 0.000177 0.000179 0.000180 0.000180 0.000178 0.000175 0.000170 0.000163 0.000154 0.000144 0.000132 0.000119 0.000104 0.000087 0.000070 0.000052 0.000034 0.000016 -0.000003 -0.000021 -0.000039 -0.000058 -0.000077 -0.000095 -0.000113 -0.000132 -0.000149 -0.000166 -0.000182 -0.000197 -0.000211 -0.000224 -0.000236 -0.000246 -0.000256 -0.000264 -0.000272 -0.000278 -0.000283 -0.000287 -0.000289 -0.000291 -0.000291 -0.000290 -0.000287 -0.000283 -0.000278 -0.000271 -0.000262 -0.000252 -0.000242 -0.000230 -0.000218 -0.000205 -0.000193 -0.000180 -0.000168 -0.000156 -0.000144 -0.000132 -0.000120 -0.000109 -0.000099 -0.000088 -0.000079 -0.000070 -0.000061 -0.000053 -0.000046 -0.000039 -0.000033 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000031 0.000036 0.000040 0.000046 0.000052 0.000058 0.000065 0.000071 0.000079 0.000086 0.000093 0.000100 0.000107 0.000114 0.000120 0.000126 0.000131 0.000136 0.000140 0.000144 0.000147 0.000149 0.000151 0.000151 0.000150 0.000148 0.000144 0.000138 0.000131 0.000123 0.000113 0.000101 0.000088 0.000074 0.000059 0.000043 0.000027 0.000011 -0.000004 -0.000020 -0.000036 -0.000052 -0.000068 -0.000083 -0.000099 -0.000114 -0.000129 -0.000143 -0.000157 -0.000170 -0.000182 -0.000193 -0.000202 -0.000211 -0.000219 -0.000226 -0.000232 -0.000237 -0.000241 -0.000243 -0.000245 -0.000246 -0.000246 -0.000244 -0.000242 -0.000238 -0.000233 -0.000227 -0.000219 -0.000211 -0.000201 -0.000191 -0.000180 -0.000169 -0.000159 -0.000148 -0.000137 -0.000127 -0.000117 -0.000107 -0.000097 -0.000088 -0.000080 -0.000071 -0.000063 -0.000056 -0.000049 -0.000043 -0.000037 -0.000031 -0.000027 -0.000022 -0.000019 -0.000016 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000028 0.000032 0.000036 0.000041 0.000046 0.000051 0.000057 0.000063 0.000069 0.000075 0.000081 0.000087 0.000092 0.000098 0.000103 0.000107 0.000111 0.000115 0.000119 0.000121 0.000124 0.000125 0.000126 0.000125 0.000123 0.000121 0.000116 0.000111 0.000104 0.000095 0.000085 0.000074 0.000062 0.000049 0.000036 0.000022 0.000009 -0.000005 -0.000019 -0.000032 -0.000045 -0.000059 -0.000072 -0.000085 -0.000098 -0.000110 -0.000122 -0.000134 -0.000145 -0.000155 -0.000164 -0.000173 -0.000180 -0.000187 -0.000192 -0.000197 -0.000200 -0.000203 -0.000205 -0.000206 -0.000206 -0.000206 -0.000204 -0.000202 -0.000198 -0.000194 -0.000188 -0.000182 -0.000174 -0.000166 -0.000157 -0.000148 -0.000138 -0.000129 -0.000120 -0.000111 -0.000103 -0.000094 -0.000086 -0.000078 -0.000071 -0.000064 -0.000057 -0.000051 -0.000045 -0.000039 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000028 0.000032 0.000036 0.000040 0.000045 0.000050 0.000054 0.000059 0.000064 0.000069 0.000074 0.000079 0.000083 0.000087 0.000091 0.000094 0.000097 0.000099 0.000101 0.000103 0.000103 0.000103 0.000102 0.000100 0.000096 0.000092 0.000086 0.000079 0.000071 0.000062 0.000052 0.000041 0.000030 0.000018 0.000007 -0.000005 -0.000016 -0.000028 -0.000039 -0.000050 -0.000061 -0.000072 -0.000083 -0.000094 -0.000104 -0.000113 -0.000123 -0.000131 -0.000139 -0.000146 -0.000152 -0.000158 -0.000162 -0.000166 -0.000169 -0.000171 -0.000172 -0.000172 -0.000172 -0.000171 -0.000169 -0.000167 -0.000164 -0.000160 -0.000155 -0.000149 -0.000143 -0.000136 -0.000128 -0.000120 -0.000112 -0.000104 -0.000097 -0.000089 -0.000082 -0.000075 -0.000069 -0.000062 -0.000056 -0.000051 -0.000045 -0.000040 -0.000035 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000028 0.000032 0.000035 0.000039 0.000043 0.000047 0.000051 0.000055 0.000059 0.000063 0.000066 0.000070 0.000073 0.000076 0.000078 0.000081 0.000082 0.000083 0.000084 0.000084 0.000083 0.000081 0.000079 0.000075 0.000071 0.000066 0.000059 0.000052 0.000043 0.000034 0.000025 0.000015 0.000005 -0.000004 -0.000014 -0.000024 -0.000033 -0.000042 -0.000052 -0.000061 -0.000070 -0.000079 -0.000087 -0.000095 -0.000103 -0.000110 -0.000117 -0.000123 -0.000128 -0.000132 -0.000136 -0.000139 -0.000141 -0.000142 -0.000143 -0.000143 -0.000142 -0.000141 -0.000139 -0.000137 -0.000134 -0.000131 -0.000126 -0.000121 -0.000116 -0.000110 -0.000103 -0.000097 -0.000090 -0.000084 -0.000077 -0.000071 -0.000065 -0.000060 -0.000055 -0.000049 -0.000045 -0.000040 -0.000036 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000024 0.000027 0.000030 0.000033 0.000036 0.000040 0.000043 0.000046 0.000049 0.000053 0.000056 0.000058 0.000061 0.000063 0.000065 0.000066 0.000067 0.000068 0.000067 0.000067 0.000066 0.000064 0.000061 0.000058 0.000053 0.000048 0.000042 0.000036 0.000028 0.000021 0.000013 0.000004 -0.000004 -0.000012 -0.000020 -0.000028 -0.000035 -0.000043 -0.000051 -0.000058 -0.000066 -0.000073 -0.000079 -0.000086 -0.000092 -0.000097 -0.000102 -0.000107 -0.000110 -0.000113 -0.000115 -0.000117 -0.000118 -0.000118 -0.000117 -0.000117 -0.000115 -0.000114 -0.000111 -0.000109 -0.000106 -0.000102 -0.000098 -0.000093 -0.000088 -0.000083 -0.000077 -0.000072 -0.000067 -0.000061 -0.000056 -0.000052 -0.000047 -0.000043 -0.000039 -0.000035 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000026 0.000028 0.000031 0.000033 0.000036 0.000039 0.000041 0.000044 0.000046 0.000049 0.000050 0.000052 0.000053 0.000054 0.000054 0.000054 0.000053 0.000052 0.000051 0.000049 0.000046 0.000043 0.000039 0.000035 0.000029 0.000023 0.000017 0.000010 0.000004 -0.000003 -0.000010 -0.000016 -0.000023 -0.000030 -0.000036 -0.000042 -0.000048 -0.000054 -0.000060 -0.000066 -0.000071 -0.000076 -0.000080 -0.000085 -0.000088 -0.000091 -0.000094 -0.000095 -0.000096 -0.000097 -0.000097 -0.000096 -0.000095 -0.000094 -0.000092 -0.000090 -0.000088 -0.000085 -0.000082 -0.000078 -0.000074 -0.000070 -0.000066 -0.000061 -0.000057 -0.000053 -0.000048 -0.000044 -0.000041 -0.000037 -0.000034 -0.000030 -0.000027 -0.000024 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000030 0.000032 0.000035 0.000037 0.000038 0.000040 0.000041 0.000042 0.000043 0.000043 0.000042 0.000042 0.000041 0.000040 0.000039 0.000037 0.000034 0.000031 0.000028 0.000024 0.000019 0.000014 0.000009 0.000003 -0.000002 -0.000008 -0.000014 -0.000019 -0.000024 -0.000030 -0.000035 -0.000040 -0.000045 -0.000049 -0.000054 -0.000058 -0.000062 -0.000066 -0.000069 -0.000072 -0.000075 -0.000077 -0.000078 -0.000079 -0.000079 -0.000079 -0.000078 -0.000077 -0.000075 -0.000074 -0.000072 -0.000070 -0.000067 -0.000065 -0.000062 -0.000059 -0.000055 -0.000052 -0.000048 -0.000045 -0.000041 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000020 0.000022 0.000023 0.000025 0.000027 0.000029 0.000030 0.000032 0.000032 0.000033 0.000034 0.000034 0.000033 0.000033 0.000032 0.000031 0.000030 0.000029 0.000027 0.000025 0.000022 0.000019 0.000016 0.000012 0.000007 0.000003 -0.000002 -0.000007 -0.000011 -0.000016 -0.000020 -0.000024 -0.000029 -0.000033 -0.000037 -0.000040 -0.000044 -0.000048 -0.000051 -0.000054 -0.000057 -0.000059 -0.000061 -0.000063 -0.000064 -0.000064 -0.000064 -0.000063 -0.000063 -0.000062 -0.000060 -0.000059 -0.000057 -0.000055 -0.000053 -0.000051 -0.000048 -0.000046 -0.000043 -0.000040 -0.000037 -0.000035 -0.000032 -0.000029 -0.000027 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000022 0.000024 0.000025 0.000025 0.000026 0.000026 0.000026 0.000026 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000018 0.000015 0.000013 0.000010 0.000006 0.000002 -0.000001 -0.000005 -0.000009 -0.000013 -0.000017 -0.000020 -0.000023 -0.000027 -0.000030 -0.000033 -0.000036 -0.000039 -0.000041 -0.000044 -0.000046 -0.000048 -0.000050 -0.000051 -0.000051 -0.000052 -0.000051 -0.000051 -0.000050 -0.000049 -0.000048 -0.000046 -0.000045 -0.000043 -0.000042 -0.000040 -0.000038 -0.000036 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000020 0.000020 0.000020 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000012 0.000010 0.000008 0.000005 0.000002 -0.000001 -0.000004 -0.000007 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000024 -0.000026 -0.000029 -0.000031 -0.000033 -0.000035 -0.000037 -0.000039 -0.000040 -0.000041 -0.000041 -0.000041 -0.000041 -0.000041 -0.000040 -0.000039 -0.000038 -0.000036 -0.000035 -0.000034 -0.000032 -0.000031 -0.000029 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000008 0.000006 0.000004 0.000002 -0.000001 -0.000003 -0.000006 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000028 -0.000030 -0.000031 -0.000032 -0.000033 -0.000033 -0.000033 -0.000033 -0.000032 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000022 -0.000024 -0.000025 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000025 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode30_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000011 0.000010 0.000008 0.000006 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000005 0.000007 0.000009 0.000012 0.000014 0.000016 0.000017 0.000018 0.000018 0.000018 0.000017 0.000016 0.000014 0.000012 0.000010 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000016 -0.000019 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000011 0.000014 0.000017 0.000020 0.000023 0.000025 0.000026 0.000027 0.000027 0.000026 0.000025 0.000023 0.000020 0.000017 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000023 -0.000028 -0.000031 -0.000034 -0.000036 -0.000037 -0.000037 -0.000037 -0.000037 -0.000037 -0.000036 -0.000036 -0.000035 -0.000034 -0.000032 -0.000030 -0.000027 -0.000023 -0.000020 -0.000016 -0.000012 -0.000008 -0.000005 -0.000002 0.000001 0.000004 0.000007 0.000010 0.000013 0.000017 0.000021 0.000025 0.000029 0.000032 0.000035 0.000038 0.000039 0.000039 0.000039 0.000038 0.000035 0.000033 0.000029 0.000025 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000027 -0.000033 -0.000039 -0.000044 -0.000049 -0.000052 -0.000054 -0.000055 -0.000056 -0.000056 -0.000056 -0.000056 -0.000055 -0.000054 -0.000052 -0.000050 -0.000046 -0.000042 -0.000037 -0.000031 -0.000025 -0.000019 -0.000013 -0.000007 -0.000002 0.000004 0.000009 0.000014 0.000019 0.000025 0.000030 0.000036 0.000041 0.000046 0.000050 0.000054 0.000056 0.000058 0.000057 0.000056 0.000054 0.000050 0.000046 0.000041 0.000036 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000039 -0.000047 -0.000055 -0.000063 -0.000069 -0.000074 -0.000078 -0.000081 -0.000083 -0.000084 -0.000085 -0.000085 -0.000084 -0.000083 -0.000081 -0.000078 -0.000073 -0.000067 -0.000059 -0.000050 -0.000041 -0.000031 -0.000021 -0.000011 -0.000002 0.000008 0.000017 0.000025 0.000034 0.000042 0.000050 0.000058 0.000065 0.000071 0.000077 0.000081 0.000083 0.000084 0.000083 0.000081 0.000077 0.000071 0.000065 0.000058 0.000051 0.000044 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000022 -0.000029 -0.000037 -0.000046 -0.000056 -0.000067 -0.000078 -0.000089 -0.000098 -0.000106 -0.000113 -0.000118 -0.000122 -0.000125 -0.000127 -0.000128 -0.000128 -0.000127 -0.000124 -0.000120 -0.000113 -0.000104 -0.000093 -0.000080 -0.000066 -0.000051 -0.000035 -0.000019 -0.000003 0.000013 0.000028 0.000042 0.000055 0.000068 0.000080 0.000091 0.000101 0.000109 0.000116 0.000120 0.000123 0.000123 0.000120 0.000116 0.000110 0.000102 0.000093 0.000084 0.000074 0.000064 0.000055 0.000047 0.000040 0.000034 0.000028 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000055 -0.000068 -0.000082 -0.000097 -0.000111 -0.000126 -0.000140 -0.000152 -0.000162 -0.000171 -0.000179 -0.000185 -0.000189 -0.000192 -0.000193 -0.000192 -0.000189 -0.000183 -0.000173 -0.000160 -0.000144 -0.000125 -0.000103 -0.000080 -0.000055 -0.000030 -0.000005 0.000020 0.000044 0.000066 0.000087 0.000106 0.000124 0.000139 0.000153 0.000164 0.000172 0.000178 0.000180 0.000179 0.000174 0.000167 0.000158 0.000146 0.000134 0.000120 0.000107 0.000094 0.000082 0.000071 0.000061 0.000052 0.000044 0.000038 0.000032 0.000026 0.000021 0.000017 0.000013 0.000009 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000037 -0.000045 -0.000056 -0.000068 -0.000083 -0.000100 -0.000118 -0.000138 -0.000159 -0.000179 -0.000198 -0.000216 -0.000233 -0.000247 -0.000260 -0.000270 -0.000278 -0.000284 -0.000286 -0.000286 -0.000282 -0.000273 -0.000259 -0.000241 -0.000217 -0.000189 -0.000157 -0.000121 -0.000084 -0.000046 -0.000008 0.000030 0.000067 0.000101 0.000133 0.000162 0.000187 0.000210 0.000228 0.000243 0.000254 0.000260 0.000262 0.000259 0.000251 0.000240 0.000226 0.000210 0.000192 0.000174 0.000155 0.000137 0.000120 0.000105 0.000090 0.000078 0.000067 0.000057 0.000048 0.000040 0.000033 0.000026 0.000020 0.000014 0.000010 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000033 -0.000039 -0.000047 -0.000057 -0.000069 -0.000084 -0.000101 -0.000122 -0.000145 -0.000170 -0.000197 -0.000225 -0.000253 -0.000281 -0.000308 -0.000332 -0.000355 -0.000374 -0.000391 -0.000404 -0.000414 -0.000419 -0.000419 -0.000413 -0.000400 -0.000381 -0.000354 -0.000319 -0.000278 -0.000231 -0.000180 -0.000125 -0.000068 -0.000011 0.000045 0.000100 0.000151 0.000198 0.000240 0.000278 0.000310 0.000336 0.000356 0.000370 0.000377 0.000378 0.000372 0.000361 0.000345 0.000324 0.000301 0.000276 0.000250 0.000224 0.000198 0.000175 0.000153 0.000132 0.000114 0.000098 0.000084 0.000071 0.000059 0.000048 0.000038 0.000029 0.000021 0.000014 0.000009 0.000005 0.000002 -0.000000 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000018 -0.000022 -0.000025 -0.000029 -0.000034 -0.000040 -0.000048 -0.000058 -0.000069 -0.000084 -0.000102 -0.000123 -0.000148 -0.000176 -0.000207 -0.000242 -0.000279 -0.000317 -0.000357 -0.000396 -0.000434 -0.000470 -0.000503 -0.000533 -0.000559 -0.000579 -0.000594 -0.000602 -0.000602 -0.000594 -0.000576 -0.000547 -0.000508 -0.000459 -0.000400 -0.000333 -0.000259 -0.000180 -0.000098 -0.000015 0.000067 0.000146 0.000220 0.000289 0.000350 0.000404 0.000449 0.000486 0.000514 0.000532 0.000541 0.000540 0.000531 0.000514 0.000490 0.000462 0.000429 0.000393 0.000357 0.000320 0.000285 0.000251 0.000220 0.000191 0.000165 0.000141 0.000120 0.000101 0.000083 0.000067 0.000053 0.000041 0.000030 0.000020 0.000013 0.000007 0.000003 0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000040 -0.000048 -0.000057 -0.000068 -0.000082 -0.000099 -0.000120 -0.000146 -0.000176 -0.000210 -0.000249 -0.000292 -0.000340 -0.000390 -0.000444 -0.000498 -0.000553 -0.000607 -0.000658 -0.000706 -0.000750 -0.000787 -0.000817 -0.000839 -0.000850 -0.000851 -0.000838 -0.000812 -0.000771 -0.000715 -0.000646 -0.000563 -0.000468 -0.000364 -0.000252 -0.000137 -0.000019 0.000097 0.000209 0.000315 0.000412 0.000499 0.000576 0.000639 0.000691 0.000728 0.000753 0.000764 0.000763 0.000749 0.000725 0.000691 0.000651 0.000605 0.000556 0.000505 0.000454 0.000404 0.000356 0.000311 0.000270 0.000232 0.000199 0.000168 0.000141 0.000116 0.000093 0.000073 0.000056 0.000041 0.000028 0.000018 0.000011 0.000005 0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000037 -0.000045 -0.000053 -0.000064 -0.000077 -0.000093 -0.000114 -0.000138 -0.000168 -0.000204 -0.000245 -0.000293 -0.000346 -0.000406 -0.000471 -0.000540 -0.000613 -0.000688 -0.000764 -0.000838 -0.000910 -0.000978 -0.001039 -0.001092 -0.001134 -0.001164 -0.001180 -0.001179 -0.001160 -0.001123 -0.001065 -0.000987 -0.000890 -0.000775 -0.000644 -0.000500 -0.000346 -0.000186 -0.000024 0.000137 0.000292 0.000440 0.000575 0.000697 0.000803 0.000892 0.000963 0.001015 0.001049 0.001064 0.001062 0.001043 0.001009 0.000963 0.000907 0.000844 0.000776 0.000706 0.000635 0.000565 0.000498 0.000435 0.000377 0.000323 0.000275 0.000231 0.000193 0.000158 0.000127 0.000100 0.000076 0.000056 0.000039 0.000025 0.000015 0.000007 0.000002 -0.000001 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000030 -0.000038 -0.000046 -0.000057 -0.000069 -0.000084 -0.000103 -0.000125 -0.000154 -0.000188 -0.000229 -0.000278 -0.000335 -0.000400 -0.000473 -0.000554 -0.000642 -0.000736 -0.000836 -0.000938 -0.001041 -0.001143 -0.001242 -0.001335 -0.001419 -0.001491 -0.001548 -0.001588 -0.001608 -0.001605 -0.001577 -0.001524 -0.001443 -0.001336 -0.001203 -0.001047 -0.000869 -0.000674 -0.000466 -0.000249 -0.000029 0.000189 0.000401 0.000601 0.000787 0.000954 0.001099 0.001221 0.001318 0.001390 0.001437 0.001458 0.001455 0.001430 0.001385 0.001323 0.001248 0.001162 0.001070 0.000974 0.000876 0.000780 0.000688 0.000600 0.000518 0.000443 0.000375 0.000314 0.000260 0.000212 0.000170 0.000133 0.000101 0.000074 0.000052 0.000034 0.000021 0.000011 0.000003 -0.000001 -0.000004 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000014 -0.000020 -0.000027 -0.000035 -0.000045 -0.000057 -0.000071 -0.000088 -0.000108 -0.000134 -0.000165 -0.000204 -0.000251 -0.000307 -0.000373 -0.000450 -0.000538 -0.000637 -0.000746 -0.000864 -0.000991 -0.001124 -0.001262 -0.001401 -0.001538 -0.001671 -0.001795 -0.001907 -0.002002 -0.002078 -0.002129 -0.002153 -0.002145 -0.002105 -0.002030 -0.001920 -0.001775 -0.001597 -0.001387 -0.001151 -0.000891 -0.000615 -0.000327 -0.000035 0.000256 0.000538 0.000806 0.001054 0.001278 0.001474 0.001639 0.001771 0.001869 0.001933 0.001964 0.001962 0.001930 0.001872 0.001791 0.001691 0.001577 0.001453 0.001324 0.001192 0.001062 0.000935 0.000815 0.000703 0.000599 0.000506 0.000422 0.000348 0.000283 0.000226 0.000176 0.000134 0.000099 0.000069 0.000046 0.000028 0.000015 0.000005 -0.000001 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000014 -0.000021 -0.000029 -0.000040 -0.000052 -0.000068 -0.000086 -0.000109 -0.000137 -0.000171 -0.000214 -0.000266 -0.000328 -0.000404 -0.000492 -0.000595 -0.000712 -0.000843 -0.000988 -0.001146 -0.001314 -0.001491 -0.001673 -0.001857 -0.002039 -0.002213 -0.002376 -0.002522 -0.002645 -0.002741 -0.002805 -0.002831 -0.002817 -0.002760 -0.002658 -0.002509 -0.002316 -0.002081 -0.001805 -0.001496 -0.001157 -0.000796 -0.000421 -0.000040 0.000339 0.000707 0.001058 0.001384 0.001680 0.001939 0.002158 0.002335 0.002468 0.002556 0.002600 0.002601 0.002563 0.002490 0.002386 0.002257 0.002108 0.001945 0.001773 0.001598 0.001424 0.001255 0.001093 0.000941 0.000801 0.000674 0.000561 0.000460 0.000373 0.000297 0.000231 0.000176 0.000129 0.000091 0.000061 0.000037 0.000020 0.000008 -0.000001 -0.000006 -0.000009 -0.000011 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000004 -0.000008 -0.000013 -0.000021 -0.000031 -0.000044 -0.000059 -0.000079 -0.000103 -0.000133 -0.000170 -0.000216 -0.000272 -0.000340 -0.000423 -0.000522 -0.000639 -0.000774 -0.000928 -0.001101 -0.001291 -0.001498 -0.001718 -0.001950 -0.002187 -0.002427 -0.002662 -0.002887 -0.003096 -0.003282 -0.003437 -0.003556 -0.003632 -0.003660 -0.003636 -0.003555 -0.003417 -0.003221 -0.002969 -0.002663 -0.002308 -0.001909 -0.001475 -0.001013 -0.000533 -0.000046 0.000439 0.000912 0.001364 0.001784 0.002166 0.002503 0.002790 0.003023 0.003200 0.003319 0.003382 0.003390 0.003347 0.003257 0.003127 0.002962 0.002772 0.002561 0.002339 0.002110 0.001882 0.001658 0.001444 0.001243 0.001057 0.000888 0.000736 0.000603 0.000487 0.000386 0.000301 0.000228 0.000168 0.000119 0.000080 0.000049 0.000027 0.000010 -0.000001 -0.000008 -0.000013 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000002 -0.000006 -0.000012 -0.000020 -0.000032 -0.000047 -0.000066 -0.000091 -0.000122 -0.000160 -0.000208 -0.000268 -0.000341 -0.000430 -0.000538 -0.000666 -0.000817 -0.000993 -0.001192 -0.001416 -0.001662 -0.001930 -0.002214 -0.002511 -0.002816 -0.003122 -0.003421 -0.003706 -0.003969 -0.004200 -0.004392 -0.004535 -0.004624 -0.004650 -0.004610 -0.004500 -0.004318 -0.004064 -0.003739 -0.003349 -0.002898 -0.002394 -0.001847 -0.001266 -0.000663 -0.000050 0.000560 0.001156 0.001726 0.002258 0.002744 0.003174 0.003543 0.003845 0.004076 0.004236 0.004324 0.004343 0.004296 0.004189 0.004030 0.003825 0.003586 0.003319 0.003036 0.002743 0.002449 0.002160 0.001882 0.001619 0.001376 0.001155 0.000957 0.000782 0.000630 0.000499 0.000387 0.000293 0.000216 0.000153 0.000102 0.000064 0.000034 0.000013 -0.000002 -0.000011 -0.000017 -0.000020 -0.000020 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000004 0.000002 -0.000002 -0.000008 -0.000018 -0.000031 -0.000048 -0.000072 -0.000102 -0.000141 -0.000190 -0.000251 -0.000327 -0.000420 -0.000535 -0.000673 -0.000837 -0.001031 -0.001255 -0.001510 -0.001795 -0.002110 -0.002449 -0.002810 -0.003186 -0.003570 -0.003954 -0.004327 -0.004681 -0.005005 -0.005287 -0.005517 -0.005687 -0.005786 -0.005808 -0.005747 -0.005599 -0.005362 -0.005037 -0.004628 -0.004138 -0.003576 -0.002951 -0.002272 -0.001554 -0.000809 -0.000052 0.000702 0.001439 0.002146 0.002808 0.003414 0.003954 0.004420 0.004804 0.005102 0.005311 0.005433 0.005467 0.005420 0.005297 0.005106 0.004858 0.004562 0.004232 0.003877 0.003508 0.003136 0.002770 0.002415 0.002080 0.001768 0.001483 0.001227 0.001002 0.000805 0.000636 0.000493 0.000373 0.000274 0.000194 0.000130 0.000080 0.000043 0.000016 -0.000003 -0.000015 -0.000023 -0.000026 -0.000027 -0.000026 -0.000024 -0.000022 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000008 0.000004 -0.000003 -0.000012 -0.000027 -0.000047 -0.000075 -0.000111 -0.000159 -0.000220 -0.000296 -0.000392 -0.000510 -0.000655 -0.000829 -0.001037 -0.001281 -0.001564 -0.001885 -0.002243 -0.002637 -0.003062 -0.003512 -0.003979 -0.004455 -0.004927 -0.005385 -0.005816 -0.006206 -0.006543 -0.006815 -0.007010 -0.007118 -0.007130 -0.007041 -0.006846 -0.006544 -0.006137 -0.005629 -0.005025 -0.004336 -0.003572 -0.002746 -0.001873 -0.000969 -0.000051 0.000865 0.001761 0.002621 0.003430 0.004174 0.004840 0.005417 0.005897 0.006274 0.006545 0.006708 0.006766 0.006722 0.006584 0.006361 0.006065 0.005708 0.005306 0.004870 0.004416 0.003954 0.003496 0.003053 0.002631 0.002238 0.001877 0.001553 0.001266 0.001017 0.000802 0.000620 0.000468 0.000343 0.000242 0.000161 0.000099 0.000052 0.000018 -0.000006 -0.000022 -0.000031 -0.000035 -0.000036 -0.000035 -0.000032 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000017 0.000017 0.000016 0.000013 0.000007 -0.000003 -0.000019 -0.000042 -0.000074 -0.000117 -0.000174 -0.000249 -0.000343 -0.000462 -0.000609 -0.000789 -0.001006 -0.001265 -0.001569 -0.001919 -0.002318 -0.002761 -0.003247 -0.003770 -0.004321 -0.004892 -0.005469 -0.006040 -0.006591 -0.007105 -0.007567 -0.007962 -0.008276 -0.008494 -0.008606 -0.008603 -0.008477 -0.008226 -0.007848 -0.007347 -0.006726 -0.005995 -0.005165 -0.004248 -0.003260 -0.002218 -0.001140 -0.000045 0.001047 0.002117 0.003147 0.004118 0.005014 0.005820 0.006523 0.007113 0.007582 0.007925 0.008140 0.008228 0.008193 0.008044 0.007790 0.007444 0.007023 0.006542 0.006018 0.005467 0.004904 0.004343 0.003798 0.003277 0.002789 0.002341 0.001937 0.001578 0.001265 0.000996 0.000768 0.000578 0.000422 0.000295 0.000195 0.000118 0.000060 0.000018 -0.000012 -0.000031 -0.000042 -0.000047 -0.000048 -0.000046 -0.000043 -0.000038 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000025 0.000027 0.000029 0.000029 0.000027 0.000022 0.000012 -0.000004 -0.000030 -0.000066 -0.000116 -0.000184 -0.000273 -0.000388 -0.000533 -0.000713 -0.000934 -0.001201 -0.001518 -0.001891 -0.002320 -0.002805 -0.003346 -0.003936 -0.004568 -0.005232 -0.005916 -0.006605 -0.007283 -0.007933 -0.008535 -0.009072 -0.009525 -0.009878 -0.010117 -0.010227 -0.010201 -0.010030 -0.009712 -0.009248 -0.008640 -0.007896 -0.007026 -0.006043 -0.004962 -0.003801 -0.002579 -0.001316 -0.000034 0.001245 0.002501 0.003711 0.004855 0.005916 0.006874 0.007716 0.008429 0.009002 0.009429 0.009706 0.009834 0.009816 0.009660 0.009377 0.008983 0.008495 0.007931 0.007312 0.006656 0.005982 0.005308 0.004648 0.004015 0.003420 0.002872 0.002376 0.001935 0.001549 0.001217 0.000936 0.000701 0.000508 0.000353 0.000230 0.000136 0.000065 0.000013 -0.000022 -0.000044 -0.000057 -0.000063 -0.000063 -0.000061 -0.000056 -0.000051 -0.000044 -0.000038 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000037 0.000041 0.000045 0.000047 0.000047 0.000044 0.000035 0.000019 -0.000008 -0.000048 -0.000106 -0.000184 -0.000290 -0.000426 -0.000600 -0.000817 -0.001084 -0.001407 -0.001791 -0.002240 -0.002757 -0.003341 -0.003988 -0.004692 -0.005444 -0.006231 -0.007038 -0.007846 -0.008636 -0.009388 -0.010080 -0.010691 -0.011200 -0.011588 -0.011840 -0.011942 -0.011883 -0.011658 -0.011264 -0.010702 -0.009978 -0.009101 -0.008084 -0.006941 -0.005689 -0.004350 -0.002943 -0.001491 -0.000017 0.001454 0.002900 0.004296 0.005621 0.006853 0.007974 0.008964 0.009810 0.010499 0.011021 0.011371 0.011548 0.011556 0.011400 0.011095 0.010656 0.010101 0.009454 0.008735 0.007968 0.007176 0.006378 0.005593 0.004838 0.004125 0.003466 0.002867 0.002333 0.001865 0.001461 0.001119 0.000833 0.000599 0.000410 0.000262 0.000148 0.000063 0.000003 -0.000038 -0.000064 -0.000078 -0.000084 -0.000084 -0.000080 -0.000074 -0.000066 -0.000058 -0.000050 -0.000042 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000032 0.000038 0.000045 0.000052 0.000059 0.000066 0.000072 0.000075 0.000075 0.000069 0.000054 0.000027 -0.000016 -0.000080 -0.000170 -0.000291 -0.000451 -0.000656 -0.000913 -0.001231 -0.001615 -0.002072 -0.002606 -0.003219 -0.003910 -0.004673 -0.005501 -0.006381 -0.007298 -0.008232 -0.009164 -0.010069 -0.010923 -0.011703 -0.012383 -0.012942 -0.013358 -0.013615 -0.013698 -0.013596 -0.013306 -0.012825 -0.012157 -0.011310 -0.010295 -0.009126 -0.007822 -0.006400 -0.004883 -0.003294 -0.001656 0.000005 0.001665 0.003298 0.004879 0.006385 0.007792 0.009078 0.010223 0.011210 0.012023 0.012651 0.013085 0.013323 0.013366 0.013222 0.012901 0.012423 0.011807 0.011077 0.010259 0.009379 0.008463 0.007535 0.006618 0.005731 0.004890 0.004110 0.003399 0.002762 0.002203 0.001720 0.001310 0.000967 0.000687 0.000462 0.000286 0.000151 0.000052 -0.000018 -0.000065 -0.000093 -0.000107 -0.000112 -0.000110 -0.000104 -0.000096 -0.000086 -0.000076 -0.000065 -0.000055 -0.000046 -0.000037 -0.000030 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000034 0.000042 0.000051 0.000061 0.000072 0.000083 0.000095 0.000105 0.000114 0.000118 0.000116 0.000104 0.000079 0.000035 -0.000034 -0.000133 -0.000270 -0.000453 -0.000691 -0.000991 -0.001362 -0.001812 -0.002348 -0.002973 -0.003689 -0.004493 -0.005380 -0.006337 -0.007351 -0.008401 -0.009466 -0.010521 -0.011539 -0.012493 -0.013354 -0.014096 -0.014694 -0.015127 -0.015376 -0.015427 -0.015271 -0.014905 -0.014328 -0.013548 -0.012574 -0.011420 -0.010102 -0.008641 -0.007057 -0.005373 -0.003614 -0.001803 0.000032 0.001867 0.003676 0.005432 0.007110 0.008686 0.010136 0.011436 0.012568 0.013512 0.014254 0.014784 0.015094 0.015185 0.015063 0.014740 0.014232 0.013562 0.012756 0.011842 0.010850 0.009810 0.008749 0.007695 0.006671 0.005696 0.004786 0.003955 0.003208 0.002550 0.001981 0.001497 0.001094 0.000764 0.000500 0.000294 0.000138 0.000025 -0.000054 -0.000105 -0.000134 -0.000148 -0.000150 -0.000145 -0.000136 -0.000124 -0.000111 -0.000097 -0.000084 -0.000071 -0.000059 -0.000048 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000021 0.000027 0.000034 0.000043 0.000054 0.000066 0.000080 0.000096 0.000113 0.000131 0.000148 0.000164 0.000176 0.000181 0.000175 0.000154 0.000111 0.000041 -0.000066 -0.000217 -0.000423 -0.000692 -0.001035 -0.001462 -0.001981 -0.002598 -0.003318 -0.004142 -0.005065 -0.006079 -0.007169 -0.008318 -0.009503 -0.010697 -0.011872 -0.012997 -0.014041 -0.014972 -0.015763 -0.016387 -0.016821 -0.017047 -0.017052 -0.016828 -0.016374 -0.015694 -0.014797 -0.013697 -0.012408 -0.010951 -0.009347 -0.007618 -0.005788 -0.003882 -0.001923 0.000062 0.002048 0.004009 0.005919 0.007753 0.009484 0.011087 0.012538 0.013814 0.014892 0.015756 0.016390 0.016785 0.016939 0.016854 0.016541 0.016018 0.015306 0.014434 0.013433 0.012335 0.011174 0.009983 0.008791 0.007627 0.006514 0.005471 0.004514 0.003651 0.002890 0.002229 0.001667 0.001199 0.000818 0.000513 0.000278 0.000101 -0.000025 -0.000111 -0.000164 -0.000193 -0.000203 -0.000201 -0.000191 -0.000176 -0.000159 -0.000142 -0.000124 -0.000107 -0.000091 -0.000076 -0.000062 -0.000050 -0.000040 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000043 0.000055 0.000069 0.000086 0.000105 0.000127 0.000151 0.000177 0.000204 0.000229 0.000251 0.000267 0.000271 0.000258 0.000221 0.000152 0.000042 -0.000120 -0.000345 -0.000645 -0.001030 -0.001512 -0.002099 -0.002800 -0.003617 -0.004550 -0.005593 -0.006734 -0.007958 -0.009240 -0.010556 -0.011873 -0.013160 -0.014381 -0.015501 -0.016489 -0.017311 -0.017941 -0.018357 -0.018541 -0.018482 -0.018176 -0.017625 -0.016836 -0.015821 -0.014599 -0.013187 -0.011608 -0.009884 -0.008038 -0.006093 -0.004074 -0.002004 0.000093 0.002192 0.004270 0.006302 0.008262 0.010125 0.011865 0.013454 0.014867 0.016079 0.017069 0.017816 0.018309 0.018540 0.018509 0.018225 0.017704 0.016968 0.016046 0.014970 0.013778 0.012505 0.011189 0.009864 0.008561 0.007310 0.006133 0.005047 0.004067 0.003198 0.002444 0.001802 0.001268 0.000834 0.000490 0.000226 0.000031 -0.000106 -0.000196 -0.000248 -0.000273 -0.000277 -0.000268 -0.000250 -0.000228 -0.000205 -0.000181 -0.000157 -0.000135 -0.000114 -0.000095 -0.000078 -0.000063 -0.000051 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000043 0.000054 0.000069 0.000087 0.000109 0.000135 0.000165 0.000199 0.000235 0.000274 0.000313 0.000349 0.000379 0.000398 0.000398 0.000372 0.000311 0.000202 0.000035 -0.000205 -0.000531 -0.000955 -0.001489 -0.002144 -0.002926 -0.003839 -0.004880 -0.006041 -0.007307 -0.008659 -0.010069 -0.011507 -0.012938 -0.014323 -0.015624 -0.016804 -0.017826 -0.018657 -0.019272 -0.019647 -0.019767 -0.019626 -0.019223 -0.018563 -0.017661 -0.016532 -0.015198 -0.013681 -0.012005 -0.010193 -0.008267 -0.006252 -0.004168 -0.002037 0.000121 0.002284 0.004431 0.006540 0.008587 0.010549 0.012397 0.014105 0.015643 0.016983 0.018100 0.018968 0.019571 0.019895 0.019939 0.019705 0.019207 0.018468 0.017516 0.016385 0.015114 0.013744 0.012314 0.010864 0.009431 0.008045 0.006736 0.005524 0.004425 0.003449 0.002601 0.001880 0.001281 0.000796 0.000415 0.000126 -0.000084 -0.000228 -0.000318 -0.000365 -0.000381 -0.000375 -0.000355 -0.000327 -0.000294 -0.000261 -0.000229 -0.000198 -0.000170 -0.000143 -0.000119 -0.000098 -0.000080 -0.000064 -0.000051 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000020 0.000025 0.000033 0.000042 0.000054 0.000068 0.000087 0.000111 0.000139 0.000173 0.000213 0.000258 0.000308 0.000362 0.000419 0.000474 0.000524 0.000563 0.000584 0.000576 0.000529 0.000429 0.000263 0.000014 -0.000331 -0.000788 -0.001370 -0.002088 -0.002947 -0.003951 -0.005095 -0.006369 -0.007754 -0.009226 -0.010754 -0.012302 -0.013830 -0.015296 -0.016657 -0.017873 -0.018904 -0.019719 -0.020291 -0.020599 -0.020633 -0.020389 -0.019873 -0.019097 -0.018079 -0.016842 -0.015412 -0.013814 -0.012074 -0.010215 -0.008260 -0.006229 -0.004140 -0.002010 0.000144 0.002307 0.004462 0.006592 0.008676 0.010691 0.012612 0.014410 0.016055 0.017513 0.018755 0.019749 0.020474 0.020910 0.021048 0.020888 0.020440 0.019723 0.018766 0.017604 0.016277 0.014828 0.013301 0.011740 0.010186 0.008676 0.007241 0.005907 0.004694 0.003614 0.002675 0.001878 0.001217 0.000685 0.000272 -0.000038 -0.000257 -0.000402 -0.000486 -0.000523 -0.000525 -0.000504 -0.000468 -0.000425 -0.000378 -0.000332 -0.000289 -0.000248 -0.000211 -0.000178 -0.000148 -0.000122 -0.000099 -0.000080 -0.000064 -0.000051 -0.000040 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000020 0.000025 0.000032 0.000041 0.000053 0.000067 0.000086 0.000110 0.000139 0.000176 0.000219 0.000271 0.000331 0.000398 0.000472 0.000551 0.000631 0.000708 0.000775 0.000824 0.000843 0.000819 0.000737 0.000580 0.000332 -0.000025 -0.000507 -0.001129 -0.001902 -0.002833 -0.003920 -0.005160 -0.006537 -0.008031 -0.009611 -0.011243 -0.012885 -0.014491 -0.016016 -0.017412 -0.018637 -0.019650 -0.020418 -0.020917 -0.021130 -0.021051 -0.020684 -0.020040 -0.019139 -0.018007 -0.016672 -0.015166 -0.013518 -0.011754 -0.009899 -0.007972 -0.005991 -0.003968 -0.001915 0.000160 0.002247 0.004337 0.006419 0.008478 0.010494 0.012443 0.014297 0.016022 0.017583 0.018944 0.020068 0.020925 0.021490 0.021746 0.021686 0.021317 0.020653 0.019720 0.018555 0.017198 0.015694 0.014091 0.012438 0.010778 0.009155 0.007605 0.006158 0.004838 0.003661 0.002637 0.001769 0.001053 0.000481 0.000041 -0.000281 -0.000503 -0.000641 -0.000712 -0.000731 -0.000713 -0.000670 -0.000613 -0.000549 -0.000484 -0.000421 -0.000363 -0.000310 -0.000262 -0.000220 -0.000183 -0.000151 -0.000123 -0.000099 -0.000080 -0.000063 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000025 0.000032 0.000041 0.000052 0.000066 0.000084 0.000108 0.000137 0.000175 0.000220 0.000276 0.000343 0.000420 0.000509 0.000608 0.000715 0.000827 0.000939 0.001042 0.001128 0.001183 0.001192 0.001139 0.001003 0.000766 0.000408 -0.000090 -0.000743 -0.001562 -0.002553 -0.003715 -0.005040 -0.006510 -0.008099 -0.009773 -0.011490 -0.013205 -0.014868 -0.016425 -0.017829 -0.019032 -0.019994 -0.020683 -0.021077 -0.021165 -0.020948 -0.020435 -0.019649 -0.018617 -0.017374 -0.015955 -0.014397 -0.012734 -0.010993 -0.009199 -0.007368 -0.005511 -0.003636 -0.001744 0.000165 0.002091 0.004034 0.005990 0.007952 0.009906 0.011830 0.013697 0.015473 0.017117 0.018588 0.019843 0.020843 0.021554 0.021951 0.022020 0.021760 0.021181 0.020307 0.019170 0.017813 0.016282 0.014628 0.012904 0.011158 0.009438 0.007787 0.006239 0.004823 0.003559 0.002459 0.001529 0.000766 0.000163 -0.000294 -0.000620 -0.000835 -0.000957 -0.001006 -0.000999 -0.000953 -0.000881 -0.000795 -0.000704 -0.000615 -0.000530 -0.000453 -0.000384 -0.000323 -0.000270 -0.000224 -0.000184 -0.000151 -0.000122 -0.000098 -0.000078 -0.000061 -0.000048 -0.000037 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000040 0.000051 0.000065 0.000082 0.000105 0.000134 0.000171 0.000218 0.000275 0.000345 0.000430 0.000530 0.000645 0.000774 0.000917 0.001068 0.001223 0.001372 0.001506 0.001608 0.001663 0.001649 0.001547 0.001332 0.000984 0.000483 -0.000189 -0.001043 -0.002084 -0.003309 -0.004706 -0.006254 -0.007923 -0.009673 -0.011457 -0.013223 -0.014915 -0.016479 -0.017858 -0.019007 -0.019885 -0.020461 -0.020717 -0.020650 -0.020267 -0.019589 -0.018647 -0.017479 -0.016129 -0.014642 -0.013060 -0.011421 -0.009756 -0.008085 -0.006421 -0.004771 -0.003130 -0.001491 0.000157 0.001828 0.003533 0.005279 0.007067 0.008890 0.010731 0.012564 0.014354 0.016058 0.017627 0.019011 0.020162 0.021035 0.021597 0.021824 0.021706 0.021247 0.020466 0.019392 0.018068 0.016540 0.014864 0.013093 0.011283 0.009486 0.007750 0.006115 0.004616 0.003277 0.002114 0.001133 0.000335 -0.000289 -0.000752 -0.001072 -0.001269 -0.001365 -0.001381 -0.001338 -0.001253 -0.001143 -0.001021 -0.000896 -0.000776 -0.000664 -0.000563 -0.000474 -0.000397 -0.000330 -0.000273 -0.000224 -0.000183 -0.000148 -0.000119 -0.000095 -0.000075 -0.000058 -0.000045 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000030 0.000038 0.000049 0.000062 0.000080 0.000102 0.000130 0.000166 0.000212 0.000269 0.000341 0.000429 0.000535 0.000661 0.000807 0.000974 0.001159 0.001359 0.001566 0.001773 0.001965 0.002127 0.002239 0.002280 0.002223 0.002044 0.001720 0.001227 0.000548 -0.000328 -0.001406 -0.002681 -0.004137 -0.005749 -0.007481 -0.009288 -0.011117 -0.012910 -0.014606 -0.016146 -0.017471 -0.018532 -0.019291 -0.019719 -0.019806 -0.019554 -0.018980 -0.018116 -0.017006 -0.015698 -0.014249 -0.012711 -0.011135 -0.009562 -0.008025 -0.006542 -0.005123 -0.003762 -0.002447 -0.001157 0.000134 0.001453 0.002826 0.004272 0.005804 0.007423 0.009119 0.010867 0.012634 0.014370 0.016023 0.017533 0.018842 0.019894 0.020643 0.021056 0.021112 0.020808 0.020155 0.019180 0.017923 0.016431 0.014760 0.012969 0.011117 0.009264 0.007462 0.005758 0.004192 0.002792 0.001577 0.000559 -0.000262 -0.000894 -0.001350 -0.001651 -0.001817 -0.001875 -0.001847 -0.001756 -0.001623 -0.001466 -0.001298 -0.001130 -0.000971 -0.000826 -0.000696 -0.000582 -0.000484 -0.000400 -0.000330 -0.000270 -0.000220 -0.000178 -0.000143 -0.000114 -0.000090 -0.000070 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000018 0.000022 0.000028 0.000036 0.000046 0.000059 0.000076 0.000097 0.000124 0.000159 0.000204 0.000260 0.000330 0.000419 0.000527 0.000659 0.000817 0.001001 0.001211 0.001447 0.001704 0.001975 0.002249 0.002512 0.002747 0.002930 0.003037 0.003040 0.002911 0.002623 0.002152 0.001479 0.000593 -0.000509 -0.001820 -0.003321 -0.004982 -0.006760 -0.008606 -0.010460 -0.012257 -0.013931 -0.015418 -0.016657 -0.017599 -0.018206 -0.018455 -0.018340 -0.017874 -0.017085 -0.016018 -0.014729 -0.013280 -0.011739 -0.010169 -0.008629 -0.007164 -0.005809 -0.004580 -0.003478 -0.002491 -0.001591 -0.000745 0.000092 0.000963 0.001909 0.002966 0.004161 0.005503 0.006991 0.008605 0.010308 0.012050 0.013771 0.015402 0.016873 0.018118 0.019076 0.019701 0.019963 0.019846 0.019357 0.018515 0.017358 0.015932 0.014295 0.012510 0.010642 0.008753 0.006904 0.005149 0.003530 0.002084 0.000834 -0.000208 -0.001038 -0.001665 -0.002101 -0.002368 -0.002492 -0.002498 -0.002413 -0.002263 -0.002070 -0.001853 -0.001630 -0.001411 -0.001206 -0.001019 -0.000853 -0.000710 -0.000587 -0.000483 -0.000396 -0.000323 -0.000262 -0.000212 -0.000170 -0.000136 -0.000107 -0.000084 -0.000064 -0.000049 -0.000037 -0.000028 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000034 0.000043 0.000055 0.000071 0.000091 0.000117 0.000150 0.000193 0.000247 0.000315 0.000402 0.000510 0.000643 0.000805 0.000999 0.001227 0.001489 0.001784 0.002107 0.002451 0.002805 0.003152 0.003471 0.003739 0.003926 0.004002 0.003936 0.003698 0.003261 0.002606 0.001722 0.000607 -0.000728 -0.002261 -0.003957 -0.005768 -0.007635 -0.009494 -0.011274 -0.012902 -0.014310 -0.015436 -0.016229 -0.016654 -0.016693 -0.016349 -0.015644 -0.014619 -0.013333 -0.011856 -0.010265 -0.008640 -0.007057 -0.005581 -0.004265 -0.003142 -0.002227 -0.001514 -0.000978 -0.000579 -0.000264 0.000027 0.000358 0.000790 0.001375 0.002155 0.003152 0.004373 0.005802 0.007404 0.009125 0.010898 0.012644 0.014282 0.015731 0.016916 0.017778 0.018272 0.018374 0.018079 0.017402 0.016375 0.015045 0.013470 0.011715 0.009851 0.007947 0.006070 0.004279 0.002624 0.001147 -0.000126 -0.001177 -0.002003 -0.002610 -0.003013 -0.003234 -0.003300 -0.003241 -0.003086 -0.002864 -0.002599 -0.002312 -0.002023 -0.001743 -0.001482 -0.001246 -0.001039 -0.000859 -0.000706 -0.000578 -0.000471 -0.000383 -0.000310 -0.000249 -0.000200 -0.000159 -0.000126 -0.000098 -0.000076 -0.000058 -0.000044 -0.000033 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000040 0.000051 0.000065 0.000084 0.000108 0.000140 0.000180 0.000231 0.000296 0.000379 0.000483 0.000614 0.000775 0.000972 0.001208 0.001486 0.001807 0.002170 0.002570 0.002998 0.003442 0.003884 0.004301 0.004665 0.004945 0.005107 0.005115 0.004938 0.004547 0.003921 0.003049 0.001931 0.000581 -0.000974 -0.002694 -0.004524 -0.006400 -0.008249 -0.009993 -0.011556 -0.012863 -0.013852 -0.014472 -0.014689 -0.014494 -0.013897 -0.012932 -0.011654 -0.010135 -0.008463 -0.006730 -0.005030 -0.003449 -0.002065 -0.000932 -0.000086 0.000462 0.000725 0.000741 0.000566 0.000271 -0.000063 -0.000352 -0.000512 -0.000473 -0.000177 0.000414 0.001315 0.002516 0.003983 0.005659 0.007469 0.009325 0.011132 0.012793 0.014221 0.015339 0.016090 0.016435 0.016362 0.015876 0.015005 0.013795 0.012304 0.010601 0.008760 0.006858 0.004968 0.003155 0.001478 -0.000018 -0.001300 -0.002348 -0.003156 -0.003731 -0.004087 -0.004248 -0.004244 -0.004107 -0.003870 -0.003562 -0.003213 -0.002845 -0.002478 -0.002127 -0.001802 -0.001510 -0.001253 -0.001031 -0.000843 -0.000686 -0.000556 -0.000449 -0.000362 -0.000290 -0.000232 -0.000185 -0.000146 -0.000114 -0.000088 -0.000068 -0.000051 -0.000038 -0.000029 -0.000021 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000037 0.000047 0.000060 0.000077 0.000099 0.000127 0.000164 0.000212 0.000273 0.000351 0.000450 0.000575 0.000731 0.000924 0.001160 0.001444 0.001778 0.002166 0.002604 0.003089 0.003611 0.004156 0.004704 0.005230 0.005702 0.006086 0.006344 0.006438 0.006331 0.005994 0.005405 0.004553 0.003439 0.002080 0.000509 -0.001228 -0.003071 -0.004946 -0.006774 -0.008471 -0.009954 -0.011146 -0.011980 -0.012407 -0.012399 -0.011950 -0.011082 -0.009841 -0.008296 -0.006536 -0.004665 -0.002790 -0.001021 0.000543 0.001816 0.002738 0.003271 0.003409 0.003174 0.002616 0.001807 0.000840 -0.000182 -0.001153 -0.001969 -0.002535 -0.002776 -0.002640 -0.002101 -0.001163 0.000142 0.001753 0.003588 0.005548 0.007523 0.009404 0.011086 0.012475 0.013499 0.014108 0.014275 0.014000 0.013305 0.012233 0.010843 0.009207 0.007404 0.005517 0.003625 0.001802 0.000112 -0.001392 -0.002673 -0.003708 -0.004489 -0.005020 -0.005317 -0.005407 -0.005321 -0.005094 -0.004761 -0.004357 -0.003911 -0.003451 -0.002996 -0.002564 -0.002166 -0.001809 -0.001495 -0.001226 -0.000998 -0.000807 -0.000651 -0.000523 -0.000419 -0.000334 -0.000266 -0.000211 -0.000166 -0.000130 -0.000101 -0.000077 -0.000059 -0.000044 -0.000033 -0.000025 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000033 0.000042 0.000054 0.000069 0.000088 0.000114 0.000148 0.000191 0.000247 0.000319 0.000410 0.000527 0.000675 0.000860 0.001089 0.001368 0.001704 0.002101 0.002562 0.003084 0.003662 0.004287 0.004942 0.005605 0.006249 0.006838 0.007335 0.007697 0.007883 0.007854 0.007576 0.007028 0.006198 0.005091 0.003726 0.002141 0.000388 -0.001464 -0.003335 -0.005139 -0.006784 -0.008181 -0.009248 -0.009919 -0.010143 -0.009898 -0.009185 -0.008035 -0.006507 -0.004687 -0.002681 -0.000606 0.001409 0.003242 0.004780 0.005928 0.006620 0.006817 0.006517 0.005752 0.004584 0.003103 0.001423 -0.000331 -0.002027 -0.003538 -0.004749 -0.005565 -0.005917 -0.005768 -0.005117 -0.003994 -0.002462 -0.000611 0.001449 0.003594 0.005698 0.007639 0.009308 0.010616 0.011499 0.011920 0.011867 0.011360 0.010436 0.009157 0.007596 0.005838 0.003972 0.002085 0.000257 -0.001439 -0.002946 -0.004220 -0.005235 -0.005980 -0.006459 -0.006689 -0.006698 -0.006520 -0.006192 -0.005754 -0.005242 -0.004690 -0.004126 -0.003574 -0.003052 -0.002572 -0.002142 -0.001765 -0.001442 -0.001168 -0.000941 -0.000754 -0.000602 -0.000480 -0.000381 -0.000302 -0.000239 -0.000188 -0.000147 -0.000114 -0.000087 -0.000066 -0.000050 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000023 0.000030 0.000037 0.000047 0.000061 0.000078 0.000101 0.000131 0.000169 0.000219 0.000284 0.000367 0.000474 0.000611 0.000783 0.000999 0.001266 0.001593 0.001986 0.002451 0.002990 0.003601 0.004280 0.005015 0.005787 0.006573 0.007341 0.008054 0.008669 0.009140 0.009422 0.009473 0.009257 0.008750 0.007942 0.006839 0.005465 0.003862 0.002089 0.000224 -0.001648 -0.003431 -0.005026 -0.006338 -0.007282 -0.007788 -0.007810 -0.007325 -0.006344 -0.004910 -0.003093 -0.000996 0.001260 0.003537 0.005693 0.007588 0.009096 0.010115 0.010569 0.010422 0.009674 0.008366 0.006573 0.004406 0.001996 -0.000507 -0.002946 -0.005171 -0.007043 -0.008448 -0.009302 -0.009557 -0.009202 -0.008269 -0.006822 -0.004960 -0.002803 -0.000490 0.001837 0.004040 0.005991 0.007586 0.008746 0.009422 0.009595 0.009276 0.008502 0.007334 0.005849 0.004137 0.002291 0.000408 -0.001424 -0.003127 -0.004635 -0.005900 -0.006892 -0.007598 -0.008020 -0.008178 -0.008100 -0.007822 -0.007385 -0.006833 -0.006205 -0.005537 -0.004862 -0.004204 -0.003584 -0.003015 -0.002506 -0.002060 -0.001677 -0.001353 -0.001085 -0.000865 -0.000687 -0.000544 -0.000430 -0.000339 -0.000267 -0.000209 -0.000163 -0.000126 -0.000097 -0.000074 -0.000056 -0.000042 -0.000031 -0.000023 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000041 0.000053 0.000068 0.000088 0.000113 0.000147 0.000191 0.000248 0.000323 0.000418 0.000541 0.000698 0.000897 0.001146 0.001454 0.001831 0.002284 0.002820 0.003442 0.004148 0.004932 0.005781 0.006675 0.007588 0.008484 0.009324 0.010058 0.010640 0.011017 0.011146 0.010988 0.010518 0.009726 0.008621 0.007229 0.005600 0.003798 0.001908 0.000024 -0.001749 -0.003305 -0.004543 -0.005373 -0.005725 -0.005550 -0.004834 -0.003593 -0.001880 0.000220 0.002591 0.005093 0.007572 0.009869 0.011828 0.013311 0.014204 0.014428 0.013943 0.012756 0.010914 0.008508 0.005663 0.002535 -0.000706 -0.003878 -0.006806 -0.009331 -0.011318 -0.012667 -0.013318 -0.013256 -0.012509 -0.011145 -0.009271 -0.007018 -0.004539 -0.001991 0.000468 0.002696 0.004572 0.006003 0.006927 0.007317 0.007179 0.006547 0.005482 0.004064 0.002388 0.000555 -0.001331 -0.003175 -0.004889 -0.006403 -0.007663 -0.008634 -0.009301 -0.009667 -0.009750 -0.009582 -0.009200 -0.008651 -0.007979 -0.007228 -0.006439 -0.005645 -0.004875 -0.004151 -0.003487 -0.002893 -0.002373 -0.001927 -0.001550 -0.001238 -0.000983 -0.000776 -0.000611 -0.000480 -0.000376 -0.000295 -0.000230 -0.000179 -0.000138 -0.000106 -0.000081 -0.000061 -0.000046 -0.000034 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000058 0.000075 0.000097 0.000126 0.000164 0.000213 0.000278 0.000362 0.000470 0.000610 0.000788 0.001014 0.001297 0.001648 0.002076 0.002592 0.003201 0.003908 0.004711 0.005602 0.006568 0.007585 0.008626 0.009650 0.010615 0.011467 0.012155 0.012623 0.012824 0.012716 0.012274 0.011489 0.010369 0.008947 0.007276 0.005429 0.003497 0.001584 -0.000197 -0.001733 -0.002916 -0.003652 -0.003868 -0.003517 -0.002587 -0.001102 0.000875 0.003246 0.005880 0.008621 0.011299 0.013737 0.015766 0.017233 0.018016 0.018030 0.017233 0.015635 0.013293 0.010308 0.006825 0.003017 -0.000921 -0.004786 -0.008380 -0.011521 -0.014056 -0.015870 -0.016894 -0.017104 -0.016527 -0.015236 -0.013343 -0.010993 -0.008350 -0.005589 -0.002883 -0.000390 0.001752 0.003436 0.004591 0.005180 0.005204 0.004695 0.003715 0.002347 0.000690 -0.001145 -0.003049 -0.004917 -0.006655 -0.008184 -0.009447 -0.010404 -0.011038 -0.011352 -0.011364 -0.011106 -0.010622 -0.009958 -0.009165 -0.008289 -0.007375 -0.006459 -0.005574 -0.004741 -0.003979 -0.003297 -0.002700 -0.002187 -0.001755 -0.001397 -0.001104 -0.000868 -0.000680 -0.000531 -0.000414 -0.000322 -0.000250 -0.000194 -0.000149 -0.000115 -0.000087 -0.000066 -0.000050 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000028 0.000037 0.000048 0.000062 0.000081 0.000105 0.000138 0.000180 0.000235 0.000307 0.000401 0.000522 0.000678 0.000878 0.001131 0.001449 0.001842 0.002323 0.002901 0.003584 0.004376 0.005275 0.006273 0.007353 0.008492 0.009656 0.010805 0.011888 0.012852 0.013638 0.014187 0.014449 0.014380 0.013953 0.013159 0.012009 0.010539 0.008808 0.006896 0.004900 0.002935 0.001120 -0.000423 -0.001578 -0.002248 -0.002356 -0.001856 -0.000740 0.000963 0.003179 0.005800 0.008680 0.011650 0.014521 0.017102 0.019209 0.020678 0.021376 0.021213 0.020146 0.018187 0.015399 0.011898 0.007842 0.003423 -0.001143 -0.005632 -0.009824 -0.013518 -0.016544 -0.018772 -0.020123 -0.020568 -0.020134 -0.018897 -0.016975 -0.014524 -0.011722 -0.008758 -0.005820 -0.003084 -0.000699 0.001213 0.002571 0.003331 0.003488 0.003074 0.002151 0.000807 -0.000854 -0.002714 -0.004656 -0.006567 -0.008345 -0.009906 -0.011185 -0.012140 -0.012751 -0.013021 -0.012968 -0.012627 -0.012044 -0.011270 -0.010357 -0.009358 -0.008320 -0.007283 -0.006280 -0.005339 -0.004478 -0.003707 -0.003032 -0.002452 -0.001963 -0.001558 -0.001227 -0.000961 -0.000749 -0.000582 -0.000451 -0.000349 -0.000270 -0.000208 -0.000160 -0.000123 -0.000093 -0.000071 -0.000053 -0.000040 -0.000030 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000022 0.000029 0.000038 0.000050 0.000066 0.000086 0.000113 0.000149 0.000195 0.000256 0.000335 0.000438 0.000572 0.000745 0.000965 0.001245 0.001596 0.002031 0.002562 0.003201 0.003956 0.004830 0.005822 0.006922 0.008112 0.009365 0.010646 0.011910 0.013103 0.014166 0.015037 0.015654 0.015962 0.015916 0.015487 0.014666 0.013467 0.011929 0.010116 0.008114 0.006030 0.003984 0.002106 0.000525 -0.000637 -0.001275 -0.001311 -0.000700 0.000566 0.002451 0.004875 0.007717 0.010820 0.014001 0.017057 0.019783 0.021980 0.023474 0.024122 0.023828 0.022548 0.020296 0.017141 0.013209 0.008672 0.003738 -0.001359 -0.006375 -0.011072 -0.015230 -0.018665 -0.021235 -0.022851 -0.023482 -0.023152 -0.021941 -0.019976 -0.017420 -0.014464 -0.011311 -0.008164 -0.005211 -0.002617 -0.000512 0.001012 0.001905 0.002159 0.001803 0.000903 -0.000451 -0.002146 -0.004060 -0.006066 -0.008043 -0.009882 -0.011493 -0.012805 -0.013773 -0.014376 -0.014614 -0.014508 -0.014094 -0.013421 -0.012544 -0.011519 -0.010402 -0.009244 -0.008089 -0.006974 -0.005927 -0.004968 -0.004110 -0.003359 -0.002713 -0.002168 -0.001717 -0.001348 -0.001052 -0.000817 -0.000631 -0.000487 -0.000375 -0.000288 -0.000221 -0.000169 -0.000130 -0.000099 -0.000075 -0.000056 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000052 0.000068 0.000091 0.000120 0.000158 0.000208 0.000274 0.000360 0.000472 0.000618 0.000806 0.001046 0.001351 0.001733 0.002207 0.002786 0.003481 0.004302 0.005253 0.006331 0.007524 0.008815 0.010172 0.011558 0.012923 0.014211 0.015358 0.016297 0.016965 0.017301 0.017259 0.016809 0.015942 0.014674 0.013046 0.011128 0.009011 0.006810 0.004654 0.002681 0.001027 -0.000179 -0.000826 -0.000834 -0.000154 0.001217 0.003241 0.005832 0.008860 0.012157 0.015528 0.018758 0.021628 0.023930 0.025475 0.026115 0.025748 0.024326 0.021865 0.018440 0.014183 0.009279 0.003949 -0.001556 -0.006978 -0.012062 -0.016574 -0.020317 -0.023138 -0.024943 -0.025697 -0.025423 -0.024206 -0.022179 -0.019513 -0.016411 -0.013088 -0.009759 -0.006624 -0.003860 -0.001605 0.000039 0.001020 0.001324 0.000984 0.000066 -0.001335 -0.003100 -0.005098 -0.007196 -0.009266 -0.011190 -0.012871 -0.014236 -0.015236 -0.015847 -0.016069 -0.015925 -0.015453 -0.014703 -0.013735 -0.012609 -0.011385 -0.010116 -0.008852 -0.007631 -0.006485 -0.005434 -0.004494 -0.003670 -0.002961 -0.002364 -0.001868 -0.001464 -0.001138 -0.000880 -0.000678 -0.000520 -0.000398 -0.000305 -0.000233 -0.000178 -0.000136 -0.000103 -0.000078 -0.000059 -0.000044 -0.000033 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000022 0.000029 0.000039 0.000053 0.000070 0.000094 0.000125 0.000166 0.000219 0.000290 0.000382 0.000502 0.000658 0.000860 0.001118 0.001445 0.001855 0.002363 0.002984 0.003729 0.004609 0.005627 0.006780 0.008055 0.009431 0.010878 0.012351 0.013801 0.015165 0.016376 0.017365 0.018062 0.018407 0.018349 0.017858 0.016925 0.015567 0.013829 0.011784 0.009529 0.007186 0.004891 0.002789 0.001026 -0.000263 -0.000963 -0.000989 -0.000290 0.001138 0.003252 0.005963 0.009135 0.012591 0.016126 0.019515 0.022529 0.024947 0.026575 0.027253 0.026875 0.025392 0.022819 0.019234 0.014776 0.009637 0.004051 -0.001721 -0.007408 -0.012743 -0.017480 -0.021413 -0.024382 -0.026288 -0.027092 -0.026822 -0.025562 -0.023453 -0.020674 -0.017437 -0.013967 -0.010489 -0.007213 -0.004325 -0.001971 -0.000257 0.000759 0.001066 0.000694 -0.000287 -0.001774 -0.003644 -0.005760 -0.007980 -0.010167 -0.012200 -0.013974 -0.015413 -0.016463 -0.017100 -0.017325 -0.017161 -0.016647 -0.015838 -0.014795 -0.013584 -0.012266 -0.010901 -0.009540 -0.008225 -0.006989 -0.005857 -0.004842 -0.003952 -0.003187 -0.002541 -0.002005 -0.001568 -0.001216 -0.000938 -0.000719 -0.000550 -0.000419 -0.000319 -0.000243 -0.000185 -0.000140 -0.000107 -0.000081 -0.000061 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000021 0.000029 0.000039 0.000053 0.000071 0.000095 0.000128 0.000171 0.000227 0.000301 0.000398 0.000525 0.000690 0.000902 0.001175 0.001520 0.001953 0.002490 0.003145 0.003932 0.004859 0.005932 0.007145 0.008486 0.009931 0.011446 0.012988 0.014500 0.015918 0.017171 0.018187 0.018893 0.019225 0.019132 0.018581 0.017565 0.016099 0.014233 0.012042 0.009629 0.007122 0.004662 0.002404 0.000498 -0.000914 -0.001710 -0.001800 -0.001133 0.000298 0.002450 0.005230 0.008498 0.012073 0.015741 0.019270 0.022423 0.024970 0.026707 0.027472 0.027151 0.025693 0.023112 0.019487 0.014962 0.009734 0.004043 -0.001841 -0.007639 -0.013076 -0.017898 -0.021893 -0.024898 -0.026809 -0.027588 -0.027263 -0.025924 -0.023714 -0.020821 -0.017463 -0.013873 -0.010284 -0.006913 -0.003952 -0.001554 0.000174 0.001172 0.001428 0.000975 -0.000111 -0.001724 -0.003735 -0.005999 -0.008366 -0.010696 -0.012858 -0.014745 -0.016276 -0.017395 -0.018078 -0.018325 -0.018159 -0.017623 -0.016774 -0.015677 -0.014399 -0.013007 -0.011563 -0.010122 -0.008729 -0.007418 -0.006216 -0.005139 -0.004193 -0.003379 -0.002692 -0.002122 -0.001656 -0.001282 -0.000985 -0.000753 -0.000574 -0.000436 -0.000331 -0.000251 -0.000190 -0.000144 -0.000109 -0.000082 -0.000062 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000010 0.000014 0.000020 0.000027 0.000038 0.000052 0.000070 0.000095 0.000129 0.000173 0.000231 0.000307 0.000407 0.000539 0.000709 0.000930 0.001213 0.001571 0.002021 0.002578 0.003258 0.004075 0.005037 0.006148 0.007403 0.008789 0.010281 0.011843 0.013428 0.014978 0.016425 0.017697 0.018716 0.019409 0.019709 0.019563 0.018938 0.017823 0.016238 0.014232 0.011884 0.009300 0.006613 0.003970 0.001531 -0.000546 -0.002114 -0.003046 -0.003247 -0.002661 -0.001280 0.000854 0.003650 0.006964 0.010612 0.014378 0.018024 0.021305 0.023987 0.025861 0.026758 0.026560 0.025213 0.022729 0.019189 0.014735 0.009567 0.003930 -0.001905 -0.007654 -0.013038 -0.017801 -0.021727 -0.024652 -0.026471 -0.027149 -0.026714 -0.025259 -0.022933 -0.019929 -0.016468 -0.012789 -0.009131 -0.005716 -0.002738 -0.000352 0.001333 0.002258 0.002412 0.001834 0.000601 -0.001174 -0.003355 -0.005792 -0.008329 -0.010819 -0.013128 -0.015143 -0.016781 -0.017986 -0.018731 -0.019016 -0.018869 -0.018332 -0.017465 -0.016334 -0.015013 -0.013569 -0.012068 -0.010567 -0.009114 -0.007747 -0.006492 -0.005366 -0.004377 -0.003526 -0.002806 -0.002209 -0.001722 -0.001330 -0.001020 -0.000778 -0.000591 -0.000447 -0.000338 -0.000255 -0.000193 -0.000145 -0.000110 -0.000082 -0.000062 -0.000046 -0.000034 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000026 0.000036 0.000050 0.000068 0.000093 0.000126 0.000171 0.000229 0.000307 0.000408 0.000541 0.000715 0.000939 0.001227 0.001593 0.002051 0.002619 0.003313 0.004144 0.005124 0.006255 0.007532 0.008940 0.010454 0.012036 0.013637 0.015198 0.016648 0.017913 0.018914 0.019574 0.019825 0.019612 0.018901 0.017681 0.015972 0.013823 0.011314 0.008556 0.005683 0.002848 0.000215 -0.002054 -0.003804 -0.004906 -0.005258 -0.004800 -0.003521 -0.001458 0.001298 0.004605 0.008279 0.012102 0.015834 0.019229 0.022048 0.024078 0.025146 0.025132 0.023978 0.021693 0.018356 0.014109 0.009150 0.003721 -0.001907 -0.007449 -0.012627 -0.017189 -0.020917 -0.023649 -0.025285 -0.025788 -0.025192 -0.023592 -0.021140 -0.018031 -0.014491 -0.010760 -0.007079 -0.003672 -0.000732 0.001585 0.003171 0.003970 0.003976 0.003231 0.001817 -0.000148 -0.002522 -0.005148 -0.007868 -0.010529 -0.012992 -0.015145 -0.016900 -0.018200 -0.019020 -0.019360 -0.019248 -0.018730 -0.017866 -0.016727 -0.015385 -0.013914 -0.012381 -0.010845 -0.009355 -0.007952 -0.006663 -0.005506 -0.004490 -0.003614 -0.002875 -0.002260 -0.001759 -0.001357 -0.001039 -0.000790 -0.000599 -0.000452 -0.000341 -0.000256 -0.000193 -0.000145 -0.000108 -0.000081 -0.000060 -0.000044 -0.000032 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000011 0.000016 0.000024 0.000033 0.000047 0.000065 0.000089 0.000121 0.000165 0.000222 0.000299 0.000399 0.000531 0.000704 0.000927 0.001214 0.001579 0.002037 0.002605 0.003297 0.004128 0.005107 0.006236 0.007511 0.008915 0.010423 0.011997 0.013586 0.015129 0.016556 0.017790 0.018751 0.019361 0.019550 0.019263 0.018463 0.017139 0.015310 0.013024 0.010363 0.007439 0.004387 0.001362 -0.001467 -0.003936 -0.005886 -0.007181 -0.007717 -0.007427 -0.006295 -0.004355 -0.001693 0.001553 0.005201 0.009037 0.012821 0.016306 0.019253 0.021450 0.022720 0.022941 0.022051 0.020058 0.017034 0.013119 0.008505 0.003429 -0.001841 -0.007028 -0.011860 -0.016087 -0.019499 -0.021937 -0.023305 -0.023571 -0.022772 -0.021005 -0.018424 -0.015225 -0.011634 -0.007891 -0.004236 -0.000890 0.001955 0.004148 0.005584 0.006212 0.006031 0.005086 0.003466 0.001294 -0.001283 -0.004106 -0.007010 -0.009841 -0.012459 -0.014747 -0.016620 -0.018020 -0.018922 -0.019328 -0.019266 -0.018784 -0.017945 -0.016820 -0.015484 -0.014012 -0.012472 -0.010927 -0.009427 -0.008012 -0.006711 -0.005543 -0.004517 -0.003633 -0.002887 -0.002267 -0.001762 -0.001357 -0.001037 -0.000787 -0.000595 -0.000448 -0.000337 -0.000253 -0.000189 -0.000141 -0.000105 -0.000078 -0.000058 -0.000042 -0.000030 -0.000022 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000021 0.000030 0.000043 0.000060 0.000083 0.000113 0.000155 0.000210 0.000283 0.000379 0.000507 0.000674 0.000891 0.001170 0.001525 0.001972 0.002526 0.003203 0.004015 0.004972 0.006076 0.007322 0.008695 0.010168 0.011704 0.013251 0.014749 0.016128 0.017309 0.018212 0.018759 0.018880 0.018516 0.017632 0.016215 0.014281 0.011878 0.009087 0.006017 0.002806 -0.000390 -0.003405 -0.006069 -0.008221 -0.009723 -0.010463 -0.010373 -0.009428 -0.007657 -0.005140 -0.002009 0.001562 0.005361 0.009155 0.012699 0.015760 0.018122 0.019612 0.020104 0.019536 0.017910 0.015293 0.011817 0.007668 0.003074 -0.001709 -0.006412 -0.010772 -0.014549 -0.017542 -0.019600 -0.020632 -0.020612 -0.019580 -0.017635 -0.014932 -0.011664 -0.008057 -0.004347 -0.000768 0.002464 0.005162 0.007180 0.008422 0.008841 0.008442 0.007277 0.005439 0.003056 0.000277 -0.002733 -0.005811 -0.008799 -0.011557 -0.013970 -0.015951 -0.017446 -0.018429 -0.018905 -0.018903 -0.018472 -0.017676 -0.016587 -0.015282 -0.013835 -0.012318 -0.010791 -0.009307 -0.007906 -0.006618 -0.005462 -0.004446 -0.003572 -0.002835 -0.002223 -0.001725 -0.001326 -0.001011 -0.000766 -0.000578 -0.000434 -0.000326 -0.000243 -0.000181 -0.000135 -0.000100 -0.000073 -0.000054 -0.000039 -0.000028 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000019 0.000027 0.000038 0.000054 0.000074 0.000103 0.000140 0.000191 0.000259 0.000348 0.000467 0.000623 0.000827 0.001090 0.001427 0.001850 0.002377 0.003021 0.003795 0.004708 0.005762 0.006953 0.008266 0.009675 0.011142 0.012619 0.014046 0.015352 0.016461 0.017293 0.017771 0.017822 0.017391 0.016437 0.014947 0.012936 0.010448 0.007561 0.004383 0.001049 -0.002288 -0.005461 -0.008300 -0.010644 -0.012350 -0.013305 -0.013433 -0.012706 -0.011144 -0.008818 -0.005853 -0.002414 0.001297 0.005053 0.008619 0.011764 0.014279 0.015991 0.016775 0.016567 0.015362 0.013224 0.010273 0.006684 0.002673 -0.001516 -0.005629 -0.009417 -0.012653 -0.015147 -0.016759 -0.017406 -0.017069 -0.015790 -0.013669 -0.010860 -0.007555 -0.003972 -0.000341 0.003112 0.006178 0.008680 0.010481 0.011492 0.011676 0.011041 0.009649 0.007595 0.005011 0.002049 -0.001126 -0.004350 -0.007467 -0.010339 -0.012851 -0.014921 -0.016495 -0.017550 -0.018093 -0.018153 -0.017782 -0.017044 -0.016011 -0.014760 -0.013366 -0.011898 -0.010418 -0.008978 -0.007619 -0.006370 -0.005250 -0.004267 -0.003422 -0.002710 -0.002121 -0.001642 -0.001260 -0.000958 -0.000725 -0.000545 -0.000409 -0.000305 -0.000227 -0.000169 -0.000125 -0.000092 -0.000067 -0.000049 -0.000035 -0.000025 -0.000018 -0.000012 -0.000008 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000007 0.000011 0.000016 0.000024 0.000033 0.000046 0.000064 0.000089 0.000122 0.000166 0.000226 0.000305 0.000411 0.000552 0.000736 0.000975 0.001281 0.001669 0.002153 0.002746 0.003462 0.004308 0.005287 0.006396 0.007620 0.008935 0.010306 0.011687 0.013017 0.014231 0.015254 0.016007 0.016414 0.016404 0.015920 0.014921 0.013391 0.011341 0.008813 0.005880 0.002645 -0.000762 -0.004191 -0.007478 -0.010457 -0.012965 -0.014860 -0.016026 -0.016382 -0.015892 -0.014569 -0.012477 -0.009725 -0.006470 -0.002902 0.000765 0.004304 0.007495 0.010135 0.012056 0.013133 0.013300 0.012549 0.010933 0.008564 0.005602 0.002248 -0.001272 -0.004719 -0.007864 -0.010495 -0.012437 -0.013562 -0.013799 -0.013132 -0.011608 -0.009329 -0.006444 -0.003140 0.000374 0.003877 0.007153 0.010006 0.012269 0.013818 0.014574 0.014506 0.013633 0.012020 0.009769 0.007011 0.003900 0.000599 -0.002729 -0.005932 -0.008876 -0.011450 -0.013575 -0.015202 -0.016310 -0.016907 -0.017027 -0.016720 -0.016049 -0.015088 -0.013911 -0.012593 -0.011202 -0.009797 -0.008431 -0.007142 -0.005959 -0.004899 -0.003972 -0.003177 -0.002509 -0.001958 -0.001511 -0.001155 -0.000876 -0.000660 -0.000495 -0.000370 -0.000276 -0.000204 -0.000151 -0.000111 -0.000081 -0.000059 -0.000043 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000020 0.000027 0.000038 0.000052 0.000072 0.000098 0.000135 0.000184 0.000250 0.000339 0.000458 0.000615 0.000821 0.001087 0.001426 0.001851 0.002376 0.003013 0.003769 0.004648 0.005648 0.006755 0.007950 0.009199 0.010458 0.011673 0.012779 0.013706 0.014378 0.014721 0.014665 0.014153 0.013143 0.011616 0.009578 0.007068 0.004151 0.000923 -0.002492 -0.005950 -0.009294 -0.012360 -0.014992 -0.017046 -0.018404 -0.018982 -0.018740 -0.017679 -0.015852 -0.013359 -0.010339 -0.006968 -0.003447 0.000012 0.003200 0.005924 0.008021 0.009371 0.009906 0.009613 0.008537 0.006776 0.004476 0.001819 -0.000989 -0.003729 -0.006192 -0.008186 -0.009552 -0.010178 -0.010001 -0.009015 -0.007269 -0.004863 -0.001942 0.001316 0.004710 0.008034 0.011085 0.013681 0.015671 0.016943 0.017429 0.017108 0.016008 0.014198 0.011782 0.008893 0.005683 0.002312 -0.001062 -0.004294 -0.007254 -0.009839 -0.011975 -0.013616 -0.014748 -0.015380 -0.015547 -0.015299 -0.014701 -0.013823 -0.012738 -0.011517 -0.010227 -0.008925 -0.007660 -0.006469 -0.005378 -0.004405 -0.003556 -0.002832 -0.002226 -0.001729 -0.001328 -0.001011 -0.000763 -0.000572 -0.000427 -0.000318 -0.000235 -0.000174 -0.000128 -0.000093 -0.000068 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000021 0.000028 0.000038 0.000052 0.000071 0.000097 0.000133 0.000182 0.000250 0.000341 0.000465 0.000628 0.000843 0.001120 0.001471 0.001910 0.002448 0.003092 0.003847 0.004713 0.005679 0.006728 0.007832 0.008950 0.010032 0.011021 0.011848 0.012444 0.012735 0.012656 0.012149 0.011170 0.009698 0.007734 0.005309 0.002481 -0.000662 -0.004007 -0.007418 -0.010746 -0.013836 -0.016536 -0.018704 -0.020224 -0.021009 -0.021011 -0.020224 -0.018690 -0.016491 -0.013754 -0.010636 -0.007320 -0.004002 -0.000876 0.001877 0.004103 0.005687 0.006559 0.006703 0.006153 0.004996 0.003358 0.001403 -0.000684 -0.002711 -0.004487 -0.005844 -0.006642 -0.006783 -0.006216 -0.004942 -0.003012 -0.000525 0.002381 0.005539 0.008760 0.011854 0.014635 0.016938 0.018628 0.019607 0.019821 0.019260 0.017957 0.015986 0.013454 0.010493 0.007250 0.003878 0.000529 -0.002660 -0.005568 -0.008101 -0.010190 -0.011799 -0.012915 -0.013553 -0.013747 -0.013550 -0.013022 -0.012233 -0.011252 -0.010147 -0.008980 -0.007806 -0.006668 -0.005601 -0.004629 -0.003766 -0.003019 -0.002387 -0.001862 -0.001434 -0.001093 -0.000825 -0.000617 -0.000459 -0.000340 -0.000251 -0.000185 -0.000135 -0.000099 -0.000072 -0.000052 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000028 0.000038 0.000052 0.000073 0.000102 0.000144 0.000203 0.000285 0.000398 0.000551 0.000753 0.001016 0.001352 0.001771 0.002283 0.002893 0.003602 0.004405 0.005287 0.006226 0.007187 0.008126 0.008992 0.009722 0.010250 0.010511 0.010438 0.009975 0.009077 0.007720 0.005898 0.003634 0.000977 -0.001996 -0.005183 -0.008461 -0.011692 -0.014729 -0.017429 -0.019657 -0.021296 -0.022259 -0.022494 -0.021985 -0.020760 -0.018888 -0.016476 -0.013663 -0.010612 -0.007499 -0.004501 -0.001784 0.000508 0.002266 0.003423 0.003957 0.003893 0.003303 0.002298 0.001017 -0.000377 -0.001716 -0.002835 -0.003586 -0.003852 -0.003548 -0.002638 -0.001128 0.000930 0.003439 0.006271 0.009269 0.012263 0.015078 0.017548 0.019527 0.020899 0.021581 0.021532 0.020754 0.019286 0.017206 0.014620 0.011656 0.008456 0.005166 0.001925 -0.001138 -0.003916 -0.006323 -0.008301 -0.009820 -0.010873 -0.011480 -0.011675 -0.011510 -0.011045 -0.010346 -0.009477 -0.008502 -0.007477 -0.006451 -0.005463 -0.004545 -0.003716 -0.002988 -0.002364 -0.001843 -0.001416 -0.001074 -0.000805 -0.000597 -0.000440 -0.000322 -0.000234 -0.000170 -0.000124 -0.000090 -0.000065 -0.000047 -0.000035 -0.000026 -0.000020 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000002 0.000005 0.000011 0.000023 0.000044 0.000079 0.000133 0.000213 0.000329 0.000490 0.000707 0.000992 0.001353 0.001798 0.002332 0.002953 0.003651 0.004410 0.005203 0.005994 0.006736 0.007376 0.007853 0.008107 0.008075 0.007701 0.006939 0.005761 0.004154 0.002132 -0.000267 -0.002979 -0.005915 -0.008968 -0.012012 -0.014914 -0.017540 -0.019762 -0.021469 -0.022574 -0.023019 -0.022781 -0.021875 -0.020354 -0.018305 -0.015846 -0.013118 -0.010275 -0.007476 -0.004869 -0.002586 -0.000726 0.000643 0.001497 0.001854 0.001769 0.001336 0.000671 -0.000087 -0.000796 -0.001316 -0.001522 -0.001317 -0.000635 0.000551 0.002229 0.004345 0.006809 0.009500 0.012278 0.014989 0.017479 0.019603 0.021235 0.022278 0.022668 0.022377 0.021416 0.019831 0.017702 0.015134 0.012249 0.009180 0.006061 0.003020 0.000172 -0.002389 -0.004590 -0.006385 -0.007750 -0.008688 -0.009220 -0.009384 -0.009229 -0.008815 -0.008200 -0.007447 -0.006610 -0.005741 -0.004881 -0.004064 -0.003316 -0.002651 -0.002078 -0.001598 -0.001206 -0.000894 -0.000651 -0.000467 -0.000331 -0.000231 -0.000160 -0.000111 -0.000077 -0.000053 -0.000037 -0.000027 -0.000020 -0.000015 -0.000012 -0.000011 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000000 -0.000002 -0.000006 -0.000011 -0.000019 -0.000028 -0.000040 -0.000055 -0.000072 -0.000091 -0.000112 -0.000134 -0.000153 -0.000165 -0.000165 -0.000146 -0.000099 -0.000013 0.000122 0.000318 0.000584 0.000927 0.001352 0.001854 0.002424 0.003043 0.003682 0.004306 0.004867 0.005313 0.005589 0.005635 0.005397 0.004828 0.003894 0.002576 0.000878 -0.001175 -0.003535 -0.006127 -0.008861 -0.011627 -0.014308 -0.016780 -0.018929 -0.020647 -0.021850 -0.022475 -0.022494 -0.021908 -0.020754 -0.019098 -0.017036 -0.014686 -0.012178 -0.009650 -0.007231 -0.005038 -0.003162 -0.001666 -0.000576 0.000115 0.000451 0.000504 0.000372 0.000166 0.000004 0.000000 0.000254 0.000845 0.001822 0.003202 0.004966 0.007061 0.009404 0.011886 0.014383 0.016759 0.018882 0.020630 0.021900 0.022614 0.022725 0.022220 0.021118 0.019474 0.017365 0.014892 0.012171 0.009324 0.006471 0.003726 0.001185 -0.001070 -0.002982 -0.004517 -0.005663 -0.006428 -0.006838 -0.006934 -0.006763 -0.006381 -0.005843 -0.005202 -0.004509 -0.003805 -0.003124 -0.002495 -0.001934 -0.001451 -0.001052 -0.000732 -0.000485 -0.000302 -0.000172 -0.000084 -0.000028 0.000005 0.000022 0.000029 0.000029 0.000026 0.000021 0.000016 0.000011 0.000006 0.000002 -0.000001 -0.000003 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000005 -0.000009 -0.000017 -0.000027 -0.000042 -0.000061 -0.000085 -0.000116 -0.000154 -0.000202 -0.000260 -0.000327 -0.000405 -0.000489 -0.000577 -0.000663 -0.000739 -0.000795 -0.000820 -0.000801 -0.000726 -0.000583 -0.000365 -0.000067 0.000309 0.000753 0.001245 0.001758 0.002256 0.002694 0.003021 0.003183 0.003128 0.002807 0.002181 0.001224 -0.000073 -0.001698 -0.003617 -0.005776 -0.008101 -0.010501 -0.012876 -0.015118 -0.017123 -0.018793 -0.020045 -0.020817 -0.021073 -0.020800 -0.020020 -0.018780 -0.017151 -0.015227 -0.013114 -0.010925 -0.008772 -0.006753 -0.004951 -0.003422 -0.002195 -0.001269 -0.000613 -0.000174 0.000123 0.000366 0.000648 0.001058 0.001672 0.002549 0.003724 0.005203 0.006964 0.008955 0.011100 0.013305 0.015461 0.017455 0.019177 0.020528 0.021427 0.021817 0.021670 0.020986 0.019793 0.018149 0.016130 0.013834 0.011365 0.008831 0.006338 0.003981 0.001841 -0.000021 -0.001563 -0.002764 -0.003624 -0.004159 -0.004400 -0.004388 -0.004172 -0.003802 -0.003327 -0.002794 -0.002243 -0.001709 -0.001217 -0.000786 -0.000425 -0.000140 0.000072 0.000218 0.000306 0.000348 0.000355 0.000337 0.000305 0.000265 0.000222 0.000181 0.000144 0.000111 0.000084 0.000061 0.000043 0.000029 0.000018 0.000010 0.000004 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000006 -0.000010 -0.000018 -0.000029 -0.000045 -0.000066 -0.000095 -0.000132 -0.000180 -0.000242 -0.000319 -0.000416 -0.000533 -0.000672 -0.000833 -0.001014 -0.001211 -0.001417 -0.001621 -0.001813 -0.001978 -0.002101 -0.002165 -0.002157 -0.002065 -0.001884 -0.001612 -0.001260 -0.000845 -0.000393 0.000058 0.000467 0.000783 0.000954 0.000932 0.000671 0.000137 -0.000689 -0.001811 -0.003213 -0.004858 -0.006694 -0.008648 -0.010640 -0.012580 -0.014375 -0.015939 -0.017193 -0.018074 -0.018540 -0.018569 -0.018163 -0.017351 -0.016182 -0.014723 -0.013056 -0.011270 -0.009455 -0.007693 -0.006053 -0.004587 -0.003323 -0.002268 -0.001403 -0.000691 -0.000078 0.000500 0.001111 0.001821 0.002683 0.003739 0.005009 0.006490 0.008156 0.009960 0.011835 0.013698 0.015461 0.017033 0.018326 0.019265 0.019793 0.019874 0.019495 0.018670 0.017437 0.015854 0.013997 0.011954 0.009818 0.007684 0.005639 0.003758 0.002102 0.000714 -0.000381 -0.001179 -0.001691 -0.001941 -0.001967 -0.001811 -0.001520 -0.001139 -0.000711 -0.000276 0.000135 0.000499 0.000799 0.001025 0.001176 0.001255 0.001270 0.001231 0.001151 0.001043 0.000918 0.000788 0.000661 0.000542 0.000436 0.000343 0.000265 0.000201 0.000150 0.000109 0.000077 0.000053 0.000034 0.000021 0.000011 0.000004 -0.000001 -0.000003 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000005 -0.000007 -0.000011 -0.000017 -0.000027 -0.000042 -0.000063 -0.000092 -0.000130 -0.000181 -0.000247 -0.000332 -0.000441 -0.000577 -0.000745 -0.000949 -0.001190 -0.001467 -0.001778 -0.002116 -0.002473 -0.002835 -0.003187 -0.003509 -0.003781 -0.003982 -0.004094 -0.004102 -0.003996 -0.003773 -0.003442 -0.003018 -0.002530 -0.002013 -0.001512 -0.001077 -0.000759 -0.000607 -0.000665 -0.000964 -0.001523 -0.002344 -0.003411 -0.004690 -0.006133 -0.007678 -0.009252 -0.010781 -0.012186 -0.013396 -0.014349 -0.014997 -0.015308 -0.015270 -0.014891 -0.014197 -0.013231 -0.012049 -0.010717 -0.009302 -0.007869 -0.006474 -0.005162 -0.003961 -0.002882 -0.001918 -0.001047 -0.000236 0.000559 0.001382 0.002275 0.003274 0.004400 0.005662 0.007050 0.008535 0.010075 0.011612 0.013079 0.014407 0.015525 0.016370 0.016893 0.017057 0.016846 0.016266 0.015341 0.014117 0.012653 0.011021 0.009301 0.007573 0.005914 0.004392 0.003062 0.001963 0.001119 0.000535 0.000200 0.000090 0.000171 0.000401 0.000736 0.001131 0.001545 0.001942 0.002291 0.002571 0.002768 0.002876 0.002895 0.002834 0.002701 0.002513 0.002284 0.002030 0.001766 0.001505 0.001258 0.001031 0.000831 0.000657 0.000511 0.000391 0.000294 0.000217 0.000158 0.000112 0.000077 0.000051 0.000032 0.000018 0.000008 0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000010 -0.000016 -0.000024 -0.000037 -0.000056 -0.000083 -0.000118 -0.000166 -0.000230 -0.000314 -0.000423 -0.000563 -0.000740 -0.000960 -0.001228 -0.001549 -0.001922 -0.002348 -0.002819 -0.003328 -0.003859 -0.004395 -0.004913 -0.005389 -0.005794 -0.006103 -0.006291 -0.006339 -0.006233 -0.005970 -0.005557 -0.005012 -0.004364 -0.003652 -0.002925 -0.002236 -0.001638 -0.001183 -0.000916 -0.000871 -0.001067 -0.001508 -0.002185 -0.003068 -0.004118 -0.005280 -0.006496 -0.007699 -0.008826 -0.009816 -0.010616 -0.011187 -0.011502 -0.011550 -0.011334 -0.010875 -0.010204 -0.009361 -0.008394 -0.007348 -0.006268 -0.005190 -0.004140 -0.003134 -0.002175 -0.001254 -0.000355 0.000542 0.001464 0.002430 0.003458 0.004553 0.005713 0.006921 0.008150 0.009360 0.010504 0.011533 0.012394 0.013039 0.013430 0.013539 0.013353 0.012874 0.012124 0.011139 0.009969 0.008674 0.007322 0.005982 0.004721 0.003596 0.002656 0.001934 0.001448 0.001200 0.001176 0.001350 0.001683 0.002133 0.002652 0.003195 0.003718 0.004186 0.004569 0.004845 0.005004 0.005041 0.004963 0.004779 0.004506 0.004163 0.003771 0.003350 0.002921 0.002499 0.002100 0.001734 0.001407 0.001122 0.000881 0.000680 0.000517 0.000387 0.000285 0.000206 0.000146 0.000101 0.000067 0.000043 0.000025 0.000013 0.000005 -0.000000 -0.000003 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000010 -0.000014 -0.000021 -0.000032 -0.000048 -0.000071 -0.000102 -0.000145 -0.000202 -0.000278 -0.000380 -0.000512 -0.000683 -0.000900 -0.001171 -0.001503 -0.001902 -0.002369 -0.002906 -0.003507 -0.004162 -0.004857 -0.005571 -0.006278 -0.006947 -0.007546 -0.008040 -0.008396 -0.008583 -0.008580 -0.008370 -0.007952 -0.007334 -0.006538 -0.005599 -0.004564 -0.003486 -0.002425 -0.001440 -0.000588 0.000082 0.000532 0.000738 0.000689 0.000391 -0.000136 -0.000858 -0.001730 -0.002701 -0.003713 -0.004709 -0.005634 -0.006439 -0.007084 -0.007541 -0.007794 -0.007840 -0.007687 -0.007353 -0.006862 -0.006244 -0.005531 -0.004749 -0.003923 -0.003072 -0.002206 -0.001330 -0.000445 0.000456 0.001375 0.002316 0.003279 0.004256 0.005234 0.006192 0.007103 0.007933 0.008647 0.009210 0.009588 0.009756 0.009696 0.009404 0.008887 0.008167 0.007278 0.006267 0.005189 0.004104 0.003072 0.002153 0.001397 0.000846 0.000526 0.000448 0.000609 0.000989 0.001556 0.002266 0.003068 0.003911 0.004742 0.005513 0.006184 0.006722 0.007106 0.007324 0.007374 0.007263 0.007007 0.006627 0.006150 0.005601 0.005010 0.004402 0.003800 0.003224 0.002688 0.002204 0.001778 0.001410 0.001101 0.000847 0.000641 0.000478 0.000350 0.000253 0.000179 0.000124 0.000083 0.000054 0.000032 0.000017 0.000007 0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000009 -0.000012 -0.000018 -0.000027 -0.000040 -0.000058 -0.000085 -0.000121 -0.000170 -0.000236 -0.000325 -0.000443 -0.000598 -0.000798 -0.001053 -0.001373 -0.001765 -0.002238 -0.002795 -0.003437 -0.004159 -0.004953 -0.005801 -0.006681 -0.007564 -0.008414 -0.009192 -0.009855 -0.010362 -0.010674 -0.010756 -0.010586 -0.010150 -0.009448 -0.008496 -0.007324 -0.005977 -0.004510 -0.002986 -0.001474 -0.000041 0.001249 0.002341 0.003190 0.003766 0.004055 0.004055 0.003783 0.003266 0.002544 0.001667 0.000690 -0.000332 -0.001342 -0.002289 -0.003130 -0.003828 -0.004361 -0.004715 -0.004886 -0.004879 -0.004708 -0.004390 -0.003946 -0.003396 -0.002760 -0.002057 -0.001303 -0.000509 0.000311 0.001146 0.001983 0.002806 0.003596 0.004332 0.004990 0.005542 0.005963 0.006228 0.006316 0.006212 0.005910 0.005416 0.004744 0.003922 0.002989 0.001991 0.000984 0.000026 -0.000825 -0.001512 -0.001990 -0.002222 -0.002185 -0.001872 -0.001295 -0.000478 0.000538 0.001703 0.002957 0.004237 0.005482 0.006634 0.007645 0.008474 0.009096 0.009495 0.009667 0.009621 0.009375 0.008955 0.008392 0.007722 0.006979 0.006198 0.005410 0.004643 0.003919 0.003252 0.002655 0.002133 0.001686 0.001312 0.001006 0.000759 0.000564 0.000413 0.000297 0.000211 0.000146 0.000099 0.000064 0.000039 0.000022 0.000010 0.000002 -0.000002 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000032 -0.000047 -0.000068 -0.000098 -0.000138 -0.000194 -0.000268 -0.000369 -0.000502 -0.000677 -0.000905 -0.001195 -0.001559 -0.002007 -0.002548 -0.003186 -0.003924 -0.004758 -0.005677 -0.006664 -0.007695 -0.008736 -0.009748 -0.010685 -0.011498 -0.012138 -0.012556 -0.012710 -0.012566 -0.012102 -0.011312 -0.010204 -0.008805 -0.007157 -0.005317 -0.003352 -0.001337 0.000648 0.002527 0.004229 0.005691 0.006865 0.007715 0.008223 0.008385 0.008217 0.007746 0.007014 0.006071 0.004976 0.003791 0.002576 0.001389 0.000282 -0.000702 -0.001532 -0.002184 -0.002647 -0.002916 -0.002999 -0.002908 -0.002660 -0.002277 -0.001782 -0.001199 -0.000555 0.000127 0.000819 0.001495 0.002126 0.002685 0.003143 0.003472 0.003650 0.003654 0.003472 0.003096 0.002528 0.001782 0.000881 -0.000140 -0.001236 -0.002354 -0.003436 -0.004418 -0.005239 -0.005844 -0.006184 -0.006221 -0.005935 -0.005321 -0.004390 -0.003175 -0.001719 -0.000084 0.001662 0.003446 0.005192 0.006831 0.008301 0.009550 0.010543 0.011254 0.011677 0.011816 0.011689 0.011324 0.010756 0.010026 0.009179 0.008257 0.007301 0.006348 0.005428 0.004565 0.003777 0.003075 0.002464 0.001943 0.001509 0.001154 0.000869 0.000644 0.000471 0.000339 0.000240 0.000166 0.000113 0.000074 0.000046 0.000026 0.000012 0.000003 -0.000002 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000025 -0.000037 -0.000053 -0.000077 -0.000110 -0.000154 -0.000215 -0.000298 -0.000408 -0.000556 -0.000750 -0.001001 -0.001322 -0.001726 -0.002222 -0.002822 -0.003531 -0.004353 -0.005283 -0.006312 -0.007420 -0.008581 -0.009759 -0.010910 -0.011984 -0.012925 -0.013676 -0.014182 -0.014392 -0.014264 -0.013769 -0.012893 -0.011639 -0.010030 -0.008107 -0.005926 -0.003560 -0.001091 0.001395 0.003807 0.006061 0.008079 0.009794 0.011154 0.012125 0.012687 0.012841 0.012606 0.012015 0.011117 0.009970 0.008640 0.007197 0.005711 0.004245 0.002860 0.001603 0.000515 -0.000377 -0.001056 -0.001519 -0.001771 -0.001825 -0.001704 -0.001436 -0.001051 -0.000586 -0.000075 0.000442 0.000926 0.001341 0.001648 0.001816 0.001816 0.001626 0.001231 0.000626 -0.000182 -0.001177 -0.002329 -0.003596 -0.004928 -0.006264 -0.007538 -0.008681 -0.009626 -0.010308 -0.010674 -0.010680 -0.010302 -0.009530 -0.008375 -0.006868 -0.005058 -0.003010 -0.000799 0.001488 0.003764 0.005946 0.007954 0.009723 0.011199 0.012348 0.013151 0.013604 0.013720 0.013526 0.013058 0.012361 0.011485 0.010481 0.009401 0.008289 0.007188 0.006131 0.005145 0.004248 0.003452 0.002761 0.002174 0.001685 0.001287 0.000968 0.000717 0.000523 0.000376 0.000266 0.000185 0.000126 0.000083 0.000052 0.000030 0.000015 0.000004 -0.000002 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000018 -0.000027 -0.000040 -0.000059 -0.000084 -0.000120 -0.000168 -0.000234 -0.000323 -0.000443 -0.000602 -0.000812 -0.001083 -0.001430 -0.001866 -0.002403 -0.003051 -0.003819 -0.004710 -0.005720 -0.006838 -0.008045 -0.009313 -0.010603 -0.011868 -0.013052 -0.014096 -0.014936 -0.015511 -0.015763 -0.015644 -0.015117 -0.014164 -0.012782 -0.010992 -0.008832 -0.006361 -0.003653 -0.000796 0.002114 0.004980 0.007703 0.010193 0.012369 0.014165 0.015530 0.016435 0.016868 0.016839 0.016375 0.015523 0.014340 0.012898 0.011271 0.009538 0.007776 0.006056 0.004441 0.002982 0.001722 0.000686 -0.000112 -0.000670 -0.001001 -0.001126 -0.001076 -0.000888 -0.000605 -0.000272 0.000063 0.000352 0.000550 0.000614 0.000507 0.000201 -0.000326 -0.001081 -0.002061 -0.003250 -0.004618 -0.006121 -0.007704 -0.009301 -0.010839 -0.012241 -0.013430 -0.014333 -0.014885 -0.015034 -0.014743 -0.013995 -0.012792 -0.011161 -0.009146 -0.006812 -0.004241 -0.001525 0.001239 0.003950 0.006516 0.008852 0.010886 0.012567 0.013858 0.014745 0.015230 0.015332 0.015085 0.014532 0.013728 0.012729 0.011593 0.010378 0.009134 0.007907 0.006733 0.005642 0.004652 0.003776 0.003017 0.002373 0.001838 0.001402 0.001053 0.000780 0.000569 0.000409 0.000290 0.000202 0.000138 0.000091 0.000058 0.000034 0.000017 0.000006 -0.000001 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000029 -0.000043 -0.000063 -0.000090 -0.000127 -0.000179 -0.000249 -0.000343 -0.000470 -0.000639 -0.000861 -0.001149 -0.001515 -0.001976 -0.002543 -0.003228 -0.004040 -0.004983 -0.006053 -0.007239 -0.008521 -0.009869 -0.011243 -0.012592 -0.013859 -0.014979 -0.015884 -0.016509 -0.016790 -0.016674 -0.016120 -0.015104 -0.013621 -0.011688 -0.009343 -0.006645 -0.003671 -0.000513 0.002728 0.005946 0.009034 0.011891 0.014426 0.016559 0.018233 0.019405 0.020057 0.020191 0.019831 0.019019 0.017815 0.016290 0.014527 0.012609 0.010622 0.008646 0.006754 0.005008 0.003459 0.002142 0.001078 0.000271 -0.000286 -0.000617 -0.000753 -0.000736 -0.000615 -0.000441 -0.000270 -0.000155 -0.000149 -0.000298 -0.000641 -0.001207 -0.002015 -0.003069 -0.004358 -0.005859 -0.007530 -0.009318 -0.011155 -0.012964 -0.014663 -0.016166 -0.017389 -0.018255 -0.018698 -0.018668 -0.018132 -0.017080 -0.015525 -0.013503 -0.011073 -0.008311 -0.005313 -0.002181 0.000973 0.004042 0.006924 0.009530 0.011785 0.013635 0.015047 0.016006 0.016521 0.016615 0.016328 0.015710 0.014821 0.013724 0.012483 0.011161 0.009811 0.008483 0.007216 0.006041 0.004977 0.004036 0.003223 0.002534 0.001962 0.001496 0.001124 0.000832 0.000607 0.000437 0.000310 0.000217 0.000149 0.000099 0.000063 0.000038 0.000020 0.000008 0.000001 -0.000004 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000019 -0.000029 -0.000044 -0.000065 -0.000093 -0.000133 -0.000186 -0.000259 -0.000358 -0.000490 -0.000666 -0.000896 -0.001194 -0.001574 -0.002050 -0.002637 -0.003346 -0.004187 -0.005163 -0.006272 -0.007501 -0.008832 -0.010232 -0.011659 -0.013063 -0.014382 -0.015549 -0.016496 -0.017151 -0.017449 -0.017333 -0.016759 -0.015700 -0.014149 -0.012120 -0.009651 -0.006802 -0.003650 -0.000290 0.003172 0.006625 0.009956 0.013057 0.015830 0.018189 0.020068 0.021418 0.022216 0.022460 0.022170 0.021388 0.020172 0.018597 0.016747 0.014710 0.012576 0.010432 0.008358 0.006422 0.004681 0.003174 0.001929 0.000952 0.000236 -0.000239 -0.000509 -0.000618 -0.000617 -0.000564 -0.000517 -0.000536 -0.000675 -0.000985 -0.001505 -0.002265 -0.003280 -0.004554 -0.006069 -0.007797 -0.009689 -0.011684 -0.013706 -0.015671 -0.017487 -0.019064 -0.020313 -0.021154 -0.021519 -0.021359 -0.020646 -0.019374 -0.017562 -0.015255 -0.012521 -0.009446 -0.006134 -0.002699 0.000743 0.004075 0.007191 0.009997 0.012416 0.014393 0.015895 0.016910 0.017449 0.017539 0.017224 0.016560 0.015611 0.014444 0.013128 0.011727 0.010301 0.008900 0.007566 0.006330 0.005213 0.004226 0.003374 0.002652 0.002054 0.001566 0.001177 0.000872 0.000637 0.000459 0.000327 0.000229 0.000158 0.000106 0.000069 0.000042 0.000023 0.000010 0.000002 -0.000002 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000006 -0.000011 -0.000019 -0.000029 -0.000045 -0.000066 -0.000095 -0.000135 -0.000190 -0.000265 -0.000366 -0.000501 -0.000680 -0.000915 -0.001218 -0.001603 -0.002086 -0.002681 -0.003401 -0.004254 -0.005244 -0.006369 -0.007618 -0.008968 -0.010390 -0.011840 -0.013265 -0.014605 -0.015792 -0.016755 -0.017421 -0.017725 -0.017608 -0.017024 -0.015945 -0.014362 -0.012289 -0.009764 -0.006846 -0.003614 -0.000163 0.003399 0.006959 0.010400 0.013611 0.016491 0.018951 0.020921 0.022351 0.023214 0.023507 0.023249 0.022481 0.021263 0.019667 0.017780 0.015693 0.013496 0.011280 0.009126 0.007106 0.005278 0.003686 0.002356 0.001299 0.000509 -0.000038 -0.000375 -0.000548 -0.000611 -0.000624 -0.000648 -0.000744 -0.000968 -0.001371 -0.001994 -0.002866 -0.004002 -0.005402 -0.007049 -0.008909 -0.010929 -0.013045 -0.015177 -0.017235 -0.019124 -0.020749 -0.022018 -0.022849 -0.023175 -0.022945 -0.022132 -0.020735 -0.018776 -0.016305 -0.013393 -0.010136 -0.006640 -0.003025 0.000588 0.004077 0.007333 0.010259 0.012777 0.014832 0.016389 0.017439 0.017994 0.018083 0.017753 0.017062 0.016078 0.014869 0.013508 0.012062 0.010590 0.009147 0.007773 0.006501 0.005353 0.004340 0.003465 0.002725 0.002111 0.001611 0.001211 0.000898 0.000657 0.000474 0.000338 0.000238 0.000165 0.000112 0.000073 0.000046 0.000026 0.000013 0.000004 -0.000001 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000005 -0.000011 -0.000018 -0.000029 -0.000045 -0.000066 -0.000095 -0.000135 -0.000191 -0.000266 -0.000367 -0.000502 -0.000681 -0.000915 -0.001217 -0.001602 -0.002083 -0.002675 -0.003390 -0.004238 -0.005223 -0.006342 -0.007583 -0.008926 -0.010339 -0.011779 -0.013195 -0.014525 -0.015702 -0.016656 -0.017315 -0.017614 -0.017494 -0.016911 -0.015835 -0.014260 -0.012199 -0.009689 -0.006788 -0.003577 -0.000149 0.003388 0.006920 0.010333 0.013515 0.016365 0.018796 0.020738 0.022144 0.022987 0.023266 0.022999 0.022229 0.021014 0.019428 0.017556 0.015488 0.013315 0.011124 0.008996 0.007002 0.005198 0.003629 0.002319 0.001279 0.000502 -0.000034 -0.000364 -0.000534 -0.000598 -0.000615 -0.000647 -0.000754 -0.000993 -0.001414 -0.002057 -0.002952 -0.004113 -0.005540 -0.007215 -0.009104 -0.011156 -0.013303 -0.015465 -0.017551 -0.019466 -0.021112 -0.022397 -0.023237 -0.023564 -0.023328 -0.022500 -0.021080 -0.019092 -0.016584 -0.013632 -0.010330 -0.006787 -0.003126 0.000532 0.004065 0.007360 0.010322 0.012870 0.014948 0.016523 0.017585 0.018146 0.018236 0.017902 0.017204 0.016209 0.014989 0.013615 0.012155 0.010671 0.009215 0.007831 0.006550 0.005393 0.004374 0.003493 0.002748 0.002130 0.001627 0.001224 0.000909 0.000665 0.000481 0.000344 0.000243 0.000169 0.000116 0.000077 0.000049 0.000029 0.000015 0.000006 0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000005 -0.000010 -0.000018 -0.000029 -0.000044 -0.000065 -0.000093 -0.000133 -0.000187 -0.000261 -0.000360 -0.000493 -0.000669 -0.000898 -0.001193 -0.001569 -0.002039 -0.002617 -0.003315 -0.004142 -0.005101 -0.006191 -0.007400 -0.008707 -0.010081 -0.011480 -0.012854 -0.014143 -0.015282 -0.016202 -0.016836 -0.017119 -0.016995 -0.016423 -0.015376 -0.013847 -0.011851 -0.009425 -0.006628 -0.003538 -0.000247 0.003140 0.006513 0.009760 0.012774 0.015459 0.017733 0.019531 0.020810 0.021549 0.021750 0.021434 0.020644 0.019440 0.017894 0.016088 0.014109 0.012043 0.009973 0.007976 0.006117 0.004448 0.003008 0.001820 0.000893 0.000218 -0.000227 -0.000477 -0.000575 -0.000575 -0.000534 -0.000511 -0.000563 -0.000745 -0.001107 -0.001686 -0.002512 -0.003601 -0.004953 -0.006552 -0.008368 -0.010351 -0.012437 -0.014548 -0.016597 -0.018489 -0.020129 -0.021425 -0.022292 -0.022663 -0.022484 -0.021728 -0.020389 -0.018489 -0.016076 -0.013220 -0.010015 -0.006566 -0.002993 0.000583 0.004044 0.007277 0.010186 0.012693 0.014741 0.016295 0.017345 0.017902 0.017994 0.017668 0.016983 0.016003 0.014801 0.013446 0.012006 0.010541 0.009104 0.007738 0.006474 0.005332 0.004326 0.003457 0.002722 0.002111 0.001614 0.001216 0.000903 0.000662 0.000480 0.000343 0.000243 0.000170 0.000117 0.000078 0.000051 0.000031 0.000017 0.000008 0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000005 -0.000010 -0.000017 -0.000028 -0.000042 -0.000062 -0.000090 -0.000128 -0.000180 -0.000251 -0.000346 -0.000474 -0.000642 -0.000862 -0.001146 -0.001506 -0.001956 -0.002509 -0.003177 -0.003967 -0.004883 -0.005923 -0.007075 -0.008319 -0.009624 -0.010952 -0.012253 -0.013471 -0.014544 -0.015407 -0.015996 -0.016252 -0.016123 -0.015572 -0.014574 -0.013127 -0.011247 -0.008972 -0.006359 -0.003484 -0.000437 0.002683 0.005771 0.008722 0.011438 0.013831 0.015827 0.017371 0.018429 0.018986 0.019050 0.018649 0.017826 0.016640 0.015164 0.013473 0.011649 0.009772 0.007915 0.006147 0.004524 0.003092 0.001881 0.000911 0.000184 -0.000309 -0.000591 -0.000694 -0.000661 -0.000541 -0.000386 -0.000250 -0.000188 -0.000249 -0.000480 -0.000917 -0.001589 -0.002513 -0.003692 -0.005117 -0.006759 -0.008576 -0.010510 -0.012491 -0.014437 -0.016258 -0.017862 -0.019162 -0.020073 -0.020525 -0.020466 -0.019862 -0.018703 -0.017007 -0.014814 -0.012188 -0.009216 -0.005997 -0.002643 0.000729 0.004005 0.007076 0.009850 0.012247 0.014212 0.015708 0.016724 0.017267 0.017364 0.017059 0.016405 0.015467 0.014311 0.013007 0.011619 0.010206 0.008818 0.007498 0.006276 0.005172 0.004198 0.003357 0.002645 0.002053 0.001570 0.001184 0.000880 0.000646 0.000468 0.000336 0.000238 0.000167 0.000115 0.000078 0.000051 0.000031 0.000018 0.000009 0.000004 0.000000 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000005 -0.000010 -0.000017 -0.000027 -0.000040 -0.000059 -0.000085 -0.000121 -0.000169 -0.000235 -0.000325 -0.000445 -0.000603 -0.000810 -0.001077 -0.001415 -0.001838 -0.002356 -0.002981 -0.003720 -0.004576 -0.005545 -0.006617 -0.007773 -0.008984 -0.010212 -0.011411 -0.012529 -0.013509 -0.014291 -0.014817 -0.015034 -0.014897 -0.014373 -0.013443 -0.012109 -0.010390 -0.008323 -0.005965 -0.003390 -0.000682 0.002065 0.004756 0.007297 0.009598 0.011586 0.013198 0.014392 0.015144 0.015452 0.015331 0.014814 0.013948 0.012793 0.011415 0.009887 0.008280 0.006665 0.005104 0.003653 0.002358 0.001251 0.000355 -0.000318 -0.000772 -0.001018 -0.001078 -0.000984 -0.000774 -0.000491 -0.000181 0.000109 0.000332 0.000443 0.000402 0.000173 -0.000271 -0.000949 -0.001870 -0.003028 -0.004404 -0.005965 -0.007664 -0.009438 -0.011216 -0.012918 -0.014457 -0.015750 -0.016715 -0.017282 -0.017395 -0.017015 -0.016127 -0.014738 -0.012880 -0.010607 -0.007993 -0.005128 -0.002115 0.000939 0.003927 0.006746 0.009306 0.011532 0.013366 0.014771 0.015733 0.016256 0.016362 0.016089 0.015487 0.014615 0.013535 0.012312 0.011007 0.009675 0.008366 0.007119 0.005962 0.004917 0.003994 0.003196 0.002520 0.001957 0.001498 0.001130 0.000840 0.000617 0.000447 0.000320 0.000227 0.000159 0.000110 0.000074 0.000049 0.000031 0.000018 0.000009 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000009 -0.000016 -0.000025 -0.000038 -0.000055 -0.000079 -0.000111 -0.000155 -0.000216 -0.000298 -0.000407 -0.000553 -0.000744 -0.000989 -0.001300 -0.001688 -0.002164 -0.002736 -0.003411 -0.004191 -0.005072 -0.006044 -0.007088 -0.008179 -0.009281 -0.010351 -0.011343 -0.012205 -0.012884 -0.013329 -0.013495 -0.013344 -0.012850 -0.012002 -0.010805 -0.009281 -0.007471 -0.005428 -0.003223 -0.000935 0.001353 0.003554 0.005586 0.007377 0.008866 0.010006 0.010772 0.011153 0.011159 0.010816 0.010163 0.009251 0.008139 0.006890 0.005568 0.004235 0.002947 0.001753 0.000694 -0.000200 -0.000909 -0.001423 -0.001739 -0.001867 -0.001821 -0.001623 -0.001302 -0.000890 -0.000422 0.000064 0.000531 0.000941 0.001257 0.001445 0.001472 0.001312 0.000943 0.000353 -0.000461 -0.001492 -0.002718 -0.004103 -0.005602 -0.007153 -0.008688 -0.010130 -0.011402 -0.012425 -0.013130 -0.013457 -0.013361 -0.012819 -0.011826 -0.010401 -0.008585 -0.006438 -0.004036 -0.001468 0.001169 0.003779 0.006268 0.008548 0.010548 0.012211 0.013499 0.014393 0.014891 0.015011 0.014784 0.014253 0.013471 0.012494 0.011381 0.010188 0.008966 0.007762 0.006612 0.005543 0.004576 0.003720 0.002979 0.002350 0.001826 0.001398 0.001055 0.000784 0.000575 0.000416 0.000297 0.000210 0.000147 0.000101 0.000068 0.000045 0.000028 0.000017 0.000009 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000015 -0.000023 -0.000035 -0.000050 -0.000071 -0.000099 -0.000138 -0.000192 -0.000265 -0.000363 -0.000494 -0.000665 -0.000886 -0.001166 -0.001514 -0.001939 -0.002449 -0.003049 -0.003740 -0.004517 -0.005372 -0.006285 -0.007234 -0.008187 -0.009105 -0.009947 -0.010668 -0.011223 -0.011569 -0.011670 -0.011497 -0.011033 -0.010274 -0.009230 -0.007928 -0.006409 -0.004726 -0.002945 -0.001136 0.000624 0.002263 0.003715 0.004923 0.005843 0.006448 0.006728 0.006692 0.006361 0.005774 0.004976 0.004023 0.002973 0.001882 0.000806 -0.000207 -0.001114 -0.001883 -0.002494 -0.002931 -0.003192 -0.003279 -0.003202 -0.002975 -0.002617 -0.002149 -0.001596 -0.000982 -0.000332 0.000328 0.000970 0.001570 0.002099 0.002532 0.002841 0.003000 0.002985 0.002778 0.002366 0.001744 0.000920 -0.000088 -0.001249 -0.002518 -0.003842 -0.005154 -0.006386 -0.007464 -0.008319 -0.008887 -0.009119 -0.008979 -0.008450 -0.007536 -0.006260 -0.004667 -0.002815 -0.000777 0.001365 0.003525 0.005619 0.007567 0.009300 0.010762 0.011913 0.012728 0.013202 0.013344 0.013177 0.012737 0.012068 0.011218 0.010241 0.009186 0.008099 0.007023 0.005992 0.005031 0.004158 0.003384 0.002712 0.002141 0.001664 0.001274 0.000960 0.000713 0.000522 0.000376 0.000268 0.000188 0.000131 0.000089 0.000060 0.000039 0.000024 0.000014 0.000007 0.000002 -0.000000 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 -0.000000 -0.000003 -0.000007 -0.000013 -0.000021 -0.000031 -0.000044 -0.000062 -0.000086 -0.000119 -0.000165 -0.000229 -0.000314 -0.000429 -0.000579 -0.000772 -0.001016 -0.001320 -0.001689 -0.002130 -0.002647 -0.003238 -0.003899 -0.004622 -0.005389 -0.006178 -0.006962 -0.007707 -0.008379 -0.008938 -0.009349 -0.009580 -0.009602 -0.009398 -0.008959 -0.008289 -0.007406 -0.006340 -0.005133 -0.003838 -0.002514 -0.001226 -0.000037 0.000995 0.001818 0.002396 0.002704 0.002735 0.002498 0.002020 0.001337 0.000499 -0.000439 -0.001420 -0.002388 -0.003291 -0.004086 -0.004738 -0.005223 -0.005528 -0.005651 -0.005598 -0.005383 -0.005023 -0.004541 -0.003958 -0.003295 -0.002573 -0.001809 -0.001020 -0.000217 0.000585 0.001375 0.002141 0.002867 0.003536 0.004127 0.004616 0.004976 0.005182 0.005211 0.005045 0.004672 0.004093 0.003320 0.002380 0.001309 0.000160 -0.001008 -0.002129 -0.003134 -0.003957 -0.004540 -0.004837 -0.004817 -0.004467 -0.003790 -0.002812 -0.001572 -0.000124 0.001465 0.003124 0.004779 0.006359 0.007797 0.009038 0.010040 0.010774 0.011227 0.011400 0.011309 0.010977 0.010442 0.009743 0.008924 0.008029 0.007100 0.006173 0.005278 0.004441 0.003677 0.002997 0.002404 0.001899 0.001477 0.001130 0.000851 0.000630 0.000459 0.000329 0.000233 0.000162 0.000111 0.000075 0.000049 0.000031 0.000019 0.000010 0.000005 0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000002 -0.000006 -0.000011 -0.000017 -0.000026 -0.000037 -0.000051 -0.000071 -0.000099 -0.000137 -0.000190 -0.000263 -0.000360 -0.000487 -0.000651 -0.000858 -0.001113 -0.001423 -0.001790 -0.002216 -0.002700 -0.003236 -0.003816 -0.004423 -0.005039 -0.005639 -0.006196 -0.006679 -0.007060 -0.007312 -0.007410 -0.007340 -0.007092 -0.006670 -0.006084 -0.005361 -0.004533 -0.003645 -0.002748 -0.001897 -0.001146 -0.000547 -0.000144 0.000031 -0.000040 -0.000360 -0.000915 -0.001676 -0.002598 -0.003628 -0.004705 -0.005768 -0.006756 -0.007617 -0.008305 -0.008789 -0.009050 -0.009085 -0.008901 -0.008518 -0.007962 -0.007268 -0.006468 -0.005597 -0.004682 -0.003749 -0.002814 -0.001889 -0.000977 -0.000079 0.000810 0.001694 0.002577 0.003456 0.004327 0.005176 0.005980 0.006712 0.007339 0.007826 0.008140 0.008250 0.008137 0.007793 0.007220 0.006440 0.005488 0.004411 0.003268 0.002125 0.001051 0.000111 -0.000637 -0.001146 -0.001385 -0.001339 -0.001009 -0.000416 0.000406 0.001410 0.002540 0.003731 0.004922 0.006052 0.007064 0.007915 0.008571 0.009012 0.009228 0.009226 0.009021 0.008638 0.008108 0.007467 0.006752 0.005997 0.005234 0.004491 0.003790 0.003146 0.002570 0.002065 0.001633 0.001270 0.000971 0.000729 0.000538 0.000390 0.000277 0.000193 0.000133 0.000089 0.000059 0.000037 0.000023 0.000013 0.000006 0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000002 -0.000000 -0.000004 -0.000008 -0.000013 -0.000020 -0.000029 -0.000040 -0.000056 -0.000078 -0.000109 -0.000152 -0.000211 -0.000290 -0.000394 -0.000527 -0.000695 -0.000901 -0.001148 -0.001437 -0.001769 -0.002141 -0.002547 -0.002976 -0.003416 -0.003850 -0.004255 -0.004611 -0.004895 -0.005084 -0.005161 -0.005114 -0.004937 -0.004634 -0.004215 -0.003702 -0.003128 -0.002529 -0.001953 -0.001448 -0.001064 -0.000846 -0.000833 -0.001053 -0.001520 -0.002232 -0.003169 -0.004296 -0.005563 -0.006908 -0.008262 -0.009554 -0.010714 -0.011681 -0.012405 -0.012851 -0.013000 -0.012852 -0.012422 -0.011742 -0.010853 -0.009805 -0.008651 -0.007441 -0.006220 -0.005024 -0.003879 -0.002800 -0.001786 -0.000831 0.000083 0.000977 0.001877 0.002802 0.003769 0.004784 0.005841 0.006923 0.008000 0.009033 0.009974 0.010773 0.011381 0.011755 0.011865 0.011691 0.011234 0.010510 0.009555 0.008418 0.007162 0.005856 0.004574 0.003384 0.002350 0.001521 0.000934 0.000609 0.000549 0.000738 0.001150 0.001742 0.002466 0.003267 0.004088 0.004876 0.005582 0.006169 0.006607 0.006880 0.006982 0.006918 0.006703 0.006359 0.005911 0.005389 0.004821 0.004235 0.003654 0.003099 0.002583 0.002117 0.001705 0.001350 0.001050 0.000802 0.000601 0.000441 0.000316 0.000222 0.000152 0.000101 0.000066 0.000041 0.000024 0.000013 0.000006 0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000004 0.000003 0.000002 -0.000001 -0.000005 -0.000009 -0.000014 -0.000020 -0.000029 -0.000041 -0.000057 -0.000081 -0.000114 -0.000160 -0.000221 -0.000302 -0.000404 -0.000532 -0.000687 -0.000871 -0.001082 -0.001318 -0.001576 -0.001849 -0.002126 -0.002394 -0.002640 -0.002846 -0.002994 -0.003070 -0.003059 -0.002952 -0.002749 -0.002453 -0.002079 -0.001648 -0.001192 -0.000749 -0.000361 -0.000076 0.000059 0.000000 -0.000289 -0.000835 -0.001650 -0.002727 -0.004046 -0.005564 -0.007225 -0.008960 -0.010688 -0.012327 -0.013793 -0.015013 -0.015924 -0.016482 -0.016661 -0.016458 -0.015891 -0.014996 -0.013827 -0.012452 -0.010941 -0.009367 -0.007798 -0.006289 -0.004885 -0.003610 -0.002473 -0.001467 -0.000567 0.000263 0.001063 0.001881 0.002756 0.003723 0.004802 0.005999 0.007300 0.008676 0.010078 0.011448 0.012719 0.013820 0.014688 0.015265 0.015511 0.015403 0.014938 0.014137 0.013041 0.011705 0.010202 0.008609 0.007008 0.005476 0.004084 0.002887 0.001928 0.001233 0.000807 0.000643 0.000715 0.000986 0.001411 0.001938 0.002514 0.003090 0.003622 0.004072 0.004415 0.004634 0.004724 0.004689 0.004541 0.004296 0.003977 0.003605 0.003203 0.002791 0.002386 0.002003 0.001650 0.001335 0.001060 0.000825 0.000629 0.000469 0.000341 0.000241 0.000165 0.000109 0.000069 0.000042 0.000023 0.000011 0.000004 -0.000001 -0.000004 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000002 -0.000001 -0.000004 -0.000008 -0.000012 -0.000018 -0.000026 -0.000038 -0.000055 -0.000078 -0.000111 -0.000155 -0.000212 -0.000285 -0.000374 -0.000478 -0.000599 -0.000732 -0.000874 -0.001019 -0.001159 -0.001284 -0.001382 -0.001441 -0.001446 -0.001386 -0.001251 -0.001035 -0.000739 -0.000371 0.000054 0.000512 0.000971 0.001391 0.001727 0.001933 0.001959 0.001759 0.001297 0.000543 -0.000516 -0.001874 -0.003509 -0.005378 -0.007421 -0.009558 -0.011703 -0.013758 -0.015626 -0.017217 -0.018452 -0.019270 -0.019632 -0.019524 -0.018957 -0.017969 -0.016620 -0.014987 -0.013159 -0.011232 -0.009297 -0.007437 -0.005721 -0.004196 -0.002888 -0.001799 -0.000908 -0.000175 0.000455 0.001049 0.001673 0.002391 0.003257 0.004307 0.005559 0.007004 0.008612 0.010330 0.012087 0.013798 0.015374 0.016726 0.017773 0.018448 0.018708 0.018530 0.017917 0.016899 0.015526 0.013871 0.012015 0.010051 0.008071 0.006163 0.004403 0.002856 0.001569 0.000569 -0.000133 -0.000547 -0.000696 -0.000618 -0.000359 0.000030 0.000496 0.000990 0.001467 0.001893 0.002241 0.002494 0.002648 0.002702 0.002666 0.002554 0.002381 0.002165 0.001924 0.001672 0.001422 0.001184 0.000965 0.000770 0.000600 0.000456 0.000337 0.000241 0.000166 0.000109 0.000068 0.000038 0.000019 0.000006 -0.000002 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000002 0.000000 -0.000002 -0.000005 -0.000009 -0.000014 -0.000021 -0.000031 -0.000046 -0.000066 -0.000093 -0.000128 -0.000172 -0.000222 -0.000278 -0.000338 -0.000396 -0.000446 -0.000482 -0.000494 -0.000472 -0.000405 -0.000281 -0.000090 0.000175 0.000518 0.000937 0.001424 0.001961 0.002524 0.003078 0.003581 0.003988 0.004246 0.004303 0.004110 0.003623 0.002808 0.001648 0.000141 -0.001694 -0.003816 -0.006164 -0.008656 -0.011196 -0.013678 -0.015991 -0.018025 -0.019684 -0.020885 -0.021570 -0.021707 -0.021294 -0.020359 -0.018961 -0.017179 -0.015116 -0.012885 -0.010601 -0.008376 -0.006308 -0.004475 -0.002930 -0.001695 -0.000765 -0.000106 0.000341 0.000654 0.000921 0.001234 0.001682 0.002339 0.003258 0.004469 0.005972 0.007735 0.009702 0.011789 0.013896 0.015911 0.017725 0.019230 0.020337 0.020976 0.021106 0.020713 0.019814 0.018453 0.016699 0.014641 0.012377 0.010015 0.007657 0.005401 0.003332 0.001517 0.000003 -0.001180 -0.002028 -0.002551 -0.002779 -0.002752 -0.002521 -0.002140 -0.001664 -0.001144 -0.000623 -0.000138 0.000285 0.000630 0.000890 0.001063 0.001157 0.001181 0.001150 0.001076 0.000974 0.000855 0.000730 0.000606 0.000489 0.000383 0.000289 0.000210 0.000146 0.000094 0.000056 0.000028 0.000009 -0.000003 -0.000010 -0.000014 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000001 -0.000003 -0.000006 -0.000010 -0.000017 -0.000025 -0.000037 -0.000051 -0.000066 -0.000080 -0.000091 -0.000092 -0.000079 -0.000044 0.000023 0.000132 0.000293 0.000517 0.000814 0.001191 0.001652 0.002195 0.002811 0.003485 0.004192 0.004896 0.005556 0.006121 0.006537 0.006746 0.006693 0.006327 0.005606 0.004501 0.003003 0.001121 -0.001111 -0.003636 -0.006376 -0.009232 -0.012090 -0.014828 -0.017321 -0.019453 -0.021118 -0.022234 -0.022748 -0.022634 -0.021905 -0.020606 -0.018813 -0.016631 -0.014183 -0.011605 -0.009033 -0.006599 -0.004412 -0.002559 -0.001097 -0.000044 0.000614 0.000926 0.000971 0.000848 0.000673 0.000562 0.000627 0.000966 0.001651 0.002724 0.004192 0.006028 0.008167 0.010517 0.012963 0.015373 0.017614 0.019556 0.021085 0.022108 0.022562 0.022417 0.021677 0.020379 0.018587 0.016393 0.013903 0.011236 0.008510 0.005840 0.003329 0.001065 -0.000886 -0.002481 -0.003698 -0.004538 -0.005022 -0.005185 -0.005077 -0.004754 -0.004275 -0.003696 -0.003071 -0.002443 -0.001848 -0.001313 -0.000852 -0.000475 -0.000181 0.000035 0.000182 0.000270 0.000311 0.000318 0.000299 0.000265 0.000222 0.000176 0.000131 0.000090 0.000055 0.000027 0.000006 -0.000009 -0.000019 -0.000023 -0.000025 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000008 0.000009 0.000011 0.000014 0.000019 0.000030 0.000049 0.000081 0.000133 0.000211 0.000326 0.000487 0.000707 0.000996 0.001364 0.001821 0.002370 0.003013 0.003743 0.004545 0.005399 0.006269 0.007116 0.007888 0.008528 0.008975 0.009166 0.009042 0.008551 0.007653 0.006324 0.004562 0.002387 -0.000155 -0.002993 -0.006032 -0.009158 -0.012243 -0.015150 -0.017745 -0.019902 -0.021514 -0.022498 -0.022804 -0.022420 -0.021370 -0.019715 -0.017553 -0.015009 -0.012228 -0.009368 -0.006584 -0.004022 -0.001807 -0.000031 0.001249 0.002016 0.002297 0.002157 0.001693 0.001030 0.000307 -0.000332 -0.000751 -0.000829 -0.000476 0.000365 0.001709 0.003531 0.005764 0.008306 0.011026 0.013777 0.016402 0.018750 0.020682 0.022084 0.022872 0.022999 0.022455 0.021267 0.019498 0.017239 0.014603 0.011716 0.008711 0.005719 0.002859 0.000234 -0.002071 -0.003998 -0.005513 -0.006605 -0.007289 -0.007597 -0.007575 -0.007282 -0.006779 -0.006129 -0.005392 -0.004620 -0.003857 -0.003136 -0.002483 -0.001911 -0.001427 -0.001031 -0.000718 -0.000479 -0.000303 -0.000180 -0.000099 -0.000050 -0.000024 -0.000014 -0.000015 -0.000020 -0.000028 -0.000035 -0.000040 -0.000043 -0.000043 -0.000041 -0.000038 -0.000034 -0.000030 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000010 0.000013 0.000017 0.000022 0.000030 0.000042 0.000058 0.000082 0.000116 0.000165 0.000235 0.000334 0.000471 0.000656 0.000902 0.001220 0.001623 0.002120 0.002719 0.003424 0.004230 0.005130 0.006103 0.007122 0.008149 0.009134 0.010021 0.010745 0.011241 0.011441 0.011284 0.010715 0.009697 0.008211 0.006261 0.003876 0.001113 -0.001944 -0.005187 -0.008490 -0.011710 -0.014701 -0.017319 -0.019433 -0.020934 -0.021743 -0.021815 -0.021147 -0.019777 -0.017784 -0.015284 -0.012423 -0.009366 -0.006290 -0.003368 -0.000761 0.001397 0.003008 0.004015 0.004407 0.004221 0.003539 0.002480 0.001190 -0.000166 -0.001419 -0.002405 -0.002985 -0.003047 -0.002522 -0.001383 0.000345 0.002594 0.005254 0.008183 0.011214 0.014174 0.016888 0.019197 0.020964 0.022088 0.022502 0.022184 0.021153 0.019465 0.017211 0.014507 0.011488 0.008297 0.005077 0.001963 -0.000928 -0.003498 -0.005674 -0.007410 -0.008690 -0.009518 -0.009923 -0.009951 -0.009660 -0.009115 -0.008385 -0.007533 -0.006619 -0.005694 -0.004799 -0.003966 -0.003214 -0.002556 -0.001995 -0.001530 -0.001153 -0.000856 -0.000628 -0.000457 -0.000333 -0.000245 -0.000186 -0.000146 -0.000120 -0.000103 -0.000091 -0.000081 -0.000073 -0.000065 -0.000057 -0.000050 -0.000043 -0.000037 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000014 0.000018 0.000025 0.000034 0.000048 0.000068 0.000097 0.000136 0.000190 0.000265 0.000369 0.000509 0.000696 0.000942 0.001260 0.001664 0.002164 0.002772 0.003495 0.004333 0.005282 0.006330 0.007455 0.008623 0.009791 0.010906 0.011905 0.012720 0.013278 0.013510 0.013352 0.012749 0.011666 0.010087 0.008022 0.005508 0.002611 -0.000575 -0.003931 -0.007318 -0.010587 -0.013580 -0.016149 -0.018160 -0.019502 -0.020100 -0.019917 -0.018960 -0.017281 -0.014974 -0.012174 -0.009044 -0.005770 -0.002544 0.000444 0.003022 0.005047 0.006417 0.007076 0.007022 0.006302 0.005014 0.003296 0.001319 -0.000729 -0.002654 -0.004269 -0.005412 -0.005953 -0.005809 -0.004945 -0.003381 -0.001186 0.001523 0.004593 0.007844 0.011083 0.014117 0.016768 0.018880 0.020331 0.021040 0.020972 0.020134 0.018579 0.016394 0.013698 0.010631 0.007344 0.003990 0.000715 -0.002350 -0.005095 -0.007438 -0.009322 -0.010723 -0.011640 -0.012098 -0.012142 -0.011830 -0.011229 -0.010411 -0.009446 -0.008397 -0.007323 -0.006269 -0.005273 -0.004359 -0.003546 -0.002839 -0.002239 -0.001742 -0.001339 -0.001019 -0.000770 -0.000580 -0.000439 -0.000336 -0.000261 -0.000208 -0.000168 -0.000139 -0.000116 -0.000098 -0.000083 -0.000070 -0.000059 -0.000050 -0.000042 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000010 0.000012 0.000016 0.000022 0.000031 0.000044 0.000063 0.000091 0.000129 0.000181 0.000253 0.000350 0.000481 0.000655 0.000884 0.001180 0.001558 0.002032 0.002613 0.003312 0.004135 0.005085 0.006153 0.007326 0.008578 0.009874 0.011166 0.012398 0.013502 0.014406 0.015035 0.015316 0.015184 0.014586 0.013485 0.011872 0.009758 0.007189 0.004238 0.001007 -0.002377 -0.005767 -0.009005 -0.011930 -0.014388 -0.016243 -0.017388 -0.017752 -0.017304 -0.016062 -0.014092 -0.011502 -0.008444 -0.005097 -0.001662 0.001651 0.004640 0.007125 0.008955 0.010026 0.010287 0.009739 0.008444 0.006513 0.004106 0.001412 -0.001356 -0.003981 -0.006256 -0.007996 -0.009056 -0.009339 -0.008800 -0.007455 -0.005374 -0.002679 0.000469 0.003877 0.007338 0.010644 0.013596 0.016022 0.017783 0.018785 0.018979 0.018362 0.016981 0.014920 0.012299 0.009259 0.005959 0.002558 -0.000789 -0.003940 -0.006778 -0.009210 -0.011172 -0.012634 -0.013589 -0.014061 -0.014092 -0.013739 -0.013073 -0.012166 -0.011093 -0.009921 -0.008713 -0.007519 -0.006381 -0.005329 -0.004382 -0.003551 -0.002837 -0.002238 -0.001746 -0.001348 -0.001034 -0.000790 -0.000604 -0.000464 -0.000360 -0.000282 -0.000224 -0.000180 -0.000146 -0.000119 -0.000098 -0.000081 -0.000067 -0.000055 -0.000046 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000013 0.000017 0.000024 0.000036 0.000052 0.000076 0.000109 0.000155 0.000217 0.000303 0.000417 0.000570 0.000771 0.001033 0.001369 0.001793 0.002321 0.002964 0.003734 0.004636 0.005672 0.006833 0.008104 0.009459 0.010858 0.012254 0.013584 0.014781 0.015768 0.016470 0.016811 0.016726 0.016161 0.015083 0.013483 0.011380 0.008820 0.005885 0.002681 -0.000658 -0.003979 -0.007121 -0.009917 -0.012214 -0.013876 -0.014798 -0.014913 -0.014202 -0.012690 -0.010455 -0.007620 -0.004349 -0.000836 0.002702 0.006046 0.008983 0.011324 0.012915 0.013651 0.013484 0.012424 0.010542 0.007966 0.004870 0.001466 -0.002016 -0.005337 -0.008269 -0.010611 -0.012202 -0.012932 -0.012748 -0.011661 -0.009740 -0.007111 -0.003942 -0.000434 0.003192 0.006714 0.009921 0.012624 0.014670 0.015952 0.016408 0.016028 0.014851 0.012958 0.010465 0.007518 0.004275 0.000904 -0.002436 -0.005597 -0.008452 -0.010904 -0.012884 -0.014353 -0.015304 -0.015756 -0.015751 -0.015345 -0.014608 -0.013616 -0.012445 -0.011165 -0.009843 -0.008532 -0.007277 -0.006111 -0.005056 -0.004123 -0.003318 -0.002637 -0.002073 -0.001614 -0.001247 -0.000960 -0.000737 -0.000568 -0.000440 -0.000343 -0.000269 -0.000213 -0.000170 -0.000136 -0.000110 -0.000089 -0.000072 -0.000059 -0.000049 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000010 0.000013 0.000018 0.000027 0.000039 0.000058 0.000085 0.000123 0.000174 0.000245 0.000340 0.000468 0.000636 0.000857 0.001142 0.001507 0.001965 0.002531 0.003218 0.004038 0.004996 0.006092 0.007320 0.008663 0.010092 0.011569 0.013042 0.014451 0.015723 0.016783 0.017553 0.017958 0.017931 0.017421 0.016397 0.014850 0.012802 0.010305 0.007442 0.004325 0.001091 -0.002105 -0.005098 -0.007721 -0.009822 -0.011266 -0.011953 -0.011822 -0.010859 -0.009102 -0.006636 -0.003598 -0.000162 0.003465 0.007056 0.010383 0.013224 0.015386 0.016713 0.017101 0.016504 0.014941 0.012494 0.009302 0.005555 0.001480 -0.002674 -0.006650 -0.010205 -0.013123 -0.015227 -0.016399 -0.016577 -0.015767 -0.014038 -0.011516 -0.008374 -0.004821 -0.001085 0.002600 0.006010 0.008946 0.011242 0.012780 0.013488 0.013347 0.012390 0.010693 0.008370 0.005565 0.002438 -0.000841 -0.004108 -0.007213 -0.010024 -0.012438 -0.014383 -0.015817 -0.016730 -0.017137 -0.017078 -0.016612 -0.015806 -0.014738 -0.013483 -0.012115 -0.010702 -0.009299 -0.007954 -0.006701 -0.005563 -0.004555 -0.003681 -0.002939 -0.002321 -0.001816 -0.001410 -0.001090 -0.000841 -0.000648 -0.000502 -0.000390 -0.000304 -0.000238 -0.000188 -0.000148 -0.000118 -0.000095 -0.000077 -0.000062 -0.000051 -0.000042 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000010 0.000013 0.000019 0.000028 0.000042 0.000062 0.000092 0.000132 0.000188 0.000264 0.000366 0.000502 0.000680 0.000914 0.001214 0.001596 0.002074 0.002664 0.003378 0.004227 0.005218 0.006351 0.007619 0.009005 0.010480 0.012007 0.013532 0.014994 0.016322 0.017439 0.018267 0.018732 0.018769 0.018326 0.017375 0.015908 0.013950 0.011555 0.008808 0.005822 0.002737 -0.000293 -0.003101 -0.005523 -0.007407 -0.008625 -0.009078 -0.008714 -0.007524 -0.005554 -0.002900 0.000295 0.003846 0.007538 0.011137 0.014407 0.017122 0.019087 0.020145 0.020193 0.019192 0.017164 0.014203 0.010457 0.006128 0.001457 -0.003292 -0.007852 -0.011964 -0.015399 -0.017973 -0.019555 -0.020080 -0.019547 -0.018024 -0.015637 -0.012561 -0.009010 -0.005218 -0.001425 0.002135 0.005253 0.007757 0.009517 0.010454 0.010542 0.009807 0.008320 0.006192 0.003564 0.000596 -0.002543 -0.005688 -0.008685 -0.011403 -0.013734 -0.015605 -0.016972 -0.017820 -0.018166 -0.018047 -0.017519 -0.016651 -0.015519 -0.014199 -0.012766 -0.011287 -0.009820 -0.008413 -0.007100 -0.005907 -0.004848 -0.003929 -0.003146 -0.002492 -0.001957 -0.001525 -0.001182 -0.000914 -0.000706 -0.000546 -0.000423 -0.000329 -0.000256 -0.000200 -0.000157 -0.000124 -0.000099 -0.000079 -0.000064 -0.000052 -0.000043 -0.000035 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000013 0.000019 0.000029 0.000044 0.000065 0.000096 0.000138 0.000196 0.000275 0.000380 0.000520 0.000704 0.000943 0.001250 0.001640 0.002126 0.002725 0.003448 0.004308 0.005310 0.006456 0.007738 0.009140 0.010634 0.012182 0.013731 0.015221 0.016581 0.017736 0.018608 0.019125 0.019222 0.018850 0.017982 0.016612 0.014765 0.012497 0.009894 0.007069 0.004160 0.001323 -0.001281 -0.003489 -0.005154 -0.006150 -0.006386 -0.005813 -0.004431 -0.002290 0.000506 0.003808 0.007425 0.011136 0.014703 0.017886 0.020459 0.022224 0.023026 0.022766 0.021408 0.018981 0.015584 0.011375 0.006565 0.001403 -0.003837 -0.008878 -0.013451 -0.017321 -0.020293 -0.022232 -0.023067 -0.022793 -0.021475 -0.019238 -0.016258 -0.012748 -0.008948 -0.005103 -0.001448 0.001799 0.004461 0.006401 0.007535 0.007829 0.007304 0.006027 0.004103 0.001671 -0.001112 -0.004080 -0.007067 -0.009922 -0.012511 -0.014728 -0.016498 -0.017775 -0.018545 -0.018822 -0.018641 -0.018058 -0.017139 -0.015960 -0.014596 -0.013122 -0.011605 -0.010102 -0.008661 -0.007317 -0.006096 -0.005011 -0.004067 -0.003264 -0.002592 -0.002040 -0.001594 -0.001239 -0.000959 -0.000742 -0.000574 -0.000444 -0.000344 -0.000267 -0.000207 -0.000162 -0.000127 -0.000100 -0.000080 -0.000065 -0.000053 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000008 0.000010 0.000013 0.000020 0.000030 0.000045 0.000067 0.000098 0.000141 0.000199 0.000279 0.000384 0.000525 0.000709 0.000948 0.001254 0.001642 0.002126 0.002720 0.003438 0.004291 0.005284 0.006421 0.007693 0.009085 0.010571 0.012111 0.013657 0.015149 0.016517 0.017687 0.018585 0.019139 0.019288 0.018984 0.018199 0.016931 0.015206 0.013078 0.010633 0.007983 0.005264 0.002628 0.000232 -0.001765 -0.003220 -0.004014 -0.004059 -0.003314 -0.001782 0.000482 0.003369 0.006727 0.010361 0.014049 0.017551 0.020628 0.023052 0.024628 0.025205 0.024687 0.023040 0.020301 0.016571 0.012014 0.006847 0.001324 -0.004277 -0.009671 -0.014588 -0.018785 -0.022065 -0.024287 -0.025376 -0.025327 -0.024198 -0.022114 -0.019249 -0.015815 -0.012051 -0.008204 -0.004511 -0.001191 0.001575 0.003646 0.004933 0.005401 0.005062 0.003980 0.002256 0.000024 -0.002564 -0.005345 -0.008155 -0.010846 -0.013286 -0.015371 -0.017024 -0.018202 -0.018888 -0.019096 -0.018859 -0.018231 -0.017277 -0.016071 -0.014688 -0.013199 -0.011671 -0.010160 -0.008714 -0.007366 -0.006141 -0.005053 -0.004107 -0.003300 -0.002625 -0.002070 -0.001621 -0.001262 -0.000979 -0.000758 -0.000586 -0.000453 -0.000350 -0.000271 -0.000210 -0.000163 -0.000128 -0.000101 -0.000080 -0.000064 -0.000052 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000010 0.000013 0.000020 0.000030 0.000045 0.000066 0.000097 0.000140 0.000198 0.000276 0.000380 0.000518 0.000698 0.000932 0.001231 0.001609 0.002081 0.002659 0.003358 0.004188 0.005155 0.006262 0.007503 0.008861 0.010313 0.011821 0.013337 0.014803 0.016153 0.017316 0.018219 0.018794 0.018980 0.018733 0.018025 0.016857 0.015252 0.013265 0.010980 0.008507 0.005976 0.003536 0.001339 -0.000463 -0.001732 -0.002353 -0.002246 -0.001372 0.000261 0.002595 0.005521 0.008883 0.012489 0.016115 0.019526 0.022482 0.024763 0.026175 0.026570 0.025858 0.024008 0.021059 0.017116 0.012346 0.006964 0.001228 -0.004585 -0.010190 -0.015314 -0.019715 -0.023194 -0.025610 -0.026886 -0.027012 -0.026046 -0.024107 -0.021367 -0.018035 -0.014347 -0.010546 -0.006869 -0.003534 -0.000722 0.001426 0.002819 0.003417 0.003232 0.002319 0.000777 -0.001266 -0.003662 -0.006253 -0.008882 -0.011402 -0.013687 -0.015632 -0.017166 -0.018243 -0.018849 -0.018994 -0.018712 -0.018055 -0.017086 -0.015875 -0.014496 -0.013019 -0.011507 -0.010016 -0.008590 -0.007263 -0.006058 -0.004988 -0.004058 -0.003265 -0.002601 -0.002055 -0.001612 -0.001257 -0.000977 -0.000757 -0.000585 -0.000452 -0.000349 -0.000270 -0.000209 -0.000162 -0.000126 -0.000099 -0.000079 -0.000063 -0.000051 -0.000041 -0.000033 -0.000026 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000013 0.000020 0.000029 0.000044 0.000065 0.000095 0.000136 0.000192 0.000268 0.000368 0.000501 0.000674 0.000898 0.001185 0.001547 0.001998 0.002551 0.003220 0.004014 0.004940 0.006000 0.007189 0.008493 0.009888 0.011339 0.012800 0.014217 0.015526 0.016658 0.017544 0.018119 0.018326 0.018120 0.017477 0.016397 0.014903 0.013050 0.010916 0.008609 0.006254 0.003993 0.001974 0.000340 -0.000775 -0.001263 -0.001049 -0.000095 0.001586 0.003936 0.006846 0.010163 0.013697 0.017228 0.020526 0.023358 0.025507 0.026787 0.027055 0.026223 0.024265 0.021221 0.017197 0.012356 0.006913 0.001121 -0.004745 -0.010405 -0.015590 -0.020061 -0.023623 -0.026134 -0.027516 -0.027760 -0.026920 -0.025112 -0.022500 -0.019289 -0.015710 -0.012000 -0.008392 -0.005097 -0.002297 -0.000129 0.001316 0.001996 0.001921 0.001144 -0.000243 -0.002118 -0.004339 -0.006751 -0.009206 -0.011560 -0.013693 -0.015504 -0.016923 -0.017907 -0.018441 -0.018537 -0.018227 -0.017559 -0.016595 -0.015402 -0.014052 -0.012611 -0.011141 -0.009694 -0.008313 -0.007029 -0.005865 -0.004832 -0.003935 -0.003169 -0.002528 -0.002000 -0.001571 -0.001227 -0.000955 -0.000740 -0.000573 -0.000443 -0.000342 -0.000264 -0.000204 -0.000158 -0.000123 -0.000097 -0.000077 -0.000061 -0.000049 -0.000039 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000009 0.000013 0.000019 0.000029 0.000043 0.000063 0.000091 0.000130 0.000184 0.000255 0.000351 0.000476 0.000640 0.000852 0.001122 0.001463 0.001887 0.002407 0.003036 0.003783 0.004655 0.005655 0.006777 0.008008 0.009327 0.010700 0.012085 0.013429 0.014674 0.015753 0.016602 0.017157 0.017364 0.017182 0.016588 0.015580 0.014182 0.012445 0.010447 0.008287 0.006086 0.003980 0.002108 0.000609 -0.000393 -0.000793 -0.000520 0.000460 0.002135 0.004447 0.007289 0.010513 0.013935 0.017343 0.020512 0.023220 0.025256 0.026443 0.026642 0.025770 0.023804 0.020783 0.016811 0.012046 0.006698 0.001012 -0.004746 -0.010304 -0.015402 -0.019808 -0.023330 -0.025832 -0.027238 -0.027537 -0.026781 -0.025080 -0.022593 -0.019518 -0.016076 -0.012497 -0.009005 -0.005807 -0.003075 -0.000944 0.000497 0.001209 0.001198 0.000514 -0.000754 -0.002490 -0.004559 -0.006813 -0.009110 -0.011314 -0.013307 -0.014996 -0.016313 -0.017218 -0.017696 -0.017759 -0.017438 -0.016779 -0.015842 -0.014691 -0.013392 -0.012011 -0.010606 -0.009225 -0.007909 -0.006688 -0.005582 -0.004601 -0.003749 -0.003023 -0.002415 -0.001913 -0.001505 -0.001177 -0.000917 -0.000711 -0.000551 -0.000426 -0.000329 -0.000254 -0.000196 -0.000152 -0.000119 -0.000093 -0.000074 -0.000059 -0.000047 -0.000037 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000013 0.000019 0.000028 0.000041 0.000060 0.000086 0.000123 0.000173 0.000240 0.000329 0.000446 0.000599 0.000796 0.001047 0.001362 0.001755 0.002237 0.002819 0.003511 0.004319 0.005247 0.006289 0.007433 0.008660 0.009938 0.011229 0.012482 0.013643 0.014649 0.015440 0.015956 0.016144 0.015968 0.015403 0.014449 0.013128 0.011488 0.009603 0.007566 0.005492 0.003510 0.001750 0.000346 -0.000586 -0.000945 -0.000664 0.000290 0.001905 0.004126 0.006851 0.009939 0.013213 0.016472 0.019502 0.022090 0.024036 0.025169 0.025360 0.024529 0.022653 0.019771 0.015981 0.011435 0.006332 0.000906 -0.004589 -0.009894 -0.014760 -0.018967 -0.022331 -0.024723 -0.026069 -0.026359 -0.025643 -0.024024 -0.021656 -0.018725 -0.015443 -0.012029 -0.008698 -0.005645 -0.003036 -0.000998 0.000386 0.001076 0.001081 0.000447 -0.000742 -0.002374 -0.004321 -0.006444 -0.008607 -0.010680 -0.012554 -0.014139 -0.015372 -0.016215 -0.016655 -0.016704 -0.016392 -0.015762 -0.014872 -0.013783 -0.012557 -0.011256 -0.009935 -0.008639 -0.007405 -0.006262 -0.005228 -0.004312 -0.003516 -0.002838 -0.002270 -0.001800 -0.001418 -0.001111 -0.000866 -0.000673 -0.000522 -0.000404 -0.000312 -0.000241 -0.000187 -0.000145 -0.000113 -0.000089 -0.000070 -0.000056 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000018 0.000026 0.000038 0.000056 0.000081 0.000114 0.000160 0.000222 0.000305 0.000413 0.000553 0.000734 0.000963 0.001252 0.001610 0.002049 0.002579 0.003211 0.003949 0.004797 0.005749 0.006796 0.007919 0.009090 0.010272 0.011419 0.012480 0.013397 0.014113 0.014571 0.014724 0.014534 0.013980 0.013060 0.011796 0.010231 0.008434 0.006494 0.004517 0.002625 0.000941 -0.000409 -0.001314 -0.001679 -0.001439 -0.000562 0.000943 0.003024 0.005588 0.008501 0.011597 0.014687 0.017569 0.020043 0.021921 0.023042 0.023282 0.022566 0.020872 0.018236 0.014749 0.010552 0.005833 0.000810 -0.004280 -0.009192 -0.013695 -0.017580 -0.020677 -0.022863 -0.024072 -0.024292 -0.023572 -0.022009 -0.019749 -0.016968 -0.013865 -0.010647 -0.007515 -0.004652 -0.002214 -0.000319 0.000955 0.001574 0.001546 0.000918 -0.000232 -0.001797 -0.003656 -0.005677 -0.007732 -0.009700 -0.011476 -0.012979 -0.014148 -0.014948 -0.015371 -0.015424 -0.015139 -0.014558 -0.013734 -0.012724 -0.011589 -0.010385 -0.009163 -0.007966 -0.006829 -0.005776 -0.004823 -0.003980 -0.003248 -0.002625 -0.002102 -0.001669 -0.001317 -0.001033 -0.000807 -0.000628 -0.000487 -0.000377 -0.000292 -0.000226 -0.000175 -0.000136 -0.000106 -0.000084 -0.000066 -0.000052 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000025 0.000036 0.000052 0.000074 0.000105 0.000147 0.000203 0.000279 0.000377 0.000505 0.000668 0.000875 0.001135 0.001457 0.001852 0.002329 0.002896 0.003560 0.004323 0.005180 0.006124 0.007135 0.008190 0.009253 0.010284 0.011233 0.012048 0.012675 0.013062 0.013163 0.012944 0.012383 0.011479 0.010251 0.008740 0.007007 0.005137 0.003228 0.001393 -0.000250 -0.001585 -0.002504 -0.002918 -0.002764 -0.002009 -0.000659 0.001241 0.003603 0.006307 0.009200 0.012104 0.014834 0.017202 0.019033 0.020177 0.020517 0.019983 0.018552 0.016255 0.013175 0.009441 0.005225 0.000727 -0.003834 -0.008234 -0.012259 -0.015716 -0.018450 -0.020348 -0.021348 -0.021444 -0.020681 -0.019151 -0.016989 -0.014360 -0.011450 -0.008451 -0.005550 -0.002916 -0.000691 0.001016 0.002135 0.002637 0.002533 0.001868 0.000718 -0.000816 -0.002619 -0.004569 -0.006543 -0.008431 -0.010134 -0.011575 -0.012701 -0.013479 -0.013901 -0.013977 -0.013736 -0.013220 -0.012476 -0.011562 -0.010531 -0.009437 -0.008326 -0.007238 -0.006205 -0.005249 -0.004386 -0.003621 -0.002958 -0.002393 -0.001918 -0.001526 -0.001206 -0.000947 -0.000741 -0.000577 -0.000448 -0.000348 -0.000270 -0.000209 -0.000163 -0.000127 -0.000099 -0.000078 -0.000061 -0.000049 -0.000039 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000016 0.000023 0.000033 0.000047 0.000067 0.000094 0.000132 0.000184 0.000251 0.000340 0.000455 0.000601 0.000786 0.001017 0.001303 0.001652 0.002075 0.002577 0.003166 0.003842 0.004602 0.005439 0.006336 0.007269 0.008209 0.009116 0.009947 0.010652 0.011180 0.011485 0.011523 0.011261 0.010679 0.009776 0.008567 0.007089 0.005400 0.003575 0.001707 -0.000099 -0.001734 -0.003086 -0.004056 -0.004557 -0.004526 -0.003931 -0.002774 -0.001092 0.001038 0.003506 0.006174 0.008880 0.011454 0.013723 0.015526 0.016722 0.017206 0.016907 0.015804 0.013921 0.011332 0.008152 0.004534 0.000659 -0.003274 -0.007065 -0.010519 -0.013463 -0.015755 -0.017297 -0.018034 -0.017961 -0.017121 -0.015602 -0.013529 -0.011054 -0.008348 -0.005587 -0.002942 -0.000567 0.001410 0.002892 0.003818 0.004165 0.003947 0.003209 0.002025 0.000490 -0.001288 -0.003194 -0.005114 -0.006945 -0.008596 -0.009996 -0.011097 -0.011870 -0.012308 -0.012422 -0.012240 -0.011800 -0.011150 -0.010340 -0.009423 -0.008447 -0.007454 -0.006482 -0.005558 -0.004704 -0.003932 -0.003250 -0.002657 -0.002152 -0.001728 -0.001376 -0.001089 -0.000857 -0.000672 -0.000524 -0.000408 -0.000317 -0.000246 -0.000191 -0.000149 -0.000116 -0.000091 -0.000072 -0.000057 -0.000045 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000042 0.000059 0.000084 0.000118 0.000164 0.000224 0.000303 0.000405 0.000534 0.000697 0.000900 0.001150 0.001456 0.001825 0.002264 0.002778 0.003368 0.004032 0.004762 0.005544 0.006357 0.007172 0.007954 0.008663 0.009253 0.009678 0.009894 0.009861 0.009548 0.008935 0.008020 0.006816 0.005356 0.003692 0.001893 0.000045 -0.001757 -0.003407 -0.004805 -0.005854 -0.006470 -0.006593 -0.006188 -0.005252 -0.003814 -0.001941 0.000272 0.002699 0.005198 0.007613 0.009788 0.011576 0.012848 0.013505 0.013481 0.012753 0.011339 0.009301 0.006740 0.003790 0.000609 -0.002626 -0.005738 -0.008555 -0.010923 -0.012719 -0.013855 -0.014286 -0.014011 -0.013071 -0.011547 -0.009555 -0.007234 -0.004739 -0.002229 0.000141 0.002235 0.003938 0.005167 0.005871 0.006034 0.005673 0.004833 0.003586 0.002023 0.000245 -0.001639 -0.003527 -0.005320 -0.006938 -0.008314 -0.009406 -0.010187 -0.010654 -0.010817 -0.010703 -0.010349 -0.009800 -0.009102 -0.008303 -0.007448 -0.006576 -0.005722 -0.004909 -0.004157 -0.003478 -0.002876 -0.002355 -0.001909 -0.001535 -0.001225 -0.000971 -0.000766 -0.000601 -0.000470 -0.000367 -0.000286 -0.000222 -0.000173 -0.000135 -0.000106 -0.000083 -0.000065 -0.000052 -0.000041 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000013 0.000018 0.000025 0.000036 0.000052 0.000073 0.000103 0.000144 0.000197 0.000267 0.000356 0.000469 0.000611 0.000787 0.001003 0.001267 0.001585 0.001962 0.002404 0.002912 0.003483 0.004110 0.004781 0.005475 0.006168 0.006827 0.007415 0.007892 0.008213 0.008338 0.008231 0.007862 0.007212 0.006278 0.005070 0.003617 0.001965 0.000178 -0.001666 -0.003479 -0.005164 -0.006626 -0.007772 -0.008524 -0.008821 -0.008626 -0.007929 -0.006754 -0.005153 -0.003210 -0.001031 0.001254 0.003509 0.005594 0.007374 0.008735 0.009584 0.009858 0.009532 0.008619 0.007168 0.005264 0.003021 0.000576 -0.001920 -0.004312 -0.006452 -0.008208 -0.009474 -0.010176 -0.010276 -0.009778 -0.008723 -0.007184 -0.005268 -0.003100 -0.000821 0.001430 0.003514 0.005312 0.006726 0.007685 0.008148 0.008107 0.007581 0.006619 0.005290 0.003680 0.001884 0.000003 -0.001868 -0.003639 -0.005236 -0.006601 -0.007694 -0.008494 -0.008997 -0.009216 -0.009177 -0.008914 -0.008467 -0.007883 -0.007203 -0.006470 -0.005718 -0.004979 -0.004275 -0.003623 -0.003034 -0.002512 -0.002059 -0.001672 -0.001346 -0.001077 -0.000856 -0.000676 -0.000532 -0.000417 -0.000326 -0.000255 -0.000199 -0.000155 -0.000121 -0.000095 -0.000075 -0.000059 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000011 0.000016 0.000022 0.000031 0.000045 0.000064 0.000090 0.000125 0.000172 0.000232 0.000310 0.000407 0.000529 0.000679 0.000864 0.001088 0.001358 0.001679 0.002053 0.002483 0.002967 0.003496 0.004061 0.004644 0.005220 0.005762 0.006234 0.006600 0.006821 0.006858 0.006677 0.006252 0.005564 0.004607 0.003391 0.001940 0.000294 -0.001488 -0.003337 -0.005170 -0.006899 -0.008434 -0.009688 -0.010586 -0.011066 -0.011090 -0.010643 -0.009737 -0.008416 -0.006747 -0.004823 -0.002754 -0.000660 0.001334 0.003111 0.004564 0.005610 0.006189 0.006274 0.005871 0.005017 0.003780 0.002256 0.000558 -0.001187 -0.002848 -0.004300 -0.005433 -0.006159 -0.006416 -0.006178 -0.005451 -0.004274 -0.002717 -0.000875 0.001139 0.003203 0.005191 0.006986 0.008484 0.009602 0.010282 0.010495 0.010240 0.009541 0.008446 0.007024 0.005355 0.003531 0.001643 -0.000221 -0.001978 -0.003563 -0.004924 -0.006024 -0.006847 -0.007391 -0.007669 -0.007705 -0.007532 -0.007188 -0.006715 -0.006151 -0.005535 -0.004900 -0.004271 -0.003672 -0.003115 -0.002611 -0.002165 -0.001777 -0.001445 -0.001166 -0.000934 -0.000744 -0.000590 -0.000466 -0.000367 -0.000288 -0.000225 -0.000176 -0.000138 -0.000108 -0.000085 -0.000066 -0.000052 -0.000041 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000010 0.000013 0.000019 0.000027 0.000038 0.000054 0.000077 0.000107 0.000148 0.000199 0.000265 0.000348 0.000452 0.000579 0.000734 0.000923 0.001149 0.001417 0.001730 0.002088 0.002490 0.002930 0.003398 0.003876 0.004345 0.004777 0.005142 0.005405 0.005531 0.005486 0.005237 0.004759 0.004035 0.003058 0.001834 0.000385 -0.001255 -0.003034 -0.004888 -0.006743 -0.008517 -0.010126 -0.011489 -0.012532 -0.013195 -0.013437 -0.013237 -0.012601 -0.011558 -0.010163 -0.008492 -0.006638 -0.004707 -0.002804 -0.001035 0.000506 0.001742 0.002618 0.003104 0.003198 0.002926 0.002342 0.001520 0.000552 -0.000458 -0.001403 -0.002183 -0.002706 -0.002903 -0.002727 -0.002158 -0.001208 0.000086 0.001658 0.003426 0.005288 0.007137 0.008866 0.010374 0.011574 0.012398 0.012803 0.012768 0.012300 0.011426 0.010198 0.008680 0.006951 0.005095 0.003197 0.001338 -0.000409 -0.001984 -0.003340 -0.004449 -0.005295 -0.005879 -0.006214 -0.006323 -0.006237 -0.005991 -0.005623 -0.005169 -0.004664 -0.004136 -0.003612 -0.003109 -0.002641 -0.002217 -0.001841 -0.001513 -0.001233 -0.000997 -0.000801 -0.000640 -0.000509 -0.000404 -0.000319 -0.000251 -0.000197 -0.000154 -0.000121 -0.000095 -0.000074 -0.000058 -0.000046 -0.000036 -0.000029 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000008 0.000011 0.000016 0.000022 0.000032 0.000046 0.000065 0.000091 0.000125 0.000169 0.000225 0.000294 0.000381 0.000487 0.000616 0.000772 0.000958 0.001179 0.001437 0.001731 0.002060 0.002419 0.002798 0.003182 0.003553 0.003885 0.004152 0.004323 0.004364 0.004245 0.003937 0.003414 0.002661 0.001669 0.000443 -0.001000 -0.002629 -0.004399 -0.006253 -0.008124 -0.009936 -0.011612 -0.013075 -0.014254 -0.015091 -0.015540 -0.015578 -0.015200 -0.014426 -0.013297 -0.011873 -0.010232 -0.008462 -0.006655 -0.004902 -0.003286 -0.001877 -0.000727 0.000131 0.000690 0.000966 0.000995 0.000835 0.000556 0.000239 -0.000032 -0.000177 -0.000127 0.000173 0.000756 0.001632 0.002788 0.004185 0.005766 0.007455 0.009165 0.010804 0.012281 0.013511 0.014424 0.014967 0.015107 0.014836 0.014165 0.013127 0.011772 0.010167 0.008383 0.006500 0.004596 0.002745 0.001012 -0.000550 -0.001900 -0.003013 -0.003878 -0.004497 -0.004883 -0.005058 -0.005052 -0.004896 -0.004625 -0.004272 -0.003868 -0.003440 -0.003011 -0.002596 -0.002209 -0.001857 -0.001545 -0.001272 -0.001039 -0.000843 -0.000679 -0.000545 -0.000435 -0.000346 -0.000274 -0.000217 -0.000171 -0.000134 -0.000105 -0.000082 -0.000065 -0.000051 -0.000040 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000019 0.000027 0.000039 0.000055 0.000077 0.000105 0.000142 0.000188 0.000246 0.000317 0.000404 0.000510 0.000637 0.000789 0.000968 0.001176 0.001413 0.001678 0.001965 0.002265 0.002566 0.002850 0.003096 0.003277 0.003366 0.003334 0.003153 0.002795 0.002238 0.001465 0.000468 -0.000751 -0.002179 -0.003788 -0.005540 -0.007383 -0.009258 -0.011095 -0.012823 -0.014370 -0.015668 -0.016659 -0.017298 -0.017554 -0.017417 -0.016896 -0.016018 -0.014831 -0.013397 -0.011789 -0.010082 -0.008357 -0.006685 -0.005130 -0.003741 -0.002551 -0.001574 -0.000806 -0.000221 0.000219 0.000565 0.000879 0.001221 0.001651 0.002221 0.002969 0.003916 0.005065 0.006398 0.007880 0.009456 0.011061 0.012620 0.014056 0.015291 0.016258 0.016902 0.017182 0.017079 0.016590 0.015735 0.014551 0.013087 0.011408 0.009582 0.007684 0.005784 0.003950 0.002239 0.000699 -0.000637 -0.001747 -0.002623 -0.003269 -0.003698 -0.003930 -0.003993 -0.003917 -0.003733 -0.003470 -0.003157 -0.002818 -0.002473 -0.002137 -0.001822 -0.001535 -0.001279 -0.001056 -0.000865 -0.000703 -0.000569 -0.000458 -0.000368 -0.000294 -0.000234 -0.000186 -0.000147 -0.000115 -0.000091 -0.000071 -0.000056 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000023 0.000032 0.000046 0.000064 0.000087 0.000118 0.000156 0.000203 0.000261 0.000332 0.000417 0.000519 0.000641 0.000784 0.000949 0.001137 0.001346 0.001570 0.001803 0.002032 0.002241 0.002410 0.002518 0.002539 0.002447 0.002216 0.001821 0.001241 0.000460 -0.000530 -0.001731 -0.003130 -0.004707 -0.006427 -0.008245 -0.010107 -0.011950 -0.013710 -0.015319 -0.016713 -0.017834 -0.018636 -0.019086 -0.019165 -0.018874 -0.018229 -0.017266 -0.016030 -0.014580 -0.012980 -0.011297 -0.009593 -0.007926 -0.006341 -0.004872 -0.003539 -0.002344 -0.001278 -0.000315 0.000577 0.001441 0.002318 0.003250 0.004271 0.005405 0.006663 0.008040 0.009516 0.011057 0.012613 0.014127 0.015537 0.016777 0.017786 0.018510 0.018907 0.018950 0.018629 0.017950 0.016938 0.015632 0.014082 0.012350 0.010502 0.008605 0.006724 0.004920 0.003243 0.001735 0.000425 -0.000672 -0.001549 -0.002211 -0.002671 -0.002949 -0.003071 -0.003063 -0.002953 -0.002768 -0.002535 -0.002273 -0.002002 -0.001736 -0.001483 -0.001252 -0.001046 -0.000866 -0.000711 -0.000581 -0.000472 -0.000382 -0.000308 -0.000247 -0.000198 -0.000157 -0.000125 -0.000098 -0.000077 -0.000060 -0.000047 -0.000037 -0.000029 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000019 0.000027 0.000038 0.000053 0.000072 0.000097 0.000128 0.000166 0.000213 0.000269 0.000337 0.000418 0.000514 0.000626 0.000756 0.000902 0.001062 0.001234 0.001409 0.001576 0.001722 0.001829 0.001876 0.001842 0.001703 0.001435 0.001017 0.000427 -0.000349 -0.001320 -0.002489 -0.003847 -0.005376 -0.007048 -0.008823 -0.010653 -0.012482 -0.014249 -0.015894 -0.017355 -0.018577 -0.019512 -0.020125 -0.020391 -0.020304 -0.019869 -0.019110 -0.018062 -0.016768 -0.015281 -0.013657 -0.011948 -0.010206 -0.008473 -0.006785 -0.005164 -0.003621 -0.002156 -0.000759 0.000589 0.001911 0.003235 0.004584 0.005978 0.007428 0.008936 0.010490 0.012069 0.013639 0.015157 0.016573 0.017836 0.018891 0.019692 0.020196 0.020374 0.020210 0.019703 0.018866 0.017728 0.016329 0.014721 0.012962 0.011114 0.009239 0.007396 0.005638 0.004011 0.002548 0.001275 0.000204 -0.000661 -0.001327 -0.001806 -0.002118 -0.002286 -0.002333 -0.002285 -0.002167 -0.002001 -0.001806 -0.001598 -0.001390 -0.001192 -0.001009 -0.000845 -0.000702 -0.000579 -0.000475 -0.000387 -0.000315 -0.000255 -0.000206 -0.000165 -0.000132 -0.000105 -0.000083 -0.000065 -0.000051 -0.000040 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000023 0.000032 0.000044 0.000059 0.000079 0.000104 0.000135 0.000172 0.000217 0.000271 0.000334 0.000408 0.000495 0.000594 0.000705 0.000826 0.000953 0.001080 0.001197 0.001291 0.001347 0.001346 0.001270 0.001097 0.000806 0.000377 -0.000210 -0.000967 -0.001907 -0.003030 -0.004332 -0.005799 -0.007406 -0.009119 -0.010896 -0.012687 -0.014437 -0.016089 -0.017587 -0.018877 -0.019913 -0.020654 -0.021076 -0.021162 -0.020912 -0.020338 -0.019463 -0.018321 -0.016953 -0.015403 -0.013717 -0.011940 -0.010112 -0.008267 -0.006431 -0.004622 -0.002848 -0.001110 0.000596 0.002282 0.003957 0.005633 0.007316 0.009007 0.010699 0.012377 0.014016 0.015586 0.017047 0.018358 0.019477 0.020360 0.020971 0.021281 0.021271 0.020934 0.020275 0.019315 0.018086 0.016629 0.014993 0.013236 0.011413 0.009582 0.007796 0.006103 0.004540 0.003138 0.001916 0.000883 0.000042 -0.000615 -0.001102 -0.001434 -0.001635 -0.001724 -0.001727 -0.001662 -0.001552 -0.001412 -0.001257 -0.001099 -0.000946 -0.000804 -0.000676 -0.000563 -0.000466 -0.000384 -0.000315 -0.000258 -0.000210 -0.000170 -0.000137 -0.000110 -0.000087 -0.000069 -0.000054 -0.000042 -0.000033 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000036 0.000049 0.000065 0.000085 0.000110 0.000139 0.000174 0.000216 0.000264 0.000321 0.000387 0.000461 0.000543 0.000632 0.000723 0.000811 0.000887 0.000940 0.000957 0.000921 0.000815 0.000620 0.000318 -0.000110 -0.000681 -0.001408 -0.002303 -0.003368 -0.004601 -0.005991 -0.007517 -0.009150 -0.010853 -0.012583 -0.014290 -0.015921 -0.017425 -0.018750 -0.019851 -0.020688 -0.021230 -0.021459 -0.021366 -0.020954 -0.020239 -0.019242 -0.017996 -0.016536 -0.014899 -0.013127 -0.011254 -0.009315 -0.007338 -0.005345 -0.003352 -0.001369 0.000599 0.002549 0.004480 0.006391 0.008279 0.010135 0.011946 0.013693 0.015351 0.016891 0.018278 0.019478 0.020457 0.021181 0.021625 0.021768 0.021601 0.021125 0.020353 0.019307 0.018022 0.016540 0.014909 0.013182 0.011410 0.009647 0.007938 0.006326 0.004844 0.003515 0.002357 0.001376 0.000571 -0.000066 -0.000547 -0.000889 -0.001110 -0.001230 -0.001270 -0.001248 -0.001182 -0.001087 -0.000976 -0.000859 -0.000743 -0.000634 -0.000536 -0.000448 -0.000373 -0.000309 -0.000255 -0.000210 -0.000171 -0.000140 -0.000113 -0.000091 -0.000072 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000030 0.000040 0.000053 0.000069 0.000089 0.000112 0.000139 0.000171 0.000208 0.000251 0.000300 0.000354 0.000414 0.000477 0.000539 0.000596 0.000641 0.000663 0.000650 0.000589 0.000464 0.000259 -0.000043 -0.000459 -0.001003 -0.001690 -0.002529 -0.003525 -0.004677 -0.005976 -0.007407 -0.008943 -0.010554 -0.012201 -0.013840 -0.015423 -0.016903 -0.018232 -0.019364 -0.020261 -0.020892 -0.021231 -0.021267 -0.020996 -0.020423 -0.019564 -0.018443 -0.017085 -0.015523 -0.013791 -0.011923 -0.009950 -0.007902 -0.005804 -0.003677 -0.001540 0.000595 0.002715 0.004809 0.006868 0.008879 0.010828 0.012695 0.014460 0.016097 0.017579 0.018877 0.019961 0.020806 0.021386 0.021684 0.021689 0.021398 0.020819 0.019968 0.018872 0.017567 0.016094 0.014498 0.012828 0.011133 0.009459 0.007846 0.006332 0.004943 0.003702 0.002619 0.001699 0.000941 0.000335 -0.000129 -0.000468 -0.000699 -0.000839 -0.000905 -0.000915 -0.000884 -0.000825 -0.000748 -0.000664 -0.000578 -0.000497 -0.000422 -0.000355 -0.000297 -0.000247 -0.000205 -0.000169 -0.000139 -0.000114 -0.000092 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000033 0.000044 0.000056 0.000071 0.000089 0.000110 0.000135 0.000163 0.000195 0.000230 0.000270 0.000311 0.000354 0.000395 0.000429 0.000450 0.000449 0.000416 0.000339 0.000204 -0.000001 -0.000294 -0.000688 -0.001197 -0.001834 -0.002609 -0.003527 -0.004589 -0.005787 -0.007109 -0.008535 -0.010038 -0.011583 -0.013132 -0.014643 -0.016072 -0.017374 -0.018507 -0.019433 -0.020119 -0.020539 -0.020676 -0.020521 -0.020075 -0.019346 -0.018348 -0.017103 -0.015637 -0.013978 -0.012157 -0.010205 -0.008149 -0.006019 -0.003839 -0.001631 0.000584 0.002786 0.004959 0.007084 0.009143 0.011117 0.012984 0.014720 0.016301 0.017701 0.018897 0.019864 0.020581 0.021033 0.021208 0.021102 0.020718 0.020069 0.019175 0.018064 0.016771 0.015337 0.013805 0.012218 0.010621 0.009054 0.007553 0.006150 0.004868 0.003723 0.002726 0.001877 0.001174 0.000608 0.000169 -0.000158 -0.000389 -0.000538 -0.000622 -0.000654 -0.000649 -0.000616 -0.000567 -0.000509 -0.000447 -0.000387 -0.000330 -0.000280 -0.000235 -0.000197 -0.000165 -0.000137 -0.000113 -0.000093 -0.000075 -0.000061 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000046 0.000057 0.000071 0.000087 0.000106 0.000127 0.000150 0.000176 0.000203 0.000232 0.000260 0.000284 0.000301 0.000305 0.000288 0.000243 0.000158 0.000023 -0.000176 -0.000452 -0.000817 -0.001285 -0.001866 -0.002571 -0.003404 -0.004368 -0.005458 -0.006663 -0.007968 -0.009349 -0.010777 -0.012219 -0.013637 -0.014991 -0.016241 -0.017347 -0.018272 -0.018984 -0.019456 -0.019669 -0.019609 -0.019272 -0.018662 -0.017786 -0.016661 -0.015307 -0.013748 -0.012012 -0.010126 -0.008120 -0.006020 -0.003856 -0.001653 0.000565 0.002773 0.004948 0.007067 0.009109 0.011050 0.012866 0.014533 0.016028 0.017328 0.018412 0.019262 0.019862 0.020202 0.020276 0.020085 0.019638 0.018950 0.018044 0.016948 0.015697 0.014329 0.012884 0.011401 0.009920 0.008475 0.007100 0.005818 0.004651 0.003611 0.002704 0.001933 0.001292 0.000773 0.000366 0.000058 -0.000164 -0.000315 -0.000407 -0.000455 -0.000467 -0.000455 -0.000426 -0.000387 -0.000344 -0.000300 -0.000259 -0.000221 -0.000187 -0.000157 -0.000132 -0.000110 -0.000091 -0.000075 -0.000061 -0.000049 -0.000040 -0.000031 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000046 0.000057 0.000069 0.000083 0.000098 0.000115 0.000133 0.000152 0.000171 0.000188 0.000200 0.000206 0.000198 0.000173 0.000121 0.000035 -0.000096 -0.000283 -0.000536 -0.000867 -0.001289 -0.001811 -0.002442 -0.003187 -0.004049 -0.005026 -0.006109 -0.007285 -0.008536 -0.009836 -0.011157 -0.012465 -0.013726 -0.014903 -0.015958 -0.016858 -0.017570 -0.018069 -0.018333 -0.018347 -0.018103 -0.017600 -0.016841 -0.015839 -0.014610 -0.013172 -0.011550 -0.009769 -0.007857 -0.005842 -0.003753 -0.001616 0.000539 0.002687 0.004800 0.006853 0.008822 0.010680 0.012405 0.013971 0.015357 0.016543 0.017511 0.018246 0.018739 0.018983 0.018977 0.018727 0.018243 0.017544 0.016653 0.015599 0.014414 0.013134 0.011795 0.010433 0.009080 0.007770 0.006527 0.005374 0.004327 0.003395 0.002584 0.001893 0.001318 0.000851 0.000481 0.000198 -0.000010 -0.000156 -0.000251 -0.000306 -0.000330 -0.000332 -0.000317 -0.000293 -0.000264 -0.000233 -0.000203 -0.000174 -0.000148 -0.000126 -0.000106 -0.000089 -0.000074 -0.000061 -0.000050 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000054 0.000064 0.000076 0.000088 0.000100 0.000113 0.000125 0.000134 0.000139 0.000136 0.000122 0.000092 0.000039 -0.000044 -0.000166 -0.000335 -0.000563 -0.000858 -0.001232 -0.001692 -0.002248 -0.002905 -0.003664 -0.004526 -0.005485 -0.006530 -0.007645 -0.008811 -0.010002 -0.011189 -0.012343 -0.013429 -0.014415 -0.015269 -0.015961 -0.016464 -0.016758 -0.016827 -0.016660 -0.016252 -0.015605 -0.014727 -0.013628 -0.012325 -0.010839 -0.009192 -0.007411 -0.005522 -0.003554 -0.001535 0.000507 0.002541 0.004542 0.006480 0.008332 0.010070 0.011671 0.013112 0.014373 0.015437 0.016287 0.016914 0.017311 0.017476 0.017410 0.017122 0.016625 0.015938 0.015085 0.014094 0.012994 0.011819 0.010599 0.009368 0.008153 0.006982 0.005876 0.004854 0.003929 0.003107 0.002392 0.001783 0.001276 0.000862 0.000533 0.000278 0.000088 -0.000048 -0.000141 -0.000198 -0.000229 -0.000240 -0.000236 -0.000222 -0.000203 -0.000182 -0.000159 -0.000138 -0.000118 -0.000101 -0.000085 -0.000071 -0.000059 -0.000049 -0.000040 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000043 0.000050 0.000058 0.000067 0.000075 0.000083 0.000090 0.000094 0.000094 0.000087 0.000070 0.000039 -0.000012 -0.000089 -0.000199 -0.000349 -0.000549 -0.000807 -0.001132 -0.001532 -0.002014 -0.002584 -0.003243 -0.003993 -0.004829 -0.005742 -0.006722 -0.007750 -0.008807 -0.009867 -0.010904 -0.011889 -0.012792 -0.013584 -0.014237 -0.014728 -0.015034 -0.015141 -0.015035 -0.014711 -0.014168 -0.013409 -0.012443 -0.011284 -0.009947 -0.008455 -0.006830 -0.005098 -0.003285 -0.001420 0.000468 0.002350 0.004199 0.005988 0.007690 0.009280 0.010736 0.012037 0.013163 0.014101 0.014836 0.015363 0.015676 0.015776 0.015668 0.015362 0.014872 0.014216 0.013419 0.012506 0.011505 0.010445 0.009353 0.008258 0.007185 0.006155 0.005186 0.004294 0.003488 0.002775 0.002154 0.001626 0.001185 0.000824 0.000536 0.000312 0.000143 0.000020 -0.000067 -0.000123 -0.000157 -0.000172 -0.000175 -0.000169 -0.000157 -0.000142 -0.000126 -0.000110 -0.000095 -0.000081 -0.000068 -0.000057 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000039 0.000045 0.000051 0.000056 0.000061 0.000064 0.000065 0.000061 0.000052 0.000035 0.000005 -0.000042 -0.000110 -0.000206 -0.000336 -0.000509 -0.000730 -0.001008 -0.001350 -0.001762 -0.002248 -0.002812 -0.003453 -0.004171 -0.004958 -0.005804 -0.006697 -0.007619 -0.008550 -0.009466 -0.010343 -0.011154 -0.011873 -0.012476 -0.012939 -0.013243 -0.013373 -0.013315 -0.013063 -0.012614 -0.011969 -0.011135 -0.010120 -0.008941 -0.007614 -0.006161 -0.004604 -0.002970 -0.001285 0.000423 0.002127 0.003799 0.005413 0.006945 0.008371 0.009669 0.010821 0.011810 0.012622 0.013249 0.013684 0.013926 0.013976 0.013842 0.013533 0.013065 0.012456 0.011727 0.010903 0.010009 0.009069 0.008109 0.007151 0.006217 0.005325 0.004490 0.003724 0.003033 0.002422 0.001892 0.001441 0.001063 0.000755 0.000508 0.000314 0.000167 0.000058 -0.000020 -0.000073 -0.000106 -0.000124 -0.000131 -0.000130 -0.000123 -0.000113 -0.000101 -0.000088 -0.000076 -0.000065 -0.000055 -0.000046 -0.000038 -0.000032 -0.000026 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000035 0.000038 0.000041 0.000044 0.000045 0.000043 0.000039 0.000029 0.000012 -0.000015 -0.000056 -0.000115 -0.000197 -0.000307 -0.000453 -0.000639 -0.000873 -0.001161 -0.001507 -0.001916 -0.002390 -0.002931 -0.003537 -0.004204 -0.004925 -0.005687 -0.006479 -0.007282 -0.008078 -0.008844 -0.009559 -0.010199 -0.010742 -0.011168 -0.011458 -0.011599 -0.011577 -0.011386 -0.011021 -0.010482 -0.009773 -0.008901 -0.007879 -0.006722 -0.005447 -0.004076 -0.002632 -0.001140 0.000374 0.001884 0.003365 0.004793 0.006144 0.007397 0.008533 0.009535 0.010388 0.011081 0.011607 0.011961 0.012143 0.012157 0.012009 0.011710 0.011276 0.010723 0.010071 0.009341 0.008556 0.007738 0.006908 0.006084 0.005285 0.004525 0.003816 0.003167 0.002584 0.002069 0.001623 0.001244 0.000927 0.000667 0.000458 0.000295 0.000169 0.000075 0.000007 -0.000040 -0.000071 -0.000090 -0.000099 -0.000100 -0.000097 -0.000090 -0.000081 -0.000071 -0.000062 -0.000053 -0.000044 -0.000037 -0.000031 -0.000026 -0.000021 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000024 0.000027 0.000029 0.000030 0.000031 0.000030 0.000028 0.000023 0.000013 -0.000002 -0.000025 -0.000060 -0.000110 -0.000178 -0.000270 -0.000391 -0.000545 -0.000739 -0.000976 -0.001263 -0.001601 -0.001994 -0.002444 -0.002948 -0.003504 -0.004107 -0.004748 -0.005416 -0.006098 -0.006777 -0.007434 -0.008052 -0.008610 -0.009089 -0.009471 -0.009740 -0.009882 -0.009886 -0.009745 -0.009454 -0.009011 -0.008419 -0.007683 -0.006813 -0.005822 -0.004724 -0.003540 -0.002289 -0.000994 0.000321 0.001634 0.002920 0.004157 0.005326 0.006407 0.007383 0.008239 0.008963 0.009545 0.009979 0.010263 0.010397 0.010385 0.010235 0.009956 0.009563 0.009072 0.008500 0.007867 0.007190 0.006490 0.005784 0.005087 0.004414 0.003777 0.003184 0.002644 0.002159 0.001732 0.001363 0.001048 0.000786 0.000571 0.000398 0.000262 0.000158 0.000079 0.000021 -0.000021 -0.000049 -0.000066 -0.000075 -0.000078 -0.000077 -0.000072 -0.000065 -0.000058 -0.000050 -0.000042 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000019 0.000021 0.000022 0.000022 0.000021 0.000020 0.000017 0.000011 0.000003 -0.000010 -0.000030 -0.000059 -0.000099 -0.000155 -0.000230 -0.000328 -0.000454 -0.000612 -0.000805 -0.001038 -0.001314 -0.001635 -0.002002 -0.002415 -0.002872 -0.003368 -0.003898 -0.004453 -0.005021 -0.005590 -0.006145 -0.006669 -0.007146 -0.007560 -0.007894 -0.008136 -0.008272 -0.008294 -0.008193 -0.007965 -0.007608 -0.007122 -0.006512 -0.005785 -0.004951 -0.004024 -0.003020 -0.001956 -0.000854 0.000267 0.001386 0.002481 0.003534 0.004527 0.005442 0.006266 0.006984 0.007588 0.008070 0.008423 0.008647 0.008743 0.008715 0.008570 0.008318 0.007971 0.007544 0.007052 0.006512 0.005940 0.005351 0.004760 0.004181 0.003623 0.003097 0.002610 0.002167 0.001771 0.001422 0.001120 0.000864 0.000650 0.000475 0.000335 0.000224 0.000138 0.000073 0.000025 -0.000010 -0.000034 -0.000050 -0.000059 -0.000062 -0.000062 -0.000058 -0.000053 -0.000047 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000014 0.000012 0.000009 0.000004 -0.000004 -0.000015 -0.000031 -0.000054 -0.000087 -0.000132 -0.000192 -0.000270 -0.000371 -0.000497 -0.000652 -0.000839 -0.001060 -0.001318 -0.001613 -0.001946 -0.002316 -0.002718 -0.003149 -0.003601 -0.004067 -0.004535 -0.004995 -0.005431 -0.005831 -0.006181 -0.006468 -0.006680 -0.006806 -0.006838 -0.006768 -0.006593 -0.006310 -0.005919 -0.005422 -0.004825 -0.004137 -0.003368 -0.002532 -0.001645 -0.000724 0.000214 0.001149 0.002065 0.002944 0.003772 0.004533 0.005216 0.005809 0.006305 0.006697 0.006980 0.007155 0.007222 0.007185 0.007051 0.006829 0.006530 0.006167 0.005752 0.005300 0.004824 0.004338 0.003852 0.003378 0.002924 0.002497 0.002103 0.001745 0.001425 0.001145 0.000903 0.000697 0.000526 0.000386 0.000273 0.000184 0.000116 0.000063 0.000024 -0.000005 -0.000025 -0.000039 -0.000047 -0.000050 -0.000050 -0.000048 -0.000043 -0.000038 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000012 0.000011 0.000009 0.000007 0.000003 -0.000001 -0.000008 -0.000017 -0.000030 -0.000049 -0.000074 -0.000110 -0.000157 -0.000219 -0.000298 -0.000397 -0.000519 -0.000667 -0.000842 -0.001046 -0.001280 -0.001544 -0.001838 -0.002159 -0.002503 -0.002866 -0.003242 -0.003621 -0.003994 -0.004351 -0.004680 -0.004970 -0.005211 -0.005391 -0.005504 -0.005540 -0.005495 -0.005364 -0.005144 -0.004834 -0.004437 -0.003956 -0.003398 -0.002772 -0.002089 -0.001363 -0.000607 0.000163 0.000931 0.001682 0.002403 0.003081 0.003703 0.004259 0.004741 0.005141 0.005455 0.005680 0.005814 0.005859 0.005819 0.005700 0.005510 0.005258 0.004955 0.004612 0.004241 0.003853 0.003458 0.003065 0.002684 0.002320 0.001979 0.001665 0.001380 0.001127 0.000905 0.000713 0.000551 0.000416 0.000305 0.000217 0.000147 0.000093 0.000051 0.000020 -0.000003 -0.000020 -0.000031 -0.000038 -0.000041 -0.000041 -0.000039 -0.000036 -0.000031 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000006 0.000003 0.000000 -0.000004 -0.000010 -0.000017 -0.000028 -0.000042 -0.000062 -0.000090 -0.000126 -0.000174 -0.000235 -0.000312 -0.000407 -0.000522 -0.000658 -0.000817 -0.001000 -0.001207 -0.001437 -0.001689 -0.001960 -0.002247 -0.002544 -0.002845 -0.003143 -0.003430 -0.003695 -0.003931 -0.004128 -0.004279 -0.004376 -0.004414 -0.004386 -0.004290 -0.004122 -0.003882 -0.003570 -0.003189 -0.002745 -0.002244 -0.001697 -0.001113 -0.000504 0.000116 0.000736 0.001341 0.001922 0.002467 0.002966 0.003411 0.003796 0.004114 0.004362 0.004537 0.004639 0.004668 0.004630 0.004527 0.004369 0.004161 0.003914 0.003636 0.003337 0.003025 0.002710 0.002398 0.002096 0.001809 0.001542 0.001296 0.001073 0.000875 0.000702 0.000553 0.000427 0.000322 0.000236 0.000168 0.000114 0.000072 0.000040 0.000015 -0.000003 -0.000017 -0.000026 -0.000031 -0.000034 -0.000034 -0.000032 -0.000029 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000008 0.000007 0.000006 0.000004 0.000001 -0.000002 -0.000006 -0.000010 -0.000017 -0.000025 -0.000036 -0.000052 -0.000073 -0.000101 -0.000137 -0.000184 -0.000242 -0.000315 -0.000403 -0.000507 -0.000629 -0.000770 -0.000930 -0.001108 -0.001303 -0.001513 -0.001735 -0.001967 -0.002202 -0.002436 -0.002661 -0.002872 -0.003059 -0.003218 -0.003341 -0.003422 -0.003458 -0.003443 -0.003374 -0.003248 -0.003065 -0.002825 -0.002529 -0.002182 -0.001789 -0.001357 -0.000896 -0.000415 0.000076 0.000567 0.001046 0.001506 0.001936 0.002330 0.002680 0.002982 0.003231 0.003423 0.003557 0.003633 0.003653 0.003617 0.003532 0.003403 0.003236 0.003038 0.002817 0.002581 0.002336 0.002089 0.001845 0.001611 0.001388 0.001181 0.000991 0.000820 0.000668 0.000535 0.000420 0.000324 0.000244 0.000179 0.000126 0.000085 0.000053 0.000029 0.000010 -0.000004 -0.000015 -0.000022 -0.000026 -0.000028 -0.000028 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000003 0.000000 -0.000002 -0.000006 -0.000010 -0.000015 -0.000022 -0.000031 -0.000042 -0.000058 -0.000079 -0.000106 -0.000142 -0.000186 -0.000240 -0.000306 -0.000385 -0.000478 -0.000585 -0.000707 -0.000842 -0.000991 -0.001152 -0.001322 -0.001499 -0.001680 -0.001860 -0.002035 -0.002198 -0.002344 -0.002469 -0.002567 -0.002633 -0.002665 -0.002658 -0.002610 -0.002518 -0.002381 -0.002199 -0.001973 -0.001707 -0.001404 -0.001070 -0.000713 -0.000339 0.000043 0.000425 0.000798 0.001155 0.001489 0.001794 0.002065 0.002298 0.002489 0.002636 0.002737 0.002793 0.002805 0.002775 0.002707 0.002604 0.002473 0.002318 0.002146 0.001963 0.001773 0.001583 0.001397 0.001217 0.001047 0.000890 0.000746 0.000616 0.000501 0.000400 0.000314 0.000241 0.000181 0.000132 0.000093 0.000062 0.000038 0.000020 0.000006 -0.000005 -0.000013 -0.000019 -0.000022 -0.000023 -0.000023 -0.000022 -0.000020 -0.000018 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000002 0.000000 -0.000002 -0.000005 -0.000009 -0.000013 -0.000019 -0.000025 -0.000034 -0.000046 -0.000062 -0.000082 -0.000108 -0.000141 -0.000181 -0.000230 -0.000289 -0.000359 -0.000439 -0.000531 -0.000633 -0.000745 -0.000866 -0.000994 -0.001128 -0.001265 -0.001401 -0.001533 -0.001657 -0.001769 -0.001865 -0.001941 -0.001994 -0.002021 -0.002019 -0.001986 -0.001920 -0.001820 -0.001685 -0.001516 -0.001315 -0.001086 -0.000832 -0.000560 -0.000274 0.000018 0.000309 0.000594 0.000867 0.001122 0.001354 0.001560 0.001736 0.001880 0.001991 0.002066 0.002107 0.002115 0.002090 0.002036 0.001957 0.001856 0.001737 0.001606 0.001467 0.001324 0.001180 0.001040 0.000905 0.000778 0.000660 0.000552 0.000455 0.000369 0.000294 0.000230 0.000176 0.000131 0.000095 0.000066 0.000044 0.000026 0.000012 0.000002 -0.000006 -0.000012 -0.000016 -0.000019 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000005 0.000005 0.000004 0.000002 0.000000 -0.000002 -0.000005 -0.000008 -0.000011 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000063 -0.000082 -0.000105 -0.000135 -0.000171 -0.000214 -0.000266 -0.000326 -0.000394 -0.000470 -0.000553 -0.000643 -0.000739 -0.000838 -0.000940 -0.001041 -0.001140 -0.001232 -0.001316 -0.001389 -0.001446 -0.001488 -0.001510 -0.001511 -0.001488 -0.001442 -0.001369 -0.001270 -0.001146 -0.000998 -0.000827 -0.000638 -0.000434 -0.000220 -0.000001 0.000218 0.000432 0.000636 0.000827 0.001001 0.001155 0.001286 0.001393 0.001475 0.001530 0.001559 0.001564 0.001544 0.001503 0.001443 0.001368 0.001279 0.001181 0.001078 0.000971 0.000865 0.000761 0.000662 0.000568 0.000481 0.000402 0.000330 0.000267 0.000212 0.000165 0.000125 0.000093 0.000067 0.000046 0.000030 0.000017 0.000007 -0.000001 -0.000007 -0.000011 -0.000014 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000078 -0.000099 -0.000125 -0.000157 -0.000195 -0.000239 -0.000289 -0.000345 -0.000406 -0.000472 -0.000543 -0.000616 -0.000690 -0.000764 -0.000837 -0.000905 -0.000966 -0.001020 -0.001063 -0.001094 -0.001111 -0.001113 -0.001098 -0.001066 -0.001014 -0.000943 -0.000854 -0.000746 -0.000621 -0.000483 -0.000333 -0.000176 -0.000015 0.000147 0.000305 0.000456 0.000596 0.000724 0.000837 0.000933 0.001011 0.001071 0.001111 0.001131 0.001134 0.001119 0.001089 0.001045 0.000989 0.000924 0.000853 0.000778 0.000701 0.000624 0.000548 0.000476 0.000408 0.000345 0.000288 0.000236 0.000190 0.000150 0.000116 0.000087 0.000064 0.000045 0.000031 0.000019 0.000010 0.000003 -0.000003 -0.000007 -0.000010 -0.000012 -0.000013 -0.000014 -0.000013 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000001 -0.000000 -0.000002 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000058 -0.000073 -0.000091 -0.000114 -0.000141 -0.000173 -0.000210 -0.000251 -0.000295 -0.000344 -0.000394 -0.000447 -0.000501 -0.000555 -0.000607 -0.000656 -0.000701 -0.000740 -0.000771 -0.000794 -0.000807 -0.000809 -0.000799 -0.000776 -0.000740 -0.000690 -0.000626 -0.000549 -0.000460 -0.000361 -0.000253 -0.000140 -0.000023 0.000094 0.000208 0.000318 0.000420 0.000512 0.000594 0.000663 0.000719 0.000761 0.000790 0.000804 0.000806 0.000795 0.000773 0.000741 0.000702 0.000655 0.000605 0.000551 0.000496 0.000442 0.000389 0.000337 0.000289 0.000244 0.000203 0.000165 0.000133 0.000104 0.000080 0.000060 0.000043 0.000030 0.000020 0.000011 0.000005 -0.000000 -0.000004 -0.000007 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000034 -0.000042 -0.000053 -0.000066 -0.000082 -0.000101 -0.000124 -0.000151 -0.000180 -0.000213 -0.000248 -0.000284 -0.000322 -0.000361 -0.000399 -0.000436 -0.000471 -0.000503 -0.000531 -0.000553 -0.000569 -0.000579 -0.000580 -0.000574 -0.000558 -0.000532 -0.000497 -0.000453 -0.000399 -0.000336 -0.000267 -0.000191 -0.000111 -0.000028 0.000055 0.000137 0.000215 0.000287 0.000353 0.000412 0.000461 0.000500 0.000530 0.000550 0.000560 0.000561 0.000553 0.000538 0.000515 0.000488 0.000455 0.000420 0.000383 0.000345 0.000307 0.000270 0.000235 0.000201 0.000170 0.000140 0.000114 0.000091 0.000070 0.000053 0.000039 0.000028 0.000019 0.000012 0.000006 0.000002 -0.000002 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000038 -0.000047 -0.000058 -0.000072 -0.000089 -0.000108 -0.000129 -0.000152 -0.000177 -0.000203 -0.000230 -0.000258 -0.000285 -0.000311 -0.000336 -0.000358 -0.000377 -0.000393 -0.000404 -0.000411 -0.000412 -0.000407 -0.000395 -0.000378 -0.000353 -0.000322 -0.000285 -0.000243 -0.000195 -0.000143 -0.000087 -0.000030 0.000028 0.000085 0.000140 0.000191 0.000237 0.000278 0.000313 0.000340 0.000361 0.000375 0.000381 0.000382 0.000376 0.000366 0.000351 0.000331 0.000309 0.000285 0.000260 0.000235 0.000209 0.000184 0.000160 0.000137 0.000115 0.000095 0.000077 0.000060 0.000046 0.000035 0.000025 0.000017 0.000011 0.000006 0.000002 -0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000028 -0.000034 -0.000042 -0.000051 -0.000063 -0.000076 -0.000092 -0.000108 -0.000126 -0.000145 -0.000164 -0.000183 -0.000202 -0.000221 -0.000238 -0.000253 -0.000266 -0.000277 -0.000284 -0.000289 -0.000289 -0.000285 -0.000277 -0.000264 -0.000247 -0.000226 -0.000201 -0.000173 -0.000141 -0.000106 -0.000068 -0.000030 0.000010 0.000049 0.000087 0.000122 0.000155 0.000183 0.000207 0.000226 0.000240 0.000249 0.000254 0.000254 0.000250 0.000243 0.000233 0.000220 0.000205 0.000189 0.000172 0.000155 0.000139 0.000122 0.000106 0.000091 0.000076 0.000062 0.000050 0.000039 0.000029 0.000021 0.000015 0.000010 0.000006 0.000003 -0.000000 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000025 -0.000030 -0.000036 -0.000045 -0.000054 -0.000065 -0.000077 -0.000090 -0.000103 -0.000117 -0.000130 -0.000144 -0.000157 -0.000168 -0.000179 -0.000187 -0.000194 -0.000199 -0.000201 -0.000201 -0.000198 -0.000192 -0.000183 -0.000171 -0.000157 -0.000140 -0.000121 -0.000101 -0.000078 -0.000053 -0.000028 -0.000001 0.000025 0.000051 0.000075 0.000097 0.000117 0.000133 0.000146 0.000156 0.000162 0.000165 0.000165 0.000162 0.000157 0.000150 0.000141 0.000132 0.000121 0.000110 0.000099 0.000089 0.000078 0.000068 0.000058 0.000048 0.000039 0.000031 0.000023 0.000017 0.000012 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000055 -0.000065 -0.000074 -0.000084 -0.000093 -0.000102 -0.000111 -0.000119 -0.000126 -0.000131 -0.000135 -0.000138 -0.000139 -0.000139 -0.000136 -0.000132 -0.000125 -0.000117 -0.000107 -0.000096 -0.000084 -0.000071 -0.000057 -0.000042 -0.000025 -0.000008 0.000010 0.000027 0.000043 0.000059 0.000072 0.000084 0.000092 0.000099 0.000102 0.000104 0.000104 0.000101 0.000098 0.000093 0.000088 0.000081 0.000074 0.000067 0.000060 0.000054 0.000047 0.000041 0.000034 0.000028 0.000023 0.000017 0.000013 0.000009 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000040 -0.000047 -0.000054 -0.000061 -0.000067 -0.000073 -0.000079 -0.000084 -0.000088 -0.000091 -0.000094 -0.000095 -0.000096 -0.000095 -0.000093 -0.000090 -0.000085 -0.000079 -0.000072 -0.000065 -0.000058 -0.000050 -0.000042 -0.000032 -0.000022 -0.000011 0.000000 0.000012 0.000023 0.000034 0.000043 0.000051 0.000057 0.000061 0.000063 0.000064 0.000063 0.000061 0.000059 0.000055 0.000051 0.000047 0.000043 0.000038 0.000034 0.000030 0.000026 0.000022 0.000018 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000040 -0.000044 -0.000049 -0.000053 -0.000057 -0.000059 -0.000062 -0.000064 -0.000065 -0.000066 -0.000066 -0.000065 -0.000063 -0.000061 -0.000057 -0.000053 -0.000049 -0.000044 -0.000040 -0.000035 -0.000030 -0.000025 -0.000019 -0.000012 -0.000004 0.000003 0.000011 0.000018 0.000025 0.000030 0.000034 0.000036 0.000037 0.000037 0.000037 0.000035 0.000033 0.000031 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000013 -0.000015 -0.000019 -0.000022 -0.000026 -0.000030 -0.000033 -0.000036 -0.000038 -0.000041 -0.000042 -0.000043 -0.000044 -0.000044 -0.000045 -0.000045 -0.000044 -0.000043 -0.000041 -0.000038 -0.000036 -0.000033 -0.000030 -0.000027 -0.000025 -0.000022 -0.000019 -0.000016 -0.000011 -0.000006 -0.000001 0.000004 0.000009 0.000014 0.000017 0.000020 0.000021 0.000021 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000022 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000010 -0.000007 -0.000003 0.000001 0.000004 0.000007 0.000010 0.000011 0.000012 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000006 -0.000004 -0.000001 0.000002 0.000004 0.000006 0.000006 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000004 -0.000003 -0.000001 0.000000 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode31_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000020 0.000021 0.000021 0.000022 0.000022 0.000022 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000017 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000016 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000028 0.000028 0.000029 0.000029 0.000030 0.000030 0.000030 0.000031 0.000031 0.000031 0.000030 0.000030 0.000029 0.000028 0.000027 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000022 0.000024 0.000025 0.000027 0.000029 0.000030 0.000031 0.000033 0.000034 0.000035 0.000036 0.000036 0.000037 0.000038 0.000038 0.000039 0.000040 0.000040 0.000041 0.000041 0.000041 0.000041 0.000040 0.000039 0.000038 0.000036 0.000034 0.000033 0.000031 0.000030 0.000029 0.000027 0.000026 0.000025 0.000024 0.000023 0.000021 0.000020 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000030 0.000032 0.000035 0.000037 0.000039 0.000040 0.000042 0.000043 0.000045 0.000046 0.000047 0.000048 0.000049 0.000050 0.000051 0.000051 0.000052 0.000053 0.000054 0.000054 0.000054 0.000054 0.000053 0.000052 0.000051 0.000049 0.000046 0.000044 0.000042 0.000040 0.000039 0.000037 0.000035 0.000034 0.000032 0.000030 0.000028 0.000026 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000020 0.000022 0.000025 0.000027 0.000030 0.000032 0.000035 0.000038 0.000041 0.000044 0.000046 0.000049 0.000051 0.000054 0.000056 0.000058 0.000059 0.000061 0.000062 0.000063 0.000064 0.000065 0.000066 0.000067 0.000068 0.000069 0.000070 0.000071 0.000071 0.000071 0.000070 0.000069 0.000067 0.000065 0.000062 0.000059 0.000057 0.000054 0.000052 0.000049 0.000047 0.000045 0.000043 0.000040 0.000038 0.000035 0.000033 0.000030 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000025 0.000027 0.000030 0.000034 0.000037 0.000040 0.000044 0.000047 0.000051 0.000054 0.000058 0.000062 0.000065 0.000068 0.000071 0.000074 0.000076 0.000078 0.000080 0.000082 0.000083 0.000084 0.000086 0.000087 0.000088 0.000089 0.000091 0.000092 0.000093 0.000093 0.000093 0.000092 0.000090 0.000088 0.000085 0.000082 0.000079 0.000075 0.000072 0.000069 0.000066 0.000062 0.000059 0.000056 0.000053 0.000050 0.000046 0.000043 0.000040 0.000037 0.000034 0.000031 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000024 0.000027 0.000030 0.000033 0.000037 0.000041 0.000045 0.000049 0.000054 0.000058 0.000063 0.000067 0.000072 0.000076 0.000081 0.000085 0.000089 0.000093 0.000096 0.000099 0.000102 0.000104 0.000107 0.000108 0.000110 0.000111 0.000113 0.000114 0.000116 0.000118 0.000119 0.000120 0.000121 0.000121 0.000120 0.000118 0.000115 0.000111 0.000108 0.000103 0.000099 0.000095 0.000090 0.000086 0.000082 0.000078 0.000073 0.000069 0.000065 0.000060 0.000056 0.000052 0.000048 0.000044 0.000040 0.000037 0.000033 0.000030 0.000027 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000029 0.000033 0.000036 0.000041 0.000045 0.000050 0.000055 0.000060 0.000066 0.000071 0.000077 0.000083 0.000088 0.000094 0.000100 0.000105 0.000111 0.000116 0.000121 0.000125 0.000129 0.000132 0.000135 0.000138 0.000140 0.000142 0.000144 0.000146 0.000148 0.000150 0.000152 0.000154 0.000155 0.000156 0.000156 0.000154 0.000152 0.000149 0.000144 0.000140 0.000134 0.000129 0.000123 0.000117 0.000112 0.000106 0.000101 0.000095 0.000089 0.000084 0.000078 0.000073 0.000067 0.000062 0.000057 0.000052 0.000048 0.000043 0.000039 0.000035 0.000032 0.000028 0.000025 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000030 0.000034 0.000039 0.000043 0.000049 0.000054 0.000060 0.000066 0.000073 0.000079 0.000086 0.000093 0.000100 0.000108 0.000115 0.000122 0.000129 0.000136 0.000143 0.000149 0.000155 0.000161 0.000166 0.000170 0.000174 0.000178 0.000180 0.000183 0.000185 0.000188 0.000191 0.000193 0.000196 0.000198 0.000200 0.000200 0.000200 0.000198 0.000195 0.000191 0.000186 0.000180 0.000173 0.000166 0.000159 0.000151 0.000144 0.000137 0.000129 0.000122 0.000115 0.000108 0.000100 0.000093 0.000086 0.000080 0.000073 0.000067 0.000061 0.000056 0.000050 0.000045 0.000041 0.000037 0.000033 0.000030 0.000026 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000035 0.000040 0.000045 0.000051 0.000057 0.000064 0.000071 0.000079 0.000087 0.000095 0.000104 0.000113 0.000121 0.000130 0.000139 0.000148 0.000157 0.000166 0.000175 0.000183 0.000191 0.000199 0.000206 0.000212 0.000218 0.000223 0.000227 0.000231 0.000234 0.000237 0.000241 0.000244 0.000247 0.000251 0.000253 0.000255 0.000256 0.000255 0.000253 0.000249 0.000244 0.000238 0.000230 0.000222 0.000213 0.000203 0.000194 0.000184 0.000175 0.000165 0.000156 0.000147 0.000137 0.000128 0.000119 0.000110 0.000102 0.000094 0.000086 0.000078 0.000071 0.000065 0.000059 0.000053 0.000048 0.000043 0.000039 0.000034 0.000031 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000025 0.000029 0.000034 0.000039 0.000045 0.000051 0.000058 0.000066 0.000074 0.000083 0.000093 0.000103 0.000113 0.000124 0.000134 0.000146 0.000157 0.000168 0.000179 0.000190 0.000201 0.000212 0.000223 0.000234 0.000244 0.000253 0.000262 0.000270 0.000277 0.000283 0.000289 0.000294 0.000298 0.000302 0.000307 0.000311 0.000315 0.000319 0.000322 0.000324 0.000325 0.000324 0.000321 0.000317 0.000310 0.000302 0.000293 0.000282 0.000271 0.000259 0.000246 0.000234 0.000222 0.000210 0.000198 0.000186 0.000175 0.000163 0.000152 0.000141 0.000130 0.000120 0.000110 0.000100 0.000092 0.000083 0.000076 0.000069 0.000062 0.000056 0.000050 0.000045 0.000040 0.000035 0.000031 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000024 0.000028 0.000033 0.000038 0.000044 0.000050 0.000058 0.000066 0.000075 0.000085 0.000096 0.000107 0.000119 0.000132 0.000145 0.000159 0.000172 0.000186 0.000200 0.000214 0.000228 0.000242 0.000255 0.000269 0.000283 0.000296 0.000308 0.000320 0.000331 0.000341 0.000350 0.000358 0.000365 0.000372 0.000378 0.000383 0.000389 0.000395 0.000400 0.000404 0.000408 0.000410 0.000411 0.000410 0.000406 0.000400 0.000392 0.000382 0.000370 0.000357 0.000342 0.000327 0.000312 0.000296 0.000281 0.000265 0.000250 0.000235 0.000221 0.000206 0.000192 0.000178 0.000165 0.000152 0.000140 0.000128 0.000117 0.000107 0.000098 0.000089 0.000080 0.000072 0.000065 0.000058 0.000052 0.000046 0.000040 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000027 0.000031 0.000036 0.000042 0.000049 0.000056 0.000065 0.000074 0.000084 0.000096 0.000108 0.000122 0.000136 0.000152 0.000168 0.000185 0.000202 0.000219 0.000236 0.000253 0.000270 0.000288 0.000305 0.000322 0.000339 0.000356 0.000372 0.000387 0.000402 0.000416 0.000428 0.000440 0.000450 0.000460 0.000468 0.000476 0.000484 0.000491 0.000498 0.000504 0.000510 0.000514 0.000517 0.000517 0.000515 0.000511 0.000503 0.000493 0.000481 0.000466 0.000449 0.000431 0.000412 0.000392 0.000372 0.000353 0.000334 0.000315 0.000296 0.000278 0.000260 0.000242 0.000225 0.000209 0.000193 0.000178 0.000163 0.000150 0.000137 0.000125 0.000114 0.000103 0.000093 0.000083 0.000075 0.000067 0.000059 0.000052 0.000046 0.000040 0.000035 0.000030 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000047 0.000054 0.000062 0.000072 0.000082 0.000094 0.000107 0.000121 0.000137 0.000154 0.000172 0.000191 0.000211 0.000232 0.000253 0.000275 0.000296 0.000317 0.000339 0.000360 0.000382 0.000403 0.000424 0.000445 0.000465 0.000484 0.000502 0.000519 0.000535 0.000550 0.000563 0.000575 0.000586 0.000597 0.000607 0.000616 0.000625 0.000632 0.000639 0.000644 0.000647 0.000647 0.000644 0.000638 0.000629 0.000616 0.000600 0.000582 0.000561 0.000539 0.000515 0.000491 0.000466 0.000442 0.000418 0.000394 0.000371 0.000348 0.000326 0.000304 0.000283 0.000263 0.000243 0.000225 0.000207 0.000190 0.000175 0.000159 0.000145 0.000132 0.000119 0.000107 0.000095 0.000085 0.000075 0.000067 0.000059 0.000051 0.000044 0.000038 0.000033 0.000028 0.000023 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000038 0.000044 0.000051 0.000060 0.000069 0.000079 0.000091 0.000104 0.000119 0.000135 0.000152 0.000172 0.000193 0.000215 0.000239 0.000264 0.000289 0.000315 0.000341 0.000368 0.000394 0.000421 0.000447 0.000474 0.000500 0.000526 0.000552 0.000577 0.000601 0.000623 0.000644 0.000664 0.000683 0.000700 0.000715 0.000730 0.000744 0.000756 0.000768 0.000778 0.000788 0.000796 0.000801 0.000804 0.000804 0.000800 0.000792 0.000780 0.000764 0.000745 0.000722 0.000696 0.000669 0.000640 0.000610 0.000580 0.000549 0.000520 0.000490 0.000462 0.000434 0.000406 0.000380 0.000354 0.000329 0.000305 0.000282 0.000261 0.000240 0.000220 0.000202 0.000184 0.000167 0.000150 0.000135 0.000121 0.000108 0.000096 0.000084 0.000074 0.000065 0.000056 0.000049 0.000042 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000035 0.000041 0.000048 0.000057 0.000066 0.000076 0.000088 0.000101 0.000115 0.000131 0.000149 0.000169 0.000190 0.000214 0.000240 0.000267 0.000296 0.000326 0.000357 0.000389 0.000420 0.000453 0.000485 0.000518 0.000551 0.000584 0.000616 0.000649 0.000680 0.000711 0.000740 0.000768 0.000794 0.000819 0.000842 0.000863 0.000883 0.000902 0.000919 0.000935 0.000949 0.000962 0.000974 0.000983 0.000989 0.000992 0.000991 0.000985 0.000975 0.000960 0.000940 0.000916 0.000888 0.000858 0.000824 0.000789 0.000753 0.000716 0.000679 0.000642 0.000606 0.000571 0.000537 0.000503 0.000471 0.000439 0.000409 0.000380 0.000352 0.000326 0.000300 0.000276 0.000253 0.000230 0.000209 0.000189 0.000170 0.000152 0.000136 0.000120 0.000106 0.000093 0.000082 0.000071 0.000061 0.000053 0.000045 0.000038 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000026 0.000031 0.000037 0.000044 0.000052 0.000062 0.000072 0.000084 0.000097 0.000111 0.000128 0.000145 0.000165 0.000187 0.000211 0.000237 0.000266 0.000296 0.000329 0.000364 0.000400 0.000437 0.000475 0.000514 0.000553 0.000593 0.000633 0.000673 0.000713 0.000753 0.000793 0.000831 0.000869 0.000905 0.000939 0.000971 0.001001 0.001030 0.001057 0.001081 0.001105 0.001126 0.001146 0.001163 0.001179 0.001192 0.001202 0.001209 0.001211 0.001209 0.001201 0.001188 0.001169 0.001145 0.001116 0.001083 0.001046 0.001007 0.000965 0.000921 0.000877 0.000832 0.000788 0.000744 0.000701 0.000659 0.000619 0.000579 0.000541 0.000504 0.000469 0.000435 0.000403 0.000372 0.000342 0.000314 0.000286 0.000260 0.000235 0.000212 0.000190 0.000169 0.000150 0.000133 0.000117 0.000102 0.000089 0.000077 0.000066 0.000057 0.000048 0.000041 0.000034 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000039 0.000047 0.000056 0.000067 0.000078 0.000092 0.000106 0.000123 0.000141 0.000161 0.000182 0.000206 0.000233 0.000262 0.000293 0.000328 0.000364 0.000404 0.000445 0.000488 0.000532 0.000577 0.000623 0.000670 0.000718 0.000766 0.000815 0.000864 0.000913 0.000961 0.001008 0.001053 0.001096 0.001137 0.001176 0.001213 0.001248 0.001280 0.001311 0.001339 0.001365 0.001389 0.001410 0.001428 0.001443 0.001454 0.001461 0.001463 0.001459 0.001449 0.001432 0.001409 0.001380 0.001346 0.001307 0.001263 0.001217 0.001168 0.001116 0.001064 0.001011 0.000957 0.000905 0.000853 0.000803 0.000754 0.000706 0.000661 0.000616 0.000574 0.000533 0.000494 0.000456 0.000420 0.000386 0.000352 0.000320 0.000290 0.000261 0.000234 0.000209 0.000186 0.000165 0.000145 0.000127 0.000110 0.000096 0.000083 0.000071 0.000061 0.000052 0.000044 0.000037 0.000031 0.000025 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000042 0.000050 0.000060 0.000071 0.000084 0.000099 0.000115 0.000134 0.000154 0.000176 0.000201 0.000227 0.000256 0.000288 0.000323 0.000361 0.000402 0.000445 0.000492 0.000540 0.000591 0.000643 0.000696 0.000751 0.000807 0.000863 0.000921 0.000979 0.001038 0.001096 0.001154 0.001210 0.001263 0.001315 0.001364 0.001410 0.001454 0.001495 0.001534 0.001570 0.001604 0.001635 0.001663 0.001688 0.001709 0.001725 0.001738 0.001744 0.001745 0.001739 0.001725 0.001704 0.001677 0.001643 0.001602 0.001557 0.001507 0.001454 0.001397 0.001338 0.001276 0.001214 0.001152 0.001090 0.001028 0.000969 0.000910 0.000854 0.000799 0.000746 0.000695 0.000646 0.000599 0.000554 0.000511 0.000469 0.000429 0.000391 0.000354 0.000320 0.000287 0.000257 0.000229 0.000203 0.000179 0.000157 0.000137 0.000119 0.000103 0.000089 0.000076 0.000065 0.000055 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000044 0.000053 0.000064 0.000076 0.000090 0.000106 0.000124 0.000145 0.000167 0.000192 0.000219 0.000249 0.000281 0.000316 0.000354 0.000396 0.000441 0.000489 0.000540 0.000595 0.000652 0.000711 0.000772 0.000834 0.000898 0.000963 0.001030 0.001098 0.001166 0.001236 0.001304 0.001372 0.001437 0.001500 0.001560 0.001617 0.001670 0.001721 0.001769 0.001814 0.001857 0.001896 0.001931 0.001963 0.001992 0.002015 0.002034 0.002046 0.002052 0.002051 0.002042 0.002025 0.002000 0.001968 0.001928 0.001882 0.001831 0.001774 0.001714 0.001649 0.001582 0.001512 0.001441 0.001369 0.001297 0.001226 0.001156 0.001088 0.001022 0.000957 0.000895 0.000835 0.000777 0.000721 0.000667 0.000616 0.000566 0.000519 0.000473 0.000430 0.000388 0.000350 0.000313 0.000280 0.000248 0.000219 0.000193 0.000169 0.000147 0.000127 0.000110 0.000095 0.000081 0.000069 0.000059 0.000049 0.000041 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000038 0.000046 0.000056 0.000067 0.000080 0.000096 0.000113 0.000133 0.000155 0.000180 0.000207 0.000238 0.000270 0.000306 0.000345 0.000387 0.000432 0.000481 0.000534 0.000591 0.000651 0.000714 0.000781 0.000849 0.000920 0.000992 0.001066 0.001141 0.001218 0.001297 0.001376 0.001456 0.001535 0.001613 0.001688 0.001760 0.001827 0.001892 0.001952 0.002010 0.002064 0.002114 0.002162 0.002206 0.002246 0.002281 0.002312 0.002338 0.002358 0.002370 0.002375 0.002372 0.002360 0.002339 0.002310 0.002273 0.002228 0.002177 0.002120 0.002057 0.001990 0.001919 0.001844 0.001766 0.001687 0.001606 0.001524 0.001443 0.001364 0.001285 0.001209 0.001135 0.001062 0.000992 0.000924 0.000858 0.000795 0.000735 0.000677 0.000621 0.000567 0.000516 0.000468 0.000422 0.000379 0.000339 0.000302 0.000267 0.000236 0.000207 0.000181 0.000157 0.000136 0.000117 0.000101 0.000086 0.000073 0.000062 0.000052 0.000043 0.000035 0.000029 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000026 0.000032 0.000040 0.000048 0.000059 0.000071 0.000085 0.000101 0.000120 0.000141 0.000165 0.000192 0.000222 0.000255 0.000291 0.000330 0.000373 0.000419 0.000468 0.000522 0.000580 0.000642 0.000708 0.000778 0.000851 0.000927 0.001006 0.001087 0.001170 0.001254 0.001340 0.001428 0.001517 0.001607 0.001697 0.001786 0.001873 0.001956 0.002035 0.002110 0.002181 0.002247 0.002309 0.002367 0.002422 0.002474 0.002521 0.002564 0.002602 0.002635 0.002662 0.002682 0.002694 0.002698 0.002692 0.002677 0.002653 0.002620 0.002579 0.002530 0.002474 0.002412 0.002345 0.002272 0.002196 0.002115 0.002031 0.001944 0.001855 0.001766 0.001676 0.001587 0.001499 0.001413 0.001329 0.001246 0.001166 0.001088 0.001012 0.000939 0.000869 0.000801 0.000736 0.000674 0.000615 0.000558 0.000505 0.000454 0.000407 0.000364 0.000323 0.000286 0.000252 0.000221 0.000192 0.000167 0.000144 0.000124 0.000106 0.000091 0.000077 0.000064 0.000054 0.000044 0.000037 0.000030 0.000024 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000034 0.000041 0.000050 0.000061 0.000074 0.000089 0.000107 0.000127 0.000149 0.000175 0.000204 0.000236 0.000271 0.000311 0.000353 0.000400 0.000450 0.000504 0.000562 0.000625 0.000692 0.000764 0.000840 0.000920 0.001004 0.001092 0.001181 0.001273 0.001366 0.001461 0.001558 0.001655 0.001754 0.001853 0.001952 0.002049 0.002143 0.002233 0.002317 0.002397 0.002471 0.002540 0.002604 0.002665 0.002721 0.002774 0.002823 0.002867 0.002906 0.002940 0.002967 0.002986 0.002997 0.002998 0.002990 0.002973 0.002946 0.002910 0.002866 0.002815 0.002756 0.002692 0.002621 0.002546 0.002466 0.002382 0.002293 0.002202 0.002108 0.002012 0.001916 0.001819 0.001724 0.001629 0.001535 0.001444 0.001354 0.001265 0.001180 0.001097 0.001017 0.000939 0.000865 0.000794 0.000726 0.000660 0.000599 0.000540 0.000486 0.000435 0.000387 0.000344 0.000304 0.000267 0.000234 0.000204 0.000177 0.000152 0.000131 0.000111 0.000094 0.000079 0.000066 0.000055 0.000045 0.000037 0.000030 0.000024 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000035 0.000042 0.000052 0.000064 0.000077 0.000093 0.000112 0.000133 0.000157 0.000184 0.000215 0.000249 0.000287 0.000329 0.000375 0.000425 0.000479 0.000537 0.000600 0.000668 0.000740 0.000818 0.000900 0.000988 0.001079 0.001174 0.001273 0.001373 0.001476 0.001580 0.001684 0.001790 0.001896 0.002003 0.002108 0.002213 0.002315 0.002412 0.002504 0.002590 0.002670 0.002744 0.002812 0.002875 0.002934 0.002989 0.003040 0.003087 0.003129 0.003167 0.003199 0.003224 0.003242 0.003250 0.003250 0.003240 0.003220 0.003192 0.003155 0.003111 0.003059 0.003001 0.002936 0.002866 0.002791 0.002711 0.002626 0.002537 0.002445 0.002349 0.002251 0.002151 0.002050 0.001949 0.001848 0.001748 0.001649 0.001550 0.001453 0.001359 0.001266 0.001177 0.001090 0.001006 0.000926 0.000848 0.000774 0.000703 0.000637 0.000574 0.000515 0.000461 0.000411 0.000364 0.000321 0.000282 0.000247 0.000214 0.000185 0.000159 0.000136 0.000115 0.000097 0.000082 0.000068 0.000056 0.000046 0.000038 0.000030 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000065 0.000080 0.000096 0.000116 0.000139 0.000164 0.000193 0.000226 0.000262 0.000302 0.000346 0.000395 0.000448 0.000506 0.000569 0.000636 0.000709 0.000786 0.000869 0.000958 0.001051 0.001150 0.001253 0.001359 0.001468 0.001580 0.001692 0.001805 0.001917 0.002030 0.002141 0.002252 0.002360 0.002466 0.002567 0.002663 0.002752 0.002834 0.002909 0.002977 0.003039 0.003095 0.003147 0.003196 0.003240 0.003282 0.003319 0.003352 0.003380 0.003402 0.003416 0.003421 0.003419 0.003407 0.003387 0.003359 0.003324 0.003281 0.003232 0.003178 0.003117 0.003051 0.002981 0.002905 0.002825 0.002741 0.002652 0.002560 0.002464 0.002366 0.002265 0.002163 0.002060 0.001956 0.001852 0.001748 0.001645 0.001543 0.001443 0.001345 0.001250 0.001158 0.001068 0.000981 0.000898 0.000819 0.000743 0.000672 0.000605 0.000543 0.000486 0.000433 0.000383 0.000338 0.000296 0.000258 0.000223 0.000192 0.000165 0.000140 0.000118 0.000099 0.000083 0.000068 0.000056 0.000046 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000044 0.000054 0.000066 0.000081 0.000099 0.000119 0.000143 0.000170 0.000201 0.000235 0.000273 0.000316 0.000362 0.000413 0.000470 0.000531 0.000598 0.000670 0.000747 0.000829 0.000917 0.001011 0.001111 0.001215 0.001325 0.001439 0.001556 0.001675 0.001795 0.001915 0.002034 0.002151 0.002267 0.002379 0.002488 0.002593 0.002693 0.002787 0.002874 0.002952 0.003023 0.003086 0.003141 0.003190 0.003233 0.003273 0.003308 0.003342 0.003372 0.003400 0.003425 0.003445 0.003460 0.003469 0.003472 0.003467 0.003454 0.003435 0.003410 0.003378 0.003342 0.003300 0.003253 0.003201 0.003145 0.003084 0.003019 0.002950 0.002876 0.002798 0.002716 0.002629 0.002538 0.002444 0.002347 0.002247 0.002146 0.002042 0.001937 0.001831 0.001726 0.001621 0.001517 0.001415 0.001315 0.001218 0.001123 0.001031 0.000943 0.000859 0.000779 0.000705 0.000635 0.000570 0.000509 0.000453 0.000401 0.000352 0.000308 0.000268 0.000231 0.000198 0.000169 0.000143 0.000120 0.000100 0.000083 0.000069 0.000056 0.000046 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000054 0.000067 0.000082 0.000100 0.000121 0.000146 0.000174 0.000207 0.000243 0.000283 0.000328 0.000377 0.000431 0.000490 0.000554 0.000624 0.000700 0.000781 0.000869 0.000962 0.001061 0.001165 0.001276 0.001391 0.001512 0.001635 0.001761 0.001887 0.002013 0.002137 0.002258 0.002375 0.002487 0.002593 0.002694 0.002787 0.002873 0.002950 0.003018 0.003077 0.003127 0.003169 0.003203 0.003230 0.003253 0.003272 0.003289 0.003304 0.003319 0.003332 0.003344 0.003353 0.003360 0.003362 0.003360 0.003352 0.003340 0.003324 0.003303 0.003279 0.003252 0.003221 0.003187 0.003150 0.003110 0.003066 0.003018 0.002967 0.002912 0.002852 0.002788 0.002718 0.002644 0.002564 0.002480 0.002391 0.002299 0.002202 0.002103 0.002000 0.001896 0.001791 0.001685 0.001579 0.001475 0.001371 0.001270 0.001171 0.001075 0.000983 0.000895 0.000812 0.000735 0.000662 0.000594 0.000530 0.000471 0.000416 0.000364 0.000317 0.000275 0.000236 0.000201 0.000171 0.000144 0.000120 0.000100 0.000083 0.000068 0.000056 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000035 0.000043 0.000054 0.000067 0.000082 0.000100 0.000122 0.000147 0.000177 0.000210 0.000248 0.000291 0.000338 0.000389 0.000446 0.000507 0.000574 0.000647 0.000727 0.000812 0.000904 0.001002 0.001106 0.001215 0.001331 0.001451 0.001577 0.001705 0.001836 0.001967 0.002096 0.002223 0.002345 0.002462 0.002571 0.002672 0.002764 0.002846 0.002918 0.002979 0.003028 0.003067 0.003095 0.003113 0.003123 0.003126 0.003123 0.003116 0.003107 0.003097 0.003088 0.003080 0.003073 0.003067 0.003063 0.003057 0.003051 0.003043 0.003034 0.003023 0.003011 0.002998 0.002984 0.002970 0.002955 0.002940 0.002923 0.002905 0.002885 0.002864 0.002839 0.002811 0.002779 0.002743 0.002700 0.002652 0.002597 0.002536 0.002468 0.002394 0.002314 0.002228 0.002136 0.002040 0.001941 0.001839 0.001734 0.001629 0.001523 0.001418 0.001313 0.001211 0.001113 0.001018 0.000928 0.000843 0.000762 0.000687 0.000616 0.000548 0.000486 0.000427 0.000373 0.000324 0.000279 0.000239 0.000203 0.000171 0.000144 0.000120 0.000100 0.000083 0.000068 0.000056 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000043 0.000053 0.000066 0.000082 0.000100 0.000122 0.000147 0.000177 0.000212 0.000251 0.000295 0.000344 0.000398 0.000458 0.000522 0.000592 0.000668 0.000750 0.000839 0.000935 0.001037 0.001145 0.001260 0.001380 0.001505 0.001634 0.001767 0.001900 0.002034 0.002166 0.002293 0.002414 0.002527 0.002631 0.002723 0.002803 0.002869 0.002921 0.002958 0.002981 0.002990 0.002986 0.002970 0.002945 0.002912 0.002872 0.002828 0.002783 0.002737 0.002693 0.002652 0.002615 0.002583 0.002556 0.002533 0.002514 0.002498 0.002484 0.002473 0.002464 0.002457 0.002454 0.002453 0.002456 0.002462 0.002470 0.002480 0.002492 0.002504 0.002516 0.002527 0.002537 0.002543 0.002545 0.002541 0.002530 0.002512 0.002485 0.002450 0.002406 0.002353 0.002292 0.002221 0.002143 0.002058 0.001966 0.001870 0.001770 0.001666 0.001561 0.001454 0.001349 0.001246 0.001145 0.001049 0.000957 0.000870 0.000787 0.000708 0.000633 0.000562 0.000496 0.000435 0.000378 0.000327 0.000280 0.000239 0.000202 0.000170 0.000143 0.000119 0.000099 0.000082 0.000068 0.000055 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000041 0.000052 0.000065 0.000080 0.000099 0.000121 0.000146 0.000176 0.000211 0.000251 0.000296 0.000347 0.000403 0.000465 0.000532 0.000605 0.000684 0.000770 0.000862 0.000961 0.001067 0.001180 0.001298 0.001422 0.001551 0.001684 0.001819 0.001955 0.002090 0.002221 0.002347 0.002464 0.002570 0.002664 0.002744 0.002807 0.002853 0.002880 0.002888 0.002877 0.002848 0.002802 0.002742 0.002669 0.002588 0.002499 0.002406 0.002311 0.002217 0.002126 0.002040 0.001961 0.001890 0.001829 0.001776 0.001733 0.001697 0.001670 0.001650 0.001636 0.001630 0.001630 0.001638 0.001654 0.001676 0.001706 0.001743 0.001785 0.001833 0.001885 0.001939 0.001995 0.002052 0.002107 0.002159 0.002205 0.002245 0.002277 0.002299 0.002310 0.002310 0.002297 0.002272 0.002234 0.002185 0.002124 0.002054 0.001974 0.001886 0.001791 0.001691 0.001588 0.001483 0.001378 0.001274 0.001174 0.001076 0.000982 0.000892 0.000806 0.000724 0.000645 0.000571 0.000502 0.000438 0.000380 0.000327 0.000279 0.000237 0.000201 0.000169 0.000141 0.000118 0.000098 0.000081 0.000067 0.000054 0.000044 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000050 0.000063 0.000079 0.000097 0.000119 0.000145 0.000175 0.000209 0.000249 0.000295 0.000346 0.000404 0.000468 0.000537 0.000613 0.000695 0.000784 0.000879 0.000981 0.001091 0.001207 0.001330 0.001458 0.001590 0.001726 0.001863 0.002001 0.002135 0.002264 0.002386 0.002496 0.002593 0.002674 0.002737 0.002779 0.002800 0.002797 0.002770 0.002719 0.002644 0.002548 0.002433 0.002302 0.002160 0.002008 0.001852 0.001695 0.001539 0.001388 0.001245 0.001110 0.000988 0.000879 0.000784 0.000704 0.000637 0.000585 0.000545 0.000518 0.000503 0.000500 0.000508 0.000529 0.000562 0.000607 0.000664 0.000732 0.000812 0.000901 0.000998 0.001102 0.001212 0.001325 0.001439 0.001552 0.001662 0.001766 0.001861 0.001945 0.002018 0.002075 0.002118 0.002144 0.002154 0.002146 0.002123 0.002084 0.002031 0.001965 0.001888 0.001801 0.001706 0.001607 0.001504 0.001401 0.001298 0.001197 0.001099 0.001003 0.000910 0.000820 0.000734 0.000652 0.000575 0.000504 0.000438 0.000378 0.000325 0.000277 0.000235 0.000199 0.000167 0.000140 0.000116 0.000096 0.000080 0.000065 0.000053 0.000043 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000048 0.000061 0.000076 0.000095 0.000117 0.000142 0.000172 0.000206 0.000246 0.000291 0.000343 0.000401 0.000466 0.000537 0.000615 0.000700 0.000791 0.000890 0.000995 0.001108 0.001227 0.001353 0.001485 0.001620 0.001759 0.001898 0.002035 0.002169 0.002296 0.002412 0.002514 0.002598 0.002663 0.002705 0.002723 0.002713 0.002675 0.002608 0.002510 0.002384 0.002231 0.002053 0.001854 0.001639 0.001413 0.001181 0.000948 0.000717 0.000492 0.000277 0.000075 -0.000112 -0.000281 -0.000431 -0.000561 -0.000671 -0.000761 -0.000831 -0.000883 -0.000917 -0.000933 -0.000933 -0.000916 -0.000883 -0.000832 -0.000763 -0.000677 -0.000574 -0.000455 -0.000321 -0.000174 -0.000014 0.000155 0.000332 0.000514 0.000699 0.000883 0.001063 0.001236 0.001398 0.001546 0.001677 0.001791 0.001884 0.001955 0.002005 0.002033 0.002040 0.002026 0.001993 0.001943 0.001878 0.001801 0.001713 0.001619 0.001520 0.001419 0.001318 0.001216 0.001116 0.001018 0.000921 0.000828 0.000739 0.000654 0.000575 0.000502 0.000435 0.000375 0.000322 0.000274 0.000232 0.000196 0.000165 0.000137 0.000114 0.000094 0.000077 0.000063 0.000051 0.000041 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000057 0.000073 0.000091 0.000113 0.000138 0.000168 0.000202 0.000241 0.000286 0.000337 0.000395 0.000460 0.000532 0.000611 0.000698 0.000792 0.000893 0.001001 0.001117 0.001239 0.001368 0.001503 0.001641 0.001782 0.001922 0.002060 0.002192 0.002315 0.002424 0.002517 0.002588 0.002635 0.002654 0.002643 0.002599 0.002521 0.002408 0.002259 0.002075 0.001858 0.001611 0.001337 0.001041 0.000731 0.000412 0.000090 -0.000230 -0.000541 -0.000840 -0.001123 -0.001386 -0.001628 -0.001845 -0.002036 -0.002201 -0.002339 -0.002451 -0.002538 -0.002602 -0.002642 -0.002660 -0.002657 -0.002632 -0.002585 -0.002516 -0.002425 -0.002311 -0.002173 -0.002014 -0.001834 -0.001635 -0.001418 -0.001185 -0.000938 -0.000681 -0.000417 -0.000149 0.000118 0.000380 0.000632 0.000871 0.001092 0.001291 0.001467 0.001617 0.001740 0.001834 0.001901 0.001941 0.001955 0.001944 0.001912 0.001861 0.001794 0.001715 0.001627 0.001532 0.001433 0.001332 0.001230 0.001128 0.001026 0.000927 0.000831 0.000739 0.000652 0.000572 0.000498 0.000431 0.000371 0.000318 0.000270 0.000229 0.000193 0.000161 0.000134 0.000111 0.000091 0.000075 0.000060 0.000049 0.000039 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000019 0.000024 0.000032 0.000041 0.000053 0.000068 0.000086 0.000108 0.000133 0.000163 0.000197 0.000236 0.000280 0.000330 0.000387 0.000451 0.000523 0.000602 0.000690 0.000785 0.000888 0.000999 0.001117 0.001242 0.001374 0.001511 0.001652 0.001794 0.001936 0.002073 0.002203 0.002322 0.002425 0.002508 0.002565 0.002593 0.002587 0.002545 0.002464 0.002342 0.002179 0.001974 0.001727 0.001442 0.001119 0.000765 0.000383 -0.000019 -0.000433 -0.000853 -0.001271 -0.001680 -0.002074 -0.002449 -0.002800 -0.003124 -0.003418 -0.003681 -0.003910 -0.004107 -0.004270 -0.004402 -0.004504 -0.004577 -0.004623 -0.004643 -0.004636 -0.004604 -0.004546 -0.004462 -0.004349 -0.004209 -0.004040 -0.003844 -0.003620 -0.003370 -0.003096 -0.002799 -0.002482 -0.002148 -0.001800 -0.001442 -0.001080 -0.000719 -0.000365 -0.000024 0.000299 0.000600 0.000874 0.001118 0.001329 0.001507 0.001650 0.001759 0.001833 0.001876 0.001889 0.001875 0.001839 0.001783 0.001713 0.001631 0.001540 0.001443 0.001341 0.001237 0.001132 0.001028 0.000926 0.000828 0.000734 0.000647 0.000566 0.000492 0.000426 0.000366 0.000313 0.000266 0.000224 0.000188 0.000157 0.000130 0.000107 0.000088 0.000071 0.000057 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000049 0.000063 0.000080 0.000101 0.000126 0.000156 0.000190 0.000228 0.000272 0.000322 0.000378 0.000441 0.000512 0.000590 0.000677 0.000772 0.000876 0.000988 0.001108 0.001236 0.001370 0.001509 0.001652 0.001796 0.001939 0.002076 0.002204 0.002319 0.002415 0.002487 0.002531 0.002539 0.002509 0.002435 0.002315 0.002147 0.001931 0.001666 0.001353 0.000995 0.000594 0.000154 -0.000318 -0.000815 -0.001330 -0.001853 -0.002376 -0.002889 -0.003387 -0.003862 -0.004309 -0.004723 -0.005102 -0.005443 -0.005744 -0.006006 -0.006228 -0.006411 -0.006559 -0.006671 -0.006752 -0.006802 -0.006822 -0.006814 -0.006776 -0.006710 -0.006613 -0.006484 -0.006323 -0.006129 -0.005900 -0.005639 -0.005344 -0.005019 -0.004663 -0.004278 -0.003868 -0.003437 -0.002988 -0.002527 -0.002063 -0.001600 -0.001147 -0.000711 -0.000297 0.000088 0.000440 0.000756 0.001032 0.001268 0.001461 0.001613 0.001723 0.001796 0.001832 0.001838 0.001816 0.001772 0.001709 0.001632 0.001543 0.001446 0.001344 0.001238 0.001131 0.001024 0.000920 0.000821 0.000726 0.000639 0.000558 0.000485 0.000419 0.000359 0.000306 0.000259 0.000218 0.000182 0.000151 0.000125 0.000102 0.000083 0.000067 0.000054 0.000043 0.000034 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000044 0.000057 0.000074 0.000094 0.000118 0.000147 0.000180 0.000219 0.000262 0.000312 0.000368 0.000430 0.000499 0.000576 0.000662 0.000756 0.000859 0.000971 0.001091 0.001220 0.001355 0.001497 0.001641 0.001787 0.001931 0.002068 0.002195 0.002305 0.002395 0.002458 0.002487 0.002477 0.002422 0.002318 0.002160 0.001946 0.001676 0.001349 0.000967 0.000533 0.000049 -0.000478 -0.001042 -0.001637 -0.002254 -0.002882 -0.003512 -0.004134 -0.004738 -0.005317 -0.005864 -0.006373 -0.006840 -0.007263 -0.007639 -0.007969 -0.008252 -0.008490 -0.008686 -0.008841 -0.008959 -0.009043 -0.009095 -0.009115 -0.009106 -0.009066 -0.008995 -0.008892 -0.008754 -0.008580 -0.008369 -0.008119 -0.007829 -0.007501 -0.007134 -0.006728 -0.006285 -0.005807 -0.005298 -0.004762 -0.004206 -0.003638 -0.003065 -0.002496 -0.001941 -0.001406 -0.000899 -0.000426 0.000007 0.000396 0.000739 0.001033 0.001277 0.001471 0.001618 0.001719 0.001779 0.001802 0.001794 0.001759 0.001703 0.001629 0.001541 0.001444 0.001340 0.001232 0.001122 0.001014 0.000910 0.000810 0.000716 0.000629 0.000549 0.000476 0.000410 0.000351 0.000298 0.000252 0.000211 0.000175 0.000145 0.000119 0.000097 0.000078 0.000063 0.000050 0.000040 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000040 0.000051 0.000067 0.000085 0.000108 0.000136 0.000169 0.000206 0.000250 0.000299 0.000354 0.000416 0.000484 0.000560 0.000644 0.000737 0.000838 0.000949 0.001068 0.001197 0.001333 0.001475 0.001621 0.001768 0.001912 0.002050 0.002175 0.002283 0.002367 0.002421 0.002437 0.002410 0.002332 0.002199 0.002004 0.001746 0.001423 0.001035 0.000583 0.000072 -0.000494 -0.001111 -0.001769 -0.002462 -0.003180 -0.003913 -0.004649 -0.005378 -0.006088 -0.006771 -0.007417 -0.008020 -0.008575 -0.009079 -0.009528 -0.009924 -0.010266 -0.010557 -0.010798 -0.010994 -0.011148 -0.011265 -0.011347 -0.011397 -0.011418 -0.011409 -0.011371 -0.011301 -0.011198 -0.011060 -0.010885 -0.010669 -0.010411 -0.010109 -0.009762 -0.009368 -0.008927 -0.008440 -0.007908 -0.007334 -0.006723 -0.006080 -0.005415 -0.004737 -0.004055 -0.003380 -0.002721 -0.002087 -0.001486 -0.000926 -0.000411 0.000053 0.000462 0.000814 0.001107 0.001343 0.001523 0.001651 0.001731 0.001770 0.001773 0.001746 0.001693 0.001621 0.001533 0.001434 0.001328 0.001219 0.001109 0.001000 0.000895 0.000796 0.000703 0.000617 0.000538 0.000465 0.000400 0.000341 0.000288 0.000242 0.000202 0.000167 0.000137 0.000112 0.000091 0.000073 0.000059 0.000047 0.000037 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000046 0.000060 0.000077 0.000098 0.000124 0.000155 0.000192 0.000235 0.000283 0.000338 0.000399 0.000467 0.000542 0.000625 0.000715 0.000815 0.000923 0.001041 0.001168 0.001303 0.001445 0.001591 0.001739 0.001884 0.002022 0.002147 0.002253 0.002332 0.002378 0.002384 0.002341 0.002243 0.002082 0.001854 0.001555 0.001182 0.000735 0.000217 -0.000370 -0.001019 -0.001724 -0.002477 -0.003268 -0.004086 -0.004920 -0.005759 -0.006591 -0.007402 -0.008183 -0.008923 -0.009615 -0.010252 -0.010830 -0.011346 -0.011801 -0.012195 -0.012529 -0.012809 -0.013038 -0.013220 -0.013362 -0.013468 -0.013542 -0.013588 -0.013607 -0.013600 -0.013567 -0.013506 -0.013414 -0.013288 -0.013124 -0.012920 -0.012671 -0.012375 -0.012028 -0.011629 -0.011175 -0.010665 -0.010099 -0.009479 -0.008810 -0.008098 -0.007351 -0.006580 -0.005795 -0.005007 -0.004227 -0.003466 -0.002734 -0.002040 -0.001392 -0.000797 -0.000261 0.000212 0.000619 0.000958 0.001232 0.001442 0.001594 0.001692 0.001743 0.001754 0.001730 0.001679 0.001607 0.001518 0.001418 0.001311 0.001200 0.001090 0.000982 0.000878 0.000780 0.000688 0.000603 0.000524 0.000452 0.000387 0.000328 0.000277 0.000231 0.000192 0.000158 0.000129 0.000105 0.000085 0.000068 0.000054 0.000043 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000041 0.000053 0.000069 0.000088 0.000112 0.000142 0.000176 0.000217 0.000265 0.000318 0.000379 0.000446 0.000521 0.000603 0.000692 0.000790 0.000896 0.001011 0.001136 0.001269 0.001409 0.001554 0.001702 0.001847 0.001985 0.002110 0.002215 0.002292 0.002333 0.002330 0.002274 0.002158 0.001975 0.001717 0.001380 0.000961 0.000461 -0.000121 -0.000779 -0.001507 -0.002299 -0.003143 -0.004029 -0.004945 -0.005878 -0.006815 -0.007743 -0.008649 -0.009520 -0.010345 -0.011115 -0.011823 -0.012464 -0.013035 -0.013536 -0.013968 -0.014333 -0.014637 -0.014884 -0.015081 -0.015234 -0.015350 -0.015435 -0.015495 -0.015532 -0.015549 -0.015546 -0.015523 -0.015478 -0.015407 -0.015306 -0.015171 -0.014996 -0.014777 -0.014510 -0.014188 -0.013808 -0.013367 -0.012860 -0.012287 -0.011649 -0.010949 -0.010192 -0.009386 -0.008542 -0.007671 -0.006784 -0.005895 -0.005015 -0.004156 -0.003329 -0.002544 -0.001811 -0.001139 -0.000534 -0.000002 0.000456 0.000836 0.001143 0.001378 0.001548 0.001659 0.001718 0.001733 0.001711 0.001660 0.001587 0.001497 0.001396 0.001288 0.001178 0.001068 0.000961 0.000858 0.000761 0.000670 0.000586 0.000508 0.000436 0.000372 0.000314 0.000263 0.000219 0.000181 0.000149 0.000121 0.000098 0.000079 0.000063 0.000050 0.000039 0.000030 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000037 0.000047 0.000061 0.000079 0.000101 0.000128 0.000160 0.000199 0.000244 0.000297 0.000356 0.000422 0.000496 0.000577 0.000666 0.000762 0.000867 0.000980 0.001101 0.001231 0.001369 0.001512 0.001658 0.001803 0.001941 0.002066 0.002171 0.002247 0.002285 0.002276 0.002212 0.002082 0.001879 0.001596 0.001228 0.000769 0.000220 -0.000418 -0.001142 -0.001944 -0.002815 -0.003746 -0.004723 -0.005733 -0.006761 -0.007791 -0.008809 -0.009800 -0.010751 -0.011650 -0.012486 -0.013251 -0.013939 -0.014549 -0.015079 -0.015530 -0.015907 -0.016216 -0.016461 -0.016653 -0.016797 -0.016904 -0.016980 -0.017033 -0.017069 -0.017093 -0.017106 -0.017110 -0.017102 -0.017082 -0.017043 -0.016982 -0.016892 -0.016768 -0.016602 -0.016387 -0.016118 -0.015787 -0.015389 -0.014918 -0.014371 -0.013748 -0.013049 -0.012279 -0.011446 -0.010558 -0.009627 -0.008665 -0.007685 -0.006700 -0.005725 -0.004771 -0.003853 -0.002982 -0.002170 -0.001426 -0.000758 -0.000173 0.000328 0.000743 0.001076 0.001330 0.001513 0.001631 0.001694 0.001711 0.001689 0.001637 0.001562 0.001471 0.001370 0.001262 0.001153 0.001044 0.000938 0.000836 0.000740 0.000650 0.000566 0.000489 0.000418 0.000355 0.000299 0.000249 0.000207 0.000170 0.000139 0.000113 0.000091 0.000073 0.000058 0.000045 0.000035 0.000027 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000033 0.000042 0.000055 0.000070 0.000090 0.000115 0.000144 0.000180 0.000223 0.000273 0.000331 0.000396 0.000468 0.000549 0.000636 0.000732 0.000835 0.000946 0.001065 0.001192 0.001326 0.001466 0.001610 0.001754 0.001891 0.002016 0.002121 0.002198 0.002235 0.002224 0.002154 0.002015 0.001799 0.001497 0.001102 0.000611 0.000021 -0.000666 -0.001447 -0.002315 -0.003261 -0.004271 -0.005332 -0.006429 -0.007545 -0.008662 -0.009763 -0.010832 -0.011854 -0.012814 -0.013701 -0.014508 -0.015227 -0.015856 -0.016394 -0.016843 -0.017208 -0.017497 -0.017716 -0.017876 -0.017986 -0.018057 -0.018099 -0.018121 -0.018132 -0.018137 -0.018143 -0.018151 -0.018163 -0.018176 -0.018188 -0.018193 -0.018186 -0.018159 -0.018105 -0.018015 -0.017881 -0.017693 -0.017443 -0.017122 -0.016723 -0.016240 -0.015670 -0.015012 -0.014269 -0.013446 -0.012551 -0.011594 -0.010588 -0.009545 -0.008479 -0.007406 -0.006341 -0.005299 -0.004295 -0.003344 -0.002459 -0.001651 -0.000928 -0.000298 0.000237 0.000679 0.001030 0.001297 0.001486 0.001608 0.001672 0.001688 0.001665 0.001611 0.001535 0.001444 0.001342 0.001235 0.001126 0.001018 0.000912 0.000812 0.000716 0.000627 0.000544 0.000467 0.000398 0.000337 0.000282 0.000235 0.000194 0.000159 0.000130 0.000105 0.000084 0.000067 0.000052 0.000041 0.000031 0.000024 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000049 0.000063 0.000081 0.000103 0.000130 0.000163 0.000203 0.000249 0.000304 0.000367 0.000438 0.000516 0.000603 0.000698 0.000800 0.000909 0.001026 0.001150 0.001282 0.001419 0.001560 0.001701 0.001837 0.001962 0.002068 0.002146 0.002184 0.002173 0.002102 0.001959 0.001735 0.001420 0.001006 0.000490 -0.000132 -0.000860 -0.001690 -0.002614 -0.003623 -0.004704 -0.005842 -0.007017 -0.008213 -0.009409 -0.010586 -0.011724 -0.012806 -0.013817 -0.014743 -0.015576 -0.016308 -0.016936 -0.017461 -0.017884 -0.018212 -0.018454 -0.018618 -0.018718 -0.018764 -0.018770 -0.018747 -0.018708 -0.018663 -0.018620 -0.018588 -0.018572 -0.018574 -0.018595 -0.018633 -0.018685 -0.018744 -0.018804 -0.018857 -0.018892 -0.018901 -0.018872 -0.018794 -0.018657 -0.018449 -0.018160 -0.017782 -0.017308 -0.016735 -0.016063 -0.015295 -0.014436 -0.013496 -0.012484 -0.011413 -0.010299 -0.009155 -0.008000 -0.006852 -0.005727 -0.004645 -0.003622 -0.002673 -0.001810 -0.001044 -0.000379 0.000183 0.000642 0.001004 0.001276 0.001468 0.001590 0.001653 0.001666 0.001641 0.001585 0.001508 0.001415 0.001313 0.001205 0.001097 0.000989 0.000884 0.000784 0.000689 0.000601 0.000519 0.000444 0.000377 0.000318 0.000266 0.000220 0.000181 0.000148 0.000120 0.000096 0.000077 0.000060 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000033 0.000044 0.000056 0.000072 0.000092 0.000117 0.000147 0.000183 0.000227 0.000278 0.000337 0.000405 0.000482 0.000567 0.000660 0.000761 0.000869 0.000984 0.001107 0.001235 0.001369 0.001507 0.001646 0.001780 0.001905 0.002012 0.002092 0.002133 0.002125 0.002056 0.001913 0.001686 0.001364 0.000940 0.000407 -0.000239 -0.000997 -0.001865 -0.002836 -0.003898 -0.005039 -0.006242 -0.007486 -0.008753 -0.010019 -0.011262 -0.012460 -0.013594 -0.014645 -0.015598 -0.016443 -0.017173 -0.017782 -0.018273 -0.018647 -0.018913 -0.019081 -0.019162 -0.019171 -0.019121 -0.019030 -0.018910 -0.018777 -0.018643 -0.018519 -0.018416 -0.018341 -0.018299 -0.018295 -0.018326 -0.018393 -0.018490 -0.018612 -0.018749 -0.018894 -0.019035 -0.019162 -0.019261 -0.019321 -0.019327 -0.019266 -0.019125 -0.018892 -0.018558 -0.018117 -0.017564 -0.016899 -0.016126 -0.015249 -0.014278 -0.013223 -0.012098 -0.010919 -0.009704 -0.008474 -0.007249 -0.006051 -0.004899 -0.003814 -0.002812 -0.001906 -0.001105 -0.000416 0.000161 0.000630 0.000996 0.001269 0.001460 0.001579 0.001637 0.001647 0.001618 0.001560 0.001480 0.001386 0.001282 0.001174 0.001065 0.000958 0.000853 0.000754 0.000660 0.000572 0.000492 0.000420 0.000355 0.000298 0.000248 0.000205 0.000168 0.000137 0.000110 0.000088 0.000069 0.000053 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000065 0.000083 0.000105 0.000132 0.000165 0.000205 0.000253 0.000309 0.000373 0.000446 0.000529 0.000619 0.000718 0.000825 0.000939 0.001060 0.001186 0.001318 0.001453 0.001589 0.001722 0.001846 0.001954 0.002036 0.002082 0.002079 0.002015 0.001876 0.001652 0.001330 0.000902 0.000360 -0.000300 -0.001079 -0.001974 -0.002980 -0.004084 -0.005273 -0.006529 -0.007832 -0.009158 -0.010483 -0.011783 -0.013033 -0.014209 -0.015291 -0.016262 -0.017108 -0.017821 -0.018396 -0.018835 -0.019141 -0.019323 -0.019392 -0.019363 -0.019252 -0.019076 -0.018855 -0.018606 -0.018346 -0.018089 -0.017851 -0.017643 -0.017474 -0.017354 -0.017286 -0.017274 -0.017317 -0.017414 -0.017560 -0.017748 -0.017970 -0.018216 -0.018474 -0.018733 -0.018979 -0.019197 -0.019372 -0.019488 -0.019529 -0.019480 -0.019329 -0.019064 -0.018679 -0.018169 -0.017532 -0.016771 -0.015891 -0.014900 -0.013810 -0.012638 -0.011402 -0.010123 -0.008824 -0.007531 -0.006267 -0.005057 -0.003920 -0.002877 -0.001939 -0.001117 -0.000413 0.000171 0.000642 0.001007 0.001277 0.001462 0.001575 0.001628 0.001632 0.001598 0.001535 0.001452 0.001355 0.001250 0.001141 0.001031 0.000923 0.000819 0.000720 0.000627 0.000542 0.000464 0.000395 0.000333 0.000278 0.000231 0.000190 0.000154 0.000125 0.000099 0.000078 0.000061 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000034 0.000045 0.000058 0.000074 0.000094 0.000119 0.000150 0.000186 0.000230 0.000282 0.000342 0.000411 0.000490 0.000577 0.000674 0.000778 0.000890 0.001009 0.001134 0.001263 0.001396 0.001530 0.001661 0.001785 0.001894 0.001979 0.002030 0.002034 0.001978 0.001848 0.001631 0.001316 0.000890 0.000348 -0.000318 -0.001108 -0.002020 -0.003049 -0.004184 -0.005409 -0.006707 -0.008055 -0.009429 -0.010803 -0.012149 -0.013440 -0.014650 -0.015755 -0.016734 -0.017573 -0.018260 -0.018790 -0.019164 -0.019386 -0.019465 -0.019415 -0.019253 -0.018998 -0.018670 -0.018291 -0.017882 -0.017464 -0.017054 -0.016670 -0.016324 -0.016030 -0.015797 -0.015631 -0.015538 -0.015519 -0.015575 -0.015703 -0.015898 -0.016153 -0.016460 -0.016810 -0.017189 -0.017587 -0.017989 -0.018380 -0.018742 -0.019057 -0.019308 -0.019476 -0.019545 -0.019500 -0.019329 -0.019023 -0.018575 -0.017983 -0.017247 -0.016373 -0.015370 -0.014252 -0.013037 -0.011749 -0.010411 -0.009051 -0.007698 -0.006379 -0.005120 -0.003945 -0.002872 -0.001914 -0.001080 -0.000372 0.000212 0.000679 0.001037 0.001298 0.001474 0.001578 0.001622 0.001618 0.001578 0.001509 0.001422 0.001321 0.001213 0.001103 0.000992 0.000884 0.000781 0.000683 0.000593 0.000510 0.000435 0.000368 0.000309 0.000257 0.000212 0.000173 0.000140 0.000112 0.000089 0.000069 0.000053 0.000040 0.000030 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000051 0.000066 0.000085 0.000108 0.000135 0.000169 0.000209 0.000257 0.000313 0.000378 0.000452 0.000535 0.000628 0.000729 0.000839 0.000955 0.001078 0.001206 0.001337 0.001469 0.001599 0.001722 0.001832 0.001921 0.001977 0.001990 0.001944 0.001826 0.001621 0.001317 0.000902 0.000366 -0.000296 -0.001088 -0.002008 -0.003049 -0.004203 -0.005453 -0.006780 -0.008162 -0.009573 -0.010984 -0.012365 -0.013688 -0.014923 -0.016043 -0.017025 -0.017850 -0.018504 -0.018982 -0.019282 -0.019409 -0.019373 -0.019191 -0.018880 -0.018462 -0.017961 -0.017402 -0.016809 -0.016207 -0.015618 -0.015060 -0.014551 -0.014104 -0.013730 -0.013437 -0.013231 -0.013116 -0.013092 -0.013161 -0.013318 -0.013558 -0.013876 -0.014264 -0.014712 -0.015209 -0.015744 -0.016302 -0.016868 -0.017425 -0.017953 -0.018431 -0.018839 -0.019158 -0.019367 -0.019451 -0.019394 -0.019184 -0.018813 -0.018275 -0.017572 -0.016709 -0.015697 -0.014553 -0.013300 -0.011962 -0.010571 -0.009157 -0.007752 -0.006389 -0.005094 -0.003892 -0.002801 -0.001835 -0.000999 -0.000294 0.000282 0.000738 0.001084 0.001332 0.001495 0.001586 0.001619 0.001605 0.001555 0.001480 0.001387 0.001283 0.001173 0.001061 0.000949 0.000842 0.000740 0.000645 0.000557 0.000477 0.000405 0.000341 0.000285 0.000236 0.000193 0.000157 0.000126 0.000100 0.000078 0.000060 0.000046 0.000035 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000045 0.000059 0.000076 0.000097 0.000122 0.000153 0.000190 0.000234 0.000286 0.000346 0.000416 0.000495 0.000583 0.000680 0.000786 0.000900 0.001020 0.001145 0.001275 0.001405 0.001534 0.001657 0.001769 0.001861 0.001923 0.001945 0.001911 0.001808 0.001620 0.001332 0.000933 0.000411 -0.000241 -0.001025 -0.001942 -0.002987 -0.004149 -0.005412 -0.006759 -0.008164 -0.009600 -0.011037 -0.012445 -0.013790 -0.015042 -0.016170 -0.017148 -0.017955 -0.018574 -0.018995 -0.019218 -0.019245 -0.019089 -0.018766 -0.018296 -0.017704 -0.017018 -0.016264 -0.015472 -0.014669 -0.013881 -0.013130 -0.012437 -0.011816 -0.011281 -0.010840 -0.010499 -0.010262 -0.010132 -0.010108 -0.010188 -0.010370 -0.010650 -0.011021 -0.011476 -0.012009 -0.012610 -0.013268 -0.013971 -0.014705 -0.015451 -0.016190 -0.016901 -0.017562 -0.018148 -0.018637 -0.019007 -0.019237 -0.019307 -0.019204 -0.018916 -0.018437 -0.017767 -0.016915 -0.015894 -0.014724 -0.013432 -0.012048 -0.010608 -0.009147 -0.007701 -0.006303 -0.004984 -0.003767 -0.002669 -0.001704 -0.000875 -0.000182 0.000380 0.000818 0.001146 0.001376 0.001521 0.001596 0.001614 0.001588 0.001530 0.001447 0.001348 0.001240 0.001127 0.001014 0.000903 0.000797 0.000697 0.000605 0.000520 0.000443 0.000375 0.000314 0.000261 0.000214 0.000174 0.000140 0.000111 0.000087 0.000067 0.000052 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000040 0.000052 0.000067 0.000086 0.000109 0.000138 0.000172 0.000212 0.000260 0.000316 0.000381 0.000455 0.000539 0.000632 0.000733 0.000843 0.000960 0.001083 0.001210 0.001339 0.001467 0.001591 0.001703 0.001799 0.001868 0.001899 0.001878 0.001791 0.001622 0.001356 0.000978 0.000477 -0.000156 -0.000925 -0.001831 -0.002868 -0.004029 -0.005297 -0.006652 -0.008070 -0.009523 -0.010978 -0.012403 -0.013763 -0.015024 -0.016155 -0.017125 -0.017910 -0.018492 -0.018858 -0.019004 -0.018933 -0.018657 -0.018192 -0.017561 -0.016792 -0.015915 -0.014961 -0.013962 -0.012950 -0.011954 -0.011000 -0.010111 -0.009306 -0.008598 -0.007997 -0.007510 -0.007140 -0.006887 -0.006751 -0.006730 -0.006822 -0.007023 -0.007330 -0.007738 -0.008242 -0.008838 -0.009517 -0.010274 -0.011097 -0.011974 -0.012891 -0.013827 -0.014762 -0.015671 -0.016529 -0.017310 -0.017985 -0.018528 -0.018913 -0.019118 -0.019124 -0.018918 -0.018494 -0.017854 -0.017007 -0.015972 -0.014772 -0.013441 -0.012013 -0.010529 -0.009028 -0.007549 -0.006128 -0.004794 -0.003572 -0.002479 -0.001524 -0.000711 -0.000039 0.000500 0.000914 0.001218 0.001424 0.001548 0.001604 0.001606 0.001568 0.001499 0.001408 0.001304 0.001192 0.001078 0.000964 0.000854 0.000750 0.000653 0.000564 0.000482 0.000409 0.000344 0.000287 0.000236 0.000193 0.000155 0.000124 0.000097 0.000075 0.000058 0.000044 0.000033 0.000025 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000034 0.000045 0.000059 0.000076 0.000097 0.000123 0.000155 0.000192 0.000237 0.000289 0.000349 0.000418 0.000497 0.000585 0.000682 0.000787 0.000900 0.001020 0.001144 0.001271 0.001398 0.001522 0.001636 0.001735 0.001810 0.001851 0.001843 0.001774 0.001627 0.001386 0.001034 0.000560 -0.000047 -0.000793 -0.001679 -0.002701 -0.003851 -0.005114 -0.006470 -0.007893 -0.009354 -0.010821 -0.012256 -0.013626 -0.014892 -0.016021 -0.016981 -0.017744 -0.018290 -0.018602 -0.018676 -0.018512 -0.018121 -0.017520 -0.016734 -0.015792 -0.014727 -0.013574 -0.012370 -0.011150 -0.009946 -0.008789 -0.007705 -0.006714 -0.005833 -0.005072 -0.004439 -0.003934 -0.003558 -0.003308 -0.003179 -0.003167 -0.003269 -0.003481 -0.003800 -0.004224 -0.004749 -0.005375 -0.006099 -0.006916 -0.007821 -0.008806 -0.009857 -0.010960 -0.012093 -0.013232 -0.014351 -0.015419 -0.016404 -0.017274 -0.017995 -0.018537 -0.018873 -0.018981 -0.018849 -0.018470 -0.017849 -0.016998 -0.015940 -0.014706 -0.013333 -0.011862 -0.010338 -0.008804 -0.007301 -0.005867 -0.004530 -0.003314 -0.002235 -0.001301 -0.000514 0.000130 0.000637 0.001020 0.001294 0.001473 0.001572 0.001608 0.001594 0.001541 0.001462 0.001364 0.001255 0.001140 0.001025 0.000912 0.000804 0.000702 0.000608 0.000522 0.000444 0.000375 0.000313 0.000259 0.000212 0.000171 0.000137 0.000108 0.000084 0.000065 0.000049 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000051 0.000067 0.000086 0.000109 0.000138 0.000173 0.000214 0.000262 0.000318 0.000383 0.000456 0.000539 0.000631 0.000732 0.000841 0.000956 0.001078 0.001203 0.001328 0.001451 0.001567 0.001670 0.001751 0.001800 0.001807 0.001756 0.001631 0.001417 0.001096 0.000654 0.000080 -0.000635 -0.001494 -0.002493 -0.003624 -0.004874 -0.006222 -0.007643 -0.009106 -0.010578 -0.012021 -0.013396 -0.014666 -0.015792 -0.016742 -0.017485 -0.017996 -0.018261 -0.018269 -0.018020 -0.017525 -0.016799 -0.015868 -0.014764 -0.013522 -0.012182 -0.010782 -0.009363 -0.007961 -0.006609 -0.005338 -0.004172 -0.003127 -0.002218 -0.001449 -0.000823 -0.000337 0.000015 0.000241 0.000349 0.000344 0.000234 0.000021 -0.000291 -0.000703 -0.001217 -0.001833 -0.002555 -0.003385 -0.004321 -0.005362 -0.006500 -0.007722 -0.009011 -0.010344 -0.011695 -0.013030 -0.014314 -0.015508 -0.016572 -0.017468 -0.018158 -0.018613 -0.018809 -0.018734 -0.018383 -0.017765 -0.016896 -0.015805 -0.014529 -0.013112 -0.011599 -0.010040 -0.008480 -0.006963 -0.005525 -0.004196 -0.002997 -0.001943 -0.001041 -0.000290 0.000315 0.000784 0.001131 0.001370 0.001519 0.001592 0.001606 0.001574 0.001508 0.001419 0.001314 0.001201 0.001084 0.000969 0.000857 0.000752 0.000653 0.000563 0.000481 0.000407 0.000341 0.000282 0.000232 0.000188 0.000151 0.000119 0.000093 0.000072 0.000055 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000033 0.000044 0.000057 0.000075 0.000096 0.000122 0.000154 0.000191 0.000236 0.000288 0.000348 0.000417 0.000495 0.000582 0.000678 0.000782 0.000893 0.001011 0.001133 0.001257 0.001380 0.001497 0.001603 0.001689 0.001748 0.001768 0.001734 0.001633 0.001447 0.001159 0.000754 0.000217 -0.000460 -0.001283 -0.002250 -0.003355 -0.004584 -0.005917 -0.007330 -0.008790 -0.010263 -0.011711 -0.013091 -0.014365 -0.015491 -0.016433 -0.017160 -0.017644 -0.017868 -0.017819 -0.017497 -0.016909 -0.016073 -0.015013 -0.013764 -0.012362 -0.010850 -0.009271 -0.007669 -0.006085 -0.004557 -0.003117 -0.001793 -0.000605 0.000434 0.001315 0.002039 0.002611 0.003038 0.003334 0.003510 0.003579 0.003552 0.003436 0.003235 0.002951 0.002580 0.002119 0.001558 0.000891 0.000107 -0.000800 -0.001834 -0.002994 -0.004275 -0.005662 -0.007138 -0.008675 -0.010240 -0.011794 -0.013293 -0.014691 -0.015940 -0.016995 -0.017816 -0.018369 -0.018631 -0.018589 -0.018244 -0.017608 -0.016705 -0.015570 -0.014245 -0.012781 -0.011228 -0.009638 -0.008061 -0.006539 -0.005109 -0.003800 -0.002631 -0.001614 -0.000754 -0.000048 0.000511 0.000935 0.001240 0.001443 0.001559 0.001605 0.001597 0.001548 0.001469 0.001370 0.001259 0.001143 0.001026 0.000911 0.000802 0.000699 0.000604 0.000517 0.000439 0.000369 0.000307 0.000252 0.000205 0.000165 0.000131 0.000103 0.000080 0.000061 0.000046 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000036 0.000049 0.000064 0.000083 0.000106 0.000135 0.000170 0.000211 0.000259 0.000315 0.000379 0.000452 0.000534 0.000624 0.000724 0.000831 0.000945 0.001064 0.001186 0.001308 0.001426 0.001534 0.001626 0.001693 0.001725 0.001709 0.001631 0.001473 0.001220 0.000853 0.000359 -0.000274 -0.001054 -0.001982 -0.003052 -0.004253 -0.005565 -0.006963 -0.008415 -0.009887 -0.011337 -0.012724 -0.014004 -0.015134 -0.016076 -0.016794 -0.017260 -0.017453 -0.017359 -0.016977 -0.016313 -0.015382 -0.014212 -0.012837 -0.011295 -0.009633 -0.007897 -0.006135 -0.004391 -0.002708 -0.001122 0.000335 0.001641 0.002780 0.003745 0.004535 0.005157 0.005623 0.005948 0.006152 0.006252 0.006267 0.006209 0.006090 0.005914 0.005681 0.005385 0.005017 0.004564 0.004009 0.003335 0.002528 0.001573 0.000464 -0.000801 -0.002216 -0.003766 -0.005428 -0.007169 -0.008947 -0.010716 -0.012421 -0.014009 -0.015424 -0.016615 -0.017539 -0.018160 -0.018457 -0.018421 -0.018055 -0.017379 -0.016425 -0.015233 -0.013854 -0.012341 -0.010751 -0.009139 -0.007553 -0.006038 -0.004629 -0.003352 -0.002225 -0.001257 -0.000449 0.000203 0.000710 0.001085 0.001345 0.001508 0.001591 0.001610 0.001579 0.001513 0.001422 0.001315 0.001200 0.001081 0.000965 0.000852 0.000745 0.000646 0.000555 0.000472 0.000398 0.000332 0.000274 0.000223 0.000180 0.000143 0.000113 0.000088 0.000067 0.000051 0.000039 0.000029 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000022 0.000030 0.000040 0.000054 0.000070 0.000091 0.000117 0.000149 0.000186 0.000230 0.000282 0.000342 0.000410 0.000487 0.000572 0.000667 0.000769 0.000879 0.000995 0.001115 0.001235 0.001353 0.001464 0.001561 0.001636 0.001680 0.001681 0.001624 0.001495 0.001276 0.000950 0.000501 -0.000085 -0.000816 -0.001697 -0.002725 -0.003889 -0.005172 -0.006550 -0.007991 -0.009458 -0.010910 -0.012304 -0.013594 -0.014736 -0.015685 -0.016406 -0.016866 -0.017042 -0.016918 -0.016492 -0.015768 -0.014762 -0.013502 -0.012021 -0.010363 -0.008574 -0.006705 -0.004807 -0.002929 -0.001118 0.000586 0.002148 0.003542 0.004751 0.005766 0.006586 0.007219 0.007680 0.007988 0.008168 0.008245 0.008243 0.008186 0.008092 0.007973 0.007835 0.007676 0.007488 0.007257 0.006962 0.006580 0.006084 0.005449 0.004653 0.003676 0.002508 0.001147 -0.000398 -0.002110 -0.003957 -0.005898 -0.007884 -0.009855 -0.011749 -0.013503 -0.015055 -0.016349 -0.017340 -0.017994 -0.018291 -0.018226 -0.017812 -0.017075 -0.016053 -0.014795 -0.013356 -0.011797 -0.010176 -0.008549 -0.006967 -0.005472 -0.004096 -0.002864 -0.001791 -0.000882 -0.000135 0.000456 0.000905 0.001227 0.001441 0.001563 0.001612 0.001603 0.001552 0.001470 0.001368 0.001255 0.001136 0.001018 0.000902 0.000792 0.000688 0.000593 0.000506 0.000428 0.000358 0.000296 0.000242 0.000196 0.000156 0.000124 0.000096 0.000074 0.000057 0.000043 0.000033 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000024 0.000033 0.000044 0.000059 0.000077 0.000100 0.000128 0.000162 0.000203 0.000250 0.000305 0.000369 0.000440 0.000521 0.000610 0.000708 0.000814 0.000926 0.001042 0.001162 0.001280 0.001392 0.001493 0.001576 0.001631 0.001648 0.001612 0.001510 0.001325 0.001039 0.000637 0.000102 -0.000576 -0.001404 -0.002382 -0.003502 -0.004749 -0.006099 -0.007523 -0.008983 -0.010438 -0.011841 -0.013146 -0.014304 -0.015272 -0.016007 -0.016476 -0.016651 -0.016515 -0.016063 -0.015299 -0.014239 -0.012909 -0.011346 -0.009594 -0.007703 -0.005726 -0.003719 -0.001734 0.000178 0.001972 0.003610 0.005063 0.006310 0.007340 0.008153 0.008758 0.009170 0.009413 0.009515 0.009509 0.009427 0.009301 0.009158 0.009021 0.008905 0.008816 0.008753 0.008703 0.008648 0.008561 0.008409 0.008156 0.007768 0.007208 0.006448 0.005465 0.004247 0.002794 0.001118 -0.000755 -0.002784 -0.004919 -0.007098 -0.009252 -0.011308 -0.013195 -0.014845 -0.016202 -0.017218 -0.017863 -0.018122 -0.017997 -0.017508 -0.016688 -0.015584 -0.014253 -0.012754 -0.011152 -0.009509 -0.007879 -0.006314 -0.004851 -0.003523 -0.002349 -0.001341 -0.000500 0.000178 0.000703 0.001090 0.001357 0.001522 0.001604 0.001619 0.001584 0.001514 0.001418 0.001308 0.001190 0.001070 0.000952 0.000838 0.000731 0.000632 0.000540 0.000458 0.000384 0.000319 0.000261 0.000212 0.000170 0.000135 0.000106 0.000082 0.000063 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000019 0.000026 0.000036 0.000048 0.000064 0.000084 0.000109 0.000140 0.000176 0.000219 0.000270 0.000328 0.000395 0.000471 0.000555 0.000647 0.000748 0.000856 0.000970 0.001087 0.001205 0.001319 0.001424 0.001513 0.001579 0.001610 0.001595 0.001519 0.001367 0.001121 0.000765 0.000282 -0.000340 -0.001110 -0.002032 -0.003100 -0.004303 -0.005619 -0.007020 -0.008469 -0.009924 -0.011338 -0.012662 -0.013846 -0.014841 -0.015605 -0.016097 -0.016290 -0.016162 -0.015705 -0.014923 -0.013830 -0.012454 -0.010832 -0.009009 -0.007039 -0.004978 -0.002886 -0.000820 0.001166 0.003023 0.004709 0.006192 0.007447 0.008463 0.009236 0.009776 0.010100 0.010234 0.010210 0.010065 0.009839 0.009572 0.009302 0.009061 0.008876 0.008765 0.008736 0.008785 0.008898 0.009052 0.009214 0.009343 0.009394 0.009319 0.009071 0.008609 0.007897 0.006912 0.005644 0.004095 0.002286 0.000253 -0.001952 -0.004268 -0.006619 -0.008926 -0.011108 -0.013087 -0.014792 -0.016165 -0.017161 -0.017754 -0.017937 -0.017720 -0.017130 -0.016211 -0.015016 -0.013608 -0.012053 -0.010416 -0.008760 -0.007142 -0.005606 -0.004191 -0.002924 -0.001819 -0.000886 -0.000122 0.000481 0.000936 0.001259 0.001469 0.001586 0.001627 0.001611 0.001553 0.001465 0.001359 0.001242 0.001121 0.001001 0.000884 0.000774 0.000670 0.000575 0.000489 0.000411 0.000342 0.000281 0.000228 0.000184 0.000146 0.000115 0.000089 0.000069 0.000053 0.000040 0.000030 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000021 0.000028 0.000039 0.000052 0.000070 0.000092 0.000118 0.000151 0.000190 0.000236 0.000289 0.000351 0.000421 0.000500 0.000587 0.000683 0.000787 0.000897 0.001012 0.001128 0.001244 0.001352 0.001448 0.001523 0.001568 0.001572 0.001521 0.001400 0.001193 0.000883 0.000453 -0.000112 -0.000822 -0.001683 -0.002694 -0.003845 -0.005120 -0.006490 -0.007923 -0.009376 -0.010800 -0.012147 -0.013362 -0.014395 -0.015199 -0.015732 -0.015960 -0.015861 -0.015422 -0.014644 -0.013543 -0.012144 -0.010485 -0.008615 -0.006589 -0.004468 -0.002313 -0.000188 0.001849 0.003745 0.005454 0.006941 0.008180 0.009154 0.009861 0.010308 0.010513 0.010503 0.010312 0.009983 0.009561 0.009091 0.008621 0.008194 0.007847 0.007611 0.007506 0.007541 0.007713 0.008007 0.008394 0.008837 0.009286 0.009688 0.009983 0.010112 0.010021 0.009662 0.008996 0.008003 0.006674 0.005022 0.003077 0.000888 -0.001484 -0.003959 -0.006454 -0.008879 -0.011144 -0.013167 -0.014877 -0.016216 -0.017145 -0.017645 -0.017715 -0.017377 -0.016667 -0.015636 -0.014345 -0.012862 -0.011257 -0.009597 -0.007943 -0.006349 -0.004859 -0.003505 -0.002311 -0.001288 -0.000438 0.000242 0.000765 0.001146 0.001404 0.001557 0.001627 0.001632 0.001588 0.001509 0.001408 0.001293 0.001172 0.001050 0.000930 0.000816 0.000709 0.000610 0.000519 0.000438 0.000365 0.000301 0.000245 0.000198 0.000158 0.000124 0.000097 0.000075 0.000057 0.000044 0.000033 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000023 0.000031 0.000042 0.000057 0.000076 0.000099 0.000128 0.000162 0.000204 0.000252 0.000309 0.000373 0.000447 0.000529 0.000619 0.000718 0.000823 0.000935 0.001050 0.001166 0.001277 0.001378 0.001463 0.001521 0.001543 0.001515 0.001425 0.001255 0.000990 0.000612 0.000105 -0.000543 -0.001340 -0.002288 -0.003382 -0.004607 -0.005941 -0.007351 -0.008796 -0.010230 -0.011600 -0.012852 -0.013932 -0.014789 -0.015377 -0.015660 -0.015609 -0.015210 -0.014462 -0.013375 -0.011977 -0.010306 -0.008411 -0.006350 -0.004188 -0.001992 0.000172 0.002241 0.004157 0.005870 0.007342 0.008543 0.009457 0.010077 0.010411 0.010475 0.010298 0.009917 0.009374 0.008718 0.008001 0.007277 0.006596 0.006007 0.005551 0.005262 0.005162 0.005263 0.005561 0.006041 0.006672 0.007411 0.008204 0.008988 0.009694 0.010252 0.010592 0.010653 0.010385 0.009750 0.008730 0.007327 0.005563 0.003480 0.001139 -0.001380 -0.003990 -0.006593 -0.009091 -0.011390 -0.013406 -0.015068 -0.016324 -0.017140 -0.017507 -0.017435 -0.016953 -0.016107 -0.014958 -0.013571 -0.012021 -0.010376 -0.008706 -0.007069 -0.005516 -0.004086 -0.002809 -0.001700 -0.000768 -0.000011 0.000580 0.001020 0.001327 0.001519 0.001619 0.001646 0.001617 0.001548 0.001453 0.001341 0.001221 0.001097 0.000976 0.000859 0.000748 0.000645 0.000550 0.000465 0.000388 0.000321 0.000262 0.000212 0.000169 0.000134 0.000105 0.000081 0.000062 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000034 0.000046 0.000061 0.000081 0.000106 0.000137 0.000174 0.000218 0.000269 0.000328 0.000395 0.000471 0.000556 0.000649 0.000750 0.000858 0.000970 0.001085 0.001198 0.001305 0.001397 0.001468 0.001507 0.001503 0.001441 0.001308 0.001086 0.000759 0.000310 -0.000274 -0.001005 -0.001887 -0.002919 -0.004089 -0.005379 -0.006759 -0.008191 -0.009629 -0.011022 -0.012314 -0.013448 -0.014369 -0.015027 -0.015381 -0.015399 -0.015062 -0.014366 -0.013318 -0.011945 -0.010283 -0.008384 -0.006309 -0.004124 -0.001902 0.000286 0.002372 0.004293 0.005997 0.007440 0.008590 0.009428 0.009949 0.010157 0.010070 0.009716 0.009131 0.008361 0.007457 0.006472 0.005464 0.004489 0.003602 0.002856 0.002293 0.001950 0.001852 0.002013 0.002430 0.003090 0.003959 0.004994 0.006135 0.007313 0.008451 0.009466 0.010279 0.010813 0.011003 0.010799 0.010167 0.009098 0.007603 0.005717 0.003496 0.001018 -0.001627 -0.004336 -0.007005 -0.009528 -0.011810 -0.013765 -0.015327 -0.016451 -0.017113 -0.017313 -0.017072 -0.016429 -0.015440 -0.014172 -0.012697 -0.011088 -0.009419 -0.007755 -0.006153 -0.004658 -0.003305 -0.002118 -0.001107 -0.000275 0.000384 0.000882 0.001238 0.001471 0.001602 0.001652 0.001640 0.001583 0.001495 0.001386 0.001267 0.001143 0.001020 0.000900 0.000786 0.000679 0.000581 0.000491 0.000411 0.000340 0.000279 0.000226 0.000181 0.000143 0.000112 0.000087 0.000067 0.000051 0.000039 0.000029 0.000021 0.000016 0.000012 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000036 0.000049 0.000066 0.000087 0.000114 0.000146 0.000185 0.000231 0.000285 0.000346 0.000416 0.000495 0.000582 0.000677 0.000780 0.000889 0.001002 0.001116 0.001226 0.001326 0.001408 0.001464 0.001481 0.001448 0.001349 0.001170 0.000893 0.000502 -0.000019 -0.000682 -0.001495 -0.002460 -0.003569 -0.004808 -0.006151 -0.007563 -0.009001 -0.010415 -0.011746 -0.012938 -0.013931 -0.014672 -0.015114 -0.015220 -0.014967 -0.014345 -0.013360 -0.012033 -0.010403 -0.008520 -0.006447 -0.004255 -0.002020 0.000182 0.002276 0.004196 0.005882 0.007289 0.008381 0.009138 0.009552 0.009629 0.009387 0.008855 0.008069 0.007075 0.005925 0.004673 0.003379 0.002101 0.000897 -0.000176 -0.001066 -0.001728 -0.002123 -0.002224 -0.002015 -0.001495 -0.000678 0.000408 0.001717 0.003188 0.004748 0.006313 0.007793 0.009096 0.010133 0.010824 0.011104 0.010925 0.010264 0.009118 0.007513 0.005499 0.003148 0.000550 -0.002190 -0.004961 -0.007648 -0.010144 -0.012353 -0.014194 -0.015607 -0.016556 -0.017028 -0.017033 -0.016605 -0.015793 -0.014660 -0.013278 -0.011725 -0.010075 -0.008400 -0.006762 -0.005213 -0.003794 -0.002535 -0.001450 -0.000548 0.000177 0.000734 0.001139 0.001413 0.001577 0.001652 0.001658 0.001613 0.001532 0.001429 0.001311 0.001187 0.001062 0.000940 0.000823 0.000713 0.000611 0.000518 0.000434 0.000360 0.000295 0.000239 0.000192 0.000153 0.000120 0.000093 0.000072 0.000055 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000039 0.000053 0.000071 0.000093 0.000121 0.000156 0.000196 0.000244 0.000300 0.000364 0.000436 0.000517 0.000606 0.000704 0.000808 0.000918 0.001031 0.001143 0.001248 0.001340 0.001410 0.001448 0.001442 0.001378 0.001240 0.001013 0.000678 0.000222 -0.000372 -0.001113 -0.002007 -0.003050 -0.004231 -0.005530 -0.006915 -0.008347 -0.009775 -0.011144 -0.012396 -0.013467 -0.014302 -0.014847 -0.015059 -0.014911 -0.014385 -0.013485 -0.012228 -0.010649 -0.008801 -0.006745 -0.004557 -0.002317 -0.000107 0.001993 0.003910 0.005580 0.006950 0.007985 0.008660 0.008968 0.008916 0.008521 0.007815 0.006837 0.005633 0.004255 0.002759 0.001201 -0.000360 -0.001865 -0.003258 -0.004484 -0.005493 -0.006238 -0.006681 -0.006793 -0.006555 -0.005962 -0.005022 -0.003762 -0.002222 -0.000464 0.001441 0.003403 0.005327 0.007112 0.008656 0.009867 0.010664 0.010984 0.010787 0.010058 0.008809 0.007081 0.004938 0.002468 -0.000225 -0.003025 -0.005811 -0.008467 -0.010883 -0.012966 -0.014642 -0.015861 -0.016597 -0.016849 -0.016641 -0.016016 -0.015032 -0.013761 -0.012280 -0.010666 -0.008995 -0.007335 -0.005744 -0.004270 -0.002946 -0.001794 -0.000825 -0.000038 0.000576 0.001031 0.001346 0.001543 0.001643 0.001668 0.001637 0.001565 0.001467 0.001352 0.001229 0.001103 0.000978 0.000859 0.000745 0.000640 0.000543 0.000456 0.000379 0.000311 0.000253 0.000203 0.000162 0.000127 0.000099 0.000077 0.000058 0.000044 0.000033 0.000025 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000023 0.000031 0.000042 0.000057 0.000076 0.000099 0.000129 0.000165 0.000207 0.000257 0.000315 0.000381 0.000455 0.000538 0.000629 0.000728 0.000834 0.000944 0.001056 0.001164 0.001264 0.001347 0.001404 0.001423 0.001391 0.001294 0.001115 0.000837 0.000445 -0.000078 -0.000745 -0.001563 -0.002534 -0.003651 -0.004898 -0.006248 -0.007665 -0.009102 -0.010505 -0.011815 -0.012968 -0.013903 -0.014563 -0.014899 -0.014875 -0.014469 -0.013676 -0.012512 -0.011006 -0.009209 -0.007185 -0.005011 -0.002770 -0.000551 0.001559 0.003480 0.005141 0.006485 0.007470 0.008072 0.008281 0.008105 0.007566 0.006696 0.005538 0.004142 0.002562 0.000852 -0.000930 -0.002728 -0.004488 -0.006156 -0.007681 -0.009011 -0.010102 -0.010909 -0.011395 -0.011529 -0.011288 -0.010660 -0.009649 -0.008274 -0.006568 -0.004588 -0.002403 -0.000101 0.002218 0.004447 0.006476 0.008200 0.009521 0.010363 0.010667 0.010405 0.009573 0.008198 0.006338 0.004071 0.001502 -0.001255 -0.004074 -0.006829 -0.009401 -0.011684 -0.013591 -0.015056 -0.016042 -0.016535 -0.016548 -0.016116 -0.015292 -0.014144 -0.012749 -0.011186 -0.009534 -0.007866 -0.006246 -0.004727 -0.003348 -0.002135 -0.001104 -0.000258 0.000410 0.000914 0.001270 0.001500 0.001627 0.001673 0.001656 0.001594 0.001501 0.001390 0.001267 0.001141 0.001015 0.000892 0.000776 0.000668 0.000568 0.000478 0.000398 0.000327 0.000267 0.000215 0.000171 0.000135 0.000105 0.000081 0.000062 0.000047 0.000035 0.000026 0.000020 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000033 0.000045 0.000060 0.000080 0.000105 0.000136 0.000173 0.000217 0.000269 0.000329 0.000397 0.000473 0.000558 0.000650 0.000751 0.000857 0.000967 0.001076 0.001181 0.001274 0.001346 0.001388 0.001386 0.001328 0.001196 0.000975 0.000646 0.000195 -0.000395 -0.001134 -0.002027 -0.003072 -0.004258 -0.005563 -0.006955 -0.008393 -0.009823 -0.011187 -0.012422 -0.013462 -0.014247 -0.014722 -0.014841 -0.014577 -0.013916 -0.012867 -0.011456 -0.009730 -0.007752 -0.005600 -0.003361 -0.001130 0.000999 0.002938 0.004608 0.005945 0.006900 0.007446 0.007571 0.007285 0.006612 0.005590 0.004266 0.002696 0.000937 -0.000951 -0.002913 -0.004892 -0.006841 -0.008710 -0.010457 -0.012037 -0.013411 -0.014539 -0.015381 -0.015902 -0.016069 -0.015856 -0.015244 -0.014227 -0.012812 -0.011026 -0.008913 -0.006537 -0.003980 -0.001342 0.001267 0.003729 0.005929 0.007757 0.009119 0.009941 0.010175 0.009803 0.008837 0.007321 0.005325 0.002948 0.000303 -0.002482 -0.005276 -0.007950 -0.010387 -0.012487 -0.014171 -0.015387 -0.016109 -0.016339 -0.016101 -0.015443 -0.014429 -0.013132 -0.011633 -0.010015 -0.008352 -0.006715 -0.005161 -0.003735 -0.002470 -0.001383 -0.000481 0.000239 0.000789 0.001186 0.001451 0.001605 0.001671 0.001669 0.001618 0.001532 0.001424 0.001303 0.001176 0.001049 0.000924 0.000806 0.000695 0.000592 0.000499 0.000416 0.000343 0.000280 0.000226 0.000180 0.000142 0.000111 0.000086 0.000066 0.000050 0.000037 0.000028 0.000021 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000048 0.000064 0.000084 0.000110 0.000142 0.000181 0.000227 0.000280 0.000342 0.000412 0.000490 0.000576 0.000670 0.000771 0.000877 0.000986 0.001093 0.001193 0.001278 0.001338 0.001364 0.001340 0.001253 0.001086 0.000821 0.000441 -0.000070 -0.000725 -0.001535 -0.002500 -0.003615 -0.004864 -0.006221 -0.007647 -0.009094 -0.010506 -0.011818 -0.012965 -0.013881 -0.014505 -0.014786 -0.014684 -0.014181 -0.013273 -0.011983 -0.010349 -0.008434 -0.006314 -0.004081 -0.001833 0.000329 0.002306 0.004011 0.005369 0.006324 0.006842 0.006910 0.006536 0.005748 0.004587 0.003110 0.001379 -0.000539 -0.002580 -0.004682 -0.006790 -0.008857 -0.010844 -0.012713 -0.014436 -0.015984 -0.017327 -0.018437 -0.019281 -0.019828 -0.020043 -0.019894 -0.019355 -0.018408 -0.017046 -0.015282 -0.013145 -0.010689 -0.007986 -0.005132 -0.002235 0.000583 0.003197 0.005487 0.007343 0.008674 0.009414 0.009526 0.009006 0.007883 0.006214 0.004090 0.001620 -0.001070 -0.003843 -0.006566 -0.009110 -0.011363 -0.013234 -0.014657 -0.015592 -0.016029 -0.015984 -0.015494 -0.014620 -0.013432 -0.012009 -0.010435 -0.008790 -0.007147 -0.005569 -0.004106 -0.002795 -0.001657 -0.000705 0.000065 0.000660 0.001096 0.001394 0.001576 0.001663 0.001677 0.001637 0.001558 0.001455 0.001336 0.001209 0.001081 0.000955 0.000834 0.000720 0.000615 0.000520 0.000435 0.000359 0.000293 0.000237 0.000189 0.000149 0.000117 0.000090 0.000069 0.000053 0.000040 0.000030 0.000022 0.000017 0.000012 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000028 0.000037 0.000050 0.000067 0.000089 0.000115 0.000149 0.000189 0.000236 0.000291 0.000354 0.000425 0.000505 0.000593 0.000688 0.000789 0.000895 0.001003 0.001106 0.001200 0.001276 0.001324 0.001332 0.001285 0.001169 0.000965 0.000656 0.000224 -0.000346 -0.001066 -0.001944 -0.002979 -0.004160 -0.005467 -0.006867 -0.008318 -0.009766 -0.011148 -0.012398 -0.013447 -0.014228 -0.014684 -0.014766 -0.014443 -0.013706 -0.012563 -0.011048 -0.009217 -0.007145 -0.004924 -0.002656 -0.000450 0.001588 0.003358 0.004774 0.005771 0.006303 0.006352 0.005924 0.005046 0.003768 0.002151 0.000271 -0.001797 -0.003976 -0.006195 -0.008394 -0.010525 -0.012550 -0.014444 -0.016189 -0.017774 -0.019188 -0.020418 -0.021449 -0.022258 -0.022819 -0.023096 -0.023052 -0.022651 -0.021858 -0.020652 -0.019026 -0.016991 -0.014584 -0.011864 -0.008917 -0.005847 -0.002775 0.000168 0.002851 0.005152 0.006961 0.008195 0.008797 0.008742 0.008043 0.006744 0.004922 0.002680 0.000141 -0.002558 -0.005278 -0.007882 -0.010248 -0.012273 -0.013875 -0.015004 -0.015637 -0.015778 -0.015457 -0.014726 -0.013653 -0.012316 -0.010797 -0.009181 -0.007542 -0.005950 -0.004458 -0.003108 -0.001926 -0.000927 -0.000112 0.000526 0.001001 0.001333 0.001542 0.001651 0.001681 0.001653 0.001582 0.001482 0.001365 0.001240 0.001111 0.000983 0.000861 0.000745 0.000638 0.000541 0.000453 0.000375 0.000307 0.000248 0.000198 0.000157 0.000123 0.000095 0.000073 0.000056 0.000042 0.000032 0.000024 0.000018 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000016 0.000021 0.000029 0.000039 0.000053 0.000070 0.000092 0.000120 0.000154 0.000196 0.000244 0.000301 0.000366 0.000438 0.000520 0.000608 0.000704 0.000806 0.000911 0.001016 0.001116 0.001203 0.001269 0.001303 0.001293 0.001222 0.001075 0.000834 0.000481 -0.000003 -0.000631 -0.001415 -0.002359 -0.003460 -0.004702 -0.006061 -0.007499 -0.008967 -0.010406 -0.011749 -0.012928 -0.013870 -0.014510 -0.014792 -0.014675 -0.014134 -0.013170 -0.011805 -0.010087 -0.008085 -0.005890 -0.003605 -0.001346 0.000773 0.002641 0.004157 0.005243 0.005842 0.005925 0.005490 0.004564 0.003199 0.001465 -0.000555 -0.002768 -0.005083 -0.007416 -0.009693 -0.011858 -0.013872 -0.015713 -0.017374 -0.018861 -0.020184 -0.021355 -0.022384 -0.023271 -0.024007 -0.024569 -0.024923 -0.025026 -0.024828 -0.024280 -0.023339 -0.021975 -0.020178 -0.017962 -0.015369 -0.012468 -0.009356 -0.006151 -0.002984 0.000005 0.002680 0.004917 0.006612 0.007688 0.008100 0.007841 0.006939 0.005455 0.003483 0.001141 -0.001436 -0.004106 -0.006727 -0.009167 -0.011311 -0.013067 -0.014369 -0.015182 -0.015500 -0.015343 -0.014757 -0.013803 -0.012558 -0.011104 -0.009524 -0.007900 -0.006302 -0.004789 -0.003406 -0.002186 -0.001145 -0.000287 0.000391 0.000903 0.001267 0.001503 0.001634 0.001681 0.001664 0.001601 0.001507 0.001393 0.001268 0.001139 0.001011 0.000887 0.000769 0.000661 0.000561 0.000471 0.000391 0.000320 0.000260 0.000208 0.000165 0.000129 0.000100 0.000077 0.000059 0.000044 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000031 0.000041 0.000055 0.000073 0.000096 0.000125 0.000160 0.000202 0.000252 0.000310 0.000376 0.000451 0.000533 0.000623 0.000720 0.000821 0.000925 0.001028 0.001122 0.001202 0.001258 0.001278 0.001248 0.001153 0.000975 0.000696 0.000297 -0.000238 -0.000924 -0.001770 -0.002778 -0.003940 -0.005239 -0.006644 -0.008112 -0.009590 -0.011013 -0.012310 -0.013410 -0.014239 -0.014734 -0.014841 -0.014525 -0.013773 -0.012592 -0.011021 -0.009120 -0.006974 -0.004686 -0.002373 -0.000159 0.001833 0.003492 0.004721 0.005447 0.005628 0.005249 0.004332 0.002926 0.001106 -0.001033 -0.003387 -0.005846 -0.008305 -0.010673 -0.012877 -0.014868 -0.016618 -0.018127 -0.019410 -0.020500 -0.021436 -0.022257 -0.022995 -0.023673 -0.024294 -0.024844 -0.025289 -0.025580 -0.025654 -0.025441 -0.024875 -0.023901 -0.022481 -0.020602 -0.018284 -0.015578 -0.012567 -0.009360 -0.006089 -0.002898 0.000066 0.002663 0.004769 0.006288 0.007153 0.007333 0.006839 0.005716 0.004045 0.001935 -0.000481 -0.003062 -0.005662 -0.008140 -0.010372 -0.012253 -0.013706 -0.014683 -0.015168 -0.015170 -0.014725 -0.013893 -0.012743 -0.011359 -0.009824 -0.008221 -0.006625 -0.005098 -0.003690 -0.002436 -0.001357 -0.000461 0.000256 0.000803 0.001198 0.001461 0.001613 0.001677 0.001673 0.001618 0.001529 0.001418 0.001294 0.001165 0.001037 0.000912 0.000793 0.000682 0.000581 0.000489 0.000406 0.000334 0.000271 0.000218 0.000173 0.000136 0.000105 0.000081 0.000062 0.000047 0.000035 0.000026 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000032 0.000043 0.000058 0.000076 0.000100 0.000129 0.000165 0.000209 0.000260 0.000319 0.000387 0.000463 0.000546 0.000637 0.000734 0.000835 0.000938 0.001037 0.001126 0.001198 0.001243 0.001247 0.001198 0.001077 0.000868 0.000551 0.000108 -0.000478 -0.001221 -0.002126 -0.003195 -0.004417 -0.005768 -0.007213 -0.008706 -0.010187 -0.011587 -0.012833 -0.013848 -0.014561 -0.014908 -0.014841 -0.014332 -0.013374 -0.011990 -0.010229 -0.008166 -0.005899 -0.003547 -0.001236 0.000900 0.002736 0.004159 0.005077 0.005427 0.005182 0.004347 0.002965 0.001110 -0.001117 -0.003598 -0.006206 -0.008814 -0.011306 -0.013586 -0.015583 -0.017257 -0.018598 -0.019629 -0.020393 -0.020954 -0.021382 -0.021746 -0.022109 -0.022514 -0.022981 -0.023506 -0.024056 -0.024574 -0.024982 -0.025190 -0.025105 -0.024643 -0.023735 -0.022338 -0.020444 -0.018081 -0.015313 -0.012241 -0.008991 -0.005709 -0.002553 0.000324 0.002779 0.004695 0.005981 0.006586 0.006497 0.005743 0.004391 0.002538 0.000311 -0.002150 -0.004696 -0.007181 -0.009471 -0.011453 -0.013036 -0.014160 -0.014798 -0.014950 -0.014644 -0.013931 -0.012880 -0.011569 -0.010084 -0.008509 -0.006920 -0.005385 -0.003957 -0.002675 -0.001563 -0.000631 0.000121 0.000702 0.001127 0.001415 0.001589 0.001669 0.001677 0.001632 0.001549 0.001441 0.001319 0.001191 0.001062 0.000936 0.000816 0.000704 0.000600 0.000506 0.000422 0.000347 0.000283 0.000227 0.000180 0.000142 0.000110 0.000085 0.000065 0.000049 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000014 0.000019 0.000025 0.000034 0.000045 0.000060 0.000079 0.000103 0.000134 0.000171 0.000215 0.000267 0.000328 0.000397 0.000474 0.000559 0.000650 0.000747 0.000848 0.000948 0.001044 0.001127 0.001191 0.001224 0.001213 0.001143 0.000997 0.000757 0.000402 -0.000085 -0.000722 -0.001519 -0.002483 -0.003610 -0.004886 -0.006285 -0.007766 -0.009278 -0.010757 -0.012129 -0.013318 -0.014246 -0.014841 -0.015042 -0.014804 -0.014107 -0.012955 -0.011380 -0.009445 -0.007239 -0.004874 -0.002481 -0.000197 0.001839 0.003497 0.004665 0.005261 0.005232 0.004566 0.003292 0.001475 -0.000785 -0.003362 -0.006112 -0.008887 -0.011544 -0.013957 -0.016027 -0.017688 -0.018912 -0.019709 -0.020127 -0.020243 -0.020153 -0.019963 -0.019777 -0.019687 -0.019762 -0.020041 -0.020529 -0.021194 -0.021972 -0.022770 -0.023476 -0.023968 -0.024129 -0.023856 -0.023073 -0.021740 -0.019859 -0.017474 -0.014668 -0.011562 -0.008304 -0.005055 -0.001984 0.000749 0.003005 0.004671 0.005672 0.005974 0.005585 0.004556 0.002974 0.000955 -0.001363 -0.003831 -0.006298 -0.008623 -0.010682 -0.012374 -0.013630 -0.014408 -0.014700 -0.014526 -0.013930 -0.012976 -0.011741 -0.010309 -0.008766 -0.007190 -0.005652 -0.004209 -0.002903 -0.001760 -0.000796 -0.000011 0.000601 0.001054 0.001367 0.001561 0.001658 0.001679 0.001642 0.001565 0.001462 0.001342 0.001214 0.001085 0.000959 0.000838 0.000724 0.000619 0.000523 0.000437 0.000360 0.000294 0.000236 0.000188 0.000148 0.000115 0.000089 0.000068 0.000052 0.000039 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000020 0.000026 0.000035 0.000047 0.000063 0.000082 0.000107 0.000138 0.000176 0.000221 0.000275 0.000336 0.000407 0.000485 0.000570 0.000662 0.000760 0.000859 0.000957 0.001048 0.001126 0.001181 0.001202 0.001176 0.001085 0.000914 0.000642 0.000250 -0.000281 -0.000966 -0.001816 -0.002835 -0.004017 -0.005345 -0.006787 -0.008300 -0.009826 -0.011298 -0.012640 -0.013770 -0.014609 -0.015087 -0.015144 -0.014741 -0.013864 -0.012527 -0.010775 -0.008682 -0.006351 -0.003908 -0.001492 0.000747 0.002666 0.004133 0.005042 0.005314 0.004914 0.003846 0.002161 -0.000052 -0.002665 -0.005527 -0.008471 -0.011327 -0.013938 -0.016168 -0.017917 -0.019126 -0.019781 -0.019917 -0.019608 -0.018966 -0.018123 -0.017224 -0.016410 -0.015804 -0.015502 -0.015563 -0.016002 -0.016791 -0.017857 -0.019091 -0.020357 -0.021504 -0.022379 -0.022845 -0.022789 -0.022137 -0.020860 -0.018978 -0.016559 -0.013712 -0.010582 -0.007339 -0.004161 -0.001224 0.001310 0.003306 0.004665 0.005332 0.005293 0.004582 0.003271 0.001469 -0.000693 -0.003065 -0.005495 -0.007835 -0.009952 -0.011736 -0.013106 -0.014012 -0.014434 -0.014384 -0.013900 -0.013041 -0.011881 -0.010504 -0.008996 -0.007437 -0.005900 -0.004445 -0.003118 -0.001950 -0.000956 -0.000141 0.000500 0.000980 0.001317 0.001531 0.001644 0.001677 0.001650 0.001579 0.001480 0.001363 0.001236 0.001108 0.000981 0.000859 0.000744 0.000637 0.000539 0.000451 0.000372 0.000304 0.000245 0.000195 0.000154 0.000120 0.000093 0.000071 0.000054 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000028 0.000037 0.000049 0.000065 0.000085 0.000111 0.000142 0.000181 0.000227 0.000282 0.000345 0.000416 0.000495 0.000581 0.000673 0.000770 0.000868 0.000964 0.001051 0.001122 0.001168 0.001177 0.001135 0.001025 0.000828 0.000525 0.000097 -0.000476 -0.001208 -0.002109 -0.003181 -0.004414 -0.005789 -0.007270 -0.008810 -0.010348 -0.011811 -0.013119 -0.014189 -0.014941 -0.015304 -0.015222 -0.014661 -0.013614 -0.012104 -0.010187 -0.007951 -0.005511 -0.003004 -0.000581 0.001602 0.003396 0.004670 0.005320 0.005280 0.004527 0.003085 0.001025 -0.001537 -0.004448 -0.007531 -0.010595 -0.013453 -0.015931 -0.017887 -0.019222 -0.019885 -0.019879 -0.019261 -0.018138 -0.016656 -0.014986 -0.013312 -0.011811 -0.010643 -0.009930 -0.009751 -0.010134 -0.011052 -0.012424 -0.014125 -0.015996 -0.017854 -0.019511 -0.020792 -0.021548 -0.021668 -0.021092 -0.019813 -0.017879 -0.015388 -0.012482 -0.009331 -0.006126 -0.003059 -0.000311 0.001961 0.003636 0.004633 0.004919 0.004510 0.003463 0.001877 -0.000124 -0.002392 -0.004773 -0.007113 -0.009273 -0.011133 -0.012604 -0.013623 -0.014163 -0.014229 -0.013850 -0.013082 -0.011997 -0.010675 -0.009202 -0.007662 -0.006130 -0.004667 -0.003323 -0.002131 -0.001110 -0.000267 0.000401 0.000906 0.001265 0.001497 0.001626 0.001671 0.001653 0.001590 0.001495 0.001381 0.001256 0.001128 0.001001 0.000878 0.000761 0.000653 0.000553 0.000463 0.000383 0.000313 0.000253 0.000202 0.000159 0.000124 0.000096 0.000074 0.000057 0.000043 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000029 0.000038 0.000051 0.000067 0.000088 0.000114 0.000147 0.000186 0.000233 0.000289 0.000352 0.000424 0.000504 0.000590 0.000683 0.000779 0.000875 0.000968 0.001051 0.001116 0.001153 0.001150 0.001093 0.000963 0.000741 0.000409 -0.000055 -0.000668 -0.001445 -0.002394 -0.003514 -0.004796 -0.006214 -0.007731 -0.009295 -0.010841 -0.012292 -0.013566 -0.014577 -0.015244 -0.015497 -0.015282 -0.014572 -0.013365 -0.011695 -0.009628 -0.007263 -0.004726 -0.002167 0.000254 0.002375 0.004044 0.005130 0.005534 0.005201 0.004121 0.002338 -0.000055 -0.002916 -0.006069 -0.009311 -0.012431 -0.015221 -0.017497 -0.019110 -0.019962 -0.020013 -0.019282 -0.017853 -0.015862 -0.013491 -0.010951 -0.008464 -0.006247 -0.004491 -0.003348 -0.002918 -0.003239 -0.004286 -0.005973 -0.008157 -0.010654 -0.013253 -0.015729 -0.017871 -0.019490 -0.020440 -0.020629 -0.020021 -0.018644 -0.016582 -0.013973 -0.010988 -0.007826 -0.004695 -0.001793 0.000702 0.002644 0.003932 0.004513 0.004382 0.003583 0.002202 0.000359 -0.001803 -0.004127 -0.006458 -0.008650 -0.010574 -0.012131 -0.013252 -0.013900 -0.014072 -0.013791 -0.013109 -0.012094 -0.010825 -0.009389 -0.007869 -0.006343 -0.004874 -0.003516 -0.002303 -0.001258 -0.000390 0.000303 0.000831 0.001211 0.001461 0.001604 0.001661 0.001653 0.001596 0.001506 0.001395 0.001273 0.001145 0.001018 0.000894 0.000777 0.000667 0.000566 0.000474 0.000393 0.000321 0.000259 0.000207 0.000164 0.000128 0.000100 0.000077 0.000059 0.000045 0.000034 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000030 0.000040 0.000053 0.000070 0.000091 0.000118 0.000151 0.000191 0.000239 0.000295 0.000359 0.000431 0.000511 0.000598 0.000690 0.000785 0.000880 0.000970 0.001048 0.001107 0.001136 0.001122 0.001049 0.000900 0.000655 0.000294 -0.000203 -0.000854 -0.001673 -0.002666 -0.003833 -0.005159 -0.006617 -0.008166 -0.009751 -0.011302 -0.012741 -0.013980 -0.014934 -0.015521 -0.015670 -0.015332 -0.014483 -0.013129 -0.011311 -0.009107 -0.006625 -0.004003 -0.001399 0.001016 0.003076 0.004626 0.005535 0.005713 0.005112 0.003738 0.001654 -0.001025 -0.004137 -0.007479 -0.010827 -0.013948 -0.016619 -0.018643 -0.019869 -0.020200 -0.019605 -0.018123 -0.015861 -0.012987 -0.009718 -0.006301 -0.002997 -0.000061 0.002283 0.003857 0.004540 0.004283 0.003109 0.001112 -0.001552 -0.004674 -0.008012 -0.011312 -0.014322 -0.016818 -0.018618 -0.019597 -0.019693 -0.018911 -0.017325 -0.015061 -0.012295 -0.009231 -0.006090 -0.003087 -0.000421 0.001742 0.003280 0.004118 0.004235 0.003661 0.002470 0.000774 -0.001286 -0.003555 -0.005872 -0.008087 -0.010065 -0.011699 -0.012910 -0.013654 -0.013922 -0.013731 -0.013128 -0.012179 -0.010961 -0.009560 -0.008060 -0.006541 -0.005068 -0.003697 -0.002466 -0.001399 -0.000508 0.000208 0.000757 0.001155 0.001422 0.001579 0.001648 0.001648 0.001599 0.001514 0.001407 0.001286 0.001159 0.001032 0.000908 0.000789 0.000678 0.000576 0.000483 0.000400 0.000327 0.000265 0.000212 0.000167 0.000131 0.000102 0.000079 0.000061 0.000046 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000041 0.000055 0.000072 0.000094 0.000121 0.000155 0.000196 0.000244 0.000300 0.000365 0.000438 0.000518 0.000605 0.000696 0.000790 0.000883 0.000969 0.001044 0.001096 0.001117 0.001092 0.001005 0.000838 0.000572 0.000184 -0.000344 -0.001031 -0.001889 -0.002924 -0.004132 -0.005498 -0.006992 -0.008570 -0.010172 -0.011728 -0.013154 -0.014362 -0.015263 -0.015774 -0.015828 -0.015377 -0.014400 -0.012912 -0.010961 -0.008632 -0.006044 -0.003345 -0.000703 0.001707 0.003711 0.005153 0.005905 0.005881 0.005045 0.003416 0.001073 -0.001848 -0.005163 -0.008649 -0.012059 -0.015142 -0.017661 -0.019409 -0.020232 -0.020035 -0.018798 -0.016578 -0.013503 -0.009772 -0.005634 -0.001372 0.002717 0.006344 0.009253 0.011240 0.012168 0.011974 0.010681 0.008388 0.005268 0.001549 -0.002500 -0.006590 -0.010438 -0.013783 -0.016412 -0.018166 -0.018960 -0.018778 -0.017678 -0.015782 -0.013263 -0.010334 -0.007223 -0.004164 -0.001372 0.000968 0.002713 0.003770 0.004102 0.003724 0.002700 0.001135 -0.000833 -0.003050 -0.005353 -0.007587 -0.009612 -0.011312 -0.012603 -0.013433 -0.013787 -0.013677 -0.013146 -0.012256 -0.011085 -0.009717 -0.008236 -0.006724 -0.005248 -0.003866 -0.002618 -0.001532 -0.000620 0.000116 0.000684 0.001100 0.001382 0.001552 0.001631 0.001640 0.001597 0.001518 0.001414 0.001296 0.001170 0.001043 0.000919 0.000799 0.000687 0.000584 0.000490 0.000406 0.000332 0.000269 0.000215 0.000170 0.000134 0.000104 0.000081 0.000062 0.000048 0.000036 0.000027 0.000021 0.000015 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000042 0.000056 0.000074 0.000096 0.000124 0.000158 0.000199 0.000248 0.000305 0.000370 0.000443 0.000523 0.000609 0.000700 0.000792 0.000883 0.000967 0.001037 0.001085 0.001098 0.001063 0.000963 0.000780 0.000493 0.000080 -0.000476 -0.001195 -0.002089 -0.003161 -0.004407 -0.005809 -0.007335 -0.008938 -0.010557 -0.012116 -0.013530 -0.014709 -0.015562 -0.016006 -0.015974 -0.015421 -0.014331 -0.012723 -0.010651 -0.008211 -0.005528 -0.002760 -0.000081 0.002326 0.004284 0.005636 0.006254 0.006059 0.005023 0.003179 0.000621 -0.002498 -0.005973 -0.009563 -0.013004 -0.016027 -0.018382 -0.019856 -0.020289 -0.019593 -0.017755 -0.014847 -0.011022 -0.006501 -0.001564 0.003473 0.008281 0.012540 0.015966 0.018332 0.019483 0.019349 0.017949 0.015388 0.011852 0.007588 0.002892 -0.001922 -0.006538 -0.010665 -0.014059 -0.016534 -0.017981 -0.018364 -0.017730 -0.016194 -0.013927 -0.011147 -0.008092 -0.005008 -0.002126 0.000350 0.002261 0.003499 0.004009 0.003795 0.002911 0.001457 -0.000434 -0.002608 -0.004900 -0.007152 -0.009218 -0.010977 -0.012338 -0.013245 -0.013674 -0.013636 -0.013168 -0.012331 -0.011201 -0.009862 -0.008399 -0.006892 -0.005414 -0.004022 -0.002760 -0.001656 -0.000725 0.000029 0.000614 0.001045 0.001340 0.001522 0.001611 0.001629 0.001592 0.001517 0.001417 0.001301 0.001177 0.001051 0.000926 0.000806 0.000694 0.000589 0.000495 0.000410 0.000336 0.000272 0.000217 0.000172 0.000135 0.000106 0.000082 0.000063 0.000048 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000025 0.000033 0.000044 0.000058 0.000075 0.000098 0.000126 0.000160 0.000202 0.000251 0.000308 0.000373 0.000446 0.000526 0.000612 0.000702 0.000793 0.000882 0.000963 0.001030 0.001072 0.001079 0.001035 0.000924 0.000726 0.000420 -0.000014 -0.000597 -0.001345 -0.002269 -0.003375 -0.004654 -0.006087 -0.007642 -0.009267 -0.010899 -0.012462 -0.013866 -0.015019 -0.015831 -0.016218 -0.016112 -0.015471 -0.014282 -0.012568 -0.010392 -0.007853 -0.005086 -0.002254 0.000461 0.002872 0.004797 0.006078 0.006591 0.006259 0.005063 0.003046 0.000317 -0.002958 -0.006557 -0.010223 -0.013675 -0.016632 -0.018833 -0.020058 -0.020145 -0.019009 -0.016646 -0.013141 -0.008664 -0.003460 0.002167 0.007873 0.013300 0.018104 0.021977 0.024670 0.026015 0.025933 0.024441 0.021651 0.017758 0.013027 0.007773 0.002336 -0.002942 -0.007746 -0.011803 -0.014905 -0.016921 -0.017802 -0.017581 -0.016367 -0.014332 -0.011696 -0.008705 -0.005616 -0.002674 -0.000095 0.001945 0.003323 0.003974 0.003890 0.003117 0.001750 -0.000082 -0.002224 -0.004512 -0.006783 -0.008887 -0.010699 -0.012122 -0.013094 -0.013589 -0.013612 -0.013199 -0.012407 -0.011312 -0.009997 -0.008548 -0.007047 -0.005565 -0.004164 -0.002889 -0.001769 -0.000823 -0.000052 0.000548 0.000992 0.001300 0.001491 0.001589 0.001614 0.001584 0.001514 0.001417 0.001303 0.001180 0.001055 0.000930 0.000811 0.000697 0.000593 0.000497 0.000412 0.000338 0.000273 0.000219 0.000173 0.000136 0.000106 0.000083 0.000064 0.000049 0.000037 0.000028 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000034 0.000045 0.000059 0.000077 0.000099 0.000128 0.000162 0.000204 0.000253 0.000311 0.000376 0.000449 0.000529 0.000614 0.000703 0.000793 0.000880 0.000958 0.001022 0.001060 0.001061 0.001010 0.000889 0.000678 0.000356 -0.000097 -0.000702 -0.001475 -0.002427 -0.003561 -0.004868 -0.006329 -0.007907 -0.009552 -0.011197 -0.012762 -0.014159 -0.015293 -0.016071 -0.016410 -0.016244 -0.015529 -0.014257 -0.012455 -0.010190 -0.007566 -0.004724 -0.001834 0.000918 0.003340 0.005249 0.006483 0.006920 0.006488 0.005173 0.003026 0.000167 -0.003225 -0.006916 -0.010636 -0.014092 -0.016993 -0.019068 -0.020092 -0.019903 -0.018416 -0.015635 -0.011655 -0.006661 -0.000915 0.005259 0.011496 0.017416 0.022653 0.026880 0.029834 0.031334 0.031294 0.029731 0.026760 0.022585 0.017484 0.011788 0.005857 0.000053 -0.005288 -0.009871 -0.013472 -0.015943 -0.017221 -0.017331 -0.016378 -0.014532 -0.012016 -0.009082 -0.005996 -0.003013 -0.000361 0.001773 0.003255 0.004009 0.004020 0.003327 0.002020 0.000227 -0.001898 -0.004190 -0.006482 -0.008622 -0.010481 -0.011957 -0.012986 -0.013536 -0.013610 -0.013242 -0.012487 -0.011420 -0.010124 -0.008686 -0.007187 -0.005702 -0.004292 -0.003004 -0.001871 -0.000911 -0.000127 0.000486 0.000942 0.001260 0.001461 0.001566 0.001598 0.001572 0.001506 0.001413 0.001301 0.001180 0.001055 0.000932 0.000812 0.000699 0.000594 0.000499 0.000413 0.000338 0.000274 0.000219 0.000174 0.000136 0.000106 0.000083 0.000064 0.000049 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000045 0.000060 0.000078 0.000100 0.000129 0.000163 0.000205 0.000255 0.000312 0.000377 0.000450 0.000530 0.000615 0.000703 0.000791 0.000877 0.000953 0.001014 0.001049 0.001045 0.000988 0.000859 0.000638 0.000303 -0.000166 -0.000789 -0.001583 -0.002557 -0.003715 -0.005046 -0.006529 -0.008128 -0.009789 -0.011445 -0.013015 -0.014407 -0.015528 -0.016281 -0.016585 -0.016371 -0.015600 -0.014263 -0.012391 -0.010052 -0.007357 -0.004451 -0.001508 0.001283 0.003726 0.005634 0.006846 0.007240 0.006745 0.005353 0.003121 0.000173 -0.003300 -0.007058 -0.010818 -0.014281 -0.017147 -0.019139 -0.020030 -0.019654 -0.017929 -0.014863 -0.010558 -0.005209 0.000911 0.007463 0.014068 0.020330 0.025868 0.030343 0.033479 0.035088 0.035079 0.033467 0.030371 0.026001 0.020643 0.014642 0.008369 0.002201 -0.003510 -0.008457 -0.012401 -0.015184 -0.016734 -0.017071 -0.016296 -0.014578 -0.012142 -0.009246 -0.006161 -0.003150 -0.000448 0.001749 0.003299 0.004119 0.004189 0.003543 0.002270 0.000494 -0.001629 -0.003934 -0.006251 -0.008427 -0.010327 -0.011849 -0.012924 -0.013518 -0.013633 -0.013299 -0.012573 -0.011526 -0.010243 -0.008811 -0.007313 -0.005823 -0.004404 -0.003106 -0.001961 -0.000988 -0.000193 0.000431 0.000897 0.001223 0.001431 0.001543 0.001580 0.001559 0.001497 0.001406 0.001296 0.001177 0.001053 0.000930 0.000811 0.000699 0.000594 0.000498 0.000413 0.000338 0.000274 0.000219 0.000173 0.000136 0.000106 0.000082 0.000064 0.000049 0.000037 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000046 0.000060 0.000078 0.000101 0.000129 0.000164 0.000206 0.000255 0.000313 0.000378 0.000451 0.000530 0.000614 0.000701 0.000789 0.000873 0.000948 0.001007 0.001039 0.001032 0.000970 0.000835 0.000606 0.000261 -0.000220 -0.000857 -0.001666 -0.002658 -0.003833 -0.005183 -0.006684 -0.008299 -0.009974 -0.011640 -0.013215 -0.014608 -0.015721 -0.016461 -0.016741 -0.016496 -0.015686 -0.014303 -0.012379 -0.009985 -0.007235 -0.004276 -0.001283 0.001548 0.004020 0.005946 0.007161 0.007545 0.007027 0.005600 0.003324 0.000328 -0.003193 -0.006994 -0.010787 -0.014266 -0.017127 -0.019092 -0.019928 -0.019470 -0.017635 -0.014434 -0.009972 -0.004447 0.001859 0.008601 0.015393 0.021830 0.027524 0.032127 0.035359 0.037026 0.037034 0.035400 0.032240 0.027770 0.022282 0.016124 0.009677 0.003325 -0.002572 -0.007700 -0.011813 -0.014748 -0.016428 -0.016871 -0.016176 -0.014512 -0.012107 -0.009220 -0.006127 -0.003094 -0.000362 0.001869 0.003452 0.004303 0.004395 0.003765 0.002497 0.000716 -0.001421 -0.003748 -0.006095 -0.008305 -0.010242 -0.011801 -0.012912 -0.013539 -0.013683 -0.013373 -0.012665 -0.011631 -0.010355 -0.008925 -0.007424 -0.005928 -0.004501 -0.003193 -0.002038 -0.001055 -0.000250 0.000382 0.000856 0.001189 0.001403 0.001520 0.001561 0.001544 0.001485 0.001396 0.001289 0.001171 0.001049 0.000927 0.000808 0.000696 0.000592 0.000497 0.000412 0.000337 0.000273 0.000218 0.000172 0.000135 0.000105 0.000082 0.000063 0.000048 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000047 0.000061 0.000078 0.000101 0.000129 0.000164 0.000206 0.000255 0.000313 0.000378 0.000450 0.000529 0.000613 0.000700 0.000786 0.000870 0.000943 0.001001 0.001031 0.001022 0.000956 0.000817 0.000583 0.000232 -0.000257 -0.000903 -0.001723 -0.002727 -0.003914 -0.005276 -0.006790 -0.008417 -0.010103 -0.011779 -0.013362 -0.014759 -0.015872 -0.016608 -0.016879 -0.016620 -0.015789 -0.014380 -0.012424 -0.009995 -0.007205 -0.004204 -0.001169 0.001704 0.004215 0.006175 0.007420 0.007826 0.007323 0.005903 0.003626 0.000621 -0.002916 -0.006738 -0.010557 -0.014066 -0.016958 -0.018954 -0.019821 -0.019392 -0.017584 -0.014406 -0.009963 -0.004453 0.001843 0.008579 0.015368 0.021806 0.027503 0.032111 0.035348 0.037019 0.037032 0.035399 0.032241 0.027771 0.022282 0.016125 0.009680 0.003331 -0.002559 -0.007676 -0.011776 -0.014693 -0.016354 -0.016774 -0.016054 -0.014365 -0.011934 -0.009024 -0.005909 -0.002858 -0.000114 0.002123 0.003708 0.004553 0.004634 0.003986 0.002695 0.000888 -0.001280 -0.003639 -0.006018 -0.008260 -0.010228 -0.011815 -0.012951 -0.013600 -0.013760 -0.013463 -0.012763 -0.011734 -0.010459 -0.009026 -0.007520 -0.006017 -0.004583 -0.003266 -0.002102 -0.001111 -0.000298 0.000341 0.000820 0.001158 0.001377 0.001498 0.001543 0.001529 0.001472 0.001385 0.001280 0.001163 0.001042 0.000921 0.000803 0.000692 0.000588 0.000494 0.000409 0.000335 0.000271 0.000216 0.000171 0.000134 0.000104 0.000080 0.000062 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000061 0.000078 0.000101 0.000129 0.000163 0.000205 0.000254 0.000312 0.000377 0.000449 0.000527 0.000611 0.000697 0.000783 0.000866 0.000939 0.000995 0.001024 0.001014 0.000947 0.000805 0.000569 0.000215 -0.000277 -0.000928 -0.001752 -0.002761 -0.003955 -0.005324 -0.006845 -0.008480 -0.010174 -0.011859 -0.013451 -0.014857 -0.015979 -0.016721 -0.016998 -0.016741 -0.015909 -0.014495 -0.012530 -0.010084 -0.007272 -0.004242 -0.001173 0.001741 0.004299 0.006310 0.007609 0.008069 0.007619 0.006247 0.004010 0.001036 -0.002485 -0.006307 -0.010145 -0.013695 -0.016652 -0.018738 -0.019720 -0.019430 -0.017783 -0.014785 -0.010535 -0.005229 0.000861 0.007395 0.013993 0.020258 0.025806 0.030294 0.033446 0.035069 0.035071 0.033467 0.030374 0.026003 0.020645 0.014644 0.008375 0.002218 -0.003473 -0.008391 -0.012295 -0.015028 -0.016519 -0.016789 -0.015941 -0.014148 -0.011636 -0.008669 -0.005520 -0.002456 0.000283 0.002501 0.004053 0.004858 0.004893 0.004196 0.002855 0.001001 -0.001212 -0.003611 -0.006026 -0.008298 -0.010290 -0.011895 -0.013044 -0.013701 -0.013866 -0.013569 -0.012868 -0.011834 -0.010554 -0.009114 -0.007600 -0.006090 -0.004647 -0.003323 -0.002153 -0.001155 -0.000337 0.000307 0.000790 0.001132 0.001354 0.001478 0.001525 0.001513 0.001458 0.001373 0.001269 0.001154 0.001033 0.000913 0.000797 0.000686 0.000583 0.000490 0.000406 0.000332 0.000269 0.000214 0.000169 0.000133 0.000103 0.000079 0.000061 0.000046 0.000035 0.000027 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000060 0.000078 0.000100 0.000128 0.000162 0.000204 0.000253 0.000310 0.000375 0.000446 0.000524 0.000607 0.000693 0.000779 0.000861 0.000934 0.000990 0.001019 0.001008 0.000941 0.000800 0.000564 0.000211 -0.000280 -0.000929 -0.001753 -0.002761 -0.003954 -0.005324 -0.006847 -0.008485 -0.010185 -0.011878 -0.013481 -0.014900 -0.016038 -0.016799 -0.017095 -0.016859 -0.016046 -0.014649 -0.012695 -0.010255 -0.007439 -0.004396 -0.001300 0.001653 0.004263 0.006338 0.007713 0.008258 0.007896 0.006613 0.004459 0.001555 -0.001915 -0.005712 -0.009560 -0.013158 -0.016209 -0.018437 -0.019609 -0.019559 -0.018198 -0.015525 -0.011633 -0.006706 -0.001006 0.005142 0.011370 0.017297 0.022552 0.026803 0.029783 0.031307 0.031286 0.029735 0.026768 0.022591 0.017487 0.011790 0.005863 0.000073 -0.005238 -0.009778 -0.013317 -0.015709 -0.016892 -0.016895 -0.015824 -0.013855 -0.011214 -0.008163 -0.004971 -0.001901 0.000815 0.002985 0.004473 0.005203 0.005158 0.004382 0.002966 0.001044 -0.001226 -0.003673 -0.006124 -0.008422 -0.010429 -0.012042 -0.013191 -0.013843 -0.013999 -0.013691 -0.012977 -0.011931 -0.010639 -0.009188 -0.007664 -0.006145 -0.004695 -0.003365 -0.002190 -0.001188 -0.000367 0.000280 0.000766 0.001110 0.001334 0.001459 0.001508 0.001497 0.001444 0.001360 0.001257 0.001143 0.001023 0.000904 0.000788 0.000679 0.000577 0.000484 0.000401 0.000329 0.000265 0.000212 0.000167 0.000131 0.000101 0.000078 0.000059 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000046 0.000060 0.000077 0.000099 0.000127 0.000161 0.000202 0.000251 0.000308 0.000372 0.000443 0.000520 0.000603 0.000688 0.000774 0.000856 0.000929 0.000985 0.001015 0.001005 0.000940 0.000801 0.000569 0.000220 -0.000265 -0.000908 -0.001724 -0.002725 -0.003912 -0.005275 -0.006795 -0.008432 -0.010134 -0.011834 -0.013449 -0.014886 -0.016048 -0.016838 -0.017169 -0.016970 -0.016197 -0.014838 -0.012919 -0.010507 -0.007708 -0.004667 -0.001557 0.001430 0.004095 0.006247 0.007717 0.008374 0.008136 0.006981 0.004951 0.002158 -0.001224 -0.004969 -0.008810 -0.012456 -0.015618 -0.018026 -0.019451 -0.019724 -0.018754 -0.016532 -0.013141 -0.008749 -0.003602 0.001995 0.007695 0.013137 0.017968 0.021877 0.024608 0.025988 0.025931 0.024455 0.021669 0.017772 0.013033 0.007772 0.002336 -0.002929 -0.007701 -0.011704 -0.014729 -0.016645 -0.017402 -0.017038 -0.015666 -0.013464 -0.010658 -0.007505 -0.004269 -0.001205 0.001465 0.003558 0.004948 0.005568 0.005412 0.004528 0.003014 0.001007 -0.001333 -0.003831 -0.006318 -0.008635 -0.010649 -0.012257 -0.013392 -0.014025 -0.014158 -0.013826 -0.013089 -0.012022 -0.010712 -0.009246 -0.007710 -0.006182 -0.004726 -0.003391 -0.002212 -0.001209 -0.000386 0.000262 0.000748 0.001092 0.001316 0.001443 0.001492 0.001482 0.001429 0.001347 0.001244 0.001131 0.001012 0.000894 0.000779 0.000670 0.000569 0.000478 0.000396 0.000324 0.000262 0.000209 0.000165 0.000128 0.000099 0.000076 0.000058 0.000044 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000027 0.000035 0.000046 0.000059 0.000076 0.000098 0.000126 0.000160 0.000200 0.000249 0.000305 0.000368 0.000439 0.000515 0.000597 0.000682 0.000768 0.000850 0.000923 0.000981 0.001012 0.001004 0.000943 0.000809 0.000583 0.000243 -0.000233 -0.000864 -0.001667 -0.002654 -0.003828 -0.005180 -0.006689 -0.008320 -0.010021 -0.011727 -0.013354 -0.014813 -0.016006 -0.016835 -0.017215 -0.017071 -0.016358 -0.015060 -0.013199 -0.010837 -0.008077 -0.005056 -0.001945 0.001068 0.003788 0.006024 0.007605 0.008399 0.008316 0.007326 0.005462 0.002823 -0.000433 -0.004092 -0.007900 -0.011583 -0.014860 -0.017469 -0.019187 -0.019846 -0.019348 -0.017676 -0.014900 -0.011169 -0.006708 -0.001797 0.003242 0.008075 0.012376 0.015853 0.018270 0.019466 0.019364 0.017982 0.015424 0.011878 0.007599 0.002886 -0.001936 -0.006546 -0.010646 -0.013985 -0.016377 -0.017708 -0.017947 -0.017142 -0.015413 -0.012941 -0.009950 -0.006691 -0.003421 -0.000382 0.002213 0.004197 0.005455 0.005933 0.005634 0.004616 0.002983 0.000877 -0.001540 -0.004093 -0.006612 -0.008941 -0.010949 -0.012539 -0.013646 -0.014243 -0.014340 -0.013972 -0.013202 -0.012105 -0.010771 -0.009286 -0.007737 -0.006199 -0.004737 -0.003400 -0.002220 -0.001217 -0.000395 0.000251 0.000736 0.001079 0.001303 0.001428 0.001477 0.001467 0.001415 0.001333 0.001231 0.001118 0.001000 0.000882 0.000768 0.000660 0.000561 0.000471 0.000390 0.000319 0.000257 0.000205 0.000162 0.000126 0.000097 0.000074 0.000056 0.000043 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000045 0.000058 0.000075 0.000097 0.000124 0.000158 0.000198 0.000246 0.000301 0.000364 0.000433 0.000509 0.000591 0.000675 0.000761 0.000843 0.000918 0.000976 0.001010 0.001006 0.000949 0.000823 0.000606 0.000278 -0.000183 -0.000798 -0.001583 -0.002550 -0.003704 -0.005038 -0.006531 -0.008151 -0.009847 -0.011555 -0.013196 -0.014679 -0.015908 -0.016787 -0.017227 -0.017156 -0.016522 -0.015307 -0.013527 -0.011240 -0.008541 -0.005562 -0.002466 0.000563 0.003334 0.005657 0.007363 0.008313 0.008413 0.007624 0.005966 0.003523 0.000437 -0.003095 -0.006838 -0.010532 -0.013911 -0.016724 -0.018752 -0.019829 -0.019853 -0.018798 -0.016716 -0.013737 -0.010060 -0.005936 -0.001656 0.002475 0.006162 0.009139 0.011192 0.012174 0.012020 0.010746 0.008452 0.005314 0.001566 -0.002513 -0.006627 -0.010484 -0.013815 -0.016397 -0.018071 -0.018745 -0.018407 -0.017116 -0.015001 -0.012244 -0.009068 -0.005715 -0.002432 0.000551 0.003039 0.004877 0.005969 0.006271 0.005801 0.004625 0.002857 0.000640 -0.001857 -0.004463 -0.007007 -0.009338 -0.011328 -0.012884 -0.013947 -0.014495 -0.014541 -0.014125 -0.013310 -0.012177 -0.010813 -0.009306 -0.007742 -0.006195 -0.004729 -0.003390 -0.002212 -0.001212 -0.000394 0.000249 0.000731 0.001071 0.001292 0.001416 0.001464 0.001453 0.001401 0.001318 0.001217 0.001104 0.000987 0.000870 0.000757 0.000650 0.000552 0.000462 0.000383 0.000313 0.000252 0.000201 0.000158 0.000123 0.000095 0.000072 0.000055 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000033 0.000044 0.000057 0.000074 0.000095 0.000122 0.000155 0.000195 0.000242 0.000296 0.000358 0.000427 0.000502 0.000583 0.000667 0.000753 0.000836 0.000911 0.000972 0.001009 0.001010 0.000960 0.000842 0.000638 0.000325 -0.000118 -0.000711 -0.001473 -0.002415 -0.003543 -0.004852 -0.006323 -0.007926 -0.009612 -0.011320 -0.012972 -0.014481 -0.015752 -0.016688 -0.017202 -0.017216 -0.016680 -0.015569 -0.013895 -0.011706 -0.009092 -0.006177 -0.003116 -0.000085 0.002728 0.005138 0.006975 0.008098 0.008406 0.007850 0.006437 0.004232 0.001362 -0.001998 -0.005632 -0.009299 -0.012750 -0.015746 -0.018076 -0.019575 -0.020139 -0.019730 -0.018384 -0.016207 -0.013371 -0.010096 -0.006639 -0.003269 -0.000250 0.002183 0.003838 0.004589 0.004377 0.003221 0.001217 -0.001477 -0.004644 -0.008034 -0.011381 -0.014423 -0.016926 -0.018699 -0.019609 -0.019592 -0.018652 -0.016864 -0.014363 -0.011333 -0.007993 -0.004576 -0.001315 0.001575 0.003915 0.005570 0.006459 0.006555 0.005888 0.004536 0.002619 0.000287 -0.002292 -0.004945 -0.007505 -0.009824 -0.011780 -0.013286 -0.014289 -0.014773 -0.014754 -0.014278 -0.013410 -0.012233 -0.010835 -0.009303 -0.007723 -0.006168 -0.004699 -0.003361 -0.002187 -0.001193 -0.000381 0.000255 0.000731 0.001067 0.001284 0.001406 0.001451 0.001440 0.001386 0.001304 0.001202 0.001090 0.000973 0.000857 0.000745 0.000639 0.000542 0.000454 0.000375 0.000307 0.000247 0.000197 0.000155 0.000120 0.000092 0.000070 0.000053 0.000040 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000010 0.000014 0.000019 0.000025 0.000032 0.000043 0.000056 0.000072 0.000094 0.000120 0.000153 0.000192 0.000238 0.000291 0.000352 0.000420 0.000494 0.000574 0.000658 0.000744 0.000828 0.000905 0.000968 0.001009 0.001016 0.000974 0.000868 0.000677 0.000383 -0.000038 -0.000606 -0.001339 -0.002251 -0.003347 -0.004625 -0.006068 -0.007648 -0.009319 -0.011022 -0.012684 -0.014219 -0.015534 -0.016534 -0.017130 -0.017245 -0.016823 -0.015836 -0.014289 -0.012224 -0.009720 -0.006893 -0.003887 -0.000873 0.001971 0.004462 0.006432 0.007739 0.008274 0.007978 0.006843 0.004920 0.002313 -0.000825 -0.004299 -0.007889 -0.011364 -0.014501 -0.017098 -0.018993 -0.020080 -0.020309 -0.019700 -0.018335 -0.016356 -0.013951 -0.011340 -0.008756 -0.006427 -0.004560 -0.003316 -0.002807 -0.003078 -0.004109 -0.005812 -0.008042 -0.010606 -0.013283 -0.015838 -0.018044 -0.019702 -0.020653 -0.020796 -0.020091 -0.018562 -0.016299 -0.013442 -0.010176 -0.006713 -0.003278 -0.000087 0.002663 0.004811 0.006242 0.006893 0.006754 0.005869 0.004326 0.002253 -0.000195 -0.002850 -0.005540 -0.008102 -0.010393 -0.012298 -0.013737 -0.014663 -0.015067 -0.014970 -0.014423 -0.013494 -0.012267 -0.010831 -0.009273 -0.007677 -0.006115 -0.004645 -0.003312 -0.002145 -0.001160 -0.000357 0.000270 0.000739 0.001068 0.001280 0.001397 0.001440 0.001427 0.001372 0.001289 0.001187 0.001075 0.000958 0.000843 0.000732 0.000628 0.000532 0.000445 0.000368 0.000300 0.000242 0.000192 0.000151 0.000117 0.000090 0.000068 0.000052 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000041 0.000054 0.000071 0.000092 0.000118 0.000150 0.000188 0.000233 0.000285 0.000345 0.000412 0.000486 0.000565 0.000649 0.000735 0.000820 0.000898 0.000965 0.001010 0.001023 0.000991 0.000897 0.000723 0.000449 0.000053 -0.000485 -0.001185 -0.002061 -0.003120 -0.004360 -0.005769 -0.007319 -0.008970 -0.010665 -0.012332 -0.013891 -0.015251 -0.016318 -0.017004 -0.017230 -0.016938 -0.016094 -0.014696 -0.012778 -0.010410 -0.007695 -0.004770 -0.001792 0.001065 0.003627 0.005727 0.007220 0.007995 0.007980 0.007156 0.005553 0.003255 0.000393 -0.002863 -0.006316 -0.009754 -0.012970 -0.015774 -0.018011 -0.019570 -0.020394 -0.020484 -0.019900 -0.018754 -0.017200 -0.015420 -0.013612 -0.011967 -0.010659 -0.009824 -0.009554 -0.009883 -0.010788 -0.012189 -0.013957 -0.015922 -0.017892 -0.019665 -0.021051 -0.021885 -0.022044 -0.021455 -0.020104 -0.018036 -0.015351 -0.012196 -0.008754 -0.005231 -0.001837 0.001226 0.003782 0.005691 0.006857 0.007237 0.006838 0.005718 0.003976 0.001746 -0.000813 -0.003534 -0.006245 -0.008791 -0.011035 -0.012870 -0.014223 -0.015056 -0.015365 -0.015178 -0.014550 -0.013553 -0.012272 -0.010795 -0.009211 -0.007600 -0.006032 -0.004565 -0.003240 -0.002085 -0.001111 -0.000322 0.000294 0.000752 0.001073 0.001278 0.001390 0.001430 0.001414 0.001358 0.001273 0.001171 0.001059 0.000943 0.000829 0.000719 0.000616 0.000521 0.000435 0.000359 0.000293 0.000236 0.000187 0.000147 0.000114 0.000087 0.000066 0.000050 0.000038 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000040 0.000053 0.000069 0.000089 0.000115 0.000146 0.000183 0.000227 0.000279 0.000337 0.000403 0.000476 0.000555 0.000638 0.000725 0.000810 0.000891 0.000960 0.001011 0.001031 0.001009 0.000929 0.000773 0.000522 0.000154 -0.000352 -0.001015 -0.001850 -0.002865 -0.004063 -0.005430 -0.006945 -0.008568 -0.010248 -0.011917 -0.013497 -0.014901 -0.016037 -0.016817 -0.017163 -0.017013 -0.016328 -0.015100 -0.013352 -0.011143 -0.008567 -0.005747 -0.002831 0.000019 0.002635 0.004854 0.006531 0.007551 0.007833 0.007342 0.006094 0.004148 0.001615 -0.001362 -0.004609 -0.007936 -0.011154 -0.014087 -0.016586 -0.018538 -0.019880 -0.020597 -0.020726 -0.020350 -0.019590 -0.018593 -0.017517 -0.016521 -0.015744 -0.015299 -0.015255 -0.015636 -0.016419 -0.017530 -0.018854 -0.020248 -0.021545 -0.022580 -0.023197 -0.023266 -0.022698 -0.021449 -0.019530 -0.017002 -0.013978 -0.010607 -0.007071 -0.003564 -0.000284 0.002587 0.004891 0.006512 0.007374 0.007454 0.006776 0.005410 0.003467 0.001087 -0.001572 -0.004341 -0.007055 -0.009564 -0.011739 -0.013483 -0.014730 -0.015452 -0.015652 -0.015365 -0.014649 -0.013578 -0.012239 -0.010721 -0.009111 -0.007487 -0.005918 -0.004457 -0.003144 -0.002004 -0.001048 -0.000274 0.000327 0.000772 0.001082 0.001279 0.001385 0.001420 0.001401 0.001343 0.001257 0.001155 0.001043 0.000928 0.000814 0.000705 0.000603 0.000510 0.000426 0.000351 0.000286 0.000230 0.000182 0.000143 0.000111 0.000085 0.000064 0.000049 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000051 0.000067 0.000087 0.000111 0.000142 0.000178 0.000221 0.000271 0.000329 0.000394 0.000466 0.000544 0.000627 0.000714 0.000800 0.000883 0.000956 0.001011 0.001039 0.001028 0.000962 0.000826 0.000599 0.000261 -0.000209 -0.000831 -0.001620 -0.002588 -0.003736 -0.005056 -0.006527 -0.008116 -0.009774 -0.011439 -0.013035 -0.014479 -0.015684 -0.016561 -0.017033 -0.017035 -0.016523 -0.015481 -0.013924 -0.011899 -0.009488 -0.006801 -0.003973 -0.001155 0.001493 0.003814 0.005665 0.006926 0.007510 0.007371 0.006503 0.004949 0.002794 0.000157 -0.002812 -0.005948 -0.009080 -0.012047 -0.014708 -0.016952 -0.018708 -0.019950 -0.020693 -0.020992 -0.020938 -0.020642 -0.020228 -0.019821 -0.019528 -0.019436 -0.019596 -0.020024 -0.020691 -0.021532 -0.022449 -0.023318 -0.024004 -0.024373 -0.024302 -0.023698 -0.022500 -0.020694 -0.018312 -0.015431 -0.012172 -0.008687 -0.005151 -0.001749 0.001338 0.003947 0.005943 0.007229 0.007753 0.007509 0.006539 0.004925 0.002787 0.000268 -0.002472 -0.005267 -0.007959 -0.010406 -0.012488 -0.014118 -0.015241 -0.015836 -0.015914 -0.015517 -0.014705 -0.013557 -0.012159 -0.010601 -0.008967 -0.007335 -0.005769 -0.004319 -0.003024 -0.001904 -0.000968 -0.000214 0.000369 0.000799 0.001096 0.001283 0.001382 0.001411 0.001388 0.001327 0.001240 0.001137 0.001025 0.000911 0.000798 0.000690 0.000590 0.000498 0.000415 0.000342 0.000278 0.000223 0.000177 0.000139 0.000107 0.000082 0.000063 0.000047 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000049 0.000064 0.000084 0.000108 0.000137 0.000172 0.000214 0.000263 0.000319 0.000383 0.000454 0.000532 0.000615 0.000702 0.000789 0.000873 0.000949 0.001010 0.001046 0.001046 0.000996 0.000880 0.000679 0.000373 -0.000059 -0.000636 -0.001376 -0.002291 -0.003384 -0.004650 -0.006071 -0.007619 -0.009247 -0.010900 -0.012506 -0.013986 -0.015256 -0.016230 -0.016831 -0.016990 -0.016661 -0.015821 -0.014474 -0.012656 -0.010436 -0.007910 -0.005198 -0.002441 0.000212 0.002611 0.004618 0.006109 0.006993 0.007210 0.006742 0.005610 0.003876 0.001636 -0.000987 -0.003850 -0.006802 -0.009699 -0.012409 -0.014826 -0.016875 -0.018517 -0.019749 -0.020604 -0.021141 -0.021442 -0.021597 -0.021697 -0.021823 -0.022037 -0.022374 -0.022838 -0.023400 -0.024000 -0.024556 -0.024966 -0.025122 -0.024919 -0.024268 -0.023105 -0.021400 -0.019163 -0.016445 -0.013337 -0.009963 -0.006478 -0.003047 0.000157 0.002970 0.005249 0.006882 0.007793 0.007951 0.007368 0.006102 0.004246 0.001926 -0.000712 -0.003508 -0.006302 -0.008944 -0.011301 -0.013265 -0.014758 -0.015736 -0.016189 -0.016134 -0.015618 -0.014706 -0.013479 -0.012024 -0.010429 -0.008776 -0.007140 -0.005582 -0.004150 -0.002877 -0.001782 -0.000872 -0.000142 0.000420 0.000832 0.001114 0.001290 0.001380 0.001402 0.001375 0.001311 0.001222 0.001118 0.001007 0.000893 0.000781 0.000675 0.000576 0.000485 0.000404 0.000333 0.000270 0.000217 0.000172 0.000134 0.000104 0.000080 0.000061 0.000046 0.000034 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000020 0.000027 0.000035 0.000047 0.000062 0.000080 0.000103 0.000131 0.000166 0.000206 0.000254 0.000309 0.000372 0.000442 0.000519 0.000602 0.000688 0.000776 0.000862 0.000941 0.001007 0.001051 0.001062 0.001028 0.000933 0.000759 0.000486 0.000095 -0.000436 -0.001123 -0.001979 -0.003012 -0.004217 -0.005582 -0.007080 -0.008671 -0.010303 -0.011911 -0.013420 -0.014750 -0.015818 -0.016547 -0.016868 -0.016729 -0.016101 -0.014980 -0.013390 -0.011385 -0.009047 -0.006483 -0.003819 -0.001192 0.001257 0.003393 0.005094 0.006264 0.006835 0.006773 0.006083 0.004803 0.003008 0.000795 -0.001716 -0.004397 -0.007118 -0.009760 -0.012223 -0.014431 -0.016334 -0.017917 -0.019190 -0.020187 -0.020961 -0.021574 -0.022087 -0.022556 -0.023020 -0.023499 -0.023988 -0.024456 -0.024852 -0.025105 -0.025134 -0.024855 -0.024191 -0.023083 -0.021495 -0.019422 -0.016895 -0.013981 -0.010780 -0.007422 -0.004053 -0.000834 0.002079 0.004541 0.006429 0.007651 0.008155 0.007929 0.007003 0.005446 0.003362 0.000882 -0.001847 -0.004669 -0.007431 -0.009992 -0.012229 -0.014047 -0.015381 -0.016197 -0.016492 -0.016294 -0.015654 -0.014641 -0.013336 -0.011826 -0.010198 -0.008532 -0.006899 -0.005356 -0.003948 -0.002704 -0.001640 -0.000760 -0.000058 0.000479 0.000870 0.001136 0.001299 0.001378 0.001393 0.001361 0.001293 0.001203 0.001098 0.000987 0.000873 0.000763 0.000658 0.000561 0.000472 0.000393 0.000323 0.000262 0.000210 0.000166 0.000130 0.000101 0.000077 0.000059 0.000044 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000034 0.000045 0.000059 0.000076 0.000098 0.000125 0.000158 0.000198 0.000244 0.000298 0.000360 0.000429 0.000505 0.000587 0.000673 0.000762 0.000849 0.000931 0.001002 0.001054 0.001077 0.001059 0.000985 0.000838 0.000599 0.000249 -0.000232 -0.000863 -0.001658 -0.002625 -0.003764 -0.005064 -0.006504 -0.008050 -0.009653 -0.011254 -0.012784 -0.014166 -0.015322 -0.016175 -0.016657 -0.016712 -0.016304 -0.015421 -0.014076 -0.012308 -0.010186 -0.007800 -0.005261 -0.002695 -0.000232 0.001999 0.003881 0.005314 0.006222 0.006562 0.006321 0.005517 0.004201 0.002450 0.000359 -0.001964 -0.004409 -0.006869 -0.009252 -0.011480 -0.013502 -0.015289 -0.016834 -0.018150 -0.019266 -0.020217 -0.021040 -0.021767 -0.022420 -0.023003 -0.023505 -0.023893 -0.024123 -0.024136 -0.023869 -0.023260 -0.022256 -0.020825 -0.018953 -0.016658 -0.013989 -0.011023 -0.007868 -0.004652 -0.001516 0.001391 0.003929 0.005971 0.007416 0.008193 0.008270 0.007654 0.006389 0.004559 0.002272 -0.000338 -0.003125 -0.005938 -0.008632 -0.011079 -0.013167 -0.014814 -0.015966 -0.016602 -0.016729 -0.016381 -0.015613 -0.014498 -0.013118 -0.011559 -0.009905 -0.008233 -0.006610 -0.005090 -0.003713 -0.002504 -0.001477 -0.000632 0.000037 0.000547 0.000914 0.001161 0.001309 0.001377 0.001384 0.001345 0.001274 0.001182 0.001076 0.000965 0.000853 0.000744 0.000640 0.000545 0.000458 0.000380 0.000312 0.000253 0.000203 0.000160 0.000126 0.000097 0.000075 0.000057 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000032 0.000042 0.000055 0.000072 0.000093 0.000119 0.000151 0.000189 0.000234 0.000287 0.000348 0.000416 0.000491 0.000572 0.000657 0.000746 0.000834 0.000919 0.000995 0.001054 0.001088 0.001085 0.001033 0.000913 0.000710 0.000402 -0.000029 -0.000602 -0.001332 -0.002229 -0.003295 -0.004525 -0.005900 -0.007390 -0.008955 -0.010539 -0.012079 -0.013504 -0.014740 -0.015711 -0.016349 -0.016597 -0.016414 -0.015777 -0.014690 -0.013179 -0.011296 -0.009117 -0.006739 -0.004271 -0.001834 0.000454 0.002478 0.004140 0.005360 0.006083 0.006282 0.005960 0.005146 0.003893 0.002276 0.000381 -0.001699 -0.003873 -0.006055 -0.008174 -0.010175 -0.012022 -0.013693 -0.015187 -0.016510 -0.017676 -0.018703 -0.019603 -0.020380 -0.021029 -0.021531 -0.021855 -0.021959 -0.021798 -0.021322 -0.020490 -0.019270 -0.017649 -0.015636 -0.013266 -0.010598 -0.007721 -0.004742 -0.001787 0.001010 0.003517 0.005608 0.007176 0.008140 0.008452 0.008096 0.007098 0.005515 0.003437 0.000981 -0.001721 -0.004526 -0.007291 -0.009881 -0.012179 -0.014088 -0.015539 -0.016491 -0.016933 -0.016882 -0.016378 -0.015482 -0.014267 -0.012818 -0.011216 -0.009544 -0.007876 -0.006272 -0.004784 -0.003445 -0.002279 -0.001294 -0.000490 0.000143 0.000621 0.000963 0.001189 0.001320 0.001375 0.001373 0.001328 0.001253 0.001159 0.001052 0.000941 0.000830 0.000723 0.000621 0.000528 0.000443 0.000367 0.000301 0.000244 0.000195 0.000154 0.000121 0.000094 0.000072 0.000055 0.000042 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000039 0.000052 0.000068 0.000088 0.000113 0.000143 0.000180 0.000224 0.000275 0.000335 0.000401 0.000475 0.000555 0.000640 0.000728 0.000818 0.000905 0.000985 0.001051 0.001096 0.001109 0.001076 0.000984 0.000815 0.000550 0.000170 -0.000343 -0.001005 -0.001829 -0.002818 -0.003971 -0.005273 -0.006700 -0.008216 -0.009772 -0.011312 -0.012769 -0.014072 -0.015152 -0.015939 -0.016375 -0.016414 -0.016028 -0.015208 -0.013969 -0.012347 -0.010403 -0.008219 -0.005888 -0.003518 -0.001219 0.000904 0.002751 0.004243 0.005317 0.005935 0.006083 0.005773 0.005038 0.003930 0.002517 0.000873 -0.000926 -0.002805 -0.004698 -0.006551 -0.008322 -0.009984 -0.011519 -0.012920 -0.014186 -0.015313 -0.016302 -0.017142 -0.017819 -0.018309 -0.018582 -0.018601 -0.018329 -0.017730 -0.016779 -0.015461 -0.013781 -0.011762 -0.009452 -0.006921 -0.004259 -0.001573 0.001017 0.003389 0.005423 0.007013 0.008072 0.008537 0.008380 0.007604 0.006245 0.004375 0.002089 -0.000495 -0.003245 -0.006024 -0.008698 -0.011146 -0.013262 -0.014964 -0.016197 -0.016932 -0.017169 -0.016934 -0.016273 -0.015251 -0.013943 -0.012431 -0.010797 -0.009117 -0.007461 -0.005887 -0.004439 -0.003147 -0.002030 -0.001094 -0.000335 0.000258 0.000701 0.001014 0.001217 0.001330 0.001372 0.001360 0.001309 0.001230 0.001133 0.001026 0.000916 0.000806 0.000700 0.000601 0.000510 0.000427 0.000354 0.000289 0.000234 0.000187 0.000148 0.000116 0.000090 0.000069 0.000053 0.000040 0.000030 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000048 0.000063 0.000082 0.000106 0.000135 0.000171 0.000213 0.000263 0.000321 0.000386 0.000459 0.000537 0.000621 0.000710 0.000800 0.000889 0.000972 0.001045 0.001100 0.001127 0.001115 0.001049 0.000914 0.000691 0.000363 -0.000090 -0.000684 -0.001431 -0.002340 -0.003410 -0.004632 -0.005987 -0.007444 -0.008962 -0.010488 -0.011964 -0.013323 -0.014498 -0.015423 -0.016038 -0.016294 -0.016157 -0.015608 -0.014650 -0.013307 -0.011623 -0.009664 -0.007508 -0.005250 -0.002987 -0.000817 0.001165 0.002879 0.004259 0.005257 0.005847 0.006025 0.005805 0.005222 0.004322 0.003163 0.001806 0.000314 -0.001256 -0.002852 -0.004432 -0.005963 -0.007419 -0.008782 -0.010038 -0.011172 -0.012172 -0.013017 -0.013688 -0.014156 -0.014392 -0.014363 -0.014039 -0.013397 -0.012422 -0.011115 -0.009492 -0.007589 -0.005460 -0.003181 -0.000841 0.001455 0.003598 0.005478 0.006992 0.008050 0.008584 0.008553 0.007942 0.006772 0.005091 0.002978 0.000532 -0.002129 -0.004877 -0.007584 -0.010126 -0.012394 -0.014297 -0.015767 -0.016762 -0.017268 -0.017294 -0.016873 -0.016058 -0.014915 -0.013522 -0.011957 -0.010300 -0.008624 -0.006992 -0.005457 -0.004058 -0.002821 -0.001761 -0.000879 -0.000170 0.000379 0.000785 0.001067 0.001245 0.001339 0.001367 0.001345 0.001287 0.001204 0.001105 0.000998 0.000888 0.000780 0.000676 0.000579 0.000490 0.000410 0.000339 0.000277 0.000224 0.000178 0.000141 0.000110 0.000085 0.000066 0.000050 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000026 0.000034 0.000045 0.000059 0.000077 0.000099 0.000127 0.000162 0.000203 0.000251 0.000307 0.000371 0.000441 0.000519 0.000602 0.000689 0.000780 0.000870 0.000958 0.001036 0.001100 0.001140 0.001147 0.001106 0.001003 0.000822 0.000545 0.000153 -0.000371 -0.001041 -0.001866 -0.002849 -0.003986 -0.005261 -0.006650 -0.008117 -0.009618 -0.011097 -0.012496 -0.013751 -0.014799 -0.015581 -0.016044 -0.016149 -0.015870 -0.015199 -0.014146 -0.012742 -0.011035 -0.009091 -0.006988 -0.004811 -0.002650 -0.000591 0.001287 0.002916 0.004241 0.005228 0.005859 0.006132 0.006064 0.005686 0.005036 0.004163 0.003115 0.001941 0.000687 -0.000608 -0.001908 -0.003183 -0.004410 -0.005564 -0.006623 -0.007567 -0.008368 -0.009002 -0.009439 -0.009649 -0.009605 -0.009283 -0.008666 -0.007752 -0.006548 -0.005082 -0.003395 -0.001546 0.000388 0.002322 0.004159 0.005799 0.007147 0.008116 0.008635 0.008653 0.008146 0.007117 0.005597 0.003644 0.001343 -0.001206 -0.003888 -0.006581 -0.009166 -0.011533 -0.013586 -0.015248 -0.016465 -0.017210 -0.017479 -0.017291 -0.016687 -0.015724 -0.014471 -0.013002 -0.011397 -0.009730 -0.008069 -0.006472 -0.004987 -0.003646 -0.002472 -0.001474 -0.000652 0.000003 0.000505 0.000870 0.001119 0.001271 0.001346 0.001359 0.001327 0.001262 0.001175 0.001075 0.000967 0.000859 0.000752 0.000651 0.000556 0.000470 0.000392 0.000324 0.000264 0.000213 0.000169 0.000134 0.000104 0.000081 0.000062 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000031 0.000041 0.000055 0.000072 0.000093 0.000120 0.000152 0.000192 0.000238 0.000293 0.000354 0.000423 0.000499 0.000581 0.000668 0.000758 0.000850 0.000940 0.001024 0.001096 0.001148 0.001172 0.001155 0.001084 0.000943 0.000715 0.000382 -0.000073 -0.000664 -0.001404 -0.002297 -0.003343 -0.004531 -0.005843 -0.007248 -0.008709 -0.010178 -0.011600 -0.012918 -0.014071 -0.015001 -0.015656 -0.015992 -0.015976 -0.015591 -0.014835 -0.013725 -0.012295 -0.010596 -0.008689 -0.006649 -0.004552 -0.002479 -0.000503 0.001308 0.002897 0.004220 0.005250 0.005973 0.006391 0.006518 0.006377 0.006002 0.005429 0.004696 0.003840 0.002898 0.001904 0.000886 -0.000125 -0.001104 -0.002024 -0.002856 -0.003574 -0.004146 -0.004545 -0.004740 -0.004708 -0.004430 -0.003896 -0.003109 -0.002084 -0.000852 0.000541 0.002036 0.003561 0.005034 0.006368 0.007477 0.008280 0.008707 0.008703 0.008236 0.007297 0.005900 0.004089 0.001928 -0.000497 -0.003086 -0.005728 -0.008312 -0.010728 -0.012880 -0.014686 -0.016082 -0.017032 -0.017517 -0.017547 -0.017149 -0.016369 -0.015269 -0.013917 -0.012388 -0.010756 -0.009093 -0.007460 -0.005910 -0.004484 -0.003211 -0.002106 -0.001176 -0.000418 0.000180 0.000632 0.000955 0.001170 0.001296 0.001350 0.001348 0.001306 0.001234 0.001143 0.001041 0.000934 0.000827 0.000722 0.000624 0.000532 0.000448 0.000374 0.000308 0.000250 0.000201 0.000160 0.000126 0.000098 0.000076 0.000058 0.000044 0.000034 0.000025 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000029 0.000038 0.000050 0.000066 0.000087 0.000112 0.000143 0.000181 0.000226 0.000278 0.000337 0.000404 0.000478 0.000559 0.000645 0.000735 0.000828 0.000920 0.001009 0.001088 0.001151 0.001190 0.001195 0.001153 0.001050 0.000870 0.000595 0.000209 -0.000305 -0.000958 -0.001760 -0.002711 -0.003807 -0.005033 -0.006366 -0.007774 -0.009216 -0.010643 -0.012004 -0.013242 -0.014301 -0.015129 -0.015679 -0.015914 -0.015807 -0.015349 -0.014542 -0.013407 -0.011979 -0.010308 -0.008451 -0.006476 -0.004452 -0.002448 -0.000529 0.001248 0.002835 0.004197 0.005309 0.006161 0.006754 0.007097 0.007208 0.007112 0.006836 0.006409 0.005859 0.005216 0.004509 0.003766 0.003014 0.002282 0.001600 0.000997 0.000504 0.000150 -0.000039 -0.000040 0.000160 0.000569 0.001179 0.001972 0.002915 0.003963 0.005060 0.006137 0.007123 0.007941 0.008520 0.008792 0.008705 0.008219 0.007319 0.006006 0.004310 0.002278 -0.000020 -0.002499 -0.005060 -0.007602 -0.010022 -0.012224 -0.014125 -0.015656 -0.016770 -0.017441 -0.017665 -0.017459 -0.016859 -0.015916 -0.014692 -0.013258 -0.011684 -0.010042 -0.008397 -0.006805 -0.005314 -0.003958 -0.002759 -0.001730 -0.000873 -0.000182 0.000356 0.000757 0.001038 0.001218 0.001316 0.001350 0.001334 0.001281 0.001203 0.001109 0.001006 0.000899 0.000793 0.000691 0.000595 0.000506 0.000426 0.000354 0.000290 0.000236 0.000189 0.000150 0.000118 0.000091 0.000070 0.000054 0.000041 0.000031 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000046 0.000061 0.000081 0.000104 0.000134 0.000170 0.000212 0.000262 0.000320 0.000384 0.000456 0.000535 0.000621 0.000710 0.000804 0.000898 0.000989 0.001074 0.001147 0.001201 0.001226 0.001212 0.001145 0.001010 0.000790 0.000469 0.000032 -0.000536 -0.001245 -0.002099 -0.003097 -0.004230 -0.005481 -0.006823 -0.008223 -0.009638 -0.011021 -0.012321 -0.013486 -0.014464 -0.015208 -0.015675 -0.015835 -0.015668 -0.015166 -0.014337 -0.013202 -0.011798 -0.010168 -0.008368 -0.006457 -0.004496 -0.002546 -0.000662 0.001108 0.002720 0.004146 0.005364 0.006363 0.007141 0.007704 0.008062 0.008231 0.008232 0.008085 0.007814 0.007443 0.006997 0.006503 0.005988 0.005482 0.005013 0.004610 0.004302 0.004114 0.004065 0.004166 0.004422 0.004824 0.005353 0.005978 0.006656 0.007336 0.007958 0.008459 0.008777 0.008852 0.008633 0.008082 0.007176 0.005910 0.004301 0.002382 0.000208 -0.002149 -0.004607 -0.007074 -0.009456 -0.011662 -0.013609 -0.015227 -0.016463 -0.017282 -0.017671 -0.017637 -0.017205 -0.016417 -0.015327 -0.013999 -0.012500 -0.010900 -0.009265 -0.007653 -0.006117 -0.004695 -0.003417 -0.002300 -0.001352 -0.000571 0.000051 0.000528 0.000877 0.001115 0.001261 0.001333 0.001346 0.001316 0.001254 0.001170 0.001073 0.000969 0.000863 0.000758 0.000658 0.000565 0.000479 0.000402 0.000333 0.000273 0.000221 0.000176 0.000139 0.000109 0.000084 0.000065 0.000050 0.000038 0.000029 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000043 0.000057 0.000075 0.000097 0.000125 0.000159 0.000199 0.000246 0.000301 0.000364 0.000434 0.000511 0.000594 0.000684 0.000777 0.000872 0.000966 0.001057 0.001138 0.001205 0.001249 0.001259 0.001225 0.001132 0.000965 0.000707 0.000343 -0.000141 -0.000757 -0.001513 -0.002411 -0.003446 -0.004605 -0.005870 -0.007212 -0.008596 -0.009981 -0.011320 -0.012566 -0.013668 -0.014580 -0.015258 -0.015666 -0.015777 -0.015574 -0.015055 -0.014229 -0.013116 -0.011751 -0.010175 -0.008436 -0.006587 -0.004682 -0.002773 -0.000908 0.000869 0.002522 0.004024 0.005353 0.006499 0.007454 0.008219 0.008799 0.009203 0.009443 0.009537 0.009503 0.009360 0.009133 0.008846 0.008525 0.008198 0.007891 0.007631 0.007439 0.007334 0.007325 0.007415 0.007597 0.007851 0.008151 0.008459 0.008731 0.008916 0.008962 0.008818 0.008441 0.007792 0.006848 0.005598 0.004051 0.002229 0.000174 -0.002057 -0.004395 -0.006759 -0.009067 -0.011234 -0.013181 -0.014838 -0.016150 -0.017076 -0.017596 -0.017707 -0.017425 -0.016782 -0.015824 -0.014608 -0.013196 -0.011654 -0.010048 -0.008436 -0.006874 -0.005405 -0.004063 -0.002871 -0.001842 -0.000978 -0.000276 0.000276 0.000692 0.000989 0.001185 0.001298 0.001344 0.001338 0.001294 0.001223 0.001134 0.001034 0.000930 0.000824 0.000722 0.000625 0.000534 0.000452 0.000377 0.000312 0.000254 0.000205 0.000163 0.000129 0.000100 0.000077 0.000059 0.000045 0.000034 0.000026 0.000019 0.000014 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000029 0.000039 0.000052 0.000069 0.000090 0.000116 0.000147 0.000185 0.000230 0.000283 0.000343 0.000410 0.000485 0.000567 0.000655 0.000747 0.000843 0.000940 0.001035 0.001124 0.001202 0.001262 0.001295 0.001291 0.001237 0.001119 0.000920 0.000626 0.000223 -0.000303 -0.000962 -0.001757 -0.002689 -0.003750 -0.004927 -0.006198 -0.007533 -0.008898 -0.010253 -0.011553 -0.012752 -0.013805 -0.014667 -0.015299 -0.015669 -0.015754 -0.015541 -0.015028 -0.014225 -0.013152 -0.011840 -0.010325 -0.008651 -0.006864 -0.005012 -0.003139 -0.001289 0.000500 0.002194 0.003767 0.005198 0.006472 0.007577 0.008510 0.009269 0.009859 0.010289 0.010569 0.010715 0.010745 0.010680 0.010542 0.010354 0.010142 0.009927 0.009731 0.009568 0.009449 0.009374 0.009339 0.009328 0.009318 0.009279 0.009174 0.008963 0.008605 0.008062 0.007301 0.006301 0.005048 0.003545 0.001806 -0.000136 -0.002238 -0.004443 -0.006684 -0.008886 -0.010976 -0.012879 -0.014529 -0.015870 -0.016860 -0.017471 -0.017694 -0.017537 -0.017023 -0.016189 -0.015084 -0.013765 -0.012294 -0.010732 -0.009139 -0.007570 -0.006072 -0.004683 -0.003430 -0.002331 -0.001393 -0.000617 0.000006 0.000488 0.000844 0.001091 0.001246 0.001327 0.001349 0.001326 0.001270 0.001190 0.001097 0.000995 0.000890 0.000786 0.000685 0.000590 0.000503 0.000424 0.000353 0.000290 0.000236 0.000189 0.000150 0.000118 0.000091 0.000070 0.000054 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000047 0.000063 0.000082 0.000107 0.000136 0.000172 0.000214 0.000264 0.000321 0.000386 0.000458 0.000538 0.000624 0.000716 0.000812 0.000910 0.001009 0.001104 0.001192 0.001266 0.001320 0.001343 0.001324 0.001250 0.001106 0.000878 0.000551 0.000113 -0.000450 -0.001142 -0.001969 -0.002927 -0.004007 -0.005194 -0.006464 -0.007790 -0.009136 -0.010464 -0.011731 -0.012894 -0.013910 -0.014738 -0.015343 -0.015697 -0.015778 -0.015576 -0.015089 -0.014328 -0.013311 -0.012063 -0.010619 -0.009016 -0.007295 -0.005497 -0.003663 -0.001832 -0.000039 0.001684 0.003309 0.004814 0.006179 0.007392 0.008442 0.009325 0.010042 0.010596 0.010998 0.011260 0.011396 0.011426 0.011368 0.011244 0.011072 0.010871 0.010655 0.010432 0.010206 0.009973 0.009722 0.009436 0.009091 0.008660 0.008112 0.007419 0.006552 0.005494 0.004232 0.002764 0.001102 -0.000732 -0.002703 -0.004766 -0.006864 -0.008935 -0.010915 -0.012735 -0.014336 -0.015662 -0.016670 -0.017331 -0.017630 -0.017567 -0.017158 -0.016433 -0.015433 -0.014207 -0.012812 -0.011306 -0.009747 -0.008189 -0.006680 -0.005261 -0.003963 -0.002807 -0.001805 -0.000962 -0.000273 0.000271 0.000684 0.000981 0.001180 0.001297 0.001348 0.001348 0.001309 0.001241 0.001155 0.001058 0.000954 0.000849 0.000746 0.000648 0.000556 0.000472 0.000396 0.000328 0.000269 0.000218 0.000174 0.000138 0.000107 0.000083 0.000063 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000024 0.000032 0.000043 0.000057 0.000075 0.000098 0.000125 0.000159 0.000198 0.000245 0.000299 0.000361 0.000431 0.000508 0.000592 0.000683 0.000778 0.000877 0.000979 0.001079 0.001175 0.001262 0.001333 0.001380 0.001392 0.001358 0.001265 0.001097 0.000843 0.000487 0.000017 -0.000575 -0.001295 -0.002146 -0.003123 -0.004215 -0.005406 -0.006673 -0.007988 -0.009317 -0.010622 -0.011865 -0.013002 -0.013995 -0.014806 -0.015402 -0.015758 -0.015855 -0.015683 -0.015242 -0.014539 -0.013591 -0.012420 -0.011056 -0.009531 -0.007883 -0.006148 -0.004363 -0.002566 -0.000788 0.000936 0.002580 0.004116 0.005525 0.006788 0.007895 0.008837 0.009612 0.010224 0.010679 0.010986 0.011159 0.011213 0.011166 0.011033 0.010830 0.010568 0.010258 0.009903 0.009502 0.009050 0.008534 0.007940 0.007247 0.006436 0.005487 0.004385 0.003120 0.001692 0.000107 -0.001618 -0.003454 -0.005366 -0.007307 -0.009226 -0.011067 -0.012771 -0.014284 -0.015553 -0.016538 -0.017208 -0.017543 -0.017541 -0.017210 -0.016572 -0.015663 -0.014524 -0.013206 -0.011763 -0.010249 -0.008716 -0.007213 -0.005780 -0.004453 -0.003254 -0.002201 -0.001301 -0.000554 0.000048 0.000514 0.000860 0.001102 0.001255 0.001337 0.001361 0.001340 0.001286 0.001210 0.001118 0.001017 0.000912 0.000808 0.000707 0.000611 0.000522 0.000441 0.000368 0.000304 0.000248 0.000200 0.000159 0.000125 0.000097 0.000075 0.000057 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000016 0.000021 0.000029 0.000039 0.000052 0.000069 0.000089 0.000115 0.000145 0.000183 0.000227 0.000278 0.000337 0.000404 0.000478 0.000560 0.000648 0.000743 0.000842 0.000946 0.001050 0.001153 0.001250 0.001336 0.001403 0.001442 0.001443 0.001394 0.001283 0.001094 0.000816 0.000435 -0.000059 -0.000675 -0.001417 -0.002286 -0.003275 -0.004374 -0.005566 -0.006829 -0.008133 -0.009448 -0.010738 -0.011963 -0.013086 -0.014069 -0.014878 -0.015482 -0.015858 -0.015988 -0.015864 -0.015483 -0.014853 -0.013986 -0.012903 -0.011630 -0.010195 -0.008632 -0.006975 -0.005259 -0.003518 -0.001787 -0.000099 0.001518 0.003034 0.004428 0.005680 0.006778 0.007711 0.008478 0.009078 0.009517 0.009804 0.009949 0.009965 0.009865 0.009662 0.009368 0.008990 0.008536 0.008006 0.007400 0.006712 0.005932 0.005051 0.004057 0.002939 0.001692 0.000316 -0.001183 -0.002791 -0.004486 -0.006237 -0.008009 -0.009758 -0.011437 -0.012996 -0.014387 -0.015564 -0.016487 -0.017126 -0.017461 -0.017485 -0.017201 -0.016627 -0.015790 -0.014726 -0.013481 -0.012101 -0.010638 -0.009141 -0.007657 -0.006226 -0.004885 -0.003660 -0.002569 -0.001624 -0.000826 -0.000174 0.000341 0.000733 0.001015 0.001205 0.001316 0.001364 0.001364 0.001325 0.001259 0.001174 0.001078 0.000975 0.000870 0.000767 0.000668 0.000575 0.000489 0.000411 0.000342 0.000281 0.000229 0.000183 0.000145 0.000114 0.000088 0.000067 0.000051 0.000038 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000047 0.000062 0.000081 0.000104 0.000133 0.000167 0.000208 0.000257 0.000313 0.000376 0.000448 0.000527 0.000613 0.000706 0.000806 0.000910 0.001017 0.001124 0.001229 0.001327 0.001410 0.001473 0.001505 0.001495 0.001433 0.001305 0.001099 0.000802 0.000401 -0.000113 -0.000748 -0.001506 -0.002387 -0.003384 -0.004487 -0.005678 -0.006935 -0.008232 -0.009536 -0.010815 -0.012032 -0.013151 -0.014136 -0.014956 -0.015583 -0.015994 -0.016174 -0.016111 -0.015804 -0.015259 -0.014485 -0.013502 -0.012331 -0.011001 -0.009540 -0.007982 -0.006361 -0.004710 -0.003064 -0.001457 0.000081 0.001522 0.002841 0.004020 0.005045 0.005907 0.006602 0.007131 0.007497 0.007707 0.007771 0.007698 0.007500 0.007186 0.006765 0.006245 0.005630 0.004923 0.004123 0.003228 0.002234 0.001139 -0.000061 -0.001362 -0.002759 -0.004238 -0.005781 -0.007363 -0.008954 -0.010518 -0.012016 -0.013407 -0.014649 -0.015702 -0.016529 -0.017103 -0.017404 -0.017420 -0.017153 -0.016616 -0.015830 -0.014826 -0.013643 -0.012323 -0.010912 -0.009457 -0.008002 -0.006587 -0.005247 -0.004009 -0.002894 -0.001916 -0.001080 -0.000386 0.000172 0.000605 0.000925 0.001148 0.001288 0.001361 0.001380 0.001357 0.001303 0.001227 0.001136 0.001036 0.000932 0.000827 0.000725 0.000629 0.000539 0.000456 0.000382 0.000317 0.000259 0.000210 0.000168 0.000132 0.000103 0.000079 0.000060 0.000045 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000024 0.000032 0.000043 0.000056 0.000073 0.000095 0.000121 0.000153 0.000191 0.000236 0.000289 0.000349 0.000417 0.000493 0.000577 0.000669 0.000767 0.000871 0.000979 0.001090 0.001201 0.001307 0.001404 0.001486 0.001543 0.001568 0.001549 0.001476 0.001335 0.001114 0.000801 0.000385 -0.000144 -0.000792 -0.001561 -0.002450 -0.003451 -0.004555 -0.005744 -0.006996 -0.008287 -0.009585 -0.010859 -0.012075 -0.013199 -0.014197 -0.015041 -0.015703 -0.016161 -0.016401 -0.016411 -0.016190 -0.015739 -0.015070 -0.014199 -0.013145 -0.011936 -0.010599 -0.009166 -0.007671 -0.006147 -0.004629 -0.003151 -0.001743 -0.000433 0.000757 0.001808 0.002706 0.003445 0.004020 0.004431 0.004682 0.004777 0.004726 0.004536 0.004217 0.003778 0.003227 0.002570 0.001815 0.000965 0.000023 -0.001009 -0.002126 -0.003325 -0.004598 -0.005931 -0.007310 -0.008712 -0.010111 -0.011478 -0.012781 -0.013986 -0.015057 -0.015960 -0.016665 -0.017144 -0.017380 -0.017359 -0.017083 -0.016557 -0.015800 -0.014838 -0.013705 -0.012437 -0.011076 -0.009665 -0.008245 -0.006854 -0.005526 -0.004289 -0.003165 -0.002167 -0.001304 -0.000578 0.000015 0.000482 0.000836 0.001089 0.001256 0.001352 0.001390 0.001382 0.001340 0.001273 0.001189 0.001093 0.000991 0.000887 0.000783 0.000684 0.000590 0.000504 0.000425 0.000355 0.000293 0.000239 0.000192 0.000153 0.000120 0.000093 0.000071 0.000053 0.000040 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000038 0.000051 0.000066 0.000085 0.000109 0.000139 0.000174 0.000216 0.000265 0.000322 0.000387 0.000460 0.000541 0.000630 0.000727 0.000830 0.000938 0.001051 0.001165 0.001278 0.001385 0.001481 0.001560 0.001614 0.001633 0.001607 0.001525 0.001374 0.001142 0.000817 0.000389 -0.000151 -0.000807 -0.001583 -0.002475 -0.003479 -0.004581 -0.005767 -0.007015 -0.008301 -0.009597 -0.010871 -0.012092 -0.013228 -0.014248 -0.015124 -0.015830 -0.016345 -0.016653 -0.016745 -0.016616 -0.016271 -0.015717 -0.014970 -0.014050 -0.012981 -0.011791 -0.010512 -0.009175 -0.007816 -0.006467 -0.005162 -0.003928 -0.002793 -0.001777 -0.000896 -0.000162 0.000418 0.000841 0.001107 0.001220 0.001184 0.001007 0.000696 0.000262 -0.000287 -0.000943 -0.001696 -0.002539 -0.003465 -0.004465 -0.005533 -0.006659 -0.007829 -0.009029 -0.010239 -0.011438 -0.012600 -0.013698 -0.014703 -0.015588 -0.016323 -0.016883 -0.017244 -0.017389 -0.017307 -0.016995 -0.016459 -0.015712 -0.014776 -0.013678 -0.012453 -0.011137 -0.009769 -0.008387 -0.007026 -0.005719 -0.004494 -0.003371 -0.002366 -0.001488 -0.000741 -0.000123 0.000372 0.000753 0.001033 0.001224 0.001340 0.001396 0.001403 0.001372 0.001314 0.001236 0.001145 0.001046 0.000943 0.000840 0.000739 0.000642 0.000552 0.000469 0.000394 0.000328 0.000269 0.000219 0.000176 0.000139 0.000109 0.000084 0.000063 0.000048 0.000035 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000034 0.000045 0.000059 0.000077 0.000098 0.000125 0.000158 0.000196 0.000242 0.000296 0.000357 0.000427 0.000505 0.000591 0.000685 0.000786 0.000893 0.001006 0.001122 0.001238 0.001353 0.001461 0.001557 0.001634 0.001685 0.001700 0.001669 0.001580 0.001422 0.001182 0.000849 0.000414 -0.000132 -0.000794 -0.001572 -0.002465 -0.003467 -0.004567 -0.005748 -0.006992 -0.008275 -0.009569 -0.010847 -0.012078 -0.013232 -0.014280 -0.015193 -0.015948 -0.016525 -0.016907 -0.017085 -0.017056 -0.016823 -0.016395 -0.015785 -0.015014 -0.014105 -0.013086 -0.011987 -0.010839 -0.009677 -0.008531 -0.007431 -0.006405 -0.005475 -0.004660 -0.003973 -0.003424 -0.003018 -0.002759 -0.002643 -0.002669 -0.002830 -0.003119 -0.003527 -0.004045 -0.004662 -0.005369 -0.006155 -0.007009 -0.007921 -0.008878 -0.009869 -0.010878 -0.011888 -0.012879 -0.013829 -0.014717 -0.015517 -0.016206 -0.016761 -0.017160 -0.017386 -0.017421 -0.017258 -0.016892 -0.016326 -0.015571 -0.014645 -0.013572 -0.012380 -0.011104 -0.009776 -0.008432 -0.007105 -0.005825 -0.004619 -0.003507 -0.002505 -0.001622 -0.000865 -0.000231 0.000282 0.000684 0.000984 0.001195 0.001329 0.001400 0.001419 0.001399 0.001350 0.001278 0.001192 0.001096 0.000995 0.000893 0.000791 0.000693 0.000600 0.000514 0.000435 0.000364 0.000302 0.000247 0.000200 0.000160 0.000126 0.000098 0.000075 0.000057 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000031 0.000040 0.000053 0.000069 0.000088 0.000112 0.000142 0.000178 0.000220 0.000270 0.000328 0.000394 0.000468 0.000551 0.000641 0.000740 0.000845 0.000956 0.001072 0.001191 0.001310 0.001426 0.001535 0.001631 0.001709 0.001758 0.001772 0.001737 0.001645 0.001482 0.001237 0.000899 0.000459 -0.000089 -0.000752 -0.001529 -0.002420 -0.003418 -0.004512 -0.005688 -0.006927 -0.008206 -0.009501 -0.010784 -0.012028 -0.013202 -0.014278 -0.015231 -0.016037 -0.016676 -0.017134 -0.017402 -0.017477 -0.017363 -0.017068 -0.016607 -0.015999 -0.015267 -0.014437 -0.013539 -0.012603 -0.011659 -0.010736 -0.009862 -0.009060 -0.008348 -0.007742 -0.007254 -0.006891 -0.006655 -0.006549 -0.006569 -0.006711 -0.006969 -0.007333 -0.007795 -0.008344 -0.008968 -0.009656 -0.010394 -0.011171 -0.011972 -0.012782 -0.013586 -0.014366 -0.015104 -0.015779 -0.016372 -0.016864 -0.017234 -0.017466 -0.017545 -0.017459 -0.017199 -0.016763 -0.016153 -0.015377 -0.014449 -0.013390 -0.012225 -0.010982 -0.009692 -0.008386 -0.007095 -0.005846 -0.004665 -0.003572 -0.002581 -0.001704 -0.000945 -0.000305 0.000219 0.000634 0.000949 0.001174 0.001322 0.001405 0.001435 0.001424 0.001381 0.001315 0.001233 0.001141 0.001042 0.000941 0.000840 0.000741 0.000647 0.000558 0.000476 0.000401 0.000335 0.000276 0.000225 0.000182 0.000145 0.000114 0.000088 0.000067 0.000051 0.000038 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000047 0.000061 0.000079 0.000100 0.000127 0.000160 0.000199 0.000245 0.000299 0.000361 0.000431 0.000510 0.000597 0.000691 0.000794 0.000903 0.001018 0.001137 0.001258 0.001380 0.001498 0.001609 0.001707 0.001785 0.001835 0.001848 0.001813 0.001718 0.001552 0.001305 0.000965 0.000525 -0.000022 -0.000682 -0.001455 -0.002340 -0.003330 -0.004417 -0.005585 -0.006817 -0.008092 -0.009387 -0.010675 -0.011930 -0.013122 -0.014226 -0.015216 -0.016070 -0.016770 -0.017303 -0.017661 -0.017843 -0.017851 -0.017696 -0.017391 -0.016955 -0.016410 -0.015781 -0.015095 -0.014380 -0.013663 -0.012970 -0.012323 -0.011743 -0.011245 -0.010840 -0.010537 -0.010340 -0.010251 -0.010269 -0.010391 -0.010609 -0.010917 -0.011305 -0.011763 -0.012278 -0.012837 -0.013429 -0.014037 -0.014649 -0.015249 -0.015822 -0.016350 -0.016818 -0.017209 -0.017506 -0.017694 -0.017759 -0.017689 -0.017476 -0.017113 -0.016598 -0.015933 -0.015125 -0.014187 -0.013134 -0.011989 -0.010776 -0.009521 -0.008253 -0.007000 -0.005786 -0.004636 -0.003567 -0.002595 -0.001731 -0.000978 -0.000340 0.000187 0.000608 0.000931 0.001166 0.001323 0.001416 0.001454 0.001449 0.001411 0.001349 0.001270 0.001180 0.001083 0.000983 0.000883 0.000785 0.000690 0.000599 0.000515 0.000438 0.000368 0.000306 0.000251 0.000204 0.000164 0.000130 0.000102 0.000079 0.000060 0.000045 0.000033 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000041 0.000054 0.000070 0.000089 0.000113 0.000143 0.000179 0.000221 0.000271 0.000329 0.000394 0.000469 0.000551 0.000642 0.000740 0.000846 0.000959 0.001076 0.001199 0.001323 0.001448 0.001569 0.001683 0.001784 0.001864 0.001916 0.001929 0.001894 0.001798 0.001633 0.001386 0.001048 0.000611 0.000068 -0.000585 -0.001350 -0.002225 -0.003205 -0.004280 -0.005438 -0.006661 -0.007930 -0.009221 -0.010511 -0.011771 -0.012977 -0.014102 -0.015124 -0.016021 -0.016777 -0.017381 -0.017827 -0.018113 -0.018245 -0.018230 -0.018083 -0.017821 -0.017464 -0.017036 -0.016561 -0.016064 -0.015568 -0.015094 -0.014662 -0.014286 -0.013979 -0.013748 -0.013600 -0.013535 -0.013554 -0.013653 -0.013828 -0.014072 -0.014374 -0.014726 -0.015115 -0.015528 -0.015953 -0.016376 -0.016782 -0.017158 -0.017489 -0.017761 -0.017960 -0.018072 -0.018087 -0.017992 -0.017778 -0.017440 -0.016973 -0.016376 -0.015652 -0.014807 -0.013852 -0.012801 -0.011672 -0.010486 -0.009266 -0.008038 -0.006825 -0.005650 -0.004534 -0.003496 -0.002550 -0.001704 -0.000965 -0.000335 0.000188 0.000609 0.000934 0.001173 0.001336 0.001434 0.001477 0.001477 0.001442 0.001382 0.001305 0.001216 0.001120 0.001021 0.000921 0.000823 0.000728 0.000637 0.000551 0.000472 0.000399 0.000334 0.000277 0.000227 0.000184 0.000147 0.000116 0.000091 0.000070 0.000053 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000061 0.000079 0.000101 0.000127 0.000160 0.000198 0.000244 0.000297 0.000358 0.000428 0.000505 0.000591 0.000686 0.000787 0.000896 0.001012 0.001133 0.001258 0.001386 0.001515 0.001640 0.001758 0.001862 0.001945 0.001999 0.002014 0.001980 0.001886 0.001722 0.001479 0.001146 0.000715 0.000181 -0.000462 -0.001215 -0.002077 -0.003043 -0.004104 -0.005247 -0.006456 -0.007713 -0.008994 -0.010277 -0.011536 -0.012746 -0.013884 -0.014928 -0.015860 -0.016665 -0.017335 -0.017862 -0.018249 -0.018498 -0.018618 -0.018623 -0.018527 -0.018350 -0.018112 -0.017834 -0.017537 -0.017242 -0.016964 -0.016718 -0.016515 -0.016363 -0.016267 -0.016230 -0.016251 -0.016329 -0.016458 -0.016633 -0.016845 -0.017084 -0.017340 -0.017601 -0.017853 -0.018085 -0.018283 -0.018435 -0.018530 -0.018555 -0.018500 -0.018357 -0.018115 -0.017770 -0.017316 -0.016752 -0.016077 -0.015295 -0.014413 -0.013439 -0.012387 -0.011272 -0.010112 -0.008928 -0.007740 -0.006570 -0.005438 -0.004363 -0.003362 -0.002446 -0.001626 -0.000908 -0.000292 0.000221 0.000636 0.000959 0.001198 0.001363 0.001462 0.001508 0.001509 0.001476 0.001417 0.001340 0.001251 0.001154 0.001055 0.000954 0.000856 0.000761 0.000670 0.000583 0.000503 0.000429 0.000362 0.000302 0.000249 0.000203 0.000164 0.000131 0.000103 0.000080 0.000062 0.000047 0.000035 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000032 0.000041 0.000054 0.000069 0.000089 0.000113 0.000142 0.000177 0.000218 0.000267 0.000323 0.000388 0.000460 0.000541 0.000630 0.000728 0.000832 0.000945 0.001063 0.001188 0.001317 0.001449 0.001582 0.001712 0.001834 0.001942 0.002028 0.002084 0.002101 0.002069 0.001979 0.001820 0.001583 0.001258 0.000838 0.000315 -0.000314 -0.001051 -0.001897 -0.002844 -0.003885 -0.005008 -0.006197 -0.007433 -0.008695 -0.009960 -0.011206 -0.012410 -0.013550 -0.014606 -0.015563 -0.016408 -0.017132 -0.017733 -0.018209 -0.018564 -0.018806 -0.018947 -0.019001 -0.018984 -0.018914 -0.018808 -0.018685 -0.018558 -0.018440 -0.018341 -0.018268 -0.018226 -0.018218 -0.018242 -0.018299 -0.018383 -0.018490 -0.018612 -0.018740 -0.018864 -0.018974 -0.019059 -0.019106 -0.019107 -0.019050 -0.018926 -0.018728 -0.018447 -0.018080 -0.017620 -0.017067 -0.016418 -0.015676 -0.014844 -0.013930 -0.012941 -0.011889 -0.010789 -0.009656 -0.008508 -0.007362 -0.006238 -0.005153 -0.004124 -0.003164 -0.002286 -0.001499 -0.000807 -0.000212 0.000285 0.000689 0.001005 0.001240 0.001402 0.001501 0.001547 0.001548 0.001515 0.001455 0.001377 0.001287 0.001189 0.001087 0.000986 0.000886 0.000790 0.000698 0.000611 0.000530 0.000455 0.000387 0.000325 0.000270 0.000222 0.000180 0.000145 0.000115 0.000090 0.000070 0.000054 0.000041 0.000030 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000047 0.000061 0.000078 0.000099 0.000125 0.000157 0.000194 0.000238 0.000290 0.000349 0.000416 0.000491 0.000575 0.000668 0.000768 0.000875 0.000991 0.001112 0.001241 0.001374 0.001511 0.001648 0.001783 0.001909 0.002020 0.002109 0.002168 0.002188 0.002161 0.002076 0.001924 0.001696 0.001383 0.000976 0.000469 -0.000143 -0.000862 -0.001686 -0.002609 -0.003624 -0.004718 -0.005876 -0.007080 -0.008311 -0.009547 -0.010768 -0.011952 -0.013081 -0.014138 -0.015108 -0.015980 -0.016747 -0.017405 -0.017954 -0.018397 -0.018741 -0.018996 -0.019174 -0.019290 -0.019358 -0.019392 -0.019405 -0.019406 -0.019405 -0.019407 -0.019416 -0.019435 -0.019463 -0.019500 -0.019542 -0.019585 -0.019622 -0.019646 -0.019648 -0.019619 -0.019549 -0.019430 -0.019253 -0.019011 -0.018698 -0.018309 -0.017840 -0.017290 -0.016657 -0.015942 -0.015148 -0.014279 -0.013343 -0.012347 -0.011302 -0.010221 -0.009118 -0.008008 -0.006907 -0.005832 -0.004798 -0.003819 -0.002907 -0.002072 -0.001323 -0.000664 -0.000097 0.000379 0.000766 0.001070 0.001297 0.001454 0.001550 0.001593 0.001593 0.001559 0.001498 0.001418 0.001325 0.001225 0.001121 0.001017 0.000915 0.000817 0.000724 0.000636 0.000554 0.000478 0.000409 0.000346 0.000289 0.000239 0.000196 0.000158 0.000127 0.000100 0.000078 0.000061 0.000046 0.000035 0.000026 0.000020 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000041 0.000053 0.000068 0.000087 0.000110 0.000138 0.000171 0.000211 0.000258 0.000311 0.000373 0.000443 0.000522 0.000608 0.000703 0.000806 0.000916 0.001035 0.001160 0.001292 0.001430 0.001571 0.001713 0.001851 0.001981 0.002095 0.002187 0.002249 0.002274 0.002253 0.002176 0.002034 0.001818 0.001518 0.001127 0.000637 0.000046 -0.000648 -0.001444 -0.002335 -0.003314 -0.004369 -0.005484 -0.006645 -0.007832 -0.009026 -0.010209 -0.011361 -0.012467 -0.013510 -0.014479 -0.015363 -0.016155 -0.016852 -0.017452 -0.017958 -0.018378 -0.018720 -0.018993 -0.019209 -0.019380 -0.019514 -0.019620 -0.019705 -0.019774 -0.019828 -0.019872 -0.019903 -0.019923 -0.019927 -0.019913 -0.019875 -0.019807 -0.019701 -0.019550 -0.019348 -0.019086 -0.018761 -0.018366 -0.017900 -0.017359 -0.016745 -0.016057 -0.015298 -0.014472 -0.013583 -0.012640 -0.011649 -0.010620 -0.009566 -0.008499 -0.007432 -0.006380 -0.005357 -0.004377 -0.003452 -0.002592 -0.001806 -0.001101 -0.000480 0.000054 0.000502 0.000868 0.001154 0.001368 0.001516 0.001606 0.001645 0.001643 0.001606 0.001543 0.001461 0.001366 0.001263 0.001157 0.001050 0.000946 0.000845 0.000749 0.000660 0.000576 0.000499 0.000428 0.000364 0.000306 0.000255 0.000210 0.000171 0.000138 0.000110 0.000086 0.000067 0.000052 0.000040 0.000030 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000045 0.000059 0.000075 0.000096 0.000120 0.000150 0.000186 0.000227 0.000276 0.000333 0.000397 0.000470 0.000551 0.000640 0.000737 0.000842 0.000955 0.001076 0.001205 0.001341 0.001483 0.001628 0.001774 0.001915 0.002047 0.002164 0.002260 0.002326 0.002357 0.002343 0.002276 0.002146 0.001943 0.001659 0.001287 0.000819 0.000254 -0.000409 -0.001169 -0.002020 -0.002952 -0.003956 -0.005018 -0.006123 -0.007253 -0.008393 -0.009525 -0.010633 -0.011701 -0.012717 -0.013668 -0.014545 -0.015342 -0.016053 -0.016680 -0.017224 -0.017691 -0.018088 -0.018423 -0.018704 -0.018938 -0.019131 -0.019287 -0.019411 -0.019504 -0.019567 -0.019602 -0.019606 -0.019579 -0.019517 -0.019416 -0.019271 -0.019077 -0.018827 -0.018517 -0.018143 -0.017702 -0.017191 -0.016611 -0.015962 -0.015247 -0.014469 -0.013632 -0.012744 -0.011810 -0.010839 -0.009840 -0.008824 -0.007801 -0.006784 -0.005787 -0.004820 -0.003898 -0.003030 -0.002225 -0.001492 -0.000835 -0.000258 0.000238 0.000654 0.000992 0.001256 0.001453 0.001588 0.001669 0.001702 0.001695 0.001656 0.001590 0.001506 0.001408 0.001303 0.001194 0.001085 0.000978 0.000874 0.000776 0.000683 0.000598 0.000519 0.000446 0.000381 0.000322 0.000270 0.000224 0.000183 0.000149 0.000119 0.000094 0.000074 0.000057 0.000044 0.000034 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000065 0.000083 0.000104 0.000130 0.000162 0.000200 0.000244 0.000295 0.000354 0.000421 0.000495 0.000578 0.000669 0.000768 0.000875 0.000991 0.001115 0.001247 0.001386 0.001532 0.001680 0.001828 0.001972 0.002106 0.002226 0.002325 0.002398 0.002436 0.002431 0.002374 0.002257 0.002070 0.001804 0.001454 0.001014 0.000481 -0.000145 -0.000860 -0.001660 -0.002536 -0.003479 -0.004476 -0.005513 -0.006576 -0.007649 -0.008719 -0.009769 -0.010787 -0.011759 -0.012674 -0.013523 -0.014301 -0.015003 -0.015630 -0.016185 -0.016670 -0.017092 -0.017455 -0.017764 -0.018022 -0.018233 -0.018399 -0.018521 -0.018600 -0.018637 -0.018630 -0.018578 -0.018479 -0.018329 -0.018125 -0.017864 -0.017540 -0.017152 -0.016697 -0.016175 -0.015586 -0.014933 -0.014218 -0.013447 -0.012623 -0.011756 -0.010850 -0.009915 -0.008960 -0.007993 -0.007026 -0.006069 -0.005132 -0.004229 -0.003368 -0.002561 -0.001815 -0.001138 -0.000533 -0.000003 0.000452 0.000831 0.001138 0.001376 0.001552 0.001670 0.001738 0.001762 0.001749 0.001705 0.001637 0.001551 0.001451 0.001344 0.001232 0.001121 0.001011 0.000905 0.000804 0.000709 0.000620 0.000539 0.000464 0.000397 0.000337 0.000283 0.000236 0.000194 0.000159 0.000128 0.000102 0.000080 0.000063 0.000049 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000026 0.000033 0.000043 0.000055 0.000071 0.000090 0.000113 0.000140 0.000174 0.000213 0.000260 0.000313 0.000374 0.000443 0.000519 0.000604 0.000696 0.000796 0.000905 0.001023 0.001149 0.001284 0.001427 0.001574 0.001724 0.001874 0.002019 0.002156 0.002279 0.002383 0.002461 0.002507 0.002512 0.002468 0.002365 0.002195 0.001952 0.001628 0.001220 0.000727 0.000147 -0.000516 -0.001256 -0.002067 -0.002939 -0.003862 -0.004822 -0.005808 -0.006805 -0.007801 -0.008781 -0.009732 -0.010643 -0.011503 -0.012304 -0.013041 -0.013711 -0.014315 -0.014854 -0.015330 -0.015746 -0.016104 -0.016407 -0.016655 -0.016850 -0.016993 -0.017083 -0.017120 -0.017105 -0.017035 -0.016910 -0.016726 -0.016482 -0.016175 -0.015803 -0.015365 -0.014862 -0.014294 -0.013664 -0.012977 -0.012237 -0.011450 -0.010624 -0.009765 -0.008882 -0.007984 -0.007080 -0.006179 -0.005290 -0.004424 -0.003590 -0.002798 -0.002056 -0.001372 -0.000752 -0.000201 0.000280 0.000689 0.001029 0.001302 0.001512 0.001663 0.001762 0.001814 0.001826 0.001804 0.001754 0.001682 0.001593 0.001492 0.001382 0.001269 0.001156 0.001044 0.000936 0.000832 0.000735 0.000644 0.000560 0.000483 0.000414 0.000352 0.000296 0.000248 0.000205 0.000168 0.000136 0.000109 0.000087 0.000068 0.000053 0.000041 0.000031 0.000024 0.000018 0.000014 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000028 0.000037 0.000047 0.000060 0.000077 0.000097 0.000121 0.000151 0.000186 0.000227 0.000275 0.000331 0.000393 0.000463 0.000541 0.000626 0.000719 0.000821 0.000931 0.001051 0.001179 0.001316 0.001460 0.001609 0.001760 0.001910 0.002056 0.002195 0.002321 0.002431 0.002516 0.002570 0.002586 0.002555 0.002468 0.002319 0.002101 0.001809 0.001439 0.000991 0.000463 -0.000140 -0.000814 -0.001552 -0.002347 -0.003188 -0.004064 -0.004964 -0.005876 -0.006786 -0.007682 -0.008552 -0.009385 -0.010172 -0.010906 -0.011584 -0.012203 -0.012762 -0.013263 -0.013704 -0.014088 -0.014415 -0.014683 -0.014894 -0.015048 -0.015144 -0.015181 -0.015161 -0.015081 -0.014940 -0.014737 -0.014471 -0.014140 -0.013744 -0.013284 -0.012762 -0.012180 -0.011544 -0.010858 -0.010128 -0.009362 -0.008568 -0.007752 -0.006925 -0.006095 -0.005270 -0.004459 -0.003670 -0.002913 -0.002195 -0.001523 -0.000905 -0.000347 0.000149 0.000579 0.000943 0.001242 0.001480 0.001658 0.001783 0.001860 0.001894 0.001892 0.001860 0.001802 0.001725 0.001632 0.001528 0.001417 0.001303 0.001188 0.001075 0.000965 0.000861 0.000761 0.000669 0.000582 0.000503 0.000432 0.000367 0.000310 0.000260 0.000215 0.000177 0.000145 0.000117 0.000093 0.000074 0.000058 0.000045 0.000035 0.000026 0.000020 0.000015 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000051 0.000065 0.000082 0.000104 0.000130 0.000161 0.000197 0.000241 0.000290 0.000347 0.000410 0.000481 0.000559 0.000645 0.000739 0.000841 0.000953 0.001074 0.001203 0.001341 0.001485 0.001634 0.001784 0.001935 0.002082 0.002223 0.002353 0.002468 0.002560 0.002624 0.002651 0.002634 0.002566 0.002440 0.002252 0.001995 0.001668 0.001269 0.000799 0.000260 -0.000343 -0.001004 -0.001715 -0.002469 -0.003255 -0.004062 -0.004879 -0.005693 -0.006494 -0.007270 -0.008011 -0.008712 -0.009366 -0.009969 -0.010521 -0.011019 -0.011462 -0.011849 -0.012180 -0.012454 -0.012669 -0.012826 -0.012923 -0.012960 -0.012937 -0.012853 -0.012707 -0.012499 -0.012227 -0.011891 -0.011494 -0.011036 -0.010521 -0.009955 -0.009341 -0.008686 -0.007996 -0.007281 -0.006546 -0.005801 -0.005054 -0.004313 -0.003587 -0.002883 -0.002208 -0.001569 -0.000973 -0.000425 0.000070 0.000507 0.000885 0.001203 0.001461 0.001663 0.001810 0.001909 0.001963 0.001978 0.001960 0.001915 0.001848 0.001764 0.001667 0.001560 0.001448 0.001332 0.001216 0.001102 0.000992 0.000886 0.000786 0.000692 0.000605 0.000524 0.000450 0.000384 0.000324 0.000272 0.000226 0.000187 0.000153 0.000124 0.000099 0.000079 0.000062 0.000049 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000043 0.000055 0.000070 0.000088 0.000111 0.000138 0.000171 0.000209 0.000253 0.000304 0.000361 0.000425 0.000496 0.000574 0.000660 0.000754 0.000857 0.000970 0.001091 0.001221 0.001358 0.001501 0.001648 0.001798 0.001948 0.002097 0.002240 0.002374 0.002494 0.002594 0.002667 0.002706 0.002705 0.002658 0.002558 0.002401 0.002183 0.001901 0.001555 0.001144 0.000673 0.000144 -0.000437 -0.001062 -0.001724 -0.002414 -0.003122 -0.003836 -0.004547 -0.005243 -0.005916 -0.006558 -0.007163 -0.007727 -0.008247 -0.008720 -0.009144 -0.009517 -0.009837 -0.010102 -0.010312 -0.010464 -0.010559 -0.010595 -0.010572 -0.010490 -0.010347 -0.010144 -0.009881 -0.009558 -0.009177 -0.008742 -0.008258 -0.007728 -0.007160 -0.006559 -0.005933 -0.005290 -0.004636 -0.003980 -0.003330 -0.002693 -0.002077 -0.001488 -0.000932 -0.000414 0.000060 0.000488 0.000865 0.001189 0.001460 0.001677 0.001843 0.001960 0.002032 0.002064 0.002060 0.002027 0.001969 0.001892 0.001800 0.001697 0.001587 0.001472 0.001356 0.001239 0.001125 0.001014 0.000908 0.000808 0.000713 0.000625 0.000543 0.000468 0.000400 0.000339 0.000285 0.000237 0.000196 0.000161 0.000131 0.000105 0.000084 0.000067 0.000052 0.000041 0.000032 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000059 0.000075 0.000095 0.000118 0.000147 0.000181 0.000220 0.000265 0.000315 0.000373 0.000436 0.000507 0.000585 0.000671 0.000765 0.000869 0.000981 0.001102 0.001230 0.001366 0.001507 0.001652 0.001801 0.001951 0.002100 0.002246 0.002384 0.002509 0.002616 0.002698 0.002751 0.002767 0.002741 0.002668 0.002544 0.002365 0.002130 0.001837 0.001488 0.001084 0.000631 0.000132 -0.000405 -0.000973 -0.001564 -0.002167 -0.002775 -0.003376 -0.003963 -0.004529 -0.005068 -0.005574 -0.006045 -0.006476 -0.006865 -0.007209 -0.007505 -0.007752 -0.007947 -0.008090 -0.008179 -0.008213 -0.008192 -0.008116 -0.007984 -0.007796 -0.007552 -0.007255 -0.006906 -0.006511 -0.006073 -0.005598 -0.005092 -0.004562 -0.004015 -0.003458 -0.002898 -0.002343 -0.001799 -0.001273 -0.000771 -0.000299 0.000139 0.000539 0.000898 0.001214 0.001483 0.001706 0.001882 0.002012 0.002100 0.002147 0.002158 0.002136 0.002088 0.002018 0.001931 0.001831 0.001722 0.001608 0.001490 0.001373 0.001256 0.001141 0.001030 0.000925 0.000824 0.000730 0.000642 0.000560 0.000485 0.000416 0.000354 0.000298 0.000249 0.000206 0.000169 0.000138 0.000111 0.000089 0.000071 0.000056 0.000044 0.000034 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000030 0.000039 0.000050 0.000063 0.000080 0.000101 0.000126 0.000155 0.000189 0.000229 0.000274 0.000324 0.000381 0.000444 0.000515 0.000592 0.000678 0.000773 0.000876 0.000987 0.001106 0.001232 0.001364 0.001503 0.001646 0.001793 0.001943 0.002093 0.002241 0.002382 0.002512 0.002626 0.002718 0.002783 0.002816 0.002812 0.002766 0.002675 0.002535 0.002346 0.002106 0.001817 0.001482 0.001104 0.000687 0.000239 -0.000234 -0.000724 -0.001222 -0.001722 -0.002214 -0.002694 -0.003155 -0.003592 -0.004001 -0.004378 -0.004721 -0.005026 -0.005290 -0.005511 -0.005686 -0.005814 -0.005894 -0.005926 -0.005909 -0.005842 -0.005725 -0.005558 -0.005343 -0.005081 -0.004775 -0.004430 -0.004050 -0.003640 -0.003208 -0.002759 -0.002300 -0.001837 -0.001377 -0.000926 -0.000490 -0.000075 0.000315 0.000674 0.001001 0.001292 0.001546 0.001760 0.001935 0.002069 0.002165 0.002223 0.002246 0.002237 0.002200 0.002139 0.002058 0.001962 0.001855 0.001740 0.001622 0.001502 0.001382 0.001265 0.001151 0.001040 0.000935 0.000835 0.000742 0.000654 0.000573 0.000498 0.000429 0.000367 0.000310 0.000260 0.000216 0.000178 0.000145 0.000117 0.000094 0.000075 0.000059 0.000047 0.000037 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000033 0.000042 0.000054 0.000068 0.000086 0.000107 0.000132 0.000162 0.000196 0.000236 0.000281 0.000331 0.000387 0.000450 0.000520 0.000597 0.000682 0.000776 0.000877 0.000986 0.001102 0.001225 0.001354 0.001489 0.001630 0.001776 0.001925 0.002076 0.002225 0.002369 0.002503 0.002623 0.002724 0.002801 0.002850 0.002867 0.002847 0.002787 0.002685 0.002540 0.002351 0.002122 0.001853 0.001548 0.001213 0.000853 0.000474 0.000083 -0.000314 -0.000710 -0.001099 -0.001476 -0.001838 -0.002179 -0.002497 -0.002787 -0.003047 -0.003273 -0.003462 -0.003613 -0.003724 -0.003794 -0.003823 -0.003809 -0.003754 -0.003655 -0.003515 -0.003333 -0.003112 -0.002856 -0.002567 -0.002251 -0.001913 -0.001559 -0.001194 -0.000825 -0.000458 -0.000097 0.000252 0.000583 0.000892 0.001177 0.001433 0.001659 0.001853 0.002014 0.002141 0.002235 0.002296 0.002326 0.002326 0.002299 0.002248 0.002175 0.002085 0.001982 0.001869 0.001750 0.001628 0.001506 0.001385 0.001267 0.001153 0.001043 0.000939 0.000840 0.000748 0.000661 0.000581 0.000507 0.000439 0.000377 0.000321 0.000270 0.000225 0.000186 0.000152 0.000124 0.000099 0.000079 0.000063 0.000050 0.000039 0.000030 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000035 0.000045 0.000057 0.000072 0.000090 0.000112 0.000138 0.000167 0.000202 0.000241 0.000285 0.000335 0.000390 0.000453 0.000522 0.000599 0.000683 0.000774 0.000873 0.000979 0.001091 0.001210 0.001335 0.001467 0.001606 0.001750 0.001898 0.002048 0.002198 0.002343 0.002480 0.002605 0.002714 0.002802 0.002866 0.002901 0.002904 0.002873 0.002807 0.002704 0.002565 0.002391 0.002186 0.001953 0.001695 0.001419 0.001129 0.000831 0.000529 0.000229 -0.000066 -0.000352 -0.000624 -0.000879 -0.001115 -0.001326 -0.001511 -0.001667 -0.001792 -0.001885 -0.001944 -0.001969 -0.001959 -0.001915 -0.001837 -0.001725 -0.001579 -0.001402 -0.001196 -0.000966 -0.000716 -0.000450 -0.000174 0.000107 0.000388 0.000665 0.000931 0.001184 0.001419 0.001633 0.001824 0.001989 0.002127 0.002238 0.002321 0.002376 0.002404 0.002407 0.002385 0.002340 0.002276 0.002194 0.002097 0.001988 0.001872 0.001750 0.001626 0.001502 0.001380 0.001262 0.001148 0.001039 0.000936 0.000839 0.000747 0.000663 0.000584 0.000511 0.000445 0.000384 0.000328 0.000278 0.000233 0.000194 0.000159 0.000129 0.000104 0.000084 0.000066 0.000052 0.000041 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000038 0.000048 0.000061 0.000076 0.000094 0.000116 0.000142 0.000171 0.000205 0.000244 0.000287 0.000336 0.000391 0.000453 0.000521 0.000596 0.000678 0.000767 0.000862 0.000964 0.001072 0.001187 0.001309 0.001438 0.001573 0.001715 0.001862 0.002010 0.002159 0.002304 0.002443 0.002572 0.002686 0.002783 0.002859 0.002910 0.002935 0.002930 0.002896 0.002832 0.002739 0.002619 0.002473 0.002306 0.002121 0.001922 0.001713 0.001498 0.001280 0.001063 0.000850 0.000644 0.000449 0.000268 0.000104 -0.000041 -0.000163 -0.000262 -0.000335 -0.000382 -0.000403 -0.000398 -0.000366 -0.000307 -0.000223 -0.000113 0.000020 0.000175 0.000348 0.000535 0.000732 0.000934 0.001138 0.001338 0.001531 0.001712 0.001880 0.002030 0.002161 0.002271 0.002359 0.002425 0.002468 0.002488 0.002486 0.002463 0.002421 0.002360 0.002284 0.002193 0.002091 0.001979 0.001860 0.001737 0.001613 0.001489 0.001367 0.001249 0.001136 0.001029 0.000927 0.000831 0.000742 0.000658 0.000581 0.000510 0.000446 0.000386 0.000332 0.000283 0.000239 0.000200 0.000165 0.000135 0.000109 0.000088 0.000070 0.000055 0.000043 0.000034 0.000027 0.000021 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000032 0.000040 0.000051 0.000064 0.000079 0.000097 0.000119 0.000144 0.000173 0.000207 0.000245 0.000287 0.000336 0.000390 0.000451 0.000517 0.000590 0.000669 0.000755 0.000846 0.000943 0.001047 0.001158 0.001276 0.001401 0.001534 0.001672 0.001816 0.001962 0.002109 0.002253 0.002392 0.002522 0.002640 0.002743 0.002828 0.002893 0.002936 0.002955 0.002950 0.002921 0.002870 0.002797 0.002706 0.002599 0.002478 0.002346 0.002207 0.002062 0.001915 0.001767 0.001623 0.001483 0.001353 0.001233 0.001127 0.001036 0.000963 0.000908 0.000872 0.000856 0.000858 0.000879 0.000918 0.000977 0.001053 0.001145 0.001253 0.001373 0.001502 0.001636 0.001772 0.001906 0.002035 0.002155 0.002263 0.002357 0.002436 0.002498 0.002543 0.002569 0.002577 0.002566 0.002538 0.002494 0.002434 0.002359 0.002272 0.002174 0.002067 0.001953 0.001834 0.001711 0.001588 0.001465 0.001345 0.001229 0.001118 0.001012 0.000912 0.000819 0.000731 0.000649 0.000574 0.000505 0.000442 0.000384 0.000332 0.000285 0.000242 0.000204 0.000169 0.000140 0.000114 0.000091 0.000073 0.000058 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000042 0.000053 0.000066 0.000081 0.000099 0.000120 0.000145 0.000174 0.000207 0.000244 0.000286 0.000333 0.000386 0.000445 0.000510 0.000580 0.000655 0.000736 0.000823 0.000916 0.001016 0.001122 0.001236 0.001358 0.001487 0.001622 0.001762 0.001904 0.002047 0.002189 0.002325 0.002455 0.002574 0.002681 0.002773 0.002848 0.002906 0.002945 0.002966 0.002968 0.002953 0.002922 0.002878 0.002821 0.002754 0.002678 0.002595 0.002507 0.002417 0.002325 0.002235 0.002149 0.002069 0.001998 0.001936 0.001886 0.001849 0.001824 0.001811 0.001810 0.001822 0.001844 0.001879 0.001925 0.001981 0.002047 0.002120 0.002198 0.002278 0.002357 0.002432 0.002500 0.002560 0.002608 0.002643 0.002665 0.002672 0.002665 0.002644 0.002608 0.002559 0.002497 0.002422 0.002337 0.002241 0.002138 0.002028 0.001913 0.001794 0.001673 0.001552 0.001432 0.001315 0.001202 0.001093 0.000990 0.000892 0.000801 0.000716 0.000636 0.000563 0.000496 0.000435 0.000379 0.000328 0.000283 0.000242 0.000205 0.000172 0.000143 0.000117 0.000095 0.000076 0.000060 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000043 0.000054 0.000067 0.000082 0.000100 0.000121 0.000145 0.000173 0.000205 0.000242 0.000283 0.000329 0.000380 0.000436 0.000498 0.000565 0.000636 0.000713 0.000796 0.000884 0.000980 0.001082 0.001192 0.001310 0.001434 0.001564 0.001699 0.001837 0.001975 0.002111 0.002244 0.002370 0.002488 0.002596 0.002693 0.002776 0.002845 0.002901 0.002942 0.002971 0.002986 0.002990 0.002983 0.002966 0.002941 0.002908 0.002869 0.002825 0.002777 0.002729 0.002681 0.002635 0.002594 0.002558 0.002529 0.002506 0.002491 0.002482 0.002479 0.002482 0.002491 0.002505 0.002525 0.002551 0.002581 0.002615 0.002650 0.002685 0.002717 0.002744 0.002764 0.002776 0.002777 0.002767 0.002745 0.002712 0.002667 0.002611 0.002545 0.002470 0.002385 0.002291 0.002191 0.002084 0.001973 0.001858 0.001741 0.001624 0.001506 0.001390 0.001277 0.001167 0.001062 0.000962 0.000868 0.000779 0.000697 0.000620 0.000549 0.000484 0.000425 0.000371 0.000322 0.000278 0.000239 0.000204 0.000172 0.000144 0.000119 0.000097 0.000078 0.000062 0.000049 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000055 0.000067 0.000082 0.000100 0.000120 0.000144 0.000171 0.000202 0.000238 0.000278 0.000322 0.000371 0.000424 0.000482 0.000545 0.000613 0.000685 0.000764 0.000848 0.000940 0.001038 0.001144 0.001257 0.001376 0.001500 0.001629 0.001760 0.001891 0.002021 0.002147 0.002268 0.002383 0.002490 0.002588 0.002677 0.002755 0.002823 0.002881 0.002929 0.002967 0.002997 0.003018 0.003031 0.003036 0.003034 0.003027 0.003015 0.002999 0.002982 0.002965 0.002948 0.002934 0.002921 0.002911 0.002904 0.002898 0.002894 0.002890 0.002888 0.002886 0.002885 0.002886 0.002888 0.002890 0.002892 0.002891 0.002887 0.002877 0.002861 0.002836 0.002803 0.002760 0.002708 0.002646 0.002576 0.002498 0.002413 0.002321 0.002224 0.002121 0.002014 0.001903 0.001791 0.001677 0.001563 0.001451 0.001339 0.001231 0.001126 0.001025 0.000929 0.000838 0.000753 0.000674 0.000600 0.000532 0.000470 0.000413 0.000361 0.000314 0.000271 0.000234 0.000200 0.000170 0.000143 0.000119 0.000098 0.000080 0.000064 0.000051 0.000040 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000044 0.000055 0.000067 0.000082 0.000099 0.000119 0.000142 0.000168 0.000198 0.000232 0.000270 0.000312 0.000359 0.000409 0.000464 0.000522 0.000586 0.000655 0.000729 0.000810 0.000897 0.000991 0.001092 0.001199 0.001312 0.001430 0.001551 0.001673 0.001796 0.001917 0.002036 0.002150 0.002260 0.002364 0.002462 0.002553 0.002636 0.002712 0.002781 0.002843 0.002897 0.002944 0.002984 0.003017 0.003042 0.003061 0.003075 0.003085 0.003092 0.003096 0.003099 0.003101 0.003103 0.003103 0.003102 0.003099 0.003093 0.003085 0.003074 0.003060 0.003044 0.003026 0.003006 0.002985 0.002961 0.002935 0.002904 0.002868 0.002825 0.002776 0.002719 0.002654 0.002582 0.002503 0.002418 0.002328 0.002233 0.002134 0.002031 0.001926 0.001818 0.001710 0.001601 0.001493 0.001386 0.001281 0.001178 0.001079 0.000983 0.000892 0.000805 0.000724 0.000648 0.000578 0.000513 0.000453 0.000399 0.000349 0.000304 0.000263 0.000227 0.000195 0.000166 0.000141 0.000118 0.000098 0.000081 0.000065 0.000052 0.000041 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000044 0.000054 0.000066 0.000081 0.000097 0.000117 0.000139 0.000164 0.000193 0.000225 0.000261 0.000301 0.000344 0.000391 0.000442 0.000497 0.000557 0.000622 0.000692 0.000769 0.000852 0.000941 0.001037 0.001138 0.001243 0.001353 0.001464 0.001577 0.001690 0.001801 0.001911 0.002018 0.002121 0.002221 0.002316 0.002406 0.002492 0.002572 0.002647 0.002716 0.002779 0.002836 0.002886 0.002930 0.002968 0.003000 0.003028 0.003051 0.003072 0.003089 0.003104 0.003115 0.003123 0.003126 0.003126 0.003119 0.003108 0.003090 0.003068 0.003041 0.003010 0.002976 0.002939 0.002898 0.002853 0.002805 0.002751 0.002692 0.002627 0.002556 0.002478 0.002396 0.002308 0.002217 0.002121 0.002023 0.001923 0.001822 0.001720 0.001617 0.001514 0.001413 0.001313 0.001214 0.001119 0.001026 0.000936 0.000850 0.000769 0.000692 0.000620 0.000553 0.000492 0.000435 0.000383 0.000336 0.000293 0.000254 0.000220 0.000189 0.000161 0.000137 0.000116 0.000097 0.000080 0.000065 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000044 0.000054 0.000065 0.000079 0.000095 0.000114 0.000135 0.000159 0.000186 0.000217 0.000250 0.000287 0.000327 0.000371 0.000418 0.000469 0.000526 0.000587 0.000654 0.000726 0.000805 0.000889 0.000978 0.001071 0.001168 0.001268 0.001369 0.001472 0.001574 0.001675 0.001775 0.001874 0.001970 0.002063 0.002154 0.002242 0.002326 0.002406 0.002482 0.002553 0.002619 0.002680 0.002734 0.002783 0.002826 0.002866 0.002900 0.002931 0.002958 0.002981 0.002999 0.003012 0.003019 0.003020 0.003013 0.003000 0.002979 0.002951 0.002918 0.002879 0.002836 0.002789 0.002738 0.002683 0.002624 0.002560 0.002492 0.002419 0.002341 0.002258 0.002172 0.002083 0.001990 0.001896 0.001801 0.001705 0.001609 0.001513 0.001418 0.001324 0.001231 0.001141 0.001053 0.000967 0.000884 0.000805 0.000729 0.000657 0.000590 0.000527 0.000468 0.000415 0.000366 0.000321 0.000281 0.000244 0.000211 0.000182 0.000156 0.000133 0.000112 0.000094 0.000079 0.000065 0.000053 0.000042 0.000034 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000043 0.000053 0.000064 0.000077 0.000092 0.000110 0.000130 0.000153 0.000178 0.000207 0.000238 0.000271 0.000308 0.000349 0.000393 0.000441 0.000494 0.000551 0.000614 0.000682 0.000756 0.000833 0.000915 0.001000 0.001087 0.001177 0.001268 0.001359 0.001450 0.001541 0.001632 0.001721 0.001809 0.001896 0.001980 0.002063 0.002143 0.002220 0.002293 0.002362 0.002426 0.002485 0.002539 0.002589 0.002634 0.002675 0.002712 0.002745 0.002772 0.002795 0.002811 0.002820 0.002821 0.002815 0.002800 0.002778 0.002748 0.002712 0.002670 0.002623 0.002571 0.002515 0.002455 0.002392 0.002324 0.002252 0.002177 0.002098 0.002015 0.001930 0.001843 0.001755 0.001666 0.001577 0.001488 0.001400 0.001313 0.001227 0.001143 0.001061 0.000981 0.000903 0.000828 0.000755 0.000685 0.000619 0.000557 0.000498 0.000443 0.000393 0.000347 0.000306 0.000268 0.000233 0.000202 0.000175 0.000150 0.000128 0.000109 0.000092 0.000077 0.000064 0.000052 0.000042 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000042 0.000051 0.000062 0.000075 0.000089 0.000106 0.000125 0.000146 0.000169 0.000195 0.000224 0.000255 0.000288 0.000326 0.000367 0.000412 0.000461 0.000515 0.000574 0.000637 0.000704 0.000774 0.000848 0.000924 0.001001 0.001080 0.001160 0.001241 0.001322 0.001403 0.001484 0.001564 0.001643 0.001722 0.001799 0.001875 0.001948 0.002019 0.002087 0.002150 0.002210 0.002265 0.002316 0.002364 0.002407 0.002446 0.002481 0.002511 0.002534 0.002552 0.002562 0.002564 0.002558 0.002543 0.002521 0.002491 0.002455 0.002413 0.002366 0.002314 0.002257 0.002197 0.002133 0.002066 0.001995 0.001921 0.001845 0.001766 0.001686 0.001605 0.001523 0.001441 0.001360 0.001281 0.001202 0.001125 0.001050 0.000976 0.000904 0.000834 0.000767 0.000701 0.000638 0.000578 0.000521 0.000467 0.000417 0.000370 0.000328 0.000289 0.000253 0.000221 0.000193 0.000167 0.000144 0.000123 0.000105 0.000089 0.000074 0.000062 0.000051 0.000042 0.000034 0.000027 0.000021 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000060 0.000072 0.000085 0.000101 0.000118 0.000138 0.000159 0.000183 0.000209 0.000237 0.000268 0.000303 0.000341 0.000383 0.000429 0.000479 0.000532 0.000589 0.000649 0.000712 0.000777 0.000843 0.000912 0.000981 0.001051 0.001122 0.001193 0.001264 0.001335 0.001406 0.001476 0.001546 0.001615 0.001683 0.001749 0.001812 0.001872 0.001929 0.001982 0.002032 0.002078 0.002120 0.002159 0.002193 0.002223 0.002247 0.002264 0.002274 0.002276 0.002271 0.002257 0.002236 0.002209 0.002174 0.002134 0.002089 0.002040 0.001987 0.001929 0.001868 0.001804 0.001737 0.001668 0.001597 0.001524 0.001451 0.001377 0.001303 0.001230 0.001159 0.001088 0.001020 0.000953 0.000888 0.000825 0.000763 0.000703 0.000645 0.000589 0.000535 0.000483 0.000435 0.000389 0.000346 0.000307 0.000271 0.000238 0.000209 0.000182 0.000158 0.000136 0.000117 0.000100 0.000085 0.000072 0.000060 0.000050 0.000041 0.000033 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000048 0.000057 0.000069 0.000081 0.000096 0.000111 0.000129 0.000148 0.000170 0.000193 0.000219 0.000248 0.000280 0.000315 0.000354 0.000396 0.000441 0.000489 0.000540 0.000593 0.000647 0.000704 0.000762 0.000821 0.000881 0.000942 0.001003 0.001065 0.001127 0.001188 0.001250 0.001312 0.001373 0.001433 0.001492 0.001549 0.001604 0.001656 0.001705 0.001751 0.001794 0.001834 0.001871 0.001903 0.001931 0.001953 0.001970 0.001979 0.001981 0.001977 0.001964 0.001946 0.001921 0.001890 0.001854 0.001813 0.001768 0.001719 0.001667 0.001611 0.001552 0.001491 0.001428 0.001363 0.001297 0.001232 0.001166 0.001101 0.001037 0.000975 0.000915 0.000856 0.000799 0.000744 0.000690 0.000637 0.000586 0.000537 0.000489 0.000444 0.000400 0.000359 0.000321 0.000285 0.000252 0.000222 0.000195 0.000170 0.000148 0.000129 0.000111 0.000095 0.000081 0.000069 0.000058 0.000048 0.000040 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000025 0.000031 0.000038 0.000046 0.000055 0.000065 0.000076 0.000089 0.000104 0.000120 0.000137 0.000156 0.000178 0.000201 0.000228 0.000257 0.000289 0.000325 0.000362 0.000402 0.000445 0.000489 0.000535 0.000582 0.000630 0.000680 0.000731 0.000783 0.000835 0.000888 0.000941 0.000994 0.001047 0.001101 0.001154 0.001206 0.001258 0.001308 0.001356 0.001403 0.001447 0.001488 0.001526 0.001562 0.001595 0.001624 0.001649 0.001670 0.001684 0.001693 0.001695 0.001691 0.001681 0.001664 0.001643 0.001616 0.001584 0.001548 0.001509 0.001466 0.001419 0.001370 0.001318 0.001263 0.001207 0.001149 0.001092 0.001034 0.000977 0.000920 0.000866 0.000812 0.000761 0.000711 0.000663 0.000617 0.000571 0.000527 0.000484 0.000443 0.000403 0.000365 0.000328 0.000294 0.000262 0.000233 0.000206 0.000181 0.000158 0.000138 0.000120 0.000104 0.000090 0.000077 0.000065 0.000055 0.000047 0.000039 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000043 0.000051 0.000061 0.000071 0.000083 0.000096 0.000110 0.000126 0.000143 0.000163 0.000184 0.000208 0.000235 0.000264 0.000295 0.000328 0.000363 0.000400 0.000437 0.000477 0.000517 0.000559 0.000601 0.000645 0.000689 0.000733 0.000778 0.000824 0.000869 0.000914 0.000960 0.001004 0.001049 0.001092 0.001134 0.001174 0.001212 0.001248 0.001281 0.001313 0.001341 0.001367 0.001389 0.001406 0.001419 0.001427 0.001429 0.001425 0.001417 0.001403 0.001384 0.001362 0.001335 0.001305 0.001271 0.001234 0.001194 0.001151 0.001105 0.001058 0.001009 0.000959 0.000909 0.000859 0.000810 0.000762 0.000715 0.000671 0.000627 0.000586 0.000546 0.000507 0.000469 0.000432 0.000397 0.000362 0.000329 0.000297 0.000267 0.000239 0.000213 0.000189 0.000166 0.000146 0.000128 0.000111 0.000097 0.000083 0.000072 0.000062 0.000052 0.000044 0.000037 0.000031 0.000025 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000040 0.000048 0.000056 0.000066 0.000076 0.000088 0.000100 0.000115 0.000130 0.000148 0.000168 0.000189 0.000213 0.000238 0.000265 0.000294 0.000324 0.000355 0.000387 0.000420 0.000455 0.000490 0.000526 0.000563 0.000601 0.000638 0.000677 0.000715 0.000753 0.000791 0.000829 0.000866 0.000903 0.000938 0.000972 0.001004 0.001035 0.001063 0.001090 0.001114 0.001136 0.001154 0.001169 0.001180 0.001187 0.001189 0.001186 0.001178 0.001167 0.001152 0.001133 0.001111 0.001086 0.001058 0.001027 0.000993 0.000957 0.000918 0.000878 0.000836 0.000793 0.000750 0.000708 0.000666 0.000626 0.000587 0.000549 0.000513 0.000479 0.000445 0.000413 0.000382 0.000351 0.000322 0.000293 0.000266 0.000240 0.000215 0.000192 0.000171 0.000152 0.000133 0.000117 0.000102 0.000089 0.000077 0.000066 0.000057 0.000049 0.000042 0.000035 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000037 0.000044 0.000052 0.000060 0.000069 0.000080 0.000091 0.000104 0.000118 0.000134 0.000151 0.000170 0.000190 0.000212 0.000235 0.000260 0.000285 0.000311 0.000339 0.000367 0.000396 0.000426 0.000457 0.000488 0.000519 0.000551 0.000583 0.000615 0.000647 0.000679 0.000710 0.000740 0.000770 0.000798 0.000825 0.000850 0.000874 0.000896 0.000916 0.000934 0.000949 0.000961 0.000970 0.000976 0.000977 0.000975 0.000969 0.000960 0.000947 0.000932 0.000914 0.000894 0.000871 0.000845 0.000818 0.000788 0.000755 0.000721 0.000686 0.000650 0.000614 0.000579 0.000544 0.000510 0.000477 0.000446 0.000417 0.000388 0.000361 0.000334 0.000308 0.000283 0.000259 0.000236 0.000213 0.000192 0.000172 0.000154 0.000137 0.000121 0.000106 0.000093 0.000081 0.000070 0.000061 0.000052 0.000045 0.000038 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000029 0.000034 0.000040 0.000047 0.000054 0.000063 0.000072 0.000082 0.000093 0.000106 0.000119 0.000134 0.000151 0.000168 0.000187 0.000206 0.000227 0.000248 0.000270 0.000294 0.000317 0.000342 0.000367 0.000393 0.000420 0.000446 0.000473 0.000499 0.000526 0.000552 0.000578 0.000603 0.000627 0.000650 0.000672 0.000692 0.000712 0.000729 0.000746 0.000760 0.000772 0.000782 0.000790 0.000794 0.000795 0.000793 0.000788 0.000781 0.000771 0.000759 0.000745 0.000728 0.000710 0.000690 0.000667 0.000643 0.000616 0.000588 0.000559 0.000529 0.000499 0.000470 0.000441 0.000413 0.000386 0.000361 0.000336 0.000313 0.000290 0.000268 0.000247 0.000227 0.000207 0.000188 0.000170 0.000153 0.000137 0.000122 0.000108 0.000096 0.000084 0.000074 0.000064 0.000055 0.000048 0.000041 0.000035 0.000030 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000011 0.000014 0.000016 0.000019 0.000022 0.000026 0.000031 0.000036 0.000042 0.000049 0.000056 0.000064 0.000073 0.000083 0.000093 0.000105 0.000118 0.000132 0.000147 0.000162 0.000179 0.000196 0.000214 0.000233 0.000252 0.000273 0.000293 0.000315 0.000336 0.000358 0.000380 0.000403 0.000425 0.000446 0.000467 0.000488 0.000507 0.000526 0.000543 0.000560 0.000575 0.000589 0.000602 0.000614 0.000623 0.000631 0.000637 0.000640 0.000641 0.000639 0.000635 0.000629 0.000622 0.000612 0.000601 0.000588 0.000574 0.000558 0.000540 0.000520 0.000499 0.000476 0.000452 0.000428 0.000403 0.000379 0.000355 0.000332 0.000311 0.000290 0.000270 0.000250 0.000232 0.000214 0.000197 0.000180 0.000164 0.000149 0.000134 0.000121 0.000108 0.000096 0.000085 0.000075 0.000066 0.000058 0.000050 0.000043 0.000037 0.000032 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000015 0.000017 0.000020 0.000024 0.000028 0.000033 0.000038 0.000044 0.000050 0.000057 0.000064 0.000072 0.000082 0.000092 0.000102 0.000114 0.000126 0.000140 0.000153 0.000168 0.000183 0.000199 0.000216 0.000233 0.000250 0.000268 0.000286 0.000304 0.000322 0.000341 0.000358 0.000376 0.000392 0.000408 0.000423 0.000437 0.000450 0.000462 0.000473 0.000483 0.000492 0.000499 0.000505 0.000510 0.000512 0.000512 0.000511 0.000508 0.000503 0.000497 0.000490 0.000481 0.000471 0.000460 0.000447 0.000433 0.000417 0.000400 0.000382 0.000363 0.000343 0.000323 0.000304 0.000285 0.000266 0.000248 0.000231 0.000215 0.000199 0.000184 0.000170 0.000156 0.000142 0.000129 0.000117 0.000105 0.000095 0.000085 0.000075 0.000067 0.000059 0.000052 0.000045 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000022 0.000025 0.000029 0.000034 0.000039 0.000044 0.000049 0.000056 0.000063 0.000070 0.000079 0.000088 0.000097 0.000108 0.000119 0.000131 0.000143 0.000156 0.000169 0.000183 0.000197 0.000212 0.000227 0.000242 0.000257 0.000272 0.000286 0.000300 0.000314 0.000326 0.000338 0.000349 0.000359 0.000368 0.000377 0.000384 0.000391 0.000397 0.000402 0.000405 0.000407 0.000407 0.000406 0.000404 0.000400 0.000395 0.000390 0.000383 0.000375 0.000366 0.000356 0.000345 0.000332 0.000319 0.000304 0.000289 0.000273 0.000258 0.000242 0.000226 0.000212 0.000197 0.000183 0.000170 0.000157 0.000145 0.000134 0.000122 0.000111 0.000101 0.000091 0.000082 0.000074 0.000066 0.000059 0.000052 0.000046 0.000040 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000030 0.000033 0.000038 0.000042 0.000048 0.000053 0.000060 0.000067 0.000074 0.000083 0.000091 0.000101 0.000111 0.000121 0.000132 0.000143 0.000155 0.000166 0.000178 0.000191 0.000203 0.000215 0.000227 0.000239 0.000250 0.000260 0.000269 0.000277 0.000285 0.000292 0.000298 0.000304 0.000309 0.000314 0.000317 0.000320 0.000321 0.000322 0.000321 0.000319 0.000316 0.000312 0.000308 0.000302 0.000296 0.000289 0.000281 0.000273 0.000263 0.000252 0.000241 0.000229 0.000216 0.000204 0.000191 0.000179 0.000167 0.000156 0.000144 0.000134 0.000124 0.000114 0.000104 0.000095 0.000087 0.000079 0.000071 0.000064 0.000057 0.000051 0.000046 0.000040 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000012 0.000011 0.000009 0.000008 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000029 0.000032 0.000036 0.000040 0.000045 0.000050 0.000056 0.000063 0.000070 0.000077 0.000085 0.000093 0.000102 0.000111 0.000120 0.000130 0.000140 0.000149 0.000159 0.000169 0.000179 0.000189 0.000197 0.000205 0.000213 0.000219 0.000225 0.000230 0.000235 0.000239 0.000243 0.000246 0.000249 0.000251 0.000252 0.000253 0.000252 0.000251 0.000249 0.000246 0.000242 0.000238 0.000233 0.000227 0.000221 0.000214 0.000206 0.000198 0.000189 0.000180 0.000170 0.000160 0.000150 0.000141 0.000131 0.000122 0.000113 0.000104 0.000096 0.000088 0.000081 0.000074 0.000067 0.000061 0.000055 0.000049 0.000044 0.000039 0.000035 0.000031 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000015 0.000017 0.000020 0.000022 0.000024 0.000027 0.000030 0.000034 0.000038 0.000042 0.000047 0.000053 0.000059 0.000065 0.000071 0.000078 0.000086 0.000093 0.000101 0.000108 0.000116 0.000124 0.000133 0.000140 0.000148 0.000155 0.000161 0.000167 0.000172 0.000176 0.000180 0.000183 0.000186 0.000189 0.000192 0.000194 0.000196 0.000197 0.000198 0.000198 0.000197 0.000195 0.000193 0.000190 0.000186 0.000182 0.000177 0.000172 0.000167 0.000161 0.000154 0.000147 0.000140 0.000133 0.000125 0.000117 0.000110 0.000102 0.000095 0.000088 0.000081 0.000074 0.000068 0.000062 0.000057 0.000051 0.000046 0.000042 0.000038 0.000034 0.000030 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000017 0.000018 0.000020 0.000023 0.000025 0.000028 0.000032 0.000035 0.000040 0.000044 0.000049 0.000054 0.000060 0.000066 0.000071 0.000078 0.000084 0.000090 0.000096 0.000103 0.000109 0.000115 0.000121 0.000126 0.000130 0.000134 0.000137 0.000140 0.000142 0.000144 0.000146 0.000148 0.000150 0.000152 0.000153 0.000154 0.000154 0.000153 0.000152 0.000150 0.000148 0.000145 0.000142 0.000138 0.000134 0.000129 0.000124 0.000119 0.000114 0.000108 0.000103 0.000097 0.000091 0.000085 0.000079 0.000073 0.000067 0.000062 0.000057 0.000052 0.000047 0.000043 0.000039 0.000035 0.000032 0.000028 0.000025 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000017 0.000019 0.000021 0.000024 0.000026 0.000030 0.000033 0.000037 0.000041 0.000046 0.000050 0.000055 0.000059 0.000064 0.000069 0.000074 0.000079 0.000084 0.000089 0.000094 0.000097 0.000101 0.000104 0.000106 0.000108 0.000109 0.000111 0.000112 0.000114 0.000115 0.000117 0.000118 0.000119 0.000119 0.000119 0.000118 0.000117 0.000115 0.000112 0.000110 0.000106 0.000103 0.000100 0.000096 0.000092 0.000088 0.000083 0.000079 0.000075 0.000070 0.000065 0.000060 0.000056 0.000051 0.000047 0.000043 0.000039 0.000036 0.000032 0.000029 0.000026 0.000024 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000018 0.000020 0.000022 0.000025 0.000028 0.000031 0.000035 0.000038 0.000041 0.000045 0.000049 0.000053 0.000056 0.000060 0.000064 0.000068 0.000072 0.000075 0.000077 0.000079 0.000081 0.000082 0.000083 0.000084 0.000085 0.000086 0.000088 0.000089 0.000091 0.000092 0.000092 0.000092 0.000091 0.000090 0.000089 0.000087 0.000084 0.000082 0.000079 0.000076 0.000073 0.000070 0.000067 0.000064 0.000060 0.000057 0.000053 0.000050 0.000046 0.000042 0.000039 0.000035 0.000032 0.000029 0.000027 0.000024 0.000022 0.000019 0.000017 0.000016 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000026 0.000029 0.000031 0.000034 0.000037 0.000040 0.000043 0.000046 0.000049 0.000052 0.000054 0.000057 0.000059 0.000060 0.000061 0.000062 0.000063 0.000063 0.000064 0.000065 0.000066 0.000068 0.000069 0.000070 0.000070 0.000070 0.000070 0.000069 0.000068 0.000066 0.000065 0.000063 0.000060 0.000058 0.000056 0.000053 0.000051 0.000048 0.000046 0.000043 0.000040 0.000037 0.000035 0.000032 0.000029 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000021 0.000023 0.000025 0.000027 0.000029 0.000032 0.000034 0.000036 0.000038 0.000041 0.000042 0.000044 0.000045 0.000046 0.000046 0.000047 0.000047 0.000048 0.000049 0.000050 0.000051 0.000052 0.000053 0.000054 0.000054 0.000053 0.000053 0.000052 0.000050 0.000049 0.000047 0.000046 0.000044 0.000042 0.000040 0.000038 0.000037 0.000035 0.000032 0.000030 0.000028 0.000026 0.000024 0.000021 0.000019 0.000018 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000017 0.000019 0.000020 0.000022 0.000023 0.000025 0.000027 0.000028 0.000030 0.000031 0.000032 0.000033 0.000034 0.000034 0.000035 0.000035 0.000036 0.000036 0.000037 0.000038 0.000039 0.000040 0.000040 0.000041 0.000040 0.000040 0.000039 0.000038 0.000037 0.000036 0.000034 0.000033 0.000032 0.000030 0.000029 0.000027 0.000026 0.000024 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000021 0.000022 0.000023 0.000024 0.000024 0.000025 0.000025 0.000025 0.000026 0.000026 0.000027 0.000028 0.000029 0.000029 0.000030 0.000030 0.000030 0.000030 0.000030 0.000029 0.000028 0.000028 0.000027 0.000026 0.000025 0.000024 0.000023 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000018 0.000018 0.000018 0.000019 0.000019 0.000019 0.000020 0.000021 0.000021 0.000022 0.000022 0.000023 0.000023 0.000022 0.000022 0.000022 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode32_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000015 -0.000016 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000018 -0.000019 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000026 -0.000025 -0.000024 -0.000023 -0.000023 -0.000022 -0.000022 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000020 -0.000022 -0.000023 -0.000025 -0.000026 -0.000028 -0.000029 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000029 -0.000029 -0.000028 -0.000028 -0.000027 -0.000027 -0.000027 -0.000028 -0.000029 -0.000030 -0.000032 -0.000033 -0.000033 -0.000033 -0.000033 -0.000032 -0.000031 -0.000029 -0.000028 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000018 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000021 -0.000022 -0.000023 -0.000025 -0.000026 -0.000027 -0.000029 -0.000030 -0.000030 -0.000031 -0.000031 -0.000031 -0.000032 -0.000032 -0.000032 -0.000033 -0.000033 -0.000033 -0.000033 -0.000032 -0.000033 -0.000033 -0.000034 -0.000035 -0.000036 -0.000038 -0.000039 -0.000040 -0.000041 -0.000041 -0.000041 -0.000040 -0.000039 -0.000038 -0.000036 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000022 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000027 -0.000028 -0.000029 -0.000029 -0.000030 -0.000030 -0.000030 -0.000031 -0.000032 -0.000033 -0.000034 -0.000035 -0.000036 -0.000037 -0.000037 -0.000038 -0.000039 -0.000040 -0.000042 -0.000044 -0.000046 -0.000048 -0.000050 -0.000051 -0.000052 -0.000053 -0.000052 -0.000052 -0.000051 -0.000049 -0.000048 -0.000046 -0.000044 -0.000042 -0.000039 -0.000035 -0.000032 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000022 -0.000023 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000020 -0.000020 -0.000020 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000024 -0.000024 -0.000025 -0.000025 -0.000026 -0.000027 -0.000029 -0.000031 -0.000033 -0.000036 -0.000038 -0.000040 -0.000042 -0.000043 -0.000045 -0.000047 -0.000050 -0.000052 -0.000055 -0.000058 -0.000061 -0.000064 -0.000066 -0.000067 -0.000068 -0.000068 -0.000068 -0.000067 -0.000066 -0.000064 -0.000061 -0.000058 -0.000055 -0.000050 -0.000045 -0.000040 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000040 -0.000044 -0.000048 -0.000051 -0.000055 -0.000059 -0.000062 -0.000067 -0.000071 -0.000075 -0.000079 -0.000083 -0.000086 -0.000089 -0.000090 -0.000090 -0.000090 -0.000088 -0.000086 -0.000084 -0.000080 -0.000075 -0.000070 -0.000063 -0.000057 -0.000050 -0.000043 -0.000037 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000024 -0.000024 -0.000023 -0.000021 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000005 -0.000003 -0.000001 0.000001 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000002 -0.000001 -0.000006 -0.000011 -0.000017 -0.000023 -0.000030 -0.000037 -0.000043 -0.000050 -0.000056 -0.000062 -0.000068 -0.000074 -0.000080 -0.000086 -0.000093 -0.000099 -0.000105 -0.000111 -0.000115 -0.000118 -0.000119 -0.000120 -0.000119 -0.000116 -0.000113 -0.000108 -0.000102 -0.000095 -0.000087 -0.000078 -0.000069 -0.000061 -0.000053 -0.000045 -0.000038 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000021 -0.000022 -0.000023 -0.000023 -0.000024 -0.000023 -0.000021 -0.000019 -0.000016 -0.000012 -0.000007 -0.000002 0.000002 0.000007 0.000012 0.000017 0.000021 0.000025 0.000029 0.000032 0.000034 0.000035 0.000035 0.000034 0.000031 0.000027 0.000021 0.000013 0.000004 -0.000005 -0.000016 -0.000027 -0.000038 -0.000049 -0.000059 -0.000069 -0.000079 -0.000088 -0.000097 -0.000106 -0.000116 -0.000125 -0.000134 -0.000142 -0.000149 -0.000154 -0.000157 -0.000159 -0.000158 -0.000155 -0.000151 -0.000145 -0.000137 -0.000128 -0.000117 -0.000106 -0.000095 -0.000084 -0.000073 -0.000063 -0.000054 -0.000046 -0.000039 -0.000032 -0.000027 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000021 -0.000020 -0.000018 -0.000015 -0.000010 -0.000005 0.000002 0.000009 0.000016 0.000024 0.000032 0.000040 0.000048 0.000056 0.000063 0.000069 0.000074 0.000078 0.000081 0.000081 0.000080 0.000076 0.000070 0.000062 0.000051 0.000038 0.000024 0.000009 -0.000008 -0.000025 -0.000042 -0.000058 -0.000074 -0.000089 -0.000103 -0.000117 -0.000131 -0.000144 -0.000158 -0.000171 -0.000183 -0.000194 -0.000202 -0.000207 -0.000209 -0.000209 -0.000206 -0.000201 -0.000193 -0.000183 -0.000171 -0.000157 -0.000143 -0.000129 -0.000114 -0.000101 -0.000088 -0.000076 -0.000065 -0.000055 -0.000046 -0.000039 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000016 -0.000013 -0.000008 -0.000002 0.000006 0.000014 0.000024 0.000036 0.000047 0.000060 0.000072 0.000085 0.000097 0.000109 0.000120 0.000130 0.000138 0.000144 0.000148 0.000149 0.000148 0.000143 0.000134 0.000123 0.000108 0.000091 0.000071 0.000048 0.000024 -0.000002 -0.000027 -0.000052 -0.000076 -0.000099 -0.000120 -0.000141 -0.000161 -0.000181 -0.000201 -0.000220 -0.000237 -0.000252 -0.000263 -0.000271 -0.000275 -0.000276 -0.000272 -0.000265 -0.000255 -0.000242 -0.000227 -0.000210 -0.000191 -0.000173 -0.000155 -0.000137 -0.000120 -0.000105 -0.000090 -0.000077 -0.000065 -0.000055 -0.000047 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000012 -0.000009 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000026 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000023 -0.000021 -0.000019 -0.000015 -0.000011 -0.000005 0.000002 0.000010 0.000020 0.000032 0.000046 0.000061 0.000078 0.000096 0.000115 0.000133 0.000152 0.000170 0.000188 0.000204 0.000219 0.000231 0.000240 0.000246 0.000248 0.000245 0.000239 0.000228 0.000212 0.000192 0.000167 0.000139 0.000107 0.000072 0.000036 -0.000001 -0.000038 -0.000073 -0.000107 -0.000139 -0.000170 -0.000200 -0.000228 -0.000256 -0.000283 -0.000307 -0.000327 -0.000344 -0.000355 -0.000361 -0.000362 -0.000358 -0.000350 -0.000337 -0.000320 -0.000300 -0.000279 -0.000256 -0.000232 -0.000209 -0.000186 -0.000164 -0.000144 -0.000124 -0.000107 -0.000091 -0.000077 -0.000066 -0.000056 -0.000048 -0.000041 -0.000035 -0.000028 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000029 -0.000031 -0.000031 -0.000031 -0.000030 -0.000028 -0.000025 -0.000022 -0.000017 -0.000012 -0.000005 0.000004 0.000013 0.000025 0.000039 0.000055 0.000074 0.000095 0.000118 0.000143 0.000169 0.000196 0.000224 0.000251 0.000277 0.000302 0.000325 0.000345 0.000362 0.000375 0.000383 0.000386 0.000382 0.000373 0.000358 0.000336 0.000308 0.000275 0.000235 0.000191 0.000142 0.000091 0.000039 -0.000013 -0.000064 -0.000112 -0.000159 -0.000204 -0.000246 -0.000287 -0.000327 -0.000363 -0.000396 -0.000424 -0.000447 -0.000463 -0.000472 -0.000474 -0.000470 -0.000459 -0.000443 -0.000422 -0.000397 -0.000370 -0.000341 -0.000310 -0.000280 -0.000251 -0.000222 -0.000195 -0.000170 -0.000147 -0.000126 -0.000108 -0.000092 -0.000079 -0.000067 -0.000057 -0.000048 -0.000039 -0.000031 -0.000024 -0.000017 -0.000012 -0.000007 -0.000004 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000030 -0.000032 -0.000034 -0.000034 -0.000035 -0.000033 -0.000031 -0.000027 -0.000022 -0.000016 -0.000008 0.000002 0.000013 0.000027 0.000044 0.000063 0.000084 0.000109 0.000137 0.000168 0.000202 0.000238 0.000276 0.000315 0.000354 0.000392 0.000429 0.000463 0.000495 0.000522 0.000545 0.000562 0.000572 0.000574 0.000569 0.000556 0.000535 0.000505 0.000467 0.000421 0.000367 0.000306 0.000240 0.000170 0.000098 0.000026 -0.000045 -0.000114 -0.000179 -0.000243 -0.000303 -0.000360 -0.000415 -0.000465 -0.000510 -0.000548 -0.000579 -0.000601 -0.000614 -0.000618 -0.000614 -0.000601 -0.000582 -0.000556 -0.000525 -0.000490 -0.000453 -0.000414 -0.000376 -0.000337 -0.000300 -0.000265 -0.000232 -0.000201 -0.000173 -0.000148 -0.000127 -0.000109 -0.000093 -0.000079 -0.000066 -0.000054 -0.000043 -0.000033 -0.000024 -0.000017 -0.000011 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000024 -0.000026 -0.000029 -0.000031 -0.000034 -0.000036 -0.000037 -0.000037 -0.000037 -0.000034 -0.000030 -0.000024 -0.000015 -0.000005 0.000008 0.000024 0.000043 0.000065 0.000090 0.000119 0.000152 0.000189 0.000230 0.000275 0.000323 0.000375 0.000428 0.000482 0.000536 0.000589 0.000639 0.000685 0.000727 0.000763 0.000791 0.000812 0.000824 0.000826 0.000818 0.000799 0.000769 0.000728 0.000676 0.000614 0.000541 0.000460 0.000371 0.000277 0.000180 0.000082 -0.000014 -0.000109 -0.000200 -0.000287 -0.000370 -0.000449 -0.000523 -0.000591 -0.000652 -0.000704 -0.000745 -0.000776 -0.000795 -0.000802 -0.000799 -0.000784 -0.000761 -0.000729 -0.000691 -0.000647 -0.000600 -0.000551 -0.000501 -0.000452 -0.000404 -0.000357 -0.000313 -0.000273 -0.000236 -0.000203 -0.000174 -0.000149 -0.000127 -0.000107 -0.000089 -0.000073 -0.000058 -0.000045 -0.000034 -0.000024 -0.000016 -0.000011 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000027 -0.000030 -0.000033 -0.000035 -0.000037 -0.000039 -0.000039 -0.000039 -0.000036 -0.000032 -0.000024 -0.000014 -0.000001 0.000015 0.000035 0.000059 0.000087 0.000120 0.000158 0.000201 0.000249 0.000302 0.000361 0.000424 0.000492 0.000564 0.000637 0.000711 0.000784 0.000855 0.000921 0.000982 0.001036 0.001081 0.001116 0.001141 0.001153 0.001153 0.001139 0.001112 0.001070 0.001014 0.000944 0.000861 0.000765 0.000657 0.000541 0.000417 0.000289 0.000160 0.000031 -0.000095 -0.000218 -0.000336 -0.000449 -0.000556 -0.000655 -0.000746 -0.000828 -0.000897 -0.000953 -0.000996 -0.001023 -0.001035 -0.001033 -0.001018 -0.000990 -0.000952 -0.000905 -0.000851 -0.000792 -0.000730 -0.000666 -0.000602 -0.000540 -0.000479 -0.000421 -0.000368 -0.000319 -0.000275 -0.000236 -0.000201 -0.000171 -0.000144 -0.000120 -0.000098 -0.000078 -0.000061 -0.000046 -0.000034 -0.000024 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000028 -0.000031 -0.000034 -0.000036 -0.000038 -0.000040 -0.000040 -0.000040 -0.000037 -0.000032 -0.000024 -0.000013 0.000002 0.000022 0.000046 0.000075 0.000110 0.000152 0.000200 0.000254 0.000316 0.000384 0.000460 0.000542 0.000629 0.000722 0.000819 0.000918 0.001017 0.001114 0.001206 0.001292 0.001369 0.001436 0.001492 0.001534 0.001561 0.001572 0.001567 0.001545 0.001505 0.001447 0.001372 0.001279 0.001169 0.001044 0.000905 0.000754 0.000595 0.000430 0.000262 0.000094 -0.000071 -0.000233 -0.000389 -0.000539 -0.000680 -0.000812 -0.000933 -0.001041 -0.001133 -0.001209 -0.001266 -0.001305 -0.001325 -0.001327 -0.001312 -0.001281 -0.001236 -0.001179 -0.001113 -0.001039 -0.000961 -0.000880 -0.000798 -0.000717 -0.000638 -0.000563 -0.000493 -0.000428 -0.000369 -0.000317 -0.000270 -0.000229 -0.000192 -0.000160 -0.000131 -0.000105 -0.000082 -0.000063 -0.000047 -0.000034 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000032 -0.000034 -0.000037 -0.000039 -0.000040 -0.000041 -0.000040 -0.000037 -0.000032 -0.000023 -0.000011 0.000006 0.000029 0.000057 0.000092 0.000134 0.000184 0.000243 0.000311 0.000388 0.000474 0.000569 0.000673 0.000784 0.000903 0.001028 0.001156 0.001286 0.001415 0.001540 0.001657 0.001766 0.001861 0.001943 0.002008 0.002055 0.002084 0.002091 0.002078 0.002043 0.001986 0.001907 0.001807 0.001685 0.001543 0.001383 0.001206 0.001015 0.000813 0.000604 0.000391 0.000177 -0.000035 -0.000243 -0.000445 -0.000639 -0.000824 -0.000996 -0.001153 -0.001294 -0.001416 -0.001516 -0.001595 -0.001650 -0.001681 -0.001689 -0.001675 -0.001642 -0.001590 -0.001523 -0.001443 -0.001352 -0.001255 -0.001153 -0.001049 -0.000946 -0.000844 -0.000747 -0.000655 -0.000570 -0.000493 -0.000423 -0.000360 -0.000305 -0.000256 -0.000212 -0.000173 -0.000139 -0.000110 -0.000085 -0.000064 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000024 -0.000028 -0.000031 -0.000035 -0.000037 -0.000039 -0.000041 -0.000041 -0.000039 -0.000036 -0.000030 -0.000021 -0.000008 0.000011 0.000036 0.000069 0.000109 0.000158 0.000217 0.000287 0.000368 0.000462 0.000567 0.000685 0.000814 0.000953 0.001102 0.001259 0.001423 0.001589 0.001756 0.001920 0.002077 0.002223 0.002356 0.002471 0.002567 0.002641 0.002691 0.002717 0.002717 0.002691 0.002638 0.002559 0.002453 0.002321 0.002165 0.001985 0.001783 0.001562 0.001324 0.001074 0.000815 0.000550 0.000282 0.000016 -0.000246 -0.000502 -0.000749 -0.000984 -0.001204 -0.001407 -0.001588 -0.001747 -0.001879 -0.001984 -0.002060 -0.002108 -0.002126 -0.002117 -0.002083 -0.002026 -0.001948 -0.001853 -0.001743 -0.001624 -0.001497 -0.001367 -0.001236 -0.001107 -0.000982 -0.000864 -0.000754 -0.000652 -0.000560 -0.000477 -0.000403 -0.000338 -0.000280 -0.000229 -0.000184 -0.000146 -0.000114 -0.000088 -0.000066 -0.000050 -0.000037 -0.000028 -0.000022 -0.000016 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000034 -0.000037 -0.000039 -0.000041 -0.000041 -0.000039 -0.000035 -0.000029 -0.000019 -0.000004 0.000016 0.000044 0.000080 0.000125 0.000181 0.000249 0.000330 0.000425 0.000536 0.000662 0.000804 0.000960 0.001131 0.001315 0.001510 0.001713 0.001921 0.002132 0.002342 0.002545 0.002737 0.002915 0.003072 0.003207 0.003316 0.003396 0.003446 0.003465 0.003452 0.003407 0.003330 0.003222 0.003082 0.002913 0.002715 0.002490 0.002241 0.001970 0.001680 0.001376 0.001060 0.000737 0.000410 0.000084 -0.000240 -0.000557 -0.000865 -0.001159 -0.001435 -0.001691 -0.001922 -0.002125 -0.002297 -0.002436 -0.002540 -0.002609 -0.002643 -0.002643 -0.002611 -0.002550 -0.002463 -0.002352 -0.002223 -0.002079 -0.001924 -0.001763 -0.001600 -0.001438 -0.001280 -0.001129 -0.000987 -0.000855 -0.000735 -0.000627 -0.000530 -0.000444 -0.000368 -0.000301 -0.000244 -0.000194 -0.000153 -0.000119 -0.000091 -0.000069 -0.000053 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000036 -0.000039 -0.000041 -0.000041 -0.000039 -0.000035 -0.000028 -0.000017 -0.000001 0.000021 0.000050 0.000089 0.000139 0.000202 0.000278 0.000370 0.000480 0.000607 0.000754 0.000921 0.001108 0.001313 0.001535 0.001771 0.002019 0.002276 0.002537 0.002798 0.003054 0.003300 0.003530 0.003738 0.003921 0.004072 0.004190 0.004272 0.004316 0.004322 0.004290 0.004219 0.004111 0.003967 0.003787 0.003573 0.003327 0.003052 0.002750 0.002424 0.002077 0.001714 0.001337 0.000952 0.000561 0.000168 -0.000223 -0.000607 -0.000982 -0.001342 -0.001684 -0.002001 -0.002289 -0.002546 -0.002765 -0.002946 -0.003086 -0.003184 -0.003240 -0.003255 -0.003231 -0.003170 -0.003075 -0.002950 -0.002800 -0.002630 -0.002444 -0.002249 -0.002048 -0.001847 -0.001650 -0.001460 -0.001279 -0.001111 -0.000957 -0.000817 -0.000691 -0.000579 -0.000480 -0.000394 -0.000320 -0.000257 -0.000203 -0.000159 -0.000123 -0.000095 -0.000073 -0.000056 -0.000043 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000023 -0.000027 -0.000032 -0.000035 -0.000038 -0.000041 -0.000041 -0.000040 -0.000036 -0.000028 -0.000017 -0.000000 0.000023 0.000055 0.000097 0.000151 0.000219 0.000303 0.000406 0.000529 0.000674 0.000842 0.001034 0.001251 0.001491 0.001754 0.002035 0.002333 0.002643 0.002960 0.003279 0.003594 0.003900 0.004190 0.004457 0.004696 0.004899 0.005063 0.005185 0.005261 0.005292 0.005277 0.005217 0.005113 0.004965 0.004777 0.004549 0.004285 0.003986 0.003655 0.003296 0.002911 0.002505 0.002080 0.001640 0.001190 0.000732 0.000270 -0.000191 -0.000648 -0.001095 -0.001528 -0.001940 -0.002326 -0.002681 -0.002999 -0.003275 -0.003507 -0.003692 -0.003828 -0.003915 -0.003952 -0.003942 -0.003886 -0.003788 -0.003651 -0.003482 -0.003285 -0.003067 -0.002834 -0.002591 -0.002346 -0.002103 -0.001867 -0.001641 -0.001430 -0.001234 -0.001055 -0.000894 -0.000750 -0.000624 -0.000513 -0.000418 -0.000337 -0.000269 -0.000212 -0.000165 -0.000128 -0.000099 -0.000076 -0.000058 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000034 -0.000038 -0.000040 -0.000042 -0.000041 -0.000037 -0.000030 -0.000019 -0.000001 0.000023 0.000056 0.000100 0.000157 0.000230 0.000322 0.000434 0.000570 0.000731 0.000919 0.001136 0.001383 0.001659 0.001964 0.002293 0.002644 0.003011 0.003389 0.003772 0.004153 0.004526 0.004882 0.005215 0.005516 0.005779 0.005998 0.006167 0.006284 0.006346 0.006354 0.006308 0.006210 0.006063 0.005867 0.005627 0.005345 0.005024 0.004668 0.004278 0.003860 0.003416 0.002949 0.002463 0.001960 0.001445 0.000920 0.000389 -0.000144 -0.000674 -0.001196 -0.001704 -0.002193 -0.002654 -0.003081 -0.003469 -0.003812 -0.004105 -0.004344 -0.004528 -0.004655 -0.004725 -0.004737 -0.004694 -0.004599 -0.004457 -0.004271 -0.004049 -0.003798 -0.003525 -0.003238 -0.002944 -0.002649 -0.002361 -0.002083 -0.001820 -0.001575 -0.001350 -0.001146 -0.000964 -0.000804 -0.000664 -0.000543 -0.000439 -0.000352 -0.000279 -0.000219 -0.000170 -0.000132 -0.000101 -0.000078 -0.000059 -0.000045 -0.000035 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000033 -0.000037 -0.000040 -0.000042 -0.000042 -0.000039 -0.000033 -0.000022 -0.000005 0.000019 0.000053 0.000099 0.000158 0.000235 0.000332 0.000453 0.000599 0.000775 0.000982 0.001223 0.001499 0.001811 0.002156 0.002534 0.002939 0.003367 0.003811 0.004263 0.004715 0.005160 0.005589 0.005994 0.006364 0.006694 0.006973 0.007197 0.007361 0.007461 0.007497 0.007470 0.007382 0.007236 0.007035 0.006783 0.006484 0.006141 0.005760 0.005343 0.004894 0.004417 0.003914 0.003390 0.002846 0.002284 0.001709 0.001121 0.000525 -0.000076 -0.000678 -0.001274 -0.001859 -0.002426 -0.002966 -0.003472 -0.003937 -0.004354 -0.004717 -0.005023 -0.005267 -0.005446 -0.005558 -0.005605 -0.005585 -0.005503 -0.005360 -0.005165 -0.004922 -0.004640 -0.004328 -0.003994 -0.003648 -0.003297 -0.002950 -0.002612 -0.002290 -0.001989 -0.001710 -0.001456 -0.001229 -0.001027 -0.000851 -0.000698 -0.000567 -0.000456 -0.000363 -0.000286 -0.000224 -0.000173 -0.000133 -0.000102 -0.000078 -0.000059 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000032 -0.000036 -0.000040 -0.000043 -0.000044 -0.000042 -0.000037 -0.000027 -0.000011 0.000012 0.000046 0.000092 0.000153 0.000232 0.000333 0.000459 0.000615 0.000804 0.001028 0.001290 0.001594 0.001938 0.002324 0.002749 0.003209 0.003698 0.004210 0.004735 0.005264 0.005787 0.006294 0.006776 0.007221 0.007622 0.007968 0.008252 0.008468 0.008612 0.008681 0.008676 0.008600 0.008456 0.008249 0.007984 0.007667 0.007302 0.006895 0.006450 0.005973 0.005466 0.004934 0.004379 0.003804 0.003209 0.002598 0.001971 0.001329 0.000676 0.000014 -0.000652 -0.001318 -0.001977 -0.002620 -0.003240 -0.003828 -0.004375 -0.004875 -0.005319 -0.005701 -0.006016 -0.006261 -0.006430 -0.006524 -0.006541 -0.006482 -0.006351 -0.006154 -0.005897 -0.005590 -0.005241 -0.004862 -0.004462 -0.004052 -0.003641 -0.003238 -0.002850 -0.002484 -0.002143 -0.001831 -0.001550 -0.001300 -0.001080 -0.000889 -0.000725 -0.000585 -0.000467 -0.000370 -0.000289 -0.000225 -0.000173 -0.000132 -0.000101 -0.000077 -0.000059 -0.000045 -0.000035 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000031 -0.000036 -0.000040 -0.000044 -0.000046 -0.000045 -0.000042 -0.000034 -0.000020 0.000002 0.000035 0.000080 0.000140 0.000220 0.000323 0.000453 0.000616 0.000814 0.001052 0.001333 0.001661 0.002035 0.002458 0.002927 0.003440 0.003990 0.004570 0.005170 0.005779 0.006385 0.006976 0.007540 0.008066 0.008543 0.008960 0.009308 0.009580 0.009770 0.009876 0.009896 0.009833 0.009691 0.009477 0.009197 0.008858 0.008467 0.008032 0.007557 0.007050 0.006514 0.005955 0.005376 0.004778 0.004163 0.003531 0.002883 0.002218 0.001537 0.000841 0.000130 -0.000590 -0.001316 -0.002040 -0.002755 -0.003452 -0.004122 -0.004755 -0.005342 -0.005874 -0.006344 -0.006744 -0.007068 -0.007310 -0.007466 -0.007535 -0.007515 -0.007410 -0.007224 -0.006964 -0.006639 -0.006260 -0.005838 -0.005386 -0.004916 -0.004439 -0.003966 -0.003506 -0.003068 -0.002658 -0.002279 -0.001936 -0.001629 -0.001357 -0.001121 -0.000916 -0.000742 -0.000594 -0.000471 -0.000370 -0.000287 -0.000222 -0.000170 -0.000129 -0.000099 -0.000075 -0.000058 -0.000045 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000041 -0.000045 -0.000048 -0.000049 -0.000047 -0.000041 -0.000029 -0.000010 0.000020 0.000062 0.000121 0.000200 0.000302 0.000434 0.000600 0.000805 0.001053 0.001349 0.001696 0.002097 0.002553 0.003063 0.003624 0.004232 0.004877 0.005551 0.006241 0.006933 0.007612 0.008264 0.008876 0.009434 0.009925 0.010341 0.010672 0.010910 0.011053 0.011099 0.011049 0.010909 0.010684 0.010385 0.010018 0.009596 0.009125 0.008615 0.008073 0.007507 0.006920 0.006318 0.005704 0.005077 0.004439 0.003788 0.003122 0.002438 0.001737 0.001015 0.000275 -0.000483 -0.001254 -0.002031 -0.002808 -0.003575 -0.004323 -0.005041 -0.005719 -0.006347 -0.006913 -0.007410 -0.007828 -0.008158 -0.008395 -0.008533 -0.008571 -0.008508 -0.008350 -0.008101 -0.007771 -0.007372 -0.006915 -0.006416 -0.005887 -0.005343 -0.004797 -0.004261 -0.003746 -0.003258 -0.002806 -0.002392 -0.002019 -0.001688 -0.001398 -0.001146 -0.000930 -0.000747 -0.000594 -0.000467 -0.000364 -0.000281 -0.000215 -0.000165 -0.000126 -0.000096 -0.000074 -0.000057 -0.000045 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000041 -0.000046 -0.000050 -0.000052 -0.000053 -0.000049 -0.000040 -0.000024 0.000002 0.000041 0.000096 0.000172 0.000272 0.000402 0.000568 0.000775 0.001029 0.001335 0.001697 0.002119 0.002602 0.003148 0.003753 0.004413 0.005120 0.005865 0.006633 0.007411 0.008180 0.008924 0.009626 0.010270 0.010841 0.011328 0.011719 0.012007 0.012188 0.012258 0.012219 0.012077 0.011838 0.011512 0.011111 0.010647 0.010132 0.009577 0.008993 0.008388 0.007769 0.007143 0.006512 0.005878 0.005242 0.004602 0.003954 0.003293 0.002616 0.001918 0.001197 0.000449 -0.000324 -0.001119 -0.001932 -0.002756 -0.003581 -0.004399 -0.005198 -0.005966 -0.006693 -0.007364 -0.007968 -0.008494 -0.008930 -0.009266 -0.009494 -0.009610 -0.009611 -0.009499 -0.009281 -0.008963 -0.008557 -0.008077 -0.007538 -0.006957 -0.006349 -0.005731 -0.005117 -0.004519 -0.003949 -0.003415 -0.002922 -0.002476 -0.002076 -0.001724 -0.001417 -0.001153 -0.000928 -0.000739 -0.000582 -0.000454 -0.000352 -0.000270 -0.000207 -0.000158 -0.000121 -0.000093 -0.000072 -0.000056 -0.000043 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000035 -0.000041 -0.000047 -0.000052 -0.000056 -0.000058 -0.000056 -0.000050 -0.000038 -0.000016 0.000017 0.000067 0.000137 0.000232 0.000357 0.000519 0.000725 0.000979 0.001290 0.001661 0.002097 0.002602 0.003176 0.003818 0.004524 0.005287 0.006097 0.006940 0.007800 0.008659 0.009496 0.010291 0.011026 0.011682 0.012244 0.012699 0.013039 0.013256 0.013349 0.013319 0.013169 0.012908 0.012549 0.012103 0.011587 0.011015 0.010403 0.009763 0.009108 0.008447 0.007788 0.007135 0.006494 0.005863 0.005241 0.004624 0.004006 0.003380 0.002738 0.002073 0.001380 0.000654 -0.000106 -0.000901 -0.001726 -0.002577 -0.003444 -0.004318 -0.005189 -0.006044 -0.006868 -0.007649 -0.008370 -0.009017 -0.009574 -0.010029 -0.010369 -0.010586 -0.010674 -0.010634 -0.010467 -0.010182 -0.009789 -0.009301 -0.008737 -0.008113 -0.007448 -0.006760 -0.006068 -0.005386 -0.004729 -0.004107 -0.003529 -0.003001 -0.002525 -0.002103 -0.001733 -0.001413 -0.001140 -0.000910 -0.000718 -0.000562 -0.000435 -0.000335 -0.000257 -0.000197 -0.000151 -0.000116 -0.000089 -0.000069 -0.000053 -0.000041 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000020 -0.000024 -0.000030 -0.000035 -0.000041 -0.000048 -0.000053 -0.000059 -0.000062 -0.000063 -0.000060 -0.000052 -0.000035 -0.000007 0.000035 0.000098 0.000185 0.000302 0.000457 0.000655 0.000906 0.001214 0.001587 0.002031 0.002549 0.003144 0.003815 0.004559 0.005370 0.006237 0.007149 0.008086 0.009030 0.009959 0.010849 0.011677 0.012422 0.013065 0.013589 0.013984 0.014240 0.014355 0.014328 0.014166 0.013877 0.013473 0.012972 0.012389 0.011746 0.011059 0.010347 0.009625 0.008906 0.008202 0.007518 0.006860 0.006231 0.005627 0.005047 0.004483 0.003926 0.003365 0.002791 0.002193 0.001562 0.000890 0.000173 -0.000591 -0.001401 -0.002252 -0.003139 -0.004052 -0.004981 -0.005912 -0.006832 -0.007722 -0.008566 -0.009345 -0.010039 -0.010631 -0.011105 -0.011448 -0.011650 -0.011706 -0.011618 -0.011390 -0.011032 -0.010558 -0.009985 -0.009332 -0.008621 -0.007872 -0.007105 -0.006341 -0.005595 -0.004882 -0.004213 -0.003596 -0.003036 -0.002536 -0.002096 -0.001713 -0.001385 -0.001107 -0.000876 -0.000687 -0.000533 -0.000412 -0.000316 -0.000243 -0.000186 -0.000143 -0.000109 -0.000084 -0.000064 -0.000048 -0.000036 -0.000027 -0.000019 -0.000014 -0.000010 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000048 -0.000055 -0.000061 -0.000066 -0.000069 -0.000069 -0.000065 -0.000053 -0.000032 0.000003 0.000056 0.000133 0.000239 0.000382 0.000569 0.000809 0.001109 0.001477 0.001920 0.002443 0.003048 0.003738 0.004511 0.005360 0.006276 0.007247 0.008255 0.009278 0.010295 0.011277 0.012200 0.013038 0.013766 0.014366 0.014821 0.015120 0.015258 0.015235 0.015056 0.014731 0.014274 0.013704 0.013041 0.012307 0.011527 0.010722 0.009913 0.009117 0.008348 0.007616 0.006928 0.006289 0.005697 0.005150 0.004642 0.004162 0.003698 0.003238 0.002767 0.002270 0.001736 0.001153 0.000515 -0.000185 -0.000946 -0.001769 -0.002648 -0.003576 -0.004544 -0.005539 -0.006544 -0.007541 -0.008510 -0.009427 -0.010271 -0.011018 -0.011647 -0.012140 -0.012482 -0.012665 -0.012684 -0.012542 -0.012247 -0.011810 -0.011251 -0.010588 -0.009846 -0.009046 -0.008214 -0.007371 -0.006537 -0.005732 -0.004968 -0.004257 -0.003607 -0.003023 -0.002505 -0.002053 -0.001663 -0.001333 -0.001057 -0.000830 -0.000646 -0.000499 -0.000384 -0.000295 -0.000226 -0.000173 -0.000132 -0.000100 -0.000075 -0.000056 -0.000041 -0.000030 -0.000021 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000041 -0.000049 -0.000056 -0.000063 -0.000069 -0.000074 -0.000077 -0.000076 -0.000069 -0.000055 -0.000028 0.000015 0.000079 0.000171 0.000299 0.000470 0.000694 0.000979 0.001334 0.001766 0.002283 0.002890 0.003588 0.004377 0.005252 0.006206 0.007226 0.008294 0.009389 0.010486 0.011558 0.012574 0.013505 0.014324 0.015005 0.015527 0.015877 0.016044 0.016028 0.015832 0.015467 0.014949 0.014299 0.013539 0.012699 0.011805 0.010885 0.009964 0.009065 0.008208 0.007406 0.006668 0.006002 0.005408 0.004884 0.004423 0.004018 0.003655 0.003318 0.002992 0.002658 0.002298 0.001897 0.001441 0.000917 0.000319 -0.000360 -0.001120 -0.001961 -0.002877 -0.003860 -0.004898 -0.005974 -0.007069 -0.008159 -0.009219 -0.010221 -0.011137 -0.011941 -0.012608 -0.013118 -0.013455 -0.013613 -0.013588 -0.013385 -0.013015 -0.012496 -0.011847 -0.011092 -0.010258 -0.009372 -0.008459 -0.007543 -0.006646 -0.005787 -0.004979 -0.004235 -0.003561 -0.002959 -0.002431 -0.001975 -0.001586 -0.001260 -0.000991 -0.000773 -0.000598 -0.000461 -0.000354 -0.000270 -0.000206 -0.000157 -0.000118 -0.000088 -0.000065 -0.000047 -0.000033 -0.000023 -0.000016 -0.000011 -0.000007 -0.000004 -0.000003 -0.000001 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000057 -0.000065 -0.000072 -0.000079 -0.000084 -0.000086 -0.000084 -0.000075 -0.000057 -0.000025 0.000026 0.000102 0.000212 0.000363 0.000565 0.000828 0.001161 0.001574 0.002075 0.002670 0.003364 0.004156 0.005045 0.006023 0.007079 0.008195 0.009352 0.010521 0.011675 0.012781 0.013806 0.014717 0.015484 0.016082 0.016491 0.016697 0.016695 0.016488 0.016085 0.015503 0.014764 0.013898 0.012934 0.011906 0.010847 0.009789 0.008761 0.007788 0.006888 0.006075 0.005359 0.004741 0.004222 0.003795 0.003453 0.003181 0.002966 0.002788 0.002627 0.002463 0.002274 0.002041 0.001745 0.001373 0.000911 0.000352 -0.000310 -0.001078 -0.001949 -0.002918 -0.003974 -0.005101 -0.006279 -0.007482 -0.008682 -0.009846 -0.010942 -0.011936 -0.012798 -0.013501 -0.014023 -0.014349 -0.014474 -0.014397 -0.014126 -0.013676 -0.013067 -0.012325 -0.011477 -0.010553 -0.009582 -0.008592 -0.007610 -0.006657 -0.005753 -0.004912 -0.004144 -0.003455 -0.002846 -0.002318 -0.001865 -0.001485 -0.001170 -0.000914 -0.000708 -0.000545 -0.000418 -0.000319 -0.000243 -0.000183 -0.000137 -0.000101 -0.000074 -0.000053 -0.000037 -0.000025 -0.000017 -0.000011 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000057 -0.000066 -0.000075 -0.000083 -0.000090 -0.000095 -0.000097 -0.000094 -0.000083 -0.000062 -0.000024 0.000036 0.000125 0.000252 0.000428 0.000662 0.000966 0.001350 0.001824 0.002396 0.003071 0.003853 0.004740 0.005727 0.006804 0.007954 0.009158 0.010389 0.011616 0.012806 0.013921 0.014925 0.015784 0.016465 0.016944 0.017201 0.017226 0.017018 0.016584 0.015942 0.015115 0.014134 0.013036 0.011857 0.010639 0.009419 0.008234 0.007115 0.006088 0.005170 0.004375 0.003709 0.003170 0.002756 0.002458 0.002262 0.002154 0.002114 0.002121 0.002153 0.002186 0.002196 0.002160 0.002057 0.001869 0.001579 0.001175 0.000648 -0.000011 -0.000802 -0.001724 -0.002768 -0.003919 -0.005159 -0.006459 -0.007790 -0.009114 -0.010393 -0.011589 -0.012663 -0.013582 -0.014315 -0.014842 -0.015149 -0.015231 -0.015093 -0.014745 -0.014208 -0.013506 -0.012668 -0.011726 -0.010714 -0.009663 -0.008603 -0.007563 -0.006566 -0.005629 -0.004766 -0.003986 -0.003293 -0.002688 -0.002168 -0.001729 -0.001364 -0.001066 -0.000827 -0.000636 -0.000487 -0.000371 -0.000281 -0.000211 -0.000157 -0.000115 -0.000083 -0.000059 -0.000041 -0.000027 -0.000018 -0.000011 -0.000006 -0.000003 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000057 -0.000067 -0.000077 -0.000086 -0.000096 -0.000103 -0.000109 -0.000111 -0.000107 -0.000095 -0.000070 -0.000027 0.000041 0.000143 0.000289 0.000490 0.000758 0.001104 0.001539 0.002075 0.002718 0.003474 0.004343 0.005322 0.006402 0.007570 0.008806 0.010084 0.011373 0.012637 0.013837 0.014934 0.015886 0.016658 0.017217 0.017538 0.017606 0.017413 0.016964 0.016273 0.015365 0.014273 0.013035 0.011697 0.010303 0.008901 0.007534 0.006241 0.005055 0.004001 0.003096 0.002351 0.001766 0.001339 0.001060 0.000918 0.000894 0.000972 0.001129 0.001342 0.001586 0.001835 0.002064 0.002248 0.002362 0.002386 0.002299 0.002084 0.001726 0.001214 0.000540 -0.000297 -0.001294 -0.002438 -0.003711 -0.005087 -0.006531 -0.008005 -0.009466 -0.010868 -0.012166 -0.013318 -0.014287 -0.015042 -0.015563 -0.015838 -0.015867 -0.015656 -0.015223 -0.014591 -0.013791 -0.012856 -0.011823 -0.010727 -0.009604 -0.008486 -0.007401 -0.006371 -0.005414 -0.004543 -0.003764 -0.003080 -0.002490 -0.001989 -0.001571 -0.001229 -0.000952 -0.000733 -0.000560 -0.000425 -0.000320 -0.000240 -0.000177 -0.000129 -0.000093 -0.000065 -0.000045 -0.000029 -0.000018 -0.000011 -0.000005 -0.000002 0.000001 0.000002 0.000003 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000047 -0.000056 -0.000067 -0.000078 -0.000089 -0.000100 -0.000111 -0.000120 -0.000126 -0.000129 -0.000125 -0.000112 -0.000084 -0.000036 0.000040 0.000155 0.000319 0.000544 0.000845 0.001232 0.001719 0.002316 0.003029 0.003863 0.004815 0.005881 0.007048 0.008297 0.009605 0.010941 0.012268 0.013546 0.014730 0.015777 0.016645 0.017295 0.017695 0.017823 0.017665 0.017220 0.016500 0.015527 0.014334 0.012964 0.011464 0.009888 0.008290 0.006721 0.005229 0.003856 0.002636 0.001591 0.000735 0.000074 -0.000394 -0.000679 -0.000795 -0.000759 -0.000590 -0.000310 0.000056 0.000484 0.000949 0.001423 0.001881 0.002297 0.002645 0.002900 0.003040 0.003042 0.002886 0.002556 0.002038 0.001324 0.000414 -0.000685 -0.001957 -0.003378 -0.004912 -0.006519 -0.008151 -0.009756 -0.011283 -0.012680 -0.013902 -0.014909 -0.015673 -0.016174 -0.016403 -0.016364 -0.016069 -0.015541 -0.014809 -0.013908 -0.012877 -0.011756 -0.010586 -0.009402 -0.008238 -0.007123 -0.006077 -0.005116 -0.004251 -0.003487 -0.002825 -0.002260 -0.001787 -0.001398 -0.001083 -0.000832 -0.000634 -0.000480 -0.000360 -0.000268 -0.000197 -0.000142 -0.000101 -0.000071 -0.000048 -0.000031 -0.000019 -0.000010 -0.000004 -0.000000 0.000002 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000045 -0.000055 -0.000066 -0.000078 -0.000091 -0.000104 -0.000117 -0.000129 -0.000140 -0.000148 -0.000152 -0.000149 -0.000136 -0.000107 -0.000055 0.000028 0.000154 0.000335 0.000584 0.000915 0.001343 0.001880 0.002534 0.003314 0.004221 0.005251 0.006395 0.007638 0.008957 0.010322 0.011697 0.013040 0.014306 0.015447 0.016414 0.017164 0.017657 0.017864 0.017763 0.017348 0.016624 0.015610 0.014338 0.012850 0.011199 0.009443 0.007643 0.005861 0.004154 0.002572 0.001157 -0.000057 -0.001053 -0.001819 -0.002357 -0.002675 -0.002789 -0.002718 -0.002485 -0.002112 -0.001626 -0.001049 -0.000408 0.000273 0.000968 0.001651 0.002298 0.002883 0.003379 0.003760 0.004001 0.004075 0.003960 0.003636 0.003087 0.002306 0.001294 0.000063 -0.001364 -0.002956 -0.004670 -0.006453 -0.008251 -0.010003 -0.011650 -0.013137 -0.014416 -0.015447 -0.016201 -0.016663 -0.016829 -0.016706 -0.016314 -0.015681 -0.014843 -0.013841 -0.012719 -0.011520 -0.010287 -0.009058 -0.007865 -0.006736 -0.005691 -0.004743 -0.003900 -0.003165 -0.002535 -0.002006 -0.001569 -0.001214 -0.000931 -0.000707 -0.000533 -0.000398 -0.000294 -0.000214 -0.000154 -0.000109 -0.000075 -0.000050 -0.000032 -0.000019 -0.000010 -0.000003 0.000001 0.000004 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000042 -0.000053 -0.000064 -0.000077 -0.000091 -0.000106 -0.000122 -0.000137 -0.000152 -0.000166 -0.000177 -0.000183 -0.000183 -0.000171 -0.000142 -0.000088 0.000001 0.000136 0.000332 0.000602 0.000961 0.001426 0.002007 0.002716 0.003556 0.004529 0.005629 0.006842 0.008149 0.009522 0.010927 0.012321 0.013658 0.014886 0.015954 0.016812 0.017412 0.017717 0.017699 0.017342 0.016644 0.015620 0.014297 0.012718 0.010936 0.009013 0.007019 0.005021 0.003089 0.001282 -0.000346 -0.001754 -0.002915 -0.003813 -0.004446 -0.004821 -0.004956 -0.004873 -0.004598 -0.004159 -0.003582 -0.002894 -0.002120 -0.001283 -0.000406 0.000489 0.001379 0.002241 0.003052 0.003785 0.004412 0.004904 0.005229 0.005358 0.005263 0.004920 0.004312 0.003435 0.002292 0.000900 -0.000709 -0.002494 -0.004402 -0.006371 -0.008336 -0.010229 -0.011986 -0.013547 -0.014863 -0.015894 -0.016616 -0.017017 -0.017098 -0.016875 -0.016373 -0.015629 -0.014683 -0.013584 -0.012378 -0.011114 -0.009834 -0.008577 -0.007374 -0.006251 -0.005225 -0.004306 -0.003501 -0.002808 -0.002223 -0.001738 -0.001343 -0.001027 -0.000778 -0.000583 -0.000433 -0.000317 -0.000230 -0.000164 -0.000114 -0.000078 -0.000051 -0.000032 -0.000018 -0.000008 -0.000001 0.000003 0.000006 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000049 -0.000061 -0.000075 -0.000090 -0.000107 -0.000125 -0.000143 -0.000162 -0.000181 -0.000198 -0.000213 -0.000224 -0.000227 -0.000218 -0.000191 -0.000137 -0.000046 0.000095 0.000302 0.000589 0.000972 0.001468 0.002089 0.002844 0.003737 0.004768 0.005926 0.007196 0.008554 0.009966 0.011392 0.012785 0.014093 0.015259 0.016228 0.016947 0.017370 0.017460 0.017191 0.016555 0.015558 0.014221 0.012585 0.010702 0.008638 0.006465 0.004262 0.002105 0.000067 -0.001787 -0.003407 -0.004755 -0.005806 -0.006556 -0.007008 -0.007182 -0.007103 -0.006803 -0.006313 -0.005668 -0.004898 -0.004029 -0.003084 -0.002085 -0.001049 0.000008 0.001068 0.002114 0.003126 0.004078 0.004942 0.005687 0.006275 0.006671 0.006836 0.006737 0.006349 0.005655 0.004650 0.003345 0.001766 -0.000048 -0.002042 -0.004153 -0.006310 -0.008436 -0.010457 -0.012304 -0.013915 -0.015240 -0.016244 -0.016906 -0.017220 -0.017195 -0.016854 -0.016231 -0.015370 -0.014319 -0.013130 -0.011855 -0.010541 -0.009234 -0.007970 -0.006779 -0.005682 -0.004694 -0.003822 -0.003069 -0.002430 -0.001899 -0.001465 -0.001117 -0.000842 -0.000628 -0.000463 -0.000337 -0.000241 -0.000170 -0.000117 -0.000078 -0.000050 -0.000030 -0.000015 -0.000005 0.000002 0.000006 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000045 -0.000057 -0.000070 -0.000086 -0.000104 -0.000124 -0.000145 -0.000168 -0.000191 -0.000215 -0.000238 -0.000258 -0.000275 -0.000284 -0.000281 -0.000258 -0.000208 -0.000118 0.000025 0.000237 0.000536 0.000937 0.001457 0.002110 0.002903 0.003840 0.004917 0.006122 0.007436 0.008829 0.010264 0.011694 0.013066 0.014323 0.015405 0.016252 0.016809 0.017032 0.016885 0.016348 0.015419 0.014113 0.012463 0.010519 0.008348 0.006026 0.003637 0.001267 -0.001000 -0.003087 -0.004930 -0.006479 -0.007703 -0.008586 -0.009132 -0.009357 -0.009291 -0.008972 -0.008439 -0.007734 -0.006895 -0.005954 -0.004938 -0.003867 -0.002756 -0.001615 -0.000452 0.000725 0.001905 0.003074 0.004212 0.005292 0.006279 0.007133 0.007809 0.008261 0.008444 0.008318 0.007857 0.007045 0.005882 0.004386 0.002595 0.000559 -0.001655 -0.003972 -0.006308 -0.008579 -0.010705 -0.012613 -0.014241 -0.015541 -0.016483 -0.017052 -0.017251 -0.017098 -0.016624 -0.015874 -0.014897 -0.013747 -0.012482 -0.011155 -0.009814 -0.008503 -0.007255 -0.006097 -0.005047 -0.004116 -0.003307 -0.002618 -0.002044 -0.001574 -0.001196 -0.000897 -0.000665 -0.000486 -0.000350 -0.000248 -0.000172 -0.000116 -0.000076 -0.000047 -0.000026 -0.000011 -0.000001 0.000006 0.000010 0.000012 0.000013 0.000013 0.000012 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000040 -0.000051 -0.000065 -0.000081 -0.000099 -0.000120 -0.000144 -0.000169 -0.000197 -0.000226 -0.000256 -0.000285 -0.000314 -0.000338 -0.000356 -0.000362 -0.000348 -0.000306 -0.000222 -0.000082 0.000130 0.000433 0.000845 0.001381 0.002055 0.002876 0.003846 0.004958 0.006197 0.007541 0.008955 0.010397 0.011813 0.013147 0.014335 0.015313 0.016019 0.016397 0.016403 0.016006 0.015191 0.013965 0.012353 0.010399 0.008167 0.005734 0.003189 0.000628 -0.001856 -0.004173 -0.006245 -0.008008 -0.009417 -0.010450 -0.011102 -0.011388 -0.011339 -0.010999 -0.010418 -0.009646 -0.008733 -0.007722 -0.006648 -0.005534 -0.004396 -0.003240 -0.002066 -0.000870 0.000351 0.001599 0.002867 0.004143 0.005402 0.006609 0.007721 0.008683 0.009441 0.009935 0.010115 0.009936 0.009371 0.008408 0.007055 0.005343 0.003318 0.001049 -0.001387 -0.003900 -0.006397 -0.008786 -0.010983 -0.012913 -0.014515 -0.015749 -0.016589 -0.017031 -0.017088 -0.016787 -0.016171 -0.015291 -0.014204 -0.012971 -0.011648 -0.010292 -0.008949 -0.007658 -0.006451 -0.005350 -0.004367 -0.003510 -0.002778 -0.002165 -0.001663 -0.001258 -0.000938 -0.000690 -0.000499 -0.000355 -0.000248 -0.000169 -0.000111 -0.000070 -0.000040 -0.000019 -0.000005 0.000005 0.000011 0.000015 0.000016 0.000016 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000059 -0.000074 -0.000093 -0.000114 -0.000138 -0.000166 -0.000196 -0.000230 -0.000266 -0.000303 -0.000342 -0.000381 -0.000416 -0.000446 -0.000464 -0.000464 -0.000434 -0.000363 -0.000233 -0.000028 0.000271 0.000683 0.001226 0.001912 0.002749 0.003739 0.004873 0.006134 0.007494 0.008915 0.010349 0.011738 0.013019 0.014123 0.014984 0.015536 0.015724 0.015506 0.014854 0.013762 0.012245 0.010339 0.008102 0.005609 0.002953 0.000232 -0.002447 -0.004983 -0.007283 -0.009267 -0.010877 -0.012074 -0.012847 -0.013203 -0.013175 -0.012810 -0.012166 -0.011307 -0.010296 -0.009193 -0.008045 -0.006886 -0.005738 -0.004606 -0.003488 -0.002368 -0.001228 -0.000049 0.001183 0.002477 0.003828 0.005216 0.006609 0.007957 0.009203 0.010277 0.011108 0.011629 0.011780 0.011517 0.010813 0.009665 0.008093 0.006140 0.003869 0.001363 -0.001285 -0.003973 -0.006600 -0.009067 -0.011288 -0.013189 -0.014717 -0.015837 -0.016535 -0.016817 -0.016707 -0.016245 -0.015482 -0.014479 -0.013296 -0.011999 -0.010644 -0.009285 -0.007967 -0.006725 -0.005584 -0.004561 -0.003665 -0.002897 -0.002253 -0.001724 -0.001297 -0.000961 -0.000699 -0.000500 -0.000350 -0.000240 -0.000159 -0.000100 -0.000059 -0.000030 -0.000010 0.000003 0.000012 0.000017 0.000020 0.000021 0.000020 0.000019 0.000017 0.000014 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000053 -0.000067 -0.000085 -0.000106 -0.000130 -0.000158 -0.000190 -0.000227 -0.000267 -0.000311 -0.000359 -0.000409 -0.000460 -0.000510 -0.000556 -0.000591 -0.000609 -0.000599 -0.000546 -0.000435 -0.000246 0.000040 0.000442 0.000980 0.001666 0.002507 0.003505 0.004649 0.005919 0.007283 0.008698 0.010112 0.011462 0.012679 0.013691 0.014426 0.014819 0.014815 0.014373 0.013473 0.012114 0.010323 0.008147 0.005658 0.002945 0.000111 -0.002730 -0.005465 -0.007985 -0.010195 -0.012017 -0.013398 -0.014310 -0.014753 -0.014754 -0.014361 -0.013640 -0.012667 -0.011523 -0.010284 -0.009018 -0.007776 -0.006593 -0.005484 -0.004446 -0.003459 -0.002494 -0.001512 -0.000476 0.000647 0.001879 0.003229 0.004684 0.006215 0.007771 0.009285 0.010677 0.011863 0.012757 0.013280 0.013370 0.012984 0.012103 0.010735 0.008916 0.006705 0.004184 0.001451 -0.001385 -0.004213 -0.006922 -0.009413 -0.011600 -0.013416 -0.014814 -0.015771 -0.016286 -0.016379 -0.016085 -0.015456 -0.014552 -0.013440 -0.012184 -0.010849 -0.009492 -0.008162 -0.006899 -0.005732 -0.004681 -0.003758 -0.002964 -0.002297 -0.001749 -0.001307 -0.000958 -0.000689 -0.000485 -0.000332 -0.000220 -0.000140 -0.000083 -0.000043 -0.000015 0.000003 0.000015 0.000022 0.000026 0.000027 0.000027 0.000025 0.000023 0.000020 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000060 -0.000077 -0.000096 -0.000120 -0.000148 -0.000180 -0.000218 -0.000261 -0.000309 -0.000363 -0.000422 -0.000486 -0.000553 -0.000621 -0.000687 -0.000746 -0.000788 -0.000804 -0.000779 -0.000694 -0.000532 -0.000270 0.000112 0.000633 0.001306 0.002140 0.003133 0.004274 0.005541 0.006898 0.008299 0.009685 0.010988 0.012137 0.013053 0.013663 0.013900 0.013709 0.013054 0.011920 0.010316 0.008277 0.005865 0.003164 0.000278 -0.002678 -0.005579 -0.008303 -0.010736 -0.012782 -0.014367 -0.015444 -0.016000 -0.016050 -0.015640 -0.014837 -0.013728 -0.012411 -0.010982 -0.009532 -0.008138 -0.006856 -0.005717 -0.004731 -0.003880 -0.003129 -0.002427 -0.001715 -0.000931 -0.000022 0.001053 0.002316 0.003768 0.005380 0.007103 0.008861 0.010566 0.012115 0.013404 0.014335 0.014825 0.014812 0.014258 0.013159 0.011538 0.009451 0.006976 0.004214 0.001280 -0.001705 -0.004619 -0.007350 -0.009799 -0.011885 -0.013550 -0.014761 -0.015510 -0.015808 -0.015691 -0.015206 -0.014415 -0.013386 -0.012188 -0.010888 -0.009549 -0.008223 -0.006955 -0.005777 -0.004712 -0.003773 -0.002966 -0.002286 -0.001728 -0.001279 -0.000926 -0.000654 -0.000449 -0.000298 -0.000188 -0.000110 -0.000056 -0.000019 0.000005 0.000020 0.000030 0.000034 0.000036 0.000035 0.000033 0.000030 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000053 -0.000069 -0.000087 -0.000109 -0.000136 -0.000168 -0.000205 -0.000249 -0.000299 -0.000357 -0.000422 -0.000495 -0.000575 -0.000661 -0.000752 -0.000843 -0.000931 -0.001005 -0.001055 -0.001065 -0.001018 -0.000892 -0.000666 -0.000316 0.000175 0.000824 0.001637 0.002615 0.003743 0.004997 0.006339 0.007718 0.009072 0.010328 0.011408 0.012233 0.012725 0.012816 0.012455 0.011607 0.010263 0.008443 0.006193 0.003587 0.000722 -0.002285 -0.005304 -0.008200 -0.010845 -0.013120 -0.014930 -0.016205 -0.016911 -0.017047 -0.016647 -0.015777 -0.014528 -0.013010 -0.011340 -0.009636 -0.008001 -0.006521 -0.005257 -0.004238 -0.003462 -0.002898 -0.002490 -0.002164 -0.001835 -0.001417 -0.000831 -0.000015 0.001072 0.002441 0.004072 0.005912 0.007884 0.009885 0.011796 0.013495 0.014863 0.015792 0.016199 0.016029 0.015258 0.013900 0.011999 0.009632 0.006901 0.003926 0.000835 -0.002239 -0.005171 -0.007847 -0.010177 -0.012089 -0.013539 -0.014511 -0.015012 -0.015070 -0.014734 -0.014063 -0.013128 -0.011999 -0.010748 -0.009441 -0.008135 -0.006876 -0.005702 -0.004638 -0.003698 -0.002890 -0.002210 -0.001652 -0.001206 -0.000856 -0.000588 -0.000389 -0.000243 -0.000140 -0.000068 -0.000019 0.000012 0.000032 0.000043 0.000048 0.000050 0.000048 0.000045 0.000041 0.000036 0.000031 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000061 -0.000078 -0.000099 -0.000124 -0.000154 -0.000190 -0.000233 -0.000283 -0.000343 -0.000411 -0.000490 -0.000578 -0.000677 -0.000786 -0.000904 -0.001027 -0.001149 -0.001263 -0.001356 -0.001412 -0.001412 -0.001334 -0.001154 -0.000850 -0.000399 0.000213 0.000995 0.001946 0.003053 0.004287 0.005610 0.006965 0.008288 0.009500 0.010520 0.011264 0.011653 0.011619 0.011109 0.010097 0.008578 0.006580 0.004161 0.001408 -0.001569 -0.004639 -0.007661 -0.010490 -0.012989 -0.015040 -0.016548 -0.017451 -0.017726 -0.017388 -0.016491 -0.015125 -0.013405 -0.011465 -0.009444 -0.007480 -0.005692 -0.004176 -0.002993 -0.002169 -0.001691 -0.001512 -0.001553 -0.001714 -0.001881 -0.001940 -0.001784 -0.001326 -0.000507 0.000699 0.002280 0.004186 0.006331 0.008604 0.010869 0.012983 0.014804 0.016202 0.017070 0.017330 0.016942 0.015903 0.014249 0.012053 0.009413 0.006454 0.003313 0.000132 -0.002954 -0.005818 -0.008354 -0.010483 -0.012148 -0.013325 -0.014015 -0.014241 -0.014049 -0.013499 -0.012662 -0.011611 -0.010420 -0.009157 -0.007883 -0.006650 -0.005495 -0.004446 -0.003520 -0.002724 -0.002058 -0.001513 -0.001079 -0.000742 -0.000487 -0.000300 -0.000166 -0.000073 -0.000010 0.000029 0.000053 0.000066 0.000072 0.000072 0.000069 0.000064 0.000057 0.000050 0.000043 0.000037 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000041 -0.000053 -0.000069 -0.000088 -0.000111 -0.000139 -0.000173 -0.000214 -0.000263 -0.000322 -0.000391 -0.000472 -0.000565 -0.000673 -0.000794 -0.000930 -0.001080 -0.001239 -0.001404 -0.001565 -0.001710 -0.001822 -0.001880 -0.001862 -0.001741 -0.001493 -0.001095 -0.000530 0.000211 0.001128 0.002206 0.003418 0.004720 0.006055 0.007352 0.008531 0.009505 0.010187 0.010496 0.010363 0.009738 0.008596 0.006941 0.004809 0.002270 -0.000580 -0.003615 -0.006692 -0.009658 -0.012361 -0.014657 -0.016426 -0.017576 -0.018055 -0.017851 -0.016999 -0.015574 -0.013689 -0.011485 -0.009121 -0.006761 -0.004562 -0.002658 -0.001154 -0.000115 0.000440 0.000535 0.000238 -0.000350 -0.001099 -0.001866 -0.002504 -0.002877 -0.002873 -0.002409 -0.001443 0.000020 0.001935 0.004212 0.006726 0.009327 0.011851 0.014132 0.016017 0.017372 0.018099 0.018137 0.017467 0.016115 0.014144 0.011654 0.008771 0.005637 0.002402 -0.000784 -0.003787 -0.006487 -0.008794 -0.010641 -0.011995 -0.012851 -0.013229 -0.013171 -0.012736 -0.011996 -0.011025 -0.009899 -0.008690 -0.007461 -0.006265 -0.005143 -0.004125 -0.003228 -0.002460 -0.001820 -0.001301 -0.000892 -0.000578 -0.000345 -0.000177 -0.000061 0.000016 0.000064 0.000092 0.000105 0.000109 0.000107 0.000100 0.000092 0.000081 0.000071 0.000061 0.000051 0.000043 0.000035 0.000029 0.000023 0.000018 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000046 -0.000060 -0.000077 -0.000098 -0.000124 -0.000156 -0.000194 -0.000241 -0.000297 -0.000364 -0.000445 -0.000540 -0.000651 -0.000779 -0.000927 -0.001094 -0.001280 -0.001483 -0.001698 -0.001915 -0.002121 -0.002299 -0.002426 -0.002478 -0.002428 -0.002248 -0.001913 -0.001405 -0.000712 0.000164 0.001212 0.002401 0.003686 0.005008 0.006292 0.007454 0.008402 0.009048 0.009306 0.009108 0.008405 0.007176 0.005430 0.003212 0.000601 -0.002293 -0.005333 -0.008366 -0.011225 -0.013751 -0.015796 -0.017238 -0.017989 -0.018007 -0.017295 -0.015905 -0.013936 -0.011523 -0.008836 -0.006059 -0.003380 -0.000976 0.001004 0.002445 0.003283 0.003502 0.003141 0.002287 0.001069 -0.000355 -0.001809 -0.003114 -0.004102 -0.004633 -0.004601 -0.003947 -0.002663 -0.000794 0.001568 0.004288 0.007199 0.010117 0.012854 0.015229 0.017086 0.018302 0.018796 0.018533 0.017525 0.015829 0.013541 0.010788 0.007717 0.004486 0.001252 -0.001836 -0.004651 -0.007089 -0.009077 -0.010572 -0.011564 -0.012068 -0.012125 -0.011793 -0.011141 -0.010247 -0.009188 -0.008038 -0.006863 -0.005716 -0.004640 -0.003667 -0.002813 -0.002087 -0.001488 -0.001009 -0.000637 -0.000357 -0.000156 -0.000017 0.000074 0.000129 0.000158 0.000169 0.000169 0.000161 0.000149 0.000134 0.000118 0.000102 0.000087 0.000073 0.000060 0.000049 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000038 -0.000051 -0.000066 -0.000085 -0.000109 -0.000138 -0.000174 -0.000217 -0.000270 -0.000334 -0.000411 -0.000504 -0.000615 -0.000746 -0.000899 -0.001076 -0.001279 -0.001508 -0.001761 -0.002032 -0.002313 -0.002590 -0.002845 -0.003052 -0.003186 -0.003216 -0.003114 -0.002852 -0.002408 -0.001770 -0.000936 0.000081 0.001251 0.002529 0.003851 0.005139 0.006306 0.007256 0.007896 0.008140 0.007917 0.007178 0.005907 0.004118 0.001863 -0.000770 -0.003661 -0.006661 -0.009603 -0.012315 -0.014626 -0.016386 -0.017472 -0.017802 -0.017342 -0.016110 -0.014177 -0.011664 -0.008734 -0.005579 -0.002411 0.000559 0.003135 0.005150 0.006483 0.007068 0.006897 0.006021 0.004550 0.002637 0.000473 -0.001734 -0.003772 -0.005441 -0.006570 -0.007031 -0.006746 -0.005698 -0.003924 -0.001522 0.001364 0.004553 0.007841 0.011014 0.013870 0.016227 0.017938 0.018903 0.019068 0.018434 0.017050 0.015006 0.012430 0.009473 0.006299 0.003075 -0.000044 -0.002919 -0.005437 -0.007518 -0.009112 -0.010201 -0.010800 -0.010945 -0.010694 -0.010117 -0.009292 -0.008297 -0.007207 -0.006090 -0.005000 -0.003982 -0.003066 -0.002270 -0.001600 -0.001057 -0.000630 -0.000308 -0.000075 0.000084 0.000185 0.000242 0.000268 0.000273 0.000263 0.000245 0.000223 0.000198 0.000173 0.000149 0.000126 0.000105 0.000087 0.000071 0.000057 0.000046 0.000037 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000056 -0.000073 -0.000094 -0.000120 -0.000153 -0.000192 -0.000241 -0.000301 -0.000374 -0.000463 -0.000570 -0.000698 -0.000851 -0.001032 -0.001242 -0.001485 -0.001762 -0.002071 -0.002408 -0.002762 -0.003119 -0.003459 -0.003757 -0.003983 -0.004104 -0.004089 -0.003907 -0.003533 -0.002951 -0.002159 -0.001169 -0.000009 0.001273 0.002612 0.003928 0.005127 0.006111 0.006783 0.007052 0.006847 0.006119 0.004854 0.003069 0.000823 -0.001787 -0.004631 -0.007551 -0.010370 -0.012905 -0.014980 -0.016438 -0.017159 -0.017065 -0.016131 -0.014389 -0.011930 -0.008895 -0.005471 -0.001878 0.001649 0.004875 0.007584 0.009597 0.010784 0.011077 0.010477 0.009048 0.006921 0.004276 0.001333 -0.001666 -0.004475 -0.006863 -0.008632 -0.009627 -0.009754 -0.008983 -0.007347 -0.004947 -0.001934 0.001495 0.005116 0.008696 0.012007 0.014844 0.017039 0.018471 0.019069 0.018823 0.017771 0.016001 0.013640 0.010840 0.007772 0.004609 0.001514 -0.001365 -0.003909 -0.006030 -0.007672 -0.008815 -0.009468 -0.009668 -0.009472 -0.008949 -0.008177 -0.007238 -0.006205 -0.005147 -0.004121 -0.003169 -0.002321 -0.001594 -0.000995 -0.000520 -0.000161 0.000098 0.000272 0.000378 0.000431 0.000447 0.000437 0.000410 0.000375 0.000335 0.000295 0.000255 0.000218 0.000184 0.000154 0.000126 0.000103 0.000083 0.000066 0.000053 0.000042 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000046 -0.000060 -0.000079 -0.000103 -0.000132 -0.000168 -0.000212 -0.000267 -0.000334 -0.000417 -0.000518 -0.000641 -0.000789 -0.000967 -0.001177 -0.001425 -0.001713 -0.002044 -0.002415 -0.002824 -0.003259 -0.003705 -0.004141 -0.004538 -0.004866 -0.005087 -0.005166 -0.005069 -0.004767 -0.004243 -0.003490 -0.002518 -0.001356 -0.000052 0.001327 0.002696 0.003959 0.005013 0.005756 0.006094 0.005953 0.005283 0.004070 0.002335 0.000142 -0.002406 -0.005170 -0.007982 -0.010658 -0.013003 -0.014837 -0.015999 -0.016367 -0.015868 -0.014486 -0.012267 -0.009317 -0.005800 -0.001926 0.002063 0.005906 0.009348 0.012154 0.014132 0.015144 0.015123 0.014075 0.012079 0.009285 0.005899 0.002171 -0.001626 -0.005215 -0.008333 -0.010754 -0.012301 -0.012861 -0.012393 -0.010927 -0.008564 -0.005465 -0.001839 0.002074 0.006017 0.009743 0.013025 0.015672 0.017547 0.018564 0.018698 0.017983 0.016502 0.014379 0.011770 0.008848 0.005792 0.002774 -0.000055 -0.002569 -0.004674 -0.006311 -0.007457 -0.008120 -0.008336 -0.008160 -0.007664 -0.006927 -0.006029 -0.005045 -0.004045 -0.003083 -0.002203 -0.001432 -0.000786 -0.000270 0.000123 0.000403 0.000586 0.000689 0.000730 0.000725 0.000689 0.000635 0.000571 0.000504 0.000438 0.000377 0.000320 0.000269 0.000224 0.000184 0.000150 0.000121 0.000096 0.000076 0.000060 0.000048 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000019 -0.000027 -0.000037 -0.000049 -0.000065 -0.000086 -0.000111 -0.000143 -0.000183 -0.000232 -0.000294 -0.000369 -0.000463 -0.000577 -0.000717 -0.000887 -0.001091 -0.001335 -0.001624 -0.001962 -0.002351 -0.002792 -0.003279 -0.003803 -0.004346 -0.004886 -0.005392 -0.005828 -0.006156 -0.006335 -0.006326 -0.006098 -0.005627 -0.004906 -0.003941 -0.002761 -0.001415 0.000028 0.001481 0.002843 0.004006 0.004862 0.005313 0.005281 0.004715 0.003599 0.001955 -0.000148 -0.002603 -0.005264 -0.007955 -0.010481 -0.012643 -0.014251 -0.015140 -0.015190 -0.014328 -0.012548 -0.009905 -0.006523 -0.002583 0.001684 0.006013 0.010123 0.013738 0.016606 0.018523 0.019346 0.019005 0.017512 0.014961 0.011520 0.007417 0.002931 -0.001636 -0.005977 -0.009802 -0.012858 -0.014946 -0.015939 -0.015783 -0.014505 -0.012208 -0.009059 -0.005280 -0.001127 0.003127 0.007212 0.010884 0.013934 0.016207 0.017607 0.018097 0.017704 0.016507 0.014630 0.012231 0.009486 0.006577 0.003681 0.000953 -0.001475 -0.003508 -0.005084 -0.006180 -0.006803 -0.006990 -0.006796 -0.006296 -0.005567 -0.004692 -0.003746 -0.002796 -0.001898 -0.001092 -0.000405 0.000151 0.000575 0.000873 0.001061 0.001155 0.001175 0.001140 0.001067 0.000971 0.000864 0.000756 0.000652 0.000556 0.000469 0.000392 0.000325 0.000267 0.000217 0.000175 0.000140 0.000111 0.000088 0.000069 0.000054 0.000042 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000015 -0.000021 -0.000029 -0.000039 -0.000053 -0.000070 -0.000093 -0.000120 -0.000155 -0.000199 -0.000254 -0.000322 -0.000407 -0.000511 -0.000641 -0.000799 -0.000992 -0.001225 -0.001505 -0.001838 -0.002230 -0.002683 -0.003198 -0.003771 -0.004390 -0.005038 -0.005689 -0.006310 -0.006861 -0.007301 -0.007582 -0.007663 -0.007505 -0.007083 -0.006383 -0.005412 -0.004197 -0.002785 -0.001250 0.000319 0.001816 0.003128 0.004139 0.004748 0.004870 0.004450 0.003469 0.001952 -0.000033 -0.002375 -0.004922 -0.007491 -0.009879 -0.011880 -0.013296 -0.013960 -0.013746 -0.012587 -0.010478 -0.007487 -0.003749 0.000539 0.005127 0.009732 0.014053 0.017796 0.020696 0.022536 0.023167 0.022519 0.020611 0.017545 0.013506 0.008745 0.003564 -0.001710 -0.006742 -0.011216 -0.014858 -0.017449 -0.018849 -0.018994 -0.017908 -0.015695 -0.012529 -0.008642 -0.004305 0.000194 0.004571 0.008562 0.011947 0.014555 0.016280 0.017079 0.016973 0.016039 0.014401 0.012216 0.009665 0.006932 0.004195 0.001616 -0.000675 -0.002581 -0.004041 -0.005032 -0.005563 -0.005672 -0.005418 -0.004876 -0.004127 -0.003251 -0.002325 -0.001416 -0.000577 0.000154 0.000754 0.001213 0.001534 0.001728 0.001811 0.001805 0.001730 0.001608 0.001456 0.001291 0.001124 0.000965 0.000818 0.000687 0.000572 0.000472 0.000387 0.000315 0.000254 0.000203 0.000162 0.000128 0.000100 0.000078 0.000061 0.000047 0.000037 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000031 -0.000042 -0.000057 -0.000075 -0.000099 -0.000130 -0.000168 -0.000216 -0.000276 -0.000352 -0.000446 -0.000563 -0.000707 -0.000885 -0.001103 -0.001367 -0.001685 -0.002066 -0.002515 -0.003036 -0.003631 -0.004294 -0.005015 -0.005773 -0.006541 -0.007282 -0.007953 -0.008506 -0.008892 -0.009060 -0.008969 -0.008586 -0.007897 -0.006903 -0.005631 -0.004129 -0.002472 -0.000754 0.000914 0.002413 0.003621 0.004428 0.004743 0.004507 0.003696 0.002332 0.000483 -0.001737 -0.004172 -0.006633 -0.008910 -0.010789 -0.012067 -0.012570 -0.012169 -0.010795 -0.008448 -0.005202 -0.001201 0.003345 0.008172 0.012980 0.017453 0.021281 0.024188 0.025945 0.026398 0.025477 0.023203 0.019689 0.015134 0.009806 0.004026 -0.001856 -0.007482 -0.012516 -0.016663 -0.019693 -0.021449 -0.021864 -0.020958 -0.018837 -0.015682 -0.011732 -0.007270 -0.002596 0.001991 0.006218 0.009851 0.012712 0.014686 0.015728 0.015855 0.015142 0.013716 0.011736 0.009382 0.006841 0.004294 0.001901 -0.000207 -0.001935 -0.003224 -0.004055 -0.004440 -0.004422 -0.004062 -0.003439 -0.002635 -0.001732 -0.000807 0.000075 0.000863 0.001522 0.002033 0.002391 0.002602 0.002681 0.002650 0.002533 0.002352 0.002132 0.001893 0.001649 0.001415 0.001198 0.001003 0.000832 0.000685 0.000560 0.000454 0.000366 0.000294 0.000234 0.000185 0.000145 0.000114 0.000089 0.000069 0.000053 0.000041 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000011 -0.000016 -0.000023 -0.000033 -0.000045 -0.000061 -0.000081 -0.000106 -0.000139 -0.000181 -0.000233 -0.000300 -0.000383 -0.000487 -0.000616 -0.000777 -0.000975 -0.001218 -0.001515 -0.001875 -0.002305 -0.002815 -0.003408 -0.004086 -0.004845 -0.005671 -0.006543 -0.007431 -0.008295 -0.009088 -0.009756 -0.010243 -0.010495 -0.010463 -0.010111 -0.009418 -0.008384 -0.007034 -0.005417 -0.003609 -0.001710 0.000164 0.001887 0.003329 0.004371 0.004915 0.004893 0.004276 0.003083 0.001378 -0.000722 -0.003059 -0.005439 -0.007647 -0.009460 -0.010668 -0.011090 -0.010594 -0.009106 -0.006626 -0.003232 0.000927 0.005631 0.010607 0.015540 0.020105 0.023978 0.026871 0.028549 0.028853 0.027710 0.025145 0.021276 0.016313 0.010537 0.004286 -0.002073 -0.008165 -0.013639 -0.018184 -0.021559 -0.023600 -0.024235 -0.023483 -0.021452 -0.018327 -0.014357 -0.009832 -0.005061 -0.000352 0.004013 0.007795 0.010809 0.012941 0.014141 0.014427 0.013879 0.012623 0.010819 0.008652 0.006310 0.003970 0.001794 -0.000092 -0.001596 -0.002664 -0.003283 -0.003470 -0.003274 -0.002762 -0.002016 -0.001121 -0.000162 0.000785 0.001656 0.002404 0.002997 0.003420 0.003673 0.003768 0.003726 0.003572 0.003333 0.003037 0.002710 0.002373 0.002044 0.001734 0.001454 0.001205 0.000990 0.000808 0.000654 0.000527 0.000422 0.000336 0.000266 0.000210 0.000164 0.000128 0.000099 0.000077 0.000059 0.000045 0.000034 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000012 -0.000017 -0.000025 -0.000035 -0.000048 -0.000064 -0.000086 -0.000114 -0.000149 -0.000194 -0.000251 -0.000324 -0.000415 -0.000529 -0.000671 -0.000848 -0.001068 -0.001338 -0.001669 -0.002071 -0.002553 -0.003126 -0.003793 -0.004558 -0.005414 -0.006348 -0.007337 -0.008348 -0.009336 -0.010250 -0.011031 -0.011616 -0.011945 -0.011964 -0.011630 -0.010918 -0.009826 -0.008376 -0.006620 -0.004634 -0.002524 -0.000411 0.001568 0.003276 0.004584 0.005384 0.005599 0.005193 0.004178 0.002617 0.000624 -0.001641 -0.003981 -0.006173 -0.007987 -0.009207 -0.009642 -0.009152 -0.007661 -0.005165 -0.001738 0.002465 0.007222 0.012251 0.017232 0.021828 0.025708 0.028576 0.030190 0.030385 0.029088 0.026323 0.022213 0.016973 0.010895 0.004326 -0.002353 -0.008759 -0.014526 -0.019338 -0.022944 -0.025178 -0.025965 -0.025326 -0.023371 -0.020292 -0.016340 -0.011813 -0.007026 -0.002290 0.002107 0.005926 0.008984 0.011164 0.012423 0.012783 0.012325 0.011180 0.009514 0.007510 0.005357 0.003232 0.001292 -0.000341 -0.001582 -0.002384 -0.002741 -0.002681 -0.002258 -0.001548 -0.000636 0.000385 0.001432 0.002425 0.003305 0.004025 0.004559 0.004897 0.005045 0.005022 0.004852 0.004567 0.004199 0.003779 0.003337 0.002895 0.002472 0.002081 0.001731 0.001424 0.001162 0.000940 0.000756 0.000605 0.000481 0.000381 0.000300 0.000236 0.000184 0.000143 0.000111 0.000085 0.000065 0.000049 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000026 -0.000037 -0.000050 -0.000068 -0.000091 -0.000121 -0.000159 -0.000208 -0.000269 -0.000348 -0.000447 -0.000571 -0.000727 -0.000921 -0.001162 -0.001460 -0.001826 -0.002271 -0.002807 -0.003444 -0.004188 -0.005040 -0.005995 -0.007038 -0.008144 -0.009276 -0.010387 -0.011419 -0.012308 -0.012986 -0.013385 -0.013444 -0.013116 -0.012371 -0.011203 -0.009633 -0.007714 -0.005526 -0.003178 -0.000800 0.001463 0.003463 0.005060 0.006136 0.006602 0.006415 0.005577 0.004148 0.002238 0.000010 -0.002337 -0.004575 -0.006467 -0.007785 -0.008333 -0.007961 -0.006583 -0.004189 -0.000851 0.003281 0.007983 0.012972 0.017923 0.022494 0.026350 0.029187 0.030759 0.030898 0.029525 0.026665 0.022443 0.017076 0.010858 0.004144 -0.002680 -0.009226 -0.015123 -0.020051 -0.023759 -0.026078 -0.026937 -0.026359 -0.024459 -0.021431 -0.017533 -0.013064 -0.008342 -0.003678 0.000642 0.004381 0.007362 0.009475 0.010683 0.011016 0.010563 0.009460 0.007877 0.006001 0.004018 0.002104 0.000410 -0.000949 -0.001894 -0.002392 -0.002445 -0.002092 -0.001397 -0.000444 0.000672 0.001858 0.003022 0.004088 0.004996 0.005703 0.006188 0.006446 0.006491 0.006346 0.006045 0.005624 0.005121 0.004571 0.004006 0.003452 0.002929 0.002452 0.002027 0.001658 0.001344 0.001081 0.000865 0.000687 0.000544 0.000429 0.000337 0.000263 0.000205 0.000159 0.000123 0.000094 0.000071 0.000053 0.000040 0.000029 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000013 -0.000019 -0.000027 -0.000038 -0.000053 -0.000072 -0.000096 -0.000128 -0.000169 -0.000221 -0.000288 -0.000372 -0.000479 -0.000614 -0.000783 -0.000995 -0.001258 -0.001584 -0.001985 -0.002474 -0.003063 -0.003764 -0.004584 -0.005524 -0.006578 -0.007729 -0.008950 -0.010202 -0.011431 -0.012577 -0.013568 -0.014330 -0.014790 -0.014879 -0.014544 -0.013751 -0.012490 -0.010782 -0.008681 -0.006269 -0.003662 -0.000998 0.001569 0.003879 0.005781 0.007144 0.007867 0.007896 0.007226 0.005909 0.004053 0.001820 -0.000588 -0.002938 -0.004986 -0.006494 -0.007256 -0.007110 -0.005960 -0.003788 -0.000655 0.003293 0.007836 0.012694 0.017542 0.022038 0.025842 0.028649 0.030209 0.030349 0.028988 0.026148 0.021951 0.016613 0.010430 0.003753 -0.003031 -0.009533 -0.015386 -0.020270 -0.023937 -0.026226 -0.027068 -0.026491 -0.024616 -0.021641 -0.017826 -0.013472 -0.008893 -0.004398 -0.000266 0.003274 0.006055 0.007980 0.009022 0.009222 0.008680 0.007541 0.005979 0.004183 0.002341 0.000624 -0.000823 -0.001894 -0.002523 -0.002686 -0.002399 -0.001714 -0.000706 0.000529 0.001889 0.003271 0.004584 0.005748 0.006704 0.007413 0.007860 0.008045 0.007990 0.007726 0.007292 0.006731 0.006088 0.005403 0.004710 0.004040 0.003412 0.002843 0.002340 0.001905 0.001537 0.001230 0.000979 0.000775 0.000610 0.000479 0.000375 0.000292 0.000227 0.000176 0.000135 0.000103 0.000078 0.000058 0.000043 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000013 -0.000020 -0.000028 -0.000040 -0.000055 -0.000075 -0.000101 -0.000135 -0.000179 -0.000234 -0.000305 -0.000396 -0.000511 -0.000656 -0.000838 -0.001067 -0.001352 -0.001706 -0.002142 -0.002674 -0.003317 -0.004082 -0.004977 -0.006002 -0.007152 -0.008409 -0.009741 -0.011107 -0.012450 -0.013703 -0.014789 -0.015627 -0.016136 -0.016243 -0.015889 -0.015034 -0.013667 -0.011807 -0.009507 -0.006857 -0.003976 -0.001012 0.001872 0.004503 0.006717 0.008369 0.009346 0.009582 0.009063 0.007833 0.005996 0.003712 0.001187 -0.001341 -0.003621 -0.005407 -0.006477 -0.006661 -0.005848 -0.004007 -0.001189 0.002471 0.006761 0.011406 0.016087 0.020462 0.024194 0.026977 0.028557 0.028760 0.027500 0.024795 0.020762 0.015613 0.009636 0.003179 -0.003378 -0.009652 -0.015283 -0.019961 -0.023445 -0.025583 -0.026314 -0.025675 -0.023791 -0.020865 -0.017158 -0.012968 -0.008606 -0.004373 -0.000536 0.002690 0.005151 0.006767 0.007526 0.007487 0.006760 0.005500 0.003891 0.002124 0.000385 -0.001157 -0.002367 -0.003147 -0.003445 -0.003251 -0.002596 -0.001546 -0.000192 0.001359 0.002995 0.004606 0.006094 0.007379 0.008403 0.009130 0.009550 0.009672 0.009522 0.009140 0.008574 0.007873 0.007088 0.006265 0.005441 0.004650 0.003915 0.003250 0.002666 0.002163 0.001738 0.001386 0.001098 0.000866 0.000679 0.000532 0.000415 0.000323 0.000250 0.000193 0.000148 0.000113 0.000085 0.000063 0.000046 0.000034 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000041 -0.000057 -0.000078 -0.000106 -0.000142 -0.000188 -0.000247 -0.000323 -0.000419 -0.000542 -0.000697 -0.000892 -0.001137 -0.001443 -0.001824 -0.002295 -0.002870 -0.003564 -0.004391 -0.005358 -0.006466 -0.007709 -0.009065 -0.010504 -0.011978 -0.013427 -0.014778 -0.015949 -0.016853 -0.017401 -0.017515 -0.017130 -0.016203 -0.014718 -0.012694 -0.010186 -0.007288 -0.004126 -0.000854 0.002350 0.005303 0.007827 0.009762 0.010983 0.011410 0.011019 0.009847 0.007993 0.005614 0.002920 0.000151 -0.002431 -0.004571 -0.006036 -0.006639 -0.006257 -0.004843 -0.002434 0.000847 0.004802 0.009165 0.013623 0.017842 0.021487 0.024254 0.025889 0.026215 0.025142 0.022682 0.018944 0.014133 0.008527 0.002464 -0.003689 -0.009559 -0.014801 -0.019117 -0.022281 -0.024152 -0.024681 -0.023915 -0.021987 -0.019101 -0.015521 -0.011539 -0.007461 -0.003573 -0.000128 0.002676 0.004705 0.005899 0.006266 0.005883 0.004876 0.003414 0.001687 -0.000108 -0.001785 -0.003181 -0.004169 -0.004663 -0.004624 -0.004060 -0.003018 -0.001580 0.000147 0.002041 0.003980 0.005844 0.007532 0.008959 0.010069 0.010830 0.011235 0.011302 0.011064 0.010570 0.009874 0.009034 0.008107 0.007144 0.006188 0.005275 0.004430 0.003669 0.003002 0.002429 0.001946 0.001547 0.001222 0.000960 0.000751 0.000586 0.000456 0.000354 0.000274 0.000211 0.000162 0.000123 0.000092 0.000068 0.000050 0.000037 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000030 -0.000042 -0.000059 -0.000081 -0.000110 -0.000148 -0.000196 -0.000259 -0.000338 -0.000440 -0.000570 -0.000735 -0.000942 -0.001203 -0.001530 -0.001937 -0.002441 -0.003056 -0.003800 -0.004685 -0.005720 -0.006907 -0.008236 -0.009687 -0.011224 -0.012798 -0.014344 -0.015784 -0.017030 -0.017988 -0.018566 -0.018677 -0.018251 -0.017242 -0.015631 -0.013438 -0.010718 -0.007570 -0.004125 -0.000550 0.002971 0.006239 0.009062 0.011267 0.012715 0.013312 0.013024 0.011879 0.009972 0.007459 0.004548 0.001488 -0.001455 -0.004012 -0.005939 -0.007034 -0.007157 -0.006246 -0.004321 -0.001489 0.002066 0.006091 0.010285 0.014320 0.017870 0.020631 0.022353 0.022855 0.022045 0.019927 0.016602 0.012261 0.007171 0.001656 -0.003935 -0.009245 -0.013947 -0.017762 -0.020481 -0.021979 -0.022222 -0.021269 -0.019260 -0.016405 -0.012964 -0.009227 -0.005486 -0.002015 0.000953 0.003241 0.004739 0.005410 0.005287 0.004466 0.003093 0.001350 -0.000561 -0.002440 -0.004100 -0.005382 -0.006169 -0.006388 -0.006016 -0.005077 -0.003637 -0.001797 0.000319 0.002577 0.004838 0.006976 0.008881 0.010468 0.011680 0.012488 0.012890 0.012912 0.012594 0.011992 0.011171 0.010196 0.009129 0.008028 0.006941 0.005906 0.004951 0.004093 0.003342 0.002699 0.002158 0.001712 0.001349 0.001057 0.000825 0.000643 0.000499 0.000387 0.000299 0.000230 0.000176 0.000133 0.000100 0.000074 0.000054 0.000040 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000014 -0.000021 -0.000030 -0.000043 -0.000061 -0.000084 -0.000114 -0.000153 -0.000204 -0.000269 -0.000353 -0.000460 -0.000596 -0.000769 -0.000988 -0.001264 -0.001611 -0.002042 -0.002576 -0.003230 -0.004019 -0.004959 -0.006057 -0.007316 -0.008725 -0.010261 -0.011888 -0.013553 -0.015185 -0.016703 -0.018013 -0.019015 -0.019611 -0.019710 -0.019236 -0.018139 -0.016400 -0.014036 -0.011107 -0.007714 -0.003995 -0.000126 0.003697 0.007264 0.010369 0.012823 0.014475 0.015217 0.015005 0.013859 0.011869 0.009187 0.006025 0.002635 -0.000708 -0.003727 -0.006162 -0.007797 -0.008477 -0.008120 -0.006730 -0.004394 -0.001282 0.002368 0.006268 0.010102 0.013551 0.016317 0.018152 0.018875 0.018389 0.016691 0.013871 0.010107 0.005652 0.000809 -0.004090 -0.008712 -0.012750 -0.015948 -0.018117 -0.019153 -0.019040 -0.017847 -0.015725 -0.012888 -0.009595 -0.006128 -0.002767 0.000231 0.002655 0.004352 0.005239 0.005305 0.004609 0.003270 0.001457 -0.000634 -0.002790 -0.004804 -0.006489 -0.007691 -0.008302 -0.008263 -0.007568 -0.006258 -0.004419 -0.002171 0.000344 0.002975 0.005571 0.007995 0.010131 0.011890 0.013216 0.014082 0.014492 0.014478 0.014088 0.013387 0.012447 0.011340 0.010138 0.008902 0.007686 0.006532 0.005468 0.004515 0.003682 0.002969 0.002370 0.001877 0.001477 0.001155 0.000901 0.000700 0.000543 0.000420 0.000324 0.000249 0.000190 0.000144 0.000108 0.000080 0.000059 0.000043 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000014 -0.000021 -0.000031 -0.000044 -0.000062 -0.000086 -0.000117 -0.000158 -0.000211 -0.000278 -0.000365 -0.000477 -0.000619 -0.000800 -0.001029 -0.001319 -0.001682 -0.002137 -0.002698 -0.003386 -0.004217 -0.005206 -0.006362 -0.007685 -0.009165 -0.010778 -0.012485 -0.014228 -0.015935 -0.017520 -0.018882 -0.019918 -0.020523 -0.020602 -0.020075 -0.018889 -0.017022 -0.014493 -0.011363 -0.007737 -0.003761 0.000383 0.004486 0.008328 0.011688 0.014366 0.016194 0.017056 0.016894 0.015722 0.013624 0.010751 0.007316 0.003575 -0.000190 -0.003690 -0.006654 -0.008851 -0.010110 -0.010330 -0.009496 -0.007680 -0.005033 -0.001777 0.001816 0.005441 0.008788 0.011567 0.013534 0.014506 0.014385 0.013160 0.010910 0.007798 0.004060 -0.000021 -0.004136 -0.007977 -0.011260 -0.013756 -0.015299 -0.015806 -0.015280 -0.013807 -0.011545 -0.008713 -0.005570 -0.002388 0.000565 0.003052 0.004885 0.005938 0.006155 0.005556 0.004227 0.002312 0.000000 -0.002492 -0.004942 -0.007135 -0.008883 -0.010037 -0.010500 -0.010224 -0.009220 -0.007551 -0.005320 -0.002668 0.000245 0.003250 0.006185 0.008900 0.011273 0.013213 0.014660 0.015593 0.016020 0.015978 0.015525 0.014732 0.013680 0.012450 0.011118 0.009753 0.008412 0.007142 0.005974 0.004929 0.004015 0.003234 0.002580 0.002041 0.001604 0.001254 0.000976 0.000758 0.000587 0.000453 0.000349 0.000268 0.000204 0.000155 0.000116 0.000086 0.000064 0.000047 0.000034 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000031 -0.000045 -0.000063 -0.000088 -0.000120 -0.000162 -0.000216 -0.000286 -0.000376 -0.000491 -0.000638 -0.000826 -0.001064 -0.001365 -0.001744 -0.002218 -0.002804 -0.003522 -0.004390 -0.005422 -0.006627 -0.008006 -0.009548 -0.011227 -0.013002 -0.014812 -0.016582 -0.018219 -0.019623 -0.020682 -0.021288 -0.021341 -0.020759 -0.019485 -0.017498 -0.014815 -0.011499 -0.007661 -0.003451 0.000940 0.005294 0.009379 0.012963 0.015832 0.017807 0.018760 0.018625 0.017407 0.015187 0.012113 0.008400 0.004306 0.000123 -0.003853 -0.007340 -0.010091 -0.011920 -0.012709 -0.012428 -0.011127 -0.008942 -0.006078 -0.002793 0.000623 0.003870 0.006666 0.008772 0.010006 0.010268 0.009539 0.007889 0.005467 0.002488 -0.000785 -0.004066 -0.007074 -0.009552 -0.011295 -0.012165 -0.012103 -0.011130 -0.009348 -0.006927 -0.004089 -0.001091 0.001801 0.004335 0.006293 0.007512 0.007892 0.007409 0.006111 0.004112 0.001584 -0.001261 -0.004192 -0.006969 -0.009374 -0.011217 -0.012352 -0.012691 -0.012202 -0.010912 -0.008900 -0.006293 -0.003250 0.000051 0.003424 0.006691 0.009695 0.012305 0.014426 0.015999 0.017005 0.017455 0.017393 0.016884 0.016008 0.014852 0.013505 0.012051 0.010564 0.009106 0.007726 0.006458 0.005325 0.004336 0.003491 0.002783 0.002200 0.001728 0.001350 0.001050 0.000814 0.000630 0.000486 0.000374 0.000286 0.000218 0.000165 0.000124 0.000093 0.000068 0.000050 0.000037 0.000027 0.000020 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000032 -0.000045 -0.000064 -0.000089 -0.000122 -0.000165 -0.000221 -0.000292 -0.000384 -0.000502 -0.000653 -0.000846 -0.001092 -0.001403 -0.001795 -0.002285 -0.002892 -0.003635 -0.004533 -0.005601 -0.006848 -0.008274 -0.009867 -0.011600 -0.013430 -0.015293 -0.017112 -0.018791 -0.020223 -0.021296 -0.021896 -0.021920 -0.021284 -0.019928 -0.017830 -0.015009 -0.011531 -0.007506 -0.003095 0.001508 0.006075 0.010364 0.014134 0.017159 0.019249 0.020267 0.020139 0.018863 0.016515 0.013245 0.009265 0.004840 0.000264 -0.004157 -0.008129 -0.011396 -0.013756 -0.015078 -0.015313 -0.014497 -0.012749 -0.010256 -0.007264 -0.004049 -0.000899 0.001913 0.004152 0.005642 0.006278 0.006037 0.004981 0.003243 0.001022 -0.001441 -0.003885 -0.006052 -0.007715 -0.008696 -0.008882 -0.008238 -0.006806 -0.004702 -0.002110 0.000745 0.003606 0.006216 0.008336 0.009769 0.010375 0.010082 0.008896 0.006892 0.004217 0.001065 -0.002327 -0.005711 -0.008835 -0.011471 -0.013430 -0.014570 -0.014810 -0.014132 -0.012578 -0.010249 -0.007288 -0.003875 -0.000206 0.003518 0.007106 0.010388 0.013228 0.015526 0.017224 0.018303 0.018780 0.018704 0.018146 0.017194 0.015944 0.014490 0.012922 0.011321 0.009754 0.008272 0.006912 0.005697 0.004637 0.003732 0.002975 0.002351 0.001846 0.001441 0.001121 0.000869 0.000671 0.000517 0.000397 0.000304 0.000231 0.000175 0.000132 0.000098 0.000073 0.000054 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000032 -0.000046 -0.000065 -0.000091 -0.000124 -0.000168 -0.000224 -0.000297 -0.000391 -0.000511 -0.000665 -0.000862 -0.001113 -0.001431 -0.001833 -0.002336 -0.002959 -0.003722 -0.004644 -0.005740 -0.007019 -0.008482 -0.010114 -0.011889 -0.013760 -0.015663 -0.017517 -0.019224 -0.020674 -0.021751 -0.022339 -0.022333 -0.021646 -0.020218 -0.018025 -0.015088 -0.011473 -0.007297 -0.002721 0.002051 0.006788 0.011237 0.015150 0.018292 0.020464 0.021522 0.021384 0.020045 0.017577 0.014127 0.009911 0.005194 0.000276 -0.004530 -0.008925 -0.012641 -0.015464 -0.017251 -0.017940 -0.017552 -0.016192 -0.014034 -0.011307 -0.008278 -0.005222 -0.002402 -0.000047 0.001670 0.002645 0.002854 0.002346 0.001247 -0.000263 -0.001961 -0.003609 -0.004976 -0.005858 -0.006105 -0.005630 -0.004420 -0.002538 -0.000118 0.002649 0.005529 0.008268 0.010615 0.012344 0.013277 0.013296 0.012358 0.010493 0.007809 0.004477 0.000719 -0.003210 -0.007040 -0.010509 -0.013383 -0.015469 -0.016629 -0.016791 -0.015948 -0.014159 -0.011540 -0.008255 -0.004500 -0.000489 0.003561 0.007446 0.010988 0.014043 0.016508 0.018325 0.019475 0.019980 0.019894 0.019294 0.018274 0.016938 0.015386 0.013716 0.012012 0.010345 0.008770 0.007326 0.006037 0.004913 0.003954 0.003151 0.002491 0.001955 0.001527 0.001187 0.000919 0.000710 0.000546 0.000419 0.000320 0.000243 0.000184 0.000138 0.000103 0.000077 0.000057 0.000042 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000032 -0.000046 -0.000066 -0.000092 -0.000126 -0.000170 -0.000227 -0.000300 -0.000395 -0.000516 -0.000672 -0.000872 -0.001126 -0.001450 -0.001859 -0.002370 -0.003004 -0.003782 -0.004720 -0.005836 -0.007138 -0.008625 -0.010285 -0.012087 -0.013986 -0.015914 -0.017789 -0.019511 -0.020967 -0.022040 -0.022613 -0.022577 -0.021845 -0.020356 -0.018087 -0.015060 -0.011342 -0.007053 -0.002357 0.002538 0.007394 0.011955 0.015964 0.019181 0.021403 0.022476 0.022318 0.020917 0.018345 0.014748 0.010342 0.005393 0.000205 -0.004905 -0.009633 -0.013703 -0.016894 -0.019054 -0.020109 -0.020071 -0.019032 -0.017154 -0.014657 -0.011792 -0.008826 -0.006013 -0.003574 -0.001676 -0.000421 0.000165 0.000127 -0.000420 -0.001308 -0.002330 -0.003270 -0.003918 -0.004096 -0.003676 -0.002596 -0.000865 0.001435 0.004154 0.007089 0.010002 0.012637 0.014750 0.016128 0.016607 0.016091 0.014560 0.012073 0.008761 0.004821 0.000499 -0.003929 -0.008177 -0.011974 -0.015075 -0.017287 -0.018476 -0.018576 -0.017591 -0.015595 -0.012719 -0.009143 -0.005082 -0.000765 0.003578 0.007731 0.011507 0.014756 0.017373 0.019297 0.020512 0.021043 0.020948 0.020310 0.019231 0.017819 0.016180 0.014419 0.012623 0.010868 0.009210 0.007692 0.006337 0.005157 0.004150 0.003308 0.002615 0.002053 0.001603 0.001246 0.000965 0.000745 0.000572 0.000438 0.000334 0.000254 0.000192 0.000144 0.000108 0.000080 0.000059 0.000043 0.000032 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000033 -0.000047 -0.000066 -0.000092 -0.000127 -0.000171 -0.000228 -0.000302 -0.000397 -0.000519 -0.000676 -0.000876 -0.001133 -0.001459 -0.001870 -0.002387 -0.003027 -0.003812 -0.004760 -0.005887 -0.007201 -0.008702 -0.010375 -0.012191 -0.014102 -0.016041 -0.017923 -0.019647 -0.021099 -0.022160 -0.022713 -0.022650 -0.021881 -0.020346 -0.018024 -0.014936 -0.011152 -0.006792 -0.002025 0.002941 0.007863 0.012482 0.016539 0.019789 0.022025 0.023094 0.022907 0.021454 0.018803 0.015102 0.010565 0.005461 0.000094 -0.005219 -0.010169 -0.014478 -0.017920 -0.020338 -0.021652 -0.021867 -0.021066 -0.019402 -0.017087 -0.014362 -0.011484 -0.008699 -0.006217 -0.004202 -0.002749 -0.001885 -0.001566 -0.001681 -0.002073 -0.002549 -0.002908 -0.002958 -0.002544 -0.001558 0.000040 0.002222 0.004888 0.007873 0.010964 0.013914 0.016470 0.018389 0.019468 0.019558 0.018581 0.016537 0.013507 0.009646 0.005174 0.000358 -0.004510 -0.009129 -0.013215 -0.016519 -0.018847 -0.020064 -0.020113 -0.019008 -0.016833 -0.013735 -0.009910 -0.005584 -0.001002 0.003594 0.007978 0.011956 0.015373 0.018119 0.020135 0.021405 0.021957 0.021854 0.021183 0.020051 0.018572 0.016859 0.015018 0.013143 0.011312 0.009585 0.008003 0.006592 0.005364 0.004316 0.003441 0.002720 0.002136 0.001668 0.001297 0.001004 0.000774 0.000594 0.000455 0.000346 0.000262 0.000198 0.000148 0.000111 0.000082 0.000061 0.000044 0.000032 0.000024 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000033 -0.000047 -0.000067 -0.000093 -0.000127 -0.000172 -0.000229 -0.000303 -0.000398 -0.000519 -0.000676 -0.000876 -0.001132 -0.001457 -0.001869 -0.002386 -0.003027 -0.003813 -0.004762 -0.005891 -0.007206 -0.008709 -0.010383 -0.012198 -0.014107 -0.016041 -0.017915 -0.019628 -0.021066 -0.022109 -0.022640 -0.022551 -0.021755 -0.020192 -0.017841 -0.014724 -0.010913 -0.006529 -0.001741 0.003240 0.008172 0.012795 0.016847 0.020087 0.022305 0.023348 0.023128 0.021636 0.018939 0.015185 0.010589 0.005417 -0.000026 -0.005424 -0.010470 -0.014885 -0.018445 -0.020991 -0.022442 -0.022798 -0.022140 -0.020616 -0.018429 -0.015817 -0.013026 -0.010293 -0.007822 -0.005766 -0.004217 -0.003195 -0.002655 -0.002489 -0.002543 -0.002634 -0.002571 -0.002178 -0.001315 0.000108 0.002114 0.004657 0.007620 0.010827 0.014054 0.017046 0.019549 0.021323 0.022170 0.021953 0.020607 0.018150 0.014681 0.010375 0.005469 0.000248 -0.004979 -0.009901 -0.014224 -0.017695 -0.020115 -0.021354 -0.021360 -0.020153 -0.017830 -0.014548 -0.010515 -0.005971 -0.001171 0.003632 0.008204 0.012346 0.015897 0.018747 0.020835 0.022147 0.022714 0.022600 0.021900 0.020723 0.019187 0.017411 0.015504 0.013564 0.011671 0.009886 0.008252 0.006796 0.005529 0.004450 0.003547 0.002805 0.002203 0.001720 0.001337 0.001035 0.000797 0.000612 0.000467 0.000355 0.000269 0.000202 0.000151 0.000113 0.000083 0.000061 0.000045 0.000033 0.000024 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000033 -0.000047 -0.000067 -0.000093 -0.000127 -0.000171 -0.000229 -0.000302 -0.000396 -0.000517 -0.000672 -0.000870 -0.001124 -0.001447 -0.001855 -0.002367 -0.003004 -0.003784 -0.004727 -0.005848 -0.007154 -0.008645 -0.010307 -0.012107 -0.013998 -0.015913 -0.017765 -0.019454 -0.020867 -0.021886 -0.022393 -0.022284 -0.021471 -0.019897 -0.017542 -0.014429 -0.010632 -0.006271 -0.001516 0.003424 0.008308 0.012877 0.016874 0.020058 0.022225 0.023224 0.022970 0.021454 0.018748 0.014998 0.010418 0.005274 -0.000134 -0.005493 -0.010498 -0.014879 -0.018414 -0.020948 -0.022402 -0.022781 -0.022164 -0.020699 -0.018586 -0.016056 -0.013351 -0.010700 -0.008298 -0.006289 -0.004755 -0.003712 -0.003106 -0.002829 -0.002724 -0.002613 -0.002312 -0.001652 -0.000505 0.001206 0.003490 0.006288 0.009470 0.012847 0.016184 0.019224 0.021704 0.023387 0.024079 0.023648 0.022042 0.019289 0.015502 0.010872 0.005649 0.000132 -0.005359 -0.010502 -0.014996 -0.018585 -0.021067 -0.022316 -0.022281 -0.020991 -0.018549 -0.015122 -0.010928 -0.006216 -0.001251 0.003708 0.008422 0.012684 0.016333 0.019257 0.021394 0.022733 0.023305 0.023179 0.022451 0.021236 0.019654 0.017827 0.015869 0.013878 0.011937 0.010108 0.008435 0.006946 0.005650 0.004546 0.003624 0.002866 0.002251 0.001758 0.001366 0.001057 0.000814 0.000624 0.000476 0.000361 0.000273 0.000205 0.000153 0.000113 0.000084 0.000062 0.000045 0.000033 0.000024 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000023 -0.000033 -0.000047 -0.000067 -0.000093 -0.000127 -0.000171 -0.000227 -0.000300 -0.000393 -0.000513 -0.000665 -0.000860 -0.001110 -0.001427 -0.001829 -0.002333 -0.002959 -0.003727 -0.004655 -0.005759 -0.007045 -0.008513 -0.010148 -0.011919 -0.013777 -0.015657 -0.017474 -0.019127 -0.020506 -0.021494 -0.021976 -0.021850 -0.021031 -0.019464 -0.017130 -0.014056 -0.010313 -0.006023 -0.001353 0.003489 0.008266 0.012726 0.016616 0.019702 0.021785 0.022720 0.022429 0.020908 0.018229 0.014540 0.010054 0.005033 -0.000226 -0.005418 -0.010247 -0.014449 -0.017813 -0.020192 -0.021517 -0.021797 -0.021117 -0.019628 -0.017531 -0.015054 -0.012436 -0.009897 -0.007625 -0.005754 -0.004355 -0.003433 -0.002926 -0.002716 -0.002644 -0.002528 -0.002182 -0.001445 -0.000191 0.001648 0.004072 0.007010 0.010324 0.013813 0.017236 0.020325 0.022816 0.024469 0.025088 0.024548 0.022799 0.019879 0.015908 0.011087 0.005677 -0.000016 -0.005663 -0.010935 -0.015527 -0.019177 -0.021687 -0.022928 -0.022853 -0.021496 -0.018966 -0.015435 -0.011129 -0.006303 -0.001227 0.003835 0.008638 0.012975 0.016682 0.019647 0.021809 0.023157 0.023724 0.023582 0.022830 0.021583 0.019965 0.018102 0.016106 0.014080 0.012106 0.010247 0.008549 0.007038 0.005723 0.004605 0.003670 0.002902 0.002279 0.001780 0.001383 0.001070 0.000823 0.000631 0.000480 0.000364 0.000274 0.000205 0.000153 0.000113 0.000083 0.000061 0.000044 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000023 -0.000033 -0.000047 -0.000066 -0.000092 -0.000125 -0.000169 -0.000225 -0.000297 -0.000389 -0.000506 -0.000655 -0.000846 -0.001090 -0.001399 -0.001791 -0.002282 -0.002893 -0.003642 -0.004549 -0.005626 -0.006882 -0.008314 -0.009909 -0.011636 -0.013448 -0.015279 -0.017046 -0.018651 -0.019985 -0.020936 -0.021392 -0.021253 -0.020438 -0.018895 -0.016608 -0.013604 -0.009955 -0.005782 -0.001250 0.003439 0.008054 0.012350 0.016082 0.019026 0.020993 0.021847 0.021517 0.020004 0.017386 0.013812 0.009493 0.004688 -0.000315 -0.005218 -0.009738 -0.013624 -0.016676 -0.018763 -0.019828 -0.019891 -0.019047 -0.017454 -0.015317 -0.012865 -0.010333 -0.007937 -0.005855 -0.004211 -0.003064 -0.002405 -0.002159 -0.002197 -0.002348 -0.002422 -0.002230 -0.001605 -0.000422 0.001382 0.003804 0.006768 0.010126 0.013671 0.017151 0.020296 0.022832 0.024515 0.025150 0.024607 0.022839 0.019885 0.015871 0.010999 0.005536 -0.000206 -0.005895 -0.011199 -0.015810 -0.019464 -0.021962 -0.023176 -0.023062 -0.021655 -0.019067 -0.015475 -0.011107 -0.006222 -0.001092 0.004015 0.008855 0.013219 0.016943 0.019915 0.022076 0.023414 0.023967 0.023805 0.023030 0.021759 0.020117 0.018229 0.016212 0.014166 0.012175 0.010302 0.008592 0.007071 0.005749 0.004624 0.003685 0.002914 0.002288 0.001787 0.001388 0.001073 0.000825 0.000632 0.000480 0.000363 0.000273 0.000204 0.000151 0.000112 0.000082 0.000060 0.000043 0.000031 0.000023 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000023 -0.000033 -0.000047 -0.000066 -0.000091 -0.000124 -0.000167 -0.000222 -0.000292 -0.000382 -0.000496 -0.000642 -0.000828 -0.001064 -0.001363 -0.001742 -0.002218 -0.002808 -0.003533 -0.004410 -0.005452 -0.006667 -0.008053 -0.009595 -0.011265 -0.013015 -0.014782 -0.016486 -0.018031 -0.019312 -0.020220 -0.020647 -0.020498 -0.019697 -0.018194 -0.015977 -0.013073 -0.009556 -0.005543 -0.001196 0.003289 0.007688 0.011767 0.015294 0.018054 0.019873 0.020626 0.020251 0.018758 0.016230 0.012818 0.008730 0.004222 -0.000428 -0.004933 -0.009025 -0.012467 -0.015080 -0.016748 -0.017433 -0.017171 -0.016070 -0.014299 -0.012069 -0.009615 -0.007168 -0.004942 -0.003106 -0.001772 -0.000985 -0.000721 -0.000889 -0.001342 -0.001895 -0.002345 -0.002491 -0.002158 -0.001218 0.000398 0.002685 0.005564 0.008882 0.012427 0.015942 0.019147 0.021763 0.023540 0.024276 0.023837 0.022173 0.019319 0.015399 0.010616 0.005236 -0.000431 -0.006050 -0.011289 -0.015840 -0.019439 -0.021887 -0.023057 -0.022905 -0.021465 -0.018852 -0.015242 -0.010863 -0.005975 -0.000849 0.004247 0.009070 0.013413 0.017112 0.020057 0.022190 0.023502 0.024028 0.023844 0.023048 0.021760 0.020106 0.018209 0.016185 0.014136 0.012143 0.010271 0.008563 0.007045 0.005726 0.004605 0.003669 0.002900 0.002277 0.001778 0.001381 0.001067 0.000820 0.000627 0.000476 0.000360 0.000270 0.000201 0.000149 0.000109 0.000080 0.000058 0.000042 0.000030 0.000022 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000016 -0.000023 -0.000033 -0.000046 -0.000065 -0.000089 -0.000121 -0.000163 -0.000217 -0.000286 -0.000374 -0.000485 -0.000626 -0.000805 -0.001033 -0.001321 -0.001685 -0.002141 -0.002707 -0.003402 -0.004243 -0.005242 -0.006407 -0.007735 -0.009213 -0.010812 -0.012487 -0.014177 -0.015804 -0.017277 -0.018495 -0.019352 -0.019748 -0.019592 -0.018811 -0.017363 -0.015236 -0.012460 -0.009107 -0.005294 -0.001176 0.003057 0.007193 0.011008 0.014283 0.016822 0.018461 0.019091 0.018662 0.017195 0.014777 0.011562 0.007757 0.003612 -0.000604 -0.004620 -0.008181 -0.011074 -0.013137 -0.014279 -0.014480 -0.013799 -0.012360 -0.010345 -0.007977 -0.005494 -0.003132 -0.001098 0.000446 0.001400 0.001733 0.001488 0.000775 -0.000240 -0.001352 -0.002341 -0.002988 -0.003108 -0.002560 -0.001271 0.000761 0.003455 0.006660 0.010157 0.013686 0.016958 0.019689 0.021619 0.022538 0.022305 0.020860 0.018232 0.014539 0.009976 0.004805 -0.000667 -0.006109 -0.011193 -0.015611 -0.019102 -0.021466 -0.022577 -0.022389 -0.020937 -0.018331 -0.014746 -0.010408 -0.005572 -0.000508 0.004521 0.009275 0.013549 0.017183 0.020068 0.022148 0.023416 0.023908 0.023697 0.022885 0.021588 0.019932 0.018040 0.016026 0.013989 0.012011 0.010155 0.008463 0.006960 0.005656 0.004547 0.003622 0.002863 0.002247 0.001754 0.001362 0.001051 0.000808 0.000617 0.000468 0.000353 0.000264 0.000197 0.000145 0.000106 0.000078 0.000056 0.000040 0.000029 0.000021 0.000015 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000046 -0.000064 -0.000087 -0.000119 -0.000159 -0.000212 -0.000278 -0.000363 -0.000471 -0.000607 -0.000779 -0.000997 -0.001272 -0.001618 -0.002052 -0.002591 -0.003252 -0.004050 -0.004999 -0.006106 -0.007367 -0.008769 -0.010285 -0.011873 -0.013473 -0.015011 -0.016400 -0.017544 -0.018345 -0.018706 -0.018543 -0.017789 -0.016405 -0.014385 -0.011759 -0.008599 -0.005019 -0.001168 0.002772 0.006602 0.010110 0.013094 0.015373 0.016802 0.017286 0.016791 0.015347 0.013049 0.010053 0.006567 0.002833 -0.000891 -0.004347 -0.007302 -0.009561 -0.010990 -0.011520 -0.011157 -0.009981 -0.008138 -0.005826 -0.003280 -0.000748 0.001535 0.003362 0.004580 0.005100 0.004907 0.004064 0.002702 0.001009 -0.000789 -0.002446 -0.003729 -0.004432 -0.004401 -0.003550 -0.001873 0.000556 0.003585 0.006996 0.010523 0.013871 0.016749 0.018886 0.020063 0.020126 0.019005 0.016717 0.013368 0.009144 0.004296 -0.000875 -0.006047 -0.010895 -0.015117 -0.018454 -0.020706 -0.021748 -0.021532 -0.020088 -0.017524 -0.014010 -0.009763 -0.005034 -0.000087 0.004822 0.009456 0.013617 0.017147 0.019942 0.021947 0.023155 0.023604 0.023366 0.022541 0.021244 0.019599 0.017726 0.015737 0.013729 0.011782 0.009957 0.008295 0.006820 0.005540 0.004453 0.003547 0.002802 0.002200 0.001716 0.001332 0.001028 0.000789 0.000602 0.000457 0.000344 0.000257 0.000191 0.000141 0.000103 0.000075 0.000054 0.000039 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000045 -0.000062 -0.000085 -0.000115 -0.000154 -0.000205 -0.000269 -0.000351 -0.000455 -0.000585 -0.000749 -0.000956 -0.001217 -0.001545 -0.001955 -0.002463 -0.003085 -0.003837 -0.004730 -0.005770 -0.006955 -0.008273 -0.009696 -0.011184 -0.012681 -0.014118 -0.015413 -0.016475 -0.017211 -0.017533 -0.017362 -0.016638 -0.015327 -0.013425 -0.010967 -0.008022 -0.004701 -0.001148 0.002467 0.005954 0.009120 0.011777 0.013764 0.014953 0.015268 0.014689 0.013257 0.011077 0.008309 0.005159 0.001862 -0.001334 -0.004188 -0.006487 -0.008060 -0.008797 -0.008657 -0.007673 -0.005950 -0.003655 -0.001008 0.001745 0.004347 0.006557 0.008171 0.009043 0.009096 0.008331 0.006831 0.004750 0.002299 -0.000270 -0.002689 -0.004702 -0.006081 -0.006656 -0.006328 -0.005078 -0.002974 -0.000164 0.003132 0.006647 0.010082 0.013134 0.015526 0.017023 0.017460 0.016750 0.014897 0.011990 0.008203 0.003774 -0.001010 -0.005834 -0.010381 -0.014356 -0.017504 -0.019626 -0.020595 -0.020362 -0.018951 -0.016464 -0.013062 -0.008956 -0.004387 0.000391 0.005129 0.009598 0.013604 0.016997 0.019674 0.021584 0.022720 0.023120 0.022854 0.022021 0.020734 0.019111 0.017272 0.015324 0.013361 0.011461 0.009682 0.008063 0.006627 0.005382 0.004325 0.003444 0.002721 0.002135 0.001665 0.001292 0.000997 0.000765 0.000583 0.000442 0.000333 0.000249 0.000185 0.000136 0.000099 0.000072 0.000052 0.000037 0.000026 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000032 -0.000044 -0.000060 -0.000082 -0.000111 -0.000148 -0.000197 -0.000258 -0.000337 -0.000436 -0.000560 -0.000716 -0.000912 -0.001158 -0.001465 -0.001849 -0.002324 -0.002905 -0.003606 -0.004438 -0.005406 -0.006509 -0.007732 -0.009053 -0.010432 -0.011817 -0.013142 -0.014332 -0.015302 -0.015966 -0.016243 -0.016061 -0.015367 -0.014133 -0.012358 -0.010078 -0.007364 -0.004322 -0.001088 0.002176 0.005294 0.008089 0.010391 0.012056 0.012979 0.013099 0.012413 0.010977 0.008903 0.006356 0.003539 0.000683 -0.001976 -0.004214 -0.005837 -0.006700 -0.006719 -0.005882 -0.004249 -0.001951 0.000821 0.003828 0.006808 0.009494 0.011641 0.013047 0.013569 0.013144 0.011791 0.009610 0.006778 0.003532 0.000148 -0.003082 -0.005874 -0.007982 -0.009215 -0.009457 -0.008677 -0.006934 -0.004371 -0.001204 0.002296 0.005827 0.009078 0.011760 0.013626 0.014494 0.014263 0.012916 0.010527 0.007252 0.003312 -0.001018 -0.005436 -0.009637 -0.013330 -0.016266 -0.018249 -0.019151 -0.018916 -0.017566 -0.015191 -0.011944 -0.008024 -0.003662 0.000899 0.005420 0.009682 0.013498 0.016723 0.019260 0.021058 0.022113 0.022460 0.022169 0.021335 0.020066 0.018479 0.016688 0.014795 0.012893 0.011054 0.009334 0.007770 0.006385 0.005184 0.004166 0.003317 0.002620 0.002056 0.001603 0.001243 0.000959 0.000736 0.000561 0.000425 0.000320 0.000239 0.000178 0.000131 0.000095 0.000069 0.000049 0.000035 0.000025 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000031 -0.000043 -0.000058 -0.000079 -0.000106 -0.000141 -0.000187 -0.000246 -0.000321 -0.000415 -0.000532 -0.000680 -0.000864 -0.001093 -0.001380 -0.001737 -0.002177 -0.002714 -0.003362 -0.004129 -0.005021 -0.006034 -0.007158 -0.008368 -0.009629 -0.010892 -0.012097 -0.013173 -0.014042 -0.014627 -0.014853 -0.014656 -0.013990 -0.012831 -0.011186 -0.009090 -0.006614 -0.003861 -0.000960 0.001937 0.004669 0.007071 0.008996 0.010317 0.010949 0.010850 0.010034 0.008569 0.006577 0.004228 0.001724 -0.000709 -0.002848 -0.004483 -0.005442 -0.005605 -0.004913 -0.003382 -0.001100 0.001775 0.005029 0.008403 0.011619 0.014401 0.016498 0.017708 0.017896 0.017008 0.015078 0.012228 0.008654 0.004618 0.000421 -0.003620 -0.007198 -0.010043 -0.011943 -0.012768 -0.012470 -0.011099 -0.008790 -0.005756 -0.002268 0.001368 0.004835 0.007831 0.010098 0.011435 0.011725 0.010931 0.009108 0.006392 0.002988 -0.000848 -0.004826 -0.008653 -0.012048 -0.014765 -0.016611 -0.017456 -0.017241 -0.015980 -0.013753 -0.010701 -0.007010 -0.002899 0.001404 0.005669 0.009689 0.013285 0.016319 0.018698 0.020373 0.021340 0.021634 0.021321 0.020493 0.019254 0.017715 0.015984 0.014162 0.012334 0.010570 0.008922 0.007425 0.006100 0.004952 0.003979 0.003168 0.002502 0.001963 0.001531 0.001188 0.000916 0.000703 0.000536 0.000407 0.000306 0.000229 0.000170 0.000125 0.000092 0.000066 0.000047 0.000034 0.000024 0.000016 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000056 -0.000075 -0.000100 -0.000134 -0.000177 -0.000233 -0.000303 -0.000392 -0.000502 -0.000640 -0.000812 -0.001025 -0.001291 -0.001620 -0.002024 -0.002516 -0.003108 -0.003808 -0.004619 -0.005540 -0.006558 -0.007653 -0.008790 -0.009924 -0.011001 -0.011955 -0.012716 -0.013214 -0.013381 -0.013163 -0.012519 -0.011433 -0.009914 -0.008001 -0.005764 -0.003302 -0.000738 0.001787 0.004123 0.006123 0.007656 0.008617 0.008938 0.008597 0.007624 0.006101 0.004160 0.001973 -0.000254 -0.002305 -0.003963 -0.005038 -0.005374 -0.004876 -0.003511 -0.001320 0.001581 0.005010 0.008729 0.012461 0.015912 0.018797 0.020858 0.021896 0.021780 0.020467 0.018004 0.014530 0.010263 0.005486 0.000523 -0.004284 -0.008607 -0.012153 -0.014693 -0.016076 -0.016242 -0.015228 -0.013163 -0.010253 -0.006770 -0.003021 0.000669 0.003990 0.006669 0.008491 0.009318 0.009096 0.007859 0.005721 0.002869 -0.000457 -0.003985 -0.007432 -0.010528 -0.013032 -0.014755 -0.015563 -0.015393 -0.014251 -0.012205 -0.009384 -0.005960 -0.002136 0.001873 0.005850 0.009600 0.012954 0.015779 0.017987 0.019532 0.020409 0.020652 0.020324 0.019510 0.018311 0.016833 0.015177 0.013437 0.011696 0.010019 0.008454 0.007034 0.005778 0.004691 0.003769 0.003001 0.002371 0.001861 0.001452 0.001126 0.000869 0.000667 0.000509 0.000386 0.000291 0.000218 0.000162 0.000120 0.000087 0.000063 0.000045 0.000032 0.000022 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000029 -0.000039 -0.000053 -0.000071 -0.000095 -0.000126 -0.000166 -0.000218 -0.000284 -0.000367 -0.000470 -0.000598 -0.000757 -0.000955 -0.001198 -0.001499 -0.001867 -0.002314 -0.002849 -0.003479 -0.004209 -0.005034 -0.005944 -0.006918 -0.007927 -0.008928 -0.009871 -0.010697 -0.011343 -0.011746 -0.011848 -0.011601 -0.010972 -0.009950 -0.008550 -0.006812 -0.004807 -0.002630 -0.000398 0.001758 0.003699 0.005296 0.006433 0.007024 0.007020 0.006418 0.005263 0.003650 0.001719 -0.000349 -0.002352 -0.004077 -0.005318 -0.005897 -0.005680 -0.004589 -0.002616 0.000172 0.003637 0.007571 0.011718 0.015782 0.019457 0.022446 0.024490 0.025388 0.025015 0.023335 0.020409 0.016391 0.011517 0.006087 0.000448 -0.005039 -0.010024 -0.014197 -0.017309 -0.019193 -0.019777 -0.019085 -0.017236 -0.014434 -0.010945 -0.007080 -0.003167 0.000474 0.003558 0.005857 0.007212 0.007553 0.006891 0.005322 0.003013 0.000186 -0.002904 -0.005986 -0.008800 -0.011112 -0.012733 -0.013530 -0.013434 -0.012440 -0.010607 -0.008049 -0.004923 -0.001415 0.002272 0.005939 0.009399 0.012494 0.015100 0.017131 0.018544 0.019333 0.019529 0.019193 0.018404 0.017257 0.015850 0.014281 0.012637 0.010993 0.009413 0.007940 0.006606 0.005426 0.004406 0.003541 0.002821 0.002229 0.001750 0.001366 0.001060 0.000819 0.000629 0.000480 0.000365 0.000276 0.000207 0.000154 0.000114 0.000083 0.000060 0.000043 0.000030 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000037 -0.000050 -0.000067 -0.000089 -0.000118 -0.000155 -0.000203 -0.000264 -0.000341 -0.000436 -0.000555 -0.000701 -0.000882 -0.001104 -0.001376 -0.001708 -0.002109 -0.002587 -0.003148 -0.003795 -0.004524 -0.005324 -0.006178 -0.007055 -0.007920 -0.008725 -0.009419 -0.009945 -0.010247 -0.010276 -0.009990 -0.009366 -0.008398 -0.007104 -0.005529 -0.003742 -0.001835 0.000078 0.001877 0.003436 0.004637 0.005382 0.005603 0.005268 0.004389 0.003029 0.001293 -0.000668 -0.002671 -0.004512 -0.005983 -0.006886 -0.007056 -0.006375 -0.004783 -0.002294 0.001004 0.004952 0.009324 0.013842 0.018199 0.022075 0.025168 0.027213 0.028010 0.027438 0.025470 0.022175 0.017720 0.012355 0.006397 0.000208 -0.005835 -0.011365 -0.016054 -0.019640 -0.021941 -0.022872 -0.022446 -0.020776 -0.018056 -0.014550 -0.010570 -0.006447 -0.002506 0.000958 0.003700 0.005550 0.006416 0.006293 0.005257 0.003455 0.001091 -0.001594 -0.004344 -0.006908 -0.009058 -0.010608 -0.011424 -0.011431 -0.010615 -0.009022 -0.006752 -0.003947 -0.000778 0.002570 0.005911 0.009070 0.011899 0.014281 0.016135 0.017418 0.018125 0.018283 0.017948 0.017195 0.016110 0.014787 0.013314 0.011775 0.010240 0.008765 0.007392 0.006149 0.005052 0.004103 0.003300 0.002630 0.002081 0.001635 0.001277 0.000992 0.000767 0.000589 0.000451 0.000343 0.000259 0.000195 0.000145 0.000107 0.000079 0.000057 0.000041 0.000029 0.000020 0.000014 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000047 -0.000062 -0.000083 -0.000109 -0.000143 -0.000187 -0.000243 -0.000314 -0.000402 -0.000510 -0.000644 -0.000808 -0.001009 -0.001254 -0.001550 -0.001905 -0.002327 -0.002820 -0.003385 -0.004018 -0.004709 -0.005442 -0.006189 -0.006916 -0.007583 -0.008141 -0.008543 -0.008739 -0.008686 -0.008353 -0.007722 -0.006794 -0.005591 -0.004160 -0.002571 -0.000915 0.000703 0.002167 0.003363 0.004187 0.004555 0.004413 0.003747 0.002584 0.000999 -0.000889 -0.002924 -0.004917 -0.006665 -0.007962 -0.008619 -0.008481 -0.007443 -0.005462 -0.002568 0.001134 0.005467 0.010188 0.015007 0.019604 0.023651 0.026840 0.028905 0.029645 0.028943 0.026777 0.023226 0.018463 0.012749 0.006413 -0.000172 -0.006617 -0.012544 -0.017613 -0.021549 -0.024160 -0.025350 -0.025123 -0.023582 -0.020916 -0.017385 -0.013297 -0.008985 -0.004779 -0.000983 0.002151 0.004437 0.005769 0.006123 0.005558 0.004205 0.002250 -0.000083 -0.002548 -0.004906 -0.006934 -0.008450 -0.009317 -0.009455 -0.008842 -0.007512 -0.005549 -0.003081 -0.000262 0.002738 0.005747 0.008602 0.011166 0.013326 0.015007 0.016168 0.016802 0.016932 0.016609 0.015902 0.014892 0.013662 0.012296 0.010871 0.009450 0.008087 0.006821 0.005675 0.004664 0.003790 0.003050 0.002434 0.001927 0.001516 0.001186 0.000922 0.000714 0.000549 0.000420 0.000320 0.000242 0.000182 0.000136 0.000101 0.000074 0.000053 0.000038 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000058 -0.000076 -0.000101 -0.000132 -0.000172 -0.000223 -0.000287 -0.000367 -0.000466 -0.000587 -0.000735 -0.000914 -0.001132 -0.001393 -0.001705 -0.002072 -0.002498 -0.002983 -0.003523 -0.004108 -0.004722 -0.005340 -0.005932 -0.006460 -0.006883 -0.007158 -0.007243 -0.007103 -0.006714 -0.006063 -0.005159 -0.004028 -0.002719 -0.001304 0.000130 0.001481 0.002640 0.003503 0.003977 0.003990 0.003504 0.002517 0.001069 -0.000752 -0.002818 -0.004966 -0.007005 -0.008730 -0.009938 -0.010448 -0.010112 -0.008836 -0.006589 -0.003415 0.000570 0.005174 0.010145 0.015181 0.019955 0.024135 0.027409 0.029510 0.030238 0.029480 0.027217 0.023532 0.018605 0.012702 0.006157 -0.000651 -0.007326 -0.013482 -0.018775 -0.022921 -0.025721 -0.027070 -0.026965 -0.025501 -0.022860 -0.019297 -0.015116 -0.010649 -0.006228 -0.002160 0.001293 0.003937 0.005653 0.006402 0.006230 0.005248 0.003629 0.001584 -0.000657 -0.002860 -0.004813 -0.006333 -0.007284 -0.007580 -0.007189 -0.006136 -0.004491 -0.002366 0.000100 0.002752 0.005432 0.007989 0.010294 0.012243 0.013762 0.014811 0.015383 0.015497 0.015199 0.014549 0.013622 0.012495 0.011244 0.009940 0.008640 0.007394 0.006237 0.005191 0.004269 0.003472 0.002798 0.002235 0.001773 0.001397 0.001094 0.000853 0.000661 0.000509 0.000390 0.000297 0.000225 0.000169 0.000127 0.000094 0.000069 0.000050 0.000035 0.000025 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000053 -0.000070 -0.000092 -0.000120 -0.000157 -0.000203 -0.000261 -0.000333 -0.000422 -0.000530 -0.000663 -0.000822 -0.001013 -0.001241 -0.001511 -0.001825 -0.002187 -0.002596 -0.003046 -0.003529 -0.004028 -0.004522 -0.004981 -0.005374 -0.005663 -0.005811 -0.005783 -0.005550 -0.005095 -0.004413 -0.003516 -0.002436 -0.001225 0.000046 0.001290 0.002409 0.003300 0.003868 0.004027 0.003719 0.002915 0.001625 -0.000098 -0.002159 -0.004423 -0.006718 -0.008853 -0.010622 -0.011827 -0.012289 -0.011867 -0.010476 -0.008093 -0.004769 -0.000631 0.004122 0.009232 0.014394 0.019275 0.023543 0.026885 0.029035 0.029797 0.029057 0.026800 0.023109 0.018168 0.012242 0.005666 -0.001180 -0.007902 -0.014112 -0.019464 -0.023672 -0.026532 -0.027936 -0.027874 -0.026434 -0.023792 -0.020195 -0.015944 -0.011366 -0.006792 -0.002529 0.001157 0.004065 0.006067 0.007116 0.007240 0.006540 0.005175 0.003341 0.001260 -0.000847 -0.002771 -0.004334 -0.005398 -0.005872 -0.005719 -0.004950 -0.003625 -0.001839 0.000281 0.002595 0.004958 0.007230 0.009291 0.011042 0.012414 0.013367 0.013891 0.014002 0.013739 0.013158 0.012324 0.011307 0.010178 0.008998 0.007823 0.006697 0.005651 0.004706 0.003874 0.003155 0.002546 0.002037 0.001619 0.001279 0.001004 0.000783 0.000608 0.000469 0.000360 0.000274 0.000208 0.000157 0.000117 0.000087 0.000063 0.000046 0.000033 0.000023 0.000016 0.000011 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000020 -0.000028 -0.000037 -0.000049 -0.000064 -0.000084 -0.000109 -0.000142 -0.000183 -0.000235 -0.000300 -0.000379 -0.000476 -0.000593 -0.000733 -0.000899 -0.001095 -0.001324 -0.001589 -0.001891 -0.002227 -0.002593 -0.002979 -0.003370 -0.003744 -0.004078 -0.004340 -0.004499 -0.004521 -0.004379 -0.004049 -0.003521 -0.002795 -0.001889 -0.000839 0.000301 0.001459 0.002549 0.003476 0.004143 0.004458 0.004347 0.003757 0.002671 0.001107 -0.000874 -0.003170 -0.005639 -0.008108 -0.010382 -0.012257 -0.013536 -0.014044 -0.013647 -0.012261 -0.009870 -0.006529 -0.002370 0.002409 0.007545 0.012736 0.017649 0.021955 0.025344 0.027553 0.028387 0.027736 0.025584 0.022014 0.017207 0.011423 0.004994 -0.001709 -0.008294 -0.014381 -0.019627 -0.023749 -0.026544 -0.027900 -0.027805 -0.026341 -0.023677 -0.020053 -0.015763 -0.011127 -0.006471 -0.002101 0.001721 0.004789 0.006970 0.008210 0.008528 0.008013 0.006813 0.005112 0.003122 0.001054 -0.000887 -0.002527 -0.003728 -0.004396 -0.004486 -0.004000 -0.002987 -0.001529 0.000261 0.002256 0.004321 0.006329 0.008166 0.009740 0.010983 0.011856 0.012347 0.012469 0.012254 0.011750 0.011017 0.010117 0.009113 0.008062 0.007013 0.006007 0.005073 0.004229 0.003485 0.002842 0.002298 0.001843 0.001468 0.001162 0.000915 0.000715 0.000556 0.000430 0.000331 0.000252 0.000191 0.000144 0.000108 0.000080 0.000058 0.000042 0.000030 0.000021 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000033 -0.000044 -0.000058 -0.000076 -0.000098 -0.000127 -0.000164 -0.000210 -0.000268 -0.000338 -0.000424 -0.000526 -0.000647 -0.000790 -0.000956 -0.001148 -0.001367 -0.001613 -0.001882 -0.002169 -0.002465 -0.002754 -0.003018 -0.003232 -0.003371 -0.003404 -0.003305 -0.003050 -0.002622 -0.002015 -0.001235 -0.000304 0.000737 0.001833 0.002911 0.003886 0.004664 0.005152 0.005265 0.004932 0.004109 0.002784 0.000983 -0.001229 -0.003744 -0.006417 -0.009074 -0.011519 -0.013550 -0.014972 -0.015613 -0.015339 -0.014071 -0.011794 -0.008564 -0.004510 0.000171 0.005223 0.010345 0.015214 0.019505 0.022914 0.025185 0.026125 0.025625 0.023670 0.020338 0.015802 0.010317 0.004201 -0.002185 -0.008461 -0.014258 -0.019243 -0.023140 -0.025751 -0.026965 -0.026769 -0.025241 -0.022542 -0.018905 -0.014615 -0.009981 -0.005323 -0.000938 0.002914 0.006032 0.008280 0.009601 0.010006 0.009579 0.008454 0.006809 0.004843 0.002763 0.000763 -0.000983 -0.002338 -0.003205 -0.003536 -0.003323 -0.002605 -0.001453 0.000031 0.001733 0.003528 0.005298 0.006937 0.008356 0.009491 0.010303 0.010778 0.010922 0.010765 0.010347 0.009721 0.008942 0.008065 0.007144 0.006221 0.005335 0.004510 0.003765 0.003107 0.002540 0.002058 0.001655 0.001322 0.001049 0.000828 0.000650 0.000507 0.000393 0.000302 0.000231 0.000175 0.000132 0.000099 0.000073 0.000053 0.000038 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000052 -0.000068 -0.000088 -0.000114 -0.000146 -0.000187 -0.000238 -0.000300 -0.000375 -0.000464 -0.000568 -0.000688 -0.000827 -0.000985 -0.001161 -0.001355 -0.001563 -0.001779 -0.001992 -0.002188 -0.002349 -0.002454 -0.002477 -0.002393 -0.002179 -0.001814 -0.001288 -0.000598 0.000245 0.001214 0.002267 0.003345 0.004375 0.005273 0.005946 0.006305 0.006267 0.005766 0.004763 0.003250 0.001256 -0.001150 -0.003858 -0.006723 -0.009570 -0.012207 -0.014431 -0.016050 -0.016894 -0.016831 -0.015782 -0.013728 -0.010724 -0.006892 -0.002422 0.002438 0.007399 0.012148 0.016369 0.019769 0.022097 0.023167 0.022871 0.021190 0.018197 0.014056 0.009007 0.003353 -0.002561 -0.008373 -0.013732 -0.018318 -0.021868 -0.024192 -0.025184 -0.024832 -0.023210 -0.020473 -0.016846 -0.012599 -0.008035 -0.003457 0.000846 0.004625 0.007681 0.009886 0.011178 0.011569 0.011134 0.010001 0.008339 0.006340 0.004200 0.002110 0.000239 -0.001278 -0.002343 -0.002902 -0.002943 -0.002494 -0.001620 -0.000409 0.001032 0.002590 0.004154 0.005623 0.006913 0.007963 0.008733 0.009206 0.009386 0.009296 0.008970 0.008455 0.007798 0.007049 0.006256 0.005458 0.004688 0.003970 0.003320 0.002746 0.002249 0.001827 0.001474 0.001181 0.000941 0.000745 0.000586 0.000459 0.000357 0.000275 0.000211 0.000160 0.000121 0.000090 0.000067 0.000049 0.000035 0.000025 0.000017 0.000012 0.000008 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000061 -0.000079 -0.000101 -0.000130 -0.000166 -0.000211 -0.000265 -0.000330 -0.000406 -0.000494 -0.000594 -0.000708 -0.000834 -0.000972 -0.001120 -0.001273 -0.001424 -0.001563 -0.001675 -0.001744 -0.001749 -0.001667 -0.001475 -0.001153 -0.000685 -0.000064 0.000710 0.001621 0.002640 0.003722 0.004807 0.005821 0.006679 0.007291 0.007569 0.007434 0.006822 0.005695 0.004049 0.001913 -0.000642 -0.003508 -0.006542 -0.009570 -0.012403 -0.014842 -0.016697 -0.017799 -0.018016 -0.017267 -0.015530 -0.012851 -0.009343 -0.005186 -0.000614 0.004100 0.008655 0.012752 0.016109 0.018485 0.019699 0.019644 0.018298 0.015727 0.012080 0.007582 0.002514 -0.002799 -0.008019 -0.012816 -0.016888 -0.019991 -0.021945 -0.022654 -0.022106 -0.020373 -0.017606 -0.014017 -0.009866 -0.005438 -0.001024 0.003104 0.006706 0.009596 0.011652 0.012815 0.013097 0.012569 0.011354 0.009614 0.007531 0.005297 0.003095 0.001089 -0.000588 -0.001838 -0.002604 -0.002870 -0.002658 -0.002024 -0.001049 0.000170 0.001527 0.002918 0.004249 0.005438 0.006426 0.007172 0.007658 0.007884 0.007867 0.007638 0.007234 0.006699 0.006077 0.005409 0.004731 0.004073 0.003458 0.002899 0.002404 0.001975 0.001609 0.001302 0.001047 0.000837 0.000666 0.000526 0.000413 0.000322 0.000250 0.000192 0.000146 0.000111 0.000083 0.000061 0.000045 0.000032 0.000023 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000054 -0.000070 -0.000090 -0.000115 -0.000147 -0.000186 -0.000233 -0.000289 -0.000353 -0.000427 -0.000509 -0.000600 -0.000698 -0.000802 -0.000909 -0.001013 -0.001107 -0.001181 -0.001219 -0.001206 -0.001122 -0.000946 -0.000657 -0.000238 0.000325 0.001037 0.001893 0.002875 0.003952 0.005078 0.006190 0.007215 0.008068 0.008662 0.008907 0.008727 0.008059 0.006867 0.005145 0.002923 0.000269 -0.002712 -0.005880 -0.009067 -0.012088 -0.014747 -0.016858 -0.018253 -0.018799 -0.018412 -0.017064 -0.014790 -0.011693 -0.007934 -0.003732 0.000657 0.004955 0.008875 0.012154 0.014560 0.015920 0.016129 0.015160 0.013069 0.009991 0.006129 0.001742 -0.002872 -0.007402 -0.011542 -0.015016 -0.017598 -0.019124 -0.019508 -0.018742 -0.016898 -0.014117 -0.010603 -0.006600 -0.002377 0.001794 0.005657 0.008990 0.011619 0.013432 0.014377 0.014468 0.013775 0.012417 0.010550 0.008349 0.005998 0.003673 0.001534 -0.000290 -0.001702 -0.002646 -0.003101 -0.003087 -0.002651 -0.001869 -0.000831 0.000365 0.001620 0.002843 0.003958 0.004906 0.005646 0.006157 0.006437 0.006499 0.006367 0.006074 0.005658 0.005158 0.004610 0.004048 0.003497 0.002978 0.002505 0.002084 0.001718 0.001405 0.001142 0.000922 0.000740 0.000591 0.000469 0.000370 0.000290 0.000226 0.000174 0.000133 0.000101 0.000076 0.000056 0.000041 0.000030 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000022 -0.000029 -0.000037 -0.000048 -0.000062 -0.000079 -0.000102 -0.000129 -0.000163 -0.000204 -0.000252 -0.000306 -0.000366 -0.000433 -0.000503 -0.000577 -0.000652 -0.000723 -0.000785 -0.000830 -0.000847 -0.000821 -0.000738 -0.000577 -0.000319 0.000055 0.000560 0.001209 0.002003 0.002937 0.003990 0.005130 0.006310 0.007466 0.008526 0.009406 0.010017 0.010274 0.010098 0.009429 0.008229 0.006490 0.004240 0.001542 -0.001504 -0.004763 -0.008076 -0.011261 -0.014130 -0.016499 -0.018203 -0.019106 -0.019121 -0.018212 -0.016402 -0.013779 -0.010487 -0.006723 -0.002721 0.001260 0.004957 0.008119 0.010533 0.012030 0.012509 0.011938 0.010363 0.007899 0.004728 0.001084 -0.002767 -0.006542 -0.009965 -0.012787 -0.014804 -0.015870 -0.015910 -0.014922 -0.012977 -0.010211 -0.006812 -0.003011 0.000942 0.004797 0.008317 0.011298 0.013586 0.015078 0.015732 0.015566 0.014653 0.013107 0.011079 0.008739 0.006262 0.003818 0.001559 -0.000389 -0.001933 -0.003016 -0.003619 -0.003757 -0.003474 -0.002840 -0.001939 -0.000865 0.000288 0.001436 0.002502 0.003430 0.004178 0.004725 0.005066 0.005208 0.005172 0.004987 0.004686 0.004302 0.003868 0.003414 0.002963 0.002535 0.002141 0.001789 0.001481 0.001217 0.000993 0.000805 0.000650 0.000521 0.000416 0.000330 0.000260 0.000203 0.000158 0.000121 0.000092 0.000069 0.000052 0.000038 0.000027 0.000020 0.000014 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000070 -0.000090 -0.000114 -0.000144 -0.000179 -0.000219 -0.000264 -0.000313 -0.000365 -0.000419 -0.000472 -0.000521 -0.000561 -0.000587 -0.000591 -0.000560 -0.000481 -0.000338 -0.000113 0.000214 0.000659 0.001238 0.001960 0.002828 0.003832 0.004953 0.006157 0.007397 0.008611 0.009724 0.010656 0.011317 0.011623 0.011497 0.010876 0.009722 0.008023 0.005803 0.003118 0.000062 -0.003240 -0.006634 -0.009949 -0.013001 -0.015613 -0.017620 -0.018888 -0.019323 -0.018880 -0.017570 -0.015464 -0.012686 -0.009409 -0.005845 -0.002228 0.001201 0.004212 0.006605 0.008220 0.008960 0.008788 0.007736 0.005903 0.003447 0.000572 -0.002486 -0.005478 -0.008157 -0.010305 -0.011742 -0.012341 -0.012040 -0.010845 -0.008823 -0.006105 -0.002866 0.000680 0.004306 0.007781 0.010892 0.013457 0.015338 0.016448 0.016758 0.016290 0.015118 0.013357 0.011153 0.008668 0.006070 0.003522 0.001169 -0.000871 -0.002508 -0.003689 -0.004393 -0.004635 -0.004458 -0.003926 -0.003120 -0.002129 -0.001042 0.000058 0.001099 0.002024 0.002793 0.003383 0.003787 0.004009 0.004066 0.003984 0.003790 0.003515 0.003187 0.002832 0.002474 0.002129 0.001808 0.001519 0.001264 0.001044 0.000856 0.000698 0.000566 0.000456 0.000366 0.000292 0.000231 0.000182 0.000142 0.000110 0.000084 0.000063 0.000047 0.000035 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000062 -0.000079 -0.000101 -0.000126 -0.000156 -0.000190 -0.000227 -0.000267 -0.000307 -0.000346 -0.000381 -0.000408 -0.000424 -0.000420 -0.000389 -0.000319 -0.000197 -0.000006 0.000271 0.000653 0.001156 0.001795 0.002578 0.003507 0.004572 0.005755 0.007020 0.008322 0.009599 0.010780 0.011782 0.012520 0.012908 0.012869 0.012341 0.011282 0.009677 0.007542 0.004928 0.001918 -0.001372 -0.004797 -0.008196 -0.011394 -0.014217 -0.016505 -0.018124 -0.018974 -0.019002 -0.018206 -0.016638 -0.014401 -0.011644 -0.008552 -0.005335 -0.002210 0.000615 0.002953 0.004659 0.005636 0.005842 0.005299 0.004086 0.002336 0.000224 -0.002046 -0.004259 -0.006202 -0.007685 -0.008554 -0.008705 -0.008087 -0.006713 -0.004649 -0.002019 0.001015 0.004260 0.007508 0.010552 0.013203 0.015303 0.016732 0.017421 0.017352 0.016556 0.015108 0.013124 0.010744 0.008124 0.005424 0.002799 0.000385 -0.001707 -0.003393 -0.004623 -0.005380 -0.005678 -0.005559 -0.005085 -0.004333 -0.003389 -0.002338 -0.001261 -0.000226 0.000712 0.001511 0.002148 0.002615 0.002914 0.003060 0.003073 0.002978 0.002802 0.002570 0.002307 0.002033 0.001763 0.001508 0.001275 0.001068 0.000887 0.000732 0.000600 0.000490 0.000397 0.000320 0.000256 0.000204 0.000161 0.000127 0.000098 0.000076 0.000057 0.000043 0.000032 0.000023 0.000017 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000056 -0.000071 -0.000089 -0.000111 -0.000137 -0.000165 -0.000196 -0.000227 -0.000257 -0.000283 -0.000304 -0.000314 -0.000309 -0.000281 -0.000223 -0.000122 0.000034 0.000262 0.000579 0.001003 0.001550 0.002234 0.003064 0.004040 0.005155 0.006389 0.007710 0.009071 0.010415 0.011669 0.012754 0.013586 0.014082 0.014162 0.013764 0.012842 0.011378 0.009380 0.006890 0.003983 0.000762 -0.002639 -0.006068 -0.009361 -0.012352 -0.014883 -0.016822 -0.018064 -0.018548 -0.018258 -0.017228 -0.015539 -0.013315 -0.010716 -0.007924 -0.005131 -0.002525 -0.000274 0.001487 0.002662 0.003210 0.003138 0.002508 0.001428 0.000043 -0.001476 -0.002946 -0.004189 -0.005045 -0.005387 -0.005128 -0.004235 -0.002723 -0.000660 0.001840 0.004628 0.007529 0.010359 0.012936 0.015094 0.016699 0.017652 0.017901 0.017440 0.016310 0.014588 0.012389 0.009849 0.007118 0.004348 0.001682 -0.000752 -0.002850 -0.004537 -0.005768 -0.006529 -0.006836 -0.006730 -0.006272 -0.005538 -0.004609 -0.003568 -0.002491 -0.001447 -0.000487 0.000348 0.001034 0.001562 0.001933 0.002160 0.002259 0.002253 0.002166 0.002021 0.001840 0.001640 0.001436 0.001240 0.001057 0.000892 0.000747 0.000620 0.000512 0.000420 0.000342 0.000278 0.000223 0.000179 0.000142 0.000112 0.000088 0.000068 0.000052 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000030 -0.000039 -0.000050 -0.000063 -0.000079 -0.000098 -0.000120 -0.000144 -0.000169 -0.000193 -0.000214 -0.000231 -0.000239 -0.000236 -0.000214 -0.000168 -0.000089 0.000034 0.000216 0.000471 0.000816 0.001269 0.001846 0.002561 0.003422 0.004432 0.005583 0.006856 0.008222 0.009636 0.011042 0.012371 0.013546 0.014484 0.015102 0.015325 0.015085 0.014337 0.013053 0.011238 0.008923 0.006171 0.003076 -0.000244 -0.003646 -0.006978 -0.010082 -0.012806 -0.015018 -0.016612 -0.017518 -0.017707 -0.017196 -0.016045 -0.014352 -0.012250 -0.009896 -0.007456 -0.005096 -0.002967 -0.001194 0.000135 0.000971 0.001315 0.001210 0.000738 0.000016 -0.000815 -0.001607 -0.002213 -0.002504 -0.002377 -0.001766 -0.000651 0.000948 0.002963 0.005290 0.007793 0.010318 0.012703 0.014790 0.016439 0.017538 0.018011 0.017821 0.016977 0.015525 0.013549 0.011161 0.008493 0.005687 0.002885 0.000223 -0.002184 -0.004241 -0.005880 -0.007063 -0.007781 -0.008053 -0.007920 -0.007442 -0.006694 -0.005753 -0.004701 -0.003609 -0.002544 -0.001556 -0.000683 0.000051 0.000636 0.001073 0.001370 0.001546 0.001618 0.001609 0.001540 0.001429 0.001295 0.001150 0.001004 0.000865 0.000737 0.000622 0.000521 0.000433 0.000358 0.000293 0.000239 0.000193 0.000155 0.000124 0.000098 0.000077 0.000060 0.000046 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000056 -0.000070 -0.000087 -0.000105 -0.000125 -0.000145 -0.000164 -0.000179 -0.000187 -0.000186 -0.000172 -0.000138 -0.000079 0.000015 0.000154 0.000352 0.000624 0.000986 0.001456 0.002050 0.002781 0.003660 0.004688 0.005860 0.007159 0.008558 0.010014 0.011474 0.012873 0.014136 0.015183 0.015935 0.016313 0.016253 0.015703 0.014632 0.013037 0.010940 0.008392 0.005474 0.002293 -0.001024 -0.004334 -0.007490 -0.010348 -0.012776 -0.014668 -0.015948 -0.016574 -0.016547 -0.015905 -0.014724 -0.013111 -0.011196 -0.009121 -0.007031 -0.005058 -0.003316 -0.001888 -0.000824 -0.000135 0.000206 0.000262 0.000121 -0.000108 -0.000307 -0.000360 -0.000166 0.000354 0.001246 0.002520 0.004148 0.006068 0.008181 0.010369 0.012495 0.014420 0.016011 0.017152 0.017753 0.017760 0.017153 0.015950 0.014209 0.012013 0.009475 0.006721 0.003884 0.001099 -0.001512 -0.003843 -0.005810 -0.007354 -0.008444 -0.009077 -0.009274 -0.009078 -0.008551 -0.007763 -0.006791 -0.005711 -0.004593 -0.003501 -0.002481 -0.001571 -0.000794 -0.000159 0.000334 0.000694 0.000934 0.001073 0.001131 0.001126 0.001076 0.000997 0.000901 0.000799 0.000698 0.000602 0.000513 0.000434 0.000363 0.000302 0.000249 0.000204 0.000166 0.000134 0.000107 0.000085 0.000067 0.000053 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000050 -0.000063 -0.000077 -0.000093 -0.000109 -0.000125 -0.000139 -0.000148 -0.000151 -0.000143 -0.000121 -0.000079 -0.000011 0.000093 0.000241 0.000448 0.000729 0.001098 0.001573 0.002171 0.002906 0.003787 0.004818 0.005996 0.007306 0.008721 0.010206 0.011708 0.013166 0.014511 0.015665 0.016550 0.017091 0.017220 0.016885 0.016051 0.014705 0.012861 0.010558 0.007865 0.004874 0.001700 -0.001529 -0.004674 -0.007600 -0.010181 -0.012309 -0.013902 -0.014910 -0.015317 -0.015144 -0.014443 -0.013298 -0.011813 -0.010107 -0.008303 -0.006517 -0.004850 -0.003381 -0.002159 -0.001204 -0.000504 -0.000016 0.000324 0.000596 0.000890 0.001292 0.001878 0.002704 0.003799 0.005163 0.006764 0.008541 0.010407 0.012256 0.013971 0.015435 0.016537 0.017187 0.017316 0.016888 0.015900 0.014382 0.012396 0.010029 0.007390 0.004601 0.001786 -0.000933 -0.003443 -0.005650 -0.007480 -0.008886 -0.009843 -0.010354 -0.010445 -0.010159 -0.009558 -0.008712 -0.007693 -0.006576 -0.005427 -0.004305 -0.003256 -0.002313 -0.001499 -0.000822 -0.000282 0.000128 0.000422 0.000616 0.000728 0.000776 0.000776 0.000743 0.000689 0.000624 0.000554 0.000484 0.000418 0.000357 0.000302 0.000254 0.000211 0.000174 0.000142 0.000115 0.000092 0.000074 0.000058 0.000046 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000056 -0.000068 -0.000082 -0.000095 -0.000108 -0.000118 -0.000123 -0.000121 -0.000109 -0.000081 -0.000034 0.000039 0.000147 0.000300 0.000509 0.000790 0.001157 0.001628 0.002219 0.002944 0.003814 0.004834 0.006002 0.007306 0.008723 0.010219 0.011748 0.013252 0.014667 0.015917 0.016930 0.017630 0.017952 0.017840 0.017254 0.016176 0.014610 0.012585 0.010155 0.007401 0.004421 0.001333 -0.001740 -0.004669 -0.007334 -0.009629 -0.011468 -0.012794 -0.013577 -0.013821 -0.013558 -0.012849 -0.011775 -0.010433 -0.008926 -0.007354 -0.005804 -0.004351 -0.003043 -0.001906 -0.000941 -0.000123 0.000590 0.001253 0.001930 0.002681 0.003559 0.004599 0.005816 0.007201 0.008719 0.010312 0.011902 0.013398 0.014701 0.015715 0.016352 0.016542 0.016238 0.015422 0.014104 0.012324 0.010150 0.007669 0.004987 0.002218 -0.000523 -0.003123 -0.005483 -0.007521 -0.009174 -0.010404 -0.011195 -0.011556 -0.011515 -0.011119 -0.010429 -0.009512 -0.008439 -0.007281 -0.006100 -0.004950 -0.003876 -0.002907 -0.002064 -0.001355 -0.000780 -0.000331 0.000005 0.000242 0.000397 0.000487 0.000528 0.000532 0.000512 0.000476 0.000432 0.000385 0.000337 0.000292 0.000250 0.000212 0.000177 0.000147 0.000120 0.000098 0.000079 0.000063 0.000050 0.000039 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000060 -0.000072 -0.000083 -0.000093 -0.000100 -0.000102 -0.000097 -0.000081 -0.000051 -0.000002 0.000074 0.000182 0.000334 0.000540 0.000814 0.001172 0.001630 0.002204 0.002908 0.003755 0.004749 0.005892 0.007174 0.008575 0.010065 0.011604 0.013137 0.014604 0.015937 0.017064 0.017915 0.018423 0.018531 0.018197 0.017397 0.016124 0.014398 0.012263 0.009782 0.007042 0.004145 0.001204 -0.001664 -0.004346 -0.006739 -0.008755 -0.010329 -0.011423 -0.012024 -0.012148 -0.011835 -0.011146 -0.010157 -0.008950 -0.007611 -0.006217 -0.004833 -0.003509 -0.002274 -0.001138 -0.000095 0.000880 0.001822 0.002769 0.003761 0.004830 0.005993 0.007253 0.008594 0.009979 0.011353 0.012649 0.013787 0.014688 0.015275 0.015480 0.015255 0.014570 0.013423 0.011836 0.009858 0.007558 0.005025 0.002360 -0.000332 -0.002944 -0.005377 -0.007544 -0.009374 -0.010815 -0.011840 -0.012440 -0.012629 -0.012441 -0.011923 -0.011134 -0.010142 -0.009014 -0.007816 -0.006606 -0.005435 -0.004342 -0.003356 -0.002495 -0.001765 -0.001165 -0.000689 -0.000323 -0.000055 0.000133 0.000255 0.000326 0.000360 0.000366 0.000354 0.000330 0.000301 0.000269 0.000237 0.000205 0.000176 0.000148 0.000124 0.000102 0.000083 0.000067 0.000054 0.000043 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000029 -0.000036 -0.000044 -0.000053 -0.000063 -0.000072 -0.000080 -0.000085 -0.000085 -0.000078 -0.000060 -0.000029 0.000021 0.000095 0.000200 0.000347 0.000545 0.000808 0.001150 0.001588 0.002136 0.002810 0.003622 0.004579 0.005682 0.006926 0.008295 0.009762 0.011290 0.012833 0.014334 0.015730 0.016954 0.017939 0.018619 0.018938 0.018850 0.018325 0.017351 0.015937 0.014115 0.011935 0.009470 0.006808 0.004050 0.001300 -0.001334 -0.003756 -0.005878 -0.007630 -0.008967 -0.009863 -0.010318 -0.010355 -0.010017 -0.009360 -0.008451 -0.007360 -0.006152 -0.004886 -0.003609 -0.002354 -0.001140 0.000029 0.001160 0.002270 0.003380 0.004508 0.005670 0.006870 0.008101 0.009339 0.010548 0.011678 0.012669 0.013456 0.013976 0.014169 0.013987 0.013400 0.012394 0.010981 0.009193 0.007083 0.004725 0.002204 -0.000385 -0.002945 -0.005381 -0.007603 -0.009539 -0.011128 -0.012332 -0.013130 -0.013523 -0.013530 -0.013186 -0.012542 -0.011654 -0.010589 -0.009408 -0.008175 -0.006944 -0.005760 -0.004659 -0.003667 -0.002798 -0.002059 -0.001446 -0.000954 -0.000570 -0.000281 -0.000071 0.000074 0.000168 0.000222 0.000248 0.000255 0.000247 0.000232 0.000212 0.000190 0.000168 0.000145 0.000124 0.000104 0.000087 0.000071 0.000058 0.000046 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000032 -0.000039 -0.000047 -0.000055 -0.000062 -0.000068 -0.000072 -0.000070 -0.000062 -0.000044 -0.000014 0.000034 0.000105 0.000205 0.000344 0.000530 0.000778 0.001099 0.001511 0.002027 0.002663 0.003430 0.004338 0.005390 0.006583 0.007902 0.009328 0.010828 0.012359 0.013873 0.015310 0.016609 0.017706 0.018539 0.019050 0.019194 0.018934 0.018254 0.017154 0.015653 0.013791 0.011626 0.009234 0.006700 0.004120 0.001590 -0.000798 -0.002958 -0.004820 -0.006331 -0.007456 -0.008184 -0.008522 -0.008496 -0.008148 -0.007527 -0.006689 -0.005690 -0.004582 -0.003409 -0.002205 -0.000995 0.000207 0.001397 0.002574 0.003746 0.004915 0.006083 0.007244 0.008380 0.009467 0.010468 0.011337 0.012024 0.012476 0.012644 0.012486 0.011970 0.011081 0.009820 0.008210 0.006290 0.004118 0.001767 -0.000682 -0.003140 -0.005519 -0.007735 -0.009712 -0.011387 -0.012714 -0.013663 -0.014224 -0.014402 -0.014223 -0.013725 -0.012957 -0.011977 -0.010844 -0.009621 -0.008362 -0.007120 -0.005933 -0.004836 -0.003849 -0.002984 -0.002247 -0.001633 -0.001136 -0.000744 -0.000444 -0.000221 -0.000062 0.000047 0.000116 0.000157 0.000176 0.000181 0.000177 0.000166 0.000152 0.000137 0.000120 0.000104 0.000088 0.000074 0.000061 0.000049 0.000040 0.000032 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000035 -0.000041 -0.000048 -0.000054 -0.000059 -0.000061 -0.000059 -0.000050 -0.000033 -0.000004 0.000041 0.000107 0.000200 0.000328 0.000501 0.000729 0.001027 0.001408 0.001887 0.002478 0.003194 0.004045 0.005034 0.006162 0.007419 0.008787 0.010239 0.011739 0.013243 0.014698 0.016048 0.017232 0.018192 0.018872 0.019225 0.019213 0.018813 0.018017 0.016836 0.015297 0.013447 0.011347 0.009070 0.006700 0.004324 0.002026 -0.000112 -0.002019 -0.003639 -0.004931 -0.005873 -0.006460 -0.006705 -0.006634 -0.006284 -0.005700 -0.004925 -0.004005 -0.002981 -0.001888 -0.000753 0.000403 0.001564 0.002721 0.003867 0.004994 0.006093 0.007149 0.008141 0.009040 0.009810 0.010413 0.010806 0.010948 0.010803 0.010342 0.009550 0.008423 0.006975 0.005237 0.003254 0.001085 -0.001199 -0.003520 -0.005799 -0.007956 -0.009918 -0.011623 -0.013019 -0.014071 -0.014758 -0.015078 -0.015045 -0.014686 -0.014042 -0.013160 -0.012098 -0.010911 -0.009656 -0.008385 -0.007143 -0.005967 -0.004884 -0.003914 -0.003065 -0.002341 -0.001737 -0.001246 -0.000855 -0.000553 -0.000325 -0.000158 -0.000041 0.000037 0.000087 0.000116 0.000130 0.000133 0.000130 0.000122 0.000111 0.000100 0.000087 0.000075 0.000063 0.000052 0.000042 0.000034 0.000027 0.000021 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000036 -0.000042 -0.000047 -0.000050 -0.000052 -0.000049 -0.000041 -0.000025 0.000002 0.000043 0.000103 0.000187 0.000304 0.000461 0.000669 0.000940 0.001288 0.001726 0.002268 0.002927 0.003713 0.004632 0.005685 0.006866 0.008162 0.009550 0.011000 0.012472 0.013921 0.015295 0.016539 0.017598 0.018419 0.018953 0.019163 0.019021 0.018512 0.017639 0.016418 0.014886 0.013090 0.011092 0.008963 0.006778 0.004618 0.002556 0.000661 -0.001008 -0.002406 -0.003505 -0.004290 -0.004762 -0.004935 -0.004836 -0.004496 -0.003952 -0.003241 -0.002400 -0.001463 -0.000460 0.000583 0.001645 0.002709 0.003757 0.004775 0.005745 0.006646 0.007454 0.008140 0.008671 0.009013 0.009131 0.008995 0.008580 0.007870 0.006861 0.005562 0.003995 0.002195 0.000213 -0.001893 -0.004056 -0.006203 -0.008262 -0.010167 -0.011853 -0.013270 -0.014378 -0.015152 -0.015580 -0.015668 -0.015433 -0.014907 -0.014130 -0.013151 -0.012021 -0.010795 -0.009524 -0.008254 -0.007027 -0.005874 -0.004819 -0.003877 -0.003055 -0.002354 -0.001769 -0.001292 -0.000912 -0.000615 -0.000389 -0.000222 -0.000102 -0.000018 0.000037 0.000071 0.000091 0.000100 0.000101 0.000098 0.000091 0.000083 0.000073 0.000063 0.000054 0.000045 0.000037 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000036 -0.000041 -0.000044 -0.000045 -0.000042 -0.000035 -0.000020 0.000004 0.000041 0.000094 0.000169 0.000273 0.000414 0.000601 0.000845 0.001158 0.001553 0.002044 0.002643 0.003360 0.004202 0.005172 0.006268 0.007479 0.008788 0.010169 0.011590 0.013009 0.014382 0.015657 0.016785 0.017714 0.018400 0.018801 0.018887 0.018641 0.018055 0.017139 0.015918 0.014427 0.012717 0.010848 0.008884 0.006897 0.004955 0.003123 0.001458 0.000008 -0.001194 -0.002127 -0.002782 -0.003165 -0.003289 -0.003180 -0.002863 -0.002371 -0.001735 -0.000988 -0.000160 0.000721 0.001631 0.002545 0.003441 0.004298 0.005095 0.005807 0.006408 0.006870 0.007163 0.007258 0.007128 0.006752 0.006115 0.005211 0.004047 0.002638 0.001014 -0.000786 -0.002710 -0.004702 -0.006698 -0.008635 -0.010448 -0.012079 -0.013478 -0.014602 -0.015424 -0.015927 -0.016108 -0.015978 -0.015559 -0.014884 -0.013994 -0.012937 -0.011759 -0.010512 -0.009241 -0.007989 -0.006790 -0.005673 -0.004657 -0.003754 -0.002968 -0.002300 -0.001743 -0.001288 -0.000924 -0.000639 -0.000421 -0.000258 -0.000139 -0.000055 0.000002 0.000039 0.000062 0.000074 0.000079 0.000079 0.000075 0.000069 0.000062 0.000054 0.000046 0.000038 0.000032 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000032 -0.000036 -0.000038 -0.000039 -0.000037 -0.000030 -0.000017 0.000004 0.000036 0.000083 0.000149 0.000240 0.000364 0.000530 0.000746 0.001024 0.001376 0.001815 0.002352 0.002997 0.003759 0.004641 0.005644 0.006762 0.007980 0.009278 0.010628 0.011997 0.013342 0.014621 0.015787 0.016793 0.017595 0.018153 0.018436 0.018420 0.018094 0.017461 0.016534 0.015340 0.013919 0.012318 0.010593 0.008806 0.007017 0.005288 0.003673 0.002218 0.000961 -0.000072 -0.000867 -0.001422 -0.001742 -0.001841 -0.001742 -0.001469 -0.001049 -0.000511 0.000115 0.000802 0.001521 0.002246 0.002953 0.003617 0.004213 0.004716 0.005100 0.005338 0.005405 0.005276 0.004931 0.004357 0.003547 0.002504 0.001242 -0.000218 -0.001841 -0.003587 -0.005405 -0.007241 -0.009038 -0.010738 -0.012288 -0.013638 -0.014747 -0.015585 -0.016132 -0.016380 -0.016333 -0.016007 -0.015427 -0.014627 -0.013648 -0.012534 -0.011330 -0.010081 -0.008828 -0.007609 -0.006452 -0.005383 -0.004416 -0.003561 -0.002821 -0.002192 -0.001669 -0.001242 -0.000901 -0.000633 -0.000427 -0.000273 -0.000159 -0.000077 -0.000021 0.000018 0.000042 0.000056 0.000063 0.000064 0.000062 0.000058 0.000052 0.000046 0.000039 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000028 -0.000032 -0.000034 -0.000035 -0.000033 -0.000027 -0.000016 0.000002 0.000030 0.000070 0.000127 0.000207 0.000315 0.000459 0.000648 0.000892 0.001202 0.001589 0.002064 0.002638 0.003318 0.004110 0.005016 0.006033 0.007151 0.008354 0.009619 0.010917 0.012214 0.013470 0.014645 0.015694 0.016578 0.017257 0.017700 0.017880 0.017782 0.017403 0.016747 0.015833 0.014690 0.013356 0.011877 0.010306 0.008695 0.007099 0.005569 0.004151 0.002882 0.001791 0.000896 0.000207 -0.000276 -0.000560 -0.000661 -0.000597 -0.000391 -0.000069 0.000342 0.000816 0.001324 0.001840 0.002337 0.002790 0.003173 0.003462 0.003631 0.003656 0.003516 0.003192 0.002670 0.001941 0.001008 -0.000121 -0.001428 -0.002885 -0.004459 -0.006107 -0.007781 -0.009431 -0.011006 -0.012456 -0.013736 -0.014806 -0.015635 -0.016202 -0.016494 -0.016510 -0.016261 -0.015766 -0.015052 -0.014154 -0.013112 -0.011965 -0.010756 -0.009525 -0.008307 -0.007135 -0.006034 -0.005024 -0.004116 -0.003317 -0.002628 -0.002045 -0.001561 -0.001167 -0.000851 -0.000604 -0.000414 -0.000271 -0.000165 -0.000088 -0.000034 0.000003 0.000028 0.000042 0.000050 0.000053 0.000052 0.000049 0.000044 0.000039 0.000033 0.000028 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000025 -0.000028 -0.000030 -0.000031 -0.000030 -0.000025 -0.000016 -0.000001 0.000023 0.000057 0.000106 0.000174 0.000266 0.000391 0.000554 0.000766 0.001036 0.001373 0.001788 0.002291 0.002890 0.003593 0.004401 0.005314 0.006326 0.007425 0.008593 0.009805 0.011033 0.012243 0.013399 0.014462 0.015393 0.016158 0.016723 0.017062 0.017157 0.016997 0.016583 0.015926 0.015044 0.013967 0.012732 0.011382 0.009962 0.008521 0.007105 0.005755 0.004510 0.003399 0.002443 0.001656 0.001042 0.000601 0.000323 0.000195 0.000197 0.000309 0.000506 0.000763 0.001055 0.001355 0.001637 0.001876 0.002048 0.002129 0.002097 0.001930 0.001610 0.001124 0.000463 -0.000375 -0.001385 -0.002552 -0.003856 -0.005268 -0.006751 -0.008266 -0.009768 -0.011213 -0.012555 -0.013751 -0.014766 -0.015569 -0.016135 -0.016453 -0.016516 -0.016330 -0.015910 -0.015276 -0.014459 -0.013492 -0.012412 -0.011257 -0.010064 -0.008869 -0.007703 -0.006592 -0.005557 -0.004615 -0.003773 -0.003036 -0.002403 -0.001870 -0.001429 -0.001070 -0.000784 -0.000560 -0.000387 -0.000257 -0.000160 -0.000090 -0.000040 -0.000005 0.000018 0.000032 0.000040 0.000044 0.000043 0.000041 0.000037 0.000033 0.000028 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000027 -0.000028 -0.000027 -0.000023 -0.000016 -0.000004 0.000016 0.000044 0.000085 0.000143 0.000221 0.000327 0.000467 0.000649 0.000881 0.001171 0.001529 0.001965 0.002487 0.003101 0.003812 0.004621 0.005525 0.006514 0.007577 0.008692 0.009835 0.010979 0.012092 0.013140 0.014088 0.014904 0.015555 0.016016 0.016265 0.016290 0.016086 0.015655 0.015011 0.014174 0.013172 0.012040 0.010816 0.009542 0.008257 0.007002 0.005809 0.004710 0.003726 0.002875 0.002165 0.001598 0.001170 0.000873 0.000691 0.000607 0.000602 0.000652 0.000735 0.000825 0.000900 0.000935 0.000909 0.000799 0.000587 0.000254 -0.000214 -0.000826 -0.001586 -0.002493 -0.003536 -0.004700 -0.005961 -0.007290 -0.008653 -0.010011 -0.011324 -0.012554 -0.013661 -0.014611 -0.015374 -0.015929 -0.016258 -0.016355 -0.016221 -0.015866 -0.015307 -0.014568 -0.013678 -0.012670 -0.011579 -0.010439 -0.009283 -0.008141 -0.007040 -0.006001 -0.005043 -0.004175 -0.003405 -0.002734 -0.002161 -0.001680 -0.001283 -0.000962 -0.000706 -0.000506 -0.000352 -0.000236 -0.000149 -0.000086 -0.000041 -0.000010 0.000012 0.000025 0.000033 0.000036 0.000037 0.000035 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000019 -0.000022 -0.000024 -0.000025 -0.000025 -0.000022 -0.000016 -0.000007 0.000009 0.000033 0.000067 0.000115 0.000181 0.000270 0.000389 0.000543 0.000739 0.000987 0.001292 0.001665 0.002113 0.002643 0.003261 0.003968 0.004764 0.005643 0.006595 0.007605 0.008653 0.009715 0.010765 0.011774 0.012711 0.013545 0.014249 0.014795 0.015162 0.015335 0.015305 0.015069 0.014634 0.014013 0.013228 0.012304 0.011273 0.010169 0.009027 0.007881 0.006764 0.005703 0.004722 0.003838 0.003063 0.002401 0.001854 0.001415 0.001074 0.000819 0.000631 0.000493 0.000384 0.000283 0.000169 0.000020 -0.000183 -0.000459 -0.000824 -0.001293 -0.001875 -0.002576 -0.003398 -0.004334 -0.005374 -0.006499 -0.007685 -0.008905 -0.010125 -0.011311 -0.012429 -0.013444 -0.014325 -0.015042 -0.015575 -0.015907 -0.016028 -0.015938 -0.015642 -0.015152 -0.014489 -0.013678 -0.012746 -0.011725 -0.010647 -0.009543 -0.008441 -0.007367 -0.006342 -0.005386 -0.004509 -0.003721 -0.003026 -0.002425 -0.001912 -0.001484 -0.001132 -0.000848 -0.000623 -0.000447 -0.000312 -0.000210 -0.000135 -0.000079 -0.000040 -0.000012 0.000007 0.000020 0.000027 0.000030 0.000031 0.000029 0.000027 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000023 -0.000021 -0.000017 -0.000009 0.000004 0.000022 0.000050 0.000090 0.000145 0.000220 0.000319 0.000448 0.000613 0.000821 0.001079 0.001394 0.001774 0.002226 0.002755 0.003365 0.004057 0.004827 0.005668 0.006568 0.007513 0.008482 0.009454 0.010404 0.011306 0.012132 0.012857 0.013455 0.013905 0.014190 0.014299 0.014224 0.013967 0.013536 0.012945 0.012213 0.011364 0.010427 0.009431 0.008405 0.007379 0.006377 0.005423 0.004534 0.003723 0.002999 0.002363 0.001813 0.001343 0.000944 0.000602 0.000302 0.000027 -0.000240 -0.000518 -0.000825 -0.001177 -0.001590 -0.002077 -0.002648 -0.003310 -0.004066 -0.004914 -0.005847 -0.006852 -0.007910 -0.008998 -0.010089 -0.011155 -0.012164 -0.013088 -0.013897 -0.014565 -0.015071 -0.015400 -0.015539 -0.015486 -0.015243 -0.014820 -0.014232 -0.013499 -0.012646 -0.011702 -0.010693 -0.009650 -0.008600 -0.007567 -0.006572 -0.005633 -0.004764 -0.003974 -0.003269 -0.002651 -0.002118 -0.001667 -0.001291 -0.000983 -0.000736 -0.000540 -0.000387 -0.000271 -0.000183 -0.000118 -0.000070 -0.000036 -0.000012 0.000005 0.000015 0.000022 0.000025 0.000026 0.000025 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000019 -0.000020 -0.000021 -0.000020 -0.000017 -0.000011 -0.000001 0.000014 0.000037 0.000069 0.000114 0.000176 0.000258 0.000366 0.000503 0.000676 0.000891 0.001154 0.001472 0.001853 0.002300 0.002820 0.003413 0.004077 0.004809 0.005600 0.006438 0.007308 0.008191 0.009068 0.009916 0.010711 0.011430 0.012051 0.012552 0.012915 0.013128 0.013181 0.013071 0.012800 0.012378 0.011817 0.011136 0.010356 0.009503 0.008601 0.007674 0.006747 0.005840 0.004970 0.004151 0.003392 0.002698 0.002069 0.001502 0.000990 0.000525 0.000093 -0.000317 -0.000720 -0.001132 -0.001566 -0.002035 -0.002553 -0.003129 -0.003769 -0.004479 -0.005258 -0.006103 -0.007004 -0.007949 -0.008918 -0.009892 -0.010845 -0.011752 -0.012587 -0.013325 -0.013943 -0.014420 -0.014740 -0.014893 -0.014873 -0.014680 -0.014320 -0.013805 -0.013152 -0.012381 -0.011517 -0.010585 -0.009611 -0.008622 -0.007641 -0.006688 -0.005781 -0.004933 -0.004155 -0.003453 -0.002831 -0.002288 -0.001823 -0.001431 -0.001106 -0.000841 -0.000628 -0.000460 -0.000330 -0.000231 -0.000156 -0.000101 -0.000060 -0.000031 -0.000011 0.000003 0.000012 0.000018 0.000021 0.000022 0.000021 0.000019 0.000017 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000017 -0.000018 -0.000019 -0.000018 -0.000016 -0.000012 -0.000004 0.000007 0.000025 0.000052 0.000088 0.000139 0.000207 0.000295 0.000408 0.000550 0.000727 0.000944 0.001208 0.001524 0.001898 0.002335 0.002836 0.003402 0.004030 0.004715 0.005447 0.006214 0.007003 0.007796 0.008576 0.009323 0.010015 0.010632 0.011155 0.011567 0.011852 0.012000 0.012005 0.011865 0.011585 0.011172 0.010640 0.010006 0.009288 0.008507 0.007685 0.006842 0.005997 0.005166 0.004362 0.003595 0.002871 0.002193 0.001560 0.000969 0.000412 -0.000117 -0.000630 -0.001137 -0.001649 -0.002177 -0.002732 -0.003323 -0.003955 -0.004635 -0.005362 -0.006137 -0.006952 -0.007799 -0.008665 -0.009533 -0.010384 -0.011196 -0.011948 -0.012617 -0.013184 -0.013629 -0.013939 -0.014102 -0.014111 -0.013964 -0.013665 -0.013222 -0.012648 -0.011961 -0.011181 -0.010330 -0.009434 -0.008514 -0.007594 -0.006692 -0.005827 -0.005013 -0.004258 -0.003572 -0.002957 -0.002416 -0.001947 -0.001547 -0.001211 -0.000934 -0.000709 -0.000528 -0.000386 -0.000277 -0.000193 -0.000130 -0.000084 -0.000050 -0.000026 -0.000009 0.000002 0.000010 0.000015 0.000018 0.000018 0.000018 0.000017 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000017 -0.000015 -0.000012 -0.000007 0.000002 0.000017 0.000037 0.000067 0.000108 0.000163 0.000235 0.000327 0.000443 0.000587 0.000764 0.000980 0.001239 0.001548 0.001910 0.002329 0.002805 0.003336 0.003920 0.004549 0.005216 0.005908 0.006613 0.007316 0.008001 0.008649 0.009243 0.009764 0.010197 0.010527 0.010741 0.010831 0.010794 0.010629 0.010340 0.009937 0.009431 0.008838 0.008174 0.007456 0.006702 0.005929 0.005151 0.004381 0.003629 0.002901 0.002203 0.001534 0.000894 0.000279 -0.000317 -0.000899 -0.001477 -0.002057 -0.002648 -0.003257 -0.003889 -0.004549 -0.005240 -0.005959 -0.006705 -0.007471 -0.008248 -0.009024 -0.009783 -0.010508 -0.011182 -0.011787 -0.012304 -0.012718 -0.013015 -0.013183 -0.013217 -0.013113 -0.012871 -0.012498 -0.012003 -0.011400 -0.010707 -0.009943 -0.009128 -0.008285 -0.007433 -0.006592 -0.005778 -0.005006 -0.004285 -0.003624 -0.003027 -0.002497 -0.002033 -0.001633 -0.001294 -0.001010 -0.000777 -0.000589 -0.000438 -0.000320 -0.000228 -0.000159 -0.000107 -0.000068 -0.000040 -0.000021 -0.000007 0.000003 0.000009 0.000013 0.000015 0.000016 0.000015 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000015 -0.000014 -0.000012 -0.000008 -0.000001 0.000010 0.000026 0.000050 0.000083 0.000127 0.000185 0.000259 0.000352 0.000468 0.000611 0.000785 0.000996 0.001248 0.001545 0.001890 0.002284 0.002728 0.003219 0.003752 0.004321 0.004919 0.005535 0.006156 0.006771 0.007363 0.007918 0.008420 0.008852 0.009202 0.009456 0.009606 0.009644 0.009568 0.009380 0.009085 0.008691 0.008209 0.007652 0.007035 0.006371 0.005676 0.004963 0.004241 0.003523 0.002813 0.002118 0.001440 0.000780 0.000136 -0.000494 -0.001115 -0.001733 -0.002350 -0.002974 -0.003608 -0.004254 -0.004916 -0.005594 -0.006284 -0.006984 -0.007686 -0.008382 -0.009061 -0.009709 -0.010313 -0.010857 -0.011327 -0.011709 -0.011990 -0.012162 -0.012216 -0.012150 -0.011961 -0.011654 -0.011236 -0.010717 -0.010111 -0.009435 -0.008707 -0.007945 -0.007168 -0.006395 -0.005640 -0.004918 -0.004239 -0.003611 -0.003041 -0.002529 -0.002078 -0.001685 -0.001350 -0.001066 -0.000831 -0.000637 -0.000482 -0.000357 -0.000260 -0.000185 -0.000128 -0.000085 -0.000054 -0.000031 -0.000015 -0.000004 0.000004 0.000008 0.000011 0.000013 0.000014 0.000013 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000011 -0.000009 -0.000003 0.000005 0.000018 0.000037 0.000063 0.000098 0.000144 0.000203 0.000277 0.000369 0.000483 0.000623 0.000792 0.000995 0.001235 0.001516 0.001838 0.002204 0.002610 0.003056 0.003535 0.004043 0.004571 0.005111 0.005651 0.006181 0.006686 0.007154 0.007569 0.007919 0.008191 0.008377 0.008467 0.008458 0.008348 0.008141 0.007841 0.007456 0.006996 0.006473 0.005898 0.005283 0.004640 0.003978 0.003307 0.002633 0.001963 0.001299 0.000643 -0.000003 -0.000642 -0.001274 -0.001903 -0.002531 -0.003161 -0.003794 -0.004432 -0.005074 -0.005719 -0.006364 -0.007004 -0.007633 -0.008243 -0.008823 -0.009364 -0.009853 -0.010279 -0.010630 -0.010895 -0.011066 -0.011137 -0.011103 -0.010963 -0.010717 -0.010372 -0.009933 -0.009414 -0.008826 -0.008185 -0.007508 -0.006811 -0.006111 -0.005421 -0.004756 -0.004126 -0.003539 -0.003000 -0.002515 -0.002083 -0.001704 -0.001377 -0.001099 -0.000866 -0.000673 -0.000515 -0.000388 -0.000287 -0.000208 -0.000147 -0.000100 -0.000066 -0.000040 -0.000022 -0.000010 -0.000001 0.000005 0.000008 0.000011 0.000012 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000009 -0.000005 0.000001 0.000011 0.000026 0.000046 0.000074 0.000110 0.000157 0.000215 0.000288 0.000378 0.000488 0.000622 0.000783 0.000976 0.001201 0.001462 0.001759 0.002091 0.002458 0.002855 0.003280 0.003725 0.004186 0.004653 0.005116 0.005565 0.005989 0.006374 0.006710 0.006983 0.007185 0.007308 0.007345 0.007295 0.007156 0.006934 0.006632 0.006258 0.005820 0.005329 0.004793 0.004223 0.003628 0.003014 0.002389 0.001759 0.001127 0.000496 -0.000131 -0.000754 -0.001374 -0.001992 -0.002607 -0.003221 -0.003832 -0.004442 -0.005047 -0.005646 -0.006234 -0.006806 -0.007358 -0.007880 -0.008366 -0.008806 -0.009191 -0.009511 -0.009760 -0.009928 -0.010011 -0.010004 -0.009906 -0.009716 -0.009437 -0.009074 -0.008637 -0.008135 -0.007582 -0.006990 -0.006375 -0.005751 -0.005132 -0.004529 -0.003953 -0.003412 -0.002912 -0.002457 -0.002050 -0.001691 -0.001378 -0.001109 -0.000882 -0.000693 -0.000536 -0.000409 -0.000307 -0.000226 -0.000163 -0.000114 -0.000076 -0.000049 -0.000028 -0.000014 -0.000004 0.000002 0.000006 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000009 -0.000008 -0.000006 -0.000001 0.000007 0.000018 0.000034 0.000055 0.000083 0.000120 0.000165 0.000222 0.000292 0.000378 0.000483 0.000610 0.000762 0.000940 0.001148 0.001386 0.001654 0.001952 0.002277 0.002626 0.002996 0.003382 0.003778 0.004175 0.004566 0.004941 0.005288 0.005598 0.005860 0.006064 0.006202 0.006269 0.006261 0.006175 0.006014 0.005781 0.005481 0.005120 0.004706 0.004247 0.003750 0.003223 0.002673 0.002106 0.001527 0.000941 0.000352 -0.000239 -0.000830 -0.001419 -0.002006 -0.002590 -0.003170 -0.003744 -0.004311 -0.004868 -0.005410 -0.005934 -0.006436 -0.006909 -0.007347 -0.007744 -0.008092 -0.008385 -0.008616 -0.008780 -0.008871 -0.008885 -0.008822 -0.008680 -0.008461 -0.008168 -0.007808 -0.007388 -0.006918 -0.006410 -0.005877 -0.005331 -0.004783 -0.004246 -0.003728 -0.003237 -0.002781 -0.002362 -0.001984 -0.001648 -0.001353 -0.001098 -0.000881 -0.000698 -0.000546 -0.000421 -0.000320 -0.000239 -0.000175 -0.000124 -0.000085 -0.000056 -0.000034 -0.000018 -0.000007 0.000001 0.000005 0.000008 0.000009 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000006 -0.000003 0.000003 0.000012 0.000024 0.000040 0.000062 0.000090 0.000125 0.000168 0.000222 0.000289 0.000370 0.000469 0.000587 0.000727 0.000891 0.001079 0.001292 0.001530 0.001792 0.002075 0.002378 0.002696 0.003026 0.003360 0.003693 0.004016 0.004322 0.004599 0.004840 0.005035 0.005177 0.005260 0.005279 0.005233 0.005120 0.004943 0.004705 0.004412 0.004067 0.003679 0.003252 0.002794 0.002310 0.001806 0.001286 0.000756 0.000218 -0.000324 -0.000868 -0.001413 -0.001955 -0.002495 -0.003028 -0.003554 -0.004068 -0.004568 -0.005049 -0.005507 -0.005937 -0.006334 -0.006694 -0.007011 -0.007279 -0.007493 -0.007650 -0.007746 -0.007777 -0.007742 -0.007641 -0.007473 -0.007242 -0.006952 -0.006607 -0.006216 -0.005789 -0.005335 -0.004864 -0.004389 -0.003918 -0.003460 -0.003023 -0.002613 -0.002234 -0.001889 -0.001580 -0.001306 -0.001068 -0.000863 -0.000689 -0.000544 -0.000423 -0.000325 -0.000245 -0.000182 -0.000131 -0.000092 -0.000061 -0.000038 -0.000021 -0.000009 -0.000001 0.000005 0.000008 0.000009 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000004 0.000000 0.000007 0.000016 0.000028 0.000045 0.000066 0.000093 0.000126 0.000167 0.000218 0.000280 0.000355 0.000447 0.000555 0.000682 0.000829 0.000996 0.001184 0.001392 0.001619 0.001862 0.002120 0.002390 0.002666 0.002944 0.003217 0.003478 0.003720 0.003935 0.004114 0.004250 0.004339 0.004375 0.004356 0.004280 0.004148 0.003962 0.003725 0.003442 0.003118 0.002757 0.002365 0.001947 0.001508 0.001051 0.000581 0.000101 -0.000384 -0.000873 -0.001363 -0.001852 -0.002338 -0.002817 -0.003287 -0.003743 -0.004183 -0.004600 -0.004992 -0.005354 -0.005681 -0.005970 -0.006216 -0.006416 -0.006566 -0.006664 -0.006707 -0.006695 -0.006627 -0.006503 -0.006325 -0.006095 -0.005819 -0.005500 -0.005147 -0.004767 -0.004370 -0.003964 -0.003558 -0.003161 -0.002778 -0.002416 -0.002079 -0.001769 -0.001490 -0.001241 -0.001022 -0.000832 -0.000669 -0.000532 -0.000418 -0.000323 -0.000246 -0.000184 -0.000135 -0.000096 -0.000065 -0.000042 -0.000024 -0.000011 -0.000002 0.000005 0.000008 0.000010 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000004 -0.000001 0.000003 0.000010 0.000019 0.000032 0.000047 0.000067 0.000092 0.000123 0.000161 0.000208 0.000265 0.000335 0.000417 0.000515 0.000628 0.000758 0.000904 0.001067 0.001245 0.001438 0.001644 0.001861 0.002085 0.002312 0.002538 0.002757 0.002962 0.003147 0.003306 0.003432 0.003519 0.003563 0.003562 0.003513 0.003416 0.003272 0.003083 0.002853 0.002586 0.002286 0.001956 0.001601 0.001225 0.000832 0.000424 0.000006 -0.000419 -0.000848 -0.001279 -0.001710 -0.002137 -0.002558 -0.002968 -0.003365 -0.003743 -0.004099 -0.004428 -0.004726 -0.004990 -0.005217 -0.005404 -0.005547 -0.005645 -0.005698 -0.005703 -0.005661 -0.005573 -0.005440 -0.005263 -0.005045 -0.004791 -0.004505 -0.004193 -0.003864 -0.003524 -0.003180 -0.002841 -0.002512 -0.002197 -0.001902 -0.001630 -0.001382 -0.001159 -0.000961 -0.000788 -0.000639 -0.000512 -0.000405 -0.000316 -0.000243 -0.000183 -0.000135 -0.000097 -0.000067 -0.000044 -0.000026 -0.000012 -0.000003 0.000004 0.000008 0.000011 0.000012 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 0.000001 0.000006 0.000012 0.000021 0.000033 0.000047 0.000066 0.000089 0.000117 0.000152 0.000195 0.000247 0.000309 0.000383 0.000469 0.000568 0.000681 0.000807 0.000945 0.001096 0.001258 0.001429 0.001607 0.001789 0.001972 0.002151 0.002321 0.002476 0.002613 0.002724 0.002805 0.002852 0.002861 0.002831 0.002761 0.002650 0.002502 0.002317 0.002100 0.001853 0.001580 0.001284 0.000969 0.000636 0.000290 -0.000066 -0.000430 -0.000799 -0.001170 -0.001541 -0.001908 -0.002270 -0.002621 -0.002958 -0.003278 -0.003575 -0.003846 -0.004088 -0.004297 -0.004471 -0.004608 -0.004706 -0.004765 -0.004784 -0.004764 -0.004705 -0.004608 -0.004474 -0.004307 -0.004107 -0.003880 -0.003630 -0.003362 -0.003082 -0.002797 -0.002513 -0.002234 -0.001966 -0.001713 -0.001477 -0.001260 -0.001064 -0.000889 -0.000734 -0.000600 -0.000484 -0.000386 -0.000303 -0.000235 -0.000179 -0.000133 -0.000096 -0.000067 -0.000044 -0.000027 -0.000013 -0.000003 0.000004 0.000009 0.000011 0.000012 0.000012 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000003 -0.000001 0.000002 0.000007 0.000013 0.000021 0.000032 0.000045 0.000062 0.000083 0.000108 0.000140 0.000179 0.000225 0.000280 0.000345 0.000420 0.000506 0.000602 0.000708 0.000824 0.000949 0.001081 0.001220 0.001363 0.001508 0.001651 0.001788 0.001916 0.002029 0.002124 0.002196 0.002241 0.002256 0.002239 0.002189 0.002105 0.001989 0.001843 0.001669 0.001469 0.001246 0.001004 0.000744 0.000469 0.000181 -0.000116 -0.000422 -0.000732 -0.001044 -0.001357 -0.001666 -0.001971 -0.002265 -0.002547 -0.002812 -0.003056 -0.003275 -0.003467 -0.003629 -0.003760 -0.003857 -0.003920 -0.003950 -0.003947 -0.003910 -0.003843 -0.003745 -0.003619 -0.003466 -0.003289 -0.003092 -0.002879 -0.002653 -0.002421 -0.002186 -0.001955 -0.001730 -0.001516 -0.001315 -0.001129 -0.000960 -0.000808 -0.000672 -0.000554 -0.000451 -0.000362 -0.000287 -0.000224 -0.000172 -0.000129 -0.000094 -0.000066 -0.000044 -0.000027 -0.000014 -0.000004 0.000004 0.000008 0.000012 0.000013 0.000013 0.000013 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000000 0.000003 0.000007 0.000013 0.000020 0.000030 0.000042 0.000057 0.000075 0.000098 0.000127 0.000161 0.000202 0.000250 0.000306 0.000371 0.000443 0.000523 0.000611 0.000706 0.000807 0.000913 0.001023 0.001134 0.001246 0.001354 0.001456 0.001548 0.001627 0.001688 0.001729 0.001746 0.001738 0.001702 0.001639 0.001550 0.001435 0.001296 0.001137 0.000959 0.000764 0.000554 0.000331 0.000097 -0.000147 -0.000397 -0.000652 -0.000910 -0.001168 -0.001424 -0.001675 -0.001918 -0.002149 -0.002365 -0.002561 -0.002736 -0.002885 -0.003008 -0.003103 -0.003170 -0.003207 -0.003217 -0.003199 -0.003155 -0.003086 -0.002993 -0.002878 -0.002744 -0.002592 -0.002425 -0.002246 -0.002061 -0.001872 -0.001683 -0.001498 -0.001320 -0.001152 -0.000995 -0.000851 -0.000721 -0.000605 -0.000502 -0.000412 -0.000334 -0.000267 -0.000211 -0.000163 -0.000123 -0.000090 -0.000064 -0.000043 -0.000026 -0.000013 -0.000004 0.000003 0.000008 0.000011 0.000013 0.000014 0.000014 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000001 0.000002 0.000006 0.000011 0.000018 0.000026 0.000037 0.000050 0.000067 0.000088 0.000113 0.000143 0.000179 0.000220 0.000268 0.000322 0.000382 0.000447 0.000518 0.000593 0.000672 0.000755 0.000839 0.000924 0.001007 0.001087 0.001159 0.001223 0.001274 0.001309 0.001325 0.001322 0.001297 0.001250 0.001181 0.001092 0.000984 0.000859 0.000719 0.000565 0.000398 0.000221 0.000035 -0.000160 -0.000361 -0.000567 -0.000775 -0.000984 -0.001192 -0.001396 -0.001592 -0.001778 -0.001951 -0.002107 -0.002243 -0.002357 -0.002448 -0.002515 -0.002558 -0.002577 -0.002574 -0.002548 -0.002502 -0.002436 -0.002352 -0.002252 -0.002137 -0.002009 -0.001871 -0.001725 -0.001575 -0.001425 -0.001275 -0.001131 -0.000992 -0.000862 -0.000742 -0.000633 -0.000534 -0.000446 -0.000369 -0.000303 -0.000245 -0.000195 -0.000152 -0.000116 -0.000086 -0.000062 -0.000041 -0.000025 -0.000013 -0.000004 0.000003 0.000008 0.000011 0.000013 0.000014 0.000014 0.000013 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000001 0.000001 0.000004 0.000009 0.000015 0.000022 0.000032 0.000044 0.000059 0.000077 0.000099 0.000126 0.000156 0.000192 0.000231 0.000275 0.000323 0.000375 0.000430 0.000488 0.000548 0.000610 0.000673 0.000735 0.000795 0.000851 0.000901 0.000941 0.000970 0.000985 0.000984 0.000967 0.000932 0.000880 0.000812 0.000729 0.000632 0.000524 0.000405 0.000276 0.000138 -0.000007 -0.000160 -0.000318 -0.000480 -0.000646 -0.000812 -0.000978 -0.001140 -0.001297 -0.001444 -0.001580 -0.001702 -0.001806 -0.001891 -0.001957 -0.002003 -0.002029 -0.002035 -0.002023 -0.001995 -0.001950 -0.001891 -0.001818 -0.001733 -0.001637 -0.001532 -0.001420 -0.001304 -0.001186 -0.001067 -0.000952 -0.000840 -0.000735 -0.000636 -0.000545 -0.000463 -0.000390 -0.000325 -0.000268 -0.000219 -0.000177 -0.000140 -0.000109 -0.000082 -0.000059 -0.000041 -0.000025 -0.000013 -0.000004 0.000003 0.000008 0.000011 0.000013 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 -0.000000 0.000003 0.000007 0.000012 0.000019 0.000027 0.000038 0.000052 0.000068 0.000087 0.000110 0.000136 0.000165 0.000196 0.000231 0.000268 0.000307 0.000348 0.000391 0.000435 0.000480 0.000526 0.000570 0.000612 0.000650 0.000681 0.000704 0.000716 0.000717 0.000704 0.000678 0.000640 0.000588 0.000525 0.000452 0.000370 0.000280 0.000183 0.000078 -0.000033 -0.000150 -0.000271 -0.000397 -0.000526 -0.000656 -0.000786 -0.000914 -0.001037 -0.001152 -0.001258 -0.001351 -0.001429 -0.001492 -0.001538 -0.001568 -0.001581 -0.001579 -0.001564 -0.001535 -0.001495 -0.001443 -0.001382 -0.001312 -0.001234 -0.001149 -0.001061 -0.000970 -0.000878 -0.000787 -0.000699 -0.000615 -0.000536 -0.000462 -0.000395 -0.000334 -0.000280 -0.000233 -0.000192 -0.000157 -0.000126 -0.000100 -0.000077 -0.000057 -0.000040 -0.000026 -0.000014 -0.000005 0.000002 0.000007 0.000010 0.000012 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000005 0.000010 0.000016 0.000024 0.000034 0.000045 0.000060 0.000076 0.000095 0.000116 0.000139 0.000163 0.000189 0.000216 0.000244 0.000274 0.000304 0.000336 0.000368 0.000400 0.000430 0.000458 0.000482 0.000499 0.000509 0.000509 0.000501 0.000482 0.000453 0.000415 0.000368 0.000314 0.000253 0.000187 0.000114 0.000037 -0.000046 -0.000133 -0.000225 -0.000321 -0.000419 -0.000520 -0.000620 -0.000720 -0.000815 -0.000904 -0.000985 -0.001056 -0.001113 -0.001158 -0.001189 -0.001207 -0.001212 -0.001205 -0.001188 -0.001162 -0.001127 -0.001084 -0.001033 -0.000977 -0.000914 -0.000848 -0.000779 -0.000709 -0.000640 -0.000572 -0.000506 -0.000444 -0.000385 -0.000331 -0.000282 -0.000238 -0.000199 -0.000166 -0.000136 -0.000111 -0.000089 -0.000070 -0.000054 -0.000039 -0.000026 -0.000016 -0.000007 -0.000000 0.000005 0.000008 0.000011 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 0.000001 0.000004 0.000008 0.000014 0.000021 0.000030 0.000041 0.000053 0.000066 0.000081 0.000097 0.000114 0.000132 0.000150 0.000168 0.000188 0.000208 0.000229 0.000251 0.000274 0.000296 0.000316 0.000333 0.000345 0.000353 0.000353 0.000347 0.000333 0.000312 0.000284 0.000250 0.000211 0.000167 0.000119 0.000067 0.000010 -0.000050 -0.000114 -0.000182 -0.000253 -0.000328 -0.000404 -0.000481 -0.000557 -0.000631 -0.000699 -0.000760 -0.000812 -0.000854 -0.000885 -0.000905 -0.000914 -0.000914 -0.000905 -0.000888 -0.000865 -0.000836 -0.000801 -0.000760 -0.000716 -0.000667 -0.000616 -0.000563 -0.000510 -0.000458 -0.000408 -0.000360 -0.000315 -0.000272 -0.000233 -0.000198 -0.000167 -0.000140 -0.000116 -0.000096 -0.000078 -0.000063 -0.000050 -0.000038 -0.000027 -0.000017 -0.000009 -0.000003 0.000002 0.000006 0.000009 0.000010 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 0.000000 0.000004 0.000008 0.000013 0.000020 0.000027 0.000036 0.000046 0.000057 0.000068 0.000079 0.000090 0.000102 0.000113 0.000125 0.000138 0.000152 0.000167 0.000182 0.000198 0.000212 0.000224 0.000233 0.000238 0.000238 0.000233 0.000223 0.000208 0.000189 0.000165 0.000137 0.000106 0.000071 0.000034 -0.000005 -0.000048 -0.000094 -0.000143 -0.000196 -0.000251 -0.000309 -0.000367 -0.000425 -0.000481 -0.000533 -0.000579 -0.000617 -0.000646 -0.000667 -0.000678 -0.000682 -0.000678 -0.000669 -0.000654 -0.000634 -0.000610 -0.000582 -0.000551 -0.000516 -0.000479 -0.000440 -0.000400 -0.000361 -0.000323 -0.000286 -0.000252 -0.000220 -0.000190 -0.000162 -0.000137 -0.000116 -0.000097 -0.000081 -0.000067 -0.000055 -0.000045 -0.000035 -0.000027 -0.000019 -0.000012 -0.000006 -0.000001 0.000003 0.000006 0.000008 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 0.000001 0.000004 0.000008 0.000013 0.000019 0.000025 0.000032 0.000040 0.000047 0.000054 0.000061 0.000068 0.000074 0.000081 0.000089 0.000098 0.000107 0.000118 0.000128 0.000138 0.000147 0.000153 0.000156 0.000156 0.000153 0.000145 0.000135 0.000121 0.000104 0.000085 0.000063 0.000039 0.000014 -0.000014 -0.000044 -0.000076 -0.000111 -0.000149 -0.000190 -0.000232 -0.000276 -0.000320 -0.000362 -0.000401 -0.000435 -0.000463 -0.000483 -0.000496 -0.000502 -0.000501 -0.000496 -0.000486 -0.000473 -0.000457 -0.000439 -0.000417 -0.000393 -0.000367 -0.000339 -0.000309 -0.000280 -0.000251 -0.000224 -0.000197 -0.000173 -0.000150 -0.000130 -0.000111 -0.000094 -0.000079 -0.000067 -0.000056 -0.000047 -0.000039 -0.000032 -0.000025 -0.000019 -0.000013 -0.000008 -0.000004 0.000000 0.000003 0.000005 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000005 0.000008 0.000013 0.000017 0.000022 0.000027 0.000032 0.000036 0.000040 0.000044 0.000047 0.000051 0.000055 0.000060 0.000066 0.000073 0.000080 0.000087 0.000093 0.000097 0.000099 0.000099 0.000096 0.000091 0.000084 0.000074 0.000063 0.000050 0.000035 0.000019 0.000001 -0.000018 -0.000038 -0.000061 -0.000085 -0.000112 -0.000142 -0.000173 -0.000206 -0.000238 -0.000270 -0.000299 -0.000323 -0.000343 -0.000356 -0.000364 -0.000366 -0.000363 -0.000357 -0.000349 -0.000338 -0.000325 -0.000310 -0.000294 -0.000276 -0.000256 -0.000236 -0.000214 -0.000193 -0.000172 -0.000152 -0.000134 -0.000117 -0.000101 -0.000087 -0.000074 -0.000063 -0.000054 -0.000046 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000014 -0.000010 -0.000006 -0.000003 0.000000 0.000002 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000009 0.000012 0.000015 0.000019 0.000021 0.000024 0.000026 0.000027 0.000028 0.000030 0.000032 0.000034 0.000038 0.000043 0.000047 0.000052 0.000056 0.000059 0.000061 0.000060 0.000059 0.000055 0.000050 0.000043 0.000036 0.000027 0.000017 0.000006 -0.000006 -0.000019 -0.000033 -0.000048 -0.000065 -0.000084 -0.000105 -0.000128 -0.000152 -0.000176 -0.000199 -0.000220 -0.000238 -0.000251 -0.000259 -0.000263 -0.000263 -0.000259 -0.000253 -0.000246 -0.000237 -0.000227 -0.000216 -0.000204 -0.000191 -0.000177 -0.000161 -0.000146 -0.000130 -0.000115 -0.000101 -0.000088 -0.000077 -0.000066 -0.000057 -0.000049 -0.000042 -0.000036 -0.000031 -0.000027 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000008 -0.000005 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000018 0.000020 0.000023 0.000026 0.000029 0.000032 0.000034 0.000035 0.000035 0.000034 0.000031 0.000028 0.000023 0.000018 0.000012 0.000005 -0.000002 -0.000010 -0.000019 -0.000028 -0.000039 -0.000050 -0.000063 -0.000078 -0.000094 -0.000111 -0.000129 -0.000145 -0.000160 -0.000172 -0.000181 -0.000186 -0.000187 -0.000186 -0.000182 -0.000176 -0.000170 -0.000163 -0.000156 -0.000148 -0.000139 -0.000130 -0.000120 -0.000109 -0.000098 -0.000087 -0.000076 -0.000066 -0.000057 -0.000049 -0.000042 -0.000037 -0.000032 -0.000027 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000007 0.000007 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000018 0.000019 0.000019 0.000018 0.000016 0.000014 0.000011 0.000007 0.000003 -0.000002 -0.000007 -0.000012 -0.000018 -0.000025 -0.000032 -0.000039 -0.000048 -0.000058 -0.000069 -0.000081 -0.000094 -0.000105 -0.000115 -0.000123 -0.000128 -0.000131 -0.000131 -0.000128 -0.000125 -0.000120 -0.000116 -0.000110 -0.000105 -0.000099 -0.000093 -0.000087 -0.000080 -0.000072 -0.000064 -0.000056 -0.000049 -0.000042 -0.000036 -0.000031 -0.000026 -0.000023 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000006 0.000005 0.000003 0.000000 -0.000003 -0.000006 -0.000010 -0.000013 -0.000017 -0.000022 -0.000026 -0.000031 -0.000037 -0.000043 -0.000051 -0.000059 -0.000067 -0.000075 -0.000082 -0.000086 -0.000089 -0.000090 -0.000089 -0.000086 -0.000083 -0.000080 -0.000076 -0.000073 -0.000069 -0.000065 -0.000061 -0.000057 -0.000052 -0.000047 -0.000041 -0.000036 -0.000031 -0.000026 -0.000022 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000028 -0.000033 -0.000037 -0.000042 -0.000048 -0.000052 -0.000056 -0.000059 -0.000060 -0.000059 -0.000058 -0.000056 -0.000054 -0.000051 -0.000049 -0.000047 -0.000044 -0.000042 -0.000039 -0.000036 -0.000033 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000037 -0.000038 -0.000038 -0.000037 -0.000036 -0.000034 -0.000033 -0.000032 -0.000030 -0.000029 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode33_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000002 -0.000000 0.000002 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000004 0.000001 -0.000002 -0.000005 -0.000009 -0.000012 -0.000014 -0.000016 -0.000017 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000009 -0.000006 -0.000003 0.000000 0.000004 0.000008 0.000012 0.000015 0.000019 0.000022 0.000025 0.000027 0.000029 0.000030 0.000031 0.000031 0.000031 0.000031 0.000029 0.000027 0.000024 0.000020 0.000016 0.000011 0.000005 0.000000 -0.000005 -0.000009 -0.000012 -0.000014 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000028 -0.000028 -0.000028 -0.000027 -0.000025 -0.000024 -0.000022 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000012 -0.000009 -0.000005 -0.000001 0.000004 0.000009 0.000015 0.000021 0.000027 0.000033 0.000039 0.000045 0.000051 0.000056 0.000059 0.000062 0.000065 0.000066 0.000067 0.000067 0.000066 0.000065 0.000062 0.000058 0.000054 0.000047 0.000040 0.000032 0.000024 0.000016 0.000009 0.000003 -0.000003 -0.000007 -0.000010 -0.000012 -0.000014 -0.000015 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000029 -0.000031 -0.000032 -0.000033 -0.000032 -0.000031 -0.000030 -0.000027 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000009 -0.000006 -0.000001 0.000005 0.000011 0.000019 0.000027 0.000035 0.000044 0.000054 0.000063 0.000073 0.000082 0.000092 0.000100 0.000107 0.000113 0.000118 0.000121 0.000123 0.000124 0.000123 0.000121 0.000118 0.000114 0.000108 0.000100 0.000091 0.000080 0.000068 0.000056 0.000044 0.000033 0.000024 0.000015 0.000008 0.000002 -0.000003 -0.000006 -0.000009 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000024 -0.000026 -0.000027 -0.000028 -0.000029 -0.000028 -0.000028 -0.000026 -0.000025 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000027 -0.000030 -0.000032 -0.000035 -0.000036 -0.000037 -0.000037 -0.000037 -0.000035 -0.000032 -0.000029 -0.000024 -0.000020 -0.000014 -0.000009 -0.000003 0.000003 0.000010 0.000019 0.000028 0.000039 0.000051 0.000063 0.000076 0.000090 0.000104 0.000119 0.000133 0.000148 0.000161 0.000174 0.000185 0.000194 0.000200 0.000205 0.000208 0.000209 0.000208 0.000205 0.000200 0.000193 0.000183 0.000172 0.000158 0.000142 0.000125 0.000107 0.000090 0.000074 0.000059 0.000046 0.000034 0.000024 0.000016 0.000009 0.000003 -0.000003 -0.000008 -0.000012 -0.000017 -0.000021 -0.000025 -0.000028 -0.000031 -0.000033 -0.000033 -0.000034 -0.000033 -0.000031 -0.000029 -0.000027 -0.000024 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000039 -0.000041 -0.000042 -0.000043 -0.000043 -0.000041 -0.000038 -0.000034 -0.000029 -0.000022 -0.000015 -0.000007 0.000003 0.000013 0.000024 0.000036 0.000050 0.000065 0.000082 0.000099 0.000118 0.000138 0.000158 0.000179 0.000201 0.000222 0.000243 0.000262 0.000280 0.000296 0.000310 0.000320 0.000327 0.000332 0.000333 0.000332 0.000327 0.000320 0.000309 0.000295 0.000277 0.000257 0.000234 0.000210 0.000186 0.000161 0.000138 0.000116 0.000096 0.000078 0.000062 0.000047 0.000035 0.000024 0.000014 0.000005 -0.000003 -0.000011 -0.000018 -0.000024 -0.000029 -0.000033 -0.000036 -0.000038 -0.000038 -0.000038 -0.000036 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000026 -0.000029 -0.000033 -0.000036 -0.000039 -0.000042 -0.000045 -0.000048 -0.000049 -0.000049 -0.000048 -0.000045 -0.000040 -0.000034 -0.000027 -0.000017 -0.000006 0.000007 0.000021 0.000037 0.000055 0.000075 0.000096 0.000119 0.000144 0.000171 0.000199 0.000228 0.000257 0.000287 0.000318 0.000348 0.000377 0.000405 0.000431 0.000454 0.000473 0.000489 0.000500 0.000507 0.000509 0.000507 0.000500 0.000489 0.000473 0.000453 0.000428 0.000400 0.000369 0.000335 0.000301 0.000267 0.000234 0.000203 0.000173 0.000146 0.000121 0.000098 0.000077 0.000058 0.000042 0.000027 0.000013 0.000001 -0.000010 -0.000019 -0.000027 -0.000033 -0.000038 -0.000041 -0.000042 -0.000042 -0.000041 -0.000038 -0.000035 -0.000032 -0.000028 -0.000025 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000026 -0.000029 -0.000032 -0.000036 -0.000039 -0.000043 -0.000046 -0.000050 -0.000053 -0.000055 -0.000056 -0.000055 -0.000053 -0.000048 -0.000042 -0.000033 -0.000022 -0.000008 0.000008 0.000027 0.000049 0.000073 0.000100 0.000130 0.000162 0.000197 0.000234 0.000272 0.000312 0.000354 0.000396 0.000438 0.000480 0.000522 0.000563 0.000602 0.000638 0.000670 0.000698 0.000720 0.000736 0.000746 0.000750 0.000747 0.000738 0.000722 0.000700 0.000672 0.000638 0.000600 0.000557 0.000512 0.000465 0.000419 0.000373 0.000329 0.000287 0.000246 0.000209 0.000174 0.000141 0.000112 0.000085 0.000062 0.000040 0.000021 0.000005 -0.000009 -0.000021 -0.000030 -0.000037 -0.000042 -0.000044 -0.000045 -0.000044 -0.000042 -0.000039 -0.000035 -0.000031 -0.000028 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000035 -0.000039 -0.000043 -0.000047 -0.000051 -0.000054 -0.000058 -0.000061 -0.000063 -0.000063 -0.000062 -0.000058 -0.000051 -0.000042 -0.000029 -0.000013 0.000007 0.000030 0.000057 0.000089 0.000124 0.000164 0.000207 0.000254 0.000304 0.000357 0.000412 0.000468 0.000525 0.000584 0.000642 0.000701 0.000758 0.000814 0.000867 0.000916 0.000960 0.000998 0.001028 0.001051 0.001066 0.001071 0.001068 0.001056 0.001035 0.001005 0.000967 0.000922 0.000870 0.000814 0.000754 0.000691 0.000629 0.000566 0.000505 0.000446 0.000389 0.000334 0.000283 0.000235 0.000191 0.000151 0.000115 0.000082 0.000054 0.000030 0.000009 -0.000008 -0.000022 -0.000033 -0.000040 -0.000044 -0.000046 -0.000046 -0.000045 -0.000042 -0.000038 -0.000035 -0.000031 -0.000027 -0.000024 -0.000021 -0.000019 -0.000016 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000034 -0.000039 -0.000043 -0.000047 -0.000052 -0.000056 -0.000060 -0.000064 -0.000068 -0.000071 -0.000072 -0.000072 -0.000069 -0.000063 -0.000053 -0.000040 -0.000022 0.000001 0.000029 0.000062 0.000100 0.000145 0.000195 0.000251 0.000313 0.000379 0.000449 0.000522 0.000597 0.000675 0.000754 0.000833 0.000912 0.000991 0.001069 0.001143 0.001214 0.001280 0.001339 0.001389 0.001431 0.001461 0.001481 0.001489 0.001485 0.001469 0.001442 0.001403 0.001354 0.001294 0.001227 0.001153 0.001075 0.000993 0.000910 0.000826 0.000744 0.000662 0.000583 0.000506 0.000434 0.000365 0.000302 0.000243 0.000191 0.000144 0.000103 0.000067 0.000037 0.000013 -0.000007 -0.000022 -0.000034 -0.000041 -0.000045 -0.000047 -0.000046 -0.000044 -0.000041 -0.000038 -0.000034 -0.000031 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000036 -0.000042 -0.000047 -0.000052 -0.000057 -0.000062 -0.000067 -0.000072 -0.000076 -0.000080 -0.000082 -0.000083 -0.000082 -0.000077 -0.000068 -0.000055 -0.000035 -0.000010 0.000021 0.000060 0.000105 0.000159 0.000220 0.000290 0.000367 0.000451 0.000542 0.000637 0.000736 0.000839 0.000943 0.001048 0.001154 0.001260 0.001364 0.001466 0.001565 0.001658 0.001743 0.001820 0.001887 0.001941 0.001981 0.002007 0.002018 0.002014 0.001994 0.001959 0.001909 0.001846 0.001771 0.001685 0.001590 0.001489 0.001384 0.001276 0.001166 0.001056 0.000947 0.000840 0.000736 0.000635 0.000541 0.000452 0.000371 0.000297 0.000231 0.000173 0.000122 0.000080 0.000045 0.000017 -0.000005 -0.000022 -0.000033 -0.000041 -0.000045 -0.000047 -0.000046 -0.000044 -0.000041 -0.000038 -0.000035 -0.000032 -0.000029 -0.000027 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000038 -0.000044 -0.000051 -0.000057 -0.000064 -0.000070 -0.000076 -0.000081 -0.000086 -0.000091 -0.000095 -0.000097 -0.000098 -0.000095 -0.000087 -0.000075 -0.000056 -0.000029 0.000006 0.000049 0.000101 0.000164 0.000236 0.000320 0.000413 0.000517 0.000630 0.000750 0.000877 0.001009 0.001144 0.001281 0.001419 0.001558 0.001695 0.001831 0.001962 0.002089 0.002208 0.002318 0.002416 0.002501 0.002570 0.002622 0.002656 0.002670 0.002665 0.002641 0.002598 0.002536 0.002458 0.002364 0.002257 0.002138 0.002011 0.001877 0.001739 0.001597 0.001455 0.001312 0.001170 0.001031 0.000898 0.000770 0.000650 0.000540 0.000439 0.000348 0.000268 0.000199 0.000140 0.000091 0.000051 0.000020 -0.000004 -0.000022 -0.000034 -0.000042 -0.000046 -0.000048 -0.000048 -0.000046 -0.000043 -0.000040 -0.000037 -0.000035 -0.000032 -0.000030 -0.000027 -0.000025 -0.000022 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000046 -0.000054 -0.000062 -0.000070 -0.000078 -0.000085 -0.000092 -0.000099 -0.000105 -0.000110 -0.000114 -0.000117 -0.000116 -0.000111 -0.000101 -0.000083 -0.000057 -0.000021 0.000026 0.000084 0.000155 0.000238 0.000335 0.000446 0.000569 0.000706 0.000853 0.001011 0.001175 0.001346 0.001520 0.001696 0.001873 0.002050 0.002226 0.002397 0.002564 0.002724 0.002873 0.003011 0.003133 0.003239 0.003325 0.003390 0.003432 0.003451 0.003447 0.003418 0.003366 0.003292 0.003196 0.003082 0.002951 0.002806 0.002649 0.002483 0.002309 0.002131 0.001949 0.001766 0.001584 0.001404 0.001229 0.001062 0.000904 0.000758 0.000624 0.000502 0.000395 0.000301 0.000221 0.000155 0.000100 0.000056 0.000022 -0.000004 -0.000024 -0.000037 -0.000045 -0.000050 -0.000052 -0.000052 -0.000050 -0.000048 -0.000045 -0.000042 -0.000039 -0.000037 -0.000034 -0.000031 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000057 -0.000066 -0.000076 -0.000086 -0.000096 -0.000105 -0.000114 -0.000122 -0.000129 -0.000135 -0.000140 -0.000142 -0.000140 -0.000133 -0.000118 -0.000094 -0.000058 -0.000011 0.000051 0.000128 0.000221 0.000330 0.000457 0.000601 0.000761 0.000936 0.001126 0.001326 0.001535 0.001751 0.001971 0.002193 0.002415 0.002636 0.002855 0.003068 0.003274 0.003470 0.003653 0.003821 0.003971 0.004099 0.004204 0.004284 0.004336 0.004361 0.004357 0.004324 0.004264 0.004177 0.004064 0.003929 0.003773 0.003599 0.003410 0.003207 0.002995 0.002774 0.002548 0.002319 0.002089 0.001861 0.001639 0.001425 0.001222 0.001032 0.000858 0.000699 0.000558 0.000434 0.000328 0.000238 0.000163 0.000103 0.000055 0.000018 -0.000010 -0.000030 -0.000044 -0.000053 -0.000058 -0.000060 -0.000059 -0.000057 -0.000055 -0.000052 -0.000048 -0.000045 -0.000041 -0.000038 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000070 -0.000082 -0.000094 -0.000106 -0.000118 -0.000130 -0.000141 -0.000152 -0.000161 -0.000169 -0.000174 -0.000176 -0.000173 -0.000162 -0.000141 -0.000109 -0.000062 -0.000000 0.000080 0.000180 0.000299 0.000440 0.000602 0.000786 0.000989 0.001211 0.001448 0.001699 0.001959 0.002227 0.002498 0.002771 0.003044 0.003314 0.003580 0.003838 0.004086 0.004322 0.004542 0.004742 0.004920 0.005073 0.005198 0.005293 0.005356 0.005388 0.005386 0.005350 0.005283 0.005184 0.005055 0.004899 0.004718 0.004515 0.004292 0.004051 0.003797 0.003531 0.003256 0.002975 0.002692 0.002409 0.002132 0.001864 0.001609 0.001369 0.001146 0.000943 0.000761 0.000601 0.000462 0.000343 0.000244 0.000163 0.000098 0.000047 0.000007 -0.000022 -0.000044 -0.000058 -0.000066 -0.000070 -0.000071 -0.000070 -0.000067 -0.000064 -0.000060 -0.000056 -0.000051 -0.000046 -0.000041 -0.000036 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000041 -0.000050 -0.000061 -0.000074 -0.000087 -0.000102 -0.000117 -0.000132 -0.000147 -0.000162 -0.000177 -0.000190 -0.000203 -0.000213 -0.000219 -0.000221 -0.000216 -0.000201 -0.000173 -0.000131 -0.000071 0.000009 0.000112 0.000238 0.000390 0.000567 0.000771 0.001000 0.001253 0.001527 0.001820 0.002127 0.002445 0.002770 0.003098 0.003427 0.003754 0.004076 0.004391 0.004697 0.004989 0.005265 0.005521 0.005754 0.005961 0.006138 0.006284 0.006395 0.006471 0.006510 0.006512 0.006476 0.006404 0.006295 0.006153 0.005979 0.005774 0.005543 0.005286 0.005008 0.004711 0.004397 0.004070 0.003734 0.003393 0.003051 0.002713 0.002384 0.002069 0.001771 0.001493 0.001239 0.001009 0.000804 0.000626 0.000473 0.000344 0.000237 0.000150 0.000081 0.000027 -0.000014 -0.000044 -0.000065 -0.000078 -0.000085 -0.000087 -0.000087 -0.000084 -0.000080 -0.000075 -0.000069 -0.000063 -0.000057 -0.000050 -0.000044 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000052 -0.000063 -0.000077 -0.000092 -0.000109 -0.000127 -0.000146 -0.000166 -0.000185 -0.000205 -0.000223 -0.000241 -0.000257 -0.000271 -0.000279 -0.000281 -0.000274 -0.000254 -0.000218 -0.000164 -0.000087 0.000014 0.000142 0.000300 0.000489 0.000709 0.000960 0.001242 0.001551 0.001884 0.002237 0.002606 0.002986 0.003372 0.003760 0.004148 0.004531 0.004906 0.005272 0.005624 0.005959 0.006274 0.006565 0.006829 0.007063 0.007264 0.007429 0.007557 0.007646 0.007695 0.007702 0.007669 0.007595 0.007481 0.007329 0.007141 0.006917 0.006661 0.006375 0.006061 0.005723 0.005362 0.004983 0.004589 0.004187 0.003782 0.003378 0.002983 0.002602 0.002239 0.001899 0.001586 0.001300 0.001045 0.000821 0.000627 0.000462 0.000324 0.000212 0.000121 0.000049 -0.000006 -0.000047 -0.000075 -0.000093 -0.000104 -0.000108 -0.000108 -0.000105 -0.000100 -0.000094 -0.000086 -0.000078 -0.000070 -0.000062 -0.000054 -0.000046 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000052 -0.000065 -0.000080 -0.000097 -0.000116 -0.000137 -0.000160 -0.000184 -0.000209 -0.000234 -0.000260 -0.000285 -0.000308 -0.000330 -0.000347 -0.000359 -0.000361 -0.000352 -0.000326 -0.000281 -0.000212 -0.000116 0.000009 0.000168 0.000362 0.000593 0.000861 0.001166 0.001505 0.001875 0.002272 0.002691 0.003126 0.003571 0.004020 0.004470 0.004916 0.005354 0.005781 0.006194 0.006589 0.006963 0.007313 0.007635 0.007927 0.008184 0.008406 0.008589 0.008733 0.008835 0.008894 0.008911 0.008883 0.008813 0.008700 0.008544 0.008348 0.008112 0.007839 0.007529 0.007185 0.006810 0.006406 0.005977 0.005527 0.005064 0.004593 0.004122 0.003656 0.003204 0.002772 0.002363 0.001983 0.001636 0.001323 0.001046 0.000804 0.000598 0.000424 0.000280 0.000164 0.000071 -0.000000 -0.000053 -0.000091 -0.000115 -0.000130 -0.000136 -0.000136 -0.000133 -0.000126 -0.000118 -0.000108 -0.000097 -0.000087 -0.000076 -0.000066 -0.000057 -0.000049 -0.000041 -0.000035 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000042 -0.000053 -0.000066 -0.000082 -0.000101 -0.000122 -0.000146 -0.000173 -0.000202 -0.000232 -0.000265 -0.000298 -0.000331 -0.000364 -0.000396 -0.000425 -0.000448 -0.000464 -0.000468 -0.000456 -0.000424 -0.000367 -0.000282 -0.000165 -0.000011 0.000183 0.000418 0.000696 0.001018 0.001381 0.001783 0.002219 0.002683 0.003170 0.003672 0.004183 0.004695 0.005205 0.005706 0.006195 0.006669 0.007123 0.007554 0.007960 0.008337 0.008683 0.008995 0.009271 0.009509 0.009707 0.009864 0.009978 0.010050 0.010078 0.010062 0.010001 0.009895 0.009745 0.009551 0.009313 0.009031 0.008708 0.008343 0.007939 0.007499 0.007026 0.006525 0.006004 0.005470 0.004930 0.004393 0.003867 0.003360 0.002878 0.002427 0.002011 0.001634 0.001298 0.001003 0.000748 0.000533 0.000354 0.000208 0.000091 0.000001 -0.000066 -0.000114 -0.000146 -0.000164 -0.000172 -0.000173 -0.000168 -0.000159 -0.000148 -0.000135 -0.000122 -0.000108 -0.000095 -0.000083 -0.000071 -0.000061 -0.000052 -0.000043 -0.000036 -0.000029 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000041 -0.000053 -0.000067 -0.000084 -0.000104 -0.000128 -0.000155 -0.000185 -0.000218 -0.000255 -0.000294 -0.000336 -0.000379 -0.000424 -0.000468 -0.000510 -0.000548 -0.000580 -0.000602 -0.000608 -0.000594 -0.000555 -0.000487 -0.000383 -0.000240 -0.000054 0.000179 0.000460 0.000791 0.001170 0.001596 0.002065 0.002569 0.003103 0.003659 0.004227 0.004801 0.005373 0.005936 0.006486 0.007018 0.007528 0.008013 0.008470 0.008897 0.009291 0.009651 0.009974 0.010260 0.010507 0.010715 0.010882 0.011009 0.011094 0.011137 0.011136 0.011092 0.011004 0.010869 0.010689 0.010461 0.010185 0.009860 0.009487 0.009067 0.008602 0.008095 0.007552 0.006980 0.006387 0.005783 0.005176 0.004577 0.003994 0.003435 0.002908 0.002419 0.001972 0.001571 0.001216 0.000909 0.000647 0.000428 0.000249 0.000105 -0.000006 -0.000089 -0.000148 -0.000187 -0.000210 -0.000219 -0.000219 -0.000213 -0.000201 -0.000186 -0.000170 -0.000153 -0.000136 -0.000119 -0.000103 -0.000089 -0.000076 -0.000064 -0.000054 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000023 -0.000031 -0.000041 -0.000053 -0.000068 -0.000086 -0.000107 -0.000133 -0.000162 -0.000195 -0.000234 -0.000276 -0.000323 -0.000374 -0.000428 -0.000484 -0.000543 -0.000601 -0.000657 -0.000708 -0.000751 -0.000780 -0.000790 -0.000775 -0.000730 -0.000647 -0.000523 -0.000352 -0.000129 0.000147 0.000479 0.000867 0.001309 0.001801 0.002338 0.002912 0.003515 0.004137 0.004768 0.005399 0.006023 0.006631 0.007219 0.007781 0.008315 0.008817 0.009285 0.009717 0.010114 0.010474 0.010797 0.011082 0.011330 0.011541 0.011714 0.011850 0.011949 0.012010 0.012031 0.012012 0.011951 0.011845 0.011692 0.011489 0.011235 0.010926 0.010562 0.010142 0.009667 0.009141 0.008569 0.007958 0.007316 0.006654 0.005983 0.005313 0.004656 0.004020 0.003415 0.002849 0.002329 0.001858 0.001439 0.001074 0.000761 0.000498 0.000282 0.000109 -0.000026 -0.000126 -0.000198 -0.000244 -0.000271 -0.000281 -0.000280 -0.000270 -0.000254 -0.000235 -0.000214 -0.000192 -0.000170 -0.000149 -0.000130 -0.000112 -0.000095 -0.000081 -0.000067 -0.000056 -0.000045 -0.000036 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000003 -0.000006 -0.000010 -0.000015 -0.000021 -0.000030 -0.000040 -0.000052 -0.000068 -0.000087 -0.000109 -0.000136 -0.000168 -0.000204 -0.000247 -0.000295 -0.000349 -0.000408 -0.000474 -0.000544 -0.000618 -0.000694 -0.000771 -0.000845 -0.000912 -0.000969 -0.001008 -0.001024 -0.001009 -0.000957 -0.000860 -0.000712 -0.000510 -0.000247 0.000077 0.000464 0.000913 0.001421 0.001982 0.002589 0.003232 0.003900 0.004584 0.005270 0.005950 0.006613 0.007253 0.007864 0.008440 0.008979 0.009479 0.009939 0.010360 0.010742 0.011085 0.011392 0.011664 0.011902 0.012107 0.012281 0.012424 0.012536 0.012618 0.012667 0.012682 0.012659 0.012595 0.012486 0.012326 0.012112 0.011839 0.011504 0.011105 0.010641 0.010115 0.009531 0.008897 0.008220 0.007513 0.006787 0.006053 0.005325 0.004615 0.003932 0.003289 0.002692 0.002148 0.001661 0.001234 0.000866 0.000556 0.000301 0.000095 -0.000064 -0.000184 -0.000268 -0.000322 -0.000351 -0.000362 -0.000358 -0.000344 -0.000322 -0.000297 -0.000269 -0.000241 -0.000213 -0.000187 -0.000162 -0.000139 -0.000119 -0.000100 -0.000084 -0.000069 -0.000056 -0.000044 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000002 -0.000004 -0.000008 -0.000013 -0.000019 -0.000028 -0.000038 -0.000051 -0.000067 -0.000086 -0.000110 -0.000138 -0.000172 -0.000211 -0.000257 -0.000310 -0.000371 -0.000439 -0.000516 -0.000600 -0.000690 -0.000786 -0.000885 -0.000985 -0.001082 -0.001170 -0.001244 -0.001297 -0.001320 -0.001306 -0.001247 -0.001134 -0.000962 -0.000724 -0.000418 -0.000041 0.000405 0.000919 0.001495 0.002126 0.002801 0.003510 0.004239 0.004975 0.005707 0.006422 0.007111 0.007765 0.008378 0.008948 0.009470 0.009947 0.010377 0.010764 0.011111 0.011419 0.011694 0.011937 0.012152 0.012342 0.012509 0.012655 0.012780 0.012884 0.012966 0.013023 0.013051 0.013044 0.012995 0.012898 0.012746 0.012531 0.012248 0.011893 0.011464 0.010962 0.010389 0.009752 0.009060 0.008323 0.007555 0.006768 0.005978 0.005198 0.004441 0.003721 0.003047 0.002428 0.001871 0.001379 0.000954 0.000593 0.000296 0.000056 -0.000130 -0.000268 -0.000365 -0.000426 -0.000458 -0.000467 -0.000458 -0.000438 -0.000409 -0.000375 -0.000339 -0.000303 -0.000268 -0.000234 -0.000202 -0.000174 -0.000147 -0.000124 -0.000103 -0.000084 -0.000068 -0.000054 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000001 -0.000003 -0.000006 -0.000010 -0.000017 -0.000025 -0.000035 -0.000048 -0.000064 -0.000084 -0.000108 -0.000137 -0.000173 -0.000215 -0.000264 -0.000322 -0.000389 -0.000465 -0.000552 -0.000649 -0.000757 -0.000873 -0.000996 -0.001124 -0.001253 -0.001377 -0.001491 -0.001587 -0.001656 -0.001689 -0.001677 -0.001610 -0.001480 -0.001280 -0.001004 -0.000651 -0.000218 0.000291 0.000873 0.001519 0.002218 0.002960 0.003729 0.004511 0.005290 0.006054 0.006788 0.007483 0.008130 0.008724 0.009262 0.009743 0.010170 0.010546 0.010875 0.011164 0.011417 0.011640 0.011838 0.012016 0.012179 0.012331 0.012474 0.012610 0.012739 0.012859 0.012966 0.013055 0.013119 0.013149 0.013134 0.013066 0.012934 0.012729 0.012446 0.012079 0.011627 0.011091 0.010476 0.009791 0.009045 0.008252 0.007428 0.006587 0.005746 0.004921 0.004128 0.003379 0.002686 0.002057 0.001498 0.001012 0.000600 0.000258 -0.000017 -0.000231 -0.000389 -0.000498 -0.000565 -0.000597 -0.000603 -0.000587 -0.000558 -0.000518 -0.000474 -0.000427 -0.000380 -0.000334 -0.000291 -0.000251 -0.000215 -0.000182 -0.000152 -0.000126 -0.000103 -0.000083 -0.000066 -0.000051 -0.000039 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000008 -0.000014 -0.000021 -0.000031 -0.000044 -0.000060 -0.000080 -0.000104 -0.000134 -0.000170 -0.000214 -0.000267 -0.000329 -0.000401 -0.000485 -0.000581 -0.000691 -0.000815 -0.000951 -0.001099 -0.001256 -0.001419 -0.001583 -0.001741 -0.001885 -0.002007 -0.002096 -0.002141 -0.002131 -0.002056 -0.001907 -0.001676 -0.001359 -0.000954 -0.000461 0.000115 0.000766 0.001482 0.002249 0.003052 0.003875 0.004699 0.005509 0.006287 0.007022 0.007701 0.008317 0.008865 0.009345 0.009757 0.010108 0.010402 0.010648 0.010854 0.011029 0.011181 0.011317 0.011444 0.011569 0.011696 0.011831 0.011974 0.012128 0.012289 0.012453 0.012614 0.012762 0.012886 0.012974 0.013012 0.012988 0.012889 0.012705 0.012430 0.012058 0.011588 0.011023 0.010371 0.009640 0.008845 0.008000 0.007124 0.006234 0.005350 0.004490 0.003670 0.002904 0.002204 0.001578 0.001030 0.000563 0.000176 -0.000136 -0.000378 -0.000555 -0.000675 -0.000746 -0.000777 -0.000776 -0.000751 -0.000709 -0.000656 -0.000597 -0.000536 -0.000475 -0.000416 -0.000361 -0.000311 -0.000265 -0.000223 -0.000186 -0.000154 -0.000125 -0.000101 -0.000080 -0.000062 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000027 -0.000039 -0.000054 -0.000074 -0.000098 -0.000128 -0.000164 -0.000209 -0.000264 -0.000329 -0.000406 -0.000496 -0.000602 -0.000723 -0.000861 -0.001017 -0.001189 -0.001376 -0.001574 -0.001780 -0.001985 -0.002183 -0.002363 -0.002515 -0.002627 -0.002685 -0.002677 -0.002592 -0.002421 -0.002156 -0.001793 -0.001332 -0.000775 -0.000130 0.000592 0.001378 0.002210 0.003069 0.003937 0.004792 0.005615 0.006391 0.007104 0.007743 0.008301 0.008776 0.009169 0.009484 0.009729 0.009914 0.010052 0.010152 0.010228 0.010288 0.010344 0.010405 0.010479 0.010573 0.010692 0.010840 0.011017 0.011220 0.011447 0.011687 0.011931 0.012164 0.012371 0.012537 0.012644 0.012678 0.012623 0.012469 0.012208 0.011835 0.011351 0.010760 0.010072 0.009298 0.008454 0.007561 0.006637 0.005706 0.004787 0.003902 0.003067 0.002297 0.001604 0.000994 0.000472 0.000038 -0.000312 -0.000581 -0.000776 -0.000906 -0.000980 -0.001006 -0.000995 -0.000956 -0.000898 -0.000827 -0.000749 -0.000670 -0.000592 -0.000517 -0.000447 -0.000382 -0.000324 -0.000272 -0.000226 -0.000186 -0.000151 -0.000121 -0.000096 -0.000075 -0.000057 -0.000043 -0.000033 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000014 -0.000023 -0.000034 -0.000048 -0.000066 -0.000090 -0.000119 -0.000155 -0.000200 -0.000255 -0.000322 -0.000403 -0.000499 -0.000611 -0.000743 -0.000895 -0.001068 -0.001263 -0.001478 -0.001711 -0.001959 -0.002214 -0.002468 -0.002713 -0.002934 -0.003120 -0.003256 -0.003328 -0.003321 -0.003224 -0.003027 -0.002722 -0.002308 -0.001786 -0.001161 -0.000443 0.000352 0.001206 0.002099 0.003008 0.003910 0.004781 0.005602 0.006354 0.007022 0.007595 0.008069 0.008442 0.008718 0.008907 0.009020 0.009070 0.009074 0.009046 0.009001 0.008953 0.008914 0.008895 0.008907 0.008958 0.009054 0.009200 0.009398 0.009644 0.009934 0.010259 0.010606 0.010959 0.011301 0.011612 0.011873 0.012063 0.012164 0.012161 0.012041 0.011797 0.011425 0.010926 0.010308 0.009581 0.008763 0.007872 0.006932 0.005967 0.005001 0.004058 0.003159 0.002322 0.001563 0.000891 0.000314 -0.000168 -0.000555 -0.000852 -0.001065 -0.001203 -0.001275 -0.001294 -0.001269 -0.001211 -0.001131 -0.001038 -0.000937 -0.000834 -0.000733 -0.000638 -0.000549 -0.000468 -0.000395 -0.000331 -0.000274 -0.000225 -0.000182 -0.000146 -0.000115 -0.000090 -0.000069 -0.000052 -0.000039 -0.000029 -0.000021 -0.000016 -0.000012 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000019 -0.000028 -0.000041 -0.000059 -0.000080 -0.000108 -0.000143 -0.000187 -0.000242 -0.000309 -0.000392 -0.000491 -0.000609 -0.000749 -0.000913 -0.001102 -0.001317 -0.001558 -0.001825 -0.002113 -0.002417 -0.002730 -0.003041 -0.003338 -0.003606 -0.003829 -0.003991 -0.004076 -0.004067 -0.003953 -0.003724 -0.003374 -0.002902 -0.002312 -0.001612 -0.000819 0.000050 0.000972 0.001922 0.002872 0.003797 0.004670 0.005469 0.006175 0.006774 0.007255 0.007617 0.007860 0.007993 0.008029 0.007983 0.007876 0.007725 0.007549 0.007368 0.007195 0.007048 0.006938 0.006878 0.006877 0.006944 0.007083 0.007296 0.007581 0.007934 0.008344 0.008797 0.009277 0.009763 0.010233 0.010663 0.011029 0.011310 0.011484 0.011535 0.011449 0.011219 0.010843 0.010324 0.009673 0.008904 0.008039 0.007100 0.006116 0.005115 0.004122 0.003165 0.002266 0.001443 0.000709 0.000076 -0.000454 -0.000878 -0.001202 -0.001431 -0.001574 -0.001643 -0.001649 -0.001605 -0.001524 -0.001417 -0.001294 -0.001164 -0.001033 -0.000905 -0.000784 -0.000672 -0.000571 -0.000480 -0.000400 -0.000331 -0.000270 -0.000219 -0.000175 -0.000138 -0.000107 -0.000083 -0.000063 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000015 -0.000024 -0.000035 -0.000051 -0.000071 -0.000097 -0.000130 -0.000173 -0.000226 -0.000292 -0.000374 -0.000474 -0.000596 -0.000742 -0.000914 -0.001115 -0.001348 -0.001613 -0.001910 -0.002236 -0.002588 -0.002958 -0.003336 -0.003710 -0.004065 -0.004383 -0.004645 -0.004833 -0.004928 -0.004914 -0.004777 -0.004508 -0.004103 -0.003564 -0.002898 -0.002119 -0.001244 -0.000299 0.000689 0.001690 0.002673 0.003608 0.004467 0.005225 0.005864 0.006369 0.006733 0.006956 0.007043 0.007008 0.006868 0.006644 0.006359 0.006036 0.005700 0.005369 0.005063 0.004798 0.004590 0.004450 0.004391 0.004421 0.004546 0.004768 0.005087 0.005497 0.005987 0.006545 0.007151 0.007784 0.008419 0.009029 0.009587 0.010066 0.010439 0.010684 0.010784 0.010724 0.010499 0.010108 0.009558 0.008864 0.008046 0.007129 0.006142 0.005117 0.004085 0.003076 0.002118 0.001232 0.000438 -0.000251 -0.000828 -0.001291 -0.001641 -0.001884 -0.002030 -0.002091 -0.002080 -0.002012 -0.001902 -0.001761 -0.001604 -0.001438 -0.001271 -0.001110 -0.000959 -0.000819 -0.000693 -0.000581 -0.000483 -0.000398 -0.000325 -0.000262 -0.000209 -0.000165 -0.000129 -0.000099 -0.000075 -0.000056 -0.000042 -0.000031 -0.000023 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000013 -0.000020 -0.000030 -0.000044 -0.000062 -0.000086 -0.000117 -0.000157 -0.000207 -0.000271 -0.000351 -0.000451 -0.000573 -0.000721 -0.000898 -0.001109 -0.001355 -0.001640 -0.001963 -0.002323 -0.002719 -0.003143 -0.003587 -0.004038 -0.004481 -0.004898 -0.005268 -0.005570 -0.005781 -0.005882 -0.005854 -0.005685 -0.005367 -0.004897 -0.004280 -0.003529 -0.002660 -0.001700 -0.000676 0.000377 0.001425 0.002431 0.003363 0.004191 0.004889 0.005438 0.005826 0.006049 0.006110 0.006019 0.005796 0.005462 0.005044 0.004569 0.004066 0.003561 0.003076 0.002632 0.002247 0.001937 0.001716 0.001594 0.001582 0.001686 0.001909 0.002251 0.002707 0.003268 0.003921 0.004646 0.005421 0.006219 0.007012 0.007768 0.008455 0.009043 0.009502 0.009809 0.009944 0.009895 0.009658 0.009235 0.008639 0.007890 0.007012 0.006038 0.005003 0.003940 0.002886 0.001872 0.000926 0.000072 -0.000674 -0.001300 -0.001800 -0.002177 -0.002433 -0.002580 -0.002630 -0.002598 -0.002500 -0.002354 -0.002173 -0.001973 -0.001764 -0.001556 -0.001355 -0.001167 -0.000994 -0.000839 -0.000701 -0.000581 -0.000477 -0.000389 -0.000314 -0.000250 -0.000197 -0.000154 -0.000118 -0.000090 -0.000067 -0.000050 -0.000037 -0.000027 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000011 -0.000017 -0.000025 -0.000037 -0.000053 -0.000075 -0.000104 -0.000141 -0.000188 -0.000249 -0.000326 -0.000422 -0.000542 -0.000689 -0.000868 -0.001083 -0.001339 -0.001637 -0.001981 -0.002370 -0.002804 -0.003278 -0.003783 -0.004308 -0.004839 -0.005356 -0.005838 -0.006261 -0.006599 -0.006829 -0.006927 -0.006877 -0.006664 -0.006283 -0.005734 -0.005027 -0.004178 -0.003211 -0.002158 -0.001053 0.000064 0.001153 0.002174 0.003090 0.003870 0.004488 0.004926 0.005176 0.005236 0.005116 0.004830 0.004404 0.003866 0.003246 0.002578 0.001894 0.001221 0.000586 0.000008 -0.000492 -0.000900 -0.001202 -0.001387 -0.001446 -0.001370 -0.001157 -0.000804 -0.000317 0.000299 0.001029 0.001857 0.002760 0.003711 0.004679 0.005630 0.006528 0.007337 0.008021 0.008551 0.008899 0.009048 0.008987 0.008714 0.008237 0.007576 0.006756 0.005810 0.004774 0.003690 0.002595 0.001529 0.000524 -0.000391 -0.001195 -0.001871 -0.002411 -0.002815 -0.003085 -0.003231 -0.003267 -0.003209 -0.003077 -0.002888 -0.002660 -0.002410 -0.002150 -0.001892 -0.001644 -0.001412 -0.001200 -0.001010 -0.000842 -0.000696 -0.000571 -0.000464 -0.000374 -0.000299 -0.000236 -0.000184 -0.000141 -0.000107 -0.000081 -0.000060 -0.000044 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000031 -0.000046 -0.000065 -0.000091 -0.000125 -0.000169 -0.000226 -0.000298 -0.000390 -0.000505 -0.000649 -0.000826 -0.001041 -0.001300 -0.001606 -0.001964 -0.002376 -0.002841 -0.003357 -0.003917 -0.004511 -0.005125 -0.005740 -0.006334 -0.006881 -0.007354 -0.007724 -0.007964 -0.008049 -0.007963 -0.007691 -0.007231 -0.006588 -0.005775 -0.004815 -0.003739 -0.002585 -0.001395 -0.000215 0.000909 0.001934 0.002821 0.003536 0.004056 0.004365 0.004457 0.004338 0.004021 0.003530 0.002894 0.002148 0.001329 0.000473 -0.000383 -0.001211 -0.001984 -0.002681 -0.003284 -0.003779 -0.004155 -0.004400 -0.004506 -0.004465 -0.004273 -0.003927 -0.003429 -0.002783 -0.002000 -0.001094 -0.000087 0.000995 0.002121 0.003254 0.004355 0.005382 0.006295 0.007055 0.007629 0.007990 0.008122 0.008016 0.007678 0.007123 0.006375 0.005469 0.004444 0.003344 0.002214 0.001096 0.000031 -0.000947 -0.001811 -0.002541 -0.003124 -0.003557 -0.003841 -0.003986 -0.004007 -0.003921 -0.003748 -0.003511 -0.003229 -0.002920 -0.002602 -0.002286 -0.001983 -0.001700 -0.001441 -0.001210 -0.001007 -0.000831 -0.000681 -0.000553 -0.000445 -0.000355 -0.000280 -0.000219 -0.000169 -0.000128 -0.000096 -0.000071 -0.000052 -0.000038 -0.000027 -0.000020 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000012 -0.000018 -0.000027 -0.000039 -0.000056 -0.000079 -0.000109 -0.000150 -0.000202 -0.000270 -0.000356 -0.000465 -0.000603 -0.000774 -0.000986 -0.001242 -0.001551 -0.001915 -0.002341 -0.002828 -0.003377 -0.003983 -0.004638 -0.005328 -0.006036 -0.006738 -0.007410 -0.008020 -0.008537 -0.008930 -0.009169 -0.009228 -0.009088 -0.008740 -0.008183 -0.007426 -0.006489 -0.005403 -0.004206 -0.002943 -0.001664 -0.000423 0.000732 0.001751 0.002595 0.003230 0.003634 0.003796 0.003715 0.003403 0.002880 0.002179 0.001334 0.000387 -0.000619 -0.001645 -0.002653 -0.003613 -0.004498 -0.005290 -0.005974 -0.006537 -0.006972 -0.007269 -0.007422 -0.007423 -0.007266 -0.006946 -0.006463 -0.005816 -0.005014 -0.004065 -0.002988 -0.001807 -0.000552 0.000739 0.002025 0.003258 0.004392 0.005382 0.006186 0.006768 0.007104 0.007181 0.006995 0.006559 0.005897 0.005041 0.004035 0.002925 0.001760 0.000591 -0.000537 -0.001583 -0.002513 -0.003302 -0.003934 -0.004400 -0.004702 -0.004848 -0.004853 -0.004736 -0.004521 -0.004229 -0.003886 -0.003512 -0.003126 -0.002743 -0.002377 -0.002034 -0.001722 -0.001444 -0.001199 -0.000988 -0.000808 -0.000656 -0.000528 -0.000421 -0.000332 -0.000260 -0.000200 -0.000153 -0.000115 -0.000085 -0.000062 -0.000045 -0.000033 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000016 -0.000023 -0.000033 -0.000048 -0.000067 -0.000094 -0.000130 -0.000178 -0.000240 -0.000320 -0.000423 -0.000553 -0.000716 -0.000919 -0.001170 -0.001473 -0.001838 -0.002268 -0.002769 -0.003340 -0.003981 -0.004685 -0.005441 -0.006232 -0.007037 -0.007828 -0.008575 -0.009243 -0.009797 -0.010201 -0.010423 -0.010437 -0.010225 -0.009779 -0.009102 -0.008210 -0.007131 -0.005902 -0.004570 -0.003190 -0.001820 -0.000518 0.000661 0.001664 0.002452 0.002991 0.003264 0.003264 0.002997 0.002484 0.001753 0.000844 -0.000200 -0.001331 -0.002502 -0.003671 -0.004798 -0.005854 -0.006816 -0.007668 -0.008399 -0.009004 -0.009477 -0.009813 -0.010009 -0.010056 -0.009948 -0.009678 -0.009240 -0.008630 -0.007848 -0.006900 -0.005797 -0.004559 -0.003214 -0.001800 -0.000359 0.001058 0.002397 0.003607 0.004637 0.005442 0.005989 0.006254 0.006231 0.005926 0.005358 0.004561 0.003578 0.002460 0.001261 0.000037 -0.001159 -0.002279 -0.003284 -0.004141 -0.004829 -0.005337 -0.005663 -0.005814 -0.005805 -0.005658 -0.005396 -0.005047 -0.004636 -0.004189 -0.003728 -0.003270 -0.002830 -0.002420 -0.002047 -0.001713 -0.001421 -0.001170 -0.000955 -0.000774 -0.000622 -0.000496 -0.000392 -0.000307 -0.000237 -0.000181 -0.000136 -0.000101 -0.000074 -0.000054 -0.000039 -0.000028 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000013 -0.000019 -0.000028 -0.000040 -0.000057 -0.000080 -0.000112 -0.000154 -0.000210 -0.000283 -0.000378 -0.000499 -0.000652 -0.000845 -0.001084 -0.001379 -0.001736 -0.002163 -0.002666 -0.003249 -0.003912 -0.004652 -0.005461 -0.006324 -0.007220 -0.008123 -0.009001 -0.009818 -0.010535 -0.011113 -0.011512 -0.011699 -0.011647 -0.011339 -0.010770 -0.009950 -0.008901 -0.007658 -0.006269 -0.004791 -0.003286 -0.001820 -0.000459 0.000737 0.001714 0.002431 0.002860 0.002987 0.002812 0.002351 0.001633 0.000696 -0.000410 -0.001635 -0.002924 -0.004227 -0.005498 -0.006700 -0.007806 -0.008797 -0.009663 -0.010401 -0.011010 -0.011494 -0.011851 -0.012081 -0.012178 -0.012134 -0.011939 -0.011581 -0.011049 -0.010337 -0.009440 -0.008363 -0.007121 -0.005736 -0.004243 -0.002686 -0.001118 0.000402 0.001814 0.003058 0.004080 0.004837 0.005296 0.005441 0.005272 0.004805 0.004072 0.003115 0.001989 0.000753 -0.000532 -0.001804 -0.003010 -0.004100 -0.005038 -0.005794 -0.006354 -0.006713 -0.006876 -0.006859 -0.006682 -0.006374 -0.005964 -0.005482 -0.004955 -0.004410 -0.003869 -0.003348 -0.002862 -0.002418 -0.002022 -0.001676 -0.001377 -0.001123 -0.000909 -0.000730 -0.000582 -0.000460 -0.000360 -0.000278 -0.000213 -0.000161 -0.000120 -0.000088 -0.000064 -0.000046 -0.000034 -0.000024 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000016 -0.000023 -0.000033 -0.000048 -0.000068 -0.000095 -0.000132 -0.000181 -0.000246 -0.000332 -0.000442 -0.000584 -0.000764 -0.000990 -0.001270 -0.001614 -0.002030 -0.002526 -0.003109 -0.003781 -0.004543 -0.005388 -0.006306 -0.007279 -0.008281 -0.009281 -0.010242 -0.011121 -0.011876 -0.012462 -0.012838 -0.012968 -0.012825 -0.012394 -0.011677 -0.010688 -0.009457 -0.008030 -0.006464 -0.004825 -0.003187 -0.001624 -0.000208 0.000997 0.001936 0.002569 0.002873 0.002840 0.002480 0.001818 0.000895 -0.000239 -0.001526 -0.002906 -0.004318 -0.005709 -0.007033 -0.008255 -0.009353 -0.010314 -0.011139 -0.011832 -0.012403 -0.012863 -0.013218 -0.013472 -0.013620 -0.013655 -0.013561 -0.013320 -0.012913 -0.012323 -0.011536 -0.010546 -0.009358 -0.007990 -0.006472 -0.004846 -0.003168 -0.001500 0.000088 0.001528 0.002757 0.003717 0.004368 0.004683 0.004654 0.004292 0.003624 0.002693 0.001557 0.000277 -0.001077 -0.002437 -0.003741 -0.004933 -0.005966 -0.006806 -0.007432 -0.007837 -0.008022 -0.008004 -0.007804 -0.007452 -0.006980 -0.006422 -0.005811 -0.005177 -0.004544 -0.003934 -0.003362 -0.002840 -0.002374 -0.001965 -0.001613 -0.001313 -0.001062 -0.000852 -0.000679 -0.000536 -0.000419 -0.000325 -0.000249 -0.000188 -0.000141 -0.000104 -0.000076 -0.000055 -0.000040 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000018 -0.000027 -0.000039 -0.000056 -0.000079 -0.000111 -0.000153 -0.000210 -0.000286 -0.000385 -0.000514 -0.000679 -0.000889 -0.001151 -0.001476 -0.001874 -0.002355 -0.002926 -0.003594 -0.004362 -0.005228 -0.006183 -0.007214 -0.008298 -0.009405 -0.010498 -0.011533 -0.012465 -0.013242 -0.013818 -0.014148 -0.014195 -0.013935 -0.013354 -0.012460 -0.011275 -0.009838 -0.008205 -0.006445 -0.004635 -0.002859 -0.001199 0.000268 0.001472 0.002360 0.002894 0.003057 0.002851 0.002296 0.001430 0.000306 -0.001013 -0.002458 -0.003960 -0.005453 -0.006881 -0.008199 -0.009377 -0.010399 -0.011265 -0.011983 -0.012573 -0.013055 -0.013451 -0.013776 -0.014039 -0.014239 -0.014366 -0.014400 -0.014315 -0.014082 -0.013671 -0.013056 -0.012219 -0.011152 -0.009864 -0.008380 -0.006739 -0.004997 -0.003222 -0.001488 0.000125 0.001543 0.002698 0.003536 0.004019 0.004130 0.003872 0.003269 0.002363 0.001211 -0.000119 -0.001554 -0.003017 -0.004436 -0.005746 -0.006894 -0.007837 -0.008548 -0.009014 -0.009236 -0.009227 -0.009011 -0.008619 -0.008088 -0.007454 -0.006755 -0.006025 -0.005294 -0.004587 -0.003922 -0.003314 -0.002769 -0.002291 -0.001878 -0.001528 -0.001234 -0.000989 -0.000786 -0.000621 -0.000485 -0.000376 -0.000288 -0.000219 -0.000164 -0.000121 -0.000089 -0.000065 -0.000047 -0.000034 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000008 -0.000013 -0.000021 -0.000031 -0.000046 -0.000065 -0.000092 -0.000128 -0.000177 -0.000243 -0.000330 -0.000445 -0.000593 -0.000784 -0.001025 -0.001328 -0.001702 -0.002159 -0.002709 -0.003360 -0.004119 -0.004987 -0.005961 -0.007029 -0.008174 -0.009368 -0.010576 -0.011755 -0.012855 -0.013823 -0.014606 -0.015150 -0.015410 -0.015348 -0.014940 -0.014181 -0.013081 -0.011673 -0.010006 -0.008148 -0.006179 -0.004189 -0.002271 -0.000516 0.000992 0.002184 0.003005 0.003424 0.003430 0.003036 0.002277 0.001204 -0.000114 -0.001602 -0.003179 -0.004765 -0.006292 -0.007699 -0.008946 -0.010008 -0.010882 -0.011577 -0.012120 -0.012542 -0.012879 -0.013166 -0.013429 -0.013683 -0.013932 -0.014162 -0.014351 -0.014462 -0.014453 -0.014280 -0.013902 -0.013285 -0.012408 -0.011268 -0.009881 -0.008283 -0.006529 -0.004688 -0.002844 -0.001084 0.000505 0.001842 0.002858 0.003506 0.003755 0.003601 0.003061 0.002176 0.001001 -0.000390 -0.001918 -0.003500 -0.005053 -0.006503 -0.007788 -0.008855 -0.009672 -0.010219 -0.010494 -0.010510 -0.010289 -0.009865 -0.009278 -0.008570 -0.007782 -0.006953 -0.006119 -0.005308 -0.004543 -0.003840 -0.003209 -0.002654 -0.002175 -0.001767 -0.001425 -0.001140 -0.000906 -0.000714 -0.000558 -0.000432 -0.000332 -0.000252 -0.000189 -0.000141 -0.000104 -0.000076 -0.000055 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000005 -0.000009 -0.000015 -0.000024 -0.000036 -0.000053 -0.000075 -0.000105 -0.000146 -0.000202 -0.000278 -0.000377 -0.000509 -0.000679 -0.000897 -0.001173 -0.001519 -0.001946 -0.002465 -0.003088 -0.003824 -0.004678 -0.005649 -0.006733 -0.007915 -0.009172 -0.010473 -0.011775 -0.013030 -0.014181 -0.015170 -0.015938 -0.016427 -0.016590 -0.016390 -0.015806 -0.014838 -0.013505 -0.011848 -0.009930 -0.007829 -0.005640 -0.003464 -0.001405 0.000439 0.001978 0.003142 0.003878 0.004162 0.003993 0.003397 0.002424 0.001143 -0.000363 -0.002002 -0.003682 -0.005313 -0.006821 -0.008147 -0.009253 -0.010127 -0.010774 -0.011222 -0.011514 -0.011699 -0.011833 -0.011962 -0.012128 -0.012354 -0.012646 -0.012991 -0.013358 -0.013702 -0.013967 -0.014090 -0.014013 -0.013684 -0.013066 -0.012142 -0.010917 -0.009421 -0.007705 -0.005844 -0.003925 -0.002046 -0.000307 0.001198 0.002386 0.003193 0.003578 0.003526 0.003047 0.002178 0.000974 -0.000489 -0.002125 -0.003843 -0.005551 -0.007164 -0.008610 -0.009827 -0.010773 -0.011424 -0.011773 -0.011829 -0.011618 -0.011173 -0.010538 -0.009759 -0.008882 -0.007954 -0.007013 -0.006093 -0.005221 -0.004417 -0.003693 -0.003055 -0.002502 -0.002031 -0.001635 -0.001307 -0.001036 -0.000816 -0.000637 -0.000493 -0.000379 -0.000288 -0.000217 -0.000162 -0.000119 -0.000088 -0.000064 -0.000047 -0.000034 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000002 -0.000005 -0.000010 -0.000017 -0.000027 -0.000041 -0.000060 -0.000085 -0.000120 -0.000167 -0.000230 -0.000315 -0.000429 -0.000578 -0.000771 -0.001019 -0.001332 -0.001723 -0.002205 -0.002790 -0.003489 -0.004312 -0.005262 -0.006339 -0.007533 -0.008827 -0.010193 -0.011593 -0.012981 -0.014299 -0.015486 -0.016477 -0.017206 -0.017614 -0.017653 -0.017287 -0.016499 -0.015294 -0.013701 -0.011773 -0.009584 -0.007228 -0.004812 -0.002448 -0.000252 0.001670 0.003225 0.004341 0.004971 0.005097 0.004733 0.003919 0.002722 0.001229 -0.000458 -0.002232 -0.003985 -0.005620 -0.007058 -0.008242 -0.009139 -0.009748 -0.010091 -0.010215 -0.010181 -0.010061 -0.009929 -0.009852 -0.009884 -0.010059 -0.010386 -0.010853 -0.011421 -0.012033 -0.012616 -0.013090 -0.013376 -0.013401 -0.013109 -0.012466 -0.011465 -0.010127 -0.008500 -0.006660 -0.004700 -0.002728 -0.000857 0.000803 0.002155 0.003118 0.003638 0.003687 0.003267 0.002409 0.001169 -0.000376 -0.002134 -0.004006 -0.005890 -0.007691 -0.009322 -0.010715 -0.011817 -0.012597 -0.013042 -0.013160 -0.012974 -0.012522 -0.011848 -0.011005 -0.010044 -0.009017 -0.007968 -0.006936 -0.005953 -0.005043 -0.004219 -0.003491 -0.002859 -0.002319 -0.001865 -0.001489 -0.001179 -0.000927 -0.000723 -0.000559 -0.000429 -0.000327 -0.000246 -0.000184 -0.000136 -0.000100 -0.000073 -0.000054 -0.000039 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000002 -0.000006 -0.000011 -0.000019 -0.000031 -0.000047 -0.000068 -0.000096 -0.000135 -0.000188 -0.000260 -0.000356 -0.000483 -0.000651 -0.000869 -0.001147 -0.001499 -0.001937 -0.002476 -0.003128 -0.003906 -0.004817 -0.005864 -0.007045 -0.008347 -0.009749 -0.011217 -0.012709 -0.014169 -0.015536 -0.016740 -0.017711 -0.018378 -0.018681 -0.018569 -0.018008 -0.016988 -0.015521 -0.013646 -0.011428 -0.008956 -0.006336 -0.003689 -0.001142 0.001181 0.003165 0.004715 0.005760 0.006258 0.006203 0.005620 0.004569 0.003135 0.001426 -0.000438 -0.002329 -0.004129 -0.005730 -0.007050 -0.008033 -0.008656 -0.008929 -0.008894 -0.008617 -0.008184 -0.007692 -0.007237 -0.006905 -0.006766 -0.006866 -0.007220 -0.007813 -0.008599 -0.009509 -0.010451 -0.011326 -0.012029 -0.012467 -0.012561 -0.012259 -0.011538 -0.010409 -0.008917 -0.007136 -0.005165 -0.003123 -0.001135 0.000672 0.002183 0.003301 0.003957 0.004108 0.003747 0.002899 0.001618 -0.000018 -0.001912 -0.003954 -0.006035 -0.008046 -0.009890 -0.011486 -0.012771 -0.013705 -0.014271 -0.014473 -0.014333 -0.013888 -0.013190 -0.012292 -0.011253 -0.010130 -0.008973 -0.007829 -0.006732 -0.005711 -0.004784 -0.003960 -0.003243 -0.002630 -0.002114 -0.001685 -0.001333 -0.001046 -0.000815 -0.000630 -0.000484 -0.000368 -0.000278 -0.000208 -0.000155 -0.000114 -0.000084 -0.000061 -0.000045 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000007 -0.000013 -0.000022 -0.000035 -0.000053 -0.000077 -0.000109 -0.000152 -0.000211 -0.000291 -0.000398 -0.000541 -0.000729 -0.000971 -0.001281 -0.001672 -0.002159 -0.002755 -0.003475 -0.004331 -0.005330 -0.006473 -0.007755 -0.009161 -0.010663 -0.012225 -0.013796 -0.015316 -0.016714 -0.017915 -0.018844 -0.019425 -0.019596 -0.019307 -0.018527 -0.017251 -0.015500 -0.013325 -0.010804 -0.008040 -0.005154 -0.002282 0.000438 0.002871 0.004897 0.006417 0.007362 0.007700 0.007434 0.006607 0.005297 0.003612 0.001680 -0.000357 -0.002354 -0.004178 -0.005712 -0.006871 -0.007601 -0.007890 -0.007763 -0.007281 -0.006536 -0.005639 -0.004713 -0.003879 -0.003246 -0.002902 -0.002904 -0.003274 -0.003994 -0.005012 -0.006243 -0.007578 -0.008893 -0.010061 -0.010962 -0.011494 -0.011583 -0.011190 -0.010314 -0.008992 -0.007300 -0.005342 -0.003246 -0.001151 0.000798 0.002469 0.003745 0.004540 0.004798 0.004500 0.003663 0.002339 0.000606 -0.001432 -0.003661 -0.005956 -0.008200 -0.010280 -0.012105 -0.013600 -0.014716 -0.015429 -0.015738 -0.015664 -0.015247 -0.014538 -0.013598 -0.012490 -0.011277 -0.010016 -0.008760 -0.007549 -0.006415 -0.005380 -0.004458 -0.003653 -0.002962 -0.002380 -0.001895 -0.001497 -0.001174 -0.000914 -0.000706 -0.000542 -0.000413 -0.000313 -0.000235 -0.000175 -0.000129 -0.000095 -0.000069 -0.000050 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000003 -0.000008 -0.000015 -0.000026 -0.000040 -0.000060 -0.000086 -0.000122 -0.000170 -0.000236 -0.000324 -0.000443 -0.000601 -0.000808 -0.001076 -0.001418 -0.001849 -0.002383 -0.003037 -0.003824 -0.004756 -0.005840 -0.007076 -0.008454 -0.009957 -0.011552 -0.013196 -0.014833 -0.016394 -0.017805 -0.018983 -0.019846 -0.020318 -0.020333 -0.019843 -0.018821 -0.017270 -0.015220 -0.012734 -0.009903 -0.006846 -0.003700 -0.000613 0.002262 0.004783 0.006823 0.008282 0.009096 0.009240 0.008733 0.007634 0.006043 0.004088 0.001924 -0.000287 -0.002383 -0.004213 -0.005654 -0.006616 -0.007051 -0.006956 -0.006375 -0.005390 -0.004119 -0.002702 -0.001288 -0.000028 0.000945 0.001526 0.001643 0.001270 0.000425 -0.000833 -0.002402 -0.004154 -0.005942 -0.007610 -0.009012 -0.010020 -0.010538 -0.010509 -0.009917 -0.008793 -0.007210 -0.005279 -0.003137 -0.000939 0.001154 0.002990 0.004433 0.005377 0.005751 0.005524 0.004704 0.003338 0.001507 -0.000683 -0.003107 -0.005632 -0.008127 -0.010466 -0.012544 -0.014274 -0.015598 -0.016483 -0.016924 -0.016940 -0.016570 -0.015868 -0.014899 -0.013734 -0.012439 -0.011081 -0.009716 -0.008392 -0.007145 -0.006002 -0.004979 -0.004083 -0.003312 -0.002660 -0.002118 -0.001672 -0.001310 -0.001019 -0.000787 -0.000604 -0.000461 -0.000349 -0.000263 -0.000196 -0.000146 -0.000107 -0.000078 -0.000057 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000001 -0.000004 -0.000010 -0.000018 -0.000029 -0.000045 -0.000067 -0.000096 -0.000136 -0.000189 -0.000261 -0.000359 -0.000489 -0.000662 -0.000889 -0.001182 -0.001555 -0.002024 -0.002605 -0.003315 -0.004167 -0.005173 -0.006338 -0.007660 -0.009128 -0.010719 -0.012395 -0.014108 -0.015794 -0.017381 -0.018784 -0.019916 -0.020692 -0.021032 -0.020869 -0.020158 -0.018878 -0.017037 -0.014679 -0.011877 -0.008739 -0.005397 -0.002003 0.001279 0.004286 0.006865 0.008887 0.010251 0.010898 0.010814 0.010032 0.008631 0.006733 0.004491 0.002081 -0.000310 -0.002501 -0.004327 -0.005657 -0.006397 -0.006505 -0.005991 -0.004914 -0.003383 -0.001542 0.000440 0.002381 0.004104 0.005450 0.006293 0.006550 0.006185 0.005219 0.003720 0.001803 -0.000381 -0.002659 -0.004849 -0.006776 -0.008286 -0.009258 -0.009613 -0.009324 -0.008412 -0.006949 -0.005049 -0.002861 -0.000554 0.001692 0.003705 0.005328 0.006437 0.006942 0.006798 0.006006 0.004606 0.002680 0.000339 -0.002287 -0.005052 -0.007811 -0.010427 -0.012778 -0.014767 -0.016323 -0.017405 -0.018002 -0.018130 -0.017828 -0.017153 -0.016173 -0.014963 -0.013599 -0.012151 -0.010683 -0.009249 -0.007892 -0.006641 -0.005517 -0.004528 -0.003675 -0.002953 -0.002350 -0.001855 -0.001452 -0.001129 -0.000872 -0.000670 -0.000511 -0.000388 -0.000292 -0.000219 -0.000163 -0.000120 -0.000088 -0.000064 -0.000046 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000002 -0.000005 -0.000011 -0.000020 -0.000033 -0.000051 -0.000074 -0.000107 -0.000150 -0.000208 -0.000287 -0.000393 -0.000535 -0.000723 -0.000968 -0.001285 -0.001688 -0.002195 -0.002821 -0.003583 -0.004496 -0.005571 -0.006812 -0.008213 -0.009762 -0.011429 -0.013173 -0.014940 -0.016659 -0.018250 -0.019626 -0.020692 -0.021360 -0.021548 -0.021190 -0.020243 -0.018692 -0.016556 -0.013886 -0.010773 -0.007337 -0.003725 -0.000106 0.003344 0.006452 0.009056 0.011022 0.012253 0.012695 0.012346 0.011255 0.009523 0.007292 0.004741 0.002072 -0.000507 -0.002796 -0.004616 -0.005825 -0.006330 -0.006093 -0.005137 -0.003541 -0.001437 0.001003 0.003576 0.006071 0.008282 0.010023 0.011147 0.011557 0.011212 0.010132 0.008395 0.006131 0.003513 0.000738 -0.001982 -0.004444 -0.006464 -0.007897 -0.008643 -0.008660 -0.007960 -0.006614 -0.004740 -0.002496 -0.000067 0.002348 0.004556 0.006380 0.007672 0.008328 0.008287 0.007538 0.006119 0.004108 0.001620 -0.001206 -0.004214 -0.007246 -0.010150 -0.012791 -0.015056 -0.016865 -0.018167 -0.018943 -0.019206 -0.018994 -0.018365 -0.017392 -0.016154 -0.014733 -0.013206 -0.011644 -0.010107 -0.008643 -0.007287 -0.006063 -0.004982 -0.004047 -0.003252 -0.002589 -0.002043 -0.001599 -0.001243 -0.000960 -0.000738 -0.000563 -0.000428 -0.000323 -0.000242 -0.000180 -0.000133 -0.000098 -0.000071 -0.000051 -0.000037 -0.000027 -0.000020 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000002 -0.000006 -0.000013 -0.000023 -0.000037 -0.000056 -0.000082 -0.000116 -0.000163 -0.000226 -0.000312 -0.000426 -0.000579 -0.000781 -0.001044 -0.001384 -0.001815 -0.002356 -0.003023 -0.003835 -0.004804 -0.005941 -0.007249 -0.008721 -0.010338 -0.012069 -0.013867 -0.015670 -0.017404 -0.018982 -0.020310 -0.021291 -0.021832 -0.021852 -0.021285 -0.020094 -0.018268 -0.015836 -0.012863 -0.009451 -0.005735 -0.001878 0.001937 0.005523 0.008694 0.011284 0.013155 0.014213 0.014412 0.013763 0.012330 0.010236 0.007648 0.004769 0.001824 -0.000956 -0.003350 -0.005167 -0.006257 -0.006525 -0.005940 -0.004536 -0.002413 0.000273 0.003319 0.006494 0.009553 0.012261 0.014407 0.015822 0.016396 0.016080 0.014895 0.012929 0.010327 0.007281 0.004017 0.000774 -0.002214 -0.004736 -0.006621 -0.007748 -0.008060 -0.007560 -0.006315 -0.004450 -0.002131 0.000440 0.003047 0.005474 0.007522 0.009024 0.009855 0.009940 0.009258 0.007838 0.005758 0.003135 0.000117 -0.003130 -0.006436 -0.009634 -0.012573 -0.015129 -0.017207 -0.018747 -0.019723 -0.020142 -0.020041 -0.019479 -0.018532 -0.017283 -0.015820 -0.014227 -0.012581 -0.010950 -0.009385 -0.007929 -0.006608 -0.005437 -0.004421 -0.003555 -0.002831 -0.002234 -0.001749 -0.001359 -0.001050 -0.000807 -0.000617 -0.000469 -0.000355 -0.000266 -0.000199 -0.000147 -0.000108 -0.000079 -0.000057 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000003 -0.000007 -0.000014 -0.000025 -0.000040 -0.000060 -0.000088 -0.000125 -0.000176 -0.000243 -0.000334 -0.000457 -0.000620 -0.000834 -0.001114 -0.001474 -0.001931 -0.002503 -0.003208 -0.004062 -0.005081 -0.006273 -0.007638 -0.009169 -0.010842 -0.012622 -0.014456 -0.016279 -0.018009 -0.019555 -0.020817 -0.021696 -0.022096 -0.021936 -0.021154 -0.019715 -0.017618 -0.014900 -0.011639 -0.007949 -0.003981 0.000089 0.004064 0.007746 0.010939 0.013473 0.015209 0.016055 0.015974 0.014990 0.013187 0.010707 0.007739 0.004513 0.001277 -0.001717 -0.004229 -0.006054 -0.007034 -0.007075 -0.006152 -0.004311 -0.001672 0.001584 0.005227 0.008993 0.012608 0.015807 0.018354 0.020060 0.020801 0.020521 0.019243 0.017060 0.014136 0.010682 0.006951 0.003209 -0.000282 -0.003281 -0.005592 -0.007076 -0.007656 -0.007330 -0.006162 -0.004278 -0.001859 0.000882 0.003707 0.006381 0.008682 0.010422 0.011458 0.011697 0.011107 0.009711 0.007584 0.004847 0.001652 -0.001823 -0.005396 -0.008885 -0.012125 -0.014978 -0.017337 -0.019129 -0.020321 -0.020915 -0.020946 -0.020470 -0.019568 -0.018326 -0.016837 -0.015193 -0.013477 -0.011761 -0.010105 -0.008555 -0.007143 -0.005885 -0.004791 -0.003856 -0.003072 -0.002425 -0.001898 -0.001476 -0.001140 -0.000876 -0.000670 -0.000510 -0.000386 -0.000290 -0.000217 -0.000161 -0.000118 -0.000086 -0.000063 -0.000046 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000000 -0.000003 -0.000007 -0.000015 -0.000026 -0.000042 -0.000063 -0.000093 -0.000132 -0.000186 -0.000257 -0.000354 -0.000483 -0.000655 -0.000881 -0.001175 -0.001553 -0.002032 -0.002631 -0.003368 -0.004259 -0.005319 -0.006556 -0.007968 -0.009543 -0.011258 -0.013070 -0.014924 -0.016748 -0.018457 -0.019952 -0.021133 -0.021895 -0.022145 -0.021799 -0.020800 -0.019119 -0.016762 -0.013777 -0.010252 -0.006315 -0.002130 0.002112 0.006206 0.009939 0.013111 0.015546 0.017105 0.017703 0.017311 0.015965 0.013768 0.010882 0.007519 0.003932 0.000392 -0.002828 -0.005471 -0.007320 -0.008209 -0.008045 -0.006807 -0.004556 -0.001431 0.002365 0.006573 0.010901 0.015045 0.018713 0.021643 0.023630 0.024533 0.024293 0.022931 0.020551 0.017328 0.013497 0.009332 0.005128 0.001175 -0.002261 -0.004958 -0.006757 -0.007568 -0.007379 -0.006252 -0.004318 -0.001765 0.001175 0.004249 0.007200 0.009784 0.011793 0.013063 0.013488 0.013021 0.011678 0.009533 0.006706 0.003358 -0.000326 -0.004150 -0.007920 -0.011456 -0.014606 -0.017248 -0.019301 -0.020722 -0.021507 -0.021685 -0.021316 -0.020477 -0.019260 -0.017764 -0.016085 -0.014312 -0.012524 -0.010788 -0.009153 -0.007656 -0.006318 -0.005149 -0.004148 -0.003306 -0.002611 -0.002044 -0.001589 -0.001228 -0.000944 -0.000721 -0.000549 -0.000416 -0.000313 -0.000234 -0.000174 -0.000128 -0.000094 -0.000069 -0.000050 -0.000037 -0.000027 -0.000020 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000002 -0.000007 -0.000015 -0.000026 -0.000043 -0.000065 -0.000096 -0.000137 -0.000193 -0.000268 -0.000369 -0.000503 -0.000683 -0.000918 -0.001224 -0.001617 -0.002115 -0.002735 -0.003498 -0.004418 -0.005510 -0.006780 -0.008226 -0.009832 -0.011571 -0.013398 -0.015254 -0.017061 -0.018729 -0.020159 -0.021245 -0.021882 -0.021975 -0.021445 -0.020236 -0.018326 -0.015730 -0.012504 -0.008748 -0.004603 -0.000245 0.004125 0.008289 0.012027 0.015132 0.017427 0.018774 0.019093 0.018364 0.016637 0.014032 0.010729 0.006963 0.003009 -0.000843 -0.004298 -0.007086 -0.008976 -0.009799 -0.009459 -0.007944 -0.005326 -0.001760 0.002525 0.007248 0.012089 0.016717 0.020814 0.024097 0.026341 0.027396 0.027194 0.025759 0.023203 0.019713 0.015543 0.010990 0.006375 0.002013 -0.001804 -0.004834 -0.006897 -0.007890 -0.007792 -0.006665 -0.004642 -0.001922 0.001250 0.004603 0.007860 0.010757 0.013063 0.014599 0.015239 0.014928 0.013671 0.011539 0.008655 0.005182 0.001317 -0.002735 -0.006767 -0.010584 -0.014021 -0.016944 -0.019260 -0.020916 -0.021902 -0.022243 -0.021994 -0.021237 -0.020064 -0.018578 -0.016880 -0.015066 -0.013222 -0.011417 -0.009708 -0.008136 -0.006725 -0.005487 -0.004425 -0.003529 -0.002788 -0.002184 -0.001698 -0.001311 -0.001007 -0.000770 -0.000586 -0.000444 -0.000334 -0.000250 -0.000186 -0.000138 -0.000102 -0.000075 -0.000055 -0.000040 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000002 -0.000001 -0.000006 -0.000014 -0.000025 -0.000042 -0.000065 -0.000096 -0.000139 -0.000196 -0.000274 -0.000378 -0.000517 -0.000702 -0.000944 -0.001259 -0.001663 -0.002174 -0.002811 -0.003591 -0.004532 -0.005645 -0.006936 -0.008400 -0.010021 -0.011767 -0.013591 -0.015430 -0.017202 -0.018815 -0.020165 -0.021146 -0.021653 -0.021590 -0.020882 -0.019478 -0.017361 -0.014553 -0.011123 -0.007178 -0.002871 0.001611 0.006058 0.010241 0.013935 0.016931 0.019048 0.020152 0.020168 0.019086 0.016970 0.013954 0.010237 0.006072 0.001754 -0.002408 -0.006102 -0.009044 -0.010994 -0.011778 -0.011300 -0.009554 -0.006624 -0.002681 0.002028 0.007197 0.012484 0.017533 0.022004 0.025594 0.028062 0.029248 0.029080 0.027582 0.024872 0.021152 0.016690 0.011806 0.006841 0.002136 -0.001998 -0.005295 -0.007560 -0.008679 -0.008623 -0.007450 -0.005300 -0.002380 0.001054 0.004712 0.008300 0.011534 0.014165 0.015992 0.016879 0.016754 0.015618 0.013535 0.010628 0.007068 0.003054 -0.001194 -0.005460 -0.009536 -0.013243 -0.016435 -0.019008 -0.020900 -0.022091 -0.022603 -0.022490 -0.021829 -0.020716 -0.019258 -0.017559 -0.015722 -0.013836 -0.011977 -0.010207 -0.008570 -0.007095 -0.005797 -0.004679 -0.003735 -0.002952 -0.002313 -0.001798 -0.001388 -0.001066 -0.000815 -0.000620 -0.000469 -0.000354 -0.000265 -0.000198 -0.000147 -0.000109 -0.000080 -0.000059 -0.000043 -0.000032 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 -0.000000 -0.000005 -0.000012 -0.000024 -0.000040 -0.000063 -0.000094 -0.000137 -0.000196 -0.000275 -0.000381 -0.000523 -0.000711 -0.000958 -0.001278 -0.001689 -0.002208 -0.002853 -0.003643 -0.004594 -0.005716 -0.007014 -0.008482 -0.010100 -0.011835 -0.013637 -0.015440 -0.017160 -0.018703 -0.019963 -0.020833 -0.021209 -0.020997 -0.020125 -0.018547 -0.016252 -0.013271 -0.009679 -0.005595 -0.001179 0.003373 0.007841 0.011992 0.015596 0.018441 0.020348 0.021187 0.020887 0.019450 0.016949 0.013534 0.009418 0.004873 0.000208 -0.004251 -0.008178 -0.011279 -0.013304 -0.014077 -0.013503 -0.011581 -0.008405 -0.004160 0.000892 0.006423 0.012072 0.017464 0.022238 0.026077 0.028727 0.030018 0.029874 0.028322 0.025485 0.021574 0.016875 0.011723 0.006479 0.001503 -0.002872 -0.006366 -0.008768 -0.009953 -0.009886 -0.008625 -0.006312 -0.003161 0.000557 0.004541 0.008478 0.012066 0.015039 0.017181 0.018338 0.018429 0.017445 0.015448 0.012559 0.008950 0.004829 0.000422 -0.004042 -0.008346 -0.012297 -0.015739 -0.018555 -0.020674 -0.022071 -0.022759 -0.022788 -0.022236 -0.021199 -0.019785 -0.018104 -0.016260 -0.014349 -0.012452 -0.010635 -0.008947 -0.007419 -0.006070 -0.004905 -0.003918 -0.003098 -0.002428 -0.001887 -0.001457 -0.001119 -0.000854 -0.000650 -0.000492 -0.000371 -0.000278 -0.000208 -0.000155 -0.000115 -0.000085 -0.000063 -0.000047 -0.000034 -0.000025 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000003 0.000001 -0.000003 -0.000010 -0.000021 -0.000037 -0.000059 -0.000090 -0.000133 -0.000192 -0.000271 -0.000377 -0.000520 -0.000709 -0.000957 -0.001279 -0.001691 -0.002211 -0.002858 -0.003649 -0.004599 -0.005717 -0.007007 -0.008461 -0.010058 -0.011763 -0.013525 -0.015274 -0.016927 -0.018387 -0.019549 -0.020307 -0.020556 -0.020208 -0.019192 -0.017469 -0.015034 -0.011924 -0.008222 -0.004053 0.000413 0.004976 0.009410 0.013478 0.016948 0.019608 0.021281 0.021841 0.021226 0.019443 0.016579 0.012792 0.008311 0.003420 -0.001561 -0.006290 -0.010434 -0.013688 -0.015799 -0.016588 -0.015961 -0.013921 -0.010572 -0.006109 -0.000809 0.004988 0.010903 0.016546 0.021542 0.025562 0.028341 0.029704 0.029573 0.027974 0.025036 0.020980 0.016101 0.010751 0.005304 0.000138 -0.004401 -0.008016 -0.010487 -0.011679 -0.011552 -0.010163 -0.007658 -0.004257 -0.000240 0.004078 0.008370 0.012319 0.015643 0.018111 0.019556 0.019887 0.019086 0.017209 0.014377 0.010764 0.006580 0.002059 -0.002562 -0.007054 -0.011216 -0.014878 -0.017916 -0.020248 -0.021841 -0.022703 -0.022879 -0.022445 -0.021497 -0.020143 -0.018495 -0.016663 -0.014745 -0.012827 -0.010979 -0.009254 -0.007686 -0.006298 -0.005094 -0.004073 -0.003223 -0.002526 -0.001964 -0.001516 -0.001163 -0.000888 -0.000675 -0.000511 -0.000386 -0.000290 -0.000217 -0.000162 -0.000121 -0.000090 -0.000066 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000002 -0.000001 -0.000008 -0.000018 -0.000032 -0.000054 -0.000084 -0.000126 -0.000184 -0.000262 -0.000367 -0.000508 -0.000695 -0.000941 -0.001260 -0.001668 -0.002183 -0.002823 -0.003604 -0.004540 -0.005641 -0.006907 -0.008330 -0.009889 -0.011546 -0.013248 -0.014927 -0.016499 -0.017866 -0.018926 -0.019572 -0.019705 -0.019238 -0.018105 -0.016273 -0.013741 -0.010553 -0.006797 -0.002605 0.001850 0.006363 0.010707 0.014642 0.017939 0.020386 0.021811 0.022092 0.021174 0.019073 0.015882 0.011770 0.006975 0.001789 -0.003457 -0.008416 -0.012746 -0.016138 -0.018338 -0.019163 -0.018524 -0.016428 -0.012983 -0.008393 -0.002945 0.003010 0.009085 0.014878 0.020005 0.024129 0.026980 0.028378 0.028244 0.026605 0.023594 0.019439 0.014443 0.008967 0.003398 -0.001877 -0.006499 -0.010162 -0.012635 -0.013779 -0.013549 -0.012003 -0.009286 -0.005627 -0.001311 0.003336 0.007975 0.012277 0.015948 0.018743 0.020484 0.021070 0.020476 0.018752 0.016016 0.012442 0.008243 0.003657 -0.001071 -0.005706 -0.010036 -0.013883 -0.017112 -0.019635 -0.021409 -0.022437 -0.022760 -0.022448 -0.021598 -0.020317 -0.018719 -0.016915 -0.015008 -0.013088 -0.011226 -0.009480 -0.007887 -0.006471 -0.005241 -0.004194 -0.003320 -0.002604 -0.002025 -0.001563 -0.001199 -0.000915 -0.000696 -0.000527 -0.000398 -0.000299 -0.000224 -0.000168 -0.000125 -0.000093 -0.000069 -0.000051 -0.000037 -0.000027 -0.000020 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000001 -0.000005 -0.000014 -0.000028 -0.000048 -0.000077 -0.000117 -0.000173 -0.000248 -0.000351 -0.000488 -0.000670 -0.000910 -0.001221 -0.001619 -0.002122 -0.002745 -0.003505 -0.004416 -0.005484 -0.006711 -0.008086 -0.009587 -0.011177 -0.012803 -0.014397 -0.015875 -0.017142 -0.018097 -0.018638 -0.018668 -0.018105 -0.016888 -0.014987 -0.012408 -0.009199 -0.005451 -0.001299 0.003081 0.007484 0.011682 0.015440 0.018530 0.020744 0.021917 0.021932 0.020739 0.018362 0.014900 0.010527 0.005487 0.000077 -0.005368 -0.010498 -0.014971 -0.018474 -0.020754 -0.021632 -0.021017 -0.018923 -0.015460 -0.010838 -0.005348 0.000654 0.006776 0.012611 0.017774 0.021921 0.024783 0.026176 0.026022 0.024351 0.021296 0.017090 0.012041 0.006513 0.000902 -0.004400 -0.009026 -0.012665 -0.015081 -0.016129 -0.015764 -0.014041 -0.011109 -0.007198 -0.002599 0.002354 0.007315 0.011947 0.015944 0.019052 0.021085 0.021932 0.021561 0.020017 0.017413 0.013921 0.009756 0.005158 0.000376 -0.004348 -0.008797 -0.012785 -0.016169 -0.018852 -0.020786 -0.021966 -0.022428 -0.022239 -0.021493 -0.020297 -0.018763 -0.017006 -0.015128 -0.013223 -0.011366 -0.009615 -0.008012 -0.006583 -0.005338 -0.004276 -0.003388 -0.002658 -0.002068 -0.001597 -0.001225 -0.000935 -0.000711 -0.000538 -0.000407 -0.000306 -0.000230 -0.000172 -0.000128 -0.000095 -0.000071 -0.000052 -0.000038 -0.000028 -0.000020 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000003 -0.000002 -0.000010 -0.000022 -0.000041 -0.000068 -0.000105 -0.000158 -0.000230 -0.000328 -0.000459 -0.000633 -0.000863 -0.001161 -0.001543 -0.002025 -0.002623 -0.003351 -0.004223 -0.005244 -0.006414 -0.007724 -0.009150 -0.010656 -0.012189 -0.013684 -0.015058 -0.016220 -0.017073 -0.017518 -0.017463 -0.016831 -0.015566 -0.013642 -0.011069 -0.007898 -0.004223 -0.000178 0.004064 0.008297 0.012299 0.015839 0.018695 0.020667 0.021594 0.021368 0.019944 0.017349 0.013688 0.009136 0.003939 -0.001607 -0.007169 -0.012397 -0.016952 -0.020527 -0.022870 -0.023806 -0.023248 -0.021209 -0.017805 -0.013244 -0.007818 -0.001882 0.004172 0.009941 0.015040 0.019128 0.021937 0.023286 0.023098 0.021402 0.018334 0.014125 0.009086 0.003582 -0.001992 -0.007241 -0.011798 -0.015348 -0.017654 -0.018570 -0.018049 -0.016146 -0.013010 -0.008872 -0.004026 0.001193 0.006432 0.011351 0.015636 0.019029 0.021336 0.022438 0.022296 0.020951 0.018510 0.015143 0.011062 0.006507 0.001728 -0.003029 -0.007542 -0.011620 -0.015114 -0.017921 -0.019986 -0.021298 -0.021888 -0.021819 -0.021180 -0.020076 -0.018620 -0.016924 -0.015094 -0.013223 -0.011388 -0.009652 -0.008056 -0.006628 -0.005381 -0.004315 -0.003422 -0.002687 -0.002091 -0.001616 -0.001240 -0.000947 -0.000720 -0.000546 -0.000412 -0.000311 -0.000233 -0.000175 -0.000130 -0.000097 -0.000071 -0.000052 -0.000038 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000001 -0.000005 -0.000016 -0.000032 -0.000057 -0.000091 -0.000140 -0.000207 -0.000298 -0.000421 -0.000584 -0.000800 -0.001080 -0.001439 -0.001893 -0.002455 -0.003141 -0.003960 -0.004920 -0.006018 -0.007245 -0.008579 -0.009984 -0.011409 -0.012792 -0.014055 -0.015110 -0.015864 -0.016226 -0.016107 -0.015437 -0.014164 -0.012266 -0.009756 -0.006685 -0.003147 0.000726 0.004765 0.008771 0.012530 0.015818 0.018421 0.020150 0.020850 0.020420 0.018821 0.016083 0.012310 0.007678 0.002427 -0.003151 -0.008730 -0.013968 -0.018534 -0.022129 -0.024507 -0.025498 -0.025020 -0.023086 -0.019811 -0.015401 -0.010143 -0.004384 0.001491 0.007086 0.012025 0.015974 0.018670 0.019937 0.019700 0.017989 0.014939 0.010778 0.005813 0.000405 -0.005056 -0.010178 -0.014597 -0.018002 -0.020157 -0.020916 -0.020234 -0.018164 -0.014853 -0.010532 -0.005493 -0.000071 0.005384 0.010528 0.015047 0.018678 0.021225 0.022563 0.022648 0.021513 0.019262 0.016057 0.012108 0.007651 0.002935 -0.001793 -0.006311 -0.010423 -0.013977 -0.016866 -0.019027 -0.020447 -0.021149 -0.021191 -0.020659 -0.019653 -0.018286 -0.016666 -0.014900 -0.013081 -0.011288 -0.009583 -0.008011 -0.006600 -0.005365 -0.004307 -0.003419 -0.002687 -0.002093 -0.001618 -0.001243 -0.000950 -0.000723 -0.000548 -0.000414 -0.000312 -0.000235 -0.000175 -0.000131 -0.000097 -0.000071 -0.000052 -0.000038 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000005 -0.000000 -0.000009 -0.000023 -0.000044 -0.000075 -0.000119 -0.000179 -0.000262 -0.000373 -0.000523 -0.000720 -0.000977 -0.001307 -0.001724 -0.002242 -0.002874 -0.003629 -0.004512 -0.005523 -0.006652 -0.007876 -0.009165 -0.010469 -0.011730 -0.012875 -0.013822 -0.014485 -0.014778 -0.014620 -0.013944 -0.012705 -0.010883 -0.008493 -0.005585 -0.002249 0.001388 0.005163 0.008890 0.012362 0.015370 0.017710 0.019203 0.019704 0.019120 0.017414 0.014618 0.010835 0.006234 0.001047 -0.004446 -0.009930 -0.015078 -0.019572 -0.023124 -0.025499 -0.026534 -0.026151 -0.024363 -0.021282 -0.017106 -0.012112 -0.006635 -0.001047 0.004272 0.008959 0.012693 0.015221 0.016373 0.016077 0.014364 0.011364 0.007302 0.002474 -0.002768 -0.008042 -0.012968 -0.017189 -0.020402 -0.022377 -0.022970 -0.022137 -0.019929 -0.016492 -0.012051 -0.006893 -0.001348 0.004238 0.009527 0.014207 0.018016 0.020755 0.022298 0.022595 0.021674 0.019631 0.016622 0.012850 0.008546 0.003954 -0.000682 -0.005141 -0.009228 -0.012788 -0.015711 -0.017931 -0.019428 -0.020220 -0.020362 -0.019933 -0.019030 -0.017759 -0.016229 -0.014543 -0.012794 -0.011061 -0.009406 -0.007875 -0.006497 -0.005288 -0.004251 -0.003378 -0.002657 -0.002072 -0.001604 -0.001233 -0.000943 -0.000719 -0.000545 -0.000412 -0.000311 -0.000234 -0.000175 -0.000130 -0.000096 -0.000071 -0.000052 -0.000037 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000009 0.000005 -0.000001 -0.000013 -0.000030 -0.000056 -0.000093 -0.000146 -0.000218 -0.000317 -0.000449 -0.000624 -0.000853 -0.001148 -0.001521 -0.001985 -0.002551 -0.003229 -0.004023 -0.004932 -0.005947 -0.007048 -0.008205 -0.009377 -0.010507 -0.011529 -0.012371 -0.012951 -0.013192 -0.013019 -0.012372 -0.011210 -0.009515 -0.007301 -0.004617 -0.001546 0.001792 0.005248 0.008646 0.011796 0.014502 0.016574 0.017847 0.018187 0.017505 0.015770 0.013013 0.009330 0.004881 -0.000116 -0.005397 -0.010666 -0.015615 -0.019944 -0.023382 -0.025709 -0.026768 -0.026487 -0.024878 -0.022046 -0.018179 -0.013538 -0.008440 -0.003236 0.001714 0.006066 0.009518 0.011829 0.012838 0.012479 0.010779 0.007867 0.003953 -0.000676 -0.005683 -0.010704 -0.015371 -0.019344 -0.022330 -0.024107 -0.024538 -0.023579 -0.021281 -0.017783 -0.013303 -0.008119 -0.002551 0.003067 0.008404 0.013156 0.017067 0.019938 0.021642 0.022128 0.021415 0.019593 0.016809 0.013256 0.009158 0.004750 0.000269 -0.004066 -0.008065 -0.011574 -0.014480 -0.016716 -0.018257 -0.019117 -0.019344 -0.019011 -0.018210 -0.017043 -0.015614 -0.014023 -0.012362 -0.010706 -0.009119 -0.007646 -0.006317 -0.005148 -0.004143 -0.003296 -0.002596 -0.002027 -0.001570 -0.001209 -0.000926 -0.000706 -0.000537 -0.000406 -0.000306 -0.000230 -0.000172 -0.000128 -0.000095 -0.000070 -0.000051 -0.000037 -0.000027 -0.000019 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000013 0.000013 0.000012 0.000007 -0.000001 -0.000014 -0.000034 -0.000064 -0.000108 -0.000168 -0.000251 -0.000363 -0.000512 -0.000708 -0.000961 -0.001283 -0.001684 -0.002176 -0.002765 -0.003457 -0.004250 -0.005137 -0.006101 -0.007115 -0.008143 -0.009135 -0.010033 -0.010772 -0.011279 -0.011485 -0.011323 -0.010740 -0.009696 -0.008176 -0.006195 -0.003793 -0.001047 0.001936 0.005020 0.008047 0.010844 0.013232 0.015040 0.016115 0.016335 0.015620 0.013940 0.011323 0.007855 0.003684 -0.000991 -0.005929 -0.010857 -0.015494 -0.019561 -0.022811 -0.025036 -0.026094 -0.025915 -0.024510 -0.021974 -0.018481 -0.014271 -0.009637 -0.004904 -0.000405 0.003541 0.006653 0.008707 0.009554 0.009133 0.007469 0.004681 0.000968 -0.003401 -0.008110 -0.012814 -0.017168 -0.020850 -0.023584 -0.025159 -0.025446 -0.024401 -0.022074 -0.018596 -0.014173 -0.009071 -0.003592 0.001943 0.007217 0.011941 0.015864 0.018795 0.020609 0.021250 0.020732 0.019137 0.016602 0.013307 0.009463 0.005298 0.001036 -0.003112 -0.006960 -0.010358 -0.013196 -0.015404 -0.016953 -0.017854 -0.018148 -0.017903 -0.017203 -0.016144 -0.014826 -0.013344 -0.011785 -0.010224 -0.008722 -0.007324 -0.006059 -0.004945 -0.003984 -0.003174 -0.002503 -0.001956 -0.001518 -0.001170 -0.000897 -0.000685 -0.000521 -0.000395 -0.000298 -0.000224 -0.000168 -0.000125 -0.000093 -0.000068 -0.000050 -0.000036 -0.000026 -0.000019 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000017 0.000019 0.000019 0.000017 0.000013 0.000005 -0.000010 -0.000032 -0.000064 -0.000111 -0.000176 -0.000264 -0.000384 -0.000542 -0.000748 -0.001012 -0.001343 -0.001750 -0.002240 -0.002818 -0.003483 -0.004229 -0.005044 -0.005905 -0.006780 -0.007629 -0.008402 -0.009041 -0.009486 -0.009675 -0.009549 -0.009061 -0.008176 -0.006879 -0.005180 -0.003115 -0.000748 0.001827 0.004493 0.007112 0.009530 0.011590 0.013140 0.014044 0.014192 0.013510 0.011971 0.009595 0.006460 0.002692 -0.001531 -0.005996 -0.010460 -0.014670 -0.018380 -0.021362 -0.023432 -0.024458 -0.024375 -0.023191 -0.020989 -0.017924 -0.014211 -0.010114 -0.005925 -0.001947 0.001533 0.004259 0.006028 0.006703 0.006228 0.004626 0.002004 -0.001455 -0.005505 -0.009853 -0.014184 -0.018178 -0.021536 -0.024002 -0.025381 -0.025551 -0.024473 -0.022190 -0.018824 -0.014567 -0.009665 -0.004400 0.000927 0.006020 0.010604 0.014444 0.017356 0.019218 0.019974 0.019633 0.018266 0.015997 0.012993 0.009452 0.005584 0.001601 -0.002296 -0.005931 -0.009161 -0.011877 -0.014011 -0.015533 -0.016447 -0.016789 -0.016621 -0.016019 -0.015072 -0.013873 -0.012512 -0.011070 -0.009620 -0.008220 -0.006912 -0.005726 -0.004679 -0.003775 -0.003011 -0.002378 -0.001861 -0.001446 -0.001116 -0.000857 -0.000656 -0.000500 -0.000379 -0.000287 -0.000216 -0.000162 -0.000121 -0.000090 -0.000066 -0.000049 -0.000036 -0.000026 -0.000019 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000021 0.000025 0.000027 0.000029 0.000028 0.000025 0.000018 0.000005 -0.000015 -0.000047 -0.000092 -0.000155 -0.000241 -0.000358 -0.000512 -0.000711 -0.000964 -0.001278 -0.001659 -0.002113 -0.002639 -0.003235 -0.003890 -0.004588 -0.005304 -0.006006 -0.006652 -0.007197 -0.007590 -0.007778 -0.007712 -0.007350 -0.006660 -0.005627 -0.004257 -0.002577 -0.000639 0.001484 0.003692 0.005870 0.007889 0.009616 0.010920 0.011682 0.011804 0.011222 0.009906 0.007871 0.005177 0.001933 -0.001715 -0.005583 -0.009466 -0.013144 -0.016402 -0.019043 -0.020903 -0.021865 -0.021869 -0.020917 -0.019078 -0.016484 -0.013322 -0.009821 -0.006237 -0.002834 0.000134 0.002442 0.003908 0.004412 0.003899 0.002390 -0.000021 -0.003172 -0.006844 -0.010775 -0.014680 -0.018271 -0.021279 -0.023470 -0.024668 -0.024760 -0.023708 -0.021550 -0.018396 -0.014418 -0.009840 -0.004919 0.000072 0.004858 0.009189 0.012845 0.015654 0.017500 0.018326 0.018137 0.016993 0.015004 0.012322 0.009124 0.005605 0.001959 -0.001627 -0.004991 -0.007996 -0.010540 -0.012556 -0.014013 -0.014912 -0.015283 -0.015179 -0.014671 -0.013838 -0.012765 -0.011535 -0.010224 -0.008900 -0.007616 -0.006413 -0.005321 -0.004354 -0.003518 -0.002810 -0.002222 -0.001742 -0.001355 -0.001048 -0.000806 -0.000618 -0.000471 -0.000359 -0.000272 -0.000205 -0.000154 -0.000115 -0.000086 -0.000064 -0.000047 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000026 0.000032 0.000037 0.000041 0.000045 0.000048 0.000048 0.000045 0.000038 0.000023 0.000000 -0.000035 -0.000085 -0.000156 -0.000254 -0.000383 -0.000551 -0.000765 -0.001030 -0.001351 -0.001730 -0.002166 -0.002653 -0.003181 -0.003732 -0.004283 -0.004804 -0.005260 -0.005609 -0.005812 -0.005826 -0.005616 -0.005153 -0.004421 -0.003420 -0.002166 -0.000696 0.000934 0.002650 0.004362 0.005968 0.007360 0.008429 0.009077 0.009220 0.008798 0.007781 0.006176 0.004026 0.001411 -0.001550 -0.004713 -0.007908 -0.010957 -0.013680 -0.015913 -0.017514 -0.018382 -0.018460 -0.017745 -0.016291 -0.014203 -0.011634 -0.008775 -0.005840 -0.003052 -0.000626 0.001243 0.002402 0.002742 0.002215 0.000836 -0.001316 -0.004105 -0.007341 -0.010799 -0.014230 -0.017383 -0.020021 -0.021937 -0.022973 -0.023029 -0.022067 -0.020119 -0.017278 -0.013694 -0.009564 -0.005115 -0.000591 0.003767 0.007730 0.011101 0.013723 0.015488 0.016339 0.016275 0.015347 0.013648 0.011312 0.008495 0.005371 0.002115 -0.001106 -0.004142 -0.006869 -0.009193 -0.011049 -0.012406 -0.013263 -0.013644 -0.013594 -0.013175 -0.012457 -0.011516 -0.010427 -0.009259 -0.008073 -0.006919 -0.005836 -0.004849 -0.003974 -0.003216 -0.002573 -0.002037 -0.001599 -0.001246 -0.000965 -0.000744 -0.000571 -0.000437 -0.000333 -0.000253 -0.000192 -0.000145 -0.000109 -0.000082 -0.000061 -0.000045 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000032 0.000039 0.000047 0.000055 0.000064 0.000073 0.000081 0.000089 0.000095 0.000098 0.000099 0.000094 0.000082 0.000059 0.000022 -0.000033 -0.000112 -0.000219 -0.000361 -0.000542 -0.000766 -0.001035 -0.001348 -0.001700 -0.002083 -0.002482 -0.002878 -0.003248 -0.003564 -0.003793 -0.003905 -0.003868 -0.003658 -0.003256 -0.002656 -0.001862 -0.000894 0.000214 0.001413 0.002640 0.003822 0.004878 0.005726 0.006285 0.006487 0.006278 0.005627 0.004528 0.003005 0.001111 -0.001072 -0.003436 -0.005857 -0.008197 -0.010317 -0.012084 -0.013385 -0.014132 -0.014273 -0.013800 -0.012746 -0.011188 -0.009243 -0.007058 -0.004803 -0.002655 -0.000790 0.000636 0.001492 0.001688 0.001178 -0.000028 -0.001873 -0.004244 -0.006990 -0.009923 -0.012837 -0.015520 -0.017772 -0.019415 -0.020313 -0.020375 -0.019567 -0.017910 -0.015480 -0.012401 -0.008837 -0.004983 -0.001045 0.002767 0.006255 0.009247 0.011601 0.013221 0.014052 0.014088 0.013366 0.011964 0.009994 0.007591 0.004902 0.002083 -0.000723 -0.003382 -0.005784 -0.007842 -0.009500 -0.010726 -0.011517 -0.011889 -0.011882 -0.011546 -0.010944 -0.010140 -0.009200 -0.008186 -0.007150 -0.006139 -0.005187 -0.004318 -0.003544 -0.002873 -0.002303 -0.001827 -0.001437 -0.001122 -0.000870 -0.000672 -0.000517 -0.000396 -0.000303 -0.000231 -0.000176 -0.000133 -0.000101 -0.000076 -0.000057 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000030 0.000038 0.000047 0.000058 0.000070 0.000083 0.000099 0.000115 0.000134 0.000155 0.000177 0.000202 0.000228 0.000256 0.000285 0.000311 0.000334 0.000348 0.000351 0.000337 0.000301 0.000237 0.000140 0.000007 -0.000166 -0.000377 -0.000623 -0.000896 -0.001185 -0.001472 -0.001738 -0.001959 -0.002112 -0.002174 -0.002124 -0.001947 -0.001637 -0.001195 -0.000631 0.000031 0.000760 0.001511 0.002233 0.002870 0.003362 0.003655 0.003700 0.003465 0.002930 0.002099 0.000995 -0.000339 -0.001836 -0.003418 -0.004990 -0.006455 -0.007716 -0.008686 -0.009293 -0.009491 -0.009261 -0.008617 -0.007605 -0.006303 -0.004813 -0.003254 -0.001759 -0.000457 0.000530 0.001100 0.001178 0.000723 -0.000267 -0.001752 -0.003653 -0.005855 -0.008215 -0.010572 -0.012757 -0.014609 -0.015984 -0.016765 -0.016875 -0.016279 -0.014988 -0.013057 -0.010581 -0.007691 -0.004540 -0.001298 0.001863 0.004781 0.007307 0.009323 0.010742 0.011512 0.011622 0.011097 0.009998 0.008411 0.006448 0.004231 0.001887 -0.000460 -0.002699 -0.004734 -0.006491 -0.007917 -0.008984 -0.009686 -0.010035 -0.010061 -0.009805 -0.009319 -0.008657 -0.007873 -0.007021 -0.006146 -0.005288 -0.004478 -0.003735 -0.003073 -0.002496 -0.002005 -0.001594 -0.001257 -0.000983 -0.000765 -0.000592 -0.000456 -0.000351 -0.000269 -0.000206 -0.000158 -0.000120 -0.000092 -0.000070 -0.000053 -0.000040 -0.000030 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000044 0.000055 0.000069 0.000085 0.000103 0.000125 0.000151 0.000181 0.000216 0.000258 0.000308 0.000367 0.000436 0.000517 0.000608 0.000710 0.000821 0.000937 0.001054 0.001166 0.001265 0.001344 0.001392 0.001400 0.001362 0.001269 0.001118 0.000908 0.000645 0.000337 -0.000002 -0.000354 -0.000699 -0.001013 -0.001275 -0.001463 -0.001561 -0.001554 -0.001438 -0.001216 -0.000898 -0.000508 -0.000074 0.000365 0.000770 0.001097 0.001311 0.001379 0.001281 0.001009 0.000569 -0.000019 -0.000721 -0.001490 -0.002271 -0.003003 -0.003625 -0.004083 -0.004334 -0.004351 -0.004124 -0.003669 -0.003020 -0.002231 -0.001374 -0.000530 0.000217 0.000782 0.001091 0.001085 0.000724 -0.000002 -0.001077 -0.002456 -0.004065 -0.005807 -0.007571 -0.009234 -0.010675 -0.011783 -0.012467 -0.012659 -0.012325 -0.011463 -0.010105 -0.008316 -0.006188 -0.003833 -0.001378 0.001047 0.003313 0.005304 0.006922 0.008092 0.008768 0.008932 0.008597 0.007803 0.006615 0.005114 0.003397 0.001561 -0.000293 -0.002077 -0.003712 -0.005135 -0.006303 -0.007189 -0.007785 -0.008098 -0.008150 -0.007971 -0.007602 -0.007084 -0.006463 -0.005780 -0.005075 -0.004379 -0.003719 -0.003111 -0.002566 -0.002091 -0.001685 -0.001344 -0.001062 -0.000834 -0.000650 -0.000505 -0.000391 -0.000302 -0.000233 -0.000179 -0.000138 -0.000106 -0.000081 -0.000062 -0.000048 -0.000037 -0.000028 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000030 0.000039 0.000050 0.000064 0.000080 0.000100 0.000124 0.000152 0.000187 0.000228 0.000278 0.000339 0.000414 0.000506 0.000617 0.000751 0.000908 0.001090 0.001298 0.001528 0.001777 0.002038 0.002301 0.002555 0.002786 0.002976 0.003109 0.003169 0.003140 0.003008 0.002767 0.002415 0.001956 0.001401 0.000770 0.000087 -0.000617 -0.001308 -0.001949 -0.002503 -0.002936 -0.003221 -0.003336 -0.003275 -0.003040 -0.002647 -0.002121 -0.001500 -0.000823 -0.000137 0.000515 0.001092 0.001560 0.001895 0.002084 0.002127 0.002038 0.001839 0.001564 0.001253 0.000944 0.000677 0.000481 0.000376 0.000371 0.000459 0.000622 0.000828 0.001039 0.001208 0.001288 0.001235 0.001013 0.000597 -0.000020 -0.000829 -0.001800 -0.002887 -0.004025 -0.005143 -0.006163 -0.007006 -0.007606 -0.007906 -0.007871 -0.007485 -0.006757 -0.005718 -0.004418 -0.002928 -0.001327 0.000296 0.001851 0.003254 0.004430 0.005317 0.005874 0.006077 0.005927 0.005442 0.004663 0.003642 0.002446 0.001144 -0.000192 -0.001494 -0.002704 -0.003771 -0.004661 -0.005350 -0.005828 -0.006097 -0.006169 -0.006065 -0.005813 -0.005443 -0.004989 -0.004482 -0.003953 -0.003426 -0.002922 -0.002455 -0.002034 -0.001665 -0.001347 -0.001079 -0.000857 -0.000676 -0.000530 -0.000413 -0.000321 -0.000250 -0.000194 -0.000150 -0.000117 -0.000091 -0.000070 -0.000054 -0.000042 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000044 0.000056 0.000072 0.000091 0.000115 0.000144 0.000179 0.000222 0.000274 0.000339 0.000419 0.000520 0.000644 0.000796 0.000982 0.001204 0.001466 0.001770 0.002113 0.002493 0.002901 0.003327 0.003756 0.004167 0.004537 0.004842 0.005054 0.005145 0.005092 0.004874 0.004479 0.003903 0.003150 0.002236 0.001190 0.000049 -0.001138 -0.002317 -0.003426 -0.004403 -0.005189 -0.005735 -0.006000 -0.005963 -0.005616 -0.004972 -0.004061 -0.002928 -0.001632 -0.000240 0.001174 0.002536 0.003780 0.004844 0.005682 0.006266 0.006583 0.006640 0.006461 0.006084 0.005558 0.004935 0.004272 0.003618 0.003018 0.002503 0.002094 0.001796 0.001601 0.001490 0.001431 0.001390 0.001329 0.001213 0.001016 0.000720 0.000323 -0.000165 -0.000719 -0.001306 -0.001883 -0.002405 -0.002828 -0.003114 -0.003234 -0.003171 -0.002921 -0.002492 -0.001909 -0.001205 -0.000424 0.000384 0.001168 0.001875 0.002460 0.002884 0.003120 0.003153 0.002982 0.002619 0.002091 0.001430 0.000677 -0.000123 -0.000927 -0.001695 -0.002393 -0.002993 -0.003475 -0.003828 -0.004047 -0.004137 -0.004108 -0.003975 -0.003756 -0.003472 -0.003146 -0.002797 -0.002443 -0.002099 -0.001777 -0.001484 -0.001224 -0.000998 -0.000806 -0.000645 -0.000513 -0.000405 -0.000318 -0.000250 -0.000196 -0.000154 -0.000121 -0.000095 -0.000075 -0.000059 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000048 0.000062 0.000080 0.000103 0.000130 0.000164 0.000205 0.000256 0.000319 0.000398 0.000497 0.000621 0.000777 0.000969 0.001205 0.001491 0.001830 0.002227 0.002681 0.003188 0.003741 0.004326 0.004925 0.005513 0.006061 0.006535 0.006897 0.007109 0.007136 0.006946 0.006514 0.005828 0.004887 0.003703 0.002307 0.000745 -0.000924 -0.002624 -0.004272 -0.005779 -0.007058 -0.008026 -0.008616 -0.008779 -0.008487 -0.007739 -0.006558 -0.004994 -0.003118 -0.001022 0.001190 0.003405 0.005513 0.007408 0.008999 0.010215 0.011011 0.011368 0.011296 0.010833 0.010036 0.008985 0.007767 0.006478 0.005208 0.004041 0.003047 0.002276 0.001756 0.001493 0.001470 0.001651 0.001983 0.002405 0.002852 0.003261 0.003578 0.003761 0.003785 0.003640 0.003335 0.002891 0.002341 0.001726 0.001090 0.000476 -0.000076 -0.000532 -0.000870 -0.001077 -0.001150 -0.001100 -0.000945 -0.000712 -0.000434 -0.000144 0.000125 0.000344 0.000491 0.000551 0.000521 0.000403 0.000207 -0.000050 -0.000350 -0.000671 -0.000995 -0.001301 -0.001573 -0.001799 -0.001969 -0.002077 -0.002124 -0.002110 -0.002044 -0.001934 -0.001790 -0.001623 -0.001445 -0.001264 -0.001089 -0.000925 -0.000775 -0.000643 -0.000528 -0.000429 -0.000347 -0.000278 -0.000222 -0.000177 -0.000142 -0.000113 -0.000091 -0.000073 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000023 0.000030 0.000040 0.000053 0.000068 0.000088 0.000113 0.000144 0.000182 0.000229 0.000288 0.000361 0.000454 0.000570 0.000718 0.000902 0.001133 0.001417 0.001762 0.002176 0.002661 0.003220 0.003849 0.004541 0.005279 0.006044 0.006804 0.007525 0.008164 0.008675 0.009009 0.009119 0.008962 0.008503 0.007721 0.006607 0.005173 0.003449 0.001489 -0.000635 -0.002832 -0.004996 -0.007013 -0.008766 -0.010147 -0.011059 -0.011427 -0.011205 -0.010377 -0.008960 -0.007008 -0.004605 -0.001863 0.001083 0.004084 0.006987 0.009643 0.011920 0.013707 0.014927 0.015539 0.015539 0.014964 0.013884 0.012402 0.010639 0.008732 0.006819 0.005034 0.003493 0.002289 0.001485 0.001111 0.001162 0.001600 0.002358 0.003345 0.004460 0.005592 0.006638 0.007503 0.008114 0.008419 0.008392 0.008033 0.007364 0.006428 0.005285 0.004005 0.002663 0.001335 0.000090 -0.001012 -0.001924 -0.002617 -0.003075 -0.003304 -0.003320 -0.003153 -0.002842 -0.002431 -0.001961 -0.001474 -0.001005 -0.000581 -0.000221 0.000062 0.000263 0.000383 0.000430 0.000413 0.000346 0.000243 0.000120 -0.000010 -0.000135 -0.000244 -0.000331 -0.000394 -0.000433 -0.000449 -0.000446 -0.000428 -0.000400 -0.000364 -0.000326 -0.000287 -0.000249 -0.000213 -0.000180 -0.000152 -0.000127 -0.000105 -0.000088 -0.000073 -0.000061 -0.000050 -0.000041 -0.000034 -0.000028 -0.000023 -0.000018 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000033 0.000043 0.000057 0.000074 0.000096 0.000123 0.000157 0.000199 0.000251 0.000317 0.000400 0.000505 0.000638 0.000806 0.001018 0.001284 0.001612 0.002013 0.002494 0.003063 0.003721 0.004465 0.005287 0.006172 0.007094 0.008020 0.008907 0.009708 0.010366 0.010822 0.011019 0.010903 0.010430 0.009567 0.008303 0.006644 0.004623 0.002298 -0.000248 -0.002908 -0.005556 -0.008055 -0.010262 -0.012041 -0.013271 -0.013853 -0.013720 -0.012844 -0.011238 -0.008955 -0.006093 -0.002783 0.000811 0.004507 0.008112 0.011440 0.014316 0.016595 0.018171 0.018980 0.019009 0.018294 0.016917 0.015004 0.012709 0.010209 0.007686 0.005321 0.003275 0.001681 0.000636 0.000191 0.000351 0.001075 0.002280 0.003850 0.005643 0.007505 0.009282 0.010831 0.012032 0.012790 0.013049 0.012785 0.012013 0.010779 0.009157 0.007244 0.005149 0.002989 0.000880 -0.001074 -0.002782 -0.004177 -0.005212 -0.005869 -0.006151 -0.006086 -0.005717 -0.005102 -0.004305 -0.003392 -0.002427 -0.001469 -0.000565 0.000245 0.000934 0.001483 0.001886 0.002146 0.002273 0.002283 0.002199 0.002042 0.001836 0.001603 0.001361 0.001124 0.000904 0.000708 0.000538 0.000396 0.000280 0.000188 0.000118 0.000065 0.000027 0.000001 -0.000016 -0.000027 -0.000032 -0.000035 -0.000035 -0.000033 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000019 0.000026 0.000034 0.000046 0.000060 0.000079 0.000102 0.000131 0.000168 0.000213 0.000271 0.000343 0.000434 0.000550 0.000698 0.000885 0.001121 0.001418 0.001786 0.002237 0.002781 0.003425 0.004173 0.005024 0.005968 0.006989 0.008059 0.009141 0.010189 0.011145 0.011947 0.012526 0.012815 0.012750 0.012277 0.011355 0.009967 0.008114 0.005832 0.003181 0.000254 -0.002827 -0.005920 -0.008866 -0.011499 -0.013660 -0.015201 -0.016004 -0.015984 -0.015100 -0.013357 -0.010813 -0.007575 -0.003791 0.000348 0.004631 0.008831 0.012722 0.016096 0.018776 0.020627 0.021569 0.021579 0.020694 0.019008 0.016667 0.013858 0.010794 0.007700 0.004800 0.002296 0.000359 -0.000886 -0.001366 -0.001069 -0.000039 0.001625 0.003780 0.006247 0.008831 0.011329 0.013553 0.015336 0.016547 0.017097 0.016944 0.016093 0.014594 0.012536 0.010041 0.007253 0.004327 0.001421 -0.001316 -0.003753 -0.005786 -0.007340 -0.008374 -0.008881 -0.008885 -0.008436 -0.007604 -0.006475 -0.005140 -0.003690 -0.002212 -0.000784 0.000531 0.001683 0.002638 0.003376 0.003892 0.004196 0.004306 0.004250 0.004058 0.003766 0.003406 0.003010 0.002602 0.002204 0.001831 0.001493 0.001195 0.000939 0.000725 0.000548 0.000406 0.000295 0.000208 0.000143 0.000094 0.000059 0.000034 0.000017 0.000005 -0.000002 -0.000007 -0.000009 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000014 0.000019 0.000026 0.000036 0.000048 0.000063 0.000082 0.000107 0.000137 0.000176 0.000225 0.000287 0.000365 0.000463 0.000589 0.000749 0.000952 0.001210 0.001534 0.001937 0.002431 0.003030 0.003741 0.004570 0.005517 0.006572 0.007718 0.008925 0.010154 0.011352 0.012457 0.013399 0.014102 0.014488 0.014484 0.014027 0.013069 0.011586 0.009576 0.007073 0.004142 0.000883 -0.002572 -0.006064 -0.009416 -0.012443 -0.014962 -0.016807 -0.017838 -0.017955 -0.017103 -0.015284 -0.012556 -0.009033 -0.004880 -0.000309 0.004441 0.009113 0.013449 0.017210 0.020191 0.022234 0.023242 0.023184 0.022100 0.020096 0.017336 0.014037 0.010445 0.006824 0.003438 0.000525 -0.001709 -0.003113 -0.003598 -0.003143 -0.001798 0.000323 0.003051 0.006174 0.009456 0.012651 0.015527 0.017875 0.019529 0.020372 0.020344 0.019443 0.017722 0.015284 0.012276 0.008873 0.005266 0.001654 -0.001775 -0.004853 -0.007441 -0.009438 -0.010785 -0.011463 -0.011496 -0.010938 -0.009875 -0.008411 -0.006661 -0.004742 -0.002769 -0.000844 0.000946 0.002529 0.003857 0.004899 0.005646 0.006104 0.006295 0.006252 0.006017 0.005633 0.005145 0.004595 0.004019 0.003448 0.002905 0.002404 0.001957 0.001568 0.001236 0.000959 0.000732 0.000550 0.000406 0.000295 0.000210 0.000146 0.000100 0.000066 0.000042 0.000026 0.000014 0.000007 0.000002 -0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000019 0.000027 0.000036 0.000049 0.000065 0.000085 0.000110 0.000142 0.000183 0.000234 0.000299 0.000381 0.000486 0.000619 0.000790 0.001007 0.001282 0.001628 0.002060 0.002592 0.003237 0.004006 0.004906 0.005937 0.007090 0.008348 0.009680 0.011043 0.012381 0.013627 0.014705 0.015529 0.016017 0.016084 0.015661 0.014693 0.013145 0.011017 0.008339 0.005178 0.001640 -0.002133 -0.005973 -0.009685 -0.013068 -0.015920 -0.018056 -0.019319 -0.019595 -0.018818 -0.016984 -0.014150 -0.010439 -0.006028 -0.001145 0.003946 0.008963 0.013622 0.017655 0.020835 0.022985 0.023992 0.023823 0.022516 0.020189 0.017026 0.013267 0.009191 0.005094 0.001274 -0.001995 -0.004480 -0.006007 -0.006471 -0.005847 -0.004190 -0.001627 0.001647 0.005391 0.009330 0.013181 0.016671 0.019555 0.021634 0.022766 0.022876 0.021954 0.020059 0.017307 0.013866 0.009939 0.005754 0.001542 -0.002470 -0.006082 -0.009127 -0.011478 -0.013061 -0.013850 -0.013864 -0.013168 -0.011859 -0.010059 -0.007905 -0.005540 -0.003102 -0.000717 0.001507 0.003481 0.005143 0.006453 0.007397 0.007982 0.008232 0.008187 0.007896 0.007414 0.006796 0.006095 0.005356 0.004619 0.003912 0.003258 0.002670 0.002155 0.001713 0.001342 0.001036 0.000788 0.000591 0.000437 0.000318 0.000229 0.000162 0.000113 0.000077 0.000052 0.000035 0.000022 0.000014 0.000009 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000019 0.000027 0.000037 0.000049 0.000065 0.000086 0.000112 0.000145 0.000187 0.000240 0.000308 0.000393 0.000503 0.000642 0.000821 0.001048 0.001337 0.001701 0.002156 0.002718 0.003401 0.004218 0.005177 0.006279 0.007517 0.008872 0.010314 0.011797 0.013263 0.014641 0.015847 0.016792 0.017384 0.017533 0.017161 0.016206 0.014629 0.012423 0.009618 0.006281 0.002521 -0.001514 -0.005644 -0.009665 -0.013360 -0.016514 -0.018924 -0.020421 -0.020874 -0.020211 -0.018422 -0.015562 -0.011758 -0.007198 -0.002124 0.003183 0.008418 0.013277 0.017471 0.020751 0.022926 0.023875 0.023555 0.022010 0.019366 0.015824 0.011645 0.007133 0.002616 -0.001580 -0.005153 -0.007844 -0.009460 -0.009886 -0.009092 -0.007137 -0.004163 -0.000385 0.003927 0.008467 0.012917 0.016969 0.020345 0.022820 0.024230 0.024485 0.023572 0.021552 0.018556 0.014769 0.010422 0.005771 0.001079 -0.003397 -0.007427 -0.010818 -0.013426 -0.015162 -0.015993 -0.015941 -0.015075 -0.013506 -0.011373 -0.008834 -0.006051 -0.003185 -0.000383 0.002228 0.004545 0.006495 0.008031 0.009135 0.009814 0.010098 0.010033 0.009676 0.009090 0.008342 0.007492 0.006596 0.005700 0.004840 0.004042 0.003323 0.002691 0.002148 0.001691 0.001313 0.001006 0.000760 0.000567 0.000418 0.000304 0.000219 0.000156 0.000110 0.000077 0.000054 0.000037 0.000025 0.000017 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000013 0.000019 0.000026 0.000036 0.000049 0.000065 0.000086 0.000113 0.000146 0.000189 0.000244 0.000313 0.000401 0.000513 0.000657 0.000841 0.001076 0.001375 0.001752 0.002225 0.002809 0.003521 0.004375 0.005380 0.006540 0.007848 0.009285 0.010821 0.012409 0.013988 0.015485 0.016812 0.017874 0.018572 0.018812 0.018508 0.017591 0.016017 0.013775 0.010892 0.007434 0.003512 -0.000723 -0.005083 -0.009358 -0.013319 -0.016737 -0.019401 -0.021125 -0.021772 -0.021257 -0.019566 -0.016754 -0.012948 -0.008344 -0.003194 0.002207 0.007541 0.012485 0.016734 0.020026 0.022156 0.022995 0.022497 0.020709 0.017764 0.013877 0.009325 0.004436 -0.000439 -0.004950 -0.008772 -0.011626 -0.013303 -0.013680 -0.012723 -0.010497 -0.007156 -0.002932 0.001879 0.006946 0.011921 0.016467 0.020279 0.023109 0.024774 0.025176 0.024296 0.022200 0.019030 0.014989 0.010328 0.005329 0.000283 -0.004530 -0.008854 -0.012477 -0.015239 -0.017042 -0.017848 -0.017681 -0.016617 -0.014778 -0.012320 -0.009416 -0.006250 -0.003001 0.000167 0.003112 0.005719 0.007905 0.009619 0.010843 0.011584 0.011876 0.011771 0.011335 0.010641 0.009761 0.008767 0.007722 0.006677 0.005675 0.004745 0.003907 0.003169 0.002535 0.002001 0.001558 0.001198 0.000910 0.000683 0.000507 0.000372 0.000271 0.000195 0.000140 0.000100 0.000071 0.000051 0.000036 0.000025 0.000017 0.000011 0.000007 0.000005 0.000003 0.000001 0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000018 0.000026 0.000036 0.000048 0.000065 0.000085 0.000112 0.000146 0.000189 0.000245 0.000315 0.000404 0.000519 0.000665 0.000853 0.001092 0.001397 0.001782 0.002266 0.002865 0.003597 0.004477 0.005517 0.006721 0.008082 0.009584 0.011196 0.012872 0.014549 0.016151 0.017588 0.018761 0.019567 0.019905 0.019683 0.018827 0.017289 0.015052 0.012139 0.008616 0.004593 0.000221 -0.004308 -0.008777 -0.012952 -0.016596 -0.019486 -0.021428 -0.022275 -0.021936 -0.020391 -0.017691 -0.013967 -0.009415 -0.004293 0.001094 0.006417 0.011343 0.015556 0.018783 0.020809 0.021501 0.020812 0.018789 0.015571 0.011383 0.006516 0.001316 -0.003850 -0.008612 -0.012627 -0.015602 -0.017317 -0.017640 -0.016538 -0.014079 -0.010427 -0.005831 -0.000603 0.004901 0.010312 0.015269 0.019447 0.022578 0.024468 0.025008 0.024180 0.022052 0.018776 0.014569 0.009701 0.004474 -0.000801 -0.005822 -0.010317 -0.014058 -0.016873 -0.018658 -0.019374 -0.019046 -0.017759 -0.015646 -0.012874 -0.009635 -0.006127 -0.002545 0.000934 0.004154 0.006992 0.009360 0.011203 0.012503 0.013270 0.013543 0.013380 0.012855 0.012047 0.011038 0.009906 0.008720 0.007539 0.006407 0.005358 0.004413 0.003583 0.002869 0.002267 0.001769 0.001363 0.001039 0.000783 0.000583 0.000431 0.000316 0.000230 0.000167 0.000121 0.000087 0.000063 0.000045 0.000032 0.000022 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000025 0.000035 0.000047 0.000063 0.000084 0.000111 0.000145 0.000188 0.000244 0.000314 0.000404 0.000519 0.000666 0.000855 0.001096 0.001404 0.001793 0.002281 0.002888 0.003631 0.004527 0.005589 0.006821 0.008220 0.009770 0.011440 0.013185 0.014942 0.016634 0.018169 0.019445 0.020356 0.020796 0.020669 0.019896 0.018423 0.016231 0.013336 0.009803 0.005737 0.001292 -0.003343 -0.007947 -0.012282 -0.016106 -0.019190 -0.021333 -0.022381 -0.022237 -0.020875 -0.018344 -0.014771 -0.010353 -0.005352 -0.000074 0.005145 0.009965 0.014066 0.017166 0.019048 0.019573 0.018693 0.016456 0.013005 0.008572 0.003459 -0.001980 -0.007364 -0.012310 -0.016462 -0.019518 -0.021250 -0.021521 -0.020299 -0.017655 -0.013761 -0.008877 -0.003330 0.002510 0.008255 0.013527 0.017988 0.021356 0.023428 0.024089 0.023322 0.021199 0.017878 0.013590 0.008617 0.003276 -0.002106 -0.007213 -0.011759 -0.015507 -0.018280 -0.019968 -0.020534 -0.020007 -0.018479 -0.016092 -0.013027 -0.009487 -0.005683 -0.001823 0.001905 0.005339 0.008348 0.010840 0.012762 0.014094 0.014853 0.015080 0.014842 0.014218 0.013294 0.012158 0.010896 0.009581 0.008275 0.007028 0.005875 0.004838 0.003927 0.003146 0.002487 0.001943 0.001500 0.001145 0.000865 0.000648 0.000481 0.000354 0.000259 0.000189 0.000138 0.000100 0.000073 0.000053 0.000038 0.000027 0.000019 0.000013 0.000009 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000034 0.000046 0.000062 0.000082 0.000109 0.000142 0.000186 0.000241 0.000311 0.000400 0.000515 0.000662 0.000850 0.001090 0.001396 0.001785 0.002273 0.002880 0.003626 0.004527 0.005598 0.006844 0.008264 0.009843 0.011552 0.013347 0.015166 0.016930 0.018549 0.019918 0.020930 0.021474 0.021452 0.020780 0.019401 0.017289 0.014457 0.010965 0.006916 0.002458 -0.002219 -0.006897 -0.011337 -0.015294 -0.018536 -0.020859 -0.022101 -0.022162 -0.021010 -0.018690 -0.015324 -0.011109 -0.006302 -0.001212 0.003827 0.008474 0.012405 0.015336 0.017049 0.017403 0.016347 0.013932 0.010302 0.005691 0.000406 -0.005192 -0.010716 -0.015775 -0.020009 -0.023107 -0.024838 -0.025065 -0.023754 -0.020980 -0.016921 -0.011844 -0.006084 -0.000022 0.005943 0.011426 0.016076 0.019605 0.021807 0.022564 0.021858 0.019767 0.016455 0.012160 0.007175 0.001827 -0.003549 -0.008627 -0.013116 -0.016771 -0.019414 -0.020935 -0.021300 -0.020543 -0.018764 -0.016113 -0.012781 -0.008980 -0.004933 -0.000854 0.003061 0.006643 0.009761 0.012321 0.014270 0.015593 0.016310 0.016468 0.016138 0.015407 0.014366 0.013110 0.011726 0.010295 0.008880 0.007533 0.006292 0.005177 0.004201 0.003364 0.002661 0.002080 0.001608 0.001230 0.000931 0.000699 0.000520 0.000385 0.000283 0.000208 0.000152 0.000111 0.000081 0.000059 0.000042 0.000030 0.000021 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000033 0.000044 0.000060 0.000080 0.000106 0.000139 0.000182 0.000236 0.000305 0.000394 0.000507 0.000652 0.000837 0.001074 0.001377 0.001761 0.002243 0.002845 0.003585 0.004481 0.005549 0.006795 0.008220 0.009810 0.011539 0.013363 0.015223 0.017043 0.018729 0.020180 0.021284 0.021932 0.022021 0.021466 0.020203 0.018204 0.015476 0.012074 0.008095 0.003684 -0.000976 -0.005669 -0.010157 -0.014198 -0.017559 -0.020032 -0.021455 -0.021722 -0.020795 -0.018715 -0.015599 -0.011637 -0.007082 -0.002238 0.002565 0.006989 0.010711 0.013451 0.014988 0.015181 0.013982 0.011438 0.007692 0.002980 -0.002394 -0.008067 -0.013649 -0.018751 -0.023009 -0.026112 -0.027828 -0.028020 -0.026657 -0.023814 -0.019673 -0.014503 -0.008644 -0.002480 0.003587 0.009166 0.013904 0.017513 0.019784 0.020601 0.019949 0.017907 0.014646 0.010408 0.005492 0.000229 -0.005041 -0.009989 -0.014321 -0.017796 -0.020234 -0.021531 -0.021655 -0.020649 -0.018617 -0.015719 -0.012152 -0.008137 -0.003901 0.000334 0.004370 0.008037 0.011202 0.013773 0.015702 0.016976 0.017619 0.017686 0.017252 0.016409 0.015253 0.013883 0.012391 0.010857 0.009350 0.007921 0.006607 0.005432 0.004405 0.003526 0.002788 0.002180 0.001687 0.001292 0.000980 0.000738 0.000551 0.000409 0.000302 0.000222 0.000163 0.000119 0.000087 0.000064 0.000046 0.000033 0.000023 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000023 0.000031 0.000043 0.000058 0.000077 0.000102 0.000135 0.000176 0.000229 0.000297 0.000384 0.000495 0.000637 0.000818 0.001050 0.001346 0.001722 0.002194 0.002784 0.003511 0.004393 0.005446 0.006679 0.008093 0.009677 0.011407 0.013241 0.015122 0.016977 0.018713 0.020231 0.021418 0.022166 0.022370 0.021941 0.020814 0.018955 0.016367 0.013098 0.009239 0.004928 0.000343 -0.004306 -0.008788 -0.012864 -0.016301 -0.018894 -0.020476 -0.020941 -0.020244 -0.018421 -0.015581 -0.011907 -0.007643 -0.003084 0.001447 0.005617 0.009112 0.011653 0.013025 0.013086 0.011787 0.009173 0.005385 0.000653 -0.004720 -0.010379 -0.015938 -0.021010 -0.025235 -0.028306 -0.029995 -0.030166 -0.028788 -0.025940 -0.021802 -0.016642 -0.010798 -0.004654 0.001391 0.006949 0.011671 0.015272 0.017545 0.018380 0.017764 0.015780 0.012600 0.008471 0.003691 -0.001409 -0.006488 -0.011220 -0.015316 -0.018537 -0.020711 -0.021738 -0.021595 -0.020329 -0.018053 -0.014933 -0.011171 -0.006992 -0.002627 0.001701 0.005794 0.009482 0.012635 0.015166 0.017029 0.018217 0.018761 0.018719 0.018171 0.017214 0.015948 0.014474 0.012886 0.011267 0.009684 0.008191 0.006823 0.005603 0.004539 0.003631 0.002871 0.002246 0.001738 0.001333 0.001013 0.000764 0.000572 0.000425 0.000314 0.000232 0.000170 0.000125 0.000091 0.000067 0.000048 0.000035 0.000025 0.000018 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000030 0.000041 0.000055 0.000074 0.000098 0.000129 0.000170 0.000221 0.000287 0.000372 0.000479 0.000617 0.000794 0.001019 0.001306 0.001670 0.002128 0.002701 0.003407 0.004267 0.005295 0.006502 0.007891 0.009453 0.011165 0.012989 0.014872 0.016741 0.018510 0.020078 0.021337 0.022178 0.022496 0.022200 0.021223 0.019526 0.017107 0.014008 0.010313 0.006152 0.001694 -0.002860 -0.007284 -0.011345 -0.014815 -0.017492 -0.019209 -0.019855 -0.019383 -0.017821 -0.015270 -0.011901 -0.007950 -0.003698 0.000541 0.004447 0.007711 0.010065 0.011295 0.011264 0.009919 0.007304 0.003554 -0.001110 -0.006393 -0.011949 -0.017401 -0.022371 -0.026509 -0.029514 -0.031164 -0.031327 -0.029974 -0.027182 -0.023130 -0.018081 -0.012368 -0.006364 -0.000462 0.004960 0.009562 0.013065 0.015272 0.016077 0.015471 0.013543 0.010465 0.006481 0.001889 -0.002984 -0.007805 -0.012254 -0.016048 -0.018960 -0.020825 -0.021553 -0.021127 -0.019605 -0.017103 -0.013793 -0.009880 -0.005590 -0.001156 0.003203 0.007289 0.010938 0.014025 0.016467 0.018224 0.019295 0.019717 0.019551 0.018885 0.017815 0.016446 0.014881 0.013213 0.011526 0.009887 0.008347 0.006942 0.005693 0.004608 0.003684 0.002912 0.002277 0.001764 0.001354 0.001031 0.000779 0.000584 0.000435 0.000322 0.000238 0.000175 0.000128 0.000094 0.000069 0.000050 0.000036 0.000026 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000021 0.000028 0.000039 0.000052 0.000070 0.000093 0.000123 0.000162 0.000211 0.000275 0.000356 0.000460 0.000594 0.000763 0.000980 0.001256 0.001606 0.002047 0.002598 0.003278 0.004107 0.005101 0.006272 0.007622 0.009146 0.010823 0.012620 0.014485 0.016350 0.018131 0.019733 0.021049 0.021973 0.022399 0.022239 0.021420 0.019901 0.017676 0.014778 0.011284 0.007314 0.003028 -0.001381 -0.005698 -0.009699 -0.013161 -0.015885 -0.017706 -0.018512 -0.018251 -0.016944 -0.014681 -0.011622 -0.007990 -0.004052 -0.000107 0.003537 0.006585 0.008775 0.009900 0.009824 0.008496 0.005952 0.002321 -0.002187 -0.007290 -0.012654 -0.017918 -0.022719 -0.026716 -0.029622 -0.031221 -0.031388 -0.030097 -0.027421 -0.023535 -0.018693 -0.013216 -0.007467 -0.001822 0.003354 0.007734 0.011053 0.013123 0.013848 0.013224 0.011342 0.008373 0.004561 0.000194 -0.004407 -0.008918 -0.013033 -0.016480 -0.019044 -0.020572 -0.020985 -0.020276 -0.018509 -0.015808 -0.012346 -0.008330 -0.003986 0.000458 0.004786 0.008807 0.012361 0.015332 0.017642 0.019259 0.020188 0.020470 0.020174 0.019387 0.018210 0.016749 0.015106 0.013375 0.011638 0.009961 0.008394 0.006970 0.005708 0.004615 0.003687 0.002913 0.002278 0.001765 0.001356 0.001034 0.000782 0.000588 0.000439 0.000325 0.000240 0.000177 0.000130 0.000095 0.000069 0.000051 0.000037 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000036 0.000049 0.000066 0.000088 0.000116 0.000153 0.000200 0.000261 0.000339 0.000439 0.000566 0.000729 0.000936 0.001199 0.001533 0.001953 0.002478 0.003127 0.003920 0.004872 0.005995 0.007296 0.008768 0.010396 0.012147 0.013975 0.015816 0.017592 0.019209 0.020567 0.021561 0.022089 0.022060 0.021403 0.020073 0.018057 0.015383 0.012119 0.008376 0.004302 0.000078 -0.004090 -0.007987 -0.011401 -0.014135 -0.016029 -0.016968 -0.016898 -0.015831 -0.013846 -0.011091 -0.007772 -0.004140 -0.000479 0.002920 0.005774 0.007833 0.008896 0.008831 0.007583 0.005185 0.001754 -0.002512 -0.007349 -0.012439 -0.017440 -0.022005 -0.025813 -0.028588 -0.030127 -0.030309 -0.029111 -0.026605 -0.022955 -0.018406 -0.013263 -0.007871 -0.002587 0.002242 0.006307 0.009361 0.011228 0.011823 0.011149 0.009297 0.006439 0.002811 -0.001306 -0.005604 -0.009772 -0.013519 -0.016590 -0.018784 -0.019963 -0.020060 -0.019079 -0.017090 -0.014223 -0.010652 -0.006583 -0.002240 0.002157 0.006398 0.010298 0.013708 0.016518 0.018661 0.020110 0.020878 0.021010 0.020578 0.019674 0.018399 0.016858 0.015154 0.013379 0.011612 0.009916 0.008340 0.006914 0.005654 0.004566 0.003644 0.002878 0.002250 0.001744 0.001341 0.001023 0.000775 0.000583 0.000436 0.000324 0.000240 0.000176 0.000129 0.000095 0.000069 0.000051 0.000037 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000034 0.000046 0.000062 0.000082 0.000109 0.000143 0.000188 0.000246 0.000320 0.000415 0.000536 0.000691 0.000887 0.001136 0.001452 0.001849 0.002346 0.002960 0.003710 0.004613 0.005681 0.006922 0.008331 0.009895 0.011585 0.013359 0.015159 0.016909 0.018524 0.019907 0.020957 0.021575 0.021672 0.021175 0.020036 0.018240 0.015806 0.012793 0.009303 0.005471 0.001468 -0.002515 -0.006272 -0.009600 -0.012310 -0.014245 -0.015289 -0.015385 -0.014536 -0.012812 -0.010345 -0.007324 -0.003983 -0.000586 0.002591 0.005283 0.007249 0.008298 0.008299 0.007196 0.005014 0.001859 -0.002087 -0.006578 -0.011318 -0.015987 -0.020258 -0.023831 -0.026447 -0.027914 -0.028120 -0.027042 -0.024750 -0.021398 -0.017215 -0.012489 -0.007542 -0.002710 0.001684 0.005355 0.008071 0.009677 0.010095 0.009338 0.007499 0.004745 0.001306 -0.002549 -0.006527 -0.010333 -0.013695 -0.016376 -0.018193 -0.019024 -0.018816 -0.017583 -0.015403 -0.012409 -0.008775 -0.004704 -0.000414 0.003881 0.007981 0.011713 0.014936 0.017550 0.019497 0.020758 0.021351 0.021327 0.020762 0.019747 0.018386 0.016782 0.015035 0.013234 0.011456 0.009761 0.008193 0.006780 0.005537 0.004466 0.003562 0.002811 0.002197 0.001703 0.001310 0.001000 0.000758 0.000572 0.000428 0.000319 0.000236 0.000174 0.000128 0.000094 0.000069 0.000050 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000032 0.000043 0.000057 0.000076 0.000101 0.000133 0.000175 0.000230 0.000300 0.000389 0.000504 0.000650 0.000835 0.001069 0.001365 0.001738 0.002203 0.002779 0.003483 0.004332 0.005339 0.006511 0.007846 0.009334 0.010950 0.012655 0.014396 0.016104 0.017699 0.019089 0.020179 0.020874 0.021086 0.020743 0.019794 0.018220 0.016034 0.013286 0.010067 0.006500 0.002743 -0.001025 -0.004612 -0.007822 -0.010476 -0.012421 -0.013542 -0.013778 -0.013124 -0.011638 -0.009438 -0.006695 -0.003622 -0.000465 0.002520 0.005083 0.006997 0.008077 0.008196 0.007297 0.005395 0.002584 -0.000972 -0.005048 -0.009373 -0.013649 -0.017576 -0.020875 -0.023305 -0.024690 -0.024924 -0.023988 -0.021945 -0.018939 -0.015181 -0.010937 -0.006507 -0.002199 0.001690 0.004899 0.007220 0.008514 0.008717 0.007848 0.006003 0.003344 0.000091 -0.003500 -0.007151 -0.010590 -0.013563 -0.015854 -0.017300 -0.017797 -0.017305 -0.015849 -0.013514 -0.010434 -0.006784 -0.002761 0.001425 0.005570 0.009484 0.013006 0.016007 0.018396 0.020126 0.021184 0.021597 0.021418 0.020726 0.019613 0.018180 0.016530 0.014758 0.012952 0.011182 0.009506 0.007963 0.006578 0.005365 0.004322 0.003443 0.002715 0.002121 0.001644 0.001264 0.000966 0.000733 0.000553 0.000415 0.000310 0.000230 0.000170 0.000125 0.000092 0.000067 0.000050 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000029 0.000039 0.000052 0.000070 0.000093 0.000123 0.000162 0.000213 0.000279 0.000363 0.000471 0.000607 0.000780 0.000999 0.001275 0.001622 0.002054 0.002589 0.003245 0.004036 0.004975 0.006072 0.007326 0.008728 0.010258 0.011880 0.013547 0.015197 0.016755 0.018136 0.019250 0.020006 0.020320 0.020119 0.019354 0.017999 0.016061 0.013584 0.010645 0.007358 0.003865 0.000333 -0.003059 -0.006126 -0.008697 -0.010625 -0.011796 -0.012146 -0.011662 -0.010391 -0.008435 -0.005945 -0.003117 -0.000173 0.002650 0.005116 0.007014 0.008166 0.008451 0.007805 0.006237 0.003826 0.000716 -0.002888 -0.006744 -0.010579 -0.014120 -0.017112 -0.019335 -0.020627 -0.020892 -0.020110 -0.018340 -0.015713 -0.012422 -0.008710 -0.004848 -0.001117 0.002216 0.004915 0.006797 0.007742 0.007700 0.006697 0.004829 0.002254 -0.000819 -0.004148 -0.007476 -0.010552 -0.013143 -0.015056 -0.016149 -0.016334 -0.015587 -0.013943 -0.011492 -0.008371 -0.004750 -0.000821 0.003216 0.007167 0.010857 0.014136 0.016886 0.019031 0.020530 0.021381 0.021613 0.021285 0.020476 0.019279 0.017792 0.016115 0.014339 0.012546 0.010803 0.009162 0.007660 0.006318 0.005145 0.004140 0.003295 0.002596 0.002027 0.001570 0.001207 0.000922 0.000701 0.000529 0.000398 0.000297 0.000221 0.000164 0.000121 0.000089 0.000066 0.000048 0.000036 0.000026 0.000020 0.000014 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000036 0.000048 0.000064 0.000085 0.000113 0.000149 0.000197 0.000258 0.000336 0.000436 0.000564 0.000724 0.000927 0.001182 0.001503 0.001902 0.002395 0.003000 0.003730 0.004599 0.005616 0.006782 0.008090 0.009524 0.011053 0.012634 0.014212 0.015717 0.017072 0.018193 0.018994 0.019394 0.019322 0.018728 0.017583 0.015889 0.013680 0.011024 0.008022 0.004803 0.001520 -0.001659 -0.004564 -0.007031 -0.008919 -0.010116 -0.010556 -0.010220 -0.009141 -0.007405 -0.005147 -0.002538 0.000217 0.002903 0.005301 0.007214 0.008472 0.008957 0.008603 0.007409 0.005439 0.002819 -0.000273 -0.003619 -0.006978 -0.010102 -0.012762 -0.014760 -0.015949 -0.016242 -0.015621 -0.014138 -0.011909 -0.009110 -0.005957 -0.002694 0.000428 0.003173 0.005334 0.006752 0.007325 0.007019 0.005867 0.003965 0.001465 -0.001435 -0.004511 -0.007526 -0.010249 -0.012474 -0.014030 -0.014793 -0.014697 -0.013729 -0.011935 -0.009410 -0.006290 -0.002742 0.001051 0.004899 0.008622 0.012056 0.015066 0.017549 0.019437 0.020700 0.021343 0.021402 0.020935 0.020025 0.018760 0.017239 0.015553 0.013792 0.012031 0.010333 0.008743 0.007295 0.006007 0.004885 0.003927 0.003122 0.002458 0.001918 0.001485 0.001141 0.000872 0.000663 0.000501 0.000377 0.000282 0.000211 0.000157 0.000116 0.000086 0.000063 0.000047 0.000035 0.000026 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000032 0.000043 0.000058 0.000077 0.000103 0.000137 0.000180 0.000237 0.000310 0.000402 0.000520 0.000668 0.000855 0.001089 0.001383 0.001748 0.002200 0.002752 0.003421 0.004217 0.005151 0.006225 0.007435 0.008765 0.010192 0.011677 0.013170 0.014609 0.015923 0.017035 0.017864 0.018332 0.018373 0.017934 0.016986 0.015524 0.013574 0.011196 0.008478 0.005535 0.002508 -0.000450 -0.003179 -0.005527 -0.007358 -0.008563 -0.009074 -0.008864 -0.007956 -0.006420 -0.004372 -0.001963 0.000625 0.003194 0.005546 0.007494 0.008881 0.009589 0.009551 0.008756 0.007253 0.005148 0.002593 -0.000220 -0.003080 -0.005768 -0.008080 -0.009840 -0.010917 -0.011232 -0.010770 -0.009575 -0.007751 -0.005451 -0.002867 -0.000213 0.002291 0.004438 0.006052 0.006997 0.007193 0.006618 0.005312 0.003370 0.000940 -0.001794 -0.004626 -0.007340 -0.009729 -0.011609 -0.012832 -0.013297 -0.012953 -0.011803 -0.009898 -0.007339 -0.004261 -0.000823 0.002797 0.006424 0.009890 0.013047 0.015772 0.017976 0.019603 0.020633 0.021075 0.020971 0.020382 0.019387 0.018074 0.016537 0.014863 0.013136 0.011425 0.009786 0.008262 0.006881 0.005657 0.004594 0.003688 0.002930 0.002305 0.001798 0.001391 0.001069 0.000816 0.000621 0.000470 0.000354 0.000266 0.000199 0.000148 0.000110 0.000082 0.000061 0.000045 0.000033 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000029 0.000039 0.000053 0.000070 0.000094 0.000124 0.000165 0.000217 0.000284 0.000369 0.000477 0.000613 0.000783 0.000997 0.001264 0.001596 0.002006 0.002507 0.003113 0.003836 0.004686 0.005665 0.006773 0.007996 0.009315 0.010695 0.012094 0.013456 0.014716 0.015803 0.016642 0.017162 0.017296 0.016995 0.016225 0.014979 0.013275 0.011163 0.008720 0.006049 0.003276 0.000542 -0.002006 -0.004225 -0.005987 -0.007186 -0.007751 -0.007652 -0.006898 -0.005545 -0.003690 -0.001465 0.000969 0.003435 0.005752 0.007747 0.009272 0.010212 0.010498 0.010110 0.009083 0.007500 0.005491 0.003218 0.000865 -0.001378 -0.003334 -0.004849 -0.005806 -0.006137 -0.005826 -0.004911 -0.003481 -0.001671 0.000354 0.002408 0.004304 0.005865 0.006942 0.007425 0.007253 0.006416 0.004962 0.002985 0.000624 -0.001950 -0.004548 -0.006975 -0.009049 -0.010608 -0.011529 -0.011728 -0.011173 -0.009876 -0.007900 -0.005345 -0.002344 0.000948 0.004367 0.007748 0.010938 0.013803 0.016236 0.018159 0.019529 0.020332 0.020587 0.020336 0.019642 0.018582 0.017242 0.015709 0.014066 0.012390 0.010744 0.009179 0.007732 0.006427 0.005275 0.004279 0.003432 0.002724 0.002142 0.001670 0.001291 0.000992 0.000758 0.000577 0.000437 0.000330 0.000248 0.000187 0.000140 0.000104 0.000078 0.000058 0.000043 0.000032 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000047 0.000063 0.000084 0.000112 0.000149 0.000197 0.000258 0.000336 0.000434 0.000558 0.000713 0.000907 0.001148 0.001447 0.001816 0.002266 0.002811 0.003462 0.004228 0.005113 0.006117 0.007231 0.008438 0.009709 0.011006 0.012281 0.013475 0.014523 0.015357 0.015909 0.016118 0.015933 0.015322 0.014272 0.012796 0.010934 0.008752 0.006341 0.003816 0.001302 -0.001065 -0.003153 -0.004839 -0.006023 -0.006633 -0.006631 -0.006018 -0.004836 -0.003163 -0.001112 0.001176 0.003544 0.005829 0.007870 0.009530 0.010696 0.011298 0.011308 0.010746 0.009676 0.008203 0.006463 0.004610 0.002807 0.001205 -0.000061 -0.000893 -0.001229 -0.001055 -0.000402 0.000653 0.001997 0.003490 0.004975 0.006292 0.007297 0.007866 0.007915 0.007398 0.006322 0.004735 0.002733 0.000447 -0.001967 -0.004338 -0.006494 -0.008272 -0.009537 -0.010186 -0.010153 -0.009422 -0.008017 -0.006004 -0.003487 -0.000595 0.002525 0.005720 0.008838 0.011740 0.014309 0.016449 0.018097 0.019220 0.019812 0.019896 0.019517 0.018738 0.017635 0.016287 0.014777 0.013183 0.011573 0.010006 0.008527 0.007167 0.005946 0.004873 0.003948 0.003164 0.002510 0.001973 0.001538 0.001190 0.000914 0.000699 0.000532 0.000404 0.000305 0.000231 0.000174 0.000131 0.000098 0.000074 0.000055 0.000041 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000042 0.000057 0.000076 0.000101 0.000134 0.000178 0.000233 0.000304 0.000393 0.000505 0.000645 0.000820 0.001036 0.001304 0.001633 0.002034 0.002520 0.003100 0.003784 0.004576 0.005478 0.006483 0.007577 0.008736 0.009927 0.011107 0.012225 0.013222 0.014036 0.014603 0.014866 0.014777 0.014302 0.013426 0.012155 0.010522 0.008583 0.006418 0.004127 0.001824 -0.000368 -0.002325 -0.003935 -0.005099 -0.005747 -0.005835 -0.005355 -0.004335 -0.002837 -0.000956 0.001187 0.003454 0.005698 0.007773 0.009551 0.010924 0.011819 0.012202 0.012078 0.011494 0.010532 0.009301 0.007929 0.006550 0.005293 0.004271 0.003569 0.003238 0.003293 0.003709 0.004422 0.005338 0.006340 0.007300 0.008086 0.008580 0.008688 0.008344 0.007522 0.006238 0.004545 0.002537 0.000336 -0.001916 -0.004066 -0.005962 -0.007465 -0.008461 -0.008866 -0.008635 -0.007761 -0.006281 -0.004265 -0.001815 0.000943 0.003872 0.006827 0.009673 0.012285 0.014558 0.016414 0.017799 0.018690 0.019089 0.019023 0.018538 0.017697 0.016570 0.015235 0.013766 0.012236 0.010707 0.009230 0.007845 0.006580 0.005449 0.004459 0.003609 0.002890 0.002293 0.001802 0.001405 0.001087 0.000836 0.000640 0.000488 0.000371 0.000281 0.000213 0.000161 0.000122 0.000092 0.000069 0.000052 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000028 0.000037 0.000050 0.000067 0.000090 0.000120 0.000160 0.000210 0.000274 0.000354 0.000455 0.000580 0.000736 0.000929 0.001167 0.001458 0.001813 0.002242 0.002755 0.003360 0.004063 0.004865 0.005763 0.006745 0.007791 0.008873 0.009955 0.010989 0.011924 0.012704 0.013270 0.013569 0.013554 0.013192 0.012466 0.011378 0.009951 0.008234 0.006294 0.004220 0.002115 0.000089 -0.001745 -0.003281 -0.004425 -0.005108 -0.005281 -0.004929 -0.004067 -0.002743 -0.001034 0.000959 0.003114 0.005300 0.007388 0.009256 0.010802 0.011954 0.012670 0.012943 0.012804 0.012312 0.011553 0.010629 0.009649 0.008719 0.007932 0.007360 0.007047 0.007005 0.007214 0.007625 0.008161 0.008727 0.009219 0.009534 0.009579 0.009283 0.008602 0.007524 0.006074 0.004310 0.002321 0.000220 -0.001863 -0.003794 -0.005441 -0.006687 -0.007438 -0.007628 -0.007227 -0.006243 -0.004717 -0.002724 -0.000365 0.002240 0.004963 0.007672 0.010244 0.012569 0.014557 0.016141 0.017281 0.017961 0.018189 0.017996 0.017428 0.016545 0.015416 0.014112 0.012701 0.011249 0.009812 0.008434 0.007151 0.005984 0.004947 0.004043 0.003269 0.002617 0.002076 0.001633 0.001274 0.000987 0.000760 0.000583 0.000445 0.000339 0.000258 0.000196 0.000149 0.000113 0.000086 0.000065 0.000049 0.000036 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000025 0.000033 0.000044 0.000060 0.000080 0.000107 0.000142 0.000188 0.000245 0.000317 0.000407 0.000519 0.000657 0.000828 0.001037 0.001294 0.001605 0.001981 0.002430 0.002961 0.003579 0.004286 0.005081 0.005953 0.006888 0.007862 0.008841 0.009786 0.010651 0.011385 0.011935 0.012252 0.012292 0.012022 0.011422 0.010491 0.009247 0.007727 0.005992 0.004116 0.002192 0.000319 -0.001401 -0.002869 -0.003997 -0.004714 -0.004972 -0.004746 -0.004042 -0.002893 -0.001361 0.000470 0.002496 0.004602 0.006671 0.008592 0.010270 0.011630 0.012626 0.013243 0.013494 0.013419 0.013084 0.012565 0.011950 0.011322 0.010757 0.010313 0.010027 0.009912 0.009951 0.010106 0.010316 0.010509 0.010601 0.010516 0.010182 0.009551 0.008597 0.007320 0.005754 0.003958 0.002018 0.000038 -0.001867 -0.003580 -0.004987 -0.005991 -0.006517 -0.006517 -0.005974 -0.004905 -0.003359 -0.001413 0.000837 0.003277 0.005787 0.008249 0.010551 0.012600 0.014317 0.015650 0.016566 0.017058 0.017140 0.016843 0.016215 0.015314 0.014202 0.012945 0.011606 0.010244 0.008907 0.007635 0.006458 0.005393 0.004451 0.003634 0.002936 0.002350 0.001865 0.001468 0.001147 0.000890 0.000687 0.000528 0.000404 0.000308 0.000235 0.000180 0.000137 0.000104 0.000079 0.000060 0.000045 0.000034 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000052 0.000071 0.000095 0.000126 0.000167 0.000218 0.000283 0.000363 0.000462 0.000584 0.000734 0.000917 0.001141 0.001412 0.001739 0.002129 0.002591 0.003129 0.003747 0.004443 0.005212 0.006039 0.006904 0.007781 0.008634 0.009423 0.010102 0.010624 0.010943 0.011019 0.010819 0.010323 0.009525 0.008439 0.007094 0.005539 0.003842 0.002081 0.000346 -0.001271 -0.002679 -0.003795 -0.004550 -0.004893 -0.004794 -0.004250 -0.003281 -0.001934 -0.000280 0.001596 0.003593 0.005608 0.007539 0.009296 0.010809 0.012025 0.012922 0.013500 0.013782 0.013813 0.013649 0.013355 0.012999 0.012637 0.012317 0.012070 0.011904 0.011810 0.011758 0.011704 0.011590 0.011357 0.010948 0.010313 0.009421 0.008263 0.006850 0.005221 0.003438 0.001580 -0.000258 -0.001974 -0.003466 -0.004640 -0.005416 -0.005736 -0.005568 -0.004906 -0.003776 -0.002231 -0.000347 0.001782 0.004049 0.006345 0.008564 0.010608 0.012396 0.013862 0.014965 0.015682 0.016012 0.015973 0.015598 0.014932 0.014032 0.012954 0.011760 0.010505 0.009241 0.008011 0.006849 0.005779 0.004817 0.003970 0.003237 0.002615 0.002093 0.001662 0.001310 0.001025 0.000797 0.000617 0.000475 0.000364 0.000279 0.000213 0.000163 0.000125 0.000095 0.000073 0.000055 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000034 0.000046 0.000062 0.000084 0.000112 0.000148 0.000193 0.000250 0.000321 0.000408 0.000515 0.000646 0.000806 0.001000 0.001234 0.001516 0.001853 0.002251 0.002717 0.003252 0.003856 0.004526 0.005250 0.006011 0.006787 0.007547 0.008256 0.008874 0.009357 0.009666 0.009762 0.009613 0.009199 0.008513 0.007561 0.006366 0.004971 0.003431 0.001815 0.000202 -0.001325 -0.002682 -0.003791 -0.004587 -0.005017 -0.005046 -0.004664 -0.003881 -0.002731 -0.001269 0.000434 0.002291 0.004212 0.006106 0.007889 0.009493 0.010865 0.011973 0.012808 0.013379 0.013712 0.013846 0.013829 0.013708 0.013529 0.013326 0.013124 0.012931 0.012741 0.012533 0.012275 0.011926 0.011443 0.010788 0.009931 0.008856 0.007565 0.006080 0.004444 0.002718 0.000975 -0.000698 -0.002212 -0.003481 -0.004427 -0.004987 -0.005118 -0.004800 -0.004039 -0.002867 -0.001339 0.000470 0.002469 0.004562 0.006649 0.008635 0.010436 0.011981 0.013220 0.014118 0.014663 0.014857 0.014721 0.014291 0.013610 0.012728 0.011701 0.010580 0.009418 0.008259 0.007139 0.006089 0.005127 0.004266 0.003511 0.002861 0.002310 0.001850 0.001471 0.001161 0.000910 0.000710 0.000550 0.000425 0.000327 0.000251 0.000192 0.000147 0.000113 0.000086 0.000066 0.000050 0.000038 0.000029 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000030 0.000040 0.000055 0.000074 0.000099 0.000130 0.000171 0.000221 0.000283 0.000359 0.000452 0.000566 0.000704 0.000871 0.001073 0.001315 0.001604 0.001945 0.002344 0.002803 0.003323 0.003900 0.004527 0.005189 0.005867 0.006536 0.007163 0.007715 0.008154 0.008442 0.008544 0.008431 0.008081 0.007485 0.006645 0.005580 0.004322 0.002919 0.001430 -0.000075 -0.001523 -0.002837 -0.003946 -0.004785 -0.005303 -0.005463 -0.005246 -0.004655 -0.003711 -0.002456 -0.000950 0.000737 0.002525 0.004335 0.006089 0.007722 0.009182 0.010431 0.011452 0.012241 0.012810 0.013184 0.013393 0.013471 0.013448 0.013353 0.013202 0.013003 0.012752 0.012437 0.012034 0.011518 0.010860 0.010038 0.009037 0.007854 0.006501 0.005007 0.003417 0.001790 0.000196 -0.001290 -0.002592 -0.003636 -0.004360 -0.004715 -0.004672 -0.004221 -0.003378 -0.002179 -0.000681 0.001045 0.002913 0.004834 0.006720 0.008487 0.010062 0.011388 0.012424 0.013144 0.013542 0.013626 0.013419 0.012955 0.012277 0.011430 0.010465 0.009429 0.008366 0.007314 0.006306 0.005366 0.004510 0.003747 0.003081 0.002510 0.002027 0.001624 0.001293 0.001022 0.000803 0.000628 0.000488 0.000378 0.000291 0.000224 0.000172 0.000132 0.000101 0.000077 0.000059 0.000045 0.000034 0.000026 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000036 0.000048 0.000065 0.000087 0.000115 0.000150 0.000194 0.000248 0.000314 0.000394 0.000492 0.000611 0.000755 0.000928 0.001135 0.001381 0.001671 0.002010 0.002401 0.002844 0.003337 0.003874 0.004443 0.005029 0.005608 0.006156 0.006641 0.007030 0.007290 0.007387 0.007296 0.006994 0.006470 0.005724 0.004768 0.003629 0.002345 0.000967 -0.000444 -0.001823 -0.003102 -0.004214 -0.005099 -0.005706 -0.005996 -0.005945 -0.005549 -0.004819 -0.003786 -0.002496 -0.001007 0.000612 0.002292 0.003965 0.005569 0.007051 0.008372 0.009507 0.010445 0.011185 0.011739 0.012124 0.012361 0.012470 0.012469 0.012373 0.012186 0.011907 0.011528 0.011037 0.010417 0.009655 0.008740 0.007668 0.006447 0.005098 0.003653 0.002159 0.000671 -0.000746 -0.002028 -0.003107 -0.003926 -0.004433 -0.004594 -0.004391 -0.003824 -0.002914 -0.001701 -0.000240 0.001397 0.003134 0.004890 0.006586 0.008150 0.009521 0.010652 0.011510 0.012078 0.012356 0.012354 0.012098 0.011620 0.010961 0.010163 0.009270 0.008323 0.007363 0.006420 0.005522 0.004690 0.003935 0.003266 0.002684 0.002186 0.001766 0.001417 0.001129 0.000894 0.000705 0.000552 0.000430 0.000334 0.000258 0.000198 0.000152 0.000117 0.000090 0.000069 0.000052 0.000040 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000031 0.000042 0.000057 0.000076 0.000101 0.000131 0.000169 0.000215 0.000272 0.000342 0.000426 0.000528 0.000651 0.000798 0.000974 0.001183 0.001429 0.001715 0.002045 0.002420 0.002837 0.003292 0.003775 0.004274 0.004771 0.005241 0.005660 0.005997 0.006224 0.006310 0.006229 0.005963 0.005496 0.004827 0.003964 0.002926 0.001745 0.000465 -0.000863 -0.002182 -0.003431 -0.004549 -0.005480 -0.006173 -0.006590 -0.006704 -0.006503 -0.005992 -0.005190 -0.004132 -0.002865 -0.001445 0.000067 0.001611 0.003130 0.004575 0.005904 0.007088 0.008108 0.008956 0.009633 0.010144 0.010501 0.010714 0.010796 0.010754 0.010592 0.010312 0.009910 0.009381 0.008717 0.007913 0.006970 0.005894 0.004699 0.003411 0.002066 0.000711 -0.000604 -0.001822 -0.002884 -0.003736 -0.004330 -0.004629 -0.004609 -0.004260 -0.003590 -0.002626 -0.001409 0.000006 0.001554 0.003163 0.004762 0.006282 0.007662 0.008850 0.009809 0.010514 0.010956 0.011138 0.011074 0.010788 0.010314 0.009687 0.008947 0.008132 0.007280 0.006422 0.005586 0.004796 0.004066 0.003408 0.002826 0.002322 0.001891 0.001529 0.001228 0.000980 0.000778 0.000614 0.000482 0.000377 0.000293 0.000226 0.000174 0.000134 0.000103 0.000079 0.000060 0.000046 0.000035 0.000027 0.000020 0.000015 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000021 0.000028 0.000037 0.000050 0.000067 0.000088 0.000114 0.000146 0.000186 0.000235 0.000294 0.000366 0.000453 0.000558 0.000684 0.000833 0.001009 0.001216 0.001457 0.001734 0.002048 0.002397 0.002779 0.003185 0.003605 0.004024 0.004423 0.004778 0.005064 0.005255 0.005324 0.005248 0.005006 0.004585 0.003980 0.003195 0.002245 0.001155 -0.000040 -0.001294 -0.002559 -0.003781 -0.004904 -0.005878 -0.006653 -0.007192 -0.007465 -0.007456 -0.007162 -0.006595 -0.005778 -0.004749 -0.003553 -0.002241 -0.000865 0.000524 0.001878 0.003158 0.004331 0.005374 0.006272 0.007018 0.007610 0.008049 0.008340 0.008488 0.008499 0.008374 0.008115 0.007724 0.007198 0.006539 0.005749 0.004835 0.003810 0.002695 0.001518 0.000316 -0.000868 -0.001984 -0.002984 -0.003819 -0.004443 -0.004819 -0.004920 -0.004731 -0.004251 -0.003494 -0.002488 -0.001277 0.000088 0.001546 0.003033 0.004486 0.005844 0.007058 0.008085 0.008896 0.009473 0.009813 0.009921 0.009814 0.009516 0.009059 0.008475 0.007800 0.007067 0.006309 0.005552 0.004820 0.004131 0.003498 0.002930 0.002429 0.001995 0.001626 0.001316 0.001058 0.000846 0.000673 0.000532 0.000419 0.000328 0.000255 0.000198 0.000152 0.000117 0.000090 0.000068 0.000052 0.000040 0.000030 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000025 0.000033 0.000044 0.000058 0.000076 0.000099 0.000126 0.000160 0.000201 0.000252 0.000313 0.000387 0.000476 0.000583 0.000709 0.000858 0.001031 0.001233 0.001463 0.001724 0.002015 0.002332 0.002670 0.003020 0.003369 0.003701 0.003997 0.004235 0.004390 0.004440 0.004363 0.004139 0.003755 0.003203 0.002485 0.001611 0.000601 -0.000515 -0.001702 -0.002917 -0.004112 -0.005238 -0.006248 -0.007098 -0.007750 -0.008172 -0.008346 -0.008263 -0.007927 -0.007355 -0.006572 -0.005615 -0.004525 -0.003346 -0.002125 -0.000904 0.000279 0.001390 0.002404 0.003301 0.004069 0.004698 0.005185 0.005529 0.005729 0.005787 0.005705 0.005485 0.005130 0.004643 0.004029 0.003297 0.002458 0.001531 0.000537 -0.000491 -0.001518 -0.002505 -0.003406 -0.004180 -0.004784 -0.005185 -0.005353 -0.005269 -0.004927 -0.004331 -0.003501 -0.002466 -0.001269 0.000042 0.001411 0.002781 0.004098 0.005310 0.006377 0.007263 0.007948 0.008420 0.008679 0.008733 0.008600 0.008305 0.007875 0.007341 0.006735 0.006085 0.005419 0.004759 0.004125 0.003531 0.002988 0.002501 0.002073 0.001703 0.001389 0.001125 0.000906 0.000726 0.000578 0.000458 0.000361 0.000283 0.000221 0.000171 0.000132 0.000101 0.000077 0.000059 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000051 0.000066 0.000085 0.000108 0.000137 0.000172 0.000214 0.000266 0.000329 0.000405 0.000495 0.000601 0.000726 0.000871 0.001039 0.001230 0.001446 0.001686 0.001948 0.002226 0.002514 0.002802 0.003075 0.003317 0.003510 0.003632 0.003662 0.003581 0.003371 0.003017 0.002511 0.001852 0.001046 0.000109 -0.000936 -0.002060 -0.003225 -0.004390 -0.005515 -0.006554 -0.007467 -0.008218 -0.008776 -0.009119 -0.009234 -0.009121 -0.008786 -0.008250 -0.007537 -0.006681 -0.005720 -0.004693 -0.003637 -0.002589 -0.001580 -0.000638 0.000216 0.000965 0.001596 0.002100 0.002472 0.002709 0.002808 0.002772 0.002602 0.002303 0.001880 0.001343 0.000702 -0.000026 -0.000823 -0.001663 -0.002516 -0.003349 -0.004123 -0.004802 -0.005348 -0.005728 -0.005915 -0.005888 -0.005637 -0.005159 -0.004465 -0.003577 -0.002525 -0.001350 -0.000097 0.001185 0.002445 0.003636 0.004717 0.005653 0.006419 0.006998 0.007384 0.007580 0.007598 0.007453 0.007171 0.006777 0.006298 0.005761 0.005193 0.004615 0.004046 0.003503 0.002996 0.002534 0.002121 0.001758 0.001445 0.001180 0.000957 0.000771 0.000619 0.000494 0.000392 0.000309 0.000243 0.000189 0.000147 0.000113 0.000087 0.000066 0.000050 0.000038 0.000029 0.000022 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000033 0.000044 0.000057 0.000073 0.000092 0.000116 0.000145 0.000181 0.000225 0.000278 0.000342 0.000418 0.000508 0.000613 0.000734 0.000873 0.001031 0.001209 0.001406 0.001620 0.001847 0.002082 0.002317 0.002538 0.002733 0.002886 0.002978 0.002991 0.002905 0.002706 0.002378 0.001912 0.001306 0.000563 -0.000306 -0.001284 -0.002345 -0.003459 -0.004592 -0.005706 -0.006763 -0.007726 -0.008560 -0.009235 -0.009728 -0.010025 -0.010117 -0.010008 -0.009708 -0.009237 -0.008618 -0.007884 -0.007065 -0.006195 -0.005307 -0.004431 -0.003593 -0.002816 -0.002119 -0.001517 -0.001021 -0.000642 -0.000383 -0.000250 -0.000240 -0.000354 -0.000584 -0.000925 -0.001365 -0.001891 -0.002487 -0.003131 -0.003799 -0.004462 -0.005089 -0.005648 -0.006105 -0.006430 -0.006598 -0.006587 -0.006384 -0.005983 -0.005390 -0.004617 -0.003687 -0.002630 -0.001485 -0.000292 0.000903 0.002059 0.003135 0.004098 0.004920 0.005582 0.006073 0.006390 0.006540 0.006534 0.006389 0.006128 0.005774 0.005351 0.004883 0.004393 0.003897 0.003413 0.002952 0.002524 0.002135 0.001787 0.001482 0.001219 0.000996 0.000808 0.000652 0.000524 0.000418 0.000333 0.000263 0.000206 0.000161 0.000125 0.000096 0.000073 0.000056 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000037 0.000048 0.000062 0.000078 0.000098 0.000123 0.000153 0.000190 0.000235 0.000288 0.000352 0.000428 0.000515 0.000616 0.000732 0.000862 0.001008 0.001169 0.001343 0.001528 0.001718 0.001907 0.002084 0.002239 0.002358 0.002424 0.002421 0.002333 0.002143 0.001839 0.001412 0.000855 0.000171 -0.000634 -0.001546 -0.002545 -0.003606 -0.004700 -0.005794 -0.006857 -0.007852 -0.008750 -0.009521 -0.010143 -0.010597 -0.010873 -0.010969 -0.010890 -0.010647 -0.010259 -0.009749 -0.009144 -0.008470 -0.007758 -0.007034 -0.006322 -0.005646 -0.005025 -0.004475 -0.004010 -0.003640 -0.003373 -0.003213 -0.003162 -0.003216 -0.003372 -0.003621 -0.003952 -0.004351 -0.004801 -0.005281 -0.005769 -0.006239 -0.006661 -0.007009 -0.007254 -0.007373 -0.007346 -0.007157 -0.006800 -0.006273 -0.005586 -0.004753 -0.003797 -0.002748 -0.001641 -0.000513 0.000598 0.001655 0.002625 0.003482 0.004204 0.004777 0.005195 0.005459 0.005575 0.005556 0.005419 0.005184 0.004872 0.004505 0.004103 0.003684 0.003265 0.002857 0.002470 0.002112 0.001787 0.001497 0.001242 0.001023 0.000836 0.000679 0.000549 0.000441 0.000352 0.000280 0.000222 0.000174 0.000136 0.000105 0.000081 0.000061 0.000046 0.000035 0.000026 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000032 0.000041 0.000052 0.000066 0.000082 0.000103 0.000128 0.000159 0.000197 0.000242 0.000296 0.000359 0.000432 0.000516 0.000612 0.000719 0.000839 0.000970 0.001111 0.001260 0.001413 0.001564 0.001705 0.001827 0.001917 0.001961 0.001947 0.001857 0.001679 0.001398 0.001006 0.000497 -0.000131 -0.000873 -0.001719 -0.002654 -0.003657 -0.004705 -0.005770 -0.006823 -0.007834 -0.008775 -0.009619 -0.010342 -0.010927 -0.011361 -0.011636 -0.011754 -0.011721 -0.011548 -0.011252 -0.010855 -0.010378 -0.009846 -0.009282 -0.008710 -0.008149 -0.007620 -0.007139 -0.006720 -0.006374 -0.006110 -0.005933 -0.005844 -0.005842 -0.005922 -0.006077 -0.006295 -0.006563 -0.006864 -0.007181 -0.007492 -0.007772 -0.008000 -0.008150 -0.008201 -0.008133 -0.007933 -0.007592 -0.007105 -0.006477 -0.005718 -0.004845 -0.003880 -0.002852 -0.001791 -0.000731 0.000296 0.001259 0.002132 0.002893 0.003527 0.004025 0.004383 0.004604 0.004696 0.004672 0.004548 0.004341 0.004072 0.003758 0.003417 0.003065 0.002713 0.002373 0.002052 0.001756 0.001486 0.001246 0.001036 0.000854 0.000699 0.000568 0.000459 0.000369 0.000295 0.000235 0.000186 0.000146 0.000113 0.000088 0.000067 0.000051 0.000038 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000015 0.000020 0.000027 0.000034 0.000044 0.000055 0.000069 0.000086 0.000107 0.000133 0.000165 0.000203 0.000248 0.000301 0.000362 0.000432 0.000511 0.000599 0.000697 0.000804 0.000918 0.001038 0.001161 0.001281 0.001392 0.001486 0.001553 0.001582 0.001558 0.001470 0.001304 0.001047 0.000690 0.000227 -0.000346 -0.001025 -0.001805 -0.002673 -0.003614 -0.004608 -0.005632 -0.006661 -0.007670 -0.008633 -0.009524 -0.010322 -0.011008 -0.011569 -0.011995 -0.012283 -0.012433 -0.012452 -0.012352 -0.012148 -0.011859 -0.011502 -0.011099 -0.010670 -0.010232 -0.009804 -0.009402 -0.009039 -0.008728 -0.008476 -0.008289 -0.008169 -0.008116 -0.008124 -0.008188 -0.008296 -0.008438 -0.008598 -0.008758 -0.008902 -0.009008 -0.009057 -0.009029 -0.008908 -0.008679 -0.008334 -0.007866 -0.007276 -0.006572 -0.005765 -0.004872 -0.003915 -0.002920 -0.001914 -0.000925 0.000019 0.000893 0.001675 0.002350 0.002907 0.003340 0.003647 0.003835 0.003911 0.003887 0.003778 0.003601 0.003372 0.003108 0.002822 0.002529 0.002238 0.001958 0.001694 0.001450 0.001229 0.001032 0.000859 0.000709 0.000581 0.000473 0.000382 0.000308 0.000246 0.000196 0.000154 0.000121 0.000094 0.000072 0.000055 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000036 0.000046 0.000057 0.000072 0.000090 0.000111 0.000138 0.000170 0.000208 0.000252 0.000303 0.000362 0.000427 0.000500 0.000580 0.000666 0.000759 0.000855 0.000953 0.001048 0.001135 0.001208 0.001257 0.001274 0.001246 0.001161 0.001008 0.000776 0.000454 0.000036 -0.000481 -0.001098 -0.001810 -0.002609 -0.003483 -0.004415 -0.005388 -0.006380 -0.007368 -0.008330 -0.009245 -0.010090 -0.010848 -0.011505 -0.012049 -0.012474 -0.012777 -0.012961 -0.013033 -0.013003 -0.012883 -0.012690 -0.012440 -0.012149 -0.011833 -0.011509 -0.011191 -0.010890 -0.010620 -0.010387 -0.010198 -0.010054 -0.009957 -0.009901 -0.009882 -0.009890 -0.009916 -0.009946 -0.009965 -0.009959 -0.009910 -0.009803 -0.009623 -0.009357 -0.008995 -0.008532 -0.007966 -0.007302 -0.006547 -0.005715 -0.004822 -0.003889 -0.002937 -0.001993 -0.001079 -0.000218 0.000570 0.001269 0.001866 0.002354 0.002730 0.002996 0.003156 0.003221 0.003200 0.003109 0.002960 0.002768 0.002548 0.002312 0.002071 0.001833 0.001604 0.001389 0.001191 0.001011 0.000851 0.000710 0.000587 0.000482 0.000393 0.000318 0.000256 0.000204 0.000162 0.000128 0.000100 0.000077 0.000059 0.000045 0.000034 0.000025 0.000018 0.000014 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000030 0.000038 0.000048 0.000060 0.000075 0.000093 0.000115 0.000142 0.000174 0.000211 0.000254 0.000303 0.000357 0.000417 0.000482 0.000553 0.000627 0.000705 0.000783 0.000858 0.000927 0.000983 0.001019 0.001028 0.000998 0.000919 0.000781 0.000573 0.000286 -0.000087 -0.000549 -0.001104 -0.001748 -0.002475 -0.003277 -0.004141 -0.005052 -0.005993 -0.006945 -0.007887 -0.008800 -0.009665 -0.010466 -0.011187 -0.011816 -0.012345 -0.012770 -0.013088 -0.013302 -0.013420 -0.013449 -0.013401 -0.013289 -0.013127 -0.012927 -0.012703 -0.012467 -0.012231 -0.012005 -0.011797 -0.011611 -0.011452 -0.011319 -0.011209 -0.011119 -0.011041 -0.010965 -0.010883 -0.010781 -0.010647 -0.010467 -0.010231 -0.009925 -0.009543 -0.009078 -0.008527 -0.007893 -0.007181 -0.006400 -0.005564 -0.004689 -0.003794 -0.002897 -0.002021 -0.001183 -0.000404 0.000301 0.000921 0.001446 0.001873 0.002200 0.002430 0.002569 0.002625 0.002610 0.002534 0.002411 0.002254 0.002073 0.001880 0.001684 0.001490 0.001305 0.001132 0.000972 0.000828 0.000698 0.000584 0.000484 0.000398 0.000325 0.000264 0.000212 0.000170 0.000135 0.000106 0.000083 0.000064 0.000049 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000032 0.000040 0.000050 0.000063 0.000078 0.000097 0.000119 0.000146 0.000178 0.000213 0.000254 0.000299 0.000348 0.000402 0.000459 0.000520 0.000582 0.000644 0.000705 0.000759 0.000802 0.000829 0.000833 0.000803 0.000732 0.000610 0.000427 0.000174 -0.000154 -0.000563 -0.001055 -0.001631 -0.002285 -0.003012 -0.003802 -0.004644 -0.005522 -0.006422 -0.007325 -0.008216 -0.009077 -0.009892 -0.010647 -0.011330 -0.011931 -0.012443 -0.012862 -0.013189 -0.013426 -0.013578 -0.013654 -0.013661 -0.013612 -0.013516 -0.013384 -0.013227 -0.013053 -0.012873 -0.012692 -0.012516 -0.012349 -0.012190 -0.012038 -0.011890 -0.011740 -0.011583 -0.011408 -0.011207 -0.010970 -0.010686 -0.010348 -0.009947 -0.009479 -0.008939 -0.008330 -0.007655 -0.006921 -0.006137 -0.005318 -0.004477 -0.003631 -0.002798 -0.001994 -0.001236 -0.000538 0.000089 0.000635 0.001094 0.001465 0.001749 0.001947 0.002068 0.002119 0.002108 0.002048 0.001949 0.001821 0.001674 0.001518 0.001360 0.001205 0.001056 0.000918 0.000790 0.000674 0.000571 0.000479 0.000398 0.000328 0.000269 0.000218 0.000176 0.000141 0.000112 0.000088 0.000068 0.000052 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000053 0.000065 0.000081 0.000100 0.000123 0.000149 0.000180 0.000213 0.000251 0.000292 0.000336 0.000383 0.000432 0.000482 0.000533 0.000581 0.000624 0.000658 0.000679 0.000679 0.000652 0.000590 0.000484 0.000325 0.000107 -0.000179 -0.000536 -0.000967 -0.001475 -0.002056 -0.002706 -0.003418 -0.004184 -0.004991 -0.005826 -0.006676 -0.007525 -0.008359 -0.009164 -0.009926 -0.010632 -0.011274 -0.011842 -0.012331 -0.012739 -0.013066 -0.013314 -0.013488 -0.013594 -0.013640 -0.013633 -0.013582 -0.013495 -0.013380 -0.013244 -0.013092 -0.012930 -0.012761 -0.012586 -0.012404 -0.012213 -0.012010 -0.011789 -0.011543 -0.011267 -0.010952 -0.010592 -0.010181 -0.009713 -0.009187 -0.008603 -0.007963 -0.007272 -0.006538 -0.005773 -0.004986 -0.004193 -0.003408 -0.002644 -0.001917 -0.001238 -0.000618 -0.000067 0.000409 0.000808 0.001129 0.001373 0.001544 0.001649 0.001695 0.001689 0.001642 0.001563 0.001460 0.001343 0.001218 0.001092 0.000968 0.000850 0.000740 0.000639 0.000547 0.000464 0.000391 0.000326 0.000270 0.000222 0.000181 0.000146 0.000117 0.000092 0.000072 0.000056 0.000043 0.000033 0.000024 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000045 0.000055 0.000069 0.000085 0.000104 0.000126 0.000152 0.000180 0.000211 0.000245 0.000281 0.000320 0.000360 0.000401 0.000442 0.000481 0.000516 0.000544 0.000560 0.000560 0.000536 0.000483 0.000392 0.000257 0.000071 -0.000173 -0.000480 -0.000854 -0.001295 -0.001803 -0.002376 -0.003009 -0.003695 -0.004424 -0.005186 -0.005969 -0.006762 -0.007551 -0.008324 -0.009068 -0.009772 -0.010426 -0.011021 -0.011551 -0.012010 -0.012398 -0.012715 -0.012962 -0.013144 -0.013265 -0.013332 -0.013349 -0.013322 -0.013258 -0.013163 -0.013041 -0.012896 -0.012732 -0.012549 -0.012349 -0.012130 -0.011890 -0.011624 -0.011330 -0.011002 -0.010634 -0.010224 -0.009766 -0.009259 -0.008703 -0.008100 -0.007453 -0.006769 -0.006057 -0.005326 -0.004587 -0.003852 -0.003135 -0.002445 -0.001795 -0.001195 -0.000652 -0.000172 0.000240 0.000583 0.000857 0.001066 0.001213 0.001303 0.001344 0.001343 0.001307 0.001245 0.001164 0.001071 0.000972 0.000872 0.000774 0.000681 0.000594 0.000515 0.000442 0.000377 0.000318 0.000267 0.000222 0.000183 0.000149 0.000120 0.000096 0.000076 0.000060 0.000046 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000058 0.000072 0.000088 0.000107 0.000128 0.000152 0.000178 0.000206 0.000236 0.000268 0.000302 0.000336 0.000369 0.000402 0.000431 0.000453 0.000467 0.000466 0.000446 0.000402 0.000327 0.000214 0.000058 -0.000148 -0.000408 -0.000726 -0.001104 -0.001543 -0.002040 -0.002594 -0.003197 -0.003845 -0.004527 -0.005236 -0.005961 -0.006690 -0.007414 -0.008121 -0.008801 -0.009443 -0.010040 -0.010583 -0.011068 -0.011490 -0.011850 -0.012147 -0.012382 -0.012559 -0.012681 -0.012751 -0.012774 -0.012754 -0.012695 -0.012601 -0.012475 -0.012321 -0.012139 -0.011931 -0.011697 -0.011436 -0.011144 -0.010821 -0.010463 -0.010066 -0.009629 -0.009150 -0.008629 -0.008067 -0.007467 -0.006835 -0.006178 -0.005503 -0.004820 -0.004139 -0.003471 -0.002825 -0.002212 -0.001639 -0.001115 -0.000645 -0.000232 0.000120 0.000411 0.000644 0.000821 0.000945 0.001023 0.001060 0.001061 0.001035 0.000986 0.000923 0.000850 0.000772 0.000693 0.000616 0.000544 0.000476 0.000413 0.000356 0.000304 0.000258 0.000217 0.000181 0.000150 0.000123 0.000099 0.000080 0.000063 0.000049 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000050 0.000061 0.000075 0.000091 0.000109 0.000128 0.000150 0.000174 0.000199 0.000226 0.000254 0.000283 0.000311 0.000338 0.000362 0.000381 0.000393 0.000393 0.000377 0.000341 0.000280 0.000187 0.000058 -0.000113 -0.000330 -0.000596 -0.000915 -0.001287 -0.001712 -0.002188 -0.002711 -0.003276 -0.003876 -0.004505 -0.005154 -0.005814 -0.006476 -0.007131 -0.007768 -0.008380 -0.008957 -0.009491 -0.009978 -0.010413 -0.010793 -0.011117 -0.011385 -0.011598 -0.011758 -0.011868 -0.011929 -0.011943 -0.011915 -0.011847 -0.011741 -0.011600 -0.011426 -0.011220 -0.010983 -0.010714 -0.010413 -0.010079 -0.009710 -0.009305 -0.008862 -0.008383 -0.007868 -0.007320 -0.006743 -0.006144 -0.005527 -0.004903 -0.004278 -0.003663 -0.003065 -0.002494 -0.001956 -0.001459 -0.001008 -0.000606 -0.000256 0.000041 0.000286 0.000481 0.000629 0.000734 0.000799 0.000831 0.000835 0.000815 0.000778 0.000728 0.000671 0.000611 0.000549 0.000489 0.000433 0.000379 0.000330 0.000285 0.000245 0.000208 0.000176 0.000147 0.000122 0.000100 0.000082 0.000065 0.000052 0.000041 0.000032 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000035 0.000043 0.000052 0.000064 0.000077 0.000092 0.000109 0.000127 0.000147 0.000169 0.000192 0.000215 0.000240 0.000264 0.000287 0.000307 0.000324 0.000334 0.000334 0.000322 0.000294 0.000245 0.000171 0.000066 -0.000073 -0.000251 -0.000471 -0.000736 -0.001046 -0.001403 -0.001805 -0.002250 -0.002734 -0.003253 -0.003800 -0.004369 -0.004954 -0.005546 -0.006138 -0.006721 -0.007287 -0.007828 -0.008337 -0.008807 -0.009234 -0.009615 -0.009947 -0.010230 -0.010462 -0.010646 -0.010781 -0.010868 -0.010909 -0.010906 -0.010860 -0.010773 -0.010648 -0.010486 -0.010290 -0.010059 -0.009795 -0.009499 -0.009169 -0.008805 -0.008408 -0.007978 -0.007516 -0.007024 -0.006506 -0.005967 -0.005413 -0.004849 -0.004284 -0.003724 -0.003178 -0.002653 -0.002156 -0.001692 -0.001267 -0.000883 -0.000545 -0.000252 -0.000004 0.000199 0.000360 0.000482 0.000568 0.000623 0.000650 0.000654 0.000640 0.000612 0.000573 0.000529 0.000482 0.000434 0.000388 0.000343 0.000302 0.000264 0.000228 0.000196 0.000168 0.000142 0.000119 0.000099 0.000082 0.000067 0.000054 0.000043 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000045 0.000054 0.000066 0.000078 0.000093 0.000108 0.000125 0.000144 0.000163 0.000184 0.000204 0.000225 0.000245 0.000263 0.000277 0.000286 0.000287 0.000279 0.000257 0.000219 0.000160 0.000077 -0.000035 -0.000178 -0.000356 -0.000572 -0.000826 -0.001121 -0.001455 -0.001827 -0.002234 -0.002673 -0.003140 -0.003630 -0.004137 -0.004656 -0.005179 -0.005700 -0.006210 -0.006704 -0.007173 -0.007613 -0.008018 -0.008384 -0.008708 -0.008990 -0.009228 -0.009421 -0.009569 -0.009673 -0.009732 -0.009747 -0.009720 -0.009651 -0.009543 -0.009397 -0.009215 -0.008998 -0.008748 -0.008466 -0.008152 -0.007807 -0.007432 -0.007028 -0.006596 -0.006141 -0.005665 -0.005175 -0.004674 -0.004171 -0.003670 -0.003178 -0.002703 -0.002250 -0.001824 -0.001430 -0.001072 -0.000751 -0.000470 -0.000228 -0.000024 0.000142 0.000273 0.000372 0.000442 0.000486 0.000509 0.000513 0.000502 0.000480 0.000451 0.000416 0.000380 0.000343 0.000307 0.000272 0.000240 0.000210 0.000182 0.000157 0.000134 0.000114 0.000096 0.000080 0.000066 0.000054 0.000044 0.000035 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000038 0.000046 0.000056 0.000067 0.000079 0.000092 0.000107 0.000123 0.000140 0.000158 0.000176 0.000194 0.000211 0.000226 0.000239 0.000247 0.000249 0.000243 0.000227 0.000197 0.000152 0.000087 -0.000000 -0.000113 -0.000255 -0.000427 -0.000632 -0.000871 -0.001143 -0.001449 -0.001785 -0.002150 -0.002541 -0.002954 -0.003385 -0.003829 -0.004282 -0.004736 -0.005186 -0.005625 -0.006047 -0.006446 -0.006817 -0.007157 -0.007462 -0.007731 -0.007962 -0.008154 -0.008305 -0.008416 -0.008486 -0.008514 -0.008502 -0.008449 -0.008357 -0.008228 -0.008064 -0.007867 -0.007638 -0.007378 -0.007089 -0.006772 -0.006428 -0.006059 -0.005667 -0.005257 -0.004832 -0.004396 -0.003956 -0.003515 -0.003081 -0.002658 -0.002252 -0.001868 -0.001509 -0.001180 -0.000883 -0.000619 -0.000388 -0.000191 -0.000027 0.000106 0.000211 0.000290 0.000346 0.000382 0.000400 0.000403 0.000394 0.000377 0.000354 0.000328 0.000299 0.000271 0.000243 0.000216 0.000191 0.000167 0.000145 0.000125 0.000107 0.000091 0.000077 0.000065 0.000054 0.000044 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000067 0.000079 0.000092 0.000106 0.000120 0.000136 0.000152 0.000167 0.000182 0.000195 0.000206 0.000214 0.000216 0.000213 0.000201 0.000179 0.000145 0.000096 0.000029 -0.000059 -0.000169 -0.000304 -0.000466 -0.000656 -0.000874 -0.001120 -0.001392 -0.001690 -0.002011 -0.002352 -0.002711 -0.003084 -0.003466 -0.003854 -0.004241 -0.004622 -0.004992 -0.005345 -0.005676 -0.005982 -0.006259 -0.006507 -0.006722 -0.006904 -0.007052 -0.007163 -0.007237 -0.007273 -0.007271 -0.007232 -0.007156 -0.007045 -0.006900 -0.006725 -0.006520 -0.006288 -0.006029 -0.005745 -0.005439 -0.005111 -0.004766 -0.004406 -0.004035 -0.003657 -0.003278 -0.002901 -0.002533 -0.002176 -0.001836 -0.001516 -0.001220 -0.000949 -0.000707 -0.000492 -0.000307 -0.000149 -0.000019 0.000087 0.000169 0.000231 0.000275 0.000302 0.000316 0.000318 0.000311 0.000297 0.000279 0.000258 0.000236 0.000214 0.000192 0.000172 0.000152 0.000133 0.000116 0.000100 0.000085 0.000073 0.000061 0.000052 0.000043 0.000035 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000057 0.000068 0.000079 0.000091 0.000104 0.000117 0.000131 0.000145 0.000157 0.000169 0.000179 0.000185 0.000188 0.000187 0.000179 0.000163 0.000138 0.000102 0.000051 -0.000015 -0.000099 -0.000203 -0.000329 -0.000477 -0.000648 -0.000842 -0.001058 -0.001296 -0.001554 -0.001831 -0.002123 -0.002429 -0.002746 -0.003069 -0.003395 -0.003719 -0.004035 -0.004339 -0.004626 -0.004894 -0.005139 -0.005360 -0.005554 -0.005720 -0.005857 -0.005963 -0.006037 -0.006076 -0.006082 -0.006053 -0.005991 -0.005897 -0.005773 -0.005621 -0.005443 -0.005240 -0.005014 -0.004767 -0.004501 -0.004218 -0.003920 -0.003612 -0.003296 -0.002976 -0.002657 -0.002343 -0.002036 -0.001742 -0.001462 -0.001201 -0.000961 -0.000743 -0.000548 -0.000377 -0.000231 -0.000107 -0.000005 0.000077 0.000141 0.000188 0.000221 0.000242 0.000251 0.000252 0.000246 0.000235 0.000221 0.000205 0.000187 0.000170 0.000153 0.000137 0.000121 0.000106 0.000092 0.000079 0.000068 0.000058 0.000049 0.000041 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000034 0.000041 0.000049 0.000058 0.000068 0.000078 0.000089 0.000101 0.000113 0.000125 0.000136 0.000146 0.000154 0.000160 0.000163 0.000163 0.000158 0.000148 0.000130 0.000104 0.000067 0.000018 -0.000044 -0.000123 -0.000218 -0.000331 -0.000463 -0.000613 -0.000781 -0.000968 -0.001171 -0.001390 -0.001623 -0.001869 -0.002126 -0.002390 -0.002658 -0.002927 -0.003191 -0.003446 -0.003689 -0.003917 -0.004128 -0.004319 -0.004489 -0.004636 -0.004759 -0.004856 -0.004925 -0.004965 -0.004975 -0.004955 -0.004905 -0.004828 -0.004723 -0.004594 -0.004441 -0.004268 -0.004076 -0.003866 -0.003640 -0.003401 -0.003151 -0.002893 -0.002630 -0.002366 -0.002104 -0.001847 -0.001599 -0.001360 -0.001136 -0.000927 -0.000735 -0.000563 -0.000410 -0.000276 -0.000162 -0.000067 0.000011 0.000074 0.000122 0.000157 0.000181 0.000196 0.000203 0.000202 0.000197 0.000188 0.000176 0.000163 0.000149 0.000136 0.000123 0.000110 0.000097 0.000085 0.000074 0.000063 0.000054 0.000046 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000041 0.000049 0.000058 0.000067 0.000077 0.000087 0.000097 0.000107 0.000116 0.000125 0.000132 0.000138 0.000141 0.000142 0.000140 0.000133 0.000122 0.000103 0.000077 0.000042 -0.000004 -0.000062 -0.000132 -0.000217 -0.000316 -0.000430 -0.000558 -0.000701 -0.000858 -0.001027 -0.001209 -0.001403 -0.001606 -0.001817 -0.002033 -0.002250 -0.002465 -0.002675 -0.002876 -0.003065 -0.003241 -0.003402 -0.003546 -0.003673 -0.003780 -0.003865 -0.003928 -0.003966 -0.003979 -0.003965 -0.003926 -0.003863 -0.003776 -0.003668 -0.003541 -0.003396 -0.003236 -0.003061 -0.002874 -0.002676 -0.002471 -0.002260 -0.002047 -0.001834 -0.001624 -0.001420 -0.001222 -0.001034 -0.000857 -0.000693 -0.000544 -0.000411 -0.000293 -0.000191 -0.000104 -0.000032 0.000027 0.000073 0.000108 0.000134 0.000151 0.000161 0.000165 0.000164 0.000159 0.000151 0.000141 0.000131 0.000120 0.000109 0.000099 0.000088 0.000078 0.000069 0.000059 0.000051 0.000043 0.000036 0.000031 0.000026 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000034 0.000041 0.000049 0.000057 0.000065 0.000074 0.000082 0.000090 0.000098 0.000106 0.000112 0.000117 0.000121 0.000123 0.000122 0.000119 0.000112 0.000100 0.000082 0.000057 0.000025 -0.000017 -0.000069 -0.000131 -0.000204 -0.000288 -0.000384 -0.000490 -0.000608 -0.000737 -0.000875 -0.001024 -0.001181 -0.001346 -0.001515 -0.001687 -0.001858 -0.002026 -0.002188 -0.002341 -0.002484 -0.002616 -0.002736 -0.002842 -0.002932 -0.003006 -0.003060 -0.003095 -0.003109 -0.003100 -0.003070 -0.003019 -0.002949 -0.002861 -0.002756 -0.002638 -0.002506 -0.002363 -0.002211 -0.002052 -0.001887 -0.001719 -0.001550 -0.001383 -0.001219 -0.001059 -0.000906 -0.000761 -0.000625 -0.000500 -0.000387 -0.000285 -0.000197 -0.000121 -0.000056 -0.000003 0.000040 0.000073 0.000098 0.000117 0.000128 0.000135 0.000137 0.000134 0.000129 0.000122 0.000114 0.000105 0.000097 0.000088 0.000080 0.000072 0.000063 0.000055 0.000048 0.000041 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000034 0.000041 0.000047 0.000054 0.000062 0.000069 0.000076 0.000082 0.000088 0.000094 0.000099 0.000102 0.000105 0.000106 0.000105 0.000101 0.000093 0.000082 0.000065 0.000043 0.000013 -0.000023 -0.000068 -0.000120 -0.000181 -0.000251 -0.000329 -0.000415 -0.000510 -0.000613 -0.000724 -0.000843 -0.000968 -0.001098 -0.001230 -0.001363 -0.001494 -0.001621 -0.001742 -0.001856 -0.001961 -0.002058 -0.002144 -0.002218 -0.002280 -0.002327 -0.002357 -0.002371 -0.002366 -0.002343 -0.002303 -0.002247 -0.002176 -0.002092 -0.001996 -0.001890 -0.001776 -0.001655 -0.001528 -0.001399 -0.001268 -0.001138 -0.001010 -0.000885 -0.000764 -0.000649 -0.000540 -0.000438 -0.000344 -0.000260 -0.000186 -0.000121 -0.000065 -0.000019 0.000019 0.000050 0.000073 0.000091 0.000103 0.000111 0.000114 0.000114 0.000112 0.000107 0.000100 0.000093 0.000086 0.000079 0.000072 0.000065 0.000058 0.000052 0.000045 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000028 0.000033 0.000039 0.000045 0.000051 0.000057 0.000062 0.000068 0.000073 0.000078 0.000082 0.000086 0.000088 0.000090 0.000091 0.000089 0.000085 0.000078 0.000068 0.000053 0.000033 0.000007 -0.000024 -0.000060 -0.000103 -0.000152 -0.000208 -0.000269 -0.000337 -0.000412 -0.000493 -0.000580 -0.000673 -0.000770 -0.000870 -0.000970 -0.001069 -0.001166 -0.001259 -0.001347 -0.001429 -0.001505 -0.001574 -0.001634 -0.001684 -0.001723 -0.001749 -0.001762 -0.001760 -0.001743 -0.001713 -0.001668 -0.001612 -0.001545 -0.001469 -0.001385 -0.001295 -0.001200 -0.001102 -0.001003 -0.000904 -0.000806 -0.000710 -0.000618 -0.000529 -0.000444 -0.000364 -0.000290 -0.000223 -0.000162 -0.000108 -0.000062 -0.000023 0.000009 0.000036 0.000056 0.000072 0.000084 0.000092 0.000096 0.000098 0.000097 0.000094 0.000089 0.000083 0.000077 0.000070 0.000064 0.000058 0.000053 0.000047 0.000042 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000027 0.000031 0.000036 0.000041 0.000046 0.000051 0.000055 0.000059 0.000063 0.000067 0.000071 0.000074 0.000076 0.000077 0.000078 0.000076 0.000073 0.000066 0.000057 0.000043 0.000026 0.000005 -0.000020 -0.000049 -0.000083 -0.000121 -0.000163 -0.000210 -0.000263 -0.000320 -0.000382 -0.000449 -0.000519 -0.000592 -0.000666 -0.000739 -0.000810 -0.000879 -0.000946 -0.001008 -0.001066 -0.001120 -0.001167 -0.001207 -0.001239 -0.001261 -0.001272 -0.001273 -0.001261 -0.001238 -0.001204 -0.001160 -0.001107 -0.001048 -0.000982 -0.000912 -0.000840 -0.000766 -0.000691 -0.000618 -0.000546 -0.000477 -0.000410 -0.000347 -0.000287 -0.000230 -0.000178 -0.000130 -0.000088 -0.000051 -0.000019 0.000007 0.000029 0.000046 0.000060 0.000070 0.000078 0.000082 0.000085 0.000085 0.000083 0.000080 0.000075 0.000069 0.000064 0.000058 0.000053 0.000048 0.000043 0.000039 0.000034 0.000030 0.000026 0.000022 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000033 0.000037 0.000041 0.000044 0.000048 0.000051 0.000054 0.000057 0.000060 0.000063 0.000065 0.000067 0.000067 0.000065 0.000062 0.000056 0.000048 0.000037 0.000023 0.000007 -0.000012 -0.000035 -0.000060 -0.000088 -0.000120 -0.000155 -0.000194 -0.000237 -0.000284 -0.000333 -0.000384 -0.000437 -0.000489 -0.000540 -0.000590 -0.000638 -0.000684 -0.000728 -0.000768 -0.000804 -0.000836 -0.000861 -0.000880 -0.000890 -0.000891 -0.000884 -0.000867 -0.000841 -0.000807 -0.000767 -0.000721 -0.000670 -0.000617 -0.000563 -0.000508 -0.000453 -0.000400 -0.000349 -0.000301 -0.000255 -0.000211 -0.000170 -0.000131 -0.000095 -0.000063 -0.000034 -0.000010 0.000011 0.000028 0.000042 0.000053 0.000061 0.000067 0.000072 0.000074 0.000075 0.000074 0.000072 0.000068 0.000063 0.000058 0.000053 0.000047 0.000043 0.000039 0.000035 0.000031 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000013 0.000016 0.000020 0.000023 0.000026 0.000029 0.000032 0.000035 0.000038 0.000041 0.000043 0.000046 0.000049 0.000051 0.000054 0.000056 0.000057 0.000057 0.000056 0.000053 0.000048 0.000042 0.000033 0.000023 0.000011 -0.000003 -0.000019 -0.000037 -0.000057 -0.000080 -0.000106 -0.000134 -0.000165 -0.000199 -0.000234 -0.000269 -0.000305 -0.000341 -0.000375 -0.000409 -0.000442 -0.000473 -0.000503 -0.000531 -0.000555 -0.000575 -0.000590 -0.000599 -0.000601 -0.000596 -0.000584 -0.000565 -0.000540 -0.000509 -0.000474 -0.000436 -0.000397 -0.000357 -0.000317 -0.000278 -0.000241 -0.000206 -0.000173 -0.000142 -0.000113 -0.000086 -0.000060 -0.000037 -0.000016 0.000003 0.000018 0.000031 0.000041 0.000049 0.000056 0.000060 0.000064 0.000066 0.000067 0.000066 0.000065 0.000062 0.000058 0.000053 0.000048 0.000043 0.000039 0.000035 0.000031 0.000028 0.000025 0.000022 0.000020 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000020 0.000023 0.000025 0.000028 0.000030 0.000032 0.000034 0.000037 0.000039 0.000042 0.000044 0.000046 0.000048 0.000050 0.000050 0.000049 0.000046 0.000043 0.000038 0.000032 0.000025 0.000016 0.000007 -0.000004 -0.000016 -0.000030 -0.000046 -0.000064 -0.000084 -0.000106 -0.000128 -0.000152 -0.000175 -0.000198 -0.000221 -0.000244 -0.000267 -0.000289 -0.000310 -0.000330 -0.000348 -0.000364 -0.000375 -0.000383 -0.000386 -0.000383 -0.000374 -0.000361 -0.000342 -0.000320 -0.000294 -0.000266 -0.000237 -0.000208 -0.000180 -0.000153 -0.000128 -0.000105 -0.000084 -0.000064 -0.000045 -0.000028 -0.000012 0.000002 0.000015 0.000026 0.000036 0.000043 0.000049 0.000053 0.000056 0.000058 0.000059 0.000060 0.000060 0.000058 0.000056 0.000053 0.000049 0.000045 0.000040 0.000035 0.000031 0.000028 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000021 0.000023 0.000025 0.000027 0.000029 0.000031 0.000033 0.000036 0.000038 0.000040 0.000042 0.000043 0.000044 0.000043 0.000041 0.000039 0.000036 0.000032 0.000028 0.000023 0.000017 0.000010 0.000002 -0.000007 -0.000018 -0.000030 -0.000043 -0.000057 -0.000072 -0.000086 -0.000100 -0.000115 -0.000129 -0.000144 -0.000159 -0.000174 -0.000188 -0.000201 -0.000213 -0.000222 -0.000228 -0.000230 -0.000229 -0.000224 -0.000214 -0.000201 -0.000185 -0.000167 -0.000147 -0.000126 -0.000106 -0.000086 -0.000068 -0.000052 -0.000037 -0.000024 -0.000012 -0.000001 0.000009 0.000018 0.000027 0.000034 0.000041 0.000046 0.000049 0.000052 0.000053 0.000054 0.000055 0.000055 0.000054 0.000053 0.000051 0.000048 0.000045 0.000041 0.000037 0.000033 0.000029 0.000025 0.000022 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000023 0.000024 0.000026 0.000029 0.000031 0.000034 0.000036 0.000037 0.000038 0.000039 0.000038 0.000038 0.000036 0.000035 0.000033 0.000031 0.000029 0.000026 0.000022 0.000017 0.000011 0.000004 -0.000004 -0.000012 -0.000020 -0.000028 -0.000036 -0.000044 -0.000053 -0.000062 -0.000071 -0.000081 -0.000091 -0.000100 -0.000108 -0.000115 -0.000120 -0.000122 -0.000122 -0.000118 -0.000112 -0.000104 -0.000093 -0.000080 -0.000066 -0.000052 -0.000038 -0.000025 -0.000014 -0.000004 0.000005 0.000013 0.000019 0.000026 0.000031 0.000036 0.000041 0.000045 0.000048 0.000050 0.000051 0.000052 0.000052 0.000051 0.000051 0.000049 0.000048 0.000046 0.000044 0.000041 0.000038 0.000034 0.000030 0.000027 0.000023 0.000019 0.000017 0.000014 0.000013 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000019 0.000021 0.000023 0.000025 0.000028 0.000030 0.000032 0.000033 0.000034 0.000035 0.000035 0.000035 0.000035 0.000035 0.000035 0.000034 0.000033 0.000032 0.000030 0.000027 0.000023 0.000019 0.000015 0.000011 0.000008 0.000004 -0.000000 -0.000005 -0.000009 -0.000015 -0.000021 -0.000027 -0.000033 -0.000039 -0.000044 -0.000047 -0.000049 -0.000049 -0.000048 -0.000044 -0.000039 -0.000032 -0.000023 -0.000015 -0.000005 0.000004 0.000012 0.000019 0.000025 0.000030 0.000034 0.000037 0.000040 0.000043 0.000045 0.000048 0.000049 0.000050 0.000051 0.000051 0.000050 0.000049 0.000048 0.000046 0.000044 0.000042 0.000040 0.000037 0.000035 0.000032 0.000028 0.000025 0.000021 0.000018 0.000015 0.000012 0.000011 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000030 0.000031 0.000032 0.000033 0.000034 0.000035 0.000036 0.000036 0.000036 0.000036 0.000036 0.000035 0.000033 0.000032 0.000030 0.000029 0.000028 0.000027 0.000025 0.000024 0.000022 0.000019 0.000016 0.000012 0.000008 0.000005 0.000002 -0.000001 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000006 0.000011 0.000016 0.000022 0.000027 0.000032 0.000036 0.000040 0.000042 0.000044 0.000046 0.000047 0.000048 0.000049 0.000049 0.000050 0.000050 0.000049 0.000048 0.000047 0.000045 0.000044 0.000041 0.000039 0.000037 0.000034 0.000032 0.000029 0.000026 0.000023 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000026 0.000028 0.000029 0.000030 0.000032 0.000033 0.000034 0.000036 0.000037 0.000037 0.000037 0.000037 0.000037 0.000037 0.000037 0.000037 0.000037 0.000038 0.000039 0.000039 0.000039 0.000038 0.000036 0.000035 0.000032 0.000030 0.000028 0.000027 0.000026 0.000025 0.000025 0.000026 0.000027 0.000028 0.000031 0.000033 0.000036 0.000039 0.000041 0.000044 0.000045 0.000047 0.000047 0.000048 0.000048 0.000048 0.000048 0.000048 0.000047 0.000047 0.000046 0.000045 0.000043 0.000041 0.000039 0.000037 0.000034 0.000032 0.000029 0.000026 0.000024 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000013 0.000015 0.000016 0.000018 0.000020 0.000021 0.000023 0.000024 0.000026 0.000027 0.000029 0.000031 0.000032 0.000034 0.000035 0.000036 0.000036 0.000037 0.000037 0.000038 0.000038 0.000039 0.000041 0.000042 0.000044 0.000045 0.000046 0.000046 0.000046 0.000045 0.000044 0.000043 0.000042 0.000041 0.000041 0.000040 0.000040 0.000040 0.000040 0.000040 0.000040 0.000041 0.000042 0.000043 0.000044 0.000045 0.000046 0.000046 0.000046 0.000046 0.000046 0.000046 0.000045 0.000045 0.000044 0.000043 0.000042 0.000040 0.000039 0.000037 0.000035 0.000032 0.000030 0.000027 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000023 0.000024 0.000026 0.000028 0.000029 0.000031 0.000032 0.000033 0.000034 0.000034 0.000035 0.000036 0.000037 0.000038 0.000040 0.000042 0.000044 0.000046 0.000047 0.000048 0.000049 0.000049 0.000049 0.000048 0.000048 0.000048 0.000047 0.000047 0.000047 0.000046 0.000045 0.000044 0.000044 0.000043 0.000042 0.000042 0.000042 0.000042 0.000043 0.000043 0.000043 0.000043 0.000043 0.000042 0.000041 0.000040 0.000039 0.000038 0.000037 0.000036 0.000034 0.000032 0.000030 0.000028 0.000025 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000019 0.000021 0.000023 0.000025 0.000026 0.000028 0.000029 0.000030 0.000031 0.000031 0.000032 0.000033 0.000034 0.000036 0.000038 0.000040 0.000042 0.000044 0.000045 0.000047 0.000047 0.000048 0.000048 0.000048 0.000048 0.000048 0.000048 0.000048 0.000048 0.000047 0.000046 0.000045 0.000043 0.000042 0.000040 0.000039 0.000039 0.000038 0.000038 0.000038 0.000039 0.000039 0.000038 0.000038 0.000037 0.000036 0.000034 0.000033 0.000032 0.000031 0.000030 0.000028 0.000026 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000020 0.000021 0.000023 0.000024 0.000026 0.000027 0.000027 0.000028 0.000029 0.000030 0.000031 0.000032 0.000034 0.000036 0.000038 0.000040 0.000042 0.000043 0.000043 0.000044 0.000044 0.000045 0.000045 0.000046 0.000046 0.000047 0.000046 0.000046 0.000045 0.000043 0.000041 0.000039 0.000037 0.000036 0.000034 0.000034 0.000034 0.000034 0.000034 0.000034 0.000033 0.000033 0.000032 0.000031 0.000030 0.000029 0.000028 0.000026 0.000025 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000022 0.000023 0.000024 0.000024 0.000025 0.000026 0.000027 0.000029 0.000030 0.000032 0.000034 0.000035 0.000037 0.000038 0.000038 0.000039 0.000040 0.000040 0.000041 0.000042 0.000042 0.000043 0.000043 0.000043 0.000041 0.000040 0.000038 0.000035 0.000033 0.000031 0.000030 0.000029 0.000029 0.000029 0.000029 0.000029 0.000029 0.000028 0.000027 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000016 0.000017 0.000019 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000028 0.000029 0.000031 0.000032 0.000032 0.000033 0.000034 0.000034 0.000035 0.000036 0.000037 0.000038 0.000038 0.000039 0.000038 0.000037 0.000036 0.000034 0.000032 0.000029 0.000028 0.000026 0.000025 0.000025 0.000024 0.000024 0.000024 0.000024 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000018 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000018 0.000019 0.000020 0.000021 0.000022 0.000024 0.000025 0.000026 0.000027 0.000027 0.000028 0.000029 0.000029 0.000030 0.000031 0.000032 0.000033 0.000033 0.000034 0.000034 0.000033 0.000032 0.000030 0.000028 0.000026 0.000024 0.000022 0.000021 0.000021 0.000020 0.000020 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000023 0.000023 0.000024 0.000024 0.000025 0.000026 0.000027 0.000028 0.000029 0.000029 0.000029 0.000029 0.000027 0.000026 0.000024 0.000022 0.000021 0.000019 0.000018 0.000017 0.000017 0.000017 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000017 0.000018 0.000019 0.000019 0.000020 0.000020 0.000021 0.000022 0.000023 0.000023 0.000024 0.000025 0.000025 0.000024 0.000023 0.000022 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000014 0.000014 0.000013 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000018 0.000019 0.000019 0.000020 0.000020 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode34_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000005 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000001 0.000000 0.000002 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000018 0.000018 0.000017 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000002 -0.000000 0.000002 0.000004 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000024 0.000025 0.000026 0.000026 0.000026 0.000025 0.000024 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000016 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000011 -0.000011 -0.000009 -0.000007 -0.000004 -0.000002 0.000001 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000024 0.000028 0.000031 0.000033 0.000035 0.000036 0.000036 0.000036 0.000035 0.000034 0.000033 0.000032 0.000031 0.000029 0.000027 0.000025 0.000022 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000002 -0.000006 -0.000009 -0.000012 -0.000015 -0.000016 -0.000017 -0.000016 -0.000014 -0.000012 -0.000009 -0.000006 -0.000003 -0.000001 0.000002 0.000004 0.000007 0.000010 0.000014 0.000019 0.000024 0.000030 0.000035 0.000040 0.000044 0.000048 0.000050 0.000051 0.000051 0.000051 0.000050 0.000049 0.000047 0.000045 0.000042 0.000039 0.000035 0.000031 0.000027 0.000023 0.000019 0.000015 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000003 -0.000000 -0.000004 -0.000009 -0.000013 -0.000018 -0.000021 -0.000024 -0.000025 -0.000024 -0.000023 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000006 -0.000003 0.000001 0.000006 0.000012 0.000020 0.000028 0.000036 0.000045 0.000053 0.000060 0.000065 0.000069 0.000072 0.000074 0.000074 0.000073 0.000071 0.000069 0.000065 0.000060 0.000055 0.000049 0.000043 0.000037 0.000031 0.000025 0.000019 0.000014 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000008 0.000006 0.000002 -0.000002 -0.000007 -0.000013 -0.000020 -0.000026 -0.000031 -0.000035 -0.000037 -0.000038 -0.000037 -0.000035 -0.000033 -0.000030 -0.000027 -0.000024 -0.000020 -0.000016 -0.000010 -0.000002 0.000007 0.000018 0.000031 0.000044 0.000057 0.000069 0.000080 0.000089 0.000096 0.000102 0.000105 0.000106 0.000106 0.000103 0.000099 0.000094 0.000087 0.000079 0.000070 0.000061 0.000051 0.000042 0.000033 0.000026 0.000018 0.000012 0.000007 0.000003 0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000007 0.000004 0.000000 -0.000005 -0.000012 -0.000020 -0.000029 -0.000037 -0.000045 -0.000051 -0.000056 -0.000059 -0.000060 -0.000060 -0.000058 -0.000056 -0.000053 -0.000050 -0.000045 -0.000039 -0.000030 -0.000018 -0.000003 0.000014 0.000033 0.000053 0.000073 0.000091 0.000108 0.000122 0.000134 0.000143 0.000149 0.000152 0.000152 0.000149 0.000143 0.000135 0.000124 0.000112 0.000099 0.000085 0.000072 0.000058 0.000046 0.000035 0.000025 0.000016 0.000009 0.000003 -0.000001 -0.000004 -0.000006 -0.000007 -0.000006 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000006 0.000002 -0.000003 -0.000011 -0.000020 -0.000031 -0.000043 -0.000055 -0.000066 -0.000076 -0.000084 -0.000091 -0.000095 -0.000097 -0.000098 -0.000097 -0.000095 -0.000091 -0.000084 -0.000074 -0.000061 -0.000043 -0.000021 0.000005 0.000034 0.000063 0.000093 0.000121 0.000146 0.000168 0.000187 0.000201 0.000211 0.000217 0.000217 0.000213 0.000205 0.000193 0.000177 0.000160 0.000141 0.000121 0.000101 0.000082 0.000064 0.000048 0.000034 0.000021 0.000011 0.000003 -0.000004 -0.000008 -0.000011 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000009 0.000007 0.000004 -0.000001 -0.000009 -0.000019 -0.000032 -0.000047 -0.000063 -0.000080 -0.000096 -0.000112 -0.000126 -0.000138 -0.000147 -0.000154 -0.000158 -0.000159 -0.000157 -0.000152 -0.000143 -0.000129 -0.000108 -0.000081 -0.000048 -0.000010 0.000031 0.000075 0.000118 0.000160 0.000198 0.000232 0.000260 0.000282 0.000298 0.000307 0.000308 0.000303 0.000291 0.000274 0.000252 0.000226 0.000198 0.000170 0.000142 0.000115 0.000089 0.000066 0.000046 0.000029 0.000014 0.000002 -0.000007 -0.000013 -0.000017 -0.000019 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000010 0.000009 0.000006 0.000001 -0.000007 -0.000018 -0.000031 -0.000049 -0.000069 -0.000091 -0.000115 -0.000140 -0.000164 -0.000187 -0.000207 -0.000223 -0.000236 -0.000245 -0.000249 -0.000249 -0.000242 -0.000229 -0.000207 -0.000177 -0.000138 -0.000090 -0.000034 0.000026 0.000089 0.000152 0.000213 0.000269 0.000319 0.000361 0.000394 0.000418 0.000431 0.000434 0.000427 0.000410 0.000386 0.000354 0.000318 0.000279 0.000238 0.000198 0.000160 0.000124 0.000091 0.000063 0.000038 0.000017 0.000001 -0.000012 -0.000020 -0.000026 -0.000028 -0.000028 -0.000027 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000006 0.000007 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000014 0.000012 0.000009 0.000004 -0.000003 -0.000014 -0.000029 -0.000048 -0.000072 -0.000100 -0.000131 -0.000165 -0.000201 -0.000237 -0.000271 -0.000303 -0.000330 -0.000352 -0.000368 -0.000377 -0.000378 -0.000369 -0.000350 -0.000319 -0.000275 -0.000218 -0.000149 -0.000070 0.000016 0.000106 0.000197 0.000284 0.000365 0.000437 0.000498 0.000547 0.000581 0.000601 0.000606 0.000596 0.000573 0.000538 0.000494 0.000443 0.000388 0.000331 0.000274 0.000220 0.000170 0.000124 0.000084 0.000050 0.000021 -0.000002 -0.000019 -0.000031 -0.000039 -0.000042 -0.000043 -0.000041 -0.000037 -0.000033 -0.000029 -0.000025 -0.000022 -0.000018 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000015 0.000017 0.000018 0.000019 0.000019 0.000019 0.000018 0.000015 0.000011 0.000003 -0.000008 -0.000023 -0.000044 -0.000070 -0.000102 -0.000141 -0.000185 -0.000233 -0.000284 -0.000336 -0.000387 -0.000435 -0.000477 -0.000512 -0.000538 -0.000553 -0.000556 -0.000545 -0.000518 -0.000473 -0.000411 -0.000330 -0.000233 -0.000122 -0.000000 0.000127 0.000254 0.000378 0.000493 0.000595 0.000683 0.000752 0.000801 0.000830 0.000837 0.000824 0.000792 0.000744 0.000682 0.000611 0.000534 0.000454 0.000375 0.000300 0.000230 0.000166 0.000111 0.000063 0.000024 -0.000008 -0.000031 -0.000048 -0.000058 -0.000063 -0.000063 -0.000061 -0.000056 -0.000050 -0.000044 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000020 0.000022 0.000024 0.000026 0.000027 0.000027 0.000027 0.000025 0.000021 0.000014 0.000004 -0.000012 -0.000033 -0.000061 -0.000097 -0.000142 -0.000195 -0.000255 -0.000322 -0.000394 -0.000468 -0.000542 -0.000612 -0.000674 -0.000727 -0.000767 -0.000791 -0.000797 -0.000783 -0.000745 -0.000683 -0.000596 -0.000483 -0.000348 -0.000194 -0.000025 0.000151 0.000328 0.000501 0.000661 0.000805 0.000927 0.001024 0.001093 0.001133 0.001143 0.001125 0.001082 0.001015 0.000931 0.000833 0.000726 0.000617 0.000508 0.000403 0.000306 0.000219 0.000142 0.000077 0.000023 -0.000019 -0.000051 -0.000073 -0.000086 -0.000093 -0.000093 -0.000089 -0.000082 -0.000074 -0.000065 -0.000056 -0.000047 -0.000039 -0.000032 -0.000026 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000031 0.000034 0.000037 0.000038 0.000039 0.000038 0.000035 0.000030 0.000021 0.000007 -0.000014 -0.000043 -0.000081 -0.000130 -0.000191 -0.000263 -0.000346 -0.000438 -0.000538 -0.000642 -0.000745 -0.000844 -0.000934 -0.001011 -0.001069 -0.001106 -0.001117 -0.001099 -0.001048 -0.000963 -0.000843 -0.000688 -0.000503 -0.000292 -0.000061 0.000180 0.000423 0.000659 0.000880 0.001077 0.001245 0.001378 0.001473 0.001528 0.001542 0.001518 0.001458 0.001368 0.001253 0.001120 0.000975 0.000825 0.000676 0.000533 0.000401 0.000281 0.000176 0.000088 0.000016 -0.000041 -0.000083 -0.000111 -0.000129 -0.000136 -0.000136 -0.000130 -0.000120 -0.000107 -0.000094 -0.000080 -0.000068 -0.000056 -0.000046 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000023 0.000028 0.000033 0.000038 0.000043 0.000048 0.000052 0.000055 0.000056 0.000055 0.000052 0.000046 0.000034 0.000015 -0.000013 -0.000051 -0.000102 -0.000168 -0.000249 -0.000347 -0.000459 -0.000585 -0.000721 -0.000863 -0.001006 -0.001144 -0.001270 -0.001378 -0.001462 -0.001515 -0.001533 -0.001510 -0.001443 -0.001329 -0.001166 -0.000958 -0.000708 -0.000423 -0.000112 0.000213 0.000542 0.000861 0.001159 0.001426 0.001653 0.001833 0.001961 0.002034 0.002053 0.002021 0.001940 0.001819 0.001664 0.001484 0.001289 0.001087 0.000886 0.000693 0.000514 0.000352 0.000212 0.000093 -0.000003 -0.000078 -0.000133 -0.000169 -0.000191 -0.000199 -0.000197 -0.000187 -0.000172 -0.000154 -0.000134 -0.000115 -0.000096 -0.000079 -0.000064 -0.000051 -0.000040 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000026 0.000032 0.000038 0.000046 0.000053 0.000060 0.000067 0.000073 0.000078 0.000081 0.000082 0.000079 0.000071 0.000056 0.000033 -0.000003 -0.000053 -0.000121 -0.000208 -0.000316 -0.000446 -0.000596 -0.000765 -0.000947 -0.001139 -0.001333 -0.001520 -0.001693 -0.001842 -0.001959 -0.002035 -0.002063 -0.002036 -0.001948 -0.001797 -0.001582 -0.001305 -0.000972 -0.000594 -0.000181 0.000252 0.000688 0.001113 0.001509 0.001864 0.002166 0.002404 0.002574 0.002671 0.002696 0.002652 0.002544 0.002382 0.002176 0.001937 0.001677 0.001408 0.001140 0.000883 0.000644 0.000429 0.000242 0.000085 -0.000041 -0.000138 -0.000209 -0.000255 -0.000281 -0.000289 -0.000284 -0.000268 -0.000245 -0.000218 -0.000190 -0.000161 -0.000135 -0.000110 -0.000088 -0.000070 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000043 0.000052 0.000062 0.000072 0.000083 0.000093 0.000103 0.000111 0.000117 0.000120 0.000119 0.000111 0.000094 0.000064 0.000019 -0.000046 -0.000133 -0.000247 -0.000389 -0.000559 -0.000757 -0.000979 -0.001221 -0.001476 -0.001734 -0.001985 -0.002217 -0.002419 -0.002578 -0.002684 -0.002725 -0.002693 -0.002581 -0.002385 -0.002104 -0.001742 -0.001307 -0.000812 -0.000271 0.000295 0.000866 0.001422 0.001941 0.002405 0.002799 0.003111 0.003332 0.003457 0.003488 0.003429 0.003287 0.003073 0.002802 0.002488 0.002146 0.001792 0.001439 0.001101 0.000786 0.000504 0.000260 0.000056 -0.000108 -0.000233 -0.000322 -0.000379 -0.000409 -0.000415 -0.000404 -0.000379 -0.000346 -0.000307 -0.000266 -0.000225 -0.000187 -0.000152 -0.000121 -0.000095 -0.000073 -0.000055 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000008 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000037 0.000046 0.000057 0.000070 0.000083 0.000098 0.000114 0.000129 0.000144 0.000158 0.000169 0.000176 0.000178 0.000171 0.000152 0.000117 0.000061 -0.000021 -0.000133 -0.000278 -0.000461 -0.000681 -0.000938 -0.001228 -0.001543 -0.001876 -0.002214 -0.002544 -0.002850 -0.003118 -0.003331 -0.003475 -0.003535 -0.003499 -0.003358 -0.003108 -0.002748 -0.002283 -0.001723 -0.001084 -0.000388 0.000341 0.001077 0.001793 0.002462 0.003060 0.003567 0.003967 0.004249 0.004409 0.004446 0.004367 0.004181 0.003903 0.003550 0.003142 0.002698 0.002238 0.001780 0.001341 0.000934 0.000569 0.000253 -0.000009 -0.000219 -0.000376 -0.000487 -0.000555 -0.000587 -0.000589 -0.000569 -0.000531 -0.000481 -0.000425 -0.000367 -0.000310 -0.000257 -0.000208 -0.000165 -0.000128 -0.000098 -0.000073 -0.000053 -0.000039 -0.000028 -0.000020 -0.000014 -0.000011 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000017 0.000023 0.000030 0.000038 0.000048 0.000061 0.000075 0.000092 0.000111 0.000132 0.000154 0.000177 0.000200 0.000221 0.000240 0.000254 0.000262 0.000258 0.000238 0.000198 0.000131 0.000030 -0.000110 -0.000294 -0.000525 -0.000806 -0.001134 -0.001505 -0.001910 -0.002338 -0.002774 -0.003201 -0.003599 -0.003949 -0.004229 -0.004421 -0.004505 -0.004466 -0.004294 -0.003980 -0.003526 -0.002937 -0.002228 -0.001419 -0.000536 0.000389 0.001323 0.002230 0.003078 0.003836 0.004478 0.004983 0.005339 0.005538 0.005581 0.005476 0.005235 0.004877 0.004424 0.003900 0.003331 0.002742 0.002155 0.001593 0.001073 0.000608 0.000206 -0.000126 -0.000389 -0.000585 -0.000719 -0.000798 -0.000830 -0.000825 -0.000789 -0.000732 -0.000661 -0.000582 -0.000501 -0.000422 -0.000347 -0.000280 -0.000221 -0.000171 -0.000129 -0.000095 -0.000069 -0.000049 -0.000034 -0.000024 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000012 0.000016 0.000022 0.000028 0.000037 0.000048 0.000061 0.000077 0.000097 0.000119 0.000145 0.000174 0.000206 0.000239 0.000273 0.000306 0.000337 0.000362 0.000378 0.000380 0.000363 0.000319 0.000240 0.000118 -0.000053 -0.000281 -0.000569 -0.000921 -0.001333 -0.001800 -0.002312 -0.002855 -0.003409 -0.003954 -0.004464 -0.004913 -0.005277 -0.005528 -0.005644 -0.005605 -0.005397 -0.005011 -0.004448 -0.003715 -0.002832 -0.001822 -0.000720 0.000435 0.001600 0.002733 0.003792 0.004737 0.005536 0.006165 0.006605 0.006849 0.006897 0.006758 0.006449 0.005994 0.005419 0.004755 0.004035 0.003290 0.002550 0.001841 0.001186 0.000602 0.000099 -0.000315 -0.000639 -0.000878 -0.001037 -0.001126 -0.001155 -0.001135 -0.001078 -0.000994 -0.000893 -0.000784 -0.000672 -0.000564 -0.000463 -0.000371 -0.000291 -0.000223 -0.000167 -0.000122 -0.000087 -0.000061 -0.000041 -0.000028 -0.000018 -0.000012 -0.000009 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000009 0.000011 0.000014 0.000019 0.000026 0.000034 0.000045 0.000059 0.000076 0.000097 0.000123 0.000153 0.000188 0.000227 0.000271 0.000318 0.000367 0.000417 0.000464 0.000505 0.000535 0.000548 0.000537 0.000491 0.000402 0.000260 0.000054 -0.000223 -0.000576 -0.001009 -0.001519 -0.002099 -0.002737 -0.003414 -0.004109 -0.004793 -0.005437 -0.006007 -0.006471 -0.006796 -0.006954 -0.006919 -0.006673 -0.006207 -0.005520 -0.004624 -0.003540 -0.002300 -0.000947 0.000473 0.001906 0.003299 0.004600 0.005760 0.006741 0.007509 0.008045 0.008338 0.008388 0.008207 0.007816 0.007243 0.006523 0.005694 0.004795 0.003866 0.002944 0.002063 0.001250 0.000527 -0.000092 -0.000600 -0.000994 -0.001279 -0.001463 -0.001558 -0.001578 -0.001537 -0.001449 -0.001329 -0.001188 -0.001038 -0.000886 -0.000740 -0.000605 -0.000483 -0.000377 -0.000287 -0.000213 -0.000154 -0.000108 -0.000074 -0.000049 -0.000031 -0.000019 -0.000012 -0.000007 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000012 0.000016 0.000022 0.000030 0.000040 0.000054 0.000071 0.000093 0.000120 0.000153 0.000193 0.000239 0.000292 0.000352 0.000417 0.000487 0.000558 0.000628 0.000692 0.000743 0.000773 0.000773 0.000730 0.000634 0.000472 0.000231 -0.000098 -0.000523 -0.001048 -0.001669 -0.002378 -0.003161 -0.003996 -0.004854 -0.005702 -0.006503 -0.007216 -0.007801 -0.008217 -0.008427 -0.008402 -0.008119 -0.007566 -0.006744 -0.005665 -0.004356 -0.002858 -0.001220 0.000498 0.002233 0.003919 0.005493 0.006897 0.008080 0.009006 0.009647 0.009991 0.010040 0.009807 0.009317 0.008605 0.007714 0.006691 0.005584 0.004442 0.003310 0.002231 0.001237 0.000356 -0.000395 -0.001007 -0.001476 -0.001810 -0.002017 -0.002114 -0.002116 -0.002044 -0.001914 -0.001745 -0.001553 -0.001350 -0.001148 -0.000955 -0.000776 -0.000617 -0.000478 -0.000361 -0.000265 -0.000189 -0.000130 -0.000087 -0.000055 -0.000033 -0.000019 -0.000010 -0.000005 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000010 0.000013 0.000017 0.000024 0.000033 0.000046 0.000063 0.000085 0.000112 0.000146 0.000188 0.000239 0.000300 0.000370 0.000450 0.000539 0.000635 0.000736 0.000837 0.000931 0.001011 0.001067 0.001085 0.001053 0.000956 0.000777 0.000501 0.000117 -0.000385 -0.001009 -0.001754 -0.002609 -0.003556 -0.004570 -0.005616 -0.006654 -0.007638 -0.008519 -0.009246 -0.009771 -0.010049 -0.010043 -0.009726 -0.009082 -0.008114 -0.006836 -0.005282 -0.003499 -0.001548 0.000501 0.002570 0.004582 0.006458 0.008129 0.009537 0.010633 0.011388 0.011785 0.011826 0.011528 0.010921 0.010049 0.008960 0.007714 0.006369 0.004983 0.003614 0.002311 0.001114 0.000056 -0.000840 -0.001564 -0.002113 -0.002494 -0.002720 -0.002809 -0.002784 -0.002667 -0.002482 -0.002251 -0.001992 -0.001724 -0.001459 -0.001207 -0.000976 -0.000771 -0.000593 -0.000444 -0.000322 -0.000226 -0.000152 -0.000098 -0.000059 -0.000032 -0.000015 -0.000005 0.000001 0.000003 0.000003 0.000001 -0.000000 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000013 0.000018 0.000026 0.000037 0.000052 0.000072 0.000099 0.000133 0.000175 0.000228 0.000293 0.000371 0.000463 0.000568 0.000687 0.000817 0.000955 0.001095 0.001230 0.001350 0.001442 0.001490 0.001478 0.001387 0.001198 0.000892 0.000453 -0.000129 -0.000861 -0.001740 -0.002755 -0.003886 -0.005100 -0.006359 -0.007613 -0.008807 -0.009881 -0.010776 -0.011431 -0.011794 -0.011818 -0.011472 -0.010739 -0.009618 -0.008130 -0.006312 -0.004223 -0.001932 0.000474 0.002906 0.005269 0.007473 0.009434 0.011082 0.012361 0.013234 0.013683 0.013709 0.013332 0.012589 0.011532 0.010219 0.008721 0.007108 0.005451 0.003817 0.002265 0.000846 -0.000403 -0.001455 -0.002297 -0.002926 -0.003351 -0.003588 -0.003659 -0.003592 -0.003416 -0.003159 -0.002849 -0.002508 -0.002159 -0.001818 -0.001496 -0.001202 -0.000942 -0.000719 -0.000532 -0.000380 -0.000261 -0.000171 -0.000105 -0.000058 -0.000027 -0.000007 0.000005 0.000010 0.000011 0.000010 0.000008 0.000005 0.000002 -0.000001 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000011 0.000014 0.000019 0.000028 0.000040 0.000058 0.000082 0.000113 0.000154 0.000207 0.000273 0.000354 0.000453 0.000570 0.000706 0.000861 0.001034 0.001218 0.001410 0.001598 0.001770 0.001911 0.002003 0.002023 0.001950 0.001759 0.001429 0.000939 0.000276 -0.000567 -0.001589 -0.002777 -0.004107 -0.005543 -0.007038 -0.008533 -0.009964 -0.011259 -0.012346 -0.013155 -0.013622 -0.013692 -0.013328 -0.012509 -0.011235 -0.009530 -0.007438 -0.005025 -0.002377 0.000408 0.003224 0.005961 0.008512 0.010780 0.012681 0.014150 0.015143 0.015639 0.015640 0.015169 0.014270 0.013003 0.011440 0.009662 0.007754 0.005798 0.003876 0.002056 0.000397 -0.001055 -0.002269 -0.003230 -0.003936 -0.004396 -0.004632 -0.004671 -0.004546 -0.004293 -0.003946 -0.003538 -0.003098 -0.002652 -0.002220 -0.001815 -0.001448 -0.001125 -0.000849 -0.000620 -0.000435 -0.000291 -0.000182 -0.000104 -0.000049 -0.000013 0.000008 0.000020 0.000024 0.000024 0.000021 0.000017 0.000012 0.000007 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000014 0.000020 0.000029 0.000043 0.000063 0.000091 0.000128 0.000177 0.000240 0.000321 0.000421 0.000544 0.000691 0.000865 0.001064 0.001288 0.001530 0.001784 0.002039 0.002279 0.002485 0.002635 0.002704 0.002662 0.002483 0.002139 0.001606 0.000866 -0.000089 -0.001259 -0.002629 -0.004173 -0.005849 -0.007600 -0.009361 -0.011055 -0.012598 -0.013904 -0.014892 -0.015484 -0.015620 -0.015252 -0.014357 -0.012935 -0.011012 -0.008641 -0.005899 -0.002881 0.000296 0.003511 0.006635 0.009546 0.012130 0.014290 0.015952 0.017062 0.017598 0.017561 0.016980 0.015904 0.014405 0.012566 0.010483 0.008254 0.005978 0.003746 0.001642 -0.000266 -0.001927 -0.003304 -0.004381 -0.005155 -0.005639 -0.005858 -0.005847 -0.005644 -0.005292 -0.004834 -0.004309 -0.003752 -0.003193 -0.002655 -0.002154 -0.001704 -0.001310 -0.000975 -0.000699 -0.000479 -0.000308 -0.000181 -0.000090 -0.000029 0.000010 0.000033 0.000043 0.000045 0.000042 0.000037 0.000029 0.000022 0.000015 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000009 0.000013 0.000019 0.000029 0.000044 0.000067 0.000098 0.000141 0.000199 0.000274 0.000370 0.000492 0.000643 0.000826 0.001043 0.001294 0.001578 0.001890 0.002220 0.002556 0.002880 0.003169 0.003397 0.003531 0.003540 0.003389 0.003045 0.002480 0.001672 0.000608 -0.000710 -0.002268 -0.004034 -0.005963 -0.007990 -0.010038 -0.012018 -0.013834 -0.015386 -0.016577 -0.017321 -0.017543 -0.017191 -0.016236 -0.014678 -0.012546 -0.009901 -0.006828 -0.003441 0.000132 0.003750 0.007266 0.010540 0.013442 0.015861 0.017711 0.018932 0.019497 0.019408 0.018698 0.017426 0.015672 0.013535 0.011124 0.008555 0.005941 0.003388 0.000990 -0.001173 -0.003041 -0.004577 -0.005758 -0.006586 -0.007077 -0.007259 -0.007176 -0.006873 -0.006401 -0.005810 -0.005147 -0.004454 -0.003764 -0.003106 -0.002498 -0.001955 -0.001483 -0.001085 -0.000760 -0.000502 -0.000305 -0.000160 -0.000058 0.000009 0.000049 0.000070 0.000077 0.000075 0.000067 0.000057 0.000046 0.000035 0.000025 0.000017 0.000011 0.000006 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000007 0.000010 0.000016 0.000026 0.000043 0.000067 0.000102 0.000151 0.000217 0.000305 0.000419 0.000564 0.000746 0.000969 0.001235 0.001547 0.001901 0.002294 0.002714 0.003147 0.003573 0.003964 0.004289 0.004512 0.004592 0.004489 0.004164 0.003582 0.002718 0.001556 0.000096 -0.001649 -0.003643 -0.005833 -0.008148 -0.010500 -0.012786 -0.014898 -0.016720 -0.018142 -0.019062 -0.019397 -0.019084 -0.018090 -0.016415 -0.014091 -0.011185 -0.007795 -0.004046 -0.000086 0.003927 0.007829 0.011460 0.014672 0.017342 0.019369 0.020688 0.021268 0.021111 0.020254 0.018765 0.016738 0.014284 0.011530 0.008607 0.005644 0.002764 0.000072 -0.002342 -0.004411 -0.006091 -0.007361 -0.008223 -0.008696 -0.008819 -0.008638 -0.008210 -0.007593 -0.006847 -0.006026 -0.005178 -0.004342 -0.003550 -0.002825 -0.002182 -0.001627 -0.001163 -0.000787 -0.000492 -0.000270 -0.000110 -0.000000 0.000068 0.000106 0.000122 0.000123 0.000115 0.000100 0.000084 0.000067 0.000052 0.000038 0.000027 0.000018 0.000012 0.000007 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000004 0.000010 0.000020 0.000037 0.000063 0.000101 0.000154 0.000228 0.000328 0.000461 0.000631 0.000847 0.001113 0.001435 0.001813 0.002248 0.002733 0.003257 0.003804 0.004349 0.004863 0.005308 0.005641 0.005816 0.005785 0.005501 0.004925 0.004024 0.002779 0.001187 -0.000736 -0.002954 -0.005407 -0.008017 -0.010683 -0.013292 -0.015719 -0.017833 -0.019510 -0.020633 -0.021107 -0.020861 -0.019856 -0.018091 -0.015600 -0.012458 -0.008773 -0.004685 -0.000357 0.004032 0.008301 0.012270 0.015776 0.018678 0.020866 0.022265 0.022840 0.022596 0.021575 0.019853 0.017537 0.014754 0.011647 0.008365 0.005053 0.001848 -0.001130 -0.003782 -0.006033 -0.007837 -0.009172 -0.010042 -0.010472 -0.010505 -0.010199 -0.009619 -0.008834 -0.007909 -0.006910 -0.005889 -0.004894 -0.003958 -0.003108 -0.002359 -0.001719 -0.001188 -0.000763 -0.000435 -0.000191 -0.000020 0.000092 0.000158 0.000189 0.000196 0.000187 0.000168 0.000144 0.000119 0.000095 0.000073 0.000054 0.000039 0.000027 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000001 0.000008 0.000024 0.000050 0.000089 0.000147 0.000228 0.000340 0.000489 0.000686 0.000936 0.001249 0.001630 0.002082 0.002604 0.003192 0.003833 0.004509 0.005192 0.005849 0.006436 0.006905 0.007200 0.007268 0.007053 0.006508 0.005594 0.004288 0.002584 0.000498 -0.001933 -0.004643 -0.007546 -0.010531 -0.013470 -0.016225 -0.018650 -0.020603 -0.021955 -0.022597 -0.022449 -0.021467 -0.019645 -0.017022 -0.013678 -0.009733 -0.005340 -0.000678 0.004057 0.008662 0.012940 0.016711 0.019818 0.022141 0.023596 0.024146 0.023796 0.022593 0.020626 0.018011 0.014894 0.011433 0.007796 0.004143 0.000628 -0.002617 -0.005484 -0.007893 -0.009791 -0.011160 -0.012006 -0.012360 -0.012273 -0.011813 -0.011053 -0.010073 -0.008949 -0.007753 -0.006545 -0.005379 -0.004292 -0.003312 -0.002456 -0.001731 -0.001138 -0.000668 -0.000312 -0.000054 0.000121 0.000228 0.000285 0.000303 0.000295 0.000271 0.000237 0.000200 0.000163 0.000130 0.000100 0.000075 0.000055 0.000039 0.000027 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000016 -0.000019 -0.000020 -0.000018 -0.000011 0.000002 0.000026 0.000065 0.000123 0.000209 0.000331 0.000497 0.000717 0.001003 0.001363 0.001805 0.002334 0.002951 0.003650 0.004419 0.005237 0.006075 0.006895 0.007646 0.008275 0.008719 0.008914 0.008797 0.008314 0.007418 0.006080 0.004291 0.002064 -0.000560 -0.003511 -0.006696 -0.009994 -0.013265 -0.016355 -0.019102 -0.021350 -0.022954 -0.023793 -0.023776 -0.022852 -0.021014 -0.018302 -0.014802 -0.010642 -0.005989 -0.001039 0.003995 0.008893 0.013440 0.017437 0.020715 0.023140 0.024623 0.025123 0.024647 0.023249 0.021027 0.018111 0.014663 0.010858 0.006880 0.002908 -0.000892 -0.004375 -0.007424 -0.009954 -0.011911 -0.013276 -0.014060 -0.014301 -0.014061 -0.013415 -0.012448 -0.011251 -0.009907 -0.008499 -0.007094 -0.005749 -0.004507 -0.003397 -0.002437 -0.001634 -0.000984 -0.000479 -0.000104 0.000158 0.000327 0.000421 0.000459 0.000456 0.000426 0.000380 0.000327 0.000272 0.000220 0.000174 0.000134 0.000100 0.000074 0.000053 0.000037 0.000026 0.000017 0.000011 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000025 -0.000031 -0.000037 -0.000041 -0.000044 -0.000042 -0.000033 -0.000014 0.000022 0.000079 0.000166 0.000293 0.000472 0.000714 0.001032 0.001437 0.001940 0.002548 0.003262 0.004077 0.004981 0.005953 0.006961 0.007960 0.008897 0.009711 0.010330 0.010683 0.010698 0.010311 0.009468 0.008133 0.006292 0.003957 0.001170 -0.001998 -0.005445 -0.009041 -0.012634 -0.016056 -0.019131 -0.021686 -0.023561 -0.024623 -0.024771 -0.023946 -0.022138 -0.019386 -0.015783 -0.011464 -0.006610 -0.001429 0.003848 0.008984 0.013747 0.017922 0.021326 0.023815 0.025294 0.025719 0.025099 0.023495 0.021015 0.017804 0.014038 0.009909 0.005618 0.001359 -0.002689 -0.006369 -0.009557 -0.012163 -0.014133 -0.015451 -0.016132 -0.016223 -0.015794 -0.014931 -0.013732 -0.012295 -0.010717 -0.009085 -0.007476 -0.005951 -0.004555 -0.003322 -0.002266 -0.001394 -0.000700 -0.000172 0.000208 0.000462 0.000612 0.000680 0.000688 0.000655 0.000594 0.000520 0.000440 0.000363 0.000292 0.000229 0.000176 0.000132 0.000098 0.000071 0.000050 0.000035 0.000023 0.000015 0.000009 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000032 -0.000041 -0.000050 -0.000061 -0.000071 -0.000080 -0.000085 -0.000084 -0.000073 -0.000045 0.000006 0.000089 0.000217 0.000403 0.000660 0.001005 0.001451 0.002011 0.002694 0.003504 0.004437 0.005481 0.006614 0.007800 0.008993 0.010135 0.011155 0.011976 0.012518 0.012699 0.012445 0.011694 0.010403 0.008552 0.006150 0.003237 -0.000112 -0.003789 -0.007658 -0.011554 -0.015296 -0.018695 -0.021561 -0.023723 -0.025032 -0.025377 -0.024691 -0.022960 -0.020225 -0.016579 -0.012167 -0.007177 -0.001834 0.003619 0.008928 0.013844 0.018141 0.021620 0.024131 0.025571 0.025895 0.025115 0.023300 0.020567 0.017075 0.013014 0.008594 0.004029 -0.000473 -0.004719 -0.008545 -0.011819 -0.014449 -0.016381 -0.017601 -0.018135 -0.018035 -0.017382 -0.016274 -0.014819 -0.013126 -0.011302 -0.009441 -0.007628 -0.005927 -0.004387 -0.003040 -0.001903 -0.000978 -0.000257 0.000277 0.000645 0.000873 0.000989 0.001017 0.000983 0.000906 0.000805 0.000693 0.000581 0.000475 0.000379 0.000296 0.000227 0.000171 0.000126 0.000092 0.000065 0.000045 0.000030 0.000020 0.000012 0.000007 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000013 -0.000020 -0.000027 -0.000036 -0.000047 -0.000060 -0.000075 -0.000092 -0.000110 -0.000128 -0.000144 -0.000154 -0.000155 -0.000141 -0.000102 -0.000029 0.000092 0.000277 0.000542 0.000904 0.001382 0.001991 0.002742 0.003641 0.004688 0.005870 0.007164 0.008535 0.009931 0.011291 0.012537 0.013584 0.014344 0.014724 0.014642 0.014027 0.012825 0.011012 0.008590 0.005600 0.002116 -0.001751 -0.005855 -0.010024 -0.014064 -0.017772 -0.020947 -0.023402 -0.024976 -0.025546 -0.025040 -0.023437 -0.020775 -0.017152 -0.012717 -0.007667 -0.002238 0.003315 0.008723 0.013724 0.018079 0.021579 0.024065 0.025431 0.025630 0.024679 0.022653 0.019679 0.015930 0.011610 0.006941 0.002152 -0.002535 -0.006920 -0.010829 -0.014128 -0.016721 -0.018558 -0.019631 -0.019969 -0.019639 -0.018729 -0.017350 -0.015620 -0.013660 -0.011585 -0.009498 -0.007487 -0.005621 -0.003952 -0.002511 -0.001312 -0.000355 0.000371 0.000888 0.001223 0.001406 0.001468 0.001440 0.001348 0.001215 0.001062 0.000904 0.000750 0.000609 0.000484 0.000377 0.000288 0.000217 0.000160 0.000116 0.000083 0.000058 0.000039 0.000025 0.000015 0.000008 0.000003 -0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000013 -0.000019 -0.000027 -0.000038 -0.000050 -0.000066 -0.000085 -0.000106 -0.000132 -0.000160 -0.000190 -0.000220 -0.000247 -0.000266 -0.000271 -0.000252 -0.000197 -0.000092 0.000080 0.000340 0.000709 0.001205 0.001849 0.002655 0.003632 0.004782 0.006093 0.007545 0.009098 0.010701 0.012287 0.013772 0.015066 0.016069 0.016682 0.016811 0.016375 0.015312 0.013588 0.011203 0.008190 0.004626 0.000622 -0.003669 -0.008069 -0.012373 -0.016367 -0.019837 -0.022583 -0.024433 -0.025253 -0.024962 -0.023534 -0.021005 -0.017472 -0.013088 -0.008058 -0.002623 0.002948 0.008376 0.013388 0.017733 0.021197 0.023611 0.024868 0.024923 0.023794 0.021565 0.018372 0.014400 0.009864 0.005001 0.000051 -0.004756 -0.009210 -0.013133 -0.016386 -0.018878 -0.020560 -0.021431 -0.021529 -0.020929 -0.019734 -0.018063 -0.016046 -0.013815 -0.011491 -0.009187 -0.006993 -0.004982 -0.003206 -0.001696 -0.000462 0.000498 0.001203 0.001677 0.001954 0.002069 0.002057 0.001953 0.001786 0.001584 0.001367 0.001151 0.000948 0.000765 0.000605 0.000470 0.000359 0.000269 0.000199 0.000144 0.000103 0.000071 0.000048 0.000030 0.000018 0.000009 0.000003 -0.000001 -0.000003 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000018 -0.000026 -0.000037 -0.000050 -0.000067 -0.000088 -0.000114 -0.000144 -0.000180 -0.000221 -0.000267 -0.000316 -0.000364 -0.000408 -0.000439 -0.000449 -0.000423 -0.000347 -0.000200 0.000040 0.000397 0.000895 0.001555 0.002397 0.003434 0.004669 0.006095 0.007691 0.009419 0.011224 0.013036 0.014769 0.016323 0.017592 0.018467 0.018843 0.018629 0.017755 0.016178 0.013887 0.010915 0.007334 0.003256 -0.001165 -0.005742 -0.010264 -0.014509 -0.018249 -0.021275 -0.023403 -0.024490 -0.024445 -0.023236 -0.020895 -0.017518 -0.013260 -0.008329 -0.002973 0.002532 0.007898 0.012845 0.017114 0.020482 0.022781 0.023898 0.023792 0.022486 0.020068 0.016687 0.012535 0.007839 0.002846 -0.002195 -0.007046 -0.011491 -0.015351 -0.018488 -0.020809 -0.022275 -0.022891 -0.022704 -0.021802 -0.020296 -0.018320 -0.016012 -0.013513 -0.010953 -0.008449 -0.006095 -0.003967 -0.002115 -0.000567 0.000668 0.001600 0.002251 0.002653 0.002844 0.002865 0.002756 0.002556 0.002298 0.002011 0.001717 0.001434 0.001173 0.000941 0.000741 0.000574 0.000437 0.000327 0.000241 0.000175 0.000124 0.000086 0.000057 0.000036 0.000021 0.000010 0.000003 -0.000002 -0.000005 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000024 -0.000034 -0.000048 -0.000065 -0.000087 -0.000114 -0.000147 -0.000188 -0.000237 -0.000295 -0.000360 -0.000433 -0.000508 -0.000583 -0.000650 -0.000699 -0.000715 -0.000681 -0.000576 -0.000374 -0.000049 0.000427 0.001081 0.001935 0.003006 0.004303 0.005820 0.007539 0.009424 0.011419 0.013451 0.015430 0.017251 0.018801 0.019961 0.020617 0.020668 0.020032 0.018657 0.016526 0.013662 0.010133 0.006051 0.001569 -0.003122 -0.007807 -0.012254 -0.016229 -0.019512 -0.021910 -0.023271 -0.023494 -0.022541 -0.020439 -0.017280 -0.013220 -0.008466 -0.003271 0.002085 0.007310 0.012117 0.016242 0.019461 0.021602 0.022554 0.022278 0.020801 0.018219 0.014687 0.010407 0.005615 0.000564 -0.004490 -0.009303 -0.013659 -0.017376 -0.020319 -0.022403 -0.023593 -0.023903 -0.023394 -0.022161 -0.020329 -0.018041 -0.015446 -0.012693 -0.009917 -0.007240 -0.004760 -0.002550 -0.000659 0.000888 0.002087 0.002954 0.003516 0.003813 0.003888 0.003788 0.003559 0.003243 0.002876 0.002489 0.002106 0.001746 0.001419 0.001133 0.000888 0.000685 0.000520 0.000388 0.000285 0.000206 0.000145 0.000100 0.000066 0.000041 0.000023 0.000011 0.000002 -0.000003 -0.000006 -0.000008 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000014 -0.000021 -0.000031 -0.000044 -0.000060 -0.000082 -0.000109 -0.000143 -0.000186 -0.000239 -0.000304 -0.000380 -0.000469 -0.000570 -0.000679 -0.000794 -0.000905 -0.001004 -0.001076 -0.001100 -0.001055 -0.000913 -0.000644 -0.000216 0.000402 0.001238 0.002313 0.003639 0.005217 0.007031 0.009046 0.011208 0.013444 0.015660 0.017747 0.019584 0.021046 0.022009 0.022361 0.022011 0.020895 0.018986 0.016299 0.012897 0.008887 0.004421 -0.000311 -0.005092 -0.009684 -0.013847 -0.017354 -0.020004 -0.021634 -0.022138 -0.021469 -0.019648 -0.016762 -0.012963 -0.008459 -0.003502 0.001627 0.006633 0.011229 0.015150 0.018170 0.020118 0.020886 0.020437 0.018804 0.016089 0.012453 0.008104 0.003285 -0.001746 -0.006730 -0.011420 -0.015601 -0.019095 -0.021771 -0.023552 -0.024411 -0.024373 -0.023509 -0.021927 -0.019761 -0.017165 -0.014298 -0.011313 -0.008352 -0.005538 -0.002971 -0.000721 0.001165 0.002667 0.003788 0.004548 0.004985 0.005142 0.005071 0.004825 0.004452 0.004000 0.003507 0.003007 0.002525 0.002079 0.001680 0.001333 0.001041 0.000799 0.000604 0.000449 0.000328 0.000235 0.000165 0.000112 0.000074 0.000045 0.000025 0.000011 0.000002 -0.000004 -0.000008 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000027 -0.000039 -0.000054 -0.000074 -0.000100 -0.000133 -0.000176 -0.000229 -0.000296 -0.000378 -0.000477 -0.000593 -0.000727 -0.000876 -0.001038 -0.001204 -0.001366 -0.001507 -0.001608 -0.001644 -0.001585 -0.001397 -0.001047 -0.000497 0.000285 0.001326 0.002645 0.004246 0.006117 0.008228 0.010528 0.012941 0.015374 0.017715 0.019838 0.021610 0.022899 0.023582 0.023558 0.022753 0.021128 0.018689 0.015490 0.011633 0.007263 0.002568 -0.002232 -0.006902 -0.011196 -0.014883 -0.017753 -0.019638 -0.020424 -0.020055 -0.018545 -0.015977 -0.012495 -0.008306 -0.003655 0.001176 0.005896 0.010219 0.013881 0.016660 0.018387 0.018959 0.018342 0.016575 0.013765 0.010076 0.005724 0.000952 -0.003978 -0.008806 -0.013288 -0.017212 -0.020405 -0.022746 -0.024164 -0.024645 -0.024224 -0.022983 -0.021042 -0.018547 -0.015659 -0.012543 -0.009359 -0.006253 -0.003347 -0.000739 0.001501 0.003333 0.004743 0.005741 0.006354 0.006627 0.006612 0.006366 0.005947 0.005410 0.004804 0.004172 0.003548 0.002958 0.002419 0.001944 0.001535 0.001191 0.000910 0.000684 0.000505 0.000367 0.000261 0.000182 0.000122 0.000079 0.000048 0.000025 0.000010 0.000000 -0.000006 -0.000010 -0.000011 -0.000012 -0.000011 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000023 -0.000033 -0.000047 -0.000066 -0.000089 -0.000120 -0.000160 -0.000211 -0.000276 -0.000358 -0.000459 -0.000582 -0.000729 -0.000901 -0.001096 -0.001313 -0.001544 -0.001780 -0.002005 -0.002200 -0.002338 -0.002387 -0.002311 -0.002069 -0.001623 -0.000933 0.000034 0.001301 0.002881 0.004766 0.006931 0.009328 0.011884 0.014506 0.017079 0.019475 0.021554 0.023178 0.024214 0.024550 0.024100 0.022816 0.020692 0.017771 0.014147 0.009957 0.005385 0.000645 -0.004026 -0.008385 -0.012196 -0.015245 -0.017359 -0.018415 -0.018350 -0.017171 -0.014952 -0.011832 -0.008008 -0.003723 0.000751 0.005126 0.009122 0.012482 0.014986 0.016474 0.016846 0.016074 0.014201 0.011339 0.007656 0.003367 -0.001280 -0.006027 -0.010616 -0.014808 -0.018397 -0.021219 -0.023163 -0.024168 -0.024233 -0.023406 -0.021779 -0.019483 -0.016673 -0.013518 -0.010190 -0.006851 -0.003647 -0.000700 0.001894 0.004072 0.005798 0.007068 0.007897 0.008323 0.008397 0.008178 0.007730 0.007117 0.006398 0.005625 0.004843 0.004088 0.003385 0.002752 0.002197 0.001725 0.001331 0.001010 0.000754 0.000553 0.000398 0.000281 0.000193 0.000128 0.000081 0.000047 0.000024 0.000008 -0.000002 -0.000008 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000019 -0.000028 -0.000040 -0.000056 -0.000077 -0.000105 -0.000141 -0.000187 -0.000247 -0.000324 -0.000422 -0.000544 -0.000694 -0.000875 -0.001088 -0.001335 -0.001613 -0.001917 -0.002239 -0.002564 -0.002870 -0.003130 -0.003311 -0.003374 -0.003274 -0.002968 -0.002410 -0.001562 -0.000392 0.001118 0.002968 0.005138 0.007584 0.010239 0.013011 0.015785 0.018430 0.020804 0.022760 0.024160 0.024879 0.024822 0.023927 0.022179 0.019607 0.016293 0.012368 0.008004 0.003409 -0.001184 -0.005534 -0.009405 -0.012582 -0.014885 -0.016187 -0.016418 -0.015576 -0.013725 -0.010996 -0.007577 -0.003701 0.000368 0.004353 0.007982 0.011005 0.013214 0.014452 0.014628 0.013720 0.011776 0.008909 0.005290 0.001135 -0.003313 -0.007798 -0.012069 -0.015895 -0.019079 -0.021470 -0.022966 -0.023522 -0.023148 -0.021903 -0.019894 -0.017259 -0.014163 -0.010780 -0.007284 -0.003841 -0.000595 0.002334 0.004857 0.006917 0.008486 0.009566 0.010184 0.010385 0.010227 0.009778 0.009107 0.008284 0.007371 0.006423 0.005487 0.004599 0.003782 0.003055 0.002424 0.001890 0.001448 0.001091 0.000807 0.000587 0.000418 0.000290 0.000196 0.000127 0.000078 0.000043 0.000019 0.000004 -0.000006 -0.000012 -0.000014 -0.000015 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000033 -0.000047 -0.000065 -0.000089 -0.000120 -0.000161 -0.000214 -0.000283 -0.000373 -0.000487 -0.000631 -0.000809 -0.001024 -0.001282 -0.001584 -0.001929 -0.002314 -0.002732 -0.003167 -0.003600 -0.004002 -0.004338 -0.004566 -0.004639 -0.004509 -0.004123 -0.003437 -0.002413 -0.001024 0.000737 0.002858 0.005301 0.008004 0.010878 0.013811 0.016672 0.019316 0.021592 0.023353 0.024467 0.024828 0.024362 0.023040 0.020879 0.017949 0.014367 0.010294 0.005930 0.001497 -0.002766 -0.006627 -0.009871 -0.012316 -0.013828 -0.014333 -0.013818 -0.012340 -0.010018 -0.007028 -0.003590 0.000042 0.003605 0.006839 0.009505 0.011405 0.012394 0.012387 0.011369 0.009391 0.006569 0.003074 -0.000882 -0.005060 -0.009211 -0.013093 -0.016488 -0.019210 -0.021121 -0.022134 -0.022217 -0.021394 -0.019738 -0.017364 -0.014421 -0.011079 -0.007517 -0.003910 -0.000423 0.002804 0.005655 0.008048 0.009934 0.011294 0.012141 0.012508 0.012450 0.012035 0.011336 0.010429 0.009386 0.008275 0.007152 0.006063 0.005045 0.004120 0.003304 0.002603 0.002014 0.001530 0.001142 0.000836 0.000600 0.000420 0.000287 0.000189 0.000118 0.000069 0.000034 0.000012 -0.000003 -0.000011 -0.000016 -0.000018 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000026 -0.000038 -0.000053 -0.000073 -0.000099 -0.000134 -0.000179 -0.000239 -0.000318 -0.000419 -0.000550 -0.000715 -0.000920 -0.001172 -0.001475 -0.001834 -0.002250 -0.002721 -0.003241 -0.003796 -0.004368 -0.004926 -0.005436 -0.005853 -0.006128 -0.006205 -0.006029 -0.005549 -0.004716 -0.003500 -0.001881 0.000133 0.002516 0.005209 0.008132 0.011174 0.014207 0.017085 0.019655 0.021764 0.023272 0.024062 0.024051 0.023195 0.021497 0.019013 0.015845 0.012141 0.008087 0.003898 -0.000200 -0.003976 -0.007220 -0.009750 -0.011428 -0.012173 -0.011965 -0.010850 -0.008934 -0.006381 -0.003396 -0.000217 0.002907 0.005731 0.008031 0.009623 0.010371 0.010201 0.009102 0.007131 0.004404 0.001089 -0.002605 -0.006449 -0.010204 -0.013639 -0.016550 -0.018767 -0.020166 -0.020676 -0.020281 -0.019017 -0.016970 -0.014265 -0.011058 -0.007524 -0.003842 -0.000187 0.003279 0.006420 0.009130 0.011334 0.012993 0.014098 0.014670 0.014754 0.014414 0.013724 0.012763 0.011614 0.010353 0.009047 0.007756 0.006524 0.005387 0.004366 0.003473 0.002713 0.002079 0.001563 0.001152 0.000831 0.000586 0.000402 0.000266 0.000168 0.000099 0.000052 0.000020 -0.000000 -0.000013 -0.000019 -0.000022 -0.000022 -0.000021 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000042 -0.000058 -0.000079 -0.000108 -0.000145 -0.000195 -0.000261 -0.000347 -0.000461 -0.000606 -0.000792 -0.001024 -0.001310 -0.001658 -0.002074 -0.002561 -0.003119 -0.003744 -0.004425 -0.005142 -0.005867 -0.006565 -0.007189 -0.007686 -0.007999 -0.008066 -0.007828 -0.007232 -0.006235 -0.004813 -0.002961 -0.000698 0.001926 0.004837 0.007932 0.011084 0.014151 0.016976 0.019405 0.021292 0.022510 0.022964 0.022598 0.021402 0.019413 0.016719 0.013452 0.009783 0.005913 0.002059 -0.001559 -0.004734 -0.007286 -0.009076 -0.010018 -0.010084 -0.009308 -0.007785 -0.005662 -0.003129 -0.000405 0.002278 0.004693 0.006632 0.007925 0.008450 0.008141 0.006995 0.005071 0.002486 -0.000597 -0.003977 -0.007434 -0.010742 -0.013686 -0.016076 -0.017761 -0.018635 -0.018641 -0.017780 -0.016100 -0.013700 -0.010712 -0.007298 -0.003634 0.000099 0.003731 0.007106 0.010096 0.012602 0.014561 0.015943 0.016752 0.017018 0.016796 0.016158 0.015185 0.013963 0.012577 0.011107 0.009621 0.008177 0.006821 0.005583 0.004484 0.003533 0.002729 0.002066 0.001531 0.001109 0.000784 0.000538 0.000356 0.000224 0.000132 0.000068 0.000026 -0.000001 -0.000018 -0.000026 -0.000030 -0.000030 -0.000028 -0.000025 -0.000022 -0.000018 -0.000015 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000032 -0.000044 -0.000061 -0.000083 -0.000113 -0.000153 -0.000206 -0.000277 -0.000370 -0.000493 -0.000652 -0.000855 -0.001112 -0.001430 -0.001820 -0.002289 -0.002844 -0.003487 -0.004216 -0.005021 -0.005885 -0.006781 -0.007673 -0.008513 -0.009248 -0.009816 -0.010150 -0.010186 -0.009863 -0.009130 -0.007953 -0.006317 -0.004233 -0.001739 0.001098 0.004183 0.007395 0.010594 0.013627 0.016337 0.018572 0.020199 0.021114 0.021247 0.020573 0.019114 0.016940 0.014165 0.010944 0.007462 0.003922 0.000533 -0.002503 -0.005013 -0.006856 -0.007944 -0.008241 -0.007770 -0.006613 -0.004899 -0.002801 -0.000519 0.001735 0.003753 0.005346 0.006360 0.006685 0.006267 0.005109 0.003272 0.000870 -0.001937 -0.004959 -0.007988 -0.010814 -0.013239 -0.015092 -0.016238 -0.016590 -0.016111 -0.014813 -0.012761 -0.010060 -0.006851 -0.003299 0.000421 0.004131 0.007666 0.010878 0.013650 0.015894 0.017557 0.018622 0.019102 0.019040 0.018499 0.017558 0.016306 0.014833 0.013227 0.011569 0.009927 0.008357 0.006902 0.005591 0.004439 0.003453 0.002629 0.001956 0.001419 0.001002 0.000684 0.000448 0.000278 0.000158 0.000076 0.000022 -0.000011 -0.000031 -0.000041 -0.000044 -0.000043 -0.000040 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000011 -0.000016 -0.000023 -0.000033 -0.000045 -0.000062 -0.000085 -0.000115 -0.000156 -0.000211 -0.000285 -0.000384 -0.000514 -0.000683 -0.000900 -0.001176 -0.001522 -0.001947 -0.002464 -0.003080 -0.003800 -0.004625 -0.005548 -0.006553 -0.007615 -0.008699 -0.009758 -0.010735 -0.011567 -0.012184 -0.012515 -0.012493 -0.012059 -0.011168 -0.009798 -0.007947 -0.005643 -0.002943 0.000067 0.003275 0.006544 0.009726 0.012664 0.015204 0.017207 0.018561 0.019183 0.019036 0.018123 0.016497 0.014254 0.011529 0.008491 0.005326 0.002233 -0.000601 -0.003004 -0.004841 -0.006019 -0.006497 -0.006288 -0.005457 -0.004120 -0.002429 -0.000563 0.001287 0.002932 0.004205 0.004966 0.005121 0.004626 0.003489 0.001774 -0.000408 -0.002905 -0.005539 -0.008115 -0.010441 -0.012337 -0.013652 -0.014272 -0.014128 -0.013199 -0.011513 -0.009146 -0.006212 -0.002856 0.000757 0.004453 0.008060 0.011422 0.014403 0.016894 0.018822 0.020145 0.020859 0.020990 0.020588 0.019726 0.018491 0.016976 0.015276 0.013478 0.011664 0.009900 0.008239 0.006722 0.005371 0.004199 0.003208 0.002390 0.001731 0.001214 0.000819 0.000524 0.000312 0.000163 0.000062 -0.000002 -0.000040 -0.000061 -0.000069 -0.000070 -0.000067 -0.000060 -0.000053 -0.000045 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000023 -0.000032 -0.000044 -0.000060 -0.000082 -0.000111 -0.000152 -0.000208 -0.000283 -0.000384 -0.000518 -0.000693 -0.000920 -0.001209 -0.001574 -0.002026 -0.002580 -0.003245 -0.004031 -0.004938 -0.005965 -0.007097 -0.008313 -0.009577 -0.010844 -0.012058 -0.013154 -0.014057 -0.014693 -0.014988 -0.014877 -0.014306 -0.013241 -0.011671 -0.009612 -0.007109 -0.004239 -0.001105 0.002167 0.005432 0.008535 0.011323 0.013654 0.015408 0.016493 0.016856 0.016487 0.015418 0.013728 0.011532 0.008979 0.006240 0.003495 0.000923 -0.001315 -0.003087 -0.004299 -0.004904 -0.004906 -0.004357 -0.003354 -0.002030 -0.000543 0.000937 0.002244 0.003229 0.003770 0.003788 0.003247 0.002164 0.000600 -0.001335 -0.003500 -0.005727 -0.007841 -0.009665 -0.011042 -0.011840 -0.011966 -0.011368 -0.010044 -0.008034 -0.005425 -0.002336 0.001084 0.004672 0.008260 0.011686 0.014801 0.017483 0.019637 0.021202 0.022153 0.022494 0.022264 0.021524 0.020354 0.018845 0.017097 0.015203 0.013253 0.011325 0.009483 0.007777 0.006239 0.004890 0.003737 0.002776 0.001995 0.001379 0.000905 0.000552 0.000299 0.000123 0.000008 -0.000063 -0.000102 -0.000120 -0.000123 -0.000117 -0.000107 -0.000094 -0.000081 -0.000068 -0.000056 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000055 -0.000075 -0.000102 -0.000141 -0.000195 -0.000269 -0.000369 -0.000503 -0.000679 -0.000908 -0.001202 -0.001576 -0.002043 -0.002619 -0.003318 -0.004150 -0.005121 -0.006230 -0.007468 -0.008814 -0.010237 -0.011692 -0.013125 -0.014469 -0.015649 -0.016587 -0.017204 -0.017428 -0.017197 -0.016467 -0.015217 -0.013451 -0.011202 -0.008534 -0.005540 -0.002337 0.000938 0.004135 0.007104 0.009701 0.011800 0.013302 0.014142 0.014294 0.013773 0.012637 0.010984 0.008940 0.006658 0.004303 0.002039 0.000018 -0.001635 -0.002826 -0.003504 -0.003664 -0.003344 -0.002626 -0.001622 -0.000469 0.000684 0.001692 0.002427 0.002785 0.002699 0.002144 0.001141 -0.000248 -0.001919 -0.003740 -0.005560 -0.007216 -0.008556 -0.009441 -0.009760 -0.009441 -0.008451 -0.006801 -0.004545 -0.001778 0.001378 0.004773 0.008250 0.011647 0.014812 0.017610 0.019934 0.021702 0.022870 0.023424 0.023383 0.022795 0.021730 0.020275 0.018527 0.016584 0.014543 0.012491 0.010502 0.008635 0.006934 0.005426 0.004125 0.003033 0.002141 0.001433 0.000889 0.000486 0.000198 0.000003 -0.000120 -0.000189 -0.000221 -0.000227 -0.000217 -0.000198 -0.000175 -0.000151 -0.000127 -0.000105 -0.000086 -0.000069 -0.000054 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000033 -0.000045 -0.000062 -0.000087 -0.000122 -0.000172 -0.000241 -0.000337 -0.000464 -0.000634 -0.000857 -0.001146 -0.001516 -0.001983 -0.002565 -0.003276 -0.004131 -0.005139 -0.006303 -0.007615 -0.009060 -0.010609 -0.012222 -0.013843 -0.015409 -0.016843 -0.018065 -0.018994 -0.019551 -0.019667 -0.019290 -0.018388 -0.016953 -0.015006 -0.012598 -0.009809 -0.006746 -0.003537 -0.000322 0.002751 0.005540 0.007916 0.009774 0.011038 0.011669 0.011665 0.011066 0.009947 0.008418 0.006610 0.004671 0.002749 0.000984 -0.000504 -0.001624 -0.002323 -0.002587 -0.002444 -0.001957 -0.001222 -0.000354 0.000519 0.001274 0.001800 0.002011 0.001853 0.001312 0.000411 -0.000788 -0.002188 -0.003668 -0.005091 -0.006313 -0.007202 -0.007638 -0.007534 -0.006835 -0.005526 -0.003632 -0.001219 0.001616 0.004746 0.008026 0.011303 0.014428 0.017260 0.019680 0.021594 0.022939 0.023685 0.023831 0.023410 0.022479 0.021116 0.019414 0.017470 0.015385 0.013253 0.011156 0.009164 0.007330 0.005691 0.004267 0.003065 0.002080 0.001299 0.000700 0.000261 -0.000045 -0.000245 -0.000361 -0.000416 -0.000427 -0.000410 -0.000375 -0.000332 -0.000286 -0.000242 -0.000201 -0.000165 -0.000133 -0.000107 -0.000084 -0.000065 -0.000050 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000033 -0.000045 -0.000065 -0.000094 -0.000137 -0.000199 -0.000284 -0.000400 -0.000556 -0.000763 -0.001034 -0.001386 -0.001835 -0.002400 -0.003100 -0.003950 -0.004963 -0.006145 -0.007495 -0.008998 -0.010632 -0.012358 -0.014127 -0.015874 -0.017526 -0.019002 -0.020218 -0.021092 -0.021549 -0.021529 -0.020989 -0.019912 -0.018306 -0.016207 -0.013685 -0.010830 -0.007761 -0.004609 -0.001515 0.001383 0.003956 0.006095 0.007715 0.008764 0.009228 0.009127 0.008517 0.007488 0.006152 0.004636 0.003074 0.001594 0.000307 -0.000701 -0.001374 -0.001693 -0.001673 -0.001364 -0.000845 -0.000211 0.000431 0.000977 0.001336 0.001436 0.001238 0.000732 -0.000052 -0.001055 -0.002189 -0.003341 -0.004392 -0.005217 -0.005701 -0.005748 -0.005289 -0.004288 -0.002744 -0.000697 0.001782 0.004590 0.007601 0.010676 0.013671 0.016449 0.018884 0.020873 0.022339 0.023235 0.023547 0.023288 0.022503 0.021257 0.019634 0.017730 0.015645 0.013477 0.011315 0.009238 0.007308 0.005569 0.004051 0.002766 0.001714 0.000884 0.000254 -0.000198 -0.000501 -0.000683 -0.000771 -0.000790 -0.000761 -0.000702 -0.000626 -0.000544 -0.000462 -0.000385 -0.000317 -0.000257 -0.000207 -0.000164 -0.000129 -0.000101 -0.000077 -0.000058 -0.000043 -0.000032 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000016 -0.000023 -0.000037 -0.000058 -0.000091 -0.000140 -0.000210 -0.000307 -0.000440 -0.000621 -0.000861 -0.001177 -0.001588 -0.002114 -0.002774 -0.003587 -0.004568 -0.005729 -0.007070 -0.008584 -0.010252 -0.012041 -0.013904 -0.015782 -0.017603 -0.019288 -0.020753 -0.021913 -0.022690 -0.023017 -0.022842 -0.022137 -0.020899 -0.019151 -0.016946 -0.014364 -0.011508 -0.008499 -0.005469 -0.002550 0.000132 0.002464 0.004357 0.005751 0.006615 0.006955 0.006810 0.006247 0.005360 0.004260 0.003061 0.001879 0.000815 -0.000048 -0.000656 -0.000985 -0.001040 -0.000859 -0.000504 -0.000054 0.000405 0.000787 0.001017 0.001039 0.000825 0.000373 -0.000287 -0.001098 -0.001978 -0.002829 -0.003545 -0.004020 -0.004159 -0.003886 -0.003150 -0.001931 -0.000244 0.001863 0.004312 0.006999 0.009803 0.012590 0.015229 0.017595 0.019580 0.021098 0.022090 0.022526 0.022406 0.021758 0.020636 0.019113 0.017278 0.015229 0.013064 0.010878 0.008754 0.006763 0.004958 0.003377 0.002039 0.000948 0.000096 -0.000536 -0.000973 -0.001245 -0.001382 -0.001415 -0.001371 -0.001276 -0.001150 -0.001009 -0.000866 -0.000729 -0.000603 -0.000493 -0.000398 -0.000318 -0.000252 -0.000198 -0.000154 -0.000118 -0.000090 -0.000068 -0.000050 -0.000037 -0.000027 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000003 -0.000002 -0.000013 -0.000033 -0.000065 -0.000114 -0.000185 -0.000287 -0.000429 -0.000624 -0.000887 -0.001239 -0.001699 -0.002289 -0.003030 -0.003940 -0.005034 -0.006318 -0.007789 -0.009434 -0.011225 -0.013122 -0.015070 -0.017001 -0.018840 -0.020504 -0.021907 -0.022969 -0.023618 -0.023796 -0.023465 -0.022610 -0.021241 -0.019397 -0.017143 -0.014567 -0.011779 -0.008897 -0.006047 -0.003351 -0.000919 0.001156 0.002805 0.003988 0.004697 0.004953 0.004807 0.004332 0.003621 0.002772 0.001888 0.001058 0.000360 -0.000154 -0.000456 -0.000545 -0.000448 -0.000211 0.000103 0.000423 0.000681 0.000818 0.000792 0.000582 0.000194 -0.000342 -0.000971 -0.001620 -0.002204 -0.002632 -0.002815 -0.002677 -0.002159 -0.001229 0.000118 0.001856 0.003930 0.006259 0.008738 0.011252 0.013678 0.015898 0.017802 0.019299 0.020321 0.020828 0.020806 0.020270 0.019260 0.017840 0.016088 0.014098 0.011965 0.009785 0.007647 0.005627 0.003788 0.002173 0.000809 -0.000295 -0.001142 -0.001750 -0.002143 -0.002354 -0.002415 -0.002360 -0.002222 -0.002028 -0.001804 -0.001569 -0.001338 -0.001121 -0.000925 -0.000752 -0.000605 -0.000481 -0.000380 -0.000298 -0.000232 -0.000179 -0.000137 -0.000104 -0.000078 -0.000057 -0.000042 -0.000031 -0.000023 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000014 0.000020 0.000027 0.000034 0.000039 0.000040 0.000036 0.000025 0.000003 -0.000036 -0.000096 -0.000188 -0.000323 -0.000516 -0.000786 -0.001155 -0.001644 -0.002277 -0.003074 -0.004055 -0.005230 -0.006602 -0.008162 -0.009892 -0.011755 -0.013705 -0.015680 -0.017607 -0.019408 -0.021000 -0.022301 -0.023237 -0.023744 -0.023775 -0.023304 -0.022331 -0.020879 -0.018999 -0.016763 -0.014265 -0.011612 -0.008921 -0.006304 -0.003870 -0.001713 0.000096 0.001507 0.002500 0.003082 0.003287 0.003171 0.002808 0.002283 0.001680 0.001082 0.000557 0.000156 -0.000092 -0.000182 -0.000129 0.000030 0.000247 0.000468 0.000638 0.000712 0.000659 0.000469 0.000149 -0.000269 -0.000735 -0.001184 -0.001542 -0.001734 -0.001688 -0.001344 -0.000661 0.000378 0.001766 0.003468 0.005422 0.007546 0.009740 0.011896 0.013902 0.015654 0.017061 0.018048 0.018566 0.018593 0.018130 0.017207 0.015875 0.014204 0.012280 0.010194 0.008041 0.005911 0.003887 0.002036 0.000409 -0.000960 -0.002055 -0.002876 -0.003437 -0.003763 -0.003887 -0.003843 -0.003670 -0.003404 -0.003079 -0.002722 -0.002359 -0.002008 -0.001680 -0.001384 -0.001125 -0.000904 -0.000718 -0.000565 -0.000442 -0.000343 -0.000265 -0.000204 -0.000155 -0.000117 -0.000087 -0.000065 -0.000047 -0.000035 -0.000026 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000001 0.000003 0.000006 0.000011 0.000018 0.000028 0.000039 0.000053 0.000068 0.000084 0.000100 0.000116 0.000129 0.000138 0.000140 0.000130 0.000099 0.000038 -0.000067 -0.000236 -0.000487 -0.000846 -0.001335 -0.001980 -0.002801 -0.003815 -0.005030 -0.006445 -0.008046 -0.009807 -0.011687 -0.013633 -0.015579 -0.017451 -0.019168 -0.020653 -0.021828 -0.022627 -0.022996 -0.022901 -0.022328 -0.021288 -0.019814 -0.017965 -0.015819 -0.013470 -0.011019 -0.008573 -0.006234 -0.004093 -0.002225 -0.000683 0.000502 0.001324 0.001804 0.001982 0.001915 0.001672 0.001324 0.000943 0.000588 0.000307 0.000129 0.000063 0.000100 0.000214 0.000369 0.000522 0.000634 0.000669 0.000608 0.000444 0.000192 -0.000120 -0.000446 -0.000730 -0.000909 -0.000921 -0.000711 -0.000233 0.000537 0.001606 0.002954 0.004538 0.006295 0.008144 0.009990 0.011734 0.013278 0.014533 0.015425 0.015898 0.015921 0.015487 0.014616 0.013347 0.011742 0.009877 0.007839 0.005719 0.003609 0.001593 -0.000258 -0.001884 -0.003246 -0.004322 -0.005105 -0.005607 -0.005851 -0.005869 -0.005700 -0.005384 -0.004962 -0.004474 -0.003953 -0.003427 -0.002920 -0.002447 -0.002020 -0.001645 -0.001322 -0.001051 -0.000827 -0.000646 -0.000501 -0.000386 -0.000296 -0.000226 -0.000172 -0.000129 -0.000096 -0.000071 -0.000052 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000006 0.000011 0.000019 0.000029 0.000043 0.000060 0.000081 0.000105 0.000134 0.000166 0.000203 0.000245 0.000290 0.000338 0.000385 0.000426 0.000451 0.000449 0.000402 0.000290 0.000089 -0.000225 -0.000679 -0.001298 -0.002102 -0.003105 -0.004314 -0.005723 -0.007314 -0.009054 -0.010898 -0.012790 -0.014661 -0.016438 -0.018044 -0.019405 -0.020450 -0.021124 -0.021382 -0.021201 -0.020577 -0.019531 -0.018105 -0.016360 -0.014376 -0.012240 -0.010049 -0.007895 -0.005866 -0.004037 -0.002463 -0.001182 -0.000209 0.000464 0.000863 0.001029 0.001018 0.000888 0.000698 0.000500 0.000337 0.000235 0.000207 0.000248 0.000341 0.000459 0.000571 0.000647 0.000662 0.000603 0.000471 0.000280 0.000057 -0.000156 -0.000312 -0.000359 -0.000248 0.000064 0.000607 0.001393 0.002418 0.003653 0.005052 0.006551 0.008069 0.009522 0.010819 0.011879 0.012626 0.013005 0.012979 0.012532 0.011675 0.010439 0.008876 0.007054 0.005055 0.002964 0.000873 -0.001135 -0.002983 -0.004609 -0.005964 -0.007021 -0.007768 -0.008211 -0.008371 -0.008280 -0.007976 -0.007505 -0.006910 -0.006237 -0.005524 -0.004806 -0.004112 -0.003461 -0.002870 -0.002346 -0.001892 -0.001507 -0.001188 -0.000928 -0.000719 -0.000553 -0.000424 -0.000324 -0.000246 -0.000186 -0.000140 -0.000104 -0.000077 -0.000056 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000004 0.000009 0.000016 0.000026 0.000040 0.000058 0.000081 0.000110 0.000144 0.000186 0.000237 0.000297 0.000369 0.000454 0.000553 0.000664 0.000784 0.000906 0.001019 0.001109 0.001156 0.001137 0.001025 0.000794 0.000415 -0.000137 -0.000881 -0.001831 -0.002988 -0.004345 -0.005879 -0.007553 -0.009320 -0.011121 -0.012889 -0.014553 -0.016040 -0.017281 -0.018216 -0.018795 -0.018985 -0.018772 -0.018161 -0.017178 -0.015870 -0.014299 -0.012539 -0.010674 -0.008787 -0.006958 -0.005259 -0.003747 -0.002463 -0.001429 -0.000647 -0.000104 0.000229 0.000394 0.000436 0.000403 0.000340 0.000282 0.000254 0.000270 0.000327 0.000415 0.000515 0.000604 0.000660 0.000667 0.000617 0.000515 0.000375 0.000223 0.000095 0.000029 0.000069 0.000251 0.000606 0.001152 0.001892 0.002811 0.003876 0.005037 0.006231 0.007384 0.008417 0.009255 0.009828 0.010078 0.009966 0.009473 0.008599 0.007368 0.005824 0.004027 0.002051 -0.000021 -0.002104 -0.004111 -0.005966 -0.007599 -0.008959 -0.010011 -0.010736 -0.011136 -0.011227 -0.011037 -0.010608 -0.009984 -0.009215 -0.008349 -0.007431 -0.006503 -0.005597 -0.004743 -0.003957 -0.003254 -0.002639 -0.002113 -0.001671 -0.001308 -0.001014 -0.000781 -0.000597 -0.000455 -0.000345 -0.000261 -0.000197 -0.000147 -0.000110 -0.000081 -0.000059 -0.000043 -0.000031 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000003 0.000006 0.000012 0.000021 0.000034 0.000051 0.000074 0.000103 0.000139 0.000184 0.000240 0.000309 0.000394 0.000499 0.000626 0.000778 0.000958 0.001162 0.001388 0.001626 0.001864 0.002084 0.002262 0.002374 0.002390 0.002280 0.002015 0.001569 0.000922 0.000064 -0.001005 -0.002274 -0.003718 -0.005297 -0.006963 -0.008657 -0.010315 -0.011869 -0.013251 -0.014398 -0.015258 -0.015790 -0.015967 -0.015783 -0.015251 -0.014398 -0.013273 -0.011935 -0.010452 -0.008897 -0.007343 -0.005855 -0.004489 -0.003287 -0.002277 -0.001468 -0.000856 -0.000424 -0.000144 0.000021 0.000107 0.000149 0.000178 0.000215 0.000272 0.000350 0.000442 0.000535 0.000612 0.000659 0.000665 0.000626 0.000549 0.000449 0.000348 0.000277 0.000267 0.000352 0.000558 0.000907 0.001405 0.002048 0.002814 0.003667 0.004555 0.005419 0.006190 0.006801 0.007187 0.007293 0.007077 0.006516 0.005605 0.004362 0.002819 0.001032 -0.000933 -0.002999 -0.005083 -0.007102 -0.008976 -0.010634 -0.012019 -0.013089 -0.013819 -0.014204 -0.014254 -0.013996 -0.013467 -0.012713 -0.011787 -0.010739 -0.009621 -0.008480 -0.007356 -0.006283 -0.005285 -0.004380 -0.003579 -0.002885 -0.002295 -0.001805 -0.001404 -0.001082 -0.000828 -0.000630 -0.000477 -0.000360 -0.000271 -0.000203 -0.000152 -0.000112 -0.000083 -0.000060 -0.000043 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000004 0.000008 0.000016 0.000027 0.000042 0.000062 0.000089 0.000124 0.000168 0.000224 0.000294 0.000382 0.000492 0.000629 0.000799 0.001007 0.001256 0.001548 0.001880 0.002248 0.002640 0.003040 0.003426 0.003773 0.004051 0.004228 0.004271 0.004150 0.003838 0.003316 0.002574 0.001615 0.000453 -0.000885 -0.002361 -0.003924 -0.005518 -0.007081 -0.008548 -0.009857 -0.010952 -0.011785 -0.012323 -0.012547 -0.012455 -0.012061 -0.011396 -0.010505 -0.009443 -0.008269 -0.007047 -0.005836 -0.004686 -0.003640 -0.002728 -0.001966 -0.001356 -0.000891 -0.000552 -0.000315 -0.000152 -0.000035 0.000057 0.000144 0.000234 0.000331 0.000429 0.000520 0.000592 0.000635 0.000642 0.000613 0.000556 0.000483 0.000415 0.000376 0.000391 0.000486 0.000679 0.000981 0.001393 0.001903 0.002485 0.003101 0.003702 0.004230 0.004626 0.004832 0.004795 0.004474 0.003842 0.002890 0.001628 0.000083 -0.001698 -0.003657 -0.005722 -0.007814 -0.009852 -0.011757 -0.013457 -0.014889 -0.016005 -0.016773 -0.017181 -0.017233 -0.016949 -0.016364 -0.015522 -0.014475 -0.013278 -0.011987 -0.010651 -0.009320 -0.008031 -0.006818 -0.005703 -0.004702 -0.003822 -0.003065 -0.002427 -0.001898 -0.001469 -0.001126 -0.000856 -0.000647 -0.000487 -0.000366 -0.000274 -0.000205 -0.000152 -0.000112 -0.000082 -0.000060 -0.000043 -0.000031 -0.000022 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000010 0.000019 0.000031 0.000049 0.000073 0.000104 0.000144 0.000196 0.000262 0.000345 0.000451 0.000586 0.000755 0.000967 0.001229 0.001547 0.001925 0.002364 0.002861 0.003406 0.003986 0.004580 0.005165 0.005709 0.006178 0.006539 0.006754 0.006792 0.006626 0.006238 0.005619 0.004772 0.003714 0.002473 0.001088 -0.000393 -0.001913 -0.003412 -0.004831 -0.006111 -0.007201 -0.008060 -0.008658 -0.008982 -0.009032 -0.008824 -0.008387 -0.007763 -0.007000 -0.006147 -0.005258 -0.004377 -0.003546 -0.002793 -0.002139 -0.001592 -0.001152 -0.000808 -0.000546 -0.000346 -0.000189 -0.000058 0.000061 0.000174 0.000283 0.000386 0.000475 0.000543 0.000584 0.000592 0.000570 0.000524 0.000467 0.000415 0.000387 0.000404 0.000482 0.000633 0.000862 0.001163 0.001520 0.001904 0.002278 0.002595 0.002803 0.002850 0.002689 0.002277 0.001588 0.000607 -0.000662 -0.002199 -0.003965 -0.005908 -0.007963 -0.010057 -0.012113 -0.014053 -0.015804 -0.017299 -0.018487 -0.019327 -0.019800 -0.019902 -0.019645 -0.019060 -0.018187 -0.017075 -0.015782 -0.014363 -0.012874 -0.011368 -0.009890 -0.008479 -0.007163 -0.005964 -0.004896 -0.003963 -0.003165 -0.002495 -0.001943 -0.001496 -0.001141 -0.000863 -0.000649 -0.000485 -0.000362 -0.000270 -0.000200 -0.000148 -0.000109 -0.000080 -0.000058 -0.000042 -0.000030 -0.000021 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000006 0.000012 0.000022 0.000036 0.000055 0.000082 0.000117 0.000162 0.000221 0.000296 0.000392 0.000515 0.000672 0.000872 0.001124 0.001437 0.001820 0.002279 0.002819 0.003437 0.004128 0.004880 0.005675 0.006488 0.007289 0.008044 0.008715 0.009263 0.009650 0.009843 0.009815 0.009547 0.009033 0.008278 0.007300 0.006127 0.004800 0.003366 0.001881 0.000402 -0.001013 -0.002310 -0.003441 -0.004370 -0.005071 -0.005534 -0.005760 -0.005766 -0.005576 -0.005228 -0.004762 -0.004219 -0.003641 -0.003063 -0.002514 -0.002015 -0.001580 -0.001212 -0.000909 -0.000662 -0.000462 -0.000294 -0.000149 -0.000018 0.000105 0.000218 0.000321 0.000407 0.000470 0.000506 0.000514 0.000494 0.000453 0.000401 0.000352 0.000321 0.000321 0.000365 0.000457 0.000598 0.000778 0.000977 0.001167 0.001311 0.001366 0.001287 0.001031 0.000558 -0.000162 -0.001145 -0.002395 -0.003897 -0.005621 -0.007523 -0.009546 -0.011622 -0.013679 -0.015642 -0.017438 -0.019002 -0.020274 -0.021212 -0.021785 -0.021983 -0.021809 -0.021285 -0.020447 -0.019340 -0.018017 -0.016537 -0.014956 -0.013331 -0.011712 -0.010142 -0.008657 -0.007284 -0.006042 -0.004941 -0.003985 -0.003170 -0.002489 -0.001931 -0.001481 -0.001124 -0.000845 -0.000632 -0.000469 -0.000348 -0.000258 -0.000191 -0.000141 -0.000104 -0.000076 -0.000055 -0.000040 -0.000028 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000007 0.000014 0.000025 0.000040 0.000061 0.000089 0.000128 0.000177 0.000242 0.000325 0.000433 0.000571 0.000748 0.000974 0.001261 0.001620 0.002061 0.002594 0.003223 0.003951 0.004773 0.005681 0.006656 0.007678 0.008715 0.009734 0.010694 0.011554 0.012271 0.012807 0.013126 0.013203 0.013020 0.012574 0.011870 0.010929 0.009782 0.008468 0.007037 0.005543 0.004043 0.002593 0.001242 0.000035 -0.000994 -0.001823 -0.002444 -0.002857 -0.003079 -0.003131 -0.003044 -0.002851 -0.002586 -0.002280 -0.001960 -0.001647 -0.001356 -0.001095 -0.000867 -0.000670 -0.000499 -0.000347 -0.000209 -0.000081 0.000038 0.000147 0.000244 0.000322 0.000378 0.000408 0.000411 0.000389 0.000347 0.000294 0.000239 0.000194 0.000168 0.000169 0.000196 0.000247 0.000308 0.000360 0.000373 0.000315 0.000148 -0.000167 -0.000667 -0.001382 -0.002331 -0.003522 -0.004950 -0.006593 -0.008414 -0.010364 -0.012384 -0.014407 -0.016363 -0.018183 -0.019799 -0.021153 -0.022195 -0.022890 -0.023217 -0.023172 -0.022768 -0.022031 -0.021001 -0.019727 -0.018263 -0.016667 -0.014996 -0.013303 -0.011636 -0.010035 -0.008533 -0.007154 -0.005914 -0.004820 -0.003874 -0.003071 -0.002403 -0.001857 -0.001417 -0.001070 -0.000801 -0.000595 -0.000439 -0.000324 -0.000238 -0.000176 -0.000130 -0.000095 -0.000070 -0.000051 -0.000037 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000004 0.000008 0.000016 0.000027 0.000043 0.000065 0.000095 0.000136 0.000189 0.000258 0.000348 0.000464 0.000614 0.000808 0.001057 0.001373 0.001769 0.002259 0.002851 0.003555 0.004374 0.005307 0.006345 0.007474 0.008673 0.009913 0.011159 0.012372 0.013507 0.014519 0.015363 0.015999 0.016394 0.016522 0.016371 0.015937 0.015232 0.014277 0.013105 0.011760 0.010291 0.008753 0.007201 0.005688 0.004264 0.002968 0.001831 0.000872 0.000101 -0.000487 -0.000903 -0.001168 -0.001306 -0.001344 -0.001308 -0.001223 -0.001107 -0.000977 -0.000844 -0.000713 -0.000587 -0.000466 -0.000349 -0.000235 -0.000125 -0.000020 0.000077 0.000162 0.000229 0.000275 0.000297 0.000293 0.000265 0.000219 0.000159 0.000094 0.000031 -0.000023 -0.000067 -0.000101 -0.000132 -0.000174 -0.000248 -0.000379 -0.000597 -0.000936 -0.001426 -0.002098 -0.002973 -0.004064 -0.005372 -0.006883 -0.008570 -0.010395 -0.012306 -0.014244 -0.016145 -0.017944 -0.019577 -0.020984 -0.022115 -0.022929 -0.023399 -0.023511 -0.023269 -0.022690 -0.021805 -0.020655 -0.019289 -0.017762 -0.016130 -0.014446 -0.012760 -0.011116 -0.009550 -0.008092 -0.006761 -0.005569 -0.004524 -0.003624 -0.002863 -0.002232 -0.001717 -0.001305 -0.000980 -0.000729 -0.000538 -0.000395 -0.000289 -0.000212 -0.000155 -0.000115 -0.000085 -0.000063 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000009 0.000017 0.000028 0.000044 0.000067 0.000098 0.000140 0.000195 0.000268 0.000362 0.000485 0.000644 0.000850 0.001115 0.001452 0.001876 0.002401 0.003038 0.003797 0.004683 0.005698 0.006834 0.008080 0.009416 0.010815 0.012242 0.013656 0.015014 0.016267 0.017369 0.018274 0.018943 0.019344 0.019457 0.019272 0.018790 0.018026 0.017007 0.015769 0.014358 0.012825 0.011223 0.009609 0.008031 0.006537 0.005162 0.003935 0.002872 0.001980 0.001255 0.000686 0.000256 -0.000055 -0.000268 -0.000403 -0.000479 -0.000510 -0.000509 -0.000484 -0.000440 -0.000381 -0.000311 -0.000233 -0.000149 -0.000065 0.000014 0.000083 0.000136 0.000170 0.000181 0.000169 0.000135 0.000082 0.000015 -0.000061 -0.000140 -0.000221 -0.000302 -0.000386 -0.000482 -0.000604 -0.000771 -0.001005 -0.001333 -0.001783 -0.002380 -0.003146 -0.004097 -0.005239 -0.006567 -0.008066 -0.009704 -0.011442 -0.013230 -0.015012 -0.016730 -0.018322 -0.019733 -0.020911 -0.021815 -0.022412 -0.022682 -0.022620 -0.022232 -0.021541 -0.020577 -0.019383 -0.018007 -0.016499 -0.014913 -0.013296 -0.011694 -0.010146 -0.008683 -0.007329 -0.006101 -0.005008 -0.004053 -0.003235 -0.002545 -0.001976 -0.001513 -0.001144 -0.000854 -0.000631 -0.000462 -0.000336 -0.000244 -0.000178 -0.000131 -0.000097 -0.000072 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000005 0.000010 0.000017 0.000029 0.000045 0.000068 0.000099 0.000141 0.000197 0.000271 0.000367 0.000493 0.000657 0.000870 0.001144 0.001493 0.001933 0.002478 0.003140 0.003931 0.004857 0.005921 0.007117 0.008437 0.009861 0.011364 0.012912 0.014467 0.015983 0.017413 0.018706 0.019816 0.020699 0.021320 0.021651 0.021677 0.021393 0.020808 0.019940 0.018822 0.017494 0.016004 0.014403 0.012745 0.011084 0.009465 0.007931 0.006514 0.005239 0.004117 0.003153 0.002344 0.001678 0.001143 0.000721 0.000396 0.000151 -0.000026 -0.000148 -0.000224 -0.000262 -0.000268 -0.000249 -0.000210 -0.000158 -0.000098 -0.000040 0.000012 0.000050 0.000071 0.000072 0.000052 0.000012 -0.000046 -0.000119 -0.000203 -0.000295 -0.000393 -0.000499 -0.000617 -0.000756 -0.000927 -0.001149 -0.001441 -0.001824 -0.002322 -0.002953 -0.003734 -0.004676 -0.005780 -0.007038 -0.008433 -0.009933 -0.011501 -0.013091 -0.014651 -0.016129 -0.017473 -0.018635 -0.019573 -0.020252 -0.020650 -0.020752 -0.020559 -0.020082 -0.019343 -0.018374 -0.017213 -0.015907 -0.014500 -0.013040 -0.011570 -0.010127 -0.008745 -0.007450 -0.006260 -0.005188 -0.004239 -0.003415 -0.002712 -0.002124 -0.001639 -0.001248 -0.000937 -0.000694 -0.000508 -0.000368 -0.000265 -0.000191 -0.000138 -0.000102 -0.000076 -0.000057 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000010 0.000017 0.000028 0.000044 0.000066 0.000097 0.000138 0.000193 0.000266 0.000362 0.000488 0.000652 0.000866 0.001141 0.001492 0.001934 0.002482 0.003148 0.003945 0.004880 0.005955 0.007170 0.008514 0.009971 0.011518 0.013122 0.014747 0.016348 0.017877 0.019286 0.020526 0.021552 0.022325 0.022816 0.023005 0.022881 0.022449 0.021723 0.020728 0.019502 0.018087 0.016533 0.014892 0.013214 0.011548 0.009937 0.008418 0.007016 0.005751 0.004631 0.003657 0.002826 0.002128 0.001550 0.001080 0.000704 0.000410 0.000186 0.000024 -0.000086 -0.000151 -0.000178 -0.000177 -0.000155 -0.000121 -0.000083 -0.000048 -0.000023 -0.000013 -0.000021 -0.000047 -0.000091 -0.000151 -0.000226 -0.000313 -0.000409 -0.000515 -0.000632 -0.000764 -0.000919 -0.001108 -0.001346 -0.001648 -0.002032 -0.002515 -0.003112 -0.003834 -0.004687 -0.005671 -0.006776 -0.007984 -0.009268 -0.010593 -0.011918 -0.013200 -0.014394 -0.015458 -0.016351 -0.017043 -0.017506 -0.017725 -0.017694 -0.017416 -0.016904 -0.016180 -0.015274 -0.014221 -0.013060 -0.011831 -0.010572 -0.009320 -0.008106 -0.006956 -0.005887 -0.004915 -0.004046 -0.003284 -0.002627 -0.002071 -0.001609 -0.001231 -0.000928 -0.000689 -0.000504 -0.000363 -0.000259 -0.000183 -0.000130 -0.000093 -0.000069 -0.000052 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000010 0.000017 0.000027 0.000042 0.000063 0.000092 0.000131 0.000184 0.000254 0.000347 0.000469 0.000629 0.000837 0.001105 0.001446 0.001876 0.002408 0.003056 0.003832 0.004742 0.005792 0.006979 0.008296 0.009728 0.011254 0.012844 0.014462 0.016068 0.017615 0.019056 0.020343 0.021433 0.022285 0.022868 0.023161 0.023152 0.022841 0.022238 0.021364 0.020252 0.018941 0.017477 0.015906 0.014280 0.012643 0.011040 0.009507 0.008071 0.006753 0.005566 0.004513 0.003595 0.002805 0.002135 0.001575 0.001113 0.000740 0.000446 0.000222 0.000059 -0.000051 -0.000116 -0.000145 -0.000149 -0.000135 -0.000114 -0.000093 -0.000080 -0.000078 -0.000090 -0.000119 -0.000163 -0.000222 -0.000294 -0.000376 -0.000469 -0.000570 -0.000682 -0.000809 -0.000955 -0.001131 -0.001348 -0.001617 -0.001951 -0.002364 -0.002865 -0.003462 -0.004159 -0.004952 -0.005834 -0.006787 -0.007789 -0.008810 -0.009817 -0.010776 -0.011652 -0.012411 -0.013025 -0.013470 -0.013729 -0.013793 -0.013662 -0.013340 -0.012844 -0.012192 -0.011410 -0.010529 -0.009579 -0.008593 -0.007601 -0.006631 -0.005704 -0.004839 -0.004048 -0.003339 -0.002714 -0.002174 -0.001715 -0.001332 -0.001017 -0.000764 -0.000564 -0.000408 -0.000289 -0.000200 -0.000137 -0.000092 -0.000063 -0.000044 -0.000033 -0.000026 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000009 0.000015 0.000024 0.000038 0.000057 0.000083 0.000120 0.000169 0.000234 0.000322 0.000436 0.000587 0.000782 0.001034 0.001354 0.001757 0.002256 0.002863 0.003590 0.004443 0.005428 0.006542 0.007780 0.009129 0.010569 0.012073 0.013609 0.015139 0.016619 0.018007 0.019256 0.020326 0.021179 0.021784 0.022120 0.022175 0.021947 0.021443 0.020683 0.019693 0.018509 0.017172 0.015725 0.014214 0.012682 0.011169 0.009709 0.008330 0.007052 0.005888 0.004843 0.003920 0.003114 0.002420 0.001830 0.001336 0.000929 0.000601 0.000345 0.000152 0.000016 -0.000073 -0.000123 -0.000143 -0.000144 -0.000135 -0.000124 -0.000117 -0.000119 -0.000133 -0.000160 -0.000200 -0.000252 -0.000315 -0.000387 -0.000467 -0.000553 -0.000646 -0.000749 -0.000866 -0.001002 -0.001166 -0.001365 -0.001609 -0.001905 -0.002262 -0.002683 -0.003169 -0.003718 -0.004322 -0.004967 -0.005638 -0.006311 -0.006962 -0.007567 -0.008101 -0.008542 -0.008870 -0.009073 -0.009141 -0.009072 -0.008869 -0.008541 -0.008102 -0.007568 -0.006960 -0.006302 -0.005615 -0.004924 -0.004250 -0.003609 -0.003015 -0.002478 -0.002003 -0.001591 -0.001241 -0.000949 -0.000710 -0.000519 -0.000369 -0.000254 -0.000166 -0.000102 -0.000057 -0.000026 -0.000006 0.000005 0.000009 0.000009 0.000006 0.000002 -0.000002 -0.000005 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000013 0.000021 0.000033 0.000049 0.000073 0.000105 0.000149 0.000208 0.000287 0.000391 0.000526 0.000703 0.000930 0.001218 0.001580 0.002028 0.002573 0.003225 0.003990 0.004872 0.005871 0.006981 0.008190 0.009481 0.010831 0.012211 0.013586 0.014918 0.016169 0.017299 0.018269 0.019046 0.019603 0.019922 0.019990 0.019806 0.019377 0.018720 0.017857 0.016820 0.015643 0.014367 0.013030 0.011671 0.010325 0.009022 0.007787 0.006637 0.005583 0.004631 0.003783 0.003036 0.002387 0.001828 0.001354 0.000958 0.000635 0.000378 0.000181 0.000039 -0.000057 -0.000114 -0.000142 -0.000150 -0.000146 -0.000139 -0.000133 -0.000135 -0.000146 -0.000167 -0.000199 -0.000240 -0.000290 -0.000346 -0.000406 -0.000468 -0.000532 -0.000599 -0.000669 -0.000746 -0.000833 -0.000937 -0.001061 -0.001210 -0.001389 -0.001598 -0.001837 -0.002106 -0.002397 -0.002703 -0.003011 -0.003310 -0.003583 -0.003817 -0.003999 -0.004115 -0.004160 -0.004127 -0.004017 -0.003833 -0.003582 -0.003275 -0.002922 -0.002539 -0.002139 -0.001738 -0.001350 -0.000988 -0.000663 -0.000383 -0.000152 0.000031 0.000166 0.000260 0.000317 0.000344 0.000349 0.000336 0.000313 0.000282 0.000250 0.000217 0.000185 0.000156 0.000129 0.000105 0.000083 0.000063 0.000046 0.000031 0.000019 0.000011 0.000005 0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000010 0.000016 0.000026 0.000040 0.000060 0.000087 0.000125 0.000176 0.000244 0.000333 0.000450 0.000601 0.000795 0.001042 0.001351 0.001732 0.002195 0.002748 0.003397 0.004144 0.004989 0.005925 0.006944 0.008030 0.009164 0.010320 0.011469 0.012580 0.013619 0.014553 0.015350 0.015982 0.016428 0.016673 0.016708 0.016533 0.016156 0.015591 0.014858 0.013984 0.012998 0.011933 0.010823 0.009698 0.008587 0.007516 0.006502 0.005559 0.004695 0.003912 0.003213 0.002593 0.002050 0.001579 0.001175 0.000833 0.000550 0.000323 0.000148 0.000019 -0.000068 -0.000120 -0.000145 -0.000152 -0.000147 -0.000138 -0.000130 -0.000127 -0.000131 -0.000144 -0.000164 -0.000192 -0.000225 -0.000261 -0.000297 -0.000331 -0.000360 -0.000382 -0.000396 -0.000403 -0.000403 -0.000397 -0.000386 -0.000372 -0.000356 -0.000336 -0.000314 -0.000286 -0.000251 -0.000205 -0.000142 -0.000059 0.000051 0.000190 0.000361 0.000564 0.000798 0.001056 0.001333 0.001618 0.001902 0.002173 0.002422 0.002639 0.002814 0.002942 0.003017 0.003035 0.002996 0.002904 0.002763 0.002581 0.002370 0.002138 0.001897 0.001655 0.001422 0.001202 0.001002 0.000824 0.000670 0.000538 0.000429 0.000338 0.000265 0.000205 0.000157 0.000117 0.000086 0.000061 0.000041 0.000027 0.000017 0.000010 0.000005 0.000002 -0.000000 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000011 0.000018 0.000030 0.000045 0.000067 0.000098 0.000139 0.000194 0.000266 0.000359 0.000480 0.000635 0.000831 0.001076 0.001378 0.001743 0.002178 0.002687 0.003271 0.003928 0.004654 0.005440 0.006274 0.007138 0.008014 0.008878 0.009706 0.010469 0.011144 0.011706 0.012136 0.012418 0.012542 0.012506 0.012312 0.011968 0.011487 0.010887 0.010191 0.009420 0.008602 0.007762 0.006922 0.006105 0.005326 0.004598 0.003928 0.003318 0.002770 0.002280 0.001845 0.001460 0.001123 0.000830 0.000578 0.000367 0.000195 0.000061 -0.000036 -0.000101 -0.000137 -0.000151 -0.000148 -0.000137 -0.000122 -0.000108 -0.000097 -0.000092 -0.000094 -0.000102 -0.000114 -0.000130 -0.000146 -0.000157 -0.000162 -0.000154 -0.000131 -0.000089 -0.000024 0.000065 0.000181 0.000326 0.000502 0.000711 0.000955 0.001235 0.001552 0.001906 0.002295 0.002719 0.003173 0.003653 0.004153 0.004663 0.005173 0.005672 0.006145 0.006579 0.006958 0.007269 0.007501 0.007644 0.007695 0.007649 0.007507 0.007274 0.006955 0.006561 0.006104 0.005600 0.005064 0.004514 0.003965 0.003434 0.002931 0.002466 0.002046 0.001674 0.001352 0.001079 0.000851 0.000665 0.000515 0.000396 0.000302 0.000228 0.000170 0.000125 0.000090 0.000063 0.000043 0.000029 0.000018 0.000011 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000002 0.000005 0.000010 0.000018 0.000029 0.000046 0.000068 0.000098 0.000138 0.000191 0.000258 0.000345 0.000456 0.000594 0.000767 0.000979 0.001234 0.001537 0.001888 0.002288 0.002733 0.003220 0.003741 0.004286 0.004842 0.005395 0.005929 0.006425 0.006865 0.007234 0.007516 0.007701 0.007780 0.007751 0.007617 0.007384 0.007061 0.006661 0.006199 0.005693 0.005159 0.004615 0.004079 0.003564 0.003083 0.002644 0.002250 0.001901 0.001596 0.001327 0.001091 0.000882 0.000694 0.000524 0.000371 0.000234 0.000116 0.000017 -0.000060 -0.000114 -0.000146 -0.000158 -0.000154 -0.000138 -0.000116 -0.000092 -0.000069 -0.000050 -0.000035 -0.000026 -0.000022 -0.000020 -0.000020 -0.000017 -0.000007 0.000015 0.000054 0.000117 0.000209 0.000336 0.000504 0.000717 0.000982 0.001303 0.001685 0.002131 0.002643 0.003222 0.003866 0.004568 0.005322 0.006117 0.006938 0.007771 0.008595 0.009392 0.010139 0.010815 0.011398 0.011869 0.012211 0.012411 0.012463 0.012364 0.012117 0.011730 0.011215 0.010587 0.009866 0.009073 0.008233 0.007369 0.006506 0.005665 0.004865 0.004119 0.003440 0.002833 0.002301 0.001845 0.001461 0.001144 0.000887 0.000682 0.000520 0.000393 0.000295 0.000220 0.000162 0.000117 0.000084 0.000058 0.000040 0.000027 0.000018 0.000011 0.000006 0.000003 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000001 0.000001 0.000006 0.000013 0.000023 0.000037 0.000055 0.000079 0.000111 0.000150 0.000201 0.000263 0.000341 0.000436 0.000552 0.000690 0.000850 0.001032 0.001235 0.001453 0.001684 0.001919 0.002152 0.002375 0.002579 0.002753 0.002889 0.002978 0.003012 0.002988 0.002902 0.002757 0.002558 0.002313 0.002032 0.001727 0.001410 0.001093 0.000789 0.000508 0.000260 0.000051 -0.000113 -0.000229 -0.000300 -0.000331 -0.000328 -0.000302 -0.000263 -0.000220 -0.000182 -0.000153 -0.000138 -0.000136 -0.000145 -0.000161 -0.000178 -0.000191 -0.000196 -0.000191 -0.000175 -0.000150 -0.000119 -0.000085 -0.000050 -0.000019 0.000009 0.000032 0.000051 0.000066 0.000078 0.000091 0.000108 0.000134 0.000174 0.000237 0.000328 0.000456 0.000629 0.000854 0.001141 0.001497 0.001930 0.002448 0.003056 0.003758 0.004553 0.005437 0.006404 0.007439 0.008526 0.009645 0.010769 0.011874 0.012928 0.013902 0.014767 0.015494 0.016059 0.016443 0.016631 0.016618 0.016402 0.015993 0.015402 0.014650 0.013759 0.012758 0.011676 0.010546 0.009398 0.008263 0.007166 0.006131 0.005173 0.004305 0.003534 0.002861 0.002287 0.001805 0.001408 0.001087 0.000832 0.000632 0.000476 0.000357 0.000265 0.000196 0.000143 0.000103 0.000073 0.000051 0.000035 0.000023 0.000015 0.000009 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000007 -0.000006 -0.000004 -0.000000 0.000005 0.000011 0.000019 0.000029 0.000040 0.000052 0.000066 0.000080 0.000097 0.000114 0.000131 0.000146 0.000155 0.000156 0.000142 0.000109 0.000052 -0.000034 -0.000153 -0.000308 -0.000502 -0.000735 -0.001007 -0.001315 -0.001653 -0.002014 -0.002385 -0.002755 -0.003110 -0.003435 -0.003716 -0.003942 -0.004104 -0.004194 -0.004211 -0.004152 -0.004020 -0.003821 -0.003561 -0.003253 -0.002910 -0.002549 -0.002185 -0.001834 -0.001509 -0.001221 -0.000976 -0.000777 -0.000621 -0.000504 -0.000418 -0.000355 -0.000306 -0.000264 -0.000223 -0.000180 -0.000135 -0.000089 -0.000044 -0.000000 0.000039 0.000074 0.000103 0.000128 0.000150 0.000169 0.000189 0.000213 0.000247 0.000297 0.000369 0.000473 0.000618 0.000812 0.001067 0.001393 0.001802 0.002303 0.002907 0.003623 0.004454 0.005403 0.006464 0.007628 0.008880 0.010198 0.011555 0.012920 0.014258 0.015533 0.016708 0.017746 0.018613 0.019280 0.019724 0.019928 0.019887 0.019601 0.019081 0.018344 0.017416 0.016325 0.015107 0.013799 0.012439 0.011065 0.009711 0.008408 0.007181 0.006050 0.005028 0.004122 0.003333 0.002660 0.002096 0.001633 0.001258 0.000961 0.000728 0.000548 0.000410 0.000305 0.000226 0.000165 0.000120 0.000086 0.000061 0.000042 0.000029 0.000019 0.000012 0.000006 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000027 -0.000032 -0.000040 -0.000052 -0.000070 -0.000095 -0.000130 -0.000176 -0.000238 -0.000318 -0.000419 -0.000547 -0.000707 -0.000905 -0.001147 -0.001438 -0.001781 -0.002179 -0.002632 -0.003137 -0.003689 -0.004281 -0.004902 -0.005539 -0.006176 -0.006796 -0.007379 -0.007903 -0.008351 -0.008703 -0.008945 -0.009066 -0.009061 -0.008929 -0.008674 -0.008304 -0.007830 -0.007270 -0.006639 -0.005961 -0.005256 -0.004550 -0.003864 -0.003219 -0.002632 -0.002113 -0.001671 -0.001305 -0.001013 -0.000786 -0.000613 -0.000482 -0.000381 -0.000300 -0.000230 -0.000166 -0.000106 -0.000049 0.000004 0.000054 0.000098 0.000136 0.000169 0.000197 0.000221 0.000242 0.000263 0.000288 0.000321 0.000368 0.000437 0.000535 0.000674 0.000863 0.001113 0.001439 0.001853 0.002370 0.003001 0.003758 0.004649 0.005676 0.006836 0.008121 0.009512 0.010985 0.012511 0.014054 0.015573 0.017026 0.018371 0.019564 0.020567 0.021345 0.021871 0.022126 0.022102 0.021801 0.021233 0.020419 0.019387 0.018172 0.016813 0.015353 0.013836 0.012303 0.010794 0.009342 0.007977 0.006719 0.005583 0.004576 0.003700 0.002952 0.002326 0.001811 0.001395 0.001065 0.000807 0.000607 0.000454 0.000338 0.000251 0.000184 0.000134 0.000097 0.000069 0.000049 0.000033 0.000022 0.000014 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000030 -0.000036 -0.000045 -0.000057 -0.000074 -0.000097 -0.000129 -0.000174 -0.000234 -0.000315 -0.000420 -0.000555 -0.000726 -0.000939 -0.001202 -0.001521 -0.001905 -0.002361 -0.002893 -0.003504 -0.004193 -0.004956 -0.005785 -0.006667 -0.007587 -0.008524 -0.009457 -0.010360 -0.011205 -0.011965 -0.012613 -0.013123 -0.013475 -0.013655 -0.013653 -0.013468 -0.013105 -0.012576 -0.011898 -0.011094 -0.010188 -0.009210 -0.008188 -0.007153 -0.006137 -0.005168 -0.004268 -0.003458 -0.002748 -0.002146 -0.001650 -0.001253 -0.000944 -0.000709 -0.000532 -0.000397 -0.000292 -0.000205 -0.000130 -0.000063 -0.000001 0.000056 0.000107 0.000151 0.000190 0.000222 0.000249 0.000271 0.000290 0.000307 0.000325 0.000349 0.000383 0.000434 0.000509 0.000618 0.000773 0.000984 0.001268 0.001638 0.002112 0.002706 0.003433 0.004306 0.005329 0.006503 0.007820 0.009264 0.010810 0.012427 0.014077 0.015717 0.017300 0.018779 0.020107 0.021240 0.022137 0.022769 0.023112 0.023155 0.022899 0.022352 0.021537 0.020482 0.019225 0.017809 0.016280 0.014684 0.013067 0.011473 0.009937 0.008491 0.007157 0.005950 0.004880 0.003949 0.003154 0.002487 0.001938 0.001494 0.001141 0.000865 0.000651 0.000488 0.000364 0.000270 0.000199 0.000146 0.000106 0.000076 0.000054 0.000038 0.000025 0.000016 0.000010 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000051 -0.000065 -0.000085 -0.000112 -0.000149 -0.000200 -0.000269 -0.000361 -0.000483 -0.000641 -0.000843 -0.001096 -0.001409 -0.001793 -0.002256 -0.002807 -0.003453 -0.004200 -0.005048 -0.005993 -0.007028 -0.008138 -0.009306 -0.010506 -0.011711 -0.012889 -0.014006 -0.015026 -0.015914 -0.016639 -0.017170 -0.017487 -0.017575 -0.017427 -0.017048 -0.016449 -0.015650 -0.014679 -0.013565 -0.012345 -0.011055 -0.009735 -0.008421 -0.007150 -0.005954 -0.004859 -0.003884 -0.003040 -0.002332 -0.001754 -0.001297 -0.000946 -0.000683 -0.000488 -0.000344 -0.000235 -0.000147 -0.000073 -0.000008 0.000051 0.000105 0.000153 0.000194 0.000230 0.000258 0.000281 0.000297 0.000309 0.000318 0.000325 0.000333 0.000345 0.000366 0.000403 0.000463 0.000556 0.000695 0.000895 0.001174 0.001549 0.002040 0.002666 0.003441 0.004376 0.005474 0.006733 0.008138 0.009669 0.011294 0.012976 0.014672 0.016332 0.017906 0.019344 0.020597 0.021621 0.022380 0.022847 0.023007 0.022856 0.022401 0.021661 0.020667 0.019454 0.018066 0.016552 0.014960 0.013338 0.011731 0.010177 0.008709 0.007352 0.006122 0.005028 0.004075 0.003259 0.002574 0.002009 0.001551 0.001186 0.000900 0.000678 0.000509 0.000380 0.000283 0.000209 0.000154 0.000113 0.000082 0.000058 0.000041 0.000028 0.000018 0.000012 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000063 -0.000083 -0.000109 -0.000145 -0.000194 -0.000261 -0.000352 -0.000472 -0.000629 -0.000832 -0.001091 -0.001414 -0.001814 -0.002300 -0.002885 -0.003577 -0.004384 -0.005310 -0.006355 -0.007511 -0.008768 -0.010105 -0.011499 -0.012917 -0.014325 -0.015682 -0.016948 -0.018079 -0.019036 -0.019781 -0.020284 -0.020523 -0.020485 -0.020168 -0.019582 -0.018746 -0.017689 -0.016445 -0.015055 -0.013563 -0.012015 -0.010456 -0.008929 -0.007475 -0.006126 -0.004910 -0.003844 -0.002936 -0.002186 -0.001587 -0.001124 -0.000778 -0.000526 -0.000348 -0.000222 -0.000130 -0.000059 0.000000 0.000053 0.000102 0.000146 0.000187 0.000222 0.000251 0.000273 0.000289 0.000299 0.000302 0.000300 0.000293 0.000282 0.000267 0.000251 0.000238 0.000232 0.000244 0.000283 0.000366 0.000509 0.000734 0.001064 0.001519 0.002121 0.002886 0.003822 0.004932 0.006208 0.007633 0.009182 0.010819 0.012502 0.014182 0.015808 0.017327 0.018686 0.019837 0.020741 0.021364 0.021685 0.021696 0.021400 0.020811 0.019956 0.018870 0.017596 0.016180 0.014672 0.013120 0.011571 0.010064 0.008634 0.007305 0.006097 0.005019 0.004076 0.003267 0.002586 0.002023 0.001565 0.001199 0.000911 0.000688 0.000517 0.000387 0.000289 0.000215 0.000159 0.000117 0.000085 0.000061 0.000043 0.000030 0.000020 0.000013 0.000008 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000035 -0.000044 -0.000057 -0.000074 -0.000097 -0.000129 -0.000172 -0.000232 -0.000312 -0.000420 -0.000562 -0.000748 -0.000988 -0.001292 -0.001671 -0.002139 -0.002708 -0.003388 -0.004190 -0.005122 -0.006186 -0.007380 -0.008695 -0.010114 -0.011614 -0.013165 -0.014729 -0.016265 -0.017726 -0.019065 -0.020234 -0.021190 -0.021893 -0.022313 -0.022428 -0.022230 -0.021722 -0.020920 -0.019851 -0.018552 -0.017066 -0.015443 -0.013735 -0.011993 -0.010269 -0.008609 -0.007055 -0.005640 -0.004388 -0.003313 -0.002420 -0.001702 -0.001148 -0.000737 -0.000445 -0.000249 -0.000121 -0.000041 0.000012 0.000049 0.000081 0.000112 0.000144 0.000175 0.000205 0.000230 0.000251 0.000266 0.000275 0.000277 0.000273 0.000261 0.000241 0.000210 0.000168 0.000113 0.000045 -0.000033 -0.000116 -0.000195 -0.000256 -0.000281 -0.000247 -0.000129 0.000098 0.000460 0.000979 0.001673 0.002550 0.003610 0.004845 0.006234 0.007748 0.009349 0.010990 0.012620 0.014185 0.015630 0.016905 0.017962 0.018765 0.019285 0.019506 0.019426 0.019054 0.018411 0.017527 0.016442 0.015201 0.013852 0.012442 0.011017 0.009619 0.008280 0.007029 0.005884 0.004859 0.003958 0.003182 0.002525 0.001980 0.001536 0.001180 0.000899 0.000681 0.000513 0.000385 0.000288 0.000215 0.000159 0.000118 0.000086 0.000063 0.000045 0.000031 0.000021 0.000014 0.000009 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000049 -0.000063 -0.000082 -0.000108 -0.000144 -0.000193 -0.000260 -0.000351 -0.000471 -0.000630 -0.000838 -0.001104 -0.001441 -0.001861 -0.002378 -0.003005 -0.003753 -0.004632 -0.005649 -0.006806 -0.008097 -0.009511 -0.011028 -0.012620 -0.014253 -0.015884 -0.017466 -0.018950 -0.020282 -0.021412 -0.022295 -0.022891 -0.023172 -0.023119 -0.022728 -0.022010 -0.020987 -0.019695 -0.018179 -0.016490 -0.014687 -0.012826 -0.010966 -0.009160 -0.007456 -0.005895 -0.004507 -0.003311 -0.002316 -0.001520 -0.000910 -0.000467 -0.000166 0.000021 0.000123 0.000167 0.000177 0.000170 0.000161 0.000157 0.000160 0.000170 0.000186 0.000203 0.000219 0.000231 0.000239 0.000241 0.000238 0.000228 0.000209 0.000180 0.000135 0.000071 -0.000018 -0.000137 -0.000287 -0.000468 -0.000672 -0.000889 -0.001101 -0.001286 -0.001417 -0.001463 -0.001394 -0.001182 -0.000800 -0.000230 0.000537 0.001502 0.002653 0.003970 0.005420 0.006961 0.008545 0.010117 0.011623 0.013007 0.014218 0.015212 0.015956 0.016424 0.016607 0.016505 0.016133 0.015515 0.014686 0.013686 0.012560 0.011353 0.010111 0.008874 0.007676 0.006545 0.005503 0.004562 0.003730 0.003010 0.002397 0.001886 0.001468 0.001131 0.000864 0.000656 0.000495 0.000373 0.000279 0.000209 0.000156 0.000116 0.000085 0.000062 0.000045 0.000032 0.000022 0.000015 0.000010 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000027 -0.000033 -0.000041 -0.000052 -0.000067 -0.000087 -0.000116 -0.000155 -0.000208 -0.000280 -0.000377 -0.000506 -0.000676 -0.000896 -0.001179 -0.001536 -0.001981 -0.002528 -0.003188 -0.003974 -0.004895 -0.005956 -0.007157 -0.008492 -0.009944 -0.011493 -0.013105 -0.014743 -0.016361 -0.017908 -0.019330 -0.020574 -0.021589 -0.022328 -0.022755 -0.022843 -0.022581 -0.021970 -0.021028 -0.019787 -0.018290 -0.016590 -0.014746 -0.012823 -0.010882 -0.008985 -0.007187 -0.005533 -0.004061 -0.002795 -0.001749 -0.000921 -0.000302 0.000128 0.000396 0.000533 0.000572 0.000544 0.000478 0.000398 0.000321 0.000257 0.000212 0.000185 0.000175 0.000175 0.000181 0.000188 0.000193 0.000195 0.000193 0.000187 0.000175 0.000155 0.000124 0.000075 -0.000001 -0.000113 -0.000271 -0.000481 -0.000749 -0.001072 -0.001443 -0.001847 -0.002262 -0.002660 -0.003008 -0.003269 -0.003409 -0.003392 -0.003190 -0.002781 -0.002155 -0.001311 -0.000260 0.000974 0.002356 0.003840 0.005376 0.006908 0.008378 0.009732 0.010918 0.011895 0.012632 0.013107 0.013314 0.013258 0.012955 0.012432 0.011725 0.010874 0.009921 0.008909 0.007878 0.006860 0.005886 0.004977 0.004148 0.003409 0.002763 0.002210 0.001747 0.001364 0.001055 0.000809 0.000616 0.000466 0.000352 0.000265 0.000199 0.000149 0.000111 0.000082 0.000061 0.000044 0.000031 0.000022 0.000015 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000042 -0.000053 -0.000069 -0.000090 -0.000120 -0.000161 -0.000216 -0.000291 -0.000391 -0.000524 -0.000699 -0.000925 -0.001214 -0.001579 -0.002033 -0.002588 -0.003258 -0.004053 -0.004981 -0.006046 -0.007245 -0.008570 -0.010002 -0.011516 -0.013079 -0.014647 -0.016173 -0.017605 -0.018888 -0.019968 -0.020795 -0.021325 -0.021526 -0.021377 -0.020872 -0.020022 -0.018853 -0.017404 -0.015727 -0.013884 -0.011940 -0.009963 -0.008021 -0.006173 -0.004474 -0.002965 -0.001677 -0.000627 0.000183 0.000761 0.001129 0.001315 0.001354 0.001284 0.001140 0.000958 0.000766 0.000586 0.000433 0.000314 0.000231 0.000179 0.000152 0.000142 0.000140 0.000141 0.000142 0.000140 0.000136 0.000130 0.000121 0.000108 0.000085 0.000043 -0.000028 -0.000145 -0.000321 -0.000570 -0.000903 -0.001324 -0.001832 -0.002414 -0.003052 -0.003717 -0.004375 -0.004984 -0.005501 -0.005884 -0.006092 -0.006092 -0.005860 -0.005381 -0.004656 -0.003699 -0.002535 -0.001203 0.000250 0.001767 0.003291 0.004763 0.006128 0.007335 0.008344 0.009125 0.009660 0.009945 0.009988 0.009806 0.009428 0.008889 0.008227 0.007480 0.006686 0.005880 0.005089 0.004336 0.003640 0.003011 0.002456 0.001976 0.001569 0.001232 0.000956 0.000736 0.000562 0.000427 0.000323 0.000244 0.000184 0.000139 0.000104 0.000077 0.000057 0.000041 0.000030 0.000021 0.000014 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000042 -0.000053 -0.000069 -0.000091 -0.000121 -0.000163 -0.000219 -0.000294 -0.000394 -0.000527 -0.000701 -0.000925 -0.001212 -0.001573 -0.002020 -0.002566 -0.003223 -0.004000 -0.004902 -0.005932 -0.007086 -0.008351 -0.009707 -0.011127 -0.012574 -0.014004 -0.015368 -0.016614 -0.017687 -0.018535 -0.019112 -0.019378 -0.019307 -0.018886 -0.018117 -0.017019 -0.015627 -0.013990 -0.012168 -0.010230 -0.008246 -0.006288 -0.004423 -0.002711 -0.001201 0.000072 0.001087 0.001837 0.002330 0.002589 0.002645 0.002536 0.002305 0.001996 0.001649 0.001300 0.000977 0.000699 0.000476 0.000312 0.000201 0.000134 0.000100 0.000087 0.000084 0.000083 0.000082 0.000079 0.000075 0.000072 0.000072 0.000073 0.000069 0.000050 0.000002 -0.000095 -0.000261 -0.000517 -0.000882 -0.001368 -0.001978 -0.002708 -0.003543 -0.004456 -0.005410 -0.006363 -0.007263 -0.008060 -0.008701 -0.009141 -0.009341 -0.009274 -0.008925 -0.008296 -0.007404 -0.006277 -0.004959 -0.003502 -0.001965 -0.000409 0.001106 0.002522 0.003791 0.004872 0.005737 0.006370 0.006770 0.006945 0.006915 0.006709 0.006357 0.005897 0.005362 0.004785 0.004195 0.003616 0.003066 0.002559 0.002104 0.001706 0.001364 0.001077 0.000841 0.000650 0.000499 0.000380 0.000289 0.000219 0.000166 0.000125 0.000094 0.000070 0.000052 0.000038 0.000027 0.000019 0.000013 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000022 -0.000026 -0.000032 -0.000040 -0.000052 -0.000068 -0.000090 -0.000120 -0.000161 -0.000216 -0.000289 -0.000387 -0.000516 -0.000684 -0.000901 -0.001177 -0.001522 -0.001950 -0.002471 -0.003094 -0.003827 -0.004675 -0.005637 -0.006706 -0.007868 -0.009100 -0.010372 -0.011647 -0.012879 -0.014021 -0.015019 -0.015824 -0.016386 -0.016663 -0.016625 -0.016250 -0.015535 -0.014491 -0.013149 -0.011551 -0.009757 -0.007833 -0.005854 -0.003895 -0.002029 -0.000322 0.001171 0.002408 0.003363 0.004025 0.004402 0.004515 0.004399 0.004097 0.003658 0.003134 0.002573 0.002018 0.001506 0.001061 0.000699 0.000424 0.000232 0.000112 0.000048 0.000021 0.000016 0.000020 0.000023 0.000022 0.000018 0.000015 0.000017 0.000028 0.000049 0.000074 0.000095 0.000092 0.000043 -0.000079 -0.000304 -0.000657 -0.001159 -0.001825 -0.002657 -0.003644 -0.004765 -0.005983 -0.007253 -0.008519 -0.009722 -0.010800 -0.011692 -0.012346 -0.012719 -0.012784 -0.012527 -0.011953 -0.011082 -0.009950 -0.008605 -0.007103 -0.005507 -0.003883 -0.002292 -0.000793 0.000564 0.001741 0.002711 0.003461 0.003990 0.004310 0.004439 0.004405 0.004238 0.003969 0.003630 0.003249 0.002850 0.002453 0.002075 0.001726 0.001413 0.001140 0.000908 0.000714 0.000555 0.000429 0.000329 0.000251 0.000191 0.000145 0.000110 0.000083 0.000062 0.000046 0.000033 0.000023 0.000016 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000030 -0.000038 -0.000050 -0.000066 -0.000087 -0.000116 -0.000156 -0.000209 -0.000279 -0.000372 -0.000494 -0.000652 -0.000855 -0.001113 -0.001435 -0.001832 -0.002313 -0.002885 -0.003555 -0.004324 -0.005189 -0.006141 -0.007163 -0.008230 -0.009312 -0.010369 -0.011357 -0.012228 -0.012934 -0.013426 -0.013662 -0.013607 -0.013237 -0.012542 -0.011527 -0.010215 -0.008645 -0.006870 -0.004958 -0.002983 -0.001023 0.000844 0.002545 0.004019 0.005216 0.006105 0.006670 0.006915 0.006862 0.006547 0.006019 0.005333 0.004550 0.003728 0.002919 0.002170 0.001514 0.000972 0.000554 0.000255 0.000065 -0.000038 -0.000078 -0.000078 -0.000061 -0.000042 -0.000031 -0.000030 -0.000037 -0.000042 -0.000037 -0.000015 0.000029 0.000094 0.000168 0.000233 0.000261 0.000220 0.000073 -0.000217 -0.000681 -0.001342 -0.002214 -0.003293 -0.004564 -0.005993 -0.007535 -0.009129 -0.010709 -0.012204 -0.013540 -0.014651 -0.015479 -0.015980 -0.016128 -0.015913 -0.015344 -0.014448 -0.013266 -0.011853 -0.010271 -0.008587 -0.006870 -0.005185 -0.003591 -0.002137 -0.000860 0.000215 0.001078 0.001731 0.002184 0.002458 0.002577 0.002570 0.002466 0.002292 0.002073 0.001830 0.001580 0.001338 0.001113 0.000910 0.000732 0.000582 0.000457 0.000355 0.000274 0.000210 0.000161 0.000123 0.000093 0.000070 0.000053 0.000039 0.000028 0.000019 0.000013 0.000008 0.000005 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000035 -0.000047 -0.000062 -0.000083 -0.000111 -0.000148 -0.000197 -0.000263 -0.000349 -0.000461 -0.000606 -0.000792 -0.001026 -0.001318 -0.001675 -0.002105 -0.002614 -0.003204 -0.003875 -0.004621 -0.005431 -0.006285 -0.007158 -0.008018 -0.008824 -0.009535 -0.010103 -0.010486 -0.010639 -0.010527 -0.010124 -0.009415 -0.008400 -0.007095 -0.005533 -0.003765 -0.001853 0.000129 0.002100 0.003978 0.005685 0.007152 0.008323 0.009157 0.009634 0.009753 0.009533 0.009012 0.008242 0.007285 0.006212 0.005090 0.003985 0.002954 0.002041 0.001277 0.000678 0.000244 -0.000038 -0.000191 -0.000244 -0.000231 -0.000185 -0.000130 -0.000088 -0.000066 -0.000066 -0.000080 -0.000095 -0.000095 -0.000066 0.000002 0.000109 0.000249 0.000401 0.000536 0.000615 0.000593 0.000422 0.000060 -0.000528 -0.001368 -0.002466 -0.003814 -0.005385 -0.007133 -0.008998 -0.010906 -0.012779 -0.014532 -0.016084 -0.017364 -0.018311 -0.018883 -0.019057 -0.018829 -0.018215 -0.017250 -0.015981 -0.014471 -0.012786 -0.011001 -0.009185 -0.007407 -0.005726 -0.004187 -0.002827 -0.001666 -0.000712 0.000038 0.000597 0.000984 0.001223 0.001341 0.001364 0.001316 0.001220 0.001095 0.000957 0.000816 0.000681 0.000558 0.000450 0.000358 0.000281 0.000219 0.000169 0.000130 0.000100 0.000076 0.000057 0.000043 0.000031 0.000022 0.000015 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000019 -0.000024 -0.000032 -0.000043 -0.000057 -0.000077 -0.000103 -0.000138 -0.000183 -0.000243 -0.000320 -0.000421 -0.000551 -0.000716 -0.000923 -0.001179 -0.001490 -0.001862 -0.002297 -0.002796 -0.003356 -0.003968 -0.004619 -0.005288 -0.005948 -0.006566 -0.007102 -0.007517 -0.007767 -0.007812 -0.007617 -0.007154 -0.006405 -0.005366 -0.004047 -0.002477 -0.000700 0.001225 0.003226 0.005221 0.007127 0.008860 0.010343 0.011512 0.012318 0.012734 0.012751 0.012385 0.011671 0.010665 0.009433 0.008054 0.006609 0.005175 0.003824 0.002614 0.001586 0.000766 0.000162 -0.000236 -0.000453 -0.000524 -0.000490 -0.000395 -0.000279 -0.000174 -0.000101 -0.000069 -0.000076 -0.000108 -0.000145 -0.000162 -0.000138 -0.000054 0.000095 0.000307 0.000563 0.000831 0.001066 0.001215 0.001221 0.001027 0.000585 -0.000143 -0.001178 -0.002519 -0.004148 -0.006023 -0.008084 -0.010255 -0.012449 -0.014573 -0.016534 -0.018245 -0.019632 -0.020636 -0.021218 -0.021362 -0.021071 -0.020370 -0.019301 -0.017921 -0.016300 -0.014510 -0.012629 -0.010730 -0.008881 -0.007139 -0.005547 -0.004137 -0.002926 -0.001918 -0.001108 -0.000483 -0.000022 0.000297 0.000499 0.000608 0.000648 0.000638 0.000596 0.000534 0.000463 0.000391 0.000323 0.000262 0.000209 0.000165 0.000129 0.000100 0.000077 0.000059 0.000044 0.000033 0.000024 0.000017 0.000011 0.000006 0.000003 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000013 -0.000016 -0.000021 -0.000028 -0.000039 -0.000052 -0.000071 -0.000095 -0.000126 -0.000166 -0.000219 -0.000287 -0.000375 -0.000488 -0.000630 -0.000808 -0.001025 -0.001287 -0.001595 -0.001951 -0.002353 -0.002794 -0.003265 -0.003749 -0.004225 -0.004663 -0.005032 -0.005293 -0.005409 -0.005340 -0.005052 -0.004517 -0.003715 -0.002639 -0.001296 0.000293 0.002089 0.004037 0.006067 0.008100 0.010050 0.011829 0.013355 0.014554 0.015369 0.015762 0.015717 0.015243 0.014371 0.013155 0.011666 0.009988 0.008214 0.006436 0.004738 0.003195 0.001865 0.000786 -0.000025 -0.000570 -0.000873 -0.000970 -0.000911 -0.000750 -0.000542 -0.000335 -0.000167 -0.000061 -0.000025 -0.000051 -0.000117 -0.000195 -0.000249 -0.000248 -0.000163 0.000021 0.000305 0.000674 0.001094 0.001516 0.001880 0.002116 0.002156 0.001934 0.001400 0.000517 -0.000727 -0.002321 -0.004232 -0.006402 -0.008755 -0.011199 -0.013633 -0.015954 -0.018062 -0.019868 -0.021297 -0.022295 -0.022830 -0.022894 -0.022500 -0.021682 -0.020492 -0.018996 -0.017269 -0.015391 -0.013441 -0.011494 -0.009613 -0.007853 -0.006251 -0.004836 -0.003618 -0.002601 -0.001775 -0.001126 -0.000634 -0.000276 -0.000028 0.000131 0.000224 0.000267 0.000276 0.000263 0.000238 0.000206 0.000173 0.000142 0.000115 0.000091 0.000071 0.000055 0.000042 0.000032 0.000023 0.000017 0.000011 0.000007 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000047 -0.000063 -0.000085 -0.000112 -0.000147 -0.000193 -0.000251 -0.000326 -0.000421 -0.000540 -0.000686 -0.000864 -0.001074 -0.001318 -0.001593 -0.001896 -0.002218 -0.002546 -0.002863 -0.003146 -0.003365 -0.003490 -0.003483 -0.003310 -0.002936 -0.002335 -0.001483 -0.000373 0.000995 0.002603 0.004417 0.006388 0.008450 0.010527 0.012533 0.014375 0.015968 0.017229 0.018092 0.018508 0.018452 0.017921 0.016941 0.015561 0.013853 0.011906 0.009819 0.007697 0.005641 0.003744 0.002080 0.000705 -0.000350 -0.001077 -0.001493 -0.001634 -0.001554 -0.001316 -0.000989 -0.000639 -0.000323 -0.000084 0.000053 0.000084 0.000022 -0.000103 -0.000248 -0.000367 -0.000414 -0.000350 -0.000149 0.000199 0.000681 0.001265 0.001899 0.002514 0.003029 0.003361 0.003431 0.003170 0.002527 0.001475 0.000011 -0.001838 -0.004023 -0.006467 -0.009078 -0.011749 -0.014368 -0.016824 -0.019013 -0.020847 -0.022255 -0.023191 -0.023631 -0.023578 -0.023055 -0.022107 -0.020798 -0.019200 -0.017395 -0.015465 -0.013491 -0.011542 -0.009680 -0.007952 -0.006391 -0.005019 -0.003842 -0.002858 -0.002059 -0.001426 -0.000939 -0.000577 -0.000317 -0.000138 -0.000021 0.000049 0.000086 0.000101 0.000102 0.000094 0.000082 0.000069 0.000057 0.000045 0.000036 0.000027 0.000020 0.000015 0.000010 0.000006 0.000003 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000022 -0.000030 -0.000042 -0.000056 -0.000074 -0.000098 -0.000128 -0.000165 -0.000214 -0.000275 -0.000352 -0.000447 -0.000563 -0.000701 -0.000861 -0.001041 -0.001238 -0.001444 -0.001650 -0.001841 -0.001998 -0.002097 -0.002109 -0.002004 -0.001748 -0.001309 -0.000659 0.000225 0.001355 0.002732 0.004345 0.006164 0.008147 0.010233 0.012349 0.014410 0.016325 0.018001 0.019350 0.020297 0.020782 0.020766 0.020238 0.019212 0.017730 0.015859 0.013690 0.011328 0.008886 0.006480 0.004221 0.002203 0.000500 -0.000836 -0.001784 -0.002348 -0.002560 -0.002472 -0.002156 -0.001691 -0.001161 -0.000645 -0.000206 0.000106 0.000266 0.000275 0.000153 -0.000059 -0.000305 -0.000524 -0.000653 -0.000641 -0.000448 -0.000055 0.000533 0.001283 0.002141 0.003032 0.003865 0.004541 0.004966 0.005052 0.004732 0.003962 0.002726 0.001036 -0.001064 -0.003504 -0.006191 -0.009017 -0.011861 -0.014604 -0.017130 -0.019335 -0.021135 -0.022467 -0.023293 -0.023603 -0.023410 -0.022751 -0.021681 -0.020274 -0.018608 -0.016768 -0.014837 -0.012892 -0.010997 -0.009208 -0.007564 -0.006093 -0.004808 -0.003713 -0.002803 -0.002064 -0.001479 -0.001027 -0.000687 -0.000438 -0.000262 -0.000142 -0.000063 -0.000015 0.000012 0.000025 0.000030 0.000030 0.000027 0.000023 0.000018 0.000014 0.000010 0.000007 0.000004 0.000002 -0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000036 -0.000049 -0.000064 -0.000083 -0.000107 -0.000138 -0.000176 -0.000224 -0.000284 -0.000356 -0.000442 -0.000542 -0.000654 -0.000774 -0.000897 -0.001013 -0.001112 -0.001176 -0.001186 -0.001117 -0.000942 -0.000631 -0.000153 0.000518 0.001408 0.002530 0.003891 0.005482 0.007282 0.009253 0.011342 0.013479 0.015583 0.017564 0.019328 0.020781 0.021839 0.022430 0.022506 0.022039 0.021033 0.019519 0.017556 0.015230 0.012647 0.009929 0.007202 0.004592 0.002213 0.000163 -0.001488 -0.002696 -0.003450 -0.003770 -0.003703 -0.003322 -0.002716 -0.001981 -0.001218 -0.000515 0.000053 0.000435 0.000605 0.000568 0.000355 0.000020 -0.000367 -0.000726 -0.000980 -0.001057 -0.000906 -0.000495 0.000178 0.001085 0.002170 0.003351 0.004527 0.005587 0.006417 0.006915 0.006992 0.006588 0.005669 0.004234 0.002316 -0.000022 -0.002692 -0.005584 -0.008575 -0.011535 -0.014339 -0.016870 -0.019030 -0.020741 -0.021951 -0.022635 -0.022795 -0.022458 -0.021674 -0.020510 -0.019043 -0.017357 -0.015536 -0.013661 -0.011800 -0.010014 -0.008347 -0.006833 -0.005492 -0.004332 -0.003352 -0.002543 -0.001890 -0.001374 -0.000975 -0.000675 -0.000454 -0.000295 -0.000185 -0.000110 -0.000062 -0.000032 -0.000014 -0.000004 0.000001 0.000003 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000023 -0.000032 -0.000042 -0.000054 -0.000069 -0.000088 -0.000111 -0.000139 -0.000175 -0.000218 -0.000269 -0.000328 -0.000393 -0.000460 -0.000526 -0.000581 -0.000617 -0.000619 -0.000571 -0.000452 -0.000237 0.000100 0.000587 0.001250 0.002115 0.003198 0.004509 0.006045 0.007791 0.009716 0.011774 0.013901 0.016023 0.018051 0.019890 0.021447 0.022628 0.023354 0.023561 0.023210 0.022288 0.020813 0.018833 0.016426 0.013695 0.010762 0.007761 0.004831 0.002104 -0.000301 -0.002290 -0.003795 -0.004784 -0.005259 -0.005257 -0.004843 -0.004110 -0.003166 -0.002126 -0.001105 -0.000204 0.000493 0.000934 0.001093 0.000983 0.000643 0.000144 -0.000429 -0.000976 -0.001401 -0.001614 -0.001545 -0.001152 -0.000423 0.000620 0.001920 0.003391 0.004923 0.006390 0.007664 0.008622 0.009158 0.009191 0.008669 0.007577 0.005932 0.003789 0.001228 -0.001640 -0.004692 -0.007793 -0.010809 -0.013611 -0.016089 -0.018149 -0.019726 -0.020782 -0.021305 -0.021314 -0.020849 -0.019970 -0.018751 -0.017274 -0.015623 -0.013878 -0.012112 -0.010387 -0.008754 -0.007251 -0.005903 -0.004722 -0.003711 -0.002865 -0.002173 -0.001619 -0.001183 -0.000849 -0.000597 -0.000411 -0.000278 -0.000184 -0.000120 -0.000076 -0.000048 -0.000030 -0.000019 -0.000012 -0.000008 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000014 -0.000020 -0.000027 -0.000035 -0.000045 -0.000056 -0.000069 -0.000085 -0.000105 -0.000129 -0.000157 -0.000188 -0.000222 -0.000256 -0.000285 -0.000302 -0.000299 -0.000265 -0.000185 -0.000042 0.000186 0.000521 0.000990 0.001618 0.002428 0.003441 0.004668 0.006113 0.007766 0.009605 0.011590 0.013668 0.015768 0.017809 0.019700 0.021343 0.022644 0.023513 0.023878 0.023683 0.022901 0.021534 0.019614 0.017207 0.014408 0.011334 0.008124 0.004923 0.001879 -0.000870 -0.003207 -0.005038 -0.006307 -0.006991 -0.007108 -0.006713 -0.005891 -0.004756 -0.003436 -0.002065 -0.000772 0.000330 0.001149 0.001631 0.001754 0.001536 0.001031 0.000322 -0.000484 -0.001270 -0.001916 -0.002315 -0.002378 -0.002047 -0.001300 -0.000153 0.001339 0.003086 0.004970 0.006853 0.008591 0.010042 0.011082 0.011609 0.011551 0.010876 0.009586 0.007723 0.005360 0.002602 -0.000427 -0.003589 -0.006744 -0.009755 -0.012497 -0.014866 -0.016782 -0.018194 -0.019078 -0.019442 -0.019315 -0.018751 -0.017818 -0.016594 -0.015160 -0.013596 -0.011976 -0.010365 -0.008816 -0.007371 -0.006059 -0.004897 -0.003891 -0.003041 -0.002338 -0.001768 -0.001315 -0.000962 -0.000693 -0.000491 -0.000343 -0.000237 -0.000162 -0.000110 -0.000074 -0.000050 -0.000034 -0.000024 -0.000017 -0.000013 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000018 -0.000023 -0.000030 -0.000036 -0.000044 -0.000052 -0.000062 -0.000074 -0.000087 -0.000101 -0.000116 -0.000129 -0.000135 -0.000131 -0.000108 -0.000057 0.000035 0.000181 0.000401 0.000715 0.001144 0.001714 0.002446 0.003362 0.004476 0.005796 0.007319 0.009030 0.010899 0.012881 0.014915 0.016927 0.018829 0.020528 0.021927 0.022932 0.023462 0.023448 0.022848 0.021645 0.019856 0.017529 0.014746 0.011616 0.008274 0.004869 0.001557 -0.001508 -0.004187 -0.006361 -0.007946 -0.008892 -0.009193 -0.008883 -0.008035 -0.006758 -0.005183 -0.003461 -0.001744 -0.000174 0.001122 0.002049 0.002548 0.002604 0.002243 0.001530 0.000566 -0.000524 -0.001599 -0.002520 -0.003157 -0.003403 -0.003184 -0.002465 -0.001256 0.000393 0.002388 0.004605 0.006896 0.009100 0.011060 0.012630 0.013688 0.014145 0.013946 0.013079 0.011571 0.009486 0.006920 0.003996 0.000851 -0.002368 -0.005517 -0.008464 -0.011091 -0.013308 -0.015048 -0.016278 -0.016991 -0.017209 -0.016977 -0.016353 -0.015412 -0.014231 -0.012887 -0.011455 -0.010000 -0.008576 -0.007229 -0.005991 -0.004882 -0.003913 -0.003086 -0.002395 -0.001830 -0.001378 -0.001022 -0.000747 -0.000539 -0.000384 -0.000271 -0.000190 -0.000132 -0.000092 -0.000064 -0.000045 -0.000032 -0.000023 -0.000018 -0.000014 -0.000012 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000020 -0.000024 -0.000029 -0.000033 -0.000037 -0.000042 -0.000046 -0.000051 -0.000054 -0.000054 -0.000048 -0.000033 -0.000001 0.000054 0.000144 0.000280 0.000477 0.000754 0.001130 0.001626 0.002265 0.003065 0.004045 0.005215 0.006578 0.008126 0.009839 0.011680 0.013600 0.015534 0.017400 0.019112 0.020574 0.021692 0.022376 0.022549 0.022153 0.021156 0.019556 0.017381 0.014696 0.011598 0.008209 0.004678 0.001164 -0.002170 -0.005165 -0.007682 -0.009607 -0.010863 -0.011413 -0.011265 -0.010471 -0.009126 -0.007358 -0.005322 -0.003186 -0.001119 0.000719 0.002195 0.003208 0.003698 0.003653 0.003110 0.002147 0.000883 -0.000536 -0.001951 -0.003198 -0.004125 -0.004607 -0.004553 -0.003914 -0.002690 -0.000930 0.001273 0.003790 0.006463 0.009118 0.011582 0.013690 0.015299 0.016300 0.016620 0.016228 0.015135 0.013395 0.011095 0.008352 0.005302 0.002093 -0.001125 -0.004211 -0.007039 -0.009507 -0.011538 -0.013085 -0.014131 -0.014686 -0.014786 -0.014482 -0.013841 -0.012935 -0.011838 -0.010623 -0.009354 -0.008088 -0.006870 -0.005735 -0.004707 -0.003800 -0.003019 -0.002362 -0.001820 -0.001382 -0.001035 -0.000765 -0.000558 -0.000403 -0.000289 -0.000205 -0.000145 -0.000102 -0.000072 -0.000051 -0.000037 -0.000027 -0.000020 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000010 -0.000014 -0.000017 -0.000019 -0.000022 -0.000023 -0.000024 -0.000024 -0.000023 -0.000020 -0.000014 -0.000003 0.000017 0.000050 0.000102 0.000182 0.000300 0.000468 0.000701 0.001017 0.001433 0.001970 0.002647 0.003481 0.004486 0.005669 0.007028 0.008553 0.010216 0.011978 0.013785 0.015567 0.017244 0.018725 0.019917 0.020729 0.021076 0.020889 0.020121 0.018750 0.016787 0.014274 0.011290 0.007944 0.004373 0.000735 -0.002802 -0.006070 -0.008909 -0.011182 -0.012781 -0.013639 -0.013732 -0.013085 -0.011769 -0.009898 -0.007623 -0.005118 -0.002569 -0.000164 0.001926 0.003559 0.004629 0.005078 0.004899 0.004137 0.002887 0.001282 -0.000511 -0.002309 -0.003928 -0.005196 -0.005965 -0.006127 -0.005622 -0.004438 -0.002620 -0.000258 0.002513 0.005529 0.008604 0.011548 0.014181 0.016340 0.017896 0.018757 0.018874 0.018243 0.016901 0.014928 0.012432 0.009547 0.006421 0.003205 0.000047 -0.002921 -0.005585 -0.007858 -0.009684 -0.011033 -0.011905 -0.012325 -0.012337 -0.011999 -0.011376 -0.010540 -0.009559 -0.008497 -0.007409 -0.006341 -0.005332 -0.004406 -0.003581 -0.002864 -0.002255 -0.001749 -0.001338 -0.001010 -0.000752 -0.000554 -0.000404 -0.000292 -0.000210 -0.000149 -0.000106 -0.000075 -0.000054 -0.000038 -0.000028 -0.000021 -0.000017 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000015 -0.000016 -0.000015 -0.000014 -0.000010 -0.000005 0.000004 0.000017 0.000037 0.000068 0.000113 0.000180 0.000277 0.000414 0.000602 0.000857 0.001194 0.001630 0.002184 0.002871 0.003708 0.004703 0.005861 0.007177 0.008634 0.010204 0.011844 0.013495 0.015088 0.016539 0.017761 0.018662 0.019156 0.019165 0.018629 0.017510 0.015799 0.013517 0.010722 0.007504 0.003984 0.000310 -0.003353 -0.006831 -0.009952 -0.012559 -0.014516 -0.015726 -0.016132 -0.015725 -0.014547 -0.012688 -0.010283 -0.007500 -0.004535 -0.001592 0.001129 0.003444 0.005204 0.006299 0.006674 0.006328 0.005314 0.003742 0.001764 -0.000437 -0.002656 -0.004687 -0.006336 -0.007438 -0.007866 -0.007547 -0.006460 -0.004640 -0.002177 0.000793 0.004098 0.007545 0.010931 0.014058 0.016747 0.018849 0.020255 0.020896 0.020752 0.019848 0.018249 0.016057 0.013398 0.010420 0.007273 0.004109 0.001067 -0.001733 -0.004195 -0.006252 -0.007865 -0.009022 -0.009739 -0.010049 -0.010003 -0.009660 -0.009086 -0.008344 -0.007497 -0.006598 -0.005694 -0.004824 -0.004013 -0.003283 -0.002641 -0.002092 -0.001633 -0.001257 -0.000955 -0.000717 -0.000532 -0.000391 -0.000285 -0.000206 -0.000147 -0.000105 -0.000074 -0.000053 -0.000038 -0.000028 -0.000021 -0.000017 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000011 -0.000010 -0.000008 -0.000005 0.000001 0.000010 0.000022 0.000040 0.000066 0.000104 0.000158 0.000234 0.000341 0.000488 0.000687 0.000950 0.001293 0.001732 0.002281 0.002955 0.003767 0.004723 0.005824 0.007063 0.008418 0.009860 0.011343 0.012807 0.014181 0.015385 0.016331 0.016934 0.017111 0.016794 0.015931 0.014494 0.012486 0.009940 0.006925 0.003542 -0.000077 -0.003778 -0.007388 -0.010731 -0.013633 -0.015941 -0.017527 -0.018301 -0.018219 -0.017288 -0.015567 -0.013164 -0.010233 -0.006962 -0.003562 -0.000255 0.002747 0.005251 0.007101 0.008188 0.008457 0.007912 0.006620 0.004702 0.002324 -0.000309 -0.002974 -0.005445 -0.007508 -0.008980 -0.009718 -0.009634 -0.008695 -0.006932 -0.004430 -0.001324 0.002209 0.005969 0.009741 0.013314 0.016494 0.019115 0.021049 0.022211 0.022565 0.022119 0.020928 0.019081 0.016701 0.013927 0.010912 0.007806 0.004752 0.001877 -0.000716 -0.002950 -0.004778 -0.006179 -0.007158 -0.007738 -0.007963 -0.007885 -0.007562 -0.007055 -0.006420 -0.005712 -0.004976 -0.004249 -0.003561 -0.002932 -0.002374 -0.001892 -0.001485 -0.001150 -0.000879 -0.000664 -0.000496 -0.000367 -0.000269 -0.000195 -0.000140 -0.000099 -0.000070 -0.000050 -0.000035 -0.000026 -0.000019 -0.000016 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000007 -0.000006 -0.000003 0.000002 0.000009 0.000020 0.000035 0.000056 0.000085 0.000127 0.000185 0.000266 0.000378 0.000528 0.000728 0.000989 0.001326 0.001751 0.002279 0.002920 0.003686 0.004579 0.005598 0.006732 0.007960 0.009248 0.010550 0.011806 0.012946 0.013891 0.014558 0.014867 0.014741 0.014121 0.012963 0.011251 0.008998 0.006247 0.003079 -0.000398 -0.004043 -0.007696 -0.011182 -0.014323 -0.016948 -0.018907 -0.020080 -0.020389 -0.019803 -0.018344 -0.016087 -0.013158 -0.009729 -0.006005 -0.002213 0.001415 0.004654 0.007304 0.009206 0.010249 0.010381 0.009615 0.008025 0.005744 0.002955 -0.000122 -0.003246 -0.006173 -0.008670 -0.010538 -0.011619 -0.011811 -0.011071 -0.009421 -0.006941 -0.003766 -0.000073 0.003930 0.008022 0.011981 0.015598 0.018693 0.021121 0.022783 0.023625 0.023643 0.022876 0.021405 0.019341 0.016820 0.013989 0.010999 0.007995 0.005107 0.002443 0.000087 -0.001903 -0.003500 -0.004697 -0.005512 -0.005977 -0.006138 -0.006046 -0.005758 -0.005326 -0.004802 -0.004229 -0.003646 -0.003081 -0.002555 -0.002082 -0.001669 -0.001318 -0.001027 -0.000790 -0.000600 -0.000451 -0.000335 -0.000246 -0.000179 -0.000128 -0.000091 -0.000064 -0.000044 -0.000031 -0.000022 -0.000017 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000001 0.000007 0.000015 0.000026 0.000042 0.000065 0.000096 0.000139 0.000199 0.000281 0.000391 0.000539 0.000733 0.000984 0.001304 0.001704 0.002196 0.002790 0.003492 0.004305 0.005224 0.006236 0.007318 0.008436 0.009543 0.010581 0.011482 0.012169 0.012566 0.012596 0.012191 0.011301 0.009890 0.007953 0.005512 0.002620 -0.000634 -0.004135 -0.007737 -0.011276 -0.014575 -0.017458 -0.019759 -0.021333 -0.022071 -0.021905 -0.020817 -0.018845 -0.016080 -0.012663 -0.008781 -0.004655 -0.000523 0.003371 0.006794 0.009544 0.011456 0.012421 0.012392 0.011386 0.009488 0.006841 0.003641 0.000123 -0.003458 -0.006841 -0.009779 -0.012056 -0.013502 -0.014001 -0.013500 -0.012013 -0.009615 -0.006438 -0.002658 0.001515 0.005852 0.010124 0.014111 0.017620 0.020494 0.022618 0.023924 0.024393 0.024053 0.022971 0.021250 0.019017 0.016416 0.013593 0.010694 0.007851 0.005175 0.002757 0.000659 -0.001080 -0.002449 -0.003454 -0.004122 -0.004489 -0.004602 -0.004511 -0.004264 -0.003910 -0.003491 -0.003044 -0.002596 -0.002171 -0.001782 -0.001439 -0.001144 -0.000896 -0.000693 -0.000530 -0.000400 -0.000299 -0.000220 -0.000160 -0.000114 -0.000080 -0.000056 -0.000038 -0.000026 -0.000019 -0.000014 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000001 0.000005 0.000010 0.000018 0.000030 0.000046 0.000068 0.000100 0.000142 0.000201 0.000281 0.000387 0.000527 0.000710 0.000944 0.001240 0.001606 0.002054 0.002589 0.003217 0.003938 0.004745 0.005624 0.006551 0.007492 0.008401 0.009221 0.009887 0.010328 0.010471 0.010247 0.009598 0.008478 0.006863 0.004756 0.002186 -0.000782 -0.004058 -0.007517 -0.011011 -0.014377 -0.017437 -0.020020 -0.021965 -0.023136 -0.023432 -0.022799 -0.021231 -0.018780 -0.015550 -0.011699 -0.007425 -0.002960 0.001447 0.005545 0.009097 0.011895 0.013777 0.014635 0.014425 0.013171 0.010965 0.007960 0.004364 0.000422 -0.003598 -0.007422 -0.010791 -0.013476 -0.015294 -0.016120 -0.015890 -0.014610 -0.012348 -0.009232 -0.005436 -0.001171 0.003332 0.007837 0.012117 0.015971 0.019228 0.021762 0.023492 0.024387 0.024459 0.023767 0.022402 0.020483 0.018145 0.015533 0.012788 0.010043 0.007412 0.004987 0.002839 0.001010 -0.000480 -0.001630 -0.002458 -0.002995 -0.003280 -0.003358 -0.003274 -0.003072 -0.002792 -0.002468 -0.002130 -0.001798 -0.001489 -0.001211 -0.000970 -0.000765 -0.000596 -0.000458 -0.000347 -0.000260 -0.000192 -0.000139 -0.000099 -0.000069 -0.000047 -0.000032 -0.000021 -0.000015 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000013 0.000021 0.000032 0.000047 0.000069 0.000098 0.000140 0.000195 0.000270 0.000370 0.000499 0.000667 0.000880 0.001146 0.001473 0.001870 0.002341 0.002889 0.003512 0.004202 0.004945 0.005715 0.006480 0.007195 0.007805 0.008251 0.008464 0.008380 0.007936 0.007080 0.005777 0.004010 0.001789 -0.000848 -0.003832 -0.007065 -0.010422 -0.013754 -0.016897 -0.019679 -0.021932 -0.023504 -0.024267 -0.024132 -0.023056 -0.021046 -0.018166 -0.014533 -0.010315 -0.005720 -0.000990 0.003620 0.007856 0.011476 0.014275 0.016089 0.016814 0.016411 0.014909 0.012407 0.009066 0.005102 0.000768 -0.003658 -0.007892 -0.011667 -0.014743 -0.016928 -0.018086 -0.018147 -0.017107 -0.015028 -0.012031 -0.008288 -0.004007 0.000580 0.005235 0.009727 0.013846 0.017415 0.020296 0.022399 0.023679 0.024140 0.023825 0.022816 0.021223 0.019173 0.016804 0.014255 0.011654 0.009117 0.006740 0.004594 0.002728 0.001168 -0.000079 -0.001024 -0.001692 -0.002115 -0.002332 -0.002384 -0.002312 -0.002152 -0.001938 -0.001697 -0.001450 -0.001213 -0.000996 -0.000804 -0.000639 -0.000501 -0.000387 -0.000295 -0.000222 -0.000164 -0.000119 -0.000084 -0.000058 -0.000039 -0.000026 -0.000017 -0.000011 -0.000008 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000014 0.000021 0.000032 0.000046 0.000066 0.000094 0.000132 0.000184 0.000253 0.000344 0.000461 0.000611 0.000799 0.001033 0.001319 0.001662 0.002067 0.002533 0.003057 0.003632 0.004240 0.004859 0.005456 0.005988 0.006405 0.006650 0.006663 0.006383 0.005756 0.004738 0.003300 0.001433 -0.000845 -0.003491 -0.006431 -0.009566 -0.012769 -0.015892 -0.018774 -0.021249 -0.023156 -0.024352 -0.024719 -0.024179 -0.022700 -0.020300 -0.017054 -0.013089 -0.008582 -0.003748 0.001167 0.005906 0.010209 0.013840 0.016591 0.018304 0.018878 0.018279 0.016540 0.013765 0.010122 0.005831 0.001151 -0.003632 -0.008231 -0.012372 -0.015807 -0.018339 -0.019824 -0.020183 -0.019405 -0.017545 -0.014718 -0.011090 -0.006866 -0.002274 0.002447 0.007065 0.011367 0.015169 0.018328 0.020742 0.022359 0.023170 0.023209 0.022546 0.021281 0.019532 0.017429 0.015107 0.012689 0.010291 0.008007 0.005912 0.004058 0.002476 0.001177 0.000158 -0.000601 -0.001126 -0.001451 -0.001612 -0.001646 -0.001587 -0.001466 -0.001308 -0.001135 -0.000962 -0.000798 -0.000650 -0.000521 -0.000412 -0.000321 -0.000246 -0.000185 -0.000137 -0.000099 -0.000070 -0.000048 -0.000032 -0.000020 -0.000013 -0.000008 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000010 0.000015 0.000021 0.000031 0.000044 0.000063 0.000088 0.000123 0.000170 0.000232 0.000312 0.000416 0.000547 0.000711 0.000912 0.001156 0.001446 0.001785 0.002171 0.002601 0.003065 0.003547 0.004025 0.004467 0.004833 0.005078 0.005149 0.004991 0.004551 0.003782 0.002646 0.001122 -0.000792 -0.003074 -0.005675 -0.008520 -0.011508 -0.014513 -0.017391 -0.019986 -0.022138 -0.023696 -0.024526 -0.024521 -0.023614 -0.021782 -0.019056 -0.015518 -0.011301 -0.006589 -0.001601 0.003416 0.008205 0.012509 0.016094 0.018756 0.020341 0.020752 0.019960 0.018004 0.014991 0.011090 0.006526 0.001560 -0.003521 -0.008426 -0.012878 -0.016629 -0.019474 -0.021265 -0.021917 -0.021413 -0.019798 -0.017183 -0.013725 -0.009624 -0.005102 -0.000396 0.004264 0.008665 0.012620 0.015982 0.018642 0.020539 0.021655 0.022014 0.021676 0.020730 0.019284 0.017461 0.015387 0.013182 0.010958 0.008807 0.006805 0.005007 0.003445 0.002138 0.001084 0.000272 -0.000321 -0.000723 -0.000966 -0.001082 -0.001104 -0.001058 -0.000970 -0.000859 -0.000740 -0.000622 -0.000513 -0.000416 -0.000331 -0.000260 -0.000200 -0.000152 -0.000112 -0.000081 -0.000057 -0.000039 -0.000025 -0.000016 -0.000010 -0.000006 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000000 0.000001 0.000004 0.000006 0.000010 0.000015 0.000021 0.000029 0.000041 0.000058 0.000081 0.000112 0.000154 0.000208 0.000279 0.000369 0.000481 0.000620 0.000789 0.000993 0.001232 0.001509 0.001821 0.002163 0.002526 0.002893 0.003243 0.003548 0.003770 0.003867 0.003793 0.003498 0.002935 0.002064 0.000855 -0.000708 -0.002621 -0.004857 -0.007366 -0.010072 -0.012873 -0.015646 -0.018254 -0.020546 -0.022372 -0.023589 -0.024075 -0.023733 -0.022507 -0.020384 -0.017402 -0.013650 -0.009267 -0.004438 0.000618 0.005655 0.010420 0.014660 0.018147 0.020683 0.022119 0.022365 0.021394 0.019249 0.016040 0.011936 0.007162 0.001980 -0.003328 -0.008470 -0.013170 -0.017179 -0.020292 -0.022358 -0.023286 -0.023054 -0.021701 -0.019328 -0.016085 -0.012164 -0.007781 -0.003165 0.001458 0.005877 0.009905 0.013393 0.016229 0.018345 0.019715 0.020354 0.020312 0.019666 0.018517 0.016976 0.015163 0.013191 0.011166 0.009180 0.007306 0.005599 0.004097 0.002817 0.001765 0.000933 0.000304 -0.000147 -0.000446 -0.000622 -0.000704 -0.000718 -0.000685 -0.000624 -0.000549 -0.000470 -0.000393 -0.000323 -0.000260 -0.000206 -0.000160 -0.000122 -0.000091 -0.000066 -0.000046 -0.000031 -0.000020 -0.000012 -0.000007 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000006 0.000010 0.000014 0.000020 0.000028 0.000038 0.000053 0.000074 0.000101 0.000137 0.000185 0.000245 0.000321 0.000415 0.000531 0.000671 0.000836 0.001030 0.001250 0.001495 0.001759 0.002031 0.002298 0.002538 0.002725 0.002826 0.002802 0.002612 0.002214 0.001565 0.000633 -0.000608 -0.002167 -0.004035 -0.006184 -0.008561 -0.011091 -0.013674 -0.016194 -0.018517 -0.020501 -0.022007 -0.022903 -0.023075 -0.022440 -0.020949 -0.018601 -0.015438 -0.011554 -0.007091 -0.002231 0.002808 0.007787 0.012456 0.016575 0.019918 0.022298 0.023573 0.023657 0.022527 0.020230 0.016874 0.012630 0.007717 0.002393 -0.003062 -0.008363 -0.013238 -0.017441 -0.020767 -0.023065 -0.024243 -0.024271 -0.023184 -0.021073 -0.018081 -0.014388 -0.010202 -0.005743 -0.001231 0.003130 0.007155 0.010696 0.013639 0.015911 0.017481 0.018354 0.018571 0.018201 0.017332 0.016068 0.014518 0.012789 0.010981 0.009181 0.007461 0.005875 0.004461 0.003240 0.002220 0.001398 0.000759 0.000286 -0.000046 -0.000262 -0.000387 -0.000443 -0.000452 -0.000430 -0.000390 -0.000342 -0.000292 -0.000243 -0.000199 -0.000160 -0.000126 -0.000096 -0.000072 -0.000052 -0.000037 -0.000025 -0.000016 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000009 0.000013 0.000019 0.000026 0.000035 0.000048 0.000066 0.000090 0.000121 0.000161 0.000211 0.000275 0.000353 0.000447 0.000560 0.000692 0.000844 0.001015 0.001202 0.001397 0.001593 0.001774 0.001922 0.002012 0.002016 0.001898 0.001623 0.001153 0.000453 -0.000504 -0.001739 -0.003256 -0.005043 -0.007070 -0.009283 -0.011610 -0.013955 -0.016207 -0.018240 -0.019922 -0.021124 -0.021725 -0.021622 -0.020742 -0.019048 -0.016542 -0.013273 -0.009338 -0.004877 -0.000069 0.004874 0.009721 0.014233 0.018177 0.021339 0.023541 0.024648 0.024580 0.023319 0.020910 0.017464 0.013145 0.008168 0.002784 -0.002735 -0.008113 -0.013085 -0.017410 -0.020888 -0.023369 -0.024761 -0.025029 -0.024202 -0.022363 -0.019645 -0.016217 -0.012276 -0.008032 -0.003693 0.000541 0.004494 0.008018 0.011001 0.013368 0.015081 0.016140 0.016577 0.016450 0.015839 0.014837 0.013544 0.012059 0.010476 0.008875 0.007327 0.005882 0.004579 0.003441 0.002478 0.001689 0.001064 0.000590 0.000244 0.000007 -0.000144 -0.000230 -0.000268 -0.000275 -0.000262 -0.000237 -0.000208 -0.000177 -0.000148 -0.000120 -0.000096 -0.000075 -0.000056 -0.000041 -0.000029 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000009 0.000012 0.000017 0.000023 0.000032 0.000043 0.000058 0.000078 0.000104 0.000138 0.000179 0.000231 0.000294 0.000369 0.000458 0.000562 0.000679 0.000808 0.000945 0.001084 0.001216 0.001327 0.001401 0.001416 0.001345 0.001159 0.000827 0.000315 -0.000404 -0.001355 -0.002552 -0.003995 -0.005671 -0.007549 -0.009576 -0.011682 -0.013777 -0.015757 -0.017505 -0.018899 -0.019820 -0.020158 -0.019823 -0.018752 -0.016913 -0.014318 -0.011017 -0.007106 -0.002724 0.001957 0.006733 0.011385 0.015684 0.019410 0.022361 0.024369 0.025307 0.025103 0.023741 0.021268 0.017788 0.013463 0.008499 0.003136 -0.002364 -0.007735 -0.012723 -0.017096 -0.020661 -0.023270 -0.024833 -0.025312 -0.024731 -0.023164 -0.020733 -0.017596 -0.013937 -0.009953 -0.005842 -0.001793 0.002025 0.005471 0.008433 0.010835 0.012637 0.013833 0.014446 0.014527 0.014145 0.013385 0.012335 0.011088 0.009728 0.008332 0.006964 0.005673 0.004497 0.003459 0.002570 0.001833 0.001241 0.000782 0.000440 0.000197 0.000032 -0.000071 -0.000128 -0.000155 -0.000160 -0.000154 -0.000140 -0.000124 -0.000106 -0.000088 -0.000071 -0.000056 -0.000043 -0.000032 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000050 0.000067 0.000088 0.000115 0.000149 0.000190 0.000240 0.000300 0.000369 0.000448 0.000535 0.000630 0.000726 0.000819 0.000900 0.000956 0.000973 0.000932 0.000809 0.000579 0.000214 -0.000313 -0.001026 -0.001943 -0.003075 -0.004420 -0.005963 -0.007673 -0.009499 -0.011375 -0.013218 -0.014930 -0.016404 -0.017529 -0.018198 -0.018311 -0.017790 -0.016579 -0.014656 -0.012035 -0.008770 -0.004953 -0.000719 0.003769 0.008318 0.012719 0.016761 0.020234 0.022953 0.024758 0.025534 0.025214 0.023785 0.021292 0.017837 0.013572 0.008695 0.003433 -0.001965 -0.007248 -0.012173 -0.016521 -0.020105 -0.022786 -0.024473 -0.025130 -0.024772 -0.023468 -0.021328 -0.018497 -0.015145 -0.011456 -0.007615 -0.003798 -0.000166 0.003146 0.006032 0.008416 0.010256 0.011540 0.012287 0.012538 0.012354 0.011808 0.010983 0.009960 0.008816 0.007621 0.006434 0.005303 0.004262 0.003334 0.002532 0.001859 0.001313 0.000883 0.000557 0.000319 0.000152 0.000042 -0.000027 -0.000065 -0.000084 -0.000090 -0.000088 -0.000081 -0.000072 -0.000062 -0.000051 -0.000041 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000032 0.000042 0.000056 0.000073 0.000095 0.000121 0.000154 0.000192 0.000238 0.000291 0.000349 0.000413 0.000479 0.000544 0.000601 0.000643 0.000658 0.000634 0.000554 0.000397 0.000143 -0.000233 -0.000753 -0.001437 -0.002299 -0.003347 -0.004576 -0.005972 -0.007502 -0.009121 -0.010766 -0.012361 -0.013816 -0.015034 -0.015916 -0.016364 -0.016292 -0.015630 -0.014331 -0.012379 -0.009792 -0.006621 -0.002959 0.001069 0.005308 0.009579 0.013688 0.017437 0.020634 0.023106 0.024707 0.025331 0.024917 0.023454 0.020987 0.017611 0.013471 0.008750 0.003663 -0.001558 -0.006676 -0.011464 -0.015715 -0.019255 -0.021951 -0.023715 -0.024511 -0.024350 -0.023292 -0.021437 -0.018916 -0.015886 -0.012515 -0.008974 -0.005426 -0.002022 0.001113 0.003876 0.006194 0.008024 0.009353 0.010191 0.010573 0.010553 0.010195 0.009569 0.008751 0.007809 0.006806 0.005796 0.004823 0.003918 0.003105 0.002396 0.001796 0.001304 0.000913 0.000611 0.000387 0.000226 0.000115 0.000043 -0.000003 -0.000029 -0.000042 -0.000048 -0.000048 -0.000046 -0.000041 -0.000035 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000015 0.000020 0.000027 0.000035 0.000045 0.000059 0.000075 0.000096 0.000121 0.000150 0.000185 0.000224 0.000267 0.000312 0.000356 0.000396 0.000426 0.000439 0.000425 0.000373 0.000269 0.000095 -0.000167 -0.000536 -0.001032 -0.001670 -0.002461 -0.003411 -0.004515 -0.005755 -0.007102 -0.008515 -0.009934 -0.011291 -0.012506 -0.013491 -0.014158 -0.014420 -0.014202 -0.013442 -0.012103 -0.010172 -0.007668 -0.004645 -0.001187 0.002588 0.006536 0.010491 0.014276 0.017708 0.020613 0.022832 0.024233 0.024718 0.024234 0.022771 0.020372 0.017125 0.013166 0.008663 0.003817 -0.001159 -0.006044 -0.010628 -0.014719 -0.018156 -0.020812 -0.022606 -0.023502 -0.023506 -0.022673 -0.021089 -0.018875 -0.016170 -0.013129 -0.009907 -0.006654 -0.003507 -0.000586 0.002016 0.004229 0.006009 0.007340 0.008231 0.008708 0.008817 0.008615 0.008164 0.007528 0.006769 0.005944 0.005101 0.004279 0.003508 0.002809 0.002195 0.001671 0.001238 0.000889 0.000618 0.000413 0.000264 0.000158 0.000086 0.000039 0.000009 -0.000009 -0.000019 -0.000024 -0.000026 -0.000025 -0.000023 -0.000020 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000017 0.000021 0.000028 0.000036 0.000046 0.000058 0.000074 0.000092 0.000114 0.000140 0.000168 0.000198 0.000228 0.000256 0.000278 0.000288 0.000281 0.000249 0.000181 0.000064 -0.000114 -0.000370 -0.000720 -0.001178 -0.001759 -0.002471 -0.003315 -0.004287 -0.005370 -0.006537 -0.007749 -0.008954 -0.010090 -0.011085 -0.011863 -0.012345 -0.012455 -0.012128 -0.011311 -0.009973 -0.008106 -0.005730 -0.002894 0.000320 0.003806 0.007432 0.011045 0.014486 0.017588 0.020195 0.022162 0.023370 0.023734 0.023202 0.021771 0.019476 0.016403 0.012672 0.008440 0.003889 -0.000784 -0.005378 -0.009701 -0.013577 -0.016857 -0.019425 -0.021205 -0.022162 -0.022300 -0.021665 -0.020334 -0.018414 -0.016030 -0.013321 -0.010426 -0.007482 -0.004614 -0.001930 0.000482 0.002556 0.004252 0.005552 0.006459 0.006997 0.007203 0.007127 0.006821 0.006343 0.005747 0.005083 0.004392 0.003711 0.003066 0.002477 0.001955 0.001507 0.001133 0.000830 0.000592 0.000409 0.000274 0.000177 0.000109 0.000063 0.000032 0.000012 -0.000000 -0.000008 -0.000012 -0.000014 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000054 0.000068 0.000084 0.000102 0.000122 0.000143 0.000162 0.000178 0.000186 0.000183 0.000164 0.000120 0.000044 -0.000074 -0.000247 -0.000488 -0.000809 -0.001223 -0.001739 -0.002365 -0.003102 -0.003943 -0.004873 -0.005867 -0.006890 -0.007897 -0.008831 -0.009630 -0.010227 -0.010554 -0.010545 -0.010144 -0.009306 -0.008005 -0.006236 -0.004020 -0.001404 0.001540 0.004713 0.007996 0.011254 0.014341 0.017110 0.019419 0.021142 0.022171 0.022429 0.021874 0.020499 0.018342 0.015475 0.012011 0.008091 0.003880 -0.000446 -0.004704 -0.008721 -0.012336 -0.015415 -0.017853 -0.019580 -0.020562 -0.020801 -0.020336 -0.019234 -0.017590 -0.015515 -0.013130 -0.010562 -0.007933 -0.005353 -0.002923 -0.000721 0.001191 0.002776 0.004015 0.004909 0.005477 0.005750 0.005770 0.005583 0.005238 0.004782 0.004258 0.003704 0.003150 0.002621 0.002133 0.001699 0.001323 0.001007 0.000748 0.000544 0.000385 0.000267 0.000180 0.000118 0.000075 0.000045 0.000025 0.000011 0.000003 -0.000003 -0.000006 -0.000007 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000038 0.000048 0.000059 0.000072 0.000085 0.000098 0.000110 0.000117 0.000116 0.000105 0.000079 0.000030 -0.000047 -0.000161 -0.000322 -0.000541 -0.000827 -0.001192 -0.001641 -0.002182 -0.002812 -0.003527 -0.004312 -0.005145 -0.005994 -0.006820 -0.007575 -0.008203 -0.008647 -0.008848 -0.008751 -0.008306 -0.007476 -0.006241 -0.004598 -0.002567 -0.000191 0.002466 0.005314 0.008247 0.011145 0.013879 0.016320 0.018341 0.019830 0.020695 0.020866 0.020306 0.019012 0.017015 0.014383 0.011214 0.007635 0.003793 -0.000154 -0.004044 -0.007720 -0.011041 -0.013886 -0.016160 -0.017800 -0.018775 -0.019084 -0.018761 -0.017863 -0.016473 -0.014687 -0.012614 -0.010364 -0.008045 -0.005756 -0.003586 -0.001607 0.000128 0.001582 0.002738 0.003594 0.004166 0.004480 0.004569 0.004476 0.004239 0.003901 0.003498 0.003062 0.002620 0.002194 0.001798 0.001443 0.001133 0.000871 0.000656 0.000483 0.000349 0.000247 0.000171 0.000116 0.000077 0.000050 0.000030 0.000017 0.000008 0.000003 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000032 0.000039 0.000047 0.000056 0.000064 0.000069 0.000071 0.000065 0.000049 0.000019 -0.000029 -0.000103 -0.000208 -0.000353 -0.000546 -0.000796 -0.001109 -0.001493 -0.001951 -0.002481 -0.003077 -0.003728 -0.004414 -0.005108 -0.005774 -0.006372 -0.006854 -0.007172 -0.007275 -0.007115 -0.006653 -0.005856 -0.004709 -0.003211 -0.001379 0.000747 0.003109 0.005630 0.008215 0.010759 0.013151 0.015274 0.017022 0.018294 0.019011 0.019112 0.018566 0.017369 0.015550 0.013168 0.010311 0.007090 0.003635 0.000086 -0.003415 -0.006731 -0.009736 -0.012323 -0.014408 -0.015935 -0.016875 -0.017227 -0.017017 -0.016297 -0.015135 -0.013617 -0.011836 -0.009889 -0.007870 -0.005866 -0.003956 -0.002201 -0.000653 0.000658 0.001715 0.002514 0.003069 0.003400 0.003537 0.003512 0.003362 0.003120 0.002817 0.002482 0.002137 0.001801 0.001485 0.001200 0.000950 0.000737 0.000561 0.000418 0.000306 0.000220 0.000155 0.000108 0.000073 0.000049 0.000031 0.000019 0.000011 0.000005 0.000002 -0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000034 0.000037 0.000039 0.000036 0.000027 0.000010 -0.000020 -0.000066 -0.000133 -0.000227 -0.000354 -0.000520 -0.000732 -0.000997 -0.001318 -0.001697 -0.002135 -0.002625 -0.003155 -0.003711 -0.004267 -0.004794 -0.005258 -0.005619 -0.005835 -0.005864 -0.005666 -0.005207 -0.004462 -0.003418 -0.002075 -0.000449 0.001425 0.003495 0.005695 0.007943 0.010147 0.012212 0.014037 0.015529 0.016603 0.017189 0.017236 0.016717 0.015629 0.013997 0.011874 0.009336 0.006480 0.003418 0.000272 -0.002834 -0.005781 -0.008458 -0.010774 -0.012655 -0.014049 -0.014933 -0.015303 -0.015182 -0.014612 -0.013653 -0.012377 -0.010866 -0.009202 -0.007466 -0.005735 -0.004076 -0.002544 -0.001183 -0.000021 0.000926 0.001656 0.002178 0.002508 0.002672 0.002697 0.002612 0.002446 0.002226 0.001974 0.001710 0.001450 0.001204 0.000979 0.000781 0.000611 0.000469 0.000353 0.000261 0.000190 0.000136 0.000095 0.000065 0.000044 0.000029 0.000018 0.000011 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000018 0.000016 0.000012 0.000001 -0.000017 -0.000045 -0.000087 -0.000145 -0.000226 -0.000334 -0.000474 -0.000650 -0.000869 -0.001133 -0.001442 -0.001797 -0.002192 -0.002617 -0.003059 -0.003497 -0.003906 -0.004259 -0.004520 -0.004657 -0.004633 -0.004415 -0.003977 -0.003296 -0.002363 -0.001179 0.000241 0.001867 0.003656 0.005549 0.007478 0.009363 0.011122 0.012671 0.013929 0.014825 0.015298 0.015305 0.014824 0.013851 0.012411 0.010547 0.008324 0.005827 0.003153 0.000405 -0.002311 -0.004890 -0.007240 -0.009281 -0.010949 -0.012200 -0.013011 -0.013380 -0.013324 -0.012880 -0.012098 -0.011038 -0.009771 -0.008366 -0.006893 -0.005417 -0.003997 -0.002679 -0.001501 -0.000488 0.000346 0.000998 0.001475 0.001792 0.001967 0.002024 0.001987 0.001880 0.001725 0.001541 0.001343 0.001146 0.000958 0.000785 0.000631 0.000497 0.000385 0.000293 0.000218 0.000160 0.000115 0.000081 0.000056 0.000038 0.000024 0.000015 0.000009 0.000005 0.000003 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000003 0.000000 -0.000006 -0.000016 -0.000033 -0.000059 -0.000095 -0.000145 -0.000213 -0.000302 -0.000417 -0.000562 -0.000739 -0.000951 -0.001200 -0.001483 -0.001795 -0.002130 -0.002475 -0.002813 -0.003125 -0.003386 -0.003569 -0.003645 -0.003586 -0.003365 -0.002958 -0.002349 -0.001531 -0.000504 0.000717 0.002108 0.003632 0.005239 0.006871 0.008462 0.009942 0.011239 0.012287 0.013025 0.013401 0.013381 0.012944 0.012090 0.010837 0.009224 0.007307 0.005156 0.002854 0.000488 -0.001850 -0.004075 -0.006107 -0.007877 -0.009332 -0.010434 -0.011162 -0.011515 -0.011506 -0.011165 -0.010533 -0.009664 -0.008614 -0.007443 -0.006209 -0.004968 -0.003769 -0.002652 -0.001648 -0.000779 -0.000058 0.000514 0.000940 0.001233 0.001408 0.001483 0.001480 0.001417 0.001311 0.001180 0.001037 0.000890 0.000749 0.000618 0.000500 0.000398 0.000311 0.000238 0.000179 0.000132 0.000095 0.000067 0.000046 0.000030 0.000019 0.000012 0.000007 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000010 -0.000017 -0.000027 -0.000043 -0.000065 -0.000095 -0.000137 -0.000193 -0.000265 -0.000358 -0.000474 -0.000615 -0.000783 -0.000979 -0.001200 -0.001444 -0.001702 -0.001966 -0.002223 -0.002455 -0.002643 -0.002765 -0.002798 -0.002718 -0.002504 -0.002136 -0.001603 -0.000898 -0.000022 0.001012 0.002185 0.003464 0.004809 0.006171 0.007496 0.008725 0.009798 0.010660 0.011259 0.011555 0.011517 0.011129 0.010390 0.009317 0.007942 0.006313 0.004487 0.002535 0.000529 -0.001455 -0.003345 -0.005075 -0.006587 -0.007835 -0.008789 -0.009429 -0.009755 -0.009776 -0.009518 -0.009015 -0.008310 -0.007451 -0.006487 -0.005467 -0.004438 -0.003440 -0.002506 -0.001663 -0.000930 -0.000317 0.000174 0.000547 0.000810 0.000976 0.001060 0.001078 0.001046 0.000978 0.000888 0.000786 0.000680 0.000576 0.000479 0.000391 0.000314 0.000247 0.000191 0.000144 0.000107 0.000077 0.000054 0.000036 0.000023 0.000014 0.000008 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000033 -0.000046 -0.000065 -0.000090 -0.000124 -0.000169 -0.000227 -0.000300 -0.000391 -0.000502 -0.000633 -0.000785 -0.000955 -0.001141 -0.001338 -0.001536 -0.001727 -0.001895 -0.002027 -0.002103 -0.002106 -0.002016 -0.001816 -0.001492 -0.001034 -0.000436 0.000299 0.001161 0.002135 0.003193 0.004303 0.005425 0.006513 0.007519 0.008396 0.009095 0.009577 0.009806 0.009757 0.009419 0.008790 0.007886 0.006731 0.005366 0.003840 0.002209 0.000533 -0.001125 -0.002706 -0.004155 -0.005426 -0.006480 -0.007290 -0.007842 -0.008134 -0.008173 -0.007981 -0.007585 -0.007020 -0.006326 -0.005543 -0.004712 -0.003870 -0.003050 -0.002282 -0.001585 -0.000976 -0.000463 -0.000048 0.000270 0.000501 0.000652 0.000737 0.000767 0.000757 0.000716 0.000657 0.000586 0.000511 0.000437 0.000366 0.000302 0.000244 0.000193 0.000150 0.000114 0.000084 0.000060 0.000042 0.000027 0.000017 0.000009 0.000004 0.000002 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000035 -0.000046 -0.000062 -0.000082 -0.000109 -0.000144 -0.000189 -0.000246 -0.000317 -0.000403 -0.000503 -0.000619 -0.000748 -0.000888 -0.001034 -0.001181 -0.001319 -0.001438 -0.001527 -0.001570 -0.001553 -0.001462 -0.001282 -0.001002 -0.000615 -0.000117 0.000490 0.001198 0.001994 0.002857 0.003760 0.004671 0.005552 0.006366 0.007072 0.007632 0.008014 0.008188 0.008136 0.007846 0.007320 0.006568 0.005614 0.004488 0.003231 0.001888 0.000510 -0.000854 -0.002156 -0.003352 -0.004402 -0.005277 -0.005954 -0.006421 -0.006675 -0.006724 -0.006582 -0.006274 -0.005828 -0.005274 -0.004647 -0.003979 -0.003299 -0.002637 -0.002013 -0.001446 -0.000948 -0.000525 -0.000181 0.000086 0.000283 0.000417 0.000497 0.000534 0.000537 0.000515 0.000478 0.000431 0.000379 0.000327 0.000276 0.000230 0.000187 0.000150 0.000117 0.000089 0.000066 0.000046 0.000031 0.000019 0.000011 0.000005 0.000001 -0.000000 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000043 -0.000056 -0.000072 -0.000093 -0.000120 -0.000155 -0.000199 -0.000253 -0.000318 -0.000394 -0.000481 -0.000577 -0.000681 -0.000788 -0.000894 -0.000992 -0.001074 -0.001131 -0.001151 -0.001123 -0.001035 -0.000878 -0.000641 -0.000320 0.000088 0.000582 0.001155 0.001796 0.002489 0.003213 0.003942 0.004646 0.005294 0.005855 0.006298 0.006596 0.006727 0.006675 0.006432 0.005998 0.005384 0.004606 0.003691 0.002671 0.001584 0.000468 -0.000637 -0.001693 -0.002663 -0.003518 -0.004232 -0.004787 -0.005175 -0.005391 -0.005442 -0.005340 -0.005103 -0.004754 -0.004319 -0.003824 -0.003294 -0.002754 -0.002226 -0.001727 -0.001272 -0.000871 -0.000529 -0.000248 -0.000028 0.000137 0.000252 0.000325 0.000363 0.000373 0.000365 0.000342 0.000312 0.000277 0.000242 0.000206 0.000173 0.000142 0.000114 0.000090 0.000068 0.000050 0.000035 0.000022 0.000013 0.000006 0.000002 -0.000001 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000061 -0.000077 -0.000098 -0.000124 -0.000157 -0.000198 -0.000247 -0.000304 -0.000368 -0.000439 -0.000514 -0.000591 -0.000666 -0.000735 -0.000790 -0.000824 -0.000829 -0.000796 -0.000716 -0.000581 -0.000384 -0.000122 0.000207 0.000602 0.001058 0.001567 0.002115 0.002687 0.003262 0.003816 0.004326 0.004765 0.005111 0.005341 0.005437 0.005389 0.005188 0.004836 0.004341 0.003717 0.002985 0.002171 0.001303 0.000413 -0.000467 -0.001309 -0.002084 -0.002767 -0.003340 -0.003789 -0.004104 -0.004283 -0.004332 -0.004260 -0.004081 -0.003813 -0.003475 -0.003089 -0.002675 -0.002252 -0.001837 -0.001445 -0.001085 -0.000767 -0.000495 -0.000269 -0.000091 0.000045 0.000141 0.000205 0.000241 0.000255 0.000254 0.000242 0.000223 0.000201 0.000177 0.000152 0.000129 0.000107 0.000086 0.000068 0.000051 0.000037 0.000025 0.000015 0.000008 0.000002 -0.000001 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000062 -0.000077 -0.000097 -0.000122 -0.000153 -0.000189 -0.000231 -0.000278 -0.000329 -0.000383 -0.000438 -0.000491 -0.000537 -0.000572 -0.000591 -0.000587 -0.000553 -0.000482 -0.000369 -0.000209 0.000001 0.000262 0.000574 0.000932 0.001329 0.001757 0.002201 0.002648 0.003078 0.003473 0.003812 0.004078 0.004252 0.004323 0.004279 0.004117 0.003836 0.003444 0.002951 0.002375 0.001734 0.001053 0.000355 -0.000336 -0.000997 -0.001605 -0.002143 -0.002595 -0.002950 -0.003201 -0.003348 -0.003392 -0.003342 -0.003208 -0.003005 -0.002747 -0.002451 -0.002133 -0.001806 -0.001485 -0.001181 -0.000901 -0.000652 -0.000439 -0.000261 -0.000118 -0.000009 0.000070 0.000124 0.000156 0.000172 0.000175 0.000170 0.000159 0.000144 0.000128 0.000111 0.000095 0.000079 0.000064 0.000051 0.000038 0.000027 0.000017 0.000010 0.000004 -0.000000 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000060 -0.000074 -0.000093 -0.000115 -0.000142 -0.000173 -0.000207 -0.000244 -0.000282 -0.000320 -0.000357 -0.000388 -0.000410 -0.000419 -0.000410 -0.000378 -0.000318 -0.000225 -0.000096 0.000070 0.000274 0.000516 0.000792 0.001098 0.001427 0.001768 0.002109 0.002438 0.002740 0.002998 0.003199 0.003330 0.003381 0.003343 0.003214 0.002994 0.002688 0.002305 0.001858 0.001363 0.000836 0.000297 -0.000237 -0.000747 -0.001216 -0.001632 -0.001983 -0.002259 -0.002457 -0.002573 -0.002612 -0.002578 -0.002480 -0.002328 -0.002135 -0.001911 -0.001670 -0.001422 -0.001177 -0.000944 -0.000730 -0.000539 -0.000373 -0.000235 -0.000124 -0.000037 0.000027 0.000071 0.000099 0.000114 0.000120 0.000118 0.000112 0.000102 0.000092 0.000081 0.000069 0.000058 0.000047 0.000037 0.000027 0.000019 0.000011 0.000005 0.000001 -0.000002 -0.000004 -0.000005 -0.000004 -0.000004 -0.000003 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000044 -0.000055 -0.000069 -0.000085 -0.000105 -0.000127 -0.000151 -0.000178 -0.000205 -0.000232 -0.000257 -0.000278 -0.000291 -0.000295 -0.000284 -0.000255 -0.000205 -0.000130 -0.000029 0.000101 0.000258 0.000443 0.000654 0.000886 0.001134 0.001392 0.001650 0.001898 0.002124 0.002318 0.002468 0.002565 0.002601 0.002570 0.002469 0.002300 0.002065 0.001773 0.001432 0.001054 0.000653 0.000243 -0.000162 -0.000549 -0.000906 -0.001223 -0.001490 -0.001701 -0.001853 -0.001945 -0.001978 -0.001956 -0.001885 -0.001774 -0.001630 -0.001464 -0.001284 -0.001098 -0.000915 -0.000740 -0.000578 -0.000433 -0.000308 -0.000202 -0.000116 -0.000048 0.000002 0.000038 0.000062 0.000075 0.000081 0.000081 0.000078 0.000072 0.000065 0.000058 0.000050 0.000042 0.000034 0.000027 0.000019 0.000013 0.000007 0.000002 -0.000001 -0.000003 -0.000004 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000061 -0.000075 -0.000091 -0.000109 -0.000128 -0.000147 -0.000166 -0.000184 -0.000198 -0.000206 -0.000207 -0.000196 -0.000172 -0.000131 -0.000072 0.000007 0.000106 0.000226 0.000366 0.000524 0.000698 0.000884 0.001076 0.001268 0.001452 0.001620 0.001763 0.001873 0.001944 0.001969 0.001944 0.001867 0.001739 0.001562 0.001342 0.001086 0.000804 0.000504 0.000197 -0.000106 -0.000396 -0.000663 -0.000899 -0.001100 -0.001259 -0.001375 -0.001445 -0.001472 -0.001458 -0.001409 -0.001328 -0.001224 -0.001103 -0.000970 -0.000834 -0.000698 -0.000568 -0.000448 -0.000341 -0.000247 -0.000167 -0.000102 -0.000050 -0.000010 0.000018 0.000037 0.000049 0.000055 0.000056 0.000054 0.000051 0.000046 0.000041 0.000036 0.000030 0.000025 0.000019 0.000013 0.000008 0.000004 0.000000 -0.000002 -0.000004 -0.000004 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000053 -0.000065 -0.000077 -0.000091 -0.000105 -0.000119 -0.000131 -0.000141 -0.000147 -0.000146 -0.000137 -0.000117 -0.000085 -0.000039 0.000022 0.000097 0.000187 0.000292 0.000409 0.000538 0.000675 0.000817 0.000958 0.001093 0.001215 0.001320 0.001400 0.001450 0.001467 0.001448 0.001390 0.001295 0.001164 0.001002 0.000813 0.000605 0.000384 0.000158 -0.000065 -0.000278 -0.000475 -0.000649 -0.000797 -0.000915 -0.001002 -0.001055 -0.001077 -0.001069 -0.001035 -0.000978 -0.000904 -0.000817 -0.000721 -0.000622 -0.000523 -0.000429 -0.000341 -0.000263 -0.000193 -0.000134 -0.000085 -0.000046 -0.000016 0.000006 0.000022 0.000031 0.000036 0.000038 0.000038 0.000036 0.000033 0.000029 0.000026 0.000022 0.000017 0.000013 0.000009 0.000005 0.000002 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000045 -0.000054 -0.000064 -0.000074 -0.000085 -0.000094 -0.000102 -0.000106 -0.000105 -0.000098 -0.000082 -0.000057 -0.000022 0.000024 0.000080 0.000147 0.000225 0.000312 0.000406 0.000506 0.000610 0.000712 0.000810 0.000898 0.000973 0.001030 0.001066 0.001077 0.001062 0.001020 0.000951 0.000856 0.000738 0.000601 0.000450 0.000290 0.000127 -0.000035 -0.000189 -0.000332 -0.000459 -0.000567 -0.000653 -0.000717 -0.000757 -0.000775 -0.000771 -0.000748 -0.000709 -0.000656 -0.000595 -0.000527 -0.000456 -0.000386 -0.000318 -0.000256 -0.000199 -0.000149 -0.000106 -0.000070 -0.000041 -0.000018 -0.000001 0.000011 0.000019 0.000024 0.000026 0.000026 0.000025 0.000023 0.000021 0.000018 0.000015 0.000012 0.000009 0.000006 0.000003 0.000001 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000031 -0.000037 -0.000045 -0.000053 -0.000061 -0.000068 -0.000074 -0.000078 -0.000078 -0.000072 -0.000061 -0.000042 -0.000016 0.000019 0.000061 0.000111 0.000168 0.000232 0.000301 0.000374 0.000448 0.000522 0.000592 0.000655 0.000707 0.000747 0.000772 0.000779 0.000768 0.000738 0.000688 0.000621 0.000537 0.000439 0.000332 0.000218 0.000101 -0.000014 -0.000124 -0.000226 -0.000317 -0.000394 -0.000457 -0.000504 -0.000534 -0.000548 -0.000547 -0.000532 -0.000505 -0.000469 -0.000426 -0.000379 -0.000329 -0.000280 -0.000233 -0.000189 -0.000149 -0.000113 -0.000082 -0.000056 -0.000035 -0.000018 -0.000005 0.000005 0.000011 0.000015 0.000017 0.000018 0.000018 0.000017 0.000015 0.000013 0.000011 0.000009 0.000006 0.000004 0.000002 -0.000000 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000032 -0.000038 -0.000044 -0.000051 -0.000056 -0.000059 -0.000060 -0.000056 -0.000048 -0.000034 -0.000014 0.000012 0.000043 0.000080 0.000122 0.000169 0.000219 0.000272 0.000326 0.000378 0.000428 0.000472 0.000508 0.000535 0.000552 0.000557 0.000548 0.000527 0.000492 0.000445 0.000386 0.000318 0.000243 0.000163 0.000082 0.000001 -0.000077 -0.000149 -0.000213 -0.000268 -0.000313 -0.000347 -0.000370 -0.000381 -0.000381 -0.000372 -0.000354 -0.000330 -0.000300 -0.000268 -0.000234 -0.000200 -0.000168 -0.000137 -0.000110 -0.000085 -0.000063 -0.000045 -0.000029 -0.000017 -0.000007 0.000000 0.000005 0.000009 0.000011 0.000012 0.000012 0.000012 0.000011 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000033 -0.000039 -0.000043 -0.000047 -0.000048 -0.000046 -0.000040 -0.000029 -0.000015 0.000005 0.000028 0.000055 0.000087 0.000121 0.000158 0.000196 0.000235 0.000272 0.000306 0.000337 0.000361 0.000380 0.000390 0.000393 0.000387 0.000372 0.000348 0.000315 0.000275 0.000228 0.000177 0.000122 0.000066 0.000010 -0.000044 -0.000094 -0.000139 -0.000178 -0.000210 -0.000235 -0.000251 -0.000260 -0.000261 -0.000256 -0.000244 -0.000228 -0.000209 -0.000187 -0.000164 -0.000141 -0.000120 -0.000099 -0.000080 -0.000063 -0.000048 -0.000035 -0.000024 -0.000015 -0.000008 -0.000003 0.000002 0.000005 0.000007 0.000008 0.000009 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000025 -0.000030 -0.000034 -0.000038 -0.000039 -0.000038 -0.000034 -0.000026 -0.000015 -0.000001 0.000017 0.000037 0.000060 0.000086 0.000113 0.000140 0.000168 0.000194 0.000218 0.000238 0.000255 0.000267 0.000273 0.000275 0.000270 0.000260 0.000244 0.000222 0.000194 0.000163 0.000128 0.000091 0.000053 0.000015 -0.000022 -0.000056 -0.000087 -0.000115 -0.000138 -0.000155 -0.000168 -0.000175 -0.000177 -0.000174 -0.000167 -0.000156 -0.000143 -0.000129 -0.000114 -0.000099 -0.000084 -0.000071 -0.000058 -0.000047 -0.000036 -0.000028 -0.000020 -0.000014 -0.000009 -0.000004 -0.000001 0.000001 0.000003 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000024 -0.000028 -0.000031 -0.000032 -0.000032 -0.000029 -0.000024 -0.000016 -0.000005 0.000009 0.000024 0.000041 0.000060 0.000080 0.000100 0.000120 0.000138 0.000154 0.000168 0.000179 0.000186 0.000190 0.000190 0.000187 0.000180 0.000169 0.000155 0.000137 0.000116 0.000092 0.000068 0.000042 0.000017 -0.000008 -0.000031 -0.000053 -0.000072 -0.000088 -0.000101 -0.000111 -0.000116 -0.000118 -0.000117 -0.000112 -0.000106 -0.000097 -0.000088 -0.000078 -0.000069 -0.000059 -0.000050 -0.000042 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000025 -0.000027 -0.000027 -0.000025 -0.000021 -0.000015 -0.000006 0.000004 0.000015 0.000028 0.000042 0.000057 0.000071 0.000085 0.000098 0.000109 0.000118 0.000124 0.000129 0.000131 0.000131 0.000128 0.000124 0.000117 0.000107 0.000096 0.000082 0.000067 0.000051 0.000034 0.000017 0.000001 -0.000015 -0.000030 -0.000044 -0.000055 -0.000065 -0.000072 -0.000077 -0.000079 -0.000078 -0.000076 -0.000071 -0.000066 -0.000060 -0.000054 -0.000047 -0.000041 -0.000036 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000018 -0.000020 -0.000022 -0.000022 -0.000020 -0.000017 -0.000013 -0.000007 0.000001 0.000010 0.000020 0.000030 0.000040 0.000051 0.000061 0.000069 0.000076 0.000082 0.000086 0.000088 0.000089 0.000089 0.000087 0.000084 0.000080 0.000074 0.000067 0.000058 0.000049 0.000038 0.000027 0.000016 0.000005 -0.000005 -0.000016 -0.000025 -0.000034 -0.000041 -0.000047 -0.000051 -0.000053 -0.000053 -0.000051 -0.000048 -0.000045 -0.000041 -0.000037 -0.000033 -0.000029 -0.000025 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000016 -0.000014 -0.000010 -0.000006 -0.000000 0.000006 0.000014 0.000021 0.000029 0.000036 0.000043 0.000048 0.000053 0.000056 0.000058 0.000059 0.000060 0.000059 0.000058 0.000057 0.000054 0.000051 0.000047 0.000041 0.000036 0.000029 0.000022 0.000015 0.000008 0.000000 -0.000007 -0.000014 -0.000020 -0.000026 -0.000030 -0.000033 -0.000035 -0.000036 -0.000035 -0.000033 -0.000031 -0.000028 -0.000025 -0.000023 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000013 -0.000013 -0.000012 -0.000010 -0.000008 -0.000004 -0.000000 0.000004 0.000010 0.000015 0.000020 0.000025 0.000030 0.000033 0.000036 0.000038 0.000039 0.000039 0.000039 0.000039 0.000038 0.000037 0.000036 0.000035 0.000033 0.000030 0.000027 0.000023 0.000019 0.000014 0.000009 0.000004 -0.000001 -0.000007 -0.000011 -0.000016 -0.000019 -0.000022 -0.000024 -0.000024 -0.000024 -0.000023 -0.000021 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000009 -0.000009 -0.000007 -0.000005 -0.000003 -0.000000 0.000003 0.000007 0.000010 0.000014 0.000017 0.000020 0.000022 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000023 0.000023 0.000022 0.000020 0.000018 0.000016 0.000013 0.000009 0.000006 0.000002 -0.000002 -0.000006 -0.000009 -0.000012 -0.000014 -0.000016 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000003 -0.000002 0.000000 0.000002 0.000005 0.000007 0.000009 0.000011 0.000013 0.000014 0.000015 0.000015 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000015 0.000013 0.000012 0.000009 0.000007 0.000004 0.000001 -0.000002 -0.000005 -0.000007 -0.000009 -0.000011 -0.000011 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000007 0.000007 0.000008 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000010 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000001 -0.000004 -0.000005 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000004 0.000002 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode35_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000005 0.000003 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 0.000000 0.000003 0.000006 0.000008 0.000011 0.000013 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000009 0.000007 0.000004 0.000001 -0.000001 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000004 -0.000001 0.000002 0.000006 0.000010 0.000014 0.000017 0.000020 0.000022 0.000024 0.000024 0.000024 0.000024 0.000024 0.000023 0.000022 0.000020 0.000018 0.000015 0.000012 0.000009 0.000005 0.000001 -0.000003 -0.000007 -0.000010 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000011 -0.000009 -0.000006 -0.000003 0.000002 0.000007 0.000012 0.000017 0.000023 0.000027 0.000032 0.000035 0.000037 0.000038 0.000038 0.000038 0.000037 0.000035 0.000033 0.000030 0.000026 0.000022 0.000017 0.000011 0.000006 -0.000000 -0.000006 -0.000011 -0.000015 -0.000019 -0.000023 -0.000026 -0.000028 -0.000029 -0.000029 -0.000029 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000012 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000018 -0.000017 -0.000014 -0.000010 -0.000006 -0.000000 0.000006 0.000014 0.000022 0.000029 0.000037 0.000044 0.000050 0.000054 0.000057 0.000059 0.000059 0.000059 0.000057 0.000054 0.000049 0.000044 0.000038 0.000031 0.000023 0.000015 0.000007 -0.000001 -0.000009 -0.000017 -0.000023 -0.000029 -0.000034 -0.000037 -0.000040 -0.000041 -0.000041 -0.000040 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000022 -0.000019 -0.000015 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000024 -0.000021 -0.000017 -0.000011 -0.000004 0.000005 0.000015 0.000026 0.000037 0.000048 0.000059 0.000069 0.000077 0.000083 0.000088 0.000090 0.000091 0.000089 0.000086 0.000081 0.000074 0.000066 0.000056 0.000045 0.000034 0.000021 0.000009 -0.000003 -0.000014 -0.000025 -0.000034 -0.000042 -0.000049 -0.000054 -0.000057 -0.000058 -0.000057 -0.000055 -0.000051 -0.000047 -0.000043 -0.000038 -0.000033 -0.000028 -0.000024 -0.000019 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000023 -0.000024 -0.000026 -0.000027 -0.000029 -0.000030 -0.000031 -0.000033 -0.000034 -0.000034 -0.000033 -0.000031 -0.000026 -0.000020 -0.000011 0.000000 0.000013 0.000028 0.000044 0.000061 0.000077 0.000093 0.000106 0.000118 0.000127 0.000133 0.000137 0.000137 0.000135 0.000129 0.000121 0.000110 0.000098 0.000083 0.000066 0.000049 0.000031 0.000013 -0.000004 -0.000021 -0.000036 -0.000049 -0.000061 -0.000070 -0.000076 -0.000080 -0.000081 -0.000079 -0.000075 -0.000070 -0.000063 -0.000057 -0.000050 -0.000043 -0.000037 -0.000031 -0.000025 -0.000020 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000035 -0.000037 -0.000040 -0.000042 -0.000044 -0.000045 -0.000046 -0.000046 -0.000044 -0.000040 -0.000033 -0.000023 -0.000010 0.000007 0.000027 0.000049 0.000072 0.000096 0.000120 0.000142 0.000162 0.000178 0.000191 0.000200 0.000205 0.000206 0.000201 0.000193 0.000180 0.000164 0.000144 0.000122 0.000098 0.000072 0.000046 0.000020 -0.000005 -0.000029 -0.000051 -0.000070 -0.000086 -0.000098 -0.000107 -0.000111 -0.000111 -0.000108 -0.000103 -0.000095 -0.000086 -0.000076 -0.000067 -0.000058 -0.000049 -0.000041 -0.000034 -0.000027 -0.000021 -0.000015 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000022 -0.000026 -0.000031 -0.000035 -0.000040 -0.000044 -0.000048 -0.000052 -0.000055 -0.000058 -0.000061 -0.000063 -0.000064 -0.000063 -0.000060 -0.000053 -0.000043 -0.000027 -0.000007 0.000017 0.000046 0.000078 0.000112 0.000147 0.000181 0.000213 0.000241 0.000265 0.000284 0.000297 0.000304 0.000304 0.000298 0.000285 0.000266 0.000241 0.000212 0.000179 0.000143 0.000105 0.000067 0.000029 -0.000007 -0.000041 -0.000072 -0.000099 -0.000121 -0.000138 -0.000149 -0.000154 -0.000154 -0.000149 -0.000140 -0.000129 -0.000117 -0.000104 -0.000091 -0.000078 -0.000067 -0.000056 -0.000046 -0.000037 -0.000029 -0.000021 -0.000015 -0.000010 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000039 -0.000046 -0.000052 -0.000059 -0.000065 -0.000071 -0.000077 -0.000082 -0.000086 -0.000089 -0.000090 -0.000088 -0.000082 -0.000072 -0.000056 -0.000033 -0.000004 0.000032 0.000073 0.000119 0.000168 0.000217 0.000266 0.000311 0.000352 0.000387 0.000414 0.000433 0.000443 0.000444 0.000434 0.000415 0.000388 0.000351 0.000308 0.000260 0.000207 0.000153 0.000097 0.000042 -0.000010 -0.000059 -0.000102 -0.000140 -0.000170 -0.000192 -0.000207 -0.000213 -0.000212 -0.000205 -0.000192 -0.000177 -0.000159 -0.000141 -0.000124 -0.000107 -0.000091 -0.000077 -0.000063 -0.000051 -0.000040 -0.000030 -0.000021 -0.000014 -0.000008 -0.000004 -0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000035 -0.000043 -0.000051 -0.000060 -0.000069 -0.000079 -0.000089 -0.000098 -0.000107 -0.000115 -0.000121 -0.000125 -0.000126 -0.000123 -0.000115 -0.000099 -0.000076 -0.000043 -0.000001 0.000049 0.000108 0.000173 0.000241 0.000311 0.000380 0.000445 0.000503 0.000553 0.000593 0.000621 0.000636 0.000637 0.000624 0.000597 0.000557 0.000505 0.000442 0.000372 0.000296 0.000217 0.000137 0.000059 -0.000016 -0.000085 -0.000146 -0.000197 -0.000239 -0.000269 -0.000287 -0.000295 -0.000292 -0.000282 -0.000264 -0.000243 -0.000219 -0.000194 -0.000170 -0.000146 -0.000125 -0.000105 -0.000087 -0.000070 -0.000055 -0.000041 -0.000030 -0.000020 -0.000011 -0.000005 -0.000000 0.000003 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000044 -0.000054 -0.000065 -0.000078 -0.000091 -0.000106 -0.000121 -0.000135 -0.000148 -0.000160 -0.000170 -0.000176 -0.000178 -0.000173 -0.000161 -0.000139 -0.000106 -0.000060 -0.000001 0.000070 0.000151 0.000241 0.000337 0.000434 0.000531 0.000622 0.000705 0.000777 0.000834 0.000875 0.000897 0.000899 0.000882 0.000844 0.000787 0.000713 0.000624 0.000524 0.000416 0.000304 0.000190 0.000079 -0.000027 -0.000123 -0.000208 -0.000279 -0.000335 -0.000375 -0.000399 -0.000408 -0.000404 -0.000388 -0.000364 -0.000334 -0.000301 -0.000266 -0.000233 -0.000201 -0.000171 -0.000144 -0.000118 -0.000095 -0.000075 -0.000056 -0.000040 -0.000027 -0.000015 -0.000007 0.000000 0.000005 0.000007 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000056 -0.000069 -0.000085 -0.000102 -0.000121 -0.000142 -0.000163 -0.000185 -0.000205 -0.000223 -0.000237 -0.000247 -0.000250 -0.000244 -0.000227 -0.000197 -0.000150 -0.000087 -0.000007 0.000090 0.000201 0.000324 0.000456 0.000591 0.000724 0.000852 0.000969 0.001070 0.001151 0.001210 0.001243 0.001248 0.001225 0.001173 0.001094 0.000990 0.000866 0.000726 0.000574 0.000415 0.000256 0.000100 -0.000046 -0.000180 -0.000297 -0.000394 -0.000469 -0.000522 -0.000553 -0.000564 -0.000556 -0.000534 -0.000500 -0.000459 -0.000413 -0.000366 -0.000319 -0.000275 -0.000233 -0.000195 -0.000160 -0.000128 -0.000100 -0.000075 -0.000053 -0.000035 -0.000020 -0.000008 0.000001 0.000007 0.000010 0.000012 0.000013 0.000012 0.000010 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000025 -0.000033 -0.000043 -0.000055 -0.000071 -0.000089 -0.000110 -0.000134 -0.000161 -0.000190 -0.000221 -0.000251 -0.000281 -0.000307 -0.000329 -0.000344 -0.000350 -0.000343 -0.000321 -0.000280 -0.000218 -0.000133 -0.000025 0.000106 0.000256 0.000423 0.000601 0.000785 0.000968 0.001144 0.001305 0.001446 0.001561 0.001644 0.001692 0.001702 0.001671 0.001601 0.001493 0.001351 0.001180 0.000985 0.000775 0.000556 0.000336 0.000121 -0.000080 -0.000263 -0.000421 -0.000552 -0.000653 -0.000723 -0.000763 -0.000775 -0.000764 -0.000732 -0.000685 -0.000627 -0.000564 -0.000499 -0.000434 -0.000372 -0.000315 -0.000262 -0.000214 -0.000170 -0.000132 -0.000098 -0.000069 -0.000044 -0.000025 -0.000009 0.000002 0.000010 0.000015 0.000017 0.000017 0.000016 0.000014 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000053 -0.000069 -0.000089 -0.000114 -0.000143 -0.000176 -0.000214 -0.000254 -0.000297 -0.000340 -0.000382 -0.000421 -0.000453 -0.000477 -0.000487 -0.000480 -0.000451 -0.000398 -0.000317 -0.000205 -0.000061 0.000112 0.000312 0.000534 0.000773 0.001020 0.001267 0.001506 0.001726 0.001920 0.002079 0.002195 0.002263 0.002279 0.002240 0.002147 0.002002 0.001809 0.001577 0.001312 0.001026 0.000728 0.000428 0.000138 -0.000135 -0.000381 -0.000594 -0.000768 -0.000902 -0.000993 -0.001044 -0.001058 -0.001040 -0.000995 -0.000930 -0.000851 -0.000764 -0.000674 -0.000585 -0.000500 -0.000420 -0.000347 -0.000280 -0.000221 -0.000169 -0.000124 -0.000086 -0.000054 -0.000029 -0.000009 0.000005 0.000015 0.000020 0.000023 0.000023 0.000021 0.000018 0.000015 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000024 -0.000034 -0.000047 -0.000064 -0.000086 -0.000113 -0.000146 -0.000186 -0.000231 -0.000282 -0.000338 -0.000397 -0.000457 -0.000517 -0.000572 -0.000619 -0.000654 -0.000671 -0.000665 -0.000631 -0.000564 -0.000459 -0.000314 -0.000127 0.000099 0.000361 0.000654 0.000969 0.001297 0.001627 0.001947 0.002243 0.002505 0.002720 0.002879 0.002974 0.002998 0.002949 0.002826 0.002634 0.002378 0.002067 0.001714 0.001330 0.000932 0.000531 0.000143 -0.000219 -0.000546 -0.000827 -0.001057 -0.001231 -0.001350 -0.001415 -0.001430 -0.001403 -0.001340 -0.001251 -0.001143 -0.001024 -0.000901 -0.000779 -0.000662 -0.000552 -0.000452 -0.000362 -0.000282 -0.000213 -0.000153 -0.000104 -0.000063 -0.000031 -0.000007 0.000010 0.000022 0.000028 0.000031 0.000030 0.000028 0.000024 0.000020 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000011 -0.000017 -0.000026 -0.000039 -0.000056 -0.000078 -0.000107 -0.000143 -0.000187 -0.000240 -0.000301 -0.000370 -0.000446 -0.000526 -0.000610 -0.000692 -0.000769 -0.000837 -0.000888 -0.000916 -0.000915 -0.000875 -0.000793 -0.000660 -0.000475 -0.000236 0.000055 0.000395 0.000776 0.001187 0.001616 0.002050 0.002471 0.002863 0.003210 0.003497 0.003711 0.003839 0.003874 0.003813 0.003654 0.003403 0.003067 0.002659 0.002194 0.001690 0.001166 0.000640 0.000131 -0.000345 -0.000771 -0.001138 -0.001436 -0.001661 -0.001812 -0.001893 -0.001909 -0.001869 -0.001783 -0.001661 -0.001514 -0.001353 -0.001186 -0.001021 -0.000862 -0.000714 -0.000579 -0.000458 -0.000352 -0.000261 -0.000184 -0.000120 -0.000069 -0.000030 -0.000001 0.000020 0.000033 0.000039 0.000042 0.000040 0.000036 0.000031 0.000026 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000004 -0.000009 -0.000016 -0.000028 -0.000044 -0.000065 -0.000094 -0.000132 -0.000179 -0.000238 -0.000307 -0.000389 -0.000481 -0.000583 -0.000692 -0.000805 -0.000917 -0.001024 -0.001119 -0.001193 -0.001238 -0.001244 -0.001201 -0.001102 -0.000938 -0.000706 -0.000404 -0.000034 0.000400 0.000888 0.001417 0.001972 0.002533 0.003079 0.003590 0.004044 0.004420 0.004701 0.004871 0.004921 0.004845 0.004642 0.004318 0.003884 0.003357 0.002756 0.002104 0.001426 0.000747 0.000090 -0.000523 -0.001072 -0.001542 -0.001923 -0.002209 -0.002400 -0.002499 -0.002514 -0.002456 -0.002338 -0.002173 -0.001977 -0.001761 -0.001538 -0.001316 -0.001104 -0.000907 -0.000728 -0.000568 -0.000430 -0.000311 -0.000212 -0.000133 -0.000070 -0.000022 0.000012 0.000036 0.000049 0.000056 0.000057 0.000054 0.000048 0.000041 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000006 0.000007 0.000006 0.000004 0.000001 -0.000005 -0.000014 -0.000028 -0.000048 -0.000075 -0.000112 -0.000161 -0.000222 -0.000298 -0.000389 -0.000496 -0.000618 -0.000753 -0.000898 -0.001050 -0.001202 -0.001348 -0.001479 -0.001585 -0.001653 -0.001671 -0.001628 -0.001512 -0.001314 -0.001028 -0.000652 -0.000188 0.000359 0.000976 0.001648 0.002354 0.003070 0.003769 0.004424 0.005007 0.005491 0.005854 0.006076 0.006144 0.006050 0.005794 0.005384 0.004833 0.004163 0.003398 0.002568 0.001706 0.000842 0.000007 -0.000769 -0.001464 -0.002058 -0.002538 -0.002896 -0.003132 -0.003250 -0.003262 -0.003179 -0.003019 -0.002800 -0.002540 -0.002254 -0.001960 -0.001668 -0.001389 -0.001130 -0.000896 -0.000689 -0.000510 -0.000359 -0.000235 -0.000136 -0.000060 -0.000004 0.000036 0.000061 0.000075 0.000080 0.000079 0.000073 0.000065 0.000055 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000011 0.000012 0.000012 0.000011 0.000008 0.000001 -0.000010 -0.000027 -0.000051 -0.000085 -0.000132 -0.000193 -0.000271 -0.000369 -0.000486 -0.000625 -0.000783 -0.000960 -0.001151 -0.001352 -0.001555 -0.001752 -0.001931 -0.002078 -0.002178 -0.002216 -0.002177 -0.002046 -0.001811 -0.001464 -0.001003 -0.000429 0.000250 0.001020 0.001861 0.002747 0.003648 0.004529 0.005357 0.006094 0.006708 0.007169 0.007453 0.007543 0.007429 0.007112 0.006600 0.005911 0.005071 0.004113 0.003075 0.001994 0.000913 -0.000130 -0.001100 -0.001966 -0.002705 -0.003299 -0.003740 -0.004027 -0.004165 -0.004168 -0.004052 -0.003839 -0.003550 -0.003209 -0.002837 -0.002453 -0.002075 -0.001713 -0.001379 -0.001078 -0.000814 -0.000587 -0.000398 -0.000245 -0.000125 -0.000034 0.000031 0.000075 0.000101 0.000113 0.000115 0.000110 0.000100 0.000088 0.000074 0.000061 0.000049 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000005 0.000007 0.000010 0.000013 0.000016 0.000018 0.000020 0.000021 0.000020 0.000017 0.000010 -0.000002 -0.000022 -0.000051 -0.000093 -0.000150 -0.000226 -0.000324 -0.000447 -0.000596 -0.000773 -0.000977 -0.001205 -0.001453 -0.001716 -0.001983 -0.002244 -0.002484 -0.002685 -0.002830 -0.002897 -0.002868 -0.002724 -0.002451 -0.002038 -0.001481 -0.000782 0.000050 0.000998 0.002035 0.003132 0.004248 0.005343 0.006372 0.007291 0.008058 0.008635 0.008993 0.009110 0.008974 0.008585 0.007956 0.007107 0.006072 0.004891 0.003610 0.002279 0.000946 -0.000338 -0.001531 -0.002594 -0.003498 -0.004223 -0.004756 -0.005098 -0.005254 -0.005242 -0.005082 -0.004801 -0.004425 -0.003985 -0.003507 -0.003015 -0.002531 -0.002070 -0.001646 -0.001266 -0.000933 -0.000651 -0.000419 -0.000233 -0.000090 0.000016 0.000089 0.000135 0.000160 0.000168 0.000165 0.000154 0.000138 0.000119 0.000100 0.000083 0.000067 0.000054 0.000043 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000011 0.000015 0.000019 0.000023 0.000026 0.000030 0.000033 0.000033 0.000031 0.000024 0.000011 -0.000011 -0.000045 -0.000095 -0.000164 -0.000257 -0.000377 -0.000530 -0.000716 -0.000938 -0.001196 -0.001486 -0.001805 -0.002143 -0.002490 -0.002831 -0.003148 -0.003419 -0.003621 -0.003729 -0.003719 -0.003568 -0.003258 -0.002774 -0.002112 -0.001272 -0.000268 0.000881 0.002144 0.003481 0.004846 0.006186 0.007448 0.008576 0.009519 0.010232 0.010676 0.010825 0.010666 0.010198 0.009436 0.008406 0.007150 0.005715 0.004159 0.002541 0.000925 -0.000633 -0.002078 -0.003363 -0.004452 -0.005321 -0.005955 -0.006353 -0.006524 -0.006488 -0.006270 -0.005904 -0.005422 -0.004861 -0.004255 -0.003634 -0.003025 -0.002448 -0.001917 -0.001444 -0.001035 -0.000690 -0.000408 -0.000187 -0.000020 0.000099 0.000178 0.000225 0.000246 0.000247 0.000235 0.000214 0.000189 0.000162 0.000136 0.000112 0.000090 0.000073 0.000058 0.000047 0.000038 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000012 0.000016 0.000020 0.000026 0.000031 0.000037 0.000043 0.000048 0.000051 0.000050 0.000045 0.000032 0.000008 -0.000030 -0.000087 -0.000168 -0.000279 -0.000424 -0.000610 -0.000838 -0.001113 -0.001434 -0.001798 -0.002200 -0.002630 -0.003073 -0.003512 -0.003924 -0.004283 -0.004560 -0.004724 -0.004744 -0.004594 -0.004249 -0.003693 -0.002918 -0.001926 -0.000731 0.000643 0.002157 0.003765 0.005409 0.007027 0.008552 0.009917 0.011061 0.011928 0.012471 0.012660 0.012476 0.011922 0.011013 0.009783 0.008279 0.006562 0.004699 0.002763 0.000830 -0.001031 -0.002754 -0.004283 -0.005575 -0.006599 -0.007338 -0.007792 -0.007971 -0.007899 -0.007607 -0.007136 -0.006526 -0.005823 -0.005066 -0.004294 -0.003538 -0.002825 -0.002173 -0.001595 -0.001098 -0.000684 -0.000350 -0.000092 0.000098 0.000230 0.000312 0.000354 0.000366 0.000356 0.000331 0.000297 0.000259 0.000220 0.000183 0.000150 0.000121 0.000097 0.000078 0.000062 0.000050 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000012 0.000016 0.000021 0.000027 0.000034 0.000042 0.000051 0.000060 0.000068 0.000075 0.000078 0.000076 0.000065 0.000041 0.000001 -0.000063 -0.000155 -0.000284 -0.000456 -0.000677 -0.000953 -0.001287 -0.001681 -0.002131 -0.002630 -0.003167 -0.003725 -0.004281 -0.004809 -0.005276 -0.005647 -0.005883 -0.005950 -0.005811 -0.005438 -0.004811 -0.003919 -0.002765 -0.001364 0.000253 0.002043 0.003949 0.005901 0.007826 0.009644 0.011274 0.012643 0.013682 0.014339 0.014574 0.014368 0.013721 0.012652 0.011203 0.009430 0.007404 0.005206 0.002924 0.000645 -0.001545 -0.003569 -0.005361 -0.006868 -0.008053 -0.008899 -0.009403 -0.009580 -0.009457 -0.009073 -0.008475 -0.007714 -0.006843 -0.005912 -0.004966 -0.004044 -0.003177 -0.002389 -0.001694 -0.001101 -0.000612 -0.000224 0.000071 0.000282 0.000421 0.000501 0.000534 0.000531 0.000503 0.000459 0.000407 0.000351 0.000295 0.000244 0.000199 0.000160 0.000128 0.000102 0.000081 0.000064 0.000051 0.000041 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000011 0.000016 0.000022 0.000028 0.000036 0.000045 0.000056 0.000069 0.000082 0.000096 0.000108 0.000118 0.000122 0.000116 0.000095 0.000055 -0.000012 -0.000114 -0.000260 -0.000458 -0.000717 -0.001045 -0.001445 -0.001919 -0.002466 -0.003076 -0.003737 -0.004429 -0.005124 -0.005789 -0.006386 -0.006872 -0.007202 -0.007332 -0.007219 -0.006829 -0.006137 -0.005129 -0.003808 -0.002191 -0.000314 0.001771 0.003997 0.006284 0.008542 0.010679 0.012599 0.014214 0.015445 0.016229 0.016518 0.016291 0.015547 0.014311 0.012628 0.010566 0.008210 0.005653 0.003000 0.000354 -0.002186 -0.004528 -0.006594 -0.008323 -0.009672 -0.010620 -0.011165 -0.011324 -0.011132 -0.010633 -0.009886 -0.008949 -0.007886 -0.006757 -0.005615 -0.004506 -0.003469 -0.002531 -0.001710 -0.001016 -0.000449 -0.000007 0.000322 0.000549 0.000690 0.000761 0.000776 0.000751 0.000698 0.000627 0.000549 0.000469 0.000392 0.000323 0.000261 0.000209 0.000166 0.000131 0.000103 0.000081 0.000064 0.000050 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000000 0.000001 0.000004 0.000007 0.000011 0.000015 0.000021 0.000028 0.000036 0.000047 0.000059 0.000074 0.000092 0.000112 0.000134 0.000155 0.000174 0.000187 0.000191 0.000178 0.000143 0.000076 -0.000033 -0.000193 -0.000416 -0.000714 -0.001094 -0.001564 -0.002127 -0.002780 -0.003516 -0.004317 -0.005160 -0.006014 -0.006840 -0.007591 -0.008216 -0.008663 -0.008877 -0.008809 -0.008417 -0.007670 -0.006552 -0.005065 -0.003228 -0.001083 0.001311 0.003874 0.006515 0.009129 0.011606 0.013838 0.015719 0.017159 0.018082 0.018434 0.018190 0.017348 0.015937 0.014011 0.011647 0.008944 0.006013 0.002972 -0.000057 -0.002959 -0.005628 -0.007973 -0.009923 -0.011430 -0.012470 -0.013041 -0.013165 -0.012881 -0.012245 -0.011322 -0.010184 -0.008905 -0.007554 -0.006195 -0.004882 -0.003661 -0.002562 -0.001608 -0.000808 -0.000165 0.000329 0.000685 0.000921 0.001054 0.001106 0.001093 0.001035 0.000947 0.000841 0.000729 0.000618 0.000513 0.000419 0.000338 0.000269 0.000212 0.000166 0.000129 0.000100 0.000077 0.000059 0.000045 0.000034 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000014 0.000020 0.000027 0.000036 0.000047 0.000060 0.000077 0.000098 0.000123 0.000152 0.000185 0.000218 0.000251 0.000279 0.000297 0.000298 0.000273 0.000213 0.000104 -0.000066 -0.000311 -0.000644 -0.001077 -0.001620 -0.002276 -0.003044 -0.003915 -0.004871 -0.005884 -0.006918 -0.007927 -0.008856 -0.009647 -0.010235 -0.010558 -0.010557 -0.010183 -0.009398 -0.008182 -0.006537 -0.004484 -0.002069 0.000638 0.003549 0.006556 0.009539 0.012374 0.014933 0.017097 0.018759 0.019833 0.020258 0.020001 0.019064 0.017476 0.015302 0.012630 0.009573 0.006258 0.002822 -0.000596 -0.003863 -0.006857 -0.009477 -0.011640 -0.013293 -0.014408 -0.014985 -0.015049 -0.014649 -0.013849 -0.012725 -0.011361 -0.009841 -0.008247 -0.006653 -0.005122 -0.003705 -0.002439 -0.001349 -0.000445 0.000271 0.000808 0.001184 0.001417 0.001531 0.001550 0.001497 0.001394 0.001259 0.001107 0.000951 0.000800 0.000660 0.000536 0.000428 0.000338 0.000264 0.000205 0.000158 0.000120 0.000091 0.000068 0.000051 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000001 0.000000 0.000003 0.000007 0.000012 0.000018 0.000025 0.000034 0.000045 0.000059 0.000077 0.000100 0.000129 0.000163 0.000205 0.000252 0.000302 0.000354 0.000403 0.000443 0.000464 0.000458 0.000412 0.000311 0.000139 -0.000120 -0.000484 -0.000967 -0.001581 -0.002333 -0.003221 -0.004237 -0.005359 -0.006558 -0.007790 -0.009003 -0.010136 -0.011117 -0.011874 -0.012333 -0.012426 -0.012095 -0.011294 -0.010001 -0.008213 -0.005956 -0.003280 -0.000262 0.002995 0.006372 0.009732 0.012932 0.015829 0.018285 0.020181 0.021416 0.021921 0.021660 0.020631 0.018871 0.016451 0.013472 0.010062 0.006365 0.002538 -0.001264 -0.004888 -0.008198 -0.011077 -0.013436 -0.015212 -0.016378 -0.016935 -0.016914 -0.016370 -0.015379 -0.014028 -0.012413 -0.010631 -0.008776 -0.006933 -0.005172 -0.003553 -0.002118 -0.000893 0.000109 0.000889 0.001459 0.001840 0.002055 0.002135 0.002106 0.001997 0.001834 0.001638 0.001428 0.001217 0.001017 0.000833 0.000672 0.000533 0.000418 0.000324 0.000248 0.000188 0.000141 0.000105 0.000078 0.000057 0.000042 0.000031 0.000023 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 0.000001 0.000004 0.000009 0.000015 0.000022 0.000031 0.000042 0.000056 0.000074 0.000098 0.000129 0.000167 0.000215 0.000272 0.000338 0.000411 0.000488 0.000565 0.000634 0.000686 0.000709 0.000688 0.000605 0.000442 0.000177 -0.000209 -0.000735 -0.001416 -0.002261 -0.003270 -0.004434 -0.005732 -0.007128 -0.008575 -0.010013 -0.011371 -0.012568 -0.013522 -0.014147 -0.014364 -0.014105 -0.013318 -0.011973 -0.010068 -0.007628 -0.004709 -0.001396 0.002198 0.005938 0.009671 0.013236 0.016473 0.019227 0.021361 0.022765 0.023359 0.023101 0.021990 0.020067 0.017410 0.014134 0.010382 0.006316 0.002111 -0.002056 -0.006018 -0.009620 -0.012734 -0.015260 -0.017132 -0.018319 -0.018825 -0.018687 -0.017970 -0.016759 -0.015156 -0.013268 -0.011207 -0.009076 -0.006973 -0.004978 -0.003157 -0.001556 -0.000204 0.000886 0.001717 0.002304 0.002672 0.002852 0.002877 0.002782 0.002600 0.002360 0.002088 0.001805 0.001528 0.001268 0.001033 0.000827 0.000651 0.000506 0.000388 0.000294 0.000220 0.000162 0.000119 0.000086 0.000061 0.000044 0.000031 0.000023 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 0.000001 0.000005 0.000010 0.000017 0.000026 0.000037 0.000051 0.000069 0.000093 0.000124 0.000164 0.000215 0.000278 0.000355 0.000445 0.000546 0.000656 0.000770 0.000879 0.000972 0.001036 0.001052 0.001001 0.000860 0.000604 0.000209 -0.000349 -0.001087 -0.002019 -0.003146 -0.004458 -0.005934 -0.007535 -0.009209 -0.010888 -0.012492 -0.013931 -0.015109 -0.015930 -0.016304 -0.016151 -0.015412 -0.014051 -0.012061 -0.009470 -0.006336 -0.002753 0.001155 0.005238 0.009330 0.013251 0.016821 0.019869 0.022244 0.023820 0.024508 0.024263 0.023083 0.021010 0.018134 0.014581 0.010509 0.006099 0.001544 -0.002960 -0.007226 -0.011087 -0.014400 -0.017056 -0.018986 -0.020157 -0.020577 -0.020289 -0.019368 -0.017911 -0.016032 -0.013853 -0.011498 -0.009084 -0.006717 -0.004489 -0.002470 -0.000713 0.000752 0.001913 0.002776 0.003359 0.003693 0.003815 0.003765 0.003582 0.003306 0.002971 0.002607 0.002238 0.001881 0.001551 0.001255 0.000997 0.000779 0.000600 0.000455 0.000340 0.000250 0.000182 0.000130 0.000092 0.000064 0.000044 0.000031 0.000022 0.000016 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000002 0.000001 0.000005 0.000011 0.000020 0.000030 0.000044 0.000061 0.000084 0.000114 0.000154 0.000205 0.000272 0.000354 0.000455 0.000574 0.000711 0.000862 0.001021 0.001180 0.001327 0.001445 0.001515 0.001512 0.001410 0.001180 0.000792 0.000219 -0.000562 -0.001568 -0.002802 -0.004257 -0.005909 -0.007717 -0.009623 -0.011555 -0.013421 -0.015122 -0.016552 -0.017600 -0.018164 -0.018156 -0.017504 -0.016168 -0.014136 -0.011434 -0.008126 -0.004311 -0.000123 0.004275 0.008699 0.012954 0.016841 0.020173 0.022782 0.024529 0.025318 0.025096 0.023861 0.021659 0.018588 0.014787 0.010428 0.005711 0.000846 -0.003951 -0.008478 -0.012552 -0.016017 -0.018759 -0.020702 -0.021816 -0.022111 -0.021639 -0.020484 -0.018756 -0.016582 -0.014098 -0.011440 -0.008740 -0.006113 -0.003660 -0.001458 0.000439 0.001997 0.003207 0.004077 0.004632 0.004906 0.004945 0.004794 0.004501 0.004110 0.003661 0.003188 0.002717 0.002269 0.001858 0.001493 0.001178 0.000913 0.000695 0.000521 0.000384 0.000278 0.000198 0.000138 0.000095 0.000063 0.000042 0.000028 0.000018 0.000013 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000002 -0.000004 -0.000004 -0.000004 -0.000003 0.000000 0.000005 0.000012 0.000022 0.000034 0.000051 0.000072 0.000101 0.000138 0.000188 0.000254 0.000338 0.000443 0.000572 0.000726 0.000905 0.001104 0.001320 0.001541 0.001755 0.001944 0.002084 0.002149 0.002106 0.001923 0.001564 0.000996 0.000191 -0.000870 -0.002196 -0.003780 -0.005598 -0.007608 -0.009748 -0.011936 -0.014077 -0.016058 -0.017761 -0.019065 -0.019855 -0.020030 -0.019511 -0.018246 -0.016221 -0.013459 -0.010026 -0.006027 -0.001606 0.003064 0.007782 0.012338 0.016516 0.020112 0.022942 0.024856 0.025747 0.025559 0.024286 0.021981 0.018747 0.014736 0.010134 0.005157 0.000035 -0.005001 -0.009733 -0.013962 -0.017525 -0.020299 -0.022206 -0.023216 -0.023346 -0.022655 -0.021239 -0.019218 -0.016734 -0.013938 -0.010978 -0.007997 -0.005122 -0.002460 -0.000094 0.001917 0.003542 0.004772 0.005620 0.006116 0.006302 0.006230 0.005953 0.005526 0.004998 0.004416 0.003817 0.003231 0.002680 0.002179 0.001738 0.001360 0.001044 0.000787 0.000582 0.000422 0.000300 0.000208 0.000141 0.000092 0.000059 0.000036 0.000021 0.000012 0.000007 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000005 -0.000004 -0.000001 0.000005 0.000013 0.000023 0.000038 0.000057 0.000083 0.000118 0.000165 0.000226 0.000307 0.000411 0.000543 0.000705 0.000899 0.001126 0.001383 0.001665 0.001961 0.002257 0.002533 0.002763 0.002915 0.002955 0.002843 0.002537 0.002001 0.001199 0.000106 -0.001288 -0.002981 -0.004949 -0.007149 -0.009514 -0.011958 -0.014377 -0.016649 -0.018645 -0.020231 -0.021280 -0.021678 -0.021336 -0.020194 -0.018231 -0.015468 -0.011970 -0.007847 -0.003249 0.001637 0.006600 0.011412 0.015844 0.019674 0.022705 0.024776 0.025770 0.025624 0.024334 0.021955 0.018597 0.014422 0.009631 0.004454 -0.000862 -0.006073 -0.010942 -0.015262 -0.018860 -0.021607 -0.023424 -0.024283 -0.024208 -0.023265 -0.021562 -0.019233 -0.016432 -0.013324 -0.010069 -0.006822 -0.003718 -0.000873 0.001627 0.003722 0.005380 0.006596 0.007388 0.007793 0.007859 0.007647 0.007217 0.006631 0.005946 0.005213 0.004473 0.003760 0.003097 0.002499 0.001977 0.001533 0.001164 0.000866 0.000630 0.000448 0.000311 0.000209 0.000135 0.000083 0.000048 0.000025 0.000010 0.000002 -0.000002 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000005 -0.000002 0.000004 0.000012 0.000024 0.000041 0.000063 0.000094 0.000136 0.000191 0.000266 0.000364 0.000491 0.000651 0.000849 0.001089 0.001371 0.001694 0.002052 0.002435 0.002828 0.003208 0.003547 0.003810 0.003957 0.003942 0.003720 0.003244 0.002475 0.001381 -0.000053 -0.001827 -0.003920 -0.006288 -0.008863 -0.011553 -0.014246 -0.016814 -0.019114 -0.021003 -0.022341 -0.023001 -0.022883 -0.021917 -0.020076 -0.017375 -0.013879 -0.009700 -0.004995 0.000042 0.005188 0.010203 0.014840 0.018867 0.022073 0.024284 0.025376 0.025282 0.023996 0.021575 0.018137 0.013852 0.008934 0.003625 -0.001813 -0.007122 -0.012055 -0.016393 -0.019957 -0.022614 -0.024286 -0.024947 -0.024629 -0.023406 -0.021398 -0.018752 -0.015635 -0.012223 -0.008690 -0.005201 -0.001899 0.001096 0.003693 0.005833 0.007484 0.008648 0.009347 0.009624 0.009538 0.009156 0.008547 0.007781 0.006920 0.006021 0.005128 0.004278 0.003496 0.002798 0.002192 0.001681 0.001260 0.000923 0.000659 0.000457 0.000306 0.000196 0.000119 0.000065 0.000029 0.000007 -0.000006 -0.000012 -0.000015 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000006 -0.000006 -0.000003 0.000002 0.000011 0.000023 0.000042 0.000068 0.000103 0.000151 0.000217 0.000305 0.000421 0.000572 0.000763 0.001001 0.001290 0.001632 0.002027 0.002471 0.002953 0.003456 0.003957 0.004425 0.004822 0.005101 0.005213 0.005104 0.004722 0.004021 0.002962 0.001524 -0.000297 -0.002483 -0.004990 -0.007749 -0.010666 -0.013623 -0.016481 -0.019091 -0.021297 -0.022947 -0.023904 -0.024054 -0.023318 -0.021659 -0.019089 -0.015668 -0.011509 -0.006772 -0.001659 0.003599 0.008751 0.013538 0.017715 0.021060 0.023390 0.024574 0.024539 0.023278 0.020852 0.017381 0.013045 0.008068 0.002703 -0.002779 -0.008105 -0.013021 -0.017300 -0.020758 -0.023262 -0.024733 -0.025152 -0.024556 -0.023032 -0.020708 -0.017745 -0.014321 -0.010626 -0.006843 -0.003145 0.000316 0.003418 0.006067 0.008205 0.009806 0.010874 0.011440 0.011554 0.011283 0.010703 0.009893 0.008926 0.007874 0.006797 0.005743 0.004752 0.003848 0.003049 0.002362 0.001787 0.001318 0.000945 0.000657 0.000440 0.000280 0.000166 0.000087 0.000034 0.000001 -0.000019 -0.000029 -0.000032 -0.000032 -0.000029 -0.000025 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000008 -0.000006 -0.000001 0.000008 0.000021 0.000041 0.000069 0.000109 0.000164 0.000239 0.000340 0.000474 0.000649 0.000872 0.001151 0.001492 0.001899 0.002372 0.002909 0.003498 0.004124 0.004762 0.005378 0.005929 0.006367 0.006634 0.006670 0.006418 0.005821 0.004837 0.003436 0.001609 -0.000630 -0.003239 -0.006150 -0.009265 -0.012462 -0.015598 -0.018514 -0.021043 -0.023022 -0.024303 -0.024761 -0.024305 -0.022890 -0.020518 -0.017248 -0.013189 -0.008503 -0.003395 0.001896 0.007112 0.011985 0.016258 0.019702 0.022125 0.023389 0.023418 0.022204 0.019808 0.016355 0.012031 0.007066 0.001724 -0.003717 -0.008976 -0.013791 -0.017933 -0.021215 -0.023502 -0.024722 -0.024859 -0.023959 -0.022119 -0.019478 -0.016207 -0.012498 -0.008550 -0.004555 -0.000693 0.002879 0.006036 0.008686 0.010773 0.012274 0.013201 0.013592 0.013507 0.013022 0.012219 0.011186 0.010006 0.008752 0.007491 0.006274 0.005141 0.004119 0.003224 0.002461 0.001829 0.001319 0.000919 0.000614 0.000387 0.000225 0.000112 0.000036 -0.000011 -0.000040 -0.000054 -0.000059 -0.000058 -0.000053 -0.000047 -0.000040 -0.000033 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000007 -0.000009 -0.000010 -0.000009 -0.000005 0.000003 0.000016 0.000037 0.000067 0.000110 0.000170 0.000254 0.000367 0.000518 0.000716 0.000971 0.001291 0.001684 0.002157 0.002712 0.003346 0.004050 0.004808 0.005595 0.006373 0.007099 0.007718 0.008167 0.008381 0.008293 0.007841 0.006973 0.005653 0.003866 0.001620 -0.001046 -0.004066 -0.007341 -0.010748 -0.014137 -0.017343 -0.020191 -0.022508 -0.024134 -0.024932 -0.024801 -0.023685 -0.021579 -0.018534 -0.014656 -0.010106 -0.005090 0.000152 0.005353 0.010241 0.014552 0.018049 0.020534 0.021864 0.021960 0.020812 0.018481 0.015097 0.010848 0.005969 0.000729 -0.004585 -0.009692 -0.014325 -0.018253 -0.021289 -0.023303 -0.024226 -0.024050 -0.022829 -0.020668 -0.017719 -0.014163 -0.010201 -0.006041 -0.001883 0.002089 0.005715 0.008869 0.011462 0.013442 0.014792 0.015533 0.015710 0.015393 0.014665 0.013620 0.012351 0.010947 0.009489 0.008045 0.006669 0.005402 0.004271 0.003289 0.002462 0.001784 0.001244 0.000828 0.000516 0.000290 0.000133 0.000028 -0.000038 -0.000076 -0.000094 -0.000100 -0.000097 -0.000090 -0.000080 -0.000068 -0.000057 -0.000047 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000011 -0.000013 -0.000013 -0.000011 -0.000004 0.000009 0.000029 0.000059 0.000104 0.000168 0.000258 0.000381 0.000546 0.000766 0.001049 0.001407 0.001851 0.002389 0.003024 0.003757 0.004579 0.005475 0.006417 0.007371 0.008286 0.009106 0.009761 0.010181 0.010292 0.010022 0.009314 0.008122 0.006424 0.004223 0.001551 -0.001528 -0.004918 -0.008492 -0.012100 -0.015571 -0.018723 -0.021374 -0.023353 -0.024515 -0.024745 -0.023977 -0.022198 -0.019450 -0.015832 -0.011502 -0.006663 -0.001558 0.003548 0.008378 0.012664 0.016164 0.018676 0.020055 0.020217 0.019153 0.016922 0.013655 0.009542 0.004821 -0.000237 -0.005345 -0.010217 -0.014590 -0.018233 -0.020962 -0.022654 -0.023243 -0.022732 -0.021182 -0.018710 -0.015474 -0.011666 -0.007495 -0.003176 0.001087 0.005105 0.008721 0.011808 0.014283 0.016099 0.017247 0.017757 0.017683 0.017104 0.016114 0.014812 0.013300 0.011673 0.010014 0.008395 0.006873 0.005486 0.004261 0.003210 0.002335 0.001628 0.001074 0.000656 0.000351 0.000138 -0.000003 -0.000091 -0.000140 -0.000162 -0.000166 -0.000159 -0.000146 -0.000129 -0.000111 -0.000094 -0.000078 -0.000063 -0.000050 -0.000039 -0.000031 -0.000024 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000007 -0.000011 -0.000015 -0.000018 -0.000020 -0.000019 -0.000014 -0.000003 0.000015 0.000045 0.000089 0.000154 0.000247 0.000376 0.000552 0.000787 0.001094 0.001486 0.001976 0.002573 0.003284 0.004112 0.005050 0.006082 0.007184 0.008318 0.009432 0.010466 0.011347 0.011997 0.012336 0.012286 0.011779 0.010762 0.009205 0.007103 0.004482 0.001400 -0.002048 -0.005740 -0.009522 -0.013220 -0.016649 -0.019618 -0.021949 -0.023485 -0.024102 -0.023722 -0.022322 -0.019933 -0.016650 -0.012619 -0.008041 -0.003155 0.001775 0.006472 0.010669 0.014120 0.016624 0.018031 0.018257 0.017290 0.015190 0.012085 0.008165 0.003669 -0.001135 -0.005960 -0.010524 -0.014566 -0.017862 -0.020233 -0.021562 -0.021794 -0.020938 -0.019066 -0.016301 -0.012813 -0.008799 -0.004475 -0.000059 0.004240 0.008236 0.011770 0.014724 0.017017 0.018612 0.019510 0.019747 0.019390 0.018527 0.017259 0.015695 0.013942 0.012099 0.010253 0.008478 0.006828 0.005344 0.004048 0.002951 0.002051 0.001337 0.000790 0.000388 0.000106 -0.000079 -0.000192 -0.000251 -0.000274 -0.000273 -0.000256 -0.000232 -0.000204 -0.000176 -0.000148 -0.000123 -0.000101 -0.000081 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000006 -0.000010 -0.000015 -0.000020 -0.000025 -0.000028 -0.000030 -0.000027 -0.000020 -0.000005 0.000021 0.000062 0.000124 0.000216 0.000346 0.000526 0.000770 0.001094 0.001511 0.002037 0.002684 0.003463 0.004376 0.005421 0.006584 0.007841 0.009152 0.010468 0.011723 0.012841 0.013740 0.014332 0.014533 0.014265 0.013469 0.012104 0.010157 0.007646 0.004624 0.001178 -0.002571 -0.006472 -0.010350 -0.014016 -0.017275 -0.019941 -0.021848 -0.022863 -0.022898 -0.021917 -0.019942 -0.017055 -0.013397 -0.009157 -0.004569 0.000108 0.004601 0.008645 0.011997 0.014454 0.015867 0.016151 0.015292 0.013348 0.010445 0.006770 0.002558 -0.001926 -0.006402 -0.010594 -0.014247 -0.017145 -0.019119 -0.020060 -0.019924 -0.018728 -0.016552 -0.013529 -0.009834 -0.005672 -0.001260 0.003181 0.007442 0.011339 0.014719 0.017470 0.019519 0.020839 0.021441 0.021371 0.020706 0.019544 0.017994 0.016171 0.014187 0.012146 0.010136 0.008229 0.006482 0.004930 0.003595 0.002482 0.001585 0.000890 0.000374 0.000010 -0.000228 -0.000370 -0.000439 -0.000458 -0.000444 -0.000411 -0.000367 -0.000320 -0.000274 -0.000231 -0.000191 -0.000157 -0.000127 -0.000101 -0.000079 -0.000062 -0.000048 -0.000037 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 -0.000001 -0.000004 -0.000008 -0.000013 -0.000020 -0.000026 -0.000033 -0.000040 -0.000044 -0.000046 -0.000043 -0.000033 -0.000013 0.000021 0.000076 0.000160 0.000284 0.000460 0.000705 0.001033 0.001464 0.002013 0.002696 0.003527 0.004511 0.005649 0.006928 0.008327 0.009807 0.011317 0.012791 0.014150 0.015307 0.016169 0.016645 0.016650 0.016115 0.014991 0.013254 0.010915 0.008017 0.004640 0.000901 -0.003055 -0.007053 -0.010904 -0.014411 -0.017382 -0.019644 -0.021054 -0.021515 -0.020979 -0.019457 -0.017018 -0.013791 -0.009957 -0.005737 -0.001383 0.002840 0.006672 0.009874 0.012247 0.013642 0.013975 0.013231 0.011463 0.008795 0.005408 0.001530 -0.002581 -0.006654 -0.010422 -0.013641 -0.016105 -0.017658 -0.018201 -0.017700 -0.016182 -0.013736 -0.010502 -0.006660 -0.002416 0.002009 0.006395 0.010539 0.014259 0.017412 0.019893 0.021639 0.022635 0.022902 0.022498 0.021509 0.020042 0.018214 0.016146 0.013953 0.011741 0.009598 0.007596 0.005788 0.004206 0.002868 0.001775 0.000915 0.000270 -0.000187 -0.000487 -0.000661 -0.000739 -0.000749 -0.000714 -0.000652 -0.000578 -0.000500 -0.000424 -0.000355 -0.000293 -0.000240 -0.000194 -0.000155 -0.000123 -0.000096 -0.000074 -0.000057 -0.000044 -0.000033 -0.000025 -0.000020 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 -0.000001 -0.000003 -0.000006 -0.000012 -0.000018 -0.000026 -0.000035 -0.000044 -0.000054 -0.000062 -0.000069 -0.000073 -0.000071 -0.000061 -0.000039 0.000003 0.000074 0.000183 0.000346 0.000579 0.000899 0.001327 0.001882 0.002583 0.003445 0.004479 0.005687 0.007061 0.008580 0.010209 0.011898 0.013579 0.015172 0.016588 0.017728 0.018496 0.018799 0.018560 0.017719 0.016245 0.014137 0.011429 0.008192 0.004534 0.000595 -0.003455 -0.007429 -0.011128 -0.014359 -0.016942 -0.018729 -0.019612 -0.019530 -0.018484 -0.016529 -0.013780 -0.010405 -0.006612 -0.002641 0.001253 0.004819 0.007827 0.010080 0.011434 0.011806 0.011177 0.009600 0.007191 0.004125 0.000620 -0.003076 -0.006705 -0.010013 -0.012770 -0.014781 -0.015905 -0.016056 -0.015209 -0.013403 -0.010734 -0.007347 -0.003426 0.000823 0.005180 0.009429 0.013373 0.016840 0.019693 0.021840 0.023231 0.023861 0.023763 0.023008 0.021690 0.019924 0.017833 0.015544 0.013173 0.010826 0.008591 0.006537 0.004712 0.003145 0.001847 0.000813 0.000028 -0.000532 -0.000900 -0.001109 -0.001195 -0.001190 -0.001123 -0.001020 -0.000899 -0.000774 -0.000654 -0.000544 -0.000447 -0.000364 -0.000294 -0.000235 -0.000186 -0.000146 -0.000114 -0.000088 -0.000067 -0.000051 -0.000039 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000002 -0.000005 -0.000009 -0.000016 -0.000024 -0.000033 -0.000045 -0.000057 -0.000071 -0.000085 -0.000099 -0.000112 -0.000121 -0.000125 -0.000118 -0.000095 -0.000047 0.000038 0.000176 0.000382 0.000678 0.001084 0.001624 0.002318 0.003186 0.004242 0.005490 0.006929 0.008539 0.010289 0.012130 0.013996 0.015807 0.017470 0.018885 0.019951 0.020568 0.020651 0.020132 0.018968 0.017147 0.014693 0.011666 0.008164 0.004319 0.000293 -0.003731 -0.007556 -0.010989 -0.013846 -0.015975 -0.017256 -0.017622 -0.017057 -0.015604 -0.013363 -0.010485 -0.007163 -0.003624 -0.000106 0.003149 0.005922 0.008024 0.009314 0.009711 0.009197 0.007818 0.005685 0.002962 -0.000144 -0.003399 -0.006560 -0.009388 -0.011669 -0.013226 -0.013930 -0.013709 -0.012552 -0.010505 -0.007672 -0.004202 -0.000278 0.003893 0.008098 0.012127 0.015790 0.018928 0.021416 0.023174 0.024165 0.024397 0.023917 0.022803 0.021161 0.019113 0.016786 0.014310 0.011801 0.009365 0.007087 0.005031 0.003239 0.001735 0.000522 -0.000408 -0.001078 -0.001518 -0.001764 -0.001855 -0.001828 -0.001719 -0.001559 -0.001374 -0.001182 -0.000997 -0.000828 -0.000678 -0.000550 -0.000442 -0.000352 -0.000279 -0.000220 -0.000171 -0.000133 -0.000102 -0.000077 -0.000058 -0.000044 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000013 -0.000021 -0.000030 -0.000042 -0.000057 -0.000073 -0.000092 -0.000113 -0.000135 -0.000159 -0.000183 -0.000205 -0.000220 -0.000224 -0.000206 -0.000155 -0.000057 0.000108 0.000360 0.000723 0.001222 0.001882 0.002724 0.003767 0.005021 0.006486 0.008149 0.009982 0.011939 0.013957 0.015957 0.017847 0.019523 0.020882 0.021818 0.022239 0.022069 0.021254 0.019771 0.017631 0.014883 0.011612 0.007940 0.004019 0.000026 -0.003849 -0.007413 -0.010484 -0.012902 -0.014545 -0.015331 -0.015236 -0.014285 -0.012563 -0.010202 -0.007381 -0.004305 -0.001200 0.001710 0.004215 0.006138 0.007344 0.007754 0.007348 0.006168 0.004318 0.001949 -0.000745 -0.003547 -0.006230 -0.008575 -0.010386 -0.011502 -0.011811 -0.011257 -0.009837 -0.007610 -0.004682 -0.001205 0.002639 0.006648 0.010615 0.014342 0.017649 0.020390 0.022455 0.023778 0.024336 0.024151 0.023281 0.021815 0.019867 0.017564 0.015038 0.012419 0.009822 0.007350 0.005082 0.003078 0.001373 -0.000017 -0.001094 -0.001876 -0.002391 -0.002674 -0.002768 -0.002713 -0.002551 -0.002319 -0.002050 -0.001770 -0.001497 -0.001244 -0.001019 -0.000824 -0.000660 -0.000525 -0.000415 -0.000325 -0.000254 -0.000197 -0.000151 -0.000116 -0.000088 -0.000066 -0.000049 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000017 -0.000026 -0.000038 -0.000052 -0.000070 -0.000091 -0.000116 -0.000145 -0.000178 -0.000216 -0.000258 -0.000302 -0.000345 -0.000382 -0.000404 -0.000401 -0.000355 -0.000250 -0.000062 0.000234 0.000665 0.001258 0.002040 0.003032 0.004249 0.005697 0.007368 0.009238 0.011266 0.013393 0.015544 0.017626 0.019538 0.021172 0.022422 0.023186 0.023382 0.022945 0.021841 0.020069 0.017663 0.014696 0.011276 0.007544 0.003666 -0.000175 -0.003791 -0.007002 -0.009646 -0.011595 -0.012760 -0.013102 -0.012635 -0.011424 -0.009585 -0.007274 -0.004681 -0.002009 0.000532 0.002747 0.004470 0.005574 0.005983 0.005676 0.004691 0.003121 0.001106 -0.001176 -0.003527 -0.005740 -0.007615 -0.008975 -0.009681 -0.009636 -0.008798 -0.007177 -0.004837 -0.001890 0.001513 0.005193 0.008956 0.012604 0.015953 0.018836 0.021122 0.022717 0.023571 0.023676 0.023067 0.021814 0.020015 0.017790 0.015271 0.012592 0.009881 0.007252 0.004801 0.002603 0.000708 -0.000855 -0.002079 -0.002974 -0.003564 -0.003885 -0.003978 -0.003889 -0.003664 -0.003347 -0.002976 -0.002584 -0.002198 -0.001835 -0.001508 -0.001222 -0.000979 -0.000776 -0.000611 -0.000479 -0.000373 -0.000289 -0.000222 -0.000170 -0.000129 -0.000097 -0.000073 -0.000054 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000014 -0.000021 -0.000032 -0.000046 -0.000064 -0.000085 -0.000111 -0.000143 -0.000181 -0.000227 -0.000281 -0.000344 -0.000415 -0.000492 -0.000570 -0.000642 -0.000696 -0.000719 -0.000690 -0.000588 -0.000384 -0.000052 0.000442 0.001125 0.002024 0.003159 0.004541 0.006168 0.008022 0.010068 0.012253 0.014505 0.016737 0.018847 0.020729 0.022273 0.023375 0.023942 0.023901 0.023209 0.021848 0.019841 0.017244 0.014151 0.010689 0.007013 0.003293 -0.000289 -0.003558 -0.006352 -0.008539 -0.010025 -0.010757 -0.010737 -0.010012 -0.008678 -0.006872 -0.004761 -0.002531 -0.000370 0.001543 0.003052 0.004040 0.004434 0.004215 0.003414 0.002115 0.000444 -0.001440 -0.003356 -0.005119 -0.006552 -0.007498 -0.007837 -0.007491 -0.006430 -0.004676 -0.002298 0.000588 0.003835 0.007270 0.010708 0.013964 0.016867 0.019269 0.021055 0.022149 0.022515 0.022161 0.021136 0.019518 0.017417 0.014956 0.012270 0.009493 0.006748 0.004147 0.001779 -0.000291 -0.002020 -0.003388 -0.004396 -0.005064 -0.005423 -0.005515 -0.005389 -0.005094 -0.004679 -0.004190 -0.003667 -0.003143 -0.002644 -0.002186 -0.001780 -0.001430 -0.001136 -0.000894 -0.000698 -0.000542 -0.000419 -0.000322 -0.000247 -0.000188 -0.000142 -0.000107 -0.000079 -0.000059 -0.000043 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000017 -0.000026 -0.000038 -0.000055 -0.000075 -0.000101 -0.000133 -0.000172 -0.000221 -0.000281 -0.000354 -0.000441 -0.000543 -0.000659 -0.000785 -0.000915 -0.001039 -0.001143 -0.001209 -0.001213 -0.001128 -0.000922 -0.000563 -0.000017 0.000745 0.001751 0.003015 0.004543 0.006324 0.008330 0.010514 0.012812 0.015140 0.017402 0.019492 0.021301 0.022719 0.023650 0.024013 0.023750 0.022834 0.021271 0.019102 0.016405 0.013291 0.009898 0.006387 0.002927 -0.000311 -0.003171 -0.005518 -0.007253 -0.008314 -0.008688 -0.008406 -0.007545 -0.006221 -0.004577 -0.002779 -0.000997 0.000609 0.001898 0.002760 0.003130 0.002985 0.002354 0.001308 -0.000040 -0.001548 -0.003058 -0.004406 -0.005437 -0.006017 -0.006044 -0.005458 -0.004242 -0.002428 -0.000090 0.002658 0.005671 0.008785 0.011827 0.014628 0.017033 0.018912 0.020169 0.020743 0.020618 0.019815 0.018395 0.016448 0.014086 0.011440 0.008643 0.005827 0.003112 0.000601 -0.001625 -0.003508 -0.005016 -0.006140 -0.006889 -0.007291 -0.007386 -0.007223 -0.006855 -0.006335 -0.005717 -0.005047 -0.004365 -0.003704 -0.003088 -0.002533 -0.002047 -0.001633 -0.001288 -0.001006 -0.000780 -0.000601 -0.000461 -0.000352 -0.000268 -0.000203 -0.000153 -0.000114 -0.000085 -0.000063 -0.000046 -0.000034 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000020 -0.000030 -0.000045 -0.000064 -0.000088 -0.000118 -0.000156 -0.000204 -0.000264 -0.000340 -0.000433 -0.000547 -0.000683 -0.000842 -0.001021 -0.001217 -0.001421 -0.001620 -0.001796 -0.001926 -0.001982 -0.001932 -0.001739 -0.001369 -0.000784 0.000044 0.001139 0.002512 0.004160 0.006064 0.008185 0.010466 0.012831 0.015190 0.017440 0.019471 0.021176 0.022451 0.023209 0.023382 0.022930 0.021844 0.020150 0.017907 0.015208 0.012177 0.008958 0.005708 0.002589 -0.000248 -0.002671 -0.004574 -0.005890 -0.006592 -0.006696 -0.006260 -0.005377 -0.004172 -0.002786 -0.001368 -0.000061 0.001008 0.001740 0.002075 0.001991 0.001511 0.000696 -0.000356 -0.001522 -0.002664 -0.003641 -0.004320 -0.004589 -0.004367 -0.003609 -0.002310 -0.000509 0.001715 0.004250 0.006959 0.009687 0.012277 0.014574 0.016444 0.017775 0.018489 0.018545 0.017942 0.016716 0.014937 0.012705 0.010136 0.007363 0.004517 0.001726 -0.000897 -0.003257 -0.005281 -0.006925 -0.008164 -0.009001 -0.009455 -0.009561 -0.009369 -0.008933 -0.008309 -0.007557 -0.006730 -0.005876 -0.005034 -0.004237 -0.003507 -0.002858 -0.002295 -0.001820 -0.001426 -0.001107 -0.000853 -0.000653 -0.000497 -0.000378 -0.000286 -0.000215 -0.000161 -0.000120 -0.000089 -0.000066 -0.000048 -0.000035 -0.000026 -0.000019 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000002 -0.000004 -0.000008 -0.000013 -0.000022 -0.000034 -0.000051 -0.000072 -0.000100 -0.000135 -0.000180 -0.000237 -0.000309 -0.000401 -0.000515 -0.000657 -0.000830 -0.001035 -0.001272 -0.001540 -0.001831 -0.002135 -0.002435 -0.002708 -0.002926 -0.003055 -0.003058 -0.002896 -0.002530 -0.001923 -0.001047 0.000118 0.001576 0.003316 0.005311 0.007510 0.009849 0.012243 0.014596 0.016801 0.018749 0.020337 0.021469 0.022070 0.022087 0.021497 0.020309 0.018565 0.016339 0.013736 0.010885 0.007927 0.005013 0.002286 -0.000123 -0.002109 -0.003598 -0.004552 -0.004973 -0.004901 -0.004410 -0.003600 -0.002592 -0.001513 -0.000490 0.000366 0.000969 0.001263 0.001226 0.000876 0.000266 -0.000523 -0.001386 -0.002206 -0.002863 -0.003249 -0.003270 -0.002865 -0.002003 -0.000691 0.001026 0.003067 0.005326 0.007672 0.009964 0.012059 0.013823 0.015138 0.015915 0.016093 0.015649 0.014599 0.012990 0.010902 0.008441 0.005727 0.002890 0.000061 -0.002641 -0.005110 -0.007261 -0.009032 -0.010390 -0.011322 -0.011840 -0.011974 -0.011767 -0.011275 -0.010558 -0.009678 -0.008694 -0.007663 -0.006631 -0.005637 -0.004712 -0.003876 -0.003140 -0.002508 -0.001977 -0.001540 -0.001188 -0.000910 -0.000692 -0.000524 -0.000395 -0.000297 -0.000223 -0.000167 -0.000124 -0.000092 -0.000068 -0.000050 -0.000036 -0.000027 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000008 -0.000015 -0.000024 -0.000038 -0.000056 -0.000080 -0.000112 -0.000152 -0.000203 -0.000269 -0.000353 -0.000461 -0.000598 -0.000768 -0.000978 -0.001231 -0.001529 -0.001872 -0.002256 -0.002672 -0.003104 -0.003532 -0.003927 -0.004255 -0.004478 -0.004552 -0.004436 -0.004089 -0.003475 -0.002568 -0.001354 0.000165 0.001971 0.004027 0.006274 0.008640 0.011033 0.013354 0.015496 0.017353 0.018826 0.019833 0.020309 0.020218 0.019552 0.018335 0.016624 0.014503 0.012082 0.009489 0.006859 0.004327 0.002018 0.000036 -0.001540 -0.002665 -0.003328 -0.003550 -0.003388 -0.002920 -0.002247 -0.001475 -0.000712 -0.000053 0.000426 0.000673 0.000671 0.000431 -0.000005 -0.000568 -0.001172 -0.001719 -0.002113 -0.002265 -0.002102 -0.001579 -0.000680 0.000579 0.002149 0.003950 0.005880 0.007820 0.009642 0.011220 0.012439 0.013201 0.013436 0.013104 0.012198 0.010746 0.008809 0.006473 0.003849 0.001057 -0.001774 -0.004522 -0.007072 -0.009330 -0.011221 -0.012697 -0.013734 -0.014332 -0.014512 -0.014313 -0.013788 -0.012997 -0.012006 -0.010879 -0.009677 -0.008455 -0.007261 -0.006131 -0.005094 -0.004166 -0.003357 -0.002666 -0.002091 -0.001620 -0.001242 -0.000945 -0.000714 -0.000538 -0.000403 -0.000302 -0.000225 -0.000168 -0.000125 -0.000093 -0.000069 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000016 -0.000026 -0.000041 -0.000061 -0.000087 -0.000122 -0.000167 -0.000225 -0.000299 -0.000396 -0.000519 -0.000677 -0.000875 -0.001121 -0.001421 -0.001780 -0.002199 -0.002678 -0.003208 -0.003777 -0.004366 -0.004947 -0.005486 -0.005943 -0.006275 -0.006434 -0.006376 -0.006059 -0.005449 -0.004525 -0.003278 -0.001715 0.000137 0.002231 0.004504 0.006875 0.009250 0.011527 0.013601 0.015370 0.016747 0.017656 0.018050 0.017905 0.017227 0.016054 0.014451 0.012510 0.010341 0.008063 0.005802 0.003673 0.001778 0.000198 -0.001015 -0.001838 -0.002281 -0.002379 -0.002195 -0.001806 -0.001300 -0.000766 -0.000285 0.000078 0.000279 0.000300 0.000148 -0.000143 -0.000518 -0.000909 -0.001236 -0.001423 -0.001401 -0.001117 -0.000539 0.000337 0.001487 0.002858 0.004374 0.005940 0.007448 0.008785 0.009843 0.010527 0.010758 0.010486 0.009688 0.008372 0.006581 0.004382 0.001870 -0.000845 -0.003643 -0.006401 -0.009003 -0.011344 -0.013341 -0.014933 -0.016081 -0.016774 -0.017024 -0.016861 -0.016333 -0.015500 -0.014426 -0.013180 -0.011828 -0.010432 -0.009047 -0.007716 -0.006475 -0.005348 -0.004350 -0.003485 -0.002754 -0.002147 -0.001654 -0.001261 -0.000953 -0.000716 -0.000535 -0.000399 -0.000297 -0.000221 -0.000164 -0.000122 -0.000091 -0.000068 -0.000050 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000009 -0.000016 -0.000027 -0.000043 -0.000065 -0.000093 -0.000131 -0.000180 -0.000244 -0.000326 -0.000433 -0.000572 -0.000749 -0.000973 -0.001253 -0.001598 -0.002014 -0.002507 -0.003076 -0.003719 -0.004424 -0.005173 -0.005941 -0.006694 -0.007392 -0.007989 -0.008437 -0.008686 -0.008689 -0.008406 -0.007806 -0.006871 -0.005598 -0.004002 -0.002117 0.000004 0.002290 0.004656 0.007005 0.009236 0.011247 0.012944 0.014247 0.015095 0.015451 0.015305 0.014675 0.013609 0.012178 0.010474 0.008602 0.006673 0.004794 0.003062 0.001558 0.000337 -0.000569 -0.001157 -0.001447 -0.001482 -0.001322 -0.001037 -0.000698 -0.000371 -0.000111 0.000045 0.000079 -0.000004 -0.000179 -0.000405 -0.000627 -0.000785 -0.000820 -0.000681 -0.000331 0.000247 0.001047 0.002042 0.003176 0.004379 0.005563 0.006632 0.007490 0.008047 0.008225 0.007968 0.007241 0.006038 0.004383 0.002325 -0.000057 -0.002668 -0.005398 -0.008130 -0.010747 -0.013144 -0.015227 -0.016923 -0.018185 -0.018987 -0.019329 -0.019232 -0.018737 -0.017898 -0.016781 -0.015453 -0.013986 -0.012446 -0.010893 -0.009380 -0.007948 -0.006628 -0.005442 -0.004400 -0.003505 -0.002753 -0.002133 -0.001632 -0.001236 -0.000927 -0.000692 -0.000514 -0.000381 -0.000282 -0.000209 -0.000155 -0.000116 -0.000086 -0.000065 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000004 -0.000009 -0.000017 -0.000028 -0.000045 -0.000067 -0.000097 -0.000137 -0.000190 -0.000258 -0.000348 -0.000464 -0.000615 -0.000808 -0.001055 -0.001366 -0.001750 -0.002219 -0.002778 -0.003432 -0.004179 -0.005011 -0.005912 -0.006859 -0.007819 -0.008752 -0.009612 -0.010349 -0.010909 -0.011241 -0.011300 -0.011045 -0.010449 -0.009500 -0.008201 -0.006574 -0.004659 -0.002516 -0.000221 0.002137 0.004461 0.006650 0.008609 0.010252 0.011507 0.012327 0.012685 0.012583 0.012051 0.011140 0.009925 0.008494 0.006944 0.005371 0.003865 0.002505 0.001348 0.000433 -0.000227 -0.000639 -0.000831 -0.000845 -0.000734 -0.000552 -0.000353 -0.000181 -0.000066 -0.000025 -0.000057 -0.000144 -0.000255 -0.000351 -0.000387 -0.000321 -0.000116 0.000250 0.000782 0.001468 0.002275 0.003151 0.004029 0.004831 0.005475 0.005879 0.005973 0.005697 0.005011 0.003898 0.002368 0.000454 -0.001784 -0.004266 -0.006894 -0.009561 -0.012156 -0.014571 -0.016710 -0.018493 -0.019861 -0.020777 -0.021228 -0.021225 -0.020799 -0.019998 -0.018882 -0.017521 -0.015984 -0.014342 -0.012661 -0.010998 -0.009403 -0.007913 -0.006556 -0.005347 -0.004295 -0.003398 -0.002650 -0.002037 -0.001547 -0.001161 -0.000864 -0.000639 -0.000471 -0.000346 -0.000255 -0.000189 -0.000140 -0.000105 -0.000078 -0.000059 -0.000044 -0.000033 -0.000025 -0.000018 -0.000014 -0.000011 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 -0.000000 -0.000004 -0.000009 -0.000017 -0.000028 -0.000045 -0.000068 -0.000099 -0.000140 -0.000195 -0.000267 -0.000362 -0.000485 -0.000645 -0.000852 -0.001117 -0.001452 -0.001869 -0.002380 -0.002996 -0.003721 -0.004558 -0.005502 -0.006538 -0.007646 -0.008795 -0.009946 -0.011054 -0.012065 -0.012927 -0.013583 -0.013981 -0.014076 -0.013833 -0.013228 -0.012253 -0.010918 -0.009253 -0.007305 -0.005139 -0.002836 -0.000486 0.001814 0.003967 0.005884 0.007486 0.008715 0.009533 0.009925 0.009903 0.009502 0.008778 0.007802 0.006658 0.005429 0.004198 0.003037 0.002006 0.001145 0.000478 0.000007 -0.000282 -0.000416 -0.000432 -0.000370 -0.000272 -0.000170 -0.000091 -0.000049 -0.000044 -0.000067 -0.000096 -0.000103 -0.000058 0.000067 0.000295 0.000636 0.001089 0.001634 0.002236 0.002847 0.003406 0.003845 0.004095 0.004092 0.003779 0.003115 0.002077 0.000663 -0.001106 -0.003188 -0.005516 -0.008009 -0.010571 -0.013099 -0.015490 -0.017647 -0.019487 -0.020941 -0.021964 -0.022531 -0.022641 -0.022315 -0.021592 -0.020525 -0.019180 -0.017627 -0.015937 -0.014179 -0.012415 -0.010699 -0.009076 -0.007579 -0.006230 -0.005042 -0.004016 -0.003150 -0.002433 -0.001853 -0.001391 -0.001033 -0.000760 -0.000555 -0.000404 -0.000295 -0.000216 -0.000159 -0.000118 -0.000088 -0.000067 -0.000050 -0.000038 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000001 -0.000001 -0.000004 -0.000009 -0.000017 -0.000028 -0.000044 -0.000066 -0.000098 -0.000139 -0.000195 -0.000269 -0.000366 -0.000494 -0.000660 -0.000876 -0.001153 -0.001504 -0.001944 -0.002487 -0.003144 -0.003924 -0.004831 -0.005863 -0.007009 -0.008251 -0.009560 -0.010899 -0.012224 -0.013483 -0.014619 -0.015576 -0.016297 -0.016731 -0.016835 -0.016578 -0.015940 -0.014921 -0.013538 -0.011827 -0.009840 -0.007650 -0.005340 -0.003001 -0.000728 0.001388 0.003265 0.004835 0.006050 0.006881 0.007326 0.007404 0.007152 0.006627 0.005895 0.005029 0.004102 0.003180 0.002321 0.001567 0.000947 0.000472 0.000139 -0.000065 -0.000165 -0.000188 -0.000163 -0.000116 -0.000065 -0.000024 0.000005 0.000027 0.000054 0.000103 0.000193 0.000342 0.000561 0.000850 0.001201 0.001592 0.001988 0.002343 0.002605 0.002717 0.002622 0.002271 0.001623 0.000653 -0.000648 -0.002269 -0.004181 -0.006334 -0.008658 -0.011074 -0.013488 -0.015806 -0.017934 -0.019787 -0.021294 -0.022402 -0.023075 -0.023304 -0.023097 -0.022483 -0.021508 -0.020229 -0.018715 -0.017034 -0.015257 -0.013449 -0.011668 -0.009963 -0.008372 -0.006924 -0.005634 -0.004511 -0.003553 -0.002752 -0.002098 -0.001574 -0.001163 -0.000848 -0.000612 -0.000439 -0.000314 -0.000225 -0.000163 -0.000119 -0.000089 -0.000067 -0.000050 -0.000038 -0.000029 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000001 -0.000000 -0.000004 -0.000008 -0.000015 -0.000026 -0.000041 -0.000063 -0.000093 -0.000134 -0.000189 -0.000263 -0.000360 -0.000489 -0.000657 -0.000875 -0.001157 -0.001515 -0.001967 -0.002525 -0.003206 -0.004019 -0.004971 -0.006062 -0.007285 -0.008624 -0.010053 -0.011539 -0.013039 -0.014502 -0.015872 -0.017091 -0.018100 -0.018845 -0.019276 -0.019353 -0.019050 -0.018355 -0.017273 -0.015828 -0.014064 -0.012040 -0.009832 -0.007524 -0.005208 -0.002973 -0.000904 0.000927 0.002462 0.003663 0.004513 0.005018 0.005199 0.005097 0.004764 0.004260 0.003647 0.002986 0.002329 0.001719 0.001187 0.000753 0.000421 0.000188 0.000042 -0.000034 -0.000058 -0.000047 -0.000017 0.000022 0.000066 0.000116 0.000177 0.000258 0.000368 0.000515 0.000701 0.000921 0.001161 0.001398 0.001598 0.001722 0.001724 0.001558 0.001181 0.000556 -0.000343 -0.001528 -0.002995 -0.004725 -0.006680 -0.008805 -0.011034 -0.013286 -0.015477 -0.017521 -0.019335 -0.020848 -0.022002 -0.022756 -0.023091 -0.023004 -0.022515 -0.021659 -0.020487 -0.019060 -0.017444 -0.015708 -0.013917 -0.012131 -0.010404 -0.008777 -0.007282 -0.005940 -0.004763 -0.003752 -0.002902 -0.002204 -0.001642 -0.001200 -0.000861 -0.000607 -0.000422 -0.000291 -0.000200 -0.000138 -0.000097 -0.000070 -0.000051 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 -0.000000 -0.000003 -0.000007 -0.000013 -0.000023 -0.000036 -0.000056 -0.000084 -0.000123 -0.000176 -0.000247 -0.000342 -0.000467 -0.000632 -0.000847 -0.001125 -0.001480 -0.001928 -0.002486 -0.003168 -0.003988 -0.004955 -0.006070 -0.007329 -0.008721 -0.010222 -0.011803 -0.013423 -0.015035 -0.016584 -0.018012 -0.019261 -0.020271 -0.020991 -0.021375 -0.021388 -0.021009 -0.020234 -0.019075 -0.017564 -0.015752 -0.013703 -0.011494 -0.009211 -0.006941 -0.004767 -0.002765 -0.000998 0.000489 0.001669 0.002531 0.003088 0.003363 0.003395 0.003233 0.002926 0.002527 0.002085 0.001640 0.001225 0.000862 0.000564 0.000336 0.000176 0.000075 0.000024 0.000012 0.000029 0.000067 0.000120 0.000186 0.000265 0.000359 0.000471 0.000599 0.000740 0.000884 0.001016 0.001111 0.001139 0.001067 0.000857 0.000474 -0.000114 -0.000931 -0.001992 -0.003295 -0.004830 -0.006567 -0.008466 -0.010470 -0.012514 -0.014525 -0.016426 -0.018142 -0.019603 -0.020751 -0.021542 -0.021948 -0.021962 -0.021593 -0.020866 -0.019825 -0.018520 -0.017013 -0.015370 -0.013653 -0.011924 -0.010235 -0.008633 -0.007152 -0.005815 -0.004638 -0.003624 -0.002772 -0.002072 -0.001510 -0.001070 -0.000736 -0.000489 -0.000312 -0.000191 -0.000112 -0.000062 -0.000034 -0.000018 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000005 -0.000010 -0.000018 -0.000029 -0.000047 -0.000072 -0.000107 -0.000156 -0.000222 -0.000310 -0.000429 -0.000584 -0.000788 -0.001053 -0.001392 -0.001822 -0.002360 -0.003021 -0.003820 -0.004766 -0.005865 -0.007116 -0.008509 -0.010027 -0.011642 -0.013319 -0.015014 -0.016675 -0.018247 -0.019672 -0.020891 -0.021849 -0.022496 -0.022791 -0.022708 -0.022231 -0.021364 -0.020128 -0.018562 -0.016722 -0.014675 -0.012500 -0.010277 -0.008089 -0.006009 -0.004104 -0.002424 -0.001005 0.000135 0.000993 0.001582 0.001929 0.002069 0.002041 0.001891 0.001659 0.001384 0.001098 0.000825 0.000585 0.000386 0.000234 0.000129 0.000068 0.000046 0.000057 0.000094 0.000153 0.000228 0.000315 0.000410 0.000511 0.000613 0.000706 0.000778 0.000813 0.000788 0.000677 0.000453 0.000088 -0.000446 -0.001169 -0.002093 -0.003224 -0.004551 -0.006056 -0.007705 -0.009455 -0.011251 -0.013033 -0.014735 -0.016290 -0.017635 -0.018714 -0.019484 -0.019913 -0.019988 -0.019710 -0.019099 -0.018187 -0.017018 -0.015648 -0.014133 -0.012536 -0.010914 -0.009321 -0.007802 -0.006394 -0.005123 -0.004004 -0.003045 -0.002243 -0.001592 -0.001078 -0.000685 -0.000395 -0.000190 -0.000053 0.000031 0.000076 0.000095 0.000095 0.000086 0.000072 0.000058 0.000044 0.000033 0.000024 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000005 -0.000011 -0.000020 -0.000034 -0.000055 -0.000085 -0.000128 -0.000186 -0.000266 -0.000372 -0.000513 -0.000698 -0.000939 -0.001250 -0.001646 -0.002143 -0.002757 -0.003504 -0.004394 -0.005435 -0.006628 -0.007968 -0.009442 -0.011025 -0.012689 -0.014394 -0.016093 -0.017735 -0.019263 -0.020621 -0.021753 -0.022608 -0.023141 -0.023319 -0.023120 -0.022539 -0.021588 -0.020294 -0.018703 -0.016874 -0.014875 -0.012780 -0.010665 -0.008603 -0.006657 -0.004883 -0.003320 -0.001995 -0.000920 -0.000092 0.000504 0.000891 0.001101 0.001168 0.001127 0.001013 0.000855 0.000679 0.000506 0.000350 0.000222 0.000127 0.000069 0.000047 0.000057 0.000097 0.000159 0.000237 0.000326 0.000417 0.000504 0.000577 0.000627 0.000638 0.000595 0.000479 0.000268 -0.000058 -0.000521 -0.001137 -0.001917 -0.002867 -0.003980 -0.005241 -0.006627 -0.008101 -0.009620 -0.011134 -0.012588 -0.013926 -0.015093 -0.016037 -0.016720 -0.017109 -0.017188 -0.016955 -0.016423 -0.015616 -0.014573 -0.013339 -0.011968 -0.010515 -0.009035 -0.007579 -0.006191 -0.004907 -0.003754 -0.002750 -0.001901 -0.001207 -0.000660 -0.000246 0.000050 0.000248 0.000366 0.000422 0.000433 0.000413 0.000373 0.000323 0.000270 0.000219 0.000172 0.000133 0.000100 0.000075 0.000056 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000001 -0.000003 -0.000009 -0.000019 -0.000035 -0.000059 -0.000093 -0.000142 -0.000208 -0.000298 -0.000418 -0.000576 -0.000784 -0.001053 -0.001397 -0.001833 -0.002375 -0.003038 -0.003836 -0.004775 -0.005862 -0.007093 -0.008459 -0.009944 -0.011522 -0.013160 -0.014818 -0.016449 -0.018001 -0.019422 -0.020658 -0.021657 -0.022373 -0.022769 -0.022818 -0.022507 -0.021839 -0.020833 -0.019523 -0.017957 -0.016194 -0.014300 -0.012342 -0.010388 -0.008500 -0.006730 -0.005123 -0.003710 -0.002509 -0.001526 -0.000756 -0.000186 0.000207 0.000448 0.000566 0.000590 0.000548 0.000463 0.000358 0.000250 0.000154 0.000078 0.000031 0.000014 0.000028 0.000071 0.000136 0.000217 0.000304 0.000390 0.000463 0.000513 0.000528 0.000495 0.000398 0.000223 -0.000047 -0.000426 -0.000928 -0.001560 -0.002327 -0.003225 -0.004242 -0.005359 -0.006548 -0.007774 -0.008996 -0.010169 -0.011246 -0.012181 -0.012931 -0.013461 -0.013744 -0.013762 -0.013512 -0.013003 -0.012256 -0.011302 -0.010181 -0.008941 -0.007632 -0.006303 -0.005003 -0.003773 -0.002648 -0.001654 -0.000808 -0.000117 0.000420 0.000813 0.001074 0.001221 0.001276 0.001258 0.001188 0.001082 0.000956 0.000823 0.000691 0.000567 0.000456 0.000359 0.000278 0.000213 0.000160 0.000120 0.000090 0.000068 0.000051 0.000039 0.000029 0.000022 0.000015 0.000010 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000004 -0.000002 -0.000012 -0.000028 -0.000052 -0.000088 -0.000138 -0.000207 -0.000300 -0.000424 -0.000587 -0.000801 -0.001078 -0.001432 -0.001878 -0.002428 -0.003097 -0.003894 -0.004826 -0.005893 -0.007092 -0.008411 -0.009831 -0.011326 -0.012864 -0.014403 -0.015900 -0.017306 -0.018570 -0.019645 -0.020484 -0.021047 -0.021306 -0.021240 -0.020846 -0.020133 -0.019125 -0.017860 -0.016384 -0.014754 -0.013029 -0.011267 -0.009527 -0.007858 -0.006303 -0.004898 -0.003663 -0.002614 -0.001750 -0.001068 -0.000554 -0.000190 0.000046 0.000177 0.000227 0.000220 0.000175 0.000113 0.000048 -0.000006 -0.000040 -0.000047 -0.000027 0.000020 0.000089 0.000171 0.000258 0.000339 0.000402 0.000437 0.000431 0.000372 0.000248 0.000046 -0.000243 -0.000629 -0.001116 -0.001707 -0.002398 -0.003179 -0.004036 -0.004945 -0.005877 -0.006800 -0.007675 -0.008466 -0.009134 -0.009645 -0.009969 -0.010084 -0.009976 -0.009643 -0.009093 -0.008344 -0.007425 -0.006371 -0.005224 -0.004031 -0.002836 -0.001684 -0.000613 0.000342 0.001159 0.001823 0.002326 0.002671 0.002869 0.002935 0.002890 0.002755 0.002554 0.002309 0.002040 0.001765 0.001497 0.001246 0.001018 0.000818 0.000647 0.000504 0.000387 0.000294 0.000222 0.000166 0.000124 0.000093 0.000070 0.000053 0.000039 0.000029 0.000021 0.000014 0.000009 0.000005 0.000002 -0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000018 0.000018 0.000014 0.000007 -0.000006 -0.000027 -0.000058 -0.000101 -0.000161 -0.000243 -0.000353 -0.000501 -0.000696 -0.000950 -0.001276 -0.001686 -0.002194 -0.002811 -0.003544 -0.004398 -0.005373 -0.006465 -0.007660 -0.008942 -0.010284 -0.011656 -0.013019 -0.014333 -0.015553 -0.016635 -0.017534 -0.018213 -0.018638 -0.018787 -0.018649 -0.018226 -0.017532 -0.016593 -0.015445 -0.014132 -0.012702 -0.011207 -0.009696 -0.008214 -0.006802 -0.005495 -0.004317 -0.003285 -0.002409 -0.001688 -0.001117 -0.000685 -0.000377 -0.000176 -0.000061 -0.000013 -0.000011 -0.000038 -0.000075 -0.000109 -0.000129 -0.000127 -0.000100 -0.000049 0.000023 0.000107 0.000195 0.000275 0.000335 0.000364 0.000350 0.000284 0.000156 -0.000042 -0.000315 -0.000667 -0.001096 -0.001597 -0.002163 -0.002779 -0.003427 -0.004082 -0.004716 -0.005300 -0.005801 -0.006190 -0.006438 -0.006521 -0.006425 -0.006139 -0.005664 -0.005009 -0.004194 -0.003244 -0.002194 -0.001084 0.000044 0.001148 0.002186 0.003123 0.003928 0.004578 0.005061 0.005370 0.005511 0.005496 0.005342 0.005072 0.004712 0.004290 0.003830 0.003356 0.002888 0.002443 0.002033 0.001665 0.001342 0.001067 0.000836 0.000647 0.000495 0.000375 0.000282 0.000211 0.000157 0.000117 0.000088 0.000066 0.000049 0.000036 0.000026 0.000018 0.000011 0.000006 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000033 0.000038 0.000042 0.000044 0.000044 0.000040 0.000032 0.000017 -0.000005 -0.000039 -0.000088 -0.000159 -0.000259 -0.000397 -0.000585 -0.000833 -0.001153 -0.001556 -0.002054 -0.002652 -0.003357 -0.004168 -0.005081 -0.006087 -0.007168 -0.008303 -0.009463 -0.010616 -0.011724 -0.012749 -0.013650 -0.014391 -0.014939 -0.015270 -0.015366 -0.015223 -0.014845 -0.014247 -0.013453 -0.012497 -0.011414 -0.010245 -0.009030 -0.007810 -0.006619 -0.005490 -0.004449 -0.003514 -0.002697 -0.002006 -0.001441 -0.000996 -0.000664 -0.000432 -0.000284 -0.000204 -0.000174 -0.000177 -0.000196 -0.000216 -0.000225 -0.000216 -0.000183 -0.000127 -0.000052 0.000035 0.000125 0.000207 0.000269 0.000301 0.000292 0.000235 0.000124 -0.000046 -0.000275 -0.000561 -0.000899 -0.001278 -0.001685 -0.002103 -0.002512 -0.002888 -0.003205 -0.003437 -0.003558 -0.003545 -0.003381 -0.003054 -0.002560 -0.001902 -0.001093 -0.000154 0.000888 0.001998 0.003137 0.004265 0.005339 0.006322 0.007177 0.007876 0.008398 0.008730 0.008869 0.008821 0.008600 0.008226 0.007725 0.007126 0.006460 0.005758 0.005047 0.004353 0.003695 0.003087 0.002541 0.002062 0.001649 0.001302 0.001015 0.000782 0.000596 0.000450 0.000338 0.000252 0.000187 0.000139 0.000104 0.000077 0.000057 0.000042 0.000030 0.000021 0.000013 0.000008 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000038 0.000048 0.000059 0.000071 0.000084 0.000097 0.000112 0.000128 0.000145 0.000164 0.000183 0.000200 0.000214 0.000218 0.000208 0.000173 0.000105 -0.000007 -0.000173 -0.000407 -0.000718 -0.001115 -0.001604 -0.002190 -0.002870 -0.003638 -0.004481 -0.005381 -0.006315 -0.007254 -0.008165 -0.009016 -0.009772 -0.010403 -0.010880 -0.011185 -0.011305 -0.011237 -0.010984 -0.010561 -0.009985 -0.009284 -0.008485 -0.007618 -0.006717 -0.005809 -0.004924 -0.004085 -0.003313 -0.002621 -0.002020 -0.001515 -0.001108 -0.000795 -0.000568 -0.000418 -0.000331 -0.000292 -0.000286 -0.000296 -0.000310 -0.000313 -0.000300 -0.000264 -0.000206 -0.000128 -0.000038 0.000055 0.000141 0.000210 0.000251 0.000257 0.000222 0.000142 0.000017 -0.000149 -0.000350 -0.000576 -0.000813 -0.001044 -0.001252 -0.001413 -0.001507 -0.001508 -0.001396 -0.001152 -0.000760 -0.000213 0.000490 0.001344 0.002331 0.003430 0.004610 0.005835 0.007065 0.008258 0.009372 0.010368 0.011210 0.011870 0.012326 0.012566 0.012587 0.012395 0.012005 0.011441 0.010729 0.009904 0.008999 0.008050 0.007091 0.006150 0.005254 0.004422 0.003667 0.002998 0.002418 0.001924 0.001512 0.001175 0.000902 0.000686 0.000517 0.000387 0.000288 0.000214 0.000158 0.000117 0.000087 0.000064 0.000047 0.000033 0.000023 0.000015 0.000009 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000049 0.000063 0.000079 0.000099 0.000123 0.000151 0.000185 0.000227 0.000277 0.000339 0.000414 0.000503 0.000606 0.000720 0.000844 0.000971 0.001093 0.001202 0.001287 0.001334 0.001331 0.001265 0.001123 0.000895 0.000573 0.000155 -0.000357 -0.000956 -0.001628 -0.002354 -0.003110 -0.003868 -0.004599 -0.005275 -0.005868 -0.006355 -0.006718 -0.006946 -0.007034 -0.006982 -0.006798 -0.006495 -0.006091 -0.005605 -0.005060 -0.004479 -0.003884 -0.003297 -0.002736 -0.002218 -0.001755 -0.001356 -0.001027 -0.000769 -0.000580 -0.000455 -0.000383 -0.000354 -0.000352 -0.000365 -0.000379 -0.000383 -0.000370 -0.000334 -0.000275 -0.000197 -0.000105 -0.000009 0.000082 0.000160 0.000214 0.000240 0.000233 0.000193 0.000123 0.000028 -0.000080 -0.000188 -0.000280 -0.000337 -0.000338 -0.000263 -0.000090 0.000200 0.000625 0.001198 0.001927 0.002810 0.003840 0.005000 0.006264 0.007600 0.008971 0.010334 0.011646 0.012861 0.013939 0.014842 0.015540 0.016008 0.016233 0.016211 0.015946 0.015454 0.014759 0.013888 0.012879 0.011770 0.010598 0.009403 0.008221 0.007083 0.006014 0.005033 0.004154 0.003382 0.002717 0.002155 0.001688 0.001308 0.001002 0.000761 0.000572 0.000427 0.000317 0.000234 0.000173 0.000127 0.000094 0.000069 0.000050 0.000036 0.000025 0.000017 0.000011 0.000006 0.000003 0.000002 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000017 0.000024 0.000032 0.000044 0.000058 0.000076 0.000099 0.000126 0.000161 0.000204 0.000258 0.000325 0.000410 0.000516 0.000648 0.000808 0.001001 0.001228 0.001487 0.001777 0.002093 0.002426 0.002765 0.003099 0.003410 0.003683 0.003898 0.004040 0.004091 0.004040 0.003879 0.003603 0.003218 0.002731 0.002159 0.001522 0.000845 0.000153 -0.000528 -0.001171 -0.001755 -0.002260 -0.002672 -0.002981 -0.003183 -0.003280 -0.003277 -0.003183 -0.003011 -0.002777 -0.002497 -0.002190 -0.001872 -0.001559 -0.001265 -0.001003 -0.000781 -0.000606 -0.000479 -0.000399 -0.000360 -0.000354 -0.000369 -0.000393 -0.000415 -0.000426 -0.000417 -0.000385 -0.000329 -0.000253 -0.000162 -0.000064 0.000032 0.000118 0.000186 0.000232 0.000255 0.000255 0.000239 0.000215 0.000197 0.000199 0.000241 0.000343 0.000525 0.000807 0.001210 0.001750 0.002439 0.003287 0.004293 0.005450 0.006741 0.008141 0.009619 0.011134 0.012643 0.014099 0.015456 0.016668 0.017695 0.018502 0.019062 0.019357 0.019379 0.019131 0.018625 0.017882 0.016933 0.015813 0.014562 0.013223 0.011838 0.010448 0.009090 0.007797 0.006593 0.005498 0.004523 0.003671 0.002942 0.002328 0.001821 0.001408 0.001078 0.000816 0.000613 0.000457 0.000338 0.000249 0.000183 0.000134 0.000098 0.000072 0.000052 0.000037 0.000026 0.000018 0.000012 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000036 0.000049 0.000066 0.000088 0.000116 0.000151 0.000196 0.000253 0.000326 0.000419 0.000538 0.000687 0.000874 0.001105 0.001385 0.001720 0.002112 0.002560 0.003063 0.003613 0.004201 0.004812 0.005430 0.006033 0.006598 0.007102 0.007522 0.007834 0.008022 0.008072 0.007978 0.007739 0.007362 0.006861 0.006254 0.005565 0.004819 0.004043 0.003263 0.002506 0.001794 0.001146 0.000578 0.000099 -0.000284 -0.000572 -0.000768 -0.000880 -0.000918 -0.000897 -0.000831 -0.000736 -0.000626 -0.000515 -0.000416 -0.000338 -0.000288 -0.000267 -0.000272 -0.000299 -0.000338 -0.000381 -0.000417 -0.000438 -0.000438 -0.000414 -0.000364 -0.000292 -0.000204 -0.000107 -0.000010 0.000081 0.000160 0.000224 0.000272 0.000307 0.000338 0.000375 0.000431 0.000526 0.000678 0.000907 0.001235 0.001681 0.002262 0.002992 0.003882 0.004933 0.006143 0.007497 0.008973 0.010540 0.012161 0.013791 0.015382 0.016886 0.018255 0.019443 0.020412 0.021129 0.021570 0.021723 0.021584 0.021162 0.020472 0.019543 0.018409 0.017108 0.015685 0.014184 0.012651 0.011127 0.009650 0.008253 0.006961 0.005792 0.004754 0.003852 0.003082 0.002436 0.001903 0.001470 0.001124 0.000851 0.000638 0.000475 0.000351 0.000258 0.000189 0.000138 0.000100 0.000073 0.000053 0.000038 0.000027 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000015 0.000020 0.000028 0.000039 0.000054 0.000073 0.000098 0.000130 0.000172 0.000227 0.000298 0.000389 0.000506 0.000655 0.000845 0.001083 0.001379 0.001742 0.002177 0.002691 0.003287 0.003963 0.004714 0.005530 0.006399 0.007300 0.008209 0.009099 0.009941 0.010703 0.011355 0.011870 0.012226 0.012408 0.012405 0.012217 0.011850 0.011319 0.010644 0.009847 0.008959 0.008009 0.007028 0.006047 0.005095 0.004195 0.003369 0.002631 0.001992 0.001456 0.001023 0.000686 0.000436 0.000261 0.000147 0.000077 0.000037 0.000012 -0.000011 -0.000041 -0.000083 -0.000137 -0.000201 -0.000269 -0.000334 -0.000387 -0.000422 -0.000433 -0.000418 -0.000377 -0.000313 -0.000232 -0.000140 -0.000044 0.000048 0.000132 0.000206 0.000271 0.000332 0.000395 0.000475 0.000584 0.000743 0.000971 0.001287 0.001712 0.002265 0.002960 0.003811 0.004824 0.005998 0.007327 0.008793 0.010369 0.012023 0.013712 0.015390 0.017007 0.018515 0.019865 0.021014 0.021923 0.022564 0.022915 0.022967 0.022719 0.022183 0.021380 0.020339 0.019097 0.017696 0.016180 0.014596 0.012988 0.011400 0.009868 0.008425 0.007095 0.005895 0.004834 0.003913 0.003129 0.002472 0.001931 0.001491 0.001140 0.000862 0.000646 0.000480 0.000354 0.000259 0.000189 0.000138 0.000100 0.000073 0.000052 0.000037 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000021 0.000030 0.000041 0.000056 0.000077 0.000105 0.000141 0.000190 0.000253 0.000335 0.000442 0.000580 0.000757 0.000983 0.001267 0.001621 0.002056 0.002580 0.003201 0.003925 0.004752 0.005678 0.006695 0.007788 0.008936 0.010112 0.011285 0.012420 0.013481 0.014429 0.015230 0.015854 0.016276 0.016480 0.016458 0.016211 0.015747 0.015085 0.014247 0.013264 0.012168 0.010996 0.009785 0.008572 0.007388 0.006264 0.005223 0.004282 0.003454 0.002744 0.002150 0.001666 0.001281 0.000983 0.000754 0.000580 0.000442 0.000327 0.000223 0.000123 0.000022 -0.000078 -0.000174 -0.000260 -0.000332 -0.000381 -0.000406 -0.000402 -0.000372 -0.000318 -0.000246 -0.000162 -0.000072 0.000016 0.000099 0.000175 0.000246 0.000317 0.000396 0.000495 0.000631 0.000820 0.001083 0.001438 0.001905 0.002501 0.003240 0.004134 0.005186 0.006396 0.007754 0.009241 0.010830 0.012486 0.014166 0.015824 0.017413 0.018882 0.020185 0.021282 0.022135 0.022718 0.023012 0.023008 0.022710 0.022130 0.021289 0.020218 0.018953 0.017537 0.016014 0.014429 0.012826 0.011247 0.009728 0.008299 0.006985 0.005802 0.004756 0.003850 0.003079 0.002433 0.001901 0.001469 0.001123 0.000850 0.000637 0.000473 0.000348 0.000255 0.000186 0.000135 0.000097 0.000070 0.000051 0.000036 0.000026 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000022 0.000030 0.000042 0.000058 0.000080 0.000109 0.000149 0.000202 0.000272 0.000364 0.000485 0.000640 0.000841 0.001096 0.001418 0.001820 0.002313 0.002910 0.003619 0.004447 0.005397 0.006466 0.007644 0.008917 0.010264 0.011654 0.013054 0.014424 0.015722 0.016906 0.017934 0.018769 0.019380 0.019746 0.019852 0.019695 0.019280 0.018623 0.017747 0.016682 0.015466 0.014139 0.012742 0.011320 0.009911 0.008551 0.007272 0.006097 0.005042 0.004117 0.003324 0.002659 0.002113 0.001673 0.001322 0.001042 0.000817 0.000629 0.000466 0.000318 0.000180 0.000050 -0.000069 -0.000175 -0.000262 -0.000325 -0.000362 -0.000371 -0.000352 -0.000309 -0.000248 -0.000174 -0.000094 -0.000015 0.000060 0.000130 0.000195 0.000261 0.000336 0.000431 0.000563 0.000747 0.001002 0.001346 0.001797 0.002370 0.003080 0.003937 0.004944 0.006100 0.007396 0.008813 0.010326 0.011900 0.013496 0.015069 0.016573 0.017963 0.019194 0.020228 0.021030 0.021576 0.021848 0.021839 0.021551 0.020995 0.020194 0.019176 0.017975 0.016631 0.015186 0.013683 0.012164 0.010668 0.009229 0.007877 0.006632 0.005512 0.004522 0.003664 0.002933 0.002321 0.001816 0.001405 0.001075 0.000815 0.000611 0.000454 0.000334 0.000244 0.000178 0.000129 0.000093 0.000067 0.000048 0.000035 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000022 0.000030 0.000042 0.000058 0.000080 0.000111 0.000153 0.000210 0.000285 0.000384 0.000515 0.000684 0.000901 0.001179 0.001530 0.001967 0.002504 0.003154 0.003927 0.004832 0.005870 0.007041 0.008335 0.009737 0.011224 0.012765 0.014324 0.015858 0.017320 0.018665 0.019846 0.020823 0.021559 0.022028 0.022213 0.022106 0.021713 0.021046 0.020130 0.018997 0.017685 0.016239 0.014707 0.013135 0.011567 0.010046 0.008606 0.007274 0.006072 0.005009 0.004090 0.003312 0.002666 0.002138 0.001711 0.001366 0.001086 0.000853 0.000653 0.000475 0.000312 0.000163 0.000028 -0.000091 -0.000190 -0.000264 -0.000311 -0.000330 -0.000322 -0.000290 -0.000240 -0.000177 -0.000110 -0.000043 0.000019 0.000074 0.000123 0.000170 0.000222 0.000291 0.000390 0.000535 0.000741 0.001026 0.001405 0.001894 0.002505 0.003248 0.004128 0.005146 0.006292 0.007553 0.008905 0.010318 0.011757 0.013181 0.014550 0.015821 0.016955 0.017916 0.018673 0.019202 0.019486 0.019517 0.019296 0.018833 0.018146 0.017259 0.016204 0.015015 0.013731 0.012390 0.011030 0.009687 0.008393 0.007174 0.006050 0.005036 0.004139 0.003360 0.002696 0.002138 0.001677 0.001301 0.000998 0.000758 0.000569 0.000423 0.000312 0.000228 0.000166 0.000120 0.000087 0.000063 0.000045 0.000032 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000007 0.000010 0.000015 0.000021 0.000029 0.000041 0.000057 0.000080 0.000111 0.000154 0.000212 0.000291 0.000395 0.000531 0.000708 0.000937 0.001229 0.001598 0.002057 0.002621 0.003302 0.004114 0.005062 0.006151 0.007380 0.008739 0.010212 0.011775 0.013397 0.015039 0.016656 0.018201 0.019623 0.020876 0.021914 0.022700 0.023206 0.023412 0.023311 0.022906 0.022210 0.021250 0.020058 0.018677 0.017153 0.015537 0.013879 0.012227 0.010625 0.009109 0.007710 0.006447 0.005332 0.004369 0.003555 0.002878 0.002324 0.001875 0.001513 0.001217 0.000971 0.000759 0.000572 0.000401 0.000245 0.000104 -0.000021 -0.000126 -0.000206 -0.000260 -0.000287 -0.000287 -0.000264 -0.000224 -0.000173 -0.000117 -0.000064 -0.000019 0.000016 0.000040 0.000058 0.000074 0.000097 0.000140 0.000216 0.000338 0.000522 0.000782 0.001131 0.001581 0.002144 0.002825 0.003626 0.004546 0.005571 0.006686 0.007865 0.009080 0.010298 0.011482 0.012599 0.013612 0.014490 0.015204 0.015732 0.016057 0.016169 0.016066 0.015754 0.015246 0.014561 0.013725 0.012765 0.011715 0.010607 0.009474 0.008347 0.007254 0.006220 0.005262 0.004394 0.003624 0.002952 0.002377 0.001893 0.001490 0.001160 0.000894 0.000681 0.000513 0.000383 0.000283 0.000208 0.000151 0.000110 0.000079 0.000057 0.000041 0.000030 0.000021 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000020 0.000028 0.000039 0.000055 0.000077 0.000109 0.000152 0.000210 0.000290 0.000395 0.000533 0.000714 0.000947 0.001244 0.001619 0.002085 0.002658 0.003349 0.004171 0.005130 0.006231 0.007471 0.008841 0.010324 0.011896 0.013525 0.015170 0.016787 0.018326 0.019739 0.020975 0.021992 0.022750 0.023222 0.023390 0.023245 0.022792 0.022048 0.021039 0.019801 0.018377 0.016817 0.015173 0.013496 0.011836 0.010237 0.008736 0.007359 0.006128 0.005051 0.004129 0.003358 0.002723 0.002209 0.001796 0.001464 0.001194 0.000969 0.000773 0.000598 0.000436 0.000287 0.000149 0.000026 -0.000078 -0.000159 -0.000216 -0.000247 -0.000252 -0.000235 -0.000202 -0.000160 -0.000115 -0.000076 -0.000047 -0.000034 -0.000037 -0.000056 -0.000085 -0.000119 -0.000148 -0.000162 -0.000149 -0.000098 0.000005 0.000171 0.000412 0.000740 0.001163 0.001686 0.002312 0.003037 0.003848 0.004731 0.005665 0.006624 0.007581 0.008509 0.009377 0.010159 0.010830 0.011368 0.011754 0.011978 0.012032 0.011919 0.011643 0.011217 0.010659 0.009990 0.009234 0.008417 0.007566 0.006707 0.005864 0.005056 0.004302 0.003613 0.002997 0.002456 0.001990 0.001594 0.001263 0.000989 0.000766 0.000587 0.000445 0.000333 0.000248 0.000183 0.000134 0.000098 0.000071 0.000052 0.000037 0.000027 0.000019 0.000014 0.000010 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000026 0.000037 0.000052 0.000074 0.000104 0.000146 0.000204 0.000281 0.000385 0.000522 0.000700 0.000930 0.001223 0.001593 0.002053 0.002616 0.003294 0.004098 0.005035 0.006108 0.007312 0.008640 0.010073 0.011586 0.013147 0.014717 0.016250 0.017698 0.019013 0.020148 0.021060 0.021714 0.022084 0.022153 0.021917 0.021385 0.020574 0.019513 0.018242 0.016804 0.015251 0.013636 0.012009 0.010419 0.008908 0.007509 0.006247 0.005137 0.004186 0.003389 0.002738 0.002216 0.001804 0.001482 0.001228 0.001023 0.000851 0.000697 0.000554 0.000417 0.000285 0.000161 0.000048 -0.000050 -0.000128 -0.000183 -0.000213 -0.000219 -0.000205 -0.000176 -0.000138 -0.000101 -0.000072 -0.000058 -0.000064 -0.000094 -0.000148 -0.000225 -0.000321 -0.000429 -0.000542 -0.000652 -0.000751 -0.000827 -0.000872 -0.000872 -0.000817 -0.000694 -0.000493 -0.000208 0.000164 0.000622 0.001159 0.001763 0.002421 0.003113 0.003820 0.004521 0.005192 0.005812 0.006361 0.006820 0.007173 0.007411 0.007527 0.007521 0.007395 0.007158 0.006823 0.006405 0.005922 0.005395 0.004842 0.004283 0.003735 0.003212 0.002727 0.002285 0.001892 0.001549 0.001253 0.001003 0.000793 0.000620 0.000479 0.000366 0.000277 0.000207 0.000154 0.000114 0.000084 0.000062 0.000045 0.000033 0.000024 0.000017 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000023 0.000033 0.000048 0.000069 0.000098 0.000138 0.000193 0.000267 0.000366 0.000496 0.000667 0.000888 0.001169 0.001523 0.001962 0.002498 0.003141 0.003902 0.004784 0.005791 0.006916 0.008151 0.009476 0.010866 0.012290 0.013709 0.015080 0.016356 0.017493 0.018446 0.019177 0.019656 0.019860 0.019778 0.019412 0.018771 0.017880 0.016770 0.015481 0.014061 0.012560 0.011030 0.009521 0.008077 0.006735 0.005523 0.004461 0.003558 0.002812 0.002216 0.001755 0.001409 0.001156 0.000972 0.000836 0.000730 0.000637 0.000546 0.000452 0.000351 0.000247 0.000142 0.000044 -0.000043 -0.000113 -0.000162 -0.000188 -0.000191 -0.000175 -0.000145 -0.000108 -0.000073 -0.000049 -0.000044 -0.000064 -0.000115 -0.000199 -0.000317 -0.000469 -0.000652 -0.000863 -0.001097 -0.001348 -0.001610 -0.001874 -0.002129 -0.002363 -0.002560 -0.002709 -0.002794 -0.002805 -0.002734 -0.002578 -0.002337 -0.002014 -0.001618 -0.001159 -0.000651 -0.000109 0.000448 0.001000 0.001529 0.002017 0.002448 0.002808 0.003088 0.003283 0.003392 0.003416 0.003361 0.003239 0.003059 0.002835 0.002582 0.002313 0.002039 0.001771 0.001518 0.001284 0.001072 0.000885 0.000721 0.000580 0.000460 0.000361 0.000279 0.000214 0.000163 0.000123 0.000092 0.000069 0.000052 0.000039 0.000029 0.000021 0.000015 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000013 0.000020 0.000030 0.000044 0.000063 0.000090 0.000127 0.000178 0.000246 0.000338 0.000459 0.000618 0.000823 0.001084 0.001412 0.001818 0.002311 0.002900 0.003593 0.004392 0.005298 0.006305 0.007400 0.008566 0.009777 0.011002 0.012204 0.013342 0.014376 0.015263 0.015965 0.016450 0.016693 0.016680 0.016405 0.015876 0.015109 0.014131 0.012979 0.011695 0.010327 0.008924 0.007536 0.006209 0.004980 0.003882 0.002935 0.002148 0.001524 0.001054 0.000723 0.000509 0.000389 0.000338 0.000329 0.000342 0.000357 0.000362 0.000348 0.000312 0.000255 0.000182 0.000101 0.000020 -0.000054 -0.000114 -0.000154 -0.000172 -0.000169 -0.000146 -0.000111 -0.000069 -0.000031 -0.000005 -0.000001 -0.000026 -0.000087 -0.000189 -0.000336 -0.000531 -0.000775 -0.001069 -0.001413 -0.001804 -0.002239 -0.002713 -0.003215 -0.003732 -0.004250 -0.004749 -0.005211 -0.005617 -0.005948 -0.006192 -0.006335 -0.006370 -0.006293 -0.006106 -0.005812 -0.005422 -0.004948 -0.004409 -0.003824 -0.003213 -0.002598 -0.001998 -0.001432 -0.000915 -0.000459 -0.000071 0.000244 0.000488 0.000663 0.000776 0.000835 0.000850 0.000831 0.000787 0.000726 0.000655 0.000579 0.000502 0.000427 0.000357 0.000293 0.000236 0.000188 0.000148 0.000115 0.000089 0.000069 0.000054 0.000042 0.000032 0.000024 0.000018 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000010 0.000017 0.000026 0.000039 0.000056 0.000081 0.000114 0.000159 0.000221 0.000303 0.000412 0.000555 0.000739 0.000974 0.001267 0.001628 0.002064 0.002582 0.003187 0.003879 0.004655 0.005509 0.006427 0.007391 0.008374 0.009349 0.010279 0.011129 0.011862 0.012442 0.012839 0.013027 0.012990 0.012722 0.012226 0.011515 0.010613 0.009554 0.008375 0.007122 0.005843 0.004584 0.003392 0.002306 0.001357 0.000568 -0.000051 -0.000499 -0.000785 -0.000926 -0.000946 -0.000870 -0.000729 -0.000552 -0.000363 -0.000186 -0.000038 0.000072 0.000139 0.000162 0.000149 0.000108 0.000049 -0.000016 -0.000077 -0.000125 -0.000156 -0.000164 -0.000151 -0.000119 -0.000074 -0.000024 0.000024 0.000059 0.000071 0.000053 -0.000005 -0.000110 -0.000267 -0.000484 -0.000766 -0.001117 -0.001542 -0.002044 -0.002623 -0.003277 -0.003998 -0.004773 -0.005587 -0.006418 -0.007242 -0.008031 -0.008760 -0.009403 -0.009936 -0.010340 -0.010598 -0.010701 -0.010644 -0.010429 -0.010065 -0.009565 -0.008949 -0.008241 -0.007466 -0.006650 -0.005820 -0.005000 -0.004214 -0.003478 -0.002806 -0.002208 -0.001689 -0.001249 -0.000885 -0.000592 -0.000362 -0.000187 -0.000059 0.000030 0.000087 0.000119 0.000133 0.000133 0.000124 0.000110 0.000095 0.000080 0.000066 0.000055 0.000045 0.000038 0.000031 0.000025 0.000019 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000007 0.000013 0.000022 0.000033 0.000049 0.000070 0.000099 0.000138 0.000191 0.000262 0.000357 0.000481 0.000640 0.000843 0.001094 0.001402 0.001771 0.002204 0.002704 0.003269 0.003894 0.004569 0.005281 0.006009 0.006730 0.007415 0.008033 0.008554 0.008945 0.009179 0.009232 0.009091 0.008746 0.008203 0.007472 0.006576 0.005545 0.004418 0.003236 0.002047 0.000896 -0.000173 -0.001119 -0.001911 -0.002526 -0.002954 -0.003195 -0.003259 -0.003166 -0.002943 -0.002621 -0.002235 -0.001819 -0.001402 -0.001013 -0.000671 -0.000392 -0.000183 -0.000043 0.000034 0.000057 0.000040 -0.000001 -0.000054 -0.000105 -0.000144 -0.000165 -0.000163 -0.000139 -0.000095 -0.000038 0.000026 0.000088 0.000139 0.000168 0.000167 0.000127 0.000039 -0.000106 -0.000318 -0.000606 -0.000979 -0.001447 -0.002017 -0.002695 -0.003481 -0.004373 -0.005359 -0.006424 -0.007545 -0.008693 -0.009835 -0.010937 -0.011962 -0.012876 -0.013646 -0.014245 -0.014651 -0.014850 -0.014836 -0.014611 -0.014185 -0.013577 -0.012810 -0.011914 -0.010922 -0.009868 -0.008784 -0.007703 -0.006653 -0.005658 -0.004735 -0.003899 -0.003156 -0.002509 -0.001956 -0.001492 -0.001112 -0.000807 -0.000567 -0.000384 -0.000248 -0.000151 -0.000084 -0.000041 -0.000014 0.000003 0.000012 0.000017 0.000020 0.000021 0.000021 0.000020 0.000017 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000005 0.000010 0.000017 0.000027 0.000041 0.000059 0.000083 0.000115 0.000159 0.000218 0.000297 0.000399 0.000531 0.000698 0.000903 0.001151 0.001444 0.001783 0.002168 0.002593 0.003050 0.003530 0.004015 0.004487 0.004922 0.005294 0.005577 0.005744 0.005770 0.005637 0.005330 0.004845 0.004185 0.003363 0.002402 0.001332 0.000191 -0.000978 -0.002131 -0.003220 -0.004201 -0.005035 -0.005690 -0.006144 -0.006384 -0.006412 -0.006241 -0.005893 -0.005400 -0.004799 -0.004130 -0.003433 -0.002745 -0.002100 -0.001524 -0.001035 -0.000645 -0.000354 -0.000159 -0.000047 -0.000002 -0.000006 -0.000040 -0.000088 -0.000134 -0.000167 -0.000179 -0.000167 -0.000132 -0.000075 -0.000003 0.000077 0.000156 0.000227 0.000281 0.000308 0.000300 0.000247 0.000138 -0.000039 -0.000297 -0.000650 -0.001112 -0.001696 -0.002414 -0.003271 -0.004269 -0.005401 -0.006653 -0.008002 -0.009417 -0.010862 -0.012293 -0.013666 -0.014936 -0.016058 -0.016993 -0.017709 -0.018180 -0.018391 -0.018338 -0.018025 -0.017469 -0.016694 -0.015731 -0.014617 -0.013393 -0.012099 -0.010777 -0.009464 -0.008193 -0.006991 -0.005879 -0.004870 -0.003973 -0.003190 -0.002519 -0.001955 -0.001490 -0.001114 -0.000817 -0.000588 -0.000415 -0.000287 -0.000195 -0.000130 -0.000085 -0.000053 -0.000030 -0.000014 -0.000003 0.000004 0.000008 0.000010 0.000010 0.000008 0.000007 0.000005 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000007 0.000013 0.000021 0.000032 0.000047 0.000066 0.000092 0.000126 0.000173 0.000234 0.000315 0.000417 0.000545 0.000700 0.000885 0.001098 0.001338 0.001601 0.001879 0.002162 0.002438 0.002689 0.002895 0.003036 0.003087 0.003026 0.002833 0.002491 0.001989 0.001325 0.000503 -0.000462 -0.001545 -0.002715 -0.003932 -0.005153 -0.006329 -0.007413 -0.008361 -0.009131 -0.009690 -0.010016 -0.010096 -0.009932 -0.009538 -0.008940 -0.008172 -0.007280 -0.006308 -0.005306 -0.004318 -0.003386 -0.002542 -0.001812 -0.001210 -0.000741 -0.000401 -0.000179 -0.000056 -0.000011 -0.000020 -0.000061 -0.000113 -0.000160 -0.000191 -0.000197 -0.000177 -0.000130 -0.000061 0.000026 0.000121 0.000220 0.000314 0.000396 0.000459 0.000494 0.000493 0.000443 0.000331 0.000141 -0.000146 -0.000550 -0.001088 -0.001778 -0.002633 -0.003659 -0.004857 -0.006216 -0.007714 -0.009323 -0.011001 -0.012702 -0.014373 -0.015959 -0.017406 -0.018663 -0.019686 -0.020440 -0.020899 -0.021051 -0.020894 -0.020441 -0.019714 -0.018745 -0.017575 -0.016247 -0.014811 -0.013314 -0.011802 -0.010317 -0.008892 -0.007557 -0.006330 -0.005226 -0.004251 -0.003406 -0.002687 -0.002086 -0.001594 -0.001200 -0.000889 -0.000650 -0.000469 -0.000335 -0.000236 -0.000165 -0.000113 -0.000075 -0.000047 -0.000027 -0.000013 -0.000003 0.000002 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000002 -0.000000 0.000004 0.000009 0.000015 0.000024 0.000035 0.000049 0.000068 0.000093 0.000127 0.000172 0.000229 0.000302 0.000390 0.000495 0.000615 0.000748 0.000888 0.001028 0.001159 0.001268 0.001340 0.001359 0.001304 0.001154 0.000891 0.000496 -0.000045 -0.000741 -0.001593 -0.002594 -0.003726 -0.004966 -0.006277 -0.007618 -0.008943 -0.010200 -0.011338 -0.012311 -0.013074 -0.013592 -0.013841 -0.013807 -0.013492 -0.012909 -0.012086 -0.011064 -0.009890 -0.008618 -0.007305 -0.006006 -0.004770 -0.003639 -0.002646 -0.001811 -0.001144 -0.000643 -0.000296 -0.000085 0.000016 0.000035 0.000001 -0.000061 -0.000129 -0.000184 -0.000217 -0.000219 -0.000191 -0.000134 -0.000053 0.000046 0.000156 0.000271 0.000385 0.000496 0.000597 0.000682 0.000745 0.000773 0.000753 0.000666 0.000490 0.000200 -0.000228 -0.000818 -0.001590 -0.002561 -0.003735 -0.005108 -0.006666 -0.008380 -0.010210 -0.012106 -0.014011 -0.015861 -0.017594 -0.019148 -0.020468 -0.021508 -0.022232 -0.022619 -0.022660 -0.022362 -0.021744 -0.020836 -0.019681 -0.018325 -0.016821 -0.015225 -0.013588 -0.011958 -0.010377 -0.008879 -0.007491 -0.006231 -0.005109 -0.004128 -0.003286 -0.002578 -0.001993 -0.001519 -0.001142 -0.000849 -0.000624 -0.000454 -0.000328 -0.000235 -0.000166 -0.000115 -0.000077 -0.000049 -0.000028 -0.000015 -0.000006 -0.000000 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000004 -0.000002 0.000001 0.000005 0.000010 0.000016 0.000023 0.000033 0.000045 0.000061 0.000083 0.000111 0.000146 0.000190 0.000240 0.000295 0.000353 0.000406 0.000449 0.000471 0.000460 0.000403 0.000282 0.000080 -0.000223 -0.000644 -0.001200 -0.001906 -0.002767 -0.003785 -0.004951 -0.006249 -0.007649 -0.009117 -0.010607 -0.012069 -0.013449 -0.014691 -0.015742 -0.016555 -0.017090 -0.017320 -0.017229 -0.016816 -0.016094 -0.015092 -0.013852 -0.012427 -0.010878 -0.009269 -0.007664 -0.006124 -0.004701 -0.003435 -0.002357 -0.001481 -0.000810 -0.000333 -0.000031 0.000126 0.000169 0.000133 0.000051 -0.000048 -0.000140 -0.000210 -0.000246 -0.000246 -0.000210 -0.000143 -0.000053 0.000055 0.000174 0.000300 0.000430 0.000563 0.000698 0.000834 0.000965 0.001084 0.001176 0.001222 0.001196 0.001072 0.000816 0.000398 -0.000212 -0.001036 -0.002092 -0.003384 -0.004902 -0.006625 -0.008514 -0.010521 -0.012584 -0.014635 -0.016604 -0.018419 -0.020016 -0.021337 -0.022337 -0.022984 -0.023261 -0.023167 -0.022717 -0.021938 -0.020871 -0.019564 -0.018074 -0.016457 -0.014773 -0.013073 -0.011407 -0.009814 -0.008325 -0.006962 -0.005741 -0.004667 -0.003739 -0.002954 -0.002301 -0.001769 -0.001342 -0.001007 -0.000749 -0.000552 -0.000404 -0.000293 -0.000211 -0.000149 -0.000103 -0.000068 -0.000043 -0.000025 -0.000013 -0.000006 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000001 0.000004 0.000008 0.000012 0.000017 0.000023 0.000031 0.000041 0.000053 0.000068 0.000084 0.000098 0.000107 0.000106 0.000086 0.000038 -0.000049 -0.000190 -0.000400 -0.000697 -0.001100 -0.001625 -0.002289 -0.003107 -0.004085 -0.005224 -0.006518 -0.007948 -0.009487 -0.011098 -0.012734 -0.014342 -0.015864 -0.017238 -0.018407 -0.019318 -0.019924 -0.020192 -0.020102 -0.019650 -0.018847 -0.017721 -0.016315 -0.014685 -0.012897 -0.011023 -0.009136 -0.007307 -0.005599 -0.004065 -0.002743 -0.001657 -0.000815 -0.000209 0.000180 0.000383 0.000438 0.000386 0.000266 0.000116 -0.000032 -0.000157 -0.000244 -0.000284 -0.000279 -0.000234 -0.000158 -0.000059 0.000054 0.000175 0.000302 0.000435 0.000578 0.000737 0.000915 0.001112 0.001324 0.001539 0.001738 0.001896 0.001979 0.001951 0.001772 0.001402 0.000808 -0.000036 -0.001147 -0.002525 -0.004155 -0.006006 -0.008031 -0.010169 -0.012348 -0.014493 -0.016524 -0.018368 -0.019956 -0.021233 -0.022156 -0.022700 -0.022854 -0.022627 -0.022041 -0.021133 -0.019951 -0.018552 -0.016996 -0.015342 -0.013650 -0.011970 -0.010348 -0.008820 -0.007412 -0.006140 -0.005016 -0.004040 -0.003209 -0.002514 -0.001945 -0.001486 -0.001123 -0.000841 -0.000626 -0.000462 -0.000339 -0.000247 -0.000177 -0.000125 -0.000086 -0.000056 -0.000035 -0.000021 -0.000011 -0.000005 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000002 0.000000 -0.000004 -0.000013 -0.000031 -0.000064 -0.000118 -0.000204 -0.000332 -0.000516 -0.000771 -0.001115 -0.001566 -0.002140 -0.002856 -0.003726 -0.004762 -0.005964 -0.007329 -0.008839 -0.010471 -0.012187 -0.013940 -0.015675 -0.017331 -0.018844 -0.020148 -0.021185 -0.021901 -0.022255 -0.022221 -0.021788 -0.020963 -0.019773 -0.018259 -0.016478 -0.014501 -0.012404 -0.010271 -0.008181 -0.006209 -0.004420 -0.002864 -0.001575 -0.000567 0.000161 0.000627 0.000863 0.000912 0.000819 0.000635 0.000406 0.000172 -0.000035 -0.000195 -0.000296 -0.000336 -0.000321 -0.000262 -0.000174 -0.000068 0.000045 0.000158 0.000273 0.000393 0.000529 0.000692 0.000895 0.001143 0.001440 0.001778 0.002140 0.002501 0.002824 0.003067 0.003182 0.003120 0.002836 0.002290 0.001454 0.000315 -0.001123 -0.002837 -0.004785 -0.006909 -0.009137 -0.011390 -0.013583 -0.015634 -0.017465 -0.019011 -0.020217 -0.021048 -0.021485 -0.021526 -0.021189 -0.020504 -0.019518 -0.018284 -0.016862 -0.015314 -0.013700 -0.012077 -0.010491 -0.008983 -0.007583 -0.006310 -0.005178 -0.004189 -0.003343 -0.002633 -0.002047 -0.001573 -0.001196 -0.000902 -0.000675 -0.000503 -0.000372 -0.000273 -0.000199 -0.000143 -0.000100 -0.000068 -0.000045 -0.000028 -0.000016 -0.000009 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000007 -0.000008 -0.000011 -0.000016 -0.000023 -0.000033 -0.000047 -0.000068 -0.000099 -0.000145 -0.000214 -0.000314 -0.000455 -0.000651 -0.000917 -0.001268 -0.001722 -0.002298 -0.003012 -0.003880 -0.004913 -0.006116 -0.007488 -0.009016 -0.010679 -0.012442 -0.014261 -0.016081 -0.017840 -0.019471 -0.020904 -0.022074 -0.022919 -0.023391 -0.023454 -0.023089 -0.022299 -0.021102 -0.019538 -0.017664 -0.015552 -0.013283 -0.010947 -0.008633 -0.006427 -0.004405 -0.002631 -0.001149 0.000014 0.000854 0.001385 0.001638 0.001658 0.001499 0.001218 0.000873 0.000516 0.000188 -0.000081 -0.000271 -0.000377 -0.000406 -0.000371 -0.000291 -0.000186 -0.000073 0.000034 0.000129 0.000215 0.000302 0.000406 0.000548 0.000748 0.001023 0.001385 0.001832 0.002352 0.002920 0.003500 0.004043 0.004495 0.004795 0.004886 0.004715 0.004238 0.003428 0.002277 0.000796 -0.000981 -0.003001 -0.005196 -0.007485 -0.009778 -0.011987 -0.014027 -0.015821 -0.017306 -0.018433 -0.019174 -0.019519 -0.019474 -0.019067 -0.018335 -0.017329 -0.016108 -0.014733 -0.013264 -0.011760 -0.010270 -0.008837 -0.007494 -0.006264 -0.005163 -0.004196 -0.003364 -0.002661 -0.002080 -0.001606 -0.001228 -0.000931 -0.000702 -0.000526 -0.000392 -0.000291 -0.000214 -0.000156 -0.000111 -0.000077 -0.000052 -0.000034 -0.000021 -0.000012 -0.000006 -0.000002 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000013 -0.000017 -0.000023 -0.000032 -0.000045 -0.000063 -0.000088 -0.000123 -0.000172 -0.000242 -0.000340 -0.000477 -0.000663 -0.000913 -0.001243 -0.001668 -0.002208 -0.002878 -0.003697 -0.004675 -0.005823 -0.007141 -0.008623 -0.010250 -0.011994 -0.013816 -0.015662 -0.017473 -0.019180 -0.020712 -0.021997 -0.022969 -0.023569 -0.023753 -0.023494 -0.022782 -0.021629 -0.020071 -0.018160 -0.015968 -0.013579 -0.011086 -0.008589 -0.006182 -0.003955 -0.001983 -0.000323 0.000986 0.001929 0.002514 0.002769 0.002740 0.002486 0.002075 0.001573 0.001046 0.000549 0.000126 -0.000195 -0.000403 -0.000500 -0.000501 -0.000430 -0.000315 -0.000184 -0.000062 0.000035 0.000100 0.000139 0.000167 0.000209 0.000295 0.000458 0.000726 0.001119 0.001647 0.002305 0.003070 0.003906 0.004762 0.005574 0.006273 0.006788 0.007051 0.007003 0.006602 0.005822 0.004663 0.003147 0.001317 -0.000762 -0.003010 -0.005337 -0.007649 -0.009854 -0.011865 -0.013610 -0.015030 -0.016084 -0.016751 -0.017031 -0.016938 -0.016507 -0.015782 -0.014816 -0.013669 -0.012400 -0.011068 -0.009725 -0.008415 -0.007173 -0.006026 -0.004990 -0.004074 -0.003282 -0.002609 -0.002049 -0.001591 -0.001223 -0.000932 -0.000706 -0.000533 -0.000400 -0.000299 -0.000223 -0.000164 -0.000119 -0.000085 -0.000059 -0.000039 -0.000025 -0.000015 -0.000009 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000018 -0.000024 -0.000034 -0.000046 -0.000064 -0.000089 -0.000122 -0.000168 -0.000232 -0.000320 -0.000441 -0.000606 -0.000825 -0.001115 -0.001490 -0.001968 -0.002566 -0.003301 -0.004186 -0.005233 -0.006447 -0.007825 -0.009356 -0.011018 -0.012775 -0.014582 -0.016381 -0.018108 -0.019690 -0.021055 -0.022128 -0.022847 -0.023157 -0.023020 -0.022417 -0.021350 -0.019845 -0.017948 -0.015728 -0.013269 -0.010668 -0.008029 -0.005456 -0.003051 -0.000900 0.000923 0.002369 0.003409 0.004042 0.004290 0.004199 0.003829 0.003256 0.002557 0.001813 0.001094 0.000460 -0.000049 -0.000407 -0.000611 -0.000673 -0.000621 -0.000491 -0.000323 -0.000155 -0.000019 0.000065 0.000089 0.000061 0.000003 -0.000051 -0.000060 0.000022 0.000236 0.000618 0.001187 0.001946 0.002881 0.003955 0.005115 0.006292 0.007407 0.008375 0.009114 0.009549 0.009618 0.009281 0.008520 0.007344 0.005786 0.003904 0.001772 -0.000519 -0.002872 -0.005190 -0.007378 -0.009353 -0.011047 -0.012407 -0.013402 -0.014020 -0.014267 -0.014167 -0.013757 -0.013086 -0.012209 -0.011184 -0.010068 -0.008912 -0.007763 -0.006658 -0.005624 -0.004682 -0.003843 -0.003111 -0.002486 -0.001962 -0.001532 -0.001184 -0.000908 -0.000692 -0.000525 -0.000397 -0.000300 -0.000225 -0.000168 -0.000123 -0.000089 -0.000063 -0.000043 -0.000029 -0.000018 -0.000011 -0.000006 -0.000002 0.000000 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000018 -0.000023 -0.000031 -0.000042 -0.000058 -0.000080 -0.000110 -0.000150 -0.000204 -0.000279 -0.000380 -0.000517 -0.000700 -0.000941 -0.001256 -0.001660 -0.002168 -0.002799 -0.003566 -0.004482 -0.005556 -0.006789 -0.008175 -0.009699 -0.011332 -0.013036 -0.014761 -0.016445 -0.018020 -0.019412 -0.020548 -0.021358 -0.021779 -0.021764 -0.021284 -0.020328 -0.018912 -0.017073 -0.014873 -0.012392 -0.009727 -0.006987 -0.004283 -0.001725 0.000586 0.002563 0.004141 0.005278 0.005962 0.006205 0.006047 0.005550 0.004793 0.003866 0.002861 0.001867 0.000960 0.000201 -0.000370 -0.000737 -0.000906 -0.000901 -0.000765 -0.000547 -0.000301 -0.000079 0.000080 0.000150 0.000122 0.000007 -0.000166 -0.000354 -0.000502 -0.000550 -0.000441 -0.000126 0.000430 0.001242 0.002302 0.003578 0.005015 0.006541 0.008068 0.009498 0.010733 0.011682 0.012266 0.012425 0.012124 0.011357 0.010144 0.008532 0.006590 0.004406 0.002077 -0.000295 -0.002610 -0.004775 -0.006712 -0.008358 -0.009669 -0.010623 -0.011215 -0.011459 -0.011385 -0.011033 -0.010454 -0.009702 -0.008830 -0.007892 -0.006932 -0.005989 -0.005094 -0.004268 -0.003524 -0.002869 -0.002306 -0.001830 -0.001437 -0.001118 -0.000862 -0.000661 -0.000505 -0.000385 -0.000293 -0.000222 -0.000167 -0.000124 -0.000091 -0.000066 -0.000046 -0.000031 -0.000020 -0.000012 -0.000007 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000021 -0.000027 -0.000036 -0.000049 -0.000067 -0.000092 -0.000125 -0.000170 -0.000231 -0.000312 -0.000421 -0.000567 -0.000760 -0.001013 -0.001339 -0.001754 -0.002273 -0.002912 -0.003682 -0.004596 -0.005659 -0.006868 -0.008215 -0.009678 -0.011228 -0.012821 -0.014403 -0.015912 -0.017277 -0.018425 -0.019284 -0.019787 -0.019878 -0.019518 -0.018685 -0.017381 -0.015634 -0.013493 -0.011033 -0.008349 -0.005547 -0.002745 -0.000061 0.002393 0.004517 0.006229 0.007472 0.008219 0.008470 0.008257 0.007638 0.006693 0.005520 0.004222 0.002906 0.001669 0.000592 -0.000265 -0.000866 -0.001204 -0.001296 -0.001183 -0.000922 -0.000582 -0.000231 0.000067 0.000261 0.000319 0.000231 0.000011 -0.000307 -0.000667 -0.001001 -0.001233 -0.001288 -0.001101 -0.000620 0.000183 0.001309 0.002734 0.004404 0.006244 0.008156 0.010034 0.011765 0.013239 0.014361 0.015050 0.015256 0.014951 0.014144 0.012867 0.011183 0.009173 0.006934 0.004570 0.002186 -0.000119 -0.002256 -0.004153 -0.005755 -0.007027 -0.007954 -0.008539 -0.008803 -0.008778 -0.008509 -0.008043 -0.007434 -0.006730 -0.005977 -0.005214 -0.004472 -0.003776 -0.003140 -0.002574 -0.002082 -0.001664 -0.001315 -0.001029 -0.000799 -0.000617 -0.000475 -0.000364 -0.000279 -0.000213 -0.000162 -0.000122 -0.000091 -0.000066 -0.000047 -0.000033 -0.000022 -0.000014 -0.000008 -0.000004 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000030 -0.000040 -0.000055 -0.000074 -0.000101 -0.000137 -0.000184 -0.000248 -0.000332 -0.000445 -0.000594 -0.000790 -0.001044 -0.001369 -0.001781 -0.002292 -0.002917 -0.003666 -0.004548 -0.005565 -0.006713 -0.007978 -0.009337 -0.010755 -0.012188 -0.013579 -0.014864 -0.015974 -0.016837 -0.017384 -0.017554 -0.017299 -0.016586 -0.015405 -0.013771 -0.011722 -0.009322 -0.006657 -0.003833 -0.000966 0.001819 0.004400 0.006664 0.008516 0.009881 0.010713 0.011000 0.010759 0.010041 0.008923 0.007506 0.005904 0.004237 0.002623 0.001165 -0.000050 -0.000965 -0.001551 -0.001812 -0.001778 -0.001509 -0.001080 -0.000578 -0.000088 0.000310 0.000554 0.000606 0.000452 0.000110 -0.000379 -0.000949 -0.001515 -0.001986 -0.002267 -0.002274 -0.001938 -0.001216 -0.000092 0.001415 0.003256 0.005355 0.007609 0.009900 0.012103 0.014093 0.015754 0.016990 0.017727 0.017923 0.017567 0.016680 0.015314 0.013541 0.011457 0.009165 0.006772 0.004385 0.002099 -0.000003 -0.001855 -0.003413 -0.004649 -0.005556 -0.006145 -0.006439 -0.006477 -0.006299 -0.005955 -0.005491 -0.004951 -0.004375 -0.003795 -0.003236 -0.002715 -0.002244 -0.001829 -0.001473 -0.001172 -0.000924 -0.000723 -0.000562 -0.000436 -0.000337 -0.000260 -0.000200 -0.000154 -0.000117 -0.000088 -0.000065 -0.000047 -0.000033 -0.000022 -0.000015 -0.000009 -0.000005 -0.000002 -0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000015 -0.000019 -0.000025 -0.000033 -0.000044 -0.000059 -0.000079 -0.000107 -0.000143 -0.000192 -0.000256 -0.000341 -0.000453 -0.000600 -0.000791 -0.001039 -0.001353 -0.001748 -0.002237 -0.002829 -0.003536 -0.004361 -0.005305 -0.006360 -0.007510 -0.008729 -0.009979 -0.011213 -0.012376 -0.013403 -0.014226 -0.014778 -0.014995 -0.014821 -0.014216 -0.013159 -0.011650 -0.009715 -0.007406 -0.004797 -0.001988 0.000908 0.003765 0.006455 0.008854 0.010851 0.012355 0.013304 0.013664 0.013438 0.012663 0.011410 0.009777 0.007882 0.005859 0.003842 0.001958 0.000319 -0.000989 -0.001912 -0.002429 -0.002557 -0.002343 -0.001865 -0.001220 -0.000512 0.000152 0.000678 0.000991 0.001044 0.000823 0.000345 -0.000339 -0.001152 -0.001996 -0.002758 -0.003327 -0.003596 -0.003478 -0.002912 -0.001870 -0.000357 0.001581 0.003870 0.006403 0.009055 0.011688 0.014162 0.016345 0.018121 0.019397 0.020113 0.020240 0.019785 0.018785 0.017306 0.015437 0.013278 0.010940 0.008532 0.006157 0.003905 0.001852 0.000054 -0.001452 -0.002648 -0.003535 -0.004127 -0.004454 -0.004553 -0.004466 -0.004236 -0.003907 -0.003517 -0.003098 -0.002676 -0.002271 -0.001896 -0.001561 -0.001267 -0.001017 -0.000809 -0.000638 -0.000500 -0.000391 -0.000305 -0.000237 -0.000184 -0.000142 -0.000109 -0.000083 -0.000062 -0.000045 -0.000032 -0.000022 -0.000015 -0.000010 -0.000006 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000035 -0.000046 -0.000061 -0.000082 -0.000109 -0.000146 -0.000194 -0.000257 -0.000339 -0.000447 -0.000588 -0.000770 -0.001003 -0.001299 -0.001667 -0.002121 -0.002667 -0.003314 -0.004064 -0.004914 -0.005853 -0.006862 -0.007914 -0.008969 -0.009980 -0.010891 -0.011639 -0.012161 -0.012391 -0.012273 -0.011759 -0.010819 -0.009440 -0.007635 -0.005441 -0.002921 -0.000163 0.002726 0.005624 0.008399 0.010921 0.013065 0.014727 0.015823 0.016301 0.016144 0.015373 0.014043 0.012246 0.010099 0.007742 0.005323 0.002991 0.000883 -0.000886 -0.002230 -0.003101 -0.003488 -0.003422 -0.002970 -0.002229 -0.001316 -0.000359 0.000517 0.001199 0.001602 0.001668 0.001380 0.000758 -0.000141 -0.001227 -0.002387 -0.003490 -0.004403 -0.005001 -0.005173 -0.004842 -0.003961 -0.002527 -0.000574 0.001824 0.004561 0.007505 0.010509 0.013418 0.016085 0.018376 0.020180 0.021418 0.022043 0.022045 0.021449 0.020310 0.018708 0.016742 0.014520 0.012153 0.009751 0.007410 0.005214 0.003230 0.001504 0.000064 -0.001082 -0.001939 -0.002528 -0.002879 -0.003030 -0.003020 -0.002890 -0.002676 -0.002410 -0.002121 -0.001828 -0.001547 -0.001288 -0.001058 -0.000858 -0.000688 -0.000548 -0.000434 -0.000342 -0.000269 -0.000211 -0.000165 -0.000128 -0.000099 -0.000076 -0.000057 -0.000042 -0.000030 -0.000022 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000047 -0.000062 -0.000082 -0.000109 -0.000145 -0.000191 -0.000251 -0.000329 -0.000430 -0.000561 -0.000729 -0.000944 -0.001214 -0.001549 -0.001959 -0.002449 -0.003025 -0.003686 -0.004427 -0.005234 -0.006087 -0.006956 -0.007801 -0.008575 -0.009224 -0.009688 -0.009905 -0.009819 -0.009378 -0.008544 -0.007295 -0.005629 -0.003572 -0.001169 0.001503 0.004348 0.007251 0.010082 0.012707 0.014994 0.016823 0.018094 0.018734 0.018706 0.018007 0.016676 0.014790 0.012459 0.009822 0.007036 0.004266 0.001670 -0.000606 -0.002443 -0.003759 -0.004512 -0.004704 -0.004382 -0.003632 -0.002573 -0.001344 -0.000095 0.001029 0.001897 0.002410 0.002503 0.002154 0.001384 0.000258 -0.001124 -0.002632 -0.004117 -0.005426 -0.006411 -0.006942 -0.006920 -0.006282 -0.005011 -0.003130 -0.000709 0.002146 0.005302 0.008602 0.011881 0.014978 0.017742 0.020046 0.021790 0.022912 0.023383 0.023215 0.022450 0.021160 0.019436 0.017387 0.015123 0.012757 0.010390 0.008115 0.006004 0.004114 0.002482 0.001125 0.000046 -0.000767 -0.001339 -0.001701 -0.001888 -0.001937 -0.001884 -0.001760 -0.001593 -0.001404 -0.001210 -0.001024 -0.000852 -0.000700 -0.000568 -0.000457 -0.000365 -0.000291 -0.000231 -0.000183 -0.000144 -0.000113 -0.000088 -0.000068 -0.000051 -0.000038 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000047 -0.000062 -0.000081 -0.000107 -0.000140 -0.000184 -0.000239 -0.000311 -0.000403 -0.000522 -0.000674 -0.000867 -0.001108 -0.001405 -0.001766 -0.002194 -0.002691 -0.003256 -0.003879 -0.004547 -0.005235 -0.005915 -0.006546 -0.007082 -0.007471 -0.007657 -0.007583 -0.007199 -0.006460 -0.005338 -0.003819 -0.001913 0.000345 0.002898 0.005661 0.008529 0.011379 0.014079 0.016492 0.018488 0.019952 0.020791 0.020946 0.020392 0.019144 0.017260 0.014836 0.012002 0.008917 0.005752 0.002687 -0.000109 -0.002484 -0.004320 -0.005538 -0.006106 -0.006038 -0.005400 -0.004297 -0.002869 -0.001279 0.000302 0.001706 0.002789 0.003434 0.003568 0.003166 0.002251 0.000891 -0.000800 -0.002678 -0.004577 -0.006322 -0.007745 -0.008693 -0.009048 -0.008729 -0.007703 -0.005982 -0.003627 -0.000742 0.002537 0.006050 0.009624 0.013083 0.016264 0.019022 0.021241 0.022841 0.023778 0.024047 0.023678 0.022732 0.021295 0.019468 0.017363 0.015093 0.012763 0.010470 0.008296 0.006302 0.004535 0.003020 0.001768 0.000774 0.000020 -0.000519 -0.000874 -0.001079 -0.001166 -0.001166 -0.001108 -0.001012 -0.000897 -0.000776 -0.000658 -0.000549 -0.000452 -0.000369 -0.000299 -0.000241 -0.000193 -0.000154 -0.000123 -0.000097 -0.000076 -0.000059 -0.000045 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000060 -0.000079 -0.000102 -0.000133 -0.000173 -0.000223 -0.000287 -0.000370 -0.000476 -0.000610 -0.000779 -0.000989 -0.001246 -0.001555 -0.001918 -0.002334 -0.002800 -0.003304 -0.003830 -0.004355 -0.004848 -0.005271 -0.005578 -0.005721 -0.005647 -0.005306 -0.004654 -0.003654 -0.002286 -0.000546 0.001546 0.003947 0.006588 0.009378 0.012205 0.014941 0.017451 0.019599 0.021259 0.022322 0.022705 0.022361 0.021281 0.019496 0.017084 0.014159 0.010870 0.007392 0.003912 0.000622 -0.002301 -0.004703 -0.006465 -0.007515 -0.007831 -0.007443 -0.006432 -0.004926 -0.003086 -0.001098 0.000847 0.002561 0.003881 0.004678 0.004871 0.004429 0.003374 0.001784 -0.000221 -0.002481 -0.004812 -0.007022 -0.008920 -0.010333 -0.011122 -0.011188 -0.010480 -0.009000 -0.006799 -0.003975 -0.000662 0.002976 0.006759 0.010503 0.014032 0.017186 0.019835 0.021881 0.023265 0.023966 0.024001 0.023421 0.022301 0.020738 0.018841 0.016720 0.014486 0.012237 0.010060 0.008023 0.006180 0.004562 0.003189 0.002060 0.001166 0.000488 -0.000003 -0.000335 -0.000539 -0.000645 -0.000678 -0.000662 -0.000615 -0.000551 -0.000481 -0.000410 -0.000345 -0.000286 -0.000235 -0.000192 -0.000157 -0.000127 -0.000102 -0.000081 -0.000064 -0.000050 -0.000038 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000057 -0.000074 -0.000096 -0.000124 -0.000159 -0.000204 -0.000260 -0.000332 -0.000424 -0.000540 -0.000685 -0.000863 -0.001080 -0.001337 -0.001635 -0.001972 -0.002341 -0.002729 -0.003120 -0.003489 -0.003805 -0.004033 -0.004129 -0.004049 -0.003743 -0.003170 -0.002289 -0.001073 0.000491 0.002397 0.004617 0.007099 0.009766 0.012521 0.015246 0.017811 0.020081 0.021923 0.023214 0.023855 0.023773 0.022934 0.021344 0.019053 0.016155 0.012782 0.009099 0.005298 0.001578 -0.001861 -0.004835 -0.007187 -0.008804 -0.009620 -0.009624 -0.008862 -0.007433 -0.005484 -0.003199 -0.000783 0.001550 0.003594 0.005171 0.006138 0.006405 0.005937 0.004757 0.002946 0.000634 -0.002007 -0.004777 -0.007465 -0.009860 -0.011770 -0.013036 -0.013540 -0.013215 -0.012048 -0.010080 -0.007401 -0.004143 -0.000470 0.003434 0.007380 0.011179 0.014662 0.017683 0.020130 0.021928 0.023043 0.023477 0.023269 0.022487 0.021218 0.019567 0.017644 0.015556 0.013406 0.011283 0.009262 0.007398 0.005733 0.004289 0.003074 0.002084 0.001305 0.000713 0.000283 -0.000014 -0.000203 -0.000312 -0.000362 -0.000371 -0.000355 -0.000325 -0.000287 -0.000248 -0.000211 -0.000178 -0.000148 -0.000123 -0.000101 -0.000083 -0.000067 -0.000053 -0.000041 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000031 -0.000041 -0.000053 -0.000069 -0.000088 -0.000112 -0.000143 -0.000182 -0.000231 -0.000293 -0.000371 -0.000468 -0.000589 -0.000737 -0.000915 -0.001123 -0.001359 -0.001621 -0.001898 -0.002178 -0.002443 -0.002669 -0.002826 -0.002880 -0.002790 -0.002516 -0.002015 -0.001248 -0.000184 0.001198 0.002903 0.004917 0.007204 0.009705 0.012338 0.014999 0.017568 0.019915 0.021905 0.023410 0.024313 0.024524 0.023984 0.022669 0.020603 0.017851 0.014523 0.010767 0.006765 0.002718 -0.001162 -0.004669 -0.007614 -0.009845 -0.011250 -0.011772 -0.011414 -0.010235 -0.008354 -0.005936 -0.003184 -0.000324 0.002410 0.004798 0.006643 0.007794 0.008151 0.007673 0.006385 0.004370 0.001767 -0.001241 -0.004441 -0.007603 -0.010502 -0.012924 -0.014692 -0.015671 -0.015777 -0.014982 -0.013317 -0.010861 -0.007742 -0.004120 -0.000182 0.003879 0.007868 0.011604 0.014931 0.017723 0.019892 0.021389 0.022204 0.022364 0.021925 0.020969 0.019593 0.017902 0.016004 0.014001 0.011983 0.010028 0.008197 0.006535 0.005070 0.003815 0.002771 0.001928 0.001269 0.000770 0.000406 0.000154 -0.000013 -0.000114 -0.000168 -0.000191 -0.000192 -0.000182 -0.000166 -0.000147 -0.000127 -0.000109 -0.000093 -0.000078 -0.000065 -0.000053 -0.000042 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000029 -0.000037 -0.000048 -0.000062 -0.000079 -0.000100 -0.000126 -0.000159 -0.000200 -0.000252 -0.000317 -0.000398 -0.000497 -0.000616 -0.000757 -0.000919 -0.001099 -0.001291 -0.001485 -0.001668 -0.001822 -0.001922 -0.001941 -0.001846 -0.001600 -0.001167 -0.000509 0.000406 0.001605 0.003100 0.004890 0.006954 0.009249 0.011711 0.014253 0.016768 0.019135 0.021225 0.022906 0.024055 0.024565 0.024355 0.023376 0.021620 0.019124 0.015970 0.012280 0.008218 0.003976 -0.000232 -0.004189 -0.007684 -0.010528 -0.012569 -0.013704 -0.013884 -0.013125 -0.011502 -0.009149 -0.006249 -0.003024 0.000282 0.003420 0.006152 0.008272 0.009614 0.010073 0.009603 0.008228 0.006035 0.003167 -0.000182 -0.003788 -0.007407 -0.010797 -0.013728 -0.016007 -0.017480 -0.018048 -0.017670 -0.016362 -0.014195 -0.011288 -0.007799 -0.003910 0.000182 0.004277 0.008188 0.011748 0.014822 0.017308 0.019145 0.020311 0.020821 0.020721 0.020083 0.018998 0.017565 0.015889 0.014070 0.012200 0.010356 0.008604 0.006990 0.005548 0.004295 0.003236 0.002366 0.001670 0.001130 0.000724 0.000428 0.000221 0.000082 -0.000006 -0.000058 -0.000085 -0.000096 -0.000097 -0.000093 -0.000085 -0.000077 -0.000067 -0.000058 -0.000049 -0.000041 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000033 -0.000043 -0.000055 -0.000069 -0.000087 -0.000109 -0.000136 -0.000170 -0.000213 -0.000266 -0.000331 -0.000410 -0.000503 -0.000611 -0.000731 -0.000861 -0.000992 -0.001114 -0.001213 -0.001272 -0.001266 -0.001171 -0.000955 -0.000587 -0.000032 0.000742 0.001761 0.003045 0.004601 0.006422 0.008481 0.010730 0.013100 0.015501 0.017826 0.019955 0.021759 0.023114 0.023902 0.024026 0.023414 0.022030 0.019880 0.017013 0.013523 0.009548 0.005262 0.000866 -0.003420 -0.007372 -0.010778 -0.013452 -0.015246 -0.016064 -0.015868 -0.014685 -0.012605 -0.009777 -0.006400 -0.002711 0.001030 0.004560 0.007628 0.010017 0.011553 0.012124 0.011679 0.010242 0.007900 0.004803 0.001150 -0.002825 -0.006866 -0.010718 -0.014138 -0.016916 -0.018884 -0.019929 -0.019993 -0.019082 -0.017256 -0.014623 -0.011336 -0.007573 -0.003531 0.000590 0.004596 0.008315 0.011601 0.014344 0.016470 0.017947 0.018778 0.019000 0.018675 0.017884 0.016724 0.015291 0.013685 0.011994 0.010297 0.008661 0.007134 0.005753 0.004539 0.003499 0.002633 0.001929 0.001373 0.000945 0.000624 0.000392 0.000228 0.000116 0.000044 -0.000002 -0.000029 -0.000043 -0.000049 -0.000051 -0.000050 -0.000046 -0.000042 -0.000037 -0.000031 -0.000025 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000059 -0.000073 -0.000092 -0.000114 -0.000142 -0.000176 -0.000218 -0.000269 -0.000330 -0.000400 -0.000479 -0.000564 -0.000650 -0.000729 -0.000790 -0.000820 -0.000801 -0.000711 -0.000527 -0.000220 0.000239 0.000879 0.001727 0.002805 0.004128 0.005696 0.007498 0.009502 0.011656 0.013888 0.016109 0.018209 0.020072 0.021575 0.022598 0.023031 0.022787 0.021805 0.020062 0.017573 0.014402 0.010653 0.006474 0.002047 -0.002418 -0.006698 -0.010568 -0.013818 -0.016264 -0.017765 -0.018233 -0.017642 -0.016028 -0.013495 -0.010205 -0.006372 -0.002245 0.001905 0.005802 0.009187 0.011832 0.013558 0.014244 0.013841 0.012367 0.009912 0.006628 0.002717 -0.001577 -0.005992 -0.010261 -0.014131 -0.017379 -0.019825 -0.021340 -0.021857 -0.021365 -0.019914 -0.017604 -0.014577 -0.011007 -0.007087 -0.003018 0.001007 0.004808 0.008236 0.011169 0.013528 0.015268 0.016384 0.016900 0.016870 0.016369 0.015483 0.014304 0.012927 0.011438 0.009915 0.008423 0.007014 0.005724 0.004578 0.003586 0.002750 0.002063 0.001512 0.001081 0.000752 0.000507 0.000329 0.000203 0.000117 0.000059 0.000022 -0.000002 -0.000017 -0.000025 -0.000029 -0.000030 -0.000029 -0.000026 -0.000023 -0.000019 -0.000014 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000075 -0.000093 -0.000115 -0.000142 -0.000175 -0.000214 -0.000259 -0.000309 -0.000364 -0.000418 -0.000468 -0.000504 -0.000517 -0.000492 -0.000413 -0.000261 -0.000012 0.000358 0.000876 0.001565 0.002450 0.003547 0.004866 0.006403 0.008142 0.010048 0.012066 0.014124 0.016132 0.017984 0.019566 0.020761 0.021457 0.021553 0.020970 0.019661 0.017611 0.014848 0.011444 0.007514 0.003214 -0.001269 -0.005722 -0.009920 -0.013640 -0.016674 -0.018846 -0.020022 -0.020122 -0.019131 -0.017096 -0.014132 -0.010411 -0.006159 -0.001633 0.002884 0.007112 0.010781 0.013660 0.015563 0.016368 0.016019 0.014535 0.012004 0.008580 0.004467 -0.000087 -0.004815 -0.009443 -0.013710 -0.017382 -0.020270 -0.022234 -0.023193 -0.023126 -0.022070 -0.020114 -0.017392 -0.014070 -0.010336 -0.006387 -0.002417 0.001395 0.004892 0.007950 0.010480 0.012430 0.013785 0.014561 0.014802 0.014572 0.013952 0.013028 0.011886 0.010611 0.009278 0.007951 0.006681 0.005506 0.004450 0.003528 0.002744 0.002092 0.001563 0.001145 0.000820 0.000574 0.000392 0.000260 0.000166 0.000101 0.000057 0.000027 0.000007 -0.000005 -0.000013 -0.000017 -0.000019 -0.000018 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000060 -0.000074 -0.000091 -0.000112 -0.000137 -0.000166 -0.000198 -0.000232 -0.000266 -0.000296 -0.000316 -0.000319 -0.000294 -0.000229 -0.000107 0.000089 0.000379 0.000786 0.001333 0.002041 0.002928 0.004009 0.005287 0.006756 0.008396 0.010169 0.012020 0.013877 0.015650 0.017240 0.018536 0.019428 0.019812 0.019598 0.018716 0.017127 0.014829 0.011860 0.008298 0.004267 -0.000074 -0.004533 -0.008897 -0.012945 -0.016456 -0.019229 -0.021094 -0.021926 -0.021657 -0.020278 -0.017847 -0.014489 -0.010384 -0.005764 -0.000895 0.003937 0.008445 0.012359 0.015440 0.017503 0.018421 0.018138 0.016669 0.014101 0.010587 0.006333 0.001585 -0.003386 -0.008303 -0.012900 -0.016938 -0.020217 -0.022590 -0.023965 -0.024311 -0.023653 -0.022069 -0.019682 -0.016651 -0.013154 -0.009386 -0.005535 -0.001782 0.001717 0.004833 0.007473 0.009577 0.011122 0.012116 0.012594 0.012612 0.012242 0.011561 0.010653 0.009595 0.008459 0.007307 0.006189 0.005143 0.004194 0.003358 0.002640 0.002038 0.001545 0.001150 0.000841 0.000603 0.000424 0.000292 0.000196 0.000128 0.000080 0.000047 0.000024 0.000009 -0.000002 -0.000008 -0.000011 -0.000012 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000071 -0.000086 -0.000105 -0.000125 -0.000146 -0.000167 -0.000185 -0.000195 -0.000193 -0.000171 -0.000119 -0.000026 0.000123 0.000344 0.000656 0.001077 0.001628 0.002327 0.003189 0.004223 0.005431 0.006803 0.008315 0.009930 0.011592 0.013230 0.014759 0.016082 0.017097 0.017701 0.017798 0.017307 0.016170 0.014357 0.011874 0.008767 0.005122 0.001067 -0.003238 -0.007601 -0.011811 -0.015650 -0.018905 -0.021383 -0.022922 -0.023408 -0.022781 -0.021041 -0.018256 -0.014555 -0.010126 -0.005203 -0.000056 0.005026 0.009757 0.013864 0.017110 0.019308 0.020330 0.020119 0.018689 0.016123 0.012571 0.008238 0.003368 -0.001770 -0.006898 -0.011749 -0.016080 -0.019688 -0.022417 -0.024168 -0.024899 -0.024626 -0.023416 -0.021381 -0.018669 -0.015451 -0.011912 -0.008238 -0.004603 -0.001166 0.001946 0.004634 0.006835 0.008519 0.009685 0.010362 0.010597 0.010452 0.009999 0.009312 0.008465 0.007526 0.006552 0.005592 0.004682 0.003848 0.003107 0.002465 0.001923 0.001474 0.001112 0.000825 0.000602 0.000432 0.000304 0.000211 0.000143 0.000094 0.000060 0.000035 0.000018 0.000007 -0.000001 -0.000005 -0.000007 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000044 -0.000053 -0.000065 -0.000078 -0.000091 -0.000104 -0.000114 -0.000120 -0.000116 -0.000097 -0.000058 0.000012 0.000122 0.000286 0.000517 0.000833 0.001250 0.001785 0.002453 0.003266 0.004231 0.005346 0.006598 0.007964 0.009404 0.010863 0.012275 0.013558 0.014620 0.015368 0.015706 0.015547 0.014821 0.013478 0.011497 0.008893 0.005717 0.002060 -0.001949 -0.006149 -0.010351 -0.014350 -0.017934 -0.020899 -0.023061 -0.024271 -0.024421 -0.023461 -0.021401 -0.018314 -0.014333 -0.009650 -0.004499 0.000849 0.006110 0.010996 0.015240 0.018606 0.020910 0.022023 0.021888 0.020516 0.017988 0.014451 0.010103 0.005183 -0.000042 -0.005299 -0.010321 -0.014866 -0.018729 -0.021750 -0.023824 -0.024902 -0.024988 -0.024140 -0.022459 -0.020082 -0.017170 -0.013899 -0.010447 -0.006984 -0.003664 -0.000615 0.002065 0.004308 0.006079 0.007372 0.008206 0.008621 0.008672 0.008422 0.007940 0.007292 0.006540 0.005739 0.004935 0.004162 0.003447 0.002805 0.002244 0.001766 0.001367 0.001043 0.000783 0.000579 0.000422 0.000303 0.000214 0.000149 0.000101 0.000067 0.000042 0.000025 0.000012 0.000004 -0.000001 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000032 -0.000039 -0.000047 -0.000056 -0.000064 -0.000070 -0.000073 -0.000069 -0.000054 -0.000025 0.000025 0.000105 0.000223 0.000391 0.000621 0.000927 0.001325 0.001828 0.002449 0.003197 0.004076 0.005082 0.006202 0.007409 0.008665 0.009919 0.011106 0.012149 0.012965 0.013466 0.013567 0.013190 0.012273 0.010775 0.008684 0.006020 0.002840 -0.000763 -0.004662 -0.008697 -0.012685 -0.016428 -0.019723 -0.022377 -0.024217 -0.025104 -0.024941 -0.023686 -0.021357 -0.018029 -0.013841 -0.008982 -0.003685 0.001784 0.007144 0.012115 0.016434 0.019873 0.022247 0.023434 0.023374 0.022078 0.019623 0.016148 0.011846 0.006950 0.001718 -0.003583 -0.008691 -0.013367 -0.017406 -0.020648 -0.022984 -0.024357 -0.024765 -0.024255 -0.022919 -0.020880 -0.018290 -0.015313 -0.012119 -0.008871 -0.005716 -0.002780 -0.000161 0.002073 0.003882 0.005254 0.006204 0.006762 0.006976 0.006902 0.006600 0.006132 0.005554 0.004916 0.004260 0.003621 0.003020 0.002476 0.001997 0.001584 0.001238 0.000954 0.000724 0.000542 0.000400 0.000292 0.000210 0.000148 0.000103 0.000070 0.000046 0.000029 0.000016 0.000008 0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000038 -0.000042 -0.000044 -0.000040 -0.000030 -0.000009 0.000027 0.000083 0.000167 0.000285 0.000449 0.000668 0.000955 0.001323 0.001783 0.002345 0.003018 0.003801 0.004690 0.005669 0.006714 0.007787 0.008839 0.009809 0.010628 0.011218 0.011499 0.011397 0.010841 0.009778 0.008177 0.006031 0.003366 0.000241 -0.003251 -0.006984 -0.010804 -0.014535 -0.017989 -0.020974 -0.023308 -0.024830 -0.025413 -0.024969 -0.023467 -0.020926 -0.017427 -0.013108 -0.008156 -0.002798 0.002707 0.008086 0.013069 0.017400 0.020859 0.023269 0.024509 0.024521 0.023314 0.020960 0.017593 0.013395 0.008591 0.003429 -0.001833 -0.006941 -0.011663 -0.015797 -0.019185 -0.021715 -0.023327 -0.024012 -0.023808 -0.022795 -0.021087 -0.018823 -0.016156 -0.013244 -0.010243 -0.007291 -0.004511 -0.001997 0.000181 0.001982 0.003390 0.004413 0.005076 0.005419 0.005490 0.005343 0.005033 0.004609 0.004119 0.003601 0.003084 0.002593 0.002142 0.001741 0.001393 0.001098 0.000854 0.000655 0.000496 0.000371 0.000274 0.000200 0.000144 0.000102 0.000071 0.000048 0.000031 0.000019 0.000011 0.000005 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000024 -0.000025 -0.000023 -0.000016 -0.000001 0.000024 0.000063 0.000120 0.000202 0.000316 0.000469 0.000672 0.000933 0.001264 0.001674 0.002172 0.002763 0.003446 0.004215 0.005055 0.005940 0.006835 0.007695 0.008464 0.009078 0.009467 0.009561 0.009290 0.008597 0.007435 0.005780 0.003631 0.001017 -0.002001 -0.005333 -0.008855 -0.012421 -0.015865 -0.019008 -0.021673 -0.023689 -0.024909 -0.025215 -0.024532 -0.022832 -0.020144 -0.016547 -0.012176 -0.007213 -0.001879 0.003578 0.008897 0.013819 0.018100 0.021529 0.023936 0.025207 0.025285 0.024176 0.021948 0.018727 0.014687 0.010038 0.005018 -0.000126 -0.005154 -0.009839 -0.013988 -0.017446 -0.020102 -0.021892 -0.022804 -0.022866 -0.022148 -0.020754 -0.018810 -0.016457 -0.013842 -0.011109 -0.008389 -0.005798 -0.003427 -0.001344 0.000409 0.001814 0.002872 0.003602 0.004040 0.004225 0.004205 0.004027 0.003738 0.003378 0.002981 0.002576 0.002183 0.001818 0.001489 0.001202 0.000956 0.000750 0.000581 0.000445 0.000337 0.000252 0.000186 0.000136 0.000098 0.000070 0.000048 0.000032 0.000021 0.000012 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000013 -0.000011 -0.000007 0.000003 0.000020 0.000046 0.000085 0.000141 0.000219 0.000323 0.000463 0.000644 0.000876 0.001166 0.001524 0.001956 0.002464 0.003048 0.003699 0.004403 0.005136 0.005866 0.006550 0.007137 0.007570 0.007787 0.007725 0.007325 0.006535 0.005317 0.003653 0.001546 -0.000971 -0.003839 -0.006969 -0.010246 -0.013531 -0.016667 -0.019490 -0.021834 -0.023544 -0.024483 -0.024548 -0.023670 -0.021831 -0.019059 -0.015435 -0.011090 -0.006198 -0.000969 0.004361 0.009544 0.014336 0.018507 0.021857 0.024225 0.025504 0.025638 0.024633 0.022552 0.019511 0.015672 0.011235 0.006422 0.001465 -0.003407 -0.007980 -0.012069 -0.015524 -0.018238 -0.020146 -0.021230 -0.021514 -0.021058 -0.019954 -0.018315 -0.016271 -0.013956 -0.011503 -0.009034 -0.006657 -0.004457 -0.002500 -0.000829 0.000536 0.001594 0.002360 0.002859 0.003128 0.003207 0.003138 0.002960 0.002710 0.002418 0.002110 0.001804 0.001515 0.001252 0.001019 0.000818 0.000648 0.000507 0.000393 0.000301 0.000228 0.000170 0.000126 0.000092 0.000066 0.000047 0.000032 0.000021 0.000013 0.000008 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000001 0.000006 0.000017 0.000034 0.000060 0.000097 0.000149 0.000220 0.000314 0.000437 0.000595 0.000795 0.001045 0.001351 0.001717 0.002145 0.002634 0.003174 0.003752 0.004346 0.004925 0.005451 0.005879 0.006158 0.006233 0.006050 0.005555 0.004706 0.003472 0.001840 -0.000184 -0.002567 -0.005250 -0.008150 -0.011157 -0.014142 -0.016962 -0.019464 -0.021497 -0.022919 -0.023608 -0.023469 -0.022445 -0.020522 -0.017730 -0.014148 -0.009902 -0.005156 -0.000107 0.005023 0.010002 0.014602 0.018608 0.021834 0.024129 0.025393 0.025573 0.024675 0.022754 0.019919 0.016320 0.012141 0.007589 0.002881 -0.001769 -0.006162 -0.010122 -0.013509 -0.016217 -0.018184 -0.019389 -0.019849 -0.019616 -0.018772 -0.017417 -0.015669 -0.013650 -0.011480 -0.009271 -0.007122 -0.005114 -0.003308 -0.001746 -0.000448 0.000581 0.001351 0.001883 0.002208 0.002360 0.002374 0.002285 0.002125 0.001921 0.001695 0.001463 0.001241 0.001034 0.000849 0.000688 0.000550 0.000435 0.000340 0.000264 0.000202 0.000153 0.000115 0.000085 0.000062 0.000044 0.000030 0.000020 0.000013 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000004 0.000008 0.000015 0.000026 0.000043 0.000068 0.000102 0.000148 0.000210 0.000292 0.000398 0.000533 0.000703 0.000913 0.001169 0.001474 0.001827 0.002228 0.002666 0.003130 0.003599 0.004046 0.004436 0.004729 0.004881 0.004844 0.004570 0.004016 0.003143 0.001928 0.000361 -0.001548 -0.003767 -0.006240 -0.008888 -0.011611 -0.014290 -0.016793 -0.018982 -0.020719 -0.021878 -0.022349 -0.022048 -0.020925 -0.018972 -0.016220 -0.012744 -0.008662 -0.004128 0.000674 0.005541 0.010256 0.014610 0.018405 0.021466 0.023659 0.024886 0.025102 0.024309 0.022558 0.019948 0.016616 0.012732 0.008486 0.004077 -0.000298 -0.004453 -0.008227 -0.011485 -0.014131 -0.016103 -0.017378 -0.017969 -0.017920 -0.017303 -0.016206 -0.014736 -0.013000 -0.011107 -0.009159 -0.007246 -0.005441 -0.003802 -0.002368 -0.001160 -0.000184 0.000565 0.001105 0.001462 0.001662 0.001737 0.001717 0.001628 0.001494 0.001335 0.001165 0.000998 0.000839 0.000696 0.000569 0.000460 0.000367 0.000290 0.000227 0.000176 0.000135 0.000102 0.000076 0.000056 0.000040 0.000028 0.000019 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000021 0.000032 0.000048 0.000070 0.000100 0.000141 0.000194 0.000263 0.000352 0.000465 0.000606 0.000780 0.000990 0.001238 0.001525 0.001846 0.002195 0.002559 0.002919 0.003252 0.003528 0.003711 0.003762 0.003641 0.003307 0.002722 0.001856 0.000689 -0.000785 -0.002554 -0.004588 -0.006835 -0.009220 -0.011653 -0.014026 -0.016220 -0.018110 -0.019575 -0.020498 -0.020785 -0.020362 -0.019187 -0.017254 -0.014594 -0.011279 -0.007418 -0.003152 0.001349 0.005900 0.010304 0.014367 0.017911 0.020777 0.022839 0.024013 0.024253 0.023561 0.021985 0.019612 0.016567 0.013004 0.009095 0.005022 0.000965 -0.002907 -0.006445 -0.009527 -0.012062 -0.013991 -0.015291 -0.015970 -0.016066 -0.015641 -0.014774 -0.013556 -0.012086 -0.010459 -0.008766 -0.007087 -0.005490 -0.004027 -0.002733 -0.001630 -0.000727 -0.000017 0.000511 0.000877 0.001106 0.001222 0.001251 0.001216 0.001136 0.001030 0.000911 0.000788 0.000670 0.000560 0.000462 0.000377 0.000304 0.000243 0.000192 0.000151 0.000117 0.000089 0.000067 0.000050 0.000036 0.000026 0.000018 0.000012 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000018 0.000025 0.000035 0.000049 0.000068 0.000094 0.000129 0.000173 0.000231 0.000304 0.000397 0.000512 0.000652 0.000821 0.001020 0.001247 0.001500 0.001772 0.002050 0.002319 0.002557 0.002740 0.002836 0.002811 0.002632 0.002264 0.001675 0.000840 -0.000256 -0.001616 -0.003229 -0.005065 -0.007076 -0.009196 -0.011341 -0.013417 -0.015316 -0.016928 -0.018143 -0.018862 -0.019000 -0.018494 -0.017307 -0.015438 -0.012916 -0.009807 -0.006212 -0.002258 0.001900 0.006095 0.010150 0.013891 0.017154 0.019799 0.021713 0.022816 0.023069 0.022474 0.021072 0.018941 0.016194 0.012967 0.009417 0.005705 0.001995 -0.001561 -0.004829 -0.007696 -0.010079 -0.011925 -0.013210 -0.013939 -0.014143 -0.013876 -0.013207 -0.012217 -0.010989 -0.009611 -0.008160 -0.006709 -0.005318 -0.004032 -0.002885 -0.001898 -0.001077 -0.000422 0.000077 0.000437 0.000676 0.000817 0.000879 0.000882 0.000844 0.000778 0.000698 0.000611 0.000525 0.000443 0.000369 0.000304 0.000248 0.000200 0.000160 0.000127 0.000099 0.000077 0.000058 0.000044 0.000032 0.000023 0.000016 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000035 0.000048 0.000064 0.000086 0.000114 0.000151 0.000198 0.000257 0.000331 0.000423 0.000535 0.000669 0.000825 0.001002 0.001197 0.001403 0.001610 0.001804 0.001967 0.002076 0.002105 0.002027 0.001813 0.001432 0.000860 0.000076 -0.000932 -0.002165 -0.003611 -0.005243 -0.007017 -0.008875 -0.010743 -0.012536 -0.014159 -0.015515 -0.016509 -0.017055 -0.017077 -0.016522 -0.015360 -0.013590 -0.011241 -0.008374 -0.005078 -0.001468 0.002318 0.006131 0.009813 0.013209 0.016173 0.018581 0.020330 0.021351 0.021608 0.021102 0.019869 0.017980 0.015532 0.012648 0.009465 0.006128 0.002782 -0.000438 -0.003410 -0.006036 -0.008238 -0.009969 -0.011205 -0.011950 -0.012229 -0.012089 -0.011588 -0.010796 -0.009787 -0.008636 -0.007411 -0.006175 -0.004981 -0.003869 -0.002870 -0.002001 -0.001271 -0.000680 -0.000221 0.000120 0.000357 0.000508 0.000590 0.000620 0.000610 0.000575 0.000524 0.000465 0.000403 0.000344 0.000290 0.000241 0.000198 0.000162 0.000131 0.000105 0.000083 0.000065 0.000050 0.000038 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000034 0.000044 0.000058 0.000076 0.000099 0.000129 0.000166 0.000213 0.000272 0.000344 0.000432 0.000536 0.000656 0.000791 0.000938 0.001091 0.001240 0.001374 0.001478 0.001531 0.001514 0.001401 0.001169 0.000795 0.000256 -0.000463 -0.001372 -0.002470 -0.003746 -0.005175 -0.006719 -0.008325 -0.009930 -0.011458 -0.012828 -0.013954 -0.014756 -0.015156 -0.015093 -0.014519 -0.013411 -0.011769 -0.009620 -0.007018 -0.004042 -0.000794 0.002604 0.006021 0.009317 0.012357 0.015013 0.017173 0.018749 0.019679 0.019932 0.019507 0.018437 0.016781 0.014628 0.012083 0.009267 0.006307 0.003330 0.000456 -0.002209 -0.004575 -0.006577 -0.008169 -0.009331 -0.010064 -0.010389 -0.010345 -0.009983 -0.009362 -0.008546 -0.007599 -0.006580 -0.005543 -0.004533 -0.003587 -0.002731 -0.001980 -0.001343 -0.000821 -0.000408 -0.000095 0.000130 0.000281 0.000373 0.000418 0.000428 0.000414 0.000385 0.000346 0.000304 0.000262 0.000223 0.000187 0.000156 0.000129 0.000106 0.000086 0.000070 0.000055 0.000043 0.000033 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000031 0.000040 0.000051 0.000066 0.000084 0.000108 0.000138 0.000175 0.000220 0.000276 0.000343 0.000423 0.000514 0.000615 0.000723 0.000833 0.000937 0.001025 0.001084 0.001097 0.001048 0.000917 0.000683 0.000327 -0.000167 -0.000812 -0.001616 -0.002578 -0.003685 -0.004918 -0.006242 -0.007612 -0.008972 -0.010257 -0.011398 -0.012322 -0.012958 -0.013241 -0.013118 -0.012551 -0.011520 -0.010026 -0.008092 -0.005768 -0.003122 -0.000243 0.002764 0.005782 0.008693 0.011376 0.013722 0.015634 0.017033 0.017867 0.018108 0.017756 0.016837 0.015405 0.013534 0.011317 0.008858 0.006268 0.003656 0.001126 -0.001228 -0.003329 -0.005119 -0.006557 -0.007626 -0.008325 -0.008672 -0.008699 -0.008449 -0.007972 -0.007322 -0.006554 -0.005719 -0.004862 -0.004022 -0.003230 -0.002507 -0.001869 -0.001324 -0.000871 -0.000509 -0.000230 -0.000023 0.000121 0.000214 0.000267 0.000290 0.000290 0.000276 0.000253 0.000225 0.000196 0.000169 0.000143 0.000121 0.000102 0.000085 0.000070 0.000058 0.000047 0.000037 0.000029 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000035 0.000044 0.000056 0.000070 0.000089 0.000112 0.000141 0.000177 0.000219 0.000270 0.000329 0.000397 0.000471 0.000549 0.000626 0.000695 0.000748 0.000775 0.000761 0.000693 0.000555 0.000330 0.000003 -0.000439 -0.001006 -0.001705 -0.002532 -0.003479 -0.004526 -0.005645 -0.006796 -0.007933 -0.009001 -0.009939 -0.010685 -0.011181 -0.011372 -0.011213 -0.010672 -0.009733 -0.008398 -0.006688 -0.004644 -0.002326 0.000188 0.002810 0.005439 0.007973 0.010309 0.012352 0.014019 0.015243 0.015979 0.016203 0.015914 0.015135 0.013912 0.012307 0.010401 0.008282 0.006045 0.003785 0.001590 -0.000460 -0.002298 -0.003873 -0.005150 -0.006114 -0.006764 -0.007113 -0.007188 -0.007026 -0.006667 -0.006159 -0.005546 -0.004872 -0.004174 -0.003486 -0.002832 -0.002233 -0.001701 -0.001242 -0.000858 -0.000547 -0.000303 -0.000119 0.000013 0.000103 0.000158 0.000187 0.000197 0.000193 0.000181 0.000164 0.000145 0.000126 0.000108 0.000093 0.000079 0.000067 0.000057 0.000048 0.000039 0.000032 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000029 0.000037 0.000046 0.000058 0.000073 0.000091 0.000113 0.000140 0.000173 0.000211 0.000254 0.000304 0.000357 0.000411 0.000463 0.000506 0.000534 0.000538 0.000508 0.000431 0.000295 0.000087 -0.000205 -0.000591 -0.001081 -0.001676 -0.002376 -0.003173 -0.004049 -0.004980 -0.005935 -0.006872 -0.007746 -0.008507 -0.009102 -0.009482 -0.009602 -0.009425 -0.008924 -0.008087 -0.006915 -0.005427 -0.003658 -0.001658 0.000506 0.002759 0.005017 0.007191 0.009195 0.010949 0.012382 0.013437 0.014076 0.014279 0.014044 0.013392 0.012360 0.011002 0.009385 0.007583 0.005678 0.003748 0.001870 0.000111 -0.001472 -0.002836 -0.003952 -0.004805 -0.005395 -0.005731 -0.005837 -0.005741 -0.005479 -0.005088 -0.004606 -0.004070 -0.003511 -0.002956 -0.002426 -0.001937 -0.001500 -0.001121 -0.000801 -0.000539 -0.000331 -0.000172 -0.000054 0.000028 0.000082 0.000113 0.000128 0.000131 0.000126 0.000116 0.000105 0.000092 0.000081 0.000070 0.000061 0.000053 0.000046 0.000039 0.000033 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000038 0.000047 0.000059 0.000073 0.000090 0.000111 0.000135 0.000163 0.000195 0.000230 0.000267 0.000304 0.000337 0.000361 0.000372 0.000362 0.000322 0.000244 0.000117 -0.000069 -0.000323 -0.000654 -0.001068 -0.001567 -0.002150 -0.002809 -0.003530 -0.004294 -0.005074 -0.005836 -0.006541 -0.007149 -0.007616 -0.007902 -0.007969 -0.007788 -0.007337 -0.006604 -0.005594 -0.004320 -0.002812 -0.001114 0.000722 0.002630 0.004540 0.006379 0.008075 0.009558 0.010771 0.011667 0.012213 0.012391 0.012203 0.011663 0.010804 0.009669 0.008316 0.006805 0.005205 0.003581 0.001997 0.000510 -0.000834 -0.001998 -0.002957 -0.003699 -0.004222 -0.004535 -0.004656 -0.004610 -0.004423 -0.004128 -0.003756 -0.003337 -0.002895 -0.002454 -0.002031 -0.001640 -0.001287 -0.000980 -0.000718 -0.000502 -0.000328 -0.000193 -0.000092 -0.000019 0.000031 0.000062 0.000079 0.000086 0.000086 0.000081 0.000075 0.000067 0.000060 0.000053 0.000047 0.000042 0.000037 0.000032 0.000027 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000048 0.000059 0.000072 0.000088 0.000106 0.000126 0.000149 0.000173 0.000198 0.000222 0.000241 0.000253 0.000253 0.000234 0.000191 0.000117 0.000002 -0.000160 -0.000376 -0.000654 -0.000997 -0.001408 -0.001885 -0.002422 -0.003007 -0.003624 -0.004250 -0.004860 -0.005421 -0.005899 -0.006260 -0.006471 -0.006501 -0.006326 -0.005928 -0.005300 -0.004443 -0.003370 -0.002106 -0.000684 0.000849 0.002441 0.004034 0.005567 0.006980 0.008216 0.009228 0.009976 0.010434 0.010588 0.010438 0.009997 0.009291 0.008356 0.007238 0.005990 0.004664 0.003317 0.002001 0.000761 -0.000362 -0.001340 -0.002151 -0.002784 -0.003240 -0.003523 -0.003649 -0.003636 -0.003509 -0.003291 -0.003008 -0.002685 -0.002342 -0.001997 -0.001665 -0.001356 -0.001077 -0.000832 -0.000622 -0.000447 -0.000305 -0.000194 -0.000108 -0.000046 -0.000001 0.000028 0.000045 0.000054 0.000057 0.000056 0.000052 0.000048 0.000044 0.000040 0.000036 0.000032 0.000029 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000031 0.000038 0.000047 0.000057 0.000069 0.000082 0.000097 0.000113 0.000130 0.000146 0.000160 0.000171 0.000174 0.000167 0.000145 0.000102 0.000034 -0.000065 -0.000203 -0.000383 -0.000612 -0.000892 -0.001225 -0.001608 -0.002038 -0.002505 -0.002995 -0.003491 -0.003971 -0.004410 -0.004781 -0.005055 -0.005206 -0.005211 -0.005049 -0.004706 -0.004177 -0.003463 -0.002574 -0.001530 -0.000358 0.000903 0.002212 0.003521 0.004780 0.005939 0.006954 0.007784 0.008400 0.008777 0.008907 0.008788 0.008432 0.007860 0.007100 0.006190 0.005172 0.004091 0.002989 0.001911 0.000893 -0.000032 -0.000840 -0.001515 -0.002047 -0.002436 -0.002686 -0.002808 -0.002818 -0.002734 -0.002576 -0.002365 -0.002120 -0.001858 -0.001593 -0.001337 -0.001097 -0.000880 -0.000688 -0.000523 -0.000384 -0.000271 -0.000180 -0.000110 -0.000058 -0.000020 0.000006 0.000022 0.000032 0.000036 0.000037 0.000036 0.000034 0.000032 0.000029 0.000027 0.000025 0.000023 0.000020 0.000017 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000054 0.000064 0.000075 0.000086 0.000097 0.000107 0.000115 0.000119 0.000117 0.000107 0.000084 0.000045 -0.000015 -0.000099 -0.000213 -0.000361 -0.000546 -0.000770 -0.001035 -0.001339 -0.001677 -0.002044 -0.002427 -0.002814 -0.003186 -0.003523 -0.003805 -0.004010 -0.004116 -0.004104 -0.003959 -0.003670 -0.003232 -0.002647 -0.001921 -0.001072 -0.000122 0.000901 0.001960 0.003019 0.004037 0.004974 0.005794 0.006465 0.006963 0.007269 0.007375 0.007282 0.006999 0.006541 0.005932 0.005202 0.004384 0.003513 0.002626 0.001756 0.000933 0.000183 -0.000475 -0.001028 -0.001467 -0.001792 -0.002008 -0.002121 -0.002144 -0.002092 -0.001981 -0.001826 -0.001644 -0.001446 -0.001246 -0.001051 -0.000868 -0.000702 -0.000555 -0.000427 -0.000320 -0.000231 -0.000159 -0.000103 -0.000060 -0.000029 -0.000007 0.000008 0.000017 0.000021 0.000024 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000036 0.000043 0.000050 0.000058 0.000066 0.000072 0.000078 0.000082 0.000082 0.000078 0.000066 0.000044 0.000010 -0.000041 -0.000110 -0.000203 -0.000321 -0.000468 -0.000645 -0.000852 -0.001089 -0.001352 -0.001636 -0.001931 -0.002227 -0.002510 -0.002765 -0.002976 -0.003125 -0.003197 -0.003175 -0.003050 -0.002811 -0.002454 -0.001982 -0.001399 -0.000719 0.000040 0.000856 0.001701 0.002545 0.003355 0.004101 0.004753 0.005286 0.005681 0.005925 0.006011 0.005938 0.005715 0.005353 0.004872 0.004295 0.003647 0.002957 0.002252 0.001560 0.000905 0.000306 -0.000222 -0.000666 -0.001023 -0.001290 -0.001471 -0.001572 -0.001602 -0.001573 -0.001496 -0.001385 -0.001251 -0.001105 -0.000955 -0.000810 -0.000673 -0.000548 -0.000437 -0.000340 -0.000258 -0.000190 -0.000134 -0.000090 -0.000057 -0.000032 -0.000014 -0.000001 0.000007 0.000011 0.000014 0.000015 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000034 0.000040 0.000045 0.000050 0.000054 0.000057 0.000058 0.000056 0.000050 0.000039 0.000020 -0.000009 -0.000050 -0.000107 -0.000180 -0.000274 -0.000388 -0.000526 -0.000686 -0.000868 -0.001069 -0.001285 -0.001508 -0.001731 -0.001943 -0.002132 -0.002287 -0.002393 -0.002440 -0.002414 -0.002308 -0.002113 -0.001828 -0.001453 -0.000992 -0.000456 0.000142 0.000783 0.001446 0.002108 0.002743 0.003327 0.003837 0.004254 0.004563 0.004753 0.004820 0.004764 0.004591 0.004309 0.003934 0.003484 0.002978 0.002439 0.001888 0.001346 0.000831 0.000360 -0.000056 -0.000408 -0.000692 -0.000908 -0.001057 -0.001144 -0.001175 -0.001161 -0.001110 -0.001031 -0.000934 -0.000828 -0.000718 -0.000611 -0.000510 -0.000418 -0.000335 -0.000263 -0.000202 -0.000151 -0.000109 -0.000076 -0.000050 -0.000030 -0.000016 -0.000006 0.000000 0.000005 0.000007 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000031 0.000035 0.000038 0.000040 0.000042 0.000041 0.000038 0.000033 0.000022 0.000006 -0.000017 -0.000050 -0.000095 -0.000152 -0.000225 -0.000313 -0.000418 -0.000541 -0.000678 -0.000830 -0.000992 -0.001158 -0.001323 -0.001479 -0.001617 -0.001728 -0.001802 -0.001830 -0.001804 -0.001715 -0.001560 -0.001336 -0.001042 -0.000683 -0.000267 0.000197 0.000693 0.001206 0.001717 0.002207 0.002656 0.003049 0.003369 0.003606 0.003752 0.003804 0.003760 0.003627 0.003410 0.003122 0.002776 0.002387 0.001972 0.001547 0.001128 0.000731 0.000366 0.000043 -0.000231 -0.000454 -0.000624 -0.000744 -0.000816 -0.000847 -0.000842 -0.000809 -0.000754 -0.000685 -0.000609 -0.000530 -0.000452 -0.000378 -0.000311 -0.000251 -0.000199 -0.000154 -0.000117 -0.000086 -0.000061 -0.000042 -0.000027 -0.000016 -0.000009 -0.000003 0.000000 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000022 0.000025 0.000028 0.000030 0.000031 0.000031 0.000029 0.000027 0.000021 0.000013 -0.000000 -0.000019 -0.000045 -0.000079 -0.000123 -0.000179 -0.000246 -0.000326 -0.000418 -0.000521 -0.000634 -0.000753 -0.000876 -0.000996 -0.001109 -0.001207 -0.001285 -0.001335 -0.001350 -0.001325 -0.001253 -0.001131 -0.000957 -0.000731 -0.000456 -0.000137 0.000217 0.000596 0.000987 0.001375 0.001747 0.002087 0.002384 0.002626 0.002805 0.002915 0.002953 0.002919 0.002818 0.002654 0.002435 0.002173 0.001877 0.001562 0.001239 0.000921 0.000619 0.000341 0.000094 -0.000116 -0.000287 -0.000419 -0.000513 -0.000572 -0.000599 -0.000600 -0.000579 -0.000542 -0.000494 -0.000440 -0.000383 -0.000327 -0.000275 -0.000227 -0.000184 -0.000146 -0.000114 -0.000088 -0.000066 -0.000048 -0.000034 -0.000023 -0.000015 -0.000009 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000022 0.000023 0.000024 0.000023 0.000022 0.000019 0.000015 0.000008 -0.000002 -0.000017 -0.000036 -0.000063 -0.000096 -0.000138 -0.000189 -0.000249 -0.000317 -0.000394 -0.000477 -0.000564 -0.000653 -0.000739 -0.000819 -0.000888 -0.000942 -0.000974 -0.000981 -0.000958 -0.000901 -0.000807 -0.000673 -0.000501 -0.000293 -0.000052 0.000214 0.000499 0.000792 0.001083 0.001360 0.001614 0.001835 0.002015 0.002147 0.002227 0.002255 0.002229 0.002152 0.002029 0.001866 0.001669 0.001449 0.001213 0.000971 0.000733 0.000506 0.000298 0.000113 -0.000045 -0.000175 -0.000275 -0.000348 -0.000394 -0.000417 -0.000421 -0.000408 -0.000383 -0.000350 -0.000312 -0.000272 -0.000232 -0.000195 -0.000161 -0.000131 -0.000105 -0.000083 -0.000064 -0.000049 -0.000036 -0.000026 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000018 0.000019 0.000019 0.000018 0.000017 0.000015 0.000011 0.000006 -0.000002 -0.000013 -0.000028 -0.000048 -0.000073 -0.000105 -0.000143 -0.000187 -0.000238 -0.000294 -0.000354 -0.000418 -0.000481 -0.000542 -0.000598 -0.000646 -0.000681 -0.000701 -0.000703 -0.000683 -0.000638 -0.000566 -0.000465 -0.000336 -0.000181 -0.000002 0.000196 0.000407 0.000624 0.000838 0.001043 0.001229 0.001391 0.001522 0.001617 0.001675 0.001693 0.001673 0.001615 0.001524 0.001403 0.001259 0.001096 0.000922 0.000745 0.000569 0.000402 0.000248 0.000112 -0.000005 -0.000102 -0.000177 -0.000231 -0.000267 -0.000286 -0.000291 -0.000283 -0.000267 -0.000244 -0.000218 -0.000190 -0.000162 -0.000136 -0.000112 -0.000091 -0.000073 -0.000058 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000016 0.000016 0.000016 0.000015 0.000014 0.000012 0.000009 0.000005 -0.000001 -0.000010 -0.000021 -0.000036 -0.000055 -0.000079 -0.000107 -0.000139 -0.000176 -0.000217 -0.000261 -0.000306 -0.000351 -0.000394 -0.000433 -0.000464 -0.000487 -0.000499 -0.000497 -0.000480 -0.000445 -0.000391 -0.000316 -0.000221 -0.000106 0.000025 0.000171 0.000325 0.000483 0.000639 0.000787 0.000922 0.001038 0.001131 0.001199 0.001239 0.001251 0.001234 0.001192 0.001125 0.001037 0.000931 0.000813 0.000688 0.000559 0.000431 0.000310 0.000199 0.000099 0.000014 -0.000056 -0.000111 -0.000151 -0.000178 -0.000193 -0.000198 -0.000194 -0.000184 -0.000168 -0.000150 -0.000130 -0.000111 -0.000092 -0.000076 -0.000062 -0.000050 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000011 0.000013 0.000013 0.000014 0.000014 0.000013 0.000012 0.000010 0.000008 0.000005 -0.000000 -0.000007 -0.000015 -0.000027 -0.000041 -0.000059 -0.000079 -0.000103 -0.000130 -0.000160 -0.000191 -0.000223 -0.000255 -0.000285 -0.000311 -0.000332 -0.000346 -0.000352 -0.000349 -0.000334 -0.000307 -0.000267 -0.000212 -0.000142 -0.000059 0.000037 0.000142 0.000254 0.000367 0.000479 0.000585 0.000681 0.000763 0.000829 0.000876 0.000902 0.000909 0.000896 0.000864 0.000815 0.000752 0.000676 0.000592 0.000502 0.000410 0.000320 0.000233 0.000154 0.000083 0.000022 -0.000029 -0.000068 -0.000098 -0.000118 -0.000129 -0.000133 -0.000131 -0.000125 -0.000114 -0.000102 -0.000088 -0.000074 -0.000062 -0.000051 -0.000041 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000009 0.000007 0.000005 0.000001 -0.000004 -0.000011 -0.000020 -0.000031 -0.000044 -0.000059 -0.000077 -0.000096 -0.000118 -0.000140 -0.000162 -0.000184 -0.000205 -0.000222 -0.000235 -0.000244 -0.000247 -0.000242 -0.000230 -0.000210 -0.000180 -0.000139 -0.000089 -0.000029 0.000040 0.000115 0.000194 0.000276 0.000355 0.000430 0.000497 0.000554 0.000599 0.000630 0.000647 0.000650 0.000639 0.000615 0.000580 0.000535 0.000482 0.000423 0.000360 0.000296 0.000232 0.000171 0.000115 0.000065 0.000022 -0.000013 -0.000041 -0.000062 -0.000077 -0.000085 -0.000089 -0.000088 -0.000084 -0.000077 -0.000068 -0.000059 -0.000049 -0.000040 -0.000033 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000010 0.000010 0.000009 0.000007 0.000005 0.000001 -0.000003 -0.000008 -0.000015 -0.000024 -0.000034 -0.000045 -0.000058 -0.000072 -0.000087 -0.000102 -0.000118 -0.000133 -0.000147 -0.000158 -0.000166 -0.000171 -0.000172 -0.000167 -0.000157 -0.000142 -0.000119 -0.000090 -0.000054 -0.000011 0.000037 0.000091 0.000147 0.000204 0.000260 0.000312 0.000358 0.000397 0.000427 0.000447 0.000457 0.000458 0.000449 0.000431 0.000406 0.000375 0.000338 0.000297 0.000254 0.000209 0.000165 0.000123 0.000084 0.000049 0.000019 -0.000005 -0.000025 -0.000040 -0.000050 -0.000056 -0.000058 -0.000058 -0.000056 -0.000051 -0.000045 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000006 0.000004 0.000002 -0.000002 -0.000006 -0.000012 -0.000018 -0.000026 -0.000034 -0.000044 -0.000053 -0.000064 -0.000075 -0.000086 -0.000096 -0.000105 -0.000112 -0.000117 -0.000119 -0.000118 -0.000114 -0.000106 -0.000094 -0.000078 -0.000057 -0.000031 -0.000001 0.000033 0.000071 0.000110 0.000150 0.000188 0.000224 0.000255 0.000281 0.000300 0.000313 0.000319 0.000318 0.000310 0.000298 0.000280 0.000258 0.000233 0.000206 0.000176 0.000146 0.000116 0.000087 0.000060 0.000036 0.000015 -0.000002 -0.000015 -0.000025 -0.000032 -0.000036 -0.000038 -0.000038 -0.000036 -0.000033 -0.000030 -0.000025 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000002 -0.000001 -0.000005 -0.000009 -0.000014 -0.000020 -0.000026 -0.000033 -0.000040 -0.000047 -0.000055 -0.000062 -0.000069 -0.000075 -0.000079 -0.000082 -0.000082 -0.000081 -0.000077 -0.000070 -0.000061 -0.000049 -0.000034 -0.000016 0.000005 0.000029 0.000055 0.000082 0.000109 0.000135 0.000159 0.000180 0.000197 0.000209 0.000216 0.000219 0.000217 0.000212 0.000203 0.000191 0.000176 0.000159 0.000141 0.000121 0.000101 0.000080 0.000061 0.000042 0.000026 0.000011 -0.000000 -0.000009 -0.000016 -0.000020 -0.000023 -0.000024 -0.000024 -0.000023 -0.000021 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 -0.000001 -0.000003 -0.000007 -0.000011 -0.000015 -0.000020 -0.000025 -0.000030 -0.000035 -0.000040 -0.000045 -0.000049 -0.000053 -0.000055 -0.000056 -0.000056 -0.000054 -0.000051 -0.000045 -0.000039 -0.000030 -0.000019 -0.000006 0.000009 0.000025 0.000043 0.000061 0.000080 0.000097 0.000112 0.000126 0.000136 0.000143 0.000147 0.000148 0.000146 0.000142 0.000136 0.000128 0.000119 0.000108 0.000096 0.000083 0.000069 0.000056 0.000042 0.000029 0.000018 0.000008 0.000000 -0.000006 -0.000009 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000014 -0.000018 -0.000021 -0.000025 -0.000029 -0.000032 -0.000034 -0.000036 -0.000038 -0.000038 -0.000037 -0.000035 -0.000032 -0.000028 -0.000023 -0.000016 -0.000009 0.000000 0.000010 0.000022 0.000034 0.000046 0.000058 0.000069 0.000079 0.000087 0.000093 0.000097 0.000098 0.000099 0.000097 0.000095 0.000091 0.000086 0.000080 0.000073 0.000065 0.000057 0.000048 0.000038 0.000029 0.000020 0.000012 0.000006 0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000025 -0.000025 -0.000023 -0.000022 -0.000019 -0.000016 -0.000012 -0.000008 -0.000002 0.000004 0.000011 0.000019 0.000027 0.000035 0.000042 0.000049 0.000055 0.000059 0.000062 0.000064 0.000065 0.000065 0.000064 0.000062 0.000060 0.000057 0.000054 0.000050 0.000045 0.000040 0.000033 0.000027 0.000020 0.000014 0.000009 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000005 -0.000002 0.000002 0.000006 0.000011 0.000016 0.000022 0.000027 0.000031 0.000035 0.000038 0.000040 0.000042 0.000042 0.000042 0.000042 0.000042 0.000041 0.000040 0.000038 0.000036 0.000034 0.000031 0.000028 0.000024 0.000019 0.000015 0.000010 0.000006 0.000003 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000009 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000004 0.000007 0.000011 0.000014 0.000018 0.000021 0.000023 0.000025 0.000027 0.000028 0.000028 0.000028 0.000028 0.000027 0.000027 0.000027 0.000026 0.000026 0.000025 0.000024 0.000022 0.000020 0.000017 0.000014 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000007 0.000010 0.000012 0.000014 0.000016 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000018 0.000018 0.000018 0.000018 0.000018 0.000017 0.000017 0.000016 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000013 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode36_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000015 0.000017 0.000018 0.000019 0.000019 0.000019 0.000019 0.000018 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000012 0.000010 0.000008 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000022 0.000025 0.000028 0.000030 0.000032 0.000034 0.000034 0.000034 0.000034 0.000033 0.000032 0.000031 0.000029 0.000028 0.000026 0.000024 0.000021 0.000018 0.000014 0.000011 0.000007 0.000004 0.000000 -0.000003 -0.000005 -0.000008 -0.000009 -0.000010 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000027 0.000031 0.000035 0.000039 0.000043 0.000047 0.000051 0.000054 0.000056 0.000057 0.000058 0.000057 0.000056 0.000054 0.000051 0.000049 0.000046 0.000043 0.000039 0.000034 0.000029 0.000024 0.000018 0.000013 0.000007 0.000002 -0.000002 -0.000006 -0.000010 -0.000012 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000045 0.000052 0.000059 0.000065 0.000071 0.000077 0.000083 0.000087 0.000090 0.000092 0.000092 0.000091 0.000089 0.000086 0.000082 0.000078 0.000072 0.000067 0.000060 0.000053 0.000045 0.000036 0.000028 0.000020 0.000012 0.000004 -0.000002 -0.000008 -0.000013 -0.000017 -0.000019 -0.000020 -0.000020 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000053 0.000063 0.000073 0.000084 0.000094 0.000104 0.000114 0.000122 0.000130 0.000136 0.000141 0.000143 0.000144 0.000142 0.000138 0.000133 0.000127 0.000120 0.000111 0.000101 0.000091 0.000079 0.000066 0.000054 0.000041 0.000028 0.000016 0.000006 -0.000004 -0.000012 -0.000019 -0.000024 -0.000028 -0.000029 -0.000030 -0.000029 -0.000027 -0.000025 -0.000023 -0.000020 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000009 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000069 0.000084 0.000099 0.000115 0.000131 0.000146 0.000161 0.000175 0.000188 0.000199 0.000208 0.000214 0.000217 0.000218 0.000215 0.000210 0.000202 0.000192 0.000180 0.000166 0.000151 0.000134 0.000116 0.000096 0.000077 0.000058 0.000039 0.000021 0.000005 -0.000009 -0.000020 -0.000030 -0.000037 -0.000041 -0.000044 -0.000044 -0.000043 -0.000041 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 0.000000 0.000004 0.000008 0.000013 0.000018 0.000025 0.000033 0.000043 0.000055 0.000070 0.000087 0.000107 0.000128 0.000151 0.000174 0.000198 0.000221 0.000243 0.000263 0.000281 0.000297 0.000310 0.000319 0.000323 0.000324 0.000320 0.000312 0.000300 0.000284 0.000266 0.000244 0.000221 0.000194 0.000166 0.000137 0.000108 0.000079 0.000051 0.000026 0.000003 -0.000017 -0.000034 -0.000047 -0.000056 -0.000063 -0.000066 -0.000067 -0.000065 -0.000063 -0.000059 -0.000055 -0.000050 -0.000046 -0.000042 -0.000038 -0.000035 -0.000031 -0.000028 -0.000024 -0.000020 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000005 -0.000001 0.000004 0.000010 0.000017 0.000026 0.000036 0.000049 0.000064 0.000083 0.000105 0.000130 0.000159 0.000191 0.000224 0.000258 0.000292 0.000326 0.000358 0.000387 0.000413 0.000436 0.000453 0.000466 0.000472 0.000472 0.000466 0.000454 0.000436 0.000413 0.000385 0.000352 0.000316 0.000277 0.000235 0.000192 0.000149 0.000107 0.000066 0.000029 -0.000005 -0.000033 -0.000056 -0.000074 -0.000087 -0.000096 -0.000100 -0.000101 -0.000099 -0.000095 -0.000090 -0.000084 -0.000077 -0.000071 -0.000065 -0.000059 -0.000053 -0.000047 -0.000042 -0.000036 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000016 -0.000015 -0.000012 -0.000009 -0.000003 0.000004 0.000012 0.000023 0.000036 0.000051 0.000070 0.000093 0.000121 0.000153 0.000191 0.000232 0.000277 0.000325 0.000374 0.000424 0.000472 0.000517 0.000559 0.000596 0.000627 0.000652 0.000669 0.000677 0.000677 0.000667 0.000649 0.000623 0.000588 0.000547 0.000499 0.000446 0.000388 0.000327 0.000265 0.000202 0.000141 0.000083 0.000029 -0.000018 -0.000058 -0.000091 -0.000116 -0.000134 -0.000145 -0.000151 -0.000151 -0.000149 -0.000143 -0.000135 -0.000127 -0.000117 -0.000107 -0.000097 -0.000088 -0.000079 -0.000070 -0.000062 -0.000053 -0.000045 -0.000037 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000023 -0.000024 -0.000025 -0.000024 -0.000023 -0.000019 -0.000014 -0.000007 0.000002 0.000014 0.000029 0.000048 0.000071 0.000099 0.000132 0.000173 0.000219 0.000273 0.000332 0.000396 0.000464 0.000533 0.000603 0.000670 0.000734 0.000793 0.000845 0.000888 0.000922 0.000945 0.000956 0.000954 0.000940 0.000913 0.000874 0.000824 0.000763 0.000694 0.000617 0.000534 0.000447 0.000358 0.000269 0.000182 0.000101 0.000026 -0.000040 -0.000097 -0.000142 -0.000177 -0.000202 -0.000217 -0.000224 -0.000225 -0.000221 -0.000213 -0.000201 -0.000188 -0.000174 -0.000159 -0.000144 -0.000130 -0.000116 -0.000102 -0.000089 -0.000077 -0.000065 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000030 -0.000033 -0.000035 -0.000036 -0.000035 -0.000033 -0.000029 -0.000022 -0.000013 -0.000001 0.000016 0.000037 0.000063 0.000096 0.000136 0.000184 0.000241 0.000307 0.000382 0.000465 0.000555 0.000649 0.000746 0.000842 0.000936 0.001025 0.001107 0.001179 0.001238 0.001284 0.001315 0.001328 0.001324 0.001303 0.001263 0.001206 0.001134 0.001048 0.000949 0.000839 0.000722 0.000600 0.000475 0.000352 0.000232 0.000119 0.000015 -0.000076 -0.000154 -0.000217 -0.000265 -0.000298 -0.000319 -0.000329 -0.000330 -0.000323 -0.000311 -0.000295 -0.000275 -0.000254 -0.000232 -0.000210 -0.000188 -0.000167 -0.000146 -0.000127 -0.000109 -0.000092 -0.000076 -0.000062 -0.000049 -0.000039 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000042 -0.000046 -0.000049 -0.000050 -0.000050 -0.000048 -0.000043 -0.000035 -0.000023 -0.000007 0.000015 0.000044 0.000081 0.000127 0.000183 0.000251 0.000331 0.000423 0.000526 0.000640 0.000764 0.000893 0.001026 0.001158 0.001287 0.001409 0.001520 0.001618 0.001698 0.001760 0.001800 0.001816 0.001808 0.001776 0.001719 0.001638 0.001536 0.001415 0.001276 0.001124 0.000962 0.000793 0.000622 0.000452 0.000288 0.000134 -0.000007 -0.000131 -0.000237 -0.000322 -0.000388 -0.000434 -0.000462 -0.000476 -0.000476 -0.000466 -0.000448 -0.000424 -0.000395 -0.000364 -0.000332 -0.000299 -0.000267 -0.000235 -0.000206 -0.000178 -0.000152 -0.000127 -0.000106 -0.000086 -0.000069 -0.000055 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000045 -0.000052 -0.000058 -0.000064 -0.000068 -0.000071 -0.000072 -0.000070 -0.000065 -0.000055 -0.000040 -0.000019 0.000011 0.000050 0.000101 0.000164 0.000242 0.000335 0.000444 0.000570 0.000711 0.000866 0.001033 0.001208 0.001387 0.001566 0.001740 0.001904 0.002054 0.002184 0.002291 0.002372 0.002424 0.002443 0.002429 0.002382 0.002301 0.002189 0.002047 0.001880 0.001690 0.001482 0.001261 0.001032 0.000800 0.000571 0.000351 0.000144 -0.000045 -0.000212 -0.000353 -0.000469 -0.000557 -0.000620 -0.000658 -0.000676 -0.000676 -0.000661 -0.000635 -0.000600 -0.000559 -0.000514 -0.000467 -0.000420 -0.000373 -0.000328 -0.000285 -0.000245 -0.000208 -0.000175 -0.000144 -0.000118 -0.000095 -0.000076 -0.000060 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000045 -0.000053 -0.000062 -0.000071 -0.000080 -0.000088 -0.000095 -0.000100 -0.000102 -0.000102 -0.000097 -0.000086 -0.000068 -0.000040 -0.000001 0.000052 0.000120 0.000206 0.000311 0.000437 0.000585 0.000753 0.000942 0.001150 0.001372 0.001605 0.001844 0.002082 0.002313 0.002530 0.002728 0.002899 0.003040 0.003145 0.003210 0.003232 0.003210 0.003143 0.003031 0.002877 0.002685 0.002458 0.002202 0.001923 0.001627 0.001321 0.001013 0.000709 0.000417 0.000143 -0.000107 -0.000328 -0.000516 -0.000669 -0.000787 -0.000871 -0.000922 -0.000945 -0.000944 -0.000923 -0.000885 -0.000836 -0.000778 -0.000714 -0.000648 -0.000580 -0.000514 -0.000450 -0.000389 -0.000333 -0.000282 -0.000236 -0.000195 -0.000159 -0.000128 -0.000102 -0.000081 -0.000064 -0.000050 -0.000039 -0.000031 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000043 -0.000052 -0.000062 -0.000073 -0.000085 -0.000097 -0.000110 -0.000122 -0.000132 -0.000141 -0.000147 -0.000148 -0.000144 -0.000132 -0.000110 -0.000075 -0.000025 0.000045 0.000135 0.000250 0.000390 0.000558 0.000753 0.000976 0.001225 0.001498 0.001790 0.002096 0.002408 0.002720 0.003021 0.003304 0.003560 0.003783 0.003964 0.004097 0.004178 0.004203 0.004169 0.004077 0.003926 0.003720 0.003464 0.003164 0.002825 0.002457 0.002067 0.001666 0.001261 0.000864 0.000482 0.000124 -0.000202 -0.000491 -0.000737 -0.000938 -0.001093 -0.001203 -0.001271 -0.001301 -0.001298 -0.001268 -0.001216 -0.001147 -0.001066 -0.000977 -0.000885 -0.000791 -0.000698 -0.000609 -0.000526 -0.000448 -0.000378 -0.000315 -0.000260 -0.000211 -0.000170 -0.000136 -0.000108 -0.000085 -0.000066 -0.000052 -0.000040 -0.000031 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000032 -0.000040 -0.000049 -0.000059 -0.000071 -0.000084 -0.000099 -0.000115 -0.000133 -0.000151 -0.000168 -0.000185 -0.000199 -0.000210 -0.000216 -0.000214 -0.000201 -0.000175 -0.000132 -0.000067 0.000023 0.000141 0.000291 0.000474 0.000693 0.000948 0.001238 0.001562 0.001915 0.002293 0.002687 0.003089 0.003489 0.003876 0.004238 0.004565 0.004848 0.005077 0.005245 0.005344 0.005371 0.005322 0.005197 0.004999 0.004729 0.004395 0.004004 0.003565 0.003088 0.002584 0.002065 0.001543 0.001030 0.000538 0.000078 -0.000342 -0.000714 -0.001032 -0.001291 -0.001492 -0.001636 -0.001724 -0.001763 -0.001758 -0.001716 -0.001645 -0.001551 -0.001440 -0.001319 -0.001191 -0.001063 -0.000936 -0.000815 -0.000701 -0.000595 -0.000500 -0.000416 -0.000342 -0.000278 -0.000223 -0.000178 -0.000140 -0.000110 -0.000086 -0.000067 -0.000051 -0.000039 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000054 -0.000066 -0.000080 -0.000096 -0.000114 -0.000134 -0.000157 -0.000181 -0.000207 -0.000233 -0.000258 -0.000281 -0.000299 -0.000311 -0.000313 -0.000301 -0.000271 -0.000218 -0.000137 -0.000022 0.000129 0.000321 0.000557 0.000838 0.001164 0.001536 0.001949 0.002400 0.002880 0.003380 0.003889 0.004394 0.004882 0.005338 0.005748 0.006102 0.006387 0.006593 0.006713 0.006741 0.006673 0.006510 0.006253 0.005907 0.005480 0.004981 0.004422 0.003815 0.003174 0.002515 0.001853 0.001202 0.000578 -0.000006 -0.000540 -0.001012 -0.001416 -0.001748 -0.002005 -0.002188 -0.002302 -0.002351 -0.002343 -0.002287 -0.002192 -0.002066 -0.001917 -0.001754 -0.001582 -0.001409 -0.001239 -0.001075 -0.000922 -0.000782 -0.000655 -0.000542 -0.000444 -0.000360 -0.000288 -0.000229 -0.000180 -0.000141 -0.000109 -0.000084 -0.000064 -0.000049 -0.000036 -0.000026 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000044 -0.000057 -0.000071 -0.000088 -0.000107 -0.000128 -0.000153 -0.000180 -0.000211 -0.000246 -0.000282 -0.000320 -0.000357 -0.000392 -0.000422 -0.000444 -0.000452 -0.000442 -0.000409 -0.000345 -0.000245 -0.000103 0.000087 0.000330 0.000627 0.000982 0.001394 0.001862 0.002381 0.002946 0.003547 0.004171 0.004805 0.005432 0.006035 0.006599 0.007105 0.007539 0.007886 0.008136 0.008278 0.008306 0.008216 0.008007 0.007682 0.007247 0.006712 0.006088 0.005388 0.004630 0.003830 0.003008 0.002181 0.001369 0.000589 -0.000141 -0.000808 -0.001400 -0.001907 -0.002324 -0.002648 -0.002880 -0.003023 -0.003085 -0.003075 -0.003001 -0.002876 -0.002710 -0.002514 -0.002298 -0.002072 -0.001843 -0.001618 -0.001402 -0.001200 -0.001014 -0.000847 -0.000700 -0.000571 -0.000461 -0.000368 -0.000291 -0.000228 -0.000177 -0.000136 -0.000104 -0.000079 -0.000059 -0.000044 -0.000032 -0.000022 -0.000015 -0.000009 -0.000006 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000044 -0.000058 -0.000074 -0.000093 -0.000115 -0.000141 -0.000170 -0.000203 -0.000241 -0.000284 -0.000331 -0.000382 -0.000436 -0.000490 -0.000542 -0.000588 -0.000622 -0.000640 -0.000635 -0.000600 -0.000526 -0.000406 -0.000232 0.000002 0.000302 0.000671 0.001111 0.001623 0.002202 0.002845 0.003541 0.004280 0.005046 0.005821 0.006586 0.007321 0.008005 0.008617 0.009140 0.009557 0.009854 0.010019 0.010045 0.009928 0.009666 0.009264 0.008728 0.008070 0.007304 0.006446 0.005517 0.004536 0.003528 0.002514 0.001517 0.000559 -0.000340 -0.001161 -0.001891 -0.002518 -0.003035 -0.003438 -0.003727 -0.003906 -0.003984 -0.003969 -0.003875 -0.003714 -0.003501 -0.003248 -0.002969 -0.002675 -0.002377 -0.002085 -0.001804 -0.001541 -0.001300 -0.001083 -0.000892 -0.000725 -0.000583 -0.000463 -0.000364 -0.000283 -0.000219 -0.000167 -0.000127 -0.000095 -0.000071 -0.000052 -0.000037 -0.000025 -0.000017 -0.000010 -0.000006 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000031 -0.000043 -0.000057 -0.000074 -0.000095 -0.000120 -0.000149 -0.000183 -0.000222 -0.000267 -0.000318 -0.000377 -0.000442 -0.000513 -0.000588 -0.000665 -0.000739 -0.000805 -0.000859 -0.000891 -0.000894 -0.000859 -0.000776 -0.000635 -0.000427 -0.000144 0.000220 0.000670 0.001207 0.001831 0.002538 0.003319 0.004164 0.005058 0.005981 0.006914 0.007832 0.008710 0.009526 0.010254 0.010873 0.011364 0.011710 0.011898 0.011919 0.011770 0.011449 0.010960 0.010313 0.009519 0.008597 0.007566 0.006448 0.005268 0.004054 0.002832 0.001629 0.000473 -0.000615 -0.001611 -0.002498 -0.003261 -0.003892 -0.004386 -0.004741 -0.004963 -0.005059 -0.005041 -0.004923 -0.004721 -0.004452 -0.004132 -0.003778 -0.003404 -0.003024 -0.002649 -0.002290 -0.001954 -0.001645 -0.001367 -0.001122 -0.000910 -0.000728 -0.000576 -0.000450 -0.000347 -0.000265 -0.000201 -0.000150 -0.000111 -0.000081 -0.000058 -0.000041 -0.000027 -0.000017 -0.000010 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000054 -0.000072 -0.000094 -0.000121 -0.000153 -0.000191 -0.000236 -0.000287 -0.000347 -0.000417 -0.000495 -0.000584 -0.000680 -0.000783 -0.000889 -0.000992 -0.001087 -0.001165 -0.001218 -0.001235 -0.001204 -0.001113 -0.000952 -0.000708 -0.000373 0.000062 0.000602 0.001247 0.001996 0.002842 0.003777 0.004785 0.005849 0.006944 0.008047 0.009129 0.010162 0.011116 0.011966 0.012685 0.013251 0.013647 0.013856 0.013871 0.013684 0.013298 0.012715 0.011948 0.011011 0.009922 0.008705 0.007386 0.005994 0.004559 0.003114 0.001689 0.000316 -0.000977 -0.002165 -0.003225 -0.004141 -0.004900 -0.005496 -0.005927 -0.006197 -0.006316 -0.006295 -0.006152 -0.005904 -0.005572 -0.005175 -0.004733 -0.004266 -0.003790 -0.003319 -0.002867 -0.002443 -0.002053 -0.001703 -0.001393 -0.001125 -0.000896 -0.000705 -0.000547 -0.000418 -0.000316 -0.000236 -0.000174 -0.000126 -0.000090 -0.000063 -0.000042 -0.000027 -0.000015 -0.000007 -0.000002 0.000002 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000037 -0.000050 -0.000067 -0.000090 -0.000118 -0.000152 -0.000193 -0.000242 -0.000300 -0.000368 -0.000448 -0.000539 -0.000644 -0.000762 -0.000891 -0.001029 -0.001172 -0.001313 -0.001444 -0.001555 -0.001636 -0.001672 -0.001650 -0.001557 -0.001376 -0.001096 -0.000705 -0.000195 0.000441 0.001202 0.002087 0.003086 0.004186 0.005369 0.006613 0.007891 0.009173 0.010427 0.011619 0.012717 0.013689 0.014509 0.015149 0.015591 0.015819 0.015821 0.015594 0.015138 0.014458 0.013567 0.012480 0.011221 0.009813 0.008287 0.006676 0.005013 0.003335 0.001678 0.000077 -0.001434 -0.002826 -0.004073 -0.005154 -0.006054 -0.006763 -0.007279 -0.007605 -0.007750 -0.007729 -0.007559 -0.007261 -0.006859 -0.006377 -0.005837 -0.005264 -0.004677 -0.004096 -0.003536 -0.003009 -0.002525 -0.002089 -0.001704 -0.001371 -0.001086 -0.000849 -0.000653 -0.000495 -0.000369 -0.000271 -0.000196 -0.000138 -0.000096 -0.000064 -0.000040 -0.000023 -0.000011 -0.000003 0.000003 0.000006 0.000008 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000062 -0.000083 -0.000111 -0.000146 -0.000189 -0.000241 -0.000304 -0.000379 -0.000467 -0.000571 -0.000691 -0.000828 -0.000983 -0.001153 -0.001335 -0.001524 -0.001712 -0.001889 -0.002043 -0.002160 -0.002224 -0.002218 -0.002126 -0.001929 -0.001614 -0.001166 -0.000577 0.000161 0.001045 0.002073 0.003232 0.004506 0.005873 0.007305 0.008771 0.010236 0.011663 0.013014 0.014252 0.015345 0.016259 0.016969 0.017452 0.017691 0.017678 0.017406 0.016877 0.016099 0.015084 0.013851 0.012424 0.010829 0.009100 0.007271 0.005382 0.003472 0.001581 -0.000252 -0.001987 -0.003591 -0.005033 -0.006288 -0.007338 -0.008170 -0.008779 -0.009168 -0.009345 -0.009326 -0.009130 -0.008780 -0.008304 -0.007728 -0.007081 -0.006390 -0.005680 -0.004975 -0.004293 -0.003650 -0.003058 -0.002524 -0.002052 -0.001643 -0.001295 -0.001004 -0.000766 -0.000573 -0.000421 -0.000303 -0.000213 -0.000145 -0.000095 -0.000059 -0.000033 -0.000015 -0.000003 0.000005 0.000011 0.000013 0.000014 0.000014 0.000013 0.000012 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000055 -0.000075 -0.000101 -0.000135 -0.000179 -0.000232 -0.000298 -0.000378 -0.000473 -0.000586 -0.000720 -0.000875 -0.001053 -0.001253 -0.001473 -0.001710 -0.001956 -0.002202 -0.002436 -0.002643 -0.002806 -0.002907 -0.002925 -0.002839 -0.002631 -0.002282 -0.001778 -0.001108 -0.000266 0.000747 0.001922 0.003246 0.004699 0.006252 0.007873 0.009526 0.011171 0.012766 0.014268 0.015639 0.016841 0.017840 0.018608 0.019122 0.019366 0.019331 0.019012 0.018412 0.017539 0.016408 0.015038 0.013455 0.011687 0.009768 0.007737 0.005634 0.003502 0.001386 -0.000671 -0.002627 -0.004442 -0.006081 -0.007515 -0.008721 -0.009683 -0.010394 -0.010853 -0.011069 -0.011056 -0.010837 -0.010435 -0.009882 -0.009209 -0.008447 -0.007629 -0.006785 -0.005943 -0.005126 -0.004354 -0.003642 -0.002998 -0.002429 -0.001936 -0.001516 -0.001166 -0.000879 -0.000648 -0.000467 -0.000327 -0.000221 -0.000143 -0.000087 -0.000047 -0.000019 -0.000001 0.000011 0.000018 0.000021 0.000023 0.000022 0.000021 0.000019 0.000017 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000035 -0.000048 -0.000066 -0.000090 -0.000122 -0.000164 -0.000217 -0.000283 -0.000365 -0.000465 -0.000585 -0.000729 -0.000898 -0.001096 -0.001322 -0.001578 -0.001859 -0.002161 -0.002476 -0.002792 -0.003095 -0.003367 -0.003588 -0.003735 -0.003785 -0.003714 -0.003499 -0.003120 -0.002560 -0.001809 -0.000862 0.000280 0.001604 0.003094 0.004724 0.006460 0.008265 0.010098 0.011911 0.013661 0.015300 0.016786 0.018080 0.019146 0.019956 0.020488 0.020727 0.020664 0.020297 0.019629 0.018672 0.017439 0.015951 0.014234 0.012318 0.010237 0.008030 0.005740 0.003411 0.001091 -0.001174 -0.003337 -0.005354 -0.007185 -0.008796 -0.010160 -0.011257 -0.012075 -0.012611 -0.012873 -0.012874 -0.012635 -0.012186 -0.011557 -0.010783 -0.009903 -0.008952 -0.007966 -0.006977 -0.006016 -0.005104 -0.004261 -0.003498 -0.002822 -0.002236 -0.001738 -0.001323 -0.000984 -0.000713 -0.000500 -0.000338 -0.000217 -0.000129 -0.000066 -0.000024 0.000004 0.000021 0.000031 0.000036 0.000037 0.000036 0.000033 0.000030 0.000027 0.000023 0.000020 0.000017 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000056 -0.000077 -0.000106 -0.000145 -0.000196 -0.000260 -0.000342 -0.000443 -0.000566 -0.000716 -0.000896 -0.001108 -0.001356 -0.001641 -0.001961 -0.002315 -0.002695 -0.003091 -0.003490 -0.003875 -0.004225 -0.004514 -0.004718 -0.004809 -0.004759 -0.004542 -0.004137 -0.003525 -0.002695 -0.001643 -0.000375 0.001097 0.002748 0.004547 0.006458 0.008434 0.010429 0.012393 0.014275 0.016027 0.017602 0.018962 0.020071 0.020901 0.021434 0.021654 0.021557 0.021143 0.020416 0.019389 0.018077 0.016501 0.014685 0.012659 0.010456 0.008115 0.005678 0.003191 0.000701 -0.001741 -0.004085 -0.006285 -0.008294 -0.010075 -0.011594 -0.012827 -0.013757 -0.014378 -0.014693 -0.014716 -0.014467 -0.013975 -0.013274 -0.012403 -0.011404 -0.010318 -0.009186 -0.008046 -0.006933 -0.005874 -0.004892 -0.004002 -0.003213 -0.002529 -0.001947 -0.001464 -0.001070 -0.000756 -0.000513 -0.000328 -0.000192 -0.000095 -0.000029 0.000014 0.000040 0.000054 0.000060 0.000061 0.000058 0.000054 0.000048 0.000042 0.000037 0.000031 0.000026 0.000022 0.000018 0.000014 0.000011 0.000008 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000046 -0.000064 -0.000089 -0.000124 -0.000170 -0.000231 -0.000309 -0.000408 -0.000531 -0.000682 -0.000867 -0.001088 -0.001351 -0.001658 -0.002010 -0.002407 -0.002844 -0.003314 -0.003805 -0.004301 -0.004780 -0.005219 -0.005589 -0.005860 -0.006000 -0.005978 -0.005765 -0.005337 -0.004676 -0.003770 -0.002617 -0.001226 0.000386 0.002189 0.004146 0.006214 0.008341 0.010475 0.012560 0.014543 0.016373 0.018004 0.019396 0.020516 0.021339 0.021849 0.022036 0.021899 0.021439 0.020666 0.019592 0.018232 0.016606 0.014738 0.012653 0.010384 0.007965 0.005437 0.002845 0.000235 -0.002340 -0.004829 -0.007181 -0.009347 -0.011282 -0.012948 -0.014314 -0.015359 -0.016071 -0.016450 -0.016504 -0.016255 -0.015731 -0.014968 -0.014007 -0.012894 -0.011676 -0.010398 -0.009107 -0.007839 -0.006630 -0.005506 -0.004484 -0.003578 -0.002792 -0.002125 -0.001571 -0.001122 -0.000766 -0.000492 -0.000287 -0.000139 -0.000037 0.000031 0.000072 0.000093 0.000102 0.000101 0.000096 0.000087 0.000077 0.000067 0.000058 0.000049 0.000041 0.000034 0.000028 0.000022 0.000018 0.000013 0.000009 0.000006 0.000003 0.000001 -0.000000 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000009 -0.000013 -0.000018 -0.000026 -0.000036 -0.000051 -0.000072 -0.000101 -0.000142 -0.000197 -0.000269 -0.000363 -0.000481 -0.000629 -0.000812 -0.001036 -0.001305 -0.001625 -0.001999 -0.002429 -0.002912 -0.003445 -0.004018 -0.004616 -0.005220 -0.005807 -0.006347 -0.006807 -0.007153 -0.007350 -0.007362 -0.007157 -0.006711 -0.006003 -0.005025 -0.003776 -0.002268 -0.000527 0.001414 0.003512 0.005713 0.007963 0.010202 0.012372 0.014415 0.016281 0.017923 0.019304 0.020396 0.021179 0.021640 0.021777 0.021591 0.021092 0.020288 0.019194 0.017826 0.016200 0.014337 0.012259 0.009992 0.007567 0.005020 0.002390 -0.000275 -0.002927 -0.005511 -0.007975 -0.010266 -0.012334 -0.014133 -0.015628 -0.016789 -0.017598 -0.018050 -0.018150 -0.017915 -0.017373 -0.016560 -0.015521 -0.014305 -0.012963 -0.011547 -0.010107 -0.008689 -0.007330 -0.006064 -0.004911 -0.003887 -0.002999 -0.002247 -0.001624 -0.001122 -0.000727 -0.000426 -0.000204 -0.000048 0.000056 0.000120 0.000155 0.000168 0.000167 0.000157 0.000143 0.000126 0.000109 0.000093 0.000078 0.000065 0.000053 0.000043 0.000035 0.000028 0.000021 0.000016 0.000011 0.000008 0.000004 0.000002 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000038 -0.000054 -0.000079 -0.000113 -0.000161 -0.000225 -0.000309 -0.000419 -0.000559 -0.000734 -0.000953 -0.001220 -0.001543 -0.001927 -0.002376 -0.002892 -0.003473 -0.004112 -0.004798 -0.005515 -0.006239 -0.006943 -0.007594 -0.008153 -0.008582 -0.008841 -0.008890 -0.008697 -0.008234 -0.007483 -0.006435 -0.005096 -0.003482 -0.001623 0.000439 0.002652 0.004959 0.007296 0.009600 0.011808 0.013862 0.015711 0.017313 0.018635 0.019653 0.020355 0.020738 0.020804 0.020563 0.020029 0.019214 0.018135 0.016804 0.015237 0.013449 0.011454 0.009272 0.006925 0.004443 0.001858 -0.000787 -0.003445 -0.006065 -0.008592 -0.010968 -0.013139 -0.015054 -0.016668 -0.017944 -0.018858 -0.019395 -0.019555 -0.019352 -0.018810 -0.017966 -0.016866 -0.015562 -0.014110 -0.012567 -0.010989 -0.009428 -0.007927 -0.006523 -0.005243 -0.004106 -0.003120 -0.002286 -0.001599 -0.001048 -0.000619 -0.000297 -0.000065 0.000093 0.000193 0.000248 0.000270 0.000270 0.000255 0.000232 0.000205 0.000177 0.000150 0.000126 0.000104 0.000084 0.000068 0.000054 0.000043 0.000034 0.000026 0.000019 0.000014 0.000009 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000025 -0.000038 -0.000057 -0.000084 -0.000124 -0.000178 -0.000251 -0.000349 -0.000476 -0.000638 -0.000844 -0.001100 -0.001415 -0.001796 -0.002250 -0.002781 -0.003391 -0.004077 -0.004831 -0.005640 -0.006485 -0.007339 -0.008169 -0.008937 -0.009601 -0.010117 -0.010440 -0.010528 -0.010347 -0.009868 -0.009074 -0.007961 -0.006537 -0.004826 -0.002865 -0.000704 0.001599 0.003976 0.006359 0.008680 0.010874 0.012883 0.014657 0.016160 0.017365 0.018258 0.018836 0.019105 0.019079 0.018775 0.018212 0.017409 0.016381 0.015141 0.013699 0.012062 0.010237 0.008233 0.006061 0.003739 0.001293 -0.001244 -0.003830 -0.006416 -0.008947 -0.011362 -0.013604 -0.015612 -0.017333 -0.018723 -0.019747 -0.020381 -0.020619 -0.020468 -0.019949 -0.019096 -0.017958 -0.016587 -0.015044 -0.013392 -0.011691 -0.009999 -0.008367 -0.006836 -0.005439 -0.004196 -0.003120 -0.002212 -0.001469 -0.000877 -0.000423 -0.000088 0.000146 0.000297 0.000384 0.000423 0.000426 0.000406 0.000372 0.000330 0.000286 0.000243 0.000203 0.000167 0.000136 0.000109 0.000087 0.000068 0.000053 0.000041 0.000031 0.000023 0.000016 0.000011 0.000007 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000014 -0.000023 -0.000037 -0.000057 -0.000088 -0.000131 -0.000192 -0.000275 -0.000385 -0.000529 -0.000715 -0.000951 -0.001247 -0.001612 -0.002055 -0.002583 -0.003201 -0.003910 -0.004708 -0.005584 -0.006523 -0.007503 -0.008491 -0.009452 -0.010342 -0.011112 -0.011715 -0.012102 -0.012227 -0.012055 -0.011558 -0.010721 -0.009543 -0.008040 -0.006242 -0.004195 -0.001957 0.000404 0.002814 0.005199 0.007485 0.009606 0.011507 0.013143 0.014482 0.015509 0.016221 0.016626 0.016745 0.016602 0.016225 0.015641 0.014873 0.013937 0.012844 0.011598 0.010196 0.008634 0.006907 0.005013 0.002956 0.000750 -0.001584 -0.004011 -0.006486 -0.008957 -0.011361 -0.013634 -0.015710 -0.017526 -0.019027 -0.020166 -0.020912 -0.021247 -0.021171 -0.020701 -0.019867 -0.018716 -0.017304 -0.015694 -0.013954 -0.012150 -0.010346 -0.008598 -0.006955 -0.005453 -0.004117 -0.002963 -0.001994 -0.001205 -0.000585 -0.000116 0.000220 0.000444 0.000578 0.000642 0.000654 0.000630 0.000582 0.000521 0.000455 0.000389 0.000326 0.000270 0.000220 0.000177 0.000140 0.000110 0.000085 0.000065 0.000049 0.000037 0.000027 0.000019 0.000013 0.000009 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000001 -0.000003 -0.000009 -0.000018 -0.000032 -0.000054 -0.000087 -0.000134 -0.000201 -0.000292 -0.000414 -0.000574 -0.000783 -0.001050 -0.001385 -0.001801 -0.002306 -0.002911 -0.003619 -0.004431 -0.005344 -0.006346 -0.007418 -0.008534 -0.009660 -0.010751 -0.011761 -0.012636 -0.013322 -0.013767 -0.013924 -0.013755 -0.013234 -0.012350 -0.011107 -0.009528 -0.007653 -0.005535 -0.003244 -0.000856 0.001548 0.003886 0.006082 0.008071 0.009799 0.011227 0.012336 0.013120 0.013591 0.013775 0.013704 0.013418 0.012958 0.012359 0.011648 0.010846 0.009957 0.008978 0.007896 0.006693 0.005347 0.003839 0.002156 0.000294 -0.001738 -0.003915 -0.006200 -0.008543 -0.010882 -0.013147 -0.015264 -0.017161 -0.018770 -0.020033 -0.020905 -0.021358 -0.021383 -0.020989 -0.020203 -0.019070 -0.017645 -0.015996 -0.014193 -0.012310 -0.010415 -0.008572 -0.006834 -0.005245 -0.003832 -0.002616 -0.001600 -0.000781 -0.000146 0.000321 0.000644 0.000846 0.000949 0.000978 0.000952 0.000890 0.000805 0.000709 0.000611 0.000516 0.000429 0.000351 0.000284 0.000226 0.000178 0.000138 0.000106 0.000080 0.000060 0.000044 0.000032 0.000023 0.000016 0.000011 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000007 0.000004 -0.000001 -0.000010 -0.000024 -0.000047 -0.000081 -0.000130 -0.000200 -0.000298 -0.000429 -0.000605 -0.000834 -0.001129 -0.001503 -0.001968 -0.002536 -0.003216 -0.004013 -0.004929 -0.005956 -0.007083 -0.008288 -0.009539 -0.010798 -0.012017 -0.013141 -0.014113 -0.014874 -0.015368 -0.015546 -0.015370 -0.014816 -0.013878 -0.012567 -0.010913 -0.008967 -0.006793 -0.004470 -0.002085 0.000273 0.002517 0.004569 0.006364 0.007853 0.009006 0.009816 0.010292 0.010464 0.010373 0.010072 0.009616 0.009061 0.008450 0.007820 0.007188 0.006559 0.005919 0.005241 0.004491 0.003627 0.002610 0.001406 -0.000007 -0.001638 -0.003476 -0.005493 -0.007642 -0.009862 -0.012079 -0.014211 -0.016174 -0.017889 -0.019283 -0.020297 -0.020890 -0.021043 -0.020755 -0.020048 -0.018964 -0.017557 -0.015898 -0.014061 -0.012124 -0.010162 -0.008246 -0.006435 -0.004778 -0.003308 -0.002047 -0.001003 -0.000172 0.000459 0.000909 0.001202 0.001365 0.001423 0.001402 0.001325 0.001212 0.001079 0.000939 0.000801 0.000671 0.000554 0.000450 0.000361 0.000286 0.000223 0.000172 0.000131 0.000099 0.000073 0.000054 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000008 0.000010 0.000012 0.000013 0.000014 0.000015 0.000015 0.000013 0.000009 0.000002 -0.000011 -0.000032 -0.000066 -0.000115 -0.000187 -0.000288 -0.000426 -0.000612 -0.000859 -0.001179 -0.001588 -0.002099 -0.002725 -0.003477 -0.004360 -0.005374 -0.006513 -0.007760 -0.009090 -0.010470 -0.011855 -0.013191 -0.014419 -0.015476 -0.016297 -0.016826 -0.017010 -0.016812 -0.016213 -0.015211 -0.013825 -0.012095 -0.010082 -0.007863 -0.005528 -0.003173 -0.000897 0.001209 0.003064 0.004607 0.005794 0.006607 0.007051 0.007156 0.006969 0.006554 0.005982 0.005329 0.004664 0.004045 0.003512 0.003086 0.002766 0.002529 0.002332 0.002122 0.001834 0.001407 0.000781 -0.000087 -0.001226 -0.002641 -0.004315 -0.006208 -0.008260 -0.010391 -0.012514 -0.014532 -0.016351 -0.017884 -0.019055 -0.019811 -0.020118 -0.019966 -0.019370 -0.018365 -0.017008 -0.015368 -0.013525 -0.011560 -0.009557 -0.007592 -0.005730 -0.004027 -0.002521 -0.001237 -0.000184 0.000640 0.001248 0.001661 0.001906 0.002011 0.002007 0.001921 0.001778 0.001602 0.001409 0.001215 0.001028 0.000856 0.000701 0.000567 0.000452 0.000356 0.000277 0.000212 0.000161 0.000120 0.000089 0.000065 0.000047 0.000034 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000018 0.000021 0.000023 0.000025 0.000025 0.000024 0.000019 0.000009 -0.000009 -0.000039 -0.000086 -0.000155 -0.000256 -0.000396 -0.000588 -0.000847 -0.001187 -0.001624 -0.002174 -0.002852 -0.003669 -0.004630 -0.005735 -0.006975 -0.008333 -0.009779 -0.011276 -0.012772 -0.014211 -0.015527 -0.016651 -0.017516 -0.018060 -0.018232 -0.017995 -0.017334 -0.016254 -0.014783 -0.012971 -0.010893 -0.008636 -0.006304 -0.004003 -0.001840 0.000089 0.001702 0.002939 0.003767 0.004180 0.004199 0.003874 0.003274 0.002486 0.001606 0.000727 -0.000063 -0.000693 -0.001115 -0.001307 -0.001276 -0.001057 -0.000707 -0.000303 0.000067 0.000314 0.000352 0.000112 -0.000455 -0.001375 -0.002642 -0.004225 -0.006066 -0.008081 -0.010175 -0.012238 -0.014161 -0.015840 -0.017185 -0.018124 -0.018610 -0.018621 -0.018164 -0.017269 -0.015991 -0.014398 -0.012575 -0.010609 -0.008588 -0.006596 -0.004707 -0.002979 -0.001458 -0.000172 0.000869 0.001664 0.002229 0.002586 0.002763 0.002793 0.002708 0.002540 0.002316 0.002062 0.001798 0.001538 0.001293 0.001071 0.000873 0.000703 0.000558 0.000437 0.000339 0.000259 0.000195 0.000145 0.000107 0.000078 0.000056 0.000041 0.000030 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000033 0.000037 0.000041 0.000043 0.000043 0.000038 0.000026 0.000002 -0.000038 -0.000101 -0.000195 -0.000331 -0.000523 -0.000786 -0.001137 -0.001594 -0.002175 -0.002894 -0.003764 -0.004792 -0.005975 -0.007303 -0.008757 -0.010304 -0.011900 -0.013492 -0.015014 -0.016398 -0.017568 -0.018454 -0.018991 -0.019129 -0.018832 -0.018091 -0.016916 -0.015346 -0.013445 -0.011298 -0.009007 -0.006686 -0.004456 -0.002430 -0.000710 0.000622 0.001510 0.001931 0.001892 0.001435 0.000629 -0.000431 -0.001634 -0.002859 -0.003990 -0.004921 -0.005567 -0.005871 -0.005812 -0.005401 -0.004684 -0.003738 -0.002663 -0.001573 -0.000587 0.000182 0.000636 0.000701 0.000333 -0.000479 -0.001711 -0.003308 -0.005184 -0.007234 -0.009336 -0.011365 -0.013200 -0.014732 -0.015873 -0.016559 -0.016757 -0.016464 -0.015704 -0.014528 -0.013008 -0.011228 -0.009282 -0.007265 -0.005268 -0.003371 -0.001639 -0.000123 0.001146 0.002154 0.002901 0.003403 0.003684 0.003774 0.003710 0.003527 0.003259 0.002940 0.002595 0.002246 0.001910 0.001598 0.001317 0.001070 0.000858 0.000679 0.000530 0.000409 0.000312 0.000235 0.000174 0.000128 0.000093 0.000067 0.000049 0.000036 0.000026 0.000020 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000016 0.000020 0.000026 0.000031 0.000038 0.000045 0.000053 0.000061 0.000069 0.000075 0.000078 0.000075 0.000062 0.000033 -0.000017 -0.000099 -0.000224 -0.000407 -0.000665 -0.001016 -0.001481 -0.002079 -0.002826 -0.003735 -0.004813 -0.006057 -0.007456 -0.008987 -0.010614 -0.012290 -0.013954 -0.015538 -0.016966 -0.018158 -0.019041 -0.019548 -0.019628 -0.019249 -0.018406 -0.017119 -0.015436 -0.013434 -0.011210 -0.008883 -0.006579 -0.004430 -0.002556 -0.001067 -0.000043 0.000466 0.000444 -0.000085 -0.001059 -0.002386 -0.003945 -0.005597 -0.007197 -0.008604 -0.009693 -0.010363 -0.010552 -0.010234 -0.009427 -0.008190 -0.006619 -0.004838 -0.002989 -0.001223 0.000319 0.001508 0.002245 0.002464 0.002138 0.001281 -0.000053 -0.001778 -0.003776 -0.005916 -0.008056 -0.010054 -0.011785 -0.013142 -0.014046 -0.014449 -0.014338 -0.013732 -0.012677 -0.011247 -0.009528 -0.007620 -0.005624 -0.003638 -0.001749 -0.000030 0.001465 0.002699 0.003657 0.004339 0.004760 0.004946 0.004932 0.004756 0.004458 0.004076 0.003645 0.003195 0.002750 0.002327 0.001939 0.001592 0.001290 0.001031 0.000814 0.000634 0.000488 0.000371 0.000278 0.000206 0.000151 0.000110 0.000079 0.000058 0.000042 0.000031 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000032 0.000040 0.000049 0.000060 0.000072 0.000086 0.000101 0.000116 0.000130 0.000140 0.000142 0.000132 0.000101 0.000040 -0.000065 -0.000228 -0.000470 -0.000809 -0.001267 -0.001866 -0.002623 -0.003553 -0.004660 -0.005945 -0.007393 -0.008978 -0.010663 -0.012394 -0.014107 -0.015727 -0.017174 -0.018364 -0.019220 -0.019672 -0.019671 -0.019189 -0.018224 -0.016806 -0.014994 -0.012878 -0.010569 -0.008199 -0.005910 -0.003842 -0.002128 -0.000878 -0.000176 -0.000066 -0.000551 -0.001592 -0.003109 -0.004982 -0.007064 -0.009191 -0.011189 -0.012892 -0.014155 -0.014865 -0.014946 -0.014374 -0.013172 -0.011413 -0.009210 -0.006714 -0.004096 -0.001536 0.000790 0.002728 0.004148 0.004964 0.005132 0.004657 0.003589 0.002017 0.000067 -0.002114 -0.004369 -0.006540 -0.008478 -0.010061 -0.011192 -0.011810 -0.011892 -0.011450 -0.010527 -0.009196 -0.007548 -0.005687 -0.003722 -0.001757 0.000113 0.001808 0.003269 0.004455 0.005350 0.005951 0.006276 0.006353 0.006219 0.005916 0.005489 0.004978 0.004424 0.003857 0.003305 0.002787 0.002315 0.001895 0.001531 0.001221 0.000961 0.000747 0.000574 0.000436 0.000326 0.000241 0.000177 0.000128 0.000093 0.000067 0.000049 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000009 0.000012 0.000017 0.000023 0.000030 0.000039 0.000049 0.000062 0.000077 0.000095 0.000117 0.000141 0.000168 0.000196 0.000224 0.000247 0.000261 0.000258 0.000226 0.000153 0.000021 -0.000190 -0.000501 -0.000936 -0.001517 -0.002263 -0.003190 -0.004305 -0.005605 -0.007077 -0.008692 -0.010408 -0.012169 -0.013905 -0.015537 -0.016979 -0.018143 -0.018949 -0.019325 -0.019223 -0.018618 -0.017514 -0.015949 -0.013994 -0.011751 -0.009345 -0.006923 -0.004639 -0.002647 -0.001087 -0.000076 0.000306 0.000017 -0.000935 -0.002495 -0.004560 -0.006989 -0.009606 -0.012219 -0.014628 -0.016643 -0.018097 -0.018861 -0.018853 -0.018045 -0.016467 -0.014203 -0.011389 -0.008198 -0.004829 -0.001495 0.001599 0.004266 0.006352 0.007748 0.008395 0.008287 0.007471 0.006041 0.004129 0.001896 -0.000483 -0.002831 -0.004982 -0.006794 -0.008154 -0.008990 -0.009265 -0.008987 -0.008196 -0.006965 -0.005388 -0.003575 -0.001642 0.000299 0.002145 0.003812 0.005233 0.006365 0.007187 0.007699 0.007918 0.007875 0.007610 0.007169 0.006600 0.005951 0.005262 0.004570 0.003902 0.003280 0.002717 0.002219 0.001788 0.001423 0.001118 0.000868 0.000665 0.000504 0.000377 0.000278 0.000203 0.000147 0.000106 0.000077 0.000055 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000007 0.000011 0.000015 0.000021 0.000028 0.000036 0.000047 0.000061 0.000077 0.000098 0.000123 0.000154 0.000190 0.000232 0.000279 0.000329 0.000380 0.000425 0.000457 0.000466 0.000436 0.000349 0.000185 -0.000080 -0.000471 -0.001012 -0.001725 -0.002625 -0.003720 -0.005010 -0.006479 -0.008097 -0.009818 -0.011584 -0.013319 -0.014940 -0.016355 -0.017473 -0.018210 -0.018494 -0.018276 -0.017534 -0.016278 -0.014555 -0.012446 -0.010064 -0.007550 -0.005064 -0.002772 -0.000842 0.000579 0.001368 0.001445 0.000773 -0.000631 -0.002695 -0.005297 -0.008271 -0.011417 -0.014515 -0.017337 -0.019670 -0.021328 -0.022166 -0.022093 -0.021081 -0.019163 -0.016436 -0.013055 -0.009217 -0.005148 -0.001091 0.002718 0.006065 0.008769 0.010701 0.011786 0.012009 0.011414 0.010099 0.008206 0.005908 0.003397 0.000867 -0.001497 -0.003535 -0.005119 -0.006163 -0.006622 -0.006497 -0.005826 -0.004684 -0.003168 -0.001395 0.000513 0.002436 0.004265 0.005905 0.007288 0.008364 0.009112 0.009531 0.009639 0.009469 0.009067 0.008481 0.007765 0.006969 0.006140 0.005316 0.004527 0.003796 0.003137 0.002557 0.002056 0.001633 0.001280 0.000991 0.000759 0.000573 0.000428 0.000316 0.000230 0.000166 0.000120 0.000086 0.000062 0.000044 0.000032 0.000023 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000033 0.000044 0.000057 0.000074 0.000095 0.000123 0.000157 0.000199 0.000249 0.000310 0.000379 0.000457 0.000541 0.000626 0.000704 0.000763 0.000790 0.000764 0.000664 0.000464 0.000138 -0.000340 -0.000993 -0.001840 -0.002890 -0.004142 -0.005580 -0.007174 -0.008877 -0.010623 -0.012336 -0.013926 -0.015298 -0.016356 -0.017012 -0.017195 -0.016854 -0.015969 -0.014557 -0.012671 -0.010401 -0.007873 -0.005241 -0.002677 -0.000361 0.001528 0.002834 0.003431 0.003233 0.002212 0.000392 -0.002142 -0.005248 -0.008739 -0.012389 -0.015953 -0.019179 -0.021830 -0.023701 -0.024633 -0.024527 -0.023351 -0.021146 -0.018019 -0.014141 -0.009732 -0.005044 -0.000347 0.004095 0.008039 0.011284 0.013679 0.015137 0.015635 0.015215 0.013979 0.012077 0.009696 0.007042 0.004329 0.001757 -0.000495 -0.002288 -0.003520 -0.004142 -0.004148 -0.003575 -0.002500 -0.001025 0.000728 0.002629 0.004549 0.006372 0.007997 0.009349 0.010376 0.011054 0.011383 0.011381 0.011085 0.010544 0.009813 0.008948 0.008004 0.007031 0.006073 0.005160 0.004319 0.003562 0.002897 0.002325 0.001842 0.001441 0.001114 0.000850 0.000641 0.000477 0.000351 0.000256 0.000184 0.000132 0.000094 0.000067 0.000047 0.000033 0.000024 0.000016 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000030 0.000039 0.000052 0.000068 0.000089 0.000116 0.000151 0.000196 0.000251 0.000319 0.000401 0.000498 0.000609 0.000733 0.000865 0.000998 0.001121 0.001217 0.001268 0.001250 0.001136 0.000898 0.000508 -0.000061 -0.000828 -0.001805 -0.002992 -0.004375 -0.005921 -0.007582 -0.009290 -0.010964 -0.012510 -0.013829 -0.014821 -0.015395 -0.015476 -0.015014 -0.013991 -0.012428 -0.010382 -0.007953 -0.005278 -0.002520 0.000134 0.002493 0.004368 0.005592 0.006035 0.005610 0.004289 0.002106 -0.000843 -0.004400 -0.008357 -0.012468 -0.016463 -0.020069 -0.023027 -0.025115 -0.026160 -0.026056 -0.024769 -0.022343 -0.018897 -0.014615 -0.009736 -0.004538 0.000686 0.005647 0.010080 0.013761 0.016523 0.018268 0.018967 0.018662 0.017457 0.015512 0.013027 0.010222 0.007327 0.004560 0.002111 0.000136 -0.001257 -0.002009 -0.002111 -0.001604 -0.000562 0.000903 0.002664 0.004583 0.006523 0.008360 0.009987 0.011324 0.012315 0.012934 0.013181 0.013077 0.012662 0.011988 0.011116 0.010105 0.009017 0.007905 0.006814 0.005780 0.004828 0.003975 0.003227 0.002584 0.002043 0.001594 0.001228 0.000935 0.000702 0.000522 0.000382 0.000277 0.000199 0.000141 0.000100 0.000070 0.000049 0.000034 0.000023 0.000015 0.000010 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000014 0.000019 0.000026 0.000035 0.000046 0.000061 0.000080 0.000106 0.000140 0.000184 0.000240 0.000311 0.000399 0.000506 0.000635 0.000785 0.000956 0.001144 0.001342 0.001539 0.001719 0.001863 0.001945 0.001937 0.001809 0.001530 0.001071 0.000409 -0.000470 -0.001569 -0.002873 -0.004351 -0.005952 -0.007607 -0.009233 -0.010730 -0.011995 -0.012925 -0.013424 -0.013416 -0.012848 -0.011703 -0.010003 -0.007812 -0.005235 -0.002418 0.000467 0.003221 0.005642 0.007531 0.008714 0.009052 0.008457 0.006903 0.004428 0.001138 -0.002797 -0.007152 -0.011661 -0.016037 -0.019984 -0.023228 -0.025529 -0.026704 -0.026640 -0.025299 -0.022730 -0.019059 -0.014483 -0.009259 -0.003682 0.001933 0.007276 0.012062 0.016052 0.019065 0.020994 0.021806 0.021543 0.020315 0.018291 0.015680 0.012718 0.009648 0.006703 0.004086 0.001962 0.000449 -0.000391 -0.000548 -0.000062 0.000986 0.002481 0.004286 0.006256 0.008246 0.010123 0.011776 0.013117 0.014090 0.014667 0.014847 0.014655 0.014134 0.013339 0.012335 0.011189 0.009966 0.008722 0.007506 0.006358 0.005302 0.004357 0.003529 0.002820 0.002223 0.001729 0.001328 0.001007 0.000754 0.000557 0.000407 0.000293 0.000209 0.000147 0.000102 0.000071 0.000048 0.000032 0.000021 0.000013 0.000008 0.000005 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000007 0.000011 0.000016 0.000022 0.000031 0.000041 0.000054 0.000071 0.000095 0.000126 0.000167 0.000221 0.000291 0.000379 0.000490 0.000626 0.000790 0.000983 0.001208 0.001459 0.001732 0.002015 0.002293 0.002545 0.002745 0.002863 0.002866 0.002719 0.002392 0.001857 0.001098 0.000108 -0.001099 -0.002493 -0.004024 -0.005620 -0.007195 -0.008647 -0.009868 -0.010750 -0.011195 -0.011121 -0.010474 -0.009235 -0.007428 -0.005117 -0.002413 0.000533 0.003538 0.006397 0.008898 0.010831 0.012016 0.012306 0.011610 0.009901 0.007219 0.003677 -0.000545 -0.005210 -0.010039 -0.014726 -0.018963 -0.022459 -0.024962 -0.026279 -0.026290 -0.024956 -0.022328 -0.018537 -0.013791 -0.008359 -0.002553 0.003298 0.008867 0.013856 0.018011 0.021144 0.023141 0.023968 0.023669 0.022360 0.020217 0.017462 0.014340 0.011109 0.008010 0.005260 0.003031 0.001445 0.000567 0.000407 0.000923 0.002026 0.003594 0.005484 0.007542 0.009614 0.011562 0.013266 0.014638 0.015615 0.016170 0.016304 0.016042 0.015431 0.014532 0.013414 0.012149 0.010804 0.009443 0.008115 0.006863 0.005714 0.004686 0.003787 0.003017 0.002371 0.001837 0.001405 0.001060 0.000789 0.000580 0.000421 0.000301 0.000212 0.000147 0.000101 0.000068 0.000045 0.000029 0.000018 0.000010 0.000005 0.000002 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000008 0.000013 0.000018 0.000026 0.000035 0.000047 0.000062 0.000083 0.000110 0.000148 0.000197 0.000262 0.000347 0.000455 0.000590 0.000757 0.000961 0.001203 0.001486 0.001809 0.002165 0.002544 0.002932 0.003306 0.003640 0.003900 0.004052 0.004057 0.003881 0.003491 0.002868 0.002003 0.000905 -0.000397 -0.001853 -0.003391 -0.004922 -0.006342 -0.007539 -0.008401 -0.008822 -0.008719 -0.008033 -0.006742 -0.004867 -0.002475 0.000324 0.003374 0.006486 0.009450 0.012043 0.014050 0.015281 0.015584 0.014862 0.013085 0.010294 0.006604 0.002199 -0.002674 -0.007728 -0.012645 -0.017105 -0.020808 -0.023492 -0.024955 -0.025073 -0.023806 -0.021204 -0.017403 -0.012617 -0.007125 -0.001248 0.004674 0.010303 0.015332 0.019500 0.022615 0.024560 0.025301 0.024887 0.023439 0.021142 0.018225 0.014948 0.011574 0.008355 0.005514 0.003229 0.001625 0.000766 0.000659 0.001258 0.002466 0.004155 0.006173 0.008356 0.010544 0.012592 0.014377 0.015803 0.016809 0.017365 0.017474 0.017164 0.016486 0.015504 0.014294 0.012929 0.011484 0.010024 0.008602 0.007263 0.006035 0.004938 0.003979 0.003160 0.002473 0.001907 0.001451 0.001088 0.000805 0.000586 0.000421 0.000298 0.000207 0.000141 0.000094 0.000062 0.000039 0.000024 0.000013 0.000006 0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000009 0.000014 0.000021 0.000029 0.000040 0.000054 0.000071 0.000095 0.000128 0.000171 0.000230 0.000307 0.000408 0.000536 0.000698 0.000899 0.001145 0.001440 0.001787 0.002187 0.002633 0.003118 0.003626 0.004134 0.004614 0.005031 0.005345 0.005516 0.005504 0.005273 0.004798 0.004066 0.003082 0.001874 0.000490 -0.001000 -0.002504 -0.003915 -0.005117 -0.005994 -0.006436 -0.006352 -0.005678 -0.004388 -0.002499 -0.000074 0.002776 0.005896 0.009093 0.012152 0.014846 0.016952 0.018273 0.018649 0.017980 0.016227 0.013431 0.009705 0.005234 0.000266 -0.004905 -0.009957 -0.014563 -0.018416 -0.021249 -0.022855 -0.023106 -0.021960 -0.019466 -0.015762 -0.011067 -0.005663 0.000125 0.005951 0.011473 0.016379 0.020408 0.023366 0.025138 0.025695 0.025090 0.023450 0.020969 0.017884 0.014460 0.010970 0.007670 0.004788 0.002503 0.000938 0.000158 0.000162 0.000898 0.002262 0.004117 0.006301 0.008644 0.010980 0.013156 0.015045 0.016549 0.017605 0.018185 0.018292 0.017957 0.017235 0.016196 0.014917 0.013479 0.011958 0.010422 0.008929 0.007524 0.006237 0.005088 0.004086 0.003231 0.002516 0.001929 0.001457 0.001084 0.000794 0.000572 0.000406 0.000282 0.000192 0.000128 0.000082 0.000051 0.000030 0.000016 0.000007 0.000001 -0.000002 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000002 0.000003 0.000006 0.000010 0.000016 0.000023 0.000033 0.000045 0.000060 0.000081 0.000109 0.000146 0.000197 0.000265 0.000355 0.000471 0.000622 0.000812 0.001048 0.001339 0.001690 0.002105 0.002585 0.003128 0.003725 0.004360 0.005010 0.005644 0.006227 0.006713 0.007059 0.007220 0.007154 0.006832 0.006235 0.005365 0.004244 0.002920 0.001462 -0.000038 -0.001472 -0.002719 -0.003657 -0.004172 -0.004164 -0.003564 -0.002339 -0.000498 0.001901 0.004749 0.007894 0.011144 0.014282 0.017077 0.019301 0.020750 0.021259 0.020719 0.019085 0.016391 0.012745 0.008330 0.003389 -0.001783 -0.006865 -0.011530 -0.015467 -0.018408 -0.020143 -0.020542 -0.019562 -0.017250 -0.013746 -0.009264 -0.004088 0.001457 0.007026 0.012280 0.016908 0.020652 0.023324 0.024813 0.025097 0.024234 0.022360 0.019674 0.016421 0.012870 0.009297 0.005962 0.003092 0.000865 -0.000599 -0.001243 -0.001072 -0.000148 0.001417 0.003476 0.005860 0.008392 0.010898 0.013222 0.015233 0.016832 0.017957 0.018579 0.018704 0.018367 0.017626 0.016555 0.015235 0.013750 0.012181 0.010598 0.009060 0.007613 0.006291 0.005112 0.004087 0.003214 0.002486 0.001892 0.001416 0.001042 0.000753 0.000535 0.000372 0.000252 0.000167 0.000106 0.000064 0.000036 0.000017 0.000006 -0.000001 -0.000005 -0.000007 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000012 0.000018 0.000026 0.000036 0.000050 0.000068 0.000091 0.000123 0.000165 0.000223 0.000301 0.000403 0.000537 0.000709 0.000928 0.001201 0.001537 0.001945 0.002429 0.002993 0.003636 0.004347 0.005113 0.005909 0.006703 0.007455 0.008118 0.008642 0.008977 0.009077 0.008905 0.008439 0.007674 0.006629 0.005347 0.003897 0.002370 0.000876 -0.000460 -0.001512 -0.002158 -0.002292 -0.001835 -0.000745 0.000977 0.003281 0.006066 0.009184 0.012448 0.015639 0.018527 0.020880 0.022490 0.023184 0.022845 0.021420 0.018933 0.015484 0.011247 0.006458 0.001404 -0.003599 -0.008226 -0.012173 -0.015170 -0.017011 -0.017563 -0.016783 -0.014716 -0.011497 -0.007339 -0.002518 0.002645 0.007813 0.012654 0.016865 0.020196 0.022468 0.023579 0.023515 0.022343 0.020205 0.017307 0.013896 0.010245 0.006631 0.003312 0.000511 -0.001599 -0.002904 -0.003356 -0.002969 -0.001815 -0.000014 0.002279 0.004885 0.007621 0.010310 0.012792 0.014934 0.016637 0.017840 0.018516 0.018675 0.018355 0.017617 0.016538 0.015204 0.013702 0.012115 0.010514 0.008961 0.007503 0.006172 0.004990 0.003963 0.003093 0.002371 0.001785 0.001319 0.000956 0.000678 0.000470 0.000317 0.000207 0.000129 0.000076 0.000040 0.000016 0.000002 -0.000006 -0.000011 -0.000013 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000013 0.000019 0.000028 0.000040 0.000055 0.000075 0.000101 0.000136 0.000185 0.000249 0.000336 0.000451 0.000602 0.000795 0.001042 0.001351 0.001733 0.002198 0.002752 0.003399 0.004141 0.004967 0.005864 0.006805 0.007757 0.008676 0.009512 0.010211 0.010716 0.010975 0.010946 0.010600 0.009926 0.008938 0.007676 0.006205 0.004616 0.003022 0.001548 0.000327 -0.000512 -0.000855 -0.000612 0.000269 0.001798 0.003935 0.006589 0.009621 0.012850 0.016062 0.019026 0.021511 0.023304 0.024226 0.024151 0.023017 0.020836 0.017694 0.013754 0.009238 0.004422 -0.000389 -0.004882 -0.008757 -0.011753 -0.013666 -0.014365 -0.013805 -0.012029 -0.009165 -0.005420 -0.001060 0.003605 0.008250 0.012556 0.016233 0.019047 0.020828 0.021489 0.021024 0.019509 0.017095 0.013991 0.010446 0.006733 0.003126 -0.000123 -0.002798 -0.004734 -0.005827 -0.006040 -0.005397 -0.003981 -0.001921 0.000619 0.003455 0.006398 0.009267 0.011902 0.014170 0.015974 0.017254 0.017989 0.018190 0.017899 0.017181 0.016117 0.014795 0.013305 0.011729 0.010142 0.008606 0.007167 0.005859 0.004700 0.003700 0.002857 0.002162 0.001602 0.001161 0.000822 0.000566 0.000377 0.000241 0.000145 0.000080 0.000036 0.000009 -0.000008 -0.000017 -0.000021 -0.000022 -0.000021 -0.000019 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000008 0.000014 0.000021 0.000031 0.000043 0.000060 0.000081 0.000110 0.000150 0.000203 0.000274 0.000370 0.000497 0.000663 0.000877 0.001150 0.001494 0.001920 0.002439 0.003060 0.003788 0.004625 0.005562 0.006584 0.007664 0.008767 0.009846 0.010847 0.011709 0.012374 0.012780 0.012880 0.012637 0.012036 0.011083 0.009815 0.008293 0.006607 0.004870 0.003211 0.001767 0.000676 0.000059 0.000017 0.000616 0.001877 0.003774 0.006229 0.009113 0.012254 0.015446 0.018462 0.021071 0.023059 0.024240 0.024480 0.023707 0.021917 0.019182 0.015647 0.011518 0.007053 0.002541 -0.001719 -0.005441 -0.008372 -0.010314 -0.011141 -0.010806 -0.009348 -0.006889 -0.003623 0.000196 0.004275 0.008304 0.011983 0.015041 0.017260 0.018489 0.018652 0.017758 0.015892 0.013209 0.009921 0.006279 0.002551 -0.000997 -0.004120 -0.006612 -0.008323 -0.009159 -0.009097 -0.008171 -0.006476 -0.004151 -0.001366 0.001689 0.004823 0.007854 0.010621 0.012996 0.014883 0.016227 0.017012 0.017253 0.016996 0.016311 0.015279 0.013992 0.012539 0.011005 0.009464 0.007977 0.006590 0.005336 0.004232 0.003285 0.002494 0.001849 0.001335 0.000937 0.000635 0.000413 0.000253 0.000141 0.000066 0.000018 -0.000012 -0.000029 -0.000036 -0.000039 -0.000037 -0.000034 -0.000030 -0.000025 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000009 0.000015 0.000022 0.000033 0.000046 0.000064 0.000087 0.000119 0.000161 0.000219 0.000296 0.000400 0.000537 0.000717 0.000950 0.001247 0.001623 0.002089 0.002658 0.003341 0.004144 0.005068 0.006107 0.007244 0.008452 0.009693 0.010918 0.012068 0.013079 0.013885 0.014421 0.014631 0.014471 0.013921 0.012980 0.011679 0.010077 0.008261 0.006344 0.004457 0.002743 0.001345 0.000396 0.000007 0.000256 0.001181 0.002769 0.004957 0.007631 0.010629 0.013756 0.016791 0.019507 0.021688 0.023147 0.023738 0.023378 0.022049 0.019804 0.016768 0.013126 0.009114 0.004999 0.001063 -0.002424 -0.005223 -0.007147 -0.008071 -0.007951 -0.006820 -0.004789 -0.002042 0.001185 0.004620 0.007974 0.010968 0.013355 0.014938 0.015584 0.015235 0.013911 0.011706 0.008782 0.005351 0.001660 -0.002029 -0.005460 -0.008401 -0.010660 -0.012100 -0.012646 -0.012284 -0.011065 -0.009093 -0.006515 -0.003507 -0.000261 0.003029 0.006183 0.009045 0.011489 0.013426 0.014809 0.015623 0.015892 0.015666 0.015017 0.014028 0.012793 0.011401 0.009935 0.008470 0.007064 0.005762 0.004593 0.003575 0.002711 0.001999 0.001427 0.000981 0.000643 0.000394 0.000218 0.000097 0.000017 -0.000031 -0.000058 -0.000071 -0.000073 -0.000070 -0.000064 -0.000056 -0.000048 -0.000040 -0.000032 -0.000026 -0.000020 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000009 0.000015 0.000023 0.000034 0.000048 0.000067 0.000091 0.000125 0.000170 0.000231 0.000314 0.000424 0.000570 0.000762 0.001010 0.001329 0.001731 0.002231 0.002844 0.003581 0.004449 0.005450 0.006577 0.007815 0.009133 0.010494 0.011844 0.013122 0.014260 0.015186 0.015829 0.016126 0.016028 0.015505 0.014553 0.013197 0.011490 0.009517 0.007391 0.005244 0.003222 0.001476 0.000148 -0.000640 -0.000795 -0.000265 0.000954 0.002814 0.005218 0.008019 0.011032 0.014048 0.016845 0.019207 0.020945 0.021906 0.021993 0.021174 0.019482 0.017018 0.013943 0.010469 0.006838 0.003308 0.000130 -0.002474 -0.004326 -0.005309 -0.005379 -0.004563 -0.002963 -0.000746 0.001871 0.004638 0.007292 0.009581 0.011282 0.012221 0.012288 0.011442 0.009715 0.007211 0.004094 0.000575 -0.003105 -0.006693 -0.009948 -0.012653 -0.014633 -0.015770 -0.016002 -0.015334 -0.013828 -0.011598 -0.008798 -0.005608 -0.002222 0.001169 0.004391 0.007290 0.009750 0.011691 0.013069 0.013881 0.014155 0.013946 0.013327 0.012386 0.011214 0.009901 0.008528 0.007165 0.005870 0.004683 0.003632 0.002729 0.001977 0.001370 0.000896 0.000538 0.000278 0.000098 -0.000021 -0.000093 -0.000132 -0.000147 -0.000148 -0.000139 -0.000126 -0.000109 -0.000093 -0.000078 -0.000064 -0.000051 -0.000041 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000009 0.000015 0.000023 0.000034 0.000049 0.000068 0.000094 0.000129 0.000176 0.000240 0.000326 0.000441 0.000593 0.000794 0.001054 0.001388 0.001812 0.002339 0.002987 0.003766 0.004686 0.005748 0.006947 0.008264 0.009672 0.011127 0.012578 0.013958 0.015196 0.016215 0.016939 0.017299 0.017240 0.016725 0.015743 0.014313 0.012484 0.010338 0.007985 0.005559 0.003208 0.001089 -0.000647 -0.001868 -0.002466 -0.002375 -0.001573 -0.000091 0.001992 0.004545 0.007397 0.010352 0.013194 0.015713 0.017716 0.019046 0.019594 0.019311 0.018209 0.016366 0.013917 0.011043 0.007962 0.004906 0.002101 -0.000246 -0.001973 -0.002971 -0.003193 -0.002665 -0.001475 0.000226 0.002244 0.004354 0.006320 0.007919 0.008954 0.009279 0.008804 0.007507 0.005432 0.002690 -0.000553 -0.004090 -0.007689 -0.011112 -0.014131 -0.016551 -0.018215 -0.019025 -0.018937 -0.017971 -0.016201 -0.013751 -0.010780 -0.007470 -0.004012 -0.000591 0.002623 0.005488 0.007896 0.009776 0.011097 0.011862 0.012106 0.011889 0.011288 0.010391 0.009287 0.008065 0.006802 0.005566 0.004408 0.003365 0.002459 0.001700 0.001087 0.000611 0.000257 0.000007 -0.000157 -0.000254 -0.000302 -0.000315 -0.000306 -0.000282 -0.000252 -0.000218 -0.000185 -0.000154 -0.000126 -0.000102 -0.000081 -0.000064 -0.000050 -0.000038 -0.000029 -0.000022 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000015 0.000023 0.000034 0.000048 0.000068 0.000094 0.000130 0.000178 0.000243 0.000331 0.000449 0.000605 0.000810 0.001078 0.001422 0.001859 0.002404 0.003075 0.003883 0.004839 0.005943 0.007191 0.008565 0.010034 0.011557 0.013077 0.014529 0.015837 0.016920 0.017698 0.018097 0.018055 0.017530 0.016505 0.014992 0.013036 0.010713 0.008132 0.005425 0.002744 0.000248 -0.001906 -0.003572 -0.004632 -0.005004 -0.004649 -0.003580 -0.001860 0.000401 0.003048 0.005897 0.008743 0.011382 0.013622 0.015301 0.016301 0.016554 0.016055 0.014855 0.013061 0.010827 0.008341 0.005807 0.003427 0.001387 -0.000166 -0.001129 -0.001460 -0.001177 -0.000357 0.000869 0.002328 0.003821 0.005144 0.006101 0.006526 0.006298 0.005349 0.003674 0.001330 -0.001568 -0.004854 -0.008329 -0.011772 -0.014961 -0.017689 -0.019780 -0.021102 -0.021573 -0.021171 -0.019931 -0.017939 -0.015324 -0.012250 -0.008897 -0.005451 -0.002089 0.001028 0.003772 0.006046 0.007792 0.008991 0.009654 0.009824 0.009567 0.008962 0.008096 0.007059 0.005934 0.004794 0.003702 0.002702 0.001826 0.001091 0.000502 0.000052 -0.000270 -0.000483 -0.000605 -0.000657 -0.000658 -0.000624 -0.000569 -0.000503 -0.000435 -0.000369 -0.000307 -0.000253 -0.000205 -0.000164 -0.000130 -0.000102 -0.000079 -0.000060 -0.000046 -0.000035 -0.000026 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000014 0.000021 0.000032 0.000046 0.000065 0.000092 0.000127 0.000175 0.000241 0.000329 0.000446 0.000603 0.000809 0.001078 0.001425 0.001866 0.002418 0.003098 0.003919 0.004891 0.006016 0.007288 0.008689 0.010190 0.011747 0.013305 0.014795 0.016140 0.017257 0.018062 0.018477 0.018435 0.017889 0.016816 0.015221 0.013145 0.010659 0.007866 0.004899 0.001906 -0.000948 -0.003502 -0.005602 -0.007119 -0.007956 -0.008059 -0.007422 -0.006089 -0.004154 -0.001752 0.000947 0.003752 0.006466 0.008900 0.010889 0.012307 0.013073 0.013159 0.012595 0.011459 0.009877 0.008006 0.006020 0.004099 0.002404 0.001069 0.000187 -0.000203 -0.000111 0.000395 0.001204 0.002167 0.003113 0.003865 0.004259 0.004157 0.003465 0.002135 0.000179 -0.002336 -0.005292 -0.008529 -0.011854 -0.015062 -0.017952 -0.020337 -0.022065 -0.023025 -0.023160 -0.022465 -0.020989 -0.018829 -0.016120 -0.013024 -0.009719 -0.006382 -0.003179 -0.000258 0.002268 0.004319 0.005849 0.006852 0.007351 0.007396 0.007059 0.006421 0.005569 0.004589 0.003560 0.002550 0.001613 0.000788 0.000099 -0.000444 -0.000844 -0.001110 -0.001259 -0.001313 -0.001292 -0.001217 -0.001109 -0.000982 -0.000851 -0.000722 -0.000604 -0.000498 -0.000405 -0.000326 -0.000260 -0.000205 -0.000160 -0.000124 -0.000095 -0.000072 -0.000055 -0.000041 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000012 0.000019 0.000029 0.000042 0.000061 0.000086 0.000121 0.000168 0.000231 0.000317 0.000432 0.000585 0.000787 0.001051 0.001392 0.001828 0.002374 0.003048 0.003864 0.004831 0.005951 0.007219 0.008618 0.010117 0.011674 0.013232 0.014725 0.016074 0.017194 0.018001 0.018412 0.018359 0.017788 0.016671 0.015009 0.012835 0.010215 0.007248 0.004061 0.000801 -0.002367 -0.005279 -0.007775 -0.009717 -0.010996 -0.011544 -0.011338 -0.010404 -0.008816 -0.006691 -0.004182 -0.001467 0.001269 0.003841 0.006085 0.007867 0.009095 0.009724 0.009760 0.009256 0.008308 0.007045 0.005612 0.004162 0.002837 0.001753 0.000992 0.000595 0.000553 0.000812 0.001279 0.001826 0.002312 0.002589 0.002521 0.002000 0.000953 -0.000645 -0.002768 -0.005344 -0.008252 -0.011339 -0.014425 -0.017323 -0.019851 -0.021848 -0.023187 -0.023780 -0.023592 -0.022635 -0.020974 -0.018712 -0.015988 -0.012962 -0.009804 -0.006679 -0.003742 -0.001121 0.001088 0.002820 0.004048 0.004778 0.005047 0.004913 0.004451 0.003746 0.002884 0.001947 0.001008 0.000128 -0.000647 -0.001287 -0.001777 -0.002114 -0.002308 -0.002374 -0.002335 -0.002215 -0.002038 -0.001826 -0.001598 -0.001371 -0.001156 -0.000959 -0.000786 -0.000637 -0.000511 -0.000405 -0.000319 -0.000249 -0.000192 -0.000147 -0.000112 -0.000085 -0.000064 -0.000048 -0.000035 -0.000026 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000025 0.000037 0.000054 0.000078 0.000110 0.000155 0.000215 0.000296 0.000404 0.000550 0.000742 0.000994 0.001321 0.001740 0.002266 0.002918 0.003708 0.004646 0.005736 0.006970 0.008333 0.009796 0.011316 0.012840 0.014299 0.015619 0.016714 0.017500 0.017893 0.017822 0.017230 0.016086 0.014383 0.012150 0.009444 0.006359 0.003015 -0.000444 -0.003857 -0.007058 -0.009886 -0.012196 -0.013870 -0.014828 -0.015031 -0.014488 -0.013254 -0.011428 -0.009146 -0.006568 -0.003870 -0.001226 0.001201 0.003274 0.004892 0.005995 0.006569 0.006642 0.006284 0.005596 0.004695 0.003710 0.002760 0.001946 0.001342 0.000983 0.000866 0.000949 0.001155 0.001380 0.001508 0.001419 0.001005 0.000184 -0.001093 -0.002834 -0.005004 -0.007523 -0.010275 -0.013113 -0.015873 -0.018389 -0.020503 -0.022077 -0.023010 -0.023241 -0.022753 -0.021577 -0.019789 -0.017499 -0.014845 -0.011983 -0.009072 -0.006266 -0.003698 -0.001480 0.000312 0.001634 0.002475 0.002859 0.002832 0.002463 0.001831 0.001023 0.000124 -0.000789 -0.001649 -0.002404 -0.003018 -0.003470 -0.003753 -0.003875 -0.003853 -0.003710 -0.003472 -0.003169 -0.002827 -0.002469 -0.002116 -0.001782 -0.001478 -0.001209 -0.000978 -0.000783 -0.000621 -0.000488 -0.000380 -0.000294 -0.000226 -0.000172 -0.000130 -0.000098 -0.000074 -0.000055 -0.000041 -0.000030 -0.000022 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000013 0.000020 0.000031 0.000046 0.000067 0.000096 0.000136 0.000190 0.000263 0.000362 0.000495 0.000672 0.000905 0.001209 0.001598 0.002091 0.002702 0.003446 0.004332 0.005363 0.006533 0.007827 0.009217 0.010665 0.012117 0.013510 0.014769 0.015814 0.016560 0.016926 0.016839 0.016240 0.015094 0.013390 0.011148 0.008421 0.005293 0.001876 -0.001692 -0.005257 -0.008655 -0.011726 -0.014323 -0.016322 -0.017631 -0.018200 -0.018023 -0.017136 -0.015622 -0.013596 -0.011202 -0.008602 -0.005960 -0.003432 -0.001156 0.000760 0.002246 0.003270 0.003841 0.004004 0.003832 0.003420 0.002870 0.002283 0.001745 0.001318 0.001035 0.000899 0.000875 0.000904 0.000904 0.000781 0.000442 -0.000195 -0.001189 -0.002569 -0.004328 -0.006422 -0.008770 -0.011259 -0.013756 -0.016114 -0.018188 -0.019843 -0.020971 -0.021494 -0.021376 -0.020621 -0.019275 -0.017423 -0.015179 -0.012681 -0.010075 -0.007508 -0.005117 -0.003017 -0.001295 -0.000010 0.000818 0.001197 0.001166 0.000784 0.000128 -0.000717 -0.001662 -0.002626 -0.003536 -0.004333 -0.004974 -0.005432 -0.005697 -0.005774 -0.005679 -0.005438 -0.005081 -0.004640 -0.004149 -0.003638 -0.003130 -0.002648 -0.002204 -0.001809 -0.001466 -0.001174 -0.000932 -0.000733 -0.000572 -0.000442 -0.000340 -0.000260 -0.000197 -0.000149 -0.000111 -0.000083 -0.000062 -0.000046 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000009 0.000014 0.000023 0.000035 0.000053 0.000077 0.000110 0.000156 0.000220 0.000305 0.000421 0.000577 0.000783 0.001053 0.001402 0.001845 0.002399 0.003075 0.003884 0.004829 0.005904 0.007096 0.008380 0.009719 0.011066 0.012360 0.013532 0.014504 0.015198 0.015533 0.015437 0.014854 0.013742 0.012087 0.009902 0.007232 0.004150 0.000761 -0.002808 -0.006412 -0.009895 -0.013100 -0.015881 -0.018111 -0.019695 -0.020570 -0.020717 -0.020157 -0.018954 -0.017206 -0.015039 -0.012598 -0.010034 -0.007497 -0.005119 -0.003010 -0.001248 0.000120 0.001088 0.001679 0.001944 0.001955 0.001793 0.001539 0.001264 0.001023 0.000845 0.000734 0.000668 0.000600 0.000467 0.000198 -0.000277 -0.001017 -0.002061 -0.003421 -0.005078 -0.006982 -0.009053 -0.011187 -0.013264 -0.015155 -0.016740 -0.017908 -0.018578 -0.018699 -0.018256 -0.017271 -0.015807 -0.013954 -0.011830 -0.009566 -0.007299 -0.005161 -0.003270 -0.001719 -0.000574 0.000132 0.000398 0.000253 -0.000249 -0.001036 -0.002021 -0.003114 -0.004229 -0.005284 -0.006212 -0.006963 -0.007502 -0.007815 -0.007903 -0.007779 -0.007472 -0.007015 -0.006446 -0.005805 -0.005127 -0.004447 -0.003791 -0.003179 -0.002626 -0.002140 -0.001722 -0.001370 -0.001080 -0.000844 -0.000654 -0.000504 -0.000385 -0.000293 -0.000221 -0.000166 -0.000125 -0.000093 -0.000069 -0.000051 -0.000037 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000014 0.000022 0.000035 0.000053 0.000079 0.000114 0.000164 0.000233 0.000327 0.000455 0.000626 0.000853 0.001150 0.001530 0.002009 0.002598 0.003306 0.004137 0.005088 0.006147 0.007292 0.008491 0.009700 0.010866 0.011927 0.012811 0.013443 0.013749 0.013661 0.013121 0.012086 0.010539 0.008485 0.005960 0.003028 -0.000220 -0.003670 -0.007187 -0.010626 -0.013839 -0.016686 -0.019041 -0.020805 -0.021910 -0.022326 -0.022060 -0.021159 -0.019702 -0.017798 -0.015574 -0.013166 -0.010712 -0.008338 -0.006151 -0.004235 -0.002641 -0.001393 -0.000482 0.000123 0.000475 0.000634 0.000665 0.000628 0.000566 0.000506 0.000456 0.000399 0.000303 0.000121 -0.000198 -0.000705 -0.001439 -0.002421 -0.003650 -0.005098 -0.006714 -0.008421 -0.010124 -0.011719 -0.013099 -0.014165 -0.014834 -0.015050 -0.014786 -0.014048 -0.012878 -0.011347 -0.009553 -0.007612 -0.005649 -0.003789 -0.002147 -0.000819 0.000121 0.000634 0.000708 0.000365 -0.000347 -0.001358 -0.002582 -0.003926 -0.005295 -0.006601 -0.007768 -0.008734 -0.009456 -0.009911 -0.010094 -0.010017 -0.009706 -0.009197 -0.008535 -0.007763 -0.006929 -0.006072 -0.005230 -0.004430 -0.003694 -0.003035 -0.002460 -0.001970 -0.001560 -0.001223 -0.000951 -0.000734 -0.000562 -0.000428 -0.000324 -0.000244 -0.000183 -0.000137 -0.000102 -0.000076 -0.000056 -0.000041 -0.000030 -0.000021 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000000 0.000003 0.000007 0.000014 0.000025 0.000041 0.000064 0.000098 0.000146 0.000213 0.000308 0.000437 0.000612 0.000845 0.001148 0.001536 0.002018 0.002604 0.003297 0.004097 0.004994 0.005970 0.006998 0.008043 0.009058 0.009988 0.010771 0.011339 0.011625 0.011564 0.011100 0.010192 0.008816 0.006973 0.004688 0.002012 -0.000977 -0.004179 -0.007475 -0.010735 -0.013823 -0.016608 -0.018970 -0.020810 -0.022059 -0.022678 -0.022662 -0.022042 -0.020882 -0.019270 -0.017315 -0.015137 -0.012858 -0.010594 -0.008448 -0.006500 -0.004809 -0.003405 -0.002294 -0.001458 -0.000861 -0.000460 -0.000203 -0.000045 0.000052 0.000111 0.000141 0.000133 0.000064 -0.000098 -0.000389 -0.000840 -0.001476 -0.002303 -0.003310 -0.004466 -0.005717 -0.006994 -0.008214 -0.009290 -0.010134 -0.010673 -0.010848 -0.010627 -0.010006 -0.009012 -0.007700 -0.006152 -0.004468 -0.002762 -0.001150 0.000256 0.001359 0.002083 0.002380 0.002231 0.001649 0.000677 -0.000620 -0.002154 -0.003829 -0.005545 -0.007203 -0.008716 -0.010009 -0.011028 -0.011737 -0.012125 -0.012195 -0.011971 -0.011490 -0.010798 -0.009946 -0.008988 -0.007975 -0.006952 -0.005959 -0.005025 -0.004174 -0.003416 -0.002759 -0.002202 -0.001737 -0.001357 -0.001051 -0.000808 -0.000616 -0.000467 -0.000353 -0.000265 -0.000198 -0.000148 -0.000110 -0.000081 -0.000060 -0.000044 -0.000032 -0.000023 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000009 -0.000007 -0.000002 0.000007 0.000021 0.000045 0.000082 0.000138 0.000218 0.000333 0.000492 0.000706 0.000987 0.001346 0.001789 0.002323 0.002948 0.003657 0.004439 0.005273 0.006131 0.006975 0.007761 0.008435 0.008941 0.009217 0.009207 0.008856 0.008125 0.006986 0.005434 0.003482 0.001170 -0.001440 -0.004267 -0.007210 -0.010155 -0.012983 -0.015577 -0.017825 -0.019636 -0.020937 -0.021686 -0.021870 -0.021506 -0.020639 -0.019340 -0.017699 -0.015816 -0.013797 -0.011745 -0.009752 -0.007897 -0.006235 -0.004802 -0.003612 -0.002659 -0.001921 -0.001365 -0.000954 -0.000653 -0.000430 -0.000264 -0.000149 -0.000086 -0.000090 -0.000182 -0.000383 -0.000712 -0.001180 -0.001784 -0.002505 -0.003309 -0.004147 -0.004957 -0.005669 -0.006213 -0.006522 -0.006546 -0.006250 -0.005625 -0.004686 -0.003478 -0.002069 -0.000546 0.000988 0.002424 0.003655 0.004584 0.005133 0.005245 0.004895 0.004087 0.002855 0.001263 -0.000607 -0.002655 -0.004773 -0.006854 -0.008799 -0.010518 -0.011943 -0.013024 -0.013735 -0.014071 -0.014048 -0.013699 -0.013070 -0.012217 -0.011200 -0.010077 -0.008906 -0.007736 -0.006609 -0.005557 -0.004602 -0.003758 -0.003027 -0.002409 -0.001896 -0.001477 -0.001140 -0.000874 -0.000665 -0.000503 -0.000378 -0.000283 -0.000211 -0.000157 -0.000117 -0.000086 -0.000063 -0.000046 -0.000034 -0.000024 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000035 -0.000042 -0.000050 -0.000057 -0.000063 -0.000066 -0.000064 -0.000052 -0.000025 0.000022 0.000098 0.000213 0.000375 0.000595 0.000880 0.001236 0.001666 0.002168 0.002735 0.003355 0.004008 0.004667 0.005300 0.005863 0.006311 0.006593 0.006657 0.006457 0.005952 0.005113 0.003926 0.002397 0.000549 -0.001574 -0.003907 -0.006372 -0.008875 -0.011317 -0.013596 -0.015616 -0.017292 -0.018556 -0.019364 -0.019694 -0.019552 -0.018969 -0.017995 -0.016701 -0.015168 -0.013484 -0.011734 -0.010000 -0.008349 -0.006836 -0.005496 -0.004346 -0.003389 -0.002611 -0.001992 -0.001503 -0.001117 -0.000810 -0.000565 -0.000372 -0.000232 -0.000151 -0.000142 -0.000215 -0.000380 -0.000637 -0.000975 -0.001374 -0.001799 -0.002205 -0.002540 -0.002748 -0.002775 -0.002576 -0.002120 -0.001394 -0.000410 0.000800 0.002176 0.003642 0.005104 0.006461 0.007610 0.008453 0.008910 0.008917 0.008441 0.007475 0.006044 0.004203 0.002031 -0.000372 -0.002896 -0.005424 -0.007844 -0.010054 -0.011968 -0.013519 -0.014665 -0.015386 -0.015686 -0.015590 -0.015140 -0.014391 -0.013405 -0.012249 -0.010989 -0.009686 -0.008393 -0.007155 -0.006004 -0.004964 -0.004046 -0.003254 -0.002585 -0.002031 -0.001579 -0.001216 -0.000929 -0.000705 -0.000532 -0.000399 -0.000298 -0.000222 -0.000164 -0.000122 -0.000090 -0.000066 -0.000048 -0.000035 -0.000025 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000079 -0.000100 -0.000125 -0.000154 -0.000186 -0.000220 -0.000255 -0.000288 -0.000314 -0.000327 -0.000320 -0.000286 -0.000216 -0.000103 0.000062 0.000282 0.000561 0.000898 0.001290 0.001727 0.002194 0.002669 0.003122 0.003520 0.003823 0.003987 0.003970 0.003735 0.003250 0.002496 0.001465 0.000167 -0.001372 -0.003109 -0.004988 -0.006940 -0.008885 -0.010742 -0.012431 -0.013879 -0.015024 -0.015821 -0.016245 -0.016291 -0.015975 -0.015330 -0.014407 -0.013266 -0.011976 -0.010604 -0.009215 -0.007868 -0.006608 -0.005467 -0.004466 -0.003608 -0.002889 -0.002293 -0.001802 -0.001394 -0.001051 -0.000758 -0.000508 -0.000298 -0.000130 -0.000009 0.000061 0.000078 0.000049 -0.000012 -0.000083 -0.000131 -0.000118 -0.000001 0.000262 0.000709 0.001367 0.002247 0.003344 0.004629 0.006055 0.007553 0.009037 0.010413 0.011581 0.012445 0.012919 0.012934 0.012445 0.011435 0.009916 0.007932 0.005554 0.002876 0.000009 -0.002926 -0.005807 -0.008518 -0.010957 -0.013038 -0.014700 -0.015905 -0.016641 -0.016918 -0.016769 -0.016243 -0.015402 -0.014315 -0.013054 -0.011689 -0.010285 -0.008898 -0.007575 -0.006348 -0.005242 -0.004268 -0.003429 -0.002721 -0.002135 -0.001658 -0.001275 -0.000972 -0.000736 -0.000554 -0.000415 -0.000309 -0.000229 -0.000169 -0.000125 -0.000091 -0.000067 -0.000049 -0.000035 -0.000025 -0.000017 -0.000012 -0.000007 -0.000004 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000029 -0.000038 -0.000051 -0.000068 -0.000090 -0.000117 -0.000152 -0.000195 -0.000247 -0.000310 -0.000384 -0.000468 -0.000562 -0.000665 -0.000772 -0.000878 -0.000979 -0.001067 -0.001133 -0.001170 -0.001169 -0.001122 -0.001023 -0.000866 -0.000650 -0.000379 -0.000062 0.000286 0.000643 0.000981 0.001265 0.001461 0.001531 0.001444 0.001173 0.000700 0.000019 -0.000862 -0.001925 -0.003135 -0.004449 -0.005810 -0.007160 -0.008435 -0.009578 -0.010534 -0.011262 -0.011732 -0.011931 -0.011863 -0.011542 -0.011002 -0.010280 -0.009425 -0.008486 -0.007511 -0.006543 -0.005620 -0.004768 -0.004004 -0.003335 -0.002758 -0.002263 -0.001839 -0.001468 -0.001138 -0.000837 -0.000558 -0.000297 -0.000054 0.000172 0.000379 0.000573 0.000762 0.000962 0.001196 0.001493 0.001883 0.002400 0.003074 0.003926 0.004969 0.006199 0.007593 0.009112 0.010695 0.012266 0.013736 0.015010 0.015992 0.016593 0.016736 0.016367 0.015454 0.013995 0.012019 0.009583 0.006771 0.003688 0.000455 -0.002802 -0.005957 -0.008892 -0.011504 -0.013713 -0.015459 -0.016711 -0.017460 -0.017725 -0.017541 -0.016966 -0.016064 -0.014910 -0.013580 -0.012146 -0.010677 -0.009229 -0.007849 -0.006574 -0.005424 -0.004414 -0.003544 -0.002811 -0.002204 -0.001709 -0.001313 -0.001000 -0.000756 -0.000568 -0.000424 -0.000315 -0.000232 -0.000171 -0.000125 -0.000091 -0.000067 -0.000048 -0.000035 -0.000025 -0.000017 -0.000011 -0.000007 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000026 -0.000036 -0.000048 -0.000065 -0.000087 -0.000117 -0.000155 -0.000204 -0.000265 -0.000342 -0.000435 -0.000549 -0.000683 -0.000841 -0.001021 -0.001224 -0.001447 -0.001685 -0.001933 -0.002183 -0.002425 -0.002647 -0.002835 -0.002976 -0.003055 -0.003061 -0.002983 -0.002819 -0.002569 -0.002243 -0.001858 -0.001437 -0.001010 -0.000609 -0.000270 -0.000025 0.000097 0.000076 -0.000103 -0.000441 -0.000929 -0.001549 -0.002269 -0.003054 -0.003860 -0.004643 -0.005359 -0.005971 -0.006448 -0.006770 -0.006926 -0.006919 -0.006759 -0.006468 -0.006070 -0.005596 -0.005077 -0.004541 -0.004014 -0.003514 -0.003054 -0.002640 -0.002271 -0.001940 -0.001640 -0.001358 -0.001086 -0.000815 -0.000538 -0.000254 0.000041 0.000348 0.000670 0.001013 0.001388 0.001811 0.002302 0.002885 0.003584 0.004424 0.005423 0.006591 0.007927 0.009415 0.011022 0.012697 0.014374 0.015972 0.017400 0.018566 0.019378 0.019753 0.019627 0.018953 0.017713 0.015917 0.013605 0.010844 0.007727 0.004366 0.000887 -0.002581 -0.005911 -0.008985 -0.011704 -0.013989 -0.015784 -0.017062 -0.017820 -0.018078 -0.017878 -0.017279 -0.016349 -0.015164 -0.013803 -0.012339 -0.010840 -0.009366 -0.007963 -0.006667 -0.005500 -0.004475 -0.003592 -0.002848 -0.002232 -0.001731 -0.001329 -0.001011 -0.000763 -0.000572 -0.000426 -0.000315 -0.000232 -0.000169 -0.000123 -0.000089 -0.000065 -0.000047 -0.000034 -0.000024 -0.000017 -0.000011 -0.000007 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000042 -0.000057 -0.000077 -0.000105 -0.000142 -0.000191 -0.000254 -0.000333 -0.000434 -0.000558 -0.000710 -0.000895 -0.001114 -0.001372 -0.001670 -0.002008 -0.002383 -0.002791 -0.003223 -0.003667 -0.004109 -0.004529 -0.004905 -0.005215 -0.005436 -0.005544 -0.005525 -0.005365 -0.005062 -0.004619 -0.004052 -0.003384 -0.002644 -0.001868 -0.001095 -0.000364 0.000287 0.000827 0.001231 0.001483 0.001577 0.001520 0.001325 0.001016 0.000622 0.000174 -0.000292 -0.000748 -0.001165 -0.001524 -0.001812 -0.002021 -0.002153 -0.002215 -0.002215 -0.002168 -0.002087 -0.001984 -0.001870 -0.001753 -0.001636 -0.001517 -0.001394 -0.001259 -0.001105 -0.000927 -0.000720 -0.000478 -0.000200 0.000116 0.000472 0.000871 0.001322 0.001833 0.002420 0.003098 0.003888 0.004808 0.005873 0.007094 0.008472 0.009995 0.011639 0.013364 0.015114 0.016819 0.018397 0.019761 0.020820 0.021488 0.021690 0.021369 0.020489 0.019039 0.017037 0.014530 0.011592 0.008318 0.004825 0.001238 -0.002314 -0.005706 -0.008824 -0.011570 -0.013870 -0.015672 -0.016951 -0.017707 -0.017963 -0.017763 -0.017165 -0.016239 -0.015061 -0.013707 -0.012252 -0.010764 -0.009300 -0.007908 -0.006621 -0.005463 -0.004445 -0.003568 -0.002829 -0.002217 -0.001719 -0.001319 -0.001003 -0.000757 -0.000566 -0.000421 -0.000310 -0.000227 -0.000165 -0.000119 -0.000086 -0.000062 -0.000045 -0.000032 -0.000023 -0.000016 -0.000011 -0.000006 -0.000003 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000034 -0.000047 -0.000065 -0.000089 -0.000122 -0.000166 -0.000225 -0.000301 -0.000398 -0.000521 -0.000674 -0.000864 -0.001096 -0.001376 -0.001708 -0.002098 -0.002546 -0.003053 -0.003614 -0.004221 -0.004860 -0.005513 -0.006154 -0.006755 -0.007284 -0.007707 -0.007991 -0.008105 -0.008026 -0.007737 -0.007233 -0.006518 -0.005610 -0.004534 -0.003330 -0.002040 -0.000716 0.000591 0.001832 0.002958 0.003932 0.004725 0.005317 0.005702 0.005885 0.005879 0.005706 0.005396 0.004977 0.004483 0.003944 0.003386 0.002831 0.002297 0.001797 0.001338 0.000925 0.000559 0.000238 -0.000039 -0.000273 -0.000466 -0.000615 -0.000717 -0.000769 -0.000767 -0.000708 -0.000589 -0.000409 -0.000168 0.000136 0.000502 0.000935 0.001440 0.002026 0.002704 0.003488 0.004392 0.005430 0.006612 0.007940 0.009409 0.011004 0.012695 0.014439 0.016179 0.017847 0.019362 0.020642 0.021601 0.022160 0.022251 0.021822 0.020844 0.019312 0.017247 0.014700 0.011744 0.008475 0.005006 0.001460 -0.002040 -0.005374 -0.008431 -0.011119 -0.013368 -0.015130 -0.016381 -0.017123 -0.017380 -0.017194 -0.016622 -0.015731 -0.014595 -0.013288 -0.011882 -0.010443 -0.009026 -0.007678 -0.006432 -0.005309 -0.004321 -0.003470 -0.002752 -0.002157 -0.001673 -0.001284 -0.000976 -0.000736 -0.000550 -0.000408 -0.000300 -0.000218 -0.000158 -0.000113 -0.000081 -0.000058 -0.000041 -0.000030 -0.000022 -0.000015 -0.000010 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000051 -0.000071 -0.000099 -0.000137 -0.000188 -0.000256 -0.000344 -0.000457 -0.000601 -0.000781 -0.001006 -0.001282 -0.001617 -0.002018 -0.002493 -0.003044 -0.003674 -0.004378 -0.005148 -0.005968 -0.006816 -0.007662 -0.008471 -0.009201 -0.009810 -0.010252 -0.010487 -0.010479 -0.010199 -0.009632 -0.008776 -0.007640 -0.006250 -0.004644 -0.002873 -0.000997 0.000920 0.002809 0.004605 0.006247 0.007684 0.008876 0.009798 0.010435 0.010788 0.010872 0.010708 0.010329 0.009771 0.009072 0.008270 0.007404 0.006507 0.005608 0.004732 0.003898 0.003120 0.002407 0.001767 0.001202 0.000715 0.000309 -0.000014 -0.000254 -0.000408 -0.000477 -0.000461 -0.000362 -0.000182 0.000077 0.000416 0.000835 0.001339 0.001932 0.002624 0.003425 0.004345 0.005394 0.006576 0.007892 0.009334 0.010882 0.012509 0.014173 0.015820 0.017386 0.018797 0.019976 0.020846 0.021334 0.021378 0.020931 0.019968 0.018486 0.016507 0.014076 0.011266 0.008166 0.004881 0.001525 -0.001784 -0.004936 -0.007827 -0.010371 -0.012502 -0.014175 -0.015369 -0.016084 -0.016342 -0.016183 -0.015659 -0.014833 -0.013775 -0.012552 -0.011234 -0.009882 -0.008548 -0.007277 -0.006101 -0.005040 -0.004105 -0.003299 -0.002618 -0.002053 -0.001592 -0.001223 -0.000930 -0.000701 -0.000523 -0.000387 -0.000284 -0.000206 -0.000148 -0.000105 -0.000075 -0.000053 -0.000038 -0.000027 -0.000020 -0.000014 -0.000010 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000055 -0.000077 -0.000108 -0.000150 -0.000207 -0.000283 -0.000382 -0.000509 -0.000672 -0.000876 -0.001131 -0.001446 -0.001830 -0.002294 -0.002844 -0.003488 -0.004228 -0.005060 -0.005975 -0.006956 -0.007978 -0.009007 -0.010000 -0.010909 -0.011681 -0.012263 -0.012603 -0.012654 -0.012380 -0.011756 -0.010771 -0.009431 -0.007761 -0.005801 -0.003605 -0.001243 0.001208 0.003664 0.006043 0.008264 0.010259 0.011967 0.013347 0.014371 0.015029 0.015327 0.015285 0.014934 0.014315 0.013475 0.012463 0.011328 0.010120 0.008881 0.007650 0.006459 0.005332 0.004288 0.003340 0.002495 0.001757 0.001130 0.000614 0.000208 -0.000089 -0.000280 -0.000368 -0.000360 -0.000258 -0.000068 0.000209 0.000571 0.001018 0.001555 0.002185 0.002917 0.003757 0.004711 0.005783 0.006971 0.008268 0.009658 0.011115 0.012603 0.014077 0.015479 0.016747 0.017810 0.018602 0.019055 0.019115 0.018738 0.017900 0.016596 0.014844 0.012683 0.010176 0.007401 0.004453 0.001433 -0.001553 -0.004404 -0.007028 -0.009346 -0.011295 -0.012834 -0.013941 -0.014616 -0.014876 -0.014755 -0.014301 -0.013569 -0.012620 -0.011518 -0.010323 -0.009093 -0.007877 -0.006715 -0.005636 -0.004661 -0.003801 -0.003058 -0.002429 -0.001907 -0.001480 -0.001137 -0.000865 -0.000652 -0.000487 -0.000360 -0.000264 -0.000191 -0.000137 -0.000097 -0.000068 -0.000048 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000041 -0.000058 -0.000082 -0.000115 -0.000161 -0.000223 -0.000306 -0.000414 -0.000554 -0.000732 -0.000956 -0.001237 -0.001585 -0.002011 -0.002527 -0.003142 -0.003865 -0.004697 -0.005638 -0.006677 -0.007796 -0.008966 -0.010148 -0.011297 -0.012356 -0.013266 -0.013965 -0.014392 -0.014493 -0.014222 -0.013548 -0.012455 -0.010946 -0.009044 -0.006790 -0.004246 -0.001486 0.001399 0.004314 0.007160 0.009844 0.012278 0.014390 0.016124 0.017442 0.018326 0.018777 0.018813 0.018468 0.017786 0.016822 0.015634 0.014283 0.012828 0.011323 0.009819 0.008356 0.006968 0.005678 0.004502 0.003451 0.002530 0.001740 0.001081 0.000549 0.000140 -0.000152 -0.000334 -0.000413 -0.000396 -0.000291 -0.000101 0.000167 0.000513 0.000937 0.001439 0.002025 0.002698 0.003464 0.004325 0.005282 0.006329 0.007457 0.008648 0.009874 0.011101 0.012283 0.013370 0.014303 0.015024 0.015476 0.015608 0.015379 0.014764 0.013753 0.012356 0.010602 0.008539 0.006233 0.003760 0.001207 -0.001336 -0.003782 -0.006048 -0.008064 -0.009774 -0.011138 -0.012134 -0.012757 -0.013021 -0.012950 -0.012585 -0.011972 -0.011163 -0.010212 -0.009175 -0.008100 -0.007031 -0.006006 -0.005051 -0.004185 -0.003418 -0.002755 -0.002192 -0.001723 -0.001339 -0.001030 -0.000785 -0.000592 -0.000443 -0.000328 -0.000240 -0.000173 -0.000124 -0.000087 -0.000062 -0.000044 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000043 -0.000060 -0.000086 -0.000121 -0.000170 -0.000237 -0.000325 -0.000440 -0.000589 -0.000779 -0.001019 -0.001321 -0.001695 -0.002154 -0.002711 -0.003378 -0.004163 -0.005070 -0.006097 -0.007234 -0.008461 -0.009748 -0.011053 -0.012324 -0.013501 -0.014519 -0.015309 -0.015804 -0.015943 -0.015675 -0.014963 -0.013788 -0.012151 -0.010073 -0.007600 -0.004797 -0.001746 0.001455 0.004699 0.007876 0.010881 0.013615 0.015996 0.017957 0.019456 0.020469 0.020995 0.021055 0.020685 0.019933 0.018862 0.017536 0.016025 0.014396 0.012714 0.011033 0.009402 0.007856 0.006424 0.005121 0.003958 0.002939 0.002063 0.001326 0.000724 0.000247 -0.000112 -0.000364 -0.000517 -0.000581 -0.000566 -0.000479 -0.000327 -0.000115 0.000153 0.000477 0.000856 0.001295 0.001796 0.002364 0.003003 0.003714 0.004494 0.005336 0.006227 0.007143 0.008056 0.008927 0.009714 0.010368 0.010842 0.011089 0.011070 0.010758 0.010134 0.009199 0.007967 0.006468 0.004749 0.002867 0.000890 -0.001110 -0.003062 -0.004895 -0.006549 -0.007973 -0.009129 -0.009993 -0.010557 -0.010826 -0.010817 -0.010559 -0.010088 -0.009444 -0.008674 -0.007822 -0.006929 -0.006035 -0.005171 -0.004362 -0.003624 -0.002968 -0.002398 -0.001912 -0.001507 -0.001174 -0.000905 -0.000691 -0.000523 -0.000392 -0.000290 -0.000213 -0.000154 -0.000110 -0.000078 -0.000055 -0.000039 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000031 -0.000044 -0.000063 -0.000089 -0.000126 -0.000177 -0.000247 -0.000339 -0.000460 -0.000615 -0.000813 -0.001065 -0.001380 -0.001773 -0.002255 -0.002842 -0.003545 -0.004374 -0.005334 -0.006423 -0.007630 -0.008935 -0.010304 -0.011695 -0.013052 -0.014312 -0.015405 -0.016258 -0.016800 -0.016965 -0.016699 -0.015963 -0.014735 -0.013014 -0.010826 -0.008216 -0.005254 -0.002028 0.001357 0.004787 0.008144 0.011315 0.014194 0.016692 0.018741 0.020293 0.021327 0.021844 0.021865 0.021433 0.020601 0.019438 0.018014 0.016405 0.014685 0.012920 0.011170 0.009484 0.007899 0.006440 0.005122 0.003954 0.002934 0.002059 0.001321 0.000712 0.000221 -0.000162 -0.000451 -0.000655 -0.000785 -0.000854 -0.000870 -0.000843 -0.000782 -0.000693 -0.000580 -0.000445 -0.000288 -0.000103 0.000115 0.000374 0.000684 0.001051 0.001482 0.001978 0.002532 0.003133 0.003758 0.004380 0.004964 0.005471 0.005861 0.006096 0.006142 0.005975 0.005579 0.004952 0.004106 0.003063 0.001859 0.000540 -0.000843 -0.002234 -0.003579 -0.004825 -0.005929 -0.006853 -0.007573 -0.008074 -0.008353 -0.008416 -0.008281 -0.007970 -0.007515 -0.006948 -0.006304 -0.005617 -0.004920 -0.004237 -0.003591 -0.002997 -0.002465 -0.001999 -0.001601 -0.001266 -0.000990 -0.000766 -0.000588 -0.000446 -0.000335 -0.000250 -0.000183 -0.000133 -0.000096 -0.000068 -0.000049 -0.000035 -0.000026 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000045 -0.000064 -0.000091 -0.000130 -0.000182 -0.000254 -0.000348 -0.000471 -0.000631 -0.000834 -0.001091 -0.001415 -0.001817 -0.002313 -0.002917 -0.003641 -0.004495 -0.005486 -0.006610 -0.007857 -0.009205 -0.010621 -0.012060 -0.013464 -0.014769 -0.015901 -0.016788 -0.017354 -0.017532 -0.017268 -0.016521 -0.015268 -0.013513 -0.011279 -0.008617 -0.005600 -0.002321 0.001112 0.004579 0.007959 0.011133 0.013995 0.016455 0.018445 0.019921 0.020863 0.021279 0.021198 0.020665 0.019744 0.018505 0.017026 0.015385 0.013657 0.011910 0.010204 0.008582 0.007078 0.005714 0.004499 0.003434 0.002514 0.001731 0.001072 0.000524 0.000076 -0.000285 -0.000572 -0.000797 -0.000972 -0.001107 -0.001215 -0.001307 -0.001395 -0.001487 -0.001593 -0.001717 -0.001859 -0.002016 -0.002177 -0.002332 -0.002461 -0.002546 -0.002567 -0.002506 -0.002351 -0.002097 -0.001745 -0.001307 -0.000804 -0.000265 0.000277 0.000783 0.001217 0.001543 0.001731 0.001760 0.001619 0.001306 0.000834 0.000224 -0.000495 -0.001285 -0.002107 -0.002920 -0.003684 -0.004365 -0.004936 -0.005374 -0.005668 -0.005814 -0.005815 -0.005681 -0.005431 -0.005085 -0.004667 -0.004203 -0.003717 -0.003231 -0.002761 -0.002322 -0.001924 -0.001571 -0.001266 -0.001008 -0.000793 -0.000618 -0.000477 -0.000364 -0.000276 -0.000207 -0.000153 -0.000112 -0.000081 -0.000059 -0.000042 -0.000031 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000046 -0.000065 -0.000093 -0.000132 -0.000185 -0.000257 -0.000352 -0.000476 -0.000636 -0.000840 -0.001099 -0.001424 -0.001829 -0.002328 -0.002935 -0.003664 -0.004524 -0.005522 -0.006654 -0.007911 -0.009268 -0.010694 -0.012141 -0.013553 -0.014864 -0.016000 -0.016888 -0.017454 -0.017632 -0.017367 -0.016620 -0.015372 -0.013626 -0.011412 -0.008781 -0.005811 -0.002597 0.000749 0.004106 0.007353 0.010372 0.013060 0.015329 0.017117 0.018387 0.019130 0.019359 0.019112 0.018445 0.017425 0.016130 0.014639 0.013032 0.011383 0.009755 0.008202 0.006762 0.005460 0.004309 0.003309 0.002454 0.001731 0.001124 0.000618 0.000197 -0.000154 -0.000447 -0.000695 -0.000908 -0.001098 -0.001275 -0.001452 -0.001642 -0.001858 -0.002115 -0.002424 -0.002793 -0.003226 -0.003718 -0.004258 -0.004830 -0.005407 -0.005957 -0.006447 -0.006842 -0.007109 -0.007224 -0.007169 -0.006937 -0.006535 -0.005978 -0.005295 -0.004522 -0.003701 -0.002877 -0.002096 -0.001399 -0.000819 -0.000384 -0.000106 0.000009 -0.000030 -0.000206 -0.000494 -0.000865 -0.001286 -0.001724 -0.002147 -0.002529 -0.002846 -0.003083 -0.003231 -0.003286 -0.003252 -0.003139 -0.002959 -0.002729 -0.002465 -0.002183 -0.001897 -0.001621 -0.001362 -0.001127 -0.000920 -0.000741 -0.000590 -0.000464 -0.000362 -0.000280 -0.000214 -0.000162 -0.000122 -0.000090 -0.000067 -0.000049 -0.000036 -0.000027 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000033 -0.000046 -0.000066 -0.000093 -0.000132 -0.000185 -0.000256 -0.000350 -0.000472 -0.000630 -0.000832 -0.001088 -0.001408 -0.001808 -0.002299 -0.002898 -0.003616 -0.004464 -0.005446 -0.006561 -0.007796 -0.009130 -0.010528 -0.011946 -0.013326 -0.014603 -0.015706 -0.016564 -0.017104 -0.017265 -0.016994 -0.016256 -0.015036 -0.013342 -0.011205 -0.008683 -0.005854 -0.002817 0.000318 0.003430 0.006400 0.009117 0.011482 0.013419 0.014874 0.015823 0.016267 0.016233 0.015768 0.014937 0.013817 0.012487 0.011030 0.009522 0.008034 0.006621 0.005326 0.004177 0.003188 0.002357 0.001674 0.001121 0.000678 0.000322 0.000032 -0.000210 -0.000419 -0.000606 -0.000780 -0.000951 -0.001126 -0.001314 -0.001528 -0.001782 -0.002092 -0.002476 -0.002949 -0.003525 -0.004210 -0.005002 -0.005891 -0.006853 -0.007856 -0.008857 -0.009809 -0.010659 -0.011355 -0.011852 -0.012111 -0.012109 -0.011832 -0.011287 -0.010493 -0.009483 -0.008304 -0.007010 -0.005661 -0.004319 -0.003041 -0.001877 -0.000868 -0.000043 0.000584 0.001009 0.001241 0.001300 0.001212 0.001007 0.000721 0.000387 0.000037 -0.000300 -0.000602 -0.000853 -0.001042 -0.001167 -0.001230 -0.001237 -0.001198 -0.001124 -0.001025 -0.000913 -0.000795 -0.000680 -0.000571 -0.000472 -0.000385 -0.000310 -0.000247 -0.000195 -0.000152 -0.000117 -0.000090 -0.000068 -0.000052 -0.000039 -0.000030 -0.000023 -0.000017 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000046 -0.000065 -0.000092 -0.000130 -0.000181 -0.000251 -0.000342 -0.000461 -0.000615 -0.000811 -0.001058 -0.001369 -0.001755 -0.002231 -0.002809 -0.003502 -0.004319 -0.005265 -0.006337 -0.007523 -0.008801 -0.010138 -0.011488 -0.012797 -0.014004 -0.015038 -0.015833 -0.016323 -0.016448 -0.016163 -0.015439 -0.014265 -0.012656 -0.010646 -0.008298 -0.005693 -0.002928 -0.000114 0.002633 0.005201 0.007487 0.009404 0.010887 0.011899 0.012428 0.012492 0.012132 0.011408 0.010397 0.009179 0.007841 0.006463 0.005118 0.003867 0.002756 0.001813 0.001051 0.000468 0.000046 -0.000237 -0.000413 -0.000513 -0.000565 -0.000595 -0.000621 -0.000658 -0.000712 -0.000790 -0.000893 -0.001026 -0.001196 -0.001410 -0.001686 -0.002041 -0.002497 -0.003076 -0.003797 -0.004671 -0.005700 -0.006876 -0.008173 -0.009553 -0.010965 -0.012347 -0.013631 -0.014747 -0.015627 -0.016214 -0.016462 -0.016344 -0.015849 -0.014989 -0.013794 -0.012312 -0.010606 -0.008749 -0.006820 -0.004899 -0.003062 -0.001372 0.000116 0.001365 0.002353 0.003073 0.003532 0.003751 0.003760 0.003594 0.003295 0.002903 0.002459 0.001999 0.001551 0.001138 0.000776 0.000473 0.000230 0.000047 -0.000084 -0.000169 -0.000218 -0.000240 -0.000241 -0.000229 -0.000208 -0.000184 -0.000158 -0.000134 -0.000111 -0.000090 -0.000073 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000032 -0.000045 -0.000064 -0.000090 -0.000126 -0.000175 -0.000242 -0.000329 -0.000443 -0.000590 -0.000777 -0.001013 -0.001308 -0.001675 -0.002125 -0.002672 -0.003327 -0.004098 -0.004988 -0.005995 -0.007106 -0.008299 -0.009542 -0.010792 -0.011995 -0.013095 -0.014027 -0.014728 -0.015140 -0.015210 -0.014901 -0.014190 -0.013074 -0.011573 -0.009729 -0.007607 -0.005290 -0.002875 -0.000470 0.001817 0.003882 0.005634 0.007001 0.007936 0.008418 0.008454 0.008079 0.007351 0.006344 0.005145 0.003844 0.002528 0.001275 0.000151 -0.000794 -0.001530 -0.002044 -0.002342 -0.002447 -0.002392 -0.002219 -0.001970 -0.001688 -0.001408 -0.001157 -0.000954 -0.000808 -0.000722 -0.000693 -0.000716 -0.000788 -0.000910 -0.001089 -0.001339 -0.001682 -0.002144 -0.002754 -0.003539 -0.004517 -0.005697 -0.007074 -0.008625 -0.010308 -0.012065 -0.013824 -0.015503 -0.017012 -0.018266 -0.019185 -0.019705 -0.019779 -0.019384 -0.018517 -0.017206 -0.015498 -0.013462 -0.011183 -0.008756 -0.006280 -0.003852 -0.001562 0.000515 0.002319 0.003809 0.004964 0.005780 0.006270 0.006463 0.006397 0.006117 0.005675 0.005121 0.004501 0.003859 0.003228 0.002636 0.002101 0.001633 0.001236 0.000909 0.000648 0.000444 0.000290 0.000177 0.000097 0.000043 0.000007 -0.000014 -0.000025 -0.000030 -0.000031 -0.000030 -0.000028 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000021 -0.000031 -0.000043 -0.000061 -0.000086 -0.000120 -0.000167 -0.000229 -0.000312 -0.000419 -0.000557 -0.000732 -0.000952 -0.001228 -0.001569 -0.001988 -0.002495 -0.003100 -0.003811 -0.004630 -0.005552 -0.006565 -0.007648 -0.008769 -0.009887 -0.010954 -0.011915 -0.012713 -0.013292 -0.013600 -0.013595 -0.013247 -0.012543 -0.011488 -0.010110 -0.008457 -0.006596 -0.004613 -0.002604 -0.000671 0.001086 0.002576 0.003722 0.004471 0.004793 0.004688 0.004185 0.003337 0.002221 0.000926 -0.000451 -0.001814 -0.003074 -0.004158 -0.005009 -0.005591 -0.005892 -0.005919 -0.005701 -0.005280 -0.004711 -0.004051 -0.003360 -0.002687 -0.002074 -0.001550 -0.001129 -0.000815 -0.000601 -0.000473 -0.000417 -0.000419 -0.000474 -0.000584 -0.000762 -0.001032 -0.001427 -0.001984 -0.002737 -0.003719 -0.004945 -0.006418 -0.008120 -0.010010 -0.012027 -0.014090 -0.016105 -0.017968 -0.019574 -0.020824 -0.021632 -0.021935 -0.021690 -0.020886 -0.019541 -0.017701 -0.015437 -0.012844 -0.010029 -0.007109 -0.004200 -0.001412 0.001158 0.003430 0.005345 0.006869 0.007986 0.008703 0.009046 0.009054 0.008779 0.008278 0.007612 0.006838 0.006010 0.005174 0.004366 0.003614 0.002935 0.002339 0.001830 0.001404 0.001057 0.000780 0.000564 0.000399 0.000276 0.000185 0.000121 0.000076 0.000045 0.000024 0.000011 0.000002 -0.000004 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000041 -0.000058 -0.000081 -0.000113 -0.000156 -0.000214 -0.000290 -0.000389 -0.000516 -0.000678 -0.000880 -0.001132 -0.001443 -0.001824 -0.002283 -0.002830 -0.003470 -0.004203 -0.005025 -0.005923 -0.006874 -0.007850 -0.008812 -0.009714 -0.010509 -0.011145 -0.011575 -0.011756 -0.011655 -0.011253 -0.010545 -0.009548 -0.008296 -0.006844 -0.005263 -0.003640 -0.002069 -0.000644 0.000544 0.001418 0.001919 0.002011 0.001689 0.000973 -0.000085 -0.001411 -0.002911 -0.004481 -0.006013 -0.007407 -0.008574 -0.009447 -0.009980 -0.010156 -0.009981 -0.009486 -0.008722 -0.007756 -0.006663 -0.005520 -0.004398 -0.003357 -0.002442 -0.001681 -0.001082 -0.000638 -0.000331 -0.000133 -0.000015 0.000046 0.000068 0.000052 -0.000012 -0.000151 -0.000404 -0.000817 -0.001439 -0.002312 -0.003467 -0.004918 -0.006653 -0.008639 -0.010814 -0.013093 -0.015373 -0.017537 -0.019462 -0.021031 -0.022139 -0.022702 -0.022662 -0.021993 -0.020704 -0.018835 -0.016458 -0.013673 -0.010597 -0.007360 -0.004094 -0.000928 0.002023 0.004663 0.006915 0.008731 0.010086 0.010981 0.011436 0.011494 0.011209 0.010645 0.009869 0.008950 0.007951 0.006926 0.005922 0.004973 0.004104 0.003329 0.002656 0.002084 0.001608 0.001221 0.000912 0.000671 0.000485 0.000346 0.000243 0.000168 0.000114 0.000075 0.000048 0.000029 0.000016 0.000008 0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000013 -0.000019 -0.000027 -0.000038 -0.000053 -0.000074 -0.000103 -0.000143 -0.000196 -0.000265 -0.000356 -0.000471 -0.000616 -0.000798 -0.001024 -0.001302 -0.001640 -0.002047 -0.002529 -0.003089 -0.003727 -0.004436 -0.005203 -0.006007 -0.006819 -0.007604 -0.008322 -0.008929 -0.009381 -0.009640 -0.009672 -0.009455 -0.008981 -0.008255 -0.007305 -0.006172 -0.004918 -0.003620 -0.002362 -0.001236 -0.000329 0.000280 0.000529 0.000377 -0.000190 -0.001155 -0.002473 -0.004073 -0.005857 -0.007715 -0.009528 -0.011179 -0.012564 -0.013598 -0.014221 -0.014402 -0.014141 -0.013468 -0.012437 -0.011126 -0.009625 -0.008030 -0.006436 -0.004927 -0.003571 -0.002415 -0.001480 -0.000768 -0.000258 0.000085 0.000305 0.000447 0.000551 0.000645 0.000738 0.000822 0.000866 0.000826 0.000643 0.000256 -0.000396 -0.001359 -0.002661 -0.004305 -0.006266 -0.008487 -0.010883 -0.013345 -0.015744 -0.017946 -0.019815 -0.021226 -0.022077 -0.022292 -0.021830 -0.020687 -0.018895 -0.016526 -0.013678 -0.010475 -0.007056 -0.003567 -0.000149 0.003066 0.005965 0.008460 0.010488 0.012015 0.013035 0.013567 0.013650 0.013343 0.012713 0.011836 0.010786 0.009634 0.008444 0.007268 0.006149 0.005114 0.004185 0.003370 0.002671 0.002085 0.001603 0.001214 0.000907 0.000668 0.000487 0.000350 0.000249 0.000175 0.000121 0.000082 0.000054 0.000034 0.000021 0.000012 0.000007 0.000004 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000024 -0.000034 -0.000048 -0.000067 -0.000093 -0.000129 -0.000176 -0.000239 -0.000319 -0.000421 -0.000550 -0.000710 -0.000908 -0.001151 -0.001444 -0.001794 -0.002206 -0.002681 -0.003216 -0.003805 -0.004432 -0.005077 -0.005714 -0.006309 -0.006826 -0.007228 -0.007480 -0.007550 -0.007416 -0.007065 -0.006501 -0.005741 -0.004821 -0.003792 -0.002723 -0.001692 -0.000786 -0.000091 0.000314 0.000361 0.000005 -0.000775 -0.001972 -0.003546 -0.005431 -0.007530 -0.009728 -0.011897 -0.013904 -0.015627 -0.016959 -0.017819 -0.018158 -0.017962 -0.017249 -0.016075 -0.014518 -0.012683 -0.010682 -0.008635 -0.006652 -0.004829 -0.003239 -0.001927 -0.000909 -0.000173 0.000318 0.000619 0.000794 0.000908 0.001018 0.001166 0.001369 0.001621 0.001892 0.002126 0.002254 0.002196 0.001875 0.001223 0.000194 -0.001233 -0.003046 -0.005196 -0.007604 -0.010156 -0.012720 -0.015147 -0.017287 -0.018997 -0.020156 -0.020669 -0.020479 -0.019567 -0.017957 -0.015711 -0.012927 -0.009730 -0.006265 -0.002686 0.000855 0.004214 0.007266 0.009908 0.012068 0.013704 0.014801 0.015374 0.015463 0.015126 0.014434 0.013467 0.012305 0.011025 0.009697 0.008378 0.007117 0.005947 0.004890 0.003959 0.003156 0.002479 0.001919 0.001465 0.001104 0.000822 0.000605 0.000440 0.000318 0.000226 0.000159 0.000110 0.000075 0.000050 0.000033 0.000021 0.000014 0.000009 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000042 -0.000059 -0.000083 -0.000114 -0.000156 -0.000210 -0.000281 -0.000370 -0.000481 -0.000619 -0.000788 -0.000994 -0.001241 -0.001533 -0.001873 -0.002260 -0.002690 -0.003153 -0.003636 -0.004117 -0.004571 -0.004968 -0.005276 -0.005465 -0.005505 -0.005374 -0.005060 -0.004561 -0.003891 -0.003079 -0.002169 -0.001223 -0.000314 0.000476 0.001060 0.001359 0.001299 0.000827 -0.000086 -0.001442 -0.003213 -0.005338 -0.007726 -0.010260 -0.012806 -0.015221 -0.017363 -0.019102 -0.020332 -0.020980 -0.021008 -0.020419 -0.019255 -0.017594 -0.015542 -0.013227 -0.010788 -0.008362 -0.006077 -0.004036 -0.002315 -0.000956 0.000036 0.000688 0.001059 0.001224 0.001272 0.001291 0.001356 0.001524 0.001825 0.002254 0.002779 0.003337 0.003842 0.004197 0.004304 0.004073 0.003432 0.002342 0.000798 -0.001168 -0.003481 -0.006031 -0.008682 -0.011276 -0.013650 -0.015646 -0.017123 -0.017968 -0.018105 -0.017500 -0.016164 -0.014149 -0.011547 -0.008480 -0.005096 -0.001552 0.001991 0.005381 0.008483 0.011185 0.013403 0.015088 0.016218 0.016804 0.016884 0.016515 0.015768 0.014728 0.013477 0.012097 0.010662 0.009234 0.007864 0.006590 0.005436 0.004415 0.003533 0.002786 0.002167 0.001662 0.001259 0.000943 0.000699 0.000513 0.000373 0.000268 0.000191 0.000134 0.000093 0.000063 0.000043 0.000029 0.000020 0.000014 0.000010 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000037 -0.000051 -0.000072 -0.000099 -0.000135 -0.000182 -0.000242 -0.000318 -0.000412 -0.000528 -0.000668 -0.000837 -0.001037 -0.001272 -0.001539 -0.001839 -0.002163 -0.002502 -0.002839 -0.003156 -0.003426 -0.003624 -0.003722 -0.003694 -0.003518 -0.003181 -0.002679 -0.002021 -0.001231 -0.000349 0.000571 0.001461 0.002240 0.002825 0.003132 0.003082 0.002614 0.001686 0.000284 -0.001575 -0.003842 -0.006435 -0.009242 -0.012129 -0.014943 -0.017528 -0.019734 -0.021429 -0.022510 -0.022910 -0.022607 -0.021622 -0.020020 -0.017903 -0.015404 -0.012675 -0.009877 -0.007167 -0.004684 -0.002538 -0.000807 0.000477 0.001321 0.001771 0.001908 0.001834 0.001663 0.001508 0.001466 0.001612 0.001984 0.002584 0.003376 0.004289 0.005221 0.006057 0.006673 0.006954 0.006805 0.006159 0.004990 0.003316 0.001199 -0.001258 -0.003918 -0.006618 -0.009183 -0.011441 -0.013234 -0.014431 -0.014938 -0.014701 -0.013716 -0.012024 -0.009705 -0.006878 -0.003687 -0.000290 0.003148 0.006469 0.009530 0.012212 0.014424 0.016108 0.017236 0.017815 0.017877 0.017478 0.016691 0.015598 0.014286 0.012838 0.011329 0.009827 0.008384 0.007038 0.005817 0.004736 0.003799 0.003005 0.002344 0.001805 0.001373 0.001032 0.000768 0.000567 0.000414 0.000300 0.000215 0.000152 0.000107 0.000074 0.000051 0.000035 0.000024 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000031 -0.000043 -0.000061 -0.000084 -0.000114 -0.000154 -0.000204 -0.000267 -0.000344 -0.000438 -0.000550 -0.000684 -0.000839 -0.001017 -0.001216 -0.001430 -0.001652 -0.001869 -0.002066 -0.002222 -0.002314 -0.002318 -0.002210 -0.001968 -0.001579 -0.001036 -0.000344 0.000478 0.001397 0.002364 0.003315 0.004175 0.004860 0.005284 0.005363 0.005025 0.004217 0.002910 0.001103 -0.001168 -0.003837 -0.006801 -0.009931 -0.013074 -0.016065 -0.018738 -0.020936 -0.022526 -0.023411 -0.023535 -0.022890 -0.021517 -0.019503 -0.016976 -0.014092 -0.011029 -0.007967 -0.005078 -0.002513 -0.000387 0.001229 0.002309 0.002877 0.003003 0.002791 0.002371 0.001886 0.001474 0.001257 0.001326 0.001732 0.002483 0.003540 0.004821 0.006212 0.007574 0.008759 0.009624 0.010046 0.009932 0.009232 0.007943 0.006112 0.003833 0.001239 -0.001503 -0.004211 -0.006701 -0.008798 -0.010354 -0.011254 -0.011428 -0.010853 -0.009553 -0.007600 -0.005101 -0.002195 0.000963 0.004206 0.007375 0.010321 0.012920 0.015074 0.016717 0.017817 0.018375 0.018418 0.018000 0.017190 0.016071 0.014727 0.013245 0.011700 0.010159 0.008677 0.007294 0.006038 0.004924 0.003957 0.003136 0.002452 0.001893 0.001444 0.001089 0.000814 0.000602 0.000442 0.000321 0.000231 0.000165 0.000116 0.000081 0.000057 0.000040 0.000028 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000018 -0.000025 -0.000036 -0.000050 -0.000069 -0.000094 -0.000126 -0.000167 -0.000217 -0.000278 -0.000352 -0.000438 -0.000538 -0.000651 -0.000776 -0.000909 -0.001043 -0.001168 -0.001271 -0.001336 -0.001341 -0.001265 -0.001085 -0.000781 -0.000337 0.000257 0.000999 0.001877 0.002863 0.003915 0.004977 0.005977 0.006834 0.007460 0.007767 0.007674 0.007115 0.006043 0.004440 0.002322 -0.000262 -0.003229 -0.006459 -0.009807 -0.013107 -0.016182 -0.018858 -0.020976 -0.022405 -0.023055 -0.022881 -0.021892 -0.020149 -0.017761 -0.014879 -0.011685 -0.008376 -0.005151 -0.002196 0.000331 0.002315 0.003688 0.004439 0.004610 0.004293 0.003622 0.002754 0.001862 0.001111 0.000648 0.000583 0.000978 0.001848 0.003152 0.004798 0.006656 0.008566 0.010354 0.011850 0.012901 0.013384 0.013224 0.012395 0.010926 0.008898 0.006440 0.003717 0.000915 -0.001768 -0.004147 -0.006053 -0.007354 -0.007960 -0.007830 -0.006972 -0.005440 -0.003333 -0.000780 0.002069 0.005051 0.008004 0.010780 0.013248 0.015306 0.016882 0.017940 0.018472 0.018502 0.018079 0.017269 0.016151 0.014810 0.013328 0.011782 0.010240 0.008754 0.007367 0.006105 0.004985 0.004012 0.003185 0.002495 0.001930 0.001475 0.001116 0.000836 0.000620 0.000457 0.000333 0.000241 0.000172 0.000122 0.000086 0.000060 0.000042 0.000030 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000040 -0.000055 -0.000075 -0.000100 -0.000132 -0.000171 -0.000217 -0.000271 -0.000332 -0.000402 -0.000476 -0.000553 -0.000625 -0.000686 -0.000723 -0.000723 -0.000666 -0.000533 -0.000303 0.000045 0.000528 0.001159 0.001942 0.002869 0.003922 0.005065 0.006250 0.007412 0.008474 0.009350 0.009949 0.010184 0.009975 0.009260 0.008002 0.006192 0.003858 0.001062 -0.002098 -0.005488 -0.008950 -0.012307 -0.015374 -0.017974 -0.019946 -0.021166 -0.021549 -0.021066 -0.019741 -0.017655 -0.014940 -0.011768 -0.008342 -0.004879 -0.001594 0.001316 0.003691 0.005415 0.006430 0.006738 0.006402 0.005540 0.004312 0.002906 0.001525 0.000362 -0.000413 -0.000671 -0.000335 0.000613 0.002131 0.004120 0.006434 0.008891 0.011292 0.013438 0.015145 0.016264 0.016691 0.016374 0.015324 0.013608 0.011344 0.008695 0.005852 0.003017 0.000391 -0.001844 -0.003535 -0.004575 -0.004903 -0.004508 -0.003430 -0.001753 0.000406 0.002902 0.005579 0.008276 0.010844 0.013151 0.015091 0.016588 0.017598 0.018108 0.018138 0.017730 0.016945 0.015860 0.014554 0.013108 0.011598 0.010088 0.008632 0.007271 0.006032 0.004930 0.003973 0.003158 0.002477 0.001919 0.001470 0.001114 0.000836 0.000622 0.000459 0.000336 0.000243 0.000175 0.000124 0.000088 0.000062 0.000043 0.000031 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000042 -0.000057 -0.000076 -0.000099 -0.000127 -0.000160 -0.000196 -0.000236 -0.000277 -0.000317 -0.000350 -0.000370 -0.000366 -0.000325 -0.000233 -0.000069 0.000185 0.000551 0.001048 0.001690 0.002486 0.003437 0.004530 0.005740 0.007027 0.008337 0.009598 0.010729 0.011642 0.012243 0.012444 0.012169 0.011362 0.009991 0.008058 0.005599 0.002689 -0.000563 -0.004012 -0.007490 -0.010812 -0.013789 -0.016242 -0.018013 -0.018983 -0.019080 -0.018286 -0.016643 -0.014251 -0.011261 -0.007867 -0.004291 -0.000765 0.002482 0.005248 0.007367 0.008730 0.009288 0.009060 0.008130 0.006640 0.004780 0.002767 0.000832 -0.000804 -0.001947 -0.002451 -0.002225 -0.001244 0.000447 0.002742 0.005480 0.008459 0.011455 0.014242 0.016608 0.018372 0.019403 0.019627 0.019032 0.017669 0.015647 0.013121 0.010283 0.007342 0.004509 0.001981 -0.000074 -0.001529 -0.002304 -0.002371 -0.001753 -0.000516 0.001232 0.003356 0.005707 0.008129 0.010473 0.012607 0.014422 0.015838 0.016805 0.017306 0.017353 0.016982 0.016251 0.015228 0.013990 0.012614 0.011172 0.009727 0.008332 0.007025 0.005834 0.004774 0.003851 0.003064 0.002407 0.001867 0.001432 0.001087 0.000817 0.000609 0.000450 0.000330 0.000240 0.000173 0.000123 0.000087 0.000061 0.000043 0.000030 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000030 -0.000041 -0.000054 -0.000070 -0.000088 -0.000108 -0.000129 -0.000149 -0.000167 -0.000176 -0.000172 -0.000146 -0.000087 0.000020 0.000191 0.000446 0.000803 0.001284 0.001906 0.002682 0.003619 0.004711 0.005945 0.007291 0.008703 0.010123 0.011476 0.012678 0.013636 0.014259 0.014459 0.014163 0.013319 0.011901 0.009919 0.007418 0.004481 0.001228 -0.002190 -0.005597 -0.008805 -0.011622 -0.013871 -0.015399 -0.016094 -0.015895 -0.014799 -0.012866 -0.010210 -0.007004 -0.003457 0.000192 0.003696 0.006820 0.009354 0.011134 0.012057 0.012085 0.011255 0.009671 0.007501 0.004960 0.002296 -0.000234 -0.002384 -0.003937 -0.004728 -0.004656 -0.003690 -0.001875 0.000676 0.003789 0.007243 0.010793 0.014184 0.017179 0.019570 0.021198 0.021964 0.021837 0.020850 0.019100 0.016736 0.013947 0.010946 0.007953 0.005176 0.002799 0.000964 -0.000228 -0.000733 -0.000555 0.000253 0.001597 0.003355 0.005382 0.007530 0.009652 0.011616 0.013311 0.014655 0.015593 0.016102 0.016188 0.015879 0.015228 0.014297 0.013158 0.011882 0.010539 0.009188 0.007880 0.006651 0.005530 0.004530 0.003659 0.002915 0.002292 0.001780 0.001367 0.001039 0.000782 0.000584 0.000432 0.000317 0.000231 0.000167 0.000119 0.000084 0.000059 0.000041 0.000028 0.000020 0.000014 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000036 -0.000045 -0.000054 -0.000063 -0.000071 -0.000074 -0.000071 -0.000055 -0.000020 0.000044 0.000149 0.000310 0.000546 0.000874 0.001315 0.001888 0.002611 0.003494 0.004541 0.005747 0.007093 0.008546 0.010059 0.011569 0.013000 0.014266 0.015273 0.015931 0.016153 0.015869 0.015032 0.013622 0.011654 0.009181 0.006291 0.003112 -0.000201 -0.003467 -0.006498 -0.009102 -0.011104 -0.012361 -0.012770 -0.012280 -0.010904 -0.008714 -0.005844 -0.002480 0.001153 0.004803 0.008215 0.011144 0.013380 0.014762 0.015193 0.014649 0.013182 0.010918 0.008048 0.004812 0.001482 -0.001657 -0.004337 -0.006321 -0.007429 -0.007548 -0.006641 -0.004753 -0.002005 0.001420 0.005284 0.009322 0.013257 0.016826 0.019796 0.021985 0.023270 0.023600 0.022992 0.021529 0.019353 0.016650 0.013634 0.010530 0.007556 0.004908 0.002745 0.001183 0.000285 0.000061 0.000473 0.001443 0.002856 0.004581 0.006473 0.008389 0.010200 0.011794 0.013083 0.014012 0.014550 0.014696 0.014476 0.013930 0.013118 0.012104 0.010956 0.009737 0.008504 0.007305 0.006175 0.005141 0.004217 0.003410 0.002720 0.002141 0.001665 0.001280 0.000974 0.000734 0.000548 0.000407 0.000299 0.000218 0.000157 0.000112 0.000079 0.000055 0.000038 0.000026 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000008 -0.000012 -0.000016 -0.000020 -0.000023 -0.000026 -0.000026 -0.000022 -0.000012 0.000009 0.000045 0.000105 0.000199 0.000340 0.000544 0.000829 0.001213 0.001718 0.002360 0.003157 0.004119 0.005247 0.006534 0.007960 0.009490 0.011075 0.012651 0.014141 0.015457 0.016508 0.017203 0.017460 0.017212 0.016414 0.015053 0.013148 0.010755 0.007970 0.004923 0.001772 -0.001303 -0.004111 -0.006466 -0.008200 -0.009176 -0.009301 -0.008538 -0.006911 -0.004507 -0.001473 0.001991 0.005649 0.009239 0.012499 0.015182 0.017077 0.018028 0.017947 0.016821 0.014719 0.011786 0.008232 0.004320 0.000346 -0.003385 -0.006585 -0.009000 -0.010436 -0.010770 -0.009961 -0.008053 -0.005170 -0.001507 0.002686 0.007129 0.011524 0.015587 0.019066 0.021754 0.023511 0.024266 0.024019 0.022843 0.020869 0.018280 0.015287 0.012120 0.009004 0.006146 0.003717 0.001846 0.000612 0.000040 0.000108 0.000748 0.001859 0.003317 0.004985 0.006725 0.008408 0.009924 0.011184 0.012125 0.012715 0.012946 0.012835 0.012419 0.011748 0.010882 0.009881 0.008807 0.007710 0.006637 0.005622 0.004688 0.003852 0.003119 0.002491 0.001964 0.001529 0.001177 0.000896 0.000676 0.000506 0.000375 0.000276 0.000202 0.000145 0.000104 0.000073 0.000050 0.000034 0.000023 0.000015 0.000010 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000007 -0.000003 0.000004 0.000017 0.000038 0.000072 0.000124 0.000203 0.000320 0.000488 0.000723 0.001043 0.001467 0.002014 0.002703 0.003549 0.004560 0.005738 0.007074 0.008547 0.010121 0.011746 0.013359 0.014883 0.016231 0.017314 0.018043 0.018338 0.018136 0.017397 0.016111 0.014300 0.012025 0.009383 0.006506 0.003554 0.000703 -0.001857 -0.003948 -0.005408 -0.006108 -0.005968 -0.004961 -0.003122 -0.000551 0.002594 0.006104 0.009733 0.013214 0.016281 0.018687 0.020224 0.020741 0.020158 0.018476 0.015776 0.012219 0.008035 0.003504 -0.001060 -0.005336 -0.009018 -0.011840 -0.013595 -0.014154 -0.013472 -0.011592 -0.008641 -0.004820 -0.000388 0.004361 0.009115 0.013575 0.017469 0.020575 0.022734 0.023860 0.023939 0.023032 0.021261 0.018803 0.015867 0.012684 0.009482 0.006477 0.003848 0.001738 0.000237 -0.000616 -0.000832 -0.000464 0.000396 0.001634 0.003119 0.004720 0.006309 0.007776 0.009031 0.010010 0.010673 0.011008 0.011027 0.010758 0.010246 0.009543 0.008707 0.007790 0.006844 0.005908 0.005017 0.004193 0.003452 0.002800 0.002240 0.001769 0.001379 0.001062 0.000810 0.000612 0.000458 0.000340 0.000250 0.000183 0.000132 0.000094 0.000066 0.000045 0.000030 0.000020 0.000012 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000000 0.000002 0.000006 0.000014 0.000027 0.000047 0.000076 0.000120 0.000183 0.000276 0.000408 0.000594 0.000849 0.001191 0.001638 0.002210 0.002924 0.003793 0.004826 0.006023 0.007376 0.008862 0.010447 0.012080 0.013700 0.015230 0.016587 0.017683 0.018433 0.018760 0.018606 0.017933 0.016733 0.015033 0.012895 0.010418 0.007732 0.004994 0.002381 0.000073 -0.001756 -0.002953 -0.003399 -0.003024 -0.001811 0.000193 0.002881 0.006085 0.009590 0.013145 0.016482 0.019333 0.021452 0.022638 0.022745 0.021703 0.019522 0.016296 0.012198 0.007471 0.002410 -0.002658 -0.007400 -0.011499 -0.014679 -0.016726 -0.017506 -0.016969 -0.015158 -0.012202 -0.008305 -0.003732 0.001215 0.006216 0.010958 0.015159 0.018582 0.021058 0.022484 0.022838 0.022168 0.020588 0.018268 0.015414 0.012255 0.009021 0.005931 0.003173 0.000896 -0.000799 -0.001862 -0.002291 -0.002132 -0.001464 -0.000394 0.000956 0.002457 0.003986 0.005435 0.006712 0.007749 0.008505 0.008961 0.009123 0.009014 0.008672 0.008143 0.007479 0.006729 0.005939 0.005147 0.004386 0.003676 0.003034 0.002467 0.001978 0.001564 0.001222 0.000943 0.000719 0.000544 0.000407 0.000303 0.000223 0.000163 0.000117 0.000083 0.000058 0.000040 0.000026 0.000017 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000008 0.000015 0.000026 0.000043 0.000067 0.000102 0.000152 0.000224 0.000325 0.000467 0.000662 0.000928 0.001279 0.001736 0.002314 0.003032 0.003901 0.004930 0.006119 0.007458 0.008925 0.010488 0.012097 0.013692 0.015199 0.016539 0.017626 0.018379 0.018725 0.018609 0.017996 0.016883 0.015297 0.013301 0.010992 0.008500 0.005978 0.003596 0.001529 -0.000057 -0.001018 -0.001245 -0.000676 0.000695 0.002814 0.005566 0.008780 0.012236 0.015683 0.018853 0.021480 0.023326 0.024191 0.023940 0.022508 0.019915 0.016264 0.011737 0.006586 0.001115 -0.004344 -0.009447 -0.013874 -0.017343 -0.019637 -0.020617 -0.020232 -0.018524 -0.015621 -0.011728 -0.007112 -0.002078 0.003049 0.007951 0.012339 0.015969 0.018661 0.020305 0.020868 0.020390 0.018978 0.016793 0.014037 0.010935 0.007716 0.004600 0.001779 -0.000593 -0.002407 -0.003606 -0.004179 -0.004162 -0.003626 -0.002670 -0.001409 0.000033 0.001537 0.002995 0.004317 0.005431 0.006293 0.006881 0.007195 0.007252 0.007084 0.006733 0.006244 0.005662 0.005029 0.004382 0.003751 0.003156 0.002614 0.002132 0.001714 0.001359 0.001063 0.000822 0.000628 0.000475 0.000356 0.000265 0.000195 0.000142 0.000102 0.000072 0.000050 0.000034 0.000022 0.000014 0.000008 0.000004 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000008 0.000013 0.000021 0.000034 0.000053 0.000080 0.000119 0.000173 0.000248 0.000353 0.000499 0.000697 0.000964 0.001315 0.001767 0.002338 0.003041 0.003890 0.004892 0.006046 0.007343 0.008763 0.010274 0.011828 0.013368 0.014823 0.016118 0.017170 0.017904 0.018250 0.018156 0.017592 0.016554 0.015072 0.013209 0.011059 0.008749 0.006427 0.004257 0.002406 0.001031 0.000267 0.000214 0.000926 0.002402 0.004583 0.007348 0.010525 0.013896 0.017209 0.020203 0.022617 0.024217 0.024813 0.024275 0.022547 0.019653 0.015703 0.010884 0.005452 -0.000289 -0.006000 -0.011340 -0.015986 -0.019658 -0.022136 -0.023282 -0.023044 -0.021462 -0.018663 -0.014849 -0.010285 -0.005276 -0.000143 0.004794 0.009244 0.012962 0.015763 0.017533 0.018231 0.017892 0.016614 0.014551 0.011900 0.008879 0.005716 0.002626 -0.000197 -0.002597 -0.004461 -0.005726 -0.006376 -0.006438 -0.005976 -0.005082 -0.003867 -0.002447 -0.000938 0.000553 0.001936 0.003140 0.004117 0.004841 0.005308 0.005530 0.005535 0.005358 0.005040 0.004622 0.004143 0.003637 0.003132 0.002650 0.002204 0.001805 0.001456 0.001158 0.000909 0.000704 0.000539 0.000408 0.000306 0.000228 0.000168 0.000122 0.000088 0.000062 0.000043 0.000029 0.000019 0.000011 0.000006 0.000003 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000007 0.000010 0.000015 0.000024 0.000038 0.000059 0.000087 0.000127 0.000182 0.000259 0.000364 0.000509 0.000704 0.000965 0.001306 0.001743 0.002292 0.002966 0.003777 0.004732 0.005829 0.007061 0.008409 0.009840 0.011312 0.012768 0.014145 0.015367 0.016360 0.017050 0.017374 0.017281 0.016745 0.015765 0.014370 0.012621 0.010611 0.008460 0.006311 0.004322 0.002649 0.001442 0.000828 0.000898 0.001699 0.003225 0.005413 0.008142 0.011242 0.014496 0.017661 0.020481 0.022703 0.024103 0.024496 0.023760 0.021844 0.018778 0.014672 0.009714 0.004158 -0.001692 -0.007505 -0.012942 -0.017685 -0.021458 -0.024046 -0.025313 -0.025206 -0.023764 -0.021110 -0.017443 -0.013020 -0.008140 -0.003119 0.001730 0.006119 0.009807 0.012608 0.014407 0.015162 0.014900 0.013715 0.011754 0.009205 0.006282 0.003204 0.000183 -0.002589 -0.004958 -0.006810 -0.008079 -0.008744 -0.008828 -0.008389 -0.007514 -0.006306 -0.004877 -0.003340 -0.001799 -0.000344 0.000955 0.002048 0.002906 0.003521 0.003901 0.004070 0.004058 0.003902 0.003639 0.003305 0.002932 0.002547 0.002170 0.001816 0.001495 0.001212 0.000968 0.000762 0.000592 0.000455 0.000345 0.000260 0.000193 0.000142 0.000104 0.000074 0.000053 0.000036 0.000024 0.000015 0.000009 0.000005 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000011 0.000017 0.000026 0.000040 0.000061 0.000089 0.000129 0.000184 0.000258 0.000361 0.000501 0.000689 0.000937 0.001261 0.001674 0.002190 0.002823 0.003582 0.004473 0.005497 0.006644 0.007898 0.009228 0.010594 0.011944 0.013216 0.014342 0.015251 0.015874 0.016151 0.016037 0.015507 0.014562 0.013230 0.011570 0.009672 0.007651 0.005642 0.003794 0.002256 0.001170 0.000653 0.000791 0.001624 0.003145 0.005288 0.007937 0.010922 0.014038 0.017048 0.019705 0.021769 0.023021 0.023288 0.022454 0.020470 0.017368 0.013258 0.008322 0.002809 -0.002986 -0.008741 -0.014128 -0.018839 -0.022606 -0.025223 -0.026555 -0.026554 -0.025256 -0.022779 -0.019315 -0.015111 -0.010456 -0.005655 -0.001010 0.003202 0.006744 0.009440 0.011174 0.011904 0.011656 0.010519 0.008632 0.006176 0.003357 0.000386 -0.002532 -0.005211 -0.007500 -0.009288 -0.010509 -0.011140 -0.011199 -0.010741 -0.009848 -0.008618 -0.007159 -0.005579 -0.003979 -0.002448 -0.001055 0.000147 0.001130 0.001882 0.002408 0.002727 0.002865 0.002857 0.002736 0.002534 0.002283 0.002008 0.001728 0.001458 0.001209 0.000986 0.000792 0.000627 0.000489 0.000377 0.000287 0.000217 0.000162 0.000119 0.000087 0.000063 0.000044 0.000030 0.000020 0.000013 0.000007 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000012 0.000017 0.000026 0.000040 0.000060 0.000088 0.000126 0.000179 0.000250 0.000347 0.000479 0.000655 0.000887 0.001188 0.001570 0.002046 0.002628 0.003325 0.004141 0.005078 0.006126 0.007269 0.008481 0.009723 0.010947 0.012095 0.013104 0.013907 0.014441 0.014650 0.014492 0.013946 0.013011 0.011717 0.010119 0.008303 0.006377 0.004470 0.002721 0.001273 0.000258 -0.000215 -0.000064 0.000748 0.002210 0.004262 0.006789 0.009632 0.012593 0.015447 0.017961 0.019903 0.021068 0.021291 0.020459 0.018529 0.015530 0.011567 0.006814 0.001510 -0.004066 -0.009605 -0.014796 -0.019345 -0.022998 -0.025557 -0.026896 -0.026969 -0.025810 -0.023532 -0.020316 -0.016398 -0.012052 -0.007566 -0.003227 0.000700 0.003994 0.006485 0.008065 0.008695 0.008398 0.007261 0.005417 0.003040 0.000323 -0.002529 -0.005321 -0.007876 -0.010049 -0.011734 -0.012866 -0.013423 -0.013422 -0.012915 -0.011978 -0.010707 -0.009204 -0.007575 -0.005915 -0.004313 -0.002836 -0.001535 -0.000443 0.000428 0.001082 0.001532 0.001803 0.001925 0.001928 0.001844 0.001701 0.001523 0.001330 0.001135 0.000951 0.000782 0.000633 0.000504 0.000396 0.000307 0.000236 0.000179 0.000134 0.000099 0.000073 0.000052 0.000037 0.000025 0.000017 0.000011 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000017 0.000026 0.000039 0.000058 0.000085 0.000121 0.000169 0.000236 0.000326 0.000448 0.000609 0.000822 0.001095 0.001442 0.001873 0.002398 0.003025 0.003759 0.004599 0.005539 0.006562 0.007643 0.008748 0.009832 0.010841 0.011717 0.012398 0.012825 0.012948 0.012726 0.012142 0.011195 0.009914 0.008350 0.006586 0.004722 0.002879 0.001189 -0.000214 -0.001207 -0.001685 -0.001572 -0.000832 0.000526 0.002444 0.004816 0.007493 0.010289 0.012994 0.015385 0.017247 0.018386 0.018644 0.017914 0.016155 0.013390 0.009718 0.005300 0.000359 -0.004843 -0.010017 -0.014874 -0.019137 -0.022570 -0.024989 -0.026275 -0.026387 -0.025356 -0.023289 -0.020355 -0.016776 -0.012805 -0.008715 -0.004770 -0.001217 0.001738 0.003937 0.005284 0.005743 0.005340 0.004158 0.002325 0.000006 -0.002614 -0.005343 -0.007997 -0.010408 -0.012441 -0.013995 -0.015011 -0.015468 -0.015384 -0.014808 -0.013814 -0.012493 -0.010944 -0.009266 -0.007555 -0.005892 -0.004346 -0.002966 -0.001784 -0.000815 -0.000056 0.000503 0.000886 0.001117 0.001226 0.001243 0.001192 0.001099 0.000980 0.000851 0.000723 0.000602 0.000492 0.000396 0.000314 0.000246 0.000190 0.000145 0.000110 0.000082 0.000060 0.000044 0.000031 0.000021 0.000014 0.000009 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000007 0.000009 0.000012 0.000017 0.000025 0.000038 0.000055 0.000079 0.000112 0.000157 0.000218 0.000300 0.000410 0.000555 0.000745 0.000990 0.001298 0.001681 0.002146 0.002700 0.003348 0.004088 0.004913 0.005810 0.006756 0.007716 0.008652 0.009513 0.010246 0.010793 0.011102 0.011123 0.010824 0.010184 0.009206 0.007916 0.006363 0.004622 0.002790 0.000978 -0.000691 -0.002090 -0.003102 -0.003629 -0.003598 -0.002972 -0.001758 -0.000008 0.002184 0.004678 0.007304 0.009866 0.012159 0.013981 0.015150 0.015516 0.014979 0.013494 0.011083 0.007829 0.003882 -0.000557 -0.005248 -0.009926 -0.014325 -0.018193 -0.021311 -0.023512 -0.024688 -0.024801 -0.023882 -0.022030 -0.019401 -0.016198 -0.012656 -0.009022 -0.005541 -0.002436 0.000106 0.001943 0.002991 0.003220 0.002661 0.001393 -0.000459 -0.002740 -0.005275 -0.007885 -0.010396 -0.012654 -0.014534 -0.015942 -0.016827 -0.017171 -0.016992 -0.016340 -0.015285 -0.013915 -0.012325 -0.010610 -0.008861 -0.007156 -0.005562 -0.004125 -0.002878 -0.001834 -0.000995 -0.000350 0.000120 0.000440 0.000635 0.000734 0.000760 0.000736 0.000681 0.000607 0.000527 0.000446 0.000371 0.000302 0.000243 0.000192 0.000150 0.000116 0.000089 0.000067 0.000050 0.000036 0.000026 0.000018 0.000012 0.000008 0.000005 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000016 0.000024 0.000035 0.000051 0.000073 0.000103 0.000143 0.000197 0.000270 0.000368 0.000496 0.000664 0.000878 0.001148 0.001481 0.001886 0.002367 0.002927 0.003567 0.004278 0.005048 0.005855 0.006671 0.007456 0.008166 0.008751 0.009160 0.009343 0.009256 0.008869 0.008162 0.007140 0.005824 0.004262 0.002524 0.000697 -0.001113 -0.002790 -0.004218 -0.005284 -0.005895 -0.005980 -0.005502 -0.004463 -0.002905 -0.000914 0.001387 0.003841 0.006272 0.008489 0.010306 0.011554 0.012092 0.011823 0.010701 0.008740 0.006012 0.002647 -0.001176 -0.005242 -0.009314 -0.013152 -0.016531 -0.019254 -0.021170 -0.022185 -0.022265 -0.021440 -0.019799 -0.017485 -0.014683 -0.011604 -0.008471 -0.005503 -0.002899 -0.000825 0.000597 0.001294 0.001248 0.000492 -0.000895 -0.002793 -0.005056 -0.007519 -0.010017 -0.012389 -0.014493 -0.016217 -0.017476 -0.018226 -0.018454 -0.018181 -0.017455 -0.016345 -0.014937 -0.013319 -0.011583 -0.009816 -0.008092 -0.006473 -0.005005 -0.003718 -0.002628 -0.001734 -0.001029 -0.000494 -0.000109 0.000153 0.000316 0.000403 0.000435 0.000431 0.000402 0.000361 0.000314 0.000267 0.000222 0.000182 0.000146 0.000116 0.000091 0.000071 0.000054 0.000041 0.000030 0.000022 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000016 0.000023 0.000033 0.000047 0.000066 0.000093 0.000128 0.000176 0.000240 0.000324 0.000436 0.000581 0.000766 0.000997 0.001283 0.001628 0.002038 0.002514 0.003056 0.003656 0.004302 0.004975 0.005648 0.006285 0.006846 0.007286 0.007557 0.007615 0.007419 0.006939 0.006161 0.005086 0.003736 0.002152 0.000400 -0.001439 -0.003266 -0.004974 -0.006454 -0.007599 -0.008320 -0.008546 -0.008238 -0.007393 -0.006045 -0.004266 -0.002164 0.000122 0.002431 0.004591 0.006433 0.007799 0.008557 0.008614 0.007922 0.006485 0.004363 0.001664 -0.001457 -0.004813 -0.008196 -0.011396 -0.014215 -0.016480 -0.018059 -0.018871 -0.018886 -0.018134 -0.016696 -0.014700 -0.012309 -0.009712 -0.007105 -0.004679 -0.002609 -0.001037 -0.000066 0.000248 -0.000104 -0.001086 -0.002616 -0.004581 -0.006842 -0.009248 -0.011644 -0.013885 -0.015842 -0.017415 -0.018531 -0.019152 -0.019271 -0.018912 -0.018124 -0.016973 -0.015542 -0.013916 -0.012182 -0.010420 -0.008701 -0.007084 -0.005612 -0.004314 -0.003203 -0.002281 -0.001540 -0.000964 -0.000533 -0.000225 -0.000015 0.000117 0.000193 0.000227 0.000235 0.000225 0.000205 0.000180 0.000154 0.000130 0.000107 0.000087 0.000070 0.000056 0.000043 0.000033 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000021 0.000030 0.000042 0.000059 0.000082 0.000113 0.000154 0.000209 0.000281 0.000376 0.000500 0.000656 0.000852 0.001093 0.001382 0.001725 0.002121 0.002570 0.003065 0.003594 0.004140 0.004678 0.005175 0.005595 0.005896 0.006037 0.005974 0.005673 0.005105 0.004257 0.003128 0.001740 0.000129 -0.001644 -0.003503 -0.005360 -0.007112 -0.008658 -0.009896 -0.010740 -0.011121 -0.010996 -0.010356 -0.009224 -0.007661 -0.005758 -0.003638 -0.001441 0.000678 0.002565 0.004075 0.005086 0.005506 0.005287 0.004422 0.002956 0.000976 -0.001389 -0.003980 -0.006622 -0.009133 -0.011345 -0.013110 -0.014316 -0.014893 -0.014819 -0.014122 -0.012874 -0.011188 -0.009207 -0.007094 -0.005019 -0.003146 -0.001623 -0.000567 -0.000061 -0.000146 -0.000821 -0.002042 -0.003730 -0.005775 -0.008048 -0.010408 -0.012714 -0.014835 -0.016657 -0.018091 -0.019076 -0.019581 -0.019605 -0.019177 -0.018343 -0.017172 -0.015739 -0.014128 -0.012419 -0.010688 -0.009001 -0.007413 -0.005964 -0.004680 -0.003575 -0.002649 -0.001895 -0.001300 -0.000844 -0.000507 -0.000266 -0.000102 0.000004 0.000067 0.000101 0.000115 0.000115 0.000109 0.000098 0.000086 0.000074 0.000062 0.000052 0.000042 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000026 0.000037 0.000052 0.000071 0.000098 0.000132 0.000179 0.000240 0.000320 0.000423 0.000554 0.000716 0.000915 0.001153 0.001434 0.001757 0.002121 0.002520 0.002942 0.003370 0.003784 0.004152 0.004443 0.004618 0.004638 0.004466 0.004070 0.003422 0.002510 0.001334 -0.000088 -0.001723 -0.003516 -0.005399 -0.007286 -0.009086 -0.010700 -0.012035 -0.013006 -0.013544 -0.013605 -0.013170 -0.012255 -0.010905 -0.009197 -0.007236 -0.005143 -0.003056 -0.001113 0.000554 0.001832 0.002633 0.002904 0.002631 0.001841 0.000602 -0.000985 -0.002790 -0.004668 -0.006470 -0.008054 -0.009298 -0.010111 -0.010434 -0.010254 -0.009595 -0.008522 -0.007131 -0.005547 -0.003907 -0.002354 -0.001026 -0.000043 0.000502 0.000546 0.000063 -0.000934 -0.002397 -0.004246 -0.006377 -0.008669 -0.010992 -0.013219 -0.015233 -0.016933 -0.018243 -0.019113 -0.019520 -0.019470 -0.018992 -0.018135 -0.016965 -0.015555 -0.013982 -0.012324 -0.010649 -0.009021 -0.007488 -0.006087 -0.004842 -0.003765 -0.002858 -0.002113 -0.001517 -0.001054 -0.000703 -0.000446 -0.000263 -0.000137 -0.000054 -0.000002 0.000028 0.000045 0.000051 0.000052 0.000050 0.000046 0.000041 0.000035 0.000030 0.000025 0.000020 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000016 0.000023 0.000032 0.000044 0.000061 0.000083 0.000112 0.000151 0.000201 0.000267 0.000352 0.000459 0.000592 0.000753 0.000946 0.001171 0.001429 0.001717 0.002029 0.002355 0.002679 0.002981 0.003236 0.003411 0.003474 0.003390 0.003124 0.002646 0.001933 0.000970 -0.000242 -0.001689 -0.003340 -0.005145 -0.007043 -0.008955 -0.010795 -0.012474 -0.013899 -0.014990 -0.015679 -0.015916 -0.015679 -0.014972 -0.013828 -0.012308 -0.010499 -0.008506 -0.006447 -0.004446 -0.002620 -0.001077 0.000100 0.000856 0.001167 0.001044 0.000536 -0.000283 -0.001311 -0.002434 -0.003533 -0.004494 -0.005219 -0.005636 -0.005701 -0.005404 -0.004770 -0.003854 -0.002740 -0.001530 -0.000339 0.000715 0.001524 0.001992 0.002048 0.001651 0.000789 -0.000516 -0.002210 -0.004214 -0.006428 -0.008740 -0.011031 -0.013188 -0.015106 -0.016699 -0.017902 -0.018676 -0.019006 -0.018902 -0.018398 -0.017541 -0.016396 -0.015032 -0.013523 -0.011939 -0.010345 -0.008797 -0.007342 -0.006011 -0.004827 -0.003800 -0.002930 -0.002212 -0.001632 -0.001176 -0.000826 -0.000564 -0.000373 -0.000237 -0.000142 -0.000078 -0.000036 -0.000010 0.000006 0.000016 0.000021 0.000023 0.000023 0.000021 0.000019 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000027 0.000037 0.000051 0.000069 0.000093 0.000124 0.000166 0.000220 0.000288 0.000375 0.000481 0.000610 0.000762 0.000939 0.001140 0.001361 0.001598 0.001840 0.002074 0.002280 0.002436 0.002513 0.002482 0.002311 0.001968 0.001426 0.000663 -0.000334 -0.001566 -0.003022 -0.004674 -0.006478 -0.008377 -0.010300 -0.012168 -0.013895 -0.015397 -0.016593 -0.017416 -0.017815 -0.017760 -0.017247 -0.016296 -0.014954 -0.013290 -0.011393 -0.009364 -0.007311 -0.005341 -0.003550 -0.002019 -0.000807 0.000055 0.000564 0.000748 0.000659 0.000369 -0.000035 -0.000463 -0.000828 -0.001056 -0.001092 -0.000905 -0.000490 0.000129 0.000904 0.001766 0.002631 0.003407 0.004001 0.004329 0.004321 0.003927 0.003123 0.001914 0.000329 -0.001574 -0.003716 -0.006003 -0.008329 -0.010589 -0.012681 -0.014513 -0.016012 -0.017126 -0.017823 -0.018096 -0.017961 -0.017452 -0.016619 -0.015521 -0.014226 -0.012802 -0.011314 -0.009821 -0.008375 -0.007016 -0.005774 -0.004668 -0.003707 -0.002890 -0.002213 -0.001663 -0.001227 -0.000888 -0.000631 -0.000440 -0.000301 -0.000201 -0.000131 -0.000083 -0.000050 -0.000028 -0.000013 -0.000003 0.000004 0.000008 0.000009 0.000010 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000022 0.000030 0.000041 0.000056 0.000075 0.000101 0.000134 0.000177 0.000232 0.000300 0.000384 0.000484 0.000602 0.000738 0.000890 0.001055 0.001227 0.001399 0.001556 0.001682 0.001756 0.001753 0.001647 0.001407 0.001007 0.000420 -0.000373 -0.001386 -0.002620 -0.004066 -0.005700 -0.007484 -0.009366 -0.011281 -0.013156 -0.014911 -0.016467 -0.017747 -0.018682 -0.019221 -0.019328 -0.018989 -0.018215 -0.017039 -0.015514 -0.013712 -0.011719 -0.009629 -0.007536 -0.005529 -0.003685 -0.002064 -0.000705 0.000378 0.001192 0.001768 0.002154 0.002409 0.002597 0.002779 0.003010 0.003326 0.003747 0.004273 0.004882 0.005533 0.006170 0.006725 0.007129 0.007310 0.007207 0.006773 0.005979 0.004818 0.003304 0.001477 -0.000603 -0.002858 -0.005199 -0.007530 -0.009754 -0.011782 -0.013535 -0.014952 -0.015991 -0.016628 -0.016864 -0.016718 -0.016225 -0.015435 -0.014406 -0.013199 -0.011878 -0.010504 -0.009129 -0.007800 -0.006553 -0.005413 -0.004399 -0.003515 -0.002764 -0.002138 -0.001628 -0.001220 -0.000901 -0.000657 -0.000472 -0.000336 -0.000237 -0.000165 -0.000114 -0.000078 -0.000052 -0.000033 -0.000020 -0.000011 -0.000004 -0.000000 0.000002 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000024 0.000033 0.000044 0.000060 0.000080 0.000106 0.000140 0.000183 0.000236 0.000300 0.000377 0.000466 0.000567 0.000678 0.000796 0.000916 0.001029 0.001124 0.001186 0.001195 0.001130 0.000966 0.000677 0.000239 -0.000373 -0.001176 -0.002185 -0.003401 -0.004818 -0.006414 -0.008156 -0.009998 -0.011882 -0.013740 -0.015499 -0.017083 -0.018418 -0.019439 -0.020091 -0.020334 -0.020148 -0.019533 -0.018509 -0.017115 -0.015411 -0.013465 -0.011359 -0.009174 -0.006993 -0.004888 -0.002920 -0.001133 0.000445 0.001808 0.002966 0.003945 0.004779 0.005509 0.006175 0.006810 0.007437 0.008066 0.008691 0.009292 0.009835 0.010274 0.010559 0.010636 0.010458 0.009984 0.009185 0.008050 0.006587 0.004821 0.002798 0.000581 -0.001756 -0.004128 -0.006446 -0.008626 -0.010589 -0.012267 -0.013610 -0.014585 -0.015178 -0.015393 -0.015253 -0.014794 -0.014065 -0.013119 -0.012016 -0.010813 -0.009565 -0.008320 -0.007118 -0.005993 -0.004966 -0.004050 -0.003253 -0.002574 -0.002007 -0.001543 -0.001170 -0.000877 -0.000650 -0.000477 -0.000348 -0.000253 -0.000183 -0.000132 -0.000095 -0.000067 -0.000047 -0.000033 -0.000022 -0.000014 -0.000008 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000034 0.000046 0.000061 0.000082 0.000108 0.000140 0.000181 0.000230 0.000287 0.000352 0.000425 0.000503 0.000583 0.000660 0.000727 0.000773 0.000785 0.000745 0.000634 0.000431 0.000112 -0.000346 -0.000964 -0.001759 -0.002744 -0.003922 -0.005289 -0.006826 -0.008505 -0.010284 -0.012112 -0.013927 -0.015662 -0.017245 -0.018607 -0.019683 -0.020419 -0.020771 -0.020713 -0.020236 -0.019350 -0.018083 -0.016479 -0.014594 -0.012496 -0.010258 -0.007951 -0.005647 -0.003404 -0.001273 0.000712 0.002528 0.004171 0.005646 0.006967 0.008153 0.009226 0.010202 0.011090 0.011892 0.012598 0.013190 0.013638 0.013908 0.013963 0.013766 0.013288 0.012504 0.011405 0.009995 0.008293 0.006333 0.004166 0.001855 -0.000527 -0.002902 -0.005189 -0.007312 -0.009203 -0.010807 -0.012081 -0.013001 -0.013560 -0.013768 -0.013647 -0.013236 -0.012579 -0.011730 -0.010741 -0.009665 -0.008551 -0.007443 -0.006375 -0.005376 -0.004465 -0.003653 -0.002946 -0.002343 -0.001838 -0.001424 -0.001090 -0.000826 -0.000620 -0.000462 -0.000342 -0.000253 -0.000187 -0.000139 -0.000103 -0.000076 -0.000055 -0.000040 -0.000029 -0.000020 -0.000013 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000034 0.000046 0.000061 0.000081 0.000105 0.000135 0.000171 0.000212 0.000258 0.000308 0.000360 0.000410 0.000455 0.000486 0.000496 0.000471 0.000396 0.000255 0.000028 -0.000305 -0.000765 -0.001372 -0.002141 -0.003085 -0.004207 -0.005504 -0.006963 -0.008557 -0.010251 -0.011999 -0.013745 -0.015428 -0.016982 -0.018340 -0.019442 -0.020231 -0.020664 -0.020709 -0.020351 -0.019589 -0.018443 -0.016942 -0.015133 -0.013071 -0.010818 -0.008441 -0.006003 -0.003564 -0.001176 0.001117 0.003285 0.005307 0.007172 0.008879 0.010428 0.011824 0.013070 0.014165 0.015101 0.015867 0.016445 0.016811 0.016940 0.016806 0.016388 0.015668 0.014642 0.013311 0.011693 0.009816 0.007723 0.005466 0.003108 0.000719 -0.001628 -0.003860 -0.005912 -0.007724 -0.009250 -0.010458 -0.011329 -0.011862 -0.012070 -0.011978 -0.011623 -0.011049 -0.010302 -0.009433 -0.008488 -0.007512 -0.006542 -0.005608 -0.004736 -0.003941 -0.003233 -0.002617 -0.002090 -0.001648 -0.001284 -0.000990 -0.000756 -0.000573 -0.000432 -0.000324 -0.000243 -0.000182 -0.000137 -0.000104 -0.000078 -0.000059 -0.000044 -0.000032 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000032 0.000044 0.000058 0.000076 0.000098 0.000123 0.000152 0.000183 0.000215 0.000246 0.000274 0.000293 0.000299 0.000282 0.000232 0.000136 -0.000022 -0.000258 -0.000591 -0.001040 -0.001621 -0.002349 -0.003236 -0.004287 -0.005500 -0.006862 -0.008353 -0.009942 -0.011588 -0.013241 -0.014847 -0.016343 -0.017669 -0.018767 -0.019581 -0.020067 -0.020191 -0.019931 -0.019281 -0.018248 -0.016856 -0.015137 -0.013139 -0.010914 -0.008519 -0.006015 -0.003459 -0.000905 0.001598 0.004012 0.006305 0.008455 0.010444 0.012260 0.013894 0.015338 0.016581 0.017611 0.018415 0.018973 0.019269 0.019282 0.019000 0.018410 0.017509 0.016304 0.014809 0.013050 0.011064 0.008897 0.006604 0.004246 0.001890 -0.000398 -0.002554 -0.004517 -0.006240 -0.007684 -0.008824 -0.009648 -0.010160 -0.010373 -0.010316 -0.010022 -0.009533 -0.008892 -0.008143 -0.007329 -0.006488 -0.005653 -0.004851 -0.004102 -0.003420 -0.002812 -0.002282 -0.001829 -0.001449 -0.001135 -0.000880 -0.000676 -0.000516 -0.000392 -0.000297 -0.000225 -0.000171 -0.000130 -0.000099 -0.000076 -0.000058 -0.000044 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000030 0.000041 0.000053 0.000068 0.000085 0.000104 0.000123 0.000142 0.000158 0.000169 0.000171 0.000158 0.000124 0.000059 -0.000049 -0.000212 -0.000447 -0.000769 -0.001194 -0.001737 -0.002414 -0.003233 -0.004200 -0.005315 -0.006567 -0.007941 -0.009408 -0.010934 -0.012474 -0.013979 -0.015394 -0.016663 -0.017729 -0.018542 -0.019056 -0.019235 -0.019055 -0.018503 -0.017579 -0.016298 -0.014685 -0.012776 -0.010616 -0.008256 -0.005750 -0.003154 -0.000522 0.002096 0.004654 0.007115 0.009443 0.011614 0.013603 0.015392 0.016962 0.018298 0.019383 0.020199 0.020732 0.020967 0.020890 0.020496 0.019783 0.018758 0.017436 0.015841 0.014006 0.011972 0.009788 0.007510 0.005197 0.002911 0.000712 -0.001343 -0.003203 -0.004826 -0.006181 -0.007251 -0.008028 -0.008519 -0.008740 -0.008718 -0.008486 -0.008082 -0.007544 -0.006913 -0.006225 -0.005514 -0.004807 -0.004129 -0.003496 -0.002919 -0.002406 -0.001958 -0.001574 -0.001252 -0.000985 -0.000767 -0.000593 -0.000455 -0.000347 -0.000265 -0.000202 -0.000155 -0.000119 -0.000092 -0.000071 -0.000055 -0.000042 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000020 0.000027 0.000035 0.000045 0.000056 0.000067 0.000077 0.000086 0.000091 0.000090 0.000080 0.000056 0.000012 -0.000061 -0.000172 -0.000333 -0.000557 -0.000858 -0.001251 -0.001749 -0.002365 -0.003108 -0.003984 -0.004992 -0.006126 -0.007371 -0.008704 -0.010096 -0.011507 -0.012895 -0.014209 -0.015398 -0.016411 -0.017199 -0.017718 -0.017933 -0.017815 -0.017348 -0.016528 -0.015361 -0.013865 -0.012069 -0.010009 -0.007731 -0.005282 -0.002716 -0.000085 0.002559 0.005168 0.007698 0.010109 0.012368 0.014443 0.016308 0.017939 0.019315 0.020416 0.021224 0.021725 0.021907 0.021763 0.021292 0.020501 0.019403 0.018020 0.016384 0.014531 0.012506 0.010358 0.008143 0.005915 0.003732 0.001649 -0.000284 -0.002024 -0.003537 -0.004797 -0.005793 -0.006521 -0.006990 -0.007218 -0.007230 -0.007057 -0.006733 -0.006294 -0.005772 -0.005202 -0.004612 -0.004024 -0.003460 -0.002934 -0.002454 -0.002027 -0.001654 -0.001334 -0.001064 -0.000840 -0.000657 -0.000510 -0.000393 -0.000302 -0.000231 -0.000177 -0.000136 -0.000105 -0.000082 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000022 0.000028 0.000034 0.000039 0.000043 0.000044 0.000042 0.000034 0.000016 -0.000014 -0.000063 -0.000138 -0.000246 -0.000398 -0.000606 -0.000881 -0.001236 -0.001683 -0.002233 -0.002896 -0.003676 -0.004573 -0.005583 -0.006694 -0.007887 -0.009136 -0.010408 -0.011665 -0.012863 -0.013956 -0.014898 -0.015643 -0.016148 -0.016380 -0.016309 -0.015916 -0.015194 -0.014142 -0.012773 -0.011108 -0.009178 -0.007021 -0.004680 -0.002205 0.000354 0.002947 0.005523 0.008037 0.010446 0.012709 0.014793 0.016665 0.018298 0.019666 0.020750 0.021530 0.021993 0.022130 0.021938 0.021421 0.020591 0.019466 0.018074 0.016449 0.014630 0.012663 0.010597 0.008484 0.006377 0.004327 0.002383 0.000589 -0.001019 -0.002412 -0.003571 -0.004489 -0.005165 -0.005610 -0.005841 -0.005883 -0.005764 -0.005514 -0.005163 -0.004743 -0.004280 -0.003798 -0.003318 -0.002857 -0.002426 -0.002033 -0.001682 -0.001376 -0.001113 -0.000890 -0.000705 -0.000554 -0.000431 -0.000334 -0.000257 -0.000198 -0.000153 -0.000118 -0.000092 -0.000071 -0.000056 -0.000044 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000009 0.000012 0.000015 0.000017 0.000019 0.000018 0.000015 0.000008 -0.000005 -0.000026 -0.000059 -0.000109 -0.000181 -0.000282 -0.000422 -0.000609 -0.000854 -0.001168 -0.001562 -0.002046 -0.002627 -0.003310 -0.004096 -0.004982 -0.005958 -0.007008 -0.008111 -0.009239 -0.010358 -0.011431 -0.012417 -0.013274 -0.013961 -0.014438 -0.014672 -0.014635 -0.014307 -0.013675 -0.012737 -0.011501 -0.009981 -0.008203 -0.006199 -0.004008 -0.001674 0.000755 0.003232 0.005707 0.008133 0.010466 0.012664 0.014690 0.016510 0.018095 0.019417 0.020455 0.021191 0.021611 0.021710 0.021488 0.020951 0.020115 0.019003 0.017644 0.016073 0.014331 0.012464 0.010517 0.008541 0.006582 0.004689 0.002903 0.001261 -0.000204 -0.001471 -0.002525 -0.003361 -0.003982 -0.004399 -0.004630 -0.004696 -0.004623 -0.004438 -0.004167 -0.003835 -0.003467 -0.003081 -0.002696 -0.002325 -0.001977 -0.001660 -0.001376 -0.001128 -0.000915 -0.000734 -0.000584 -0.000460 -0.000360 -0.000280 -0.000217 -0.000168 -0.000130 -0.000100 -0.000078 -0.000061 -0.000048 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000006 0.000006 0.000006 0.000005 0.000001 -0.000004 -0.000014 -0.000029 -0.000052 -0.000085 -0.000132 -0.000199 -0.000291 -0.000415 -0.000580 -0.000794 -0.001067 -0.001408 -0.001826 -0.002327 -0.002916 -0.003594 -0.004359 -0.005203 -0.006112 -0.007071 -0.008054 -0.009034 -0.009978 -0.010850 -0.011615 -0.012234 -0.012672 -0.012898 -0.012885 -0.012611 -0.012064 -0.011238 -0.010136 -0.008770 -0.007160 -0.005332 -0.003321 -0.001166 0.001089 0.003400 0.005718 0.007999 0.010199 0.012276 0.014193 0.015915 0.017411 0.018655 0.019624 0.020302 0.020678 0.020745 0.020507 0.019972 0.019159 0.018092 0.016799 0.015318 0.013688 0.011952 0.010154 0.008339 0.006550 0.004829 0.003213 0.001734 0.000417 -0.000720 -0.001665 -0.002417 -0.002981 -0.003367 -0.003592 -0.003675 -0.003641 -0.003510 -0.003307 -0.003052 -0.002765 -0.002463 -0.002159 -0.001865 -0.001589 -0.001336 -0.001111 -0.000913 -0.000742 -0.000597 -0.000477 -0.000377 -0.000296 -0.000232 -0.000180 -0.000140 -0.000109 -0.000085 -0.000066 -0.000051 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 -0.000001 -0.000004 -0.000009 -0.000016 -0.000027 -0.000042 -0.000064 -0.000096 -0.000139 -0.000199 -0.000281 -0.000389 -0.000531 -0.000715 -0.000948 -0.001238 -0.001592 -0.002018 -0.002518 -0.003094 -0.003744 -0.004462 -0.005238 -0.006057 -0.006900 -0.007744 -0.008560 -0.009318 -0.009987 -0.010533 -0.010925 -0.011135 -0.011136 -0.010909 -0.010440 -0.009721 -0.008753 -0.007544 -0.006109 -0.004472 -0.002661 -0.000711 0.001339 0.003447 0.005570 0.007665 0.009690 0.011605 0.013373 0.014961 0.016339 0.017482 0.018367 0.018978 0.019307 0.019348 0.019106 0.018592 0.017824 0.016825 0.015626 0.014260 0.012767 0.011184 0.009555 0.007918 0.006312 0.004774 0.003335 0.002022 0.000856 -0.000150 -0.000987 -0.001654 -0.002159 -0.002510 -0.002725 -0.002820 -0.002815 -0.002729 -0.002582 -0.002392 -0.002173 -0.001940 -0.001705 -0.001476 -0.001260 -0.001061 -0.000884 -0.000728 -0.000594 -0.000480 -0.000384 -0.000306 -0.000242 -0.000190 -0.000149 -0.000117 -0.000091 -0.000071 -0.000055 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000015 -0.000022 -0.000033 -0.000047 -0.000068 -0.000096 -0.000135 -0.000188 -0.000258 -0.000351 -0.000471 -0.000626 -0.000821 -0.001064 -0.001360 -0.001716 -0.002134 -0.002616 -0.003160 -0.003762 -0.004413 -0.005102 -0.005814 -0.006527 -0.007220 -0.007868 -0.008441 -0.008914 -0.009257 -0.009445 -0.009455 -0.009267 -0.008869 -0.008251 -0.007413 -0.006359 -0.005102 -0.003660 -0.002059 -0.000328 0.001498 0.003382 0.005285 0.007167 0.008989 0.010714 0.012309 0.013740 0.014981 0.016007 0.016797 0.017338 0.017620 0.017641 0.017405 0.016924 0.016216 0.015303 0.014215 0.012982 0.011641 0.010227 0.008777 0.007327 0.005910 0.004558 0.003297 0.002149 0.001132 0.000256 -0.000474 -0.001059 -0.001504 -0.001819 -0.002019 -0.002119 -0.002136 -0.002086 -0.001984 -0.001845 -0.001683 -0.001507 -0.001327 -0.001151 -0.000985 -0.000832 -0.000694 -0.000573 -0.000468 -0.000380 -0.000306 -0.000245 -0.000195 -0.000155 -0.000122 -0.000096 -0.000076 -0.000059 -0.000046 -0.000036 -0.000028 -0.000022 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000024 -0.000034 -0.000047 -0.000065 -0.000090 -0.000124 -0.000169 -0.000229 -0.000307 -0.000407 -0.000535 -0.000696 -0.000897 -0.001141 -0.001433 -0.001778 -0.002174 -0.002623 -0.003120 -0.003658 -0.004229 -0.004819 -0.005413 -0.005992 -0.006534 -0.007018 -0.007418 -0.007712 -0.007876 -0.007890 -0.007736 -0.007401 -0.006877 -0.006161 -0.005257 -0.004173 -0.002925 -0.001534 -0.000026 0.001570 0.003220 0.004891 0.006547 0.008152 0.009674 0.011081 0.012344 0.013437 0.014338 0.015029 0.015498 0.015735 0.015741 0.015519 0.015080 0.014442 0.013626 0.012659 0.011568 0.010387 0.009146 0.007880 0.006617 0.005389 0.004220 0.003133 0.002145 0.001271 0.000519 -0.000108 -0.000612 -0.000999 -0.001277 -0.001460 -0.001560 -0.001591 -0.001567 -0.001501 -0.001403 -0.001285 -0.001154 -0.001020 -0.000886 -0.000760 -0.000643 -0.000537 -0.000444 -0.000365 -0.000297 -0.000240 -0.000194 -0.000156 -0.000125 -0.000100 -0.000079 -0.000063 -0.000049 -0.000039 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000043 -0.000059 -0.000080 -0.000109 -0.000147 -0.000197 -0.000262 -0.000344 -0.000449 -0.000580 -0.000743 -0.000941 -0.001178 -0.001457 -0.001779 -0.002143 -0.002547 -0.002985 -0.003450 -0.003932 -0.004419 -0.004894 -0.005341 -0.005741 -0.006074 -0.006320 -0.006459 -0.006474 -0.006348 -0.006070 -0.005632 -0.005029 -0.004264 -0.003345 -0.002283 -0.001096 0.000194 0.001563 0.002982 0.004421 0.005848 0.007234 0.008549 0.009765 0.010856 0.011799 0.012575 0.013168 0.013566 0.013762 0.013757 0.013554 0.013163 0.012601 0.011887 0.011043 0.010097 0.009076 0.008008 0.006921 0.005841 0.004794 0.003800 0.002877 0.002042 0.001303 0.000667 0.000136 -0.000292 -0.000623 -0.000865 -0.001028 -0.001124 -0.001164 -0.001158 -0.001118 -0.001052 -0.000967 -0.000873 -0.000773 -0.000674 -0.000578 -0.000490 -0.000410 -0.000340 -0.000280 -0.000229 -0.000187 -0.000152 -0.000123 -0.000100 -0.000081 -0.000065 -0.000052 -0.000041 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000028 -0.000038 -0.000051 -0.000069 -0.000094 -0.000126 -0.000167 -0.000219 -0.000286 -0.000370 -0.000476 -0.000605 -0.000763 -0.000953 -0.001176 -0.001433 -0.001724 -0.002048 -0.002399 -0.002773 -0.003160 -0.003552 -0.003937 -0.004299 -0.004624 -0.004896 -0.005098 -0.005213 -0.005226 -0.005124 -0.004896 -0.004533 -0.004034 -0.003397 -0.002630 -0.001741 -0.000746 0.000339 0.001492 0.002689 0.003904 0.005112 0.006285 0.007399 0.008429 0.009353 0.010151 0.010806 0.011304 0.011636 0.011796 0.011783 0.011602 0.011262 0.010777 0.010164 0.009444 0.008638 0.007771 0.006868 0.005951 0.005044 0.004166 0.003334 0.002565 0.001869 0.001254 0.000724 0.000282 -0.000076 -0.000355 -0.000561 -0.000704 -0.000793 -0.000837 -0.000843 -0.000821 -0.000778 -0.000719 -0.000651 -0.000579 -0.000505 -0.000435 -0.000369 -0.000309 -0.000257 -0.000212 -0.000174 -0.000143 -0.000117 -0.000096 -0.000079 -0.000065 -0.000052 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000043 -0.000059 -0.000079 -0.000105 -0.000139 -0.000181 -0.000235 -0.000302 -0.000385 -0.000487 -0.000611 -0.000760 -0.000935 -0.001138 -0.001367 -0.001622 -0.001900 -0.002196 -0.002503 -0.002814 -0.003120 -0.003409 -0.003669 -0.003887 -0.004049 -0.004142 -0.004153 -0.004071 -0.003885 -0.003589 -0.003181 -0.002659 -0.002029 -0.001298 -0.000476 0.000420 0.001373 0.002365 0.003373 0.004375 0.005349 0.006274 0.007129 0.007896 0.008558 0.009101 0.009512 0.009784 0.009912 0.009895 0.009738 0.009449 0.009039 0.008523 0.007919 0.007246 0.006524 0.005773 0.005014 0.004264 0.003540 0.002856 0.002224 0.001654 0.001150 0.000716 0.000353 0.000059 -0.000173 -0.000346 -0.000469 -0.000548 -0.000592 -0.000605 -0.000596 -0.000569 -0.000529 -0.000481 -0.000428 -0.000375 -0.000323 -0.000274 -0.000230 -0.000191 -0.000158 -0.000131 -0.000108 -0.000089 -0.000074 -0.000062 -0.000051 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000036 -0.000049 -0.000066 -0.000088 -0.000115 -0.000149 -0.000191 -0.000243 -0.000307 -0.000387 -0.000483 -0.000598 -0.000734 -0.000891 -0.001069 -0.001267 -0.001484 -0.001714 -0.001955 -0.002198 -0.002437 -0.002664 -0.002869 -0.003040 -0.003168 -0.003242 -0.003250 -0.003183 -0.003034 -0.002797 -0.002467 -0.002047 -0.001537 -0.000945 -0.000279 0.000448 0.001223 0.002030 0.002850 0.003666 0.004459 0.005213 0.005910 0.006535 0.007074 0.007515 0.007848 0.008067 0.008168 0.008150 0.008017 0.007776 0.007437 0.007012 0.006515 0.005962 0.005371 0.004758 0.004140 0.003530 0.002943 0.002390 0.001880 0.001420 0.001014 0.000664 0.000371 0.000132 -0.000056 -0.000200 -0.000303 -0.000372 -0.000413 -0.000430 -0.000428 -0.000412 -0.000385 -0.000351 -0.000314 -0.000275 -0.000237 -0.000201 -0.000169 -0.000141 -0.000117 -0.000097 -0.000081 -0.000067 -0.000056 -0.000047 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000055 -0.000073 -0.000095 -0.000121 -0.000154 -0.000194 -0.000244 -0.000304 -0.000377 -0.000465 -0.000568 -0.000688 -0.000825 -0.000977 -0.001143 -0.001321 -0.001506 -0.001694 -0.001879 -0.002054 -0.002212 -0.002345 -0.002444 -0.002500 -0.002506 -0.002452 -0.002334 -0.002145 -0.001884 -0.001550 -0.001144 -0.000673 -0.000142 0.000439 0.001057 0.001701 0.002357 0.003009 0.003643 0.004245 0.004802 0.005302 0.005732 0.006084 0.006350 0.006523 0.006602 0.006585 0.006475 0.006279 0.006004 0.005660 0.005259 0.004814 0.004339 0.003847 0.003351 0.002864 0.002396 0.001956 0.001550 0.001185 0.000863 0.000586 0.000353 0.000162 0.000011 -0.000105 -0.000190 -0.000249 -0.000285 -0.000302 -0.000305 -0.000296 -0.000278 -0.000254 -0.000227 -0.000199 -0.000172 -0.000146 -0.000123 -0.000102 -0.000085 -0.000071 -0.000059 -0.000050 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000026 -0.000035 -0.000046 -0.000061 -0.000078 -0.000099 -0.000124 -0.000154 -0.000191 -0.000236 -0.000291 -0.000357 -0.000434 -0.000525 -0.000628 -0.000743 -0.000870 -0.001005 -0.001146 -0.001289 -0.001430 -0.001563 -0.001684 -0.001785 -0.001859 -0.001902 -0.001904 -0.001862 -0.001769 -0.001621 -0.001417 -0.001155 -0.000838 -0.000468 -0.000052 0.000403 0.000888 0.001393 0.001907 0.002419 0.002916 0.003389 0.003825 0.004217 0.004555 0.004830 0.005038 0.005174 0.005234 0.005219 0.005131 0.004975 0.004756 0.004484 0.004166 0.003814 0.003439 0.003051 0.002661 0.002278 0.001910 0.001565 0.001248 0.000963 0.000712 0.000495 0.000313 0.000164 0.000045 -0.000048 -0.000116 -0.000165 -0.000195 -0.000212 -0.000216 -0.000211 -0.000199 -0.000183 -0.000164 -0.000143 -0.000123 -0.000105 -0.000088 -0.000074 -0.000062 -0.000052 -0.000043 -0.000037 -0.000031 -0.000026 -0.000022 -0.000019 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000022 -0.000030 -0.000039 -0.000051 -0.000064 -0.000080 -0.000099 -0.000122 -0.000149 -0.000183 -0.000223 -0.000271 -0.000329 -0.000396 -0.000473 -0.000559 -0.000654 -0.000756 -0.000862 -0.000969 -0.001075 -0.001175 -0.001266 -0.001341 -0.001396 -0.001427 -0.001428 -0.001394 -0.001322 -0.001208 -0.001050 -0.000849 -0.000604 -0.000319 0.000002 0.000353 0.000727 0.001116 0.001511 0.001905 0.002287 0.002651 0.002987 0.003288 0.003548 0.003760 0.003920 0.004024 0.004070 0.004058 0.003990 0.003868 0.003698 0.003486 0.003240 0.002967 0.002675 0.002374 0.002072 0.001776 0.001492 0.001226 0.000982 0.000763 0.000570 0.000404 0.000264 0.000149 0.000056 -0.000016 -0.000070 -0.000109 -0.000134 -0.000148 -0.000153 -0.000150 -0.000142 -0.000131 -0.000117 -0.000102 -0.000088 -0.000075 -0.000063 -0.000053 -0.000045 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000042 -0.000053 -0.000065 -0.000079 -0.000096 -0.000116 -0.000140 -0.000169 -0.000204 -0.000246 -0.000295 -0.000352 -0.000416 -0.000487 -0.000562 -0.000641 -0.000721 -0.000800 -0.000874 -0.000940 -0.000995 -0.001035 -0.001057 -0.001056 -0.001030 -0.000974 -0.000888 -0.000768 -0.000615 -0.000429 -0.000213 0.000030 0.000296 0.000579 0.000874 0.001172 0.001469 0.001758 0.002032 0.002285 0.002513 0.002709 0.002870 0.002991 0.003070 0.003105 0.003096 0.003044 0.002952 0.002822 0.002661 0.002473 0.002265 0.002043 0.001813 0.001583 0.001357 0.001142 0.000940 0.000755 0.000589 0.000444 0.000318 0.000213 0.000125 0.000055 -0.000000 -0.000042 -0.000072 -0.000093 -0.000104 -0.000108 -0.000107 -0.000101 -0.000093 -0.000083 -0.000072 -0.000062 -0.000053 -0.000045 -0.000038 -0.000032 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000043 -0.000052 -0.000063 -0.000075 -0.000090 -0.000107 -0.000127 -0.000153 -0.000183 -0.000219 -0.000260 -0.000307 -0.000359 -0.000415 -0.000473 -0.000532 -0.000589 -0.000643 -0.000691 -0.000731 -0.000759 -0.000774 -0.000772 -0.000752 -0.000710 -0.000645 -0.000555 -0.000440 -0.000301 -0.000140 0.000042 0.000240 0.000451 0.000669 0.000891 0.001110 0.001324 0.001526 0.001713 0.001882 0.002027 0.002147 0.002237 0.002296 0.002323 0.002317 0.002278 0.002210 0.002114 0.001994 0.001853 0.001697 0.001531 0.001359 0.001187 0.001018 0.000856 0.000706 0.000568 0.000445 0.000336 0.000243 0.000165 0.000100 0.000047 0.000005 -0.000026 -0.000049 -0.000065 -0.000074 -0.000077 -0.000076 -0.000072 -0.000066 -0.000059 -0.000051 -0.000044 -0.000038 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000042 -0.000050 -0.000058 -0.000069 -0.000081 -0.000096 -0.000114 -0.000135 -0.000161 -0.000191 -0.000225 -0.000263 -0.000304 -0.000346 -0.000389 -0.000430 -0.000469 -0.000503 -0.000531 -0.000550 -0.000560 -0.000558 -0.000542 -0.000511 -0.000463 -0.000396 -0.000312 -0.000209 -0.000090 0.000044 0.000189 0.000343 0.000502 0.000663 0.000822 0.000976 0.001123 0.001258 0.001381 0.001486 0.001574 0.001640 0.001684 0.001704 0.001700 0.001673 0.001623 0.001553 0.001465 0.001363 0.001248 0.001126 0.001000 0.000873 0.000748 0.000630 0.000519 0.000418 0.000328 0.000249 0.000181 0.000123 0.000075 0.000037 0.000006 -0.000017 -0.000034 -0.000046 -0.000053 -0.000055 -0.000054 -0.000051 -0.000047 -0.000041 -0.000036 -0.000031 -0.000027 -0.000023 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000039 -0.000045 -0.000053 -0.000061 -0.000072 -0.000084 -0.000100 -0.000118 -0.000139 -0.000164 -0.000191 -0.000221 -0.000251 -0.000282 -0.000311 -0.000339 -0.000363 -0.000382 -0.000395 -0.000401 -0.000399 -0.000387 -0.000364 -0.000329 -0.000280 -0.000218 -0.000144 -0.000057 0.000040 0.000145 0.000255 0.000369 0.000483 0.000596 0.000705 0.000809 0.000905 0.000992 0.001068 0.001130 0.001178 0.001210 0.001225 0.001223 0.001204 0.001169 0.001119 0.001057 0.000983 0.000901 0.000813 0.000722 0.000630 0.000540 0.000454 0.000374 0.000301 0.000236 0.000179 0.000130 0.000089 0.000054 0.000026 0.000004 -0.000013 -0.000025 -0.000033 -0.000038 -0.000040 -0.000039 -0.000036 -0.000033 -0.000029 -0.000025 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000021 -0.000025 -0.000030 -0.000035 -0.000040 -0.000046 -0.000054 -0.000063 -0.000073 -0.000086 -0.000102 -0.000119 -0.000139 -0.000160 -0.000181 -0.000203 -0.000224 -0.000243 -0.000259 -0.000272 -0.000281 -0.000285 -0.000283 -0.000273 -0.000257 -0.000231 -0.000196 -0.000152 -0.000098 -0.000036 0.000033 0.000108 0.000185 0.000265 0.000345 0.000423 0.000499 0.000571 0.000638 0.000698 0.000751 0.000795 0.000829 0.000852 0.000863 0.000862 0.000849 0.000825 0.000791 0.000747 0.000696 0.000638 0.000576 0.000511 0.000446 0.000383 0.000322 0.000265 0.000213 0.000167 0.000126 0.000091 0.000062 0.000037 0.000017 0.000002 -0.000010 -0.000019 -0.000025 -0.000028 -0.000029 -0.000028 -0.000026 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000026 -0.000030 -0.000035 -0.000040 -0.000047 -0.000054 -0.000063 -0.000074 -0.000087 -0.000100 -0.000115 -0.000130 -0.000145 -0.000160 -0.000173 -0.000184 -0.000192 -0.000198 -0.000200 -0.000198 -0.000191 -0.000179 -0.000161 -0.000136 -0.000104 -0.000066 -0.000022 0.000026 0.000078 0.000132 0.000186 0.000241 0.000294 0.000345 0.000394 0.000439 0.000480 0.000516 0.000547 0.000570 0.000587 0.000595 0.000595 0.000587 0.000570 0.000547 0.000517 0.000482 0.000443 0.000400 0.000356 0.000311 0.000266 0.000224 0.000184 0.000147 0.000115 0.000087 0.000062 0.000041 0.000024 0.000010 -0.000001 -0.000009 -0.000015 -0.000019 -0.000021 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000035 -0.000040 -0.000047 -0.000054 -0.000063 -0.000072 -0.000083 -0.000093 -0.000103 -0.000113 -0.000122 -0.000129 -0.000134 -0.000137 -0.000138 -0.000137 -0.000132 -0.000123 -0.000111 -0.000093 -0.000071 -0.000045 -0.000014 0.000019 0.000054 0.000091 0.000128 0.000164 0.000199 0.000233 0.000266 0.000296 0.000323 0.000347 0.000368 0.000384 0.000395 0.000401 0.000401 0.000396 0.000386 0.000370 0.000350 0.000327 0.000301 0.000273 0.000243 0.000212 0.000182 0.000152 0.000125 0.000100 0.000077 0.000057 0.000040 0.000026 0.000014 0.000004 -0.000003 -0.000009 -0.000013 -0.000015 -0.000017 -0.000016 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000034 -0.000040 -0.000046 -0.000052 -0.000059 -0.000066 -0.000073 -0.000079 -0.000085 -0.000089 -0.000092 -0.000094 -0.000094 -0.000093 -0.000090 -0.000084 -0.000075 -0.000063 -0.000048 -0.000030 -0.000010 0.000013 0.000036 0.000061 0.000085 0.000109 0.000132 0.000154 0.000175 0.000194 0.000212 0.000228 0.000241 0.000252 0.000260 0.000264 0.000264 0.000261 0.000254 0.000245 0.000232 0.000217 0.000200 0.000182 0.000162 0.000142 0.000122 0.000102 0.000083 0.000066 0.000050 0.000037 0.000025 0.000015 0.000007 0.000000 -0.000005 -0.000009 -0.000011 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000026 -0.000029 -0.000033 -0.000038 -0.000042 -0.000047 -0.000051 -0.000055 -0.000058 -0.000061 -0.000062 -0.000063 -0.000063 -0.000062 -0.000060 -0.000056 -0.000050 -0.000042 -0.000033 -0.000021 -0.000007 0.000008 0.000023 0.000039 0.000054 0.000070 0.000084 0.000098 0.000111 0.000124 0.000135 0.000145 0.000154 0.000161 0.000167 0.000169 0.000170 0.000168 0.000164 0.000158 0.000150 0.000141 0.000130 0.000119 0.000106 0.000093 0.000080 0.000066 0.000054 0.000042 0.000031 0.000022 0.000014 0.000007 0.000002 -0.000003 -0.000006 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000030 -0.000033 -0.000035 -0.000038 -0.000039 -0.000041 -0.000041 -0.000041 -0.000041 -0.000040 -0.000039 -0.000036 -0.000033 -0.000028 -0.000022 -0.000015 -0.000006 0.000004 0.000013 0.000023 0.000033 0.000043 0.000052 0.000060 0.000068 0.000076 0.000083 0.000090 0.000096 0.000100 0.000104 0.000106 0.000106 0.000105 0.000102 0.000099 0.000094 0.000089 0.000082 0.000075 0.000068 0.000059 0.000051 0.000042 0.000034 0.000026 0.000018 0.000012 0.000007 0.000002 -0.000002 -0.000005 -0.000007 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000023 -0.000024 -0.000026 -0.000026 -0.000027 -0.000027 -0.000026 -0.000026 -0.000025 -0.000024 -0.000023 -0.000021 -0.000018 -0.000015 -0.000010 -0.000005 0.000001 0.000007 0.000013 0.000019 0.000024 0.000030 0.000035 0.000040 0.000045 0.000049 0.000054 0.000057 0.000060 0.000063 0.000064 0.000064 0.000064 0.000062 0.000060 0.000057 0.000054 0.000050 0.000046 0.000042 0.000037 0.000031 0.000026 0.000020 0.000015 0.000010 0.000005 0.000002 -0.000001 -0.000004 -0.000006 -0.000007 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000008 -0.000005 -0.000001 0.000002 0.000006 0.000009 0.000013 0.000016 0.000019 0.000021 0.000024 0.000027 0.000030 0.000033 0.000035 0.000037 0.000038 0.000038 0.000037 0.000036 0.000035 0.000034 0.000032 0.000030 0.000028 0.000025 0.000022 0.000018 0.000015 0.000011 0.000008 0.000004 0.000001 -0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000019 0.000020 0.000021 0.000021 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000012 0.000010 0.000008 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode37_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000023 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000023 0.000025 0.000028 0.000030 0.000031 0.000032 0.000033 0.000033 0.000032 0.000031 0.000030 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000009 0.000012 0.000016 0.000019 0.000023 0.000027 0.000031 0.000035 0.000039 0.000042 0.000044 0.000046 0.000047 0.000047 0.000047 0.000046 0.000045 0.000043 0.000041 0.000039 0.000037 0.000034 0.000031 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000005 -0.000002 0.000002 0.000006 0.000010 0.000015 0.000020 0.000025 0.000031 0.000037 0.000043 0.000049 0.000054 0.000059 0.000063 0.000066 0.000068 0.000069 0.000069 0.000068 0.000067 0.000065 0.000062 0.000059 0.000056 0.000053 0.000049 0.000045 0.000040 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000025 -0.000025 -0.000025 -0.000024 -0.000023 -0.000020 -0.000017 -0.000014 -0.000009 -0.000004 0.000002 0.000008 0.000016 0.000023 0.000031 0.000040 0.000048 0.000057 0.000066 0.000074 0.000082 0.000088 0.000094 0.000098 0.000100 0.000101 0.000101 0.000100 0.000097 0.000094 0.000090 0.000086 0.000081 0.000076 0.000070 0.000064 0.000057 0.000051 0.000044 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000028 -0.000030 -0.000033 -0.000035 -0.000037 -0.000039 -0.000040 -0.000040 -0.000039 -0.000037 -0.000034 -0.000029 -0.000023 -0.000016 -0.000008 0.000002 0.000012 0.000023 0.000035 0.000048 0.000060 0.000074 0.000087 0.000100 0.000112 0.000123 0.000132 0.000139 0.000145 0.000148 0.000149 0.000148 0.000146 0.000142 0.000137 0.000131 0.000125 0.000117 0.000109 0.000100 0.000091 0.000081 0.000071 0.000061 0.000052 0.000044 0.000037 0.000031 0.000026 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000038 -0.000042 -0.000046 -0.000051 -0.000054 -0.000058 -0.000061 -0.000063 -0.000063 -0.000062 -0.000059 -0.000054 -0.000047 -0.000038 -0.000027 -0.000014 0.000000 0.000017 0.000034 0.000052 0.000071 0.000090 0.000110 0.000130 0.000148 0.000166 0.000182 0.000195 0.000205 0.000213 0.000217 0.000218 0.000216 0.000213 0.000207 0.000199 0.000190 0.000180 0.000168 0.000156 0.000142 0.000128 0.000114 0.000099 0.000085 0.000072 0.000061 0.000050 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000031 -0.000037 -0.000044 -0.000051 -0.000057 -0.000064 -0.000070 -0.000076 -0.000082 -0.000087 -0.000092 -0.000095 -0.000096 -0.000095 -0.000091 -0.000084 -0.000073 -0.000060 -0.000043 -0.000024 -0.000002 0.000023 0.000049 0.000076 0.000104 0.000133 0.000162 0.000191 0.000218 0.000244 0.000266 0.000285 0.000299 0.000309 0.000315 0.000316 0.000314 0.000308 0.000299 0.000287 0.000273 0.000257 0.000240 0.000221 0.000201 0.000180 0.000159 0.000138 0.000118 0.000100 0.000083 0.000068 0.000056 0.000045 0.000036 0.000029 0.000024 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000030 -0.000038 -0.000046 -0.000056 -0.000065 -0.000075 -0.000084 -0.000094 -0.000104 -0.000113 -0.000122 -0.000130 -0.000137 -0.000141 -0.000143 -0.000142 -0.000136 -0.000126 -0.000111 -0.000091 -0.000067 -0.000038 -0.000006 0.000030 0.000069 0.000109 0.000151 0.000193 0.000236 0.000277 0.000317 0.000353 0.000385 0.000412 0.000432 0.000446 0.000454 0.000455 0.000451 0.000442 0.000428 0.000410 0.000389 0.000365 0.000339 0.000311 0.000281 0.000251 0.000220 0.000191 0.000163 0.000137 0.000113 0.000092 0.000074 0.000059 0.000047 0.000037 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000056 -0.000068 -0.000081 -0.000095 -0.000108 -0.000123 -0.000137 -0.000151 -0.000165 -0.000178 -0.000190 -0.000200 -0.000207 -0.000210 -0.000208 -0.000201 -0.000187 -0.000165 -0.000137 -0.000102 -0.000060 -0.000013 0.000039 0.000095 0.000154 0.000215 0.000276 0.000338 0.000397 0.000454 0.000505 0.000550 0.000588 0.000616 0.000636 0.000646 0.000648 0.000642 0.000627 0.000607 0.000580 0.000549 0.000514 0.000475 0.000434 0.000391 0.000347 0.000304 0.000263 0.000223 0.000187 0.000154 0.000125 0.000099 0.000078 0.000061 0.000047 0.000036 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000066 -0.000081 -0.000098 -0.000116 -0.000135 -0.000155 -0.000176 -0.000196 -0.000217 -0.000237 -0.000257 -0.000274 -0.000289 -0.000299 -0.000304 -0.000302 -0.000292 -0.000272 -0.000242 -0.000202 -0.000152 -0.000093 -0.000026 0.000049 0.000129 0.000213 0.000300 0.000388 0.000475 0.000560 0.000639 0.000712 0.000775 0.000827 0.000868 0.000895 0.000909 0.000911 0.000901 0.000881 0.000850 0.000812 0.000766 0.000715 0.000659 0.000599 0.000539 0.000477 0.000417 0.000359 0.000304 0.000254 0.000208 0.000167 0.000132 0.000103 0.000078 0.000059 0.000043 0.000032 0.000023 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000015 -0.000017 -0.000020 -0.000025 -0.000030 -0.000038 -0.000048 -0.000060 -0.000076 -0.000094 -0.000115 -0.000138 -0.000163 -0.000190 -0.000219 -0.000248 -0.000278 -0.000308 -0.000338 -0.000366 -0.000391 -0.000412 -0.000427 -0.000435 -0.000432 -0.000418 -0.000391 -0.000349 -0.000293 -0.000224 -0.000141 -0.000047 0.000058 0.000170 0.000289 0.000411 0.000535 0.000657 0.000775 0.000886 0.000987 0.001075 0.001148 0.001204 0.001242 0.001262 0.001264 0.001250 0.001220 0.001177 0.001121 0.001056 0.000983 0.000904 0.000821 0.000735 0.000650 0.000566 0.000486 0.000411 0.000341 0.000279 0.000223 0.000175 0.000134 0.000100 0.000073 0.000052 0.000036 0.000024 0.000016 0.000010 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000043 -0.000054 -0.000068 -0.000085 -0.000106 -0.000131 -0.000159 -0.000191 -0.000227 -0.000264 -0.000304 -0.000346 -0.000389 -0.000432 -0.000475 -0.000515 -0.000551 -0.000581 -0.000603 -0.000614 -0.000610 -0.000591 -0.000554 -0.000497 -0.000421 -0.000325 -0.000212 -0.000081 0.000063 0.000219 0.000383 0.000553 0.000724 0.000893 0.001056 0.001209 0.001347 0.001468 0.001568 0.001645 0.001698 0.001725 0.001728 0.001708 0.001667 0.001606 0.001529 0.001438 0.001336 0.001226 0.001110 0.000993 0.000876 0.000761 0.000652 0.000549 0.000455 0.000369 0.000293 0.000228 0.000172 0.000127 0.000090 0.000062 0.000040 0.000024 0.000013 0.000005 -0.000000 -0.000003 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000027 -0.000033 -0.000040 -0.000049 -0.000060 -0.000075 -0.000094 -0.000117 -0.000146 -0.000179 -0.000218 -0.000262 -0.000310 -0.000363 -0.000419 -0.000478 -0.000539 -0.000600 -0.000660 -0.000716 -0.000767 -0.000810 -0.000840 -0.000855 -0.000851 -0.000825 -0.000775 -0.000699 -0.000596 -0.000467 -0.000313 -0.000136 0.000060 0.000273 0.000497 0.000728 0.000961 0.001192 0.001413 0.001620 0.001808 0.001972 0.002108 0.002212 0.002284 0.002322 0.002327 0.002299 0.002243 0.002160 0.002055 0.001930 0.001791 0.001641 0.001484 0.001325 0.001166 0.001011 0.000863 0.000725 0.000598 0.000483 0.000381 0.000293 0.000219 0.000158 0.000109 0.000071 0.000042 0.000021 0.000006 -0.000004 -0.000010 -0.000013 -0.000014 -0.000014 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000066 -0.000082 -0.000102 -0.000127 -0.000159 -0.000197 -0.000242 -0.000295 -0.000354 -0.000420 -0.000493 -0.000571 -0.000653 -0.000737 -0.000822 -0.000906 -0.000984 -0.001055 -0.001113 -0.001155 -0.001176 -0.001171 -0.001137 -0.001070 -0.000969 -0.000832 -0.000660 -0.000454 -0.000218 0.000044 0.000329 0.000629 0.000939 0.001252 0.001560 0.001857 0.002134 0.002386 0.002605 0.002786 0.002927 0.003023 0.003075 0.003082 0.003047 0.002972 0.002862 0.002721 0.002555 0.002368 0.002167 0.001957 0.001744 0.001532 0.001325 0.001128 0.000944 0.000775 0.000623 0.000488 0.000372 0.000273 0.000193 0.000128 0.000077 0.000040 0.000012 -0.000007 -0.000019 -0.000026 -0.000029 -0.000029 -0.000028 -0.000026 -0.000023 -0.000020 -0.000018 -0.000015 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000037 -0.000046 -0.000057 -0.000070 -0.000087 -0.000108 -0.000135 -0.000169 -0.000211 -0.000262 -0.000323 -0.000393 -0.000474 -0.000563 -0.000662 -0.000769 -0.000881 -0.000997 -0.001114 -0.001228 -0.001336 -0.001432 -0.001511 -0.001567 -0.001595 -0.001590 -0.001545 -0.001457 -0.001324 -0.001144 -0.000919 -0.000649 -0.000338 0.000008 0.000382 0.000778 0.001187 0.001599 0.002006 0.002396 0.002761 0.003092 0.003381 0.003620 0.003806 0.003934 0.004004 0.004016 0.003972 0.003875 0.003732 0.003548 0.003329 0.003084 0.002820 0.002544 0.002263 0.001983 0.001712 0.001453 0.001211 0.000989 0.000790 0.000614 0.000462 0.000334 0.000228 0.000144 0.000079 0.000030 -0.000005 -0.000028 -0.000043 -0.000050 -0.000053 -0.000052 -0.000048 -0.000044 -0.000039 -0.000034 -0.000029 -0.000025 -0.000020 -0.000016 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000045 -0.000057 -0.000071 -0.000089 -0.000112 -0.000140 -0.000176 -0.000221 -0.000277 -0.000345 -0.000425 -0.000519 -0.000626 -0.000747 -0.000880 -0.001024 -0.001175 -0.001332 -0.001490 -0.001644 -0.001788 -0.001916 -0.002021 -0.002096 -0.002134 -0.002126 -0.002069 -0.001955 -0.001783 -0.001550 -0.001258 -0.000908 -0.000506 -0.000058 0.000427 0.000940 0.001470 0.002004 0.002530 0.003035 0.003508 0.003936 0.004310 0.004621 0.004863 0.005032 0.005125 0.005144 0.005090 0.004969 0.004787 0.004551 0.004270 0.003954 0.003612 0.003255 0.002891 0.002529 0.002177 0.001842 0.001529 0.001242 0.000984 0.000757 0.000561 0.000396 0.000261 0.000154 0.000071 0.000009 -0.000034 -0.000063 -0.000080 -0.000088 -0.000088 -0.000085 -0.000078 -0.000070 -0.000062 -0.000054 -0.000046 -0.000038 -0.000031 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000032 -0.000042 -0.000054 -0.000069 -0.000088 -0.000111 -0.000141 -0.000178 -0.000226 -0.000285 -0.000358 -0.000447 -0.000553 -0.000677 -0.000819 -0.000979 -0.001156 -0.001347 -0.001549 -0.001757 -0.001966 -0.002169 -0.002359 -0.002527 -0.002665 -0.002762 -0.002811 -0.002802 -0.002727 -0.002582 -0.002362 -0.002065 -0.001692 -0.001246 -0.000734 -0.000163 0.000455 0.001108 0.001783 0.002462 0.003131 0.003774 0.004375 0.004920 0.005397 0.005794 0.006105 0.006323 0.006446 0.006475 0.006412 0.006263 0.006035 0.005739 0.005385 0.004985 0.004552 0.004097 0.003633 0.003172 0.002723 0.002295 0.001895 0.001529 0.001201 0.000912 0.000663 0.000455 0.000284 0.000149 0.000046 -0.000031 -0.000084 -0.000117 -0.000136 -0.000143 -0.000141 -0.000133 -0.000121 -0.000108 -0.000095 -0.000082 -0.000069 -0.000058 -0.000047 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000020 -0.000027 -0.000037 -0.000048 -0.000063 -0.000082 -0.000105 -0.000135 -0.000174 -0.000223 -0.000284 -0.000362 -0.000457 -0.000573 -0.000711 -0.000873 -0.001058 -0.001268 -0.001499 -0.001749 -0.002013 -0.002285 -0.002557 -0.002821 -0.003066 -0.003283 -0.003459 -0.003583 -0.003645 -0.003633 -0.003539 -0.003355 -0.003077 -0.002704 -0.002235 -0.001676 -0.001034 -0.000319 0.000455 0.001273 0.002116 0.002965 0.003800 0.004603 0.005354 0.006035 0.006632 0.007132 0.007524 0.007801 0.007962 0.008005 0.007933 0.007755 0.007477 0.007113 0.006675 0.006178 0.005637 0.005069 0.004489 0.003910 0.003346 0.002808 0.002306 0.001846 0.001433 0.001071 0.000760 0.000500 0.000289 0.000121 -0.000006 -0.000098 -0.000161 -0.000199 -0.000218 -0.000222 -0.000215 -0.000201 -0.000182 -0.000161 -0.000140 -0.000120 -0.000101 -0.000084 -0.000069 -0.000055 -0.000043 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000029 -0.000040 -0.000053 -0.000071 -0.000094 -0.000123 -0.000161 -0.000210 -0.000273 -0.000353 -0.000452 -0.000575 -0.000724 -0.000902 -0.001110 -0.001350 -0.001620 -0.001918 -0.002240 -0.002579 -0.002928 -0.003276 -0.003612 -0.003924 -0.004197 -0.004419 -0.004574 -0.004650 -0.004634 -0.004516 -0.004287 -0.003942 -0.003478 -0.002899 -0.002208 -0.001416 -0.000536 0.000417 0.001421 0.002456 0.003497 0.004522 0.005506 0.006427 0.007264 0.007998 0.008615 0.009101 0.009448 0.009654 0.009716 0.009638 0.009429 0.009098 0.008658 0.008127 0.007520 0.006859 0.006161 0.005446 0.004732 0.004036 0.003370 0.002749 0.002179 0.001669 0.001222 0.000839 0.000519 0.000260 0.000057 -0.000096 -0.000205 -0.000277 -0.000318 -0.000335 -0.000334 -0.000319 -0.000295 -0.000265 -0.000234 -0.000202 -0.000172 -0.000145 -0.000120 -0.000098 -0.000078 -0.000062 -0.000048 -0.000036 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000029 -0.000041 -0.000056 -0.000077 -0.000104 -0.000141 -0.000188 -0.000250 -0.000329 -0.000430 -0.000557 -0.000713 -0.000903 -0.001129 -0.001394 -0.001698 -0.002041 -0.002419 -0.002827 -0.003256 -0.003695 -0.004132 -0.004553 -0.004941 -0.005280 -0.005553 -0.005743 -0.005835 -0.005813 -0.005666 -0.005384 -0.004961 -0.004395 -0.003689 -0.002850 -0.001890 -0.000825 0.000326 0.001538 0.002784 0.004039 0.005272 0.006456 0.007565 0.008574 0.009461 0.010208 0.010800 0.011228 0.011486 0.011573 0.011493 0.011253 0.010865 0.010346 0.009713 0.008987 0.008191 0.007350 0.006485 0.005619 0.004772 0.003963 0.003205 0.002511 0.001890 0.001345 0.000880 0.000494 0.000182 -0.000060 -0.000241 -0.000366 -0.000446 -0.000488 -0.000499 -0.000488 -0.000461 -0.000422 -0.000378 -0.000331 -0.000285 -0.000242 -0.000202 -0.000167 -0.000136 -0.000109 -0.000086 -0.000067 -0.000051 -0.000039 -0.000029 -0.000021 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000011 -0.000017 -0.000026 -0.000039 -0.000056 -0.000079 -0.000112 -0.000155 -0.000214 -0.000290 -0.000389 -0.000516 -0.000674 -0.000870 -0.001108 -0.001392 -0.001723 -0.002104 -0.002533 -0.003005 -0.003512 -0.004045 -0.004589 -0.005128 -0.005645 -0.006120 -0.006533 -0.006863 -0.007091 -0.007198 -0.007168 -0.006986 -0.006643 -0.006132 -0.005452 -0.004607 -0.003605 -0.002461 -0.001194 0.000171 0.001606 0.003080 0.004562 0.006019 0.007417 0.008727 0.009921 0.010972 0.011861 0.012569 0.013086 0.013405 0.013522 0.013443 0.013175 0.012731 0.012129 0.011390 0.010537 0.009598 0.008601 0.007572 0.006540 0.005528 0.004559 0.003651 0.002818 0.002072 0.001420 0.000864 0.000403 0.000034 -0.000250 -0.000458 -0.000599 -0.000684 -0.000722 -0.000723 -0.000696 -0.000650 -0.000592 -0.000526 -0.000459 -0.000394 -0.000333 -0.000277 -0.000228 -0.000185 -0.000148 -0.000117 -0.000091 -0.000070 -0.000053 -0.000040 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 -0.000000 -0.000004 -0.000009 -0.000018 -0.000031 -0.000049 -0.000076 -0.000113 -0.000165 -0.000235 -0.000328 -0.000449 -0.000605 -0.000801 -0.001043 -0.001336 -0.001687 -0.002096 -0.002566 -0.003093 -0.003672 -0.004293 -0.004943 -0.005605 -0.006259 -0.006884 -0.007454 -0.007947 -0.008339 -0.008607 -0.008728 -0.008686 -0.008464 -0.008053 -0.007444 -0.006639 -0.005642 -0.004466 -0.003126 -0.001648 -0.000059 0.001609 0.003320 0.005038 0.006725 0.008344 0.009862 0.011247 0.012469 0.013506 0.014338 0.014951 0.015336 0.015491 0.015418 0.015126 0.014629 0.013945 0.013098 0.012115 0.011027 0.009867 0.008665 0.007455 0.006266 0.005124 0.004052 0.003069 0.002188 0.001418 0.000763 0.000223 -0.000207 -0.000535 -0.000770 -0.000923 -0.001008 -0.001036 -0.001020 -0.000971 -0.000899 -0.000812 -0.000719 -0.000625 -0.000534 -0.000449 -0.000373 -0.000306 -0.000248 -0.000198 -0.000157 -0.000122 -0.000094 -0.000071 -0.000054 -0.000040 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000010 0.000009 0.000004 -0.000003 -0.000015 -0.000034 -0.000063 -0.000105 -0.000164 -0.000247 -0.000358 -0.000504 -0.000692 -0.000930 -0.001224 -0.001581 -0.002007 -0.002504 -0.003073 -0.003711 -0.004410 -0.005158 -0.005939 -0.006731 -0.007511 -0.008251 -0.008925 -0.009503 -0.009959 -0.010265 -0.010399 -0.010340 -0.010072 -0.009584 -0.008870 -0.007932 -0.006776 -0.005418 -0.003878 -0.002184 -0.000368 0.001534 0.003481 0.005432 0.007347 0.009186 0.010910 0.012484 0.013877 0.015063 0.016021 0.016733 0.017190 0.017388 0.017327 0.017018 0.016473 0.015712 0.014761 0.013651 0.012414 0.011088 0.009709 0.008315 0.006941 0.005617 0.004373 0.003229 0.002205 0.001310 0.000550 -0.000074 -0.000567 -0.000938 -0.001197 -0.001359 -0.001438 -0.001449 -0.001407 -0.001327 -0.001219 -0.001095 -0.000965 -0.000835 -0.000711 -0.000597 -0.000494 -0.000404 -0.000327 -0.000261 -0.000206 -0.000160 -0.000123 -0.000094 -0.000070 -0.000052 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000018 0.000021 0.000025 0.000027 0.000028 0.000027 0.000022 0.000011 -0.000007 -0.000037 -0.000082 -0.000149 -0.000243 -0.000373 -0.000545 -0.000768 -0.001051 -0.001403 -0.001830 -0.002339 -0.002933 -0.003612 -0.004372 -0.005202 -0.006088 -0.007010 -0.007941 -0.008855 -0.009718 -0.010499 -0.011165 -0.011684 -0.012027 -0.012169 -0.012087 -0.011766 -0.011195 -0.010369 -0.009292 -0.007975 -0.006434 -0.004696 -0.002791 -0.000755 0.001369 0.003540 0.005712 0.007842 0.009885 0.011802 0.013554 0.015110 0.016439 0.017518 0.018330 0.018861 0.019107 0.019067 0.018748 0.018165 0.017338 0.016293 0.015063 0.013684 0.012196 0.010643 0.009064 0.007502 0.005994 0.004571 0.003262 0.002088 0.001064 0.000196 -0.000514 -0.001071 -0.001483 -0.001763 -0.001927 -0.001993 -0.001978 -0.001900 -0.001777 -0.001623 -0.001451 -0.001273 -0.001098 -0.000932 -0.000780 -0.000644 -0.000526 -0.000424 -0.000338 -0.000266 -0.000207 -0.000159 -0.000120 -0.000090 -0.000067 -0.000049 -0.000035 -0.000025 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000025 0.000031 0.000038 0.000045 0.000051 0.000056 0.000059 0.000059 0.000052 0.000037 0.000008 -0.000039 -0.000111 -0.000217 -0.000363 -0.000562 -0.000821 -0.001152 -0.001564 -0.002066 -0.002665 -0.003363 -0.004161 -0.005050 -0.006021 -0.007053 -0.008123 -0.009200 -0.010252 -0.011241 -0.012131 -0.012882 -0.013462 -0.013836 -0.013979 -0.013868 -0.013486 -0.012826 -0.011884 -0.010668 -0.009191 -0.007475 -0.005548 -0.003447 -0.001212 0.001113 0.003483 0.005849 0.008164 0.010385 0.012469 0.014377 0.016075 0.017532 0.018724 0.019629 0.020235 0.020533 0.020521 0.020206 0.019599 0.018721 0.017598 0.016263 0.014756 0.013119 0.011400 0.009644 0.007899 0.006207 0.004607 0.003131 0.001806 0.000650 -0.000328 -0.001123 -0.001741 -0.002191 -0.002487 -0.002646 -0.002690 -0.002639 -0.002514 -0.002336 -0.002123 -0.001891 -0.001654 -0.001423 -0.001205 -0.001006 -0.000829 -0.000675 -0.000543 -0.000432 -0.000339 -0.000263 -0.000201 -0.000152 -0.000113 -0.000083 -0.000060 -0.000043 -0.000030 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000040 0.000050 0.000061 0.000072 0.000084 0.000096 0.000105 0.000112 0.000112 0.000102 0.000077 0.000032 -0.000043 -0.000156 -0.000318 -0.000540 -0.000835 -0.001214 -0.001688 -0.002268 -0.002960 -0.003768 -0.004689 -0.005714 -0.006829 -0.008012 -0.009234 -0.010460 -0.011651 -0.012764 -0.013758 -0.014590 -0.015222 -0.015620 -0.015755 -0.015606 -0.015157 -0.014402 -0.013343 -0.011991 -0.010363 -0.008485 -0.006392 -0.004121 -0.001718 0.000772 0.003300 0.005817 0.008276 0.010632 0.012844 0.014872 0.016682 0.018242 0.019528 0.020518 0.021194 0.021548 0.021575 0.021277 0.020665 0.019757 0.018579 0.017163 0.015549 0.013784 0.011916 0.009998 0.008081 0.006213 0.004441 0.002803 0.001329 0.000043 -0.001042 -0.001922 -0.002598 -0.003081 -0.003386 -0.003533 -0.003544 -0.003445 -0.003261 -0.003015 -0.002730 -0.002425 -0.002116 -0.001816 -0.001535 -0.001280 -0.001052 -0.000855 -0.000686 -0.000544 -0.000426 -0.000330 -0.000252 -0.000189 -0.000140 -0.000102 -0.000073 -0.000052 -0.000036 -0.000024 -0.000016 -0.000010 -0.000006 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000026 0.000035 0.000046 0.000058 0.000073 0.000090 0.000109 0.000129 0.000149 0.000168 0.000184 0.000195 0.000195 0.000179 0.000140 0.000067 -0.000049 -0.000222 -0.000464 -0.000791 -0.001216 -0.001752 -0.002409 -0.003196 -0.004114 -0.005160 -0.006323 -0.007585 -0.008919 -0.010292 -0.011663 -0.012988 -0.014219 -0.015309 -0.016211 -0.016885 -0.017294 -0.017409 -0.017211 -0.016687 -0.015834 -0.014660 -0.013179 -0.011415 -0.009399 -0.007169 -0.004768 -0.002242 0.000361 0.002991 0.005601 0.008145 0.010579 0.012864 0.014963 0.016842 0.018473 0.019828 0.020885 0.021627 0.022039 0.022115 0.021853 0.021259 0.020349 0.019145 0.017679 0.015990 0.014124 0.012134 0.010076 0.008005 0.005978 0.004046 0.002253 0.000637 -0.000774 -0.001964 -0.002923 -0.003653 -0.004164 -0.004471 -0.004596 -0.004566 -0.004408 -0.004151 -0.003825 -0.003453 -0.003061 -0.002667 -0.002286 -0.001929 -0.001606 -0.001318 -0.001069 -0.000856 -0.000677 -0.000529 -0.000408 -0.000310 -0.000232 -0.000171 -0.000124 -0.000088 -0.000061 -0.000041 -0.000027 -0.000018 -0.000011 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000014 0.000020 0.000027 0.000037 0.000049 0.000064 0.000082 0.000103 0.000128 0.000156 0.000186 0.000218 0.000251 0.000281 0.000307 0.000322 0.000321 0.000294 0.000231 0.000118 -0.000059 -0.000315 -0.000668 -0.001134 -0.001727 -0.002459 -0.003337 -0.004364 -0.005533 -0.006831 -0.008237 -0.009718 -0.011235 -0.012744 -0.014193 -0.015529 -0.016701 -0.017659 -0.018357 -0.018761 -0.018843 -0.018584 -0.017976 -0.017024 -0.015738 -0.014141 -0.012263 -0.010140 -0.007815 -0.005333 -0.002743 -0.000093 0.002569 0.005198 0.007752 0.010192 0.012482 0.014589 0.016484 0.018141 0.019532 0.020637 0.021434 0.021907 0.022044 0.021838 0.021292 0.020413 0.019221 0.017743 0.016017 0.014088 0.012010 0.009842 0.007644 0.005479 0.003403 0.001469 -0.000279 -0.001808 -0.003095 -0.004129 -0.004908 -0.005440 -0.005743 -0.005839 -0.005757 -0.005529 -0.005188 -0.004767 -0.004297 -0.003803 -0.003309 -0.002834 -0.002390 -0.001987 -0.001629 -0.001319 -0.001054 -0.000831 -0.000647 -0.000497 -0.000376 -0.000280 -0.000205 -0.000147 -0.000103 -0.000070 -0.000047 -0.000030 -0.000018 -0.000010 -0.000005 -0.000002 0.000000 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000026 0.000036 0.000049 0.000065 0.000086 0.000110 0.000140 0.000175 0.000214 0.000258 0.000306 0.000357 0.000407 0.000454 0.000491 0.000512 0.000506 0.000460 0.000360 0.000188 -0.000073 -0.000444 -0.000943 -0.001585 -0.002384 -0.003348 -0.004477 -0.005763 -0.007190 -0.008731 -0.010349 -0.012001 -0.013634 -0.015191 -0.016615 -0.017850 -0.018841 -0.019545 -0.019924 -0.019954 -0.019620 -0.018921 -0.017866 -0.016476 -0.014780 -0.012815 -0.010625 -0.008254 -0.005753 -0.003170 -0.000552 0.002058 0.004618 0.007094 0.009452 0.011665 0.013707 0.015554 0.017184 0.018573 0.019699 0.020540 0.021075 0.021287 0.021163 0.020695 0.019888 0.018751 0.017307 0.015590 0.013643 0.011518 0.009278 0.006986 0.004709 0.002512 0.000454 -0.001413 -0.003050 -0.004427 -0.005529 -0.006351 -0.006900 -0.007191 -0.007251 -0.007110 -0.006802 -0.006367 -0.005840 -0.005257 -0.004649 -0.004043 -0.003460 -0.002917 -0.002423 -0.001985 -0.001604 -0.001279 -0.001007 -0.000781 -0.000598 -0.000450 -0.000333 -0.000242 -0.000172 -0.000119 -0.000080 -0.000052 -0.000032 -0.000018 -0.000009 -0.000003 0.000000 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000024 0.000034 0.000047 0.000063 0.000085 0.000112 0.000145 0.000185 0.000232 0.000287 0.000348 0.000417 0.000491 0.000567 0.000643 0.000710 0.000762 0.000787 0.000769 0.000693 0.000537 0.000282 -0.000095 -0.000615 -0.001296 -0.002153 -0.003192 -0.004413 -0.005806 -0.007351 -0.009015 -0.010757 -0.012526 -0.014264 -0.015909 -0.017399 -0.018671 -0.019672 -0.020355 -0.020686 -0.020643 -0.020218 -0.019418 -0.018260 -0.016775 -0.015000 -0.012981 -0.010768 -0.008411 -0.005960 -0.003465 -0.000968 0.001493 0.003885 0.006181 0.008360 0.010404 0.012297 0.014024 0.015568 0.016910 0.018029 0.018901 0.019499 0.019801 0.019785 0.019434 0.018742 0.017710 0.016353 0.014698 0.012783 0.010660 0.008390 0.006041 0.003685 0.001393 -0.000768 -0.002739 -0.004472 -0.005932 -0.007096 -0.007957 -0.008518 -0.008795 -0.008813 -0.008605 -0.008212 -0.007673 -0.007031 -0.006325 -0.005592 -0.004862 -0.004160 -0.003505 -0.002910 -0.002381 -0.001922 -0.001529 -0.001200 -0.000929 -0.000707 -0.000530 -0.000390 -0.000281 -0.000198 -0.000135 -0.000089 -0.000056 -0.000033 -0.000018 -0.000007 -0.000001 0.000003 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000029 0.000042 0.000058 0.000080 0.000108 0.000143 0.000186 0.000239 0.000301 0.000374 0.000458 0.000553 0.000656 0.000767 0.000879 0.000987 0.001081 0.001148 0.001171 0.001131 0.001006 0.000771 0.000401 -0.000126 -0.000833 -0.001733 -0.002834 -0.004134 -0.005620 -0.007267 -0.009038 -0.010885 -0.012751 -0.014572 -0.016280 -0.017808 -0.019089 -0.020070 -0.020704 -0.020959 -0.020821 -0.020289 -0.019377 -0.018116 -0.016545 -0.014714 -0.012677 -0.010490 -0.008210 -0.005886 -0.003566 -0.001287 0.000921 0.003036 0.005045 0.006940 0.008715 0.010369 0.011897 0.013292 0.014540 0.015620 0.016508 0.017173 0.017581 0.017702 0.017508 0.016980 0.016107 0.014894 0.013357 0.011531 0.009462 0.007210 0.004847 0.002447 0.000088 -0.002154 -0.004212 -0.006030 -0.007565 -0.008787 -0.009683 -0.010254 -0.010514 -0.010489 -0.010213 -0.009728 -0.009081 -0.008316 -0.007480 -0.006612 -0.005749 -0.004919 -0.004144 -0.003438 -0.002811 -0.002266 -0.001799 -0.001408 -0.001086 -0.000824 -0.000614 -0.000449 -0.000322 -0.000224 -0.000151 -0.000098 -0.000060 -0.000034 -0.000016 -0.000005 0.000002 0.000005 0.000007 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000009 0.000012 0.000017 0.000024 0.000035 0.000051 0.000072 0.000099 0.000134 0.000179 0.000234 0.000302 0.000383 0.000479 0.000590 0.000716 0.000857 0.001010 0.001169 0.001328 0.001476 0.001599 0.001677 0.001689 0.001609 0.001411 0.001065 0.000545 -0.000171 -0.001098 -0.002246 -0.003608 -0.005170 -0.006901 -0.008759 -0.010691 -0.012631 -0.014509 -0.016251 -0.017786 -0.019045 -0.019973 -0.020526 -0.020678 -0.020420 -0.019761 -0.018727 -0.017361 -0.015715 -0.013851 -0.011833 -0.009725 -0.007586 -0.005468 -0.003414 -0.001453 0.000395 0.002123 0.003733 0.005234 0.006639 0.007962 0.009212 0.010393 0.011497 0.012508 0.013398 0.014130 0.014664 0.014954 0.014960 0.014646 0.013989 0.012979 0.011623 0.009944 0.007984 0.005801 0.003466 0.001059 -0.001336 -0.003637 -0.005766 -0.007658 -0.009261 -0.010539 -0.011471 -0.012053 -0.012298 -0.012231 -0.011887 -0.011311 -0.010553 -0.009664 -0.008693 -0.007686 -0.006684 -0.005719 -0.004817 -0.003994 -0.003263 -0.002625 -0.002081 -0.001624 -0.001247 -0.000942 -0.000699 -0.000508 -0.000360 -0.000249 -0.000166 -0.000105 -0.000062 -0.000033 -0.000014 -0.000002 0.000005 0.000008 0.000010 0.000010 0.000009 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000014 0.000020 0.000029 0.000042 0.000061 0.000086 0.000120 0.000164 0.000220 0.000290 0.000376 0.000479 0.000602 0.000745 0.000911 0.001096 0.001301 0.001518 0.001741 0.001956 0.002149 0.002297 0.002377 0.002360 0.002214 0.001909 0.001415 0.000708 -0.000230 -0.001406 -0.002813 -0.004431 -0.006227 -0.008152 -0.010144 -0.012132 -0.014040 -0.015787 -0.017297 -0.018501 -0.019342 -0.019783 -0.019800 -0.019396 -0.018591 -0.017424 -0.015952 -0.014241 -0.012367 -0.010404 -0.008424 -0.006490 -0.004655 -0.002955 -0.001410 -0.000027 0.001205 0.002306 0.003308 0.004243 0.005145 0.006039 0.006943 0.007858 0.008769 0.009649 0.010454 0.011131 0.011623 0.011872 0.011825 0.011442 0.010696 0.009581 0.008108 0.006313 0.004250 0.001987 -0.000390 -0.002793 -0.005130 -0.007316 -0.009273 -0.010942 -0.012275 -0.013246 -0.013845 -0.014081 -0.013978 -0.013571 -0.012909 -0.012043 -0.011030 -0.009925 -0.008778 -0.007635 -0.006532 -0.005500 -0.004558 -0.003718 -0.002987 -0.002361 -0.001837 -0.001405 -0.001056 -0.000778 -0.000561 -0.000395 -0.000269 -0.000176 -0.000109 -0.000062 -0.000030 -0.000010 0.000002 0.000009 0.000012 0.000013 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000016 0.000023 0.000033 0.000049 0.000072 0.000103 0.000144 0.000198 0.000267 0.000353 0.000460 0.000589 0.000743 0.000926 0.001136 0.001376 0.001642 0.001928 0.002227 0.002524 0.002802 0.003037 0.003202 0.003264 0.003189 0.002943 0.002492 0.001811 0.000880 -0.000305 -0.001738 -0.003395 -0.005236 -0.007205 -0.009234 -0.011246 -0.013155 -0.014877 -0.016331 -0.017447 -0.018170 -0.018465 -0.018319 -0.017743 -0.016772 -0.015460 -0.013879 -0.012112 -0.010247 -0.008371 -0.006565 -0.004896 -0.003413 -0.002149 -0.001111 -0.000289 0.000346 0.000838 0.001243 0.001617 0.002015 0.002484 0.003054 0.003737 0.004524 0.005383 0.006266 0.007108 0.007834 0.008369 0.008640 0.008587 0.008165 0.007350 0.006141 0.004565 0.002668 0.000520 -0.001793 -0.004177 -0.006532 -0.008762 -0.010779 -0.012512 -0.013905 -0.014923 -0.015548 -0.015786 -0.015657 -0.015198 -0.014458 -0.013493 -0.012363 -0.011129 -0.009845 -0.008564 -0.007326 -0.006164 -0.005103 -0.004157 -0.003331 -0.002625 -0.002034 -0.001549 -0.001157 -0.000846 -0.000604 -0.000420 -0.000281 -0.000180 -0.000108 -0.000058 -0.000025 -0.000004 0.000008 0.000014 0.000017 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000026 0.000038 0.000057 0.000083 0.000120 0.000170 0.000235 0.000319 0.000424 0.000554 0.000713 0.000904 0.001130 0.001394 0.001696 0.002033 0.002400 0.002788 0.003181 0.003559 0.003897 0.004163 0.004321 0.004335 0.004164 0.003774 0.003135 0.002229 0.001050 -0.000392 -0.002069 -0.003935 -0.005929 -0.007975 -0.009986 -0.011872 -0.013541 -0.014911 -0.015908 -0.016482 -0.016602 -0.016265 -0.015494 -0.014338 -0.012869 -0.011175 -0.009356 -0.007515 -0.005754 -0.004159 -0.002802 -0.001733 -0.000973 -0.000519 -0.000342 -0.000389 -0.000591 -0.000867 -0.001131 -0.001306 -0.001322 -0.001133 -0.000715 -0.000073 0.000762 0.001731 0.002758 0.003750 0.004612 0.005249 0.005579 0.005534 0.005074 0.004182 0.002873 0.001186 -0.000810 -0.003030 -0.005372 -0.007729 -0.009995 -0.012070 -0.013872 -0.015333 -0.016408 -0.017073 -0.017327 -0.017188 -0.016692 -0.015890 -0.014838 -0.013604 -0.012250 -0.010839 -0.009427 -0.008060 -0.006776 -0.005601 -0.004552 -0.003636 -0.002855 -0.002201 -0.001664 -0.001233 -0.000892 -0.000629 -0.000429 -0.000281 -0.000174 -0.000098 -0.000047 -0.000014 0.000006 0.000017 0.000022 0.000023 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000029 0.000043 0.000065 0.000096 0.000139 0.000198 0.000275 0.000375 0.000500 0.000657 0.000849 0.001081 0.001358 0.001682 0.002054 0.002473 0.002932 0.003420 0.003922 0.004415 0.004870 0.005253 0.005524 0.005640 0.005561 0.005246 0.004665 0.003797 0.002639 0.001202 -0.000480 -0.002357 -0.004360 -0.006404 -0.008396 -0.010238 -0.011832 -0.013092 -0.013946 -0.014345 -0.014265 -0.013713 -0.012725 -0.011367 -0.009728 -0.007914 -0.006044 -0.004237 -0.002607 -0.001250 -0.000242 0.000371 0.000574 0.000386 -0.000144 -0.000938 -0.001900 -0.002919 -0.003881 -0.004680 -0.005225 -0.005450 -0.005320 -0.004834 -0.004025 -0.002959 -0.001726 -0.000438 0.000789 0.001834 0.002592 0.002973 0.002915 0.002385 0.001383 -0.000057 -0.001872 -0.003974 -0.006257 -0.008606 -0.010904 -0.013040 -0.014917 -0.016458 -0.017605 -0.018328 -0.018618 -0.018489 -0.017976 -0.017129 -0.016010 -0.014687 -0.013230 -0.011706 -0.010176 -0.008692 -0.007296 -0.006017 -0.004874 -0.003877 -0.003027 -0.002318 -0.001737 -0.001273 -0.000908 -0.000628 -0.000417 -0.000263 -0.000153 -0.000077 -0.000027 0.000004 0.000022 0.000030 0.000033 0.000031 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000022 0.000032 0.000049 0.000073 0.000109 0.000159 0.000227 0.000317 0.000434 0.000582 0.000767 0.000996 0.001273 0.001605 0.001995 0.002446 0.002954 0.003515 0.004116 0.004739 0.005359 0.005945 0.006457 0.006853 0.007086 0.007109 0.006881 0.006368 0.005550 0.004422 0.003000 0.001322 -0.000555 -0.002556 -0.004587 -0.006546 -0.008329 -0.009833 -0.010967 -0.011659 -0.011863 -0.011564 -0.010778 -0.009556 -0.007980 -0.006158 -0.004215 -0.002290 -0.000518 0.000974 0.002080 0.002720 0.002851 0.002467 0.001602 0.000328 -0.001253 -0.003014 -0.004813 -0.006507 -0.007960 -0.009057 -0.009714 -0.009882 -0.009555 -0.008766 -0.007589 -0.006131 -0.004519 -0.002897 -0.001408 -0.000184 0.000660 0.001040 0.000906 0.000244 -0.000923 -0.002534 -0.004503 -0.006717 -0.009053 -0.011384 -0.013587 -0.015551 -0.017187 -0.018426 -0.019227 -0.019574 -0.019478 -0.018971 -0.018103 -0.016938 -0.015548 -0.014009 -0.012391 -0.010761 -0.009177 -0.007683 -0.006315 -0.005092 -0.004027 -0.003121 -0.002366 -0.001751 -0.001262 -0.000881 -0.000591 -0.000376 -0.000221 -0.000113 -0.000040 0.000005 0.000032 0.000045 0.000049 0.000048 0.000044 0.000038 0.000033 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000007 0.000011 0.000016 0.000023 0.000035 0.000054 0.000081 0.000122 0.000178 0.000256 0.000359 0.000494 0.000666 0.000882 0.001149 0.001476 0.001867 0.002329 0.002863 0.003469 0.004140 0.004862 0.005616 0.006373 0.007099 0.007751 0.008281 0.008638 0.008772 0.008638 0.008199 0.007435 0.006342 0.004940 0.003270 0.001395 -0.000599 -0.002612 -0.004534 -0.006253 -0.007658 -0.008658 -0.009178 -0.009178 -0.008647 -0.007614 -0.006145 -0.004338 -0.002321 -0.000238 0.001752 0.003498 0.004857 0.005713 0.005985 0.005631 0.004655 0.003107 0.001080 -0.001296 -0.003865 -0.006454 -0.008886 -0.010999 -0.012651 -0.013739 -0.014200 -0.014023 -0.013242 -0.011939 -0.010235 -0.008279 -0.006238 -0.004279 -0.002564 -0.001231 -0.000388 -0.000104 -0.000409 -0.001286 -0.002683 -0.004510 -0.006652 -0.008978 -0.011348 -0.013627 -0.015693 -0.017440 -0.018790 -0.019691 -0.020120 -0.020082 -0.019606 -0.018742 -0.017557 -0.016125 -0.014526 -0.012837 -0.011130 -0.009467 -0.007897 -0.006458 -0.005174 -0.004058 -0.003110 -0.002325 -0.001689 -0.001187 -0.000800 -0.000510 -0.000299 -0.000150 -0.000049 0.000015 0.000053 0.000072 0.000078 0.000076 0.000069 0.000061 0.000052 0.000043 0.000036 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000024 0.000037 0.000058 0.000089 0.000134 0.000197 0.000284 0.000401 0.000554 0.000750 0.000997 0.001305 0.001682 0.002136 0.002673 0.003296 0.004004 0.004789 0.005639 0.006529 0.007430 0.008302 0.009098 0.009767 0.010253 0.010501 0.010462 0.010098 0.009387 0.008328 0.006942 0.005277 0.003402 0.001410 -0.000590 -0.002479 -0.004136 -0.005447 -0.006313 -0.006663 -0.006456 -0.005691 -0.004406 -0.002683 -0.000635 0.001589 0.003825 0.005896 0.007631 0.008876 0.009503 0.009428 0.008610 0.007063 0.004854 0.002097 -0.001052 -0.004406 -0.007761 -0.010910 -0.013659 -0.015846 -0.017344 -0.018079 -0.018033 -0.017242 -0.015796 -0.013830 -0.011514 -0.009037 -0.006596 -0.004377 -0.002544 -0.001229 -0.000521 -0.000461 -0.001047 -0.002228 -0.003916 -0.005992 -0.008314 -0.010733 -0.013102 -0.015284 -0.017161 -0.018641 -0.019664 -0.020197 -0.020241 -0.019821 -0.018987 -0.017808 -0.016360 -0.014728 -0.012995 -0.011236 -0.009519 -0.007898 -0.006412 -0.005089 -0.003941 -0.002972 -0.002174 -0.001534 -0.001034 -0.000654 -0.000375 -0.000176 -0.000042 0.000044 0.000094 0.000119 0.000126 0.000122 0.000111 0.000097 0.000083 0.000069 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000014 0.000023 0.000038 0.000061 0.000094 0.000144 0.000213 0.000310 0.000439 0.000609 0.000829 0.001109 0.001457 0.001885 0.002402 0.003015 0.003728 0.004540 0.005443 0.006421 0.007450 0.008496 0.009515 0.010458 0.011265 0.011877 0.012236 0.012287 0.011992 0.011328 0.010294 0.008915 0.007244 0.005357 0.003355 0.001355 -0.000514 -0.002123 -0.003352 -0.004098 -0.004287 -0.003883 -0.002890 -0.001357 0.000621 0.002914 0.005355 0.007759 0.009931 0.011682 0.012842 0.013277 0.012894 0.011658 0.009591 0.006773 0.003340 -0.000525 -0.004608 -0.008674 -0.012486 -0.015825 -0.018500 -0.020369 -0.021344 -0.021399 -0.020575 -0.018967 -0.016726 -0.014042 -0.011126 -0.008202 -0.005482 -0.003155 -0.001376 -0.000251 0.000162 -0.000143 -0.001120 -0.002680 -0.004700 -0.007032 -0.009514 -0.011987 -0.014299 -0.016321 -0.017950 -0.019112 -0.019769 -0.019916 -0.019575 -0.018796 -0.017647 -0.016210 -0.014572 -0.012821 -0.011039 -0.009296 -0.007649 -0.006143 -0.004806 -0.003652 -0.002684 -0.001894 -0.001268 -0.000787 -0.000430 -0.000175 -0.000002 0.000108 0.000171 0.000200 0.000206 0.000197 0.000179 0.000156 0.000133 0.000111 0.000091 0.000074 0.000060 0.000049 0.000040 0.000032 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000005 0.000011 0.000021 0.000037 0.000061 0.000097 0.000150 0.000225 0.000330 0.000471 0.000658 0.000900 0.001210 0.001597 0.002075 0.002653 0.003341 0.004142 0.005056 0.006074 0.007179 0.008343 0.009531 0.010694 0.011776 0.012716 0.013448 0.013908 0.014040 0.013803 0.013172 0.012149 0.010761 0.009066 0.007148 0.005115 0.003095 0.001223 -0.000362 -0.001532 -0.002180 -0.002231 -0.001650 -0.000446 0.001323 0.003550 0.006087 0.008751 0.011338 0.013635 0.015435 0.016553 0.016846 0.016217 0.014632 0.012120 0.008775 0.004752 0.000258 -0.004466 -0.009158 -0.013553 -0.017405 -0.020502 -0.022683 -0.023849 -0.023970 -0.023084 -0.021298 -0.018776 -0.015724 -0.012379 -0.008987 -0.005785 -0.002987 -0.000767 0.000749 0.001490 0.001442 0.000647 -0.000807 -0.002790 -0.005147 -0.007707 -0.010297 -0.012752 -0.014931 -0.016719 -0.018034 -0.018830 -0.019094 -0.018850 -0.018144 -0.017047 -0.015644 -0.014026 -0.012285 -0.010507 -0.008766 -0.007123 -0.005626 -0.004302 -0.003168 -0.002226 -0.001468 -0.000878 -0.000436 -0.000119 0.000096 0.000231 0.000306 0.000336 0.000336 0.000317 0.000286 0.000250 0.000213 0.000178 0.000146 0.000119 0.000096 0.000077 0.000062 0.000050 0.000040 0.000032 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000003 0.000000 0.000006 0.000016 0.000032 0.000058 0.000096 0.000151 0.000231 0.000342 0.000493 0.000694 0.000957 0.001293 0.001716 0.002239 0.002875 0.003632 0.004516 0.005526 0.006652 0.007876 0.009168 0.010489 0.011785 0.012998 0.014058 0.014896 0.015444 0.015642 0.015445 0.014830 0.013798 0.012380 0.010639 0.008666 0.006576 0.004505 0.002601 0.001009 -0.000135 -0.000719 -0.000664 0.000065 0.001453 0.003436 0.005895 0.008670 0.011560 0.014344 0.016790 0.018677 0.019805 0.020021 0.019223 0.017377 0.014519 0.010755 0.006256 0.001249 -0.004000 -0.009204 -0.014075 -0.018342 -0.021774 -0.024195 -0.025493 -0.025634 -0.024660 -0.022682 -0.019878 -0.016471 -0.012719 -0.008890 -0.005244 -0.002015 0.000602 0.002467 0.003496 0.003669 0.003022 0.001647 -0.000323 -0.002724 -0.005376 -0.008092 -0.010698 -0.013040 -0.014991 -0.016463 -0.017402 -0.017792 -0.017653 -0.017033 -0.016004 -0.014654 -0.013077 -0.011370 -0.009621 -0.007910 -0.006300 -0.004839 -0.003558 -0.002472 -0.001583 -0.000882 -0.000351 0.000031 0.000289 0.000447 0.000529 0.000555 0.000543 0.000505 0.000454 0.000396 0.000337 0.000282 0.000232 0.000188 0.000151 0.000121 0.000096 0.000077 0.000061 0.000048 0.000038 0.000030 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000009 -0.000006 -0.000001 0.000008 0.000024 0.000050 0.000088 0.000146 0.000228 0.000343 0.000501 0.000713 0.000992 0.001350 0.001803 0.002366 0.003051 0.003869 0.004826 0.005921 0.007144 0.008474 0.009881 0.011319 0.012734 0.014060 0.015224 0.016151 0.016768 0.017012 0.016836 0.016215 0.015152 0.013680 0.011867 0.009810 0.007632 0.005479 0.003506 0.001869 0.000711 0.000151 0.000270 0.001107 0.002643 0.004808 0.007477 0.010474 0.013587 0.016578 0.019199 0.021212 0.022407 0.022620 0.021743 0.019742 0.016656 0.012601 0.007762 0.002383 -0.003252 -0.008834 -0.014053 -0.018619 -0.022284 -0.024858 -0.026222 -0.026338 -0.025247 -0.023069 -0.019992 -0.016256 -0.012135 -0.007916 -0.003880 -0.000279 0.002677 0.004832 0.006095 0.006439 0.005900 0.004570 0.002587 0.000123 -0.002630 -0.005478 -0.008235 -0.010735 -0.012846 -0.014468 -0.015544 -0.016057 -0.016022 -0.015491 -0.014537 -0.013250 -0.011730 -0.010075 -0.008378 -0.006722 -0.005171 -0.003775 -0.002564 -0.001554 -0.000745 -0.000127 0.000320 0.000620 0.000799 0.000883 0.000897 0.000861 0.000794 0.000710 0.000618 0.000527 0.000441 0.000363 0.000295 0.000237 0.000189 0.000150 0.000118 0.000093 0.000074 0.000058 0.000045 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000016 -0.000012 -0.000003 0.000012 0.000036 0.000074 0.000131 0.000213 0.000330 0.000491 0.000710 0.000998 0.001372 0.001847 0.002439 0.003163 0.004030 0.005046 0.006211 0.007513 0.008933 0.010435 0.011972 0.013485 0.014903 0.016149 0.017143 0.017809 0.018077 0.017900 0.017251 0.016133 0.014584 0.012672 0.010502 0.008205 0.005935 0.003855 0.002130 0.000913 0.000329 0.000466 0.001363 0.003002 0.005311 0.008155 0.011352 0.014677 0.017879 0.020695 0.022875 0.024196 0.024484 0.023626 0.021584 0.018402 0.014200 0.009173 0.003577 -0.002287 -0.008094 -0.013518 -0.018254 -0.022041 -0.024677 -0.026037 -0.026080 -0.024849 -0.022470 -0.019141 -0.015113 -0.010675 -0.006131 -0.001776 0.002121 0.005340 0.007714 0.009145 0.009602 0.009122 0.007799 0.005777 0.003235 0.000373 -0.002604 -0.005501 -0.008146 -0.010397 -0.012151 -0.013347 -0.013965 -0.014023 -0.013572 -0.012689 -0.011468 -0.010011 -0.008421 -0.006793 -0.005211 -0.003742 -0.002435 -0.001321 -0.000413 0.000289 0.000800 0.001140 0.001335 0.001415 0.001406 0.001335 0.001224 0.001091 0.000950 0.000811 0.000680 0.000562 0.000457 0.000368 0.000293 0.000232 0.000183 0.000143 0.000112 0.000088 0.000069 0.000053 0.000041 0.000031 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000024 -0.000027 -0.000027 -0.000026 -0.000019 -0.000007 0.000015 0.000050 0.000104 0.000184 0.000298 0.000458 0.000676 0.000967 0.001348 0.001834 0.002444 0.003192 0.004092 0.005149 0.006364 0.007726 0.009212 0.010785 0.012396 0.013983 0.015469 0.016773 0.017811 0.018501 0.018773 0.018573 0.017875 0.016682 0.015032 0.012999 0.010690 0.008245 0.005824 0.003599 0.001746 0.000424 -0.000233 -0.000131 0.000773 0.002464 0.004867 0.007847 0.011213 0.014731 0.018140 0.021166 0.023547 0.025050 0.025490 0.024750 0.022787 0.019644 0.015445 0.010390 0.004744 -0.001182 -0.007054 -0.012534 -0.017305 -0.021097 -0.023702 -0.024989 -0.024916 -0.023529 -0.020958 -0.017408 -0.013139 -0.008453 -0.003664 0.000922 0.005027 0.008419 0.010929 0.012452 0.012958 0.012485 0.011130 0.009044 0.006413 0.003444 0.000350 -0.002668 -0.005431 -0.007791 -0.009645 -0.010928 -0.011621 -0.011746 -0.011355 -0.010529 -0.009365 -0.007970 -0.006448 -0.004897 -0.003404 -0.002034 -0.000837 0.000159 0.000941 0.001513 0.001893 0.002103 0.002173 0.002134 0.002015 0.001844 0.001645 0.001434 0.001226 0.001031 0.000854 0.000698 0.000564 0.000450 0.000357 0.000280 0.000219 0.000171 0.000133 0.000103 0.000080 0.000062 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000034 -0.000039 -0.000042 -0.000043 -0.000040 -0.000031 -0.000014 0.000016 0.000064 0.000137 0.000244 0.000397 0.000607 0.000892 0.001268 0.001753 0.002365 0.003121 0.004034 0.005111 0.006353 0.007748 0.009273 0.010891 0.012548 0.014179 0.015706 0.017043 0.018100 0.018793 0.019048 0.018808 0.018044 0.016760 0.014994 0.012822 0.010356 0.007739 0.005140 0.002739 0.000718 -0.000752 -0.001531 -0.001518 -0.000662 0.001025 0.003469 0.006535 0.010029 0.013713 0.017316 0.020558 0.023165 0.024897 0.025562 0.025033 0.023264 0.020295 0.016248 0.011326 0.005796 -0.000028 -0.005804 -0.011189 -0.015861 -0.019545 -0.022029 -0.023181 -0.022957 -0.021406 -0.018662 -0.014934 -0.010490 -0.005637 -0.000695 0.004023 0.008232 0.011699 0.014251 0.015786 0.016272 0.015752 0.014330 0.012160 0.009435 0.006369 0.003178 0.000072 -0.002768 -0.005195 -0.007101 -0.008426 -0.009152 -0.009304 -0.008939 -0.008143 -0.007018 -0.005671 -0.004212 -0.002741 -0.001342 -0.000082 0.000991 0.001850 0.002487 0.002910 0.003138 0.003198 0.003124 0.002949 0.002704 0.002419 0.002118 0.001819 0.001536 0.001278 0.001049 0.000850 0.000682 0.000541 0.000426 0.000333 0.000259 0.000201 0.000155 0.000119 0.000092 0.000070 0.000054 0.000041 0.000030 0.000023 0.000017 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000023 -0.000029 -0.000037 -0.000045 -0.000053 -0.000060 -0.000065 -0.000066 -0.000063 -0.000052 -0.000030 0.000009 0.000070 0.000164 0.000302 0.000497 0.000764 0.001123 0.001592 0.002189 0.002932 0.003836 0.004908 0.006150 0.007550 0.009084 0.010715 0.012389 0.014036 0.015576 0.016919 0.017974 0.018650 0.018872 0.018579 0.017741 0.016358 0.014469 0.012150 0.009517 0.006717 0.003922 0.001320 -0.000898 -0.002555 -0.003500 -0.003626 -0.002874 -0.001249 0.001179 0.004276 0.007850 0.011661 0.015434 0.018885 0.021733 0.023730 0.024677 0.024441 0.022971 0.020299 0.016544 0.011905 0.006648 0.001086 -0.004441 -0.009590 -0.014038 -0.017509 -0.019791 -0.020754 -0.020356 -0.018645 -0.015759 -0.011909 -0.007365 -0.002436 0.002554 0.007293 0.011498 0.014934 0.017432 0.018892 0.019291 0.018674 0.017151 0.014882 0.012066 0.008921 0.005669 0.002518 -0.000349 -0.002784 -0.004684 -0.005991 -0.006694 -0.006822 -0.006440 -0.005637 -0.004519 -0.003200 -0.001789 -0.000389 0.000917 0.002063 0.003003 0.003715 0.004193 0.004451 0.004511 0.004406 0.004172 0.003846 0.003462 0.003050 0.002637 0.002240 0.001874 0.001546 0.001260 0.001015 0.000809 0.000639 0.000501 0.000390 0.000302 0.000233 0.000179 0.000137 0.000104 0.000079 0.000060 0.000045 0.000034 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000046 -0.000057 -0.000069 -0.000080 -0.000090 -0.000098 -0.000102 -0.000101 -0.000090 -0.000065 -0.000019 0.000055 0.000170 0.000339 0.000578 0.000905 0.001340 0.001903 0.002611 0.003481 0.004521 0.005733 0.007107 0.008620 0.010232 0.011890 0.013524 0.015050 0.016377 0.017410 0.018056 0.018235 0.017885 0.016972 0.015493 0.013486 0.011027 0.008231 0.005247 0.002252 -0.000561 -0.002995 -0.004866 -0.006015 -0.006324 -0.005728 -0.004223 -0.001872 0.001197 0.004796 0.008686 0.012595 0.016234 0.019320 0.021602 0.022873 0.022995 0.021908 0.019639 0.016298 0.012077 0.007233 0.002073 -0.003068 -0.007854 -0.011966 -0.015134 -0.017150 -0.017884 -0.017298 -0.015444 -0.012457 -0.008551 -0.003993 0.000909 0.005838 0.010483 0.014568 0.017865 0.020212 0.021517 0.021762 0.021001 0.019350 0.016976 0.014082 0.010887 0.007615 0.004474 0.001644 -0.000731 -0.002555 -0.003776 -0.004390 -0.004433 -0.003978 -0.003121 -0.001972 -0.000650 0.000735 0.002081 0.003303 0.004337 0.005144 0.005703 0.006015 0.006098 0.005980 0.005698 0.005293 0.004805 0.004271 0.003724 0.003191 0.002690 0.002234 0.001832 0.001484 0.001189 0.000944 0.000743 0.000580 0.000450 0.000347 0.000266 0.000203 0.000154 0.000117 0.000088 0.000066 0.000050 0.000037 0.000028 0.000020 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000034 -0.000044 -0.000057 -0.000071 -0.000087 -0.000103 -0.000119 -0.000135 -0.000149 -0.000159 -0.000163 -0.000157 -0.000133 -0.000085 -0.000002 0.000130 0.000327 0.000607 0.000991 0.001498 0.002148 0.002958 0.003937 0.005089 0.006405 0.007863 0.009426 0.011038 0.012630 0.014118 0.015409 0.016407 0.017016 0.017152 0.016751 0.015773 0.014215 0.012109 0.009530 0.006590 0.003439 0.000256 -0.002764 -0.005420 -0.007519 -0.008896 -0.009425 -0.009030 -0.007698 -0.005483 -0.002504 0.001059 0.004972 0.008967 0.012759 0.016065 0.018631 0.020246 0.020768 0.020127 0.018341 0.015511 0.011816 0.007501 0.002862 -0.001780 -0.006098 -0.009786 -0.012579 -0.014278 -0.014761 -0.013990 -0.012020 -0.008986 -0.005098 -0.000619 0.004152 0.008905 0.013340 0.017192 0.020245 0.022347 0.023418 0.023451 0.022508 0.020712 0.018235 0.015282 0.012076 0.008837 0.005769 0.003047 0.000807 -0.000862 -0.001920 -0.002371 -0.002263 -0.001675 -0.000710 0.000514 0.001878 0.003267 0.004579 0.005733 0.006668 0.007346 0.007755 0.007900 0.007804 0.007503 0.007039 0.006456 0.005800 0.005111 0.004423 0.003765 0.003155 0.002607 0.002127 0.001715 0.001370 0.001083 0.000850 0.000662 0.000512 0.000393 0.000300 0.000228 0.000173 0.000130 0.000097 0.000073 0.000054 0.000041 0.000030 0.000022 0.000016 0.000011 0.000008 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000053 -0.000068 -0.000086 -0.000106 -0.000129 -0.000153 -0.000178 -0.000204 -0.000229 -0.000252 -0.000268 -0.000273 -0.000259 -0.000216 -0.000131 0.000010 0.000227 0.000540 0.000970 0.001538 0.002260 0.003149 0.004211 0.005438 0.006810 0.008291 0.009830 0.011356 0.012787 0.014029 0.014985 0.015558 0.015661 0.015225 0.014208 0.012600 0.010429 0.007766 0.004719 0.001436 -0.001907 -0.005112 -0.007976 -0.010304 -0.011921 -0.012693 -0.012535 -0.011425 -0.009402 -0.006575 -0.003114 0.000758 0.004781 0.008676 0.012165 0.014993 0.016949 0.017885 0.017725 0.016474 0.014221 0.011130 0.007431 0.003399 -0.000658 -0.004431 -0.007628 -0.009999 -0.011354 -0.011578 -0.010640 -0.008594 -0.005574 -0.001784 0.002521 0.007055 0.011520 0.015634 0.019145 0.021855 0.023628 0.024397 0.024168 0.023013 0.021063 0.018495 0.015514 0.012341 0.009193 0.006268 0.003732 0.001707 0.000273 -0.000542 -0.000756 -0.000425 0.000360 0.001488 0.002837 0.004282 0.005709 0.007015 0.008122 0.008973 0.009536 0.009802 0.009785 0.009514 0.009031 0.008385 0.007625 0.006801 0.005955 0.005125 0.004341 0.003622 0.002980 0.002422 0.001947 0.001550 0.001223 0.000957 0.000743 0.000574 0.000440 0.000335 0.000253 0.000191 0.000143 0.000107 0.000079 0.000059 0.000044 0.000033 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000047 -0.000062 -0.000080 -0.000102 -0.000128 -0.000157 -0.000189 -0.000226 -0.000266 -0.000309 -0.000354 -0.000398 -0.000437 -0.000464 -0.000472 -0.000446 -0.000374 -0.000236 -0.000012 0.000320 0.000780 0.001389 0.002160 0.003102 0.004209 0.005466 0.006840 0.008280 0.009721 0.011081 0.012268 0.013184 0.013731 0.013821 0.013379 0.012360 0.010746 0.008561 0.005866 0.002766 -0.000597 -0.004052 -0.007402 -0.010445 -0.012982 -0.014835 -0.015861 -0.015967 -0.015116 -0.013336 -0.010722 -0.007431 -0.003669 0.000313 0.004248 0.007864 0.010911 0.013180 0.014518 0.014842 0.014146 0.012503 0.010060 0.007026 0.003657 0.000238 -0.002943 -0.005613 -0.007538 -0.008542 -0.008519 -0.007444 -0.005372 -0.002434 0.001176 0.005214 0.009409 0.013482 0.017171 0.020245 0.022527 0.023898 0.024310 0.023782 0.022397 0.020295 0.017654 0.014682 0.011594 0.008601 0.005890 0.003615 0.001886 0.000767 0.000272 0.000370 0.000990 0.002033 0.003379 0.004900 0.006468 0.007967 0.009297 0.010382 0.011169 0.011632 0.011770 0.011602 0.011166 0.010510 0.009689 0.008757 0.007769 0.006772 0.005805 0.004898 0.004073 0.003341 0.002708 0.002171 0.001723 0.001357 0.001060 0.000822 0.000633 0.000485 0.000368 0.000278 0.000209 0.000156 0.000116 0.000086 0.000064 0.000047 0.000035 0.000026 0.000019 0.000013 0.000009 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000054 -0.000071 -0.000093 -0.000119 -0.000150 -0.000187 -0.000229 -0.000279 -0.000335 -0.000399 -0.000470 -0.000546 -0.000625 -0.000702 -0.000767 -0.000812 -0.000822 -0.000778 -0.000661 -0.000449 -0.000118 0.000352 0.000980 0.001774 0.002736 0.003853 0.005095 0.006418 0.007760 0.009042 0.010175 0.011062 0.011604 0.011710 0.011303 0.010330 0.008769 0.006632 0.003976 0.000893 -0.002482 -0.005984 -0.009422 -0.012596 -0.015308 -0.017376 -0.018653 -0.019033 -0.018470 -0.016978 -0.014633 -0.011577 -0.008000 -0.004134 -0.000235 0.003437 0.006641 0.009170 0.010870 0.011651 0.011496 0.010461 0.008674 0.006321 0.003634 0.000872 -0.001702 -0.003835 -0.005316 -0.005982 -0.005741 -0.004572 -0.002531 0.000256 0.003605 0.007287 0.011051 0.014641 0.017816 0.020373 0.022155 0.023068 0.023083 0.022233 0.020614 0.018371 0.015686 0.012764 0.009816 0.007040 0.004613 0.002672 0.001313 0.000582 0.000476 0.000950 0.001921 0.003276 0.004888 0.006624 0.008352 0.009956 0.011339 0.012426 0.013172 0.013556 0.013583 0.013282 0.012696 0.011881 0.010898 0.009808 0.008668 0.007530 0.006435 0.005414 0.004490 0.003675 0.002971 0.002377 0.001883 0.001480 0.001155 0.000894 0.000688 0.000526 0.000400 0.000302 0.000226 0.000168 0.000125 0.000092 0.000068 0.000050 0.000037 0.000027 0.000020 0.000014 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000046 -0.000061 -0.000081 -0.000106 -0.000137 -0.000174 -0.000218 -0.000272 -0.000335 -0.000410 -0.000497 -0.000598 -0.000711 -0.000835 -0.000967 -0.001100 -0.001224 -0.001328 -0.001393 -0.001399 -0.001324 -0.001143 -0.000833 -0.000372 0.000252 0.001045 0.002001 0.003094 0.004287 0.005523 0.006728 0.007815 0.008691 0.009256 0.009419 0.009096 0.008231 0.006790 0.004780 0.002242 -0.000740 -0.004043 -0.007511 -0.010964 -0.014207 -0.017043 -0.019291 -0.020799 -0.021453 -0.021195 -0.020023 -0.017999 -0.015240 -0.011920 -0.008252 -0.004473 -0.000827 0.002453 0.005169 0.007165 0.008347 0.008687 0.008225 0.007067 0.005375 0.003354 0.001234 -0.000746 -0.002362 -0.003423 -0.003785 -0.003367 -0.002156 -0.000206 0.002361 0.005375 0.008625 0.011880 0.014910 0.017503 0.019480 0.020714 0.021133 0.020728 0.019549 0.017703 0.015341 0.012647 0.009820 0.007064 0.004564 0.002483 0.000941 0.000014 -0.000269 0.000072 0.000974 0.002341 0.004050 0.005966 0.007949 0.009867 0.011603 0.013063 0.014176 0.014903 0.015229 0.015168 0.014755 0.014040 0.013086 0.011961 0.010730 0.009457 0.008194 0.006986 0.005865 0.004854 0.003965 0.003200 0.002555 0.002021 0.001586 0.001236 0.000957 0.000736 0.000563 0.000427 0.000322 0.000241 0.000180 0.000133 0.000098 0.000072 0.000053 0.000039 0.000029 0.000021 0.000015 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000038 -0.000051 -0.000069 -0.000091 -0.000119 -0.000155 -0.000198 -0.000251 -0.000316 -0.000395 -0.000489 -0.000602 -0.000734 -0.000888 -0.001062 -0.001255 -0.001462 -0.001676 -0.001883 -0.002069 -0.002212 -0.002289 -0.002275 -0.002143 -0.001869 -0.001433 -0.000825 -0.000046 0.000887 0.001943 0.003072 0.004206 0.005264 0.006155 0.006780 0.007044 0.006865 0.006173 0.004931 0.003131 0.000802 -0.001985 -0.005121 -0.008465 -0.011847 -0.015081 -0.017978 -0.020357 -0.022063 -0.022978 -0.023030 -0.022202 -0.020537 -0.018134 -0.015142 -0.011752 -0.008180 -0.004654 -0.001389 0.001422 0.003628 0.005131 0.005892 0.005937 0.005349 0.004266 0.002863 0.001342 -0.000088 -0.001230 -0.001915 -0.002021 -0.001479 -0.000281 0.001517 0.003803 0.006419 0.009173 0.011861 0.014278 0.016241 0.017602 0.018260 0.018170 0.017341 0.015842 0.013790 0.011339 0.008674 0.005988 0.003472 0.001301 -0.000383 -0.001478 -0.001925 -0.001718 -0.000894 0.000469 0.002261 0.004349 0.006590 0.008840 0.010966 0.012852 0.014407 0.015565 0.016293 0.016583 0.016456 0.015953 0.015134 0.014067 0.012825 0.011479 0.010095 0.008730 0.007429 0.006227 0.005145 0.004195 0.003380 0.002695 0.002128 0.001668 0.001298 0.001004 0.000772 0.000591 0.000449 0.000338 0.000253 0.000188 0.000139 0.000103 0.000075 0.000055 0.000040 0.000030 0.000021 0.000015 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000031 -0.000042 -0.000057 -0.000076 -0.000101 -0.000133 -0.000173 -0.000223 -0.000285 -0.000362 -0.000456 -0.000571 -0.000711 -0.000878 -0.001074 -0.001302 -0.001561 -0.001848 -0.002156 -0.002476 -0.002791 -0.003082 -0.003324 -0.003489 -0.003549 -0.003473 -0.003239 -0.002828 -0.002235 -0.001467 -0.000548 0.000479 0.001556 0.002606 0.003541 0.004266 0.004685 0.004708 0.004263 0.003300 0.001798 -0.000227 -0.002720 -0.005591 -0.008713 -0.011931 -0.015072 -0.017954 -0.020404 -0.022265 -0.023414 -0.023768 -0.023296 -0.022021 -0.020021 -0.017420 -0.014384 -0.011108 -0.007796 -0.004648 -0.001845 0.000469 0.002192 0.003280 0.003740 0.003638 0.003083 0.002224 0.001233 0.000288 -0.000442 -0.000812 -0.000720 -0.000111 0.001018 0.002610 0.004563 0.006732 0.008949 0.011031 0.012806 0.014118 0.014851 0.014932 0.014338 0.013104 0.011310 0.009082 0.006581 0.003985 0.001481 -0.000751 -0.002555 -0.003807 -0.004422 -0.004366 -0.003649 -0.002326 -0.000491 0.001732 0.004202 0.006771 0.009290 0.011627 0.013668 0.015325 0.016540 0.017284 0.017557 0.017386 0.016821 0.015925 0.014773 0.013444 0.012012 0.010547 0.009107 0.007738 0.006476 0.005343 0.004350 0.003500 0.002786 0.002197 0.001720 0.001337 0.001034 0.000795 0.000607 0.000462 0.000348 0.000261 0.000194 0.000143 0.000105 0.000077 0.000056 0.000041 0.000030 0.000021 0.000015 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000046 -0.000062 -0.000083 -0.000111 -0.000146 -0.000191 -0.000248 -0.000319 -0.000408 -0.000518 -0.000655 -0.000822 -0.001024 -0.001265 -0.001549 -0.001876 -0.002247 -0.002655 -0.003092 -0.003543 -0.003988 -0.004402 -0.004754 -0.005013 -0.005145 -0.005118 -0.004910 -0.004504 -0.003901 -0.003114 -0.002177 -0.001141 -0.000074 0.000939 0.001806 0.002430 0.002718 0.002589 0.001984 0.000867 -0.000760 -0.002863 -0.005369 -0.008170 -0.011130 -0.014089 -0.016879 -0.019332 -0.021295 -0.022640 -0.023278 -0.023162 -0.022295 -0.020734 -0.018577 -0.015965 -0.013066 -0.010061 -0.007132 -0.004443 -0.002133 -0.000301 0.001000 0.001767 0.002045 0.001919 0.001510 0.000961 0.000419 0.000026 -0.000100 0.000126 0.000746 0.001754 0.003096 0.004678 0.006373 0.008030 0.009496 0.010625 0.011293 0.011413 0.010939 0.009874 0.008268 0.006219 0.003859 0.001348 -0.001138 -0.003422 -0.005340 -0.006752 -0.007554 -0.007681 -0.007120 -0.005898 -0.004089 -0.001799 0.000837 0.003669 0.006545 0.009316 0.011850 0.014036 0.015793 0.017067 0.017835 0.018106 0.017912 0.017308 0.016365 0.015160 0.013777 0.012293 0.010779 0.009295 0.007888 0.006593 0.005432 0.004417 0.003548 0.002819 0.002220 0.001735 0.001347 0.001040 0.000799 0.000611 0.000464 0.000350 0.000262 0.000195 0.000144 0.000105 0.000077 0.000056 0.000040 0.000029 0.000020 0.000014 0.000009 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000026 -0.000036 -0.000049 -0.000067 -0.000090 -0.000120 -0.000159 -0.000209 -0.000272 -0.000352 -0.000453 -0.000579 -0.000737 -0.000931 -0.001169 -0.001455 -0.001796 -0.002193 -0.002648 -0.003158 -0.003714 -0.004303 -0.004905 -0.005493 -0.006035 -0.006495 -0.006835 -0.007017 -0.007009 -0.006788 -0.006342 -0.005677 -0.004815 -0.003800 -0.002691 -0.001567 -0.000518 0.000359 0.000968 0.001220 0.001043 0.000391 -0.000755 -0.002378 -0.004427 -0.006815 -0.009425 -0.012116 -0.014734 -0.017121 -0.019127 -0.020625 -0.021517 -0.021744 -0.021292 -0.020191 -0.018519 -0.016387 -0.013937 -0.011324 -0.008709 -0.006241 -0.004048 -0.002224 -0.000827 0.000128 0.000669 0.000860 0.000795 0.000588 0.000359 0.000219 0.000266 0.000563 0.001141 0.001986 0.003048 0.004241 0.005452 0.006554 0.007418 0.007927 0.007985 0.007533 0.006552 0.005066 0.003144 0.000892 -0.001550 -0.004025 -0.006363 -0.008398 -0.009983 -0.010996 -0.011351 -0.011006 -0.009963 -0.008270 -0.006014 -0.003314 -0.000312 0.002837 0.005976 0.008960 0.011658 0.013965 0.015804 0.017128 0.017922 0.018200 0.018000 0.017381 0.016418 0.015194 0.013792 0.012292 0.010765 0.009272 0.007859 0.006560 0.005398 0.004382 0.003514 0.002788 0.002191 0.001709 0.001325 0.001021 0.000784 0.000598 0.000454 0.000343 0.000256 0.000190 0.000140 0.000102 0.000074 0.000053 0.000038 0.000027 0.000019 0.000012 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000014 -0.000019 -0.000027 -0.000038 -0.000052 -0.000071 -0.000096 -0.000128 -0.000171 -0.000225 -0.000294 -0.000383 -0.000495 -0.000637 -0.000816 -0.001037 -0.001309 -0.001640 -0.002035 -0.002501 -0.003040 -0.003650 -0.004324 -0.005050 -0.005806 -0.006566 -0.007294 -0.007952 -0.008494 -0.008878 -0.009064 -0.009017 -0.008717 -0.008159 -0.007356 -0.006339 -0.005163 -0.003899 -0.002634 -0.001464 -0.000489 0.000196 0.000508 0.000384 -0.000210 -0.001280 -0.002794 -0.004689 -0.006870 -0.009215 -0.011586 -0.013839 -0.015829 -0.017431 -0.018539 -0.019086 -0.019039 -0.018408 -0.017244 -0.015633 -0.013688 -0.011539 -0.009323 -0.007171 -0.005200 -0.003498 -0.002123 -0.001099 -0.000413 -0.000021 0.000148 0.000180 0.000169 0.000202 0.000350 0.000662 0.001154 0.001808 0.002577 0.003381 0.004125 0.004700 0.005004 0.004943 0.004451 0.003495 0.002077 0.000242 -0.001928 -0.004318 -0.006787 -0.009179 -0.011335 -0.013102 -0.014349 -0.014972 -0.014906 -0.014126 -0.012653 -0.010550 -0.007914 -0.004875 -0.001580 0.001813 0.005150 0.008286 0.011096 0.013482 0.015372 0.016727 0.017539 0.017826 0.017632 0.017019 0.016065 0.014853 0.013468 0.011989 0.010487 0.009020 0.007635 0.006364 0.005228 0.004237 0.003392 0.002686 0.002106 0.001639 0.001268 0.000975 0.000747 0.000569 0.000431 0.000324 0.000242 0.000179 0.000131 0.000095 0.000068 0.000048 0.000034 0.000024 0.000016 0.000011 0.000006 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000039 -0.000054 -0.000074 -0.000101 -0.000136 -0.000181 -0.000240 -0.000315 -0.000412 -0.000535 -0.000692 -0.000889 -0.001135 -0.001440 -0.001812 -0.002261 -0.002792 -0.003411 -0.004117 -0.004904 -0.005759 -0.006663 -0.007586 -0.008492 -0.009336 -0.010070 -0.010644 -0.011008 -0.011121 -0.010951 -0.010484 -0.009720 -0.008684 -0.007420 -0.005992 -0.004485 -0.002994 -0.001621 -0.000468 0.000372 0.000821 0.000827 0.000365 -0.000557 -0.001899 -0.003588 -0.005523 -0.007585 -0.009641 -0.011558 -0.013211 -0.014494 -0.015328 -0.015665 -0.015496 -0.014847 -0.013778 -0.012374 -0.010741 -0.008991 -0.007237 -0.005579 -0.004100 -0.002855 -0.001875 -0.001157 -0.000674 -0.000378 -0.000204 -0.000085 0.000044 0.000233 0.000512 0.000889 0.001340 0.001820 0.002258 0.002572 0.002674 0.002482 0.001929 0.000972 -0.000401 -0.002166 -0.004263 -0.006599 -0.009055 -0.011491 -0.013756 -0.015702 -0.017191 -0.018109 -0.018371 -0.017928 -0.016775 -0.014947 -0.012519 -0.009597 -0.006315 -0.002825 0.000719 0.004164 0.007372 0.010225 0.012632 0.014529 0.015886 0.016698 0.016989 0.016807 0.016217 0.015297 0.014128 0.012795 0.011374 0.009934 0.008531 0.007209 0.005998 0.004918 0.003978 0.003177 0.002509 0.001962 0.001523 0.001174 0.000901 0.000688 0.000522 0.000394 0.000296 0.000220 0.000161 0.000117 0.000084 0.000060 0.000042 0.000029 0.000020 0.000013 0.000008 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000040 -0.000056 -0.000077 -0.000105 -0.000141 -0.000189 -0.000252 -0.000333 -0.000437 -0.000571 -0.000740 -0.000955 -0.001224 -0.001558 -0.001968 -0.002465 -0.003056 -0.003748 -0.004542 -0.005432 -0.006407 -0.007446 -0.008519 -0.009587 -0.010601 -0.011510 -0.012254 -0.012778 -0.013032 -0.012974 -0.012578 -0.011837 -0.010764 -0.009397 -0.007793 -0.006031 -0.004206 -0.002421 -0.000785 0.000598 0.001640 0.002269 0.002441 0.002142 0.001389 0.000234 -0.001247 -0.002950 -0.004760 -0.006552 -0.008208 -0.009619 -0.010698 -0.011387 -0.011656 -0.011510 -0.010984 -0.010138 -0.009050 -0.007811 -0.006512 -0.005239 -0.004064 -0.003041 -0.002200 -0.001549 -0.001074 -0.000744 -0.000516 -0.000344 -0.000184 -0.000005 0.000211 0.000458 0.000711 0.000925 0.001039 0.000983 0.000687 0.000087 -0.000862 -0.002182 -0.003865 -0.005871 -0.008131 -0.010544 -0.012990 -0.015331 -0.017427 -0.019142 -0.020353 -0.020964 -0.020907 -0.020152 -0.018707 -0.016620 -0.013973 -0.010879 -0.007474 -0.003905 -0.000326 0.003121 0.006305 0.009116 0.011473 0.013323 0.014639 0.015426 0.015710 0.015543 0.014987 0.014120 0.013023 0.011774 0.010447 0.009105 0.007802 0.006578 0.005459 0.004465 0.003600 0.002867 0.002257 0.001759 0.001360 0.001045 0.000798 0.000607 0.000459 0.000345 0.000257 0.000189 0.000138 0.000099 0.000070 0.000049 0.000033 0.000023 0.000015 0.000009 0.000006 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000029 -0.000041 -0.000057 -0.000078 -0.000107 -0.000145 -0.000196 -0.000262 -0.000348 -0.000459 -0.000601 -0.000782 -0.001011 -0.001300 -0.001660 -0.002103 -0.002641 -0.003284 -0.004040 -0.004910 -0.005891 -0.006971 -0.008128 -0.009332 -0.010540 -0.011703 -0.012762 -0.013654 -0.014315 -0.014687 -0.014719 -0.014377 -0.013643 -0.012523 -0.011045 -0.009261 -0.007246 -0.005092 -0.002904 -0.000795 0.001122 0.002746 0.003991 0.004793 0.005118 0.004963 0.004355 0.003351 0.002036 0.000508 -0.001118 -0.002731 -0.004223 -0.005501 -0.006498 -0.007167 -0.007494 -0.007491 -0.007193 -0.006655 -0.005944 -0.005133 -0.004290 -0.003477 -0.002742 -0.002115 -0.001610 -0.001222 -0.000936 -0.000725 -0.000561 -0.000419 -0.000282 -0.000148 -0.000028 0.000049 0.000039 -0.000112 -0.000461 -0.001065 -0.001969 -0.003201 -0.004766 -0.006641 -0.008775 -0.011091 -0.013487 -0.015843 -0.018031 -0.019920 -0.021389 -0.022333 -0.022670 -0.022351 -0.021361 -0.019719 -0.017483 -0.014740 -0.011605 -0.008209 -0.004696 -0.001208 0.002121 0.005171 0.007845 0.010073 0.011810 0.013038 0.013766 0.014026 0.013867 0.013354 0.012558 0.011556 0.010420 0.009219 0.008011 0.006842 0.005748 0.004753 0.003871 0.003109 0.002464 0.001931 0.001498 0.001152 0.000880 0.000669 0.000505 0.000380 0.000283 0.000209 0.000152 0.000109 0.000077 0.000053 0.000036 0.000024 0.000015 0.000010 0.000006 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000041 -0.000057 -0.000079 -0.000108 -0.000148 -0.000200 -0.000269 -0.000359 -0.000475 -0.000624 -0.000814 -0.001056 -0.001361 -0.001741 -0.002210 -0.002782 -0.003468 -0.004275 -0.005208 -0.006263 -0.007428 -0.008681 -0.009992 -0.011316 -0.012600 -0.013782 -0.014793 -0.015563 -0.016028 -0.016129 -0.015823 -0.015085 -0.013912 -0.012326 -0.010373 -0.008121 -0.005662 -0.003102 -0.000557 0.001855 0.004021 0.005842 0.007238 0.008157 0.008575 0.008501 0.007971 0.007050 0.005824 0.004392 0.002861 0.001334 -0.000094 -0.001345 -0.002362 -0.003114 -0.003591 -0.003809 -0.003799 -0.003607 -0.003286 -0.002891 -0.002469 -0.002062 -0.001697 -0.001391 -0.001148 -0.000961 -0.000817 -0.000704 -0.000611 -0.000535 -0.000482 -0.000471 -0.000535 -0.000714 -0.001055 -0.001609 -0.002416 -0.003510 -0.004903 -0.006588 -0.008532 -0.010677 -0.012941 -0.015225 -0.017415 -0.019394 -0.021044 -0.022260 -0.022952 -0.023058 -0.022542 -0.021403 -0.019670 -0.017405 -0.014698 -0.011659 -0.008414 -0.005096 -0.001834 0.001250 0.004051 0.006488 0.008500 0.010054 0.011140 0.011773 0.011985 0.011826 0.011357 0.010644 0.009756 0.008760 0.007714 0.006669 0.005665 0.004732 0.003888 0.003146 0.002509 0.001974 0.001535 0.001181 0.000901 0.000683 0.000515 0.000385 0.000287 0.000211 0.000153 0.000110 0.000077 0.000052 0.000035 0.000022 0.000013 0.000008 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000041 -0.000057 -0.000079 -0.000109 -0.000149 -0.000203 -0.000274 -0.000367 -0.000486 -0.000640 -0.000837 -0.001088 -0.001403 -0.001799 -0.002287 -0.002883 -0.003599 -0.004445 -0.005423 -0.006531 -0.007759 -0.009083 -0.010472 -0.011881 -0.013254 -0.014526 -0.015624 -0.016475 -0.017006 -0.017154 -0.016870 -0.016120 -0.014897 -0.013215 -0.011115 -0.008662 -0.005943 -0.003065 -0.000145 0.002694 0.005331 0.007656 0.009577 0.011027 0.011965 0.012381 0.012295 0.011755 0.010830 0.009609 0.008189 0.006669 0.005145 0.003698 0.002396 0.001285 0.000389 -0.000288 -0.000757 -0.001047 -0.001192 -0.001230 -0.001199 -0.001130 -0.001049 -0.000970 -0.000902 -0.000846 -0.000800 -0.000761 -0.000730 -0.000715 -0.000729 -0.000798 -0.000954 -0.001236 -0.001688 -0.002348 -0.003251 -0.004417 -0.005848 -0.007528 -0.009418 -0.011456 -0.013564 -0.015647 -0.017601 -0.019321 -0.020706 -0.021666 -0.022131 -0.022052 -0.021409 -0.020210 -0.018493 -0.016321 -0.013781 -0.010977 -0.008024 -0.005040 -0.002140 0.000574 0.003013 0.005110 0.006820 0.008121 0.009010 0.009507 0.009645 0.009473 0.009046 0.008424 0.007666 0.006829 0.005963 0.005107 0.004295 0.003549 0.002883 0.002303 0.001812 0.001405 0.001076 0.000815 0.000612 0.000457 0.000338 0.000249 0.000182 0.000131 0.000092 0.000063 0.000042 0.000026 0.000015 0.000008 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000029 -0.000041 -0.000056 -0.000078 -0.000108 -0.000149 -0.000204 -0.000276 -0.000370 -0.000492 -0.000649 -0.000849 -0.001104 -0.001426 -0.001830 -0.002329 -0.002939 -0.003673 -0.004539 -0.005544 -0.006683 -0.007947 -0.009313 -0.010749 -0.012209 -0.013636 -0.014962 -0.016114 -0.017013 -0.017583 -0.017758 -0.017483 -0.016720 -0.015456 -0.013701 -0.011490 -0.008884 -0.005969 -0.002848 0.000360 0.003531 0.006539 0.009268 0.011616 0.013503 0.014878 0.015714 0.016017 0.015820 0.015179 0.014170 0.012881 0.011406 0.009837 0.008260 0.006748 0.005355 0.004120 0.003062 0.002184 0.001476 0.000919 0.000488 0.000158 -0.000095 -0.000289 -0.000438 -0.000552 -0.000637 -0.000696 -0.000736 -0.000765 -0.000797 -0.000853 -0.000961 -0.001155 -0.001472 -0.001949 -0.002621 -0.003512 -0.004635 -0.005986 -0.007543 -0.009264 -0.011089 -0.012945 -0.014746 -0.016402 -0.017822 -0.018921 -0.019630 -0.019892 -0.019677 -0.018975 -0.017804 -0.016205 -0.014241 -0.011993 -0.009554 -0.007025 -0.004505 -0.002091 0.000135 0.002105 0.003768 0.005094 0.006074 0.006713 0.007034 0.007073 0.006872 0.006482 0.005954 0.005336 0.004674 0.004006 0.003361 0.002763 0.002226 0.001758 0.001361 0.001033 0.000770 0.000565 0.000408 0.000291 0.000206 0.000144 0.000099 0.000067 0.000043 0.000026 0.000014 0.000005 -0.000001 -0.000005 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000056 -0.000077 -0.000107 -0.000148 -0.000203 -0.000275 -0.000370 -0.000492 -0.000649 -0.000849 -0.001105 -0.001428 -0.001832 -0.002333 -0.002945 -0.003682 -0.004553 -0.005562 -0.006709 -0.007981 -0.009358 -0.010806 -0.012280 -0.013722 -0.015066 -0.016234 -0.017149 -0.017733 -0.017915 -0.017640 -0.016867 -0.015579 -0.013782 -0.011507 -0.008813 -0.005781 -0.002512 0.000878 0.004263 0.007518 0.010524 0.013173 0.015380 0.017082 0.018244 0.018860 0.018949 0.018558 0.017749 0.016602 0.015204 0.013643 0.012004 0.010361 0.008776 0.007296 0.005951 0.004757 0.003717 0.002824 0.002066 0.001429 0.000899 0.000461 0.000107 -0.000174 -0.000388 -0.000543 -0.000650 -0.000722 -0.000778 -0.000844 -0.000947 -0.001123 -0.001406 -0.001829 -0.002422 -0.003204 -0.004181 -0.005347 -0.006675 -0.008127 -0.009647 -0.011170 -0.012622 -0.013928 -0.015014 -0.015815 -0.016278 -0.016365 -0.016058 -0.015361 -0.014296 -0.012907 -0.011253 -0.009406 -0.007445 -0.005454 -0.003512 -0.001692 -0.000055 0.001353 0.002500 0.003372 0.003972 0.004313 0.004423 0.004336 0.004092 0.003732 0.003298 0.002826 0.002349 0.001892 0.001474 0.001106 0.000795 0.000541 0.000341 0.000191 0.000084 0.000012 -0.000032 -0.000055 -0.000064 -0.000065 -0.000061 -0.000055 -0.000048 -0.000042 -0.000037 -0.000032 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000020 -0.000028 -0.000039 -0.000055 -0.000076 -0.000106 -0.000146 -0.000200 -0.000272 -0.000365 -0.000485 -0.000639 -0.000837 -0.001088 -0.001406 -0.001804 -0.002297 -0.002899 -0.003624 -0.004480 -0.005474 -0.006601 -0.007852 -0.009207 -0.010631 -0.012081 -0.013500 -0.014822 -0.015970 -0.016869 -0.017440 -0.017614 -0.017333 -0.016557 -0.015267 -0.013467 -0.011186 -0.008479 -0.005422 -0.002113 0.001335 0.004801 0.008161 0.011298 0.014104 0.016491 0.018393 0.019768 0.020601 0.020906 0.020715 0.020084 0.019082 0.017788 0.016285 0.014651 0.012963 0.011282 0.009662 0.008138 0.006734 0.005464 0.004330 0.003331 0.002463 0.001718 0.001090 0.000572 0.000159 -0.000156 -0.000383 -0.000534 -0.000625 -0.000676 -0.000715 -0.000771 -0.000877 -0.001065 -0.001366 -0.001804 -0.002394 -0.003140 -0.004033 -0.005048 -0.006150 -0.007291 -0.008417 -0.009469 -0.010387 -0.011118 -0.011614 -0.011840 -0.011777 -0.011419 -0.010778 -0.009884 -0.008779 -0.007516 -0.006155 -0.004762 -0.003399 -0.002121 -0.000980 -0.000010 0.000763 0.001330 0.001693 0.001866 0.001873 0.001742 0.001508 0.001206 0.000869 0.000526 0.000202 -0.000085 -0.000323 -0.000505 -0.000632 -0.000708 -0.000737 -0.000730 -0.000693 -0.000637 -0.000568 -0.000493 -0.000418 -0.000347 -0.000283 -0.000227 -0.000181 -0.000143 -0.000113 -0.000089 -0.000070 -0.000055 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000038 -0.000053 -0.000075 -0.000104 -0.000143 -0.000196 -0.000265 -0.000355 -0.000472 -0.000621 -0.000812 -0.001054 -0.001361 -0.001745 -0.002220 -0.002800 -0.003497 -0.004321 -0.005276 -0.006358 -0.007559 -0.008858 -0.010223 -0.011610 -0.012967 -0.014228 -0.015321 -0.016172 -0.016705 -0.016855 -0.016566 -0.015798 -0.014533 -0.012775 -0.010550 -0.007911 -0.004930 -0.001699 0.001675 0.005076 0.008389 0.011499 0.014306 0.016723 0.018684 0.020147 0.021094 0.021530 0.021482 0.020998 0.020137 0.018969 0.017568 0.016009 0.014361 0.012686 0.011034 0.009445 0.007947 0.006560 0.005293 0.004152 0.003141 0.002259 0.001506 0.000882 0.000383 0.000004 -0.000261 -0.000426 -0.000506 -0.000523 -0.000502 -0.000473 -0.000467 -0.000512 -0.000638 -0.000863 -0.001201 -0.001653 -0.002210 -0.002852 -0.003548 -0.004261 -0.004948 -0.005567 -0.006075 -0.006438 -0.006629 -0.006629 -0.006436 -0.006057 -0.005512 -0.004834 -0.004064 -0.003248 -0.002433 -0.001666 -0.000988 -0.000433 -0.000023 0.000229 0.000322 0.000268 0.000085 -0.000198 -0.000553 -0.000944 -0.001339 -0.001711 -0.002033 -0.002289 -0.002468 -0.002564 -0.002581 -0.002525 -0.002407 -0.002241 -0.002042 -0.001823 -0.001596 -0.001372 -0.001159 -0.000962 -0.000787 -0.000634 -0.000504 -0.000397 -0.000309 -0.000239 -0.000183 -0.000140 -0.000107 -0.000081 -0.000061 -0.000045 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000019 -0.000026 -0.000037 -0.000052 -0.000072 -0.000101 -0.000139 -0.000190 -0.000256 -0.000341 -0.000452 -0.000593 -0.000774 -0.001003 -0.001293 -0.001655 -0.002102 -0.002648 -0.003304 -0.004076 -0.004970 -0.005983 -0.007105 -0.008316 -0.009586 -0.010875 -0.012131 -0.013294 -0.014297 -0.015069 -0.015543 -0.015656 -0.015357 -0.014610 -0.013399 -0.011729 -0.009626 -0.007139 -0.004336 -0.001303 0.001861 0.005051 0.008161 0.011085 0.013733 0.016026 0.017902 0.019324 0.020273 0.020753 0.020786 0.020413 0.019683 0.018659 0.017405 0.015985 0.014461 0.012889 0.011315 0.009777 0.008304 0.006915 0.005627 0.004449 0.003390 0.002456 0.001653 0.000985 0.000452 0.000055 -0.000213 -0.000360 -0.000402 -0.000358 -0.000253 -0.000112 0.000035 0.000162 0.000246 0.000268 0.000218 0.000095 -0.000093 -0.000330 -0.000592 -0.000852 -0.001083 -0.001255 -0.001348 -0.001343 -0.001233 -0.001019 -0.000711 -0.000329 0.000097 0.000534 0.000944 0.001288 0.001533 0.001649 0.001617 0.001429 0.001086 0.000602 -0.000001 -0.000691 -0.001432 -0.002184 -0.002909 -0.003570 -0.004136 -0.004583 -0.004898 -0.005072 -0.005110 -0.005021 -0.004820 -0.004528 -0.004168 -0.003764 -0.003337 -0.002907 -0.002491 -0.002101 -0.001744 -0.001428 -0.001152 -0.000918 -0.000723 -0.000564 -0.000435 -0.000333 -0.000253 -0.000191 -0.000143 -0.000106 -0.000078 -0.000057 -0.000041 -0.000030 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000035 -0.000050 -0.000069 -0.000097 -0.000133 -0.000181 -0.000243 -0.000323 -0.000425 -0.000557 -0.000724 -0.000936 -0.001203 -0.001536 -0.001947 -0.002447 -0.003046 -0.003751 -0.004564 -0.005483 -0.006499 -0.007592 -0.008734 -0.009890 -0.011010 -0.012041 -0.012921 -0.013588 -0.013981 -0.014045 -0.013736 -0.013024 -0.011897 -0.010360 -0.008443 -0.006189 -0.003664 -0.000944 0.001882 0.004719 0.007476 0.010061 0.012397 0.014416 0.016069 0.017325 0.018169 0.018607 0.018659 0.018359 0.017750 0.016884 0.015814 0.014594 0.013273 0.011897 0.010506 0.009130 0.007794 0.006517 0.005316 0.004204 0.003191 0.002290 0.001510 0.000860 0.000347 -0.000026 -0.000261 -0.000363 -0.000345 -0.000223 -0.000018 0.000247 0.000546 0.000857 0.001159 0.001437 0.001682 0.001895 0.002080 0.002250 0.002421 0.002608 0.002829 0.003093 0.003406 0.003767 0.004167 0.004586 0.004999 0.005376 0.005681 0.005877 0.005929 0.005807 0.005490 0.004967 0.004241 0.003324 0.002245 0.001040 -0.000245 -0.001558 -0.002847 -0.004059 -0.005149 -0.006076 -0.006812 -0.007339 -0.007649 -0.007749 -0.007654 -0.007387 -0.006978 -0.006460 -0.005867 -0.005233 -0.004586 -0.003954 -0.003355 -0.002803 -0.002309 -0.001876 -0.001504 -0.001192 -0.000935 -0.000725 -0.000557 -0.000425 -0.000321 -0.000240 -0.000178 -0.000131 -0.000096 -0.000069 -0.000049 -0.000035 -0.000024 -0.000016 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000033 -0.000047 -0.000066 -0.000091 -0.000125 -0.000169 -0.000226 -0.000299 -0.000393 -0.000512 -0.000663 -0.000854 -0.001093 -0.001391 -0.001757 -0.002201 -0.002731 -0.003353 -0.004067 -0.004871 -0.005756 -0.006704 -0.007690 -0.008680 -0.009633 -0.010501 -0.011230 -0.011767 -0.012060 -0.012065 -0.011746 -0.011081 -0.010063 -0.008702 -0.007028 -0.005082 -0.002923 -0.000621 0.001748 0.004106 0.006374 0.008482 0.010367 0.011979 0.013283 0.014259 0.014902 0.015220 0.015233 0.014973 0.014474 0.013779 0.012927 0.011959 0.010911 0.009816 0.008700 0.007585 0.006489 0.005427 0.004412 0.003458 0.002578 0.001785 0.001096 0.000522 0.000074 -0.000238 -0.000412 -0.000450 -0.000359 -0.000152 0.000154 0.000540 0.000985 0.001468 0.001974 0.002491 0.003011 0.003535 0.004068 0.004616 0.005188 0.005793 0.006432 0.007103 0.007796 0.008492 0.009163 0.009777 0.010294 0.010672 0.010870 0.010847 0.010571 0.010021 0.009187 0.008073 0.006702 0.005109 0.003344 0.001468 -0.000453 -0.002349 -0.004150 -0.005794 -0.007227 -0.008406 -0.009304 -0.009906 -0.010215 -0.010247 -0.010030 -0.009598 -0.008995 -0.008266 -0.007456 -0.006606 -0.005755 -0.004932 -0.004162 -0.003460 -0.002836 -0.002294 -0.001833 -0.001448 -0.001132 -0.000876 -0.000671 -0.000510 -0.000384 -0.000286 -0.000211 -0.000155 -0.000112 -0.000080 -0.000057 -0.000040 -0.000027 -0.000018 -0.000011 -0.000007 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000022 -0.000031 -0.000043 -0.000061 -0.000084 -0.000115 -0.000155 -0.000206 -0.000272 -0.000355 -0.000460 -0.000592 -0.000759 -0.000967 -0.001224 -0.001538 -0.001918 -0.002368 -0.002892 -0.003492 -0.004163 -0.004897 -0.005677 -0.006481 -0.007281 -0.008039 -0.008716 -0.009269 -0.009654 -0.009832 -0.009768 -0.009438 -0.008830 -0.007943 -0.006793 -0.005410 -0.003834 -0.002118 -0.000320 0.001495 0.003266 0.004934 0.006448 0.007767 0.008860 0.009711 0.010314 0.010675 0.010808 0.010737 0.010488 0.010092 0.009578 0.008974 0.008303 0.007587 0.006841 0.006079 0.005309 0.004539 0.003776 0.003030 0.002310 0.001632 0.001012 0.000465 0.000011 -0.000334 -0.000560 -0.000655 -0.000619 -0.000454 -0.000167 0.000228 0.000716 0.001280 0.001905 0.002579 0.003292 0.004040 0.004824 0.005648 0.006517 0.007433 0.008397 0.009401 0.010430 0.011460 0.012457 0.013379 0.014178 0.014802 0.015199 0.015320 0.015123 0.014577 0.013666 0.012389 0.010766 0.008835 0.006652 0.004286 0.001818 -0.000666 -0.003078 -0.005335 -0.007363 -0.009103 -0.010507 -0.011549 -0.012221 -0.012530 -0.012501 -0.012173 -0.011594 -0.010816 -0.009897 -0.008890 -0.007846 -0.006810 -0.005815 -0.004890 -0.004052 -0.003312 -0.002672 -0.002129 -0.001678 -0.001309 -0.001012 -0.000774 -0.000587 -0.000441 -0.000328 -0.000242 -0.000176 -0.000127 -0.000091 -0.000064 -0.000045 -0.000030 -0.000020 -0.000013 -0.000007 -0.000004 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000039 -0.000055 -0.000076 -0.000103 -0.000139 -0.000184 -0.000240 -0.000312 -0.000402 -0.000514 -0.000654 -0.000827 -0.001039 -0.001296 -0.001603 -0.001965 -0.002383 -0.002856 -0.003380 -0.003946 -0.004540 -0.005143 -0.005729 -0.006271 -0.006736 -0.007093 -0.007309 -0.007357 -0.007216 -0.006874 -0.006328 -0.005588 -0.004675 -0.003618 -0.002458 -0.001241 -0.000015 0.001173 0.002277 0.003260 0.004095 0.004762 0.005255 0.005576 0.005737 0.005758 0.005661 0.005473 0.005219 0.004922 0.004599 0.004266 0.003928 0.003589 0.003247 0.002897 0.002534 0.002153 0.001752 0.001333 0.000904 0.000478 0.000072 -0.000295 -0.000601 -0.000825 -0.000949 -0.000961 -0.000853 -0.000623 -0.000275 0.000183 0.000740 0.001383 0.002101 0.002885 0.003731 0.004637 0.005606 0.006642 0.007748 0.008926 0.010169 0.011463 0.012784 0.014095 0.015350 0.016495 0.017469 0.018209 0.018652 0.018742 0.018434 0.017696 0.016515 0.014898 0.012876 0.010500 0.007841 0.004986 0.002034 -0.000914 -0.003754 -0.006391 -0.008741 -0.010737 -0.012331 -0.013495 -0.014224 -0.014531 -0.014450 -0.014027 -0.013320 -0.012391 -0.011307 -0.010131 -0.008919 -0.007721 -0.006579 -0.005520 -0.004565 -0.003723 -0.002998 -0.002385 -0.001877 -0.001462 -0.001129 -0.000863 -0.000654 -0.000492 -0.000366 -0.000269 -0.000196 -0.000141 -0.000101 -0.000071 -0.000049 -0.000034 -0.000022 -0.000014 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000035 -0.000049 -0.000067 -0.000090 -0.000121 -0.000159 -0.000206 -0.000266 -0.000339 -0.000430 -0.000541 -0.000677 -0.000841 -0.001037 -0.001268 -0.001535 -0.001839 -0.002177 -0.002544 -0.002931 -0.003326 -0.003712 -0.004071 -0.004381 -0.004618 -0.004763 -0.004796 -0.004704 -0.004479 -0.004121 -0.003640 -0.003055 -0.002392 -0.001684 -0.000969 -0.000285 0.000330 0.000845 0.001233 0.001481 0.001584 0.001549 0.001392 0.001139 0.000820 0.000469 0.000119 -0.000201 -0.000467 -0.000663 -0.000782 -0.000826 -0.000805 -0.000737 -0.000641 -0.000542 -0.000460 -0.000415 -0.000420 -0.000478 -0.000587 -0.000737 -0.000909 -0.001081 -0.001229 -0.001326 -0.001352 -0.001288 -0.001121 -0.000847 -0.000465 0.000021 0.000602 0.001271 0.002020 0.002845 0.003743 0.004719 0.005778 0.006926 0.008169 0.009507 0.010931 0.012424 0.013954 0.015479 0.016941 0.018277 0.019415 0.020280 0.020803 0.020918 0.020575 0.019740 0.018401 0.016568 0.014279 0.011595 0.008598 0.005388 0.002078 -0.001215 -0.004378 -0.007304 -0.009900 -0.012094 -0.013834 -0.015093 -0.015865 -0.016169 -0.016044 -0.015543 -0.014731 -0.013679 -0.012460 -0.011144 -0.009795 -0.008467 -0.007202 -0.006034 -0.004983 -0.004059 -0.003264 -0.002594 -0.002039 -0.001587 -0.001224 -0.000936 -0.000710 -0.000533 -0.000397 -0.000292 -0.000213 -0.000154 -0.000110 -0.000078 -0.000054 -0.000037 -0.000025 -0.000016 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000042 -0.000057 -0.000077 -0.000101 -0.000132 -0.000171 -0.000217 -0.000274 -0.000342 -0.000424 -0.000521 -0.000635 -0.000768 -0.000919 -0.001089 -0.001275 -0.001474 -0.001678 -0.001880 -0.002069 -0.002231 -0.002354 -0.002422 -0.002422 -0.002346 -0.002187 -0.001946 -0.001630 -0.001252 -0.000834 -0.000404 0.000006 0.000359 0.000621 0.000760 0.000751 0.000578 0.000236 -0.000268 -0.000911 -0.001663 -0.002481 -0.003318 -0.004124 -0.004850 -0.005454 -0.005903 -0.006174 -0.006259 -0.006163 -0.005904 -0.005511 -0.005020 -0.004473 -0.003912 -0.003375 -0.002895 -0.002496 -0.002190 -0.001979 -0.001854 -0.001796 -0.001781 -0.001780 -0.001764 -0.001706 -0.001584 -0.001383 -0.001093 -0.000711 -0.000239 0.000317 0.000952 0.001663 0.002448 0.003311 0.004259 0.005302 0.006451 0.007716 0.009099 0.010594 0.012182 0.013830 0.015491 0.017102 0.018591 0.019879 0.020881 0.021519 0.021720 0.021427 0.020601 0.019226 0.017314 0.014904 0.012063 0.008880 0.005465 0.001939 -0.001571 -0.004941 -0.008055 -0.010815 -0.013142 -0.014980 -0.016302 -0.017102 -0.017401 -0.017242 -0.016681 -0.015791 -0.014646 -0.013327 -0.011907 -0.010454 -0.009027 -0.007672 -0.006421 -0.005297 -0.004311 -0.003464 -0.002751 -0.002161 -0.001681 -0.001296 -0.000991 -0.000751 -0.000565 -0.000421 -0.000310 -0.000227 -0.000164 -0.000117 -0.000083 -0.000058 -0.000040 -0.000027 -0.000018 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000047 -0.000062 -0.000082 -0.000106 -0.000134 -0.000168 -0.000208 -0.000253 -0.000305 -0.000363 -0.000428 -0.000496 -0.000568 -0.000640 -0.000708 -0.000767 -0.000808 -0.000824 -0.000805 -0.000742 -0.000625 -0.000449 -0.000210 0.000091 0.000445 0.000840 0.001253 0.001657 0.002019 0.002302 0.002466 0.002474 0.002293 0.001900 0.001281 0.000436 -0.000620 -0.001854 -0.003222 -0.004667 -0.006121 -0.007517 -0.008784 -0.009860 -0.010694 -0.011250 -0.011507 -0.011466 -0.011143 -0.010574 -0.009805 -0.008894 -0.007903 -0.006891 -0.005915 -0.005021 -0.004241 -0.003597 -0.003094 -0.002722 -0.002464 -0.002291 -0.002169 -0.002067 -0.001953 -0.001801 -0.001593 -0.001319 -0.000974 -0.000560 -0.000079 0.000464 0.001067 0.001734 0.002470 0.003289 0.004207 0.005242 0.006408 0.007716 0.009165 0.010738 0.012405 0.014118 0.015814 0.017414 0.018834 0.019982 0.020771 0.021120 0.020962 0.020251 0.018968 0.017118 0.014739 0.011898 0.008688 0.005221 0.001625 -0.001966 -0.005421 -0.008620 -0.011457 -0.013849 -0.015737 -0.017090 -0.017904 -0.018198 -0.018015 -0.017417 -0.016476 -0.015272 -0.013888 -0.012401 -0.010882 -0.009391 -0.007977 -0.006673 -0.005502 -0.004475 -0.003594 -0.002852 -0.002240 -0.001742 -0.001343 -0.001027 -0.000779 -0.000586 -0.000437 -0.000323 -0.000237 -0.000172 -0.000123 -0.000088 -0.000062 -0.000043 -0.000030 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000079 -0.000098 -0.000119 -0.000142 -0.000165 -0.000188 -0.000208 -0.000223 -0.000229 -0.000224 -0.000200 -0.000153 -0.000074 0.000044 0.000210 0.000432 0.000716 0.001066 0.001482 0.001958 0.002480 0.003030 0.003578 0.004091 0.004529 0.004845 0.004994 0.004931 0.004618 0.004024 0.003132 0.001943 0.000471 -0.001248 -0.003160 -0.005196 -0.007274 -0.009307 -0.011202 -0.012875 -0.014250 -0.015269 -0.015892 -0.016105 -0.015915 -0.015355 -0.014473 -0.013338 -0.012026 -0.010618 -0.009192 -0.007819 -0.006558 -0.005450 -0.004522 -0.003780 -0.003216 -0.002808 -0.002523 -0.002325 -0.002176 -0.002041 -0.001893 -0.001711 -0.001484 -0.001210 -0.000890 -0.000529 -0.000131 0.000303 0.000778 0.001304 0.001900 0.002589 0.003396 0.004348 0.005462 0.006746 0.008193 0.009779 0.011458 0.013170 0.014836 0.016365 0.017663 0.018632 0.019184 0.019242 0.018751 0.017680 0.016029 0.013830 0.011144 0.008061 0.004695 0.001175 -0.002364 -0.005787 -0.008968 -0.011798 -0.014190 -0.016081 -0.017437 -0.018251 -0.018540 -0.018348 -0.017735 -0.016774 -0.015547 -0.014136 -0.012620 -0.011073 -0.009555 -0.008114 -0.006786 -0.005594 -0.004549 -0.003652 -0.002898 -0.002276 -0.001770 -0.001365 -0.001044 -0.000793 -0.000597 -0.000446 -0.000331 -0.000243 -0.000177 -0.000127 -0.000091 -0.000064 -0.000045 -0.000032 -0.000022 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000053 -0.000063 -0.000072 -0.000078 -0.000080 -0.000074 -0.000057 -0.000026 0.000026 0.000106 0.000219 0.000376 0.000584 0.000854 0.001193 0.001607 0.002102 0.002675 0.003320 0.004021 0.004757 0.005495 0.006195 0.006810 0.007287 0.007570 0.007605 0.007343 0.006744 0.005781 0.004445 0.002747 0.000719 -0.001585 -0.004092 -0.006709 -0.009332 -0.011853 -0.014162 -0.016159 -0.017759 -0.018897 -0.019536 -0.019664 -0.019302 -0.018493 -0.017305 -0.015823 -0.014144 -0.012365 -0.010582 -0.008879 -0.007324 -0.005965 -0.004831 -0.003929 -0.003246 -0.002757 -0.002425 -0.002205 -0.002057 -0.001942 -0.001831 -0.001703 -0.001551 -0.001372 -0.001174 -0.000965 -0.000750 -0.000532 -0.000307 -0.000060 0.000232 0.000600 0.001081 0.001710 0.002519 0.003529 0.004743 0.006149 0.007709 0.009367 0.011047 0.012659 0.014102 0.015274 0.016075 0.016418 0.016237 0.015489 0.014163 0.012278 0.009889 0.007078 0.003955 0.000645 -0.002718 -0.005997 -0.009066 -0.011812 -0.014145 -0.015997 -0.017331 -0.018134 -0.018424 -0.018238 -0.017635 -0.016685 -0.015470 -0.014071 -0.012567 -0.011029 -0.009519 -0.008085 -0.006763 -0.005575 -0.004534 -0.003640 -0.002889 -0.002269 -0.001765 -0.001362 -0.001043 -0.000792 -0.000598 -0.000448 -0.000333 -0.000245 -0.000179 -0.000129 -0.000093 -0.000066 -0.000047 -0.000033 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000026 -0.000029 -0.000030 -0.000026 -0.000017 0.000001 0.000033 0.000084 0.000159 0.000265 0.000412 0.000609 0.000866 0.001194 0.001602 0.002100 0.002693 0.003381 0.004160 0.005017 0.005928 0.006863 0.007778 0.008622 0.009337 0.009858 0.010121 0.010066 0.009638 0.008799 0.007524 0.005813 0.003687 0.001193 -0.001598 -0.004591 -0.007677 -0.010732 -0.013628 -0.016241 -0.018461 -0.020193 -0.021373 -0.021964 -0.021963 -0.021401 -0.020336 -0.018853 -0.017056 -0.015057 -0.012972 -0.010909 -0.008962 -0.007206 -0.005694 -0.004452 -0.003485 -0.002774 -0.002287 -0.001979 -0.001800 -0.001703 -0.001648 -0.001603 -0.001552 -0.001489 -0.001420 -0.001355 -0.001310 -0.001298 -0.001325 -0.001386 -0.001466 -0.001538 -0.001561 -0.001489 -0.001271 -0.000863 -0.000226 0.000659 0.001792 0.003150 0.004685 0.006327 0.007987 0.009563 0.010946 0.012028 0.012711 0.012914 0.012580 0.011683 0.010230 0.008261 0.005849 0.003092 0.000109 -0.002969 -0.006008 -0.008882 -0.011478 -0.013700 -0.015479 -0.016771 -0.017560 -0.017857 -0.017695 -0.017127 -0.016222 -0.015055 -0.013706 -0.012251 -0.010759 -0.009293 -0.007897 -0.006609 -0.005451 -0.004435 -0.003562 -0.002828 -0.002222 -0.001729 -0.001335 -0.001023 -0.000779 -0.000589 -0.000442 -0.000329 -0.000243 -0.000178 -0.000129 -0.000093 -0.000067 -0.000048 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000010 -0.000006 0.000001 0.000015 0.000039 0.000076 0.000132 0.000212 0.000326 0.000481 0.000688 0.000959 0.001305 0.001739 0.002272 0.002911 0.003662 0.004523 0.005486 0.006531 0.007631 0.008744 0.009820 0.010797 0.011605 0.012174 0.012431 0.012310 0.011754 0.010725 0.009204 0.007196 0.004735 0.001881 -0.001281 -0.004638 -0.008064 -0.011418 -0.014560 -0.017354 -0.019681 -0.021443 -0.022578 -0.023053 -0.022875 -0.022087 -0.020763 -0.019005 -0.016933 -0.014675 -0.012360 -0.010107 -0.008018 -0.006171 -0.004617 -0.003380 -0.002455 -0.001816 -0.001420 -0.001212 -0.001137 -0.001141 -0.001180 -0.001225 -0.001260 -0.001289 -0.001322 -0.001383 -0.001496 -0.001682 -0.001955 -0.002313 -0.002742 -0.003210 -0.003670 -0.004064 -0.004325 -0.004392 -0.004209 -0.003736 -0.002956 -0.001876 -0.000531 0.001018 0.002687 0.004373 0.005963 0.007341 0.008397 0.009035 0.009183 0.008797 0.007867 0.006416 0.004502 0.002211 -0.000348 -0.003053 -0.005774 -0.008388 -0.010779 -0.012852 -0.014533 -0.015771 -0.016546 -0.016860 -0.016741 -0.016237 -0.015407 -0.014323 -0.013060 -0.011691 -0.010281 -0.008890 -0.007563 -0.006335 -0.005230 -0.004257 -0.003422 -0.002719 -0.002138 -0.001666 -0.001288 -0.000989 -0.000754 -0.000571 -0.000430 -0.000321 -0.000238 -0.000174 -0.000127 -0.000092 -0.000066 -0.000048 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000001 0.000004 0.000014 0.000029 0.000052 0.000089 0.000142 0.000219 0.000326 0.000473 0.000669 0.000928 0.001262 0.001685 0.002210 0.002848 0.003608 0.004494 0.005503 0.006622 0.007830 0.009090 0.010357 0.011572 0.012664 0.013558 0.014175 0.014437 0.014273 0.013628 0.012463 0.010764 0.008544 0.005847 0.002744 -0.000664 -0.004252 -0.007880 -0.011395 -0.014645 -0.017488 -0.019800 -0.021486 -0.022486 -0.022777 -0.022376 -0.021340 -0.019760 -0.017752 -0.015453 -0.013005 -0.010547 -0.008206 -0.006087 -0.004267 -0.002793 -0.001677 -0.000907 -0.000442 -0.000227 -0.000197 -0.000284 -0.000430 -0.000589 -0.000732 -0.000851 -0.000954 -0.001068 -0.001225 -0.001463 -0.001817 -0.002310 -0.002948 -0.003718 -0.004586 -0.005499 -0.006386 -0.007167 -0.007760 -0.008089 -0.008093 -0.007732 -0.006996 -0.005903 -0.004502 -0.002870 -0.001107 0.000672 0.002342 0.003783 0.004884 0.005554 0.005731 0.005385 0.004521 0.003177 0.001425 -0.000641 -0.002908 -0.005256 -0.007561 -0.009712 -0.011610 -0.013177 -0.014358 -0.015123 -0.015469 -0.015415 -0.014999 -0.014275 -0.013307 -0.012164 -0.010913 -0.009616 -0.008330 -0.007098 -0.005955 -0.004922 -0.004012 -0.003228 -0.002568 -0.002022 -0.001578 -0.001222 -0.000940 -0.000718 -0.000545 -0.000411 -0.000308 -0.000228 -0.000168 -0.000123 -0.000089 -0.000065 -0.000047 -0.000034 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000003 0.000008 0.000017 0.000031 0.000052 0.000084 0.000131 0.000198 0.000292 0.000422 0.000596 0.000827 0.001128 0.001514 0.001999 0.002597 0.003321 0.004179 0.005175 0.006302 0.007548 0.008886 0.010276 0.011667 0.012994 0.014182 0.015148 0.015809 0.016083 0.015898 0.015199 0.013950 0.012141 0.009794 0.006960 0.003722 0.000193 -0.003494 -0.007184 -0.010719 -0.013940 -0.016701 -0.018880 -0.020386 -0.021165 -0.021207 -0.020543 -0.019243 -0.017415 -0.015191 -0.012721 -0.010158 -0.007650 -0.005327 -0.003294 -0.001622 -0.000348 0.000528 0.001033 0.001225 0.001174 0.000959 0.000659 0.000339 0.000047 -0.000190 -0.000370 -0.000515 -0.000663 -0.000864 -0.001172 -0.001638 -0.002298 -0.003168 -0.004241 -0.005483 -0.006834 -0.008213 -0.009525 -0.010667 -0.011543 -0.012066 -0.012176 -0.011838 -0.011052 -0.009851 -0.008304 -0.006504 -0.004569 -0.002628 -0.000812 0.000752 0.001956 0.002718 0.002987 0.002745 0.002012 0.000840 -0.000692 -0.002484 -0.004423 -0.006394 -0.008284 -0.009995 -0.011444 -0.012570 -0.013336 -0.013730 -0.013761 -0.013459 -0.012869 -0.012046 -0.011052 -0.009948 -0.008792 -0.007637 -0.006523 -0.005484 -0.004541 -0.003708 -0.002990 -0.002382 -0.001879 -0.001470 -0.001141 -0.000879 -0.000674 -0.000513 -0.000387 -0.000291 -0.000216 -0.000159 -0.000116 -0.000085 -0.000061 -0.000045 -0.000032 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000008 0.000015 0.000027 0.000045 0.000071 0.000110 0.000166 0.000244 0.000352 0.000498 0.000694 0.000951 0.001285 0.001710 0.002243 0.002897 0.003685 0.004617 0.005693 0.006909 0.008249 0.009682 0.011168 0.012650 0.014060 0.015317 0.016337 0.017034 0.017323 0.017134 0.016412 0.015126 0.013271 0.010875 0.007999 0.004734 0.001202 -0.002455 -0.006077 -0.009499 -0.012561 -0.015118 -0.017054 -0.018285 -0.018768 -0.018506 -0.017545 -0.015974 -0.013914 -0.011512 -0.008931 -0.006332 -0.003869 -0.001671 0.000163 0.001571 0.002529 0.003053 0.003192 0.003021 0.002631 0.002115 0.001565 0.001054 0.000631 0.000321 0.000116 -0.000018 -0.000136 -0.000309 -0.000609 -0.001107 -0.001855 -0.002884 -0.004193 -0.005751 -0.007495 -0.009335 -0.011160 -0.012848 -0.014279 -0.015344 -0.015954 -0.016054 -0.015620 -0.014670 -0.013256 -0.011468 -0.009421 -0.007247 -0.005089 -0.003086 -0.001363 -0.000024 0.000857 0.001243 0.001129 0.000549 -0.000437 -0.001741 -0.003262 -0.004891 -0.006517 -0.008042 -0.009378 -0.010460 -0.011241 -0.011700 -0.011837 -0.011673 -0.011240 -0.010588 -0.009767 -0.008834 -0.007841 -0.006836 -0.005859 -0.004941 -0.004103 -0.003359 -0.002715 -0.002169 -0.001715 -0.001345 -0.001047 -0.000810 -0.000622 -0.000475 -0.000360 -0.000270 -0.000201 -0.000148 -0.000108 -0.000079 -0.000057 -0.000041 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000012 0.000021 0.000035 0.000056 0.000086 0.000130 0.000192 0.000278 0.000396 0.000555 0.000766 0.001042 0.001399 0.001851 0.002415 0.003106 0.003938 0.004917 0.006046 0.007319 0.008718 0.010212 0.011756 0.013293 0.014752 0.016051 0.017103 0.017822 0.018125 0.017942 0.017222 0.015937 0.014091 0.011717 0.008882 0.005687 0.002258 -0.001256 -0.004691 -0.007881 -0.010670 -0.012918 -0.014515 -0.015390 -0.015514 -0.014906 -0.013629 -0.011787 -0.009518 -0.006983 -0.004353 -0.001798 0.000530 0.002503 0.004031 0.005067 0.005604 0.005680 0.005366 0.004758 0.003970 0.003113 0.002292 0.001587 0.001051 0.000704 0.000526 0.000471 0.000462 0.000408 0.000212 -0.000218 -0.000955 -0.002045 -0.003499 -0.005291 -0.007357 -0.009598 -0.011891 -0.014094 -0.016065 -0.017670 -0.018794 -0.019355 -0.019307 -0.018649 -0.017419 -0.015695 -0.013588 -0.011235 -0.008784 -0.006388 -0.004189 -0.002309 -0.000846 0.000141 0.000626 0.000620 0.000167 -0.000663 -0.001777 -0.003075 -0.004449 -0.005800 -0.007038 -0.008090 -0.008903 -0.009446 -0.009708 -0.009700 -0.009445 -0.008982 -0.008354 -0.007610 -0.006797 -0.005958 -0.005131 -0.004346 -0.003623 -0.002977 -0.002414 -0.001936 -0.001536 -0.001209 -0.000945 -0.000733 -0.000565 -0.000433 -0.000328 -0.000247 -0.000184 -0.000135 -0.000099 -0.000071 -0.000052 -0.000037 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000009 0.000015 0.000025 0.000041 0.000064 0.000097 0.000144 0.000210 0.000302 0.000426 0.000592 0.000813 0.001100 0.001469 0.001936 0.002518 0.003228 0.004080 0.005082 0.006236 0.007534 0.008957 0.010474 0.012040 0.013595 0.015068 0.016377 0.017436 0.018159 0.018468 0.018294 0.017592 0.016340 0.014546 0.012251 0.009527 0.006482 0.003245 -0.000029 -0.003180 -0.006042 -0.008464 -0.010315 -0.011499 -0.011957 -0.011678 -0.010696 -0.009094 -0.006993 -0.004545 -0.001924 0.000691 0.003128 0.005235 0.006891 0.008021 0.008593 0.008623 0.008171 0.007335 0.006237 0.005012 0.003792 0.002694 0.001810 0.001193 0.000857 0.000773 0.000875 0.001067 0.001233 0.001249 0.001001 0.000390 -0.000648 -0.002137 -0.004061 -0.006355 -0.008916 -0.011607 -0.014271 -0.016744 -0.018865 -0.020495 -0.021526 -0.021888 -0.021556 -0.020553 -0.018946 -0.016840 -0.014370 -0.011692 -0.008967 -0.006354 -0.003995 -0.002005 -0.000469 0.000567 0.001092 0.001133 0.000745 0.000007 -0.000987 -0.002133 -0.003333 -0.004492 -0.005534 -0.006396 -0.007040 -0.007444 -0.007607 -0.007544 -0.007284 -0.006861 -0.006318 -0.005695 -0.005032 -0.004364 -0.003719 -0.003118 -0.002575 -0.002099 -0.001690 -0.001348 -0.001066 -0.000836 -0.000652 -0.000505 -0.000388 -0.000295 -0.000222 -0.000165 -0.000121 -0.000088 -0.000063 -0.000045 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000010 0.000018 0.000029 0.000045 0.000069 0.000104 0.000153 0.000221 0.000315 0.000442 0.000612 0.000836 0.001127 0.001500 0.001970 0.002554 0.003266 0.004119 0.005119 0.006269 0.007561 0.008975 0.010480 0.012030 0.013566 0.015017 0.016303 0.017341 0.018048 0.018349 0.018181 0.017505 0.016304 0.014593 0.012418 0.009859 0.007024 0.004049 0.001085 -0.001706 -0.004166 -0.006153 -0.007546 -0.008264 -0.008266 -0.007557 -0.006193 -0.004272 -0.001933 0.000658 0.003317 0.005857 0.008107 0.009918 0.011182 0.011837 0.011872 0.011328 0.010292 0.008889 0.007268 0.005588 0.004001 0.002641 0.001605 0.000951 0.000685 0.000766 0.001112 0.001602 0.002094 0.002437 0.002488 0.002126 0.001264 -0.000141 -0.002080 -0.004493 -0.007274 -0.010277 -0.013329 -0.016244 -0.018841 -0.020953 -0.022446 -0.023225 -0.023244 -0.022508 -0.021069 -0.019024 -0.016507 -0.013675 -0.010701 -0.007754 -0.004993 -0.002555 -0.000543 0.000976 0.001970 0.002448 0.002450 0.002044 0.001316 0.000364 -0.000713 -0.001819 -0.002870 -0.003800 -0.004558 -0.005116 -0.005461 -0.005598 -0.005548 -0.005336 -0.004999 -0.004571 -0.004088 -0.003582 -0.003080 -0.002603 -0.002166 -0.001777 -0.001440 -0.001156 -0.000919 -0.000726 -0.000569 -0.000443 -0.000341 -0.000261 -0.000196 -0.000146 -0.000107 -0.000077 -0.000055 -0.000039 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000007 0.000012 0.000019 0.000031 0.000048 0.000072 0.000107 0.000157 0.000225 0.000319 0.000446 0.000614 0.000836 0.001124 0.001493 0.001956 0.002529 0.003227 0.004061 0.005038 0.006159 0.007416 0.008789 0.010248 0.011746 0.013227 0.014620 0.015851 0.016838 0.017504 0.017779 0.017609 0.016958 0.015816 0.014205 0.012176 0.009814 0.007231 0.004562 0.001958 -0.000425 -0.002438 -0.003946 -0.004847 -0.005073 -0.004601 -0.003458 -0.001718 0.000504 0.003051 0.005744 0.008391 0.010802 0.012805 0.014261 0.015072 0.015196 0.014646 0.013487 0.011835 0.009844 0.007690 0.005558 0.003620 0.002025 0.000879 0.000239 0.000108 0.000431 0.001105 0.001988 0.002909 0.003690 0.004158 0.004165 0.003600 0.002404 0.000571 -0.001845 -0.004737 -0.007952 -0.011304 -0.014590 -0.017604 -0.020157 -0.022089 -0.023282 -0.023666 -0.023226 -0.022000 -0.020076 -0.017581 -0.014676 -0.011537 -0.008346 -0.005276 -0.002479 -0.000078 0.001839 0.003225 0.004069 0.004399 0.004270 0.003761 0.002963 0.001977 0.000899 -0.000183 -0.001195 -0.002079 -0.002797 -0.003328 -0.003668 -0.003828 -0.003827 -0.003694 -0.003460 -0.003155 -0.002810 -0.002450 -0.002095 -0.001762 -0.001459 -0.001193 -0.000965 -0.000774 -0.000615 -0.000486 -0.000380 -0.000295 -0.000226 -0.000170 -0.000126 -0.000092 -0.000066 -0.000046 -0.000032 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000013 0.000021 0.000032 0.000049 0.000073 0.000108 0.000156 0.000223 0.000315 0.000438 0.000602 0.000818 0.001097 0.001452 0.001899 0.002450 0.003120 0.003918 0.004852 0.005921 0.007118 0.008422 0.009803 0.011217 0.012609 0.013912 0.015054 0.015961 0.016560 0.016790 0.016600 0.015964 0.014880 0.013373 0.011501 0.009352 0.007039 0.004699 0.002477 0.000523 -0.001021 -0.002037 -0.002435 -0.002167 -0.001229 0.000334 0.002429 0.004920 0.007638 0.010391 0.012980 0.015214 0.016924 0.017979 0.018299 0.017860 0.016699 0.014908 0.012635 0.010059 0.007387 0.004826 0.002570 0.000780 -0.000427 -0.000995 -0.000928 -0.000292 0.000790 0.002151 0.003595 0.004913 0.005903 0.006390 0.006237 0.005365 0.003755 0.001452 -0.001440 -0.004762 -0.008319 -0.011890 -0.015253 -0.018194 -0.020530 -0.022118 -0.022868 -0.022745 -0.021769 -0.020018 -0.017614 -0.014713 -0.011497 -0.008155 -0.004872 -0.001814 0.000879 0.003104 0.004795 0.005928 0.006516 0.006604 0.006262 0.005579 0.004650 0.003575 0.002445 0.001340 0.000324 -0.000556 -0.001272 -0.001810 -0.002174 -0.002377 -0.002441 -0.002392 -0.002259 -0.002068 -0.001844 -0.001607 -0.001373 -0.001153 -0.000955 -0.000781 -0.000633 -0.000508 -0.000404 -0.000319 -0.000249 -0.000191 -0.000145 -0.000107 -0.000078 -0.000055 -0.000038 -0.000026 -0.000018 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000013 0.000021 0.000033 0.000049 0.000073 0.000106 0.000152 0.000216 0.000304 0.000421 0.000578 0.000783 0.001047 0.001384 0.001805 0.002325 0.002954 0.003703 0.004577 0.005575 0.006689 0.007899 0.009176 0.010478 0.011751 0.012933 0.013958 0.014757 0.015263 0.015424 0.015196 0.014560 0.013521 0.012111 0.010391 0.008453 0.006411 0.004399 0.002558 0.001032 -0.000051 -0.000585 -0.000497 0.000244 0.001623 0.003573 0.005985 0.008706 0.011552 0.014323 0.016814 0.018832 0.020216 0.020846 0.020656 0.019645 0.017874 0.015464 0.012587 0.009455 0.006299 0.003350 0.000822 -0.001111 -0.002327 -0.002767 -0.002442 -0.001432 0.000124 0.002034 0.004074 0.006009 0.007607 0.008664 0.009021 0.008576 0.007294 0.005210 0.002425 -0.000902 -0.004566 -0.008336 -0.011969 -0.015235 -0.017928 -0.019884 -0.020989 -0.021189 -0.020490 -0.018956 -0.016700 -0.013876 -0.010665 -0.007263 -0.003863 -0.000643 0.002246 0.004684 0.006593 0.007935 0.008710 0.008954 0.008729 0.008119 0.007218 0.006125 0.004933 0.003728 0.002580 0.001542 0.000651 -0.000075 -0.000631 -0.001024 -0.001272 -0.001397 -0.001423 -0.001376 -0.001278 -0.001150 -0.001009 -0.000866 -0.000731 -0.000608 -0.000499 -0.000406 -0.000327 -0.000260 -0.000205 -0.000158 -0.000120 -0.000089 -0.000064 -0.000045 -0.000031 -0.000021 -0.000014 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000004 0.000008 0.000013 0.000021 0.000032 0.000048 0.000070 0.000102 0.000145 0.000205 0.000287 0.000397 0.000543 0.000733 0.000979 0.001291 0.001681 0.002161 0.002741 0.003429 0.004230 0.005142 0.006155 0.007252 0.008403 0.009568 0.010698 0.011735 0.012616 0.013281 0.013671 0.013739 0.013452 0.012796 0.011784 0.010452 0.008869 0.007125 0.005337 0.003634 0.002153 0.001029 0.000378 0.000293 0.000830 0.002003 0.003777 0.006068 0.008749 0.011653 0.014583 0.017331 0.019689 0.021467 0.022508 0.022705 0.022011 0.020444 0.018089 0.015094 0.011658 0.008019 0.004433 0.001153 -0.001592 -0.003614 -0.004785 -0.005046 -0.004415 -0.002983 -0.000909 0.001596 0.004283 0.006887 0.009151 0.010844 0.011782 0.011843 0.010975 0.009201 0.006617 0.003381 -0.000298 -0.004177 -0.008002 -0.011524 -0.014518 -0.016800 -0.018237 -0.018757 -0.018348 -0.017061 -0.015000 -0.012314 -0.009183 -0.005804 -0.002376 0.000915 0.003906 0.006469 0.008511 0.009985 0.010880 0.011223 0.011068 0.010495 0.009596 0.008468 0.007208 0.005903 0.004628 0.003443 0.002390 0.001493 0.000764 0.000198 -0.000216 -0.000496 -0.000666 -0.000747 -0.000764 -0.000734 -0.000677 -0.000604 -0.000525 -0.000448 -0.000376 -0.000311 -0.000255 -0.000206 -0.000163 -0.000127 -0.000097 -0.000072 -0.000052 -0.000036 -0.000024 -0.000016 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000007 0.000013 0.000020 0.000031 0.000046 0.000067 0.000096 0.000136 0.000191 0.000266 0.000366 0.000499 0.000673 0.000897 0.001180 0.001534 0.001968 0.002491 0.003110 0.003828 0.004642 0.005543 0.006511 0.007520 0.008532 0.009499 0.010370 0.011089 0.011600 0.011852 0.011806 0.011436 0.010738 0.009730 0.008453 0.006980 0.005403 0.003836 0.002408 0.001249 0.000483 0.000218 0.000530 0.001462 0.003008 0.005119 0.007694 0.010589 0.013625 0.016595 0.019285 0.021485 0.023008 0.023706 0.023485 0.022313 0.020228 0.017339 0.013817 0.009887 0.005810 0.001863 -0.001683 -0.004581 -0.006635 -0.007712 -0.007755 -0.006785 -0.004905 -0.002290 0.000829 0.004180 0.007474 0.010430 0.012791 0.014352 0.014969 0.014575 0.013180 0.010872 0.007808 0.004199 0.000294 -0.003643 -0.007349 -0.010582 -0.013142 -0.014877 -0.015698 -0.015579 -0.014556 -0.012723 -0.010223 -0.007232 -0.003946 -0.000567 0.002713 0.005725 0.008331 0.010432 0.011969 0.012923 0.013314 0.013190 0.012625 0.011708 0.010535 0.009205 0.007806 0.006418 0.005102 0.003907 0.002862 0.001981 0.001266 0.000709 0.000293 -0.000001 -0.000195 -0.000310 -0.000367 -0.000382 -0.000370 -0.000341 -0.000305 -0.000265 -0.000226 -0.000189 -0.000156 -0.000126 -0.000099 -0.000076 -0.000057 -0.000041 -0.000028 -0.000019 -0.000012 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000007 0.000012 0.000019 0.000029 0.000043 0.000062 0.000088 0.000124 0.000174 0.000241 0.000331 0.000450 0.000605 0.000804 0.001056 0.001370 0.001754 0.002216 0.002761 0.003390 0.004099 0.004878 0.005710 0.006566 0.007412 0.008206 0.008898 0.009439 0.009779 0.009877 0.009699 0.009228 0.008465 0.007435 0.006186 0.004791 0.003344 0.001960 0.000761 -0.000128 -0.000591 -0.000532 0.000113 0.001371 0.003223 0.005603 0.008397 0.011447 0.014563 0.017532 0.020135 0.022163 0.023432 0.023803 0.023195 0.021592 0.019050 0.015697 0.011727 0.007385 0.002952 -0.001276 -0.005012 -0.007999 -0.010032 -0.010976 -0.010771 -0.009448 -0.007118 -0.003969 -0.000250 0.003750 0.007720 0.011357 0.014383 0.016573 0.017764 0.017873 0.016899 0.014922 0.012094 0.008625 0.004767 0.000793 -0.003024 -0.006431 -0.009212 -0.011202 -0.012295 -0.012450 -0.011693 -0.010105 -0.007822 -0.005014 -0.001876 0.001391 0.004593 0.007557 0.010139 0.012235 0.013777 0.014741 0.015138 0.015014 0.014435 0.013489 0.012270 0.010875 0.009395 0.007910 0.006487 0.005174 0.004006 0.003000 0.002162 0.001486 0.000959 0.000562 0.000275 0.000077 -0.000052 -0.000128 -0.000168 -0.000182 -0.000180 -0.000168 -0.000151 -0.000132 -0.000112 -0.000093 -0.000074 -0.000058 -0.000043 -0.000031 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000000 0.000002 0.000006 0.000011 0.000018 0.000027 0.000039 0.000056 0.000080 0.000112 0.000156 0.000215 0.000293 0.000397 0.000532 0.000705 0.000924 0.001196 0.001528 0.001927 0.002395 0.002932 0.003533 0.004188 0.004878 0.005578 0.006254 0.006867 0.007374 0.007729 0.007890 0.007822 0.007498 0.006909 0.006062 0.004987 0.003736 0.002385 0.001030 -0.000218 -0.001240 -0.001917 -0.002141 -0.001828 -0.000923 0.000587 0.002670 0.005247 0.008192 0.011338 0.014486 0.017418 0.019914 0.021765 0.022794 0.022872 0.021926 0.019956 0.017034 0.013306 0.008982 0.004325 -0.000369 -0.004791 -0.008640 -0.011654 -0.013620 -0.014400 -0.013939 -0.012269 -0.009512 -0.005865 -0.001589 0.003009 0.007603 0.011873 0.015523 0.018311 0.020059 0.020670 0.020132 0.018515 0.015964 0.012689 0.008941 0.004998 0.001138 -0.002376 -0.005318 -0.007510 -0.008834 -0.009237 -0.008731 -0.007390 -0.005339 -0.002742 0.000212 0.003322 0.006396 0.009259 0.011766 0.013806 0.015309 0.016245 0.016620 0.016473 0.015870 0.014891 0.013631 0.012184 0.010641 0.009082 0.007576 0.006174 0.004913 0.003812 0.002879 0.002111 0.001497 0.001019 0.000658 0.000394 0.000208 0.000082 0.000001 -0.000047 -0.000074 -0.000085 -0.000087 -0.000082 -0.000074 -0.000064 -0.000053 -0.000042 -0.000032 -0.000023 -0.000016 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000005 0.000009 0.000016 0.000024 0.000035 0.000050 0.000071 0.000099 0.000136 0.000187 0.000254 0.000343 0.000457 0.000604 0.000790 0.001020 0.001300 0.001635 0.002026 0.002471 0.002965 0.003496 0.004046 0.004589 0.005096 0.005530 0.005851 0.006020 0.005999 0.005760 0.005283 0.004563 0.003616 0.002475 0.001196 -0.000143 -0.001446 -0.002605 -0.003503 -0.004028 -0.004081 -0.003584 -0.002495 -0.000811 0.001427 0.004129 0.007160 0.010345 0.013481 0.016349 0.018726 0.020408 0.021225 0.021054 0.019834 0.017577 0.014368 0.010366 0.005794 0.000927 -0.003928 -0.008452 -0.012340 -0.015321 -0.017182 -0.017783 -0.017072 -0.015085 -0.011948 -0.007867 -0.003112 0.002000 0.007132 0.011950 0.016148 0.019469 0.021724 0.022804 0.022685 0.021431 0.019179 0.016133 0.012544 0.008689 0.004850 0.001293 -0.001746 -0.004083 -0.005589 -0.006201 -0.005920 -0.004811 -0.002989 -0.000612 0.002136 0.005063 0.007976 0.010703 0.013098 0.015049 0.016483 0.017366 0.017701 0.017521 0.016889 0.015884 0.014594 0.013112 0.011529 0.009924 0.008365 0.006904 0.005580 0.004414 0.003416 0.002583 0.001906 0.001370 0.000955 0.000643 0.000414 0.000251 0.000137 0.000062 0.000013 -0.000017 -0.000033 -0.000040 -0.000042 -0.000039 -0.000034 -0.000028 -0.000022 -0.000016 -0.000011 -0.000007 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000001 0.000001 0.000004 0.000008 0.000014 0.000021 0.000031 0.000044 0.000061 0.000085 0.000117 0.000159 0.000216 0.000289 0.000384 0.000505 0.000658 0.000847 0.001076 0.001349 0.001666 0.002023 0.002413 0.002825 0.003239 0.003633 0.003976 0.004237 0.004378 0.004365 0.004167 0.003758 0.003126 0.002272 0.001215 -0.000008 -0.001336 -0.002692 -0.003980 -0.005093 -0.005920 -0.006352 -0.006298 -0.005688 -0.004489 -0.002704 -0.000384 0.002375 0.005431 0.008606 0.011695 0.014477 0.016735 0.018267 0.018909 0.018547 0.017129 0.014676 0.011283 0.007117 0.002410 -0.002558 -0.007471 -0.012009 -0.015863 -0.018761 -0.020489 -0.020911 -0.019974 -0.017718 -0.014273 -0.009847 -0.004718 0.000794 0.006346 0.011597 0.016233 0.019990 0.022670 0.024156 0.024415 0.023501 0.021547 0.018748 0.015352 0.011631 0.007868 0.004330 0.001255 -0.001165 -0.002798 -0.003570 -0.003477 -0.002572 -0.000963 0.001199 0.003741 0.006473 0.009210 0.011783 0.014046 0.015889 0.017237 0.018055 0.018342 0.018130 0.017476 0.016454 0.015152 0.013659 0.012061 0.010439 0.008858 0.007371 0.006015 0.004815 0.003779 0.002908 0.002193 0.001620 0.001170 0.000826 0.000567 0.000378 0.000242 0.000146 0.000081 0.000038 0.000010 -0.000007 -0.000016 -0.000019 -0.000019 -0.000017 -0.000014 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000003 0.000006 0.000011 0.000018 0.000026 0.000037 0.000052 0.000072 0.000098 0.000133 0.000178 0.000238 0.000314 0.000411 0.000533 0.000683 0.000865 0.001079 0.001326 0.001600 0.001893 0.002192 0.002480 0.002734 0.002925 0.003023 0.002997 0.002814 0.002447 0.001877 0.001096 0.000108 -0.001063 -0.002376 -0.003770 -0.005166 -0.006468 -0.007573 -0.008373 -0.008765 -0.008663 -0.008005 -0.006761 -0.004943 -0.002607 0.000147 0.003176 0.006300 0.009314 0.012001 0.014147 0.015557 0.016072 0.015586 0.014053 0.011502 0.008032 0.003816 -0.000913 -0.005870 -0.010742 -0.015209 -0.018963 -0.021737 -0.023318 -0.023572 -0.022449 -0.019991 -0.016328 -0.011670 -0.006294 -0.000520 0.005309 0.010851 0.015790 0.019860 0.022859 0.024662 0.025233 0.024617 0.022938 0.020386 0.017200 0.013648 0.010008 0.006545 0.003495 0.001051 -0.000648 -0.001528 -0.001574 -0.000836 0.000588 0.002557 0.004903 0.007446 0.010007 0.012421 0.014547 0.016277 0.017536 0.018288 0.018532 0.018294 0.017630 0.016610 0.015317 0.013837 0.012254 0.010644 0.009073 0.007590 0.006234 0.005028 0.003982 0.003098 0.002367 0.001777 0.001310 0.000947 0.000672 0.000467 0.000316 0.000208 0.000132 0.000079 0.000043 0.000020 0.000005 -0.000003 -0.000007 -0.000008 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000005 0.000009 0.000014 0.000021 0.000031 0.000043 0.000059 0.000080 0.000108 0.000144 0.000190 0.000250 0.000325 0.000418 0.000533 0.000671 0.000832 0.001014 0.001212 0.001416 0.001614 0.001787 0.001913 0.001966 0.001918 0.001739 0.001402 0.000883 0.000166 -0.000754 -0.001867 -0.003148 -0.004553 -0.006020 -0.007470 -0.008809 -0.009936 -0.010747 -0.011143 -0.011043 -0.010390 -0.009159 -0.007367 -0.005070 -0.002370 0.000589 0.003630 0.006552 0.009143 0.011193 0.012516 0.012958 0.012419 0.010859 0.008309 0.004871 0.000717 -0.003920 -0.008762 -0.013499 -0.017818 -0.021417 -0.024034 -0.025464 -0.025574 -0.024319 -0.021739 -0.017964 -0.013201 -0.007720 -0.001839 0.004107 0.009779 0.014868 0.019109 0.022299 0.024314 0.025111 0.024731 0.023289 0.020968 0.017997 0.014637 0.011156 0.007815 0.004846 0.002439 0.000732 -0.000198 -0.000333 0.000285 0.001563 0.003369 0.005543 0.007914 0.010311 0.012575 0.014571 0.016193 0.017371 0.018066 0.018277 0.018028 0.017372 0.016375 0.015115 0.013676 0.012136 0.010569 0.009036 0.007587 0.006258 0.005073 0.004043 0.003168 0.002441 0.001851 0.001381 0.001015 0.000733 0.000521 0.000364 0.000249 0.000167 0.000108 0.000067 0.000040 0.000021 0.000009 0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000011 0.000017 0.000025 0.000035 0.000047 0.000064 0.000085 0.000113 0.000148 0.000192 0.000247 0.000316 0.000399 0.000497 0.000611 0.000736 0.000866 0.000991 0.001099 0.001170 0.001185 0.001117 0.000941 0.000630 0.000159 -0.000493 -0.001339 -0.002379 -0.003604 -0.004984 -0.006475 -0.008015 -0.009526 -0.010915 -0.012084 -0.012931 -0.013364 -0.013306 -0.012701 -0.011529 -0.009808 -0.007594 -0.004988 -0.002131 0.000806 0.003628 0.006129 0.008108 0.009384 0.009810 0.009291 0.007790 0.005339 0.002037 -0.001947 -0.006389 -0.011017 -0.015535 -0.019638 -0.023036 -0.025476 -0.026760 -0.026762 -0.025436 -0.022824 -0.019051 -0.014318 -0.008885 -0.003059 0.002834 0.008469 0.013544 0.017802 0.021046 0.023153 0.024079 0.023860 0.022604 0.020485 0.017722 0.014564 0.011270 0.008091 0.005252 0.002936 0.001279 0.000357 0.000188 0.000734 0.001910 0.003591 0.005625 0.007851 0.010105 0.012238 0.014120 0.015650 0.016760 0.017414 0.017608 0.017368 0.016740 0.015789 0.014588 0.013215 0.011745 0.010247 0.008781 0.007392 0.006116 0.004976 0.003981 0.003135 0.002430 0.001856 0.001396 0.001036 0.000758 0.000547 0.000389 0.000273 0.000188 0.000127 0.000084 0.000053 0.000033 0.000019 0.000009 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000005 0.000008 0.000013 0.000019 0.000027 0.000037 0.000049 0.000065 0.000086 0.000111 0.000142 0.000180 0.000227 0.000283 0.000347 0.000420 0.000495 0.000566 0.000624 0.000654 0.000639 0.000558 0.000389 0.000105 -0.000316 -0.000899 -0.001660 -0.002611 -0.003751 -0.005067 -0.006530 -0.008095 -0.009700 -0.011268 -0.012711 -0.013931 -0.014832 -0.015324 -0.015333 -0.014808 -0.013728 -0.012111 -0.010011 -0.007527 -0.004791 -0.001968 0.000754 0.003178 0.005113 0.006384 0.006852 0.006423 0.005064 0.002802 -0.000267 -0.003985 -0.008138 -0.012468 -0.016694 -0.020525 -0.023687 -0.025938 -0.027091 -0.027025 -0.025697 -0.023146 -0.019492 -0.014923 -0.009690 -0.004082 0.001591 0.007019 0.011916 0.016037 0.019194 0.021269 0.022220 0.022079 0.020950 0.018995 0.016422 0.013468 0.010380 0.007395 0.004727 0.002552 0.000997 0.000136 -0.000014 0.000511 0.001631 0.003228 0.005159 0.007271 0.009410 0.011436 0.013225 0.014683 0.015745 0.016377 0.016576 0.016364 0.015787 0.014904 0.013784 0.012502 0.011126 0.009722 0.008345 0.007040 0.005838 0.004762 0.003821 0.003020 0.002350 0.001804 0.001365 0.001020 0.000752 0.000548 0.000395 0.000281 0.000197 0.000137 0.000093 0.000062 0.000040 0.000025 0.000015 0.000008 0.000003 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000010 0.000014 0.000020 0.000028 0.000037 0.000048 0.000062 0.000079 0.000099 0.000123 0.000152 0.000185 0.000221 0.000259 0.000292 0.000315 0.000316 0.000281 0.000195 0.000037 -0.000215 -0.000584 -0.001093 -0.001762 -0.002607 -0.003637 -0.004851 -0.006235 -0.007759 -0.009380 -0.011035 -0.012652 -0.014142 -0.015414 -0.016375 -0.016936 -0.017028 -0.016600 -0.015632 -0.014139 -0.012173 -0.009825 -0.007221 -0.004516 -0.001887 0.000479 0.002399 0.003708 0.004270 0.003998 0.002853 0.000861 -0.001892 -0.005260 -0.009044 -0.013005 -0.016879 -0.020395 -0.023297 -0.025356 -0.026398 -0.026309 -0.025047 -0.022649 -0.019224 -0.014951 -0.010061 -0.004824 0.000469 0.005531 0.010095 0.013930 0.016865 0.018787 0.019660 0.019515 0.018448 0.016614 0.014208 0.011453 0.008580 0.005811 0.003348 0.001354 -0.000052 -0.000804 -0.000887 -0.000335 0.000774 0.002327 0.004192 0.006224 0.008279 0.010224 0.011945 0.013354 0.014389 0.015020 0.015243 0.015080 0.014574 0.013779 0.012762 0.011590 0.010329 0.009039 0.007770 0.006565 0.005454 0.004457 0.003585 0.002841 0.002218 0.001708 0.001299 0.000975 0.000724 0.000531 0.000386 0.000277 0.000197 0.000139 0.000097 0.000066 0.000044 0.000029 0.000018 0.000010 0.000005 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000010 0.000015 0.000020 0.000026 0.000034 0.000043 0.000052 0.000064 0.000076 0.000090 0.000105 0.000118 0.000127 0.000127 0.000110 0.000065 -0.000020 -0.000163 -0.000381 -0.000695 -0.001128 -0.001700 -0.002430 -0.003333 -0.004416 -0.005678 -0.007103 -0.008663 -0.010316 -0.012002 -0.013649 -0.015176 -0.016491 -0.017506 -0.018138 -0.018316 -0.017992 -0.017145 -0.015785 -0.013961 -0.011755 -0.009283 -0.006691 -0.004143 -0.001816 0.000119 0.001503 0.002208 0.002146 0.001278 -0.000378 -0.002746 -0.005697 -0.009049 -0.012585 -0.016062 -0.019233 -0.021859 -0.023731 -0.024686 -0.024617 -0.023486 -0.021324 -0.018231 -0.014369 -0.009950 -0.005222 -0.000449 0.004104 0.008194 0.011612 0.014200 0.015860 0.016559 0.016330 0.015265 0.013508 0.011242 0.008674 0.006018 0.003481 0.001247 -0.000534 -0.001755 -0.002357 -0.002331 -0.001712 -0.000575 0.000974 0.002807 0.004791 0.006790 0.008681 0.010358 0.011740 0.012769 0.013418 0.013684 0.013588 0.013169 0.012480 0.011582 0.010536 0.009404 0.008241 0.007095 0.006003 0.004995 0.004089 0.003296 0.002617 0.002049 0.001583 0.001207 0.000910 0.000679 0.000501 0.000366 0.000265 0.000190 0.000136 0.000096 0.000067 0.000046 0.000030 0.000020 0.000012 0.000006 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000022 0.000027 0.000031 0.000035 0.000039 0.000041 0.000041 0.000036 0.000024 -0.000003 -0.000051 -0.000130 -0.000254 -0.000438 -0.000700 -0.001058 -0.001533 -0.002146 -0.002912 -0.003847 -0.004956 -0.006236 -0.007675 -0.009245 -0.010904 -0.012597 -0.014254 -0.015797 -0.017142 -0.018200 -0.018893 -0.019152 -0.018929 -0.018200 -0.016974 -0.015290 -0.013223 -0.010878 -0.008390 -0.005909 -0.003601 -0.001626 -0.000134 0.000752 0.000945 0.000402 -0.000867 -0.002800 -0.005284 -0.008159 -0.011231 -0.014282 -0.017088 -0.019433 -0.021126 -0.022019 -0.022012 -0.021068 -0.019214 -0.016538 -0.013185 -0.009344 -0.005238 -0.001103 0.002823 0.006323 0.009211 0.011349 0.012652 0.013096 0.012714 0.011595 0.009873 0.007719 0.005323 0.002882 0.000584 -0.001405 -0.002951 -0.003960 -0.004382 -0.004215 -0.003495 -0.002297 -0.000723 0.001109 0.003071 0.005040 0.006900 0.008555 0.009928 0.010968 0.011652 0.011976 0.011960 0.011643 0.011071 0.010302 0.009393 0.008400 0.007374 0.006358 0.005388 0.004490 0.003682 0.002973 0.002365 0.001856 0.001438 0.001100 0.000832 0.000623 0.000462 0.000339 0.000247 0.000178 0.000128 0.000091 0.000064 0.000045 0.000030 0.000020 0.000012 0.000007 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000013 0.000014 0.000015 0.000013 0.000010 0.000004 -0.000008 -0.000026 -0.000055 -0.000101 -0.000171 -0.000275 -0.000426 -0.000638 -0.000927 -0.001312 -0.001810 -0.002442 -0.003222 -0.004163 -0.005271 -0.006545 -0.007970 -0.009522 -0.011161 -0.012834 -0.014477 -0.016016 -0.017368 -0.018452 -0.019191 -0.019518 -0.019385 -0.018766 -0.017664 -0.016113 -0.014176 -0.011949 -0.009552 -0.007125 -0.004818 -0.002782 -0.001158 -0.000064 0.000413 0.000227 -0.000622 -0.002087 -0.004073 -0.006443 -0.009029 -0.011638 -0.014072 -0.016138 -0.017665 -0.018518 -0.018607 -0.017896 -0.016406 -0.014213 -0.011442 -0.008261 -0.004862 -0.001454 0.001756 0.004578 0.006852 0.008460 0.009333 0.009456 0.008866 0.007646 0.005925 0.003858 0.001618 -0.000616 -0.002675 -0.004413 -0.005711 -0.006491 -0.006714 -0.006384 -0.005541 -0.004259 -0.002636 -0.000784 0.001179 0.003136 0.004983 0.006631 0.008010 0.009075 0.009804 0.010197 0.010271 0.010062 0.009615 0.008981 0.008213 0.007363 0.006477 0.005595 0.004749 0.003964 0.003256 0.002634 0.002100 0.001652 0.001283 0.000985 0.000748 0.000562 0.000418 0.000308 0.000225 0.000163 0.000118 0.000084 0.000060 0.000042 0.000028 0.000019 0.000012 0.000007 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000002 -0.000003 -0.000012 -0.000024 -0.000043 -0.000071 -0.000112 -0.000171 -0.000256 -0.000376 -0.000543 -0.000771 -0.001074 -0.001469 -0.001973 -0.002604 -0.003376 -0.004302 -0.005387 -0.006628 -0.008014 -0.009522 -0.011114 -0.012743 -0.014347 -0.015856 -0.017193 -0.018282 -0.019047 -0.019424 -0.019365 -0.018841 -0.017850 -0.016418 -0.014600 -0.012479 -0.010162 -0.007775 -0.005457 -0.003346 -0.001576 -0.000259 0.000518 0.000705 0.000290 -0.000693 -0.002169 -0.004026 -0.006119 -0.008284 -0.010348 -0.012142 -0.013517 -0.014350 -0.014561 -0.014116 -0.013028 -0.011361 -0.009221 -0.006749 -0.004112 -0.001487 0.000949 0.003036 0.004641 0.005668 0.006063 0.005821 0.004982 0.003630 0.001881 -0.000122 -0.002221 -0.004258 -0.006084 -0.007571 -0.008618 -0.009163 -0.009179 -0.008675 -0.007698 -0.006319 -0.004634 -0.002748 -0.000773 0.001186 0.003031 0.004681 0.006076 0.007173 0.007954 0.008419 0.008587 0.008489 0.008167 0.007668 0.007041 0.006332 0.005585 0.004836 0.004113 0.003440 0.002831 0.002295 0.001834 0.001447 0.001127 0.000868 0.000661 0.000499 0.000372 0.000275 0.000202 0.000147 0.000106 0.000076 0.000054 0.000037 0.000026 0.000017 0.000011 0.000006 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000001 -0.000002 -0.000007 -0.000015 -0.000027 -0.000044 -0.000068 -0.000101 -0.000149 -0.000216 -0.000309 -0.000438 -0.000612 -0.000845 -0.001150 -0.001542 -0.002037 -0.002651 -0.003398 -0.004289 -0.005329 -0.006517 -0.007841 -0.009281 -0.010803 -0.012363 -0.013903 -0.015358 -0.016658 -0.017728 -0.018498 -0.018905 -0.018899 -0.018452 -0.017556 -0.016229 -0.014516 -0.012489 -0.010242 -0.007887 -0.005550 -0.003360 -0.001439 0.000103 0.001181 0.001739 0.001756 0.001251 0.000279 -0.001070 -0.002679 -0.004409 -0.006115 -0.007651 -0.008887 -0.009716 -0.010066 -0.009903 -0.009236 -0.008114 -0.006625 -0.004886 -0.003033 -0.001214 0.000425 0.001754 0.002666 0.003087 0.002981 0.002352 0.001244 -0.000261 -0.002055 -0.004008 -0.005981 -0.007833 -0.009436 -0.010680 -0.011484 -0.011798 -0.011607 -0.010931 -0.009818 -0.008340 -0.006589 -0.004666 -0.002673 -0.000709 0.001138 0.002795 0.004207 0.005337 0.006170 0.006707 0.006966 0.006975 0.006774 0.006406 0.005914 0.005342 0.004728 0.004105 0.003501 0.002935 0.002421 0.001967 0.001577 0.001247 0.000975 0.000754 0.000577 0.000436 0.000327 0.000242 0.000178 0.000129 0.000093 0.000067 0.000047 0.000033 0.000022 0.000015 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000001 -0.000002 -0.000007 -0.000014 -0.000023 -0.000037 -0.000056 -0.000083 -0.000120 -0.000171 -0.000241 -0.000338 -0.000468 -0.000642 -0.000871 -0.001168 -0.001545 -0.002019 -0.002603 -0.003310 -0.004150 -0.005129 -0.006245 -0.007490 -0.008842 -0.010273 -0.011742 -0.013196 -0.014577 -0.015816 -0.016846 -0.017598 -0.018013 -0.018042 -0.017653 -0.016834 -0.015596 -0.013975 -0.012032 -0.009847 -0.007520 -0.005164 -0.002897 -0.000832 0.000925 0.002290 0.003202 0.003633 0.003586 0.003096 0.002232 0.001087 -0.000230 -0.001595 -0.002889 -0.003999 -0.004834 -0.005329 -0.005452 -0.005205 -0.004626 -0.003782 -0.002767 -0.001689 -0.000667 0.000184 0.000763 0.000989 0.000808 0.000203 -0.000813 -0.002192 -0.003855 -0.005702 -0.007617 -0.009474 -0.011154 -0.012547 -0.013562 -0.014135 -0.014231 -0.013847 -0.013008 -0.011768 -0.010198 -0.008388 -0.006431 -0.004424 -0.002458 -0.000612 0.001048 0.002473 0.003633 0.004512 0.005115 0.005457 0.005565 0.005476 0.005228 0.004862 0.004417 0.003927 0.003423 0.002928 0.002462 0.002037 0.001660 0.001335 0.001060 0.000832 0.000646 0.000496 0.000377 0.000284 0.000211 0.000155 0.000113 0.000081 0.000058 0.000041 0.000028 0.000019 0.000012 0.000008 0.000004 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000005 -0.000010 -0.000018 -0.000029 -0.000043 -0.000063 -0.000091 -0.000129 -0.000180 -0.000250 -0.000345 -0.000472 -0.000640 -0.000859 -0.001139 -0.001494 -0.001937 -0.002481 -0.003137 -0.003915 -0.004819 -0.005851 -0.007000 -0.008249 -0.009573 -0.010934 -0.012285 -0.013571 -0.014730 -0.015699 -0.016414 -0.016817 -0.016861 -0.016511 -0.015753 -0.014591 -0.013052 -0.011184 -0.009058 -0.006761 -0.004392 -0.002059 0.000133 0.002084 0.003710 0.004947 0.005759 0.006134 0.006092 0.005679 0.004963 0.004032 0.002982 0.001913 0.000917 0.000072 -0.000564 -0.000962 -0.001118 -0.001056 -0.000827 -0.000502 -0.000162 0.000101 0.000204 0.000070 -0.000356 -0.001106 -0.002185 -0.003568 -0.005203 -0.007017 -0.008915 -0.010793 -0.012545 -0.014065 -0.015264 -0.016068 -0.016429 -0.016328 -0.015770 -0.014788 -0.013438 -0.011792 -0.009935 -0.007958 -0.005948 -0.003989 -0.002153 -0.000499 0.000931 0.002109 0.003025 0.003682 0.004095 0.004291 0.004301 0.004161 0.003908 0.003576 0.003199 0.002801 0.002407 0.002031 0.001687 0.001380 0.001114 0.000888 0.000700 0.000546 0.000422 0.000322 0.000243 0.000182 0.000134 0.000098 0.000070 0.000050 0.000035 0.000024 0.000016 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000000 -0.000002 -0.000006 -0.000012 -0.000020 -0.000031 -0.000046 -0.000066 -0.000093 -0.000130 -0.000180 -0.000247 -0.000338 -0.000457 -0.000614 -0.000818 -0.001077 -0.001403 -0.001809 -0.002304 -0.002902 -0.003609 -0.004431 -0.005368 -0.006412 -0.007548 -0.008753 -0.009994 -0.011227 -0.012404 -0.013467 -0.014359 -0.015019 -0.015393 -0.015435 -0.015109 -0.014398 -0.013299 -0.011833 -0.010037 -0.007971 -0.005709 -0.003340 -0.000959 0.001335 0.003448 0.005298 0.006820 0.007967 0.008719 0.009077 0.009070 0.008743 0.008162 0.007399 0.006535 0.005643 0.004789 0.004022 0.003373 0.002848 0.002435 0.002100 0.001794 0.001457 0.001028 0.000446 -0.000338 -0.001357 -0.002624 -0.004130 -0.005842 -0.007705 -0.009648 -0.011586 -0.013426 -0.015076 -0.016449 -0.017470 -0.018085 -0.018260 -0.017986 -0.017280 -0.016180 -0.014744 -0.013045 -0.011163 -0.009182 -0.007186 -0.005250 -0.003438 -0.001804 -0.000383 0.000800 0.001739 0.002435 0.002905 0.003173 0.003266 0.003219 0.003064 0.002832 0.002552 0.002249 0.001943 0.001648 0.001374 0.001129 0.000916 0.000734 0.000581 0.000456 0.000354 0.000272 0.000206 0.000155 0.000115 0.000084 0.000060 0.000043 0.000030 0.000020 0.000014 0.000009 0.000005 0.000003 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000008 -0.000014 -0.000022 -0.000032 -0.000047 -0.000066 -0.000092 -0.000126 -0.000173 -0.000236 -0.000319 -0.000429 -0.000572 -0.000757 -0.000991 -0.001285 -0.001649 -0.002093 -0.002627 -0.003260 -0.003995 -0.004832 -0.005765 -0.006782 -0.007861 -0.008973 -0.010081 -0.011138 -0.012095 -0.012897 -0.013489 -0.013821 -0.013847 -0.013533 -0.012857 -0.011813 -0.010415 -0.008690 -0.006688 -0.004471 -0.002119 0.000284 0.002648 0.004886 0.006916 0.008671 0.010101 0.011173 0.011877 0.012223 0.012238 0.011966 0.011459 0.010778 0.009982 0.009124 0.008247 0.007379 0.006532 0.005702 0.004871 0.004009 0.003078 0.002040 0.000858 -0.000493 -0.002026 -0.003739 -0.005610 -0.007598 -0.009648 -0.011692 -0.013651 -0.015445 -0.016996 -0.018231 -0.019093 -0.019542 -0.019557 -0.019140 -0.018316 -0.017128 -0.015636 -0.013909 -0.012027 -0.010066 -0.008105 -0.006210 -0.004440 -0.002842 -0.001447 -0.000274 0.000670 0.001389 0.001899 0.002221 0.002381 0.002409 0.002335 0.002188 0.001992 0.001770 0.001539 0.001313 0.001102 0.000910 0.000742 0.000598 0.000477 0.000376 0.000294 0.000227 0.000173 0.000131 0.000097 0.000071 0.000052 0.000037 0.000026 0.000017 0.000012 0.000007 0.000004 0.000002 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000009 -0.000014 -0.000022 -0.000032 -0.000046 -0.000063 -0.000087 -0.000119 -0.000161 -0.000218 -0.000293 -0.000392 -0.000520 -0.000684 -0.000892 -0.001151 -0.001472 -0.001863 -0.002333 -0.002889 -0.003535 -0.004272 -0.005093 -0.005989 -0.006940 -0.007921 -0.008898 -0.009832 -0.010675 -0.011380 -0.011896 -0.012176 -0.012177 -0.011865 -0.011218 -0.010224 -0.008890 -0.007238 -0.005308 -0.003152 -0.000837 0.001560 0.003958 0.006276 0.008435 0.010369 0.012022 0.013354 0.014344 0.014985 0.015289 0.015282 0.014998 0.014480 0.013774 0.012920 0.011957 0.010910 0.009795 0.008617 0.007370 0.006042 0.004613 0.003065 0.001384 -0.000437 -0.002394 -0.004469 -0.006630 -0.008833 -0.011020 -0.013127 -0.015084 -0.016821 -0.018272 -0.019380 -0.020101 -0.020407 -0.020290 -0.019762 -0.018853 -0.017610 -0.016092 -0.014368 -0.012511 -0.010596 -0.008691 -0.006859 -0.005150 -0.003606 -0.002255 -0.001111 -0.000179 0.000546 0.001077 0.001436 0.001645 0.001732 0.001723 0.001644 0.001517 0.001363 0.001195 0.001028 0.000868 0.000722 0.000593 0.000481 0.000386 0.000307 0.000241 0.000188 0.000144 0.000109 0.000082 0.000060 0.000044 0.000031 0.000022 0.000015 0.000010 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000002 -0.000005 -0.000009 -0.000015 -0.000022 -0.000031 -0.000043 -0.000060 -0.000081 -0.000109 -0.000147 -0.000198 -0.000264 -0.000351 -0.000463 -0.000606 -0.000787 -0.001012 -0.001290 -0.001629 -0.002035 -0.002516 -0.003075 -0.003713 -0.004425 -0.005202 -0.006027 -0.006879 -0.007726 -0.008535 -0.009263 -0.009868 -0.010304 -0.010528 -0.010499 -0.010184 -0.009560 -0.008613 -0.007345 -0.005772 -0.003923 -0.001843 0.000410 0.002770 0.005164 0.007516 0.009752 0.011806 0.013620 0.015149 0.016360 0.017237 0.017777 0.017989 0.017893 0.017518 0.016895 0.016057 0.015035 0.013854 0.012532 0.011081 0.009506 0.007808 0.005985 0.004036 0.001964 -0.000221 -0.002502 -0.004848 -0.007220 -0.009569 -0.011839 -0.013970 -0.015898 -0.017564 -0.018914 -0.019902 -0.020498 -0.020686 -0.020467 -0.019859 -0.018898 -0.017632 -0.016120 -0.014428 -0.012626 -0.010781 -0.008955 -0.007206 -0.005579 -0.004108 -0.002817 -0.001719 -0.000817 -0.000104 0.000432 0.000810 0.001052 0.001181 0.001221 0.001196 0.001124 0.001024 0.000908 0.000789 0.000672 0.000564 0.000467 0.000381 0.000308 0.000247 0.000196 0.000153 0.000119 0.000091 0.000068 0.000050 0.000037 0.000026 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000014 -0.000021 -0.000029 -0.000040 -0.000055 -0.000074 -0.000099 -0.000132 -0.000176 -0.000233 -0.000308 -0.000405 -0.000528 -0.000683 -0.000875 -0.001112 -0.001400 -0.001746 -0.002156 -0.002632 -0.003176 -0.003784 -0.004447 -0.005152 -0.005879 -0.006602 -0.007289 -0.007905 -0.008412 -0.008768 -0.008934 -0.008874 -0.008554 -0.007953 -0.007054 -0.005855 -0.004366 -0.002610 -0.000624 0.001544 0.003836 0.006186 0.008526 0.010787 0.012903 0.014816 0.016477 0.017847 0.018900 0.019621 0.020008 0.020067 0.019814 0.019270 0.018461 0.017409 0.016140 0.014673 0.013026 0.011213 0.009246 0.007135 0.004895 0.002543 0.000101 -0.002401 -0.004925 -0.007426 -0.009853 -0.012151 -0.014264 -0.016136 -0.017716 -0.018962 -0.019839 -0.020327 -0.020420 -0.020125 -0.019468 -0.018486 -0.017228 -0.015752 -0.014121 -0.012399 -0.010648 -0.008925 -0.007278 -0.005750 -0.004369 -0.003155 -0.002119 -0.001261 -0.000576 -0.000051 0.000331 0.000590 0.000746 0.000821 0.000835 0.000806 0.000748 0.000673 0.000592 0.000510 0.000432 0.000361 0.000298 0.000244 0.000197 0.000157 0.000124 0.000097 0.000074 0.000056 0.000042 0.000030 0.000022 0.000015 0.000010 0.000007 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000014 -0.000020 -0.000027 -0.000037 -0.000050 -0.000066 -0.000088 -0.000117 -0.000154 -0.000204 -0.000267 -0.000349 -0.000453 -0.000583 -0.000745 -0.000944 -0.001186 -0.001476 -0.001819 -0.002219 -0.002676 -0.003186 -0.003744 -0.004337 -0.004947 -0.005553 -0.006126 -0.006637 -0.007050 -0.007330 -0.007442 -0.007351 -0.007029 -0.006451 -0.005602 -0.004476 -0.003079 -0.001428 0.000448 0.002507 0.004701 0.006970 0.009255 0.011490 0.013613 0.015567 0.017299 0.018768 0.019939 0.020789 0.021307 0.021488 0.021338 0.020869 0.020099 0.019048 0.017736 0.016186 0.014418 0.012454 0.010315 0.008021 0.005597 0.003072 0.000478 -0.002147 -0.004759 -0.007310 -0.009748 -0.012020 -0.014075 -0.015865 -0.017347 -0.018486 -0.019260 -0.019655 -0.019673 -0.019328 -0.018649 -0.017675 -0.016454 -0.015041 -0.013497 -0.011878 -0.010241 -0.008638 -0.007112 -0.005698 -0.004422 -0.003299 -0.002337 -0.001538 -0.000893 -0.000392 -0.000019 0.000243 0.000413 0.000511 0.000553 0.000554 0.000528 0.000485 0.000433 0.000379 0.000325 0.000275 0.000230 0.000190 0.000155 0.000125 0.000099 0.000078 0.000060 0.000046 0.000034 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000033 -0.000044 -0.000059 -0.000077 -0.000102 -0.000134 -0.000175 -0.000229 -0.000297 -0.000384 -0.000492 -0.000627 -0.000791 -0.000991 -0.001230 -0.001514 -0.001844 -0.002222 -0.002645 -0.003107 -0.003597 -0.004101 -0.004600 -0.005069 -0.005482 -0.005810 -0.006020 -0.006083 -0.005967 -0.005645 -0.005095 -0.004300 -0.003252 -0.001954 -0.000419 0.001331 0.003261 0.005330 0.007487 0.009676 0.011840 0.013921 0.015861 0.017609 0.019120 0.020356 0.021288 0.021896 0.022168 0.022103 0.021705 0.020986 0.019960 0.018648 0.017072 0.015254 0.013221 0.011000 0.008620 0.006113 0.003515 0.000865 -0.001792 -0.004410 -0.006938 -0.009326 -0.011525 -0.013487 -0.015171 -0.016542 -0.017574 -0.018251 -0.018567 -0.018529 -0.018157 -0.017480 -0.016539 -0.015379 -0.014053 -0.012615 -0.011118 -0.009613 -0.008146 -0.006753 -0.005465 -0.004303 -0.003282 -0.002405 -0.001673 -0.001080 -0.000613 -0.000261 -0.000005 0.000169 0.000278 0.000337 0.000360 0.000357 0.000337 0.000308 0.000274 0.000239 0.000205 0.000174 0.000145 0.000120 0.000098 0.000078 0.000062 0.000048 0.000036 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000051 -0.000067 -0.000088 -0.000115 -0.000149 -0.000194 -0.000251 -0.000322 -0.000411 -0.000521 -0.000655 -0.000817 -0.001012 -0.001243 -0.001512 -0.001820 -0.002165 -0.002542 -0.002941 -0.003351 -0.003753 -0.004130 -0.004457 -0.004708 -0.004858 -0.004879 -0.004744 -0.004427 -0.003908 -0.003171 -0.002207 -0.001015 0.000396 0.002007 0.003791 0.005713 0.007729 0.009790 0.011845 0.013839 0.015718 0.017434 0.018938 0.020191 0.021161 0.021822 0.022158 0.022160 0.021829 0.021169 0.020193 0.018918 0.017366 0.015561 0.013531 0.011309 0.008928 0.006426 0.003844 0.001224 -0.001385 -0.003936 -0.006379 -0.008665 -0.010749 -0.012588 -0.014148 -0.015400 -0.016324 -0.016910 -0.017160 -0.017084 -0.016703 -0.016049 -0.015160 -0.014081 -0.012859 -0.011543 -0.010183 -0.008822 -0.007500 -0.006248 -0.005094 -0.004055 -0.003140 -0.002355 -0.001698 -0.001162 -0.000738 -0.000412 -0.000172 -0.000003 0.000110 0.000179 0.000214 0.000227 0.000223 0.000210 0.000191 0.000170 0.000149 0.000128 0.000109 0.000091 0.000075 0.000061 0.000048 0.000038 0.000028 0.000021 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000034 -0.000044 -0.000058 -0.000075 -0.000097 -0.000126 -0.000163 -0.000209 -0.000267 -0.000340 -0.000428 -0.000536 -0.000667 -0.000823 -0.001009 -0.001225 -0.001472 -0.001749 -0.002052 -0.002372 -0.002699 -0.003019 -0.003314 -0.003566 -0.003753 -0.003852 -0.003839 -0.003691 -0.003385 -0.002902 -0.002226 -0.001349 -0.000269 0.001011 0.002474 0.004100 0.005857 0.007711 0.009618 0.011532 0.013404 0.015184 0.016825 0.018281 0.019511 0.020481 0.021164 0.021539 0.021593 0.021323 0.020729 0.019821 0.018614 0.017128 0.015388 0.013424 0.011269 0.008960 0.006538 0.004045 0.001527 -0.000967 -0.003392 -0.005698 -0.007840 -0.009776 -0.011470 -0.012892 -0.014019 -0.014837 -0.015341 -0.015536 -0.015435 -0.015061 -0.014446 -0.013624 -0.012639 -0.011533 -0.010351 -0.009135 -0.007924 -0.006752 -0.005647 -0.004629 -0.003714 -0.002910 -0.002219 -0.001639 -0.001165 -0.000787 -0.000494 -0.000274 -0.000115 -0.000005 0.000066 0.000109 0.000131 0.000138 0.000136 0.000128 0.000117 0.000105 0.000092 0.000080 0.000068 0.000057 0.000047 0.000037 0.000029 0.000022 0.000016 0.000011 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000028 -0.000037 -0.000049 -0.000063 -0.000082 -0.000106 -0.000136 -0.000173 -0.000220 -0.000278 -0.000349 -0.000435 -0.000538 -0.000662 -0.000809 -0.000980 -0.001176 -0.001396 -0.001635 -0.001888 -0.002145 -0.002394 -0.002621 -0.002810 -0.002943 -0.003001 -0.002963 -0.002808 -0.002518 -0.002075 -0.001464 -0.000677 0.000290 0.001434 0.002745 0.004204 0.005787 0.007464 0.009197 0.010948 0.012671 0.014322 0.015856 0.017230 0.018404 0.019345 0.020022 0.020414 0.020506 0.020291 0.019767 0.018941 0.017826 0.016439 0.014806 0.012956 0.010922 0.008743 0.006460 0.004115 0.001756 -0.000573 -0.002824 -0.004954 -0.006921 -0.008686 -0.010219 -0.011495 -0.012495 -0.013211 -0.013640 -0.013790 -0.013676 -0.013321 -0.012755 -0.012012 -0.011129 -0.010146 -0.009102 -0.008034 -0.006975 -0.005953 -0.004993 -0.004111 -0.003318 -0.002622 -0.002025 -0.001523 -0.001111 -0.000781 -0.000523 -0.000327 -0.000183 -0.000080 -0.000009 0.000036 0.000062 0.000076 0.000081 0.000080 0.000076 0.000071 0.000064 0.000057 0.000049 0.000042 0.000035 0.000028 0.000022 0.000016 0.000012 0.000008 0.000005 0.000003 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000041 -0.000053 -0.000068 -0.000087 -0.000112 -0.000142 -0.000180 -0.000226 -0.000281 -0.000349 -0.000430 -0.000527 -0.000642 -0.000776 -0.000929 -0.001101 -0.001288 -0.001484 -0.001682 -0.001873 -0.002044 -0.002182 -0.002271 -0.002297 -0.002242 -0.002087 -0.001817 -0.001417 -0.000873 -0.000176 0.000678 0.001686 0.002842 0.004132 0.005536 0.007028 0.008578 0.010150 0.011706 0.013207 0.014611 0.015878 0.016971 0.017857 0.018507 0.018898 0.019016 0.018849 0.018396 0.017660 0.016653 0.015390 0.013894 0.012193 0.010321 0.008315 0.006214 0.004061 0.001900 -0.000225 -0.002272 -0.004199 -0.005969 -0.007550 -0.008914 -0.010041 -0.010916 -0.011534 -0.011895 -0.012009 -0.011891 -0.011564 -0.011055 -0.010395 -0.009619 -0.008761 -0.007855 -0.006932 -0.006021 -0.005145 -0.004324 -0.003572 -0.002898 -0.002306 -0.001798 -0.001371 -0.001020 -0.000737 -0.000515 -0.000344 -0.000216 -0.000123 -0.000057 -0.000013 0.000016 0.000033 0.000042 0.000046 0.000046 0.000045 0.000042 0.000038 0.000034 0.000030 0.000025 0.000020 0.000016 0.000012 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000026 -0.000033 -0.000043 -0.000056 -0.000072 -0.000091 -0.000116 -0.000145 -0.000181 -0.000225 -0.000277 -0.000340 -0.000415 -0.000504 -0.000608 -0.000726 -0.000858 -0.001002 -0.001152 -0.001303 -0.001446 -0.001572 -0.001669 -0.001726 -0.001728 -0.001662 -0.001514 -0.001268 -0.000911 -0.000433 0.000175 0.000917 0.001793 0.002798 0.003921 0.005146 0.006452 0.007814 0.009201 0.010582 0.011919 0.013178 0.014321 0.015316 0.016129 0.016735 0.017112 0.017243 0.017119 0.016735 0.016093 0.015202 0.014076 0.012737 0.011210 0.009525 0.007719 0.005829 0.003896 0.001959 0.000060 -0.001762 -0.003471 -0.005035 -0.006425 -0.007618 -0.008598 -0.009353 -0.009880 -0.010182 -0.010267 -0.010152 -0.009858 -0.009410 -0.008835 -0.008165 -0.007429 -0.006655 -0.005872 -0.005101 -0.004363 -0.003673 -0.003043 -0.002478 -0.001983 -0.001559 -0.001202 -0.000907 -0.000670 -0.000482 -0.000336 -0.000225 -0.000143 -0.000083 -0.000042 -0.000014 0.000004 0.000015 0.000022 0.000025 0.000026 0.000026 0.000025 0.000023 0.000020 0.000018 0.000015 0.000011 0.000009 0.000006 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000074 -0.000093 -0.000116 -0.000144 -0.000178 -0.000218 -0.000266 -0.000323 -0.000391 -0.000470 -0.000561 -0.000662 -0.000771 -0.000884 -0.000997 -0.001102 -0.001193 -0.001259 -0.001291 -0.001278 -0.001208 -0.001069 -0.000849 -0.000538 -0.000124 0.000398 0.001034 0.001784 0.002644 0.003607 0.004659 0.005784 0.006961 0.008165 0.009366 0.010536 0.011643 0.012653 0.013538 0.014268 0.014819 0.015170 0.015306 0.015217 0.014897 0.014348 0.013576 0.012594 0.011421 0.010078 0.008596 0.007005 0.005341 0.003640 0.001940 0.000277 -0.001314 -0.002801 -0.004157 -0.005358 -0.006384 -0.007223 -0.007865 -0.008309 -0.008558 -0.008621 -0.008514 -0.008256 -0.007869 -0.007378 -0.006810 -0.006189 -0.005540 -0.004886 -0.004245 -0.003633 -0.003063 -0.002543 -0.002078 -0.001672 -0.001323 -0.001029 -0.000787 -0.000590 -0.000434 -0.000312 -0.000218 -0.000147 -0.000095 -0.000057 -0.000031 -0.000013 -0.000001 0.000006 0.000011 0.000013 0.000015 0.000015 0.000015 0.000014 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000028 -0.000037 -0.000047 -0.000059 -0.000074 -0.000092 -0.000113 -0.000138 -0.000169 -0.000205 -0.000248 -0.000300 -0.000360 -0.000428 -0.000504 -0.000586 -0.000671 -0.000754 -0.000831 -0.000894 -0.000938 -0.000952 -0.000930 -0.000860 -0.000734 -0.000542 -0.000273 0.000079 0.000521 0.001058 0.001690 0.002415 0.003227 0.004117 0.005071 0.006071 0.007097 0.008125 0.009129 0.010083 0.010958 0.011729 0.012370 0.012858 0.013176 0.013310 0.013248 0.012987 0.012526 0.011871 0.011032 0.010024 0.008869 0.007590 0.006218 0.004782 0.003317 0.001854 0.000426 -0.000936 -0.002207 -0.003362 -0.004381 -0.005249 -0.005955 -0.006493 -0.006862 -0.007066 -0.007113 -0.007017 -0.006796 -0.006468 -0.006056 -0.005583 -0.005068 -0.004533 -0.003996 -0.003471 -0.002973 -0.002509 -0.002087 -0.001711 -0.001382 -0.001100 -0.000863 -0.000667 -0.000507 -0.000380 -0.000279 -0.000200 -0.000140 -0.000095 -0.000062 -0.000039 -0.000022 -0.000011 -0.000003 0.000002 0.000005 0.000007 0.000008 0.000009 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000029 -0.000037 -0.000047 -0.000058 -0.000071 -0.000087 -0.000106 -0.000129 -0.000156 -0.000188 -0.000227 -0.000271 -0.000323 -0.000379 -0.000440 -0.000503 -0.000564 -0.000619 -0.000663 -0.000690 -0.000693 -0.000666 -0.000601 -0.000489 -0.000323 -0.000096 0.000199 0.000568 0.001014 0.001538 0.002141 0.002816 0.003556 0.004352 0.005188 0.006047 0.006911 0.007758 0.008564 0.009308 0.009965 0.010515 0.010939 0.011219 0.011344 0.011304 0.011094 0.010715 0.010169 0.009466 0.008618 0.007643 0.006563 0.005402 0.004188 0.002950 0.001715 0.000513 -0.000632 -0.001697 -0.002663 -0.003513 -0.004236 -0.004821 -0.005265 -0.005568 -0.005733 -0.005768 -0.005685 -0.005499 -0.005227 -0.004888 -0.004501 -0.004082 -0.003648 -0.003214 -0.002792 -0.002392 -0.002021 -0.001684 -0.001384 -0.001123 -0.000899 -0.000710 -0.000554 -0.000426 -0.000324 -0.000242 -0.000178 -0.000128 -0.000090 -0.000061 -0.000041 -0.000026 -0.000015 -0.000008 -0.000003 0.000000 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000055 -0.000066 -0.000080 -0.000097 -0.000117 -0.000140 -0.000169 -0.000202 -0.000240 -0.000282 -0.000327 -0.000373 -0.000417 -0.000456 -0.000486 -0.000502 -0.000498 -0.000470 -0.000411 -0.000314 -0.000175 0.000014 0.000258 0.000560 0.000926 0.001355 0.001847 0.002400 0.003007 0.003659 0.004347 0.005055 0.005768 0.006469 0.007138 0.007757 0.008306 0.008769 0.009127 0.009368 0.009480 0.009456 0.009291 0.008984 0.008538 0.007960 0.007260 0.006453 0.005558 0.004595 0.003589 0.002562 0.001541 0.000547 -0.000398 -0.001275 -0.002068 -0.002765 -0.003356 -0.003834 -0.004195 -0.004439 -0.004571 -0.004597 -0.004528 -0.004376 -0.004155 -0.003881 -0.003569 -0.003234 -0.002888 -0.002543 -0.002209 -0.001893 -0.001601 -0.001337 -0.001102 -0.000897 -0.000722 -0.000574 -0.000451 -0.000351 -0.000270 -0.000205 -0.000153 -0.000112 -0.000080 -0.000056 -0.000039 -0.000026 -0.000017 -0.000010 -0.000006 -0.000002 -0.000000 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000041 -0.000049 -0.000059 -0.000071 -0.000086 -0.000103 -0.000124 -0.000149 -0.000177 -0.000208 -0.000241 -0.000274 -0.000306 -0.000333 -0.000353 -0.000361 -0.000354 -0.000327 -0.000275 -0.000194 -0.000079 0.000076 0.000274 0.000518 0.000813 0.001158 0.001555 0.002001 0.002490 0.003018 0.003574 0.004147 0.004726 0.005295 0.005840 0.006345 0.006795 0.007175 0.007472 0.007674 0.007772 0.007758 0.007630 0.007386 0.007028 0.006562 0.005995 0.005340 0.004612 0.003829 0.003010 0.002175 0.001346 0.000540 -0.000225 -0.000934 -0.001575 -0.002136 -0.002611 -0.002995 -0.003284 -0.003479 -0.003583 -0.003603 -0.003547 -0.003425 -0.003249 -0.003031 -0.002785 -0.002521 -0.002250 -0.001981 -0.001720 -0.001475 -0.001249 -0.001044 -0.000863 -0.000705 -0.000570 -0.000456 -0.000362 -0.000284 -0.000221 -0.000169 -0.000128 -0.000095 -0.000069 -0.000050 -0.000035 -0.000024 -0.000016 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000062 -0.000075 -0.000090 -0.000108 -0.000129 -0.000151 -0.000175 -0.000200 -0.000222 -0.000241 -0.000254 -0.000258 -0.000249 -0.000225 -0.000181 -0.000114 -0.000020 0.000105 0.000263 0.000457 0.000691 0.000965 0.001280 0.001634 0.002023 0.002442 0.002885 0.003341 0.003802 0.004256 0.004691 0.005096 0.005457 0.005763 0.006004 0.006169 0.006251 0.006245 0.006147 0.005956 0.005674 0.005304 0.004853 0.004332 0.003751 0.003126 0.002472 0.001806 0.001145 0.000503 -0.000106 -0.000669 -0.001176 -0.001621 -0.001996 -0.002299 -0.002526 -0.002680 -0.002762 -0.002777 -0.002732 -0.002637 -0.002499 -0.002330 -0.002139 -0.001935 -0.001726 -0.001519 -0.001320 -0.001132 -0.000960 -0.000804 -0.000666 -0.000546 -0.000443 -0.000357 -0.000285 -0.000226 -0.000177 -0.000138 -0.000105 -0.000079 -0.000058 -0.000042 -0.000030 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000036 -0.000044 -0.000053 -0.000065 -0.000078 -0.000093 -0.000109 -0.000127 -0.000144 -0.000160 -0.000173 -0.000181 -0.000182 -0.000173 -0.000152 -0.000116 -0.000062 0.000013 0.000112 0.000236 0.000389 0.000571 0.000786 0.001032 0.001308 0.001613 0.001941 0.002287 0.002645 0.003005 0.003360 0.003701 0.004019 0.004303 0.004544 0.004735 0.004867 0.004934 0.004932 0.004858 0.004712 0.004493 0.004205 0.003854 0.003446 0.002991 0.002501 0.001989 0.001467 0.000949 0.000447 -0.000028 -0.000467 -0.000862 -0.001208 -0.001499 -0.001734 -0.001911 -0.002030 -0.002093 -0.002105 -0.002070 -0.001997 -0.001892 -0.001763 -0.001617 -0.001462 -0.001304 -0.001148 -0.000998 -0.000856 -0.000727 -0.000610 -0.000506 -0.000417 -0.000340 -0.000275 -0.000221 -0.000177 -0.000140 -0.000110 -0.000085 -0.000064 -0.000048 -0.000035 -0.000025 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000031 -0.000038 -0.000046 -0.000056 -0.000066 -0.000078 -0.000091 -0.000103 -0.000114 -0.000123 -0.000128 -0.000127 -0.000119 -0.000102 -0.000073 -0.000029 0.000029 0.000106 0.000202 0.000320 0.000461 0.000626 0.000816 0.001029 0.001263 0.001516 0.001782 0.002057 0.002334 0.002607 0.002869 0.003113 0.003332 0.003519 0.003667 0.003770 0.003824 0.003824 0.003769 0.003658 0.003491 0.003271 0.003001 0.002688 0.002339 0.001962 0.001568 0.001166 0.000768 0.000383 0.000019 -0.000318 -0.000620 -0.000884 -0.001107 -0.001286 -0.001421 -0.001512 -0.001560 -0.001569 -0.001544 -0.001488 -0.001409 -0.001313 -0.001204 -0.001089 -0.000971 -0.000855 -0.000744 -0.000639 -0.000543 -0.000456 -0.000380 -0.000314 -0.000257 -0.000209 -0.000169 -0.000136 -0.000109 -0.000086 -0.000067 -0.000052 -0.000039 -0.000029 -0.000020 -0.000014 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000047 -0.000056 -0.000064 -0.000073 -0.000081 -0.000086 -0.000089 -0.000088 -0.000081 -0.000067 -0.000044 -0.000010 0.000035 0.000094 0.000168 0.000257 0.000365 0.000490 0.000633 0.000795 0.000973 0.001164 0.001365 0.001573 0.001781 0.001987 0.002185 0.002369 0.002534 0.002676 0.002789 0.002868 0.002909 0.002911 0.002870 0.002787 0.002662 0.002497 0.002294 0.002058 0.001794 0.001509 0.001211 0.000908 0.000608 0.000317 0.000042 -0.000211 -0.000438 -0.000637 -0.000804 -0.000938 -0.001039 -0.001108 -0.001144 -0.001151 -0.001133 -0.001092 -0.001034 -0.000963 -0.000883 -0.000799 -0.000713 -0.000628 -0.000547 -0.000471 -0.000401 -0.000337 -0.000281 -0.000233 -0.000191 -0.000157 -0.000128 -0.000103 -0.000083 -0.000067 -0.000053 -0.000041 -0.000031 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000039 -0.000045 -0.000051 -0.000056 -0.000060 -0.000062 -0.000060 -0.000054 -0.000043 -0.000025 0.000001 0.000035 0.000080 0.000135 0.000203 0.000283 0.000376 0.000484 0.000604 0.000736 0.000879 0.001028 0.001182 0.001337 0.001489 0.001635 0.001771 0.001894 0.001999 0.002083 0.002142 0.002174 0.002176 0.002146 0.002085 0.001993 0.001871 0.001721 0.001546 0.001350 0.001139 0.000917 0.000692 0.000469 0.000254 0.000051 -0.000136 -0.000304 -0.000451 -0.000574 -0.000674 -0.000749 -0.000799 -0.000826 -0.000832 -0.000819 -0.000789 -0.000747 -0.000696 -0.000638 -0.000578 -0.000516 -0.000456 -0.000398 -0.000343 -0.000292 -0.000246 -0.000206 -0.000171 -0.000141 -0.000116 -0.000095 -0.000077 -0.000063 -0.000051 -0.000041 -0.000032 -0.000025 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000031 -0.000035 -0.000038 -0.000041 -0.000041 -0.000040 -0.000035 -0.000027 -0.000013 0.000006 0.000032 0.000065 0.000107 0.000157 0.000216 0.000285 0.000364 0.000452 0.000549 0.000653 0.000762 0.000874 0.000986 0.001096 0.001202 0.001301 0.001390 0.001467 0.001529 0.001572 0.001596 0.001597 0.001576 0.001532 0.001466 0.001377 0.001268 0.001140 0.000997 0.000843 0.000681 0.000517 0.000354 0.000197 0.000049 -0.000087 -0.000209 -0.000315 -0.000405 -0.000477 -0.000532 -0.000569 -0.000589 -0.000593 -0.000584 -0.000563 -0.000533 -0.000496 -0.000456 -0.000413 -0.000369 -0.000327 -0.000286 -0.000247 -0.000211 -0.000178 -0.000149 -0.000124 -0.000102 -0.000084 -0.000069 -0.000057 -0.000047 -0.000038 -0.000031 -0.000025 -0.000019 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000024 -0.000025 -0.000027 -0.000027 -0.000026 -0.000022 -0.000016 -0.000005 0.000009 0.000028 0.000052 0.000083 0.000119 0.000162 0.000212 0.000269 0.000333 0.000403 0.000477 0.000555 0.000635 0.000715 0.000793 0.000869 0.000939 0.001003 0.001058 0.001102 0.001134 0.001151 0.001152 0.001138 0.001107 0.001059 0.000996 0.000918 0.000827 0.000724 0.000613 0.000497 0.000378 0.000261 0.000149 0.000043 -0.000055 -0.000142 -0.000218 -0.000282 -0.000334 -0.000373 -0.000400 -0.000415 -0.000418 -0.000412 -0.000397 -0.000376 -0.000350 -0.000321 -0.000291 -0.000261 -0.000232 -0.000203 -0.000176 -0.000151 -0.000128 -0.000107 -0.000089 -0.000073 -0.000060 -0.000050 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000016 -0.000013 -0.000008 -0.000001 0.000010 0.000024 0.000041 0.000063 0.000090 0.000121 0.000156 0.000197 0.000242 0.000291 0.000343 0.000398 0.000454 0.000510 0.000565 0.000618 0.000667 0.000712 0.000750 0.000781 0.000803 0.000816 0.000817 0.000807 0.000786 0.000753 0.000709 0.000654 0.000589 0.000517 0.000438 0.000355 0.000271 0.000188 0.000108 0.000033 -0.000035 -0.000097 -0.000150 -0.000195 -0.000232 -0.000260 -0.000279 -0.000290 -0.000293 -0.000288 -0.000277 -0.000262 -0.000244 -0.000224 -0.000204 -0.000183 -0.000163 -0.000144 -0.000125 -0.000107 -0.000091 -0.000076 -0.000063 -0.000052 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000007 -0.000003 0.000002 0.000009 0.000019 0.000032 0.000048 0.000067 0.000088 0.000113 0.000142 0.000173 0.000206 0.000242 0.000280 0.000319 0.000357 0.000395 0.000432 0.000466 0.000496 0.000523 0.000544 0.000560 0.000568 0.000569 0.000563 0.000549 0.000527 0.000497 0.000459 0.000414 0.000364 0.000309 0.000250 0.000191 0.000132 0.000076 0.000024 -0.000024 -0.000067 -0.000104 -0.000135 -0.000161 -0.000181 -0.000194 -0.000202 -0.000204 -0.000200 -0.000193 -0.000182 -0.000169 -0.000156 -0.000142 -0.000128 -0.000114 -0.000100 -0.000088 -0.000075 -0.000064 -0.000053 -0.000044 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000000 0.000003 0.000009 0.000016 0.000025 0.000036 0.000049 0.000064 0.000081 0.000100 0.000122 0.000144 0.000169 0.000194 0.000220 0.000247 0.000272 0.000297 0.000320 0.000341 0.000358 0.000373 0.000383 0.000389 0.000390 0.000386 0.000377 0.000363 0.000343 0.000318 0.000288 0.000253 0.000215 0.000174 0.000132 0.000091 0.000052 0.000015 -0.000018 -0.000047 -0.000073 -0.000094 -0.000112 -0.000126 -0.000135 -0.000141 -0.000142 -0.000139 -0.000134 -0.000126 -0.000117 -0.000108 -0.000098 -0.000088 -0.000079 -0.000070 -0.000061 -0.000052 -0.000044 -0.000037 -0.000030 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000000 0.000001 0.000004 0.000008 0.000013 0.000019 0.000026 0.000035 0.000046 0.000057 0.000070 0.000084 0.000099 0.000115 0.000132 0.000150 0.000167 0.000185 0.000201 0.000216 0.000230 0.000241 0.000251 0.000258 0.000262 0.000263 0.000261 0.000256 0.000247 0.000235 0.000219 0.000199 0.000175 0.000149 0.000120 0.000091 0.000062 0.000034 0.000009 -0.000014 -0.000034 -0.000052 -0.000066 -0.000078 -0.000088 -0.000094 -0.000098 -0.000099 -0.000097 -0.000093 -0.000087 -0.000081 -0.000074 -0.000067 -0.000061 -0.000054 -0.000048 -0.000042 -0.000036 -0.000030 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000014 0.000019 0.000025 0.000032 0.000040 0.000048 0.000057 0.000067 0.000078 0.000089 0.000100 0.000112 0.000123 0.000134 0.000144 0.000152 0.000160 0.000165 0.000170 0.000173 0.000174 0.000173 0.000171 0.000167 0.000159 0.000150 0.000137 0.000121 0.000103 0.000083 0.000062 0.000041 0.000022 0.000004 -0.000011 -0.000025 -0.000037 -0.000047 -0.000055 -0.000062 -0.000066 -0.000069 -0.000069 -0.000068 -0.000065 -0.000061 -0.000056 -0.000051 -0.000047 -0.000042 -0.000037 -0.000033 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000010 0.000014 0.000018 0.000022 0.000027 0.000032 0.000038 0.000045 0.000051 0.000058 0.000066 0.000073 0.000081 0.000088 0.000094 0.000099 0.000103 0.000107 0.000110 0.000112 0.000113 0.000113 0.000113 0.000111 0.000108 0.000102 0.000094 0.000084 0.000072 0.000058 0.000043 0.000028 0.000014 0.000002 -0.000009 -0.000018 -0.000026 -0.000033 -0.000039 -0.000043 -0.000047 -0.000049 -0.000049 -0.000048 -0.000046 -0.000043 -0.000040 -0.000036 -0.000032 -0.000029 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000033 0.000038 0.000043 0.000047 0.000052 0.000056 0.000060 0.000063 0.000065 0.000067 0.000069 0.000070 0.000072 0.000073 0.000073 0.000073 0.000072 0.000070 0.000065 0.000059 0.000050 0.000041 0.000030 0.000020 0.000010 0.000001 -0.000007 -0.000013 -0.000018 -0.000023 -0.000027 -0.000030 -0.000033 -0.000034 -0.000035 -0.000034 -0.000033 -0.000031 -0.000028 -0.000026 -0.000023 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000021 0.000024 0.000027 0.000030 0.000033 0.000035 0.000037 0.000038 0.000040 0.000041 0.000042 0.000043 0.000044 0.000045 0.000047 0.000048 0.000048 0.000048 0.000045 0.000041 0.000036 0.000029 0.000022 0.000014 0.000007 0.000001 -0.000004 -0.000009 -0.000012 -0.000016 -0.000019 -0.000021 -0.000023 -0.000024 -0.000025 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000013 0.000015 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000023 0.000023 0.000024 0.000025 0.000026 0.000027 0.000029 0.000031 0.000032 0.000032 0.000031 0.000029 0.000026 0.000021 0.000016 0.000011 0.000006 0.000002 -0.000002 -0.000005 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000013 0.000013 0.000014 0.000015 0.000017 0.000019 0.000020 0.000021 0.000021 0.000020 0.000018 0.000015 0.000012 0.000008 0.000005 0.000002 -0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000014 0.000014 0.000013 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode38_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000017 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000013 0.000013 0.000013 0.000014 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000022 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000017 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000009 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000024 0.000025 0.000025 0.000025 0.000024 0.000023 0.000022 0.000021 0.000021 0.000020 0.000020 0.000020 0.000021 0.000021 0.000021 0.000021 0.000021 0.000020 0.000019 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000022 0.000023 0.000023 0.000024 0.000025 0.000026 0.000027 0.000028 0.000028 0.000029 0.000028 0.000028 0.000027 0.000026 0.000025 0.000025 0.000024 0.000024 0.000025 0.000025 0.000026 0.000026 0.000026 0.000026 0.000025 0.000023 0.000022 0.000020 0.000018 0.000017 0.000016 0.000016 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000015 0.000016 0.000018 0.000020 0.000021 0.000023 0.000024 0.000026 0.000026 0.000027 0.000027 0.000028 0.000029 0.000029 0.000030 0.000031 0.000031 0.000031 0.000031 0.000030 0.000030 0.000029 0.000028 0.000028 0.000028 0.000029 0.000030 0.000031 0.000031 0.000031 0.000031 0.000030 0.000029 0.000027 0.000025 0.000023 0.000021 0.000020 0.000020 0.000019 0.000019 0.000018 0.000018 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000019 0.000020 0.000022 0.000024 0.000025 0.000027 0.000029 0.000030 0.000030 0.000030 0.000030 0.000031 0.000031 0.000031 0.000032 0.000033 0.000033 0.000033 0.000033 0.000032 0.000032 0.000031 0.000031 0.000031 0.000031 0.000032 0.000033 0.000035 0.000036 0.000036 0.000036 0.000035 0.000033 0.000031 0.000029 0.000027 0.000026 0.000024 0.000024 0.000023 0.000023 0.000022 0.000022 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000023 0.000023 0.000023 0.000023 0.000024 0.000025 0.000026 0.000028 0.000030 0.000032 0.000033 0.000034 0.000034 0.000033 0.000033 0.000032 0.000032 0.000032 0.000032 0.000033 0.000033 0.000033 0.000033 0.000032 0.000031 0.000031 0.000031 0.000031 0.000032 0.000033 0.000035 0.000036 0.000038 0.000039 0.000039 0.000039 0.000037 0.000035 0.000033 0.000031 0.000029 0.000028 0.000028 0.000027 0.000027 0.000027 0.000026 0.000025 0.000023 0.000021 0.000019 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000027 0.000028 0.000029 0.000029 0.000029 0.000029 0.000029 0.000029 0.000030 0.000031 0.000033 0.000035 0.000036 0.000037 0.000037 0.000037 0.000036 0.000034 0.000033 0.000031 0.000030 0.000030 0.000029 0.000029 0.000029 0.000028 0.000027 0.000027 0.000026 0.000026 0.000026 0.000028 0.000029 0.000032 0.000034 0.000037 0.000038 0.000040 0.000040 0.000039 0.000037 0.000035 0.000034 0.000032 0.000031 0.000031 0.000031 0.000031 0.000031 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000018 0.000016 0.000015 0.000014 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000026 0.000028 0.000031 0.000033 0.000035 0.000036 0.000036 0.000036 0.000036 0.000035 0.000035 0.000035 0.000036 0.000037 0.000038 0.000040 0.000040 0.000041 0.000040 0.000038 0.000035 0.000032 0.000029 0.000027 0.000024 0.000022 0.000021 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000014 0.000014 0.000016 0.000018 0.000021 0.000025 0.000029 0.000032 0.000034 0.000035 0.000036 0.000035 0.000034 0.000033 0.000033 0.000033 0.000033 0.000034 0.000035 0.000035 0.000035 0.000034 0.000032 0.000030 0.000028 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000027 0.000030 0.000033 0.000036 0.000039 0.000041 0.000043 0.000044 0.000045 0.000044 0.000044 0.000043 0.000042 0.000041 0.000041 0.000042 0.000043 0.000043 0.000043 0.000042 0.000039 0.000036 0.000031 0.000026 0.000020 0.000015 0.000011 0.000006 0.000003 -0.000000 -0.000003 -0.000005 -0.000007 -0.000009 -0.000010 -0.000010 -0.000010 -0.000008 -0.000004 -0.000000 0.000005 0.000011 0.000016 0.000020 0.000023 0.000026 0.000027 0.000028 0.000028 0.000030 0.000031 0.000033 0.000035 0.000037 0.000039 0.000039 0.000039 0.000037 0.000036 0.000033 0.000031 0.000028 0.000026 0.000024 0.000023 0.000021 0.000020 0.000018 0.000017 0.000016 0.000014 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000024 0.000027 0.000031 0.000035 0.000038 0.000042 0.000045 0.000048 0.000050 0.000052 0.000053 0.000054 0.000053 0.000052 0.000050 0.000049 0.000047 0.000046 0.000046 0.000045 0.000044 0.000042 0.000039 0.000034 0.000027 0.000019 0.000011 0.000002 -0.000007 -0.000015 -0.000022 -0.000029 -0.000034 -0.000039 -0.000044 -0.000047 -0.000050 -0.000052 -0.000052 -0.000052 -0.000049 -0.000044 -0.000038 -0.000031 -0.000023 -0.000015 -0.000007 -0.000001 0.000005 0.000009 0.000013 0.000016 0.000020 0.000024 0.000029 0.000033 0.000037 0.000040 0.000042 0.000042 0.000042 0.000041 0.000039 0.000036 0.000034 0.000032 0.000030 0.000028 0.000027 0.000025 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000023 0.000026 0.000030 0.000035 0.000039 0.000044 0.000048 0.000052 0.000055 0.000058 0.000061 0.000063 0.000064 0.000064 0.000063 0.000061 0.000058 0.000055 0.000052 0.000050 0.000047 0.000044 0.000041 0.000036 0.000029 0.000020 0.000009 -0.000004 -0.000017 -0.000031 -0.000045 -0.000058 -0.000071 -0.000082 -0.000091 -0.000099 -0.000106 -0.000112 -0.000117 -0.000120 -0.000121 -0.000119 -0.000116 -0.000109 -0.000100 -0.000090 -0.000078 -0.000065 -0.000053 -0.000042 -0.000032 -0.000023 -0.000014 -0.000006 0.000002 0.000010 0.000018 0.000026 0.000033 0.000038 0.000042 0.000044 0.000045 0.000045 0.000044 0.000042 0.000040 0.000038 0.000037 0.000035 0.000033 0.000032 0.000030 0.000028 0.000026 0.000023 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000029 0.000034 0.000039 0.000044 0.000049 0.000054 0.000059 0.000063 0.000067 0.000071 0.000073 0.000075 0.000075 0.000075 0.000073 0.000069 0.000065 0.000060 0.000055 0.000050 0.000044 0.000038 0.000030 0.000020 0.000007 -0.000008 -0.000025 -0.000045 -0.000066 -0.000087 -0.000108 -0.000129 -0.000148 -0.000165 -0.000180 -0.000193 -0.000204 -0.000213 -0.000220 -0.000224 -0.000225 -0.000223 -0.000218 -0.000208 -0.000196 -0.000180 -0.000163 -0.000144 -0.000126 -0.000108 -0.000090 -0.000074 -0.000059 -0.000044 -0.000029 -0.000015 -0.000001 0.000011 0.000022 0.000031 0.000038 0.000043 0.000046 0.000047 0.000047 0.000047 0.000046 0.000045 0.000044 0.000042 0.000041 0.000039 0.000037 0.000035 0.000032 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000029 0.000033 0.000037 0.000043 0.000049 0.000055 0.000061 0.000067 0.000073 0.000078 0.000082 0.000085 0.000088 0.000089 0.000089 0.000087 0.000083 0.000078 0.000072 0.000064 0.000055 0.000046 0.000035 0.000022 0.000008 -0.000010 -0.000031 -0.000055 -0.000082 -0.000112 -0.000143 -0.000175 -0.000207 -0.000237 -0.000266 -0.000292 -0.000315 -0.000335 -0.000351 -0.000364 -0.000374 -0.000379 -0.000380 -0.000377 -0.000369 -0.000355 -0.000337 -0.000315 -0.000290 -0.000262 -0.000235 -0.000207 -0.000179 -0.000153 -0.000128 -0.000103 -0.000079 -0.000056 -0.000035 -0.000015 0.000002 0.000016 0.000028 0.000036 0.000042 0.000046 0.000049 0.000050 0.000051 0.000051 0.000051 0.000050 0.000049 0.000048 0.000045 0.000043 0.000040 0.000037 0.000033 0.000029 0.000026 0.000022 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000032 0.000037 0.000042 0.000048 0.000054 0.000061 0.000068 0.000076 0.000083 0.000089 0.000095 0.000099 0.000103 0.000105 0.000106 0.000104 0.000101 0.000095 0.000087 0.000077 0.000064 0.000050 0.000033 0.000015 -0.000007 -0.000031 -0.000060 -0.000093 -0.000130 -0.000171 -0.000215 -0.000260 -0.000307 -0.000353 -0.000398 -0.000440 -0.000478 -0.000512 -0.000540 -0.000564 -0.000582 -0.000595 -0.000602 -0.000603 -0.000598 -0.000585 -0.000566 -0.000540 -0.000508 -0.000473 -0.000434 -0.000393 -0.000351 -0.000310 -0.000270 -0.000230 -0.000192 -0.000155 -0.000120 -0.000088 -0.000058 -0.000032 -0.000010 0.000008 0.000022 0.000033 0.000041 0.000047 0.000051 0.000054 0.000057 0.000058 0.000059 0.000058 0.000057 0.000055 0.000052 0.000049 0.000045 0.000041 0.000037 0.000032 0.000028 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000028 0.000032 0.000037 0.000042 0.000047 0.000054 0.000061 0.000068 0.000077 0.000085 0.000094 0.000102 0.000109 0.000116 0.000121 0.000125 0.000126 0.000126 0.000123 0.000117 0.000108 0.000095 0.000079 0.000059 0.000036 0.000010 -0.000020 -0.000054 -0.000093 -0.000138 -0.000188 -0.000243 -0.000303 -0.000366 -0.000432 -0.000499 -0.000565 -0.000628 -0.000687 -0.000741 -0.000789 -0.000830 -0.000863 -0.000888 -0.000905 -0.000914 -0.000914 -0.000905 -0.000887 -0.000859 -0.000823 -0.000780 -0.000730 -0.000675 -0.000617 -0.000557 -0.000497 -0.000437 -0.000378 -0.000321 -0.000266 -0.000215 -0.000168 -0.000125 -0.000086 -0.000054 -0.000026 -0.000003 0.000015 0.000029 0.000040 0.000049 0.000056 0.000061 0.000065 0.000067 0.000068 0.000068 0.000066 0.000063 0.000060 0.000055 0.000051 0.000046 0.000040 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000027 0.000032 0.000036 0.000042 0.000047 0.000054 0.000061 0.000068 0.000077 0.000086 0.000096 0.000106 0.000116 0.000126 0.000135 0.000142 0.000148 0.000152 0.000153 0.000151 0.000146 0.000136 0.000122 0.000102 0.000078 0.000048 0.000013 -0.000028 -0.000074 -0.000127 -0.000186 -0.000252 -0.000325 -0.000405 -0.000491 -0.000581 -0.000673 -0.000766 -0.000858 -0.000946 -0.001028 -0.001103 -0.001169 -0.001225 -0.001270 -0.001305 -0.001327 -0.001338 -0.001337 -0.001324 -0.001298 -0.001260 -0.001210 -0.001151 -0.001082 -0.001006 -0.000925 -0.000841 -0.000756 -0.000670 -0.000586 -0.000504 -0.000426 -0.000352 -0.000284 -0.000222 -0.000167 -0.000119 -0.000078 -0.000044 -0.000015 0.000008 0.000027 0.000043 0.000055 0.000064 0.000072 0.000076 0.000079 0.000080 0.000079 0.000076 0.000072 0.000067 0.000062 0.000056 0.000050 0.000044 0.000038 0.000032 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000021 0.000025 0.000029 0.000035 0.000040 0.000047 0.000053 0.000061 0.000069 0.000077 0.000087 0.000097 0.000109 0.000121 0.000133 0.000146 0.000157 0.000168 0.000177 0.000183 0.000187 0.000187 0.000183 0.000174 0.000159 0.000137 0.000108 0.000072 0.000027 -0.000025 -0.000085 -0.000154 -0.000231 -0.000318 -0.000413 -0.000518 -0.000630 -0.000749 -0.000874 -0.001001 -0.001128 -0.001253 -0.001372 -0.001484 -0.001585 -0.001674 -0.001750 -0.001811 -0.001857 -0.001887 -0.001900 -0.001898 -0.001879 -0.001843 -0.001792 -0.001726 -0.001645 -0.001553 -0.001451 -0.001341 -0.001226 -0.001107 -0.000988 -0.000870 -0.000756 -0.000646 -0.000543 -0.000448 -0.000361 -0.000283 -0.000215 -0.000155 -0.000104 -0.000061 -0.000025 0.000005 0.000030 0.000050 0.000065 0.000077 0.000085 0.000091 0.000093 0.000093 0.000090 0.000087 0.000081 0.000075 0.000068 0.000061 0.000054 0.000046 0.000040 0.000033 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000032 0.000037 0.000044 0.000052 0.000060 0.000068 0.000077 0.000087 0.000098 0.000110 0.000123 0.000137 0.000152 0.000168 0.000183 0.000197 0.000210 0.000221 0.000228 0.000231 0.000230 0.000223 0.000208 0.000186 0.000154 0.000112 0.000060 -0.000004 -0.000080 -0.000166 -0.000265 -0.000375 -0.000497 -0.000631 -0.000776 -0.000930 -0.001093 -0.001261 -0.001431 -0.001601 -0.001767 -0.001926 -0.002074 -0.002209 -0.002327 -0.002427 -0.002508 -0.002568 -0.002607 -0.002625 -0.002621 -0.002596 -0.002549 -0.002481 -0.002394 -0.002289 -0.002168 -0.002033 -0.001886 -0.001732 -0.001572 -0.001411 -0.001251 -0.001095 -0.000945 -0.000804 -0.000673 -0.000552 -0.000444 -0.000348 -0.000263 -0.000189 -0.000126 -0.000073 -0.000028 0.000009 0.000039 0.000063 0.000081 0.000094 0.000103 0.000107 0.000109 0.000107 0.000103 0.000097 0.000090 0.000083 0.000074 0.000066 0.000057 0.000049 0.000041 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000019 0.000023 0.000027 0.000033 0.000040 0.000047 0.000056 0.000065 0.000075 0.000086 0.000098 0.000111 0.000125 0.000140 0.000156 0.000174 0.000193 0.000212 0.000231 0.000249 0.000265 0.000277 0.000286 0.000289 0.000285 0.000273 0.000252 0.000219 0.000174 0.000114 0.000040 -0.000050 -0.000155 -0.000276 -0.000413 -0.000565 -0.000733 -0.000915 -0.001111 -0.001318 -0.001534 -0.001756 -0.001980 -0.002203 -0.002419 -0.002626 -0.002818 -0.002993 -0.003147 -0.003278 -0.003383 -0.003461 -0.003512 -0.003535 -0.003530 -0.003498 -0.003438 -0.003352 -0.003240 -0.003106 -0.002949 -0.002774 -0.002584 -0.002382 -0.002172 -0.001959 -0.001747 -0.001539 -0.001339 -0.001149 -0.000972 -0.000808 -0.000660 -0.000527 -0.000409 -0.000306 -0.000216 -0.000139 -0.000075 -0.000021 0.000022 0.000057 0.000083 0.000103 0.000116 0.000123 0.000126 0.000126 0.000122 0.000116 0.000109 0.000100 0.000090 0.000080 0.000070 0.000061 0.000052 0.000043 0.000036 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000041 0.000050 0.000059 0.000070 0.000082 0.000095 0.000109 0.000124 0.000140 0.000158 0.000177 0.000198 0.000221 0.000244 0.000269 0.000293 0.000315 0.000335 0.000350 0.000360 0.000362 0.000355 0.000337 0.000306 0.000260 0.000197 0.000115 0.000013 -0.000110 -0.000254 -0.000418 -0.000603 -0.000809 -0.001033 -0.001275 -0.001533 -0.001804 -0.002085 -0.002372 -0.002660 -0.002945 -0.003221 -0.003485 -0.003730 -0.003953 -0.004149 -0.004315 -0.004449 -0.004549 -0.004615 -0.004645 -0.004641 -0.004601 -0.004528 -0.004421 -0.004282 -0.004113 -0.003916 -0.003695 -0.003453 -0.003195 -0.002926 -0.002652 -0.002376 -0.002106 -0.001843 -0.001593 -0.001359 -0.001141 -0.000942 -0.000762 -0.000601 -0.000459 -0.000335 -0.000229 -0.000138 -0.000063 -0.000002 0.000046 0.000083 0.000111 0.000129 0.000141 0.000147 0.000148 0.000145 0.000139 0.000130 0.000120 0.000109 0.000098 0.000086 0.000075 0.000064 0.000054 0.000045 0.000037 0.000030 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000028 0.000034 0.000042 0.000051 0.000062 0.000074 0.000087 0.000103 0.000119 0.000137 0.000156 0.000177 0.000199 0.000224 0.000251 0.000280 0.000310 0.000341 0.000372 0.000400 0.000425 0.000444 0.000455 0.000456 0.000445 0.000419 0.000375 0.000311 0.000225 0.000114 -0.000023 -0.000187 -0.000378 -0.000596 -0.000840 -0.001110 -0.001403 -0.001717 -0.002049 -0.002395 -0.002752 -0.003114 -0.003477 -0.003834 -0.004180 -0.004509 -0.004814 -0.005092 -0.005336 -0.005544 -0.005712 -0.005838 -0.005922 -0.005962 -0.005960 -0.005914 -0.005826 -0.005697 -0.005528 -0.005321 -0.005079 -0.004806 -0.004506 -0.004185 -0.003848 -0.003503 -0.003154 -0.002810 -0.002474 -0.002152 -0.001847 -0.001562 -0.001300 -0.001061 -0.000846 -0.000655 -0.000488 -0.000344 -0.000221 -0.000119 -0.000036 0.000030 0.000081 0.000119 0.000145 0.000162 0.000171 0.000174 0.000172 0.000165 0.000156 0.000145 0.000132 0.000119 0.000105 0.000092 0.000079 0.000067 0.000057 0.000047 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000022 0.000028 0.000034 0.000042 0.000052 0.000063 0.000076 0.000091 0.000109 0.000128 0.000148 0.000171 0.000195 0.000222 0.000251 0.000283 0.000318 0.000355 0.000394 0.000434 0.000473 0.000509 0.000540 0.000563 0.000576 0.000576 0.000559 0.000522 0.000463 0.000377 0.000262 0.000115 -0.000065 -0.000279 -0.000528 -0.000810 -0.001125 -0.001471 -0.001844 -0.002241 -0.002659 -0.003093 -0.003536 -0.003985 -0.004431 -0.004869 -0.005292 -0.005693 -0.006066 -0.006404 -0.006702 -0.006956 -0.007162 -0.007318 -0.007423 -0.007477 -0.007478 -0.007427 -0.007326 -0.007174 -0.006974 -0.006728 -0.006438 -0.006109 -0.005746 -0.005356 -0.004944 -0.004520 -0.004089 -0.003660 -0.003240 -0.002833 -0.002445 -0.002081 -0.001743 -0.001432 -0.001152 -0.000901 -0.000680 -0.000489 -0.000326 -0.000190 -0.000079 0.000009 0.000077 0.000128 0.000163 0.000187 0.000200 0.000206 0.000204 0.000198 0.000188 0.000175 0.000161 0.000145 0.000129 0.000113 0.000098 0.000083 0.000070 0.000059 0.000048 0.000039 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000009 0.000013 0.000017 0.000022 0.000027 0.000034 0.000042 0.000052 0.000063 0.000077 0.000094 0.000113 0.000134 0.000158 0.000185 0.000213 0.000245 0.000279 0.000316 0.000357 0.000402 0.000450 0.000500 0.000551 0.000601 0.000647 0.000686 0.000715 0.000730 0.000727 0.000703 0.000653 0.000574 0.000461 0.000311 0.000121 -0.000111 -0.000385 -0.000701 -0.001059 -0.001456 -0.001889 -0.002355 -0.002847 -0.003361 -0.003892 -0.004431 -0.004973 -0.005511 -0.006037 -0.006543 -0.007021 -0.007465 -0.007868 -0.008223 -0.008526 -0.008774 -0.008963 -0.009093 -0.009161 -0.009169 -0.009116 -0.009003 -0.008831 -0.008601 -0.008316 -0.007978 -0.007592 -0.007164 -0.006700 -0.006210 -0.005700 -0.005181 -0.004659 -0.004144 -0.003642 -0.003160 -0.002703 -0.002275 -0.001881 -0.001522 -0.001199 -0.000914 -0.000666 -0.000454 -0.000277 -0.000132 -0.000017 0.000072 0.000139 0.000186 0.000218 0.000237 0.000245 0.000245 0.000239 0.000228 0.000213 0.000195 0.000177 0.000157 0.000138 0.000120 0.000103 0.000087 0.000073 0.000060 0.000049 0.000040 0.000032 0.000025 0.000020 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000021 0.000026 0.000033 0.000042 0.000051 0.000063 0.000078 0.000095 0.000116 0.000139 0.000166 0.000196 0.000229 0.000266 0.000306 0.000350 0.000398 0.000451 0.000508 0.000570 0.000634 0.000699 0.000763 0.000821 0.000870 0.000906 0.000923 0.000918 0.000885 0.000819 0.000715 0.000569 0.000377 0.000136 -0.000156 -0.000500 -0.000895 -0.001339 -0.001829 -0.002360 -0.002927 -0.003524 -0.004143 -0.004778 -0.005420 -0.006061 -0.006694 -0.007311 -0.007902 -0.008460 -0.008976 -0.009444 -0.009857 -0.010211 -0.010501 -0.010725 -0.010881 -0.010969 -0.010986 -0.010935 -0.010814 -0.010625 -0.010368 -0.010047 -0.009664 -0.009223 -0.008732 -0.008196 -0.007626 -0.007029 -0.006417 -0.005797 -0.005180 -0.004574 -0.003987 -0.003427 -0.002899 -0.002408 -0.001958 -0.001552 -0.001191 -0.000876 -0.000607 -0.000380 -0.000195 -0.000046 0.000069 0.000155 0.000217 0.000259 0.000284 0.000296 0.000297 0.000290 0.000277 0.000259 0.000238 0.000216 0.000192 0.000170 0.000147 0.000127 0.000108 0.000090 0.000075 0.000061 0.000049 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000041 0.000051 0.000063 0.000078 0.000095 0.000117 0.000142 0.000171 0.000205 0.000243 0.000284 0.000331 0.000382 0.000438 0.000500 0.000568 0.000642 0.000721 0.000803 0.000886 0.000966 0.001040 0.001101 0.001145 0.001166 0.001158 0.001113 0.001028 0.000895 0.000710 0.000468 0.000167 -0.000195 -0.000618 -0.001102 -0.001642 -0.002234 -0.002872 -0.003548 -0.004256 -0.004985 -0.005728 -0.006475 -0.007217 -0.007945 -0.008651 -0.009325 -0.009959 -0.010545 -0.011075 -0.011543 -0.011945 -0.012277 -0.012536 -0.012720 -0.012828 -0.012859 -0.012813 -0.012690 -0.012490 -0.012215 -0.011865 -0.011443 -0.010955 -0.010406 -0.009804 -0.009158 -0.008477 -0.007772 -0.007053 -0.006332 -0.005617 -0.004919 -0.004246 -0.003608 -0.003010 -0.002459 -0.001958 -0.001511 -0.001119 -0.000782 -0.000498 -0.000264 -0.000076 0.000070 0.000180 0.000260 0.000313 0.000346 0.000361 0.000363 0.000355 0.000339 0.000317 0.000291 0.000264 0.000236 0.000208 0.000181 0.000155 0.000132 0.000111 0.000092 0.000075 0.000061 0.000049 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000031 0.000040 0.000050 0.000063 0.000077 0.000095 0.000117 0.000143 0.000175 0.000211 0.000253 0.000300 0.000353 0.000411 0.000477 0.000549 0.000628 0.000715 0.000810 0.000910 0.001015 0.001120 0.001221 0.001313 0.001390 0.001444 0.001469 0.001456 0.001398 0.001289 0.001122 0.000892 0.000593 0.000224 -0.000217 -0.000729 -0.001310 -0.001954 -0.002656 -0.003406 -0.004197 -0.005017 -0.005858 -0.006708 -0.007557 -0.008395 -0.009212 -0.010000 -0.010750 -0.011451 -0.012098 -0.012682 -0.013199 -0.013644 -0.014013 -0.014304 -0.014516 -0.014646 -0.014695 -0.014661 -0.014543 -0.014342 -0.014056 -0.013689 -0.013241 -0.012717 -0.012123 -0.011465 -0.010753 -0.009997 -0.009207 -0.008393 -0.007569 -0.006745 -0.005933 -0.005144 -0.004389 -0.003677 -0.003015 -0.002411 -0.001868 -0.001389 -0.000975 -0.000625 -0.000335 -0.000102 0.000081 0.000219 0.000319 0.000386 0.000426 0.000446 0.000448 0.000437 0.000417 0.000390 0.000358 0.000324 0.000289 0.000254 0.000221 0.000190 0.000161 0.000135 0.000112 0.000092 0.000075 0.000060 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000012 0.000016 0.000022 0.000030 0.000039 0.000049 0.000062 0.000077 0.000095 0.000117 0.000144 0.000176 0.000215 0.000260 0.000312 0.000371 0.000437 0.000512 0.000594 0.000686 0.000788 0.000899 0.001019 0.001146 0.001278 0.001411 0.001538 0.001652 0.001747 0.001813 0.001841 0.001823 0.001750 0.001614 0.001407 0.001124 0.000761 0.000315 -0.000213 -0.000822 -0.001507 -0.002261 -0.003076 -0.003941 -0.004846 -0.005778 -0.006724 -0.007675 -0.008616 -0.009540 -0.010434 -0.011290 -0.012099 -0.012854 -0.013547 -0.014172 -0.014726 -0.015203 -0.015602 -0.015921 -0.016158 -0.016313 -0.016382 -0.016366 -0.016263 -0.016071 -0.015791 -0.015421 -0.014964 -0.014422 -0.013801 -0.013105 -0.012345 -0.011528 -0.010665 -0.009769 -0.008850 -0.007923 -0.007001 -0.006096 -0.005222 -0.004392 -0.003614 -0.002899 -0.002252 -0.001678 -0.001179 -0.000755 -0.000402 -0.000116 0.000108 0.000278 0.000401 0.000484 0.000533 0.000556 0.000558 0.000543 0.000516 0.000481 0.000441 0.000398 0.000355 0.000312 0.000271 0.000233 0.000197 0.000166 0.000137 0.000113 0.000091 0.000074 0.000059 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000036 0.000047 0.000060 0.000075 0.000094 0.000116 0.000143 0.000176 0.000216 0.000264 0.000320 0.000384 0.000458 0.000541 0.000635 0.000740 0.000856 0.000985 0.001126 0.001278 0.001439 0.001604 0.001769 0.001927 0.002068 0.002183 0.002263 0.002296 0.002271 0.002179 0.002011 0.001759 0.001417 0.000982 0.000452 -0.000171 -0.000883 -0.001677 -0.002544 -0.003472 -0.004450 -0.005464 -0.006498 -0.007540 -0.008577 -0.009596 -0.010585 -0.011536 -0.012439 -0.013286 -0.014072 -0.014791 -0.015438 -0.016011 -0.016507 -0.016925 -0.017264 -0.017522 -0.017699 -0.017793 -0.017802 -0.017724 -0.017557 -0.017298 -0.016947 -0.016503 -0.015967 -0.015342 -0.014634 -0.013848 -0.012993 -0.012080 -0.011118 -0.010122 -0.009104 -0.008081 -0.007067 -0.006078 -0.005130 -0.004235 -0.003404 -0.002649 -0.001974 -0.001383 -0.000877 -0.000454 -0.000110 0.000162 0.000368 0.000516 0.000616 0.000675 0.000700 0.000699 0.000678 0.000643 0.000597 0.000546 0.000492 0.000437 0.000383 0.000332 0.000285 0.000241 0.000203 0.000168 0.000138 0.000113 0.000091 0.000073 0.000058 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000033 0.000044 0.000057 0.000073 0.000091 0.000114 0.000141 0.000175 0.000215 0.000264 0.000323 0.000392 0.000472 0.000564 0.000669 0.000786 0.000919 0.001066 0.001228 0.001405 0.001596 0.001797 0.002003 0.002207 0.002400 0.002572 0.002711 0.002806 0.002843 0.002810 0.002696 0.002491 0.002187 0.001779 0.001265 0.000644 -0.000079 -0.000898 -0.001803 -0.002782 -0.003821 -0.004904 -0.006015 -0.007138 -0.008257 -0.009359 -0.010430 -0.011460 -0.012439 -0.013360 -0.014216 -0.015005 -0.015721 -0.016366 -0.016936 -0.017432 -0.017854 -0.018202 -0.018475 -0.018673 -0.018794 -0.018835 -0.018794 -0.018667 -0.018451 -0.018141 -0.017737 -0.017236 -0.016639 -0.015949 -0.015169 -0.014307 -0.013371 -0.012371 -0.011320 -0.010232 -0.009125 -0.008015 -0.006921 -0.005860 -0.004850 -0.003906 -0.003039 -0.002258 -0.001570 -0.000977 -0.000479 -0.000071 0.000252 0.000498 0.000675 0.000792 0.000860 0.000887 0.000881 0.000851 0.000804 0.000744 0.000678 0.000609 0.000539 0.000472 0.000408 0.000349 0.000296 0.000248 0.000206 0.000170 0.000139 0.000112 0.000091 0.000073 0.000058 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000016 0.000022 0.000030 0.000041 0.000053 0.000069 0.000088 0.000110 0.000138 0.000171 0.000212 0.000262 0.000323 0.000395 0.000480 0.000579 0.000693 0.000823 0.000971 0.001136 0.001320 0.001524 0.001745 0.001982 0.002230 0.002484 0.002733 0.002968 0.003175 0.003341 0.003451 0.003491 0.003447 0.003307 0.003059 0.002698 0.002217 0.001617 0.000900 0.000072 -0.000856 -0.001872 -0.002958 -0.004098 -0.005273 -0.006465 -0.007655 -0.008826 -0.009964 -0.011056 -0.012092 -0.013064 -0.013966 -0.014796 -0.015551 -0.016234 -0.016844 -0.017384 -0.017857 -0.018264 -0.018607 -0.018887 -0.019102 -0.019251 -0.019332 -0.019340 -0.019271 -0.019119 -0.018878 -0.018544 -0.018112 -0.017579 -0.016944 -0.016208 -0.015376 -0.014453 -0.013449 -0.012374 -0.011244 -0.010077 -0.008891 -0.007707 -0.006547 -0.005431 -0.004376 -0.003399 -0.002512 -0.001724 -0.001040 -0.000461 0.000015 0.000393 0.000681 0.000888 0.001024 0.001100 0.001126 0.001114 0.001071 0.001007 0.000929 0.000844 0.000755 0.000667 0.000582 0.000503 0.000430 0.000364 0.000305 0.000253 0.000209 0.000171 0.000139 0.000112 0.000090 0.000072 0.000057 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000037 0.000049 0.000064 0.000083 0.000105 0.000133 0.000166 0.000207 0.000257 0.000318 0.000392 0.000480 0.000585 0.000707 0.000848 0.001009 0.001192 0.001398 0.001627 0.001879 0.002153 0.002445 0.002749 0.003057 0.003359 0.003640 0.003886 0.004081 0.004207 0.004248 0.004189 0.004017 0.003720 0.003293 0.002733 0.002040 0.001222 0.000287 -0.000750 -0.001871 -0.003056 -0.004284 -0.005533 -0.006781 -0.008010 -0.009200 -0.010339 -0.011413 -0.012414 -0.013336 -0.014178 -0.014939 -0.015622 -0.016232 -0.016774 -0.017253 -0.017676 -0.018046 -0.018367 -0.018641 -0.018868 -0.019046 -0.019172 -0.019242 -0.019248 -0.019183 -0.019040 -0.018809 -0.018483 -0.018053 -0.017516 -0.016868 -0.016109 -0.015242 -0.014273 -0.013213 -0.012076 -0.010880 -0.009645 -0.008394 -0.007152 -0.005942 -0.004786 -0.003704 -0.002713 -0.001825 -0.001048 -0.000386 0.000162 0.000598 0.000931 0.001169 0.001324 0.001407 0.001430 0.001407 0.001347 0.001262 0.001161 0.001051 0.000937 0.000826 0.000719 0.000620 0.000529 0.000447 0.000375 0.000312 0.000257 0.000211 0.000172 0.000139 0.000112 0.000090 0.000071 0.000056 0.000044 0.000034 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000024 0.000033 0.000045 0.000059 0.000077 0.000099 0.000126 0.000159 0.000200 0.000249 0.000310 0.000384 0.000474 0.000581 0.000709 0.000858 0.001032 0.001230 0.001455 0.001709 0.001991 0.002301 0.002636 0.002992 0.003360 0.003731 0.004090 0.004423 0.004711 0.004934 0.005075 0.005114 0.005035 0.004824 0.004471 0.003971 0.003323 0.002532 0.001608 0.000566 -0.000576 -0.001795 -0.003066 -0.004363 -0.005662 -0.006938 -0.008171 -0.009343 -0.010440 -0.011451 -0.012371 -0.013197 -0.013931 -0.014578 -0.015145 -0.015641 -0.016077 -0.016462 -0.016805 -0.017114 -0.017395 -0.017649 -0.017880 -0.018085 -0.018261 -0.018402 -0.018501 -0.018548 -0.018530 -0.018436 -0.018253 -0.017969 -0.017574 -0.017060 -0.016421 -0.015657 -0.014771 -0.013769 -0.012666 -0.011478 -0.010226 -0.008936 -0.007635 -0.006349 -0.005106 -0.003928 -0.002838 -0.001852 -0.000982 -0.000235 0.000385 0.000882 0.001261 0.001531 0.001704 0.001792 0.001810 0.001772 0.001690 0.001579 0.001448 0.001307 0.001163 0.001022 0.000889 0.000764 0.000651 0.000550 0.000461 0.000383 0.000316 0.000260 0.000212 0.000172 0.000138 0.000111 0.000088 0.000069 0.000054 0.000041 0.000032 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000021 0.000030 0.000040 0.000054 0.000071 0.000092 0.000119 0.000151 0.000190 0.000239 0.000298 0.000371 0.000461 0.000570 0.000700 0.000855 0.001037 0.001248 0.001490 0.001766 0.002075 0.002419 0.002796 0.003202 0.003630 0.004070 0.004510 0.004933 0.005320 0.005651 0.005903 0.006054 0.006085 0.005978 0.005720 0.005302 0.004719 0.003976 0.003081 0.002049 0.000900 -0.000341 -0.001646 -0.002986 -0.004330 -0.005650 -0.006920 -0.008119 -0.009229 -0.010237 -0.011137 -0.011926 -0.012606 -0.013184 -0.013669 -0.014075 -0.014416 -0.014708 -0.014964 -0.015199 -0.015421 -0.015640 -0.015861 -0.016085 -0.016314 -0.016542 -0.016763 -0.016969 -0.017146 -0.017281 -0.017355 -0.017353 -0.017256 -0.017048 -0.016714 -0.016245 -0.015634 -0.014879 -0.013985 -0.012960 -0.011822 -0.010591 -0.009295 -0.007962 -0.006623 -0.005308 -0.004048 -0.002867 -0.001788 -0.000827 0.000004 0.000699 0.001258 0.001684 0.001986 0.002176 0.002267 0.002277 0.002219 0.002111 0.001967 0.001799 0.001621 0.001440 0.001263 0.001096 0.000941 0.000801 0.000676 0.000566 0.000470 0.000388 0.000319 0.000260 0.000211 0.000170 0.000136 0.000108 0.000084 0.000066 0.000051 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000019 0.000026 0.000036 0.000048 0.000064 0.000085 0.000110 0.000141 0.000179 0.000227 0.000284 0.000356 0.000443 0.000551 0.000681 0.000839 0.001025 0.001245 0.001500 0.001793 0.002127 0.002501 0.002916 0.003369 0.003854 0.004363 0.004883 0.005397 0.005888 0.006331 0.006703 0.006979 0.007136 0.007151 0.007006 0.006690 0.006195 0.005520 0.004674 0.003669 0.002527 0.001275 -0.000057 -0.001435 -0.002824 -0.004188 -0.005497 -0.006724 -0.007846 -0.008848 -0.009720 -0.010458 -0.011066 -0.011550 -0.011924 -0.012202 -0.012405 -0.012551 -0.012663 -0.012758 -0.012854 -0.012966 -0.013103 -0.013274 -0.013481 -0.013727 -0.014006 -0.014312 -0.014635 -0.014959 -0.015267 -0.015538 -0.015748 -0.015875 -0.015895 -0.015789 -0.015537 -0.015129 -0.014556 -0.013816 -0.012918 -0.011874 -0.010706 -0.009439 -0.008105 -0.006738 -0.005373 -0.004044 -0.002783 -0.001617 -0.000569 0.000345 0.001114 0.001735 0.002209 0.002544 0.002750 0.002843 0.002841 0.002760 0.002619 0.002436 0.002225 0.002001 0.001775 0.001556 0.001348 0.001156 0.000983 0.000828 0.000692 0.000575 0.000474 0.000389 0.000317 0.000257 0.000207 0.000165 0.000131 0.000103 0.000080 0.000062 0.000047 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000012 0.000016 0.000023 0.000031 0.000043 0.000057 0.000076 0.000100 0.000130 0.000167 0.000212 0.000268 0.000337 0.000422 0.000527 0.000655 0.000811 0.000999 0.001222 0.001485 0.001791 0.002143 0.002543 0.002991 0.003486 0.004024 0.004597 0.005193 0.005798 0.006391 0.006950 0.007448 0.007857 0.008151 0.008303 0.008291 0.008097 0.007709 0.007124 0.006345 0.005386 0.004267 0.003014 0.001663 0.000250 -0.001184 -0.002598 -0.003954 -0.005218 -0.006361 -0.007363 -0.008210 -0.008897 -0.009426 -0.009804 -0.010046 -0.010172 -0.010203 -0.010165 -0.010083 -0.009984 -0.009890 -0.009824 -0.009803 -0.009839 -0.009944 -0.010122 -0.010376 -0.010701 -0.011092 -0.011536 -0.012017 -0.012513 -0.012999 -0.013447 -0.013829 -0.014113 -0.014273 -0.014283 -0.014123 -0.013779 -0.013244 -0.012519 -0.011615 -0.010550 -0.009350 -0.008048 -0.006680 -0.005287 -0.003907 -0.002577 -0.001333 -0.000202 0.000793 0.001637 0.002321 0.002844 0.003212 0.003435 0.003529 0.003511 0.003403 0.003224 0.002995 0.002734 0.002458 0.002178 0.001907 0.001651 0.001414 0.001201 0.001011 0.000844 0.000700 0.000577 0.000473 0.000385 0.000312 0.000251 0.000200 0.000158 0.000124 0.000097 0.000074 0.000057 0.000043 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000037 0.000050 0.000068 0.000090 0.000118 0.000153 0.000196 0.000250 0.000316 0.000397 0.000498 0.000622 0.000774 0.000959 0.001182 0.001447 0.001760 0.002124 0.002542 0.003016 0.003547 0.004130 0.004761 0.005429 0.006119 0.006812 0.007485 0.008111 0.008659 0.009099 0.009400 0.009534 0.009479 0.009219 0.008743 0.008053 0.007158 0.006077 0.004837 0.003473 0.002028 0.000547 -0.000924 -0.002339 -0.003655 -0.004837 -0.005858 -0.006697 -0.007345 -0.007802 -0.008077 -0.008184 -0.008145 -0.007987 -0.007738 -0.007431 -0.007095 -0.006763 -0.006461 -0.006214 -0.006043 -0.005964 -0.005988 -0.006125 -0.006375 -0.006738 -0.007207 -0.007769 -0.008406 -0.009095 -0.009806 -0.010507 -0.011163 -0.011738 -0.012195 -0.012502 -0.012631 -0.012558 -0.012271 -0.011764 -0.011043 -0.010122 -0.009026 -0.007789 -0.006449 -0.005049 -0.003635 -0.002250 -0.000935 0.000274 0.001348 0.002266 0.003015 0.003590 0.003993 0.004234 0.004328 0.004294 0.004155 0.003934 0.003653 0.003335 0.002997 0.002656 0.002325 0.002011 0.001722 0.001461 0.001228 0.001024 0.000848 0.000698 0.000571 0.000464 0.000375 0.000301 0.000240 0.000190 0.000149 0.000116 0.000090 0.000069 0.000052 0.000039 0.000030 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000016 0.000023 0.000031 0.000043 0.000059 0.000079 0.000105 0.000138 0.000178 0.000229 0.000292 0.000369 0.000465 0.000584 0.000730 0.000909 0.001127 0.001390 0.001703 0.002072 0.002501 0.002993 0.003549 0.004170 0.004849 0.005580 0.006347 0.007134 0.007917 0.008668 0.009355 0.009945 0.010403 0.010696 0.010796 0.010680 0.010334 0.009751 0.008939 0.007912 0.006698 0.005332 0.003859 0.002328 0.000792 -0.000695 -0.002084 -0.003330 -0.004395 -0.005254 -0.005890 -0.006300 -0.006489 -0.006473 -0.006276 -0.005928 -0.005461 -0.004913 -0.004320 -0.003718 -0.003142 -0.002621 -0.002185 -0.001855 -0.001650 -0.001584 -0.001666 -0.001901 -0.002288 -0.002821 -0.003489 -0.004272 -0.005146 -0.006079 -0.007035 -0.007973 -0.008850 -0.009624 -0.010252 -0.010699 -0.010932 -0.010930 -0.010679 -0.010179 -0.009440 -0.008484 -0.007343 -0.006057 -0.004674 -0.003243 -0.001814 -0.000436 0.000847 0.002001 0.002995 0.003813 0.004443 0.004885 0.005146 0.005242 0.005193 0.005022 0.004754 0.004417 0.004033 0.003627 0.003216 0.002815 0.002435 0.002085 0.001767 0.001484 0.001236 0.001022 0.000839 0.000685 0.000556 0.000448 0.000360 0.000286 0.000226 0.000178 0.000139 0.000107 0.000082 0.000063 0.000048 0.000036 0.000027 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000019 0.000026 0.000036 0.000050 0.000068 0.000092 0.000122 0.000159 0.000207 0.000265 0.000338 0.000429 0.000541 0.000680 0.000851 0.001061 0.001317 0.001624 0.001991 0.002422 0.002922 0.003495 0.004141 0.004859 0.005640 0.006475 0.007345 0.008229 0.009099 0.009922 0.010661 0.011280 0.011740 0.012006 0.012050 0.011850 0.011394 0.010683 0.009729 0.008555 0.007198 0.005702 0.004120 0.002512 0.000937 -0.000546 -0.001883 -0.003026 -0.003940 -0.004602 -0.005001 -0.005138 -0.005030 -0.004698 -0.004177 -0.003504 -0.002720 -0.001867 -0.000987 -0.000121 0.000696 0.001430 0.002053 0.002541 0.002875 0.003039 0.003022 0.002818 0.002424 0.001847 0.001095 0.000187 -0.000851 -0.001988 -0.003184 -0.004395 -0.005572 -0.006666 -0.007627 -0.008409 -0.008970 -0.009280 -0.009316 -0.009070 -0.008545 -0.007759 -0.006742 -0.005535 -0.004188 -0.002755 -0.001294 0.000141 0.001497 0.002731 0.003807 0.004698 0.005390 0.005878 0.006166 0.006268 0.006205 0.006001 0.005686 0.005288 0.004834 0.004352 0.003862 0.003383 0.002928 0.002507 0.002124 0.001782 0.001483 0.001224 0.001004 0.000818 0.000662 0.000533 0.000427 0.000340 0.000269 0.000211 0.000165 0.000127 0.000098 0.000075 0.000057 0.000043 0.000033 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000030 0.000042 0.000058 0.000079 0.000105 0.000140 0.000183 0.000237 0.000305 0.000390 0.000495 0.000626 0.000787 0.000986 0.001230 0.001527 0.001884 0.002309 0.002808 0.003387 0.004048 0.004790 0.005609 0.006497 0.007437 0.008410 0.009388 0.010338 0.011222 0.012000 0.012630 0.013071 0.013287 0.013249 0.012938 0.012348 0.011484 0.010367 0.009031 0.007519 0.005889 0.004202 0.002526 0.000928 -0.000528 -0.001785 -0.002796 -0.003528 -0.003963 -0.004095 -0.003937 -0.003511 -0.002852 -0.002001 -0.001003 0.000091 0.001236 0.002384 0.003495 0.004531 0.005459 0.006253 0.006887 0.007344 0.007606 0.007662 0.007504 0.007127 0.006533 0.005729 0.004732 0.003565 0.002258 0.000852 -0.000606 -0.002063 -0.003465 -0.004752 -0.005871 -0.006770 -0.007406 -0.007749 -0.007779 -0.007493 -0.006903 -0.006034 -0.004927 -0.003633 -0.002212 -0.000726 0.000762 0.002192 0.003510 0.004674 0.005648 0.006411 0.006954 0.007278 0.007393 0.007322 0.007089 0.006727 0.006266 0.005738 0.005174 0.004598 0.004033 0.003493 0.002991 0.002534 0.002126 0.001768 0.001458 0.001193 0.000970 0.000784 0.000630 0.000504 0.000401 0.000317 0.000249 0.000194 0.000151 0.000116 0.000089 0.000068 0.000051 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000018 0.000025 0.000035 0.000048 0.000066 0.000090 0.000120 0.000159 0.000209 0.000271 0.000349 0.000446 0.000567 0.000718 0.000905 0.001135 0.001417 0.001759 0.002170 0.002658 0.003231 0.003893 0.004646 0.005489 0.006413 0.007408 0.008454 0.009525 0.010590 0.011609 0.012540 0.013337 0.013955 0.014351 0.014489 0.014340 0.013890 0.013137 0.012096 0.010795 0.009279 0.007604 0.005836 0.004049 0.002317 0.000714 -0.000692 -0.001843 -0.002694 -0.003217 -0.003399 -0.003245 -0.002777 -0.002027 -0.001041 0.000130 0.001433 0.002812 0.004215 0.005596 0.006912 0.008128 0.009214 0.010146 0.010902 0.011465 0.011820 0.011953 0.011856 0.011521 0.010945 0.010132 0.009092 0.007845 0.006420 0.004853 0.003192 0.001493 -0.000185 -0.001777 -0.003218 -0.004448 -0.005414 -0.006072 -0.006392 -0.006361 -0.005984 -0.005280 -0.004290 -0.003063 -0.001662 -0.000157 0.001383 0.002889 0.004300 0.005561 0.006630 0.007478 0.008089 0.008461 0.008601 0.008530 0.008274 0.007867 0.007345 0.006741 0.006091 0.005423 0.004763 0.004131 0.003541 0.003001 0.002518 0.002092 0.001724 0.001409 0.001144 0.000923 0.000741 0.000592 0.000470 0.000372 0.000292 0.000228 0.000177 0.000136 0.000104 0.000079 0.000060 0.000045 0.000034 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000029 0.000040 0.000056 0.000076 0.000102 0.000137 0.000181 0.000236 0.000307 0.000396 0.000507 0.000646 0.000819 0.001033 0.001296 0.001619 0.002010 0.002479 0.003036 0.003687 0.004436 0.005285 0.006229 0.007260 0.008360 0.009506 0.010668 0.011807 0.012879 0.013837 0.014630 0.015210 0.015531 0.015559 0.015267 0.014646 0.013702 0.012458 0.010953 0.009244 0.007398 0.005493 0.003612 0.001838 0.000249 -0.001083 -0.002103 -0.002769 -0.003059 -0.002970 -0.002518 -0.001735 -0.000668 0.000628 0.002093 0.003664 0.005281 0.006891 0.008447 0.009910 0.011248 0.012438 0.013460 0.014299 0.014942 0.015376 0.015588 0.015566 0.015300 0.014783 0.014011 0.012988 0.011725 0.010246 0.008584 0.006783 0.004898 0.002993 0.001137 -0.000597 -0.002138 -0.003420 -0.004388 -0.005001 -0.005233 -0.005079 -0.004553 -0.003690 -0.002539 -0.001166 0.000357 0.001951 0.003541 0.005053 0.006424 0.007604 0.008554 0.009250 0.009685 0.009865 0.009806 0.009538 0.009094 0.008513 0.007834 0.007095 0.006332 0.005573 0.004841 0.004154 0.003523 0.002957 0.002457 0.002023 0.001653 0.001341 0.001081 0.000866 0.000691 0.000548 0.000433 0.000340 0.000266 0.000206 0.000159 0.000122 0.000093 0.000070 0.000053 0.000039 0.000029 0.000021 0.000016 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000025 0.000034 0.000047 0.000064 0.000086 0.000116 0.000154 0.000204 0.000266 0.000346 0.000446 0.000572 0.000730 0.000927 0.001170 0.001470 0.001836 0.002279 0.002810 0.003437 0.004169 0.005008 0.005954 0.007000 0.008133 0.009333 0.010571 0.011811 0.013008 0.014113 0.015073 0.015833 0.016343 0.016558 0.016442 0.015974 0.015151 0.013988 0.012517 0.010790 0.008877 0.006856 0.004818 0.002853 0.001053 -0.000500 -0.001735 -0.002599 -0.003056 -0.003095 -0.002723 -0.001969 -0.000879 0.000487 0.002063 0.003778 0.005563 0.007355 0.009100 0.010755 0.012286 0.013670 0.014893 0.015943 0.016814 0.017500 0.017990 0.018276 0.018343 0.018177 0.017763 0.017089 0.016150 0.014948 0.013495 0.011818 0.009954 0.007957 0.005889 0.003826 0.001846 0.000030 -0.001544 -0.002807 -0.003704 -0.004197 -0.004270 -0.003927 -0.003196 -0.002127 -0.000784 0.000756 0.002410 0.004090 0.005717 0.007215 0.008523 0.009594 0.010396 0.010915 0.011152 0.011123 0.010855 0.010384 0.009752 0.009002 0.008177 0.007316 0.006453 0.005617 0.004827 0.004099 0.003443 0.002862 0.002357 0.001924 0.001560 0.001256 0.001006 0.000802 0.000636 0.000502 0.000394 0.000308 0.000239 0.000184 0.000141 0.000107 0.000081 0.000061 0.000045 0.000033 0.000024 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000021 0.000029 0.000039 0.000054 0.000073 0.000098 0.000131 0.000174 0.000228 0.000298 0.000387 0.000500 0.000642 0.000820 0.001042 0.001316 0.001654 0.002066 0.002563 0.003157 0.003857 0.004670 0.005599 0.006640 0.007784 0.009014 0.010304 0.011621 0.012921 0.014156 0.015269 0.016203 0.016900 0.017306 0.017378 0.017084 0.016407 0.015352 0.013943 0.012225 0.010264 0.008139 0.005945 0.003781 0.001748 -0.000058 -0.001551 -0.002664 -0.003347 -0.003576 -0.003348 -0.002687 -0.001636 -0.000256 0.001379 0.003190 0.005097 0.007027 0.008913 0.010706 0.012366 0.013872 0.015210 0.016380 0.017382 0.018223 0.018904 0.019423 0.019773 0.019939 0.019901 0.019638 0.019126 0.018346 0.017289 0.015953 0.014352 0.012516 0.010492 0.008342 0.006140 0.003973 0.001930 0.000102 -0.001430 -0.002594 -0.003338 -0.003633 -0.003473 -0.002878 -0.001892 -0.000579 0.000981 0.002699 0.004481 0.006236 0.007878 0.009335 0.010549 0.011480 0.012106 0.012424 0.012444 0.012195 0.011712 0.011040 0.010226 0.009319 0.008362 0.007395 0.006451 0.005554 0.004724 0.003972 0.003305 0.002722 0.002223 0.001802 0.001450 0.001161 0.000924 0.000732 0.000577 0.000453 0.000354 0.000274 0.000211 0.000162 0.000123 0.000092 0.000069 0.000051 0.000037 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000018 0.000024 0.000033 0.000045 0.000061 0.000083 0.000111 0.000147 0.000194 0.000255 0.000332 0.000431 0.000557 0.000715 0.000914 0.001162 0.001469 0.001846 0.002305 0.002857 0.003515 0.004288 0.005181 0.006196 0.007327 0.008561 0.009878 0.011245 0.012624 0.013965 0.015212 0.016305 0.017181 0.017780 0.018049 0.017943 0.017436 0.016520 0.015206 0.013530 0.011551 0.009346 0.007011 0.004650 0.002375 0.000293 -0.001494 -0.002901 -0.003865 -0.004344 -0.004324 -0.003818 -0.002867 -0.001530 0.000115 0.001978 0.003969 0.005999 0.007990 0.009878 0.011616 0.013177 0.014550 0.015738 0.016757 0.017626 0.018364 0.018986 0.019498 0.019898 0.020170 0.020289 0.020224 0.019938 0.019397 0.018574 0.017451 0.016027 0.014319 0.012364 0.010219 0.007959 0.005673 0.003461 0.001424 -0.000341 -0.001748 -0.002727 -0.003236 -0.003255 -0.002794 -0.001891 -0.000608 0.000976 0.002764 0.004658 0.006555 0.008359 0.009986 0.011368 0.012454 0.013213 0.013635 0.013730 0.013520 0.013043 0.012347 0.011482 0.010500 0.009452 0.008383 0.007331 0.006326 0.005391 0.004539 0.003781 0.003117 0.002547 0.002064 0.001661 0.001329 0.001057 0.000837 0.000660 0.000518 0.000404 0.000313 0.000241 0.000184 0.000140 0.000105 0.000078 0.000058 0.000042 0.000030 0.000021 0.000014 0.000010 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000021 0.000028 0.000038 0.000051 0.000070 0.000093 0.000124 0.000164 0.000216 0.000283 0.000368 0.000477 0.000616 0.000792 0.001012 0.001287 0.001626 0.002042 0.002548 0.003155 0.003876 0.004718 0.005688 0.006783 0.007996 0.009310 0.010699 0.012126 0.013546 0.014903 0.016135 0.017177 0.017963 0.018431 0.018526 0.018210 0.017461 0.016277 0.014682 0.012725 0.010477 0.008029 0.005490 0.002978 0.000613 -0.001491 -0.003230 -0.004521 -0.005307 -0.005556 -0.005270 -0.004479 -0.003241 -0.001635 0.000242 0.002287 0.004395 0.006471 0.008432 0.010219 0.011794 0.013140 0.014265 0.015193 0.015958 0.016600 0.017157 0.017660 0.018126 0.018557 0.018939 0.019240 0.019418 0.019422 0.019199 0.018700 0.017889 0.016744 0.015266 0.013480 0.011433 0.009199 0.006870 0.004551 0.002357 0.000398 -0.001222 -0.002418 -0.003128 -0.003320 -0.002991 -0.002171 -0.000916 0.000692 0.002557 0.004571 0.006623 0.008607 0.010425 0.011998 0.013265 0.014184 0.014740 0.014934 0.014789 0.014341 0.013639 0.012738 0.011695 0.010565 0.009400 0.008244 0.007131 0.006089 0.005137 0.004284 0.003536 0.002892 0.002345 0.001887 0.001510 0.001201 0.000950 0.000749 0.000587 0.000458 0.000355 0.000273 0.000209 0.000158 0.000119 0.000088 0.000064 0.000047 0.000033 0.000023 0.000016 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000032 0.000043 0.000058 0.000078 0.000104 0.000139 0.000182 0.000239 0.000312 0.000406 0.000525 0.000677 0.000870 0.001111 0.001412 0.001784 0.002238 0.002789 0.003449 0.004228 0.005136 0.006175 0.007342 0.008626 0.010005 0.011449 0.012915 0.014352 0.015698 0.016886 0.017846 0.018508 0.018811 0.018703 0.018147 0.017129 0.015658 0.013770 0.011525 0.009008 0.006327 0.003601 0.000961 -0.001466 -0.003559 -0.005216 -0.006357 -0.006934 -0.006929 -0.006360 -0.005277 -0.003757 -0.001903 0.000171 0.002345 0.004503 0.006541 0.008379 0.009961 0.011259 0.012275 0.013037 0.013591 0.013996 0.014318 0.014615 0.014936 0.015312 0.015753 0.016245 0.016749 0.017212 0.017565 0.017733 0.017646 0.017240 0.016473 0.015326 0.013806 0.011950 0.009828 0.007530 0.005169 0.002869 0.000757 -0.001046 -0.002437 -0.003337 -0.003695 -0.003497 -0.002760 -0.001536 0.000098 0.002042 0.004182 0.006399 0.008576 0.010605 0.012392 0.013864 0.014972 0.015689 0.016012 0.015959 0.015565 0.014880 0.013962 0.012873 0.011675 0.010423 0.009169 0.007953 0.006808 0.005755 0.004808 0.003974 0.003253 0.002640 0.002126 0.001701 0.001353 0.001070 0.000843 0.000661 0.000515 0.000399 0.000308 0.000235 0.000178 0.000133 0.000099 0.000072 0.000052 0.000036 0.000025 0.000017 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000036 0.000048 0.000065 0.000087 0.000116 0.000153 0.000201 0.000262 0.000342 0.000443 0.000573 0.000739 0.000948 0.001210 0.001536 0.001938 0.002429 0.003022 0.003729 0.004562 0.005528 0.006626 0.007853 0.009192 0.010619 0.012097 0.013579 0.015006 0.016312 0.017426 0.018273 0.018782 0.018891 0.018551 0.017733 0.016430 0.014661 0.012475 0.009945 0.007172 0.004276 0.001391 -0.001346 -0.003797 -0.005841 -0.007377 -0.008331 -0.008666 -0.008380 -0.007512 -0.006131 -0.004339 -0.002259 -0.000026 0.002224 0.004364 0.006285 0.007907 0.009181 0.010095 0.010670 0.010956 0.011029 0.010974 0.010885 0.010845 0.010924 0.011169 0.011596 0.012193 0.012916 0.013698 0.014451 0.015076 0.015476 0.015561 0.015263 0.014537 0.013373 0.011795 0.009863 0.007666 0.005323 0.002968 0.000743 -0.001216 -0.002784 -0.003863 -0.004384 -0.004317 -0.003668 -0.002479 -0.000824 0.001196 0.003464 0.005853 0.008233 0.010487 0.012507 0.014209 0.015530 0.016437 0.016917 0.016984 0.016672 0.016030 0.015119 0.014004 0.012753 0.011428 0.010087 0.008775 0.007531 0.006381 0.005342 0.004423 0.003625 0.002945 0.002373 0.001900 0.001511 0.001196 0.000942 0.000738 0.000575 0.000446 0.000344 0.000263 0.000199 0.000149 0.000110 0.000080 0.000057 0.000040 0.000027 0.000018 0.000012 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000039 0.000053 0.000071 0.000095 0.000127 0.000167 0.000219 0.000285 0.000371 0.000480 0.000620 0.000798 0.001023 0.001304 0.001653 0.002083 0.002606 0.003237 0.003986 0.004864 0.005877 0.007023 0.008295 0.009672 0.011126 0.012615 0.014086 0.015476 0.016714 0.017724 0.018429 0.018758 0.018649 0.018059 0.016965 0.015368 0.013301 0.010824 0.008026 0.005020 0.001940 -0.001070 -0.003862 -0.006294 -0.008245 -0.009615 -0.010342 -0.010401 -0.009810 -0.008626 -0.006944 -0.004889 -0.002606 -0.000250 0.002026 0.004084 0.005813 0.007133 0.008008 0.008440 0.008474 0.008186 0.007681 0.007078 0.006497 0.006052 0.005834 0.005906 0.006295 0.006991 0.007943 0.009069 0.010261 0.011395 0.012344 0.012991 0.013236 0.013009 0.012278 0.011051 0.009376 0.007343 0.005071 0.002703 0.000397 -0.001694 -0.003425 -0.004676 -0.005362 -0.005432 -0.004878 -0.003734 -0.002068 0.000021 0.002411 0.004969 0.007558 0.010045 0.012312 0.014262 0.015820 0.016941 0.017606 0.017822 0.017620 0.017048 0.016169 0.015051 0.013768 0.012388 0.010973 0.009577 0.008242 0.007001 0.005874 0.004873 0.004000 0.003254 0.002625 0.002103 0.001674 0.001325 0.001043 0.000818 0.000638 0.000495 0.000381 0.000291 0.000220 0.000165 0.000122 0.000089 0.000063 0.000044 0.000030 0.000020 0.000013 0.000008 0.000005 0.000003 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000032 0.000043 0.000058 0.000078 0.000104 0.000137 0.000180 0.000235 0.000307 0.000398 0.000515 0.000664 0.000853 0.001092 0.001390 0.001760 0.002213 0.002764 0.003425 0.004208 0.005121 0.006169 0.007348 0.008646 0.010041 0.011499 0.012974 0.014408 0.015734 0.016876 0.017755 0.018294 0.018421 0.018079 0.017229 0.015854 0.013968 0.011615 0.008867 0.005828 0.002624 -0.000600 -0.003688 -0.006486 -0.008850 -0.010658 -0.011817 -0.012277 -0.012027 -0.011105 -0.009591 -0.007605 -0.005296 -0.002831 -0.000387 0.001870 0.003791 0.005263 0.006211 0.006609 0.006479 0.005890 0.004948 0.003789 0.002565 0.001429 0.000522 -0.000039 -0.000174 0.000155 0.000938 0.002121 0.003606 0.005262 0.006941 0.008485 0.009743 0.010586 0.010915 0.010675 0.009854 0.008490 0.006667 0.004505 0.002158 -0.000205 -0.002411 -0.004297 -0.005721 -0.006576 -0.006794 -0.006351 -0.005269 -0.003608 -0.001466 0.001035 0.003754 0.006546 0.009268 0.011789 0.013999 0.015811 0.017168 0.018042 0.018434 0.018369 0.017895 0.017075 0.015980 0.014688 0.013272 0.011801 0.010335 0.008923 0.007600 0.006392 0.005314 0.004370 0.003560 0.002876 0.002306 0.001836 0.001454 0.001146 0.000898 0.000701 0.000544 0.000419 0.000320 0.000243 0.000182 0.000134 0.000098 0.000070 0.000049 0.000033 0.000022 0.000014 0.000009 0.000005 0.000003 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000035 0.000047 0.000063 0.000083 0.000111 0.000146 0.000192 0.000250 0.000325 0.000422 0.000545 0.000703 0.000902 0.001152 0.001464 0.001850 0.002322 0.002894 0.003577 0.004383 0.005319 0.006387 0.007581 0.008886 0.010277 0.011715 0.013151 0.014521 0.015756 0.016777 0.017503 0.017857 0.017770 0.017187 0.016076 0.014429 0.012271 0.009656 0.006670 0.003430 0.000074 -0.003242 -0.006354 -0.009103 -0.011345 -0.012958 -0.013861 -0.014013 -0.013423 -0.012148 -0.010293 -0.008002 -0.005448 -0.002821 -0.000317 0.001883 0.003624 0.004790 0.005312 0.005177 0.004429 0.003160 0.001508 -0.000357 -0.002251 -0.003987 -0.005394 -0.006331 -0.006699 -0.006450 -0.005590 -0.004182 -0.002337 -0.000206 0.002034 0.004193 0.006089 0.007560 0.008480 0.008765 0.008385 0.007364 0.005780 0.003756 0.001449 -0.000956 -0.003271 -0.005312 -0.006915 -0.007952 -0.008335 -0.008024 -0.007026 -0.005395 -0.003222 -0.000632 0.002231 0.005214 0.008163 0.010936 0.013409 0.015484 0.017092 0.018195 0.018785 0.018884 0.018535 0.017801 0.016755 0.015479 0.014051 0.012546 0.011028 0.009552 0.008160 0.006881 0.005734 0.004726 0.003856 0.003119 0.002504 0.001996 0.001582 0.001247 0.000978 0.000763 0.000592 0.000456 0.000349 0.000265 0.000198 0.000147 0.000107 0.000077 0.000054 0.000037 0.000025 0.000016 0.000010 0.000006 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000029 0.000038 0.000050 0.000067 0.000088 0.000117 0.000154 0.000201 0.000262 0.000341 0.000441 0.000570 0.000733 0.000940 0.001199 0.001522 0.001919 0.002403 0.002988 0.003683 0.004501 0.005445 0.006516 0.007706 0.008998 0.010361 0.011755 0.013125 0.014408 0.015528 0.016407 0.016963 0.017121 0.016814 0.015993 0.014633 0.012735 0.010334 0.007495 0.004317 0.000928 -0.002523 -0.005872 -0.008948 -0.011589 -0.013652 -0.015020 -0.015622 -0.015431 -0.014474 -0.012831 -0.010627 -0.008032 -0.005243 -0.002472 0.000069 0.002187 0.003718 0.004546 0.004611 0.003913 0.002517 0.000541 -0.001845 -0.004440 -0.007025 -0.009380 -0.011305 -0.012635 -0.013251 -0.013096 -0.012173 -0.010552 -0.008356 -0.005759 -0.002965 -0.000194 0.002341 0.004444 0.005959 0.006778 0.006849 0.006184 0.004850 0.002971 0.000712 -0.001733 -0.004159 -0.006361 -0.008156 -0.009393 -0.009965 -0.009812 -0.008928 -0.007357 -0.005186 -0.002537 0.000443 0.003594 0.006753 0.009766 0.012497 0.014836 0.016702 0.018046 0.018852 0.019135 0.018935 0.018313 0.017344 0.016111 0.014696 0.013178 0.011630 0.010109 0.008663 0.007327 0.006120 0.005055 0.004133 0.003349 0.002692 0.002148 0.001704 0.001344 0.001054 0.000823 0.000638 0.000492 0.000377 0.000286 0.000215 0.000159 0.000117 0.000084 0.000060 0.000041 0.000028 0.000018 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000040 0.000053 0.000070 0.000092 0.000122 0.000159 0.000208 0.000271 0.000351 0.000455 0.000587 0.000754 0.000966 0.001230 0.001558 0.001960 0.002449 0.003037 0.003735 0.004550 0.005487 0.006544 0.007710 0.008965 0.010277 0.011602 0.012884 0.014055 0.015041 0.015763 0.016139 0.016098 0.015576 0.014532 0.012946 0.010830 0.008227 0.005215 0.001902 -0.001574 -0.005055 -0.008370 -0.011346 -0.013819 -0.015647 -0.016724 -0.016987 -0.016424 -0.015082 -0.013059 -0.010507 -0.007615 -0.004603 -0.001702 0.000860 0.002879 0.004185 0.004666 0.004267 0.003004 0.000962 -0.001714 -0.004827 -0.008141 -0.011406 -0.014372 -0.016809 -0.018529 -0.019397 -0.019344 -0.018373 -0.016557 -0.014035 -0.010999 -0.007679 -0.004323 -0.001177 0.001533 0.003622 0.004956 0.005464 0.005141 0.004050 0.002310 0.000091 -0.002402 -0.004949 -0.007327 -0.009331 -0.010791 -0.011578 -0.011615 -0.010881 -0.009408 -0.007277 -0.004607 -0.001546 0.001739 0.005079 0.008309 0.011283 0.013876 0.015997 0.017587 0.018620 0.019103 0.019072 0.018586 0.017718 0.016553 0.015177 0.013673 0.012117 0.010572 0.009091 0.007712 0.006460 0.005348 0.004382 0.003557 0.002863 0.002287 0.001815 0.001432 0.001124 0.000877 0.000681 0.000525 0.000402 0.000306 0.000230 0.000171 0.000126 0.000091 0.000065 0.000046 0.000031 0.000020 0.000013 0.000008 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000042 0.000055 0.000073 0.000095 0.000125 0.000163 0.000212 0.000275 0.000356 0.000461 0.000594 0.000764 0.000976 0.001242 0.001569 0.001970 0.002456 0.003037 0.003723 0.004522 0.005434 0.006458 0.007579 0.008776 0.010014 0.011248 0.012419 0.013461 0.014299 0.014853 0.015048 0.014813 0.014092 0.012849 0.011073 0.008783 0.006033 0.002908 -0.000474 -0.003967 -0.007407 -0.010620 -0.013430 -0.015675 -0.017219 -0.017964 -0.017858 -0.016906 -0.015170 -0.012770 -0.009876 -0.006700 -0.003480 -0.000464 0.002108 0.004021 0.005105 0.005248 0.004405 0.002605 -0.000048 -0.003384 -0.007178 -0.011166 -0.015069 -0.018606 -0.021524 -0.023613 -0.024722 -0.024773 -0.023767 -0.021783 -0.018970 -0.015539 -0.011743 -0.007857 -0.004156 -0.000892 0.001721 0.003526 0.004432 0.004420 0.003543 0.001920 -0.000277 -0.002835 -0.005519 -0.008090 -0.010325 -0.012032 -0.013063 -0.013324 -0.012779 -0.011447 -0.009400 -0.006755 -0.003659 -0.000282 0.003200 0.006614 0.009801 0.012629 0.014993 0.016823 0.018084 0.018777 0.018929 0.018597 0.017854 0.016782 0.015471 0.014006 0.012466 0.010920 0.009424 0.008020 0.006737 0.005593 0.004593 0.003735 0.003011 0.002408 0.001913 0.001510 0.001186 0.000926 0.000719 0.000555 0.000425 0.000323 0.000244 0.000182 0.000135 0.000098 0.000071 0.000050 0.000034 0.000023 0.000015 0.000009 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000021 0.000027 0.000034 0.000044 0.000057 0.000074 0.000097 0.000126 0.000163 0.000212 0.000275 0.000356 0.000460 0.000592 0.000760 0.000970 0.001232 0.001553 0.001945 0.002417 0.002980 0.003642 0.004409 0.005280 0.006250 0.007306 0.008423 0.009565 0.010687 0.011730 0.012628 0.013308 0.013694 0.013713 0.013301 0.012407 0.011001 0.009080 0.006672 0.003837 0.000669 -0.002707 -0.006143 -0.009469 -0.012510 -0.015092 -0.017057 -0.018276 -0.018659 -0.018167 -0.016820 -0.014697 -0.011934 -0.008719 -0.005281 -0.001874 0.001242 0.003816 0.005629 0.006507 0.006343 0.005099 0.002820 -0.000376 -0.004296 -0.008691 -0.013274 -0.017738 -0.021779 -0.025122 -0.027537 -0.028863 -0.029013 -0.027985 -0.025863 -0.022807 -0.019043 -0.014843 -0.010504 -0.006327 -0.002589 0.000472 0.002679 0.003923 0.004170 0.003466 0.001926 -0.000277 -0.002921 -0.005761 -0.008544 -0.011029 -0.013007 -0.014312 -0.014831 -0.014514 -0.013367 -0.011453 -0.008884 -0.005805 -0.002387 0.001188 0.004740 0.008104 0.011134 0.013716 0.015771 0.017254 0.018156 0.018499 0.018336 0.017734 0.016778 0.015556 0.014155 0.012657 0.011133 0.009645 0.008236 0.006940 0.005777 0.004755 0.003875 0.003129 0.002506 0.001993 0.001574 0.001237 0.000966 0.000750 0.000579 0.000444 0.000339 0.000256 0.000192 0.000142 0.000104 0.000075 0.000054 0.000038 0.000026 0.000017 0.000011 0.000006 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000035 0.000045 0.000058 0.000075 0.000097 0.000125 0.000161 0.000209 0.000270 0.000349 0.000451 0.000580 0.000743 0.000946 0.001198 0.001507 0.001881 0.002330 0.002864 0.003488 0.004206 0.005018 0.005916 0.006886 0.007902 0.008929 0.009922 0.010823 0.011568 0.012088 0.012311 0.012169 0.011604 0.010571 0.009048 0.007038 0.004576 0.001728 -0.001407 -0.004702 -0.008003 -0.011143 -0.013947 -0.016245 -0.017887 -0.018750 -0.018756 -0.017878 -0.016149 -0.013660 -0.010564 -0.007062 -0.003395 0.000171 0.003368 0.005939 0.007660 0.008362 0.007939 0.006362 0.003687 0.000047 -0.004349 -0.009233 -0.014298 -0.019215 -0.023664 -0.027350 -0.030033 -0.031537 -0.031772 -0.030735 -0.028511 -0.025270 -0.021248 -0.016734 -0.012042 -0.007492 -0.003382 0.000031 0.002552 0.004055 0.004496 0.003911 0.002412 0.000173 -0.002581 -0.005595 -0.008605 -0.011357 -0.013624 -0.015225 -0.016032 -0.015979 -0.015060 -0.013330 -0.010890 -0.007886 -0.004486 -0.000876 0.002762 0.006251 0.009442 0.012208 0.014461 0.016148 0.017251 0.017786 0.017798 0.017352 0.016529 0.015417 0.014104 0.012672 0.011196 0.009737 0.008345 0.007055 0.005890 0.004861 0.003970 0.003211 0.002576 0.002051 0.001622 0.001275 0.000996 0.000774 0.000598 0.000460 0.000351 0.000266 0.000200 0.000149 0.000110 0.000080 0.000057 0.000040 0.000028 0.000019 0.000012 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000045 0.000058 0.000075 0.000096 0.000122 0.000157 0.000202 0.000261 0.000337 0.000434 0.000557 0.000712 0.000904 0.001141 0.001429 0.001778 0.002194 0.002685 0.003256 0.003910 0.004645 0.005453 0.006317 0.007214 0.008110 0.008959 0.009709 0.010298 0.010662 0.010735 0.010455 0.009770 0.008642 0.007056 0.005020 0.002574 -0.000211 -0.003235 -0.006369 -0.009461 -0.012347 -0.014857 -0.016827 -0.018115 -0.018608 -0.018239 -0.016993 -0.014911 -0.012099 -0.008718 -0.004979 -0.001130 0.002558 0.005811 0.008371 0.010017 0.010580 0.009960 0.008136 0.005172 0.001212 -0.003524 -0.008755 -0.014159 -0.019396 -0.024131 -0.028060 -0.030932 -0.032566 -0.032867 -0.031831 -0.029546 -0.026185 -0.021993 -0.017270 -0.012340 -0.007538 -0.003176 0.000475 0.003206 0.004878 0.005438 0.004913 0.003411 0.001105 -0.001778 -0.004978 -0.008223 -0.011247 -0.013812 -0.015724 -0.016839 -0.017080 -0.016429 -0.014928 -0.012674 -0.009803 -0.006485 -0.002902 0.000757 0.004315 0.007613 0.010518 0.012934 0.014797 0.016084 0.016801 0.016988 0.016706 0.016030 0.015047 0.013843 0.012501 0.011095 0.009689 0.008335 0.007071 0.005921 0.004900 0.004012 0.003253 0.002614 0.002084 0.001650 0.001298 0.001016 0.000790 0.000612 0.000471 0.000360 0.000274 0.000207 0.000154 0.000114 0.000084 0.000061 0.000043 0.000030 0.000020 0.000013 0.000008 0.000004 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000016 0.000021 0.000028 0.000035 0.000045 0.000058 0.000073 0.000093 0.000118 0.000151 0.000193 0.000248 0.000319 0.000410 0.000524 0.000667 0.000844 0.001059 0.001321 0.001634 0.002006 0.002442 0.002947 0.003521 0.004162 0.004862 0.005604 0.006366 0.007116 0.007812 0.008406 0.008842 0.009061 0.009004 0.008615 0.007850 0.006678 0.005089 0.003095 0.000740 -0.001905 -0.004739 -0.007637 -0.010451 -0.013024 -0.015192 -0.016803 -0.017722 -0.017850 -0.017127 -0.015550 -0.013169 -0.010096 -0.006497 -0.002588 0.001382 0.005141 0.008419 0.010959 0.012545 0.013013 0.012268 0.010297 0.007167 0.003030 -0.001888 -0.007300 -0.012880 -0.018280 -0.023162 -0.027216 -0.030187 -0.031893 -0.032235 -0.031209 -0.028905 -0.025496 -0.021232 -0.016414 -0.011374 -0.006453 -0.001971 0.001794 0.004621 0.006367 0.006967 0.006443 0.004898 0.002501 -0.000522 -0.003909 -0.007383 -0.010672 -0.013531 -0.015754 -0.017187 -0.017741 -0.017387 -0.016158 -0.014139 -0.011463 -0.008290 -0.004803 -0.001190 0.002371 0.005714 0.008705 0.011236 0.013241 0.014684 0.015567 0.015922 0.015804 0.015284 0.014444 0.013366 0.012134 0.010821 0.009491 0.008197 0.006979 0.005864 0.004868 0.003996 0.003248 0.002616 0.002089 0.001657 0.001306 0.001024 0.000798 0.000619 0.000478 0.000367 0.000280 0.000212 0.000159 0.000118 0.000087 0.000063 0.000045 0.000032 0.000021 0.000014 0.000009 0.000005 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000056 0.000071 0.000090 0.000113 0.000143 0.000182 0.000232 0.000297 0.000379 0.000482 0.000609 0.000765 0.000954 0.001181 0.001450 0.001768 0.002137 0.002561 0.003041 0.003572 0.004148 0.004753 0.005367 0.005961 0.006500 0.006938 0.007229 0.007319 0.007157 0.006696 0.005898 0.004737 0.003208 0.001327 -0.000862 -0.003289 -0.005859 -0.008451 -0.010927 -0.013137 -0.014932 -0.016167 -0.016722 -0.016507 -0.015474 -0.013625 -0.011017 -0.007766 -0.004037 -0.000042 0.003972 0.007741 0.011001 0.013506 0.015044 0.015462 0.014669 0.012656 0.009495 0.005338 0.000409 -0.005005 -0.010581 -0.015974 -0.020849 -0.024899 -0.027871 -0.029583 -0.029939 -0.028933 -0.026653 -0.023273 -0.019037 -0.014246 -0.009232 -0.004331 0.000134 0.003883 0.006693 0.008416 0.008981 0.008406 0.006785 0.004284 0.001124 -0.002434 -0.006115 -0.009645 -0.012775 -0.015292 -0.017037 -0.017909 -0.017871 -0.016945 -0.015206 -0.012778 -0.009815 -0.006494 -0.002998 0.000494 0.003816 0.006829 0.009423 0.011523 0.013088 0.014113 0.014622 0.014662 0.014300 0.013611 0.012676 0.011571 0.010371 0.009138 0.007926 0.006774 0.005712 0.004758 0.003918 0.003193 0.002578 0.002065 0.001642 0.001297 0.001019 0.000797 0.000620 0.000481 0.000370 0.000283 0.000215 0.000162 0.000121 0.000090 0.000066 0.000047 0.000033 0.000022 0.000015 0.000009 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000034 0.000043 0.000055 0.000068 0.000085 0.000106 0.000133 0.000168 0.000213 0.000270 0.000342 0.000431 0.000539 0.000670 0.000826 0.001011 0.001228 0.001481 0.001772 0.002103 0.002474 0.002882 0.003320 0.003776 0.004233 0.004666 0.005045 0.005334 0.005491 0.005474 0.005238 0.004745 0.003962 0.002871 0.001468 -0.000229 -0.002180 -0.004318 -0.006555 -0.008780 -0.010868 -0.012681 -0.014083 -0.014946 -0.015159 -0.014645 -0.013364 -0.011324 -0.008583 -0.005255 -0.001501 0.002477 0.006444 0.010148 0.013339 0.015784 0.017283 0.017692 0.016927 0.014981 0.011926 0.007908 0.003146 -0.002085 -0.007471 -0.012682 -0.017391 -0.021303 -0.024174 -0.025826 -0.026166 -0.025189 -0.022979 -0.019703 -0.015600 -0.010960 -0.006106 -0.001366 0.002946 0.006554 0.009237 0.010847 0.011312 0.010643 0.008929 0.006327 0.003052 -0.000643 -0.004488 -0.008214 -0.011572 -0.014348 -0.016379 -0.017558 -0.017840 -0.017236 -0.015812 -0.013680 -0.010986 -0.007897 -0.004591 -0.001242 0.001987 0.004955 0.007551 0.009694 0.011339 0.012474 0.013114 0.013302 0.013095 0.012561 0.011777 0.010815 0.009745 0.008629 0.007518 0.006453 0.005463 0.004567 0.003774 0.003086 0.002500 0.002009 0.001602 0.001270 0.001002 0.000786 0.000615 0.000478 0.000370 0.000285 0.000217 0.000165 0.000124 0.000092 0.000067 0.000048 0.000034 0.000023 0.000015 0.000009 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000020 0.000026 0.000033 0.000042 0.000052 0.000065 0.000080 0.000099 0.000122 0.000152 0.000191 0.000239 0.000299 0.000371 0.000457 0.000559 0.000678 0.000814 0.000971 0.001149 0.001352 0.001578 0.001829 0.002102 0.002392 0.002690 0.002983 0.003253 0.003477 0.003625 0.003666 0.003566 0.003291 0.002808 0.002092 0.001127 -0.000086 -0.001533 -0.003177 -0.004961 -0.006806 -0.008615 -0.010278 -0.011674 -0.012683 -0.013192 -0.013104 -0.012353 -0.010906 -0.008773 -0.006012 -0.002726 0.000933 0.004778 0.008594 0.012147 0.015207 0.017558 0.019019 0.019453 0.018785 0.017010 0.014192 0.010471 0.006049 0.001184 -0.003831 -0.008686 -0.013074 -0.016718 -0.019387 -0.020915 -0.021212 -0.020273 -0.018178 -0.015083 -0.011214 -0.006845 -0.002281 0.002165 0.006194 0.009543 0.012001 0.013421 0.013735 0.012947 0.011139 0.008460 0.005112 0.001335 -0.002610 -0.006464 -0.009984 -0.012962 -0.015234 -0.016690 -0.017278 -0.017001 -0.015914 -0.014117 -0.011744 -0.008949 -0.005902 -0.002770 0.000291 0.003144 0.005675 0.007804 0.009481 0.010688 0.011433 0.011750 0.011688 0.011310 0.010683 0.009875 0.008950 0.007968 0.006976 0.006016 0.005115 0.004294 0.003564 0.002926 0.002380 0.001920 0.001538 0.001225 0.000970 0.000765 0.000601 0.000470 0.000366 0.000283 0.000217 0.000165 0.000125 0.000093 0.000068 0.000049 0.000035 0.000024 0.000016 0.000010 0.000006 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000032 0.000040 0.000049 0.000060 0.000074 0.000090 0.000110 0.000135 0.000166 0.000204 0.000250 0.000304 0.000365 0.000434 0.000509 0.000592 0.000681 0.000778 0.000883 0.000996 0.001117 0.001246 0.001380 0.001515 0.001643 0.001752 0.001827 0.001848 0.001793 0.001638 0.001357 0.000927 0.000327 -0.000455 -0.001420 -0.002557 -0.003835 -0.005209 -0.006614 -0.007970 -0.009186 -0.010160 -0.010790 -0.010980 -0.010650 -0.009741 -0.008225 -0.006113 -0.003455 -0.000344 0.003088 0.006674 0.010223 0.013529 0.016387 0.018604 0.020016 0.020501 0.019990 0.018476 0.016017 0.012736 0.008815 0.004485 0.000011 -0.004326 -0.008248 -0.011502 -0.013877 -0.015221 -0.015452 -0.014564 -0.012627 -0.009787 -0.006248 -0.002263 0.001888 0.005917 0.009549 0.012537 0.014686 0.015859 0.015988 0.015076 0.013196 0.010483 0.007125 0.003346 -0.000613 -0.004505 -0.008102 -0.011203 -0.013649 -0.015333 -0.016196 -0.016235 -0.015493 -0.014058 -0.012047 -0.009603 -0.006881 -0.004035 -0.001214 0.001450 0.003851 0.005905 0.007561 0.008796 0.009613 0.010036 0.010108 0.009879 0.009411 0.008764 0.007996 0.007161 0.006306 0.005467 0.004673 0.003943 0.003288 0.002713 0.002219 0.001799 0.001449 0.001160 0.000925 0.000734 0.000580 0.000456 0.000357 0.000278 0.000214 0.000164 0.000124 0.000093 0.000069 0.000050 0.000035 0.000024 0.000016 0.000010 0.000006 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000023 0.000030 0.000037 0.000046 0.000055 0.000066 0.000079 0.000095 0.000115 0.000138 0.000165 0.000196 0.000229 0.000263 0.000295 0.000324 0.000348 0.000365 0.000373 0.000374 0.000366 0.000352 0.000332 0.000307 0.000277 0.000241 0.000194 0.000130 0.000040 -0.000088 -0.000270 -0.000521 -0.000858 -0.001297 -0.001847 -0.002512 -0.003286 -0.004149 -0.005070 -0.006001 -0.006883 -0.007643 -0.008204 -0.008485 -0.008407 -0.007904 -0.006927 -0.005450 -0.003482 -0.001061 0.001737 0.004802 0.007997 0.011161 0.014120 0.016698 0.018730 0.020074 0.020622 0.020314 0.019137 0.017139 0.014423 0.011143 0.007497 0.003714 0.000037 -0.003292 -0.006051 -0.008054 -0.009166 -0.009314 -0.008490 -0.006757 -0.004240 -0.001120 0.002379 0.006011 0.009517 0.012653 0.015199 0.016977 0.017864 0.017797 0.016776 0.014865 0.012184 0.008901 0.005218 0.001354 -0.002467 -0.006033 -0.009159 -0.011697 -0.013540 -0.014631 -0.014958 -0.014555 -0.013494 -0.011877 -0.009830 -0.007490 -0.004996 -0.002485 -0.000078 0.002124 0.004042 0.005623 0.006842 0.007694 0.008197 0.008382 0.008295 0.007983 0.007501 0.006898 0.006223 0.005517 0.004814 0.004141 0.003516 0.002951 0.002450 0.002016 0.001646 0.001335 0.001076 0.000864 0.000690 0.000550 0.000436 0.000343 0.000269 0.000209 0.000161 0.000122 0.000092 0.000068 0.000050 0.000035 0.000024 0.000016 0.000011 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000017 0.000022 0.000028 0.000034 0.000041 0.000049 0.000058 0.000068 0.000079 0.000092 0.000107 0.000122 0.000137 0.000148 0.000152 0.000146 0.000125 0.000087 0.000027 -0.000056 -0.000163 -0.000295 -0.000448 -0.000620 -0.000805 -0.000997 -0.001192 -0.001385 -0.001574 -0.001758 -0.001938 -0.002119 -0.002308 -0.002516 -0.002752 -0.003029 -0.003351 -0.003723 -0.004136 -0.004574 -0.005011 -0.005409 -0.005721 -0.005893 -0.005865 -0.005579 -0.004983 -0.004034 -0.002710 -0.001011 0.001039 0.003385 0.005948 0.008621 0.011280 0.013789 0.016006 0.017798 0.019046 0.019660 0.019582 0.018799 0.017343 0.015291 0.012765 0.009923 0.006951 0.004048 0.001414 -0.000766 -0.002336 -0.003180 -0.003236 -0.002496 -0.001008 0.001123 0.003745 0.006672 0.009693 0.012590 0.015154 0.017197 0.018565 0.019151 0.018898 0.017805 0.015925 0.013361 0.010255 0.006784 0.003139 -0.000484 -0.003897 -0.006935 -0.009463 -0.011383 -0.012638 -0.013211 -0.013126 -0.012440 -0.011236 -0.009620 -0.007710 -0.005626 -0.003488 -0.001403 0.000536 0.002257 0.003710 0.004865 0.005714 0.006267 0.006547 0.006586 0.006426 0.006108 0.005676 0.005169 0.004623 0.004069 0.003529 0.003021 0.002557 0.002141 0.001777 0.001463 0.001197 0.000974 0.000789 0.000636 0.000511 0.000408 0.000324 0.000256 0.000200 0.000155 0.000118 0.000089 0.000066 0.000049 0.000035 0.000024 0.000016 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000012 0.000015 0.000020 0.000025 0.000030 0.000036 0.000041 0.000048 0.000054 0.000061 0.000068 0.000073 0.000076 0.000073 0.000061 0.000034 -0.000012 -0.000083 -0.000186 -0.000323 -0.000500 -0.000716 -0.000973 -0.001265 -0.001586 -0.001926 -0.002276 -0.002621 -0.002950 -0.003249 -0.003508 -0.003718 -0.003873 -0.003972 -0.004019 -0.004022 -0.003992 -0.003943 -0.003884 -0.003823 -0.003764 -0.003701 -0.003622 -0.003506 -0.003322 -0.003037 -0.002610 -0.002002 -0.001180 -0.000119 0.001191 0.002742 0.004507 0.006438 0.008467 0.010510 0.012472 0.014250 0.015743 0.016861 0.017528 0.017694 0.017340 0.016479 0.015160 0.013469 0.011518 0.009444 0.007397 0.005530 0.003987 0.002890 0.002331 0.002365 0.003001 0.004203 0.005892 0.007952 0.010235 0.012575 0.014799 0.016738 0.018241 0.019183 0.019474 0.019066 0.017957 0.016187 0.013838 0.011026 0.007895 0.004604 0.001316 -0.001811 -0.004637 -0.007044 -0.008946 -0.010290 -0.011056 -0.011256 -0.010931 -0.010147 -0.008986 -0.007543 -0.005916 -0.004205 -0.002501 -0.000882 0.000586 0.001858 0.002904 0.003713 0.004285 0.004636 0.004788 0.004770 0.004614 0.004353 0.004019 0.003642 0.003245 0.002848 0.002468 0.002113 0.001791 0.001504 0.001254 0.001038 0.000855 0.000700 0.000571 0.000463 0.000374 0.000300 0.000239 0.000188 0.000147 0.000113 0.000085 0.000064 0.000047 0.000034 0.000024 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000010 0.000014 0.000018 0.000022 0.000026 0.000029 0.000033 0.000036 0.000039 0.000041 0.000041 0.000037 0.000027 0.000006 -0.000030 -0.000088 -0.000174 -0.000297 -0.000463 -0.000678 -0.000947 -0.001271 -0.001649 -0.002076 -0.002541 -0.003030 -0.003527 -0.004012 -0.004462 -0.004857 -0.005173 -0.005392 -0.005499 -0.005486 -0.005350 -0.005097 -0.004741 -0.004300 -0.003798 -0.003257 -0.002700 -0.002146 -0.001609 -0.001094 -0.000599 -0.000111 0.000389 0.000927 0.001531 0.002229 0.003041 0.003982 0.005052 0.006240 0.007519 0.008849 0.010178 0.011445 0.012584 0.013533 0.014233 0.014639 0.014725 0.014485 0.013938 0.013126 0.012115 0.010989 0.009844 0.008783 0.007904 0.007295 0.007025 0.007136 0.007641 0.008520 0.009722 0.011167 0.012754 0.014365 0.015874 0.017160 0.018110 0.018630 0.018653 0.018140 0.017084 0.015514 0.013487 0.011092 0.008434 0.005636 0.002823 0.000118 -0.002367 -0.004538 -0.006322 -0.007673 -0.008568 -0.009009 -0.009023 -0.008653 -0.007958 -0.007006 -0.005873 -0.004632 -0.003356 -0.002109 -0.000942 0.000102 0.000997 0.001728 0.002290 0.002688 0.002935 0.003047 0.003047 0.002956 0.002798 0.002592 0.002359 0.002113 0.001867 0.001629 0.001407 0.001203 0.001021 0.000860 0.000720 0.000599 0.000496 0.000408 0.000334 0.000271 0.000218 0.000173 0.000136 0.000105 0.000080 0.000060 0.000044 0.000032 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000020 0.000023 0.000024 0.000024 0.000023 0.000020 0.000013 -0.000001 -0.000024 -0.000062 -0.000122 -0.000210 -0.000336 -0.000509 -0.000737 -0.001027 -0.001384 -0.001811 -0.002306 -0.002859 -0.003459 -0.004087 -0.004720 -0.005331 -0.005889 -0.006362 -0.006719 -0.006930 -0.006973 -0.006831 -0.006497 -0.005977 -0.005286 -0.004451 -0.003506 -0.002491 -0.001451 -0.000429 0.000535 0.001409 0.002169 0.002803 0.003311 0.003707 0.004014 0.004263 0.004491 0.004732 0.005019 0.005378 0.005826 0.006367 0.006995 0.007691 0.008428 0.009169 0.009874 0.010503 0.011021 0.011401 0.011629 0.011706 0.011646 0.011478 0.011244 0.010992 0.010776 0.010647 0.010649 0.010814 0.011159 0.011681 0.012359 0.013154 0.014011 0.014865 0.015642 0.016269 0.016675 0.016800 0.016597 0.016038 0.015115 0.013839 0.012245 0.010386 0.008331 0.006159 0.003955 0.001803 -0.000217 -0.002038 -0.003604 -0.004877 -0.005833 -0.006467 -0.006786 -0.006814 -0.006583 -0.006136 -0.005518 -0.004780 -0.003970 -0.003133 -0.002310 -0.001532 -0.000824 -0.000204 0.000319 0.000741 0.001064 0.001294 0.001441 0.001515 0.001530 0.001498 0.001430 0.001338 0.001231 0.001115 0.000997 0.000881 0.000771 0.000668 0.000574 0.000489 0.000414 0.000347 0.000289 0.000238 0.000193 0.000155 0.000123 0.000096 0.000073 0.000055 0.000041 0.000029 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000015 0.000015 0.000014 0.000012 0.000007 -0.000002 -0.000016 -0.000039 -0.000075 -0.000130 -0.000212 -0.000330 -0.000494 -0.000714 -0.001000 -0.001360 -0.001800 -0.002322 -0.002923 -0.003593 -0.004317 -0.005070 -0.005825 -0.006547 -0.007196 -0.007733 -0.008116 -0.008307 -0.008274 -0.007994 -0.007458 -0.006670 -0.005649 -0.004429 -0.003057 -0.001591 -0.000096 0.001360 0.002712 0.003900 0.004874 0.005599 0.006058 0.006253 0.006203 0.005944 0.005526 0.005009 0.004456 0.003933 0.003498 0.003202 0.003086 0.003173 0.003470 0.003970 0.004648 0.005470 0.006391 0.007365 0.008343 0.009282 0.010145 0.010908 0.011555 0.012082 0.012498 0.012816 0.013058 0.013245 0.013399 0.013535 0.013664 0.013789 0.013904 0.013996 0.014046 0.014029 0.013919 0.013689 0.013315 0.012778 0.012066 0.011177 0.010118 0.008906 0.007569 0.006143 0.004668 0.003186 0.001742 0.000374 -0.000881 -0.001995 -0.002945 -0.003717 -0.004303 -0.004704 -0.004926 -0.004983 -0.004891 -0.004673 -0.004352 -0.003954 -0.003504 -0.003024 -0.002534 -0.002053 -0.001594 -0.001169 -0.000788 -0.000454 -0.000172 0.000060 0.000243 0.000381 0.000479 0.000541 0.000574 0.000582 0.000571 0.000545 0.000509 0.000466 0.000419 0.000372 0.000325 0.000281 0.000239 0.000201 0.000167 0.000136 0.000109 0.000085 0.000066 0.000049 0.000037 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000010 0.000010 0.000009 0.000006 -0.000000 -0.000009 -0.000023 -0.000043 -0.000075 -0.000123 -0.000195 -0.000298 -0.000443 -0.000641 -0.000904 -0.001243 -0.001666 -0.002181 -0.002788 -0.003484 -0.004258 -0.005090 -0.005954 -0.006815 -0.007631 -0.008358 -0.008944 -0.009341 -0.009502 -0.009388 -0.008970 -0.008237 -0.007191 -0.005856 -0.004275 -0.002506 -0.000624 0.001285 0.003132 0.004824 0.006276 0.007415 0.008184 0.008550 0.008502 0.008057 0.007258 0.006168 0.004869 0.003457 0.002034 0.000703 -0.000442 -0.001317 -0.001857 -0.002020 -0.001787 -0.001166 -0.000188 0.001094 0.002611 0.004284 0.006025 0.007751 0.009380 0.010844 0.012090 0.013079 0.013793 0.014228 0.014398 0.014330 0.014058 0.013626 0.013078 0.012457 0.011803 0.011150 0.010523 0.009940 0.009406 0.008921 0.008473 0.008048 0.007626 0.007188 0.006714 0.006191 0.005606 0.004955 0.004239 0.003461 0.002633 0.001768 0.000885 0.000003 -0.000855 -0.001666 -0.002408 -0.003061 -0.003610 -0.004040 -0.004346 -0.004525 -0.004581 -0.004522 -0.004360 -0.004110 -0.003789 -0.003416 -0.003008 -0.002585 -0.002164 -0.001758 -0.001379 -0.001035 -0.000733 -0.000474 -0.000260 -0.000088 0.000043 0.000138 0.000202 0.000241 0.000258 0.000260 0.000251 0.000234 0.000212 0.000188 0.000163 0.000138 0.000115 0.000093 0.000074 0.000057 0.000043 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000003 -0.000002 -0.000011 -0.000023 -0.000041 -0.000069 -0.000109 -0.000168 -0.000254 -0.000376 -0.000545 -0.000774 -0.001074 -0.001458 -0.001936 -0.002514 -0.003195 -0.003972 -0.004834 -0.005759 -0.006716 -0.007665 -0.008561 -0.009349 -0.009972 -0.010374 -0.010500 -0.010306 -0.009758 -0.008841 -0.007559 -0.005940 -0.004033 -0.001909 0.000341 0.002614 0.004797 0.006776 0.008443 0.009702 0.010477 0.010719 0.010408 0.009559 0.008218 0.006464 0.004400 0.002152 -0.000144 -0.002346 -0.004317 -0.005932 -0.007088 -0.007711 -0.007758 -0.007221 -0.006129 -0.004541 -0.002548 -0.000261 0.002196 0.004690 0.007091 0.009280 0.011156 0.012638 0.013677 0.014248 0.014359 0.014040 0.013348 0.012355 0.011147 0.009815 0.008450 0.007138 0.005952 0.004950 0.004171 0.003633 0.003336 0.003259 0.003367 0.003612 0.003939 0.004292 0.004613 0.004851 0.004963 0.004916 0.004689 0.004275 0.003678 0.002918 0.002023 0.001030 -0.000017 -0.001071 -0.002088 -0.003025 -0.003844 -0.004519 -0.005031 -0.005369 -0.005535 -0.005538 -0.005392 -0.005119 -0.004745 -0.004296 -0.003801 -0.003285 -0.002771 -0.002278 -0.001820 -0.001407 -0.001047 -0.000741 -0.000490 -0.000291 -0.000138 -0.000027 0.000050 0.000100 0.000129 0.000141 0.000142 0.000135 0.000123 0.000108 0.000092 0.000077 0.000062 0.000048 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000005 0.000003 -0.000001 -0.000008 -0.000019 -0.000035 -0.000057 -0.000090 -0.000138 -0.000207 -0.000305 -0.000443 -0.000632 -0.000886 -0.001217 -0.001638 -0.002161 -0.002791 -0.003530 -0.004373 -0.005306 -0.006305 -0.007336 -0.008357 -0.009314 -0.010150 -0.010800 -0.011200 -0.011292 -0.011024 -0.010361 -0.009283 -0.007797 -0.005933 -0.003747 -0.001323 0.001238 0.003814 0.006275 0.008487 0.010320 0.011659 0.012412 0.012517 0.011945 0.010709 0.008860 0.006488 0.003717 0.000696 -0.002404 -0.005409 -0.008142 -0.010444 -0.012178 -0.013239 -0.013563 -0.013130 -0.011965 -0.010136 -0.007750 -0.004945 -0.001883 0.001261 0.004313 0.007110 0.009505 0.011383 0.012665 0.013310 0.013317 0.012726 0.011610 0.010071 0.008235 0.006236 0.004214 0.002303 0.000619 -0.000741 -0.001708 -0.002243 -0.002342 -0.002028 -0.001354 -0.000393 0.000765 0.002020 0.003273 0.004426 0.005394 0.006107 0.006514 0.006585 0.006313 0.005714 0.004822 0.003688 0.002375 0.000956 -0.000497 -0.001910 -0.003220 -0.004373 -0.005327 -0.006057 -0.006549 -0.006806 -0.006842 -0.006680 -0.006351 -0.005891 -0.005337 -0.004725 -0.004089 -0.003459 -0.002856 -0.002300 -0.001802 -0.001370 -0.001005 -0.000707 -0.000470 -0.000287 -0.000152 -0.000056 0.000009 0.000050 0.000073 0.000083 0.000084 0.000079 0.000070 0.000060 0.000049 0.000039 0.000030 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000003 0.000001 -0.000004 -0.000013 -0.000025 -0.000043 -0.000070 -0.000107 -0.000161 -0.000238 -0.000346 -0.000496 -0.000701 -0.000974 -0.001328 -0.001777 -0.002333 -0.003001 -0.003783 -0.004675 -0.005660 -0.006714 -0.007801 -0.008874 -0.009876 -0.010745 -0.011413 -0.011809 -0.011870 -0.011541 -0.010783 -0.009575 -0.007925 -0.005865 -0.003459 -0.000797 0.002008 0.004821 0.007496 0.009883 0.011835 0.013223 0.013939 0.013911 0.013103 0.011526 0.009234 0.006327 0.002944 -0.000742 -0.004538 -0.008236 -0.011632 -0.014534 -0.016777 -0.018231 -0.018815 -0.018497 -0.017298 -0.015293 -0.012605 -0.009396 -0.005857 -0.002199 0.001365 0.004633 0.007423 0.009589 0.011026 0.011680 0.011545 0.010667 0.009136 0.007083 0.004667 0.002063 -0.000547 -0.002986 -0.005097 -0.006750 -0.007848 -0.008337 -0.008205 -0.007482 -0.006234 -0.004560 -0.002584 -0.000442 0.001724 0.003775 0.005587 0.007052 0.008092 0.008657 0.008726 0.008311 0.007453 0.006213 0.004674 0.002932 0.001085 -0.000766 -0.002530 -0.004129 -0.005500 -0.006601 -0.007406 -0.007911 -0.008127 -0.008080 -0.007804 -0.007342 -0.006742 -0.006049 -0.005306 -0.004553 -0.003820 -0.003133 -0.002509 -0.001960 -0.001490 -0.001099 -0.000783 -0.000535 -0.000345 -0.000205 -0.000105 -0.000037 0.000007 0.000033 0.000046 0.000050 0.000048 0.000044 0.000037 0.000030 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 -0.000000 -0.000006 -0.000015 -0.000028 -0.000049 -0.000077 -0.000118 -0.000177 -0.000259 -0.000375 -0.000534 -0.000749 -0.001034 -0.001403 -0.001870 -0.002446 -0.003138 -0.003947 -0.004869 -0.005887 -0.006975 -0.008097 -0.009203 -0.010234 -0.011124 -0.011801 -0.012193 -0.012231 -0.011857 -0.011030 -0.009730 -0.007963 -0.005766 -0.003204 -0.000374 0.002602 0.005580 0.008402 0.010907 0.012936 0.014348 0.015024 0.014883 0.013885 0.012037 0.009397 0.006070 0.002208 -0.002001 -0.006344 -0.010592 -0.014516 -0.017900 -0.020557 -0.022339 -0.023148 -0.022944 -0.021745 -0.019633 -0.016739 -0.013246 -0.009369 -0.005346 -0.001421 0.002173 0.005225 0.007565 0.009069 0.009670 0.009361 0.008193 0.006273 0.003753 0.000821 -0.002311 -0.005425 -0.008308 -0.010770 -0.012649 -0.013829 -0.014241 -0.013868 -0.012743 -0.010947 -0.008602 -0.005859 -0.002889 0.000128 0.003016 0.005615 0.007786 0.009425 0.010461 0.010863 0.010639 0.009832 0.008517 0.006791 0.004770 0.002579 0.000340 -0.001831 -0.003832 -0.005581 -0.007021 -0.008115 -0.008851 -0.009238 -0.009302 -0.009083 -0.008628 -0.007993 -0.007232 -0.006398 -0.005538 -0.004691 -0.003888 -0.003152 -0.002498 -0.001934 -0.001460 -0.001072 -0.000763 -0.000524 -0.000343 -0.000211 -0.000118 -0.000055 -0.000014 0.000010 0.000023 0.000028 0.000028 0.000026 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000004 0.000003 -0.000000 -0.000006 -0.000015 -0.000029 -0.000050 -0.000081 -0.000124 -0.000185 -0.000271 -0.000390 -0.000553 -0.000774 -0.001064 -0.001440 -0.001913 -0.002497 -0.003197 -0.004016 -0.004949 -0.005979 -0.007081 -0.008217 -0.009336 -0.010380 -0.011279 -0.011959 -0.012346 -0.012370 -0.011972 -0.011108 -0.009758 -0.007928 -0.005656 -0.003009 -0.000087 0.002982 0.006049 0.008951 0.011518 0.013585 0.015002 0.015646 0.015427 0.014301 0.012275 0.009405 0.005801 0.001621 -0.002939 -0.007652 -0.012274 -0.016562 -0.020285 -0.023238 -0.025262 -0.026248 -0.026147 -0.024978 -0.022822 -0.019821 -0.016168 -0.012097 -0.007863 -0.003734 0.000037 0.003218 0.005620 0.007107 0.007603 0.007099 0.005653 0.003382 0.000459 -0.002905 -0.006472 -0.009994 -0.013231 -0.015962 -0.018006 -0.019227 -0.019545 -0.018940 -0.017448 -0.015164 -0.012226 -0.008809 -0.005115 -0.001354 0.002268 0.005558 0.008351 0.010519 0.011976 0.012680 0.012635 0.011887 0.010519 0.008643 0.006392 0.003910 0.001341 -0.001177 -0.003524 -0.005602 -0.007337 -0.008686 -0.009628 -0.010169 -0.010336 -0.010171 -0.009729 -0.009069 -0.008254 -0.007344 -0.006394 -0.005450 -0.004548 -0.003716 -0.002972 -0.002326 -0.001779 -0.001329 -0.000967 -0.000683 -0.000467 -0.000307 -0.000191 -0.000110 -0.000056 -0.000022 -0.000001 0.000010 0.000015 0.000016 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000001 -0.000005 -0.000014 -0.000028 -0.000049 -0.000080 -0.000123 -0.000185 -0.000271 -0.000391 -0.000554 -0.000773 -0.001062 -0.001435 -0.001904 -0.002482 -0.003176 -0.003988 -0.004912 -0.005934 -0.007028 -0.008156 -0.009270 -0.010308 -0.011204 -0.011881 -0.012267 -0.012290 -0.011890 -0.011023 -0.009668 -0.007832 -0.005551 -0.002894 0.000039 0.003122 0.006202 0.009116 0.011691 0.013760 0.015170 0.015795 0.015543 0.014367 0.012269 0.009305 0.005586 0.001268 -0.003447 -0.008330 -0.013131 -0.017601 -0.021499 -0.024615 -0.026781 -0.027882 -0.027866 -0.026748 -0.024610 -0.021596 -0.017907 -0.013783 -0.009493 -0.005313 -0.001512 0.001669 0.004029 0.005424 0.005774 0.005069 0.003371 0.000807 -0.002439 -0.006138 -0.010034 -0.013858 -0.017348 -0.020268 -0.022416 -0.023647 -0.023870 -0.023063 -0.021267 -0.018584 -0.015165 -0.011207 -0.006930 -0.002570 0.001642 0.005489 0.008786 0.011385 0.013187 0.014141 0.014247 0.013554 0.012151 0.010160 0.007728 0.005015 0.002182 -0.000617 -0.003246 -0.005591 -0.007571 -0.009130 -0.010244 -0.010917 -0.011173 -0.011058 -0.010629 -0.009952 -0.009096 -0.008127 -0.007105 -0.006082 -0.005100 -0.004189 -0.003371 -0.002657 -0.002050 -0.001547 -0.001141 -0.000820 -0.000573 -0.000389 -0.000254 -0.000158 -0.000093 -0.000049 -0.000022 -0.000006 0.000003 0.000008 0.000010 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000002 -0.000003 -0.000011 -0.000025 -0.000045 -0.000075 -0.000117 -0.000177 -0.000261 -0.000377 -0.000536 -0.000748 -0.001028 -0.001389 -0.001843 -0.002402 -0.003074 -0.003860 -0.004757 -0.005750 -0.006815 -0.007915 -0.009002 -0.010020 -0.010900 -0.011569 -0.011956 -0.011990 -0.011611 -0.010776 -0.009465 -0.007681 -0.005460 -0.002868 -0.000003 0.003011 0.006028 0.008886 0.011416 0.013454 0.014849 0.015475 0.015240 0.014095 0.012041 0.009130 0.005466 0.001203 -0.003462 -0.008305 -0.013078 -0.017534 -0.021435 -0.024570 -0.026771 -0.027919 -0.027962 -0.026911 -0.024846 -0.021910 -0.018303 -0.014265 -0.010065 -0.005982 -0.002287 0.000775 0.003000 0.004243 0.004421 0.003525 0.001619 -0.001165 -0.004637 -0.008560 -0.012667 -0.016677 -0.020319 -0.023343 -0.025541 -0.026758 -0.026899 -0.025940 -0.023924 -0.020957 -0.017201 -0.012863 -0.008178 -0.003397 0.001230 0.005471 0.009125 0.012032 0.014081 0.015216 0.015433 0.014782 0.013355 0.011282 0.008720 0.005839 0.002813 -0.000192 -0.003029 -0.005576 -0.007739 -0.009458 -0.010705 -0.011479 -0.011806 -0.011731 -0.011316 -0.010629 -0.009744 -0.008731 -0.007655 -0.006573 -0.005530 -0.004560 -0.003686 -0.002920 -0.002266 -0.001722 -0.001280 -0.000930 -0.000659 -0.000455 -0.000305 -0.000197 -0.000122 -0.000071 -0.000038 -0.000018 -0.000005 0.000002 0.000006 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000004 -0.000001 -0.000008 -0.000020 -0.000039 -0.000066 -0.000105 -0.000162 -0.000240 -0.000350 -0.000499 -0.000699 -0.000962 -0.001302 -0.001730 -0.002258 -0.002892 -0.003636 -0.004487 -0.005430 -0.006444 -0.007495 -0.008538 -0.009517 -0.010370 -0.011026 -0.011416 -0.011473 -0.011138 -0.010370 -0.009148 -0.007474 -0.005381 -0.002930 -0.000213 0.002655 0.005533 0.008268 0.010702 0.012677 0.014048 0.014696 0.014529 0.013499 0.011604 0.008890 0.005453 0.001437 -0.002974 -0.007565 -0.012104 -0.016352 -0.020082 -0.023092 -0.025216 -0.026342 -0.026413 -0.025441 -0.023500 -0.020727 -0.017311 -0.013487 -0.009514 -0.005663 -0.002198 0.000641 0.002656 0.003702 0.003700 0.002640 0.000586 -0.002331 -0.005919 -0.009942 -0.014131 -0.018206 -0.021893 -0.024940 -0.027136 -0.028323 -0.028406 -0.027358 -0.025223 -0.022109 -0.018180 -0.013646 -0.008751 -0.003753 0.001092 0.005542 0.009387 0.012461 0.014646 0.015880 0.016159 0.015531 0.014089 0.011968 0.009328 0.006345 0.003201 0.000068 -0.002900 -0.005573 -0.007854 -0.009678 -0.011012 -0.011854 -0.012230 -0.012185 -0.011781 -0.011090 -0.010186 -0.009146 -0.008036 -0.006915 -0.005832 -0.004822 -0.003909 -0.003107 -0.002421 -0.001849 -0.001382 -0.001011 -0.000723 -0.000504 -0.000342 -0.000226 -0.000144 -0.000087 -0.000050 -0.000025 -0.000010 -0.000001 0.000004 0.000007 0.000008 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000002 -0.000004 -0.000014 -0.000030 -0.000054 -0.000089 -0.000139 -0.000210 -0.000309 -0.000444 -0.000626 -0.000866 -0.001177 -0.001568 -0.002052 -0.002635 -0.003321 -0.004106 -0.004981 -0.005924 -0.006905 -0.007884 -0.008809 -0.009622 -0.010259 -0.010653 -0.010743 -0.010474 -0.009806 -0.008716 -0.007206 -0.005305 -0.003066 -0.000573 0.002071 0.004737 0.007286 0.009573 0.011452 0.012791 0.013477 0.013425 0.012588 0.010959 0.008577 0.005528 0.001939 -0.002023 -0.006164 -0.010271 -0.014128 -0.017523 -0.020269 -0.022213 -0.023248 -0.023320 -0.022437 -0.020665 -0.018130 -0.015007 -0.011512 -0.007888 -0.004387 -0.001259 0.001272 0.003018 0.003841 0.003667 0.002486 0.000359 -0.002587 -0.006170 -0.010160 -0.014298 -0.018313 -0.021937 -0.024925 -0.027070 -0.028218 -0.028274 -0.027211 -0.025069 -0.021954 -0.018028 -0.013498 -0.008603 -0.003602 0.001251 0.005714 0.009575 0.012666 0.014867 0.016116 0.016404 0.015777 0.014329 0.012191 0.009526 0.006510 0.003325 0.000146 -0.002871 -0.005594 -0.007924 -0.009794 -0.011168 -0.012043 -0.012443 -0.012415 -0.012018 -0.011327 -0.010418 -0.009365 -0.008239 -0.007100 -0.005997 -0.004967 -0.004035 -0.003215 -0.002512 -0.001924 -0.001444 -0.001061 -0.000763 -0.000535 -0.000367 -0.000244 -0.000157 -0.000097 -0.000056 -0.000029 -0.000012 -0.000001 0.000005 0.000008 0.000009 0.000008 0.000007 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000006 0.000001 -0.000007 -0.000020 -0.000039 -0.000068 -0.000111 -0.000171 -0.000256 -0.000374 -0.000533 -0.000743 -0.001016 -0.001362 -0.001790 -0.002308 -0.002920 -0.003624 -0.004410 -0.005263 -0.006155 -0.007052 -0.007906 -0.008668 -0.009277 -0.009676 -0.009808 -0.009622 -0.009080 -0.008162 -0.006867 -0.005216 -0.003255 -0.001056 0.001292 0.003678 0.005979 0.008068 0.009819 0.011112 0.011846 0.011947 0.011366 0.010096 0.008165 0.005645 0.002643 -0.000699 -0.004214 -0.007716 -0.011017 -0.013931 -0.016292 -0.017963 -0.018847 -0.018896 -0.018111 -0.016550 -0.014322 -0.011580 -0.008516 -0.005346 -0.002297 0.000409 0.002566 0.004003 0.004596 0.004275 0.003031 0.000919 -0.001945 -0.005393 -0.009212 -0.013161 -0.016988 -0.020441 -0.023290 -0.025340 -0.026442 -0.026505 -0.025502 -0.023469 -0.020504 -0.016759 -0.012432 -0.007750 -0.002960 0.001691 0.005970 0.009672 0.012632 0.014732 0.015910 0.016154 0.015510 0.014064 0.011945 0.009309 0.006329 0.003182 0.000040 -0.002944 -0.005641 -0.007951 -0.009806 -0.011171 -0.012043 -0.012443 -0.012417 -0.012025 -0.011338 -0.010434 -0.009385 -0.008263 -0.007126 -0.006025 -0.004995 -0.004063 -0.003242 -0.002537 -0.001947 -0.001464 -0.001079 -0.000778 -0.000548 -0.000377 -0.000252 -0.000163 -0.000101 -0.000058 -0.000030 -0.000011 0.000000 0.000006 0.000009 0.000010 0.000009 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000009 0.000007 0.000002 -0.000007 -0.000022 -0.000044 -0.000077 -0.000125 -0.000194 -0.000290 -0.000421 -0.000596 -0.000824 -0.001115 -0.001478 -0.001920 -0.002444 -0.003050 -0.003732 -0.004476 -0.005261 -0.006057 -0.006826 -0.007522 -0.008096 -0.008497 -0.008674 -0.008584 -0.008193 -0.007479 -0.006440 -0.005090 -0.003465 -0.001623 0.000364 0.002406 0.004401 0.006244 0.007829 0.009057 0.009842 0.010117 0.009841 0.009000 0.007614 0.005736 0.003449 0.000867 -0.001876 -0.004631 -0.007241 -0.009554 -0.011430 -0.012754 -0.013442 -0.013449 -0.012776 -0.011464 -0.009603 -0.007319 -0.004771 -0.002142 0.000375 0.002591 0.004328 0.005437 0.005810 0.005382 0.004144 0.002144 -0.000521 -0.003701 -0.007210 -0.010834 -0.014347 -0.017524 -0.020157 -0.022066 -0.023116 -0.023221 -0.022351 -0.020538 -0.017866 -0.014474 -0.010539 -0.006272 -0.001898 0.002353 0.006264 0.009643 0.012334 0.014225 0.015255 0.015412 0.014734 0.013304 0.011241 0.008690 0.005815 0.002785 -0.000240 -0.003111 -0.005705 -0.007926 -0.009709 -0.011019 -0.011852 -0.012229 -0.012192 -0.011801 -0.011124 -0.010235 -0.009207 -0.008107 -0.006993 -0.005914 -0.004906 -0.003992 -0.003187 -0.002496 -0.001917 -0.001444 -0.001065 -0.000769 -0.000542 -0.000373 -0.000250 -0.000161 -0.000099 -0.000056 -0.000028 -0.000009 0.000003 0.000009 0.000012 0.000012 0.000011 0.000009 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000013 0.000011 0.000007 -0.000002 -0.000017 -0.000039 -0.000073 -0.000123 -0.000195 -0.000294 -0.000429 -0.000607 -0.000836 -0.001125 -0.001479 -0.001903 -0.002399 -0.002961 -0.003581 -0.004241 -0.004920 -0.005586 -0.006204 -0.006732 -0.007130 -0.007354 -0.007368 -0.007143 -0.006657 -0.005907 -0.004899 -0.003659 -0.002227 -0.000657 0.000983 0.002618 0.004167 0.005549 0.006686 0.007510 0.007968 0.008020 0.007653 0.006875 0.005718 0.004239 0.002518 0.000651 -0.001251 -0.003072 -0.004696 -0.006016 -0.006940 -0.007402 -0.007363 -0.006815 -0.005790 -0.004348 -0.002586 -0.000624 0.001396 0.003322 0.005002 0.006292 0.007071 0.007247 0.006763 0.005610 0.003821 0.001476 -0.001306 -0.004369 -0.007537 -0.010616 -0.013417 -0.015758 -0.017484 -0.018474 -0.018649 -0.017978 -0.016483 -0.014235 -0.011348 -0.007977 -0.004304 -0.000529 0.003147 0.006527 0.009440 0.011742 0.013333 0.014152 0.014188 0.013472 0.012077 0.010109 0.007700 0.005000 0.002161 -0.000667 -0.003348 -0.005768 -0.007837 -0.009493 -0.010705 -0.011467 -0.011799 -0.011741 -0.011348 -0.010687 -0.009826 -0.008835 -0.007776 -0.006707 -0.005671 -0.004703 -0.003827 -0.003055 -0.002393 -0.001838 -0.001384 -0.001021 -0.000737 -0.000520 -0.000358 -0.000239 -0.000153 -0.000093 -0.000052 -0.000023 -0.000005 0.000006 0.000012 0.000014 0.000014 0.000012 0.000009 0.000007 0.000004 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000021 0.000021 0.000019 0.000013 0.000002 -0.000017 -0.000047 -0.000092 -0.000157 -0.000247 -0.000370 -0.000532 -0.000739 -0.000998 -0.001313 -0.001685 -0.002115 -0.002596 -0.003118 -0.003664 -0.004213 -0.004738 -0.005209 -0.005594 -0.005862 -0.005982 -0.005930 -0.005689 -0.005250 -0.004615 -0.003796 -0.002816 -0.001710 -0.000519 0.000707 0.001916 0.003054 0.004068 0.004909 0.005537 0.005921 0.006043 0.005901 0.005505 0.004885 0.004084 0.003156 0.002169 0.001196 0.000311 -0.000413 -0.000912 -0.001137 -0.001056 -0.000656 0.000051 0.001028 0.002218 0.003541 0.004903 0.006197 0.007314 0.008150 0.008611 0.008624 0.008144 0.007156 0.005678 0.003766 0.001507 -0.000985 -0.003573 -0.006109 -0.008439 -0.010420 -0.011921 -0.012840 -0.013106 -0.012688 -0.011594 -0.009875 -0.007622 -0.004957 -0.002028 0.000999 0.003955 0.006673 0.009005 0.010827 0.012048 0.012613 0.012509 0.011760 0.010426 0.008598 0.006390 0.003930 0.001355 -0.001203 -0.003624 -0.005805 -0.007664 -0.009145 -0.010220 -0.010884 -0.011154 -0.011067 -0.010675 -0.010036 -0.009217 -0.008278 -0.007281 -0.006275 -0.005303 -0.004395 -0.003574 -0.002852 -0.002232 -0.001713 -0.001289 -0.000949 -0.000685 -0.000482 -0.000331 -0.000220 -0.000140 -0.000084 -0.000045 -0.000018 -0.000001 0.000009 0.000014 0.000016 0.000015 0.000013 0.000010 0.000007 0.000004 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000026 0.000031 0.000036 0.000040 0.000043 0.000044 0.000041 0.000033 0.000016 -0.000012 -0.000057 -0.000121 -0.000211 -0.000332 -0.000489 -0.000687 -0.000928 -0.001215 -0.001546 -0.001915 -0.002315 -0.002732 -0.003151 -0.003551 -0.003913 -0.004215 -0.004437 -0.004559 -0.004567 -0.004452 -0.004206 -0.003832 -0.003335 -0.002728 -0.002025 -0.001249 -0.000422 0.000430 0.001281 0.002105 0.002875 0.003569 0.004167 0.004654 0.005022 0.005268 0.005399 0.005428 0.005374 0.005265 0.005133 0.005012 0.004937 0.004940 0.005047 0.005275 0.005630 0.006106 0.006686 0.007334 0.008007 0.008647 0.009193 0.009580 0.009747 0.009642 0.009227 0.008482 0.007410 0.006036 0.004409 0.002601 0.000699 -0.001195 -0.002974 -0.004532 -0.005769 -0.006603 -0.006972 -0.006842 -0.006210 -0.005102 -0.003579 -0.001726 0.000348 0.002516 0.004647 0.006609 0.008281 0.009561 0.010370 0.010661 0.010417 0.009653 0.008415 0.006774 0.004823 0.002669 0.000424 -0.001799 -0.003897 -0.005782 -0.007382 -0.008649 -0.009557 -0.010101 -0.010297 -0.010178 -0.009789 -0.009184 -0.008419 -0.007552 -0.006634 -0.005711 -0.004821 -0.003992 -0.003243 -0.002584 -0.002020 -0.001548 -0.001162 -0.000855 -0.000615 -0.000432 -0.000296 -0.000196 -0.000123 -0.000072 -0.000037 -0.000013 0.000003 0.000012 0.000016 0.000017 0.000016 0.000014 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000033 0.000041 0.000051 0.000061 0.000073 0.000086 0.000100 0.000113 0.000125 0.000134 0.000138 0.000134 0.000117 0.000086 0.000034 -0.000042 -0.000146 -0.000283 -0.000455 -0.000662 -0.000903 -0.001175 -0.001473 -0.001789 -0.002114 -0.002437 -0.002749 -0.003037 -0.003290 -0.003497 -0.003647 -0.003728 -0.003730 -0.003643 -0.003457 -0.003163 -0.002756 -0.002230 -0.001585 -0.000824 0.000044 0.001003 0.002034 0.003112 0.004207 0.005287 0.006320 0.007277 0.008131 0.008862 0.009459 0.009917 0.010243 0.010448 0.010551 0.010577 0.010552 0.010500 0.010444 0.010398 0.010368 0.010350 0.010331 0.010289 0.010195 0.010018 0.009727 0.009298 0.008713 0.007965 0.007064 0.006031 0.004903 0.003730 0.002570 0.001489 0.000551 -0.000181 -0.000655 -0.000834 -0.000699 -0.000252 0.000481 0.001456 0.002604 0.003847 0.005091 0.006244 0.007216 0.007927 0.008314 0.008334 0.007967 0.007219 0.006119 0.004716 0.003079 0.001289 -0.000566 -0.002396 -0.004119 -0.005662 -0.006965 -0.007987 -0.008706 -0.009117 -0.009234 -0.009084 -0.008706 -0.008146 -0.007451 -0.006672 -0.005852 -0.005031 -0.004242 -0.003507 -0.002845 -0.002263 -0.001765 -0.001350 -0.001011 -0.000741 -0.000531 -0.000372 -0.000253 -0.000166 -0.000104 -0.000059 -0.000028 -0.000007 0.000006 0.000014 0.000017 0.000018 0.000017 0.000014 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000011 0.000016 0.000022 0.000029 0.000039 0.000050 0.000064 0.000081 0.000102 0.000127 0.000157 0.000192 0.000233 0.000280 0.000331 0.000387 0.000445 0.000503 0.000558 0.000605 0.000641 0.000658 0.000652 0.000615 0.000542 0.000426 0.000262 0.000046 -0.000225 -0.000553 -0.000938 -0.001375 -0.001859 -0.002377 -0.002913 -0.003446 -0.003949 -0.004391 -0.004737 -0.004949 -0.004992 -0.004830 -0.004436 -0.003789 -0.002882 -0.001720 -0.000322 0.001276 0.003027 0.004870 0.006736 0.008554 0.010251 0.011761 0.013030 0.014016 0.014694 0.015059 0.015124 0.014918 0.014488 0.013890 0.013186 0.012441 0.011711 0.011047 0.010483 0.010040 0.009722 0.009520 0.009408 0.009355 0.009321 0.009269 0.009161 0.008972 0.008682 0.008287 0.007797 0.007231 0.006623 0.006011 0.005439 0.004949 0.004575 0.004342 0.004263 0.004334 0.004533 0.004828 0.005170 0.005506 0.005776 0.005927 0.005909 0.005686 0.005233 0.004544 0.003629 0.002516 0.001246 -0.000127 -0.001541 -0.002934 -0.004241 -0.005407 -0.006386 -0.007144 -0.007662 -0.007935 -0.007975 -0.007801 -0.007444 -0.006943 -0.006335 -0.005660 -0.004956 -0.004254 -0.003581 -0.002956 -0.002393 -0.001899 -0.001477 -0.001126 -0.000840 -0.000613 -0.000437 -0.000304 -0.000206 -0.000133 -0.000082 -0.000045 -0.000019 -0.000002 0.000009 0.000016 0.000018 0.000018 0.000017 0.000014 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000032 0.000044 0.000058 0.000077 0.000100 0.000129 0.000165 0.000211 0.000268 0.000337 0.000420 0.000518 0.000632 0.000763 0.000909 0.001069 0.001240 0.001415 0.001588 0.001749 0.001887 0.001988 0.002038 0.002020 0.001919 0.001719 0.001407 0.000971 0.000408 -0.000282 -0.001088 -0.001990 -0.002957 -0.003949 -0.004914 -0.005794 -0.006524 -0.007038 -0.007273 -0.007174 -0.006697 -0.005818 -0.004529 -0.002851 -0.000825 0.001483 0.003986 0.006583 0.009160 0.011602 0.013801 0.015658 0.017096 0.018063 0.018535 0.018520 0.018053 0.017199 0.016047 0.014699 0.013265 0.011855 0.010570 0.009492 0.008684 0.008182 0.007995 0.008106 0.008473 0.009036 0.009722 0.010450 0.011143 0.011727 0.012144 0.012351 0.012326 0.012068 0.011595 0.010940 0.010151 0.009280 0.008381 0.007502 0.006685 0.005955 0.005325 0.004793 0.004343 0.003950 0.003583 0.003207 0.002789 0.002301 0.001724 0.001048 0.000275 -0.000579 -0.001491 -0.002427 -0.003347 -0.004212 -0.004981 -0.005622 -0.006109 -0.006424 -0.006564 -0.006534 -0.006348 -0.006027 -0.005600 -0.005095 -0.004542 -0.003969 -0.003401 -0.002858 -0.002354 -0.001901 -0.001504 -0.001165 -0.000884 -0.000656 -0.000475 -0.000336 -0.000232 -0.000155 -0.000098 -0.000058 -0.000029 -0.000009 0.000004 0.000013 0.000017 0.000019 0.000018 0.000016 0.000014 0.000010 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000018 0.000025 0.000035 0.000048 0.000066 0.000088 0.000117 0.000154 0.000201 0.000262 0.000339 0.000434 0.000552 0.000694 0.000864 0.001064 0.001295 0.001557 0.001846 0.002159 0.002485 0.002813 0.003127 0.003406 0.003628 0.003767 0.003795 0.003685 0.003410 0.002950 0.002290 0.001425 0.000365 -0.000870 -0.002241 -0.003695 -0.005163 -0.006565 -0.007811 -0.008808 -0.009465 -0.009701 -0.009449 -0.008667 -0.007339 -0.005479 -0.003136 -0.000390 0.002648 0.005846 0.009055 0.012121 0.014892 0.017234 0.019034 0.020215 0.020736 0.020598 0.019845 0.018559 0.016858 0.014882 0.012786 0.010729 0.008859 0.007308 0.006175 0.005527 0.005391 0.005754 0.006567 0.007747 0.009186 0.010762 0.012345 0.013809 0.015041 0.015951 0.016475 0.016577 0.016256 0.015539 0.014478 0.013143 0.011617 0.009986 0.008334 0.006734 0.005243 0.003904 0.002740 0.001756 0.000942 0.000278 -0.000267 -0.000725 -0.001132 -0.001517 -0.001902 -0.002301 -0.002719 -0.003149 -0.003579 -0.003988 -0.004355 -0.004657 -0.004877 -0.004999 -0.005018 -0.004932 -0.004750 -0.004482 -0.004146 -0.003760 -0.003344 -0.002917 -0.002495 -0.002092 -0.001719 -0.001383 -0.001090 -0.000839 -0.000632 -0.000464 -0.000332 -0.000232 -0.000157 -0.000101 -0.000062 -0.000033 -0.000013 0.000001 0.000011 0.000016 0.000019 0.000020 0.000019 0.000016 0.000013 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000013 0.000019 0.000027 0.000038 0.000053 0.000072 0.000098 0.000132 0.000176 0.000234 0.000308 0.000403 0.000523 0.000672 0.000856 0.001078 0.001342 0.001653 0.002010 0.002414 0.002857 0.003332 0.003822 0.004309 0.004767 0.005165 0.005468 0.005638 0.005634 0.005421 0.004965 0.004242 0.003242 0.001969 0.000444 -0.001288 -0.003164 -0.005101 -0.006999 -0.008747 -0.010225 -0.011319 -0.011922 -0.011946 -0.011332 -0.010051 -0.008115 -0.005575 -0.002524 0.000910 0.004565 0.008263 0.011813 0.015028 0.017739 0.019803 0.021118 0.021629 0.021331 0.020275 0.018559 0.016327 0.013754 0.011037 0.008380 0.005976 0.003997 0.002581 0.001822 0.001762 0.002393 0.003656 0.005447 0.007627 0.010029 0.012476 0.014794 0.016817 0.018411 0.019469 0.019929 0.019770 0.019013 0.017716 0.015967 0.013877 0.011569 0.009168 0.006790 0.004538 0.002494 0.000717 -0.000759 -0.001923 -0.002787 -0.003377 -0.003736 -0.003911 -0.003953 -0.003911 -0.003825 -0.003728 -0.003641 -0.003576 -0.003533 -0.003505 -0.003482 -0.003451 -0.003399 -0.003316 -0.003197 -0.003038 -0.002842 -0.002614 -0.002362 -0.002096 -0.001825 -0.001558 -0.001304 -0.001068 -0.000855 -0.000668 -0.000508 -0.000376 -0.000270 -0.000188 -0.000126 -0.000080 -0.000047 -0.000024 -0.000007 0.000004 0.000013 0.000018 0.000021 0.000022 0.000021 0.000019 0.000016 0.000013 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000010 0.000014 0.000020 0.000028 0.000040 0.000057 0.000079 0.000108 0.000146 0.000197 0.000264 0.000350 0.000462 0.000603 0.000781 0.001001 0.001270 0.001593 0.001976 0.002422 0.002931 0.003497 0.004111 0.004757 0.005412 0.006045 0.006619 0.007091 0.007411 0.007531 0.007402 0.006981 0.006233 0.005141 0.003703 0.001941 -0.000100 -0.002347 -0.004706 -0.007061 -0.009282 -0.011228 -0.012761 -0.013752 -0.014095 -0.013711 -0.012563 -0.010654 -0.008039 -0.004818 -0.001135 0.002827 0.006863 0.010753 0.014278 0.017238 0.019467 0.020840 0.021287 0.020802 0.019437 0.017307 0.014576 0.011454 0.008172 0.004973 0.002093 -0.000260 -0.001916 -0.002757 -0.002726 -0.001828 -0.000132 0.002238 0.005112 0.008288 0.011543 0.014655 0.017416 0.019646 0.021206 0.022007 0.022011 0.021234 0.019743 0.017642 0.015069 0.012181 0.009141 0.006105 0.003218 0.000597 -0.001666 -0.003513 -0.004916 -0.005879 -0.006428 -0.006613 -0.006497 -0.006153 -0.005653 -0.005064 -0.004446 -0.003847 -0.003298 -0.002820 -0.002421 -0.002098 -0.001844 -0.001645 -0.001488 -0.001358 -0.001245 -0.001140 -0.001037 -0.000933 -0.000827 -0.000721 -0.000616 -0.000513 -0.000417 -0.000328 -0.000249 -0.000180 -0.000124 -0.000079 -0.000045 -0.000021 -0.000004 0.000007 0.000014 0.000019 0.000023 0.000025 0.000026 0.000026 0.000025 0.000023 0.000020 0.000017 0.000013 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000008 0.000010 0.000014 0.000021 0.000030 0.000043 0.000061 0.000085 0.000117 0.000159 0.000216 0.000290 0.000388 0.000513 0.000673 0.000876 0.001128 0.001437 0.001813 0.002261 0.002786 0.003389 0.004067 0.004810 0.005600 0.006413 0.007215 0.007961 0.008603 0.009082 0.009339 0.009316 0.008959 0.008224 0.007085 0.005536 0.003595 0.001308 -0.001249 -0.003972 -0.006733 -0.009385 -0.011771 -0.013732 -0.015122 -0.015813 -0.015713 -0.014772 -0.012988 -0.010413 -0.007153 -0.003363 0.000759 0.004985 0.009071 0.012776 0.015873 0.018174 0.019536 0.019879 0.019190 0.017525 0.015011 0.011832 0.008222 0.004444 0.000776 -0.002514 -0.005184 -0.007037 -0.007936 -0.007811 -0.006665 -0.004575 -0.001683 0.001814 0.005679 0.009652 0.013470 0.016885 0.019681 0.021690 0.022798 0.022956 0.022178 0.020536 0.018151 0.015188 0.011831 0.008278 0.004724 0.001345 -0.001707 -0.004316 -0.006401 -0.007923 -0.008878 -0.009297 -0.009238 -0.008781 -0.008016 -0.007039 -0.005945 -0.004816 -0.003722 -0.002718 -0.001838 -0.001103 -0.000518 -0.000077 0.000234 0.000435 0.000547 0.000590 0.000585 0.000549 0.000494 0.000432 0.000370 0.000311 0.000261 0.000218 0.000184 0.000157 0.000137 0.000120 0.000105 0.000093 0.000081 0.000070 0.000060 0.000052 0.000046 0.000041 0.000038 0.000035 0.000032 0.000029 0.000025 0.000021 0.000017 0.000013 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000008 0.000011 0.000015 0.000022 0.000032 0.000046 0.000065 0.000090 0.000125 0.000171 0.000233 0.000314 0.000420 0.000558 0.000733 0.000956 0.001235 0.001579 0.001998 0.002502 0.003095 0.003781 0.004558 0.005416 0.006338 0.007296 0.008255 0.009167 0.009976 0.010617 0.011022 0.011124 0.010859 0.010175 0.009037 0.007431 0.005373 0.002906 0.000109 -0.002911 -0.006015 -0.009046 -0.011831 -0.014196 -0.015978 -0.017034 -0.017257 -0.016584 -0.015008 -0.012577 -0.009397 -0.005631 -0.001488 0.002792 0.006945 0.010710 0.013844 0.016137 0.017435 0.017646 0.016753 0.014815 0.011964 0.008402 0.004381 0.000190 -0.003866 -0.007492 -0.010419 -0.012429 -0.013367 -0.013154 -0.011794 -0.009368 -0.006035 -0.002014 0.002430 0.007004 0.011411 0.015372 0.018640 0.021023 0.022391 0.022684 0.021914 0.020162 0.017565 0.014307 0.010600 0.006671 0.002745 -0.000972 -0.004303 -0.007110 -0.009297 -0.010816 -0.011661 -0.011866 -0.011501 -0.010660 -0.009453 -0.007998 -0.006410 -0.004795 -0.003243 -0.001824 -0.000589 0.000434 0.001235 0.001819 0.002203 0.002413 0.002478 0.002429 0.002297 0.002109 0.001888 0.001654 0.001422 0.001201 0.001000 0.000823 0.000670 0.000542 0.000437 0.000350 0.000280 0.000224 0.000178 0.000141 0.000112 0.000090 0.000073 0.000061 0.000052 0.000044 0.000039 0.000033 0.000028 0.000023 0.000018 0.000014 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000011 0.000016 0.000023 0.000034 0.000048 0.000069 0.000096 0.000133 0.000183 0.000248 0.000335 0.000448 0.000594 0.000783 0.001021 0.001321 0.001693 0.002148 0.002697 0.003347 0.004102 0.004963 0.005920 0.006957 0.008046 0.009149 0.010215 0.011184 0.011986 0.012546 0.012788 0.012641 0.012043 0.010951 0.009344 0.007232 0.004656 0.001691 -0.001551 -0.004928 -0.008273 -0.011405 -0.014137 -0.016291 -0.017712 -0.018279 -0.017921 -0.016619 -0.014416 -0.011419 -0.007790 -0.003744 0.000469 0.004576 0.008301 0.011387 0.013613 0.014810 0.014881 0.013801 0.011631 0.008508 0.004643 0.000302 -0.004208 -0.008562 -0.012443 -0.015565 -0.017692 -0.018656 -0.018373 -0.016844 -0.014157 -0.010482 -0.006057 -0.001168 0.003866 0.008725 0.013101 0.016729 0.019396 0.020960 0.021357 0.020598 0.018772 0.016029 0.012571 0.008633 0.004465 0.000316 -0.003586 -0.007045 -0.009905 -0.012063 -0.013464 -0.014104 -0.014024 -0.013303 -0.012052 -0.010396 -0.008475 -0.006422 -0.004361 -0.002400 -0.000622 0.000912 0.002167 0.003130 0.003808 0.004222 0.004405 0.004394 0.004231 0.003957 0.003608 0.003217 0.002811 0.002412 0.002035 0.001690 0.001385 0.001121 0.000899 0.000714 0.000564 0.000443 0.000346 0.000269 0.000209 0.000162 0.000127 0.000100 0.000080 0.000065 0.000054 0.000045 0.000038 0.000031 0.000025 0.000020 0.000015 0.000011 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000012 0.000017 0.000024 0.000035 0.000051 0.000072 0.000101 0.000140 0.000192 0.000261 0.000352 0.000470 0.000623 0.000820 0.001071 0.001386 0.001779 0.002260 0.002843 0.003537 0.004348 0.005276 0.006315 0.007449 0.008650 0.009880 0.011087 0.012206 0.013165 0.013882 0.014275 0.014265 0.013785 0.012781 0.011226 0.009123 0.006506 0.003450 0.000063 -0.003510 -0.007099 -0.010515 -0.013564 -0.016056 -0.017826 -0.018743 -0.018724 -0.017742 -0.015834 -0.013099 -0.009698 -0.005846 -0.001796 0.002174 0.005780 0.008757 0.010875 0.011956 0.011895 0.010665 0.008322 0.005006 0.000931 -0.003628 -0.008353 -0.012908 -0.016961 -0.020214 -0.022419 -0.023401 -0.023071 -0.021428 -0.018567 -0.014665 -0.009970 -0.004787 0.000552 0.005706 0.010353 0.014211 0.017058 0.018744 0.019203 0.018449 0.016576 0.013748 0.010179 0.006122 0.001845 -0.002386 -0.006328 -0.009771 -0.012552 -0.014560 -0.015742 -0.016097 -0.015674 -0.014564 -0.012891 -0.010799 -0.008439 -0.005964 -0.003513 -0.001205 0.000866 0.002633 0.004056 0.005124 0.005844 0.006245 0.006365 0.006252 0.005957 0.005529 0.005014 0.004453 0.003880 0.003321 0.002796 0.002317 0.001894 0.001528 0.001220 0.000964 0.000756 0.000590 0.000457 0.000353 0.000272 0.000209 0.000161 0.000125 0.000098 0.000078 0.000063 0.000052 0.000042 0.000034 0.000027 0.000021 0.000016 0.000011 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000012 0.000017 0.000025 0.000036 0.000053 0.000075 0.000105 0.000146 0.000200 0.000271 0.000364 0.000486 0.000644 0.000846 0.001104 0.001429 0.001835 0.002334 0.002941 0.003666 0.004516 0.005495 0.006597 0.007808 0.009102 0.010440 0.011769 0.013025 0.014131 0.015003 0.015553 0.015697 0.015359 0.014480 0.013026 0.010989 0.008400 0.005326 0.001873 -0.001817 -0.005573 -0.009204 -0.012508 -0.015292 -0.017381 -0.018636 -0.018963 -0.018326 -0.016754 -0.014337 -0.011230 -0.007644 -0.003828 -0.000062 0.003371 0.006200 0.008190 0.009159 0.008995 0.007666 0.005223 0.001805 -0.002376 -0.007042 -0.011872 -0.016525 -0.020664 -0.023983 -0.026229 -0.027225 -0.026875 -0.025182 -0.022240 -0.018232 -0.013412 -0.008093 -0.002617 0.002668 0.007431 0.011382 0.014297 0.016022 0.016492 0.015727 0.013826 0.010963 0.007362 0.003288 -0.000980 -0.005166 -0.009017 -0.012318 -0.014901 -0.016658 -0.017537 -0.017545 -0.016741 -0.015228 -0.013141 -0.010638 -0.007885 -0.005046 -0.002271 0.000313 0.002603 0.004531 0.006056 0.007168 0.007880 0.008225 0.008250 0.008012 0.007569 0.006980 0.006299 0.005572 0.004839 0.004131 0.003469 0.002870 0.002340 0.001885 0.001500 0.001183 0.000925 0.000719 0.000555 0.000427 0.000328 0.000251 0.000192 0.000148 0.000115 0.000090 0.000071 0.000057 0.000046 0.000036 0.000029 0.000022 0.000016 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000017 0.000025 0.000037 0.000054 0.000077 0.000108 0.000149 0.000204 0.000277 0.000372 0.000495 0.000655 0.000859 0.001120 0.001450 0.001862 0.002370 0.002989 0.003732 0.004607 0.005619 0.006766 0.008033 0.009398 0.010822 0.012255 0.013630 0.014871 0.015890 0.016598 0.016904 0.016728 0.016005 0.014691 0.012773 0.010273 0.007252 0.003809 0.000081 -0.003763 -0.007532 -0.011025 -0.014044 -0.016410 -0.017973 -0.018635 -0.018349 -0.017131 -0.015064 -0.012293 -0.009017 -0.005482 -0.001960 0.001268 0.003933 0.005797 0.006675 0.006452 0.005088 0.002630 -0.000791 -0.004966 -0.009624 -0.014446 -0.019093 -0.023231 -0.026552 -0.028805 -0.029809 -0.029471 -0.027791 -0.024865 -0.020873 -0.016075 -0.010780 -0.005334 -0.000084 0.004637 0.008542 0.011407 0.013084 0.013510 0.012710 0.010791 0.007932 0.004365 0.000360 -0.003798 -0.007829 -0.011478 -0.014529 -0.016820 -0.018244 -0.018759 -0.018381 -0.017178 -0.015265 -0.012789 -0.009919 -0.006831 -0.003696 -0.000673 0.002106 0.004539 0.006553 0.008112 0.009209 0.009863 0.010114 0.010016 0.009634 0.009034 0.008281 0.007437 0.006552 0.005671 0.004827 0.004044 0.003338 0.002718 0.002185 0.001736 0.001367 0.001067 0.000828 0.000639 0.000491 0.000376 0.000287 0.000219 0.000167 0.000129 0.000100 0.000078 0.000061 0.000049 0.000038 0.000030 0.000022 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000012 0.000017 0.000025 0.000037 0.000054 0.000077 0.000109 0.000151 0.000206 0.000279 0.000374 0.000497 0.000656 0.000860 0.001120 0.001449 0.001860 0.002369 0.002991 0.003738 0.004624 0.005652 0.006823 0.008127 0.009540 0.011029 0.012542 0.014017 0.015375 0.016530 0.017389 0.017861 0.017859 0.017313 0.016173 0.014418 0.012063 0.009158 0.005796 0.002107 -0.001748 -0.005580 -0.009190 -0.012381 -0.014968 -0.016800 -0.017769 -0.017818 -0.016955 -0.015247 -0.012828 -0.009886 -0.006653 -0.003392 -0.000378 0.002125 0.003882 0.004706 0.004479 0.003154 0.000772 -0.002547 -0.006604 -0.011138 -0.015840 -0.020380 -0.024431 -0.027692 -0.029916 -0.030926 -0.030628 -0.029024 -0.026204 -0.022350 -0.017712 -0.012597 -0.007341 -0.002288 0.002240 0.005964 0.008666 0.010206 0.010529 0.009667 0.007732 0.004906 0.001424 -0.002441 -0.006406 -0.010193 -0.013552 -0.016272 -0.018199 -0.019235 -0.019349 -0.018566 -0.016968 -0.014679 -0.011855 -0.008674 -0.005320 -0.001968 0.001221 0.004114 0.006609 0.008637 0.010165 0.011192 0.011743 0.011866 0.011622 0.011082 0.010320 0.009407 0.008408 0.007378 0.006364 0.005400 0.004513 0.003717 0.003021 0.002424 0.001924 0.001513 0.001180 0.000915 0.000705 0.000541 0.000414 0.000316 0.000240 0.000183 0.000140 0.000107 0.000083 0.000065 0.000050 0.000039 0.000030 0.000023 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000011 0.000017 0.000025 0.000037 0.000054 0.000077 0.000108 0.000150 0.000205 0.000277 0.000370 0.000492 0.000648 0.000849 0.001104 0.001427 0.001832 0.002333 0.002948 0.003689 0.004570 0.005599 0.006776 0.008095 0.009535 0.011064 0.012635 0.014186 0.015642 0.016916 0.017916 0.018549 0.018726 0.018371 0.017429 0.015873 0.013706 0.010973 0.007756 0.004174 0.000383 -0.003437 -0.007092 -0.010387 -0.013137 -0.015187 -0.016422 -0.016778 -0.016249 -0.014890 -0.012821 -0.010211 -0.007282 -0.004281 -0.001472 0.000888 0.002569 0.003386 0.003217 0.002010 -0.000205 -0.003319 -0.007149 -0.011446 -0.015921 -0.020257 -0.024140 -0.027282 -0.029444 -0.030454 -0.030223 -0.028749 -0.026121 -0.022512 -0.018163 -0.013369 -0.008452 -0.003742 0.000455 0.003871 0.006305 0.007627 0.007791 0.006837 0.004881 0.002107 -0.001250 -0.004923 -0.008633 -0.012110 -0.015114 -0.017446 -0.018963 -0.019580 -0.019279 -0.018096 -0.016125 -0.013499 -0.010384 -0.006961 -0.003418 0.000069 0.003340 0.006264 0.008743 0.010715 0.012152 0.013059 0.013470 0.013438 0.013031 0.012327 0.011404 0.010338 0.009196 0.008037 0.006908 0.005844 0.004871 0.004003 0.003247 0.002602 0.002063 0.001620 0.001263 0.000978 0.000753 0.000578 0.000442 0.000336 0.000256 0.000194 0.000147 0.000112 0.000086 0.000066 0.000051 0.000039 0.000030 0.000022 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000008 0.000011 0.000016 0.000024 0.000036 0.000053 0.000075 0.000106 0.000147 0.000200 0.000270 0.000362 0.000479 0.000631 0.000826 0.001073 0.001386 0.001779 0.002266 0.002865 0.003590 0.004454 0.005468 0.006634 0.007948 0.009393 0.010939 0.012543 0.014147 0.015677 0.017051 0.018176 0.018960 0.019311 0.019153 0.018424 0.017090 0.015148 0.012632 0.009612 0.006199 0.002538 -0.001202 -0.004832 -0.008163 -0.011012 -0.013224 -0.014677 -0.015298 -0.015071 -0.014037 -0.012296 -0.010004 -0.007363 -0.004605 -0.001980 0.000266 0.001911 0.002773 0.002726 0.001713 -0.000247 -0.003060 -0.006561 -0.010521 -0.014670 -0.018712 -0.022353 -0.025321 -0.027388 -0.028393 -0.028248 -0.026952 -0.024588 -0.021317 -0.017367 -0.013015 -0.008564 -0.004323 -0.000579 0.002423 0.004497 0.005528 0.005484 0.004410 0.002426 -0.000285 -0.003491 -0.006934 -0.010345 -0.013469 -0.016077 -0.017988 -0.019073 -0.019265 -0.018556 -0.016999 -0.014696 -0.011789 -0.008448 -0.004859 -0.001209 0.002329 0.005598 0.008474 0.010866 0.012718 0.014011 0.014758 0.014998 0.014792 0.014214 0.013345 0.012268 0.011061 0.009793 0.008524 0.007300 0.006157 0.005117 0.004196 0.003396 0.002717 0.002152 0.001688 0.001315 0.001017 0.000783 0.000600 0.000458 0.000348 0.000264 0.000200 0.000151 0.000114 0.000087 0.000066 0.000050 0.000038 0.000029 0.000021 0.000015 0.000011 0.000007 0.000005 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000011 0.000016 0.000024 0.000035 0.000051 0.000073 0.000102 0.000141 0.000193 0.000260 0.000348 0.000461 0.000606 0.000792 0.001029 0.001329 0.001705 0.002173 0.002748 0.003447 0.004284 0.005269 0.006409 0.007700 0.009128 0.010669 0.012282 0.013912 0.015493 0.016943 0.018173 0.019091 0.019608 0.019643 0.019132 0.018035 0.016341 0.014073 0.011294 0.008100 0.004625 0.001027 -0.002515 -0.005819 -0.008706 -0.011020 -0.012637 -0.013476 -0.013509 -0.012763 -0.011320 -0.009319 -0.006940 -0.004399 -0.001928 0.000240 0.001891 0.002847 0.002982 0.002232 0.000604 -0.001824 -0.004907 -0.008440 -0.012178 -0.015850 -0.019184 -0.021928 -0.023871 -0.024861 -0.024816 -0.023733 -0.021687 -0.018828 -0.015364 -0.011551 -0.007669 -0.003999 -0.000802 0.001699 0.003340 0.004024 0.003731 0.002513 0.000494 -0.002147 -0.005186 -0.008375 -0.011462 -0.014206 -0.016400 -0.017880 -0.018535 -0.018315 -0.017227 -0.015337 -0.012756 -0.009633 -0.006141 -0.002466 0.001210 0.004716 0.007906 0.010662 0.012902 0.014581 0.015687 0.016241 0.016290 0.015898 0.015147 0.014120 0.012901 0.011570 0.010196 0.008838 0.007541 0.006340 0.005255 0.004298 0.003472 0.002773 0.002193 0.001719 0.001337 0.001033 0.000795 0.000608 0.000463 0.000351 0.000266 0.000200 0.000151 0.000113 0.000086 0.000065 0.000049 0.000037 0.000027 0.000020 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000015 0.000023 0.000034 0.000049 0.000070 0.000097 0.000134 0.000183 0.000247 0.000329 0.000436 0.000574 0.000750 0.000974 0.001257 0.001614 0.002057 0.002604 0.003269 0.004069 0.005015 0.006113 0.007364 0.008757 0.010270 0.011869 0.013502 0.015107 0.016608 0.017920 0.018952 0.019618 0.019836 0.019539 0.018682 0.017247 0.015250 0.012741 0.009804 0.006559 0.003154 -0.000245 -0.003464 -0.006331 -0.008691 -0.010419 -0.011426 -0.011673 -0.011173 -0.009992 -0.008246 -0.006099 -0.003743 -0.001395 0.000728 0.002423 0.003518 0.003885 0.003456 0.002223 0.000247 -0.002347 -0.005384 -0.008642 -0.011881 -0.014854 -0.017332 -0.019123 -0.020086 -0.020146 -0.019298 -0.017609 -0.015212 -0.012297 -0.009092 -0.005850 -0.002822 -0.000241 0.001699 0.002857 0.003155 0.002586 0.001210 -0.000849 -0.003416 -0.006277 -0.009201 -0.011952 -0.014310 -0.016089 -0.017146 -0.017391 -0.016790 -0.015367 -0.013199 -0.010405 -0.007138 -0.003573 0.000110 0.003732 0.007131 0.010171 0.012744 0.014780 0.016242 0.017129 0.017469 0.017314 0.016735 0.015816 0.014642 0.013299 0.011864 0.010407 0.008984 0.007638 0.006400 0.005289 0.004315 0.003478 0.002773 0.002189 0.001714 0.001331 0.001028 0.000789 0.000603 0.000458 0.000347 0.000261 0.000196 0.000147 0.000110 0.000083 0.000062 0.000047 0.000035 0.000026 0.000018 0.000013 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000022 0.000032 0.000046 0.000066 0.000092 0.000126 0.000171 0.000230 0.000307 0.000407 0.000536 0.000700 0.000910 0.001175 0.001508 0.001924 0.002437 0.003064 0.003819 0.004715 0.005761 0.006958 0.008298 0.009764 0.011326 0.012937 0.014542 0.016068 0.017435 0.018559 0.019352 0.019735 0.019639 0.019017 0.017844 0.016126 0.013903 0.011248 0.008267 0.005093 0.001880 -0.001206 -0.004003 -0.006358 -0.008145 -0.009271 -0.009687 -0.009391 -0.008432 -0.006907 -0.004958 -0.002759 -0.000505 0.001602 0.003372 0.004638 0.005274 0.005204 0.004411 0.002936 0.000878 -0.001610 -0.004340 -0.007099 -0.009671 -0.011850 -0.013464 -0.014387 -0.014550 -0.013945 -0.012631 -0.010724 -0.008391 -0.005833 -0.003271 -0.000925 0.001004 0.002351 0.003000 0.002893 0.002037 0.000498 -0.001601 -0.004090 -0.006769 -0.009423 -0.011838 -0.013816 -0.015194 -0.015852 -0.015721 -0.014784 -0.013081 -0.010698 -0.007760 -0.004424 -0.000861 0.002753 0.006249 0.009475 0.012304 0.014645 0.016435 0.017650 0.018296 0.018410 0.018050 0.017290 0.016215 0.014913 0.013466 0.011952 0.010436 0.008972 0.007600 0.006347 0.005230 0.004256 0.003423 0.002724 0.002147 0.001678 0.001302 0.001003 0.000769 0.000586 0.000444 0.000335 0.000251 0.000188 0.000140 0.000104 0.000078 0.000058 0.000043 0.000032 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000010 0.000014 0.000021 0.000031 0.000044 0.000061 0.000085 0.000116 0.000158 0.000212 0.000283 0.000375 0.000493 0.000645 0.000839 0.001085 0.001393 0.001779 0.002256 0.002839 0.003544 0.004383 0.005366 0.006497 0.007770 0.009172 0.010677 0.012245 0.013824 0.015349 0.016746 0.017934 0.018829 0.019355 0.019442 0.019040 0.018119 0.016678 0.014747 0.012385 0.009686 0.006770 0.003777 0.000860 -0.001825 -0.004132 -0.005935 -0.007136 -0.007678 -0.007546 -0.006773 -0.005438 -0.003659 -0.001592 0.000590 0.002701 0.004564 0.006019 0.006943 0.007254 0.006922 0.005971 0.004478 0.002566 0.000393 -0.001860 -0.004003 -0.005860 -0.007278 -0.008146 -0.008401 -0.008034 -0.007095 -0.005681 -0.003937 -0.002034 -0.000161 0.001495 0.002766 0.003516 0.003656 0.003148 0.002009 0.000314 -0.001817 -0.004222 -0.006716 -0.009102 -0.011187 -0.012802 -0.013804 -0.014097 -0.013633 -0.012414 -0.010491 -0.007960 -0.004950 -0.001616 0.001874 0.005352 0.008658 0.011654 0.014227 0.016296 0.017812 0.018761 0.019158 0.019046 0.018488 0.017560 0.016348 0.014939 0.013414 0.011845 0.010296 0.008816 0.007440 0.006193 0.005089 0.004130 0.003315 0.002632 0.002071 0.001616 0.001252 0.000963 0.000736 0.000560 0.000423 0.000317 0.000237 0.000176 0.000131 0.000097 0.000072 0.000054 0.000040 0.000029 0.000021 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000020 0.000028 0.000040 0.000056 0.000077 0.000105 0.000143 0.000192 0.000256 0.000340 0.000448 0.000587 0.000764 0.000989 0.001272 0.001626 0.002064 0.002602 0.003252 0.004029 0.004943 0.005997 0.007192 0.008515 0.009945 0.011449 0.012981 0.014481 0.015881 0.017106 0.018077 0.018718 0.018964 0.018761 0.018075 0.016899 0.015252 0.013185 0.010775 0.008130 0.005376 0.002654 0.000111 -0.002114 -0.003895 -0.005135 -0.005767 -0.005766 -0.005149 -0.003977 -0.002348 -0.000395 0.001726 0.003848 0.005808 0.007454 0.008665 0.009355 0.009484 0.009059 0.008133 0.006800 0.005191 0.003455 0.001751 0.000229 -0.000979 -0.001776 -0.002107 -0.001961 -0.001378 -0.000440 0.000736 0.002004 0.003209 0.004198 0.004835 0.005014 0.004669 0.003782 0.002383 0.000550 -0.001597 -0.003908 -0.006213 -0.008335 -0.010105 -0.011376 -0.012034 -0.012004 -0.011257 -0.009812 -0.007732 -0.005119 -0.002104 0.001161 0.004514 0.007798 0.010864 0.013588 0.015870 0.017643 0.018870 0.019546 0.019696 0.019367 0.018626 0.017552 0.016227 0.014736 0.013159 0.011563 0.010006 0.008533 0.007176 0.005954 0.004879 0.003950 0.003163 0.002507 0.001969 0.001534 0.001186 0.000911 0.000694 0.000526 0.000396 0.000295 0.000219 0.000162 0.000120 0.000089 0.000066 0.000049 0.000036 0.000026 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000012 0.000018 0.000026 0.000036 0.000050 0.000069 0.000094 0.000127 0.000171 0.000228 0.000304 0.000401 0.000527 0.000688 0.000892 0.001148 0.001470 0.001869 0.002358 0.002952 0.003664 0.004502 0.005474 0.006581 0.007814 0.009156 0.010579 0.012043 0.013495 0.014873 0.016108 0.017126 0.017855 0.018231 0.018200 0.017726 0.016794 0.015417 0.013633 0.011508 0.009136 0.006630 0.004118 0.001736 -0.000383 -0.002117 -0.003367 -0.004062 -0.004166 -0.003683 -0.002655 -0.001163 0.000681 0.002742 0.004869 0.006914 0.008734 0.010212 0.011260 0.011828 0.011905 0.011524 0.010754 0.009694 0.008465 0.007196 0.006011 0.005022 0.004310 0.003925 0.003876 0.004136 0.004638 0.005286 0.005966 0.006553 0.006925 0.006978 0.006635 0.005852 0.004630 0.003008 0.001069 -0.001072 -0.003275 -0.005385 -0.007248 -0.008718 -0.009672 -0.010020 -0.009710 -0.008731 -0.007117 -0.004940 -0.002306 0.000653 0.003791 0.006955 0.009997 0.012786 0.015208 0.017180 0.018645 0.019580 0.019990 0.019905 0.019377 0.018476 0.017279 0.015869 0.014326 0.012724 0.011127 0.009587 0.008143 0.006824 0.005645 0.004613 0.003726 0.002977 0.002356 0.001847 0.001437 0.001109 0.000849 0.000646 0.000487 0.000365 0.000271 0.000200 0.000147 0.000108 0.000079 0.000059 0.000043 0.000032 0.000023 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000023 0.000032 0.000044 0.000060 0.000081 0.000111 0.000149 0.000200 0.000268 0.000355 0.000467 0.000611 0.000794 0.001025 0.001314 0.001674 0.002115 0.002652 0.003295 0.004056 0.004942 0.005954 0.007088 0.008332 0.009660 0.011039 0.012423 0.013756 0.014975 0.016013 0.016801 0.017277 0.017389 0.017097 0.016383 0.015252 0.013732 0.011879 0.009772 0.007511 0.005213 0.003002 0.001003 -0.000668 -0.001910 -0.002649 -0.002841 -0.002477 -0.001585 -0.000226 0.001506 0.003494 0.005608 0.007711 0.009674 0.011382 0.012746 0.013707 0.014243 0.014365 0.014117 0.013573 0.012823 0.011970 0.011114 0.010345 0.009732 0.009316 0.009108 0.009089 0.009208 0.009392 0.009551 0.009590 0.009419 0.008962 0.008166 0.007012 0.005514 0.003721 0.001718 -0.000386 -0.002461 -0.004370 -0.005978 -0.007163 -0.007827 -0.007901 -0.007354 -0.006193 -0.004463 -0.002244 0.000355 0.003207 0.006171 0.009104 0.011874 0.014359 0.016464 0.018118 0.019277 0.019930 0.020088 0.019789 0.019089 0.018055 0.016766 0.015300 0.013734 0.012134 0.010561 0.009061 0.007668 0.006404 0.005282 0.004305 0.003470 0.002768 0.002186 0.001711 0.001329 0.001023 0.000782 0.000593 0.000445 0.000332 0.000245 0.000180 0.000131 0.000096 0.000070 0.000052 0.000038 0.000028 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000014 0.000019 0.000027 0.000037 0.000051 0.000069 0.000095 0.000128 0.000173 0.000233 0.000310 0.000409 0.000537 0.000700 0.000905 0.001163 0.001483 0.001877 0.002356 0.002932 0.003614 0.004411 0.005326 0.006357 0.007494 0.008718 0.009999 0.011298 0.012566 0.013747 0.014777 0.015595 0.016141 0.016363 0.016223 0.015696 0.014783 0.013502 0.011900 0.010041 0.008016 0.005926 0.003885 0.002010 0.000412 -0.000812 -0.001585 -0.001857 -0.001607 -0.000849 0.000370 0.001977 0.003872 0.005942 0.008065 0.010123 0.012007 0.013628 0.014922 0.015854 0.016417 0.016635 0.016555 0.016243 0.015774 0.015228 0.014674 0.014168 0.013746 0.013420 0.013175 0.012977 0.012771 0.012493 0.012073 0.011450 0.010572 0.009411 0.007967 0.006265 0.004363 0.002345 0.000316 -0.001608 -0.003306 -0.004662 -0.005577 -0.005975 -0.005809 -0.005067 -0.003769 -0.001971 0.000241 0.002761 0.005464 0.008219 0.010894 0.013369 0.015541 0.017325 0.018666 0.019532 0.019921 0.019852 0.019367 0.018524 0.017390 0.016041 0.014550 0.012989 0.011419 0.009894 0.008454 0.007128 0.005934 0.004881 0.003968 0.003192 0.002541 0.002004 0.001567 0.001214 0.000933 0.000711 0.000537 0.000402 0.000298 0.000219 0.000160 0.000116 0.000084 0.000061 0.000045 0.000033 0.000024 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000011 0.000016 0.000022 0.000030 0.000042 0.000058 0.000079 0.000109 0.000148 0.000199 0.000267 0.000354 0.000467 0.000610 0.000791 0.001018 0.001300 0.001648 0.002071 0.002580 0.003185 0.003894 0.004711 0.005636 0.006662 0.007774 0.008948 0.010150 0.011337 0.012459 0.013459 0.014280 0.014866 0.015168 0.015145 0.014774 0.014047 0.012976 0.011598 0.009967 0.008158 0.006264 0.004387 0.002633 0.001106 -0.000098 -0.000902 -0.001251 -0.001116 -0.000499 0.000568 0.002029 0.003801 0.005788 0.007884 0.009980 0.011975 0.013783 0.015334 0.016584 0.017513 0.018125 0.018444 0.018514 0.018388 0.018123 0.017773 0.017381 0.016977 0.016572 0.016160 0.015716 0.015205 0.014583 0.013805 0.012830 0.011634 0.010206 0.008561 0.006737 0.004795 0.002819 0.000905 -0.000842 -0.002316 -0.003421 -0.004080 -0.004237 -0.003863 -0.002962 -0.001568 0.000256 0.002424 0.004829 0.007353 0.009875 0.012276 0.014450 0.016307 0.017780 0.018823 0.019418 0.019569 0.019304 0.018666 0.017714 0.016515 0.015137 0.013652 0.012123 0.010607 0.009150 0.007788 0.006543 0.005431 0.004455 0.003614 0.002902 0.002307 0.001817 0.001418 0.001097 0.000841 0.000640 0.000481 0.000359 0.000265 0.000193 0.000140 0.000101 0.000073 0.000053 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000034 0.000047 0.000066 0.000091 0.000124 0.000169 0.000228 0.000304 0.000401 0.000526 0.000684 0.000882 0.001128 0.001432 0.001801 0.002246 0.002777 0.003400 0.004120 0.004940 0.005854 0.006851 0.007912 0.009007 0.010101 0.011147 0.012097 0.012897 0.013497 0.013848 0.013913 0.013664 0.013090 0.012199 0.011015 0.009585 0.007972 0.006256 0.004528 0.002886 0.001426 0.000238 -0.000599 -0.001029 -0.001016 -0.000551 0.000348 0.001637 0.003253 0.005114 0.007127 0.009198 0.011233 0.013148 0.014873 0.016356 0.017564 0.018487 0.019131 0.019519 0.019684 0.019666 0.019502 0.019226 0.018861 0.018419 0.017897 0.017282 0.016553 0.015685 0.014652 0.013435 0.012026 0.010433 0.008682 0.006820 0.004910 0.003033 0.001277 -0.000264 -0.001502 -0.002358 -0.002773 -0.002709 -0.002156 -0.001130 0.000326 0.002144 0.004237 0.006501 0.008827 0.011104 0.013227 0.015103 0.016658 0.017836 0.018606 0.018958 0.018906 0.018479 0.017724 0.016698 0.015466 0.014091 0.012639 0.011168 0.009727 0.008357 0.007086 0.005934 0.004911 0.004019 0.003254 0.002608 0.002070 0.001628 0.001269 0.000980 0.000750 0.000569 0.000427 0.000316 0.000232 0.000168 0.000121 0.000087 0.000062 0.000045 0.000032 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000038 0.000053 0.000075 0.000103 0.000142 0.000192 0.000257 0.000342 0.000449 0.000586 0.000757 0.000969 0.001231 0.001550 0.001935 0.002394 0.002935 0.003562 0.004279 0.005084 0.005966 0.006911 0.007895 0.008886 0.009845 0.010729 0.011488 0.012078 0.012452 0.012574 0.012417 0.011965 0.011221 0.010202 0.008946 0.007504 0.005945 0.004350 0.002807 0.001403 0.000225 -0.000652 -0.001169 -0.001286 -0.000986 -0.000275 0.000818 0.002242 0.003931 0.005808 0.007789 0.009789 0.011730 0.013540 0.015165 0.016563 0.017710 0.018599 0.019234 0.019634 0.019821 0.019822 0.019659 0.019351 0.018908 0.018332 0.017619 0.016759 0.015741 0.014556 0.013202 0.011686 0.010029 0.008266 0.006448 0.004641 0.002918 0.001361 0.000052 -0.000938 -0.001545 -0.001727 -0.001463 -0.000756 0.000368 0.001858 0.003644 0.005639 0.007746 0.009865 0.011895 0.013746 0.015338 0.016611 0.017521 0.018048 0.018192 0.017971 0.017419 0.016583 0.015518 0.014285 0.012943 0.011550 0.010157 0.008809 0.007538 0.006369 0.005317 0.004389 0.003583 0.002896 0.002317 0.001837 0.001443 0.001123 0.000866 0.000661 0.000500 0.000374 0.000276 0.000201 0.000145 0.000104 0.000074 0.000052 0.000038 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000021 0.000030 0.000043 0.000061 0.000085 0.000117 0.000160 0.000216 0.000288 0.000380 0.000497 0.000643 0.000824 0.001048 0.001320 0.001649 0.002041 0.002505 0.003045 0.003664 0.004363 0.005134 0.005964 0.006835 0.007719 0.008583 0.009388 0.010092 0.010651 0.011025 0.011179 0.011085 0.010726 0.010100 0.009217 0.008106 0.006810 0.005387 0.003907 0.002447 0.001089 -0.000088 -0.001012 -0.001623 -0.001879 -0.001756 -0.001250 -0.000379 0.000821 0.002297 0.003986 0.005815 0.007709 0.009595 0.011406 0.013083 0.014580 0.015864 0.016915 0.017726 0.018301 0.018651 0.018790 0.018733 0.018495 0.018083 0.017504 0.016759 0.015847 0.014770 0.013531 0.012140 0.010616 0.008989 0.007301 0.005604 0.003962 0.002445 0.001124 0.000068 -0.000664 -0.001024 -0.000986 -0.000540 0.000300 0.001498 0.002999 0.004733 0.006616 0.008559 0.010471 0.012262 0.013855 0.015184 0.016200 0.016874 0.017194 0.017166 0.016814 0.016174 0.015292 0.014221 0.013015 0.011730 0.010417 0.009121 0.007878 0.006717 0.005657 0.004709 0.003877 0.003159 0.002548 0.002036 0.001612 0.001264 0.000983 0.000757 0.000577 0.000435 0.000324 0.000238 0.000173 0.000124 0.000088 0.000062 0.000044 0.000031 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000024 0.000034 0.000049 0.000069 0.000096 0.000133 0.000180 0.000241 0.000319 0.000417 0.000541 0.000694 0.000883 0.001113 0.001390 0.001722 0.002114 0.002573 0.003102 0.003700 0.004364 0.005085 0.005844 0.006621 0.007386 0.008104 0.008740 0.009255 0.009611 0.009775 0.009719 0.009427 0.008891 0.008118 0.007127 0.005953 0.004645 0.003262 0.001872 0.000549 -0.000635 -0.001612 -0.002324 -0.002725 -0.002788 -0.002500 -0.001870 -0.000921 0.000306 0.001761 0.003382 0.005106 0.006865 0.008597 0.010242 0.011753 0.013090 0.014225 0.015142 0.015834 0.016301 0.016550 0.016590 0.016428 0.016075 0.015535 0.014816 0.013923 0.012867 0.011659 0.010320 0.008875 0.007362 0.005823 0.004314 0.002893 0.001623 0.000566 -0.000220 -0.000689 -0.000808 -0.000561 0.000049 0.001001 0.002253 0.003748 0.005417 0.007182 0.008960 0.010670 0.012236 0.013591 0.014684 0.015476 0.015948 0.016097 0.015935 0.015489 0.014796 0.013900 0.012851 0.011699 0.010492 0.009275 0.008087 0.006958 0.005912 0.004964 0.004121 0.003385 0.002753 0.002217 0.001769 0.001399 0.001096 0.000851 0.000654 0.000497 0.000374 0.000277 0.000203 0.000147 0.000104 0.000074 0.000051 0.000036 0.000025 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000027 0.000039 0.000056 0.000078 0.000108 0.000148 0.000199 0.000264 0.000347 0.000451 0.000579 0.000736 0.000928 0.001160 0.001437 0.001765 0.002150 0.002595 0.003102 0.003666 0.004282 0.004935 0.005606 0.006271 0.006901 0.007462 0.007922 0.008245 0.008402 0.008366 0.008118 0.007650 0.006962 0.006069 0.004996 0.003784 0.002482 0.001150 -0.000147 -0.001344 -0.002377 -0.003191 -0.003740 -0.003992 -0.003930 -0.003553 -0.002875 -0.001924 -0.000739 0.000631 0.002130 0.003700 0.005283 0.006824 0.008272 0.009586 0.010734 0.011691 0.012444 0.012987 0.013317 0.013439 0.013358 0.013081 0.012614 0.011968 0.011153 0.010184 0.009081 0.007867 0.006574 0.005242 0.003916 0.002646 0.001487 0.000494 -0.000279 -0.000787 -0.000995 -0.000881 -0.000439 0.000318 0.001363 0.002651 0.004127 0.005723 0.007367 0.008985 0.010506 0.011865 0.013008 0.013894 0.014496 0.014803 0.014818 0.014558 0.014053 0.013339 0.012457 0.011454 0.010374 0.009261 0.008152 0.007080 0.006070 0.005142 0.004305 0.003566 0.002923 0.002373 0.001908 0.001520 0.001201 0.000940 0.000728 0.000559 0.000424 0.000318 0.000235 0.000171 0.000123 0.000087 0.000061 0.000042 0.000029 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000007 0.000010 0.000014 0.000021 0.000031 0.000044 0.000063 0.000088 0.000120 0.000163 0.000217 0.000286 0.000372 0.000478 0.000608 0.000767 0.000958 0.001186 0.001458 0.001777 0.002147 0.002569 0.003043 0.003562 0.004115 0.004686 0.005254 0.005794 0.006279 0.006677 0.006958 0.007096 0.007064 0.006844 0.006424 0.005803 0.004988 0.003999 0.002867 0.001635 0.000352 -0.000925 -0.002137 -0.003227 -0.004141 -0.004834 -0.005274 -0.005437 -0.005317 -0.004918 -0.004258 -0.003366 -0.002280 -0.001046 0.000287 0.001665 0.003040 0.004362 0.005589 0.006687 0.007628 0.008393 0.008970 0.009354 0.009543 0.009540 0.009350 0.008982 0.008444 0.007752 0.006922 0.005978 0.004947 0.003862 0.002762 0.001692 0.000697 -0.000172 -0.000869 -0.001351 -0.001581 -0.001536 -0.001203 -0.000584 0.000301 0.001422 0.002732 0.004178 0.005695 0.007220 0.008687 0.010034 0.011209 0.012167 0.012877 0.013323 0.013499 0.013416 0.013093 0.012559 0.011851 0.011007 0.010070 0.009077 0.008068 0.007073 0.006121 0.005231 0.004418 0.003690 0.003049 0.002495 0.002022 0.001624 0.001292 0.001019 0.000797 0.000617 0.000472 0.000358 0.000267 0.000197 0.000143 0.000102 0.000071 0.000049 0.000034 0.000023 0.000016 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000011 0.000016 0.000024 0.000035 0.000050 0.000070 0.000097 0.000132 0.000176 0.000233 0.000303 0.000390 0.000497 0.000626 0.000782 0.000969 0.001191 0.001452 0.001756 0.002104 0.002496 0.002927 0.003388 0.003866 0.004342 0.004797 0.005204 0.005539 0.005774 0.005884 0.005846 0.005640 0.005255 0.004685 0.003934 0.003015 0.001953 0.000781 -0.000459 -0.001717 -0.002943 -0.004083 -0.005089 -0.005918 -0.006535 -0.006916 -0.007046 -0.006924 -0.006559 -0.005971 -0.005187 -0.004244 -0.003182 -0.002048 -0.000885 0.000261 0.001351 0.002349 0.003226 0.003961 0.004539 0.004949 0.005190 0.005259 0.005162 0.004905 0.004499 0.003959 0.003305 0.002558 0.001749 0.000908 0.000074 -0.000713 -0.001412 -0.001980 -0.002378 -0.002571 -0.002534 -0.002251 -0.001717 -0.000942 0.000052 0.001231 0.002549 0.003956 0.005393 0.006803 0.008129 0.009320 0.010333 0.011133 0.011699 0.012021 0.012100 0.011950 0.011593 0.011057 0.010378 0.009591 0.008732 0.007837 0.006937 0.006059 0.005226 0.004453 0.003751 0.003125 0.002578 0.002105 0.001704 0.001366 0.001086 0.000856 0.000668 0.000517 0.000395 0.000298 0.000222 0.000163 0.000118 0.000083 0.000058 0.000040 0.000027 0.000018 0.000012 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000012 0.000018 0.000026 0.000038 0.000055 0.000077 0.000105 0.000142 0.000188 0.000245 0.000316 0.000402 0.000506 0.000632 0.000783 0.000962 0.001174 0.001420 0.001704 0.002023 0.002376 0.002754 0.003147 0.003539 0.003913 0.004248 0.004520 0.004707 0.004786 0.004735 0.004536 0.004176 0.003646 0.002949 0.002090 0.001090 -0.000027 -0.001225 -0.002463 -0.003695 -0.004877 -0.005963 -0.006912 -0.007690 -0.008271 -0.008636 -0.008779 -0.008701 -0.008413 -0.007934 -0.007292 -0.006519 -0.005652 -0.004730 -0.003793 -0.002877 -0.002016 -0.001239 -0.000568 -0.000019 0.000396 0.000670 0.000803 0.000796 0.000657 0.000395 0.000024 -0.000436 -0.000962 -0.001530 -0.002107 -0.002661 -0.003155 -0.003555 -0.003824 -0.003932 -0.003852 -0.003566 -0.003067 -0.002356 -0.001448 -0.000367 0.000851 0.002165 0.003525 0.004881 0.006181 0.007379 0.008431 0.009304 0.009973 0.010424 0.010651 0.010662 0.010473 0.010106 0.009591 0.008957 0.008240 0.007469 0.006676 0.005888 0.005125 0.004407 0.003744 0.003147 0.002616 0.002154 0.001756 0.001419 0.001137 0.000903 0.000711 0.000554 0.000428 0.000327 0.000246 0.000183 0.000133 0.000096 0.000067 0.000046 0.000031 0.000020 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000013 0.000019 0.000029 0.000042 0.000060 0.000083 0.000112 0.000149 0.000195 0.000252 0.000321 0.000405 0.000506 0.000626 0.000770 0.000939 0.001137 0.001364 0.001622 0.001906 0.002211 0.002528 0.002844 0.003145 0.003412 0.003626 0.003767 0.003813 0.003747 0.003549 0.003208 0.002713 0.002061 0.001258 0.000314 -0.000748 -0.001902 -0.003113 -0.004344 -0.005553 -0.006701 -0.007750 -0.008666 -0.009422 -0.009998 -0.010383 -0.010571 -0.010567 -0.010383 -0.010037 -0.009554 -0.008963 -0.008296 -0.007586 -0.006866 -0.006167 -0.005514 -0.004931 -0.004433 -0.004034 -0.003741 -0.003556 -0.003478 -0.003503 -0.003621 -0.003818 -0.004078 -0.004380 -0.004700 -0.005012 -0.005287 -0.005496 -0.005607 -0.005594 -0.005432 -0.005103 -0.004597 -0.003910 -0.003050 -0.002035 -0.000891 0.000349 0.001645 0.002952 0.004226 0.005423 0.006504 0.007435 0.008189 0.008751 0.009111 0.009270 0.009238 0.009032 0.008675 0.008195 0.007620 0.006980 0.006303 0.005613 0.004933 0.004281 0.003670 0.003111 0.002608 0.002164 0.001779 0.001448 0.001169 0.000935 0.000742 0.000583 0.000454 0.000350 0.000267 0.000200 0.000148 0.000107 0.000076 0.000053 0.000036 0.000023 0.000015 0.000009 0.000006 0.000004 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000009 0.000014 0.000021 0.000032 0.000045 0.000064 0.000087 0.000117 0.000154 0.000199 0.000254 0.000321 0.000401 0.000496 0.000610 0.000744 0.000900 0.001081 0.001285 0.001510 0.001752 0.002003 0.002253 0.002489 0.002696 0.002857 0.002955 0.002972 0.002889 0.002692 0.002366 0.001901 0.001292 0.000540 -0.000347 -0.001354 -0.002459 -0.003636 -0.004851 -0.006071 -0.007259 -0.008382 -0.009407 -0.010309 -0.011065 -0.011660 -0.012085 -0.012339 -0.012427 -0.012359 -0.012153 -0.011830 -0.011416 -0.010937 -0.010421 -0.009895 -0.009381 -0.008901 -0.008470 -0.008102 -0.007804 -0.007579 -0.007429 -0.007348 -0.007328 -0.007360 -0.007426 -0.007512 -0.007596 -0.007656 -0.007669 -0.007611 -0.007458 -0.007190 -0.006789 -0.006244 -0.005550 -0.004708 -0.003732 -0.002638 -0.001454 -0.000211 0.001054 0.002301 0.003493 0.004592 0.005567 0.006392 0.007047 0.007522 0.007813 0.007925 0.007869 0.007664 0.007332 0.006899 0.006390 0.005831 0.005246 0.004656 0.004080 0.003530 0.003019 0.002553 0.002136 0.001769 0.001452 0.001180 0.000951 0.000760 0.000603 0.000473 0.000368 0.000283 0.000215 0.000161 0.000118 0.000085 0.000060 0.000041 0.000027 0.000017 0.000010 0.000006 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000009 0.000015 0.000023 0.000034 0.000048 0.000067 0.000090 0.000120 0.000155 0.000199 0.000251 0.000314 0.000389 0.000479 0.000584 0.000707 0.000848 0.001007 0.001183 0.001372 0.001566 0.001759 0.001939 0.002094 0.002209 0.002270 0.002260 0.002164 0.001966 0.001655 0.001219 0.000651 -0.000050 -0.000879 -0.001827 -0.002878 -0.004009 -0.005195 -0.006405 -0.007611 -0.008780 -0.009883 -0.010895 -0.011794 -0.012561 -0.013186 -0.013662 -0.013988 -0.014170 -0.014216 -0.014143 -0.013967 -0.013710 -0.013394 -0.013041 -0.012670 -0.012300 -0.011946 -0.011619 -0.011328 -0.011077 -0.010867 -0.010694 -0.010552 -0.010434 -0.010325 -0.010213 -0.010082 -0.009915 -0.009694 -0.009400 -0.009018 -0.008531 -0.007929 -0.007206 -0.006361 -0.005402 -0.004341 -0.003198 -0.001999 -0.000772 0.000449 0.001630 0.002739 0.003746 0.004625 0.005357 0.005928 0.006333 0.006573 0.006654 0.006590 0.006399 0.006101 0.005721 0.005281 0.004803 0.004307 0.003812 0.003331 0.002875 0.002453 0.002070 0.001729 0.001429 0.001170 0.000950 0.000765 0.000611 0.000483 0.000379 0.000295 0.000226 0.000171 0.000128 0.000093 0.000067 0.000046 0.000031 0.000020 0.000012 0.000007 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000003 0.000005 0.000010 0.000016 0.000024 0.000036 0.000050 0.000069 0.000092 0.000120 0.000154 0.000195 0.000244 0.000303 0.000373 0.000455 0.000550 0.000659 0.000782 0.000917 0.001061 0.001208 0.001353 0.001486 0.001597 0.001674 0.001703 0.001671 0.001565 0.001370 0.001074 0.000666 0.000140 -0.000509 -0.001279 -0.002164 -0.003152 -0.004227 -0.005368 -0.006550 -0.007747 -0.008933 -0.010081 -0.011167 -0.012168 -0.013067 -0.013849 -0.014505 -0.015029 -0.015422 -0.015687 -0.015833 -0.015871 -0.015817 -0.015687 -0.015498 -0.015266 -0.015006 -0.014732 -0.014454 -0.014180 -0.013914 -0.013659 -0.013411 -0.013167 -0.012920 -0.012662 -0.012381 -0.012066 -0.011705 -0.011285 -0.010795 -0.010222 -0.009558 -0.008797 -0.007938 -0.006984 -0.005944 -0.004833 -0.003670 -0.002479 -0.001286 -0.000121 0.000988 0.002013 0.002931 0.003722 0.004372 0.004873 0.005223 0.005425 0.005488 0.005426 0.005256 0.004998 0.004673 0.004300 0.003900 0.003488 0.003080 0.002685 0.002312 0.001969 0.001658 0.001382 0.001140 0.000933 0.000756 0.000608 0.000485 0.000383 0.000300 0.000233 0.000179 0.000135 0.000100 0.000073 0.000051 0.000035 0.000023 0.000014 0.000008 0.000004 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000003 0.000006 0.000011 0.000017 0.000026 0.000037 0.000052 0.000069 0.000091 0.000118 0.000150 0.000188 0.000234 0.000288 0.000351 0.000424 0.000508 0.000601 0.000703 0.000810 0.000920 0.001026 0.001120 0.001195 0.001241 0.001245 0.001197 0.001084 0.000894 0.000615 0.000238 -0.000246 -0.000842 -0.001551 -0.002368 -0.003287 -0.004295 -0.005376 -0.006510 -0.007676 -0.008851 -0.010010 -0.011132 -0.012196 -0.013183 -0.014077 -0.014868 -0.015547 -0.016108 -0.016552 -0.016880 -0.017100 -0.017222 -0.017255 -0.017213 -0.017109 -0.016954 -0.016758 -0.016532 -0.016282 -0.016014 -0.015728 -0.015424 -0.015101 -0.014752 -0.014373 -0.013955 -0.013492 -0.012976 -0.012400 -0.011755 -0.011037 -0.010240 -0.009364 -0.008412 -0.007388 -0.006305 -0.005176 -0.004021 -0.002860 -0.001718 -0.000620 0.000411 0.001352 0.002184 0.002894 0.003471 0.003911 0.004216 0.004390 0.004444 0.004391 0.004247 0.004030 0.003759 0.003451 0.003122 0.002787 0.002455 0.002136 0.001836 0.001561 0.001312 0.001092 0.000899 0.000734 0.000594 0.000477 0.000380 0.000300 0.000235 0.000182 0.000140 0.000105 0.000077 0.000056 0.000039 0.000026 0.000016 0.000009 0.000004 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000001 0.000003 0.000006 0.000012 0.000018 0.000027 0.000038 0.000052 0.000069 0.000089 0.000114 0.000144 0.000179 0.000221 0.000270 0.000325 0.000388 0.000458 0.000533 0.000612 0.000691 0.000766 0.000830 0.000877 0.000898 0.000884 0.000825 0.000709 0.000527 0.000268 -0.000079 -0.000520 -0.001061 -0.001705 -0.002452 -0.003295 -0.004227 -0.005235 -0.006305 -0.007418 -0.008554 -0.009694 -0.010818 -0.011905 -0.012938 -0.013902 -0.014782 -0.015568 -0.016253 -0.016832 -0.017303 -0.017668 -0.017933 -0.018103 -0.018187 -0.018194 -0.018132 -0.018010 -0.017836 -0.017615 -0.017353 -0.017052 -0.016712 -0.016332 -0.015910 -0.015441 -0.014922 -0.014350 -0.013720 -0.013029 -0.012275 -0.011455 -0.010571 -0.009624 -0.008619 -0.007564 -0.006471 -0.005355 -0.004232 -0.003123 -0.002046 -0.001025 -0.000077 0.000779 0.001529 0.002162 0.002673 0.003061 0.003329 0.003482 0.003532 0.003491 0.003374 0.003198 0.002977 0.002729 0.002464 0.002195 0.001931 0.001677 0.001440 0.001222 0.001026 0.000852 0.000701 0.000571 0.000462 0.000370 0.000295 0.000233 0.000182 0.000141 0.000108 0.000081 0.000059 0.000042 0.000029 0.000019 0.000011 0.000006 0.000002 -0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000004 0.000007 0.000013 0.000019 0.000028 0.000038 0.000051 0.000067 0.000086 0.000109 0.000136 0.000169 0.000205 0.000247 0.000294 0.000346 0.000400 0.000457 0.000513 0.000563 0.000605 0.000630 0.000634 0.000607 0.000541 0.000427 0.000255 0.000017 -0.000297 -0.000694 -0.001180 -0.001758 -0.002431 -0.003194 -0.004043 -0.004969 -0.005959 -0.007001 -0.008077 -0.009171 -0.010265 -0.011340 -0.012381 -0.013372 -0.014298 -0.015148 -0.015912 -0.016583 -0.017155 -0.017628 -0.018001 -0.018278 -0.018463 -0.018562 -0.018579 -0.018523 -0.018398 -0.018209 -0.017962 -0.017659 -0.017300 -0.016887 -0.016417 -0.015891 -0.015306 -0.014662 -0.013959 -0.013196 -0.012375 -0.011497 -0.010567 -0.009588 -0.008569 -0.007518 -0.006447 -0.005369 -0.004301 -0.003259 -0.002261 -0.001323 -0.000462 0.000308 0.000977 0.001539 0.001991 0.002332 0.002567 0.002705 0.002753 0.002726 0.002635 0.002496 0.002322 0.002125 0.001916 0.001705 0.001498 0.001300 0.001115 0.000945 0.000792 0.000657 0.000539 0.000439 0.000355 0.000284 0.000226 0.000179 0.000140 0.000109 0.000083 0.000062 0.000045 0.000032 0.000022 0.000014 0.000008 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000000 0.000001 0.000004 0.000008 0.000013 0.000020 0.000028 0.000037 0.000049 0.000064 0.000082 0.000103 0.000127 0.000155 0.000187 0.000222 0.000259 0.000298 0.000338 0.000376 0.000408 0.000433 0.000443 0.000434 0.000399 0.000330 0.000221 0.000063 -0.000153 -0.000433 -0.000785 -0.001216 -0.001729 -0.002326 -0.003007 -0.003768 -0.004604 -0.005506 -0.006462 -0.007460 -0.008486 -0.009524 -0.010558 -0.011573 -0.012554 -0.013487 -0.014360 -0.015162 -0.015883 -0.016517 -0.017059 -0.017507 -0.017861 -0.018121 -0.018290 -0.018372 -0.018370 -0.018290 -0.018135 -0.017908 -0.017614 -0.017254 -0.016827 -0.016337 -0.015782 -0.015163 -0.014483 -0.013744 -0.012948 -0.012099 -0.011203 -0.010264 -0.009290 -0.008289 -0.007271 -0.006248 -0.005231 -0.004235 -0.003274 -0.002362 -0.001515 -0.000743 -0.000058 0.000534 0.001029 0.001424 0.001723 0.001931 0.002055 0.002103 0.002089 0.002022 0.001915 0.001781 0.001629 0.001468 0.001305 0.001146 0.000994 0.000851 0.000721 0.000604 0.000500 0.000410 0.000334 0.000270 0.000216 0.000172 0.000136 0.000107 0.000083 0.000064 0.000048 0.000035 0.000024 0.000016 0.000010 0.000005 0.000002 -0.000000 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000014 0.000020 0.000027 0.000036 0.000047 0.000061 0.000077 0.000095 0.000117 0.000140 0.000165 0.000192 0.000220 0.000247 0.000272 0.000292 0.000304 0.000303 0.000287 0.000247 0.000180 0.000078 -0.000065 -0.000256 -0.000503 -0.000811 -0.001187 -0.001635 -0.002158 -0.002756 -0.003429 -0.004171 -0.004977 -0.005839 -0.006746 -0.007687 -0.008649 -0.009617 -0.010579 -0.011520 -0.012427 -0.013288 -0.014092 -0.014828 -0.015487 -0.016064 -0.016555 -0.016956 -0.017265 -0.017484 -0.017614 -0.017656 -0.017614 -0.017491 -0.017290 -0.017014 -0.016665 -0.016245 -0.015755 -0.015197 -0.014574 -0.013889 -0.013147 -0.012351 -0.011509 -0.010627 -0.009712 -0.008773 -0.007818 -0.006857 -0.005902 -0.004962 -0.004051 -0.003181 -0.002362 -0.001607 -0.000925 -0.000323 0.000195 0.000625 0.000969 0.001230 0.001412 0.001523 0.001572 0.001568 0.001522 0.001444 0.001343 0.001228 0.001107 0.000984 0.000863 0.000748 0.000641 0.000543 0.000454 0.000376 0.000309 0.000251 0.000203 0.000163 0.000130 0.000103 0.000081 0.000063 0.000049 0.000036 0.000027 0.000019 0.000012 0.000007 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000009 0.000014 0.000019 0.000026 0.000034 0.000044 0.000057 0.000071 0.000086 0.000104 0.000122 0.000142 0.000161 0.000179 0.000194 0.000205 0.000209 0.000202 0.000181 0.000141 0.000077 -0.000015 -0.000142 -0.000309 -0.000523 -0.000789 -0.001112 -0.001498 -0.001949 -0.002466 -0.003050 -0.003699 -0.004407 -0.005170 -0.005978 -0.006824 -0.007695 -0.008580 -0.009468 -0.010345 -0.011200 -0.012021 -0.012796 -0.013516 -0.014171 -0.014753 -0.015257 -0.015679 -0.016015 -0.016265 -0.016426 -0.016501 -0.016491 -0.016398 -0.016224 -0.015973 -0.015646 -0.015246 -0.014775 -0.014236 -0.013632 -0.012969 -0.012250 -0.011484 -0.010676 -0.009835 -0.008969 -0.008088 -0.007200 -0.006315 -0.005442 -0.004592 -0.003774 -0.002999 -0.002277 -0.001615 -0.001020 -0.000498 -0.000051 0.000319 0.000616 0.000841 0.001000 0.001099 0.001147 0.001152 0.001122 0.001067 0.000994 0.000909 0.000820 0.000729 0.000640 0.000555 0.000476 0.000403 0.000337 0.000279 0.000229 0.000187 0.000151 0.000122 0.000098 0.000078 0.000062 0.000048 0.000037 0.000028 0.000020 0.000014 0.000009 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000032 0.000041 0.000051 0.000063 0.000076 0.000090 0.000103 0.000116 0.000128 0.000137 0.000142 0.000140 0.000130 0.000107 0.000069 0.000011 -0.000071 -0.000181 -0.000325 -0.000507 -0.000733 -0.001007 -0.001334 -0.001717 -0.002158 -0.002657 -0.003214 -0.003826 -0.004488 -0.005195 -0.005940 -0.006712 -0.007504 -0.008303 -0.009100 -0.009884 -0.010643 -0.011367 -0.012047 -0.012672 -0.013235 -0.013730 -0.014151 -0.014494 -0.014756 -0.014935 -0.015031 -0.015045 -0.014979 -0.014833 -0.014611 -0.014314 -0.013945 -0.013507 -0.013003 -0.012437 -0.011815 -0.011142 -0.010425 -0.009673 -0.008893 -0.008096 -0.007290 -0.006483 -0.005686 -0.004905 -0.004151 -0.003431 -0.002753 -0.002126 -0.001554 -0.001043 -0.000597 -0.000217 0.000099 0.000351 0.000543 0.000680 0.000768 0.000815 0.000826 0.000809 0.000771 0.000720 0.000660 0.000596 0.000530 0.000466 0.000404 0.000347 0.000294 0.000246 0.000204 0.000168 0.000137 0.000111 0.000090 0.000073 0.000058 0.000047 0.000037 0.000029 0.000022 0.000016 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000037 0.000046 0.000055 0.000065 0.000074 0.000083 0.000091 0.000095 0.000096 0.000092 0.000080 0.000057 0.000022 -0.000029 -0.000100 -0.000194 -0.000315 -0.000468 -0.000657 -0.000887 -0.001160 -0.001480 -0.001849 -0.002269 -0.002739 -0.003258 -0.003823 -0.004430 -0.005073 -0.005745 -0.006437 -0.007141 -0.007848 -0.008548 -0.009231 -0.009889 -0.010511 -0.011089 -0.011615 -0.012082 -0.012484 -0.012817 -0.013077 -0.013262 -0.013370 -0.013402 -0.013357 -0.013239 -0.013047 -0.012785 -0.012455 -0.012059 -0.011601 -0.011086 -0.010519 -0.009906 -0.009254 -0.008572 -0.007868 -0.007152 -0.006431 -0.005715 -0.005012 -0.004328 -0.003671 -0.003049 -0.002466 -0.001930 -0.001444 -0.001012 -0.000636 -0.000317 -0.000052 0.000160 0.000322 0.000439 0.000516 0.000559 0.000574 0.000567 0.000544 0.000509 0.000468 0.000423 0.000377 0.000332 0.000288 0.000248 0.000210 0.000177 0.000147 0.000121 0.000099 0.000081 0.000066 0.000053 0.000043 0.000035 0.000028 0.000022 0.000017 0.000012 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000032 0.000039 0.000046 0.000053 0.000059 0.000063 0.000066 0.000064 0.000058 0.000046 0.000025 -0.000006 -0.000050 -0.000111 -0.000189 -0.000290 -0.000417 -0.000573 -0.000761 -0.000986 -0.001249 -0.001554 -0.001901 -0.002292 -0.002725 -0.003199 -0.003710 -0.004255 -0.004827 -0.005420 -0.006027 -0.006640 -0.007251 -0.007851 -0.008432 -0.008986 -0.009505 -0.009981 -0.010407 -0.010778 -0.011090 -0.011337 -0.011517 -0.011628 -0.011671 -0.011645 -0.011551 -0.011390 -0.011164 -0.010875 -0.010527 -0.010123 -0.009666 -0.009163 -0.008619 -0.008041 -0.007438 -0.006818 -0.006189 -0.005559 -0.004937 -0.004329 -0.003741 -0.003181 -0.002652 -0.002160 -0.001710 -0.001303 -0.000944 -0.000631 -0.000366 -0.000147 0.000029 0.000164 0.000262 0.000329 0.000368 0.000385 0.000385 0.000372 0.000349 0.000322 0.000292 0.000261 0.000230 0.000201 0.000173 0.000147 0.000124 0.000103 0.000086 0.000070 0.000058 0.000047 0.000039 0.000032 0.000026 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000028 0.000033 0.000038 0.000042 0.000044 0.000045 0.000042 0.000035 0.000024 0.000005 -0.000022 -0.000059 -0.000109 -0.000174 -0.000257 -0.000360 -0.000487 -0.000640 -0.000822 -0.001036 -0.001283 -0.001566 -0.001885 -0.002240 -0.002631 -0.003054 -0.003507 -0.003985 -0.004483 -0.004996 -0.005516 -0.006037 -0.006552 -0.007053 -0.007534 -0.007987 -0.008406 -0.008785 -0.009117 -0.009398 -0.009624 -0.009792 -0.009900 -0.009948 -0.009936 -0.009863 -0.009731 -0.009541 -0.009295 -0.008997 -0.008648 -0.008254 -0.007818 -0.007347 -0.006847 -0.006326 -0.005791 -0.005251 -0.004713 -0.004183 -0.003668 -0.003173 -0.002703 -0.002262 -0.001853 -0.001481 -0.001146 -0.000851 -0.000595 -0.000379 -0.000200 -0.000056 0.000055 0.000137 0.000194 0.000229 0.000246 0.000250 0.000244 0.000231 0.000214 0.000194 0.000174 0.000154 0.000135 0.000117 0.000100 0.000084 0.000071 0.000059 0.000049 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000020 0.000023 0.000027 0.000029 0.000031 0.000030 0.000027 0.000020 0.000010 -0.000007 -0.000029 -0.000061 -0.000102 -0.000154 -0.000221 -0.000304 -0.000406 -0.000528 -0.000674 -0.000845 -0.001043 -0.001270 -0.001526 -0.001812 -0.002128 -0.002473 -0.002843 -0.003235 -0.003646 -0.004070 -0.004502 -0.004937 -0.005369 -0.005792 -0.006200 -0.006586 -0.006945 -0.007272 -0.007561 -0.007807 -0.008008 -0.008159 -0.008260 -0.008309 -0.008305 -0.008250 -0.008144 -0.007988 -0.007784 -0.007533 -0.007240 -0.006907 -0.006539 -0.006140 -0.005717 -0.005277 -0.004827 -0.004373 -0.003922 -0.003480 -0.003052 -0.002642 -0.002255 -0.001894 -0.001560 -0.001257 -0.000986 -0.000747 -0.000541 -0.000366 -0.000222 -0.000106 -0.000015 0.000052 0.000099 0.000130 0.000147 0.000153 0.000152 0.000145 0.000135 0.000123 0.000111 0.000099 0.000087 0.000075 0.000065 0.000055 0.000046 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000019 0.000021 0.000021 0.000020 0.000017 0.000011 0.000001 -0.000013 -0.000032 -0.000057 -0.000090 -0.000133 -0.000186 -0.000252 -0.000333 -0.000430 -0.000545 -0.000680 -0.000836 -0.001015 -0.001218 -0.001445 -0.001696 -0.001971 -0.002268 -0.002584 -0.002917 -0.003261 -0.003613 -0.003969 -0.004324 -0.004673 -0.005011 -0.005333 -0.005634 -0.005909 -0.006154 -0.006364 -0.006537 -0.006669 -0.006759 -0.006805 -0.006808 -0.006767 -0.006683 -0.006557 -0.006391 -0.006186 -0.005944 -0.005669 -0.005365 -0.005035 -0.004686 -0.004322 -0.003950 -0.003576 -0.003206 -0.002844 -0.002496 -0.002163 -0.001850 -0.001559 -0.001291 -0.001048 -0.000832 -0.000641 -0.000477 -0.000338 -0.000223 -0.000130 -0.000058 -0.000003 0.000036 0.000062 0.000078 0.000086 0.000087 0.000085 0.000080 0.000073 0.000066 0.000059 0.000052 0.000045 0.000039 0.000034 0.000028 0.000024 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000015 0.000015 0.000013 0.000010 0.000004 -0.000004 -0.000015 -0.000031 -0.000051 -0.000078 -0.000112 -0.000154 -0.000206 -0.000269 -0.000345 -0.000435 -0.000540 -0.000662 -0.000801 -0.000959 -0.001136 -0.001333 -0.001550 -0.001784 -0.002034 -0.002298 -0.002573 -0.002854 -0.003140 -0.003425 -0.003707 -0.003981 -0.004243 -0.004490 -0.004717 -0.004919 -0.005095 -0.005240 -0.005352 -0.005429 -0.005471 -0.005476 -0.005447 -0.005382 -0.005282 -0.005149 -0.004985 -0.004790 -0.004568 -0.004322 -0.004055 -0.003771 -0.003477 -0.003177 -0.002875 -0.002577 -0.002287 -0.002008 -0.001743 -0.001494 -0.001263 -0.001051 -0.000860 -0.000689 -0.000539 -0.000410 -0.000301 -0.000210 -0.000137 -0.000080 -0.000036 -0.000004 0.000018 0.000033 0.000041 0.000044 0.000044 0.000042 0.000039 0.000035 0.000031 0.000028 0.000024 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000010 0.000009 0.000006 0.000001 -0.000006 -0.000016 -0.000028 -0.000045 -0.000066 -0.000092 -0.000125 -0.000166 -0.000215 -0.000275 -0.000344 -0.000425 -0.000519 -0.000626 -0.000747 -0.000884 -0.001036 -0.001203 -0.001385 -0.001580 -0.001786 -0.002001 -0.002222 -0.002446 -0.002672 -0.002894 -0.003112 -0.003321 -0.003519 -0.003701 -0.003866 -0.004009 -0.004127 -0.004220 -0.004284 -0.004320 -0.004328 -0.004306 -0.004257 -0.004180 -0.004076 -0.003946 -0.003792 -0.003616 -0.003421 -0.003208 -0.002984 -0.002750 -0.002512 -0.002274 -0.002039 -0.001810 -0.001590 -0.001383 -0.001188 -0.001008 -0.000843 -0.000694 -0.000562 -0.000446 -0.000345 -0.000260 -0.000190 -0.000133 -0.000087 -0.000053 -0.000027 -0.000008 0.000005 0.000012 0.000016 0.000018 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000007 0.000006 0.000003 -0.000001 -0.000007 -0.000015 -0.000025 -0.000038 -0.000054 -0.000075 -0.000101 -0.000133 -0.000171 -0.000216 -0.000270 -0.000332 -0.000403 -0.000485 -0.000577 -0.000680 -0.000796 -0.000923 -0.001062 -0.001212 -0.001370 -0.001536 -0.001706 -0.001879 -0.002053 -0.002226 -0.002396 -0.002559 -0.002714 -0.002858 -0.002989 -0.003103 -0.003198 -0.003272 -0.003325 -0.003355 -0.003363 -0.003348 -0.003311 -0.003252 -0.003171 -0.003071 -0.002952 -0.002815 -0.002662 -0.002497 -0.002322 -0.002140 -0.001955 -0.001770 -0.001588 -0.001411 -0.001242 -0.001081 -0.000932 -0.000793 -0.000667 -0.000553 -0.000451 -0.000362 -0.000285 -0.000220 -0.000165 -0.000121 -0.000086 -0.000058 -0.000038 -0.000022 -0.000011 -0.000004 -0.000000 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000004 0.000001 -0.000002 -0.000007 -0.000013 -0.000021 -0.000031 -0.000044 -0.000060 -0.000080 -0.000105 -0.000134 -0.000169 -0.000210 -0.000257 -0.000311 -0.000373 -0.000442 -0.000520 -0.000607 -0.000703 -0.000807 -0.000920 -0.001040 -0.001165 -0.001294 -0.001425 -0.001557 -0.001689 -0.001818 -0.001943 -0.002062 -0.002174 -0.002275 -0.002364 -0.002439 -0.002498 -0.002540 -0.002565 -0.002572 -0.002562 -0.002534 -0.002490 -0.002429 -0.002353 -0.002261 -0.002156 -0.002040 -0.001913 -0.001779 -0.001640 -0.001499 -0.001358 -0.001219 -0.001085 -0.000956 -0.000835 -0.000721 -0.000616 -0.000521 -0.000434 -0.000357 -0.000290 -0.000231 -0.000181 -0.000140 -0.000106 -0.000079 -0.000057 -0.000040 -0.000028 -0.000019 -0.000013 -0.000009 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000003 -0.000006 -0.000011 -0.000017 -0.000025 -0.000035 -0.000048 -0.000063 -0.000082 -0.000104 -0.000131 -0.000162 -0.000198 -0.000239 -0.000285 -0.000337 -0.000395 -0.000459 -0.000531 -0.000609 -0.000693 -0.000782 -0.000875 -0.000971 -0.001069 -0.001167 -0.001265 -0.001362 -0.001456 -0.001546 -0.001630 -0.001707 -0.001775 -0.001833 -0.001879 -0.001912 -0.001932 -0.001938 -0.001932 -0.001912 -0.001879 -0.001834 -0.001776 -0.001707 -0.001628 -0.001540 -0.001444 -0.001343 -0.001239 -0.001133 -0.001027 -0.000923 -0.000823 -0.000727 -0.000636 -0.000552 -0.000473 -0.000402 -0.000337 -0.000280 -0.000229 -0.000185 -0.000147 -0.000115 -0.000089 -0.000068 -0.000052 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000014 -0.000020 -0.000028 -0.000037 -0.000049 -0.000063 -0.000080 -0.000100 -0.000124 -0.000151 -0.000182 -0.000217 -0.000255 -0.000299 -0.000346 -0.000399 -0.000456 -0.000518 -0.000583 -0.000652 -0.000722 -0.000794 -0.000866 -0.000937 -0.001008 -0.001077 -0.001144 -0.001206 -0.001264 -0.001315 -0.001359 -0.001394 -0.001419 -0.001435 -0.001441 -0.001437 -0.001423 -0.001400 -0.001366 -0.001323 -0.001272 -0.001212 -0.001146 -0.001075 -0.001000 -0.000922 -0.000844 -0.000766 -0.000690 -0.000617 -0.000546 -0.000480 -0.000418 -0.000360 -0.000307 -0.000260 -0.000217 -0.000179 -0.000146 -0.000117 -0.000093 -0.000073 -0.000057 -0.000044 -0.000034 -0.000026 -0.000020 -0.000016 -0.000013 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000076 -0.000094 -0.000115 -0.000138 -0.000164 -0.000193 -0.000225 -0.000261 -0.000299 -0.000341 -0.000386 -0.000433 -0.000482 -0.000533 -0.000584 -0.000636 -0.000688 -0.000739 -0.000789 -0.000837 -0.000883 -0.000925 -0.000962 -0.000995 -0.001021 -0.001041 -0.001053 -0.001058 -0.001056 -0.001047 -0.001030 -0.001006 -0.000974 -0.000936 -0.000892 -0.000843 -0.000790 -0.000735 -0.000678 -0.000621 -0.000565 -0.000510 -0.000457 -0.000406 -0.000358 -0.000313 -0.000272 -0.000233 -0.000198 -0.000167 -0.000139 -0.000114 -0.000092 -0.000074 -0.000059 -0.000047 -0.000036 -0.000028 -0.000022 -0.000018 -0.000014 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000022 -0.000029 -0.000036 -0.000046 -0.000057 -0.000071 -0.000086 -0.000104 -0.000124 -0.000146 -0.000170 -0.000196 -0.000224 -0.000254 -0.000286 -0.000320 -0.000355 -0.000391 -0.000427 -0.000464 -0.000501 -0.000537 -0.000572 -0.000606 -0.000639 -0.000669 -0.000696 -0.000720 -0.000740 -0.000754 -0.000764 -0.000769 -0.000768 -0.000762 -0.000751 -0.000733 -0.000710 -0.000682 -0.000649 -0.000613 -0.000574 -0.000533 -0.000492 -0.000451 -0.000411 -0.000372 -0.000335 -0.000299 -0.000265 -0.000233 -0.000204 -0.000176 -0.000151 -0.000128 -0.000107 -0.000088 -0.000072 -0.000058 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000015 -0.000012 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000043 -0.000053 -0.000065 -0.000078 -0.000093 -0.000110 -0.000128 -0.000147 -0.000168 -0.000189 -0.000212 -0.000236 -0.000260 -0.000286 -0.000311 -0.000337 -0.000362 -0.000387 -0.000412 -0.000436 -0.000459 -0.000480 -0.000499 -0.000516 -0.000530 -0.000541 -0.000549 -0.000554 -0.000554 -0.000550 -0.000542 -0.000529 -0.000513 -0.000492 -0.000468 -0.000441 -0.000412 -0.000383 -0.000353 -0.000324 -0.000296 -0.000269 -0.000243 -0.000218 -0.000195 -0.000173 -0.000152 -0.000133 -0.000115 -0.000098 -0.000082 -0.000068 -0.000056 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000048 -0.000059 -0.000070 -0.000083 -0.000096 -0.000111 -0.000126 -0.000141 -0.000157 -0.000174 -0.000191 -0.000208 -0.000226 -0.000243 -0.000261 -0.000278 -0.000295 -0.000311 -0.000327 -0.000341 -0.000355 -0.000367 -0.000377 -0.000385 -0.000392 -0.000395 -0.000396 -0.000394 -0.000388 -0.000379 -0.000367 -0.000352 -0.000334 -0.000314 -0.000294 -0.000272 -0.000251 -0.000231 -0.000211 -0.000192 -0.000175 -0.000158 -0.000142 -0.000128 -0.000114 -0.000100 -0.000087 -0.000075 -0.000064 -0.000053 -0.000044 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000044 -0.000053 -0.000062 -0.000073 -0.000083 -0.000094 -0.000105 -0.000116 -0.000128 -0.000139 -0.000151 -0.000163 -0.000176 -0.000188 -0.000199 -0.000210 -0.000221 -0.000232 -0.000241 -0.000250 -0.000259 -0.000266 -0.000272 -0.000277 -0.000281 -0.000282 -0.000280 -0.000277 -0.000270 -0.000261 -0.000250 -0.000237 -0.000223 -0.000207 -0.000192 -0.000177 -0.000163 -0.000149 -0.000136 -0.000125 -0.000114 -0.000104 -0.000094 -0.000085 -0.000076 -0.000067 -0.000058 -0.000049 -0.000041 -0.000034 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000047 -0.000055 -0.000063 -0.000070 -0.000078 -0.000086 -0.000094 -0.000102 -0.000110 -0.000118 -0.000127 -0.000135 -0.000142 -0.000150 -0.000157 -0.000164 -0.000170 -0.000176 -0.000182 -0.000187 -0.000192 -0.000195 -0.000198 -0.000199 -0.000199 -0.000196 -0.000191 -0.000185 -0.000177 -0.000167 -0.000157 -0.000146 -0.000135 -0.000124 -0.000114 -0.000105 -0.000096 -0.000089 -0.000082 -0.000075 -0.000069 -0.000063 -0.000057 -0.000051 -0.000045 -0.000038 -0.000032 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000035 -0.000041 -0.000047 -0.000052 -0.000058 -0.000063 -0.000069 -0.000074 -0.000080 -0.000085 -0.000091 -0.000097 -0.000102 -0.000107 -0.000111 -0.000115 -0.000119 -0.000123 -0.000127 -0.000131 -0.000134 -0.000137 -0.000139 -0.000140 -0.000140 -0.000138 -0.000135 -0.000130 -0.000124 -0.000117 -0.000110 -0.000102 -0.000094 -0.000086 -0.000079 -0.000073 -0.000067 -0.000063 -0.000058 -0.000054 -0.000051 -0.000047 -0.000043 -0.000039 -0.000034 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000035 -0.000039 -0.000042 -0.000046 -0.000050 -0.000054 -0.000058 -0.000062 -0.000066 -0.000069 -0.000073 -0.000076 -0.000078 -0.000081 -0.000084 -0.000086 -0.000089 -0.000091 -0.000094 -0.000096 -0.000097 -0.000098 -0.000098 -0.000097 -0.000095 -0.000092 -0.000087 -0.000082 -0.000077 -0.000071 -0.000066 -0.000060 -0.000055 -0.000051 -0.000047 -0.000044 -0.000041 -0.000039 -0.000037 -0.000034 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000031 -0.000033 -0.000036 -0.000039 -0.000041 -0.000044 -0.000047 -0.000050 -0.000052 -0.000054 -0.000056 -0.000057 -0.000058 -0.000060 -0.000062 -0.000063 -0.000065 -0.000067 -0.000068 -0.000069 -0.000069 -0.000068 -0.000066 -0.000064 -0.000061 -0.000058 -0.000054 -0.000050 -0.000046 -0.000042 -0.000038 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000026 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000032 -0.000034 -0.000036 -0.000037 -0.000038 -0.000039 -0.000040 -0.000041 -0.000042 -0.000043 -0.000044 -0.000045 -0.000046 -0.000047 -0.000047 -0.000047 -0.000047 -0.000046 -0.000045 -0.000043 -0.000040 -0.000038 -0.000035 -0.000032 -0.000029 -0.000027 -0.000024 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000021 -0.000023 -0.000024 -0.000026 -0.000027 -0.000027 -0.000028 -0.000028 -0.000029 -0.000029 -0.000030 -0.000030 -0.000031 -0.000032 -0.000032 -0.000033 -0.000033 -0.000032 -0.000032 -0.000031 -0.000030 -0.000028 -0.000027 -0.000025 -0.000023 -0.000020 -0.000019 -0.000017 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode39_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000012 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000015 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000020 0.000021 0.000021 0.000021 0.000021 0.000021 0.000021 0.000020 0.000020 0.000019 0.000019 0.000018 0.000018 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000014 0.000015 0.000017 0.000019 0.000020 0.000022 0.000024 0.000025 0.000026 0.000026 0.000027 0.000027 0.000026 0.000026 0.000025 0.000025 0.000024 0.000023 0.000023 0.000023 0.000023 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000022 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000015 0.000015 0.000015 0.000015 0.000016 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000030 0.000031 0.000032 0.000033 0.000033 0.000033 0.000032 0.000032 0.000031 0.000030 0.000030 0.000029 0.000029 0.000030 0.000030 0.000031 0.000031 0.000031 0.000031 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000018 0.000019 0.000020 0.000021 0.000023 0.000025 0.000027 0.000030 0.000032 0.000034 0.000036 0.000038 0.000039 0.000040 0.000040 0.000041 0.000040 0.000040 0.000039 0.000038 0.000038 0.000037 0.000037 0.000038 0.000038 0.000039 0.000039 0.000039 0.000038 0.000037 0.000035 0.000033 0.000031 0.000028 0.000025 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000019 0.000019 0.000020 0.000021 0.000022 0.000023 0.000023 0.000023 0.000023 0.000022 0.000022 0.000023 0.000024 0.000025 0.000027 0.000030 0.000032 0.000035 0.000037 0.000040 0.000043 0.000045 0.000047 0.000048 0.000049 0.000050 0.000050 0.000050 0.000049 0.000048 0.000048 0.000048 0.000048 0.000048 0.000049 0.000049 0.000049 0.000049 0.000048 0.000047 0.000044 0.000042 0.000039 0.000036 0.000033 0.000029 0.000026 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000015 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000026 0.000027 0.000027 0.000027 0.000026 0.000027 0.000027 0.000028 0.000030 0.000032 0.000034 0.000037 0.000040 0.000043 0.000046 0.000049 0.000052 0.000055 0.000058 0.000060 0.000061 0.000062 0.000062 0.000062 0.000061 0.000061 0.000061 0.000061 0.000061 0.000062 0.000062 0.000062 0.000062 0.000060 0.000058 0.000056 0.000053 0.000049 0.000046 0.000042 0.000038 0.000034 0.000031 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000020 0.000022 0.000023 0.000024 0.000024 0.000025 0.000025 0.000026 0.000027 0.000028 0.000028 0.000029 0.000029 0.000030 0.000030 0.000030 0.000030 0.000030 0.000032 0.000033 0.000035 0.000038 0.000040 0.000044 0.000047 0.000051 0.000056 0.000060 0.000065 0.000068 0.000072 0.000074 0.000076 0.000077 0.000077 0.000077 0.000077 0.000077 0.000078 0.000078 0.000079 0.000079 0.000079 0.000078 0.000076 0.000074 0.000071 0.000067 0.000063 0.000059 0.000054 0.000050 0.000045 0.000040 0.000036 0.000032 0.000028 0.000025 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000024 0.000025 0.000026 0.000027 0.000027 0.000027 0.000028 0.000028 0.000029 0.000029 0.000030 0.000030 0.000031 0.000031 0.000031 0.000031 0.000031 0.000032 0.000033 0.000034 0.000036 0.000039 0.000042 0.000046 0.000051 0.000056 0.000062 0.000068 0.000074 0.000079 0.000085 0.000089 0.000092 0.000094 0.000095 0.000097 0.000097 0.000098 0.000099 0.000100 0.000101 0.000101 0.000100 0.000099 0.000097 0.000094 0.000090 0.000086 0.000081 0.000076 0.000070 0.000064 0.000059 0.000053 0.000047 0.000042 0.000037 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000027 0.000028 0.000029 0.000029 0.000029 0.000029 0.000029 0.000028 0.000028 0.000028 0.000028 0.000029 0.000028 0.000028 0.000028 0.000028 0.000028 0.000029 0.000030 0.000031 0.000034 0.000037 0.000040 0.000045 0.000051 0.000058 0.000066 0.000074 0.000082 0.000091 0.000098 0.000105 0.000110 0.000114 0.000117 0.000120 0.000122 0.000125 0.000126 0.000128 0.000129 0.000129 0.000129 0.000127 0.000124 0.000120 0.000115 0.000110 0.000104 0.000098 0.000091 0.000084 0.000077 0.000070 0.000063 0.000056 0.000049 0.000043 0.000038 0.000034 0.000029 0.000026 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000028 0.000029 0.000030 0.000030 0.000029 0.000029 0.000028 0.000026 0.000025 0.000024 0.000023 0.000022 0.000022 0.000021 0.000020 0.000019 0.000018 0.000018 0.000018 0.000019 0.000021 0.000024 0.000028 0.000033 0.000039 0.000047 0.000056 0.000066 0.000077 0.000089 0.000101 0.000111 0.000121 0.000130 0.000137 0.000143 0.000148 0.000153 0.000157 0.000161 0.000164 0.000166 0.000166 0.000166 0.000163 0.000160 0.000155 0.000149 0.000143 0.000136 0.000128 0.000119 0.000110 0.000101 0.000092 0.000082 0.000074 0.000065 0.000058 0.000051 0.000045 0.000040 0.000035 0.000030 0.000027 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000029 0.000030 0.000030 0.000029 0.000028 0.000027 0.000024 0.000022 0.000020 0.000017 0.000014 0.000011 0.000009 0.000006 0.000004 0.000002 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000000 0.000003 0.000008 0.000015 0.000023 0.000034 0.000046 0.000060 0.000075 0.000092 0.000108 0.000123 0.000138 0.000151 0.000162 0.000172 0.000182 0.000190 0.000198 0.000204 0.000209 0.000213 0.000215 0.000214 0.000212 0.000208 0.000202 0.000195 0.000186 0.000177 0.000167 0.000157 0.000145 0.000133 0.000121 0.000109 0.000097 0.000087 0.000077 0.000068 0.000060 0.000053 0.000047 0.000041 0.000036 0.000032 0.000028 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000022 0.000024 0.000026 0.000027 0.000028 0.000029 0.000028 0.000027 0.000025 0.000022 0.000019 0.000015 0.000010 0.000005 0.000000 -0.000005 -0.000011 -0.000016 -0.000021 -0.000026 -0.000031 -0.000035 -0.000039 -0.000041 -0.000042 -0.000042 -0.000039 -0.000035 -0.000028 -0.000019 -0.000007 0.000008 0.000025 0.000044 0.000065 0.000087 0.000109 0.000131 0.000152 0.000172 0.000190 0.000206 0.000221 0.000235 0.000248 0.000259 0.000267 0.000274 0.000277 0.000278 0.000276 0.000271 0.000264 0.000255 0.000245 0.000233 0.000220 0.000206 0.000192 0.000176 0.000160 0.000144 0.000129 0.000116 0.000103 0.000091 0.000081 0.000072 0.000063 0.000056 0.000049 0.000043 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000017 0.000019 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000027 0.000026 0.000024 0.000020 0.000016 0.000011 0.000005 -0.000002 -0.000010 -0.000019 -0.000028 -0.000038 -0.000047 -0.000057 -0.000066 -0.000076 -0.000084 -0.000092 -0.000098 -0.000103 -0.000106 -0.000106 -0.000103 -0.000097 -0.000088 -0.000075 -0.000058 -0.000038 -0.000015 0.000012 0.000040 0.000071 0.000102 0.000133 0.000163 0.000192 0.000219 0.000245 0.000269 0.000290 0.000310 0.000327 0.000341 0.000352 0.000358 0.000361 0.000359 0.000354 0.000346 0.000335 0.000322 0.000308 0.000291 0.000273 0.000254 0.000233 0.000213 0.000192 0.000172 0.000154 0.000137 0.000122 0.000109 0.000096 0.000085 0.000075 0.000066 0.000057 0.000050 0.000043 0.000036 0.000031 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000020 0.000022 0.000023 0.000024 0.000025 0.000025 0.000025 0.000025 0.000024 0.000022 0.000019 0.000014 0.000008 0.000000 -0.000009 -0.000019 -0.000031 -0.000044 -0.000059 -0.000074 -0.000089 -0.000105 -0.000121 -0.000137 -0.000152 -0.000167 -0.000180 -0.000191 -0.000199 -0.000204 -0.000205 -0.000202 -0.000194 -0.000181 -0.000163 -0.000140 -0.000112 -0.000080 -0.000044 -0.000004 0.000038 0.000081 0.000125 0.000168 0.000210 0.000250 0.000288 0.000324 0.000357 0.000387 0.000413 0.000435 0.000452 0.000463 0.000468 0.000468 0.000464 0.000454 0.000442 0.000426 0.000407 0.000386 0.000362 0.000337 0.000310 0.000283 0.000256 0.000230 0.000206 0.000184 0.000163 0.000145 0.000129 0.000114 0.000100 0.000088 0.000077 0.000066 0.000057 0.000048 0.000041 0.000034 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000023 0.000025 0.000025 0.000025 0.000025 0.000024 0.000023 0.000020 0.000017 0.000012 0.000006 -0.000003 -0.000013 -0.000026 -0.000041 -0.000057 -0.000076 -0.000096 -0.000118 -0.000142 -0.000167 -0.000192 -0.000218 -0.000243 -0.000267 -0.000290 -0.000310 -0.000328 -0.000341 -0.000350 -0.000352 -0.000349 -0.000338 -0.000320 -0.000296 -0.000264 -0.000225 -0.000181 -0.000131 -0.000077 -0.000019 0.000041 0.000102 0.000163 0.000223 0.000281 0.000337 0.000390 0.000439 0.000483 0.000521 0.000554 0.000579 0.000597 0.000607 0.000611 0.000607 0.000597 0.000582 0.000562 0.000539 0.000511 0.000481 0.000448 0.000413 0.000377 0.000341 0.000307 0.000275 0.000245 0.000218 0.000194 0.000172 0.000152 0.000134 0.000117 0.000102 0.000088 0.000075 0.000064 0.000054 0.000045 0.000037 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000026 0.000027 0.000027 0.000026 0.000024 0.000021 0.000017 0.000012 0.000005 -0.000004 -0.000015 -0.000029 -0.000046 -0.000066 -0.000088 -0.000114 -0.000142 -0.000173 -0.000206 -0.000242 -0.000280 -0.000318 -0.000357 -0.000395 -0.000432 -0.000466 -0.000497 -0.000524 -0.000544 -0.000558 -0.000563 -0.000558 -0.000544 -0.000520 -0.000486 -0.000442 -0.000390 -0.000329 -0.000261 -0.000187 -0.000108 -0.000025 0.000059 0.000145 0.000229 0.000312 0.000391 0.000467 0.000537 0.000600 0.000656 0.000703 0.000741 0.000769 0.000787 0.000795 0.000793 0.000784 0.000766 0.000743 0.000713 0.000678 0.000638 0.000595 0.000549 0.000502 0.000456 0.000410 0.000367 0.000328 0.000292 0.000259 0.000229 0.000202 0.000178 0.000155 0.000135 0.000116 0.000099 0.000084 0.000071 0.000059 0.000048 0.000039 0.000031 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000026 0.000027 0.000029 0.000029 0.000027 0.000025 0.000021 0.000015 0.000007 -0.000002 -0.000014 -0.000029 -0.000047 -0.000069 -0.000095 -0.000124 -0.000158 -0.000195 -0.000237 -0.000282 -0.000332 -0.000385 -0.000440 -0.000497 -0.000554 -0.000610 -0.000663 -0.000714 -0.000759 -0.000797 -0.000827 -0.000846 -0.000854 -0.000849 -0.000830 -0.000797 -0.000751 -0.000692 -0.000620 -0.000538 -0.000446 -0.000345 -0.000238 -0.000125 -0.000009 0.000108 0.000225 0.000340 0.000451 0.000556 0.000654 0.000744 0.000823 0.000890 0.000945 0.000987 0.001015 0.001031 0.001034 0.001025 0.001006 0.000978 0.000941 0.000896 0.000845 0.000789 0.000730 0.000668 0.000607 0.000547 0.000490 0.000437 0.000389 0.000345 0.000305 0.000268 0.000235 0.000205 0.000178 0.000153 0.000131 0.000111 0.000093 0.000077 0.000064 0.000052 0.000042 0.000033 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000025 0.000027 0.000029 0.000030 0.000030 0.000029 0.000026 0.000021 0.000014 0.000004 -0.000008 -0.000024 -0.000043 -0.000066 -0.000094 -0.000126 -0.000164 -0.000207 -0.000256 -0.000310 -0.000370 -0.000436 -0.000507 -0.000583 -0.000662 -0.000743 -0.000825 -0.000904 -0.000981 -0.001051 -0.001114 -0.001168 -0.001209 -0.001236 -0.001246 -0.001239 -0.001214 -0.001170 -0.001108 -0.001028 -0.000932 -0.000822 -0.000698 -0.000563 -0.000419 -0.000267 -0.000111 0.000048 0.000207 0.000364 0.000516 0.000660 0.000795 0.000918 0.001028 0.001122 0.001200 0.001261 0.001305 0.001331 0.001341 0.001335 0.001315 0.001281 0.001236 0.001180 0.001115 0.001043 0.000966 0.000886 0.000806 0.000728 0.000652 0.000582 0.000517 0.000458 0.000404 0.000355 0.000310 0.000270 0.000234 0.000201 0.000171 0.000145 0.000122 0.000101 0.000084 0.000068 0.000055 0.000044 0.000035 0.000027 0.000021 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000021 0.000023 0.000026 0.000028 0.000030 0.000031 0.000032 0.000031 0.000028 0.000023 0.000015 0.000003 -0.000012 -0.000032 -0.000056 -0.000084 -0.000119 -0.000160 -0.000207 -0.000261 -0.000323 -0.000392 -0.000469 -0.000555 -0.000647 -0.000747 -0.000854 -0.000964 -0.001077 -0.001190 -0.001300 -0.001404 -0.001501 -0.001586 -0.001658 -0.001712 -0.001747 -0.001761 -0.001751 -0.001717 -0.001658 -0.001575 -0.001469 -0.001341 -0.001195 -0.001030 -0.000851 -0.000660 -0.000459 -0.000251 -0.000039 0.000173 0.000382 0.000585 0.000779 0.000960 0.001127 0.001276 0.001405 0.001514 0.001601 0.001665 0.001707 0.001727 0.001726 0.001706 0.001668 0.001613 0.001544 0.001463 0.001371 0.001273 0.001170 0.001066 0.000963 0.000865 0.000772 0.000685 0.000606 0.000533 0.000468 0.000408 0.000354 0.000306 0.000262 0.000223 0.000189 0.000159 0.000132 0.000109 0.000089 0.000072 0.000058 0.000046 0.000036 0.000027 0.000021 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000022 0.000025 0.000027 0.000029 0.000031 0.000032 0.000033 0.000033 0.000030 0.000025 0.000016 0.000003 -0.000014 -0.000037 -0.000066 -0.000101 -0.000143 -0.000193 -0.000251 -0.000318 -0.000395 -0.000481 -0.000578 -0.000686 -0.000804 -0.000932 -0.001070 -0.001215 -0.001366 -0.001519 -0.001671 -0.001819 -0.001958 -0.002086 -0.002197 -0.002290 -0.002359 -0.002403 -0.002418 -0.002403 -0.002356 -0.002277 -0.002167 -0.002028 -0.001861 -0.001668 -0.001454 -0.001220 -0.000970 -0.000708 -0.000436 -0.000160 0.000118 0.000392 0.000658 0.000913 0.001152 0.001373 0.001572 0.001747 0.001895 0.002015 0.002107 0.002170 0.002205 0.002213 0.002195 0.002153 0.002089 0.002005 0.001904 0.001790 0.001665 0.001534 0.001400 0.001268 0.001139 0.001018 0.000904 0.000798 0.000702 0.000614 0.000535 0.000463 0.000399 0.000342 0.000291 0.000246 0.000206 0.000172 0.000142 0.000116 0.000094 0.000076 0.000060 0.000047 0.000036 0.000027 0.000020 0.000015 0.000010 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000023 0.000026 0.000028 0.000031 0.000032 0.000034 0.000035 0.000034 0.000032 0.000026 0.000018 0.000004 -0.000015 -0.000040 -0.000073 -0.000114 -0.000164 -0.000224 -0.000294 -0.000375 -0.000469 -0.000575 -0.000694 -0.000827 -0.000974 -0.001135 -0.001309 -0.001494 -0.001689 -0.001890 -0.002092 -0.002292 -0.002485 -0.002665 -0.002828 -0.002970 -0.003085 -0.003170 -0.003222 -0.003236 -0.003211 -0.003147 -0.003042 -0.002898 -0.002716 -0.002500 -0.002252 -0.001976 -0.001676 -0.001355 -0.001018 -0.000670 -0.000316 0.000039 0.000391 0.000733 0.001062 0.001372 0.001659 0.001919 0.002149 0.002347 0.002511 0.002639 0.002731 0.002787 0.002808 0.002796 0.002752 0.002679 0.002579 0.002456 0.002315 0.002159 0.001994 0.001825 0.001656 0.001491 0.001333 0.001184 0.001046 0.000919 0.000803 0.000698 0.000604 0.000519 0.000444 0.000377 0.000318 0.000267 0.000222 0.000184 0.000150 0.000122 0.000098 0.000078 0.000061 0.000047 0.000036 0.000027 0.000020 0.000014 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000023 0.000026 0.000029 0.000032 0.000034 0.000036 0.000036 0.000036 0.000033 0.000028 0.000019 0.000006 -0.000014 -0.000041 -0.000078 -0.000124 -0.000181 -0.000251 -0.000333 -0.000430 -0.000541 -0.000669 -0.000813 -0.000975 -0.001155 -0.001352 -0.001567 -0.001798 -0.002042 -0.002297 -0.002558 -0.002819 -0.003075 -0.003320 -0.003546 -0.003749 -0.003922 -0.004061 -0.004160 -0.004216 -0.004226 -0.004186 -0.004097 -0.003958 -0.003771 -0.003539 -0.003263 -0.002948 -0.002599 -0.002220 -0.001816 -0.001393 -0.000956 -0.000511 -0.000064 0.000378 0.000809 0.001224 0.001617 0.001983 0.002317 0.002615 0.002874 0.003091 0.003265 0.003395 0.003480 0.003521 0.003519 0.003477 0.003396 0.003280 0.003134 0.002963 0.002772 0.002568 0.002357 0.002144 0.001935 0.001733 0.001541 0.001362 0.001196 0.001045 0.000907 0.000783 0.000672 0.000574 0.000487 0.000410 0.000344 0.000286 0.000236 0.000193 0.000157 0.000126 0.000100 0.000078 0.000061 0.000046 0.000035 0.000026 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000030 0.000033 0.000035 0.000037 0.000038 0.000038 0.000035 0.000030 0.000022 0.000008 -0.000012 -0.000041 -0.000079 -0.000130 -0.000193 -0.000272 -0.000366 -0.000478 -0.000609 -0.000759 -0.000930 -0.001123 -0.001338 -0.001576 -0.001837 -0.002118 -0.002418 -0.002734 -0.003060 -0.003391 -0.003720 -0.004039 -0.004341 -0.004618 -0.004862 -0.005067 -0.005227 -0.005337 -0.005392 -0.005390 -0.005328 -0.005206 -0.005024 -0.004784 -0.004489 -0.004143 -0.003751 -0.003317 -0.002848 -0.002349 -0.001828 -0.001290 -0.000744 -0.000195 0.000349 0.000882 0.001395 0.001883 0.002340 0.002760 0.003139 0.003471 0.003755 0.003986 0.004164 0.004287 0.004356 0.004372 0.004336 0.004251 0.004122 0.003953 0.003750 0.003521 0.003273 0.003013 0.002749 0.002487 0.002232 0.001988 0.001759 0.001545 0.001349 0.001171 0.001010 0.000866 0.000738 0.000625 0.000526 0.000440 0.000366 0.000301 0.000246 0.000200 0.000160 0.000127 0.000100 0.000077 0.000060 0.000045 0.000034 0.000025 0.000018 0.000013 0.000009 0.000006 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000029 0.000033 0.000036 0.000039 0.000040 0.000040 0.000038 0.000033 0.000025 0.000011 -0.000009 -0.000038 -0.000078 -0.000131 -0.000199 -0.000285 -0.000391 -0.000517 -0.000666 -0.000839 -0.001038 -0.001264 -0.001517 -0.001799 -0.002108 -0.002445 -0.002806 -0.003189 -0.003588 -0.003996 -0.004407 -0.004811 -0.005199 -0.005561 -0.005888 -0.006173 -0.006406 -0.006583 -0.006696 -0.006743 -0.006720 -0.006625 -0.006459 -0.006223 -0.005920 -0.005552 -0.005125 -0.004644 -0.004116 -0.003547 -0.002945 -0.002316 -0.001670 -0.001012 -0.000352 0.000303 0.000946 0.001568 0.002162 0.002721 0.003240 0.003711 0.004129 0.004491 0.004793 0.005031 0.005205 0.005312 0.005354 0.005333 0.005250 0.005111 0.004920 0.004686 0.004417 0.004121 0.003807 0.003485 0.003163 0.002846 0.002540 0.002250 0.001979 0.001729 0.001500 0.001293 0.001108 0.000943 0.000798 0.000671 0.000560 0.000465 0.000382 0.000312 0.000253 0.000203 0.000161 0.000126 0.000098 0.000076 0.000058 0.000044 0.000033 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000025 0.000029 0.000033 0.000037 0.000040 0.000042 0.000043 0.000042 0.000037 0.000029 0.000016 -0.000004 -0.000033 -0.000073 -0.000127 -0.000199 -0.000290 -0.000404 -0.000543 -0.000709 -0.000905 -0.001131 -0.001390 -0.001682 -0.002009 -0.002371 -0.002766 -0.003193 -0.003647 -0.004125 -0.004618 -0.005117 -0.005615 -0.006098 -0.006557 -0.006979 -0.007355 -0.007675 -0.007930 -0.008113 -0.008220 -0.008247 -0.008190 -0.008050 -0.007828 -0.007526 -0.007147 -0.006695 -0.006178 -0.005600 -0.004970 -0.004295 -0.003584 -0.002843 -0.002083 -0.001310 -0.000534 0.000237 0.000995 0.001733 0.002440 0.003111 0.003738 0.004313 0.004830 0.005284 0.005669 0.005981 0.006218 0.006377 0.006458 0.006461 0.006390 0.006247 0.006041 0.005778 0.005469 0.005123 0.004753 0.004367 0.003976 0.003588 0.003211 0.002850 0.002511 0.002195 0.001906 0.001643 0.001407 0.001197 0.001011 0.000849 0.000708 0.000586 0.000482 0.000393 0.000317 0.000254 0.000202 0.000159 0.000124 0.000095 0.000073 0.000056 0.000042 0.000031 0.000023 0.000017 0.000012 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000032 0.000037 0.000041 0.000044 0.000046 0.000046 0.000042 0.000035 0.000022 0.000003 -0.000025 -0.000065 -0.000119 -0.000192 -0.000286 -0.000406 -0.000554 -0.000735 -0.000950 -0.001201 -0.001492 -0.001823 -0.002195 -0.002610 -0.003066 -0.003561 -0.004091 -0.004651 -0.005234 -0.005829 -0.006427 -0.007014 -0.007578 -0.008106 -0.008584 -0.009001 -0.009346 -0.009610 -0.009788 -0.009873 -0.009864 -0.009759 -0.009559 -0.009266 -0.008885 -0.008419 -0.007875 -0.007259 -0.006580 -0.005844 -0.005062 -0.004240 -0.003388 -0.002515 -0.001629 -0.000739 0.000148 0.001023 0.001877 0.002702 0.003490 0.004231 0.004920 0.005546 0.006104 0.006587 0.006988 0.007303 0.007529 0.007663 0.007705 0.007657 0.007522 0.007308 0.007023 0.006678 0.006285 0.005855 0.005402 0.004937 0.004471 0.004013 0.003571 0.003152 0.002760 0.002399 0.002069 0.001772 0.001506 0.001272 0.001066 0.000888 0.000734 0.000602 0.000490 0.000396 0.000317 0.000252 0.000198 0.000154 0.000119 0.000092 0.000070 0.000053 0.000040 0.000030 0.000022 0.000016 0.000011 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000041 0.000045 0.000048 0.000049 0.000048 0.000042 0.000031 0.000013 -0.000014 -0.000052 -0.000106 -0.000177 -0.000272 -0.000395 -0.000549 -0.000740 -0.000970 -0.001243 -0.001562 -0.001929 -0.002345 -0.002811 -0.003327 -0.003891 -0.004498 -0.005144 -0.005819 -0.006515 -0.007219 -0.007916 -0.008593 -0.009234 -0.009823 -0.010346 -0.010791 -0.011146 -0.011403 -0.011556 -0.011601 -0.011537 -0.011366 -0.011089 -0.010711 -0.010238 -0.009675 -0.009031 -0.008314 -0.007531 -0.006691 -0.005805 -0.004879 -0.003923 -0.002946 -0.001956 -0.000959 0.000035 0.001019 0.001985 0.002925 0.003830 0.004690 0.005497 0.006241 0.006914 0.007507 0.008013 0.008423 0.008733 0.008937 0.009035 0.009027 0.008915 0.008706 0.008410 0.008037 0.007601 0.007115 0.006594 0.006052 0.005501 0.004955 0.004423 0.003914 0.003434 0.002989 0.002580 0.002210 0.001879 0.001586 0.001328 0.001104 0.000912 0.000747 0.000608 0.000490 0.000392 0.000311 0.000245 0.000191 0.000148 0.000114 0.000087 0.000067 0.000051 0.000038 0.000028 0.000021 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000026 0.000031 0.000036 0.000041 0.000046 0.000050 0.000053 0.000053 0.000049 0.000041 0.000025 0.000000 -0.000036 -0.000087 -0.000156 -0.000250 -0.000371 -0.000527 -0.000723 -0.000963 -0.001252 -0.001594 -0.001992 -0.002447 -0.002961 -0.003535 -0.004165 -0.004848 -0.005579 -0.006348 -0.007146 -0.007958 -0.008770 -0.009565 -0.010324 -0.011031 -0.011668 -0.012220 -0.012673 -0.013017 -0.013244 -0.013349 -0.013331 -0.013190 -0.012932 -0.012560 -0.012082 -0.011505 -0.010839 -0.010091 -0.009272 -0.008390 -0.007455 -0.006475 -0.005459 -0.004415 -0.003351 -0.002273 -0.001188 -0.000103 0.000976 0.002042 0.003087 0.004101 0.005077 0.006003 0.006869 0.007666 0.008381 0.009005 0.009527 0.009940 0.010235 0.010409 0.010461 0.010391 0.010206 0.009914 0.009526 0.009057 0.008522 0.007937 0.007318 0.006681 0.006041 0.005411 0.004802 0.004224 0.003683 0.003185 0.002730 0.002322 0.001959 0.001640 0.001363 0.001124 0.000920 0.000748 0.000603 0.000482 0.000382 0.000300 0.000234 0.000182 0.000140 0.000108 0.000082 0.000063 0.000047 0.000035 0.000026 0.000019 0.000013 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000030 0.000035 0.000041 0.000046 0.000051 0.000055 0.000058 0.000056 0.000051 0.000038 0.000017 -0.000016 -0.000063 -0.000129 -0.000218 -0.000336 -0.000490 -0.000685 -0.000929 -0.001227 -0.001584 -0.002004 -0.002492 -0.003047 -0.003672 -0.004364 -0.005119 -0.005932 -0.006793 -0.007691 -0.008612 -0.009539 -0.010454 -0.011335 -0.012164 -0.012919 -0.013583 -0.014140 -0.014575 -0.014880 -0.015048 -0.015078 -0.014970 -0.014729 -0.014362 -0.013877 -0.013286 -0.012597 -0.011823 -0.010973 -0.010058 -0.009088 -0.008072 -0.007018 -0.005933 -0.004826 -0.003700 -0.002562 -0.001415 -0.000264 0.000886 0.002029 0.003160 0.004271 0.005351 0.006391 0.007379 0.008303 0.009149 0.009904 0.010555 0.011090 0.011497 0.011771 0.011906 0.011903 0.011764 0.011497 0.011113 0.010627 0.010055 0.009414 0.008724 0.008003 0.007267 0.006535 0.005820 0.005135 0.004489 0.003888 0.003338 0.002842 0.002398 0.002008 0.001668 0.001375 0.001125 0.000913 0.000735 0.000588 0.000466 0.000366 0.000286 0.000222 0.000171 0.000131 0.000100 0.000076 0.000058 0.000043 0.000032 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000030 0.000036 0.000041 0.000047 0.000053 0.000058 0.000062 0.000063 0.000060 0.000052 0.000035 0.000007 -0.000035 -0.000095 -0.000179 -0.000291 -0.000438 -0.000628 -0.000869 -0.001167 -0.001530 -0.001964 -0.002473 -0.003060 -0.003727 -0.004471 -0.005291 -0.006179 -0.007126 -0.008121 -0.009148 -0.010188 -0.011221 -0.012225 -0.013176 -0.014052 -0.014831 -0.015494 -0.016024 -0.016409 -0.016641 -0.016718 -0.016640 -0.016413 -0.016046 -0.015549 -0.014935 -0.014219 -0.013414 -0.012532 -0.011587 -0.010589 -0.009549 -0.008475 -0.007374 -0.006252 -0.005114 -0.003963 -0.002801 -0.001628 -0.000448 0.000740 0.001931 0.003121 0.004303 0.005470 0.006611 0.007713 0.008763 0.009744 0.010641 0.011434 0.012110 0.012653 0.013051 0.013297 0.013388 0.013322 0.013107 0.012752 0.012271 0.011681 0.011000 0.010249 0.009450 0.008623 0.007788 0.006963 0.006165 0.005405 0.004693 0.004037 0.003441 0.002908 0.002436 0.002023 0.001668 0.001364 0.001106 0.000891 0.000711 0.000563 0.000443 0.000346 0.000268 0.000207 0.000159 0.000121 0.000092 0.000069 0.000051 0.000038 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000042 0.000048 0.000054 0.000060 0.000066 0.000069 0.000069 0.000065 0.000053 0.000031 -0.000004 -0.000057 -0.000132 -0.000235 -0.000373 -0.000553 -0.000785 -0.001076 -0.001436 -0.001871 -0.002390 -0.002995 -0.003691 -0.004476 -0.005348 -0.006301 -0.007325 -0.008408 -0.009533 -0.010681 -0.011828 -0.012951 -0.014024 -0.015020 -0.015914 -0.016683 -0.017308 -0.017774 -0.018069 -0.018191 -0.018140 -0.017921 -0.017545 -0.017026 -0.016380 -0.015624 -0.014777 -0.013854 -0.012873 -0.011846 -0.010785 -0.009701 -0.008600 -0.007487 -0.006368 -0.005242 -0.004109 -0.002968 -0.001815 -0.000649 0.000532 0.001730 0.002942 0.004165 0.005391 0.006612 0.007814 0.008981 0.010096 0.011139 0.012087 0.012921 0.013621 0.014170 0.014556 0.014771 0.014811 0.014679 0.014384 0.013936 0.013352 0.012653 0.011859 0.010995 0.010086 0.009153 0.008220 0.007305 0.006427 0.005597 0.004827 0.004123 0.003489 0.002925 0.002432 0.002005 0.001639 0.001330 0.001070 0.000854 0.000676 0.000531 0.000415 0.000321 0.000247 0.000189 0.000144 0.000109 0.000081 0.000060 0.000044 0.000032 0.000022 0.000015 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000030 0.000036 0.000043 0.000050 0.000057 0.000064 0.000070 0.000075 0.000078 0.000077 0.000071 0.000056 0.000028 -0.000015 -0.000080 -0.000171 -0.000296 -0.000463 -0.000680 -0.000956 -0.001303 -0.001730 -0.002244 -0.002853 -0.003562 -0.004372 -0.005280 -0.006283 -0.007370 -0.008529 -0.009742 -0.010988 -0.012242 -0.013478 -0.014667 -0.015780 -0.016786 -0.017661 -0.018380 -0.018925 -0.019282 -0.019445 -0.019415 -0.019197 -0.018803 -0.018249 -0.017556 -0.016745 -0.015838 -0.014858 -0.013824 -0.012756 -0.011668 -0.010572 -0.009476 -0.008387 -0.007307 -0.006237 -0.005173 -0.004110 -0.003043 -0.001964 -0.000865 0.000259 0.001415 0.002604 0.003826 0.005077 0.006347 0.007626 0.008895 0.010136 0.011323 0.012433 0.013438 0.014314 0.015040 0.015595 0.015967 0.016148 0.016137 0.015936 0.015555 0.015010 0.014320 0.013508 0.012600 0.011623 0.010604 0.009569 0.008542 0.007544 0.006593 0.005702 0.004883 0.004140 0.003478 0.002894 0.002388 0.001953 0.001584 0.001275 0.001017 0.000805 0.000632 0.000493 0.000382 0.000293 0.000224 0.000170 0.000127 0.000095 0.000070 0.000051 0.000036 0.000025 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000036 0.000044 0.000051 0.000059 0.000067 0.000075 0.000082 0.000087 0.000090 0.000088 0.000079 0.000061 0.000027 -0.000025 -0.000102 -0.000210 -0.000359 -0.000556 -0.000812 -0.001137 -0.001544 -0.002041 -0.002639 -0.003343 -0.004159 -0.005085 -0.006119 -0.007251 -0.008469 -0.009754 -0.011085 -0.012434 -0.013774 -0.015071 -0.016294 -0.017409 -0.018386 -0.019196 -0.019818 -0.020234 -0.020436 -0.020422 -0.020197 -0.019774 -0.019173 -0.018416 -0.017529 -0.016542 -0.015482 -0.014374 -0.013244 -0.012110 -0.010989 -0.009892 -0.008826 -0.007794 -0.006796 -0.005827 -0.004880 -0.003945 -0.003011 -0.002064 -0.001092 -0.000081 0.000977 0.002091 0.003264 0.004494 0.005777 0.007100 0.008448 0.009798 0.011123 0.012393 0.013578 0.014647 0.015570 0.016324 0.016887 0.017246 0.017393 0.017326 0.017053 0.016584 0.015939 0.015140 0.014215 0.013193 0.012104 0.010980 0.009849 0.008736 0.007665 0.006653 0.005714 0.004858 0.004089 0.003409 0.002815 0.002304 0.001870 0.001505 0.001200 0.000950 0.000746 0.000581 0.000449 0.000344 0.000262 0.000198 0.000148 0.000109 0.000080 0.000057 0.000040 0.000028 0.000019 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000052 0.000061 0.000071 0.000080 0.000089 0.000097 0.000103 0.000105 0.000103 0.000092 0.000070 0.000032 -0.000029 -0.000119 -0.000245 -0.000418 -0.000647 -0.000944 -0.001320 -0.001788 -0.002359 -0.003042 -0.003844 -0.004766 -0.005809 -0.006964 -0.008219 -0.009557 -0.010955 -0.012384 -0.013814 -0.015210 -0.016534 -0.017751 -0.018825 -0.019723 -0.020420 -0.020893 -0.021130 -0.021128 -0.020889 -0.020429 -0.019767 -0.018930 -0.017950 -0.016859 -0.015693 -0.014484 -0.013263 -0.012057 -0.010887 -0.009768 -0.008711 -0.007720 -0.006795 -0.005931 -0.005120 -0.004349 -0.003602 -0.002862 -0.002109 -0.001324 -0.000488 0.000414 0.001395 0.002464 0.003624 0.004874 0.006203 0.007596 0.009030 0.010476 0.011900 0.013266 0.014537 0.015677 0.016654 0.017440 0.018013 0.018358 0.018469 0.018346 0.017996 0.017436 0.016688 0.015779 0.014742 0.013609 0.012415 0.011195 0.009978 0.008793 0.007663 0.006604 0.005631 0.004752 0.003969 0.003283 0.002690 0.002184 0.001758 0.001403 0.001110 0.000871 0.000677 0.000523 0.000400 0.000303 0.000228 0.000169 0.000124 0.000090 0.000064 0.000045 0.000031 0.000020 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000028 0.000035 0.000043 0.000052 0.000062 0.000073 0.000084 0.000096 0.000106 0.000115 0.000122 0.000126 0.000123 0.000112 0.000087 0.000044 -0.000025 -0.000126 -0.000270 -0.000467 -0.000728 -0.001066 -0.001494 -0.002024 -0.002669 -0.003437 -0.004334 -0.005361 -0.006514 -0.007782 -0.009149 -0.010592 -0.012082 -0.013585 -0.015064 -0.016479 -0.017789 -0.018954 -0.019937 -0.020706 -0.021235 -0.021507 -0.021514 -0.021259 -0.020755 -0.020023 -0.019092 -0.018000 -0.016784 -0.015486 -0.014147 -0.012804 -0.011493 -0.010241 -0.009070 -0.007994 -0.007022 -0.006156 -0.005390 -0.004716 -0.004118 -0.003580 -0.003080 -0.002592 -0.002093 -0.001556 -0.000956 -0.000271 0.000518 0.001426 0.002462 0.003628 0.004917 0.006315 0.007800 0.009341 0.010902 0.012442 0.013917 0.015284 0.016504 0.017540 0.018361 0.018945 0.019276 0.019347 0.019163 0.018733 0.018079 0.017227 0.016210 0.015064 0.013827 0.012539 0.011235 0.009948 0.008706 0.007533 0.006445 0.005454 0.004566 0.003784 0.003105 0.002524 0.002032 0.001621 0.001282 0.001005 0.000781 0.000602 0.000459 0.000347 0.000260 0.000192 0.000140 0.000100 0.000071 0.000049 0.000033 0.000022 0.000014 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000020 0.000026 0.000033 0.000041 0.000051 0.000062 0.000074 0.000087 0.000100 0.000114 0.000127 0.000138 0.000148 0.000153 0.000151 0.000140 0.000114 0.000067 -0.000007 -0.000119 -0.000279 -0.000499 -0.000790 -0.001168 -0.001646 -0.002238 -0.002954 -0.003804 -0.004791 -0.005916 -0.007169 -0.008538 -0.009999 -0.011525 -0.013081 -0.014626 -0.016117 -0.017510 -0.018760 -0.019824 -0.020664 -0.021249 -0.021557 -0.021575 -0.021304 -0.020754 -0.019947 -0.018915 -0.017697 -0.016338 -0.014885 -0.013388 -0.011893 -0.010442 -0.009072 -0.007811 -0.006682 -0.005696 -0.004858 -0.004166 -0.003610 -0.003177 -0.002845 -0.002592 -0.002390 -0.002209 -0.002017 -0.001782 -0.001474 -0.001062 -0.000522 0.000168 0.001023 0.002050 0.003247 0.004603 0.006098 0.007700 0.009371 0.011067 0.012738 0.014335 0.015810 0.017116 0.018214 0.019071 0.019663 0.019975 0.020002 0.019751 0.019237 0.018486 0.017531 0.016409 0.015163 0.013835 0.012466 0.011095 0.009755 0.008476 0.007278 0.006179 0.005187 0.004308 0.003540 0.002880 0.002320 0.001852 0.001464 0.001147 0.000890 0.000684 0.000521 0.000392 0.000292 0.000215 0.000156 0.000111 0.000078 0.000053 0.000036 0.000023 0.000014 0.000008 0.000005 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000023 0.000030 0.000038 0.000048 0.000060 0.000072 0.000087 0.000102 0.000119 0.000135 0.000152 0.000167 0.000179 0.000188 0.000189 0.000180 0.000155 0.000107 0.000028 -0.000092 -0.000265 -0.000505 -0.000824 -0.001239 -0.001763 -0.002411 -0.003193 -0.004118 -0.005188 -0.006399 -0.007740 -0.009191 -0.010726 -0.012308 -0.013898 -0.015449 -0.016913 -0.018238 -0.019378 -0.020289 -0.020933 -0.021282 -0.021319 -0.021037 -0.020446 -0.019566 -0.018430 -0.017080 -0.015565 -0.013942 -0.012264 -0.010589 -0.008966 -0.007442 -0.006054 -0.004831 -0.003791 -0.002943 -0.002288 -0.001818 -0.001519 -0.001370 -0.001347 -0.001421 -0.001559 -0.001725 -0.001883 -0.001995 -0.002024 -0.001935 -0.001694 -0.001275 -0.000656 0.000177 0.001227 0.002489 0.003944 0.005563 0.007308 0.009131 0.010980 0.012798 0.014528 0.016116 0.017512 0.018672 0.019560 0.020153 0.020438 0.020412 0.020087 0.019485 0.018637 0.017582 0.016364 0.015029 0.013624 0.012192 0.010774 0.009402 0.008106 0.006905 0.005814 0.004839 0.003984 0.003245 0.002616 0.002088 0.001650 0.001291 0.001000 0.000767 0.000583 0.000438 0.000325 0.000238 0.000172 0.000122 0.000085 0.000058 0.000038 0.000024 0.000015 0.000008 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000020 0.000027 0.000035 0.000044 0.000056 0.000069 0.000084 0.000101 0.000120 0.000140 0.000161 0.000182 0.000201 0.000219 0.000232 0.000239 0.000234 0.000212 0.000166 0.000086 -0.000038 -0.000221 -0.000475 -0.000818 -0.001264 -0.001829 -0.002527 -0.003367 -0.004358 -0.005498 -0.006781 -0.008191 -0.009704 -0.011285 -0.012895 -0.014485 -0.016002 -0.017394 -0.018606 -0.019588 -0.020296 -0.020695 -0.020759 -0.020480 -0.019859 -0.018916 -0.017683 -0.016203 -0.014531 -0.012728 -0.010856 -0.008979 -0.007159 -0.005450 -0.003899 -0.002543 -0.001408 -0.000508 0.000153 0.000580 0.000786 0.000791 0.000621 0.000305 -0.000123 -0.000626 -0.001165 -0.001699 -0.002186 -0.002584 -0.002852 -0.002952 -0.002849 -0.002515 -0.001929 -0.001080 0.000030 0.001391 0.002976 0.004748 0.006660 0.008655 0.010672 0.012647 0.014516 0.016219 0.017700 0.018913 0.019823 0.020405 0.020651 0.020562 0.020157 0.019464 0.018520 0.017372 0.016069 0.014660 0.013196 0.011723 0.010279 0.008898 0.007607 0.006424 0.005361 0.004422 0.003606 0.002909 0.002322 0.001833 0.001433 0.001108 0.000848 0.000642 0.000481 0.000356 0.000259 0.000186 0.000132 0.000091 0.000062 0.000040 0.000025 0.000015 0.000008 0.000004 0.000002 0.000001 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000030 0.000040 0.000051 0.000064 0.000080 0.000098 0.000118 0.000141 0.000165 0.000191 0.000217 0.000244 0.000268 0.000289 0.000303 0.000305 0.000290 0.000250 0.000174 0.000049 -0.000137 -0.000402 -0.000761 -0.001231 -0.001828 -0.002566 -0.003454 -0.004498 -0.005694 -0.007031 -0.008489 -0.010039 -0.011639 -0.013243 -0.014796 -0.016241 -0.017518 -0.018572 -0.019350 -0.019810 -0.019919 -0.019660 -0.019030 -0.018044 -0.016730 -0.015135 -0.013313 -0.011332 -0.009261 -0.007173 -0.005138 -0.003222 -0.001479 0.000043 0.001310 0.002303 0.003012 0.003439 0.003598 0.003507 0.003193 0.002686 0.002020 0.001230 0.000357 -0.000558 -0.001473 -0.002342 -0.003121 -0.003765 -0.004231 -0.004477 -0.004469 -0.004177 -0.003584 -0.002680 -0.001473 0.000019 0.001762 0.003711 0.005809 0.007990 0.010185 0.012321 0.014327 0.016137 0.017693 0.018945 0.019859 0.020414 0.020606 0.020444 0.019951 0.019165 0.018131 0.016899 0.015524 0.014060 0.012559 0.011067 0.009622 0.008257 0.006995 0.005852 0.004836 0.003950 0.003188 0.002544 0.002007 0.001566 0.001209 0.000922 0.000696 0.000519 0.000382 0.000278 0.000199 0.000140 0.000097 0.000065 0.000042 0.000026 0.000015 0.000008 0.000004 0.000002 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000034 0.000045 0.000058 0.000073 0.000092 0.000113 0.000137 0.000165 0.000195 0.000227 0.000260 0.000295 0.000328 0.000359 0.000384 0.000398 0.000394 0.000364 0.000296 0.000178 -0.000006 -0.000273 -0.000640 -0.001125 -0.001744 -0.002511 -0.003434 -0.004515 -0.005749 -0.007121 -0.008604 -0.010164 -0.011754 -0.013319 -0.014800 -0.016134 -0.017258 -0.018113 -0.018648 -0.018822 -0.018609 -0.017998 -0.016997 -0.015632 -0.013945 -0.011995 -0.009850 -0.007588 -0.005290 -0.003035 -0.000898 0.001055 0.002767 0.004196 0.005314 0.006107 0.006575 0.006729 0.006589 0.006182 0.005540 0.004697 0.003689 0.002554 0.001331 0.000061 -0.001213 -0.002449 -0.003598 -0.004616 -0.005455 -0.006068 -0.006413 -0.006454 -0.006163 -0.005522 -0.004528 -0.003192 -0.001541 0.000384 0.002529 0.004825 0.007200 0.009573 0.011865 0.013997 0.015897 0.017506 0.018775 0.019671 0.020178 0.020299 0.020051 0.019466 0.018588 0.017469 0.016167 0.014739 0.013242 0.011728 0.010243 0.008823 0.007499 0.006290 0.005208 0.004259 0.003439 0.002743 0.002162 0.001684 0.001296 0.000985 0.000741 0.000550 0.000403 0.000292 0.000208 0.000146 0.000100 0.000067 0.000043 0.000027 0.000015 0.000008 0.000004 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000030 0.000039 0.000052 0.000066 0.000085 0.000106 0.000131 0.000160 0.000193 0.000229 0.000269 0.000312 0.000356 0.000402 0.000446 0.000485 0.000514 0.000526 0.000512 0.000459 0.000354 0.000181 -0.000079 -0.000445 -0.000934 -0.001563 -0.002345 -0.003287 -0.004389 -0.005643 -0.007028 -0.008513 -0.010057 -0.011607 -0.013103 -0.014479 -0.015668 -0.016605 -0.017228 -0.017489 -0.017351 -0.016795 -0.015818 -0.014441 -0.012701 -0.010656 -0.008378 -0.005947 -0.003452 -0.000983 0.001375 0.003545 0.005461 0.007070 0.008336 0.009240 0.009779 0.009961 0.009810 0.009354 0.008627 0.007667 0.006510 0.005195 0.003756 0.002231 0.000656 -0.000930 -0.002487 -0.003971 -0.005336 -0.006533 -0.007511 -0.008223 -0.008623 -0.008674 -0.008346 -0.007626 -0.006512 -0.005022 -0.003190 -0.001066 0.001284 0.003784 0.006350 0.008893 0.011323 0.013558 0.015523 0.017155 0.018411 0.019261 0.019697 0.019729 0.019384 0.018702 0.017736 0.016545 0.015189 0.013730 0.012225 0.010726 0.009276 0.007909 0.006651 0.005517 0.004516 0.003647 0.002908 0.002288 0.001777 0.001363 0.001032 0.000772 0.000570 0.000416 0.000299 0.000212 0.000148 0.000101 0.000067 0.000043 0.000026 0.000015 0.000007 0.000003 0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000034 0.000045 0.000059 0.000077 0.000097 0.000123 0.000152 0.000187 0.000226 0.000270 0.000319 0.000373 0.000430 0.000490 0.000551 0.000608 0.000657 0.000691 0.000699 0.000669 0.000586 0.000432 0.000189 -0.000164 -0.000644 -0.001270 -0.002052 -0.002998 -0.004104 -0.005358 -0.006735 -0.008199 -0.009703 -0.011187 -0.012587 -0.013830 -0.014848 -0.015571 -0.015940 -0.015909 -0.015446 -0.014540 -0.013200 -0.011458 -0.009367 -0.006998 -0.004435 -0.001773 0.000889 0.003457 0.005840 0.007962 0.009758 0.011185 0.012216 0.012844 0.013076 0.012936 0.012459 0.011682 0.010650 0.009403 0.007979 0.006415 0.004742 0.002991 0.001189 -0.000631 -0.002437 -0.004192 -0.005851 -0.007368 -0.008691 -0.009764 -0.010536 -0.010957 -0.010987 -0.010596 -0.009770 -0.008514 -0.006851 -0.004824 -0.002493 0.000065 0.002764 0.005507 0.008197 0.010738 0.013042 0.015033 0.016652 0.017858 0.018630 0.018969 0.018895 0.018444 0.017667 0.016622 0.015374 0.013986 0.012522 0.011038 0.009583 0.008196 0.006909 0.005740 0.004702 0.003797 0.003024 0.002374 0.001838 0.001403 0.001057 0.000785 0.000575 0.000416 0.000297 0.000209 0.000145 0.000098 0.000064 0.000040 0.000024 0.000013 0.000006 0.000002 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000022 0.000030 0.000040 0.000053 0.000069 0.000088 0.000113 0.000142 0.000177 0.000218 0.000264 0.000318 0.000378 0.000445 0.000517 0.000595 0.000676 0.000757 0.000832 0.000894 0.000931 0.000932 0.000880 0.000756 0.000541 0.000213 -0.000246 -0.000854 -0.001622 -0.002556 -0.003648 -0.004884 -0.006235 -0.007658 -0.009100 -0.010497 -0.011779 -0.012871 -0.013698 -0.014193 -0.014298 -0.013969 -0.013183 -0.011938 -0.010254 -0.008178 -0.005776 -0.003133 -0.000348 0.002474 0.005225 0.007806 0.010125 0.012107 0.013697 0.014861 0.015584 0.015874 0.015755 0.015267 0.014455 0.013372 0.012067 0.010584 0.008964 0.007236 0.005424 0.003550 0.001629 -0.000320 -0.002275 -0.004209 -0.006086 -0.007863 -0.009486 -0.010898 -0.012039 -0.012846 -0.013266 -0.013254 -0.012779 -0.011830 -0.010416 -0.008568 -0.006339 -0.003801 -0.001043 0.001836 0.004730 0.007532 0.010142 0.012469 0.014441 0.016001 0.017116 0.017778 0.017996 0.017802 0.017243 0.016376 0.015267 0.013983 0.012590 0.011150 0.009717 0.008336 0.007041 0.005857 0.004799 0.003872 0.003077 0.002408 0.001856 0.001408 0.001052 0.000775 0.000562 0.000402 0.000283 0.000196 0.000134 0.000089 0.000057 0.000034 0.000019 0.000009 0.000003 -0.000000 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000047 0.000061 0.000080 0.000102 0.000131 0.000165 0.000205 0.000253 0.000309 0.000373 0.000446 0.000528 0.000619 0.000718 0.000824 0.000933 0.001040 0.001137 0.001213 0.001253 0.001242 0.001159 0.000983 0.000693 0.000268 -0.000308 -0.001048 -0.001954 -0.003018 -0.004221 -0.005528 -0.006894 -0.008259 -0.009555 -0.010707 -0.011635 -0.012266 -0.012530 -0.012373 -0.011756 -0.010665 -0.009106 -0.007115 -0.004750 -0.002094 0.000755 0.003686 0.006583 0.009332 0.011830 0.013988 0.015737 0.017032 0.017850 0.018197 0.018096 0.017591 0.016739 0.015601 0.014240 0.012713 0.011068 0.009341 0.007556 0.005727 0.003857 0.001948 0.000002 -0.001978 -0.003976 -0.005970 -0.007922 -0.009783 -0.011492 -0.012981 -0.014177 -0.015010 -0.015417 -0.015350 -0.014777 -0.013691 -0.012108 -0.010068 -0.007639 -0.004905 -0.001968 0.001060 0.004063 0.006929 0.009554 0.011850 0.013747 0.015198 0.016183 0.016703 0.016781 0.016460 0.015795 0.014852 0.013699 0.012406 0.011039 0.009655 0.008303 0.007025 0.005846 0.004787 0.003855 0.003054 0.002379 0.001821 0.001370 0.001013 0.000736 0.000526 0.000369 0.000255 0.000172 0.000114 0.000072 0.000044 0.000024 0.000011 0.000003 -0.000002 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000032 0.000042 0.000055 0.000071 0.000092 0.000119 0.000151 0.000190 0.000237 0.000294 0.000359 0.000436 0.000524 0.000624 0.000737 0.000861 0.000997 0.001140 0.001286 0.001425 0.001547 0.001637 0.001677 0.001646 0.001522 0.001281 0.000903 0.000370 -0.000328 -0.001194 -0.002217 -0.003374 -0.004627 -0.005926 -0.007206 -0.008395 -0.009412 -0.010178 -0.010616 -0.010660 -0.010257 -0.009377 -0.008012 -0.006182 -0.003934 -0.001342 0.001498 0.004474 0.007463 0.010341 0.012991 0.015307 0.017206 0.018627 0.019539 0.019937 0.019846 0.019311 0.018396 0.017178 0.015734 0.014141 0.012460 0.010743 0.009019 0.007303 0.005594 0.003876 0.002131 0.000337 -0.001522 -0.003451 -0.005442 -0.007468 -0.009484 -0.011431 -0.013231 -0.014802 -0.016057 -0.016914 -0.017302 -0.017169 -0.016486 -0.015251 -0.013492 -0.011262 -0.008643 -0.005736 -0.002655 0.000476 0.003534 0.006402 0.008978 0.011178 0.012943 0.014237 0.015054 0.015407 0.015333 0.014886 0.014127 0.013128 0.011959 0.010688 0.009378 0.008081 0.006841 0.005690 0.004649 0.003731 0.002940 0.002273 0.001723 0.001280 0.000931 0.000663 0.000462 0.000314 0.000208 0.000134 0.000083 0.000048 0.000024 0.000009 -0.000001 -0.000006 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000028 0.000037 0.000049 0.000064 0.000083 0.000107 0.000137 0.000174 0.000219 0.000274 0.000339 0.000417 0.000507 0.000612 0.000733 0.000871 0.001026 0.001196 0.001380 0.001571 0.001760 0.001938 0.002086 0.002188 0.002219 0.002158 0.001978 0.001658 0.001180 0.000533 -0.000283 -0.001256 -0.002360 -0.003555 -0.004784 -0.005979 -0.007063 -0.007954 -0.008569 -0.008832 -0.008677 -0.008059 -0.006953 -0.005360 -0.003313 -0.000872 0.001875 0.004819 0.007834 0.010789 0.013552 0.016003 0.018039 0.019584 0.020589 0.021040 0.020952 0.020373 0.019372 0.018037 0.016465 0.014751 0.012983 0.011230 0.009543 0.007944 0.006435 0.004996 0.003590 0.002171 0.000693 -0.000888 -0.002601 -0.004455 -0.006439 -0.008516 -0.010625 -0.012687 -0.014605 -0.016277 -0.017599 -0.018478 -0.018838 -0.018625 -0.017817 -0.016423 -0.014485 -0.012075 -0.009289 -0.006244 -0.003069 0.000104 0.003147 0.005945 0.008400 0.010438 0.012014 0.013108 0.013726 0.013898 0.013671 0.013107 0.012275 0.011246 0.010092 0.008876 0.007655 0.006476 0.005373 0.004372 0.003486 0.002723 0.002080 0.001552 0.001130 0.000800 0.000550 0.000366 0.000234 0.000142 0.000080 0.000039 0.000013 -0.000003 -0.000012 -0.000017 -0.000018 -0.000017 -0.000015 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000073 0.000095 0.000123 0.000157 0.000199 0.000251 0.000314 0.000390 0.000480 0.000587 0.000712 0.000857 0.001024 0.001213 0.001423 0.001653 0.001896 0.002145 0.002386 0.002603 0.002775 0.002880 0.002890 0.002781 0.002528 0.002113 0.001525 0.000763 -0.000157 -0.001208 -0.002345 -0.003509 -0.004628 -0.005621 -0.006403 -0.006890 -0.007006 -0.006689 -0.005897 -0.004613 -0.002849 -0.000649 0.001913 0.004738 0.007701 0.010666 0.013494 0.016047 0.018206 0.019872 0.020977 0.021490 0.021414 0.020790 0.019687 0.018203 0.016451 0.014550 0.012612 0.010738 0.009004 0.007456 0.006110 0.004950 0.003935 0.003002 0.002076 0.001077 -0.000066 -0.001410 -0.002989 -0.004807 -0.006839 -0.009027 -0.011286 -0.013510 -0.015579 -0.017368 -0.018759 -0.019650 -0.019962 -0.019649 -0.018700 -0.017139 -0.015026 -0.012454 -0.009537 -0.006407 -0.003204 -0.000064 0.002885 0.005533 0.007794 0.009608 0.010945 0.011803 0.012204 0.012189 0.011818 0.011157 0.010279 0.009253 0.008148 0.007021 0.005921 0.004886 0.003943 0.003109 0.002391 0.001790 0.001299 0.000911 0.000613 0.000391 0.000233 0.000123 0.000052 0.000007 -0.000019 -0.000033 -0.000039 -0.000040 -0.000038 -0.000034 -0.000029 -0.000023 -0.000018 -0.000013 -0.000009 -0.000006 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000029 0.000038 0.000050 0.000065 0.000084 0.000109 0.000140 0.000179 0.000227 0.000287 0.000359 0.000447 0.000551 0.000676 0.000823 0.000995 0.001194 0.001422 0.001678 0.001961 0.002264 0.002578 0.002891 0.003185 0.003437 0.003623 0.003713 0.003682 0.003502 0.003154 0.002627 0.001922 0.001052 0.000049 -0.001040 -0.002153 -0.003214 -0.004138 -0.004839 -0.005231 -0.005240 -0.004805 -0.003890 -0.002485 -0.000614 0.001669 0.004279 0.007100 0.010000 0.012830 0.015444 0.017703 0.019488 0.020706 0.021304 0.021266 0.020616 0.019420 0.017777 0.015810 0.013658 0.011464 0.009359 0.007454 0.005830 0.004531 0.003562 0.002889 0.002445 0.002139 0.001861 0.001500 0.000948 0.000118 -0.001048 -0.002578 -0.004457 -0.006632 -0.009017 -0.011494 -0.013926 -0.016168 -0.018076 -0.019520 -0.020396 -0.020630 -0.020189 -0.019079 -0.017347 -0.015075 -0.012375 -0.009380 -0.006233 -0.003080 -0.000059 0.002710 0.005128 0.007125 0.008659 0.009719 0.010319 0.010496 0.010304 0.009808 0.009079 0.008187 0.007200 0.006179 0.005174 0.004223 0.003357 0.002592 0.001937 0.001393 0.000957 0.000617 0.000363 0.000182 0.000059 -0.000020 -0.000065 -0.000087 -0.000094 -0.000092 -0.000084 -0.000075 -0.000065 -0.000054 -0.000044 -0.000034 -0.000026 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000073 0.000095 0.000123 0.000158 0.000202 0.000258 0.000325 0.000408 0.000508 0.000629 0.000773 0.000945 0.001147 0.001383 0.001654 0.001961 0.002302 0.002671 0.003059 0.003452 0.003830 0.004169 0.004442 0.004618 0.004669 0.004565 0.004285 0.003817 0.003162 0.002334 0.001367 0.000309 -0.000773 -0.001802 -0.002689 -0.003345 -0.003684 -0.003632 -0.003131 -0.002151 -0.000688 0.001224 0.003521 0.006104 0.008848 0.011607 0.014228 0.016556 0.018451 0.019798 0.020514 0.020556 0.019928 0.018680 0.016900 0.014717 0.012283 0.009763 0.007323 0.005112 0.003252 0.001828 0.000880 0.000400 0.000335 0.000593 0.001048 0.001557 0.001969 0.002144 0.001960 0.001329 0.000202 -0.001420 -0.003492 -0.005926 -0.008594 -0.011344 -0.014010 -0.016421 -0.018422 -0.019879 -0.020693 -0.020806 -0.020204 -0.018919 -0.017023 -0.014620 -0.011843 -0.008839 -0.005758 -0.002747 0.000065 0.002567 0.004680 0.006353 0.007564 0.008322 0.008657 0.008619 0.008270 0.007679 0.006917 0.006051 0.005141 0.004240 0.003387 0.002611 0.001931 0.001356 0.000887 0.000519 0.000243 0.000047 -0.000083 -0.000160 -0.000198 -0.000209 -0.000202 -0.000185 -0.000163 -0.000140 -0.000118 -0.000097 -0.000079 -0.000062 -0.000048 -0.000036 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000049 0.000063 0.000082 0.000106 0.000138 0.000177 0.000227 0.000290 0.000367 0.000461 0.000575 0.000713 0.000879 0.001077 0.001312 0.001588 0.001907 0.002269 0.002674 0.003116 0.003583 0.004061 0.004529 0.004960 0.005325 0.005591 0.005724 0.005694 0.005479 0.005063 0.004447 0.003648 0.002697 0.001648 0.000568 -0.000461 -0.001348 -0.002002 -0.002336 -0.002274 -0.001764 -0.000778 0.000680 0.002568 0.004812 0.007302 0.009903 0.012460 0.014811 0.016799 0.018284 0.019153 0.019335 0.018800 0.017573 0.015725 0.013373 0.010673 0.007805 0.004960 0.002327 0.000072 -0.001671 -0.002816 -0.003327 -0.003225 -0.002584 -0.001525 -0.000205 0.001197 0.002491 0.003499 0.004065 0.004070 0.003444 0.002170 0.000285 -0.002121 -0.004914 -0.007926 -0.010970 -0.013853 -0.016392 -0.018426 -0.019828 -0.020518 -0.020460 -0.019669 -0.018205 -0.016165 -0.013680 -0.010896 -0.007968 -0.005048 -0.002275 0.000235 0.002391 0.004134 0.005437 0.006299 0.006747 0.006826 0.006595 0.006122 0.005476 0.004724 0.003925 0.003132 0.002384 0.001710 0.001128 0.000647 0.000268 -0.000016 -0.000214 -0.000339 -0.000405 -0.000426 -0.000415 -0.000384 -0.000341 -0.000295 -0.000249 -0.000207 -0.000169 -0.000137 -0.000108 -0.000085 -0.000065 -0.000048 -0.000035 -0.000024 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000031 0.000041 0.000054 0.000070 0.000091 0.000118 0.000153 0.000197 0.000253 0.000323 0.000410 0.000516 0.000645 0.000802 0.000991 0.001219 0.001489 0.001807 0.002177 0.002600 0.003073 0.003591 0.004143 0.004711 0.005272 0.005799 0.006257 0.006611 0.006824 0.006864 0.006704 0.006330 0.005738 0.004947 0.003990 0.002921 0.001811 0.000744 -0.000186 -0.000884 -0.001262 -0.001246 -0.000782 0.000151 0.001545 0.003350 0.005484 0.007827 0.010235 0.012544 0.014589 0.016206 0.017259 0.017639 0.017284 0.016181 0.014372 0.011951 0.009062 0.005888 0.002635 -0.000480 -0.003249 -0.005487 -0.007053 -0.007857 -0.007868 -0.007121 -0.005711 -0.003786 -0.001536 0.000823 0.003065 0.004973 0.006358 0.007071 0.007017 0.006163 0.004538 0.002231 -0.000619 -0.003829 -0.007195 -0.010500 -0.013537 -0.016117 -0.018091 -0.019353 -0.019847 -0.019572 -0.018575 -0.016945 -0.014808 -0.012309 -0.009605 -0.006852 -0.004195 -0.001757 0.000366 0.002107 0.003433 0.004338 0.004844 0.004994 0.004843 0.004458 0.003906 0.003253 0.002558 0.001871 0.001230 0.000665 0.000191 -0.000184 -0.000461 -0.000647 -0.000754 -0.000795 -0.000786 -0.000739 -0.000670 -0.000589 -0.000505 -0.000424 -0.000350 -0.000285 -0.000229 -0.000182 -0.000143 -0.000111 -0.000085 -0.000063 -0.000046 -0.000033 -0.000023 -0.000015 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000019 0.000025 0.000034 0.000045 0.000058 0.000076 0.000099 0.000129 0.000168 0.000217 0.000279 0.000357 0.000454 0.000572 0.000718 0.000894 0.001109 0.001366 0.001674 0.002038 0.002462 0.002947 0.003492 0.004090 0.004729 0.005389 0.006046 0.006667 0.007217 0.007655 0.007943 0.008043 0.007927 0.007578 0.006992 0.006185 0.005194 0.004073 0.002897 0.001753 0.000737 -0.000053 -0.000525 -0.000605 -0.000241 0.000587 0.001865 0.003539 0.005518 0.007675 0.009858 0.011898 0.013622 0.014867 0.015496 0.015406 0.014544 0.012911 0.010567 0.007628 0.004261 0.000674 -0.002901 -0.006226 -0.009071 -0.011241 -0.012582 -0.013004 -0.012481 -0.011062 -0.008861 -0.006052 -0.002855 0.000477 0.003684 0.006513 0.008743 0.010195 0.010754 0.010367 0.009057 0.006908 0.004068 0.000727 -0.002892 -0.006553 -0.010025 -0.013098 -0.015598 -0.017399 -0.018425 -0.018660 -0.018138 -0.016940 -0.015185 -0.013018 -0.010595 -0.008075 -0.005604 -0.003312 -0.001298 0.000367 0.001644 0.002525 0.003028 0.003194 0.003078 0.002742 0.002254 0.001678 0.001071 0.000482 -0.000053 -0.000507 -0.000868 -0.001128 -0.001293 -0.001370 -0.001374 -0.001320 -0.001224 -0.001101 -0.000965 -0.000826 -0.000694 -0.000573 -0.000466 -0.000375 -0.000299 -0.000235 -0.000184 -0.000142 -0.000108 -0.000081 -0.000059 -0.000043 -0.000030 -0.000021 -0.000014 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000036 0.000048 0.000063 0.000082 0.000107 0.000140 0.000182 0.000236 0.000305 0.000391 0.000498 0.000629 0.000791 0.000989 0.001228 0.001518 0.001865 0.002275 0.002755 0.003305 0.003923 0.004602 0.005329 0.006081 0.006831 0.007545 0.008181 0.008698 0.009050 0.009198 0.009110 0.008767 0.008163 0.007316 0.006261 0.005056 0.003777 0.002516 0.001373 0.000448 -0.000164 -0.000387 -0.000168 0.000511 0.001633 0.003140 0.004936 0.006887 0.008836 0.010608 0.012025 0.012924 0.013166 0.012656 0.011347 0.009254 0.006451 0.003074 -0.000689 -0.004609 -0.008433 -0.011901 -0.014769 -0.016827 -0.017915 -0.017941 -0.016885 -0.014806 -0.011836 -0.008175 -0.004070 0.000197 0.004332 0.008052 0.011104 0.013285 0.014458 0.014557 0.013592 0.011649 0.008876 0.005474 0.001679 -0.002256 -0.006082 -0.009569 -0.012524 -0.014800 -0.016308 -0.017016 -0.016948 -0.016177 -0.014816 -0.013006 -0.010902 -0.008664 -0.006440 -0.004358 -0.002524 -0.001008 0.000149 0.000937 0.001373 0.001497 0.001363 0.001033 0.000573 0.000045 -0.000495 -0.001000 -0.001438 -0.001785 -0.002029 -0.002171 -0.002216 -0.002176 -0.002068 -0.001909 -0.001717 -0.001508 -0.001297 -0.001094 -0.000907 -0.000741 -0.000597 -0.000477 -0.000377 -0.000295 -0.000230 -0.000177 -0.000135 -0.000101 -0.000075 -0.000054 -0.000039 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000011 0.000015 0.000021 0.000029 0.000038 0.000051 0.000067 0.000088 0.000115 0.000150 0.000196 0.000254 0.000329 0.000423 0.000540 0.000685 0.000864 0.001082 0.001348 0.001670 0.002056 0.002514 0.003049 0.003664 0.004355 0.005115 0.005927 0.006769 0.007609 0.008408 0.009124 0.009708 0.010112 0.010293 0.010215 0.009857 0.009213 0.008298 0.007151 0.005830 0.004414 0.003000 0.001692 0.000593 -0.000198 -0.000601 -0.000563 -0.000065 0.000875 0.002197 0.003799 0.005546 0.007273 0.008802 0.009953 0.010559 0.010483 0.009632 0.007966 0.005509 0.002349 -0.001363 -0.005423 -0.009583 -0.013573 -0.017118 -0.019959 -0.021875 -0.022703 -0.022347 -0.020792 -0.018108 -0.014443 -0.010012 -0.005090 0.000016 0.004987 0.009511 0.013313 0.016167 0.017917 0.018484 0.017873 0.016163 0.013507 0.010111 0.006222 0.002105 -0.001976 -0.005775 -0.009086 -0.011747 -0.013657 -0.014772 -0.015107 -0.014729 -0.013746 -0.012294 -0.010527 -0.008603 -0.006668 -0.004853 -0.003258 -0.001957 -0.000988 -0.000360 -0.000056 -0.000034 -0.000241 -0.000613 -0.001086 -0.001599 -0.002097 -0.002538 -0.002892 -0.003138 -0.003271 -0.003293 -0.003214 -0.003052 -0.002825 -0.002553 -0.002258 -0.001957 -0.001663 -0.001389 -0.001142 -0.000926 -0.000742 -0.000589 -0.000463 -0.000362 -0.000280 -0.000216 -0.000164 -0.000124 -0.000092 -0.000068 -0.000049 -0.000035 -0.000025 -0.000017 -0.000011 -0.000007 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000030 0.000040 0.000053 0.000070 0.000092 0.000121 0.000159 0.000208 0.000271 0.000352 0.000454 0.000581 0.000739 0.000934 0.001173 0.001464 0.001818 0.002243 0.002748 0.003338 0.004016 0.004778 0.005614 0.006508 0.007433 0.008355 0.009232 0.010016 0.010655 0.011096 0.011293 0.011206 0.010811 0.010103 0.009096 0.007829 0.006364 0.004783 0.003186 0.001682 0.000380 -0.000618 -0.001229 -0.001395 -0.001095 -0.000348 0.000786 0.002203 0.003766 0.005306 0.006642 0.007591 0.007983 0.007681 0.006593 0.004684 0.001985 -0.001409 -0.005336 -0.009577 -0.013875 -0.017945 -0.021501 -0.024274 -0.026035 -0.026616 -0.025922 -0.023939 -0.020746 -0.016501 -0.011436 -0.005842 -0.000044 0.005616 0.010808 0.015237 0.018662 0.020912 0.021900 0.021621 0.020154 0.017652 0.014325 0.010426 0.006228 0.002005 -0.001989 -0.005535 -0.008466 -0.010670 -0.012097 -0.012757 -0.012711 -0.012063 -0.010945 -0.009510 -0.007911 -0.006292 -0.004781 -0.003475 -0.002444 -0.001723 -0.001317 -0.001206 -0.001345 -0.001679 -0.002142 -0.002671 -0.003205 -0.003692 -0.004092 -0.004378 -0.004536 -0.004564 -0.004469 -0.004268 -0.003980 -0.003631 -0.003243 -0.002839 -0.002439 -0.002058 -0.001709 -0.001397 -0.001128 -0.000900 -0.000711 -0.000557 -0.000434 -0.000336 -0.000258 -0.000197 -0.000149 -0.000111 -0.000082 -0.000060 -0.000043 -0.000031 -0.000021 -0.000014 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000031 0.000042 0.000056 0.000073 0.000097 0.000127 0.000167 0.000220 0.000287 0.000373 0.000482 0.000619 0.000789 0.000999 0.001258 0.001575 0.001959 0.002422 0.002971 0.003613 0.004350 0.005177 0.006085 0.007054 0.008054 0.009048 0.009991 0.010829 0.011507 0.011969 0.012163 0.012048 0.011597 0.010804 0.009682 0.008274 0.006642 0.004874 0.003073 0.001352 -0.000173 -0.001395 -0.002226 -0.002605 -0.002507 -0.001948 -0.000988 0.000271 0.001688 0.003095 0.004307 0.005137 0.005414 0.004999 0.003799 0.001780 -0.001025 -0.004514 -0.008521 -0.012822 -0.017150 -0.021214 -0.024719 -0.027393 -0.029000 -0.029370 -0.028406 -0.026099 -0.022530 -0.017864 -0.012342 -0.006267 0.000025 0.006180 0.011856 0.016746 0.020600 0.023237 0.024564 0.024573 0.023339 0.021014 0.017810 0.013983 0.009809 0.005566 0.001511 -0.002135 -0.005198 -0.007567 -0.009189 -0.010070 -0.010269 -0.009888 -0.009057 -0.007925 -0.006641 -0.005345 -0.004159 -0.003176 -0.002458 -0.002034 -0.001903 -0.002039 -0.002393 -0.002904 -0.003507 -0.004135 -0.004728 -0.005235 -0.005619 -0.005859 -0.005944 -0.005877 -0.005673 -0.005353 -0.004942 -0.004470 -0.003964 -0.003449 -0.002947 -0.002476 -0.002047 -0.001668 -0.001342 -0.001067 -0.000841 -0.000658 -0.000511 -0.000394 -0.000303 -0.000231 -0.000175 -0.000131 -0.000098 -0.000072 -0.000052 -0.000037 -0.000026 -0.000018 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000033 0.000043 0.000058 0.000076 0.000100 0.000133 0.000175 0.000230 0.000301 0.000392 0.000508 0.000653 0.000835 0.001059 0.001336 0.001676 0.002089 0.002586 0.003175 0.003864 0.004655 0.005541 0.006512 0.007545 0.008609 0.009663 0.010657 0.011535 0.012236 0.012701 0.012875 0.012714 0.012189 0.011292 0.010040 0.008474 0.006662 0.004693 0.002676 0.000730 -0.001025 -0.002475 -0.003527 -0.004114 -0.004207 -0.003816 -0.003000 -0.001859 -0.000533 0.000809 0.001979 0.002788 0.003062 0.002659 0.001483 -0.000502 -0.003265 -0.006705 -0.010654 -0.014888 -0.019138 -0.023112 -0.026513 -0.029066 -0.030535 -0.030747 -0.029607 -0.027104 -0.023321 -0.018425 -0.012661 -0.006333 0.000218 0.006636 0.012575 0.017724 0.021830 0.024712 0.026270 0.026497 0.025466 0.023329 0.020295 0.016618 0.012572 0.008434 0.004457 0.000861 -0.002186 -0.004574 -0.006253 -0.007232 -0.007569 -0.007367 -0.006754 -0.005875 -0.004876 -0.003892 -0.003035 -0.002390 -0.002012 -0.001921 -0.002107 -0.002535 -0.003149 -0.003885 -0.004670 -0.005437 -0.006124 -0.006683 -0.007080 -0.007295 -0.007325 -0.007179 -0.006876 -0.006444 -0.005915 -0.005323 -0.004700 -0.004074 -0.003470 -0.002906 -0.002397 -0.001948 -0.001564 -0.001241 -0.000976 -0.000762 -0.000591 -0.000456 -0.000350 -0.000267 -0.000202 -0.000152 -0.000114 -0.000084 -0.000061 -0.000044 -0.000031 -0.000021 -0.000014 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000034 0.000045 0.000059 0.000079 0.000104 0.000137 0.000181 0.000239 0.000314 0.000409 0.000531 0.000684 0.000875 0.001112 0.001405 0.001765 0.002203 0.002729 0.003355 0.004084 0.004920 0.005857 0.006879 0.007965 0.009079 0.010178 0.011207 0.012108 0.012815 0.013266 0.013403 0.013180 0.012567 0.011556 0.010163 0.008433 0.006435 0.004263 0.002031 -0.000138 -0.002116 -0.003786 -0.005045 -0.005822 -0.006080 -0.005826 -0.005113 -0.004039 -0.002740 -0.001388 -0.000170 0.000723 0.001111 0.000849 -0.000165 -0.001971 -0.004545 -0.007790 -0.011545 -0.015589 -0.019658 -0.023464 -0.026715 -0.029136 -0.030495 -0.030618 -0.029409 -0.026858 -0.023044 -0.018133 -0.012363 -0.006035 0.000516 0.006939 0.012894 0.018076 0.022235 0.025194 0.026857 0.027215 0.026343 0.024389 0.021560 0.018103 0.014286 0.010377 0.006620 0.003224 0.000349 -0.001904 -0.003492 -0.004432 -0.004786 -0.004658 -0.004178 -0.003486 -0.002725 -0.002020 -0.001478 -0.001172 -0.001146 -0.001409 -0.001939 -0.002691 -0.003602 -0.004597 -0.005602 -0.006543 -0.007358 -0.007999 -0.008435 -0.008650 -0.008645 -0.008435 -0.008047 -0.007514 -0.006876 -0.006170 -0.005433 -0.004700 -0.003995 -0.003341 -0.002751 -0.002233 -0.001790 -0.001419 -0.001115 -0.000869 -0.000673 -0.000519 -0.000398 -0.000303 -0.000230 -0.000173 -0.000130 -0.000096 -0.000070 -0.000050 -0.000036 -0.000024 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000027 0.000035 0.000046 0.000061 0.000081 0.000107 0.000142 0.000187 0.000247 0.000325 0.000424 0.000551 0.000710 0.000909 0.001157 0.001463 0.001839 0.002297 0.002848 0.003502 0.004264 0.005136 0.006110 0.007172 0.008296 0.009444 0.010571 0.011619 0.012524 0.013221 0.013642 0.013729 0.013432 0.012722 0.011591 0.010055 0.008162 0.005984 0.003619 0.001184 -0.001191 -0.003375 -0.005241 -0.006682 -0.007619 -0.008008 -0.007849 -0.007191 -0.006126 -0.004789 -0.003348 -0.001992 -0.000916 -0.000300 -0.000298 -0.001017 -0.002508 -0.004754 -0.007669 -0.011101 -0.014841 -0.018636 -0.022207 -0.025270 -0.027557 -0.028841 -0.028952 -0.027792 -0.025349 -0.021696 -0.016990 -0.011461 -0.005394 0.000888 0.007048 0.012762 0.017739 0.021740 0.024599 0.026226 0.026617 0.025847 0.024062 0.021461 0.018285 0.014788 0.011223 0.007821 0.004774 0.002225 0.000262 -0.001087 -0.001847 -0.002089 -0.001923 -0.001478 -0.000895 -0.000309 0.000161 0.000419 0.000402 0.000082 -0.000539 -0.001427 -0.002522 -0.003753 -0.005035 -0.006287 -0.007430 -0.008401 -0.009151 -0.009651 -0.009887 -0.009868 -0.009613 -0.009155 -0.008535 -0.007798 -0.006987 -0.006146 -0.005310 -0.004510 -0.003769 -0.003101 -0.002516 -0.002015 -0.001597 -0.001253 -0.000976 -0.000755 -0.000582 -0.000446 -0.000340 -0.000258 -0.000195 -0.000146 -0.000108 -0.000079 -0.000057 -0.000040 -0.000028 -0.000019 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000028 0.000036 0.000048 0.000063 0.000083 0.000110 0.000145 0.000193 0.000254 0.000334 0.000436 0.000566 0.000730 0.000935 0.001191 0.001507 0.001895 0.002368 0.002936 0.003610 0.004395 0.005291 0.006291 0.007377 0.008523 0.009688 0.010825 0.011873 0.012766 0.013436 0.013814 0.013839 0.013462 0.012652 0.011402 0.009731 0.007687 0.005346 0.002808 0.000195 -0.002359 -0.004716 -0.006745 -0.008332 -0.009389 -0.009866 -0.009758 -0.009104 -0.007992 -0.006553 -0.004952 -0.003379 -0.002028 -0.001086 -0.000712 -0.001022 -0.002077 -0.003873 -0.006339 -0.009337 -0.012675 -0.016116 -0.019394 -0.022241 -0.024400 -0.025650 -0.025826 -0.024832 -0.022650 -0.019345 -0.015060 -0.010009 -0.004459 0.001292 0.006929 0.012151 0.016689 0.020324 0.022904 0.024354 0.024674 0.023943 0.022302 0.019945 0.017096 0.013997 0.010880 0.007955 0.005392 0.003313 0.001784 0.000818 0.000373 0.000368 0.000687 0.001196 0.001757 0.002239 0.002530 0.002548 0.002240 0.001593 0.000625 -0.000617 -0.002061 -0.003621 -0.005204 -0.006719 -0.008085 -0.009232 -0.010113 -0.010698 -0.010977 -0.010963 -0.010682 -0.010171 -0.009479 -0.008657 -0.007754 -0.006817 -0.005888 -0.005000 -0.004178 -0.003438 -0.002789 -0.002234 -0.001770 -0.001389 -0.001081 -0.000837 -0.000644 -0.000493 -0.000376 -0.000286 -0.000215 -0.000161 -0.000120 -0.000088 -0.000063 -0.000045 -0.000031 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000049 0.000065 0.000085 0.000112 0.000149 0.000197 0.000260 0.000341 0.000446 0.000578 0.000744 0.000953 0.001213 0.001534 0.001930 0.002411 0.002989 0.003674 0.004470 0.005378 0.006388 0.007482 0.008632 0.009796 0.010924 0.011954 0.012819 0.013448 0.013772 0.013728 0.013269 0.012363 0.011005 0.009215 0.007041 0.004564 0.001885 -0.000870 -0.003563 -0.006052 -0.008200 -0.009888 -0.011020 -0.011541 -0.011437 -0.010739 -0.009530 -0.007936 -0.006118 -0.004263 -0.002569 -0.001223 -0.000394 -0.000205 -0.000730 -0.001981 -0.003903 -0.006379 -0.009236 -0.012258 -0.015201 -0.017811 -0.019849 -0.021105 -0.021420 -0.020698 -0.018916 -0.016127 -0.012459 -0.008103 -0.003298 0.001683 0.006561 0.011062 0.014946 0.018022 0.020159 0.021296 0.021447 0.020689 0.019164 0.017053 0.014568 0.011928 0.009343 0.006997 0.005033 0.003546 0.002579 0.002121 0.002115 0.002462 0.003040 0.003710 0.004335 0.004787 0.004964 0.004794 0.004239 0.003298 0.002007 0.000428 -0.001353 -0.003238 -0.005122 -0.006907 -0.008504 -0.009841 -0.010866 -0.011553 -0.011893 -0.011903 -0.011613 -0.011067 -0.010320 -0.009428 -0.008447 -0.007429 -0.006418 -0.005452 -0.004557 -0.003751 -0.003045 -0.002440 -0.001934 -0.001518 -0.001183 -0.000915 -0.000704 -0.000539 -0.000411 -0.000312 -0.000236 -0.000177 -0.000131 -0.000096 -0.000070 -0.000049 -0.000034 -0.000023 -0.000015 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000038 0.000050 0.000066 0.000087 0.000115 0.000152 0.000201 0.000264 0.000346 0.000451 0.000584 0.000751 0.000960 0.001221 0.001544 0.001940 0.002423 0.003002 0.003688 0.004484 0.005389 0.006393 0.007478 0.008614 0.009758 0.010858 0.011853 0.012673 0.013249 0.013511 0.013397 0.012860 0.011869 0.010421 0.008535 0.006265 0.003688 0.000912 -0.001938 -0.004722 -0.007292 -0.009510 -0.011249 -0.012410 -0.012930 -0.012787 -0.012007 -0.010664 -0.008877 -0.006805 -0.004630 -0.002549 -0.000754 0.000583 0.001328 0.001394 0.000752 -0.000562 -0.002454 -0.004775 -0.007334 -0.009910 -0.012272 -0.014199 -0.015495 -0.016008 -0.015645 -0.014376 -0.012243 -0.009352 -0.005868 -0.001999 0.002018 0.005938 0.009527 0.012578 0.014932 0.016484 0.017194 0.017085 0.016241 0.014799 0.012931 0.010830 0.008692 0.006701 0.005010 0.003732 0.002934 0.002627 0.002779 0.003309 0.004105 0.005033 0.005949 0.006716 0.007211 0.007339 0.007039 0.006287 0.005099 0.003523 0.001638 -0.000455 -0.002646 -0.004820 -0.006868 -0.008694 -0.010223 -0.011401 -0.012199 -0.012614 -0.012663 -0.012381 -0.011819 -0.011034 -0.010090 -0.009047 -0.007962 -0.006883 -0.005851 -0.004894 -0.004032 -0.003276 -0.002628 -0.002085 -0.001638 -0.001277 -0.000988 -0.000761 -0.000583 -0.000445 -0.000338 -0.000255 -0.000191 -0.000142 -0.000104 -0.000076 -0.000054 -0.000037 -0.000025 -0.000017 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000051 0.000067 0.000088 0.000117 0.000154 0.000203 0.000267 0.000348 0.000452 0.000584 0.000749 0.000956 0.001214 0.001533 0.001924 0.002401 0.002972 0.003647 0.004430 0.005317 0.006300 0.007357 0.008460 0.009565 0.010619 0.011562 0.012326 0.012840 0.013036 0.012854 0.012248 0.011190 0.009676 0.007729 0.005401 0.002772 -0.000051 -0.002942 -0.005758 -0.008354 -0.010587 -0.012327 -0.013471 -0.013949 -0.013734 -0.012845 -0.011347 -0.009353 -0.007015 -0.004510 -0.002033 0.000223 0.002082 0.003401 0.004081 0.004076 0.003400 0.002122 0.000366 -0.001705 -0.003897 -0.006005 -0.007828 -0.009187 -0.009940 -0.009996 -0.009319 -0.007938 -0.005937 -0.003451 -0.000654 0.002256 0.005075 0.007611 0.009697 0.011208 0.012069 0.012261 0.011823 0.010843 0.009455 0.007817 0.006106 0.004492 0.003130 0.002140 0.001604 0.001554 0.001974 0.002801 0.003936 0.005249 0.006595 0.007825 0.008800 0.009400 0.009540 0.009169 0.008277 0.006893 0.005080 0.002933 0.000565 -0.001900 -0.004337 -0.006628 -0.008670 -0.010384 -0.011713 -0.012628 -0.013126 -0.013226 -0.012967 -0.012404 -0.011600 -0.010621 -0.009533 -0.008398 -0.007268 -0.006184 -0.005178 -0.004271 -0.003474 -0.002791 -0.002217 -0.001744 -0.001360 -0.001054 -0.000812 -0.000622 -0.000475 -0.000361 -0.000273 -0.000205 -0.000152 -0.000112 -0.000081 -0.000058 -0.000040 -0.000027 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000039 0.000051 0.000067 0.000089 0.000118 0.000155 0.000204 0.000267 0.000347 0.000449 0.000577 0.000738 0.000939 0.001189 0.001499 0.001880 0.002342 0.002896 0.003549 0.004304 0.005159 0.006103 0.007116 0.008166 0.009214 0.010206 0.011083 0.011778 0.012223 0.012354 0.012112 0.011452 0.010350 0.008802 0.006833 0.004495 0.001868 -0.000943 -0.003814 -0.006602 -0.009164 -0.011356 -0.013048 -0.014133 -0.014538 -0.014230 -0.013221 -0.011568 -0.009377 -0.006789 -0.003978 -0.001132 0.001557 0.003913 0.005783 0.007059 0.007679 0.007633 0.006969 0.005780 0.004201 0.002397 0.000546 -0.001175 -0.002605 -0.003615 -0.004117 -0.004070 -0.003489 -0.002434 -0.001012 0.000640 0.002366 0.004006 0.005411 0.006456 0.007053 0.007159 0.006779 0.005966 0.004816 0.003455 0.002033 0.000704 -0.000385 -0.001112 -0.001388 -0.001166 -0.000447 0.000723 0.002255 0.004027 0.005893 0.007695 0.009281 0.010509 0.011265 0.011470 0.011083 0.010106 0.008582 0.006588 0.004231 0.001637 -0.001058 -0.003720 -0.006222 -0.008457 -0.010338 -0.011808 -0.012836 -0.013418 -0.013577 -0.013354 -0.012805 -0.011998 -0.011003 -0.009890 -0.008723 -0.007558 -0.006438 -0.005398 -0.004458 -0.003632 -0.002921 -0.002324 -0.001831 -0.001430 -0.001110 -0.000856 -0.000657 -0.000501 -0.000381 -0.000288 -0.000216 -0.000161 -0.000118 -0.000086 -0.000061 -0.000043 -0.000029 -0.000020 -0.000013 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000022 0.000029 0.000038 0.000050 0.000067 0.000089 0.000118 0.000155 0.000203 0.000264 0.000341 0.000439 0.000562 0.000716 0.000908 0.001147 0.001443 0.001806 0.002246 0.002772 0.003391 0.004106 0.004913 0.005802 0.006751 0.007733 0.008705 0.009619 0.010417 0.011036 0.011410 0.011478 0.011186 0.010493 0.009375 0.007831 0.005886 0.003591 0.001025 -0.001712 -0.004498 -0.007195 -0.009662 -0.011759 -0.013357 -0.014350 -0.014661 -0.014253 -0.013131 -0.011346 -0.008992 -0.006203 -0.003142 0.000010 0.003066 0.005851 0.008209 0.010023 0.011215 0.011758 0.011673 0.011027 0.009926 0.008503 0.006909 0.005294 0.003801 0.002544 0.001607 0.001032 0.000821 0.000932 0.001290 0.001795 0.002332 0.002784 0.003047 0.003039 0.002708 0.002045 0.001078 -0.000126 -0.001465 -0.002816 -0.004042 -0.005008 -0.005594 -0.005708 -0.005292 -0.004335 -0.002867 -0.000965 0.001257 0.003656 0.006071 0.008336 0.010290 0.011795 0.012738 0.013047 0.012691 0.011682 0.010074 0.007958 0.005451 0.002689 -0.000182 -0.003019 -0.005691 -0.008082 -0.010104 -0.011695 -0.012825 -0.013489 -0.013710 -0.013530 -0.013008 -0.012214 -0.011222 -0.010103 -0.008923 -0.007741 -0.006603 -0.005543 -0.004585 -0.003741 -0.003014 -0.002402 -0.001895 -0.001483 -0.001152 -0.000890 -0.000683 -0.000522 -0.000397 -0.000300 -0.000226 -0.000168 -0.000124 -0.000090 -0.000064 -0.000045 -0.000031 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000027 0.000037 0.000050 0.000066 0.000088 0.000116 0.000153 0.000199 0.000258 0.000332 0.000424 0.000540 0.000684 0.000864 0.001087 0.001363 0.001701 0.002110 0.002599 0.003173 0.003835 0.004579 0.005396 0.006266 0.007161 0.008044 0.008866 0.009574 0.010109 0.010412 0.010424 0.010098 0.009394 0.008292 0.006794 0.004922 0.002727 0.000283 -0.002315 -0.004949 -0.007492 -0.009806 -0.011759 -0.013224 -0.014099 -0.014307 -0.013806 -0.012598 -0.010724 -0.008269 -0.005355 -0.002132 0.001228 0.004549 0.007658 0.010402 0.012656 0.014334 0.015388 0.015820 0.015670 0.015014 0.013956 0.012616 0.011122 0.009591 0.008125 0.006800 0.005660 0.004717 0.003950 0.003313 0.002738 0.002152 0.001480 0.000660 -0.000350 -0.001563 -0.002959 -0.004489 -0.006068 -0.007592 -0.008941 -0.009991 -0.010625 -0.010750 -0.010301 -0.009251 -0.007620 -0.005468 -0.002897 -0.000044 0.002932 0.005855 0.008551 0.010858 0.012635 0.013775 0.014212 0.013922 0.012927 0.011291 0.009113 0.006518 0.003653 0.000668 -0.002287 -0.005075 -0.007579 -0.009705 -0.011391 -0.012604 -0.013340 -0.013620 -0.013489 -0.013005 -0.012239 -0.011266 -0.010159 -0.008986 -0.007807 -0.006669 -0.005607 -0.004645 -0.003796 -0.003064 -0.002446 -0.001933 -0.001516 -0.001179 -0.000912 -0.000702 -0.000537 -0.000409 -0.000309 -0.000233 -0.000173 -0.000128 -0.000093 -0.000066 -0.000047 -0.000032 -0.000022 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000026 0.000035 0.000048 0.000065 0.000086 0.000114 0.000149 0.000193 0.000249 0.000318 0.000403 0.000510 0.000642 0.000806 0.001009 0.001260 0.001566 0.001937 0.002379 0.002897 0.003491 0.004159 0.004890 0.005665 0.006459 0.007236 0.007955 0.008565 0.009013 0.009246 0.009212 0.008868 0.008179 0.007128 0.005718 0.003972 0.001934 -0.000326 -0.002719 -0.005138 -0.007465 -0.009572 -0.011336 -0.012638 -0.013379 -0.013486 -0.012916 -0.011664 -0.009765 -0.007292 -0.004353 -0.001085 0.002357 0.005808 0.009105 0.012099 0.014665 0.016709 0.018171 0.019031 0.019308 0.019050 0.018332 0.017247 0.015894 0.014370 0.012760 0.011129 0.009523 0.007961 0.006440 0.004937 0.003417 0.001843 0.000178 -0.001600 -0.003497 -0.005491 -0.007537 -0.009562 -0.011471 -0.013157 -0.014502 -0.015395 -0.015738 -0.015461 -0.014525 -0.012931 -0.010724 -0.007991 -0.004855 -0.001471 0.001989 0.005339 0.008402 0.011012 0.013031 0.014356 0.014926 0.014725 0.013782 0.012166 0.009984 0.007368 0.004466 0.001435 -0.001573 -0.004418 -0.006980 -0.009167 -0.010914 -0.012186 -0.012978 -0.013312 -0.013229 -0.012791 -0.012065 -0.011128 -0.010052 -0.008905 -0.007748 -0.006629 -0.005581 -0.004631 -0.003791 -0.003066 -0.002452 -0.001942 -0.001525 -0.001189 -0.000921 -0.000710 -0.000544 -0.000415 -0.000314 -0.000237 -0.000176 -0.000130 -0.000095 -0.000068 -0.000048 -0.000033 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000034 0.000046 0.000062 0.000083 0.000110 0.000143 0.000185 0.000236 0.000299 0.000376 0.000472 0.000589 0.000734 0.000914 0.001134 0.001403 0.001727 0.002113 0.002564 0.003081 0.003659 0.004289 0.004956 0.005634 0.006295 0.006899 0.007405 0.007765 0.007932 0.007863 0.007518 0.006871 0.005908 0.004629 0.003058 0.001234 -0.000780 -0.002907 -0.005050 -0.007104 -0.008956 -0.010493 -0.011608 -0.012210 -0.012230 -0.011625 -0.010387 -0.008543 -0.006152 -0.003308 -0.000129 0.003246 0.006669 0.009993 0.013078 0.015802 0.018069 0.019811 0.020994 0.021614 0.021696 0.021289 0.020458 0.019276 0.017817 0.016148 0.014326 0.012390 0.010366 0.008263 0.006079 0.003807 0.001438 -0.001029 -0.003584 -0.006198 -0.008823 -0.011390 -0.013808 -0.015974 -0.017777 -0.019106 -0.019861 -0.019962 -0.019357 -0.018032 -0.016011 -0.013359 -0.010183 -0.006623 -0.002845 0.000970 0.004632 0.007963 0.010798 0.013003 0.014479 0.015171 0.015068 0.014203 0.012650 0.010520 0.007945 0.005077 0.002071 -0.000920 -0.003757 -0.006320 -0.008518 -0.010284 -0.011585 -0.012413 -0.012790 -0.012755 -0.012366 -0.011691 -0.010804 -0.009776 -0.008676 -0.007560 -0.006477 -0.005463 -0.004540 -0.003723 -0.003016 -0.002417 -0.001919 -0.001510 -0.001180 -0.000916 -0.000707 -0.000543 -0.000415 -0.000315 -0.000237 -0.000177 -0.000131 -0.000096 -0.000069 -0.000049 -0.000034 -0.000024 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000023 0.000032 0.000044 0.000059 0.000079 0.000105 0.000136 0.000174 0.000220 0.000276 0.000344 0.000426 0.000527 0.000650 0.000802 0.000987 0.001213 0.001484 0.001805 0.002180 0.002608 0.003085 0.003603 0.004148 0.004700 0.005234 0.005716 0.006113 0.006384 0.006491 0.006397 0.006072 0.005494 0.004650 0.003546 0.002197 0.000641 -0.001072 -0.002874 -0.004687 -0.006418 -0.007973 -0.009253 -0.010166 -0.010632 -0.010586 -0.009991 -0.008833 -0.007132 -0.004934 -0.002315 0.000626 0.003773 0.006999 0.010175 0.013176 0.015890 0.018224 0.020106 0.021491 0.022360 0.022718 0.022589 0.022012 0.021035 0.019711 0.018088 0.016209 0.014107 0.011810 0.009335 0.006696 0.003907 0.000983 -0.002049 -0.005152 -0.008272 -0.011338 -0.014261 -0.016941 -0.019268 -0.021129 -0.022421 -0.023055 -0.022966 -0.022120 -0.020521 -0.018210 -0.015269 -0.011817 -0.008003 -0.003999 0.000012 0.003843 0.007316 0.010273 0.012585 0.014159 0.014945 0.014935 0.014165 0.012712 0.010684 0.008212 0.005446 0.002538 -0.000364 -0.003125 -0.005628 -0.007782 -0.009524 -0.010819 -0.011660 -0.012065 -0.012072 -0.011736 -0.011121 -0.010297 -0.009334 -0.008296 -0.007241 -0.006214 -0.005249 -0.004370 -0.003591 -0.002915 -0.002341 -0.001862 -0.001469 -0.001151 -0.000896 -0.000694 -0.000534 -0.000409 -0.000311 -0.000235 -0.000176 -0.000130 -0.000096 -0.000069 -0.000049 -0.000035 -0.000025 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000015 0.000021 0.000029 0.000041 0.000056 0.000074 0.000098 0.000126 0.000160 0.000200 0.000248 0.000305 0.000374 0.000456 0.000555 0.000676 0.000822 0.000999 0.001211 0.001461 0.001751 0.002080 0.002447 0.002842 0.003256 0.003672 0.004070 0.004424 0.004708 0.004891 0.004943 0.004837 0.004550 0.004065 0.003374 0.002481 0.001399 0.000158 -0.001203 -0.002632 -0.004065 -0.005432 -0.006656 -0.007656 -0.008359 -0.008696 -0.008614 -0.008076 -0.007070 -0.005604 -0.003712 -0.001451 0.001104 0.003861 0.006718 0.009569 0.012310 0.014842 0.017081 0.018957 0.020422 0.021442 0.022008 0.022121 0.021799 0.021066 0.019951 0.018485 0.016695 0.014608 0.012246 0.009632 0.006790 0.003746 0.000536 -0.002796 -0.006191 -0.009577 -0.012866 -0.015960 -0.018750 -0.021124 -0.022973 -0.024201 -0.024728 -0.024504 -0.023510 -0.021761 -0.019313 -0.016255 -0.012713 -0.008835 -0.004792 -0.000765 0.003069 0.006539 0.009496 0.011820 0.013423 0.014261 0.014329 0.013664 0.012338 0.010457 0.008147 0.005549 0.002809 0.000067 -0.002548 -0.004927 -0.006982 -0.008653 -0.009907 -0.010735 -0.011152 -0.011193 -0.010909 -0.010360 -0.009611 -0.008728 -0.007771 -0.006794 -0.005840 -0.004942 -0.004123 -0.003394 -0.002762 -0.002224 -0.001774 -0.001403 -0.001102 -0.000861 -0.000668 -0.000516 -0.000396 -0.000302 -0.000229 -0.000172 -0.000128 -0.000094 -0.000069 -0.000049 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000038 0.000051 0.000068 0.000089 0.000114 0.000143 0.000177 0.000217 0.000262 0.000315 0.000376 0.000449 0.000536 0.000640 0.000765 0.000912 0.001085 0.001283 0.001508 0.001755 0.002020 0.002294 0.002566 0.002822 0.003044 0.003214 0.003310 0.003314 0.003207 0.002973 0.002603 0.002092 0.001442 0.000665 -0.000221 -0.001188 -0.002202 -0.003218 -0.004187 -0.005052 -0.005758 -0.006247 -0.006469 -0.006379 -0.005949 -0.005161 -0.004018 -0.002539 -0.000759 0.001269 0.003483 0.005809 0.008168 0.010480 0.012667 0.014657 0.016389 0.017812 0.018889 0.019594 0.019915 0.019847 0.019393 0.018562 0.017364 0.015811 0.013919 0.011704 0.009188 0.006399 0.003372 0.000153 -0.003201 -0.006620 -0.010020 -0.013306 -0.016373 -0.019112 -0.021413 -0.023172 -0.024303 -0.024737 -0.024434 -0.023386 -0.021618 -0.019189 -0.016194 -0.012753 -0.009011 -0.005129 -0.001274 0.002387 0.005698 0.008523 0.010752 0.012308 0.013147 0.013270 0.012709 0.011533 0.009838 0.007743 0.005376 0.002872 0.000359 -0.002044 -0.004236 -0.006137 -0.007691 -0.008866 -0.009653 -0.010065 -0.010132 -0.009900 -0.009422 -0.008758 -0.007968 -0.007107 -0.006224 -0.005360 -0.004546 -0.003800 -0.003137 -0.002559 -0.002066 -0.001653 -0.001312 -0.001035 -0.000811 -0.000632 -0.000490 -0.000377 -0.000289 -0.000220 -0.000166 -0.000124 -0.000092 -0.000067 -0.000049 -0.000035 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000013 0.000018 0.000025 0.000034 0.000046 0.000061 0.000079 0.000100 0.000125 0.000152 0.000181 0.000214 0.000250 0.000290 0.000335 0.000386 0.000446 0.000514 0.000593 0.000684 0.000787 0.000900 0.001022 0.001150 0.001279 0.001402 0.001512 0.001599 0.001654 0.001666 0.001627 0.001527 0.001361 0.001124 0.000814 0.000435 -0.000010 -0.000510 -0.001052 -0.001620 -0.002190 -0.002735 -0.003226 -0.003627 -0.003905 -0.004024 -0.003956 -0.003675 -0.003166 -0.002422 -0.001448 -0.000257 0.001125 0.002665 0.004320 0.006041 0.007777 0.009474 0.011079 0.012541 0.013814 0.014859 0.015642 0.016136 0.016320 0.016176 0.015694 0.014865 0.013685 0.012156 0.010286 0.008092 0.005601 0.002850 -0.000112 -0.003221 -0.006404 -0.009573 -0.012633 -0.015479 -0.018008 -0.020115 -0.021708 -0.022709 -0.023060 -0.022731 -0.021720 -0.020058 -0.017803 -0.015045 -0.011895 -0.008486 -0.004960 -0.001467 0.001846 0.004842 0.007401 0.009428 0.010852 0.011640 0.011789 0.011328 0.010319 0.008846 0.007013 0.004935 0.002729 0.000510 -0.001617 -0.003564 -0.005259 -0.006652 -0.007713 -0.008433 -0.008822 -0.008906 -0.008723 -0.008320 -0.007750 -0.007065 -0.006315 -0.005542 -0.004784 -0.004067 -0.003409 -0.002822 -0.002310 -0.001872 -0.001503 -0.001198 -0.000949 -0.000747 -0.000585 -0.000455 -0.000352 -0.000271 -0.000207 -0.000157 -0.000118 -0.000088 -0.000065 -0.000047 -0.000035 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000023 0.000031 0.000041 0.000054 0.000068 0.000085 0.000104 0.000123 0.000143 0.000162 0.000181 0.000198 0.000214 0.000229 0.000242 0.000252 0.000261 0.000267 0.000270 0.000269 0.000263 0.000251 0.000231 0.000202 0.000163 0.000114 0.000054 -0.000015 -0.000093 -0.000178 -0.000267 -0.000359 -0.000451 -0.000543 -0.000636 -0.000730 -0.000827 -0.000928 -0.001034 -0.001142 -0.001247 -0.001341 -0.001410 -0.001441 -0.001417 -0.001320 -0.001136 -0.000849 -0.000449 0.000072 0.000716 0.001481 0.002356 0.003327 0.004373 0.005466 0.006574 0.007664 0.008697 0.009635 0.010441 0.011075 0.011503 0.011692 0.011609 0.011231 0.010536 0.009512 0.008156 0.006478 0.004498 0.002250 -0.000218 -0.002844 -0.005558 -0.008275 -0.010906 -0.013355 -0.015526 -0.017330 -0.018683 -0.019522 -0.019798 -0.019490 -0.018600 -0.017159 -0.015220 -0.012860 -0.010177 -0.007281 -0.004293 -0.001338 0.001464 0.003998 0.006165 0.007886 0.009103 0.009786 0.009932 0.009566 0.008736 0.007514 0.005986 0.004247 0.002396 0.000530 -0.001266 -0.002915 -0.004356 -0.005547 -0.006462 -0.007091 -0.007442 -0.007534 -0.007398 -0.007075 -0.006606 -0.006037 -0.005409 -0.004760 -0.004121 -0.003514 -0.002957 -0.002457 -0.002020 -0.001645 -0.001328 -0.001064 -0.000847 -0.000670 -0.000528 -0.000413 -0.000322 -0.000249 -0.000191 -0.000146 -0.000110 -0.000083 -0.000061 -0.000045 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000027 0.000035 0.000045 0.000057 0.000069 0.000081 0.000093 0.000102 0.000108 0.000108 0.000103 0.000090 0.000067 0.000032 -0.000015 -0.000078 -0.000157 -0.000255 -0.000372 -0.000507 -0.000661 -0.000831 -0.001013 -0.001201 -0.001386 -0.001559 -0.001708 -0.001821 -0.001886 -0.001891 -0.001830 -0.001698 -0.001495 -0.001227 -0.000906 -0.000549 -0.000177 0.000187 0.000521 0.000803 0.001017 0.001150 0.001199 0.001164 0.001054 0.000886 0.000681 0.000466 0.000268 0.000119 0.000047 0.000076 0.000225 0.000504 0.000916 0.001452 0.002097 0.002823 0.003598 0.004380 0.005125 0.005786 0.006314 0.006663 0.006789 0.006658 0.006242 0.005527 0.004511 0.003207 0.001642 -0.000143 -0.002095 -0.004148 -0.006232 -0.008265 -0.010168 -0.011860 -0.013265 -0.014317 -0.014965 -0.015172 -0.014925 -0.014227 -0.013104 -0.011600 -0.009777 -0.007710 -0.005484 -0.003190 -0.000923 0.001226 0.003172 0.004839 0.006165 0.007106 0.007637 0.007756 0.007477 0.006839 0.005893 0.004706 0.003351 0.001903 0.000438 -0.000977 -0.002282 -0.003430 -0.004386 -0.005127 -0.005645 -0.005944 -0.006036 -0.005947 -0.005705 -0.005345 -0.004901 -0.004407 -0.003893 -0.003384 -0.002900 -0.002452 -0.002049 -0.001695 -0.001389 -0.001129 -0.000911 -0.000731 -0.000582 -0.000462 -0.000364 -0.000286 -0.000223 -0.000173 -0.000133 -0.000101 -0.000076 -0.000057 -0.000043 -0.000032 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000030 0.000037 0.000044 0.000052 0.000058 0.000061 0.000059 0.000051 0.000034 0.000006 -0.000036 -0.000096 -0.000177 -0.000282 -0.000416 -0.000580 -0.000777 -0.001009 -0.001274 -0.001568 -0.001887 -0.002220 -0.002555 -0.002874 -0.003158 -0.003384 -0.003529 -0.003572 -0.003493 -0.003279 -0.002922 -0.002425 -0.001799 -0.001067 -0.000260 0.000581 0.001410 0.002181 0.002845 0.003360 0.003690 0.003812 0.003711 0.003390 0.002863 0.002159 0.001318 0.000391 -0.000565 -0.001491 -0.002330 -0.003030 -0.003546 -0.003849 -0.003920 -0.003759 -0.003378 -0.002804 -0.002078 -0.001249 -0.000374 0.000487 0.001272 0.001924 0.002394 0.002642 0.002640 0.002376 0.001853 0.001088 0.000112 -0.001032 -0.002292 -0.003611 -0.004925 -0.006173 -0.007292 -0.008227 -0.008930 -0.009365 -0.009507 -0.009349 -0.008895 -0.008165 -0.007189 -0.006009 -0.004674 -0.003237 -0.001758 -0.000296 0.001092 0.002351 0.003432 0.004295 0.004908 0.005253 0.005325 0.005132 0.004695 0.004047 0.003231 0.002294 0.001289 0.000265 -0.000731 -0.001657 -0.002480 -0.003173 -0.003720 -0.004111 -0.004348 -0.004436 -0.004392 -0.004236 -0.003989 -0.003679 -0.003328 -0.002958 -0.002589 -0.002235 -0.001906 -0.001607 -0.001342 -0.001111 -0.000912 -0.000744 -0.000603 -0.000486 -0.000389 -0.000310 -0.000245 -0.000193 -0.000151 -0.000117 -0.000090 -0.000069 -0.000052 -0.000039 -0.000030 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000028 0.000032 0.000034 0.000033 0.000028 0.000016 -0.000005 -0.000039 -0.000090 -0.000160 -0.000256 -0.000382 -0.000543 -0.000745 -0.000991 -0.001286 -0.001629 -0.002019 -0.002450 -0.002914 -0.003395 -0.003872 -0.004322 -0.004713 -0.005014 -0.005192 -0.005214 -0.005053 -0.004692 -0.004119 -0.003339 -0.002369 -0.001240 -0.000001 0.001292 0.002570 0.003762 0.004794 0.005601 0.006123 0.006317 0.006156 0.005633 0.004762 0.003579 0.002138 0.000509 -0.001226 -0.002978 -0.004657 -0.006180 -0.007473 -0.008477 -0.009151 -0.009474 -0.009446 -0.009088 -0.008438 -0.007549 -0.006485 -0.005317 -0.004116 -0.002953 -0.001890 -0.000977 -0.000254 0.000258 0.000551 0.000633 0.000523 0.000251 -0.000147 -0.000630 -0.001157 -0.001685 -0.002176 -0.002597 -0.002919 -0.003125 -0.003204 -0.003152 -0.002975 -0.002684 -0.002295 -0.001825 -0.001295 -0.000727 -0.000140 0.000442 0.000998 0.001508 0.001950 0.002306 0.002559 0.002698 0.002714 0.002607 0.002381 0.002048 0.001626 0.001136 0.000602 0.000048 -0.000502 -0.001024 -0.001500 -0.001914 -0.002252 -0.002507 -0.002675 -0.002757 -0.002760 -0.002691 -0.002564 -0.002393 -0.002191 -0.001973 -0.001751 -0.001534 -0.001329 -0.001139 -0.000968 -0.000816 -0.000682 -0.000566 -0.000466 -0.000382 -0.000311 -0.000251 -0.000202 -0.000161 -0.000128 -0.000101 -0.000079 -0.000061 -0.000047 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000020 0.000019 0.000016 0.000009 -0.000004 -0.000026 -0.000061 -0.000111 -0.000182 -0.000279 -0.000408 -0.000576 -0.000790 -0.001057 -0.001381 -0.001768 -0.002217 -0.002727 -0.003290 -0.003891 -0.004513 -0.005128 -0.005702 -0.006198 -0.006572 -0.006781 -0.006786 -0.006552 -0.006055 -0.005283 -0.004240 -0.002949 -0.001452 0.000192 0.001907 0.003605 0.005193 0.006574 0.007658 0.008365 0.008636 0.008428 0.007729 0.006551 0.004937 0.002952 0.000686 -0.001756 -0.004258 -0.006702 -0.008977 -0.010979 -0.012625 -0.013852 -0.014623 -0.014927 -0.014777 -0.014210 -0.013281 -0.012060 -0.010625 -0.009058 -0.007438 -0.005837 -0.004313 -0.002914 -0.001670 -0.000596 0.000306 0.001044 0.001634 0.002098 0.002456 0.002730 0.002937 0.003090 0.003200 0.003270 0.003301 0.003289 0.003231 0.003121 0.002956 0.002738 0.002472 0.002167 0.001838 0.001501 0.001173 0.000870 0.000606 0.000390 0.000226 0.000111 0.000039 0.000001 -0.000013 -0.000017 -0.000020 -0.000032 -0.000059 -0.000105 -0.000173 -0.000261 -0.000367 -0.000486 -0.000611 -0.000734 -0.000849 -0.000948 -0.001025 -0.001075 -0.001098 -0.001095 -0.001067 -0.001020 -0.000958 -0.000887 -0.000811 -0.000733 -0.000656 -0.000581 -0.000510 -0.000443 -0.000381 -0.000324 -0.000273 -0.000229 -0.000189 -0.000156 -0.000127 -0.000103 -0.000083 -0.000066 -0.000052 -0.000041 -0.000032 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000014 0.000013 0.000011 0.000007 -0.000001 -0.000015 -0.000036 -0.000067 -0.000113 -0.000179 -0.000268 -0.000390 -0.000549 -0.000756 -0.001019 -0.001345 -0.001741 -0.002213 -0.002762 -0.003383 -0.004067 -0.004799 -0.005553 -0.006296 -0.006989 -0.007583 -0.008028 -0.008272 -0.008267 -0.007971 -0.007355 -0.006407 -0.005130 -0.003553 -0.001725 0.000283 0.002381 0.004461 0.006411 0.008112 0.009455 0.010342 0.010695 0.010463 0.009626 0.008197 0.006222 0.003781 0.000978 -0.002061 -0.005198 -0.008289 -0.011198 -0.013798 -0.015984 -0.017677 -0.018826 -0.019411 -0.019439 -0.018948 -0.017995 -0.016655 -0.015011 -0.013153 -0.011165 -0.009123 -0.007095 -0.005129 -0.003261 -0.001512 0.000111 0.001606 0.002980 0.004237 0.005381 0.006411 0.007319 0.008095 0.008722 0.009180 0.009449 0.009511 0.009353 0.008970 0.008365 0.007556 0.006571 0.005450 0.004241 0.002998 0.001778 0.000634 -0.000386 -0.001244 -0.001914 -0.002383 -0.002651 -0.002730 -0.002640 -0.002410 -0.002074 -0.001667 -0.001224 -0.000777 -0.000354 0.000021 0.000332 0.000570 0.000732 0.000820 0.000842 0.000809 0.000735 0.000633 0.000515 0.000393 0.000274 0.000164 0.000067 -0.000015 -0.000081 -0.000131 -0.000167 -0.000189 -0.000199 -0.000200 -0.000192 -0.000179 -0.000163 -0.000145 -0.000127 -0.000109 -0.000093 -0.000078 -0.000065 -0.000054 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000010 0.000011 0.000012 0.000012 0.000011 0.000008 0.000003 -0.000005 -0.000018 -0.000037 -0.000065 -0.000106 -0.000162 -0.000241 -0.000347 -0.000490 -0.000677 -0.000918 -0.001223 -0.001602 -0.002064 -0.002612 -0.003249 -0.003972 -0.004767 -0.005617 -0.006492 -0.007354 -0.008156 -0.008844 -0.009358 -0.009639 -0.009631 -0.009289 -0.008577 -0.007482 -0.006008 -0.004186 -0.002073 0.000250 0.002679 0.005093 0.007361 0.009349 0.010928 0.011985 0.012429 0.012200 0.011274 0.009663 0.007419 0.004631 0.001418 -0.002078 -0.005699 -0.009283 -0.012670 -0.015720 -0.018309 -0.020347 -0.021773 -0.022562 -0.022722 -0.022288 -0.021323 -0.019904 -0.018122 -0.016067 -0.013829 -0.011487 -0.009104 -0.006733 -0.004408 -0.002150 0.000031 0.002130 0.004143 0.006065 0.007881 0.009571 0.011105 0.012446 0.013551 0.014375 0.014879 0.015025 0.014792 0.014172 0.013173 0.011827 0.010183 0.008308 0.006283 0.004200 0.002150 0.000224 -0.001496 -0.002946 -0.004077 -0.004863 -0.005297 -0.005393 -0.005182 -0.004709 -0.004029 -0.003203 -0.002293 -0.001359 -0.000456 0.000372 0.001089 0.001672 0.002108 0.002397 0.002547 0.002573 0.002495 0.002337 0.002121 0.001870 0.001603 0.001337 0.001082 0.000849 0.000642 0.000464 0.000317 0.000199 0.000108 0.000041 -0.000005 -0.000035 -0.000053 -0.000062 -0.000065 -0.000063 -0.000059 -0.000054 -0.000047 -0.000041 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000011 0.000010 0.000008 0.000003 -0.000005 -0.000016 -0.000034 -0.000058 -0.000092 -0.000140 -0.000206 -0.000296 -0.000417 -0.000578 -0.000788 -0.001058 -0.001400 -0.001825 -0.002342 -0.002957 -0.003671 -0.004482 -0.005375 -0.006328 -0.007311 -0.008280 -0.009181 -0.009955 -0.010535 -0.010857 -0.010858 -0.010486 -0.009705 -0.008496 -0.006867 -0.004849 -0.002506 0.000074 0.002777 0.005469 0.008005 0.010238 0.012024 0.013238 0.013781 0.013585 0.012623 0.010909 0.008499 0.005490 0.002013 -0.001778 -0.005708 -0.009602 -0.013288 -0.016610 -0.019438 -0.021674 -0.023254 -0.024152 -0.024378 -0.023973 -0.023002 -0.021549 -0.019706 -0.017567 -0.015220 -0.012741 -0.010192 -0.007617 -0.005046 -0.002494 0.000032 0.002527 0.004985 0.007391 0.009719 0.011932 0.013978 0.015797 0.017319 0.018477 0.019206 0.019453 0.019183 0.018382 0.017063 0.015267 0.013060 0.010535 0.007802 0.004984 0.002209 -0.000401 -0.002732 -0.004694 -0.006218 -0.007265 -0.007821 -0.007903 -0.007551 -0.006825 -0.005802 -0.004565 -0.003203 -0.001802 -0.000440 0.000817 0.001915 0.002820 0.003510 0.003982 0.004244 0.004317 0.004227 0.004007 0.003690 0.003311 0.002898 0.002476 0.002067 0.001686 0.001342 0.001041 0.000785 0.000575 0.000406 0.000275 0.000176 0.000104 0.000053 0.000018 -0.000005 -0.000018 -0.000026 -0.000030 -0.000030 -0.000029 -0.000027 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000010 0.000010 0.000010 0.000008 0.000004 -0.000002 -0.000012 -0.000027 -0.000048 -0.000077 -0.000117 -0.000171 -0.000245 -0.000344 -0.000477 -0.000652 -0.000881 -0.001175 -0.001547 -0.002009 -0.002571 -0.003240 -0.004020 -0.004903 -0.005878 -0.006921 -0.007995 -0.009056 -0.010045 -0.010897 -0.011541 -0.011906 -0.011926 -0.011545 -0.010721 -0.009436 -0.007696 -0.005536 -0.003022 -0.000248 0.002663 0.005570 0.008317 0.010746 0.012705 0.014061 0.014707 0.014572 0.013628 0.011891 0.009423 0.006326 0.002739 -0.001171 -0.005224 -0.009233 -0.013019 -0.016421 -0.019307 -0.021577 -0.023172 -0.024071 -0.024289 -0.023875 -0.022901 -0.021455 -0.019632 -0.017527 -0.015224 -0.012792 -0.010284 -0.007733 -0.005157 -0.002559 0.000063 0.002711 0.005381 0.008057 0.010704 0.013272 0.015690 0.017878 0.019742 0.021190 0.022134 0.022502 0.022244 0.021338 0.019796 0.017664 0.015023 0.011984 0.008683 0.005272 0.001907 -0.001257 -0.004083 -0.006453 -0.008283 -0.009519 -0.010144 -0.010176 -0.009663 -0.008679 -0.007319 -0.005688 -0.003900 -0.002063 -0.000276 0.001373 0.002818 0.004012 0.004927 0.005557 0.005912 0.006016 0.005904 0.005616 0.005196 0.004688 0.004132 0.003561 0.003003 0.002480 0.002005 0.001587 0.001229 0.000930 0.000688 0.000496 0.000347 0.000235 0.000153 0.000093 0.000052 0.000023 0.000004 -0.000008 -0.000015 -0.000018 -0.000019 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000010 0.000010 0.000009 0.000006 0.000001 -0.000007 -0.000019 -0.000037 -0.000061 -0.000094 -0.000138 -0.000198 -0.000278 -0.000384 -0.000526 -0.000712 -0.000955 -0.001267 -0.001661 -0.002151 -0.002748 -0.003460 -0.004289 -0.005231 -0.006270 -0.007384 -0.008533 -0.009669 -0.010732 -0.011653 -0.012356 -0.012768 -0.012817 -0.012444 -0.011606 -0.010283 -0.008480 -0.006233 -0.003610 -0.000710 0.002341 0.005395 0.008290 0.010862 0.012954 0.014428 0.015175 0.015123 0.014246 0.012563 0.010140 0.007086 0.003544 -0.000313 -0.004299 -0.008225 -0.011910 -0.015195 -0.017952 -0.020088 -0.021554 -0.022338 -0.022468 -0.022002 -0.021021 -0.019620 -0.017898 -0.015945 -0.013839 -0.011642 -0.009390 -0.007099 -0.004770 -0.002388 0.000066 0.002607 0.005240 0.007951 0.010705 0.013442 0.016079 0.018515 0.020636 0.022327 0.023476 0.023990 0.023802 0.022879 0.021227 0.018894 0.015969 0.012578 0.008875 0.005035 0.001241 -0.002328 -0.005512 -0.008172 -0.010208 -0.011554 -0.012190 -0.012134 -0.011442 -0.010199 -0.008516 -0.006519 -0.004341 -0.002109 0.000056 0.002052 0.003800 0.005241 0.006345 0.007103 0.007526 0.007644 0.007497 0.007135 0.006611 0.005978 0.005283 0.004569 0.003871 0.003215 0.002618 0.002090 0.001637 0.001258 0.000947 0.000699 0.000505 0.000356 0.000245 0.000163 0.000103 0.000061 0.000032 0.000013 -0.000000 -0.000008 -0.000012 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000007 0.000004 -0.000002 -0.000012 -0.000026 -0.000045 -0.000072 -0.000108 -0.000156 -0.000219 -0.000304 -0.000416 -0.000563 -0.000757 -0.001009 -0.001333 -0.001742 -0.002251 -0.002872 -0.003613 -0.004477 -0.005460 -0.006546 -0.007711 -0.008917 -0.010111 -0.011233 -0.012211 -0.012968 -0.013426 -0.013513 -0.013166 -0.012342 -0.011017 -0.009197 -0.006918 -0.004250 -0.001292 0.001827 0.004956 0.007932 0.010589 0.012767 0.014330 0.015168 0.015214 0.014444 0.012881 0.010596 0.007703 0.004348 0.000707 -0.003035 -0.006690 -0.010082 -0.013062 -0.015511 -0.017350 -0.018545 -0.019100 -0.019060 -0.018496 -0.017501 -0.016177 -0.014625 -0.012932 -0.011170 -0.009384 -0.007592 -0.005791 -0.003954 -0.002044 -0.000019 0.002156 0.004502 0.007015 0.009662 0.012381 0.015080 0.017642 0.019935 0.021820 0.023165 0.023853 0.023799 0.022955 0.021317 0.018929 0.015884 0.012315 0.008390 0.004301 0.000250 -0.003565 -0.006961 -0.009786 -0.011923 -0.013299 -0.013888 -0.013709 -0.012824 -0.011328 -0.009346 -0.007019 -0.004495 -0.001922 0.000566 0.002855 0.004852 0.006494 0.007746 0.008597 0.009062 0.009174 0.008981 0.008540 0.007911 0.007156 0.006330 0.005484 0.004656 0.003877 0.003169 0.002543 0.002003 0.001550 0.001179 0.000880 0.000645 0.000464 0.000326 0.000224 0.000149 0.000095 0.000057 0.000030 0.000012 0.000001 -0.000006 -0.000010 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000007 0.000005 0.000001 -0.000006 -0.000016 -0.000031 -0.000053 -0.000081 -0.000119 -0.000170 -0.000236 -0.000323 -0.000438 -0.000590 -0.000787 -0.001044 -0.001374 -0.001790 -0.002309 -0.002942 -0.003699 -0.004583 -0.005590 -0.006705 -0.007902 -0.009144 -0.010378 -0.011543 -0.012565 -0.013367 -0.013870 -0.014001 -0.013695 -0.012907 -0.011615 -0.009822 -0.007565 -0.004913 -0.001965 0.001151 0.004284 0.007272 0.009951 0.012165 0.013779 0.014690 0.014835 0.014197 0.012804 0.010733 0.008099 0.005054 0.001768 -0.001574 -0.004793 -0.007724 -0.010229 -0.012209 -0.013603 -0.014397 -0.014618 -0.014329 -0.013620 -0.012598 -0.011372 -0.010047 -0.008708 -0.007413 -0.006193 -0.005043 -0.003934 -0.002810 -0.001604 -0.000245 0.001329 0.003158 0.005254 0.007595 0.010121 0.012733 0.015306 0.017690 0.019726 0.021260 0.022153 0.022299 0.021632 0.020133 0.017840 0.014840 0.011270 0.007304 0.003146 -0.000989 -0.004887 -0.008352 -0.011217 -0.013354 -0.014683 -0.015173 -0.014844 -0.013760 -0.012026 -0.009776 -0.007163 -0.004350 -0.001496 0.001253 0.003772 0.005961 0.007752 0.009106 0.010015 0.010493 0.010581 0.010330 0.009804 0.009072 0.008202 0.007255 0.006288 0.005343 0.004456 0.003648 0.002935 0.002320 0.001804 0.001379 0.001036 0.000766 0.000556 0.000396 0.000276 0.000188 0.000124 0.000078 0.000046 0.000023 0.000008 -0.000001 -0.000007 -0.000010 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000006 0.000003 -0.000001 -0.000009 -0.000020 -0.000036 -0.000059 -0.000089 -0.000128 -0.000180 -0.000248 -0.000336 -0.000452 -0.000604 -0.000803 -0.001060 -0.001389 -0.001807 -0.002326 -0.002961 -0.003721 -0.004610 -0.005624 -0.006748 -0.007958 -0.009216 -0.010471 -0.011660 -0.012711 -0.013548 -0.014092 -0.014268 -0.014014 -0.013284 -0.012054 -0.010328 -0.008141 -0.005562 -0.002687 0.000357 0.003423 0.006354 0.008990 0.011183 0.012804 0.013759 0.013993 0.013496 0.012304 0.010498 0.008197 0.005552 0.002732 -0.000087 -0.002737 -0.005067 -0.006960 -0.008337 -0.009161 -0.009445 -0.009240 -0.008633 -0.007735 -0.006667 -0.005551 -0.004493 -0.003574 -0.002842 -0.002308 -0.001945 -0.001691 -0.001459 -0.001147 -0.000651 0.000122 0.001240 0.002735 0.004600 0.006780 0.009179 0.011662 0.014068 0.016219 0.017940 0.019069 0.019479 0.019081 0.017842 0.015784 0.012988 0.009584 0.005751 0.001695 -0.002360 -0.006191 -0.009591 -0.012383 -0.014431 -0.015646 -0.015996 -0.015498 -0.014221 -0.012272 -0.009794 -0.006949 -0.003909 -0.000840 0.002102 0.004784 0.007104 0.008989 0.010400 0.011329 0.011794 0.011838 0.011519 0.010907 0.010076 0.009098 0.008043 0.006968 0.005921 0.004940 0.004049 0.003261 0.002583 0.002013 0.001544 0.001165 0.000865 0.000632 0.000454 0.000320 0.000220 0.000148 0.000095 0.000058 0.000032 0.000014 0.000003 -0.000005 -0.000008 -0.000010 -0.000010 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000004 0.000002 -0.000003 -0.000011 -0.000023 -0.000040 -0.000063 -0.000094 -0.000134 -0.000187 -0.000255 -0.000343 -0.000458 -0.000609 -0.000804 -0.001057 -0.001382 -0.001793 -0.002305 -0.002932 -0.003682 -0.004562 -0.005566 -0.006682 -0.007885 -0.009138 -0.010393 -0.011588 -0.012653 -0.013512 -0.014089 -0.014310 -0.014114 -0.013455 -0.012311 -0.010684 -0.008610 -0.006154 -0.003412 -0.000503 0.002430 0.005236 0.007766 0.009878 0.011457 0.012417 0.012715 0.012350 0.011366 0.009850 0.007925 0.005739 0.003457 0.001245 -0.000743 -0.002375 -0.003555 -0.004229 -0.004392 -0.004081 -0.003379 -0.002397 -0.001269 -0.000134 0.000875 0.001648 0.002107 0.002217 0.001986 0.001467 0.000754 -0.000032 -0.000749 -0.001259 -0.001432 -0.001171 -0.000416 0.000842 0.002560 0.004647 0.006963 0.009336 0.011575 0.013484 0.014879 0.015609 0.015565 0.014692 0.012995 0.010542 0.007456 0.003908 0.000105 -0.003727 -0.007360 -0.010580 -0.013203 -0.015087 -0.016139 -0.016321 -0.015651 -0.014195 -0.012066 -0.009409 -0.006392 -0.003191 0.000020 0.003084 0.005863 0.008251 0.010176 0.011599 0.012512 0.012938 0.012922 0.012528 0.011829 0.010904 0.009831 0.008680 0.007513 0.006382 0.005324 0.004364 0.003517 0.002789 0.002176 0.001672 0.001265 0.000943 0.000692 0.000499 0.000354 0.000245 0.000166 0.000109 0.000067 0.000039 0.000019 0.000005 -0.000003 -0.000008 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000003 0.000000 -0.000005 -0.000013 -0.000025 -0.000043 -0.000066 -0.000097 -0.000137 -0.000189 -0.000256 -0.000343 -0.000456 -0.000602 -0.000793 -0.001039 -0.001354 -0.001752 -0.002249 -0.002858 -0.003588 -0.004444 -0.005423 -0.006512 -0.007690 -0.008919 -0.010153 -0.011335 -0.012395 -0.013262 -0.013861 -0.014122 -0.013985 -0.013407 -0.012365 -0.010864 -0.008937 -0.006647 -0.004086 -0.001369 0.001370 0.003990 0.006350 0.008323 0.009805 0.010724 0.011048 0.010788 0.009997 0.008769 0.007228 0.005523 0.003810 0.002246 0.000969 0.000090 -0.000320 -0.000235 0.000321 0.001279 0.002528 0.003926 0.005318 0.006544 0.007460 0.007952 0.007944 0.007413 0.006386 0.004944 0.003210 0.001345 -0.000475 -0.002068 -0.003271 -0.003952 -0.004024 -0.003455 -0.002273 -0.000564 0.001533 0.003839 0.006149 0.008250 0.009937 0.011036 0.011413 0.010992 0.009759 0.007763 0.005115 0.001977 -0.001450 -0.004943 -0.008272 -0.011223 -0.013606 -0.015274 -0.016131 -0.016135 -0.015300 -0.013694 -0.011428 -0.008649 -0.005525 -0.002234 0.001048 0.004161 0.006970 0.009366 0.011279 0.012671 0.013536 0.013900 0.013812 0.013338 0.012556 0.011546 0.010389 0.009159 0.007919 0.006721 0.005603 0.004592 0.003701 0.002936 0.002293 0.001763 0.001336 0.000998 0.000734 0.000531 0.000378 0.000263 0.000179 0.000118 0.000074 0.000043 0.000021 0.000007 -0.000002 -0.000007 -0.000010 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 -0.000001 -0.000006 -0.000014 -0.000027 -0.000044 -0.000067 -0.000097 -0.000136 -0.000187 -0.000253 -0.000337 -0.000446 -0.000587 -0.000770 -0.001005 -0.001306 -0.001688 -0.002163 -0.002745 -0.003444 -0.004264 -0.005204 -0.006251 -0.007384 -0.008570 -0.009765 -0.010913 -0.011951 -0.012809 -0.013416 -0.013708 -0.013626 -0.013130 -0.012201 -0.010842 -0.009086 -0.006995 -0.004656 -0.002177 0.000317 0.002695 0.004829 0.006605 0.007934 0.008758 0.009060 0.008861 0.008227 0.007256 0.006077 0.004835 0.003682 0.002763 0.002199 0.002080 0.002451 0.003311 0.004604 0.006229 0.008046 0.009886 0.011566 0.012910 0.013760 0.013996 0.013547 0.012397 0.010594 0.008243 0.005499 0.002557 -0.000367 -0.003054 -0.005303 -0.006948 -0.007873 -0.008023 -0.007407 -0.006105 -0.004250 -0.002027 0.000349 0.002648 0.004646 0.006146 0.006992 0.007085 0.006388 0.004931 0.002809 0.000171 -0.002793 -0.005864 -0.008818 -0.011439 -0.013537 -0.014961 -0.015613 -0.015446 -0.014471 -0.012754 -0.010402 -0.007561 -0.004398 -0.001089 0.002192 0.005287 0.008061 0.010410 0.012263 0.013586 0.014376 0.014660 0.014491 0.013936 0.013075 0.011992 0.010767 0.009475 0.008180 0.006935 0.005776 0.004731 0.003811 0.003023 0.002361 0.001817 0.001378 0.001030 0.000759 0.000550 0.000392 0.000274 0.000187 0.000123 0.000077 0.000045 0.000022 0.000007 -0.000002 -0.000008 -0.000010 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000001 -0.000002 -0.000007 -0.000015 -0.000027 -0.000043 -0.000065 -0.000095 -0.000133 -0.000182 -0.000245 -0.000326 -0.000429 -0.000564 -0.000737 -0.000959 -0.001243 -0.001603 -0.002050 -0.002599 -0.003258 -0.004032 -0.004919 -0.005909 -0.006982 -0.008108 -0.009244 -0.010339 -0.011335 -0.012166 -0.012767 -0.013076 -0.013040 -0.012623 -0.011807 -0.010598 -0.009029 -0.007159 -0.005069 -0.002863 -0.000654 0.001436 0.003294 0.004820 0.005941 0.006614 0.006837 0.006644 0.006110 0.005342 0.004471 0.003642 0.003001 0.002681 0.002788 0.003390 0.004510 0.006116 0.008125 0.010405 0.012785 0.015071 0.017055 0.018542 0.019363 0.019390 0.018554 0.016848 0.014337 0.011147 0.007465 0.003516 -0.000447 -0.004170 -0.007415 -0.009982 -0.011728 -0.012573 -0.012509 -0.011603 -0.009987 -0.007844 -0.005401 -0.002899 -0.000579 0.001340 0.002680 0.003318 0.003196 0.002324 0.000777 -0.001311 -0.003762 -0.006367 -0.008908 -0.011170 -0.012966 -0.014144 -0.014600 -0.014287 -0.013210 -0.011429 -0.009050 -0.006211 -0.003077 0.000181 0.003393 0.006406 0.009088 0.011340 0.013092 0.014315 0.015008 0.015200 0.014945 0.014313 0.013383 0.012239 0.010963 0.009629 0.008299 0.007026 0.005845 0.004783 0.003851 0.003053 0.002384 0.001835 0.001392 0.001041 0.000768 0.000557 0.000397 0.000278 0.000189 0.000125 0.000078 0.000045 0.000022 0.000007 -0.000003 -0.000008 -0.000011 -0.000011 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000000 -0.000002 -0.000007 -0.000015 -0.000026 -0.000042 -0.000063 -0.000091 -0.000127 -0.000173 -0.000233 -0.000309 -0.000407 -0.000533 -0.000695 -0.000903 -0.001167 -0.001501 -0.001917 -0.002426 -0.003037 -0.003756 -0.004580 -0.005501 -0.006499 -0.007548 -0.008608 -0.009633 -0.010569 -0.011354 -0.011930 -0.012240 -0.012238 -0.011889 -0.011181 -0.010121 -0.008743 -0.007103 -0.005279 -0.003367 -0.001473 0.000296 0.001838 0.003069 0.003932 0.004399 0.004482 0.004230 0.003727 0.003088 0.002448 0.001951 0.001739 0.001935 0.002630 0.003875 0.005668 0.007953 0.010619 0.013508 0.016421 0.019138 0.021431 0.023085 0.023920 0.023802 0.022660 0.020497 0.017388 0.013482 0.008988 0.004162 -0.000713 -0.005348 -0.009476 -0.012866 -0.015346 -0.016814 -0.017245 -0.016694 -0.015286 -0.013207 -0.010687 -0.007979 -0.005338 -0.003003 -0.001170 0.000015 0.000472 0.000191 -0.000771 -0.002299 -0.004227 -0.006359 -0.008483 -0.010391 -0.011896 -0.012847 -0.013138 -0.012717 -0.011585 -0.009796 -0.007450 -0.004679 -0.001639 0.001504 0.004587 0.007461 0.010002 0.012114 0.013734 0.014833 0.015414 0.015507 0.015167 0.014464 0.013477 0.012289 0.010981 0.009624 0.008280 0.006999 0.005815 0.004752 0.003823 0.003028 0.002364 0.001819 0.001380 0.001032 0.000761 0.000552 0.000394 0.000275 0.000187 0.000123 0.000076 0.000043 0.000020 0.000005 -0.000004 -0.000009 -0.000011 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000003 -0.000007 -0.000014 -0.000025 -0.000039 -0.000059 -0.000085 -0.000119 -0.000162 -0.000218 -0.000289 -0.000381 -0.000497 -0.000647 -0.000838 -0.001081 -0.001387 -0.001767 -0.002232 -0.002790 -0.003446 -0.004199 -0.005040 -0.005952 -0.006911 -0.007880 -0.008818 -0.009675 -0.010397 -0.010930 -0.011223 -0.011236 -0.010941 -0.010328 -0.009408 -0.008214 -0.006803 -0.005248 -0.003639 -0.002073 -0.000647 0.000553 0.001455 0.002017 0.002227 0.002112 0.001731 0.001181 0.000583 0.000078 -0.000189 -0.000082 0.000516 0.001684 0.003456 0.005812 0.008674 0.011909 0.015332 0.018723 0.021839 0.024432 0.026274 0.027170 0.026981 0.025636 0.023140 0.019581 0.015122 0.009991 0.004469 -0.001137 -0.006510 -0.011355 -0.015416 -0.018496 -0.020474 -0.021309 -0.021043 -0.019795 -0.017750 -0.015140 -0.012228 -0.009281 -0.006551 -0.004253 -0.002551 -0.001545 -0.001265 -0.001673 -0.002668 -0.004102 -0.005787 -0.007524 -0.009109 -0.010359 -0.011124 -0.011295 -0.010818 -0.009686 -0.007949 -0.005696 -0.003052 -0.000167 0.002804 0.005704 0.008394 0.010755 0.012696 0.014159 0.015118 0.015579 0.015573 0.015154 0.014391 0.013363 0.012149 0.010829 0.009470 0.008132 0.006861 0.005692 0.004646 0.003733 0.002954 0.002304 0.001772 0.001343 0.001005 0.000740 0.000537 0.000383 0.000267 0.000181 0.000118 0.000072 0.000040 0.000018 0.000003 -0.000006 -0.000010 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000007 -0.000013 -0.000023 -0.000036 -0.000054 -0.000078 -0.000109 -0.000150 -0.000201 -0.000267 -0.000351 -0.000458 -0.000595 -0.000768 -0.000988 -0.001264 -0.001606 -0.002024 -0.002525 -0.003114 -0.003788 -0.004541 -0.005358 -0.006216 -0.007082 -0.007919 -0.008682 -0.009323 -0.009794 -0.010051 -0.010060 -0.009799 -0.009262 -0.008464 -0.007440 -0.006245 -0.004949 -0.003638 -0.002400 -0.001321 -0.000478 0.000074 0.000303 0.000215 -0.000154 -0.000730 -0.001407 -0.002056 -0.002532 -0.002687 -0.002388 -0.001523 -0.000022 0.002136 0.004918 0.008227 0.011913 0.015772 0.019564 0.023030 0.025905 0.027947 0.028952 0.028774 0.027340 0.024658 0.020820 0.016001 0.010443 0.004443 -0.001672 -0.007566 -0.012922 -0.017463 -0.020975 -0.023318 -0.024439 -0.024368 -0.023218 -0.021172 -0.018462 -0.015356 -0.012129 -0.009046 -0.006336 -0.004177 -0.002685 -0.001908 -0.001825 -0.002351 -0.003349 -0.004648 -0.006054 -0.007373 -0.008425 -0.009059 -0.009168 -0.008692 -0.007619 -0.005990 -0.003888 -0.001428 0.001252 0.004003 0.006680 0.009150 0.011302 0.013051 0.014344 0.015157 0.015497 0.015397 0.014910 0.014102 0.013050 0.011830 0.010517 0.009177 0.007865 0.006624 0.005487 0.004472 0.003588 0.002836 0.002210 0.001697 0.001286 0.000961 0.000707 0.000513 0.000365 0.000253 0.000171 0.000110 0.000066 0.000035 0.000015 0.000001 -0.000007 -0.000011 -0.000012 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000007 -0.000012 -0.000021 -0.000033 -0.000049 -0.000071 -0.000099 -0.000136 -0.000183 -0.000243 -0.000319 -0.000416 -0.000539 -0.000695 -0.000891 -0.001136 -0.001439 -0.001808 -0.002249 -0.002767 -0.003360 -0.004020 -0.004736 -0.005484 -0.006238 -0.006962 -0.007618 -0.008162 -0.008554 -0.008756 -0.008741 -0.008491 -0.008007 -0.007308 -0.006429 -0.005426 -0.004369 -0.003337 -0.002412 -0.001672 -0.001183 -0.000989 -0.001109 -0.001527 -0.002193 -0.003023 -0.003903 -0.004694 -0.005248 -0.005415 -0.005059 -0.004075 -0.002395 -0.000007 0.003044 0.006653 0.010653 0.014831 0.018932 0.022683 0.025809 0.028057 0.029214 0.029129 0.027725 0.025010 0.021079 0.016111 0.010356 0.004120 -0.002258 -0.008430 -0.014065 -0.018873 -0.022624 -0.025169 -0.026441 -0.026464 -0.025344 -0.023259 -0.020442 -0.017161 -0.013698 -0.010322 -0.007273 -0.004741 -0.002855 -0.001674 -0.001193 -0.001339 -0.001991 -0.002985 -0.004140 -0.005266 -0.006189 -0.006761 -0.006871 -0.006456 -0.005499 -0.004033 -0.002131 0.000100 0.002533 0.005030 0.007454 0.009681 0.011607 0.013154 0.014272 0.014941 0.015168 0.014986 0.014445 0.013610 0.012553 0.011348 0.010063 0.008761 0.007494 0.006300 0.005210 0.004240 0.003397 0.002682 0.002087 0.001601 0.001211 0.000904 0.000664 0.000480 0.000341 0.000236 0.000158 0.000101 0.000059 0.000030 0.000011 -0.000001 -0.000008 -0.000012 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000019 -0.000030 -0.000044 -0.000064 -0.000089 -0.000123 -0.000165 -0.000219 -0.000287 -0.000374 -0.000483 -0.000621 -0.000793 -0.001006 -0.001269 -0.001589 -0.001970 -0.002416 -0.002925 -0.003491 -0.004101 -0.004736 -0.005371 -0.005974 -0.006512 -0.006947 -0.007245 -0.007374 -0.007313 -0.007051 -0.006594 -0.005964 -0.005200 -0.004359 -0.003508 -0.002724 -0.002084 -0.001660 -0.001508 -0.001664 -0.002135 -0.002898 -0.003891 -0.005021 -0.006167 -0.007184 -0.007917 -0.008213 -0.007936 -0.006979 -0.005279 -0.002825 0.000332 0.004081 0.008250 0.012616 0.016920 0.020880 0.024214 0.026663 0.028007 0.028091 0.026833 0.024239 0.020402 0.015500 0.009784 0.003561 -0.002826 -0.009023 -0.014695 -0.019545 -0.023337 -0.025912 -0.027198 -0.027212 -0.026054 -0.023898 -0.020974 -0.017548 -0.013904 -0.010313 -0.007019 -0.004218 -0.002048 -0.000578 0.000187 0.000309 -0.000101 -0.000891 -0.001886 -0.002905 -0.003777 -0.004356 -0.004531 -0.004235 -0.003446 -0.002189 -0.000527 0.001442 0.003600 0.005820 0.007974 0.009948 0.011644 0.012989 0.013938 0.014472 0.014599 0.014351 0.013775 0.012933 0.011893 0.010722 0.009485 0.008240 0.007034 0.005904 0.004874 0.003960 0.003169 0.002498 0.001940 0.001486 0.001123 0.000836 0.000613 0.000442 0.000313 0.000215 0.000143 0.000090 0.000052 0.000025 0.000007 -0.000004 -0.000010 -0.000013 -0.000013 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000011 -0.000017 -0.000027 -0.000040 -0.000057 -0.000080 -0.000110 -0.000147 -0.000195 -0.000256 -0.000332 -0.000428 -0.000547 -0.000695 -0.000878 -0.001102 -0.001372 -0.001694 -0.002069 -0.002495 -0.002966 -0.003471 -0.003991 -0.004503 -0.004981 -0.005394 -0.005711 -0.005901 -0.005941 -0.005814 -0.005517 -0.005059 -0.004467 -0.003784 -0.003066 -0.002381 -0.001805 -0.001411 -0.001265 -0.001418 -0.001899 -0.002708 -0.003813 -0.005146 -0.006607 -0.008067 -0.009376 -0.010375 -0.010907 -0.010832 -0.010043 -0.008473 -0.006113 -0.003012 0.000717 0.004904 0.009326 0.013720 0.017804 0.021294 0.023927 0.025483 0.025799 0.024792 0.022460 0.018893 0.014261 0.008810 0.002842 -0.003306 -0.009283 -0.014757 -0.019430 -0.023068 -0.025508 -0.026677 -0.026585 -0.025330 -0.023078 -0.020057 -0.016529 -0.012770 -0.009053 -0.005620 -0.002670 -0.000342 0.001289 0.002212 0.002479 0.002195 0.001503 0.000569 -0.000430 -0.001329 -0.001984 -0.002283 -0.002155 -0.001576 -0.000562 0.000831 0.002517 0.004385 0.006320 0.008202 0.009924 0.011395 0.012549 0.013343 0.013759 0.013806 0.013512 0.012922 0.012095 0.011091 0.009974 0.008804 0.007634 0.006504 0.005450 0.004492 0.003645 0.002912 0.002291 0.001777 0.001359 0.001024 0.000761 0.000556 0.000400 0.000281 0.000192 0.000126 0.000078 0.000044 0.000020 0.000004 -0.000006 -0.000011 -0.000013 -0.000013 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000016 -0.000025 -0.000036 -0.000052 -0.000072 -0.000098 -0.000131 -0.000173 -0.000226 -0.000292 -0.000374 -0.000475 -0.000600 -0.000754 -0.000940 -0.001164 -0.001428 -0.001734 -0.002080 -0.002459 -0.002859 -0.003265 -0.003656 -0.004007 -0.004292 -0.004484 -0.004558 -0.004496 -0.004286 -0.003931 -0.003445 -0.002858 -0.002217 -0.001581 -0.001018 -0.000601 -0.000403 -0.000488 -0.000901 -0.001668 -0.002784 -0.004212 -0.005878 -0.007679 -0.009480 -0.011128 -0.012459 -0.013313 -0.013547 -0.013047 -0.011744 -0.009625 -0.006732 -0.003173 0.000887 0.005230 0.009599 0.013716 0.017302 0.020092 0.021868 0.022464 0.021793 0.019846 0.016702 0.012523 0.007541 0.002046 -0.003637 -0.009170 -0.014230 -0.018528 -0.021835 -0.023993 -0.024927 -0.024649 -0.023250 -0.020893 -0.017796 -0.014216 -0.010421 -0.006676 -0.003219 -0.000243 0.002112 0.003770 0.004720 0.005008 0.004733 0.004032 0.003065 0.002002 0.001005 0.000215 -0.000257 -0.000337 0.000003 0.000754 0.001866 0.003261 0.004840 0.006493 0.008112 0.009596 0.010860 0.011841 0.012500 0.012821 0.012810 0.012494 0.011913 0.011121 0.010174 0.009131 0.008044 0.006962 0.005922 0.004954 0.004077 0.003303 0.002635 0.002070 0.001602 0.001222 0.000919 0.000680 0.000496 0.000355 0.000248 0.000168 0.000109 0.000066 0.000036 0.000015 0.000001 -0.000007 -0.000012 -0.000013 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000015 -0.000023 -0.000033 -0.000047 -0.000065 -0.000087 -0.000116 -0.000153 -0.000198 -0.000254 -0.000323 -0.000408 -0.000511 -0.000636 -0.000787 -0.000967 -0.001178 -0.001419 -0.001688 -0.001979 -0.002279 -0.002576 -0.002848 -0.003074 -0.003231 -0.003296 -0.003248 -0.003074 -0.002767 -0.002335 -0.001795 -0.001183 -0.000547 0.000051 0.000542 0.000852 0.000909 0.000651 0.000033 -0.000968 -0.002345 -0.004057 -0.006032 -0.008161 -0.010308 -0.012318 -0.014024 -0.015261 -0.015882 -0.015770 -0.014849 -0.013094 -0.010543 -0.007291 -0.003492 0.000646 0.004879 0.008938 0.012550 0.015460 0.017449 0.018354 0.018079 0.016611 0.014015 0.010438 0.006095 0.001257 -0.003771 -0.008670 -0.013133 -0.016889 -0.019718 -0.021471 -0.022079 -0.021554 -0.019983 -0.017523 -0.014385 -0.010813 -0.007065 -0.003395 -0.000029 0.002846 0.005099 0.006656 0.007507 0.007698 0.007323 0.006515 0.005430 0.004231 0.003076 0.002105 0.001426 0.001114 0.001202 0.001683 0.002515 0.003629 0.004931 0.006322 0.007698 0.008967 0.010048 0.010883 0.011435 0.011686 0.011643 0.011328 0.010779 0.010043 0.009172 0.008217 0.007228 0.006246 0.005305 0.004432 0.003643 0.002947 0.002347 0.001841 0.001422 0.001082 0.000811 0.000598 0.000434 0.000309 0.000214 0.000144 0.000092 0.000055 0.000028 0.000010 -0.000002 -0.000009 -0.000012 -0.000013 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000014 -0.000021 -0.000030 -0.000042 -0.000058 -0.000078 -0.000103 -0.000134 -0.000172 -0.000218 -0.000275 -0.000345 -0.000428 -0.000528 -0.000646 -0.000786 -0.000947 -0.001128 -0.001326 -0.001535 -0.001742 -0.001934 -0.002094 -0.002200 -0.002233 -0.002172 -0.002001 -0.001710 -0.001296 -0.000770 -0.000156 0.000511 0.001177 0.001780 0.002247 0.002505 0.002480 0.002111 0.001352 0.000180 -0.001399 -0.003344 -0.005583 -0.008007 -0.010483 -0.012851 -0.014946 -0.016599 -0.017660 -0.018004 -0.017548 -0.016258 -0.014157 -0.011326 -0.007906 -0.004085 -0.000093 0.003818 0.007386 0.010367 0.012547 0.013764 0.013921 0.012992 0.011031 0.008166 0.004589 0.000548 -0.003678 -0.007797 -0.011524 -0.014609 -0.016850 -0.018111 -0.018330 -0.017521 -0.015770 -0.013227 -0.010092 -0.006595 -0.002980 0.000515 0.003677 0.006335 0.008365 0.009703 0.010342 0.010330 0.009762 0.008766 0.007493 0.006103 0.004749 0.003566 0.002663 0.002113 0.001950 0.002173 0.002743 0.003596 0.004648 0.005804 0.006969 0.008054 0.008985 0.009705 0.010178 0.010388 0.010339 0.010050 0.009555 0.008894 0.008114 0.007262 0.006380 0.005507 0.004673 0.003899 0.003201 0.002586 0.002056 0.001610 0.001241 0.000941 0.000703 0.000517 0.000373 0.000264 0.000182 0.000121 0.000076 0.000044 0.000021 0.000006 -0.000004 -0.000010 -0.000012 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000013 -0.000019 -0.000028 -0.000038 -0.000052 -0.000069 -0.000090 -0.000116 -0.000148 -0.000186 -0.000232 -0.000287 -0.000352 -0.000429 -0.000519 -0.000622 -0.000738 -0.000866 -0.001000 -0.001133 -0.001255 -0.001352 -0.001407 -0.001402 -0.001317 -0.001135 -0.000843 -0.000434 0.000092 0.000722 0.001429 0.002173 0.002901 0.003547 0.004037 0.004296 0.004250 0.003835 0.003002 0.001729 0.000018 -0.002095 -0.004537 -0.007206 -0.009968 -0.012668 -0.015139 -0.017212 -0.018732 -0.019571 -0.019634 -0.018875 -0.017304 -0.014985 -0.012036 -0.008628 -0.004968 -0.001291 0.002161 0.005156 0.007490 0.009003 0.009595 0.009233 0.007954 0.005865 0.003134 -0.000021 -0.003351 -0.006592 -0.009492 -0.011824 -0.013409 -0.014127 -0.013926 -0.012824 -0.010906 -0.008313 -0.005234 -0.001883 0.001515 0.004739 0.007597 0.009931 0.011635 0.012653 0.012987 0.012688 0.011852 0.010606 0.009098 0.007483 0.005908 0.004505 0.003379 0.002601 0.002207 0.002196 0.002534 0.003162 0.004000 0.004959 0.005950 0.006889 0.007705 0.008345 0.008771 0.008970 0.008940 0.008699 0.008276 0.007706 0.007030 0.006291 0.005525 0.004766 0.004041 0.003369 0.002763 0.002230 0.001771 0.001384 0.001064 0.000805 0.000599 0.000438 0.000315 0.000221 0.000151 0.000099 0.000061 0.000034 0.000015 0.000002 -0.000005 -0.000010 -0.000012 -0.000012 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000008 -0.000012 -0.000018 -0.000025 -0.000035 -0.000047 -0.000061 -0.000079 -0.000100 -0.000126 -0.000156 -0.000192 -0.000235 -0.000284 -0.000341 -0.000405 -0.000477 -0.000554 -0.000634 -0.000711 -0.000779 -0.000824 -0.000836 -0.000797 -0.000689 -0.000497 -0.000203 0.000203 0.000728 0.001367 0.002106 0.002917 0.003757 0.004572 0.005294 0.005849 0.006158 0.006147 0.005749 0.004914 0.003612 0.001843 -0.000361 -0.002935 -0.005781 -0.008770 -0.011751 -0.014558 -0.017026 -0.018997 -0.020334 -0.020936 -0.020746 -0.019754 -0.018005 -0.015597 -0.012676 -0.009426 -0.006057 -0.002792 0.000156 0.002592 0.004363 0.005368 0.005563 0.004971 0.003677 0.001822 -0.000409 -0.002800 -0.005122 -0.007154 -0.008700 -0.009605 -0.009767 -0.009148 -0.007769 -0.005715 -0.003119 -0.000155 0.002980 0.006081 0.008951 0.011417 0.013342 0.014635 0.015256 0.015215 0.014570 0.013418 0.011886 0.010119 0.008266 0.006470 0.004857 0.003527 0.002550 0.001958 0.001753 0.001901 0.002347 0.003016 0.003823 0.004684 0.005517 0.006257 0.006850 0.007261 0.007474 0.007488 0.007315 0.006979 0.006512 0.005950 0.005329 0.004683 0.004040 0.003426 0.002855 0.002341 0.001887 0.001497 0.001168 0.000896 0.000675 0.000501 0.000364 0.000260 0.000181 0.000123 0.000079 0.000048 0.000026 0.000010 -0.000000 -0.000006 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000023 -0.000032 -0.000042 -0.000054 -0.000069 -0.000086 -0.000106 -0.000130 -0.000157 -0.000188 -0.000224 -0.000263 -0.000306 -0.000350 -0.000394 -0.000434 -0.000462 -0.000472 -0.000453 -0.000390 -0.000268 -0.000071 0.000217 0.000611 0.001122 0.001754 0.002503 0.003351 0.004270 0.005218 0.006138 0.006962 0.007616 0.008019 0.008095 0.007774 0.007001 0.005743 0.003994 0.001778 -0.000848 -0.003791 -0.006930 -0.010122 -0.013207 -0.016019 -0.018401 -0.020212 -0.021344 -0.021724 -0.021329 -0.020182 -0.018358 -0.015976 -0.013194 -0.010197 -0.007182 -0.004347 -0.001869 0.000105 0.001473 0.002185 0.002247 0.001723 0.000724 -0.000597 -0.002059 -0.003471 -0.004645 -0.005417 -0.005659 -0.005291 -0.004285 -0.002671 -0.000530 0.002014 0.004802 0.007655 0.010391 0.012837 0.014843 0.016294 0.017118 0.017290 0.016832 0.015808 0.014319 0.012491 0.010464 0.008384 0.006388 0.004594 0.003098 0.001963 0.001221 0.000870 0.000879 0.001195 0.001744 0.002447 0.003222 0.003992 0.004692 0.005272 0.005698 0.005950 0.006026 0.005935 0.005699 0.005343 0.004900 0.004400 0.003874 0.003347 0.002840 0.002368 0.001941 0.001565 0.001240 0.000966 0.000739 0.000555 0.000410 0.000296 0.000210 0.000145 0.000097 0.000062 0.000036 0.000018 0.000006 -0.000002 -0.000007 -0.000010 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000021 -0.000028 -0.000037 -0.000047 -0.000059 -0.000073 -0.000088 -0.000106 -0.000126 -0.000148 -0.000171 -0.000196 -0.000220 -0.000242 -0.000259 -0.000264 -0.000252 -0.000215 -0.000140 -0.000015 0.000176 0.000448 0.000818 0.001299 0.001902 0.002630 0.003478 0.004430 0.005456 0.006516 0.007552 0.008497 0.009275 0.009806 0.010012 0.009819 0.009169 0.008024 0.006369 0.004221 0.001629 -0.001325 -0.004530 -0.007850 -0.011133 -0.014218 -0.016948 -0.019183 -0.020804 -0.021730 -0.021919 -0.021376 -0.020151 -0.018336 -0.016062 -0.013485 -0.010780 -0.008120 -0.005667 -0.003560 -0.001899 -0.000739 -0.000090 0.000090 -0.000115 -0.000586 -0.001177 -0.001734 -0.002105 -0.002160 -0.001796 -0.000954 0.000379 0.002169 0.004338 0.006769 0.009320 0.011832 0.014148 0.016118 0.017617 0.018554 0.018877 0.018577 0.017687 0.016280 0.014459 0.012349 0.010087 0.007813 0.005655 0.003727 0.002114 0.000876 0.000039 -0.000401 -0.000474 -0.000236 0.000246 0.000893 0.001626 0.002373 0.003069 0.003666 0.004130 0.004441 0.004595 0.004598 0.004468 0.004227 0.003903 0.003524 0.003114 0.002698 0.002294 0.001916 0.001572 0.001267 0.001004 0.000781 0.000596 0.000446 0.000327 0.000235 0.000165 0.000113 0.000074 0.000046 0.000026 0.000012 0.000002 -0.000004 -0.000008 -0.000009 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000014 -0.000019 -0.000025 -0.000033 -0.000041 -0.000051 -0.000061 -0.000072 -0.000085 -0.000098 -0.000112 -0.000126 -0.000139 -0.000148 -0.000152 -0.000146 -0.000124 -0.000080 -0.000004 0.000115 0.000290 0.000536 0.000870 0.001305 0.001858 0.002536 0.003345 0.004279 0.005324 0.006451 0.007619 0.008774 0.009849 0.010768 0.011452 0.011820 0.011798 0.011322 0.010349 0.008857 0.006854 0.004378 0.001500 -0.001680 -0.005037 -0.008428 -0.011699 -0.014698 -0.017282 -0.019331 -0.020751 -0.021486 -0.021522 -0.020886 -0.019643 -0.017896 -0.015774 -0.013424 -0.010997 -0.008639 -0.006477 -0.004607 -0.003092 -0.001951 -0.001165 -0.000676 -0.000395 -0.000214 -0.000013 0.000323 0.000896 0.001778 0.003010 0.004592 0.006484 0.008611 0.010868 0.013127 0.015251 0.017106 0.018568 0.019538 0.019947 0.019764 0.018996 0.017688 0.015919 0.013796 0.011442 0.008990 0.006572 0.004308 0.002302 0.000634 -0.000646 -0.001517 -0.001986 -0.002085 -0.001869 -0.001405 -0.000768 -0.000035 0.000723 0.001446 0.002085 0.002606 0.002991 0.003232 0.003335 0.003314 0.003187 0.002979 0.002715 0.002416 0.002105 0.001797 0.001505 0.001237 0.000998 0.000791 0.000614 0.000468 0.000349 0.000254 0.000181 0.000125 0.000084 0.000054 0.000032 0.000017 0.000006 -0.000001 -0.000006 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000013 -0.000017 -0.000023 -0.000029 -0.000036 -0.000043 -0.000051 -0.000059 -0.000067 -0.000074 -0.000082 -0.000088 -0.000090 -0.000088 -0.000077 -0.000054 -0.000011 0.000058 0.000163 0.000315 0.000528 0.000816 0.001195 0.001681 0.002287 0.003024 0.003897 0.004901 0.006023 0.007237 0.008505 0.009773 0.010978 0.012045 0.012895 0.013448 0.013626 0.013364 0.012613 0.011342 0.009551 0.007267 0.004549 0.001484 -0.001817 -0.005220 -0.008583 -0.011757 -0.014603 -0.016997 -0.018839 -0.020061 -0.020629 -0.020549 -0.019862 -0.018641 -0.016991 -0.015030 -0.012888 -0.010691 -0.008556 -0.006573 -0.004807 -0.003290 -0.002020 -0.000963 -0.000061 0.000763 0.001593 0.002514 0.003594 0.004884 0.006403 0.008141 0.010054 0.012070 0.014093 0.016014 0.017715 0.019087 0.020030 0.020471 0.020363 0.019695 0.018489 0.016801 0.014716 0.012343 0.009802 0.007220 0.004721 0.002417 0.000401 -0.001257 -0.002515 -0.003357 -0.003796 -0.003866 -0.003621 -0.003129 -0.002462 -0.001695 -0.000895 -0.000122 0.000577 0.001170 0.001637 0.001970 0.002174 0.002258 0.002241 0.002143 0.001986 0.001790 0.001574 0.001353 0.001139 0.000940 0.000760 0.000603 0.000468 0.000355 0.000263 0.000190 0.000133 0.000091 0.000059 0.000036 0.000020 0.000008 0.000001 -0.000004 -0.000007 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000021 -0.000026 -0.000031 -0.000037 -0.000042 -0.000047 -0.000051 -0.000054 -0.000056 -0.000056 -0.000051 -0.000040 -0.000018 0.000018 0.000076 0.000163 0.000289 0.000465 0.000704 0.001021 0.001432 0.001951 0.002594 0.003370 0.004287 0.005342 0.006523 0.007808 0.009159 0.010529 0.011856 0.013067 0.014087 0.014833 0.015230 0.015209 0.014714 0.013711 0.012189 0.010163 0.007679 0.004811 0.001656 -0.001665 -0.005021 -0.008272 -0.011283 -0.013930 -0.016108 -0.017739 -0.018774 -0.019198 -0.019030 -0.018319 -0.017141 -0.015590 -0.013773 -0.011799 -0.009770 -0.007771 -0.005868 -0.004101 -0.002484 -0.001004 0.000370 0.001685 0.002997 0.004357 0.005810 0.007382 0.009076 0.010870 0.012720 0.014557 0.016297 0.017845 0.019105 0.019990 0.020424 0.020359 0.019767 0.018657 0.017065 0.015056 0.012720 0.010164 0.007507 0.004867 0.002360 0.000087 -0.001870 -0.003451 -0.004623 -0.005378 -0.005731 -0.005722 -0.005404 -0.004845 -0.004115 -0.003286 -0.002423 -0.001584 -0.000812 -0.000141 0.000411 0.000836 0.001135 0.001319 0.001403 0.001404 0.001344 0.001239 0.001108 0.000965 0.000820 0.000681 0.000553 0.000439 0.000341 0.000258 0.000190 0.000135 0.000093 0.000060 0.000037 0.000020 0.000009 0.000001 -0.000005 -0.000008 -0.000009 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000011 -0.000014 -0.000019 -0.000023 -0.000027 -0.000031 -0.000034 -0.000037 -0.000038 -0.000038 -0.000036 -0.000030 -0.000020 -0.000002 0.000027 0.000073 0.000141 0.000240 0.000379 0.000570 0.000824 0.001158 0.001586 0.002123 0.002785 0.003583 0.004524 0.005609 0.006829 0.008163 0.009579 0.011032 0.012464 0.013808 0.014989 0.015928 0.016549 0.016781 0.016565 0.015861 0.014648 0.012932 0.010745 0.008145 0.005218 0.002066 -0.001188 -0.004419 -0.007495 -0.010297 -0.012717 -0.014668 -0.016091 -0.016954 -0.017254 -0.017018 -0.016297 -0.015164 -0.013701 -0.012001 -0.010151 -0.008230 -0.006304 -0.004416 -0.002595 -0.000845 0.000843 0.002490 0.004124 0.005773 0.007456 0.009179 0.010932 0.012686 0.014394 0.015993 0.017408 0.018562 0.019378 0.019789 0.019745 0.019214 0.018193 0.016704 0.014796 0.012540 0.010030 0.007371 0.004676 0.002057 -0.000383 -0.002554 -0.004384 -0.005826 -0.006853 -0.007467 -0.007688 -0.007558 -0.007131 -0.006475 -0.005658 -0.004748 -0.003809 -0.002895 -0.002047 -0.001298 -0.000664 -0.000154 0.000233 0.000507 0.000679 0.000769 0.000792 0.000767 0.000709 0.000633 0.000547 0.000460 0.000377 0.000300 0.000233 0.000175 0.000127 0.000088 0.000058 0.000035 0.000018 0.000006 -0.000001 -0.000006 -0.000009 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000024 -0.000026 -0.000028 -0.000029 -0.000028 -0.000025 -0.000020 -0.000011 0.000003 0.000026 0.000060 0.000112 0.000186 0.000292 0.000438 0.000635 0.000896 0.001235 0.001668 0.002209 0.002874 0.003675 0.004621 0.005715 0.006950 0.008311 0.009768 0.011281 0.012798 0.014255 0.015581 0.016700 0.017537 0.018022 0.018092 0.017703 0.016825 0.015454 0.013610 0.011337 0.008703 0.005799 0.002729 -0.000388 -0.003435 -0.006293 -0.008857 -0.011036 -0.012760 -0.013985 -0.014691 -0.014883 -0.014593 -0.013870 -0.012778 -0.011390 -0.009782 -0.008025 -0.006180 -0.004297 -0.002409 -0.000539 0.001305 0.003124 0.004924 0.006710 0.008482 0.010230 0.011934 0.013557 0.015053 0.016365 0.017429 0.018183 0.018568 0.018536 0.018058 0.017122 0.015740 0.013949 0.011805 0.009387 0.006788 0.004110 0.001459 -0.001063 -0.003363 -0.005363 -0.007005 -0.008251 -0.009085 -0.009514 -0.009566 -0.009283 -0.008723 -0.007950 -0.007031 -0.006032 -0.005012 -0.004021 -0.003101 -0.002278 -0.001571 -0.000987 -0.000524 -0.000174 0.000074 0.000237 0.000331 0.000372 0.000376 0.000355 0.000319 0.000275 0.000229 0.000184 0.000143 0.000106 0.000074 0.000049 0.000028 0.000013 0.000002 -0.000005 -0.000010 -0.000013 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000016 -0.000018 -0.000021 -0.000023 -0.000023 -0.000022 -0.000020 -0.000015 -0.000008 0.000003 0.000020 0.000045 0.000083 0.000137 0.000215 0.000322 0.000469 0.000667 0.000926 0.001261 0.001687 0.002220 0.002873 0.003661 0.004594 0.005677 0.006905 0.008268 0.009742 0.011289 0.012864 0.014408 0.015855 0.017132 0.018168 0.018892 0.019242 0.019167 0.018634 0.017627 0.016155 0.014247 0.011959 0.009363 0.006551 0.003626 0.000697 -0.002126 -0.004740 -0.007053 -0.008990 -0.010495 -0.011536 -0.012101 -0.012202 -0.011870 -0.011151 -0.010102 -0.008786 -0.007263 -0.005593 -0.003825 -0.002000 -0.000148 0.001706 0.003549 0.005368 0.007150 0.008882 0.010541 0.012098 0.013513 0.014742 0.015732 0.016433 0.016795 0.016776 0.016347 0.015494 0.014223 0.012559 0.010550 0.008259 0.005768 0.003167 0.000553 -0.001976 -0.004328 -0.006422 -0.008194 -0.009596 -0.010601 -0.011204 -0.011417 -0.011274 -0.010820 -0.010112 -0.009213 -0.008187 -0.007098 -0.005999 -0.004940 -0.003955 -0.003071 -0.002303 -0.001658 -0.001134 -0.000724 -0.000415 -0.000194 -0.000043 0.000052 0.000106 0.000130 0.000134 0.000125 0.000109 0.000089 0.000068 0.000049 0.000031 0.000016 0.000004 -0.000005 -0.000012 -0.000015 -0.000017 -0.000018 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000018 -0.000019 -0.000019 -0.000017 -0.000014 -0.000008 0.000000 0.000013 0.000031 0.000058 0.000097 0.000152 0.000229 0.000335 0.000480 0.000672 0.000923 0.001246 0.001656 0.002169 0.002798 0.003558 0.004461 0.005514 0.006715 0.008057 0.009521 0.011075 0.012679 0.014280 0.015817 0.017224 0.018431 0.019370 0.019980 0.020206 0.020011 0.019370 0.018281 0.016761 0.014851 0.012608 0.010109 0.007443 0.004706 0.002000 -0.000578 -0.002937 -0.005000 -0.006703 -0.008004 -0.008879 -0.009324 -0.009354 -0.008998 -0.008300 -0.007308 -0.006076 -0.004656 -0.003097 -0.001442 0.000269 0.002007 0.003742 0.005451 0.007109 0.008689 0.010161 0.011491 0.012638 0.013559 0.014211 0.014551 0.014543 0.014161 0.013390 0.012231 0.010702 0.008841 0.006702 0.004353 0.001874 -0.000647 -0.003119 -0.005455 -0.007574 -0.009408 -0.010905 -0.012028 -0.012761 -0.013107 -0.013087 -0.012736 -0.012103 -0.011243 -0.010219 -0.009093 -0.007921 -0.006755 -0.005638 -0.004603 -0.003673 -0.002860 -0.002171 -0.001603 -0.001148 -0.000794 -0.000528 -0.000334 -0.000198 -0.000107 -0.000048 -0.000013 0.000005 0.000013 0.000013 0.000009 0.000003 -0.000004 -0.000011 -0.000016 -0.000020 -0.000023 -0.000024 -0.000023 -0.000022 -0.000021 -0.000019 -0.000017 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000016 -0.000014 -0.000010 -0.000003 0.000006 0.000019 0.000038 0.000065 0.000103 0.000157 0.000233 0.000335 0.000473 0.000655 0.000893 0.001199 0.001586 0.002069 0.002664 0.003385 0.004243 0.005249 0.006404 0.007703 0.009132 0.010666 0.012269 0.013895 0.015489 0.016990 0.018334 0.019457 0.020296 0.020797 0.020918 0.020629 0.019918 0.018790 0.017272 0.015408 0.013260 0.010900 0.008416 0.005895 0.003428 0.001102 -0.001005 -0.002828 -0.004316 -0.005435 -0.006171 -0.006524 -0.006510 -0.006159 -0.005509 -0.004604 -0.003490 -0.002212 -0.000815 0.000661 0.002177 0.003699 0.005193 0.006627 0.007967 0.009178 0.010221 0.011059 0.011651 0.011961 0.011957 0.011615 0.010919 0.009869 0.008477 0.006772 0.004799 0.002615 0.000291 -0.002095 -0.004461 -0.006725 -0.008809 -0.010646 -0.012179 -0.013368 -0.014188 -0.014632 -0.014712 -0.014453 -0.013894 -0.013085 -0.012083 -0.010945 -0.009729 -0.008489 -0.007271 -0.006115 -0.005047 -0.004088 -0.003250 -0.002534 -0.001938 -0.001454 -0.001071 -0.000775 -0.000551 -0.000386 -0.000267 -0.000183 -0.000125 -0.000087 -0.000062 -0.000046 -0.000038 -0.000034 -0.000032 -0.000032 -0.000032 -0.000032 -0.000031 -0.000030 -0.000028 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000014 -0.000013 -0.000011 -0.000007 -0.000000 0.000009 0.000022 0.000041 0.000068 0.000105 0.000157 0.000228 0.000325 0.000454 0.000624 0.000844 0.001127 0.001486 0.001934 0.002486 0.003158 0.003961 0.004906 0.005998 0.007235 0.008607 0.010094 0.011666 0.013284 0.014900 0.016459 0.017902 0.019168 0.020198 0.020938 0.021343 0.021378 0.021023 0.020275 0.019146 0.017669 0.015890 0.013869 0.011678 0.009394 0.007100 0.004876 0.002796 0.000927 -0.000678 -0.001977 -0.002947 -0.003578 -0.003875 -0.003856 -0.003549 -0.002988 -0.002213 -0.001265 -0.000185 0.000984 0.002203 0.003432 0.004634 0.005773 0.006809 0.007707 0.008427 0.008933 0.009192 0.009174 0.008855 0.008222 0.007270 0.006008 0.004459 0.002657 0.000651 -0.001498 -0.003721 -0.005946 -0.008096 -0.010098 -0.011888 -0.013408 -0.014614 -0.015478 -0.015985 -0.016139 -0.015955 -0.015465 -0.014711 -0.013742 -0.012613 -0.011378 -0.010093 -0.008805 -0.007556 -0.006379 -0.005298 -0.004331 -0.003484 -0.002759 -0.002152 -0.001655 -0.001257 -0.000943 -0.000702 -0.000518 -0.000382 -0.000281 -0.000207 -0.000154 -0.000117 -0.000091 -0.000073 -0.000061 -0.000053 -0.000048 -0.000044 -0.000040 -0.000037 -0.000034 -0.000031 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000012 -0.000012 -0.000011 -0.000009 -0.000004 0.000002 0.000011 0.000024 0.000042 0.000068 0.000103 0.000152 0.000219 0.000308 0.000426 0.000581 0.000782 0.001040 0.001367 0.001775 0.002280 0.002895 0.003635 0.004509 0.005524 0.006683 0.007977 0.009394 0.010908 0.012488 0.014091 0.015669 0.017170 0.018537 0.019715 0.020650 0.021297 0.021617 0.021585 0.021188 0.020431 0.019331 0.017923 0.016254 0.014381 0.012371 0.010295 0.008226 0.006234 0.004382 0.002726 0.001309 0.000162 -0.000698 -0.001267 -0.001554 -0.001575 -0.001358 -0.000934 -0.000339 0.000388 0.001207 0.002081 0.002968 0.003830 0.004628 0.005324 0.005881 0.006263 0.006437 0.006375 0.006055 0.005461 0.004588 0.003440 0.002035 0.000399 -0.001427 -0.003392 -0.005437 -0.007498 -0.009505 -0.011392 -0.013096 -0.014563 -0.015748 -0.016618 -0.017156 -0.017357 -0.017230 -0.016799 -0.016099 -0.015171 -0.014065 -0.012833 -0.011527 -0.010196 -0.008883 -0.007624 -0.006448 -0.005375 -0.004417 -0.003580 -0.002863 -0.002261 -0.001765 -0.001364 -0.001045 -0.000796 -0.000604 -0.000457 -0.000346 -0.000263 -0.000201 -0.000156 -0.000122 -0.000098 -0.000081 -0.000068 -0.000059 -0.000052 -0.000046 -0.000041 -0.000037 -0.000032 -0.000028 -0.000024 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000009 -0.000007 -0.000003 0.000003 0.000012 0.000024 0.000041 0.000065 0.000099 0.000144 0.000205 0.000286 0.000393 0.000532 0.000713 0.000944 0.001236 0.001603 0.002057 0.002612 0.003282 0.004078 0.005008 0.006075 0.007277 0.008603 0.010036 0.011549 0.013107 0.014668 0.016187 0.017611 0.018890 0.019973 0.020813 0.021372 0.021619 0.021535 0.021117 0.020371 0.019321 0.017999 0.016453 0.014736 0.012908 0.011034 0.009177 0.007396 0.005744 0.004267 0.002998 0.001960 0.001164 0.000609 0.000286 0.000177 0.000257 0.000496 0.000860 0.001315 0.001822 0.002344 0.002845 0.003285 0.003629 0.003842 0.003891 0.003749 0.003393 0.002808 0.001986 0.000928 -0.000354 -0.001839 -0.003494 -0.005279 -0.007142 -0.009028 -0.010877 -0.012627 -0.014221 -0.015606 -0.016739 -0.017587 -0.018127 -0.018352 -0.018265 -0.017883 -0.017232 -0.016350 -0.015278 -0.014065 -0.012760 -0.011410 -0.010059 -0.008746 -0.007500 -0.006346 -0.005300 -0.004370 -0.003559 -0.002864 -0.002280 -0.001798 -0.001405 -0.001091 -0.000843 -0.000650 -0.000500 -0.000385 -0.000297 -0.000230 -0.000180 -0.000142 -0.000114 -0.000094 -0.000078 -0.000066 -0.000057 -0.000049 -0.000043 -0.000038 -0.000033 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000006 -0.000002 0.000004 0.000012 0.000023 0.000039 0.000062 0.000092 0.000133 0.000188 0.000261 0.000356 0.000480 0.000639 0.000843 0.001101 0.001426 0.001828 0.002322 0.002920 0.003633 0.004471 0.005439 0.006536 0.007758 0.009091 0.010513 0.011997 0.013509 0.015006 0.016446 0.017779 0.018960 0.019943 0.020689 0.021165 0.021348 0.021226 0.020799 0.020079 0.019089 0.017862 0.016442 0.014878 0.013224 0.011536 0.009867 0.008267 0.006780 0.005441 0.004275 0.003300 0.002520 0.001934 0.001530 0.001290 0.001191 0.001205 0.001301 0.001447 0.001608 0.001750 0.001838 0.001841 0.001725 0.001466 0.001038 0.000427 -0.000377 -0.001376 -0.002562 -0.003920 -0.005424 -0.007042 -0.008731 -0.010444 -0.012129 -0.013733 -0.015203 -0.016489 -0.017551 -0.018355 -0.018878 -0.019109 -0.019047 -0.018703 -0.018098 -0.017263 -0.016235 -0.015055 -0.013769 -0.012423 -0.011058 -0.009715 -0.008425 -0.007214 -0.006102 -0.005100 -0.004213 -0.003442 -0.002783 -0.002228 -0.001769 -0.001394 -0.001093 -0.000853 -0.000664 -0.000516 -0.000402 -0.000313 -0.000245 -0.000193 -0.000153 -0.000123 -0.000100 -0.000083 -0.000070 -0.000059 -0.000050 -0.000043 -0.000037 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000005 -0.000001 0.000004 0.000011 0.000022 0.000036 0.000057 0.000084 0.000121 0.000170 0.000234 0.000318 0.000426 0.000565 0.000742 0.000967 0.001250 0.001602 0.002035 0.002561 0.003190 0.003934 0.004798 0.005785 0.006891 0.008109 0.009423 0.010811 0.012243 0.013686 0.015101 0.016446 0.017677 0.018752 0.019633 0.020285 0.020683 0.020809 0.020657 0.020231 0.019542 0.018616 0.017484 0.016184 0.014762 0.013264 0.011737 0.010226 0.008772 0.007409 0.006165 0.005059 0.004103 0.003298 0.002641 0.002119 0.001716 0.001410 0.001175 0.000984 0.000808 0.000616 0.000379 0.000068 -0.000342 -0.000873 -0.001543 -0.002363 -0.003335 -0.004458 -0.005718 -0.007098 -0.008571 -0.010102 -0.011654 -0.013182 -0.014639 -0.015981 -0.017161 -0.018142 -0.018891 -0.019384 -0.019608 -0.019561 -0.019248 -0.018686 -0.017900 -0.016922 -0.015787 -0.014538 -0.013215 -0.011859 -0.010509 -0.009199 -0.007955 -0.006799 -0.005746 -0.004802 -0.003972 -0.003252 -0.002638 -0.002122 -0.001694 -0.001343 -0.001060 -0.000834 -0.000654 -0.000513 -0.000402 -0.000316 -0.000248 -0.000196 -0.000156 -0.000126 -0.000102 -0.000084 -0.000070 -0.000059 -0.000050 -0.000042 -0.000035 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000006 -0.000006 -0.000004 -0.000001 0.000003 0.000010 0.000020 0.000033 0.000051 0.000075 0.000108 0.000151 0.000207 0.000279 0.000372 0.000492 0.000645 0.000838 0.001082 0.001385 0.001760 0.002215 0.002764 0.003414 0.004173 0.005046 0.006032 0.007127 0.008319 0.009592 0.010923 0.012284 0.013641 0.014957 0.016194 0.017313 0.018277 0.019053 0.019613 0.019936 0.020011 0.019835 0.019411 0.018756 0.017891 0.016846 0.015655 0.014357 0.012990 0.011595 0.010208 0.008862 0.007584 0.006396 0.005311 0.004338 0.003476 0.002720 0.002059 0.001476 0.000953 0.000467 -0.000006 -0.000491 -0.001012 -0.001592 -0.002252 -0.003007 -0.003871 -0.004847 -0.005936 -0.007130 -0.008415 -0.009770 -0.011167 -0.012577 -0.013961 -0.015282 -0.016500 -0.017576 -0.018474 -0.019163 -0.019622 -0.019834 -0.019796 -0.019510 -0.018990 -0.018255 -0.017332 -0.016253 -0.015055 -0.013774 -0.012448 -0.011114 -0.009806 -0.008552 -0.007374 -0.006289 -0.005308 -0.004435 -0.003670 -0.003010 -0.002448 -0.001976 -0.001584 -0.001263 -0.001002 -0.000793 -0.000626 -0.000494 -0.000389 -0.000307 -0.000243 -0.000193 -0.000154 -0.000124 -0.000100 -0.000082 -0.000068 -0.000056 -0.000047 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000003 -0.000001 0.000003 0.000009 0.000017 0.000029 0.000044 0.000066 0.000094 0.000131 0.000179 0.000241 0.000320 0.000422 0.000552 0.000717 0.000924 0.001183 0.001502 0.001892 0.002362 0.002922 0.003580 0.004340 0.005205 0.006173 0.007237 0.008384 0.009597 0.010853 0.012124 0.013379 0.014584 0.015704 0.016705 0.017554 0.018224 0.018693 0.018945 0.018971 0.018771 0.018351 0.017725 0.016914 0.015944 0.014844 0.013647 0.012385 0.011091 0.009795 0.008523 0.007297 0.006132 0.005041 0.004028 0.003091 0.002224 0.001418 0.000659 -0.000070 -0.000789 -0.001514 -0.002267 -0.003064 -0.003920 -0.004847 -0.005850 -0.006932 -0.008086 -0.009304 -0.010568 -0.011859 -0.013149 -0.014410 -0.015611 -0.016717 -0.017695 -0.018514 -0.019147 -0.019571 -0.019772 -0.019742 -0.019484 -0.019006 -0.018325 -0.017464 -0.016450 -0.015315 -0.014092 -0.012816 -0.011520 -0.010236 -0.008993 -0.007814 -0.006718 -0.005717 -0.004818 -0.004024 -0.003331 -0.002736 -0.002230 -0.001805 -0.001453 -0.001163 -0.000928 -0.000738 -0.000585 -0.000464 -0.000368 -0.000291 -0.000231 -0.000184 -0.000147 -0.000118 -0.000095 -0.000078 -0.000064 -0.000053 -0.000043 -0.000036 -0.000029 -0.000024 -0.000019 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000007 0.000014 0.000024 0.000038 0.000056 0.000080 0.000111 0.000151 0.000204 0.000271 0.000356 0.000466 0.000604 0.000779 0.000996 0.001265 0.001595 0.001993 0.002469 0.003030 0.003682 0.004429 0.005271 0.006204 0.007219 0.008304 0.009441 0.010606 0.011774 0.012916 0.014000 0.014996 0.015874 0.016607 0.017173 0.017553 0.017735 0.017714 0.017490 0.017069 0.016466 0.015698 0.014787 0.013759 0.012640 0.011457 0.010237 0.009004 0.007780 0.006581 0.005422 0.004309 0.003245 0.002231 0.001259 0.000321 -0.000594 -0.001499 -0.002408 -0.003335 -0.004292 -0.005289 -0.006332 -0.007422 -0.008558 -0.009732 -0.010930 -0.012138 -0.013334 -0.014494 -0.015593 -0.016602 -0.017496 -0.018245 -0.018827 -0.019222 -0.019415 -0.019397 -0.019169 -0.018737 -0.018115 -0.017321 -0.016380 -0.015320 -0.014169 -0.012959 -0.011720 -0.010482 -0.009271 -0.008112 -0.007024 -0.006021 -0.005113 -0.004303 -0.003591 -0.002973 -0.002444 -0.001996 -0.001621 -0.001309 -0.001052 -0.000843 -0.000673 -0.000537 -0.000427 -0.000340 -0.000270 -0.000214 -0.000171 -0.000136 -0.000110 -0.000088 -0.000072 -0.000059 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000006 0.000012 0.000020 0.000031 0.000046 0.000066 0.000092 0.000125 0.000169 0.000225 0.000296 0.000387 0.000502 0.000647 0.000828 0.001052 0.001327 0.001660 0.002059 0.002531 0.003082 0.003717 0.004438 0.005242 0.006126 0.007078 0.008087 0.009133 0.010196 0.011250 0.012270 0.013228 0.014097 0.014852 0.015470 0.015933 0.016226 0.016340 0.016271 0.016021 0.015595 0.015006 0.014268 0.013402 0.012427 0.011366 0.010241 0.009074 0.007886 0.006693 0.005511 0.004348 0.003212 0.002105 0.001025 -0.000032 -0.001073 -0.002106 -0.003139 -0.004182 -0.005243 -0.006325 -0.007431 -0.008559 -0.009704 -0.010855 -0.012001 -0.013123 -0.014203 -0.015220 -0.016151 -0.016973 -0.017665 -0.018205 -0.018577 -0.018767 -0.018767 -0.018574 -0.018193 -0.017635 -0.016915 -0.016055 -0.015078 -0.014011 -0.012881 -0.011715 -0.010541 -0.009383 -0.008264 -0.007203 -0.006217 -0.005314 -0.004503 -0.003784 -0.003156 -0.002614 -0.002151 -0.001760 -0.001433 -0.001161 -0.000937 -0.000753 -0.000604 -0.000484 -0.000386 -0.000308 -0.000246 -0.000196 -0.000156 -0.000124 -0.000100 -0.000081 -0.000065 -0.000053 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000000 0.000002 0.000005 0.000009 0.000016 0.000024 0.000037 0.000053 0.000074 0.000102 0.000137 0.000183 0.000242 0.000316 0.000411 0.000531 0.000679 0.000864 0.001090 0.001365 0.001694 0.002086 0.002545 0.003077 0.003684 0.004367 0.005122 0.005944 0.006822 0.007743 0.008689 0.009640 0.010575 0.011468 0.012298 0.013040 0.013673 0.014180 0.014543 0.014752 0.014800 0.014682 0.014403 0.013966 0.013383 0.012666 0.011831 0.010895 0.009878 0.008798 0.007673 0.006521 0.005355 0.004188 0.003028 0.001879 0.000745 -0.000376 -0.001485 -0.002589 -0.003690 -0.004794 -0.005904 -0.007021 -0.008142 -0.009264 -0.010379 -0.011475 -0.012539 -0.013556 -0.014508 -0.015376 -0.016142 -0.016789 -0.017298 -0.017655 -0.017848 -0.017870 -0.017717 -0.017393 -0.016904 -0.016264 -0.015491 -0.014606 -0.013632 -0.012593 -0.011513 -0.010418 -0.009330 -0.008269 -0.007254 -0.006300 -0.005421 -0.004622 -0.003909 -0.003280 -0.002734 -0.002265 -0.001866 -0.001530 -0.001248 -0.001015 -0.000822 -0.000664 -0.000535 -0.000429 -0.000344 -0.000275 -0.000220 -0.000175 -0.000140 -0.000112 -0.000090 -0.000072 -0.000058 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000007 0.000012 0.000019 0.000028 0.000041 0.000058 0.000080 0.000109 0.000146 0.000194 0.000255 0.000332 0.000428 0.000550 0.000700 0.000884 0.001107 0.001376 0.001697 0.002074 0.002512 0.003016 0.003586 0.004221 0.004918 0.005668 0.006463 0.007288 0.008128 0.008963 0.009775 0.010542 0.011245 0.011863 0.012380 0.012778 0.013046 0.013175 0.013157 0.012992 0.012682 0.012231 0.011648 0.010944 0.010133 0.009229 0.008249 0.007209 0.006123 0.005008 0.003874 0.002731 0.001588 0.000448 -0.000687 -0.001815 -0.002938 -0.004056 -0.005172 -0.006284 -0.007391 -0.008487 -0.009566 -0.010619 -0.011634 -0.012598 -0.013497 -0.014316 -0.015038 -0.015650 -0.016137 -0.016486 -0.016688 -0.016737 -0.016628 -0.016364 -0.015949 -0.015394 -0.014714 -0.013926 -0.013052 -0.012112 -0.011129 -0.010124 -0.009118 -0.008130 -0.007177 -0.006273 -0.005431 -0.004660 -0.003964 -0.003347 -0.002806 -0.002338 -0.001938 -0.001598 -0.001313 -0.001074 -0.000876 -0.000712 -0.000577 -0.000467 -0.000376 -0.000303 -0.000243 -0.000194 -0.000155 -0.000124 -0.000099 -0.000079 -0.000064 -0.000051 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000009 0.000014 0.000021 0.000031 0.000045 0.000062 0.000085 0.000115 0.000153 0.000201 0.000263 0.000341 0.000438 0.000558 0.000706 0.000886 0.001103 0.001361 0.001666 0.002023 0.002434 0.002902 0.003427 0.004008 0.004638 0.005311 0.006017 0.006742 0.007472 0.008191 0.008881 0.009526 0.010106 0.010607 0.011012 0.011309 0.011487 0.011539 0.011461 0.011250 0.010910 0.010444 0.009860 0.009168 0.008379 0.007506 0.006563 0.005565 0.004524 0.003454 0.002364 0.001263 0.000157 -0.000949 -0.002052 -0.003152 -0.004245 -0.005331 -0.006406 -0.007466 -0.008504 -0.009512 -0.010480 -0.011396 -0.012250 -0.013026 -0.013713 -0.014298 -0.014770 -0.015117 -0.015333 -0.015411 -0.015348 -0.015145 -0.014805 -0.014338 -0.013754 -0.013068 -0.012298 -0.011464 -0.010583 -0.009677 -0.008763 -0.007859 -0.006979 -0.006139 -0.005349 -0.004618 -0.003952 -0.003356 -0.002829 -0.002370 -0.001975 -0.001638 -0.001353 -0.001113 -0.000913 -0.000747 -0.000609 -0.000496 -0.000402 -0.000326 -0.000263 -0.000212 -0.000170 -0.000136 -0.000109 -0.000087 -0.000069 -0.000056 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000023 0.000034 0.000047 0.000065 0.000088 0.000118 0.000156 0.000205 0.000267 0.000344 0.000439 0.000556 0.000699 0.000871 0.001076 0.001320 0.001605 0.001936 0.002315 0.002742 0.003217 0.003737 0.004297 0.004888 0.005502 0.006126 0.006749 0.007354 0.007928 0.008455 0.008921 0.009310 0.009612 0.009815 0.009911 0.009893 0.009759 0.009508 0.009142 0.008664 0.008083 0.007405 0.006642 0.005805 0.004907 0.003959 0.002974 0.001962 0.000932 -0.000108 -0.001152 -0.002197 -0.003239 -0.004274 -0.005297 -0.006305 -0.007290 -0.008246 -0.009162 -0.010030 -0.010838 -0.011576 -0.012231 -0.012794 -0.013254 -0.013603 -0.013834 -0.013942 -0.013925 -0.013782 -0.013518 -0.013137 -0.012649 -0.012066 -0.011403 -0.010676 -0.009902 -0.009099 -0.008283 -0.007470 -0.006673 -0.005905 -0.005178 -0.004498 -0.003874 -0.003309 -0.002806 -0.002363 -0.001979 -0.001649 -0.001369 -0.001132 -0.000934 -0.000768 -0.000630 -0.000516 -0.000421 -0.000343 -0.000279 -0.000226 -0.000183 -0.000147 -0.000118 -0.000094 -0.000075 -0.000060 -0.000048 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000011 0.000017 0.000025 0.000035 0.000049 0.000066 0.000089 0.000119 0.000157 0.000205 0.000265 0.000340 0.000431 0.000543 0.000677 0.000839 0.001030 0.001255 0.001517 0.001818 0.002160 0.002543 0.002964 0.003421 0.003908 0.004417 0.004940 0.005467 0.005985 0.006483 0.006947 0.007365 0.007724 0.008013 0.008220 0.008339 0.008362 0.008284 0.008103 0.007819 0.007434 0.006952 0.006380 0.005724 0.004995 0.004203 0.003358 0.002473 0.001557 0.000619 -0.000333 -0.001293 -0.002255 -0.003214 -0.004166 -0.005104 -0.006023 -0.006914 -0.007771 -0.008584 -0.009344 -0.010041 -0.010664 -0.011204 -0.011654 -0.012004 -0.012250 -0.012387 -0.012413 -0.012328 -0.012134 -0.011836 -0.011441 -0.010958 -0.010401 -0.009781 -0.009115 -0.008417 -0.007701 -0.006983 -0.006274 -0.005586 -0.004928 -0.004308 -0.003734 -0.003210 -0.002738 -0.002319 -0.001952 -0.001635 -0.001364 -0.001133 -0.000939 -0.000776 -0.000640 -0.000527 -0.000433 -0.000355 -0.000290 -0.000237 -0.000193 -0.000156 -0.000126 -0.000101 -0.000081 -0.000065 -0.000052 -0.000041 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000026 0.000036 0.000049 0.000066 0.000089 0.000118 0.000154 0.000201 0.000258 0.000329 0.000415 0.000519 0.000643 0.000792 0.000967 0.001171 0.001407 0.001676 0.001978 0.002314 0.002681 0.003074 0.003488 0.003917 0.004353 0.004787 0.005208 0.005606 0.005969 0.006288 0.006551 0.006750 0.006875 0.006921 0.006882 0.006755 0.006538 0.006232 0.005839 0.005362 0.004808 0.004185 0.003499 0.002763 0.001984 0.001173 0.000338 -0.000512 -0.001372 -0.002236 -0.003096 -0.003949 -0.004787 -0.005603 -0.006391 -0.007141 -0.007846 -0.008496 -0.009083 -0.009598 -0.010033 -0.010382 -0.010640 -0.010802 -0.010866 -0.010833 -0.010705 -0.010483 -0.010175 -0.009788 -0.009331 -0.008816 -0.008254 -0.007659 -0.007044 -0.006421 -0.005801 -0.005195 -0.004611 -0.004058 -0.003540 -0.003062 -0.002628 -0.002239 -0.001896 -0.001596 -0.001338 -0.001117 -0.000930 -0.000772 -0.000640 -0.000529 -0.000437 -0.000360 -0.000296 -0.000243 -0.000199 -0.000163 -0.000132 -0.000107 -0.000086 -0.000069 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000026 0.000035 0.000048 0.000065 0.000086 0.000114 0.000149 0.000192 0.000246 0.000311 0.000390 0.000485 0.000599 0.000732 0.000889 0.001071 0.001279 0.001515 0.001778 0.002067 0.002378 0.002709 0.003054 0.003408 0.003762 0.004110 0.004442 0.004749 0.005023 0.005254 0.005433 0.005554 0.005610 0.005597 0.005509 0.005345 0.005105 0.004789 0.004398 0.003938 0.003414 0.002832 0.002201 0.001530 0.000827 0.000101 -0.000642 -0.001395 -0.002152 -0.002906 -0.003652 -0.004383 -0.005092 -0.005771 -0.006413 -0.007010 -0.007554 -0.008037 -0.008454 -0.008796 -0.009060 -0.009242 -0.009339 -0.009351 -0.009279 -0.009125 -0.008896 -0.008595 -0.008232 -0.007814 -0.007352 -0.006856 -0.006338 -0.005809 -0.005277 -0.004753 -0.004244 -0.003758 -0.003299 -0.002873 -0.002482 -0.002128 -0.001813 -0.001535 -0.001293 -0.001085 -0.000907 -0.000757 -0.000630 -0.000524 -0.000434 -0.000360 -0.000297 -0.000245 -0.000202 -0.000166 -0.000136 -0.000111 -0.000090 -0.000072 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000034 0.000046 0.000061 0.000082 0.000107 0.000140 0.000180 0.000229 0.000288 0.000359 0.000445 0.000545 0.000664 0.000802 0.000961 0.001141 0.001343 0.001567 0.001810 0.002069 0.002341 0.002622 0.002905 0.003185 0.003455 0.003708 0.003936 0.004131 0.004287 0.004396 0.004454 0.004455 0.004395 0.004273 0.004087 0.003835 0.003520 0.003144 0.002710 0.002225 0.001695 0.001128 0.000531 -0.000089 -0.000725 -0.001370 -0.002019 -0.002665 -0.003303 -0.003927 -0.004528 -0.005101 -0.005638 -0.006132 -0.006578 -0.006968 -0.007297 -0.007560 -0.007754 -0.007876 -0.007924 -0.007900 -0.007806 -0.007644 -0.007420 -0.007140 -0.006810 -0.006440 -0.006036 -0.005610 -0.005169 -0.004722 -0.004278 -0.003843 -0.003423 -0.003025 -0.002651 -0.002305 -0.001990 -0.001705 -0.001453 -0.001231 -0.001038 -0.000873 -0.000732 -0.000612 -0.000511 -0.000425 -0.000354 -0.000293 -0.000243 -0.000201 -0.000167 -0.000137 -0.000113 -0.000092 -0.000075 -0.000060 -0.000048 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000031 0.000042 0.000057 0.000075 0.000099 0.000128 0.000164 0.000208 0.000261 0.000324 0.000399 0.000487 0.000590 0.000709 0.000845 0.000998 0.001168 0.001354 0.001553 0.001764 0.001982 0.002203 0.002424 0.002638 0.002840 0.003024 0.003184 0.003313 0.003407 0.003461 0.003469 0.003430 0.003339 0.003196 0.002999 0.002748 0.002445 0.002092 0.001694 0.001257 0.000785 0.000287 -0.000232 -0.000765 -0.001307 -0.001851 -0.002394 -0.002928 -0.003448 -0.003947 -0.004420 -0.004860 -0.005261 -0.005618 -0.005926 -0.006180 -0.006377 -0.006515 -0.006591 -0.006606 -0.006559 -0.006455 -0.006297 -0.006089 -0.005837 -0.005547 -0.005227 -0.004883 -0.004524 -0.004157 -0.003788 -0.003423 -0.003068 -0.002728 -0.002407 -0.002107 -0.001831 -0.001579 -0.001354 -0.001154 -0.000979 -0.000827 -0.000697 -0.000586 -0.000491 -0.000411 -0.000343 -0.000286 -0.000238 -0.000197 -0.000164 -0.000136 -0.000112 -0.000092 -0.000075 -0.000061 -0.000049 -0.000039 -0.000031 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000037 0.000050 0.000067 0.000088 0.000114 0.000146 0.000185 0.000231 0.000285 0.000349 0.000425 0.000513 0.000613 0.000728 0.000855 0.000995 0.001146 0.001305 0.001471 0.001640 0.001810 0.001975 0.002133 0.002277 0.002404 0.002508 0.002585 0.002631 0.002643 0.002616 0.002550 0.002441 0.002288 0.002091 0.001850 0.001567 0.001245 0.000889 0.000505 0.000096 -0.000330 -0.000769 -0.001215 -0.001664 -0.002109 -0.002547 -0.002972 -0.003378 -0.003759 -0.004112 -0.004430 -0.004711 -0.004949 -0.005141 -0.005285 -0.005379 -0.005422 -0.005414 -0.005357 -0.005253 -0.005105 -0.004919 -0.004699 -0.004451 -0.004182 -0.003896 -0.003600 -0.003300 -0.003000 -0.002706 -0.002422 -0.002151 -0.001895 -0.001658 -0.001440 -0.001242 -0.001065 -0.000909 -0.000773 -0.000655 -0.000553 -0.000466 -0.000392 -0.000328 -0.000275 -0.000229 -0.000191 -0.000159 -0.000132 -0.000109 -0.000090 -0.000075 -0.000061 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000032 0.000044 0.000058 0.000077 0.000099 0.000127 0.000159 0.000198 0.000245 0.000299 0.000363 0.000436 0.000520 0.000614 0.000717 0.000829 0.000948 0.001071 0.001198 0.001325 0.001449 0.001568 0.001679 0.001776 0.001857 0.001918 0.001956 0.001967 0.001949 0.001900 0.001818 0.001701 0.001547 0.001358 0.001134 0.000878 0.000593 0.000283 -0.000046 -0.000390 -0.000745 -0.001105 -0.001467 -0.001826 -0.002178 -0.002517 -0.002841 -0.003143 -0.003420 -0.003668 -0.003883 -0.004063 -0.004205 -0.004308 -0.004369 -0.004389 -0.004368 -0.004308 -0.004210 -0.004078 -0.003917 -0.003730 -0.003523 -0.003300 -0.003067 -0.002828 -0.002588 -0.002349 -0.002116 -0.001892 -0.001679 -0.001478 -0.001293 -0.001123 -0.000969 -0.000832 -0.000711 -0.000606 -0.000514 -0.000436 -0.000368 -0.000310 -0.000261 -0.000218 -0.000182 -0.000151 -0.000126 -0.000105 -0.000087 -0.000072 -0.000059 -0.000049 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000009 0.000013 0.000019 0.000026 0.000036 0.000049 0.000065 0.000083 0.000106 0.000133 0.000166 0.000204 0.000250 0.000302 0.000363 0.000431 0.000507 0.000588 0.000674 0.000764 0.000857 0.000949 0.001041 0.001128 0.001210 0.001283 0.001344 0.001390 0.001419 0.001429 0.001417 0.001381 0.001319 0.001229 0.001111 0.000964 0.000788 0.000587 0.000361 0.000116 -0.000145 -0.000419 -0.000700 -0.000986 -0.001272 -0.001556 -0.001832 -0.002099 -0.002351 -0.002585 -0.002799 -0.002988 -0.003150 -0.003283 -0.003386 -0.003457 -0.003495 -0.003500 -0.003473 -0.003414 -0.003326 -0.003213 -0.003076 -0.002921 -0.002752 -0.002573 -0.002386 -0.002197 -0.002007 -0.001820 -0.001639 -0.001464 -0.001299 -0.001144 -0.001000 -0.000869 -0.000751 -0.000645 -0.000552 -0.000471 -0.000401 -0.000341 -0.000289 -0.000244 -0.000205 -0.000172 -0.000143 -0.000119 -0.000099 -0.000082 -0.000068 -0.000056 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000004 0.000006 0.000009 0.000014 0.000021 0.000029 0.000039 0.000052 0.000067 0.000085 0.000107 0.000134 0.000166 0.000203 0.000246 0.000295 0.000349 0.000407 0.000469 0.000533 0.000599 0.000665 0.000730 0.000793 0.000851 0.000904 0.000948 0.000982 0.001004 0.001012 0.001003 0.000976 0.000929 0.000861 0.000770 0.000656 0.000520 0.000363 0.000188 -0.000004 -0.000208 -0.000422 -0.000641 -0.000864 -0.001086 -0.001306 -0.001519 -0.001724 -0.001917 -0.002096 -0.002257 -0.002398 -0.002518 -0.002614 -0.002687 -0.002734 -0.002756 -0.002752 -0.002723 -0.002670 -0.002594 -0.002499 -0.002386 -0.002261 -0.002125 -0.001983 -0.001837 -0.001689 -0.001542 -0.001398 -0.001258 -0.001124 -0.000998 -0.000879 -0.000769 -0.000669 -0.000578 -0.000497 -0.000426 -0.000364 -0.000311 -0.000265 -0.000224 -0.000190 -0.000160 -0.000134 -0.000111 -0.000092 -0.000077 -0.000063 -0.000053 -0.000044 -0.000036 -0.000029 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000003 0.000006 0.000010 0.000015 0.000021 0.000029 0.000038 0.000050 0.000065 0.000083 0.000104 0.000130 0.000161 0.000195 0.000233 0.000274 0.000318 0.000362 0.000408 0.000453 0.000498 0.000542 0.000583 0.000620 0.000651 0.000675 0.000690 0.000696 0.000689 0.000669 0.000633 0.000581 0.000512 0.000424 0.000319 0.000198 0.000062 -0.000086 -0.000243 -0.000407 -0.000575 -0.000745 -0.000915 -0.001081 -0.001243 -0.001398 -0.001543 -0.001676 -0.001795 -0.001899 -0.001986 -0.002055 -0.002104 -0.002135 -0.002146 -0.002137 -0.002109 -0.002062 -0.001999 -0.001921 -0.001831 -0.001731 -0.001624 -0.001513 -0.001400 -0.001287 -0.001175 -0.001065 -0.000959 -0.000858 -0.000762 -0.000672 -0.000588 -0.000512 -0.000443 -0.000381 -0.000327 -0.000280 -0.000239 -0.000204 -0.000173 -0.000146 -0.000123 -0.000103 -0.000085 -0.000071 -0.000059 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000001 0.000003 0.000005 0.000009 0.000013 0.000019 0.000026 0.000035 0.000046 0.000061 0.000079 0.000100 0.000124 0.000150 0.000179 0.000208 0.000238 0.000269 0.000300 0.000330 0.000359 0.000386 0.000411 0.000432 0.000448 0.000459 0.000462 0.000456 0.000441 0.000414 0.000374 0.000321 0.000253 0.000173 0.000080 -0.000024 -0.000137 -0.000256 -0.000380 -0.000507 -0.000634 -0.000761 -0.000885 -0.001005 -0.001119 -0.001226 -0.001324 -0.001411 -0.001486 -0.001548 -0.001596 -0.001629 -0.001648 -0.001651 -0.001641 -0.001615 -0.001576 -0.001525 -0.001462 -0.001391 -0.001313 -0.001231 -0.001146 -0.001060 -0.000974 -0.000890 -0.000807 -0.000728 -0.000652 -0.000579 -0.000511 -0.000448 -0.000390 -0.000338 -0.000291 -0.000250 -0.000214 -0.000182 -0.000155 -0.000132 -0.000111 -0.000093 -0.000078 -0.000065 -0.000053 -0.000044 -0.000036 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000009 0.000014 0.000021 0.000031 0.000043 0.000057 0.000073 0.000092 0.000111 0.000131 0.000151 0.000171 0.000190 0.000210 0.000228 0.000246 0.000262 0.000275 0.000286 0.000292 0.000294 0.000289 0.000276 0.000256 0.000225 0.000184 0.000132 0.000070 -0.000001 -0.000080 -0.000164 -0.000254 -0.000346 -0.000439 -0.000533 -0.000626 -0.000717 -0.000804 -0.000887 -0.000965 -0.001036 -0.001098 -0.001151 -0.001194 -0.001227 -0.001248 -0.001259 -0.001259 -0.001247 -0.001226 -0.001194 -0.001153 -0.001104 -0.001049 -0.000989 -0.000926 -0.000862 -0.000797 -0.000733 -0.000671 -0.000609 -0.000550 -0.000493 -0.000439 -0.000388 -0.000340 -0.000296 -0.000256 -0.000221 -0.000189 -0.000162 -0.000138 -0.000117 -0.000099 -0.000083 -0.000070 -0.000058 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000001 0.000005 0.000011 0.000018 0.000028 0.000039 0.000051 0.000064 0.000077 0.000090 0.000103 0.000115 0.000126 0.000138 0.000148 0.000158 0.000166 0.000172 0.000175 0.000175 0.000171 0.000161 0.000144 0.000120 0.000088 0.000049 0.000001 -0.000053 -0.000112 -0.000175 -0.000241 -0.000308 -0.000376 -0.000444 -0.000510 -0.000575 -0.000638 -0.000698 -0.000753 -0.000803 -0.000848 -0.000885 -0.000914 -0.000936 -0.000949 -0.000955 -0.000952 -0.000941 -0.000923 -0.000897 -0.000865 -0.000828 -0.000786 -0.000741 -0.000694 -0.000646 -0.000598 -0.000550 -0.000504 -0.000459 -0.000415 -0.000373 -0.000332 -0.000294 -0.000257 -0.000224 -0.000194 -0.000166 -0.000142 -0.000121 -0.000103 -0.000087 -0.000074 -0.000062 -0.000051 -0.000043 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000005 -0.000002 0.000003 0.000009 0.000017 0.000025 0.000033 0.000042 0.000050 0.000057 0.000064 0.000070 0.000076 0.000082 0.000087 0.000091 0.000094 0.000095 0.000094 0.000090 0.000082 0.000069 0.000050 0.000025 -0.000006 -0.000042 -0.000083 -0.000127 -0.000174 -0.000222 -0.000270 -0.000318 -0.000366 -0.000413 -0.000459 -0.000503 -0.000545 -0.000584 -0.000620 -0.000650 -0.000676 -0.000696 -0.000710 -0.000718 -0.000720 -0.000716 -0.000706 -0.000691 -0.000671 -0.000647 -0.000618 -0.000587 -0.000553 -0.000518 -0.000482 -0.000447 -0.000412 -0.000378 -0.000345 -0.000313 -0.000281 -0.000250 -0.000221 -0.000194 -0.000168 -0.000145 -0.000124 -0.000106 -0.000090 -0.000076 -0.000064 -0.000054 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000011 -0.000009 -0.000006 -0.000002 0.000003 0.000008 0.000014 0.000019 0.000023 0.000027 0.000031 0.000034 0.000037 0.000039 0.000041 0.000042 0.000043 0.000043 0.000041 0.000037 0.000030 0.000019 0.000004 -0.000015 -0.000039 -0.000067 -0.000098 -0.000130 -0.000165 -0.000199 -0.000233 -0.000267 -0.000300 -0.000333 -0.000364 -0.000395 -0.000424 -0.000452 -0.000476 -0.000498 -0.000515 -0.000528 -0.000537 -0.000541 -0.000541 -0.000536 -0.000528 -0.000516 -0.000501 -0.000482 -0.000461 -0.000437 -0.000412 -0.000386 -0.000360 -0.000335 -0.000309 -0.000284 -0.000259 -0.000235 -0.000211 -0.000188 -0.000166 -0.000145 -0.000126 -0.000108 -0.000092 -0.000078 -0.000066 -0.000055 -0.000046 -0.000038 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000011 -0.000009 -0.000005 -0.000002 0.000001 0.000005 0.000007 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000011 0.000011 0.000009 0.000007 0.000003 -0.000003 -0.000012 -0.000023 -0.000039 -0.000057 -0.000078 -0.000101 -0.000126 -0.000151 -0.000175 -0.000199 -0.000223 -0.000245 -0.000267 -0.000289 -0.000310 -0.000330 -0.000349 -0.000366 -0.000381 -0.000392 -0.000401 -0.000406 -0.000408 -0.000406 -0.000402 -0.000395 -0.000385 -0.000374 -0.000359 -0.000344 -0.000326 -0.000308 -0.000289 -0.000270 -0.000251 -0.000232 -0.000213 -0.000195 -0.000177 -0.000159 -0.000141 -0.000124 -0.000108 -0.000093 -0.000080 -0.000067 -0.000057 -0.000047 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000064 -0.000080 -0.000098 -0.000116 -0.000134 -0.000152 -0.000168 -0.000184 -0.000199 -0.000214 -0.000229 -0.000243 -0.000257 -0.000270 -0.000282 -0.000292 -0.000300 -0.000305 -0.000308 -0.000308 -0.000306 -0.000302 -0.000296 -0.000289 -0.000280 -0.000269 -0.000257 -0.000244 -0.000231 -0.000217 -0.000202 -0.000188 -0.000174 -0.000160 -0.000146 -0.000132 -0.000119 -0.000105 -0.000092 -0.000080 -0.000069 -0.000058 -0.000049 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000028 -0.000032 -0.000038 -0.000045 -0.000054 -0.000065 -0.000077 -0.000090 -0.000104 -0.000117 -0.000129 -0.000141 -0.000151 -0.000161 -0.000171 -0.000181 -0.000191 -0.000201 -0.000210 -0.000218 -0.000225 -0.000230 -0.000234 -0.000235 -0.000234 -0.000232 -0.000228 -0.000223 -0.000217 -0.000210 -0.000202 -0.000194 -0.000184 -0.000174 -0.000163 -0.000152 -0.000141 -0.000131 -0.000120 -0.000109 -0.000099 -0.000089 -0.000078 -0.000068 -0.000059 -0.000050 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000029 -0.000032 -0.000036 -0.000040 -0.000046 -0.000053 -0.000061 -0.000070 -0.000080 -0.000090 -0.000100 -0.000108 -0.000116 -0.000124 -0.000130 -0.000137 -0.000144 -0.000150 -0.000157 -0.000164 -0.000170 -0.000175 -0.000178 -0.000180 -0.000180 -0.000179 -0.000177 -0.000174 -0.000170 -0.000165 -0.000159 -0.000153 -0.000147 -0.000139 -0.000132 -0.000123 -0.000115 -0.000107 -0.000098 -0.000090 -0.000082 -0.000074 -0.000066 -0.000058 -0.000051 -0.000044 -0.000037 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000015 -0.000016 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000030 -0.000033 -0.000036 -0.000039 -0.000044 -0.000049 -0.000055 -0.000062 -0.000069 -0.000077 -0.000084 -0.000090 -0.000096 -0.000101 -0.000105 -0.000109 -0.000114 -0.000119 -0.000124 -0.000129 -0.000133 -0.000136 -0.000139 -0.000140 -0.000139 -0.000138 -0.000136 -0.000133 -0.000130 -0.000126 -0.000121 -0.000117 -0.000112 -0.000106 -0.000100 -0.000094 -0.000087 -0.000081 -0.000074 -0.000067 -0.000061 -0.000055 -0.000049 -0.000043 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000027 -0.000029 -0.000031 -0.000034 -0.000036 -0.000040 -0.000044 -0.000048 -0.000053 -0.000059 -0.000064 -0.000069 -0.000074 -0.000078 -0.000081 -0.000084 -0.000087 -0.000091 -0.000094 -0.000098 -0.000101 -0.000104 -0.000107 -0.000108 -0.000109 -0.000108 -0.000107 -0.000105 -0.000102 -0.000099 -0.000096 -0.000093 -0.000089 -0.000085 -0.000081 -0.000076 -0.000071 -0.000066 -0.000061 -0.000056 -0.000051 -0.000046 -0.000041 -0.000037 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000033 -0.000035 -0.000038 -0.000041 -0.000045 -0.000049 -0.000053 -0.000057 -0.000060 -0.000063 -0.000065 -0.000067 -0.000069 -0.000072 -0.000074 -0.000077 -0.000080 -0.000082 -0.000084 -0.000085 -0.000085 -0.000084 -0.000083 -0.000081 -0.000079 -0.000076 -0.000074 -0.000071 -0.000068 -0.000065 -0.000062 -0.000058 -0.000054 -0.000050 -0.000046 -0.000042 -0.000038 -0.000034 -0.000031 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000023 -0.000025 -0.000027 -0.000028 -0.000030 -0.000032 -0.000035 -0.000038 -0.000040 -0.000043 -0.000046 -0.000048 -0.000050 -0.000052 -0.000053 -0.000055 -0.000057 -0.000058 -0.000060 -0.000062 -0.000064 -0.000065 -0.000066 -0.000066 -0.000065 -0.000064 -0.000062 -0.000060 -0.000058 -0.000056 -0.000054 -0.000052 -0.000050 -0.000047 -0.000044 -0.000041 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000023 -0.000024 -0.000026 -0.000027 -0.000029 -0.000031 -0.000033 -0.000035 -0.000037 -0.000038 -0.000040 -0.000041 -0.000042 -0.000043 -0.000044 -0.000046 -0.000047 -0.000048 -0.000050 -0.000051 -0.000051 -0.000051 -0.000050 -0.000049 -0.000048 -0.000046 -0.000044 -0.000042 -0.000041 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000023 -0.000024 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000032 -0.000033 -0.000033 -0.000034 -0.000035 -0.000036 -0.000037 -0.000038 -0.000039 -0.000039 -0.000039 -0.000038 -0.000037 -0.000036 -0.000034 -0.000033 -0.000032 -0.000030 -0.000029 -0.000028 -0.000026 -0.000025 -0.000023 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000026 -0.000026 -0.000027 -0.000027 -0.000028 -0.000029 -0.000029 -0.000029 -0.000029 -0.000029 -0.000028 -0.000027 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode3_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000012 0.000014 0.000014 0.000015 0.000014 0.000014 0.000012 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000016 0.000017 0.000018 0.000018 0.000018 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000019 0.000021 0.000021 0.000022 0.000021 0.000020 0.000018 0.000016 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000020 0.000022 0.000024 0.000025 0.000025 0.000024 0.000023 0.000021 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000022 0.000025 0.000027 0.000028 0.000028 0.000027 0.000025 0.000023 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000027 0.000029 0.000030 0.000029 0.000028 0.000026 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000011 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000011 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000029 0.000030 0.000030 0.000030 0.000028 0.000026 0.000024 0.000021 0.000019 0.000017 0.000015 0.000014 0.000013 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000013 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000005 0.000004 0.000005 0.000005 0.000005 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000007 0.000007 0.000007 0.000008 0.000009 0.000011 0.000013 0.000014 0.000016 0.000016 0.000016 0.000016 0.000015 0.000014 0.000014 0.000014 0.000014 0.000016 0.000018 0.000021 0.000024 0.000027 0.000029 0.000029 0.000029 0.000028 0.000026 0.000024 0.000021 0.000019 0.000017 0.000016 0.000014 0.000014 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000017 0.000017 0.000017 0.000016 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000010 0.000012 0.000014 0.000017 0.000019 0.000020 0.000021 0.000021 0.000021 0.000020 0.000019 0.000017 0.000017 0.000017 0.000018 0.000019 0.000022 0.000024 0.000026 0.000027 0.000027 0.000026 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000015 0.000016 0.000018 0.000019 0.000020 0.000020 0.000020 0.000019 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000013 0.000014 0.000016 0.000018 0.000021 0.000023 0.000025 0.000026 0.000027 0.000026 0.000025 0.000023 0.000021 0.000020 0.000019 0.000019 0.000020 0.000021 0.000022 0.000022 0.000022 0.000021 0.000019 0.000016 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000023 0.000023 0.000022 0.000021 0.000019 0.000016 0.000014 0.000013 0.000012 0.000011 0.000011 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000018 0.000020 0.000023 0.000026 0.000028 0.000031 0.000032 0.000032 0.000031 0.000030 0.000027 0.000025 0.000022 0.000020 0.000019 0.000018 0.000018 0.000017 0.000016 0.000014 0.000012 0.000008 0.000004 -0.000001 -0.000005 -0.000008 -0.000011 -0.000012 -0.000012 -0.000011 -0.000009 -0.000007 -0.000004 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000010 0.000013 0.000016 0.000019 0.000022 0.000024 0.000024 0.000024 0.000023 0.000021 0.000018 0.000016 0.000015 0.000014 0.000014 0.000014 0.000014 0.000015 0.000015 0.000014 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000020 0.000020 0.000020 0.000020 0.000021 0.000023 0.000025 0.000028 0.000031 0.000034 0.000036 0.000037 0.000037 0.000036 0.000034 0.000030 0.000027 0.000023 0.000020 0.000017 0.000014 0.000011 0.000009 0.000005 0.000001 -0.000003 -0.000009 -0.000014 -0.000020 -0.000025 -0.000029 -0.000032 -0.000033 -0.000033 -0.000031 -0.000029 -0.000025 -0.000021 -0.000017 -0.000013 -0.000009 -0.000006 -0.000002 0.000002 0.000007 0.000011 0.000016 0.000020 0.000022 0.000024 0.000024 0.000023 0.000021 0.000020 0.000018 0.000017 0.000016 0.000016 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000020 0.000022 0.000023 0.000024 0.000025 0.000025 0.000026 0.000026 0.000027 0.000029 0.000031 0.000034 0.000037 0.000039 0.000041 0.000042 0.000042 0.000040 0.000036 0.000032 0.000027 0.000022 0.000016 0.000011 0.000005 0.000000 -0.000005 -0.000011 -0.000018 -0.000025 -0.000033 -0.000041 -0.000048 -0.000054 -0.000059 -0.000063 -0.000064 -0.000064 -0.000061 -0.000058 -0.000053 -0.000047 -0.000041 -0.000035 -0.000029 -0.000023 -0.000017 -0.000011 -0.000005 0.000002 0.000008 0.000013 0.000017 0.000020 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000017 0.000018 0.000019 0.000021 0.000022 0.000023 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000029 0.000031 0.000032 0.000032 0.000033 0.000034 0.000036 0.000038 0.000040 0.000043 0.000045 0.000046 0.000046 0.000045 0.000042 0.000037 0.000031 0.000024 0.000016 0.000008 -0.000000 -0.000009 -0.000017 -0.000027 -0.000036 -0.000046 -0.000057 -0.000067 -0.000077 -0.000087 -0.000095 -0.000101 -0.000105 -0.000107 -0.000106 -0.000104 -0.000099 -0.000092 -0.000085 -0.000077 -0.000068 -0.000060 -0.000051 -0.000042 -0.000033 -0.000024 -0.000015 -0.000007 0.000001 0.000007 0.000012 0.000014 0.000016 0.000016 0.000016 0.000016 0.000017 0.000018 0.000020 0.000022 0.000024 0.000026 0.000027 0.000028 0.000028 0.000027 0.000026 0.000024 0.000022 0.000020 0.000018 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000016 0.000018 0.000020 0.000023 0.000026 0.000028 0.000031 0.000033 0.000036 0.000038 0.000039 0.000041 0.000042 0.000043 0.000044 0.000046 0.000048 0.000049 0.000050 0.000050 0.000049 0.000046 0.000041 0.000035 0.000026 0.000017 0.000006 -0.000006 -0.000018 -0.000030 -0.000044 -0.000057 -0.000071 -0.000086 -0.000100 -0.000114 -0.000128 -0.000140 -0.000150 -0.000158 -0.000163 -0.000165 -0.000165 -0.000161 -0.000155 -0.000147 -0.000138 -0.000127 -0.000116 -0.000104 -0.000091 -0.000079 -0.000067 -0.000054 -0.000042 -0.000030 -0.000020 -0.000011 -0.000004 0.000002 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000030 0.000032 0.000033 0.000033 0.000033 0.000032 0.000030 0.000028 0.000026 0.000024 0.000021 0.000019 0.000017 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000030 0.000034 0.000037 0.000040 0.000043 0.000046 0.000048 0.000050 0.000052 0.000053 0.000054 0.000055 0.000055 0.000056 0.000056 0.000054 0.000051 0.000045 0.000038 0.000029 0.000017 0.000004 -0.000011 -0.000027 -0.000044 -0.000062 -0.000081 -0.000100 -0.000119 -0.000139 -0.000159 -0.000178 -0.000195 -0.000211 -0.000223 -0.000233 -0.000240 -0.000243 -0.000243 -0.000239 -0.000232 -0.000222 -0.000211 -0.000197 -0.000182 -0.000166 -0.000149 -0.000132 -0.000115 -0.000098 -0.000081 -0.000066 -0.000051 -0.000038 -0.000027 -0.000019 -0.000012 -0.000006 -0.000001 0.000003 0.000008 0.000013 0.000018 0.000024 0.000029 0.000033 0.000036 0.000038 0.000039 0.000039 0.000038 0.000036 0.000034 0.000032 0.000029 0.000027 0.000024 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000032 0.000036 0.000040 0.000044 0.000049 0.000052 0.000056 0.000059 0.000061 0.000063 0.000064 0.000064 0.000064 0.000064 0.000063 0.000060 0.000056 0.000050 0.000042 0.000031 0.000018 0.000002 -0.000016 -0.000036 -0.000058 -0.000082 -0.000106 -0.000132 -0.000158 -0.000184 -0.000211 -0.000237 -0.000261 -0.000284 -0.000304 -0.000320 -0.000333 -0.000341 -0.000346 -0.000346 -0.000342 -0.000334 -0.000323 -0.000308 -0.000291 -0.000272 -0.000251 -0.000230 -0.000207 -0.000184 -0.000161 -0.000139 -0.000117 -0.000097 -0.000079 -0.000063 -0.000049 -0.000038 -0.000028 -0.000019 -0.000010 -0.000002 0.000006 0.000014 0.000022 0.000029 0.000035 0.000040 0.000043 0.000045 0.000045 0.000045 0.000043 0.000041 0.000038 0.000035 0.000032 0.000030 0.000027 0.000024 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000015 0.000017 0.000021 0.000024 0.000028 0.000033 0.000038 0.000043 0.000048 0.000053 0.000058 0.000063 0.000067 0.000071 0.000073 0.000075 0.000076 0.000076 0.000075 0.000073 0.000069 0.000064 0.000057 0.000048 0.000036 0.000021 0.000002 -0.000019 -0.000044 -0.000071 -0.000100 -0.000132 -0.000165 -0.000199 -0.000234 -0.000269 -0.000304 -0.000337 -0.000369 -0.000398 -0.000424 -0.000445 -0.000462 -0.000473 -0.000479 -0.000480 -0.000476 -0.000467 -0.000454 -0.000437 -0.000416 -0.000392 -0.000366 -0.000337 -0.000308 -0.000278 -0.000247 -0.000217 -0.000189 -0.000161 -0.000136 -0.000114 -0.000093 -0.000075 -0.000059 -0.000045 -0.000031 -0.000018 -0.000005 0.000006 0.000018 0.000027 0.000036 0.000042 0.000047 0.000050 0.000051 0.000051 0.000050 0.000048 0.000045 0.000042 0.000039 0.000036 0.000033 0.000030 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000018 0.000021 0.000024 0.000029 0.000034 0.000039 0.000045 0.000051 0.000057 0.000063 0.000069 0.000075 0.000080 0.000084 0.000087 0.000089 0.000089 0.000088 0.000086 0.000082 0.000076 0.000067 0.000057 0.000043 0.000026 0.000005 -0.000020 -0.000049 -0.000081 -0.000117 -0.000156 -0.000198 -0.000241 -0.000286 -0.000332 -0.000378 -0.000423 -0.000466 -0.000507 -0.000544 -0.000577 -0.000604 -0.000626 -0.000641 -0.000650 -0.000652 -0.000649 -0.000639 -0.000624 -0.000603 -0.000577 -0.000548 -0.000515 -0.000479 -0.000441 -0.000402 -0.000362 -0.000323 -0.000285 -0.000248 -0.000214 -0.000182 -0.000153 -0.000127 -0.000103 -0.000081 -0.000061 -0.000041 -0.000023 -0.000006 0.000009 0.000023 0.000034 0.000043 0.000050 0.000055 0.000057 0.000058 0.000057 0.000055 0.000053 0.000050 0.000046 0.000043 0.000039 0.000036 0.000032 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000047 0.000053 0.000060 0.000067 0.000075 0.000081 0.000088 0.000093 0.000098 0.000102 0.000103 0.000103 0.000101 0.000097 0.000091 0.000082 0.000070 0.000054 0.000035 0.000011 -0.000017 -0.000049 -0.000087 -0.000130 -0.000177 -0.000228 -0.000282 -0.000338 -0.000397 -0.000456 -0.000515 -0.000572 -0.000628 -0.000680 -0.000727 -0.000769 -0.000804 -0.000832 -0.000852 -0.000865 -0.000870 -0.000867 -0.000856 -0.000839 -0.000814 -0.000783 -0.000747 -0.000706 -0.000660 -0.000612 -0.000562 -0.000511 -0.000460 -0.000410 -0.000362 -0.000316 -0.000273 -0.000233 -0.000196 -0.000162 -0.000130 -0.000101 -0.000074 -0.000048 -0.000025 -0.000004 0.000014 0.000030 0.000042 0.000051 0.000058 0.000062 0.000064 0.000064 0.000063 0.000061 0.000058 0.000054 0.000051 0.000047 0.000043 0.000039 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000020 0.000022 0.000025 0.000029 0.000035 0.000041 0.000048 0.000055 0.000063 0.000071 0.000079 0.000087 0.000095 0.000102 0.000108 0.000114 0.000117 0.000119 0.000118 0.000115 0.000109 0.000100 0.000087 0.000070 0.000049 0.000023 -0.000008 -0.000045 -0.000087 -0.000136 -0.000191 -0.000252 -0.000317 -0.000387 -0.000459 -0.000534 -0.000609 -0.000684 -0.000757 -0.000828 -0.000893 -0.000953 -0.001006 -0.001051 -0.001087 -0.001114 -0.001131 -0.001139 -0.001138 -0.001127 -0.001107 -0.001078 -0.001041 -0.000996 -0.000945 -0.000889 -0.000828 -0.000765 -0.000700 -0.000634 -0.000569 -0.000506 -0.000446 -0.000389 -0.000335 -0.000285 -0.000238 -0.000195 -0.000155 -0.000118 -0.000083 -0.000052 -0.000024 0.000000 0.000021 0.000038 0.000051 0.000060 0.000066 0.000070 0.000071 0.000071 0.000069 0.000067 0.000064 0.000060 0.000056 0.000051 0.000047 0.000042 0.000037 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000020 0.000022 0.000024 0.000027 0.000030 0.000035 0.000041 0.000048 0.000056 0.000065 0.000074 0.000084 0.000093 0.000102 0.000110 0.000118 0.000124 0.000130 0.000133 0.000135 0.000134 0.000129 0.000121 0.000109 0.000092 0.000070 0.000042 0.000008 -0.000033 -0.000080 -0.000135 -0.000198 -0.000268 -0.000344 -0.000427 -0.000515 -0.000607 -0.000701 -0.000796 -0.000890 -0.000982 -0.001071 -0.001153 -0.001229 -0.001295 -0.001352 -0.001399 -0.001434 -0.001458 -0.001470 -0.001470 -0.001459 -0.001436 -0.001402 -0.001357 -0.001303 -0.001240 -0.001171 -0.001095 -0.001016 -0.000934 -0.000851 -0.000769 -0.000688 -0.000610 -0.000535 -0.000465 -0.000398 -0.000336 -0.000278 -0.000225 -0.000175 -0.000129 -0.000088 -0.000052 -0.000020 0.000007 0.000029 0.000047 0.000060 0.000069 0.000075 0.000078 0.000079 0.000078 0.000076 0.000073 0.000069 0.000065 0.000060 0.000055 0.000050 0.000044 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000019 0.000021 0.000023 0.000026 0.000028 0.000032 0.000036 0.000042 0.000049 0.000057 0.000066 0.000076 0.000086 0.000097 0.000107 0.000117 0.000126 0.000134 0.000141 0.000147 0.000150 0.000152 0.000150 0.000144 0.000133 0.000117 0.000095 0.000067 0.000031 -0.000012 -0.000064 -0.000124 -0.000194 -0.000273 -0.000360 -0.000456 -0.000560 -0.000670 -0.000784 -0.000902 -0.001020 -0.001138 -0.001253 -0.001363 -0.001466 -0.001560 -0.001644 -0.001716 -0.001775 -0.001820 -0.001852 -0.001869 -0.001872 -0.001861 -0.001835 -0.001795 -0.001741 -0.001676 -0.001599 -0.001514 -0.001421 -0.001323 -0.001221 -0.001117 -0.001013 -0.000911 -0.000812 -0.000716 -0.000625 -0.000539 -0.000458 -0.000383 -0.000313 -0.000248 -0.000189 -0.000136 -0.000089 -0.000048 -0.000013 0.000016 0.000039 0.000057 0.000070 0.000079 0.000084 0.000087 0.000087 0.000086 0.000083 0.000080 0.000075 0.000070 0.000064 0.000058 0.000052 0.000045 0.000040 0.000034 0.000029 0.000025 0.000021 0.000018 0.000016 0.000013 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000031 0.000034 0.000038 0.000043 0.000050 0.000057 0.000067 0.000077 0.000088 0.000100 0.000111 0.000122 0.000133 0.000143 0.000151 0.000158 0.000164 0.000168 0.000169 0.000166 0.000158 0.000145 0.000125 0.000097 0.000062 0.000017 -0.000038 -0.000103 -0.000178 -0.000265 -0.000363 -0.000472 -0.000590 -0.000718 -0.000854 -0.000995 -0.001140 -0.001287 -0.001432 -0.001574 -0.001711 -0.001838 -0.001955 -0.002059 -0.002149 -0.002223 -0.002281 -0.002323 -0.002347 -0.002353 -0.002341 -0.002312 -0.002265 -0.002201 -0.002122 -0.002030 -0.001926 -0.001812 -0.001692 -0.001566 -0.001438 -0.001309 -0.001181 -0.001057 -0.000936 -0.000821 -0.000712 -0.000608 -0.000512 -0.000422 -0.000340 -0.000264 -0.000197 -0.000137 -0.000084 -0.000040 -0.000003 0.000027 0.000051 0.000069 0.000081 0.000089 0.000094 0.000096 0.000096 0.000094 0.000090 0.000085 0.000080 0.000073 0.000067 0.000059 0.000052 0.000046 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000023 0.000026 0.000029 0.000033 0.000036 0.000040 0.000045 0.000051 0.000058 0.000067 0.000078 0.000089 0.000101 0.000114 0.000127 0.000139 0.000150 0.000160 0.000169 0.000177 0.000183 0.000186 0.000186 0.000182 0.000173 0.000156 0.000132 0.000098 0.000053 -0.000002 -0.000070 -0.000150 -0.000243 -0.000350 -0.000470 -0.000603 -0.000748 -0.000904 -0.001069 -0.001242 -0.001419 -0.001599 -0.001777 -0.001951 -0.002118 -0.002275 -0.002419 -0.002547 -0.002659 -0.002752 -0.002825 -0.002878 -0.002911 -0.002921 -0.002909 -0.002876 -0.002821 -0.002745 -0.002651 -0.002540 -0.002415 -0.002277 -0.002131 -0.001977 -0.001820 -0.001662 -0.001504 -0.001350 -0.001200 -0.001056 -0.000919 -0.000789 -0.000668 -0.000555 -0.000451 -0.000356 -0.000271 -0.000196 -0.000131 -0.000074 -0.000028 0.000011 0.000041 0.000064 0.000081 0.000093 0.000100 0.000104 0.000105 0.000104 0.000101 0.000096 0.000090 0.000083 0.000075 0.000068 0.000060 0.000052 0.000045 0.000039 0.000033 0.000028 0.000024 0.000021 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000027 0.000030 0.000034 0.000038 0.000043 0.000048 0.000053 0.000060 0.000068 0.000078 0.000090 0.000102 0.000116 0.000129 0.000143 0.000156 0.000168 0.000179 0.000189 0.000197 0.000203 0.000206 0.000205 0.000200 0.000188 0.000167 0.000137 0.000096 0.000042 -0.000026 -0.000108 -0.000206 -0.000319 -0.000449 -0.000594 -0.000755 -0.000930 -0.001119 -0.001319 -0.001528 -0.001742 -0.001960 -0.002176 -0.002388 -0.002591 -0.002782 -0.002958 -0.003115 -0.003253 -0.003368 -0.003460 -0.003527 -0.003569 -0.003585 -0.003573 -0.003535 -0.003471 -0.003382 -0.003271 -0.003138 -0.002988 -0.002823 -0.002646 -0.002461 -0.002270 -0.002077 -0.001885 -0.001696 -0.001512 -0.001335 -0.001165 -0.001004 -0.000854 -0.000714 -0.000585 -0.000467 -0.000362 -0.000268 -0.000187 -0.000117 -0.000059 -0.000011 0.000028 0.000058 0.000080 0.000095 0.000106 0.000112 0.000114 0.000114 0.000111 0.000106 0.000100 0.000093 0.000085 0.000076 0.000068 0.000059 0.000051 0.000044 0.000038 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000024 0.000027 0.000031 0.000035 0.000039 0.000044 0.000050 0.000056 0.000062 0.000070 0.000080 0.000091 0.000103 0.000117 0.000131 0.000146 0.000161 0.000175 0.000189 0.000201 0.000211 0.000219 0.000225 0.000228 0.000227 0.000219 0.000204 0.000179 0.000143 0.000093 0.000027 -0.000054 -0.000154 -0.000271 -0.000407 -0.000562 -0.000736 -0.000929 -0.001138 -0.001364 -0.001603 -0.001853 -0.002111 -0.002372 -0.002632 -0.002887 -0.003133 -0.003364 -0.003577 -0.003769 -0.003937 -0.004079 -0.004193 -0.004277 -0.004330 -0.004352 -0.004341 -0.004298 -0.004224 -0.004120 -0.003988 -0.003832 -0.003653 -0.003457 -0.003245 -0.003023 -0.002794 -0.002561 -0.002329 -0.002099 -0.001875 -0.001659 -0.001452 -0.001255 -0.001071 -0.000899 -0.000741 -0.000598 -0.000469 -0.000354 -0.000254 -0.000169 -0.000097 -0.000037 0.000011 0.000048 0.000076 0.000096 0.000110 0.000119 0.000123 0.000124 0.000122 0.000117 0.000111 0.000103 0.000094 0.000085 0.000076 0.000067 0.000058 0.000051 0.000044 0.000038 0.000032 0.000027 0.000023 0.000020 0.000016 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000027 0.000031 0.000035 0.000040 0.000045 0.000051 0.000057 0.000064 0.000072 0.000082 0.000092 0.000104 0.000118 0.000133 0.000149 0.000165 0.000181 0.000197 0.000212 0.000225 0.000237 0.000246 0.000252 0.000255 0.000252 0.000242 0.000223 0.000193 0.000149 0.000089 0.000011 -0.000086 -0.000204 -0.000344 -0.000505 -0.000689 -0.000895 -0.001123 -0.001372 -0.001639 -0.001923 -0.002220 -0.002527 -0.002837 -0.003148 -0.003453 -0.003746 -0.004024 -0.004281 -0.004513 -0.004717 -0.004890 -0.005029 -0.005133 -0.005200 -0.005229 -0.005219 -0.005171 -0.005086 -0.004965 -0.004811 -0.004627 -0.004417 -0.004184 -0.003933 -0.003669 -0.003396 -0.003118 -0.002839 -0.002563 -0.002293 -0.002032 -0.001782 -0.001544 -0.001321 -0.001114 -0.000922 -0.000748 -0.000592 -0.000454 -0.000333 -0.000229 -0.000142 -0.000069 -0.000011 0.000035 0.000070 0.000096 0.000114 0.000125 0.000132 0.000134 0.000132 0.000128 0.000122 0.000114 0.000105 0.000095 0.000085 0.000076 0.000066 0.000058 0.000050 0.000043 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000026 0.000030 0.000035 0.000040 0.000045 0.000052 0.000059 0.000066 0.000074 0.000084 0.000094 0.000106 0.000120 0.000135 0.000152 0.000169 0.000187 0.000205 0.000223 0.000239 0.000254 0.000268 0.000278 0.000285 0.000288 0.000284 0.000271 0.000248 0.000212 0.000159 0.000088 -0.000004 -0.000119 -0.000258 -0.000421 -0.000611 -0.000827 -0.001069 -0.001337 -0.001629 -0.001943 -0.002277 -0.002627 -0.002989 -0.003356 -0.003723 -0.004085 -0.004434 -0.004764 -0.005071 -0.005349 -0.005595 -0.005803 -0.005973 -0.006100 -0.006184 -0.006222 -0.006214 -0.006161 -0.006063 -0.005923 -0.005744 -0.005529 -0.005283 -0.005010 -0.004715 -0.004403 -0.004079 -0.003750 -0.003418 -0.003090 -0.002768 -0.002456 -0.002157 -0.001873 -0.001606 -0.001357 -0.001128 -0.000920 -0.000734 -0.000568 -0.000423 -0.000299 -0.000193 -0.000106 -0.000035 0.000020 0.000063 0.000095 0.000117 0.000132 0.000140 0.000144 0.000144 0.000140 0.000134 0.000126 0.000117 0.000107 0.000096 0.000085 0.000075 0.000066 0.000058 0.000050 0.000043 0.000037 0.000032 0.000027 0.000022 0.000019 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000026 0.000030 0.000034 0.000039 0.000045 0.000052 0.000059 0.000067 0.000075 0.000085 0.000096 0.000108 0.000122 0.000138 0.000155 0.000173 0.000193 0.000213 0.000233 0.000253 0.000272 0.000290 0.000306 0.000318 0.000327 0.000329 0.000324 0.000309 0.000282 0.000238 0.000176 0.000093 -0.000015 -0.000149 -0.000310 -0.000501 -0.000722 -0.000973 -0.001255 -0.001566 -0.001907 -0.002274 -0.002664 -0.003073 -0.003496 -0.003926 -0.004358 -0.004783 -0.005194 -0.005584 -0.005948 -0.006279 -0.006572 -0.006822 -0.007026 -0.007181 -0.007283 -0.007333 -0.007328 -0.007269 -0.007158 -0.006998 -0.006791 -0.006542 -0.006255 -0.005936 -0.005591 -0.005226 -0.004846 -0.004458 -0.004068 -0.003680 -0.003299 -0.002930 -0.002576 -0.002240 -0.001924 -0.001630 -0.001360 -0.001114 -0.000893 -0.000696 -0.000525 -0.000377 -0.000252 -0.000148 -0.000064 0.000003 0.000055 0.000093 0.000120 0.000139 0.000150 0.000156 0.000156 0.000154 0.000148 0.000140 0.000130 0.000119 0.000108 0.000097 0.000086 0.000076 0.000066 0.000058 0.000050 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000023 0.000026 0.000030 0.000034 0.000039 0.000045 0.000051 0.000058 0.000067 0.000076 0.000086 0.000097 0.000110 0.000124 0.000140 0.000158 0.000177 0.000199 0.000221 0.000244 0.000267 0.000291 0.000313 0.000335 0.000353 0.000369 0.000379 0.000383 0.000377 0.000359 0.000327 0.000276 0.000204 0.000107 -0.000017 -0.000171 -0.000357 -0.000577 -0.000831 -0.001121 -0.001446 -0.001807 -0.002201 -0.002625 -0.003078 -0.003553 -0.004044 -0.004545 -0.005047 -0.005543 -0.006024 -0.006482 -0.006910 -0.007300 -0.007646 -0.007944 -0.008187 -0.008374 -0.008499 -0.008561 -0.008561 -0.008497 -0.008372 -0.008189 -0.007951 -0.007664 -0.007333 -0.006964 -0.006564 -0.006139 -0.005696 -0.005243 -0.004787 -0.004333 -0.003888 -0.003455 -0.003041 -0.002647 -0.002277 -0.001932 -0.001616 -0.001328 -0.001069 -0.000839 -0.000638 -0.000464 -0.000317 -0.000195 -0.000095 -0.000016 0.000045 0.000091 0.000124 0.000146 0.000161 0.000168 0.000170 0.000168 0.000163 0.000155 0.000145 0.000133 0.000121 0.000109 0.000097 0.000086 0.000076 0.000066 0.000058 0.000050 0.000043 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000023 0.000026 0.000030 0.000034 0.000039 0.000045 0.000051 0.000058 0.000066 0.000075 0.000085 0.000097 0.000110 0.000124 0.000141 0.000159 0.000180 0.000203 0.000228 0.000254 0.000281 0.000308 0.000336 0.000363 0.000389 0.000413 0.000432 0.000445 0.000450 0.000445 0.000425 0.000388 0.000330 0.000248 0.000138 -0.000004 -0.000180 -0.000392 -0.000643 -0.000934 -0.001266 -0.001638 -0.002052 -0.002504 -0.002993 -0.003513 -0.004060 -0.004627 -0.005206 -0.005787 -0.006361 -0.006920 -0.007452 -0.007951 -0.008408 -0.008814 -0.009165 -0.009453 -0.009675 -0.009826 -0.009905 -0.009910 -0.009841 -0.009701 -0.009494 -0.009223 -0.008894 -0.008514 -0.008090 -0.007628 -0.007138 -0.006626 -0.006102 -0.005573 -0.005047 -0.004530 -0.004029 -0.003547 -0.003090 -0.002661 -0.002262 -0.001895 -0.001561 -0.001261 -0.000994 -0.000761 -0.000559 -0.000388 -0.000246 -0.000130 -0.000037 0.000035 0.000089 0.000128 0.000155 0.000173 0.000182 0.000186 0.000185 0.000180 0.000171 0.000161 0.000149 0.000136 0.000123 0.000110 0.000097 0.000086 0.000075 0.000066 0.000057 0.000049 0.000042 0.000036 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000039 0.000044 0.000051 0.000058 0.000065 0.000074 0.000084 0.000096 0.000109 0.000123 0.000140 0.000159 0.000181 0.000205 0.000232 0.000261 0.000292 0.000325 0.000358 0.000391 0.000425 0.000456 0.000485 0.000510 0.000528 0.000536 0.000531 0.000511 0.000470 0.000405 0.000313 0.000189 0.000030 -0.000169 -0.000408 -0.000692 -0.001022 -0.001399 -0.001823 -0.002293 -0.002809 -0.003367 -0.003962 -0.004588 -0.005238 -0.005901 -0.006568 -0.007229 -0.007872 -0.008488 -0.009065 -0.009595 -0.010068 -0.010478 -0.010816 -0.011078 -0.011259 -0.011356 -0.011368 -0.011295 -0.011140 -0.010906 -0.010599 -0.010225 -0.009792 -0.009307 -0.008779 -0.008217 -0.007631 -0.007029 -0.006422 -0.005817 -0.005223 -0.004646 -0.004093 -0.003568 -0.003075 -0.002617 -0.002195 -0.001812 -0.001467 -0.001160 -0.000892 -0.000660 -0.000464 -0.000300 -0.000166 -0.000059 0.000025 0.000088 0.000133 0.000165 0.000186 0.000198 0.000203 0.000203 0.000198 0.000189 0.000178 0.000165 0.000152 0.000137 0.000123 0.000110 0.000097 0.000085 0.000074 0.000065 0.000056 0.000048 0.000041 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000014 0.000018 0.000021 0.000025 0.000029 0.000034 0.000039 0.000044 0.000050 0.000057 0.000065 0.000074 0.000084 0.000095 0.000107 0.000122 0.000139 0.000158 0.000180 0.000205 0.000234 0.000266 0.000300 0.000337 0.000376 0.000416 0.000457 0.000498 0.000538 0.000574 0.000605 0.000629 0.000642 0.000640 0.000620 0.000577 0.000507 0.000405 0.000268 0.000091 -0.000130 -0.000398 -0.000716 -0.001087 -0.001511 -0.001990 -0.002523 -0.003107 -0.003739 -0.004415 -0.005126 -0.005865 -0.006620 -0.007381 -0.008136 -0.008872 -0.009577 -0.010240 -0.010851 -0.011397 -0.011872 -0.012265 -0.012571 -0.012785 -0.012903 -0.012924 -0.012847 -0.012677 -0.012415 -0.012070 -0.011648 -0.011157 -0.010607 -0.010007 -0.009368 -0.008701 -0.008017 -0.007325 -0.006636 -0.005959 -0.005302 -0.004672 -0.004074 -0.003512 -0.002991 -0.002511 -0.002075 -0.001683 -0.001334 -0.001029 -0.000765 -0.000541 -0.000354 -0.000202 -0.000080 0.000016 0.000088 0.000141 0.000178 0.000202 0.000216 0.000223 0.000223 0.000218 0.000209 0.000197 0.000183 0.000168 0.000153 0.000137 0.000122 0.000108 0.000095 0.000083 0.000072 0.000063 0.000054 0.000046 0.000039 0.000033 0.000028 0.000023 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000023 0.000028 0.000032 0.000037 0.000043 0.000049 0.000056 0.000064 0.000073 0.000083 0.000094 0.000106 0.000120 0.000137 0.000156 0.000178 0.000203 0.000233 0.000266 0.000304 0.000345 0.000389 0.000436 0.000485 0.000535 0.000586 0.000635 0.000680 0.000720 0.000752 0.000771 0.000774 0.000756 0.000713 0.000640 0.000531 0.000382 0.000188 -0.000056 -0.000352 -0.000706 -0.001119 -0.001594 -0.002130 -0.002728 -0.003385 -0.004098 -0.004859 -0.005662 -0.006496 -0.007350 -0.008212 -0.009067 -0.009903 -0.010706 -0.011463 -0.012160 -0.012786 -0.013331 -0.013785 -0.014140 -0.014391 -0.014532 -0.014563 -0.014484 -0.014297 -0.014007 -0.013621 -0.013148 -0.012596 -0.011976 -0.011300 -0.010579 -0.009826 -0.009053 -0.008272 -0.007494 -0.006729 -0.005987 -0.005275 -0.004600 -0.003967 -0.003378 -0.002837 -0.002346 -0.001903 -0.001511 -0.001167 -0.000870 -0.000618 -0.000407 -0.000235 -0.000098 0.000009 0.000091 0.000151 0.000192 0.000220 0.000237 0.000244 0.000244 0.000239 0.000230 0.000217 0.000202 0.000185 0.000168 0.000152 0.000136 0.000120 0.000106 0.000093 0.000080 0.000069 0.000060 0.000051 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000021 0.000026 0.000030 0.000035 0.000041 0.000048 0.000055 0.000063 0.000071 0.000081 0.000092 0.000105 0.000119 0.000135 0.000153 0.000175 0.000200 0.000229 0.000264 0.000303 0.000347 0.000396 0.000449 0.000506 0.000565 0.000627 0.000688 0.000749 0.000807 0.000858 0.000900 0.000928 0.000939 0.000926 0.000885 0.000810 0.000696 0.000537 0.000327 0.000062 -0.000263 -0.000652 -0.001109 -0.001635 -0.002232 -0.002899 -0.003632 -0.004429 -0.005281 -0.006180 -0.007116 -0.008075 -0.009044 -0.010007 -0.010950 -0.011858 -0.012714 -0.013505 -0.014217 -0.014837 -0.015357 -0.015765 -0.016055 -0.016223 -0.016266 -0.016185 -0.015982 -0.015662 -0.015234 -0.014706 -0.014089 -0.013396 -0.012639 -0.011832 -0.010989 -0.010124 -0.009249 -0.008377 -0.007521 -0.006690 -0.005893 -0.005137 -0.004428 -0.003770 -0.003165 -0.002616 -0.002122 -0.001684 -0.001301 -0.000970 -0.000689 -0.000455 -0.000264 -0.000111 0.000008 0.000098 0.000165 0.000211 0.000242 0.000260 0.000268 0.000268 0.000262 0.000251 0.000237 0.000221 0.000203 0.000185 0.000166 0.000149 0.000132 0.000116 0.000102 0.000088 0.000076 0.000065 0.000056 0.000048 0.000040 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000033 0.000038 0.000045 0.000052 0.000060 0.000069 0.000079 0.000090 0.000103 0.000117 0.000133 0.000151 0.000172 0.000197 0.000226 0.000259 0.000299 0.000344 0.000396 0.000454 0.000517 0.000585 0.000657 0.000732 0.000808 0.000883 0.000955 0.001020 0.001076 0.001116 0.001137 0.001133 0.001097 0.001024 0.000907 0.000740 0.000518 0.000233 -0.000120 -0.000545 -0.001045 -0.001624 -0.002283 -0.003020 -0.003833 -0.004717 -0.005665 -0.006666 -0.007708 -0.008778 -0.009859 -0.010937 -0.011993 -0.013011 -0.013973 -0.014864 -0.015667 -0.016369 -0.016958 -0.017423 -0.017756 -0.017953 -0.018010 -0.017927 -0.017708 -0.017358 -0.016886 -0.016301 -0.015617 -0.014847 -0.014007 -0.013110 -0.012173 -0.011211 -0.010239 -0.009271 -0.008320 -0.007397 -0.006512 -0.005673 -0.004886 -0.004156 -0.003486 -0.002877 -0.002331 -0.001847 -0.001424 -0.001059 -0.000750 -0.000493 -0.000283 -0.000116 0.000014 0.000113 0.000185 0.000235 0.000268 0.000287 0.000295 0.000294 0.000287 0.000275 0.000259 0.000241 0.000221 0.000201 0.000181 0.000162 0.000144 0.000127 0.000111 0.000096 0.000083 0.000071 0.000061 0.000052 0.000044 0.000037 0.000032 0.000027 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000041 0.000048 0.000056 0.000065 0.000076 0.000087 0.000100 0.000114 0.000130 0.000148 0.000169 0.000194 0.000222 0.000255 0.000294 0.000339 0.000392 0.000452 0.000519 0.000594 0.000675 0.000762 0.000852 0.000945 0.001038 0.001127 0.001210 0.001282 0.001339 0.001374 0.001382 0.001355 0.001288 0.001172 0.001001 0.000767 0.000464 0.000086 -0.000372 -0.000916 -0.001548 -0.002269 -0.003079 -0.003974 -0.004948 -0.005993 -0.007099 -0.008253 -0.009438 -0.010638 -0.011835 -0.013010 -0.014143 -0.015217 -0.016212 -0.017112 -0.017899 -0.018562 -0.019087 -0.019467 -0.019694 -0.019766 -0.019683 -0.019448 -0.019067 -0.018549 -0.017907 -0.017154 -0.016305 -0.015378 -0.014389 -0.013355 -0.012295 -0.011223 -0.010156 -0.009108 -0.008091 -0.007116 -0.006192 -0.005326 -0.004523 -0.003786 -0.003118 -0.002520 -0.001990 -0.001528 -0.001131 -0.000795 -0.000516 -0.000289 -0.000109 0.000031 0.000137 0.000213 0.000266 0.000300 0.000319 0.000326 0.000324 0.000314 0.000300 0.000282 0.000261 0.000240 0.000218 0.000197 0.000176 0.000156 0.000137 0.000120 0.000104 0.000089 0.000076 0.000065 0.000056 0.000048 0.000040 0.000034 0.000029 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000022 0.000027 0.000032 0.000037 0.000044 0.000052 0.000061 0.000071 0.000082 0.000095 0.000110 0.000126 0.000145 0.000166 0.000190 0.000218 0.000250 0.000288 0.000333 0.000385 0.000446 0.000515 0.000594 0.000682 0.000778 0.000881 0.000990 0.001102 0.001215 0.001326 0.001430 0.001523 0.001600 0.001654 0.001678 0.001665 0.001608 0.001497 0.001325 0.001084 0.000767 0.000366 -0.000125 -0.000710 -0.001394 -0.002177 -0.003059 -0.004037 -0.005103 -0.006249 -0.007462 -0.008730 -0.010034 -0.011356 -0.012677 -0.013975 -0.015229 -0.016419 -0.017523 -0.018523 -0.019400 -0.020140 -0.020728 -0.021156 -0.021417 -0.021505 -0.021423 -0.021172 -0.020759 -0.020196 -0.019495 -0.018671 -0.017742 -0.016726 -0.015643 -0.014512 -0.013351 -0.012179 -0.011012 -0.009865 -0.008753 -0.007688 -0.006678 -0.005733 -0.004857 -0.004054 -0.003328 -0.002678 -0.002105 -0.001606 -0.001178 -0.000817 -0.000518 -0.000276 -0.000085 0.000063 0.000173 0.000253 0.000307 0.000341 0.000358 0.000363 0.000358 0.000346 0.000328 0.000307 0.000284 0.000260 0.000236 0.000213 0.000190 0.000168 0.000148 0.000129 0.000111 0.000095 0.000082 0.000070 0.000059 0.000051 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000040 0.000047 0.000055 0.000065 0.000076 0.000089 0.000104 0.000120 0.000139 0.000160 0.000185 0.000213 0.000245 0.000282 0.000326 0.000377 0.000437 0.000507 0.000587 0.000678 0.000780 0.000893 0.001015 0.001145 0.001280 0.001417 0.001553 0.001683 0.001802 0.001903 0.001981 0.002026 0.002032 0.001989 0.001888 0.001721 0.001477 0.001149 0.000729 0.000210 -0.000415 -0.001149 -0.001993 -0.002946 -0.004006 -0.005164 -0.006412 -0.007735 -0.009118 -0.010543 -0.011991 -0.013438 -0.014863 -0.016241 -0.017551 -0.018767 -0.019871 -0.020840 -0.021660 -0.022314 -0.022792 -0.023087 -0.023193 -0.023112 -0.022845 -0.022402 -0.021793 -0.021032 -0.020137 -0.019128 -0.018024 -0.016846 -0.015616 -0.014355 -0.013081 -0.011814 -0.010570 -0.009363 -0.008208 -0.007113 -0.006089 -0.005142 -0.004276 -0.003493 -0.002794 -0.002179 -0.001646 -0.001190 -0.000808 -0.000492 -0.000238 -0.000039 0.000114 0.000227 0.000307 0.000361 0.000392 0.000406 0.000407 0.000398 0.000382 0.000360 0.000335 0.000309 0.000282 0.000255 0.000229 0.000205 0.000181 0.000159 0.000138 0.000119 0.000102 0.000086 0.000074 0.000063 0.000054 0.000046 0.000039 0.000033 0.000028 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000036 0.000043 0.000050 0.000059 0.000070 0.000082 0.000096 0.000113 0.000132 0.000153 0.000177 0.000205 0.000237 0.000274 0.000318 0.000368 0.000427 0.000495 0.000575 0.000667 0.000772 0.000891 0.001022 0.001166 0.001320 0.001481 0.001646 0.001811 0.001971 0.002119 0.002251 0.002357 0.002430 0.002460 0.002438 0.002353 0.002195 0.001954 0.001620 0.001186 0.000641 -0.000019 -0.000799 -0.001701 -0.002725 -0.003865 -0.005115 -0.006463 -0.007896 -0.009396 -0.010944 -0.012518 -0.014093 -0.015647 -0.017151 -0.018582 -0.019914 -0.021123 -0.022187 -0.023088 -0.023810 -0.024340 -0.024670 -0.024795 -0.024715 -0.024434 -0.023960 -0.023305 -0.022486 -0.021521 -0.020431 -0.019238 -0.017967 -0.016640 -0.015278 -0.013905 -0.012538 -0.011197 -0.009898 -0.008654 -0.007478 -0.006378 -0.005362 -0.004435 -0.003599 -0.002855 -0.002203 -0.001639 -0.001160 -0.000759 -0.000432 -0.000169 0.000035 0.000190 0.000303 0.000381 0.000430 0.000457 0.000466 0.000461 0.000446 0.000424 0.000397 0.000368 0.000337 0.000306 0.000277 0.000248 0.000221 0.000195 0.000170 0.000147 0.000126 0.000108 0.000091 0.000078 0.000066 0.000056 0.000048 0.000041 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000021 0.000024 0.000028 0.000033 0.000039 0.000045 0.000053 0.000063 0.000075 0.000088 0.000104 0.000123 0.000144 0.000168 0.000196 0.000227 0.000264 0.000307 0.000356 0.000414 0.000481 0.000559 0.000651 0.000756 0.000877 0.001014 0.001167 0.001334 0.001515 0.001705 0.001902 0.002100 0.002295 0.002479 0.002646 0.002787 0.002893 0.002954 0.002958 0.002895 0.002753 0.002521 0.002188 0.001744 0.001180 0.000489 -0.000333 -0.001290 -0.002380 -0.003598 -0.004937 -0.006385 -0.007926 -0.009542 -0.011212 -0.012912 -0.014617 -0.016299 -0.017931 -0.019484 -0.020932 -0.022247 -0.023407 -0.024391 -0.025181 -0.025763 -0.026129 -0.026273 -0.026195 -0.025900 -0.025396 -0.024698 -0.023821 -0.022786 -0.021618 -0.020339 -0.018975 -0.017552 -0.016093 -0.014621 -0.013158 -0.011723 -0.010334 -0.009006 -0.007751 -0.006580 -0.005500 -0.004517 -0.003633 -0.002849 -0.002164 -0.001575 -0.001077 -0.000664 -0.000328 -0.000062 0.000143 0.000295 0.000404 0.000476 0.000519 0.000539 0.000540 0.000527 0.000505 0.000475 0.000441 0.000406 0.000370 0.000335 0.000301 0.000269 0.000238 0.000210 0.000183 0.000157 0.000135 0.000114 0.000097 0.000082 0.000069 0.000059 0.000051 0.000044 0.000037 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000026 0.000031 0.000036 0.000042 0.000049 0.000057 0.000068 0.000080 0.000095 0.000113 0.000133 0.000157 0.000184 0.000215 0.000251 0.000292 0.000341 0.000397 0.000463 0.000540 0.000630 0.000734 0.000854 0.000993 0.001150 0.001327 0.001521 0.001731 0.001955 0.002187 0.002424 0.002658 0.002883 0.003091 0.003273 0.003419 0.003516 0.003555 0.003521 0.003402 0.003185 0.002859 0.002412 0.001835 0.001119 0.000259 -0.000747 -0.001899 -0.003191 -0.004615 -0.006159 -0.007806 -0.009536 -0.011326 -0.013152 -0.014984 -0.016794 -0.018552 -0.020227 -0.021790 -0.023212 -0.024467 -0.025534 -0.026391 -0.027026 -0.027428 -0.027592 -0.027517 -0.027209 -0.026676 -0.025934 -0.025002 -0.023900 -0.022655 -0.021292 -0.019839 -0.018323 -0.016769 -0.015203 -0.013648 -0.012124 -0.010649 -0.009242 -0.007914 -0.006677 -0.005539 -0.004505 -0.003579 -0.002762 -0.002051 -0.001443 -0.000932 -0.000512 -0.000175 0.000090 0.000290 0.000436 0.000536 0.000599 0.000632 0.000641 0.000631 0.000608 0.000575 0.000536 0.000494 0.000451 0.000409 0.000368 0.000330 0.000293 0.000259 0.000227 0.000197 0.000169 0.000144 0.000122 0.000103 0.000087 0.000074 0.000063 0.000054 0.000046 0.000039 0.000034 0.000028 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000033 0.000038 0.000045 0.000052 0.000061 0.000073 0.000086 0.000102 0.000122 0.000144 0.000170 0.000200 0.000235 0.000275 0.000322 0.000377 0.000441 0.000516 0.000603 0.000705 0.000824 0.000962 0.001120 0.001301 0.001503 0.001727 0.001970 0.002231 0.002503 0.002782 0.003061 0.003333 0.003588 0.003817 0.004009 0.004151 0.004230 0.004233 0.004144 0.003951 0.003639 0.003197 0.002613 0.001879 0.000988 -0.000061 -0.001269 -0.002630 -0.004135 -0.005770 -0.007519 -0.009359 -0.011267 -0.013214 -0.015171 -0.017107 -0.018988 -0.020783 -0.022459 -0.023986 -0.025335 -0.026483 -0.027408 -0.028094 -0.028532 -0.028715 -0.028644 -0.028323 -0.027763 -0.026980 -0.025994 -0.024828 -0.023510 -0.022067 -0.020528 -0.018923 -0.017279 -0.015624 -0.013980 -0.012372 -0.010819 -0.009339 -0.007945 -0.006649 -0.005461 -0.004385 -0.003425 -0.002581 -0.001852 -0.001232 -0.000717 -0.000297 0.000036 0.000293 0.000483 0.000616 0.000703 0.000752 0.000771 0.000765 0.000742 0.000705 0.000659 0.000609 0.000557 0.000505 0.000455 0.000407 0.000363 0.000321 0.000283 0.000247 0.000213 0.000183 0.000155 0.000131 0.000110 0.000093 0.000079 0.000067 0.000057 0.000049 0.000042 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000042 0.000048 0.000056 0.000066 0.000078 0.000093 0.000110 0.000131 0.000156 0.000184 0.000217 0.000256 0.000300 0.000353 0.000414 0.000486 0.000571 0.000670 0.000786 0.000922 0.001079 0.001259 0.001465 0.001696 0.001953 0.002233 0.002533 0.002849 0.003175 0.003505 0.003828 0.004137 0.004420 0.004665 0.004859 0.004987 0.005034 0.004984 0.004822 0.004533 0.004103 0.003520 0.002775 0.001861 0.000775 -0.000482 -0.001905 -0.003484 -0.005206 -0.007050 -0.008995 -0.011014 -0.013079 -0.015156 -0.017213 -0.019215 -0.021126 -0.022912 -0.024541 -0.025981 -0.027207 -0.028198 -0.028935 -0.029407 -0.029610 -0.029542 -0.029210 -0.028624 -0.027802 -0.026765 -0.025538 -0.024150 -0.022631 -0.021011 -0.019322 -0.017595 -0.015856 -0.014131 -0.012447 -0.010823 -0.009277 -0.007826 -0.006480 -0.005250 -0.004142 -0.003157 -0.002296 -0.001557 -0.000934 -0.000422 -0.000010 0.000312 0.000553 0.000726 0.000842 0.000910 0.000940 0.000939 0.000915 0.000874 0.000821 0.000760 0.000695 0.000631 0.000568 0.000508 0.000453 0.000402 0.000354 0.000310 0.000270 0.000233 0.000199 0.000169 0.000142 0.000120 0.000101 0.000085 0.000072 0.000062 0.000053 0.000045 0.000038 0.000032 0.000027 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000039 0.000045 0.000052 0.000061 0.000071 0.000084 0.000100 0.000119 0.000142 0.000168 0.000199 0.000235 0.000277 0.000326 0.000385 0.000453 0.000534 0.000629 0.000742 0.000873 0.001026 0.001204 0.001409 0.001642 0.001905 0.002198 0.002518 0.002863 0.003227 0.003605 0.003989 0.004371 0.004739 0.005083 0.005389 0.005642 0.005826 0.005925 0.005922 0.005799 0.005540 0.005131 0.004558 0.003810 0.002881 0.001767 0.000468 -0.001009 -0.002655 -0.004455 -0.006388 -0.008431 -0.010556 -0.012731 -0.014923 -0.017095 -0.019211 -0.021233 -0.023124 -0.024850 -0.026378 -0.027680 -0.028733 -0.029518 -0.030024 -0.030245 -0.030181 -0.029838 -0.029228 -0.028370 -0.027284 -0.026000 -0.024546 -0.022956 -0.021261 -0.019495 -0.017689 -0.015874 -0.014078 -0.012325 -0.010638 -0.009037 -0.007538 -0.006154 -0.004893 -0.003761 -0.002762 -0.001895 -0.001156 -0.000540 -0.000039 0.000356 0.000658 0.000877 0.001026 0.001117 0.001160 0.001165 0.001141 0.001093 0.001030 0.000957 0.000877 0.000796 0.000717 0.000641 0.000571 0.000506 0.000446 0.000392 0.000342 0.000296 0.000255 0.000217 0.000184 0.000156 0.000131 0.000110 0.000093 0.000079 0.000067 0.000057 0.000049 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000024 0.000028 0.000033 0.000037 0.000042 0.000049 0.000056 0.000065 0.000077 0.000091 0.000108 0.000128 0.000152 0.000181 0.000214 0.000253 0.000299 0.000353 0.000417 0.000493 0.000584 0.000691 0.000817 0.000965 0.001138 0.001339 0.001570 0.001834 0.002131 0.002463 0.002826 0.003219 0.003636 0.004071 0.004515 0.004960 0.005395 0.005806 0.006179 0.006498 0.006747 0.006906 0.006957 0.006881 0.006662 0.006281 0.005726 0.004985 0.004050 0.002916 0.001585 0.000062 -0.001642 -0.003512 -0.005525 -0.007658 -0.009880 -0.012158 -0.014457 -0.016737 -0.018960 -0.021086 -0.023077 -0.024894 -0.026505 -0.027878 -0.028990 -0.029821 -0.030358 -0.030596 -0.030536 -0.030182 -0.029550 -0.028656 -0.027526 -0.026187 -0.024673 -0.023016 -0.021253 -0.019416 -0.017541 -0.015659 -0.013798 -0.011987 -0.010249 -0.008603 -0.007068 -0.005655 -0.004375 -0.003233 -0.002231 -0.001368 -0.000640 -0.000042 0.000437 0.000806 0.001079 0.001268 0.001386 0.001444 0.001456 0.001430 0.001376 0.001301 0.001212 0.001114 0.001013 0.000913 0.000816 0.000726 0.000642 0.000566 0.000497 0.000434 0.000377 0.000326 0.000280 0.000239 0.000202 0.000171 0.000144 0.000121 0.000103 0.000087 0.000074 0.000063 0.000054 0.000045 0.000038 0.000032 0.000026 0.000022 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000031 0.000035 0.000040 0.000046 0.000053 0.000061 0.000071 0.000083 0.000098 0.000116 0.000138 0.000164 0.000194 0.000229 0.000272 0.000322 0.000381 0.000451 0.000536 0.000636 0.000755 0.000896 0.001062 0.001256 0.001481 0.001741 0.002038 0.002372 0.002746 0.003156 0.003601 0.004074 0.004571 0.005081 0.005595 0.006101 0.006586 0.007033 0.007426 0.007746 0.007972 0.008086 0.008066 0.007893 0.007551 0.007023 0.006296 0.005364 0.004220 0.002866 0.001307 -0.000445 -0.002375 -0.004460 -0.006673 -0.008983 -0.011354 -0.013750 -0.016129 -0.018451 -0.020673 -0.022755 -0.024658 -0.026344 -0.027784 -0.028950 -0.029822 -0.030389 -0.030643 -0.030584 -0.030221 -0.029566 -0.028640 -0.027468 -0.026079 -0.024509 -0.022793 -0.020967 -0.019068 -0.017131 -0.015191 -0.013277 -0.011418 -0.009639 -0.007961 -0.006402 -0.004974 -0.003687 -0.002546 -0.001554 -0.000708 -0.000004 0.000566 0.001012 0.001345 0.001580 0.001729 0.001807 0.001826 0.001799 0.001736 0.001647 0.001539 0.001419 0.001294 0.001168 0.001045 0.000929 0.000821 0.000722 0.000633 0.000553 0.000482 0.000417 0.000360 0.000308 0.000263 0.000223 0.000188 0.000159 0.000134 0.000113 0.000096 0.000081 0.000069 0.000059 0.000049 0.000041 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000024 0.000029 0.000033 0.000038 0.000043 0.000049 0.000057 0.000065 0.000076 0.000089 0.000105 0.000125 0.000148 0.000175 0.000207 0.000246 0.000291 0.000345 0.000410 0.000487 0.000580 0.000691 0.000822 0.000979 0.001163 0.001380 0.001631 0.001921 0.002253 0.002628 0.003046 0.003507 0.004007 0.004541 0.005103 0.005684 0.006272 0.006856 0.007420 0.007948 0.008421 0.008818 0.009119 0.009302 0.009345 0.009228 0.008932 0.008439 0.007737 0.006817 0.005673 0.004306 0.002721 0.000930 -0.001049 -0.003194 -0.005476 -0.007863 -0.010318 -0.012800 -0.015268 -0.017679 -0.019988 -0.022153 -0.024132 -0.025887 -0.027386 -0.028601 -0.029511 -0.030103 -0.030370 -0.030312 -0.029939 -0.029263 -0.028306 -0.027094 -0.025660 -0.024039 -0.022269 -0.020388 -0.018434 -0.016446 -0.014457 -0.012501 -0.010607 -0.008800 -0.007102 -0.005531 -0.004101 -0.002821 -0.001696 -0.000727 0.000089 0.000758 0.001287 0.001689 0.001976 0.002162 0.002263 0.002292 0.002264 0.002191 0.002084 0.001953 0.001807 0.001652 0.001495 0.001341 0.001193 0.001054 0.000927 0.000811 0.000708 0.000616 0.000534 0.000461 0.000397 0.000339 0.000289 0.000245 0.000207 0.000175 0.000148 0.000125 0.000106 0.000090 0.000076 0.000064 0.000054 0.000045 0.000038 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000030 0.000035 0.000040 0.000046 0.000053 0.000060 0.000070 0.000081 0.000095 0.000112 0.000133 0.000158 0.000187 0.000221 0.000262 0.000311 0.000370 0.000440 0.000525 0.000626 0.000748 0.000893 0.001066 0.001269 0.001509 0.001788 0.002110 0.002479 0.002896 0.003362 0.003876 0.004434 0.005033 0.005665 0.006320 0.006987 0.007654 0.008303 0.008916 0.009475 0.009956 0.010338 0.010597 0.010711 0.010656 0.010414 0.009965 0.009297 0.008398 0.007263 0.005893 0.004293 0.002475 0.000457 -0.001736 -0.004076 -0.006528 -0.009054 -0.011612 -0.014158 -0.016646 -0.019032 -0.021269 -0.023316 -0.025132 -0.026683 -0.027940 -0.028882 -0.029494 -0.029771 -0.029713 -0.029327 -0.028630 -0.027644 -0.026396 -0.024921 -0.023254 -0.021436 -0.019508 -0.017508 -0.015478 -0.013452 -0.011465 -0.009547 -0.007724 -0.006020 -0.004452 -0.003034 -0.001775 -0.000679 0.000254 0.001026 0.001646 0.002122 0.002468 0.002698 0.002826 0.002868 0.002840 0.002756 0.002629 0.002472 0.002294 0.002105 0.001910 0.001717 0.001531 0.001354 0.001191 0.001042 0.000908 0.000789 0.000684 0.000591 0.000509 0.000436 0.000373 0.000317 0.000269 0.000227 0.000192 0.000162 0.000137 0.000116 0.000098 0.000083 0.000070 0.000059 0.000049 0.000041 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000037 0.000042 0.000048 0.000055 0.000064 0.000074 0.000086 0.000101 0.000119 0.000141 0.000168 0.000199 0.000235 0.000279 0.000332 0.000396 0.000472 0.000564 0.000675 0.000807 0.000966 0.001155 0.001379 0.001643 0.001950 0.002306 0.002713 0.003174 0.003690 0.004259 0.004880 0.005546 0.006251 0.006984 0.007735 0.008488 0.009226 0.009930 0.010579 0.011149 0.011618 0.011959 0.012149 0.012164 0.011983 0.011586 0.010959 0.010091 0.008975 0.007612 0.006007 0.004173 0.002128 -0.000102 -0.002488 -0.004992 -0.007577 -0.010197 -0.012808 -0.015363 -0.017813 -0.020113 -0.022216 -0.024083 -0.025677 -0.026969 -0.027936 -0.028564 -0.028847 -0.028785 -0.028386 -0.027668 -0.026654 -0.025372 -0.023858 -0.022151 -0.020293 -0.018324 -0.016288 -0.014225 -0.012173 -0.010167 -0.008238 -0.006413 -0.004717 -0.003165 -0.001773 -0.000549 0.000504 0.001386 0.002101 0.002659 0.003071 0.003349 0.003510 0.003569 0.003543 0.003449 0.003301 0.003114 0.002899 0.002668 0.002430 0.002191 0.001958 0.001737 0.001529 0.001339 0.001167 0.001013 0.000877 0.000757 0.000652 0.000560 0.000479 0.000409 0.000348 0.000294 0.000249 0.000210 0.000177 0.000150 0.000126 0.000107 0.000090 0.000076 0.000064 0.000053 0.000044 0.000037 0.000030 0.000025 0.000020 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000028 0.000033 0.000038 0.000044 0.000050 0.000058 0.000066 0.000077 0.000090 0.000106 0.000126 0.000149 0.000177 0.000210 0.000250 0.000297 0.000354 0.000423 0.000505 0.000605 0.000725 0.000869 0.001042 0.001248 0.001492 0.001780 0.002117 0.002507 0.002954 0.003460 0.004028 0.004655 0.005339 0.006075 0.006856 0.007671 0.008507 0.009349 0.010179 0.010977 0.011721 0.012384 0.012944 0.013372 0.013644 0.013735 0.013621 0.013284 0.012706 0.011876 0.010788 0.009442 0.007842 0.006003 0.003943 0.001688 -0.000731 -0.003275 -0.005906 -0.008576 -0.011239 -0.013847 -0.016350 -0.018699 -0.020848 -0.022755 -0.024383 -0.025701 -0.026686 -0.027324 -0.027607 -0.027537 -0.027123 -0.026383 -0.025341 -0.024028 -0.022480 -0.020738 -0.018845 -0.016844 -0.014780 -0.012694 -0.010627 -0.008613 -0.006686 -0.004873 -0.003197 -0.001676 -0.000325 0.000851 0.001846 0.002664 0.003310 0.003793 0.004127 0.004326 0.004407 0.004388 0.004285 0.004115 0.003896 0.003640 0.003362 0.003072 0.002780 0.002493 0.002217 0.001956 0.001716 0.001496 0.001299 0.001123 0.000969 0.000834 0.000716 0.000613 0.000524 0.000446 0.000379 0.000321 0.000271 0.000229 0.000193 0.000163 0.000137 0.000116 0.000098 0.000083 0.000069 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000039 0.000045 0.000052 0.000059 0.000069 0.000080 0.000094 0.000111 0.000132 0.000157 0.000186 0.000222 0.000264 0.000315 0.000376 0.000450 0.000539 0.000647 0.000776 0.000932 0.001118 0.001341 0.001606 0.001919 0.002286 0.002710 0.003198 0.003751 0.004371 0.005057 0.005806 0.006614 0.007472 0.008370 0.009294 0.010228 0.011153 0.012047 0.012886 0.013646 0.014299 0.014818 0.015176 0.015347 0.015307 0.015034 0.014512 0.013729 0.012677 0.011356 0.009772 0.007938 0.005874 0.003606 0.001167 -0.001405 -0.004068 -0.006775 -0.009477 -0.012125 -0.014667 -0.017053 -0.019236 -0.021171 -0.022822 -0.024156 -0.025151 -0.025790 -0.026068 -0.025986 -0.025555 -0.024792 -0.023722 -0.022379 -0.020800 -0.019027 -0.017106 -0.015080 -0.012997 -0.010899 -0.008826 -0.006817 -0.004904 -0.003114 -0.001473 0.000003 0.001301 0.002414 0.003339 0.004079 0.004642 0.005039 0.005285 0.005394 0.005385 0.005277 0.005087 0.004834 0.004535 0.004205 0.003857 0.003503 0.003152 0.002812 0.002489 0.002188 0.001911 0.001661 0.001437 0.001238 0.001065 0.000914 0.000782 0.000669 0.000570 0.000485 0.000411 0.000348 0.000294 0.000247 0.000208 0.000176 0.000148 0.000125 0.000106 0.000089 0.000075 0.000062 0.000052 0.000043 0.000035 0.000029 0.000024 0.000019 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000034 0.000040 0.000046 0.000053 0.000061 0.000071 0.000083 0.000097 0.000115 0.000137 0.000164 0.000195 0.000233 0.000279 0.000333 0.000399 0.000478 0.000573 0.000689 0.000827 0.000994 0.001195 0.001435 0.001720 0.002058 0.002454 0.002914 0.003442 0.004042 0.004715 0.005461 0.006276 0.007156 0.008092 0.009073 0.010086 0.011112 0.012131 0.013122 0.014060 0.014917 0.015665 0.016277 0.016724 0.016978 0.017015 0.016812 0.016352 0.015621 0.014613 0.013326 0.011766 0.009947 0.007890 0.005620 0.003172 0.000585 -0.002097 -0.004827 -0.007555 -0.010229 -0.012797 -0.015206 -0.017409 -0.019362 -0.021024 -0.022364 -0.023359 -0.023992 -0.024258 -0.024159 -0.023706 -0.022917 -0.021820 -0.020449 -0.018841 -0.017042 -0.015098 -0.013055 -0.010960 -0.008858 -0.006791 -0.004797 -0.002910 -0.001157 0.000438 0.001857 0.003088 0.004125 0.004967 0.005618 0.006087 0.006387 0.006532 0.006542 0.006434 0.006228 0.005943 0.005600 0.005214 0.004803 0.004380 0.003957 0.003543 0.003147 0.002774 0.002429 0.002114 0.001830 0.001578 0.001357 0.001163 0.000995 0.000850 0.000725 0.000617 0.000524 0.000443 0.000375 0.000316 0.000266 0.000224 0.000189 0.000159 0.000135 0.000114 0.000096 0.000080 0.000067 0.000056 0.000046 0.000038 0.000031 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000034 0.000040 0.000047 0.000054 0.000063 0.000073 0.000085 0.000101 0.000120 0.000143 0.000171 0.000204 0.000245 0.000293 0.000351 0.000421 0.000505 0.000607 0.000730 0.000878 0.001056 0.001270 0.001527 0.001833 0.002195 0.002621 0.003115 0.003684 0.004330 0.005056 0.005861 0.006741 0.007693 0.008706 0.009770 0.010870 0.011987 0.013101 0.014188 0.015222 0.016176 0.017020 0.017725 0.018262 0.018601 0.018718 0.018588 0.018194 0.017521 0.016561 0.015315 0.013788 0.011993 0.009952 0.007691 0.005246 0.002657 -0.000033 -0.002774 -0.005514 -0.008200 -0.010779 -0.013199 -0.015409 -0.017365 -0.019026 -0.020361 -0.021346 -0.021965 -0.022212 -0.022090 -0.021611 -0.020794 -0.019668 -0.018268 -0.016635 -0.014813 -0.012851 -0.010796 -0.008698 -0.006601 -0.004549 -0.002580 -0.000729 0.000976 0.002513 0.003863 0.005016 0.005966 0.006714 0.007265 0.007629 0.007821 0.007858 0.007758 0.007542 0.007231 0.006845 0.006403 0.005926 0.005428 0.004925 0.004429 0.003949 0.003494 0.003068 0.002677 0.002322 0.002004 0.001723 0.001476 0.001261 0.001076 0.000917 0.000780 0.000662 0.000561 0.000475 0.000401 0.000338 0.000284 0.000239 0.000202 0.000170 0.000144 0.000121 0.000102 0.000086 0.000072 0.000060 0.000050 0.000041 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000041 0.000048 0.000056 0.000065 0.000075 0.000088 0.000104 0.000124 0.000148 0.000178 0.000213 0.000256 0.000307 0.000369 0.000443 0.000532 0.000639 0.000769 0.000926 0.001115 0.001342 0.001615 0.001941 0.002328 0.002782 0.003311 0.003919 0.004611 0.005388 0.006250 0.007195 0.008216 0.009305 0.010449 0.011634 0.012840 0.014045 0.015226 0.016355 0.017403 0.018342 0.019139 0.019764 0.020189 0.020386 0.020331 0.020005 0.019393 0.018488 0.017288 0.015800 0.014037 0.012020 0.009778 0.007346 0.004764 0.002079 -0.000659 -0.003398 -0.006083 -0.008661 -0.011077 -0.013281 -0.015227 -0.016875 -0.018194 -0.019158 -0.019754 -0.019974 -0.019822 -0.019311 -0.018462 -0.017306 -0.015877 -0.014219 -0.012377 -0.010401 -0.008341 -0.006245 -0.004161 -0.002132 -0.000198 0.001607 0.003255 0.004723 0.005995 0.007059 0.007912 0.008556 0.008998 0.009249 0.009326 0.009245 0.009029 0.008698 0.008275 0.007781 0.007237 0.006662 0.006074 0.005487 0.004915 0.004366 0.003849 0.003369 0.002929 0.002533 0.002179 0.001867 0.001595 0.001359 0.001156 0.000982 0.000833 0.000706 0.000597 0.000504 0.000425 0.000358 0.000302 0.000254 0.000214 0.000181 0.000152 0.000129 0.000108 0.000091 0.000076 0.000064 0.000053 0.000044 0.000036 0.000029 0.000024 0.000019 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000042 0.000049 0.000058 0.000067 0.000078 0.000092 0.000109 0.000129 0.000154 0.000185 0.000222 0.000267 0.000321 0.000385 0.000463 0.000556 0.000669 0.000806 0.000971 0.001170 0.001410 0.001699 0.002044 0.002454 0.002936 0.003498 0.004144 0.004880 0.005707 0.006624 0.007630 0.008717 0.009878 0.011099 0.012365 0.013655 0.014948 0.016218 0.017438 0.018577 0.019606 0.020492 0.021204 0.021712 0.021988 0.022008 0.021751 0.021202 0.020354 0.019204 0.017760 0.016034 0.014049 0.011834 0.009424 0.006861 0.004192 0.001467 -0.001259 -0.003930 -0.006493 -0.008891 -0.011076 -0.013000 -0.014623 -0.015913 -0.016846 -0.017408 -0.017592 -0.017404 -0.016856 -0.015971 -0.014781 -0.013322 -0.011639 -0.009779 -0.007793 -0.005730 -0.003643 -0.001578 0.000421 0.002313 0.004064 0.005646 0.007037 0.008221 0.009189 0.009938 0.010470 0.010795 0.010926 0.010880 0.010677 0.010338 0.009888 0.009347 0.008741 0.008090 0.007415 0.006733 0.006060 0.005409 0.004789 0.004209 0.003672 0.003184 0.002745 0.002354 0.002011 0.001713 0.001455 0.001234 0.001045 0.000884 0.000747 0.000630 0.000532 0.000448 0.000377 0.000317 0.000267 0.000225 0.000190 0.000161 0.000136 0.000114 0.000096 0.000080 0.000067 0.000056 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000021 0.000026 0.000031 0.000037 0.000044 0.000051 0.000060 0.000070 0.000082 0.000096 0.000113 0.000135 0.000161 0.000192 0.000231 0.000277 0.000333 0.000401 0.000481 0.000579 0.000697 0.000840 0.001012 0.001221 0.001473 0.001777 0.002140 0.002573 0.003081 0.003674 0.004356 0.005133 0.006006 0.006975 0.008038 0.009188 0.010416 0.011708 0.013049 0.014419 0.015793 0.017146 0.018451 0.019675 0.020789 0.021759 0.022553 0.023141 0.023494 0.023586 0.023397 0.022911 0.022120 0.021023 0.019626 0.017942 0.015994 0.013812 0.011432 0.008896 0.006252 0.003552 0.000851 -0.001795 -0.004329 -0.006698 -0.008851 -0.010739 -0.012325 -0.013575 -0.014467 -0.014985 -0.015124 -0.014891 -0.014300 -0.013374 -0.012147 -0.010656 -0.008947 -0.007069 -0.005074 -0.003013 -0.000937 0.001104 0.003067 0.004911 0.006602 0.008112 0.009420 0.010510 0.011375 0.012013 0.012428 0.012631 0.012637 0.012464 0.012133 0.011668 0.011094 0.010434 0.009712 0.008952 0.008174 0.007397 0.006637 0.005906 0.005214 0.004569 0.003976 0.003438 0.002955 0.002528 0.002153 0.001828 0.001548 0.001308 0.001104 0.000931 0.000785 0.000661 0.000556 0.000468 0.000394 0.000331 0.000279 0.000235 0.000199 0.000168 0.000142 0.000120 0.000100 0.000084 0.000070 0.000058 0.000048 0.000039 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000026 0.000032 0.000038 0.000045 0.000054 0.000063 0.000074 0.000086 0.000101 0.000119 0.000141 0.000168 0.000200 0.000240 0.000288 0.000345 0.000415 0.000498 0.000599 0.000721 0.000869 0.001049 0.001267 0.001530 0.001848 0.002229 0.002681 0.003214 0.003836 0.004551 0.005366 0.006282 0.007298 0.008413 0.009619 0.010908 0.012265 0.013674 0.015115 0.016563 0.017993 0.019374 0.020676 0.021868 0.022915 0.023785 0.024447 0.024871 0.025032 0.024907 0.024482 0.023748 0.022703 0.021353 0.019714 0.017808 0.015664 0.013320 0.010818 0.008208 0.005542 0.002876 0.000267 -0.002229 -0.004556 -0.006664 -0.008506 -0.010042 -0.011241 -0.012080 -0.012544 -0.012630 -0.012344 -0.011703 -0.010730 -0.009461 -0.007935 -0.006199 -0.004302 -0.002298 -0.000240 0.001821 0.003836 0.005760 0.007552 0.009179 0.010612 0.011832 0.012824 0.013582 0.014105 0.014400 0.014478 0.014356 0.014053 0.013593 0.013000 0.012300 0.011519 0.010681 0.009811 0.008930 0.008058 0.007210 0.006399 0.005636 0.004927 0.004277 0.003689 0.003162 0.002697 0.002291 0.001939 0.001636 0.001379 0.001160 0.000975 0.000820 0.000689 0.000578 0.000486 0.000408 0.000343 0.000289 0.000244 0.000206 0.000174 0.000147 0.000124 0.000104 0.000087 0.000073 0.000060 0.000049 0.000040 0.000033 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000039 0.000047 0.000056 0.000066 0.000077 0.000090 0.000106 0.000124 0.000147 0.000174 0.000208 0.000248 0.000297 0.000356 0.000427 0.000513 0.000616 0.000742 0.000895 0.001081 0.001307 0.001581 0.001911 0.002308 0.002779 0.003334 0.003982 0.004727 0.005575 0.006529 0.007587 0.008748 0.010004 0.011346 0.012760 0.014228 0.015731 0.017244 0.018740 0.020189 0.021560 0.022821 0.023936 0.024875 0.025603 0.026091 0.026313 0.026248 0.025879 0.025198 0.024203 0.022901 0.021307 0.019443 0.017341 0.015037 0.012575 0.010006 0.007382 0.004761 0.002198 -0.000248 -0.002523 -0.004575 -0.006358 -0.007834 -0.008971 -0.009747 -0.010148 -0.010171 -0.009824 -0.009125 -0.008100 -0.006784 -0.005219 -0.003452 -0.001535 0.000478 0.002534 0.004580 0.006568 0.008450 0.010188 0.011748 0.013103 0.014233 0.015125 0.015774 0.016182 0.016355 0.016307 0.016056 0.015624 0.015034 0.014313 0.013489 0.012587 0.011635 0.010656 0.009673 0.008707 0.007772 0.006883 0.006049 0.005276 0.004570 0.003932 0.003363 0.002861 0.002423 0.002044 0.001720 0.001445 0.001212 0.001016 0.000851 0.000713 0.000598 0.000501 0.000421 0.000354 0.000298 0.000251 0.000212 0.000180 0.000152 0.000128 0.000107 0.000090 0.000074 0.000062 0.000051 0.000041 0.000033 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000041 0.000049 0.000058 0.000069 0.000081 0.000094 0.000111 0.000130 0.000153 0.000181 0.000215 0.000256 0.000305 0.000365 0.000437 0.000524 0.000630 0.000760 0.000917 0.001108 0.001342 0.001625 0.001966 0.002377 0.002865 0.003440 0.004109 0.004880 0.005757 0.006743 0.007837 0.009036 0.010334 0.011720 0.013181 0.014700 0.016255 0.017822 0.019373 0.020879 0.022308 0.023627 0.024801 0.025796 0.026581 0.027124 0.027400 0.027387 0.027068 0.026434 0.025486 0.024228 0.022678 0.020857 0.018797 0.016536 0.014119 0.011596 0.009021 0.006451 0.003944 0.001557 -0.000656 -0.002642 -0.004357 -0.005763 -0.006827 -0.007529 -0.007857 -0.007809 -0.007394 -0.006630 -0.005545 -0.004177 -0.002568 -0.000767 0.001173 0.003198 0.005253 0.007285 0.009245 0.011087 0.012771 0.014264 0.015541 0.016581 0.017374 0.017915 0.018208 0.018260 0.018088 0.017710 0.017150 0.016434 0.015588 0.014641 0.013622 0.012557 0.011473 0.010391 0.009333 0.008315 0.007349 0.006446 0.005612 0.004852 0.004166 0.003555 0.003017 0.002548 0.002144 0.001799 0.001506 0.001260 0.001053 0.000880 0.000735 0.000615 0.000515 0.000432 0.000362 0.000305 0.000257 0.000217 0.000183 0.000155 0.000130 0.000109 0.000091 0.000076 0.000062 0.000051 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000028 0.000034 0.000041 0.000050 0.000060 0.000071 0.000083 0.000098 0.000115 0.000135 0.000158 0.000187 0.000221 0.000263 0.000312 0.000372 0.000445 0.000534 0.000641 0.000773 0.000934 0.001130 0.001370 0.001661 0.002013 0.002435 0.002937 0.003528 0.004217 0.005009 0.005909 0.006921 0.008043 0.009272 0.010603 0.012024 0.013522 0.015079 0.016674 0.018283 0.019879 0.021430 0.022904 0.024268 0.025488 0.026529 0.027359 0.027947 0.028266 0.028294 0.028017 0.027424 0.026515 0.025298 0.023787 0.022007 0.019989 0.017773 0.015403 0.012930 0.010409 0.007897 0.005453 0.003132 0.000991 -0.000921 -0.002559 -0.003884 -0.004866 -0.005486 -0.005732 -0.005604 -0.005112 -0.004276 -0.003126 -0.001699 -0.000042 0.001797 0.003764 0.005804 0.007861 0.009881 0.011816 0.013619 0.015251 0.016680 0.017880 0.018834 0.019530 0.019967 0.020147 0.020084 0.019791 0.019291 0.018608 0.017769 0.016803 0.015739 0.014607 0.013435 0.012249 0.011073 0.009928 0.008830 0.007791 0.006823 0.005930 0.005117 0.004386 0.003735 0.003162 0.002664 0.002236 0.001871 0.001562 0.001303 0.001086 0.000905 0.000755 0.000630 0.000526 0.000441 0.000369 0.000311 0.000262 0.000221 0.000186 0.000157 0.000132 0.000110 0.000092 0.000076 0.000063 0.000051 0.000042 0.000034 0.000028 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000042 0.000050 0.000060 0.000072 0.000085 0.000100 0.000118 0.000139 0.000163 0.000192 0.000226 0.000268 0.000317 0.000378 0.000451 0.000540 0.000649 0.000783 0.000947 0.001147 0.001392 0.001690 0.002050 0.002482 0.002995 0.003599 0.004302 0.005110 0.006028 0.007058 0.008200 0.009451 0.010804 0.012250 0.013773 0.015357 0.016981 0.018619 0.020245 0.021827 0.023333 0.024729 0.025981 0.027054 0.027915 0.028535 0.028885 0.028945 0.028698 0.028137 0.027261 0.026076 0.024601 0.022858 0.020881 0.018708 0.016386 0.013966 0.011503 0.009054 0.006678 0.004431 0.002367 0.000538 -0.001014 -0.002250 -0.003143 -0.003672 -0.003828 -0.003612 -0.003036 -0.002121 -0.000899 0.000591 0.002303 0.004185 0.006183 0.008241 0.010303 0.012316 0.014229 0.015997 0.017581 0.018950 0.020078 0.020949 0.021554 0.021892 0.021967 0.021793 0.021386 0.020771 0.019971 0.019017 0.017937 0.016764 0.015526 0.014253 0.012972 0.011708 0.010481 0.009307 0.008201 0.007171 0.006223 0.005362 0.004587 0.003899 0.003295 0.002770 0.002319 0.001935 0.001612 0.001341 0.001115 0.000927 0.000772 0.000643 0.000536 0.000448 0.000375 0.000315 0.000265 0.000223 0.000188 0.000158 0.000133 0.000111 0.000092 0.000076 0.000063 0.000051 0.000042 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000017 0.000022 0.000027 0.000034 0.000041 0.000050 0.000060 0.000072 0.000086 0.000102 0.000120 0.000141 0.000166 0.000195 0.000230 0.000271 0.000320 0.000381 0.000454 0.000543 0.000653 0.000789 0.000955 0.001159 0.001408 0.001711 0.002077 0.002516 0.003038 0.003651 0.004363 0.005181 0.006110 0.007151 0.008305 0.009568 0.010934 0.012393 0.013931 0.015529 0.017168 0.018821 0.020463 0.022061 0.023583 0.024996 0.026265 0.027355 0.028233 0.028870 0.029239 0.029317 0.029090 0.028550 0.027696 0.026538 0.025091 0.023381 0.021440 0.019310 0.017035 0.014669 0.012266 0.009883 0.007579 0.005411 0.003431 0.001691 0.000232 -0.000908 -0.001703 -0.002134 -0.002193 -0.001882 -0.001216 -0.000216 0.001083 0.002642 0.004412 0.006342 0.008376 0.010457 0.012529 0.014538 0.016435 0.018173 0.019715 0.021030 0.022093 0.022888 0.023409 0.023655 0.023633 0.023357 0.022846 0.022123 0.021216 0.020156 0.018972 0.017697 0.016362 0.014996 0.013629 0.012283 0.010981 0.009739 0.008571 0.007484 0.006487 0.005581 0.004768 0.004046 0.003412 0.002863 0.002392 0.001991 0.001655 0.001373 0.001140 0.000946 0.000786 0.000654 0.000544 0.000454 0.000379 0.000318 0.000267 0.000224 0.000188 0.000158 0.000132 0.000110 0.000092 0.000076 0.000062 0.000051 0.000042 0.000034 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000021 0.000026 0.000033 0.000040 0.000049 0.000060 0.000072 0.000086 0.000102 0.000121 0.000142 0.000167 0.000196 0.000231 0.000272 0.000322 0.000381 0.000455 0.000544 0.000655 0.000791 0.000959 0.001165 0.001417 0.001723 0.002093 0.002537 0.003063 0.003680 0.004397 0.005220 0.006152 0.007197 0.008354 0.009621 0.010989 0.012450 0.013989 0.015589 0.017229 0.018883 0.020525 0.022124 0.023647 0.025061 0.026330 0.027421 0.028301 0.028940 0.029312 0.029395 0.029175 0.028644 0.027804 0.026662 0.025236 0.023552 0.021644 0.019552 0.017324 0.015011 0.012668 0.010354 0.008125 0.006039 0.004149 0.002502 0.001142 0.000104 -0.000587 -0.000914 -0.000870 -0.000459 0.000304 0.001393 0.002775 0.004407 0.006241 0.008223 0.010297 0.012406 0.014493 0.016504 0.018390 0.020105 0.021612 0.022879 0.023885 0.024614 0.025060 0.025225 0.025115 0.024747 0.024142 0.023324 0.022321 0.021165 0.019888 0.018522 0.017101 0.015653 0.014208 0.012790 0.011421 0.010118 0.008894 0.007758 0.006716 0.005771 0.004923 0.004172 0.003513 0.002942 0.002453 0.002038 0.001690 0.001400 0.001160 0.000961 0.000797 0.000662 0.000550 0.000458 0.000382 0.000319 0.000267 0.000224 0.000188 0.000157 0.000131 0.000109 0.000091 0.000075 0.000062 0.000050 0.000041 0.000034 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000058 0.000070 0.000084 0.000101 0.000120 0.000142 0.000167 0.000196 0.000231 0.000272 0.000321 0.000380 0.000453 0.000543 0.000653 0.000790 0.000958 0.001165 0.001419 0.001727 0.002098 0.002543 0.003069 0.003687 0.004403 0.005224 0.006154 0.007195 0.008346 0.009606 0.010966 0.012418 0.013946 0.015534 0.017161 0.018802 0.020430 0.022014 0.023521 0.024919 0.026172 0.027248 0.028112 0.028737 0.029097 0.029170 0.028944 0.028410 0.027571 0.026436 0.025023 0.023358 0.021477 0.019420 0.017235 0.014973 0.012691 0.010445 0.008294 0.006292 0.004494 0.002945 0.001688 0.000756 0.000174 -0.000044 0.000108 0.000624 0.001486 0.002669 0.004138 0.005847 0.007748 0.009787 0.011905 0.014047 0.016155 0.018174 0.020055 0.021754 0.023234 0.024463 0.025421 0.026094 0.026477 0.026571 0.026386 0.025939 0.025252 0.024351 0.023265 0.022027 0.020669 0.019225 0.017728 0.016210 0.014698 0.013218 0.011792 0.010436 0.009165 0.007986 0.006906 0.005928 0.005051 0.004274 0.003595 0.003006 0.002502 0.002076 0.001718 0.001421 0.001175 0.000972 0.000805 0.000668 0.000554 0.000461 0.000384 0.000320 0.000267 0.000223 0.000186 0.000156 0.000130 0.000108 0.000089 0.000074 0.000060 0.000050 0.000041 0.000033 0.000027 0.000023 0.000019 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000023 0.000029 0.000036 0.000045 0.000056 0.000068 0.000082 0.000099 0.000118 0.000140 0.000165 0.000195 0.000229 0.000270 0.000318 0.000377 0.000450 0.000539 0.000649 0.000785 0.000953 0.001160 0.001413 0.001720 0.002090 0.002533 0.003056 0.003670 0.004380 0.005193 0.006113 0.007142 0.008280 0.009523 0.010865 0.012296 0.013802 0.015365 0.016966 0.018578 0.020176 0.021729 0.023205 0.024570 0.025790 0.026833 0.027666 0.028261 0.028592 0.028641 0.028394 0.027845 0.026995 0.025857 0.024447 0.022795 0.020934 0.018907 0.016761 0.014548 0.012325 0.010147 0.008072 0.006157 0.004451 0.003003 0.001851 0.001029 0.000558 0.000453 0.000716 0.001339 0.002305 0.003585 0.005142 0.006932 0.008904 0.011002 0.013170 0.015349 0.017482 0.019516 0.021400 0.023091 0.024552 0.025753 0.026674 0.027302 0.027633 0.027669 0.027423 0.026911 0.026156 0.025186 0.024031 0.022725 0.021300 0.019792 0.018234 0.016657 0.015090 0.013560 0.012086 0.010688 0.009378 0.008164 0.007054 0.006049 0.005149 0.004353 0.003656 0.003054 0.002539 0.002103 0.001738 0.001435 0.001185 0.000979 0.000810 0.000671 0.000556 0.000461 0.000383 0.000319 0.000265 0.000221 0.000184 0.000153 0.000127 0.000106 0.000087 0.000072 0.000059 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000043 0.000053 0.000065 0.000080 0.000096 0.000115 0.000137 0.000162 0.000191 0.000226 0.000266 0.000314 0.000373 0.000444 0.000532 0.000641 0.000777 0.000943 0.001149 0.001399 0.001703 0.002070 0.002507 0.003023 0.003628 0.004327 0.005126 0.006030 0.007040 0.008155 0.009373 0.010687 0.012086 0.013558 0.015084 0.016644 0.018214 0.019767 0.021273 0.022701 0.024017 0.025189 0.026182 0.026967 0.027516 0.027804 0.027814 0.027532 0.026954 0.026083 0.024930 0.023515 0.021866 0.020019 0.018016 0.015904 0.013737 0.011569 0.009458 0.007459 0.005629 0.004017 0.002669 0.001625 0.000913 0.000556 0.000564 0.000939 0.001672 0.002742 0.004121 0.005769 0.007641 0.009686 0.011848 0.014068 0.016289 0.018453 0.020506 0.022400 0.024091 0.025542 0.026726 0.027621 0.028217 0.028508 0.028501 0.028207 0.027645 0.026838 0.025814 0.024606 0.023247 0.021771 0.020213 0.018608 0.016986 0.015378 0.013809 0.012300 0.010869 0.009529 0.008290 0.007157 0.006132 0.005215 0.004405 0.003696 0.003084 0.002561 0.002119 0.001750 0.001443 0.001190 0.000982 0.000811 0.000671 0.000555 0.000460 0.000381 0.000316 0.000263 0.000218 0.000181 0.000150 0.000125 0.000103 0.000085 0.000070 0.000057 0.000047 0.000039 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000032 0.000041 0.000051 0.000062 0.000076 0.000093 0.000111 0.000133 0.000158 0.000187 0.000221 0.000261 0.000309 0.000366 0.000437 0.000524 0.000631 0.000765 0.000929 0.001131 0.001378 0.001676 0.002036 0.002464 0.002970 0.003561 0.004244 0.005024 0.005905 0.006889 0.007974 0.009159 0.010434 0.011792 0.013218 0.014694 0.016202 0.017716 0.019210 0.020654 0.022019 0.023271 0.024377 0.025306 0.026027 0.026514 0.026745 0.026701 0.026371 0.025752 0.024848 0.023670 0.022240 0.020586 0.018745 0.016760 0.014677 0.012551 0.010436 0.008387 0.006463 0.004716 0.003197 0.001949 0.001010 0.000409 0.000165 0.000287 0.000775 0.001617 0.002792 0.004269 0.006009 0.007964 0.010084 0.012310 0.014586 0.016852 0.019051 0.021131 0.023041 0.024740 0.026192 0.027368 0.028249 0.028824 0.029090 0.029054 0.028727 0.028130 0.027286 0.026226 0.024980 0.023584 0.022073 0.020481 0.018844 0.017192 0.015556 0.013961 0.012428 0.010976 0.009617 0.008361 0.007213 0.006176 0.005249 0.004430 0.003715 0.003097 0.002570 0.002124 0.001752 0.001443 0.001189 0.000980 0.000808 0.000667 0.000552 0.000456 0.000377 0.000312 0.000259 0.000214 0.000177 0.000147 0.000121 0.000100 0.000082 0.000068 0.000056 0.000046 0.000038 0.000031 0.000026 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000048 0.000060 0.000073 0.000089 0.000107 0.000129 0.000153 0.000182 0.000215 0.000255 0.000302 0.000358 0.000428 0.000513 0.000618 0.000749 0.000910 0.001107 0.001348 0.001640 0.001990 0.002407 0.002898 0.003472 0.004134 0.004889 0.005742 0.006693 0.007741 0.008884 0.010113 0.011420 0.012789 0.014205 0.015647 0.017092 0.018514 0.019884 0.021171 0.022343 0.023370 0.024219 0.024863 0.025274 0.025433 0.025322 0.024932 0.024260 0.023311 0.022099 0.020644 0.018978 0.017136 0.015161 0.013103 0.011012 0.008945 0.006956 0.005103 0.003437 0.002007 0.000858 0.000023 -0.000470 -0.000603 -0.000369 0.000229 0.001178 0.002457 0.004031 0.005862 0.007901 0.010095 0.012388 0.014720 0.017035 0.019274 0.021385 0.023318 0.025033 0.026493 0.027672 0.028549 0.029117 0.029372 0.029320 0.028976 0.028359 0.027495 0.026414 0.025148 0.023731 0.022201 0.020592 0.018938 0.017271 0.015621 0.014013 0.012469 0.011007 0.009639 0.008376 0.007222 0.006180 0.005249 0.004428 0.003710 0.003092 0.002564 0.002118 0.001745 0.001436 0.001182 0.000973 0.000802 0.000661 0.000546 0.000450 0.000372 0.000307 0.000254 0.000210 0.000173 0.000143 0.000118 0.000097 0.000079 0.000065 0.000054 0.000044 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000046 0.000057 0.000070 0.000085 0.000103 0.000124 0.000148 0.000176 0.000209 0.000248 0.000294 0.000349 0.000417 0.000500 0.000603 0.000730 0.000886 0.001078 0.001312 0.001594 0.001932 0.002335 0.002808 0.003361 0.003998 0.004724 0.005543 0.006455 0.007460 0.008554 0.009729 0.010975 0.012280 0.013625 0.014991 0.016356 0.017693 0.018975 0.020171 0.021252 0.022186 0.022942 0.023495 0.023818 0.023893 0.023703 0.023242 0.022506 0.021503 0.020246 0.018759 0.017071 0.015221 0.013252 0.011211 0.009152 0.007128 0.005195 0.003408 0.001819 0.000476 -0.000580 -0.001314 -0.001702 -0.001728 -0.001386 -0.000681 0.000373 0.001752 0.003422 0.005341 0.007462 0.009730 0.012089 0.014480 0.016844 0.019126 0.021272 0.023234 0.024971 0.026448 0.027639 0.028525 0.029096 0.029352 0.029300 0.028953 0.028332 0.027464 0.026378 0.025108 0.023688 0.022155 0.020544 0.018889 0.017222 0.015573 0.013966 0.012423 0.010962 0.009596 0.008334 0.007183 0.006143 0.005216 0.004398 0.003684 0.003068 0.002543 0.002100 0.001730 0.001422 0.001169 0.000962 0.000791 0.000652 0.000537 0.000443 0.000365 0.000301 0.000248 0.000204 0.000168 0.000138 0.000114 0.000093 0.000077 0.000063 0.000051 0.000042 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000054 0.000067 0.000082 0.000099 0.000119 0.000143 0.000170 0.000202 0.000240 0.000285 0.000339 0.000405 0.000486 0.000586 0.000708 0.000859 0.001044 0.001269 0.001540 0.001864 0.002250 0.002703 0.003232 0.003840 0.004533 0.005313 0.006182 0.007138 0.008176 0.009290 0.010469 0.011699 0.012965 0.014246 0.015520 0.016762 0.017945 0.019039 0.020016 0.020845 0.021498 0.021948 0.022173 0.022152 0.021874 0.021331 0.020523 0.019456 0.018148 0.016620 0.014906 0.013041 0.011071 0.009043 0.007009 0.005023 0.003141 0.001416 -0.000100 -0.001361 -0.002328 -0.002967 -0.003256 -0.003179 -0.002734 -0.001927 -0.000773 0.000702 0.002463 0.004468 0.006667 0.009007 0.011431 0.013880 0.016295 0.018621 0.020806 0.022801 0.024567 0.026068 0.027279 0.028182 0.028769 0.029039 0.028999 0.028663 0.028054 0.027197 0.026122 0.024864 0.023457 0.021937 0.020340 0.018700 0.017048 0.015412 0.013820 0.012290 0.010842 0.009488 0.008238 0.007097 0.006068 0.005150 0.004341 0.003635 0.003027 0.002508 0.002071 0.001705 0.001401 0.001151 0.000946 0.000778 0.000640 0.000527 0.000434 0.000357 0.000294 0.000241 0.000199 0.000163 0.000134 0.000110 0.000090 0.000074 0.000060 0.000050 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000052 0.000064 0.000078 0.000095 0.000114 0.000137 0.000164 0.000195 0.000232 0.000276 0.000328 0.000392 0.000470 0.000566 0.000685 0.000829 0.001006 0.001221 0.001479 0.001789 0.002155 0.002586 0.003087 0.003663 0.004319 0.005057 0.005878 0.006779 0.007757 0.008804 0.009909 0.011059 0.012237 0.013425 0.014600 0.015738 0.016812 0.017796 0.018659 0.019374 0.019914 0.020252 0.020368 0.020245 0.019870 0.019237 0.018349 0.017212 0.015845 0.014272 0.012524 0.010640 0.008663 0.006643 0.004630 0.002678 0.000842 -0.000825 -0.002274 -0.003460 -0.004343 -0.004893 -0.005089 -0.004917 -0.004375 -0.003472 -0.002224 -0.000659 0.001188 0.003273 0.005547 0.007956 0.010442 0.012946 0.015412 0.017783 0.020008 0.022040 0.023838 0.025369 0.026608 0.027538 0.028150 0.028445 0.028429 0.028119 0.027535 0.026704 0.025656 0.024424 0.023046 0.021554 0.019986 0.018375 0.016751 0.015144 0.013578 0.012074 0.010649 0.009317 0.008088 0.006966 0.005954 0.005053 0.004258 0.003566 0.002969 0.002460 0.002031 0.001672 0.001374 0.001128 0.000927 0.000761 0.000626 0.000514 0.000423 0.000347 0.000285 0.000234 0.000192 0.000158 0.000129 0.000106 0.000087 0.000071 0.000058 0.000048 0.000039 0.000033 0.000027 0.000022 0.000019 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000033 0.000040 0.000050 0.000061 0.000075 0.000091 0.000109 0.000132 0.000157 0.000188 0.000224 0.000266 0.000317 0.000379 0.000454 0.000546 0.000659 0.000798 0.000966 0.001169 0.001414 0.001706 0.002052 0.002458 0.002930 0.003472 0.004088 0.004781 0.005550 0.006393 0.007306 0.008280 0.009306 0.010370 0.011455 0.012543 0.013612 0.014639 0.015598 0.016462 0.017205 0.017799 0.018217 0.018437 0.018438 0.018205 0.017726 0.016999 0.016025 0.014814 0.013384 0.011761 0.009976 0.008068 0.006081 0.004064 0.002068 0.000145 -0.001650 -0.003265 -0.004653 -0.005768 -0.006575 -0.007043 -0.007153 -0.006893 -0.006263 -0.005271 -0.003937 -0.002289 -0.000363 0.001796 0.004139 0.006611 0.009155 0.011713 0.014227 0.016642 0.018908 0.020977 0.022811 0.024377 0.025649 0.026613 0.027259 0.027588 0.027609 0.027336 0.026790 0.025998 0.024990 0.023801 0.022464 0.021016 0.019491 0.017922 0.016340 0.014773 0.013245 0.011778 0.010387 0.009087 0.007887 0.006792 0.005805 0.004926 0.004151 0.003477 0.002896 0.002400 0.001982 0.001631 0.001341 0.001101 0.000904 0.000742 0.000609 0.000500 0.000411 0.000337 0.000277 0.000227 0.000186 0.000152 0.000125 0.000102 0.000084 0.000068 0.000056 0.000046 0.000038 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000048 0.000058 0.000071 0.000086 0.000105 0.000126 0.000151 0.000180 0.000215 0.000256 0.000305 0.000365 0.000437 0.000525 0.000633 0.000764 0.000924 0.001116 0.001346 0.001620 0.001944 0.002324 0.002764 0.003270 0.003844 0.004489 0.005203 0.005985 0.006829 0.007728 0.008671 0.009644 0.010631 0.011615 0.012573 0.013483 0.014322 0.015062 0.015679 0.016146 0.016439 0.016536 0.016417 0.016070 0.015485 0.014659 0.013596 0.012308 0.010812 0.009136 0.007312 0.005378 0.003378 0.001362 -0.000622 -0.002519 -0.004277 -0.005846 -0.007177 -0.008229 -0.008967 -0.009361 -0.009393 -0.009054 -0.008344 -0.007274 -0.005862 -0.004140 -0.002143 0.000083 0.002487 0.005016 0.007613 0.010219 0.012777 0.015234 0.017539 0.019647 0.021518 0.023121 0.024432 0.025435 0.026122 0.026495 0.026561 0.026335 0.025839 0.025098 0.024144 0.023009 0.021728 0.020335 0.018865 0.017351 0.015822 0.014307 0.012829 0.011408 0.010062 0.008802 0.007640 0.006579 0.005623 0.004772 0.004023 0.003370 0.002808 0.002328 0.001923 0.001584 0.001302 0.001069 0.000878 0.000720 0.000591 0.000485 0.000398 0.000326 0.000267 0.000219 0.000179 0.000147 0.000120 0.000099 0.000081 0.000066 0.000055 0.000045 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000056 0.000068 0.000082 0.000100 0.000120 0.000144 0.000173 0.000206 0.000246 0.000293 0.000351 0.000420 0.000504 0.000606 0.000730 0.000880 0.001060 0.001275 0.001531 0.001832 0.002185 0.002593 0.003061 0.003592 0.004186 0.004844 0.005562 0.006336 0.007157 0.008013 0.008893 0.009780 0.010655 0.011500 0.012291 0.013006 0.013619 0.014107 0.014445 0.014610 0.014581 0.014341 0.013878 0.013184 0.012259 0.011107 0.009741 0.008180 0.006450 0.004586 0.002625 0.000612 -0.001407 -0.003379 -0.005254 -0.006980 -0.008506 -0.009788 -0.010783 -0.011458 -0.011786 -0.011750 -0.011341 -0.010562 -0.009422 -0.007943 -0.006156 -0.004099 -0.001816 0.000641 0.003219 0.005860 0.008508 0.011107 0.013602 0.015943 0.018087 0.019995 0.021637 0.022988 0.024035 0.024769 0.025191 0.025310 0.025141 0.024704 0.024026 0.023136 0.022067 0.020852 0.019526 0.018123 0.016674 0.015210 0.013757 0.012337 0.010973 0.009679 0.008468 0.007350 0.006331 0.005412 0.004594 0.003874 0.003247 0.002707 0.002246 0.001857 0.001530 0.001259 0.001034 0.000849 0.000697 0.000572 0.000469 0.000385 0.000315 0.000258 0.000211 0.000173 0.000142 0.000116 0.000095 0.000078 0.000065 0.000053 0.000044 0.000036 0.000030 0.000025 0.000020 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000064 0.000078 0.000095 0.000114 0.000137 0.000165 0.000197 0.000235 0.000281 0.000336 0.000402 0.000482 0.000579 0.000695 0.000835 0.001003 0.001203 0.001439 0.001718 0.002043 0.002418 0.002848 0.003335 0.003878 0.004479 0.005132 0.005834 0.006574 0.007344 0.008129 0.008914 0.009680 0.010410 0.011080 0.011670 0.012157 0.012515 0.012723 0.012760 0.012606 0.012245 0.011667 0.010866 0.009843 0.008603 0.007161 0.005536 0.003755 0.001852 -0.000135 -0.002162 -0.004182 -0.006145 -0.008000 -0.009697 -0.011185 -0.012422 -0.013367 -0.013987 -0.014258 -0.014162 -0.013693 -0.012854 -0.011656 -0.010122 -0.008282 -0.006175 -0.003846 -0.001346 0.001271 0.003949 0.006631 0.009262 0.011789 0.014162 0.016339 0.018283 0.019962 0.021355 0.022448 0.023232 0.023709 0.023887 0.023782 0.023412 0.022805 0.021988 0.020994 0.019856 0.018607 0.017280 0.015906 0.014515 0.013132 0.011780 0.010480 0.009246 0.008091 0.007024 0.006051 0.005175 0.004394 0.003707 0.003109 0.002594 0.002155 0.001783 0.001471 0.001211 0.000996 0.000818 0.000672 0.000551 0.000452 0.000371 0.000304 0.000249 0.000204 0.000167 0.000137 0.000113 0.000093 0.000076 0.000063 0.000052 0.000043 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000027 0.000033 0.000041 0.000050 0.000061 0.000074 0.000090 0.000108 0.000130 0.000156 0.000187 0.000224 0.000268 0.000321 0.000384 0.000460 0.000551 0.000659 0.000789 0.000945 0.001129 0.001347 0.001602 0.001900 0.002243 0.002635 0.003077 0.003570 0.004112 0.004701 0.005329 0.005990 0.006672 0.007362 0.008045 0.008703 0.009318 0.009870 0.010336 0.010696 0.010927 0.011008 0.010919 0.010642 0.010164 0.009475 0.008571 0.007453 0.006129 0.004614 0.002929 0.001100 -0.000838 -0.002849 -0.004888 -0.006909 -0.008863 -0.010699 -0.012368 -0.013823 -0.015019 -0.015919 -0.016491 -0.016712 -0.016566 -0.016048 -0.015160 -0.013916 -0.012338 -0.010457 -0.008313 -0.005951 -0.003420 -0.000774 0.001930 0.004636 0.007292 0.009843 0.012242 0.014448 0.016423 0.018138 0.019572 0.020711 0.021547 0.022082 0.022324 0.022287 0.021991 0.021461 0.020725 0.019814 0.018760 0.017595 0.016352 0.015062 0.013751 0.012446 0.011169 0.009939 0.008771 0.007677 0.006667 0.005745 0.004915 0.004176 0.003526 0.002960 0.002472 0.002055 0.001702 0.001406 0.001160 0.000955 0.000785 0.000645 0.000530 0.000435 0.000357 0.000293 0.000240 0.000196 0.000161 0.000132 0.000109 0.000090 0.000074 0.000062 0.000051 0.000043 0.000035 0.000029 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000057 0.000070 0.000084 0.000102 0.000122 0.000147 0.000177 0.000212 0.000254 0.000304 0.000364 0.000435 0.000520 0.000622 0.000742 0.000885 0.001054 0.001254 0.001487 0.001757 0.002069 0.002423 0.002821 0.003264 0.003749 0.004273 0.004830 0.005412 0.006008 0.006605 0.007187 0.007739 0.008242 0.008677 0.009023 0.009260 0.009368 0.009326 0.009116 0.008722 0.008131 0.007336 0.006334 0.005128 0.003727 0.002145 0.000405 -0.001466 -0.003436 -0.005466 -0.007514 -0.009534 -0.011477 -0.013294 -0.014937 -0.016360 -0.017519 -0.018380 -0.018911 -0.019090 -0.018903 -0.018344 -0.017419 -0.016141 -0.014532 -0.012624 -0.010456 -0.008073 -0.005524 -0.002863 -0.000144 0.002576 0.005246 0.007813 0.010231 0.012458 0.014460 0.016207 0.017680 0.018863 0.019751 0.020345 0.020652 0.020687 0.020468 0.020020 0.019370 0.018548 0.017584 0.016511 0.015358 0.014157 0.012933 0.011711 0.010514 0.009360 0.008263 0.007235 0.006286 0.005419 0.004638 0.003943 0.003332 0.002799 0.002340 0.001948 0.001616 0.001338 0.001105 0.000911 0.000750 0.000618 0.000508 0.000418 0.000343 0.000281 0.000230 0.000189 0.000155 0.000128 0.000106 0.000087 0.000073 0.000060 0.000050 0.000042 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000054 0.000065 0.000079 0.000095 0.000115 0.000138 0.000166 0.000199 0.000239 0.000286 0.000343 0.000409 0.000489 0.000582 0.000693 0.000824 0.000979 0.001160 0.001372 0.001617 0.001897 0.002214 0.002570 0.002964 0.003394 0.003855 0.004343 0.004847 0.005359 0.005865 0.006351 0.006800 0.007195 0.007517 0.007748 0.007869 0.007859 0.007700 0.007376 0.006871 0.006176 0.005283 0.004192 0.002905 0.001434 -0.000207 -0.001994 -0.003901 -0.005895 -0.007940 -0.009991 -0.012006 -0.013936 -0.015733 -0.017350 -0.018742 -0.019869 -0.020694 -0.021190 -0.021334 -0.021115 -0.020527 -0.019575 -0.018275 -0.016648 -0.014726 -0.012548 -0.010157 -0.007604 -0.004941 -0.002221 0.000502 0.003174 0.005747 0.008174 0.010415 0.012437 0.014211 0.015717 0.016942 0.017881 0.018532 0.018905 0.019013 0.018874 0.018511 0.017950 0.017220 0.016350 0.015372 0.014315 0.013207 0.012074 0.010941 0.009828 0.008753 0.007730 0.006772 0.005886 0.005077 0.004348 0.003699 0.003128 0.002631 0.002202 0.001836 0.001526 0.001265 0.001046 0.000865 0.000714 0.000589 0.000485 0.000399 0.000328 0.000269 0.000221 0.000182 0.000150 0.000124 0.000102 0.000085 0.000071 0.000059 0.000050 0.000041 0.000034 0.000028 0.000023 0.000018 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000027 0.000033 0.000041 0.000050 0.000061 0.000073 0.000088 0.000106 0.000128 0.000154 0.000185 0.000222 0.000267 0.000319 0.000382 0.000455 0.000541 0.000643 0.000763 0.000904 0.001068 0.001259 0.001479 0.001729 0.002012 0.002327 0.002674 0.003050 0.003451 0.003872 0.004303 0.004734 0.005153 0.005546 0.005897 0.006190 0.006406 0.006529 0.006539 0.006419 0.006152 0.005722 0.005117 0.004326 0.003345 0.002173 0.000816 -0.000715 -0.002405 -0.004231 -0.006166 -0.008177 -0.010228 -0.012278 -0.014283 -0.016196 -0.017971 -0.019561 -0.020924 -0.022019 -0.022813 -0.023278 -0.023395 -0.023151 -0.022543 -0.021577 -0.020266 -0.018634 -0.016711 -0.014537 -0.012154 -0.009611 -0.006959 -0.004251 -0.001539 0.001124 0.003691 0.006117 0.008363 0.010397 0.012191 0.013725 0.014988 0.015972 0.016680 0.017117 0.017297 0.017237 0.016959 0.016489 0.015853 0.015080 0.014200 0.013240 0.012228 0.011189 0.010147 0.009121 0.008128 0.007183 0.006296 0.005475 0.004725 0.004050 0.003448 0.002918 0.002457 0.002059 0.001719 0.001431 0.001189 0.000986 0.000816 0.000676 0.000558 0.000461 0.000380 0.000313 0.000257 0.000212 0.000174 0.000144 0.000119 0.000099 0.000083 0.000069 0.000058 0.000049 0.000041 0.000034 0.000028 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000056 0.000068 0.000081 0.000098 0.000117 0.000141 0.000170 0.000205 0.000246 0.000295 0.000352 0.000420 0.000499 0.000592 0.000701 0.000829 0.000977 0.001149 0.001345 0.001568 0.001817 0.002094 0.002396 0.002721 0.003065 0.003422 0.003783 0.004138 0.004476 0.004782 0.005041 0.005238 0.005356 0.005378 0.005288 0.005067 0.004701 0.004176 0.003480 0.002605 0.001547 0.000306 -0.001110 -0.002691 -0.004420 -0.006274 -0.008227 -0.010247 -0.012297 -0.014338 -0.016327 -0.018219 -0.019968 -0.021529 -0.022862 -0.023927 -0.024693 -0.025133 -0.025229 -0.024968 -0.024349 -0.023377 -0.022068 -0.020442 -0.018533 -0.016376 -0.014015 -0.011496 -0.008870 -0.006188 -0.003501 -0.000860 0.001690 0.004104 0.006345 0.008381 0.010186 0.011742 0.013036 0.014062 0.014820 0.015318 0.015568 0.015585 0.015392 0.015012 0.014470 0.013795 0.013013 0.012152 0.011237 0.010294 0.009343 0.008405 0.007495 0.006628 0.005813 0.005058 0.004369 0.003747 0.003193 0.002705 0.002280 0.001913 0.001600 0.001334 0.001111 0.000923 0.000767 0.000636 0.000527 0.000436 0.000360 0.000297 0.000245 0.000202 0.000167 0.000138 0.000115 0.000096 0.000080 0.000068 0.000057 0.000048 0.000040 0.000034 0.000028 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000042 0.000051 0.000062 0.000074 0.000089 0.000107 0.000129 0.000155 0.000187 0.000225 0.000270 0.000323 0.000385 0.000457 0.000542 0.000641 0.000756 0.000889 0.001042 0.001217 0.001413 0.001632 0.001872 0.002133 0.002410 0.002701 0.002998 0.003294 0.003579 0.003840 0.004066 0.004241 0.004350 0.004378 0.004309 0.004127 0.003816 0.003363 0.002754 0.001979 0.001031 -0.000092 -0.001389 -0.002852 -0.004471 -0.006227 -0.008098 -0.010059 -0.012077 -0.014118 -0.016142 -0.018108 -0.019973 -0.021692 -0.023223 -0.024524 -0.025561 -0.026301 -0.026720 -0.026799 -0.026529 -0.025907 -0.024940 -0.023642 -0.022036 -0.020152 -0.018026 -0.015700 -0.013220 -0.010634 -0.007991 -0.005343 -0.002737 -0.000218 0.002172 0.004397 0.006426 0.008234 0.009803 0.011121 0.012181 0.012986 0.013539 0.013854 0.013946 0.013834 0.013542 0.013093 0.012513 0.011829 0.011066 0.010248 0.009399 0.008540 0.007690 0.006863 0.006073 0.005331 0.004642 0.004012 0.003444 0.002937 0.002491 0.002102 0.001767 0.001480 0.001237 0.001032 0.000859 0.000715 0.000595 0.000494 0.000410 0.000340 0.000281 0.000232 0.000192 0.000159 0.000132 0.000110 0.000092 0.000078 0.000066 0.000056 0.000047 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000032 0.000039 0.000047 0.000056 0.000068 0.000081 0.000097 0.000117 0.000140 0.000169 0.000204 0.000245 0.000294 0.000350 0.000416 0.000493 0.000583 0.000687 0.000806 0.000942 0.001095 0.001267 0.001457 0.001664 0.001885 0.002119 0.002360 0.002603 0.002839 0.003058 0.003251 0.003403 0.003502 0.003533 0.003481 0.003331 0.003068 0.002679 0.002149 0.001469 0.000628 -0.000379 -0.001554 -0.002894 -0.004392 -0.006035 -0.007806 -0.009683 -0.011640 -0.013647 -0.015669 -0.017668 -0.019604 -0.021436 -0.023120 -0.024616 -0.025886 -0.026894 -0.027610 -0.028010 -0.028079 -0.027805 -0.027189 -0.026235 -0.024959 -0.023383 -0.021535 -0.019453 -0.017176 -0.014747 -0.012215 -0.009627 -0.007030 -0.004472 -0.001996 0.000359 0.002556 0.004567 0.006367 0.007940 0.009273 0.010361 0.011204 0.011808 0.012183 0.012344 0.012309 0.012100 0.011740 0.011253 0.010664 0.009997 0.009274 0.008519 0.007750 0.006986 0.006241 0.005528 0.004856 0.004232 0.003661 0.003146 0.002686 0.002281 0.001927 0.001622 0.001361 0.001140 0.000953 0.000796 0.000664 0.000554 0.000462 0.000384 0.000319 0.000264 0.000219 0.000181 0.000150 0.000125 0.000105 0.000089 0.000075 0.000064 0.000054 0.000046 0.000039 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000018 0.000023 0.000029 0.000035 0.000043 0.000051 0.000061 0.000073 0.000088 0.000105 0.000127 0.000153 0.000184 0.000222 0.000266 0.000318 0.000378 0.000448 0.000529 0.000621 0.000728 0.000848 0.000982 0.001131 0.001294 0.001470 0.001656 0.001849 0.002045 0.002238 0.002420 0.002581 0.002712 0.002799 0.002830 0.002792 0.002669 0.002449 0.002118 0.001662 0.001069 0.000330 -0.000563 -0.001616 -0.002829 -0.004199 -0.005717 -0.007371 -0.009145 -0.011016 -0.012958 -0.014943 -0.016936 -0.018901 -0.020800 -0.022592 -0.024237 -0.025696 -0.026931 -0.027909 -0.028602 -0.028988 -0.029049 -0.028778 -0.028173 -0.027240 -0.025995 -0.024459 -0.022660 -0.020633 -0.018416 -0.016052 -0.013586 -0.011065 -0.008533 -0.006036 -0.003615 -0.001309 0.000850 0.002832 0.004615 0.006182 0.007522 0.008628 0.009502 0.010148 0.010575 0.010799 0.010836 0.010706 0.010430 0.010032 0.009534 0.008959 0.008329 0.007664 0.006982 0.006302 0.005636 0.004997 0.004394 0.003834 0.003320 0.002856 0.002441 0.002076 0.001757 0.001481 0.001246 0.001045 0.000876 0.000733 0.000614 0.000513 0.000429 0.000358 0.000298 0.000247 0.000205 0.000170 0.000142 0.000119 0.000100 0.000085 0.000072 0.000062 0.000053 0.000045 0.000038 0.000032 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000056 0.000067 0.000079 0.000095 0.000114 0.000138 0.000167 0.000201 0.000241 0.000288 0.000343 0.000406 0.000479 0.000562 0.000656 0.000761 0.000878 0.001007 0.001145 0.001292 0.001446 0.001603 0.001758 0.001906 0.002040 0.002149 0.002225 0.002256 0.002228 0.002130 0.001948 0.001669 0.001280 0.000770 0.000128 -0.000657 -0.001589 -0.002674 -0.003911 -0.005296 -0.006821 -0.008474 -0.010238 -0.012090 -0.014006 -0.015958 -0.017913 -0.019835 -0.021689 -0.023435 -0.025036 -0.026453 -0.027651 -0.028599 -0.029270 -0.029641 -0.029699 -0.029434 -0.028847 -0.027943 -0.026737 -0.025250 -0.023509 -0.021547 -0.019402 -0.017115 -0.014728 -0.012285 -0.009830 -0.007406 -0.005052 -0.002805 -0.000697 0.001245 0.003000 0.004551 0.005888 0.007004 0.007900 0.008579 0.009052 0.009332 0.009433 0.009375 0.009178 0.008863 0.008451 0.007964 0.007421 0.006842 0.006245 0.005645 0.005056 0.004488 0.003951 0.003451 0.002993 0.002578 0.002207 0.001879 0.001593 0.001346 0.001134 0.000954 0.000801 0.000673 0.000565 0.000474 0.000397 0.000332 0.000277 0.000231 0.000192 0.000160 0.000134 0.000112 0.000095 0.000081 0.000070 0.000060 0.000051 0.000044 0.000038 0.000032 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000036 0.000043 0.000051 0.000061 0.000072 0.000086 0.000104 0.000125 0.000151 0.000183 0.000219 0.000262 0.000312 0.000369 0.000435 0.000508 0.000591 0.000684 0.000785 0.000894 0.001010 0.001132 0.001256 0.001380 0.001500 0.001608 0.001699 0.001764 0.001793 0.001774 0.001697 0.001549 0.001317 0.000991 0.000557 0.000005 -0.000675 -0.001490 -0.002448 -0.003551 -0.004798 -0.006186 -0.007705 -0.009343 -0.011083 -0.012905 -0.014785 -0.016693 -0.018600 -0.020471 -0.022272 -0.023966 -0.025516 -0.026888 -0.028046 -0.028963 -0.029611 -0.029970 -0.030027 -0.029773 -0.029208 -0.028338 -0.027178 -0.025747 -0.024073 -0.022187 -0.020124 -0.017923 -0.015625 -0.013272 -0.010906 -0.008566 -0.006291 -0.004114 -0.002067 -0.000175 0.001542 0.003067 0.004390 0.005506 0.006415 0.007120 0.007629 0.007956 0.008114 0.008121 0.007996 0.007758 0.007426 0.007021 0.006561 0.006064 0.005546 0.005022 0.004505 0.004005 0.003531 0.003089 0.002682 0.002314 0.001984 0.001693 0.001438 0.001217 0.001028 0.000867 0.000731 0.000616 0.000518 0.000436 0.000367 0.000308 0.000258 0.000215 0.000179 0.000150 0.000126 0.000106 0.000090 0.000077 0.000066 0.000057 0.000050 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000033 0.000040 0.000048 0.000056 0.000067 0.000079 0.000095 0.000115 0.000139 0.000167 0.000201 0.000240 0.000285 0.000337 0.000396 0.000461 0.000534 0.000614 0.000701 0.000793 0.000890 0.000988 0.001087 0.001183 0.001270 0.001345 0.001399 0.001425 0.001413 0.001354 0.001236 0.001048 0.000777 0.000414 -0.000053 -0.000635 -0.001339 -0.002174 -0.003144 -0.004252 -0.005496 -0.006872 -0.008371 -0.009982 -0.011687 -0.013468 -0.015299 -0.017154 -0.019003 -0.020815 -0.022556 -0.024192 -0.025687 -0.027009 -0.028125 -0.029008 -0.029633 -0.029981 -0.030038 -0.029797 -0.029258 -0.028428 -0.027319 -0.025952 -0.024352 -0.022549 -0.020577 -0.018472 -0.016273 -0.014020 -0.011752 -0.009506 -0.007319 -0.005224 -0.003248 -0.001416 0.000252 0.001741 0.003042 0.004148 0.005060 0.005781 0.006319 0.006684 0.006891 0.006955 0.006894 0.006725 0.006467 0.006138 0.005754 0.005333 0.004890 0.004438 0.003989 0.003553 0.003137 0.002749 0.002391 0.002066 0.001775 0.001518 0.001292 0.001097 0.000929 0.000786 0.000664 0.000562 0.000475 0.000401 0.000338 0.000285 0.000239 0.000200 0.000167 0.000140 0.000118 0.000100 0.000085 0.000073 0.000063 0.000055 0.000048 0.000041 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000026 0.000032 0.000038 0.000045 0.000053 0.000062 0.000074 0.000088 0.000106 0.000128 0.000154 0.000185 0.000221 0.000262 0.000309 0.000362 0.000420 0.000485 0.000554 0.000628 0.000705 0.000783 0.000862 0.000939 0.001009 0.001069 0.001114 0.001138 0.001131 0.001087 0.000994 0.000844 0.000624 0.000324 -0.000065 -0.000555 -0.001155 -0.001872 -0.002713 -0.003683 -0.004782 -0.006010 -0.007363 -0.008831 -0.010402 -0.012061 -0.013788 -0.015560 -0.017353 -0.019137 -0.020881 -0.022556 -0.024127 -0.025562 -0.026831 -0.027902 -0.028749 -0.029350 -0.029686 -0.029745 -0.029519 -0.029010 -0.028222 -0.027171 -0.025873 -0.024353 -0.022640 -0.020765 -0.018764 -0.016672 -0.014528 -0.012366 -0.010224 -0.008135 -0.006130 -0.004234 -0.002472 -0.000862 0.000582 0.001850 0.002938 0.003844 0.004572 0.005129 0.005525 0.005772 0.005885 0.005879 0.005772 0.005580 0.005320 0.005007 0.004656 0.004282 0.003896 0.003510 0.003133 0.002773 0.002434 0.002121 0.001837 0.001581 0.001355 0.001156 0.000984 0.000836 0.000710 0.000602 0.000511 0.000434 0.000368 0.000312 0.000263 0.000222 0.000186 0.000156 0.000131 0.000110 0.000094 0.000080 0.000069 0.000060 0.000052 0.000045 0.000039 0.000034 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000030 0.000036 0.000043 0.000050 0.000059 0.000070 0.000083 0.000100 0.000120 0.000144 0.000172 0.000205 0.000243 0.000285 0.000333 0.000385 0.000441 0.000501 0.000563 0.000627 0.000691 0.000752 0.000809 0.000859 0.000896 0.000916 0.000914 0.000881 0.000810 0.000692 0.000516 0.000273 -0.000046 -0.000452 -0.000955 -0.001562 -0.002280 -0.003116 -0.004074 -0.005154 -0.006354 -0.007671 -0.009096 -0.010616 -0.012218 -0.013882 -0.015587 -0.017308 -0.019018 -0.020688 -0.022290 -0.023792 -0.025163 -0.026374 -0.027397 -0.028207 -0.028782 -0.029106 -0.029167 -0.028958 -0.028480 -0.027739 -0.026748 -0.025523 -0.024089 -0.022471 -0.020700 -0.018809 -0.016831 -0.014801 -0.012754 -0.010724 -0.008740 -0.006832 -0.005026 -0.003342 -0.001799 -0.000408 0.000819 0.001880 0.002772 0.003498 0.004065 0.004482 0.004761 0.004914 0.004957 0.004904 0.004770 0.004571 0.004322 0.004035 0.003724 0.003399 0.003071 0.002748 0.002438 0.002145 0.001874 0.001626 0.001403 0.001205 0.001031 0.000880 0.000750 0.000639 0.000545 0.000464 0.000396 0.000337 0.000287 0.000243 0.000205 0.000173 0.000145 0.000122 0.000103 0.000088 0.000075 0.000065 0.000056 0.000049 0.000043 0.000037 0.000032 0.000027 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000035 0.000041 0.000048 0.000057 0.000067 0.000079 0.000094 0.000112 0.000135 0.000161 0.000191 0.000225 0.000264 0.000307 0.000353 0.000403 0.000455 0.000507 0.000560 0.000610 0.000657 0.000698 0.000730 0.000748 0.000748 0.000725 0.000672 0.000580 0.000442 0.000249 -0.000008 -0.000340 -0.000754 -0.001259 -0.001864 -0.002574 -0.003394 -0.004329 -0.005378 -0.006541 -0.007812 -0.009183 -0.010643 -0.012178 -0.013770 -0.015398 -0.017040 -0.018669 -0.020260 -0.021783 -0.023210 -0.024513 -0.025664 -0.026636 -0.027407 -0.027956 -0.028267 -0.028329 -0.028138 -0.027693 -0.027001 -0.026072 -0.024925 -0.023579 -0.022061 -0.020398 -0.018622 -0.016763 -0.014854 -0.012927 -0.011013 -0.009142 -0.007339 -0.005628 -0.004030 -0.002560 -0.001231 -0.000051 0.000974 0.001843 0.002560 0.003129 0.003559 0.003861 0.004046 0.004128 0.004121 0.004039 0.003894 0.003701 0.003472 0.003217 0.002947 0.002671 0.002398 0.002133 0.001882 0.001648 0.001433 0.001240 0.001067 0.000915 0.000784 0.000670 0.000573 0.000491 0.000420 0.000360 0.000308 0.000263 0.000224 0.000190 0.000160 0.000135 0.000114 0.000097 0.000082 0.000071 0.000061 0.000053 0.000046 0.000040 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000023 0.000028 0.000034 0.000040 0.000046 0.000054 0.000064 0.000075 0.000089 0.000106 0.000127 0.000150 0.000178 0.000210 0.000245 0.000284 0.000325 0.000369 0.000413 0.000458 0.000500 0.000540 0.000575 0.000603 0.000620 0.000623 0.000608 0.000568 0.000499 0.000393 0.000242 0.000038 -0.000228 -0.000564 -0.000977 -0.001478 -0.002071 -0.002763 -0.003559 -0.004462 -0.005472 -0.006587 -0.007802 -0.009111 -0.010502 -0.011962 -0.013474 -0.015019 -0.016575 -0.018117 -0.019622 -0.021063 -0.022412 -0.023643 -0.024730 -0.025650 -0.026379 -0.026900 -0.027198 -0.027262 -0.027089 -0.026678 -0.026035 -0.025172 -0.024103 -0.022849 -0.021433 -0.019882 -0.018223 -0.016486 -0.014702 -0.012899 -0.011107 -0.009353 -0.007660 -0.006050 -0.004543 -0.003153 -0.001891 -0.000767 0.000216 0.001056 0.001756 0.002320 0.002755 0.003072 0.003281 0.003395 0.003426 0.003387 0.003289 0.003145 0.002966 0.002761 0.002540 0.002311 0.002081 0.001857 0.001643 0.001443 0.001258 0.001091 0.000942 0.000810 0.000695 0.000597 0.000512 0.000440 0.000379 0.000326 0.000280 0.000240 0.000205 0.000174 0.000148 0.000125 0.000106 0.000090 0.000077 0.000066 0.000057 0.000050 0.000043 0.000038 0.000032 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000027 0.000032 0.000038 0.000045 0.000052 0.000061 0.000072 0.000085 0.000101 0.000119 0.000141 0.000166 0.000195 0.000227 0.000262 0.000299 0.000337 0.000375 0.000413 0.000448 0.000479 0.000504 0.000521 0.000527 0.000518 0.000491 0.000440 0.000360 0.000244 0.000085 -0.000124 -0.000391 -0.000724 -0.001131 -0.001619 -0.002194 -0.002861 -0.003624 -0.004487 -0.005449 -0.006509 -0.007662 -0.008900 -0.010215 -0.011593 -0.013019 -0.014474 -0.015939 -0.017390 -0.018805 -0.020159 -0.021427 -0.022584 -0.023606 -0.024470 -0.025156 -0.025649 -0.025932 -0.025999 -0.025844 -0.025467 -0.024875 -0.024077 -0.023088 -0.021927 -0.020615 -0.019176 -0.017637 -0.016025 -0.014368 -0.012692 -0.011024 -0.009390 -0.007810 -0.006306 -0.004893 -0.003587 -0.002399 -0.001334 -0.000400 0.000405 0.001081 0.001632 0.002066 0.002391 0.002616 0.002754 0.002816 0.002812 0.002754 0.002652 0.002516 0.002355 0.002177 0.001989 0.001798 0.001610 0.001429 0.001259 0.001101 0.000957 0.000828 0.000714 0.000615 0.000529 0.000456 0.000393 0.000340 0.000293 0.000253 0.000218 0.000187 0.000159 0.000136 0.000115 0.000098 0.000083 0.000071 0.000062 0.000053 0.000046 0.000040 0.000035 0.000030 0.000026 0.000021 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000026 0.000031 0.000037 0.000043 0.000050 0.000059 0.000069 0.000081 0.000095 0.000112 0.000132 0.000154 0.000180 0.000209 0.000241 0.000273 0.000307 0.000340 0.000372 0.000400 0.000424 0.000442 0.000450 0.000448 0.000431 0.000395 0.000337 0.000250 0.000129 -0.000032 -0.000241 -0.000505 -0.000830 -0.001224 -0.001693 -0.002243 -0.002878 -0.003603 -0.004420 -0.005328 -0.006326 -0.007409 -0.008572 -0.009805 -0.011096 -0.012431 -0.013792 -0.015162 -0.016518 -0.017840 -0.019105 -0.020289 -0.021369 -0.022324 -0.023132 -0.023775 -0.024237 -0.024506 -0.024574 -0.024437 -0.024095 -0.023553 -0.022822 -0.021913 -0.020845 -0.019637 -0.018311 -0.016893 -0.015405 -0.013875 -0.012327 -0.010785 -0.009271 -0.007807 -0.006410 -0.005095 -0.003877 -0.002765 -0.001765 -0.000883 -0.000119 0.000527 0.001060 0.001486 0.001812 0.002048 0.002203 0.002288 0.002313 0.002288 0.002221 0.002121 0.001997 0.001855 0.001703 0.001546 0.001390 0.001238 0.001094 0.000959 0.000836 0.000725 0.000627 0.000541 0.000467 0.000404 0.000350 0.000303 0.000262 0.000227 0.000196 0.000169 0.000144 0.000123 0.000105 0.000090 0.000077 0.000066 0.000057 0.000050 0.000043 0.000038 0.000032 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000041 0.000048 0.000056 0.000065 0.000076 0.000089 0.000104 0.000122 0.000143 0.000166 0.000192 0.000219 0.000249 0.000278 0.000307 0.000333 0.000357 0.000375 0.000387 0.000389 0.000381 0.000358 0.000318 0.000255 0.000165 0.000044 -0.000116 -0.000321 -0.000576 -0.000888 -0.001264 -0.001710 -0.002230 -0.002829 -0.003510 -0.004275 -0.005124 -0.006055 -0.007065 -0.008148 -0.009295 -0.010495 -0.011735 -0.013000 -0.014272 -0.015531 -0.016758 -0.017932 -0.019031 -0.020034 -0.020920 -0.021671 -0.022270 -0.022702 -0.022956 -0.023026 -0.022906 -0.022598 -0.022106 -0.021440 -0.020610 -0.019634 -0.018530 -0.017316 -0.016017 -0.014653 -0.013250 -0.011828 -0.010411 -0.009019 -0.007670 -0.006381 -0.005166 -0.004037 -0.003003 -0.002072 -0.001246 -0.000527 0.000086 0.000595 0.001008 0.001330 0.001570 0.001736 0.001839 0.001886 0.001886 0.001847 0.001778 0.001685 0.001574 0.001452 0.001324 0.001195 0.001068 0.000947 0.000833 0.000728 0.000634 0.000549 0.000475 0.000411 0.000356 0.000309 0.000268 0.000233 0.000202 0.000175 0.000151 0.000130 0.000111 0.000095 0.000082 0.000070 0.000060 0.000052 0.000046 0.000040 0.000035 0.000030 0.000025 0.000021 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000033 0.000039 0.000045 0.000053 0.000061 0.000071 0.000083 0.000096 0.000112 0.000130 0.000151 0.000174 0.000198 0.000224 0.000250 0.000275 0.000297 0.000316 0.000330 0.000338 0.000336 0.000324 0.000298 0.000255 0.000191 0.000102 -0.000017 -0.000172 -0.000367 -0.000611 -0.000906 -0.001261 -0.001679 -0.002165 -0.002724 -0.003357 -0.004067 -0.004854 -0.005715 -0.006649 -0.007649 -0.008707 -0.009815 -0.010959 -0.012125 -0.013298 -0.014459 -0.015591 -0.016673 -0.017686 -0.018611 -0.019429 -0.020123 -0.020678 -0.021079 -0.021319 -0.021388 -0.021286 -0.021011 -0.020568 -0.019966 -0.019214 -0.018329 -0.017325 -0.016222 -0.015039 -0.013797 -0.012518 -0.011221 -0.009927 -0.008654 -0.007419 -0.006237 -0.005121 -0.004083 -0.003129 -0.002267 -0.001500 -0.000830 -0.000254 0.000228 0.000623 0.000936 0.001175 0.001347 0.001461 0.001524 0.001544 0.001528 0.001483 0.001414 0.001329 0.001232 0.001129 0.001023 0.000918 0.000817 0.000721 0.000633 0.000552 0.000480 0.000416 0.000361 0.000313 0.000272 0.000237 0.000206 0.000179 0.000155 0.000134 0.000115 0.000099 0.000085 0.000073 0.000063 0.000055 0.000048 0.000042 0.000036 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000036 0.000042 0.000049 0.000057 0.000066 0.000076 0.000088 0.000102 0.000118 0.000136 0.000156 0.000177 0.000200 0.000222 0.000244 0.000263 0.000279 0.000289 0.000294 0.000290 0.000276 0.000248 0.000205 0.000143 0.000057 -0.000057 -0.000203 -0.000388 -0.000616 -0.000892 -0.001222 -0.001610 -0.002060 -0.002576 -0.003159 -0.003812 -0.004534 -0.005324 -0.006179 -0.007095 -0.008064 -0.009078 -0.010126 -0.011194 -0.012267 -0.013331 -0.014367 -0.015359 -0.016287 -0.017135 -0.017885 -0.018522 -0.019032 -0.019404 -0.019628 -0.019698 -0.019611 -0.019368 -0.018973 -0.018433 -0.017757 -0.016959 -0.016054 -0.015057 -0.013987 -0.012864 -0.011704 -0.010529 -0.009354 -0.008198 -0.007074 -0.005998 -0.004981 -0.004032 -0.003159 -0.002367 -0.001660 -0.001039 -0.000504 -0.000051 0.000322 0.000623 0.000856 0.001029 0.001149 0.001223 0.001257 0.001258 0.001231 0.001183 0.001119 0.001043 0.000960 0.000874 0.000787 0.000703 0.000623 0.000549 0.000480 0.000419 0.000364 0.000316 0.000275 0.000239 0.000208 0.000180 0.000157 0.000136 0.000117 0.000101 0.000087 0.000075 0.000065 0.000056 0.000049 0.000043 0.000037 0.000033 0.000028 0.000024 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000045 0.000053 0.000061 0.000070 0.000080 0.000092 0.000106 0.000121 0.000138 0.000157 0.000177 0.000196 0.000214 0.000231 0.000244 0.000252 0.000255 0.000249 0.000234 0.000208 0.000166 0.000107 0.000026 -0.000080 -0.000216 -0.000387 -0.000598 -0.000853 -0.001156 -0.001512 -0.001924 -0.002395 -0.002927 -0.003522 -0.004179 -0.004897 -0.005674 -0.006506 -0.007386 -0.008308 -0.009259 -0.010230 -0.011206 -0.012173 -0.013116 -0.014017 -0.014862 -0.015634 -0.016318 -0.016900 -0.017366 -0.017708 -0.017916 -0.017986 -0.017915 -0.017702 -0.017352 -0.016872 -0.016269 -0.015555 -0.014743 -0.013849 -0.012888 -0.011878 -0.010834 -0.009775 -0.008716 -0.007672 -0.006657 -0.005684 -0.004762 -0.003901 -0.003107 -0.002385 -0.001739 -0.001169 -0.000675 -0.000254 0.000096 0.000380 0.000604 0.000774 0.000896 0.000975 0.001019 0.001032 0.001019 0.000987 0.000939 0.000880 0.000814 0.000745 0.000674 0.000605 0.000538 0.000475 0.000418 0.000365 0.000318 0.000276 0.000240 0.000209 0.000181 0.000157 0.000136 0.000118 0.000102 0.000088 0.000076 0.000066 0.000057 0.000050 0.000043 0.000038 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000041 0.000048 0.000055 0.000063 0.000072 0.000082 0.000094 0.000107 0.000122 0.000138 0.000154 0.000171 0.000187 0.000201 0.000212 0.000218 0.000220 0.000214 0.000200 0.000174 0.000136 0.000081 0.000007 -0.000090 -0.000215 -0.000371 -0.000563 -0.000795 -0.001071 -0.001394 -0.001767 -0.002193 -0.002674 -0.003210 -0.003802 -0.004449 -0.005150 -0.005899 -0.006693 -0.007523 -0.008382 -0.009257 -0.010138 -0.011011 -0.011862 -0.012676 -0.013440 -0.014138 -0.014757 -0.015284 -0.015709 -0.016021 -0.016214 -0.016283 -0.016226 -0.016042 -0.015735 -0.015311 -0.014777 -0.014143 -0.013421 -0.012624 -0.011766 -0.010863 -0.009930 -0.008982 -0.008033 -0.007097 -0.006186 -0.005311 -0.004482 -0.003706 -0.002990 -0.002337 -0.001750 -0.001231 -0.000778 -0.000392 -0.000067 0.000199 0.000411 0.000574 0.000694 0.000775 0.000824 0.000844 0.000842 0.000821 0.000787 0.000742 0.000690 0.000634 0.000577 0.000520 0.000464 0.000412 0.000363 0.000318 0.000277 0.000241 0.000209 0.000182 0.000157 0.000136 0.000118 0.000102 0.000088 0.000076 0.000066 0.000057 0.000050 0.000043 0.000038 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000027 0.000031 0.000037 0.000043 0.000049 0.000056 0.000064 0.000072 0.000082 0.000093 0.000106 0.000120 0.000134 0.000148 0.000162 0.000174 0.000183 0.000188 0.000189 0.000184 0.000171 0.000148 0.000113 0.000063 -0.000004 -0.000091 -0.000203 -0.000344 -0.000517 -0.000725 -0.000973 -0.001262 -0.001597 -0.001978 -0.002408 -0.002887 -0.003417 -0.003995 -0.004621 -0.005291 -0.006000 -0.006743 -0.007511 -0.008295 -0.009083 -0.009865 -0.010628 -0.011358 -0.012043 -0.012670 -0.013227 -0.013702 -0.014086 -0.014370 -0.014548 -0.014616 -0.014571 -0.014414 -0.014148 -0.013776 -0.013306 -0.012747 -0.012109 -0.011403 -0.010643 -0.009842 -0.009013 -0.008170 -0.007325 -0.006492 -0.005679 -0.004899 -0.004158 -0.003464 -0.002821 -0.002235 -0.001706 -0.001237 -0.000826 -0.000474 -0.000176 0.000069 0.000267 0.000420 0.000535 0.000615 0.000666 0.000691 0.000696 0.000684 0.000659 0.000625 0.000584 0.000540 0.000493 0.000447 0.000401 0.000357 0.000315 0.000277 0.000241 0.000210 0.000182 0.000158 0.000136 0.000117 0.000101 0.000087 0.000075 0.000065 0.000056 0.000049 0.000043 0.000037 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000033 0.000038 0.000043 0.000049 0.000056 0.000063 0.000072 0.000081 0.000092 0.000103 0.000116 0.000128 0.000139 0.000149 0.000157 0.000162 0.000163 0.000158 0.000146 0.000126 0.000095 0.000052 -0.000008 -0.000085 -0.000185 -0.000310 -0.000463 -0.000648 -0.000867 -0.001124 -0.001421 -0.001758 -0.002139 -0.002564 -0.003033 -0.003545 -0.004100 -0.004694 -0.005324 -0.005983 -0.006664 -0.007360 -0.008061 -0.008756 -0.009434 -0.010084 -0.010694 -0.011253 -0.011750 -0.012175 -0.012520 -0.012776 -0.012940 -0.013006 -0.012973 -0.012840 -0.012611 -0.012288 -0.011878 -0.011389 -0.010829 -0.010208 -0.009539 -0.008832 -0.008101 -0.007356 -0.006610 -0.005872 -0.005153 -0.004461 -0.003804 -0.003188 -0.002616 -0.002093 -0.001620 -0.001199 -0.000830 -0.000511 -0.000241 -0.000017 0.000164 0.000305 0.000413 0.000489 0.000539 0.000566 0.000575 0.000569 0.000552 0.000526 0.000495 0.000459 0.000422 0.000384 0.000346 0.000309 0.000274 0.000240 0.000210 0.000182 0.000158 0.000136 0.000117 0.000101 0.000086 0.000074 0.000064 0.000055 0.000048 0.000041 0.000036 0.000032 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000038 0.000043 0.000049 0.000055 0.000062 0.000070 0.000079 0.000089 0.000099 0.000110 0.000119 0.000128 0.000135 0.000139 0.000140 0.000136 0.000126 0.000109 0.000083 0.000045 -0.000007 -0.000075 -0.000162 -0.000271 -0.000406 -0.000568 -0.000760 -0.000985 -0.001245 -0.001541 -0.001875 -0.002248 -0.002660 -0.003110 -0.003598 -0.004120 -0.004674 -0.005254 -0.005855 -0.006468 -0.007085 -0.007698 -0.008296 -0.008870 -0.009410 -0.009904 -0.010345 -0.010722 -0.011029 -0.011260 -0.011409 -0.011472 -0.011449 -0.011338 -0.011143 -0.010865 -0.010510 -0.010085 -0.009597 -0.009055 -0.008470 -0.007851 -0.007210 -0.006557 -0.005902 -0.005254 -0.004622 -0.004013 -0.003434 -0.002891 -0.002386 -0.001922 -0.001503 -0.001128 -0.000799 -0.000514 -0.000271 -0.000070 0.000093 0.000222 0.000320 0.000390 0.000438 0.000465 0.000476 0.000475 0.000463 0.000444 0.000420 0.000392 0.000361 0.000330 0.000299 0.000267 0.000237 0.000209 0.000182 0.000158 0.000136 0.000117 0.000100 0.000086 0.000073 0.000063 0.000054 0.000046 0.000040 0.000035 0.000031 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000024 0.000028 0.000033 0.000037 0.000042 0.000047 0.000053 0.000060 0.000068 0.000076 0.000085 0.000094 0.000102 0.000110 0.000116 0.000120 0.000121 0.000118 0.000110 0.000096 0.000073 0.000041 -0.000004 -0.000062 -0.000138 -0.000232 -0.000348 -0.000488 -0.000655 -0.000850 -0.001075 -0.001332 -0.001623 -0.001947 -0.002305 -0.002698 -0.003123 -0.003579 -0.004062 -0.004569 -0.005093 -0.005629 -0.006169 -0.006704 -0.007228 -0.007731 -0.008204 -0.008638 -0.009025 -0.009358 -0.009630 -0.009835 -0.009969 -0.010030 -0.010015 -0.009924 -0.009759 -0.009521 -0.009217 -0.008850 -0.008427 -0.007958 -0.007450 -0.006912 -0.006354 -0.005785 -0.005214 -0.004649 -0.004097 -0.003566 -0.003060 -0.002584 -0.002141 -0.001734 -0.001365 -0.001035 -0.000743 -0.000491 -0.000276 -0.000097 0.000048 0.000163 0.000250 0.000314 0.000357 0.000383 0.000395 0.000396 0.000389 0.000375 0.000356 0.000334 0.000310 0.000284 0.000258 0.000232 0.000206 0.000181 0.000158 0.000137 0.000117 0.000100 0.000086 0.000073 0.000062 0.000053 0.000045 0.000039 0.000034 0.000029 0.000026 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000024 0.000028 0.000031 0.000035 0.000040 0.000045 0.000051 0.000058 0.000065 0.000072 0.000080 0.000087 0.000094 0.000099 0.000103 0.000105 0.000103 0.000097 0.000085 0.000066 0.000039 0.000001 -0.000049 -0.000113 -0.000193 -0.000293 -0.000412 -0.000555 -0.000722 -0.000915 -0.001136 -0.001385 -0.001665 -0.001974 -0.002313 -0.002681 -0.003076 -0.003495 -0.003933 -0.004387 -0.004852 -0.005319 -0.005784 -0.006239 -0.006676 -0.007087 -0.007465 -0.007802 -0.008093 -0.008332 -0.008513 -0.008633 -0.008690 -0.008681 -0.008607 -0.008469 -0.008268 -0.008008 -0.007694 -0.007332 -0.006927 -0.006489 -0.006025 -0.005542 -0.005051 -0.004557 -0.004068 -0.003590 -0.003130 -0.002691 -0.002278 -0.001893 -0.001538 -0.001216 -0.000927 -0.000672 -0.000451 -0.000262 -0.000106 0.000022 0.000122 0.000199 0.000254 0.000293 0.000317 0.000329 0.000331 0.000327 0.000316 0.000302 0.000285 0.000265 0.000244 0.000223 0.000200 0.000178 0.000157 0.000136 0.000118 0.000101 0.000086 0.000073 0.000062 0.000052 0.000044 0.000038 0.000032 0.000028 0.000025 0.000022 0.000020 0.000018 0.000015 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000029 0.000033 0.000038 0.000043 0.000049 0.000055 0.000061 0.000068 0.000074 0.000080 0.000085 0.000089 0.000091 0.000090 0.000086 0.000077 0.000061 0.000039 0.000007 -0.000035 -0.000089 -0.000157 -0.000241 -0.000342 -0.000462 -0.000603 -0.000767 -0.000955 -0.001168 -0.001406 -0.001671 -0.001962 -0.002277 -0.002616 -0.002976 -0.003353 -0.003743 -0.004142 -0.004544 -0.004944 -0.005335 -0.005711 -0.006065 -0.006392 -0.006683 -0.006935 -0.007142 -0.007301 -0.007407 -0.007459 -0.007456 -0.007396 -0.007281 -0.007113 -0.006893 -0.006626 -0.006317 -0.005972 -0.005597 -0.005199 -0.004785 -0.004363 -0.003938 -0.003519 -0.003108 -0.002713 -0.002335 -0.001979 -0.001648 -0.001342 -0.001063 -0.000813 -0.000592 -0.000400 -0.000237 -0.000102 0.000008 0.000094 0.000160 0.000208 0.000241 0.000262 0.000273 0.000277 0.000274 0.000267 0.000256 0.000243 0.000227 0.000210 0.000192 0.000173 0.000154 0.000136 0.000118 0.000102 0.000087 0.000073 0.000062 0.000052 0.000044 0.000037 0.000032 0.000028 0.000024 0.000022 0.000019 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000027 0.000031 0.000035 0.000040 0.000046 0.000052 0.000057 0.000063 0.000068 0.000073 0.000077 0.000079 0.000079 0.000076 0.000069 0.000057 0.000039 0.000012 -0.000022 -0.000068 -0.000124 -0.000194 -0.000278 -0.000378 -0.000496 -0.000633 -0.000791 -0.000971 -0.001173 -0.001397 -0.001644 -0.001913 -0.002202 -0.002508 -0.002829 -0.003162 -0.003502 -0.003845 -0.004185 -0.004519 -0.004840 -0.005143 -0.005422 -0.005672 -0.005888 -0.006066 -0.006202 -0.006295 -0.006342 -0.006343 -0.006295 -0.006201 -0.006060 -0.005876 -0.005651 -0.005389 -0.005097 -0.004778 -0.004439 -0.004087 -0.003727 -0.003366 -0.003008 -0.002658 -0.002321 -0.002000 -0.001696 -0.001413 -0.001151 -0.000913 -0.000698 -0.000509 -0.000345 -0.000205 -0.000090 0.000003 0.000076 0.000132 0.000172 0.000200 0.000218 0.000228 0.000231 0.000230 0.000225 0.000217 0.000207 0.000195 0.000181 0.000166 0.000150 0.000134 0.000118 0.000102 0.000088 0.000074 0.000063 0.000053 0.000045 0.000038 0.000032 0.000027 0.000024 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000021 0.000025 0.000029 0.000033 0.000038 0.000043 0.000048 0.000053 0.000058 0.000062 0.000066 0.000069 0.000070 0.000068 0.000063 0.000054 0.000039 0.000017 -0.000011 -0.000048 -0.000095 -0.000152 -0.000221 -0.000304 -0.000401 -0.000515 -0.000646 -0.000796 -0.000965 -0.001154 -0.001362 -0.001589 -0.001833 -0.002092 -0.002363 -0.002645 -0.002932 -0.003222 -0.003510 -0.003793 -0.004064 -0.004320 -0.004556 -0.004768 -0.004951 -0.005102 -0.005219 -0.005299 -0.005341 -0.005343 -0.005306 -0.005228 -0.005112 -0.004959 -0.004771 -0.004552 -0.004305 -0.004036 -0.003750 -0.003452 -0.003148 -0.002843 -0.002540 -0.002245 -0.001960 -0.001689 -0.001432 -0.001193 -0.000972 -0.000770 -0.000588 -0.000428 -0.000289 -0.000171 -0.000074 0.000004 0.000065 0.000110 0.000143 0.000166 0.000181 0.000190 0.000193 0.000193 0.000189 0.000184 0.000176 0.000166 0.000155 0.000143 0.000129 0.000116 0.000102 0.000088 0.000076 0.000064 0.000054 0.000045 0.000038 0.000032 0.000028 0.000024 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000035 0.000039 0.000044 0.000048 0.000053 0.000057 0.000060 0.000062 0.000061 0.000058 0.000051 0.000039 0.000022 -0.000002 -0.000032 -0.000069 -0.000116 -0.000172 -0.000239 -0.000319 -0.000412 -0.000520 -0.000644 -0.000784 -0.000941 -0.001115 -0.001305 -0.001509 -0.001726 -0.001954 -0.002190 -0.002431 -0.002674 -0.002916 -0.003153 -0.003380 -0.003595 -0.003793 -0.003970 -0.004123 -0.004250 -0.004348 -0.004416 -0.004452 -0.004456 -0.004426 -0.004364 -0.004269 -0.004142 -0.003986 -0.003804 -0.003598 -0.003373 -0.003134 -0.002884 -0.002629 -0.002372 -0.002119 -0.001872 -0.001634 -0.001406 -0.001192 -0.000992 -0.000806 -0.000637 -0.000486 -0.000351 -0.000236 -0.000138 -0.000057 0.000007 0.000057 0.000094 0.000121 0.000139 0.000151 0.000158 0.000161 0.000161 0.000159 0.000155 0.000149 0.000142 0.000133 0.000123 0.000112 0.000100 0.000088 0.000076 0.000065 0.000055 0.000046 0.000039 0.000033 0.000028 0.000024 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000027 0.000032 0.000036 0.000040 0.000044 0.000049 0.000052 0.000054 0.000055 0.000053 0.000048 0.000039 0.000025 0.000007 -0.000017 -0.000048 -0.000085 -0.000130 -0.000185 -0.000249 -0.000324 -0.000412 -0.000512 -0.000628 -0.000757 -0.000901 -0.001058 -0.001228 -0.001409 -0.001599 -0.001795 -0.001996 -0.002198 -0.002399 -0.002596 -0.002785 -0.002963 -0.003127 -0.003273 -0.003400 -0.003505 -0.003586 -0.003643 -0.003674 -0.003678 -0.003655 -0.003604 -0.003527 -0.003424 -0.003296 -0.003145 -0.002975 -0.002788 -0.002589 -0.002381 -0.002169 -0.001956 -0.001745 -0.001540 -0.001343 -0.001155 -0.000977 -0.000811 -0.000658 -0.000518 -0.000393 -0.000282 -0.000186 -0.000106 -0.000040 0.000012 0.000052 0.000082 0.000103 0.000118 0.000127 0.000133 0.000135 0.000135 0.000134 0.000131 0.000126 0.000120 0.000113 0.000105 0.000096 0.000086 0.000076 0.000066 0.000056 0.000047 0.000040 0.000034 0.000029 0.000025 0.000022 0.000019 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000033 0.000037 0.000041 0.000045 0.000048 0.000049 0.000048 0.000045 0.000038 0.000028 0.000014 -0.000006 -0.000030 -0.000060 -0.000096 -0.000139 -0.000190 -0.000250 -0.000320 -0.000402 -0.000495 -0.000601 -0.000718 -0.000847 -0.000987 -0.001137 -0.001293 -0.001456 -0.001622 -0.001789 -0.001955 -0.002117 -0.002272 -0.002418 -0.002552 -0.002672 -0.002775 -0.002861 -0.002927 -0.002974 -0.002999 -0.003003 -0.002985 -0.002945 -0.002883 -0.002799 -0.002695 -0.002572 -0.002432 -0.002279 -0.002114 -0.001943 -0.001767 -0.001592 -0.001418 -0.001250 -0.001088 -0.000934 -0.000789 -0.000653 -0.000528 -0.000414 -0.000311 -0.000221 -0.000143 -0.000078 -0.000025 0.000017 0.000049 0.000073 0.000090 0.000101 0.000108 0.000112 0.000114 0.000114 0.000112 0.000110 0.000106 0.000102 0.000096 0.000090 0.000082 0.000074 0.000065 0.000056 0.000048 0.000041 0.000034 0.000029 0.000025 0.000022 0.000019 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000026 0.000031 0.000035 0.000039 0.000042 0.000044 0.000044 0.000042 0.000038 0.000030 0.000019 0.000004 -0.000015 -0.000039 -0.000067 -0.000101 -0.000142 -0.000189 -0.000245 -0.000310 -0.000385 -0.000470 -0.000565 -0.000670 -0.000784 -0.000906 -0.001034 -0.001168 -0.001304 -0.001441 -0.001577 -0.001709 -0.001835 -0.001954 -0.002062 -0.002159 -0.002242 -0.002311 -0.002364 -0.002401 -0.002422 -0.002425 -0.002412 -0.002380 -0.002330 -0.002263 -0.002179 -0.002080 -0.001966 -0.001840 -0.001706 -0.001565 -0.001422 -0.001278 -0.001137 -0.001000 -0.000868 -0.000744 -0.000626 -0.000517 -0.000416 -0.000323 -0.000241 -0.000168 -0.000106 -0.000054 -0.000011 0.000022 0.000047 0.000066 0.000079 0.000087 0.000092 0.000095 0.000096 0.000096 0.000095 0.000093 0.000090 0.000086 0.000081 0.000076 0.000069 0.000062 0.000055 0.000048 0.000041 0.000034 0.000029 0.000025 0.000021 0.000019 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000021 0.000025 0.000029 0.000033 0.000036 0.000039 0.000040 0.000039 0.000037 0.000031 0.000023 0.000011 -0.000003 -0.000022 -0.000044 -0.000071 -0.000103 -0.000140 -0.000184 -0.000235 -0.000294 -0.000362 -0.000438 -0.000522 -0.000615 -0.000713 -0.000818 -0.000926 -0.001037 -0.001148 -0.001258 -0.001365 -0.001467 -0.001563 -0.001649 -0.001726 -0.001792 -0.001846 -0.001888 -0.001917 -0.001934 -0.001937 -0.001926 -0.001902 -0.001863 -0.001809 -0.001742 -0.001662 -0.001570 -0.001469 -0.001360 -0.001246 -0.001129 -0.001013 -0.000898 -0.000788 -0.000682 -0.000582 -0.000489 -0.000401 -0.000321 -0.000248 -0.000182 -0.000124 -0.000075 -0.000034 -0.000000 0.000026 0.000046 0.000060 0.000070 0.000076 0.000080 0.000082 0.000082 0.000082 0.000080 0.000078 0.000076 0.000073 0.000069 0.000064 0.000059 0.000052 0.000046 0.000040 0.000034 0.000028 0.000024 0.000021 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000020 0.000024 0.000028 0.000031 0.000034 0.000036 0.000036 0.000035 0.000031 0.000025 0.000017 0.000005 -0.000009 -0.000027 -0.000048 -0.000072 -0.000101 -0.000135 -0.000175 -0.000221 -0.000274 -0.000335 -0.000402 -0.000475 -0.000555 -0.000638 -0.000726 -0.000815 -0.000905 -0.000993 -0.001079 -0.001160 -0.001236 -0.001304 -0.001364 -0.001416 -0.001458 -0.001491 -0.001514 -0.001527 -0.001529 -0.001521 -0.001502 -0.001472 -0.001429 -0.001376 -0.001312 -0.001239 -0.001158 -0.001070 -0.000978 -0.000885 -0.000791 -0.000699 -0.000611 -0.000527 -0.000448 -0.000374 -0.000306 -0.000242 -0.000185 -0.000133 -0.000088 -0.000050 -0.000017 0.000009 0.000029 0.000044 0.000055 0.000063 0.000068 0.000070 0.000071 0.000071 0.000070 0.000068 0.000066 0.000064 0.000061 0.000058 0.000054 0.000049 0.000044 0.000038 0.000033 0.000028 0.000023 0.000020 0.000017 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000010 0.000013 0.000016 0.000020 0.000023 0.000027 0.000030 0.000032 0.000033 0.000033 0.000031 0.000026 0.000020 0.000011 -0.000000 -0.000014 -0.000030 -0.000049 -0.000071 -0.000097 -0.000128 -0.000163 -0.000205 -0.000252 -0.000304 -0.000362 -0.000425 -0.000492 -0.000561 -0.000633 -0.000704 -0.000775 -0.000843 -0.000907 -0.000966 -0.001020 -0.001066 -0.001106 -0.001138 -0.001164 -0.001181 -0.001192 -0.001194 -0.001188 -0.001173 -0.001149 -0.001116 -0.001074 -0.001024 -0.000966 -0.000901 -0.000831 -0.000758 -0.000683 -0.000608 -0.000536 -0.000466 -0.000400 -0.000338 -0.000281 -0.000227 -0.000179 -0.000134 -0.000094 -0.000059 -0.000030 -0.000005 0.000015 0.000031 0.000042 0.000051 0.000057 0.000060 0.000062 0.000062 0.000061 0.000060 0.000059 0.000057 0.000054 0.000052 0.000049 0.000045 0.000041 0.000036 0.000031 0.000027 0.000023 0.000019 0.000016 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000010 0.000013 0.000016 0.000019 0.000022 0.000025 0.000028 0.000029 0.000030 0.000028 0.000026 0.000021 0.000014 0.000006 -0.000005 -0.000017 -0.000031 -0.000048 -0.000068 -0.000091 -0.000118 -0.000150 -0.000186 -0.000227 -0.000272 -0.000321 -0.000373 -0.000428 -0.000484 -0.000541 -0.000597 -0.000650 -0.000700 -0.000746 -0.000787 -0.000823 -0.000853 -0.000878 -0.000898 -0.000911 -0.000919 -0.000921 -0.000917 -0.000905 -0.000887 -0.000861 -0.000829 -0.000789 -0.000743 -0.000692 -0.000637 -0.000579 -0.000519 -0.000460 -0.000403 -0.000348 -0.000297 -0.000249 -0.000205 -0.000165 -0.000127 -0.000094 -0.000063 -0.000037 -0.000014 0.000005 0.000020 0.000032 0.000040 0.000047 0.000051 0.000053 0.000054 0.000054 0.000053 0.000052 0.000050 0.000049 0.000046 0.000044 0.000041 0.000038 0.000034 0.000030 0.000026 0.000022 0.000018 0.000015 0.000013 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000021 0.000023 0.000025 0.000026 0.000025 0.000023 0.000020 0.000015 0.000009 0.000001 -0.000008 -0.000018 -0.000031 -0.000045 -0.000063 -0.000083 -0.000107 -0.000135 -0.000166 -0.000200 -0.000238 -0.000279 -0.000321 -0.000365 -0.000409 -0.000453 -0.000494 -0.000533 -0.000568 -0.000600 -0.000627 -0.000650 -0.000669 -0.000684 -0.000695 -0.000701 -0.000703 -0.000700 -0.000691 -0.000677 -0.000657 -0.000631 -0.000600 -0.000565 -0.000524 -0.000481 -0.000435 -0.000388 -0.000342 -0.000297 -0.000254 -0.000215 -0.000179 -0.000145 -0.000115 -0.000087 -0.000062 -0.000039 -0.000019 -0.000002 0.000012 0.000023 0.000032 0.000038 0.000043 0.000046 0.000047 0.000048 0.000047 0.000046 0.000045 0.000043 0.000042 0.000040 0.000037 0.000035 0.000032 0.000028 0.000025 0.000021 0.000018 0.000015 0.000012 0.000011 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000019 0.000021 0.000022 0.000022 0.000020 0.000018 0.000015 0.000010 0.000005 -0.000002 -0.000009 -0.000018 -0.000029 -0.000041 -0.000057 -0.000074 -0.000095 -0.000118 -0.000144 -0.000173 -0.000204 -0.000237 -0.000270 -0.000305 -0.000338 -0.000370 -0.000400 -0.000427 -0.000450 -0.000471 -0.000489 -0.000503 -0.000515 -0.000524 -0.000529 -0.000531 -0.000528 -0.000522 -0.000510 -0.000495 -0.000475 -0.000451 -0.000423 -0.000392 -0.000357 -0.000321 -0.000285 -0.000249 -0.000214 -0.000181 -0.000151 -0.000124 -0.000099 -0.000076 -0.000056 -0.000037 -0.000020 -0.000005 0.000007 0.000017 0.000026 0.000032 0.000036 0.000039 0.000041 0.000041 0.000041 0.000041 0.000040 0.000038 0.000037 0.000035 0.000034 0.000032 0.000029 0.000027 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000013 0.000015 0.000017 0.000018 0.000018 0.000017 0.000015 0.000013 0.000010 0.000006 0.000002 -0.000003 -0.000009 -0.000017 -0.000026 -0.000037 -0.000050 -0.000065 -0.000082 -0.000102 -0.000123 -0.000146 -0.000171 -0.000196 -0.000222 -0.000248 -0.000272 -0.000295 -0.000315 -0.000333 -0.000349 -0.000363 -0.000374 -0.000384 -0.000391 -0.000395 -0.000396 -0.000395 -0.000389 -0.000381 -0.000369 -0.000353 -0.000334 -0.000312 -0.000288 -0.000261 -0.000233 -0.000204 -0.000176 -0.000149 -0.000124 -0.000102 -0.000081 -0.000063 -0.000047 -0.000032 -0.000018 -0.000006 0.000005 0.000014 0.000021 0.000027 0.000031 0.000034 0.000035 0.000036 0.000036 0.000035 0.000035 0.000034 0.000032 0.000031 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000013 0.000012 0.000011 0.000009 0.000007 0.000004 0.000001 -0.000003 -0.000009 -0.000015 -0.000023 -0.000032 -0.000043 -0.000055 -0.000069 -0.000085 -0.000102 -0.000120 -0.000139 -0.000159 -0.000178 -0.000197 -0.000214 -0.000229 -0.000243 -0.000255 -0.000266 -0.000275 -0.000283 -0.000288 -0.000292 -0.000293 -0.000292 -0.000288 -0.000281 -0.000271 -0.000259 -0.000245 -0.000228 -0.000208 -0.000187 -0.000166 -0.000143 -0.000121 -0.000101 -0.000082 -0.000065 -0.000050 -0.000037 -0.000025 -0.000014 -0.000004 0.000005 0.000013 0.000019 0.000024 0.000027 0.000030 0.000031 0.000031 0.000031 0.000031 0.000030 0.000029 0.000028 0.000027 0.000025 0.000024 0.000023 0.000022 0.000020 0.000018 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000010 0.000010 0.000009 0.000008 0.000006 0.000005 0.000003 0.000000 -0.000003 -0.000008 -0.000013 -0.000020 -0.000028 -0.000036 -0.000046 -0.000057 -0.000069 -0.000082 -0.000096 -0.000111 -0.000126 -0.000139 -0.000152 -0.000164 -0.000175 -0.000184 -0.000192 -0.000200 -0.000206 -0.000211 -0.000214 -0.000215 -0.000214 -0.000211 -0.000205 -0.000198 -0.000188 -0.000177 -0.000163 -0.000148 -0.000132 -0.000115 -0.000098 -0.000081 -0.000065 -0.000051 -0.000038 -0.000027 -0.000017 -0.000009 -0.000001 0.000006 0.000012 0.000018 0.000022 0.000025 0.000027 0.000028 0.000028 0.000028 0.000027 0.000026 0.000025 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000002 -0.000000 -0.000003 -0.000007 -0.000012 -0.000017 -0.000023 -0.000030 -0.000037 -0.000045 -0.000055 -0.000065 -0.000076 -0.000086 -0.000097 -0.000107 -0.000116 -0.000124 -0.000131 -0.000138 -0.000144 -0.000149 -0.000153 -0.000156 -0.000157 -0.000156 -0.000153 -0.000149 -0.000143 -0.000135 -0.000126 -0.000116 -0.000104 -0.000091 -0.000078 -0.000065 -0.000052 -0.000040 -0.000029 -0.000019 -0.000011 -0.000004 0.000002 0.000008 0.000013 0.000017 0.000021 0.000023 0.000025 0.000026 0.000026 0.000025 0.000024 0.000023 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000004 -0.000007 -0.000011 -0.000014 -0.000019 -0.000023 -0.000029 -0.000035 -0.000043 -0.000050 -0.000058 -0.000066 -0.000074 -0.000081 -0.000087 -0.000092 -0.000098 -0.000102 -0.000107 -0.000110 -0.000112 -0.000113 -0.000113 -0.000110 -0.000107 -0.000102 -0.000096 -0.000089 -0.000081 -0.000072 -0.000062 -0.000052 -0.000041 -0.000031 -0.000022 -0.000014 -0.000007 -0.000001 0.000004 0.000009 0.000013 0.000017 0.000020 0.000022 0.000023 0.000024 0.000024 0.000023 0.000022 0.000020 0.000018 0.000017 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 -0.000000 -0.000002 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000039 -0.000045 -0.000050 -0.000056 -0.000060 -0.000065 -0.000069 -0.000072 -0.000076 -0.000079 -0.000081 -0.000081 -0.000081 -0.000079 -0.000077 -0.000073 -0.000069 -0.000063 -0.000057 -0.000050 -0.000042 -0.000034 -0.000026 -0.000018 -0.000011 -0.000005 0.000000 0.000005 0.000009 0.000012 0.000015 0.000018 0.000020 0.000022 0.000022 0.000022 0.000021 0.000020 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 -0.000000 -0.000002 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000030 -0.000034 -0.000038 -0.000042 -0.000045 -0.000048 -0.000051 -0.000053 -0.000056 -0.000057 -0.000058 -0.000058 -0.000057 -0.000055 -0.000052 -0.000049 -0.000045 -0.000040 -0.000035 -0.000028 -0.000022 -0.000016 -0.000010 -0.000004 0.000000 0.000004 0.000008 0.000011 0.000013 0.000016 0.000018 0.000019 0.000020 0.000020 0.000019 0.000018 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000008 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000027 -0.000029 -0.000031 -0.000033 -0.000035 -0.000037 -0.000039 -0.000040 -0.000041 -0.000041 -0.000041 -0.000039 -0.000038 -0.000035 -0.000032 -0.000029 -0.000024 -0.000020 -0.000015 -0.000010 -0.000005 -0.000001 0.000003 0.000006 0.000008 0.000011 0.000013 0.000015 0.000016 0.000017 0.000018 0.000017 0.000016 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000028 -0.000028 -0.000029 -0.000029 -0.000028 -0.000027 -0.000026 -0.000023 -0.000021 -0.000017 -0.000014 -0.000010 -0.000006 -0.000003 0.000001 0.000003 0.000006 0.000008 0.000010 0.000011 0.000013 0.000014 0.000015 0.000015 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000013 -0.000010 -0.000007 -0.000004 -0.000001 0.000001 0.000003 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode40_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000032 -0.000032 -0.000032 -0.000032 -0.000031 -0.000031 -0.000030 -0.000029 -0.000029 -0.000028 -0.000027 -0.000026 -0.000024 -0.000023 -0.000022 -0.000021 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000023 -0.000024 -0.000026 -0.000027 -0.000028 -0.000030 -0.000031 -0.000032 -0.000034 -0.000035 -0.000036 -0.000038 -0.000039 -0.000040 -0.000041 -0.000042 -0.000043 -0.000043 -0.000043 -0.000043 -0.000043 -0.000043 -0.000042 -0.000041 -0.000040 -0.000039 -0.000038 -0.000036 -0.000035 -0.000033 -0.000032 -0.000030 -0.000028 -0.000027 -0.000025 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000031 -0.000034 -0.000036 -0.000038 -0.000039 -0.000041 -0.000043 -0.000045 -0.000047 -0.000048 -0.000050 -0.000052 -0.000054 -0.000055 -0.000057 -0.000058 -0.000059 -0.000059 -0.000059 -0.000059 -0.000059 -0.000058 -0.000057 -0.000056 -0.000054 -0.000053 -0.000051 -0.000050 -0.000048 -0.000045 -0.000043 -0.000041 -0.000039 -0.000036 -0.000034 -0.000032 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000029 -0.000032 -0.000035 -0.000037 -0.000040 -0.000043 -0.000046 -0.000049 -0.000052 -0.000054 -0.000057 -0.000059 -0.000062 -0.000064 -0.000066 -0.000069 -0.000071 -0.000073 -0.000075 -0.000077 -0.000078 -0.000079 -0.000080 -0.000080 -0.000080 -0.000079 -0.000078 -0.000077 -0.000075 -0.000074 -0.000072 -0.000069 -0.000067 -0.000064 -0.000062 -0.000059 -0.000055 -0.000052 -0.000049 -0.000046 -0.000043 -0.000040 -0.000037 -0.000034 -0.000032 -0.000029 -0.000026 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000030 -0.000033 -0.000037 -0.000040 -0.000044 -0.000047 -0.000051 -0.000055 -0.000059 -0.000063 -0.000066 -0.000070 -0.000074 -0.000077 -0.000080 -0.000084 -0.000087 -0.000090 -0.000093 -0.000096 -0.000099 -0.000102 -0.000104 -0.000106 -0.000107 -0.000107 -0.000108 -0.000107 -0.000106 -0.000105 -0.000103 -0.000101 -0.000099 -0.000096 -0.000093 -0.000090 -0.000086 -0.000083 -0.000079 -0.000074 -0.000070 -0.000066 -0.000062 -0.000058 -0.000054 -0.000050 -0.000046 -0.000042 -0.000039 -0.000036 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000037 -0.000041 -0.000045 -0.000050 -0.000054 -0.000059 -0.000064 -0.000069 -0.000074 -0.000079 -0.000084 -0.000089 -0.000094 -0.000099 -0.000104 -0.000108 -0.000113 -0.000117 -0.000121 -0.000125 -0.000129 -0.000133 -0.000136 -0.000139 -0.000141 -0.000142 -0.000143 -0.000143 -0.000143 -0.000141 -0.000139 -0.000137 -0.000134 -0.000131 -0.000128 -0.000124 -0.000119 -0.000115 -0.000110 -0.000105 -0.000099 -0.000094 -0.000088 -0.000083 -0.000077 -0.000072 -0.000067 -0.000062 -0.000057 -0.000052 -0.000048 -0.000043 -0.000039 -0.000035 -0.000031 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000035 -0.000039 -0.000044 -0.000049 -0.000055 -0.000060 -0.000066 -0.000072 -0.000079 -0.000085 -0.000092 -0.000099 -0.000106 -0.000113 -0.000119 -0.000126 -0.000132 -0.000139 -0.000145 -0.000150 -0.000156 -0.000161 -0.000167 -0.000171 -0.000176 -0.000180 -0.000184 -0.000186 -0.000188 -0.000189 -0.000189 -0.000188 -0.000186 -0.000184 -0.000181 -0.000177 -0.000173 -0.000169 -0.000163 -0.000158 -0.000151 -0.000145 -0.000138 -0.000131 -0.000124 -0.000117 -0.000110 -0.000103 -0.000096 -0.000089 -0.000082 -0.000076 -0.000070 -0.000063 -0.000058 -0.000052 -0.000046 -0.000041 -0.000036 -0.000032 -0.000028 -0.000025 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000041 -0.000047 -0.000052 -0.000059 -0.000066 -0.000073 -0.000080 -0.000088 -0.000096 -0.000104 -0.000113 -0.000122 -0.000131 -0.000140 -0.000149 -0.000158 -0.000167 -0.000175 -0.000183 -0.000191 -0.000199 -0.000206 -0.000213 -0.000220 -0.000226 -0.000231 -0.000236 -0.000241 -0.000244 -0.000246 -0.000247 -0.000247 -0.000246 -0.000244 -0.000241 -0.000237 -0.000232 -0.000227 -0.000220 -0.000214 -0.000206 -0.000198 -0.000190 -0.000181 -0.000172 -0.000163 -0.000154 -0.000145 -0.000136 -0.000127 -0.000118 -0.000109 -0.000101 -0.000092 -0.000084 -0.000077 -0.000069 -0.000062 -0.000055 -0.000049 -0.000043 -0.000038 -0.000033 -0.000029 -0.000026 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000036 -0.000041 -0.000048 -0.000054 -0.000061 -0.000069 -0.000077 -0.000086 -0.000095 -0.000105 -0.000116 -0.000126 -0.000137 -0.000149 -0.000160 -0.000172 -0.000184 -0.000195 -0.000207 -0.000218 -0.000229 -0.000240 -0.000250 -0.000260 -0.000270 -0.000278 -0.000287 -0.000294 -0.000301 -0.000307 -0.000313 -0.000317 -0.000319 -0.000320 -0.000320 -0.000319 -0.000316 -0.000312 -0.000307 -0.000301 -0.000294 -0.000286 -0.000277 -0.000267 -0.000257 -0.000247 -0.000235 -0.000224 -0.000212 -0.000201 -0.000189 -0.000177 -0.000166 -0.000154 -0.000143 -0.000132 -0.000122 -0.000111 -0.000101 -0.000092 -0.000083 -0.000074 -0.000066 -0.000058 -0.000051 -0.000045 -0.000040 -0.000035 -0.000030 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000022 -0.000025 -0.000030 -0.000035 -0.000041 -0.000047 -0.000055 -0.000063 -0.000071 -0.000081 -0.000090 -0.000101 -0.000112 -0.000125 -0.000137 -0.000151 -0.000165 -0.000179 -0.000194 -0.000209 -0.000224 -0.000239 -0.000254 -0.000269 -0.000283 -0.000297 -0.000311 -0.000324 -0.000337 -0.000349 -0.000361 -0.000371 -0.000380 -0.000389 -0.000396 -0.000402 -0.000407 -0.000410 -0.000412 -0.000411 -0.000409 -0.000406 -0.000401 -0.000394 -0.000387 -0.000377 -0.000367 -0.000356 -0.000344 -0.000331 -0.000318 -0.000304 -0.000290 -0.000275 -0.000260 -0.000245 -0.000231 -0.000216 -0.000201 -0.000187 -0.000173 -0.000159 -0.000146 -0.000133 -0.000121 -0.000109 -0.000098 -0.000087 -0.000078 -0.000069 -0.000060 -0.000053 -0.000046 -0.000041 -0.000035 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000034 -0.000040 -0.000046 -0.000054 -0.000062 -0.000072 -0.000082 -0.000093 -0.000105 -0.000117 -0.000131 -0.000146 -0.000161 -0.000178 -0.000195 -0.000213 -0.000231 -0.000250 -0.000269 -0.000288 -0.000307 -0.000326 -0.000345 -0.000364 -0.000382 -0.000399 -0.000417 -0.000433 -0.000448 -0.000462 -0.000475 -0.000487 -0.000498 -0.000506 -0.000514 -0.000519 -0.000522 -0.000524 -0.000524 -0.000521 -0.000517 -0.000510 -0.000502 -0.000492 -0.000481 -0.000468 -0.000454 -0.000439 -0.000424 -0.000407 -0.000389 -0.000372 -0.000353 -0.000335 -0.000316 -0.000297 -0.000279 -0.000260 -0.000242 -0.000224 -0.000207 -0.000190 -0.000173 -0.000158 -0.000143 -0.000128 -0.000115 -0.000102 -0.000091 -0.000080 -0.000071 -0.000062 -0.000054 -0.000047 -0.000040 -0.000035 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000039 -0.000045 -0.000053 -0.000061 -0.000071 -0.000081 -0.000093 -0.000106 -0.000120 -0.000135 -0.000151 -0.000169 -0.000187 -0.000207 -0.000228 -0.000250 -0.000272 -0.000296 -0.000320 -0.000344 -0.000368 -0.000392 -0.000416 -0.000440 -0.000463 -0.000486 -0.000508 -0.000530 -0.000550 -0.000570 -0.000588 -0.000604 -0.000618 -0.000631 -0.000641 -0.000650 -0.000656 -0.000660 -0.000661 -0.000661 -0.000658 -0.000652 -0.000644 -0.000634 -0.000622 -0.000608 -0.000592 -0.000575 -0.000557 -0.000537 -0.000517 -0.000495 -0.000473 -0.000450 -0.000427 -0.000404 -0.000381 -0.000357 -0.000334 -0.000311 -0.000289 -0.000266 -0.000245 -0.000224 -0.000204 -0.000185 -0.000167 -0.000150 -0.000134 -0.000119 -0.000105 -0.000093 -0.000081 -0.000071 -0.000062 -0.000053 -0.000046 -0.000039 -0.000034 -0.000029 -0.000024 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000044 -0.000051 -0.000059 -0.000069 -0.000080 -0.000092 -0.000106 -0.000120 -0.000137 -0.000154 -0.000173 -0.000194 -0.000216 -0.000239 -0.000264 -0.000290 -0.000318 -0.000346 -0.000376 -0.000405 -0.000435 -0.000466 -0.000496 -0.000526 -0.000555 -0.000584 -0.000613 -0.000641 -0.000668 -0.000693 -0.000718 -0.000740 -0.000760 -0.000778 -0.000793 -0.000805 -0.000815 -0.000822 -0.000827 -0.000828 -0.000827 -0.000823 -0.000816 -0.000807 -0.000794 -0.000780 -0.000762 -0.000743 -0.000722 -0.000700 -0.000676 -0.000651 -0.000625 -0.000598 -0.000570 -0.000541 -0.000512 -0.000483 -0.000454 -0.000425 -0.000396 -0.000368 -0.000340 -0.000313 -0.000287 -0.000262 -0.000238 -0.000215 -0.000193 -0.000173 -0.000154 -0.000137 -0.000121 -0.000106 -0.000093 -0.000081 -0.000070 -0.000060 -0.000052 -0.000044 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000042 -0.000049 -0.000057 -0.000067 -0.000078 -0.000090 -0.000104 -0.000119 -0.000136 -0.000155 -0.000175 -0.000197 -0.000221 -0.000247 -0.000274 -0.000303 -0.000335 -0.000367 -0.000402 -0.000437 -0.000473 -0.000510 -0.000547 -0.000585 -0.000622 -0.000658 -0.000695 -0.000731 -0.000766 -0.000801 -0.000834 -0.000866 -0.000896 -0.000923 -0.000948 -0.000969 -0.000988 -0.001003 -0.001014 -0.001022 -0.001027 -0.001029 -0.001028 -0.001023 -0.001014 -0.001003 -0.000987 -0.000969 -0.000949 -0.000925 -0.000900 -0.000873 -0.000844 -0.000814 -0.000782 -0.000749 -0.000714 -0.000679 -0.000644 -0.000608 -0.000572 -0.000536 -0.000500 -0.000465 -0.000431 -0.000397 -0.000365 -0.000333 -0.000303 -0.000275 -0.000248 -0.000222 -0.000199 -0.000177 -0.000156 -0.000138 -0.000120 -0.000105 -0.000091 -0.000079 -0.000068 -0.000058 -0.000049 -0.000042 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000023 -0.000027 -0.000033 -0.000039 -0.000046 -0.000054 -0.000064 -0.000075 -0.000087 -0.000101 -0.000117 -0.000134 -0.000154 -0.000175 -0.000198 -0.000223 -0.000251 -0.000280 -0.000312 -0.000346 -0.000382 -0.000421 -0.000462 -0.000504 -0.000547 -0.000592 -0.000637 -0.000683 -0.000728 -0.000773 -0.000818 -0.000863 -0.000907 -0.000950 -0.000992 -0.001033 -0.001073 -0.001109 -0.001143 -0.001173 -0.001199 -0.001221 -0.001238 -0.001252 -0.001262 -0.001268 -0.001269 -0.001267 -0.001261 -0.001251 -0.001237 -0.001218 -0.001196 -0.001171 -0.001143 -0.001113 -0.001080 -0.001045 -0.001009 -0.000970 -0.000930 -0.000889 -0.000846 -0.000803 -0.000758 -0.000714 -0.000670 -0.000626 -0.000583 -0.000540 -0.000499 -0.000458 -0.000420 -0.000383 -0.000347 -0.000314 -0.000282 -0.000253 -0.000225 -0.000200 -0.000176 -0.000155 -0.000135 -0.000118 -0.000102 -0.000087 -0.000075 -0.000064 -0.000054 -0.000046 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000071 -0.000083 -0.000097 -0.000113 -0.000131 -0.000150 -0.000172 -0.000197 -0.000223 -0.000252 -0.000283 -0.000317 -0.000353 -0.000392 -0.000434 -0.000479 -0.000526 -0.000576 -0.000627 -0.000680 -0.000735 -0.000790 -0.000845 -0.000900 -0.000955 -0.001009 -0.001063 -0.001116 -0.001169 -0.001220 -0.001270 -0.001318 -0.001362 -0.001403 -0.001439 -0.001470 -0.001497 -0.001518 -0.001534 -0.001545 -0.001552 -0.001554 -0.001552 -0.001544 -0.001532 -0.001514 -0.001492 -0.001465 -0.001435 -0.001401 -0.001365 -0.001326 -0.001284 -0.001241 -0.001194 -0.001146 -0.001096 -0.001045 -0.000992 -0.000938 -0.000884 -0.000830 -0.000776 -0.000723 -0.000671 -0.000620 -0.000571 -0.000524 -0.000479 -0.000436 -0.000395 -0.000356 -0.000319 -0.000285 -0.000254 -0.000224 -0.000197 -0.000173 -0.000151 -0.000130 -0.000112 -0.000096 -0.000082 -0.000070 -0.000059 -0.000050 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000038 -0.000046 -0.000055 -0.000065 -0.000077 -0.000091 -0.000107 -0.000125 -0.000145 -0.000167 -0.000192 -0.000220 -0.000250 -0.000282 -0.000318 -0.000356 -0.000398 -0.000442 -0.000490 -0.000541 -0.000595 -0.000653 -0.000713 -0.000776 -0.000840 -0.000905 -0.000971 -0.001038 -0.001104 -0.001170 -0.001235 -0.001300 -0.001364 -0.001427 -0.001489 -0.001549 -0.001606 -0.001659 -0.001708 -0.001752 -0.001789 -0.001820 -0.001846 -0.001865 -0.001878 -0.001886 -0.001889 -0.001885 -0.001876 -0.001861 -0.001840 -0.001813 -0.001781 -0.001745 -0.001705 -0.001662 -0.001615 -0.001566 -0.001514 -0.001459 -0.001401 -0.001341 -0.001279 -0.001215 -0.001150 -0.001085 -0.001019 -0.000954 -0.000890 -0.000827 -0.000765 -0.000706 -0.000649 -0.000594 -0.000541 -0.000492 -0.000444 -0.000400 -0.000358 -0.000319 -0.000283 -0.000250 -0.000219 -0.000191 -0.000166 -0.000143 -0.000123 -0.000105 -0.000089 -0.000075 -0.000063 -0.000053 -0.000044 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000070 -0.000084 -0.000099 -0.000117 -0.000137 -0.000159 -0.000184 -0.000212 -0.000243 -0.000277 -0.000315 -0.000355 -0.000398 -0.000445 -0.000495 -0.000549 -0.000607 -0.000669 -0.000735 -0.000804 -0.000877 -0.000952 -0.001029 -0.001107 -0.001186 -0.001265 -0.001345 -0.001423 -0.001501 -0.001578 -0.001655 -0.001730 -0.001804 -0.001875 -0.001943 -0.002006 -0.002064 -0.002115 -0.002160 -0.002197 -0.002227 -0.002249 -0.002265 -0.002275 -0.002277 -0.002273 -0.002262 -0.002243 -0.002218 -0.002186 -0.002148 -0.002105 -0.002058 -0.002007 -0.001952 -0.001894 -0.001832 -0.001767 -0.001698 -0.001627 -0.001553 -0.001476 -0.001399 -0.001320 -0.001241 -0.001163 -0.001086 -0.001010 -0.000936 -0.000865 -0.000796 -0.000730 -0.000667 -0.000607 -0.000550 -0.000496 -0.000446 -0.000398 -0.000354 -0.000313 -0.000275 -0.000241 -0.000209 -0.000181 -0.000156 -0.000133 -0.000113 -0.000096 -0.000081 -0.000068 -0.000056 -0.000047 -0.000039 -0.000032 -0.000026 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000051 -0.000062 -0.000075 -0.000089 -0.000106 -0.000126 -0.000148 -0.000173 -0.000201 -0.000232 -0.000267 -0.000305 -0.000347 -0.000393 -0.000442 -0.000495 -0.000552 -0.000613 -0.000678 -0.000748 -0.000822 -0.000900 -0.000983 -0.001070 -0.001159 -0.001251 -0.001344 -0.001438 -0.001532 -0.001626 -0.001719 -0.001811 -0.001902 -0.001992 -0.002081 -0.002168 -0.002252 -0.002331 -0.002406 -0.002473 -0.002534 -0.002586 -0.002629 -0.002664 -0.002691 -0.002709 -0.002720 -0.002723 -0.002717 -0.002704 -0.002682 -0.002652 -0.002614 -0.002570 -0.002519 -0.002463 -0.002403 -0.002339 -0.002271 -0.002199 -0.002122 -0.002042 -0.001957 -0.001869 -0.001779 -0.001686 -0.001593 -0.001499 -0.001406 -0.001314 -0.001223 -0.001136 -0.001051 -0.000969 -0.000890 -0.000815 -0.000743 -0.000675 -0.000611 -0.000550 -0.000493 -0.000439 -0.000389 -0.000343 -0.000301 -0.000262 -0.000227 -0.000196 -0.000168 -0.000143 -0.000121 -0.000102 -0.000086 -0.000071 -0.000060 -0.000049 -0.000041 -0.000034 -0.000028 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000053 -0.000065 -0.000078 -0.000094 -0.000112 -0.000134 -0.000158 -0.000185 -0.000217 -0.000251 -0.000290 -0.000333 -0.000380 -0.000431 -0.000486 -0.000545 -0.000609 -0.000678 -0.000751 -0.000830 -0.000913 -0.001002 -0.001095 -0.001193 -0.001296 -0.001402 -0.001510 -0.001620 -0.001730 -0.001841 -0.001951 -0.002060 -0.002168 -0.002275 -0.002381 -0.002484 -0.002585 -0.002682 -0.002775 -0.002860 -0.002939 -0.003008 -0.003068 -0.003119 -0.003159 -0.003190 -0.003211 -0.003223 -0.003226 -0.003220 -0.003204 -0.003178 -0.003143 -0.003098 -0.003046 -0.002988 -0.002923 -0.002854 -0.002779 -0.002700 -0.002616 -0.002527 -0.002433 -0.002334 -0.002231 -0.002125 -0.002016 -0.001905 -0.001795 -0.001684 -0.001576 -0.001470 -0.001366 -0.001266 -0.001169 -0.001077 -0.000988 -0.000903 -0.000822 -0.000745 -0.000673 -0.000604 -0.000540 -0.000480 -0.000424 -0.000372 -0.000325 -0.000283 -0.000244 -0.000210 -0.000179 -0.000152 -0.000128 -0.000108 -0.000090 -0.000075 -0.000062 -0.000052 -0.000043 -0.000035 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000067 -0.000082 -0.000098 -0.000118 -0.000141 -0.000167 -0.000197 -0.000231 -0.000269 -0.000312 -0.000359 -0.000411 -0.000468 -0.000529 -0.000596 -0.000668 -0.000744 -0.000827 -0.000914 -0.001008 -0.001107 -0.001211 -0.001322 -0.001437 -0.001558 -0.001682 -0.001809 -0.001937 -0.002066 -0.002195 -0.002323 -0.002450 -0.002575 -0.002699 -0.002821 -0.002941 -0.003057 -0.003168 -0.003273 -0.003371 -0.003460 -0.003538 -0.003606 -0.003663 -0.003709 -0.003744 -0.003768 -0.003781 -0.003784 -0.003776 -0.003757 -0.003727 -0.003687 -0.003636 -0.003577 -0.003509 -0.003436 -0.003356 -0.003271 -0.003180 -0.003084 -0.002981 -0.002873 -0.002758 -0.002639 -0.002515 -0.002388 -0.002259 -0.002130 -0.002001 -0.001875 -0.001751 -0.001630 -0.001513 -0.001400 -0.001292 -0.001188 -0.001088 -0.000993 -0.000902 -0.000816 -0.000735 -0.000658 -0.000586 -0.000519 -0.000458 -0.000401 -0.000349 -0.000302 -0.000260 -0.000222 -0.000189 -0.000160 -0.000135 -0.000113 -0.000094 -0.000079 -0.000065 -0.000054 -0.000044 -0.000036 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000046 -0.000057 -0.000070 -0.000085 -0.000102 -0.000123 -0.000147 -0.000175 -0.000207 -0.000243 -0.000285 -0.000331 -0.000383 -0.000440 -0.000502 -0.000571 -0.000645 -0.000724 -0.000810 -0.000902 -0.000999 -0.001103 -0.001214 -0.001330 -0.001454 -0.001583 -0.001718 -0.001858 -0.002003 -0.002150 -0.002298 -0.002448 -0.002596 -0.002744 -0.002890 -0.003034 -0.003176 -0.003314 -0.003450 -0.003581 -0.003706 -0.003824 -0.003933 -0.004031 -0.004119 -0.004194 -0.004257 -0.004307 -0.004345 -0.004371 -0.004386 -0.004388 -0.004379 -0.004357 -0.004323 -0.004277 -0.004220 -0.004153 -0.004078 -0.003995 -0.003905 -0.003809 -0.003707 -0.003598 -0.003482 -0.003358 -0.003228 -0.003091 -0.002949 -0.002803 -0.002654 -0.002505 -0.002357 -0.002211 -0.002068 -0.001928 -0.001793 -0.001663 -0.001537 -0.001416 -0.001300 -0.001189 -0.001082 -0.000982 -0.000886 -0.000795 -0.000710 -0.000631 -0.000557 -0.000490 -0.000427 -0.000371 -0.000320 -0.000275 -0.000234 -0.000199 -0.000168 -0.000141 -0.000118 -0.000098 -0.000082 -0.000067 -0.000055 -0.000045 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000058 -0.000071 -0.000087 -0.000106 -0.000127 -0.000153 -0.000182 -0.000216 -0.000255 -0.000299 -0.000349 -0.000405 -0.000466 -0.000535 -0.000609 -0.000690 -0.000778 -0.000873 -0.000974 -0.001083 -0.001198 -0.001321 -0.001450 -0.001587 -0.001730 -0.001881 -0.002037 -0.002199 -0.002366 -0.002535 -0.002705 -0.002876 -0.003045 -0.003213 -0.003379 -0.003541 -0.003701 -0.003856 -0.004007 -0.004152 -0.004290 -0.004419 -0.004538 -0.004645 -0.004739 -0.004820 -0.004887 -0.004941 -0.004981 -0.005008 -0.005023 -0.005025 -0.005013 -0.004988 -0.004950 -0.004900 -0.004837 -0.004763 -0.004680 -0.004589 -0.004491 -0.004385 -0.004272 -0.004150 -0.004021 -0.003883 -0.003736 -0.003582 -0.003421 -0.003256 -0.003088 -0.002919 -0.002750 -0.002584 -0.002421 -0.002262 -0.002107 -0.001958 -0.001813 -0.001674 -0.001540 -0.001411 -0.001288 -0.001171 -0.001059 -0.000953 -0.000854 -0.000760 -0.000673 -0.000593 -0.000519 -0.000452 -0.000391 -0.000337 -0.000288 -0.000245 -0.000207 -0.000175 -0.000146 -0.000122 -0.000102 -0.000084 -0.000069 -0.000057 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000073 -0.000089 -0.000108 -0.000131 -0.000157 -0.000188 -0.000224 -0.000265 -0.000311 -0.000364 -0.000424 -0.000490 -0.000564 -0.000645 -0.000733 -0.000829 -0.000932 -0.001043 -0.001162 -0.001289 -0.001424 -0.001567 -0.001718 -0.001877 -0.002043 -0.002216 -0.002396 -0.002581 -0.002771 -0.002963 -0.003156 -0.003348 -0.003539 -0.003727 -0.003912 -0.004092 -0.004268 -0.004438 -0.004602 -0.004759 -0.004907 -0.005045 -0.005171 -0.005283 -0.005382 -0.005465 -0.005534 -0.005589 -0.005629 -0.005656 -0.005670 -0.005670 -0.005656 -0.005629 -0.005587 -0.005532 -0.005465 -0.005386 -0.005298 -0.005200 -0.005094 -0.004981 -0.004858 -0.004727 -0.004585 -0.004434 -0.004273 -0.004103 -0.003925 -0.003742 -0.003555 -0.003366 -0.003177 -0.002990 -0.002807 -0.002628 -0.002454 -0.002284 -0.002120 -0.001962 -0.001808 -0.001661 -0.001519 -0.001384 -0.001255 -0.001133 -0.001017 -0.000908 -0.000807 -0.000712 -0.000626 -0.000546 -0.000474 -0.000409 -0.000351 -0.000300 -0.000254 -0.000215 -0.000180 -0.000151 -0.000126 -0.000104 -0.000086 -0.000070 -0.000057 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000073 -0.000090 -0.000110 -0.000134 -0.000161 -0.000193 -0.000231 -0.000273 -0.000322 -0.000378 -0.000441 -0.000511 -0.000590 -0.000677 -0.000772 -0.000875 -0.000987 -0.001107 -0.001237 -0.001375 -0.001523 -0.001679 -0.001845 -0.002019 -0.002201 -0.002392 -0.002589 -0.002794 -0.003003 -0.003216 -0.003432 -0.003647 -0.003861 -0.004072 -0.004279 -0.004480 -0.004676 -0.004865 -0.005047 -0.005221 -0.005385 -0.005539 -0.005681 -0.005809 -0.005923 -0.006021 -0.006103 -0.006170 -0.006222 -0.006260 -0.006284 -0.006295 -0.006292 -0.006276 -0.006246 -0.006202 -0.006144 -0.006074 -0.005993 -0.005901 -0.005800 -0.005690 -0.005572 -0.005444 -0.005305 -0.005156 -0.004995 -0.004823 -0.004640 -0.004448 -0.004248 -0.004044 -0.003838 -0.003631 -0.003425 -0.003223 -0.003024 -0.002830 -0.002641 -0.002457 -0.002278 -0.002105 -0.001937 -0.001776 -0.001622 -0.001474 -0.001334 -0.001200 -0.001075 -0.000958 -0.000848 -0.000747 -0.000655 -0.000570 -0.000494 -0.000425 -0.000364 -0.000310 -0.000262 -0.000221 -0.000185 -0.000154 -0.000128 -0.000106 -0.000087 -0.000071 -0.000058 -0.000047 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000058 -0.000073 -0.000090 -0.000111 -0.000135 -0.000164 -0.000197 -0.000236 -0.000281 -0.000332 -0.000390 -0.000456 -0.000530 -0.000613 -0.000705 -0.000806 -0.000916 -0.001036 -0.001166 -0.001305 -0.001454 -0.001614 -0.001784 -0.001964 -0.002153 -0.002352 -0.002559 -0.002775 -0.002998 -0.003226 -0.003460 -0.003697 -0.003934 -0.004171 -0.004405 -0.004633 -0.004855 -0.005070 -0.005276 -0.005474 -0.005661 -0.005839 -0.006005 -0.006159 -0.006298 -0.006422 -0.006530 -0.006622 -0.006697 -0.006756 -0.006801 -0.006832 -0.006851 -0.006856 -0.006850 -0.006830 -0.006798 -0.006752 -0.006694 -0.006624 -0.006543 -0.006452 -0.006352 -0.006243 -0.006124 -0.005996 -0.005856 -0.005704 -0.005539 -0.005361 -0.005170 -0.004969 -0.004759 -0.004543 -0.004323 -0.004101 -0.003879 -0.003660 -0.003444 -0.003232 -0.003023 -0.002820 -0.002621 -0.002427 -0.002239 -0.002058 -0.001883 -0.001716 -0.001556 -0.001405 -0.001261 -0.001127 -0.001001 -0.000885 -0.000778 -0.000680 -0.000591 -0.000511 -0.000439 -0.000375 -0.000318 -0.000269 -0.000226 -0.000189 -0.000157 -0.000130 -0.000107 -0.000087 -0.000071 -0.000057 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000058 -0.000072 -0.000089 -0.000110 -0.000135 -0.000165 -0.000199 -0.000239 -0.000286 -0.000339 -0.000399 -0.000468 -0.000545 -0.000632 -0.000728 -0.000835 -0.000952 -0.001079 -0.001217 -0.001366 -0.001526 -0.001697 -0.001879 -0.002072 -0.002276 -0.002491 -0.002715 -0.002948 -0.003189 -0.003436 -0.003689 -0.003945 -0.004204 -0.004461 -0.004715 -0.004964 -0.005206 -0.005438 -0.005659 -0.005870 -0.006068 -0.006254 -0.006427 -0.006585 -0.006729 -0.006857 -0.006968 -0.007062 -0.007139 -0.007199 -0.007244 -0.007276 -0.007295 -0.007304 -0.007302 -0.007289 -0.007266 -0.007232 -0.007187 -0.007131 -0.007064 -0.006987 -0.006902 -0.006809 -0.006707 -0.006596 -0.006474 -0.006341 -0.006194 -0.006032 -0.005856 -0.005666 -0.005464 -0.005251 -0.005029 -0.004802 -0.004571 -0.004339 -0.004107 -0.003877 -0.003649 -0.003424 -0.003202 -0.002985 -0.002771 -0.002563 -0.002361 -0.002166 -0.001979 -0.001800 -0.001629 -0.001467 -0.001314 -0.001172 -0.001039 -0.000917 -0.000804 -0.000702 -0.000609 -0.000525 -0.000450 -0.000383 -0.000324 -0.000273 -0.000229 -0.000191 -0.000158 -0.000130 -0.000107 -0.000087 -0.000070 -0.000057 -0.000046 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000056 -0.000071 -0.000088 -0.000109 -0.000134 -0.000164 -0.000199 -0.000240 -0.000288 -0.000343 -0.000405 -0.000476 -0.000557 -0.000647 -0.000748 -0.000859 -0.000982 -0.001116 -0.001262 -0.001419 -0.001588 -0.001770 -0.001963 -0.002169 -0.002386 -0.002615 -0.002855 -0.003105 -0.003363 -0.003628 -0.003898 -0.004172 -0.004448 -0.004724 -0.004996 -0.005263 -0.005521 -0.005768 -0.006001 -0.006221 -0.006426 -0.006614 -0.006787 -0.006944 -0.007084 -0.007206 -0.007311 -0.007398 -0.007466 -0.007518 -0.007554 -0.007577 -0.007588 -0.007590 -0.007584 -0.007570 -0.007550 -0.007523 -0.007488 -0.007445 -0.007393 -0.007335 -0.007268 -0.007196 -0.007116 -0.007030 -0.006935 -0.006830 -0.006712 -0.006581 -0.006434 -0.006271 -0.006092 -0.005899 -0.005693 -0.005476 -0.005251 -0.005020 -0.004784 -0.004547 -0.004309 -0.004071 -0.003833 -0.003597 -0.003363 -0.003132 -0.002905 -0.002684 -0.002469 -0.002261 -0.002062 -0.001872 -0.001690 -0.001520 -0.001359 -0.001209 -0.001071 -0.000943 -0.000826 -0.000719 -0.000622 -0.000535 -0.000457 -0.000389 -0.000328 -0.000276 -0.000230 -0.000191 -0.000158 -0.000130 -0.000106 -0.000086 -0.000069 -0.000056 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000055 -0.000069 -0.000086 -0.000107 -0.000132 -0.000162 -0.000197 -0.000239 -0.000288 -0.000344 -0.000408 -0.000481 -0.000564 -0.000657 -0.000761 -0.000877 -0.001005 -0.001145 -0.001298 -0.001463 -0.001641 -0.001832 -0.002036 -0.002252 -0.002482 -0.002724 -0.002978 -0.003242 -0.003515 -0.003796 -0.004082 -0.004371 -0.004662 -0.004952 -0.005239 -0.005519 -0.005789 -0.006047 -0.006289 -0.006514 -0.006719 -0.006905 -0.007071 -0.007217 -0.007343 -0.007450 -0.007537 -0.007605 -0.007653 -0.007684 -0.007699 -0.007700 -0.007690 -0.007673 -0.007650 -0.007623 -0.007595 -0.007564 -0.007532 -0.007497 -0.007459 -0.007417 -0.007371 -0.007322 -0.007269 -0.007212 -0.007151 -0.007083 -0.007006 -0.006917 -0.006814 -0.006695 -0.006558 -0.006405 -0.006234 -0.006049 -0.005849 -0.005639 -0.005419 -0.005191 -0.004958 -0.004721 -0.004479 -0.004235 -0.003990 -0.003744 -0.003500 -0.003257 -0.003019 -0.002786 -0.002559 -0.002341 -0.002131 -0.001931 -0.001742 -0.001563 -0.001396 -0.001240 -0.001096 -0.000964 -0.000842 -0.000731 -0.000631 -0.000542 -0.000462 -0.000391 -0.000330 -0.000276 -0.000230 -0.000190 -0.000157 -0.000128 -0.000104 -0.000084 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000025 -0.000033 -0.000042 -0.000053 -0.000067 -0.000083 -0.000104 -0.000128 -0.000158 -0.000194 -0.000236 -0.000285 -0.000342 -0.000407 -0.000482 -0.000567 -0.000662 -0.000769 -0.000888 -0.001020 -0.001165 -0.001324 -0.001496 -0.001682 -0.001882 -0.002095 -0.002322 -0.002562 -0.002815 -0.003081 -0.003358 -0.003644 -0.003938 -0.004237 -0.004540 -0.004842 -0.005143 -0.005438 -0.005726 -0.006003 -0.006266 -0.006510 -0.006734 -0.006935 -0.007111 -0.007263 -0.007389 -0.007491 -0.007570 -0.007627 -0.007662 -0.007677 -0.007673 -0.007652 -0.007617 -0.007571 -0.007518 -0.007463 -0.007407 -0.007355 -0.007307 -0.007264 -0.007226 -0.007191 -0.007160 -0.007132 -0.007105 -0.007080 -0.007056 -0.007033 -0.007008 -0.006979 -0.006944 -0.006897 -0.006838 -0.006762 -0.006668 -0.006555 -0.006424 -0.006275 -0.006109 -0.005929 -0.005735 -0.005529 -0.005312 -0.005087 -0.004853 -0.004613 -0.004366 -0.004116 -0.003863 -0.003610 -0.003359 -0.003111 -0.002868 -0.002632 -0.002405 -0.002187 -0.001979 -0.001782 -0.001597 -0.001425 -0.001264 -0.001115 -0.000978 -0.000853 -0.000739 -0.000636 -0.000545 -0.000463 -0.000391 -0.000329 -0.000275 -0.000228 -0.000188 -0.000154 -0.000125 -0.000101 -0.000081 -0.000065 -0.000052 -0.000041 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000050 -0.000064 -0.000080 -0.000100 -0.000125 -0.000154 -0.000189 -0.000231 -0.000280 -0.000337 -0.000403 -0.000479 -0.000565 -0.000662 -0.000771 -0.000893 -0.001028 -0.001177 -0.001340 -0.001518 -0.001711 -0.001918 -0.002140 -0.002376 -0.002626 -0.002889 -0.003164 -0.003452 -0.003749 -0.004053 -0.004362 -0.004674 -0.004984 -0.005291 -0.005591 -0.005881 -0.006158 -0.006418 -0.006657 -0.006872 -0.007060 -0.007219 -0.007348 -0.007446 -0.007514 -0.007554 -0.007567 -0.007555 -0.007521 -0.007466 -0.007393 -0.007305 -0.007207 -0.007102 -0.006996 -0.006893 -0.006798 -0.006713 -0.006642 -0.006583 -0.006539 -0.006506 -0.006486 -0.006475 -0.006474 -0.006481 -0.006496 -0.006516 -0.006540 -0.006563 -0.006583 -0.006595 -0.006594 -0.006578 -0.006545 -0.006492 -0.006418 -0.006324 -0.006211 -0.006078 -0.005927 -0.005760 -0.005576 -0.005377 -0.005165 -0.004940 -0.004704 -0.004459 -0.004207 -0.003951 -0.003693 -0.003435 -0.003180 -0.002931 -0.002688 -0.002453 -0.002229 -0.002015 -0.001813 -0.001623 -0.001446 -0.001281 -0.001128 -0.000987 -0.000859 -0.000742 -0.000637 -0.000544 -0.000461 -0.000388 -0.000325 -0.000271 -0.000224 -0.000184 -0.000150 -0.000121 -0.000097 -0.000078 -0.000062 -0.000049 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000077 -0.000096 -0.000120 -0.000149 -0.000183 -0.000224 -0.000273 -0.000330 -0.000396 -0.000471 -0.000558 -0.000656 -0.000767 -0.000890 -0.001028 -0.001180 -0.001347 -0.001529 -0.001727 -0.001941 -0.002169 -0.002413 -0.002671 -0.002943 -0.003227 -0.003522 -0.003827 -0.004139 -0.004456 -0.004773 -0.005088 -0.005397 -0.005696 -0.005982 -0.006251 -0.006500 -0.006725 -0.006922 -0.007088 -0.007221 -0.007317 -0.007377 -0.007400 -0.007389 -0.007346 -0.007273 -0.007174 -0.007052 -0.006911 -0.006754 -0.006585 -0.006411 -0.006236 -0.006067 -0.005909 -0.005767 -0.005645 -0.005546 -0.005470 -0.005418 -0.005389 -0.005381 -0.005393 -0.005424 -0.005471 -0.005533 -0.005607 -0.005691 -0.005780 -0.005870 -0.005955 -0.006030 -0.006092 -0.006137 -0.006162 -0.006166 -0.006147 -0.006106 -0.006041 -0.005954 -0.005843 -0.005711 -0.005558 -0.005383 -0.005190 -0.004978 -0.004752 -0.004512 -0.004263 -0.004007 -0.003747 -0.003486 -0.003228 -0.002974 -0.002726 -0.002487 -0.002258 -0.002040 -0.001834 -0.001640 -0.001458 -0.001289 -0.001133 -0.000989 -0.000858 -0.000739 -0.000633 -0.000539 -0.000455 -0.000383 -0.000319 -0.000265 -0.000218 -0.000178 -0.000144 -0.000116 -0.000093 -0.000074 -0.000059 -0.000046 -0.000037 -0.000029 -0.000022 -0.000017 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000073 -0.000092 -0.000115 -0.000143 -0.000176 -0.000217 -0.000264 -0.000320 -0.000386 -0.000461 -0.000548 -0.000646 -0.000757 -0.000882 -0.001021 -0.001174 -0.001344 -0.001529 -0.001731 -0.001949 -0.002183 -0.002433 -0.002698 -0.002976 -0.003268 -0.003570 -0.003881 -0.004198 -0.004518 -0.004838 -0.005153 -0.005459 -0.005752 -0.006028 -0.006283 -0.006514 -0.006715 -0.006885 -0.007018 -0.007113 -0.007167 -0.007177 -0.007146 -0.007072 -0.006961 -0.006814 -0.006636 -0.006432 -0.006205 -0.005962 -0.005707 -0.005446 -0.005185 -0.004931 -0.004691 -0.004471 -0.004278 -0.004115 -0.003985 -0.003890 -0.003831 -0.003806 -0.003813 -0.003852 -0.003919 -0.004013 -0.004130 -0.004268 -0.004423 -0.004589 -0.004761 -0.004933 -0.005100 -0.005255 -0.005396 -0.005518 -0.005619 -0.005695 -0.005747 -0.005771 -0.005768 -0.005737 -0.005677 -0.005589 -0.005472 -0.005329 -0.005159 -0.004967 -0.004755 -0.004526 -0.004284 -0.004032 -0.003774 -0.003514 -0.003255 -0.002999 -0.002749 -0.002507 -0.002276 -0.002055 -0.001845 -0.001648 -0.001462 -0.001290 -0.001131 -0.000984 -0.000851 -0.000732 -0.000625 -0.000530 -0.000447 -0.000374 -0.000311 -0.000256 -0.000210 -0.000170 -0.000137 -0.000110 -0.000088 -0.000070 -0.000055 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000041 -0.000053 -0.000068 -0.000086 -0.000109 -0.000136 -0.000169 -0.000208 -0.000254 -0.000309 -0.000373 -0.000448 -0.000534 -0.000632 -0.000743 -0.000867 -0.001006 -0.001161 -0.001331 -0.001518 -0.001722 -0.001943 -0.002181 -0.002436 -0.002706 -0.002990 -0.003287 -0.003594 -0.003909 -0.004228 -0.004550 -0.004868 -0.005180 -0.005480 -0.005762 -0.006023 -0.006258 -0.006462 -0.006632 -0.006764 -0.006855 -0.006901 -0.006900 -0.006851 -0.006752 -0.006606 -0.006415 -0.006182 -0.005913 -0.005612 -0.005287 -0.004942 -0.004585 -0.004222 -0.003860 -0.003505 -0.003167 -0.002852 -0.002567 -0.002319 -0.002112 -0.001951 -0.001837 -0.001770 -0.001750 -0.001775 -0.001843 -0.001951 -0.002096 -0.002274 -0.002483 -0.002715 -0.002967 -0.003231 -0.003502 -0.003772 -0.004035 -0.004287 -0.004522 -0.004737 -0.004928 -0.005091 -0.005226 -0.005329 -0.005398 -0.005433 -0.005432 -0.005395 -0.005322 -0.005215 -0.005077 -0.004910 -0.004717 -0.004503 -0.004273 -0.004029 -0.003777 -0.003521 -0.003263 -0.003008 -0.002758 -0.002515 -0.002282 -0.002058 -0.001846 -0.001645 -0.001457 -0.001282 -0.001120 -0.000973 -0.000839 -0.000719 -0.000612 -0.000518 -0.000435 -0.000363 -0.000300 -0.000246 -0.000201 -0.000162 -0.000130 -0.000104 -0.000082 -0.000065 -0.000051 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000038 -0.000049 -0.000063 -0.000080 -0.000102 -0.000128 -0.000160 -0.000198 -0.000243 -0.000296 -0.000359 -0.000432 -0.000517 -0.000613 -0.000723 -0.000848 -0.000986 -0.001141 -0.001311 -0.001499 -0.001704 -0.001926 -0.002166 -0.002423 -0.002696 -0.002984 -0.003284 -0.003594 -0.003911 -0.004232 -0.004552 -0.004868 -0.005173 -0.005462 -0.005730 -0.005971 -0.006180 -0.006352 -0.006483 -0.006569 -0.006607 -0.006594 -0.006528 -0.006407 -0.006231 -0.006001 -0.005720 -0.005391 -0.005020 -0.004613 -0.004177 -0.003719 -0.003248 -0.002770 -0.002293 -0.001826 -0.001376 -0.000952 -0.000561 -0.000212 0.000090 0.000339 0.000531 0.000664 0.000736 0.000750 0.000706 0.000607 0.000457 0.000260 0.000018 -0.000263 -0.000577 -0.000918 -0.001279 -0.001654 -0.002035 -0.002415 -0.002788 -0.003149 -0.003492 -0.003812 -0.004106 -0.004369 -0.004597 -0.004789 -0.004940 -0.005048 -0.005114 -0.005135 -0.005112 -0.005049 -0.004947 -0.004810 -0.004642 -0.004449 -0.004233 -0.004002 -0.003759 -0.003508 -0.003255 -0.003002 -0.002753 -0.002510 -0.002275 -0.002050 -0.001835 -0.001632 -0.001441 -0.001265 -0.001103 -0.000955 -0.000822 -0.000702 -0.000596 -0.000503 -0.000421 -0.000349 -0.000287 -0.000235 -0.000190 -0.000153 -0.000122 -0.000097 -0.000077 -0.000061 -0.000048 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000058 -0.000074 -0.000095 -0.000120 -0.000150 -0.000187 -0.000231 -0.000282 -0.000343 -0.000414 -0.000497 -0.000592 -0.000700 -0.000823 -0.000961 -0.001114 -0.001284 -0.001471 -0.001676 -0.001898 -0.002139 -0.002397 -0.002671 -0.002960 -0.003262 -0.003573 -0.003891 -0.004211 -0.004528 -0.004837 -0.005133 -0.005409 -0.005659 -0.005877 -0.006056 -0.006191 -0.006277 -0.006311 -0.006288 -0.006207 -0.006065 -0.005863 -0.005599 -0.005276 -0.004896 -0.004462 -0.003981 -0.003460 -0.002906 -0.002327 -0.001733 -0.001133 -0.000534 0.000055 0.000624 0.001165 0.001671 0.002132 0.002541 0.002891 0.003178 0.003396 0.003544 0.003621 0.003627 0.003565 0.003436 0.003246 0.002997 0.002695 0.002345 0.001952 0.001523 0.001066 0.000588 0.000095 -0.000404 -0.000903 -0.001395 -0.001875 -0.002335 -0.002770 -0.003176 -0.003546 -0.003878 -0.004165 -0.004405 -0.004595 -0.004732 -0.004818 -0.004852 -0.004838 -0.004778 -0.004676 -0.004538 -0.004368 -0.004171 -0.003954 -0.003722 -0.003480 -0.003232 -0.002983 -0.002735 -0.002492 -0.002256 -0.002029 -0.001812 -0.001608 -0.001416 -0.001240 -0.001078 -0.000931 -0.000799 -0.000681 -0.000577 -0.000484 -0.000403 -0.000333 -0.000273 -0.000222 -0.000179 -0.000143 -0.000114 -0.000090 -0.000071 -0.000056 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000031 -0.000040 -0.000053 -0.000068 -0.000087 -0.000111 -0.000140 -0.000175 -0.000217 -0.000267 -0.000326 -0.000395 -0.000475 -0.000568 -0.000674 -0.000794 -0.000930 -0.001082 -0.001251 -0.001436 -0.001640 -0.001861 -0.002101 -0.002358 -0.002632 -0.002921 -0.003222 -0.003533 -0.003849 -0.004166 -0.004479 -0.004781 -0.005066 -0.005326 -0.005556 -0.005747 -0.005893 -0.005988 -0.006025 -0.006001 -0.005912 -0.005756 -0.005532 -0.005239 -0.004880 -0.004455 -0.003968 -0.003424 -0.002828 -0.002188 -0.001512 -0.000810 -0.000090 0.000636 0.001360 0.002072 0.002762 0.003423 0.004045 0.004620 0.005139 0.005597 0.005986 0.006302 0.006541 0.006699 0.006777 0.006775 0.006695 0.006540 0.006314 0.006021 0.005667 0.005256 0.004794 0.004288 0.003744 0.003170 0.002573 0.001961 0.001340 0.000718 0.000103 -0.000500 -0.001083 -0.001639 -0.002163 -0.002648 -0.003087 -0.003476 -0.003811 -0.004086 -0.004302 -0.004457 -0.004553 -0.004593 -0.004579 -0.004516 -0.004410 -0.004267 -0.004091 -0.003891 -0.003671 -0.003438 -0.003196 -0.002950 -0.002703 -0.002460 -0.002224 -0.001995 -0.001778 -0.001573 -0.001383 -0.001208 -0.001048 -0.000903 -0.000773 -0.000656 -0.000553 -0.000463 -0.000384 -0.000316 -0.000257 -0.000208 -0.000167 -0.000133 -0.000106 -0.000084 -0.000066 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000036 -0.000048 -0.000062 -0.000080 -0.000102 -0.000129 -0.000162 -0.000203 -0.000250 -0.000307 -0.000373 -0.000451 -0.000541 -0.000644 -0.000762 -0.000895 -0.001044 -0.001211 -0.001395 -0.001596 -0.001816 -0.002053 -0.002309 -0.002581 -0.002868 -0.003168 -0.003476 -0.003790 -0.004102 -0.004409 -0.004702 -0.004974 -0.005219 -0.005426 -0.005590 -0.005701 -0.005752 -0.005738 -0.005654 -0.005495 -0.005260 -0.004949 -0.004561 -0.004100 -0.003567 -0.002969 -0.002309 -0.001596 -0.000836 -0.000039 0.000786 0.001628 0.002476 0.003321 0.004152 0.004959 0.005734 0.006467 0.007150 0.007775 0.008336 0.008826 0.009240 0.009572 0.009821 0.009983 0.010058 0.010046 0.009951 0.009776 0.009523 0.009198 0.008805 0.008349 0.007835 0.007269 0.006656 0.006005 0.005321 0.004611 0.003883 0.003143 0.002400 0.001662 0.000935 0.000228 -0.000452 -0.001096 -0.001698 -0.002249 -0.002744 -0.003176 -0.003542 -0.003839 -0.004068 -0.004230 -0.004326 -0.004362 -0.004341 -0.004269 -0.004153 -0.003999 -0.003815 -0.003607 -0.003382 -0.003146 -0.002903 -0.002658 -0.002415 -0.002178 -0.001950 -0.001734 -0.001531 -0.001342 -0.001169 -0.001012 -0.000869 -0.000742 -0.000628 -0.000527 -0.000439 -0.000362 -0.000296 -0.000241 -0.000194 -0.000155 -0.000123 -0.000097 -0.000077 -0.000060 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000056 -0.000072 -0.000093 -0.000118 -0.000150 -0.000188 -0.000233 -0.000287 -0.000351 -0.000425 -0.000512 -0.000611 -0.000726 -0.000856 -0.001002 -0.001165 -0.001346 -0.001545 -0.001762 -0.001997 -0.002250 -0.002519 -0.002803 -0.003100 -0.003405 -0.003714 -0.004022 -0.004321 -0.004604 -0.004863 -0.005091 -0.005276 -0.005411 -0.005487 -0.005496 -0.005430 -0.005284 -0.005054 -0.004739 -0.004338 -0.003853 -0.003287 -0.002644 -0.001931 -0.001154 -0.000323 0.000555 0.001470 0.002411 0.003368 0.004330 0.005285 0.006223 0.007134 0.008009 0.008839 0.009616 0.010332 0.010982 0.011560 0.012061 0.012479 0.012813 0.013058 0.013215 0.013282 0.013262 0.013156 0.012968 0.012702 0.012361 0.011949 0.011470 0.010928 0.010327 0.009673 0.008971 0.008227 0.007445 0.006634 0.005800 0.004951 0.004094 0.003238 0.002390 0.001561 0.000759 -0.000007 -0.000726 -0.001390 -0.001991 -0.002523 -0.002981 -0.003363 -0.003668 -0.003898 -0.004053 -0.004138 -0.004159 -0.004121 -0.004031 -0.003899 -0.003730 -0.003533 -0.003315 -0.003083 -0.002842 -0.002598 -0.002357 -0.002121 -0.001895 -0.001681 -0.001481 -0.001295 -0.001125 -0.000971 -0.000832 -0.000707 -0.000596 -0.000498 -0.000413 -0.000339 -0.000276 -0.000223 -0.000179 -0.000143 -0.000113 -0.000089 -0.000070 -0.000054 -0.000042 -0.000032 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000028 -0.000038 -0.000049 -0.000065 -0.000084 -0.000107 -0.000137 -0.000172 -0.000215 -0.000266 -0.000327 -0.000398 -0.000481 -0.000577 -0.000687 -0.000812 -0.000954 -0.001114 -0.001291 -0.001486 -0.001700 -0.001932 -0.002181 -0.002447 -0.002727 -0.003020 -0.003321 -0.003625 -0.003926 -0.004218 -0.004491 -0.004737 -0.004947 -0.005111 -0.005219 -0.005260 -0.005227 -0.005110 -0.004905 -0.004606 -0.004211 -0.003722 -0.003139 -0.002468 -0.001716 -0.000888 0.000004 0.000952 0.001944 0.002971 0.004020 0.005080 0.006140 0.007188 0.008215 0.009210 0.010164 0.011068 0.011916 0.012701 0.013417 0.014059 0.014624 0.015107 0.015507 0.015822 0.016050 0.016191 0.016246 0.016217 0.016106 0.015918 0.015654 0.015318 0.014911 0.014437 0.013898 0.013296 0.012636 0.011919 0.011151 0.010335 0.009477 0.008583 0.007659 0.006713 0.005752 0.004787 0.003826 0.002879 0.001958 0.001075 0.000240 -0.000536 -0.001243 -0.001875 -0.002426 -0.002893 -0.003275 -0.003571 -0.003784 -0.003918 -0.003978 -0.003972 -0.003907 -0.003792 -0.003636 -0.003448 -0.003236 -0.003007 -0.002769 -0.002527 -0.002288 -0.002055 -0.001831 -0.001621 -0.001424 -0.001243 -0.001077 -0.000926 -0.000791 -0.000669 -0.000562 -0.000467 -0.000386 -0.000315 -0.000256 -0.000206 -0.000164 -0.000130 -0.000103 -0.000081 -0.000063 -0.000049 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000033 -0.000044 -0.000057 -0.000074 -0.000096 -0.000123 -0.000157 -0.000197 -0.000245 -0.000303 -0.000370 -0.000449 -0.000541 -0.000646 -0.000767 -0.000904 -0.001058 -0.001230 -0.001421 -0.001630 -0.001858 -0.002103 -0.002364 -0.002640 -0.002928 -0.003224 -0.003522 -0.003818 -0.004101 -0.004365 -0.004599 -0.004793 -0.004936 -0.005018 -0.005027 -0.004954 -0.004790 -0.004528 -0.004163 -0.003693 -0.003118 -0.002443 -0.001671 -0.000811 0.000126 0.001131 0.002190 0.003291 0.004421 0.005567 0.006717 0.007858 0.008980 0.010071 0.011124 0.012128 0.013077 0.013965 0.014785 0.015534 0.016208 0.016804 0.017321 0.017757 0.018113 0.018387 0.018581 0.018696 0.018734 0.018697 0.018589 0.018413 0.018170 0.017862 0.017489 0.017053 0.016553 0.015990 0.015364 0.014677 0.013931 0.013127 0.012268 0.011358 0.010403 0.009408 0.008382 0.007332 0.006269 0.005203 0.004147 0.003114 0.002117 0.001171 0.000287 -0.000525 -0.001256 -0.001898 -0.002449 -0.002904 -0.003265 -0.003531 -0.003709 -0.003804 -0.003825 -0.003780 -0.003680 -0.003535 -0.003353 -0.003146 -0.002920 -0.002685 -0.002446 -0.002209 -0.001980 -0.001761 -0.001554 -0.001362 -0.001185 -0.001024 -0.000877 -0.000746 -0.000629 -0.000525 -0.000435 -0.000357 -0.000290 -0.000234 -0.000188 -0.000149 -0.000118 -0.000093 -0.000072 -0.000056 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000029 -0.000038 -0.000050 -0.000066 -0.000085 -0.000110 -0.000141 -0.000179 -0.000224 -0.000278 -0.000342 -0.000417 -0.000503 -0.000604 -0.000719 -0.000850 -0.000999 -0.001165 -0.001350 -0.001554 -0.001776 -0.002016 -0.002272 -0.002542 -0.002824 -0.003114 -0.003407 -0.003696 -0.003972 -0.004227 -0.004450 -0.004630 -0.004754 -0.004812 -0.004792 -0.004683 -0.004476 -0.004162 -0.003737 -0.003197 -0.002544 -0.001781 -0.000915 0.000045 0.001086 0.002195 0.003358 0.004559 0.005782 0.007013 0.008237 0.009442 0.010615 0.011746 0.012826 0.013849 0.014807 0.015696 0.016513 0.017254 0.017919 0.018505 0.019014 0.019446 0.019803 0.020087 0.020299 0.020442 0.020521 0.020537 0.020495 0.020397 0.020247 0.020044 0.019789 0.019480 0.019117 0.018695 0.018214 0.017671 0.017064 0.016391 0.015651 0.014845 0.013974 0.013041 0.012051 0.011008 0.009920 0.008797 0.007649 0.006489 0.005333 0.004196 0.003093 0.002040 0.001052 0.000139 -0.000687 -0.001417 -0.002046 -0.002569 -0.002987 -0.003301 -0.003516 -0.003640 -0.003683 -0.003654 -0.003565 -0.003427 -0.003251 -0.003047 -0.002824 -0.002592 -0.002356 -0.002124 -0.001898 -0.001684 -0.001482 -0.001295 -0.001123 -0.000967 -0.000825 -0.000698 -0.000586 -0.000487 -0.000401 -0.000328 -0.000265 -0.000213 -0.000170 -0.000134 -0.000106 -0.000082 -0.000064 -0.000049 -0.000038 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000025 -0.000033 -0.000044 -0.000058 -0.000075 -0.000098 -0.000126 -0.000160 -0.000202 -0.000253 -0.000313 -0.000383 -0.000466 -0.000561 -0.000670 -0.000795 -0.000937 -0.001097 -0.001275 -0.001472 -0.001688 -0.001921 -0.002171 -0.002435 -0.002711 -0.002994 -0.003280 -0.003562 -0.003831 -0.004078 -0.004291 -0.004459 -0.004568 -0.004606 -0.004560 -0.004420 -0.004174 -0.003815 -0.003335 -0.002734 -0.002010 -0.001169 -0.000217 0.000833 0.001968 0.003173 0.004429 0.005718 0.007023 0.008325 0.009608 0.010857 0.012059 0.013204 0.014283 0.015290 0.016220 0.017070 0.017840 0.018528 0.019136 0.019665 0.020118 0.020498 0.020809 0.021055 0.021239 0.021368 0.021446 0.021479 0.021470 0.021424 0.021345 0.021234 0.021091 0.020914 0.020700 0.020444 0.020141 0.019786 0.019374 0.018898 0.018354 0.017737 0.017044 0.016272 0.015423 0.014496 0.013496 0.012426 0.011296 0.010115 0.008897 0.007656 0.006410 0.005177 0.003976 0.002823 0.001735 0.000727 -0.000187 -0.000997 -0.001695 -0.002278 -0.002744 -0.003096 -0.003342 -0.003488 -0.003547 -0.003529 -0.003447 -0.003314 -0.003141 -0.002940 -0.002720 -0.002491 -0.002259 -0.002031 -0.001811 -0.001602 -0.001406 -0.001224 -0.001058 -0.000906 -0.000770 -0.000649 -0.000541 -0.000448 -0.000367 -0.000298 -0.000240 -0.000192 -0.000152 -0.000120 -0.000094 -0.000073 -0.000056 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000029 -0.000038 -0.000050 -0.000066 -0.000086 -0.000111 -0.000142 -0.000181 -0.000228 -0.000284 -0.000350 -0.000427 -0.000517 -0.000621 -0.000739 -0.000874 -0.001026 -0.001197 -0.001386 -0.001594 -0.001820 -0.002062 -0.002319 -0.002588 -0.002864 -0.003143 -0.003418 -0.003679 -0.003919 -0.004123 -0.004281 -0.004377 -0.004399 -0.004333 -0.004166 -0.003888 -0.003490 -0.002964 -0.002309 -0.001524 -0.000614 0.000412 0.001541 0.002759 0.004046 0.005383 0.006749 0.008121 0.009479 0.010805 0.012080 0.013291 0.014425 0.015475 0.016434 0.017299 0.018071 0.018749 0.019338 0.019841 0.020262 0.020608 0.020884 0.021096 0.021251 0.021357 0.021420 0.021448 0.021448 0.021426 0.021390 0.021344 0.021291 0.021232 0.021166 0.021089 0.020996 0.020880 0.020733 0.020546 0.020311 0.020017 0.019657 0.019220 0.018701 0.018093 0.017392 0.016596 0.015703 0.014717 0.013643 0.012489 0.011266 0.009991 0.008681 0.007355 0.006035 0.004742 0.003496 0.002317 0.001224 0.000232 -0.000647 -0.001404 -0.002035 -0.002539 -0.002921 -0.003187 -0.003348 -0.003417 -0.003405 -0.003327 -0.003196 -0.003025 -0.002826 -0.002609 -0.002383 -0.002156 -0.001933 -0.001719 -0.001515 -0.001325 -0.001150 -0.000989 -0.000844 -0.000713 -0.000598 -0.000496 -0.000408 -0.000332 -0.000269 -0.000215 -0.000171 -0.000135 -0.000106 -0.000082 -0.000064 -0.000049 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000057 -0.000075 -0.000097 -0.000125 -0.000160 -0.000203 -0.000255 -0.000317 -0.000389 -0.000474 -0.000571 -0.000683 -0.000811 -0.000955 -0.001117 -0.001298 -0.001497 -0.001715 -0.001949 -0.002198 -0.002458 -0.002727 -0.002998 -0.003265 -0.003519 -0.003751 -0.003948 -0.004097 -0.004184 -0.004194 -0.004112 -0.003926 -0.003622 -0.003191 -0.002627 -0.001927 -0.001090 -0.000123 0.000966 0.002163 0.003450 0.004807 0.006211 0.007638 0.009063 0.010462 0.011813 0.013097 0.014297 0.015400 0.016395 0.017279 0.018048 0.018704 0.019252 0.019698 0.020049 0.020313 0.020501 0.020620 0.020681 0.020693 0.020666 0.020610 0.020533 0.020447 0.020360 0.020280 0.020215 0.020170 0.020150 0.020153 0.020177 0.020219 0.020269 0.020319 0.020358 0.020375 0.020356 0.020290 0.020162 0.019961 0.019674 0.019292 0.018805 0.018206 0.017491 0.016658 0.015708 0.014647 0.013485 0.012236 0.010916 0.009546 0.008150 0.006751 0.005375 0.004046 0.002787 0.001619 0.000562 -0.000373 -0.001175 -0.001842 -0.002373 -0.002773 -0.003052 -0.003221 -0.003293 -0.003283 -0.003205 -0.003074 -0.002903 -0.002706 -0.002492 -0.002270 -0.002048 -0.001830 -0.001622 -0.001425 -0.001241 -0.001072 -0.000918 -0.000779 -0.000655 -0.000546 -0.000450 -0.000368 -0.000298 -0.000240 -0.000191 -0.000151 -0.000119 -0.000093 -0.000072 -0.000056 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000038 -0.000050 -0.000065 -0.000085 -0.000110 -0.000141 -0.000180 -0.000227 -0.000284 -0.000351 -0.000430 -0.000521 -0.000627 -0.000747 -0.000883 -0.001037 -0.001208 -0.001398 -0.001606 -0.001831 -0.002071 -0.002324 -0.002584 -0.002847 -0.003106 -0.003353 -0.003578 -0.003769 -0.003911 -0.003991 -0.003993 -0.003900 -0.003699 -0.003376 -0.002922 -0.002328 -0.001591 -0.000713 0.000302 0.001443 0.002695 0.004040 0.005453 0.006910 0.008384 0.009846 0.011271 0.012632 0.013908 0.015079 0.016130 0.017051 0.017836 0.018483 0.018995 0.019380 0.019646 0.019805 0.019870 0.019853 0.019769 0.019630 0.019449 0.019239 0.019012 0.018780 0.018554 0.018347 0.018169 0.018029 0.017936 0.017896 0.017912 0.017983 0.018107 0.018277 0.018484 0.018717 0.018963 0.019208 0.019436 0.019630 0.019776 0.019854 0.019850 0.019749 0.019536 0.019199 0.018730 0.018119 0.017366 0.016470 0.015438 0.014281 0.013014 0.011659 0.010239 0.008781 0.007312 0.005863 0.004462 0.003136 0.001909 0.000801 -0.000175 -0.001009 -0.001698 -0.002244 -0.002654 -0.002936 -0.003105 -0.003175 -0.003161 -0.003080 -0.002947 -0.002776 -0.002580 -0.002369 -0.002151 -0.001934 -0.001723 -0.001521 -0.001331 -0.001154 -0.000992 -0.000845 -0.000713 -0.000596 -0.000494 -0.000405 -0.000330 -0.000266 -0.000212 -0.000168 -0.000133 -0.000104 -0.000081 -0.000063 -0.000048 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000043 -0.000056 -0.000073 -0.000095 -0.000123 -0.000157 -0.000200 -0.000252 -0.000313 -0.000387 -0.000472 -0.000570 -0.000683 -0.000811 -0.000956 -0.001118 -0.001298 -0.001496 -0.001711 -0.001942 -0.002185 -0.002437 -0.002692 -0.002944 -0.003184 -0.003403 -0.003588 -0.003725 -0.003801 -0.003797 -0.003698 -0.003489 -0.003154 -0.002684 -0.002068 -0.001305 -0.000394 0.000658 0.001841 0.003137 0.004527 0.005985 0.007483 0.008991 0.010478 0.011913 0.013270 0.014522 0.015648 0.016632 0.017461 0.018128 0.018634 0.018981 0.019178 0.019238 0.019175 0.019007 0.018751 0.018425 0.018047 0.017632 0.017196 0.016755 0.016323 0.015913 0.015538 0.015211 0.014944 0.014747 0.014629 0.014596 0.014650 0.014792 0.015016 0.015317 0.015684 0.016104 0.016564 0.017047 0.017536 0.018011 0.018454 0.018843 0.019160 0.019383 0.019494 0.019476 0.019313 0.018991 0.018503 0.017842 0.017012 0.016019 0.014875 0.013600 0.012216 0.010753 0.009240 0.007712 0.006202 0.004743 0.003365 0.002094 0.000950 -0.000052 -0.000904 -0.001602 -0.002152 -0.002559 -0.002836 -0.002997 -0.003059 -0.003039 -0.002952 -0.002816 -0.002645 -0.002449 -0.002241 -0.002028 -0.001817 -0.001612 -0.001417 -0.001234 -0.001065 -0.000911 -0.000772 -0.000648 -0.000538 -0.000443 -0.000362 -0.000292 -0.000234 -0.000187 -0.000147 -0.000116 -0.000090 -0.000070 -0.000054 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000021 -0.000028 -0.000037 -0.000048 -0.000063 -0.000082 -0.000107 -0.000137 -0.000175 -0.000221 -0.000278 -0.000345 -0.000423 -0.000515 -0.000620 -0.000740 -0.000876 -0.001029 -0.001199 -0.001386 -0.001590 -0.001810 -0.002044 -0.002286 -0.002534 -0.002779 -0.003013 -0.003227 -0.003408 -0.003542 -0.003615 -0.003610 -0.003510 -0.003297 -0.002958 -0.002479 -0.001852 -0.001071 -0.000137 0.000942 0.002157 0.003488 0.004914 0.006406 0.007935 0.009466 0.010966 0.012402 0.013742 0.014959 0.016028 0.016931 0.017655 0.018192 0.018542 0.018709 0.018704 0.018540 0.018238 0.017816 0.017298 0.016706 0.016061 0.015384 0.014694 0.014009 0.013345 0.012716 0.012139 0.011625 0.011189 0.010842 0.010594 0.010455 0.010431 0.010523 0.010730 0.011050 0.011473 0.011990 0.012589 0.013253 0.013968 0.014714 0.015471 0.016217 0.016930 0.017586 0.018161 0.018631 0.018973 0.019165 0.019188 0.019026 0.018668 0.018109 0.017350 0.016400 0.015274 0.013994 0.012587 0.011086 0.009528 0.007952 0.006394 0.004892 0.003477 0.002177 0.001014 0.000001 -0.000854 -0.001549 -0.002090 -0.002485 -0.002748 -0.002896 -0.002945 -0.002914 -0.002821 -0.002681 -0.002508 -0.002315 -0.002110 -0.001902 -0.001696 -0.001498 -0.001311 -0.001136 -0.000976 -0.000830 -0.000699 -0.000583 -0.000482 -0.000395 -0.000320 -0.000257 -0.000205 -0.000163 -0.000128 -0.000100 -0.000078 -0.000060 -0.000047 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000054 -0.000071 -0.000092 -0.000119 -0.000152 -0.000193 -0.000244 -0.000304 -0.000376 -0.000461 -0.000558 -0.000670 -0.000797 -0.000940 -0.001100 -0.001277 -0.001470 -0.001679 -0.001902 -0.002135 -0.002374 -0.002612 -0.002840 -0.003050 -0.003229 -0.003363 -0.003437 -0.003434 -0.003337 -0.003127 -0.002790 -0.002310 -0.001680 -0.000891 0.000055 0.001153 0.002389 0.003746 0.005199 0.006718 0.008270 0.009818 0.011324 0.012753 0.014070 0.015243 0.016247 0.017060 0.017670 0.018068 0.018254 0.018234 0.018018 0.017625 0.017075 0.016393 0.015604 0.014736 0.013814 0.012863 0.011905 0.010961 0.010049 0.009187 0.008388 0.007667 0.007037 0.006511 0.006099 0.005812 0.005659 0.005644 0.005769 0.006033 0.006433 0.006960 0.007606 0.008358 0.009202 0.010122 0.011101 0.012119 0.013152 0.014178 0.015170 0.016102 0.016945 0.017671 0.018251 0.018660 0.018874 0.018874 0.018648 0.018190 0.017502 0.016595 0.015487 0.014203 0.012776 0.011245 0.009651 0.008037 0.006445 0.004914 0.003478 0.002166 0.000999 -0.000010 -0.000853 -0.001532 -0.002052 -0.002426 -0.002668 -0.002797 -0.002831 -0.002788 -0.002687 -0.002543 -0.002368 -0.002176 -0.001975 -0.001772 -0.001573 -0.001383 -0.001204 -0.001038 -0.000886 -0.000750 -0.000628 -0.000521 -0.000428 -0.000348 -0.000281 -0.000225 -0.000178 -0.000141 -0.000110 -0.000086 -0.000067 -0.000051 -0.000040 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000034 -0.000045 -0.000060 -0.000078 -0.000102 -0.000131 -0.000168 -0.000212 -0.000267 -0.000332 -0.000409 -0.000498 -0.000602 -0.000720 -0.000854 -0.001003 -0.001169 -0.001351 -0.001549 -0.001761 -0.001984 -0.002213 -0.002444 -0.002667 -0.002874 -0.003053 -0.003189 -0.003267 -0.003269 -0.003179 -0.002979 -0.002650 -0.002178 -0.001553 -0.000767 0.000182 0.001286 0.002536 0.003909 0.005382 0.006921 0.008491 0.010051 0.011561 0.012980 0.014271 0.015398 0.016334 0.017056 0.017549 0.017805 0.017824 0.017614 0.017187 0.016564 0.015769 0.014828 0.013773 0.012633 0.011439 0.010219 0.008998 0.007800 0.006645 0.005551 0.004533 0.003605 0.002779 0.002066 0.001478 0.001024 0.000714 0.000553 0.000548 0.000699 0.001005 0.001462 0.002064 0.002803 0.003668 0.004648 0.005729 0.006895 0.008129 0.009409 0.010713 0.012014 0.013283 0.014489 0.015599 0.016579 0.017395 0.018017 0.018417 0.018574 0.018475 0.018113 0.017491 0.016622 0.015528 0.014240 0.012797 0.011241 0.009619 0.007978 0.006365 0.004819 0.003378 0.002070 0.000914 -0.000075 -0.000893 -0.001543 -0.002033 -0.002378 -0.002593 -0.002700 -0.002716 -0.002660 -0.002550 -0.002401 -0.002225 -0.002035 -0.001837 -0.001640 -0.001449 -0.001267 -0.001097 -0.000941 -0.000799 -0.000672 -0.000559 -0.000461 -0.000377 -0.000305 -0.000245 -0.000195 -0.000154 -0.000121 -0.000094 -0.000073 -0.000057 -0.000044 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000038 -0.000050 -0.000066 -0.000086 -0.000112 -0.000144 -0.000183 -0.000231 -0.000290 -0.000359 -0.000441 -0.000536 -0.000645 -0.000769 -0.000909 -0.001064 -0.001235 -0.001421 -0.001622 -0.001834 -0.002054 -0.002277 -0.002495 -0.002699 -0.002878 -0.003017 -0.003102 -0.003115 -0.003038 -0.002851 -0.002538 -0.002083 -0.001472 -0.000698 0.000242 0.001344 0.002595 0.003976 0.005460 0.007014 0.008598 0.010169 0.011682 0.013094 0.014361 0.015447 0.016318 0.016952 0.017331 0.017448 0.017303 0.016907 0.016274 0.015428 0.014396 0.013208 0.011900 0.010505 0.009057 0.007587 0.006124 0.004695 0.003320 0.002018 0.000804 -0.000309 -0.001311 -0.002192 -0.002943 -0.003557 -0.004025 -0.004340 -0.004498 -0.004494 -0.004328 -0.004000 -0.003515 -0.002877 -0.002093 -0.001169 -0.000113 0.001064 0.002352 0.003736 0.005199 0.006721 0.008277 0.009838 0.011371 0.012839 0.014205 0.015428 0.016468 0.017292 0.017866 0.018169 0.018184 0.017906 0.017339 0.016499 0.015414 0.014120 0.012661 0.011084 0.009443 0.007786 0.006164 0.004620 0.003189 0.001900 0.000772 -0.000183 -0.000963 -0.001574 -0.002026 -0.002335 -0.002521 -0.002602 -0.002599 -0.002529 -0.002410 -0.002256 -0.002079 -0.001890 -0.001698 -0.001507 -0.001324 -0.001152 -0.000992 -0.000846 -0.000714 -0.000597 -0.000494 -0.000405 -0.000329 -0.000265 -0.000211 -0.000167 -0.000131 -0.000103 -0.000080 -0.000062 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000055 -0.000072 -0.000094 -0.000122 -0.000157 -0.000199 -0.000251 -0.000313 -0.000386 -0.000473 -0.000573 -0.000687 -0.000816 -0.000961 -0.001121 -0.001296 -0.001486 -0.001687 -0.001898 -0.002112 -0.002324 -0.002525 -0.002705 -0.002849 -0.002943 -0.002969 -0.002909 -0.002743 -0.002453 -0.002021 -0.001434 -0.000683 0.000238 0.001325 0.002567 0.003946 0.005433 0.006995 0.008589 0.010171 0.011691 0.013100 0.014351 0.015403 0.016221 0.016776 0.017051 0.017039 0.016741 0.016168 0.015339 0.014281 0.013025 0.011608 0.010066 0.008439 0.006764 0.005075 0.003406 0.001782 0.000226 -0.001242 -0.002609 -0.003864 -0.004998 -0.006005 -0.006880 -0.007618 -0.008215 -0.008665 -0.008964 -0.009108 -0.009096 -0.008927 -0.008603 -0.008125 -0.007498 -0.006724 -0.005806 -0.004748 -0.003554 -0.002229 -0.000781 0.000779 0.002435 0.004166 0.005946 0.007743 0.009519 0.011231 0.012834 0.014281 0.015529 0.016535 0.017267 0.017696 0.017807 0.017596 0.017069 0.016248 0.015164 0.013859 0.012383 0.010791 0.009137 0.007476 0.005858 0.004329 0.002924 0.001670 0.000585 -0.000323 -0.001055 -0.001618 -0.002026 -0.002296 -0.002449 -0.002503 -0.002480 -0.002395 -0.002266 -0.002107 -0.001930 -0.001744 -0.001558 -0.001375 -0.001202 -0.001039 -0.000890 -0.000754 -0.000633 -0.000526 -0.000433 -0.000353 -0.000285 -0.000228 -0.000181 -0.000142 -0.000111 -0.000086 -0.000067 -0.000051 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000060 -0.000078 -0.000102 -0.000132 -0.000169 -0.000215 -0.000269 -0.000335 -0.000413 -0.000503 -0.000608 -0.000727 -0.000861 -0.001010 -0.001175 -0.001353 -0.001543 -0.001744 -0.001950 -0.002156 -0.002354 -0.002534 -0.002683 -0.002788 -0.002829 -0.002790 -0.002650 -0.002389 -0.001990 -0.001436 -0.000717 0.000174 0.001234 0.002456 0.003821 0.005303 0.006865 0.008466 0.010057 0.011586 0.012999 0.014245 0.015277 0.016056 0.016550 0.016738 0.016613 0.016177 0.015443 0.014434 0.013180 0.011718 0.010089 0.008337 0.006505 0.004634 0.002764 0.000928 -0.000844 -0.002528 -0.004108 -0.005570 -0.006906 -0.008110 -0.009181 -0.010118 -0.010921 -0.011590 -0.012123 -0.012521 -0.012780 -0.012901 -0.012882 -0.012724 -0.012429 -0.011997 -0.011431 -0.010730 -0.009892 -0.008915 -0.007795 -0.006530 -0.005120 -0.003567 -0.001881 -0.000075 0.001829 0.003802 0.005807 0.007800 0.009731 0.011547 0.013196 0.014627 0.015794 0.016657 0.017189 0.017374 0.017207 0.016702 0.015884 0.014791 0.013471 0.011979 0.010374 0.008715 0.007060 0.005461 0.003963 0.002599 0.001394 0.000365 -0.000485 -0.001160 -0.001669 -0.002028 -0.002257 -0.002374 -0.002400 -0.002355 -0.002256 -0.002118 -0.001956 -0.001780 -0.001598 -0.001418 -0.001245 -0.001082 -0.000930 -0.000792 -0.000667 -0.000557 -0.000460 -0.000376 -0.000305 -0.000244 -0.000194 -0.000153 -0.000120 -0.000093 -0.000072 -0.000055 -0.000042 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000049 -0.000064 -0.000084 -0.000110 -0.000142 -0.000181 -0.000230 -0.000288 -0.000357 -0.000438 -0.000533 -0.000642 -0.000765 -0.000903 -0.001056 -0.001223 -0.001402 -0.001593 -0.001790 -0.001989 -0.002184 -0.002365 -0.002520 -0.002635 -0.002694 -0.002678 -0.002568 -0.002342 -0.001983 -0.001471 -0.000795 0.000054 0.001077 0.002266 0.003607 0.005072 0.006627 0.008229 0.009828 0.011368 0.012792 0.014045 0.015073 0.015831 0.016285 0.016410 0.016196 0.015644 0.014771 0.013601 0.012170 0.010522 0.008703 0.006764 0.004753 0.002719 0.000704 -0.001254 -0.003125 -0.004884 -0.006514 -0.008004 -0.009350 -0.010550 -0.011608 -0.012529 -0.013317 -0.013980 -0.014522 -0.014946 -0.015256 -0.015454 -0.015539 -0.015515 -0.015382 -0.015142 -0.014797 -0.014343 -0.013778 -0.013095 -0.012285 -0.011335 -0.010235 -0.008974 -0.007546 -0.005948 -0.004185 -0.002272 -0.000231 0.001902 0.004086 0.006269 0.008393 0.010397 0.012222 0.013808 0.015105 0.016071 0.016676 0.016904 0.016758 0.016254 0.015423 0.014310 0.012969 0.011460 0.009847 0.008193 0.006557 0.004990 0.003536 0.002228 0.001086 0.000123 -0.000660 -0.001271 -0.001721 -0.002028 -0.002212 -0.002293 -0.002291 -0.002225 -0.002112 -0.001967 -0.001803 -0.001629 -0.001454 -0.001282 -0.001119 -0.000966 -0.000826 -0.000699 -0.000585 -0.000485 -0.000398 -0.000324 -0.000261 -0.000208 -0.000164 -0.000129 -0.000100 -0.000077 -0.000059 -0.000045 -0.000035 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000052 -0.000069 -0.000090 -0.000117 -0.000151 -0.000193 -0.000244 -0.000305 -0.000377 -0.000462 -0.000560 -0.000673 -0.000800 -0.000941 -0.001096 -0.001265 -0.001445 -0.001633 -0.001825 -0.002016 -0.002197 -0.002357 -0.002483 -0.002560 -0.002569 -0.002492 -0.002306 -0.001993 -0.001532 -0.000909 -0.000113 0.000860 0.002005 0.003308 0.004746 0.006284 0.007881 0.009484 0.011037 0.012478 0.013748 0.014788 0.015548 0.015987 0.016076 0.015801 0.015163 0.014177 0.012873 0.011290 0.009477 0.007490 0.005386 0.003221 0.001051 -0.001077 -0.003119 -0.005042 -0.006822 -0.008442 -0.009894 -0.011177 -0.012294 -0.013256 -0.014073 -0.014758 -0.015324 -0.015782 -0.016144 -0.016418 -0.016609 -0.016723 -0.016764 -0.016736 -0.016640 -0.016480 -0.016254 -0.015961 -0.015592 -0.015135 -0.014575 -0.013890 -0.013060 -0.012063 -0.010879 -0.009495 -0.007903 -0.006108 -0.004125 -0.001980 0.000286 0.002623 0.004970 0.007260 0.009425 0.011394 0.013103 0.014496 0.015529 0.016172 0.016414 0.016260 0.015734 0.014874 0.013730 0.012363 0.010839 0.009225 0.007585 0.005980 0.004460 0.003065 0.001825 0.000758 -0.000130 -0.000839 -0.001380 -0.001768 -0.002020 -0.002158 -0.002202 -0.002173 -0.002087 -0.001963 -0.001813 -0.001649 -0.001480 -0.001312 -0.001150 -0.000998 -0.000856 -0.000727 -0.000612 -0.000509 -0.000420 -0.000342 -0.000276 -0.000221 -0.000175 -0.000137 -0.000107 -0.000083 -0.000063 -0.000049 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000042 -0.000055 -0.000073 -0.000096 -0.000125 -0.000160 -0.000204 -0.000257 -0.000321 -0.000396 -0.000484 -0.000585 -0.000701 -0.000830 -0.000974 -0.001131 -0.001300 -0.001479 -0.001664 -0.001849 -0.002029 -0.002193 -0.002330 -0.002425 -0.002460 -0.002417 -0.002275 -0.002012 -0.001609 -0.001047 -0.000315 0.000595 0.001682 0.002934 0.004332 0.005843 0.007426 0.009028 0.010593 0.012056 0.013353 0.014421 0.015203 0.015654 0.015737 0.015434 0.014744 0.013679 0.012271 0.010564 0.008612 0.006479 0.004230 0.001932 -0.000353 -0.002567 -0.004663 -0.006603 -0.008360 -0.009918 -0.011272 -0.012423 -0.013383 -0.014167 -0.014794 -0.015285 -0.015661 -0.015940 -0.016143 -0.016282 -0.016370 -0.016418 -0.016433 -0.016421 -0.016388 -0.016339 -0.016276 -0.016199 -0.016103 -0.015979 -0.015810 -0.015572 -0.015237 -0.014774 -0.014147 -0.013324 -0.012278 -0.010988 -0.009444 -0.007650 -0.005623 -0.003398 -0.001021 0.001447 0.003934 0.006365 0.008658 0.010737 0.012531 0.013980 0.015040 0.015684 0.015906 0.015716 0.015146 0.014240 0.013057 0.011663 0.010128 0.008521 0.006908 0.005347 0.003887 0.002564 0.001404 0.000421 -0.000383 -0.001012 -0.001480 -0.001802 -0.002000 -0.002092 -0.002101 -0.002046 -0.001945 -0.001811 -0.001659 -0.001498 -0.001335 -0.001175 -0.001024 -0.000882 -0.000753 -0.000635 -0.000531 -0.000439 -0.000359 -0.000291 -0.000233 -0.000185 -0.000146 -0.000113 -0.000088 -0.000067 -0.000052 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000025 -0.000033 -0.000044 -0.000059 -0.000077 -0.000101 -0.000131 -0.000168 -0.000214 -0.000269 -0.000335 -0.000413 -0.000504 -0.000607 -0.000725 -0.000857 -0.001002 -0.001160 -0.001328 -0.001504 -0.001684 -0.001862 -0.002028 -0.002174 -0.002285 -0.002346 -0.002338 -0.002240 -0.002031 -0.001691 -0.001199 -0.000540 0.000295 0.001310 0.002498 0.003842 0.005312 0.006869 0.008464 0.010037 0.011524 0.012855 0.013965 0.014791 0.015279 0.015388 0.015093 0.014387 0.013281 0.011806 0.010007 0.007945 0.005689 0.003316 0.000901 -0.001482 -0.003767 -0.005898 -0.007831 -0.009535 -0.010994 -0.012203 -0.013169 -0.013909 -0.014445 -0.014805 -0.015019 -0.015117 -0.015128 -0.015076 -0.014985 -0.014873 -0.014756 -0.014645 -0.014550 -0.014479 -0.014442 -0.014443 -0.014487 -0.014575 -0.014702 -0.014856 -0.015017 -0.015157 -0.015239 -0.015221 -0.015056 -0.014698 -0.014104 -0.013238 -0.012073 -0.010600 -0.008824 -0.006769 -0.004476 -0.002003 0.000577 0.003182 0.005723 0.008111 0.010260 0.012096 0.013558 0.014603 0.015209 0.015376 0.015124 0.014489 0.013526 0.012299 0.010878 0.009338 0.007749 0.006176 0.004673 0.003287 0.002048 0.000979 0.000088 -0.000626 -0.001171 -0.001563 -0.001820 -0.001963 -0.002013 -0.001990 -0.001913 -0.001798 -0.001659 -0.001507 -0.001350 -0.001194 -0.001045 -0.000904 -0.000774 -0.000656 -0.000550 -0.000457 -0.000375 -0.000305 -0.000245 -0.000195 -0.000154 -0.000120 -0.000093 -0.000071 -0.000054 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000035 -0.000047 -0.000062 -0.000081 -0.000106 -0.000137 -0.000176 -0.000223 -0.000280 -0.000348 -0.000428 -0.000520 -0.000626 -0.000746 -0.000879 -0.001025 -0.001182 -0.001349 -0.001521 -0.001695 -0.001862 -0.002015 -0.002140 -0.002224 -0.002249 -0.002196 -0.002042 -0.001768 -0.001351 -0.000774 -0.000023 0.000908 0.002016 0.003289 0.004704 0.006222 0.007798 0.009373 0.010881 0.012252 0.013415 0.014302 0.014852 0.015018 0.014767 0.014085 0.012979 0.011476 0.009623 0.007483 0.005132 0.002655 0.000138 -0.002334 -0.004682 -0.006842 -0.008759 -0.010398 -0.011739 -0.012776 -0.013521 -0.013996 -0.014231 -0.014263 -0.014133 -0.013881 -0.013546 -0.013161 -0.012757 -0.012360 -0.011989 -0.011660 -0.011387 -0.011180 -0.011049 -0.011005 -0.011054 -0.011205 -0.011459 -0.011814 -0.012258 -0.012770 -0.013317 -0.013857 -0.014339 -0.014704 -0.014892 -0.014844 -0.014506 -0.013836 -0.012807 -0.011409 -0.009652 -0.007570 -0.005213 -0.002654 0.000022 0.002720 0.005339 0.007782 0.009958 0.011789 0.013218 0.014205 0.014735 0.014815 0.014475 0.013760 0.012732 0.011460 0.010019 0.008484 0.006925 0.005404 0.003974 0.002674 0.001531 0.000562 -0.000230 -0.000850 -0.001309 -0.001626 -0.001819 -0.001910 -0.001921 -0.001869 -0.001774 -0.001650 -0.001508 -0.001358 -0.001207 -0.001061 -0.000922 -0.000792 -0.000674 -0.000567 -0.000473 -0.000389 -0.000317 -0.000256 -0.000204 -0.000161 -0.000126 -0.000097 -0.000075 -0.000057 -0.000044 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000049 -0.000064 -0.000085 -0.000110 -0.000142 -0.000182 -0.000231 -0.000289 -0.000358 -0.000440 -0.000534 -0.000641 -0.000762 -0.000896 -0.001041 -0.001197 -0.001361 -0.001529 -0.001695 -0.001851 -0.001988 -0.002092 -0.002148 -0.002136 -0.002037 -0.001829 -0.001489 -0.000999 -0.000342 0.000493 0.001507 0.002695 0.004036 0.005499 0.007041 0.008606 0.010129 0.011539 0.012761 0.013723 0.014358 0.014610 0.014438 0.013821 0.012759 0.011273 0.009407 0.007227 0.004811 0.002252 -0.000353 -0.002907 -0.005320 -0.007512 -0.009420 -0.010998 -0.012221 -0.013083 -0.013594 -0.013782 -0.013685 -0.013351 -0.012831 -0.012177 -0.011438 -0.010660 -0.009882 -0.009134 -0.008443 -0.007828 -0.007302 -0.006878 -0.006567 -0.006377 -0.006321 -0.006410 -0.006654 -0.007059 -0.007626 -0.008346 -0.009200 -0.010154 -0.011162 -0.012165 -0.013095 -0.013880 -0.014443 -0.014714 -0.014633 -0.014151 -0.013244 -0.011905 -0.010153 -0.008034 -0.005613 -0.002976 -0.000222 0.002540 0.005201 0.007656 0.009811 0.011590 0.012938 0.013824 0.014242 0.014208 0.013761 0.012956 0.011860 0.010547 0.009095 0.007577 0.006063 0.004610 0.003265 0.002064 0.001027 0.000165 -0.000524 -0.001047 -0.001421 -0.001664 -0.001796 -0.001840 -0.001816 -0.001741 -0.001632 -0.001501 -0.001359 -0.001214 -0.001071 -0.000935 -0.000806 -0.000689 -0.000582 -0.000486 -0.000402 -0.000328 -0.000265 -0.000212 -0.000168 -0.000131 -0.000102 -0.000078 -0.000060 -0.000045 -0.000035 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000029 -0.000038 -0.000051 -0.000067 -0.000088 -0.000114 -0.000147 -0.000188 -0.000237 -0.000297 -0.000367 -0.000450 -0.000545 -0.000653 -0.000774 -0.000907 -0.001052 -0.001206 -0.001366 -0.001528 -0.001686 -0.001830 -0.001950 -0.002032 -0.002058 -0.002010 -0.001866 -0.001604 -0.001203 -0.000645 0.000085 0.000994 0.002080 0.003330 0.004719 0.006208 0.007747 0.009273 0.010716 0.011998 0.013044 0.013780 0.014144 0.014085 0.013573 0.012598 0.011175 0.009344 0.007165 0.004720 0.002107 -0.000570 -0.003201 -0.005682 -0.007920 -0.009837 -0.011377 -0.012504 -0.013208 -0.013497 -0.013403 -0.012970 -0.012256 -0.011323 -0.010237 -0.009062 -0.007853 -0.006661 -0.005525 -0.004475 -0.003532 -0.002712 -0.002024 -0.001477 -0.001077 -0.000835 -0.000762 -0.000873 -0.001183 -0.001704 -0.002443 -0.003399 -0.004554 -0.005880 -0.007328 -0.008837 -0.010332 -0.011726 -0.012931 -0.013859 -0.014428 -0.014573 -0.014247 -0.013426 -0.012114 -0.010344 -0.008174 -0.005685 -0.002979 -0.000170 0.002624 0.005285 0.007704 0.009788 0.011465 0.012688 0.013435 0.013709 0.013540 0.012974 0.012074 0.010913 0.009568 0.008116 0.006631 0.005177 0.003807 0.002562 0.001470 0.000548 -0.000202 -0.000784 -0.001212 -0.001502 -0.001675 -0.001753 -0.001755 -0.001700 -0.001607 -0.001488 -0.001354 -0.001216 -0.001077 -0.000943 -0.000817 -0.000700 -0.000593 -0.000497 -0.000412 -0.000338 -0.000274 -0.000219 -0.000173 -0.000136 -0.000105 -0.000081 -0.000062 -0.000047 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000040 -0.000053 -0.000070 -0.000091 -0.000118 -0.000151 -0.000192 -0.000242 -0.000303 -0.000374 -0.000457 -0.000553 -0.000661 -0.000782 -0.000914 -0.001057 -0.001208 -0.001364 -0.001519 -0.001667 -0.001799 -0.001901 -0.001960 -0.001957 -0.001873 -0.001685 -0.001373 -0.000915 -0.000295 0.000499 0.001470 0.002612 0.003907 0.005323 0.006816 0.008326 0.009787 0.011123 0.012253 0.013101 0.013595 0.013678 0.013307 0.012464 0.011153 0.009405 0.007275 0.004844 0.002209 -0.000517 -0.003216 -0.005769 -0.008070 -0.010024 -0.011560 -0.012631 -0.013216 -0.013321 -0.012975 -0.012228 -0.011147 -0.009806 -0.008285 -0.006662 -0.005008 -0.003386 -0.001846 -0.000424 0.000855 0.001977 0.002937 0.003731 0.004360 0.004821 0.005107 0.005204 0.005096 0.004760 0.004176 0.003328 0.002208 0.000823 -0.000804 -0.002628 -0.004588 -0.006604 -0.008582 -0.010420 -0.012012 -0.013260 -0.014076 -0.014392 -0.014165 -0.013381 -0.012056 -0.010237 -0.008001 -0.005444 -0.002684 0.000154 0.002941 0.005555 0.007888 0.009850 0.011377 0.012432 0.013006 0.013114 0.012794 0.012104 0.011112 0.009895 0.008531 0.007097 0.005661 0.004284 0.003012 0.001880 0.000908 0.000106 -0.000529 -0.001005 -0.001339 -0.001551 -0.001660 -0.001687 -0.001654 -0.001576 -0.001469 -0.001344 -0.001212 -0.001078 -0.000948 -0.000824 -0.000708 -0.000602 -0.000506 -0.000421 -0.000346 -0.000281 -0.000225 -0.000178 -0.000140 -0.000108 -0.000083 -0.000064 -0.000048 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000042 -0.000055 -0.000072 -0.000093 -0.000121 -0.000155 -0.000196 -0.000247 -0.000308 -0.000379 -0.000463 -0.000558 -0.000666 -0.000785 -0.000916 -0.001057 -0.001204 -0.001354 -0.001503 -0.001641 -0.001759 -0.001844 -0.001880 -0.001848 -0.001729 -0.001501 -0.001141 -0.000632 0.000042 0.000889 0.001910 0.003092 0.004414 0.005836 0.007309 0.008768 0.010140 0.011346 0.012305 0.012941 0.013186 0.012988 0.012317 0.011165 0.009551 0.007523 0.005153 0.002539 -0.000206 -0.002956 -0.005581 -0.007960 -0.009981 -0.011556 -0.012623 -0.013146 -0.013125 -0.012583 -0.011572 -0.010164 -0.008446 -0.006510 -0.004453 -0.002361 -0.000314 0.001625 0.003410 0.005011 0.006414 0.007617 0.008628 0.009456 0.010111 0.010598 0.010914 0.011046 0.010972 0.010662 0.010086 0.009214 0.008025 0.006513 0.004691 0.002592 0.000275 -0.002180 -0.004673 -0.007091 -0.009316 -0.011230 -0.012724 -0.013710 -0.014123 -0.013927 -0.013121 -0.011739 -0.009844 -0.007530 -0.004911 -0.002119 0.000712 0.003447 0.005963 0.008157 0.009947 0.011280 0.012133 0.012508 0.012434 0.011958 0.011146 0.010072 0.008813 0.007449 0.006051 0.004685 0.003403 0.002244 0.001236 0.000392 -0.000287 -0.000806 -0.001180 -0.001426 -0.001565 -0.001617 -0.001602 -0.001540 -0.001444 -0.001329 -0.001203 -0.001075 -0.000948 -0.000827 -0.000713 -0.000608 -0.000513 -0.000427 -0.000352 -0.000286 -0.000229 -0.000182 -0.000143 -0.000111 -0.000085 -0.000065 -0.000050 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000057 -0.000074 -0.000096 -0.000123 -0.000158 -0.000200 -0.000251 -0.000312 -0.000383 -0.000466 -0.000561 -0.000667 -0.000785 -0.000914 -0.001051 -0.001194 -0.001338 -0.001479 -0.001606 -0.001711 -0.001778 -0.001792 -0.001733 -0.001581 -0.001315 -0.000915 -0.000361 0.000357 0.001246 0.002302 0.003509 0.004838 0.006247 0.007678 0.009065 0.010329 0.011389 0.012165 0.012582 0.012580 0.012113 0.011162 0.009733 0.007860 0.005606 0.003062 0.000339 -0.002434 -0.005120 -0.007584 -0.009698 -0.011356 -0.012476 -0.013008 -0.012935 -0.012274 -0.011072 -0.009405 -0.007366 -0.005062 -0.002605 -0.000102 0.002349 0.004667 0.006792 0.008686 0.010329 0.011725 0.012888 0.013843 0.014616 0.015231 0.015703 0.016034 0.016211 0.016208 0.015987 0.015503 0.014710 0.013571 0.012061 0.010175 0.007936 0.005392 0.002620 -0.000280 -0.003187 -0.005972 -0.008499 -0.010641 -0.012287 -0.013350 -0.013772 -0.013533 -0.012647 -0.011167 -0.009174 -0.006781 -0.004118 -0.001324 0.001455 0.004087 0.006453 0.008456 0.010028 0.011130 0.011753 0.011914 0.011651 0.011022 0.010100 0.008959 0.007680 0.006337 0.004999 0.003723 0.002554 0.001523 0.000648 -0.000066 -0.000620 -0.001028 -0.001305 -0.001470 -0.001544 -0.001548 -0.001500 -0.001416 -0.001309 -0.001190 -0.001067 -0.000944 -0.000826 -0.000714 -0.000611 -0.000516 -0.000431 -0.000356 -0.000290 -0.000233 -0.000185 -0.000145 -0.000112 -0.000086 -0.000066 -0.000050 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000033 -0.000044 -0.000058 -0.000076 -0.000098 -0.000126 -0.000160 -0.000203 -0.000254 -0.000315 -0.000386 -0.000468 -0.000562 -0.000667 -0.000782 -0.000907 -0.001040 -0.001178 -0.001316 -0.001448 -0.001565 -0.001655 -0.001705 -0.001698 -0.001614 -0.001433 -0.001134 -0.000698 -0.000108 0.000645 0.001563 0.002640 0.003854 0.005173 0.006549 0.007921 0.009217 0.010357 0.011261 0.011848 0.012049 0.011809 0.011093 0.009892 0.008227 0.006146 0.003728 0.001079 -0.001677 -0.004399 -0.006941 -0.009164 -0.010941 -0.012171 -0.012783 -0.012743 -0.012053 -0.010753 -0.008915 -0.006636 -0.004034 -0.001236 0.001633 0.004452 0.007120 0.009557 0.011709 0.013549 0.015078 0.016316 0.017302 0.018082 0.018703 0.019205 0.019615 0.019943 0.020177 0.020286 0.020222 0.019923 0.019325 0.018369 0.017007 0.015214 0.012994 0.010382 0.007444 0.004280 0.001011 -0.002223 -0.005273 -0.007994 -0.010253 -0.011942 -0.012980 -0.013324 -0.012970 -0.011953 -0.010343 -0.008245 -0.005784 -0.003104 -0.000353 0.002325 0.004799 0.006959 0.008724 0.010040 0.010883 0.011260 0.011199 0.010752 0.009984 0.008970 0.007788 0.006514 0.005220 0.003967 0.002802 0.001761 0.000867 0.000130 -0.000452 -0.000887 -0.001189 -0.001378 -0.001472 -0.001492 -0.001458 -0.001384 -0.001285 -0.001173 -0.001055 -0.000936 -0.000821 -0.000712 -0.000611 -0.000517 -0.000433 -0.000358 -0.000292 -0.000235 -0.000186 -0.000146 -0.000113 -0.000087 -0.000067 -0.000051 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000025 -0.000034 -0.000045 -0.000059 -0.000077 -0.000099 -0.000128 -0.000162 -0.000205 -0.000256 -0.000317 -0.000387 -0.000468 -0.000560 -0.000663 -0.000775 -0.000897 -0.001025 -0.001157 -0.001288 -0.001411 -0.001517 -0.001594 -0.001627 -0.001601 -0.001494 -0.001287 -0.000961 -0.000496 0.000121 0.000897 0.001833 0.002915 0.004121 0.005413 0.006739 0.008035 0.009227 0.010234 0.010976 0.011377 0.011370 0.010911 0.009973 0.008560 0.006706 0.004474 0.001955 -0.000730 -0.003446 -0.006043 -0.008371 -0.010288 -0.011673 -0.012433 -0.012511 -0.011891 -0.010598 -0.008694 -0.006276 -0.003466 -0.000404 0.002768 0.005906 0.008886 0.011603 0.013983 0.015983 0.017594 0.018838 0.019761 0.020426 0.020907 0.021275 0.021588 0.021890 0.022197 0.022501 0.022763 0.022925 0.022907 0.022623 0.021989 0.020931 0.019400 0.017374 0.014871 0.011943 0.008681 0.005207 0.001666 -0.001784 -0.004980 -0.007773 -0.010029 -0.011648 -0.012562 -0.012746 -0.012217 -0.011030 -0.009277 -0.007080 -0.004579 -0.001925 0.000731 0.003250 0.005510 0.007416 0.008902 0.009933 0.010500 0.010625 0.010351 0.009735 0.008851 0.007774 0.006581 0.005345 0.004127 0.002981 0.001945 0.001045 0.000294 -0.000306 -0.000761 -0.001083 -0.001290 -0.001401 -0.001436 -0.001413 -0.001349 -0.001258 -0.001151 -0.001038 -0.000923 -0.000812 -0.000706 -0.000607 -0.000515 -0.000432 -0.000358 -0.000292 -0.000235 -0.000187 -0.000147 -0.000114 -0.000088 -0.000067 -0.000052 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000025 -0.000034 -0.000045 -0.000059 -0.000078 -0.000100 -0.000129 -0.000164 -0.000206 -0.000257 -0.000317 -0.000387 -0.000467 -0.000556 -0.000656 -0.000765 -0.000882 -0.001006 -0.001131 -0.001254 -0.001368 -0.001463 -0.001527 -0.001546 -0.001502 -0.001376 -0.001148 -0.000800 -0.000314 0.000320 0.001109 0.002048 0.003122 0.004305 0.005554 0.006816 0.008024 0.009103 0.009972 0.010554 0.010775 0.010578 0.009923 0.008798 0.007217 0.005225 0.002899 0.000344 -0.002312 -0.004921 -0.007330 -0.009387 -0.010951 -0.011910 -0.012181 -0.011726 -0.010548 -0.008694 -0.006252 -0.003343 -0.000112 0.003282 0.006678 0.009924 0.012891 0.015476 0.017614 0.019277 0.020480 0.021269 0.021719 0.021925 0.021988 0.022005 0.022059 0.022207 0.022476 0.022859 0.023314 0.023767 0.024121 0.024267 0.024092 0.023493 0.022390 0.020738 0.018527 0.015795 0.012618 0.009114 0.005429 0.001728 -0.001814 -0.005029 -0.007766 -0.009899 -0.011340 -0.012042 -0.011999 -0.011252 -0.009878 -0.007990 -0.005721 -0.003224 -0.000651 0.001851 0.004153 0.006148 0.007758 0.008936 0.009665 0.009953 0.009836 0.009367 0.008611 0.007644 0.006540 0.005372 0.004203 0.003090 0.002071 0.001177 0.000423 -0.000185 -0.000652 -0.000988 -0.001209 -0.001333 -0.001379 -0.001366 -0.001310 -0.001226 -0.001125 -0.001017 -0.000906 -0.000798 -0.000695 -0.000599 -0.000510 -0.000428 -0.000355 -0.000290 -0.000234 -0.000186 -0.000146 -0.000114 -0.000088 -0.000068 -0.000052 -0.000040 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000045 -0.000060 -0.000078 -0.000101 -0.000129 -0.000164 -0.000206 -0.000257 -0.000316 -0.000384 -0.000462 -0.000550 -0.000646 -0.000752 -0.000864 -0.000981 -0.001101 -0.001216 -0.001321 -0.001405 -0.001457 -0.001462 -0.001403 -0.001261 -0.001018 -0.000655 -0.000157 0.000486 0.001275 0.002205 0.003258 0.004403 0.005597 0.006783 0.007894 0.008855 0.009587 0.010014 0.010070 0.009704 0.008886 0.007612 0.005908 0.003831 0.001469 -0.001063 -0.003628 -0.006074 -0.008244 -0.009988 -0.011172 -0.011692 -0.011482 -0.010521 -0.008832 -0.006488 -0.003600 -0.000312 0.003208 0.006785 0.010243 0.013425 0.016199 0.018469 0.020183 0.021335 0.021961 0.022138 0.021974 0.021595 0.021133 0.020715 0.020445 0.020400 0.020616 0.021087 0.021767 0.022568 0.023375 0.024052 0.024458 0.024458 0.023941 0.022830 0.021091 0.018737 0.015831 0.012478 0.008822 0.005034 0.001295 -0.002212 -0.005317 -0.007874 -0.009774 -0.010946 -0.011365 -0.011052 -0.010069 -0.008516 -0.006520 -0.004227 -0.001791 0.000638 0.002925 0.004956 0.006643 0.007928 0.008782 0.009208 0.009230 0.008894 0.008263 0.007405 0.006395 0.005304 0.004196 0.003126 0.002137 0.001261 0.000515 -0.000092 -0.000563 -0.000906 -0.001136 -0.001269 -0.001324 -0.001318 -0.001269 -0.001191 -0.001095 -0.000991 -0.000885 -0.000781 -0.000681 -0.000587 -0.000501 -0.000421 -0.000350 -0.000286 -0.000231 -0.000184 -0.000145 -0.000113 -0.000088 -0.000068 -0.000052 -0.000040 -0.000031 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000033 -0.000045 -0.000059 -0.000078 -0.000100 -0.000129 -0.000163 -0.000205 -0.000254 -0.000312 -0.000379 -0.000455 -0.000539 -0.000633 -0.000734 -0.000841 -0.000953 -0.001066 -0.001173 -0.001269 -0.001344 -0.001385 -0.001378 -0.001307 -0.001154 -0.000900 -0.000529 -0.000027 0.000613 0.001393 0.002302 0.003321 0.004416 0.005544 0.006646 0.007655 0.008496 0.009095 0.009380 0.009290 0.008782 0.007834 0.006452 0.004674 0.002564 0.000221 -0.002233 -0.004656 -0.006892 -0.008787 -0.010195 -0.010990 -0.011082 -0.010420 -0.009003 -0.006877 -0.004135 -0.000913 0.002624 0.006289 0.009892 0.013248 0.016196 0.018606 0.020393 0.021521 0.022005 0.021911 0.021346 0.020452 0.019387 0.018318 0.017398 0.016756 0.016486 0.016635 0.017200 0.018128 0.019321 0.020641 0.021929 0.023012 0.023726 0.023926 0.023503 0.022393 0.020585 0.018121 0.015095 0.011642 0.007933 0.004154 0.000500 -0.002844 -0.005716 -0.007985 -0.009559 -0.010393 -0.010487 -0.009887 -0.008679 -0.006980 -0.004928 -0.002674 -0.000366 0.001855 0.003871 0.005587 0.006935 0.007880 0.008413 0.008551 0.008335 0.007819 0.007069 0.006155 0.005146 0.004106 0.003091 0.002143 0.001296 0.000569 -0.000028 -0.000495 -0.000838 -0.001071 -0.001209 -0.001269 -0.001269 -0.001225 -0.001152 -0.001061 -0.000961 -0.000859 -0.000758 -0.000662 -0.000572 -0.000488 -0.000412 -0.000342 -0.000281 -0.000227 -0.000181 -0.000143 -0.000112 -0.000087 -0.000067 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000059 -0.000077 -0.000099 -0.000127 -0.000161 -0.000202 -0.000250 -0.000306 -0.000371 -0.000444 -0.000526 -0.000615 -0.000712 -0.000815 -0.000921 -0.001027 -0.001127 -0.001215 -0.001280 -0.001312 -0.001296 -0.001216 -0.001056 -0.000797 -0.000425 0.000072 0.000700 0.001459 0.002336 0.003310 0.004346 0.005399 0.006411 0.007316 0.008042 0.008517 0.008675 0.008462 0.007841 0.006800 0.005354 0.003548 0.001455 -0.000819 -0.003149 -0.005387 -0.007382 -0.008981 -0.010045 -0.010463 -0.010156 -0.009093 -0.007291 -0.004817 -0.001787 0.001645 0.005294 0.008957 0.012433 0.015532 0.018091 0.019987 0.021150 0.021560 0.021258 0.020338 0.018939 0.017236 0.015421 0.013691 0.012228 0.011184 0.010670 0.010743 0.011402 0.012591 0.014197 0.016066 0.018013 0.019838 0.021344 0.022356 0.022730 0.022374 0.021249 0.019375 0.016831 0.013740 0.010268 0.006605 0.002951 -0.000498 -0.003563 -0.006097 -0.007988 -0.009171 -0.009628 -0.009387 -0.008517 -0.007123 -0.005334 -0.003295 -0.001150 0.000961 0.002916 0.004614 0.005984 0.006981 0.007590 0.007821 0.007706 0.007294 0.006645 0.005827 0.004904 0.003940 0.002987 0.002091 0.001282 0.000584 0.000006 -0.000448 -0.000785 -0.001015 -0.001153 -0.001215 -0.001218 -0.001178 -0.001109 -0.001022 -0.000927 -0.000829 -0.000732 -0.000640 -0.000553 -0.000473 -0.000399 -0.000332 -0.000273 -0.000221 -0.000177 -0.000140 -0.000110 -0.000086 -0.000067 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000032 -0.000043 -0.000057 -0.000075 -0.000098 -0.000125 -0.000158 -0.000197 -0.000244 -0.000298 -0.000360 -0.000430 -0.000509 -0.000594 -0.000687 -0.000785 -0.000886 -0.000985 -0.001078 -0.001158 -0.001216 -0.001240 -0.001217 -0.001132 -0.000969 -0.000712 -0.000346 0.000138 0.000746 0.001473 0.002308 0.003228 0.004196 0.005169 0.006088 0.006890 0.007507 0.007871 0.007921 0.007610 0.006909 0.005813 0.004344 0.002554 0.000524 -0.001639 -0.003805 -0.005829 -0.007562 -0.008859 -0.009591 -0.009659 -0.009002 -0.007604 -0.005503 -0.002784 0.000419 0.003932 0.007556 0.011078 0.014289 0.016995 0.019040 0.020308 0.020744 0.020349 0.019189 0.017385 0.015108 0.012563 0.009975 0.007569 0.005552 0.004099 0.003335 0.003327 0.004077 0.005522 0.007542 0.009965 0.012583 0.015171 0.017504 0.019373 0.020608 0.021085 0.020739 0.019566 0.017626 0.015031 0.011936 0.008530 0.005016 0.001597 -0.001538 -0.004225 -0.006337 -0.007792 -0.008552 -0.008629 -0.008075 -0.006982 -0.005467 -0.003664 -0.001713 0.000250 0.002102 0.003742 0.005094 0.006107 0.006761 0.007057 0.007023 0.006702 0.006147 0.005421 0.004587 0.003702 0.002820 0.001982 0.001222 0.000561 0.000012 -0.000422 -0.000745 -0.000967 -0.001101 -0.001162 -0.001166 -0.001128 -0.001063 -0.000980 -0.000888 -0.000794 -0.000702 -0.000614 -0.000531 -0.000454 -0.000384 -0.000320 -0.000263 -0.000214 -0.000172 -0.000136 -0.000108 -0.000084 -0.000066 -0.000051 -0.000040 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000031 -0.000042 -0.000056 -0.000073 -0.000095 -0.000121 -0.000153 -0.000191 -0.000235 -0.000287 -0.000346 -0.000413 -0.000488 -0.000570 -0.000659 -0.000752 -0.000847 -0.000940 -0.001027 -0.001100 -0.001151 -0.001170 -0.001142 -0.001056 -0.000895 -0.000644 -0.000292 0.000172 0.000749 0.001437 0.002221 0.003078 0.003973 0.004861 0.005687 0.006391 0.006908 0.007175 0.007139 0.006757 0.006009 0.004894 0.003442 0.001710 -0.000218 -0.002233 -0.004207 -0.005998 -0.007463 -0.008466 -0.008891 -0.008653 -0.007707 -0.006054 -0.003748 -0.000892 0.002364 0.005834 0.009308 0.012567 0.015397 0.017608 0.019049 0.019619 0.019275 0.018041 0.016005 0.013317 0.010173 0.006807 0.003471 0.000414 -0.002132 -0.003977 -0.004981 -0.005071 -0.004240 -0.002555 -0.000146 0.002801 0.006061 0.009386 0.012526 0.015247 0.017351 0.018686 0.019163 0.018755 0.017501 0.015498 0.012890 0.009861 0.006609 0.003343 0.000259 -0.002470 -0.004703 -0.006343 -0.007338 -0.007681 -0.007409 -0.006599 -0.005355 -0.003799 -0.002064 -0.000279 0.001437 0.002982 0.004278 0.005273 0.005940 0.006277 0.006303 0.006057 0.005587 0.004949 0.004202 0.003400 0.002593 0.001821 0.001117 0.000502 -0.000010 -0.000416 -0.000719 -0.000927 -0.001052 -0.001109 -0.001112 -0.001075 -0.001012 -0.000933 -0.000845 -0.000755 -0.000668 -0.000584 -0.000505 -0.000432 -0.000365 -0.000305 -0.000251 -0.000205 -0.000165 -0.000132 -0.000104 -0.000082 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000041 -0.000054 -0.000071 -0.000092 -0.000117 -0.000147 -0.000183 -0.000225 -0.000274 -0.000330 -0.000393 -0.000464 -0.000542 -0.000627 -0.000715 -0.000806 -0.000894 -0.000975 -0.001042 -0.001088 -0.001102 -0.001073 -0.000988 -0.000834 -0.000595 -0.000263 0.000173 0.000713 0.001353 0.002079 0.002867 0.003684 0.004485 0.005220 0.005832 0.006260 0.006447 0.006346 0.005922 0.005157 0.004060 0.002662 0.001024 -0.000769 -0.002610 -0.004372 -0.005922 -0.007124 -0.007854 -0.008010 -0.007520 -0.006355 -0.004533 -0.002122 0.000763 0.003959 0.007274 0.010490 0.013388 0.015754 0.017406 0.018200 0.018049 0.016928 0.014879 0.012012 0.008498 0.004557 0.000446 -0.003563 -0.007200 -0.010217 -0.012410 -0.013630 -0.013795 -0.012898 -0.011008 -0.008261 -0.004854 -0.001025 0.002961 0.006836 0.010345 0.013266 0.015427 0.016715 0.017081 0.016546 0.015188 0.013141 0.010575 0.007687 0.004680 0.001754 -0.000911 -0.003168 -0.004906 -0.006060 -0.006610 -0.006577 -0.006022 -0.005036 -0.003728 -0.002220 -0.000633 0.000919 0.002338 0.003546 0.004491 0.005142 0.005493 0.005559 0.005373 0.004976 0.004420 0.003758 0.003040 0.002312 0.001613 0.000972 0.000411 -0.000057 -0.000429 -0.000705 -0.000894 -0.001007 -0.001056 -0.001055 -0.001018 -0.000957 -0.000881 -0.000797 -0.000712 -0.000629 -0.000549 -0.000475 -0.000407 -0.000344 -0.000288 -0.000237 -0.000194 -0.000157 -0.000125 -0.000099 -0.000078 -0.000061 -0.000048 -0.000037 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000029 -0.000039 -0.000052 -0.000068 -0.000088 -0.000111 -0.000140 -0.000173 -0.000212 -0.000258 -0.000311 -0.000371 -0.000438 -0.000512 -0.000592 -0.000676 -0.000761 -0.000844 -0.000920 -0.000983 -0.001025 -0.001037 -0.001009 -0.000929 -0.000785 -0.000564 -0.000257 0.000144 0.000639 0.001225 0.001886 0.002600 0.003335 0.004051 0.004699 0.005225 0.005577 0.005703 0.005559 0.005118 0.004368 0.003320 0.002009 0.000495 -0.001136 -0.002782 -0.004322 -0.005632 -0.006587 -0.007076 -0.007009 -0.006330 -0.005024 -0.003122 -0.000701 0.002110 0.005147 0.008211 0.011086 0.013554 0.015410 0.016480 0.016633 0.015794 0.013955 0.011174 0.007580 0.003359 -0.001250 -0.005977 -0.010534 -0.014640 -0.018036 -0.020508 -0.021901 -0.022131 -0.021188 -0.019142 -0.016135 -0.012365 -0.008082 -0.003557 0.000927 0.005102 0.008731 0.011625 0.013652 0.014747 0.014911 0.014205 0.012748 0.010698 0.008242 0.005577 0.002900 0.000391 -0.001798 -0.003549 -0.004787 -0.005480 -0.005636 -0.005300 -0.004550 -0.003481 -0.002203 -0.000828 0.000540 0.001808 0.002902 0.003768 0.004376 0.004718 0.004804 0.004660 0.004326 0.003845 0.003264 0.002630 0.001984 0.001362 0.000790 0.000290 -0.000128 -0.000458 -0.000703 -0.000868 -0.000963 -0.001002 -0.000996 -0.000957 -0.000897 -0.000824 -0.000744 -0.000664 -0.000585 -0.000511 -0.000442 -0.000378 -0.000320 -0.000268 -0.000221 -0.000181 -0.000147 -0.000118 -0.000094 -0.000074 -0.000058 -0.000045 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000037 -0.000050 -0.000065 -0.000083 -0.000105 -0.000131 -0.000162 -0.000199 -0.000241 -0.000290 -0.000346 -0.000409 -0.000478 -0.000554 -0.000633 -0.000714 -0.000792 -0.000864 -0.000923 -0.000962 -0.000975 -0.000950 -0.000879 -0.000749 -0.000550 -0.000274 0.000086 0.000531 0.001056 0.001647 0.002284 0.002937 0.003568 0.004133 0.004584 0.004872 0.004953 0.004790 0.004358 0.003649 0.002679 0.001483 0.000119 -0.001331 -0.002770 -0.004087 -0.005167 -0.005899 -0.006184 -0.005948 -0.005147 -0.003777 -0.001880 0.000457 0.003106 0.005898 0.008637 0.011114 0.013119 0.014457 0.014966 0.014529 0.013086 0.010643 0.007270 0.003109 -0.001644 -0.006741 -0.011905 -0.016842 -0.021266 -0.024916 -0.027575 -0.029087 -0.029366 -0.028402 -0.026264 -0.023093 -0.019090 -0.014503 -0.009607 -0.004689 -0.000021 0.004152 0.007631 0.010272 0.011995 0.012785 0.012691 0.011812 0.010292 0.008304 0.006036 0.003676 0.001400 -0.000641 -0.002327 -0.003576 -0.004348 -0.004639 -0.004482 -0.003939 -0.003094 -0.002041 -0.000881 0.000290 0.001388 0.002344 0.003108 0.003650 0.003960 0.004046 0.003931 0.003647 0.003232 0.002729 0.002178 0.001616 0.001073 0.000576 0.000141 -0.000220 -0.000503 -0.000710 -0.000846 -0.000922 -0.000947 -0.000934 -0.000892 -0.000832 -0.000761 -0.000686 -0.000610 -0.000537 -0.000469 -0.000404 -0.000346 -0.000293 -0.000245 -0.000203 -0.000166 -0.000135 -0.000109 -0.000087 -0.000069 -0.000054 -0.000042 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000035 -0.000046 -0.000060 -0.000077 -0.000098 -0.000122 -0.000150 -0.000183 -0.000222 -0.000267 -0.000319 -0.000377 -0.000442 -0.000513 -0.000587 -0.000663 -0.000737 -0.000805 -0.000861 -0.000899 -0.000913 -0.000895 -0.000835 -0.000723 -0.000551 -0.000311 0.000004 0.000393 0.000852 0.001370 0.001926 0.002496 0.003045 0.003533 0.003918 0.004157 0.004210 0.004047 0.003646 0.003004 0.002137 0.001078 -0.000117 -0.001372 -0.002599 -0.003697 -0.004565 -0.005103 -0.005228 -0.004878 -0.004021 -0.002664 -0.000853 0.001322 0.003731 0.006212 0.008578 0.010629 0.012168 0.013016 0.013026 0.012095 0.010178 0.007290 0.003513 -0.001009 -0.006073 -0.011435 -0.016815 -0.021928 -0.026489 -0.030244 -0.032980 -0.034544 -0.034852 -0.033895 -0.031739 -0.028520 -0.024435 -0.019726 -0.014663 -0.009523 -0.004579 -0.000072 0.003796 0.006876 0.009080 0.010381 0.010811 0.010457 0.009444 0.007929 0.006084 0.004086 0.002101 0.000273 -0.001279 -0.002473 -0.003261 -0.003634 -0.003611 -0.003243 -0.002599 -0.001761 -0.000816 0.000152 0.001068 0.001869 0.002511 0.002967 0.003227 0.003296 0.003194 0.002949 0.002593 0.002162 0.001692 0.001213 0.000753 0.000334 -0.000031 -0.000330 -0.000561 -0.000726 -0.000830 -0.000882 -0.000892 -0.000869 -0.000823 -0.000762 -0.000694 -0.000623 -0.000552 -0.000485 -0.000422 -0.000364 -0.000310 -0.000263 -0.000220 -0.000182 -0.000150 -0.000122 -0.000098 -0.000078 -0.000062 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000043 -0.000055 -0.000071 -0.000089 -0.000111 -0.000137 -0.000167 -0.000202 -0.000243 -0.000290 -0.000343 -0.000403 -0.000468 -0.000538 -0.000609 -0.000678 -0.000742 -0.000796 -0.000835 -0.000852 -0.000842 -0.000796 -0.000707 -0.000565 -0.000365 -0.000101 0.000228 0.000617 0.001058 0.001534 0.002021 0.002491 0.002908 0.003237 0.003439 0.003480 0.003335 0.002987 0.002432 0.001687 0.000784 -0.000227 -0.001280 -0.002296 -0.003186 -0.003862 -0.004240 -0.004249 -0.003840 -0.002992 -0.001716 -0.000062 0.001881 0.003992 0.006116 0.008081 0.009703 0.010804 0.011223 0.010829 0.009536 0.007309 0.004173 0.000213 -0.004426 -0.009549 -0.014919 -0.020270 -0.025328 -0.029825 -0.033519 -0.036209 -0.037752 -0.038067 -0.037146 -0.035052 -0.031913 -0.027915 -0.023285 -0.018279 -0.013161 -0.008187 -0.003590 0.000437 0.003746 0.006246 0.007903 0.008737 0.008819 0.008257 0.007188 0.005768 0.004154 0.002498 0.000934 -0.000428 -0.001508 -0.002258 -0.002660 -0.002728 -0.002500 -0.002032 -0.001392 -0.000655 0.000109 0.000835 0.001470 0.001976 0.002329 0.002522 0.002560 0.002458 0.002240 0.001935 0.001572 0.001179 0.000784 0.000407 0.000068 -0.000222 -0.000456 -0.000631 -0.000751 -0.000819 -0.000844 -0.000836 -0.000802 -0.000750 -0.000688 -0.000622 -0.000555 -0.000490 -0.000428 -0.000371 -0.000319 -0.000272 -0.000230 -0.000192 -0.000160 -0.000131 -0.000107 -0.000086 -0.000069 -0.000055 -0.000043 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000050 -0.000063 -0.000080 -0.000099 -0.000122 -0.000149 -0.000180 -0.000217 -0.000259 -0.000307 -0.000361 -0.000421 -0.000484 -0.000550 -0.000615 -0.000675 -0.000728 -0.000768 -0.000791 -0.000791 -0.000762 -0.000698 -0.000590 -0.000434 -0.000224 0.000041 0.000358 0.000720 0.001114 0.001520 0.001914 0.002267 0.002548 0.002725 0.002769 0.002658 0.002379 0.001930 0.001323 0.000589 -0.000231 -0.001079 -0.001888 -0.002584 -0.003092 -0.003344 -0.003281 -0.002866 -0.002083 -0.000950 0.000486 0.002144 0.003912 0.005653 0.007211 0.008426 0.009141 0.009214 0.008537 0.007036 0.004688 0.001523 -0.002377 -0.006874 -0.011785 -0.016893 -0.021954 -0.026718 -0.030940 -0.034400 -0.036917 -0.038361 -0.038659 -0.037805 -0.035856 -0.032929 -0.029192 -0.024852 -0.020141 -0.015298 -0.010557 -0.006130 -0.002195 0.001110 0.003699 0.005533 0.006625 0.007029 0.006837 0.006165 0.005146 0.003917 0.002610 0.001344 0.000216 -0.000702 -0.001362 -0.001747 -0.001864 -0.001741 -0.001421 -0.000961 -0.000420 0.000143 0.000677 0.001138 0.001497 0.001736 0.001849 0.001843 0.001730 0.001531 0.001269 0.000967 0.000649 0.000335 0.000043 -0.000214 -0.000428 -0.000594 -0.000710 -0.000781 -0.000811 -0.000808 -0.000779 -0.000733 -0.000675 -0.000611 -0.000546 -0.000483 -0.000423 -0.000368 -0.000318 -0.000272 -0.000231 -0.000195 -0.000163 -0.000135 -0.000111 -0.000090 -0.000073 -0.000059 -0.000046 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000033 -0.000043 -0.000055 -0.000069 -0.000086 -0.000106 -0.000130 -0.000157 -0.000189 -0.000226 -0.000269 -0.000317 -0.000370 -0.000427 -0.000487 -0.000547 -0.000604 -0.000656 -0.000699 -0.000729 -0.000741 -0.000732 -0.000695 -0.000624 -0.000515 -0.000362 -0.000164 0.000079 0.000361 0.000673 0.001000 0.001323 0.001618 0.001859 0.002021 0.002080 0.002017 0.001820 0.001489 0.001034 0.000476 -0.000147 -0.000792 -0.001402 -0.001919 -0.002285 -0.002442 -0.002348 -0.001973 -0.001307 -0.000367 0.000804 0.002137 0.003535 0.004881 0.006045 0.006890 0.007285 0.007113 0.006284 0.004741 0.002469 -0.000502 -0.004094 -0.008186 -0.012618 -0.017196 -0.021711 -0.025944 -0.029684 -0.032742 -0.034961 -0.036229 -0.036487 -0.035729 -0.034006 -0.031419 -0.028114 -0.024271 -0.020087 -0.015771 -0.011524 -0.007527 -0.003937 -0.000872 0.001589 0.003412 0.004601 0.005201 0.005282 0.004940 0.004283 0.003423 0.002470 0.001522 0.000658 -0.000058 -0.000588 -0.000915 -0.001043 -0.000991 -0.000793 -0.000493 -0.000135 0.000235 0.000578 0.000864 0.001070 0.001186 0.001210 0.001150 0.001017 0.000829 0.000603 0.000358 0.000111 -0.000123 -0.000332 -0.000507 -0.000644 -0.000739 -0.000796 -0.000816 -0.000806 -0.000773 -0.000722 -0.000662 -0.000596 -0.000530 -0.000467 -0.000407 -0.000353 -0.000304 -0.000261 -0.000222 -0.000188 -0.000158 -0.000131 -0.000109 -0.000089 -0.000073 -0.000059 -0.000047 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000045 -0.000057 -0.000072 -0.000089 -0.000109 -0.000133 -0.000160 -0.000192 -0.000228 -0.000270 -0.000316 -0.000367 -0.000420 -0.000475 -0.000530 -0.000581 -0.000627 -0.000665 -0.000692 -0.000704 -0.000697 -0.000665 -0.000605 -0.000511 -0.000381 -0.000213 -0.000011 0.000221 0.000471 0.000725 0.000967 0.001176 0.001331 0.001414 0.001409 0.001306 0.001103 0.000806 0.000431 0.000004 -0.000440 -0.000862 -0.001218 -0.001463 -0.001557 -0.001466 -0.001169 -0.000660 0.000047 0.000919 0.001899 0.002913 0.003868 0.004660 0.005182 0.005332 0.005019 0.004172 0.002749 0.000743 -0.001820 -0.004874 -0.008318 -0.012019 -0.015821 -0.019553 -0.023039 -0.026108 -0.028608 -0.030415 -0.031440 -0.031636 -0.031000 -0.029576 -0.027447 -0.024730 -0.021572 -0.018131 -0.014574 -0.011061 -0.007739 -0.004730 -0.002130 -0.000002 0.001626 0.002757 0.003421 0.003673 0.003586 0.003242 0.002725 0.002118 0.001495 0.000917 0.000429 0.000061 -0.000175 -0.000280 -0.000270 -0.000169 -0.000008 0.000181 0.000367 0.000525 0.000635 0.000687 0.000676 0.000606 0.000485 0.000326 0.000142 -0.000053 -0.000246 -0.000425 -0.000581 -0.000709 -0.000803 -0.000862 -0.000888 -0.000883 -0.000852 -0.000801 -0.000736 -0.000664 -0.000589 -0.000515 -0.000447 -0.000384 -0.000329 -0.000280 -0.000238 -0.000201 -0.000170 -0.000142 -0.000118 -0.000098 -0.000081 -0.000066 -0.000054 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000071 -0.000088 -0.000107 -0.000130 -0.000156 -0.000186 -0.000220 -0.000260 -0.000303 -0.000351 -0.000400 -0.000452 -0.000503 -0.000554 -0.000601 -0.000643 -0.000678 -0.000702 -0.000711 -0.000700 -0.000666 -0.000604 -0.000511 -0.000388 -0.000236 -0.000061 0.000130 0.000322 0.000504 0.000659 0.000773 0.000833 0.000830 0.000760 0.000625 0.000434 0.000203 -0.000048 -0.000292 -0.000501 -0.000646 -0.000700 -0.000641 -0.000452 -0.000131 0.000316 0.000866 0.001480 0.002107 0.002682 0.003132 0.003383 0.003360 0.003002 0.002258 0.001101 -0.000473 -0.002442 -0.004757 -0.007342 -0.010100 -0.012916 -0.015666 -0.018221 -0.020460 -0.022273 -0.023572 -0.024295 -0.024411 -0.023920 -0.022857 -0.021284 -0.019288 -0.016973 -0.014457 -0.011855 -0.009283 -0.006843 -0.004620 -0.002680 -0.001065 0.000205 0.001135 0.001744 0.002072 0.002167 0.002083 0.001877 0.001601 0.001302 0.001018 0.000776 0.000593 0.000474 0.000416 0.000408 0.000434 0.000474 0.000510 0.000523 0.000503 0.000443 0.000341 0.000203 0.000036 -0.000148 -0.000337 -0.000521 -0.000690 -0.000834 -0.000949 -0.001031 -0.001079 -0.001093 -0.001076 -0.001033 -0.000967 -0.000885 -0.000794 -0.000698 -0.000603 -0.000513 -0.000432 -0.000360 -0.000299 -0.000247 -0.000204 -0.000169 -0.000140 -0.000115 -0.000095 -0.000078 -0.000063 -0.000052 -0.000042 -0.000034 -0.000028 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000041 -0.000052 -0.000065 -0.000080 -0.000098 -0.000118 -0.000142 -0.000169 -0.000201 -0.000238 -0.000278 -0.000323 -0.000372 -0.000424 -0.000479 -0.000536 -0.000594 -0.000652 -0.000707 -0.000756 -0.000795 -0.000820 -0.000826 -0.000808 -0.000762 -0.000688 -0.000585 -0.000457 -0.000310 -0.000153 0.000006 0.000155 0.000283 0.000384 0.000449 0.000477 0.000468 0.000428 0.000364 0.000288 0.000212 0.000151 0.000119 0.000127 0.000187 0.000303 0.000474 0.000690 0.000934 0.001180 0.001392 0.001531 0.001556 0.001425 0.001102 0.000561 -0.000215 -0.001226 -0.002458 -0.003880 -0.005447 -0.007101 -0.008773 -0.010391 -0.011880 -0.013170 -0.014199 -0.014919 -0.015297 -0.015319 -0.014990 -0.014334 -0.013391 -0.012213 -0.010863 -0.009406 -0.007910 -0.006434 -0.005035 -0.003754 -0.002624 -0.001663 -0.000878 -0.000263 0.000195 0.000517 0.000730 0.000859 0.000930 0.000966 0.000984 0.000995 0.001008 0.001023 0.001038 0.001045 0.001038 0.001006 0.000941 0.000836 0.000688 0.000499 0.000275 0.000025 -0.000238 -0.000499 -0.000747 -0.000969 -0.001155 -0.001299 -0.001398 -0.001452 -0.001462 -0.001433 -0.001370 -0.001280 -0.001169 -0.001044 -0.000913 -0.000781 -0.000655 -0.000538 -0.000434 -0.000345 -0.000270 -0.000210 -0.000163 -0.000126 -0.000098 -0.000076 -0.000059 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000041 -0.000052 -0.000065 -0.000079 -0.000097 -0.000117 -0.000141 -0.000171 -0.000205 -0.000245 -0.000290 -0.000343 -0.000402 -0.000469 -0.000543 -0.000623 -0.000709 -0.000798 -0.000886 -0.000969 -0.001041 -0.001095 -0.001126 -0.001127 -0.001096 -0.001028 -0.000926 -0.000791 -0.000628 -0.000444 -0.000246 -0.000044 0.000155 0.000343 0.000513 0.000658 0.000774 0.000857 0.000905 0.000918 0.000896 0.000843 0.000765 0.000667 0.000557 0.000440 0.000319 0.000194 0.000063 -0.000081 -0.000246 -0.000439 -0.000669 -0.000942 -0.001261 -0.001625 -0.002029 -0.002463 -0.002914 -0.003366 -0.003799 -0.004196 -0.004538 -0.004809 -0.004998 -0.005097 -0.005105 -0.005026 -0.004869 -0.004648 -0.004378 -0.004077 -0.003762 -0.003448 -0.003144 -0.002860 -0.002598 -0.002356 -0.002130 -0.001914 -0.001697 -0.001473 -0.001233 -0.000973 -0.000689 -0.000385 -0.000064 0.000263 0.000585 0.000887 0.001154 0.001372 0.001528 0.001612 0.001617 0.001539 0.001380 0.001147 0.000849 0.000501 0.000121 -0.000269 -0.000651 -0.001004 -0.001313 -0.001565 -0.001753 -0.001875 -0.001930 -0.001925 -0.001867 -0.001764 -0.001627 -0.001466 -0.001290 -0.001109 -0.000930 -0.000760 -0.000605 -0.000468 -0.000351 -0.000254 -0.000178 -0.000119 -0.000076 -0.000046 -0.000025 -0.000011 -0.000002 0.000004 0.000007 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000012 -0.000017 -0.000024 -0.000031 -0.000040 -0.000050 -0.000064 -0.000081 -0.000102 -0.000130 -0.000165 -0.000208 -0.000260 -0.000323 -0.000399 -0.000487 -0.000590 -0.000705 -0.000832 -0.000967 -0.001106 -0.001241 -0.001366 -0.001471 -0.001546 -0.001584 -0.001577 -0.001519 -0.001408 -0.001243 -0.001026 -0.000763 -0.000463 -0.000135 0.000207 0.000548 0.000873 0.001162 0.001398 0.001564 0.001645 0.001630 0.001514 0.001299 0.000991 0.000606 0.000164 -0.000310 -0.000789 -0.001247 -0.001654 -0.001984 -0.002214 -0.002324 -0.002299 -0.002131 -0.001817 -0.001363 -0.000779 -0.000086 0.000691 0.001520 0.002366 0.003191 0.003955 0.004620 0.005151 0.005518 0.005699 0.005680 0.005460 0.005045 0.004455 0.003717 0.002869 0.001955 0.001022 0.000119 -0.000708 -0.001417 -0.001976 -0.002360 -0.002557 -0.002565 -0.002395 -0.002068 -0.001611 -0.001062 -0.000461 0.000151 0.000734 0.001249 0.001666 0.001963 0.002124 0.002145 0.002028 0.001785 0.001432 0.000993 0.000496 -0.000029 -0.000551 -0.001044 -0.001481 -0.001846 -0.002125 -0.002314 -0.002412 -0.002425 -0.002363 -0.002238 -0.002065 -0.001857 -0.001628 -0.001391 -0.001157 -0.000934 -0.000729 -0.000547 -0.000391 -0.000262 -0.000159 -0.000081 -0.000025 0.000012 0.000036 0.000049 0.000055 0.000056 0.000054 0.000050 0.000045 0.000040 0.000034 0.000028 0.000023 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000005 0.000003 0.000001 -0.000003 -0.000010 -0.000019 -0.000034 -0.000055 -0.000084 -0.000124 -0.000176 -0.000242 -0.000325 -0.000427 -0.000548 -0.000691 -0.000853 -0.001032 -0.001224 -0.001420 -0.001613 -0.001790 -0.001938 -0.002045 -0.002099 -0.002088 -0.002003 -0.001840 -0.001596 -0.001275 -0.000885 -0.000437 0.000051 0.000556 0.001052 0.001508 0.001893 0.002174 0.002325 0.002321 0.002150 0.001808 0.001304 0.000660 -0.000088 -0.000898 -0.001715 -0.002483 -0.003140 -0.003628 -0.003892 -0.003886 -0.003574 -0.002938 -0.001972 -0.000692 0.000871 0.002664 0.004623 0.006668 0.008711 0.010658 0.012418 0.013903 0.015039 0.015766 0.016044 0.015855 0.015208 0.014133 0.012682 0.010929 0.008961 0.006874 0.004768 0.002743 0.000887 -0.000723 -0.002027 -0.002989 -0.003591 -0.003839 -0.003757 -0.003388 -0.002787 -0.002021 -0.001159 -0.000271 0.000576 0.001326 0.001931 0.002360 0.002593 0.002628 0.002472 0.002147 0.001681 0.001110 0.000474 -0.000186 -0.000830 -0.001423 -0.001936 -0.002350 -0.002651 -0.002835 -0.002908 -0.002877 -0.002759 -0.002570 -0.002329 -0.002054 -0.001762 -0.001467 -0.001184 -0.000920 -0.000683 -0.000477 -0.000305 -0.000166 -0.000059 0.000018 0.000071 0.000103 0.000119 0.000124 0.000121 0.000114 0.000104 0.000093 0.000082 0.000070 0.000060 0.000049 0.000040 0.000032 0.000025 0.000019 0.000014 0.000010 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000022 0.000025 0.000028 0.000031 0.000034 0.000038 0.000041 0.000044 0.000045 0.000042 0.000035 0.000020 -0.000003 -0.000039 -0.000089 -0.000157 -0.000245 -0.000358 -0.000497 -0.000663 -0.000857 -0.001077 -0.001318 -0.001572 -0.001829 -0.002076 -0.002296 -0.002473 -0.002588 -0.002627 -0.002575 -0.002421 -0.002159 -0.001790 -0.001320 -0.000763 -0.000141 0.000518 0.001176 0.001794 0.002325 0.002724 0.002951 0.002970 0.002758 0.002309 0.001632 0.000756 -0.000274 -0.001395 -0.002531 -0.003596 -0.004500 -0.005152 -0.005470 -0.005382 -0.004834 -0.003794 -0.002256 -0.000243 0.002195 0.004977 0.008002 0.011145 0.014271 0.017236 0.019899 0.022129 0.023813 0.024865 0.025227 0.024881 0.023842 0.022163 0.019928 0.017251 0.014264 0.011114 0.007949 0.004913 0.002136 -0.000276 -0.002239 -0.003703 -0.004650 -0.005090 -0.005063 -0.004633 -0.003881 -0.002900 -0.001787 -0.000640 0.000455 0.001419 0.002193 0.002737 0.003029 0.003068 0.002869 0.002461 0.001885 0.001188 0.000422 -0.000362 -0.001116 -0.001798 -0.002376 -0.002828 -0.003143 -0.003318 -0.003361 -0.003285 -0.003111 -0.002859 -0.002552 -0.002213 -0.001862 -0.001515 -0.001186 -0.000886 -0.000621 -0.000395 -0.000210 -0.000064 0.000045 0.000121 0.000169 0.000195 0.000203 0.000199 0.000188 0.000172 0.000154 0.000136 0.000118 0.000100 0.000084 0.000070 0.000057 0.000046 0.000036 0.000027 0.000021 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000040 0.000047 0.000054 0.000063 0.000072 0.000081 0.000091 0.000099 0.000103 0.000103 0.000096 0.000078 0.000048 0.000000 -0.000067 -0.000159 -0.000280 -0.000432 -0.000619 -0.000841 -0.001097 -0.001382 -0.001690 -0.002009 -0.002323 -0.002614 -0.002861 -0.003042 -0.003135 -0.003122 -0.002986 -0.002717 -0.002313 -0.001777 -0.001125 -0.000382 0.000418 0.001231 0.002004 0.002680 0.003202 0.003515 0.003574 0.003346 0.002819 0.002001 0.000924 -0.000355 -0.001758 -0.003190 -0.004541 -0.005694 -0.006530 -0.006942 -0.006832 -0.006130 -0.004792 -0.002809 -0.000210 0.002940 0.006539 0.010450 0.014514 0.018551 0.022375 0.025802 0.028661 0.030808 0.032132 0.032563 0.032077 0.030700 0.028503 0.025599 0.022136 0.018289 0.014244 0.010193 0.006320 0.002786 -0.000271 -0.002754 -0.004600 -0.005790 -0.006343 -0.006314 -0.005785 -0.004861 -0.003660 -0.002304 -0.000912 0.000406 0.001559 0.002477 0.003112 0.003442 0.003470 0.003217 0.002722 0.002035 0.001217 0.000329 -0.000568 -0.001419 -0.002177 -0.002808 -0.003288 -0.003606 -0.003764 -0.003772 -0.003647 -0.003415 -0.003101 -0.002731 -0.002332 -0.001925 -0.001530 -0.001161 -0.000830 -0.000541 -0.000300 -0.000105 0.000045 0.000154 0.000227 0.000269 0.000287 0.000287 0.000274 0.000254 0.000229 0.000203 0.000177 0.000153 0.000130 0.000109 0.000090 0.000073 0.000059 0.000046 0.000036 0.000027 0.000020 0.000015 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000055 0.000065 0.000077 0.000091 0.000106 0.000121 0.000137 0.000152 0.000164 0.000171 0.000171 0.000160 0.000135 0.000092 0.000027 -0.000066 -0.000191 -0.000353 -0.000556 -0.000801 -0.001088 -0.001414 -0.001772 -0.002148 -0.002527 -0.002887 -0.003205 -0.003454 -0.003608 -0.003642 -0.003535 -0.003272 -0.002847 -0.002261 -0.001531 -0.000682 0.000245 0.001201 0.002124 0.002946 0.003597 0.004011 0.004131 0.003916 0.003346 0.002427 0.001192 -0.000296 -0.001948 -0.003651 -0.005276 -0.006683 -0.007731 -0.008288 -0.008237 -0.007490 -0.005991 -0.003728 -0.000731 0.002924 0.007117 0.011686 0.016442 0.021170 0.025650 0.029662 0.033005 0.035506 0.037035 0.037513 0.036913 0.035267 0.032663 0.029238 0.025168 0.020659 0.015936 0.011223 0.006734 0.002659 -0.000846 -0.003667 -0.005738 -0.007041 -0.007604 -0.007494 -0.006815 -0.005690 -0.004260 -0.002668 -0.001052 0.000463 0.001774 0.002801 0.003497 0.003839 0.003834 0.003512 0.002920 0.002122 0.001186 0.000184 -0.000815 -0.001750 -0.002570 -0.003239 -0.003733 -0.004044 -0.004175 -0.004140 -0.003963 -0.003671 -0.003294 -0.002863 -0.002407 -0.001949 -0.001511 -0.001108 -0.000749 -0.000443 -0.000189 0.000011 0.000162 0.000268 0.000334 0.000369 0.000378 0.000369 0.000347 0.000318 0.000285 0.000251 0.000218 0.000186 0.000158 0.000132 0.000109 0.000088 0.000071 0.000056 0.000043 0.000033 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000036 0.000045 0.000056 0.000068 0.000083 0.000099 0.000118 0.000138 0.000160 0.000183 0.000205 0.000224 0.000238 0.000246 0.000242 0.000225 0.000188 0.000127 0.000036 -0.000091 -0.000258 -0.000472 -0.000735 -0.001049 -0.001410 -0.001812 -0.002242 -0.002683 -0.003111 -0.003501 -0.003821 -0.004041 -0.004131 -0.004065 -0.003822 -0.003393 -0.002776 -0.001986 -0.001050 -0.000010 0.001077 0.002143 0.003110 0.003899 0.004430 0.004637 0.004468 0.003896 0.002921 0.001575 -0.000075 -0.001933 -0.003876 -0.005760 -0.007426 -0.008716 -0.009477 -0.009576 -0.008907 -0.007405 -0.005049 -0.001870 0.002052 0.006583 0.011547 0.016732 0.021899 0.026801 0.031193 0.034850 0.037580 0.039239 0.039739 0.039053 0.037220 0.034337 0.030561 0.026088 0.021151 0.015999 0.010880 0.006032 0.001662 -0.002059 -0.005012 -0.007128 -0.008394 -0.008848 -0.008572 -0.007684 -0.006327 -0.004659 -0.002841 -0.001025 0.000653 0.002083 0.003182 0.003901 0.004222 0.004158 0.003748 0.003050 0.002135 0.001084 -0.000024 -0.001114 -0.002118 -0.002984 -0.003675 -0.004169 -0.004459 -0.004553 -0.004468 -0.004232 -0.003878 -0.003439 -0.002948 -0.002438 -0.001934 -0.001458 -0.001025 -0.000646 -0.000325 -0.000065 0.000137 0.000285 0.000385 0.000444 0.000469 0.000469 0.000450 0.000418 0.000379 0.000338 0.000296 0.000256 0.000218 0.000184 0.000154 0.000126 0.000103 0.000082 0.000065 0.000051 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000033 0.000042 0.000053 0.000066 0.000082 0.000100 0.000120 0.000144 0.000170 0.000198 0.000227 0.000256 0.000283 0.000305 0.000320 0.000325 0.000315 0.000286 0.000232 0.000146 0.000022 -0.000148 -0.000368 -0.000644 -0.000978 -0.001369 -0.001810 -0.002289 -0.002788 -0.003283 -0.003744 -0.004138 -0.004430 -0.004585 -0.004572 -0.004365 -0.003948 -0.003320 -0.002490 -0.001487 -0.000353 0.000851 0.002051 0.003163 0.004096 0.004762 0.005083 0.004996 0.004466 0.003486 0.002085 0.000326 -0.001691 -0.003837 -0.005957 -0.007883 -0.009441 -0.010463 -0.010801 -0.010337 -0.008994 -0.006743 -0.003609 0.000327 0.004926 0.010006 0.015340 0.020677 0.025751 0.030304 0.034094 0.036920 0.038627 0.039124 0.038384 0.036449 0.033426 0.029482 0.024827 0.019710 0.014394 0.009145 0.004210 -0.000192 -0.003887 -0.006753 -0.008726 -0.009801 -0.010025 -0.009494 -0.008342 -0.006726 -0.004818 -0.002790 -0.000804 0.000998 0.002501 0.003626 0.004326 0.004589 0.004437 0.003918 0.003099 0.002064 0.000899 -0.000306 -0.001473 -0.002531 -0.003427 -0.004123 -0.004600 -0.004855 -0.004899 -0.004755 -0.004456 -0.004036 -0.003534 -0.002986 -0.002425 -0.001879 -0.001370 -0.000914 -0.000519 -0.000191 0.000072 0.000271 0.000413 0.000504 0.000554 0.000568 0.000557 0.000528 0.000486 0.000439 0.000389 0.000339 0.000292 0.000249 0.000209 0.000174 0.000143 0.000116 0.000093 0.000073 0.000057 0.000044 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000028 0.000037 0.000047 0.000060 0.000075 0.000094 0.000116 0.000141 0.000169 0.000201 0.000235 0.000270 0.000306 0.000340 0.000371 0.000395 0.000409 0.000408 0.000389 0.000343 0.000265 0.000146 -0.000021 -0.000243 -0.000527 -0.000876 -0.001291 -0.001765 -0.002288 -0.002841 -0.003400 -0.003932 -0.004402 -0.004771 -0.004999 -0.005050 -0.004894 -0.004510 -0.003891 -0.003044 -0.001995 -0.000787 0.000518 0.001842 0.003094 0.004177 0.004994 0.005455 0.005488 0.005047 0.004117 0.002718 0.000910 -0.001210 -0.003511 -0.005837 -0.008012 -0.009853 -0.011183 -0.011842 -0.011701 -0.010671 -0.008714 -0.005846 -0.002145 0.002257 0.007174 0.012378 0.017615 0.022613 0.027106 0.030850 0.033638 0.035313 0.035783 0.035021 0.033072 0.030048 0.026119 0.021503 0.016455 0.011243 0.006136 0.001385 -0.002790 -0.006220 -0.008787 -0.010437 -0.011173 -0.011055 -0.010193 -0.008731 -0.006839 -0.004698 -0.002486 -0.000371 0.001506 0.003033 0.004132 0.004766 0.004932 0.004660 0.004009 0.003058 0.001897 0.000624 -0.000670 -0.001900 -0.002995 -0.003901 -0.004583 -0.005027 -0.005231 -0.005214 -0.005002 -0.004632 -0.004144 -0.003579 -0.002976 -0.002369 -0.001787 -0.001251 -0.000776 -0.000371 -0.000040 0.000220 0.000413 0.000546 0.000626 0.000664 0.000666 0.000644 0.000603 0.000552 0.000495 0.000437 0.000380 0.000327 0.000277 0.000233 0.000193 0.000158 0.000128 0.000102 0.000081 0.000063 0.000048 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000040 0.000052 0.000067 0.000084 0.000106 0.000131 0.000160 0.000193 0.000230 0.000270 0.000312 0.000354 0.000396 0.000436 0.000469 0.000493 0.000503 0.000494 0.000460 0.000392 0.000282 0.000121 -0.000098 -0.000385 -0.000743 -0.001176 -0.001678 -0.002239 -0.002841 -0.003460 -0.004062 -0.004609 -0.005059 -0.005368 -0.005495 -0.005405 -0.005072 -0.004483 -0.003642 -0.002571 -0.001311 0.000075 0.001509 0.002895 0.004131 0.005111 0.005736 0.005926 0.005621 0.004796 0.003462 0.001671 -0.000489 -0.002890 -0.005378 -0.007777 -0.009902 -0.011569 -0.012611 -0.012890 -0.012306 -0.010810 -0.008408 -0.005167 -0.001209 0.003288 0.008104 0.012988 0.017676 0.021904 0.025433 0.028057 0.029625 0.030045 0.029292 0.027414 0.024519 0.020780 0.016413 0.011666 0.006807 0.002098 -0.002216 -0.005928 -0.008875 -0.010953 -0.012119 -0.012391 -0.011841 -0.010589 -0.008790 -0.006621 -0.004268 -0.001911 0.000284 0.002180 0.003672 0.004691 0.005209 0.005236 0.004813 0.004009 0.002914 0.001626 0.000248 -0.001122 -0.002399 -0.003512 -0.004408 -0.005058 -0.005449 -0.005589 -0.005497 -0.005209 -0.004763 -0.004204 -0.003576 -0.002920 -0.002271 -0.001657 -0.001100 -0.000613 -0.000204 0.000126 0.000379 0.000562 0.000682 0.000749 0.000773 0.000763 0.000728 0.000676 0.000615 0.000549 0.000482 0.000419 0.000359 0.000304 0.000254 0.000210 0.000172 0.000139 0.000111 0.000087 0.000068 0.000052 0.000040 0.000030 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000009 0.000013 0.000018 0.000025 0.000033 0.000043 0.000056 0.000073 0.000093 0.000117 0.000145 0.000178 0.000215 0.000257 0.000303 0.000351 0.000401 0.000451 0.000499 0.000543 0.000578 0.000600 0.000604 0.000582 0.000526 0.000428 0.000278 0.000065 -0.000220 -0.000582 -0.001026 -0.001550 -0.002143 -0.002789 -0.003463 -0.004131 -0.004755 -0.005288 -0.005684 -0.005898 -0.005889 -0.005625 -0.005089 -0.004279 -0.003211 -0.001925 -0.000479 0.001047 0.002557 0.003944 0.005096 0.005907 0.006285 0.006162 0.005499 0.004294 0.002588 0.000459 -0.001976 -0.004571 -0.007154 -0.009541 -0.011551 -0.013011 -0.013776 -0.013738 -0.012836 -0.011063 -0.008469 -0.005164 -0.001307 0.002895 0.007207 0.011379 0.015162 0.018326 0.020678 0.022073 0.022424 0.021710 0.019976 0.017330 0.013935 0.009999 0.005761 0.001472 -0.002618 -0.006281 -0.009327 -0.011610 -0.013045 -0.013604 -0.013319 -0.012275 -0.010603 -0.008463 -0.006037 -0.003510 -0.001060 0.001155 0.003007 0.004400 0.005281 0.005634 0.005481 0.004877 0.003902 0.002654 0.001240 -0.000233 -0.001666 -0.002971 -0.004081 -0.004947 -0.005544 -0.005865 -0.005924 -0.005747 -0.005372 -0.004846 -0.004215 -0.003526 -0.002820 -0.002133 -0.001494 -0.000921 -0.000428 -0.000020 0.000303 0.000545 0.000715 0.000820 0.000872 0.000881 0.000857 0.000810 0.000746 0.000674 0.000599 0.000525 0.000454 0.000388 0.000328 0.000274 0.000226 0.000184 0.000149 0.000118 0.000093 0.000072 0.000056 0.000042 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000046 0.000061 0.000078 0.000100 0.000127 0.000158 0.000194 0.000236 0.000283 0.000334 0.000388 0.000446 0.000504 0.000561 0.000616 0.000663 0.000698 0.000715 0.000708 0.000667 0.000584 0.000446 0.000244 -0.000034 -0.000395 -0.000845 -0.001383 -0.002001 -0.002684 -0.003407 -0.004138 -0.004836 -0.005454 -0.005942 -0.006252 -0.006337 -0.006161 -0.005700 -0.004945 -0.003908 -0.002622 -0.001142 0.000455 0.002073 0.003603 0.004931 0.005943 0.006538 0.006637 0.006189 0.005178 0.003629 0.001605 -0.000790 -0.003422 -0.006130 -0.008738 -0.011067 -0.012947 -0.014229 -0.014796 -0.014576 -0.013546 -0.011739 -0.009244 -0.006199 -0.002788 0.000778 0.004271 0.007463 0.010143 0.012134 0.013303 0.013572 0.012922 0.011395 0.009093 0.006169 0.002814 -0.000751 -0.004294 -0.007591 -0.010438 -0.012665 -0.014154 -0.014838 -0.014708 -0.013814 -0.012253 -0.010161 -0.007706 -0.005065 -0.002422 0.000056 0.002221 0.003958 0.005188 0.005872 0.006011 0.005642 0.004832 0.003671 0.002268 0.000732 -0.000824 -0.002300 -0.003614 -0.004698 -0.005512 -0.006036 -0.006270 -0.006233 -0.005959 -0.005492 -0.004881 -0.004178 -0.003429 -0.002677 -0.001958 -0.001298 -0.000716 -0.000223 0.000178 0.000490 0.000717 0.000870 0.000959 0.000994 0.000987 0.000949 0.000888 0.000813 0.000731 0.000647 0.000565 0.000487 0.000416 0.000350 0.000292 0.000240 0.000195 0.000157 0.000125 0.000098 0.000076 0.000058 0.000045 0.000034 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000007 0.000010 0.000014 0.000020 0.000027 0.000037 0.000049 0.000064 0.000083 0.000107 0.000136 0.000170 0.000209 0.000255 0.000306 0.000362 0.000423 0.000487 0.000554 0.000621 0.000687 0.000746 0.000795 0.000828 0.000837 0.000813 0.000746 0.000624 0.000436 0.000169 -0.000185 -0.000634 -0.001180 -0.001815 -0.002528 -0.003294 -0.004082 -0.004850 -0.005552 -0.006136 -0.006548 -0.006740 -0.006668 -0.006303 -0.005629 -0.004651 -0.003394 -0.001909 -0.000268 0.001437 0.003098 0.004598 0.005819 0.006653 0.007009 0.006824 0.006067 0.004745 0.002905 0.000631 -0.001957 -0.004715 -0.007478 -0.010077 -0.012344 -0.014131 -0.015315 -0.015812 -0.015585 -0.014647 -0.013062 -0.010942 -0.008441 -0.005742 -0.003044 -0.000546 0.001565 0.003132 0.004040 0.004217 0.003650 0.002378 0.000493 -0.001869 -0.004535 -0.007308 -0.009986 -0.012372 -0.014293 -0.015609 -0.016227 -0.016107 -0.015260 -0.013751 -0.011689 -0.009215 -0.006496 -0.003708 -0.001022 0.001405 0.003442 0.004992 0.005993 0.006425 0.006306 0.005689 0.004653 0.003300 0.001743 0.000098 -0.001524 -0.003023 -0.004321 -0.005356 -0.006096 -0.006526 -0.006655 -0.006510 -0.006130 -0.005565 -0.004868 -0.004092 -0.003286 -0.002493 -0.001747 -0.001074 -0.000489 -0.000001 0.000389 0.000684 0.000893 0.001027 0.001096 0.001114 0.001090 0.001037 0.000963 0.000876 0.000784 0.000691 0.000601 0.000517 0.000440 0.000370 0.000307 0.000253 0.000205 0.000164 0.000130 0.000102 0.000079 0.000061 0.000046 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000015 0.000020 0.000028 0.000038 0.000051 0.000068 0.000088 0.000113 0.000143 0.000180 0.000222 0.000271 0.000326 0.000388 0.000454 0.000526 0.000601 0.000678 0.000755 0.000827 0.000891 0.000940 0.000966 0.000960 0.000912 0.000809 0.000639 0.000388 0.000045 -0.000397 -0.000943 -0.001589 -0.002322 -0.003123 -0.003961 -0.004795 -0.005579 -0.006259 -0.006780 -0.007088 -0.007136 -0.006887 -0.006319 -0.005427 -0.004232 -0.002773 -0.001117 0.000649 0.002421 0.004082 0.005512 0.006596 0.007235 0.007353 0.006904 0.005876 0.004296 0.002230 -0.000226 -0.002943 -0.005776 -0.008565 -0.011153 -0.013392 -0.015158 -0.016356 -0.016934 -0.016884 -0.016245 -0.015099 -0.013566 -0.011797 -0.009956 -0.008210 -0.006716 -0.005606 -0.004981 -0.004897 -0.005366 -0.006354 -0.007779 -0.009523 -0.011437 -0.013355 -0.015104 -0.016522 -0.017471 -0.017843 -0.017577 -0.016657 -0.015117 -0.013034 -0.010528 -0.007743 -0.004843 -0.001993 0.000646 0.002936 0.004763 0.006052 0.006761 0.006892 0.006478 0.005589 0.004317 0.002772 0.001071 -0.000666 -0.002330 -0.003827 -0.005083 -0.006045 -0.006686 -0.007003 -0.007013 -0.006748 -0.006255 -0.005588 -0.004804 -0.003958 -0.003100 -0.002271 -0.001505 -0.000824 -0.000242 0.000234 0.000607 0.000883 0.001070 0.001182 0.001231 0.001229 0.001188 0.001120 0.001032 0.000934 0.000832 0.000730 0.000634 0.000543 0.000461 0.000387 0.000321 0.000263 0.000213 0.000171 0.000135 0.000106 0.000082 0.000063 0.000048 0.000036 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000021 0.000029 0.000040 0.000053 0.000070 0.000092 0.000118 0.000150 0.000188 0.000233 0.000285 0.000344 0.000410 0.000483 0.000561 0.000644 0.000731 0.000819 0.000905 0.000983 0.001049 0.001093 0.001107 0.001080 0.000998 0.000849 0.000618 0.000292 -0.000137 -0.000676 -0.001323 -0.002069 -0.002896 -0.003775 -0.004669 -0.005530 -0.006305 -0.006938 -0.007371 -0.007552 -0.007438 -0.006998 -0.006223 -0.005119 -0.003720 -0.002083 -0.000287 0.001568 0.003370 0.004999 0.006335 0.007273 0.007724 0.007627 0.006952 0.005706 0.003930 0.001701 -0.000878 -0.003677 -0.006555 -0.009366 -0.011967 -0.014234 -0.016065 -0.017394 -0.018192 -0.018472 -0.018284 -0.017717 -0.016881 -0.015905 -0.014920 -0.014053 -0.013409 -0.013068 -0.013076 -0.013440 -0.014131 -0.015080 -0.016190 -0.017337 -0.018386 -0.019201 -0.019657 -0.019650 -0.019110 -0.018004 -0.016344 -0.014183 -0.011613 -0.008759 -0.005764 -0.002786 0.000021 0.002514 0.004574 0.006111 0.007069 0.007432 0.007220 0.006486 0.005312 0.003803 0.002075 0.000250 -0.001556 -0.003236 -0.004702 -0.005887 -0.006750 -0.007272 -0.007458 -0.007333 -0.006939 -0.006328 -0.005558 -0.004689 -0.003778 -0.002872 -0.002014 -0.001234 -0.000553 0.000020 0.000480 0.000831 0.001083 0.001246 0.001334 0.001361 0.001339 0.001280 0.001196 0.001095 0.000986 0.000874 0.000765 0.000661 0.000566 0.000478 0.000400 0.000332 0.000271 0.000220 0.000176 0.000139 0.000108 0.000084 0.000064 0.000049 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000030 0.000041 0.000055 0.000073 0.000095 0.000122 0.000155 0.000195 0.000242 0.000297 0.000359 0.000429 0.000507 0.000591 0.000683 0.000779 0.000878 0.000976 0.001070 0.001153 0.001216 0.001251 0.001246 0.001188 0.001062 0.000855 0.000553 0.000143 -0.000381 -0.001021 -0.001770 -0.002614 -0.003526 -0.004471 -0.005404 -0.006271 -0.007016 -0.007579 -0.007903 -0.007940 -0.007652 -0.007018 -0.006039 -0.004735 -0.003153 -0.001364 0.000542 0.002457 0.004264 0.005843 0.007082 0.007883 0.008170 0.007896 0.007046 0.005640 0.003728 0.001393 -0.001260 -0.004109 -0.007021 -0.009863 -0.012512 -0.014863 -0.016838 -0.018389 -0.019503 -0.020202 -0.020536 -0.020581 -0.020428 -0.020172 -0.019905 -0.019707 -0.019637 -0.019729 -0.019987 -0.020385 -0.020871 -0.021365 -0.021774 -0.021994 -0.021926 -0.021481 -0.020594 -0.019228 -0.017382 -0.015092 -0.012428 -0.009494 -0.006417 -0.003338 -0.000404 0.002246 0.004490 0.006230 0.007399 0.007967 0.007939 0.007355 0.006286 0.004828 0.003093 0.001202 -0.000722 -0.002566 -0.004229 -0.005632 -0.006719 -0.007456 -0.007836 -0.007875 -0.007605 -0.007076 -0.006345 -0.005473 -0.004523 -0.003551 -0.002606 -0.001726 -0.000940 -0.000264 0.000293 0.000731 0.001057 0.001281 0.001418 0.001480 0.001483 0.001441 0.001364 0.001265 0.001151 0.001031 0.000911 0.000794 0.000684 0.000583 0.000492 0.000411 0.000340 0.000278 0.000224 0.000179 0.000142 0.000110 0.000085 0.000065 0.000049 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000023 0.000031 0.000042 0.000056 0.000074 0.000097 0.000125 0.000159 0.000200 0.000249 0.000306 0.000371 0.000444 0.000527 0.000617 0.000715 0.000820 0.000930 0.001041 0.001149 0.001249 0.001331 0.001388 0.001407 0.001374 0.001276 0.001097 0.000823 0.000439 -0.000063 -0.000687 -0.001430 -0.002280 -0.003215 -0.004202 -0.005198 -0.006153 -0.007008 -0.007702 -0.008177 -0.008378 -0.008260 -0.007794 -0.006969 -0.005795 -0.004307 -0.002564 -0.000647 0.001345 0.003299 0.005099 0.006627 0.007779 0.008466 0.008626 0.008224 0.007255 0.005746 0.003754 0.001361 -0.001331 -0.004206 -0.007144 -0.010028 -0.012752 -0.015226 -0.017389 -0.019205 -0.020665 -0.021788 -0.022615 -0.023197 -0.023596 -0.023871 -0.024076 -0.024250 -0.024415 -0.024571 -0.024698 -0.024755 -0.024687 -0.024425 -0.023900 -0.023047 -0.021814 -0.020172 -0.018116 -0.015674 -0.012903 -0.009889 -0.006743 -0.003591 -0.000569 0.002191 0.004568 0.006462 0.007797 0.008533 0.008663 0.008214 0.007245 0.005842 0.004112 0.002174 0.000152 -0.001837 -0.003682 -0.005293 -0.006600 -0.007556 -0.008143 -0.008363 -0.008241 -0.007818 -0.007150 -0.006299 -0.005330 -0.004306 -0.003281 -0.002304 -0.001410 -0.000625 0.000038 0.000573 0.000985 0.001281 0.001475 0.001582 0.001618 0.001597 0.001534 0.001439 0.001325 0.001199 0.001069 0.000940 0.000817 0.000702 0.000597 0.000502 0.000419 0.000345 0.000282 0.000227 0.000181 0.000143 0.000112 0.000086 0.000066 0.000050 0.000037 0.000027 0.000020 0.000015 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000012 0.000017 0.000023 0.000032 0.000043 0.000057 0.000076 0.000099 0.000127 0.000162 0.000204 0.000253 0.000312 0.000379 0.000456 0.000542 0.000637 0.000742 0.000855 0.000974 0.001097 0.001219 0.001335 0.001437 0.001516 0.001559 0.001554 0.001486 0.001339 0.001097 0.000746 0.000273 -0.000327 -0.001054 -0.001900 -0.002847 -0.003865 -0.004915 -0.005949 -0.006909 -0.007734 -0.008363 -0.008737 -0.008804 -0.008527 -0.007884 -0.006874 -0.005519 -0.003865 -0.001981 0.000044 0.002105 0.004090 0.005881 0.007369 0.008457 0.009066 0.009143 0.008662 0.007628 0.006070 0.004048 0.001640 -0.001057 -0.003937 -0.006890 -0.009814 -0.012613 -0.015214 -0.017560 -0.019619 -0.021379 -0.022847 -0.024042 -0.024992 -0.025726 -0.026273 -0.026652 -0.026875 -0.026938 -0.026826 -0.026513 -0.025960 -0.025128 -0.023978 -0.022477 -0.020608 -0.018374 -0.015801 -0.012940 -0.009866 -0.006677 -0.003487 -0.000420 0.002401 0.004858 0.006852 0.008303 0.009164 0.009416 0.009077 0.008194 0.006844 0.005125 0.003151 0.001046 -0.001070 -0.003080 -0.004885 -0.006405 -0.007580 -0.008379 -0.008792 -0.008835 -0.008541 -0.007960 -0.007154 -0.006187 -0.005127 -0.004036 -0.002969 -0.001970 -0.001071 -0.000295 0.000348 0.000856 0.001236 0.001500 0.001662 0.001738 0.001746 0.001700 0.001616 0.001504 0.001375 0.001238 0.001099 0.000962 0.000833 0.000714 0.000605 0.000508 0.000423 0.000348 0.000283 0.000228 0.000182 0.000144 0.000112 0.000086 0.000066 0.000049 0.000037 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000024 0.000032 0.000044 0.000058 0.000076 0.000099 0.000128 0.000163 0.000205 0.000256 0.000315 0.000384 0.000463 0.000552 0.000652 0.000762 0.000882 0.001010 0.001144 0.001279 0.001411 0.001531 0.001631 0.001700 0.001724 0.001688 0.001576 0.001371 0.001057 0.000621 0.000054 -0.000648 -0.001479 -0.002426 -0.003464 -0.004557 -0.005658 -0.006715 -0.007666 -0.008448 -0.008999 -0.009263 -0.009192 -0.008756 -0.007941 -0.006757 -0.005236 -0.003434 -0.001426 0.000693 0.002816 0.004830 0.006623 0.008091 0.009144 0.009713 0.009753 0.009245 0.008196 0.006639 0.004633 0.002252 -0.000414 -0.003268 -0.006209 -0.009144 -0.011988 -0.014672 -0.017141 -0.019359 -0.021303 -0.022963 -0.024337 -0.025428 -0.026240 -0.026779 -0.027042 -0.027025 -0.026718 -0.026105 -0.025168 -0.023890 -0.022259 -0.020274 -0.017948 -0.015312 -0.012416 -0.009331 -0.006147 -0.002968 0.000093 0.002919 0.005399 0.007435 0.008947 0.009883 0.010217 0.009956 0.009138 0.007828 0.006118 0.004115 0.001939 -0.000287 -0.002446 -0.004430 -0.006150 -0.007538 -0.008548 -0.009160 -0.009380 -0.009232 -0.008760 -0.008021 -0.007079 -0.006005 -0.004864 -0.003717 -0.002618 -0.001607 -0.000713 0.000045 0.000661 0.001137 0.001482 0.001710 0.001837 0.001882 0.001862 0.001792 0.001687 0.001558 0.001416 0.001268 0.001120 0.000977 0.000843 0.000720 0.000609 0.000510 0.000423 0.000348 0.000283 0.000228 0.000181 0.000143 0.000111 0.000086 0.000065 0.000049 0.000036 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000024 0.000032 0.000044 0.000058 0.000076 0.000099 0.000128 0.000163 0.000205 0.000256 0.000316 0.000386 0.000466 0.000558 0.000661 0.000776 0.000902 0.001037 0.001180 0.001327 0.001473 0.001612 0.001733 0.001827 0.001880 0.001877 0.001802 0.001638 0.001367 0.000975 0.000448 -0.000218 -0.001024 -0.001959 -0.003004 -0.004126 -0.005283 -0.006426 -0.007494 -0.008424 -0.009152 -0.009616 -0.009764 -0.009554 -0.008963 -0.007987 -0.006642 -0.004969 -0.003032 -0.000913 0.001292 0.003474 0.005524 0.007333 0.008804 0.009855 0.010424 0.010471 0.009982 0.008967 0.007460 0.005516 0.003207 0.000617 -0.002164 -0.005043 -0.007933 -0.010753 -0.013433 -0.015917 -0.018159 -0.020122 -0.021781 -0.023116 -0.024111 -0.024757 -0.025043 -0.024963 -0.024509 -0.023678 -0.022466 -0.020879 -0.018929 -0.016638 -0.014047 -0.011208 -0.008191 -0.005083 -0.001980 0.001009 0.003777 0.006216 0.008233 0.009748 0.010705 0.011073 0.010853 0.010071 0.008786 0.007077 0.005047 0.002810 0.000486 -0.001805 -0.003951 -0.005857 -0.007445 -0.008660 -0.009472 -0.009875 -0.009884 -0.009537 -0.008884 -0.007990 -0.006921 -0.005749 -0.004539 -0.003350 -0.002231 -0.001220 -0.000342 0.000391 0.000973 0.001412 0.001718 0.001908 0.001999 0.002012 0.001964 0.001870 0.001746 0.001601 0.001446 0.001288 0.001133 0.000985 0.000847 0.000721 0.000608 0.000508 0.000420 0.000345 0.000280 0.000225 0.000179 0.000141 0.000109 0.000084 0.000064 0.000048 0.000036 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000017 0.000024 0.000032 0.000043 0.000058 0.000076 0.000098 0.000127 0.000162 0.000204 0.000254 0.000314 0.000385 0.000466 0.000560 0.000665 0.000783 0.000914 0.001055 0.001207 0.001364 0.001523 0.001678 0.001819 0.001937 0.002019 0.002051 0.002015 0.001894 0.001671 0.001327 0.000849 0.000226 -0.000543 -0.001454 -0.002491 -0.003628 -0.004827 -0.006040 -0.007212 -0.008281 -0.009179 -0.009845 -0.010218 -0.010249 -0.009904 -0.009166 -0.008038 -0.006545 -0.004735 -0.002677 -0.000455 0.001830 0.004074 0.006168 0.008010 0.009509 0.010589 0.011194 0.011289 0.010864 0.009930 0.008521 0.006690 0.004506 0.002048 -0.000598 -0.003344 -0.006105 -0.008802 -0.011361 -0.013721 -0.015825 -0.017628 -0.019091 -0.020185 -0.020885 -0.021177 -0.021050 -0.020501 -0.019536 -0.018165 -0.016410 -0.014302 -0.011886 -0.009219 -0.006374 -0.003432 -0.000490 0.002352 0.004988 0.007319 0.009251 0.010707 0.011629 0.011983 0.011761 0.010984 0.009701 0.007983 0.005923 0.003630 0.001221 -0.001185 -0.003476 -0.005551 -0.007324 -0.008733 -0.009738 -0.010323 -0.010495 -0.010283 -0.009732 -0.008902 -0.007859 -0.006675 -0.005419 -0.004154 -0.002937 -0.001813 -0.000814 0.000039 0.000737 0.001279 0.001676 0.001940 0.002090 0.002146 0.002127 0.002051 0.001935 0.001791 0.001632 0.001466 0.001299 0.001138 0.000985 0.000844 0.000717 0.000603 0.000502 0.000414 0.000339 0.000275 0.000220 0.000175 0.000137 0.000107 0.000082 0.000062 0.000047 0.000035 0.000026 0.000019 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000023 0.000032 0.000043 0.000057 0.000074 0.000097 0.000125 0.000159 0.000201 0.000251 0.000311 0.000381 0.000463 0.000557 0.000664 0.000785 0.000918 0.001065 0.001223 0.001389 0.001560 0.001729 0.001889 0.002030 0.002141 0.002206 0.002210 0.002135 0.001961 0.001671 0.001247 0.000677 -0.000045 -0.000920 -0.001935 -0.003071 -0.004294 -0.005561 -0.006821 -0.008013 -0.009072 -0.009932 -0.010530 -0.010810 -0.010727 -0.010254 -0.009378 -0.008111 -0.006484 -0.004550 -0.002382 -0.000068 0.002295 0.004602 0.006749 0.008640 0.010189 0.011326 0.012000 0.012181 0.011860 0.011052 0.009791 0.008127 0.006127 0.003867 0.001431 -0.001096 -0.003629 -0.006088 -0.008397 -0.010488 -0.012301 -0.013784 -0.014894 -0.015600 -0.015880 -0.015724 -0.015132 -0.014115 -0.012695 -0.010907 -0.008797 -0.006423 -0.003859 -0.001186 0.001505 0.004114 0.006542 0.008691 0.010471 0.011806 0.012637 0.012925 0.012661 0.011856 0.010550 0.008808 0.006714 0.004370 0.001887 -0.000620 -0.003037 -0.005260 -0.007200 -0.008787 -0.009974 -0.010735 -0.011069 -0.010996 -0.010556 -0.009804 -0.008803 -0.007624 -0.006339 -0.005015 -0.003713 -0.002484 -0.001369 -0.000394 0.000423 0.001078 0.001575 0.001925 0.002146 0.002255 0.002275 0.002225 0.002123 0.001985 0.001825 0.001652 0.001476 0.001302 0.001135 0.000980 0.000837 0.000708 0.000594 0.000493 0.000406 0.000331 0.000268 0.000214 0.000170 0.000133 0.000103 0.000079 0.000060 0.000045 0.000033 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000031 0.000041 0.000055 0.000072 0.000094 0.000122 0.000155 0.000196 0.000246 0.000305 0.000375 0.000456 0.000551 0.000658 0.000780 0.000917 0.001067 0.001230 0.001403 0.001584 0.001766 0.001943 0.002105 0.002243 0.002341 0.002385 0.002355 0.002234 0.002000 0.001636 0.001127 0.000461 -0.000365 -0.001345 -0.002462 -0.003691 -0.004994 -0.006322 -0.007618 -0.008821 -0.009863 -0.010679 -0.011208 -0.011397 -0.011207 -0.010614 -0.009613 -0.008221 -0.006474 -0.004431 -0.002166 0.000232 0.002667 0.005037 0.007243 0.009194 0.010810 0.012026 0.012797 0.013097 0.012920 0.012281 0.011216 0.009773 0.008019 0.006027 0.003879 0.001660 -0.000546 -0.002659 -0.004602 -0.006306 -0.007710 -0.008764 -0.009432 -0.009687 -0.009519 -0.008929 -0.007935 -0.006566 -0.004866 -0.002890 -0.000707 0.001603 0.003951 0.006245 0.008387 0.010283 0.011847 0.013001 0.013687 0.013864 0.013516 0.012650 0.011300 0.009520 0.007386 0.004993 0.002446 -0.000144 -0.002666 -0.005016 -0.007101 -0.008847 -0.010198 -0.011123 -0.011612 -0.011678 -0.011353 -0.010687 -0.009740 -0.008581 -0.007282 -0.005914 -0.004541 -0.003219 -0.001995 -0.000904 0.000033 0.000805 0.001410 0.001856 0.002157 0.002332 0.002401 0.002385 0.002305 0.002179 0.002021 0.001845 0.001661 0.001477 0.001297 0.001127 0.000969 0.000825 0.000696 0.000581 0.000482 0.000396 0.000322 0.000259 0.000207 0.000164 0.000128 0.000099 0.000076 0.000057 0.000043 0.000032 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000030 0.000040 0.000053 0.000070 0.000091 0.000118 0.000151 0.000191 0.000239 0.000297 0.000366 0.000447 0.000541 0.000649 0.000771 0.000909 0.001061 0.001228 0.001407 0.001595 0.001788 0.001980 0.002162 0.002324 0.002454 0.002536 0.002552 0.002483 0.002309 0.002009 0.001565 0.000964 0.000199 -0.000730 -0.001813 -0.003029 -0.004345 -0.005719 -0.007098 -0.008423 -0.009629 -0.010650 -0.011420 -0.011881 -0.011985 -0.011695 -0.010994 -0.009883 -0.008382 -0.006534 -0.004398 -0.002051 0.000418 0.002916 0.005344 0.007610 0.009626 0.011320 0.012633 0.013524 0.013970 0.013969 0.013538 0.012712 0.011541 0.010088 0.008428 0.006639 0.004803 0.003004 0.001319 -0.000178 -0.001423 -0.002362 -0.002955 -0.003174 -0.003008 -0.002462 -0.001554 -0.000320 0.001193 0.002922 0.004796 0.006730 0.008638 0.010428 0.012009 0.013298 0.014219 0.014713 0.014737 0.014272 0.013319 0.011903 0.010073 0.007897 0.005460 0.002861 0.000205 -0.002401 -0.004853 -0.007059 -0.008939 -0.010435 -0.011506 -0.012138 -0.012335 -0.012124 -0.011546 -0.010660 -0.009532 -0.008233 -0.006834 -0.005403 -0.004002 -0.002680 -0.001478 -0.000425 0.000463 0.001180 0.001729 0.002120 0.002369 0.002497 0.002526 0.002476 0.002367 0.002218 0.002043 0.001854 0.001661 0.001469 0.001286 0.001113 0.000954 0.000809 0.000681 0.000567 0.000468 0.000383 0.000311 0.000250 0.000199 0.000157 0.000122 0.000094 0.000072 0.000054 0.000041 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000038 0.000050 0.000067 0.000087 0.000113 0.000145 0.000184 0.000232 0.000288 0.000356 0.000436 0.000528 0.000635 0.000757 0.000895 0.001049 0.001218 0.001401 0.001595 0.001797 0.002001 0.002200 0.002385 0.002544 0.002662 0.002722 0.002706 0.002591 0.002357 0.001984 0.001456 0.000761 -0.000104 -0.001136 -0.002319 -0.003626 -0.005021 -0.006458 -0.007881 -0.009227 -0.010431 -0.011428 -0.012153 -0.012551 -0.012577 -0.012199 -0.011405 -0.010200 -0.008610 -0.006681 -0.004473 -0.002065 0.000458 0.003003 0.005480 0.007798 0.009880 0.011657 0.013076 0.014101 0.014713 0.014912 0.014718 0.014165 0.013303 0.012195 0.010911 0.009529 0.008125 0.006778 0.005559 0.004533 0.003754 0.003264 0.003088 0.003239 0.003711 0.004483 0.005519 0.006768 0.008169 0.009648 0.011125 0.012517 0.013738 0.014708 0.015357 0.015623 0.015464 0.014856 0.013796 0.012302 0.010417 0.008199 0.005726 0.003089 0.000386 -0.002279 -0.004807 -0.007104 -0.009092 -0.010706 -0.011903 -0.012660 -0.012976 -0.012871 -0.012381 -0.011559 -0.010468 -0.009178 -0.007760 -0.006284 -0.004814 -0.003405 -0.002103 -0.000940 0.000061 0.000889 0.001543 0.002029 0.002362 0.002558 0.002640 0.002629 0.002546 0.002412 0.002242 0.002052 0.001852 0.001651 0.001455 0.001268 0.001094 0.000935 0.000791 0.000663 0.000551 0.000454 0.000370 0.000299 0.000240 0.000190 0.000149 0.000116 0.000089 0.000068 0.000051 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000010 0.000014 0.000019 0.000026 0.000036 0.000048 0.000063 0.000083 0.000108 0.000139 0.000177 0.000223 0.000278 0.000344 0.000422 0.000513 0.000619 0.000740 0.000877 0.001030 0.001200 0.001386 0.001584 0.001793 0.002008 0.002221 0.002426 0.002611 0.002762 0.002864 0.002898 0.002842 0.002675 0.002376 0.001926 0.001310 0.000520 -0.000444 -0.001574 -0.002850 -0.004242 -0.005708 -0.007199 -0.008657 -0.010019 -0.011219 -0.012191 -0.012875 -0.013217 -0.013176 -0.012725 -0.011856 -0.010579 -0.008923 -0.006938 -0.004685 -0.002241 0.000311 0.002885 0.005392 0.007751 0.009890 0.011747 0.013272 0.014436 0.015221 0.015632 0.015689 0.015425 0.014892 0.014148 0.013261 0.012300 0.011338 0.010441 0.009671 0.009081 0.008710 0.008582 0.008709 0.009084 0.009687 0.010483 0.011422 0.012444 0.013480 0.014457 0.015298 0.015929 0.016282 0.016301 0.015942 0.015178 0.014002 0.012428 0.010488 0.008236 0.005740 0.003084 0.000359 -0.002338 -0.004911 -0.007269 -0.009332 -0.011036 -0.012331 -0.013192 -0.013610 -0.013599 -0.013191 -0.012432 -0.011381 -0.010107 -0.008679 -0.007168 -0.005640 -0.004155 -0.002762 -0.001498 -0.000390 0.000546 0.001305 0.001889 0.002309 0.002580 0.002723 0.002759 0.002710 0.002597 0.002439 0.002251 0.002048 0.001839 0.001633 0.001433 0.001245 0.001071 0.000913 0.000770 0.000644 0.000534 0.000438 0.000356 0.000287 0.000229 0.000181 0.000142 0.000110 0.000084 0.000064 0.000048 0.000036 0.000027 0.000020 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000025 0.000034 0.000045 0.000060 0.000079 0.000103 0.000132 0.000169 0.000213 0.000267 0.000331 0.000407 0.000496 0.000599 0.000718 0.000854 0.001006 0.001176 0.001362 0.001563 0.001777 0.001999 0.002225 0.002447 0.002654 0.002835 0.002975 0.003056 0.003057 0.002957 0.002733 0.002365 0.001835 0.001131 0.000248 -0.000812 -0.002034 -0.003396 -0.004863 -0.006391 -0.007929 -0.009417 -0.010791 -0.011985 -0.012935 -0.013583 -0.013878 -0.013783 -0.013277 -0.012355 -0.011032 -0.009341 -0.007331 -0.005065 -0.002616 -0.000063 0.002511 0.005027 0.007408 0.009589 0.011511 0.013133 0.014426 0.015379 0.015997 0.016300 0.016323 0.016112 0.015724 0.015217 0.014654 0.014096 0.013599 0.013210 0.012964 0.012885 0.012982 0.013249 0.013667 0.014202 0.014809 0.015435 0.016016 0.016487 0.016784 0.016845 0.016616 0.016056 0.015138 0.013851 0.012203 0.010221 0.007951 0.005453 0.002802 0.000083 -0.002614 -0.005198 -0.007582 -0.009687 -0.011446 -0.012810 -0.013748 -0.014246 -0.014313 -0.013976 -0.013274 -0.012264 -0.011008 -0.009577 -0.008040 -0.006466 -0.004914 -0.003439 -0.002083 -0.000875 0.000163 0.001022 0.001703 0.002212 0.002562 0.002772 0.002862 0.002854 0.002769 0.002628 0.002448 0.002246 0.002032 0.001817 0.001606 0.001405 0.001218 0.001045 0.000888 0.000747 0.000623 0.000515 0.000421 0.000342 0.000274 0.000218 0.000172 0.000134 0.000103 0.000079 0.000060 0.000045 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000031 0.000042 0.000056 0.000074 0.000097 0.000125 0.000160 0.000203 0.000255 0.000316 0.000390 0.000476 0.000577 0.000694 0.000827 0.000977 0.001145 0.001331 0.001533 0.001749 0.001978 0.002212 0.002447 0.002674 0.002881 0.003056 0.003180 0.003234 0.003198 0.003049 0.002765 0.002326 0.001716 0.000926 -0.000047 -0.001195 -0.002502 -0.003941 -0.005475 -0.007057 -0.008635 -0.010148 -0.011531 -0.012720 -0.013652 -0.014271 -0.014531 -0.014400 -0.013861 -0.012914 -0.011576 -0.009884 -0.007886 -0.005643 -0.003225 -0.000705 0.001840 0.004335 0.006712 0.008908 0.010873 0.012568 0.013969 0.015067 0.015868 0.016393 0.016674 0.016753 0.016678 0.016501 0.016274 0.016044 0.015852 0.015730 0.015697 0.015761 0.015917 0.016148 0.016424 0.016706 0.016946 0.017091 0.017088 0.016883 0.016429 0.015688 0.014633 0.013252 0.011551 0.009549 0.007285 0.004813 0.002200 -0.000479 -0.003140 -0.005698 -0.008069 -0.010176 -0.011956 -0.013355 -0.014339 -0.014892 -0.015018 -0.014736 -0.014082 -0.013108 -0.011872 -0.010442 -0.008887 -0.007274 -0.005667 -0.004120 -0.002680 -0.001381 -0.000248 0.000708 0.001481 0.002078 0.002508 0.002787 0.002936 0.002974 0.002923 0.002805 0.002639 0.002442 0.002226 0.002004 0.001784 0.001572 0.001371 0.001185 0.001014 0.000860 0.000722 0.000600 0.000495 0.000404 0.000326 0.000261 0.000207 0.000162 0.000126 0.000097 0.000074 0.000056 0.000042 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000016 0.000022 0.000029 0.000040 0.000053 0.000070 0.000091 0.000118 0.000151 0.000192 0.000242 0.000301 0.000372 0.000455 0.000553 0.000666 0.000796 0.000943 0.001109 0.001292 0.001494 0.001711 0.001943 0.002184 0.002429 0.002671 0.002900 0.003104 0.003267 0.003371 0.003396 0.003320 0.003119 0.002773 0.002263 0.001575 0.000704 -0.000352 -0.001580 -0.002963 -0.004470 -0.006062 -0.007691 -0.009303 -0.010836 -0.012227 -0.013412 -0.014331 -0.014932 -0.015174 -0.015028 -0.014483 -0.013542 -0.012227 -0.010572 -0.008625 -0.006444 -0.004094 -0.001644 0.000836 0.003276 0.005614 0.007792 0.009764 0.011497 0.012969 0.014174 0.015117 0.015818 0.016304 0.016612 0.016782 0.016855 0.016869 0.016859 0.016849 0.016857 0.016889 0.016940 0.016996 0.017032 0.017015 0.016907 0.016665 0.016245 0.015610 0.014726 0.013569 0.012127 0.010403 0.008413 0.006190 0.003779 0.001240 -0.001359 -0.003943 -0.006431 -0.008747 -0.010817 -0.012577 -0.013974 -0.014973 -0.015553 -0.015714 -0.015469 -0.014852 -0.013906 -0.012689 -0.011262 -0.009694 -0.008051 -0.006397 -0.004789 -0.003275 -0.001893 -0.000672 0.000373 0.001235 0.001915 0.002423 0.002773 0.002981 0.003069 0.003058 0.002968 0.002820 0.002632 0.002419 0.002193 0.001966 0.001743 0.001530 0.001331 0.001147 0.000979 0.000828 0.000694 0.000576 0.000473 0.000385 0.000310 0.000248 0.000195 0.000153 0.000118 0.000090 0.000068 0.000052 0.000039 0.000029 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000037 0.000049 0.000065 0.000085 0.000111 0.000142 0.000181 0.000228 0.000285 0.000353 0.000433 0.000527 0.000636 0.000762 0.000905 0.001067 0.001248 0.001447 0.001664 0.001896 0.002140 0.002393 0.002647 0.002893 0.003122 0.003319 0.003468 0.003549 0.003541 0.003422 0.003169 0.002761 0.002184 0.001424 0.000477 -0.000652 -0.001953 -0.003401 -0.004967 -0.006609 -0.008278 -0.009917 -0.011467 -0.012865 -0.014049 -0.014964 -0.015560 -0.015803 -0.015668 -0.015148 -0.014249 -0.012993 -0.011414 -0.009558 -0.007478 -0.005236 -0.002895 -0.000521 0.001824 0.004081 0.006198 0.008134 0.009859 0.011353 0.012611 0.013639 0.014451 0.015072 0.015530 0.015855 0.016077 0.016221 0.016307 0.016349 0.016351 0.016310 0.016214 0.016043 0.015773 0.015372 0.014811 0.014057 0.013084 0.011874 0.010415 0.008711 0.006773 0.004630 0.002322 -0.000101 -0.002577 -0.005038 -0.007413 -0.009629 -0.011617 -0.013315 -0.014673 -0.015651 -0.016228 -0.016398 -0.016171 -0.015575 -0.014650 -0.013446 -0.012024 -0.010447 -0.008781 -0.007089 -0.005429 -0.003852 -0.002397 -0.001096 0.000031 0.000975 0.001735 0.002317 0.002734 0.003002 0.003141 0.003171 0.003114 0.002988 0.002814 0.002606 0.002381 0.002148 0.001917 0.001693 0.001482 0.001285 0.001104 0.000940 0.000793 0.000663 0.000549 0.000450 0.000365 0.000294 0.000233 0.000184 0.000143 0.000110 0.000084 0.000063 0.000048 0.000036 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000025 0.000034 0.000045 0.000060 0.000079 0.000103 0.000133 0.000169 0.000214 0.000268 0.000332 0.000409 0.000499 0.000604 0.000725 0.000864 0.001021 0.001197 0.001393 0.001607 0.001838 0.002084 0.002340 0.002602 0.002862 0.003111 0.003337 0.003524 0.003656 0.003712 0.003670 0.003508 0.003204 0.002740 0.002099 0.001274 0.000260 -0.000935 -0.002297 -0.003803 -0.005418 -0.007100 -0.008801 -0.010462 -0.012026 -0.013431 -0.014620 -0.015540 -0.016150 -0.016415 -0.016319 -0.015856 -0.015033 -0.013874 -0.012409 -0.010682 -0.008744 -0.006650 -0.004459 -0.002232 -0.000026 0.002104 0.004112 0.005961 0.007623 0.009081 0.010330 0.011374 0.012225 0.012898 0.013416 0.013798 0.014062 0.014223 0.014290 0.014267 0.014150 0.013932 0.013598 0.013131 0.012509 0.011710 0.010716 0.009512 0.008090 0.006454 0.004615 0.002597 0.000434 -0.001828 -0.004136 -0.006429 -0.008644 -0.010714 -0.012575 -0.014169 -0.015446 -0.016368 -0.016910 -0.017063 -0.016834 -0.016243 -0.015327 -0.014131 -0.012712 -0.011130 -0.009448 -0.007727 -0.006026 -0.004395 -0.002878 -0.001508 -0.000307 0.000712 0.001545 0.002197 0.002679 0.003005 0.003194 0.003266 0.003242 0.003141 0.002984 0.002786 0.002564 0.002329 0.002091 0.001858 0.001635 0.001426 0.001233 0.001057 0.000898 0.000755 0.000630 0.000520 0.000425 0.000344 0.000276 0.000219 0.000172 0.000133 0.000102 0.000078 0.000059 0.000044 0.000033 0.000024 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000031 0.000042 0.000056 0.000073 0.000095 0.000123 0.000158 0.000200 0.000250 0.000311 0.000384 0.000470 0.000570 0.000686 0.000819 0.000971 0.001142 0.001333 0.001543 0.001771 0.002015 0.002273 0.002539 0.002809 0.003073 0.003322 0.003543 0.003720 0.003834 0.003864 0.003789 0.003586 0.003234 0.002717 0.002021 0.001137 0.000066 -0.001185 -0.002600 -0.004151 -0.005806 -0.007520 -0.009244 -0.010922 -0.012497 -0.013912 -0.015113 -0.016052 -0.016692 -0.017004 -0.016974 -0.016597 -0.015884 -0.014854 -0.013539 -0.011978 -0.010219 -0.008311 -0.006312 -0.004275 -0.002254 -0.000299 0.001550 0.003258 0.004801 0.006163 0.007337 0.008327 0.009139 0.009783 0.010273 0.010619 0.010830 0.010913 0.010870 0.010698 0.010393 0.009945 0.009343 0.008575 0.007627 0.006493 0.005166 0.003651 0.001959 0.000112 -0.001861 -0.003919 -0.006016 -0.008099 -0.010109 -0.011989 -0.013679 -0.015127 -0.016284 -0.017112 -0.017587 -0.017696 -0.017441 -0.016840 -0.015923 -0.014730 -0.013313 -0.011728 -0.010035 -0.008294 -0.006562 -0.004890 -0.003322 -0.001893 -0.000628 0.000458 0.001357 0.002073 0.002615 0.002995 0.003232 0.003345 0.003354 0.003280 0.003142 0.002956 0.002740 0.002505 0.002263 0.002023 0.001790 0.001570 0.001365 0.001176 0.001005 0.000851 0.000714 0.000594 0.000489 0.000399 0.000322 0.000257 0.000204 0.000159 0.000123 0.000094 0.000072 0.000054 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000038 0.000051 0.000067 0.000088 0.000114 0.000146 0.000185 0.000233 0.000290 0.000359 0.000440 0.000535 0.000645 0.000773 0.000918 0.001083 0.001268 0.001472 0.001695 0.001936 0.002192 0.002460 0.002736 0.003011 0.003279 0.003527 0.003742 0.003907 0.004002 0.004008 0.003901 0.003660 0.003267 0.002703 0.001958 0.001025 -0.000095 -0.001391 -0.002847 -0.004434 -0.006117 -0.007853 -0.009593 -0.011283 -0.012869 -0.014297 -0.015518 -0.016489 -0.017177 -0.017556 -0.017615 -0.017352 -0.016775 -0.015905 -0.014771 -0.013409 -0.011862 -0.010178 -0.008408 -0.006602 -0.004808 -0.003072 -0.001430 0.000086 0.001456 0.002664 0.003704 0.004576 0.005281 0.005825 0.006214 0.006451 0.006540 0.006481 0.006275 0.005918 0.005406 0.004734 0.003896 0.002888 0.001710 0.000366 -0.001132 -0.002766 -0.004508 -0.006324 -0.008172 -0.010005 -0.011773 -0.013423 -0.014903 -0.016165 -0.017164 -0.017865 -0.018242 -0.018280 -0.017979 -0.017350 -0.016420 -0.015223 -0.013806 -0.012222 -0.010525 -0.008773 -0.007021 -0.005320 -0.003713 -0.002238 -0.000920 0.000222 0.001180 0.001953 0.002549 0.002979 0.003261 0.003413 0.003454 0.003406 0.003287 0.003115 0.002906 0.002674 0.002431 0.002185 0.001945 0.001714 0.001498 0.001298 0.001115 0.000949 0.000802 0.000671 0.000556 0.000457 0.000371 0.000299 0.000238 0.000188 0.000147 0.000113 0.000086 0.000065 0.000049 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000046 0.000061 0.000080 0.000104 0.000134 0.000170 0.000215 0.000269 0.000333 0.000409 0.000499 0.000603 0.000724 0.000863 0.001021 0.001199 0.001396 0.001613 0.001849 0.002101 0.002368 0.002646 0.002928 0.003209 0.003479 0.003725 0.003934 0.004087 0.004165 0.004147 0.004012 0.003739 0.003308 0.002706 0.001920 0.000947 -0.000211 -0.001542 -0.003026 -0.004637 -0.006338 -0.008087 -0.009835 -0.011532 -0.013128 -0.014573 -0.015821 -0.016835 -0.017584 -0.018048 -0.018215 -0.018086 -0.017670 -0.016983 -0.016055 -0.014918 -0.013613 -0.012183 -0.010674 -0.009133 -0.007604 -0.006125 -0.004730 -0.003446 -0.002293 -0.001284 -0.000425 0.000279 0.000827 0.001221 0.001460 0.001546 0.001478 0.001257 0.000883 0.000354 -0.000329 -0.001166 -0.002154 -0.003287 -0.004555 -0.005940 -0.007418 -0.008959 -0.010527 -0.012080 -0.013575 -0.014964 -0.016202 -0.017246 -0.018056 -0.018599 -0.018849 -0.018792 -0.018423 -0.017752 -0.016798 -0.015592 -0.014175 -0.012593 -0.010899 -0.009146 -0.007385 -0.005668 -0.004036 -0.002528 -0.001170 0.000018 0.001024 0.001846 0.002489 0.002964 0.003286 0.003473 0.003545 0.003521 0.003421 0.003263 0.003063 0.002835 0.002592 0.002343 0.002096 0.001858 0.001631 0.001420 0.001226 0.001050 0.000891 0.000750 0.000626 0.000517 0.000423 0.000343 0.000276 0.000219 0.000172 0.000134 0.000103 0.000079 0.000059 0.000044 0.000033 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000031 0.000042 0.000055 0.000073 0.000095 0.000122 0.000156 0.000197 0.000247 0.000307 0.000378 0.000462 0.000560 0.000675 0.000806 0.000957 0.001126 0.001316 0.001526 0.001755 0.002002 0.002265 0.002541 0.002827 0.003116 0.003402 0.003673 0.003917 0.004120 0.004262 0.004324 0.004286 0.004127 0.003826 0.003365 0.002731 0.001914 0.000911 -0.000273 -0.001627 -0.003129 -0.004751 -0.006458 -0.008209 -0.009958 -0.011659 -0.013262 -0.014724 -0.016004 -0.017068 -0.017889 -0.018448 -0.018738 -0.018758 -0.018517 -0.018032 -0.017328 -0.016436 -0.015393 -0.014239 -0.013015 -0.011764 -0.010523 -0.009327 -0.008206 -0.007182 -0.006272 -0.005489 -0.004841 -0.004331 -0.003965 -0.003745 -0.003670 -0.003742 -0.003960 -0.004323 -0.004826 -0.005468 -0.006243 -0.007143 -0.008158 -0.009272 -0.010465 -0.011712 -0.012979 -0.014233 -0.015433 -0.016541 -0.017515 -0.018318 -0.018915 -0.019276 -0.019378 -0.019205 -0.018752 -0.018025 -0.017038 -0.015818 -0.014399 -0.012824 -0.011139 -0.009394 -0.007638 -0.005918 -0.004276 -0.002749 -0.001365 -0.000146 0.000897 0.001759 0.002442 0.002955 0.003313 0.003531 0.003630 0.003629 0.003547 0.003402 0.003211 0.002988 0.002746 0.002495 0.002243 0.001998 0.001763 0.001543 0.001338 0.001151 0.000982 0.000831 0.000697 0.000580 0.000477 0.000390 0.000315 0.000252 0.000200 0.000157 0.000122 0.000093 0.000071 0.000054 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000050 0.000066 0.000086 0.000111 0.000141 0.000179 0.000226 0.000281 0.000347 0.000425 0.000517 0.000625 0.000749 0.000891 0.001052 0.001233 0.001434 0.001655 0.001894 0.002151 0.002424 0.002709 0.003003 0.003299 0.003588 0.003861 0.004103 0.004300 0.004433 0.004482 0.004427 0.004248 0.003925 0.003441 0.002784 0.001945 0.000923 -0.000276 -0.001639 -0.003145 -0.004766 -0.006467 -0.008210 -0.009952 -0.011648 -0.013255 -0.014733 -0.016046 -0.017162 -0.018058 -0.018720 -0.019139 -0.019316 -0.019259 -0.018984 -0.018514 -0.017877 -0.017107 -0.016239 -0.015312 -0.014361 -0.013419 -0.012517 -0.011678 -0.010922 -0.010263 -0.009712 -0.009278 -0.008966 -0.008781 -0.008724 -0.008796 -0.008997 -0.009322 -0.009767 -0.010326 -0.010990 -0.011749 -0.012590 -0.013494 -0.014440 -0.015402 -0.016349 -0.017248 -0.018065 -0.018766 -0.019316 -0.019686 -0.019851 -0.019789 -0.019486 -0.018937 -0.018143 -0.017117 -0.015880 -0.014460 -0.012896 -0.011228 -0.009501 -0.007762 -0.006054 -0.004417 -0.002887 -0.001493 -0.000255 0.000811 0.001700 0.002414 0.002958 0.003345 0.003590 0.003713 0.003732 0.003665 0.003532 0.003350 0.003131 0.002891 0.002639 0.002384 0.002133 0.001892 0.001663 0.001449 0.001253 0.001074 0.000913 0.000770 0.000643 0.000533 0.000438 0.000356 0.000287 0.000229 0.000181 0.000142 0.000110 0.000084 0.000064 0.000048 0.000036 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000025 0.000033 0.000045 0.000059 0.000077 0.000099 0.000128 0.000162 0.000204 0.000255 0.000316 0.000389 0.000474 0.000574 0.000691 0.000825 0.000977 0.001149 0.001340 0.001551 0.001782 0.002031 0.002297 0.002579 0.002872 0.003173 0.003475 0.003768 0.004042 0.004283 0.004475 0.004601 0.004640 0.004573 0.004379 0.004039 0.003540 0.002867 0.002016 0.000987 -0.000214 -0.001573 -0.003069 -0.004674 -0.006357 -0.008079 -0.009802 -0.011485 -0.013090 -0.014579 -0.015920 -0.017087 -0.018059 -0.018822 -0.019370 -0.019704 -0.019831 -0.019765 -0.019528 -0.019144 -0.018645 -0.018062 -0.017428 -0.016772 -0.016124 -0.015506 -0.014939 -0.014438 -0.014016 -0.013682 -0.013444 -0.013306 -0.013271 -0.013341 -0.013513 -0.013783 -0.014145 -0.014591 -0.015111 -0.015694 -0.016323 -0.016982 -0.017649 -0.018298 -0.018904 -0.019436 -0.019865 -0.020163 -0.020306 -0.020270 -0.020039 -0.019600 -0.018947 -0.018082 -0.017013 -0.015758 -0.014341 -0.012793 -0.011150 -0.009453 -0.007743 -0.006061 -0.004446 -0.002929 -0.001541 -0.000301 0.000775 0.001679 0.002412 0.002978 0.003387 0.003654 0.003796 0.003831 0.003779 0.003656 0.003481 0.003267 0.003029 0.002776 0.002519 0.002264 0.002016 0.001780 0.001558 0.001353 0.001165 0.000996 0.000843 0.000709 0.000590 0.000488 0.000399 0.000324 0.000260 0.000207 0.000163 0.000127 0.000098 0.000075 0.000057 0.000043 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000030 0.000040 0.000052 0.000068 0.000089 0.000114 0.000145 0.000184 0.000230 0.000286 0.000353 0.000432 0.000525 0.000633 0.000758 0.000901 0.001063 0.001244 0.001445 0.001665 0.001905 0.002162 0.002438 0.002727 0.003029 0.003336 0.003643 0.003940 0.004216 0.004457 0.004646 0.004766 0.004798 0.004722 0.004518 0.004169 0.003661 0.002984 0.002132 0.001108 -0.000081 -0.001421 -0.002892 -0.004467 -0.006116 -0.007805 -0.009497 -0.011157 -0.012749 -0.014241 -0.015604 -0.016815 -0.017855 -0.018713 -0.019383 -0.019864 -0.020164 -0.020296 -0.020280 -0.020137 -0.019895 -0.019581 -0.019221 -0.018840 -0.018460 -0.018100 -0.017776 -0.017499 -0.017281 -0.017127 -0.017044 -0.017034 -0.017098 -0.017234 -0.017437 -0.017701 -0.018018 -0.018376 -0.018763 -0.019165 -0.019564 -0.019942 -0.020276 -0.020543 -0.020719 -0.020779 -0.020705 -0.020476 -0.020081 -0.019507 -0.018752 -0.017816 -0.016706 -0.015436 -0.014025 -0.012500 -0.010893 -0.009237 -0.007571 -0.005930 -0.004351 -0.002865 -0.001498 -0.000273 0.000797 0.001703 0.002443 0.003020 0.003443 0.003726 0.003882 0.003930 0.003889 0.003775 0.003605 0.003396 0.003159 0.002906 0.002647 0.002388 0.002135 0.001893 0.001665 0.001452 0.001256 0.001078 0.000917 0.000775 0.000649 0.000539 0.000443 0.000362 0.000293 0.000234 0.000186 0.000146 0.000113 0.000087 0.000067 0.000050 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000046 0.000061 0.000079 0.000101 0.000129 0.000164 0.000206 0.000257 0.000318 0.000391 0.000476 0.000577 0.000693 0.000826 0.000978 0.001148 0.001337 0.001546 0.001775 0.002022 0.002289 0.002572 0.002869 0.003178 0.003492 0.003803 0.004104 0.004382 0.004623 0.004812 0.004929 0.004956 0.004875 0.004666 0.004314 0.003806 0.003134 0.002295 0.001290 0.000127 -0.001178 -0.002608 -0.004137 -0.005737 -0.007378 -0.009027 -0.010651 -0.012219 -0.013703 -0.015077 -0.016320 -0.017416 -0.018353 -0.019127 -0.019738 -0.020193 -0.020503 -0.020685 -0.020759 -0.020747 -0.020671 -0.020552 -0.020409 -0.020259 -0.020115 -0.019988 -0.019889 -0.019824 -0.019797 -0.019812 -0.019869 -0.019966 -0.020098 -0.020258 -0.020439 -0.020630 -0.020820 -0.020996 -0.021143 -0.021243 -0.021279 -0.021231 -0.021082 -0.020814 -0.020413 -0.019868 -0.019173 -0.018325 -0.017324 -0.016179 -0.014899 -0.013502 -0.012009 -0.010447 -0.008845 -0.007236 -0.005652 -0.004125 -0.002685 -0.001358 -0.000162 0.000886 0.001779 0.002512 0.003090 0.003518 0.003808 0.003973 0.004030 0.003996 0.003888 0.003724 0.003517 0.003281 0.003028 0.002767 0.002505 0.002248 0.002001 0.001767 0.001548 0.001345 0.001159 0.000991 0.000841 0.000707 0.000590 0.000488 0.000401 0.000326 0.000263 0.000210 0.000166 0.000130 0.000101 0.000077 0.000059 0.000044 0.000033 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000023 0.000031 0.000041 0.000053 0.000069 0.000089 0.000114 0.000145 0.000183 0.000229 0.000285 0.000351 0.000429 0.000522 0.000629 0.000753 0.000894 0.001052 0.001230 0.001427 0.001643 0.001879 0.002134 0.002408 0.002699 0.003003 0.003318 0.003638 0.003955 0.004259 0.004540 0.004783 0.004971 0.005087 0.005112 0.005029 0.004821 0.004474 0.003977 0.003322 0.002507 0.001535 0.000415 -0.000840 -0.002213 -0.003681 -0.005217 -0.006796 -0.008387 -0.009962 -0.011492 -0.012953 -0.014322 -0.015580 -0.016711 -0.017707 -0.018563 -0.019279 -0.019861 -0.020320 -0.020669 -0.020926 -0.021106 -0.021227 -0.021303 -0.021349 -0.021376 -0.021393 -0.021409 -0.021429 -0.021457 -0.021495 -0.021544 -0.021602 -0.021663 -0.021723 -0.021774 -0.021807 -0.021812 -0.021778 -0.021693 -0.021544 -0.021316 -0.020995 -0.020569 -0.020026 -0.019359 -0.018564 -0.017640 -0.016590 -0.015419 -0.014140 -0.012766 -0.011315 -0.009809 -0.008273 -0.006735 -0.005223 -0.003765 -0.002388 -0.001115 0.000035 0.001046 0.001911 0.002626 0.003191 0.003614 0.003903 0.004070 0.004131 0.004102 0.003998 0.003836 0.003631 0.003395 0.003142 0.002879 0.002614 0.002354 0.002103 0.001864 0.001639 0.001431 0.001239 0.001064 0.000907 0.000766 0.000642 0.000534 0.000440 0.000360 0.000292 0.000235 0.000187 0.000147 0.000115 0.000089 0.000068 0.000052 0.000039 0.000029 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000047 0.000061 0.000078 0.000101 0.000128 0.000162 0.000203 0.000253 0.000313 0.000384 0.000469 0.000567 0.000681 0.000811 0.000959 0.001124 0.001308 0.001512 0.001735 0.001978 0.002240 0.002520 0.002817 0.003128 0.003449 0.003774 0.004096 0.004405 0.004688 0.004932 0.005120 0.005237 0.005263 0.005184 0.004984 0.004651 0.004174 0.003548 0.002771 0.001847 0.000784 -0.000406 -0.001707 -0.003099 -0.004558 -0.006060 -0.007579 -0.009089 -0.010566 -0.011986 -0.013330 -0.014580 -0.015724 -0.016752 -0.017661 -0.018451 -0.019128 -0.019700 -0.020179 -0.020575 -0.020900 -0.021167 -0.021386 -0.021564 -0.021709 -0.021828 -0.021924 -0.022001 -0.022060 -0.022100 -0.022121 -0.022119 -0.022087 -0.022022 -0.021914 -0.021758 -0.021544 -0.021262 -0.020904 -0.020458 -0.019917 -0.019273 -0.018519 -0.017655 -0.016681 -0.015602 -0.014424 -0.013160 -0.011820 -0.010422 -0.008984 -0.007526 -0.006072 -0.004645 -0.003271 -0.001972 -0.000769 0.000320 0.001280 0.002103 0.002786 0.003327 0.003734 0.004012 0.004175 0.004235 0.004205 0.004103 0.003942 0.003737 0.003502 0.003247 0.002982 0.002715 0.002453 0.002198 0.001955 0.001726 0.001512 0.001315 0.001134 0.000971 0.000825 0.000694 0.000580 0.000480 0.000395 0.000322 0.000260 0.000208 0.000165 0.000130 0.000101 0.000078 0.000059 0.000045 0.000034 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000041 0.000053 0.000068 0.000088 0.000112 0.000142 0.000179 0.000223 0.000277 0.000342 0.000418 0.000508 0.000612 0.000732 0.000868 0.001021 0.001192 0.001382 0.001591 0.001821 0.002069 0.002337 0.002624 0.002927 0.003243 0.003570 0.003900 0.004226 0.004537 0.004823 0.005068 0.005258 0.005377 0.005409 0.005339 0.005155 0.004844 0.004398 0.003813 0.003087 0.002224 0.001231 0.000119 -0.001097 -0.002400 -0.003768 -0.005179 -0.006611 -0.008040 -0.009444 -0.010803 -0.012099 -0.013317 -0.014446 -0.015477 -0.016409 -0.017240 -0.017976 -0.018622 -0.019185 -0.019673 -0.020093 -0.020452 -0.020754 -0.021005 -0.021209 -0.021369 -0.021486 -0.021561 -0.021594 -0.021584 -0.021527 -0.021419 -0.021257 -0.021035 -0.020748 -0.020390 -0.019954 -0.019435 -0.018827 -0.018125 -0.017325 -0.016429 -0.015438 -0.014357 -0.013196 -0.011964 -0.010674 -0.009342 -0.007982 -0.006614 -0.005255 -0.003927 -0.002649 -0.001442 -0.000324 0.000689 0.001584 0.002353 0.002992 0.003499 0.003879 0.004139 0.004289 0.004341 0.004307 0.004203 0.004041 0.003836 0.003599 0.003343 0.003076 0.002807 0.002542 0.002284 0.002038 0.001806 0.001588 0.001387 0.001201 0.001033 0.000881 0.000746 0.000626 0.000521 0.000430 0.000352 0.000286 0.000230 0.000184 0.000145 0.000114 0.000088 0.000068 0.000052 0.000039 0.000029 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000046 0.000059 0.000076 0.000098 0.000124 0.000157 0.000196 0.000245 0.000302 0.000371 0.000452 0.000547 0.000656 0.000780 0.000921 0.001079 0.001255 0.001451 0.001665 0.001900 0.002154 0.002427 0.002718 0.003026 0.003347 0.003678 0.004012 0.004341 0.004655 0.004941 0.005188 0.005381 0.005506 0.005548 0.005495 0.005333 0.005053 0.004649 0.004115 0.003450 0.002659 0.001747 0.000724 -0.000396 -0.001597 -0.002861 -0.004167 -0.005496 -0.006826 -0.008138 -0.009415 -0.010640 -0.011801 -0.012888 -0.013894 -0.014817 -0.015656 -0.016413 -0.017091 -0.017694 -0.018225 -0.018686 -0.019082 -0.019413 -0.019681 -0.019889 -0.020036 -0.020123 -0.020150 -0.020115 -0.020016 -0.019850 -0.019615 -0.019308 -0.018925 -0.018464 -0.017920 -0.017293 -0.016578 -0.015775 -0.014886 -0.013913 -0.012863 -0.011744 -0.010568 -0.009346 -0.008094 -0.006825 -0.005556 -0.004304 -0.003084 -0.001914 -0.000811 0.000211 0.001136 0.001954 0.002658 0.003241 0.003704 0.004048 0.004282 0.004412 0.004450 0.004407 0.004297 0.004133 0.003925 0.003687 0.003430 0.003161 0.002890 0.002622 0.002362 0.002113 0.001878 0.001657 0.001452 0.001264 0.001091 0.000935 0.000795 0.000670 0.000561 0.000465 0.000382 0.000312 0.000252 0.000202 0.000161 0.000127 0.000099 0.000076 0.000059 0.000044 0.000033 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000040 0.000052 0.000066 0.000085 0.000108 0.000137 0.000172 0.000214 0.000266 0.000327 0.000400 0.000485 0.000584 0.000696 0.000825 0.000970 0.001133 0.001314 0.001513 0.001733 0.001971 0.002229 0.002507 0.002802 0.003114 0.003439 0.003773 0.004109 0.004439 0.004754 0.005042 0.005291 0.005490 0.005624 0.005681 0.005649 0.005517 0.005277 0.004921 0.004446 0.003851 0.003140 0.002318 0.001394 0.000380 -0.000708 -0.001855 -0.003043 -0.004253 -0.005468 -0.006671 -0.007845 -0.008979 -0.010060 -0.011080 -0.012034 -0.012918 -0.013732 -0.014473 -0.015144 -0.015742 -0.016269 -0.016724 -0.017107 -0.017418 -0.017657 -0.017825 -0.017920 -0.017941 -0.017889 -0.017761 -0.017557 -0.017274 -0.016912 -0.016470 -0.015947 -0.015342 -0.014656 -0.013889 -0.013044 -0.012124 -0.011136 -0.010088 -0.008992 -0.007859 -0.006703 -0.005538 -0.004379 -0.003241 -0.002138 -0.001084 -0.000093 0.000822 0.001650 0.002381 0.003008 0.003527 0.003937 0.004239 0.004438 0.004543 0.004561 0.004505 0.004386 0.004216 0.004005 0.003765 0.003505 0.003235 0.002962 0.002692 0.002430 0.002179 0.001942 0.001719 0.001511 0.001320 0.001144 0.000985 0.000841 0.000713 0.000599 0.000499 0.000412 0.000338 0.000274 0.000221 0.000176 0.000140 0.000110 0.000085 0.000066 0.000050 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000045 0.000057 0.000074 0.000094 0.000119 0.000150 0.000187 0.000232 0.000287 0.000352 0.000428 0.000516 0.000618 0.000734 0.000867 0.001016 0.001182 0.001367 0.001570 0.001793 0.002034 0.002296 0.002576 0.002875 0.003189 0.003516 0.003851 0.004187 0.004517 0.004832 0.005122 0.005376 0.005582 0.005730 0.005806 0.005800 0.005703 0.005507 0.005205 0.004795 0.004276 0.003652 0.002927 0.002109 0.001211 0.000245 -0.000775 -0.001832 -0.002911 -0.003997 -0.005075 -0.006131 -0.007155 -0.008137 -0.009070 -0.009948 -0.010768 -0.011526 -0.012219 -0.012844 -0.013400 -0.013883 -0.014291 -0.014623 -0.014879 -0.015056 -0.015154 -0.015173 -0.015111 -0.014968 -0.014743 -0.014437 -0.014050 -0.013582 -0.013036 -0.012413 -0.011715 -0.010946 -0.010109 -0.009211 -0.008261 -0.007267 -0.006242 -0.005199 -0.004152 -0.003113 -0.002097 -0.001117 -0.000184 0.000689 0.001492 0.002216 0.002853 0.003396 0.003843 0.004192 0.004445 0.004605 0.004678 0.004674 0.004600 0.004469 0.004290 0.004074 0.003830 0.003569 0.003298 0.003023 0.002752 0.002488 0.002236 0.001997 0.001772 0.001563 0.001369 0.001191 0.001029 0.000883 0.000751 0.000634 0.000531 0.000441 0.000363 0.000296 0.000240 0.000192 0.000153 0.000121 0.000095 0.000073 0.000056 0.000043 0.000032 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000030 0.000038 0.000050 0.000064 0.000081 0.000103 0.000130 0.000162 0.000202 0.000250 0.000307 0.000374 0.000453 0.000545 0.000650 0.000769 0.000905 0.001057 0.001226 0.001414 0.001619 0.001844 0.002088 0.002352 0.002634 0.002934 0.003249 0.003576 0.003910 0.004245 0.004574 0.004890 0.005182 0.005442 0.005658 0.005820 0.005918 0.005942 0.005882 0.005733 0.005489 0.005148 0.004710 0.004177 0.003554 0.002849 0.002073 0.001236 0.000352 -0.000566 -0.001506 -0.002453 -0.003396 -0.004323 -0.005225 -0.006094 -0.006923 -0.007707 -0.008439 -0.009116 -0.009733 -0.010284 -0.010766 -0.011176 -0.011510 -0.011768 -0.011946 -0.012044 -0.012061 -0.011996 -0.011850 -0.011622 -0.011314 -0.010928 -0.010466 -0.009931 -0.009326 -0.008656 -0.007925 -0.007139 -0.006306 -0.005434 -0.004535 -0.003619 -0.002701 -0.001792 -0.000905 -0.000052 0.000756 0.001508 0.002197 0.002813 0.003352 0.003808 0.004177 0.004461 0.004659 0.004775 0.004814 0.004783 0.004690 0.004544 0.004354 0.004131 0.003884 0.003620 0.003347 0.003072 0.002800 0.002536 0.002283 0.002042 0.001817 0.001606 0.001411 0.001232 0.001068 0.000920 0.000786 0.000667 0.000561 0.000468 0.000387 0.000317 0.000258 0.000208 0.000166 0.000132 0.000104 0.000081 0.000063 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000043 0.000055 0.000070 0.000089 0.000112 0.000140 0.000175 0.000216 0.000266 0.000326 0.000395 0.000477 0.000571 0.000678 0.000801 0.000939 0.001093 0.001265 0.001453 0.001661 0.001887 0.002131 0.002395 0.002678 0.002977 0.003291 0.003616 0.003948 0.004281 0.004609 0.004925 0.005220 0.005486 0.005713 0.005891 0.006012 0.006066 0.006045 0.005945 0.005761 0.005491 0.005136 0.004697 0.004180 0.003592 0.002941 0.002238 0.001492 0.000716 -0.000080 -0.000885 -0.001688 -0.002480 -0.003254 -0.004001 -0.004715 -0.005390 -0.006019 -0.006596 -0.007117 -0.007574 -0.007965 -0.008285 -0.008532 -0.008704 -0.008798 -0.008815 -0.008754 -0.008614 -0.008398 -0.008107 -0.007743 -0.007311 -0.006814 -0.006257 -0.005646 -0.004985 -0.004282 -0.003545 -0.002783 -0.002005 -0.001224 -0.000451 0.000302 0.001024 0.001706 0.002337 0.002911 0.003420 0.003860 0.004226 0.004518 0.004733 0.004874 0.004942 0.004944 0.004884 0.004769 0.004607 0.004407 0.004177 0.003924 0.003657 0.003383 0.003108 0.002836 0.002572 0.002319 0.002078 0.001852 0.001642 0.001446 0.001266 0.001101 0.000951 0.000816 0.000695 0.000587 0.000492 0.000409 0.000337 0.000276 0.000223 0.000179 0.000143 0.000113 0.000089 0.000069 0.000053 0.000040 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000028 0.000037 0.000047 0.000060 0.000076 0.000096 0.000120 0.000150 0.000186 0.000229 0.000281 0.000343 0.000415 0.000498 0.000595 0.000705 0.000829 0.000968 0.001124 0.001296 0.001485 0.001693 0.001919 0.002163 0.002426 0.002707 0.003004 0.003315 0.003637 0.003965 0.004295 0.004621 0.004936 0.005234 0.005505 0.005743 0.005937 0.006080 0.006164 0.006183 0.006132 0.006009 0.005810 0.005538 0.005194 0.004784 0.004312 0.003786 0.003215 0.002607 0.001971 0.001317 0.000653 -0.000011 -0.000668 -0.001311 -0.001932 -0.002526 -0.003084 -0.003600 -0.004069 -0.004484 -0.004840 -0.005133 -0.005360 -0.005519 -0.005608 -0.005626 -0.005572 -0.005447 -0.005253 -0.004992 -0.004668 -0.004284 -0.003846 -0.003358 -0.002827 -0.002259 -0.001661 -0.001040 -0.000404 0.000236 0.000870 0.001487 0.002079 0.002635 0.003147 0.003608 0.004012 0.004356 0.004635 0.004849 0.004996 0.005079 0.005100 0.005063 0.004972 0.004835 0.004657 0.004445 0.004207 0.003950 0.003681 0.003406 0.003130 0.002859 0.002595 0.002343 0.002104 0.001878 0.001668 0.001473 0.001293 0.001128 0.000978 0.000841 0.000719 0.000610 0.000513 0.000429 0.000355 0.000292 0.000238 0.000192 0.000154 0.000122 0.000096 0.000075 0.000058 0.000045 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000031 0.000040 0.000051 0.000065 0.000082 0.000102 0.000128 0.000159 0.000196 0.000242 0.000295 0.000359 0.000433 0.000518 0.000616 0.000727 0.000852 0.000993 0.001148 0.001320 0.001508 0.001715 0.001939 0.002182 0.002443 0.002721 0.003014 0.003320 0.003636 0.003959 0.004285 0.004608 0.004922 0.005220 0.005496 0.005742 0.005951 0.006115 0.006229 0.006287 0.006284 0.006220 0.006092 0.005902 0.005651 0.005343 0.004983 0.004577 0.004132 0.003655 0.003153 0.002634 0.002106 0.001575 0.001049 0.000534 0.000037 -0.000436 -0.000877 -0.001280 -0.001639 -0.001950 -0.002207 -0.002408 -0.002550 -0.002632 -0.002651 -0.002608 -0.002503 -0.002339 -0.002117 -0.001842 -0.001519 -0.001152 -0.000747 -0.000310 0.000153 0.000636 0.001132 0.001633 0.002130 0.002615 0.003078 0.003513 0.003909 0.004263 0.004567 0.004818 0.005015 0.005154 0.005237 0.005264 0.005239 0.005163 0.005043 0.004883 0.004688 0.004466 0.004221 0.003960 0.003689 0.003414 0.003139 0.002868 0.002606 0.002355 0.002118 0.001894 0.001685 0.001491 0.001313 0.001148 0.000998 0.000862 0.000739 0.000629 0.000531 0.000445 0.000371 0.000306 0.000251 0.000204 0.000164 0.000131 0.000104 0.000082 0.000064 0.000049 0.000038 0.000029 0.000021 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000043 0.000055 0.000069 0.000087 0.000108 0.000135 0.000167 0.000206 0.000253 0.000308 0.000373 0.000448 0.000535 0.000634 0.000746 0.000871 0.001010 0.001165 0.001335 0.001522 0.001726 0.001948 0.002188 0.002445 0.002717 0.003005 0.003305 0.003614 0.003931 0.004250 0.004568 0.004879 0.005177 0.005455 0.005709 0.005930 0.006114 0.006256 0.006350 0.006394 0.006386 0.006325 0.006211 0.006047 0.005835 0.005579 0.005284 0.004955 0.004599 0.004221 0.003826 0.003423 0.003016 0.002612 0.002217 0.001837 0.001479 0.001149 0.000852 0.000593 0.000376 0.000205 0.000083 0.000010 -0.000010 0.000021 0.000102 0.000233 0.000410 0.000630 0.000886 0.001176 0.001492 0.001831 0.002186 0.002551 0.002922 0.003290 0.003649 0.003991 0.004310 0.004598 0.004851 0.005062 0.005228 0.005348 0.005419 0.005442 0.005418 0.005349 0.005239 0.005090 0.004909 0.004699 0.004466 0.004215 0.003951 0.003680 0.003406 0.003133 0.002865 0.002605 0.002356 0.002120 0.001899 0.001692 0.001501 0.001324 0.001161 0.001012 0.000877 0.000754 0.000644 0.000546 0.000460 0.000384 0.000318 0.000262 0.000214 0.000173 0.000139 0.000111 0.000088 0.000069 0.000054 0.000041 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000058 0.000073 0.000091 0.000114 0.000141 0.000175 0.000215 0.000263 0.000320 0.000386 0.000462 0.000549 0.000648 0.000759 0.000883 0.001021 0.001173 0.001341 0.001526 0.001727 0.001945 0.002180 0.002431 0.002697 0.002977 0.003269 0.003570 0.003878 0.004190 0.004500 0.004806 0.005101 0.005381 0.005640 0.005872 0.006074 0.006240 0.006368 0.006454 0.006497 0.006496 0.006452 0.006365 0.006239 0.006076 0.005879 0.005654 0.005405 0.005137 0.004854 0.004562 0.004266 0.003971 0.003684 0.003410 0.003154 0.002921 0.002716 0.002542 0.002402 0.002301 0.002238 0.002216 0.002235 0.002293 0.002389 0.002521 0.002684 0.002873 0.003085 0.003314 0.003557 0.003807 0.004060 0.004312 0.004556 0.004788 0.005002 0.005191 0.005351 0.005478 0.005568 0.005618 0.005629 0.005599 0.005530 0.005423 0.005281 0.005108 0.004908 0.004684 0.004443 0.004187 0.003922 0.003652 0.003380 0.003111 0.002847 0.002591 0.002345 0.002113 0.001894 0.001690 0.001501 0.001326 0.001166 0.001019 0.000886 0.000765 0.000655 0.000558 0.000471 0.000395 0.000329 0.000272 0.000223 0.000182 0.000147 0.000118 0.000094 0.000074 0.000058 0.000045 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000038 0.000048 0.000061 0.000076 0.000095 0.000118 0.000147 0.000182 0.000223 0.000272 0.000330 0.000396 0.000472 0.000559 0.000656 0.000766 0.000888 0.001024 0.001174 0.001339 0.001520 0.001717 0.001930 0.002159 0.002403 0.002660 0.002931 0.003212 0.003503 0.003801 0.004102 0.004404 0.004703 0.004994 0.005273 0.005535 0.005776 0.005992 0.006180 0.006336 0.006458 0.006545 0.006596 0.006611 0.006591 0.006538 0.006454 0.006342 0.006206 0.006049 0.005874 0.005687 0.005490 0.005289 0.005089 0.004894 0.004709 0.004538 0.004384 0.004252 0.004144 0.004063 0.004010 0.003988 0.003995 0.004031 0.004094 0.004182 0.004291 0.004417 0.004556 0.004704 0.004858 0.005012 0.005164 0.005310 0.005446 0.005566 0.005668 0.005747 0.005800 0.005823 0.005814 0.005772 0.005697 0.005589 0.005451 0.005283 0.005090 0.004875 0.004642 0.004394 0.004136 0.003871 0.003604 0.003336 0.003072 0.002813 0.002563 0.002322 0.002094 0.001879 0.001678 0.001492 0.001321 0.001163 0.001019 0.000888 0.000769 0.000662 0.000565 0.000479 0.000404 0.000337 0.000280 0.000231 0.000189 0.000153 0.000124 0.000099 0.000079 0.000062 0.000049 0.000038 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000025 0.000031 0.000040 0.000050 0.000063 0.000079 0.000099 0.000123 0.000153 0.000188 0.000230 0.000280 0.000337 0.000403 0.000478 0.000563 0.000659 0.000767 0.000887 0.001020 0.001167 0.001329 0.001506 0.001697 0.001904 0.002124 0.002358 0.002605 0.002865 0.003134 0.003413 0.003699 0.003990 0.004281 0.004572 0.004857 0.005133 0.005396 0.005642 0.005869 0.006073 0.006251 0.006402 0.006524 0.006617 0.006680 0.006714 0.006721 0.006702 0.006660 0.006596 0.006514 0.006416 0.006307 0.006188 0.006065 0.005941 0.005820 0.005705 0.005599 0.005505 0.005427 0.005365 0.005322 0.005299 0.005297 0.005313 0.005347 0.005395 0.005456 0.005525 0.005599 0.005676 0.005752 0.005824 0.005889 0.005945 0.005989 0.006018 0.006028 0.006018 0.005984 0.005926 0.005841 0.005729 0.005591 0.005428 0.005241 0.005033 0.004808 0.004568 0.004318 0.004059 0.003797 0.003534 0.003272 0.003015 0.002764 0.002521 0.002287 0.002065 0.001855 0.001658 0.001476 0.001308 0.001153 0.001013 0.000884 0.000768 0.000663 0.000569 0.000484 0.000409 0.000344 0.000286 0.000237 0.000195 0.000159 0.000129 0.000104 0.000083 0.000066 0.000052 0.000041 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000041 0.000052 0.000065 0.000082 0.000102 0.000127 0.000157 0.000193 0.000235 0.000284 0.000341 0.000406 0.000480 0.000563 0.000657 0.000762 0.000880 0.001010 0.001154 0.001311 0.001482 0.001666 0.001864 0.002074 0.002298 0.002533 0.002780 0.003036 0.003302 0.003575 0.003853 0.004134 0.004415 0.004692 0.004963 0.005224 0.005472 0.005704 0.005918 0.006112 0.006283 0.006430 0.006554 0.006653 0.006729 0.006782 0.006814 0.006825 0.006818 0.006794 0.006756 0.006707 0.006649 0.006585 0.006519 0.006452 0.006387 0.006327 0.006274 0.006230 0.006197 0.006175 0.006164 0.006163 0.006172 0.006187 0.006206 0.006227 0.006248 0.006265 0.006277 0.006281 0.006276 0.006260 0.006231 0.006187 0.006127 0.006048 0.005950 0.005831 0.005691 0.005530 0.005350 0.005150 0.004934 0.004704 0.004462 0.004212 0.003957 0.003700 0.003443 0.003189 0.002940 0.002697 0.002463 0.002238 0.002024 0.001820 0.001630 0.001452 0.001288 0.001137 0.001000 0.000875 0.000762 0.000659 0.000567 0.000485 0.000412 0.000347 0.000291 0.000242 0.000199 0.000164 0.000133 0.000108 0.000087 0.000069 0.000055 0.000043 0.000034 0.000026 0.000020 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000034 0.000042 0.000053 0.000067 0.000084 0.000105 0.000130 0.000160 0.000196 0.000237 0.000286 0.000341 0.000405 0.000477 0.000559 0.000651 0.000754 0.000868 0.000995 0.001134 0.001285 0.001448 0.001623 0.001811 0.002010 0.002221 0.002444 0.002677 0.002921 0.003173 0.003432 0.003697 0.003965 0.004234 0.004502 0.004765 0.005020 0.005265 0.005498 0.005716 0.005917 0.006100 0.006263 0.006408 0.006533 0.006638 0.006724 0.006792 0.006842 0.006875 0.006893 0.006898 0.006892 0.006876 0.006854 0.006827 0.006796 0.006764 0.006733 0.006705 0.006679 0.006658 0.006641 0.006628 0.006616 0.006604 0.006590 0.006573 0.006551 0.006521 0.006483 0.006436 0.006377 0.006307 0.006224 0.006126 0.006014 0.005887 0.005743 0.005584 0.005408 0.005216 0.005010 0.004791 0.004561 0.004322 0.004077 0.003828 0.003579 0.003330 0.003086 0.002847 0.002614 0.002390 0.002175 0.001970 0.001776 0.001592 0.001421 0.001262 0.001115 0.000981 0.000860 0.000750 0.000651 0.000562 0.000482 0.000411 0.000348 0.000292 0.000244 0.000203 0.000167 0.000137 0.000111 0.000090 0.000072 0.000058 0.000046 0.000036 0.000028 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000044 0.000055 0.000069 0.000086 0.000107 0.000132 0.000162 0.000196 0.000237 0.000284 0.000338 0.000400 0.000471 0.000551 0.000641 0.000741 0.000852 0.000973 0.001106 0.001249 0.001403 0.001569 0.001745 0.001933 0.002131 0.002341 0.002560 0.002790 0.003028 0.003273 0.003524 0.003778 0.004034 0.004289 0.004541 0.004787 0.005024 0.005252 0.005467 0.005669 0.005856 0.006028 0.006184 0.006324 0.006447 0.006553 0.006643 0.006717 0.006776 0.006822 0.006854 0.006876 0.006887 0.006890 0.006886 0.006877 0.006863 0.006847 0.006829 0.006809 0.006788 0.006765 0.006738 0.006706 0.006667 0.006621 0.006567 0.006504 0.006430 0.006345 0.006249 0.006141 0.006021 0.005887 0.005741 0.005582 0.005411 0.005227 0.005031 0.004824 0.004607 0.004382 0.004150 0.003913 0.003674 0.003435 0.003198 0.002965 0.002737 0.002516 0.002303 0.002099 0.001905 0.001720 0.001546 0.001382 0.001229 0.001088 0.000959 0.000841 0.000734 0.000638 0.000552 0.000475 0.000406 0.000345 0.000292 0.000245 0.000204 0.000169 0.000139 0.000113 0.000092 0.000075 0.000060 0.000048 0.000038 0.000030 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000056 0.000070 0.000087 0.000107 0.000132 0.000161 0.000195 0.000234 0.000280 0.000333 0.000394 0.000463 0.000540 0.000627 0.000723 0.000829 0.000944 0.001069 0.001204 0.001348 0.001503 0.001668 0.001844 0.002030 0.002226 0.002432 0.002647 0.002871 0.003101 0.003336 0.003576 0.003816 0.004056 0.004294 0.004526 0.004752 0.004969 0.005177 0.005373 0.005558 0.005730 0.005889 0.006034 0.006165 0.006280 0.006381 0.006468 0.006540 0.006600 0.006647 0.006683 0.006708 0.006723 0.006731 0.006731 0.006724 0.006712 0.006694 0.006670 0.006640 0.006602 0.006556 0.006501 0.006435 0.006360 0.006274 0.006177 0.006068 0.005949 0.005817 0.005674 0.005520 0.005355 0.005179 0.004993 0.004799 0.004596 0.004386 0.004169 0.003948 0.003723 0.003497 0.003271 0.003047 0.002827 0.002612 0.002404 0.002203 0.002011 0.001828 0.001654 0.001489 0.001334 0.001190 0.001055 0.000931 0.000818 0.000715 0.000622 0.000539 0.000465 0.000398 0.000340 0.000288 0.000243 0.000203 0.000169 0.000140 0.000115 0.000094 0.000076 0.000061 0.000049 0.000039 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000028 0.000036 0.000045 0.000056 0.000070 0.000087 0.000107 0.000130 0.000158 0.000191 0.000230 0.000275 0.000326 0.000385 0.000452 0.000527 0.000610 0.000701 0.000800 0.000908 0.001024 0.001150 0.001284 0.001428 0.001582 0.001746 0.001919 0.002103 0.002295 0.002496 0.002704 0.002918 0.003137 0.003359 0.003583 0.003805 0.004025 0.004241 0.004452 0.004655 0.004851 0.005037 0.005214 0.005380 0.005535 0.005677 0.005806 0.005922 0.006024 0.006113 0.006189 0.006253 0.006304 0.006344 0.006373 0.006392 0.006401 0.006402 0.006394 0.006378 0.006353 0.006318 0.006274 0.006219 0.006154 0.006077 0.005989 0.005890 0.005780 0.005659 0.005528 0.005385 0.005232 0.005069 0.004896 0.004716 0.004528 0.004333 0.004133 0.003928 0.003720 0.003510 0.003299 0.003089 0.002880 0.002675 0.002474 0.002279 0.002092 0.001912 0.001741 0.001578 0.001424 0.001279 0.001143 0.001016 0.000898 0.000790 0.000692 0.000603 0.000523 0.000452 0.000388 0.000332 0.000282 0.000239 0.000201 0.000168 0.000139 0.000115 0.000094 0.000077 0.000062 0.000050 0.000040 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000036 0.000045 0.000056 0.000069 0.000085 0.000105 0.000128 0.000155 0.000187 0.000225 0.000268 0.000318 0.000375 0.000439 0.000510 0.000588 0.000673 0.000765 0.000865 0.000973 0.001089 0.001213 0.001347 0.001490 0.001642 0.001804 0.001974 0.002152 0.002338 0.002530 0.002727 0.002928 0.003132 0.003336 0.003539 0.003740 0.003937 0.004130 0.004317 0.004497 0.004670 0.004834 0.004988 0.005133 0.005266 0.005387 0.005496 0.005593 0.005678 0.005750 0.005810 0.005858 0.005895 0.005921 0.005937 0.005943 0.005938 0.005923 0.005898 0.005862 0.005815 0.005756 0.005685 0.005603 0.005510 0.005406 0.005292 0.005168 0.005033 0.004888 0.004735 0.004572 0.004402 0.004225 0.004042 0.003855 0.003665 0.003473 0.003279 0.003084 0.002891 0.002699 0.002510 0.002325 0.002145 0.001972 0.001805 0.001645 0.001494 0.001351 0.001216 0.001089 0.000971 0.000861 0.000759 0.000666 0.000581 0.000505 0.000436 0.000375 0.000322 0.000274 0.000233 0.000196 0.000165 0.000138 0.000114 0.000094 0.000077 0.000063 0.000051 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000023 0.000028 0.000036 0.000044 0.000055 0.000068 0.000083 0.000102 0.000124 0.000151 0.000182 0.000219 0.000261 0.000309 0.000363 0.000423 0.000489 0.000561 0.000639 0.000724 0.000816 0.000915 0.001023 0.001138 0.001262 0.001394 0.001535 0.001684 0.001841 0.002004 0.002175 0.002350 0.002529 0.002712 0.002895 0.003079 0.003262 0.003442 0.003620 0.003793 0.003961 0.004124 0.004280 0.004428 0.004567 0.004697 0.004817 0.004926 0.005024 0.005111 0.005186 0.005250 0.005302 0.005343 0.005373 0.005392 0.005401 0.005398 0.005385 0.005360 0.005324 0.005276 0.005217 0.005145 0.005063 0.004970 0.004868 0.004755 0.004633 0.004503 0.004363 0.004215 0.004060 0.003898 0.003731 0.003560 0.003387 0.003211 0.003034 0.002857 0.002681 0.002507 0.002336 0.002167 0.002003 0.001844 0.001691 0.001544 0.001404 0.001272 0.001147 0.001030 0.000920 0.000818 0.000723 0.000636 0.000556 0.000484 0.000419 0.000361 0.000310 0.000265 0.000225 0.000190 0.000160 0.000134 0.000112 0.000093 0.000076 0.000062 0.000051 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000043 0.000054 0.000066 0.000081 0.000099 0.000121 0.000147 0.000178 0.000213 0.000253 0.000298 0.000348 0.000403 0.000464 0.000530 0.000601 0.000679 0.000764 0.000855 0.000954 0.001061 0.001175 0.001297 0.001426 0.001562 0.001705 0.001854 0.002008 0.002166 0.002327 0.002490 0.002653 0.002816 0.002978 0.003138 0.003295 0.003448 0.003597 0.003740 0.003877 0.004008 0.004130 0.004243 0.004348 0.004442 0.004527 0.004601 0.004664 0.004717 0.004759 0.004790 0.004811 0.004821 0.004820 0.004808 0.004784 0.004749 0.004702 0.004645 0.004576 0.004497 0.004408 0.004311 0.004204 0.004090 0.003967 0.003837 0.003700 0.003556 0.003407 0.003254 0.003098 0.002941 0.002782 0.002623 0.002465 0.002308 0.002154 0.002003 0.001855 0.001711 0.001572 0.001438 0.001310 0.001189 0.001074 0.000966 0.000865 0.000771 0.000683 0.000603 0.000528 0.000461 0.000400 0.000345 0.000297 0.000254 0.000216 0.000183 0.000154 0.000130 0.000109 0.000090 0.000075 0.000061 0.000050 0.000041 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000042 0.000052 0.000064 0.000079 0.000097 0.000118 0.000143 0.000172 0.000205 0.000242 0.000284 0.000330 0.000380 0.000435 0.000495 0.000561 0.000632 0.000710 0.000794 0.000885 0.000982 0.001087 0.001198 0.001316 0.001439 0.001569 0.001703 0.001840 0.001981 0.002123 0.002266 0.002409 0.002552 0.002693 0.002832 0.002969 0.003102 0.003231 0.003355 0.003473 0.003585 0.003689 0.003786 0.003874 0.003953 0.004023 0.004084 0.004135 0.004176 0.004207 0.004228 0.004238 0.004237 0.004226 0.004204 0.004171 0.004127 0.004073 0.004008 0.003935 0.003853 0.003763 0.003665 0.003560 0.003449 0.003331 0.003206 0.003077 0.002943 0.002806 0.002667 0.002527 0.002386 0.002246 0.002107 0.001970 0.001835 0.001703 0.001575 0.001450 0.001329 0.001213 0.001103 0.000998 0.000899 0.000807 0.000720 0.000640 0.000566 0.000498 0.000436 0.000379 0.000328 0.000282 0.000242 0.000206 0.000175 0.000148 0.000124 0.000104 0.000087 0.000072 0.000060 0.000049 0.000040 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000041 0.000051 0.000063 0.000077 0.000095 0.000115 0.000139 0.000166 0.000196 0.000230 0.000268 0.000309 0.000355 0.000405 0.000459 0.000519 0.000584 0.000655 0.000732 0.000815 0.000904 0.000999 0.001100 0.001206 0.001317 0.001432 0.001551 0.001672 0.001795 0.001919 0.002043 0.002167 0.002289 0.002411 0.002531 0.002648 0.002762 0.002871 0.002976 0.003076 0.003170 0.003257 0.003337 0.003410 0.003475 0.003531 0.003578 0.003617 0.003646 0.003666 0.003676 0.003676 0.003665 0.003645 0.003614 0.003573 0.003524 0.003465 0.003399 0.003325 0.003244 0.003156 0.003062 0.002963 0.002858 0.002748 0.002633 0.002516 0.002395 0.002273 0.002151 0.002028 0.001906 0.001785 0.001667 0.001550 0.001437 0.001326 0.001218 0.001115 0.001015 0.000921 0.000831 0.000747 0.000668 0.000595 0.000527 0.000465 0.000408 0.000356 0.000309 0.000267 0.000229 0.000196 0.000166 0.000141 0.000118 0.000099 0.000083 0.000069 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000050 0.000061 0.000075 0.000092 0.000111 0.000133 0.000157 0.000185 0.000216 0.000250 0.000287 0.000328 0.000374 0.000423 0.000478 0.000537 0.000602 0.000671 0.000746 0.000827 0.000912 0.001003 0.001097 0.001196 0.001297 0.001400 0.001505 0.001611 0.001717 0.001824 0.001929 0.002034 0.002137 0.002239 0.002338 0.002433 0.002525 0.002612 0.002695 0.002772 0.002844 0.002909 0.002968 0.003019 0.003062 0.003098 0.003124 0.003142 0.003151 0.003151 0.003141 0.003122 0.003094 0.003058 0.003014 0.002962 0.002903 0.002837 0.002766 0.002688 0.002606 0.002518 0.002427 0.002331 0.002231 0.002129 0.002025 0.001920 0.001814 0.001708 0.001604 0.001500 0.001399 0.001299 0.001202 0.001107 0.001016 0.000927 0.000843 0.000763 0.000687 0.000615 0.000549 0.000488 0.000431 0.000379 0.000332 0.000289 0.000250 0.000215 0.000184 0.000157 0.000133 0.000112 0.000094 0.000079 0.000066 0.000055 0.000045 0.000037 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000049 0.000060 0.000073 0.000088 0.000106 0.000126 0.000148 0.000173 0.000200 0.000231 0.000265 0.000302 0.000343 0.000388 0.000437 0.000491 0.000549 0.000612 0.000679 0.000751 0.000827 0.000907 0.000990 0.001076 0.001163 0.001252 0.001342 0.001432 0.001522 0.001612 0.001701 0.001789 0.001876 0.001961 0.002043 0.002122 0.002198 0.002269 0.002337 0.002400 0.002458 0.002510 0.002556 0.002594 0.002626 0.002650 0.002666 0.002673 0.002673 0.002663 0.002646 0.002621 0.002589 0.002550 0.002505 0.002453 0.002397 0.002335 0.002268 0.002196 0.002121 0.002041 0.001959 0.001873 0.001786 0.001697 0.001607 0.001517 0.001427 0.001338 0.001250 0.001164 0.001079 0.000997 0.000917 0.000840 0.000765 0.000694 0.000626 0.000562 0.000503 0.000447 0.000396 0.000349 0.000306 0.000268 0.000232 0.000201 0.000172 0.000147 0.000125 0.000106 0.000089 0.000074 0.000062 0.000052 0.000043 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000048 0.000058 0.000070 0.000084 0.000100 0.000118 0.000138 0.000160 0.000184 0.000212 0.000242 0.000276 0.000313 0.000353 0.000397 0.000446 0.000498 0.000554 0.000614 0.000677 0.000744 0.000814 0.000886 0.000959 0.001033 0.001108 0.001184 0.001260 0.001335 0.001410 0.001485 0.001558 0.001630 0.001700 0.001767 0.001832 0.001894 0.001952 0.002007 0.002058 0.002103 0.002144 0.002178 0.002206 0.002227 0.002240 0.002246 0.002245 0.002237 0.002221 0.002199 0.002171 0.002138 0.002099 0.002055 0.002006 0.001953 0.001896 0.001835 0.001770 0.001703 0.001632 0.001560 0.001485 0.001410 0.001334 0.001258 0.001182 0.001107 0.001033 0.000960 0.000889 0.000820 0.000753 0.000688 0.000626 0.000566 0.000510 0.000457 0.000408 0.000362 0.000319 0.000281 0.000246 0.000214 0.000186 0.000160 0.000137 0.000117 0.000099 0.000083 0.000070 0.000058 0.000049 0.000040 0.000033 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000038 0.000046 0.000055 0.000066 0.000079 0.000093 0.000109 0.000127 0.000146 0.000168 0.000193 0.000220 0.000250 0.000283 0.000320 0.000359 0.000402 0.000448 0.000498 0.000550 0.000606 0.000663 0.000723 0.000784 0.000845 0.000908 0.000971 0.001034 0.001097 0.001160 0.001222 0.001284 0.001344 0.001403 0.001460 0.001514 0.001567 0.001617 0.001664 0.001708 0.001747 0.001782 0.001812 0.001837 0.001855 0.001866 0.001871 0.001869 0.001861 0.001847 0.001828 0.001804 0.001776 0.001743 0.001706 0.001665 0.001620 0.001572 0.001521 0.001466 0.001409 0.001349 0.001288 0.001225 0.001162 0.001098 0.001034 0.000971 0.000908 0.000846 0.000786 0.000726 0.000669 0.000613 0.000559 0.000507 0.000458 0.000412 0.000368 0.000328 0.000290 0.000256 0.000224 0.000196 0.000170 0.000147 0.000126 0.000108 0.000092 0.000078 0.000065 0.000055 0.000046 0.000038 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000044 0.000052 0.000062 0.000073 0.000086 0.000100 0.000115 0.000133 0.000153 0.000175 0.000199 0.000226 0.000255 0.000287 0.000322 0.000360 0.000400 0.000443 0.000489 0.000536 0.000585 0.000635 0.000686 0.000737 0.000789 0.000841 0.000893 0.000945 0.000997 0.001048 0.001099 0.001148 0.001195 0.001241 0.001286 0.001328 0.001368 0.001405 0.001440 0.001470 0.001496 0.001516 0.001532 0.001541 0.001544 0.001542 0.001535 0.001523 0.001507 0.001486 0.001462 0.001435 0.001404 0.001370 0.001333 0.001293 0.001250 0.001205 0.001157 0.001107 0.001055 0.001003 0.000949 0.000896 0.000843 0.000790 0.000738 0.000687 0.000637 0.000588 0.000540 0.000494 0.000449 0.000407 0.000367 0.000329 0.000294 0.000261 0.000231 0.000203 0.000177 0.000154 0.000134 0.000115 0.000099 0.000084 0.000072 0.000060 0.000051 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000041 0.000048 0.000057 0.000067 0.000078 0.000091 0.000105 0.000120 0.000138 0.000157 0.000179 0.000202 0.000228 0.000256 0.000287 0.000319 0.000354 0.000391 0.000430 0.000469 0.000510 0.000552 0.000594 0.000636 0.000678 0.000721 0.000764 0.000807 0.000849 0.000891 0.000931 0.000971 0.001009 0.001046 0.001082 0.001115 0.001147 0.001176 0.001202 0.001224 0.001242 0.001254 0.001262 0.001264 0.001262 0.001255 0.001245 0.001231 0.001213 0.001194 0.001171 0.001146 0.001118 0.001088 0.001055 0.001020 0.000982 0.000942 0.000901 0.000858 0.000814 0.000770 0.000725 0.000681 0.000638 0.000595 0.000552 0.000511 0.000471 0.000432 0.000394 0.000358 0.000324 0.000291 0.000261 0.000233 0.000206 0.000182 0.000160 0.000139 0.000121 0.000105 0.000090 0.000077 0.000065 0.000055 0.000046 0.000039 0.000032 0.000027 0.000022 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000026 0.000032 0.000038 0.000044 0.000052 0.000061 0.000071 0.000082 0.000094 0.000108 0.000123 0.000140 0.000159 0.000180 0.000202 0.000226 0.000253 0.000281 0.000310 0.000341 0.000373 0.000406 0.000440 0.000474 0.000508 0.000543 0.000577 0.000612 0.000647 0.000682 0.000716 0.000749 0.000782 0.000814 0.000844 0.000874 0.000902 0.000929 0.000953 0.000975 0.000994 0.001008 0.001018 0.001024 0.001026 0.001023 0.001017 0.001008 0.000996 0.000982 0.000966 0.000948 0.000928 0.000905 0.000881 0.000854 0.000825 0.000794 0.000762 0.000727 0.000692 0.000655 0.000619 0.000582 0.000546 0.000510 0.000474 0.000440 0.000406 0.000373 0.000342 0.000311 0.000282 0.000255 0.000229 0.000205 0.000183 0.000162 0.000142 0.000125 0.000109 0.000094 0.000081 0.000069 0.000059 0.000050 0.000042 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000040 0.000047 0.000055 0.000063 0.000073 0.000084 0.000096 0.000109 0.000124 0.000140 0.000158 0.000177 0.000198 0.000220 0.000244 0.000269 0.000294 0.000321 0.000348 0.000375 0.000402 0.000430 0.000458 0.000486 0.000515 0.000543 0.000571 0.000598 0.000625 0.000651 0.000676 0.000700 0.000724 0.000746 0.000766 0.000784 0.000800 0.000811 0.000820 0.000824 0.000825 0.000822 0.000817 0.000809 0.000800 0.000788 0.000775 0.000761 0.000744 0.000727 0.000707 0.000686 0.000662 0.000637 0.000611 0.000582 0.000553 0.000523 0.000493 0.000463 0.000433 0.000404 0.000375 0.000347 0.000320 0.000293 0.000268 0.000244 0.000220 0.000199 0.000179 0.000160 0.000142 0.000126 0.000110 0.000097 0.000084 0.000073 0.000062 0.000053 0.000045 0.000038 0.000032 0.000027 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000019 0.000022 0.000026 0.000031 0.000036 0.000042 0.000048 0.000056 0.000065 0.000074 0.000085 0.000096 0.000109 0.000123 0.000138 0.000154 0.000172 0.000190 0.000210 0.000230 0.000251 0.000272 0.000294 0.000316 0.000338 0.000361 0.000383 0.000406 0.000429 0.000451 0.000474 0.000495 0.000516 0.000537 0.000557 0.000576 0.000594 0.000611 0.000625 0.000638 0.000647 0.000654 0.000657 0.000657 0.000655 0.000650 0.000644 0.000636 0.000627 0.000616 0.000605 0.000592 0.000578 0.000563 0.000546 0.000527 0.000507 0.000485 0.000462 0.000439 0.000414 0.000390 0.000365 0.000341 0.000317 0.000294 0.000271 0.000249 0.000228 0.000208 0.000189 0.000171 0.000154 0.000138 0.000123 0.000109 0.000097 0.000085 0.000074 0.000064 0.000055 0.000048 0.000040 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000032 0.000037 0.000043 0.000049 0.000057 0.000065 0.000074 0.000084 0.000094 0.000106 0.000119 0.000133 0.000147 0.000163 0.000178 0.000195 0.000212 0.000229 0.000246 0.000264 0.000281 0.000299 0.000318 0.000336 0.000354 0.000372 0.000389 0.000406 0.000423 0.000439 0.000454 0.000469 0.000482 0.000494 0.000504 0.000512 0.000517 0.000519 0.000519 0.000517 0.000513 0.000508 0.000501 0.000494 0.000486 0.000477 0.000467 0.000456 0.000444 0.000431 0.000416 0.000400 0.000382 0.000364 0.000345 0.000325 0.000305 0.000285 0.000266 0.000247 0.000228 0.000210 0.000192 0.000176 0.000160 0.000145 0.000131 0.000118 0.000105 0.000094 0.000084 0.000074 0.000065 0.000056 0.000049 0.000042 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000017 0.000020 0.000024 0.000028 0.000032 0.000037 0.000043 0.000049 0.000056 0.000064 0.000072 0.000081 0.000091 0.000102 0.000113 0.000125 0.000137 0.000150 0.000163 0.000177 0.000190 0.000204 0.000218 0.000232 0.000247 0.000261 0.000276 0.000290 0.000304 0.000317 0.000331 0.000343 0.000356 0.000367 0.000378 0.000387 0.000395 0.000400 0.000404 0.000406 0.000406 0.000404 0.000401 0.000397 0.000392 0.000386 0.000380 0.000373 0.000365 0.000357 0.000347 0.000337 0.000325 0.000312 0.000299 0.000284 0.000269 0.000253 0.000237 0.000221 0.000205 0.000190 0.000175 0.000161 0.000147 0.000134 0.000122 0.000110 0.000099 0.000089 0.000080 0.000071 0.000063 0.000056 0.000049 0.000043 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000009 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000032 0.000037 0.000042 0.000048 0.000055 0.000062 0.000069 0.000077 0.000086 0.000095 0.000105 0.000115 0.000125 0.000135 0.000146 0.000157 0.000168 0.000179 0.000190 0.000201 0.000213 0.000224 0.000235 0.000246 0.000256 0.000266 0.000276 0.000285 0.000293 0.000300 0.000306 0.000310 0.000313 0.000314 0.000314 0.000313 0.000310 0.000307 0.000304 0.000299 0.000294 0.000289 0.000283 0.000276 0.000269 0.000261 0.000252 0.000242 0.000231 0.000220 0.000207 0.000195 0.000182 0.000170 0.000157 0.000145 0.000134 0.000122 0.000112 0.000102 0.000092 0.000083 0.000075 0.000067 0.000060 0.000054 0.000047 0.000042 0.000037 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000032 0.000036 0.000041 0.000046 0.000052 0.000058 0.000065 0.000072 0.000079 0.000087 0.000095 0.000103 0.000111 0.000120 0.000128 0.000137 0.000146 0.000154 0.000163 0.000172 0.000181 0.000189 0.000197 0.000205 0.000212 0.000219 0.000225 0.000231 0.000235 0.000238 0.000240 0.000241 0.000241 0.000240 0.000238 0.000236 0.000233 0.000230 0.000226 0.000222 0.000218 0.000212 0.000207 0.000200 0.000193 0.000186 0.000177 0.000168 0.000159 0.000149 0.000139 0.000129 0.000120 0.000110 0.000101 0.000092 0.000084 0.000076 0.000069 0.000062 0.000056 0.000050 0.000045 0.000040 0.000035 0.000031 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000027 0.000031 0.000035 0.000039 0.000044 0.000049 0.000054 0.000060 0.000066 0.000072 0.000078 0.000084 0.000091 0.000097 0.000104 0.000111 0.000118 0.000124 0.000131 0.000138 0.000144 0.000150 0.000156 0.000162 0.000167 0.000171 0.000175 0.000179 0.000181 0.000182 0.000183 0.000183 0.000182 0.000181 0.000180 0.000178 0.000175 0.000172 0.000169 0.000166 0.000162 0.000157 0.000152 0.000147 0.000141 0.000134 0.000128 0.000120 0.000113 0.000105 0.000098 0.000090 0.000083 0.000076 0.000069 0.000063 0.000057 0.000051 0.000046 0.000042 0.000037 0.000033 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000026 0.000029 0.000033 0.000036 0.000040 0.000045 0.000049 0.000054 0.000059 0.000063 0.000068 0.000073 0.000079 0.000084 0.000089 0.000094 0.000099 0.000104 0.000109 0.000114 0.000118 0.000122 0.000126 0.000129 0.000132 0.000135 0.000136 0.000137 0.000138 0.000138 0.000137 0.000137 0.000136 0.000134 0.000132 0.000130 0.000128 0.000125 0.000122 0.000119 0.000115 0.000111 0.000106 0.000101 0.000096 0.000090 0.000085 0.000079 0.000073 0.000067 0.000062 0.000057 0.000052 0.000047 0.000042 0.000038 0.000034 0.000031 0.000027 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000027 0.000030 0.000033 0.000037 0.000040 0.000044 0.000047 0.000051 0.000055 0.000059 0.000063 0.000067 0.000071 0.000075 0.000078 0.000082 0.000085 0.000088 0.000091 0.000094 0.000097 0.000099 0.000100 0.000102 0.000102 0.000103 0.000103 0.000103 0.000102 0.000102 0.000101 0.000099 0.000098 0.000096 0.000094 0.000092 0.000089 0.000086 0.000083 0.000079 0.000075 0.000071 0.000067 0.000063 0.000058 0.000054 0.000050 0.000046 0.000042 0.000038 0.000034 0.000031 0.000028 0.000025 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000025 0.000027 0.000030 0.000033 0.000035 0.000038 0.000041 0.000044 0.000047 0.000050 0.000053 0.000056 0.000058 0.000061 0.000063 0.000066 0.000068 0.000070 0.000072 0.000073 0.000074 0.000075 0.000076 0.000076 0.000076 0.000076 0.000076 0.000076 0.000075 0.000074 0.000073 0.000072 0.000070 0.000068 0.000066 0.000063 0.000061 0.000058 0.000055 0.000052 0.000049 0.000046 0.000043 0.000040 0.000037 0.000034 0.000031 0.000028 0.000025 0.000023 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000030 0.000033 0.000035 0.000037 0.000039 0.000041 0.000043 0.000045 0.000047 0.000048 0.000050 0.000051 0.000053 0.000054 0.000055 0.000055 0.000056 0.000056 0.000056 0.000056 0.000056 0.000056 0.000055 0.000055 0.000054 0.000053 0.000052 0.000050 0.000048 0.000047 0.000045 0.000042 0.000040 0.000038 0.000036 0.000034 0.000031 0.000029 0.000027 0.000024 0.000022 0.000020 0.000018 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000022 0.000024 0.000025 0.000027 0.000029 0.000030 0.000031 0.000033 0.000034 0.000035 0.000036 0.000037 0.000038 0.000039 0.000040 0.000040 0.000041 0.000041 0.000041 0.000041 0.000041 0.000041 0.000041 0.000040 0.000040 0.000039 0.000038 0.000037 0.000035 0.000034 0.000032 0.000031 0.000029 0.000027 0.000026 0.000024 0.000022 0.000021 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000025 0.000026 0.000027 0.000028 0.000028 0.000029 0.000029 0.000030 0.000030 0.000030 0.000030 0.000030 0.000030 0.000030 0.000029 0.000029 0.000028 0.000027 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000018 0.000018 0.000019 0.000019 0.000020 0.000021 0.000021 0.000021 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000021 0.000021 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode41_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000010 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000014 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000012 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000016 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000014 0.000014 0.000014 0.000013 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000018 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000008 0.000010 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000014 0.000014 0.000014 0.000014 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000019 0.000020 0.000021 0.000022 0.000022 0.000022 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 0.000000 0.000002 0.000004 0.000006 0.000008 0.000010 0.000012 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000015 0.000016 0.000016 0.000017 0.000018 0.000020 0.000021 0.000023 0.000024 0.000025 0.000025 0.000025 0.000025 0.000023 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000005 -0.000003 -0.000000 0.000002 0.000004 0.000006 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000018 0.000020 0.000021 0.000023 0.000025 0.000026 0.000027 0.000028 0.000028 0.000027 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000019 -0.000017 -0.000014 -0.000011 -0.000008 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000030 0.000030 0.000029 0.000028 0.000026 0.000024 0.000022 0.000020 0.000017 0.000015 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000024 -0.000026 -0.000029 -0.000032 -0.000034 -0.000036 -0.000037 -0.000038 -0.000038 -0.000037 -0.000036 -0.000034 -0.000031 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000007 -0.000004 -0.000001 0.000002 0.000005 0.000008 0.000011 0.000014 0.000016 0.000019 0.000022 0.000024 0.000026 0.000028 0.000030 0.000030 0.000030 0.000029 0.000027 0.000025 0.000023 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000011 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000023 -0.000025 -0.000028 -0.000031 -0.000034 -0.000038 -0.000042 -0.000046 -0.000050 -0.000054 -0.000057 -0.000059 -0.000061 -0.000061 -0.000061 -0.000060 -0.000058 -0.000055 -0.000052 -0.000048 -0.000044 -0.000041 -0.000037 -0.000033 -0.000029 -0.000025 -0.000020 -0.000015 -0.000010 -0.000006 -0.000001 0.000003 0.000006 0.000010 0.000013 0.000017 0.000020 0.000023 0.000025 0.000027 0.000028 0.000028 0.000027 0.000026 0.000025 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000012 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000029 -0.000031 -0.000034 -0.000037 -0.000040 -0.000044 -0.000048 -0.000054 -0.000059 -0.000065 -0.000071 -0.000077 -0.000082 -0.000087 -0.000090 -0.000093 -0.000094 -0.000095 -0.000094 -0.000093 -0.000090 -0.000087 -0.000083 -0.000078 -0.000074 -0.000069 -0.000064 -0.000058 -0.000052 -0.000045 -0.000038 -0.000031 -0.000024 -0.000018 -0.000012 -0.000007 -0.000002 0.000002 0.000007 0.000011 0.000014 0.000017 0.000020 0.000022 0.000023 0.000023 0.000022 0.000021 0.000020 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000032 -0.000036 -0.000039 -0.000042 -0.000045 -0.000048 -0.000052 -0.000056 -0.000062 -0.000068 -0.000074 -0.000082 -0.000090 -0.000098 -0.000107 -0.000115 -0.000122 -0.000128 -0.000133 -0.000137 -0.000140 -0.000141 -0.000142 -0.000141 -0.000138 -0.000135 -0.000131 -0.000126 -0.000121 -0.000115 -0.000109 -0.000101 -0.000092 -0.000083 -0.000073 -0.000063 -0.000054 -0.000045 -0.000037 -0.000029 -0.000023 -0.000017 -0.000011 -0.000006 -0.000001 0.000003 0.000007 0.000010 0.000012 0.000014 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000040 -0.000046 -0.000051 -0.000056 -0.000061 -0.000066 -0.000071 -0.000078 -0.000085 -0.000093 -0.000102 -0.000111 -0.000122 -0.000133 -0.000145 -0.000156 -0.000167 -0.000177 -0.000186 -0.000193 -0.000199 -0.000203 -0.000206 -0.000207 -0.000207 -0.000206 -0.000203 -0.000198 -0.000193 -0.000187 -0.000180 -0.000171 -0.000162 -0.000150 -0.000138 -0.000125 -0.000111 -0.000098 -0.000086 -0.000074 -0.000064 -0.000055 -0.000047 -0.000039 -0.000032 -0.000026 -0.000020 -0.000014 -0.000009 -0.000005 -0.000001 0.000002 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000015 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000049 -0.000056 -0.000064 -0.000072 -0.000080 -0.000087 -0.000096 -0.000104 -0.000114 -0.000125 -0.000137 -0.000150 -0.000164 -0.000179 -0.000194 -0.000210 -0.000225 -0.000240 -0.000253 -0.000264 -0.000274 -0.000283 -0.000289 -0.000294 -0.000297 -0.000298 -0.000297 -0.000295 -0.000290 -0.000285 -0.000278 -0.000269 -0.000258 -0.000246 -0.000231 -0.000215 -0.000198 -0.000180 -0.000163 -0.000146 -0.000131 -0.000117 -0.000104 -0.000093 -0.000082 -0.000072 -0.000063 -0.000055 -0.000046 -0.000038 -0.000031 -0.000024 -0.000018 -0.000013 -0.000008 -0.000004 -0.000001 0.000002 0.000005 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000018 -0.000020 -0.000023 -0.000028 -0.000033 -0.000040 -0.000048 -0.000057 -0.000067 -0.000078 -0.000089 -0.000100 -0.000112 -0.000124 -0.000137 -0.000150 -0.000165 -0.000181 -0.000198 -0.000217 -0.000237 -0.000257 -0.000278 -0.000299 -0.000319 -0.000338 -0.000355 -0.000370 -0.000384 -0.000395 -0.000405 -0.000412 -0.000417 -0.000420 -0.000420 -0.000418 -0.000414 -0.000408 -0.000399 -0.000389 -0.000376 -0.000360 -0.000342 -0.000321 -0.000299 -0.000277 -0.000254 -0.000232 -0.000211 -0.000193 -0.000175 -0.000160 -0.000145 -0.000131 -0.000118 -0.000106 -0.000094 -0.000082 -0.000070 -0.000059 -0.000049 -0.000039 -0.000030 -0.000022 -0.000015 -0.000009 -0.000003 0.000001 0.000004 0.000007 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000021 -0.000024 -0.000028 -0.000032 -0.000039 -0.000046 -0.000056 -0.000066 -0.000079 -0.000092 -0.000107 -0.000122 -0.000139 -0.000156 -0.000174 -0.000193 -0.000213 -0.000235 -0.000258 -0.000283 -0.000309 -0.000335 -0.000363 -0.000391 -0.000418 -0.000444 -0.000469 -0.000491 -0.000511 -0.000529 -0.000545 -0.000558 -0.000568 -0.000576 -0.000580 -0.000582 -0.000581 -0.000576 -0.000569 -0.000559 -0.000547 -0.000531 -0.000511 -0.000489 -0.000463 -0.000436 -0.000407 -0.000378 -0.000350 -0.000323 -0.000298 -0.000275 -0.000254 -0.000234 -0.000215 -0.000197 -0.000179 -0.000161 -0.000144 -0.000126 -0.000109 -0.000092 -0.000077 -0.000062 -0.000048 -0.000036 -0.000026 -0.000017 -0.000010 -0.000004 0.000001 0.000005 0.000008 0.000010 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000033 -0.000038 -0.000045 -0.000054 -0.000064 -0.000077 -0.000091 -0.000108 -0.000126 -0.000146 -0.000167 -0.000190 -0.000214 -0.000240 -0.000268 -0.000297 -0.000328 -0.000361 -0.000396 -0.000431 -0.000467 -0.000504 -0.000540 -0.000576 -0.000610 -0.000641 -0.000670 -0.000696 -0.000719 -0.000739 -0.000756 -0.000770 -0.000780 -0.000787 -0.000790 -0.000790 -0.000785 -0.000777 -0.000765 -0.000749 -0.000730 -0.000706 -0.000678 -0.000647 -0.000614 -0.000578 -0.000543 -0.000508 -0.000474 -0.000441 -0.000411 -0.000383 -0.000356 -0.000330 -0.000305 -0.000280 -0.000255 -0.000229 -0.000204 -0.000179 -0.000154 -0.000130 -0.000108 -0.000087 -0.000069 -0.000052 -0.000038 -0.000026 -0.000017 -0.000009 -0.000003 0.000002 0.000005 0.000008 0.000011 0.000013 0.000015 0.000016 0.000017 0.000018 0.000018 0.000018 0.000017 0.000016 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000029 -0.000033 -0.000038 -0.000044 -0.000052 -0.000062 -0.000074 -0.000089 -0.000106 -0.000125 -0.000146 -0.000171 -0.000197 -0.000226 -0.000258 -0.000292 -0.000329 -0.000368 -0.000409 -0.000452 -0.000497 -0.000544 -0.000592 -0.000640 -0.000688 -0.000735 -0.000781 -0.000823 -0.000863 -0.000899 -0.000932 -0.000961 -0.000986 -0.001008 -0.001026 -0.001039 -0.001048 -0.001053 -0.001052 -0.001047 -0.001037 -0.001022 -0.001003 -0.000979 -0.000950 -0.000917 -0.000880 -0.000840 -0.000797 -0.000754 -0.000711 -0.000669 -0.000629 -0.000590 -0.000554 -0.000518 -0.000484 -0.000450 -0.000415 -0.000381 -0.000345 -0.000309 -0.000273 -0.000238 -0.000204 -0.000172 -0.000142 -0.000115 -0.000091 -0.000070 -0.000052 -0.000037 -0.000026 -0.000016 -0.000009 -0.000003 0.000002 0.000006 0.000010 0.000012 0.000015 0.000017 0.000019 0.000020 0.000020 0.000020 0.000019 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000043 -0.000051 -0.000060 -0.000071 -0.000085 -0.000102 -0.000121 -0.000143 -0.000169 -0.000197 -0.000230 -0.000265 -0.000305 -0.000348 -0.000394 -0.000444 -0.000498 -0.000554 -0.000613 -0.000674 -0.000736 -0.000799 -0.000862 -0.000924 -0.000984 -0.001041 -0.001094 -0.001144 -0.001188 -0.001228 -0.001263 -0.001294 -0.001320 -0.001342 -0.001358 -0.001369 -0.001374 -0.001373 -0.001366 -0.001353 -0.001335 -0.001311 -0.001282 -0.001248 -0.001209 -0.001165 -0.001118 -0.001069 -0.001018 -0.000968 -0.000917 -0.000868 -0.000820 -0.000774 -0.000729 -0.000684 -0.000639 -0.000593 -0.000546 -0.000498 -0.000449 -0.000400 -0.000352 -0.000305 -0.000261 -0.000219 -0.000181 -0.000146 -0.000116 -0.000091 -0.000069 -0.000051 -0.000037 -0.000025 -0.000016 -0.000008 -0.000002 0.000004 0.000008 0.000013 0.000016 0.000019 0.000021 0.000022 0.000023 0.000022 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000041 -0.000048 -0.000057 -0.000067 -0.000081 -0.000096 -0.000115 -0.000137 -0.000162 -0.000192 -0.000225 -0.000263 -0.000306 -0.000354 -0.000406 -0.000464 -0.000527 -0.000594 -0.000666 -0.000741 -0.000819 -0.000900 -0.000981 -0.001062 -0.001142 -0.001220 -0.001295 -0.001365 -0.001431 -0.001490 -0.001544 -0.001591 -0.001632 -0.001668 -0.001698 -0.001722 -0.001740 -0.001751 -0.001756 -0.001753 -0.001743 -0.001727 -0.001704 -0.001676 -0.001641 -0.001601 -0.001555 -0.001506 -0.001452 -0.001396 -0.001339 -0.001280 -0.001222 -0.001164 -0.001107 -0.001050 -0.000994 -0.000938 -0.000880 -0.000820 -0.000759 -0.000696 -0.000631 -0.000567 -0.000502 -0.000440 -0.000380 -0.000324 -0.000272 -0.000224 -0.000183 -0.000146 -0.000115 -0.000089 -0.000068 -0.000051 -0.000036 -0.000024 -0.000014 -0.000006 0.000002 0.000008 0.000014 0.000019 0.000022 0.000024 0.000025 0.000025 0.000024 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000045 -0.000053 -0.000062 -0.000074 -0.000089 -0.000107 -0.000128 -0.000153 -0.000182 -0.000216 -0.000254 -0.000298 -0.000348 -0.000404 -0.000467 -0.000537 -0.000613 -0.000696 -0.000785 -0.000879 -0.000978 -0.001079 -0.001182 -0.001285 -0.001388 -0.001487 -0.001584 -0.001675 -0.001760 -0.001838 -0.001908 -0.001970 -0.002023 -0.002070 -0.002109 -0.002141 -0.002166 -0.002184 -0.002194 -0.002196 -0.002190 -0.002176 -0.002155 -0.002127 -0.002093 -0.002052 -0.002006 -0.001955 -0.001899 -0.001840 -0.001779 -0.001715 -0.001650 -0.001585 -0.001519 -0.001453 -0.001387 -0.001320 -0.001251 -0.001179 -0.001104 -0.001026 -0.000946 -0.000863 -0.000780 -0.000697 -0.000616 -0.000538 -0.000464 -0.000394 -0.000331 -0.000274 -0.000224 -0.000180 -0.000143 -0.000113 -0.000087 -0.000065 -0.000047 -0.000032 -0.000019 -0.000008 0.000002 0.000010 0.000017 0.000022 0.000025 0.000027 0.000028 0.000027 0.000025 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000035 -0.000041 -0.000048 -0.000056 -0.000067 -0.000080 -0.000096 -0.000116 -0.000140 -0.000168 -0.000201 -0.000239 -0.000283 -0.000333 -0.000390 -0.000456 -0.000529 -0.000612 -0.000703 -0.000802 -0.000910 -0.001025 -0.001146 -0.001272 -0.001400 -0.001530 -0.001658 -0.001784 -0.001906 -0.002022 -0.002130 -0.002230 -0.002319 -0.002399 -0.002467 -0.002525 -0.002574 -0.002614 -0.002645 -0.002668 -0.002683 -0.002689 -0.002686 -0.002675 -0.002655 -0.002628 -0.002593 -0.002553 -0.002507 -0.002455 -0.002400 -0.002340 -0.002277 -0.002211 -0.002144 -0.002075 -0.002005 -0.001934 -0.001861 -0.001786 -0.001708 -0.001627 -0.001540 -0.001450 -0.001354 -0.001254 -0.001151 -0.001047 -0.000943 -0.000841 -0.000742 -0.000646 -0.000556 -0.000473 -0.000397 -0.000329 -0.000270 -0.000218 -0.000174 -0.000137 -0.000106 -0.000080 -0.000058 -0.000039 -0.000022 -0.000008 0.000003 0.000013 0.000020 0.000026 0.000029 0.000030 0.000030 0.000028 0.000026 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000036 -0.000043 -0.000050 -0.000060 -0.000071 -0.000085 -0.000103 -0.000124 -0.000150 -0.000181 -0.000218 -0.000260 -0.000310 -0.000366 -0.000431 -0.000506 -0.000591 -0.000686 -0.000793 -0.000910 -0.001038 -0.001176 -0.001322 -0.001475 -0.001632 -0.001791 -0.001950 -0.002106 -0.002257 -0.002401 -0.002536 -0.002661 -0.002774 -0.002873 -0.002959 -0.003031 -0.003090 -0.003137 -0.003173 -0.003199 -0.003216 -0.003224 -0.003222 -0.003211 -0.003192 -0.003164 -0.003129 -0.003088 -0.003041 -0.002990 -0.002934 -0.002875 -0.002813 -0.002749 -0.002683 -0.002615 -0.002546 -0.002475 -0.002401 -0.002324 -0.002243 -0.002157 -0.002065 -0.001966 -0.001859 -0.001746 -0.001626 -0.001503 -0.001377 -0.001249 -0.001123 -0.000999 -0.000879 -0.000765 -0.000658 -0.000559 -0.000469 -0.000388 -0.000318 -0.000257 -0.000205 -0.000161 -0.000124 -0.000092 -0.000065 -0.000042 -0.000023 -0.000006 0.000007 0.000017 0.000025 0.000029 0.000032 0.000032 0.000031 0.000030 0.000027 0.000024 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000044 -0.000053 -0.000063 -0.000075 -0.000090 -0.000108 -0.000131 -0.000159 -0.000192 -0.000232 -0.000279 -0.000334 -0.000397 -0.000470 -0.000554 -0.000650 -0.000759 -0.000881 -0.001017 -0.001166 -0.001328 -0.001501 -0.001684 -0.001872 -0.002064 -0.002257 -0.002446 -0.002631 -0.002807 -0.002973 -0.003126 -0.003264 -0.003387 -0.003492 -0.003580 -0.003650 -0.003704 -0.003744 -0.003771 -0.003786 -0.003790 -0.003786 -0.003772 -0.003749 -0.003718 -0.003680 -0.003636 -0.003587 -0.003535 -0.003479 -0.003421 -0.003361 -0.003300 -0.003239 -0.003176 -0.003112 -0.003047 -0.002980 -0.002909 -0.002833 -0.002751 -0.002661 -0.002561 -0.002452 -0.002332 -0.002203 -0.002065 -0.001921 -0.001772 -0.001621 -0.001469 -0.001318 -0.001170 -0.001028 -0.000892 -0.000765 -0.000648 -0.000543 -0.000449 -0.000367 -0.000295 -0.000234 -0.000182 -0.000138 -0.000101 -0.000069 -0.000042 -0.000020 -0.000002 0.000012 0.000022 0.000029 0.000034 0.000035 0.000035 0.000034 0.000031 0.000029 0.000026 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000039 -0.000046 -0.000054 -0.000065 -0.000077 -0.000093 -0.000112 -0.000136 -0.000165 -0.000201 -0.000244 -0.000295 -0.000355 -0.000425 -0.000506 -0.000599 -0.000705 -0.000827 -0.000965 -0.001120 -0.001291 -0.001478 -0.001680 -0.001893 -0.002115 -0.002343 -0.002573 -0.002800 -0.003021 -0.003232 -0.003432 -0.003616 -0.003783 -0.003930 -0.004056 -0.004161 -0.004244 -0.004305 -0.004347 -0.004372 -0.004382 -0.004378 -0.004365 -0.004341 -0.004310 -0.004270 -0.004225 -0.004174 -0.004120 -0.004063 -0.004004 -0.003946 -0.003887 -0.003830 -0.003774 -0.003719 -0.003665 -0.003611 -0.003557 -0.003500 -0.003438 -0.003370 -0.003293 -0.003205 -0.003105 -0.002991 -0.002863 -0.002721 -0.002569 -0.002406 -0.002236 -0.002060 -0.001882 -0.001702 -0.001524 -0.001350 -0.001182 -0.001023 -0.000875 -0.000739 -0.000616 -0.000508 -0.000412 -0.000329 -0.000259 -0.000198 -0.000148 -0.000105 -0.000069 -0.000039 -0.000015 0.000004 0.000018 0.000028 0.000035 0.000038 0.000039 0.000039 0.000037 0.000034 0.000031 0.000028 0.000024 0.000021 0.000019 0.000016 0.000013 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000027 -0.000033 -0.000039 -0.000046 -0.000055 -0.000066 -0.000079 -0.000096 -0.000116 -0.000140 -0.000170 -0.000208 -0.000253 -0.000307 -0.000371 -0.000447 -0.000535 -0.000638 -0.000755 -0.000890 -0.001044 -0.001217 -0.001410 -0.001622 -0.001852 -0.002098 -0.002355 -0.002621 -0.002890 -0.003157 -0.003419 -0.003669 -0.003905 -0.004122 -0.004319 -0.004493 -0.004641 -0.004763 -0.004858 -0.004926 -0.004970 -0.004990 -0.004991 -0.004974 -0.004945 -0.004905 -0.004856 -0.004801 -0.004741 -0.004677 -0.004610 -0.004544 -0.004478 -0.004415 -0.004355 -0.004299 -0.004248 -0.004200 -0.004158 -0.004118 -0.004081 -0.004045 -0.004006 -0.003963 -0.003911 -0.003849 -0.003772 -0.003679 -0.003568 -0.003439 -0.003293 -0.003131 -0.002954 -0.002766 -0.002569 -0.002365 -0.002156 -0.001946 -0.001738 -0.001534 -0.001339 -0.001154 -0.000983 -0.000826 -0.000685 -0.000560 -0.000451 -0.000357 -0.000277 -0.000209 -0.000152 -0.000104 -0.000065 -0.000033 -0.000008 0.000012 0.000026 0.000036 0.000042 0.000044 0.000045 0.000043 0.000040 0.000037 0.000033 0.000029 0.000026 0.000022 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000026 -0.000032 -0.000039 -0.000046 -0.000056 -0.000067 -0.000080 -0.000097 -0.000117 -0.000142 -0.000173 -0.000211 -0.000258 -0.000315 -0.000383 -0.000463 -0.000558 -0.000669 -0.000797 -0.000945 -0.001114 -0.001305 -0.001519 -0.001756 -0.002014 -0.002292 -0.002586 -0.002890 -0.003201 -0.003511 -0.003815 -0.004106 -0.004381 -0.004634 -0.004863 -0.005063 -0.005233 -0.005372 -0.005478 -0.005552 -0.005595 -0.005609 -0.005597 -0.005563 -0.005511 -0.005446 -0.005372 -0.005291 -0.005206 -0.005120 -0.005033 -0.004949 -0.004870 -0.004795 -0.004728 -0.004669 -0.004618 -0.004577 -0.004543 -0.004518 -0.004500 -0.004487 -0.004477 -0.004466 -0.004450 -0.004426 -0.004389 -0.004335 -0.004261 -0.004164 -0.004045 -0.003903 -0.003740 -0.003557 -0.003356 -0.003141 -0.002914 -0.002678 -0.002436 -0.002193 -0.001952 -0.001717 -0.001492 -0.001280 -0.001084 -0.000905 -0.000746 -0.000605 -0.000482 -0.000377 -0.000287 -0.000212 -0.000150 -0.000098 -0.000056 -0.000023 0.000003 0.000023 0.000036 0.000045 0.000050 0.000051 0.000050 0.000048 0.000044 0.000039 0.000035 0.000031 0.000027 0.000023 0.000019 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000037 -0.000045 -0.000055 -0.000066 -0.000079 -0.000096 -0.000117 -0.000142 -0.000173 -0.000212 -0.000259 -0.000317 -0.000388 -0.000472 -0.000573 -0.000691 -0.000829 -0.000988 -0.001171 -0.001380 -0.001614 -0.001875 -0.002162 -0.002471 -0.002800 -0.003144 -0.003496 -0.003850 -0.004198 -0.004533 -0.004850 -0.005141 -0.005402 -0.005630 -0.005822 -0.005976 -0.006091 -0.006168 -0.006207 -0.006210 -0.006182 -0.006125 -0.006045 -0.005948 -0.005838 -0.005721 -0.005601 -0.005482 -0.005365 -0.005254 -0.005150 -0.005056 -0.004973 -0.004904 -0.004847 -0.004805 -0.004777 -0.004763 -0.004761 -0.004771 -0.004790 -0.004815 -0.004842 -0.004865 -0.004880 -0.004880 -0.004862 -0.004820 -0.004751 -0.004655 -0.004530 -0.004377 -0.004197 -0.003994 -0.003768 -0.003523 -0.003264 -0.002992 -0.002715 -0.002435 -0.002159 -0.001890 -0.001634 -0.001394 -0.001173 -0.000973 -0.000794 -0.000638 -0.000502 -0.000386 -0.000289 -0.000207 -0.000140 -0.000086 -0.000042 -0.000008 0.000018 0.000037 0.000049 0.000056 0.000059 0.000059 0.000056 0.000052 0.000047 0.000042 0.000036 0.000032 0.000027 0.000022 0.000018 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000053 -0.000064 -0.000078 -0.000094 -0.000114 -0.000139 -0.000170 -0.000209 -0.000256 -0.000315 -0.000386 -0.000473 -0.000577 -0.000701 -0.000847 -0.001017 -0.001213 -0.001437 -0.001691 -0.001975 -0.002288 -0.002628 -0.002991 -0.003373 -0.003767 -0.004164 -0.004558 -0.004938 -0.005297 -0.005628 -0.005924 -0.006180 -0.006393 -0.006561 -0.006683 -0.006759 -0.006790 -0.006778 -0.006728 -0.006642 -0.006528 -0.006391 -0.006238 -0.006075 -0.005909 -0.005744 -0.005585 -0.005435 -0.005296 -0.005171 -0.005063 -0.004973 -0.004903 -0.004852 -0.004822 -0.004812 -0.004821 -0.004849 -0.004894 -0.004952 -0.005021 -0.005095 -0.005168 -0.005234 -0.005286 -0.005317 -0.005322 -0.005297 -0.005239 -0.005146 -0.005017 -0.004855 -0.004659 -0.004434 -0.004180 -0.003903 -0.003608 -0.003299 -0.002983 -0.002665 -0.002351 -0.002048 -0.001760 -0.001491 -0.001245 -0.001024 -0.000827 -0.000656 -0.000509 -0.000384 -0.000279 -0.000193 -0.000123 -0.000066 -0.000022 0.000012 0.000037 0.000053 0.000064 0.000068 0.000068 0.000066 0.000061 0.000055 0.000049 0.000043 0.000037 0.000032 0.000026 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000049 -0.000060 -0.000074 -0.000090 -0.000110 -0.000134 -0.000165 -0.000202 -0.000249 -0.000307 -0.000378 -0.000465 -0.000571 -0.000698 -0.000849 -0.001027 -0.001235 -0.001473 -0.001744 -0.002049 -0.002387 -0.002756 -0.003152 -0.003571 -0.004004 -0.004445 -0.004883 -0.005308 -0.005712 -0.006083 -0.006415 -0.006700 -0.006935 -0.007116 -0.007242 -0.007313 -0.007331 -0.007298 -0.007219 -0.007099 -0.006943 -0.006758 -0.006553 -0.006335 -0.006113 -0.005892 -0.005678 -0.005476 -0.005291 -0.005124 -0.004979 -0.004858 -0.004762 -0.004693 -0.004651 -0.004636 -0.004648 -0.004685 -0.004748 -0.004832 -0.004937 -0.005057 -0.005188 -0.005321 -0.005450 -0.005567 -0.005662 -0.005731 -0.005765 -0.005762 -0.005718 -0.005631 -0.005502 -0.005329 -0.005117 -0.004867 -0.004583 -0.004272 -0.003938 -0.003589 -0.003232 -0.002874 -0.002522 -0.002183 -0.001863 -0.001567 -0.001296 -0.001055 -0.000842 -0.000657 -0.000500 -0.000368 -0.000258 -0.000168 -0.000096 -0.000039 0.000004 0.000036 0.000058 0.000072 0.000078 0.000079 0.000076 0.000071 0.000065 0.000058 0.000050 0.000043 0.000037 0.000031 0.000025 0.000020 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000018 -0.000023 -0.000028 -0.000036 -0.000044 -0.000055 -0.000068 -0.000084 -0.000103 -0.000127 -0.000156 -0.000192 -0.000236 -0.000292 -0.000362 -0.000448 -0.000553 -0.000681 -0.000835 -0.001018 -0.001233 -0.001482 -0.001768 -0.002091 -0.002451 -0.002846 -0.003273 -0.003727 -0.004199 -0.004681 -0.005163 -0.005633 -0.006080 -0.006493 -0.006861 -0.007177 -0.007433 -0.007627 -0.007755 -0.007818 -0.007819 -0.007759 -0.007645 -0.007481 -0.007276 -0.007036 -0.006771 -0.006489 -0.006200 -0.005912 -0.005633 -0.005369 -0.005125 -0.004905 -0.004711 -0.004548 -0.004416 -0.004317 -0.004252 -0.004221 -0.004225 -0.004262 -0.004331 -0.004431 -0.004560 -0.004716 -0.004894 -0.005088 -0.005291 -0.005493 -0.005685 -0.005859 -0.006006 -0.006117 -0.006187 -0.006210 -0.006183 -0.006105 -0.005974 -0.005791 -0.005560 -0.005284 -0.004968 -0.004619 -0.004245 -0.003853 -0.003453 -0.003054 -0.002663 -0.002289 -0.001937 -0.001614 -0.001321 -0.001061 -0.000834 -0.000639 -0.000474 -0.000336 -0.000223 -0.000133 -0.000061 -0.000006 0.000035 0.000063 0.000080 0.000089 0.000091 0.000089 0.000083 0.000076 0.000067 0.000059 0.000051 0.000043 0.000036 0.000030 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000076 -0.000094 -0.000116 -0.000144 -0.000178 -0.000220 -0.000272 -0.000338 -0.000421 -0.000523 -0.000649 -0.000802 -0.000987 -0.001206 -0.001462 -0.001758 -0.002095 -0.002473 -0.002891 -0.003346 -0.003832 -0.004340 -0.004862 -0.005387 -0.005900 -0.006391 -0.006844 -0.007250 -0.007597 -0.007876 -0.008082 -0.008212 -0.008266 -0.008245 -0.008153 -0.007997 -0.007783 -0.007519 -0.007215 -0.006881 -0.006527 -0.006163 -0.005799 -0.005445 -0.005109 -0.004796 -0.004512 -0.004260 -0.004044 -0.003865 -0.003726 -0.003627 -0.003570 -0.003554 -0.003578 -0.003642 -0.003745 -0.003885 -0.004061 -0.004271 -0.004510 -0.004771 -0.005048 -0.005331 -0.005609 -0.005872 -0.006110 -0.006313 -0.006473 -0.006582 -0.006635 -0.006628 -0.006559 -0.006426 -0.006232 -0.005980 -0.005675 -0.005324 -0.004934 -0.004517 -0.004080 -0.003636 -0.003195 -0.002765 -0.002357 -0.001976 -0.001627 -0.001314 -0.001039 -0.000801 -0.000598 -0.000428 -0.000289 -0.000176 -0.000087 -0.000018 0.000033 0.000068 0.000090 0.000102 0.000105 0.000103 0.000097 0.000088 0.000079 0.000069 0.000060 0.000051 0.000042 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000053 -0.000066 -0.000083 -0.000103 -0.000128 -0.000159 -0.000198 -0.000247 -0.000308 -0.000385 -0.000482 -0.000603 -0.000752 -0.000933 -0.001152 -0.001410 -0.001712 -0.002058 -0.002450 -0.002886 -0.003363 -0.003877 -0.004418 -0.004977 -0.005542 -0.006098 -0.006631 -0.007126 -0.007569 -0.007948 -0.008251 -0.008471 -0.008603 -0.008647 -0.008602 -0.008475 -0.008271 -0.007999 -0.007670 -0.007293 -0.006882 -0.006446 -0.005999 -0.005552 -0.005115 -0.004698 -0.004309 -0.003953 -0.003635 -0.003358 -0.003125 -0.002938 -0.002796 -0.002703 -0.002657 -0.002657 -0.002704 -0.002795 -0.002931 -0.003111 -0.003333 -0.003595 -0.003894 -0.004224 -0.004576 -0.004942 -0.005311 -0.005672 -0.006011 -0.006319 -0.006584 -0.006797 -0.006949 -0.007034 -0.007047 -0.006986 -0.006850 -0.006643 -0.006367 -0.006030 -0.005640 -0.005207 -0.004743 -0.004260 -0.003771 -0.003288 -0.002821 -0.002380 -0.001972 -0.001602 -0.001273 -0.000986 -0.000741 -0.000534 -0.000364 -0.000226 -0.000116 -0.000032 0.000031 0.000074 0.000102 0.000117 0.000122 0.000120 0.000113 0.000104 0.000093 0.000081 0.000070 0.000060 0.000050 0.000041 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000044 -0.000055 -0.000069 -0.000087 -0.000109 -0.000137 -0.000172 -0.000216 -0.000271 -0.000342 -0.000431 -0.000544 -0.000684 -0.000858 -0.001071 -0.001326 -0.001627 -0.001977 -0.002376 -0.002825 -0.003319 -0.003855 -0.004425 -0.005017 -0.005619 -0.006215 -0.006790 -0.007326 -0.007808 -0.008219 -0.008548 -0.008784 -0.008920 -0.008954 -0.008886 -0.008721 -0.008467 -0.008133 -0.007731 -0.007274 -0.006777 -0.006252 -0.005714 -0.005177 -0.004651 -0.004148 -0.003676 -0.003244 -0.002855 -0.002514 -0.002222 -0.001981 -0.001792 -0.001656 -0.001572 -0.001540 -0.001559 -0.001628 -0.001745 -0.001911 -0.002126 -0.002389 -0.002698 -0.003052 -0.003445 -0.003870 -0.004317 -0.004777 -0.005237 -0.005684 -0.006105 -0.006488 -0.006819 -0.007088 -0.007284 -0.007402 -0.007435 -0.007381 -0.007240 -0.007015 -0.006711 -0.006338 -0.005905 -0.005425 -0.004912 -0.004381 -0.003847 -0.003323 -0.002821 -0.002351 -0.001920 -0.001534 -0.001194 -0.000902 -0.000654 -0.000449 -0.000282 -0.000149 -0.000047 0.000029 0.000082 0.000116 0.000135 0.000142 0.000141 0.000133 0.000122 0.000110 0.000096 0.000083 0.000071 0.000060 0.000049 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000035 -0.000044 -0.000055 -0.000069 -0.000088 -0.000111 -0.000141 -0.000179 -0.000228 -0.000291 -0.000371 -0.000473 -0.000602 -0.000764 -0.000965 -0.001210 -0.001504 -0.001851 -0.002251 -0.002705 -0.003210 -0.003762 -0.004354 -0.004974 -0.005609 -0.006243 -0.006858 -0.007435 -0.007955 -0.008402 -0.008758 -0.009013 -0.009156 -0.009184 -0.009094 -0.008893 -0.008587 -0.008187 -0.007709 -0.007166 -0.006576 -0.005955 -0.005320 -0.004685 -0.004065 -0.003472 -0.002915 -0.002404 -0.001944 -0.001538 -0.001188 -0.000894 -0.000658 -0.000478 -0.000354 -0.000285 -0.000270 -0.000308 -0.000397 -0.000536 -0.000726 -0.000968 -0.001262 -0.001609 -0.002006 -0.002451 -0.002938 -0.003459 -0.004003 -0.004559 -0.005113 -0.005651 -0.006158 -0.006618 -0.007018 -0.007344 -0.007587 -0.007736 -0.007787 -0.007737 -0.007586 -0.007339 -0.007002 -0.006586 -0.006105 -0.005575 -0.005011 -0.004433 -0.003855 -0.003293 -0.002760 -0.002266 -0.001819 -0.001422 -0.001078 -0.000785 -0.000541 -0.000342 -0.000183 -0.000061 0.000030 0.000094 0.000135 0.000158 0.000167 0.000166 0.000158 0.000145 0.000130 0.000115 0.000099 0.000084 0.000071 0.000059 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000027 -0.000033 -0.000041 -0.000052 -0.000066 -0.000084 -0.000108 -0.000139 -0.000180 -0.000233 -0.000302 -0.000392 -0.000507 -0.000653 -0.000838 -0.001067 -0.001347 -0.001682 -0.002074 -0.002525 -0.003034 -0.003595 -0.004201 -0.004843 -0.005506 -0.006173 -0.006825 -0.007443 -0.008003 -0.008486 -0.008874 -0.009152 -0.009307 -0.009332 -0.009226 -0.008991 -0.008636 -0.008171 -0.007614 -0.006982 -0.006295 -0.005573 -0.004834 -0.004097 -0.003379 -0.002692 -0.002050 -0.001461 -0.000930 -0.000463 -0.000059 0.000281 0.000559 0.000777 0.000936 0.001039 0.001087 0.001082 0.001027 0.000922 0.000768 0.000563 0.000307 -0.000004 -0.000371 -0.000796 -0.001276 -0.001809 -0.002387 -0.003002 -0.003643 -0.004296 -0.004947 -0.005579 -0.006174 -0.006715 -0.007186 -0.007570 -0.007857 -0.008037 -0.008101 -0.008049 -0.007881 -0.007604 -0.007226 -0.006762 -0.006228 -0.005644 -0.005030 -0.004404 -0.003785 -0.003191 -0.002633 -0.002123 -0.001666 -0.001267 -0.000925 -0.000639 -0.000404 -0.000217 -0.000072 0.000035 0.000111 0.000160 0.000188 0.000200 0.000198 0.000189 0.000174 0.000156 0.000137 0.000119 0.000101 0.000085 0.000071 0.000059 0.000048 0.000039 0.000032 0.000026 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000045 -0.000057 -0.000074 -0.000098 -0.000129 -0.000171 -0.000228 -0.000303 -0.000401 -0.000529 -0.000693 -0.000901 -0.001159 -0.001474 -0.001850 -0.002289 -0.002791 -0.003352 -0.003965 -0.004621 -0.005305 -0.006001 -0.006687 -0.007343 -0.007943 -0.008466 -0.008890 -0.009195 -0.009368 -0.009398 -0.009281 -0.009020 -0.008620 -0.008095 -0.007461 -0.006740 -0.005954 -0.005126 -0.004279 -0.003436 -0.002616 -0.001835 -0.001107 -0.000442 0.000154 0.000677 0.001126 0.001503 0.001811 0.002054 0.002237 0.002363 0.002435 0.002457 0.002431 0.002360 0.002246 0.002087 0.001881 0.001626 0.001317 0.000950 0.000521 0.000029 -0.000525 -0.001137 -0.001802 -0.002509 -0.003246 -0.003999 -0.004749 -0.005478 -0.006163 -0.006787 -0.007328 -0.007770 -0.008098 -0.008301 -0.008372 -0.008309 -0.008114 -0.007797 -0.007370 -0.006851 -0.006261 -0.005622 -0.004957 -0.004287 -0.003634 -0.003013 -0.002439 -0.001920 -0.001463 -0.001069 -0.000737 -0.000464 -0.000246 -0.000077 0.000048 0.000137 0.000195 0.000227 0.000240 0.000239 0.000227 0.000209 0.000188 0.000165 0.000142 0.000121 0.000102 0.000085 0.000071 0.000058 0.000048 0.000039 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000018 -0.000021 -0.000026 -0.000033 -0.000043 -0.000058 -0.000079 -0.000110 -0.000152 -0.000210 -0.000290 -0.000396 -0.000536 -0.000717 -0.000947 -0.001234 -0.001583 -0.001999 -0.002484 -0.003034 -0.003645 -0.004306 -0.005004 -0.005721 -0.006438 -0.007129 -0.007770 -0.008335 -0.008798 -0.009139 -0.009337 -0.009381 -0.009264 -0.008984 -0.008549 -0.007970 -0.007265 -0.006458 -0.005574 -0.004640 -0.003684 -0.002732 -0.001807 -0.000930 -0.000116 0.000622 0.001278 0.001848 0.002331 0.002732 0.003054 0.003305 0.003493 0.003623 0.003702 0.003735 0.003726 0.003679 0.003597 0.003480 0.003328 0.003138 0.002904 0.002620 0.002279 0.001874 0.001400 0.000854 0.000238 -0.000447 -0.001194 -0.001992 -0.002827 -0.003681 -0.004533 -0.005360 -0.006138 -0.006843 -0.007453 -0.007948 -0.008310 -0.008527 -0.008593 -0.008506 -0.008273 -0.007906 -0.007421 -0.006841 -0.006191 -0.005497 -0.004784 -0.004077 -0.003396 -0.002758 -0.002177 -0.001660 -0.001211 -0.000831 -0.000518 -0.000266 -0.000072 0.000073 0.000175 0.000241 0.000278 0.000292 0.000290 0.000275 0.000253 0.000227 0.000199 0.000172 0.000146 0.000123 0.000103 0.000085 0.000070 0.000058 0.000047 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000012 -0.000016 -0.000022 -0.000033 -0.000051 -0.000078 -0.000119 -0.000177 -0.000259 -0.000372 -0.000522 -0.000719 -0.000970 -0.001283 -0.001666 -0.002120 -0.002647 -0.003242 -0.003898 -0.004600 -0.005332 -0.006072 -0.006796 -0.007477 -0.008086 -0.008595 -0.008977 -0.009212 -0.009281 -0.009175 -0.008890 -0.008431 -0.007809 -0.007043 -0.006157 -0.005179 -0.004142 -0.003077 -0.002015 -0.000984 -0.000010 0.000889 0.001698 0.002409 0.003017 0.003523 0.003932 0.004251 0.004489 0.004658 0.004768 0.004829 0.004848 0.004833 0.004790 0.004723 0.004635 0.004526 0.004395 0.004238 0.004047 0.003813 0.003527 0.003177 0.002756 0.002255 0.001670 0.001001 0.000249 -0.000577 -0.001465 -0.002399 -0.003357 -0.004313 -0.005241 -0.006112 -0.006897 -0.007570 -0.008109 -0.008493 -0.008710 -0.008755 -0.008630 -0.008344 -0.007915 -0.007365 -0.006719 -0.006008 -0.005261 -0.004507 -0.003769 -0.003070 -0.002426 -0.001848 -0.001343 -0.000914 -0.000558 -0.000272 -0.000051 0.000114 0.000229 0.000303 0.000343 0.000358 0.000353 0.000334 0.000306 0.000274 0.000240 0.000207 0.000176 0.000149 0.000124 0.000103 0.000085 0.000069 0.000056 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 0.000000 0.000002 0.000005 0.000007 0.000008 0.000007 0.000002 -0.000010 -0.000032 -0.000069 -0.000125 -0.000207 -0.000323 -0.000481 -0.000691 -0.000960 -0.001299 -0.001711 -0.002201 -0.002766 -0.003402 -0.004095 -0.004831 -0.005587 -0.006339 -0.007057 -0.007712 -0.008271 -0.008705 -0.008987 -0.009095 -0.009016 -0.008742 -0.008275 -0.007625 -0.006810 -0.005857 -0.004795 -0.003660 -0.002489 -0.001318 -0.000181 0.000892 0.001876 0.002755 0.003516 0.004155 0.004673 0.005075 0.005372 0.005576 0.005701 0.005763 0.005775 0.005751 0.005700 0.005631 0.005552 0.005466 0.005378 0.005288 0.005192 0.005086 0.004961 0.004804 0.004603 0.004343 0.004011 0.003594 0.003083 0.002471 0.001757 0.000942 0.000036 -0.000946 -0.001982 -0.003048 -0.004112 -0.005141 -0.006102 -0.006961 -0.007687 -0.008254 -0.008643 -0.008842 -0.008847 -0.008666 -0.008313 -0.007811 -0.007187 -0.006473 -0.005703 -0.004909 -0.004120 -0.003363 -0.002658 -0.002020 -0.001458 -0.000977 -0.000578 -0.000257 -0.000008 0.000175 0.000303 0.000384 0.000427 0.000440 0.000430 0.000406 0.000371 0.000331 0.000290 0.000250 0.000213 0.000179 0.000150 0.000124 0.000102 0.000083 0.000067 0.000054 0.000042 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000000 0.000002 0.000004 0.000008 0.000012 0.000018 0.000025 0.000033 0.000041 0.000047 0.000049 0.000045 0.000031 0.000001 -0.000049 -0.000128 -0.000244 -0.000407 -0.000626 -0.000910 -0.001269 -0.001708 -0.002228 -0.002828 -0.003497 -0.004222 -0.004983 -0.005754 -0.006505 -0.007205 -0.007818 -0.008311 -0.008653 -0.008817 -0.008783 -0.008540 -0.008086 -0.007428 -0.006583 -0.005577 -0.004444 -0.003222 -0.001951 -0.000675 0.000567 0.001739 0.002810 0.003758 0.004568 0.005233 0.005754 0.006137 0.006396 0.006544 0.006602 0.006588 0.006521 0.006419 0.006297 0.006168 0.006042 0.005926 0.005826 0.005744 0.005681 0.005634 0.005597 0.005558 0.005503 0.005417 0.005282 0.005077 0.004786 0.004393 0.003884 0.003252 0.002494 0.001615 0.000625 -0.000456 -0.001602 -0.002780 -0.003953 -0.005082 -0.006126 -0.007045 -0.007807 -0.008383 -0.008753 -0.008910 -0.008854 -0.008598 -0.008163 -0.007577 -0.006875 -0.006094 -0.005270 -0.004437 -0.003626 -0.002862 -0.002164 -0.001546 -0.001014 -0.000571 -0.000214 0.000061 0.000264 0.000403 0.000489 0.000532 0.000541 0.000525 0.000492 0.000449 0.000400 0.000350 0.000301 0.000256 0.000216 0.000180 0.000150 0.000123 0.000100 0.000081 0.000064 0.000050 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000009 0.000014 0.000020 0.000029 0.000040 0.000053 0.000067 0.000083 0.000099 0.000112 0.000119 0.000116 0.000097 0.000056 -0.000016 -0.000128 -0.000290 -0.000514 -0.000809 -0.001184 -0.001644 -0.002190 -0.002818 -0.003515 -0.004264 -0.005042 -0.005818 -0.006559 -0.007227 -0.007786 -0.008200 -0.008436 -0.008469 -0.008281 -0.007865 -0.007223 -0.006372 -0.005336 -0.004149 -0.002852 -0.001493 -0.000117 0.001228 0.002498 0.003658 0.004678 0.005537 0.006227 0.006746 0.007101 0.007307 0.007383 0.007351 0.007236 0.007061 0.006850 0.006622 0.006397 0.006186 0.006002 0.005852 0.005741 0.005672 0.005645 0.005658 0.005702 0.005767 0.005837 0.005892 0.005911 0.005870 0.005745 0.005514 0.005156 0.004657 0.004005 0.003200 0.002249 0.001165 -0.000024 -0.001286 -0.002581 -0.003862 -0.005082 -0.006194 -0.007155 -0.007928 -0.008485 -0.008809 -0.008898 -0.008757 -0.008407 -0.007877 -0.007201 -0.006421 -0.005576 -0.004706 -0.003846 -0.003026 -0.002271 -0.001597 -0.001014 -0.000528 -0.000137 0.000165 0.000385 0.000534 0.000623 0.000663 0.000666 0.000641 0.000597 0.000542 0.000481 0.000420 0.000362 0.000308 0.000259 0.000217 0.000179 0.000147 0.000120 0.000096 0.000076 0.000060 0.000047 0.000036 0.000028 0.000021 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000012 0.000018 0.000026 0.000037 0.000050 0.000067 0.000088 0.000112 0.000139 0.000166 0.000193 0.000215 0.000227 0.000223 0.000196 0.000137 0.000034 -0.000123 -0.000346 -0.000646 -0.001032 -0.001508 -0.002074 -0.002724 -0.003443 -0.004210 -0.004997 -0.005770 -0.006491 -0.007119 -0.007614 -0.007939 -0.008060 -0.007953 -0.007604 -0.007010 -0.006182 -0.005143 -0.003926 -0.002575 -0.001140 0.000325 0.001768 0.003137 0.004388 0.005483 0.006397 0.007114 0.007631 0.007955 0.008100 0.008090 0.007951 0.007713 0.007405 0.007057 0.006693 0.006338 0.006008 0.005719 0.005481 0.005300 0.005184 0.005133 0.005148 0.005227 0.005362 0.005542 0.005751 0.005967 0.006166 0.006318 0.006396 0.006368 0.006207 0.005888 0.005395 0.004716 0.003853 0.002814 0.001624 0.000316 -0.001069 -0.002479 -0.003860 -0.005156 -0.006315 -0.007288 -0.008040 -0.008545 -0.008792 -0.008784 -0.008535 -0.008075 -0.007440 -0.006672 -0.005816 -0.004916 -0.004013 -0.003142 -0.002331 -0.001603 -0.000971 -0.000442 -0.000017 0.000309 0.000545 0.000701 0.000790 0.000825 0.000818 0.000780 0.000723 0.000653 0.000578 0.000504 0.000433 0.000368 0.000310 0.000259 0.000214 0.000175 0.000142 0.000114 0.000091 0.000071 0.000055 0.000043 0.000033 0.000025 0.000020 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000015 0.000022 0.000031 0.000043 0.000058 0.000078 0.000103 0.000133 0.000169 0.000209 0.000253 0.000297 0.000338 0.000370 0.000387 0.000380 0.000338 0.000251 0.000106 -0.000111 -0.000410 -0.000801 -0.001288 -0.001869 -0.002535 -0.003270 -0.004050 -0.004841 -0.005605 -0.006301 -0.006882 -0.007308 -0.007537 -0.007537 -0.007288 -0.006777 -0.006009 -0.005002 -0.003787 -0.002408 -0.000918 0.000625 0.002158 0.003624 0.004969 0.006146 0.007122 0.007875 0.008396 0.008690 0.008773 0.008670 0.008412 0.008035 0.007575 0.007066 0.006542 0.006030 0.005553 0.005128 0.004769 0.004485 0.004282 0.004165 0.004135 0.004194 0.004340 0.004567 0.004865 0.005218 0.005606 0.006000 0.006368 0.006676 0.006887 0.006963 0.006872 0.006586 0.006085 0.005362 0.004420 0.003277 0.001965 0.000528 -0.000981 -0.002499 -0.003963 -0.005310 -0.006482 -0.007432 -0.008126 -0.008542 -0.008678 -0.008544 -0.008168 -0.007585 -0.006840 -0.005982 -0.005059 -0.004118 -0.003199 -0.002336 -0.001555 -0.000875 -0.000305 0.000152 0.000501 0.000750 0.000910 0.000996 0.001022 0.001001 0.000947 0.000872 0.000784 0.000693 0.000602 0.000517 0.000439 0.000369 0.000307 0.000254 0.000208 0.000169 0.000135 0.000107 0.000084 0.000065 0.000050 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000010 0.000015 0.000023 0.000033 0.000046 0.000063 0.000085 0.000113 0.000147 0.000190 0.000240 0.000298 0.000362 0.000428 0.000493 0.000551 0.000594 0.000613 0.000597 0.000532 0.000405 0.000201 -0.000091 -0.000481 -0.000973 -0.001564 -0.002244 -0.002992 -0.003780 -0.004572 -0.005326 -0.005993 -0.006526 -0.006879 -0.007012 -0.006894 -0.006504 -0.005837 -0.004904 -0.003731 -0.002359 -0.000842 0.000757 0.002370 0.003929 0.005370 0.006638 0.007689 0.008490 0.009029 0.009304 0.009331 0.009135 0.008754 0.008227 0.007600 0.006915 0.006210 0.005521 0.004875 0.004293 0.003792 0.003381 0.003065 0.002850 0.002738 0.002731 0.002830 0.003037 0.003347 0.003755 0.004247 0.004803 0.005396 0.005990 0.006546 0.007020 0.007366 0.007542 0.007509 0.007235 0.006704 0.005910 0.004865 0.003597 0.002150 0.000580 -0.001046 -0.002655 -0.004174 -0.005537 -0.006682 -0.007566 -0.008158 -0.008446 -0.008438 -0.008155 -0.007634 -0.006921 -0.006068 -0.005129 -0.004154 -0.003190 -0.002277 -0.001447 -0.000720 -0.000111 0.000377 0.000746 0.001006 0.001167 0.001246 0.001259 0.001220 0.001146 0.001049 0.000939 0.000827 0.000717 0.000614 0.000520 0.000437 0.000364 0.000300 0.000245 0.000199 0.000159 0.000126 0.000099 0.000077 0.000059 0.000046 0.000035 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000009 0.000015 0.000023 0.000034 0.000047 0.000065 0.000088 0.000118 0.000156 0.000203 0.000261 0.000329 0.000408 0.000496 0.000590 0.000685 0.000775 0.000852 0.000905 0.000921 0.000886 0.000784 0.000601 0.000322 -0.000063 -0.000556 -0.001154 -0.001844 -0.002604 -0.003401 -0.004195 -0.004938 -0.005579 -0.006066 -0.006351 -0.006392 -0.006160 -0.005638 -0.004827 -0.003743 -0.002423 -0.000919 0.000706 0.002379 0.004022 0.005562 0.006930 0.008070 0.008941 0.009517 0.009793 0.009779 0.009501 0.009000 0.008322 0.007520 0.006645 0.005745 0.004864 0.004035 0.003284 0.002629 0.002080 0.001641 0.001315 0.001101 0.000999 0.001012 0.001143 0.001396 0.001771 0.002269 0.002880 0.003587 0.004366 0.005181 0.005988 0.006738 0.007376 0.007849 0.008105 0.008104 0.007813 0.007218 0.006322 0.005148 0.003736 0.002146 0.000448 -0.001278 -0.002950 -0.004488 -0.005820 -0.006891 -0.007659 -0.008104 -0.008226 -0.008044 -0.007592 -0.006918 -0.006075 -0.005123 -0.004117 -0.003111 -0.002150 -0.001270 -0.000499 0.000149 0.000666 0.001053 0.001319 0.001479 0.001546 0.001541 0.001480 0.001380 0.001257 0.001121 0.000983 0.000850 0.000727 0.000615 0.000515 0.000428 0.000353 0.000288 0.000233 0.000187 0.000148 0.000116 0.000091 0.000070 0.000054 0.000041 0.000032 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000008 0.000014 0.000022 0.000032 0.000046 0.000065 0.000089 0.000120 0.000159 0.000209 0.000271 0.000347 0.000438 0.000543 0.000660 0.000788 0.000920 0.001049 0.001167 0.001262 0.001319 0.001322 0.001253 0.001096 0.000836 0.000461 -0.000030 -0.000634 -0.001336 -0.002109 -0.002918 -0.003718 -0.004456 -0.005077 -0.005526 -0.005751 -0.005711 -0.005377 -0.004736 -0.003796 -0.002582 -0.001138 0.000471 0.002172 0.003881 0.005514 0.006989 0.008236 0.009200 0.009843 0.010149 0.010122 0.009785 0.009179 0.008357 0.007379 0.006307 0.005202 0.004116 0.003093 0.002165 0.001353 0.000667 0.000110 -0.000322 -0.000633 -0.000831 -0.000916 -0.000888 -0.000741 -0.000466 -0.000056 0.000497 0.001191 0.002018 0.002954 0.003968 0.005013 0.006036 0.006974 0.007762 0.008337 0.008642 0.008634 0.008285 0.007587 0.006556 0.005227 0.003659 0.001926 0.000115 -0.001682 -0.003376 -0.004882 -0.006131 -0.007072 -0.007673 -0.007928 -0.007849 -0.007469 -0.006836 -0.006006 -0.005043 -0.004008 -0.002960 -0.001950 -0.001022 -0.000205 0.000480 0.001024 0.001427 0.001698 0.001851 0.001903 0.001875 0.001786 0.001655 0.001500 0.001333 0.001166 0.001005 0.000857 0.000724 0.000606 0.000502 0.000414 0.000337 0.000273 0.000219 0.000173 0.000136 0.000106 0.000082 0.000063 0.000048 0.000037 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000006 0.000012 0.000019 0.000030 0.000044 0.000062 0.000086 0.000118 0.000158 0.000209 0.000274 0.000354 0.000452 0.000569 0.000704 0.000858 0.001025 0.001201 0.001379 0.001547 0.001692 0.001799 0.001848 0.001819 0.001695 0.001457 0.001096 0.000607 -0.000005 -0.000721 -0.001513 -0.002341 -0.003156 -0.003899 -0.004512 -0.004934 -0.005114 -0.005007 -0.004587 -0.003846 -0.002797 -0.001475 0.000065 0.001751 0.003494 0.005203 0.006785 0.008154 0.009238 0.009983 0.010358 0.010357 0.009997 0.009315 0.008369 0.007225 0.005958 0.004641 0.003340 0.002111 0.000998 0.000026 -0.000791 -0.001452 -0.001966 -0.002349 -0.002615 -0.002776 -0.002841 -0.002806 -0.002665 -0.002401 -0.001998 -0.001438 -0.000711 0.000184 0.001232 0.002405 0.003659 0.004935 0.006165 0.007273 0.008182 0.008821 0.009131 0.009068 0.008612 0.007769 0.006568 0.005066 0.003338 0.001476 -0.000420 -0.002246 -0.003909 -0.005324 -0.006429 -0.007181 -0.007565 -0.007588 -0.007280 -0.006687 -0.005870 -0.004894 -0.003828 -0.002736 -0.001676 -0.000697 0.000166 0.000888 0.001458 0.001875 0.002148 0.002290 0.002322 0.002265 0.002143 0.001976 0.001783 0.001579 0.001377 0.001184 0.001008 0.000849 0.000709 0.000587 0.000483 0.000393 0.000318 0.000255 0.000202 0.000158 0.000123 0.000095 0.000073 0.000056 0.000043 0.000033 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000009 0.000016 0.000026 0.000039 0.000058 0.000081 0.000113 0.000153 0.000204 0.000270 0.000352 0.000454 0.000577 0.000725 0.000897 0.001092 0.001306 0.001535 0.001769 0.001997 0.002202 0.002367 0.002470 0.002488 0.002402 0.002191 0.001843 0.001354 0.000731 -0.000006 -0.000826 -0.001686 -0.002528 -0.003293 -0.003913 -0.004327 -0.004478 -0.004324 -0.003839 -0.003019 -0.001884 -0.000478 0.001133 0.002865 0.004619 0.006295 0.007791 0.009017 0.009901 0.010393 0.010471 0.010138 0.009427 0.008393 0.007108 0.005657 0.004127 0.002602 0.001155 -0.000157 -0.001295 -0.002240 -0.002991 -0.003561 -0.003974 -0.004259 -0.004443 -0.004549 -0.004588 -0.004560 -0.004452 -0.004242 -0.003898 -0.003393 -0.002698 -0.001802 -0.000705 0.000571 0.001986 0.003481 0.004980 0.006398 0.007644 0.008631 0.009282 0.009537 0.009361 0.008747 0.007716 0.006319 0.004633 0.002754 0.000790 -0.001145 -0.002944 -0.004510 -0.005767 -0.006661 -0.007168 -0.007287 -0.007046 -0.006489 -0.005679 -0.004686 -0.003584 -0.002443 -0.001329 -0.000295 0.000616 0.001378 0.001974 0.002404 0.002675 0.002803 0.002810 0.002719 0.002557 0.002347 0.002109 0.001863 0.001620 0.001390 0.001180 0.000992 0.000827 0.000684 0.000561 0.000457 0.000369 0.000295 0.000234 0.000184 0.000143 0.000110 0.000085 0.000064 0.000049 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000013 0.000022 0.000034 0.000051 0.000074 0.000104 0.000144 0.000195 0.000260 0.000342 0.000444 0.000571 0.000725 0.000908 0.001122 0.001366 0.001636 0.001926 0.002226 0.002522 0.002796 0.003028 0.003193 0.003265 0.003219 0.003036 0.002700 0.002208 0.001566 0.000796 -0.000066 -0.000972 -0.001861 -0.002666 -0.003315 -0.003742 -0.003887 -0.003707 -0.003179 -0.002302 -0.001105 0.000360 0.002017 0.003768 0.005507 0.007121 0.008502 0.009557 0.010215 0.010431 0.010191 0.009514 0.008448 0.007066 0.005460 0.003730 0.001979 0.000300 -0.001230 -0.002553 -0.003638 -0.004476 -0.005081 -0.005485 -0.005730 -0.005863 -0.005927 -0.005956 -0.005967 -0.005961 -0.005921 -0.005813 -0.005593 -0.005214 -0.004631 -0.003813 -0.002745 -0.001437 0.000077 0.001739 0.003470 0.005174 0.006747 0.008083 0.009088 0.009684 0.009816 0.009464 0.008638 0.007382 0.005773 0.003908 0.001904 -0.000115 -0.002030 -0.003729 -0.005124 -0.006148 -0.006767 -0.006974 -0.006791 -0.006262 -0.005451 -0.004433 -0.003286 -0.002089 -0.000913 0.000182 0.001147 0.001951 0.002575 0.003017 0.003285 0.003395 0.003372 0.003242 0.003034 0.002773 0.002485 0.002188 0.001898 0.001626 0.001377 0.001156 0.000962 0.000794 0.000651 0.000529 0.000427 0.000341 0.000270 0.000212 0.000165 0.000127 0.000098 0.000074 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000010 0.000018 0.000029 0.000044 0.000066 0.000094 0.000132 0.000181 0.000244 0.000324 0.000426 0.000552 0.000708 0.000897 0.001121 0.001384 0.001683 0.002017 0.002376 0.002751 0.003126 0.003479 0.003786 0.004019 0.004149 0.004147 0.003991 0.003663 0.003159 0.002486 0.001670 0.000748 -0.000225 -0.001182 -0.002051 -0.002754 -0.003218 -0.003382 -0.003201 -0.002652 -0.001743 -0.000505 0.000998 0.002679 0.004430 0.006131 0.007662 0.008909 0.009775 0.010191 0.010118 0.009555 0.008534 0.007122 0.005411 0.003513 0.001546 -0.000374 -0.002143 -0.003681 -0.004934 -0.005878 -0.006520 -0.006893 -0.007050 -0.007057 -0.006981 -0.006885 -0.006815 -0.006797 -0.006833 -0.006899 -0.006949 -0.006923 -0.006752 -0.006368 -0.005719 -0.004769 -0.003513 -0.001975 -0.000209 0.001703 0.003657 0.005533 0.007209 0.008570 0.009516 0.009976 0.009910 0.009316 0.008231 0.006726 0.004903 0.002885 0.000804 -0.001206 -0.003022 -0.004539 -0.005679 -0.006398 -0.006680 -0.006543 -0.006030 -0.005206 -0.004150 -0.002947 -0.001681 -0.000433 0.000731 0.001757 0.002608 0.003263 0.003718 0.003981 0.004070 0.004012 0.003837 0.003576 0.003259 0.002912 0.002558 0.002214 0.001893 0.001600 0.001341 0.001114 0.000918 0.000751 0.000610 0.000491 0.000392 0.000311 0.000244 0.000190 0.000146 0.000112 0.000085 0.000065 0.000049 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000014 0.000023 0.000037 0.000056 0.000082 0.000117 0.000163 0.000224 0.000301 0.000399 0.000523 0.000677 0.000865 0.001094 0.001366 0.001683 0.002046 0.002451 0.002890 0.003349 0.003811 0.004251 0.004641 0.004948 0.005139 0.005182 0.005048 0.004721 0.004194 0.003477 0.002595 0.001592 0.000528 -0.000524 -0.001483 -0.002266 -0.002795 -0.003004 -0.002846 -0.002301 -0.001378 -0.000118 0.001406 0.003096 0.004832 0.006484 0.007921 0.009024 0.009694 0.009864 0.009503 0.008622 0.007270 0.005533 0.003523 0.001373 -0.000780 -0.002806 -0.004594 -0.006059 -0.007154 -0.007865 -0.008219 -0.008271 -0.008100 -0.007797 -0.007456 -0.007160 -0.006971 -0.006926 -0.007024 -0.007238 -0.007507 -0.007749 -0.007871 -0.007781 -0.007396 -0.006661 -0.005549 -0.004070 -0.002272 -0.000240 0.001916 0.004062 0.006058 0.007765 0.009063 0.009858 0.010092 0.009749 0.008854 0.007476 0.005716 0.003703 0.001580 -0.000508 -0.002423 -0.004047 -0.005290 -0.006093 -0.006437 -0.006331 -0.005819 -0.004967 -0.003857 -0.002582 -0.001234 0.000100 0.001345 0.002441 0.003346 0.004037 0.004507 0.004765 0.004831 0.004735 0.004509 0.004188 0.003806 0.003394 0.002976 0.002571 0.002194 0.001852 0.001548 0.001284 0.001056 0.000863 0.000699 0.000563 0.000449 0.000356 0.000279 0.000217 0.000168 0.000128 0.000098 0.000074 0.000056 0.000042 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000010 0.000018 0.000029 0.000046 0.000069 0.000101 0.000143 0.000199 0.000272 0.000365 0.000484 0.000633 0.000817 0.001043 0.001317 0.001641 0.002021 0.002455 0.002940 0.003466 0.004019 0.004577 0.005112 0.005591 0.005976 0.006229 0.006314 0.006198 0.005862 0.005298 0.004517 0.003548 0.002440 0.001257 0.000082 -0.000997 -0.001890 -0.002511 -0.002790 -0.002678 -0.002156 -0.001236 0.000032 0.001567 0.003258 0.004975 0.006575 0.007919 0.008880 0.009359 0.009291 0.008654 0.007472 0.005812 0.003780 0.001511 -0.000843 -0.003126 -0.005192 -0.006923 -0.008234 -0.009083 -0.009472 -0.009448 -0.009092 -0.008513 -0.007832 -0.007172 -0.006640 -0.006316 -0.006244 -0.006429 -0.006832 -0.007379 -0.007964 -0.008466 -0.008762 -0.008742 -0.008318 -0.007443 -0.006111 -0.004359 -0.002272 0.000032 0.002407 0.004692 0.006727 0.008368 0.009496 0.010034 0.009950 0.009257 0.008019 0.006336 0.004343 0.002190 0.000038 -0.001963 -0.003681 -0.005011 -0.005886 -0.006274 -0.006184 -0.005655 -0.004756 -0.003575 -0.002210 -0.000761 0.000674 0.002014 0.003192 0.004161 0.004893 0.005382 0.005636 0.005678 0.005539 0.005257 0.004871 0.004418 0.003932 0.003442 0.002970 0.002530 0.002132 0.001779 0.001473 0.001210 0.000987 0.000799 0.000642 0.000512 0.000405 0.000318 0.000247 0.000191 0.000146 0.000111 0.000084 0.000063 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000007 0.000013 0.000022 0.000036 0.000056 0.000084 0.000122 0.000172 0.000239 0.000326 0.000437 0.000578 0.000755 0.000974 0.001242 0.001565 0.001949 0.002397 0.002910 0.003483 0.004105 0.004760 0.005421 0.006057 0.006630 0.007096 0.007411 0.007532 0.007426 0.007068 0.006450 0.005585 0.004504 0.003262 0.001932 0.000603 -0.000627 -0.001658 -0.002398 -0.002771 -0.002725 -0.002241 -0.001337 -0.000066 0.001478 0.003174 0.004877 0.006434 0.007696 0.008529 0.008833 0.008547 0.007657 0.006200 0.004264 0.001973 -0.000512 -0.003019 -0.005373 -0.007415 -0.009017 -0.010096 -0.010617 -0.010600 -0.010115 -0.009273 -0.008214 -0.007095 -0.006068 -0.005266 -0.004792 -0.004699 -0.004993 -0.005627 -0.006507 -0.007506 -0.008470 -0.009242 -0.009678 -0.009660 -0.009113 -0.008011 -0.006382 -0.004307 -0.001911 0.000647 0.003186 0.005523 0.007488 0.008939 0.009776 0.009949 0.009460 0.008365 0.006765 0.004797 0.002623 0.000414 -0.001664 -0.003465 -0.004872 -0.005803 -0.006221 -0.006129 -0.005564 -0.004599 -0.003325 -0.001849 -0.000281 0.001275 0.002727 0.004001 0.005045 0.005827 0.006339 0.006592 0.006608 0.006425 0.006082 0.005625 0.005094 0.004528 0.003959 0.003411 0.002902 0.002442 0.002035 0.001682 0.001379 0.001122 0.000907 0.000728 0.000580 0.000459 0.000360 0.000280 0.000216 0.000166 0.000126 0.000095 0.000071 0.000054 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000009 0.000016 0.000027 0.000044 0.000067 0.000100 0.000144 0.000204 0.000282 0.000384 0.000515 0.000681 0.000889 0.001146 0.001459 0.001838 0.002287 0.002810 0.003409 0.004078 0.004804 0.005567 0.006339 0.007081 0.007751 0.008297 0.008671 0.008823 0.008715 0.008320 0.007629 0.006655 0.005435 0.004030 0.002521 0.001007 -0.000403 -0.001601 -0.002485 -0.002972 -0.003007 -0.002571 -0.001684 -0.000409 0.001152 0.002864 0.004571 0.006105 0.007308 0.008039 0.008195 0.007719 0.006607 0.004910 0.002733 0.000225 -0.002433 -0.005045 -0.007416 -0.009374 -0.010783 -0.011562 -0.011686 -0.011192 -0.010176 -0.008781 -0.007183 -0.005574 -0.004141 -0.003045 -0.002409 -0.002300 -0.002723 -0.003624 -0.004890 -0.006364 -0.007861 -0.009188 -0.010163 -0.010633 -0.010495 -0.009701 -0.008266 -0.006266 -0.003832 -0.001138 0.001618 0.004226 0.006491 0.008247 0.009369 0.009789 0.009497 0.008539 0.007017 0.005072 0.002876 0.000612 -0.001540 -0.003418 -0.004891 -0.005869 -0.006302 -0.006190 -0.005571 -0.004518 -0.003129 -0.001521 0.000189 0.001886 0.003469 0.004855 0.005986 0.006829 0.007372 0.007626 0.007619 0.007389 0.006982 0.006448 0.005833 0.005180 0.004525 0.003895 0.003310 0.002782 0.002315 0.001910 0.001563 0.001270 0.001025 0.000821 0.000654 0.000517 0.000405 0.000316 0.000244 0.000187 0.000142 0.000107 0.000080 0.000060 0.000045 0.000033 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000011 0.000020 0.000033 0.000052 0.000079 0.000117 0.000168 0.000237 0.000329 0.000447 0.000600 0.000792 0.001033 0.001332 0.001695 0.002133 0.002653 0.003258 0.003950 0.004721 0.005557 0.006436 0.007322 0.008175 0.008942 0.009568 0.009995 0.010169 0.010046 0.009596 0.008810 0.007703 0.006316 0.004717 0.002998 0.001268 -0.000352 -0.001742 -0.002790 -0.003407 -0.003533 -0.003147 -0.002274 -0.000983 0.000613 0.002365 0.004103 0.005646 0.006823 0.007488 0.007534 0.006905 0.005608 0.003708 0.001328 -0.001359 -0.004150 -0.006823 -0.009167 -0.010994 -0.012162 -0.012589 -0.012263 -0.011239 -0.009640 -0.007644 -0.005463 -0.003326 -0.001458 -0.000049 0.000755 0.000876 0.000305 -0.000892 -0.002584 -0.004583 -0.006671 -0.008615 -0.010194 -0.011220 -0.011558 -0.011135 -0.009952 -0.008081 -0.005657 -0.002868 0.000067 0.002915 0.005454 0.007490 0.008876 0.009525 0.009412 0.008577 0.007120 0.005187 0.002960 0.000635 -0.001593 -0.003548 -0.005084 -0.006098 -0.006536 -0.006389 -0.005696 -0.004535 -0.003010 -0.001245 0.000630 0.002490 0.004223 0.005739 0.006973 0.007887 0.008470 0.008731 0.008702 0.008426 0.007953 0.007338 0.006634 0.005887 0.005139 0.004421 0.003754 0.003151 0.002619 0.002157 0.001763 0.001430 0.001152 0.000922 0.000733 0.000579 0.000454 0.000353 0.000273 0.000209 0.000159 0.000120 0.000090 0.000067 0.000050 0.000037 0.000027 0.000020 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000007 0.000013 0.000023 0.000038 0.000060 0.000091 0.000134 0.000193 0.000273 0.000378 0.000514 0.000689 0.000910 0.001188 0.001530 0.001948 0.002451 0.003046 0.003739 0.004529 0.005408 0.006361 0.007359 0.008364 0.009328 0.010192 0.010893 0.011366 0.011551 0.011399 0.010875 0.009971 0.008703 0.007120 0.005298 0.003338 0.001363 -0.000493 -0.002097 -0.003327 -0.004084 -0.004302 -0.003961 -0.003088 -0.001760 -0.000103 0.001723 0.003530 0.005123 0.006319 0.006962 0.006940 0.006201 0.004759 0.002694 0.000147 -0.002685 -0.005575 -0.008280 -0.010566 -0.012232 -0.013127 -0.013173 -0.012365 -0.010780 -0.008569 -0.005942 -0.003153 -0.000468 0.001852 0.003583 0.004558 0.004685 0.003955 0.002441 0.000298 -0.002261 -0.004978 -0.007582 -0.009810 -0.011438 -0.012296 -0.012289 -0.011401 -0.009699 -0.007323 -0.004473 -0.001391 0.001668 0.004452 0.006742 0.008367 0.009219 0.009261 0.008525 0.007112 0.005172 0.002897 0.000497 -0.001818 -0.003854 -0.005454 -0.006502 -0.006934 -0.006740 -0.005957 -0.004668 -0.002985 -0.001041 0.001022 0.003067 0.004972 0.006637 0.007991 0.008990 0.009622 0.009898 0.009851 0.009529 0.008989 0.008290 0.007491 0.006647 0.005800 0.004987 0.004231 0.003549 0.002946 0.002423 0.001977 0.001601 0.001288 0.001029 0.000817 0.000645 0.000506 0.000394 0.000304 0.000233 0.000177 0.000134 0.000100 0.000075 0.000055 0.000040 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000008 0.000015 0.000026 0.000043 0.000068 0.000104 0.000153 0.000220 0.000310 0.000429 0.000584 0.000783 0.001035 0.001351 0.001740 0.002216 0.002787 0.003462 0.004248 0.005141 0.006134 0.007207 0.008328 0.009454 0.010529 0.011487 0.012258 0.012769 0.012952 0.012752 0.012134 0.011088 0.009634 0.007826 0.005751 0.003521 0.001275 -0.000840 -0.002676 -0.004098 -0.004998 -0.005305 -0.004996 -0.004101 -0.002707 -0.000951 0.000990 0.002913 0.004607 0.005872 0.006542 0.006502 0.005698 0.004152 0.001957 -0.000725 -0.003678 -0.006647 -0.009367 -0.011582 -0.013076 -0.013691 -0.013348 -0.012053 -0.009902 -0.007073 -0.003813 -0.000410 0.002826 0.005600 0.007655 0.008800 0.008931 0.008034 0.006195 0.003588 0.000456 -0.002906 -0.006188 -0.009086 -0.011336 -0.012737 -0.013167 -0.012596 -0.011085 -0.008780 -0.005893 -0.002687 0.000556 0.003560 0.006076 0.007911 0.008937 0.009104 0.008438 0.007039 0.005064 0.002717 0.000221 -0.002197 -0.004327 -0.005997 -0.007079 -0.007502 -0.007251 -0.006366 -0.004932 -0.003070 -0.000925 0.001348 0.003601 0.005700 0.007534 0.009024 0.010124 0.010816 0.011115 0.011056 0.010691 0.010082 0.009298 0.008402 0.007454 0.006503 0.005590 0.004741 0.003973 0.003295 0.002707 0.002205 0.001783 0.001432 0.001143 0.000906 0.000715 0.000560 0.000436 0.000337 0.000258 0.000197 0.000148 0.000111 0.000082 0.000061 0.000044 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 0.000000 0.000003 0.000008 0.000017 0.000030 0.000049 0.000077 0.000117 0.000172 0.000248 0.000349 0.000483 0.000657 0.000881 0.001165 0.001521 0.001961 0.002496 0.003139 0.003900 0.004781 0.005783 0.006893 0.008089 0.009335 0.010582 0.011766 0.012814 0.013648 0.014185 0.014352 0.014088 0.013354 0.012142 0.010476 0.008416 0.006060 0.003536 0.000996 -0.001396 -0.003477 -0.005097 -0.006138 -0.006521 -0.006223 -0.005278 -0.003782 -0.001883 0.000224 0.002316 0.004165 0.005555 0.006307 0.006297 0.005474 0.003862 0.001568 -0.001227 -0.004285 -0.007327 -0.010062 -0.012214 -0.013549 -0.013901 -0.013188 -0.011427 -0.008732 -0.005308 -0.001433 0.002565 0.006338 0.009554 0.011925 0.013236 0.013368 0.012307 0.010147 0.007081 0.003383 -0.000617 -0.004569 -0.008129 -0.010995 -0.012933 -0.013797 -0.013542 -0.012225 -0.009996 -0.007082 -0.003766 -0.000355 0.002846 0.005563 0.007579 0.008747 0.009005 0.008373 0.006953 0.004909 0.002458 -0.000162 -0.002706 -0.004949 -0.006701 -0.007824 -0.008238 -0.007926 -0.006927 -0.005334 -0.003276 -0.000911 0.001594 0.004077 0.006390 0.008413 0.010058 0.011273 0.012039 0.012370 0.012304 0.011900 0.011225 0.010354 0.009358 0.008303 0.007245 0.006226 0.005278 0.004421 0.003663 0.003006 0.002446 0.001975 0.001584 0.001262 0.001000 0.000788 0.000617 0.000480 0.000371 0.000284 0.000216 0.000163 0.000122 0.000090 0.000066 0.000048 0.000035 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000003 0.000009 0.000018 0.000033 0.000055 0.000086 0.000131 0.000192 0.000276 0.000389 0.000538 0.000733 0.000983 0.001300 0.001698 0.002189 0.002788 0.003506 0.004354 0.005335 0.006448 0.007678 0.008999 0.010370 0.011737 0.013027 0.014160 0.015046 0.015598 0.015734 0.015387 0.014518 0.013116 0.011213 0.008877 0.006217 0.003376 0.000524 -0.002159 -0.004491 -0.006308 -0.007480 -0.007923 -0.007610 -0.006580 -0.004938 -0.002847 -0.000522 0.001797 0.003860 0.005432 0.006320 0.006391 0.005589 0.003945 0.001576 -0.001320 -0.004481 -0.007604 -0.010374 -0.012490 -0.013702 -0.013832 -0.012797 -0.010618 -0.007428 -0.003455 0.000990 0.005544 0.009822 0.013455 0.016126 0.017595 0.017729 0.016513 0.014048 0.010547 0.006311 0.001705 -0.002883 -0.007068 -0.010514 -0.012956 -0.014225 -0.014262 -0.013119 -0.010954 -0.008008 -0.004583 -0.001014 0.002368 0.005264 0.007433 0.008710 0.009023 0.008387 0.006906 0.004755 0.002162 -0.000615 -0.003314 -0.005693 -0.007546 -0.008722 -0.009133 -0.008759 -0.007641 -0.005878 -0.003610 -0.001007 0.001749 0.004482 0.007029 0.009260 0.011077 0.012422 0.013274 0.013647 0.013583 0.013144 0.012406 0.011449 0.010352 0.009188 0.008018 0.006890 0.005840 0.004889 0.004048 0.003319 0.002698 0.002176 0.001743 0.001387 0.001098 0.000864 0.000676 0.000526 0.000406 0.000311 0.000236 0.000178 0.000133 0.000098 0.000072 0.000052 0.000038 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000010 0.000020 0.000037 0.000061 0.000096 0.000146 0.000214 0.000307 0.000432 0.000596 0.000812 0.001088 0.001440 0.001881 0.002425 0.003088 0.003884 0.004821 0.005904 0.007129 0.008480 0.009927 0.011423 0.012906 0.014298 0.015508 0.016439 0.016993 0.017082 0.016635 0.015610 0.013998 0.011836 0.009202 0.006218 0.003044 -0.000134 -0.003114 -0.005698 -0.007706 -0.008995 -0.009474 -0.009115 -0.007961 -0.006127 -0.003794 -0.001193 0.001410 0.003744 0.005555 0.006630 0.006827 0.006083 0.004433 0.002004 -0.000990 -0.004266 -0.007495 -0.010335 -0.012464 -0.013610 -0.013584 -0.012295 -0.009773 -0.006162 -0.001711 0.003238 0.008289 0.013023 0.017037 0.019982 0.021598 0.021739 0.020384 0.017643 0.013747 0.009023 0.003866 -0.001295 -0.006044 -0.010009 -0.012895 -0.014513 -0.014794 -0.013786 -0.011654 -0.008655 -0.005112 -0.001384 0.002171 0.005228 0.007525 0.008880 0.009211 0.008530 0.006947 0.004647 0.001873 -0.001099 -0.003988 -0.006531 -0.008507 -0.009752 -0.010171 -0.009738 -0.008500 -0.006560 -0.004071 -0.001217 0.001807 0.004806 0.007606 0.010062 0.012068 0.013557 0.014508 0.014934 0.014878 0.014411 0.013612 0.012570 0.011373 0.010098 0.008815 0.007577 0.006421 0.005374 0.004447 0.003644 0.002959 0.002384 0.001908 0.001517 0.001199 0.000943 0.000737 0.000572 0.000441 0.000338 0.000256 0.000193 0.000144 0.000106 0.000078 0.000056 0.000040 0.000029 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000001 0.000003 0.000010 0.000022 0.000041 0.000068 0.000107 0.000161 0.000237 0.000339 0.000476 0.000657 0.000893 0.001197 0.001583 0.002068 0.002666 0.003395 0.004268 0.005296 0.006482 0.007820 0.009292 0.010864 0.012482 0.014079 0.015566 0.016846 0.017810 0.018354 0.018382 0.017818 0.016619 0.014780 0.012341 0.009392 0.006069 0.002550 -0.000960 -0.004240 -0.007071 -0.009259 -0.010646 -0.011135 -0.010696 -0.009377 -0.007305 -0.004677 -0.001747 0.001197 0.003857 0.005958 0.007268 0.007628 0.006973 0.005335 0.002850 -0.000252 -0.003666 -0.007038 -0.010002 -0.012208 -0.013365 -0.013266 -0.011817 -0.009045 -0.005106 -0.000270 0.005098 0.010572 0.015700 0.020047 0.023237 0.024988 0.025140 0.023670 0.020694 0.016457 0.011311 0.005682 0.000029 -0.005197 -0.009592 -0.012840 -0.014731 -0.015187 -0.014256 -0.012111 -0.009023 -0.005340 -0.001443 0.002283 0.005489 0.007892 0.009296 0.009610 0.008846 0.007119 0.004626 0.001628 -0.001579 -0.004693 -0.007432 -0.009557 -0.010892 -0.011331 -0.010848 -0.009491 -0.007372 -0.004656 -0.001539 0.001765 0.005045 0.008113 0.010809 0.013017 0.014665 0.015726 0.016213 0.016175 0.015685 0.014830 0.013707 0.012410 0.011025 0.009628 0.008277 0.007015 0.005870 0.004856 0.003976 0.003227 0.002598 0.002077 0.001650 0.001303 0.001023 0.000799 0.000620 0.000477 0.000365 0.000276 0.000208 0.000154 0.000114 0.000083 0.000060 0.000043 0.000030 0.000021 0.000015 0.000011 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000003 0.000011 0.000025 0.000045 0.000075 0.000118 0.000178 0.000261 0.000372 0.000522 0.000719 0.000977 0.001308 0.001729 0.002257 0.002910 0.003705 0.004656 0.005774 0.007062 0.008513 0.010104 0.011798 0.013536 0.015241 0.016818 0.018158 0.019147 0.019669 0.019622 0.018927 0.017540 0.015457 0.012727 0.009452 0.005781 0.001911 -0.001932 -0.005507 -0.008577 -0.010928 -0.012391 -0.012861 -0.012306 -0.010782 -0.008427 -0.005457 -0.002148 0.001186 0.004222 0.006657 0.008240 0.008796 0.008249 0.006631 0.004086 0.000858 -0.002728 -0.006294 -0.009445 -0.011806 -0.013063 -0.012992 -0.011487 -0.008576 -0.004420 0.000696 0.006386 0.012196 0.017645 0.022270 0.025670 0.027542 0.027714 0.026158 0.022995 0.018485 0.013000 0.006992 0.000948 -0.004649 -0.009371 -0.012878 -0.014948 -0.015494 -0.014566 -0.012347 -0.009126 -0.005270 -0.001187 0.002715 0.006063 0.008555 0.009982 0.010246 0.009361 0.007450 0.004723 0.001460 -0.002022 -0.005398 -0.008366 -0.010667 -0.012113 -0.012589 -0.012067 -0.010597 -0.008300 -0.005353 -0.001968 0.001624 0.005197 0.008543 0.011491 0.013914 0.015731 0.016913 0.017472 0.017459 0.016951 0.016045 0.014844 0.013449 0.011956 0.010446 0.008982 0.007614 0.006370 0.005268 0.004312 0.003497 0.002814 0.002248 0.001784 0.001408 0.001104 0.000861 0.000667 0.000513 0.000391 0.000296 0.000222 0.000165 0.000121 0.000088 0.000063 0.000045 0.000032 0.000022 0.000016 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000002 0.000003 0.000013 0.000028 0.000050 0.000083 0.000130 0.000196 0.000286 0.000408 0.000570 0.000784 0.001062 0.001421 0.001877 0.002448 0.003154 0.004013 0.005041 0.006248 0.007637 0.009198 0.010906 0.012719 0.014571 0.016379 0.018038 0.019432 0.020435 0.020924 0.020792 0.019955 0.018367 0.016031 0.013002 0.009393 0.005372 0.001152 -0.003020 -0.006882 -0.010176 -0.012670 -0.014186 -0.014607 -0.013904 -0.012138 -0.009460 -0.006105 -0.002374 0.001392 0.004843 0.007648 0.009533 0.010306 0.009879 0.008282 0.005664 0.002282 -0.001518 -0.005334 -0.008744 -0.011346 -0.012800 -0.012863 -0.011418 -0.008485 -0.004230 0.001053 0.006958 0.013010 0.018702 0.023547 0.027120 0.029099 0.029301 0.027692 0.024398 0.019689 0.013957 0.007673 0.001353 -0.004498 -0.009429 -0.013082 -0.015224 -0.015763 -0.014757 -0.012396 -0.008988 -0.004921 -0.000628 0.003460 0.006947 0.009515 0.010944 0.011129 0.010090 0.007956 0.004957 0.001390 -0.002404 -0.006077 -0.009304 -0.011809 -0.013388 -0.013919 -0.013371 -0.011796 -0.009326 -0.006148 -0.002493 0.001392 0.005262 0.008895 0.012104 0.014750 0.016746 0.018056 0.018694 0.018713 0.018195 0.017243 0.015968 0.014480 0.012881 0.011259 0.009685 0.008210 0.006869 0.005680 0.004648 0.003768 0.003030 0.002420 0.001919 0.001513 0.001186 0.000923 0.000714 0.000548 0.000417 0.000315 0.000236 0.000175 0.000128 0.000093 0.000067 0.000047 0.000033 0.000023 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000002 0.000004 0.000014 0.000031 0.000056 0.000092 0.000144 0.000215 0.000313 0.000444 0.000619 0.000849 0.001149 0.001534 0.002024 0.002637 0.003396 0.004318 0.005420 0.006714 0.008200 0.009867 0.011688 0.013614 0.015575 0.017479 0.019214 0.020652 0.021661 0.022110 0.021883 0.020895 0.019101 0.016506 0.013175 0.009233 0.004864 0.000300 -0.004191 -0.008325 -0.011824 -0.014442 -0.015984 -0.016329 -0.015448 -0.013407 -0.010373 -0.006601 -0.002415 0.001815 0.005708 0.008907 0.011113 0.012114 0.011810 0.010226 0.007516 0.003948 -0.000112 -0.004238 -0.007980 -0.010908 -0.012657 -0.012963 -0.011691 -0.008855 -0.004618 0.000716 0.006729 0.012929 0.018786 0.023791 0.027499 0.029572 0.029814 0.028188 0.024821 0.019992 0.014107 0.007659 0.001180 -0.004802 -0.009819 -0.013500 -0.015603 -0.016038 -0.014866 -0.012291 -0.008640 -0.004322 0.000207 0.004492 0.008120 0.010754 0.012166 0.012249 0.011026 0.008639 0.005334 0.001430 -0.002709 -0.006709 -0.010224 -0.012957 -0.014690 -0.015293 -0.014732 -0.013064 -0.010427 -0.007024 -0.003101 0.001077 0.005247 0.009170 0.012644 0.015518 0.017698 0.019144 0.019868 0.019924 0.019402 0.018409 0.017064 0.015487 0.013786 0.012056 0.010374 0.008796 0.007360 0.006085 0.004978 0.004035 0.003244 0.002589 0.002053 0.001617 0.001266 0.000985 0.000760 0.000583 0.000443 0.000334 0.000249 0.000184 0.000135 0.000097 0.000069 0.000049 0.000034 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000001 0.000005 0.000017 0.000035 0.000062 0.000102 0.000158 0.000235 0.000340 0.000482 0.000669 0.000915 0.001235 0.001647 0.002169 0.002823 0.003631 0.004613 0.005787 0.007163 0.008743 0.010512 0.012440 0.014473 0.016536 0.018529 0.020331 0.021807 0.022814 0.023214 0.022888 0.021745 0.019742 0.016889 0.013259 0.008990 0.004282 -0.000613 -0.005407 -0.009795 -0.013480 -0.016197 -0.017742 -0.017987 -0.016903 -0.014564 -0.011150 -0.006938 -0.002277 0.002435 0.006787 0.010392 0.012926 0.014156 0.013969 0.012384 0.009558 0.005771 0.001407 -0.003085 -0.007227 -0.010561 -0.012696 -0.013343 -0.012352 -0.009723 -0.005617 -0.000340 0.005682 0.011938 0.017885 0.022994 0.026802 0.028957 0.029250 0.027642 0.024259 0.019388 0.013445 0.006938 0.000417 -0.005576 -0.010560 -0.014153 -0.016111 -0.016344 -0.014924 -0.012068 -0.008120 -0.003512 0.001278 0.005774 0.009543 0.012236 0.013617 0.013578 0.012148 0.009483 0.005845 0.001578 -0.002930 -0.007282 -0.011106 -0.014087 -0.015992 -0.016683 -0.016122 -0.014372 -0.011579 -0.007959 -0.003775 0.000692 0.005158 0.009369 0.013109 0.016213 0.018580 0.020165 0.020979 0.021078 0.020556 0.019529 0.018121 0.016459 0.014661 0.012828 0.011042 0.009365 0.007836 0.006479 0.005300 0.004295 0.003452 0.002754 0.002182 0.001718 0.001344 0.001044 0.000805 0.000616 0.000468 0.000352 0.000262 0.000193 0.000141 0.000101 0.000072 0.000051 0.000036 0.000025 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000004 -0.000001 0.000007 0.000019 0.000039 0.000069 0.000112 0.000172 0.000255 0.000368 0.000519 0.000719 0.000981 0.001320 0.001756 0.002309 0.003002 0.003857 0.004896 0.006137 0.007591 0.009258 0.011123 0.013151 0.015285 0.017442 0.019516 0.021377 0.022883 0.023882 0.024229 0.023800 0.022503 0.020294 0.017188 0.013268 0.008685 0.003654 -0.001554 -0.006631 -0.011251 -0.015098 -0.017894 -0.019420 -0.019545 -0.018240 -0.015587 -0.011782 -0.007120 -0.001977 0.003221 0.008033 0.012043 0.014900 0.016352 0.016269 0.014667 0.011702 0.007665 0.002957 -0.001948 -0.006548 -0.010355 -0.012952 -0.014025 -0.013404 -0.011078 -0.007199 -0.002073 0.003867 0.010101 0.016072 0.021234 0.025110 0.027335 0.027691 0.026133 0.022787 0.017945 0.012032 0.005565 -0.000892 -0.006788 -0.011629 -0.015031 -0.016747 -0.016695 -0.014953 -0.011756 -0.007466 -0.002536 0.002536 0.007252 0.011163 0.013910 0.015248 0.015073 0.013420 0.010459 0.006472 0.001824 -0.003070 -0.007788 -0.011935 -0.015178 -0.017269 -0.018059 -0.017512 -0.015691 -0.012754 -0.008928 -0.004493 0.000252 0.005008 0.009501 0.013500 0.016833 0.019386 0.021110 0.022016 0.022163 0.021646 0.020589 0.019124 0.017384 0.015495 0.013565 0.011681 0.009909 0.008293 0.006856 0.005608 0.004544 0.003651 0.002911 0.002306 0.001815 0.001418 0.001101 0.000848 0.000648 0.000491 0.000369 0.000274 0.000201 0.000146 0.000105 0.000075 0.000053 0.000037 0.000026 0.000018 0.000013 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000004 0.000001 0.000009 0.000023 0.000044 0.000076 0.000122 0.000187 0.000276 0.000396 0.000556 0.000768 0.001044 0.001402 0.001861 0.002443 0.003171 0.004070 0.005162 0.006466 0.007992 0.009740 0.011693 0.013813 0.016038 0.018280 0.020426 0.022339 0.023867 0.024853 0.025145 0.024614 0.023166 0.020759 0.017413 0.013219 0.008340 0.003008 -0.002489 -0.007824 -0.012651 -0.016638 -0.019490 -0.020980 -0.020972 -0.019437 -0.016467 -0.012270 -0.007162 -0.001545 0.004128 0.009387 0.013788 0.016954 0.018610 0.018616 0.016976 0.013851 0.009541 0.004461 -0.000892 -0.005989 -0.010317 -0.013430 -0.014992 -0.014810 -0.012858 -0.009281 -0.004381 0.001406 0.007553 0.013492 0.018666 0.022584 0.024870 0.025298 0.023818 0.020555 0.015803 0.009993 0.003650 -0.002654 -0.008358 -0.012967 -0.016092 -0.017490 -0.017083 -0.014963 -0.011381 -0.006716 -0.001442 0.003923 0.008863 0.012916 0.015709 0.016997 0.016676 0.014791 0.011525 0.007181 0.002148 -0.003137 -0.008226 -0.012702 -0.016213 -0.018495 -0.019395 -0.018871 -0.016992 -0.013923 -0.009906 -0.005234 -0.000224 0.004807 0.009571 0.013822 0.017375 0.020109 0.021972 0.022970 0.023166 0.022659 0.021577 0.020060 0.018250 0.016277 0.014256 0.012281 0.010421 0.008723 0.007212 0.005899 0.004779 0.003838 0.003060 0.002423 0.001905 0.001488 0.001155 0.000889 0.000679 0.000513 0.000385 0.000285 0.000209 0.000152 0.000109 0.000077 0.000054 0.000038 0.000026 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000003 0.000002 0.000011 0.000026 0.000049 0.000083 0.000132 0.000201 0.000295 0.000422 0.000591 0.000813 0.001103 0.001479 0.001959 0.002567 0.003328 0.004267 0.005407 0.006767 0.008359 0.010181 0.012213 0.014415 0.016722 0.019040 0.021248 0.023204 0.024749 0.025718 0.025955 0.025326 0.023735 0.021143 0.017574 0.013128 0.007979 0.002373 -0.003385 -0.008949 -0.013957 -0.018060 -0.020951 -0.022391 -0.022243 -0.020478 -0.017197 -0.012622 -0.007088 -0.001019 0.005104 0.010783 0.015548 0.018996 0.020835 0.020907 0.019214 0.015914 0.011316 0.005850 0.000034 -0.005579 -0.010451 -0.014109 -0.016192 -0.016489 -0.014957 -0.011730 -0.007107 -0.001523 0.004492 0.010359 0.015512 0.019452 0.021792 0.022299 0.020918 0.017773 0.013158 0.007508 0.001354 -0.004728 -0.010173 -0.014483 -0.017269 -0.018294 -0.017488 -0.014956 -0.010963 -0.005907 -0.000281 0.005378 0.010540 0.014727 0.017561 0.018792 0.018321 0.016202 0.012633 0.007936 0.002522 -0.003147 -0.008601 -0.013401 -0.017175 -0.019650 -0.020663 -0.020170 -0.018244 -0.015058 -0.010865 -0.005974 -0.000718 0.004572 0.009590 0.014078 0.017840 0.020747 0.022742 0.023831 0.024077 0.023582 0.022481 0.020920 0.019046 0.016997 0.014894 0.012836 0.010895 0.009121 0.007542 0.006168 0.004996 0.004012 0.003198 0.002530 0.001989 0.001553 0.001204 0.000926 0.000706 0.000534 0.000400 0.000296 0.000217 0.000157 0.000112 0.000079 0.000056 0.000039 0.000027 0.000019 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000004 0.000014 0.000029 0.000054 0.000090 0.000142 0.000214 0.000313 0.000446 0.000623 0.000855 0.001157 0.001548 0.002047 0.002679 0.003469 0.004443 0.005626 0.007037 0.008687 0.010573 0.012676 0.014951 0.017328 0.019710 0.021971 0.023962 0.025518 0.026468 0.026651 0.025930 0.024210 0.021450 0.017682 0.013010 0.007622 0.001774 -0.004211 -0.009973 -0.015134 -0.019330 -0.022242 -0.023626 -0.023337 -0.021353 -0.017780 -0.012853 -0.006925 -0.000443 0.006089 0.012148 0.017238 0.020935 0.022928 0.023046 0.021285 0.017802 0.012915 0.007067 0.000794 -0.005329 -0.010739 -0.014939 -0.017546 -0.018330 -0.017232 -0.014375 -0.010051 -0.004695 0.001160 0.006931 0.012045 0.015992 0.018381 0.018971 0.017702 0.014697 0.010250 0.004797 -0.001127 -0.006945 -0.012090 -0.016062 -0.018477 -0.019103 -0.017879 -0.014924 -0.010517 -0.005074 0.000896 0.006838 0.012209 0.016520 0.019385 0.020556 0.019935 0.017588 0.013727 0.008691 0.002914 -0.003120 -0.008920 -0.014027 -0.018054 -0.020714 -0.021838 -0.021380 -0.019416 -0.016127 -0.011778 -0.006689 -0.001208 0.004317 0.009569 0.014275 0.018230 0.021298 0.023417 0.024591 0.024885 0.024405 0.023290 0.021690 0.019761 0.017646 0.015470 0.013337 0.011324 0.009482 0.007841 0.006413 0.005194 0.004170 0.003322 0.002628 0.002065 0.001611 0.001248 0.000960 0.000732 0.000553 0.000413 0.000306 0.000224 0.000162 0.000116 0.000082 0.000057 0.000040 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000000 0.000006 0.000016 0.000033 0.000058 0.000096 0.000150 0.000226 0.000329 0.000467 0.000651 0.000891 0.001205 0.001608 0.002124 0.002776 0.003592 0.004597 0.005816 0.007271 0.008971 0.010912 0.013074 0.015409 0.017846 0.020281 0.022585 0.024603 0.026164 0.027094 0.027228 0.026425 0.024591 0.021686 0.017745 0.012881 0.007288 0.001237 -0.004939 -0.010865 -0.016150 -0.020418 -0.023338 -0.024661 -0.024241 -0.022056 -0.018220 -0.012981 -0.006707 0.000137 0.007025 0.013411 0.018778 0.022683 0.024797 0.024940 0.023100 0.019437 0.014274 0.008067 0.001366 -0.005233 -0.011146 -0.015854 -0.018956 -0.020200 -0.019517 -0.017017 -0.012988 -0.007861 -0.002170 0.003497 0.008563 0.012511 0.014943 0.015615 0.014463 0.011606 0.007339 0.002098 -0.003582 -0.009121 -0.013952 -0.017578 -0.019619 -0.019849 -0.018218 -0.014855 -0.010055 -0.004249 0.002038 0.008240 0.013798 0.018215 0.021102 0.022209 0.021445 0.018883 0.014749 0.009402 0.003291 -0.003078 -0.009194 -0.014582 -0.018839 -0.021670 -0.022897 -0.022475 -0.020482 -0.017104 -0.012618 -0.007354 -0.001675 0.004060 0.009518 0.014419 0.018547 0.021759 0.023990 0.025243 0.025582 0.025117 0.023991 0.022361 0.020385 0.018212 0.015974 0.013777 0.011701 0.009800 0.008105 0.006629 0.005368 0.004310 0.003432 0.002714 0.002131 0.001662 0.001287 0.000989 0.000754 0.000569 0.000425 0.000314 0.000230 0.000166 0.000119 0.000084 0.000059 0.000041 0.000029 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 0.000001 0.000007 0.000018 0.000036 0.000062 0.000101 0.000157 0.000235 0.000342 0.000484 0.000673 0.000921 0.001243 0.001658 0.002188 0.002857 0.003693 0.004723 0.005974 0.007464 0.009204 0.011191 0.013400 0.015784 0.018267 0.020744 0.023080 0.025117 0.026680 0.027590 0.027680 0.026809 0.024879 0.021855 0.017773 0.012753 0.006996 0.000782 -0.005546 -0.011600 -0.016979 -0.021297 -0.024216 -0.025481 -0.024944 -0.022586 -0.018528 -0.013027 -0.006464 0.000678 0.007856 0.014506 0.020094 0.024158 0.026359 0.026507 0.024585 0.020755 0.015343 0.008817 0.001741 -0.005274 -0.011626 -0.016778 -0.020310 -0.021959 -0.021639 -0.019456 -0.015689 -0.010767 -0.005226 0.000346 0.005365 0.009313 0.011786 0.012535 0.011493 0.008779 0.004685 -0.000352 -0.005796 -0.011068 -0.015603 -0.018905 -0.020599 -0.020466 -0.018466 -0.014738 -0.009589 -0.003464 0.003099 0.009522 0.015236 0.019738 0.022635 0.023678 0.022779 0.020022 0.015647 0.010023 0.003620 -0.003042 -0.009434 -0.015065 -0.019524 -0.022502 -0.023820 -0.023430 -0.021413 -0.017962 -0.013359 -0.007947 -0.002098 0.003815 0.009451 0.014518 0.018794 0.022130 0.024458 0.025779 0.026158 0.025709 0.024576 0.022921 0.020907 0.018688 0.016398 0.014148 0.012019 0.010069 0.008329 0.006813 0.005517 0.004428 0.003526 0.002787 0.002188 0.001706 0.001320 0.001014 0.000772 0.000583 0.000435 0.000322 0.000235 0.000170 0.000122 0.000086 0.000060 0.000042 0.000029 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000004 -0.000002 0.000002 0.000008 0.000020 0.000038 0.000065 0.000105 0.000163 0.000243 0.000351 0.000498 0.000691 0.000944 0.001273 0.001696 0.002237 0.002919 0.003771 0.004821 0.006094 0.007612 0.009383 0.011403 0.013648 0.016068 0.018585 0.021091 0.023449 0.025497 0.027059 0.027952 0.028006 0.027080 0.025077 0.021962 0.017774 0.012638 0.006760 0.000427 -0.006010 -0.012156 -0.017600 -0.021948 -0.024859 -0.026072 -0.025440 -0.022945 -0.018712 -0.013009 -0.006227 0.001140 0.008534 0.015377 0.021121 0.025295 0.027547 0.027682 0.025680 0.021705 0.016086 0.009299 0.001920 -0.005427 -0.012127 -0.017630 -0.021502 -0.023468 -0.023435 -0.021499 -0.017938 -0.013177 -0.007753 -0.002256 0.002730 0.006681 0.009190 0.010006 0.009060 0.006469 0.002525 -0.002336 -0.007578 -0.012622 -0.016904 -0.019932 -0.021334 -0.020898 -0.018591 -0.014563 -0.009131 -0.002750 0.004032 0.010626 0.016458 0.021018 0.023912 0.024891 0.023874 0.020950 0.016369 0.010515 0.003869 -0.003032 -0.009649 -0.015480 -0.020100 -0.023198 -0.024589 -0.024225 -0.022188 -0.018676 -0.013978 -0.008446 -0.002460 0.003598 0.009377 0.014579 0.018975 0.022412 0.024818 0.026195 0.026608 0.026173 0.025036 0.023362 0.021320 0.019065 0.016735 0.014443 0.012273 0.010284 0.008508 0.006960 0.005636 0.004524 0.003602 0.002846 0.002233 0.001740 0.001346 0.001034 0.000787 0.000594 0.000444 0.000328 0.000240 0.000174 0.000124 0.000088 0.000062 0.000043 0.000030 0.000021 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000002 0.000002 0.000009 0.000021 0.000040 0.000067 0.000108 0.000167 0.000248 0.000358 0.000506 0.000703 0.000960 0.001293 0.001722 0.002270 0.002961 0.003824 0.004887 0.006176 0.007711 0.009502 0.011545 0.013812 0.016255 0.018793 0.021316 0.023686 0.025739 0.027296 0.028174 0.028203 0.027239 0.025186 0.022011 0.017756 0.012545 0.006591 0.000184 -0.006319 -0.012518 -0.017997 -0.022358 -0.025256 -0.026427 -0.025725 -0.023134 -0.018783 -0.012945 -0.006020 0.001490 0.009019 0.015978 0.021812 0.026041 0.028309 0.028417 0.026344 0.022253 0.016481 0.009507 0.001915 -0.005661 -0.012598 -0.018336 -0.022434 -0.024608 -0.024761 -0.022984 -0.019553 -0.014893 -0.009539 -0.004084 0.000885 0.004845 0.007385 0.008255 0.007381 0.004882 0.001050 -0.003681 -0.008773 -0.013648 -0.017744 -0.020570 -0.021758 -0.021101 -0.018573 -0.014329 -0.008697 -0.002137 0.004795 0.011502 0.017406 0.021995 0.024873 0.025791 0.024673 0.021615 0.016874 0.010844 0.004016 -0.003066 -0.009849 -0.015825 -0.020563 -0.023747 -0.025188 -0.024840 -0.022785 -0.019225 -0.014455 -0.008832 -0.002744 0.003422 0.009308 0.014609 0.019093 0.022605 0.025069 0.026488 0.026927 0.026502 0.025363 0.023678 0.021615 0.019335 0.016977 0.014655 0.012456 0.010440 0.008639 0.007068 0.005724 0.004594 0.003657 0.002889 0.002266 0.001765 0.001365 0.001048 0.000797 0.000602 0.000450 0.000333 0.000244 0.000176 0.000126 0.000090 0.000063 0.000044 0.000030 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000010 0.000022 0.000040 0.000069 0.000110 0.000168 0.000250 0.000361 0.000511 0.000708 0.000967 0.001303 0.001735 0.002286 0.002982 0.003850 0.004920 0.006216 0.007760 0.009560 0.011612 0.013890 0.016341 0.018886 0.021415 0.023787 0.025838 0.027389 0.028257 0.028270 0.027286 0.025209 0.022007 0.017721 0.012481 0.006497 0.000063 -0.006462 -0.012676 -0.018162 -0.022519 -0.025400 -0.026542 -0.025799 -0.023157 -0.018749 -0.012848 -0.005861 0.001707 0.009285 0.016282 0.022136 0.026367 0.028616 0.028685 0.026553 0.022385 0.016520 0.009444 0.001742 -0.005947 -0.012995 -0.018837 -0.023030 -0.025288 -0.025511 -0.023791 -0.020401 -0.015770 -0.010433 -0.004982 -0.000007 0.003969 0.006535 0.007438 0.006607 0.004160 0.000389 -0.004269 -0.009279 -0.014062 -0.018054 -0.020767 -0.021836 -0.021057 -0.018406 -0.014046 -0.008307 -0.001656 0.005348 0.012106 0.018034 0.022620 0.025468 0.026332 0.025136 0.021982 0.017132 0.010986 0.004041 -0.003153 -0.010038 -0.016100 -0.020906 -0.024136 -0.025603 -0.025258 -0.023186 -0.019592 -0.014773 -0.009090 -0.002936 0.003298 0.009251 0.014615 0.019154 0.022711 0.025211 0.026655 0.027110 0.026693 0.025553 0.023861 0.021788 0.019493 0.017119 0.014781 0.012565 0.010533 0.008717 0.007132 0.005777 0.004636 0.003690 0.002915 0.002286 0.001780 0.001376 0.001055 0.000803 0.000606 0.000453 0.000335 0.000246 0.000178 0.000128 0.000091 0.000064 0.000045 0.000031 0.000021 0.000015 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000010 0.000022 0.000041 0.000069 0.000110 0.000169 0.000250 0.000361 0.000511 0.000708 0.000967 0.001302 0.001734 0.002285 0.002981 0.003849 0.004918 0.006214 0.007756 0.009555 0.011604 0.013877 0.016324 0.018863 0.021385 0.023750 0.025794 0.027338 0.028199 0.028208 0.027222 0.025147 0.021951 0.017675 0.012448 0.006481 0.000067 -0.006437 -0.012628 -0.018092 -0.022428 -0.025290 -0.026418 -0.025664 -0.023019 -0.018614 -0.012725 -0.005758 0.001781 0.009321 0.016274 0.022080 0.026260 0.028459 0.028479 0.026304 0.022101 0.016212 0.009122 0.001419 -0.006259 -0.013284 -0.019093 -0.023244 -0.025454 -0.025625 -0.023852 -0.020412 -0.015734 -0.010355 -0.004869 0.000135 0.004133 0.006715 0.007629 0.006807 0.004366 0.000600 -0.004053 -0.009056 -0.013830 -0.017810 -0.020509 -0.021563 -0.020768 -0.018103 -0.013732 -0.007986 -0.001335 0.005661 0.012402 0.018306 0.022859 0.025666 0.026483 0.025236 0.022028 0.017125 0.010928 0.003936 -0.003297 -0.010214 -0.016299 -0.021120 -0.024356 -0.025821 -0.025466 -0.023378 -0.019762 -0.014918 -0.009207 -0.003025 0.003237 0.009215 0.014602 0.019160 0.022733 0.025245 0.026698 0.027158 0.026743 0.025604 0.023911 0.021835 0.019537 0.017159 0.014816 0.012597 0.010560 0.008741 0.007152 0.005793 0.004649 0.003700 0.002923 0.002291 0.001784 0.001378 0.001057 0.000804 0.000607 0.000453 0.000336 0.000246 0.000179 0.000129 0.000091 0.000064 0.000045 0.000031 0.000021 0.000015 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000010 0.000022 0.000041 0.000068 0.000109 0.000167 0.000248 0.000358 0.000506 0.000702 0.000959 0.001292 0.001721 0.002268 0.002958 0.003820 0.004882 0.006168 0.007699 0.009484 0.011518 0.013774 0.016202 0.018723 0.021226 0.023575 0.025606 0.027142 0.028002 0.028018 0.027050 0.025002 0.021844 0.017617 0.012446 0.006542 0.000194 -0.006245 -0.012377 -0.017790 -0.022089 -0.024931 -0.026057 -0.025324 -0.022721 -0.018381 -0.012578 -0.005713 0.001710 0.009129 0.015960 0.021651 0.025730 0.027847 0.027812 0.025613 0.021419 0.015573 0.008560 0.000965 -0.006578 -0.013447 -0.019086 -0.023060 -0.025092 -0.025092 -0.023161 -0.019580 -0.014783 -0.009308 -0.003750 0.001302 0.005325 0.007912 0.008813 0.007962 0.005478 0.001659 -0.003057 -0.008130 -0.012979 -0.017041 -0.019825 -0.020967 -0.020263 -0.017691 -0.013414 -0.007761 -0.001201 0.005708 0.012370 0.018202 0.022694 0.025452 0.026233 0.024964 0.021748 0.016850 0.010670 0.003705 -0.003493 -0.010372 -0.016416 -0.021198 -0.024398 -0.025832 -0.025454 -0.023350 -0.019726 -0.014881 -0.009176 -0.003004 0.003243 0.009205 0.014574 0.019116 0.022674 0.025174 0.026617 0.027072 0.026654 0.025516 0.023826 0.021756 0.019465 0.017095 0.014761 0.012550 0.010521 0.008709 0.007127 0.005772 0.004633 0.003687 0.002911 0.002282 0.001776 0.001372 0.001052 0.000800 0.000603 0.000451 0.000334 0.000245 0.000178 0.000128 0.000091 0.000065 0.000045 0.000031 0.000021 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000004 -0.000003 -0.000001 0.000003 0.000010 0.000022 0.000040 0.000067 0.000107 0.000164 0.000244 0.000352 0.000498 0.000691 0.000943 0.001272 0.001694 0.002234 0.002915 0.003765 0.004811 0.006080 0.007590 0.009350 0.011356 0.013583 0.015979 0.018468 0.020942 0.023265 0.025277 0.026804 0.027668 0.027702 0.026768 0.024773 0.021685 0.017544 0.012472 0.006676 0.000438 -0.005895 -0.011931 -0.017266 -0.021512 -0.024330 -0.025468 -0.024784 -0.022267 -0.018050 -0.012402 -0.005718 0.001510 0.008727 0.015362 0.020875 0.024805 0.026813 0.026718 0.024512 0.020370 0.014633 0.007782 0.000399 -0.006894 -0.013484 -0.018826 -0.022498 -0.024234 -0.023955 -0.021771 -0.017970 -0.012990 -0.007374 -0.001715 0.003398 0.007446 0.010023 0.010885 0.009968 0.007396 0.003468 -0.001373 -0.006587 -0.011591 -0.015819 -0.018779 -0.020106 -0.019592 -0.017213 -0.013127 -0.007660 -0.001274 0.005477 0.012000 0.017719 0.022127 0.024830 0.025589 0.024330 0.021153 0.016319 0.010224 0.003359 -0.003731 -0.010500 -0.016440 -0.021129 -0.024252 -0.025629 -0.025215 -0.023097 -0.019480 -0.014659 -0.008993 -0.002871 0.003320 0.009223 0.014535 0.019024 0.022536 0.025000 0.026416 0.026854 0.026429 0.025292 0.023610 0.021553 0.019279 0.016929 0.014616 0.012426 0.010416 0.008622 0.007055 0.005714 0.004586 0.003649 0.002882 0.002258 0.001757 0.001357 0.001040 0.000791 0.000597 0.000446 0.000331 0.000243 0.000177 0.000127 0.000091 0.000064 0.000045 0.000031 0.000021 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000001 0.000003 0.000010 0.000021 0.000038 0.000065 0.000104 0.000160 0.000237 0.000343 0.000485 0.000674 0.000921 0.001242 0.001656 0.002184 0.002851 0.003684 0.004709 0.005951 0.007430 0.009155 0.011122 0.013305 0.015657 0.018102 0.020535 0.022823 0.024811 0.026328 0.027199 0.027261 0.026379 0.024460 0.021471 0.017451 0.012518 0.006871 0.000786 -0.005400 -0.011306 -0.016536 -0.020711 -0.023502 -0.024662 -0.024051 -0.021661 -0.017618 -0.012188 -0.005754 0.001203 0.008145 0.014516 0.019794 0.023533 0.025408 0.025247 0.023052 0.018999 0.013429 0.006818 -0.000264 -0.007206 -0.013408 -0.018345 -0.021609 -0.022950 -0.022304 -0.019790 -0.015708 -0.010498 -0.004708 0.001070 0.006249 0.010314 0.012865 0.013661 0.012644 0.009943 0.005860 0.000841 -0.004572 -0.009794 -0.014259 -0.017471 -0.019063 -0.018822 -0.016720 -0.012908 -0.007704 -0.001564 0.004967 0.011303 0.016874 0.021179 0.023828 0.024581 0.023363 0.020271 0.015560 0.009616 0.002922 -0.003990 -0.010582 -0.016359 -0.020904 -0.023914 -0.025209 -0.024749 -0.022621 -0.019025 -0.014254 -0.008661 -0.002628 0.003465 0.009268 0.014484 0.018886 0.022323 0.024726 0.026099 0.026509 0.026072 0.024936 0.023266 0.021230 0.018984 0.016665 0.014384 0.012226 0.010248 0.008481 0.006940 0.005621 0.004510 0.003589 0.002834 0.002221 0.001727 0.001334 0.001022 0.000777 0.000586 0.000439 0.000325 0.000239 0.000174 0.000125 0.000089 0.000063 0.000044 0.000031 0.000021 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000002 0.000009 0.000020 0.000037 0.000062 0.000100 0.000154 0.000229 0.000332 0.000470 0.000653 0.000893 0.001205 0.001607 0.002120 0.002769 0.003578 0.004576 0.005784 0.007223 0.008903 0.010818 0.012947 0.015242 0.017631 0.020012 0.022257 0.024214 0.025718 0.026600 0.026699 0.025882 0.024060 0.021198 0.017331 0.012573 0.007114 0.001221 -0.004781 -0.010522 -0.015621 -0.019708 -0.022466 -0.023653 -0.023136 -0.020904 -0.017081 -0.011923 -0.005801 0.000822 0.007425 0.013474 0.018467 0.021977 0.023696 0.023466 0.021295 0.017363 0.012008 0.005699 -0.001008 -0.007516 -0.013248 -0.017694 -0.020470 -0.021344 -0.020266 -0.017373 -0.012969 -0.007504 -0.001525 0.004375 0.009615 0.013683 0.016188 0.016895 0.015751 0.012890 0.008618 0.003385 -0.002268 -0.007753 -0.012502 -0.016021 -0.017934 -0.018028 -0.016265 -0.012789 -0.007910 -0.002071 0.004192 0.010303 0.015701 0.019891 0.022489 0.023254 0.022110 0.019147 0.014613 0.008882 0.002423 -0.004245 -0.010599 -0.016158 -0.020517 -0.023379 -0.024573 -0.024060 -0.021926 -0.018369 -0.013674 -0.008187 -0.002280 0.003675 0.009338 0.014420 0.018701 0.022035 0.024356 0.025670 0.026042 0.025588 0.024453 0.022801 0.020793 0.018584 0.016307 0.014070 0.011956 0.010019 0.008291 0.006783 0.005493 0.004408 0.003507 0.002769 0.002170 0.001688 0.001303 0.000999 0.000760 0.000573 0.000429 0.000318 0.000233 0.000170 0.000123 0.000088 0.000062 0.000044 0.000030 0.000021 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000001 0.000008 0.000018 0.000034 0.000059 0.000095 0.000147 0.000219 0.000318 0.000451 0.000627 0.000859 0.001160 0.001548 0.002044 0.002670 0.003452 0.004415 0.005583 0.006974 0.008598 0.010452 0.012514 0.014741 0.017062 0.019380 0.021573 0.023493 0.024982 0.025875 0.026017 0.025278 0.023570 0.020858 0.017173 0.012622 0.007387 0.001722 -0.004060 -0.009606 -0.014547 -0.018529 -0.021244 -0.022462 -0.022051 -0.020002 -0.016434 -0.011591 -0.005830 0.000406 0.006618 0.012297 0.016963 0.020212 0.021757 0.021451 0.019314 0.015526 0.010422 0.004460 -0.001817 -0.007835 -0.013037 -0.016938 -0.019175 -0.019540 -0.017999 -0.014702 -0.009965 -0.004242 0.001920 0.007930 0.013213 0.017265 0.019702 0.020298 0.019007 0.015968 0.011491 0.006025 0.000116 -0.005652 -0.010708 -0.014558 -0.016824 -0.017286 -0.015899 -0.012799 -0.008282 -0.002781 0.003182 0.009044 0.014253 0.018323 0.020876 0.021672 0.020632 0.017840 0.013531 0.008067 0.001901 -0.004467 -0.010532 -0.015826 -0.019961 -0.022649 -0.023727 -0.023157 -0.021026 -0.017525 -0.012933 -0.007584 -0.001841 0.003939 0.009425 0.014338 0.018467 0.021673 0.023892 0.025132 0.025458 0.024984 0.023852 0.022221 0.020250 0.018087 0.015862 0.013681 0.011621 0.009735 0.008054 0.006588 0.005334 0.004280 0.003405 0.002688 0.002106 0.001639 0.001266 0.000970 0.000738 0.000557 0.000416 0.000309 0.000227 0.000165 0.000119 0.000085 0.000060 0.000042 0.000029 0.000020 0.000014 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 0.000001 0.000007 0.000016 0.000032 0.000055 0.000089 0.000138 0.000207 0.000302 0.000429 0.000598 0.000820 0.001109 0.001482 0.001957 0.002558 0.003308 0.004232 0.005352 0.006687 0.008248 0.010030 0.012016 0.014163 0.016405 0.018650 0.020781 0.022658 0.024126 0.025030 0.025218 0.024567 0.022987 0.020444 0.016965 0.012650 0.007670 0.002265 -0.003266 -0.008587 -0.013346 -0.017203 -0.019866 -0.021110 -0.020813 -0.018964 -0.015674 -0.011178 -0.005814 -0.000004 0.005779 0.011050 0.015358 0.018323 0.019678 0.019292 0.017191 0.013561 0.008730 0.003143 -0.002675 -0.008171 -0.012814 -0.016146 -0.017828 -0.017674 -0.015670 -0.011978 -0.006925 -0.000966 0.005352 0.011443 0.016741 0.020750 0.023098 0.023567 0.022118 0.018897 0.014215 0.008523 0.002365 -0.003677 -0.009034 -0.013211 -0.015828 -0.016663 -0.015662 -0.012949 -0.008811 -0.003664 0.001984 0.007584 0.012599 0.016550 0.019067 0.019912 0.019003 0.016416 0.012375 0.007223 0.001396 -0.004627 -0.010359 -0.015354 -0.019236 -0.021731 -0.022683 -0.022058 -0.019939 -0.016514 -0.012051 -0.006871 -0.001325 0.004244 0.009518 0.014232 0.018181 0.021236 0.023335 0.024489 0.024763 0.024267 0.023141 0.021536 0.019609 0.017502 0.015339 0.013222 0.011226 0.009401 0.007776 0.006359 0.005148 0.004130 0.003286 0.002594 0.002033 0.001582 0.001222 0.000937 0.000712 0.000537 0.000402 0.000298 0.000219 0.000160 0.000115 0.000082 0.000058 0.000041 0.000028 0.000019 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 0.000000 0.000006 0.000015 0.000029 0.000050 0.000083 0.000129 0.000194 0.000284 0.000405 0.000567 0.000778 0.001053 0.001408 0.001861 0.002433 0.003147 0.004027 0.005095 0.006369 0.007857 0.009560 0.011460 0.013517 0.015670 0.017833 0.019892 0.021717 0.023161 0.024072 0.024309 0.023750 0.022309 0.019949 0.016696 0.012639 0.007939 0.002822 -0.002431 -0.007500 -0.012052 -0.015766 -0.018361 -0.019626 -0.019442 -0.017798 -0.014800 -0.010669 -0.005724 -0.000365 0.004962 0.009802 0.013731 0.016396 0.017549 0.017076 0.015014 0.011546 0.006995 0.001792 -0.003559 -0.008530 -0.012615 -0.015385 -0.016528 -0.015879 -0.013444 -0.009398 -0.004072 0.002076 0.008502 0.014630 0.019903 0.023839 0.026076 0.026406 0.024800 0.021407 0.016541 0.010651 0.004277 -0.002001 -0.007622 -0.012091 -0.015030 -0.016212 -0.015577 -0.013240 -0.009472 -0.004675 0.000659 0.005998 0.010819 0.014658 0.017149 0.018060 0.017304 0.014950 0.011207 0.006402 0.000948 -0.004695 -0.010065 -0.014734 -0.018345 -0.020637 -0.021461 -0.020785 -0.018692 -0.015362 -0.011052 -0.006071 -0.000753 0.004573 0.009606 0.014092 0.017839 0.020722 0.022688 0.023747 0.023964 0.023446 0.022327 0.020755 0.018880 0.016837 0.014746 0.012703 0.010780 0.009024 0.007461 0.006101 0.004938 0.003962 0.003152 0.002488 0.001950 0.001518 0.001173 0.000899 0.000684 0.000516 0.000386 0.000286 0.000210 0.000153 0.000111 0.000079 0.000056 0.000039 0.000027 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 -0.000000 0.000004 0.000013 0.000026 0.000046 0.000076 0.000119 0.000181 0.000266 0.000380 0.000533 0.000733 0.000993 0.001329 0.001757 0.002298 0.002974 0.003807 0.004817 0.006023 0.007434 0.009050 0.010855 0.012814 0.014869 0.016939 0.018919 0.020684 0.022096 0.023011 0.023295 0.022830 0.021534 0.019368 0.016354 0.012572 0.008173 0.003366 -0.001585 -0.006379 -0.010703 -0.014254 -0.016766 -0.018040 -0.017961 -0.016521 -0.013816 -0.010055 -0.005538 -0.000641 0.004220 0.008618 0.012158 0.014513 0.015458 0.014895 0.012866 0.009557 0.005281 0.000453 -0.004444 -0.008909 -0.012465 -0.014711 -0.015361 -0.014273 -0.011469 -0.007136 -0.001608 0.004659 0.011128 0.017234 0.022435 0.026262 0.028367 0.028555 0.026803 0.023265 0.018254 0.012216 0.005685 -0.000768 -0.006587 -0.011285 -0.014486 -0.015962 -0.015648 -0.013650 -0.010224 -0.005757 -0.000722 0.004368 0.009006 0.012740 0.015217 0.016205 0.015617 0.013514 0.010089 0.005653 0.000595 -0.004649 -0.009639 -0.013970 -0.017301 -0.019386 -0.020085 -0.019369 -0.017316 -0.014101 -0.009967 -0.005211 -0.000149 0.004909 0.009675 0.013910 0.017434 0.020132 0.021953 0.022911 0.023068 0.022528 0.021421 0.019889 0.018072 0.016102 0.014092 0.012132 0.010290 0.008610 0.007117 0.005818 0.004709 0.003778 0.003006 0.002374 0.001861 0.001448 0.001119 0.000858 0.000653 0.000493 0.000369 0.000274 0.000201 0.000146 0.000106 0.000075 0.000053 0.000037 0.000026 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 -0.000001 0.000003 0.000010 0.000022 0.000041 0.000069 0.000109 0.000167 0.000246 0.000354 0.000497 0.000685 0.000930 0.001245 0.001648 0.002156 0.002791 0.003573 0.004522 0.005656 0.006984 0.008508 0.010212 0.012064 0.014013 0.015982 0.017874 0.019571 0.020944 0.021858 0.022185 0.021813 0.020663 0.018697 0.015929 0.012435 0.008350 0.003870 -0.000761 -0.005261 -0.009338 -0.012707 -0.015118 -0.016385 -0.016399 -0.015150 -0.012731 -0.009333 -0.005240 -0.000800 0.003597 0.007554 0.010707 0.012753 0.013489 0.012832 0.010832 0.007671 0.003654 -0.000822 -0.005298 -0.009298 -0.012378 -0.014163 -0.014393 -0.012948 -0.009864 -0.005334 0.000305 0.006602 0.013034 0.019050 0.024125 0.027806 0.029762 0.029809 0.027932 0.024289 0.019190 0.013074 0.006466 -0.000075 -0.006004 -0.010842 -0.014223 -0.015917 -0.015858 -0.014141 -0.011012 -0.006839 -0.002075 0.002784 0.007252 0.010893 0.013362 0.014434 0.014022 0.012177 0.009079 0.005019 0.000365 -0.004473 -0.009078 -0.013068 -0.016121 -0.018004 -0.018587 -0.017842 -0.015847 -0.012766 -0.008831 -0.004322 0.000463 0.005229 0.009708 0.013676 0.016963 0.019464 0.021134 0.021986 0.022083 0.021524 0.020434 0.018947 0.017197 0.015308 0.013386 0.011517 0.009763 0.008166 0.006748 0.005516 0.004464 0.003582 0.002850 0.002251 0.001766 0.001375 0.001063 0.000815 0.000621 0.000469 0.000351 0.000260 0.000191 0.000139 0.000100 0.000071 0.000050 0.000035 0.000024 0.000016 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000002 0.000008 0.000019 0.000036 0.000062 0.000099 0.000153 0.000227 0.000327 0.000461 0.000636 0.000865 0.001159 0.001534 0.002008 0.002600 0.003329 0.004215 0.005274 0.006515 0.007941 0.009539 0.011279 0.013115 0.014976 0.016771 0.018392 0.019719 0.020625 0.020990 0.020707 0.019701 0.017934 0.015416 0.012214 0.008451 0.004308 0.000011 -0.004180 -0.007993 -0.011162 -0.013456 -0.014696 -0.014785 -0.013711 -0.011559 -0.008508 -0.004821 -0.000823 0.003125 0.006656 0.009432 0.011179 0.011712 0.010962 0.008984 0.005958 0.002176 -0.001982 -0.006082 -0.009677 -0.012351 -0.013758 -0.013662 -0.011962 -0.008705 -0.004088 0.001554 0.007783 0.014088 0.019938 0.024828 0.028327 0.030118 0.030033 0.028063 0.024366 0.019249 0.013142 0.006554 0.000030 -0.005901 -0.010774 -0.014231 -0.016050 -0.016163 -0.014657 -0.011766 -0.007841 -0.003315 0.001338 0.005651 0.009205 0.011671 0.012828 0.012589 0.010998 0.008222 0.004534 0.000277 -0.004160 -0.008388 -0.012045 -0.014830 -0.016524 -0.017004 -0.016247 -0.014326 -0.011396 -0.007678 -0.003435 0.001054 0.005513 0.009691 0.013379 0.016421 0.018719 0.020234 0.020980 0.021019 0.020446 0.019377 0.017942 0.016266 0.014465 0.012638 0.010867 0.009207 0.007699 0.006360 0.005198 0.004208 0.003376 0.002688 0.002124 0.001667 0.001299 0.001004 0.000771 0.000587 0.000443 0.000332 0.000246 0.000181 0.000131 0.000095 0.000067 0.000047 0.000033 0.000023 0.000015 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000002 0.000001 0.000007 0.000016 0.000032 0.000055 0.000090 0.000139 0.000207 0.000300 0.000424 0.000587 0.000798 0.001070 0.001417 0.001856 0.002403 0.003078 0.003899 0.004881 0.006033 0.007359 0.008846 0.010470 0.012187 0.013933 0.015625 0.017164 0.018436 0.019327 0.019721 0.019522 0.018654 0.017081 0.014810 0.011900 0.008462 0.004661 0.000704 -0.003169 -0.006706 -0.009660 -0.011817 -0.013013 -0.013154 -0.012231 -0.010321 -0.007591 -0.004284 -0.000700 0.002826 0.005955 0.008378 0.009843 0.010186 0.009347 0.007387 0.004481 0.000907 -0.002974 -0.006754 -0.010014 -0.012366 -0.013491 -0.013176 -0.011335 -0.008024 -0.003440 0.002091 0.008143 0.014227 0.019834 0.024482 0.027763 0.029380 0.029177 0.027152 0.023463 0.018409 0.012406 0.005947 -0.000444 -0.006257 -0.011048 -0.014470 -0.016310 -0.016501 -0.015127 -0.012409 -0.008681 -0.004356 0.000115 0.004286 0.007759 0.010217 0.011451 0.011372 0.010020 0.007551 0.004216 0.000340 -0.003716 -0.007584 -0.010926 -0.013461 -0.014982 -0.015377 -0.014625 -0.012795 -0.010033 -0.006547 -0.002582 0.001599 0.005741 0.009610 0.013013 0.015806 0.017899 0.019260 0.019903 0.019887 0.019304 0.018264 0.016887 0.015291 0.013584 0.011859 0.010190 0.008630 0.007214 0.005959 0.004870 0.003943 0.003165 0.002521 0.001994 0.001565 0.001220 0.000944 0.000725 0.000553 0.000418 0.000313 0.000232 0.000170 0.000124 0.000089 0.000063 0.000045 0.000031 0.000021 0.000014 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000000 0.000005 0.000013 0.000027 0.000049 0.000080 0.000126 0.000189 0.000274 0.000388 0.000537 0.000731 0.000981 0.001299 0.001702 0.002205 0.002825 0.003580 0.004483 0.005546 0.006769 0.008143 0.009648 0.011242 0.012868 0.014451 0.015900 0.017112 0.017978 0.018394 0.018267 0.017530 0.016143 0.014112 0.011487 0.008369 0.004908 0.001292 -0.002257 -0.005509 -0.008237 -0.010242 -0.011373 -0.011543 -0.010743 -0.009045 -0.006603 -0.003640 -0.000434 0.002705 0.005468 0.007569 0.008779 0.008950 0.008034 0.006091 0.003290 -0.000103 -0.003751 -0.007269 -0.010268 -0.012386 -0.013332 -0.012910 -0.011048 -0.007805 -0.003376 0.001926 0.007694 0.013464 0.018752 0.023105 0.026138 0.027575 0.027273 0.025237 0.021621 0.016716 0.010920 0.004703 -0.001434 -0.007007 -0.011593 -0.014864 -0.016618 -0.016794 -0.015471 -0.012860 -0.009279 -0.005120 -0.000810 0.003229 0.006619 0.009060 0.010352 0.010411 0.009273 0.007080 0.004070 0.000545 -0.003156 -0.006691 -0.009744 -0.012052 -0.013423 -0.013752 -0.013022 -0.011298 -0.008717 -0.005473 -0.001796 0.002073 0.005894 0.009452 0.012570 0.015116 0.017009 0.018219 0.018764 0.018700 0.018113 0.017107 0.015794 0.014284 0.012677 0.011059 0.009497 0.008039 0.006718 0.005549 0.004536 0.003674 0.002951 0.002352 0.001861 0.001463 0.001141 0.000884 0.000679 0.000518 0.000392 0.000293 0.000218 0.000160 0.000116 0.000083 0.000059 0.000042 0.000029 0.000020 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000011 0.000023 0.000043 0.000072 0.000113 0.000170 0.000248 0.000352 0.000488 0.000664 0.000892 0.001182 0.001548 0.002007 0.002572 0.003261 0.004087 0.005058 0.006178 0.007440 0.008822 0.010291 0.011795 0.013265 0.014618 0.015760 0.016594 0.017021 0.016958 0.016338 0.015126 0.013322 0.010972 0.008165 0.005036 0.001758 -0.001470 -0.004434 -0.006927 -0.008767 -0.009815 -0.009990 -0.009284 -0.007764 -0.005571 -0.002911 -0.000040 0.002757 0.005195 0.007014 0.008002 0.008028 0.007051 0.005129 0.002425 -0.000813 -0.004268 -0.007582 -0.010392 -0.012365 -0.013231 -0.012812 -0.011044 -0.007988 -0.003831 0.001131 0.006515 0.011883 0.016785 0.020794 0.023555 0.024811 0.024434 0.022433 0.018959 0.014289 0.008800 0.002937 -0.002829 -0.008043 -0.012307 -0.015316 -0.016884 -0.016955 -0.015607 -0.013044 -0.009566 -0.005543 -0.001379 0.002530 0.005828 0.008233 0.009558 0.009723 0.008762 0.006810 0.004086 0.000875 -0.002509 -0.005744 -0.008538 -0.010646 -0.011890 -0.012174 -0.011482 -0.009877 -0.007486 -0.004490 -0.001102 0.002453 0.005956 0.009209 0.012048 0.014353 0.016053 0.017121 0.017575 0.017470 0.016887 0.015921 0.014678 0.013259 0.011755 0.010247 0.008794 0.007442 0.006218 0.005136 0.004200 0.003403 0.002735 0.002182 0.001728 0.001360 0.001062 0.000823 0.000634 0.000483 0.000366 0.000274 0.000203 0.000149 0.000109 0.000078 0.000055 0.000039 0.000027 0.000018 0.000012 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 0.000002 0.000009 0.000020 0.000037 0.000063 0.000101 0.000153 0.000223 0.000316 0.000439 0.000599 0.000804 0.001066 0.001397 0.001811 0.002324 0.002948 0.003696 0.004578 0.005596 0.006744 0.008005 0.009348 0.010726 0.012079 0.013331 0.014399 0.015191 0.015620 0.015607 0.015092 0.014038 0.012447 0.010356 0.007845 0.005035 0.002084 -0.000828 -0.003506 -0.005761 -0.007426 -0.008374 -0.008531 -0.007891 -0.006513 -0.004529 -0.002128 0.000456 0.002960 0.005123 0.006703 0.007511 0.007424 0.006407 0.004518 0.001907 -0.001195 -0.004491 -0.007651 -0.010339 -0.012246 -0.013122 -0.012805 -0.011237 -0.008476 -0.004696 -0.000172 0.004739 0.009632 0.014088 0.017716 0.020186 0.021266 0.020839 0.018921 0.015654 0.011299 0.006211 0.000804 -0.004484 -0.009230 -0.013067 -0.015716 -0.017007 -0.016896 -0.015461 -0.012895 -0.009485 -0.005578 -0.001554 0.002218 0.005407 0.007749 0.009072 0.009304 0.008478 0.006720 0.004238 0.001297 -0.001810 -0.004784 -0.007353 -0.009289 -0.010431 -0.010688 -0.010049 -0.008571 -0.006375 -0.003628 -0.000526 0.002723 0.005916 0.008873 0.011444 0.013520 0.015038 0.015974 0.016348 0.016211 0.015638 0.014719 0.013551 0.012226 0.010830 0.009433 0.008091 0.006845 0.005719 0.004725 0.003865 0.003134 0.002521 0.002013 0.001597 0.001257 0.000983 0.000763 0.000588 0.000449 0.000340 0.000255 0.000189 0.000139 0.000101 0.000073 0.000051 0.000036 0.000025 0.000017 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000003 -0.000002 0.000001 0.000007 0.000017 0.000032 0.000056 0.000089 0.000136 0.000199 0.000282 0.000392 0.000535 0.000718 0.000953 0.001250 0.001622 0.002082 0.002642 0.003316 0.004110 0.005028 0.006064 0.007205 0.008422 0.009674 0.010908 0.012056 0.013043 0.013786 0.014206 0.014230 0.013803 0.012892 0.011494 0.009642 0.007408 0.004900 0.002260 -0.000347 -0.002746 -0.004764 -0.006249 -0.007085 -0.007205 -0.006602 -0.005333 -0.003517 -0.001328 0.001019 0.003282 0.005220 0.006614 0.007285 0.007124 0.006096 0.004255 0.001740 -0.001234 -0.004398 -0.007444 -0.010063 -0.011969 -0.012933 -0.012802 -0.011522 -0.009144 -0.005827 -0.001822 0.002545 0.006903 0.010870 0.014088 0.016258 0.017170 0.016721 0.014928 0.011927 0.007959 0.003353 -0.001511 -0.006229 -0.010417 -0.013741 -0.015950 -0.016893 -0.016539 -0.014968 -0.012365 -0.009002 -0.005203 -0.001322 0.002297 0.005350 0.007595 0.008876 0.009129 0.008389 0.006776 0.004487 0.001769 -0.001105 -0.003856 -0.006233 -0.008027 -0.009088 -0.009336 -0.008759 -0.007414 -0.005412 -0.002909 -0.000084 0.002869 0.005767 0.008443 0.010761 0.012624 0.013973 0.014790 0.015095 0.014935 0.014380 0.013515 0.012426 0.011199 0.009911 0.008627 0.007397 0.006256 0.005227 0.004320 0.003535 0.002869 0.002310 0.001847 0.001467 0.001157 0.000906 0.000704 0.000543 0.000415 0.000314 0.000236 0.000175 0.000129 0.000094 0.000067 0.000047 0.000033 0.000023 0.000015 0.000010 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000003 -0.000002 0.000000 0.000005 0.000014 0.000028 0.000048 0.000078 0.000119 0.000175 0.000249 0.000346 0.000473 0.000636 0.000845 0.001109 0.001440 0.001849 0.002349 0.002950 0.003659 0.004480 0.005408 0.006430 0.007523 0.008651 0.009765 0.010807 0.011707 0.012394 0.012794 0.012842 0.012487 0.011699 0.010473 0.008839 0.006859 0.004632 0.002283 -0.000036 -0.002168 -0.003955 -0.005259 -0.005975 -0.006043 -0.005454 -0.004262 -0.002575 -0.000553 0.001606 0.003680 0.005448 0.006705 0.007289 0.007094 0.006088 0.004320 0.001913 -0.000936 -0.003980 -0.006938 -0.009526 -0.011482 -0.012589 -0.012707 -0.011781 -0.009853 -0.007063 -0.003635 0.000137 0.003919 0.007367 0.010160 0.012029 0.012786 0.012341 0.010712 0.008025 0.004502 0.000442 -0.003811 -0.007891 -0.011454 -0.014201 -0.015912 -0.016459 -0.015823 -0.014087 -0.011429 -0.008106 -0.004420 -0.000699 0.002744 0.005628 0.007736 0.008929 0.009155 0.008449 0.006931 0.004784 0.002242 -0.000441 -0.003008 -0.005226 -0.006903 -0.007903 -0.008153 -0.007646 -0.006433 -0.004620 -0.002350 0.000211 0.002886 0.005506 0.007920 0.010005 0.011672 0.012869 0.013583 0.013830 0.013657 0.013129 0.012321 0.011315 0.010188 0.009009 0.007838 0.006718 0.005681 0.004747 0.003925 0.003215 0.002611 0.002105 0.001685 0.001340 0.001058 0.000830 0.000646 0.000498 0.000381 0.000289 0.000217 0.000162 0.000119 0.000086 0.000062 0.000044 0.000030 0.000021 0.000014 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000001 0.000004 0.000011 0.000023 0.000041 0.000067 0.000103 0.000152 0.000217 0.000303 0.000414 0.000557 0.000741 0.000974 0.001266 0.001628 0.002071 0.002602 0.003231 0.003958 0.004781 0.005689 0.006662 0.007667 0.008662 0.009596 0.010407 0.011030 0.011401 0.011460 0.011161 0.010475 0.009399 0.007958 0.006207 0.004235 0.002155 0.000102 -0.001778 -0.003346 -0.004475 -0.005068 -0.005071 -0.004478 -0.003335 -0.001743 0.000153 0.002171 0.004107 0.005756 0.006928 0.007471 0.007287 0.006341 0.004673 0.002394 -0.000321 -0.003247 -0.006130 -0.008708 -0.010740 -0.012027 -0.012433 -0.011902 -0.010464 -0.008239 -0.005423 -0.002274 0.000912 0.003831 0.006196 0.007770 0.008387 0.007969 0.006535 0.004199 0.001163 -0.002309 -0.005905 -0.009304 -0.012200 -0.014334 -0.015516 -0.015643 -0.014708 -0.012799 -0.010088 -0.006814 -0.003259 0.000278 0.003511 0.006188 0.008115 0.009173 0.009321 0.008600 0.007126 0.005074 0.002663 0.000131 -0.002286 -0.004373 -0.005955 -0.006909 -0.007170 -0.006732 -0.005647 -0.004012 -0.001961 0.000354 0.002772 0.005137 0.007311 0.009184 0.010676 0.011740 0.012365 0.012568 0.012392 0.011896 0.011151 0.010231 0.009204 0.008134 0.007073 0.006061 0.005126 0.004285 0.003545 0.002906 0.002363 0.001908 0.001529 0.001218 0.000963 0.000756 0.000589 0.000455 0.000349 0.000265 0.000199 0.000148 0.000109 0.000079 0.000057 0.000040 0.000028 0.000019 0.000013 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000001 0.000002 0.000009 0.000019 0.000035 0.000057 0.000088 0.000131 0.000187 0.000261 0.000358 0.000483 0.000644 0.000847 0.001103 0.001421 0.001809 0.002275 0.002827 0.003466 0.004189 0.004988 0.005844 0.006730 0.007609 0.008435 0.009155 0.009709 0.010042 0.010099 0.009840 0.009238 0.008289 0.007015 0.005466 0.003722 0.001884 0.000074 -0.001577 -0.002940 -0.003903 -0.004377 -0.004311 -0.003700 -0.002585 -0.001058 0.000749 0.002667 0.004510 0.006088 0.007224 0.007774 0.007643 0.006795 0.005260 0.003133 0.000571 -0.002227 -0.005031 -0.007602 -0.009720 -0.011198 -0.011905 -0.011784 -0.010850 -0.009202 -0.007006 -0.004484 -0.001894 0.000500 0.002446 0.003739 0.004234 0.003863 0.002646 0.000685 -0.001844 -0.004704 -0.007625 -0.010326 -0.012543 -0.014055 -0.014705 -0.014413 -0.013187 -0.011117 -0.008371 -0.005170 -0.001774 0.001546 0.004531 0.006959 0.008661 0.009537 0.009560 0.008777 0.007301 0.005301 0.002981 0.000564 -0.001732 -0.003711 -0.005215 -0.006131 -0.006404 -0.006033 -0.005065 -0.003594 -0.001742 0.000350 0.002534 0.004668 0.006628 0.008312 0.009650 0.010599 0.011151 0.011322 0.011152 0.010696 0.010018 0.009184 0.008257 0.007294 0.006341 0.005433 0.004596 0.003844 0.003183 0.002612 0.002126 0.001719 0.001380 0.001101 0.000872 0.000686 0.000535 0.000414 0.000317 0.000241 0.000181 0.000135 0.000099 0.000072 0.000051 0.000036 0.000025 0.000017 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 0.000001 0.000007 0.000015 0.000029 0.000048 0.000074 0.000110 0.000158 0.000222 0.000305 0.000413 0.000553 0.000729 0.000952 0.001228 0.001565 0.001971 0.002451 0.003006 0.003636 0.004331 0.005077 0.005849 0.006615 0.007335 0.007962 0.008445 0.008732 0.008777 0.008542 0.008005 0.007160 0.006028 0.004654 0.003109 0.001484 -0.000109 -0.001554 -0.002734 -0.003544 -0.003906 -0.003772 -0.003135 -0.002034 -0.000550 0.001196 0.003050 0.004839 0.006387 0.007530 0.008130 0.008093 0.007381 0.006013 0.004069 0.001684 -0.000966 -0.003673 -0.006225 -0.008416 -0.010075 -0.011074 -0.011351 -0.010910 -0.009825 -0.008232 -0.006319 -0.004304 -0.002415 -0.000866 0.000166 0.000557 0.000250 -0.000738 -0.002317 -0.004333 -0.006584 -0.008835 -0.010849 -0.012402 -0.013311 -0.013451 -0.012767 -0.011279 -0.009081 -0.006332 -0.003240 -0.000041 0.003022 0.005719 0.007856 0.009291 0.009942 0.009798 0.008910 0.007394 0.005409 0.003149 0.000819 -0.001379 -0.003267 -0.004702 -0.005585 -0.005868 -0.005553 -0.004689 -0.003362 -0.001686 0.000208 0.002184 0.004114 0.005884 0.007404 0.008608 0.009462 0.009956 0.010107 0.009952 0.009541 0.008931 0.008184 0.007356 0.006496 0.005647 0.004840 0.004096 0.003428 0.002841 0.002334 0.001903 0.001541 0.001239 0.000990 0.000785 0.000618 0.000483 0.000373 0.000286 0.000218 0.000164 0.000122 0.000089 0.000065 0.000046 0.000033 0.000022 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 0.000000 0.000005 0.000012 0.000023 0.000039 0.000061 0.000091 0.000132 0.000186 0.000257 0.000349 0.000469 0.000621 0.000812 0.001050 0.001341 0.001691 0.002104 0.002583 0.003125 0.003723 0.004365 0.005029 0.005687 0.006305 0.006841 0.007249 0.007486 0.007509 0.007286 0.006795 0.006034 0.005019 0.003793 0.002418 0.000977 -0.000429 -0.001694 -0.002712 -0.003389 -0.003652 -0.003456 -0.002793 -0.001697 -0.000241 0.001465 0.003280 0.005046 0.006599 0.007784 0.008470 0.008565 0.008024 0.006856 0.005127 0.002948 0.000476 -0.002108 -0.004612 -0.006849 -0.008658 -0.009918 -0.010559 -0.010574 -0.010013 -0.008986 -0.007643 -0.006166 -0.004746 -0.003563 -0.002766 -0.002461 -0.002694 -0.003450 -0.004653 -0.006171 -0.007834 -0.009447 -0.010809 -0.011739 -0.012090 -0.011767 -0.010738 -0.009036 -0.006756 -0.004052 -0.001113 0.001847 0.004611 0.006979 0.008787 0.009917 0.010308 0.009961 0.008936 0.007348 0.005351 0.003126 0.000864 -0.001251 -0.003057 -0.004427 -0.005273 -0.005558 -0.005287 -0.004508 -0.003303 -0.001779 -0.000058 0.001738 0.003491 0.005098 0.006476 0.007569 0.008344 0.008794 0.008936 0.008803 0.008441 0.007902 0.007240 0.006507 0.005748 0.004998 0.004286 0.003630 0.003041 0.002523 0.002076 0.001695 0.001374 0.001107 0.000886 0.000703 0.000554 0.000433 0.000335 0.000257 0.000195 0.000147 0.000109 0.000080 0.000058 0.000041 0.000029 0.000020 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000003 0.000009 0.000018 0.000031 0.000049 0.000074 0.000108 0.000153 0.000213 0.000291 0.000393 0.000522 0.000686 0.000889 0.001137 0.001436 0.001788 0.002196 0.002658 0.003167 0.003712 0.004275 0.004832 0.005351 0.005798 0.006133 0.006316 0.006310 0.006087 0.005628 0.004930 0.004011 0.002905 0.001672 0.000387 -0.000861 -0.001974 -0.002856 -0.003421 -0.003601 -0.003354 -0.002670 -0.001579 -0.000145 0.001533 0.003327 0.005091 0.006673 0.007928 0.008729 0.008984 0.008645 0.007709 0.006224 0.004284 0.002022 -0.000403 -0.002821 -0.005061 -0.006975 -0.008445 -0.009398 -0.009812 -0.009719 -0.009198 -0.008369 -0.007378 -0.006380 -0.005524 -0.004933 -0.004695 -0.004847 -0.005379 -0.006225 -0.007277 -0.008396 -0.009420 -0.010189 -0.010559 -0.010418 -0.009699 -0.008391 -0.006537 -0.004236 -0.001629 0.001107 0.003782 0.006208 0.008212 0.009658 0.010453 0.010555 0.009981 0.008797 0.007118 0.005090 0.002886 0.000681 -0.001358 -0.003085 -0.004386 -0.005189 -0.005463 -0.005219 -0.004504 -0.003399 -0.002002 -0.000425 0.001218 0.002820 0.004288 0.005547 0.006547 0.007260 0.007680 0.007821 0.007716 0.007405 0.006937 0.006359 0.005717 0.005052 0.004396 0.003772 0.003198 0.002682 0.002229 0.001837 0.001502 0.001220 0.000984 0.000788 0.000627 0.000494 0.000386 0.000299 0.000229 0.000174 0.000131 0.000097 0.000071 0.000051 0.000037 0.000026 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000001 0.000002 0.000006 0.000013 0.000024 0.000038 0.000059 0.000086 0.000124 0.000173 0.000239 0.000324 0.000434 0.000572 0.000744 0.000954 0.001206 0.001504 0.001848 0.002236 0.002663 0.003120 0.003589 0.004052 0.004480 0.004842 0.005104 0.005232 0.005193 0.004961 0.004521 0.003870 0.003024 0.002017 0.000899 -0.000259 -0.001377 -0.002367 -0.003140 -0.003616 -0.003733 -0.003450 -0.002756 -0.001675 -0.000264 0.001390 0.003171 0.004944 0.006570 0.007911 0.008846 0.009283 0.009168 0.008488 0.007276 0.005606 0.003589 0.001362 -0.000924 -0.003117 -0.005079 -0.006696 -0.007893 -0.008635 -0.008936 -0.008850 -0.008465 -0.007896 -0.007265 -0.006691 -0.006274 -0.006086 -0.006158 -0.006479 -0.006999 -0.007632 -0.008263 -0.008767 -0.009020 -0.008911 -0.008360 -0.007328 -0.005818 -0.003886 -0.001628 0.000822 0.003306 0.005655 0.007707 0.009319 0.010379 0.010819 0.010617 0.009802 0.008448 0.006667 0.004604 0.002415 0.000265 -0.001696 -0.003339 -0.004565 -0.005313 -0.005561 -0.005324 -0.004653 -0.003622 -0.002326 -0.000868 0.000647 0.002123 0.003475 0.004636 0.005561 0.006225 0.006624 0.006773 0.006700 0.006442 0.006042 0.005545 0.004990 0.004414 0.003844 0.003302 0.002803 0.002354 0.001959 0.001617 0.001325 0.001078 0.000871 0.000699 0.000556 0.000439 0.000343 0.000265 0.000203 0.000154 0.000116 0.000086 0.000063 0.000045 0.000032 0.000022 0.000015 0.000010 0.000007 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 0.000000 0.000004 0.000009 0.000017 0.000029 0.000045 0.000068 0.000098 0.000139 0.000193 0.000265 0.000356 0.000472 0.000616 0.000791 0.001002 0.001251 0.001537 0.001859 0.002213 0.002589 0.002974 0.003350 0.003693 0.003976 0.004170 0.004243 0.004167 0.003921 0.003490 0.002872 0.002083 0.001151 0.000125 -0.000933 -0.001949 -0.002842 -0.003531 -0.003943 -0.004019 -0.003718 -0.003030 -0.001971 -0.000589 0.001036 0.002802 0.004587 0.006260 0.007694 0.008772 0.009403 0.009526 0.009120 0.008202 0.006827 0.005087 0.003098 0.000990 -0.001100 -0.003046 -0.004740 -0.006103 -0.007093 -0.007705 -0.007971 -0.007952 -0.007733 -0.007408 -0.007069 -0.006794 -0.006641 -0.006635 -0.006769 -0.007003 -0.007271 -0.007486 -0.007552 -0.007377 -0.006882 -0.006016 -0.004759 -0.003134 -0.001200 0.000947 0.003184 0.005368 0.007355 0.009007 0.010206 0.010868 0.010946 0.010437 0.009381 0.007858 0.005979 0.003882 0.001715 -0.000374 -0.002250 -0.003798 -0.004936 -0.005614 -0.005819 -0.005572 -0.004922 -0.003943 -0.002724 -0.001361 0.000051 0.001423 0.002679 0.003760 0.004624 0.005251 0.005639 0.005800 0.005761 0.005555 0.005222 0.004801 0.004327 0.003833 0.003343 0.002876 0.002445 0.002057 0.001715 0.001418 0.001164 0.000949 0.000768 0.000616 0.000491 0.000387 0.000303 0.000234 0.000179 0.000136 0.000102 0.000075 0.000055 0.000040 0.000028 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000006 0.000012 0.000021 0.000034 0.000052 0.000077 0.000110 0.000154 0.000213 0.000289 0.000384 0.000504 0.000649 0.000823 0.001028 0.001263 0.001527 0.001815 0.002119 0.002429 0.002726 0.002993 0.003204 0.003333 0.003354 0.003242 0.002977 0.002548 0.001953 0.001204 0.000331 -0.000624 -0.001605 -0.002544 -0.003366 -0.003997 -0.004369 -0.004426 -0.004129 -0.003464 -0.002442 -0.001104 0.000482 0.002225 0.004014 0.005730 0.007253 0.008472 0.009297 0.009663 0.009538 0.008927 0.007867 0.006432 0.004715 0.002831 0.000898 -0.000968 -0.002665 -0.004115 -0.005267 -0.006103 -0.006634 -0.006899 -0.006956 -0.006874 -0.006720 -0.006557 -0.006426 -0.006350 -0.006323 -0.006319 -0.006286 -0.006163 -0.005880 -0.005373 -0.004591 -0.003507 -0.002121 -0.000466 0.001394 0.003366 0.005337 0.007184 0.008781 0.010016 0.010796 0.011060 0.010783 0.009976 0.008691 0.007012 0.005050 0.002934 0.000802 -0.001212 -0.002988 -0.004429 -0.005464 -0.006056 -0.006201 -0.005923 -0.005275 -0.004327 -0.003163 -0.001873 -0.000544 0.000743 0.001921 0.002935 0.003751 0.004351 0.004733 0.004909 0.004904 0.004749 0.004479 0.004128 0.003729 0.003309 0.002891 0.002492 0.002123 0.001789 0.001495 0.001238 0.001019 0.000832 0.000674 0.000542 0.000432 0.000341 0.000266 0.000206 0.000157 0.000119 0.000089 0.000066 0.000048 0.000034 0.000024 0.000017 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 0.000000 0.000004 0.000008 0.000015 0.000025 0.000039 0.000059 0.000086 0.000122 0.000169 0.000231 0.000309 0.000407 0.000525 0.000667 0.000834 0.001024 0.001237 0.001467 0.001708 0.001951 0.002179 0.002377 0.002523 0.002595 0.002568 0.002422 0.002137 0.001705 0.001124 0.000406 -0.000423 -0.001326 -0.002249 -0.003132 -0.003906 -0.004503 -0.004858 -0.004918 -0.004646 -0.004023 -0.003056 -0.001779 -0.000248 0.001455 0.003234 0.004978 0.006577 0.007927 0.008936 0.009537 0.009691 0.009390 0.008656 0.007542 0.006127 0.004505 0.002779 0.001054 -0.000576 -0.002034 -0.003264 -0.004236 -0.004947 -0.005414 -0.005674 -0.005772 -0.005758 -0.005676 -0.005559 -0.005423 -0.005267 -0.005073 -0.004807 -0.004426 -0.003886 -0.003145 -0.002176 -0.000972 0.000453 0.002056 0.003771 0.005511 0.007175 0.008655 0.009847 0.010661 0.011028 0.010908 0.010294 0.009213 0.007724 0.005914 0.003892 0.001781 -0.000295 -0.002215 -0.003874 -0.005190 -0.006106 -0.006596 -0.006663 -0.006338 -0.005673 -0.004738 -0.003612 -0.002377 -0.001113 0.000105 0.001218 0.002178 0.002954 0.003533 0.003912 0.004105 0.004133 0.004025 0.003812 0.003526 0.003194 0.002842 0.002489 0.002150 0.001835 0.001550 0.001298 0.001077 0.000888 0.000726 0.000589 0.000474 0.000378 0.000298 0.000233 0.000180 0.000137 0.000103 0.000077 0.000057 0.000041 0.000030 0.000021 0.000014 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000005 0.000011 0.000019 0.000030 0.000045 0.000066 0.000095 0.000133 0.000182 0.000245 0.000324 0.000419 0.000533 0.000666 0.000818 0.000986 0.001166 0.001353 0.001537 0.001706 0.001844 0.001934 0.001954 0.001886 0.001708 0.001405 0.000968 0.000397 -0.000299 -0.001096 -0.001959 -0.002841 -0.003686 -0.004432 -0.005014 -0.005373 -0.005458 -0.005229 -0.004669 -0.003777 -0.002580 -0.001124 0.000521 0.002268 0.004020 0.005675 0.007133 0.008306 0.009126 0.009546 0.009546 0.009137 0.008355 0.007259 0.005928 0.004451 0.002919 0.001418 0.000024 -0.001206 -0.002234 -0.003043 -0.003635 -0.004027 -0.004249 -0.004331 -0.004304 -0.004193 -0.004010 -0.003758 -0.003426 -0.002993 -0.002435 -0.001726 -0.000845 0.000216 0.001449 0.002828 0.004306 0.005817 0.007280 0.008605 0.009702 0.010487 0.010890 0.010863 0.010387 0.009469 0.008148 0.006490 0.004584 0.002535 0.000457 -0.001536 -0.003339 -0.004861 -0.006033 -0.006814 -0.007187 -0.007163 -0.006776 -0.006081 -0.005143 -0.004040 -0.002846 -0.001635 -0.000474 0.000585 0.001499 0.002242 0.002802 0.003181 0.003389 0.003448 0.003383 0.003222 0.002993 0.002721 0.002428 0.002132 0.001847 0.001580 0.001338 0.001122 0.000934 0.000771 0.000632 0.000513 0.000414 0.000330 0.000260 0.000203 0.000156 0.000119 0.000089 0.000066 0.000049 0.000036 0.000025 0.000018 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000001 0.000000 0.000003 0.000007 0.000013 0.000022 0.000034 0.000050 0.000073 0.000103 0.000142 0.000191 0.000253 0.000329 0.000418 0.000523 0.000641 0.000771 0.000908 0.001049 0.001183 0.001301 0.001389 0.001431 0.001408 0.001304 0.001099 0.000781 0.000341 -0.000223 -0.000902 -0.001673 -0.002507 -0.003361 -0.004182 -0.004914 -0.005499 -0.005879 -0.006005 -0.005840 -0.005360 -0.004563 -0.003465 -0.002105 -0.000541 0.001151 0.002884 0.004566 0.006105 0.007415 0.008426 0.009088 0.009372 0.009276 0.008821 0.008051 0.007030 0.005830 0.004532 0.003212 0.001943 0.000781 -0.000230 -0.001065 -0.001712 -0.002176 -0.002469 -0.002609 -0.002616 -0.002506 -0.002291 -0.001974 -0.001552 -0.001017 -0.000357 0.000438 0.001372 0.002440 0.003622 0.004884 0.006177 0.007436 0.008590 0.009560 0.010273 0.010661 0.010676 0.010289 0.009494 0.008315 0.006799 0.005017 0.003058 0.001020 -0.000990 -0.002872 -0.004533 -0.005897 -0.006911 -0.007542 -0.007785 -0.007658 -0.007199 -0.006462 -0.005512 -0.004421 -0.003258 -0.002091 -0.000978 0.000033 0.000906 0.001620 0.002164 0.002541 0.002763 0.002848 0.002820 0.002704 0.002525 0.002306 0.002065 0.001819 0.001580 0.001355 0.001150 0.000967 0.000806 0.000667 0.000547 0.000445 0.000359 0.000286 0.000225 0.000175 0.000135 0.000102 0.000077 0.000057 0.000042 0.000030 0.000022 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000005 0.000010 0.000016 0.000025 0.000038 0.000055 0.000078 0.000108 0.000146 0.000194 0.000252 0.000321 0.000401 0.000491 0.000588 0.000690 0.000792 0.000885 0.000960 0.001006 0.001009 0.000952 0.000819 0.000594 0.000264 -0.000179 -0.000735 -0.001398 -0.002149 -0.002959 -0.003792 -0.004599 -0.005330 -0.005929 -0.006344 -0.006526 -0.006438 -0.006055 -0.005368 -0.004389 -0.003145 -0.001686 -0.000076 0.001610 0.003288 0.004873 0.006285 0.007454 0.008325 0.008864 0.009057 0.008914 0.008465 0.007757 0.006851 0.005814 0.004714 0.003616 0.002578 0.001642 0.000843 0.000199 -0.000283 -0.000603 -0.000769 -0.000791 -0.000682 -0.000448 -0.000097 0.000368 0.000949 0.001645 0.002453 0.003366 0.004369 0.005433 0.006521 0.007582 0.008559 0.009386 0.010000 0.010340 0.010358 0.010021 0.009316 0.008252 0.006864 0.005206 0.003350 0.001383 -0.000602 -0.002509 -0.004250 -0.005745 -0.006933 -0.007772 -0.008242 -0.008347 -0.008110 -0.007572 -0.006787 -0.005819 -0.004734 -0.003596 -0.002466 -0.001397 -0.000429 0.000406 0.001091 0.001618 0.001992 0.002223 0.002330 0.002333 0.002256 0.002119 0.001945 0.001749 0.001546 0.001347 0.001158 0.000985 0.000829 0.000693 0.000574 0.000472 0.000385 0.000310 0.000247 0.000194 0.000151 0.000116 0.000087 0.000065 0.000048 0.000035 0.000026 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000012 0.000019 0.000028 0.000041 0.000058 0.000080 0.000109 0.000144 0.000188 0.000239 0.000298 0.000365 0.000435 0.000508 0.000577 0.000637 0.000678 0.000691 0.000662 0.000578 0.000423 0.000184 -0.000152 -0.000593 -0.001140 -0.001787 -0.002518 -0.003308 -0.004124 -0.004924 -0.005660 -0.006281 -0.006739 -0.006988 -0.006988 -0.006714 -0.006152 -0.005306 -0.004198 -0.002865 -0.001362 0.000247 0.001887 0.003482 0.004956 0.006241 0.007282 0.008038 0.008488 0.008631 0.008484 0.008081 0.007471 0.006707 0.005850 0.004956 0.004080 0.003266 0.002549 0.001954 0.001498 0.001186 0.001019 0.000994 0.001105 0.001342 0.001700 0.002171 0.002748 0.003423 0.004184 0.005016 0.005896 0.006792 0.007665 0.008467 0.009146 0.009646 0.009916 0.009909 0.009594 0.008950 0.007981 0.006706 0.005167 0.003422 0.001546 -0.000381 -0.002272 -0.004041 -0.005613 -0.006921 -0.007917 -0.008571 -0.008874 -0.008836 -0.008486 -0.007866 -0.007032 -0.006044 -0.004962 -0.003847 -0.002753 -0.001725 -0.000799 -0.000002 0.000654 0.001163 0.001530 0.001767 0.001889 0.001917 0.001871 0.001771 0.001634 0.001476 0.001309 0.001144 0.000986 0.000840 0.000709 0.000593 0.000492 0.000405 0.000330 0.000266 0.000212 0.000167 0.000129 0.000099 0.000074 0.000055 0.000041 0.000030 0.000022 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000008 0.000013 0.000020 0.000029 0.000041 0.000057 0.000077 0.000103 0.000134 0.000171 0.000213 0.000260 0.000309 0.000357 0.000401 0.000433 0.000448 0.000435 0.000383 0.000280 0.000111 -0.000136 -0.000474 -0.000908 -0.001442 -0.002071 -0.002781 -0.003551 -0.004352 -0.005146 -0.005890 -0.006538 -0.007043 -0.007363 -0.007458 -0.007299 -0.006871 -0.006172 -0.005214 -0.004027 -0.002654 -0.001151 0.000418 0.001985 0.003480 0.004838 0.006003 0.006932 0.007597 0.007989 0.008115 0.007996 0.007669 0.007177 0.006570 0.005898 0.005209 0.004545 0.003944 0.003433 0.003032 0.002754 0.002606 0.002589 0.002698 0.002928 0.003270 0.003714 0.004247 0.004857 0.005525 0.006231 0.006948 0.007643 0.008277 0.008809 0.009190 0.009377 0.009329 0.009014 0.008412 0.007517 0.006342 0.004917 0.003288 0.001515 -0.000329 -0.002169 -0.003927 -0.005527 -0.006906 -0.008011 -0.008804 -0.009268 -0.009401 -0.009220 -0.008759 -0.008061 -0.007180 -0.006173 -0.005097 -0.004005 -0.002947 -0.001961 -0.001078 -0.000319 0.000306 0.000793 0.001150 0.001387 0.001520 0.001567 0.001546 0.001474 0.001368 0.001242 0.001106 0.000968 0.000837 0.000714 0.000604 0.000506 0.000420 0.000346 0.000282 0.000228 0.000181 0.000142 0.000110 0.000084 0.000063 0.000047 0.000034 0.000025 0.000018 0.000013 0.000009 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000009 0.000013 0.000019 0.000027 0.000038 0.000051 0.000069 0.000090 0.000115 0.000144 0.000174 0.000206 0.000235 0.000258 0.000270 0.000265 0.000233 0.000165 0.000049 -0.000128 -0.000377 -0.000709 -0.001133 -0.001650 -0.002257 -0.002943 -0.003691 -0.004475 -0.005262 -0.006013 -0.006687 -0.007240 -0.007631 -0.007821 -0.007781 -0.007492 -0.006946 -0.006149 -0.005122 -0.003900 -0.002528 -0.001060 0.000442 0.001916 0.003302 0.004543 0.005597 0.006431 0.007028 0.007387 0.007521 0.007453 0.007217 0.006853 0.006404 0.005911 0.005414 0.004948 0.004541 0.004217 0.003991 0.003874 0.003869 0.003975 0.004187 0.004495 0.004887 0.005348 0.005861 0.006404 0.006955 0.007485 0.007963 0.008353 0.008617 0.008717 0.008618 0.008290 0.007714 0.006879 0.005793 0.004476 0.002963 0.001304 -0.000440 -0.002203 -0.003914 -0.005504 -0.006910 -0.008078 -0.008968 -0.009555 -0.009828 -0.009794 -0.009477 -0.008911 -0.008141 -0.007219 -0.006199 -0.005133 -0.004069 -0.003049 -0.002107 -0.001269 -0.000551 0.000039 0.000503 0.000845 0.001078 0.001216 0.001276 0.001273 0.001224 0.001143 0.001042 0.000931 0.000818 0.000708 0.000605 0.000512 0.000429 0.000357 0.000294 0.000240 0.000193 0.000154 0.000120 0.000093 0.000070 0.000053 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000022 0.000030 0.000041 0.000054 0.000070 0.000088 0.000106 0.000124 0.000138 0.000146 0.000142 0.000122 0.000077 -0.000002 -0.000124 -0.000302 -0.000548 -0.000870 -0.001277 -0.001772 -0.002353 -0.003012 -0.003734 -0.004497 -0.005273 -0.006027 -0.006723 -0.007319 -0.007777 -0.008059 -0.008136 -0.007984 -0.007593 -0.006963 -0.006106 -0.005049 -0.003828 -0.002489 -0.001085 0.000330 0.001698 0.002969 0.004097 0.005049 0.005802 0.006350 0.006694 0.006852 0.006845 0.006706 0.006469 0.006168 0.005840 0.005515 0.005222 0.004985 0.004820 0.004740 0.004750 0.004850 0.005036 0.005298 0.005622 0.005991 0.006387 0.006788 0.007169 0.007504 0.007764 0.007918 0.007934 0.007781 0.007434 0.006873 0.006089 0.005082 0.003867 0.002470 0.000931 -0.000700 -0.002366 -0.004003 -0.005550 -0.006945 -0.008137 -0.009084 -0.009756 -0.010136 -0.010224 -0.010033 -0.009589 -0.008930 -0.008099 -0.007147 -0.006122 -0.005073 -0.004042 -0.003065 -0.002171 -0.001381 -0.000707 -0.000153 0.000282 0.000607 0.000831 0.000969 0.001036 0.001046 0.001015 0.000954 0.000873 0.000783 0.000689 0.000598 0.000512 0.000433 0.000363 0.000302 0.000249 0.000203 0.000163 0.000130 0.000101 0.000078 0.000059 0.000044 0.000033 0.000024 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000026 0.000035 0.000044 0.000053 0.000060 0.000063 0.000059 0.000045 0.000014 -0.000039 -0.000123 -0.000247 -0.000422 -0.000658 -0.000966 -0.001352 -0.001820 -0.002371 -0.002998 -0.003689 -0.004426 -0.005185 -0.005937 -0.006647 -0.007279 -0.007796 -0.008162 -0.008347 -0.008327 -0.008088 -0.007623 -0.006941 -0.006058 -0.005004 -0.003815 -0.002536 -0.001216 0.000095 0.001348 0.002502 0.003521 0.004381 0.005067 0.005577 0.005918 0.006106 0.006162 0.006114 0.005991 0.005822 0.005635 0.005456 0.005307 0.005206 0.005164 0.005189 0.005281 0.005435 0.005642 0.005889 0.006157 0.006428 0.006681 0.006892 0.007038 0.007093 0.007031 0.006828 0.006460 0.005911 0.005170 0.004236 0.003118 0.001835 0.000418 -0.001091 -0.002643 -0.004186 -0.005662 -0.007016 -0.008198 -0.009166 -0.009888 -0.010344 -0.010526 -0.010441 -0.010106 -0.009551 -0.008813 -0.007935 -0.006964 -0.005946 -0.004922 -0.003931 -0.003003 -0.002162 -0.001423 -0.000796 -0.000282 0.000122 0.000425 0.000637 0.000771 0.000841 0.000860 0.000841 0.000795 0.000731 0.000658 0.000580 0.000504 0.000432 0.000366 0.000307 0.000255 0.000210 0.000171 0.000137 0.000109 0.000085 0.000065 0.000049 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000011 0.000013 0.000012 0.000007 -0.000005 -0.000027 -0.000064 -0.000122 -0.000208 -0.000329 -0.000497 -0.000720 -0.001008 -0.001369 -0.001807 -0.002323 -0.002913 -0.003568 -0.004274 -0.005009 -0.005750 -0.006465 -0.007122 -0.007686 -0.008125 -0.008408 -0.008509 -0.008412 -0.008107 -0.007597 -0.006892 -0.006013 -0.004990 -0.003859 -0.002662 -0.001444 -0.000248 0.000886 0.001924 0.002839 0.003614 0.004241 0.004721 0.005062 0.005279 0.005391 0.005421 0.005393 0.005332 0.005258 0.005193 0.005152 0.005146 0.005183 0.005264 0.005383 0.005532 0.005698 0.005864 0.006012 0.006122 0.006174 0.006147 0.006021 0.005774 0.005390 0.004852 0.004151 0.003285 0.002258 0.001087 -0.000205 -0.001587 -0.003016 -0.004447 -0.005831 -0.007118 -0.008261 -0.009220 -0.009962 -0.010464 -0.010714 -0.010712 -0.010471 -0.010010 -0.009362 -0.008563 -0.007655 -0.006680 -0.005680 -0.004692 -0.003749 -0.002875 -0.002091 -0.001407 -0.000830 -0.000358 0.000013 0.000291 0.000488 0.000614 0.000684 0.000708 0.000698 0.000663 0.000613 0.000552 0.000488 0.000424 0.000364 0.000308 0.000259 0.000215 0.000177 0.000144 0.000115 0.000091 0.000071 0.000055 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000016 -0.000022 -0.000033 -0.000050 -0.000077 -0.000118 -0.000177 -0.000261 -0.000378 -0.000535 -0.000742 -0.001008 -0.001341 -0.001745 -0.002222 -0.002771 -0.003385 -0.004053 -0.004758 -0.005478 -0.006188 -0.006858 -0.007457 -0.007953 -0.008318 -0.008526 -0.008558 -0.008403 -0.008058 -0.007527 -0.006826 -0.005977 -0.005009 -0.003957 -0.002860 -0.001755 -0.000681 0.000332 0.001256 0.002072 0.002769 0.003341 0.003792 0.004130 0.004368 0.004523 0.004613 0.004658 0.004676 0.004683 0.004694 0.004720 0.004766 0.004832 0.004915 0.005007 0.005095 0.005164 0.005198 0.005179 0.005091 0.004917 0.004640 0.004246 0.003723 0.003062 0.002261 0.001324 0.000261 -0.000909 -0.002160 -0.003459 -0.004767 -0.006044 -0.007244 -0.008325 -0.009249 -0.009984 -0.010505 -0.010797 -0.010858 -0.010692 -0.010315 -0.009751 -0.009032 -0.008192 -0.007270 -0.006307 -0.005338 -0.004395 -0.003507 -0.002695 -0.001971 -0.001345 -0.000819 -0.000392 -0.000056 0.000196 0.000375 0.000492 0.000558 0.000584 0.000580 0.000554 0.000513 0.000464 0.000411 0.000357 0.000306 0.000260 0.000218 0.000181 0.000149 0.000121 0.000097 0.000076 0.000059 0.000046 0.000035 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000035 -0.000045 -0.000059 -0.000080 -0.000110 -0.000152 -0.000210 -0.000291 -0.000400 -0.000545 -0.000734 -0.000976 -0.001278 -0.001645 -0.002082 -0.002586 -0.003155 -0.003779 -0.004446 -0.005137 -0.005831 -0.006501 -0.007119 -0.007657 -0.008087 -0.008385 -0.008530 -0.008509 -0.008316 -0.007951 -0.007424 -0.006750 -0.005952 -0.005060 -0.004104 -0.003118 -0.002135 -0.001184 -0.000292 0.000522 0.001243 0.001864 0.002383 0.002803 0.003131 0.003380 0.003561 0.003690 0.003780 0.003847 0.003900 0.003949 0.003999 0.004049 0.004097 0.004135 0.004152 0.004135 0.004070 0.003943 0.003740 0.003448 0.003056 0.002555 0.001937 0.001202 0.000350 -0.000608 -0.001658 -0.002780 -0.003946 -0.005125 -0.006282 -0.007380 -0.008381 -0.009249 -0.009955 -0.010472 -0.010786 -0.010888 -0.010781 -0.010474 -0.009986 -0.009343 -0.008574 -0.007714 -0.006798 -0.005860 -0.004934 -0.004047 -0.003222 -0.002474 -0.001815 -0.001249 -0.000776 -0.000393 -0.000093 0.000132 0.000292 0.000397 0.000458 0.000484 0.000484 0.000464 0.000431 0.000390 0.000346 0.000301 0.000258 0.000219 0.000183 0.000152 0.000125 0.000102 0.000081 0.000064 0.000050 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000023 -0.000027 -0.000032 -0.000038 -0.000047 -0.000058 -0.000075 -0.000097 -0.000128 -0.000170 -0.000226 -0.000301 -0.000401 -0.000533 -0.000703 -0.000920 -0.001190 -0.001520 -0.001914 -0.002371 -0.002892 -0.003468 -0.004091 -0.004744 -0.005411 -0.006068 -0.006691 -0.007253 -0.007730 -0.008098 -0.008337 -0.008432 -0.008375 -0.008163 -0.007799 -0.007295 -0.006668 -0.005941 -0.005139 -0.004290 -0.003423 -0.002564 -0.001737 -0.000962 -0.000254 0.000376 0.000924 0.001388 0.001772 0.002082 0.002327 0.002516 0.002660 0.002770 0.002853 0.002918 0.002966 0.003000 0.003015 0.003005 0.002961 0.002872 0.002727 0.002515 0.002225 0.001848 0.001377 0.000809 0.000140 -0.000626 -0.001482 -0.002417 -0.003412 -0.004447 -0.005495 -0.006528 -0.007513 -0.008419 -0.009216 -0.009873 -0.010369 -0.010684 -0.010811 -0.010746 -0.010496 -0.010075 -0.009502 -0.008804 -0.008009 -0.007149 -0.006255 -0.005359 -0.004487 -0.003664 -0.002906 -0.002228 -0.001634 -0.001129 -0.000709 -0.000371 -0.000107 0.000090 0.000231 0.000324 0.000379 0.000404 0.000405 0.000390 0.000363 0.000329 0.000292 0.000254 0.000218 0.000185 0.000155 0.000129 0.000106 0.000086 0.000069 0.000054 0.000042 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000011 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000036 -0.000043 -0.000053 -0.000065 -0.000083 -0.000105 -0.000136 -0.000176 -0.000228 -0.000297 -0.000387 -0.000505 -0.000656 -0.000847 -0.001086 -0.001379 -0.001729 -0.002139 -0.002609 -0.003134 -0.003707 -0.004317 -0.004947 -0.005579 -0.006192 -0.006762 -0.007267 -0.007686 -0.007998 -0.008189 -0.008248 -0.008171 -0.007956 -0.007612 -0.007149 -0.006585 -0.005941 -0.005239 -0.004503 -0.003756 -0.003020 -0.002313 -0.001651 -0.001045 -0.000502 -0.000026 0.000382 0.000724 0.001005 0.001231 0.001410 0.001546 0.001648 0.001720 0.001764 0.001780 0.001766 0.001716 0.001623 0.001478 0.001273 0.001000 0.000652 0.000222 -0.000291 -0.000889 -0.001570 -0.002327 -0.003150 -0.004024 -0.004932 -0.005851 -0.006758 -0.007627 -0.008431 -0.009143 -0.009739 -0.010196 -0.010498 -0.010632 -0.010596 -0.010391 -0.010027 -0.009519 -0.008889 -0.008160 -0.007361 -0.006520 -0.005665 -0.004821 -0.004013 -0.003260 -0.002575 -0.001967 -0.001440 -0.000995 -0.000628 -0.000334 -0.000105 0.000066 0.000188 0.000269 0.000317 0.000339 0.000341 0.000329 0.000306 0.000278 0.000247 0.000215 0.000184 0.000156 0.000131 0.000109 0.000089 0.000073 0.000058 0.000046 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000011 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000045 -0.000054 -0.000067 -0.000084 -0.000106 -0.000135 -0.000173 -0.000221 -0.000283 -0.000363 -0.000466 -0.000598 -0.000765 -0.000974 -0.001230 -0.001538 -0.001900 -0.002319 -0.002791 -0.003311 -0.003870 -0.004456 -0.005053 -0.005643 -0.006206 -0.006722 -0.007172 -0.007537 -0.007803 -0.007957 -0.007994 -0.007910 -0.007709 -0.007398 -0.006990 -0.006500 -0.005947 -0.005350 -0.004727 -0.004099 -0.003481 -0.002887 -0.002331 -0.001820 -0.001361 -0.000957 -0.000608 -0.000314 -0.000071 0.000123 0.000272 0.000381 0.000452 0.000488 0.000488 0.000449 0.000367 0.000238 0.000054 -0.000190 -0.000500 -0.000880 -0.001331 -0.001856 -0.002450 -0.003109 -0.003824 -0.004582 -0.005369 -0.006165 -0.006951 -0.007705 -0.008403 -0.009025 -0.009550 -0.009957 -0.010231 -0.010361 -0.010340 -0.010168 -0.009851 -0.009402 -0.008836 -0.008174 -0.007439 -0.006656 -0.005851 -0.005047 -0.004267 -0.003530 -0.002851 -0.002240 -0.001703 -0.001242 -0.000856 -0.000539 -0.000287 -0.000091 0.000054 0.000158 0.000227 0.000267 0.000286 0.000288 0.000278 0.000259 0.000235 0.000209 0.000182 0.000156 0.000132 0.000111 0.000092 0.000076 0.000062 0.000050 0.000039 0.000031 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000053 -0.000066 -0.000082 -0.000102 -0.000129 -0.000163 -0.000207 -0.000262 -0.000332 -0.000421 -0.000535 -0.000679 -0.000859 -0.001080 -0.001347 -0.001664 -0.002032 -0.002450 -0.002915 -0.003421 -0.003956 -0.004510 -0.005066 -0.005609 -0.006120 -0.006583 -0.006981 -0.007300 -0.007528 -0.007657 -0.007683 -0.007606 -0.007430 -0.007164 -0.006820 -0.006410 -0.005950 -0.005456 -0.004944 -0.004427 -0.003919 -0.003431 -0.002973 -0.002551 -0.002172 -0.001837 -0.001550 -0.001310 -0.001116 -0.000966 -0.000860 -0.000794 -0.000769 -0.000785 -0.000844 -0.000948 -0.001101 -0.001308 -0.001572 -0.001897 -0.002283 -0.002731 -0.003239 -0.003802 -0.004413 -0.005060 -0.005732 -0.006412 -0.007084 -0.007727 -0.008324 -0.008856 -0.009304 -0.009654 -0.009891 -0.010004 -0.009988 -0.009839 -0.009562 -0.009163 -0.008657 -0.008059 -0.007389 -0.006669 -0.005920 -0.005164 -0.004422 -0.003713 -0.003051 -0.002449 -0.001912 -0.001445 -0.001048 -0.000717 -0.000448 -0.000235 -0.000070 0.000051 0.000138 0.000195 0.000228 0.000244 0.000245 0.000236 0.000220 0.000200 0.000177 0.000154 0.000132 0.000112 0.000094 0.000079 0.000065 0.000053 0.000043 0.000034 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000051 -0.000062 -0.000077 -0.000095 -0.000120 -0.000150 -0.000188 -0.000236 -0.000297 -0.000374 -0.000471 -0.000593 -0.000745 -0.000934 -0.001163 -0.001436 -0.001756 -0.002121 -0.002531 -0.002981 -0.003463 -0.003967 -0.004481 -0.004993 -0.005486 -0.005946 -0.006359 -0.006711 -0.006991 -0.007190 -0.007304 -0.007330 -0.007269 -0.007128 -0.006913 -0.006636 -0.006307 -0.005938 -0.005542 -0.005132 -0.004717 -0.004309 -0.003916 -0.003547 -0.003209 -0.002905 -0.002639 -0.002415 -0.002233 -0.002094 -0.001997 -0.001943 -0.001930 -0.001959 -0.002032 -0.002150 -0.002316 -0.002531 -0.002798 -0.003118 -0.003491 -0.003914 -0.004385 -0.004895 -0.005438 -0.006001 -0.006573 -0.007137 -0.007678 -0.008179 -0.008624 -0.008999 -0.009290 -0.009485 -0.009574 -0.009553 -0.009418 -0.009171 -0.008817 -0.008365 -0.007828 -0.007223 -0.006566 -0.005878 -0.005177 -0.004482 -0.003810 -0.003176 -0.002592 -0.002065 -0.001601 -0.001201 -0.000864 -0.000585 -0.000360 -0.000182 -0.000046 0.000054 0.000124 0.000170 0.000197 0.000209 0.000209 0.000201 0.000187 0.000170 0.000150 0.000131 0.000113 0.000096 0.000080 0.000067 0.000056 0.000045 0.000037 0.000029 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000011 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000046 -0.000057 -0.000070 -0.000087 -0.000108 -0.000135 -0.000168 -0.000209 -0.000261 -0.000326 -0.000407 -0.000510 -0.000638 -0.000797 -0.000991 -0.001223 -0.001497 -0.001812 -0.002168 -0.002562 -0.002988 -0.003440 -0.003907 -0.004378 -0.004843 -0.005287 -0.005698 -0.006065 -0.006378 -0.006626 -0.006805 -0.006911 -0.006944 -0.006907 -0.006805 -0.006644 -0.006433 -0.006181 -0.005897 -0.005590 -0.005270 -0.004946 -0.004626 -0.004319 -0.004030 -0.003768 -0.003535 -0.003337 -0.003177 -0.003055 -0.002973 -0.002932 -0.002931 -0.002972 -0.003053 -0.003177 -0.003344 -0.003556 -0.003812 -0.004113 -0.004456 -0.004839 -0.005256 -0.005700 -0.006163 -0.006633 -0.007098 -0.007545 -0.007958 -0.008324 -0.008630 -0.008864 -0.009017 -0.009080 -0.009049 -0.008921 -0.008696 -0.008378 -0.007975 -0.007495 -0.006952 -0.006360 -0.005735 -0.005093 -0.004451 -0.003825 -0.003227 -0.002670 -0.002162 -0.001709 -0.001314 -0.000977 -0.000694 -0.000463 -0.000277 -0.000132 -0.000022 0.000059 0.000115 0.000152 0.000172 0.000180 0.000179 0.000172 0.000159 0.000144 0.000128 0.000112 0.000096 0.000082 0.000069 0.000058 0.000048 0.000039 0.000031 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000051 -0.000063 -0.000077 -0.000096 -0.000119 -0.000147 -0.000182 -0.000225 -0.000279 -0.000347 -0.000432 -0.000538 -0.000671 -0.000833 -0.001028 -0.001259 -0.001527 -0.001832 -0.002172 -0.002544 -0.002941 -0.003357 -0.003784 -0.004211 -0.004629 -0.005026 -0.005393 -0.005719 -0.005997 -0.006220 -0.006385 -0.006490 -0.006536 -0.006525 -0.006463 -0.006354 -0.006205 -0.006022 -0.005812 -0.005582 -0.005340 -0.005094 -0.004851 -0.004618 -0.004402 -0.004209 -0.004044 -0.003910 -0.003811 -0.003747 -0.003721 -0.003731 -0.003779 -0.003865 -0.003987 -0.004148 -0.004346 -0.004581 -0.004850 -0.005153 -0.005485 -0.005840 -0.006210 -0.006588 -0.006963 -0.007323 -0.007656 -0.007950 -0.008195 -0.008378 -0.008492 -0.008530 -0.008487 -0.008362 -0.008154 -0.007867 -0.007505 -0.007077 -0.006593 -0.006064 -0.005502 -0.004922 -0.004337 -0.003762 -0.003207 -0.002685 -0.002204 -0.001770 -0.001387 -0.001056 -0.000776 -0.000543 -0.000354 -0.000203 -0.000086 0.000002 0.000065 0.000109 0.000137 0.000152 0.000156 0.000154 0.000147 0.000136 0.000123 0.000109 0.000095 0.000082 0.000070 0.000059 0.000050 0.000041 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000011 -0.000014 -0.000018 -0.000021 -0.000026 -0.000031 -0.000037 -0.000045 -0.000055 -0.000068 -0.000084 -0.000103 -0.000127 -0.000156 -0.000192 -0.000236 -0.000292 -0.000361 -0.000449 -0.000557 -0.000691 -0.000853 -0.001046 -0.001271 -0.001528 -0.001817 -0.002136 -0.002480 -0.002845 -0.003223 -0.003609 -0.003992 -0.004365 -0.004718 -0.005044 -0.005334 -0.005583 -0.005786 -0.005942 -0.006049 -0.006110 -0.006127 -0.006101 -0.006039 -0.005942 -0.005818 -0.005669 -0.005504 -0.005328 -0.005148 -0.004971 -0.004803 -0.004651 -0.004521 -0.004417 -0.004342 -0.004298 -0.004286 -0.004306 -0.004359 -0.004444 -0.004560 -0.004707 -0.004884 -0.005089 -0.005322 -0.005577 -0.005853 -0.006141 -0.006437 -0.006730 -0.007013 -0.007275 -0.007505 -0.007695 -0.007834 -0.007914 -0.007930 -0.007878 -0.007754 -0.007561 -0.007300 -0.006976 -0.006594 -0.006163 -0.005693 -0.005193 -0.004675 -0.004150 -0.003629 -0.003124 -0.002643 -0.002195 -0.001787 -0.001422 -0.001103 -0.000830 -0.000600 -0.000411 -0.000259 -0.000139 -0.000047 0.000022 0.000071 0.000104 0.000124 0.000134 0.000136 0.000133 0.000125 0.000115 0.000104 0.000093 0.000081 0.000070 0.000060 0.000051 0.000043 0.000035 0.000029 0.000023 0.000019 0.000014 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000048 -0.000059 -0.000072 -0.000088 -0.000108 -0.000132 -0.000161 -0.000197 -0.000242 -0.000298 -0.000369 -0.000458 -0.000567 -0.000699 -0.000858 -0.001044 -0.001258 -0.001501 -0.001770 -0.002063 -0.002378 -0.002708 -0.003048 -0.003393 -0.003734 -0.004065 -0.004377 -0.004665 -0.004923 -0.005147 -0.005334 -0.005484 -0.005596 -0.005671 -0.005711 -0.005717 -0.005692 -0.005638 -0.005560 -0.005461 -0.005348 -0.005225 -0.005100 -0.004979 -0.004868 -0.004773 -0.004699 -0.004648 -0.004623 -0.004624 -0.004652 -0.004707 -0.004787 -0.004892 -0.005021 -0.005173 -0.005345 -0.005536 -0.005742 -0.005960 -0.006184 -0.006407 -0.006622 -0.006822 -0.006996 -0.007137 -0.007238 -0.007291 -0.007289 -0.007230 -0.007111 -0.006932 -0.006695 -0.006404 -0.006064 -0.005682 -0.005266 -0.004825 -0.004366 -0.003900 -0.003436 -0.002983 -0.002548 -0.002139 -0.001762 -0.001422 -0.001120 -0.000859 -0.000637 -0.000452 -0.000301 -0.000180 -0.000086 -0.000014 0.000038 0.000075 0.000099 0.000113 0.000119 0.000119 0.000114 0.000107 0.000098 0.000088 0.000079 0.000069 0.000060 0.000052 0.000044 0.000037 0.000031 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000041 -0.000050 -0.000061 -0.000075 -0.000091 -0.000110 -0.000134 -0.000162 -0.000199 -0.000244 -0.000301 -0.000372 -0.000460 -0.000567 -0.000696 -0.000848 -0.001024 -0.001224 -0.001448 -0.001695 -0.001961 -0.002244 -0.002540 -0.002843 -0.003148 -0.003449 -0.003739 -0.004014 -0.004268 -0.004497 -0.004700 -0.004874 -0.005018 -0.005133 -0.005220 -0.005277 -0.005306 -0.005309 -0.005287 -0.005244 -0.005183 -0.005110 -0.005032 -0.004952 -0.004879 -0.004817 -0.004770 -0.004742 -0.004734 -0.004747 -0.004780 -0.004835 -0.004908 -0.004999 -0.005107 -0.005231 -0.005368 -0.005517 -0.005676 -0.005839 -0.006003 -0.006161 -0.006307 -0.006433 -0.006534 -0.006603 -0.006632 -0.006618 -0.006555 -0.006443 -0.006279 -0.006066 -0.005806 -0.005505 -0.005168 -0.004802 -0.004414 -0.004012 -0.003602 -0.003193 -0.002793 -0.002406 -0.002040 -0.001699 -0.001388 -0.001109 -0.000864 -0.000654 -0.000476 -0.000329 -0.000210 -0.000116 -0.000044 0.000011 0.000050 0.000077 0.000094 0.000103 0.000105 0.000103 0.000098 0.000091 0.000083 0.000075 0.000067 0.000059 0.000051 0.000044 0.000038 0.000032 0.000026 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000051 -0.000062 -0.000075 -0.000091 -0.000110 -0.000132 -0.000161 -0.000197 -0.000242 -0.000299 -0.000369 -0.000455 -0.000558 -0.000681 -0.000823 -0.000987 -0.001171 -0.001375 -0.001597 -0.001836 -0.002088 -0.002349 -0.002616 -0.002883 -0.003145 -0.003399 -0.003638 -0.003861 -0.004065 -0.004249 -0.004410 -0.004549 -0.004665 -0.004757 -0.004824 -0.004868 -0.004889 -0.004889 -0.004871 -0.004839 -0.004798 -0.004755 -0.004714 -0.004680 -0.004658 -0.004649 -0.004656 -0.004678 -0.004715 -0.004766 -0.004831 -0.004907 -0.004993 -0.005089 -0.005192 -0.005302 -0.005416 -0.005531 -0.005642 -0.005744 -0.005831 -0.005899 -0.005941 -0.005952 -0.005928 -0.005866 -0.005761 -0.005615 -0.005426 -0.005197 -0.004933 -0.004638 -0.004318 -0.003979 -0.003628 -0.003271 -0.002914 -0.002564 -0.002226 -0.001904 -0.001602 -0.001324 -0.001072 -0.000848 -0.000652 -0.000485 -0.000345 -0.000230 -0.000138 -0.000066 -0.000011 0.000030 0.000059 0.000077 0.000088 0.000093 0.000093 0.000090 0.000084 0.000077 0.000070 0.000063 0.000057 0.000050 0.000044 0.000038 0.000032 0.000027 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000052 -0.000062 -0.000074 -0.000089 -0.000107 -0.000129 -0.000158 -0.000193 -0.000238 -0.000293 -0.000361 -0.000443 -0.000541 -0.000656 -0.000787 -0.000937 -0.001103 -0.001285 -0.001483 -0.001694 -0.001915 -0.002143 -0.002375 -0.002606 -0.002833 -0.003051 -0.003259 -0.003454 -0.003635 -0.003800 -0.003949 -0.004080 -0.004192 -0.004284 -0.004355 -0.004406 -0.004437 -0.004450 -0.004449 -0.004438 -0.004423 -0.004408 -0.004398 -0.004396 -0.004404 -0.004422 -0.004450 -0.004489 -0.004536 -0.004590 -0.004650 -0.004716 -0.004785 -0.004858 -0.004933 -0.005008 -0.005081 -0.005148 -0.005204 -0.005245 -0.005267 -0.005265 -0.005236 -0.005175 -0.005081 -0.004952 -0.004787 -0.004590 -0.004361 -0.004105 -0.003828 -0.003534 -0.003230 -0.002921 -0.002613 -0.002310 -0.002017 -0.001738 -0.001476 -0.001233 -0.001011 -0.000811 -0.000634 -0.000480 -0.000350 -0.000241 -0.000152 -0.000081 -0.000027 0.000014 0.000043 0.000063 0.000076 0.000082 0.000084 0.000082 0.000078 0.000072 0.000066 0.000060 0.000054 0.000048 0.000042 0.000037 0.000032 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000060 -0.000071 -0.000085 -0.000103 -0.000125 -0.000153 -0.000188 -0.000231 -0.000284 -0.000349 -0.000427 -0.000517 -0.000622 -0.000741 -0.000875 -0.001023 -0.001184 -0.001357 -0.001541 -0.001732 -0.001929 -0.002127 -0.002324 -0.002517 -0.002704 -0.002883 -0.003052 -0.003211 -0.003359 -0.003494 -0.003614 -0.003718 -0.003805 -0.003874 -0.003925 -0.003959 -0.003980 -0.003991 -0.003997 -0.004002 -0.004010 -0.004023 -0.004042 -0.004069 -0.004101 -0.004139 -0.004181 -0.004225 -0.004271 -0.004317 -0.004363 -0.004409 -0.004455 -0.004498 -0.004536 -0.004568 -0.004589 -0.004596 -0.004585 -0.004553 -0.004496 -0.004413 -0.004302 -0.004162 -0.003994 -0.003800 -0.003582 -0.003345 -0.003094 -0.002832 -0.002567 -0.002302 -0.002042 -0.001791 -0.001552 -0.001328 -0.001119 -0.000928 -0.000754 -0.000599 -0.000462 -0.000343 -0.000243 -0.000159 -0.000092 -0.000039 0.000002 0.000031 0.000052 0.000065 0.000073 0.000076 0.000075 0.000072 0.000067 0.000062 0.000056 0.000050 0.000045 0.000040 0.000036 0.000032 0.000028 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000048 -0.000057 -0.000068 -0.000081 -0.000098 -0.000120 -0.000147 -0.000180 -0.000222 -0.000273 -0.000334 -0.000405 -0.000488 -0.000582 -0.000687 -0.000805 -0.000934 -0.001074 -0.001223 -0.001381 -0.001543 -0.001709 -0.001876 -0.002042 -0.002205 -0.002363 -0.002516 -0.002662 -0.002801 -0.002931 -0.003050 -0.003157 -0.003250 -0.003327 -0.003389 -0.003435 -0.003470 -0.003495 -0.003515 -0.003533 -0.003553 -0.003577 -0.003604 -0.003636 -0.003670 -0.003706 -0.003741 -0.003775 -0.003808 -0.003837 -0.003864 -0.003888 -0.003910 -0.003928 -0.003941 -0.003947 -0.003943 -0.003926 -0.003893 -0.003843 -0.003771 -0.003678 -0.003562 -0.003422 -0.003261 -0.003079 -0.002879 -0.002667 -0.002446 -0.002220 -0.001995 -0.001773 -0.001559 -0.001356 -0.001166 -0.000989 -0.000828 -0.000681 -0.000548 -0.000430 -0.000326 -0.000236 -0.000160 -0.000097 -0.000046 -0.000007 0.000022 0.000043 0.000057 0.000065 0.000069 0.000069 0.000067 0.000063 0.000058 0.000053 0.000048 0.000043 0.000038 0.000034 0.000030 0.000027 0.000023 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000039 -0.000045 -0.000054 -0.000064 -0.000077 -0.000093 -0.000114 -0.000140 -0.000172 -0.000211 -0.000259 -0.000314 -0.000379 -0.000452 -0.000535 -0.000627 -0.000729 -0.000839 -0.000959 -0.001085 -0.001217 -0.001353 -0.001491 -0.001629 -0.001767 -0.001902 -0.002035 -0.002165 -0.002290 -0.002409 -0.002520 -0.002623 -0.002714 -0.002792 -0.002857 -0.002909 -0.002950 -0.002983 -0.003011 -0.003037 -0.003064 -0.003094 -0.003126 -0.003159 -0.003193 -0.003225 -0.003254 -0.003279 -0.003300 -0.003316 -0.003327 -0.003335 -0.003339 -0.003338 -0.003333 -0.003321 -0.003301 -0.003269 -0.003225 -0.003165 -0.003089 -0.002995 -0.002882 -0.002751 -0.002602 -0.002439 -0.002263 -0.002079 -0.001889 -0.001700 -0.001513 -0.001332 -0.001160 -0.001000 -0.000852 -0.000717 -0.000594 -0.000484 -0.000386 -0.000298 -0.000221 -0.000154 -0.000097 -0.000051 -0.000013 0.000015 0.000036 0.000050 0.000059 0.000063 0.000064 0.000063 0.000060 0.000055 0.000050 0.000045 0.000041 0.000036 0.000032 0.000029 0.000025 0.000022 0.000019 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000050 -0.000060 -0.000072 -0.000087 -0.000107 -0.000132 -0.000162 -0.000199 -0.000242 -0.000291 -0.000348 -0.000412 -0.000483 -0.000562 -0.000648 -0.000741 -0.000840 -0.000945 -0.001053 -0.001164 -0.001277 -0.001391 -0.001504 -0.001616 -0.001727 -0.001835 -0.001940 -0.002039 -0.002132 -0.002217 -0.002291 -0.002353 -0.002405 -0.002447 -0.002482 -0.002513 -0.002543 -0.002573 -0.002605 -0.002638 -0.002671 -0.002702 -0.002730 -0.002753 -0.002770 -0.002782 -0.002787 -0.002787 -0.002782 -0.002774 -0.002761 -0.002744 -0.002722 -0.002692 -0.002654 -0.002605 -0.002544 -0.002470 -0.002381 -0.002278 -0.002160 -0.002029 -0.001887 -0.001737 -0.001581 -0.001423 -0.001268 -0.001116 -0.000973 -0.000838 -0.000715 -0.000602 -0.000501 -0.000411 -0.000331 -0.000260 -0.000197 -0.000141 -0.000092 -0.000051 -0.000017 0.000010 0.000030 0.000045 0.000054 0.000058 0.000060 0.000059 0.000057 0.000053 0.000049 0.000044 0.000039 0.000035 0.000031 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000029 -0.000034 -0.000039 -0.000046 -0.000055 -0.000067 -0.000081 -0.000100 -0.000123 -0.000151 -0.000183 -0.000221 -0.000264 -0.000313 -0.000367 -0.000428 -0.000494 -0.000565 -0.000641 -0.000722 -0.000807 -0.000894 -0.000984 -0.001075 -0.001166 -0.001259 -0.001350 -0.001441 -0.001530 -0.001616 -0.001697 -0.001771 -0.001837 -0.001893 -0.001941 -0.001981 -0.002015 -0.002045 -0.002075 -0.002105 -0.002136 -0.002167 -0.002198 -0.002225 -0.002248 -0.002265 -0.002276 -0.002280 -0.002278 -0.002270 -0.002257 -0.002241 -0.002222 -0.002198 -0.002171 -0.002138 -0.002098 -0.002050 -0.001992 -0.001925 -0.001846 -0.001756 -0.001654 -0.001543 -0.001424 -0.001298 -0.001170 -0.001043 -0.000918 -0.000799 -0.000687 -0.000584 -0.000492 -0.000409 -0.000336 -0.000272 -0.000215 -0.000165 -0.000121 -0.000081 -0.000047 -0.000017 0.000007 0.000026 0.000040 0.000049 0.000054 0.000056 0.000056 0.000054 0.000051 0.000047 0.000042 0.000038 0.000034 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000027 -0.000031 -0.000036 -0.000042 -0.000050 -0.000061 -0.000075 -0.000092 -0.000113 -0.000137 -0.000166 -0.000198 -0.000235 -0.000276 -0.000321 -0.000371 -0.000424 -0.000482 -0.000543 -0.000607 -0.000674 -0.000743 -0.000815 -0.000888 -0.000961 -0.001035 -0.001109 -0.001182 -0.001253 -0.001321 -0.001383 -0.001439 -0.001487 -0.001529 -0.001564 -0.001594 -0.001622 -0.001649 -0.001677 -0.001705 -0.001733 -0.001759 -0.001782 -0.001800 -0.001812 -0.001817 -0.001815 -0.001808 -0.001796 -0.001779 -0.001759 -0.001737 -0.001711 -0.001683 -0.001650 -0.001612 -0.001568 -0.001518 -0.001459 -0.001393 -0.001317 -0.001233 -0.001141 -0.001044 -0.000943 -0.000840 -0.000739 -0.000642 -0.000550 -0.000466 -0.000390 -0.000322 -0.000263 -0.000211 -0.000167 -0.000128 -0.000095 -0.000065 -0.000038 -0.000014 0.000006 0.000023 0.000035 0.000044 0.000050 0.000053 0.000053 0.000051 0.000048 0.000045 0.000041 0.000037 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000022 -0.000024 -0.000028 -0.000032 -0.000038 -0.000045 -0.000055 -0.000067 -0.000083 -0.000101 -0.000122 -0.000146 -0.000174 -0.000204 -0.000237 -0.000274 -0.000313 -0.000356 -0.000401 -0.000448 -0.000499 -0.000551 -0.000606 -0.000662 -0.000720 -0.000778 -0.000836 -0.000894 -0.000951 -0.001005 -0.001055 -0.001100 -0.001140 -0.001174 -0.001203 -0.001228 -0.001252 -0.001275 -0.001299 -0.001323 -0.001347 -0.001368 -0.001386 -0.001399 -0.001406 -0.001407 -0.001402 -0.001392 -0.001377 -0.001359 -0.001339 -0.001316 -0.001291 -0.001264 -0.001235 -0.001201 -0.001164 -0.001121 -0.001073 -0.001019 -0.000958 -0.000891 -0.000818 -0.000741 -0.000661 -0.000581 -0.000504 -0.000430 -0.000361 -0.000299 -0.000244 -0.000196 -0.000155 -0.000120 -0.000091 -0.000066 -0.000044 -0.000025 -0.000007 0.000008 0.000021 0.000032 0.000040 0.000046 0.000049 0.000049 0.000048 0.000046 0.000043 0.000039 0.000035 0.000032 0.000028 0.000024 0.000021 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000019 -0.000021 -0.000024 -0.000028 -0.000033 -0.000040 -0.000048 -0.000059 -0.000072 -0.000088 -0.000106 -0.000126 -0.000148 -0.000173 -0.000199 -0.000227 -0.000258 -0.000290 -0.000324 -0.000361 -0.000400 -0.000441 -0.000484 -0.000528 -0.000572 -0.000617 -0.000662 -0.000705 -0.000747 -0.000785 -0.000820 -0.000851 -0.000878 -0.000900 -0.000921 -0.000940 -0.000959 -0.000978 -0.000997 -0.001016 -0.001032 -0.001045 -0.001054 -0.001057 -0.001054 -0.001047 -0.001036 -0.001021 -0.001004 -0.000985 -0.000964 -0.000941 -0.000918 -0.000892 -0.000864 -0.000834 -0.000800 -0.000762 -0.000719 -0.000672 -0.000620 -0.000564 -0.000505 -0.000444 -0.000384 -0.000326 -0.000271 -0.000221 -0.000177 -0.000139 -0.000106 -0.000079 -0.000056 -0.000038 -0.000022 -0.000009 0.000003 0.000013 0.000023 0.000031 0.000037 0.000042 0.000045 0.000046 0.000045 0.000043 0.000040 0.000037 0.000034 0.000030 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000021 -0.000024 -0.000028 -0.000034 -0.000041 -0.000051 -0.000062 -0.000075 -0.000089 -0.000105 -0.000123 -0.000142 -0.000161 -0.000183 -0.000205 -0.000230 -0.000256 -0.000284 -0.000314 -0.000346 -0.000378 -0.000412 -0.000445 -0.000478 -0.000510 -0.000541 -0.000569 -0.000595 -0.000618 -0.000637 -0.000654 -0.000670 -0.000684 -0.000699 -0.000714 -0.000728 -0.000742 -0.000754 -0.000762 -0.000766 -0.000766 -0.000762 -0.000753 -0.000742 -0.000728 -0.000713 -0.000696 -0.000678 -0.000659 -0.000639 -0.000618 -0.000596 -0.000572 -0.000546 -0.000517 -0.000485 -0.000450 -0.000412 -0.000370 -0.000326 -0.000282 -0.000237 -0.000195 -0.000156 -0.000122 -0.000091 -0.000066 -0.000044 -0.000027 -0.000013 -0.000002 0.000007 0.000014 0.000021 0.000026 0.000031 0.000036 0.000039 0.000041 0.000042 0.000042 0.000040 0.000038 0.000035 0.000032 0.000029 0.000025 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000020 -0.000023 -0.000028 -0.000034 -0.000042 -0.000052 -0.000062 -0.000073 -0.000086 -0.000099 -0.000112 -0.000127 -0.000142 -0.000159 -0.000177 -0.000197 -0.000218 -0.000241 -0.000265 -0.000289 -0.000313 -0.000337 -0.000360 -0.000381 -0.000401 -0.000419 -0.000435 -0.000448 -0.000460 -0.000471 -0.000482 -0.000492 -0.000503 -0.000513 -0.000522 -0.000530 -0.000534 -0.000535 -0.000533 -0.000527 -0.000518 -0.000507 -0.000495 -0.000482 -0.000468 -0.000453 -0.000437 -0.000421 -0.000405 -0.000388 -0.000370 -0.000351 -0.000331 -0.000308 -0.000283 -0.000255 -0.000226 -0.000195 -0.000163 -0.000132 -0.000103 -0.000077 -0.000053 -0.000033 -0.000017 -0.000004 0.000007 0.000015 0.000021 0.000025 0.000029 0.000031 0.000034 0.000036 0.000037 0.000038 0.000039 0.000038 0.000037 0.000035 0.000032 0.000030 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000050 -0.000058 -0.000067 -0.000076 -0.000085 -0.000095 -0.000106 -0.000119 -0.000133 -0.000148 -0.000164 -0.000181 -0.000198 -0.000215 -0.000231 -0.000246 -0.000260 -0.000273 -0.000285 -0.000295 -0.000304 -0.000312 -0.000319 -0.000326 -0.000334 -0.000341 -0.000347 -0.000352 -0.000356 -0.000357 -0.000356 -0.000351 -0.000345 -0.000336 -0.000327 -0.000316 -0.000305 -0.000293 -0.000282 -0.000270 -0.000257 -0.000245 -0.000233 -0.000220 -0.000207 -0.000193 -0.000178 -0.000161 -0.000142 -0.000122 -0.000101 -0.000080 -0.000060 -0.000040 -0.000023 -0.000009 0.000003 0.000013 0.000021 0.000027 0.000031 0.000033 0.000035 0.000036 0.000036 0.000037 0.000037 0.000036 0.000036 0.000035 0.000034 0.000032 0.000030 0.000028 0.000025 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000033 -0.000039 -0.000044 -0.000050 -0.000056 -0.000062 -0.000069 -0.000078 -0.000087 -0.000097 -0.000108 -0.000120 -0.000131 -0.000143 -0.000153 -0.000163 -0.000171 -0.000179 -0.000186 -0.000192 -0.000197 -0.000202 -0.000206 -0.000211 -0.000215 -0.000219 -0.000223 -0.000225 -0.000226 -0.000224 -0.000221 -0.000216 -0.000209 -0.000201 -0.000192 -0.000183 -0.000174 -0.000165 -0.000156 -0.000147 -0.000138 -0.000130 -0.000121 -0.000113 -0.000104 -0.000095 -0.000085 -0.000075 -0.000063 -0.000051 -0.000037 -0.000024 -0.000012 -0.000000 0.000010 0.000018 0.000025 0.000030 0.000034 0.000037 0.000038 0.000039 0.000039 0.000038 0.000037 0.000036 0.000035 0.000034 0.000033 0.000031 0.000030 0.000028 0.000025 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000025 -0.000029 -0.000032 -0.000036 -0.000039 -0.000044 -0.000049 -0.000055 -0.000062 -0.000069 -0.000077 -0.000084 -0.000091 -0.000097 -0.000103 -0.000107 -0.000111 -0.000114 -0.000117 -0.000120 -0.000123 -0.000125 -0.000127 -0.000130 -0.000131 -0.000133 -0.000133 -0.000131 -0.000128 -0.000124 -0.000118 -0.000111 -0.000104 -0.000096 -0.000089 -0.000082 -0.000075 -0.000068 -0.000061 -0.000055 -0.000049 -0.000044 -0.000039 -0.000034 -0.000028 -0.000023 -0.000017 -0.000010 -0.000003 0.000004 0.000011 0.000018 0.000024 0.000029 0.000033 0.000036 0.000038 0.000040 0.000040 0.000040 0.000040 0.000039 0.000037 0.000036 0.000034 0.000032 0.000030 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000027 -0.000030 -0.000033 -0.000038 -0.000042 -0.000047 -0.000051 -0.000055 -0.000058 -0.000061 -0.000063 -0.000064 -0.000065 -0.000066 -0.000067 -0.000067 -0.000068 -0.000069 -0.000070 -0.000070 -0.000070 -0.000068 -0.000065 -0.000061 -0.000056 -0.000050 -0.000044 -0.000037 -0.000031 -0.000025 -0.000019 -0.000014 -0.000009 -0.000004 -0.000000 0.000004 0.000007 0.000009 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000029 0.000032 0.000035 0.000037 0.000039 0.000040 0.000041 0.000041 0.000040 0.000040 0.000039 0.000038 0.000036 0.000035 0.000033 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000029 -0.000031 -0.000032 -0.000032 -0.000032 -0.000032 -0.000032 -0.000031 -0.000031 -0.000030 -0.000030 -0.000030 -0.000029 -0.000029 -0.000027 -0.000025 -0.000021 -0.000017 -0.000012 -0.000006 0.000000 0.000006 0.000011 0.000016 0.000020 0.000025 0.000028 0.000031 0.000034 0.000036 0.000037 0.000038 0.000039 0.000039 0.000040 0.000041 0.000041 0.000042 0.000042 0.000043 0.000043 0.000043 0.000043 0.000042 0.000041 0.000040 0.000038 0.000037 0.000036 0.000034 0.000032 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 0.000000 0.000003 0.000007 0.000011 0.000016 0.000021 0.000027 0.000031 0.000036 0.000040 0.000043 0.000046 0.000049 0.000051 0.000052 0.000053 0.000053 0.000053 0.000053 0.000052 0.000052 0.000051 0.000050 0.000048 0.000047 0.000046 0.000045 0.000044 0.000042 0.000040 0.000039 0.000037 0.000035 0.000033 0.000032 0.000030 0.000028 0.000026 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000020 0.000023 0.000027 0.000032 0.000036 0.000041 0.000045 0.000048 0.000051 0.000054 0.000056 0.000058 0.000059 0.000060 0.000060 0.000060 0.000059 0.000058 0.000057 0.000055 0.000054 0.000052 0.000049 0.000047 0.000045 0.000043 0.000041 0.000039 0.000037 0.000035 0.000033 0.000031 0.000029 0.000027 0.000026 0.000024 0.000022 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000020 0.000022 0.000024 0.000026 0.000028 0.000032 0.000035 0.000039 0.000043 0.000046 0.000049 0.000052 0.000054 0.000056 0.000058 0.000059 0.000060 0.000061 0.000061 0.000060 0.000060 0.000058 0.000056 0.000054 0.000052 0.000050 0.000047 0.000044 0.000042 0.000040 0.000038 0.000035 0.000033 0.000031 0.000029 0.000027 0.000025 0.000023 0.000022 0.000020 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000024 0.000026 0.000028 0.000029 0.000032 0.000034 0.000037 0.000041 0.000044 0.000046 0.000049 0.000051 0.000052 0.000054 0.000055 0.000056 0.000057 0.000058 0.000058 0.000057 0.000056 0.000055 0.000053 0.000051 0.000048 0.000045 0.000043 0.000040 0.000037 0.000035 0.000033 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000020 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000022 0.000024 0.000025 0.000027 0.000028 0.000030 0.000031 0.000034 0.000036 0.000039 0.000041 0.000043 0.000045 0.000046 0.000048 0.000049 0.000050 0.000051 0.000051 0.000052 0.000052 0.000052 0.000051 0.000050 0.000048 0.000046 0.000043 0.000040 0.000037 0.000035 0.000032 0.000030 0.000028 0.000027 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000020 0.000022 0.000023 0.000024 0.000025 0.000026 0.000028 0.000029 0.000031 0.000033 0.000035 0.000037 0.000038 0.000040 0.000041 0.000041 0.000042 0.000043 0.000044 0.000045 0.000045 0.000046 0.000046 0.000045 0.000044 0.000042 0.000040 0.000037 0.000035 0.000032 0.000030 0.000028 0.000026 0.000024 0.000022 0.000021 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000024 0.000026 0.000027 0.000028 0.000030 0.000031 0.000033 0.000034 0.000034 0.000035 0.000036 0.000037 0.000037 0.000038 0.000039 0.000039 0.000039 0.000039 0.000038 0.000036 0.000034 0.000032 0.000029 0.000027 0.000025 0.000023 0.000021 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000020 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000028 0.000028 0.000029 0.000029 0.000030 0.000031 0.000032 0.000033 0.000033 0.000033 0.000033 0.000032 0.000030 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000018 0.000019 0.000020 0.000020 0.000021 0.000022 0.000022 0.000023 0.000023 0.000024 0.000025 0.000025 0.000026 0.000027 0.000027 0.000027 0.000027 0.000026 0.000025 0.000024 0.000022 0.000020 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000018 0.000018 0.000018 0.000019 0.000020 0.000020 0.000021 0.000022 0.000022 0.000022 0.000022 0.000021 0.000020 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000015 0.000016 0.000016 0.000017 0.000017 0.000018 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode42_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000013 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000010 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000024 -0.000025 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000032 -0.000032 -0.000033 -0.000033 -0.000033 -0.000033 -0.000033 -0.000032 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000026 -0.000026 -0.000026 -0.000026 -0.000026 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000028 -0.000030 -0.000031 -0.000032 -0.000034 -0.000035 -0.000036 -0.000038 -0.000039 -0.000040 -0.000040 -0.000041 -0.000041 -0.000041 -0.000040 -0.000039 -0.000038 -0.000036 -0.000035 -0.000034 -0.000033 -0.000033 -0.000033 -0.000033 -0.000034 -0.000033 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000026 -0.000028 -0.000030 -0.000032 -0.000033 -0.000035 -0.000036 -0.000038 -0.000040 -0.000041 -0.000043 -0.000045 -0.000047 -0.000048 -0.000049 -0.000050 -0.000050 -0.000050 -0.000049 -0.000048 -0.000047 -0.000046 -0.000044 -0.000043 -0.000043 -0.000043 -0.000043 -0.000043 -0.000044 -0.000043 -0.000043 -0.000041 -0.000039 -0.000036 -0.000034 -0.000031 -0.000029 -0.000027 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000014 -0.000015 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000031 -0.000033 -0.000035 -0.000037 -0.000039 -0.000040 -0.000042 -0.000044 -0.000046 -0.000049 -0.000051 -0.000054 -0.000056 -0.000058 -0.000059 -0.000060 -0.000061 -0.000061 -0.000060 -0.000059 -0.000058 -0.000057 -0.000056 -0.000055 -0.000055 -0.000055 -0.000056 -0.000056 -0.000056 -0.000056 -0.000055 -0.000054 -0.000051 -0.000048 -0.000045 -0.000042 -0.000039 -0.000037 -0.000034 -0.000033 -0.000031 -0.000030 -0.000028 -0.000026 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000015 -0.000017 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000039 -0.000041 -0.000043 -0.000045 -0.000047 -0.000049 -0.000052 -0.000055 -0.000058 -0.000061 -0.000064 -0.000067 -0.000069 -0.000071 -0.000073 -0.000074 -0.000075 -0.000075 -0.000074 -0.000073 -0.000072 -0.000071 -0.000071 -0.000071 -0.000071 -0.000072 -0.000072 -0.000073 -0.000073 -0.000072 -0.000070 -0.000067 -0.000064 -0.000060 -0.000056 -0.000052 -0.000049 -0.000046 -0.000043 -0.000041 -0.000039 -0.000036 -0.000034 -0.000031 -0.000028 -0.000024 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000039 -0.000043 -0.000046 -0.000049 -0.000052 -0.000054 -0.000057 -0.000061 -0.000064 -0.000068 -0.000072 -0.000076 -0.000080 -0.000083 -0.000086 -0.000089 -0.000091 -0.000092 -0.000093 -0.000093 -0.000093 -0.000092 -0.000091 -0.000091 -0.000091 -0.000092 -0.000093 -0.000093 -0.000094 -0.000094 -0.000093 -0.000091 -0.000088 -0.000083 -0.000078 -0.000074 -0.000069 -0.000064 -0.000060 -0.000057 -0.000054 -0.000050 -0.000047 -0.000043 -0.000040 -0.000036 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000014 -0.000019 -0.000024 -0.000030 -0.000036 -0.000041 -0.000046 -0.000051 -0.000054 -0.000058 -0.000062 -0.000066 -0.000071 -0.000076 -0.000081 -0.000086 -0.000091 -0.000096 -0.000101 -0.000106 -0.000110 -0.000113 -0.000115 -0.000117 -0.000118 -0.000118 -0.000118 -0.000117 -0.000117 -0.000117 -0.000118 -0.000119 -0.000120 -0.000121 -0.000121 -0.000120 -0.000117 -0.000113 -0.000108 -0.000102 -0.000096 -0.000089 -0.000084 -0.000078 -0.000074 -0.000069 -0.000065 -0.000060 -0.000056 -0.000051 -0.000046 -0.000041 -0.000036 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 -0.000000 -0.000001 -0.000004 -0.000008 -0.000013 -0.000020 -0.000027 -0.000034 -0.000041 -0.000047 -0.000053 -0.000059 -0.000064 -0.000070 -0.000076 -0.000083 -0.000090 -0.000096 -0.000103 -0.000110 -0.000117 -0.000123 -0.000130 -0.000136 -0.000141 -0.000145 -0.000148 -0.000150 -0.000151 -0.000151 -0.000151 -0.000151 -0.000151 -0.000152 -0.000153 -0.000154 -0.000154 -0.000154 -0.000153 -0.000150 -0.000145 -0.000138 -0.000131 -0.000123 -0.000115 -0.000108 -0.000101 -0.000095 -0.000089 -0.000083 -0.000077 -0.000071 -0.000065 -0.000059 -0.000052 -0.000046 -0.000040 -0.000035 -0.000030 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000011 0.000010 0.000007 0.000002 -0.000004 -0.000011 -0.000019 -0.000027 -0.000036 -0.000044 -0.000052 -0.000061 -0.000069 -0.000078 -0.000086 -0.000096 -0.000105 -0.000114 -0.000123 -0.000133 -0.000142 -0.000151 -0.000160 -0.000169 -0.000177 -0.000184 -0.000188 -0.000192 -0.000193 -0.000194 -0.000193 -0.000193 -0.000193 -0.000193 -0.000194 -0.000195 -0.000196 -0.000196 -0.000194 -0.000190 -0.000184 -0.000176 -0.000167 -0.000157 -0.000147 -0.000138 -0.000129 -0.000121 -0.000114 -0.000106 -0.000099 -0.000091 -0.000083 -0.000075 -0.000067 -0.000059 -0.000052 -0.000045 -0.000039 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000019 0.000021 0.000023 0.000026 0.000027 0.000028 0.000027 0.000024 0.000019 0.000013 0.000005 -0.000005 -0.000015 -0.000026 -0.000037 -0.000048 -0.000059 -0.000071 -0.000084 -0.000096 -0.000109 -0.000122 -0.000134 -0.000147 -0.000160 -0.000172 -0.000185 -0.000198 -0.000210 -0.000222 -0.000231 -0.000238 -0.000243 -0.000246 -0.000247 -0.000246 -0.000246 -0.000245 -0.000245 -0.000246 -0.000247 -0.000247 -0.000247 -0.000244 -0.000239 -0.000231 -0.000222 -0.000211 -0.000199 -0.000187 -0.000175 -0.000164 -0.000154 -0.000145 -0.000136 -0.000126 -0.000116 -0.000106 -0.000096 -0.000086 -0.000076 -0.000067 -0.000059 -0.000051 -0.000045 -0.000039 -0.000034 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000015 0.000017 0.000019 0.000022 0.000024 0.000027 0.000030 0.000033 0.000036 0.000039 0.000043 0.000047 0.000050 0.000052 0.000053 0.000053 0.000050 0.000045 0.000038 0.000029 0.000018 0.000005 -0.000008 -0.000023 -0.000038 -0.000053 -0.000070 -0.000087 -0.000104 -0.000122 -0.000139 -0.000157 -0.000174 -0.000191 -0.000208 -0.000226 -0.000243 -0.000260 -0.000276 -0.000289 -0.000299 -0.000306 -0.000310 -0.000311 -0.000311 -0.000310 -0.000309 -0.000309 -0.000309 -0.000309 -0.000309 -0.000308 -0.000305 -0.000299 -0.000289 -0.000278 -0.000265 -0.000250 -0.000236 -0.000222 -0.000209 -0.000197 -0.000185 -0.000173 -0.000161 -0.000149 -0.000136 -0.000122 -0.000110 -0.000097 -0.000086 -0.000076 -0.000067 -0.000060 -0.000053 -0.000046 -0.000040 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000009 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000041 0.000047 0.000052 0.000058 0.000064 0.000070 0.000075 0.000081 0.000086 0.000089 0.000091 0.000091 0.000089 0.000083 0.000075 0.000065 0.000051 0.000036 0.000019 0.000001 -0.000019 -0.000040 -0.000063 -0.000086 -0.000109 -0.000133 -0.000157 -0.000180 -0.000203 -0.000226 -0.000249 -0.000273 -0.000296 -0.000318 -0.000339 -0.000356 -0.000370 -0.000380 -0.000386 -0.000388 -0.000388 -0.000387 -0.000386 -0.000385 -0.000385 -0.000385 -0.000384 -0.000382 -0.000378 -0.000370 -0.000360 -0.000346 -0.000331 -0.000314 -0.000297 -0.000281 -0.000265 -0.000251 -0.000236 -0.000221 -0.000206 -0.000190 -0.000173 -0.000157 -0.000141 -0.000125 -0.000111 -0.000099 -0.000088 -0.000078 -0.000069 -0.000061 -0.000054 -0.000047 -0.000040 -0.000033 -0.000027 -0.000022 -0.000017 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000013 0.000017 0.000020 0.000025 0.000029 0.000035 0.000041 0.000049 0.000057 0.000066 0.000075 0.000084 0.000094 0.000103 0.000113 0.000122 0.000130 0.000136 0.000142 0.000145 0.000145 0.000143 0.000137 0.000128 0.000115 0.000100 0.000081 0.000059 0.000036 0.000010 -0.000018 -0.000048 -0.000078 -0.000110 -0.000141 -0.000173 -0.000203 -0.000234 -0.000264 -0.000295 -0.000325 -0.000355 -0.000384 -0.000411 -0.000433 -0.000452 -0.000465 -0.000473 -0.000478 -0.000479 -0.000478 -0.000476 -0.000475 -0.000474 -0.000473 -0.000472 -0.000470 -0.000465 -0.000456 -0.000445 -0.000430 -0.000412 -0.000393 -0.000374 -0.000355 -0.000337 -0.000319 -0.000301 -0.000283 -0.000263 -0.000243 -0.000222 -0.000201 -0.000181 -0.000162 -0.000144 -0.000129 -0.000115 -0.000102 -0.000091 -0.000081 -0.000071 -0.000062 -0.000053 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000011 0.000015 0.000019 0.000024 0.000029 0.000036 0.000043 0.000052 0.000062 0.000073 0.000086 0.000100 0.000114 0.000129 0.000144 0.000158 0.000172 0.000185 0.000197 0.000206 0.000214 0.000218 0.000219 0.000217 0.000210 0.000200 0.000185 0.000166 0.000142 0.000116 0.000085 0.000052 0.000016 -0.000022 -0.000062 -0.000103 -0.000144 -0.000185 -0.000226 -0.000265 -0.000305 -0.000344 -0.000382 -0.000420 -0.000456 -0.000490 -0.000519 -0.000542 -0.000560 -0.000572 -0.000579 -0.000581 -0.000581 -0.000580 -0.000578 -0.000577 -0.000577 -0.000575 -0.000573 -0.000568 -0.000559 -0.000547 -0.000531 -0.000512 -0.000491 -0.000470 -0.000448 -0.000427 -0.000406 -0.000384 -0.000361 -0.000337 -0.000312 -0.000285 -0.000259 -0.000234 -0.000209 -0.000187 -0.000167 -0.000149 -0.000133 -0.000119 -0.000105 -0.000093 -0.000080 -0.000069 -0.000058 -0.000048 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000013 0.000018 0.000023 0.000028 0.000035 0.000043 0.000052 0.000063 0.000076 0.000091 0.000108 0.000127 0.000147 0.000169 0.000190 0.000212 0.000232 0.000252 0.000271 0.000287 0.000300 0.000310 0.000317 0.000319 0.000316 0.000308 0.000295 0.000277 0.000253 0.000224 0.000191 0.000152 0.000110 0.000064 0.000015 -0.000036 -0.000088 -0.000141 -0.000193 -0.000245 -0.000295 -0.000345 -0.000394 -0.000442 -0.000489 -0.000533 -0.000574 -0.000610 -0.000640 -0.000663 -0.000679 -0.000689 -0.000694 -0.000695 -0.000695 -0.000695 -0.000694 -0.000694 -0.000694 -0.000692 -0.000688 -0.000680 -0.000668 -0.000652 -0.000633 -0.000612 -0.000589 -0.000565 -0.000540 -0.000515 -0.000489 -0.000461 -0.000431 -0.000399 -0.000367 -0.000334 -0.000302 -0.000271 -0.000243 -0.000217 -0.000194 -0.000173 -0.000154 -0.000136 -0.000120 -0.000104 -0.000089 -0.000075 -0.000062 -0.000051 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000043 0.000052 0.000063 0.000076 0.000092 0.000111 0.000132 0.000157 0.000184 0.000212 0.000242 0.000272 0.000302 0.000331 0.000359 0.000384 0.000406 0.000424 0.000437 0.000446 0.000448 0.000445 0.000435 0.000419 0.000396 0.000366 0.000330 0.000288 0.000240 0.000186 0.000128 0.000066 0.000002 -0.000064 -0.000130 -0.000195 -0.000260 -0.000323 -0.000384 -0.000444 -0.000503 -0.000559 -0.000612 -0.000661 -0.000704 -0.000741 -0.000770 -0.000791 -0.000805 -0.000813 -0.000818 -0.000820 -0.000821 -0.000823 -0.000825 -0.000827 -0.000828 -0.000826 -0.000821 -0.000811 -0.000797 -0.000780 -0.000758 -0.000735 -0.000709 -0.000682 -0.000652 -0.000621 -0.000587 -0.000550 -0.000511 -0.000471 -0.000430 -0.000389 -0.000351 -0.000315 -0.000282 -0.000252 -0.000224 -0.000199 -0.000176 -0.000154 -0.000133 -0.000114 -0.000096 -0.000080 -0.000065 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000042 0.000052 0.000063 0.000077 0.000093 0.000112 0.000134 0.000160 0.000190 0.000224 0.000261 0.000300 0.000341 0.000382 0.000422 0.000461 0.000498 0.000531 0.000560 0.000584 0.000601 0.000611 0.000614 0.000609 0.000596 0.000575 0.000546 0.000508 0.000462 0.000409 0.000348 0.000282 0.000209 0.000133 0.000053 -0.000028 -0.000110 -0.000191 -0.000270 -0.000346 -0.000420 -0.000492 -0.000561 -0.000627 -0.000690 -0.000747 -0.000798 -0.000841 -0.000876 -0.000902 -0.000921 -0.000934 -0.000943 -0.000949 -0.000954 -0.000959 -0.000965 -0.000972 -0.000978 -0.000981 -0.000981 -0.000977 -0.000967 -0.000953 -0.000934 -0.000911 -0.000885 -0.000856 -0.000823 -0.000786 -0.000745 -0.000700 -0.000653 -0.000603 -0.000552 -0.000501 -0.000453 -0.000407 -0.000364 -0.000325 -0.000289 -0.000256 -0.000226 -0.000197 -0.000171 -0.000146 -0.000123 -0.000102 -0.000084 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000041 0.000051 0.000063 0.000077 0.000093 0.000112 0.000135 0.000161 0.000192 0.000228 0.000269 0.000315 0.000364 0.000416 0.000470 0.000524 0.000578 0.000629 0.000677 0.000721 0.000758 0.000787 0.000809 0.000821 0.000823 0.000815 0.000797 0.000768 0.000730 0.000681 0.000623 0.000556 0.000480 0.000397 0.000308 0.000213 0.000116 0.000017 -0.000081 -0.000178 -0.000273 -0.000364 -0.000451 -0.000535 -0.000615 -0.000691 -0.000762 -0.000827 -0.000885 -0.000934 -0.000975 -0.001007 -0.001032 -0.001050 -0.001064 -0.001075 -0.001086 -0.001098 -0.001111 -0.001125 -0.001139 -0.001151 -0.001160 -0.001164 -0.001162 -0.001154 -0.001141 -0.001122 -0.001097 -0.001067 -0.001031 -0.000989 -0.000941 -0.000888 -0.000830 -0.000769 -0.000706 -0.000644 -0.000583 -0.000524 -0.000470 -0.000419 -0.000372 -0.000329 -0.000289 -0.000252 -0.000217 -0.000186 -0.000157 -0.000131 -0.000108 -0.000088 -0.000071 -0.000057 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000020 0.000025 0.000031 0.000039 0.000049 0.000061 0.000076 0.000093 0.000112 0.000135 0.000162 0.000193 0.000230 0.000272 0.000321 0.000375 0.000435 0.000500 0.000569 0.000639 0.000709 0.000778 0.000844 0.000905 0.000959 0.001005 0.001041 0.001066 0.001079 0.001078 0.001065 0.001039 0.001000 0.000949 0.000886 0.000812 0.000728 0.000633 0.000531 0.000422 0.000308 0.000190 0.000072 -0.000045 -0.000159 -0.000269 -0.000375 -0.000475 -0.000571 -0.000661 -0.000745 -0.000824 -0.000895 -0.000959 -0.001014 -0.001060 -0.001097 -0.001127 -0.001151 -0.001171 -0.001190 -0.001209 -0.001229 -0.001253 -0.001278 -0.001304 -0.001329 -0.001351 -0.001368 -0.001379 -0.001383 -0.001379 -0.001367 -0.001347 -0.001318 -0.001281 -0.001235 -0.001181 -0.001118 -0.001049 -0.000976 -0.000899 -0.000822 -0.000746 -0.000673 -0.000603 -0.000538 -0.000477 -0.000421 -0.000369 -0.000321 -0.000277 -0.000237 -0.000200 -0.000167 -0.000138 -0.000114 -0.000092 -0.000075 -0.000060 -0.000049 -0.000039 -0.000031 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000046 0.000058 0.000072 0.000089 0.000109 0.000133 0.000160 0.000192 0.000230 0.000273 0.000322 0.000379 0.000443 0.000515 0.000593 0.000677 0.000765 0.000855 0.000944 0.001031 0.001113 0.001189 0.001255 0.001310 0.001352 0.001379 0.001390 0.001384 0.001363 0.001325 0.001272 0.001204 0.001122 0.001028 0.000922 0.000806 0.000681 0.000549 0.000412 0.000274 0.000135 -0.000001 -0.000133 -0.000259 -0.000378 -0.000491 -0.000596 -0.000695 -0.000786 -0.000870 -0.000946 -0.001013 -0.001072 -0.001121 -0.001163 -0.001197 -0.001227 -0.001254 -0.001281 -0.001311 -0.001344 -0.001381 -0.001422 -0.001464 -0.001508 -0.001548 -0.001584 -0.001614 -0.001634 -0.001646 -0.001646 -0.001635 -0.001612 -0.001577 -0.001529 -0.001469 -0.001398 -0.001318 -0.001230 -0.001138 -0.001044 -0.000950 -0.000859 -0.000771 -0.000687 -0.000609 -0.000536 -0.000469 -0.000408 -0.000352 -0.000301 -0.000255 -0.000214 -0.000178 -0.000146 -0.000120 -0.000098 -0.000079 -0.000064 -0.000052 -0.000041 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000041 0.000052 0.000066 0.000082 0.000102 0.000126 0.000154 0.000186 0.000224 0.000269 0.000319 0.000377 0.000443 0.000519 0.000603 0.000696 0.000796 0.000903 0.001014 0.001127 0.001238 0.001345 0.001445 0.001536 0.001614 0.001678 0.001723 0.001750 0.001756 0.001741 0.001706 0.001652 0.001580 0.001490 0.001385 0.001266 0.001134 0.000991 0.000840 0.000683 0.000522 0.000361 0.000201 0.000046 -0.000103 -0.000243 -0.000375 -0.000497 -0.000610 -0.000714 -0.000809 -0.000895 -0.000972 -0.001041 -0.001100 -0.001151 -0.001194 -0.001232 -0.001267 -0.001301 -0.001338 -0.001380 -0.001428 -0.001483 -0.001544 -0.001609 -0.001675 -0.001741 -0.001803 -0.001857 -0.001902 -0.001936 -0.001955 -0.001960 -0.001948 -0.001919 -0.001873 -0.001810 -0.001732 -0.001641 -0.001539 -0.001430 -0.001317 -0.001203 -0.001089 -0.000979 -0.000874 -0.000775 -0.000682 -0.000596 -0.000518 -0.000446 -0.000382 -0.000324 -0.000272 -0.000227 -0.000189 -0.000155 -0.000127 -0.000104 -0.000084 -0.000068 -0.000054 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000016 0.000020 0.000027 0.000035 0.000045 0.000057 0.000072 0.000091 0.000114 0.000141 0.000174 0.000212 0.000256 0.000308 0.000368 0.000436 0.000513 0.000600 0.000698 0.000807 0.000926 0.001054 0.001188 0.001326 0.001464 0.001600 0.001729 0.001848 0.001954 0.002043 0.002111 0.002157 0.002179 0.002175 0.002145 0.002092 0.002015 0.001917 0.001799 0.001665 0.001516 0.001354 0.001182 0.001002 0.000817 0.000630 0.000445 0.000265 0.000092 -0.000072 -0.000225 -0.000366 -0.000494 -0.000611 -0.000717 -0.000811 -0.000895 -0.000970 -0.001035 -0.001091 -0.001140 -0.001182 -0.001221 -0.001259 -0.001301 -0.001348 -0.001403 -0.001469 -0.001544 -0.001630 -0.001722 -0.001819 -0.001917 -0.002011 -0.002099 -0.002177 -0.002241 -0.002288 -0.002316 -0.002323 -0.002308 -0.002269 -0.002207 -0.002125 -0.002025 -0.001909 -0.001783 -0.001649 -0.001511 -0.001373 -0.001237 -0.001106 -0.000981 -0.000864 -0.000755 -0.000656 -0.000565 -0.000484 -0.000411 -0.000347 -0.000291 -0.000242 -0.000200 -0.000165 -0.000135 -0.000110 -0.000088 -0.000071 -0.000056 -0.000043 -0.000033 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000003 0.000006 0.000008 0.000011 0.000016 0.000021 0.000027 0.000036 0.000047 0.000060 0.000077 0.000098 0.000124 0.000155 0.000191 0.000235 0.000286 0.000346 0.000415 0.000494 0.000584 0.000686 0.000800 0.000926 0.001065 0.001215 0.001374 0.001540 0.001709 0.001877 0.002039 0.002190 0.002328 0.002446 0.002541 0.002611 0.002652 0.002662 0.002641 0.002589 0.002509 0.002402 0.002272 0.002120 0.001951 0.001766 0.001570 0.001364 0.001153 0.000939 0.000727 0.000519 0.000319 0.000131 -0.000045 -0.000207 -0.000353 -0.000484 -0.000600 -0.000702 -0.000791 -0.000867 -0.000934 -0.000990 -0.001039 -0.001081 -0.001119 -0.001156 -0.001195 -0.001241 -0.001297 -0.001367 -0.001451 -0.001551 -0.001665 -0.001790 -0.001923 -0.002059 -0.002196 -0.002326 -0.002446 -0.002550 -0.002635 -0.002697 -0.002731 -0.002737 -0.002713 -0.002659 -0.002578 -0.002472 -0.002345 -0.002201 -0.002046 -0.001883 -0.001717 -0.001551 -0.001390 -0.001235 -0.001089 -0.000953 -0.000828 -0.000715 -0.000612 -0.000521 -0.000440 -0.000370 -0.000309 -0.000256 -0.000212 -0.000173 -0.000141 -0.000114 -0.000091 -0.000072 -0.000056 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000007 0.000011 0.000015 0.000020 0.000027 0.000036 0.000048 0.000062 0.000081 0.000104 0.000132 0.000165 0.000206 0.000255 0.000313 0.000380 0.000459 0.000550 0.000653 0.000771 0.000903 0.001049 0.001210 0.001384 0.001571 0.001767 0.001969 0.002173 0.002371 0.002560 0.002734 0.002886 0.003013 0.003110 0.003173 0.003200 0.003190 0.003143 0.003060 0.002944 0.002799 0.002628 0.002435 0.002225 0.002000 0.001765 0.001524 0.001280 0.001038 0.000800 0.000572 0.000356 0.000155 -0.000029 -0.000195 -0.000341 -0.000468 -0.000578 -0.000670 -0.000747 -0.000810 -0.000862 -0.000905 -0.000940 -0.000970 -0.000998 -0.001029 -0.001065 -0.001113 -0.001177 -0.001260 -0.001363 -0.001488 -0.001633 -0.001795 -0.001970 -0.002153 -0.002339 -0.002521 -0.002693 -0.002849 -0.002983 -0.003089 -0.003163 -0.003201 -0.003201 -0.003164 -0.003091 -0.002984 -0.002849 -0.002691 -0.002514 -0.002325 -0.002129 -0.001931 -0.001735 -0.001546 -0.001366 -0.001197 -0.001041 -0.000899 -0.000772 -0.000657 -0.000557 -0.000469 -0.000392 -0.000326 -0.000270 -0.000222 -0.000181 -0.000146 -0.000116 -0.000092 -0.000072 -0.000055 -0.000042 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000010 0.000014 0.000020 0.000027 0.000036 0.000048 0.000063 0.000083 0.000107 0.000137 0.000173 0.000218 0.000271 0.000335 0.000410 0.000498 0.000600 0.000717 0.000851 0.001002 0.001170 0.001355 0.001557 0.001774 0.002004 0.002242 0.002484 0.002724 0.002954 0.003169 0.003361 0.003524 0.003653 0.003742 0.003790 0.003792 0.003751 0.003666 0.003540 0.003378 0.003185 0.002965 0.002723 0.002466 0.002197 0.001922 0.001644 0.001368 0.001098 0.000838 0.000592 0.000364 0.000156 -0.000030 -0.000193 -0.000334 -0.000451 -0.000547 -0.000623 -0.000682 -0.000725 -0.000757 -0.000778 -0.000793 -0.000805 -0.000818 -0.000836 -0.000866 -0.000911 -0.000979 -0.001072 -0.001194 -0.001344 -0.001521 -0.001723 -0.001944 -0.002180 -0.002422 -0.002665 -0.002900 -0.003119 -0.003315 -0.003478 -0.003604 -0.003687 -0.003724 -0.003714 -0.003659 -0.003560 -0.003423 -0.003253 -0.003058 -0.002843 -0.002616 -0.002383 -0.002150 -0.001922 -0.001702 -0.001495 -0.001303 -0.001127 -0.000968 -0.000826 -0.000700 -0.000590 -0.000495 -0.000412 -0.000341 -0.000281 -0.000229 -0.000185 -0.000148 -0.000117 -0.000091 -0.000070 -0.000054 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000013 0.000019 0.000026 0.000036 0.000048 0.000063 0.000083 0.000108 0.000139 0.000178 0.000226 0.000283 0.000352 0.000434 0.000530 0.000643 0.000773 0.000923 0.001093 0.001284 0.001496 0.001728 0.001978 0.002244 0.002521 0.002806 0.003090 0.003367 0.003629 0.003866 0.004071 0.004237 0.004357 0.004428 0.004446 0.004411 0.004324 0.004188 0.004007 0.003787 0.003535 0.003258 0.002961 0.002652 0.002336 0.002019 0.001705 0.001399 0.001105 0.000828 0.000571 0.000337 0.000128 -0.000054 -0.000208 -0.000335 -0.000436 -0.000512 -0.000565 -0.000599 -0.000615 -0.000619 -0.000613 -0.000601 -0.000589 -0.000579 -0.000579 -0.000595 -0.000633 -0.000699 -0.000799 -0.000934 -0.001108 -0.001317 -0.001560 -0.001830 -0.002123 -0.002429 -0.002741 -0.003048 -0.003342 -0.003611 -0.003846 -0.004038 -0.004181 -0.004269 -0.004300 -0.004274 -0.004194 -0.004063 -0.003890 -0.003680 -0.003442 -0.003185 -0.002915 -0.002641 -0.002370 -0.002106 -0.001855 -0.001620 -0.001403 -0.001207 -0.001031 -0.000875 -0.000739 -0.000620 -0.000517 -0.000428 -0.000352 -0.000288 -0.000233 -0.000186 -0.000148 -0.000116 -0.000089 -0.000069 -0.000052 -0.000039 -0.000030 -0.000022 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000011 0.000017 0.000025 0.000034 0.000047 0.000062 0.000082 0.000108 0.000140 0.000181 0.000230 0.000291 0.000364 0.000451 0.000555 0.000677 0.000819 0.000984 0.001173 0.001387 0.001626 0.001889 0.002175 0.002480 0.002801 0.003132 0.003465 0.003793 0.004106 0.004395 0.004648 0.004857 0.005014 0.005113 0.005150 0.005123 0.005034 0.004886 0.004683 0.004433 0.004143 0.003822 0.003479 0.003122 0.002758 0.002394 0.002036 0.001690 0.001359 0.001047 0.000759 0.000498 0.000267 0.000065 -0.000104 -0.000242 -0.000349 -0.000426 -0.000476 -0.000500 -0.000502 -0.000485 -0.000455 -0.000415 -0.000370 -0.000326 -0.000288 -0.000263 -0.000258 -0.000281 -0.000339 -0.000439 -0.000583 -0.000775 -0.001013 -0.001295 -0.001615 -0.001966 -0.002340 -0.002727 -0.003116 -0.003495 -0.003850 -0.004171 -0.004445 -0.004663 -0.004819 -0.004906 -0.004925 -0.004876 -0.004765 -0.004596 -0.004379 -0.004123 -0.003837 -0.003532 -0.003215 -0.002897 -0.002584 -0.002283 -0.001999 -0.001736 -0.001495 -0.001279 -0.001087 -0.000918 -0.000771 -0.000643 -0.000533 -0.000439 -0.000359 -0.000290 -0.000233 -0.000185 -0.000145 -0.000113 -0.000087 -0.000066 -0.000050 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000009 0.000015 0.000022 0.000032 0.000045 0.000060 0.000081 0.000107 0.000139 0.000180 0.000231 0.000294 0.000370 0.000462 0.000572 0.000702 0.000855 0.001033 0.001240 0.001475 0.001740 0.002035 0.002358 0.002705 0.003072 0.003453 0.003840 0.004225 0.004595 0.004940 0.005248 0.005507 0.005707 0.005841 0.005901 0.005886 0.005796 0.005634 0.005406 0.005120 0.004786 0.004414 0.004015 0.003600 0.003178 0.002759 0.002349 0.001955 0.001582 0.001234 0.000914 0.000626 0.000371 0.000151 -0.000034 -0.000183 -0.000296 -0.000376 -0.000424 -0.000441 -0.000431 -0.000396 -0.000342 -0.000272 -0.000193 -0.000109 -0.000027 0.000046 0.000104 0.000136 0.000136 0.000094 0.000002 -0.000143 -0.000346 -0.000607 -0.000922 -0.001288 -0.001697 -0.002140 -0.002606 -0.003083 -0.003555 -0.004009 -0.004428 -0.004800 -0.005111 -0.005351 -0.005514 -0.005595 -0.005594 -0.005515 -0.005364 -0.005150 -0.004883 -0.004575 -0.004235 -0.003877 -0.003510 -0.003144 -0.002788 -0.002448 -0.002131 -0.001839 -0.001576 -0.001341 -0.001134 -0.000952 -0.000795 -0.000659 -0.000543 -0.000444 -0.000360 -0.000289 -0.000230 -0.000181 -0.000141 -0.000109 -0.000084 -0.000064 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000012 0.000020 0.000029 0.000042 0.000058 0.000078 0.000104 0.000137 0.000178 0.000230 0.000294 0.000372 0.000467 0.000581 0.000718 0.000880 0.001070 0.001291 0.001545 0.001835 0.002160 0.002519 0.002909 0.003325 0.003761 0.004206 0.004652 0.005085 0.005493 0.005863 0.006179 0.006430 0.006605 0.006696 0.006697 0.006609 0.006434 0.006178 0.005851 0.005465 0.005033 0.004567 0.004083 0.003591 0.003105 0.002633 0.002183 0.001761 0.001372 0.001018 0.000702 0.000425 0.000187 -0.000010 -0.000168 -0.000287 -0.000369 -0.000416 -0.000428 -0.000409 -0.000361 -0.000287 -0.000192 -0.000080 0.000042 0.000168 0.000293 0.000407 0.000503 0.000571 0.000602 0.000585 0.000512 0.000376 0.000172 -0.000101 -0.000441 -0.000846 -0.001307 -0.001816 -0.002361 -0.002928 -0.003501 -0.004061 -0.004593 -0.005077 -0.005498 -0.005842 -0.006098 -0.006261 -0.006327 -0.006299 -0.006182 -0.005985 -0.005718 -0.005394 -0.005026 -0.004627 -0.004211 -0.003790 -0.003374 -0.002973 -0.002595 -0.002245 -0.001927 -0.001642 -0.001389 -0.001168 -0.000975 -0.000809 -0.000666 -0.000545 -0.000442 -0.000356 -0.000284 -0.000224 -0.000176 -0.000136 -0.000105 -0.000080 -0.000061 -0.000046 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000000 0.000002 0.000005 0.000010 0.000017 0.000026 0.000038 0.000053 0.000074 0.000100 0.000132 0.000174 0.000226 0.000290 0.000369 0.000466 0.000584 0.000725 0.000893 0.001092 0.001326 0.001597 0.001908 0.002261 0.002655 0.003087 0.003552 0.004043 0.004551 0.005063 0.005566 0.006045 0.006483 0.006865 0.007175 0.007400 0.007528 0.007553 0.007471 0.007285 0.007001 0.006629 0.006184 0.005681 0.005137 0.004570 0.003995 0.003427 0.002879 0.002361 0.001882 0.001445 0.001053 0.000709 0.000411 0.000160 -0.000046 -0.000209 -0.000330 -0.000411 -0.000455 -0.000463 -0.000437 -0.000380 -0.000293 -0.000179 -0.000043 0.000110 0.000276 0.000447 0.000616 0.000775 0.000915 0.001026 0.001096 0.001114 0.001071 0.000957 0.000766 0.000494 0.000142 -0.000290 -0.000793 -0.001361 -0.001980 -0.002636 -0.003311 -0.003985 -0.004638 -0.005248 -0.005795 -0.006261 -0.006632 -0.006898 -0.007053 -0.007096 -0.007032 -0.006868 -0.006615 -0.006287 -0.005899 -0.005465 -0.005002 -0.004524 -0.004046 -0.003579 -0.003134 -0.002719 -0.002338 -0.001995 -0.001690 -0.001421 -0.001187 -0.000985 -0.000812 -0.000664 -0.000540 -0.000435 -0.000348 -0.000276 -0.000216 -0.000169 -0.000130 -0.000099 -0.000076 -0.000057 -0.000043 -0.000032 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000008 0.000014 0.000022 0.000033 0.000048 0.000068 0.000093 0.000126 0.000167 0.000218 0.000283 0.000362 0.000460 0.000579 0.000723 0.000896 0.001101 0.001344 0.001629 0.001958 0.002335 0.002760 0.003231 0.003744 0.004291 0.004863 0.005445 0.006023 0.006580 0.007096 0.007553 0.007932 0.008217 0.008392 0.008449 0.008381 0.008189 0.007878 0.007459 0.006949 0.006366 0.005731 0.005066 0.004391 0.003725 0.003085 0.002485 0.001934 0.001439 0.001003 0.000628 0.000311 0.000050 -0.000159 -0.000319 -0.000434 -0.000507 -0.000543 -0.000544 -0.000511 -0.000446 -0.000351 -0.000228 -0.000077 0.000096 0.000289 0.000495 0.000708 0.000922 0.001127 0.001315 0.001473 0.001590 0.001654 0.001653 0.001575 0.001413 0.001159 0.000812 0.000371 -0.000159 -0.000772 -0.001455 -0.002193 -0.002968 -0.003757 -0.004537 -0.005283 -0.005971 -0.006578 -0.007084 -0.007475 -0.007742 -0.007880 -0.007890 -0.007780 -0.007560 -0.007243 -0.006845 -0.006384 -0.005879 -0.005346 -0.004804 -0.004268 -0.003751 -0.003264 -0.002814 -0.002405 -0.002040 -0.001717 -0.001435 -0.001191 -0.000982 -0.000804 -0.000654 -0.000528 -0.000423 -0.000336 -0.000265 -0.000207 -0.000160 -0.000123 -0.000094 -0.000071 -0.000054 -0.000040 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000000 0.000002 0.000006 0.000011 0.000018 0.000029 0.000043 0.000061 0.000086 0.000117 0.000157 0.000208 0.000271 0.000350 0.000448 0.000567 0.000712 0.000887 0.001097 0.001347 0.001641 0.001985 0.002381 0.002833 0.003339 0.003895 0.004496 0.005131 0.005786 0.006443 0.007084 0.007686 0.008228 0.008687 0.009043 0.009278 0.009378 0.009334 0.009144 0.008811 0.008347 0.007769 0.007099 0.006361 0.005582 0.004789 0.004006 0.003254 0.002552 0.001913 0.001346 0.000856 0.000444 0.000106 -0.000161 -0.000366 -0.000514 -0.000612 -0.000668 -0.000685 -0.000670 -0.000624 -0.000550 -0.000448 -0.000320 -0.000165 0.000015 0.000218 0.000442 0.000683 0.000933 0.001188 0.001437 0.001673 0.001882 0.002053 0.002172 0.002226 0.002200 0.002084 0.001869 0.001548 0.001119 0.000582 -0.000056 -0.000786 -0.001594 -0.002459 -0.003360 -0.004268 -0.005157 -0.005996 -0.006758 -0.007419 -0.007958 -0.008361 -0.008618 -0.008729 -0.008697 -0.008530 -0.008243 -0.007852 -0.007376 -0.006836 -0.006254 -0.005650 -0.005043 -0.004450 -0.003885 -0.003359 -0.002877 -0.002444 -0.002059 -0.001723 -0.001431 -0.001180 -0.000967 -0.000787 -0.000636 -0.000510 -0.000406 -0.000321 -0.000251 -0.000195 -0.000150 -0.000115 -0.000088 -0.000066 -0.000050 -0.000037 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000004 0.000008 0.000015 0.000024 0.000037 0.000054 0.000077 0.000107 0.000145 0.000194 0.000256 0.000333 0.000429 0.000548 0.000692 0.000868 0.001079 0.001333 0.001633 0.001987 0.002398 0.002871 0.003406 0.004001 0.004651 0.005346 0.006072 0.006810 0.007539 0.008235 0.008872 0.009423 0.009864 0.010172 0.010329 0.010323 0.010146 0.009801 0.009298 0.008654 0.007892 0.007042 0.006135 0.005205 0.004283 0.003397 0.002570 0.001821 0.001164 0.000605 0.000145 -0.000218 -0.000492 -0.000686 -0.000813 -0.000882 -0.000904 -0.000889 -0.000843 -0.000773 -0.000681 -0.000568 -0.000436 -0.000282 -0.000106 0.000093 0.000316 0.000560 0.000824 0.001102 0.001389 0.001678 0.001959 0.002220 0.002449 0.002631 0.002751 0.002793 0.002743 0.002588 0.002318 0.001927 0.001410 0.000771 0.000017 -0.000840 -0.001780 -0.002781 -0.003812 -0.004844 -0.005841 -0.006771 -0.007603 -0.008311 -0.008875 -0.009279 -0.009517 -0.009589 -0.009501 -0.009266 -0.008901 -0.008426 -0.007864 -0.007240 -0.006578 -0.005901 -0.005231 -0.004585 -0.003976 -0.003414 -0.002906 -0.002452 -0.002053 -0.001707 -0.001409 -0.001155 -0.000940 -0.000761 -0.000611 -0.000487 -0.000385 -0.000303 -0.000236 -0.000183 -0.000140 -0.000107 -0.000081 -0.000062 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000003 0.000007 0.000012 0.000020 0.000032 0.000047 0.000068 0.000095 0.000131 0.000177 0.000236 0.000311 0.000405 0.000521 0.000663 0.000837 0.001048 0.001302 0.001605 0.001964 0.002385 0.002873 0.003431 0.004058 0.004751 0.005500 0.006293 0.007111 0.007930 0.008724 0.009464 0.010119 0.010659 0.011056 0.011287 0.011335 0.011188 0.010845 0.010313 0.009608 0.008756 0.007790 0.006745 0.005661 0.004579 0.003533 0.002556 0.001672 0.000900 0.000251 -0.000271 -0.000670 -0.000955 -0.001137 -0.001234 -0.001260 -0.001233 -0.001166 -0.001071 -0.000959 -0.000833 -0.000699 -0.000555 -0.000401 -0.000234 -0.000049 0.000155 0.000381 0.000631 0.000903 0.001196 0.001505 0.001823 0.002143 0.002454 0.002742 0.002993 0.003189 0.003313 0.003348 0.003277 0.003085 0.002760 0.002295 0.001686 0.000938 0.000059 -0.000933 -0.002015 -0.003157 -0.004324 -0.005480 -0.006585 -0.007603 -0.008499 -0.009246 -0.009824 -0.010217 -0.010423 -0.010443 -0.010286 -0.009971 -0.009516 -0.008949 -0.008295 -0.007583 -0.006840 -0.006093 -0.005363 -0.004667 -0.004020 -0.003429 -0.002898 -0.002430 -0.002022 -0.001670 -0.001370 -0.001116 -0.000904 -0.000726 -0.000580 -0.000460 -0.000362 -0.000283 -0.000220 -0.000169 -0.000130 -0.000099 -0.000075 -0.000056 -0.000042 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000010 0.000017 0.000027 0.000041 0.000059 0.000084 0.000117 0.000160 0.000215 0.000286 0.000375 0.000487 0.000625 0.000796 0.001003 0.001254 0.001556 0.001916 0.002342 0.002839 0.003413 0.004065 0.004792 0.005589 0.006442 0.007334 0.008241 0.009136 0.009984 0.010752 0.011404 0.011907 0.012231 0.012352 0.012255 0.011932 0.011387 0.010636 0.009701 0.008619 0.007430 0.006181 0.004919 0.003690 0.002534 0.001486 0.000571 -0.000194 -0.000802 -0.001253 -0.001558 -0.001731 -0.001793 -0.001766 -0.001673 -0.001534 -0.001367 -0.001189 -0.001009 -0.000833 -0.000664 -0.000500 -0.000338 -0.000172 0.000004 0.000196 0.000408 0.000645 0.000908 0.001199 0.001514 0.001849 0.002199 0.002552 0.002897 0.003218 0.003498 0.003717 0.003854 0.003889 0.003803 0.003577 0.003197 0.002655 0.001949 0.001083 0.000071 -0.001065 -0.002296 -0.003586 -0.004894 -0.006176 -0.007387 -0.008487 -0.009440 -0.010216 -0.010795 -0.011164 -0.011322 -0.011274 -0.011036 -0.010626 -0.010073 -0.009405 -0.008655 -0.007854 -0.007033 -0.006219 -0.005434 -0.004695 -0.004015 -0.003402 -0.002857 -0.002379 -0.001967 -0.001615 -0.001316 -0.001066 -0.000857 -0.000685 -0.000544 -0.000429 -0.000336 -0.000262 -0.000203 -0.000156 -0.000119 -0.000090 -0.000068 -0.000051 -0.000037 -0.000027 -0.000019 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000014 0.000023 0.000035 0.000051 0.000074 0.000103 0.000142 0.000193 0.000258 0.000342 0.000448 0.000580 0.000744 0.000945 0.001191 0.001488 0.001844 0.002269 0.002769 0.003351 0.004019 0.004772 0.005607 0.006512 0.007472 0.008462 0.009453 0.010412 0.011299 0.012074 0.012698 0.013134 0.013352 0.013327 0.013048 0.012513 0.011732 0.010730 0.009541 0.008210 0.006789 0.005334 0.003900 0.002538 0.001295 0.000204 -0.000709 -0.001430 -0.001957 -0.002299 -0.002473 -0.002502 -0.002415 -0.002241 -0.002010 -0.001748 -0.001477 -0.001215 -0.000972 -0.000755 -0.000564 -0.000394 -0.000241 -0.000094 0.000054 0.000213 0.000391 0.000595 0.000829 0.001098 0.001401 0.001737 0.002102 0.002487 0.002882 0.003271 0.003638 0.003960 0.004215 0.004378 0.004424 0.004330 0.004073 0.003638 0.003015 0.002204 0.001211 0.000056 -0.001236 -0.002626 -0.004071 -0.005523 -0.006930 -0.008245 -0.009421 -0.010419 -0.011211 -0.011776 -0.012105 -0.012198 -0.012067 -0.011731 -0.011216 -0.010555 -0.009782 -0.008934 -0.008045 -0.007150 -0.006274 -0.005442 -0.004668 -0.003964 -0.003335 -0.002782 -0.002302 -0.001891 -0.001542 -0.001249 -0.001005 -0.000804 -0.000639 -0.000505 -0.000396 -0.000309 -0.000240 -0.000185 -0.000142 -0.000108 -0.000081 -0.000060 -0.000044 -0.000032 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000012 0.000019 0.000030 0.000044 0.000064 0.000090 0.000125 0.000171 0.000231 0.000307 0.000406 0.000530 0.000685 0.000878 0.001114 0.001402 0.001750 0.002168 0.002664 0.003247 0.003922 0.004691 0.005554 0.006500 0.007517 0.008581 0.009665 0.010731 0.011739 0.012645 0.013403 0.013969 0.014305 0.014379 0.014171 0.013672 0.012888 0.011840 0.010561 0.009097 0.007506 0.005850 0.004196 0.002605 0.001136 -0.000164 -0.001259 -0.002128 -0.002762 -0.003166 -0.003358 -0.003363 -0.003215 -0.002952 -0.002611 -0.002230 -0.001839 -0.001464 -0.001124 -0.000830 -0.000586 -0.000389 -0.000233 -0.000108 -0.000001 0.000098 0.000204 0.000327 0.000477 0.000662 0.000888 0.001160 0.001477 0.001839 0.002241 0.002674 0.003124 0.003575 0.004005 0.004388 0.004697 0.004900 0.004969 0.004872 0.004587 0.004094 0.003383 0.002456 0.001324 0.000011 -0.001447 -0.003007 -0.004615 -0.006214 -0.007747 -0.009159 -0.010401 -0.011432 -0.012223 -0.012756 -0.013025 -0.013036 -0.012804 -0.012356 -0.011725 -0.010948 -0.010067 -0.009122 -0.008150 -0.007187 -0.006259 -0.005387 -0.004588 -0.003868 -0.003232 -0.002677 -0.002200 -0.001795 -0.001454 -0.001171 -0.000937 -0.000745 -0.000589 -0.000463 -0.000362 -0.000281 -0.000217 -0.000166 -0.000126 -0.000095 -0.000071 -0.000052 -0.000038 -0.000027 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000025 0.000038 0.000055 0.000078 0.000109 0.000150 0.000204 0.000273 0.000363 0.000477 0.000622 0.000802 0.001026 0.001301 0.001637 0.002042 0.002528 0.003103 0.003775 0.004550 0.005429 0.006404 0.007466 0.008594 0.009760 0.010928 0.012056 0.013095 0.013996 0.014707 0.015182 0.015381 0.015273 0.014842 0.014086 0.013020 0.011675 0.010098 0.008347 0.006493 0.004610 0.002772 0.001052 -0.000491 -0.001806 -0.002861 -0.003638 -0.004136 -0.004370 -0.004368 -0.004167 -0.003812 -0.003351 -0.002830 -0.002292 -0.001773 -0.001302 -0.000897 -0.000568 -0.000317 -0.000136 -0.000015 0.000061 0.000106 0.000137 0.000169 0.000217 0.000294 0.000409 0.000572 0.000790 0.001068 0.001406 0.001805 0.002259 0.002757 0.003283 0.003818 0.004334 0.004801 0.005183 0.005443 0.005544 0.005450 0.005135 0.004577 0.003767 0.002708 0.001420 -0.000067 -0.001709 -0.003450 -0.005227 -0.006976 -0.008630 -0.010131 -0.011425 -0.012471 -0.013241 -0.013721 -0.013908 -0.013815 -0.013465 -0.012892 -0.012136 -0.011240 -0.010251 -0.009213 -0.008166 -0.007143 -0.006172 -0.005273 -0.004457 -0.003731 -0.003095 -0.002545 -0.002078 -0.001684 -0.001356 -0.001085 -0.000863 -0.000683 -0.000537 -0.000420 -0.000326 -0.000252 -0.000193 -0.000146 -0.000110 -0.000082 -0.000060 -0.000043 -0.000031 -0.000021 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000008 0.000013 0.000021 0.000032 0.000047 0.000067 0.000095 0.000131 0.000178 0.000240 0.000321 0.000425 0.000557 0.000724 0.000932 0.001191 0.001509 0.001897 0.002365 0.002924 0.003585 0.004354 0.005235 0.006227 0.007319 0.008497 0.009733 0.010993 0.012234 0.013405 0.014453 0.015321 0.015953 0.016300 0.016323 0.015993 0.015301 0.014253 0.012875 0.011212 0.009322 0.007281 0.005170 0.003077 0.001084 -0.000730 -0.002301 -0.003582 -0.004543 -0.005174 -0.005484 -0.005500 -0.005263 -0.004823 -0.004236 -0.003560 -0.002852 -0.002159 -0.001523 -0.000971 -0.000522 -0.000182 0.000053 0.000194 0.000256 0.000260 0.000223 0.000167 0.000110 0.000066 0.000052 0.000080 0.000161 0.000306 0.000521 0.000813 0.001186 0.001637 0.002163 0.002749 0.003378 0.004024 0.004654 0.005229 0.005704 0.006035 0.006175 0.006085 0.005732 0.005095 0.004166 0.002955 0.001487 -0.000196 -0.002037 -0.003971 -0.005923 -0.007819 -0.009587 -0.011162 -0.012489 -0.013528 -0.014252 -0.014653 -0.014734 -0.014517 -0.014033 -0.013323 -0.012435 -0.011419 -0.010327 -0.009203 -0.008090 -0.007020 -0.006018 -0.005102 -0.004280 -0.003556 -0.002928 -0.002391 -0.001938 -0.001560 -0.001249 -0.000994 -0.000786 -0.000618 -0.000484 -0.000376 -0.000290 -0.000222 -0.000168 -0.000126 -0.000094 -0.000069 -0.000049 -0.000035 -0.000024 -0.000016 -0.000011 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000011 0.000017 0.000026 0.000039 0.000057 0.000081 0.000113 0.000155 0.000210 0.000281 0.000374 0.000493 0.000645 0.000836 0.001076 0.001372 0.001737 0.002182 0.002718 0.003357 0.004109 0.004980 0.005972 0.007080 0.008290 0.009581 0.010918 0.012262 0.013560 0.014754 0.015784 0.016587 0.017105 0.017286 0.017093 0.016504 0.015515 0.014144 0.012430 0.010432 0.008226 0.005899 0.003550 0.001274 -0.000835 -0.002695 -0.004242 -0.005430 -0.006237 -0.006664 -0.006733 -0.006485 -0.005973 -0.005265 -0.004428 -0.003531 -0.002639 -0.001804 -0.001069 -0.000462 0.000004 0.000326 0.000516 0.000589 0.000569 0.000480 0.000346 0.000189 0.000029 -0.000117 -0.000232 -0.000305 -0.000321 -0.000269 -0.000138 0.000083 0.000402 0.000824 0.001350 0.001972 0.002677 0.003440 0.004229 0.005002 0.005710 0.006297 0.006708 0.006889 0.006794 0.006387 0.005647 0.004572 0.003179 0.001505 -0.000396 -0.002454 -0.004590 -0.006718 -0.008755 -0.010622 -0.012251 -0.013586 -0.014588 -0.015238 -0.015531 -0.015482 -0.015119 -0.014486 -0.013631 -0.012609 -0.011478 -0.010289 -0.009092 -0.007925 -0.006821 -0.005800 -0.004878 -0.004061 -0.003348 -0.002736 -0.002219 -0.001787 -0.001429 -0.001137 -0.000899 -0.000707 -0.000553 -0.000430 -0.000331 -0.000253 -0.000192 -0.000144 -0.000106 -0.000078 -0.000056 -0.000040 -0.000027 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000004 0.000008 0.000013 0.000021 0.000032 0.000047 0.000068 0.000096 0.000133 0.000181 0.000244 0.000326 0.000432 0.000568 0.000741 0.000959 0.001232 0.001570 0.001986 0.002492 0.003101 0.003825 0.004673 0.005650 0.006756 0.007981 0.009307 0.010704 0.012134 0.013546 0.014881 0.016074 0.017057 0.017761 0.018128 0.018105 0.017658 0.016772 0.015454 0.013735 0.011669 0.009330 0.006811 0.004217 0.001657 -0.000760 -0.002936 -0.004786 -0.006245 -0.007277 -0.007867 -0.008031 -0.007806 -0.007249 -0.006431 -0.005433 -0.004337 -0.003223 -0.002161 -0.001207 -0.000403 0.000226 0.000673 0.000942 0.001054 0.001032 0.000907 0.000709 0.000464 0.000198 -0.000069 -0.000320 -0.000540 -0.000718 -0.000841 -0.000897 -0.000869 -0.000745 -0.000509 -0.000149 0.000343 0.000968 0.001719 0.002577 0.003511 0.004478 0.005424 0.006286 0.006998 0.007491 0.007704 0.007583 0.007094 0.006218 0.004961 0.003352 0.001442 -0.000699 -0.002988 -0.005330 -0.007629 -0.009793 -0.011737 -0.013391 -0.014701 -0.015633 -0.016173 -0.016328 -0.016123 -0.015598 -0.014804 -0.013801 -0.012649 -0.011410 -0.010137 -0.008879 -0.007673 -0.006549 -0.005523 -0.004608 -0.003805 -0.003113 -0.002526 -0.002034 -0.001628 -0.001294 -0.001023 -0.000804 -0.000629 -0.000488 -0.000376 -0.000287 -0.000217 -0.000163 -0.000120 -0.000088 -0.000063 -0.000045 -0.000031 -0.000021 -0.000014 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000025 0.000038 0.000056 0.000080 0.000112 0.000154 0.000210 0.000282 0.000375 0.000496 0.000649 0.000845 0.001092 0.001401 0.001783 0.002254 0.002825 0.003511 0.004324 0.005272 0.006359 0.007579 0.008919 0.010355 0.011851 0.013360 0.014823 0.016173 0.017336 0.018239 0.018811 0.018988 0.018723 0.017987 0.016772 0.015100 0.013014 0.010587 0.007912 0.005097 0.002263 -0.000467 -0.002976 -0.005160 -0.006933 -0.008238 -0.009044 -0.009353 -0.009195 -0.008625 -0.007721 -0.006572 -0.005274 -0.003923 -0.002606 -0.001400 -0.000362 0.000470 0.001078 0.001462 0.001639 0.001638 0.001494 0.001244 0.000924 0.000565 0.000192 -0.000176 -0.000526 -0.000845 -0.001126 -0.001357 -0.001528 -0.001621 -0.001617 -0.001495 -0.001234 -0.000815 -0.000228 0.000530 0.001447 0.002499 0.003642 0.004822 0.005967 0.007001 0.007839 0.008404 0.008624 0.008445 0.007833 0.006778 0.005298 0.003437 0.001262 -0.001140 -0.003668 -0.006213 -0.008670 -0.010937 -0.012926 -0.014567 -0.015812 -0.016633 -0.017028 -0.017015 -0.016632 -0.015930 -0.014971 -0.013821 -0.012547 -0.011212 -0.009871 -0.008568 -0.007340 -0.006210 -0.005194 -0.004298 -0.003521 -0.002860 -0.002304 -0.001843 -0.001465 -0.001158 -0.000910 -0.000710 -0.000551 -0.000424 -0.000324 -0.000245 -0.000183 -0.000136 -0.000099 -0.000071 -0.000050 -0.000035 -0.000024 -0.000016 -0.000010 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000012 0.000019 0.000029 0.000044 0.000064 0.000092 0.000129 0.000177 0.000240 0.000322 0.000428 0.000563 0.000737 0.000957 0.001235 0.001582 0.002012 0.002540 0.003181 0.003947 0.004852 0.005902 0.007098 0.008430 0.009882 0.011420 0.013003 0.014575 0.016067 0.017406 0.018510 0.019300 0.019702 0.019655 0.019113 0.018055 0.016486 0.014439 0.011979 0.009194 0.006195 0.003112 0.000078 -0.002772 -0.005312 -0.007436 -0.009061 -0.010137 -0.010648 -0.010611 -0.010075 -0.009119 -0.007839 -0.006345 -0.004748 -0.003156 -0.001666 -0.000356 0.000720 0.001529 0.002063 0.002335 0.002377 0.002228 0.001936 0.001547 0.001101 0.000632 0.000163 -0.000289 -0.000717 -0.001116 -0.001485 -0.001817 -0.002104 -0.002328 -0.002465 -0.002488 -0.002366 -0.002066 -0.001566 -0.000851 0.000080 0.001209 0.002499 0.003893 0.005317 0.006680 0.007887 0.008841 0.009450 0.009640 0.009355 0.008569 0.007285 0.005536 0.003384 0.000918 -0.001757 -0.004523 -0.007258 -0.009845 -0.012178 -0.014169 -0.015751 -0.016884 -0.017552 -0.017766 -0.017559 -0.016980 -0.016094 -0.014970 -0.013682 -0.012300 -0.010886 -0.009494 -0.008165 -0.006932 -0.005814 -0.004822 -0.003957 -0.003217 -0.002594 -0.002076 -0.001650 -0.001304 -0.001024 -0.000799 -0.000619 -0.000476 -0.000364 -0.000275 -0.000206 -0.000152 -0.000111 -0.000080 -0.000057 -0.000040 -0.000027 -0.000018 -0.000012 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000008 0.000014 0.000022 0.000034 0.000050 0.000074 0.000105 0.000147 0.000201 0.000272 0.000365 0.000483 0.000635 0.000830 0.001076 0.001386 0.001774 0.002255 0.002843 0.003555 0.004405 0.005403 0.006555 0.007858 0.009300 0.010854 0.012485 0.014140 0.015754 0.017252 0.018551 0.019565 0.020209 0.020407 0.020101 0.019250 0.017844 0.015901 0.013472 0.010637 0.007507 0.004212 0.000898 -0.002286 -0.005194 -0.007697 -0.009686 -0.011088 -0.011861 -0.012007 -0.011564 -0.010603 -0.009226 -0.007551 -0.005709 -0.003828 -0.002027 -0.000406 0.000956 0.002009 0.002734 0.003134 0.003241 0.003101 0.002771 0.002309 0.001772 0.001205 0.000642 0.000104 -0.000401 -0.000874 -0.001322 -0.001751 -0.002165 -0.002558 -0.002916 -0.003212 -0.003409 -0.003465 -0.003335 -0.002979 -0.002365 -0.001478 -0.000324 0.001067 0.002643 0.004324 0.006013 0.007599 0.008968 0.010006 0.010615 0.010719 0.010269 0.009249 0.007680 0.005616 0.003141 0.000365 -0.002585 -0.005575 -0.008471 -0.011148 -0.013498 -0.015437 -0.016906 -0.017877 -0.018350 -0.018352 -0.017928 -0.017144 -0.016072 -0.014792 -0.013380 -0.011907 -0.010435 -0.009013 -0.007680 -0.006461 -0.005371 -0.004417 -0.003597 -0.002903 -0.002324 -0.001848 -0.001459 -0.001146 -0.000894 -0.000692 -0.000533 -0.000406 -0.000307 -0.000230 -0.000171 -0.000125 -0.000091 -0.000065 -0.000046 -0.000031 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000006 0.000010 0.000016 0.000025 0.000039 0.000057 0.000083 0.000118 0.000165 0.000226 0.000306 0.000409 0.000541 0.000711 0.000927 0.001201 0.001546 0.001976 0.002509 0.003159 0.003945 0.004879 0.005970 0.007222 0.008629 0.010172 0.011821 0.013529 0.015238 0.016873 0.018351 0.019582 0.020473 0.020937 0.020899 0.020303 0.019119 0.017346 0.015018 0.012205 0.009008 0.005557 0.002002 -0.001493 -0.004767 -0.007665 -0.010054 -0.011832 -0.012931 -0.013329 -0.013046 -0.012142 -0.010717 -0.008896 -0.006822 -0.004646 -0.002510 -0.000544 0.001150 0.002498 0.003460 0.004029 0.004231 0.004115 0.003747 0.003203 0.002556 0.001871 0.001198 0.000570 0.000001 -0.000511 -0.000980 -0.001429 -0.001877 -0.002339 -0.002820 -0.003307 -0.003771 -0.004169 -0.004444 -0.004537 -0.004386 -0.003940 -0.003167 -0.002054 -0.000619 0.001089 0.002993 0.004988 0.006951 0.008747 0.010244 0.011316 0.011863 0.011812 0.011125 0.009805 0.007896 0.005475 0.002652 -0.000438 -0.003651 -0.006834 -0.009845 -0.012556 -0.014861 -0.016686 -0.017985 -0.018746 -0.018986 -0.018748 -0.018096 -0.017104 -0.015855 -0.014434 -0.012918 -0.011377 -0.009870 -0.008442 -0.007125 -0.005940 -0.004896 -0.003993 -0.003227 -0.002586 -0.002056 -0.001624 -0.001275 -0.000994 -0.000770 -0.000592 -0.000452 -0.000342 -0.000257 -0.000191 -0.000140 -0.000102 -0.000073 -0.000052 -0.000036 -0.000025 -0.000017 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000018 0.000029 0.000044 0.000065 0.000093 0.000132 0.000184 0.000252 0.000341 0.000455 0.000602 0.000789 0.001028 0.001331 0.001711 0.002185 0.002771 0.003485 0.004344 0.005361 0.006544 0.007893 0.009397 0.011033 0.012762 0.014532 0.016274 0.017907 0.019338 0.020471 0.021208 0.021461 0.021158 0.020247 0.018709 0.016558 0.013844 0.010658 0.007121 0.003384 -0.000383 -0.004001 -0.007296 -0.010108 -0.012306 -0.013792 -0.014514 -0.014468 -0.013697 -0.012290 -0.010373 -0.008099 -0.005637 -0.003154 -0.000809 0.001263 0.002960 0.004216 0.005006 0.005344 0.005277 0.004879 0.004240 0.003455 0.002614 0.001791 0.001039 0.000388 -0.000158 -0.000616 -0.001019 -0.001406 -0.001817 -0.002284 -0.002821 -0.003421 -0.004057 -0.004676 -0.005209 -0.005577 -0.005697 -0.005494 -0.004911 -0.003916 -0.002510 -0.000732 0.001344 0.003610 0.005930 0.008155 0.010125 0.011694 0.012729 0.013133 0.012844 0.011842 0.010156 0.007855 0.005046 0.001867 -0.001525 -0.004965 -0.008291 -0.011354 -0.014028 -0.016219 -0.017863 -0.018935 -0.019442 -0.019419 -0.018926 -0.018040 -0.016848 -0.015438 -0.013898 -0.012303 -0.010722 -0.009207 -0.007798 -0.006520 -0.005386 -0.004402 -0.003562 -0.002857 -0.002274 -0.001796 -0.001410 -0.001099 -0.000851 -0.000655 -0.000500 -0.000379 -0.000285 -0.000212 -0.000157 -0.000115 -0.000083 -0.000059 -0.000042 -0.000029 -0.000020 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000005 0.000008 0.000013 0.000021 0.000032 0.000049 0.000072 0.000104 0.000147 0.000204 0.000279 0.000376 0.000502 0.000663 0.000869 0.001131 0.001463 0.001880 0.002399 0.003038 0.003815 0.004747 0.005845 0.007115 0.008554 0.010146 0.011863 0.013658 0.015471 0.017225 0.018830 0.020187 0.021192 0.021746 0.021761 0.021168 0.019924 0.018021 0.015490 0.012399 0.008860 0.005016 0.001038 -0.002884 -0.006558 -0.009801 -0.012450 -0.014375 -0.015493 -0.015767 -0.015216 -0.013910 -0.011969 -0.009547 -0.006828 -0.004002 -0.001257 0.001236 0.003341 0.004959 0.006037 0.006569 0.006594 0.006187 0.005450 0.004500 0.003454 0.002418 0.001477 0.000685 0.000066 -0.000391 -0.000721 -0.000978 -0.001228 -0.001533 -0.001946 -0.002497 -0.003187 -0.003988 -0.004844 -0.005669 -0.006364 -0.006821 -0.006937 -0.006628 -0.005837 -0.004544 -0.002772 -0.000588 0.001898 0.004543 0.007179 0.009626 0.011709 0.013269 0.014176 0.014341 0.013722 0.012327 0.010212 0.007481 0.004272 0.000750 -0.002907 -0.006518 -0.009915 -0.012951 -0.015510 -0.017510 -0.018911 -0.019705 -0.019921 -0.019615 -0.018861 -0.017750 -0.016374 -0.014828 -0.013196 -0.011554 -0.009962 -0.008467 -0.007101 -0.005882 -0.004817 -0.003904 -0.003136 -0.002497 -0.001974 -0.001549 -0.001208 -0.000936 -0.000720 -0.000550 -0.000417 -0.000314 -0.000235 -0.000174 -0.000128 -0.000093 -0.000067 -0.000047 -0.000033 -0.000023 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000015 0.000024 0.000036 0.000054 0.000080 0.000114 0.000161 0.000224 0.000305 0.000412 0.000549 0.000725 0.000950 0.001236 0.001597 0.002050 0.002613 0.003305 0.004144 0.005145 0.006320 0.007671 0.009192 0.010862 0.012645 0.014489 0.016324 0.018067 0.019618 0.020873 0.021724 0.022070 0.021824 0.020923 0.019334 0.017064 0.014159 0.010711 0.006850 0.002742 -0.001422 -0.005435 -0.009094 -0.012208 -0.014614 -0.016191 -0.016868 -0.016632 -0.015526 -0.013652 -0.011160 -0.008238 -0.005095 -0.001948 0.000999 0.003567 0.005620 0.007067 0.007873 0.008058 0.007689 0.006872 0.005744 0.004448 0.003128 0.001907 0.000878 0.000095 -0.000427 -0.000715 -0.000829 -0.000851 -0.000876 -0.000996 -0.001286 -0.001796 -0.002541 -0.003495 -0.004594 -0.005740 -0.006810 -0.007669 -0.008183 -0.008235 -0.007738 -0.006648 -0.004968 -0.002753 -0.000111 0.002809 0.005825 0.008736 0.011338 0.013443 0.014889 0.015558 0.015379 0.014338 0.012477 0.009890 0.006712 0.003116 -0.000710 -0.004569 -0.008273 -0.011653 -0.014573 -0.016931 -0.018670 -0.019768 -0.020244 -0.020146 -0.019548 -0.018541 -0.017222 -0.015689 -0.014038 -0.012349 -0.010692 -0.009121 -0.007674 -0.006373 -0.005231 -0.004248 -0.003416 -0.002723 -0.002154 -0.001691 -0.001319 -0.001022 -0.000786 -0.000601 -0.000457 -0.000344 -0.000258 -0.000191 -0.000141 -0.000103 -0.000075 -0.000053 -0.000038 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000007 0.000011 0.000017 0.000026 0.000040 0.000059 0.000087 0.000125 0.000175 0.000243 0.000332 0.000447 0.000595 0.000786 0.001029 0.001339 0.001729 0.002218 0.002824 0.003567 0.004464 0.005531 0.006776 0.008200 0.009792 0.011526 0.013359 0.015232 0.017069 0.018776 0.020250 0.021378 0.022050 0.022166 0.021642 0.020422 0.018486 0.015856 0.012596 0.008819 0.004676 0.000356 -0.003932 -0.007968 -0.011537 -0.014445 -0.016533 -0.017690 -0.017865 -0.017067 -0.015371 -0.012910 -0.009869 -0.006466 -0.002940 0.000471 0.003548 0.006106 0.008013 0.009192 0.009631 0.009378 0.008535 0.007245 0.005679 0.004012 0.002414 0.001026 -0.000051 -0.000766 -0.001115 -0.001148 -0.000950 -0.000639 -0.000343 -0.000187 -0.000277 -0.000685 -0.001442 -0.002526 -0.003868 -0.005356 -0.006842 -0.008162 -0.009148 -0.009647 -0.009539 -0.008747 -0.007251 -0.005092 -0.002370 0.000764 0.004114 0.007459 0.010570 0.013227 0.015236 0.016444 0.016754 0.016125 0.014580 0.012201 0.009119 0.005508 0.001567 -0.002494 -0.006467 -0.010166 -0.013431 -0.016141 -0.018219 -0.019630 -0.020379 -0.020508 -0.020087 -0.019205 -0.017963 -0.016465 -0.014811 -0.013092 -0.011384 -0.009747 -0.008227 -0.006852 -0.005637 -0.004586 -0.003693 -0.002947 -0.002333 -0.001833 -0.001430 -0.001108 -0.000853 -0.000653 -0.000496 -0.000375 -0.000281 -0.000209 -0.000154 -0.000113 -0.000082 -0.000059 -0.000042 -0.000030 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000012 0.000018 0.000029 0.000043 0.000064 0.000094 0.000134 0.000189 0.000262 0.000357 0.000481 0.000640 0.000845 0.001106 0.001438 0.001857 0.002380 0.003027 0.003818 0.004769 0.005895 0.007203 0.008689 0.010339 0.012122 0.013987 0.015870 0.017686 0.019334 0.020705 0.021684 0.022158 0.022027 0.021215 0.019675 0.017398 0.014424 0.010837 0.006770 0.002395 -0.002079 -0.006425 -0.010412 -0.013817 -0.016445 -0.018146 -0.018823 -0.018445 -0.017049 -0.014744 -0.011696 -0.008123 -0.004277 -0.000423 0.003182 0.006304 0.008760 0.010423 0.011236 0.011214 0.010438 0.009049 0.007229 0.005187 0.003134 0.001264 -0.000264 -0.001342 -0.001922 -0.002018 -0.001702 -0.001094 -0.000347 0.000371 0.000896 0.001088 0.000849 0.000131 -0.001053 -0.002629 -0.004470 -0.006405 -0.008238 -0.009764 -0.010792 -0.011161 -0.010762 -0.009547 -0.007536 -0.004817 -0.001543 0.002082 0.005819 0.009413 0.012612 0.015191 0.016963 0.017798 0.017629 0.016457 0.014347 0.011424 0.007861 0.003863 -0.000348 -0.004548 -0.008530 -0.012115 -0.015161 -0.017571 -0.019295 -0.020325 -0.020694 -0.020465 -0.019727 -0.018582 -0.017138 -0.015500 -0.013767 -0.012021 -0.010332 -0.008749 -0.007307 -0.006026 -0.004912 -0.003962 -0.003166 -0.002508 -0.001972 -0.001539 -0.001193 -0.000919 -0.000704 -0.000535 -0.000404 -0.000303 -0.000226 -0.000167 -0.000123 -0.000090 -0.000065 -0.000046 -0.000033 -0.000023 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000013 0.000020 0.000030 0.000046 0.000068 0.000100 0.000143 0.000202 0.000279 0.000380 0.000512 0.000682 0.000900 0.001179 0.001532 0.001977 0.002532 0.003217 0.004051 0.005050 0.006228 0.007589 0.009126 0.010820 0.012634 0.014513 0.016384 0.018157 0.019724 0.020972 0.021782 0.022042 0.021656 0.020553 0.018698 0.016097 0.012806 0.008928 0.004618 0.000068 -0.004496 -0.008832 -0.012699 -0.015869 -0.018152 -0.019406 -0.019553 -0.018588 -0.016577 -0.013661 -0.010043 -0.005974 -0.001738 0.002376 0.006092 0.009170 0.011427 0.012749 0.013101 0.012530 0.011155 0.009158 0.006764 0.004222 0.001777 -0.000350 -0.001983 -0.003008 -0.003385 -0.003145 -0.002388 -0.001271 0.000012 0.001250 0.002237 0.002795 0.002796 0.002171 0.000924 -0.000869 -0.003066 -0.005472 -0.007858 -0.009981 -0.011608 -0.012537 -0.012621 -0.011780 -0.010008 -0.007382 -0.004048 -0.000218 0.003854 0.007890 0.011608 0.014749 0.017094 0.018478 0.018805 0.018052 0.016266 0.013562 0.010108 0.006113 0.001809 -0.002567 -0.006790 -0.010660 -0.014017 -0.016745 -0.018775 -0.020087 -0.020701 -0.020676 -0.020096 -0.019065 -0.017692 -0.016088 -0.014358 -0.012590 -0.010861 -0.009227 -0.007728 -0.006388 -0.005218 -0.004216 -0.003373 -0.002675 -0.002105 -0.001644 -0.001275 -0.000983 -0.000753 -0.000573 -0.000433 -0.000325 -0.000242 -0.000180 -0.000132 -0.000097 -0.000070 -0.000050 -0.000035 -0.000025 -0.000017 -0.000011 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000013 0.000020 0.000032 0.000048 0.000072 0.000105 0.000151 0.000213 0.000295 0.000402 0.000541 0.000721 0.000951 0.001246 0.001618 0.002087 0.002671 0.003389 0.004260 0.005301 0.006521 0.007923 0.009498 0.011220 0.013048 0.014922 0.016760 0.018468 0.019934 0.021040 0.021667 0.021704 0.021060 0.019673 0.017518 0.014618 0.011044 0.006922 0.002422 -0.002242 -0.006829 -0.011087 -0.014765 -0.017636 -0.019517 -0.020278 -0.019864 -0.018294 -0.015667 -0.012159 -0.008006 -0.003494 0.001065 0.005360 0.009099 0.012039 0.014002 0.014890 0.014697 0.013501 0.011465 0.008812 0.005814 0.002759 -0.000071 -0.002430 -0.004126 -0.005043 -0.005148 -0.004493 -0.003208 -0.001491 0.000421 0.002270 0.003805 0.004808 0.005116 0.004640 0.003372 0.001388 -0.001156 -0.004043 -0.007008 -0.009771 -0.012053 -0.013612 -0.014258 -0.013875 -0.012432 -0.009986 -0.006678 -0.002720 0.001621 0.006044 0.010241 0.013922 0.016831 0.018773 0.019620 0.019322 0.017907 0.015475 0.012189 0.008257 0.003918 -0.000579 -0.004994 -0.009109 -0.012744 -0.015765 -0.018086 -0.019671 -0.020531 -0.020715 -0.020304 -0.019399 -0.018113 -0.016560 -0.014849 -0.013076 -0.011321 -0.009649 -0.008105 -0.006716 -0.005497 -0.004449 -0.003565 -0.002830 -0.002229 -0.001742 -0.001352 -0.001042 -0.000798 -0.000608 -0.000459 -0.000345 -0.000257 -0.000191 -0.000141 -0.000103 -0.000075 -0.000054 -0.000038 -0.000027 -0.000018 -0.000012 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000013 0.000021 0.000032 0.000049 0.000074 0.000110 0.000158 0.000223 0.000309 0.000421 0.000567 0.000755 0.000997 0.001305 0.001695 0.002184 0.002792 0.003538 0.004440 0.005513 0.006765 0.008197 0.009794 0.011528 0.013352 0.015200 0.016986 0.018610 0.019957 0.020907 0.021341 0.021152 0.020255 0.018597 0.016167 0.013001 0.009189 0.004874 0.000245 -0.004470 -0.009015 -0.013128 -0.016555 -0.019073 -0.020508 -0.020746 -0.019755 -0.017582 -0.014359 -0.010295 -0.005661 -0.000773 0.004031 0.008419 0.012091 0.014801 0.016382 0.016756 0.015945 0.014066 0.011323 0.007987 0.004372 0.000808 -0.002389 -0.004947 -0.006662 -0.007415 -0.007183 -0.006042 -0.004156 -0.001760 0.000859 0.003396 0.005552 0.007068 0.007747 0.007473 0.006227 0.004084 0.001211 -0.002150 -0.005705 -0.009130 -0.012107 -0.014346 -0.015617 -0.015766 -0.014732 -0.012550 -0.009351 -0.005346 -0.000812 0.003933 0.008557 0.012738 0.016189 0.018680 0.020055 0.020235 0.019226 0.017113 0.014047 0.010237 0.005922 0.001361 -0.003191 -0.007503 -0.011376 -0.014657 -0.017245 -0.019089 -0.020188 -0.020581 -0.020344 -0.019577 -0.018391 -0.016904 -0.015228 -0.013464 -0.011700 -0.010004 -0.008426 -0.006999 -0.005741 -0.004654 -0.003735 -0.002969 -0.002340 -0.001830 -0.001421 -0.001096 -0.000840 -0.000639 -0.000483 -0.000363 -0.000271 -0.000201 -0.000148 -0.000108 -0.000079 -0.000057 -0.000040 -0.000028 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000020 0.000033 0.000051 0.000077 0.000113 0.000163 0.000231 0.000321 0.000437 0.000589 0.000785 0.001035 0.001354 0.001758 0.002264 0.002892 0.003659 0.004584 0.005680 0.006953 0.008400 0.010005 0.011734 0.013535 0.015338 0.017054 0.018577 0.019790 0.020574 0.020812 0.020401 0.019264 0.017357 0.014683 0.011293 0.007293 0.002842 -0.001854 -0.006554 -0.010992 -0.014899 -0.018024 -0.020147 -0.021106 -0.020808 -0.019244 -0.016490 -0.012710 -0.008145 -0.003098 0.002086 0.007048 0.011440 0.014955 0.017351 0.018473 0.018267 0.016787 0.014188 0.010717 0.006689 0.002465 -0.001588 -0.005121 -0.007839 -0.009526 -0.010063 -0.009441 -0.007757 -0.005212 -0.002081 0.001302 0.004582 0.007415 0.009498 0.010597 0.010574 0.009393 0.007129 0.003957 0.000141 -0.003993 -0.008085 -0.011771 -0.014721 -0.016659 -0.017395 -0.016835 -0.014991 -0.011980 -0.008010 -0.003362 0.001632 0.006616 0.011243 0.015196 0.018215 0.020109 0.020776 0.020196 0.018436 0.015637 0.012000 0.007767 0.003202 -0.001431 -0.005886 -0.009950 -0.013453 -0.016277 -0.018357 -0.019680 -0.020276 -0.020214 -0.019590 -0.018514 -0.017106 -0.015481 -0.013743 -0.011985 -0.010280 -0.008682 -0.007229 -0.005942 -0.004826 -0.003878 -0.003086 -0.002435 -0.001906 -0.001481 -0.001143 -0.000876 -0.000667 -0.000504 -0.000379 -0.000283 -0.000209 -0.000154 -0.000113 -0.000082 -0.000059 -0.000042 -0.000030 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000012 0.000020 0.000033 0.000051 0.000078 0.000116 0.000168 0.000238 0.000330 0.000451 0.000607 0.000808 0.001065 0.001393 0.001807 0.002325 0.002966 0.003748 0.004687 0.005795 0.007076 0.008525 0.010122 0.011828 0.013589 0.015330 0.016958 0.018366 0.019437 0.020050 0.020094 0.019472 0.018114 0.015988 0.013109 0.009543 0.005411 0.000885 -0.003815 -0.008436 -0.012708 -0.016358 -0.019137 -0.020837 -0.021308 -0.020480 -0.018366 -0.015073 -0.010793 -0.005799 -0.000422 0.004970 0.009999 0.014306 0.017581 0.019590 0.020194 0.019364 0.017186 0.013855 0.009659 0.004958 0.000152 -0.004352 -0.008179 -0.011012 -0.012625 -0.012903 -0.011849 -0.009586 -0.006347 -0.002450 0.001726 0.005779 0.009319 0.012001 0.013557 0.013822 0.012747 0.010401 0.006970 0.002736 -0.001947 -0.006684 -0.011071 -0.014735 -0.017359 -0.018714 -0.018676 -0.017231 -0.014479 -0.010620 -0.005939 -0.000777 0.004493 0.009500 0.013901 0.017406 0.019796 0.020941 0.020798 0.019415 0.016919 0.013503 0.009406 0.004895 0.000240 -0.004302 -0.008504 -0.012183 -0.015205 -0.017493 -0.019019 -0.019806 -0.019914 -0.019435 -0.018477 -0.017159 -0.015598 -0.013902 -0.012165 -0.010466 -0.008864 -0.007398 -0.006093 -0.004957 -0.003990 -0.003179 -0.002511 -0.001967 -0.001529 -0.001180 -0.000905 -0.000689 -0.000521 -0.000391 -0.000292 -0.000217 -0.000160 -0.000117 -0.000086 -0.000062 -0.000044 -0.000031 -0.000022 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000007 0.000012 0.000020 0.000033 0.000052 0.000080 0.000119 0.000172 0.000243 0.000338 0.000461 0.000620 0.000824 0.001086 0.001419 0.001839 0.002364 0.003012 0.003800 0.004743 0.005853 0.007130 0.008566 0.010138 0.011805 0.013509 0.015171 0.016698 0.017980 0.018902 0.019346 0.019205 0.018389 0.016837 0.014529 0.011491 0.007801 0.003595 -0.000942 -0.005583 -0.010066 -0.014118 -0.017468 -0.019873 -0.021136 -0.021126 -0.019791 -0.017171 -0.013398 -0.008694 -0.003357 0.002259 0.007764 0.012768 0.016906 0.019870 0.021435 0.021482 0.020009 0.017132 0.013085 0.008197 0.002866 -0.002471 -0.007373 -0.011440 -0.014339 -0.015837 -0.015823 -0.014314 -0.011459 -0.007521 -0.002859 0.002108 0.006933 0.011181 0.014469 0.016498 0.017078 0.016143 0.013759 0.010118 0.005517 0.000334 -0.005002 -0.010053 -0.014407 -0.017708 -0.019691 -0.020200 -0.019196 -0.016760 -0.013084 -0.008448 -0.003201 0.002272 0.007582 0.012362 0.016297 0.019143 0.020742 0.021031 0.020036 0.017869 0.014712 0.010800 0.006398 0.001779 -0.002790 -0.007075 -0.010878 -0.014055 -0.016514 -0.018218 -0.019178 -0.019447 -0.019111 -0.018275 -0.017056 -0.015572 -0.013931 -0.012233 -0.010556 -0.008963 -0.007498 -0.006188 -0.005044 -0.004065 -0.003243 -0.002564 -0.002010 -0.001564 -0.001208 -0.000927 -0.000706 -0.000534 -0.000401 -0.000300 -0.000223 -0.000164 -0.000121 -0.000088 -0.000064 -0.000046 -0.000033 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000012 0.000021 0.000034 0.000053 0.000081 0.000121 0.000175 0.000247 0.000342 0.000467 0.000627 0.000833 0.001097 0.001431 0.001853 0.002378 0.003026 0.003812 0.004750 0.005849 0.007108 0.008517 0.010048 0.011660 0.013291 0.014861 0.016275 0.017425 0.018197 0.018478 0.018166 0.017179 0.015466 0.013018 0.009870 0.006115 0.001897 -0.002591 -0.007111 -0.011402 -0.015189 -0.018207 -0.020223 -0.021052 -0.020583 -0.018784 -0.015719 -0.011544 -0.006505 -0.000922 0.004832 0.010353 0.015244 0.019138 0.021732 0.022818 0.022294 0.020184 0.016639 0.011924 0.006403 0.000512 -0.005281 -0.010511 -0.014755 -0.017669 -0.019017 -0.018692 -0.016728 -0.013294 -0.008684 -0.003290 0.002429 0.007987 0.012913 0.016788 0.019284 0.020187 0.019420 0.017041 0.013246 0.008344 0.002734 -0.003131 -0.008782 -0.013771 -0.017711 -0.020303 -0.021360 -0.020820 -0.018743 -0.015309 -0.010793 -0.005544 0.000045 0.005571 0.010649 0.014945 0.018190 0.020206 0.020904 0.020294 0.018471 0.015603 0.011917 0.007675 0.003151 -0.001388 -0.005696 -0.009570 -0.012853 -0.015444 -0.017293 -0.018403 -0.018819 -0.018620 -0.017907 -0.016794 -0.015397 -0.013826 -0.012180 -0.010541 -0.008973 -0.007524 -0.006221 -0.005080 -0.004100 -0.003275 -0.002592 -0.002034 -0.001584 -0.001224 -0.000940 -0.000716 -0.000543 -0.000408 -0.000305 -0.000227 -0.000168 -0.000124 -0.000091 -0.000066 -0.000048 -0.000034 -0.000024 -0.000017 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000013 0.000022 0.000035 0.000055 0.000083 0.000123 0.000177 0.000249 0.000345 0.000468 0.000628 0.000834 0.001096 0.001428 0.001846 0.002367 0.003007 0.003782 0.004704 0.005780 0.007008 0.008374 0.009850 0.011391 0.012934 0.014400 0.015692 0.016707 0.017333 0.017462 0.016999 0.015871 0.014035 0.011493 0.008290 0.004529 0.000360 -0.004016 -0.008360 -0.012410 -0.015897 -0.018563 -0.020187 -0.020602 -0.019713 -0.017511 -0.014078 -0.009594 -0.004321 0.001402 0.007189 0.012632 0.017327 0.020913 0.023099 0.023689 0.022606 0.019898 0.015744 0.010439 0.004378 -0.001977 -0.008133 -0.013605 -0.017955 -0.020833 -0.022003 -0.021366 -0.018967 -0.014997 -0.009775 -0.003722 0.002672 0.008890 0.014427 0.018840 0.021772 0.022993 0.022411 0.020080 0.016193 0.011070 0.005122 -0.001177 -0.007335 -0.012878 -0.017389 -0.020542 -0.022123 -0.022047 -0.020355 -0.017210 -0.012880 -0.007711 -0.002096 0.003553 0.008840 0.013414 0.016989 0.019366 0.020440 0.020198 0.018720 0.016161 0.012736 0.008699 0.004322 -0.000126 -0.004399 -0.008286 -0.011624 -0.014301 -0.016260 -0.017493 -0.018038 -0.017966 -0.017374 -0.016371 -0.015070 -0.013581 -0.012002 -0.010417 -0.008890 -0.007470 -0.006189 -0.005062 -0.004091 -0.003273 -0.002593 -0.002037 -0.001587 -0.001228 -0.000944 -0.000720 -0.000546 -0.000412 -0.000309 -0.000230 -0.000171 -0.000126 -0.000093 -0.000068 -0.000050 -0.000036 -0.000026 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000008 0.000014 0.000023 0.000036 0.000056 0.000085 0.000124 0.000178 0.000250 0.000344 0.000466 0.000623 0.000825 0.001082 0.001408 0.001818 0.002328 0.002953 0.003708 0.004603 0.005645 0.006828 0.008137 0.009542 0.010998 0.012441 0.013792 0.014958 0.015838 0.016324 0.016317 0.015728 0.014491 0.012576 0.009990 0.006789 0.003080 -0.000978 -0.005184 -0.009301 -0.013069 -0.016229 -0.018535 -0.019780 -0.019815 -0.018562 -0.016030 -0.012321 -0.007631 -0.002236 0.003516 0.009233 0.014504 0.018931 0.022161 0.023917 0.024022 0.022419 0.019180 0.014508 0.008722 0.002238 -0.004460 -0.010865 -0.016479 -0.020859 -0.023653 -0.024627 -0.023691 -0.020904 -0.016471 -0.010731 -0.004128 0.002827 0.009593 0.015644 0.020513 0.023828 0.025342 0.024953 0.022706 0.018796 0.013542 0.007364 0.000747 -0.005800 -0.011786 -0.016772 -0.020411 -0.022466 -0.022832 -0.021530 -0.018709 -0.014623 -0.009609 -0.004059 0.001616 0.007013 0.011773 0.015596 0.018269 0.019667 0.019764 0.018622 0.016380 0.013242 0.009450 0.005271 0.000968 -0.003211 -0.007054 -0.010393 -0.013109 -0.015137 -0.016463 -0.017115 -0.017157 -0.016681 -0.015789 -0.014592 -0.013196 -0.011698 -0.010180 -0.008709 -0.007334 -0.006087 -0.004987 -0.004036 -0.003233 -0.002564 -0.002016 -0.001573 -0.001219 -0.000938 -0.000717 -0.000545 -0.000412 -0.000309 -0.000232 -0.000173 -0.000128 -0.000095 -0.000070 -0.000052 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000015 0.000024 0.000038 0.000058 0.000086 0.000125 0.000178 0.000248 0.000339 0.000458 0.000611 0.000807 0.001056 0.001372 0.001768 0.002260 0.002863 0.003589 0.004447 0.005442 0.006566 0.007804 0.009125 0.010482 0.011814 0.013044 0.014081 0.014829 0.015187 0.015063 0.014375 0.013068 0.011117 0.008539 0.005397 0.001802 -0.002087 -0.006069 -0.009913 -0.013367 -0.016184 -0.018133 -0.019025 -0.018725 -0.017176 -0.014402 -0.010520 -0.005735 -0.000334 0.005334 0.010877 0.015891 0.019988 0.022830 0.024157 0.023809 0.021752 0.018077 0.013005 0.006874 0.000112 -0.006788 -0.013312 -0.018959 -0.023288 -0.025951 -0.026722 -0.025519 -0.022411 -0.017617 -0.011486 -0.004475 0.002890 0.010058 0.016489 0.021706 0.025326 0.027091 0.026891 0.024764 0.020899 0.015614 0.009328 0.002530 -0.004266 -0.010558 -0.015898 -0.019921 -0.022377 -0.023141 -0.022218 -0.019739 -0.015944 -0.011156 -0.005759 -0.000157 0.005248 0.010092 0.014071 0.016961 0.018624 0.019019 0.018191 0.016266 0.013431 0.009917 0.005979 0.001874 -0.002155 -0.005896 -0.009181 -0.011886 -0.013942 -0.015326 -0.016060 -0.016201 -0.015832 -0.015052 -0.013963 -0.012670 -0.011265 -0.009829 -0.008429 -0.007113 -0.005915 -0.004853 -0.003933 -0.003154 -0.002505 -0.001972 -0.001541 -0.001195 -0.000921 -0.000706 -0.000538 -0.000408 -0.000307 -0.000231 -0.000173 -0.000129 -0.000097 -0.000072 -0.000053 -0.000039 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000026 0.000040 0.000059 0.000087 0.000125 0.000176 0.000244 0.000331 0.000445 0.000591 0.000779 0.001017 0.001319 0.001697 0.002165 0.002738 0.003425 0.004236 0.005172 0.006225 0.007378 0.008601 0.009849 0.011060 0.012162 0.013071 0.013693 0.013937 0.013717 0.012962 0.011622 0.009683 0.007167 0.004141 0.000717 -0.002947 -0.006656 -0.010187 -0.013303 -0.015770 -0.017376 -0.017949 -0.017374 -0.015607 -0.012687 -0.008742 -0.003981 0.001309 0.006781 0.012053 0.016734 0.020453 0.022891 0.023806 0.023062 0.020640 0.016649 0.011322 0.005004 -0.001871 -0.008814 -0.015313 -0.020876 -0.025072 -0.027563 -0.028133 -0.026710 -0.023372 -0.018343 -0.011977 -0.004733 0.002862 0.010254 0.016905 0.022336 0.026161 0.028119 0.028092 0.026114 0.022366 0.017155 0.010895 0.004067 -0.002819 -0.009261 -0.014809 -0.019094 -0.021855 -0.022954 -0.022380 -0.020249 -0.016780 -0.012282 -0.007121 -0.001692 0.003615 0.008438 0.012475 0.015494 0.017351 0.017992 0.017448 0.015829 0.013306 0.010095 0.006437 0.002579 -0.001245 -0.004830 -0.008005 -0.010650 -0.012690 -0.014096 -0.014886 -0.015108 -0.014837 -0.014165 -0.013189 -0.012005 -0.010705 -0.009365 -0.008049 -0.006806 -0.005670 -0.004659 -0.003782 -0.003036 -0.002414 -0.001903 -0.001489 -0.001157 -0.000894 -0.000686 -0.000525 -0.000399 -0.000302 -0.000228 -0.000172 -0.000129 -0.000097 -0.000073 -0.000054 -0.000040 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000006 0.000011 0.000017 0.000027 0.000041 0.000061 0.000088 0.000124 0.000173 0.000237 0.000320 0.000427 0.000565 0.000741 0.000966 0.001249 0.001604 0.002042 0.002577 0.003218 0.003970 0.004835 0.005805 0.006861 0.007975 0.009102 0.010186 0.011157 0.011938 0.012444 0.012589 0.012298 0.011507 0.010176 0.008296 0.005894 0.003038 -0.000159 -0.003546 -0.006938 -0.010124 -0.012885 -0.015004 -0.016290 -0.016589 -0.015803 -0.013904 -0.010941 -0.007046 -0.002427 0.002633 0.007802 0.012712 0.016994 0.020300 0.022332 0.022874 0.021809 0.019133 0.014967 0.009548 0.003220 -0.003590 -0.010404 -0.016726 -0.022085 -0.026065 -0.028347 -0.028728 -0.027147 -0.023686 -0.018569 -0.012147 -0.004870 0.002748 0.010163 0.016850 0.022339 0.026252 0.028329 0.028452 0.026648 0.023084 0.018057 0.011964 0.005268 -0.001534 -0.007954 -0.013550 -0.017956 -0.020908 -0.022262 -0.021994 -0.020201 -0.017085 -0.012931 -0.008087 -0.002926 0.002176 0.006871 0.010860 0.013916 0.015890 0.016718 0.016420 0.015088 0.012879 0.009989 0.006644 0.003076 -0.000494 -0.003867 -0.006881 -0.009416 -0.011396 -0.012789 -0.013606 -0.013889 -0.013704 -0.013136 -0.012274 -0.011208 -0.010022 -0.008789 -0.007572 -0.006416 -0.005354 -0.004407 -0.003582 -0.002880 -0.002293 -0.001810 -0.001418 -0.001104 -0.000855 -0.000658 -0.000505 -0.000385 -0.000293 -0.000222 -0.000168 -0.000127 -0.000096 -0.000073 -0.000055 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000018 0.000028 0.000042 0.000061 0.000087 0.000122 0.000168 0.000228 0.000305 0.000405 0.000532 0.000695 0.000902 0.001164 0.001490 0.001893 0.002382 0.002967 0.003652 0.004435 0.005310 0.006258 0.007251 0.008249 0.009199 0.010039 0.010696 0.011094 0.011159 0.010821 0.010027 0.008744 0.006969 0.004731 0.002099 -0.000820 -0.003884 -0.006920 -0.009736 -0.012131 -0.013912 -0.014906 -0.014981 -0.014056 -0.012115 -0.009212 -0.005480 -0.001121 0.003598 0.008362 0.012830 0.016657 0.019526 0.021168 0.021389 0.020092 0.017288 0.013101 0.007767 0.001618 -0.004938 -0.011446 -0.017438 -0.022471 -0.026156 -0.028197 -0.028411 -0.026743 -0.023280 -0.018238 -0.011954 -0.004858 0.002558 0.009778 0.016301 0.021678 0.025548 0.027661 0.027901 0.026288 0.022976 0.018242 0.012458 0.006063 -0.000475 -0.006691 -0.012162 -0.016536 -0.019555 -0.021071 -0.021052 -0.019579 -0.016831 -0.013070 -0.008614 -0.003814 0.000980 0.005438 0.009276 0.012273 0.014281 0.015232 0.015135 0.014067 0.012166 0.009611 0.006606 0.003366 0.000097 -0.003015 -0.005818 -0.008195 -0.010072 -0.011417 -0.012233 -0.012556 -0.012445 -0.011975 -0.011227 -0.010283 -0.009221 -0.008107 -0.007000 -0.005944 -0.004970 -0.004097 -0.003335 -0.002685 -0.002141 -0.001693 -0.001329 -0.001037 -0.000805 -0.000622 -0.000478 -0.000367 -0.000280 -0.000214 -0.000163 -0.000124 -0.000094 -0.000071 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000012 0.000019 0.000028 0.000042 0.000061 0.000086 0.000119 0.000161 0.000216 0.000287 0.000377 0.000493 0.000641 0.000828 0.001063 0.001357 0.001718 0.002155 0.002676 0.003283 0.003975 0.004744 0.005573 0.006437 0.007298 0.008111 0.008818 0.009356 0.009658 0.009659 0.009299 0.008534 0.007338 0.005712 0.003686 0.001326 -0.001269 -0.003968 -0.006617 -0.009044 -0.011069 -0.012524 -0.013261 -0.013166 -0.012174 -0.010278 -0.007538 -0.004078 -0.000090 0.004182 0.008449 0.012402 0.015732 0.018153 0.019429 0.019393 0.017965 0.015167 0.011122 0.006054 0.000276 -0.005836 -0.011860 -0.017370 -0.021958 -0.025275 -0.027051 -0.027123 -0.025448 -0.022111 -0.017313 -0.011370 -0.004679 0.002304 0.009103 0.015255 0.020343 0.024034 0.026093 0.026411 0.025002 0.022004 0.017669 0.012336 0.006408 0.000315 -0.005513 -0.010683 -0.014867 -0.017821 -0.019400 -0.019566 -0.018385 -0.016013 -0.012684 -0.008683 -0.004329 0.000058 0.004175 0.007758 0.010601 0.012561 0.013569 0.013625 0.012793 0.011191 0.008977 0.006336 0.003458 0.000531 -0.002276 -0.004820 -0.006995 -0.008730 -0.009991 -0.010779 -0.011122 -0.011072 -0.010694 -0.010059 -0.009242 -0.008310 -0.007326 -0.006340 -0.005396 -0.004520 -0.003734 -0.003045 -0.002456 -0.001962 -0.001554 -0.001223 -0.000956 -0.000744 -0.000577 -0.000446 -0.000343 -0.000264 -0.000202 -0.000155 -0.000118 -0.000090 -0.000069 -0.000053 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000012 0.000019 0.000028 0.000041 0.000059 0.000083 0.000113 0.000152 0.000202 0.000265 0.000346 0.000448 0.000579 0.000743 0.000949 0.001205 0.001519 0.001898 0.002347 0.002868 0.003459 0.004113 0.004815 0.005541 0.006260 0.006932 0.007507 0.007932 0.008148 0.008102 0.007745 0.007038 0.005965 0.004527 0.002756 0.000712 -0.001518 -0.003818 -0.006053 -0.008075 -0.009732 -0.010879 -0.011393 -0.011181 -0.010192 -0.008429 -0.005947 -0.002862 0.000654 0.004384 0.008073 0.011451 0.014249 0.016221 0.017165 0.016941 0.015488 0.012833 0.009092 0.004470 -0.000751 -0.006234 -0.011605 -0.016487 -0.020521 -0.023401 -0.024892 -0.024854 -0.023255 -0.020171 -0.015789 -0.010387 -0.004322 0.002001 0.008156 0.013731 0.018355 0.021729 0.023643 0.023997 0.022800 0.020173 0.016336 0.011589 0.006288 0.000816 -0.004445 -0.009143 -0.012982 -0.015738 -0.017279 -0.017564 -0.016643 -0.014649 -0.011783 -0.008296 -0.004466 -0.000578 0.003100 0.006332 0.008929 0.010762 0.011761 0.011922 0.011296 0.009981 0.008113 0.005851 0.003364 0.000816 -0.001644 -0.003889 -0.005821 -0.007377 -0.008522 -0.009256 -0.009601 -0.009599 -0.009305 -0.008782 -0.008093 -0.007299 -0.006452 -0.005599 -0.004777 -0.004011 -0.003321 -0.002714 -0.002194 -0.001756 -0.001395 -0.001100 -0.000863 -0.000674 -0.000525 -0.000407 -0.000315 -0.000244 -0.000188 -0.000145 -0.000111 -0.000086 -0.000066 -0.000050 -0.000039 -0.000030 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000007 0.000012 0.000018 0.000027 0.000040 0.000057 0.000079 0.000106 0.000141 0.000185 0.000241 0.000310 0.000398 0.000509 0.000648 0.000822 0.001037 0.001299 0.001613 0.001983 0.002411 0.002894 0.003425 0.003992 0.004575 0.005147 0.005676 0.006120 0.006437 0.006578 0.006501 0.006167 0.005546 0.004626 0.003413 0.001935 0.000243 -0.001587 -0.003459 -0.005260 -0.006868 -0.008159 -0.009017 -0.009343 -0.009065 -0.008145 -0.006591 -0.004454 -0.001836 0.001118 0.004222 0.007264 0.010018 0.012261 0.013789 0.014440 0.014100 0.012725 0.010344 0.007061 0.003054 -0.001435 -0.006119 -0.010681 -0.014803 -0.018183 -0.020567 -0.021759 -0.021645 -0.020201 -0.017495 -0.013687 -0.009016 -0.003785 0.001662 0.006963 0.011768 0.015762 0.018689 0.020370 0.020717 0.019738 0.017532 0.014284 0.010245 0.005719 0.001029 -0.003499 -0.007564 -0.010911 -0.013347 -0.014753 -0.015090 -0.014394 -0.012776 -0.010400 -0.007477 -0.004241 -0.000933 0.002218 0.005009 0.007277 0.008908 0.009838 0.010059 0.009608 0.008566 0.007045 0.005178 0.003105 0.000965 -0.001113 -0.003021 -0.004675 -0.006018 -0.007020 -0.007677 -0.008005 -0.008038 -0.007823 -0.007410 -0.006852 -0.006199 -0.005497 -0.004785 -0.004094 -0.003448 -0.002863 -0.002347 -0.001903 -0.001528 -0.001218 -0.000964 -0.000760 -0.000596 -0.000466 -0.000364 -0.000284 -0.000220 -0.000171 -0.000133 -0.000103 -0.000079 -0.000061 -0.000048 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000026 0.000038 0.000053 0.000073 0.000098 0.000128 0.000166 0.000213 0.000271 0.000343 0.000433 0.000545 0.000683 0.000853 0.001059 0.001304 0.001590 0.001919 0.002287 0.002690 0.003116 0.003550 0.003972 0.004356 0.004672 0.004885 0.004960 0.004866 0.004572 0.004060 0.003321 0.002362 0.001207 -0.000102 -0.001505 -0.002925 -0.004277 -0.005465 -0.006397 -0.006984 -0.007153 -0.006854 -0.006061 -0.004784 -0.003067 -0.000992 0.001324 0.003735 0.006074 0.008166 0.009838 0.010934 0.011330 0.010943 0.009741 0.007753 0.005066 0.001825 -0.001778 -0.005513 -0.009130 -0.012377 -0.015020 -0.016858 -0.017742 -0.017585 -0.016369 -0.014153 -0.011064 -0.007293 -0.003080 0.001300 0.005561 0.009424 0.012640 0.015004 0.016373 0.016676 0.015918 0.014175 0.011593 0.008371 0.004747 0.000981 -0.002667 -0.005958 -0.008684 -0.010688 -0.011873 -0.012202 -0.011702 -0.010454 -0.008589 -0.006273 -0.003690 -0.001033 0.001515 0.003788 0.005654 0.007018 0.007825 0.008064 0.007762 0.006981 0.005806 0.004342 0.002702 0.000998 -0.000669 -0.002210 -0.003556 -0.004659 -0.005492 -0.006051 -0.006347 -0.006406 -0.006262 -0.005957 -0.005530 -0.005023 -0.004473 -0.003909 -0.003358 -0.002839 -0.002367 -0.001948 -0.001587 -0.001280 -0.001025 -0.000817 -0.000647 -0.000511 -0.000403 -0.000317 -0.000249 -0.000195 -0.000153 -0.000119 -0.000093 -0.000073 -0.000057 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000016 0.000024 0.000035 0.000049 0.000066 0.000088 0.000114 0.000145 0.000182 0.000227 0.000283 0.000350 0.000433 0.000534 0.000656 0.000802 0.000974 0.001173 0.001398 0.001647 0.001916 0.002197 0.002480 0.002749 0.002988 0.003176 0.003290 0.003307 0.003205 0.002967 0.002581 0.002044 0.001362 0.000554 -0.000349 -0.001303 -0.002255 -0.003147 -0.003913 -0.004491 -0.004824 -0.004865 -0.004582 -0.003962 -0.003016 -0.001779 -0.000309 0.001310 0.002975 0.004570 0.005973 0.007067 0.007744 0.007922 0.007547 0.006600 0.005106 0.003131 0.000779 -0.001811 -0.004474 -0.007035 -0.009316 -0.011154 -0.012409 -0.012980 -0.012808 -0.011884 -0.010251 -0.008001 -0.005270 -0.002230 0.000925 0.003992 0.006773 0.009089 0.010794 0.011786 0.012014 0.011478 0.010233 0.008381 0.006062 0.003447 0.000722 -0.001928 -0.004327 -0.006326 -0.007809 -0.008701 -0.008973 -0.008641 -0.007761 -0.006424 -0.004748 -0.002866 -0.000917 0.000964 0.002656 0.004060 0.005104 0.005743 0.005967 0.005792 0.005258 0.004428 0.003376 0.002185 0.000934 -0.000298 -0.001447 -0.002460 -0.003300 -0.003945 -0.004390 -0.004642 -0.004716 -0.004639 -0.004439 -0.004145 -0.003787 -0.003391 -0.002982 -0.002577 -0.002193 -0.001839 -0.001524 -0.001250 -0.001016 -0.000820 -0.000659 -0.000527 -0.000421 -0.000335 -0.000267 -0.000212 -0.000168 -0.000133 -0.000105 -0.000083 -0.000065 -0.000051 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000022 0.000031 0.000044 0.000058 0.000076 0.000097 0.000120 0.000148 0.000180 0.000218 0.000262 0.000315 0.000377 0.000449 0.000533 0.000629 0.000737 0.000856 0.000983 0.001116 0.001249 0.001378 0.001493 0.001586 0.001648 0.001665 0.001629 0.001528 0.001356 0.001109 0.000787 0.000398 -0.000047 -0.000527 -0.001019 -0.001493 -0.001918 -0.002262 -0.002493 -0.002585 -0.002517 -0.002279 -0.001867 -0.001292 -0.000576 0.000245 0.001126 0.002010 0.002833 0.003533 0.004046 0.004319 0.004309 0.003993 0.003364 0.002440 0.001263 -0.000107 -0.001589 -0.003092 -0.004516 -0.005764 -0.006749 -0.007397 -0.007654 -0.007491 -0.006907 -0.005928 -0.004608 -0.003022 -0.001267 0.000547 0.002307 0.003900 0.005227 0.006204 0.006772 0.006902 0.006591 0.005870 0.004795 0.003445 0.001917 0.000317 -0.001246 -0.002669 -0.003863 -0.004758 -0.005306 -0.005486 -0.005304 -0.004789 -0.003994 -0.002984 -0.001839 -0.000642 0.000526 0.001591 0.002488 0.003172 0.003611 0.003794 0.003728 0.003435 0.002949 0.002315 0.001582 0.000801 0.000019 -0.000720 -0.001382 -0.001942 -0.002385 -0.002704 -0.002901 -0.002985 -0.002970 -0.002873 -0.002712 -0.002505 -0.002268 -0.002016 -0.001762 -0.001517 -0.001288 -0.001080 -0.000897 -0.000739 -0.000606 -0.000494 -0.000402 -0.000326 -0.000265 -0.000214 -0.000173 -0.000140 -0.000112 -0.000090 -0.000072 -0.000058 -0.000046 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000020 0.000028 0.000038 0.000050 0.000063 0.000078 0.000094 0.000111 0.000129 0.000149 0.000169 0.000191 0.000212 0.000234 0.000256 0.000275 0.000291 0.000301 0.000305 0.000300 0.000285 0.000258 0.000219 0.000167 0.000102 0.000025 -0.000062 -0.000158 -0.000259 -0.000361 -0.000458 -0.000547 -0.000619 -0.000669 -0.000692 -0.000683 -0.000640 -0.000562 -0.000450 -0.000310 -0.000148 0.000029 0.000213 0.000394 0.000564 0.000713 0.000834 0.000918 0.000957 0.000947 0.000882 0.000762 0.000588 0.000362 0.000091 -0.000214 -0.000541 -0.000872 -0.001191 -0.001480 -0.001720 -0.001898 -0.002004 -0.002031 -0.001976 -0.001840 -0.001627 -0.001347 -0.001011 -0.000634 -0.000233 0.000170 0.000555 0.000901 0.001186 0.001395 0.001514 0.001533 0.001452 0.001272 0.001005 0.000663 0.000270 -0.000153 -0.000576 -0.000974 -0.001318 -0.001587 -0.001761 -0.001831 -0.001790 -0.001643 -0.001399 -0.001074 -0.000690 -0.000272 0.000154 0.000561 0.000925 0.001224 0.001443 0.001571 0.001605 0.001547 0.001405 0.001192 0.000926 0.000623 0.000304 -0.000014 -0.000315 -0.000585 -0.000816 -0.001001 -0.001137 -0.001227 -0.001271 -0.001277 -0.001249 -0.001194 -0.001117 -0.001026 -0.000926 -0.000822 -0.000720 -0.000623 -0.000534 -0.000454 -0.000385 -0.000324 -0.000273 -0.000229 -0.000192 -0.000160 -0.000133 -0.000110 -0.000091 -0.000075 -0.000061 -0.000050 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000032 0.000040 0.000049 0.000058 0.000066 0.000073 0.000077 0.000077 0.000074 0.000063 0.000045 0.000016 -0.000026 -0.000084 -0.000160 -0.000257 -0.000377 -0.000519 -0.000683 -0.000865 -0.001058 -0.001255 -0.001446 -0.001617 -0.001755 -0.001845 -0.001874 -0.001830 -0.001703 -0.001489 -0.001189 -0.000809 -0.000363 0.000128 0.000639 0.001137 0.001587 0.001955 0.002208 0.002319 0.002268 0.002050 0.001669 0.001142 0.000501 -0.000216 -0.000959 -0.001675 -0.002310 -0.002814 -0.003143 -0.003266 -0.003163 -0.002833 -0.002292 -0.001568 -0.000708 0.000232 0.001186 0.002085 0.002862 0.003456 0.003818 0.003919 0.003748 0.003314 0.002648 0.001797 0.000823 -0.000204 -0.001211 -0.002129 -0.002895 -0.003462 -0.003797 -0.003885 -0.003733 -0.003361 -0.002810 -0.002128 -0.001373 -0.000603 0.000127 0.000769 0.001285 0.001650 0.001853 0.001896 0.001792 0.001567 0.001251 0.000881 0.000493 0.000121 -0.000206 -0.000467 -0.000646 -0.000739 -0.000747 -0.000678 -0.000546 -0.000369 -0.000165 0.000047 0.000250 0.000431 0.000578 0.000685 0.000750 0.000773 0.000758 0.000710 0.000636 0.000543 0.000439 0.000331 0.000226 0.000129 0.000044 -0.000026 -0.000080 -0.000119 -0.000145 -0.000160 -0.000166 -0.000165 -0.000160 -0.000152 -0.000142 -0.000130 -0.000118 -0.000105 -0.000093 -0.000081 -0.000069 -0.000059 -0.000050 -0.000041 -0.000034 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000031 0.000035 0.000038 0.000037 0.000033 0.000023 0.000005 -0.000023 -0.000064 -0.000123 -0.000202 -0.000306 -0.000440 -0.000607 -0.000811 -0.001052 -0.001330 -0.001641 -0.001976 -0.002323 -0.002665 -0.002981 -0.003247 -0.003437 -0.003525 -0.003487 -0.003301 -0.002956 -0.002447 -0.001782 -0.000979 -0.000071 0.000897 0.001870 0.002784 0.003573 0.004171 0.004518 0.004568 0.004294 0.003688 0.002770 0.001584 0.000197 -0.001303 -0.002813 -0.004222 -0.005420 -0.006302 -0.006786 -0.006809 -0.006344 -0.005396 -0.004007 -0.002252 -0.000238 0.001904 0.004028 0.005982 0.007623 0.008823 0.009486 0.009552 0.009003 0.007869 0.006221 0.004168 0.001850 -0.000575 -0.002941 -0.005090 -0.006880 -0.008197 -0.008965 -0.009148 -0.008754 -0.007832 -0.006468 -0.004777 -0.002890 -0.000949 0.000912 0.002568 0.003920 0.004895 0.005455 0.005592 0.005332 0.004725 0.003845 0.002779 0.001622 0.000464 -0.000609 -0.001530 -0.002244 -0.002719 -0.002945 -0.002927 -0.002691 -0.002273 -0.001721 -0.001083 -0.000410 0.000252 0.000864 0.001394 0.001822 0.002136 0.002333 0.002420 0.002406 0.002308 0.002144 0.001934 0.001696 0.001447 0.001201 0.000970 0.000762 0.000580 0.000427 0.000301 0.000201 0.000122 0.000063 0.000019 -0.000011 -0.000031 -0.000044 -0.000050 -0.000052 -0.000050 -0.000047 -0.000043 -0.000038 -0.000033 -0.000027 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000021 0.000020 0.000017 0.000008 -0.000007 -0.000031 -0.000066 -0.000118 -0.000190 -0.000287 -0.000415 -0.000580 -0.000787 -0.001043 -0.001350 -0.001710 -0.002121 -0.002575 -0.003061 -0.003560 -0.004046 -0.004488 -0.004852 -0.005099 -0.005191 -0.005093 -0.004777 -0.004226 -0.003436 -0.002419 -0.001208 0.000149 0.001582 0.003008 0.004335 0.005462 0.006295 0.006749 0.006758 0.006284 0.005321 0.003899 0.002089 -0.000008 -0.002259 -0.004507 -0.006588 -0.008335 -0.009596 -0.010245 -0.010194 -0.009403 -0.007884 -0.005703 -0.002979 0.000123 0.003402 0.006635 0.009592 0.012056 0.013838 0.014791 0.014829 0.013930 0.012138 0.009565 0.006380 0.002796 -0.000944 -0.004588 -0.007891 -0.010634 -0.012645 -0.013804 -0.014056 -0.013413 -0.011950 -0.009799 -0.007137 -0.004169 -0.001114 0.001815 0.004424 0.006553 0.008087 0.008960 0.009158 0.008717 0.007717 0.006272 0.004519 0.002607 0.000686 -0.001109 -0.002661 -0.003882 -0.004715 -0.005136 -0.005151 -0.004797 -0.004130 -0.003224 -0.002160 -0.001020 0.000117 0.001185 0.002129 0.002910 0.003505 0.003907 0.004120 0.004161 0.004054 0.003827 0.003513 0.003141 0.002741 0.002337 0.001947 0.001588 0.001266 0.000988 0.000753 0.000560 0.000404 0.000282 0.000187 0.000117 0.000066 0.000030 0.000005 -0.000011 -0.000020 -0.000025 -0.000026 -0.000025 -0.000023 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000013 0.000011 0.000006 -0.000003 -0.000020 -0.000045 -0.000082 -0.000135 -0.000209 -0.000310 -0.000444 -0.000619 -0.000841 -0.001120 -0.001460 -0.001866 -0.002341 -0.002880 -0.003474 -0.004107 -0.004754 -0.005383 -0.005953 -0.006417 -0.006727 -0.006832 -0.006688 -0.006257 -0.005519 -0.004468 -0.003122 -0.001523 0.000262 0.002143 0.004011 0.005744 0.007212 0.008291 0.008871 0.008867 0.008231 0.006956 0.005082 0.002701 -0.000053 -0.003005 -0.005951 -0.008673 -0.010954 -0.012595 -0.013431 -0.013347 -0.012289 -0.010275 -0.007392 -0.003798 0.000289 0.004604 0.008853 0.012734 0.015960 0.018283 0.019515 0.019541 0.018334 0.015954 0.012549 0.008341 0.003613 -0.001316 -0.006110 -0.010447 -0.014040 -0.016658 -0.018147 -0.018433 -0.017533 -0.015548 -0.012653 -0.009084 -0.005115 -0.001037 0.002865 0.006332 0.009149 0.011163 0.012284 0.012494 0.011843 0.010436 0.008428 0.006005 0.003369 0.000722 -0.001750 -0.003888 -0.005572 -0.006721 -0.007302 -0.007322 -0.006829 -0.005900 -0.004636 -0.003147 -0.001548 0.000053 0.001562 0.002903 0.004021 0.004882 0.005473 0.005801 0.005887 0.005764 0.005471 0.005051 0.004546 0.003996 0.003436 0.002892 0.002385 0.001928 0.001528 0.001188 0.000905 0.000675 0.000492 0.000350 0.000241 0.000160 0.000101 0.000059 0.000030 0.000010 -0.000002 -0.000009 -0.000013 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000007 0.000002 -0.000007 -0.000023 -0.000046 -0.000081 -0.000131 -0.000200 -0.000295 -0.000423 -0.000592 -0.000810 -0.001087 -0.001431 -0.001851 -0.002352 -0.002935 -0.003596 -0.004324 -0.005100 -0.005892 -0.006662 -0.007359 -0.007928 -0.008308 -0.008438 -0.008263 -0.007739 -0.006836 -0.005551 -0.003905 -0.001947 0.000240 0.002547 0.004841 0.006972 0.008782 0.010120 0.010852 0.010875 0.010126 0.008598 0.006338 0.003456 0.000114 -0.003475 -0.007065 -0.010391 -0.013188 -0.015213 -0.016264 -0.016200 -0.014955 -0.012546 -0.009079 -0.004744 0.000193 0.005412 0.010554 0.015253 0.019161 0.021978 0.023473 0.023509 0.022051 0.019175 0.015058 0.009972 0.004260 -0.001689 -0.007468 -0.012685 -0.016992 -0.020110 -0.021851 -0.022129 -0.020966 -0.018487 -0.014908 -0.010519 -0.005656 -0.000675 0.004073 0.008273 0.011664 0.014056 0.015344 0.015507 0.014608 0.012782 0.010220 0.007156 0.003839 0.000520 -0.002569 -0.005232 -0.007317 -0.008728 -0.009421 -0.009409 -0.008751 -0.007545 -0.005918 -0.004009 -0.001962 0.000085 0.002015 0.003731 0.005162 0.006267 0.007028 0.007455 0.007573 0.007425 0.007059 0.006530 0.005893 0.005196 0.004483 0.003790 0.003141 0.002554 0.002039 0.001599 0.001232 0.000931 0.000691 0.000503 0.000359 0.000250 0.000169 0.000111 0.000069 0.000040 0.000021 0.000008 0.000000 -0.000004 -0.000006 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000006 0.000001 -0.000007 -0.000020 -0.000040 -0.000071 -0.000115 -0.000176 -0.000260 -0.000374 -0.000527 -0.000727 -0.000985 -0.001311 -0.001717 -0.002211 -0.002799 -0.003483 -0.004259 -0.005115 -0.006026 -0.006959 -0.007867 -0.008692 -0.009370 -0.009829 -0.009998 -0.009811 -0.009216 -0.008179 -0.006692 -0.004779 -0.002497 0.000060 0.002765 0.005464 0.007981 0.010136 0.011748 0.012662 0.012755 0.011953 0.010243 0.007677 0.004378 0.000532 -0.003618 -0.007788 -0.011671 -0.014961 -0.017373 -0.018673 -0.018693 -0.017352 -0.014667 -0.010756 -0.005836 -0.000209 0.005755 0.011644 0.017037 0.021532 0.024782 0.026522 0.026593 0.024953 0.021689 0.017006 0.011214 0.004708 -0.002063 -0.008632 -0.014547 -0.019411 -0.022902 -0.024806 -0.025029 -0.023599 -0.020664 -0.016477 -0.011375 -0.005747 -0.000009 0.005436 0.010222 0.014049 0.016702 0.018062 0.018112 0.016928 0.014672 0.011573 0.007905 0.003963 0.000041 -0.003589 -0.006699 -0.009112 -0.010717 -0.011467 -0.011379 -0.010526 -0.009027 -0.007033 -0.004711 -0.002233 0.000238 0.002561 0.004622 0.006337 0.007658 0.008566 0.009071 0.009206 0.009021 0.008576 0.007936 0.007166 0.006326 0.005466 0.004630 0.003846 0.003138 0.002514 0.001981 0.001534 0.001169 0.000876 0.000646 0.000469 0.000334 0.000234 0.000160 0.000107 0.000069 0.000043 0.000025 0.000013 0.000005 0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000006 0.000003 -0.000003 -0.000014 -0.000031 -0.000056 -0.000093 -0.000145 -0.000216 -0.000314 -0.000445 -0.000620 -0.000848 -0.001142 -0.001513 -0.001973 -0.002534 -0.003202 -0.003979 -0.004862 -0.005836 -0.006875 -0.007942 -0.008984 -0.009938 -0.010729 -0.011275 -0.011498 -0.011320 -0.010681 -0.009541 -0.007890 -0.005750 -0.003184 -0.000296 0.002773 0.005852 0.008742 0.011239 0.013142 0.014269 0.014482 0.013692 0.011879 0.009096 0.005475 0.001219 -0.003403 -0.008078 -0.012463 -0.016215 -0.019016 -0.020599 -0.020771 -0.019435 -0.016605 -0.012405 -0.007070 -0.000933 0.005599 0.012072 0.018017 0.022990 0.026606 0.028570 0.028702 0.026957 0.023426 0.018336 0.012028 0.004940 -0.002433 -0.009576 -0.015991 -0.021236 -0.024964 -0.026938 -0.027059 -0.025363 -0.022019 -0.017312 -0.011618 -0.005375 0.000957 0.006930 0.012138 0.016252 0.019038 0.020371 0.020237 0.018731 0.016040 0.012428 0.008206 0.003708 -0.000735 -0.004818 -0.008284 -0.010940 -0.012663 -0.013407 -0.013196 -0.012116 -0.010308 -0.007945 -0.005222 -0.002336 0.000530 0.003213 0.005583 0.007548 0.009053 0.010079 0.010639 0.010773 0.010538 0.010007 0.009253 0.008352 0.007372 0.006373 0.005401 0.004492 0.003669 0.002947 0.002328 0.001810 0.001385 0.001045 0.000777 0.000570 0.000412 0.000294 0.000207 0.000143 0.000097 0.000064 0.000041 0.000025 0.000014 0.000007 0.000003 0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000005 0.000001 -0.000007 -0.000021 -0.000041 -0.000070 -0.000112 -0.000171 -0.000251 -0.000361 -0.000507 -0.000701 -0.000953 -0.001278 -0.001688 -0.002197 -0.002816 -0.003555 -0.004416 -0.005395 -0.006478 -0.007637 -0.008830 -0.010002 -0.011083 -0.011989 -0.012633 -0.012924 -0.012777 -0.012124 -0.010917 -0.009141 -0.006818 -0.004014 -0.000839 0.002557 0.005984 0.009228 0.012064 0.014269 0.015643 0.016026 0.015316 0.013485 0.010582 0.006742 0.002181 -0.002817 -0.007913 -0.012736 -0.016915 -0.020099 -0.021994 -0.022385 -0.021159 -0.018318 -0.013991 -0.008423 -0.001966 0.004946 0.011826 0.018173 0.023509 0.027417 0.029579 0.029800 0.028026 0.024355 0.019025 0.012403 0.004954 -0.002792 -0.010283 -0.016988 -0.022438 -0.026261 -0.028211 -0.028186 -0.026230 -0.022532 -0.017403 -0.011253 -0.004555 0.002196 0.008516 0.013974 0.018218 0.021005 0.022208 0.021824 0.019964 0.016842 0.012750 0.008033 0.003059 -0.001811 -0.006246 -0.009969 -0.012774 -0.014535 -0.015205 -0.014820 -0.013482 -0.011351 -0.008623 -0.005515 -0.002247 0.000978 0.003980 0.006619 0.008794 0.010447 0.011559 0.012148 0.012261 0.011964 0.011338 0.010469 0.009438 0.008324 0.007192 0.006094 0.005069 0.004143 0.003331 0.002635 0.002054 0.001578 0.001196 0.000894 0.000661 0.000483 0.000349 0.000249 0.000176 0.000122 0.000084 0.000056 0.000036 0.000022 0.000013 0.000007 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000007 0.000004 -0.000001 -0.000011 -0.000026 -0.000049 -0.000082 -0.000128 -0.000193 -0.000281 -0.000400 -0.000559 -0.000768 -0.001042 -0.001392 -0.001835 -0.002385 -0.003055 -0.003855 -0.004789 -0.005854 -0.007034 -0.008302 -0.009614 -0.010909 -0.012113 -0.013138 -0.013887 -0.014261 -0.014169 -0.013531 -0.012294 -0.010437 -0.007980 -0.004987 -0.001572 0.002105 0.005845 0.009420 0.012587 0.015103 0.016752 0.017355 0.016795 0.015032 0.012108 0.008158 0.003400 -0.001868 -0.007292 -0.012482 -0.017042 -0.020597 -0.022829 -0.023500 -0.022481 -0.019763 -0.015470 -0.009851 -0.003266 0.003834 0.010943 0.017536 0.023112 0.027234 0.029565 0.029898 0.028172 0.024485 0.019084 0.012347 0.004759 -0.003129 -0.010743 -0.017531 -0.023009 -0.026791 -0.028627 -0.028418 -0.026217 -0.022228 -0.016784 -0.010319 -0.003331 0.003657 0.010142 0.015674 0.019893 0.022552 0.023529 0.022833 0.020596 0.017054 0.012527 0.007386 0.002026 -0.003168 -0.007847 -0.011722 -0.014578 -0.016290 -0.016819 -0.016212 -0.014587 -0.012123 -0.009038 -0.005568 -0.001951 0.001592 0.004869 0.007731 0.010072 0.011832 0.012996 0.013587 0.013658 0.013285 0.012558 0.011570 0.010413 0.009171 0.007915 0.006701 0.005572 0.004555 0.003663 0.002901 0.002265 0.001744 0.001326 0.000997 0.000741 0.000546 0.000398 0.000288 0.000206 0.000146 0.000102 0.000070 0.000046 0.000030 0.000018 0.000011 0.000006 0.000003 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000009 0.000007 0.000004 -0.000003 -0.000014 -0.000031 -0.000056 -0.000091 -0.000142 -0.000211 -0.000305 -0.000432 -0.000601 -0.000823 -0.001113 -0.001484 -0.001953 -0.002537 -0.003248 -0.004099 -0.005095 -0.006233 -0.007499 -0.008864 -0.010284 -0.011695 -0.013019 -0.014163 -0.015024 -0.015497 -0.015480 -0.014888 -0.013659 -0.011766 -0.009224 -0.006095 -0.002493 0.001417 0.005430 0.009307 0.012790 0.015622 0.017570 0.018438 0.018094 0.016483 0.013638 0.009686 0.004846 -0.000583 -0.006238 -0.011715 -0.016602 -0.020506 -0.023087 -0.024089 -0.023366 -0.020895 -0.016789 -0.011293 -0.004767 0.002334 0.009494 0.016178 0.021874 0.026129 0.028598 0.029061 0.027453 0.023868 0.018554 0.011895 0.004381 -0.003429 -0.010951 -0.017628 -0.022966 -0.026582 -0.028226 -0.027803 -0.025378 -0.021167 -0.015519 -0.008884 -0.001775 0.005271 0.011741 0.017179 0.021224 0.023634 0.024299 0.023243 0.020616 0.016678 0.011770 0.006285 0.000638 -0.004771 -0.009581 -0.013497 -0.016305 -0.017884 -0.018207 -0.017332 -0.015396 -0.012596 -0.009166 -0.005362 -0.001436 0.002378 0.005880 0.008914 0.011373 0.013198 0.014378 0.014942 0.014950 0.014488 0.013653 0.012547 0.011268 0.009905 0.008536 0.007218 0.005997 0.004900 0.003941 0.003123 0.002441 0.001883 0.001436 0.001083 0.000810 0.000600 0.000441 0.000322 0.000233 0.000167 0.000118 0.000082 0.000055 0.000036 0.000023 0.000014 0.000008 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000009 0.000007 0.000003 -0.000005 -0.000016 -0.000034 -0.000061 -0.000099 -0.000152 -0.000224 -0.000323 -0.000456 -0.000632 -0.000864 -0.001166 -0.001553 -0.002043 -0.002651 -0.003395 -0.004286 -0.005332 -0.006531 -0.007870 -0.009319 -0.010835 -0.012352 -0.013791 -0.015053 -0.016032 -0.016615 -0.016695 -0.016178 -0.014996 -0.013112 -0.010535 -0.007324 -0.003591 0.000500 0.004740 0.008883 0.012662 0.015809 0.018073 0.019245 0.019176 0.017796 0.015125 0.011279 0.006469 0.000990 -0.004792 -0.010470 -0.015621 -0.019839 -0.022770 -0.024141 -0.023788 -0.021671 -0.017890 -0.012677 -0.006383 0.000541 0.007586 0.014214 0.019909 0.024219 0.026788 0.027394 0.025965 0.022588 0.017506 0.011099 0.003853 -0.003678 -0.010913 -0.017300 -0.022352 -0.025691 -0.027077 -0.026423 -0.023804 -0.019446 -0.013707 -0.007044 0.000023 0.006956 0.013241 0.018427 0.022164 0.024220 0.024502 0.023051 0.020037 0.015738 0.010514 0.004774 -0.001055 -0.006565 -0.011391 -0.015239 -0.017903 -0.019269 -0.019324 -0.018143 -0.015879 -0.012745 -0.008992 -0.004888 -0.000699 0.003334 0.007006 0.010159 0.012686 0.014532 0.015691 0.016200 0.016126 0.015563 0.014614 0.013390 0.011994 0.010521 0.009049 0.007641 0.006341 0.005177 0.004162 0.003299 0.002580 0.001994 0.001524 0.001153 0.000865 0.000644 0.000476 0.000350 0.000255 0.000185 0.000132 0.000092 0.000063 0.000042 0.000027 0.000016 0.000009 0.000005 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000009 0.000007 0.000002 -0.000006 -0.000018 -0.000037 -0.000064 -0.000104 -0.000158 -0.000234 -0.000336 -0.000472 -0.000654 -0.000893 -0.001203 -0.001600 -0.002103 -0.002730 -0.003496 -0.004417 -0.005501 -0.006747 -0.008143 -0.009664 -0.011262 -0.012875 -0.014420 -0.015798 -0.016898 -0.017602 -0.017798 -0.017384 -0.016283 -0.014453 -0.011893 -0.008656 -0.004849 -0.000631 0.003786 0.008155 0.012203 0.015652 0.018241 0.019746 0.020003 0.018926 0.016517 0.012878 0.008207 0.002790 -0.003014 -0.008801 -0.014145 -0.018633 -0.021900 -0.023659 -0.023730 -0.022055 -0.018716 -0.013925 -0.008018 -0.001427 0.005348 0.011783 0.017368 0.021654 0.024286 0.025040 0.023837 0.020757 0.016032 0.010028 0.003217 -0.003859 -0.010639 -0.016585 -0.021226 -0.024200 -0.025279 -0.024389 -0.021614 -0.017187 -0.011468 -0.004914 0.001958 0.008619 0.014566 0.019363 0.022675 0.024292 0.024138 0.022274 0.018890 0.014280 0.008816 0.002917 -0.002985 -0.008481 -0.013210 -0.016886 -0.019313 -0.020395 -0.020131 -0.018614 -0.016013 -0.012556 -0.008507 -0.004145 0.000257 0.004453 0.008238 0.011453 0.013997 0.015819 0.016922 0.017347 0.017173 0.016497 0.015432 0.014093 0.012588 0.011015 0.009454 0.007968 0.006603 0.005385 0.004327 0.003430 0.002684 0.002076 0.001590 0.001206 0.000908 0.000679 0.000504 0.000372 0.000273 0.000199 0.000142 0.000100 0.000069 0.000046 0.000029 0.000018 0.000010 0.000005 0.000003 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000009 0.000006 0.000001 -0.000007 -0.000019 -0.000038 -0.000066 -0.000106 -0.000162 -0.000239 -0.000343 -0.000482 -0.000666 -0.000908 -0.001223 -0.001626 -0.002136 -0.002773 -0.003553 -0.004492 -0.005600 -0.006880 -0.008320 -0.009896 -0.011564 -0.013260 -0.014903 -0.016391 -0.017612 -0.018446 -0.018773 -0.018486 -0.017501 -0.015766 -0.013272 -0.010064 -0.006240 -0.001955 0.002586 0.007135 0.011417 0.015150 0.018062 0.019919 0.020542 0.019826 0.017757 0.014418 0.009990 0.004741 -0.000982 -0.006782 -0.012239 -0.016940 -0.020513 -0.022662 -0.023189 -0.022021 -0.019214 -0.014960 -0.009567 -0.003446 0.002928 0.009048 0.014421 0.018610 0.021265 0.022163 0.021221 0.018506 0.014237 0.008759 0.002522 -0.003959 -0.010148 -0.015532 -0.019666 -0.022208 -0.022951 -0.021833 -0.018947 -0.014529 -0.008937 -0.002620 0.003920 0.010169 0.015645 0.019936 0.022733 0.023846 0.023225 0.020951 0.017230 0.012370 0.006750 0.000793 -0.005071 -0.010440 -0.014963 -0.018370 -0.020480 -0.021213 -0.020589 -0.018717 -0.015781 -0.012021 -0.007712 -0.003141 0.001418 0.005719 0.009556 0.012777 0.015286 0.017042 0.018053 0.018370 0.018077 0.017282 0.016099 0.014650 0.013045 0.011384 0.009748 0.008200 0.006784 0.005526 0.004437 0.003516 0.002752 0.002131 0.001634 0.001242 0.000937 0.000703 0.000524 0.000388 0.000286 0.000209 0.000150 0.000106 0.000073 0.000049 0.000032 0.000019 0.000011 0.000006 0.000003 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000005 0.000001 -0.000007 -0.000020 -0.000039 -0.000067 -0.000107 -0.000163 -0.000240 -0.000344 -0.000484 -0.000669 -0.000912 -0.001227 -0.001632 -0.002143 -0.002782 -0.003566 -0.004513 -0.005635 -0.006934 -0.008403 -0.010019 -0.011740 -0.013506 -0.015234 -0.016826 -0.018166 -0.019133 -0.019604 -0.019465 -0.018625 -0.017023 -0.014643 -0.011517 -0.007734 -0.003440 0.001168 0.005845 0.010320 0.014308 0.017532 0.019747 0.020761 0.020453 0.018790 0.015832 0.011739 0.006759 0.001220 -0.004498 -0.009984 -0.014831 -0.018666 -0.021185 -0.022179 -0.021554 -0.019343 -0.015709 -0.010931 -0.005388 0.000473 0.006176 0.011250 0.015274 0.017912 0.018943 0.018280 0.015978 0.012236 0.007375 0.001814 -0.003965 -0.009462 -0.014197 -0.017757 -0.019829 -0.020225 -0.018901 -0.015955 -0.011624 -0.006258 -0.000291 0.005796 0.011516 0.016415 0.020112 0.022325 0.022898 0.021801 0.019138 0.015130 0.010092 0.004408 -0.001503 -0.007221 -0.012356 -0.016574 -0.019625 -0.021347 -0.021684 -0.020671 -0.018436 -0.015177 -0.011144 -0.006619 -0.001891 0.002766 0.007107 0.010936 0.014107 0.016533 0.018180 0.019067 0.019253 0.018829 0.017908 0.016610 0.015058 0.013364 0.011628 0.009932 0.008337 0.006886 0.005601 0.004494 0.003559 0.002786 0.002158 0.001657 0.001261 0.000953 0.000716 0.000535 0.000398 0.000293 0.000214 0.000155 0.000110 0.000076 0.000051 0.000033 0.000020 0.000012 0.000007 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000008 0.000007 0.000005 0.000000 -0.000007 -0.000020 -0.000039 -0.000066 -0.000106 -0.000161 -0.000238 -0.000341 -0.000480 -0.000664 -0.000905 -0.001217 -0.001618 -0.002126 -0.002760 -0.003540 -0.004485 -0.005606 -0.006911 -0.008394 -0.010034 -0.011793 -0.013612 -0.015414 -0.017099 -0.018553 -0.019654 -0.020276 -0.020301 -0.019632 -0.018198 -0.015974 -0.012980 -0.009293 -0.005049 -0.000434 0.004317 0.008937 0.013142 0.016654 0.019220 0.020638 0.020770 0.019562 0.017053 0.013376 0.008756 0.003495 -0.002046 -0.007473 -0.012390 -0.016428 -0.019281 -0.020728 -0.020656 -0.019075 -0.016115 -0.012022 -0.007137 -0.001872 0.003332 0.008033 0.011834 0.014415 0.015560 0.015179 0.013315 0.010144 0.005958 0.001139 -0.003871 -0.008611 -0.012645 -0.015597 -0.017183 -0.017242 -0.015743 -0.012794 -0.008624 -0.003572 0.001949 0.007485 0.012584 0.016826 0.019867 0.021461 0.021479 0.019922 0.016910 0.012677 0.007543 0.001890 -0.003873 -0.009340 -0.014142 -0.017967 -0.020588 -0.021868 -0.021772 -0.020357 -0.017765 -0.014206 -0.009940 -0.005249 -0.000423 0.004269 0.008589 0.012350 0.015416 0.017711 0.019212 0.019947 0.019984 0.019419 0.018369 0.016960 0.015314 0.013545 0.011751 0.010011 0.008385 0.006912 0.005615 0.004500 0.003562 0.002788 0.002161 0.001660 0.001265 0.000957 0.000720 0.000539 0.000401 0.000296 0.000216 0.000156 0.000111 0.000077 0.000052 0.000034 0.000021 0.000013 0.000007 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000007 0.000004 -0.000000 -0.000007 -0.000019 -0.000038 -0.000064 -0.000103 -0.000157 -0.000232 -0.000333 -0.000470 -0.000650 -0.000887 -0.001194 -0.001587 -0.002086 -0.002709 -0.003477 -0.004410 -0.005520 -0.006818 -0.008299 -0.009947 -0.011727 -0.013584 -0.015443 -0.017209 -0.018769 -0.020001 -0.020777 -0.020978 -0.020498 -0.019262 -0.017230 -0.014414 -0.010877 -0.006740 -0.002177 0.002589 0.007299 0.011676 0.015443 0.018342 0.020161 0.020748 0.020029 0.018020 0.014826 0.010644 0.005749 0.000475 -0.004806 -0.009712 -0.013884 -0.017017 -0.018881 -0.019347 -0.018399 -0.016137 -0.012767 -0.008592 -0.003979 0.000665 0.004937 0.008466 0.010950 0.012184 0.012075 0.010652 0.008069 0.004582 0.000536 -0.003672 -0.007630 -0.010945 -0.013281 -0.014392 -0.014139 -0.012509 -0.009612 -0.005673 -0.001011 0.003986 0.008899 0.013312 0.016848 0.019201 0.020165 0.019642 0.017659 0.014355 0.009972 0.004830 -0.000696 -0.006212 -0.011334 -0.015715 -0.019072 -0.021205 -0.022004 -0.021456 -0.019639 -0.016708 -0.012885 -0.008432 -0.003633 0.001229 0.005892 0.010129 0.013764 0.016674 0.018796 0.020118 0.020677 0.020549 0.019837 0.018661 0.017148 0.015421 0.013590 0.011753 0.009986 0.008345 0.006867 0.005570 0.004459 0.003527 0.002760 0.002139 0.001644 0.001254 0.000949 0.000715 0.000535 0.000398 0.000293 0.000214 0.000155 0.000110 0.000076 0.000051 0.000033 0.000021 0.000013 0.000008 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000004 -0.000000 -0.000007 -0.000018 -0.000036 -0.000061 -0.000098 -0.000151 -0.000223 -0.000322 -0.000454 -0.000630 -0.000860 -0.001158 -0.001541 -0.002025 -0.002632 -0.003381 -0.004293 -0.005382 -0.006659 -0.008125 -0.009765 -0.011549 -0.013427 -0.015327 -0.017159 -0.018812 -0.020168 -0.021098 -0.021479 -0.021203 -0.020186 -0.018380 -0.015782 -0.012443 -0.008468 -0.004015 0.000706 0.005449 0.009946 0.013924 0.017124 0.019327 0.020368 0.020156 0.018680 0.016019 0.012340 0.007885 0.002960 -0.002087 -0.006899 -0.011128 -0.014473 -0.016699 -0.017665 -0.017328 -0.015756 -0.013118 -0.009673 -0.005746 -0.001697 0.002105 0.005322 0.007675 0.008968 0.009108 0.008111 0.006105 0.003313 0.000038 -0.003373 -0.006555 -0.009164 -0.010907 -0.011572 -0.011049 -0.009337 -0.006549 -0.002900 0.001312 0.005729 0.009969 0.013660 0.016468 0.018131 0.018480 0.017453 0.015098 0.011572 0.007121 0.002062 -0.003244 -0.008422 -0.013113 -0.017001 -0.019832 -0.021436 -0.021732 -0.020729 -0.018524 -0.015286 -0.011243 -0.006658 -0.001811 0.003023 0.007593 0.011686 0.015141 0.017850 0.019761 0.020876 0.021241 0.020939 0.020079 0.018782 0.017175 0.015379 0.013504 0.011641 0.009864 0.008224 0.006754 0.005470 0.004375 0.003458 0.002705 0.002097 0.001611 0.001229 0.000931 0.000701 0.000524 0.000389 0.000287 0.000209 0.000150 0.000106 0.000074 0.000050 0.000033 0.000021 0.000013 0.000008 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000003 -0.000000 -0.000007 -0.000017 -0.000033 -0.000058 -0.000093 -0.000143 -0.000212 -0.000307 -0.000434 -0.000603 -0.000824 -0.001112 -0.001480 -0.001947 -0.002533 -0.003256 -0.004139 -0.005197 -0.006443 -0.007880 -0.009497 -0.011269 -0.013149 -0.015073 -0.016953 -0.018686 -0.020154 -0.021230 -0.021793 -0.021728 -0.020947 -0.019391 -0.017046 -0.013948 -0.010185 -0.005899 -0.001282 0.003435 0.007994 0.012131 0.015590 0.018146 0.019626 0.019919 0.018993 0.016898 0.013769 0.009817 0.005314 0.000578 -0.004057 -0.008260 -0.011739 -0.014259 -0.015664 -0.015891 -0.014977 -0.013052 -0.010332 -0.007095 -0.003658 -0.000348 0.002529 0.004720 0.006039 0.006394 0.005791 0.004330 0.002202 -0.000336 -0.002983 -0.005426 -0.007369 -0.008563 -0.008832 -0.008090 -0.006350 -0.003723 -0.000414 0.003303 0.007104 0.010649 0.013608 0.015695 0.016691 0.016466 0.014990 0.012334 0.008666 0.004234 -0.000653 -0.005651 -0.010410 -0.014600 -0.017937 -0.020202 -0.021255 -0.021042 -0.019597 -0.017033 -0.013530 -0.009320 -0.004663 0.000168 0.004909 0.009324 0.013218 0.016444 0.018910 0.020580 0.021467 0.021626 0.021147 0.020141 0.018732 0.017044 0.015195 0.013292 0.011421 0.009650 0.008027 0.006580 0.005321 0.004251 0.003358 0.002626 0.002034 0.001563 0.001192 0.000903 0.000679 0.000507 0.000376 0.000277 0.000201 0.000144 0.000102 0.000070 0.000048 0.000032 0.000020 0.000013 0.000008 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 -0.000001 -0.000007 -0.000016 -0.000031 -0.000053 -0.000086 -0.000133 -0.000199 -0.000289 -0.000410 -0.000571 -0.000783 -0.001057 -0.001408 -0.001854 -0.002414 -0.003107 -0.003954 -0.004972 -0.006177 -0.007572 -0.009152 -0.010895 -0.012761 -0.014689 -0.016600 -0.018395 -0.019961 -0.021174 -0.021912 -0.022060 -0.021523 -0.020236 -0.018171 -0.015350 -0.011843 -0.007776 -0.003321 0.001309 0.005870 0.010109 0.013775 0.016642 0.018529 0.019310 0.018932 0.017418 0.014870 0.011466 0.007444 0.003090 -0.001289 -0.005384 -0.008914 -0.011645 -0.013415 -0.014141 -0.013829 -0.012574 -0.010548 -0.007984 -0.005154 -0.002343 0.000178 0.002180 0.003492 0.004024 0.003768 0.002803 0.001285 -0.000573 -0.002516 -0.004282 -0.005622 -0.006331 -0.006265 -0.005363 -0.003648 -0.001231 0.001700 0.004895 0.008067 0.010916 0.013160 0.014557 0.014933 0.014195 0.012342 0.009466 0.005742 0.001416 -0.003213 -0.007825 -0.012097 -0.015732 -0.018480 -0.020156 -0.020652 -0.019943 -0.018084 -0.015202 -0.011486 -0.007167 -0.002502 0.002248 0.006834 0.011037 0.014680 0.017635 0.019826 0.021232 0.021877 0.021824 0.021169 0.020025 0.018515 0.016761 0.014877 0.012964 0.011102 0.009353 0.007761 0.006349 0.005127 0.004091 0.003229 0.002524 0.001955 0.001502 0.001145 0.000867 0.000651 0.000486 0.000359 0.000263 0.000191 0.000136 0.000096 0.000066 0.000045 0.000030 0.000019 0.000012 0.000008 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000002 -0.000001 -0.000006 -0.000015 -0.000028 -0.000049 -0.000080 -0.000123 -0.000185 -0.000269 -0.000384 -0.000536 -0.000736 -0.000995 -0.001327 -0.001750 -0.002280 -0.002937 -0.003743 -0.004715 -0.005869 -0.007212 -0.008742 -0.010441 -0.012274 -0.014189 -0.016112 -0.017950 -0.019595 -0.020930 -0.021833 -0.022190 -0.021900 -0.020891 -0.019126 -0.016610 -0.013398 -0.009595 -0.005355 -0.000871 0.003631 0.007909 0.011723 0.014849 0.017099 0.018336 0.018487 0.017550 0.015596 0.012769 0.009274 0.005360 0.001307 -0.002601 -0.006097 -0.008953 -0.011002 -0.012144 -0.012361 -0.011713 -0.010330 -0.008401 -0.006155 -0.003834 -0.001675 0.000118 0.001391 0.002054 0.002092 0.001559 0.000580 -0.000673 -0.001993 -0.003162 -0.003979 -0.004277 -0.003947 -0.002947 -0.001309 0.000859 0.003386 0.006049 0.008597 0.010773 0.012340 0.013100 0.012922 0.011748 0.009602 0.006593 0.002901 -0.001233 -0.005529 -0.009689 -0.013421 -0.016464 -0.018601 -0.019685 -0.019638 -0.018460 -0.016227 -0.013079 -0.009208 -0.004845 -0.000236 0.004370 0.008742 0.012681 0.016030 0.018679 0.020571 0.021697 0.022093 0.021829 0.021005 0.019735 0.018139 0.016336 0.014435 0.012529 0.010693 0.008983 0.007435 0.006071 0.004894 0.003901 0.003076 0.002403 0.001861 0.001429 0.001089 0.000823 0.000618 0.000460 0.000339 0.000248 0.000179 0.000127 0.000089 0.000061 0.000042 0.000028 0.000018 0.000012 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000001 -0.000001 -0.000006 -0.000014 -0.000026 -0.000045 -0.000073 -0.000113 -0.000170 -0.000249 -0.000356 -0.000498 -0.000685 -0.000928 -0.001240 -0.001636 -0.002134 -0.002753 -0.003513 -0.004432 -0.005528 -0.006809 -0.008277 -0.009918 -0.011704 -0.013587 -0.015501 -0.017362 -0.019068 -0.020506 -0.021560 -0.022114 -0.022066 -0.021339 -0.019884 -0.017693 -0.014806 -0.011307 -0.007330 -0.003047 0.001335 0.005590 0.009488 0.012811 0.015369 0.017016 0.017662 0.017282 0.015917 0.013680 0.010738 0.007310 0.003642 -0.000006 -0.003386 -0.006279 -0.008515 -0.009983 -0.010643 -0.010522 -0.009714 -0.008366 -0.006665 -0.004812 -0.003011 -0.001439 -0.000235 0.000514 0.000785 0.000612 0.000089 -0.000648 -0.001436 -0.002102 -0.002485 -0.002457 -0.001936 -0.000899 0.000615 0.002504 0.004615 0.006752 0.008701 0.010245 0.011191 0.011386 0.010735 0.009212 0.006864 0.003812 0.000238 -0.003628 -0.007525 -0.011181 -0.014337 -0.016768 -0.018293 -0.018798 -0.018237 -0.016633 -0.014079 -0.010724 -0.006763 -0.002421 0.002068 0.006471 0.010577 0.014208 0.017227 0.019546 0.021122 0.021961 0.022108 0.021641 0.020659 0.019278 0.017615 0.015782 0.013882 0.012001 0.010207 0.008549 0.007058 0.005751 0.004630 0.003685 0.002904 0.002267 0.001755 0.001347 0.001026 0.000775 0.000580 0.000431 0.000317 0.000230 0.000165 0.000117 0.000082 0.000056 0.000038 0.000025 0.000017 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000002 -0.000006 -0.000013 -0.000024 -0.000041 -0.000066 -0.000103 -0.000155 -0.000228 -0.000327 -0.000459 -0.000632 -0.000858 -0.001148 -0.001517 -0.001980 -0.002558 -0.003268 -0.004131 -0.005162 -0.006374 -0.007770 -0.009340 -0.011063 -0.012897 -0.014784 -0.016647 -0.018392 -0.019913 -0.021098 -0.021833 -0.022017 -0.021566 -0.020425 -0.018572 -0.016030 -0.012867 -0.009193 -0.005161 -0.000956 0.003213 0.007129 0.010583 0.013386 0.015386 0.016478 0.016618 0.015822 0.014168 0.011793 0.008879 0.005644 0.002317 -0.000872 -0.003716 -0.006047 -0.007746 -0.008754 -0.009072 -0.008759 -0.007926 -0.006717 -0.005299 -0.003841 -0.002497 -0.001388 -0.000597 -0.000155 -0.000044 -0.000199 -0.000517 -0.000872 -0.001133 -0.001177 -0.000908 -0.000269 0.000748 0.002098 0.003690 0.005384 0.007017 0.008406 0.009376 0.009774 0.009486 0.008452 0.006674 0.004218 0.001211 -0.002167 -0.005698 -0.009142 -0.012258 -0.014820 -0.016637 -0.017566 -0.017524 -0.016491 -0.014515 -0.011702 -0.008206 -0.004222 0.000035 0.004344 0.008490 0.012286 0.015573 0.018237 0.020208 0.021462 0.022015 0.021921 0.021263 0.020141 0.018668 0.016957 0.015114 0.013233 0.011394 0.009656 0.008064 0.006641 0.005400 0.004340 0.003451 0.002717 0.002120 0.001640 0.001258 0.000957 0.000722 0.000540 0.000399 0.000293 0.000212 0.000151 0.000107 0.000074 0.000051 0.000034 0.000023 0.000015 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000006 -0.000012 -0.000021 -0.000037 -0.000060 -0.000093 -0.000141 -0.000207 -0.000298 -0.000419 -0.000579 -0.000787 -0.001054 -0.001394 -0.001823 -0.002357 -0.003016 -0.003818 -0.004781 -0.005916 -0.007231 -0.008720 -0.010367 -0.012136 -0.013977 -0.015821 -0.017583 -0.019165 -0.020458 -0.021355 -0.021754 -0.021569 -0.020735 -0.019223 -0.017039 -0.014233 -0.010895 -0.007156 -0.003181 0.000841 0.004710 0.008227 0.011205 0.013492 0.014972 0.015583 0.015317 0.014225 0.012412 0.010027 0.007254 0.004299 0.001366 -0.001351 -0.003689 -0.005524 -0.006783 -0.007445 -0.007541 -0.007147 -0.006371 -0.005345 -0.004209 -0.003090 -0.002097 -0.001306 -0.000753 -0.000435 -0.000309 -0.000304 -0.000327 -0.000283 -0.000080 0.000348 0.001037 0.001983 0.003141 0.004425 0.005718 0.006879 0.007762 0.008227 0.008159 0.007479 0.006158 0.004220 0.001746 -0.001134 -0.004246 -0.007387 -0.010342 -0.012899 -0.014865 -0.016085 -0.016448 -0.015904 -0.014457 -0.012172 -0.009166 -0.005599 -0.001658 0.002452 0.006526 0.010371 0.013819 0.016737 0.019030 0.020648 0.021580 0.021856 0.021536 0.020704 0.019463 0.017919 0.016181 0.014347 0.012504 0.010723 0.009056 0.007540 0.006194 0.005027 0.004033 0.003203 0.002520 0.001965 0.001519 0.001164 0.000885 0.000667 0.000497 0.000367 0.000267 0.000193 0.000137 0.000096 0.000066 0.000045 0.000030 0.000020 0.000013 0.000008 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000005 -0.000011 -0.000019 -0.000033 -0.000053 -0.000084 -0.000127 -0.000187 -0.000270 -0.000380 -0.000526 -0.000716 -0.000960 -0.001271 -0.001664 -0.002154 -0.002760 -0.003500 -0.004390 -0.005445 -0.006673 -0.008072 -0.009631 -0.011320 -0.013099 -0.014904 -0.016661 -0.018279 -0.019657 -0.020692 -0.021284 -0.021345 -0.020808 -0.019631 -0.017808 -0.015372 -0.012394 -0.008984 -0.005283 -0.001462 0.002297 0.005807 0.008890 0.011392 0.013192 0.014214 0.014429 0.013863 0.012591 0.010731 0.008438 0.005888 0.003264 0.000742 -0.001521 -0.003403 -0.004819 -0.005732 -0.006148 -0.006111 -0.005702 -0.005021 -0.004177 -0.003277 -0.002415 -0.001660 -0.001051 -0.000597 -0.000275 -0.000039 0.000173 0.000430 0.000791 0.001303 0.001983 0.002818 0.003764 0.004744 0.005659 0.006394 0.006833 0.006870 0.006424 0.005447 0.003934 0.001929 -0.000480 -0.003161 -0.005949 -0.008661 -0.011105 -0.013100 -0.014485 -0.015140 -0.014985 -0.013995 -0.012199 -0.009676 -0.006549 -0.002978 0.000856 0.004762 0.008554 0.012061 0.015136 0.017669 0.019585 0.020853 0.021475 0.021489 0.020962 0.019979 0.018641 0.017050 0.015306 0.013502 0.011714 0.010005 0.008420 0.006989 0.005728 0.004639 0.003717 0.002949 0.002318 0.001806 0.001396 0.001069 0.000812 0.000610 0.000454 0.000334 0.000242 0.000173 0.000122 0.000085 0.000058 0.000039 0.000026 0.000017 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000010 -0.000017 -0.000029 -0.000048 -0.000075 -0.000113 -0.000168 -0.000242 -0.000342 -0.000473 -0.000645 -0.000867 -0.001149 -0.001506 -0.001953 -0.002505 -0.003181 -0.003998 -0.004970 -0.006106 -0.007408 -0.008870 -0.010468 -0.012168 -0.013917 -0.015647 -0.017276 -0.018713 -0.019860 -0.020619 -0.020904 -0.020643 -0.019788 -0.018321 -0.016259 -0.013655 -0.010598 -0.007210 -0.003637 -0.000045 0.003392 0.006509 0.009152 0.011199 0.012563 0.013199 0.013110 0.012344 0.010993 0.009180 0.007055 0.004777 0.002505 0.000386 -0.001462 -0.002948 -0.004022 -0.004669 -0.004911 -0.004801 -0.004410 -0.003825 -0.003132 -0.002410 -0.001719 -0.001103 -0.000578 -0.000137 0.000245 0.000607 0.000990 0.001434 0.001965 0.002587 0.003283 0.004008 0.004697 0.005268 0.005630 0.005694 0.005386 0.004652 0.003470 0.001857 -0.000132 -0.002401 -0.004823 -0.007245 -0.009503 -0.011431 -0.012877 -0.013714 -0.013848 -0.013233 -0.011865 -0.009792 -0.007103 -0.003927 -0.000419 0.003249 0.006903 0.010376 0.013516 0.016203 0.018346 0.019890 0.020819 0.021148 0.020923 0.020213 0.019106 0.017696 0.016081 0.014353 0.012596 0.010879 0.009255 0.007762 0.006425 0.005253 0.004246 0.003397 0.002692 0.002115 0.001647 0.001272 0.000974 0.000738 0.000554 0.000411 0.000301 0.000217 0.000155 0.000108 0.000075 0.000051 0.000034 0.000022 0.000015 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000005 -0.000009 -0.000015 -0.000026 -0.000042 -0.000066 -0.000100 -0.000149 -0.000215 -0.000304 -0.000423 -0.000577 -0.000776 -0.001031 -0.001352 -0.001756 -0.002255 -0.002868 -0.003611 -0.004498 -0.005539 -0.006741 -0.008098 -0.009595 -0.011203 -0.012878 -0.014561 -0.016180 -0.017649 -0.018879 -0.019777 -0.020258 -0.020249 -0.019696 -0.018571 -0.016878 -0.014652 -0.011964 -0.008915 -0.005630 -0.002257 0.001048 0.004129 0.006841 0.009061 0.010693 0.011682 0.012011 0.011706 0.010832 0.009485 0.007789 0.005880 0.003899 0.001979 0.000234 -0.001244 -0.002396 -0.003193 -0.003637 -0.003758 -0.003606 -0.003244 -0.002739 -0.002158 -0.001555 -0.000971 -0.000429 0.000065 0.000520 0.000955 0.001393 0.001856 0.002353 0.002881 0.003419 0.003926 0.004346 0.004615 0.004663 0.004427 0.003855 0.002920 0.001621 -0.000009 -0.001907 -0.003974 -0.006092 -0.008120 -0.009916 -0.011339 -0.012266 -0.012597 -0.012270 -0.011261 -0.009588 -0.007312 -0.004532 -0.001376 0.002008 0.005460 0.008822 0.011946 0.014705 0.016998 0.018756 0.019942 0.020552 0.020612 0.020175 0.019311 0.018105 0.016649 0.015034 0.013343 0.011651 0.010018 0.008489 0.007096 0.005857 0.004777 0.003855 0.003080 0.002438 0.001914 0.001490 0.001150 0.000880 0.000666 0.000499 0.000369 0.000269 0.000194 0.000137 0.000095 0.000065 0.000044 0.000029 0.000019 0.000012 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000013 -0.000022 -0.000036 -0.000057 -0.000088 -0.000130 -0.000189 -0.000268 -0.000374 -0.000511 -0.000689 -0.000916 -0.001204 -0.001565 -0.002014 -0.002565 -0.003235 -0.004037 -0.004984 -0.006082 -0.007330 -0.008719 -0.010224 -0.011811 -0.013429 -0.015013 -0.016489 -0.017773 -0.018780 -0.019426 -0.019639 -0.019362 -0.018558 -0.017220 -0.015369 -0.013056 -0.010363 -0.007397 -0.004284 -0.001164 0.001820 0.004531 0.006849 0.008675 0.009945 0.010627 0.010726 0.010286 0.009377 0.008100 0.006568 0.004903 0.003223 0.001637 0.000231 -0.000928 -0.001801 -0.002377 -0.002666 -0.002699 -0.002522 -0.002185 -0.001741 -0.001239 -0.000717 -0.000202 0.000291 0.000758 0.001205 0.001641 0.002071 0.002496 0.002907 0.003280 0.003581 0.003764 0.003778 0.003574 0.003109 0.002354 0.001300 -0.000036 -0.001611 -0.003355 -0.005175 -0.006958 -0.008581 -0.009922 -0.010866 -0.011314 -0.011196 -0.010473 -0.009143 -0.007241 -0.004839 -0.002038 0.001036 0.004242 0.007435 0.010474 0.013233 0.015605 0.017509 0.018896 0.019744 0.020061 0.019883 0.019264 0.018276 0.017001 0.015526 0.013932 0.012297 0.010684 0.009146 0.007721 0.006433 0.005295 0.004309 0.003471 0.002770 0.002190 0.001718 0.001337 0.001031 0.000788 0.000597 0.000446 0.000329 0.000239 0.000171 0.000120 0.000083 0.000056 0.000037 0.000025 0.000016 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000031 -0.000049 -0.000075 -0.000113 -0.000164 -0.000234 -0.000327 -0.000448 -0.000606 -0.000807 -0.001063 -0.001384 -0.001783 -0.002275 -0.002874 -0.003593 -0.004446 -0.005441 -0.006578 -0.007853 -0.009248 -0.010735 -0.012271 -0.013801 -0.015259 -0.016570 -0.017654 -0.018433 -0.018835 -0.018802 -0.018293 -0.017290 -0.015800 -0.013859 -0.011530 -0.008902 -0.006081 -0.003190 -0.000358 0.002289 0.004635 0.006583 0.008060 0.009025 0.009467 0.009408 0.008900 0.008019 0.006857 0.005518 0.004105 0.002715 0.001434 0.000327 -0.000560 -0.001205 -0.001605 -0.001775 -0.001744 -0.001551 -0.001236 -0.000841 -0.000402 0.000054 0.000505 0.000939 0.001352 0.001741 0.002103 0.002432 0.002714 0.002927 0.003042 0.003023 0.002833 0.002439 0.001816 0.000951 -0.000147 -0.001452 -0.002911 -0.004455 -0.005994 -0.007428 -0.008650 -0.009558 -0.010059 -0.010082 -0.009578 -0.008531 -0.006956 -0.004901 -0.002444 0.000312 0.003247 0.006230 0.009132 0.011829 0.014216 0.016205 0.017735 0.018773 0.019311 0.019367 0.018983 0.018215 0.017134 0.015819 0.014349 0.012798 0.011234 0.009714 0.008280 0.006964 0.005784 0.004748 0.003856 0.003101 0.002471 0.001952 0.001530 0.001190 0.000917 0.000701 0.000530 0.000396 0.000291 0.000211 0.000150 0.000105 0.000072 0.000048 0.000032 0.000021 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000002 -0.000004 -0.000008 -0.000015 -0.000025 -0.000041 -0.000064 -0.000096 -0.000141 -0.000202 -0.000283 -0.000389 -0.000527 -0.000704 -0.000930 -0.001213 -0.001566 -0.002002 -0.002533 -0.003173 -0.003934 -0.004826 -0.005853 -0.007012 -0.008292 -0.009669 -0.011110 -0.012568 -0.013985 -0.015295 -0.016426 -0.017305 -0.017863 -0.018041 -0.017795 -0.017098 -0.015949 -0.014368 -0.012401 -0.010119 -0.007612 -0.004983 -0.002349 0.000178 0.002489 0.004488 0.006101 0.007279 0.007997 0.008263 0.008109 0.007589 0.006779 0.005762 0.004626 0.003459 0.002338 0.001328 0.000478 -0.000184 -0.000643 -0.000905 -0.000985 -0.000910 -0.000712 -0.000423 -0.000077 0.000298 0.000679 0.001049 0.001395 0.001709 0.001981 0.002200 0.002353 0.002420 0.002376 0.002195 0.001852 0.001328 0.000611 -0.000297 -0.001376 -0.002592 -0.003890 -0.005201 -0.006443 -0.007528 -0.008365 -0.008873 -0.008981 -0.008638 -0.007817 -0.006520 -0.004775 -0.002639 -0.000195 0.002458 0.005207 0.007933 0.010521 0.012868 0.014885 0.016505 0.017683 0.018401 0.018662 0.018492 0.017937 0.017055 0.015913 0.014585 0.013142 0.011653 0.010175 0.008757 0.007434 0.006230 0.005158 0.004224 0.003423 0.002747 0.002186 0.001725 0.001351 0.001050 0.000809 0.000617 0.000466 0.000348 0.000255 0.000185 0.000131 0.000091 0.000062 0.000041 0.000027 0.000017 0.000011 0.000007 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000006 -0.000011 -0.000020 -0.000033 -0.000053 -0.000081 -0.000119 -0.000171 -0.000242 -0.000334 -0.000454 -0.000609 -0.000806 -0.001055 -0.001364 -0.001747 -0.002215 -0.002779 -0.003453 -0.004246 -0.005164 -0.006207 -0.007368 -0.008630 -0.009965 -0.011336 -0.012693 -0.013978 -0.015127 -0.016073 -0.016752 -0.017105 -0.017087 -0.016666 -0.015830 -0.014588 -0.012972 -0.011036 -0.008853 -0.006511 -0.004108 -0.001747 0.000473 0.002461 0.004143 0.005464 0.006393 0.006922 0.007069 0.006870 0.006381 0.005669 0.004809 0.003875 0.002937 0.002056 0.001280 0.000644 0.000166 -0.000148 -0.000306 -0.000323 -0.000224 -0.000036 0.000214 0.000499 0.000794 0.001081 0.001342 0.001564 0.001737 0.001846 0.001879 0.001818 0.001646 0.001344 0.000898 0.000298 -0.000454 -0.001348 -0.002357 -0.003440 -0.004544 -0.005604 -0.006546 -0.007295 -0.007777 -0.007928 -0.007698 -0.007053 -0.005987 -0.004512 -0.002669 -0.000520 0.001853 0.004354 0.006879 0.009323 0.011587 0.013585 0.015245 0.016517 0.017372 0.017803 0.017823 0.017465 0.016775 0.015811 0.014638 0.013322 0.011929 0.010517 0.009136 0.007827 0.006618 0.005527 0.004563 0.003727 0.003014 0.002415 0.001918 0.001512 0.001183 0.000918 0.000706 0.000539 0.000406 0.000303 0.000222 0.000160 0.000113 0.000078 0.000053 0.000035 0.000022 0.000014 0.000009 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000008 -0.000016 -0.000027 -0.000043 -0.000066 -0.000099 -0.000144 -0.000204 -0.000284 -0.000388 -0.000522 -0.000693 -0.000909 -0.001179 -0.001513 -0.001921 -0.002416 -0.003007 -0.003705 -0.004517 -0.005446 -0.006488 -0.007632 -0.008855 -0.010127 -0.011407 -0.012646 -0.013787 -0.014770 -0.015535 -0.016028 -0.016201 -0.016019 -0.015464 -0.014535 -0.013251 -0.011652 -0.009793 -0.007749 -0.005602 -0.003442 -0.001359 0.000563 0.002254 0.003655 0.004730 0.005461 0.005852 0.005925 0.005719 0.005287 0.004689 0.003986 0.003240 0.002506 0.001832 0.001252 0.000790 0.000456 0.000251 0.000165 0.000183 0.000283 0.000441 0.000634 0.000839 0.001034 0.001204 0.001331 0.001405 0.001412 0.001340 0.001177 0.000909 0.000527 0.000023 -0.000603 -0.001343 -0.002177 -0.003075 -0.003996 -0.004888 -0.005691 -0.006343 -0.006780 -0.006944 -0.006788 -0.006279 -0.005400 -0.004157 -0.002574 -0.000699 0.001404 0.003655 0.005965 0.008240 0.010388 0.012327 0.013985 0.015308 0.016260 0.016825 0.017006 0.016824 0.016315 0.015526 0.014512 0.013335 0.012055 0.010728 0.009407 0.008132 0.006937 0.005843 0.004864 0.004004 0.003262 0.002632 0.002105 0.001670 0.001314 0.001026 0.000795 0.000611 0.000465 0.000350 0.000260 0.000191 0.000137 0.000097 0.000066 0.000045 0.000029 0.000019 0.000012 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000006 -0.000012 -0.000021 -0.000034 -0.000054 -0.000082 -0.000119 -0.000170 -0.000238 -0.000328 -0.000443 -0.000591 -0.000778 -0.001011 -0.001300 -0.001654 -0.002083 -0.002597 -0.003207 -0.003918 -0.004737 -0.005662 -0.006686 -0.007793 -0.008959 -0.010150 -0.011324 -0.012433 -0.013425 -0.014245 -0.014842 -0.015169 -0.015190 -0.014880 -0.014233 -0.013255 -0.011973 -0.010431 -0.008686 -0.006809 -0.004876 -0.002965 -0.001152 0.000494 0.001918 0.003079 0.003952 0.004531 0.004825 0.004860 0.004674 0.004313 0.003828 0.003273 0.002694 0.002137 0.001635 0.001213 0.000885 0.000658 0.000528 0.000483 0.000509 0.000586 0.000693 0.000810 0.000917 0.000997 0.001036 0.001020 0.000940 0.000784 0.000545 0.000215 -0.000211 -0.000733 -0.001345 -0.002032 -0.002772 -0.003533 -0.004274 -0.004947 -0.005501 -0.005882 -0.006040 -0.005931 -0.005522 -0.004795 -0.003746 -0.002391 -0.000764 0.001085 0.003092 0.005181 0.007271 0.009279 0.011128 0.012748 0.014085 0.015097 0.015761 0.016073 0.016044 0.015698 0.015075 0.014220 0.013187 0.012031 0.010805 0.009560 0.008339 0.007175 0.006095 0.005116 0.004245 0.003485 0.002833 0.002281 0.001821 0.001441 0.001132 0.000882 0.000683 0.000524 0.000398 0.000299 0.000222 0.000162 0.000116 0.000082 0.000056 0.000037 0.000024 0.000016 0.000010 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000009 -0.000016 -0.000027 -0.000043 -0.000066 -0.000098 -0.000141 -0.000198 -0.000274 -0.000373 -0.000499 -0.000660 -0.000860 -0.001109 -0.001413 -0.001782 -0.002225 -0.002752 -0.003370 -0.004084 -0.004897 -0.005803 -0.006792 -0.007847 -0.008939 -0.010035 -0.011094 -0.012071 -0.012916 -0.013584 -0.014028 -0.014214 -0.014112 -0.013710 -0.013007 -0.012019 -0.010777 -0.009325 -0.007721 -0.006027 -0.004313 -0.002645 -0.001085 0.000312 0.001505 0.002464 0.003176 0.003639 0.003868 0.003889 0.003736 0.003450 0.003073 0.002648 0.002213 0.001800 0.001436 0.001135 0.000906 0.000751 0.000663 0.000632 0.000641 0.000675 0.000714 0.000742 0.000743 0.000704 0.000614 0.000465 0.000249 -0.000039 -0.000401 -0.000838 -0.001344 -0.001908 -0.002514 -0.003137 -0.003745 -0.004300 -0.004761 -0.005082 -0.005220 -0.005137 -0.004803 -0.004196 -0.003310 -0.002152 -0.000746 0.000870 0.002645 0.004515 0.006413 0.008265 0.010001 0.011555 0.012872 0.013910 0.014642 0.015055 0.015153 0.014951 0.014480 0.013777 0.012888 0.011862 0.010748 0.009593 0.008440 0.007325 0.006275 0.005310 0.004442 0.003675 0.003010 0.002441 0.001961 0.001562 0.001234 0.000967 0.000752 0.000580 0.000444 0.000336 0.000252 0.000186 0.000136 0.000097 0.000068 0.000046 0.000031 0.000020 0.000013 0.000008 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000006 -0.000012 -0.000021 -0.000034 -0.000053 -0.000079 -0.000115 -0.000163 -0.000227 -0.000311 -0.000419 -0.000555 -0.000726 -0.000938 -0.001197 -0.001512 -0.001891 -0.002342 -0.002873 -0.003489 -0.004195 -0.004988 -0.005862 -0.006804 -0.007792 -0.008800 -0.009794 -0.010735 -0.011580 -0.012287 -0.012815 -0.013128 -0.013197 -0.013003 -0.012540 -0.011816 -0.010850 -0.009676 -0.008339 -0.006890 -0.005387 -0.003887 -0.002447 -0.001117 0.000062 0.001058 0.001851 0.002433 0.002810 0.002997 0.003017 0.002902 0.002686 0.002404 0.002090 0.001772 0.001474 0.001213 0.001000 0.000837 0.000724 0.000652 0.000609 0.000584 0.000560 0.000523 0.000460 0.000360 0.000215 0.000018 -0.000235 -0.000545 -0.000912 -0.001331 -0.001794 -0.002288 -0.002794 -0.003287 -0.003737 -0.004111 -0.004373 -0.004486 -0.004416 -0.004135 -0.003623 -0.002872 -0.001882 -0.000671 0.000734 0.002292 0.003953 0.005659 0.007346 0.008953 0.010418 0.011690 0.012725 0.013495 0.013980 0.014179 0.014101 0.013765 0.013204 0.012454 0.011558 0.010561 0.009506 0.008435 0.007382 0.006376 0.005440 0.004587 0.003825 0.003156 0.002579 0.002087 0.001673 0.001330 0.001048 0.000819 0.000635 0.000488 0.000372 0.000281 0.000210 0.000154 0.000112 0.000080 0.000056 0.000038 0.000025 0.000016 0.000010 0.000007 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000000 -0.000001 -0.000004 -0.000009 -0.000016 -0.000027 -0.000042 -0.000063 -0.000093 -0.000133 -0.000187 -0.000257 -0.000348 -0.000463 -0.000607 -0.000787 -0.001006 -0.001272 -0.001593 -0.001975 -0.002427 -0.002953 -0.003559 -0.004246 -0.005009 -0.005840 -0.006723 -0.007636 -0.008554 -0.009442 -0.010265 -0.010985 -0.011565 -0.011970 -0.012172 -0.012149 -0.011891 -0.011397 -0.010680 -0.009762 -0.008678 -0.007468 -0.006180 -0.004863 -0.003566 -0.002334 -0.001208 -0.000219 0.000610 0.001266 0.001746 0.002057 0.002215 0.002241 0.002163 0.002009 0.001806 0.001581 0.001353 0.001141 0.000954 0.000799 0.000675 0.000579 0.000502 0.000434 0.000363 0.000278 0.000168 0.000026 -0.000155 -0.000378 -0.000645 -0.000954 -0.001302 -0.001682 -0.002084 -0.002491 -0.002886 -0.003246 -0.003543 -0.003749 -0.003833 -0.003767 -0.003526 -0.003091 -0.002450 -0.001605 -0.000563 0.000654 0.002015 0.003479 0.004998 0.006519 0.007987 0.009348 0.010554 0.011563 0.012343 0.012875 0.013151 0.013173 0.012956 0.012522 0.011903 0.011135 0.010256 0.009307 0.008325 0.007345 0.006395 0.005500 0.004674 0.003928 0.003267 0.002689 0.002192 0.001770 0.001416 0.001123 0.000882 0.000687 0.000531 0.000407 0.000309 0.000232 0.000172 0.000126 0.000091 0.000064 0.000045 0.000030 0.000020 0.000013 0.000008 0.000005 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000006 -0.000012 -0.000020 -0.000032 -0.000050 -0.000074 -0.000107 -0.000152 -0.000210 -0.000286 -0.000382 -0.000503 -0.000654 -0.000838 -0.001061 -0.001330 -0.001651 -0.002031 -0.002476 -0.002991 -0.003579 -0.004237 -0.004961 -0.005740 -0.006557 -0.007390 -0.008214 -0.008997 -0.009707 -0.010311 -0.010777 -0.011076 -0.011188 -0.011097 -0.010799 -0.010299 -0.009611 -0.008759 -0.007777 -0.006700 -0.005571 -0.004431 -0.003320 -0.002275 -0.001327 -0.000501 0.000187 0.000729 0.001125 0.001384 0.001521 0.001555 0.001510 0.001406 0.001266 0.001108 0.000947 0.000795 0.000657 0.000537 0.000431 0.000334 0.000240 0.000140 0.000024 -0.000113 -0.000279 -0.000476 -0.000706 -0.000967 -0.001256 -0.001568 -0.001893 -0.002219 -0.002533 -0.002816 -0.003046 -0.003202 -0.003258 -0.003191 -0.002979 -0.002605 -0.002058 -0.001334 -0.000440 0.000611 0.001793 0.003076 0.004418 0.005776 0.007103 0.008351 0.009476 0.010439 0.011209 0.011765 0.012094 0.012195 0.012077 0.011756 0.011258 0.010610 0.009848 0.009006 0.008119 0.007219 0.006335 0.005490 0.004701 0.003981 0.003336 0.002767 0.002272 0.001848 0.001489 0.001189 0.000940 0.000736 0.000572 0.000440 0.000335 0.000253 0.000188 0.000139 0.000101 0.000072 0.000051 0.000035 0.000023 0.000015 0.000010 0.000006 0.000004 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000009 -0.000015 -0.000025 -0.000039 -0.000058 -0.000085 -0.000121 -0.000170 -0.000232 -0.000312 -0.000413 -0.000538 -0.000691 -0.000876 -0.001099 -0.001367 -0.001683 -0.002056 -0.002489 -0.002987 -0.003549 -0.004173 -0.004851 -0.005571 -0.006317 -0.007068 -0.007798 -0.008479 -0.009083 -0.009581 -0.009947 -0.010158 -0.010199 -0.010062 -0.009745 -0.009257 -0.008614 -0.007840 -0.006965 -0.006020 -0.005042 -0.004065 -0.003122 -0.002242 -0.001451 -0.000766 -0.000199 0.000247 0.000574 0.000791 0.000912 0.000954 0.000934 0.000869 0.000775 0.000666 0.000552 0.000439 0.000332 0.000229 0.000127 0.000022 -0.000092 -0.000221 -0.000371 -0.000543 -0.000739 -0.000958 -0.001197 -0.001451 -0.001712 -0.001972 -0.002218 -0.002437 -0.002611 -0.002723 -0.002753 -0.002683 -0.002493 -0.002169 -0.001700 -0.001081 -0.000315 0.000589 0.001612 0.002728 0.003906 0.005108 0.006296 0.007427 0.008463 0.009367 0.010110 0.010669 0.011031 0.011192 0.011154 0.010929 0.010538 0.010003 0.009352 0.008616 0.007825 0.007010 0.006198 0.005411 0.004669 0.003983 0.003362 0.002809 0.002324 0.001905 0.001546 0.001243 0.000990 0.000780 0.000609 0.000470 0.000360 0.000272 0.000204 0.000151 0.000110 0.000080 0.000056 0.000039 0.000027 0.000017 0.000011 0.000007 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000029 -0.000045 -0.000066 -0.000096 -0.000135 -0.000187 -0.000252 -0.000335 -0.000438 -0.000564 -0.000716 -0.000900 -0.001120 -0.001382 -0.001691 -0.002052 -0.002469 -0.002943 -0.003475 -0.004058 -0.004685 -0.005343 -0.006016 -0.006683 -0.007321 -0.007906 -0.008412 -0.008815 -0.009095 -0.009235 -0.009224 -0.009058 -0.008739 -0.008277 -0.007690 -0.006998 -0.006229 -0.005411 -0.004573 -0.003745 -0.002953 -0.002220 -0.001566 -0.001003 -0.000539 -0.000174 0.000095 0.000278 0.000386 0.000432 0.000430 0.000393 0.000332 0.000257 0.000174 0.000087 -0.000004 -0.000099 -0.000202 -0.000316 -0.000445 -0.000591 -0.000755 -0.000935 -0.001130 -0.001335 -0.001543 -0.001747 -0.001937 -0.002103 -0.002230 -0.002305 -0.002313 -0.002238 -0.002065 -0.001782 -0.001379 -0.000850 -0.000195 0.000579 0.001459 0.002424 0.003451 0.004507 0.005560 0.006575 0.007517 0.008353 0.009057 0.009605 0.009984 0.010185 0.010209 0.010065 0.009767 0.009332 0.008785 0.008151 0.007457 0.006729 0.005993 0.005270 0.004579 0.003935 0.003345 0.002815 0.002346 0.001937 0.001584 0.001283 0.001029 0.000817 0.000642 0.000499 0.000383 0.000291 0.000219 0.000163 0.000119 0.000086 0.000061 0.000043 0.000029 0.000020 0.000013 0.000008 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000013 -0.000021 -0.000034 -0.000051 -0.000075 -0.000106 -0.000148 -0.000201 -0.000269 -0.000352 -0.000455 -0.000579 -0.000729 -0.000909 -0.001123 -0.001377 -0.001675 -0.002021 -0.002418 -0.002865 -0.003361 -0.003900 -0.004472 -0.005065 -0.005664 -0.006248 -0.006798 -0.007293 -0.007711 -0.008032 -0.008241 -0.008325 -0.008277 -0.008096 -0.007787 -0.007360 -0.006833 -0.006225 -0.005559 -0.004860 -0.004151 -0.003457 -0.002800 -0.002197 -0.001662 -0.001205 -0.000828 -0.000532 -0.000311 -0.000157 -0.000061 -0.000013 -0.000002 -0.000020 -0.000058 -0.000110 -0.000173 -0.000244 -0.000324 -0.000415 -0.000519 -0.000636 -0.000767 -0.000911 -0.001066 -0.001227 -0.001389 -0.001546 -0.001689 -0.001810 -0.001899 -0.001943 -0.001931 -0.001852 -0.001693 -0.001444 -0.001096 -0.000643 -0.000085 0.000575 0.001327 0.002157 0.003045 0.003965 0.004891 0.005792 0.006639 0.007403 0.008059 0.008585 0.008966 0.009193 0.009265 0.009186 0.008966 0.008620 0.008167 0.007629 0.007027 0.006386 0.005727 0.005072 0.004438 0.003839 0.003286 0.002785 0.002338 0.001944 0.001602 0.001307 0.001056 0.000845 0.000668 0.000523 0.000404 0.000309 0.000233 0.000173 0.000128 0.000092 0.000066 0.000046 0.000032 0.000021 0.000014 0.000008 0.000005 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000009 -0.000015 -0.000024 -0.000038 -0.000057 -0.000082 -0.000116 -0.000159 -0.000213 -0.000281 -0.000363 -0.000464 -0.000585 -0.000730 -0.000904 -0.001111 -0.001355 -0.001639 -0.001968 -0.002341 -0.002757 -0.003214 -0.003704 -0.004219 -0.004746 -0.005270 -0.005775 -0.006243 -0.006656 -0.006996 -0.007247 -0.007398 -0.007439 -0.007366 -0.007181 -0.006890 -0.006505 -0.006041 -0.005514 -0.004946 -0.004356 -0.003766 -0.003193 -0.002655 -0.002166 -0.001735 -0.001367 -0.001064 -0.000824 -0.000643 -0.000513 -0.000428 -0.000380 -0.000362 -0.000366 -0.000388 -0.000424 -0.000472 -0.000532 -0.000604 -0.000689 -0.000786 -0.000895 -0.001011 -0.001133 -0.001255 -0.001371 -0.001475 -0.001559 -0.001615 -0.001634 -0.001606 -0.001523 -0.001374 -0.001153 -0.000850 -0.000463 0.000012 0.000573 0.001213 0.001922 0.002683 0.003478 0.004284 0.005077 0.005830 0.006519 0.007121 0.007617 0.007990 0.008232 0.008338 0.008310 0.008155 0.007885 0.007516 0.007064 0.006549 0.005992 0.005410 0.004824 0.004250 0.003702 0.003190 0.002721 0.002300 0.001926 0.001598 0.001314 0.001071 0.000863 0.000688 0.000542 0.000422 0.000324 0.000246 0.000184 0.000136 0.000099 0.000071 0.000050 0.000034 0.000023 0.000015 0.000009 0.000005 0.000003 0.000001 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000005 -0.000010 -0.000017 -0.000028 -0.000042 -0.000063 -0.000089 -0.000123 -0.000167 -0.000221 -0.000287 -0.000367 -0.000464 -0.000581 -0.000721 -0.000888 -0.001086 -0.001318 -0.001587 -0.001894 -0.002240 -0.002622 -0.003036 -0.003475 -0.003931 -0.004393 -0.004846 -0.005277 -0.005670 -0.006010 -0.006282 -0.006475 -0.006578 -0.006587 -0.006499 -0.006319 -0.006053 -0.005712 -0.005309 -0.004862 -0.004385 -0.003896 -0.003412 -0.002947 -0.002513 -0.002122 -0.001778 -0.001485 -0.001243 -0.001049 -0.000900 -0.000790 -0.000714 -0.000667 -0.000643 -0.000637 -0.000647 -0.000671 -0.000708 -0.000758 -0.000820 -0.000893 -0.000973 -0.001058 -0.001144 -0.001224 -0.001294 -0.001347 -0.001376 -0.001374 -0.001334 -0.001247 -0.001108 -0.000909 -0.000644 -0.000311 0.000094 0.000570 0.001112 0.001713 0.002362 0.003043 0.003738 0.004427 0.005090 0.005703 0.006249 0.006708 0.007065 0.007311 0.007440 0.007452 0.007351 0.007146 0.006849 0.006475 0.006040 0.005560 0.005054 0.004536 0.004023 0.003527 0.003059 0.002627 0.002234 0.001884 0.001574 0.001305 0.001071 0.000870 0.000700 0.000556 0.000436 0.000338 0.000258 0.000194 0.000143 0.000105 0.000075 0.000053 0.000036 0.000024 0.000016 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000006 -0.000011 -0.000019 -0.000031 -0.000047 -0.000067 -0.000094 -0.000129 -0.000171 -0.000224 -0.000287 -0.000365 -0.000458 -0.000570 -0.000704 -0.000863 -0.001050 -0.001268 -0.001519 -0.001802 -0.002117 -0.002462 -0.002831 -0.003219 -0.003617 -0.004015 -0.004403 -0.004766 -0.005091 -0.005367 -0.005582 -0.005725 -0.005791 -0.005776 -0.005682 -0.005513 -0.005275 -0.004980 -0.004639 -0.004265 -0.003873 -0.003475 -0.003085 -0.002713 -0.002370 -0.002060 -0.001789 -0.001556 -0.001363 -0.001205 -0.001082 -0.000987 -0.000919 -0.000871 -0.000842 -0.000829 -0.000830 -0.000844 -0.000870 -0.000908 -0.000954 -0.001005 -0.001058 -0.001107 -0.001148 -0.001174 -0.001181 -0.001162 -0.001111 -0.001023 -0.000891 -0.000711 -0.000478 -0.000189 0.000157 0.000561 0.001020 0.001528 0.002076 0.002655 0.003249 0.003842 0.004418 0.004958 0.005444 0.005862 0.006198 0.006440 0.006583 0.006625 0.006568 0.006417 0.006183 0.005877 0.005513 0.005106 0.004669 0.004217 0.003764 0.003321 0.002899 0.002505 0.002144 0.001819 0.001531 0.001278 0.001057 0.000867 0.000703 0.000564 0.000446 0.000348 0.000268 0.000203 0.000151 0.000111 0.000080 0.000056 0.000039 0.000026 0.000017 0.000011 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000003 -0.000007 -0.000013 -0.000022 -0.000034 -0.000050 -0.000071 -0.000098 -0.000131 -0.000172 -0.000222 -0.000283 -0.000357 -0.000445 -0.000552 -0.000679 -0.000829 -0.001004 -0.001206 -0.001435 -0.001691 -0.001974 -0.002279 -0.002604 -0.002941 -0.003284 -0.003624 -0.003951 -0.004253 -0.004519 -0.004739 -0.004904 -0.005007 -0.005045 -0.005015 -0.004921 -0.004768 -0.004562 -0.004313 -0.004030 -0.003725 -0.003407 -0.003090 -0.002780 -0.002488 -0.002218 -0.001976 -0.001762 -0.001578 -0.001422 -0.001293 -0.001188 -0.001105 -0.001041 -0.000993 -0.000960 -0.000940 -0.000933 -0.000938 -0.000952 -0.000972 -0.000995 -0.001017 -0.001033 -0.001037 -0.001025 -0.000993 -0.000934 -0.000845 -0.000721 -0.000557 -0.000351 -0.000100 0.000198 0.000541 0.000930 0.001358 0.001821 0.002310 0.002813 0.003319 0.003814 0.004283 0.004711 0.005085 0.005393 0.005625 0.005775 0.005838 0.005815 0.005710 0.005529 0.005283 0.004983 0.004640 0.004268 0.003878 0.003482 0.003092 0.002715 0.002360 0.002033 0.001735 0.001469 0.001235 0.001029 0.000851 0.000697 0.000564 0.000451 0.000356 0.000276 0.000211 0.000159 0.000117 0.000085 0.000060 0.000042 0.000028 0.000019 0.000012 0.000007 0.000004 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000003 -0.000008 -0.000014 -0.000024 -0.000036 -0.000052 -0.000073 -0.000099 -0.000131 -0.000170 -0.000217 -0.000275 -0.000344 -0.000428 -0.000529 -0.000648 -0.000787 -0.000947 -0.001130 -0.001336 -0.001564 -0.001813 -0.002079 -0.002361 -0.002651 -0.002944 -0.003230 -0.003502 -0.003750 -0.003964 -0.004136 -0.004260 -0.004331 -0.004347 -0.004310 -0.004223 -0.004089 -0.003916 -0.003710 -0.003481 -0.003236 -0.002985 -0.002735 -0.002493 -0.002265 -0.002055 -0.001864 -0.001695 -0.001548 -0.001420 -0.001312 -0.001221 -0.001146 -0.001085 -0.001037 -0.001001 -0.000976 -0.000961 -0.000954 -0.000952 -0.000950 -0.000944 -0.000930 -0.000904 -0.000861 -0.000797 -0.000708 -0.000591 -0.000442 -0.000259 -0.000040 0.000216 0.000509 0.000838 0.001200 0.001589 0.002000 0.002425 0.002854 0.003275 0.003677 0.004049 0.004379 0.004656 0.004873 0.005021 0.005098 0.005101 0.005033 0.004898 0.004704 0.004460 0.004175 0.003861 0.003528 0.003187 0.002846 0.002514 0.002199 0.001904 0.001635 0.001393 0.001178 0.000989 0.000824 0.000681 0.000557 0.000450 0.000359 0.000282 0.000218 0.000165 0.000123 0.000090 0.000064 0.000045 0.000031 0.000020 0.000013 0.000008 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000009 -0.000016 -0.000025 -0.000037 -0.000053 -0.000073 -0.000097 -0.000127 -0.000164 -0.000209 -0.000263 -0.000328 -0.000407 -0.000500 -0.000609 -0.000735 -0.000879 -0.001042 -0.001223 -0.001423 -0.001639 -0.001869 -0.002110 -0.002357 -0.002604 -0.002842 -0.003065 -0.003265 -0.003433 -0.003565 -0.003655 -0.003702 -0.003706 -0.003668 -0.003590 -0.003478 -0.003336 -0.003170 -0.002988 -0.002795 -0.002598 -0.002404 -0.002216 -0.002039 -0.001874 -0.001724 -0.001589 -0.001468 -0.001362 -0.001268 -0.001187 -0.001118 -0.001060 -0.001012 -0.000974 -0.000944 -0.000920 -0.000898 -0.000875 -0.000847 -0.000810 -0.000759 -0.000692 -0.000605 -0.000495 -0.000360 -0.000197 -0.000006 0.000215 0.000465 0.000744 0.001049 0.001376 0.001721 0.002078 0.002439 0.002795 0.003138 0.003457 0.003744 0.003990 0.004186 0.004328 0.004411 0.004433 0.004394 0.004297 0.004148 0.003952 0.003719 0.003458 0.003177 0.002885 0.002591 0.002303 0.002025 0.001764 0.001523 0.001305 0.001110 0.000937 0.000787 0.000655 0.000541 0.000442 0.000357 0.000285 0.000223 0.000171 0.000129 0.000095 0.000069 0.000048 0.000033 0.000022 0.000015 0.000009 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000001 -0.000002 -0.000005 -0.000010 -0.000017 -0.000026 -0.000037 -0.000052 -0.000070 -0.000093 -0.000121 -0.000155 -0.000197 -0.000248 -0.000308 -0.000380 -0.000465 -0.000562 -0.000675 -0.000802 -0.000944 -0.001101 -0.001273 -0.001459 -0.001656 -0.001860 -0.002068 -0.002272 -0.002468 -0.002647 -0.002804 -0.002934 -0.003033 -0.003098 -0.003129 -0.003126 -0.003090 -0.003025 -0.002933 -0.002820 -0.002688 -0.002545 -0.002395 -0.002242 -0.002091 -0.001944 -0.001805 -0.001675 -0.001555 -0.001445 -0.001344 -0.001253 -0.001171 -0.001098 -0.001033 -0.000978 -0.000931 -0.000890 -0.000853 -0.000818 -0.000779 -0.000734 -0.000679 -0.000611 -0.000527 -0.000425 -0.000303 -0.000159 0.000008 0.000198 0.000412 0.000648 0.000905 0.001180 0.001469 0.001767 0.002070 0.002370 0.002659 0.002931 0.003178 0.003392 0.003568 0.003699 0.003783 0.003817 0.003800 0.003734 0.003621 0.003468 0.003280 0.003065 0.002831 0.002585 0.002335 0.002086 0.001845 0.001617 0.001404 0.001209 0.001034 0.000878 0.000741 0.000622 0.000518 0.000428 0.000350 0.000282 0.000224 0.000175 0.000134 0.000100 0.000073 0.000053 0.000037 0.000025 0.000016 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000000 -0.000002 -0.000005 -0.000010 -0.000016 -0.000025 -0.000036 -0.000049 -0.000066 -0.000087 -0.000113 -0.000145 -0.000183 -0.000229 -0.000284 -0.000348 -0.000423 -0.000509 -0.000607 -0.000717 -0.000839 -0.000974 -0.001121 -0.001279 -0.001445 -0.001617 -0.001788 -0.001955 -0.002112 -0.002253 -0.002375 -0.002473 -0.002547 -0.002594 -0.002614 -0.002609 -0.002578 -0.002525 -0.002451 -0.002361 -0.002257 -0.002145 -0.002028 -0.001909 -0.001790 -0.001675 -0.001565 -0.001460 -0.001362 -0.001269 -0.001184 -0.001104 -0.001031 -0.000966 -0.000907 -0.000855 -0.000807 -0.000762 -0.000717 -0.000668 -0.000612 -0.000546 -0.000467 -0.000373 -0.000263 -0.000136 0.000009 0.000173 0.000355 0.000554 0.000770 0.000999 0.001241 0.001489 0.001742 0.001993 0.002236 0.002466 0.002677 0.002862 0.003016 0.003136 0.003217 0.003257 0.003256 0.003213 0.003131 0.003013 0.002864 0.002690 0.002497 0.002292 0.002081 0.001870 0.001663 0.001465 0.001280 0.001108 0.000953 0.000814 0.000691 0.000583 0.000489 0.000407 0.000336 0.000275 0.000221 0.000176 0.000137 0.000104 0.000078 0.000057 0.000040 0.000028 0.000019 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000005 -0.000009 -0.000015 -0.000023 -0.000033 -0.000045 -0.000061 -0.000080 -0.000103 -0.000131 -0.000166 -0.000207 -0.000256 -0.000312 -0.000377 -0.000452 -0.000535 -0.000629 -0.000733 -0.000848 -0.000972 -0.001105 -0.001243 -0.001384 -0.001523 -0.001656 -0.001779 -0.001888 -0.001981 -0.002056 -0.002111 -0.002145 -0.002159 -0.002153 -0.002127 -0.002083 -0.002024 -0.001952 -0.001871 -0.001782 -0.001690 -0.001595 -0.001502 -0.001409 -0.001320 -0.001234 -0.001152 -0.001073 -0.000999 -0.000930 -0.000866 -0.000807 -0.000753 -0.000703 -0.000654 -0.000604 -0.000549 -0.000487 -0.000415 -0.000331 -0.000234 -0.000122 0.000003 0.000143 0.000298 0.000465 0.000646 0.000837 0.001037 0.001243 0.001453 0.001661 0.001864 0.002057 0.002235 0.002394 0.002528 0.002635 0.002711 0.002754 0.002764 0.002739 0.002681 0.002592 0.002476 0.002338 0.002181 0.002012 0.001836 0.001658 0.001483 0.001314 0.001154 0.001005 0.000869 0.000746 0.000637 0.000540 0.000456 0.000382 0.000318 0.000263 0.000214 0.000173 0.000137 0.000106 0.000081 0.000060 0.000044 0.000031 0.000021 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000008 -0.000013 -0.000020 -0.000029 -0.000040 -0.000053 -0.000070 -0.000091 -0.000116 -0.000147 -0.000183 -0.000225 -0.000274 -0.000329 -0.000392 -0.000463 -0.000542 -0.000630 -0.000726 -0.000829 -0.000939 -0.001052 -0.001164 -0.001274 -0.001378 -0.001473 -0.001556 -0.001627 -0.001684 -0.001725 -0.001751 -0.001760 -0.001753 -0.001730 -0.001694 -0.001646 -0.001588 -0.001522 -0.001451 -0.001377 -0.001301 -0.001225 -0.001150 -0.001077 -0.001005 -0.000935 -0.000868 -0.000804 -0.000744 -0.000687 -0.000635 -0.000585 -0.000536 -0.000484 -0.000428 -0.000364 -0.000291 -0.000207 -0.000112 -0.000004 0.000115 0.000245 0.000386 0.000536 0.000694 0.000859 0.001029 0.001201 0.001372 0.001540 0.001700 0.001850 0.001984 0.002100 0.002194 0.002264 0.002308 0.002325 0.002313 0.002274 0.002210 0.002121 0.002012 0.001887 0.001749 0.001604 0.001455 0.001308 0.001165 0.001028 0.000901 0.000783 0.000676 0.000581 0.000495 0.000420 0.000355 0.000297 0.000247 0.000204 0.000166 0.000134 0.000106 0.000082 0.000062 0.000046 0.000033 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000011 -0.000017 -0.000024 -0.000033 -0.000045 -0.000060 -0.000078 -0.000100 -0.000126 -0.000157 -0.000193 -0.000234 -0.000280 -0.000333 -0.000392 -0.000458 -0.000531 -0.000610 -0.000695 -0.000783 -0.000872 -0.000961 -0.001046 -0.001125 -0.001197 -0.001261 -0.001315 -0.001358 -0.001389 -0.001407 -0.001411 -0.001403 -0.001383 -0.001351 -0.001311 -0.001262 -0.001209 -0.001151 -0.001090 -0.001028 -0.000966 -0.000904 -0.000843 -0.000782 -0.000723 -0.000665 -0.000610 -0.000558 -0.000509 -0.000462 -0.000415 -0.000365 -0.000310 -0.000249 -0.000179 -0.000099 -0.000009 0.000091 0.000200 0.000317 0.000442 0.000572 0.000707 0.000846 0.000986 0.001125 0.001262 0.001394 0.001517 0.001629 0.001728 0.001810 0.001873 0.001916 0.001937 0.001935 0.001911 0.001866 0.001800 0.001716 0.001617 0.001507 0.001388 0.001265 0.001142 0.001022 0.000906 0.000797 0.000697 0.000606 0.000523 0.000449 0.000383 0.000325 0.000274 0.000230 0.000191 0.000157 0.000128 0.000102 0.000081 0.000063 0.000047 0.000035 0.000025 0.000018 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000008 -0.000013 -0.000019 -0.000026 -0.000036 -0.000049 -0.000064 -0.000083 -0.000105 -0.000131 -0.000161 -0.000195 -0.000233 -0.000276 -0.000325 -0.000379 -0.000438 -0.000502 -0.000570 -0.000639 -0.000708 -0.000775 -0.000839 -0.000900 -0.000955 -0.001003 -0.001044 -0.001076 -0.001097 -0.001108 -0.001109 -0.001098 -0.001078 -0.001050 -0.001015 -0.000974 -0.000929 -0.000881 -0.000831 -0.000781 -0.000729 -0.000677 -0.000626 -0.000574 -0.000524 -0.000475 -0.000428 -0.000384 -0.000341 -0.000297 -0.000251 -0.000201 -0.000144 -0.000080 -0.000007 0.000075 0.000165 0.000261 0.000363 0.000470 0.000580 0.000692 0.000805 0.000918 0.001028 0.001134 0.001234 0.001327 0.001408 0.001478 0.001533 0.001573 0.001597 0.001602 0.001590 0.001560 0.001513 0.001451 0.001375 0.001287 0.001192 0.001091 0.000989 0.000888 0.000791 0.000698 0.000613 0.000535 0.000464 0.000401 0.000345 0.000295 0.000250 0.000211 0.000177 0.000146 0.000120 0.000097 0.000078 0.000061 0.000047 0.000035 0.000026 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000008 -0.000013 -0.000019 -0.000028 -0.000038 -0.000051 -0.000067 -0.000085 -0.000106 -0.000130 -0.000157 -0.000188 -0.000223 -0.000263 -0.000306 -0.000353 -0.000403 -0.000455 -0.000507 -0.000558 -0.000609 -0.000657 -0.000703 -0.000744 -0.000781 -0.000811 -0.000833 -0.000846 -0.000851 -0.000846 -0.000834 -0.000814 -0.000788 -0.000757 -0.000723 -0.000685 -0.000645 -0.000604 -0.000562 -0.000519 -0.000475 -0.000431 -0.000388 -0.000345 -0.000304 -0.000265 -0.000227 -0.000189 -0.000148 -0.000103 -0.000053 0.000004 0.000068 0.000140 0.000217 0.000300 0.000387 0.000476 0.000566 0.000657 0.000746 0.000834 0.000919 0.000999 0.001073 0.001139 0.001196 0.001243 0.001279 0.001302 0.001312 0.001308 0.001291 0.001259 0.001214 0.001158 0.001090 0.001015 0.000934 0.000850 0.000766 0.000684 0.000606 0.000533 0.000467 0.000407 0.000353 0.000305 0.000263 0.000225 0.000191 0.000161 0.000135 0.000111 0.000091 0.000073 0.000058 0.000045 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000013 -0.000019 -0.000028 -0.000039 -0.000051 -0.000065 -0.000082 -0.000101 -0.000122 -0.000147 -0.000175 -0.000206 -0.000240 -0.000276 -0.000313 -0.000351 -0.000389 -0.000427 -0.000464 -0.000501 -0.000535 -0.000566 -0.000592 -0.000612 -0.000625 -0.000631 -0.000630 -0.000622 -0.000607 -0.000588 -0.000565 -0.000538 -0.000508 -0.000477 -0.000444 -0.000410 -0.000374 -0.000338 -0.000301 -0.000264 -0.000227 -0.000192 -0.000158 -0.000126 -0.000093 -0.000058 -0.000020 0.000022 0.000071 0.000126 0.000186 0.000252 0.000321 0.000392 0.000465 0.000537 0.000608 0.000677 0.000743 0.000806 0.000864 0.000916 0.000961 0.001000 0.001030 0.001051 0.001062 0.001064 0.001055 0.001035 0.001005 0.000964 0.000915 0.000857 0.000794 0.000726 0.000657 0.000589 0.000523 0.000461 0.000403 0.000352 0.000306 0.000266 0.000230 0.000198 0.000170 0.000144 0.000122 0.000102 0.000084 0.000068 0.000054 0.000043 0.000033 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000001 -0.000002 -0.000007 -0.000012 -0.000019 -0.000027 -0.000036 -0.000047 -0.000059 -0.000074 -0.000091 -0.000110 -0.000132 -0.000155 -0.000180 -0.000205 -0.000232 -0.000259 -0.000286 -0.000314 -0.000342 -0.000369 -0.000394 -0.000415 -0.000432 -0.000444 -0.000449 -0.000449 -0.000443 -0.000432 -0.000418 -0.000399 -0.000379 -0.000356 -0.000331 -0.000305 -0.000278 -0.000249 -0.000219 -0.000188 -0.000156 -0.000126 -0.000096 -0.000067 -0.000040 -0.000013 0.000016 0.000047 0.000082 0.000122 0.000167 0.000216 0.000270 0.000326 0.000383 0.000441 0.000497 0.000551 0.000602 0.000651 0.000695 0.000735 0.000770 0.000799 0.000823 0.000840 0.000851 0.000855 0.000851 0.000840 0.000820 0.000793 0.000758 0.000716 0.000668 0.000615 0.000560 0.000504 0.000448 0.000396 0.000347 0.000302 0.000263 0.000228 0.000198 0.000171 0.000148 0.000127 0.000108 0.000091 0.000076 0.000062 0.000050 0.000039 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000002 -0.000001 -0.000005 -0.000010 -0.000015 -0.000022 -0.000030 -0.000040 -0.000051 -0.000064 -0.000078 -0.000093 -0.000109 -0.000126 -0.000143 -0.000161 -0.000180 -0.000200 -0.000221 -0.000241 -0.000260 -0.000277 -0.000291 -0.000300 -0.000304 -0.000303 -0.000298 -0.000289 -0.000278 -0.000263 -0.000247 -0.000229 -0.000210 -0.000190 -0.000168 -0.000145 -0.000120 -0.000094 -0.000068 -0.000042 -0.000017 0.000006 0.000029 0.000051 0.000073 0.000098 0.000125 0.000157 0.000193 0.000232 0.000275 0.000319 0.000364 0.000408 0.000451 0.000491 0.000528 0.000561 0.000591 0.000617 0.000638 0.000655 0.000668 0.000676 0.000680 0.000679 0.000672 0.000660 0.000642 0.000619 0.000589 0.000554 0.000515 0.000472 0.000428 0.000383 0.000339 0.000297 0.000258 0.000224 0.000194 0.000168 0.000145 0.000126 0.000109 0.000093 0.000080 0.000067 0.000055 0.000045 0.000036 0.000028 0.000021 0.000016 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 0.000002 -0.000001 -0.000005 -0.000010 -0.000016 -0.000023 -0.000031 -0.000040 -0.000049 -0.000058 -0.000068 -0.000079 -0.000090 -0.000102 -0.000116 -0.000131 -0.000145 -0.000160 -0.000172 -0.000182 -0.000189 -0.000191 -0.000190 -0.000185 -0.000177 -0.000167 -0.000156 -0.000143 -0.000129 -0.000114 -0.000098 -0.000080 -0.000062 -0.000042 -0.000021 0.000001 0.000022 0.000043 0.000062 0.000080 0.000097 0.000114 0.000133 0.000154 0.000178 0.000206 0.000236 0.000269 0.000303 0.000338 0.000371 0.000402 0.000431 0.000456 0.000478 0.000496 0.000511 0.000522 0.000530 0.000535 0.000537 0.000536 0.000531 0.000524 0.000512 0.000497 0.000477 0.000453 0.000425 0.000393 0.000359 0.000324 0.000288 0.000253 0.000221 0.000191 0.000164 0.000141 0.000122 0.000106 0.000091 0.000079 0.000068 0.000058 0.000048 0.000040 0.000032 0.000025 0.000019 0.000014 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000006 0.000004 0.000000 -0.000004 -0.000008 -0.000013 -0.000018 -0.000023 -0.000028 -0.000034 -0.000040 -0.000048 -0.000056 -0.000066 -0.000077 -0.000087 -0.000096 -0.000103 -0.000107 -0.000107 -0.000105 -0.000100 -0.000093 -0.000084 -0.000074 -0.000064 -0.000052 -0.000040 -0.000028 -0.000014 0.000000 0.000016 0.000034 0.000051 0.000069 0.000085 0.000100 0.000114 0.000127 0.000140 0.000153 0.000169 0.000187 0.000208 0.000231 0.000256 0.000282 0.000307 0.000332 0.000354 0.000374 0.000390 0.000403 0.000413 0.000419 0.000423 0.000424 0.000423 0.000420 0.000416 0.000410 0.000402 0.000392 0.000379 0.000363 0.000343 0.000321 0.000297 0.000270 0.000243 0.000215 0.000188 0.000162 0.000139 0.000119 0.000102 0.000088 0.000076 0.000065 0.000057 0.000049 0.000041 0.000034 0.000028 0.000022 0.000017 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000004 -0.000006 -0.000010 -0.000016 -0.000022 -0.000029 -0.000036 -0.000042 -0.000047 -0.000049 -0.000048 -0.000045 -0.000040 -0.000034 -0.000026 -0.000017 -0.000007 0.000002 0.000012 0.000022 0.000033 0.000045 0.000057 0.000071 0.000085 0.000098 0.000111 0.000123 0.000133 0.000143 0.000152 0.000162 0.000173 0.000186 0.000202 0.000219 0.000237 0.000256 0.000275 0.000293 0.000309 0.000322 0.000331 0.000338 0.000341 0.000341 0.000339 0.000335 0.000330 0.000325 0.000319 0.000312 0.000304 0.000295 0.000284 0.000271 0.000257 0.000240 0.000221 0.000201 0.000179 0.000158 0.000138 0.000118 0.000101 0.000085 0.000072 0.000062 0.000053 0.000046 0.000040 0.000034 0.000029 0.000024 0.000019 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000016 0.000017 0.000016 0.000016 0.000015 0.000015 0.000015 0.000015 0.000015 0.000016 0.000016 0.000015 0.000014 0.000011 0.000007 0.000002 -0.000002 -0.000007 -0.000009 -0.000010 -0.000009 -0.000006 -0.000001 0.000006 0.000013 0.000021 0.000030 0.000038 0.000047 0.000055 0.000064 0.000073 0.000083 0.000093 0.000104 0.000114 0.000124 0.000132 0.000140 0.000147 0.000153 0.000160 0.000168 0.000178 0.000189 0.000201 0.000215 0.000229 0.000243 0.000256 0.000267 0.000275 0.000279 0.000281 0.000279 0.000275 0.000269 0.000262 0.000255 0.000248 0.000241 0.000234 0.000226 0.000218 0.000210 0.000200 0.000188 0.000176 0.000162 0.000147 0.000131 0.000115 0.000099 0.000085 0.000072 0.000060 0.000051 0.000043 0.000037 0.000032 0.000027 0.000023 0.000020 0.000016 0.000013 0.000010 0.000007 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000013 0.000015 0.000016 0.000017 0.000018 0.000018 0.000019 0.000019 0.000020 0.000021 0.000022 0.000024 0.000026 0.000027 0.000028 0.000028 0.000026 0.000024 0.000021 0.000018 0.000015 0.000014 0.000013 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000052 0.000060 0.000067 0.000075 0.000082 0.000089 0.000096 0.000104 0.000112 0.000119 0.000126 0.000132 0.000137 0.000141 0.000146 0.000151 0.000157 0.000164 0.000172 0.000181 0.000191 0.000202 0.000212 0.000221 0.000229 0.000233 0.000234 0.000232 0.000227 0.000220 0.000212 0.000203 0.000195 0.000186 0.000179 0.000172 0.000165 0.000159 0.000152 0.000144 0.000136 0.000127 0.000117 0.000106 0.000094 0.000082 0.000071 0.000060 0.000050 0.000042 0.000035 0.000029 0.000025 0.000021 0.000018 0.000016 0.000013 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000014 0.000016 0.000017 0.000018 0.000019 0.000019 0.000020 0.000022 0.000023 0.000026 0.000028 0.000031 0.000033 0.000035 0.000035 0.000035 0.000033 0.000031 0.000029 0.000027 0.000026 0.000026 0.000028 0.000031 0.000035 0.000040 0.000047 0.000054 0.000062 0.000070 0.000077 0.000083 0.000089 0.000095 0.000100 0.000106 0.000111 0.000115 0.000120 0.000124 0.000127 0.000130 0.000134 0.000137 0.000142 0.000147 0.000153 0.000160 0.000168 0.000176 0.000184 0.000190 0.000195 0.000197 0.000196 0.000192 0.000185 0.000176 0.000166 0.000156 0.000147 0.000138 0.000131 0.000124 0.000118 0.000113 0.000107 0.000102 0.000096 0.000089 0.000082 0.000074 0.000066 0.000058 0.000050 0.000042 0.000034 0.000028 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000011 0.000013 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000022 0.000024 0.000027 0.000030 0.000033 0.000035 0.000037 0.000038 0.000037 0.000037 0.000035 0.000034 0.000032 0.000032 0.000032 0.000033 0.000036 0.000039 0.000044 0.000050 0.000057 0.000064 0.000071 0.000078 0.000084 0.000089 0.000094 0.000098 0.000101 0.000104 0.000106 0.000109 0.000111 0.000113 0.000116 0.000118 0.000121 0.000125 0.000129 0.000133 0.000139 0.000145 0.000151 0.000157 0.000162 0.000165 0.000166 0.000163 0.000158 0.000150 0.000140 0.000130 0.000119 0.000110 0.000102 0.000095 0.000088 0.000083 0.000079 0.000074 0.000070 0.000066 0.000061 0.000057 0.000051 0.000046 0.000040 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000019 0.000020 0.000023 0.000026 0.000029 0.000032 0.000034 0.000036 0.000037 0.000037 0.000036 0.000035 0.000034 0.000033 0.000032 0.000033 0.000033 0.000035 0.000039 0.000043 0.000048 0.000054 0.000061 0.000068 0.000074 0.000080 0.000084 0.000088 0.000090 0.000092 0.000093 0.000094 0.000095 0.000096 0.000098 0.000099 0.000102 0.000104 0.000107 0.000111 0.000115 0.000119 0.000124 0.000129 0.000134 0.000138 0.000140 0.000139 0.000136 0.000129 0.000121 0.000111 0.000101 0.000091 0.000082 0.000074 0.000067 0.000062 0.000057 0.000053 0.000050 0.000047 0.000044 0.000041 0.000038 0.000034 0.000030 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000021 0.000024 0.000027 0.000029 0.000032 0.000033 0.000034 0.000034 0.000034 0.000033 0.000032 0.000031 0.000030 0.000030 0.000031 0.000033 0.000035 0.000039 0.000043 0.000049 0.000055 0.000061 0.000067 0.000072 0.000076 0.000078 0.000080 0.000081 0.000081 0.000081 0.000081 0.000081 0.000082 0.000084 0.000086 0.000088 0.000091 0.000094 0.000097 0.000101 0.000106 0.000110 0.000114 0.000117 0.000118 0.000116 0.000112 0.000106 0.000098 0.000088 0.000078 0.000069 0.000061 0.000053 0.000047 0.000043 0.000039 0.000036 0.000033 0.000031 0.000029 0.000027 0.000024 0.000022 0.000020 0.000017 0.000014 0.000012 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000018 0.000021 0.000024 0.000026 0.000028 0.000030 0.000030 0.000030 0.000030 0.000029 0.000028 0.000027 0.000027 0.000027 0.000027 0.000028 0.000030 0.000033 0.000037 0.000042 0.000047 0.000052 0.000058 0.000062 0.000065 0.000067 0.000068 0.000068 0.000068 0.000067 0.000067 0.000067 0.000068 0.000069 0.000071 0.000073 0.000075 0.000078 0.000082 0.000085 0.000089 0.000093 0.000096 0.000098 0.000099 0.000097 0.000093 0.000087 0.000079 0.000070 0.000061 0.000052 0.000045 0.000038 0.000033 0.000029 0.000026 0.000023 0.000021 0.000019 0.000018 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000025 0.000026 0.000026 0.000026 0.000025 0.000024 0.000023 0.000023 0.000023 0.000023 0.000024 0.000025 0.000027 0.000031 0.000034 0.000039 0.000044 0.000048 0.000052 0.000054 0.000056 0.000057 0.000056 0.000055 0.000055 0.000054 0.000054 0.000054 0.000056 0.000058 0.000060 0.000062 0.000065 0.000068 0.000071 0.000074 0.000078 0.000080 0.000082 0.000082 0.000080 0.000077 0.000071 0.000064 0.000056 0.000047 0.000040 0.000033 0.000027 0.000023 0.000019 0.000017 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000018 0.000020 0.000021 0.000021 0.000021 0.000021 0.000021 0.000020 0.000019 0.000019 0.000019 0.000019 0.000019 0.000020 0.000022 0.000025 0.000028 0.000031 0.000035 0.000039 0.000042 0.000044 0.000045 0.000046 0.000045 0.000044 0.000043 0.000043 0.000043 0.000043 0.000044 0.000046 0.000048 0.000050 0.000053 0.000055 0.000058 0.000061 0.000064 0.000066 0.000068 0.000068 0.000066 0.000063 0.000058 0.000051 0.000044 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000015 0.000015 0.000016 0.000017 0.000019 0.000022 0.000024 0.000027 0.000030 0.000033 0.000035 0.000036 0.000036 0.000035 0.000035 0.000034 0.000033 0.000033 0.000033 0.000035 0.000036 0.000038 0.000040 0.000042 0.000045 0.000047 0.000050 0.000052 0.000054 0.000055 0.000055 0.000054 0.000051 0.000046 0.000041 0.000035 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000012 0.000012 0.000013 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000028 0.000028 0.000027 0.000026 0.000026 0.000025 0.000025 0.000025 0.000027 0.000028 0.000030 0.000031 0.000033 0.000035 0.000037 0.000039 0.000041 0.000043 0.000044 0.000044 0.000043 0.000040 0.000037 0.000032 0.000027 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000018 0.000019 0.000020 0.000021 0.000021 0.000021 0.000020 0.000019 0.000019 0.000019 0.000019 0.000020 0.000021 0.000022 0.000024 0.000025 0.000027 0.000029 0.000030 0.000032 0.000034 0.000034 0.000034 0.000034 0.000032 0.000029 0.000025 0.000021 0.000017 0.000013 0.000009 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000015 0.000016 0.000016 0.000015 0.000015 0.000014 0.000014 0.000014 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000023 0.000024 0.000025 0.000026 0.000026 0.000026 0.000024 0.000022 0.000019 0.000016 0.000013 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000019 0.000018 0.000016 0.000014 0.000012 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000014 0.000013 0.000012 0.000010 0.000009 0.000007 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode43_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000001 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000019 0.000019 0.000020 0.000020 0.000020 0.000020 0.000020 0.000019 0.000019 0.000018 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000008 0.000006 0.000003 0.000001 -0.000002 -0.000005 -0.000008 -0.000011 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000026 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000022 0.000024 0.000025 0.000026 0.000027 0.000027 0.000027 0.000027 0.000027 0.000026 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000015 0.000012 0.000010 0.000007 0.000004 0.000001 -0.000003 -0.000006 -0.000010 -0.000014 -0.000018 -0.000021 -0.000024 -0.000026 -0.000028 -0.000030 -0.000031 -0.000032 -0.000034 -0.000034 -0.000035 -0.000036 -0.000036 -0.000036 -0.000035 -0.000034 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000031 0.000033 0.000035 0.000036 0.000036 0.000037 0.000036 0.000036 0.000036 0.000035 0.000034 0.000033 0.000032 0.000030 0.000028 0.000027 0.000024 0.000022 0.000019 0.000016 0.000013 0.000009 0.000005 0.000001 -0.000004 -0.000008 -0.000013 -0.000018 -0.000023 -0.000027 -0.000031 -0.000034 -0.000037 -0.000039 -0.000041 -0.000042 -0.000044 -0.000045 -0.000046 -0.000046 -0.000047 -0.000046 -0.000046 -0.000044 -0.000043 -0.000041 -0.000039 -0.000036 -0.000034 -0.000032 -0.000030 -0.000027 -0.000025 -0.000023 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000031 0.000034 0.000036 0.000039 0.000042 0.000044 0.000046 0.000047 0.000048 0.000049 0.000049 0.000048 0.000048 0.000047 0.000045 0.000044 0.000042 0.000040 0.000038 0.000035 0.000032 0.000028 0.000025 0.000021 0.000017 0.000012 0.000007 0.000001 -0.000005 -0.000011 -0.000017 -0.000024 -0.000030 -0.000035 -0.000040 -0.000044 -0.000047 -0.000050 -0.000053 -0.000055 -0.000057 -0.000058 -0.000060 -0.000060 -0.000061 -0.000060 -0.000059 -0.000058 -0.000056 -0.000054 -0.000051 -0.000049 -0.000046 -0.000043 -0.000040 -0.000037 -0.000035 -0.000032 -0.000030 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000024 0.000027 0.000030 0.000032 0.000035 0.000038 0.000041 0.000045 0.000048 0.000051 0.000055 0.000058 0.000060 0.000062 0.000063 0.000064 0.000064 0.000064 0.000063 0.000062 0.000060 0.000058 0.000055 0.000052 0.000049 0.000045 0.000041 0.000037 0.000032 0.000027 0.000021 0.000015 0.000009 0.000001 -0.000006 -0.000014 -0.000022 -0.000030 -0.000038 -0.000044 -0.000051 -0.000056 -0.000061 -0.000065 -0.000068 -0.000071 -0.000074 -0.000076 -0.000077 -0.000078 -0.000078 -0.000078 -0.000077 -0.000075 -0.000073 -0.000071 -0.000068 -0.000064 -0.000061 -0.000057 -0.000054 -0.000050 -0.000047 -0.000044 -0.000041 -0.000037 -0.000034 -0.000032 -0.000029 -0.000026 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000021 0.000023 0.000026 0.000030 0.000033 0.000036 0.000040 0.000043 0.000047 0.000051 0.000055 0.000059 0.000063 0.000067 0.000072 0.000075 0.000078 0.000081 0.000083 0.000084 0.000084 0.000084 0.000083 0.000081 0.000079 0.000076 0.000073 0.000068 0.000064 0.000059 0.000053 0.000048 0.000041 0.000035 0.000027 0.000020 0.000011 0.000002 -0.000008 -0.000018 -0.000028 -0.000038 -0.000048 -0.000056 -0.000064 -0.000071 -0.000077 -0.000083 -0.000087 -0.000091 -0.000095 -0.000098 -0.000099 -0.000101 -0.000101 -0.000101 -0.000100 -0.000098 -0.000095 -0.000092 -0.000089 -0.000085 -0.000081 -0.000076 -0.000072 -0.000068 -0.000063 -0.000059 -0.000055 -0.000051 -0.000047 -0.000043 -0.000039 -0.000035 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000031 0.000035 0.000039 0.000043 0.000048 0.000052 0.000057 0.000062 0.000067 0.000072 0.000077 0.000083 0.000088 0.000093 0.000098 0.000102 0.000105 0.000107 0.000109 0.000109 0.000109 0.000108 0.000106 0.000103 0.000099 0.000094 0.000088 0.000082 0.000076 0.000068 0.000061 0.000053 0.000044 0.000035 0.000025 0.000014 0.000002 -0.000010 -0.000023 -0.000035 -0.000048 -0.000060 -0.000071 -0.000081 -0.000090 -0.000098 -0.000105 -0.000111 -0.000117 -0.000121 -0.000125 -0.000128 -0.000129 -0.000130 -0.000129 -0.000128 -0.000126 -0.000123 -0.000120 -0.000116 -0.000111 -0.000106 -0.000101 -0.000095 -0.000090 -0.000084 -0.000079 -0.000073 -0.000068 -0.000062 -0.000057 -0.000052 -0.000047 -0.000042 -0.000037 -0.000033 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000017 0.000020 0.000024 0.000028 0.000032 0.000036 0.000041 0.000046 0.000052 0.000057 0.000063 0.000069 0.000075 0.000081 0.000087 0.000094 0.000101 0.000107 0.000114 0.000120 0.000125 0.000130 0.000134 0.000138 0.000140 0.000141 0.000140 0.000139 0.000136 0.000132 0.000127 0.000121 0.000114 0.000105 0.000097 0.000087 0.000077 0.000067 0.000056 0.000044 0.000031 0.000017 0.000003 -0.000013 -0.000028 -0.000044 -0.000060 -0.000074 -0.000088 -0.000101 -0.000113 -0.000123 -0.000133 -0.000141 -0.000148 -0.000154 -0.000159 -0.000162 -0.000164 -0.000165 -0.000165 -0.000164 -0.000162 -0.000159 -0.000154 -0.000150 -0.000144 -0.000138 -0.000132 -0.000125 -0.000118 -0.000111 -0.000104 -0.000097 -0.000090 -0.000083 -0.000076 -0.000069 -0.000062 -0.000056 -0.000049 -0.000044 -0.000038 -0.000033 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000042 0.000047 0.000054 0.000060 0.000067 0.000075 0.000082 0.000090 0.000098 0.000106 0.000114 0.000122 0.000130 0.000138 0.000146 0.000154 0.000160 0.000166 0.000171 0.000175 0.000178 0.000179 0.000179 0.000177 0.000174 0.000169 0.000162 0.000154 0.000145 0.000134 0.000123 0.000111 0.000098 0.000084 0.000070 0.000055 0.000039 0.000021 0.000003 -0.000016 -0.000035 -0.000055 -0.000074 -0.000092 -0.000110 -0.000126 -0.000140 -0.000154 -0.000166 -0.000177 -0.000186 -0.000194 -0.000200 -0.000205 -0.000208 -0.000209 -0.000209 -0.000208 -0.000205 -0.000202 -0.000197 -0.000191 -0.000185 -0.000178 -0.000170 -0.000162 -0.000153 -0.000145 -0.000136 -0.000126 -0.000117 -0.000108 -0.000099 -0.000090 -0.000081 -0.000072 -0.000064 -0.000057 -0.000050 -0.000043 -0.000038 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000036 0.000041 0.000048 0.000054 0.000062 0.000070 0.000078 0.000087 0.000097 0.000106 0.000116 0.000126 0.000136 0.000147 0.000157 0.000167 0.000177 0.000187 0.000196 0.000204 0.000211 0.000217 0.000222 0.000225 0.000227 0.000226 0.000224 0.000220 0.000214 0.000205 0.000195 0.000183 0.000170 0.000155 0.000140 0.000123 0.000106 0.000088 0.000068 0.000048 0.000026 0.000003 -0.000020 -0.000044 -0.000068 -0.000091 -0.000114 -0.000135 -0.000155 -0.000174 -0.000191 -0.000206 -0.000220 -0.000231 -0.000241 -0.000250 -0.000256 -0.000260 -0.000262 -0.000262 -0.000261 -0.000258 -0.000254 -0.000249 -0.000242 -0.000235 -0.000226 -0.000217 -0.000207 -0.000197 -0.000186 -0.000175 -0.000163 -0.000151 -0.000139 -0.000127 -0.000116 -0.000104 -0.000094 -0.000083 -0.000074 -0.000065 -0.000056 -0.000049 -0.000042 -0.000036 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000024 0.000029 0.000034 0.000040 0.000047 0.000054 0.000062 0.000071 0.000080 0.000090 0.000101 0.000113 0.000124 0.000137 0.000149 0.000162 0.000175 0.000188 0.000201 0.000213 0.000225 0.000237 0.000247 0.000257 0.000265 0.000272 0.000278 0.000282 0.000284 0.000284 0.000281 0.000276 0.000269 0.000258 0.000245 0.000231 0.000214 0.000195 0.000176 0.000155 0.000133 0.000109 0.000085 0.000059 0.000031 0.000003 -0.000026 -0.000055 -0.000084 -0.000113 -0.000140 -0.000166 -0.000191 -0.000214 -0.000235 -0.000254 -0.000271 -0.000286 -0.000298 -0.000309 -0.000317 -0.000322 -0.000325 -0.000326 -0.000325 -0.000322 -0.000318 -0.000312 -0.000304 -0.000295 -0.000285 -0.000274 -0.000262 -0.000250 -0.000236 -0.000222 -0.000208 -0.000193 -0.000178 -0.000163 -0.000148 -0.000134 -0.000120 -0.000107 -0.000094 -0.000083 -0.000073 -0.000063 -0.000055 -0.000047 -0.000041 -0.000035 -0.000030 -0.000025 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000038 0.000045 0.000052 0.000061 0.000070 0.000080 0.000091 0.000103 0.000116 0.000130 0.000144 0.000159 0.000174 0.000190 0.000206 0.000222 0.000239 0.000254 0.000270 0.000284 0.000298 0.000311 0.000322 0.000332 0.000340 0.000347 0.000351 0.000354 0.000353 0.000350 0.000344 0.000335 0.000322 0.000306 0.000288 0.000267 0.000244 0.000219 0.000193 0.000165 0.000135 0.000104 0.000072 0.000038 0.000003 -0.000032 -0.000068 -0.000103 -0.000138 -0.000171 -0.000203 -0.000233 -0.000261 -0.000287 -0.000310 -0.000331 -0.000350 -0.000365 -0.000378 -0.000389 -0.000396 -0.000400 -0.000402 -0.000401 -0.000398 -0.000393 -0.000386 -0.000378 -0.000367 -0.000356 -0.000343 -0.000329 -0.000313 -0.000297 -0.000279 -0.000262 -0.000243 -0.000224 -0.000206 -0.000187 -0.000170 -0.000152 -0.000136 -0.000121 -0.000106 -0.000093 -0.000081 -0.000071 -0.000061 -0.000053 -0.000045 -0.000039 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000035 0.000041 0.000049 0.000058 0.000067 0.000078 0.000090 0.000103 0.000117 0.000132 0.000148 0.000165 0.000183 0.000202 0.000221 0.000241 0.000261 0.000281 0.000301 0.000320 0.000339 0.000356 0.000373 0.000388 0.000401 0.000412 0.000422 0.000429 0.000435 0.000437 0.000436 0.000432 0.000425 0.000413 0.000398 0.000379 0.000357 0.000331 0.000303 0.000272 0.000239 0.000204 0.000167 0.000129 0.000088 0.000047 0.000004 -0.000040 -0.000083 -0.000126 -0.000168 -0.000208 -0.000247 -0.000283 -0.000317 -0.000348 -0.000376 -0.000402 -0.000425 -0.000445 -0.000461 -0.000474 -0.000483 -0.000489 -0.000492 -0.000491 -0.000488 -0.000482 -0.000475 -0.000465 -0.000453 -0.000440 -0.000424 -0.000407 -0.000389 -0.000369 -0.000348 -0.000326 -0.000304 -0.000281 -0.000258 -0.000235 -0.000213 -0.000192 -0.000172 -0.000153 -0.000135 -0.000119 -0.000104 -0.000091 -0.000079 -0.000068 -0.000059 -0.000050 -0.000043 -0.000036 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000032 0.000038 0.000045 0.000053 0.000063 0.000074 0.000086 0.000100 0.000115 0.000131 0.000149 0.000168 0.000188 0.000209 0.000232 0.000255 0.000278 0.000303 0.000327 0.000352 0.000376 0.000400 0.000422 0.000443 0.000462 0.000480 0.000495 0.000509 0.000520 0.000528 0.000533 0.000535 0.000534 0.000529 0.000520 0.000506 0.000487 0.000465 0.000438 0.000407 0.000372 0.000334 0.000294 0.000251 0.000205 0.000158 0.000108 0.000057 0.000005 -0.000048 -0.000100 -0.000152 -0.000202 -0.000251 -0.000297 -0.000341 -0.000382 -0.000420 -0.000454 -0.000486 -0.000513 -0.000537 -0.000558 -0.000574 -0.000586 -0.000593 -0.000597 -0.000597 -0.000594 -0.000588 -0.000579 -0.000568 -0.000555 -0.000539 -0.000521 -0.000501 -0.000479 -0.000455 -0.000429 -0.000403 -0.000376 -0.000348 -0.000321 -0.000293 -0.000267 -0.000241 -0.000216 -0.000193 -0.000171 -0.000151 -0.000133 -0.000116 -0.000101 -0.000087 -0.000075 -0.000065 -0.000055 -0.000047 -0.000040 -0.000034 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000041 0.000049 0.000058 0.000068 0.000080 0.000094 0.000110 0.000127 0.000146 0.000166 0.000188 0.000212 0.000237 0.000263 0.000290 0.000319 0.000348 0.000377 0.000407 0.000437 0.000466 0.000494 0.000521 0.000546 0.000569 0.000590 0.000608 0.000623 0.000635 0.000644 0.000649 0.000651 0.000648 0.000641 0.000630 0.000613 0.000591 0.000563 0.000531 0.000494 0.000452 0.000407 0.000358 0.000305 0.000250 0.000192 0.000132 0.000071 0.000008 -0.000056 -0.000119 -0.000182 -0.000242 -0.000300 -0.000356 -0.000408 -0.000457 -0.000503 -0.000545 -0.000583 -0.000617 -0.000646 -0.000671 -0.000691 -0.000706 -0.000716 -0.000721 -0.000722 -0.000719 -0.000713 -0.000703 -0.000690 -0.000674 -0.000656 -0.000635 -0.000611 -0.000585 -0.000556 -0.000526 -0.000494 -0.000462 -0.000429 -0.000396 -0.000363 -0.000331 -0.000300 -0.000270 -0.000242 -0.000215 -0.000191 -0.000168 -0.000147 -0.000128 -0.000111 -0.000096 -0.000083 -0.000071 -0.000060 -0.000051 -0.000043 -0.000036 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000044 0.000052 0.000062 0.000074 0.000087 0.000102 0.000119 0.000139 0.000160 0.000183 0.000208 0.000236 0.000265 0.000295 0.000327 0.000361 0.000395 0.000430 0.000466 0.000502 0.000538 0.000573 0.000606 0.000638 0.000668 0.000694 0.000718 0.000739 0.000756 0.000770 0.000779 0.000784 0.000784 0.000780 0.000770 0.000755 0.000734 0.000708 0.000675 0.000636 0.000592 0.000543 0.000489 0.000430 0.000367 0.000301 0.000232 0.000160 0.000086 0.000011 -0.000065 -0.000140 -0.000215 -0.000287 -0.000356 -0.000423 -0.000485 -0.000544 -0.000599 -0.000649 -0.000695 -0.000736 -0.000772 -0.000802 -0.000827 -0.000845 -0.000858 -0.000866 -0.000868 -0.000866 -0.000859 -0.000848 -0.000833 -0.000815 -0.000794 -0.000769 -0.000740 -0.000709 -0.000675 -0.000639 -0.000602 -0.000563 -0.000524 -0.000485 -0.000446 -0.000408 -0.000371 -0.000335 -0.000301 -0.000269 -0.000239 -0.000211 -0.000185 -0.000162 -0.000141 -0.000122 -0.000105 -0.000090 -0.000077 -0.000065 -0.000055 -0.000046 -0.000038 -0.000032 -0.000026 -0.000021 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000025 0.000031 0.000038 0.000046 0.000056 0.000067 0.000079 0.000094 0.000110 0.000129 0.000150 0.000174 0.000200 0.000229 0.000260 0.000293 0.000328 0.000365 0.000404 0.000444 0.000486 0.000528 0.000571 0.000614 0.000657 0.000698 0.000737 0.000775 0.000809 0.000840 0.000868 0.000891 0.000910 0.000924 0.000933 0.000937 0.000935 0.000928 0.000915 0.000895 0.000870 0.000837 0.000798 0.000753 0.000701 0.000643 0.000579 0.000510 0.000436 0.000358 0.000277 0.000192 0.000105 0.000016 -0.000074 -0.000163 -0.000251 -0.000336 -0.000419 -0.000497 -0.000572 -0.000642 -0.000707 -0.000768 -0.000823 -0.000872 -0.000915 -0.000952 -0.000983 -0.001006 -0.001023 -0.001033 -0.001037 -0.001035 -0.001028 -0.001016 -0.001000 -0.000979 -0.000954 -0.000925 -0.000892 -0.000855 -0.000815 -0.000773 -0.000729 -0.000683 -0.000637 -0.000591 -0.000545 -0.000500 -0.000456 -0.000413 -0.000373 -0.000334 -0.000297 -0.000264 -0.000232 -0.000204 -0.000178 -0.000154 -0.000133 -0.000114 -0.000098 -0.000083 -0.000070 -0.000058 -0.000049 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000021 0.000026 0.000033 0.000040 0.000049 0.000059 0.000071 0.000085 0.000101 0.000119 0.000139 0.000162 0.000188 0.000217 0.000249 0.000284 0.000321 0.000361 0.000404 0.000449 0.000495 0.000543 0.000592 0.000642 0.000693 0.000744 0.000794 0.000842 0.000888 0.000932 0.000972 0.001008 0.001039 0.001065 0.001086 0.001100 0.001108 0.001109 0.001104 0.001092 0.001074 0.001049 0.001017 0.000978 0.000932 0.000878 0.000817 0.000750 0.000676 0.000596 0.000510 0.000420 0.000325 0.000227 0.000125 0.000022 -0.000083 -0.000187 -0.000290 -0.000390 -0.000487 -0.000580 -0.000668 -0.000751 -0.000828 -0.000900 -0.000966 -0.001025 -0.001077 -0.001122 -0.001160 -0.001189 -0.001211 -0.001225 -0.001231 -0.001231 -0.001224 -0.001211 -0.001193 -0.001170 -0.001141 -0.001107 -0.001068 -0.001025 -0.000978 -0.000929 -0.000877 -0.000824 -0.000770 -0.000716 -0.000662 -0.000609 -0.000557 -0.000506 -0.000458 -0.000412 -0.000368 -0.000327 -0.000289 -0.000254 -0.000223 -0.000194 -0.000168 -0.000144 -0.000123 -0.000104 -0.000088 -0.000074 -0.000061 -0.000051 -0.000042 -0.000034 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000034 0.000042 0.000051 0.000062 0.000075 0.000090 0.000107 0.000127 0.000149 0.000174 0.000203 0.000234 0.000269 0.000308 0.000349 0.000394 0.000442 0.000493 0.000546 0.000601 0.000657 0.000715 0.000775 0.000834 0.000893 0.000951 0.001008 0.001061 0.001111 0.001157 0.001197 0.001232 0.001261 0.001282 0.001296 0.001301 0.001299 0.001289 0.001271 0.001246 0.001214 0.001174 0.001127 0.001072 0.001009 0.000939 0.000861 0.000776 0.000685 0.000587 0.000484 0.000376 0.000263 0.000147 0.000028 -0.000092 -0.000213 -0.000331 -0.000447 -0.000560 -0.000668 -0.000770 -0.000868 -0.000959 -0.001044 -0.001122 -0.001193 -0.001255 -0.001310 -0.001356 -0.001392 -0.001420 -0.001439 -0.001449 -0.001451 -0.001446 -0.001433 -0.001414 -0.001387 -0.001355 -0.001316 -0.001272 -0.001222 -0.001168 -0.001110 -0.001050 -0.000988 -0.000925 -0.000862 -0.000799 -0.000737 -0.000675 -0.000616 -0.000559 -0.000504 -0.000452 -0.000403 -0.000357 -0.000315 -0.000277 -0.000242 -0.000210 -0.000181 -0.000155 -0.000131 -0.000111 -0.000093 -0.000077 -0.000064 -0.000053 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000065 0.000078 0.000094 0.000113 0.000134 0.000159 0.000186 0.000217 0.000251 0.000289 0.000331 0.000377 0.000427 0.000480 0.000537 0.000596 0.000659 0.000723 0.000789 0.000857 0.000926 0.000995 0.001063 0.001130 0.001195 0.001256 0.001313 0.001364 0.001409 0.001447 0.001477 0.001498 0.001510 0.001511 0.001504 0.001487 0.001461 0.001428 0.001386 0.001337 0.001280 0.001215 0.001142 0.001061 0.000973 0.000877 0.000774 0.000664 0.000548 0.000427 0.000300 0.000169 0.000035 -0.000101 -0.000238 -0.000373 -0.000506 -0.000634 -0.000758 -0.000877 -0.000989 -0.001095 -0.001195 -0.001287 -0.001370 -0.001445 -0.001511 -0.001567 -0.001613 -0.001649 -0.001674 -0.001690 -0.001696 -0.001693 -0.001682 -0.001662 -0.001634 -0.001598 -0.001555 -0.001504 -0.001448 -0.001386 -0.001320 -0.001250 -0.001179 -0.001106 -0.001032 -0.000959 -0.000886 -0.000814 -0.000745 -0.000677 -0.000612 -0.000551 -0.000493 -0.000439 -0.000388 -0.000342 -0.000299 -0.000260 -0.000225 -0.000193 -0.000164 -0.000138 -0.000116 -0.000097 -0.000080 -0.000066 -0.000054 -0.000044 -0.000036 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000055 0.000067 0.000081 0.000098 0.000118 0.000141 0.000167 0.000197 0.000231 0.000268 0.000309 0.000355 0.000405 0.000459 0.000518 0.000580 0.000647 0.000716 0.000788 0.000863 0.000940 0.001018 0.001097 0.001177 0.001255 0.001331 0.001404 0.001473 0.001536 0.001593 0.001642 0.001682 0.001712 0.001731 0.001738 0.001734 0.001718 0.001692 0.001657 0.001612 0.001559 0.001499 0.001430 0.001354 0.001270 0.001178 0.001079 0.000972 0.000858 0.000737 0.000609 0.000475 0.000335 0.000190 0.000042 -0.000110 -0.000262 -0.000413 -0.000562 -0.000706 -0.000846 -0.000981 -0.001109 -0.001231 -0.001346 -0.001453 -0.001551 -0.001640 -0.001718 -0.001787 -0.001844 -0.001890 -0.001925 -0.001949 -0.001961 -0.001963 -0.001954 -0.001935 -0.001907 -0.001869 -0.001822 -0.001766 -0.001703 -0.001633 -0.001558 -0.001479 -0.001397 -0.001313 -0.001229 -0.001144 -0.001059 -0.000976 -0.000894 -0.000815 -0.000739 -0.000667 -0.000598 -0.000534 -0.000474 -0.000419 -0.000367 -0.000320 -0.000277 -0.000238 -0.000203 -0.000172 -0.000145 -0.000121 -0.000100 -0.000082 -0.000067 -0.000055 -0.000044 -0.000036 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000056 0.000069 0.000084 0.000102 0.000123 0.000147 0.000175 0.000207 0.000243 0.000284 0.000328 0.000378 0.000432 0.000491 0.000555 0.000623 0.000696 0.000773 0.000853 0.000937 0.001023 0.001111 0.001200 0.001290 0.001380 0.001469 0.001554 0.001636 0.001711 0.001780 0.001841 0.001892 0.001932 0.001960 0.001974 0.001974 0.001961 0.001935 0.001898 0.001849 0.001792 0.001726 0.001652 0.001570 0.001481 0.001385 0.001282 0.001172 0.001055 0.000931 0.000800 0.000662 0.000517 0.000366 0.000209 0.000048 -0.000117 -0.000283 -0.000448 -0.000611 -0.000771 -0.000926 -0.001076 -0.001220 -0.001358 -0.001488 -0.001611 -0.001724 -0.001828 -0.001922 -0.002005 -0.002077 -0.002136 -0.002183 -0.002217 -0.002239 -0.002248 -0.002245 -0.002231 -0.002204 -0.002166 -0.002117 -0.002057 -0.001988 -0.001911 -0.001827 -0.001738 -0.001646 -0.001550 -0.001453 -0.001355 -0.001258 -0.001162 -0.001067 -0.000975 -0.000887 -0.000802 -0.000722 -0.000646 -0.000575 -0.000509 -0.000448 -0.000391 -0.000340 -0.000293 -0.000250 -0.000212 -0.000179 -0.000149 -0.000124 -0.000102 -0.000083 -0.000068 -0.000055 -0.000045 -0.000036 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000046 0.000057 0.000070 0.000086 0.000105 0.000127 0.000152 0.000182 0.000216 0.000255 0.000298 0.000346 0.000399 0.000458 0.000522 0.000591 0.000665 0.000744 0.000828 0.000917 0.001009 0.001104 0.001202 0.001302 0.001404 0.001506 0.001606 0.001705 0.001799 0.001888 0.001969 0.002042 0.002104 0.002154 0.002191 0.002213 0.002220 0.002210 0.002185 0.002145 0.002092 0.002028 0.001955 0.001873 0.001783 0.001688 0.001585 0.001477 0.001363 0.001243 0.001116 0.000984 0.000845 0.000699 0.000547 0.000388 0.000223 0.000052 -0.000122 -0.000298 -0.000474 -0.000649 -0.000821 -0.000989 -0.001152 -0.001310 -0.001463 -0.001609 -0.001747 -0.001877 -0.001998 -0.002109 -0.002209 -0.002298 -0.002373 -0.002436 -0.002485 -0.002520 -0.002540 -0.002547 -0.002540 -0.002518 -0.002483 -0.002434 -0.002372 -0.002299 -0.002216 -0.002125 -0.002027 -0.001924 -0.001816 -0.001707 -0.001596 -0.001484 -0.001374 -0.001265 -0.001159 -0.001057 -0.000958 -0.000865 -0.000776 -0.000692 -0.000614 -0.000542 -0.000475 -0.000413 -0.000357 -0.000306 -0.000260 -0.000220 -0.000184 -0.000153 -0.000126 -0.000103 -0.000084 -0.000068 -0.000055 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000046 0.000057 0.000071 0.000087 0.000107 0.000130 0.000156 0.000188 0.000223 0.000264 0.000310 0.000362 0.000419 0.000482 0.000551 0.000626 0.000706 0.000792 0.000883 0.000979 0.001080 0.001185 0.001293 0.001404 0.001516 0.001630 0.001743 0.001854 0.001962 0.002063 0.002157 0.002242 0.002315 0.002376 0.002421 0.002451 0.002463 0.002456 0.002432 0.002390 0.002333 0.002261 0.002178 0.002086 0.001986 0.001880 0.001768 0.001652 0.001531 0.001407 0.001278 0.001145 0.001008 0.000864 0.000715 0.000560 0.000398 0.000229 0.000055 -0.000123 -0.000304 -0.000487 -0.000668 -0.000848 -0.001025 -0.001198 -0.001368 -0.001533 -0.001693 -0.001847 -0.001993 -0.002132 -0.002262 -0.002382 -0.002490 -0.002586 -0.002669 -0.002737 -0.002789 -0.002826 -0.002847 -0.002852 -0.002840 -0.002811 -0.002767 -0.002707 -0.002633 -0.002546 -0.002449 -0.002343 -0.002230 -0.002112 -0.001990 -0.001865 -0.001739 -0.001614 -0.001490 -0.001368 -0.001250 -0.001137 -0.001028 -0.000924 -0.000827 -0.000735 -0.000650 -0.000571 -0.000498 -0.000432 -0.000371 -0.000317 -0.000268 -0.000225 -0.000187 -0.000155 -0.000127 -0.000104 -0.000084 -0.000068 -0.000055 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000056 0.000070 0.000087 0.000107 0.000131 0.000159 0.000191 0.000229 0.000272 0.000320 0.000375 0.000436 0.000503 0.000577 0.000658 0.000744 0.000837 0.000936 0.001040 0.001150 0.001264 0.001382 0.001503 0.001627 0.001752 0.001878 0.002002 0.002122 0.002237 0.002344 0.002440 0.002524 0.002593 0.002646 0.002682 0.002698 0.002694 0.002669 0.002624 0.002561 0.002481 0.002386 0.002281 0.002167 0.002047 0.001922 0.001793 0.001663 0.001532 0.001399 0.001265 0.001129 0.000990 0.000848 0.000701 0.000549 0.000390 0.000226 0.000055 -0.000120 -0.000299 -0.000480 -0.000662 -0.000843 -0.001023 -0.001202 -0.001379 -0.001553 -0.001724 -0.001892 -0.002055 -0.002213 -0.002363 -0.002504 -0.002636 -0.002756 -0.002862 -0.002954 -0.003030 -0.003089 -0.003130 -0.003152 -0.003155 -0.003139 -0.003104 -0.003050 -0.002980 -0.002894 -0.002794 -0.002683 -0.002562 -0.002434 -0.002300 -0.002162 -0.002022 -0.001881 -0.001741 -0.001603 -0.001468 -0.001338 -0.001213 -0.001093 -0.000980 -0.000874 -0.000774 -0.000681 -0.000596 -0.000518 -0.000447 -0.000382 -0.000324 -0.000273 -0.000228 -0.000189 -0.000155 -0.000127 -0.000103 -0.000084 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000035 0.000044 0.000055 0.000069 0.000086 0.000107 0.000131 0.000160 0.000194 0.000232 0.000277 0.000328 0.000385 0.000450 0.000521 0.000600 0.000686 0.000779 0.000879 0.000986 0.001099 0.001217 0.001341 0.001469 0.001601 0.001736 0.001873 0.002010 0.002147 0.002280 0.002407 0.002526 0.002634 0.002728 0.002806 0.002865 0.002904 0.002922 0.002918 0.002890 0.002840 0.002768 0.002676 0.002568 0.002446 0.002314 0.002176 0.002033 0.001888 0.001744 0.001601 0.001461 0.001323 0.001188 0.001054 0.000921 0.000786 0.000649 0.000508 0.000362 0.000209 0.000051 -0.000112 -0.000279 -0.000450 -0.000623 -0.000798 -0.000974 -0.001151 -0.001329 -0.001508 -0.001687 -0.001866 -0.002044 -0.002219 -0.002390 -0.002555 -0.002713 -0.002860 -0.002995 -0.003117 -0.003222 -0.003308 -0.003376 -0.003423 -0.003448 -0.003450 -0.003431 -0.003390 -0.003329 -0.003248 -0.003151 -0.003039 -0.002914 -0.002779 -0.002635 -0.002486 -0.002332 -0.002176 -0.002019 -0.001864 -0.001711 -0.001563 -0.001420 -0.001282 -0.001152 -0.001029 -0.000914 -0.000807 -0.000708 -0.000616 -0.000533 -0.000458 -0.000390 -0.000329 -0.000276 -0.000229 -0.000189 -0.000155 -0.000126 -0.000103 -0.000083 -0.000067 -0.000054 -0.000043 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000054 0.000068 0.000085 0.000105 0.000130 0.000159 0.000194 0.000234 0.000280 0.000333 0.000393 0.000460 0.000535 0.000619 0.000710 0.000810 0.000917 0.001031 0.001153 0.001281 0.001415 0.001554 0.001696 0.001843 0.001991 0.002140 0.002288 0.002433 0.002573 0.002704 0.002823 0.002926 0.003011 0.003075 0.003117 0.003134 0.003125 0.003091 0.003031 0.002947 0.002840 0.002713 0.002571 0.002417 0.002255 0.002089 0.001922 0.001758 0.001599 0.001446 0.001300 0.001162 0.001032 0.000907 0.000787 0.000669 0.000552 0.000432 0.000308 0.000179 0.000045 -0.000095 -0.000241 -0.000391 -0.000545 -0.000703 -0.000866 -0.001033 -0.001206 -0.001383 -0.001564 -0.001751 -0.001940 -0.002131 -0.002323 -0.002512 -0.002697 -0.002875 -0.003043 -0.003199 -0.003338 -0.003460 -0.003561 -0.003640 -0.003695 -0.003725 -0.003729 -0.003709 -0.003664 -0.003597 -0.003508 -0.003401 -0.003277 -0.003139 -0.002989 -0.002831 -0.002665 -0.002495 -0.002322 -0.002149 -0.001978 -0.001811 -0.001648 -0.001492 -0.001344 -0.001203 -0.001071 -0.000948 -0.000833 -0.000728 -0.000632 -0.000544 -0.000465 -0.000394 -0.000332 -0.000277 -0.000229 -0.000188 -0.000154 -0.000125 -0.000101 -0.000082 -0.000066 -0.000053 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000025 0.000032 0.000041 0.000052 0.000065 0.000082 0.000103 0.000128 0.000157 0.000193 0.000233 0.000281 0.000335 0.000397 0.000467 0.000545 0.000633 0.000729 0.000834 0.000949 0.001071 0.001202 0.001339 0.001483 0.001633 0.001787 0.001945 0.002105 0.002266 0.002426 0.002582 0.002733 0.002875 0.003004 0.003116 0.003208 0.003276 0.003318 0.003332 0.003316 0.003270 0.003196 0.003094 0.002966 0.002815 0.002646 0.002464 0.002272 0.002077 0.001882 0.001692 0.001510 0.001339 0.001180 0.001034 0.000903 0.000785 0.000679 0.000581 0.000490 0.000403 0.000315 0.000226 0.000133 0.000035 -0.000070 -0.000180 -0.000297 -0.000421 -0.000552 -0.000692 -0.000840 -0.000997 -0.001165 -0.001343 -0.001531 -0.001727 -0.001932 -0.002142 -0.002355 -0.002568 -0.002778 -0.002982 -0.003175 -0.003355 -0.003518 -0.003660 -0.003779 -0.003872 -0.003939 -0.003977 -0.003986 -0.003968 -0.003922 -0.003851 -0.003756 -0.003640 -0.003505 -0.003354 -0.003190 -0.003016 -0.002833 -0.002646 -0.002456 -0.002267 -0.002080 -0.001898 -0.001723 -0.001555 -0.001395 -0.001245 -0.001105 -0.000974 -0.000854 -0.000743 -0.000643 -0.000551 -0.000469 -0.000396 -0.000331 -0.000275 -0.000227 -0.000186 -0.000151 -0.000123 -0.000099 -0.000080 -0.000064 -0.000051 -0.000041 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000039 0.000050 0.000063 0.000080 0.000100 0.000125 0.000154 0.000190 0.000231 0.000279 0.000335 0.000399 0.000471 0.000552 0.000642 0.000743 0.000853 0.000974 0.001104 0.001243 0.001390 0.001545 0.001706 0.001872 0.002042 0.002214 0.002387 0.002558 0.002726 0.002888 0.003040 0.003178 0.003298 0.003395 0.003466 0.003507 0.003515 0.003489 0.003428 0.003334 0.003208 0.003053 0.002872 0.002669 0.002451 0.002223 0.001991 0.001760 0.001536 0.001324 0.001126 0.000948 0.000789 0.000651 0.000535 0.000439 0.000361 0.000298 0.000245 0.000200 0.000158 0.000116 0.000072 0.000023 -0.000033 -0.000095 -0.000167 -0.000248 -0.000340 -0.000445 -0.000563 -0.000697 -0.000846 -0.001012 -0.001194 -0.001392 -0.001604 -0.001829 -0.002062 -0.002302 -0.002545 -0.002785 -0.003020 -0.003244 -0.003453 -0.003643 -0.003811 -0.003952 -0.004065 -0.004147 -0.004198 -0.004217 -0.004204 -0.004160 -0.004088 -0.003988 -0.003864 -0.003719 -0.003556 -0.003377 -0.003187 -0.002987 -0.002783 -0.002576 -0.002370 -0.002168 -0.001973 -0.001785 -0.001606 -0.001437 -0.001278 -0.001131 -0.000994 -0.000869 -0.000754 -0.000649 -0.000554 -0.000470 -0.000395 -0.000329 -0.000272 -0.000224 -0.000183 -0.000148 -0.000120 -0.000097 -0.000077 -0.000062 -0.000049 -0.000039 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000037 0.000047 0.000060 0.000076 0.000096 0.000121 0.000150 0.000185 0.000227 0.000276 0.000332 0.000397 0.000471 0.000554 0.000648 0.000752 0.000867 0.000993 0.001129 0.001276 0.001433 0.001598 0.001771 0.001949 0.002131 0.002315 0.002500 0.002684 0.002863 0.003035 0.003196 0.003342 0.003469 0.003571 0.003643 0.003682 0.003683 0.003644 0.003566 0.003448 0.003293 0.003104 0.002884 0.002641 0.002378 0.002105 0.001827 0.001551 0.001285 0.001033 0.000802 0.000596 0.000416 0.000266 0.000146 0.000055 -0.000008 -0.000047 -0.000065 -0.000066 -0.000056 -0.000039 -0.000020 -0.000003 0.000011 0.000017 0.000015 0.000001 -0.000025 -0.000066 -0.000125 -0.000203 -0.000302 -0.000423 -0.000567 -0.000735 -0.000926 -0.001139 -0.001372 -0.001621 -0.001884 -0.002156 -0.002433 -0.002709 -0.002980 -0.003240 -0.003484 -0.003707 -0.003905 -0.004075 -0.004212 -0.004316 -0.004385 -0.004417 -0.004413 -0.004374 -0.004303 -0.004200 -0.004070 -0.003915 -0.003739 -0.003546 -0.003339 -0.003122 -0.002901 -0.002678 -0.002457 -0.002242 -0.002034 -0.001835 -0.001646 -0.001469 -0.001304 -0.001150 -0.001008 -0.000878 -0.000759 -0.000651 -0.000554 -0.000467 -0.000391 -0.000325 -0.000267 -0.000219 -0.000178 -0.000144 -0.000116 -0.000093 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000020 0.000027 0.000035 0.000045 0.000057 0.000073 0.000092 0.000116 0.000145 0.000180 0.000221 0.000270 0.000327 0.000393 0.000468 0.000553 0.000649 0.000756 0.000874 0.001005 0.001147 0.001302 0.001467 0.001642 0.001825 0.002015 0.002210 0.002408 0.002606 0.002801 0.002992 0.003174 0.003344 0.003498 0.003630 0.003735 0.003807 0.003842 0.003835 0.003783 0.003684 0.003539 0.003350 0.003121 0.002857 0.002564 0.002250 0.001922 0.001589 0.001259 0.000941 0.000641 0.000367 0.000123 -0.000086 -0.000257 -0.000389 -0.000481 -0.000535 -0.000553 -0.000540 -0.000499 -0.000437 -0.000360 -0.000272 -0.000180 -0.000088 -0.000001 0.000080 0.000150 0.000206 0.000246 0.000266 0.000265 0.000238 0.000184 0.000102 -0.000011 -0.000154 -0.000329 -0.000533 -0.000765 -0.001023 -0.001302 -0.001599 -0.001908 -0.002224 -0.002541 -0.002854 -0.003155 -0.003440 -0.003703 -0.003939 -0.004144 -0.004313 -0.004444 -0.004535 -0.004584 -0.004593 -0.004562 -0.004494 -0.004389 -0.004253 -0.004089 -0.003900 -0.003692 -0.003469 -0.003237 -0.002999 -0.002762 -0.002528 -0.002301 -0.002082 -0.001874 -0.001678 -0.001494 -0.001322 -0.001163 -0.001016 -0.000882 -0.000759 -0.000648 -0.000549 -0.000462 -0.000385 -0.000318 -0.000261 -0.000213 -0.000173 -0.000139 -0.000112 -0.000089 -0.000071 -0.000056 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000042 0.000054 0.000069 0.000088 0.000111 0.000139 0.000173 0.000214 0.000263 0.000319 0.000385 0.000461 0.000548 0.000645 0.000754 0.000876 0.001011 0.001158 0.001318 0.001491 0.001675 0.001869 0.002071 0.002278 0.002489 0.002700 0.002908 0.003111 0.003304 0.003483 0.003643 0.003780 0.003887 0.003958 0.003988 0.003971 0.003904 0.003783 0.003609 0.003384 0.003111 0.002796 0.002447 0.002073 0.001683 0.001286 0.000892 0.000512 0.000154 -0.000173 -0.000463 -0.000710 -0.000911 -0.001062 -0.001164 -0.001216 -0.001221 -0.001182 -0.001104 -0.000994 -0.000858 -0.000701 -0.000533 -0.000357 -0.000181 -0.000009 0.000155 0.000306 0.000441 0.000557 0.000648 0.000713 0.000747 0.000749 0.000716 0.000646 0.000538 0.000392 0.000208 -0.000013 -0.000268 -0.000554 -0.000867 -0.001201 -0.001551 -0.001912 -0.002275 -0.002636 -0.002987 -0.003320 -0.003631 -0.003912 -0.004158 -0.004365 -0.004529 -0.004647 -0.004718 -0.004743 -0.004722 -0.004657 -0.004553 -0.004411 -0.004238 -0.004037 -0.003815 -0.003577 -0.003330 -0.003079 -0.002830 -0.002585 -0.002347 -0.002120 -0.001905 -0.001701 -0.001511 -0.001334 -0.001169 -0.001018 -0.000880 -0.000755 -0.000642 -0.000541 -0.000453 -0.000376 -0.000310 -0.000253 -0.000206 -0.000166 -0.000133 -0.000106 -0.000085 -0.000067 -0.000052 -0.000041 -0.000032 -0.000024 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000065 0.000083 0.000105 0.000133 0.000166 0.000206 0.000253 0.000310 0.000375 0.000451 0.000538 0.000637 0.000748 0.000872 0.001010 0.001161 0.001327 0.001505 0.001697 0.001900 0.002113 0.002333 0.002557 0.002782 0.003003 0.003219 0.003423 0.003611 0.003779 0.003920 0.004028 0.004097 0.004121 0.004093 0.004009 0.003865 0.003661 0.003396 0.003077 0.002708 0.002298 0.001857 0.001397 0.000928 0.000462 0.000012 -0.000413 -0.000802 -0.001148 -0.001443 -0.001681 -0.001861 -0.001979 -0.002037 -0.002036 -0.001979 -0.001872 -0.001719 -0.001529 -0.001309 -0.001066 -0.000808 -0.000543 -0.000276 -0.000013 0.000240 0.000478 0.000698 0.000895 0.001064 0.001203 0.001306 0.001373 0.001399 0.001383 0.001323 0.001217 0.001066 0.000870 0.000631 0.000351 0.000035 -0.000313 -0.000689 -0.001085 -0.001495 -0.001912 -0.002329 -0.002736 -0.003127 -0.003493 -0.003826 -0.004121 -0.004371 -0.004572 -0.004721 -0.004817 -0.004859 -0.004851 -0.004792 -0.004688 -0.004542 -0.004360 -0.004148 -0.003914 -0.003664 -0.003405 -0.003143 -0.002883 -0.002629 -0.002384 -0.002149 -0.001926 -0.001717 -0.001520 -0.001338 -0.001169 -0.001014 -0.000872 -0.000745 -0.000631 -0.000530 -0.000441 -0.000365 -0.000299 -0.000244 -0.000197 -0.000159 -0.000127 -0.000101 -0.000079 -0.000062 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000021 0.000027 0.000035 0.000046 0.000060 0.000077 0.000099 0.000125 0.000157 0.000196 0.000243 0.000298 0.000363 0.000438 0.000525 0.000625 0.000737 0.000863 0.001003 0.001157 0.001327 0.001511 0.001709 0.001920 0.002142 0.002373 0.002610 0.002848 0.003084 0.003312 0.003529 0.003728 0.003903 0.004049 0.004158 0.004225 0.004241 0.004201 0.004099 0.003931 0.003695 0.003391 0.003023 0.002597 0.002123 0.001612 0.001075 0.000528 -0.000017 -0.000545 -0.001045 -0.001504 -0.001912 -0.002262 -0.002546 -0.002761 -0.002904 -0.002975 -0.002975 -0.002908 -0.002778 -0.002591 -0.002355 -0.002078 -0.001768 -0.001433 -0.001083 -0.000725 -0.000366 -0.000012 0.000331 0.000658 0.000964 0.001244 0.001494 0.001710 0.001888 0.002026 0.002120 0.002168 0.002167 0.002116 0.002013 0.001857 0.001650 0.001393 0.001089 0.000740 0.000353 -0.000067 -0.000514 -0.000980 -0.001458 -0.001938 -0.002410 -0.002865 -0.003293 -0.003686 -0.004034 -0.004332 -0.004574 -0.004758 -0.004882 -0.004945 -0.004950 -0.004899 -0.004795 -0.004646 -0.004457 -0.004236 -0.003992 -0.003732 -0.003464 -0.003193 -0.002925 -0.002663 -0.002410 -0.002168 -0.001939 -0.001723 -0.001521 -0.001333 -0.001160 -0.001002 -0.000859 -0.000730 -0.000616 -0.000515 -0.000427 -0.000352 -0.000287 -0.000233 -0.000188 -0.000150 -0.000119 -0.000094 -0.000074 -0.000058 -0.000045 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000032 0.000042 0.000055 0.000071 0.000091 0.000117 0.000148 0.000185 0.000230 0.000284 0.000348 0.000422 0.000508 0.000607 0.000720 0.000847 0.000988 0.001145 0.001318 0.001506 0.001709 0.001927 0.002158 0.002399 0.002647 0.002898 0.003148 0.003390 0.003620 0.003831 0.004015 0.004167 0.004279 0.004343 0.004352 0.004299 0.004179 0.003985 0.003716 0.003372 0.002955 0.002471 0.001931 0.001345 0.000730 0.000099 -0.000530 -0.001142 -0.001722 -0.002257 -0.002734 -0.003144 -0.003480 -0.003736 -0.003909 -0.003998 -0.004006 -0.003934 -0.003788 -0.003574 -0.003301 -0.002975 -0.002607 -0.002205 -0.001780 -0.001339 -0.000891 -0.000444 -0.000003 0.000425 0.000835 0.001222 0.001582 0.001911 0.002204 0.002459 0.002672 0.002840 0.002961 0.003031 0.003047 0.003006 0.002908 0.002751 0.002535 0.002262 0.001933 0.001552 0.001125 0.000655 0.000152 -0.000378 -0.000923 -0.001474 -0.002018 -0.002544 -0.003040 -0.003496 -0.003903 -0.004253 -0.004540 -0.004762 -0.004916 -0.005002 -0.005022 -0.004979 -0.004878 -0.004726 -0.004532 -0.004305 -0.004053 -0.003786 -0.003510 -0.003231 -0.002955 -0.002686 -0.002425 -0.002177 -0.001941 -0.001719 -0.001512 -0.001321 -0.001145 -0.000985 -0.000840 -0.000711 -0.000597 -0.000498 -0.000411 -0.000337 -0.000274 -0.000221 -0.000177 -0.000141 -0.000111 -0.000087 -0.000068 -0.000053 -0.000041 -0.000031 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000050 0.000065 0.000084 0.000107 0.000137 0.000173 0.000216 0.000269 0.000330 0.000403 0.000488 0.000586 0.000698 0.000825 0.000967 0.001126 0.001300 0.001492 0.001699 0.001922 0.002159 0.002408 0.002667 0.002930 0.003192 0.003449 0.003693 0.003917 0.004113 0.004273 0.004389 0.004452 0.004455 0.004390 0.004250 0.004031 0.003729 0.003343 0.002876 0.002334 0.001727 0.001067 0.000371 -0.000346 -0.001063 -0.001763 -0.002428 -0.003042 -0.003592 -0.004066 -0.004456 -0.004755 -0.004960 -0.005071 -0.005088 -0.005015 -0.004858 -0.004623 -0.004318 -0.003953 -0.003536 -0.003078 -0.002589 -0.002078 -0.001555 -0.001027 -0.000502 0.000014 0.000515 0.000997 0.001456 0.001887 0.002287 0.002652 0.002980 0.003269 0.003514 0.003713 0.003863 0.003958 0.003995 0.003972 0.003884 0.003730 0.003509 0.003222 0.002869 0.002455 0.001984 0.001462 0.000896 0.000298 -0.000322 -0.000950 -0.001571 -0.002173 -0.002742 -0.003266 -0.003736 -0.004142 -0.004478 -0.004741 -0.004927 -0.005037 -0.005072 -0.005038 -0.004940 -0.004788 -0.004591 -0.004359 -0.004101 -0.003827 -0.003544 -0.003258 -0.002974 -0.002697 -0.002429 -0.002174 -0.001932 -0.001705 -0.001494 -0.001299 -0.001122 -0.000961 -0.000817 -0.000689 -0.000576 -0.000477 -0.000392 -0.000320 -0.000258 -0.000207 -0.000165 -0.000131 -0.000103 -0.000081 -0.000063 -0.000048 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000034 0.000045 0.000058 0.000076 0.000098 0.000125 0.000159 0.000201 0.000251 0.000311 0.000382 0.000465 0.000561 0.000671 0.000797 0.000940 0.001098 0.001274 0.001468 0.001678 0.001905 0.002147 0.002403 0.002670 0.002943 0.003218 0.003488 0.003747 0.003985 0.004194 0.004365 0.004487 0.004553 0.004552 0.004476 0.004319 0.004074 0.003738 0.003311 0.002794 0.002194 0.001519 0.000785 0.000007 -0.000796 -0.001603 -0.002392 -0.003144 -0.003841 -0.004465 -0.005005 -0.005449 -0.005791 -0.006027 -0.006158 -0.006184 -0.006110 -0.005942 -0.005687 -0.005355 -0.004955 -0.004498 -0.003993 -0.003452 -0.002884 -0.002301 -0.001709 -0.001117 -0.000533 0.000040 0.000597 0.001133 0.001646 0.002133 0.002591 0.003018 0.003412 0.003771 0.004092 0.004372 0.004606 0.004790 0.004918 0.004985 0.004985 0.004915 0.004770 0.004550 0.004252 0.003877 0.003429 0.002912 0.002332 0.001700 0.001027 0.000329 -0.000380 -0.001083 -0.001765 -0.002411 -0.003007 -0.003543 -0.004009 -0.004397 -0.004702 -0.004922 -0.005056 -0.005107 -0.005082 -0.004989 -0.004837 -0.004638 -0.004401 -0.004138 -0.003857 -0.003566 -0.003272 -0.002980 -0.002695 -0.002420 -0.002158 -0.001911 -0.001680 -0.001467 -0.001271 -0.001093 -0.000932 -0.000789 -0.000662 -0.000551 -0.000454 -0.000371 -0.000301 -0.000242 -0.000193 -0.000153 -0.000121 -0.000095 -0.000074 -0.000057 -0.000044 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000039 0.000052 0.000068 0.000088 0.000114 0.000145 0.000184 0.000232 0.000289 0.000358 0.000438 0.000532 0.000641 0.000765 0.000906 0.001064 0.001240 0.001434 0.001646 0.001876 0.002122 0.002383 0.002656 0.002938 0.003224 0.003506 0.003779 0.004032 0.004256 0.004440 0.004573 0.004644 0.004643 0.004560 0.004388 0.004120 0.003752 0.003284 0.002717 0.002058 0.001316 0.000507 -0.000353 -0.001242 -0.002138 -0.003017 -0.003857 -0.004635 -0.005335 -0.005939 -0.006436 -0.006818 -0.007083 -0.007228 -0.007258 -0.007178 -0.006994 -0.006718 -0.006357 -0.005924 -0.005430 -0.004885 -0.004301 -0.003690 -0.003060 -0.002421 -0.001782 -0.001149 -0.000528 0.000077 0.000664 0.001231 0.001775 0.002297 0.002794 0.003267 0.003713 0.004133 0.004524 0.004882 0.005203 0.005481 0.005709 0.005880 0.005986 0.006020 0.005976 0.005849 0.005633 0.005328 0.004933 0.004450 0.003884 0.003245 0.002543 0.001794 0.001014 0.000220 -0.000568 -0.001334 -0.002061 -0.002734 -0.003341 -0.003868 -0.004309 -0.004657 -0.004909 -0.005067 -0.005134 -0.005118 -0.005029 -0.004877 -0.004675 -0.004433 -0.004163 -0.003874 -0.003574 -0.003272 -0.002972 -0.002679 -0.002398 -0.002131 -0.001880 -0.001647 -0.001432 -0.001236 -0.001058 -0.000898 -0.000756 -0.000631 -0.000522 -0.000428 -0.000348 -0.000281 -0.000225 -0.000179 -0.000141 -0.000111 -0.000086 -0.000067 -0.000051 -0.000039 -0.000030 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000014 0.000019 0.000026 0.000034 0.000046 0.000060 0.000079 0.000102 0.000131 0.000167 0.000212 0.000267 0.000332 0.000409 0.000500 0.000606 0.000728 0.000866 0.001023 0.001198 0.001392 0.001605 0.001836 0.002085 0.002350 0.002629 0.002917 0.003211 0.003505 0.003790 0.004058 0.004297 0.004496 0.004642 0.004724 0.004727 0.004643 0.004460 0.004173 0.003777 0.003269 0.002654 0.001937 0.001128 0.000244 -0.000697 -0.001672 -0.002657 -0.003625 -0.004552 -0.005412 -0.006185 -0.006851 -0.007399 -0.007817 -0.008104 -0.008257 -0.008283 -0.008187 -0.007979 -0.007671 -0.007276 -0.006805 -0.006272 -0.005689 -0.005068 -0.004421 -0.003757 -0.003087 -0.002418 -0.001758 -0.001112 -0.000484 0.000125 0.000713 0.001281 0.001829 0.002359 0.002872 0.003368 0.003849 0.004314 0.004762 0.005190 0.005594 0.005967 0.006300 0.006585 0.006812 0.006970 0.007049 0.007041 0.006938 0.006733 0.006424 0.006010 0.005493 0.004879 0.004179 0.003407 0.002579 0.001714 0.000833 -0.000044 -0.000898 -0.001711 -0.002464 -0.003142 -0.003733 -0.004226 -0.004615 -0.004898 -0.005078 -0.005159 -0.005150 -0.005063 -0.004910 -0.004702 -0.004453 -0.004175 -0.003876 -0.003567 -0.003256 -0.002948 -0.002649 -0.002363 -0.002092 -0.001839 -0.001604 -0.001389 -0.001194 -0.001017 -0.000859 -0.000720 -0.000598 -0.000492 -0.000401 -0.000324 -0.000260 -0.000207 -0.000164 -0.000129 -0.000100 -0.000078 -0.000060 -0.000046 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000040 0.000053 0.000069 0.000090 0.000117 0.000151 0.000192 0.000243 0.000305 0.000378 0.000466 0.000568 0.000687 0.000822 0.000976 0.001149 0.001342 0.001554 0.001786 0.002036 0.002304 0.002587 0.002881 0.003183 0.003486 0.003782 0.004063 0.004318 0.004533 0.004695 0.004790 0.004804 0.004724 0.004538 0.004237 0.003817 0.003276 0.002615 0.001842 0.000968 0.000009 -0.001013 -0.002075 -0.003149 -0.004207 -0.005219 -0.006160 -0.007004 -0.007730 -0.008323 -0.008773 -0.009074 -0.009227 -0.009237 -0.009114 -0.008869 -0.008517 -0.008073 -0.007554 -0.006974 -0.006348 -0.005690 -0.005010 -0.004320 -0.003629 -0.002945 -0.002276 -0.001626 -0.000999 -0.000396 0.000182 0.000738 0.001275 0.001795 0.002304 0.002804 0.003298 0.003790 0.004279 0.004768 0.005252 0.005729 0.006192 0.006631 0.007034 0.007391 0.007687 0.007909 0.008045 0.008083 0.008012 0.007825 0.007516 0.007086 0.006536 0.005875 0.005115 0.004271 0.003363 0.002412 0.001439 0.000469 -0.000478 -0.001379 -0.002213 -0.002964 -0.003616 -0.004159 -0.004586 -0.004897 -0.005094 -0.005186 -0.005181 -0.005093 -0.004934 -0.004719 -0.004460 -0.004171 -0.003862 -0.003544 -0.003224 -0.002909 -0.002605 -0.002315 -0.002042 -0.001788 -0.001554 -0.001339 -0.001145 -0.000971 -0.000816 -0.000680 -0.000561 -0.000459 -0.000372 -0.000300 -0.000239 -0.000189 -0.000149 -0.000116 -0.000090 -0.000070 -0.000053 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000014 0.000019 0.000025 0.000034 0.000046 0.000061 0.000080 0.000104 0.000134 0.000172 0.000219 0.000277 0.000346 0.000430 0.000528 0.000642 0.000774 0.000925 0.001094 0.001285 0.001495 0.001726 0.001977 0.002246 0.002532 0.002831 0.003139 0.003450 0.003757 0.004051 0.004320 0.004552 0.004732 0.004844 0.004873 0.004803 0.004620 0.004315 0.003879 0.003310 0.002609 0.001785 0.000848 -0.000184 -0.001287 -0.002436 -0.003600 -0.004748 -0.005848 -0.006868 -0.007782 -0.008566 -0.009201 -0.009676 -0.009985 -0.010128 -0.010112 -0.009947 -0.009649 -0.009236 -0.008728 -0.008144 -0.007502 -0.006821 -0.006116 -0.005400 -0.004684 -0.003978 -0.003289 -0.002624 -0.001987 -0.001382 -0.000808 -0.000267 0.000246 0.000736 0.001208 0.001668 0.002123 0.002580 0.003044 0.003518 0.004008 0.004514 0.005037 0.005571 0.006112 0.006648 0.007169 0.007659 0.008102 0.008482 0.008782 0.008986 0.009080 0.009049 0.008886 0.008584 0.008142 0.007563 0.006856 0.006036 0.005119 0.004128 0.003086 0.002017 0.000949 -0.000092 -0.001083 -0.001998 -0.002819 -0.003528 -0.004116 -0.004576 -0.004909 -0.005120 -0.005216 -0.005210 -0.005116 -0.004948 -0.004722 -0.004452 -0.004151 -0.003832 -0.003504 -0.003177 -0.002857 -0.002549 -0.002257 -0.001983 -0.001729 -0.001495 -0.001283 -0.001091 -0.000920 -0.000769 -0.000637 -0.000523 -0.000425 -0.000343 -0.000274 -0.000218 -0.000171 -0.000134 -0.000104 -0.000080 -0.000061 -0.000047 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000053 0.000069 0.000091 0.000119 0.000153 0.000196 0.000249 0.000314 0.000392 0.000486 0.000595 0.000723 0.000869 0.001035 0.001221 0.001429 0.001658 0.001908 0.002178 0.002465 0.002768 0.003081 0.003400 0.003717 0.004022 0.004306 0.004554 0.004753 0.004884 0.004932 0.004878 0.004707 0.004405 0.003963 0.003376 0.002644 0.001774 0.000779 -0.000322 -0.001505 -0.002742 -0.003997 -0.005237 -0.006426 -0.007528 -0.008513 -0.009353 -0.010028 -0.010524 -0.010834 -0.010958 -0.010903 -0.010683 -0.010317 -0.009825 -0.009232 -0.008562 -0.007840 -0.007085 -0.006318 -0.005554 -0.004806 -0.004083 -0.003392 -0.002739 -0.002126 -0.001557 -0.001031 -0.000547 -0.000100 0.000314 0.000704 0.001078 0.001446 0.001817 0.002200 0.002602 0.003031 0.003493 0.003991 0.004527 0.005098 0.005698 0.006319 0.006946 0.007565 0.008156 0.008702 0.009180 0.009571 0.009855 0.010015 0.010034 0.009903 0.009612 0.009162 0.008556 0.007805 0.006923 0.005931 0.004852 0.003714 0.002546 0.001378 0.000240 -0.000838 -0.001831 -0.002717 -0.003478 -0.004103 -0.004590 -0.004938 -0.005154 -0.005249 -0.005236 -0.005130 -0.004950 -0.004710 -0.004426 -0.004113 -0.003784 -0.003448 -0.003115 -0.002791 -0.002480 -0.002187 -0.001913 -0.001660 -0.001429 -0.001219 -0.001031 -0.000864 -0.000718 -0.000592 -0.000483 -0.000391 -0.000313 -0.000249 -0.000196 -0.000154 -0.000119 -0.000092 -0.000071 -0.000054 -0.000041 -0.000030 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000014 0.000019 0.000025 0.000034 0.000045 0.000060 0.000080 0.000104 0.000135 0.000174 0.000223 0.000283 0.000355 0.000443 0.000547 0.000669 0.000810 0.000971 0.001153 0.001357 0.001582 0.001830 0.002099 0.002387 0.002692 0.003010 0.003336 0.003662 0.003979 0.004277 0.004543 0.004760 0.004913 0.004983 0.004950 0.004797 0.004508 0.004070 0.003475 0.002723 0.001818 0.000773 -0.000393 -0.001653 -0.002975 -0.004324 -0.005659 -0.006940 -0.008129 -0.009188 -0.010088 -0.010804 -0.011319 -0.011625 -0.011722 -0.011619 -0.011331 -0.010880 -0.010291 -0.009594 -0.008817 -0.007989 -0.007139 -0.006289 -0.005459 -0.004664 -0.003914 -0.003217 -0.002576 -0.001994 -0.001469 -0.001002 -0.000589 -0.000225 0.000095 0.000380 0.000641 0.000889 0.001136 0.001393 0.001673 0.001986 0.002341 0.002746 0.003207 0.003729 0.004310 0.004946 0.005628 0.006345 0.007079 0.007812 0.008521 0.009182 0.009773 0.010268 0.010644 0.010881 0.010959 0.010866 0.010592 0.010137 0.009505 0.008707 0.007760 0.006687 0.005515 0.004277 0.003006 0.001737 0.000505 -0.000658 -0.001722 -0.002665 -0.003468 -0.004123 -0.004626 -0.004980 -0.005194 -0.005280 -0.005253 -0.005133 -0.004935 -0.004680 -0.004382 -0.004058 -0.003719 -0.003376 -0.003038 -0.002711 -0.002399 -0.002106 -0.001833 -0.001583 -0.001355 -0.001150 -0.000967 -0.000806 -0.000666 -0.000545 -0.000442 -0.000356 -0.000283 -0.000224 -0.000175 -0.000136 -0.000105 -0.000081 -0.000061 -0.000046 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000052 0.000069 0.000091 0.000119 0.000154 0.000198 0.000252 0.000319 0.000400 0.000498 0.000613 0.000748 0.000903 0.001080 0.001279 0.001500 0.001744 0.002011 0.002298 0.002604 0.002926 0.003257 0.003592 0.003921 0.004234 0.004517 0.004756 0.004932 0.005026 0.005019 0.004891 0.004622 0.004198 0.003608 0.002847 0.001919 0.000835 -0.000386 -0.001717 -0.003123 -0.004564 -0.005997 -0.007377 -0.008658 -0.009799 -0.010764 -0.011525 -0.012063 -0.012366 -0.012433 -0.012275 -0.011909 -0.011359 -0.010656 -0.009833 -0.008927 -0.007972 -0.007001 -0.006044 -0.005125 -0.004263 -0.003470 -0.002755 -0.002120 -0.001565 -0.001088 -0.000685 -0.000350 -0.000079 0.000136 0.000305 0.000437 0.000547 0.000646 0.000749 0.000871 0.001024 0.001222 0.001476 0.001796 0.002192 0.002669 0.003230 0.003872 0.004589 0.005369 0.006197 0.007052 0.007913 0.008753 0.009546 0.010262 0.010874 0.011354 0.011677 0.011822 0.011772 0.011518 0.011058 0.010397 0.009547 0.008528 0.007368 0.006098 0.004756 0.003380 0.002012 0.000690 -0.000549 -0.001676 -0.002665 -0.003501 -0.004174 -0.004683 -0.005033 -0.005235 -0.005305 -0.005260 -0.005120 -0.004904 -0.004632 -0.004321 -0.003985 -0.003638 -0.003289 -0.002947 -0.002618 -0.002306 -0.002014 -0.001744 -0.001498 -0.001275 -0.001076 -0.000900 -0.000746 -0.000613 -0.000499 -0.000402 -0.000321 -0.000254 -0.000199 -0.000155 -0.000119 -0.000092 -0.000070 -0.000052 -0.000039 -0.000029 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000025 0.000033 0.000045 0.000060 0.000079 0.000103 0.000135 0.000174 0.000223 0.000284 0.000359 0.000450 0.000558 0.000685 0.000833 0.001003 0.001196 0.001412 0.001652 0.001914 0.002200 0.002505 0.002828 0.003165 0.003507 0.003848 0.004176 0.004478 0.004739 0.004940 0.005063 0.005085 0.004987 0.004746 0.004346 0.003771 0.003015 0.002078 0.000967 -0.000297 -0.001689 -0.003173 -0.004705 -0.006238 -0.007720 -0.009101 -0.010333 -0.011375 -0.012192 -0.012759 -0.013064 -0.013105 -0.012890 -0.012439 -0.011780 -0.010948 -0.009983 -0.008927 -0.007822 -0.006707 -0.005618 -0.004585 -0.003632 -0.002775 -0.002024 -0.001382 -0.000846 -0.000412 -0.000073 0.000181 0.000357 0.000464 0.000513 0.000513 0.000479 0.000423 0.000361 0.000308 0.000279 0.000288 0.000352 0.000483 0.000694 0.000997 0.001400 0.001909 0.002524 0.003240 0.004050 0.004940 0.005890 0.006879 0.007881 0.008866 0.009803 0.010658 0.011399 0.011993 0.012410 0.012626 0.012622 0.012386 0.011917 0.011219 0.010309 0.009211 0.007957 0.006584 0.005136 0.003658 0.002195 0.000791 -0.000516 -0.001694 -0.002717 -0.003572 -0.004251 -0.004754 -0.005091 -0.005274 -0.005321 -0.005253 -0.005091 -0.004856 -0.004566 -0.004241 -0.003895 -0.003540 -0.003186 -0.002842 -0.002512 -0.002202 -0.001913 -0.001648 -0.001407 -0.001191 -0.001000 -0.000831 -0.000685 -0.000559 -0.000452 -0.000361 -0.000286 -0.000225 -0.000175 -0.000135 -0.000104 -0.000079 -0.000059 -0.000044 -0.000033 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000029 0.000038 0.000051 0.000068 0.000090 0.000117 0.000152 0.000197 0.000252 0.000320 0.000403 0.000503 0.000622 0.000762 0.000925 0.001110 0.001319 0.001553 0.001811 0.002092 0.002396 0.002719 0.003058 0.003407 0.003758 0.004101 0.004422 0.004707 0.004936 0.005090 0.005147 0.005084 0.004879 0.004511 0.003963 0.003224 0.002292 0.001170 -0.000124 -0.001565 -0.003117 -0.004734 -0.006365 -0.007954 -0.009444 -0.010778 -0.011910 -0.012796 -0.013408 -0.013728 -0.013750 -0.013483 -0.012947 -0.012175 -0.011205 -0.010084 -0.008860 -0.007584 -0.006302 -0.005057 -0.003887 -0.002819 -0.001876 -0.001068 -0.000400 0.000129 0.000529 0.000811 0.000986 0.001068 0.001068 0.000999 0.000873 0.000701 0.000497 0.000275 0.000050 -0.000162 -0.000347 -0.000488 -0.000569 -0.000575 -0.000492 -0.000306 -0.000004 0.000420 0.000971 0.001650 0.002450 0.003361 0.004368 0.005451 0.006585 0.007739 0.008882 0.009975 0.010981 0.011860 0.012575 0.013091 0.013379 0.013417 0.013193 0.012705 0.011961 0.010982 0.009796 0.008440 0.006961 0.005407 0.003830 0.002280 0.000804 -0.000558 -0.001773 -0.002817 -0.003677 -0.004349 -0.004836 -0.005149 -0.005306 -0.005326 -0.005231 -0.005045 -0.004788 -0.004482 -0.004143 -0.003787 -0.003425 -0.003068 -0.002722 -0.002394 -0.002087 -0.001803 -0.001545 -0.001312 -0.001105 -0.000922 -0.000762 -0.000623 -0.000505 -0.000405 -0.000322 -0.000253 -0.000197 -0.000152 -0.000117 -0.000089 -0.000067 -0.000050 -0.000037 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000033 0.000044 0.000058 0.000077 0.000102 0.000133 0.000172 0.000221 0.000283 0.000358 0.000450 0.000561 0.000692 0.000845 0.001022 0.001223 0.001450 0.001701 0.001978 0.002278 0.002599 0.002939 0.003293 0.003652 0.004009 0.004349 0.004658 0.004917 0.005106 0.005201 0.005180 0.005017 0.004690 0.004180 0.003471 0.002558 0.001440 0.000132 -0.001343 -0.002951 -0.004645 -0.006370 -0.008066 -0.009670 -0.011119 -0.012355 -0.013330 -0.014005 -0.014357 -0.014377 -0.014070 -0.013459 -0.012575 -0.011465 -0.010179 -0.008775 -0.007311 -0.005842 -0.004420 -0.003088 -0.001884 -0.000831 0.000054 0.000764 0.001304 0.001682 0.001914 0.002017 0.002009 0.001906 0.001726 0.001481 0.001184 0.000848 0.000485 0.000109 -0.000267 -0.000628 -0.000960 -0.001247 -0.001473 -0.001623 -0.001679 -0.001626 -0.001451 -0.001141 -0.000689 -0.000090 0.000655 0.001541 0.002557 0.003688 0.004911 0.006198 0.007517 0.008828 0.010089 0.011255 0.012279 0.013117 0.013730 0.014084 0.014156 0.013933 0.013414 0.012613 0.011552 0.010269 0.008808 0.007221 0.005565 0.003895 0.002268 0.000732 -0.000671 -0.001908 -0.002959 -0.003811 -0.004463 -0.004924 -0.005206 -0.005329 -0.005317 -0.005193 -0.004980 -0.004702 -0.004378 -0.004026 -0.003660 -0.003293 -0.002934 -0.002589 -0.002265 -0.001963 -0.001687 -0.001438 -0.001214 -0.001016 -0.000843 -0.000692 -0.000562 -0.000452 -0.000360 -0.000283 -0.000221 -0.000171 -0.000131 -0.000100 -0.000075 -0.000056 -0.000042 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000037 0.000050 0.000066 0.000087 0.000115 0.000149 0.000193 0.000248 0.000316 0.000399 0.000501 0.000622 0.000765 0.000932 0.001124 0.001342 0.001586 0.001856 0.002151 0.002469 0.002808 0.003164 0.003530 0.003898 0.004255 0.004588 0.004878 0.005104 0.005243 0.005269 0.005156 0.004880 0.004418 0.003752 0.002871 0.001774 0.000468 -0.001026 -0.002674 -0.004432 -0.006244 -0.008046 -0.009768 -0.011340 -0.012697 -0.013779 -0.014540 -0.014949 -0.014989 -0.014664 -0.013993 -0.013010 -0.011764 -0.010313 -0.008721 -0.007057 -0.005385 -0.003766 -0.002254 -0.000891 0.000291 0.001271 0.002042 0.002606 0.002975 0.003167 0.003204 0.003110 0.002910 0.002623 0.002268 0.001860 0.001412 0.000934 0.000438 -0.000067 -0.000567 -0.001053 -0.001511 -0.001928 -0.002288 -0.002575 -0.002772 -0.002864 -0.002832 -0.002663 -0.002344 -0.001866 -0.001223 -0.000415 0.000556 0.001678 0.002936 0.004306 0.005756 0.007249 0.008738 0.010175 0.011506 0.012676 0.013636 0.014339 0.014749 0.014841 0.014604 0.014039 0.013165 0.012013 0.010625 0.009054 0.007360 0.005606 0.003853 0.002160 0.000578 -0.000851 -0.002096 -0.003138 -0.003968 -0.004590 -0.005013 -0.005257 -0.005342 -0.005293 -0.005137 -0.004896 -0.004596 -0.004254 -0.003890 -0.003516 -0.003146 -0.002786 -0.002445 -0.002127 -0.001834 -0.001568 -0.001329 -0.001116 -0.000928 -0.000764 -0.000623 -0.000502 -0.000400 -0.000316 -0.000247 -0.000191 -0.000147 -0.000112 -0.000084 -0.000063 -0.000047 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000023 0.000031 0.000042 0.000056 0.000074 0.000098 0.000128 0.000167 0.000216 0.000277 0.000352 0.000444 0.000555 0.000687 0.000844 0.001025 0.001232 0.001467 0.001728 0.002016 0.002330 0.002666 0.003022 0.003392 0.003769 0.004142 0.004497 0.004816 0.005080 0.005265 0.005343 0.005288 0.005072 0.004669 0.004059 0.003226 0.002165 0.000878 -0.000616 -0.002289 -0.004097 -0.005985 -0.007885 -0.009725 -0.011428 -0.012919 -0.014129 -0.015002 -0.015496 -0.015586 -0.015270 -0.014563 -0.013501 -0.012133 -0.010523 -0.008745 -0.006874 -0.004987 -0.003157 -0.001446 0.000094 0.001423 0.002516 0.003362 0.003963 0.004331 0.004489 0.004465 0.004289 0.003993 0.003603 0.003144 0.002636 0.002092 0.001525 0.000943 0.000352 -0.000240 -0.000827 -0.001400 -0.001950 -0.002467 -0.002937 -0.003345 -0.003675 -0.003911 -0.004033 -0.004024 -0.003868 -0.003550 -0.003057 -0.002381 -0.001517 -0.000466 0.000762 0.002151 0.003674 0.005296 0.006971 0.008647 0.010264 0.011760 0.013073 0.014145 0.014926 0.015377 0.015472 0.015203 0.014576 0.013615 0.012359 0.010859 0.009177 0.007378 0.005532 0.003705 0.001959 0.000346 -0.001093 -0.002330 -0.003349 -0.004144 -0.004724 -0.005102 -0.005299 -0.005340 -0.005251 -0.005060 -0.004791 -0.004467 -0.004109 -0.003734 -0.003355 -0.002984 -0.002628 -0.002294 -0.001985 -0.001702 -0.001447 -0.001219 -0.001017 -0.000840 -0.000686 -0.000555 -0.000444 -0.000351 -0.000275 -0.000213 -0.000164 -0.000125 -0.000094 -0.000071 -0.000052 -0.000039 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000019 0.000025 0.000034 0.000047 0.000062 0.000083 0.000110 0.000143 0.000186 0.000240 0.000307 0.000390 0.000491 0.000612 0.000756 0.000926 0.001121 0.001345 0.001596 0.001875 0.002182 0.002513 0.002867 0.003239 0.003622 0.004007 0.004381 0.004729 0.005030 0.005261 0.005395 0.005403 0.005255 0.004923 0.004383 0.003614 0.002606 0.001357 -0.000119 -0.001798 -0.003639 -0.005588 -0.007578 -0.009533 -0.011370 -0.013007 -0.014364 -0.015374 -0.015983 -0.016158 -0.015885 -0.015176 -0.014063 -0.012596 -0.010843 -0.008886 -0.006810 -0.004703 -0.002649 -0.000724 0.001009 0.002502 0.003722 0.004656 0.005304 0.005679 0.005807 0.005722 0.005462 0.005066 0.004570 0.004008 0.003403 0.002776 0.002138 0.001499 0.000861 0.000228 -0.000400 -0.001021 -0.001632 -0.002229 -0.002805 -0.003350 -0.003852 -0.004295 -0.004664 -0.004940 -0.005103 -0.005132 -0.005008 -0.004710 -0.004220 -0.003524 -0.002614 -0.001488 -0.000154 0.001370 0.003053 0.004854 0.006719 0.008585 0.010383 0.012041 0.013488 0.014660 0.015502 0.015974 0.016052 0.015730 0.015022 0.013959 0.012588 0.010970 0.009173 0.007272 0.005341 0.003452 0.001668 0.000039 -0.001394 -0.002606 -0.003586 -0.004334 -0.004861 -0.005184 -0.005328 -0.005320 -0.005188 -0.004960 -0.004662 -0.004316 -0.003944 -0.003560 -0.003180 -0.002811 -0.002462 -0.002137 -0.001839 -0.001568 -0.001325 -0.001109 -0.000919 -0.000753 -0.000611 -0.000490 -0.000389 -0.000305 -0.000237 -0.000182 -0.000139 -0.000105 -0.000079 -0.000059 -0.000043 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000038 0.000052 0.000069 0.000092 0.000122 0.000159 0.000207 0.000266 0.000340 0.000431 0.000541 0.000673 0.000829 0.001011 0.001222 0.001461 0.001729 0.002026 0.002351 0.002700 0.003071 0.003457 0.003852 0.004242 0.004615 0.004950 0.005226 0.005416 0.005491 0.005418 0.005168 0.004710 0.004021 0.003085 0.001895 0.000457 -0.001207 -0.003062 -0.005055 -0.007122 -0.009184 -0.011155 -0.012944 -0.014464 -0.015636 -0.016393 -0.016689 -0.016500 -0.015829 -0.014701 -0.013168 -0.011298 -0.009178 -0.006905 -0.004577 -0.002293 -0.000142 0.001799 0.003472 0.004836 0.005871 0.006573 0.006958 0.007056 0.006906 0.006555 0.006050 0.005439 0.004763 0.004057 0.003347 0.002648 0.001971 0.001317 0.000685 0.000070 -0.000533 -0.001128 -0.001720 -0.002309 -0.002894 -0.003469 -0.004026 -0.004553 -0.005035 -0.005454 -0.005789 -0.006017 -0.006112 -0.006046 -0.005793 -0.005327 -0.004627 -0.003680 -0.002481 -0.001039 0.000627 0.002479 0.004466 0.006527 0.008585 0.010561 0.012373 0.013941 0.015195 0.016078 0.016548 0.016584 0.016187 0.015377 0.014194 0.012695 0.010951 0.009038 0.007039 0.005034 0.003096 0.001289 -0.000337 -0.001746 -0.002918 -0.003844 -0.004531 -0.004993 -0.005253 -0.005338 -0.005277 -0.005099 -0.004835 -0.004508 -0.004143 -0.003760 -0.003372 -0.002993 -0.002631 -0.002292 -0.001979 -0.001693 -0.001435 -0.001204 -0.001001 -0.000823 -0.000669 -0.000538 -0.000428 -0.000337 -0.000262 -0.000202 -0.000155 -0.000117 -0.000088 -0.000066 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000023 0.000031 0.000042 0.000057 0.000077 0.000102 0.000135 0.000176 0.000229 0.000294 0.000375 0.000474 0.000593 0.000736 0.000904 0.001100 0.001325 0.001580 0.001865 0.002180 0.002522 0.002889 0.003276 0.003676 0.004079 0.004472 0.004839 0.005157 0.005402 0.005544 0.005550 0.005387 0.005024 0.004431 0.003585 0.002475 0.001100 -0.000525 -0.002370 -0.004388 -0.006514 -0.008672 -0.010771 -0.012717 -0.014412 -0.015767 -0.016702 -0.017157 -0.017097 -0.016509 -0.015413 -0.013853 -0.011901 -0.009645 -0.007191 -0.004649 -0.002133 0.000254 0.002419 0.004290 0.005814 0.006962 0.007729 0.008130 0.008196 0.007973 0.007518 0.006888 0.006143 0.005336 0.004512 0.003707 0.002942 0.002231 0.001576 0.000974 0.000414 -0.000115 -0.000626 -0.001132 -0.001643 -0.002165 -0.002703 -0.003256 -0.003822 -0.004392 -0.004956 -0.005496 -0.005992 -0.006419 -0.006747 -0.006942 -0.006967 -0.006786 -0.006364 -0.005673 -0.004694 -0.003422 -0.001864 -0.000049 0.001982 0.004165 0.006426 0.008677 0.010827 0.012781 0.014453 0.015768 0.016664 0.017104 0.017070 0.016570 0.015633 0.014312 0.012672 0.010795 0.008767 0.006677 0.004610 0.002639 0.000828 -0.000776 -0.002142 -0.003255 -0.004113 -0.004726 -0.005114 -0.005303 -0.005323 -0.005206 -0.004982 -0.004682 -0.004331 -0.003951 -0.003560 -0.003173 -0.002800 -0.002448 -0.002120 -0.001819 -0.001547 -0.001302 -0.001085 -0.000895 -0.000730 -0.000589 -0.000470 -0.000371 -0.000290 -0.000224 -0.000171 -0.000130 -0.000098 -0.000073 -0.000054 -0.000040 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000034 0.000047 0.000063 0.000085 0.000113 0.000148 0.000194 0.000252 0.000323 0.000411 0.000519 0.000648 0.000802 0.000982 0.001192 0.001431 0.001702 0.002004 0.002336 0.002696 0.003080 0.003481 0.003893 0.004303 0.004696 0.005052 0.005348 0.005555 0.005641 0.005570 0.005309 0.004824 0.004087 0.003079 0.001791 0.000232 -0.001577 -0.003593 -0.005757 -0.007993 -0.010210 -0.012309 -0.014188 -0.015743 -0.016884 -0.017537 -0.017648 -0.017194 -0.016182 -0.014646 -0.012656 -0.010300 -0.007691 -0.004950 -0.002204 0.000425 0.002828 0.004916 0.006620 0.007902 0.008748 0.009171 0.009205 0.008903 0.008329 0.007553 0.006649 0.005683 0.004713 0.003787 0.002936 0.002179 0.001522 0.000960 0.000478 0.000060 -0.000316 -0.000671 -0.001024 -0.001391 -0.001787 -0.002220 -0.002697 -0.003220 -0.003786 -0.004389 -0.005016 -0.005650 -0.006264 -0.006825 -0.007296 -0.007629 -0.007777 -0.007693 -0.007331 -0.006656 -0.005645 -0.004291 -0.002607 -0.000627 0.001595 0.003985 0.006452 0.008896 0.011210 0.013291 0.015044 0.016390 0.017268 0.017642 0.017503 0.016868 0.015779 0.014298 0.012505 0.010492 0.008354 0.006184 0.004070 0.002087 0.000293 -0.001268 -0.002571 -0.003607 -0.004381 -0.004907 -0.005211 -0.005323 -0.005276 -0.005102 -0.004835 -0.004503 -0.004132 -0.003742 -0.003350 -0.002968 -0.002603 -0.002262 -0.001947 -0.001661 -0.001402 -0.001172 -0.000969 -0.000793 -0.000641 -0.000513 -0.000406 -0.000318 -0.000247 -0.000189 -0.000144 -0.000109 -0.000081 -0.000061 -0.000045 -0.000033 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000037 0.000051 0.000069 0.000093 0.000123 0.000163 0.000213 0.000276 0.000354 0.000449 0.000565 0.000704 0.000869 0.001062 0.001285 0.001540 0.001826 0.002144 0.002493 0.002870 0.003269 0.003685 0.004106 0.004521 0.004910 0.005253 0.005521 0.005684 0.005706 0.005552 0.005184 0.004569 0.003683 0.002507 0.001041 -0.000701 -0.002685 -0.004858 -0.007148 -0.009466 -0.011711 -0.013772 -0.015540 -0.016910 -0.017794 -0.018122 -0.017854 -0.016981 -0.015528 -0.013552 -0.011144 -0.008416 -0.005500 -0.002536 0.000338 0.002993 0.005318 0.007228 0.008669 0.009617 0.010078 0.010087 0.009702 0.008995 0.008051 0.006958 0.005797 0.004645 0.003560 0.002589 0.001759 0.001079 0.000546 0.000146 -0.000147 -0.000359 -0.000520 -0.000660 -0.000802 -0.000972 -0.001186 -0.001461 -0.001807 -0.002233 -0.002743 -0.003337 -0.004007 -0.004740 -0.005512 -0.006292 -0.007036 -0.007692 -0.008201 -0.008502 -0.008533 -0.008239 -0.007579 -0.006525 -0.005074 -0.003243 -0.001077 0.001355 0.003964 0.006643 0.009275 0.011741 0.013926 0.015729 0.017068 0.017885 0.018152 0.017868 0.017063 0.015793 0.014135 0.012181 0.010032 0.007793 0.005560 0.003420 0.001448 -0.000305 -0.001799 -0.003019 -0.003960 -0.004634 -0.005064 -0.005277 -0.005308 -0.005193 -0.004966 -0.004659 -0.004302 -0.003916 -0.003522 -0.003132 -0.002758 -0.002404 -0.002076 -0.001776 -0.001504 -0.001260 -0.001045 -0.000858 -0.000696 -0.000558 -0.000443 -0.000348 -0.000270 -0.000208 -0.000159 -0.000120 -0.000090 -0.000067 -0.000050 -0.000037 -0.000027 -0.000020 -0.000014 -0.000010 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000030 0.000041 0.000056 0.000075 0.000101 0.000135 0.000178 0.000232 0.000301 0.000385 0.000488 0.000613 0.000763 0.000939 0.001144 0.001380 0.001649 0.001951 0.002285 0.002650 0.003043 0.003457 0.003885 0.004315 0.004731 0.005114 0.005438 0.005674 0.005786 0.005739 0.005494 0.005012 0.004263 0.003221 0.001876 0.000233 -0.001685 -0.003834 -0.006148 -0.008541 -0.010913 -0.013150 -0.015134 -0.016751 -0.017895 -0.018481 -0.018450 -0.017775 -0.016466 -0.014568 -0.012164 -0.009366 -0.006309 -0.003147 -0.000033 0.002883 0.005467 0.007614 0.009249 0.010331 0.010857 0.010859 0.010396 0.009551 0.008420 0.007108 0.005714 0.004334 0.003045 0.001907 0.000959 0.000220 -0.000310 -0.000647 -0.000820 -0.000862 -0.000813 -0.000710 -0.000588 -0.000478 -0.000406 -0.000396 -0.000467 -0.000634 -0.000912 -0.001312 -0.001840 -0.002499 -0.003281 -0.004169 -0.005134 -0.006131 -0.007105 -0.007988 -0.008705 -0.009179 -0.009334 -0.009105 -0.008445 -0.007325 -0.005747 -0.003739 -0.001360 0.001305 0.004147 0.007039 0.009850 0.012445 0.014700 0.016511 0.017794 0.018500 0.018610 0.018137 0.017127 0.015651 0.013802 0.011684 0.009409 0.007084 0.004810 0.002671 0.000735 -0.000949 -0.002354 -0.003468 -0.004297 -0.004860 -0.005183 -0.005302 -0.005252 -0.005073 -0.004797 -0.004458 -0.004081 -0.003688 -0.003293 -0.002910 -0.002546 -0.002205 -0.001892 -0.001606 -0.001350 -0.001123 -0.000924 -0.000752 -0.000605 -0.000482 -0.000379 -0.000295 -0.000228 -0.000174 -0.000132 -0.000099 -0.000074 -0.000055 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000023 0.000032 0.000044 0.000060 0.000082 0.000110 0.000147 0.000193 0.000253 0.000326 0.000417 0.000528 0.000662 0.000822 0.001009 0.001227 0.001476 0.001759 0.002076 0.002426 0.002806 0.003214 0.003642 0.004080 0.004516 0.004932 0.005305 0.005607 0.005805 0.005863 0.005740 0.005397 0.004797 0.003907 0.002709 0.001194 -0.000623 -0.002709 -0.005009 -0.007444 -0.009916 -0.012312 -0.014507 -0.016377 -0.017802 -0.018682 -0.018936 -0.018519 -0.017419 -0.015668 -0.013334 -0.010524 -0.007376 -0.004047 -0.000708 0.002472 0.005336 0.007753 0.009622 0.010883 0.011517 0.011546 0.011028 0.010051 0.008725 0.007169 0.005505 0.003850 0.002302 0.000941 -0.000179 -0.001027 -0.001597 -0.001906 -0.001982 -0.001869 -0.001614 -0.001264 -0.000864 -0.000454 -0.000067 0.000269 0.000530 0.000695 0.000744 0.000660 0.000422 0.000017 -0.000569 -0.001339 -0.002283 -0.003381 -0.004592 -0.005858 -0.007107 -0.008252 -0.009200 -0.009854 -0.010126 -0.009942 -0.009250 -0.008027 -0.006280 -0.004054 -0.001427 0.001494 0.004578 0.007680 0.010648 0.013336 0.015614 0.017376 0.018545 0.019082 0.018981 0.018276 0.017028 0.015328 0.013282 0.011006 0.008620 0.006234 0.003946 0.001837 -0.000031 -0.001620 -0.002910 -0.003899 -0.004602 -0.005043 -0.005256 -0.005280 -0.005155 -0.004917 -0.004601 -0.004236 -0.003846 -0.003450 -0.003060 -0.002686 -0.002334 -0.002007 -0.001709 -0.001441 -0.001201 -0.000991 -0.000809 -0.000653 -0.000521 -0.000411 -0.000321 -0.000248 -0.000190 -0.000144 -0.000108 -0.000081 -0.000060 -0.000044 -0.000033 -0.000024 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000035 0.000048 0.000065 0.000089 0.000119 0.000159 0.000209 0.000273 0.000352 0.000450 0.000569 0.000712 0.000881 0.001080 0.001310 0.001573 0.001870 0.002201 0.002565 0.002961 0.003383 0.003823 0.004270 0.004710 0.005123 0.005482 0.005758 0.005915 0.005913 0.005710 0.005265 0.004541 0.003508 0.002151 0.000470 -0.001515 -0.003759 -0.006195 -0.008731 -0.011256 -0.013644 -0.015764 -0.017483 -0.018683 -0.019265 -0.019161 -0.018337 -0.016805 -0.014615 -0.011864 -0.008683 -0.005234 -0.001698 0.001739 0.004897 0.007614 0.009765 0.011260 0.012060 0.012168 0.011638 0.010556 0.009042 0.007232 0.005271 0.003296 0.001434 -0.000212 -0.001567 -0.002586 -0.003254 -0.003580 -0.003599 -0.003359 -0.002917 -0.002333 -0.001664 -0.000959 -0.000259 0.000404 0.001003 0.001519 0.001932 0.002222 0.002365 0.002337 0.002112 0.001665 0.000980 0.000051 -0.001110 -0.002474 -0.003985 -0.005569 -0.007131 -0.008562 -0.009747 -0.010572 -0.010934 -0.010754 -0.009979 -0.008595 -0.006625 -0.004134 -0.001224 0.001973 0.005300 0.008592 0.011680 0.014410 0.016649 0.018294 0.019281 0.019585 0.019222 0.018244 0.016734 0.014799 0.012560 0.010143 0.007670 0.005253 0.002985 0.000941 -0.000829 -0.002295 -0.003447 -0.004294 -0.004859 -0.005174 -0.005278 -0.005212 -0.005016 -0.004728 -0.004380 -0.003997 -0.003600 -0.003206 -0.002823 -0.002460 -0.002123 -0.001812 -0.001532 -0.001281 -0.001059 -0.000867 -0.000701 -0.000561 -0.000444 -0.000347 -0.000269 -0.000206 -0.000156 -0.000118 -0.000088 -0.000065 -0.000048 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000038 0.000052 0.000071 0.000096 0.000129 0.000171 0.000226 0.000294 0.000379 0.000483 0.000609 0.000761 0.000940 0.001150 0.001392 0.001668 0.001979 0.002324 0.002703 0.003113 0.003547 0.003998 0.004453 0.004895 0.005302 0.005645 0.005891 0.006002 0.005936 0.005648 0.005098 0.004247 0.003071 0.001557 -0.000288 -0.002433 -0.004823 -0.007377 -0.009992 -0.012544 -0.014895 -0.016907 -0.018444 -0.019387 -0.019645 -0.019162 -0.017922 -0.015956 -0.013342 -0.010202 -0.006693 -0.003002 0.000670 0.004123 0.007168 0.009646 0.011438 0.012473 0.012733 0.012255 0.011120 0.009451 0.007398 0.005126 0.002799 0.000573 -0.001421 -0.003082 -0.004343 -0.005173 -0.005577 -0.005587 -0.005258 -0.004658 -0.003863 -0.002942 -0.001961 -0.000969 -0.000007 0.000901 0.001736 0.002486 0.003136 0.003669 0.004061 0.004279 0.004288 0.004049 0.003527 0.002699 0.001559 0.000123 -0.001563 -0.003427 -0.005369 -0.007270 -0.008993 -0.010401 -0.011361 -0.011761 -0.011520 -0.010591 -0.008976 -0.006720 -0.003915 -0.000692 0.002788 0.006343 0.009787 0.012940 0.015642 0.017765 0.019216 0.019948 0.019958 0.019284 0.018002 0.016215 0.014047 0.011631 0.009098 0.006572 0.004161 0.001952 0.000008 -0.001631 -0.002946 -0.003941 -0.004634 -0.005056 -0.005245 -0.005245 -0.005097 -0.004841 -0.004512 -0.004139 -0.003745 -0.003347 -0.002957 -0.002585 -0.002237 -0.001915 -0.001622 -0.001360 -0.001128 -0.000925 -0.000750 -0.000602 -0.000477 -0.000374 -0.000290 -0.000223 -0.000169 -0.000128 -0.000095 -0.000071 -0.000053 -0.000039 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000030 0.000041 0.000056 0.000076 0.000103 0.000138 0.000184 0.000242 0.000315 0.000405 0.000516 0.000650 0.000810 0.000999 0.001220 0.001474 0.001762 0.002086 0.002446 0.002838 0.003261 0.003708 0.004168 0.004629 0.005070 0.005468 0.005792 0.006006 0.006068 0.005934 0.005559 0.004900 0.003922 0.002602 0.000933 -0.001068 -0.003364 -0.005886 -0.008541 -0.011212 -0.013765 -0.016051 -0.017926 -0.019252 -0.019914 -0.019828 -0.018954 -0.017294 -0.014905 -0.011889 -0.008396 -0.004610 -0.000741 0.002994 0.006379 0.009224 0.011375 0.012725 0.013225 0.012886 0.011777 0.010014 0.007757 0.005186 0.002494 -0.000135 -0.002535 -0.004571 -0.006150 -0.007220 -0.007770 -0.007829 -0.007456 -0.006732 -0.005748 -0.004595 -0.003355 -0.002097 -0.000870 0.000297 0.001388 0.002400 0.003333 0.004184 0.004943 0.005586 0.006076 0.006367 0.006401 0.006125 0.005491 0.004471 0.003062 0.001292 -0.000773 -0.003035 -0.005365 -0.007609 -0.009607 -0.011195 -0.012227 -0.012587 -0.012196 -0.011025 -0.009099 -0.006493 -0.003333 0.000219 0.003969 0.007714 0.011251 0.014393 0.016983 0.018901 0.020076 0.020481 0.020141 0.019119 0.017514 0.015449 0.013063 0.010497 0.007886 0.005349 0.002988 0.000878 -0.000929 -0.002407 -0.003550 -0.004374 -0.004907 -0.005186 -0.005255 -0.005159 -0.004939 -0.004633 -0.004272 -0.003882 -0.003483 -0.003088 -0.002708 -0.002349 -0.002016 -0.001713 -0.001439 -0.001197 -0.000984 -0.000800 -0.000643 -0.000511 -0.000401 -0.000312 -0.000239 -0.000182 -0.000138 -0.000103 -0.000077 -0.000057 -0.000042 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000032 0.000044 0.000060 0.000082 0.000111 0.000148 0.000197 0.000258 0.000335 0.000431 0.000548 0.000689 0.000858 0.001057 0.001288 0.001554 0.001854 0.002191 0.002564 0.002970 0.003405 0.003863 0.004331 0.004795 0.005234 0.005621 0.005923 0.006101 0.006112 0.005907 0.005442 0.004674 0.003569 0.002107 0.000289 -0.001862 -0.004297 -0.006936 -0.009673 -0.012379 -0.014908 -0.017104 -0.018816 -0.019907 -0.020268 -0.019826 -0.018555 -0.016482 -0.013686 -0.010299 -0.006496 -0.002488 0.001495 0.005216 0.008455 0.011019 0.012764 0.013602 0.013509 0.012528 0.010765 0.008374 0.005549 0.002504 -0.000544 -0.003392 -0.005870 -0.007845 -0.009236 -0.010012 -0.010190 -0.009828 -0.009018 -0.007868 -0.006493 -0.005002 -0.003488 -0.002018 -0.000635 0.000645 0.001826 0.002924 0.003960 0.004949 0.005892 0.006770 0.007544 0.008153 0.008524 0.008576 0.008236 0.007445 0.006175 0.004432 0.002266 -0.000231 -0.002923 -0.005647 -0.008216 -0.010438 -0.012131 -0.013142 -0.013355 -0.012709 -0.011199 -0.008882 -0.005873 -0.002332 0.001541 0.005526 0.009398 0.012946 0.015982 0.018361 0.019982 0.020798 0.020812 0.020076 0.018682 0.016751 0.014424 0.011850 0.009175 0.006531 0.004032 0.001767 -0.000201 -0.001838 -0.003129 -0.004085 -0.004730 -0.005102 -0.005245 -0.005203 -0.005022 -0.004742 -0.004396 -0.004012 -0.003613 -0.003214 -0.002827 -0.002459 -0.002116 -0.001802 -0.001518 -0.001264 -0.001042 -0.000848 -0.000683 -0.000544 -0.000428 -0.000333 -0.000256 -0.000195 -0.000148 -0.000111 -0.000083 -0.000061 -0.000045 -0.000033 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000034 0.000047 0.000064 0.000088 0.000118 0.000158 0.000209 0.000274 0.000356 0.000457 0.000580 0.000729 0.000905 0.001113 0.001355 0.001631 0.001944 0.002294 0.002679 0.003097 0.003544 0.004011 0.004486 0.004952 0.005387 0.005761 0.006039 0.006179 0.006135 0.005859 0.005303 0.004425 0.003194 0.001595 -0.000367 -0.002659 -0.005220 -0.007960 -0.010761 -0.013481 -0.015963 -0.018046 -0.019574 -0.020413 -0.020460 -0.019655 -0.017991 -0.015517 -0.012339 -0.008615 -0.004549 -0.000375 0.003654 0.007292 0.010310 0.012521 0.013795 0.014065 0.013339 0.011695 0.009276 0.006277 0.002929 -0.000525 -0.003843 -0.006813 -0.009258 -0.011058 -0.012150 -0.012529 -0.012246 -0.011396 -0.010105 -0.008513 -0.006763 -0.004979 -0.003260 -0.001672 -0.000245 0.001027 0.002173 0.003238 0.004271 0.005309 0.006373 0.007450 0.008501 0.009455 0.010216 0.010678 0.010732 0.010287 0.009279 0.007687 0.005539 0.002914 -0.000053 -0.003188 -0.006285 -0.009123 -0.011484 -0.013175 -0.014041 -0.013983 -0.012965 -0.011019 -0.008244 -0.004795 -0.000876 0.003282 0.007435 0.011346 0.014800 0.017623 0.019687 0.020919 0.021302 0.020872 0.019712 0.017940 0.015698 0.013141 0.010424 0.007693 0.005071 0.002663 0.000541 -0.001249 -0.002685 -0.003772 -0.004531 -0.004998 -0.005216 -0.005232 -0.005092 -0.004839 -0.004510 -0.004135 -0.003737 -0.003335 -0.002941 -0.002565 -0.002213 -0.001888 -0.001594 -0.001331 -0.001098 -0.000896 -0.000723 -0.000576 -0.000454 -0.000354 -0.000273 -0.000208 -0.000158 -0.000118 -0.000088 -0.000065 -0.000048 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000037 0.000050 0.000069 0.000093 0.000126 0.000168 0.000222 0.000290 0.000376 0.000482 0.000611 0.000767 0.000951 0.001168 0.001419 0.001707 0.002031 0.002392 0.002789 0.003219 0.003677 0.004152 0.004633 0.005100 0.005528 0.005887 0.006139 0.006239 0.006140 0.005790 0.005143 0.004157 0.002804 0.001072 -0.001026 -0.003448 -0.006123 -0.008949 -0.011795 -0.014509 -0.016925 -0.018875 -0.020202 -0.020776 -0.020502 -0.019335 -0.017288 -0.014432 -0.010901 -0.006880 -0.002600 0.001682 0.005696 0.009184 0.011917 0.013716 0.014468 0.014133 0.012753 0.010443 0.007389 0.003825 0.000017 -0.003761 -0.007250 -0.010227 -0.012521 -0.014026 -0.014704 -0.014586 -0.013761 -0.012365 -0.010566 -0.008537 -0.006446 -0.004435 -0.002608 -0.001021 0.000315 0.001432 0.002393 0.003281 0.004178 0.005156 0.006255 0.007477 0.008785 0.010095 0.011292 0.012236 0.012784 0.012802 0.012186 0.010880 0.008881 0.006252 0.003118 -0.000340 -0.003898 -0.007310 -0.010322 -0.012700 -0.014248 -0.014825 -0.014360 -0.012857 -0.010392 -0.007113 -0.003221 0.001042 0.005417 0.009642 0.013479 0.016721 0.019215 0.020860 0.021618 0.021509 0.020602 0.019010 0.016875 0.014358 0.011620 0.008819 0.006091 0.003551 0.001286 -0.000650 -0.002226 -0.003442 -0.004314 -0.004876 -0.005170 -0.005245 -0.005149 -0.004926 -0.004615 -0.004249 -0.003855 -0.003451 -0.003051 -0.002668 -0.002306 -0.001972 -0.001668 -0.001395 -0.001153 -0.000942 -0.000761 -0.000608 -0.000480 -0.000375 -0.000289 -0.000221 -0.000168 -0.000126 -0.000094 -0.000070 -0.000051 -0.000037 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000039 0.000054 0.000073 0.000099 0.000133 0.000177 0.000234 0.000306 0.000395 0.000506 0.000641 0.000803 0.000996 0.001221 0.001482 0.001779 0.002114 0.002486 0.002895 0.003336 0.003803 0.004286 0.004770 0.005236 0.005658 0.006000 0.006225 0.006284 0.006128 0.005706 0.004969 0.003877 0.002404 0.000545 -0.001680 -0.004221 -0.006997 -0.009893 -0.012767 -0.015457 -0.017789 -0.019591 -0.020706 -0.021008 -0.020413 -0.018891 -0.016475 -0.013262 -0.009411 -0.005135 -0.000689 0.003646 0.007587 0.010868 0.013263 0.014604 0.014800 0.013840 0.011804 0.008847 0.005198 0.001130 -0.003056 -0.007060 -0.010607 -0.013471 -0.015490 -0.016579 -0.016733 -0.016023 -0.014585 -0.012600 -0.010279 -0.007833 -0.005457 -0.003305 -0.001483 -0.000035 0.001052 0.001847 0.002455 0.003002 0.003616 0.004404 0.005436 0.006734 0.008261 0.009927 0.011592 0.013085 0.014218 0.014813 0.014719 0.013836 0.012126 0.009628 0.006451 0.002777 -0.001158 -0.005081 -0.008705 -0.011756 -0.013993 -0.015234 -0.015368 -0.014364 -0.012277 -0.009238 -0.005444 -0.001143 0.003393 0.007882 0.012058 0.015690 0.018593 0.020642 0.021775 0.021992 0.021351 0.019956 0.017948 0.015489 0.012751 0.009897 0.007079 0.004422 0.002023 -0.000050 -0.001761 -0.003102 -0.004085 -0.004740 -0.005112 -0.005246 -0.005194 -0.005002 -0.004711 -0.004356 -0.003965 -0.003559 -0.003156 -0.002765 -0.002395 -0.002052 -0.001738 -0.001456 -0.001205 -0.000986 -0.000798 -0.000638 -0.000504 -0.000394 -0.000305 -0.000234 -0.000177 -0.000133 -0.000100 -0.000074 -0.000054 -0.000040 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000022 0.000030 0.000041 0.000057 0.000077 0.000104 0.000140 0.000186 0.000246 0.000321 0.000414 0.000530 0.000670 0.000839 0.001038 0.001272 0.001541 0.001848 0.002193 0.002576 0.002995 0.003446 0.003921 0.004411 0.004898 0.005363 0.005776 0.006101 0.006297 0.006315 0.006103 0.005608 0.004783 0.003588 0.002002 0.000024 -0.002320 -0.004969 -0.007832 -0.010783 -0.013670 -0.016321 -0.018556 -0.020199 -0.021095 -0.021123 -0.020211 -0.018346 -0.015582 -0.012040 -0.007905 -0.003416 0.001147 0.005485 0.009303 0.012330 0.014346 0.015199 0.014820 0.013235 0.010559 0.006993 0.002805 -0.001690 -0.006160 -0.010281 -0.013768 -0.016394 -0.018015 -0.018573 -0.018101 -0.016717 -0.014606 -0.012004 -0.009164 -0.006337 -0.003743 -0.001552 0.000136 0.001294 0.001966 0.002262 0.002337 0.002371 0.002541 0.003000 0.003853 0.005143 0.006842 0.008849 0.011003 0.013096 0.014897 0.016174 0.016725 0.016401 0.015121 0.012891 0.009802 0.006031 0.001821 -0.002533 -0.006712 -0.010401 -0.013317 -0.015232 -0.015991 -0.015530 -0.013874 -0.011136 -0.007504 -0.003227 0.001410 0.006109 0.010580 0.014565 0.017852 0.020289 0.021789 0.022333 0.021964 0.020778 0.018911 0.016529 0.013806 0.010918 0.008025 0.005264 0.002744 0.000542 -0.001297 -0.002757 -0.003847 -0.004595 -0.005042 -0.005237 -0.005229 -0.005068 -0.004797 -0.004453 -0.004067 -0.003661 -0.003253 -0.002856 -0.002479 -0.002127 -0.001804 -0.001513 -0.001254 -0.001028 -0.000832 -0.000667 -0.000528 -0.000413 -0.000320 -0.000245 -0.000186 -0.000140 -0.000105 -0.000078 -0.000057 -0.000042 -0.000030 -0.000022 -0.000015 -0.000011 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000023 0.000032 0.000044 0.000060 0.000081 0.000110 0.000147 0.000195 0.000257 0.000335 0.000433 0.000552 0.000698 0.000873 0.001079 0.001320 0.001598 0.001914 0.002268 0.002661 0.003089 0.003549 0.004032 0.004527 0.005017 0.005480 0.005883 0.006191 0.006359 0.006336 0.006068 0.005503 0.004592 0.003299 0.001605 -0.000485 -0.002937 -0.005683 -0.008620 -0.011612 -0.014499 -0.017099 -0.019227 -0.020704 -0.021378 -0.021136 -0.019918 -0.017728 -0.014640 -0.010799 -0.006417 -0.001758 0.002878 0.007176 0.010829 0.013567 0.015177 0.015525 0.014572 0.012376 0.009095 0.004971 0.000316 -0.004520 -0.009172 -0.013299 -0.016607 -0.018877 -0.019984 -0.019905 -0.018717 -0.016591 -0.013765 -0.010530 -0.007187 -0.004028 -0.001297 0.000826 0.002246 0.002959 0.003046 0.002666 0.002030 0.001377 0.000943 0.000931 0.001487 0.002681 0.004492 0.006816 0.009466 0.012198 0.014732 0.016782 0.018090 0.018450 0.017734 0.015908 0.013040 0.009294 0.004919 0.000226 -0.004435 -0.008712 -0.012277 -0.014856 -0.016252 -0.016360 -0.015174 -0.012785 -0.009371 -0.005176 -0.000493 0.004364 0.009084 0.013383 0.017023 0.019825 0.021679 0.022545 0.022449 0.021478 0.019764 0.017471 0.014780 0.011872 0.008919 0.006068 0.003439 0.001118 -0.000841 -0.002414 -0.003607 -0.004444 -0.004965 -0.005218 -0.005254 -0.005125 -0.004874 -0.004542 -0.004161 -0.003755 -0.003344 -0.002941 -0.002556 -0.002196 -0.001865 -0.001566 -0.001300 -0.001066 -0.000865 -0.000693 -0.000549 -0.000431 -0.000334 -0.000257 -0.000195 -0.000147 -0.000110 -0.000081 -0.000060 -0.000044 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000024 0.000033 0.000046 0.000062 0.000085 0.000115 0.000154 0.000204 0.000268 0.000349 0.000450 0.000574 0.000725 0.000905 0.001118 0.001366 0.001651 0.001975 0.002339 0.002740 0.003177 0.003645 0.004136 0.004636 0.005128 0.005587 0.005982 0.006272 0.006412 0.006349 0.006027 0.005394 0.004402 0.003016 0.001221 -0.000973 -0.003523 -0.006354 -0.009353 -0.012376 -0.015251 -0.017791 -0.019805 -0.021115 -0.021570 -0.021067 -0.019557 -0.017062 -0.013678 -0.009573 -0.004980 -0.000189 0.004482 0.008702 0.012158 0.014582 0.015773 0.015617 0.014104 0.011329 0.007489 0.002872 -0.002172 -0.007255 -0.011988 -0.016010 -0.019027 -0.020831 -0.021324 -0.020519 -0.018544 -0.015624 -0.012058 -0.008190 -0.004374 -0.000939 0.001845 0.003791 0.004813 0.004933 0.004275 0.003052 0.001538 0.000036 -0.001153 -0.001771 -0.001626 -0.000621 0.001240 0.003845 0.006985 0.010378 0.013694 0.016591 0.018748 0.019900 0.019867 0.018571 0.016049 0.012449 0.008020 0.003088 -0.001973 -0.006773 -0.010942 -0.014160 -0.016186 -0.016874 -0.016183 -0.014180 -0.011026 -0.006961 -0.002283 0.002682 0.007605 0.012178 0.016137 0.019279 0.021467 0.022642 0.022816 0.022062 0.020506 0.018313 0.015666 0.012753 0.009753 0.006825 0.004099 0.001670 -0.000399 -0.002079 -0.003369 -0.004290 -0.004882 -0.005191 -0.005271 -0.005172 -0.004942 -0.004622 -0.004246 -0.003840 -0.003426 -0.003018 -0.002626 -0.002259 -0.001921 -0.001614 -0.001341 -0.001101 -0.000894 -0.000718 -0.000570 -0.000447 -0.000347 -0.000267 -0.000203 -0.000153 -0.000115 -0.000085 -0.000062 -0.000045 -0.000033 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000013 0.000018 0.000025 0.000034 0.000047 0.000065 0.000088 0.000120 0.000160 0.000212 0.000279 0.000363 0.000467 0.000595 0.000750 0.000935 0.001154 0.001409 0.001701 0.002033 0.002405 0.002814 0.003260 0.003735 0.004232 0.004737 0.005230 0.005687 0.006072 0.006346 0.006458 0.006356 0.005984 0.005286 0.004218 0.002745 0.000857 -0.001430 -0.004069 -0.006974 -0.010024 -0.013067 -0.015922 -0.018396 -0.020295 -0.021440 -0.021685 -0.020934 -0.019152 -0.016377 -0.012726 -0.008389 -0.003623 0.001265 0.005937 0.010051 0.013289 0.015388 0.016160 0.015513 0.013468 0.010157 0.005818 0.000779 -0.004570 -0.009809 -0.014522 -0.018340 -0.020968 -0.022214 -0.022010 -0.020411 -0.017599 -0.013855 -0.009539 -0.005054 -0.000804 0.002846 0.005600 0.007267 0.007773 0.007169 0.005627 0.003417 0.000881 -0.001610 -0.003686 -0.005030 -0.005401 -0.004668 -0.002823 0.000021 0.003632 0.007692 0.011818 0.015611 0.018686 0.020715 0.021462 0.020802 0.018737 0.015395 0.011020 0.005947 0.000574 -0.004677 -0.009393 -0.013211 -0.015845 -0.017106 -0.016919 -0.015322 -0.012460 -0.008565 -0.003935 0.001094 0.006177 0.010983 0.015226 0.018676 0.021175 0.022644 0.023076 0.022535 0.021141 0.019054 0.016459 0.013552 0.010519 0.007528 0.004716 0.002191 0.000022 -0.001756 -0.003137 -0.004138 -0.004796 -0.005160 -0.005281 -0.005212 -0.005001 -0.004693 -0.004322 -0.003917 -0.003500 -0.003087 -0.002690 -0.002316 -0.001971 -0.001658 -0.001379 -0.001134 -0.000921 -0.000740 -0.000588 -0.000462 -0.000360 -0.000277 -0.000211 -0.000159 -0.000119 -0.000088 -0.000065 -0.000047 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000013 0.000018 0.000025 0.000035 0.000049 0.000067 0.000092 0.000124 0.000166 0.000220 0.000289 0.000375 0.000483 0.000614 0.000773 0.000964 0.001188 0.001449 0.001748 0.002087 0.002466 0.002883 0.003336 0.003819 0.004322 0.004831 0.005326 0.005779 0.006156 0.006413 0.006500 0.006362 0.005942 0.005185 0.004046 0.002494 0.000521 -0.001851 -0.004567 -0.007536 -0.010628 -0.013682 -0.016512 -0.018918 -0.020704 -0.021691 -0.021738 -0.020757 -0.018725 -0.015699 -0.011813 -0.007277 -0.002369 0.002584 0.007229 0.011217 0.014227 0.016001 0.016365 0.015254 0.012717 0.008923 0.004150 -0.001235 -0.006806 -0.012113 -0.016720 -0.020247 -0.022406 -0.023025 -0.022066 -0.019631 -0.015955 -0.011379 -0.006325 -0.001252 0.003388 0.007190 0.009840 0.011140 0.011033 0.009602 0.007067 0.003760 0.000091 -0.003496 -0.006562 -0.008726 -0.009698 -0.009313 -0.007544 -0.004508 -0.000454 0.004259 0.009202 0.013913 0.017945 0.020909 0.022506 0.022563 0.021044 0.018054 0.013828 0.008707 0.003108 -0.002515 -0.007714 -0.012081 -0.015285 -0.017098 -0.017409 -0.016227 -0.013675 -0.009977 -0.005428 -0.000374 0.004828 0.009828 0.014317 0.018044 0.020827 0.022568 0.023244 0.022908 0.021671 0.019692 0.017157 0.014266 0.011211 0.008167 0.005284 0.002673 0.000414 -0.001453 -0.002916 -0.003991 -0.004712 -0.005126 -0.005285 -0.005244 -0.005053 -0.004756 -0.004390 -0.003986 -0.003567 -0.003150 -0.002747 -0.002368 -0.002017 -0.001698 -0.001413 -0.001163 -0.000946 -0.000761 -0.000605 -0.000476 -0.000371 -0.000286 -0.000218 -0.000165 -0.000123 -0.000091 -0.000067 -0.000049 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000019 0.000026 0.000036 0.000050 0.000069 0.000095 0.000128 0.000171 0.000227 0.000298 0.000387 0.000497 0.000632 0.000795 0.000990 0.001219 0.001486 0.001791 0.002137 0.002522 0.002947 0.003407 0.003896 0.004405 0.004918 0.005414 0.005865 0.006234 0.006476 0.006540 0.006369 0.005905 0.005094 0.003891 0.002268 0.000220 -0.002226 -0.005010 -0.008033 -0.011158 -0.014218 -0.017019 -0.019359 -0.021037 -0.021878 -0.021743 -0.020554 -0.018300 -0.015052 -0.010963 -0.006261 -0.001242 0.003749 0.008348 0.012198 0.014979 0.016439 0.016421 0.014882 0.011902 0.007685 0.002547 -0.003111 -0.008826 -0.014123 -0.018550 -0.021722 -0.023357 -0.023305 -0.021562 -0.018278 -0.013739 -0.008347 -0.002583 0.003038 0.008017 0.011916 0.014398 0.015265 0.014476 0.012150 0.008554 0.004082 -0.000788 -0.005535 -0.009656 -0.012703 -0.014337 -0.014356 -0.012716 -0.009534 -0.005078 0.000259 0.005999 0.011623 0.016622 0.020540 0.023024 0.023849 0.022938 0.020372 0.016373 0.011285 0.005541 -0.000378 -0.005989 -0.010844 -0.014572 -0.016903 -0.017690 -0.016914 -0.014678 -0.011192 -0.006751 -0.001702 0.003584 0.008741 0.013440 0.017407 0.020445 0.022432 0.023333 0.023188 0.022102 0.020229 0.017757 0.014888 0.011820 0.008736 0.005792 0.003109 0.000770 -0.001175 -0.002712 -0.003853 -0.004631 -0.005091 -0.005286 -0.005271 -0.005097 -0.004810 -0.004449 -0.004046 -0.003626 -0.003205 -0.002798 -0.002413 -0.002057 -0.001734 -0.001444 -0.001189 -0.000969 -0.000780 -0.000621 -0.000490 -0.000382 -0.000294 -0.000224 -0.000169 -0.000127 -0.000094 -0.000069 -0.000050 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000019 0.000027 0.000037 0.000052 0.000071 0.000097 0.000132 0.000176 0.000234 0.000307 0.000398 0.000511 0.000649 0.000815 0.001014 0.001248 0.001519 0.001830 0.002182 0.002574 0.003005 0.003472 0.003967 0.004482 0.004998 0.005496 0.005944 0.006306 0.006535 0.006578 0.006377 0.005875 0.005016 0.003757 0.002072 -0.000040 -0.002550 -0.005392 -0.008459 -0.011611 -0.014672 -0.017445 -0.019722 -0.021303 -0.022011 -0.021716 -0.020344 -0.017897 -0.014459 -0.010198 -0.005361 -0.000260 0.004748 0.009289 0.012998 0.015558 0.016725 0.016358 0.014437 0.011070 0.006493 0.001058 -0.004801 -0.010593 -0.015819 -0.020012 -0.022787 -0.023869 -0.023133 -0.020609 -0.016491 -0.011118 -0.004950 0.001477 0.007596 0.012863 0.016807 0.019076 0.019471 0.017968 0.014718 0.010039 0.004383 -0.001702 -0.007628 -0.012822 -0.016777 -0.019102 -0.019561 -0.018090 -0.014807 -0.009996 -0.004081 0.002413 0.008915 0.014853 0.019713 0.023084 0.024691 0.024419 0.022320 0.018603 0.013614 0.007797 0.001654 -0.004298 -0.009576 -0.013769 -0.016571 -0.017801 -0.017411 -0.015483 -0.012214 -0.007895 -0.002875 0.002464 0.007744 0.012616 0.016791 0.020049 0.022254 0.023357 0.023386 0.022438 0.020667 0.018257 0.015414 0.012342 0.009227 0.006234 0.003489 0.001084 -0.000929 -0.002531 -0.003730 -0.004557 -0.005058 -0.005285 -0.005293 -0.005135 -0.004858 -0.004501 -0.004099 -0.003677 -0.003254 -0.002843 -0.002454 -0.002093 -0.001765 -0.001472 -0.001213 -0.000989 -0.000798 -0.000636 -0.000502 -0.000391 -0.000302 -0.000230 -0.000174 -0.000130 -0.000096 -0.000071 -0.000052 -0.000037 -0.000027 -0.000019 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000038 0.000053 0.000073 0.000099 0.000135 0.000181 0.000240 0.000314 0.000407 0.000523 0.000664 0.000833 0.001036 0.001273 0.001549 0.001865 0.002222 0.002620 0.003057 0.003530 0.004031 0.004551 0.005071 0.005570 0.006017 0.006372 0.006590 0.006615 0.006389 0.005854 0.004955 0.003649 0.001911 -0.000256 -0.002819 -0.005708 -0.008812 -0.011984 -0.015044 -0.017790 -0.020012 -0.021507 -0.022103 -0.021669 -0.020142 -0.017532 -0.013937 -0.009537 -0.004595 0.000565 0.005574 0.010049 0.013622 0.015978 0.016883 0.016208 0.013956 0.010262 0.005390 -0.000277 -0.006275 -0.012088 -0.017197 -0.021126 -0.023487 -0.024019 -0.022617 -0.019346 -0.014441 -0.008292 -0.001410 0.005617 0.012174 0.017677 0.021627 0.023658 0.023571 0.021358 0.017203 0.011470 0.004668 -0.002595 -0.009665 -0.015903 -0.020747 -0.023759 -0.024667 -0.023392 -0.020049 -0.014934 -0.008503 -0.001320 0.005993 0.012809 0.018560 0.022780 0.025147 0.025509 0.023891 0.020489 0.015644 0.009810 0.003509 -0.002714 -0.008346 -0.012941 -0.016158 -0.017784 -0.017746 -0.016106 -0.013048 -0.008856 -0.003882 0.001485 0.006856 0.011868 0.016213 0.019658 0.022050 0.023328 0.023509 0.022686 0.021007 0.018656 0.015842 0.012770 0.009634 0.006603 0.003809 0.001348 -0.000722 -0.002378 -0.003626 -0.004496 -0.005031 -0.005285 -0.005313 -0.005168 -0.004899 -0.004547 -0.004145 -0.003722 -0.003296 -0.002881 -0.002489 -0.002125 -0.001793 -0.001496 -0.001234 -0.001007 -0.000813 -0.000649 -0.000512 -0.000400 -0.000309 -0.000236 -0.000178 -0.000133 -0.000099 -0.000072 -0.000053 -0.000038 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000038 0.000053 0.000074 0.000101 0.000137 0.000184 0.000244 0.000320 0.000416 0.000533 0.000676 0.000849 0.001054 0.001295 0.001575 0.001895 0.002257 0.002660 0.003102 0.003581 0.004088 0.004611 0.005135 0.005636 0.006081 0.006432 0.006641 0.006651 0.006406 0.005844 0.004911 0.003567 0.001788 -0.000424 -0.003030 -0.005956 -0.009089 -0.012277 -0.015335 -0.018058 -0.020233 -0.021659 -0.022161 -0.021615 -0.019962 -0.017222 -0.013502 -0.008995 -0.003973 0.001225 0.006224 0.010632 0.014082 0.016259 0.016936 0.016002 0.013476 0.009515 0.004412 -0.001427 -0.007511 -0.013304 -0.018271 -0.021928 -0.023888 -0.023902 -0.021885 -0.017932 -0.012319 -0.005477 0.002036 0.009585 0.016513 0.022204 0.026132 0.027921 0.027372 0.024494 0.019501 0.012795 0.004935 -0.003412 -0.011535 -0.018739 -0.024409 -0.028067 -0.029409 -0.028339 -0.024968 -0.019607 -0.012734 -0.004950 0.003080 0.010681 0.017234 0.022226 0.025294 0.026252 0.025098 0.022014 0.017338 0.011530 0.005129 -0.001301 -0.007218 -0.012145 -0.015712 -0.017680 -0.017951 -0.016568 -0.013704 -0.009637 -0.004718 0.000659 0.006094 0.011212 0.015693 0.019288 0.021834 0.023257 0.023568 0.022851 0.021252 0.018955 0.016168 0.013102 0.009952 0.006892 0.004060 0.001556 -0.000558 -0.002257 -0.003545 -0.004448 -0.005012 -0.005287 -0.005331 -0.005197 -0.004934 -0.004585 -0.004185 -0.003760 -0.003331 -0.002914 -0.002519 -0.002151 -0.001817 -0.001517 -0.001253 -0.001023 -0.000827 -0.000660 -0.000522 -0.000408 -0.000315 -0.000240 -0.000182 -0.000136 -0.000101 -0.000074 -0.000054 -0.000039 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000039 0.000054 0.000075 0.000102 0.000139 0.000187 0.000248 0.000325 0.000422 0.000541 0.000686 0.000861 0.001069 0.001313 0.001596 0.001920 0.002286 0.002693 0.003140 0.003623 0.004135 0.004663 0.005190 0.005692 0.006137 0.006485 0.006687 0.006687 0.006426 0.005844 0.004887 0.003514 0.001702 -0.000542 -0.003180 -0.006135 -0.009290 -0.012489 -0.015546 -0.018251 -0.020392 -0.021763 -0.022194 -0.021563 -0.019815 -0.016977 -0.013164 -0.008579 -0.003503 0.001718 0.006699 0.011046 0.014389 0.016417 0.016911 0.015769 0.013027 0.008863 0.003588 -0.002370 -0.008499 -0.014245 -0.019064 -0.022465 -0.024063 -0.023620 -0.021068 -0.016531 -0.010314 -0.002888 0.005151 0.013131 0.020360 0.026193 0.030085 0.031649 0.030691 0.027231 0.021507 0.013958 0.005185 -0.004100 -0.013135 -0.021178 -0.027571 -0.031798 -0.033531 -0.032658 -0.029287 -0.023738 -0.016509 -0.008230 0.000397 0.008658 0.015891 0.021546 0.025222 0.026702 0.025966 0.023179 0.018676 0.012922 0.006465 -0.000112 -0.006243 -0.011431 -0.015279 -0.017525 -0.018052 -0.016888 -0.014193 -0.010239 -0.005378 -0.000007 0.005468 0.010663 0.015244 0.018954 0.021620 0.023157 0.023570 0.022939 0.021406 0.019155 0.016394 0.013335 0.010178 0.007099 0.004241 0.001705 -0.000442 -0.002173 -0.003489 -0.004419 -0.005003 -0.005295 -0.005350 -0.005224 -0.004965 -0.004618 -0.004217 -0.003791 -0.003361 -0.002941 -0.002543 -0.002174 -0.001836 -0.001534 -0.001268 -0.001036 -0.000838 -0.000670 -0.000530 -0.000414 -0.000320 -0.000244 -0.000185 -0.000138 -0.000102 -0.000075 -0.000055 -0.000039 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000028 0.000039 0.000054 0.000075 0.000103 0.000140 0.000189 0.000251 0.000329 0.000427 0.000547 0.000694 0.000871 0.001081 0.001327 0.001613 0.001939 0.002308 0.002719 0.003170 0.003657 0.004173 0.004704 0.005234 0.005738 0.006184 0.006530 0.006728 0.006721 0.006450 0.005855 0.004882 0.003489 0.001657 -0.000610 -0.003270 -0.006245 -0.009416 -0.012624 -0.015680 -0.018374 -0.020491 -0.021827 -0.022210 -0.021520 -0.019707 -0.016804 -0.012930 -0.008294 -0.003186 0.002043 0.007004 0.011300 0.014559 0.016474 0.016830 0.015536 0.012640 0.008332 0.002941 -0.003089 -0.009231 -0.014921 -0.019604 -0.022786 -0.024086 -0.023272 -0.020295 -0.015295 -0.008606 -0.000725 0.007720 0.016029 0.023484 0.029417 0.033270 0.034648 0.033358 0.029433 0.023130 0.014912 0.005415 -0.004614 -0.014375 -0.023088 -0.030061 -0.034750 -0.036808 -0.036107 -0.032756 -0.027078 -0.019588 -0.010936 -0.001853 0.006917 0.014682 0.020857 0.025016 0.026919 0.026526 0.023992 0.019648 0.013959 0.007482 0.000813 -0.005467 -0.010841 -0.014897 -0.017353 -0.018077 -0.017083 -0.014524 -0.010667 -0.005860 -0.000505 0.004989 0.010230 0.014878 0.018668 0.021416 0.023035 0.023523 0.022956 0.021473 0.019258 0.016519 0.013469 0.010311 0.007222 0.004347 0.001792 -0.000376 -0.002127 -0.003463 -0.004408 -0.005006 -0.005308 -0.005370 -0.005248 -0.004992 -0.004645 -0.004244 -0.003817 -0.003384 -0.002963 -0.002563 -0.002191 -0.001852 -0.001548 -0.001280 -0.001047 -0.000847 -0.000677 -0.000536 -0.000419 -0.000324 -0.000248 -0.000187 -0.000140 -0.000104 -0.000076 -0.000055 -0.000040 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000028 0.000039 0.000054 0.000075 0.000104 0.000141 0.000190 0.000252 0.000331 0.000430 0.000552 0.000700 0.000878 0.001089 0.001338 0.001625 0.001954 0.002325 0.002738 0.003192 0.003682 0.004200 0.004734 0.005267 0.005773 0.006220 0.006566 0.006763 0.006753 0.006478 0.005877 0.004896 0.003494 0.001650 -0.000629 -0.003301 -0.006288 -0.009467 -0.012682 -0.015740 -0.018430 -0.020536 -0.021853 -0.022211 -0.021491 -0.019644 -0.016706 -0.012801 -0.008141 -0.003021 0.002207 0.007149 0.011406 0.014607 0.016447 0.016716 0.015327 0.012337 0.007945 0.002491 -0.003571 -0.009706 -0.015340 -0.019915 -0.022935 -0.024021 -0.022947 -0.019673 -0.014356 -0.007345 0.000844 0.009562 0.018090 0.025693 0.031689 0.035509 0.036756 0.035237 0.030992 0.024290 0.015614 0.005620 -0.004921 -0.015183 -0.024362 -0.031742 -0.036761 -0.039055 -0.038490 -0.035170 -0.029423 -0.021772 -0.012882 -0.003500 0.005608 0.013730 0.020261 0.024755 0.026956 0.026811 0.024468 0.020251 0.014627 0.008157 0.001445 -0.004919 -0.010408 -0.014594 -0.017187 -0.018043 -0.017167 -0.014707 -0.010923 -0.006165 -0.000831 0.004662 0.009923 0.014605 0.018437 0.021234 0.022902 0.023435 0.022908 0.021459 0.019269 0.016547 0.013506 0.010351 0.007260 0.004380 0.001817 -0.000360 -0.002120 -0.003464 -0.004417 -0.005021 -0.005327 -0.005392 -0.005271 -0.005015 -0.004667 -0.004265 -0.003836 -0.003402 -0.002978 -0.002576 -0.002203 -0.001863 -0.001558 -0.001289 -0.001054 -0.000853 -0.000682 -0.000540 -0.000422 -0.000327 -0.000250 -0.000189 -0.000141 -0.000105 -0.000077 -0.000056 -0.000040 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000028 0.000039 0.000054 0.000075 0.000104 0.000141 0.000190 0.000253 0.000332 0.000431 0.000554 0.000703 0.000882 0.001095 0.001344 0.001632 0.001962 0.002335 0.002750 0.003205 0.003697 0.004217 0.004753 0.005288 0.005796 0.006245 0.006594 0.006792 0.006784 0.006510 0.005909 0.004928 0.003526 0.001682 -0.000599 -0.003274 -0.006264 -0.009448 -0.012666 -0.015727 -0.018421 -0.020528 -0.021845 -0.022200 -0.021476 -0.019626 -0.016684 -0.012777 -0.008118 -0.003002 0.002215 0.007140 0.011374 0.014547 0.016353 0.016585 0.015160 0.012137 0.007719 0.002252 -0.003809 -0.009922 -0.015513 -0.020019 -0.022946 -0.023916 -0.022707 -0.019283 -0.013809 -0.006640 0.001696 0.010545 0.019177 0.026848 0.032871 0.036674 0.037855 0.036225 0.031824 0.024930 0.016031 0.005793 -0.005001 -0.015514 -0.024929 -0.032521 -0.037717 -0.040146 -0.039669 -0.036388 -0.030630 -0.022923 -0.013936 -0.004424 0.004839 0.013129 0.019835 0.024499 0.026857 0.026850 0.024620 0.020488 0.014920 0.008478 0.001766 -0.004621 -0.010150 -0.014390 -0.017045 -0.017965 -0.017151 -0.014747 -0.011011 -0.006290 -0.000983 0.004494 0.009748 0.014431 0.018271 0.021080 0.022762 0.023312 0.022802 0.021367 0.019191 0.016480 0.013449 0.010301 0.007216 0.004340 0.001781 -0.000394 -0.002152 -0.003494 -0.004446 -0.005047 -0.005352 -0.005415 -0.005292 -0.005034 -0.004684 -0.004279 -0.003848 -0.003412 -0.002988 -0.002585 -0.002211 -0.001869 -0.001564 -0.001293 -0.001058 -0.000856 -0.000685 -0.000542 -0.000424 -0.000328 -0.000251 -0.000190 -0.000142 -0.000105 -0.000077 -0.000056 -0.000040 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000039 0.000054 0.000075 0.000103 0.000141 0.000190 0.000252 0.000332 0.000432 0.000554 0.000704 0.000883 0.001096 0.001346 0.001635 0.001965 0.002339 0.002754 0.003210 0.003703 0.004224 0.004762 0.005298 0.005809 0.006261 0.006613 0.006816 0.006813 0.006546 0.005952 0.004980 0.003586 0.001750 -0.000522 -0.003191 -0.006176 -0.009358 -0.012578 -0.015645 -0.018347 -0.020467 -0.021801 -0.022177 -0.021476 -0.019651 -0.016736 -0.012854 -0.008220 -0.003125 0.002074 0.006988 0.011216 0.014390 0.016204 0.016452 0.015049 0.012052 0.007666 0.002231 -0.003797 -0.009879 -0.015442 -0.019926 -0.022838 -0.023799 -0.022589 -0.019171 -0.013707 -0.006554 0.001765 0.010597 0.019213 0.026872 0.032889 0.036692 0.037881 0.036265 0.031884 0.025013 0.016139 0.005925 -0.004848 -0.015347 -0.024757 -0.032353 -0.037564 -0.040018 -0.039575 -0.036335 -0.030625 -0.022966 -0.014027 -0.004559 0.004668 0.012932 0.019621 0.024282 0.026649 0.026662 0.024462 0.020366 0.014840 0.008440 0.001770 -0.004579 -0.010076 -0.014293 -0.016934 -0.017848 -0.017039 -0.014647 -0.010931 -0.006235 -0.000958 0.004488 0.009710 0.014362 0.018174 0.020960 0.022624 0.023160 0.022641 0.021204 0.019029 0.016324 0.013302 0.010165 0.007093 0.004231 0.001686 -0.000474 -0.002220 -0.003550 -0.004491 -0.005084 -0.005381 -0.005439 -0.005311 -0.005048 -0.004695 -0.004287 -0.003854 -0.003416 -0.002991 -0.002587 -0.002212 -0.001871 -0.001565 -0.001295 -0.001059 -0.000857 -0.000686 -0.000543 -0.000425 -0.000329 -0.000251 -0.000190 -0.000142 -0.000105 -0.000077 -0.000056 -0.000040 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000038 0.000054 0.000075 0.000103 0.000140 0.000189 0.000252 0.000331 0.000430 0.000553 0.000702 0.000882 0.001095 0.001344 0.001633 0.001963 0.002336 0.002751 0.003208 0.003700 0.004222 0.004760 0.005298 0.005811 0.006266 0.006624 0.006834 0.006841 0.006585 0.006005 0.005049 0.003673 0.001855 -0.000400 -0.003053 -0.006026 -0.009200 -0.012419 -0.015492 -0.018209 -0.020353 -0.021721 -0.022139 -0.021487 -0.019716 -0.016855 -0.013027 -0.008440 -0.003383 0.001792 0.006698 0.010938 0.014143 0.016008 0.016322 0.014999 0.012089 0.007789 0.002432 -0.003533 -0.009576 -0.015130 -0.019639 -0.022613 -0.023674 -0.022597 -0.019340 -0.014057 -0.007092 0.001043 0.009709 0.018190 0.025757 0.031734 0.035555 0.036823 0.035347 0.031161 0.024530 0.015930 0.006007 -0.004472 -0.014692 -0.023853 -0.031245 -0.036307 -0.038675 -0.038211 -0.035014 -0.029407 -0.021901 -0.013152 -0.003900 0.005101 0.013143 0.019629 0.024113 0.026341 0.026256 0.024000 0.019893 0.014392 0.008050 0.001462 -0.004790 -0.010185 -0.014302 -0.016852 -0.017693 -0.016830 -0.014407 -0.010682 -0.006000 -0.000754 0.004646 0.009811 0.014402 0.018152 0.020878 0.022489 0.022983 0.022432 0.020973 0.018788 0.016083 0.013069 0.009947 0.006896 0.004057 0.001537 -0.000599 -0.002320 -0.003630 -0.004552 -0.005129 -0.005414 -0.005461 -0.005325 -0.005056 -0.004699 -0.004288 -0.003852 -0.003414 -0.002987 -0.002583 -0.002209 -0.001867 -0.001562 -0.001292 -0.001057 -0.000855 -0.000684 -0.000542 -0.000424 -0.000328 -0.000251 -0.000190 -0.000142 -0.000105 -0.000077 -0.000056 -0.000040 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000038 0.000054 0.000074 0.000102 0.000139 0.000188 0.000250 0.000329 0.000428 0.000550 0.000699 0.000878 0.001090 0.001338 0.001626 0.001955 0.002327 0.002742 0.003197 0.003689 0.004210 0.004748 0.005287 0.005802 0.006262 0.006626 0.006846 0.006866 0.006626 0.006067 0.005134 0.003784 0.001993 -0.000234 -0.002862 -0.005814 -0.008975 -0.012189 -0.015269 -0.018006 -0.020185 -0.021601 -0.022082 -0.021504 -0.019814 -0.017038 -0.013290 -0.008773 -0.003770 0.001375 0.006277 0.010544 0.013809 0.015765 0.016196 0.015009 0.012244 0.008085 0.002853 -0.003018 -0.009012 -0.014571 -0.019148 -0.022257 -0.023518 -0.022703 -0.019756 -0.014816 -0.008206 -0.000416 0.007940 0.016169 0.023564 0.029464 0.033317 0.034730 0.033510 0.029682 0.023496 0.015405 0.006028 -0.003897 -0.013586 -0.022267 -0.029257 -0.034014 -0.036190 -0.035653 -0.032503 -0.027051 -0.019797 -0.011377 -0.002505 0.006090 0.013725 0.019827 0.023973 0.025920 0.025627 0.023239 0.019075 0.013588 0.007321 0.000856 -0.005240 -0.010462 -0.014403 -0.016791 -0.017491 -0.016520 -0.014024 -0.010264 -0.005583 -0.000372 0.004967 0.010051 0.014549 0.018202 0.020835 0.022362 0.022783 0.022177 0.020679 0.018473 0.015761 0.012755 0.009653 0.006629 0.003823 0.001338 -0.000762 -0.002450 -0.003729 -0.004625 -0.005180 -0.005447 -0.005480 -0.005334 -0.005058 -0.004695 -0.004281 -0.003843 -0.003404 -0.002977 -0.002573 -0.002199 -0.001859 -0.001554 -0.001285 -0.001051 -0.000850 -0.000680 -0.000538 -0.000421 -0.000326 -0.000249 -0.000188 -0.000141 -0.000104 -0.000076 -0.000055 -0.000040 -0.000028 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000038 0.000053 0.000074 0.000101 0.000138 0.000186 0.000248 0.000326 0.000424 0.000545 0.000693 0.000871 0.001081 0.001329 0.001615 0.001942 0.002313 0.002725 0.003179 0.003669 0.004188 0.004726 0.005266 0.005783 0.006248 0.006620 0.006852 0.006888 0.006670 0.006137 0.005234 0.003919 0.002164 -0.000027 -0.002620 -0.005543 -0.008682 -0.011887 -0.014974 -0.017735 -0.019957 -0.021438 -0.022001 -0.021521 -0.019939 -0.017275 -0.013635 -0.009212 -0.004279 0.000826 0.005727 0.010036 0.013388 0.015472 0.016068 0.015071 0.012507 0.008545 0.003484 -0.002259 -0.008186 -0.013757 -0.018436 -0.021740 -0.023291 -0.022850 -0.020347 -0.015898 -0.009796 -0.002500 0.005410 0.013275 0.020418 0.026202 0.030092 0.031703 0.030840 0.027514 0.021954 0.014581 0.005978 -0.003161 -0.012091 -0.020085 -0.026494 -0.030808 -0.032698 -0.032045 -0.028945 -0.023702 -0.016793 -0.008828 -0.000487 0.007537 0.014598 0.020155 0.023815 0.025360 0.024762 0.022177 0.017923 0.012446 0.006277 -0.000022 -0.005903 -0.010883 -0.014578 -0.016732 -0.017230 -0.016098 -0.013491 -0.009673 -0.004985 0.000187 0.005448 0.010427 0.014802 0.018325 0.020830 0.022241 0.022563 0.021878 0.020325 0.018086 0.015364 0.012367 0.009288 0.006298 0.003534 0.001094 -0.000961 -0.002606 -0.003845 -0.004707 -0.005234 -0.005478 -0.005494 -0.005336 -0.005051 -0.004683 -0.004265 -0.003826 -0.003385 -0.002959 -0.002556 -0.002183 -0.001845 -0.001542 -0.001274 -0.001042 -0.000843 -0.000674 -0.000533 -0.000417 -0.000322 -0.000247 -0.000186 -0.000139 -0.000103 -0.000076 -0.000055 -0.000039 -0.000028 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000007 0.000010 0.000013 0.000019 0.000027 0.000038 0.000053 0.000073 0.000100 0.000136 0.000184 0.000245 0.000322 0.000419 0.000539 0.000685 0.000861 0.001070 0.001315 0.001599 0.001924 0.002292 0.002702 0.003153 0.003641 0.004158 0.004695 0.005234 0.005754 0.006224 0.006605 0.006850 0.006906 0.006714 0.006212 0.005348 0.004074 0.002366 0.000222 -0.002327 -0.005212 -0.008324 -0.011515 -0.014606 -0.017395 -0.019669 -0.021226 -0.021890 -0.021531 -0.020084 -0.017559 -0.014053 -0.009747 -0.004904 0.000151 0.005050 0.009412 0.012872 0.015118 0.015923 0.015167 0.012861 0.009150 0.004312 -0.001264 -0.007102 -0.012681 -0.017479 -0.021024 -0.022933 -0.022959 -0.021013 -0.017180 -0.011721 -0.005051 0.002291 0.009688 0.016501 0.022126 0.026048 0.027894 0.027463 0.024755 0.019968 0.013487 0.005848 -0.002308 -0.010290 -0.017423 -0.023104 -0.026860 -0.028390 -0.027586 -0.024547 -0.019561 -0.013083 -0.005684 0.001994 0.009303 0.015645 0.020521 0.023574 0.024617 0.023640 0.020811 0.016447 0.010988 0.004945 -0.001140 -0.006745 -0.011416 -0.014795 -0.016651 -0.016890 -0.015551 -0.012801 -0.008907 -0.004207 0.000918 0.006083 0.010931 0.015152 0.018513 0.020858 0.022122 0.022319 0.021535 0.019912 0.017632 0.014896 0.011907 0.008856 0.005908 0.003194 0.000809 -0.001190 -0.002783 -0.003976 -0.004797 -0.005290 -0.005508 -0.005503 -0.005330 -0.005036 -0.004661 -0.004240 -0.003800 -0.003359 -0.002934 -0.002532 -0.002162 -0.001825 -0.001525 -0.001260 -0.001029 -0.000832 -0.000665 -0.000526 -0.000411 -0.000318 -0.000243 -0.000184 -0.000137 -0.000102 -0.000074 -0.000054 -0.000039 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000007 0.000009 0.000013 0.000019 0.000027 0.000037 0.000052 0.000072 0.000099 0.000134 0.000181 0.000241 0.000317 0.000413 0.000531 0.000675 0.000848 0.001055 0.001297 0.001578 0.001901 0.002265 0.002672 0.003119 0.003604 0.004118 0.004653 0.005191 0.005713 0.006188 0.006579 0.006841 0.006919 0.006756 0.006292 0.005472 0.004249 0.002596 0.000508 -0.001987 -0.004824 -0.007899 -0.011071 -0.014165 -0.016983 -0.019317 -0.020963 -0.021744 -0.021528 -0.020240 -0.017881 -0.014536 -0.010373 -0.005639 -0.000647 0.004246 0.008666 0.012252 0.014690 0.015743 0.015277 0.013281 0.009877 0.005313 -0.000051 -0.005765 -0.011334 -0.016255 -0.020062 -0.022376 -0.022936 -0.021631 -0.018515 -0.013806 -0.007874 -0.001206 0.005630 0.012040 0.017458 0.021395 0.023490 0.023541 0.021531 0.017625 0.012165 0.005632 -0.001394 -0.008283 -0.014422 -0.019264 -0.022378 -0.023495 -0.022522 -0.019558 -0.014877 -0.008901 -0.002165 0.004741 0.011221 0.016730 0.020819 0.023174 0.023642 0.022238 0.019139 0.014665 0.009242 0.003364 -0.002454 -0.007723 -0.012020 -0.015019 -0.016520 -0.016449 -0.014867 -0.011948 -0.007965 -0.003255 0.001812 0.006862 0.011551 0.015589 0.018755 0.020910 0.022000 0.022048 0.021147 0.019441 0.017112 0.014358 0.011380 0.008362 0.005463 0.002809 0.000488 -0.001447 -0.002979 -0.004117 -0.004891 -0.005346 -0.005533 -0.005506 -0.005317 -0.005012 -0.004630 -0.004206 -0.003765 -0.003325 -0.002901 -0.002502 -0.002134 -0.001801 -0.001503 -0.001241 -0.001014 -0.000819 -0.000655 -0.000517 -0.000404 -0.000312 -0.000239 -0.000180 -0.000135 -0.000100 -0.000073 -0.000053 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000007 0.000009 0.000013 0.000019 0.000026 0.000037 0.000051 0.000071 0.000097 0.000132 0.000177 0.000236 0.000311 0.000405 0.000520 0.000662 0.000833 0.001036 0.001275 0.001553 0.001871 0.002232 0.002635 0.003078 0.003557 0.004068 0.004600 0.005137 0.005661 0.006141 0.006543 0.006822 0.006925 0.006795 0.006374 0.005604 0.004440 0.002851 0.000829 -0.001601 -0.004380 -0.007410 -0.010557 -0.013651 -0.016499 -0.018896 -0.020641 -0.021556 -0.021502 -0.020397 -0.018231 -0.015074 -0.011079 -0.006477 -0.001565 0.003313 0.007793 0.011517 0.014169 0.015503 0.015369 0.013735 0.010692 0.006457 0.001358 -0.004189 -0.009716 -0.014741 -0.018811 -0.021548 -0.022679 -0.022070 -0.019740 -0.015863 -0.010754 -0.004846 0.001349 0.007289 0.012448 0.016370 0.018707 0.019259 0.017987 0.015026 0.010665 0.005328 -0.000472 -0.006176 -0.011238 -0.015170 -0.017593 -0.018268 -0.017123 -0.014255 -0.009921 -0.004510 0.001489 0.007540 0.013106 0.017701 0.020932 0.022533 0.022387 0.020535 0.017166 0.012599 0.007247 0.001582 -0.003914 -0.008786 -0.012647 -0.015210 -0.016304 -0.015884 -0.014029 -0.010926 -0.006850 -0.002135 0.002857 0.007769 0.012273 0.016096 0.019037 0.020974 0.021864 0.021743 0.020709 0.018909 0.016526 0.013755 0.010791 0.007811 0.004969 0.002383 0.000135 -0.001728 -0.003191 -0.004268 -0.004989 -0.005401 -0.005554 -0.005502 -0.005295 -0.004978 -0.004591 -0.004163 -0.003721 -0.003283 -0.002861 -0.002465 -0.002101 -0.001771 -0.001477 -0.001219 -0.000995 -0.000803 -0.000642 -0.000507 -0.000396 -0.000305 -0.000233 -0.000176 -0.000132 -0.000097 -0.000071 -0.000052 -0.000037 -0.000026 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000026 0.000036 0.000050 0.000069 0.000095 0.000129 0.000173 0.000230 0.000303 0.000395 0.000508 0.000647 0.000815 0.001014 0.001250 0.001523 0.001837 0.002192 0.002590 0.003027 0.003502 0.004008 0.004535 0.005071 0.005596 0.006082 0.006496 0.006793 0.006923 0.006830 0.006456 0.005743 0.004645 0.003128 0.001183 -0.001172 -0.003884 -0.006861 -0.009974 -0.013063 -0.015940 -0.018405 -0.020258 -0.021319 -0.021444 -0.020544 -0.018596 -0.015655 -0.011855 -0.007409 -0.002598 0.002252 0.006785 0.010652 0.013534 0.015175 0.015411 0.014184 0.011555 0.007706 0.002929 -0.002397 -0.007834 -0.012926 -0.017236 -0.020386 -0.022094 -0.022204 -0.020696 -0.017698 -0.013471 -0.008386 -0.002896 0.002512 0.007361 0.011225 0.013776 0.014813 0.014282 0.012279 0.009045 0.004939 0.000404 -0.004077 -0.008027 -0.011024 -0.012740 -0.012974 -0.011670 -0.008924 -0.004975 -0.000177 0.005033 0.010174 0.014776 0.018413 0.020751 0.021576 0.020810 0.018519 0.014905 0.010282 0.005050 -0.000348 -0.005462 -0.009876 -0.013246 -0.015323 -0.015970 -0.015170 -0.013024 -0.009730 -0.005565 -0.000859 0.004038 0.008785 0.013074 0.016654 0.019342 0.021033 0.021702 0.021394 0.020214 0.018315 0.015875 0.013087 0.010141 0.007206 0.004429 0.001920 -0.000246 -0.002028 -0.003416 -0.004424 -0.005088 -0.005453 -0.005570 -0.005491 -0.005265 -0.004937 -0.004542 -0.004112 -0.003670 -0.003233 -0.002814 -0.002422 -0.002062 -0.001737 -0.001448 -0.001194 -0.000974 -0.000785 -0.000627 -0.000494 -0.000386 -0.000297 -0.000227 -0.000171 -0.000128 -0.000095 -0.000069 -0.000050 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000035 0.000049 0.000067 0.000092 0.000125 0.000168 0.000224 0.000295 0.000384 0.000495 0.000630 0.000794 0.000989 0.001220 0.001488 0.001797 0.002147 0.002538 0.002969 0.003437 0.003937 0.004460 0.004994 0.005519 0.006011 0.006436 0.006753 0.006912 0.006859 0.006535 0.005885 0.004860 0.003424 0.001564 -0.000706 -0.003339 -0.006253 -0.009326 -0.012404 -0.015308 -0.017841 -0.019807 -0.021024 -0.021345 -0.020670 -0.018964 -0.016264 -0.012687 -0.008425 -0.003738 0.001063 0.005639 0.009644 0.012762 0.014730 0.015365 0.014584 0.012418 0.009012 0.004618 -0.000424 -0.005711 -0.010814 -0.015315 -0.018840 -0.021102 -0.021919 -0.021237 -0.019135 -0.015818 -0.011595 -0.006857 -0.002031 0.002452 0.006206 0.008923 0.010403 0.010575 0.009501 0.007368 0.004473 0.001185 -0.002087 -0.004942 -0.007022 -0.008051 -0.007867 -0.006432 -0.003840 -0.000308 0.003846 0.008236 0.012443 0.016062 0.018732 0.020181 0.020245 0.018885 0.016194 0.012382 0.007760 0.002707 -0.002361 -0.007032 -0.010933 -0.013763 -0.015312 -0.015483 -0.014287 -0.011843 -0.008361 -0.004120 0.000557 0.005334 0.009888 0.013932 0.017239 0.019646 0.021070 0.021499 0.020991 0.019657 0.017653 0.015156 0.012356 0.009433 0.006552 0.003848 0.001425 -0.000651 -0.002344 -0.003649 -0.004585 -0.005187 -0.005502 -0.005580 -0.005473 -0.005227 -0.004886 -0.004485 -0.004052 -0.003610 -0.003176 -0.002761 -0.002374 -0.002019 -0.001699 -0.001414 -0.001165 -0.000949 -0.000765 -0.000610 -0.000480 -0.000374 -0.000289 -0.000220 -0.000166 -0.000124 -0.000092 -0.000067 -0.000049 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000013 0.000018 0.000025 0.000034 0.000048 0.000065 0.000089 0.000121 0.000162 0.000216 0.000285 0.000371 0.000479 0.000611 0.000770 0.000961 0.001186 0.001449 0.001751 0.002094 0.002478 0.002902 0.003363 0.003856 0.004374 0.004905 0.005430 0.005927 0.006364 0.006701 0.006891 0.006879 0.006610 0.006027 0.005081 0.003734 0.001968 -0.000207 -0.002753 -0.005593 -0.008616 -0.011676 -0.014601 -0.017201 -0.019283 -0.020664 -0.021193 -0.020761 -0.019318 -0.016886 -0.013560 -0.009510 -0.004976 -0.000247 0.004351 0.008483 0.011835 0.014137 0.015190 0.014888 0.013228 0.010318 0.006369 0.001680 -0.003385 -0.008427 -0.013049 -0.016888 -0.019648 -0.021129 -0.021244 -0.020023 -0.017615 -0.014269 -0.010310 -0.006108 -0.002040 0.001545 0.004362 0.006215 0.007018 0.006799 0.005696 0.003942 0.001833 -0.000297 -0.002117 -0.003337 -0.003733 -0.003178 -0.001652 0.000752 0.003840 0.007333 0.010897 0.014175 0.016826 0.018557 0.019154 0.018505 0.016609 0.013582 0.009641 0.005089 0.000286 -0.004386 -0.008555 -0.011892 -0.014141 -0.015136 -0.014814 -0.013215 -0.010479 -0.006824 -0.002529 0.002092 0.006719 0.011048 0.014818 0.017824 0.019927 0.021064 0.021239 0.020521 0.019029 0.016919 0.014370 0.011562 0.008672 0.005853 0.003232 0.000903 -0.001074 -0.002671 -0.003888 -0.004746 -0.005283 -0.005545 -0.005583 -0.005446 -0.005181 -0.004828 -0.004420 -0.003985 -0.003544 -0.003113 -0.002702 -0.002320 -0.001971 -0.001656 -0.001378 -0.001133 -0.000922 -0.000743 -0.000591 -0.000465 -0.000362 -0.000279 -0.000212 -0.000160 -0.000120 -0.000089 -0.000065 -0.000048 -0.000034 -0.000025 -0.000018 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000024 0.000033 0.000046 0.000063 0.000086 0.000116 0.000156 0.000208 0.000274 0.000358 0.000462 0.000589 0.000744 0.000930 0.001149 0.001406 0.001701 0.002036 0.002412 0.002827 0.003280 0.003766 0.004278 0.004805 0.005330 0.005832 0.006280 0.006638 0.006858 0.006890 0.006678 0.006166 0.005304 0.004052 0.002389 0.000317 -0.002130 -0.004886 -0.007849 -0.010882 -0.013821 -0.016484 -0.018681 -0.020231 -0.020976 -0.020800 -0.019641 -0.017500 -0.014453 -0.010647 -0.006296 -0.001671 0.002922 0.007161 0.010734 0.013367 0.014847 0.015045 0.013927 0.011561 0.008118 0.003852 -0.000912 -0.005809 -0.010466 -0.014533 -0.017712 -0.019786 -0.020637 -0.020252 -0.018725 -0.016244 -0.013073 -0.009522 -0.005915 -0.002561 0.000278 0.002414 0.003747 0.004276 0.004090 0.003361 0.002319 0.001223 0.000336 -0.000116 0.000042 0.000901 0.002467 0.004649 0.007276 0.010107 0.012860 0.015239 0.016969 0.017820 0.017636 0.016352 0.014004 0.010726 0.006741 0.002342 -0.002136 -0.006347 -0.009959 -0.012690 -0.014330 -0.014754 -0.013936 -0.011944 -0.008933 -0.005129 -0.000811 0.003722 0.008164 0.012237 0.015702 0.018381 0.020160 0.020994 0.020905 0.019972 0.018322 0.016111 0.013515 0.010710 0.007861 0.005115 0.002586 0.000361 -0.001510 -0.003004 -0.004127 -0.004904 -0.005373 -0.005581 -0.005577 -0.005411 -0.005126 -0.004760 -0.004346 -0.003909 -0.003470 -0.003042 -0.002637 -0.002261 -0.001918 -0.001610 -0.001337 -0.001099 -0.000893 -0.000718 -0.000571 -0.000449 -0.000349 -0.000268 -0.000204 -0.000154 -0.000115 -0.000085 -0.000063 -0.000046 -0.000033 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000032 0.000044 0.000060 0.000082 0.000111 0.000149 0.000199 0.000263 0.000343 0.000443 0.000566 0.000716 0.000896 0.001109 0.001358 0.001645 0.001972 0.002339 0.002746 0.003190 0.003668 0.004172 0.004694 0.005219 0.005725 0.006184 0.006562 0.006813 0.006889 0.006736 0.006298 0.005524 0.004373 0.002820 0.000860 -0.001479 -0.004141 -0.007032 -0.010027 -0.012971 -0.015689 -0.017997 -0.019715 -0.020682 -0.020773 -0.019913 -0.018086 -0.015345 -0.011814 -0.007682 -0.003194 0.001361 0.005675 0.009446 0.012395 0.014299 0.015007 0.014454 0.012672 0.009788 0.006014 0.001633 -0.003027 -0.007621 -0.011813 -0.015310 -0.017881 -0.019382 -0.019760 -0.019059 -0.017409 -0.015015 -0.012126 -0.009018 -0.005958 -0.003181 -0.000867 0.000875 0.002016 0.002602 0.002750 0.002626 0.002423 0.002335 0.002533 0.003144 0.004228 0.005776 0.007703 0.009860 0.012043 0.014022 0.015560 0.016442 0.016499 0.015630 0.013815 0.011119 0.007693 0.003762 -0.000397 -0.004476 -0.008163 -0.011172 -0.013267 -0.014282 -0.014135 -0.012832 -0.010467 -0.007211 -0.003295 0.001010 0.005415 0.009636 0.013419 0.016552 0.018882 0.020320 0.020841 0.020482 0.019335 0.017531 0.015226 0.012593 0.009800 0.007005 0.004342 0.001917 -0.000196 -0.001952 -0.003338 -0.004363 -0.005055 -0.005454 -0.005607 -0.005561 -0.005365 -0.005060 -0.004683 -0.004263 -0.003826 -0.003389 -0.002966 -0.002566 -0.002197 -0.001861 -0.001560 -0.001294 -0.001062 -0.000862 -0.000692 -0.000549 -0.000431 -0.000335 -0.000257 -0.000196 -0.000147 -0.000110 -0.000082 -0.000060 -0.000044 -0.000032 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000022 0.000031 0.000042 0.000058 0.000078 0.000106 0.000142 0.000190 0.000250 0.000327 0.000423 0.000542 0.000686 0.000859 0.001065 0.001306 0.001585 0.001903 0.002261 0.002658 0.003092 0.003561 0.004058 0.004575 0.005098 0.005607 0.006076 0.006473 0.006755 0.006875 0.006781 0.006419 0.005736 0.004691 0.003253 0.001414 -0.000808 -0.003364 -0.006172 -0.009117 -0.012054 -0.014817 -0.017228 -0.019109 -0.020298 -0.020663 -0.020114 -0.018620 -0.016211 -0.012986 -0.009108 -0.004798 -0.000321 0.004031 0.007964 0.011203 0.013514 0.014727 0.014750 0.013580 0.011300 0.008081 0.004162 -0.000169 -0.004594 -0.008799 -0.012497 -0.015452 -0.017495 -0.018540 -0.018586 -0.017712 -0.016062 -0.013833 -0.011250 -0.008539 -0.005910 -0.003529 -0.001514 0.000086 0.001279 0.002132 0.002753 0.003274 0.003832 0.004543 0.005493 0.006714 0.008185 0.009829 0.011516 0.013081 0.014341 0.015115 0.015245 0.014619 0.013183 0.010957 0.008032 0.004571 0.000795 -0.003037 -0.006644 -0.009755 -0.012126 -0.013567 -0.013957 -0.013253 -0.011491 -0.008789 -0.005330 -0.001344 0.002902 0.007137 0.011100 0.014561 0.017336 0.019298 0.020382 0.020585 0.019958 0.018602 0.016652 0.014265 0.011607 0.008840 0.006111 0.003543 0.001231 -0.000760 -0.002396 -0.003668 -0.004592 -0.005196 -0.005524 -0.005620 -0.005533 -0.005308 -0.004984 -0.004596 -0.004171 -0.003734 -0.003300 -0.002882 -0.002489 -0.002127 -0.001799 -0.001506 -0.001247 -0.001022 -0.000828 -0.000664 -0.000526 -0.000412 -0.000320 -0.000245 -0.000187 -0.000141 -0.000105 -0.000078 -0.000058 -0.000043 -0.000031 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000040 0.000055 0.000074 0.000101 0.000135 0.000180 0.000238 0.000311 0.000403 0.000516 0.000654 0.000821 0.001019 0.001252 0.001521 0.001830 0.002177 0.002564 0.002988 0.003448 0.003936 0.004447 0.004966 0.005477 0.005956 0.006370 0.006682 0.006846 0.006811 0.006525 0.005936 0.004999 0.003682 0.001970 -0.000126 -0.002565 -0.005278 -0.008159 -0.011075 -0.013870 -0.016372 -0.018409 -0.019815 -0.020454 -0.020225 -0.019079 -0.017024 -0.014134 -0.010547 -0.006456 -0.002103 0.002241 0.006293 0.009781 0.012468 0.014167 0.014762 0.014215 0.012572 0.009959 0.006572 0.002662 -0.001490 -0.005591 -0.009366 -0.012576 -0.015038 -0.016637 -0.017333 -0.017157 -0.016203 -0.014615 -0.012570 -0.010256 -0.007853 -0.005518 -0.003367 -0.001469 0.000155 0.001528 0.002708 0.003774 0.004811 0.005890 0.007059 0.008328 0.009667 0.011004 0.012233 0.013223 0.013836 0.013942 0.013433 0.012249 0.010378 0.007873 0.004846 0.001465 -0.002057 -0.005479 -0.008553 -0.011046 -0.012759 -0.013546 -0.013326 -0.012094 -0.009915 -0.006923 -0.003311 0.000691 0.004830 0.008852 0.012518 0.015627 0.018021 0.019602 0.020327 0.020211 0.019321 0.017766 0.015684 0.013229 0.010562 0.007836 0.005187 0.002726 0.000537 -0.001325 -0.002834 -0.003988 -0.004807 -0.005323 -0.005578 -0.005619 -0.005491 -0.005237 -0.004895 -0.004497 -0.004070 -0.003633 -0.003203 -0.002792 -0.002407 -0.002053 -0.001734 -0.001449 -0.001198 -0.000980 -0.000793 -0.000635 -0.000502 -0.000393 -0.000305 -0.000234 -0.000177 -0.000134 -0.000100 -0.000075 -0.000055 -0.000041 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000015 0.000020 0.000028 0.000038 0.000052 0.000070 0.000095 0.000128 0.000170 0.000225 0.000294 0.000382 0.000490 0.000622 0.000781 0.000971 0.001195 0.001455 0.001753 0.002089 0.002465 0.002879 0.003327 0.003807 0.004310 0.004826 0.005337 0.005823 0.006254 0.006594 0.006799 0.006823 0.006613 0.006117 0.005291 0.004098 0.002519 0.000558 -0.001755 -0.004359 -0.007161 -0.010041 -0.012851 -0.015430 -0.017609 -0.019224 -0.020134 -0.020227 -0.019438 -0.017756 -0.015229 -0.011968 -0.008139 -0.003958 0.000324 0.004441 0.008129 0.011147 0.013298 0.014443 0.014516 0.013525 0.011555 0.008759 0.005349 0.001570 -0.002312 -0.006037 -0.009369 -0.012118 -0.014146 -0.015380 -0.015810 -0.015485 -0.014502 -0.012993 -0.011110 -0.009005 -0.006818 -0.004664 -0.002625 -0.000747 0.000960 0.002511 0.003941 0.005290 0.006592 0.007862 0.009094 0.010251 0.011268 0.012062 0.012533 0.012584 0.012128 0.011106 0.009499 0.007332 0.004683 0.001679 -0.001511 -0.004685 -0.007626 -0.010119 -0.011969 -0.013020 -0.013168 -0.012372 -0.010656 -0.008113 -0.004891 -0.001186 0.002776 0.006755 0.010518 0.013851 0.016581 0.018578 0.019769 0.020134 0.019706 0.018566 0.016827 0.014629 0.012124 0.009466 0.006797 0.004241 0.001899 -0.000157 -0.001882 -0.003259 -0.004292 -0.005005 -0.005431 -0.005615 -0.005601 -0.005433 -0.005153 -0.004794 -0.004388 -0.003958 -0.003524 -0.003100 -0.002696 -0.002319 -0.001975 -0.001664 -0.001388 -0.001146 -0.000936 -0.000757 -0.000605 -0.000478 -0.000374 -0.000289 -0.000221 -0.000168 -0.000127 -0.000095 -0.000071 -0.000052 -0.000039 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000036 0.000049 0.000066 0.000089 0.000120 0.000160 0.000212 0.000278 0.000360 0.000463 0.000588 0.000740 0.000921 0.001136 0.001386 0.001672 0.001998 0.002362 0.002764 0.003201 0.003671 0.004165 0.004676 0.005186 0.005678 0.006123 0.006489 0.006735 0.006814 0.006678 0.006276 0.005561 0.004494 0.003053 0.001233 -0.000943 -0.003426 -0.006135 -0.008961 -0.011769 -0.014406 -0.016710 -0.018520 -0.019691 -0.020102 -0.019675 -0.018379 -0.016238 -0.013336 -0.009811 -0.005854 -0.001689 0.002432 0.006258 0.009550 0.012102 0.013761 0.014431 0.014089 0.012781 0.010620 0.007774 0.004456 0.000900 -0.002653 -0.005977 -0.008876 -0.011201 -0.012852 -0.013785 -0.014009 -0.013581 -0.012591 -0.011157 -0.009403 -0.007453 -0.005417 -0.003384 -0.001416 0.000447 0.002191 0.003812 0.005315 0.006702 0.007967 0.009087 0.010022 0.010718 0.011109 0.011127 0.010708 0.009806 0.008402 0.006510 0.004186 0.001525 -0.001337 -0.004235 -0.006981 -0.009386 -0.011266 -0.012466 -0.012870 -0.012413 -0.011089 -0.008951 -0.006110 -0.002725 0.001006 0.004867 0.008633 0.012094 0.015062 0.017390 0.018979 0.019777 0.019789 0.019062 0.017687 0.015784 0.013492 0.010959 0.008328 0.005733 0.003285 0.001074 -0.000841 -0.002423 -0.003665 -0.004575 -0.005180 -0.005518 -0.005632 -0.005564 -0.005359 -0.005053 -0.004680 -0.004267 -0.003837 -0.003406 -0.002989 -0.002594 -0.002227 -0.001892 -0.001592 -0.001325 -0.001092 -0.000891 -0.000719 -0.000573 -0.000453 -0.000353 -0.000273 -0.000209 -0.000159 -0.000120 -0.000090 -0.000067 -0.000050 -0.000037 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000034 0.000046 0.000062 0.000084 0.000113 0.000150 0.000199 0.000261 0.000339 0.000435 0.000554 0.000698 0.000871 0.001076 0.001314 0.001590 0.001903 0.002255 0.002644 0.003069 0.003528 0.004013 0.004516 0.005024 0.005520 0.005977 0.006366 0.006649 0.006782 0.006718 0.006407 0.005802 0.004863 0.003562 0.001890 -0.000141 -0.002491 -0.005091 -0.007845 -0.010631 -0.013305 -0.015714 -0.017700 -0.019117 -0.019838 -0.019771 -0.018868 -0.017130 -0.014616 -0.011435 -0.007751 -0.003764 0.000296 0.004191 0.007688 0.010579 0.012697 0.013926 0.014211 0.013565 0.012060 0.009826 0.007039 0.003902 0.000632 -0.002560 -0.005480 -0.007970 -0.009912 -0.011236 -0.011919 -0.011981 -0.011478 -0.010494 -0.009127 -0.007485 -0.005668 -0.003766 -0.001855 0.000008 0.001782 0.003439 0.004954 0.006307 0.007473 0.008420 0.009108 0.009492 0.009524 0.009162 0.008372 0.007143 0.005486 0.003444 0.001093 -0.001458 -0.004072 -0.006592 -0.008849 -0.010681 -0.011937 -0.012500 -0.012290 -0.011279 -0.009490 -0.007000 -0.003937 -0.000465 0.003222 0.006919 0.010420 0.013538 0.016112 0.018024 0.019198 0.019610 0.019280 0.018273 0.016686 0.014643 0.012281 0.009741 0.007159 0.004655 0.002330 0.000260 -0.001505 -0.002941 -0.004044 -0.004830 -0.005330 -0.005581 -0.005626 -0.005507 -0.005266 -0.004937 -0.004552 -0.004135 -0.003706 -0.003281 -0.002872 -0.002486 -0.002130 -0.001807 -0.001517 -0.001261 -0.001037 -0.000844 -0.000680 -0.000542 -0.000427 -0.000333 -0.000257 -0.000197 -0.000149 -0.000112 -0.000084 -0.000063 -0.000047 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000031 0.000043 0.000058 0.000079 0.000106 0.000141 0.000186 0.000244 0.000318 0.000409 0.000521 0.000657 0.000820 0.001015 0.001242 0.001505 0.001806 0.002144 0.002520 0.002933 0.003378 0.003853 0.004347 0.004851 0.005348 0.005815 0.006225 0.006542 0.006725 0.006729 0.006506 0.006010 0.005198 0.004039 0.002518 0.000640 -0.001565 -0.004042 -0.006706 -0.009448 -0.012137 -0.014626 -0.016765 -0.018407 -0.019422 -0.019707 -0.019197 -0.017875 -0.015771 -0.012970 -0.009607 -0.005857 -0.001926 0.001963 0.005589 0.008744 0.011253 0.012983 0.013855 0.013848 0.013001 0.011406 0.009200 0.006555 0.003661 0.000713 -0.002106 -0.004634 -0.006744 -0.008346 -0.009391 -0.009868 -0.009804 -0.009253 -0.008290 -0.007002 -0.005480 -0.003812 -0.002078 -0.000347 0.001323 0.002884 0.004294 0.005514 0.006508 0.007239 0.007668 0.007761 0.007486 0.006822 0.005763 0.004322 0.002535 0.000468 -0.001791 -0.004126 -0.006404 -0.008480 -0.010208 -0.011450 -0.012092 -0.012049 -0.011277 -0.009777 -0.007601 -0.004843 -0.001640 0.001840 0.005412 0.008884 0.012071 0.014810 0.016969 0.018454 0.019217 0.019253 0.018602 0.017338 0.015566 0.013411 0.011006 0.008485 0.005972 0.003577 0.001388 -0.000531 -0.002141 -0.003426 -0.004390 -0.005054 -0.005449 -0.005616 -0.005596 -0.005430 -0.005156 -0.004807 -0.004411 -0.003992 -0.003566 -0.003149 -0.002749 -0.002375 -0.002030 -0.001718 -0.001440 -0.001194 -0.000981 -0.000797 -0.000641 -0.000510 -0.000401 -0.000313 -0.000241 -0.000185 -0.000140 -0.000105 -0.000079 -0.000059 -0.000044 -0.000032 -0.000024 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000029 0.000040 0.000054 0.000073 0.000098 0.000131 0.000174 0.000228 0.000297 0.000382 0.000487 0.000615 0.000770 0.000953 0.001169 0.001420 0.001707 0.002031 0.002393 0.002791 0.003223 0.003685 0.004170 0.004668 0.005163 0.005637 0.006064 0.006411 0.006640 0.006709 0.006570 0.006179 0.005492 0.004475 0.003109 0.001390 -0.000661 -0.003000 -0.005557 -0.008233 -0.010911 -0.013455 -0.015720 -0.017562 -0.018849 -0.019470 -0.019347 -0.018443 -0.016766 -0.014375 -0.011377 -0.007920 -0.004186 -0.000378 0.003295 0.006630 0.009449 0.011608 0.013008 0.013600 0.013390 0.012435 0.010838 0.008736 0.006293 0.003681 0.001070 -0.001383 -0.003544 -0.005311 -0.006617 -0.007427 -0.007742 -0.007590 -0.007025 -0.006115 -0.004937 -0.003575 -0.002108 -0.000610 0.000851 0.002215 0.003428 0.004442 0.005214 0.005704 0.005879 0.005713 0.005189 0.004304 0.003074 0.001530 -0.000272 -0.002255 -0.004320 -0.006353 -0.008229 -0.009819 -0.010998 -0.011659 -0.011716 -0.011118 -0.009851 -0.007943 -0.005466 -0.002528 0.000727 0.004136 0.007522 0.010711 0.013541 0.015873 0.017602 0.018659 0.019020 0.018700 0.017752 0.016261 0.014335 0.012099 0.009679 0.007202 0.004780 0.002511 0.000471 -0.001289 -0.002740 -0.003872 -0.004698 -0.005242 -0.005537 -0.005623 -0.005542 -0.005332 -0.005028 -0.004663 -0.004260 -0.003840 -0.003420 -0.003011 -0.002622 -0.002260 -0.001928 -0.001629 -0.001362 -0.001128 -0.000924 -0.000749 -0.000601 -0.000478 -0.000376 -0.000292 -0.000225 -0.000172 -0.000131 -0.000098 -0.000073 -0.000055 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000010 0.000014 0.000020 0.000027 0.000037 0.000050 0.000068 0.000091 0.000122 0.000162 0.000213 0.000276 0.000356 0.000454 0.000575 0.000720 0.000893 0.001097 0.001334 0.001607 0.001917 0.002263 0.002646 0.003064 0.003512 0.003985 0.004474 0.004966 0.005444 0.005884 0.006257 0.006527 0.006655 0.006597 0.006306 0.005741 0.004866 0.003655 0.002100 0.000211 -0.001979 -0.004410 -0.007000 -0.009641 -0.012210 -0.014571 -0.016583 -0.018115 -0.019051 -0.019300 -0.018810 -0.017568 -0.015609 -0.013011 -0.009898 -0.006426 -0.002775 0.000859 0.004286 0.007327 0.009831 0.011684 0.012814 0.013199 0.012864 0.011879 0.010348 0.008406 0.006200 0.003885 0.001608 -0.000498 -0.002325 -0.003792 -0.004848 -0.005472 -0.005672 -0.005479 -0.004945 -0.004134 -0.003119 -0.001977 -0.000780 0.000400 0.001497 0.002453 0.003215 0.003737 0.003982 0.003921 0.003537 0.002827 0.001802 0.000492 -0.001056 -0.002775 -0.004579 -0.006371 -0.008039 -0.009471 -0.010556 -0.011192 -0.011299 -0.010821 -0.009735 -0.008053 -0.005827 -0.003143 -0.000118 0.003103 0.006362 0.009497 0.012353 0.014789 0.016694 0.017986 0.018623 0.018600 0.017948 0.016735 0.015050 0.013005 0.010719 0.008315 0.005907 0.003597 0.001470 -0.000411 -0.002005 -0.003293 -0.004274 -0.004964 -0.005391 -0.005590 -0.005602 -0.005464 -0.005214 -0.004886 -0.004506 -0.004098 -0.003681 -0.003267 -0.002869 -0.002492 -0.002143 -0.001825 -0.001538 -0.001284 -0.001061 -0.000867 -0.000702 -0.000562 -0.000446 -0.000350 -0.000272 -0.000209 -0.000160 -0.000121 -0.000091 -0.000068 -0.000051 -0.000038 -0.000028 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000025 0.000034 0.000046 0.000063 0.000085 0.000113 0.000150 0.000197 0.000257 0.000331 0.000422 0.000534 0.000670 0.000832 0.001024 0.001249 0.001507 0.001802 0.002132 0.002499 0.002901 0.003333 0.003793 0.004271 0.004757 0.005235 0.005685 0.006079 0.006386 0.006568 0.006583 0.006388 0.005941 0.005204 0.004149 0.002760 0.001040 -0.000989 -0.003279 -0.005761 -0.008341 -0.010905 -0.013329 -0.015478 -0.017223 -0.018444 -0.019044 -0.018956 -0.018148 -0.016633 -0.014464 -0.011738 -0.008585 -0.005164 -0.001650 0.001778 0.004947 0.007703 0.009921 0.011513 0.012432 0.012675 0.012281 0.011324 0.009907 0.008155 0.006203 0.004183 0.002223 0.000431 -0.001103 -0.002316 -0.003173 -0.003662 -0.003799 -0.003618 -0.003169 -0.002514 -0.001722 -0.000861 -0.000002 0.000791 0.001459 0.001949 0.002216 0.002228 0.001963 0.001411 0.000578 -0.000511 -0.001817 -0.003283 -0.004836 -0.006391 -0.007851 -0.009115 -0.010085 -0.010668 -0.010788 -0.010390 -0.009443 -0.007950 -0.005946 -0.003498 -0.000703 0.002316 0.005418 0.008456 0.011282 0.013762 0.015779 0.017246 0.018105 0.018336 0.017953 0.017002 0.015558 0.013718 0.011589 0.009289 0.006930 0.004616 0.002438 0.000467 -0.001246 -0.002669 -0.003794 -0.004625 -0.005184 -0.005500 -0.005610 -0.005552 -0.005363 -0.005079 -0.004729 -0.004339 -0.003930 -0.003516 -0.003111 -0.002724 -0.002361 -0.002025 -0.001721 -0.001448 -0.001206 -0.000994 -0.000811 -0.000655 -0.000524 -0.000414 -0.000325 -0.000252 -0.000194 -0.000148 -0.000112 -0.000084 -0.000063 -0.000047 -0.000035 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000023 0.000031 0.000043 0.000058 0.000078 0.000104 0.000139 0.000182 0.000237 0.000306 0.000391 0.000495 0.000621 0.000773 0.000953 0.001164 0.001408 0.001687 0.002001 0.002351 0.002735 0.003151 0.003595 0.004061 0.004538 0.005014 0.005469 0.005880 0.006218 0.006448 0.006531 0.006426 0.006091 0.005488 0.004586 0.003363 0.001816 -0.000043 -0.002178 -0.004532 -0.007024 -0.009555 -0.012008 -0.014258 -0.016179 -0.017652 -0.018573 -0.018865 -0.018481 -0.017412 -0.015690 -0.013384 -0.010600 -0.007473 -0.004157 -0.000816 0.002385 0.005294 0.007782 0.009747 0.011123 0.011883 0.012037 0.011632 0.010743 0.009468 0.007921 0.006219 0.004479 0.002807 0.001292 0.000007 -0.001003 -0.001714 -0.002124 -0.002253 -0.002139 -0.001829 -0.001383 -0.000864 -0.000333 0.000148 0.000524 0.000746 0.000775 0.000583 0.000154 -0.000513 -0.001404 -0.002487 -0.003716 -0.005031 -0.006357 -0.007611 -0.008704 -0.009549 -0.010061 -0.010170 -0.009821 -0.008982 -0.007647 -0.005838 -0.003608 -0.001037 0.001772 0.004697 0.007603 0.010356 0.012825 0.014897 0.016480 0.017508 0.017947 0.017796 0.017086 0.015873 0.014239 0.012282 0.010108 0.007827 0.005542 0.003346 0.001317 -0.000486 -0.002024 -0.003275 -0.004237 -0.004923 -0.005356 -0.005568 -0.005595 -0.005475 -0.005241 -0.004928 -0.004561 -0.004164 -0.003755 -0.003348 -0.002953 -0.002578 -0.002229 -0.001908 -0.001617 -0.001358 -0.001128 -0.000928 -0.000756 -0.000609 -0.000486 -0.000384 -0.000300 -0.000232 -0.000178 -0.000136 -0.000103 -0.000077 -0.000057 -0.000043 -0.000032 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000039 0.000053 0.000072 0.000096 0.000127 0.000167 0.000218 0.000282 0.000360 0.000457 0.000574 0.000715 0.000883 0.001081 0.001310 0.001573 0.001870 0.002203 0.002569 0.002967 0.003394 0.003845 0.004311 0.004781 0.005238 0.005661 0.006024 0.006296 0.006440 0.006418 0.006189 0.005715 0.004962 0.003905 0.002533 0.000850 -0.001118 -0.003327 -0.005709 -0.008175 -0.010622 -0.012935 -0.014993 -0.016678 -0.017885 -0.018528 -0.018548 -0.017918 -0.016648 -0.014785 -0.012409 -0.009630 -0.006582 -0.003412 -0.000271 0.002694 0.005351 0.007591 0.009334 0.010533 0.011175 0.011279 0.010896 0.010099 0.008978 0.007633 0.006169 0.004684 0.003265 0.001986 0.000900 0.000043 -0.000575 -0.000958 -0.001130 -0.001129 -0.001002 -0.000801 -0.000580 -0.000393 -0.000288 -0.000308 -0.000485 -0.000841 -0.001385 -0.002112 -0.003001 -0.004017 -0.005111 -0.006221 -0.007276 -0.008200 -0.008915 -0.009346 -0.009428 -0.009108 -0.008353 -0.007151 -0.005517 -0.003489 -0.001133 0.001464 0.004196 0.006945 0.009588 0.012002 0.014079 0.015724 0.016869 0.017468 0.017510 0.017010 0.016010 0.014577 0.012796 0.010764 0.008583 0.006354 0.004170 0.002113 0.000248 -0.001378 -0.002736 -0.003815 -0.004619 -0.005165 -0.005479 -0.005595 -0.005547 -0.005371 -0.005100 -0.004762 -0.004383 -0.003982 -0.003576 -0.003177 -0.002793 -0.002432 -0.002097 -0.001791 -0.001515 -0.001269 -0.001052 -0.000864 -0.000702 -0.000564 -0.000449 -0.000353 -0.000276 -0.000213 -0.000163 -0.000124 -0.000094 -0.000070 -0.000052 -0.000039 -0.000029 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000048 0.000065 0.000088 0.000116 0.000153 0.000200 0.000258 0.000330 0.000419 0.000528 0.000659 0.000815 0.000999 0.001214 0.001461 0.001741 0.002055 0.002403 0.002783 0.003192 0.003626 0.004079 0.004539 0.004994 0.005425 0.005809 0.006116 0.006315 0.006368 0.006237 0.005884 0.005274 0.004380 0.003183 0.001681 -0.000112 -0.002160 -0.004409 -0.006784 -0.009192 -0.011528 -0.013680 -0.015535 -0.016987 -0.017945 -0.018340 -0.018130 -0.017307 -0.015895 -0.013952 -0.011565 -0.008844 -0.005918 -0.002925 -0.000000 0.002726 0.005140 0.007153 0.008702 0.009755 0.010310 0.010392 0.010050 0.009355 0.008387 0.007235 0.005988 0.004726 0.003524 0.002437 0.001505 0.000752 0.000182 -0.000218 -0.000472 -0.000615 -0.000689 -0.000738 -0.000806 -0.000933 -0.001153 -0.001491 -0.001963 -0.002570 -0.003302 -0.004136 -0.005034 -0.005947 -0.006816 -0.007577 -0.008163 -0.008508 -0.008552 -0.008246 -0.007558 -0.006472 -0.004995 -0.003155 -0.001007 0.001379 0.003909 0.006482 0.008985 0.011307 0.013344 0.015005 0.016217 0.016932 0.017125 0.016802 0.015991 0.014745 0.013138 0.011255 0.009190 0.007038 0.004893 0.002835 0.000935 -0.000755 -0.002198 -0.003376 -0.004285 -0.004936 -0.005349 -0.005554 -0.005582 -0.005467 -0.005243 -0.004940 -0.004584 -0.004196 -0.003795 -0.003395 -0.003005 -0.002634 -0.002286 -0.001966 -0.001675 -0.001413 -0.001181 -0.000977 -0.000800 -0.000649 -0.000520 -0.000413 -0.000324 -0.000252 -0.000194 -0.000149 -0.000113 -0.000085 -0.000064 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000032 0.000044 0.000059 0.000080 0.000106 0.000139 0.000182 0.000235 0.000302 0.000383 0.000483 0.000604 0.000749 0.000920 0.001120 0.001351 0.001614 0.001910 0.002239 0.002599 0.002989 0.003406 0.003843 0.004292 0.004742 0.005176 0.005574 0.005911 0.006156 0.006277 0.006236 0.005996 0.005523 0.004785 0.003760 0.002440 0.000830 -0.001046 -0.003143 -0.005400 -0.007736 -0.010057 -0.012261 -0.014240 -0.015891 -0.017121 -0.017853 -0.018035 -0.017642 -0.016679 -0.015182 -0.013215 -0.010868 -0.008248 -0.005477 -0.002681 0.000017 0.002504 0.004687 0.006492 0.007870 0.008802 0.009291 0.009367 0.009077 0.008485 0.007663 0.006687 0.005631 0.004563 0.003539 0.002605 0.001787 0.001099 0.000540 0.000096 -0.000256 -0.000547 -0.000811 -0.001080 -0.001385 -0.001752 -0.002198 -0.002731 -0.003349 -0.004038 -0.004771 -0.005511 -0.006213 -0.006824 -0.007286 -0.007543 -0.007543 -0.007242 -0.006608 -0.005623 -0.004288 -0.002626 -0.000677 0.001498 0.003822 0.006203 0.008544 0.010743 0.012704 0.014339 0.015575 0.016361 0.016666 0.016485 0.015836 0.014761 0.013319 0.011585 0.009645 0.007588 0.005501 0.003467 0.001557 -0.000172 -0.001678 -0.002936 -0.003935 -0.004680 -0.005186 -0.005476 -0.005580 -0.005529 -0.005357 -0.005092 -0.004764 -0.004394 -0.004002 -0.003604 -0.003211 -0.002833 -0.002475 -0.002142 -0.001837 -0.001561 -0.001314 -0.001095 -0.000904 -0.000739 -0.000597 -0.000477 -0.000378 -0.000296 -0.000229 -0.000176 -0.000134 -0.000102 -0.000077 -0.000057 -0.000043 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000039 0.000053 0.000072 0.000096 0.000126 0.000165 0.000213 0.000274 0.000349 0.000441 0.000552 0.000685 0.000844 0.001030 0.001245 0.001491 0.001768 0.002078 0.002418 0.002789 0.003186 0.003607 0.004043 0.004484 0.004918 0.005325 0.005685 0.005970 0.006149 0.006189 0.006053 0.005707 0.005118 0.004261 0.003121 0.001696 0.000003 -0.001927 -0.004042 -0.006276 -0.008546 -0.010759 -0.012816 -0.014617 -0.016071 -0.017097 -0.017633 -0.017641 -0.017111 -0.016058 -0.014526 -0.012583 -0.010318 -0.007835 -0.005245 -0.002663 -0.000196 0.002058 0.004021 0.005633 0.006860 0.007687 0.008127 0.008207 0.007972 0.007480 0.006792 0.005974 0.005085 0.004180 0.003304 0.002488 0.001753 0.001105 0.000542 0.000049 -0.000393 -0.000805 -0.001212 -0.001635 -0.002091 -0.002588 -0.003131 -0.003711 -0.004313 -0.004909 -0.005466 -0.005942 -0.006290 -0.006463 -0.006418 -0.006114 -0.005523 -0.004626 -0.003422 -0.001925 -0.000168 0.001800 0.003914 0.006095 0.008257 0.010309 0.012162 0.013735 0.014957 0.015774 0.016153 0.016081 0.015566 0.014639 0.013349 0.011761 0.009950 0.007998 0.005987 0.003998 0.002101 0.000355 -0.001192 -0.002511 -0.003584 -0.004411 -0.004999 -0.005369 -0.005546 -0.005559 -0.005440 -0.005218 -0.004920 -0.004572 -0.004193 -0.003801 -0.003409 -0.003026 -0.002660 -0.002317 -0.001999 -0.001710 -0.001449 -0.001216 -0.001011 -0.000832 -0.000678 -0.000547 -0.000436 -0.000344 -0.000269 -0.000208 -0.000159 -0.000121 -0.000091 -0.000069 -0.000051 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000048 0.000064 0.000086 0.000113 0.000148 0.000193 0.000248 0.000316 0.000400 0.000502 0.000625 0.000771 0.000943 0.001143 0.001372 0.001631 0.001921 0.002242 0.002592 0.002970 0.003372 0.003793 0.004224 0.004653 0.005065 0.005441 0.005758 0.005988 0.006098 0.006056 0.005827 0.005378 0.004681 0.003717 0.002479 0.000974 -0.000776 -0.002731 -0.004835 -0.007019 -0.009201 -0.011289 -0.013192 -0.014819 -0.016088 -0.016933 -0.017305 -0.017180 -0.016556 -0.015459 -0.013936 -0.012058 -0.009911 -0.007591 -0.005201 -0.002842 -0.000608 0.001419 0.003174 0.004610 0.005700 0.006439 0.006840 0.006931 0.006753 0.006354 0.005789 0.005109 0.004365 0.003599 0.002845 0.002127 0.001458 0.000844 0.000281 -0.000241 -0.000735 -0.001215 -0.001693 -0.002177 -0.002672 -0.003175 -0.003675 -0.004155 -0.004591 -0.004950 -0.005196 -0.005293 -0.005202 -0.004892 -0.004335 -0.003516 -0.002430 -0.001087 0.000488 0.002256 0.004161 0.006136 0.008108 0.009994 0.011715 0.013196 0.014370 0.015184 0.015601 0.015604 0.015195 0.014394 0.013242 0.011791 0.010109 0.008268 0.006347 0.004419 0.002554 0.000814 -0.000754 -0.002114 -0.003244 -0.004137 -0.004798 -0.005239 -0.005484 -0.005559 -0.005493 -0.005315 -0.005051 -0.004728 -0.004366 -0.003983 -0.003594 -0.003210 -0.002840 -0.002488 -0.002160 -0.001858 -0.001584 -0.001339 -0.001121 -0.000929 -0.000763 -0.000620 -0.000498 -0.000396 -0.000312 -0.000243 -0.000187 -0.000143 -0.000109 -0.000082 -0.000061 -0.000046 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000023 0.000031 0.000043 0.000057 0.000077 0.000101 0.000133 0.000173 0.000223 0.000285 0.000361 0.000455 0.000567 0.000702 0.000860 0.001045 0.001257 0.001499 0.001770 0.002071 0.002401 0.002759 0.003142 0.003546 0.003963 0.004384 0.004797 0.005184 0.005526 0.005796 0.005968 0.006008 0.005885 0.005565 0.005019 0.004225 0.003171 0.001856 0.000295 -0.001484 -0.003437 -0.005504 -0.007616 -0.009692 -0.011646 -0.013394 -0.014854 -0.015956 -0.016646 -0.016887 -0.016665 -0.015988 -0.014887 -0.013413 -0.011633 -0.009631 -0.007495 -0.005316 -0.003184 -0.001179 0.000630 0.002190 0.003463 0.004433 0.005097 0.005469 0.005576 0.005453 0.005142 0.004688 0.004132 0.003516 0.002872 0.002226 0.001598 0.000998 0.000430 -0.000107 -0.000618 -0.001107 -0.001580 -0.002039 -0.002482 -0.002903 -0.003289 -0.003624 -0.003884 -0.004042 -0.004070 -0.003938 -0.003619 -0.003090 -0.002338 -0.001358 -0.000155 0.001250 0.002826 0.004527 0.006297 0.008072 0.009781 0.011353 0.012718 0.013816 0.014596 0.015021 0.015069 0.014738 0.014041 0.013008 0.011684 0.010127 0.008401 0.006577 0.004725 0.002911 0.001195 -0.000373 -0.001755 -0.002925 -0.003871 -0.004591 -0.005096 -0.005402 -0.005535 -0.005519 -0.005384 -0.005156 -0.004860 -0.004518 -0.004148 -0.003765 -0.003383 -0.003010 -0.002653 -0.002317 -0.002005 -0.001720 -0.001462 -0.001232 -0.001028 -0.000850 -0.000696 -0.000564 -0.000452 -0.000358 -0.000281 -0.000219 -0.000168 -0.000128 -0.000097 -0.000073 -0.000055 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000028 0.000038 0.000051 0.000068 0.000090 0.000119 0.000154 0.000200 0.000256 0.000325 0.000410 0.000513 0.000636 0.000782 0.000952 0.001148 0.001372 0.001625 0.001906 0.002216 0.002553 0.002917 0.003302 0.003704 0.004115 0.004524 0.004916 0.005275 0.005578 0.005800 0.005912 0.005883 0.005680 0.005274 0.004642 0.003766 0.002640 0.001272 -0.000321 -0.002103 -0.004028 -0.006036 -0.008058 -0.010017 -0.011834 -0.013430 -0.014735 -0.015690 -0.016251 -0.016393 -0.016108 -0.015414 -0.014343 -0.012948 -0.011294 -0.009457 -0.007517 -0.005555 -0.003647 -0.001864 -0.000260 0.001120 0.002248 0.003112 0.003714 0.004066 0.004193 0.004125 0.003897 0.003545 0.003103 0.002605 0.002076 0.001539 0.001007 0.000492 -0.000001 -0.000469 -0.000913 -0.001329 -0.001715 -0.002066 -0.002373 -0.002622 -0.002797 -0.002879 -0.002846 -0.002675 -0.002345 -0.001839 -0.001144 -0.000257 0.000819 0.002068 0.003464 0.004971 0.006541 0.008120 0.009646 0.011057 0.012291 0.013293 0.014014 0.014419 0.014486 0.014207 0.013590 0.012658 0.011449 0.010010 0.008399 0.006679 0.004913 0.003164 0.001490 -0.000060 -0.001445 -0.002637 -0.003620 -0.004387 -0.004945 -0.005305 -0.005490 -0.005522 -0.005429 -0.005236 -0.004968 -0.004647 -0.004292 -0.003919 -0.003541 -0.003168 -0.002809 -0.002467 -0.002148 -0.001853 -0.001584 -0.001343 -0.001128 -0.000938 -0.000773 -0.000631 -0.000510 -0.000408 -0.000323 -0.000253 -0.000196 -0.000150 -0.000114 -0.000086 -0.000065 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000033 0.000045 0.000060 0.000080 0.000105 0.000137 0.000178 0.000229 0.000291 0.000368 0.000462 0.000574 0.000708 0.000864 0.001045 0.001252 0.001486 0.001748 0.002037 0.002354 0.002697 0.003064 0.003449 0.003846 0.004247 0.004640 0.005010 0.005337 0.005600 0.005772 0.005824 0.005725 0.005448 0.004966 0.004260 0.003319 0.002143 0.000744 -0.000855 -0.002617 -0.004493 -0.006425 -0.008344 -0.010179 -0.011857 -0.013309 -0.014473 -0.015301 -0.015759 -0.015829 -0.015513 -0.014831 -0.013820 -0.012528 -0.011018 -0.009358 -0.007618 -0.005871 -0.004181 -0.002606 -0.001193 0.000024 0.001025 0.001799 0.002351 0.002693 0.002844 0.002831 0.002683 0.002429 0.002099 0.001718 0.001308 0.000889 0.000473 0.000071 -0.000309 -0.000661 -0.000979 -0.001257 -0.001486 -0.001656 -0.001756 -0.001769 -0.001680 -0.001472 -0.001130 -0.000640 0.000007 0.000814 0.001778 0.002887 0.004119 0.005445 0.006825 0.008213 0.009558 0.010804 0.011898 0.012789 0.013434 0.013799 0.013861 0.013611 0.013053 0.012205 0.011096 0.009768 0.008268 0.006654 0.004982 0.003310 0.001694 0.000180 -0.001191 -0.002388 -0.003392 -0.004193 -0.004792 -0.005199 -0.005429 -0.005505 -0.005451 -0.005292 -0.005052 -0.004753 -0.004414 -0.004052 -0.003681 -0.003312 -0.002952 -0.002607 -0.002283 -0.001981 -0.001704 -0.001452 -0.001227 -0.001027 -0.000852 -0.000700 -0.000570 -0.000459 -0.000366 -0.000289 -0.000226 -0.000175 -0.000134 -0.000102 -0.000077 -0.000057 -0.000043 -0.000032 -0.000024 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000022 0.000029 0.000039 0.000053 0.000070 0.000093 0.000121 0.000158 0.000203 0.000260 0.000330 0.000414 0.000516 0.000638 0.000781 0.000947 0.001137 0.001353 0.001596 0.001866 0.002162 0.002485 0.002831 0.003198 0.003580 0.003970 0.004359 0.004733 0.005077 0.005371 0.005592 0.005713 0.005706 0.005543 0.005198 0.004651 0.003887 0.002900 0.001696 0.000288 -0.001296 -0.003017 -0.004827 -0.006668 -0.008475 -0.010183 -0.011725 -0.013041 -0.014079 -0.014799 -0.015176 -0.015201 -0.014880 -0.014236 -0.013305 -0.012132 -0.010776 -0.009296 -0.007756 -0.006216 -0.004731 -0.003348 -0.002106 -0.001032 -0.000142 0.000559 0.001073 0.001412 0.001593 0.001638 0.001571 0.001418 0.001201 0.000944 0.000665 0.000381 0.000105 -0.000152 -0.000380 -0.000572 -0.000717 -0.000807 -0.000832 -0.000779 -0.000636 -0.000392 -0.000035 0.000445 0.001054 0.001795 0.002663 0.003649 0.004735 0.005896 0.007101 0.008311 0.009481 0.010565 0.011517 0.012291 0.012849 0.013159 0.013199 0.012960 0.012443 0.011661 0.010638 0.009409 0.008016 0.006507 0.004934 0.003348 0.001801 0.000339 -0.001001 -0.002186 -0.003195 -0.004016 -0.004645 -0.005088 -0.005357 -0.005472 -0.005454 -0.005327 -0.005114 -0.004837 -0.004515 -0.004166 -0.003803 -0.003438 -0.003080 -0.002735 -0.002407 -0.002101 -0.001817 -0.001559 -0.001325 -0.001116 -0.000931 -0.000770 -0.000631 -0.000512 -0.000411 -0.000327 -0.000257 -0.000201 -0.000155 -0.000119 -0.000090 -0.000068 -0.000051 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000034 0.000046 0.000062 0.000081 0.000107 0.000139 0.000180 0.000231 0.000293 0.000370 0.000462 0.000572 0.000702 0.000854 0.001028 0.001227 0.001452 0.001702 0.001978 0.002279 0.002605 0.002952 0.003317 0.003693 0.004074 0.004448 0.004801 0.005118 0.005377 0.005554 0.005625 0.005563 0.005341 0.004940 0.004342 0.003537 0.002524 0.001310 -0.000086 -0.001635 -0.003298 -0.005027 -0.006766 -0.008455 -0.010034 -0.011445 -0.012634 -0.013560 -0.014192 -0.014510 -0.014512 -0.014207 -0.013617 -0.012779 -0.011735 -0.010535 -0.009233 -0.007883 -0.006536 -0.005238 -0.004029 -0.002938 -0.001987 -0.001189 -0.000547 -0.000058 0.000287 0.000504 0.000612 0.000631 0.000583 0.000489 0.000366 0.000232 0.000102 -0.000012 -0.000099 -0.000148 -0.000150 -0.000095 0.000026 0.000223 0.000506 0.000882 0.001359 0.001941 0.002629 0.003418 0.004299 0.005258 0.006275 0.007323 0.008369 0.009377 0.010309 0.011122 0.011779 0.012245 0.012492 0.012500 0.012258 0.011767 0.011036 0.010086 0.008946 0.007652 0.006246 0.004773 0.003280 0.001813 0.000414 -0.000880 -0.002037 -0.003036 -0.003862 -0.004508 -0.004977 -0.005278 -0.005426 -0.005441 -0.005343 -0.005156 -0.004900 -0.004596 -0.004260 -0.003907 -0.003548 -0.003193 -0.002848 -0.002520 -0.002210 -0.001923 -0.001659 -0.001419 -0.001202 -0.001010 -0.000840 -0.000692 -0.000565 -0.000457 -0.000366 -0.000290 -0.000228 -0.000178 -0.000137 -0.000105 -0.000079 -0.000060 -0.000045 -0.000033 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000040 0.000054 0.000071 0.000094 0.000123 0.000159 0.000204 0.000260 0.000328 0.000411 0.000511 0.000629 0.000766 0.000926 0.001108 0.001314 0.001545 0.001801 0.002082 0.002386 0.002713 0.003059 0.003420 0.003788 0.004157 0.004514 0.004845 0.005132 0.005355 0.005490 0.005513 0.005401 0.005131 0.004685 0.004050 0.003220 0.002198 0.000994 -0.000372 -0.001870 -0.003460 -0.005095 -0.006723 -0.008290 -0.009741 -0.011025 -0.012099 -0.012928 -0.013487 -0.013764 -0.013759 -0.013484 -0.012960 -0.012221 -0.011306 -0.010259 -0.009125 -0.007952 -0.006782 -0.005652 -0.004594 -0.003634 -0.002787 -0.002063 -0.001466 -0.000991 -0.000630 -0.000368 -0.000190 -0.000078 -0.000013 0.000022 0.000042 0.000064 0.000100 0.000160 0.000256 0.000397 0.000591 0.000847 0.001172 0.001573 0.002054 0.002619 0.003266 0.003992 0.004788 0.005641 0.006533 0.007444 0.008346 0.009210 0.010001 0.010686 0.011232 0.011609 0.011791 0.011761 0.011509 0.011033 0.010343 0.009455 0.008393 0.007190 0.005882 0.004509 0.003111 0.001730 0.000405 -0.000830 -0.001946 -0.002919 -0.003736 -0.004386 -0.004871 -0.005195 -0.005370 -0.005413 -0.005342 -0.005179 -0.004945 -0.004658 -0.004335 -0.003992 -0.003640 -0.003290 -0.002947 -0.002619 -0.002308 -0.002019 -0.001751 -0.001506 -0.001284 -0.001085 -0.000909 -0.000754 -0.000620 -0.000504 -0.000407 -0.000325 -0.000257 -0.000201 -0.000157 -0.000121 -0.000092 -0.000070 -0.000052 -0.000039 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000026 0.000035 0.000047 0.000062 0.000082 0.000107 0.000139 0.000179 0.000229 0.000290 0.000364 0.000454 0.000560 0.000684 0.000829 0.000995 0.001184 0.001396 0.001632 0.001892 0.002176 0.002482 0.002808 0.003151 0.003505 0.003864 0.004218 0.004557 0.004863 0.005120 0.005307 0.005402 0.005382 0.005227 0.004918 0.004440 0.003783 0.002945 0.001930 0.000752 -0.000567 -0.001998 -0.003501 -0.005032 -0.006543 -0.007986 -0.009311 -0.010477 -0.011446 -0.012191 -0.012692 -0.012941 -0.012940 -0.012703 -0.012249 -0.011610 -0.010819 -0.009915 -0.008937 -0.007924 -0.006910 -0.005927 -0.005000 -0.004149 -0.003388 -0.002724 -0.002158 -0.001685 -0.001298 -0.000984 -0.000730 -0.000519 -0.000337 -0.000169 -0.000002 0.000177 0.000378 0.000610 0.000882 0.001200 0.001573 0.002003 0.002496 0.003052 0.003671 0.004348 0.005076 0.005842 0.006633 0.007429 0.008208 0.008945 0.009613 0.010183 0.010629 0.010923 0.011044 0.010977 0.010711 0.010247 0.009590 0.008755 0.007764 0.006645 0.005429 0.004151 0.002849 0.001558 0.000314 -0.000853 -0.001915 -0.002850 -0.003643 -0.004285 -0.004773 -0.005110 -0.005305 -0.005372 -0.005326 -0.005186 -0.004971 -0.004702 -0.004393 -0.004061 -0.003717 -0.003371 -0.003032 -0.002705 -0.002395 -0.002103 -0.001833 -0.001585 -0.001360 -0.001156 -0.000975 -0.000814 -0.000673 -0.000552 -0.000448 -0.000360 -0.000287 -0.000226 -0.000177 -0.000137 -0.000106 -0.000081 -0.000061 -0.000046 -0.000034 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000030 0.000040 0.000054 0.000071 0.000093 0.000121 0.000157 0.000201 0.000255 0.000321 0.000401 0.000496 0.000608 0.000738 0.000889 0.001061 0.001255 0.001471 0.001711 0.001974 0.002259 0.002565 0.002888 0.003226 0.003572 0.003920 0.004258 0.004576 0.004857 0.005083 0.005235 0.005293 0.005237 0.005047 0.004710 0.004212 0.003548 0.002717 0.001725 0.000589 -0.000669 -0.002019 -0.003424 -0.004844 -0.006234 -0.007553 -0.008758 -0.009812 -0.010687 -0.011358 -0.011811 -0.012041 -0.012051 -0.011855 -0.011471 -0.010927 -0.010252 -0.009478 -0.008639 -0.007767 -0.006889 -0.006032 -0.005216 -0.004457 -0.003765 -0.003145 -0.002597 -0.002117 -0.001697 -0.001325 -0.000991 -0.000681 -0.000384 -0.000088 0.000218 0.000542 0.000892 0.001275 0.001697 0.002161 0.002670 0.003225 0.003825 0.004466 0.005141 0.005839 0.006547 0.007249 0.007926 0.008558 0.009121 0.009594 0.009952 0.010174 0.010242 0.010142 0.009865 0.009411 0.008785 0.007999 0.007073 0.006031 0.004902 0.003717 0.002508 0.001308 0.000148 -0.000944 -0.001943 -0.002829 -0.003588 -0.004208 -0.004688 -0.005028 -0.005235 -0.005319 -0.005293 -0.005174 -0.004980 -0.004727 -0.004433 -0.004113 -0.003778 -0.003439 -0.003104 -0.002779 -0.002469 -0.002178 -0.001906 -0.001656 -0.001428 -0.001221 -0.001036 -0.000871 -0.000725 -0.000598 -0.000489 -0.000396 -0.000317 -0.000252 -0.000198 -0.000155 -0.000120 -0.000092 -0.000070 -0.000053 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000046 0.000061 0.000081 0.000105 0.000136 0.000175 0.000223 0.000281 0.000352 0.000436 0.000536 0.000654 0.000790 0.000945 0.001122 0.001320 0.001540 0.001783 0.002047 0.002331 0.002635 0.002954 0.003284 0.003621 0.003955 0.004276 0.004572 0.004826 0.005022 0.005142 0.005168 0.005082 0.004867 0.004512 0.004008 0.003349 0.002540 0.001587 0.000507 -0.000677 -0.001935 -0.003235 -0.004539 -0.005808 -0.007005 -0.008095 -0.009046 -0.009834 -0.010440 -0.010852 -0.011068 -0.011091 -0.010935 -0.010617 -0.010159 -0.009588 -0.008930 -0.008214 -0.007463 -0.006703 -0.005952 -0.005229 -0.004545 -0.003907 -0.003319 -0.002780 -0.002285 -0.001827 -0.001398 -0.000987 -0.000586 -0.000186 0.000223 0.000646 0.001089 0.001558 0.002056 0.002583 0.003142 0.003730 0.004344 0.004977 0.005621 0.006264 0.006891 0.007487 0.008033 0.008512 0.008904 0.009190 0.009353 0.009378 0.009253 0.008970 0.008529 0.007935 0.007197 0.006333 0.005365 0.004319 0.003221 0.002103 0.000993 -0.000082 -0.001096 -0.002027 -0.002856 -0.003570 -0.004160 -0.004621 -0.004953 -0.005162 -0.005256 -0.005245 -0.005144 -0.004969 -0.004734 -0.004455 -0.004147 -0.003822 -0.003491 -0.003162 -0.002841 -0.002533 -0.002242 -0.001970 -0.001719 -0.001489 -0.001280 -0.001092 -0.000923 -0.000774 -0.000643 -0.000529 -0.000431 -0.000348 -0.000278 -0.000220 -0.000173 -0.000134 -0.000104 -0.000080 -0.000061 -0.000046 -0.000035 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000030 0.000040 0.000053 0.000069 0.000091 0.000118 0.000151 0.000193 0.000244 0.000307 0.000382 0.000471 0.000576 0.000698 0.000838 0.000998 0.001178 0.001379 0.001602 0.001845 0.002109 0.002391 0.002690 0.003003 0.003325 0.003650 0.003969 0.004271 0.004543 0.004771 0.004939 0.005031 0.005030 0.004922 0.004692 0.004331 0.003832 0.003193 0.002418 0.001516 0.000505 -0.000594 -0.001754 -0.002943 -0.004129 -0.005279 -0.006359 -0.007339 -0.008195 -0.008903 -0.009449 -0.009824 -0.010027 -0.010063 -0.009944 -0.009684 -0.009304 -0.008824 -0.008267 -0.007655 -0.007009 -0.006348 -0.005688 -0.005042 -0.004418 -0.003823 -0.003258 -0.002722 -0.002210 -0.001717 -0.001237 -0.000762 -0.000286 0.000196 0.000689 0.001197 0.001722 0.002266 0.002828 0.003407 0.003999 0.004600 0.005200 0.005790 0.006358 0.006890 0.007370 0.007782 0.008111 0.008341 0.008458 0.008451 0.008309 0.008028 0.007605 0.007045 0.006357 0.005556 0.004661 0.003695 0.002683 0.001652 0.000629 -0.000362 -0.001297 -0.002157 -0.002925 -0.003588 -0.004139 -0.004572 -0.004888 -0.005091 -0.005187 -0.005185 -0.005098 -0.004938 -0.004720 -0.004457 -0.004163 -0.003850 -0.003528 -0.003206 -0.002890 -0.002586 -0.002297 -0.002026 -0.001774 -0.001542 -0.001332 -0.001141 -0.000971 -0.000819 -0.000685 -0.000567 -0.000466 -0.000378 -0.000304 -0.000243 -0.000191 -0.000150 -0.000116 -0.000090 -0.000069 -0.000052 -0.000039 -0.000030 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000034 0.000045 0.000059 0.000078 0.000101 0.000130 0.000167 0.000211 0.000266 0.000332 0.000411 0.000504 0.000613 0.000739 0.000883 0.001046 0.001228 0.001431 0.001654 0.001897 0.002159 0.002437 0.002731 0.003036 0.003348 0.003659 0.003960 0.004242 0.004491 0.004694 0.004837 0.004905 0.004885 0.004763 0.004528 0.004171 0.003689 0.003081 0.002352 0.001512 0.000578 -0.000430 -0.001486 -0.002564 -0.003633 -0.004666 -0.005634 -0.006511 -0.007275 -0.007908 -0.008398 -0.008738 -0.008929 -0.008976 -0.008888 -0.008680 -0.008367 -0.007966 -0.007496 -0.006974 -0.006416 -0.005839 -0.005255 -0.004673 -0.004100 -0.003540 -0.002993 -0.002459 -0.001935 -0.001417 -0.000900 -0.000381 0.000143 0.000676 0.001217 0.001769 0.002330 0.002898 0.003469 0.004040 0.004604 0.005150 0.005670 0.006151 0.006578 0.006940 0.007221 0.007410 0.007495 0.007467 0.007318 0.007045 0.006646 0.006125 0.005490 0.004753 0.003932 0.003046 0.002118 0.001173 0.000235 -0.000674 -0.001532 -0.002321 -0.003026 -0.003636 -0.004142 -0.004542 -0.004835 -0.005024 -0.005114 -0.005115 -0.005036 -0.004889 -0.004685 -0.004438 -0.004158 -0.003858 -0.003547 -0.003234 -0.002926 -0.002627 -0.002341 -0.002072 -0.001821 -0.001589 -0.001377 -0.001185 -0.001013 -0.000859 -0.000723 -0.000603 -0.000498 -0.000408 -0.000331 -0.000265 -0.000211 -0.000166 -0.000129 -0.000100 -0.000077 -0.000059 -0.000045 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000051 0.000066 0.000086 0.000111 0.000143 0.000182 0.000229 0.000287 0.000356 0.000438 0.000535 0.000647 0.000776 0.000923 0.001088 0.001272 0.001476 0.001698 0.001938 0.002196 0.002469 0.002756 0.003051 0.003350 0.003646 0.003929 0.004189 0.004416 0.004596 0.004718 0.004769 0.004737 0.004609 0.004378 0.004037 0.003581 0.003013 0.002339 0.001568 0.000717 -0.000195 -0.001147 -0.002114 -0.003070 -0.003991 -0.004851 -0.005630 -0.006307 -0.006869 -0.007305 -0.007612 -0.007791 -0.007846 -0.007786 -0.007621 -0.007366 -0.007032 -0.006636 -0.006190 -0.005708 -0.005202 -0.004682 -0.004155 -0.003627 -0.003099 -0.002572 -0.002047 -0.001522 -0.000994 -0.000463 0.000073 0.000614 0.001160 0.001709 0.002259 0.002806 0.003347 0.003875 0.004382 0.004860 0.005298 0.005684 0.006006 0.006253 0.006414 0.006478 0.006440 0.006292 0.006033 0.005663 0.005185 0.004606 0.003936 0.003189 0.002384 0.001541 0.000681 -0.000174 -0.001002 -0.001784 -0.002503 -0.003146 -0.003701 -0.004163 -0.004526 -0.004791 -0.004961 -0.005042 -0.005039 -0.004964 -0.004824 -0.004632 -0.004398 -0.004133 -0.003846 -0.003548 -0.003245 -0.002946 -0.002654 -0.002373 -0.002108 -0.001859 -0.001628 -0.001416 -0.001224 -0.001050 -0.000895 -0.000757 -0.000635 -0.000528 -0.000436 -0.000356 -0.000288 -0.000230 -0.000182 -0.000143 -0.000111 -0.000086 -0.000066 -0.000050 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000043 0.000056 0.000073 0.000095 0.000122 0.000155 0.000196 0.000246 0.000307 0.000379 0.000464 0.000564 0.000679 0.000810 0.000959 0.001125 0.001309 0.001510 0.001730 0.001967 0.002220 0.002486 0.002764 0.003048 0.003332 0.003611 0.003874 0.004115 0.004321 0.004483 0.004589 0.004629 0.004591 0.004466 0.004247 0.003927 0.003506 0.002985 0.002371 0.001674 0.000909 0.000092 -0.000757 -0.001615 -0.002462 -0.003275 -0.004033 -0.004717 -0.005312 -0.005806 -0.006192 -0.006468 -0.006635 -0.006696 -0.006659 -0.006532 -0.006325 -0.006049 -0.005715 -0.005334 -0.004917 -0.004474 -0.004011 -0.003535 -0.003049 -0.002555 -0.002056 -0.001552 -0.001042 -0.000527 -0.000008 0.000514 0.001037 0.001558 0.002073 0.002578 0.003067 0.003535 0.003973 0.004372 0.004723 0.005014 0.005235 0.005376 0.005429 0.005389 0.005250 0.005012 0.004674 0.004241 0.003719 0.003116 0.002446 0.001723 0.000964 0.000189 -0.000582 -0.001331 -0.002039 -0.002690 -0.003271 -0.003773 -0.004189 -0.004516 -0.004752 -0.004901 -0.004968 -0.004958 -0.004882 -0.004747 -0.004563 -0.004340 -0.004088 -0.003815 -0.003529 -0.003239 -0.002949 -0.002666 -0.002392 -0.002132 -0.001887 -0.001659 -0.001448 -0.001256 -0.001082 -0.000925 -0.000786 -0.000663 -0.000555 -0.000460 -0.000379 -0.000309 -0.000249 -0.000199 -0.000157 -0.000123 -0.000095 -0.000073 -0.000056 -0.000043 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000047 0.000062 0.000080 0.000103 0.000132 0.000167 0.000210 0.000263 0.000326 0.000401 0.000488 0.000590 0.000707 0.000840 0.000988 0.001154 0.001336 0.001535 0.001751 0.001983 0.002229 0.002487 0.002754 0.003024 0.003293 0.003554 0.003799 0.004021 0.004211 0.004358 0.004454 0.004488 0.004451 0.004335 0.004132 0.003841 0.003458 0.002989 0.002438 0.001816 0.001136 0.000414 -0.000334 -0.001088 -0.001830 -0.002539 -0.003200 -0.003795 -0.004313 -0.004744 -0.005085 -0.005332 -0.005487 -0.005553 -0.005535 -0.005440 -0.005274 -0.005047 -0.004767 -0.004444 -0.004085 -0.003698 -0.003289 -0.002863 -0.002423 -0.001972 -0.001511 -0.001043 -0.000569 -0.000091 0.000388 0.000865 0.001336 0.001797 0.002242 0.002666 0.003062 0.003423 0.003739 0.004001 0.004200 0.004328 0.004376 0.004340 0.004215 0.004001 0.003699 0.003312 0.002847 0.002312 0.001717 0.001075 0.000400 -0.000290 -0.000979 -0.001649 -0.002284 -0.002868 -0.003390 -0.003840 -0.004212 -0.004502 -0.004710 -0.004838 -0.004889 -0.004871 -0.004791 -0.004658 -0.004480 -0.004266 -0.004025 -0.003765 -0.003492 -0.003214 -0.002936 -0.002662 -0.002397 -0.002144 -0.001905 -0.001680 -0.001472 -0.001281 -0.001108 -0.000951 -0.000811 -0.000687 -0.000578 -0.000482 -0.000399 -0.000328 -0.000266 -0.000214 -0.000171 -0.000135 -0.000105 -0.000081 -0.000062 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000040 0.000052 0.000068 0.000087 0.000111 0.000141 0.000178 0.000224 0.000278 0.000344 0.000421 0.000510 0.000613 0.000731 0.000863 0.001011 0.001174 0.001354 0.001549 0.001760 0.001986 0.002224 0.002471 0.002726 0.002982 0.003235 0.003479 0.003707 0.003913 0.004089 0.004226 0.004315 0.004348 0.004316 0.004212 0.004031 0.003770 0.003429 0.003012 0.002526 0.001979 0.001383 0.000752 0.000101 -0.000553 -0.001194 -0.001807 -0.002375 -0.002888 -0.003335 -0.003711 -0.004010 -0.004232 -0.004377 -0.004447 -0.004446 -0.004377 -0.004247 -0.004062 -0.003831 -0.003559 -0.003254 -0.002923 -0.002568 -0.002196 -0.001809 -0.001410 -0.001001 -0.000587 -0.000169 0.000249 0.000663 0.001068 0.001460 0.001834 0.002182 0.002500 0.002779 0.003012 0.003190 0.003306 0.003351 0.003322 0.003214 0.003026 0.002761 0.002421 0.002012 0.001541 0.001018 0.000454 -0.000139 -0.000746 -0.001354 -0.001946 -0.002509 -0.003028 -0.003492 -0.003892 -0.004221 -0.004477 -0.004657 -0.004764 -0.004802 -0.004775 -0.004691 -0.004558 -0.004384 -0.004177 -0.003946 -0.003697 -0.003437 -0.003172 -0.002906 -0.002643 -0.002388 -0.002143 -0.001910 -0.001692 -0.001488 -0.001299 -0.001127 -0.000972 -0.000832 -0.000707 -0.000597 -0.000501 -0.000417 -0.000344 -0.000282 -0.000229 -0.000184 -0.000146 -0.000115 -0.000090 -0.000069 -0.000053 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000044 0.000057 0.000073 0.000093 0.000119 0.000151 0.000189 0.000236 0.000293 0.000360 0.000438 0.000528 0.000632 0.000749 0.000880 0.001025 0.001186 0.001362 0.001552 0.001757 0.001975 0.002203 0.002439 0.002680 0.002921 0.003159 0.003387 0.003601 0.003794 0.003960 0.004089 0.004175 0.004209 0.004184 0.004094 0.003936 0.003707 0.003409 0.003045 0.002622 0.002148 0.001634 0.001091 0.000532 -0.000028 -0.000575 -0.001098 -0.001583 -0.002021 -0.002406 -0.002733 -0.002997 -0.003197 -0.003334 -0.003407 -0.003419 -0.003373 -0.003275 -0.003130 -0.002943 -0.002721 -0.002470 -0.002194 -0.001898 -0.001585 -0.001259 -0.000923 -0.000581 -0.000236 0.000108 0.000446 0.000775 0.001090 0.001385 0.001654 0.001892 0.002091 0.002245 0.002346 0.002387 0.002364 0.002273 0.002112 0.001883 0.001587 0.001232 0.000822 0.000368 -0.000123 -0.000638 -0.001167 -0.001696 -0.002213 -0.002706 -0.003161 -0.003569 -0.003920 -0.004209 -0.004432 -0.004587 -0.004675 -0.004699 -0.004665 -0.004577 -0.004445 -0.004275 -0.004075 -0.003852 -0.003614 -0.003366 -0.003113 -0.002860 -0.002609 -0.002365 -0.002129 -0.001905 -0.001692 -0.001494 -0.001310 -0.001140 -0.000986 -0.000847 -0.000723 -0.000613 -0.000516 -0.000432 -0.000358 -0.000295 -0.000241 -0.000195 -0.000156 -0.000124 -0.000098 -0.000076 -0.000058 -0.000045 -0.000034 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000047 0.000061 0.000078 0.000100 0.000126 0.000160 0.000200 0.000248 0.000306 0.000374 0.000452 0.000543 0.000645 0.000760 0.000889 0.001032 0.001189 0.001360 0.001545 0.001742 0.001951 0.002168 0.002392 0.002619 0.002846 0.003069 0.003284 0.003485 0.003667 0.003824 0.003947 0.004031 0.004067 0.004050 0.003975 0.003840 0.003644 0.003388 0.003077 0.002716 0.002312 0.001875 0.001415 0.000943 0.000470 0.000008 -0.000433 -0.000844 -0.001218 -0.001550 -0.001834 -0.002069 -0.002252 -0.002381 -0.002457 -0.002482 -0.002458 -0.002390 -0.002282 -0.002140 -0.001968 -0.001771 -0.001554 -0.001320 -0.001073 -0.000816 -0.000554 -0.000289 -0.000026 0.000232 0.000480 0.000714 0.000928 0.001119 0.001279 0.001403 0.001484 0.001518 0.001497 0.001420 0.001283 0.001086 0.000833 0.000527 0.000174 -0.000218 -0.000640 -0.001084 -0.001540 -0.001996 -0.002442 -0.002868 -0.003262 -0.003616 -0.003921 -0.004171 -0.004363 -0.004494 -0.004565 -0.004578 -0.004537 -0.004448 -0.004317 -0.004151 -0.003958 -0.003744 -0.003516 -0.003280 -0.003039 -0.002798 -0.002560 -0.002327 -0.002103 -0.001887 -0.001683 -0.001490 -0.001311 -0.001146 -0.000995 -0.000858 -0.000735 -0.000625 -0.000528 -0.000444 -0.000370 -0.000306 -0.000252 -0.000205 -0.000166 -0.000132 -0.000105 -0.000082 -0.000064 -0.000049 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000039 0.000051 0.000065 0.000083 0.000106 0.000134 0.000168 0.000209 0.000259 0.000317 0.000385 0.000463 0.000552 0.000653 0.000766 0.000892 0.001031 0.001184 0.001349 0.001527 0.001716 0.001914 0.002120 0.002331 0.002545 0.002758 0.002968 0.003170 0.003360 0.003532 0.003680 0.003798 0.003880 0.003918 0.003909 0.003850 0.003738 0.003574 0.003360 0.003100 0.002798 0.002461 0.002096 0.001712 0.001318 0.000924 0.000538 0.000168 -0.000180 -0.000500 -0.000787 -0.001038 -0.001249 -0.001417 -0.001541 -0.001620 -0.001658 -0.001656 -0.001617 -0.001547 -0.001450 -0.001329 -0.001189 -0.001033 -0.000865 -0.000689 -0.000507 -0.000324 -0.000143 0.000033 0.000200 0.000354 0.000492 0.000607 0.000695 0.000751 0.000770 0.000747 0.000677 0.000559 0.000391 0.000174 -0.000087 -0.000388 -0.000724 -0.001085 -0.001465 -0.001854 -0.002244 -0.002625 -0.002988 -0.003325 -0.003628 -0.003889 -0.004104 -0.004266 -0.004376 -0.004432 -0.004435 -0.004390 -0.004301 -0.004173 -0.004013 -0.003827 -0.003622 -0.003405 -0.003179 -0.002951 -0.002722 -0.002497 -0.002277 -0.002063 -0.001858 -0.001662 -0.001478 -0.001305 -0.001145 -0.000997 -0.000863 -0.000741 -0.000633 -0.000537 -0.000452 -0.000379 -0.000315 -0.000260 -0.000213 -0.000173 -0.000139 -0.000111 -0.000088 -0.000069 -0.000053 -0.000041 -0.000031 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000025 0.000033 0.000042 0.000054 0.000069 0.000088 0.000112 0.000141 0.000175 0.000217 0.000267 0.000325 0.000392 0.000469 0.000556 0.000655 0.000766 0.000888 0.001023 0.001171 0.001330 0.001500 0.001679 0.001867 0.002061 0.002259 0.002460 0.002660 0.002858 0.003048 0.003227 0.003389 0.003528 0.003640 0.003719 0.003759 0.003759 0.003715 0.003627 0.003495 0.003321 0.003108 0.002861 0.002585 0.002286 0.001971 0.001647 0.001321 0.000999 0.000688 0.000392 0.000116 -0.000136 -0.000359 -0.000550 -0.000707 -0.000827 -0.000913 -0.000964 -0.000984 -0.000977 -0.000945 -0.000893 -0.000824 -0.000742 -0.000649 -0.000550 -0.000446 -0.000342 -0.000239 -0.000140 -0.000049 0.000031 0.000097 0.000144 0.000169 0.000167 0.000134 0.000065 -0.000042 -0.000188 -0.000374 -0.000597 -0.000854 -0.001139 -0.001447 -0.001770 -0.002100 -0.002431 -0.002754 -0.003062 -0.003347 -0.003603 -0.003823 -0.004004 -0.004140 -0.004230 -0.004273 -0.004270 -0.004222 -0.004134 -0.004011 -0.003858 -0.003681 -0.003487 -0.003280 -0.003066 -0.002849 -0.002633 -0.002420 -0.002213 -0.002011 -0.001817 -0.001632 -0.001456 -0.001290 -0.001136 -0.000993 -0.000862 -0.000744 -0.000637 -0.000542 -0.000458 -0.000385 -0.000321 -0.000266 -0.000219 -0.000179 -0.000145 -0.000117 -0.000093 -0.000073 -0.000057 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000058 0.000073 0.000093 0.000117 0.000146 0.000182 0.000223 0.000273 0.000330 0.000396 0.000471 0.000557 0.000653 0.000761 0.000880 0.001010 0.001151 0.001303 0.001464 0.001634 0.001810 0.001992 0.002178 0.002367 0.002555 0.002739 0.002917 0.003084 0.003236 0.003366 0.003472 0.003547 0.003591 0.003599 0.003570 0.003505 0.003403 0.003267 0.003098 0.002901 0.002679 0.002437 0.002181 0.001916 0.001647 0.001377 0.001113 0.000859 0.000617 0.000394 0.000193 0.000017 -0.000131 -0.000250 -0.000343 -0.000410 -0.000454 -0.000478 -0.000485 -0.000479 -0.000462 -0.000437 -0.000407 -0.000375 -0.000341 -0.000309 -0.000281 -0.000258 -0.000243 -0.000240 -0.000251 -0.000280 -0.000330 -0.000405 -0.000508 -0.000640 -0.000803 -0.000996 -0.001215 -0.001458 -0.001720 -0.001993 -0.002273 -0.002553 -0.002825 -0.003084 -0.003323 -0.003537 -0.003722 -0.003872 -0.003985 -0.004058 -0.004090 -0.004081 -0.004033 -0.003948 -0.003832 -0.003687 -0.003521 -0.003337 -0.003142 -0.002940 -0.002736 -0.002532 -0.002332 -0.002136 -0.001947 -0.001765 -0.001590 -0.001424 -0.001267 -0.001119 -0.000982 -0.000856 -0.000741 -0.000637 -0.000544 -0.000461 -0.000389 -0.000325 -0.000271 -0.000224 -0.000184 -0.000150 -0.000121 -0.000097 -0.000077 -0.000061 -0.000047 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000029 0.000037 0.000048 0.000061 0.000077 0.000097 0.000121 0.000151 0.000186 0.000227 0.000276 0.000332 0.000397 0.000470 0.000554 0.000648 0.000752 0.000867 0.000991 0.001126 0.001269 0.001421 0.001580 0.001745 0.001916 0.002090 0.002266 0.002441 0.002613 0.002778 0.002933 0.003072 0.003194 0.003293 0.003366 0.003412 0.003429 0.003416 0.003372 0.003298 0.003195 0.003065 0.002911 0.002736 0.002542 0.002335 0.002117 0.001892 0.001664 0.001436 0.001213 0.000999 0.000799 0.000615 0.000452 0.000310 0.000189 0.000087 0.000003 -0.000066 -0.000122 -0.000168 -0.000206 -0.000239 -0.000269 -0.000297 -0.000325 -0.000354 -0.000385 -0.000420 -0.000461 -0.000510 -0.000569 -0.000641 -0.000728 -0.000834 -0.000961 -0.001109 -0.001279 -0.001469 -0.001678 -0.001901 -0.002134 -0.002371 -0.002606 -0.002836 -0.003053 -0.003253 -0.003432 -0.003584 -0.003708 -0.003800 -0.003858 -0.003881 -0.003869 -0.003822 -0.003743 -0.003635 -0.003501 -0.003346 -0.003175 -0.002992 -0.002803 -0.002612 -0.002421 -0.002233 -0.002050 -0.001872 -0.001702 -0.001538 -0.001382 -0.001234 -0.001095 -0.000965 -0.000844 -0.000733 -0.000632 -0.000542 -0.000461 -0.000390 -0.000327 -0.000273 -0.000227 -0.000187 -0.000153 -0.000124 -0.000100 -0.000080 -0.000063 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000031 0.000039 0.000050 0.000063 0.000080 0.000100 0.000125 0.000154 0.000188 0.000229 0.000277 0.000332 0.000395 0.000468 0.000549 0.000640 0.000740 0.000849 0.000967 0.001094 0.001229 0.001371 0.001520 0.001674 0.001833 0.001995 0.002158 0.002320 0.002479 0.002630 0.002772 0.002900 0.003012 0.003106 0.003178 0.003227 0.003252 0.003253 0.003228 0.003178 0.003103 0.003006 0.002887 0.002749 0.002594 0.002425 0.002243 0.002052 0.001854 0.001654 0.001456 0.001264 0.001082 0.000913 0.000759 0.000619 0.000494 0.000382 0.000280 0.000187 0.000100 0.000017 -0.000062 -0.000140 -0.000218 -0.000296 -0.000374 -0.000454 -0.000535 -0.000620 -0.000710 -0.000806 -0.000911 -0.001026 -0.001153 -0.001294 -0.001449 -0.001618 -0.001801 -0.001993 -0.002192 -0.002394 -0.002594 -0.002788 -0.002971 -0.003138 -0.003287 -0.003413 -0.003515 -0.003589 -0.003634 -0.003650 -0.003636 -0.003592 -0.003520 -0.003421 -0.003299 -0.003157 -0.003000 -0.002832 -0.002656 -0.002478 -0.002300 -0.002125 -0.001954 -0.001789 -0.001630 -0.001477 -0.001332 -0.001194 -0.001063 -0.000940 -0.000826 -0.000720 -0.000623 -0.000536 -0.000458 -0.000388 -0.000327 -0.000274 -0.000228 -0.000189 -0.000155 -0.000127 -0.000103 -0.000083 -0.000066 -0.000052 -0.000041 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000041 0.000052 0.000066 0.000082 0.000102 0.000127 0.000155 0.000190 0.000230 0.000276 0.000331 0.000392 0.000463 0.000541 0.000628 0.000723 0.000827 0.000938 0.001057 0.001183 0.001315 0.001454 0.001597 0.001744 0.001894 0.002044 0.002192 0.002337 0.002475 0.002604 0.002721 0.002825 0.002914 0.002985 0.003037 0.003069 0.003081 0.003071 0.003040 0.002989 0.002917 0.002826 0.002716 0.002589 0.002447 0.002291 0.002124 0.001950 0.001771 0.001593 0.001419 0.001253 0.001095 0.000948 0.000809 0.000678 0.000554 0.000434 0.000318 0.000203 0.000089 -0.000026 -0.000141 -0.000257 -0.000373 -0.000489 -0.000606 -0.000724 -0.000844 -0.000966 -0.001094 -0.001227 -0.001366 -0.001514 -0.001669 -0.001832 -0.002002 -0.002175 -0.002349 -0.002520 -0.002686 -0.002841 -0.002982 -0.003107 -0.003212 -0.003295 -0.003355 -0.003391 -0.003401 -0.003386 -0.003346 -0.003281 -0.003193 -0.003084 -0.002957 -0.002815 -0.002661 -0.002501 -0.002336 -0.002172 -0.002009 -0.001851 -0.001697 -0.001550 -0.001408 -0.001274 -0.001145 -0.001024 -0.000909 -0.000802 -0.000702 -0.000610 -0.000526 -0.000451 -0.000384 -0.000325 -0.000273 -0.000228 -0.000189 -0.000156 -0.000128 -0.000104 -0.000084 -0.000068 -0.000054 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000021 0.000026 0.000034 0.000043 0.000054 0.000067 0.000084 0.000104 0.000128 0.000156 0.000190 0.000229 0.000275 0.000328 0.000388 0.000455 0.000530 0.000613 0.000702 0.000799 0.000903 0.001014 0.001131 0.001255 0.001383 0.001515 0.001650 0.001787 0.001923 0.002058 0.002188 0.002314 0.002431 0.002539 0.002636 0.002719 0.002788 0.002842 0.002879 0.002899 0.002901 0.002885 0.002849 0.002796 0.002724 0.002634 0.002526 0.002403 0.002265 0.002116 0.001959 0.001799 0.001638 0.001479 0.001326 0.001177 0.001033 0.000893 0.000756 0.000620 0.000485 0.000348 0.000210 0.000071 -0.000071 -0.000213 -0.000355 -0.000496 -0.000637 -0.000777 -0.000917 -0.001057 -0.001198 -0.001341 -0.001486 -0.001634 -0.001784 -0.001937 -0.002090 -0.002243 -0.002392 -0.002535 -0.002669 -0.002790 -0.002896 -0.002985 -0.003054 -0.003104 -0.003132 -0.003139 -0.003124 -0.003088 -0.003031 -0.002954 -0.002859 -0.002747 -0.002620 -0.002483 -0.002338 -0.002188 -0.002038 -0.001888 -0.001742 -0.001600 -0.001464 -0.001333 -0.001209 -0.001090 -0.000978 -0.000872 -0.000772 -0.000679 -0.000592 -0.000513 -0.000441 -0.000377 -0.000320 -0.000270 -0.000226 -0.000188 -0.000156 -0.000128 -0.000105 -0.000085 -0.000069 -0.000055 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000035 0.000044 0.000055 0.000068 0.000084 0.000104 0.000128 0.000156 0.000189 0.000228 0.000272 0.000324 0.000381 0.000445 0.000516 0.000593 0.000677 0.000767 0.000864 0.000967 0.001075 0.001189 0.001307 0.001427 0.001550 0.001674 0.001798 0.001919 0.002037 0.002150 0.002257 0.002355 0.002444 0.002523 0.002589 0.002643 0.002682 0.002707 0.002716 0.002709 0.002684 0.002642 0.002582 0.002504 0.002409 0.002298 0.002173 0.002038 0.001897 0.001752 0.001605 0.001460 0.001317 0.001174 0.001033 0.000891 0.000748 0.000602 0.000454 0.000302 0.000148 -0.000009 -0.000166 -0.000324 -0.000481 -0.000636 -0.000789 -0.000940 -0.001089 -0.001236 -0.001382 -0.001526 -0.001669 -0.001810 -0.001950 -0.002087 -0.002219 -0.002345 -0.002462 -0.002568 -0.002660 -0.002737 -0.002798 -0.002840 -0.002863 -0.002868 -0.002854 -0.002823 -0.002774 -0.002707 -0.002625 -0.002529 -0.002419 -0.002298 -0.002170 -0.002036 -0.001899 -0.001763 -0.001629 -0.001499 -0.001374 -0.001254 -0.001139 -0.001030 -0.000927 -0.000829 -0.000737 -0.000651 -0.000570 -0.000496 -0.000429 -0.000368 -0.000313 -0.000265 -0.000222 -0.000186 -0.000154 -0.000127 -0.000105 -0.000085 -0.000069 -0.000056 -0.000044 -0.000035 -0.000028 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000055 0.000069 0.000085 0.000104 0.000127 0.000155 0.000188 0.000225 0.000268 0.000317 0.000372 0.000432 0.000498 0.000570 0.000648 0.000731 0.000821 0.000916 0.001015 0.001119 0.001226 0.001336 0.001447 0.001558 0.001669 0.001778 0.001884 0.001986 0.002082 0.002171 0.002253 0.002325 0.002388 0.002439 0.002478 0.002504 0.002517 0.002513 0.002494 0.002458 0.002404 0.002332 0.002244 0.002142 0.002029 0.001906 0.001778 0.001646 0.001513 0.001379 0.001243 0.001105 0.000965 0.000822 0.000674 0.000522 0.000366 0.000206 0.000043 -0.000121 -0.000286 -0.000449 -0.000611 -0.000769 -0.000923 -0.001074 -0.001221 -0.001364 -0.001503 -0.001637 -0.001767 -0.001892 -0.002012 -0.002124 -0.002229 -0.002324 -0.002406 -0.002476 -0.002530 -0.002568 -0.002590 -0.002595 -0.002583 -0.002556 -0.002514 -0.002458 -0.002389 -0.002306 -0.002213 -0.002109 -0.001997 -0.001879 -0.001758 -0.001635 -0.001514 -0.001395 -0.001281 -0.001171 -0.001066 -0.000967 -0.000872 -0.000782 -0.000698 -0.000619 -0.000545 -0.000476 -0.000413 -0.000356 -0.000304 -0.000258 -0.000218 -0.000182 -0.000152 -0.000126 -0.000103 -0.000085 -0.000069 -0.000056 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000036 0.000045 0.000055 0.000069 0.000085 0.000104 0.000127 0.000154 0.000185 0.000221 0.000262 0.000308 0.000359 0.000415 0.000476 0.000543 0.000614 0.000692 0.000774 0.000861 0.000952 0.001046 0.001143 0.001242 0.001342 0.001441 0.001540 0.001638 0.001732 0.001822 0.001908 0.001988 0.002061 0.002126 0.002183 0.002230 0.002267 0.002292 0.002304 0.002301 0.002282 0.002247 0.002195 0.002127 0.002045 0.001950 0.001846 0.001735 0.001619 0.001500 0.001377 0.001251 0.001122 0.000988 0.000850 0.000707 0.000558 0.000404 0.000246 0.000084 -0.000080 -0.000244 -0.000407 -0.000567 -0.000724 -0.000876 -0.001023 -0.001166 -0.001302 -0.001432 -0.001555 -0.001672 -0.001782 -0.001885 -0.001980 -0.002066 -0.002142 -0.002206 -0.002256 -0.002293 -0.002315 -0.002322 -0.002314 -0.002293 -0.002258 -0.002212 -0.002153 -0.002084 -0.002006 -0.001918 -0.001822 -0.001721 -0.001615 -0.001506 -0.001398 -0.001291 -0.001187 -0.001087 -0.000992 -0.000901 -0.000815 -0.000733 -0.000656 -0.000583 -0.000516 -0.000453 -0.000395 -0.000341 -0.000293 -0.000250 -0.000212 -0.000178 -0.000149 -0.000123 -0.000102 -0.000083 -0.000068 -0.000055 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000055 0.000068 0.000084 0.000103 0.000125 0.000151 0.000181 0.000215 0.000254 0.000296 0.000343 0.000395 0.000451 0.000512 0.000579 0.000649 0.000725 0.000804 0.000886 0.000971 0.001058 0.001147 0.001236 0.001324 0.001412 0.001498 0.001581 0.001660 0.001735 0.001805 0.001869 0.001927 0.001977 0.002019 0.002051 0.002073 0.002081 0.002075 0.002054 0.002018 0.001966 0.001901 0.001823 0.001736 0.001642 0.001541 0.001436 0.001327 0.001213 0.001095 0.000971 0.000842 0.000707 0.000566 0.000420 0.000269 0.000114 -0.000043 -0.000201 -0.000358 -0.000512 -0.000662 -0.000808 -0.000948 -0.001081 -0.001208 -0.001327 -0.001438 -0.001542 -0.001637 -0.001725 -0.001804 -0.001874 -0.001934 -0.001983 -0.002020 -0.002043 -0.002054 -0.002051 -0.002036 -0.002009 -0.001971 -0.001923 -0.001866 -0.001801 -0.001728 -0.001648 -0.001562 -0.001471 -0.001377 -0.001282 -0.001187 -0.001094 -0.001004 -0.000917 -0.000834 -0.000756 -0.000682 -0.000612 -0.000546 -0.000484 -0.000427 -0.000374 -0.000325 -0.000280 -0.000240 -0.000205 -0.000173 -0.000145 -0.000121 -0.000100 -0.000082 -0.000067 -0.000054 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000055 0.000068 0.000083 0.000102 0.000123 0.000148 0.000176 0.000207 0.000243 0.000282 0.000325 0.000373 0.000424 0.000480 0.000541 0.000605 0.000673 0.000745 0.000819 0.000895 0.000973 0.001052 0.001130 0.001208 0.001285 0.001359 0.001431 0.001499 0.001563 0.001624 0.001679 0.001729 0.001772 0.001808 0.001834 0.001849 0.001852 0.001842 0.001817 0.001779 0.001727 0.001665 0.001593 0.001514 0.001428 0.001338 0.001242 0.001142 0.001036 0.000924 0.000806 0.000683 0.000553 0.000418 0.000278 0.000134 -0.000013 -0.000160 -0.000306 -0.000450 -0.000591 -0.000726 -0.000856 -0.000979 -0.001094 -0.001201 -0.001300 -0.001390 -0.001472 -0.001546 -0.001611 -0.001668 -0.001715 -0.001753 -0.001779 -0.001794 -0.001797 -0.001789 -0.001769 -0.001740 -0.001702 -0.001656 -0.001602 -0.001542 -0.001476 -0.001405 -0.001328 -0.001249 -0.001167 -0.001084 -0.001002 -0.000921 -0.000843 -0.000768 -0.000697 -0.000630 -0.000567 -0.000507 -0.000451 -0.000399 -0.000351 -0.000306 -0.000266 -0.000229 -0.000196 -0.000166 -0.000140 -0.000117 -0.000097 -0.000080 -0.000066 -0.000053 -0.000043 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000055 0.000067 0.000082 0.000099 0.000119 0.000142 0.000168 0.000198 0.000230 0.000266 0.000305 0.000349 0.000396 0.000447 0.000502 0.000560 0.000622 0.000686 0.000752 0.000820 0.000889 0.000958 0.001026 0.001093 0.001159 0.001222 0.001283 0.001340 0.001395 0.001446 0.001493 0.001535 0.001571 0.001599 0.001618 0.001627 0.001623 0.001608 0.001579 0.001540 0.001490 0.001431 0.001366 0.001294 0.001217 0.001136 0.001048 0.000955 0.000856 0.000752 0.000641 0.000524 0.000402 0.000275 0.000145 0.000012 -0.000122 -0.000256 -0.000387 -0.000515 -0.000639 -0.000756 -0.000867 -0.000970 -0.001065 -0.001152 -0.001229 -0.001299 -0.001360 -0.001414 -0.001460 -0.001497 -0.001525 -0.001544 -0.001553 -0.001552 -0.001540 -0.001520 -0.001491 -0.001455 -0.001412 -0.001364 -0.001310 -0.001252 -0.001189 -0.001122 -0.001053 -0.000982 -0.000911 -0.000840 -0.000771 -0.000704 -0.000640 -0.000579 -0.000522 -0.000468 -0.000418 -0.000371 -0.000327 -0.000286 -0.000249 -0.000216 -0.000186 -0.000159 -0.000134 -0.000113 -0.000094 -0.000078 -0.000064 -0.000052 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000054 0.000066 0.000080 0.000096 0.000115 0.000136 0.000160 0.000186 0.000216 0.000249 0.000285 0.000324 0.000367 0.000413 0.000463 0.000515 0.000570 0.000627 0.000686 0.000745 0.000805 0.000864 0.000923 0.000980 0.001035 0.001088 0.001138 0.001187 0.001232 0.001275 0.001314 0.001348 0.001376 0.001396 0.001408 0.001409 0.001400 0.001380 0.001349 0.001310 0.001263 0.001209 0.001150 0.001086 0.001017 0.000943 0.000863 0.000777 0.000685 0.000588 0.000485 0.000377 0.000265 0.000149 0.000031 -0.000089 -0.000208 -0.000325 -0.000440 -0.000550 -0.000655 -0.000753 -0.000844 -0.000927 -0.001002 -0.001068 -0.001127 -0.001178 -0.001221 -0.001258 -0.001288 -0.001310 -0.001323 -0.001328 -0.001324 -0.001312 -0.001292 -0.001265 -0.001232 -0.001194 -0.001151 -0.001104 -0.001054 -0.001000 -0.000942 -0.000883 -0.000823 -0.000761 -0.000701 -0.000642 -0.000584 -0.000530 -0.000478 -0.000430 -0.000384 -0.000342 -0.000302 -0.000266 -0.000232 -0.000202 -0.000174 -0.000149 -0.000127 -0.000108 -0.000091 -0.000076 -0.000062 -0.000051 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000064 0.000077 0.000092 0.000109 0.000128 0.000150 0.000174 0.000201 0.000230 0.000263 0.000299 0.000337 0.000379 0.000423 0.000470 0.000519 0.000569 0.000620 0.000672 0.000723 0.000773 0.000821 0.000869 0.000914 0.000958 0.001000 0.001040 0.001078 0.001112 0.001143 0.001170 0.001190 0.001202 0.001207 0.001202 0.001188 0.001165 0.001134 0.001097 0.001054 0.001006 0.000953 0.000896 0.000833 0.000766 0.000693 0.000614 0.000529 0.000440 0.000346 0.000248 0.000147 0.000044 -0.000061 -0.000165 -0.000268 -0.000368 -0.000465 -0.000557 -0.000643 -0.000722 -0.000794 -0.000858 -0.000914 -0.000963 -0.001005 -0.001041 -0.001070 -0.001094 -0.001110 -0.001120 -0.001123 -0.001118 -0.001106 -0.001088 -0.001064 -0.001035 -0.001002 -0.000965 -0.000925 -0.000881 -0.000835 -0.000787 -0.000736 -0.000685 -0.000633 -0.000581 -0.000531 -0.000483 -0.000436 -0.000392 -0.000351 -0.000313 -0.000277 -0.000244 -0.000214 -0.000187 -0.000162 -0.000139 -0.000120 -0.000102 -0.000086 -0.000072 -0.000060 -0.000050 -0.000041 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000042 0.000051 0.000061 0.000073 0.000087 0.000103 0.000120 0.000139 0.000161 0.000185 0.000212 0.000241 0.000273 0.000308 0.000345 0.000385 0.000426 0.000469 0.000512 0.000556 0.000599 0.000642 0.000683 0.000723 0.000762 0.000799 0.000835 0.000870 0.000902 0.000933 0.000960 0.000984 0.001003 0.001015 0.001021 0.001019 0.001010 0.000993 0.000969 0.000940 0.000906 0.000867 0.000824 0.000778 0.000726 0.000670 0.000608 0.000541 0.000469 0.000393 0.000312 0.000228 0.000141 0.000052 -0.000038 -0.000127 -0.000216 -0.000303 -0.000386 -0.000466 -0.000540 -0.000609 -0.000670 -0.000724 -0.000772 -0.000812 -0.000847 -0.000876 -0.000899 -0.000918 -0.000931 -0.000938 -0.000939 -0.000934 -0.000923 -0.000907 -0.000886 -0.000862 -0.000834 -0.000803 -0.000769 -0.000732 -0.000694 -0.000653 -0.000610 -0.000567 -0.000523 -0.000480 -0.000437 -0.000396 -0.000357 -0.000320 -0.000285 -0.000253 -0.000223 -0.000196 -0.000171 -0.000149 -0.000129 -0.000111 -0.000095 -0.000081 -0.000068 -0.000057 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000049 0.000058 0.000069 0.000081 0.000095 0.000111 0.000128 0.000148 0.000169 0.000193 0.000220 0.000248 0.000279 0.000312 0.000347 0.000383 0.000419 0.000456 0.000493 0.000528 0.000563 0.000597 0.000630 0.000662 0.000692 0.000722 0.000749 0.000776 0.000799 0.000820 0.000837 0.000848 0.000855 0.000855 0.000849 0.000837 0.000819 0.000796 0.000769 0.000739 0.000705 0.000667 0.000625 0.000578 0.000527 0.000471 0.000410 0.000345 0.000277 0.000205 0.000132 0.000056 -0.000019 -0.000095 -0.000171 -0.000244 -0.000316 -0.000384 -0.000448 -0.000506 -0.000558 -0.000604 -0.000644 -0.000678 -0.000706 -0.000729 -0.000748 -0.000762 -0.000772 -0.000777 -0.000777 -0.000773 -0.000763 -0.000750 -0.000732 -0.000712 -0.000689 -0.000663 -0.000635 -0.000604 -0.000572 -0.000538 -0.000503 -0.000467 -0.000430 -0.000394 -0.000358 -0.000324 -0.000291 -0.000259 -0.000230 -0.000203 -0.000179 -0.000156 -0.000136 -0.000118 -0.000102 -0.000087 -0.000075 -0.000063 -0.000054 -0.000045 -0.000037 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000026 0.000032 0.000038 0.000046 0.000054 0.000064 0.000075 0.000087 0.000101 0.000117 0.000134 0.000153 0.000175 0.000198 0.000224 0.000251 0.000280 0.000310 0.000340 0.000371 0.000401 0.000431 0.000461 0.000489 0.000517 0.000544 0.000569 0.000594 0.000618 0.000640 0.000660 0.000678 0.000692 0.000703 0.000709 0.000711 0.000707 0.000698 0.000685 0.000668 0.000647 0.000623 0.000596 0.000566 0.000532 0.000494 0.000452 0.000405 0.000354 0.000300 0.000242 0.000182 0.000120 0.000058 -0.000006 -0.000069 -0.000132 -0.000194 -0.000255 -0.000312 -0.000367 -0.000416 -0.000461 -0.000499 -0.000532 -0.000560 -0.000583 -0.000602 -0.000616 -0.000628 -0.000635 -0.000638 -0.000638 -0.000634 -0.000626 -0.000615 -0.000600 -0.000584 -0.000564 -0.000543 -0.000520 -0.000495 -0.000469 -0.000441 -0.000412 -0.000382 -0.000351 -0.000321 -0.000291 -0.000262 -0.000235 -0.000209 -0.000185 -0.000162 -0.000142 -0.000123 -0.000107 -0.000092 -0.000080 -0.000068 -0.000058 -0.000049 -0.000042 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000050 0.000059 0.000068 0.000079 0.000091 0.000105 0.000121 0.000138 0.000157 0.000178 0.000200 0.000224 0.000249 0.000274 0.000299 0.000324 0.000349 0.000374 0.000398 0.000421 0.000443 0.000465 0.000486 0.000506 0.000524 0.000541 0.000556 0.000569 0.000578 0.000584 0.000586 0.000584 0.000578 0.000569 0.000556 0.000540 0.000521 0.000500 0.000476 0.000449 0.000418 0.000383 0.000345 0.000302 0.000257 0.000209 0.000159 0.000108 0.000056 0.000004 -0.000048 -0.000101 -0.000152 -0.000203 -0.000251 -0.000297 -0.000339 -0.000377 -0.000409 -0.000436 -0.000459 -0.000478 -0.000493 -0.000504 -0.000512 -0.000518 -0.000520 -0.000519 -0.000516 -0.000509 -0.000500 -0.000488 -0.000475 -0.000459 -0.000442 -0.000423 -0.000403 -0.000381 -0.000358 -0.000334 -0.000310 -0.000285 -0.000260 -0.000235 -0.000211 -0.000188 -0.000167 -0.000147 -0.000128 -0.000112 -0.000097 -0.000084 -0.000072 -0.000062 -0.000053 -0.000045 -0.000038 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000028 0.000033 0.000039 0.000046 0.000053 0.000061 0.000071 0.000082 0.000094 0.000108 0.000123 0.000140 0.000158 0.000178 0.000198 0.000218 0.000239 0.000260 0.000280 0.000301 0.000321 0.000340 0.000359 0.000377 0.000394 0.000411 0.000426 0.000441 0.000453 0.000464 0.000472 0.000478 0.000480 0.000480 0.000476 0.000469 0.000459 0.000447 0.000433 0.000417 0.000398 0.000376 0.000351 0.000322 0.000291 0.000256 0.000218 0.000178 0.000137 0.000096 0.000053 0.000010 -0.000032 -0.000075 -0.000118 -0.000160 -0.000201 -0.000239 -0.000274 -0.000306 -0.000333 -0.000355 -0.000374 -0.000389 -0.000400 -0.000409 -0.000415 -0.000419 -0.000420 -0.000419 -0.000416 -0.000411 -0.000403 -0.000394 -0.000383 -0.000370 -0.000357 -0.000341 -0.000325 -0.000307 -0.000289 -0.000269 -0.000249 -0.000229 -0.000208 -0.000188 -0.000169 -0.000150 -0.000132 -0.000116 -0.000101 -0.000087 -0.000075 -0.000065 -0.000055 -0.000048 -0.000041 -0.000035 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000010 0.000013 0.000015 0.000018 0.000022 0.000026 0.000030 0.000035 0.000041 0.000047 0.000055 0.000063 0.000073 0.000084 0.000096 0.000110 0.000124 0.000140 0.000156 0.000172 0.000189 0.000206 0.000223 0.000240 0.000257 0.000273 0.000288 0.000304 0.000318 0.000332 0.000345 0.000357 0.000367 0.000376 0.000384 0.000389 0.000392 0.000392 0.000389 0.000384 0.000377 0.000368 0.000358 0.000345 0.000330 0.000313 0.000292 0.000269 0.000243 0.000214 0.000183 0.000151 0.000117 0.000083 0.000049 0.000014 -0.000020 -0.000055 -0.000090 -0.000125 -0.000159 -0.000191 -0.000220 -0.000246 -0.000269 -0.000287 -0.000302 -0.000314 -0.000323 -0.000330 -0.000335 -0.000337 -0.000337 -0.000336 -0.000333 -0.000329 -0.000323 -0.000315 -0.000306 -0.000296 -0.000285 -0.000273 -0.000259 -0.000245 -0.000230 -0.000214 -0.000198 -0.000182 -0.000165 -0.000149 -0.000133 -0.000118 -0.000104 -0.000091 -0.000079 -0.000068 -0.000058 -0.000050 -0.000042 -0.000036 -0.000031 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000042 0.000048 0.000056 0.000065 0.000074 0.000085 0.000096 0.000109 0.000122 0.000135 0.000149 0.000162 0.000176 0.000190 0.000204 0.000217 0.000230 0.000243 0.000255 0.000266 0.000277 0.000287 0.000296 0.000304 0.000310 0.000315 0.000318 0.000318 0.000317 0.000314 0.000308 0.000302 0.000293 0.000284 0.000272 0.000258 0.000242 0.000223 0.000202 0.000178 0.000153 0.000126 0.000099 0.000071 0.000044 0.000016 -0.000012 -0.000040 -0.000069 -0.000097 -0.000125 -0.000152 -0.000176 -0.000197 -0.000216 -0.000231 -0.000243 -0.000253 -0.000260 -0.000265 -0.000268 -0.000269 -0.000269 -0.000267 -0.000265 -0.000261 -0.000256 -0.000250 -0.000243 -0.000235 -0.000226 -0.000216 -0.000205 -0.000194 -0.000182 -0.000169 -0.000156 -0.000143 -0.000130 -0.000117 -0.000104 -0.000092 -0.000081 -0.000070 -0.000061 -0.000052 -0.000044 -0.000038 -0.000032 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000024 0.000027 0.000032 0.000037 0.000043 0.000050 0.000057 0.000065 0.000074 0.000084 0.000094 0.000105 0.000116 0.000127 0.000138 0.000149 0.000161 0.000171 0.000182 0.000192 0.000202 0.000212 0.000220 0.000229 0.000236 0.000243 0.000249 0.000253 0.000256 0.000257 0.000256 0.000254 0.000250 0.000245 0.000239 0.000231 0.000222 0.000211 0.000198 0.000183 0.000166 0.000147 0.000126 0.000105 0.000083 0.000061 0.000039 0.000016 -0.000006 -0.000029 -0.000052 -0.000075 -0.000098 -0.000120 -0.000140 -0.000157 -0.000172 -0.000185 -0.000194 -0.000202 -0.000207 -0.000211 -0.000213 -0.000213 -0.000213 -0.000211 -0.000209 -0.000206 -0.000202 -0.000197 -0.000192 -0.000185 -0.000178 -0.000170 -0.000161 -0.000151 -0.000142 -0.000132 -0.000121 -0.000111 -0.000100 -0.000090 -0.000080 -0.000071 -0.000062 -0.000054 -0.000046 -0.000040 -0.000034 -0.000029 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000028 0.000033 0.000038 0.000043 0.000050 0.000057 0.000064 0.000072 0.000080 0.000089 0.000098 0.000107 0.000116 0.000125 0.000134 0.000143 0.000151 0.000159 0.000167 0.000174 0.000181 0.000188 0.000194 0.000199 0.000203 0.000205 0.000206 0.000206 0.000205 0.000202 0.000198 0.000193 0.000187 0.000180 0.000171 0.000161 0.000149 0.000135 0.000120 0.000103 0.000086 0.000069 0.000051 0.000033 0.000016 -0.000002 -0.000021 -0.000039 -0.000058 -0.000076 -0.000094 -0.000110 -0.000124 -0.000137 -0.000147 -0.000154 -0.000160 -0.000164 -0.000167 -0.000168 -0.000168 -0.000167 -0.000166 -0.000164 -0.000161 -0.000158 -0.000154 -0.000150 -0.000144 -0.000138 -0.000132 -0.000125 -0.000117 -0.000109 -0.000101 -0.000093 -0.000085 -0.000077 -0.000069 -0.000061 -0.000054 -0.000047 -0.000041 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000025 0.000028 0.000033 0.000038 0.000043 0.000048 0.000055 0.000061 0.000068 0.000075 0.000082 0.000090 0.000097 0.000104 0.000111 0.000118 0.000125 0.000131 0.000137 0.000143 0.000148 0.000153 0.000157 0.000161 0.000163 0.000165 0.000165 0.000163 0.000161 0.000158 0.000154 0.000150 0.000144 0.000138 0.000130 0.000120 0.000109 0.000097 0.000084 0.000070 0.000056 0.000042 0.000028 0.000014 0.000000 -0.000015 -0.000029 -0.000044 -0.000059 -0.000073 -0.000086 -0.000098 -0.000107 -0.000115 -0.000121 -0.000126 -0.000129 -0.000131 -0.000132 -0.000131 -0.000131 -0.000129 -0.000127 -0.000125 -0.000123 -0.000120 -0.000116 -0.000112 -0.000107 -0.000102 -0.000096 -0.000090 -0.000084 -0.000077 -0.000071 -0.000064 -0.000058 -0.000052 -0.000046 -0.000041 -0.000035 -0.000031 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000025 0.000028 0.000032 0.000036 0.000041 0.000046 0.000051 0.000057 0.000063 0.000068 0.000074 0.000080 0.000086 0.000091 0.000096 0.000102 0.000107 0.000111 0.000116 0.000120 0.000124 0.000127 0.000129 0.000130 0.000130 0.000129 0.000128 0.000125 0.000122 0.000119 0.000114 0.000109 0.000103 0.000096 0.000087 0.000078 0.000068 0.000057 0.000046 0.000035 0.000024 0.000013 0.000001 -0.000010 -0.000022 -0.000034 -0.000046 -0.000057 -0.000067 -0.000076 -0.000084 -0.000090 -0.000095 -0.000098 -0.000101 -0.000102 -0.000102 -0.000102 -0.000101 -0.000100 -0.000098 -0.000097 -0.000095 -0.000092 -0.000089 -0.000086 -0.000082 -0.000078 -0.000073 -0.000068 -0.000063 -0.000058 -0.000053 -0.000048 -0.000044 -0.000039 -0.000035 -0.000030 -0.000026 -0.000023 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000027 0.000030 0.000034 0.000038 0.000043 0.000047 0.000052 0.000056 0.000061 0.000065 0.000070 0.000074 0.000078 0.000082 0.000086 0.000090 0.000094 0.000097 0.000099 0.000101 0.000102 0.000102 0.000101 0.000100 0.000098 0.000096 0.000093 0.000090 0.000086 0.000081 0.000076 0.000069 0.000062 0.000054 0.000046 0.000037 0.000028 0.000020 0.000011 0.000002 -0.000007 -0.000017 -0.000026 -0.000035 -0.000044 -0.000052 -0.000059 -0.000065 -0.000070 -0.000073 -0.000076 -0.000078 -0.000079 -0.000079 -0.000079 -0.000078 -0.000077 -0.000076 -0.000074 -0.000072 -0.000070 -0.000068 -0.000065 -0.000062 -0.000059 -0.000055 -0.000052 -0.000048 -0.000044 -0.000040 -0.000036 -0.000033 -0.000029 -0.000026 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000028 0.000032 0.000035 0.000039 0.000042 0.000046 0.000050 0.000053 0.000057 0.000060 0.000063 0.000066 0.000069 0.000072 0.000075 0.000077 0.000078 0.000079 0.000079 0.000079 0.000078 0.000076 0.000074 0.000072 0.000070 0.000067 0.000063 0.000059 0.000054 0.000049 0.000043 0.000036 0.000030 0.000023 0.000016 0.000009 0.000002 -0.000005 -0.000013 -0.000020 -0.000027 -0.000034 -0.000040 -0.000045 -0.000050 -0.000053 -0.000056 -0.000058 -0.000059 -0.000060 -0.000060 -0.000060 -0.000059 -0.000058 -0.000058 -0.000056 -0.000055 -0.000054 -0.000052 -0.000050 -0.000047 -0.000045 -0.000042 -0.000039 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000021 0.000023 0.000026 0.000029 0.000032 0.000034 0.000037 0.000040 0.000043 0.000045 0.000048 0.000051 0.000053 0.000055 0.000057 0.000059 0.000060 0.000061 0.000061 0.000060 0.000060 0.000058 0.000057 0.000055 0.000054 0.000051 0.000049 0.000046 0.000042 0.000038 0.000034 0.000029 0.000024 0.000018 0.000013 0.000007 0.000002 -0.000004 -0.000010 -0.000015 -0.000021 -0.000026 -0.000030 -0.000034 -0.000038 -0.000041 -0.000043 -0.000044 -0.000045 -0.000045 -0.000045 -0.000045 -0.000045 -0.000044 -0.000043 -0.000043 -0.000042 -0.000040 -0.000039 -0.000037 -0.000036 -0.000034 -0.000031 -0.000029 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000026 0.000028 0.000030 0.000032 0.000034 0.000036 0.000038 0.000040 0.000042 0.000044 0.000045 0.000046 0.000046 0.000046 0.000046 0.000045 0.000045 0.000043 0.000042 0.000041 0.000039 0.000038 0.000035 0.000033 0.000030 0.000026 0.000023 0.000019 0.000014 0.000010 0.000006 0.000001 -0.000003 -0.000008 -0.000012 -0.000016 -0.000020 -0.000023 -0.000026 -0.000029 -0.000031 -0.000032 -0.000033 -0.000034 -0.000034 -0.000034 -0.000034 -0.000033 -0.000033 -0.000032 -0.000032 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000017 0.000019 0.000020 0.000022 0.000024 0.000025 0.000027 0.000029 0.000030 0.000031 0.000033 0.000034 0.000034 0.000035 0.000035 0.000035 0.000034 0.000034 0.000033 0.000032 0.000031 0.000030 0.000029 0.000027 0.000025 0.000023 0.000021 0.000018 0.000015 0.000011 0.000008 0.000004 0.000001 -0.000003 -0.000006 -0.000010 -0.000013 -0.000015 -0.000018 -0.000020 -0.000022 -0.000023 -0.000024 -0.000024 -0.000025 -0.000025 -0.000025 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000025 0.000026 0.000026 0.000026 0.000026 0.000025 0.000025 0.000024 0.000023 0.000023 0.000022 0.000021 0.000019 0.000018 0.000016 0.000014 0.000011 0.000008 0.000006 0.000003 0.000000 -0.000003 -0.000005 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 -0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000000 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode44_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000017 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000019 0.000020 0.000020 0.000021 0.000022 0.000023 0.000024 0.000024 0.000024 0.000024 0.000023 0.000022 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000020 0.000023 0.000025 0.000026 0.000027 0.000028 0.000029 0.000029 0.000030 0.000031 0.000033 0.000034 0.000034 0.000034 0.000034 0.000033 0.000032 0.000030 0.000028 0.000025 0.000023 0.000020 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000004 0.000007 0.000011 0.000016 0.000020 0.000025 0.000029 0.000033 0.000036 0.000038 0.000040 0.000042 0.000043 0.000044 0.000046 0.000047 0.000048 0.000048 0.000048 0.000048 0.000046 0.000044 0.000041 0.000038 0.000034 0.000030 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000003 0.000000 0.000005 0.000010 0.000017 0.000024 0.000031 0.000037 0.000043 0.000049 0.000053 0.000057 0.000060 0.000063 0.000065 0.000066 0.000068 0.000068 0.000068 0.000068 0.000066 0.000063 0.000060 0.000056 0.000051 0.000045 0.000040 0.000034 0.000029 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000012 -0.000014 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000017 -0.000015 -0.000012 -0.000007 -0.000000 0.000008 0.000017 0.000027 0.000037 0.000048 0.000058 0.000066 0.000074 0.000081 0.000086 0.000090 0.000093 0.000096 0.000097 0.000097 0.000096 0.000094 0.000091 0.000087 0.000081 0.000075 0.000067 0.000059 0.000051 0.000043 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000001 -0.000001 -0.000004 -0.000008 -0.000012 -0.000017 -0.000022 -0.000026 -0.000029 -0.000031 -0.000033 -0.000034 -0.000034 -0.000033 -0.000030 -0.000025 -0.000018 -0.000009 0.000002 0.000016 0.000030 0.000046 0.000062 0.000077 0.000091 0.000103 0.000114 0.000122 0.000129 0.000134 0.000137 0.000138 0.000137 0.000135 0.000131 0.000125 0.000118 0.000110 0.000100 0.000088 0.000077 0.000065 0.000053 0.000042 0.000032 0.000024 0.000017 0.000012 0.000008 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000005 -0.000009 -0.000015 -0.000022 -0.000029 -0.000036 -0.000042 -0.000047 -0.000052 -0.000055 -0.000057 -0.000058 -0.000056 -0.000052 -0.000046 -0.000036 -0.000023 -0.000006 0.000013 0.000034 0.000057 0.000080 0.000102 0.000123 0.000142 0.000159 0.000173 0.000183 0.000191 0.000195 0.000196 0.000194 0.000190 0.000182 0.000173 0.000161 0.000148 0.000132 0.000116 0.000098 0.000081 0.000064 0.000049 0.000035 0.000024 0.000015 0.000008 0.000003 0.000000 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000002 -0.000001 -0.000005 -0.000011 -0.000018 -0.000026 -0.000036 -0.000046 -0.000056 -0.000066 -0.000075 -0.000082 -0.000087 -0.000091 -0.000093 -0.000091 -0.000086 -0.000077 -0.000063 -0.000044 -0.000021 0.000007 0.000037 0.000070 0.000103 0.000136 0.000168 0.000197 0.000222 0.000243 0.000259 0.000270 0.000276 0.000277 0.000274 0.000265 0.000254 0.000238 0.000220 0.000198 0.000175 0.000151 0.000125 0.000100 0.000077 0.000055 0.000036 0.000021 0.000009 -0.000000 -0.000006 -0.000009 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000008 0.000008 0.000007 0.000006 0.000003 0.000000 -0.000005 -0.000011 -0.000020 -0.000030 -0.000042 -0.000056 -0.000071 -0.000086 -0.000100 -0.000113 -0.000125 -0.000134 -0.000141 -0.000144 -0.000142 -0.000136 -0.000123 -0.000103 -0.000077 -0.000043 -0.000005 0.000039 0.000085 0.000133 0.000181 0.000227 0.000270 0.000308 0.000339 0.000364 0.000381 0.000389 0.000390 0.000384 0.000371 0.000352 0.000327 0.000299 0.000266 0.000231 0.000195 0.000158 0.000123 0.000089 0.000059 0.000033 0.000012 -0.000004 -0.000015 -0.000022 -0.000025 -0.000026 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000010 0.000008 0.000006 0.000002 -0.000003 -0.000010 -0.000020 -0.000032 -0.000047 -0.000065 -0.000084 -0.000105 -0.000126 -0.000147 -0.000167 -0.000185 -0.000200 -0.000211 -0.000216 -0.000215 -0.000207 -0.000189 -0.000162 -0.000125 -0.000078 -0.000024 0.000038 0.000104 0.000172 0.000241 0.000308 0.000370 0.000425 0.000472 0.000508 0.000532 0.000545 0.000546 0.000536 0.000516 0.000486 0.000448 0.000405 0.000356 0.000304 0.000251 0.000198 0.000148 0.000101 0.000059 0.000024 -0.000005 -0.000026 -0.000040 -0.000049 -0.000052 -0.000051 -0.000048 -0.000043 -0.000037 -0.000031 -0.000025 -0.000020 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000012 0.000010 0.000006 0.000001 -0.000007 -0.000018 -0.000032 -0.000050 -0.000071 -0.000095 -0.000123 -0.000152 -0.000182 -0.000213 -0.000242 -0.000269 -0.000291 -0.000308 -0.000318 -0.000319 -0.000308 -0.000284 -0.000247 -0.000195 -0.000131 -0.000055 0.000031 0.000125 0.000222 0.000319 0.000415 0.000504 0.000583 0.000650 0.000703 0.000739 0.000758 0.000759 0.000743 0.000712 0.000667 0.000611 0.000545 0.000473 0.000398 0.000321 0.000246 0.000174 0.000109 0.000052 0.000004 -0.000034 -0.000062 -0.000080 -0.000090 -0.000093 -0.000091 -0.000084 -0.000075 -0.000064 -0.000054 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000017 0.000017 0.000017 0.000015 0.000012 0.000007 -0.000001 -0.000012 -0.000028 -0.000048 -0.000072 -0.000102 -0.000136 -0.000174 -0.000215 -0.000258 -0.000301 -0.000344 -0.000383 -0.000417 -0.000443 -0.000459 -0.000462 -0.000448 -0.000417 -0.000367 -0.000297 -0.000208 -0.000102 0.000017 0.000147 0.000283 0.000421 0.000555 0.000681 0.000794 0.000890 0.000965 0.001016 0.001042 0.001043 0.001020 0.000973 0.000907 0.000824 0.000729 0.000625 0.000516 0.000407 0.000300 0.000201 0.000111 0.000033 -0.000032 -0.000083 -0.000119 -0.000142 -0.000153 -0.000155 -0.000149 -0.000137 -0.000122 -0.000105 -0.000088 -0.000071 -0.000057 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000008 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000016 0.000018 0.000020 0.000022 0.000023 0.000022 0.000020 0.000016 0.000009 -0.000002 -0.000018 -0.000039 -0.000066 -0.000100 -0.000141 -0.000188 -0.000240 -0.000298 -0.000358 -0.000420 -0.000480 -0.000537 -0.000587 -0.000626 -0.000651 -0.000657 -0.000642 -0.000601 -0.000534 -0.000439 -0.000318 -0.000174 -0.000009 0.000170 0.000358 0.000550 0.000737 0.000913 0.001071 0.001205 0.001310 0.001381 0.001417 0.001417 0.001383 0.001315 0.001220 0.001101 0.000964 0.000816 0.000662 0.000508 0.000361 0.000223 0.000100 -0.000005 -0.000092 -0.000158 -0.000205 -0.000233 -0.000245 -0.000244 -0.000232 -0.000213 -0.000189 -0.000163 -0.000136 -0.000111 -0.000088 -0.000068 -0.000051 -0.000038 -0.000028 -0.000020 -0.000014 -0.000009 -0.000005 -0.000001 0.000002 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000019 0.000022 0.000024 0.000027 0.000029 0.000031 0.000031 0.000029 0.000023 0.000014 -0.000001 -0.000022 -0.000050 -0.000087 -0.000133 -0.000188 -0.000253 -0.000325 -0.000404 -0.000488 -0.000574 -0.000660 -0.000741 -0.000813 -0.000870 -0.000908 -0.000921 -0.000904 -0.000852 -0.000763 -0.000637 -0.000474 -0.000279 -0.000055 0.000190 0.000448 0.000710 0.000967 0.001210 0.001427 0.001612 0.001756 0.001854 0.001902 0.001900 0.001850 0.001754 0.001618 0.001451 0.001259 0.001052 0.000838 0.000626 0.000423 0.000236 0.000070 -0.000071 -0.000185 -0.000271 -0.000330 -0.000363 -0.000376 -0.000369 -0.000349 -0.000319 -0.000282 -0.000242 -0.000203 -0.000165 -0.000130 -0.000100 -0.000075 -0.000055 -0.000039 -0.000027 -0.000017 -0.000009 -0.000003 0.000002 0.000005 0.000008 0.000010 0.000010 0.000010 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000021 0.000025 0.000029 0.000033 0.000038 0.000041 0.000044 0.000044 0.000042 0.000036 0.000024 0.000005 -0.000022 -0.000059 -0.000108 -0.000170 -0.000244 -0.000330 -0.000429 -0.000537 -0.000653 -0.000773 -0.000892 -0.001006 -0.001108 -0.001191 -0.001248 -0.001270 -0.001252 -0.001187 -0.001072 -0.000905 -0.000689 -0.000428 -0.000128 0.000202 0.000551 0.000906 0.001254 0.001583 0.001878 0.002127 0.002322 0.002453 0.002517 0.002511 0.002439 0.002305 0.002117 0.001885 0.001621 0.001337 0.001044 0.000756 0.000482 0.000231 0.000011 -0.000175 -0.000323 -0.000433 -0.000507 -0.000546 -0.000556 -0.000542 -0.000509 -0.000463 -0.000408 -0.000350 -0.000292 -0.000237 -0.000187 -0.000144 -0.000107 -0.000078 -0.000054 -0.000035 -0.000021 -0.000010 -0.000002 0.000005 0.000010 0.000013 0.000015 0.000015 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000028 0.000034 0.000040 0.000046 0.000053 0.000058 0.000063 0.000065 0.000063 0.000056 0.000042 0.000019 -0.000015 -0.000063 -0.000127 -0.000207 -0.000305 -0.000421 -0.000553 -0.000699 -0.000857 -0.001021 -0.001186 -0.001344 -0.001487 -0.001605 -0.001688 -0.001725 -0.001707 -0.001627 -0.001480 -0.001264 -0.000980 -0.000636 -0.000238 0.000200 0.000665 0.001138 0.001603 0.002041 0.002435 0.002767 0.003025 0.003198 0.003279 0.003268 0.003167 0.002982 0.002726 0.002411 0.002054 0.001671 0.001279 0.000893 0.000529 0.000197 -0.000092 -0.000334 -0.000524 -0.000662 -0.000752 -0.000796 -0.000801 -0.000774 -0.000723 -0.000654 -0.000575 -0.000491 -0.000409 -0.000331 -0.000261 -0.000200 -0.000148 -0.000106 -0.000073 -0.000046 -0.000026 -0.000011 0.000001 0.000009 0.000015 0.000019 0.000021 0.000021 0.000020 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000030 0.000037 0.000046 0.000055 0.000065 0.000074 0.000083 0.000091 0.000095 0.000095 0.000089 0.000073 0.000046 0.000004 -0.000056 -0.000137 -0.000241 -0.000369 -0.000521 -0.000696 -0.000892 -0.001104 -0.001327 -0.001551 -0.001768 -0.001965 -0.002129 -0.002247 -0.002305 -0.002291 -0.002195 -0.002010 -0.001733 -0.001367 -0.000918 -0.000399 0.000175 0.000784 0.001406 0.002017 0.002593 0.003109 0.003544 0.003881 0.004104 0.004207 0.004186 0.004047 0.003798 0.003454 0.003034 0.002559 0.002052 0.001534 0.001027 0.000550 0.000119 -0.000256 -0.000565 -0.000805 -0.000977 -0.001083 -0.001130 -0.001126 -0.001080 -0.001002 -0.000903 -0.000790 -0.000673 -0.000559 -0.000451 -0.000354 -0.000270 -0.000199 -0.000141 -0.000095 -0.000058 -0.000031 -0.000010 0.000005 0.000016 0.000023 0.000027 0.000029 0.000028 0.000027 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000030 0.000039 0.000050 0.000062 0.000075 0.000090 0.000104 0.000119 0.000131 0.000140 0.000144 0.000139 0.000123 0.000092 0.000042 -0.000031 -0.000132 -0.000264 -0.000428 -0.000625 -0.000855 -0.001113 -0.001395 -0.001692 -0.001993 -0.002285 -0.002553 -0.002779 -0.002945 -0.003033 -0.003027 -0.002914 -0.002684 -0.002335 -0.001869 -0.001294 -0.000626 0.000114 0.000901 0.001706 0.002496 0.003241 0.003907 0.004468 0.004899 0.005183 0.005310 0.005276 0.005088 0.004758 0.004305 0.003754 0.003133 0.002472 0.001799 0.001143 0.000529 -0.000024 -0.000500 -0.000890 -0.001189 -0.001398 -0.001521 -0.001568 -0.001548 -0.001475 -0.001361 -0.001220 -0.001064 -0.000903 -0.000746 -0.000599 -0.000468 -0.000354 -0.000259 -0.000181 -0.000118 -0.000070 -0.000034 -0.000007 0.000012 0.000025 0.000034 0.000038 0.000039 0.000038 0.000035 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000013 0.000020 0.000028 0.000039 0.000051 0.000066 0.000083 0.000103 0.000123 0.000145 0.000167 0.000187 0.000203 0.000213 0.000213 0.000199 0.000166 0.000108 0.000020 -0.000103 -0.000267 -0.000474 -0.000726 -0.001022 -0.001358 -0.001726 -0.002116 -0.002514 -0.002902 -0.003261 -0.003566 -0.003795 -0.003924 -0.003933 -0.003804 -0.003525 -0.003091 -0.002506 -0.001781 -0.000935 0.000005 0.001006 0.002030 0.003037 0.003984 0.004831 0.005542 0.006086 0.006441 0.006595 0.006542 0.006292 0.005861 0.005275 0.004564 0.003765 0.002917 0.002058 0.001223 0.000443 -0.000254 -0.000851 -0.001335 -0.001700 -0.001949 -0.002088 -0.002129 -0.002085 -0.001974 -0.001812 -0.001616 -0.001403 -0.001185 -0.000974 -0.000778 -0.000603 -0.000452 -0.000326 -0.000223 -0.000142 -0.000079 -0.000032 0.000002 0.000025 0.000041 0.000049 0.000053 0.000053 0.000051 0.000046 0.000041 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000016 0.000024 0.000035 0.000049 0.000067 0.000087 0.000111 0.000138 0.000167 0.000199 0.000232 0.000263 0.000290 0.000310 0.000318 0.000309 0.000277 0.000213 0.000111 -0.000037 -0.000237 -0.000494 -0.000811 -0.001186 -0.001615 -0.002089 -0.002594 -0.003112 -0.003620 -0.004091 -0.004497 -0.004807 -0.004992 -0.005024 -0.004881 -0.004549 -0.004020 -0.003298 -0.002398 -0.001343 -0.000167 0.001086 0.002369 0.003630 0.004816 0.005875 0.006762 0.007438 0.007875 0.008057 0.007980 0.007654 0.007101 0.006353 0.005450 0.004440 0.003370 0.002289 0.001242 0.000269 -0.000598 -0.001334 -0.001925 -0.002364 -0.002655 -0.002806 -0.002833 -0.002754 -0.002591 -0.002366 -0.002100 -0.001813 -0.001523 -0.001244 -0.000987 -0.000758 -0.000561 -0.000397 -0.000264 -0.000160 -0.000080 -0.000022 0.000020 0.000047 0.000064 0.000073 0.000075 0.000073 0.000068 0.000061 0.000054 0.000047 0.000040 0.000034 0.000029 0.000024 0.000020 0.000016 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 0.000002 0.000005 0.000011 0.000019 0.000030 0.000044 0.000063 0.000086 0.000113 0.000146 0.000183 0.000224 0.000269 0.000316 0.000363 0.000406 0.000442 0.000463 0.000465 0.000437 0.000371 0.000256 0.000083 -0.000157 -0.000471 -0.000862 -0.001330 -0.001870 -0.002470 -0.003112 -0.003775 -0.004428 -0.005039 -0.005570 -0.005983 -0.006240 -0.006307 -0.006156 -0.005768 -0.005134 -0.004258 -0.003158 -0.001864 -0.000418 0.001126 0.002708 0.004263 0.005724 0.007028 0.008117 0.008943 0.009472 0.009683 0.009574 0.009156 0.008457 0.007519 0.006392 0.005133 0.003804 0.002465 0.001173 -0.000023 -0.001083 -0.001977 -0.002686 -0.003206 -0.003538 -0.003695 -0.003698 -0.003569 -0.003337 -0.003030 -0.002675 -0.002297 -0.001917 -0.001555 -0.001222 -0.000928 -0.000675 -0.000466 -0.000298 -0.000167 -0.000068 0.000003 0.000052 0.000083 0.000100 0.000107 0.000106 0.000101 0.000092 0.000082 0.000071 0.000061 0.000052 0.000044 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 0.000001 0.000005 0.000012 0.000023 0.000037 0.000055 0.000080 0.000109 0.000146 0.000189 0.000238 0.000295 0.000358 0.000424 0.000493 0.000559 0.000616 0.000659 0.000677 0.000660 0.000596 0.000472 0.000274 -0.000008 -0.000383 -0.000858 -0.001432 -0.002099 -0.002845 -0.003650 -0.004484 -0.005310 -0.006088 -0.006771 -0.007311 -0.007661 -0.007779 -0.007628 -0.007185 -0.006440 -0.005395 -0.004074 -0.002512 -0.000763 0.001109 0.003029 0.004916 0.006688 0.008267 0.009583 0.010577 0.011207 0.011449 0.011299 0.010772 0.009904 0.008745 0.007358 0.005814 0.004189 0.002557 0.000987 -0.000461 -0.001736 -0.002804 -0.003643 -0.004245 -0.004615 -0.004769 -0.004733 -0.004538 -0.004217 -0.003807 -0.003340 -0.002850 -0.002362 -0.001899 -0.001475 -0.001102 -0.000784 -0.000522 -0.000314 -0.000153 -0.000034 0.000050 0.000106 0.000139 0.000154 0.000157 0.000151 0.000139 0.000125 0.000109 0.000094 0.000079 0.000067 0.000056 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 0.000000 0.000006 0.000014 0.000027 0.000045 0.000069 0.000099 0.000138 0.000184 0.000240 0.000306 0.000382 0.000467 0.000560 0.000657 0.000754 0.000842 0.000915 0.000959 0.000962 0.000907 0.000778 0.000560 0.000236 -0.000205 -0.000770 -0.001462 -0.002272 -0.003185 -0.004176 -0.005208 -0.006237 -0.007213 -0.008077 -0.008771 -0.009238 -0.009424 -0.009286 -0.008793 -0.007933 -0.006710 -0.005150 -0.003296 -0.001214 0.001019 0.003311 0.005565 0.007681 0.009565 0.011131 0.012308 0.013047 0.013318 0.013117 0.012464 0.011402 0.009993 0.008312 0.006448 0.004491 0.002532 0.000653 -0.001072 -0.002583 -0.003839 -0.004812 -0.005496 -0.005897 -0.006035 -0.005943 -0.005659 -0.005227 -0.004689 -0.004088 -0.003462 -0.002844 -0.002261 -0.001731 -0.001267 -0.000874 -0.000553 -0.000299 -0.000106 0.000033 0.000129 0.000189 0.000220 0.000231 0.000227 0.000212 0.000192 0.000169 0.000145 0.000123 0.000103 0.000086 0.000071 0.000059 0.000048 0.000040 0.000033 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000005 -0.000004 -0.000000 0.000006 0.000016 0.000032 0.000054 0.000083 0.000122 0.000170 0.000230 0.000302 0.000387 0.000487 0.000601 0.000727 0.000861 0.000997 0.001128 0.001242 0.001323 0.001356 0.001321 0.001197 0.000964 0.000602 0.000095 -0.000566 -0.001385 -0.002352 -0.003451 -0.004650 -0.005906 -0.007168 -0.008371 -0.009448 -0.010327 -0.010936 -0.011213 -0.011104 -0.010572 -0.009600 -0.008194 -0.006382 -0.004220 -0.001781 0.000840 0.003533 0.006183 0.008671 0.010883 0.012718 0.014092 0.014944 0.015242 0.014981 0.014185 0.012906 0.011217 0.009212 0.006994 0.004673 0.002356 0.000142 -0.001881 -0.003643 -0.005094 -0.006204 -0.006964 -0.007384 -0.007489 -0.007320 -0.006923 -0.006352 -0.005660 -0.004897 -0.004112 -0.003343 -0.002621 -0.001969 -0.001402 -0.000926 -0.000539 -0.000238 -0.000013 0.000146 0.000250 0.000310 0.000336 0.000337 0.000321 0.000294 0.000261 0.000226 0.000192 0.000161 0.000133 0.000109 0.000089 0.000073 0.000060 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000006 -0.000002 0.000006 0.000018 0.000037 0.000063 0.000099 0.000146 0.000206 0.000280 0.000371 0.000481 0.000610 0.000759 0.000926 0.001107 0.001295 0.001480 0.001649 0.001782 0.001860 0.001858 0.001750 0.001511 0.001117 0.000548 -0.000210 -0.001160 -0.002296 -0.003595 -0.005023 -0.006529 -0.008051 -0.009513 -0.010834 -0.011927 -0.012709 -0.013102 -0.013044 -0.012488 -0.011414 -0.009827 -0.007761 -0.005279 -0.002470 0.000557 0.003673 0.006741 0.009621 0.012179 0.014297 0.015876 0.016845 0.017166 0.016834 0.015878 0.014360 0.012367 0.010010 0.007411 0.004699 0.002000 -0.000569 -0.002905 -0.004926 -0.006575 -0.007817 -0.008642 -0.009063 -0.009114 -0.008842 -0.008304 -0.007566 -0.006690 -0.005740 -0.004770 -0.003827 -0.002949 -0.002161 -0.001481 -0.000913 -0.000459 -0.000109 0.000146 0.000320 0.000427 0.000481 0.000495 0.000480 0.000446 0.000401 0.000350 0.000299 0.000251 0.000208 0.000170 0.000138 0.000112 0.000090 0.000073 0.000059 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000008 -0.000010 -0.000010 -0.000009 -0.000004 0.000004 0.000018 0.000040 0.000071 0.000114 0.000170 0.000242 0.000334 0.000447 0.000585 0.000749 0.000941 0.001158 0.001397 0.001650 0.001904 0.002142 0.002344 0.002484 0.002532 0.002457 0.002226 0.001812 0.001188 0.000337 -0.000746 -0.002056 -0.003567 -0.005240 -0.007017 -0.008824 -0.010574 -0.012170 -0.013510 -0.014495 -0.015035 -0.015052 -0.014495 -0.013335 -0.011579 -0.009265 -0.006464 -0.003280 0.000161 0.003710 0.007207 0.010491 0.013407 0.015815 0.017603 0.018687 0.019025 0.018612 0.017481 0.015706 0.013389 0.010658 0.007657 0.004534 0.001438 -0.001497 -0.004152 -0.006432 -0.008273 -0.009634 -0.010506 -0.010907 -0.010877 -0.010472 -0.009764 -0.008827 -0.007739 -0.006573 -0.005394 -0.004258 -0.003206 -0.002271 -0.001469 -0.000808 -0.000285 0.000109 0.000389 0.000571 0.000673 0.000713 0.000706 0.000667 0.000607 0.000537 0.000463 0.000391 0.000324 0.000265 0.000214 0.000172 0.000138 0.000110 0.000088 0.000070 0.000056 0.000044 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000013 -0.000009 0.000000 0.000016 0.000040 0.000075 0.000125 0.000191 0.000277 0.000387 0.000525 0.000696 0.000901 0.001143 0.001420 0.001729 0.002060 0.002398 0.002726 0.003016 0.003237 0.003356 0.003332 0.003130 0.002711 0.002046 0.001112 -0.000100 -0.001583 -0.003312 -0.005242 -0.007306 -0.009420 -0.011483 -0.013383 -0.015001 -0.016223 -0.016940 -0.017064 -0.016533 -0.015312 -0.013408 -0.010861 -0.007754 -0.004202 -0.000352 0.003628 0.007555 0.011244 0.014517 0.017215 0.019209 0.020404 0.020752 0.020247 0.018930 0.016884 0.014229 0.011111 0.007695 0.004153 0.000654 -0.002648 -0.005617 -0.008147 -0.010164 -0.011623 -0.012518 -0.012870 -0.012728 -0.012159 -0.011246 -0.010080 -0.008750 -0.007342 -0.005933 -0.004585 -0.003349 -0.002257 -0.001331 -0.000577 0.000011 0.000443 0.000738 0.000917 0.001003 0.001017 0.000978 0.000904 0.000809 0.000705 0.000600 0.000501 0.000411 0.000333 0.000267 0.000212 0.000168 0.000133 0.000105 0.000083 0.000065 0.000051 0.000040 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000020 -0.000020 -0.000016 -0.000007 0.000009 0.000035 0.000074 0.000129 0.000205 0.000305 0.000435 0.000601 0.000807 0.001059 0.001358 0.001705 0.002095 0.002519 0.002960 0.003395 0.003794 0.004121 0.004334 0.004387 0.004235 0.003834 0.003147 0.002146 0.000818 -0.000832 -0.002778 -0.004968 -0.007330 -0.009767 -0.012164 -0.014394 -0.016320 -0.017809 -0.018738 -0.019004 -0.018531 -0.017283 -0.015260 -0.012509 -0.009120 -0.005222 -0.000980 0.003416 0.007760 0.011842 0.015462 0.018441 0.020632 0.021930 0.022278 0.021673 0.020161 0.017836 0.014836 0.011327 0.007496 0.003537 -0.000358 -0.004015 -0.007283 -0.010041 -0.012208 -0.013737 -0.014622 -0.014890 -0.014600 -0.013831 -0.012682 -0.011255 -0.009656 -0.007984 -0.006326 -0.004754 -0.003324 -0.002074 -0.001025 -0.000183 0.000459 0.000917 0.001214 0.001376 0.001431 0.001403 0.001318 0.001197 0.001056 0.000908 0.000765 0.000632 0.000513 0.000412 0.000326 0.000257 0.000201 0.000158 0.000123 0.000096 0.000075 0.000058 0.000045 0.000035 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000028 -0.000030 -0.000028 -0.000020 -0.000005 0.000022 0.000063 0.000123 0.000207 0.000321 0.000471 0.000665 0.000910 0.001212 0.001576 0.002002 0.002485 0.003016 0.003576 0.004139 0.004670 0.005127 0.005461 0.005619 0.005546 0.005191 0.004508 0.003462 0.002037 0.000235 -0.001917 -0.004364 -0.007025 -0.009794 -0.012540 -0.015120 -0.017379 -0.019167 -0.020342 -0.020785 -0.020412 -0.019174 -0.017072 -0.014155 -0.010521 -0.006312 -0.001711 0.003070 0.007804 0.012255 0.016201 0.019442 0.021814 0.023200 0.023538 0.022825 0.021113 0.018510 0.015167 0.011274 0.007039 0.002679 -0.001592 -0.005579 -0.009115 -0.012068 -0.014348 -0.015908 -0.016743 -0.016888 -0.016411 -0.015407 -0.013988 -0.012272 -0.010381 -0.008426 -0.006506 -0.004703 -0.003079 -0.001674 -0.000510 0.000407 0.001089 0.001556 0.001837 0.001963 0.001967 0.001881 0.001734 0.001550 0.001350 0.001148 0.000957 0.000783 0.000630 0.000500 0.000393 0.000306 0.000238 0.000184 0.000142 0.000110 0.000085 0.000065 0.000050 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000034 -0.000040 -0.000044 -0.000045 -0.000040 -0.000027 -0.000002 0.000039 0.000101 0.000191 0.000316 0.000486 0.000708 0.000993 0.001348 0.001781 0.002292 0.002879 0.003530 0.004226 0.004936 0.005623 0.006236 0.006720 0.007014 0.007052 0.006775 0.006128 0.005069 0.003574 0.001644 -0.000695 -0.003386 -0.006340 -0.009439 -0.012541 -0.015484 -0.018097 -0.020209 -0.021663 -0.022322 -0.022089 -0.020908 -0.018776 -0.015742 -0.011912 -0.007441 -0.002528 0.002595 0.007677 0.012460 0.016698 0.020172 0.022702 0.024159 0.024476 0.023648 0.021737 0.018861 0.015190 0.010932 0.006317 0.001587 -0.003024 -0.007301 -0.011062 -0.014165 -0.016511 -0.018054 -0.018793 -0.018771 -0.018069 -0.016793 -0.015073 -0.013044 -0.010841 -0.008591 -0.006405 -0.004371 -0.002558 -0.001010 0.000252 0.001226 0.001927 0.002380 0.002621 0.002687 0.002620 0.002455 0.002227 0.001965 0.001692 0.001424 0.001175 0.000952 0.000759 0.000597 0.000464 0.000358 0.000275 0.000210 0.000160 0.000123 0.000094 0.000071 0.000054 0.000042 0.000032 0.000024 0.000019 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000047 -0.000056 -0.000064 -0.000069 -0.000070 -0.000061 -0.000041 -0.000003 0.000058 0.000150 0.000284 0.000469 0.000717 0.001040 0.001449 0.001952 0.002554 0.003251 0.004033 0.004878 0.005754 0.006618 0.007414 0.008078 0.008540 0.008726 0.008565 0.007991 0.006956 0.005427 0.003401 0.000904 -0.002006 -0.005235 -0.008653 -0.012107 -0.015418 -0.018397 -0.020855 -0.022615 -0.023527 -0.023478 -0.022404 -0.020296 -0.017204 -0.013239 -0.008567 -0.003403 0.002002 0.007377 0.012441 0.016927 0.020596 0.023254 0.024760 0.025043 0.024099 0.021995 0.018862 0.014886 0.010294 0.005339 0.000284 -0.004617 -0.009130 -0.013060 -0.016254 -0.018611 -0.020083 -0.020675 -0.020440 -0.019470 -0.017889 -0.015842 -0.013480 -0.010955 -0.008406 -0.005955 -0.003701 -0.001715 -0.000043 0.001294 0.002298 0.002990 0.003401 0.003574 0.003555 0.003391 0.003125 0.002796 0.002438 0.002077 0.001731 0.001414 0.001135 0.000896 0.000697 0.000536 0.000409 0.000310 0.000234 0.000176 0.000133 0.000100 0.000076 0.000057 0.000043 0.000033 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000052 -0.000064 -0.000078 -0.000092 -0.000103 -0.000111 -0.000110 -0.000098 -0.000068 -0.000013 0.000077 0.000213 0.000408 0.000676 0.001033 0.001492 0.002064 0.002757 0.003567 0.004487 0.005492 0.006549 0.007609 0.008612 0.009485 0.010149 0.010520 0.010514 0.010058 0.009090 0.007571 0.005492 0.002875 -0.000220 -0.003692 -0.007408 -0.011197 -0.014869 -0.018217 -0.021033 -0.023124 -0.024322 -0.024501 -0.023585 -0.021560 -0.018475 -0.014446 -0.009646 -0.004305 0.001311 0.006910 0.012193 0.016872 0.020691 0.023440 0.024972 0.025209 0.024148 0.021863 0.018497 0.014251 0.009371 0.004129 -0.001191 -0.006317 -0.011000 -0.015031 -0.018249 -0.020551 -0.021892 -0.022283 -0.021788 -0.020513 -0.018597 -0.016202 -0.013496 -0.010645 -0.007803 -0.005102 -0.002646 -0.000512 0.001254 0.002635 0.003636 0.004285 0.004621 0.004694 0.004560 0.004272 0.003881 0.003431 0.002960 0.002496 0.002060 0.001667 0.001324 0.001034 0.000795 0.000604 0.000454 0.000339 0.000252 0.000187 0.000139 0.000103 0.000076 0.000057 0.000042 0.000032 0.000024 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000042 -0.000054 -0.000069 -0.000087 -0.000106 -0.000127 -0.000148 -0.000166 -0.000177 -0.000178 -0.000162 -0.000119 -0.000039 0.000091 0.000288 0.000568 0.000951 0.001452 0.002087 0.002866 0.003788 0.004846 0.006017 0.007264 0.008536 0.009766 0.010875 0.011773 0.012365 0.012558 0.012264 0.011412 0.009954 0.007872 0.005185 0.001953 -0.001722 -0.005698 -0.009795 -0.013808 -0.017516 -0.020694 -0.023130 -0.024641 -0.025087 -0.024380 -0.022501 -0.019494 -0.015477 -0.010632 -0.005196 0.000549 0.006293 0.011721 0.016529 0.020445 0.023246 0.024778 0.024957 0.023784 0.021338 0.017772 0.013301 0.008189 0.002727 -0.002786 -0.008060 -0.012832 -0.016885 -0.020052 -0.022230 -0.023377 -0.023513 -0.022713 -0.021099 -0.018825 -0.016070 -0.013018 -0.009850 -0.006732 -0.003804 -0.001177 0.001070 0.002894 0.004278 0.005237 0.005803 0.006027 0.005967 0.005686 0.005247 0.004706 0.004114 0.003513 0.002932 0.002397 0.001919 0.001508 0.001164 0.000883 0.000661 0.000489 0.000358 0.000261 0.000189 0.000137 0.000099 0.000072 0.000053 0.000039 0.000029 0.000022 0.000016 0.000012 0.000010 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000071 -0.000091 -0.000115 -0.000142 -0.000173 -0.000206 -0.000238 -0.000266 -0.000286 -0.000290 -0.000268 -0.000207 -0.000093 0.000094 0.000374 0.000769 0.001301 0.001987 0.002841 0.003867 0.005059 0.006393 0.007834 0.009326 0.010798 0.012164 0.013324 0.014173 0.014605 0.014522 0.013839 0.012497 0.010471 0.007773 0.004461 0.000638 -0.003548 -0.007911 -0.012233 -0.016279 -0.019808 -0.022595 -0.024438 -0.025185 -0.024736 -0.023062 -0.020206 -0.016282 -0.011477 -0.006038 -0.000255 0.005548 0.011042 0.015909 0.019863 0.022674 0.024178 0.024291 0.023013 0.020431 0.016706 0.012068 0.006793 0.001187 -0.004434 -0.009768 -0.014542 -0.018532 -0.021568 -0.023549 -0.024439 -0.024268 -0.023124 -0.021144 -0.018498 -0.015381 -0.011993 -0.008528 -0.005162 -0.002043 0.000714 0.003030 0.004864 0.006206 0.007077 0.007519 0.007590 0.007361 0.006902 0.006284 0.005570 0.004818 0.004071 0.003364 0.002720 0.002154 0.001671 0.001271 0.000949 0.000697 0.000504 0.000360 0.000254 0.000178 0.000125 0.000087 0.000061 0.000044 0.000031 0.000023 0.000017 0.000013 0.000010 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000042 -0.000055 -0.000071 -0.000092 -0.000118 -0.000149 -0.000187 -0.000230 -0.000278 -0.000329 -0.000380 -0.000426 -0.000458 -0.000467 -0.000438 -0.000353 -0.000190 0.000074 0.000465 0.001008 0.001728 0.002641 0.003756 0.005067 0.006556 0.008186 0.009899 0.011620 0.013257 0.014701 0.015838 0.016549 0.016722 0.016261 0.015096 0.013189 0.010548 0.007224 0.003320 -0.001015 -0.005587 -0.010171 -0.014519 -0.018378 -0.021507 -0.023692 -0.024764 -0.024614 -0.023203 -0.020566 -0.016817 -0.012142 -0.006792 -0.001066 0.004705 0.010180 0.015032 0.018965 0.021741 0.023192 0.023231 0.021862 0.019175 0.015341 0.010599 0.005238 -0.000425 -0.006062 -0.011361 -0.016043 -0.019880 -0.022703 -0.024416 -0.024990 -0.024466 -0.022947 -0.020584 -0.017564 -0.014096 -0.010395 -0.006666 -0.003093 0.000170 0.003006 0.005338 0.007129 0.008377 0.009110 0.009382 0.009261 0.008826 0.008159 0.007337 0.006432 0.005503 0.004600 0.003759 0.003003 0.002346 0.001792 0.001339 0.000979 0.000700 0.000490 0.000337 0.000227 0.000150 0.000098 0.000064 0.000041 0.000027 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000053 -0.000069 -0.000090 -0.000116 -0.000149 -0.000190 -0.000240 -0.000299 -0.000367 -0.000442 -0.000522 -0.000601 -0.000672 -0.000723 -0.000739 -0.000699 -0.000579 -0.000351 0.000014 0.000547 0.001276 0.002224 0.003403 0.004814 0.006439 0.008243 0.010169 0.012137 0.014050 0.015793 0.017241 0.018264 0.018737 0.018551 0.017622 0.015903 0.013391 0.010131 0.006222 0.001814 -0.002898 -0.007681 -0.012281 -0.016433 -0.019884 -0.022406 -0.023818 -0.024000 -0.022900 -0.020547 -0.017049 -0.012591 -0.007423 -0.001848 0.003799 0.009171 0.013932 0.017784 0.020482 0.021855 0.021817 0.020373 0.017618 0.013730 0.008955 0.003591 -0.002035 -0.007590 -0.012756 -0.017251 -0.020846 -0.023378 -0.024756 -0.024962 -0.024049 -0.022134 -0.019384 -0.016000 -0.012206 -0.008228 -0.004281 -0.000555 0.002793 0.005647 0.007934 0.009623 0.010721 0.011267 0.011323 0.010970 0.010297 0.009395 0.008349 0.007236 0.006121 0.005056 0.004079 0.003211 0.002467 0.001847 0.001347 0.000955 0.000657 0.000437 0.000280 0.000171 0.000099 0.000054 0.000026 0.000010 0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000037 -0.000049 -0.000065 -0.000085 -0.000110 -0.000143 -0.000185 -0.000237 -0.000301 -0.000379 -0.000471 -0.000577 -0.000693 -0.000815 -0.000935 -0.001041 -0.001117 -0.001140 -0.001084 -0.000916 -0.000603 -0.000109 0.000600 0.001552 0.002765 0.004245 0.005979 0.007933 0.010051 0.012254 0.014439 0.016485 0.018259 0.019619 0.020428 0.020565 0.019932 0.018469 0.016163 0.013049 0.009221 0.004824 0.000054 -0.004855 -0.009643 -0.014037 -0.017773 -0.020615 -0.022368 -0.022900 -0.022150 -0.020136 -0.016959 -0.012797 -0.007899 -0.002565 0.002869 0.008054 0.012654 0.016366 0.018945 0.020220 0.020104 0.018606 0.015824 0.011940 0.007207 0.001927 -0.003569 -0.008944 -0.013879 -0.018094 -0.021363 -0.023532 -0.024516 -0.024313 -0.022987 -0.020670 -0.017542 -0.013821 -0.009740 -0.005536 -0.001430 0.002384 0.005749 0.008553 0.010729 0.012254 0.013144 0.013451 0.013248 0.012628 0.011689 0.010530 0.009246 0.007917 0.006614 0.005389 0.004279 0.003308 0.002485 0.001810 0.001272 0.000859 0.000551 0.000331 0.000179 0.000080 0.000020 -0.000014 -0.000030 -0.000035 -0.000034 -0.000029 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000023 -0.000032 -0.000043 -0.000058 -0.000077 -0.000101 -0.000132 -0.000172 -0.000224 -0.000289 -0.000371 -0.000472 -0.000592 -0.000733 -0.000892 -0.001066 -0.001247 -0.001423 -0.001575 -0.001681 -0.001711 -0.001630 -0.001398 -0.000976 -0.000323 0.000596 0.001805 0.003315 0.005120 0.007190 0.009471 0.011884 0.014324 0.016666 0.018769 0.020481 0.021655 0.022156 0.021873 0.020733 0.018709 0.015826 0.012169 0.007876 0.003139 -0.001810 -0.006708 -0.011279 -0.015252 -0.018380 -0.020461 -0.021349 -0.020973 -0.019339 -0.016540 -0.012746 -0.008195 -0.003185 0.001954 0.006877 0.011248 0.014768 0.017191 0.018350 0.018160 0.016631 0.013865 0.010047 0.005431 0.000320 -0.004952 -0.010052 -0.014664 -0.018513 -0.021383 -0.023126 -0.023673 -0.023033 -0.021285 -0.018575 -0.015096 -0.011079 -0.006765 -0.002400 0.001794 0.005621 0.008928 0.011608 0.013603 0.014899 0.015526 0.015546 0.015046 0.014129 0.012902 0.011475 0.009947 0.008403 0.006917 0.005541 0.004312 0.003251 0.002365 0.001650 0.001091 0.000671 0.000369 0.000161 0.000026 -0.000054 -0.000094 -0.000109 -0.000107 -0.000097 -0.000082 -0.000067 -0.000053 -0.000041 -0.000031 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000035 -0.000049 -0.000066 -0.000089 -0.000118 -0.000155 -0.000203 -0.000266 -0.000346 -0.000447 -0.000573 -0.000726 -0.000908 -0.001118 -0.001353 -0.001606 -0.001864 -0.002111 -0.002319 -0.002459 -0.002492 -0.002374 -0.002059 -0.001502 -0.000659 0.000500 0.001995 0.003825 0.005966 0.008369 0.010956 0.013622 0.016240 0.018663 0.020731 0.022287 0.023183 0.023296 0.022539 0.020870 0.018302 0.014908 0.010815 0.006208 0.001314 -0.003606 -0.008276 -0.012422 -0.015790 -0.018168 -0.019403 -0.019409 -0.018184 -0.015806 -0.012433 -0.008295 -0.003679 0.001095 0.005687 0.009771 0.013051 0.015289 0.016319 0.016061 0.014528 0.011822 0.008129 0.003702 -0.001156 -0.006119 -0.010858 -0.015064 -0.018474 -0.020882 -0.022155 -0.022235 -0.021148 -0.018986 -0.015909 -0.012123 -0.007866 -0.003389 0.001062 0.005262 0.009019 0.012186 0.014666 0.016409 0.017416 0.017727 0.017419 0.016591 0.015355 0.013830 0.012131 0.010363 0.008616 0.006962 0.005454 0.004127 0.002999 0.002073 0.001339 0.000781 0.000374 0.000094 -0.000086 -0.000189 -0.000237 -0.000248 -0.000235 -0.000209 -0.000177 -0.000145 -0.000115 -0.000090 -0.000069 -0.000053 -0.000040 -0.000030 -0.000022 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000027 -0.000039 -0.000054 -0.000074 -0.000100 -0.000133 -0.000177 -0.000234 -0.000308 -0.000404 -0.000526 -0.000680 -0.000869 -0.001097 -0.001363 -0.001667 -0.002002 -0.002356 -0.002712 -0.003044 -0.003318 -0.003493 -0.003521 -0.003352 -0.002931 -0.002211 -0.001151 0.000276 0.002078 0.004237 0.006710 0.009423 0.012275 0.015135 0.017855 0.020269 0.022211 0.023522 0.024066 0.023742 0.022493 0.020319 0.017276 0.013480 0.009103 0.004364 -0.000483 -0.005165 -0.009407 -0.012953 -0.015585 -0.017139 -0.017520 -0.016712 -0.014780 -0.011869 -0.008194 -0.004027 0.000323 0.004531 0.008279 0.011282 0.013310 0.014204 0.013887 0.012376 0.009773 0.006262 0.002093 -0.002440 -0.007017 -0.011320 -0.015053 -0.017966 -0.019868 -0.020642 -0.020246 -0.018720 -0.016172 -0.012773 -0.008739 -0.004314 0.000246 0.004695 0.008812 0.012412 0.015357 0.017559 0.018984 0.019644 0.019596 0.018926 0.017748 0.016184 0.014360 0.012399 0.010408 0.008478 0.006683 0.005072 0.003678 0.002513 0.001576 0.000853 0.000320 -0.000049 -0.000285 -0.000418 -0.000474 -0.000477 -0.000445 -0.000395 -0.000337 -0.000278 -0.000223 -0.000175 -0.000136 -0.000104 -0.000079 -0.000059 -0.000044 -0.000033 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000019 -0.000029 -0.000041 -0.000058 -0.000080 -0.000109 -0.000147 -0.000197 -0.000262 -0.000348 -0.000461 -0.000605 -0.000788 -0.001015 -0.001291 -0.001618 -0.001996 -0.002421 -0.002882 -0.003362 -0.003834 -0.004264 -0.004608 -0.004814 -0.004827 -0.004587 -0.004036 -0.003127 -0.001824 -0.000110 0.002007 0.004490 0.007272 0.010255 0.013313 0.016293 0.019028 0.021344 0.023075 0.024071 0.024218 0.023445 0.021733 0.019124 0.015716 0.011667 0.007184 0.002510 -0.002090 -0.006343 -0.009994 -0.012821 -0.014653 -0.015384 -0.014985 -0.013507 -0.011078 -0.007897 -0.004217 -0.000333 0.003449 0.006825 0.009524 0.011326 0.012080 0.011718 0.010254 0.007794 0.004516 0.000662 -0.003482 -0.007610 -0.011418 -0.014627 -0.017004 -0.018377 -0.018644 -0.017784 -0.015848 -0.012959 -0.009299 -0.005092 -0.000585 0.003967 0.008321 0.012262 0.015615 0.018255 0.020108 0.021153 0.021420 0.020976 0.019924 0.018387 0.016497 0.014388 0.012185 0.009999 0.007921 0.006021 0.004347 0.002924 0.001761 0.000850 0.000171 -0.000305 -0.000609 -0.000777 -0.000842 -0.000832 -0.000774 -0.000688 -0.000590 -0.000491 -0.000399 -0.000317 -0.000247 -0.000190 -0.000145 -0.000110 -0.000083 -0.000062 -0.000045 -0.000033 -0.000024 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000019 -0.000029 -0.000043 -0.000060 -0.000084 -0.000116 -0.000157 -0.000213 -0.000287 -0.000384 -0.000513 -0.000679 -0.000890 -0.001155 -0.001480 -0.001869 -0.002325 -0.002845 -0.003419 -0.004032 -0.004658 -0.005262 -0.005798 -0.006211 -0.006440 -0.006420 -0.006085 -0.005380 -0.004258 -0.002694 -0.000685 0.001742 0.004527 0.007580 0.010776 0.013966 0.016983 0.019647 0.021785 0.023239 0.023880 0.023621 0.022427 0.020321 0.017384 0.013756 0.009625 0.005223 0.000803 -0.003371 -0.007045 -0.009997 -0.012050 -0.013090 -0.013075 -0.012040 -0.010096 -0.007421 -0.004250 -0.000855 0.002474 0.005456 0.007834 0.009402 0.010019 0.009623 0.008234 0.005951 0.002948 -0.000543 -0.004249 -0.007881 -0.011154 -0.013809 -0.015633 -0.016473 -0.016249 -0.014954 -0.012658 -0.009493 -0.005650 -0.001357 0.003138 0.007583 0.011743 0.015414 0.018434 0.020693 0.022132 0.022748 0.022583 0.021722 0.020280 0.018388 0.016189 0.013821 0.011412 0.009072 0.006890 0.004933 0.003242 0.001838 0.000722 -0.000121 -0.000718 -0.001102 -0.001311 -0.001384 -0.001358 -0.001263 -0.001129 -0.000976 -0.000820 -0.000672 -0.000539 -0.000425 -0.000329 -0.000253 -0.000192 -0.000145 -0.000108 -0.000081 -0.000059 -0.000043 -0.000031 -0.000021 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000007 -0.000012 -0.000019 -0.000028 -0.000042 -0.000060 -0.000085 -0.000118 -0.000163 -0.000223 -0.000304 -0.000412 -0.000554 -0.000740 -0.000979 -0.001279 -0.001651 -0.002100 -0.002632 -0.003247 -0.003937 -0.004689 -0.005477 -0.006267 -0.007011 -0.007653 -0.008127 -0.008361 -0.008284 -0.007831 -0.006946 -0.005593 -0.003758 -0.001457 0.001259 0.004309 0.007576 0.010914 0.014158 0.017129 0.019646 0.021543 0.022681 0.022958 0.022321 0.020773 0.018376 0.015247 0.011558 0.007521 0.003376 -0.000625 -0.004236 -0.007234 -0.009441 -0.010735 -0.011063 -0.010443 -0.008967 -0.006793 -0.004134 -0.001237 0.001631 0.004208 0.006259 0.007592 0.008081 0.007667 0.006373 0.004296 0.001602 -0.001491 -0.004726 -0.007835 -0.010553 -0.012644 -0.013919 -0.014247 -0.013567 -0.011890 -0.009300 -0.005939 -0.002003 0.002278 0.006659 0.010896 0.014765 0.018076 0.020683 0.022492 0.023464 0.023612 0.022994 0.021709 0.019882 0.017657 0.015180 0.012593 0.010024 0.007582 0.005352 0.003394 0.001742 0.000410 -0.000610 -0.001340 -0.001812 -0.002068 -0.002150 -0.002101 -0.001961 -0.001763 -0.001537 -0.001303 -0.001079 -0.000875 -0.000696 -0.000545 -0.000420 -0.000321 -0.000243 -0.000182 -0.000136 -0.000100 -0.000073 -0.000053 -0.000037 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000017 -0.000026 -0.000039 -0.000057 -0.000082 -0.000116 -0.000163 -0.000226 -0.000312 -0.000427 -0.000581 -0.000783 -0.001043 -0.001374 -0.001787 -0.002292 -0.002895 -0.003599 -0.004402 -0.005290 -0.006241 -0.007220 -0.008181 -0.009065 -0.009803 -0.010318 -0.010533 -0.010374 -0.009776 -0.008691 -0.007094 -0.004991 -0.002417 0.000554 0.003815 0.007229 0.010634 0.013852 0.016702 0.019011 0.020630 0.021444 0.021382 0.020427 0.018620 0.016056 0.012884 0.009295 0.005512 0.001773 -0.001685 -0.004648 -0.006934 -0.008417 -0.009033 -0.008785 -0.007745 -0.006050 -0.003887 -0.001480 0.000932 0.003109 0.004837 0.005944 0.006313 0.005897 0.004717 0.002868 0.000504 -0.002170 -0.004919 -0.007495 -0.009659 -0.011200 -0.011952 -0.011808 -0.010728 -0.008739 -0.005936 -0.002472 0.001456 0.005622 0.009786 0.013716 0.017201 0.020070 0.022194 0.023499 0.023965 0.023622 0.022544 0.020844 0.018657 0.016132 0.013422 0.010670 0.008000 0.005518 0.003302 0.001405 -0.000148 -0.001352 -0.002223 -0.002791 -0.003098 -0.003189 -0.003113 -0.002915 -0.002639 -0.002320 -0.001988 -0.001663 -0.001363 -0.001096 -0.000866 -0.000673 -0.000517 -0.000393 -0.000295 -0.000220 -0.000163 -0.000120 -0.000087 -0.000062 -0.000043 -0.000030 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000013 -0.000021 -0.000033 -0.000051 -0.000075 -0.000109 -0.000155 -0.000219 -0.000307 -0.000426 -0.000586 -0.000798 -0.001074 -0.001428 -0.001873 -0.002422 -0.003085 -0.003869 -0.004773 -0.005787 -0.006893 -0.008057 -0.009232 -0.010360 -0.011370 -0.012181 -0.012711 -0.012877 -0.012606 -0.011839 -0.010540 -0.008700 -0.006344 -0.003530 -0.000355 0.003054 0.006541 0.009936 0.013056 0.015727 0.017791 0.019120 0.019629 0.019280 0.018092 0.016137 0.013539 0.010468 0.007124 0.003729 0.000505 -0.002339 -0.004627 -0.006227 -0.007067 -0.007135 -0.006486 -0.005232 -0.003535 -0.001593 0.000380 0.002173 0.003593 0.004487 0.004752 0.004347 0.003297 0.001688 -0.000335 -0.002586 -0.004850 -0.006904 -0.008534 -0.009557 -0.009833 -0.009278 -0.007870 -0.005653 -0.002732 0.000735 0.004553 0.008499 0.012346 0.015875 0.018895 0.021251 0.022837 0.023600 0.023538 0.022698 0.021172 0.019082 0.016573 0.013799 0.010915 0.008060 0.005357 0.002904 0.000770 -0.001001 -0.002392 -0.003410 -0.004081 -0.004442 -0.004543 -0.004435 -0.004172 -0.003803 -0.003373 -0.002918 -0.002468 -0.002044 -0.001661 -0.001325 -0.001041 -0.000805 -0.000615 -0.000464 -0.000347 -0.000257 -0.000189 -0.000137 -0.000099 -0.000069 -0.000048 -0.000032 -0.000021 -0.000013 -0.000008 -0.000005 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000007 -0.000014 -0.000025 -0.000040 -0.000062 -0.000093 -0.000138 -0.000200 -0.000286 -0.000404 -0.000564 -0.000779 -0.001061 -0.001426 -0.001891 -0.002470 -0.003177 -0.004023 -0.005009 -0.006132 -0.007374 -0.008705 -0.010080 -0.011442 -0.012718 -0.013826 -0.014679 -0.015189 -0.015274 -0.014864 -0.013912 -0.012395 -0.010324 -0.007745 -0.004738 -0.001420 0.002066 0.005554 0.008868 0.011832 0.014284 0.016086 0.017138 0.017383 0.016820 0.015494 0.013508 0.011003 0.008159 0.005176 0.002262 -0.000387 -0.002599 -0.004243 -0.005237 -0.005559 -0.005243 -0.004381 -0.003108 -0.001595 -0.000028 0.001407 0.002542 0.003242 0.003418 0.003038 0.002126 0.000762 -0.000923 -0.002759 -0.004556 -0.006115 -0.007252 -0.007810 -0.007673 -0.006780 -0.005130 -0.002779 0.000160 0.003528 0.007132 0.010760 0.014198 0.017245 0.019729 0.021520 0.022531 0.022731 0.022138 0.020816 0.018870 0.016432 0.013655 0.010695 0.007704 0.004819 0.002156 -0.000196 -0.002177 -0.003755 -0.004925 -0.005704 -0.006126 -0.006239 -0.006099 -0.005764 -0.005291 -0.004732 -0.004134 -0.003532 -0.002957 -0.002429 -0.001959 -0.001554 -0.001213 -0.000933 -0.000709 -0.000532 -0.000395 -0.000291 -0.000211 -0.000152 -0.000107 -0.000074 -0.000050 -0.000033 -0.000021 -0.000012 -0.000007 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000004 -0.000012 -0.000024 -0.000043 -0.000070 -0.000109 -0.000166 -0.000245 -0.000356 -0.000509 -0.000716 -0.000993 -0.001356 -0.001824 -0.002414 -0.003144 -0.004026 -0.005070 -0.006273 -0.007622 -0.009092 -0.010641 -0.012211 -0.013733 -0.015124 -0.016294 -0.017150 -0.017603 -0.017576 -0.017007 -0.015862 -0.014138 -0.011863 -0.009104 -0.005963 -0.002569 0.000921 0.004340 0.007515 0.010280 0.012490 0.014034 0.014839 0.014879 0.014181 0.012817 0.010906 0.008603 0.006085 0.003541 0.001154 -0.000912 -0.002526 -0.003605 -0.004112 -0.004067 -0.003538 -0.002638 -0.001508 -0.000307 0.000806 0.001684 0.002214 0.002319 0.001974 0.001203 0.000080 -0.001278 -0.002723 -0.004086 -0.005195 -0.005894 -0.006051 -0.005579 -0.004435 -0.002636 -0.000249 0.002607 0.005776 0.009071 0.012292 0.015243 0.017743 0.019643 0.020833 0.021254 0.020892 0.019785 0.018014 0.015694 0.012966 0.009987 0.006912 0.003891 0.001054 -0.001493 -0.003671 -0.005433 -0.006757 -0.007651 -0.008142 -0.008276 -0.008108 -0.007701 -0.007118 -0.006420 -0.005660 -0.004886 -0.004134 -0.003432 -0.002798 -0.002243 -0.001768 -0.001373 -0.001051 -0.000793 -0.000592 -0.000436 -0.000317 -0.000228 -0.000162 -0.000113 -0.000077 -0.000050 -0.000032 -0.000019 -0.000010 -0.000005 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000010 0.000008 0.000004 -0.000003 -0.000016 -0.000037 -0.000068 -0.000115 -0.000182 -0.000279 -0.000415 -0.000604 -0.000862 -0.001206 -0.001656 -0.002234 -0.002960 -0.003850 -0.004917 -0.006163 -0.007582 -0.009150 -0.010831 -0.012571 -0.014304 -0.015947 -0.017410 -0.018598 -0.019416 -0.019779 -0.019616 -0.018878 -0.017549 -0.015641 -0.013204 -0.010322 -0.007111 -0.003713 -0.000286 0.003003 0.005990 0.008527 0.010491 0.011794 0.012394 0.012293 0.011540 0.010227 0.008483 0.006462 0.004332 0.002262 0.000403 -0.001118 -0.002213 -0.002839 -0.002999 -0.002742 -0.002155 -0.001354 -0.000472 0.000358 0.001013 0.001398 0.001450 0.001148 0.000516 -0.000378 -0.001434 -0.002521 -0.003495 -0.004211 -0.004538 -0.004373 -0.003649 -0.002347 -0.000495 0.001831 0.004510 0.007389 0.010291 0.013033 0.015437 0.017345 0.018631 0.019211 0.019046 0.018145 0.016562 0.014393 0.011762 0.008816 0.005711 0.002602 -0.000369 -0.003081 -0.005438 -0.007375 -0.008855 -0.009872 -0.010445 -0.010612 -0.010428 -0.009957 -0.009268 -0.008427 -0.007498 -0.006536 -0.005587 -0.004688 -0.003863 -0.003129 -0.002493 -0.001954 -0.001509 -0.001148 -0.000861 -0.000638 -0.000466 -0.000336 -0.000238 -0.000166 -0.000114 -0.000075 -0.000048 -0.000029 -0.000016 -0.000007 -0.000002 0.000000 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000024 0.000025 0.000023 0.000017 0.000006 -0.000014 -0.000045 -0.000094 -0.000169 -0.000279 -0.000437 -0.000660 -0.000966 -0.001377 -0.001916 -0.002605 -0.003467 -0.004517 -0.005763 -0.007202 -0.008818 -0.010579 -0.012438 -0.014331 -0.016180 -0.017896 -0.019384 -0.020546 -0.021290 -0.021537 -0.021227 -0.020327 -0.018835 -0.016783 -0.014238 -0.011296 -0.008085 -0.004751 -0.001450 0.001657 0.004421 0.006713 0.008435 0.009526 0.009969 0.009788 0.009051 0.007861 0.006348 0.004658 0.002940 0.001335 -0.000037 -0.001089 -0.001770 -0.002071 -0.002022 -0.001688 -0.001161 -0.000547 0.000045 0.000514 0.000780 0.000794 0.000540 0.000041 -0.000645 -0.001429 -0.002201 -0.002841 -0.003229 -0.003259 -0.002854 -0.001967 -0.000597 0.001216 0.003390 0.005807 0.008318 0.010763 0.012973 0.014792 0.016087 0.016755 0.016737 0.016016 0.014620 0.012619 0.010119 0.007253 0.004170 0.001024 -0.002036 -0.004876 -0.007388 -0.009487 -0.011121 -0.012270 -0.012939 -0.013158 -0.012977 -0.012461 -0.011679 -0.010705 -0.009610 -0.008457 -0.007302 -0.006190 -0.005155 -0.004219 -0.003396 -0.002689 -0.002096 -0.001609 -0.001217 -0.000907 -0.000666 -0.000482 -0.000343 -0.000240 -0.000164 -0.000109 -0.000070 -0.000043 -0.000024 -0.000011 -0.000004 0.000001 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000029 0.000036 0.000043 0.000049 0.000055 0.000058 0.000059 0.000055 0.000043 0.000019 -0.000025 -0.000097 -0.000211 -0.000382 -0.000630 -0.000977 -0.001447 -0.002067 -0.002860 -0.003848 -0.005042 -0.006447 -0.008051 -0.009830 -0.011744 -0.013734 -0.015729 -0.017644 -0.019384 -0.020852 -0.021952 -0.022596 -0.022715 -0.022263 -0.021222 -0.019606 -0.017461 -0.014869 -0.011936 -0.008794 -0.005589 -0.002472 0.000410 0.002926 0.004967 0.006461 0.007372 0.007703 0.007497 0.006833 0.005816 0.004569 0.003223 0.001903 0.000721 -0.000238 -0.000919 -0.001301 -0.001400 -0.001260 -0.000949 -0.000552 -0.000154 0.000163 0.000337 0.000327 0.000123 -0.000254 -0.000755 -0.001305 -0.001811 -0.002177 -0.002307 -0.002118 -0.001555 -0.000592 0.000759 0.002450 0.004395 0.006479 0.008566 0.010507 0.012156 0.013378 0.014063 0.014135 0.013556 0.012331 0.010504 0.008160 0.005413 0.002400 -0.000732 -0.003831 -0.006759 -0.009393 -0.011635 -0.013417 -0.014702 -0.015482 -0.015775 -0.015625 -0.015091 -0.014243 -0.013158 -0.011913 -0.010580 -0.009223 -0.007897 -0.006643 -0.005493 -0.004466 -0.003572 -0.002811 -0.002178 -0.001660 -0.001247 -0.000921 -0.000670 -0.000479 -0.000337 -0.000231 -0.000155 -0.000100 -0.000061 -0.000035 -0.000017 -0.000006 0.000001 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000023 0.000031 0.000040 0.000051 0.000064 0.000077 0.000092 0.000107 0.000123 0.000138 0.000151 0.000158 0.000154 0.000129 0.000073 -0.000029 -0.000198 -0.000455 -0.000826 -0.001339 -0.002022 -0.002899 -0.003988 -0.005297 -0.006825 -0.008554 -0.010450 -0.012466 -0.014536 -0.016581 -0.018512 -0.020233 -0.021644 -0.022656 -0.023190 -0.023186 -0.022613 -0.021467 -0.019776 -0.017599 -0.015027 -0.012173 -0.009167 -0.006151 -0.003267 -0.000643 0.001607 0.003400 0.004685 0.005446 0.005706 0.005518 0.004963 0.004143 0.003166 0.002145 0.001179 0.000350 -0.000285 -0.000698 -0.000890 -0.000888 -0.000741 -0.000510 -0.000263 -0.000063 0.000042 0.000020 -0.000136 -0.000406 -0.000749 -0.001104 -0.001397 -0.001551 -0.001492 -0.001160 -0.000519 0.000442 0.001698 0.003196 0.004850 0.006553 0.008178 0.009596 0.010679 0.011317 0.011423 0.010945 0.009865 0.008208 0.006035 0.003437 0.000537 -0.002529 -0.005616 -0.008583 -0.011300 -0.013657 -0.015572 -0.016992 -0.017894 -0.018284 -0.018194 -0.017676 -0.016799 -0.015639 -0.014276 -0.012790 -0.011251 -0.009723 -0.008259 -0.006896 -0.005662 -0.004572 -0.003632 -0.002838 -0.002182 -0.001651 -0.001229 -0.000899 -0.000646 -0.000456 -0.000314 -0.000211 -0.000137 -0.000084 -0.000048 -0.000024 -0.000008 0.000001 0.000006 0.000008 0.000008 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000040 0.000053 0.000069 0.000087 0.000109 0.000134 0.000162 0.000196 0.000234 0.000277 0.000321 0.000364 0.000398 0.000413 0.000395 0.000327 0.000185 -0.000058 -0.000429 -0.000959 -0.001676 -0.002604 -0.003757 -0.005141 -0.006746 -0.008550 -0.010513 -0.012579 -0.014679 -0.016729 -0.018635 -0.020303 -0.021636 -0.022552 -0.022980 -0.022875 -0.022216 -0.021013 -0.019306 -0.017164 -0.014681 -0.011973 -0.009167 -0.006395 -0.003782 -0.001441 0.000537 0.002089 0.003186 0.003828 0.004047 0.003902 0.003471 0.002845 0.002118 0.001378 0.000702 0.000146 -0.000257 -0.000495 -0.000582 -0.000550 -0.000441 -0.000306 -0.000192 -0.000135 -0.000160 -0.000270 -0.000449 -0.000663 -0.000865 -0.000996 -0.000998 -0.000816 -0.000411 0.000239 0.001129 0.002229 0.003480 0.004802 0.006094 0.007246 0.008144 0.008683 0.008776 0.008358 0.007398 0.005900 0.003903 0.001480 -0.001269 -0.004222 -0.007243 -0.010195 -0.012945 -0.015379 -0.017401 -0.018945 -0.019972 -0.020475 -0.020473 -0.020010 -0.019146 -0.017955 -0.016520 -0.014922 -0.013239 -0.011541 -0.009890 -0.008332 -0.006902 -0.005623 -0.004505 -0.003550 -0.002751 -0.002097 -0.001570 -0.001155 -0.000834 -0.000590 -0.000408 -0.000274 -0.000178 -0.000110 -0.000063 -0.000031 -0.000010 0.000002 0.000009 0.000012 0.000012 0.000011 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000018 0.000025 0.000035 0.000049 0.000066 0.000087 0.000112 0.000142 0.000179 0.000223 0.000276 0.000341 0.000417 0.000505 0.000602 0.000703 0.000801 0.000883 0.000932 0.000927 0.000842 0.000646 0.000308 -0.000204 -0.000917 -0.001855 -0.003029 -0.004440 -0.006076 -0.007907 -0.009888 -0.011961 -0.014050 -0.016068 -0.017922 -0.019519 -0.020769 -0.021595 -0.021940 -0.021767 -0.021070 -0.019868 -0.018209 -0.016170 -0.013845 -0.011347 -0.008796 -0.006309 -0.003996 -0.001951 -0.000244 0.001081 0.002008 0.002552 0.002748 0.002654 0.002342 0.001889 0.001370 0.000856 0.000399 0.000038 -0.000210 -0.000346 -0.000387 -0.000361 -0.000304 -0.000249 -0.000223 -0.000243 -0.000312 -0.000417 -0.000531 -0.000619 -0.000636 -0.000540 -0.000296 0.000123 0.000723 0.001489 0.002387 0.003358 0.004327 0.005204 0.005893 0.006301 0.006343 0.005952 0.005086 0.003735 0.001917 -0.000314 -0.002879 -0.005671 -0.008572 -0.011450 -0.014179 -0.016639 -0.018730 -0.020372 -0.021515 -0.022137 -0.022244 -0.021867 -0.021058 -0.019887 -0.018432 -0.016775 -0.014999 -0.013179 -0.011383 -0.009666 -0.008070 -0.006625 -0.005347 -0.004243 -0.003310 -0.002537 -0.001909 -0.001410 -0.001020 -0.000722 -0.000499 -0.000334 -0.000215 -0.000131 -0.000073 -0.000034 -0.000009 0.000006 0.000014 0.000018 0.000018 0.000017 0.000014 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000013 0.000019 0.000029 0.000041 0.000058 0.000079 0.000105 0.000137 0.000177 0.000226 0.000286 0.000362 0.000454 0.000567 0.000702 0.000859 0.001035 0.001224 0.001418 0.001600 0.001752 0.001847 0.001855 0.001743 0.001476 0.001022 0.000353 -0.000553 -0.001704 -0.003100 -0.004723 -0.006541 -0.008505 -0.010552 -0.012601 -0.014568 -0.016358 -0.017883 -0.019059 -0.019820 -0.020115 -0.019922 -0.019241 -0.018101 -0.016556 -0.014685 -0.012580 -0.010346 -0.008091 -0.005918 -0.003921 -0.002174 -0.000730 0.000381 0.001157 0.001614 0.001793 0.001744 0.001531 0.001215 0.000857 0.000509 0.000207 -0.000024 -0.000177 -0.000258 -0.000283 -0.000275 -0.000257 -0.000247 -0.000259 -0.000293 -0.000340 -0.000381 -0.000389 -0.000334 -0.000189 0.000070 0.000453 0.000958 0.001565 0.002234 0.002911 0.003528 0.004007 0.004269 0.004238 0.003850 0.003058 0.001841 0.000203 -0.001823 -0.004174 -0.006765 -0.009492 -0.012237 -0.014882 -0.017309 -0.019415 -0.021115 -0.022347 -0.023078 -0.023299 -0.023030 -0.022313 -0.021207 -0.019785 -0.018128 -0.016319 -0.014436 -0.012552 -0.010727 -0.009012 -0.007441 -0.006038 -0.004814 -0.003770 -0.002898 -0.002185 -0.001614 -0.001165 -0.000820 -0.000561 -0.000370 -0.000233 -0.000136 -0.000070 -0.000027 0.000001 0.000017 0.000026 0.000029 0.000028 0.000026 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000003 0.000005 0.000008 0.000013 0.000021 0.000032 0.000046 0.000066 0.000091 0.000123 0.000162 0.000211 0.000273 0.000351 0.000448 0.000571 0.000722 0.000906 0.001126 0.001381 0.001668 0.001980 0.002306 0.002627 0.002918 0.003151 0.003290 0.003299 0.003142 0.002783 0.002196 0.001359 0.000264 -0.001084 -0.002666 -0.004445 -0.006370 -0.008372 -0.010372 -0.012282 -0.014013 -0.015479 -0.016606 -0.017334 -0.017625 -0.017461 -0.016854 -0.015838 -0.014468 -0.012821 -0.010984 -0.009052 -0.007120 -0.005276 -0.003596 -0.002141 -0.000947 -0.000035 0.000599 0.000977 0.001133 0.001114 0.000971 0.000755 0.000512 0.000278 0.000080 -0.000068 -0.000165 -0.000216 -0.000235 -0.000236 -0.000232 -0.000232 -0.000236 -0.000240 -0.000230 -0.000189 -0.000098 0.000059 0.000293 0.000607 0.000989 0.001415 0.001848 0.002237 0.002524 0.002644 0.002533 0.002134 0.001401 0.000308 -0.001154 -0.002963 -0.005078 -0.007431 -0.009934 -0.012488 -0.014982 -0.017309 -0.019368 -0.021070 -0.022348 -0.023158 -0.023481 -0.023324 -0.022717 -0.021709 -0.020367 -0.018765 -0.016984 -0.015102 -0.013194 -0.011325 -0.009549 -0.007909 -0.006431 -0.005132 -0.004017 -0.003081 -0.002313 -0.001695 -0.001209 -0.000836 -0.000556 -0.000351 -0.000206 -0.000105 -0.000039 0.000004 0.000029 0.000042 0.000048 0.000048 0.000045 0.000040 0.000034 0.000027 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000013 0.000021 0.000034 0.000051 0.000073 0.000102 0.000139 0.000185 0.000244 0.000318 0.000412 0.000532 0.000684 0.000874 0.001108 0.001390 0.001725 0.002111 0.002545 0.003018 0.003514 0.004010 0.004478 0.004884 0.005187 0.005349 0.005330 0.005095 0.004614 0.003868 0.002849 0.001564 0.000035 -0.001696 -0.003576 -0.005532 -0.007485 -0.009349 -0.011038 -0.012471 -0.013582 -0.014319 -0.014651 -0.014570 -0.014090 -0.013249 -0.012102 -0.010720 -0.009182 -0.007571 -0.005971 -0.004454 -0.003084 -0.001906 -0.000948 -0.000222 0.000279 0.000576 0.000702 0.000694 0.000595 0.000445 0.000278 0.000120 -0.000010 -0.000105 -0.000164 -0.000193 -0.000201 -0.000195 -0.000181 -0.000162 -0.000135 -0.000093 -0.000026 0.000074 0.000216 0.000400 0.000623 0.000868 0.001112 0.001317 0.001442 0.001438 0.001253 0.000841 0.000159 -0.000820 -0.002108 -0.003697 -0.005559 -0.007644 -0.009882 -0.012188 -0.014470 -0.016628 -0.018568 -0.020205 -0.021469 -0.022310 -0.022701 -0.022638 -0.022139 -0.021246 -0.020013 -0.018508 -0.016807 -0.014986 -0.013118 -0.011271 -0.009501 -0.007855 -0.006364 -0.005048 -0.003916 -0.002964 -0.002184 -0.001560 -0.001072 -0.000701 -0.000427 -0.000231 -0.000096 -0.000008 0.000047 0.000077 0.000090 0.000093 0.000089 0.000082 0.000073 0.000062 0.000052 0.000042 0.000033 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000012 0.000022 0.000035 0.000054 0.000079 0.000111 0.000152 0.000205 0.000272 0.000358 0.000468 0.000609 0.000788 0.001014 0.001295 0.001638 0.002049 0.002531 0.003084 0.003701 0.004369 0.005069 0.005772 0.006444 0.007046 0.007536 0.007868 0.008002 0.007900 0.007532 0.006879 0.005936 0.004711 0.003232 0.001541 -0.000303 -0.002226 -0.004149 -0.005987 -0.007659 -0.009090 -0.010221 -0.011007 -0.011423 -0.011468 -0.011157 -0.010528 -0.009633 -0.008535 -0.007306 -0.006018 -0.004742 -0.003539 -0.002460 -0.001540 -0.000801 -0.000249 0.000126 0.000343 0.000429 0.000418 0.000342 0.000232 0.000115 0.000008 -0.000075 -0.000131 -0.000159 -0.000163 -0.000150 -0.000122 -0.000084 -0.000035 0.000025 0.000100 0.000192 0.000301 0.000422 0.000545 0.000655 0.000726 0.000729 0.000629 0.000387 -0.000034 -0.000667 -0.001537 -0.002658 -0.004028 -0.005630 -0.007428 -0.009369 -0.011384 -0.013396 -0.015320 -0.017071 -0.018571 -0.019751 -0.020560 -0.020965 -0.020955 -0.020541 -0.019752 -0.018634 -0.017248 -0.015661 -0.013946 -0.012172 -0.010407 -0.008707 -0.007120 -0.005681 -0.004412 -0.003324 -0.002416 -0.001680 -0.001100 -0.000658 -0.000332 -0.000102 0.000052 0.000147 0.000198 0.000219 0.000219 0.000206 0.000187 0.000164 0.000141 0.000119 0.000099 0.000081 0.000065 0.000051 0.000040 0.000030 0.000022 0.000015 0.000011 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000006 0.000012 0.000022 0.000036 0.000056 0.000083 0.000118 0.000163 0.000221 0.000295 0.000391 0.000514 0.000674 0.000877 0.001135 0.001458 0.001855 0.002335 0.002905 0.003566 0.004316 0.005145 0.006034 0.006959 0.007886 0.008775 0.009582 0.010259 0.010759 0.011039 0.011059 0.010791 0.010215 0.009328 0.008144 0.006692 0.005022 0.003194 0.001283 -0.000631 -0.002468 -0.004150 -0.005609 -0.006790 -0.007657 -0.008190 -0.008387 -0.008268 -0.007866 -0.007228 -0.006413 -0.005484 -0.004502 -0.003529 -0.002616 -0.001804 -0.001120 -0.000581 -0.000187 0.000070 0.000209 0.000253 0.000229 0.000163 0.000079 -0.000003 -0.000071 -0.000116 -0.000137 -0.000133 -0.000107 -0.000066 -0.000011 0.000053 0.000123 0.000196 0.000269 0.000337 0.000391 0.000419 0.000405 0.000329 0.000165 -0.000112 -0.000529 -0.001111 -0.001878 -0.002840 -0.003999 -0.005344 -0.006849 -0.008474 -0.010169 -0.011869 -0.013504 -0.015002 -0.016293 -0.017317 -0.018022 -0.018375 -0.018362 -0.017985 -0.017266 -0.016245 -0.014974 -0.013511 -0.011924 -0.010279 -0.008638 -0.007059 -0.005587 -0.004260 -0.003099 -0.002116 -0.001313 -0.000681 -0.000204 0.000138 0.000366 0.000503 0.000570 0.000586 0.000566 0.000523 0.000467 0.000407 0.000347 0.000290 0.000240 0.000196 0.000159 0.000127 0.000101 0.000079 0.000061 0.000046 0.000034 0.000024 0.000017 0.000012 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000012 0.000022 0.000036 0.000057 0.000085 0.000121 0.000169 0.000231 0.000311 0.000414 0.000548 0.000721 0.000944 0.001228 0.001584 0.002026 0.002564 0.003208 0.003962 0.004826 0.005793 0.006848 0.007968 0.009122 0.010269 0.011366 0.012361 0.013206 0.013849 0.014245 0.014355 0.014151 0.013616 0.012752 0.011576 0.010124 0.008447 0.006612 0.004691 0.002764 0.000909 -0.000804 -0.002310 -0.003561 -0.004525 -0.005184 -0.005540 -0.005610 -0.005426 -0.005032 -0.004479 -0.003823 -0.003119 -0.002419 -0.001765 -0.001190 -0.000716 -0.000353 -0.000100 0.000053 0.000121 0.000125 0.000087 0.000028 -0.000035 -0.000087 -0.000120 -0.000129 -0.000113 -0.000075 -0.000018 0.000051 0.000126 0.000201 0.000267 0.000319 0.000346 0.000338 0.000284 0.000169 -0.000023 -0.000310 -0.000708 -0.001234 -0.001901 -0.002715 -0.003676 -0.004777 -0.005998 -0.007309 -0.008671 -0.010035 -0.011344 -0.012541 -0.013565 -0.014366 -0.014897 -0.015128 -0.015043 -0.014641 -0.013941 -0.012974 -0.011786 -0.010430 -0.008967 -0.007457 -0.005961 -0.004530 -0.003211 -0.002037 -0.001032 -0.000208 0.000435 0.000907 0.001224 0.001408 0.001482 0.001472 0.001401 0.001289 0.001155 0.001010 0.000866 0.000728 0.000603 0.000493 0.000398 0.000318 0.000252 0.000199 0.000156 0.000121 0.000093 0.000070 0.000052 0.000038 0.000027 0.000019 0.000013 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000006 0.000012 0.000021 0.000036 0.000057 0.000085 0.000122 0.000171 0.000235 0.000318 0.000426 0.000566 0.000749 0.000984 0.001285 0.001665 0.002139 0.002719 0.003417 0.004241 0.005192 0.006267 0.007453 0.008730 0.010069 0.011430 0.012771 0.014040 0.015185 0.016152 0.016890 0.017352 0.017501 0.017311 0.016771 0.015887 0.014684 0.013202 0.011496 0.009634 0.007689 0.005737 0.003854 0.002105 0.000548 -0.000772 -0.001825 -0.002599 -0.003094 -0.003329 -0.003334 -0.003150 -0.002823 -0.002404 -0.001941 -0.001476 -0.001046 -0.000675 -0.000381 -0.000168 -0.000033 0.000032 0.000042 0.000016 -0.000030 -0.000080 -0.000119 -0.000140 -0.000137 -0.000108 -0.000056 0.000016 0.000098 0.000183 0.000261 0.000321 0.000353 0.000347 0.000290 0.000173 -0.000015 -0.000286 -0.000650 -0.001113 -0.001683 -0.002361 -0.003144 -0.004023 -0.004982 -0.005996 -0.007036 -0.008063 -0.009033 -0.009901 -0.010620 -0.011147 -0.011447 -0.011491 -0.011267 -0.010774 -0.010028 -0.009057 -0.007901 -0.006610 -0.005239 -0.003844 -0.002481 -0.001200 -0.000042 0.000959 0.001782 0.002415 0.002861 0.003130 0.003240 0.003216 0.003085 0.002876 0.002614 0.002324 0.002026 0.001735 0.001462 0.001213 0.000992 0.000801 0.000639 0.000505 0.000396 0.000309 0.000239 0.000184 0.000141 0.000107 0.000080 0.000059 0.000042 0.000030 0.000020 0.000014 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000012 0.000021 0.000035 0.000055 0.000083 0.000120 0.000168 0.000232 0.000315 0.000424 0.000566 0.000752 0.000992 0.001301 0.001693 0.002182 0.002785 0.003514 0.004379 0.005384 0.006527 0.007800 0.009184 0.010653 0.012170 0.013693 0.015174 0.016557 0.017789 0.018814 0.019581 0.020044 0.020171 0.019940 0.019347 0.018405 0.017145 0.015612 0.013864 0.011968 0.009999 0.008029 0.006127 0.004356 0.002769 0.001407 0.000294 -0.000558 -0.001153 -0.001512 -0.001663 -0.001645 -0.001502 -0.001277 -0.001013 -0.000744 -0.000498 -0.000296 -0.000148 -0.000056 -0.000015 -0.000016 -0.000046 -0.000089 -0.000132 -0.000164 -0.000175 -0.000161 -0.000119 -0.000052 0.000034 0.000130 0.000225 0.000307 0.000364 0.000383 0.000353 0.000264 0.000107 -0.000125 -0.000437 -0.000831 -0.001307 -0.001862 -0.002488 -0.003174 -0.003903 -0.004655 -0.005402 -0.006115 -0.006759 -0.007300 -0.007701 -0.007931 -0.007960 -0.007771 -0.007353 -0.006710 -0.005854 -0.004816 -0.003631 -0.002347 -0.001016 0.000310 0.001577 0.002739 0.003755 0.004595 0.005239 0.005678 0.005914 0.005960 0.005837 0.005574 0.005200 0.004749 0.004252 0.003738 0.003230 0.002746 0.002300 0.001900 0.001548 0.001246 0.000991 0.000780 0.000609 0.000471 0.000363 0.000278 0.000211 0.000160 0.000120 0.000089 0.000065 0.000047 0.000033 0.000022 0.000015 0.000010 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000007 0.000012 0.000021 0.000034 0.000053 0.000078 0.000113 0.000160 0.000221 0.000302 0.000408 0.000547 0.000729 0.000966 0.001271 0.001660 0.002148 0.002751 0.003484 0.004356 0.005376 0.006542 0.007849 0.009281 0.010815 0.012419 0.014051 0.015666 0.017212 0.018632 0.019872 0.020876 0.021597 0.021993 0.022037 0.021716 0.021033 0.020008 0.018677 0.017090 0.015306 0.013392 0.011420 0.009457 0.007570 0.005816 0.004243 0.002886 0.001766 0.000887 0.000243 -0.000188 -0.000436 -0.000537 -0.000532 -0.000458 -0.000349 -0.000234 -0.000135 -0.000064 -0.000028 -0.000027 -0.000052 -0.000096 -0.000146 -0.000190 -0.000218 -0.000222 -0.000198 -0.000144 -0.000064 0.000036 0.000145 0.000251 0.000340 0.000398 0.000413 0.000373 0.000268 0.000094 -0.000153 -0.000470 -0.000855 -0.001298 -0.001790 -0.002314 -0.002853 -0.003384 -0.003885 -0.004328 -0.004685 -0.004928 -0.005030 -0.004967 -0.004721 -0.004278 -0.003635 -0.002798 -0.001785 -0.000624 0.000649 0.001988 0.003342 0.004659 0.005888 0.006984 0.007907 0.008628 0.009127 0.009398 0.009443 0.009278 0.008925 0.008416 0.007786 0.007073 0.006314 0.005542 0.004787 0.004071 0.003413 0.002822 0.002302 0.001855 0.001478 0.001164 0.000908 0.000703 0.000540 0.000412 0.000313 0.000237 0.000178 0.000133 0.000098 0.000071 0.000051 0.000035 0.000024 0.000016 0.000010 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000020 0.000032 0.000049 0.000072 0.000104 0.000146 0.000203 0.000278 0.000377 0.000507 0.000679 0.000903 0.001192 0.001563 0.002030 0.002610 0.003316 0.004161 0.005152 0.006292 0.007575 0.008991 0.010519 0.012130 0.013789 0.015452 0.017071 0.018593 0.019962 0.021124 0.022029 0.022633 0.022903 0.022819 0.022377 0.021588 0.020477 0.019086 0.017465 0.015675 0.013782 0.011851 0.009947 0.008132 0.006455 0.004959 0.003670 0.002602 0.001756 0.001118 0.000666 0.000369 0.000193 0.000104 0.000070 0.000064 0.000063 0.000054 0.000028 -0.000015 -0.000073 -0.000138 -0.000200 -0.000249 -0.000278 -0.000278 -0.000246 -0.000183 -0.000091 0.000022 0.000144 0.000262 0.000361 0.000426 0.000444 0.000406 0.000302 0.000132 -0.000103 -0.000398 -0.000740 -0.001117 -0.001510 -0.001899 -0.002260 -0.002569 -0.002800 -0.002928 -0.002928 -0.002778 -0.002460 -0.001963 -0.001279 -0.000411 0.000631 0.001826 0.003145 0.004549 0.005994 0.007428 0.008799 0.010057 0.011153 0.012050 0.012716 0.013133 0.013291 0.013197 0.012863 0.012317 0.011590 0.010722 0.009756 0.008732 0.007693 0.006673 0.005702 0.004802 0.003989 0.003270 0.002647 0.002117 0.001675 0.001311 0.001017 0.000782 0.000598 0.000454 0.000344 0.000259 0.000194 0.000144 0.000106 0.000077 0.000054 0.000038 0.000025 0.000017 0.000011 0.000007 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000029 0.000043 0.000063 0.000090 0.000127 0.000177 0.000243 0.000331 0.000448 0.000601 0.000803 0.001066 0.001402 0.001829 0.002360 0.003009 0.003789 0.004708 0.005768 0.006969 0.008301 0.009748 0.011287 0.012885 0.014505 0.016103 0.017630 0.019036 0.020267 0.021274 0.022014 0.022450 0.022558 0.022327 0.021761 0.020878 0.019708 0.018294 0.016688 0.014948 0.013136 0.011315 0.009542 0.007871 0.006345 0.004995 0.003840 0.002886 0.002126 0.001543 0.001113 0.000807 0.000595 0.000450 0.000344 0.000258 0.000178 0.000094 0.000006 -0.000085 -0.000174 -0.000251 -0.000309 -0.000341 -0.000339 -0.000303 -0.000231 -0.000129 -0.000006 0.000128 0.000258 0.000369 0.000445 0.000475 0.000448 0.000360 0.000210 0.000005 -0.000245 -0.000524 -0.000812 -0.001088 -0.001326 -0.001500 -0.001583 -0.001550 -0.001378 -0.001046 -0.000538 0.000153 0.001031 0.002089 0.003314 0.004682 0.006162 0.007714 0.009293 0.010846 0.012321 0.013664 0.014828 0.015770 0.016458 0.016869 0.016994 0.016836 0.016408 0.015735 0.014852 0.013798 0.012620 0.011365 0.010079 0.008804 0.007578 0.006429 0.005378 0.004439 0.003618 0.002913 0.002318 0.001825 0.001423 0.001099 0.000843 0.000642 0.000487 0.000367 0.000276 0.000207 0.000154 0.000113 0.000081 0.000058 0.000040 0.000026 0.000017 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000025 0.000036 0.000052 0.000074 0.000104 0.000145 0.000199 0.000272 0.000369 0.000498 0.000669 0.000892 0.001180 0.001547 0.002005 0.002568 0.003246 0.004049 0.004980 0.006040 0.007222 0.008515 0.009901 0.011352 0.012838 0.014321 0.015759 0.017106 0.018314 0.019339 0.020137 0.020673 0.020920 0.020864 0.020501 0.019842 0.018908 0.017734 0.016362 0.014843 0.013231 0.011583 0.009953 0.008393 0.006944 0.005640 0.004501 0.003536 0.002744 0.002110 0.001618 0.001242 0.000958 0.000739 0.000565 0.000417 0.000281 0.000151 0.000024 -0.000097 -0.000208 -0.000301 -0.000368 -0.000404 -0.000403 -0.000364 -0.000287 -0.000177 -0.000045 0.000100 0.000241 0.000365 0.000455 0.000500 0.000492 0.000427 0.000309 0.000146 -0.000047 -0.000251 -0.000444 -0.000599 -0.000688 -0.000684 -0.000561 -0.000293 0.000140 0.000755 0.001560 0.002557 0.003738 0.005089 0.006586 0.008194 0.009875 0.011582 0.013263 0.014863 0.016328 0.017608 0.018656 0.019437 0.019923 0.020100 0.019968 0.019537 0.018830 0.017878 0.016722 0.015410 0.013990 0.012513 0.011028 0.009577 0.008199 0.006920 0.005762 0.004735 0.003842 0.003081 0.002443 0.001917 0.001490 0.001149 0.000879 0.000669 0.000506 0.000382 0.000288 0.000215 0.000160 0.000118 0.000085 0.000060 0.000041 0.000027 0.000017 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000020 0.000028 0.000039 0.000055 0.000077 0.000106 0.000147 0.000201 0.000275 0.000373 0.000504 0.000677 0.000903 0.001191 0.001554 0.002003 0.002547 0.003194 0.003949 0.004815 0.005787 0.006859 0.008017 0.009242 0.010509 0.011789 0.013048 0.014246 0.015345 0.016304 0.017085 0.017654 0.017986 0.018063 0.017878 0.017433 0.016743 0.015833 0.014736 0.013492 0.012149 0.010754 0.009358 0.008004 0.006732 0.005573 0.004548 0.003666 0.002928 0.002325 0.001841 0.001457 0.001153 0.000906 0.000698 0.000515 0.000346 0.000184 0.000030 -0.000114 -0.000242 -0.000348 -0.000424 -0.000465 -0.000466 -0.000425 -0.000345 -0.000231 -0.000092 0.000061 0.000212 0.000347 0.000451 0.000514 0.000528 0.000492 0.000410 0.000293 0.000159 0.000028 -0.000073 -0.000118 -0.000078 0.000075 0.000367 0.000822 0.001457 0.002284 0.003308 0.004523 0.005915 0.007462 0.009132 0.010886 0.012678 0.014457 0.016168 0.017757 0.019170 0.020358 0.021281 0.021905 0.022212 0.022194 0.021857 0.021216 0.020300 0.019148 0.017803 0.016315 0.014737 0.013119 0.011512 0.009957 0.008491 0.007141 0.005925 0.004853 0.003926 0.003139 0.002482 0.001944 0.001508 0.001161 0.000887 0.000675 0.000511 0.000386 0.000291 0.000218 0.000163 0.000120 0.000086 0.000061 0.000041 0.000027 0.000017 0.000010 0.000005 0.000003 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000013 0.000018 0.000024 0.000033 0.000046 0.000064 0.000088 0.000121 0.000167 0.000229 0.000314 0.000428 0.000579 0.000774 0.001023 0.001335 0.001716 0.002174 0.002714 0.003340 0.004051 0.004844 0.005712 0.006642 0.007618 0.008619 0.009619 0.010591 0.011503 0.012322 0.013017 0.013560 0.013925 0.014095 0.014059 0.013814 0.013369 0.012737 0.011944 0.011019 0.010000 0.008926 0.007836 0.006769 0.005759 0.004832 0.004005 0.003289 0.002684 0.002183 0.001775 0.001442 0.001168 0.000936 0.000731 0.000543 0.000362 0.000187 0.000019 -0.000138 -0.000277 -0.000392 -0.000475 -0.000520 -0.000523 -0.000484 -0.000403 -0.000287 -0.000144 0.000013 0.000171 0.000315 0.000432 0.000512 0.000548 0.000539 0.000492 0.000419 0.000338 0.000271 0.000244 0.000285 0.000422 0.000682 0.001091 0.001669 0.002431 0.003387 0.004537 0.005870 0.007369 0.009006 0.010746 0.012545 0.014354 0.016123 0.017796 0.019319 0.020643 0.021721 0.022516 0.023003 0.023167 0.023004 0.022524 0.021750 0.020712 0.019450 0.018010 0.016444 0.014801 0.013134 0.011489 0.009908 0.008426 0.007067 0.005849 0.004779 0.003857 0.003077 0.002429 0.001899 0.001471 0.001132 0.000865 0.000658 0.000499 0.000378 0.000286 0.000215 0.000161 0.000118 0.000085 0.000060 0.000040 0.000026 0.000016 0.000009 0.000005 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000008 0.000010 0.000013 0.000018 0.000024 0.000034 0.000049 0.000072 0.000105 0.000153 0.000220 0.000312 0.000433 0.000589 0.000786 0.001030 0.001326 0.001678 0.002089 0.002560 0.003088 0.003671 0.004299 0.004961 0.005643 0.006326 0.006990 0.007611 0.008166 0.008631 0.008986 0.009213 0.009300 0.009240 0.009033 0.008687 0.008216 0.007640 0.006984 0.006277 0.005550 0.004831 0.004147 0.003518 0.002958 0.002474 0.002065 0.001726 0.001447 0.001215 0.001016 0.000837 0.000668 0.000500 0.000331 0.000161 -0.000007 -0.000167 -0.000311 -0.000430 -0.000517 -0.000565 -0.000572 -0.000535 -0.000456 -0.000341 -0.000199 -0.000040 0.000121 0.000271 0.000398 0.000491 0.000544 0.000559 0.000541 0.000503 0.000462 0.000441 0.000464 0.000559 0.000751 0.001068 0.001530 0.002159 0.002967 0.003959 0.005134 0.006481 0.007978 0.009596 0.011299 0.013042 0.014779 0.016458 0.018027 0.019436 0.020639 0.021595 0.022271 0.022646 0.022708 0.022459 0.021911 0.021087 0.020018 0.018745 0.017312 0.015767 0.014159 0.012537 0.010944 0.009420 0.007995 0.006694 0.005530 0.004510 0.003634 0.002895 0.002282 0.001782 0.001380 0.001061 0.000811 0.000618 0.000470 0.000357 0.000270 0.000204 0.000153 0.000113 0.000082 0.000057 0.000039 0.000025 0.000015 0.000008 0.000003 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000001 -0.000001 -0.000004 -0.000008 -0.000014 -0.000021 -0.000030 -0.000041 -0.000056 -0.000073 -0.000092 -0.000114 -0.000136 -0.000158 -0.000177 -0.000193 -0.000202 -0.000202 -0.000187 -0.000154 -0.000097 -0.000010 0.000111 0.000271 0.000473 0.000717 0.001003 0.001327 0.001681 0.002056 0.002439 0.002815 0.003168 0.003480 0.003737 0.003925 0.004034 0.004059 0.003998 0.003855 0.003642 0.003371 0.003060 0.002729 0.002396 0.002079 0.001792 0.001542 0.001333 0.001164 0.001028 0.000918 0.000823 0.000731 0.000635 0.000526 0.000403 0.000263 0.000112 -0.000044 -0.000198 -0.000339 -0.000458 -0.000546 -0.000597 -0.000607 -0.000575 -0.000500 -0.000390 -0.000251 -0.000095 0.000065 0.000217 0.000349 0.000450 0.000516 0.000547 0.000549 0.000533 0.000515 0.000518 0.000562 0.000673 0.000876 0.001193 0.001645 0.002249 0.003017 0.003954 0.005056 0.006311 0.007700 0.009194 0.010757 0.012350 0.013927 0.015442 0.016848 0.018100 0.019157 0.019983 0.020551 0.020844 0.020852 0.020578 0.020035 0.019245 0.018239 0.017052 0.015726 0.014304 0.012829 0.011346 0.009893 0.008505 0.007210 0.006030 0.004975 0.004053 0.003262 0.002595 0.002044 0.001595 0.001235 0.000950 0.000727 0.000555 0.000422 0.000321 0.000244 0.000185 0.000139 0.000103 0.000075 0.000052 0.000035 0.000022 0.000013 0.000006 0.000002 -0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000009 -0.000015 -0.000025 -0.000037 -0.000054 -0.000077 -0.000107 -0.000146 -0.000195 -0.000257 -0.000334 -0.000427 -0.000540 -0.000672 -0.000827 -0.001005 -0.001204 -0.001424 -0.001658 -0.001902 -0.002147 -0.002383 -0.002602 -0.002792 -0.002943 -0.003047 -0.003097 -0.003087 -0.003018 -0.002890 -0.002711 -0.002490 -0.002237 -0.001967 -0.001693 -0.001428 -0.001183 -0.000967 -0.000784 -0.000635 -0.000518 -0.000426 -0.000352 -0.000286 -0.000221 -0.000151 -0.000073 0.000013 0.000104 0.000192 0.000271 0.000332 0.000366 0.000370 0.000338 0.000272 0.000175 0.000054 -0.000082 -0.000222 -0.000355 -0.000470 -0.000559 -0.000613 -0.000627 -0.000600 -0.000533 -0.000430 -0.000298 -0.000148 0.000007 0.000157 0.000288 0.000392 0.000463 0.000502 0.000513 0.000506 0.000494 0.000496 0.000532 0.000623 0.000791 0.001055 0.001435 0.001945 0.002595 0.003390 0.004327 0.005395 0.006578 0.007850 0.009181 0.010536 0.011876 0.013161 0.014352 0.015409 0.016299 0.016991 0.017465 0.017703 0.017701 0.017461 0.016994 0.016319 0.015461 0.014452 0.013326 0.012119 0.010868 0.009610 0.008378 0.007201 0.006103 0.005101 0.004207 0.003425 0.002754 0.002190 0.001724 0.001345 0.001041 0.000801 0.000614 0.000469 0.000358 0.000273 0.000209 0.000159 0.000120 0.000089 0.000065 0.000045 0.000030 0.000019 0.000010 0.000005 0.000001 -0.000001 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 -0.000001 -0.000004 -0.000009 -0.000016 -0.000026 -0.000041 -0.000060 -0.000087 -0.000122 -0.000170 -0.000232 -0.000313 -0.000416 -0.000546 -0.000709 -0.000909 -0.001151 -0.001441 -0.001782 -0.002176 -0.002621 -0.003115 -0.003650 -0.004216 -0.004800 -0.005386 -0.005956 -0.006491 -0.006974 -0.007386 -0.007712 -0.007939 -0.008062 -0.008076 -0.007985 -0.007794 -0.007516 -0.007163 -0.006752 -0.006299 -0.005818 -0.005325 -0.004829 -0.004339 -0.003860 -0.003395 -0.002945 -0.002510 -0.002093 -0.001695 -0.001321 -0.000975 -0.000665 -0.000398 -0.000180 -0.000016 0.000091 0.000141 0.000138 0.000089 0.000003 -0.000108 -0.000231 -0.000354 -0.000464 -0.000551 -0.000608 -0.000628 -0.000608 -0.000550 -0.000457 -0.000336 -0.000196 -0.000049 0.000094 0.000220 0.000322 0.000393 0.000432 0.000441 0.000430 0.000407 0.000388 0.000390 0.000429 0.000523 0.000690 0.000945 0.001300 0.001766 0.002346 0.003039 0.003840 0.004734 0.005702 0.006722 0.007766 0.008803 0.009802 0.010732 0.011562 0.012267 0.012823 0.013212 0.013423 0.013449 0.013293 0.012961 0.012469 0.011834 0.011080 0.010233 0.009321 0.008371 0.007412 0.006469 0.005566 0.004721 0.003948 0.003257 0.002652 0.002133 0.001696 0.001335 0.001042 0.000807 0.000621 0.000477 0.000365 0.000279 0.000214 0.000164 0.000125 0.000095 0.000071 0.000051 0.000036 0.000024 0.000014 0.000007 0.000002 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000003 -0.000007 -0.000013 -0.000023 -0.000036 -0.000055 -0.000081 -0.000116 -0.000164 -0.000228 -0.000312 -0.000421 -0.000562 -0.000742 -0.000969 -0.001249 -0.001593 -0.002007 -0.002499 -0.003071 -0.003724 -0.004456 -0.005258 -0.006118 -0.007020 -0.007940 -0.008857 -0.009741 -0.010566 -0.011305 -0.011931 -0.012424 -0.012767 -0.012951 -0.012970 -0.012828 -0.012534 -0.012103 -0.011552 -0.010903 -0.010178 -0.009399 -0.008585 -0.007756 -0.006926 -0.006107 -0.005311 -0.004546 -0.003819 -0.003136 -0.002505 -0.001933 -0.001426 -0.000991 -0.000632 -0.000353 -0.000152 -0.000027 0.000029 0.000026 -0.000026 -0.000112 -0.000217 -0.000330 -0.000435 -0.000522 -0.000582 -0.000609 -0.000598 -0.000551 -0.000470 -0.000362 -0.000234 -0.000099 0.000033 0.000152 0.000246 0.000312 0.000345 0.000346 0.000320 0.000274 0.000219 0.000167 0.000131 0.000125 0.000161 0.000252 0.000409 0.000640 0.000952 0.001344 0.001816 0.002358 0.002961 0.003609 0.004285 0.004967 0.005636 0.006269 0.006847 0.007350 0.007765 0.008077 0.008276 0.008359 0.008323 0.008172 0.007913 0.007557 0.007117 0.006611 0.006053 0.005463 0.004859 0.004259 0.003677 0.003129 0.002623 0.002169 0.001769 0.001425 0.001134 0.000894 0.000698 0.000541 0.000418 0.000321 0.000246 0.000189 0.000145 0.000112 0.000086 0.000066 0.000049 0.000036 0.000025 0.000016 0.000009 0.000004 0.000000 -0.000002 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000010 -0.000017 -0.000029 -0.000045 -0.000068 -0.000100 -0.000143 -0.000201 -0.000278 -0.000381 -0.000516 -0.000691 -0.000914 -0.001196 -0.001547 -0.001979 -0.002501 -0.003123 -0.003850 -0.004683 -0.005619 -0.006651 -0.007762 -0.008934 -0.010139 -0.011347 -0.012523 -0.013633 -0.014640 -0.015510 -0.016214 -0.016729 -0.017037 -0.017131 -0.017011 -0.016684 -0.016167 -0.015481 -0.014650 -0.013705 -0.012673 -0.011584 -0.010465 -0.009339 -0.008227 -0.007147 -0.006112 -0.005136 -0.004227 -0.003394 -0.002646 -0.001986 -0.001422 -0.000955 -0.000587 -0.000314 -0.000130 -0.000028 0.000005 -0.000019 -0.000085 -0.000177 -0.000280 -0.000382 -0.000470 -0.000535 -0.000570 -0.000570 -0.000535 -0.000468 -0.000374 -0.000261 -0.000139 -0.000020 0.000088 0.000174 0.000230 0.000254 0.000243 0.000198 0.000123 0.000025 -0.000090 -0.000213 -0.000335 -0.000447 -0.000539 -0.000604 -0.000634 -0.000622 -0.000565 -0.000459 -0.000306 -0.000109 0.000128 0.000397 0.000690 0.000997 0.001307 0.001611 0.001900 0.002166 0.002401 0.002597 0.002750 0.002855 0.002910 0.002915 0.002871 0.002782 0.002653 0.002488 0.002295 0.002081 0.001856 0.001627 0.001403 0.001189 0.000992 0.000815 0.000661 0.000529 0.000419 0.000329 0.000256 0.000199 0.000154 0.000119 0.000092 0.000071 0.000056 0.000043 0.000034 0.000025 0.000018 0.000012 0.000007 0.000003 -0.000000 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000007 -0.000012 -0.000021 -0.000034 -0.000053 -0.000079 -0.000115 -0.000164 -0.000231 -0.000321 -0.000439 -0.000594 -0.000796 -0.001054 -0.001381 -0.001790 -0.002293 -0.002903 -0.003629 -0.004478 -0.005454 -0.006552 -0.007764 -0.009072 -0.010452 -0.011874 -0.013303 -0.014697 -0.016015 -0.017213 -0.018252 -0.019096 -0.019715 -0.020090 -0.020210 -0.020074 -0.019689 -0.019075 -0.018254 -0.017259 -0.016122 -0.014881 -0.013570 -0.012225 -0.010874 -0.009545 -0.008261 -0.007039 -0.005893 -0.004836 -0.003875 -0.003017 -0.002266 -0.001626 -0.001097 -0.000678 -0.000363 -0.000147 -0.000018 0.000037 0.000030 -0.000023 -0.000107 -0.000206 -0.000308 -0.000399 -0.000470 -0.000513 -0.000525 -0.000503 -0.000451 -0.000372 -0.000275 -0.000168 -0.000062 0.000034 0.000110 0.000158 0.000172 0.000149 0.000086 -0.000016 -0.000157 -0.000332 -0.000540 -0.000775 -0.001034 -0.001310 -0.001599 -0.001893 -0.002186 -0.002471 -0.002741 -0.002990 -0.003212 -0.003402 -0.003555 -0.003670 -0.003743 -0.003771 -0.003755 -0.003693 -0.003585 -0.003435 -0.003246 -0.003024 -0.002777 -0.002511 -0.002235 -0.001958 -0.001686 -0.001427 -0.001187 -0.000971 -0.000781 -0.000619 -0.000485 -0.000375 -0.000288 -0.000219 -0.000166 -0.000125 -0.000093 -0.000069 -0.000051 -0.000037 -0.000026 -0.000018 -0.000012 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000008 -0.000014 -0.000023 -0.000038 -0.000058 -0.000087 -0.000127 -0.000181 -0.000255 -0.000353 -0.000483 -0.000653 -0.000875 -0.001159 -0.001519 -0.001969 -0.002524 -0.003196 -0.003996 -0.004933 -0.006007 -0.007217 -0.008551 -0.009990 -0.011507 -0.013068 -0.014634 -0.016158 -0.017594 -0.018894 -0.020013 -0.020912 -0.021559 -0.021933 -0.022021 -0.021825 -0.021353 -0.020627 -0.019675 -0.018534 -0.017241 -0.015840 -0.014371 -0.012873 -0.011381 -0.009926 -0.008532 -0.007218 -0.005999 -0.004884 -0.003880 -0.002992 -0.002221 -0.001567 -0.001030 -0.000606 -0.000288 -0.000067 0.000065 0.000123 0.000120 0.000070 -0.000012 -0.000112 -0.000216 -0.000312 -0.000390 -0.000443 -0.000466 -0.000458 -0.000421 -0.000358 -0.000276 -0.000185 -0.000092 -0.000008 0.000059 0.000101 0.000109 0.000079 0.000005 -0.000116 -0.000287 -0.000510 -0.000787 -0.001119 -0.001505 -0.001944 -0.002435 -0.002972 -0.003549 -0.004157 -0.004784 -0.005419 -0.006048 -0.006656 -0.007228 -0.007748 -0.008201 -0.008575 -0.008854 -0.009030 -0.009094 -0.009042 -0.008876 -0.008602 -0.008229 -0.007770 -0.007240 -0.006658 -0.006041 -0.005408 -0.004777 -0.004164 -0.003583 -0.003045 -0.002555 -0.002119 -0.001738 -0.001409 -0.001130 -0.000897 -0.000705 -0.000549 -0.000423 -0.000324 -0.000246 -0.000186 -0.000140 -0.000105 -0.000078 -0.000058 -0.000042 -0.000031 -0.000022 -0.000017 -0.000013 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000015 -0.000025 -0.000040 -0.000062 -0.000092 -0.000135 -0.000192 -0.000270 -0.000374 -0.000511 -0.000691 -0.000925 -0.001225 -0.001605 -0.002080 -0.002664 -0.003372 -0.004214 -0.005197 -0.006324 -0.007591 -0.008984 -0.010483 -0.012059 -0.013674 -0.015286 -0.016845 -0.018302 -0.019606 -0.020710 -0.021575 -0.022168 -0.022467 -0.022464 -0.022161 -0.021572 -0.020722 -0.019644 -0.018379 -0.016971 -0.015466 -0.013909 -0.012341 -0.010801 -0.009318 -0.007917 -0.006615 -0.005424 -0.004350 -0.003396 -0.002562 -0.001847 -0.001247 -0.000759 -0.000377 -0.000094 0.000099 0.000211 0.000255 0.000242 0.000185 0.000098 -0.000006 -0.000114 -0.000217 -0.000302 -0.000365 -0.000399 -0.000404 -0.000381 -0.000334 -0.000268 -0.000191 -0.000112 -0.000037 0.000024 0.000063 0.000073 0.000045 -0.000028 -0.000153 -0.000336 -0.000583 -0.000902 -0.001298 -0.001775 -0.002339 -0.002989 -0.003724 -0.004538 -0.005423 -0.006364 -0.007343 -0.008341 -0.009334 -0.010296 -0.011201 -0.012023 -0.012734 -0.013311 -0.013732 -0.013981 -0.014049 -0.013933 -0.013638 -0.013174 -0.012559 -0.011815 -0.010968 -0.010047 -0.009080 -0.008097 -0.007124 -0.006186 -0.005302 -0.004486 -0.003748 -0.003094 -0.002523 -0.002035 -0.001622 -0.001280 -0.001000 -0.000774 -0.000594 -0.000453 -0.000344 -0.000260 -0.000195 -0.000146 -0.000109 -0.000080 -0.000059 -0.000043 -0.000031 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000016 -0.000026 -0.000041 -0.000064 -0.000095 -0.000138 -0.000198 -0.000277 -0.000384 -0.000524 -0.000708 -0.000946 -0.001252 -0.001638 -0.002120 -0.002713 -0.003428 -0.004277 -0.005267 -0.006398 -0.007665 -0.009054 -0.010541 -0.012096 -0.013678 -0.015244 -0.016742 -0.018122 -0.019332 -0.020327 -0.021068 -0.021525 -0.021680 -0.021527 -0.021075 -0.020343 -0.019360 -0.018166 -0.016806 -0.015327 -0.013780 -0.012209 -0.010660 -0.009167 -0.007758 -0.006455 -0.005271 -0.004211 -0.003276 -0.002463 -0.001768 -0.001183 -0.000702 -0.000317 -0.000022 0.000190 0.000327 0.000399 0.000413 0.000379 0.000309 0.000213 0.000102 -0.000012 -0.000120 -0.000213 -0.000284 -0.000328 -0.000346 -0.000336 -0.000304 -0.000254 -0.000191 -0.000123 -0.000055 0.000003 0.000046 0.000064 0.000049 -0.000008 -0.000116 -0.000286 -0.000527 -0.000850 -0.001267 -0.001786 -0.002418 -0.003167 -0.004035 -0.005019 -0.006112 -0.007297 -0.008555 -0.009861 -0.011183 -0.012488 -0.013740 -0.014900 -0.015931 -0.016797 -0.017468 -0.017918 -0.018131 -0.018099 -0.017825 -0.017320 -0.016605 -0.015706 -0.014657 -0.013493 -0.012255 -0.010980 -0.009705 -0.008464 -0.007284 -0.006187 -0.005188 -0.004296 -0.003514 -0.002840 -0.002270 -0.001794 -0.001404 -0.001088 -0.000837 -0.000639 -0.000485 -0.000366 -0.000275 -0.000206 -0.000153 -0.000113 -0.000083 -0.000060 -0.000044 -0.000032 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000016 -0.000026 -0.000041 -0.000063 -0.000095 -0.000138 -0.000197 -0.000277 -0.000383 -0.000522 -0.000704 -0.000939 -0.001240 -0.001620 -0.002092 -0.002671 -0.003368 -0.004192 -0.005149 -0.006237 -0.007450 -0.008772 -0.010178 -0.011634 -0.013102 -0.014533 -0.015879 -0.017089 -0.018114 -0.018912 -0.019446 -0.019693 -0.019640 -0.019289 -0.018654 -0.017760 -0.016644 -0.015351 -0.013929 -0.012430 -0.010904 -0.009399 -0.007954 -0.006603 -0.005369 -0.004266 -0.003300 -0.002468 -0.001764 -0.001177 -0.000695 -0.000307 0.000001 0.000235 0.000406 0.000519 0.000579 0.000594 0.000569 0.000509 0.000422 0.000316 0.000199 0.000080 -0.000032 -0.000129 -0.000207 -0.000260 -0.000288 -0.000292 -0.000274 -0.000238 -0.000188 -0.000130 -0.000068 -0.000008 0.000044 0.000079 0.000089 0.000064 -0.000007 -0.000136 -0.000335 -0.000621 -0.001008 -0.001510 -0.002143 -0.002917 -0.003838 -0.004908 -0.006121 -0.007463 -0.008914 -0.010445 -0.012022 -0.013604 -0.015146 -0.016601 -0.017921 -0.019061 -0.019980 -0.020643 -0.021028 -0.021120 -0.020918 -0.020433 -0.019686 -0.018706 -0.017532 -0.016207 -0.014777 -0.013288 -0.011786 -0.010313 -0.008903 -0.007583 -0.006376 -0.005293 -0.004339 -0.003514 -0.002814 -0.002228 -0.001746 -0.001355 -0.001043 -0.000796 -0.000604 -0.000455 -0.000341 -0.000255 -0.000189 -0.000139 -0.000101 -0.000073 -0.000053 -0.000038 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000016 -0.000025 -0.000040 -0.000061 -0.000092 -0.000134 -0.000192 -0.000269 -0.000372 -0.000506 -0.000681 -0.000906 -0.001193 -0.001554 -0.002001 -0.002546 -0.003199 -0.003968 -0.004855 -0.005859 -0.006969 -0.008167 -0.009428 -0.010718 -0.011994 -0.013213 -0.014326 -0.015285 -0.016046 -0.016570 -0.016829 -0.016806 -0.016497 -0.015911 -0.015069 -0.014007 -0.012768 -0.011400 -0.009957 -0.008491 -0.007054 -0.005690 -0.004435 -0.003316 -0.002349 -0.001538 -0.000879 -0.000360 0.000035 0.000326 0.000533 0.000675 0.000765 0.000817 0.000838 0.000834 0.000807 0.000759 0.000692 0.000606 0.000505 0.000392 0.000273 0.000154 0.000042 -0.000057 -0.000138 -0.000198 -0.000236 -0.000251 -0.000247 -0.000225 -0.000188 -0.000138 -0.000080 -0.000015 0.000049 0.000107 0.000152 0.000173 0.000160 0.000099 -0.000025 -0.000229 -0.000533 -0.000957 -0.001519 -0.002236 -0.003121 -0.004181 -0.005415 -0.006812 -0.008355 -0.010014 -0.011755 -0.013531 -0.015293 -0.016986 -0.018554 -0.019942 -0.021100 -0.021985 -0.022566 -0.022822 -0.022748 -0.022349 -0.021646 -0.020670 -0.019460 -0.018064 -0.016534 -0.014922 -0.013280 -0.011657 -0.010093 -0.008621 -0.007267 -0.006047 -0.004968 -0.004033 -0.003235 -0.002566 -0.002014 -0.001565 -0.001205 -0.000920 -0.000697 -0.000525 -0.000393 -0.000292 -0.000215 -0.000157 -0.000114 -0.000082 -0.000059 -0.000042 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000015 -0.000024 -0.000038 -0.000058 -0.000087 -0.000127 -0.000182 -0.000255 -0.000352 -0.000478 -0.000641 -0.000850 -0.001114 -0.001445 -0.001853 -0.002347 -0.002936 -0.003623 -0.004410 -0.005292 -0.006256 -0.007284 -0.008346 -0.009410 -0.010435 -0.011376 -0.012190 -0.012833 -0.013267 -0.013461 -0.013394 -0.013059 -0.012461 -0.011620 -0.010566 -0.009343 -0.007999 -0.006591 -0.005173 -0.003799 -0.002517 -0.001368 -0.000381 0.000426 0.001047 0.001489 0.001768 0.001907 0.001935 0.001880 0.001772 0.001633 0.001483 0.001336 0.001199 0.001074 0.000961 0.000854 0.000751 0.000648 0.000541 0.000430 0.000316 0.000204 0.000097 0.000000 -0.000081 -0.000145 -0.000191 -0.000217 -0.000226 -0.000217 -0.000193 -0.000152 -0.000097 -0.000028 0.000051 0.000136 0.000221 0.000298 0.000358 0.000386 0.000368 0.000283 0.000111 -0.000172 -0.000592 -0.001171 -0.001929 -0.002880 -0.004028 -0.005372 -0.006896 -0.008577 -0.010378 -0.012256 -0.014155 -0.016017 -0.017779 -0.019380 -0.020760 -0.021869 -0.022666 -0.023124 -0.023229 -0.022984 -0.022403 -0.021517 -0.020365 -0.018995 -0.017463 -0.015824 -0.014136 -0.012451 -0.010815 -0.009266 -0.007833 -0.006535 -0.005383 -0.004379 -0.003521 -0.002798 -0.002200 -0.001712 -0.001319 -0.001008 -0.000763 -0.000574 -0.000428 -0.000317 -0.000232 -0.000169 -0.000122 -0.000087 -0.000062 -0.000044 -0.000031 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000013 -0.000022 -0.000034 -0.000053 -0.000080 -0.000118 -0.000168 -0.000236 -0.000324 -0.000439 -0.000586 -0.000773 -0.001009 -0.001302 -0.001659 -0.002088 -0.002595 -0.003180 -0.003842 -0.004573 -0.005358 -0.006177 -0.007001 -0.007795 -0.008521 -0.009138 -0.009606 -0.009888 -0.009953 -0.009780 -0.009359 -0.008691 -0.007793 -0.006696 -0.005440 -0.004077 -0.002663 -0.001256 0.000085 0.001309 0.002371 0.003237 0.003888 0.004315 0.004526 0.004541 0.004388 0.004105 0.003731 0.003305 0.002863 0.002435 0.002043 0.001701 0.001414 0.001181 0.000995 0.000846 0.000724 0.000617 0.000518 0.000421 0.000323 0.000226 0.000131 0.000042 -0.000037 -0.000103 -0.000155 -0.000191 -0.000212 -0.000217 -0.000206 -0.000175 -0.000125 -0.000055 0.000037 0.000147 0.000272 0.000409 0.000548 0.000679 0.000788 0.000854 0.000854 0.000762 0.000549 0.000183 -0.000361 -0.001105 -0.002065 -0.003245 -0.004639 -0.006229 -0.007984 -0.009860 -0.011806 -0.013758 -0.015652 -0.017420 -0.018996 -0.020321 -0.021346 -0.022035 -0.022367 -0.022336 -0.021952 -0.021239 -0.020235 -0.018987 -0.017550 -0.015982 -0.014342 -0.012685 -0.011060 -0.009510 -0.008065 -0.006750 -0.005576 -0.004549 -0.003666 -0.002920 -0.002300 -0.001793 -0.001384 -0.001057 -0.000801 -0.000601 -0.000447 -0.000330 -0.000241 -0.000174 -0.000125 -0.000089 -0.000063 -0.000044 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000019 -0.000030 -0.000047 -0.000072 -0.000106 -0.000152 -0.000212 -0.000291 -0.000391 -0.000520 -0.000682 -0.000883 -0.001130 -0.001429 -0.001783 -0.002195 -0.002663 -0.003182 -0.003742 -0.004326 -0.004912 -0.005470 -0.005966 -0.006365 -0.006631 -0.006727 -0.006625 -0.006304 -0.005751 -0.004968 -0.003970 -0.002783 -0.001449 -0.000019 0.001447 0.002888 0.004242 0.005451 0.006465 0.007248 0.007773 0.008031 0.008029 0.007786 0.007338 0.006728 0.006005 0.005220 0.004424 0.003657 0.002956 0.002343 0.001830 0.001421 0.001108 0.000877 0.000712 0.000594 0.000506 0.000433 0.000365 0.000296 0.000222 0.000146 0.000070 -0.000003 -0.000069 -0.000126 -0.000172 -0.000205 -0.000224 -0.000227 -0.000209 -0.000168 -0.000101 -0.000004 0.000123 0.000282 0.000472 0.000689 0.000925 0.001168 0.001402 0.001603 0.001741 0.001783 0.001694 0.001439 0.000987 0.000312 -0.000602 -0.001758 -0.003146 -0.004745 -0.006517 -0.008413 -0.010372 -0.012327 -0.014207 -0.015941 -0.017463 -0.018717 -0.019655 -0.020249 -0.020483 -0.020359 -0.019894 -0.019122 -0.018084 -0.016833 -0.015426 -0.013922 -0.012377 -0.010843 -0.009364 -0.007974 -0.006698 -0.005552 -0.004544 -0.003673 -0.002934 -0.002317 -0.001810 -0.001399 -0.001070 -0.000811 -0.000608 -0.000451 -0.000332 -0.000242 -0.000174 -0.000124 -0.000088 -0.000062 -0.000044 -0.000031 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000016 -0.000026 -0.000041 -0.000063 -0.000093 -0.000133 -0.000185 -0.000252 -0.000338 -0.000445 -0.000579 -0.000742 -0.000940 -0.001175 -0.001448 -0.001758 -0.002101 -0.002468 -0.002846 -0.003218 -0.003558 -0.003838 -0.004025 -0.004088 -0.003993 -0.003714 -0.003229 -0.002526 -0.001605 -0.000478 0.000827 0.002272 0.003804 0.005363 0.006883 0.008296 0.009540 0.010559 0.011309 0.011759 0.011895 0.011721 0.011257 0.010540 0.009618 0.008550 0.007397 0.006223 0.005084 0.004029 0.003094 0.002303 0.001666 0.001178 0.000828 0.000592 0.000446 0.000363 0.000320 0.000294 0.000271 0.000242 0.000201 0.000149 0.000088 0.000023 -0.000041 -0.000103 -0.000157 -0.000202 -0.000236 -0.000254 -0.000252 -0.000226 -0.000170 -0.000079 0.000052 0.000230 0.000458 0.000737 0.001067 0.001440 0.001842 0.002252 0.002640 0.002971 0.003203 0.003294 0.003203 0.002893 0.002336 0.001517 0.000431 -0.000908 -0.002473 -0.004222 -0.006099 -0.008038 -0.009968 -0.011813 -0.013503 -0.014971 -0.016163 -0.017039 -0.017573 -0.017758 -0.017602 -0.017129 -0.016376 -0.015389 -0.014223 -0.012934 -0.011577 -0.010205 -0.008862 -0.007585 -0.006401 -0.005329 -0.004378 -0.003552 -0.002847 -0.002255 -0.001766 -0.001368 -0.001048 -0.000794 -0.000596 -0.000442 -0.000324 -0.000236 -0.000169 -0.000121 -0.000085 -0.000060 -0.000042 -0.000030 -0.000021 -0.000016 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000007 -0.000012 -0.000021 -0.000034 -0.000053 -0.000078 -0.000112 -0.000156 -0.000211 -0.000280 -0.000365 -0.000469 -0.000594 -0.000740 -0.000910 -0.001099 -0.001305 -0.001521 -0.001734 -0.001930 -0.002088 -0.002184 -0.002188 -0.002073 -0.001807 -0.001365 -0.000727 0.000121 0.001178 0.002434 0.003864 0.005431 0.007083 0.008758 0.010387 0.011899 0.013224 0.014299 0.015072 0.015506 0.015580 0.015293 0.014664 0.013728 0.012538 0.011156 0.009657 0.008113 0.006596 0.005170 0.003886 0.002782 0.001878 0.001178 0.000672 0.000338 0.000146 0.000061 0.000048 0.000076 0.000118 0.000155 0.000175 0.000173 0.000148 0.000104 0.000048 -0.000016 -0.000081 -0.000143 -0.000200 -0.000248 -0.000283 -0.000300 -0.000296 -0.000262 -0.000192 -0.000074 0.000100 0.000341 0.000658 0.001056 0.001536 0.002089 0.002698 0.003334 0.003962 0.004537 0.005009 0.005327 0.005443 0.005315 0.004914 0.004221 0.003235 0.001971 0.000462 -0.001244 -0.003088 -0.004997 -0.006897 -0.008711 -0.010367 -0.011801 -0.012962 -0.013814 -0.014338 -0.014532 -0.014409 -0.013997 -0.013336 -0.012474 -0.011464 -0.010357 -0.009205 -0.008053 -0.006938 -0.005891 -0.004931 -0.004072 -0.003318 -0.002671 -0.002123 -0.001668 -0.001296 -0.000995 -0.000755 -0.000567 -0.000421 -0.000309 -0.000224 -0.000161 -0.000115 -0.000081 -0.000057 -0.000040 -0.000029 -0.000021 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000009 -0.000016 -0.000027 -0.000042 -0.000063 -0.000091 -0.000126 -0.000169 -0.000221 -0.000284 -0.000358 -0.000443 -0.000539 -0.000644 -0.000752 -0.000858 -0.000950 -0.001015 -0.001036 -0.000991 -0.000855 -0.000601 -0.000202 0.000367 0.001126 0.002088 0.003255 0.004619 0.006158 0.007834 0.009599 0.011392 0.013141 0.014771 0.016207 0.017379 0.018225 0.018700 0.018775 0.018442 0.017714 0.016626 0.015228 0.013589 0.011789 0.009910 0.008038 0.006251 0.004617 0.003187 0.001996 0.001060 0.000374 -0.000080 -0.000334 -0.000430 -0.000411 -0.000320 -0.000195 -0.000068 0.000040 0.000115 0.000152 0.000153 0.000124 0.000074 0.000011 -0.000058 -0.000128 -0.000194 -0.000254 -0.000306 -0.000346 -0.000370 -0.000370 -0.000336 -0.000255 -0.000113 0.000109 0.000427 0.000856 0.001404 0.002071 0.002846 0.003707 0.004618 0.005531 0.006392 0.007141 0.007719 0.008070 0.008147 0.007918 0.007364 0.006486 0.005303 0.003851 0.002185 0.000369 -0.001520 -0.003405 -0.005207 -0.006854 -0.008285 -0.009452 -0.010325 -0.010888 -0.011144 -0.011110 -0.010816 -0.010303 -0.009617 -0.008806 -0.007919 -0.006999 -0.006085 -0.005209 -0.004392 -0.003650 -0.002992 -0.002421 -0.001934 -0.001526 -0.001189 -0.000916 -0.000697 -0.000524 -0.000389 -0.000286 -0.000208 -0.000150 -0.000107 -0.000076 -0.000054 -0.000039 -0.000028 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000006 -0.000011 -0.000020 -0.000032 -0.000048 -0.000070 -0.000096 -0.000127 -0.000163 -0.000204 -0.000249 -0.000297 -0.000346 -0.000390 -0.000422 -0.000434 -0.000412 -0.000341 -0.000202 0.000027 0.000372 0.000856 0.001505 0.002338 0.003369 0.004602 0.006033 0.007640 0.009392 0.011241 0.013129 0.014984 0.016730 0.018286 0.019576 0.020529 0.021091 0.021223 0.020907 0.020150 0.018980 0.017446 0.015618 0.013579 0.011420 0.009238 0.007124 0.005161 0.003416 0.001940 0.000761 -0.000115 -0.000701 -0.001028 -0.001138 -0.001084 -0.000919 -0.000694 -0.000453 -0.000229 -0.000047 0.000081 0.000153 0.000174 0.000154 0.000105 0.000040 -0.000033 -0.000108 -0.000180 -0.000250 -0.000316 -0.000379 -0.000435 -0.000478 -0.000498 -0.000479 -0.000400 -0.000236 0.000037 0.000446 0.001009 0.001737 0.002627 0.003665 0.004817 0.006039 0.007271 0.008446 0.009494 0.010346 0.010939 0.011223 0.011161 0.010738 0.009955 0.008837 0.007425 0.005779 0.003970 0.002078 0.000185 -0.001630 -0.003297 -0.004757 -0.005966 -0.006896 -0.007537 -0.007894 -0.007988 -0.007847 -0.007512 -0.007025 -0.006430 -0.005770 -0.005083 -0.004401 -0.003748 -0.003143 -0.002597 -0.002115 -0.001700 -0.001349 -0.001056 -0.000817 -0.000624 -0.000471 -0.000351 -0.000259 -0.000189 -0.000137 -0.000099 -0.000071 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000006 -0.000013 -0.000022 -0.000034 -0.000049 -0.000067 -0.000086 -0.000107 -0.000128 -0.000147 -0.000161 -0.000166 -0.000156 -0.000121 -0.000050 0.000072 0.000262 0.000540 0.000928 0.001449 0.002128 0.002983 0.004029 0.005275 0.006717 0.008340 0.010116 0.012002 0.013942 0.015867 0.017702 0.019363 0.020769 0.021842 0.022518 0.022747 0.022502 0.021777 0.020594 0.018996 0.017052 0.014844 0.012471 0.010037 0.007645 0.005393 0.003363 0.001620 0.000208 -0.000854 -0.001571 -0.001969 -0.002093 -0.001997 -0.001745 -0.001399 -0.001018 -0.000649 -0.000328 -0.000077 0.000095 0.000190 0.000219 0.000197 0.000142 0.000070 -0.000007 -0.000083 -0.000157 -0.000228 -0.000303 -0.000384 -0.000474 -0.000567 -0.000655 -0.000721 -0.000738 -0.000675 -0.000497 -0.000168 0.000345 0.001065 0.002001 0.003147 0.004479 0.005953 0.007510 0.009078 0.010577 0.011925 0.013045 0.013867 0.014336 0.014417 0.014095 0.013376 0.012291 0.010888 0.009234 0.007405 0.005485 0.003559 0.001707 -0.000003 -0.001515 -0.002787 -0.003797 -0.004537 -0.005014 -0.005249 -0.005271 -0.005117 -0.004827 -0.004439 -0.003992 -0.003516 -0.003039 -0.002581 -0.002156 -0.001773 -0.001437 -0.001149 -0.000905 -0.000704 -0.000541 -0.000410 -0.000307 -0.000228 -0.000167 -0.000122 -0.000089 -0.000065 -0.000048 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000006 -0.000012 -0.000020 -0.000029 -0.000039 -0.000048 -0.000056 -0.000059 -0.000055 -0.000039 -0.000007 0.000050 0.000142 0.000283 0.000488 0.000776 0.001167 0.001682 0.002344 0.003173 0.004184 0.005387 0.006784 0.008363 0.010103 0.011966 0.013900 0.015844 0.017721 0.019451 0.020948 0.022130 0.022924 0.023270 0.023129 0.022485 0.021347 0.019752 0.017761 0.015456 0.012938 0.010315 0.007703 0.005210 0.002934 0.000957 -0.000665 -0.001897 -0.002735 -0.003196 -0.003322 -0.003172 -0.002816 -0.002327 -0.001778 -0.001230 -0.000734 -0.000324 -0.000020 0.000176 0.000273 0.000291 0.000252 0.000181 0.000097 0.000016 -0.000057 -0.000122 -0.000185 -0.000257 -0.000348 -0.000465 -0.000610 -0.000777 -0.000946 -0.001091 -0.001171 -0.001142 -0.000955 -0.000564 0.000068 0.000966 0.002136 0.003563 0.005211 0.007022 0.008923 0.010827 0.012640 0.014269 0.015629 0.016644 0.017260 0.017441 0.017176 0.016480 0.015388 0.013960 0.012267 0.010393 0.008427 0.006453 0.004551 0.002788 0.001217 -0.000125 -0.001217 -0.002055 -0.002647 -0.003014 -0.003185 -0.003194 -0.003078 -0.002870 -0.002603 -0.002304 -0.001995 -0.001695 -0.001413 -0.001159 -0.000936 -0.000744 -0.000584 -0.000452 -0.000345 -0.000260 -0.000195 -0.000145 -0.000107 -0.000080 -0.000059 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000000 -0.000003 -0.000007 -0.000011 -0.000014 -0.000014 -0.000010 0.000002 0.000025 0.000065 0.000127 0.000222 0.000360 0.000555 0.000825 0.001188 0.001664 0.002274 0.003036 0.003968 0.005081 0.006381 0.007861 0.009505 0.011282 0.013149 0.015048 0.016909 0.018654 0.020199 0.021458 0.022352 0.022814 0.022792 0.022258 0.021209 0.019670 0.017693 0.015357 0.012759 0.010012 0.007238 0.004556 0.002078 -0.000099 -0.001903 -0.003284 -0.004224 -0.004734 -0.004849 -0.004629 -0.004149 -0.003491 -0.002741 -0.001978 -0.001267 -0.000659 -0.000185 0.000145 0.000335 0.000406 0.000388 0.000312 0.000211 0.000110 0.000025 -0.000036 -0.000080 -0.000118 -0.000169 -0.000253 -0.000386 -0.000577 -0.000824 -0.001111 -0.001408 -0.001669 -0.001840 -0.001859 -0.001666 -0.001207 -0.000440 0.000656 0.002080 0.003805 0.005780 0.007931 0.010168 0.012388 0.014485 0.016357 0.017909 0.019067 0.019775 0.020001 0.019743 0.019023 0.017888 0.016404 0.014651 0.012719 0.010699 0.008675 0.006727 0.004919 0.003300 0.001903 0.000747 -0.000167 -0.000849 -0.001322 -0.001611 -0.001750 -0.001771 -0.001704 -0.001577 -0.001414 -0.001235 -0.001053 -0.000880 -0.000721 -0.000582 -0.000461 -0.000361 -0.000279 -0.000213 -0.000161 -0.000122 -0.000092 -0.000070 -0.000053 -0.000041 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000008 0.000015 0.000029 0.000053 0.000091 0.000150 0.000235 0.000358 0.000529 0.000765 0.001081 0.001495 0.002027 0.002696 0.003518 0.004506 0.005668 0.007004 0.008501 0.010137 0.011876 0.013669 0.015452 0.017152 0.018689 0.019978 0.020937 0.021492 0.021582 0.021167 0.020231 0.018787 0.016874 0.014562 0.011945 0.009133 0.006253 0.003432 0.000794 -0.001549 -0.003508 -0.005018 -0.006047 -0.006592 -0.006684 -0.006378 -0.005753 -0.004900 -0.003917 -0.002898 -0.001928 -0.001075 -0.000385 0.000118 0.000433 0.000578 0.000587 0.000500 0.000363 0.000216 0.000090 0.000006 -0.000034 -0.000038 -0.000029 -0.000035 -0.000088 -0.000215 -0.000436 -0.000757 -0.001165 -0.001629 -0.002102 -0.002517 -0.002803 -0.002881 -0.002679 -0.002139 -0.001220 0.000092 0.001785 0.003816 0.006117 0.008594 0.011141 0.013641 0.015976 0.018034 0.019719 0.020956 0.021693 0.021908 0.021607 0.020824 0.019616 0.018059 0.016239 0.014250 0.012185 0.010128 0.008155 0.006327 0.004689 0.003270 0.002084 0.001129 0.000393 -0.000146 -0.000514 -0.000741 -0.000857 -0.000889 -0.000861 -0.000795 -0.000708 -0.000611 -0.000514 -0.000423 -0.000342 -0.000273 -0.000214 -0.000166 -0.000128 -0.000099 -0.000076 -0.000059 -0.000047 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000019 0.000026 0.000039 0.000060 0.000093 0.000143 0.000214 0.000316 0.000457 0.000650 0.000911 0.001254 0.001697 0.002258 0.002952 0.003795 0.004795 0.005955 0.007270 0.008723 0.010286 0.011918 0.013565 0.015162 0.016633 0.017898 0.018875 0.019486 0.019665 0.019360 0.018544 0.017215 0.015401 0.013158 0.010571 0.007747 0.004812 0.001898 -0.000861 -0.003341 -0.005434 -0.007060 -0.008169 -0.008746 -0.008809 -0.008409 -0.007626 -0.006556 -0.005309 -0.003996 -0.002721 -0.001571 -0.000611 0.000116 0.000599 0.000849 0.000900 0.000801 0.000609 0.000382 0.000172 0.000016 -0.000064 -0.000068 -0.000011 0.000074 0.000146 0.000158 0.000068 -0.000157 -0.000533 -0.001054 -0.001691 -0.002393 -0.003088 -0.003690 -0.004104 -0.004242 -0.004021 -0.003383 -0.002293 -0.000748 0.001223 0.003558 0.006170 0.008947 0.011764 0.014491 0.017001 0.019179 0.020927 0.022175 0.022881 0.023032 0.022648 0.021775 0.020481 0.018848 0.016971 0.014944 0.012861 0.010803 0.008842 0.007035 0.005421 0.004023 0.002850 0.001897 0.001150 0.000587 0.000181 -0.000094 -0.000265 -0.000357 -0.000393 -0.000389 -0.000362 -0.000322 -0.000276 -0.000231 -0.000190 -0.000153 -0.000122 -0.000097 -0.000077 -0.000061 -0.000049 -0.000040 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000015 0.000019 0.000023 0.000030 0.000041 0.000058 0.000084 0.000123 0.000179 0.000259 0.000370 0.000521 0.000726 0.000997 0.001350 0.001800 0.002364 0.003055 0.003883 0.004855 0.005967 0.007212 0.008567 0.010000 0.011466 0.012910 0.014263 0.015451 0.016397 0.017021 0.017254 0.017037 0.016332 0.015125 0.013428 0.011285 0.008768 0.005976 0.003031 0.000065 -0.002780 -0.005370 -0.007582 -0.009319 -0.010511 -0.011127 -0.011171 -0.010685 -0.009743 -0.008448 -0.006918 -0.005278 -0.003653 -0.002152 -0.000864 0.000149 0.000855 0.001257 0.001381 0.001282 0.001026 0.000688 0.000343 0.000051 -0.000141 -0.000212 -0.000162 -0.000016 0.000180 0.000369 0.000488 0.000476 0.000284 -0.000116 -0.000729 -0.001530 -0.002467 -0.003462 -0.004416 -0.005221 -0.005767 -0.005951 -0.005691 -0.004932 -0.003650 -0.001858 0.000393 0.003022 0.005919 0.008954 0.011987 0.014878 0.017492 0.019715 0.021455 0.022650 0.023270 0.023318 0.022826 0.021853 0.020475 0.018784 0.016876 0.014847 0.012787 0.010774 0.008874 0.007136 0.005593 0.004262 0.003146 0.002237 0.001519 0.000970 0.000564 0.000277 0.000083 -0.000038 -0.000108 -0.000141 -0.000150 -0.000144 -0.000131 -0.000115 -0.000098 -0.000082 -0.000069 -0.000057 -0.000047 -0.000040 -0.000034 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000010 0.000014 0.000018 0.000023 0.000029 0.000038 0.000051 0.000071 0.000100 0.000142 0.000202 0.000285 0.000400 0.000554 0.000760 0.001030 0.001377 0.001817 0.002362 0.003023 0.003806 0.004715 0.005743 0.006876 0.008089 0.009348 0.010603 0.011798 0.012867 0.013735 0.014330 0.014579 0.014421 0.013809 0.012717 0.011144 0.009119 0.006701 0.003978 0.001061 -0.001918 -0.004817 -0.007494 -0.009814 -0.011661 -0.012949 -0.013624 -0.013674 -0.013128 -0.012050 -0.010541 -0.008725 -0.006742 -0.004734 -0.002834 -0.001158 0.000208 0.001208 0.001824 0.002074 0.002007 0.001696 0.001230 0.000704 0.000208 -0.000182 -0.000415 -0.000467 -0.000342 -0.000077 0.000270 0.000623 0.000898 0.001014 0.000905 0.000523 -0.000148 -0.001090 -0.002252 -0.003551 -0.004879 -0.006112 -0.007120 -0.007779 -0.007983 -0.007652 -0.006741 -0.005244 -0.003196 -0.000670 0.002231 0.005375 0.008615 0.011800 0.014780 0.017424 0.019619 0.021284 0.022371 0.022867 0.022787 0.022180 0.021114 0.019675 0.017958 0.016060 0.014076 0.012089 0.010173 0.008385 0.006765 0.005338 0.004115 0.003095 0.002265 0.001608 0.001103 0.000725 0.000451 0.000260 0.000131 0.000048 -0.000002 -0.000030 -0.000044 -0.000050 -0.000050 -0.000047 -0.000043 -0.000039 -0.000034 -0.000031 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000011 0.000015 0.000020 0.000026 0.000033 0.000043 0.000057 0.000078 0.000109 0.000152 0.000212 0.000296 0.000408 0.000559 0.000758 0.001017 0.001347 0.001761 0.002269 0.002879 0.003594 0.004413 0.005327 0.006318 0.007358 0.008409 0.009423 0.010341 0.011100 0.011629 0.011861 0.011732 0.011190 0.010200 0.008749 0.006852 0.004554 0.001927 -0.000928 -0.003886 -0.006809 -0.009551 -0.011967 -0.013927 -0.015326 -0.016091 -0.016186 -0.015623 -0.014453 -0.012768 -0.010692 -0.008373 -0.005970 -0.003639 -0.001522 0.000263 0.001633 0.002543 0.002992 0.003016 0.002687 0.002101 0.001372 0.000617 -0.000058 -0.000563 -0.000839 -0.000861 -0.000639 -0.000219 0.000322 0.000890 0.001377 0.001680 0.001708 0.001397 0.000716 -0.000328 -0.001688 -0.003279 -0.004983 -0.006662 -0.008168 -0.009354 -0.010090 -0.010270 -0.009826 -0.008729 -0.006997 -0.004688 -0.001899 0.001241 0.004582 0.007964 0.011227 0.014220 0.016817 0.018917 0.020453 0.021393 0.021741 0.021529 0.020817 0.019683 0.018218 0.016520 0.014683 0.012795 0.010935 0.009165 0.007534 0.006072 0.004798 0.003715 0.002817 0.002090 0.001516 0.001074 0.000742 0.000498 0.000323 0.000201 0.000119 0.000063 0.000028 0.000005 -0.000009 -0.000017 -0.000021 -0.000022 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000011 0.000015 0.000021 0.000027 0.000034 0.000045 0.000059 0.000081 0.000111 0.000153 0.000212 0.000292 0.000399 0.000542 0.000728 0.000968 0.001271 0.001648 0.002105 0.002648 0.003278 0.003989 0.004769 0.005598 0.006444 0.007270 0.008025 0.008654 0.009096 0.009285 0.009160 0.008667 0.007765 0.006430 0.004666 0.002500 -0.000008 -0.002771 -0.005678 -0.008594 -0.011376 -0.013874 -0.015947 -0.017474 -0.018360 -0.018549 -0.018028 -0.016828 -0.015028 -0.012746 -0.010131 -0.007351 -0.004582 -0.001994 0.000265 0.002079 0.003371 0.004109 0.004309 0.004031 0.003370 0.002450 0.001408 0.000384 -0.000495 -0.001128 -0.001447 -0.001425 -0.001080 -0.000470 0.000312 0.001147 0.001905 0.002456 0.002687 0.002509 0.001875 0.000779 -0.000738 -0.002589 -0.004652 -0.006776 -0.008794 -0.010538 -0.011852 -0.012606 -0.012705 -0.012099 -0.010781 -0.008797 -0.006230 -0.003205 0.000130 0.003608 0.007059 0.010323 0.013254 0.015737 0.017686 0.019053 0.019825 0.020021 0.019688 0.018897 0.017732 0.016287 0.014657 0.012931 0.011190 0.009502 0.007919 0.006478 0.005204 0.004104 0.003179 0.002418 0.001806 0.001325 0.000954 0.000675 0.000469 0.000319 0.000212 0.000137 0.000085 0.000049 0.000025 0.000008 -0.000002 -0.000009 -0.000013 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000011 0.000015 0.000020 0.000026 0.000034 0.000044 0.000059 0.000079 0.000108 0.000148 0.000203 0.000278 0.000377 0.000507 0.000676 0.000892 0.001162 0.001493 0.001891 0.002358 0.002892 0.003484 0.004119 0.004775 0.005420 0.006015 0.006510 0.006853 0.006985 0.006849 0.006390 0.005564 0.004340 0.002710 0.000689 -0.001681 -0.004327 -0.007151 -0.010029 -0.012823 -0.015385 -0.017565 -0.019231 -0.020268 -0.020598 -0.020182 -0.019029 -0.017197 -0.014788 -0.011945 -0.008841 -0.005663 -0.002602 0.000161 0.002477 0.004231 0.005356 0.005837 0.005708 0.005054 0.003997 0.002687 0.001289 -0.000036 -0.001140 -0.001909 -0.002266 -0.002186 -0.001692 -0.000855 0.000212 0.001369 0.002457 0.003320 0.003818 0.003841 0.003319 0.002233 0.000615 -0.001451 -0.003837 -0.006382 -0.008904 -0.011212 -0.013128 -0.014495 -0.015194 -0.015146 -0.014326 -0.012757 -0.010513 -0.007706 -0.004483 -0.001012 0.002533 0.005977 0.009166 0.011968 0.014280 0.016040 0.017216 0.017814 0.017869 0.017441 0.016608 0.015457 0.014079 0.012565 0.010995 0.009440 0.007957 0.006586 0.005356 0.004281 0.003365 0.002601 0.001979 0.001482 0.001094 0.000796 0.000571 0.000403 0.000281 0.000192 0.000128 0.000083 0.000051 0.000028 0.000013 0.000002 -0.000004 -0.000009 -0.000011 -0.000013 -0.000013 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000006 0.000010 0.000014 0.000019 0.000024 0.000032 0.000042 0.000055 0.000075 0.000101 0.000138 0.000189 0.000256 0.000345 0.000461 0.000610 0.000797 0.001030 0.001312 0.001647 0.002033 0.002466 0.002935 0.003424 0.003908 0.004354 0.004723 0.004969 0.005041 0.004887 0.004454 0.003697 0.002582 0.001089 -0.000778 -0.002990 -0.005493 -0.008202 -0.011009 -0.013783 -0.016381 -0.018654 -0.020458 -0.021666 -0.022177 -0.021930 -0.020904 -0.019133 -0.016697 -0.013723 -0.010379 -0.006856 -0.003361 -0.000098 0.002750 0.005028 0.006630 0.007501 0.007641 0.007109 0.006014 0.004505 0.002760 0.000970 -0.000679 -0.002021 -0.002929 -0.003318 -0.003163 -0.002494 -0.001396 -0.000001 0.001525 0.002999 0.004236 0.005068 0.005359 0.005019 0.004012 0.002359 0.000139 -0.002518 -0.005442 -0.008436 -0.011292 -0.013808 -0.015804 -0.017131 -0.017689 -0.017427 -0.016348 -0.014510 -0.012013 -0.008999 -0.005632 -0.002092 0.001443 0.004806 0.007852 0.010466 0.012568 0.014114 0.015093 0.015528 0.015468 0.014979 0.014145 0.013050 0.011783 0.010424 0.009042 0.007699 0.006437 0.005289 0.004273 0.003396 0.002657 0.002049 0.001557 0.001167 0.000864 0.000632 0.000457 0.000326 0.000230 0.000159 0.000108 0.000070 0.000044 0.000025 0.000012 0.000003 -0.000004 -0.000007 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000012 0.000017 0.000022 0.000029 0.000038 0.000051 0.000068 0.000092 0.000125 0.000170 0.000229 0.000307 0.000407 0.000534 0.000693 0.000887 0.001119 0.001389 0.001694 0.002028 0.002378 0.002725 0.003045 0.003304 0.003464 0.003482 0.003311 0.002903 0.002214 0.001206 -0.000144 -0.001846 -0.003883 -0.006216 -0.008778 -0.011476 -0.014192 -0.016793 -0.019131 -0.021061 -0.022445 -0.023165 -0.023136 -0.022312 -0.020696 -0.018341 -0.015352 -0.011880 -0.008112 -0.004259 -0.000541 0.002828 0.005662 0.007808 0.009168 0.009701 0.009427 0.008427 0.006836 0.004832 0.002619 0.000415 -0.001572 -0.003158 -0.004201 -0.004612 -0.004365 -0.003498 -0.002109 -0.000350 0.001589 0.003498 0.005163 0.006389 0.007015 0.006926 0.006070 0.004454 0.002151 -0.000709 -0.003952 -0.007367 -0.010732 -0.013823 -0.016435 -0.018397 -0.019581 -0.019914 -0.019378 -0.018011 -0.015902 -0.013181 -0.010009 -0.006565 -0.003030 0.000420 0.003631 0.006477 0.008862 0.010728 0.012052 0.012843 0.013137 0.012991 0.012480 0.011684 0.010684 0.009559 0.008379 0.007204 0.006080 0.005041 0.004111 0.003298 0.002606 0.002030 0.001560 0.001184 0.000888 0.000659 0.000483 0.000351 0.000252 0.000179 0.000124 0.000084 0.000055 0.000034 0.000019 0.000008 0.000001 -0.000004 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000011 0.000015 0.000020 0.000026 0.000034 0.000045 0.000061 0.000082 0.000111 0.000149 0.000200 0.000266 0.000350 0.000455 0.000585 0.000741 0.000924 0.001132 0.001361 0.001601 0.001840 0.002057 0.002227 0.002318 0.002294 0.002114 0.001734 0.001114 0.000216 -0.000988 -0.002514 -0.004358 -0.006497 -0.008878 -0.011428 -0.014043 -0.016603 -0.018969 -0.020997 -0.022545 -0.023483 -0.023705 -0.023141 -0.021764 -0.019596 -0.016714 -0.013244 -0.009356 -0.005257 -0.001172 0.002667 0.006042 0.008764 0.010688 0.011723 0.011846 0.011096 0.009578 0.007452 0.004924 0.002225 -0.000403 -0.002731 -0.004556 -0.005726 -0.006146 -0.005791 -0.004705 -0.003002 -0.000852 0.001533 0.003915 0.006054 0.007727 0.008745 0.008974 0.008340 0.006836 0.004528 0.001541 -0.001946 -0.005715 -0.009529 -0.013145 -0.016339 -0.018915 -0.020722 -0.021663 -0.021699 -0.020848 -0.019185 -0.016827 -0.013927 -0.010662 -0.007215 -0.003762 -0.000467 0.002533 0.005133 0.007261 0.008881 0.009989 0.010610 0.010790 0.010594 0.010094 0.009367 0.008488 0.007524 0.006534 0.005567 0.004657 0.003830 0.003100 0.002471 0.001942 0.001506 0.001155 0.000875 0.000657 0.000488 0.000359 0.000262 0.000189 0.000134 0.000093 0.000063 0.000041 0.000024 0.000012 0.000004 -0.000001 -0.000004 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000017 0.000023 0.000030 0.000040 0.000053 0.000071 0.000095 0.000128 0.000170 0.000224 0.000292 0.000377 0.000479 0.000599 0.000737 0.000888 0.001047 0.001204 0.001343 0.001446 0.001486 0.001434 0.001254 0.000910 0.000363 -0.000423 -0.001477 -0.002821 -0.004459 -0.006381 -0.008552 -0.010913 -0.013382 -0.015852 -0.018198 -0.020282 -0.021963 -0.023105 -0.023588 -0.023321 -0.022248 -0.020360 -0.017701 -0.014365 -0.010498 -0.006290 -0.001961 0.002252 0.006110 0.009392 0.011911 0.013530 0.014171 0.013825 0.012554 0.010485 0.007804 0.004742 0.001555 -0.001494 -0.004152 -0.006205 -0.007488 -0.007902 -0.007424 -0.006106 -0.004073 -0.001514 0.001336 0.004217 0.006862 0.009021 0.010481 0.011084 0.010737 0.009419 0.007184 0.004153 0.000505 -0.003536 -0.007722 -0.011796 -0.015515 -0.018662 -0.021064 -0.022601 -0.023214 -0.022903 -0.021722 -0.019779 -0.017216 -0.014203 -0.010920 -0.007546 -0.004248 -0.001170 0.001572 0.003896 0.005755 0.007131 0.008039 0.008514 0.008611 0.008393 0.007932 0.007296 0.006551 0.005753 0.004950 0.004179 0.003467 0.002829 0.002273 0.001802 0.001410 0.001090 0.000834 0.000632 0.000475 0.000354 0.000262 0.000192 0.000138 0.000098 0.000068 0.000045 0.000028 0.000016 0.000007 0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000014 0.000019 0.000026 0.000034 0.000045 0.000061 0.000080 0.000107 0.000140 0.000183 0.000237 0.000302 0.000379 0.000467 0.000564 0.000665 0.000764 0.000848 0.000904 0.000910 0.000843 0.000674 0.000371 -0.000100 -0.000772 -0.001675 -0.002833 -0.004258 -0.005948 -0.007884 -0.010023 -0.012301 -0.014630 -0.016901 -0.018988 -0.020755 -0.022068 -0.022797 -0.022835 -0.022104 -0.020564 -0.018225 -0.015147 -0.011443 -0.007276 -0.002850 0.001604 0.005841 0.009619 0.012716 0.014952 0.016197 0.016389 0.015536 0.013718 0.011086 0.007848 0.004260 0.000599 -0.002849 -0.005817 -0.008076 -0.009454 -0.009847 -0.009234 -0.007675 -0.005308 -0.002336 0.000987 0.004376 0.007542 0.010211 0.012147 0.013169 0.013165 0.012100 0.010014 0.007023 0.003303 -0.000920 -0.005390 -0.009839 -0.014007 -0.017661 -0.020608 -0.022709 -0.023882 -0.024110 -0.023431 -0.021935 -0.019756 -0.017052 -0.014000 -0.010778 -0.007552 -0.004473 -0.001663 0.000788 0.002821 0.004410 0.005556 0.006285 0.006641 0.006680 0.006465 0.006060 0.005525 0.004916 0.004277 0.003647 0.003053 0.002512 0.002036 0.001626 0.001283 0.001001 0.000773 0.000591 0.000449 0.000338 0.000253 0.000188 0.000137 0.000099 0.000070 0.000047 0.000030 0.000018 0.000009 0.000003 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000050 0.000066 0.000087 0.000113 0.000146 0.000186 0.000233 0.000288 0.000348 0.000410 0.000469 0.000517 0.000542 0.000529 0.000459 0.000309 0.000051 -0.000343 -0.000903 -0.001658 -0.002632 -0.003842 -0.005294 -0.006979 -0.008871 -0.010922 -0.013063 -0.015203 -0.017233 -0.019029 -0.020459 -0.021396 -0.021722 -0.021339 -0.020185 -0.018236 -0.015517 -0.012105 -0.008128 -0.003762 0.000779 0.005255 0.009418 0.013024 0.015857 0.017743 0.018565 0.018272 0.016891 0.014522 0.011335 0.007561 0.003474 -0.000628 -0.004443 -0.007689 -0.010126 -0.011575 -0.011933 -0.011178 -0.009378 -0.006681 -0.003304 0.000480 0.004371 0.008056 0.011241 0.013669 0.015140 0.015523 0.014767 0.012899 0.010027 0.006323 0.002012 -0.002646 -0.007374 -0.011903 -0.015984 -0.019408 -0.022018 -0.023714 -0.024461 -0.024280 -0.023247 -0.021480 -0.019129 -0.016362 -0.013353 -0.010269 -0.007259 -0.004452 -0.001944 0.000198 0.001938 0.003267 0.004202 0.004776 0.005038 0.005042 0.004846 0.004505 0.004072 0.003590 0.003096 0.002618 0.002174 0.001777 0.001431 0.001139 0.000896 0.000698 0.000539 0.000413 0.000315 0.000238 0.000179 0.000132 0.000097 0.000069 0.000047 0.000031 0.000019 0.000010 0.000004 0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000031 0.000041 0.000053 0.000068 0.000088 0.000111 0.000139 0.000172 0.000208 0.000244 0.000278 0.000303 0.000310 0.000288 0.000223 0.000096 -0.000115 -0.000434 -0.000887 -0.001501 -0.002300 -0.003301 -0.004517 -0.005947 -0.007577 -0.009376 -0.011291 -0.013252 -0.015166 -0.016926 -0.018412 -0.019500 -0.020070 -0.020014 -0.019250 -0.017726 -0.015436 -0.012417 -0.008761 -0.004609 -0.000145 0.004409 0.008811 0.012809 0.016167 0.018671 0.020159 0.020524 0.019733 0.017826 0.014923 0.011211 0.006939 0.002398 -0.002097 -0.006231 -0.009712 -0.012293 -0.013790 -0.014097 -0.013199 -0.011166 -0.008156 -0.004398 -0.000176 0.004190 0.008374 0.012063 0.014982 0.016913 0.017710 0.017305 0.015714 0.013034 0.009429 0.005123 0.000376 -0.004532 -0.009324 -0.013740 -0.017558 -0.020607 -0.022772 -0.024000 -0.024296 -0.023720 -0.022378 -0.020407 -0.017965 -0.015219 -0.012333 -0.009456 -0.006717 -0.004218 -0.002032 -0.000203 0.001252 0.002341 0.003088 0.003532 0.003721 0.003705 0.003537 0.003262 0.002923 0.002555 0.002186 0.001834 0.001513 0.001230 0.000987 0.000783 0.000615 0.000480 0.000371 0.000286 0.000218 0.000166 0.000124 0.000092 0.000066 0.000046 0.000031 0.000019 0.000011 0.000005 0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000032 0.000041 0.000052 0.000065 0.000081 0.000099 0.000119 0.000139 0.000157 0.000168 0.000166 0.000143 0.000087 -0.000015 -0.000181 -0.000431 -0.000787 -0.001272 -0.001908 -0.002714 -0.003705 -0.004887 -0.006254 -0.007788 -0.009453 -0.011196 -0.012945 -0.014609 -0.016084 -0.017256 -0.018009 -0.018233 -0.017831 -0.016734 -0.014904 -0.012347 -0.009113 -0.005306 -0.001074 0.003391 0.007865 0.012105 0.015863 0.018908 0.021037 0.022096 0.021993 0.020709 0.018300 0.014900 0.010713 0.006001 0.001069 -0.003758 -0.008154 -0.011821 -0.014506 -0.016024 -0.016270 -0.015230 -0.012980 -0.009685 -0.005582 -0.000966 0.003834 0.008477 0.012638 0.016028 0.018413 0.019633 0.019606 0.018336 0.015908 0.012479 0.008266 0.003525 -0.001462 -0.006414 -0.011066 -0.015187 -0.018594 -0.021158 -0.022813 -0.023548 -0.023410 -0.022488 -0.020907 -0.018814 -0.016368 -0.013726 -0.011034 -0.008421 -0.005991 -0.003822 -0.001963 -0.000438 0.000752 0.001623 0.002207 0.002544 0.002678 0.002654 0.002516 0.002302 0.002046 0.001775 0.001507 0.001256 0.001031 0.000835 0.000669 0.000531 0.000418 0.000327 0.000254 0.000196 0.000150 0.000113 0.000084 0.000062 0.000044 0.000030 0.000019 0.000012 0.000006 0.000003 0.000000 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000055 0.000065 0.000075 0.000083 0.000086 0.000080 0.000059 0.000014 -0.000065 -0.000191 -0.000380 -0.000650 -0.001021 -0.001513 -0.002144 -0.002928 -0.003877 -0.004992 -0.006264 -0.007670 -0.009173 -0.010719 -0.012237 -0.013639 -0.014826 -0.015692 -0.016130 -0.016040 -0.015337 -0.013964 -0.011896 -0.009150 -0.005788 -0.001919 0.002301 0.006679 0.010990 0.014994 0.018452 0.021138 0.022862 0.023482 0.022920 0.021169 0.018300 0.014460 0.009864 0.004785 -0.000463 -0.005547 -0.010139 -0.013935 -0.016683 -0.018196 -0.018371 -0.017198 -0.014757 -0.011215 -0.006816 -0.001861 0.003314 0.008361 0.012944 0.016764 0.019578 0.021212 0.021573 0.020653 0.018524 0.015335 0.011292 0.006648 0.001680 -0.003331 -0.008118 -0.012445 -0.016120 -0.019006 -0.021022 -0.022147 -0.022411 -0.021889 -0.020694 -0.018961 -0.016836 -0.014471 -0.012006 -0.009566 -0.007257 -0.005157 -0.003322 -0.001780 -0.000539 0.000410 0.001091 0.001537 0.001786 0.001879 0.001853 0.001745 0.001586 0.001399 0.001205 0.001018 0.000845 0.000691 0.000559 0.000448 0.000356 0.000281 0.000221 0.000172 0.000133 0.000101 0.000076 0.000056 0.000040 0.000028 0.000018 0.000011 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000034 0.000038 0.000040 0.000039 0.000031 0.000013 -0.000021 -0.000080 -0.000172 -0.000311 -0.000510 -0.000785 -0.001153 -0.001632 -0.002235 -0.002975 -0.003857 -0.004881 -0.006033 -0.007290 -0.008613 -0.009948 -0.011227 -0.012368 -0.013277 -0.013856 -0.014008 -0.013645 -0.012693 -0.011106 -0.008870 -0.006013 -0.002604 0.001243 0.005369 0.009580 0.013658 0.017369 0.020480 0.022780 0.024088 0.024277 0.023282 0.021109 0.017840 0.013632 0.008708 0.003349 -0.002129 -0.007391 -0.012106 -0.015973 -0.018739 -0.020222 -0.020321 -0.019029 -0.016427 -0.012686 -0.008052 -0.002826 0.002652 0.008030 0.012970 0.017165 0.020365 0.022387 0.023129 0.022570 0.020772 0.017872 0.014067 0.009600 0.004740 -0.000234 -0.005058 -0.009494 -0.013345 -0.016468 -0.018773 -0.020227 -0.020846 -0.020693 -0.019866 -0.018488 -0.016694 -0.014625 -0.012415 -0.010185 -0.008037 -0.006052 -0.004287 -0.002774 -0.001529 -0.000545 0.000193 0.000712 0.001044 0.001224 0.001287 0.001264 0.001183 0.001068 0.000937 0.000803 0.000675 0.000559 0.000457 0.000370 0.000298 0.000237 0.000188 0.000148 0.000115 0.000089 0.000067 0.000050 0.000036 0.000025 0.000017 0.000011 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000016 0.000017 0.000017 0.000013 0.000006 -0.000009 -0.000035 -0.000077 -0.000143 -0.000242 -0.000384 -0.000582 -0.000849 -0.001201 -0.001651 -0.002210 -0.002888 -0.003687 -0.004603 -0.005622 -0.006717 -0.007852 -0.008974 -0.010018 -0.010907 -0.011557 -0.011877 -0.011781 -0.011191 -0.010044 -0.008307 -0.005974 -0.003079 0.000301 0.004050 0.008009 0.011991 0.015780 0.019154 0.021892 0.023793 0.024692 0.024476 0.023090 0.020554 0.016959 0.012467 0.007308 0.001761 -0.003855 -0.009208 -0.013972 -0.017848 -0.020591 -0.022021 -0.022043 -0.020649 -0.017925 -0.014040 -0.009238 -0.003820 0.001878 0.007505 0.012721 0.017221 0.020750 0.023118 0.024216 0.024015 0.022564 0.019988 0.016472 0.012249 0.007577 0.002728 -0.002040 -0.006491 -0.010429 -0.013704 -0.016221 -0.017936 -0.018856 -0.019030 -0.018543 -0.017504 -0.016036 -0.014270 -0.012330 -0.010334 -0.008378 -0.006543 -0.004886 -0.003442 -0.002230 -0.001251 -0.000493 0.000066 0.000450 0.000692 0.000819 0.000861 0.000842 0.000784 0.000705 0.000615 0.000526 0.000442 0.000366 0.000300 0.000244 0.000197 0.000158 0.000125 0.000099 0.000077 0.000059 0.000044 0.000033 0.000023 0.000016 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000005 0.000001 -0.000006 -0.000017 -0.000036 -0.000067 -0.000113 -0.000181 -0.000280 -0.000418 -0.000607 -0.000858 -0.001183 -0.001593 -0.002098 -0.002703 -0.003409 -0.004208 -0.005087 -0.006018 -0.006965 -0.007880 -0.008701 -0.009359 -0.009776 -0.009872 -0.009569 -0.008802 -0.007518 -0.005691 -0.003326 -0.000463 0.002821 0.006407 0.010142 0.013842 0.017304 0.020314 0.022666 0.024173 0.024686 0.024104 0.022384 0.019556 0.015717 0.011034 0.005735 0.000100 -0.005560 -0.010918 -0.015655 -0.019483 -0.022162 -0.023520 -0.023465 -0.021993 -0.019189 -0.015220 -0.010324 -0.004798 0.001029 0.006813 0.012218 0.016941 0.020728 0.023388 0.024805 0.024941 0.023838 0.021605 0.018417 0.014490 0.010074 0.005424 0.000795 -0.003585 -0.007523 -0.010868 -0.013520 -0.015428 -0.016589 -0.017041 -0.016855 -0.016128 -0.014971 -0.013503 -0.011839 -0.010089 -0.008344 -0.006683 -0.005162 -0.003818 -0.002672 -0.001728 -0.000980 -0.000412 -0.000001 0.000277 0.000447 0.000536 0.000563 0.000550 0.000511 0.000457 0.000399 0.000341 0.000287 0.000238 0.000196 0.000160 0.000130 0.000105 0.000084 0.000066 0.000051 0.000039 0.000029 0.000021 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000003 -0.000009 -0.000018 -0.000032 -0.000053 -0.000085 -0.000132 -0.000199 -0.000293 -0.000423 -0.000597 -0.000825 -0.001117 -0.001481 -0.001925 -0.002452 -0.003060 -0.003741 -0.004480 -0.005252 -0.006021 -0.006742 -0.007360 -0.007812 -0.008028 -0.007937 -0.007473 -0.006578 -0.005211 -0.003354 -0.001017 0.001757 0.004887 0.008258 0.011723 0.015105 0.018213 0.020848 0.022818 0.023951 0.024113 0.023215 0.021227 0.018185 0.014190 0.009411 0.004072 -0.001555 -0.007166 -0.012445 -0.017086 -0.020810 -0.023388 -0.024658 -0.024531 -0.023007 -0.020167 -0.016175 -0.011263 -0.005715 0.000147 0.005991 0.011491 0.016349 0.020316 0.023203 0.024889 0.025332 0.024562 0.022678 0.019839 0.016248 0.012137 0.007752 0.003332 -0.000901 -0.004761 -0.008098 -0.010811 -0.012843 -0.014184 -0.014861 -0.014933 -0.014485 -0.013614 -0.012429 -0.011035 -0.009532 -0.008008 -0.006536 -0.005169 -0.003947 -0.002890 -0.002007 -0.001294 -0.000739 -0.000325 -0.000030 0.000165 0.000283 0.000343 0.000362 0.000353 0.000328 0.000294 0.000256 0.000220 0.000186 0.000156 0.000129 0.000107 0.000087 0.000071 0.000057 0.000044 0.000034 0.000026 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000015 -0.000025 -0.000039 -0.000061 -0.000093 -0.000138 -0.000201 -0.000288 -0.000406 -0.000561 -0.000763 -0.001018 -0.001333 -0.001715 -0.002162 -0.002674 -0.003242 -0.003848 -0.004470 -0.005075 -0.005623 -0.006062 -0.006337 -0.006387 -0.006149 -0.005568 -0.004593 -0.003194 -0.001358 0.000900 0.003534 0.006464 0.009581 0.012743 0.015786 0.018530 0.020792 0.022395 0.023185 0.023040 0.021885 0.019700 0.016525 0.012464 0.007682 0.002398 -0.003127 -0.008601 -0.013724 -0.018203 -0.021775 -0.024222 -0.025390 -0.025199 -0.023649 -0.020820 -0.016868 -0.012014 -0.006531 -0.000726 0.005083 0.010582 0.015485 0.019550 0.022591 0.024489 0.025196 0.024734 0.023190 0.020709 0.017477 0.013710 0.009637 0.005485 0.001461 -0.002252 -0.005512 -0.008218 -0.010309 -0.011770 -0.012617 -0.012900 -0.012691 -0.012076 -0.011152 -0.010013 -0.008751 -0.007446 -0.006167 -0.004965 -0.003877 -0.002926 -0.002121 -0.001461 -0.000937 -0.000537 -0.000244 -0.000038 0.000096 0.000177 0.000217 0.000230 0.000225 0.000209 0.000188 0.000165 0.000143 0.000122 0.000103 0.000087 0.000072 0.000060 0.000048 0.000039 0.000030 0.000023 0.000017 0.000012 0.000008 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000017 -0.000027 -0.000042 -0.000063 -0.000092 -0.000134 -0.000192 -0.000270 -0.000373 -0.000509 -0.000682 -0.000900 -0.001167 -0.001487 -0.001859 -0.002280 -0.002741 -0.003226 -0.003713 -0.004174 -0.004570 -0.004857 -0.004987 -0.004906 -0.004561 -0.003903 -0.002894 -0.001506 0.000265 0.002400 0.004855 0.007552 0.010386 0.013227 0.015921 0.018304 0.020207 0.021470 0.021956 0.021556 0.020207 0.017896 0.014669 0.010628 0.005932 0.000790 -0.004548 -0.009807 -0.014705 -0.018966 -0.022343 -0.024633 -0.025692 -0.025447 -0.023899 -0.021124 -0.017270 -0.012546 -0.007209 -0.001550 0.004131 0.009537 0.014396 0.018476 0.021599 0.023647 0.024569 0.024381 0.023158 0.021029 0.018165 0.014764 0.011038 0.007196 0.003435 -0.000077 -0.003201 -0.005838 -0.007930 -0.009452 -0.010417 -0.010863 -0.010852 -0.010458 -0.009766 -0.008861 -0.007825 -0.006732 -0.005643 -0.004608 -0.003660 -0.002822 -0.002105 -0.001510 -0.001032 -0.000659 -0.000378 -0.000175 -0.000035 0.000056 0.000110 0.000137 0.000146 0.000144 0.000134 0.000122 0.000108 0.000095 0.000082 0.000071 0.000060 0.000050 0.000041 0.000033 0.000026 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000017 -0.000026 -0.000040 -0.000059 -0.000087 -0.000124 -0.000175 -0.000243 -0.000332 -0.000447 -0.000593 -0.000775 -0.000996 -0.001258 -0.001560 -0.001898 -0.002264 -0.002641 -0.003012 -0.003348 -0.003617 -0.003781 -0.003796 -0.003618 -0.003202 -0.002507 -0.001500 -0.000162 0.001507 0.003488 0.005735 0.008176 0.010713 0.013225 0.015574 0.017608 0.019175 0.020133 0.020359 0.019758 0.018278 0.015912 0.012708 0.008766 0.004236 -0.000685 -0.005762 -0.010740 -0.015354 -0.019350 -0.022498 -0.024612 -0.025559 -0.025271 -0.023751 -0.021071 -0.017369 -0.012840 -0.007723 -0.002289 0.003180 0.008408 0.013140 0.017157 0.020288 0.022423 0.023508 0.023552 0.022621 0.020829 0.018331 0.015305 0.011945 0.008443 0.004981 0.001715 -0.001224 -0.003743 -0.005782 -0.007315 -0.008348 -0.008911 -0.009055 -0.008846 -0.008355 -0.007659 -0.006829 -0.005933 -0.005025 -0.004150 -0.003341 -0.002619 -0.001995 -0.001472 -0.001046 -0.000708 -0.000450 -0.000258 -0.000121 -0.000027 0.000034 0.000069 0.000088 0.000094 0.000093 0.000088 0.000081 0.000073 0.000065 0.000057 0.000050 0.000043 0.000035 0.000029 0.000022 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000015 -0.000024 -0.000036 -0.000053 -0.000077 -0.000110 -0.000154 -0.000212 -0.000287 -0.000382 -0.000502 -0.000651 -0.000829 -0.001039 -0.001280 -0.001545 -0.001828 -0.002113 -0.002384 -0.002617 -0.002784 -0.002851 -0.002782 -0.002539 -0.002084 -0.001383 -0.000411 0.000847 0.002387 0.004190 0.006212 0.008386 0.010622 0.012810 0.014825 0.016531 0.017794 0.018485 0.018498 0.017750 0.016199 0.013844 0.010731 0.006955 0.002659 -0.001974 -0.006730 -0.011372 -0.015657 -0.019352 -0.022247 -0.024172 -0.025006 -0.024688 -0.023221 -0.020671 -0.017167 -0.012888 -0.008055 -0.002916 0.002269 0.007244 0.011774 0.015655 0.018729 0.020889 0.022083 0.022315 0.021642 0.020164 0.018017 0.015363 0.012376 0.009231 0.006092 0.003104 0.000385 -0.001974 -0.003917 -0.005417 -0.006474 -0.007111 -0.007371 -0.007308 -0.006986 -0.006470 -0.005824 -0.005105 -0.004364 -0.003640 -0.002963 -0.002354 -0.001822 -0.001372 -0.001001 -0.000704 -0.000473 -0.000298 -0.000170 -0.000079 -0.000017 0.000023 0.000046 0.000058 0.000063 0.000063 0.000060 0.000057 0.000052 0.000047 0.000041 0.000036 0.000030 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000013 -0.000020 -0.000031 -0.000046 -0.000067 -0.000094 -0.000131 -0.000179 -0.000241 -0.000318 -0.000415 -0.000534 -0.000675 -0.000840 -0.001027 -0.001230 -0.001443 -0.001652 -0.001842 -0.001993 -0.002080 -0.002075 -0.001948 -0.001667 -0.001200 -0.000520 0.000392 0.001548 0.002942 0.004553 0.006342 0.008247 0.010187 0.012063 0.013765 0.015172 0.016164 0.016630 0.016476 0.015633 0.014066 0.011777 0.008813 0.005262 0.001255 -0.003041 -0.007428 -0.011694 -0.015617 -0.018987 -0.021613 -0.023342 -0.024066 -0.023730 -0.022337 -0.019949 -0.016681 -0.012698 -0.008199 -0.003411 0.001430 0.006090 0.010355 0.014039 0.016995 0.019124 0.020377 0.020753 0.020299 0.019103 0.017287 0.014992 0.012374 0.009589 0.006785 0.004093 0.001621 -0.000549 -0.002362 -0.003792 -0.004834 -0.005508 -0.005847 -0.005896 -0.005711 -0.005346 -0.004857 -0.004294 -0.003702 -0.003115 -0.002561 -0.002057 -0.001613 -0.001234 -0.000919 -0.000663 -0.000462 -0.000307 -0.000191 -0.000107 -0.000047 -0.000007 0.000018 0.000033 0.000041 0.000045 0.000045 0.000044 0.000041 0.000038 0.000034 0.000030 0.000026 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000010 -0.000016 -0.000025 -0.000038 -0.000055 -0.000078 -0.000109 -0.000147 -0.000197 -0.000259 -0.000335 -0.000428 -0.000538 -0.000665 -0.000807 -0.000959 -0.001114 -0.001262 -0.001388 -0.001476 -0.001504 -0.001450 -0.001287 -0.000990 -0.000533 0.000105 0.000941 0.001980 0.003217 0.004632 0.006188 0.007831 0.009489 0.011074 0.012488 0.013626 0.014384 0.014666 0.014390 0.013498 0.011962 0.009788 0.007019 0.003736 0.000059 -0.003862 -0.007850 -0.011714 -0.015255 -0.018286 -0.020636 -0.022169 -0.022789 -0.022446 -0.021145 -0.018941 -0.015938 -0.012284 -0.008158 -0.003763 0.000688 0.004986 0.008937 0.012373 0.015162 0.017212 0.018476 0.018952 0.018679 0.017733 0.016218 0.014261 0.011999 0.009568 0.007100 0.004711 0.002500 0.000539 -0.001120 -0.002451 -0.003449 -0.004127 -0.004512 -0.004643 -0.004563 -0.004321 -0.003964 -0.003535 -0.003073 -0.002607 -0.002161 -0.001752 -0.001389 -0.001076 -0.000814 -0.000599 -0.000428 -0.000295 -0.000193 -0.000117 -0.000063 -0.000025 0.000001 0.000017 0.000026 0.000031 0.000034 0.000034 0.000033 0.000031 0.000028 0.000025 0.000021 0.000017 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000004 -0.000007 -0.000012 -0.000020 -0.000030 -0.000044 -0.000063 -0.000087 -0.000118 -0.000157 -0.000206 -0.000265 -0.000336 -0.000420 -0.000515 -0.000621 -0.000732 -0.000842 -0.000942 -0.001019 -0.001060 -0.001047 -0.000962 -0.000782 -0.000487 -0.000057 0.000525 0.001273 0.002188 0.003266 0.004488 0.005820 0.007214 0.008608 0.009926 0.011082 0.011986 0.012547 0.012683 0.012326 0.011425 0.009960 0.007937 0.005397 0.002413 -0.000908 -0.004433 -0.008005 -0.011454 -0.014606 -0.017294 -0.019370 -0.020711 -0.021233 -0.020895 -0.019700 -0.017696 -0.014977 -0.011673 -0.007944 -0.003970 0.000061 0.003964 0.007565 0.010716 0.013298 0.015229 0.016465 0.017001 0.016871 0.016139 0.014896 0.013250 0.011321 0.009229 0.007088 0.005001 0.003055 0.001313 -0.000176 -0.001390 -0.002320 -0.002976 -0.003381 -0.003563 -0.003562 -0.003417 -0.003167 -0.002850 -0.002497 -0.002135 -0.001784 -0.001458 -0.001167 -0.000913 -0.000699 -0.000523 -0.000381 -0.000268 -0.000181 -0.000116 -0.000067 -0.000033 -0.000009 0.000007 0.000017 0.000022 0.000025 0.000026 0.000026 0.000025 0.000023 0.000021 0.000018 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000005 -0.000009 -0.000015 -0.000023 -0.000034 -0.000049 -0.000068 -0.000093 -0.000123 -0.000160 -0.000205 -0.000259 -0.000321 -0.000392 -0.000469 -0.000547 -0.000623 -0.000686 -0.000728 -0.000737 -0.000698 -0.000595 -0.000413 -0.000134 0.000258 0.000777 0.001430 0.002222 0.003144 0.004181 0.005302 0.006467 0.007622 0.008700 0.009630 0.010333 0.010733 0.010759 0.010354 0.009478 0.008114 0.006268 0.003979 0.001311 -0.001642 -0.004763 -0.007915 -0.010950 -0.013716 -0.016067 -0.017875 -0.019033 -0.019468 -0.019143 -0.018062 -0.016268 -0.013843 -0.010900 -0.007579 -0.004039 -0.000442 0.003047 0.006278 0.009119 0.011467 0.013248 0.014423 0.014986 0.014964 0.014411 0.013406 0.012041 0.010419 0.008643 0.006813 0.005017 0.003331 0.001810 0.000497 -0.000587 -0.001434 -0.002049 -0.002450 -0.002662 -0.002716 -0.002643 -0.002478 -0.002251 -0.001988 -0.001712 -0.001442 -0.001187 -0.000958 -0.000757 -0.000586 -0.000443 -0.000327 -0.000235 -0.000162 -0.000107 -0.000065 -0.000035 -0.000014 0.000001 0.000010 0.000016 0.000019 0.000021 0.000021 0.000020 0.000019 0.000017 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000017 -0.000026 -0.000038 -0.000052 -0.000071 -0.000094 -0.000122 -0.000155 -0.000195 -0.000241 -0.000293 -0.000347 -0.000402 -0.000451 -0.000488 -0.000505 -0.000493 -0.000439 -0.000332 -0.000157 0.000098 0.000445 0.000896 0.001456 0.002127 0.002902 0.003767 0.004696 0.005655 0.006596 0.007464 0.008199 0.008734 0.009005 0.008953 0.008530 0.007704 0.006460 0.004808 0.002781 0.000434 -0.002151 -0.004872 -0.007613 -0.010245 -0.012638 -0.014667 -0.016219 -0.017206 -0.017563 -0.017259 -0.016297 -0.014716 -0.012584 -0.010002 -0.007089 -0.003981 -0.000822 0.002250 0.005103 0.007624 0.009722 0.011333 0.012422 0.012982 0.013036 0.012630 0.011829 0.010713 0.009368 0.007882 0.006340 0.004818 0.003380 0.002074 0.000936 -0.000014 -0.000767 -0.001328 -0.001709 -0.001932 -0.002020 -0.002000 -0.001899 -0.001742 -0.001552 -0.001347 -0.001142 -0.000947 -0.000770 -0.000613 -0.000479 -0.000366 -0.000273 -0.000198 -0.000139 -0.000093 -0.000059 -0.000033 -0.000015 -0.000002 0.000006 0.000011 0.000014 0.000016 0.000017 0.000016 0.000016 0.000014 0.000012 0.000010 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000012 -0.000019 -0.000028 -0.000039 -0.000053 -0.000070 -0.000091 -0.000116 -0.000145 -0.000178 -0.000215 -0.000253 -0.000289 -0.000319 -0.000338 -0.000340 -0.000315 -0.000255 -0.000151 0.000009 0.000234 0.000534 0.000917 0.001388 0.001946 0.002586 0.003296 0.004054 0.004829 0.005585 0.006273 0.006844 0.007241 0.007413 0.007309 0.006891 0.006132 0.005022 0.003570 0.001804 -0.000227 -0.002454 -0.004792 -0.007139 -0.009389 -0.011429 -0.013155 -0.014471 -0.015300 -0.015589 -0.015311 -0.014469 -0.013096 -0.011251 -0.009019 -0.006502 -0.003816 -0.001082 0.001581 0.004060 0.006260 0.008102 0.009532 0.010518 0.011054 0.011158 0.010869 0.010240 0.009340 0.008239 0.007014 0.005734 0.004463 0.003255 0.002151 0.001183 0.000366 -0.000290 -0.000788 -0.001139 -0.001357 -0.001464 -0.001479 -0.001425 -0.001321 -0.001188 -0.001039 -0.000888 -0.000741 -0.000607 -0.000487 -0.000383 -0.000295 -0.000222 -0.000163 -0.000116 -0.000079 -0.000050 -0.000029 -0.000014 -0.000003 0.000004 0.000008 0.000011 0.000013 0.000013 0.000013 0.000013 0.000011 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000005 -0.000009 -0.000014 -0.000020 -0.000028 -0.000038 -0.000051 -0.000066 -0.000084 -0.000106 -0.000130 -0.000155 -0.000181 -0.000204 -0.000221 -0.000228 -0.000220 -0.000189 -0.000130 -0.000034 0.000107 0.000300 0.000553 0.000872 0.001259 0.001715 0.002235 0.002808 0.003416 0.004034 0.004631 0.005168 0.005603 0.005891 0.005988 0.005854 0.005457 0.004777 0.003806 0.002552 0.001039 -0.000691 -0.002580 -0.004557 -0.006538 -0.008433 -0.010148 -0.011594 -0.012693 -0.013381 -0.013611 -0.013363 -0.012639 -0.011465 -0.009892 -0.007992 -0.005850 -0.003563 -0.001233 0.001039 0.003160 0.005048 0.006638 0.007882 0.008755 0.009251 0.009384 0.009185 0.008699 0.007983 0.007096 0.006099 0.005052 0.004007 0.003008 0.002090 0.001279 0.000590 0.000030 -0.000402 -0.000715 -0.000920 -0.001032 -0.001068 -0.001047 -0.000983 -0.000893 -0.000787 -0.000677 -0.000570 -0.000469 -0.000379 -0.000300 -0.000233 -0.000177 -0.000131 -0.000094 -0.000064 -0.000042 -0.000024 -0.000012 -0.000003 0.000003 0.000006 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000027 -0.000036 -0.000047 -0.000061 -0.000076 -0.000093 -0.000110 -0.000127 -0.000141 -0.000150 -0.000150 -0.000136 -0.000104 -0.000049 0.000036 0.000156 0.000317 0.000525 0.000785 0.001098 0.001464 0.001879 0.002334 0.002814 0.003299 0.003763 0.004176 0.004501 0.004704 0.004747 0.004600 0.004236 0.003640 0.002806 0.001742 0.000467 -0.000983 -0.002561 -0.004208 -0.005854 -0.007426 -0.008846 -0.010042 -0.010946 -0.011508 -0.011690 -0.011472 -0.010859 -0.009871 -0.008551 -0.006958 -0.005163 -0.003247 -0.001293 0.000616 0.002401 0.003995 0.005344 0.006408 0.007165 0.007610 0.007754 0.007623 0.007255 0.006693 0.005988 0.005189 0.004345 0.003498 0.002684 0.001933 0.001266 0.000695 0.000226 -0.000142 -0.000413 -0.000597 -0.000706 -0.000754 -0.000753 -0.000717 -0.000658 -0.000586 -0.000508 -0.000430 -0.000356 -0.000290 -0.000231 -0.000180 -0.000138 -0.000103 -0.000074 -0.000051 -0.000033 -0.000020 -0.000010 -0.000003 0.000002 0.000005 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000033 -0.000042 -0.000053 -0.000065 -0.000077 -0.000088 -0.000096 -0.000099 -0.000095 -0.000079 -0.000049 -0.000001 0.000071 0.000171 0.000303 0.000471 0.000678 0.000926 0.001214 0.001540 0.001895 0.002268 0.002643 0.002999 0.003310 0.003550 0.003687 0.003694 0.003546 0.003222 0.002711 0.002008 0.001119 0.000063 -0.001133 -0.002431 -0.003781 -0.005129 -0.006414 -0.007572 -0.008545 -0.009280 -0.009732 -0.009873 -0.009686 -0.009175 -0.008357 -0.007267 -0.005953 -0.004472 -0.002890 -0.001277 0.000300 0.001778 0.003102 0.004227 0.005120 0.005763 0.006152 0.006296 0.006215 0.005939 0.005506 0.004953 0.004322 0.003651 0.002975 0.002323 0.001719 0.001178 0.000713 0.000328 0.000023 -0.000207 -0.000367 -0.000467 -0.000518 -0.000530 -0.000514 -0.000477 -0.000429 -0.000374 -0.000319 -0.000266 -0.000217 -0.000174 -0.000137 -0.000105 -0.000079 -0.000057 -0.000040 -0.000026 -0.000015 -0.000008 -0.000002 0.000001 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000012 -0.000016 -0.000022 -0.000028 -0.000036 -0.000044 -0.000052 -0.000059 -0.000063 -0.000063 -0.000057 -0.000042 -0.000016 0.000025 0.000085 0.000165 0.000270 0.000403 0.000565 0.000758 0.000982 0.001233 0.001505 0.001791 0.002076 0.002345 0.002576 0.002749 0.002838 0.002823 0.002682 0.002401 0.001971 0.001388 0.000659 -0.000202 -0.001173 -0.002223 -0.003314 -0.004400 -0.005434 -0.006365 -0.007145 -0.007732 -0.008091 -0.008198 -0.008042 -0.007623 -0.006956 -0.006070 -0.005003 -0.003801 -0.002517 -0.001206 0.000077 0.001281 0.002361 0.003283 0.004019 0.004554 0.004886 0.005021 0.004976 0.004774 0.004444 0.004018 0.003527 0.003002 0.002471 0.001956 0.001477 0.001047 0.000674 0.000364 0.000115 -0.000074 -0.000209 -0.000298 -0.000347 -0.000366 -0.000361 -0.000340 -0.000308 -0.000272 -0.000233 -0.000195 -0.000160 -0.000129 -0.000102 -0.000079 -0.000059 -0.000043 -0.000030 -0.000020 -0.000012 -0.000006 -0.000002 0.000001 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000023 -0.000029 -0.000034 -0.000038 -0.000040 -0.000039 -0.000033 -0.000020 0.000003 0.000037 0.000084 0.000148 0.000230 0.000332 0.000457 0.000605 0.000775 0.000965 0.001172 0.001387 0.001600 0.001800 0.001969 0.002090 0.002146 0.002117 0.001990 0.001752 0.001397 0.000923 0.000335 -0.000356 -0.001132 -0.001968 -0.002835 -0.003697 -0.004516 -0.005253 -0.005869 -0.006332 -0.006613 -0.006693 -0.006564 -0.006226 -0.005692 -0.004983 -0.004131 -0.003171 -0.002145 -0.001098 -0.000072 0.000892 0.001760 0.002502 0.003097 0.003535 0.003812 0.003933 0.003912 0.003767 0.003521 0.003197 0.002821 0.002417 0.002006 0.001606 0.001232 0.000895 0.000602 0.000356 0.000158 0.000005 -0.000106 -0.000181 -0.000226 -0.000246 -0.000249 -0.000238 -0.000218 -0.000194 -0.000167 -0.000141 -0.000116 -0.000094 -0.000075 -0.000058 -0.000044 -0.000032 -0.000022 -0.000014 -0.000009 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000024 -0.000025 -0.000023 -0.000017 -0.000006 0.000012 0.000039 0.000076 0.000125 0.000188 0.000266 0.000360 0.000471 0.000598 0.000740 0.000894 0.001053 0.001211 0.001357 0.001478 0.001562 0.001593 0.001560 0.001448 0.001251 0.000964 0.000585 0.000118 -0.000427 -0.001037 -0.001692 -0.002370 -0.003044 -0.003683 -0.004257 -0.004737 -0.005095 -0.005312 -0.005371 -0.005267 -0.004999 -0.004579 -0.004021 -0.003351 -0.002597 -0.001791 -0.000968 -0.000161 0.000598 0.001282 0.001869 0.002343 0.002694 0.002920 0.003025 0.003020 0.002918 0.002737 0.002496 0.002213 0.001907 0.001593 0.001288 0.001001 0.000741 0.000514 0.000323 0.000168 0.000048 -0.000041 -0.000103 -0.000141 -0.000162 -0.000167 -0.000163 -0.000152 -0.000136 -0.000118 -0.000100 -0.000083 -0.000067 -0.000053 -0.000041 -0.000031 -0.000023 -0.000016 -0.000010 -0.000006 -0.000003 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000011 -0.000013 -0.000014 -0.000012 -0.000008 0.000001 0.000015 0.000036 0.000064 0.000102 0.000149 0.000208 0.000278 0.000360 0.000453 0.000557 0.000669 0.000786 0.000900 0.001004 0.001090 0.001146 0.001162 0.001128 0.001034 0.000874 0.000645 0.000348 -0.000016 -0.000439 -0.000910 -0.001415 -0.001937 -0.002455 -0.002946 -0.003387 -0.003755 -0.004029 -0.004194 -0.004237 -0.004155 -0.003946 -0.003620 -0.003189 -0.002671 -0.002088 -0.001466 -0.000830 -0.000206 0.000381 0.000912 0.001368 0.001737 0.002014 0.002195 0.002284 0.002288 0.002219 0.002089 0.001912 0.001703 0.001475 0.001240 0.001010 0.000793 0.000597 0.000424 0.000278 0.000159 0.000066 -0.000004 -0.000053 -0.000085 -0.000103 -0.000110 -0.000109 -0.000103 -0.000093 -0.000082 -0.000070 -0.000058 -0.000047 -0.000037 -0.000029 -0.000021 -0.000015 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000006 -0.000002 0.000004 0.000015 0.000031 0.000052 0.000080 0.000116 0.000159 0.000210 0.000270 0.000337 0.000412 0.000493 0.000576 0.000657 0.000731 0.000790 0.000827 0.000833 0.000800 0.000723 0.000597 0.000418 0.000189 -0.000090 -0.000412 -0.000770 -0.001153 -0.001549 -0.001941 -0.002312 -0.002646 -0.002924 -0.003131 -0.003254 -0.003286 -0.003222 -0.003062 -0.002814 -0.002485 -0.002092 -0.001649 -0.001176 -0.000693 -0.000219 0.000227 0.000631 0.000979 0.001263 0.001476 0.001619 0.001692 0.001702 0.001657 0.001566 0.001439 0.001287 0.001120 0.000947 0.000777 0.000616 0.000469 0.000340 0.000230 0.000140 0.000070 0.000017 -0.000022 -0.000047 -0.000062 -0.000070 -0.000071 -0.000068 -0.000063 -0.000055 -0.000047 -0.000039 -0.000032 -0.000025 -0.000019 -0.000014 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 0.000001 0.000005 0.000013 0.000025 0.000041 0.000062 0.000088 0.000119 0.000156 0.000199 0.000247 0.000301 0.000357 0.000415 0.000472 0.000523 0.000562 0.000585 0.000586 0.000557 0.000495 0.000397 0.000261 0.000087 -0.000122 -0.000363 -0.000631 -0.000916 -0.001211 -0.001503 -0.001780 -0.002029 -0.002236 -0.002390 -0.002482 -0.002505 -0.002456 -0.002336 -0.002150 -0.001904 -0.001610 -0.001279 -0.000926 -0.000565 -0.000212 0.000122 0.000424 0.000685 0.000899 0.001061 0.001171 0.001230 0.001243 0.001214 0.001152 0.001063 0.000955 0.000836 0.000711 0.000587 0.000469 0.000362 0.000266 0.000185 0.000119 0.000066 0.000026 -0.000003 -0.000023 -0.000036 -0.000042 -0.000045 -0.000044 -0.000041 -0.000036 -0.000031 -0.000026 -0.000021 -0.000016 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 0.000000 0.000002 0.000005 0.000011 0.000020 0.000032 0.000047 0.000066 0.000089 0.000115 0.000146 0.000179 0.000216 0.000255 0.000295 0.000334 0.000368 0.000394 0.000407 0.000404 0.000380 0.000332 0.000258 0.000156 0.000027 -0.000127 -0.000305 -0.000501 -0.000710 -0.000927 -0.001141 -0.001345 -0.001528 -0.001680 -0.001793 -0.001861 -0.001877 -0.001841 -0.001752 -0.001615 -0.001434 -0.001217 -0.000974 -0.000715 -0.000450 -0.000191 0.000054 0.000276 0.000468 0.000626 0.000747 0.000831 0.000878 0.000891 0.000875 0.000833 0.000773 0.000698 0.000614 0.000525 0.000437 0.000352 0.000275 0.000205 0.000146 0.000097 0.000058 0.000029 0.000007 -0.000009 -0.000019 -0.000024 -0.000027 -0.000027 -0.000025 -0.000023 -0.000020 -0.000017 -0.000013 -0.000010 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000002 0.000003 0.000005 0.000009 0.000016 0.000024 0.000035 0.000049 0.000066 0.000084 0.000106 0.000129 0.000154 0.000181 0.000207 0.000233 0.000255 0.000271 0.000279 0.000274 0.000255 0.000218 0.000163 0.000088 -0.000006 -0.000118 -0.000246 -0.000387 -0.000538 -0.000694 -0.000849 -0.000997 -0.001129 -0.001240 -0.001323 -0.001372 -0.001384 -0.001357 -0.001293 -0.001193 -0.001062 -0.000905 -0.000728 -0.000541 -0.000350 -0.000163 0.000013 0.000173 0.000313 0.000427 0.000516 0.000578 0.000615 0.000627 0.000619 0.000593 0.000553 0.000502 0.000444 0.000383 0.000321 0.000262 0.000206 0.000157 0.000114 0.000078 0.000050 0.000028 0.000011 -0.000000 -0.000008 -0.000013 -0.000015 -0.000015 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000004 0.000007 0.000012 0.000018 0.000027 0.000037 0.000048 0.000062 0.000077 0.000093 0.000109 0.000127 0.000144 0.000160 0.000174 0.000184 0.000187 0.000182 0.000167 0.000140 0.000099 0.000045 -0.000021 -0.000101 -0.000191 -0.000291 -0.000398 -0.000509 -0.000619 -0.000725 -0.000820 -0.000900 -0.000960 -0.000995 -0.001004 -0.000985 -0.000939 -0.000867 -0.000773 -0.000661 -0.000535 -0.000402 -0.000266 -0.000134 -0.000009 0.000105 0.000203 0.000285 0.000349 0.000395 0.000423 0.000434 0.000431 0.000416 0.000390 0.000357 0.000318 0.000277 0.000234 0.000193 0.000154 0.000119 0.000088 0.000062 0.000041 0.000025 0.000013 0.000004 -0.000002 -0.000006 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000006 0.000009 0.000014 0.000020 0.000027 0.000036 0.000045 0.000056 0.000066 0.000078 0.000089 0.000100 0.000110 0.000118 0.000123 0.000124 0.000119 0.000107 0.000087 0.000058 0.000020 -0.000027 -0.000082 -0.000145 -0.000214 -0.000288 -0.000366 -0.000444 -0.000519 -0.000586 -0.000643 -0.000686 -0.000711 -0.000718 -0.000704 -0.000672 -0.000621 -0.000554 -0.000475 -0.000386 -0.000293 -0.000198 -0.000106 -0.000019 0.000060 0.000129 0.000187 0.000232 0.000265 0.000286 0.000296 0.000296 0.000288 0.000272 0.000251 0.000226 0.000199 0.000170 0.000142 0.000115 0.000090 0.000068 0.000049 0.000034 0.000021 0.000012 0.000005 0.000001 -0.000002 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000011 0.000015 0.000020 0.000027 0.000033 0.000041 0.000048 0.000055 0.000062 0.000069 0.000075 0.000079 0.000082 0.000081 0.000077 0.000067 0.000052 0.000032 0.000005 -0.000027 -0.000064 -0.000107 -0.000154 -0.000205 -0.000259 -0.000313 -0.000365 -0.000413 -0.000454 -0.000484 -0.000502 -0.000507 -0.000497 -0.000474 -0.000438 -0.000392 -0.000336 -0.000275 -0.000210 -0.000145 -0.000081 -0.000022 0.000032 0.000080 0.000120 0.000151 0.000175 0.000191 0.000199 0.000201 0.000198 0.000189 0.000176 0.000160 0.000142 0.000124 0.000104 0.000086 0.000068 0.000053 0.000039 0.000027 0.000018 0.000011 0.000005 0.000002 -0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000020 0.000025 0.000030 0.000035 0.000040 0.000044 0.000048 0.000051 0.000053 0.000054 0.000053 0.000048 0.000041 0.000030 0.000015 -0.000003 -0.000025 -0.000050 -0.000078 -0.000110 -0.000144 -0.000181 -0.000218 -0.000255 -0.000288 -0.000317 -0.000338 -0.000351 -0.000354 -0.000348 -0.000331 -0.000306 -0.000274 -0.000235 -0.000193 -0.000149 -0.000104 -0.000061 -0.000021 0.000016 0.000048 0.000075 0.000097 0.000114 0.000126 0.000133 0.000136 0.000135 0.000131 0.000123 0.000114 0.000103 0.000090 0.000077 0.000065 0.000052 0.000041 0.000030 0.000022 0.000014 0.000009 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000015 0.000019 0.000023 0.000026 0.000029 0.000032 0.000034 0.000035 0.000036 0.000036 0.000034 0.000030 0.000024 0.000016 0.000005 -0.000007 -0.000022 -0.000038 -0.000057 -0.000077 -0.000100 -0.000125 -0.000151 -0.000176 -0.000200 -0.000220 -0.000235 -0.000244 -0.000246 -0.000241 -0.000230 -0.000212 -0.000190 -0.000164 -0.000135 -0.000105 -0.000075 -0.000046 -0.000018 0.000006 0.000028 0.000046 0.000061 0.000073 0.000082 0.000088 0.000092 0.000092 0.000091 0.000087 0.000082 0.000075 0.000066 0.000058 0.000049 0.000040 0.000031 0.000024 0.000017 0.000011 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000017 0.000020 0.000022 0.000023 0.000024 0.000025 0.000025 0.000024 0.000021 0.000018 0.000013 0.000007 -0.000001 -0.000009 -0.000019 -0.000029 -0.000041 -0.000055 -0.000070 -0.000086 -0.000104 -0.000122 -0.000138 -0.000152 -0.000163 -0.000169 -0.000171 -0.000167 -0.000159 -0.000147 -0.000131 -0.000113 -0.000094 -0.000074 -0.000053 -0.000034 -0.000016 0.000001 0.000015 0.000028 0.000038 0.000047 0.000054 0.000059 0.000062 0.000064 0.000064 0.000062 0.000059 0.000055 0.000049 0.000043 0.000037 0.000030 0.000024 0.000018 0.000013 0.000008 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000013 0.000015 0.000017 0.000017 0.000018 0.000018 0.000017 0.000016 0.000013 0.000010 0.000006 0.000002 -0.000004 -0.000010 -0.000016 -0.000023 -0.000030 -0.000039 -0.000049 -0.000060 -0.000072 -0.000084 -0.000096 -0.000106 -0.000114 -0.000118 -0.000119 -0.000116 -0.000110 -0.000102 -0.000091 -0.000079 -0.000066 -0.000052 -0.000039 -0.000026 -0.000013 -0.000002 0.000008 0.000016 0.000024 0.000030 0.000035 0.000040 0.000043 0.000045 0.000046 0.000045 0.000044 0.000041 0.000037 0.000033 0.000028 0.000023 0.000018 0.000014 0.000010 0.000006 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000010 0.000008 0.000005 0.000002 -0.000001 -0.000005 -0.000009 -0.000013 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000050 -0.000059 -0.000067 -0.000074 -0.000079 -0.000082 -0.000083 -0.000081 -0.000076 -0.000071 -0.000063 -0.000055 -0.000047 -0.000038 -0.000029 -0.000020 -0.000012 -0.000004 0.000003 0.000009 0.000015 0.000020 0.000024 0.000027 0.000030 0.000033 0.000034 0.000034 0.000033 0.000031 0.000028 0.000025 0.000021 0.000018 0.000014 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000005 0.000003 0.000000 -0.000003 -0.000006 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000047 -0.000052 -0.000056 -0.000058 -0.000058 -0.000056 -0.000053 -0.000049 -0.000044 -0.000039 -0.000034 -0.000028 -0.000022 -0.000016 -0.000010 -0.000005 0.000000 0.000005 0.000009 0.000013 0.000016 0.000020 0.000022 0.000024 0.000025 0.000026 0.000025 0.000024 0.000022 0.000019 0.000016 0.000013 0.000010 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000033 -0.000037 -0.000039 -0.000040 -0.000040 -0.000039 -0.000037 -0.000034 -0.000031 -0.000028 -0.000024 -0.000020 -0.000017 -0.000013 -0.000009 -0.000005 -0.000001 0.000002 0.000006 0.000009 0.000012 0.000015 0.000017 0.000019 0.000020 0.000020 0.000020 0.000019 0.000017 0.000015 0.000012 0.000010 0.000008 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000026 -0.000028 -0.000028 -0.000028 -0.000027 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000010 -0.000007 -0.000004 -0.000002 0.000001 0.000004 0.000007 0.000009 0.000011 0.000013 0.000015 0.000016 0.000016 0.000015 0.000014 0.000013 0.000011 0.000009 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000009 0.000011 0.000012 0.000012 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000013 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000004 0.000006 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode45_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000023 -0.000023 -0.000022 -0.000021 -0.000019 -0.000016 -0.000013 -0.000010 -0.000007 -0.000004 -0.000001 0.000001 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000030 -0.000032 -0.000034 -0.000035 -0.000035 -0.000034 -0.000033 -0.000030 -0.000027 -0.000023 -0.000018 -0.000013 -0.000008 -0.000003 0.000001 0.000004 0.000007 0.000009 0.000010 0.000010 0.000010 0.000009 0.000007 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000007 -0.000010 -0.000013 -0.000017 -0.000019 -0.000022 -0.000025 -0.000027 -0.000030 -0.000034 -0.000037 -0.000041 -0.000044 -0.000047 -0.000050 -0.000052 -0.000052 -0.000052 -0.000051 -0.000048 -0.000044 -0.000038 -0.000032 -0.000024 -0.000017 -0.000009 -0.000002 0.000004 0.000009 0.000013 0.000016 0.000017 0.000018 0.000017 0.000015 0.000013 0.000010 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000004 -0.000008 -0.000013 -0.000018 -0.000023 -0.000028 -0.000032 -0.000037 -0.000042 -0.000048 -0.000053 -0.000059 -0.000064 -0.000069 -0.000073 -0.000076 -0.000078 -0.000078 -0.000077 -0.000074 -0.000069 -0.000062 -0.000053 -0.000043 -0.000032 -0.000021 -0.000010 -0.000000 0.000009 0.000016 0.000022 0.000026 0.000028 0.000029 0.000028 0.000025 0.000022 0.000018 0.000014 0.000010 0.000007 0.000004 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000003 0.000000 -0.000004 -0.000010 -0.000016 -0.000023 -0.000031 -0.000039 -0.000047 -0.000055 -0.000064 -0.000073 -0.000081 -0.000090 -0.000098 -0.000105 -0.000110 -0.000114 -0.000116 -0.000116 -0.000113 -0.000107 -0.000099 -0.000087 -0.000074 -0.000059 -0.000042 -0.000026 -0.000010 0.000005 0.000018 0.000028 0.000036 0.000042 0.000045 0.000045 0.000044 0.000040 0.000035 0.000030 0.000024 0.000018 0.000013 0.000010 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000006 0.000008 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000007 0.000003 -0.000003 -0.000011 -0.000020 -0.000030 -0.000042 -0.000054 -0.000067 -0.000081 -0.000094 -0.000108 -0.000122 -0.000135 -0.000147 -0.000157 -0.000164 -0.000169 -0.000170 -0.000168 -0.000162 -0.000153 -0.000139 -0.000122 -0.000101 -0.000078 -0.000054 -0.000030 -0.000007 0.000014 0.000033 0.000047 0.000059 0.000066 0.000070 0.000071 0.000068 0.000063 0.000056 0.000048 0.000039 0.000031 0.000024 0.000018 0.000013 0.000008 0.000005 0.000002 -0.000000 -0.000003 -0.000005 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000019 0.000020 0.000020 0.000020 0.000020 0.000019 0.000018 0.000016 0.000013 0.000007 -0.000001 -0.000011 -0.000024 -0.000039 -0.000056 -0.000075 -0.000095 -0.000115 -0.000137 -0.000158 -0.000179 -0.000199 -0.000216 -0.000230 -0.000240 -0.000246 -0.000247 -0.000242 -0.000231 -0.000215 -0.000194 -0.000167 -0.000136 -0.000102 -0.000067 -0.000032 0.000001 0.000031 0.000057 0.000077 0.000093 0.000103 0.000109 0.000109 0.000105 0.000097 0.000087 0.000075 0.000063 0.000051 0.000039 0.000030 0.000022 0.000015 0.000009 0.000004 0.000000 -0.000003 -0.000006 -0.000008 -0.000010 -0.000011 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000012 0.000015 0.000018 0.000021 0.000023 0.000025 0.000027 0.000028 0.000029 0.000030 0.000029 0.000029 0.000026 0.000022 0.000015 0.000004 -0.000010 -0.000028 -0.000050 -0.000074 -0.000102 -0.000132 -0.000163 -0.000195 -0.000228 -0.000259 -0.000287 -0.000313 -0.000333 -0.000347 -0.000354 -0.000353 -0.000344 -0.000326 -0.000301 -0.000267 -0.000227 -0.000181 -0.000132 -0.000081 -0.000031 0.000016 0.000059 0.000095 0.000124 0.000145 0.000159 0.000166 0.000166 0.000159 0.000148 0.000133 0.000116 0.000098 0.000079 0.000063 0.000048 0.000035 0.000024 0.000015 0.000007 0.000001 -0.000004 -0.000008 -0.000012 -0.000014 -0.000015 -0.000015 -0.000014 -0.000012 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000007 0.000009 0.000012 0.000016 0.000019 0.000023 0.000027 0.000031 0.000034 0.000037 0.000040 0.000042 0.000044 0.000045 0.000045 0.000042 0.000037 0.000028 0.000014 -0.000006 -0.000031 -0.000061 -0.000097 -0.000137 -0.000180 -0.000227 -0.000274 -0.000322 -0.000367 -0.000409 -0.000445 -0.000474 -0.000493 -0.000501 -0.000498 -0.000483 -0.000455 -0.000416 -0.000366 -0.000306 -0.000239 -0.000168 -0.000095 -0.000023 0.000044 0.000104 0.000154 0.000194 0.000224 0.000242 0.000250 0.000249 0.000239 0.000222 0.000200 0.000175 0.000148 0.000121 0.000096 0.000073 0.000053 0.000036 0.000022 0.000010 0.000001 -0.000007 -0.000013 -0.000017 -0.000020 -0.000021 -0.000021 -0.000019 -0.000017 -0.000014 -0.000011 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000016 0.000020 0.000025 0.000030 0.000036 0.000041 0.000047 0.000052 0.000057 0.000062 0.000066 0.000068 0.000069 0.000067 0.000061 0.000049 0.000030 0.000003 -0.000031 -0.000074 -0.000124 -0.000181 -0.000244 -0.000310 -0.000379 -0.000448 -0.000514 -0.000574 -0.000625 -0.000665 -0.000692 -0.000702 -0.000695 -0.000671 -0.000629 -0.000570 -0.000496 -0.000409 -0.000313 -0.000211 -0.000107 -0.000005 0.000089 0.000172 0.000243 0.000298 0.000338 0.000362 0.000372 0.000368 0.000352 0.000327 0.000295 0.000258 0.000219 0.000180 0.000142 0.000108 0.000078 0.000052 0.000031 0.000013 -0.000001 -0.000012 -0.000020 -0.000025 -0.000029 -0.000030 -0.000030 -0.000028 -0.000025 -0.000021 -0.000018 -0.000014 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000011 0.000016 0.000021 0.000026 0.000033 0.000040 0.000047 0.000056 0.000064 0.000073 0.000082 0.000090 0.000097 0.000103 0.000106 0.000105 0.000097 0.000082 0.000057 0.000021 -0.000026 -0.000085 -0.000155 -0.000235 -0.000323 -0.000418 -0.000516 -0.000614 -0.000707 -0.000792 -0.000865 -0.000921 -0.000957 -0.000970 -0.000958 -0.000921 -0.000859 -0.000773 -0.000666 -0.000542 -0.000405 -0.000260 -0.000114 0.000027 0.000159 0.000275 0.000372 0.000448 0.000501 0.000533 0.000544 0.000536 0.000512 0.000474 0.000427 0.000374 0.000317 0.000260 0.000205 0.000155 0.000111 0.000073 0.000041 0.000015 -0.000005 -0.000020 -0.000031 -0.000038 -0.000042 -0.000044 -0.000043 -0.000040 -0.000036 -0.000031 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000010 0.000015 0.000020 0.000027 0.000034 0.000043 0.000052 0.000063 0.000076 0.000089 0.000103 0.000117 0.000130 0.000143 0.000154 0.000160 0.000160 0.000152 0.000133 0.000101 0.000053 -0.000011 -0.000091 -0.000187 -0.000298 -0.000422 -0.000554 -0.000691 -0.000828 -0.000959 -0.001078 -0.001179 -0.001256 -0.001305 -0.001321 -0.001302 -0.001248 -0.001159 -0.001037 -0.000886 -0.000711 -0.000519 -0.000318 -0.000115 0.000081 0.000262 0.000421 0.000554 0.000657 0.000728 0.000769 0.000781 0.000767 0.000730 0.000675 0.000607 0.000530 0.000449 0.000368 0.000290 0.000218 0.000154 0.000099 0.000053 0.000016 -0.000012 -0.000033 -0.000048 -0.000057 -0.000062 -0.000063 -0.000061 -0.000057 -0.000052 -0.000045 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000003 0.000005 0.000009 0.000014 0.000019 0.000026 0.000034 0.000044 0.000056 0.000069 0.000085 0.000103 0.000122 0.000143 0.000165 0.000187 0.000208 0.000226 0.000238 0.000241 0.000233 0.000210 0.000168 0.000106 0.000021 -0.000087 -0.000218 -0.000370 -0.000539 -0.000721 -0.000910 -0.001099 -0.001279 -0.001443 -0.001581 -0.001687 -0.001753 -0.001774 -0.001747 -0.001670 -0.001544 -0.001374 -0.001165 -0.000923 -0.000659 -0.000383 -0.000105 0.000162 0.000408 0.000625 0.000804 0.000942 0.001037 0.001089 0.001101 0.001077 0.001023 0.000944 0.000847 0.000738 0.000623 0.000509 0.000399 0.000297 0.000207 0.000129 0.000065 0.000014 -0.000025 -0.000054 -0.000074 -0.000085 -0.000091 -0.000091 -0.000088 -0.000082 -0.000074 -0.000065 -0.000056 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000011 0.000017 0.000024 0.000033 0.000044 0.000057 0.000072 0.000091 0.000113 0.000139 0.000168 0.000199 0.000232 0.000266 0.000298 0.000327 0.000347 0.000356 0.000350 0.000322 0.000270 0.000189 0.000077 -0.000066 -0.000241 -0.000445 -0.000674 -0.000920 -0.001177 -0.001433 -0.001678 -0.001900 -0.002088 -0.002231 -0.002320 -0.002347 -0.002309 -0.002203 -0.002031 -0.001799 -0.001513 -0.001185 -0.000828 -0.000454 -0.000080 0.000280 0.000610 0.000900 0.001139 0.001322 0.001446 0.001512 0.001523 0.001486 0.001407 0.001295 0.001159 0.001007 0.000848 0.000689 0.000536 0.000396 0.000271 0.000164 0.000075 0.000005 -0.000048 -0.000086 -0.000112 -0.000126 -0.000132 -0.000131 -0.000125 -0.000116 -0.000104 -0.000092 -0.000080 -0.000068 -0.000057 -0.000048 -0.000039 -0.000031 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000000 0.000003 0.000008 0.000013 0.000020 0.000029 0.000040 0.000054 0.000071 0.000092 0.000118 0.000150 0.000186 0.000228 0.000273 0.000323 0.000373 0.000422 0.000465 0.000499 0.000517 0.000513 0.000482 0.000418 0.000315 0.000171 -0.000017 -0.000248 -0.000518 -0.000822 -0.001151 -0.001494 -0.001837 -0.002165 -0.002463 -0.002714 -0.002906 -0.003024 -0.003060 -0.003008 -0.002865 -0.002635 -0.002324 -0.001942 -0.001504 -0.001027 -0.000530 -0.000033 0.000443 0.000880 0.001262 0.001577 0.001816 0.001976 0.002059 0.002068 0.002012 0.001900 0.001744 0.001556 0.001347 0.001129 0.000912 0.000704 0.000512 0.000343 0.000198 0.000078 -0.000015 -0.000086 -0.000136 -0.000168 -0.000185 -0.000190 -0.000187 -0.000177 -0.000162 -0.000146 -0.000128 -0.000111 -0.000095 -0.000080 -0.000066 -0.000054 -0.000043 -0.000034 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000001 0.000002 0.000007 0.000013 0.000022 0.000032 0.000046 0.000064 0.000087 0.000116 0.000152 0.000195 0.000246 0.000305 0.000371 0.000442 0.000515 0.000586 0.000651 0.000703 0.000735 0.000739 0.000706 0.000629 0.000501 0.000317 0.000075 -0.000225 -0.000578 -0.000976 -0.001408 -0.001860 -0.002312 -0.002745 -0.003138 -0.003471 -0.003724 -0.003881 -0.003930 -0.003861 -0.003674 -0.003371 -0.002961 -0.002459 -0.001885 -0.001259 -0.000609 0.000041 0.000662 0.001232 0.001729 0.002136 0.002445 0.002649 0.002750 0.002755 0.002673 0.002518 0.002305 0.002049 0.001767 0.001473 0.001180 0.000901 0.000645 0.000419 0.000226 0.000068 -0.000055 -0.000146 -0.000210 -0.000249 -0.000268 -0.000272 -0.000264 -0.000247 -0.000226 -0.000202 -0.000177 -0.000153 -0.000130 -0.000109 -0.000090 -0.000073 -0.000059 -0.000046 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000007 -0.000004 -0.000001 0.000004 0.000011 0.000021 0.000034 0.000051 0.000075 0.000105 0.000144 0.000192 0.000252 0.000322 0.000404 0.000496 0.000596 0.000699 0.000802 0.000897 0.000975 0.001027 0.001043 0.001011 0.000921 0.000764 0.000534 0.000227 -0.000156 -0.000609 -0.001124 -0.001683 -0.002269 -0.002856 -0.003420 -0.003932 -0.004367 -0.004698 -0.004904 -0.004969 -0.004882 -0.004641 -0.004250 -0.003721 -0.003073 -0.002331 -0.001524 -0.000686 0.000150 0.000949 0.001680 0.002316 0.002837 0.003228 0.003484 0.003606 0.003603 0.003486 0.003275 0.002988 0.002646 0.002270 0.001879 0.001492 0.001124 0.000788 0.000491 0.000239 0.000035 -0.000124 -0.000240 -0.000318 -0.000365 -0.000385 -0.000384 -0.000369 -0.000343 -0.000311 -0.000276 -0.000241 -0.000207 -0.000175 -0.000146 -0.000120 -0.000097 -0.000078 -0.000061 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000010 -0.000007 -0.000002 0.000006 0.000017 0.000032 0.000054 0.000083 0.000123 0.000174 0.000239 0.000319 0.000415 0.000527 0.000653 0.000791 0.000935 0.001078 0.001213 0.001327 0.001409 0.001443 0.001417 0.001316 0.001128 0.000845 0.000462 -0.000020 -0.000594 -0.001248 -0.001961 -0.002709 -0.003462 -0.004185 -0.004844 -0.005403 -0.005831 -0.006100 -0.006187 -0.006081 -0.005777 -0.005282 -0.004610 -0.003787 -0.002844 -0.001820 -0.000756 0.000303 0.001314 0.002238 0.003040 0.003694 0.004182 0.004498 0.004642 0.004625 0.004463 0.004179 0.003798 0.003348 0.002855 0.002345 0.001841 0.001364 0.000928 0.000546 0.000224 -0.000037 -0.000236 -0.000380 -0.000474 -0.000527 -0.000545 -0.000537 -0.000510 -0.000470 -0.000423 -0.000373 -0.000323 -0.000276 -0.000232 -0.000192 -0.000157 -0.000126 -0.000100 -0.000078 -0.000060 -0.000045 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000021 -0.000020 -0.000017 -0.000012 -0.000004 0.000008 0.000026 0.000052 0.000089 0.000139 0.000206 0.000291 0.000397 0.000526 0.000675 0.000845 0.001032 0.001228 0.001425 0.001613 0.001775 0.001897 0.001960 0.001946 0.001836 0.001617 0.001275 0.000806 0.000209 -0.000507 -0.001326 -0.002222 -0.003164 -0.004114 -0.005028 -0.005863 -0.006575 -0.007121 -0.007467 -0.007585 -0.007459 -0.007084 -0.006468 -0.005630 -0.004601 -0.003422 -0.002142 -0.000813 0.000508 0.001768 0.002918 0.003913 0.004721 0.005321 0.005702 0.005867 0.005828 0.005607 0.005231 0.004734 0.004150 0.003514 0.002859 0.002213 0.001604 0.001050 0.000567 0.000161 -0.000164 -0.000410 -0.000584 -0.000694 -0.000750 -0.000762 -0.000741 -0.000697 -0.000636 -0.000568 -0.000497 -0.000427 -0.000361 -0.000301 -0.000248 -0.000201 -0.000160 -0.000126 -0.000098 -0.000075 -0.000056 -0.000041 -0.000030 -0.000022 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000030 -0.000032 -0.000034 -0.000034 -0.000033 -0.000029 -0.000021 -0.000008 0.000012 0.000043 0.000089 0.000152 0.000237 0.000347 0.000485 0.000653 0.000850 0.001075 0.001322 0.001585 0.001851 0.002106 0.002332 0.002508 0.002611 0.002618 0.002506 0.002255 0.001851 0.001284 0.000557 -0.000321 -0.001330 -0.002439 -0.003608 -0.004789 -0.005930 -0.006974 -0.007866 -0.008555 -0.008995 -0.009154 -0.009010 -0.008556 -0.007802 -0.006774 -0.005509 -0.004059 -0.002483 -0.000849 0.000774 0.002321 0.003728 0.004944 0.005927 0.006650 0.007101 0.007283 0.007212 0.006914 0.006425 0.005785 0.005039 0.004230 0.003401 0.002587 0.001822 0.001130 0.000528 0.000028 -0.000370 -0.000667 -0.000871 -0.000994 -0.001049 -0.001050 -0.001008 -0.000938 -0.000849 -0.000751 -0.000652 -0.000555 -0.000466 -0.000385 -0.000313 -0.000251 -0.000199 -0.000155 -0.000119 -0.000090 -0.000067 -0.000049 -0.000035 -0.000025 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000020 -0.000024 -0.000029 -0.000033 -0.000038 -0.000042 -0.000047 -0.000051 -0.000054 -0.000055 -0.000054 -0.000047 -0.000035 -0.000012 0.000025 0.000079 0.000157 0.000263 0.000402 0.000578 0.000794 0.001048 0.001340 0.001663 0.002007 0.002359 0.002700 0.003007 0.003254 0.003413 0.003453 0.003346 0.003067 0.002598 0.001928 0.001056 -0.000004 -0.001229 -0.002580 -0.004009 -0.005457 -0.006860 -0.008147 -0.009251 -0.010108 -0.010663 -0.010874 -0.010714 -0.010175 -0.009270 -0.008029 -0.006498 -0.004742 -0.002834 -0.000855 0.001109 0.002978 0.004674 0.006135 0.007309 0.008165 0.008688 0.008881 0.008763 0.008368 0.007739 0.006928 0.005989 0.004976 0.003942 0.002933 0.001988 0.001137 0.000402 -0.000204 -0.000680 -0.001030 -0.001264 -0.001396 -0.001442 -0.001421 -0.001350 -0.001243 -0.001116 -0.000979 -0.000842 -0.000711 -0.000590 -0.000482 -0.000388 -0.000308 -0.000240 -0.000185 -0.000140 -0.000104 -0.000076 -0.000055 -0.000039 -0.000026 -0.000018 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000036 -0.000043 -0.000050 -0.000058 -0.000066 -0.000074 -0.000081 -0.000086 -0.000088 -0.000085 -0.000074 -0.000050 -0.000009 0.000055 0.000148 0.000278 0.000450 0.000670 0.000941 0.001264 0.001636 0.002050 0.002494 0.002951 0.003397 0.003806 0.004144 0.004376 0.004464 0.004374 0.004075 0.003542 0.002763 0.001737 0.000477 -0.000987 -0.002609 -0.004330 -0.006081 -0.007781 -0.009346 -0.010694 -0.011746 -0.012436 -0.012712 -0.012542 -0.011916 -0.010847 -0.009372 -0.007550 -0.005456 -0.003180 -0.000821 0.001519 0.003741 0.005753 0.007480 0.008860 0.009854 0.010445 0.010637 0.010455 0.009939 0.009142 0.008128 0.006963 0.005715 0.004446 0.003213 0.002064 0.001036 0.000155 -0.000567 -0.001125 -0.001527 -0.001785 -0.001917 -0.001946 -0.001892 -0.001777 -0.001621 -0.001442 -0.001254 -0.001069 -0.000894 -0.000735 -0.000594 -0.000472 -0.000369 -0.000284 -0.000215 -0.000160 -0.000117 -0.000084 -0.000059 -0.000040 -0.000026 -0.000017 -0.000010 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000044 -0.000054 -0.000065 -0.000077 -0.000091 -0.000104 -0.000117 -0.000129 -0.000137 -0.000139 -0.000131 -0.000108 -0.000064 0.000008 0.000118 0.000272 0.000481 0.000750 0.001085 0.001486 0.001952 0.002473 0.003035 0.003618 0.004193 0.004726 0.005177 0.005503 0.005659 0.005602 0.005293 0.004703 0.003814 0.002626 0.001154 -0.000568 -0.002486 -0.004530 -0.006615 -0.008647 -0.010524 -0.012147 -0.013422 -0.014269 -0.014625 -0.014452 -0.013737 -0.012497 -0.010774 -0.008638 -0.006180 -0.003508 -0.000738 0.002006 0.004607 0.006957 0.008964 0.010557 0.011689 0.012341 0.012518 0.012249 0.011585 0.010590 0.009340 0.007915 0.006398 0.004864 0.003382 0.002008 0.000787 -0.000252 -0.001093 -0.001734 -0.002183 -0.002457 -0.002578 -0.002574 -0.002472 -0.002299 -0.002078 -0.001833 -0.001580 -0.001334 -0.001105 -0.000898 -0.000717 -0.000562 -0.000433 -0.000328 -0.000244 -0.000178 -0.000127 -0.000088 -0.000059 -0.000039 -0.000024 -0.000013 -0.000006 -0.000002 0.000001 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000054 -0.000068 -0.000084 -0.000102 -0.000122 -0.000143 -0.000164 -0.000184 -0.000201 -0.000212 -0.000211 -0.000192 -0.000149 -0.000070 0.000053 0.000233 0.000480 0.000803 0.001208 0.001698 0.002269 0.002914 0.003613 0.004343 0.005070 0.005753 0.006343 0.006789 0.007035 0.007030 0.006727 0.006090 0.005098 0.003747 0.002054 0.000060 -0.002174 -0.004564 -0.007013 -0.009406 -0.011626 -0.013553 -0.015078 -0.016104 -0.016558 -0.016392 -0.015593 -0.014177 -0.012196 -0.009732 -0.006892 -0.003801 -0.000599 0.002570 0.005568 0.008268 0.010563 0.012369 0.013633 0.014331 0.014473 0.014093 0.013251 0.012025 0.010505 0.008789 0.006973 0.005146 0.003391 0.001775 0.000348 -0.000855 -0.001816 -0.002535 -0.003022 -0.003298 -0.003393 -0.003340 -0.003171 -0.002920 -0.002617 -0.002288 -0.001956 -0.001636 -0.001341 -0.001077 -0.000849 -0.000655 -0.000496 -0.000368 -0.000267 -0.000189 -0.000130 -0.000087 -0.000055 -0.000033 -0.000017 -0.000007 -0.000001 0.000003 0.000005 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000037 -0.000050 -0.000066 -0.000084 -0.000106 -0.000132 -0.000160 -0.000192 -0.000224 -0.000257 -0.000287 -0.000310 -0.000321 -0.000312 -0.000273 -0.000193 -0.000058 0.000145 0.000429 0.000807 0.001287 0.001873 0.002563 0.003345 0.004201 0.005100 0.006003 0.006862 0.007619 0.008211 0.008575 0.008647 0.008372 0.007705 0.006620 0.005112 0.003199 0.000926 -0.001636 -0.004392 -0.007225 -0.010005 -0.012594 -0.014852 -0.016651 -0.017878 -0.018446 -0.018301 -0.017424 -0.015836 -0.013595 -0.010796 -0.007563 -0.004043 -0.000399 0.003205 0.006607 0.009660 0.012240 0.014251 0.015632 0.016359 0.016440 0.015920 0.014869 0.013380 0.011559 0.009521 0.007377 0.005236 0.003190 0.001318 -0.000321 -0.001688 -0.002765 -0.003551 -0.004061 -0.004323 -0.004372 -0.004247 -0.003990 -0.003640 -0.003234 -0.002803 -0.002375 -0.001967 -0.001594 -0.001265 -0.000982 -0.000746 -0.000553 -0.000400 -0.000281 -0.000191 -0.000125 -0.000077 -0.000043 -0.000021 -0.000006 0.000003 0.000008 0.000010 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000030 -0.000042 -0.000059 -0.000079 -0.000104 -0.000134 -0.000169 -0.000209 -0.000253 -0.000301 -0.000351 -0.000399 -0.000441 -0.000470 -0.000476 -0.000449 -0.000374 -0.000234 -0.000014 0.000305 0.000738 0.001295 0.001982 0.002798 0.003731 0.004759 0.005848 0.006952 0.008014 0.008966 0.009736 0.010247 0.010425 0.010204 0.009531 0.008374 0.006722 0.004597 0.002047 -0.000846 -0.003975 -0.007206 -0.010390 -0.013367 -0.015978 -0.018072 -0.019519 -0.020220 -0.020110 -0.019168 -0.017416 -0.014921 -0.011791 -0.008168 -0.004220 -0.000134 0.003902 0.007702 0.011098 0.013950 0.016148 0.017626 0.018354 0.018347 0.017656 0.016365 0.014582 0.012431 0.010043 0.007551 0.005077 0.002728 0.000596 -0.001255 -0.002780 -0.003961 -0.004798 -0.005312 -0.005536 -0.005513 -0.005292 -0.004921 -0.004449 -0.003919 -0.003367 -0.002825 -0.002316 -0.001855 -0.001451 -0.001108 -0.000824 -0.000596 -0.000417 -0.000280 -0.000179 -0.000106 -0.000056 -0.000022 -0.000001 0.000012 0.000018 0.000021 0.000020 0.000018 0.000016 0.000013 0.000010 0.000008 0.000005 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000022 -0.000033 -0.000049 -0.000070 -0.000096 -0.000128 -0.000167 -0.000214 -0.000268 -0.000329 -0.000397 -0.000469 -0.000542 -0.000610 -0.000666 -0.000697 -0.000691 -0.000630 -0.000495 -0.000264 0.000082 0.000564 0.001196 0.001985 0.002933 0.004026 0.005240 0.006536 0.007863 0.009154 0.010331 0.011311 0.012002 0.012320 0.012186 0.011537 0.010333 0.008562 0.006242 0.003429 0.000212 -0.003287 -0.006920 -0.010514 -0.013890 -0.016866 -0.019271 -0.020956 -0.021807 -0.021750 -0.020759 -0.018859 -0.016125 -0.012678 -0.008679 -0.004319 0.000193 0.004643 0.008821 0.012540 0.015638 0.017998 0.019541 0.020240 0.020113 0.019220 0.017658 0.015553 0.013046 0.010290 0.007434 0.004618 0.001964 -0.000426 -0.002479 -0.004148 -0.005413 -0.006278 -0.006769 -0.006928 -0.006806 -0.006460 -0.005949 -0.005329 -0.004651 -0.003960 -0.003289 -0.002665 -0.002105 -0.001620 -0.001212 -0.000878 -0.000613 -0.000409 -0.000257 -0.000146 -0.000070 -0.000019 0.000013 0.000031 0.000039 0.000040 0.000038 0.000034 0.000029 0.000023 0.000018 0.000013 0.000010 0.000006 0.000004 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000015 -0.000024 -0.000038 -0.000057 -0.000083 -0.000116 -0.000157 -0.000207 -0.000268 -0.000340 -0.000423 -0.000516 -0.000617 -0.000722 -0.000826 -0.000918 -0.000985 -0.001012 -0.000978 -0.000860 -0.000632 -0.000269 0.000253 0.000952 0.001840 0.002918 0.004175 0.005584 0.007102 0.008671 0.010215 0.011646 0.012867 0.013774 0.014268 0.014258 0.013670 0.012456 0.010597 0.008113 0.005062 0.001541 -0.002314 -0.006337 -0.010338 -0.014113 -0.017459 -0.020184 -0.022120 -0.023136 -0.023151 -0.022132 -0.020106 -0.017158 -0.013420 -0.009073 -0.004329 0.000578 0.005409 0.009931 0.013936 0.017245 0.019728 0.021301 0.021935 0.021654 0.020527 0.018667 0.016216 0.013337 0.010200 0.006975 0.003818 0.000866 -0.001769 -0.004005 -0.005794 -0.007116 -0.007979 -0.008416 -0.008477 -0.008223 -0.007721 -0.007042 -0.006249 -0.005402 -0.004552 -0.003737 -0.002988 -0.002323 -0.001752 -0.001277 -0.000893 -0.000593 -0.000367 -0.000201 -0.000085 -0.000008 0.000039 0.000065 0.000076 0.000076 0.000071 0.000062 0.000052 0.000042 0.000032 0.000024 0.000017 0.000012 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000010 -0.000017 -0.000028 -0.000044 -0.000067 -0.000098 -0.000139 -0.000190 -0.000254 -0.000332 -0.000425 -0.000534 -0.000658 -0.000796 -0.000943 -0.001093 -0.001233 -0.001351 -0.001426 -0.001434 -0.001349 -0.001141 -0.000777 -0.000231 0.000523 0.001499 0.002702 0.004121 0.005728 0.007477 0.009302 0.011119 0.012830 0.014322 0.015480 0.016189 0.016345 0.015860 0.014679 0.012775 0.010167 0.006915 0.003124 -0.001057 -0.005447 -0.009836 -0.013999 -0.017709 -0.020754 -0.022947 -0.024143 -0.024248 -0.023225 -0.021104 -0.017974 -0.013984 -0.009330 -0.004247 0.001009 0.006174 0.010992 0.015234 0.018707 0.021267 0.022827 0.023357 0.022886 0.021497 0.019315 0.016503 0.013241 0.009722 0.006133 0.002648 -0.000582 -0.003437 -0.005828 -0.007703 -0.009046 -0.009870 -0.010216 -0.010141 -0.009721 -0.009032 -0.008155 -0.007165 -0.006129 -0.005104 -0.004135 -0.003252 -0.002478 -0.001820 -0.001279 -0.000849 -0.000519 -0.000275 -0.000102 0.000013 0.000085 0.000124 0.000139 0.000138 0.000128 0.000112 0.000094 0.000076 0.000059 0.000044 0.000032 0.000022 0.000015 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000011 -0.000019 -0.000032 -0.000051 -0.000078 -0.000115 -0.000164 -0.000227 -0.000307 -0.000405 -0.000523 -0.000664 -0.000826 -0.001009 -0.001207 -0.001415 -0.001618 -0.001801 -0.001942 -0.002012 -0.001981 -0.001812 -0.001470 -0.000919 -0.000130 0.000918 0.002233 0.003804 0.005605 0.007586 0.009675 0.011780 0.013790 0.015582 0.017024 0.017987 0.018352 0.018019 0.016920 0.015023 0.012343 0.008940 0.004928 0.000463 -0.004255 -0.008999 -0.013524 -0.017582 -0.020939 -0.023390 -0.024774 -0.024987 -0.023988 -0.021805 -0.018536 -0.014342 -0.009435 -0.004070 0.001474 0.006909 0.011961 0.016380 0.019958 0.022543 0.024042 0.024427 0.023734 0.022056 0.019537 0.016355 0.012713 0.008822 0.004888 0.001100 -0.002377 -0.005414 -0.007919 -0.009838 -0.011158 -0.011900 -0.012111 -0.011863 -0.011240 -0.010332 -0.009231 -0.008022 -0.006780 -0.005568 -0.004436 -0.003418 -0.002534 -0.001793 -0.001193 -0.000723 -0.000371 -0.000118 0.000053 0.000160 0.000218 0.000241 0.000239 0.000222 0.000196 0.000165 0.000135 0.000106 0.000081 0.000059 0.000042 0.000029 0.000019 0.000012 0.000006 0.000003 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000012 -0.000021 -0.000036 -0.000058 -0.000090 -0.000133 -0.000192 -0.000268 -0.000365 -0.000485 -0.000633 -0.000810 -0.001017 -0.001253 -0.001514 -0.001791 -0.002073 -0.002339 -0.002565 -0.002719 -0.002766 -0.002662 -0.002367 -0.001837 -0.001038 0.000057 0.001461 0.003168 0.005150 0.007356 0.009708 0.012108 0.014432 0.016546 0.018302 0.019557 0.020175 0.020044 0.019084 0.017253 0.014561 0.011071 0.006897 0.002208 -0.002785 -0.007838 -0.012686 -0.017062 -0.020711 -0.023413 -0.024990 -0.025327 -0.024379 -0.022174 -0.018815 -0.014474 -0.009379 -0.003803 0.001954 0.007586 0.012797 0.017322 0.020940 0.023491 0.024878 0.025077 0.024132 0.022147 0.019283 0.015735 0.011727 0.007486 0.003239 -0.000812 -0.004491 -0.007661 -0.010227 -0.012138 -0.013384 -0.013994 -0.014026 -0.013563 -0.012702 -0.011546 -0.010197 -0.008751 -0.007291 -0.005887 -0.004591 -0.003440 -0.002453 -0.001638 -0.000988 -0.000491 -0.000129 0.000120 0.000277 0.000364 0.000399 0.000397 0.000370 0.000330 0.000282 0.000233 0.000186 0.000144 0.000108 0.000079 0.000055 0.000038 0.000024 0.000015 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000012 -0.000022 -0.000039 -0.000064 -0.000100 -0.000151 -0.000219 -0.000309 -0.000425 -0.000571 -0.000751 -0.000969 -0.001227 -0.001524 -0.001857 -0.002218 -0.002592 -0.002960 -0.003292 -0.003555 -0.003705 -0.003696 -0.003478 -0.003003 -0.002226 -0.001114 0.000351 0.002167 0.004308 0.006721 0.009327 0.012018 0.014663 0.017112 0.019207 0.020786 0.021701 0.021824 0.021060 0.019361 0.016728 0.013222 0.008961 0.004119 -0.001082 -0.006382 -0.011500 -0.016152 -0.020065 -0.023000 -0.024768 -0.025242 -0.024373 -0.022187 -0.018793 -0.014370 -0.009162 -0.003455 0.002432 0.008175 0.013462 0.018014 0.021601 0.024055 0.025280 0.025256 0.024033 0.021732 0.018524 0.014627 0.010279 0.005728 0.001213 -0.003047 -0.006869 -0.010112 -0.012678 -0.014521 -0.015636 -0.016061 -0.015867 -0.015149 -0.014017 -0.012587 -0.010971 -0.009276 -0.007594 -0.005998 -0.004544 -0.003269 -0.002192 -0.001317 -0.000635 -0.000128 0.000227 0.000455 0.000584 0.000637 0.000635 0.000597 0.000536 0.000464 0.000389 0.000316 0.000250 0.000192 0.000143 0.000103 0.000072 0.000049 0.000032 0.000020 0.000011 0.000006 0.000002 -0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000002 -0.000005 -0.000011 -0.000022 -0.000040 -0.000068 -0.000108 -0.000166 -0.000244 -0.000348 -0.000483 -0.000655 -0.000870 -0.001133 -0.001447 -0.001813 -0.002228 -0.002683 -0.003166 -0.003652 -0.004113 -0.004508 -0.004791 -0.004908 -0.004802 -0.004416 -0.003699 -0.002609 -0.001122 0.000768 0.003036 0.005630 0.008468 0.011437 0.014397 0.017188 0.019637 0.021569 0.022819 0.023244 0.022737 0.021237 0.018739 0.015298 0.011032 0.006120 0.000792 -0.004681 -0.010004 -0.014877 -0.019013 -0.022156 -0.024106 -0.024726 -0.023961 -0.021837 -0.018465 -0.014031 -0.008789 -0.003040 0.002884 0.008646 0.013921 0.018417 0.021900 0.024196 0.025212 0.024931 0.023415 0.020795 0.017260 0.013041 0.008395 0.003586 -0.001134 -0.005537 -0.009433 -0.012676 -0.015173 -0.016881 -0.017804 -0.017991 -0.017525 -0.016515 -0.015083 -0.013357 -0.011464 -0.009517 -0.007615 -0.005835 -0.004237 -0.002857 -0.001710 -0.000797 -0.000105 0.000390 0.000716 0.000904 0.000984 0.000985 0.000932 0.000845 0.000739 0.000627 0.000518 0.000416 0.000326 0.000248 0.000184 0.000133 0.000094 0.000064 0.000042 0.000026 0.000016 0.000008 0.000003 0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000002 -0.000008 -0.000019 -0.000038 -0.000068 -0.000112 -0.000175 -0.000262 -0.000379 -0.000534 -0.000733 -0.000984 -0.001293 -0.001666 -0.002105 -0.002609 -0.003169 -0.003773 -0.004395 -0.005004 -0.005556 -0.006000 -0.006275 -0.006318 -0.006062 -0.005447 -0.004424 -0.002958 -0.001040 0.001313 0.004050 0.007088 0.010310 0.013569 0.016696 0.019505 0.021808 0.023424 0.024196 0.024003 0.022771 0.020485 0.017194 0.013014 0.008124 0.002759 -0.002802 -0.008254 -0.013283 -0.017589 -0.020907 -0.023022 -0.023792 -0.023153 -0.021132 -0.017839 -0.013466 -0.008275 -0.002575 0.003292 0.008978 0.014148 0.018506 0.021812 0.023893 0.024657 0.024095 0.022279 0.019351 0.015515 0.011018 0.006130 0.001129 -0.003723 -0.008190 -0.012078 -0.015243 -0.017595 -0.019098 -0.019767 -0.019663 -0.018882 -0.017546 -0.015793 -0.013761 -0.011587 -0.009393 -0.007283 -0.005339 -0.003619 -0.002159 -0.000970 -0.000048 0.000626 0.001081 0.001352 0.001475 0.001485 0.001416 0.001295 0.001144 0.000982 0.000820 0.000668 0.000532 0.000414 0.000314 0.000233 0.000168 0.000119 0.000082 0.000054 0.000035 0.000021 0.000012 0.000005 0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000003 -0.000002 -0.000013 -0.000032 -0.000063 -0.000109 -0.000176 -0.000270 -0.000399 -0.000571 -0.000795 -0.001081 -0.001436 -0.001869 -0.002383 -0.002979 -0.003651 -0.004385 -0.005156 -0.005931 -0.006662 -0.007294 -0.007760 -0.007987 -0.007903 -0.007436 -0.006528 -0.005135 -0.003239 -0.000853 0.001978 0.005172 0.008609 0.012139 0.015583 0.018745 0.021426 0.023430 0.024586 0.024757 0.023857 0.021860 0.018805 0.014804 0.010032 0.004728 -0.000828 -0.006322 -0.011432 -0.015850 -0.019298 -0.021555 -0.022471 -0.021976 -0.020094 -0.016936 -0.012696 -0.007638 -0.002079 0.003636 0.009151 0.014129 0.018269 0.021330 0.023144 0.023623 0.022765 0.020653 0.017441 0.013346 0.008627 0.003567 -0.001548 -0.006446 -0.010888 -0.014681 -0.017684 -0.019812 -0.021040 -0.021395 -0.020951 -0.019818 -0.018133 -0.016044 -0.013703 -0.011256 -0.008831 -0.006536 -0.004456 -0.002647 -0.001140 0.000056 0.000952 0.001573 0.001956 0.002142 0.002174 0.002090 0.001929 0.001722 0.001493 0.001262 0.001041 0.000840 0.000664 0.000513 0.000388 0.000288 0.000208 0.000148 0.000102 0.000069 0.000045 0.000028 0.000016 0.000008 0.000002 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000011 0.000007 -0.000002 -0.000020 -0.000049 -0.000095 -0.000164 -0.000263 -0.000400 -0.000586 -0.000832 -0.001148 -0.001546 -0.002035 -0.002623 -0.003312 -0.004097 -0.004967 -0.005896 -0.006849 -0.007777 -0.008619 -0.009304 -0.009752 -0.009880 -0.009607 -0.008865 -0.007601 -0.005786 -0.003425 -0.000558 0.002736 0.006339 0.010097 0.013826 0.017323 0.020376 0.022777 0.024341 0.024917 0.024406 0.022768 0.020033 0.016302 0.011748 0.006604 0.001152 -0.004293 -0.009404 -0.013865 -0.017394 -0.019762 -0.020813 -0.020474 -0.018763 -0.015791 -0.011750 -0.006904 -0.001571 0.003901 0.009157 0.013859 0.017708 0.020467 0.021971 0.022142 0.020986 0.018595 0.015136 0.010835 0.005963 0.000812 -0.004327 -0.009177 -0.013501 -0.017107 -0.019860 -0.021687 -0.022573 -0.022559 -0.021733 -0.020221 -0.018170 -0.015744 -0.013103 -0.010401 -0.007772 -0.005327 -0.003148 -0.001290 0.000221 0.001382 0.002211 0.002742 0.003018 0.003086 0.002997 0.002795 0.002521 0.002210 0.001888 0.001576 0.001287 0.001030 0.000808 0.000621 0.000469 0.000347 0.000252 0.000179 0.000125 0.000085 0.000056 0.000035 0.000021 0.000011 0.000004 -0.000001 -0.000003 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000019 0.000021 0.000022 0.000021 0.000014 0.000000 -0.000026 -0.000069 -0.000136 -0.000235 -0.000376 -0.000570 -0.000830 -0.001170 -0.001603 -0.002143 -0.002798 -0.003574 -0.004470 -0.005473 -0.006563 -0.007701 -0.008837 -0.009908 -0.010835 -0.011533 -0.011910 -0.011876 -0.011352 -0.010273 -0.008601 -0.006330 -0.003493 -0.000164 0.003543 0.007474 0.011442 0.015239 0.018642 0.021435 0.023419 0.024429 0.024352 0.023134 0.020793 0.017420 0.013177 0.008291 0.003041 -0.002260 -0.007286 -0.011718 -0.015272 -0.017715 -0.018884 -0.018705 -0.017191 -0.014447 -0.010663 -0.006101 -0.001073 0.004075 0.008993 0.013346 0.016843 0.019252 0.020417 0.020269 0.018824 0.016185 0.012528 0.008088 0.003143 -0.002010 -0.007075 -0.011779 -0.015886 -0.019212 -0.021632 -0.023085 -0.023568 -0.023140 -0.021901 -0.019992 -0.017573 -0.014819 -0.011900 -0.008975 -0.006180 -0.003628 -0.001398 0.000460 0.001926 0.003004 0.003722 0.004121 0.004252 0.004170 0.003931 0.003586 0.003178 0.002746 0.002318 0.001915 0.001550 0.001231 0.000959 0.000734 0.000552 0.000408 0.000296 0.000211 0.000148 0.000101 0.000067 0.000043 0.000025 0.000013 0.000005 -0.000000 -0.000003 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000020 0.000024 0.000028 0.000033 0.000037 0.000040 0.000039 0.000031 0.000011 -0.000026 -0.000086 -0.000180 -0.000318 -0.000512 -0.000779 -0.001132 -0.001590 -0.002167 -0.002878 -0.003730 -0.004726 -0.005856 -0.007100 -0.008421 -0.009769 -0.011077 -0.012262 -0.013234 -0.013891 -0.014136 -0.013877 -0.013039 -0.011573 -0.009461 -0.006727 -0.003435 0.000305 0.004342 0.008490 0.012536 0.016254 0.019417 0.021815 0.023271 0.023658 0.022908 0.021024 0.018084 0.014238 0.009704 0.004750 -0.000316 -0.005172 -0.009502 -0.013022 -0.015496 -0.016762 -0.016739 -0.015437 -0.012955 -0.009478 -0.005258 -0.000602 0.004153 0.008665 0.012610 0.015706 0.017732 0.018543 0.018080 0.016371 0.013526 0.009731 0.005228 0.000298 -0.004760 -0.009653 -0.014110 -0.017905 -0.020863 -0.022872 -0.023886 -0.023918 -0.023039 -0.021369 -0.019060 -0.016285 -0.013227 -0.010064 -0.006958 -0.004047 -0.001441 0.000784 0.002587 0.003953 0.004898 0.005458 0.005682 0.005631 0.005367 0.004952 0.004440 0.003881 0.003314 0.002769 0.002267 0.001820 0.001434 0.001111 0.000845 0.000633 0.000466 0.000338 0.000241 0.000169 0.000115 0.000077 0.000049 0.000029 0.000016 0.000006 -0.000000 -0.000004 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000033 0.000041 0.000049 0.000058 0.000066 0.000072 0.000072 0.000063 0.000037 -0.000011 -0.000093 -0.000219 -0.000403 -0.000663 -0.001017 -0.001483 -0.002082 -0.002831 -0.003742 -0.004820 -0.006061 -0.007445 -0.008939 -0.010491 -0.012034 -0.013484 -0.014742 -0.015703 -0.016258 -0.016307 -0.015762 -0.014562 -0.012678 -0.010121 -0.006945 -0.003252 0.000813 0.005068 0.009300 0.013279 0.016773 0.019562 0.021458 0.022321 0.022069 0.020689 0.018244 0.014870 0.010768 0.006196 0.001451 -0.003154 -0.007309 -0.010733 -0.013194 -0.014528 -0.014651 -0.013568 -0.011372 -0.008237 -0.004407 -0.000176 0.004132 0.008188 0.011682 0.014345 0.015971 0.016427 0.015667 0.013729 0.010733 0.006870 0.002386 -0.002436 -0.007302 -0.011922 -0.016037 -0.019429 -0.021940 -0.023471 -0.023993 -0.023537 -0.022191 -0.020086 -0.017389 -0.014283 -0.010959 -0.007600 -0.004368 -0.001401 0.001197 0.003357 0.005044 0.006255 0.007015 0.007369 0.007379 0.007111 0.006636 0.006020 0.005324 0.004599 0.003887 0.003218 0.002612 0.002080 0.001628 0.001251 0.000947 0.000705 0.000517 0.000373 0.000265 0.000185 0.000126 0.000084 0.000053 0.000032 0.000017 0.000006 -0.000001 -0.000005 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000037 0.000046 0.000056 0.000069 0.000084 0.000100 0.000116 0.000128 0.000132 0.000123 0.000094 0.000033 -0.000071 -0.000233 -0.000472 -0.000809 -0.001265 -0.001864 -0.002628 -0.003572 -0.004708 -0.006033 -0.007534 -0.009178 -0.010917 -0.012684 -0.014391 -0.015937 -0.017212 -0.018100 -0.018489 -0.018282 -0.017404 -0.015813 -0.013508 -0.010530 -0.006969 -0.002960 0.001318 0.005659 0.009830 0.013598 0.016736 0.019047 0.020379 0.020634 0.019786 0.017879 0.015032 0.011430 0.007313 0.002964 -0.001316 -0.005228 -0.008498 -0.010899 -0.012268 -0.012520 -0.011654 -0.009755 -0.006985 -0.003575 0.000195 0.004019 0.007585 0.010602 0.012817 0.014041 0.014157 0.013132 0.011012 0.007928 0.004073 -0.000304 -0.004926 -0.009504 -0.013758 -0.017442 -0.020353 -0.022349 -0.023351 -0.023347 -0.022384 -0.020567 -0.018041 -0.014985 -0.011590 -0.008053 -0.004556 -0.001263 0.001694 0.004217 0.006245 0.007755 0.008755 0.009279 0.009386 0.009143 0.008629 0.007919 0.007086 0.006193 0.005295 0.004433 0.003637 0.002927 0.002312 0.001794 0.001369 0.001027 0.000759 0.000552 0.000396 0.000279 0.000193 0.000131 0.000086 0.000054 0.000031 0.000016 0.000005 -0.000002 -0.000006 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000048 0.000060 0.000075 0.000094 0.000117 0.000142 0.000170 0.000197 0.000220 0.000234 0.000231 0.000201 0.000132 0.000006 -0.000195 -0.000494 -0.000917 -0.001490 -0.002240 -0.003187 -0.004347 -0.005723 -0.007305 -0.009068 -0.010964 -0.012927 -0.014873 -0.016697 -0.018285 -0.019514 -0.020265 -0.020429 -0.019920 -0.018683 -0.016699 -0.013998 -0.010656 -0.006796 -0.002585 0.001774 0.006056 0.010025 0.013452 0.016132 0.017903 0.018655 0.018345 0.016999 0.014715 0.011661 0.008057 0.004166 0.000274 -0.003335 -0.006397 -0.008693 -0.010063 -0.010420 -0.009760 -0.008157 -0.005762 -0.002788 0.000502 0.003823 0.006885 0.009416 0.011186 0.012023 0.011828 0.010579 0.008336 0.005233 0.001466 -0.002720 -0.007053 -0.011254 -0.015059 -0.018235 -0.020602 -0.022034 -0.022473 -0.021925 -0.020457 -0.018186 -0.015273 -0.011903 -0.008276 -0.004589 -0.001026 0.002256 0.005130 0.007508 0.009340 0.010613 0.011348 0.011592 0.011413 0.010890 0.010107 0.009148 0.008087 0.006993 0.005920 0.004910 0.003993 0.003184 0.002492 0.001916 0.001447 0.001075 0.000785 0.000565 0.000400 0.000278 0.000190 0.000126 0.000081 0.000050 0.000027 0.000012 0.000002 -0.000005 -0.000009 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000061 0.000077 0.000098 0.000124 0.000156 0.000193 0.000235 0.000282 0.000328 0.000371 0.000403 0.000414 0.000392 0.000319 0.000176 -0.000063 -0.000426 -0.000944 -0.001645 -0.002557 -0.003700 -0.005085 -0.006706 -0.008543 -0.010554 -0.012677 -0.014828 -0.016905 -0.018789 -0.020355 -0.021476 -0.022033 -0.021929 -0.021094 -0.019496 -0.017147 -0.014109 -0.010490 -0.006443 -0.002161 0.002137 0.006219 0.009858 0.012844 0.015005 0.016220 0.016430 0.015644 0.013939 0.011460 0.008406 0.005018 0.001563 -0.001693 -0.004500 -0.006648 -0.007984 -0.008420 -0.007946 -0.006629 -0.004603 -0.002067 0.000742 0.003560 0.006119 0.008174 0.009518 0.009998 0.009532 0.008113 0.005809 0.002758 -0.000843 -0.004756 -0.008718 -0.012466 -0.015751 -0.018363 -0.020140 -0.020980 -0.020844 -0.019758 -0.017805 -0.015118 -0.011868 -0.008248 -0.004459 -0.000699 0.002854 0.006046 0.008762 0.010925 0.012497 0.013479 0.013904 0.013831 0.013339 0.012516 0.011453 0.010238 0.008952 0.007661 0.006422 0.005275 0.004246 0.003352 0.002595 0.001971 0.001469 0.001076 0.000774 0.000547 0.000379 0.000258 0.000171 0.000110 0.000067 0.000038 0.000018 0.000005 -0.000004 -0.000010 -0.000013 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000028 0.000035 0.000045 0.000058 0.000075 0.000096 0.000124 0.000158 0.000200 0.000251 0.000311 0.000380 0.000455 0.000533 0.000609 0.000672 0.000711 0.000709 0.000643 0.000489 0.000214 -0.000214 -0.000829 -0.001664 -0.002745 -0.004088 -0.005696 -0.007555 -0.009629 -0.011861 -0.014172 -0.016461 -0.018612 -0.020494 -0.021978 -0.022935 -0.023258 -0.022863 -0.021703 -0.019774 -0.017119 -0.013830 -0.010045 -0.005942 -0.001729 0.002369 0.006128 0.009337 0.011820 0.013444 0.014135 0.013885 0.012750 0.010851 0.008364 0.005506 0.002520 -0.000346 -0.002860 -0.004823 -0.006090 -0.006575 -0.006263 -0.005211 -0.003540 -0.001425 0.000916 0.003245 0.005322 0.006928 0.007877 0.008042 0.007356 0.005826 0.003527 0.000600 -0.002762 -0.006330 -0.009854 -0.013087 -0.015803 -0.017812 -0.018977 -0.019217 -0.018517 -0.016920 -0.014527 -0.011482 -0.007963 -0.004169 -0.000300 0.003448 0.006905 0.009928 0.012412 0.014294 0.015550 0.016194 0.016273 0.015858 0.015037 0.013906 0.012564 0.011102 0.009601 0.008130 0.006743 0.005478 0.004358 0.003397 0.002593 0.001938 0.001419 0.001017 0.000714 0.000489 0.000327 0.000213 0.000133 0.000079 0.000042 0.000018 0.000003 -0.000007 -0.000013 -0.000016 -0.000018 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000031 0.000041 0.000053 0.000069 0.000090 0.000117 0.000152 0.000195 0.000250 0.000316 0.000397 0.000491 0.000600 0.000720 0.000847 0.000973 0.001087 0.001171 0.001205 0.001160 0.001004 0.000700 0.000211 -0.000501 -0.001469 -0.002717 -0.004253 -0.006073 -0.008148 -0.010430 -0.012844 -0.015294 -0.017666 -0.019831 -0.021654 -0.023003 -0.023759 -0.023827 -0.023144 -0.021689 -0.019488 -0.016612 -0.013182 -0.009359 -0.005336 -0.001327 0.002450 0.005788 0.008506 0.010465 0.011578 0.011819 0.011223 0.009887 0.007962 0.005640 0.003139 0.000685 -0.001508 -0.003258 -0.004426 -0.004931 -0.004753 -0.003939 -0.002594 -0.000875 0.001026 0.002897 0.004527 0.005722 0.006323 0.006223 0.005375 0.003796 0.001567 -0.001170 -0.004229 -0.007392 -0.010425 -0.013102 -0.015218 -0.016610 -0.017164 -0.016824 -0.015594 -0.013537 -0.010767 -0.007439 -0.003736 0.000143 0.003998 0.007645 0.010920 0.013694 0.015876 0.017418 0.018310 0.018582 0.018291 0.017522 0.016370 0.014940 0.013334 0.011644 0.009954 0.008330 0.006824 0.005470 0.004289 0.003287 0.002460 0.001797 0.001279 0.000886 0.000595 0.000385 0.000239 0.000139 0.000073 0.000030 0.000004 -0.000011 -0.000020 -0.000024 -0.000026 -0.000026 -0.000025 -0.000023 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000035 0.000046 0.000061 0.000080 0.000106 0.000139 0.000181 0.000235 0.000302 0.000386 0.000489 0.000612 0.000758 0.000926 0.001112 0.001311 0.001512 0.001700 0.001852 0.001940 0.001932 0.001787 0.001464 0.000920 0.000117 -0.000978 -0.002381 -0.004097 -0.006106 -0.008369 -0.010818 -0.013367 -0.015904 -0.018303 -0.020428 -0.022143 -0.023323 -0.023859 -0.023677 -0.022737 -0.021046 -0.018655 -0.015665 -0.012218 -0.008488 -0.004675 -0.000987 0.002375 0.005231 0.007436 0.008893 0.009559 0.009449 0.008638 0.007250 0.005451 0.003433 0.001398 -0.000461 -0.001977 -0.003022 -0.003517 -0.003442 -0.002834 -0.001782 -0.000422 0.001078 0.002534 0.003763 0.004597 0.004904 0.004598 0.003647 0.002079 -0.000018 -0.002509 -0.005213 -0.007926 -0.010435 -0.012534 -0.014046 -0.014830 -0.014800 -0.013921 -0.012219 -0.009773 -0.006709 -0.003190 0.000600 0.004464 0.008210 0.011662 0.014671 0.017122 0.018940 0.020093 0.020586 0.020463 0.019795 0.018675 0.017206 0.015499 0.013658 0.011776 0.009934 0.008197 0.006612 0.005208 0.004000 0.002992 0.002174 0.001529 0.001036 0.000671 0.000409 0.000228 0.000108 0.000032 -0.000013 -0.000037 -0.000048 -0.000051 -0.000050 -0.000047 -0.000043 -0.000038 -0.000034 -0.000029 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000038 0.000051 0.000068 0.000091 0.000121 0.000160 0.000210 0.000275 0.000356 0.000458 0.000585 0.000740 0.000926 0.001146 0.001398 0.001677 0.001976 0.002280 0.002568 0.002812 0.002977 0.003023 0.002903 0.002572 0.001983 0.001097 -0.000112 -0.001656 -0.003530 -0.005700 -0.008114 -0.010689 -0.013324 -0.015896 -0.018272 -0.020314 -0.021890 -0.022885 -0.023208 -0.022806 -0.021665 -0.019817 -0.017340 -0.014353 -0.011013 -0.007500 -0.004008 -0.000729 0.002159 0.004511 0.006220 0.007229 0.007537 0.007193 0.006298 0.004990 0.003436 0.001811 0.000287 -0.000985 -0.001889 -0.002351 -0.002349 -0.001911 -0.001112 -0.000068 0.001079 0.002171 0.003052 0.003583 0.003655 0.003203 0.002209 0.000711 -0.001204 -0.003401 -0.005713 -0.007951 -0.009923 -0.011447 -0.012371 -0.012583 -0.012017 -0.010665 -0.008570 -0.005826 -0.002567 0.001041 0.004812 0.008558 0.012096 0.015264 0.017927 0.019989 0.021391 0.022118 0.022192 0.021668 0.020630 0.019178 0.017424 0.015477 0.013445 0.011418 0.009475 0.007675 0.006060 0.004653 0.003463 0.002488 0.001714 0.001119 0.000678 0.000364 0.000151 0.000014 -0.000067 -0.000109 -0.000125 -0.000125 -0.000116 -0.000103 -0.000089 -0.000075 -0.000063 -0.000053 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000013 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000021 0.000029 0.000040 0.000055 0.000074 0.000101 0.000135 0.000180 0.000239 0.000313 0.000409 0.000529 0.000681 0.000868 0.001097 0.001372 0.001693 0.002058 0.002463 0.002893 0.003329 0.003746 0.004106 0.004369 0.004485 0.004404 0.004074 0.003449 0.002493 0.001182 -0.000486 -0.002492 -0.004793 -0.007320 -0.009978 -0.012654 -0.015217 -0.017532 -0.019462 -0.020886 -0.021703 -0.021843 -0.021274 -0.020008 -0.018099 -0.015644 -0.012777 -0.009658 -0.006463 -0.003374 -0.000560 0.001834 0.003695 0.004956 0.005597 0.005649 0.005186 0.004322 0.003194 0.001956 0.000756 -0.000272 -0.001025 -0.001435 -0.001478 -0.001175 -0.000588 0.000190 0.001036 0.001821 0.002414 0.002702 0.002600 0.002060 0.001078 -0.000301 -0.001990 -0.003861 -0.005761 -0.007517 -0.008960 -0.009934 -0.010312 -0.010008 -0.008980 -0.007241 -0.004849 -0.001911 0.001434 0.005018 0.008662 0.012186 0.015421 0.018220 0.020468 0.022086 0.023035 0.023315 0.022964 0.022050 0.020666 0.018919 0.016922 0.014789 0.012623 0.010512 0.008528 0.006725 0.005137 0.003780 0.002659 0.001762 0.001071 0.000560 0.000200 -0.000038 -0.000183 -0.000259 -0.000287 -0.000284 -0.000263 -0.000232 -0.000198 -0.000166 -0.000136 -0.000110 -0.000088 -0.000070 -0.000056 -0.000044 -0.000034 -0.000026 -0.000019 -0.000013 -0.000008 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000021 0.000030 0.000042 0.000058 0.000080 0.000109 0.000147 0.000198 0.000264 0.000348 0.000457 0.000596 0.000771 0.000991 0.001263 0.001592 0.001984 0.002438 0.002950 0.003512 0.004105 0.004704 0.005275 0.005773 0.006149 0.006348 0.006313 0.005991 0.005337 0.004318 0.002918 0.001145 -0.000971 -0.003372 -0.005977 -0.008680 -0.011359 -0.013880 -0.016109 -0.017917 -0.019196 -0.019862 -0.019866 -0.019200 -0.017894 -0.016023 -0.013695 -0.011048 -0.008242 -0.005439 -0.002802 -0.000471 0.001440 0.002855 0.003739 0.004103 0.004000 0.003517 0.002769 0.001881 0.000982 0.000187 -0.000413 -0.000758 -0.000823 -0.000621 -0.000203 0.000356 0.000956 0.001491 0.001857 0.001963 0.001745 0.001172 0.000252 -0.000968 -0.002402 -0.003931 -0.005415 -0.006702 -0.007646 -0.008116 -0.008010 -0.007267 -0.005868 -0.003843 -0.001265 0.001753 0.005067 0.008514 0.011923 0.015126 0.017970 0.020328 0.022104 0.023239 0.023712 0.023541 0.022777 0.021500 0.019809 0.017816 0.015637 0.013382 0.011150 0.009024 0.007068 0.005328 0.003829 0.002582 0.001581 0.000809 0.000243 -0.000148 -0.000396 -0.000533 -0.000588 -0.000587 -0.000549 -0.000491 -0.000425 -0.000358 -0.000294 -0.000238 -0.000190 -0.000149 -0.000116 -0.000090 -0.000069 -0.000052 -0.000039 -0.000028 -0.000019 -0.000012 -0.000007 -0.000003 -0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000014 0.000021 0.000030 0.000042 0.000060 0.000083 0.000115 0.000157 0.000212 0.000284 0.000377 0.000498 0.000653 0.000851 0.001102 0.001414 0.001796 0.002255 0.002795 0.003414 0.004106 0.004856 0.005641 0.006425 0.007168 0.007817 0.008313 0.008598 0.008610 0.008297 0.007614 0.006537 0.005058 0.003195 0.000991 -0.001484 -0.004136 -0.006853 -0.009507 -0.011965 -0.014098 -0.015790 -0.016947 -0.017504 -0.017432 -0.016742 -0.015483 -0.013739 -0.011626 -0.009279 -0.006848 -0.004478 -0.002306 -0.000444 0.001026 0.002058 0.002646 0.002823 0.002652 0.002224 0.001641 0.001010 0.000427 -0.000026 -0.000299 -0.000366 -0.000236 0.000052 0.000439 0.000846 0.001188 0.001385 0.001366 0.001086 0.000528 -0.000292 -0.001324 -0.002487 -0.003671 -0.004754 -0.005604 -0.006096 -0.006126 -0.005617 -0.004529 -0.002863 -0.000665 0.001981 0.004960 0.008127 0.011326 0.014398 0.017191 0.019571 0.021429 0.022692 0.023321 0.023314 0.022703 0.021555 0.019956 0.018013 0.015839 0.013547 0.011244 0.009021 0.006955 0.005101 0.003493 0.002149 0.001070 0.000242 -0.000357 -0.000757 -0.000994 -0.001101 -0.001113 -0.001059 -0.000964 -0.000848 -0.000726 -0.000607 -0.000498 -0.000401 -0.000318 -0.000249 -0.000192 -0.000147 -0.000111 -0.000082 -0.000060 -0.000043 -0.000030 -0.000020 -0.000012 -0.000006 -0.000002 0.000000 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000002 0.000004 0.000008 0.000013 0.000019 0.000029 0.000042 0.000060 0.000084 0.000117 0.000161 0.000220 0.000296 0.000396 0.000527 0.000696 0.000913 0.001190 0.001538 0.001967 0.002487 0.003106 0.003824 0.004639 0.005538 0.006500 0.007494 0.008477 0.009398 0.010197 0.010810 0.011172 0.011222 0.010908 0.010192 0.009056 0.007502 0.005561 0.003287 0.000762 -0.001914 -0.004621 -0.007231 -0.009617 -0.011657 -0.013250 -0.014317 -0.014813 -0.014726 -0.014083 -0.012944 -0.011400 -0.009565 -0.007568 -0.005542 -0.003613 -0.001890 -0.000457 0.000632 0.001356 0.001730 0.001797 0.001624 0.001293 0.000889 0.000494 0.000173 -0.000026 -0.000082 -0.000000 0.000194 0.000452 0.000714 0.000916 0.000995 0.000903 0.000607 0.000102 -0.000589 -0.001418 -0.002307 -0.003161 -0.003873 -0.004332 -0.004437 -0.004107 -0.003286 -0.001957 -0.000138 0.002115 0.004712 0.007534 0.010443 0.013294 0.015940 0.018248 0.020105 0.021423 0.022151 0.022269 0.021794 0.020774 0.019284 0.017420 0.015289 0.013006 0.010679 0.008407 0.006274 0.004345 0.002665 0.001258 0.000132 -0.000723 -0.001326 -0.001709 -0.001906 -0.001956 -0.001896 -0.001761 -0.001581 -0.001379 -0.001175 -0.000981 -0.000804 -0.000648 -0.000514 -0.000403 -0.000311 -0.000237 -0.000178 -0.000132 -0.000096 -0.000068 -0.000047 -0.000032 -0.000020 -0.000011 -0.000006 -0.000002 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000006 0.000011 0.000017 0.000027 0.000040 0.000058 0.000082 0.000116 0.000161 0.000221 0.000300 0.000404 0.000541 0.000720 0.000951 0.001248 0.001623 0.002090 0.002661 0.003345 0.004148 0.005070 0.006101 0.007223 0.008408 0.009615 0.010793 0.011882 0.012816 0.013527 0.013946 0.014014 0.013683 0.012922 0.011721 0.010096 0.008086 0.005757 0.003199 0.000520 -0.002160 -0.004716 -0.007027 -0.008984 -0.010499 -0.011511 -0.011991 -0.011942 -0.011402 -0.010437 -0.009141 -0.007620 -0.005993 -0.004372 -0.002862 -0.001547 -0.000486 0.000291 0.000781 0.001011 0.001028 0.000893 0.000673 0.000433 0.000228 0.000096 0.000058 0.000113 0.000241 0.000408 0.000568 0.000675 0.000683 0.000558 0.000283 -0.000141 -0.000687 -0.001308 -0.001936 -0.002487 -0.002871 -0.003000 -0.002792 -0.002190 -0.001160 0.000301 0.002160 0.004353 0.006786 0.009343 0.011897 0.014312 0.016460 0.018227 0.019521 0.020279 0.020469 0.020091 0.019179 0.017793 0.016019 0.013955 0.011711 0.009397 0.007114 0.004954 0.002989 0.001272 -0.000165 -0.001306 -0.002158 -0.002737 -0.003073 -0.003202 -0.003164 -0.003002 -0.002754 -0.002455 -0.002135 -0.001817 -0.001517 -0.001245 -0.001006 -0.000801 -0.000629 -0.000488 -0.000373 -0.000282 -0.000209 -0.000153 -0.000109 -0.000076 -0.000051 -0.000033 -0.000020 -0.000011 -0.000005 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000009 0.000015 0.000024 0.000036 0.000053 0.000078 0.000111 0.000155 0.000214 0.000293 0.000398 0.000537 0.000720 0.000958 0.001266 0.001658 0.002150 0.002756 0.003488 0.004354 0.005359 0.006495 0.007749 0.009095 0.010495 0.011900 0.013251 0.014481 0.015520 0.016294 0.016739 0.016797 0.016427 0.015605 0.014333 0.012636 0.010565 0.008196 0.005623 0.002958 0.000320 -0.002173 -0.004409 -0.006293 -0.007750 -0.008736 -0.009234 -0.009259 -0.008858 -0.008099 -0.007071 -0.005873 -0.004606 -0.003365 -0.002232 -0.001269 -0.000514 0.000021 0.000345 0.000488 0.000493 0.000411 0.000293 0.000181 0.000108 0.000091 0.000131 0.000216 0.000322 0.000416 0.000465 0.000438 0.000314 0.000085 -0.000241 -0.000637 -0.001060 -0.001449 -0.001736 -0.001847 -0.001713 -0.001275 -0.000495 0.000645 0.002130 0.003920 0.005945 0.008113 0.010313 0.012429 0.014340 0.015939 0.017131 0.017847 0.018045 0.017714 0.016873 0.015570 0.013876 0.011884 0.009694 0.007415 0.005148 0.002990 0.001018 -0.000707 -0.002145 -0.003276 -0.004099 -0.004628 -0.004892 -0.004926 -0.004774 -0.004479 -0.004087 -0.003637 -0.003165 -0.002699 -0.002259 -0.001859 -0.001506 -0.001204 -0.000949 -0.000739 -0.000569 -0.000432 -0.000323 -0.000238 -0.000171 -0.000121 -0.000083 -0.000055 -0.000034 -0.000020 -0.000011 -0.000005 -0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000006 0.000012 0.000019 0.000031 0.000047 0.000069 0.000100 0.000142 0.000199 0.000275 0.000376 0.000511 0.000691 0.000928 0.001237 0.001633 0.002133 0.002753 0.003509 0.004412 0.005467 0.006674 0.008020 0.009485 0.011034 0.012621 0.014189 0.015672 0.016999 0.018097 0.018893 0.019324 0.019339 0.018905 0.018008 0.016659 0.014895 0.012775 0.010382 0.007814 0.005183 0.002602 0.000183 -0.001974 -0.003787 -0.005197 -0.006170 -0.006704 -0.006823 -0.006574 -0.006028 -0.005264 -0.004372 -0.003435 -0.002531 -0.001720 -0.001045 -0.000528 -0.000172 0.000039 0.000134 0.000147 0.000116 0.000075 0.000048 0.000050 0.000084 0.000143 0.000210 0.000264 0.000284 0.000249 0.000149 -0.000019 -0.000241 -0.000493 -0.000736 -0.000919 -0.000989 -0.000887 -0.000564 0.000020 0.000888 0.002040 0.003452 0.005076 0.006841 0.008659 0.010429 0.012047 0.013412 0.014433 0.015040 0.015184 0.014844 0.014030 0.012776 0.011142 0.009209 0.007072 0.004833 0.002595 0.000454 -0.001508 -0.003224 -0.004647 -0.005751 -0.006529 -0.006992 -0.007166 -0.007087 -0.006799 -0.006350 -0.005788 -0.005159 -0.004504 -0.003856 -0.003242 -0.002680 -0.002182 -0.001751 -0.001387 -0.001085 -0.000839 -0.000641 -0.000483 -0.000359 -0.000262 -0.000187 -0.000131 -0.000088 -0.000057 -0.000036 -0.000021 -0.000011 -0.000005 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000000 0.000003 0.000008 0.000014 0.000024 0.000038 0.000057 0.000085 0.000122 0.000173 0.000243 0.000336 0.000462 0.000632 0.000857 0.001153 0.001536 0.002025 0.002637 0.003388 0.004294 0.005362 0.006595 0.007986 0.009517 0.011158 0.012868 0.014593 0.016271 0.017831 0.019199 0.020302 0.021071 0.021449 0.021390 0.020871 0.019890 0.018466 0.016646 0.014497 0.012104 0.009568 0.006997 0.004497 0.002170 0.000105 -0.001630 -0.002988 -0.003950 -0.004522 -0.004732 -0.004630 -0.004283 -0.003761 -0.003140 -0.002488 -0.001865 -0.001314 -0.000863 -0.000524 -0.000293 -0.000155 -0.000085 -0.000060 -0.000055 -0.000050 -0.000033 -0.000002 0.000041 0.000086 0.000121 0.000131 0.000106 0.000041 -0.000059 -0.000182 -0.000305 -0.000394 -0.000411 -0.000315 -0.000064 0.000377 0.001028 0.001899 0.002977 0.004230 0.005609 0.007042 0.008450 0.009742 0.010829 0.011628 0.012071 0.012106 0.011708 0.010875 0.009633 0.008029 0.006136 0.004039 0.001835 -0.000377 -0.002501 -0.004450 -0.006153 -0.007558 -0.008632 -0.009363 -0.009756 -0.009836 -0.009638 -0.009206 -0.008592 -0.007846 -0.007019 -0.006159 -0.005304 -0.004488 -0.003734 -0.003058 -0.002468 -0.001965 -0.001545 -0.001200 -0.000921 -0.000699 -0.000524 -0.000387 -0.000280 -0.000199 -0.000138 -0.000092 -0.000059 -0.000036 -0.000021 -0.000011 -0.000005 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 0.000000 0.000003 0.000008 0.000015 0.000026 0.000042 0.000064 0.000095 0.000138 0.000197 0.000278 0.000388 0.000538 0.000741 0.001011 0.001364 0.001819 0.002396 0.003111 0.003982 0.005019 0.006229 0.007608 0.009143 0.010811 0.012574 0.014384 0.016184 0.017905 0.019477 0.020826 0.021880 0.022578 0.022866 0.022712 0.022099 0.021035 0.019551 0.017698 0.015549 0.013192 0.010724 0.008247 0.005861 0.003656 0.001707 0.000070 -0.001221 -0.002158 -0.002753 -0.003038 -0.003063 -0.002886 -0.002569 -0.002173 -0.001753 -0.001351 -0.000999 -0.000714 -0.000501 -0.000355 -0.000263 -0.000209 -0.000177 -0.000154 -0.000130 -0.000101 -0.000068 -0.000035 -0.000010 0.000002 -0.000004 -0.000028 -0.000064 -0.000099 -0.000114 -0.000082 0.000024 0.000234 0.000574 0.001064 0.001712 0.002513 0.003446 0.004476 0.005551 0.006606 0.007568 0.008360 0.008911 0.009155 0.009044 0.008548 0.007659 0.006395 0.004795 0.002919 0.000845 -0.001337 -0.003532 -0.005646 -0.007590 -0.009290 -0.010688 -0.011743 -0.012439 -0.012777 -0.012776 -0.012469 -0.011901 -0.011126 -0.010197 -0.009170 -0.008096 -0.007022 -0.005987 -0.005019 -0.004142 -0.003366 -0.002697 -0.002132 -0.001665 -0.001285 -0.000980 -0.000739 -0.000550 -0.000404 -0.000291 -0.000205 -0.000141 -0.000094 -0.000060 -0.000037 -0.000021 -0.000011 -0.000006 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 0.000001 0.000005 0.000012 0.000023 0.000039 0.000062 0.000093 0.000138 0.000201 0.000289 0.000411 0.000579 0.000808 0.001113 0.001512 0.002024 0.002669 0.003465 0.004424 0.005557 0.006864 0.008338 0.009959 0.011697 0.013512 0.015351 0.017152 0.018847 0.020367 0.021639 0.022599 0.023190 0.023369 0.023112 0.022411 0.021284 0.019768 0.017920 0.015815 0.013540 0.011188 0.008852 0.006623 0.004578 0.002779 0.001268 0.000069 -0.000820 -0.001415 -0.001750 -0.001870 -0.001826 -0.001670 -0.001449 -0.001204 -0.000967 -0.000758 -0.000589 -0.000462 -0.000372 -0.000312 -0.000272 -0.000243 -0.000219 -0.000195 -0.000170 -0.000145 -0.000122 -0.000103 -0.000089 -0.000076 -0.000057 -0.000021 0.000047 0.000165 0.000352 0.000626 0.001000 0.001482 0.002067 0.002742 0.003480 0.004243 0.004981 0.005635 0.006144 0.006445 0.006481 0.006206 0.005592 0.004627 0.003320 0.001705 -0.000169 -0.002232 -0.004403 -0.006592 -0.008706 -0.010659 -0.012371 -0.013780 -0.014841 -0.015529 -0.015840 -0.015786 -0.015400 -0.014724 -0.013812 -0.012720 -0.011508 -0.010232 -0.008944 -0.007688 -0.006501 -0.005410 -0.004433 -0.003579 -0.002849 -0.002238 -0.001736 -0.001332 -0.001010 -0.000757 -0.000560 -0.000408 -0.000292 -0.000205 -0.000139 -0.000092 -0.000059 -0.000036 -0.000021 -0.000011 -0.000006 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000004 0.000001 0.000009 0.000021 0.000039 0.000066 0.000106 0.000165 0.000251 0.000374 0.000546 0.000784 0.001103 0.001524 0.002065 0.002745 0.003579 0.004580 0.005753 0.007096 0.008595 0.010229 0.011963 0.013753 0.015544 0.017277 0.018883 0.020295 0.021449 0.022284 0.022754 0.022822 0.022474 0.021711 0.020558 0.019056 0.017266 0.015263 0.013128 0.010949 0.008809 0.006786 0.004944 0.003332 0.001980 0.000900 0.000086 -0.000482 -0.000837 -0.001018 -0.001066 -0.001024 -0.000928 -0.000807 -0.000684 -0.000572 -0.000481 -0.000411 -0.000361 -0.000326 -0.000302 -0.000284 -0.000268 -0.000252 -0.000234 -0.000213 -0.000188 -0.000157 -0.000114 -0.000054 0.000033 0.000156 0.000327 0.000556 0.000851 0.001213 0.001640 0.002119 0.002630 0.003143 0.003618 0.004012 0.004272 0.004348 0.004192 0.003762 0.003032 0.001988 0.000636 -0.000999 -0.002873 -0.004928 -0.007089 -0.009273 -0.011393 -0.013362 -0.015100 -0.016542 -0.017636 -0.018350 -0.018672 -0.018610 -0.018190 -0.017451 -0.016446 -0.015232 -0.013872 -0.012425 -0.010948 -0.009492 -0.008099 -0.006801 -0.005623 -0.004579 -0.003674 -0.002906 -0.002269 -0.001750 -0.001333 -0.001004 -0.000748 -0.000549 -0.000398 -0.000282 -0.000196 -0.000132 -0.000087 -0.000055 -0.000033 -0.000019 -0.000011 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000024 -0.000026 -0.000026 -0.000023 -0.000017 -0.000004 0.000020 0.000061 0.000127 0.000230 0.000383 0.000602 0.000905 0.001309 0.001834 0.002499 0.003316 0.004295 0.005440 0.006745 0.008194 0.009764 0.011417 0.013110 0.014789 0.016394 0.017864 0.019135 0.020149 0.020854 0.021209 0.021188 0.020783 0.020004 0.018879 0.017453 0.015787 0.013952 0.012024 0.010079 0.008191 0.006422 0.004824 0.003433 0.002267 0.001332 0.000617 0.000102 -0.000243 -0.000450 -0.000553 -0.000582 -0.000566 -0.000524 -0.000474 -0.000425 -0.000385 -0.000355 -0.000335 -0.000323 -0.000316 -0.000312 -0.000306 -0.000297 -0.000280 -0.000253 -0.000212 -0.000151 -0.000065 0.000052 0.000205 0.000399 0.000637 0.000916 0.001232 0.001573 0.001920 0.002248 0.002527 0.002719 0.002785 0.002683 0.002372 0.001819 0.000997 -0.000105 -0.001486 -0.003125 -0.004987 -0.007020 -0.009158 -0.011325 -0.013441 -0.015423 -0.017191 -0.018677 -0.019825 -0.020596 -0.020970 -0.020949 -0.020550 -0.019808 -0.018770 -0.017495 -0.016043 -0.014479 -0.012862 -0.011247 -0.009682 -0.008206 -0.006848 -0.005627 -0.004555 -0.003632 -0.002856 -0.002216 -0.001697 -0.001284 -0.000960 -0.000709 -0.000517 -0.000370 -0.000260 -0.000179 -0.000119 -0.000077 -0.000048 -0.000028 -0.000016 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000052 -0.000063 -0.000077 -0.000093 -0.000111 -0.000129 -0.000145 -0.000155 -0.000153 -0.000131 -0.000077 0.000022 0.000183 0.000423 0.000760 0.001214 0.001801 0.002534 0.003421 0.004464 0.005657 0.006984 0.008419 0.009927 0.011467 0.012987 0.014431 0.015743 0.016864 0.017744 0.018336 0.018609 0.018543 0.018136 0.017402 0.016374 0.015097 0.013628 0.012030 0.010372 0.008719 0.007130 0.005655 0.004332 0.003185 0.002226 0.001453 0.000856 0.000414 0.000104 -0.000100 -0.000224 -0.000289 -0.000317 -0.000321 -0.000315 -0.000307 -0.000301 -0.000300 -0.000304 -0.000312 -0.000322 -0.000330 -0.000332 -0.000323 -0.000300 -0.000256 -0.000188 -0.000092 0.000035 0.000196 0.000388 0.000608 0.000848 0.001095 0.001333 0.001538 0.001684 0.001741 0.001675 0.001453 0.001042 0.000413 -0.000456 -0.001578 -0.002951 -0.004561 -0.006378 -0.008357 -0.010442 -0.012565 -0.014651 -0.016624 -0.018407 -0.019932 -0.021140 -0.021986 -0.022444 -0.022506 -0.022181 -0.021498 -0.020498 -0.019233 -0.017764 -0.016153 -0.014464 -0.012754 -0.011075 -0.009471 -0.007976 -0.006614 -0.005401 -0.004344 -0.003442 -0.002688 -0.002070 -0.001574 -0.001181 -0.000875 -0.000640 -0.000461 -0.000326 -0.000225 -0.000152 -0.000099 -0.000062 -0.000037 -0.000021 -0.000011 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000048 -0.000063 -0.000081 -0.000104 -0.000132 -0.000168 -0.000211 -0.000263 -0.000323 -0.000390 -0.000460 -0.000527 -0.000583 -0.000618 -0.000616 -0.000563 -0.000440 -0.000228 0.000091 0.000534 0.001114 0.001841 0.002715 0.003733 0.004879 0.006129 0.007453 0.008809 0.010151 0.011429 0.012589 0.013581 0.014358 0.014882 0.015125 0.015076 0.014736 0.014122 0.013266 0.012210 0.011006 0.009709 0.008374 0.007054 0.005796 0.004637 0.003604 0.002712 0.001966 0.001363 0.000892 0.000537 0.000280 0.000100 -0.000020 -0.000096 -0.000143 -0.000172 -0.000191 -0.000209 -0.000228 -0.000250 -0.000275 -0.000300 -0.000323 -0.000338 -0.000342 -0.000327 -0.000290 -0.000226 -0.000133 -0.000011 0.000139 0.000311 0.000496 0.000681 0.000850 0.000981 0.001051 0.001033 0.000899 0.000619 0.000167 -0.000481 -0.001344 -0.002434 -0.003750 -0.005281 -0.007005 -0.008884 -0.010869 -0.012900 -0.014913 -0.016836 -0.018599 -0.020135 -0.021386 -0.022304 -0.022856 -0.023026 -0.022817 -0.022245 -0.021346 -0.020166 -0.018758 -0.017184 -0.015505 -0.013780 -0.012063 -0.010402 -0.008835 -0.007389 -0.006086 -0.004935 -0.003940 -0.003097 -0.002399 -0.001831 -0.001377 -0.001022 -0.000748 -0.000539 -0.000381 -0.000264 -0.000178 -0.000115 -0.000072 -0.000042 -0.000023 -0.000011 -0.000004 -0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000047 -0.000063 -0.000084 -0.000111 -0.000145 -0.000189 -0.000244 -0.000315 -0.000402 -0.000508 -0.000634 -0.000780 -0.000942 -0.001115 -0.001292 -0.001461 -0.001608 -0.001717 -0.001768 -0.001743 -0.001620 -0.001382 -0.001012 -0.000501 0.000158 0.000960 0.001893 0.002939 0.004067 0.005241 0.006420 0.007555 0.008600 0.009507 0.010236 0.010753 0.011037 0.011077 0.010878 0.010458 0.009843 0.009072 0.008186 0.007231 0.006250 0.005284 0.004368 0.003527 0.002780 0.002136 0.001597 0.001160 0.000815 0.000551 0.000354 0.000211 0.000109 0.000037 -0.000015 -0.000057 -0.000093 -0.000129 -0.000168 -0.000208 -0.000250 -0.000288 -0.000319 -0.000337 -0.000336 -0.000312 -0.000261 -0.000182 -0.000076 0.000051 0.000191 0.000332 0.000458 0.000550 0.000585 0.000540 0.000388 0.000106 -0.000330 -0.000941 -0.001742 -0.002744 -0.003948 -0.005346 -0.006921 -0.008641 -0.010467 -0.012349 -0.014228 -0.016042 -0.017729 -0.019227 -0.020479 -0.021438 -0.022067 -0.022345 -0.022265 -0.021837 -0.021086 -0.020050 -0.018776 -0.017318 -0.015734 -0.014083 -0.012416 -0.010784 -0.009225 -0.007772 -0.006446 -0.005263 -0.004229 -0.003343 -0.002600 -0.001989 -0.001498 -0.001110 -0.000810 -0.000580 -0.000408 -0.000280 -0.000186 -0.000118 -0.000071 -0.000038 -0.000017 -0.000005 0.000002 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000057 -0.000077 -0.000104 -0.000140 -0.000185 -0.000245 -0.000321 -0.000418 -0.000541 -0.000693 -0.000879 -0.001101 -0.001359 -0.001651 -0.001973 -0.002315 -0.002668 -0.003015 -0.003339 -0.003618 -0.003829 -0.003951 -0.003960 -0.003837 -0.003567 -0.003144 -0.002566 -0.001842 -0.000988 -0.000032 0.000996 0.002053 0.003098 0.004086 0.004973 0.005722 0.006304 0.006700 0.006901 0.006911 0.006744 0.006422 0.005975 0.005435 0.004838 0.004215 0.003596 0.003006 0.002464 0.001981 0.001563 0.001213 0.000926 0.000696 0.000518 0.000380 0.000276 0.000197 0.000135 0.000082 0.000033 -0.000016 -0.000067 -0.000122 -0.000178 -0.000231 -0.000278 -0.000311 -0.000327 -0.000320 -0.000287 -0.000229 -0.000148 -0.000050 0.000054 0.000149 0.000220 0.000246 0.000205 0.000074 -0.000170 -0.000546 -0.001073 -0.001765 -0.002631 -0.003672 -0.004885 -0.006255 -0.007758 -0.009364 -0.011029 -0.012707 -0.014344 -0.015884 -0.017275 -0.018464 -0.019407 -0.020067 -0.020420 -0.020453 -0.020168 -0.019583 -0.018725 -0.017634 -0.016356 -0.014943 -0.013446 -0.011917 -0.010403 -0.008943 -0.007569 -0.006305 -0.005168 -0.004165 -0.003299 -0.002567 -0.001961 -0.001470 -0.001080 -0.000778 -0.000548 -0.000376 -0.000250 -0.000159 -0.000094 -0.000048 -0.000018 0.000001 0.000011 0.000016 0.000017 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000048 -0.000066 -0.000091 -0.000124 -0.000167 -0.000223 -0.000297 -0.000393 -0.000516 -0.000673 -0.000870 -0.001114 -0.001409 -0.001760 -0.002167 -0.002629 -0.003140 -0.003693 -0.004273 -0.004863 -0.005443 -0.005986 -0.006465 -0.006853 -0.007123 -0.007250 -0.007216 -0.007010 -0.006628 -0.006075 -0.005366 -0.004526 -0.003585 -0.002583 -0.001560 -0.000559 0.000380 0.001221 0.001936 0.002506 0.002923 0.003188 0.003308 0.003301 0.003187 0.002989 0.002733 0.002443 0.002139 0.001839 0.001556 0.001299 0.001074 0.000880 0.000719 0.000587 0.000480 0.000394 0.000325 0.000265 0.000211 0.000158 0.000102 0.000041 -0.000024 -0.000091 -0.000158 -0.000219 -0.000269 -0.000301 -0.000313 -0.000302 -0.000267 -0.000213 -0.000146 -0.000077 -0.000021 0.000005 -0.000018 -0.000110 -0.000291 -0.000580 -0.000994 -0.001544 -0.002239 -0.003081 -0.004068 -0.005189 -0.006427 -0.007757 -0.009146 -0.010556 -0.011944 -0.013264 -0.014469 -0.015517 -0.016368 -0.016988 -0.017353 -0.017450 -0.017274 -0.016836 -0.016156 -0.015263 -0.014198 -0.013002 -0.011722 -0.010403 -0.009087 -0.007810 -0.006602 -0.005488 -0.004482 -0.003594 -0.002825 -0.002174 -0.001635 -0.001199 -0.000854 -0.000590 -0.000391 -0.000246 -0.000142 -0.000070 -0.000021 0.000010 0.000030 0.000040 0.000044 0.000043 0.000039 0.000034 0.000028 0.000022 0.000017 0.000013 0.000009 0.000007 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000019 -0.000027 -0.000038 -0.000053 -0.000074 -0.000102 -0.000140 -0.000190 -0.000257 -0.000344 -0.000457 -0.000604 -0.000792 -0.001030 -0.001327 -0.001689 -0.002125 -0.002637 -0.003228 -0.003895 -0.004632 -0.005428 -0.006267 -0.007126 -0.007979 -0.008795 -0.009542 -0.010184 -0.010691 -0.011034 -0.011191 -0.011147 -0.010898 -0.010447 -0.009810 -0.009010 -0.008080 -0.007057 -0.005982 -0.004898 -0.003843 -0.002854 -0.001957 -0.001173 -0.000513 0.000019 0.000427 0.000720 0.000912 0.001020 0.001061 0.001052 0.001008 0.000943 0.000867 0.000788 0.000710 0.000637 0.000571 0.000512 0.000460 0.000412 0.000366 0.000320 0.000269 0.000212 0.000148 0.000076 0.000001 -0.000076 -0.000149 -0.000213 -0.000262 -0.000292 -0.000301 -0.000290 -0.000261 -0.000222 -0.000183 -0.000157 -0.000161 -0.000210 -0.000324 -0.000518 -0.000807 -0.001202 -0.001711 -0.002337 -0.003078 -0.003926 -0.004869 -0.005887 -0.006956 -0.008047 -0.009125 -0.010155 -0.011100 -0.011926 -0.012599 -0.013094 -0.013390 -0.013473 -0.013340 -0.012995 -0.012452 -0.011736 -0.010877 -0.009910 -0.008873 -0.007805 -0.006740 -0.005712 -0.004745 -0.003858 -0.003066 -0.002375 -0.001785 -0.001294 -0.000895 -0.000581 -0.000342 -0.000166 -0.000043 0.000038 0.000088 0.000115 0.000126 0.000127 0.000122 0.000113 0.000102 0.000090 0.000077 0.000064 0.000052 0.000041 0.000032 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000020 -0.000028 -0.000040 -0.000056 -0.000079 -0.000111 -0.000153 -0.000209 -0.000284 -0.000382 -0.000511 -0.000678 -0.000893 -0.001166 -0.001507 -0.001928 -0.002436 -0.003038 -0.003740 -0.004541 -0.005438 -0.006421 -0.007475 -0.008578 -0.009702 -0.010815 -0.011878 -0.012852 -0.013699 -0.014381 -0.014868 -0.015136 -0.015170 -0.014965 -0.014529 -0.013876 -0.013034 -0.012037 -0.010922 -0.009734 -0.008514 -0.007302 -0.006134 -0.005038 -0.004037 -0.003145 -0.002370 -0.001712 -0.001167 -0.000726 -0.000378 -0.000109 0.000093 0.000241 0.000345 0.000414 0.000457 0.000481 0.000489 0.000487 0.000477 0.000459 0.000434 0.000402 0.000360 0.000307 0.000243 0.000170 0.000090 0.000006 -0.000076 -0.000150 -0.000212 -0.000258 -0.000286 -0.000294 -0.000287 -0.000270 -0.000252 -0.000244 -0.000260 -0.000314 -0.000421 -0.000593 -0.000840 -0.001169 -0.001583 -0.002080 -0.002655 -0.003298 -0.003994 -0.004724 -0.005468 -0.006199 -0.006891 -0.007517 -0.008051 -0.008470 -0.008755 -0.008891 -0.008871 -0.008690 -0.008356 -0.007879 -0.007278 -0.006578 -0.005808 -0.004999 -0.004182 -0.003386 -0.002637 -0.001953 -0.001350 -0.000834 -0.000409 -0.000072 0.000183 0.000366 0.000485 0.000553 0.000577 0.000570 0.000539 0.000493 0.000440 0.000385 0.000331 0.000282 0.000238 0.000199 0.000166 0.000137 0.000111 0.000089 0.000071 0.000055 0.000043 0.000032 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000041 -0.000058 -0.000083 -0.000116 -0.000162 -0.000223 -0.000304 -0.000411 -0.000551 -0.000734 -0.000970 -0.001270 -0.001646 -0.002111 -0.002676 -0.003349 -0.004138 -0.005044 -0.006067 -0.007198 -0.008423 -0.009720 -0.011061 -0.012411 -0.013730 -0.014974 -0.016099 -0.017061 -0.017823 -0.018353 -0.018630 -0.018639 -0.018382 -0.017868 -0.017117 -0.016160 -0.015034 -0.013780 -0.012443 -0.011066 -0.009690 -0.008351 -0.007080 -0.005899 -0.004826 -0.003869 -0.003031 -0.002312 -0.001703 -0.001197 -0.000782 -0.000448 -0.000184 0.000020 0.000174 0.000288 0.000368 0.000422 0.000455 0.000470 0.000469 0.000454 0.000424 0.000379 0.000320 0.000249 0.000168 0.000082 -0.000004 -0.000086 -0.000158 -0.000216 -0.000257 -0.000281 -0.000289 -0.000286 -0.000279 -0.000276 -0.000289 -0.000328 -0.000404 -0.000525 -0.000697 -0.000923 -0.001201 -0.001526 -0.001891 -0.002282 -0.002687 -0.003087 -0.003465 -0.003801 -0.004078 -0.004278 -0.004387 -0.004394 -0.004291 -0.004078 -0.003758 -0.003338 -0.002831 -0.002256 -0.001635 -0.000991 -0.000351 0.000258 0.000814 0.001298 0.001695 0.001999 0.002207 0.002324 0.002357 0.002318 0.002221 0.002079 0.001907 0.001717 0.001519 0.001321 0.001132 0.000956 0.000797 0.000657 0.000537 0.000437 0.000353 0.000285 0.000229 0.000183 0.000145 0.000114 0.000089 0.000069 0.000053 0.000040 0.000029 0.000021 0.000015 0.000010 0.000006 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000029 -0.000041 -0.000059 -0.000084 -0.000119 -0.000166 -0.000230 -0.000315 -0.000428 -0.000576 -0.000769 -0.001018 -0.001336 -0.001735 -0.002230 -0.002832 -0.003552 -0.004399 -0.005376 -0.006483 -0.007714 -0.009055 -0.010486 -0.011977 -0.013492 -0.014991 -0.016425 -0.017748 -0.018913 -0.019876 -0.020601 -0.021060 -0.021235 -0.021121 -0.020721 -0.020053 -0.019143 -0.018025 -0.016742 -0.015337 -0.013855 -0.012342 -0.010838 -0.009379 -0.007995 -0.006709 -0.005536 -0.004487 -0.003563 -0.002762 -0.002078 -0.001504 -0.001028 -0.000642 -0.000333 -0.000091 0.000095 0.000235 0.000336 0.000406 0.000450 0.000473 0.000475 0.000459 0.000424 0.000373 0.000307 0.000230 0.000145 0.000057 -0.000028 -0.000105 -0.000170 -0.000220 -0.000253 -0.000271 -0.000274 -0.000268 -0.000260 -0.000256 -0.000265 -0.000293 -0.000344 -0.000420 -0.000520 -0.000638 -0.000768 -0.000899 -0.001018 -0.001111 -0.001165 -0.001166 -0.001101 -0.000961 -0.000738 -0.000429 -0.000036 0.000436 0.000977 0.001573 0.002207 0.002858 0.003503 0.004119 0.004681 0.005166 0.005555 0.005832 0.005988 0.006021 0.005936 0.005743 0.005457 0.005095 0.004680 0.004231 0.003767 0.003305 0.002859 0.002440 0.002055 0.001710 0.001405 0.001143 0.000921 0.000737 0.000586 0.000465 0.000367 0.000290 0.000228 0.000178 0.000139 0.000107 0.000082 0.000062 0.000047 0.000034 0.000025 0.000017 0.000011 0.000007 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000041 -0.000058 -0.000084 -0.000119 -0.000166 -0.000231 -0.000317 -0.000432 -0.000582 -0.000779 -0.001034 -0.001359 -0.001769 -0.002276 -0.002894 -0.003635 -0.004507 -0.005516 -0.006662 -0.007939 -0.009335 -0.010829 -0.012393 -0.013991 -0.015581 -0.017116 -0.018545 -0.019821 -0.020898 -0.021737 -0.022305 -0.022584 -0.022563 -0.022244 -0.021640 -0.020776 -0.019684 -0.018403 -0.016978 -0.015454 -0.013877 -0.012292 -0.010736 -0.009245 -0.007843 -0.006553 -0.005385 -0.004345 -0.003434 -0.002649 -0.001982 -0.001423 -0.000964 -0.000592 -0.000296 -0.000064 0.000113 0.000246 0.000342 0.000408 0.000449 0.000466 0.000463 0.000439 0.000398 0.000340 0.000269 0.000188 0.000104 0.000020 -0.000058 -0.000126 -0.000180 -0.000217 -0.000237 -0.000241 -0.000230 -0.000208 -0.000180 -0.000150 -0.000121 -0.000093 -0.000066 -0.000033 0.000013 0.000081 0.000184 0.000333 0.000543 0.000824 0.001184 0.001631 0.002165 0.002783 0.003479 0.004240 0.005050 0.005887 0.006729 0.007549 0.008320 0.009016 0.009611 0.010082 0.010408 0.010576 0.010579 0.010418 0.010101 0.009645 0.009069 0.008400 0.007666 0.006895 0.006113 0.005345 0.004611 0.003925 0.003299 0.002739 0.002246 0.001822 0.001463 0.001165 0.000921 0.000724 0.000567 0.000443 0.000345 0.000269 0.000208 0.000161 0.000123 0.000094 0.000071 0.000053 0.000039 0.000027 0.000019 0.000012 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000028 -0.000039 -0.000057 -0.000081 -0.000115 -0.000162 -0.000225 -0.000309 -0.000422 -0.000571 -0.000765 -0.001017 -0.001339 -0.001743 -0.002245 -0.002857 -0.003590 -0.004454 -0.005453 -0.006589 -0.007855 -0.009240 -0.010724 -0.012280 -0.013873 -0.015461 -0.016998 -0.018435 -0.019724 -0.020819 -0.021682 -0.022280 -0.022593 -0.022609 -0.022330 -0.021768 -0.020944 -0.019889 -0.018641 -0.017242 -0.015738 -0.014174 -0.012594 -0.011037 -0.009539 -0.008126 -0.006820 -0.005635 -0.004577 -0.003647 -0.002843 -0.002158 -0.001584 -0.001109 -0.000722 -0.000413 -0.000168 0.000021 0.000166 0.000274 0.000351 0.000402 0.000430 0.000437 0.000424 0.000393 0.000344 0.000282 0.000210 0.000132 0.000053 -0.000022 -0.000088 -0.000141 -0.000179 -0.000198 -0.000197 -0.000177 -0.000139 -0.000084 -0.000014 0.000071 0.000174 0.000300 0.000456 0.000652 0.000900 0.001213 0.001604 0.002083 0.002661 0.003341 0.004123 0.005002 0.005966 0.007000 0.008080 0.009182 0.010274 0.011326 0.012304 0.013176 0.013911 0.014482 0.014867 0.015048 0.015018 0.014776 0.014333 0.013705 0.012919 0.012005 0.010998 0.009935 0.008849 0.007774 0.006737 0.005761 0.004863 0.004054 0.003338 0.002717 0.002188 0.001744 0.001378 0.001081 0.000844 0.000656 0.000509 0.000394 0.000304 0.000235 0.000180 0.000138 0.000104 0.000078 0.000058 0.000042 0.000029 0.000020 0.000012 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000009 -0.000013 -0.000019 -0.000027 -0.000038 -0.000054 -0.000077 -0.000109 -0.000152 -0.000212 -0.000292 -0.000399 -0.000541 -0.000726 -0.000966 -0.001273 -0.001659 -0.002137 -0.002720 -0.003417 -0.004238 -0.005187 -0.006263 -0.007461 -0.008770 -0.010171 -0.011637 -0.013136 -0.014628 -0.016069 -0.017414 -0.018617 -0.019635 -0.020432 -0.020978 -0.021254 -0.021251 -0.020970 -0.020423 -0.019631 -0.018624 -0.017437 -0.016111 -0.014688 -0.013211 -0.011722 -0.010259 -0.008854 -0.007533 -0.006316 -0.005215 -0.004236 -0.003379 -0.002641 -0.002015 -0.001492 -0.001060 -0.000710 -0.000429 -0.000206 -0.000031 0.000104 0.000208 0.000284 0.000338 0.000371 0.000385 0.000381 0.000359 0.000321 0.000270 0.000208 0.000140 0.000069 0.000001 -0.000060 -0.000109 -0.000143 -0.000159 -0.000152 -0.000123 -0.000070 0.000007 0.000110 0.000241 0.000406 0.000611 0.000865 0.001181 0.001573 0.002054 0.002636 0.003331 0.004145 0.005079 0.006128 0.007283 0.008524 0.009827 0.011164 0.012500 0.013799 0.015022 0.016130 0.017087 0.017857 0.018412 0.018731 0.018798 0.018611 0.018174 0.017505 0.016628 0.015577 0.014391 0.013112 0.011781 0.010440 0.009127 0.007871 0.006699 0.005628 0.004669 0.003826 0.003100 0.002485 0.001972 0.001552 0.001212 0.000942 0.000729 0.000563 0.000433 0.000333 0.000256 0.000196 0.000149 0.000113 0.000084 0.000062 0.000044 0.000031 0.000020 0.000013 0.000007 0.000003 0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000036 -0.000051 -0.000071 -0.000100 -0.000139 -0.000193 -0.000266 -0.000364 -0.000493 -0.000663 -0.000883 -0.001164 -0.001518 -0.001955 -0.002487 -0.003123 -0.003868 -0.004727 -0.005698 -0.006774 -0.007945 -0.009192 -0.010492 -0.011813 -0.013121 -0.014375 -0.015534 -0.016557 -0.017408 -0.018054 -0.018472 -0.018646 -0.018570 -0.018249 -0.017695 -0.016929 -0.015980 -0.014882 -0.013671 -0.012387 -0.011069 -0.009753 -0.008472 -0.007255 -0.006123 -0.005093 -0.004171 -0.003362 -0.002664 -0.002070 -0.001574 -0.001164 -0.000831 -0.000562 -0.000348 -0.000178 -0.000044 0.000062 0.000146 0.000210 0.000258 0.000291 0.000309 0.000312 0.000300 0.000274 0.000235 0.000186 0.000129 0.000070 0.000011 -0.000042 -0.000086 -0.000115 -0.000126 -0.000116 -0.000081 -0.000019 0.000072 0.000195 0.000355 0.000558 0.000812 0.001129 0.001522 0.002006 0.002595 0.003303 0.004139 0.005111 0.006216 0.007448 0.008791 0.010223 0.011716 0.013236 0.014741 0.016192 0.017544 0.018753 0.019780 0.020587 0.021143 0.021427 0.021425 0.021137 0.020572 0.019750 0.018704 0.017471 0.016096 0.014626 0.013108 0.011587 0.010103 0.008691 0.007377 0.006181 0.005114 0.004180 0.003377 0.002700 0.002137 0.001677 0.001307 0.001013 0.000782 0.000602 0.000462 0.000354 0.000271 0.000207 0.000157 0.000118 0.000088 0.000064 0.000046 0.000032 0.000021 0.000013 0.000007 0.000003 0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000046 -0.000064 -0.000089 -0.000123 -0.000169 -0.000232 -0.000317 -0.000430 -0.000579 -0.000772 -0.001018 -0.001327 -0.001708 -0.002170 -0.002719 -0.003360 -0.004094 -0.004918 -0.005824 -0.006802 -0.007835 -0.008900 -0.009971 -0.011016 -0.012002 -0.012894 -0.013657 -0.014263 -0.014687 -0.014911 -0.014928 -0.014736 -0.014343 -0.013765 -0.013023 -0.012146 -0.011164 -0.010111 -0.009020 -0.007925 -0.006855 -0.005837 -0.004892 -0.004035 -0.003275 -0.002615 -0.002053 -0.001585 -0.001202 -0.000893 -0.000649 -0.000457 -0.000308 -0.000192 -0.000100 -0.000026 0.000035 0.000087 0.000131 0.000167 0.000196 0.000216 0.000225 0.000223 0.000209 0.000183 0.000149 0.000106 0.000060 0.000012 -0.000032 -0.000069 -0.000094 -0.000103 -0.000092 -0.000057 0.000005 0.000097 0.000223 0.000389 0.000600 0.000867 0.001203 0.001620 0.002135 0.002763 0.003518 0.004412 0.005450 0.006631 0.007947 0.009381 0.010910 0.012502 0.014121 0.015724 0.017267 0.018702 0.019985 0.021070 0.021918 0.022498 0.022785 0.022768 0.022446 0.021829 0.020942 0.019818 0.018498 0.017030 0.015463 0.013847 0.012230 0.010654 0.009156 0.007764 0.006497 0.005369 0.004383 0.003537 0.002824 0.002233 0.001750 0.001362 0.001054 0.000813 0.000624 0.000479 0.000367 0.000280 0.000213 0.000162 0.000122 0.000090 0.000066 0.000046 0.000032 0.000021 0.000013 0.000007 0.000003 0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000031 -0.000042 -0.000056 -0.000076 -0.000103 -0.000141 -0.000193 -0.000262 -0.000355 -0.000478 -0.000637 -0.000840 -0.001094 -0.001406 -0.001782 -0.002225 -0.002737 -0.003317 -0.003960 -0.004657 -0.005398 -0.006166 -0.006942 -0.007704 -0.008426 -0.009080 -0.009639 -0.010080 -0.010381 -0.010527 -0.010510 -0.010329 -0.009990 -0.009507 -0.008898 -0.008186 -0.007397 -0.006561 -0.005704 -0.004856 -0.004040 -0.003279 -0.002590 -0.001985 -0.001470 -0.001046 -0.000710 -0.000454 -0.000269 -0.000143 -0.000063 -0.000019 0.000001 0.000006 0.000005 0.000004 0.000006 0.000013 0.000026 0.000045 0.000067 0.000090 0.000110 0.000126 0.000134 0.000133 0.000123 0.000104 0.000077 0.000044 0.000009 -0.000026 -0.000056 -0.000078 -0.000087 -0.000080 -0.000052 -0.000000 0.000078 0.000188 0.000333 0.000522 0.000763 0.001070 0.001455 0.001936 0.002530 0.003251 0.004112 0.005120 0.006276 0.007572 0.008994 0.010518 0.012114 0.013745 0.015370 0.016942 0.018414 0.019738 0.020869 0.021765 0.022392 0.022724 0.022749 0.022464 0.021879 0.021018 0.019913 0.018607 0.017146 0.015582 0.013964 0.012341 0.010756 0.009247 0.007842 0.006564 0.005424 0.004427 0.003573 0.002852 0.002255 0.001768 0.001376 0.001065 0.000820 0.000630 0.000483 0.000369 0.000282 0.000215 0.000163 0.000122 0.000090 0.000066 0.000046 0.000032 0.000021 0.000012 0.000007 0.000003 0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000047 -0.000062 -0.000082 -0.000110 -0.000149 -0.000201 -0.000271 -0.000364 -0.000485 -0.000639 -0.000830 -0.001063 -0.001341 -0.001663 -0.002029 -0.002434 -0.002871 -0.003330 -0.003802 -0.004270 -0.004719 -0.005130 -0.005486 -0.005765 -0.005950 -0.006026 -0.005984 -0.005819 -0.005533 -0.005134 -0.004637 -0.004059 -0.003422 -0.002753 -0.002075 -0.001413 -0.000790 -0.000225 0.000264 0.000668 0.000979 0.001196 0.001323 0.001367 0.001340 0.001256 0.001129 0.000974 0.000805 0.000634 0.000472 0.000326 0.000202 0.000104 0.000031 -0.000016 -0.000042 -0.000048 -0.000041 -0.000023 -0.000001 0.000022 0.000042 0.000055 0.000061 0.000059 0.000048 0.000031 0.000008 -0.000017 -0.000042 -0.000062 -0.000075 -0.000075 -0.000062 -0.000031 0.000021 0.000096 0.000198 0.000334 0.000512 0.000744 0.001044 0.001429 0.001916 0.002523 0.003263 0.004147 0.005178 0.006352 0.007658 0.009077 0.010581 0.012137 0.013705 0.015242 0.016701 0.018035 0.019196 0.020143 0.020839 0.021256 0.021378 0.021199 0.020727 0.019982 0.018993 0.017801 0.016448 0.014985 0.013459 0.011920 0.010408 0.008963 0.007613 0.006380 0.005278 0.004314 0.003484 0.002784 0.002204 0.001729 0.001347 0.001044 0.000805 0.000619 0.000474 0.000363 0.000277 0.000211 0.000160 0.000120 0.000089 0.000064 0.000046 0.000031 0.000020 0.000012 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000030 -0.000038 -0.000047 -0.000060 -0.000078 -0.000103 -0.000137 -0.000183 -0.000245 -0.000324 -0.000425 -0.000549 -0.000697 -0.000869 -0.001061 -0.001269 -0.001485 -0.001702 -0.001908 -0.002092 -0.002241 -0.002343 -0.002383 -0.002351 -0.002235 -0.002027 -0.001723 -0.001325 -0.000840 -0.000280 0.000336 0.000987 0.001648 0.002294 0.002899 0.003441 0.003898 0.004255 0.004502 0.004632 0.004647 0.004550 0.004353 0.004069 0.003717 0.003315 0.002883 0.002441 0.002006 0.001593 0.001214 0.000878 0.000590 0.000354 0.000168 0.000029 -0.000066 -0.000124 -0.000151 -0.000154 -0.000139 -0.000112 -0.000080 -0.000047 -0.000017 0.000006 0.000021 0.000028 0.000025 0.000015 -0.000001 -0.000020 -0.000040 -0.000059 -0.000072 -0.000077 -0.000074 -0.000060 -0.000035 0.000006 0.000064 0.000149 0.000269 0.000438 0.000673 0.000992 0.001413 0.001954 0.002627 0.003441 0.004398 0.005491 0.006708 0.008028 0.009424 0.010860 0.012297 0.013692 0.015000 0.016173 0.017169 0.017949 0.018483 0.018750 0.018739 0.018454 0.017907 0.017123 0.016135 0.014984 0.013714 0.012370 0.010997 0.009636 0.008325 0.007092 0.005960 0.004944 0.004050 0.003279 0.002626 0.002083 0.001638 0.001279 0.000993 0.000767 0.000591 0.000454 0.000348 0.000266 0.000203 0.000154 0.000116 0.000086 0.000062 0.000044 0.000030 0.000020 0.000012 0.000007 0.000004 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000038 -0.000046 -0.000057 -0.000073 -0.000095 -0.000124 -0.000162 -0.000209 -0.000264 -0.000325 -0.000387 -0.000446 -0.000493 -0.000517 -0.000510 -0.000459 -0.000352 -0.000180 0.000067 0.000396 0.000814 0.001322 0.001917 0.002592 0.003334 0.004124 0.004939 0.005750 0.006529 0.007246 0.007872 0.008382 0.008757 0.008980 0.009045 0.008950 0.008702 0.008312 0.007799 0.007186 0.006496 0.005757 0.004996 0.004238 0.003505 0.002817 0.002188 0.001630 0.001148 0.000745 0.000420 0.000167 -0.000019 -0.000147 -0.000226 -0.000263 -0.000269 -0.000251 -0.000216 -0.000172 -0.000124 -0.000078 -0.000036 -0.000003 0.000020 0.000033 0.000035 0.000028 0.000013 -0.000008 -0.000033 -0.000059 -0.000087 -0.000116 -0.000145 -0.000176 -0.000209 -0.000243 -0.000272 -0.000289 -0.000283 -0.000238 -0.000135 0.000045 0.000322 0.000714 0.001234 0.001891 0.002687 0.003617 0.004670 0.005825 0.007056 0.008331 0.009610 0.010851 0.012012 0.013047 0.013919 0.014591 0.015039 0.015246 0.015206 0.014926 0.014421 0.013716 0.012846 0.011848 0.010762 0.009630 0.008488 0.007373 0.006313 0.005330 0.004440 0.003652 0.002969 0.002387 0.001900 0.001499 0.001175 0.000915 0.000710 0.000549 0.000423 0.000326 0.000250 0.000191 0.000145 0.000110 0.000082 0.000060 0.000042 0.000029 0.000019 0.000012 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000008 -0.000010 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000005 0.000001 0.000013 0.000038 0.000082 0.000153 0.000264 0.000425 0.000650 0.000949 0.001334 0.001813 0.002391 0.003071 0.003851 0.004723 0.005675 0.006688 0.007738 0.008793 0.009821 0.010785 0.011649 0.012379 0.012946 0.013324 0.013498 0.013461 0.013213 0.012764 0.012133 0.011344 0.010429 0.009421 0.008355 0.007268 0.006190 0.005153 0.004180 0.003290 0.002496 0.001808 0.001226 0.000749 0.000371 0.000084 -0.000124 -0.000264 -0.000346 -0.000382 -0.000382 -0.000355 -0.000308 -0.000250 -0.000186 -0.000122 -0.000063 -0.000013 0.000027 0.000055 0.000069 0.000071 0.000060 0.000039 0.000008 -0.000031 -0.000080 -0.000139 -0.000210 -0.000298 -0.000406 -0.000535 -0.000684 -0.000849 -0.001021 -0.001186 -0.001327 -0.001423 -0.001453 -0.001394 -0.001225 -0.000932 -0.000501 0.000072 0.000785 0.001630 0.002590 0.003641 0.004752 0.005886 0.007002 0.008060 0.009017 0.009835 0.010485 0.010940 0.011187 0.011222 0.011051 0.010690 0.010162 0.009499 0.008733 0.007898 0.007031 0.006162 0.005319 0.004525 0.003797 0.003143 0.002571 0.002079 0.001665 0.001321 0.001041 0.000815 0.000636 0.000494 0.000383 0.000296 0.000229 0.000176 0.000134 0.000102 0.000076 0.000056 0.000040 0.000028 0.000019 0.000012 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000009 -0.000011 -0.000012 -0.000012 -0.000010 -0.000007 -0.000002 0.000005 0.000015 0.000028 0.000046 0.000069 0.000099 0.000140 0.000195 0.000271 0.000375 0.000518 0.000711 0.000968 0.001302 0.001726 0.002252 0.002890 0.003646 0.004521 0.005513 0.006611 0.007800 0.009057 0.010352 0.011651 0.012912 0.014093 0.015150 0.016042 0.016732 0.017190 0.017395 0.017337 0.017016 0.016443 0.015640 0.014638 0.013474 0.012191 0.010834 0.009448 0.008073 0.006748 0.005502 0.004362 0.003342 0.002454 0.001700 0.001078 0.000580 0.000196 -0.000088 -0.000286 -0.000412 -0.000479 -0.000501 -0.000485 -0.000443 -0.000381 -0.000308 -0.000228 -0.000148 -0.000073 -0.000006 0.000049 0.000090 0.000115 0.000125 0.000120 0.000100 0.000065 0.000017 -0.000047 -0.000129 -0.000235 -0.000371 -0.000543 -0.000757 -0.001017 -0.001322 -0.001668 -0.002043 -0.002433 -0.002818 -0.003173 -0.003472 -0.003689 -0.003799 -0.003782 -0.003619 -0.003301 -0.002824 -0.002193 -0.001421 -0.000530 0.000451 0.001487 0.002538 0.003562 0.004519 0.005370 0.006085 0.006638 0.007015 0.007211 0.007231 0.007087 0.006800 0.006395 0.005900 0.005346 0.004759 0.004167 0.003590 0.003048 0.002551 0.002107 0.001720 0.001390 0.001112 0.000884 0.000698 0.000549 0.000430 0.000336 0.000262 0.000204 0.000157 0.000121 0.000092 0.000069 0.000051 0.000037 0.000026 0.000018 0.000012 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000007 -0.000003 0.000002 0.000011 0.000024 0.000042 0.000065 0.000097 0.000139 0.000194 0.000268 0.000367 0.000499 0.000674 0.000905 0.001206 0.001591 0.002075 0.002673 0.003394 0.004249 0.005239 0.006363 0.007612 0.008968 0.010408 0.011900 0.013405 0.014877 0.016268 0.017527 0.018604 0.019456 0.020044 0.020342 0.020332 0.020012 0.019391 0.018491 0.017347 0.016001 0.014504 0.012909 0.011270 0.009639 0.008061 0.006577 0.005215 0.003997 0.002936 0.002036 0.001294 0.000701 0.000242 -0.000097 -0.000336 -0.000491 -0.000578 -0.000612 -0.000606 -0.000568 -0.000507 -0.000429 -0.000341 -0.000247 -0.000154 -0.000065 0.000015 0.000082 0.000134 0.000170 0.000187 0.000187 0.000170 0.000136 0.000085 0.000015 -0.000080 -0.000205 -0.000371 -0.000587 -0.000863 -0.001208 -0.001628 -0.002122 -0.002685 -0.003305 -0.003963 -0.004636 -0.005293 -0.005903 -0.006434 -0.006853 -0.007132 -0.007247 -0.007181 -0.006925 -0.006481 -0.005858 -0.005076 -0.004164 -0.003157 -0.002098 -0.001028 0.000008 0.000971 0.001827 0.002550 0.003121 0.003534 0.003790 0.003899 0.003876 0.003743 0.003522 0.003238 0.002915 0.002574 0.002232 0.001905 0.001601 0.001328 0.001089 0.000884 0.000712 0.000570 0.000454 0.000360 0.000284 0.000224 0.000176 0.000137 0.000106 0.000082 0.000062 0.000046 0.000034 0.000024 0.000017 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000002 -0.000003 -0.000005 -0.000006 -0.000006 -0.000005 -0.000002 0.000003 0.000012 0.000024 0.000041 0.000065 0.000097 0.000140 0.000197 0.000274 0.000376 0.000511 0.000690 0.000925 0.001230 0.001620 0.002111 0.002718 0.003456 0.004334 0.005359 0.006532 0.007844 0.009283 0.010825 0.012438 0.014083 0.015711 0.017269 0.018702 0.019954 0.020972 0.021711 0.022134 0.022219 0.021955 0.021349 0.020420 0.019203 0.017745 0.016099 0.014328 0.012493 0.010657 0.008874 0.007194 0.005654 0.004280 0.003088 0.002084 0.001263 0.000614 0.000121 -0.000236 -0.000480 -0.000633 -0.000713 -0.000739 -0.000725 -0.000682 -0.000617 -0.000537 -0.000445 -0.000345 -0.000242 -0.000140 -0.000042 0.000046 0.000123 0.000183 0.000226 0.000250 0.000255 0.000243 0.000214 0.000168 0.000102 0.000011 -0.000114 -0.000284 -0.000513 -0.000816 -0.001208 -0.001699 -0.002298 -0.003004 -0.003811 -0.004704 -0.005659 -0.006647 -0.007631 -0.008571 -0.009426 -0.010155 -0.010721 -0.011093 -0.011246 -0.011168 -0.010856 -0.010320 -0.009578 -0.008662 -0.007611 -0.006469 -0.005285 -0.004105 -0.002973 -0.001927 -0.000997 -0.000202 0.000447 0.000948 0.001307 0.001537 0.001653 0.001676 0.001627 0.001526 0.001390 0.001237 0.001078 0.000922 0.000777 0.000647 0.000533 0.000436 0.000354 0.000286 0.000230 0.000184 0.000146 0.000116 0.000090 0.000070 0.000054 0.000040 0.000030 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000002 0.000002 0.000010 0.000020 0.000035 0.000056 0.000085 0.000124 0.000175 0.000245 0.000338 0.000461 0.000625 0.000841 0.001122 0.001484 0.001942 0.002513 0.003212 0.004052 0.005042 0.006186 0.007480 0.008916 0.010471 0.012119 0.013819 0.015526 0.017184 0.018735 0.020119 0.021276 0.022153 0.022706 0.022903 0.022727 0.022178 0.021271 0.020038 0.018526 0.016792 0.014904 0.012932 0.010945 0.009009 0.007182 0.005510 0.004027 0.002752 0.001694 0.000846 0.000195 -0.000279 -0.000601 -0.000801 -0.000903 -0.000935 -0.000917 -0.000866 -0.000794 -0.000711 -0.000620 -0.000523 -0.000422 -0.000318 -0.000212 -0.000107 -0.000007 0.000085 0.000165 0.000230 0.000276 0.000304 0.000315 0.000309 0.000288 0.000254 0.000205 0.000135 0.000034 -0.000110 -0.000315 -0.000601 -0.000988 -0.001495 -0.002138 -0.002924 -0.003855 -0.004919 -0.006099 -0.007363 -0.008675 -0.009987 -0.011252 -0.012417 -0.013430 -0.014247 -0.014829 -0.015145 -0.015181 -0.014932 -0.014409 -0.013635 -0.012646 -0.011487 -0.010207 -0.008861 -0.007502 -0.006176 -0.004926 -0.003784 -0.002772 -0.001904 -0.001185 -0.000611 -0.000172 0.000147 0.000363 0.000495 0.000561 0.000577 0.000560 0.000520 0.000469 0.000412 0.000356 0.000303 0.000255 0.000213 0.000176 0.000144 0.000117 0.000094 0.000074 0.000058 0.000045 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000003 -0.000003 -0.000002 0.000001 0.000006 0.000015 0.000027 0.000045 0.000069 0.000101 0.000144 0.000202 0.000280 0.000385 0.000524 0.000708 0.000950 0.001263 0.001663 0.002167 0.002789 0.003546 0.004448 0.005502 0.006710 0.008066 0.009554 0.011150 0.012820 0.014520 0.016197 0.017792 0.019243 0.020487 0.021464 0.022124 0.022424 0.022342 0.021867 0.021010 0.019799 0.018278 0.016505 0.014550 0.012489 0.010401 0.008358 0.006430 0.004671 0.003123 0.001812 0.000748 -0.000074 -0.000669 -0.001065 -0.001291 -0.001384 -0.001377 -0.001303 -0.001190 -0.001058 -0.000923 -0.000794 -0.000675 -0.000564 -0.000460 -0.000359 -0.000259 -0.000159 -0.000059 0.000037 0.000127 0.000205 0.000268 0.000314 0.000343 0.000355 0.000355 0.000345 0.000330 0.000307 0.000275 0.000222 0.000136 -0.000005 -0.000224 -0.000549 -0.001007 -0.001621 -0.002409 -0.003382 -0.004536 -0.005859 -0.007324 -0.008894 -0.010518 -0.012142 -0.013704 -0.015141 -0.016392 -0.017403 -0.018130 -0.018540 -0.018617 -0.018359 -0.017782 -0.016915 -0.015801 -0.014493 -0.013049 -0.011527 -0.009984 -0.008474 -0.007039 -0.005715 -0.004526 -0.003487 -0.002602 -0.001870 -0.001281 -0.000821 -0.000474 -0.000221 -0.000045 0.000070 0.000139 0.000175 0.000188 0.000186 0.000175 0.000160 0.000142 0.000123 0.000105 0.000088 0.000072 0.000058 0.000046 0.000036 0.000028 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000001 0.000003 0.000009 0.000019 0.000033 0.000052 0.000078 0.000113 0.000159 0.000221 0.000304 0.000415 0.000564 0.000760 0.001016 0.001347 0.001768 0.002294 0.002941 0.003722 0.004645 0.005717 0.006935 0.008289 0.009762 0.011324 0.012936 0.014550 0.016111 0.017555 0.018819 0.019841 0.020562 0.020936 0.020930 0.020527 0.019728 0.018556 0.017051 0.015270 0.013284 0.011172 0.009018 0.006906 0.004911 0.003100 0.001523 0.000212 -0.000817 -0.001568 -0.002058 -0.002318 -0.002386 -0.002307 -0.002124 -0.001879 -0.001608 -0.001339 -0.001093 -0.000879 -0.000702 -0.000559 -0.000443 -0.000345 -0.000258 -0.000173 -0.000088 -0.000001 0.000084 0.000165 0.000237 0.000294 0.000334 0.000358 0.000369 0.000371 0.000371 0.000376 0.000388 0.000406 0.000423 0.000424 0.000386 0.000283 0.000080 -0.000258 -0.000764 -0.001469 -0.002391 -0.003539 -0.004909 -0.006480 -0.008218 -0.010072 -0.011984 -0.013883 -0.015697 -0.017352 -0.018778 -0.019915 -0.020716 -0.021147 -0.021197 -0.020870 -0.020188 -0.019190 -0.017928 -0.016462 -0.014856 -0.013175 -0.011479 -0.009824 -0.008253 -0.006804 -0.005500 -0.004355 -0.003373 -0.002551 -0.001879 -0.001342 -0.000924 -0.000608 -0.000374 -0.000208 -0.000093 -0.000017 0.000030 0.000058 0.000071 0.000076 0.000074 0.000068 0.000060 0.000052 0.000043 0.000035 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000000 0.000004 0.000011 0.000022 0.000037 0.000057 0.000084 0.000120 0.000168 0.000232 0.000317 0.000431 0.000583 0.000783 0.001044 0.001379 0.001803 0.002330 0.002974 0.003746 0.004654 0.005698 0.006875 0.008171 0.009565 0.011024 0.012505 0.013958 0.015323 0.016539 0.017541 0.018271 0.018674 0.018712 0.018359 0.017609 0.016477 0.014998 0.013224 0.011226 0.009085 0.006890 0.004730 0.002691 0.000848 -0.000739 -0.002027 -0.002997 -0.003646 -0.003994 -0.004074 -0.003932 -0.003622 -0.003198 -0.002714 -0.002218 -0.001747 -0.001329 -0.000980 -0.000706 -0.000502 -0.000357 -0.000256 -0.000183 -0.000125 -0.000069 -0.000008 0.000057 0.000127 0.000195 0.000255 0.000302 0.000332 0.000346 0.000348 0.000347 0.000353 0.000375 0.000423 0.000499 0.000599 0.000710 0.000809 0.000866 0.000841 0.000691 0.000371 -0.000160 -0.000934 -0.001973 -0.003282 -0.004852 -0.006653 -0.008638 -0.010748 -0.012907 -0.015034 -0.017043 -0.018852 -0.020385 -0.021577 -0.022383 -0.022775 -0.022746 -0.022309 -0.021498 -0.020360 -0.018956 -0.017351 -0.015618 -0.013822 -0.012028 -0.010290 -0.008653 -0.007151 -0.005805 -0.004627 -0.003618 -0.002774 -0.002082 -0.001527 -0.001092 -0.000758 -0.000509 -0.000327 -0.000198 -0.000108 -0.000047 -0.000008 0.000016 0.000029 0.000034 0.000035 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 0.000000 0.000005 0.000013 0.000024 0.000039 0.000060 0.000088 0.000124 0.000171 0.000235 0.000320 0.000433 0.000583 0.000780 0.001036 0.001363 0.001775 0.002284 0.002901 0.003636 0.004493 0.005471 0.006562 0.007750 0.009010 0.010306 0.011593 0.012820 0.013926 0.014850 0.015532 0.015917 0.015959 0.015626 0.014905 0.013803 0.012347 0.010584 0.008582 0.006422 0.004196 0.001998 -0.000079 -0.001948 -0.003540 -0.004803 -0.005706 -0.006245 -0.006434 -0.006309 -0.005923 -0.005337 -0.004619 -0.003836 -0.003048 -0.002309 -0.001656 -0.001114 -0.000692 -0.000389 -0.000189 -0.000072 -0.000012 0.000013 0.000025 0.000040 0.000066 0.000106 0.000157 0.000210 0.000258 0.000293 0.000309 0.000306 0.000293 0.000278 0.000279 0.000311 0.000388 0.000520 0.000707 0.000941 0.001200 0.001451 0.001651 0.001748 0.001688 0.001416 0.000886 0.000062 -0.001077 -0.002531 -0.004281 -0.006288 -0.008492 -0.010817 -0.013177 -0.015476 -0.017619 -0.019516 -0.021089 -0.022275 -0.023032 -0.023340 -0.023203 -0.022644 -0.021705 -0.020445 -0.018931 -0.017235 -0.015430 -0.013585 -0.011764 -0.010019 -0.008392 -0.006912 -0.005596 -0.004453 -0.003481 -0.002672 -0.002012 -0.001485 -0.001073 -0.000758 -0.000522 -0.000349 -0.000225 -0.000137 -0.000077 -0.000036 -0.000011 0.000005 0.000013 0.000017 0.000017 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000002 0.000000 0.000005 0.000013 0.000025 0.000040 0.000061 0.000088 0.000124 0.000170 0.000232 0.000314 0.000424 0.000568 0.000756 0.000999 0.001308 0.001693 0.002167 0.002738 0.003411 0.004189 0.005067 0.006036 0.007075 0.008156 0.009242 0.010288 0.011239 0.012037 0.012626 0.012947 0.012955 0.012611 0.011896 0.010807 0.009365 0.007611 0.005606 0.003430 0.001175 -0.001062 -0.003178 -0.005081 -0.006689 -0.007939 -0.008791 -0.009230 -0.009267 -0.008938 -0.008296 -0.007412 -0.006366 -0.005237 -0.004105 -0.003036 -0.002085 -0.001288 -0.000665 -0.000215 0.000074 0.000228 0.000281 0.000268 0.000221 0.000169 0.000132 0.000119 0.000132 0.000165 0.000207 0.000245 0.000267 0.000267 0.000243 0.000204 0.000165 0.000145 0.000170 0.000261 0.000435 0.000702 0.001058 0.001485 0.001951 0.002409 0.002801 0.003061 0.003123 0.002925 0.002414 0.001554 0.000329 -0.001254 -0.003166 -0.005353 -0.007741 -0.010240 -0.012750 -0.015163 -0.017379 -0.019305 -0.020862 -0.021994 -0.022668 -0.022872 -0.022622 -0.021951 -0.020913 -0.019572 -0.018001 -0.016275 -0.014468 -0.012649 -0.010877 -0.009200 -0.007655 -0.006264 -0.005041 -0.003989 -0.003103 -0.002371 -0.001781 -0.001313 -0.000951 -0.000675 -0.000470 -0.000319 -0.000210 -0.000133 -0.000080 -0.000044 -0.000021 -0.000006 0.000002 0.000007 0.000010 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 0.000000 0.000005 0.000013 0.000024 0.000040 0.000060 0.000086 0.000120 0.000165 0.000224 0.000302 0.000405 0.000539 0.000714 0.000937 0.001219 0.001569 0.001994 0.002502 0.003095 0.003772 0.004527 0.005345 0.006204 0.007075 0.007918 0.008688 0.009331 0.009793 0.010020 0.009963 0.009582 0.008851 0.007762 0.006326 0.004576 0.002569 0.000378 -0.001907 -0.004184 -0.006348 -0.008299 -0.009944 -0.011208 -0.012039 -0.012410 -0.012325 -0.011813 -0.010931 -0.009754 -0.008370 -0.006874 -0.005361 -0.003916 -0.002613 -0.001503 -0.000621 0.000025 0.000445 0.000665 0.000726 0.000673 0.000555 0.000413 0.000281 0.000184 0.000131 0.000121 0.000144 0.000183 0.000218 0.000234 0.000218 0.000168 0.000094 0.000014 -0.000046 -0.000052 0.000027 0.000219 0.000544 0.001005 0.001592 0.002275 0.003005 0.003720 0.004345 0.004799 0.005006 0.004896 0.004414 0.003525 0.002222 0.000520 -0.001536 -0.003878 -0.006416 -0.009045 -0.011654 -0.014129 -0.016365 -0.018270 -0.019772 -0.020822 -0.021397 -0.021499 -0.021153 -0.020403 -0.019310 -0.017942 -0.016378 -0.014691 -0.012955 -0.011234 -0.009580 -0.008036 -0.006631 -0.005382 -0.004296 -0.003373 -0.002605 -0.001978 -0.001478 -0.001086 -0.000785 -0.000558 -0.000390 -0.000267 -0.000178 -0.000115 -0.000071 -0.000042 -0.000022 -0.000009 -0.000001 0.000004 0.000006 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000004 -0.000003 -0.000000 0.000005 0.000013 0.000023 0.000038 0.000058 0.000083 0.000115 0.000157 0.000212 0.000284 0.000378 0.000501 0.000658 0.000858 0.001107 0.001412 0.001780 0.002214 0.002714 0.003276 0.003890 0.004540 0.005201 0.005842 0.006424 0.006900 0.007222 0.007336 0.007197 0.006763 0.006004 0.004905 0.003471 0.001728 -0.000279 -0.002480 -0.004790 -0.007108 -0.009327 -0.011339 -0.013044 -0.014353 -0.015202 -0.015552 -0.015392 -0.014746 -0.013665 -0.012224 -0.010521 -0.008661 -0.006756 -0.004909 -0.003214 -0.001745 -0.000551 0.000343 0.000939 0.001261 0.001351 0.001265 0.001065 0.000809 0.000551 0.000330 0.000171 0.000083 0.000062 0.000089 0.000140 0.000187 0.000205 0.000177 0.000099 -0.000020 -0.000159 -0.000284 -0.000352 -0.000320 -0.000147 0.000199 0.000733 0.001453 0.002335 0.003332 0.004378 0.005389 0.006275 0.006942 0.007301 0.007279 0.006821 0.005900 0.004517 0.002703 0.000517 -0.001955 -0.004608 -0.007327 -0.009989 -0.012479 -0.014693 -0.016542 -0.017965 -0.018923 -0.019405 -0.019423 -0.019012 -0.018226 -0.017130 -0.015797 -0.014303 -0.012722 -0.011121 -0.009557 -0.008077 -0.006713 -0.005488 -0.004413 -0.003491 -0.002717 -0.002081 -0.001569 -0.001166 -0.000853 -0.000616 -0.000438 -0.000306 -0.000210 -0.000141 -0.000092 -0.000058 -0.000035 -0.000019 -0.000008 -0.000001 0.000003 0.000005 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000003 -0.000001 0.000004 0.000012 0.000022 0.000036 0.000054 0.000077 0.000108 0.000146 0.000197 0.000262 0.000347 0.000455 0.000593 0.000765 0.000977 0.001234 0.001539 0.001892 0.002292 0.002732 0.003198 0.003672 0.004128 0.004533 0.004849 0.005031 0.005033 0.004808 0.004317 0.003528 0.002420 0.000993 -0.000738 -0.002733 -0.004932 -0.007256 -0.009607 -0.011879 -0.013960 -0.015742 -0.017126 -0.018035 -0.018414 -0.018240 -0.017522 -0.016303 -0.014655 -0.012678 -0.010485 -0.008202 -0.005951 -0.003847 -0.001985 -0.000438 0.000752 0.001570 0.002033 0.002183 0.002079 0.001794 0.001406 0.000986 0.000596 0.000281 0.000067 -0.000040 -0.000054 0.000001 0.000086 0.000164 0.000199 0.000169 0.000062 -0.000112 -0.000329 -0.000547 -0.000714 -0.000773 -0.000667 -0.000351 0.000207 0.001016 0.002059 0.003295 0.004656 0.006053 0.007385 0.008542 0.009418 0.009919 0.009969 0.009519 0.008551 0.007081 0.005156 0.002854 0.000275 -0.002463 -0.005232 -0.007910 -0.010378 -0.012538 -0.014312 -0.015646 -0.016516 -0.016920 -0.016882 -0.016445 -0.015670 -0.014624 -0.013382 -0.012016 -0.010594 -0.009177 -0.007813 -0.006539 -0.005382 -0.004357 -0.003469 -0.002718 -0.002097 -0.001594 -0.001194 -0.000883 -0.000644 -0.000464 -0.000330 -0.000231 -0.000159 -0.000107 -0.000070 -0.000044 -0.000026 -0.000014 -0.000005 0.000000 0.000003 0.000005 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000001 0.000004 0.000011 0.000020 0.000033 0.000050 0.000072 0.000099 0.000134 0.000180 0.000238 0.000312 0.000405 0.000522 0.000665 0.000839 0.001045 0.001285 0.001557 0.001855 0.002171 0.002489 0.002788 0.003043 0.003218 0.003277 0.003178 0.002879 0.002340 0.001529 0.000423 -0.000985 -0.002687 -0.004652 -0.006829 -0.009146 -0.011513 -0.013825 -0.015971 -0.017837 -0.019316 -0.020318 -0.020775 -0.020646 -0.019926 -0.018645 -0.016865 -0.014681 -0.012213 -0.009593 -0.006962 -0.004453 -0.002186 -0.000258 0.001265 0.002350 0.002998 0.003242 0.003143 0.002782 0.002249 0.001638 0.001033 0.000505 0.000102 -0.000151 -0.000255 -0.000231 -0.000119 0.000031 0.000167 0.000242 0.000221 0.000089 -0.000148 -0.000462 -0.000805 -0.001111 -0.001311 -0.001330 -0.001105 -0.000587 0.000248 0.001396 0.002822 0.004459 0.006218 0.007985 0.009639 0.011055 0.012117 0.012728 0.012817 0.012345 0.011308 0.009738 0.007702 0.005295 0.002632 -0.000159 -0.002947 -0.005606 -0.008024 -0.010110 -0.011797 -0.013043 -0.013835 -0.014183 -0.014120 -0.013697 -0.012976 -0.012027 -0.010921 -0.009724 -0.008498 -0.007293 -0.006149 -0.005096 -0.004152 -0.003327 -0.002624 -0.002037 -0.001559 -0.001177 -0.000877 -0.000646 -0.000471 -0.000339 -0.000241 -0.000168 -0.000116 -0.000078 -0.000051 -0.000031 -0.000018 -0.000009 -0.000002 0.000001 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000001 0.000003 0.000009 0.000018 0.000030 0.000046 0.000065 0.000090 0.000121 0.000161 0.000212 0.000275 0.000353 0.000448 0.000563 0.000698 0.000855 0.001031 0.001223 0.001424 0.001621 0.001798 0.001933 0.001997 0.001959 0.001782 0.001428 0.000860 0.000045 -0.001040 -0.002409 -0.004059 -0.005967 -0.008093 -0.010374 -0.012728 -0.015056 -0.017249 -0.019192 -0.020772 -0.021888 -0.022459 -0.022429 -0.021774 -0.020507 -0.018679 -0.016373 -0.013707 -0.010818 -0.007856 -0.004972 -0.002310 0.000010 0.001893 0.003283 0.004158 0.004539 0.004479 0.004059 0.003383 0.002561 0.001701 0.000901 0.000239 -0.000236 -0.000503 -0.000570 -0.000471 -0.000262 -0.000009 0.000219 0.000360 0.000367 0.000216 -0.000089 -0.000518 -0.001016 -0.001506 -0.001900 -0.002108 -0.002044 -0.001640 -0.000854 0.000325 0.001872 0.003727 0.005797 0.007964 0.010094 0.012046 0.013683 0.014886 0.015559 0.015642 0.015109 0.013975 0.012294 0.010148 0.007650 0.004925 0.002109 -0.000666 -0.003278 -0.005624 -0.007621 -0.009215 -0.010377 -0.011105 -0.011419 -0.011360 -0.010984 -0.010352 -0.009533 -0.008592 -0.007588 -0.006573 -0.005588 -0.004666 -0.003828 -0.003088 -0.002451 -0.001915 -0.001475 -0.001122 -0.000843 -0.000626 -0.000461 -0.000335 -0.000241 -0.000171 -0.000120 -0.000082 -0.000055 -0.000035 -0.000021 -0.000011 -0.000005 -0.000000 0.000002 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000001 0.000003 0.000008 0.000016 0.000027 0.000041 0.000059 0.000081 0.000108 0.000142 0.000185 0.000237 0.000300 0.000374 0.000461 0.000560 0.000670 0.000787 0.000905 0.001016 0.001104 0.001154 0.001140 0.001035 0.000808 0.000425 -0.000148 -0.000943 -0.001984 -0.003288 -0.004857 -0.006678 -0.008719 -0.010927 -0.013231 -0.015540 -0.017750 -0.019747 -0.021417 -0.022652 -0.023358 -0.023464 -0.022929 -0.021749 -0.019956 -0.017619 -0.014845 -0.011770 -0.008548 -0.005344 -0.002319 0.000382 0.002636 0.004358 0.005502 0.006065 0.006086 0.005643 0.004840 0.003802 0.002659 0.001536 0.000543 -0.000239 -0.000759 -0.001003 -0.000990 -0.000771 -0.000417 -0.000016 0.000344 0.000583 0.000640 0.000482 0.000108 -0.000452 -0.001133 -0.001849 -0.002493 -0.002955 -0.003127 -0.002919 -0.002268 -0.001144 0.000441 0.002435 0.004747 0.007256 0.009818 0.012275 0.014474 0.016272 0.017550 0.018223 0.018246 0.017612 0.016358 0.014555 0.012305 0.009733 0.006972 0.004161 0.001427 -0.001113 -0.003365 -0.005261 -0.006758 -0.007840 -0.008515 -0.008814 -0.008782 -0.008476 -0.007956 -0.007284 -0.006519 -0.005712 -0.004905 -0.004132 -0.003417 -0.002776 -0.002218 -0.001745 -0.001353 -0.001036 -0.000785 -0.000588 -0.000437 -0.000321 -0.000234 -0.000168 -0.000119 -0.000083 -0.000056 -0.000037 -0.000023 -0.000013 -0.000006 -0.000002 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000002 0.000007 0.000014 0.000024 0.000036 0.000052 0.000071 0.000095 0.000123 0.000158 0.000200 0.000248 0.000303 0.000364 0.000430 0.000497 0.000561 0.000614 0.000645 0.000640 0.000578 0.000436 0.000188 -0.000196 -0.000749 -0.001498 -0.002470 -0.003682 -0.005142 -0.006844 -0.008763 -0.010859 -0.013070 -0.015316 -0.017502 -0.019520 -0.021254 -0.022594 -0.023437 -0.023700 -0.023325 -0.022289 -0.020603 -0.018321 -0.015533 -0.012366 -0.008971 -0.005520 -0.002186 0.000864 0.003481 0.005550 0.006996 0.007788 0.007942 0.007523 0.006629 0.005392 0.003958 0.002478 0.001091 -0.000082 -0.000957 -0.001485 -0.001660 -0.001517 -0.001122 -0.000571 0.000028 0.000564 0.000938 0.001073 0.000924 0.000484 -0.000216 -0.001106 -0.002086 -0.003032 -0.003812 -0.004295 -0.004367 -0.003940 -0.002965 -0.001437 0.000603 0.003071 0.005844 0.008769 0.011679 0.014401 0.016771 0.018649 0.019926 0.020532 0.020442 0.019671 0.018277 0.016352 0.014011 0.011388 0.008621 0.005845 0.003184 0.000743 -0.001396 -0.003177 -0.004572 -0.005576 -0.006208 -0.006504 -0.006512 -0.006287 -0.005886 -0.005364 -0.004770 -0.004148 -0.003532 -0.002949 -0.002417 -0.001946 -0.001542 -0.001205 -0.000930 -0.000709 -0.000536 -0.000402 -0.000299 -0.000220 -0.000160 -0.000115 -0.000081 -0.000056 -0.000037 -0.000024 -0.000014 -0.000008 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000002 0.000001 0.000006 0.000012 0.000021 0.000032 0.000045 0.000061 0.000081 0.000105 0.000132 0.000163 0.000198 0.000236 0.000274 0.000311 0.000342 0.000360 0.000358 0.000322 0.000238 0.000085 -0.000159 -0.000521 -0.001029 -0.001710 -0.002589 -0.003685 -0.005009 -0.006561 -0.008325 -0.010270 -0.012346 -0.014485 -0.016601 -0.018593 -0.020354 -0.021771 -0.022736 -0.023157 -0.022962 -0.022108 -0.020589 -0.018436 -0.015721 -0.012555 -0.009082 -0.005469 -0.001898 0.001449 0.004402 0.006817 0.008586 0.009649 0.009993 0.009657 0.008729 0.007334 0.005629 0.003782 0.001963 0.000327 -0.001000 -0.001930 -0.002419 -0.002473 -0.002142 -0.001515 -0.000709 0.000141 0.000902 0.001452 0.001696 0.001575 0.001077 0.000232 -0.000884 -0.002159 -0.003453 -0.004609 -0.005474 -0.005906 -0.005793 -0.005063 -0.003692 -0.001706 0.000819 0.003761 0.006964 0.010252 0.013435 0.016332 0.018782 0.020650 0.021846 0.022321 0.022071 0.021137 0.019597 0.017558 0.015148 0.012504 0.009765 0.007061 0.004505 0.002192 0.000188 -0.001465 -0.002751 -0.003677 -0.004270 -0.004568 -0.004619 -0.004475 -0.004187 -0.003803 -0.003364 -0.002906 -0.002455 -0.002033 -0.001653 -0.001322 -0.001041 -0.000810 -0.000624 -0.000476 -0.000360 -0.000271 -0.000202 -0.000149 -0.000108 -0.000077 -0.000054 -0.000037 -0.000024 -0.000015 -0.000009 -0.000004 -0.000002 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000001 0.000005 0.000010 0.000018 0.000027 0.000038 0.000052 0.000068 0.000086 0.000107 0.000129 0.000152 0.000175 0.000194 0.000206 0.000206 0.000188 0.000141 0.000053 -0.000093 -0.000315 -0.000637 -0.001083 -0.001678 -0.002446 -0.003406 -0.004573 -0.005951 -0.007532 -0.009294 -0.011196 -0.013184 -0.015183 -0.017103 -0.018844 -0.020298 -0.021357 -0.021920 -0.021906 -0.021255 -0.019941 -0.017975 -0.015408 -0.012330 -0.008871 -0.005189 -0.001464 0.002113 0.005357 0.008098 0.010200 0.011567 0.012154 0.011971 0.011080 0.009595 0.007668 0.005479 0.003220 0.001077 -0.000782 -0.002224 -0.003161 -0.003558 -0.003433 -0.002854 -0.001934 -0.000816 0.000340 0.001374 0.002141 0.002527 0.002461 0.001918 0.000931 -0.000422 -0.002015 -0.003691 -0.005272 -0.006579 -0.007444 -0.007729 -0.007337 -0.006222 -0.004394 -0.001919 0.001089 0.004472 0.008046 0.011611 0.014969 0.017938 0.020365 0.022133 0.023173 0.023461 0.023020 0.021911 0.020231 0.018100 0.015652 0.013026 0.010357 0.007765 0.005351 0.003194 0.001346 -0.000165 -0.001336 -0.002181 -0.002733 -0.003031 -0.003120 -0.003048 -0.002859 -0.002593 -0.002285 -0.001963 -0.001648 -0.001356 -0.001096 -0.000872 -0.000685 -0.000533 -0.000411 -0.000314 -0.000239 -0.000180 -0.000134 -0.000099 -0.000072 -0.000051 -0.000035 -0.000023 -0.000015 -0.000009 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 0.000001 0.000004 0.000008 0.000015 0.000022 0.000032 0.000043 0.000055 0.000069 0.000083 0.000098 0.000111 0.000120 0.000123 0.000116 0.000092 0.000045 -0.000035 -0.000162 -0.000352 -0.000623 -0.000997 -0.001497 -0.002143 -0.002958 -0.003955 -0.005143 -0.006520 -0.008073 -0.009772 -0.011572 -0.013411 -0.015214 -0.016888 -0.018333 -0.019445 -0.020121 -0.020272 -0.019826 -0.018738 -0.017000 -0.014639 -0.011724 -0.008364 -0.004703 -0.000912 0.002817 0.006291 0.009322 0.011747 0.013438 0.014316 0.014355 0.013586 0.012098 0.010030 0.007561 0.004893 0.002239 -0.000197 -0.002237 -0.003746 -0.004637 -0.004884 -0.004519 -0.003633 -0.002363 -0.000877 0.000637 0.001991 0.003017 0.003580 0.003594 0.003027 0.001907 0.000318 -0.001604 -0.003685 -0.005727 -0.007524 -0.008883 -0.009638 -0.009667 -0.008902 -0.007334 -0.005014 -0.002048 0.001408 0.005166 0.009019 0.012755 0.016174 0.019104 0.021407 0.022992 0.023816 0.023880 0.023231 0.021953 0.020155 0.017967 0.015525 0.012963 0.010409 0.007970 0.005732 0.003758 0.002086 0.000728 -0.000320 -0.001081 -0.001587 -0.001878 -0.001995 -0.001979 -0.001869 -0.001698 -0.001494 -0.001279 -0.001070 -0.000877 -0.000707 -0.000562 -0.000442 -0.000345 -0.000267 -0.000206 -0.000157 -0.000119 -0.000089 -0.000065 -0.000047 -0.000032 -0.000022 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000003 0.000006 0.000011 0.000017 0.000025 0.000033 0.000043 0.000052 0.000062 0.000069 0.000074 0.000073 0.000064 0.000042 0.000001 -0.000067 -0.000171 -0.000324 -0.000542 -0.000842 -0.001244 -0.001769 -0.002436 -0.003260 -0.004253 -0.005417 -0.006746 -0.008221 -0.009806 -0.011454 -0.013099 -0.014662 -0.016053 -0.017173 -0.017924 -0.018212 -0.017956 -0.017098 -0.015609 -0.013496 -0.010803 -0.007617 -0.004060 -0.000292 0.003506 0.007138 0.010407 0.013128 0.015148 0.016351 0.016675 0.016114 0.014725 0.012621 0.009967 0.006967 0.003846 0.000834 -0.001850 -0.004022 -0.005542 -0.006328 -0.006366 -0.005705 -0.004456 -0.002781 -0.000877 0.001039 0.002756 0.004079 0.004854 0.004978 0.004410 0.003174 0.001358 -0.000892 -0.003387 -0.005908 -0.008226 -0.010123 -0.011406 -0.011926 -0.011593 -0.010377 -0.008312 -0.005496 -0.002075 0.001761 0.005799 0.009817 0.013602 0.016964 0.019746 0.021837 0.023174 0.023739 0.023562 0.022711 0.021287 0.019409 0.017209 0.014823 0.012377 0.009983 0.007736 0.005706 0.003937 0.002454 0.001259 0.000338 -0.000333 -0.000787 -0.001062 -0.001193 -0.001217 -0.001166 -0.001066 -0.000940 -0.000805 -0.000673 -0.000552 -0.000446 -0.000356 -0.000281 -0.000221 -0.000173 -0.000134 -0.000103 -0.000078 -0.000058 -0.000042 -0.000029 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000008 0.000013 0.000018 0.000025 0.000031 0.000037 0.000042 0.000045 0.000043 0.000034 0.000016 -0.000017 -0.000070 -0.000151 -0.000269 -0.000436 -0.000668 -0.000980 -0.001390 -0.001916 -0.002574 -0.003376 -0.004330 -0.005433 -0.006675 -0.008031 -0.009463 -0.010921 -0.012337 -0.013632 -0.014719 -0.015502 -0.015891 -0.015799 -0.015159 -0.013924 -0.012082 -0.009655 -0.006702 -0.003326 0.000337 0.004119 0.007830 0.011271 0.014246 0.016579 0.018124 0.018783 0.018510 0.017324 0.015305 0.012592 0.009373 0.005874 0.002343 -0.000976 -0.003852 -0.006095 -0.007566 -0.008190 -0.007963 -0.006953 -0.005293 -0.003170 -0.000808 0.001550 0.003664 0.005317 0.006335 0.006598 0.006055 0.004728 0.002705 0.000142 -0.002760 -0.005762 -0.008615 -0.011075 -0.012923 -0.013988 -0.014153 -0.013367 -0.011648 -0.009079 -0.005798 -0.001992 0.002125 0.006324 0.010381 0.014091 0.017282 0.019824 0.021634 0.022677 0.022965 0.022553 0.021525 0.019994 0.018084 0.015928 0.013651 0.011369 0.009179 0.007157 0.005357 0.003808 0.002523 0.001494 0.000703 0.000125 -0.000272 -0.000521 -0.000655 -0.000703 -0.000691 -0.000641 -0.000570 -0.000491 -0.000413 -0.000340 -0.000277 -0.000223 -0.000178 -0.000142 -0.000112 -0.000088 -0.000067 -0.000050 -0.000037 -0.000026 -0.000018 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000021 0.000024 0.000026 0.000024 0.000017 0.000003 -0.000022 -0.000061 -0.000121 -0.000209 -0.000333 -0.000505 -0.000738 -0.001047 -0.001448 -0.001955 -0.002582 -0.003337 -0.004223 -0.005236 -0.006360 -0.007569 -0.008821 -0.010064 -0.011231 -0.012245 -0.013020 -0.013470 -0.013509 -0.013062 -0.012073 -0.010511 -0.008375 -0.005702 -0.002568 0.000914 0.004596 0.008303 0.011841 0.015010 0.017621 0.019504 0.020527 0.020609 0.019725 0.017914 0.015281 0.011988 0.008246 0.004302 0.000420 -0.003142 -0.006146 -0.008397 -0.009758 -0.010164 -0.009623 -0.008220 -0.006112 -0.003508 -0.000660 0.002165 0.004702 0.006710 0.007995 0.008425 0.007937 0.006547 0.004346 0.001496 -0.001791 -0.005259 -0.008639 -0.011666 -0.014098 -0.015738 -0.016447 -0.016152 -0.014853 -0.012617 -0.009572 -0.005897 -0.001805 0.002471 0.006701 0.010668 0.014187 0.017111 0.019341 0.020823 0.021555 0.021573 0.020951 0.019787 0.018201 0.016317 0.014260 0.012144 0.010070 0.008116 0.006343 0.004785 0.003462 0.002374 0.001510 0.000848 0.000363 0.000026 -0.000191 -0.000317 -0.000376 -0.000388 -0.000369 -0.000334 -0.000292 -0.000248 -0.000207 -0.000171 -0.000140 -0.000114 -0.000092 -0.000073 -0.000057 -0.000043 -0.000031 -0.000022 -0.000015 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000012 0.000013 0.000012 0.000007 -0.000003 -0.000020 -0.000049 -0.000092 -0.000155 -0.000244 -0.000368 -0.000537 -0.000762 -0.001057 -0.001434 -0.001907 -0.002485 -0.003174 -0.003974 -0.004876 -0.005863 -0.006905 -0.007961 -0.008977 -0.009888 -0.010621 -0.011094 -0.011226 -0.010943 -0.010178 -0.008889 -0.007055 -0.004691 -0.001848 0.001389 0.004894 0.008513 0.012065 0.015355 0.018189 0.020381 0.021774 0.022252 0.021750 0.020263 0.017853 0.014646 0.010825 0.006622 0.002302 -0.001860 -0.005593 -0.008654 -0.010849 -0.012044 -0.012182 -0.011287 -0.009462 -0.006881 -0.003779 -0.000430 0.002874 0.005846 0.008224 0.009796 0.010415 0.010010 0.008590 0.006248 0.003147 -0.000487 -0.004388 -0.008269 -0.011846 -0.014855 -0.017080 -0.018357 -0.018593 -0.017770 -0.015935 -0.013207 -0.009754 -0.005785 -0.001532 0.002772 0.006901 0.010660 0.013888 0.016472 0.018343 0.019481 0.019907 0.019682 0.018893 0.017648 0.016065 0.014264 0.012358 0.010447 0.008612 0.006917 0.005401 0.004089 0.002988 0.002091 0.001383 0.000844 0.000449 0.000172 -0.000011 -0.000122 -0.000181 -0.000204 -0.000204 -0.000191 -0.000170 -0.000148 -0.000126 -0.000106 -0.000089 -0.000073 -0.000059 -0.000047 -0.000036 -0.000026 -0.000018 -0.000012 -0.000008 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000005 0.000004 0.000001 -0.000005 -0.000017 -0.000037 -0.000067 -0.000111 -0.000174 -0.000261 -0.000380 -0.000539 -0.000750 -0.001021 -0.001366 -0.001794 -0.002311 -0.002922 -0.003622 -0.004402 -0.005241 -0.006109 -0.006964 -0.007753 -0.008415 -0.008878 -0.009068 -0.008913 -0.008344 -0.007309 -0.005774 -0.003734 -0.001213 0.001726 0.004987 0.008438 0.011919 0.015247 0.018232 0.020681 0.022421 0.023308 0.023239 0.022169 0.020112 0.017150 0.013430 0.009152 0.004566 -0.000050 -0.004410 -0.008236 -0.011284 -0.013360 -0.014338 -0.014171 -0.012895 -0.010629 -0.007569 -0.003967 -0.000120 0.003660 0.007065 0.009816 0.011685 0.012511 0.012214 0.010799 0.008357 0.005054 0.001121 -0.003164 -0.007501 -0.011590 -0.015151 -0.017944 -0.019790 -0.020575 -0.020260 -0.018878 -0.016531 -0.013377 -0.009617 -0.005478 -0.001197 0.003000 0.006908 0.010358 0.013223 0.015420 0.016915 0.017715 0.017865 0.017441 0.016540 0.015272 0.013751 0.012086 0.010374 0.008697 0.007121 0.005690 0.004431 0.003355 0.002463 0.001744 0.001181 0.000754 0.000441 0.000221 0.000073 -0.000020 -0.000074 -0.000100 -0.000109 -0.000106 -0.000099 -0.000088 -0.000078 -0.000067 -0.000057 -0.000047 -0.000038 -0.000029 -0.000021 -0.000015 -0.000010 -0.000006 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000006 -0.000014 -0.000027 -0.000047 -0.000077 -0.000120 -0.000180 -0.000262 -0.000373 -0.000519 -0.000709 -0.000953 -0.001259 -0.001635 -0.002085 -0.002611 -0.003207 -0.003860 -0.004549 -0.005244 -0.005903 -0.006476 -0.006904 -0.007120 -0.007058 -0.006652 -0.005845 -0.004593 -0.002874 -0.000693 0.001914 0.004875 0.008088 0.011414 0.014693 0.017743 0.020377 0.022413 0.023688 0.024070 0.023475 0.021874 0.019301 0.015854 0.011698 0.007049 0.002170 -0.002652 -0.007124 -0.010966 -0.013933 -0.015835 -0.016555 -0.016054 -0.014384 -0.011677 -0.008146 -0.004061 0.000264 0.004500 0.008321 0.011435 0.013599 0.014643 0.014477 0.013101 0.010603 0.007151 0.002980 -0.001627 -0.006359 -0.010903 -0.014966 -0.018292 -0.020685 -0.022012 -0.022216 -0.021315 -0.019394 -0.016599 -0.013120 -0.009178 -0.005006 -0.000831 0.003138 0.006725 0.009792 0.012246 0.014040 0.015166 0.015657 0.015577 0.015010 0.014057 0.012825 0.011417 0.009928 0.008439 0.007013 0.005699 0.004525 0.003508 0.002651 0.001949 0.001388 0.000952 0.000624 0.000384 0.000215 0.000100 0.000025 -0.000020 -0.000044 -0.000056 -0.000059 -0.000058 -0.000054 -0.000049 -0.000043 -0.000037 -0.000030 -0.000023 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000007 -0.000011 -0.000019 -0.000032 -0.000052 -0.000080 -0.000121 -0.000177 -0.000252 -0.000352 -0.000482 -0.000650 -0.000863 -0.001127 -0.001448 -0.001830 -0.002269 -0.002761 -0.003290 -0.003835 -0.004366 -0.004842 -0.005217 -0.005435 -0.005436 -0.005159 -0.004546 -0.003551 -0.002138 -0.000298 0.001957 0.004581 0.007497 0.010596 0.013738 0.016763 0.019494 0.021750 0.023361 0.024174 0.024074 0.022992 0.020915 0.017895 0.014046 0.009545 0.004621 -0.000455 -0.005391 -0.009889 -0.013670 -0.016493 -0.018175 -0.018606 -0.017759 -0.015696 -0.012565 -0.008590 -0.004056 0.000710 0.005364 0.009571 0.013024 0.015472 0.016735 0.016717 0.015412 0.012904 0.009361 0.005019 0.000164 -0.004888 -0.009815 -0.014313 -0.018116 -0.021011 -0.022852 -0.023565 -0.023151 -0.021682 -0.019287 -0.016145 -0.012467 -0.008481 -0.004410 -0.000465 0.003176 0.006367 0.009006 0.011033 0.012431 0.013219 0.013448 0.013193 0.012544 0.011598 0.010452 0.009197 0.007911 0.006656 0.005481 0.004418 0.003484 0.002687 0.002023 0.001486 0.001061 0.000734 0.000489 0.000310 0.000184 0.000097 0.000040 0.000005 -0.000016 -0.000028 -0.000033 -0.000035 -0.000034 -0.000031 -0.000027 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000009 -0.000014 -0.000022 -0.000034 -0.000053 -0.000079 -0.000116 -0.000166 -0.000233 -0.000321 -0.000434 -0.000579 -0.000760 -0.000982 -0.001250 -0.001564 -0.001920 -0.002312 -0.002725 -0.003137 -0.003518 -0.003832 -0.004033 -0.004070 -0.003891 -0.003440 -0.002669 -0.001538 -0.000024 0.001878 0.004144 0.006723 0.009533 0.012462 0.015372 0.018104 0.020490 0.022358 0.023547 0.023919 0.023375 0.021860 0.019378 0.015993 0.011833 0.007085 0.001987 -0.003188 -0.008144 -0.012585 -0.016236 -0.018862 -0.020288 -0.020413 -0.019220 -0.016783 -0.013260 -0.008885 -0.003953 0.001200 0.006222 0.010767 0.014524 0.017233 0.018709 0.018848 0.017642 0.015169 0.011595 0.007154 0.002131 -0.003155 -0.008379 -0.013232 -0.017437 -0.020772 -0.023079 -0.024270 -0.024331 -0.023318 -0.021345 -0.018579 -0.015218 -0.011481 -0.007586 -0.003740 -0.000124 0.003114 0.005864 0.008058 0.009667 0.010701 0.011198 0.011222 0.010852 0.010178 0.009288 0.008268 0.007190 0.006117 0.005095 0.004157 0.003323 0.002602 0.001995 0.001497 0.001097 0.000785 0.000546 0.000367 0.000238 0.000146 0.000083 0.000040 0.000013 -0.000003 -0.000014 -0.000019 -0.000021 -0.000021 -0.000019 -0.000016 -0.000013 -0.000009 -0.000005 -0.000003 -0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000015 -0.000022 -0.000034 -0.000051 -0.000075 -0.000107 -0.000151 -0.000209 -0.000285 -0.000381 -0.000502 -0.000652 -0.000835 -0.001052 -0.001302 -0.001582 -0.001884 -0.002191 -0.002484 -0.002735 -0.002909 -0.002964 -0.002854 -0.002532 -0.001951 -0.001069 0.000145 0.001707 0.003613 0.005833 0.008312 0.010965 0.013680 0.016321 0.018738 0.020767 0.022249 0.023034 0.023002 0.022064 0.020183 0.017374 0.013714 0.009341 0.004447 -0.000726 -0.005903 -0.010791 -0.015099 -0.018559 -0.020945 -0.022091 -0.021906 -0.020383 -0.017605 -0.013737 -0.009020 -0.003756 0.001716 0.007038 0.011864 0.015876 0.018813 0.020485 0.020786 0.019702 0.017306 0.013760 0.009292 0.004186 -0.001243 -0.006670 -0.011784 -0.016305 -0.020004 -0.022713 -0.024334 -0.024838 -0.024267 -0.022721 -0.020352 -0.017344 -0.013905 -0.010244 -0.006564 -0.003043 0.000169 0.002959 0.005252 0.007011 0.008235 0.008952 0.009215 0.009094 0.008668 0.008018 0.007222 0.006350 0.005459 0.004595 0.003790 0.003064 0.002430 0.001890 0.001442 0.001078 0.000789 0.000565 0.000395 0.000268 0.000176 0.000111 0.000065 0.000035 0.000014 0.000001 -0.000007 -0.000011 -0.000013 -0.000013 -0.000011 -0.000008 -0.000006 -0.000003 -0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000032 -0.000047 -0.000068 -0.000096 -0.000134 -0.000183 -0.000246 -0.000326 -0.000425 -0.000547 -0.000693 -0.000863 -0.001057 -0.001269 -0.001490 -0.001707 -0.001898 -0.002039 -0.002098 -0.002036 -0.001813 -0.001387 -0.000717 0.000230 0.001479 0.003038 0.004898 0.007024 0.009357 0.011813 0.014281 0.016632 0.018720 0.020395 0.021506 0.021921 0.021529 0.020258 0.018083 0.015032 0.011191 0.006702 0.001762 -0.003388 -0.008477 -0.013217 -0.017327 -0.020546 -0.022661 -0.023516 -0.023031 -0.021207 -0.018134 -0.013982 -0.008996 -0.003478 0.002233 0.007779 0.012815 0.017026 0.020149 0.021995 0.022453 0.021507 0.019226 0.015764 0.011342 0.006237 0.000759 -0.004773 -0.010050 -0.014792 -0.018768 -0.021803 -0.023791 -0.024692 -0.024534 -0.023404 -0.021436 -0.018802 -0.015694 -0.012314 -0.008853 -0.005488 -0.002366 0.000398 0.002726 0.004573 0.005930 0.006817 0.007275 0.007365 0.007157 0.006723 0.006135 0.005456 0.004740 0.004030 0.003357 0.002744 0.002201 0.001734 0.001341 0.001019 0.000760 0.000556 0.000399 0.000280 0.000191 0.000127 0.000081 0.000049 0.000027 0.000012 0.000002 -0.000004 -0.000007 -0.000007 -0.000007 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000013 -0.000020 -0.000029 -0.000042 -0.000060 -0.000084 -0.000115 -0.000156 -0.000207 -0.000272 -0.000352 -0.000448 -0.000561 -0.000691 -0.000836 -0.000989 -0.001143 -0.001283 -0.001391 -0.001444 -0.001412 -0.001262 -0.000958 -0.000463 0.000256 0.001227 0.002467 0.003981 0.005752 0.007744 0.009896 0.012126 0.014327 0.016376 0.018138 0.019471 0.020240 0.020323 0.019626 0.018089 0.015698 0.012491 0.008559 0.004049 -0.000844 -0.005883 -0.010802 -0.015326 -0.019181 -0.022123 -0.023949 -0.024515 -0.023751 -0.021667 -0.018356 -0.013991 -0.008817 -0.003133 0.002728 0.008413 0.013583 0.017927 0.021188 0.023176 0.023783 0.022986 0.020851 0.017522 0.013214 0.008192 0.002756 -0.002783 -0.008122 -0.012987 -0.017146 -0.020424 -0.022708 -0.023949 -0.024162 -0.023421 -0.021844 -0.019589 -0.016833 -0.013764 -0.010566 -0.007406 -0.004429 -0.001748 0.000555 0.002432 0.003868 0.004873 0.005480 0.005741 0.005716 0.005470 0.005066 0.004562 0.004007 0.003443 0.002897 0.002392 0.001940 0.001546 0.001212 0.000934 0.000708 0.000528 0.000387 0.000278 0.000196 0.000135 0.000090 0.000058 0.000035 0.000019 0.000009 0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000036 -0.000051 -0.000071 -0.000097 -0.000129 -0.000171 -0.000222 -0.000284 -0.000358 -0.000443 -0.000539 -0.000643 -0.000748 -0.000846 -0.000925 -0.000968 -0.000952 -0.000854 -0.000642 -0.000287 0.000244 0.000978 0.001937 0.003133 0.004565 0.006214 0.008042 0.009989 0.011975 0.013901 0.015649 0.017096 0.018111 0.018572 0.018372 0.017428 0.015693 0.013163 0.009883 0.005948 0.001503 -0.003258 -0.008106 -0.012787 -0.017037 -0.020597 -0.023237 -0.024768 -0.025058 -0.024048 -0.021753 -0.018270 -0.013772 -0.008498 -0.002739 0.003179 0.008914 0.014137 0.018546 0.021890 0.023986 0.024724 0.024081 0.022116 0.018965 0.014830 0.009966 0.004658 -0.000794 -0.006099 -0.010989 -0.015239 -0.018672 -0.021174 -0.022689 -0.023222 -0.022833 -0.021625 -0.019741 -0.017343 -0.014605 -0.011698 -0.008781 -0.005993 -0.003445 -0.001218 0.000638 0.002101 0.003175 0.003887 0.004278 0.004399 0.004309 0.004062 0.003711 0.003301 0.002867 0.002439 0.002035 0.001668 0.001345 0.001067 0.000834 0.000642 0.000487 0.000363 0.000266 0.000192 0.000135 0.000093 0.000062 0.000040 0.000024 0.000013 0.000006 0.000002 -0.000000 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000014 -0.000021 -0.000030 -0.000043 -0.000059 -0.000079 -0.000105 -0.000137 -0.000177 -0.000224 -0.000280 -0.000342 -0.000410 -0.000480 -0.000547 -0.000602 -0.000634 -0.000627 -0.000563 -0.000418 -0.000169 0.000212 0.000752 0.001472 0.002390 0.003513 0.004837 0.006339 0.007984 0.009711 0.011447 0.013097 0.014555 0.015707 0.016435 0.016630 0.016197 0.015067 0.013203 0.010608 0.007333 0.003473 -0.000827 -0.005384 -0.009976 -0.014363 -0.018295 -0.021532 -0.023859 -0.025100 -0.025139 -0.023923 -0.021474 -0.017890 -0.013339 -0.008054 -0.002314 0.003566 0.009262 0.014455 0.018859 0.022231 0.024394 0.025243 0.024752 0.022974 0.020036 0.016127 0.011486 0.006383 0.001103 -0.004076 -0.008900 -0.013149 -0.016653 -0.019295 -0.021015 -0.021810 -0.021727 -0.020857 -0.019325 -0.017278 -0.014877 -0.012278 -0.009630 -0.007065 -0.004688 -0.002579 -0.000789 0.000656 0.001756 0.002529 0.003009 0.003242 0.003275 0.003157 0.002935 0.002648 0.002329 0.002004 0.001691 0.001402 0.001143 0.000919 0.000728 0.000568 0.000438 0.000332 0.000248 0.000182 0.000130 0.000092 0.000062 0.000041 0.000026 0.000015 0.000008 0.000004 0.000002 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000034 -0.000047 -0.000063 -0.000083 -0.000108 -0.000138 -0.000173 -0.000213 -0.000257 -0.000303 -0.000347 -0.000385 -0.000407 -0.000404 -0.000363 -0.000266 -0.000095 0.000173 0.000558 0.001084 0.001768 0.002623 0.003652 0.004848 0.006190 0.007640 0.009144 0.010631 0.012016 0.013203 0.014087 0.014564 0.014538 0.013925 0.012667 0.010738 0.008147 0.004946 0.001231 -0.002860 -0.007151 -0.011435 -0.015486 -0.019072 -0.021971 -0.023983 -0.024951 -0.024769 -0.023394 -0.020851 -0.017238 -0.012716 -0.007507 -0.001877 0.003876 0.009445 0.014530 0.018858 0.022202 0.024392 0.025327 0.024981 0.023400 0.020700 0.017057 0.012694 0.007863 0.002830 -0.002144 -0.006819 -0.010984 -0.014478 -0.017183 -0.019040 -0.020036 -0.020209 -0.019637 -0.018429 -0.016718 -0.014647 -0.012362 -0.009998 -0.007677 -0.005499 -0.003541 -0.001854 -0.000465 0.000622 0.001419 0.001953 0.002262 0.002387 0.002370 0.002252 0.002067 0.001845 0.001608 0.001374 0.001153 0.000952 0.000775 0.000622 0.000493 0.000385 0.000297 0.000225 0.000167 0.000122 0.000087 0.000060 0.000040 0.000026 0.000015 0.000009 0.000005 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000013 -0.000019 -0.000027 -0.000037 -0.000049 -0.000065 -0.000083 -0.000105 -0.000131 -0.000159 -0.000188 -0.000217 -0.000242 -0.000258 -0.000257 -0.000230 -0.000167 -0.000051 0.000132 0.000401 0.000774 0.001269 0.001901 0.002677 0.003599 0.004657 0.005831 0.007085 0.008369 0.009618 0.010756 0.011695 0.012343 0.012608 0.012405 0.011664 0.010335 0.008400 0.005872 0.002805 -0.000708 -0.004537 -0.008516 -0.012454 -0.016141 -0.019364 -0.021920 -0.023628 -0.024346 -0.023980 -0.022496 -0.019920 -0.016348 -0.011932 -0.006881 -0.001446 0.004097 0.009460 0.014362 0.018551 0.021813 0.023988 0.024983 0.024768 0.023386 0.020942 0.017596 0.013553 0.009046 0.004321 -0.000381 -0.004834 -0.008843 -0.012252 -0.014951 -0.016877 -0.018014 -0.018391 -0.018073 -0.017156 -0.015756 -0.014002 -0.012025 -0.009948 -0.007883 -0.005923 -0.004140 -0.002582 -0.001278 -0.000236 0.000552 0.001109 0.001464 0.001652 0.001710 0.001672 0.001568 0.001424 0.001260 0.001092 0.000929 0.000777 0.000642 0.000522 0.000420 0.000333 0.000260 0.000200 0.000150 0.000111 0.000080 0.000056 0.000037 0.000024 0.000015 0.000009 0.000005 0.000004 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000003 -0.000006 -0.000010 -0.000014 -0.000020 -0.000028 -0.000037 -0.000049 -0.000063 -0.000079 -0.000096 -0.000115 -0.000134 -0.000151 -0.000161 -0.000162 -0.000145 -0.000104 -0.000028 0.000095 0.000278 0.000536 0.000885 0.001338 0.001905 0.002594 0.003402 0.004320 0.005327 0.006391 0.007465 0.008493 0.009405 0.010125 0.010571 0.010664 0.010329 0.009506 0.008157 0.006266 0.003853 0.000969 -0.002297 -0.005825 -0.009460 -0.013027 -0.016336 -0.019192 -0.021413 -0.022835 -0.023332 -0.022822 -0.021277 -0.018727 -0.015259 -0.011019 -0.006200 -0.001033 0.004225 0.009311 0.013966 0.017957 0.021087 0.023209 0.024234 0.024135 0.022948 0.020767 0.017737 0.014044 0.009900 0.005528 0.001153 -0.003020 -0.006811 -0.010073 -0.012702 -0.014637 -0.015859 -0.016387 -0.016278 -0.015613 -0.014495 -0.013036 -0.011354 -0.009559 -0.007752 -0.006017 -0.004421 -0.003012 -0.001815 -0.000842 -0.000087 0.000466 0.000841 0.001067 0.001176 0.001196 0.001153 0.001070 0.000964 0.000849 0.000733 0.000623 0.000522 0.000431 0.000352 0.000283 0.000224 0.000174 0.000132 0.000099 0.000071 0.000050 0.000034 0.000022 0.000014 0.000009 0.000006 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000021 -0.000028 -0.000036 -0.000046 -0.000057 -0.000070 -0.000082 -0.000093 -0.000100 -0.000101 -0.000092 -0.000066 -0.000017 0.000064 0.000186 0.000360 0.000600 0.000916 0.001319 0.001817 0.002414 0.003108 0.003888 0.004735 0.005620 0.006501 0.007328 0.008040 0.008571 0.008851 0.008809 0.008383 0.007522 0.006195 0.004392 0.002134 -0.000530 -0.003518 -0.006717 -0.009989 -0.013175 -0.016103 -0.018599 -0.020499 -0.021660 -0.021969 -0.021355 -0.019797 -0.017324 -0.014018 -0.010015 -0.005489 -0.000653 0.004261 0.009011 0.013365 0.017109 0.020064 0.022097 0.023125 0.023122 0.022120 0.020201 0.017495 0.014168 0.010411 0.006427 0.002416 -0.001434 -0.004957 -0.008021 -0.010528 -0.012419 -0.013673 -0.014304 -0.014358 -0.013906 -0.013035 -0.011845 -0.010437 -0.008911 -0.007355 -0.005846 -0.004443 -0.003191 -0.002116 -0.001228 -0.000527 0.000001 0.000375 0.000619 0.000758 0.000818 0.000819 0.000781 0.000720 0.000646 0.000568 0.000490 0.000417 0.000350 0.000290 0.000236 0.000189 0.000149 0.000115 0.000086 0.000063 0.000045 0.000031 0.000020 0.000013 0.000008 0.000006 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000010 -0.000015 -0.000020 -0.000026 -0.000033 -0.000041 -0.000049 -0.000057 -0.000062 -0.000063 -0.000058 -0.000042 -0.000011 0.000040 0.000120 0.000235 0.000395 0.000610 0.000888 0.001238 0.001666 0.002174 0.002757 0.003407 0.004106 0.004826 0.005534 0.006183 0.006724 0.007097 0.007243 0.007102 0.006622 0.005760 0.004490 0.002809 0.000735 -0.001684 -0.004373 -0.007231 -0.010134 -0.012939 -0.015494 -0.017644 -0.019246 -0.020174 -0.020328 -0.019650 -0.018121 -0.015770 -0.012675 -0.008955 -0.004772 -0.000315 0.004207 0.008578 0.012588 0.016046 0.018791 0.020704 0.021710 0.021784 0.020952 0.019286 0.016902 0.013947 0.010589 0.007009 0.003387 -0.000109 -0.003331 -0.006158 -0.008500 -0.010303 -0.011545 -0.012235 -0.012410 -0.012131 -0.011473 -0.010521 -0.009363 -0.008086 -0.006768 -0.005477 -0.004265 -0.003173 -0.002226 -0.001434 -0.000798 -0.000310 0.000047 0.000292 0.000445 0.000528 0.000558 0.000553 0.000524 0.000481 0.000431 0.000379 0.000329 0.000280 0.000235 0.000194 0.000158 0.000126 0.000098 0.000074 0.000055 0.000039 0.000027 0.000018 0.000012 0.000008 0.000005 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000024 -0.000029 -0.000034 -0.000038 -0.000040 -0.000037 -0.000028 -0.000009 0.000023 0.000074 0.000149 0.000254 0.000396 0.000584 0.000823 0.001120 0.001480 0.001902 0.002383 0.002914 0.003479 0.004054 0.004609 0.005107 0.005502 0.005747 0.005791 0.005583 0.005080 0.004246 0.003062 0.001525 -0.000344 -0.002504 -0.004887 -0.007402 -0.009940 -0.012374 -0.014573 -0.016401 -0.017731 -0.018455 -0.018489 -0.017781 -0.016317 -0.014126 -0.011276 -0.007877 -0.004071 -0.000025 0.004073 0.008033 0.011670 0.014815 0.017325 0.019094 0.020055 0.020185 0.019506 0.018080 0.016008 0.013418 0.010458 0.007288 0.004064 0.000938 -0.001961 -0.004524 -0.006672 -0.008352 -0.009545 -0.010256 -0.010514 -0.010372 -0.009891 -0.009144 -0.008209 -0.007158 -0.006060 -0.004973 -0.003945 -0.003009 -0.002190 -0.001499 -0.000936 -0.000496 -0.000168 0.000066 0.000221 0.000314 0.000362 0.000377 0.000371 0.000350 0.000322 0.000289 0.000255 0.000221 0.000188 0.000158 0.000130 0.000104 0.000082 0.000063 0.000047 0.000034 0.000024 0.000016 0.000011 0.000007 0.000005 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000017 -0.000021 -0.000024 -0.000025 -0.000024 -0.000019 -0.000008 0.000012 0.000044 0.000092 0.000160 0.000252 0.000376 0.000535 0.000736 0.000983 0.001279 0.001624 0.002013 0.002438 0.002885 0.003334 0.003760 0.004130 0.004407 0.004552 0.004521 0.004273 0.003772 0.002990 0.001911 0.000533 -0.001123 -0.003020 -0.005098 -0.007278 -0.009465 -0.011549 -0.013415 -0.014946 -0.016035 -0.016586 -0.016530 -0.015822 -0.014453 -0.012448 -0.009870 -0.006813 -0.003404 0.000211 0.003869 0.007403 0.010652 0.013467 0.015726 0.017333 0.018231 0.018398 0.017853 0.016649 0.014872 0.012632 0.010060 0.007292 0.004465 0.001711 -0.000856 -0.003142 -0.005074 -0.006608 -0.007724 -0.008424 -0.008734 -0.008693 -0.008356 -0.007785 -0.007043 -0.006193 -0.005292 -0.004393 -0.003534 -0.002747 -0.002052 -0.001460 -0.000973 -0.000587 -0.000294 -0.000080 0.000068 0.000164 0.000220 0.000247 0.000255 0.000249 0.000235 0.000217 0.000195 0.000172 0.000149 0.000126 0.000105 0.000086 0.000068 0.000053 0.000040 0.000029 0.000021 0.000015 0.000010 0.000007 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000015 -0.000016 -0.000016 -0.000014 -0.000008 0.000004 0.000024 0.000055 0.000098 0.000158 0.000238 0.000342 0.000475 0.000640 0.000841 0.001080 0.001356 0.001665 0.001998 0.002345 0.002688 0.003006 0.003272 0.003456 0.003524 0.003443 0.003178 0.002699 0.001984 0.001021 -0.000190 -0.001632 -0.003271 -0.005056 -0.006918 -0.008775 -0.010534 -0.012095 -0.013361 -0.014238 -0.014646 -0.014527 -0.013845 -0.012591 -0.010790 -0.008496 -0.005792 -0.002786 0.000394 0.003609 0.006715 0.009572 0.012053 0.014052 0.015488 0.016309 0.016497 0.016066 0.015063 0.013559 0.011649 0.009444 0.007061 0.004619 0.002230 -0.000009 -0.002013 -0.003722 -0.005095 -0.006114 -0.006780 -0.007112 -0.007145 -0.006922 -0.006495 -0.005917 -0.005241 -0.004516 -0.003784 -0.003079 -0.002428 -0.001849 -0.001352 -0.000939 -0.000609 -0.000353 -0.000164 -0.000029 0.000062 0.000120 0.000154 0.000170 0.000174 0.000169 0.000160 0.000147 0.000132 0.000116 0.000100 0.000084 0.000069 0.000055 0.000043 0.000033 0.000025 0.000018 0.000013 0.000009 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000011 -0.000011 -0.000007 -0.000000 0.000012 0.000031 0.000058 0.000097 0.000148 0.000216 0.000302 0.000410 0.000544 0.000705 0.000894 0.001110 0.001351 0.001607 0.001871 0.002126 0.002357 0.002541 0.002653 0.002667 0.002555 0.002290 0.001847 0.001210 0.000367 -0.000679 -0.001913 -0.003307 -0.004816 -0.006382 -0.007937 -0.009400 -0.010689 -0.011720 -0.012415 -0.012708 -0.012551 -0.011912 -0.010788 -0.009199 -0.007192 -0.004838 -0.002230 0.000525 0.003307 0.005994 0.008468 0.010621 0.012362 0.013622 0.014358 0.014553 0.014219 0.013393 0.012138 0.010531 0.008667 0.006645 0.004566 0.002523 0.000602 -0.001127 -0.002612 -0.003818 -0.004728 -0.005343 -0.005677 -0.005758 -0.005623 -0.005313 -0.004872 -0.004344 -0.003769 -0.003183 -0.002615 -0.002086 -0.001612 -0.001203 -0.000860 -0.000583 -0.000366 -0.000203 -0.000084 -0.000001 0.000054 0.000089 0.000109 0.000118 0.000120 0.000117 0.000110 0.000100 0.000089 0.000078 0.000066 0.000055 0.000044 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000007 -0.000003 0.000004 0.000015 0.000033 0.000057 0.000091 0.000135 0.000191 0.000261 0.000348 0.000453 0.000580 0.000727 0.000894 0.001077 0.001271 0.001466 0.001652 0.001814 0.001935 0.001995 0.001972 0.001846 0.001593 0.001195 0.000639 -0.000084 -0.000971 -0.002010 -0.003176 -0.004432 -0.005731 -0.007013 -0.008214 -0.009262 -0.010090 -0.010633 -0.010836 -0.010658 -0.010077 -0.009088 -0.007711 -0.005984 -0.003968 -0.001741 0.000608 0.002977 0.005266 0.007375 0.009213 0.010705 0.011793 0.012439 0.012631 0.012376 0.011706 0.010671 0.009338 0.007785 0.006094 0.004349 0.002629 0.001006 -0.000463 -0.001732 -0.002771 -0.003568 -0.004120 -0.004440 -0.004550 -0.004479 -0.004261 -0.003932 -0.003527 -0.003080 -0.002619 -0.002169 -0.001747 -0.001366 -0.001035 -0.000756 -0.000528 -0.000349 -0.000211 -0.000110 -0.000037 0.000013 0.000046 0.000067 0.000079 0.000084 0.000084 0.000081 0.000075 0.000068 0.000060 0.000051 0.000043 0.000035 0.000028 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000004 -0.000001 0.000006 0.000017 0.000032 0.000054 0.000082 0.000119 0.000165 0.000221 0.000290 0.000372 0.000469 0.000582 0.000708 0.000845 0.000989 0.001130 0.001262 0.001371 0.001445 0.001469 0.001424 0.001295 0.001063 0.000715 0.000240 -0.000369 -0.001108 -0.001968 -0.002928 -0.003959 -0.005019 -0.006062 -0.007032 -0.007873 -0.008529 -0.008945 -0.009079 -0.008897 -0.008380 -0.007527 -0.006353 -0.004892 -0.003194 -0.001321 0.000649 0.002636 0.004555 0.006324 0.007868 0.009126 0.010049 0.010606 0.010785 0.010594 0.010057 0.009217 0.008127 0.006850 0.005456 0.004013 0.002587 0.001236 0.000009 -0.001057 -0.001938 -0.002621 -0.003105 -0.003400 -0.003523 -0.003498 -0.003351 -0.003111 -0.002807 -0.002465 -0.002109 -0.001759 -0.001428 -0.001128 -0.000865 -0.000642 -0.000459 -0.000313 -0.000201 -0.000116 -0.000054 -0.000010 0.000020 0.000040 0.000052 0.000058 0.000060 0.000059 0.000056 0.000051 0.000045 0.000039 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 0.000001 0.000007 0.000016 0.000030 0.000048 0.000072 0.000102 0.000139 0.000184 0.000237 0.000301 0.000375 0.000459 0.000553 0.000654 0.000757 0.000858 0.000948 0.001019 0.001060 0.001059 0.001004 0.000880 0.000675 0.000377 -0.000021 -0.000524 -0.001130 -0.001830 -0.002609 -0.003441 -0.004294 -0.005129 -0.005902 -0.006568 -0.007078 -0.007393 -0.007475 -0.007299 -0.006850 -0.006128 -0.005144 -0.003928 -0.002520 -0.000972 0.000656 0.002295 0.003878 0.005338 0.006615 0.007657 0.008427 0.008897 0.009059 0.008919 0.008495 0.007822 0.006943 0.005909 0.004776 0.003601 0.002436 0.001330 0.000321 -0.000560 -0.001293 -0.001868 -0.002284 -0.002547 -0.002672 -0.002677 -0.002583 -0.002413 -0.002189 -0.001933 -0.001664 -0.001396 -0.001142 -0.000909 -0.000705 -0.000530 -0.000386 -0.000270 -0.000179 -0.000110 -0.000059 -0.000022 0.000004 0.000022 0.000034 0.000040 0.000043 0.000043 0.000041 0.000038 0.000034 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 0.000001 0.000007 0.000015 0.000026 0.000042 0.000062 0.000086 0.000116 0.000151 0.000192 0.000240 0.000295 0.000358 0.000426 0.000499 0.000572 0.000641 0.000701 0.000744 0.000763 0.000748 0.000690 0.000577 0.000401 0.000152 -0.000175 -0.000583 -0.001072 -0.001633 -0.002255 -0.002916 -0.003592 -0.004252 -0.004859 -0.005377 -0.005769 -0.006003 -0.006048 -0.005885 -0.005503 -0.004902 -0.004092 -0.003096 -0.001947 -0.000687 0.000635 0.001966 0.003251 0.004436 0.005474 0.006324 0.006953 0.007344 0.007486 0.007384 0.007055 0.006523 0.005824 0.004999 0.004093 0.003150 0.002213 0.001320 0.000504 -0.000213 -0.000812 -0.001287 -0.001636 -0.001865 -0.001983 -0.002006 -0.001951 -0.001834 -0.001673 -0.001485 -0.001285 -0.001085 -0.000893 -0.000717 -0.000561 -0.000426 -0.000315 -0.000224 -0.000153 -0.000098 -0.000056 -0.000026 -0.000004 0.000011 0.000021 0.000028 0.000031 0.000031 0.000030 0.000028 0.000025 0.000021 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000006 0.000013 0.000023 0.000036 0.000052 0.000072 0.000095 0.000122 0.000153 0.000189 0.000230 0.000275 0.000324 0.000375 0.000426 0.000472 0.000510 0.000535 0.000540 0.000518 0.000461 0.000363 0.000216 0.000012 -0.000252 -0.000578 -0.000965 -0.001408 -0.001897 -0.002415 -0.002942 -0.003455 -0.003924 -0.004322 -0.004619 -0.004788 -0.004808 -0.004663 -0.004345 -0.003853 -0.003197 -0.002394 -0.001472 -0.000463 0.000595 0.001658 0.002683 0.003630 0.004459 0.005139 0.005646 0.005963 0.006084 0.006012 0.005759 0.005346 0.004799 0.004150 0.003436 0.002690 0.001948 0.001239 0.000589 0.000016 -0.000466 -0.000851 -0.001138 -0.001331 -0.001439 -0.001471 -0.001442 -0.001365 -0.001252 -0.001118 -0.000972 -0.000825 -0.000683 -0.000552 -0.000436 -0.000335 -0.000250 -0.000181 -0.000126 -0.000083 -0.000050 -0.000025 -0.000008 0.000005 0.000014 0.000019 0.000022 0.000022 0.000022 0.000020 0.000018 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000002 0.000005 0.000011 0.000019 0.000030 0.000043 0.000058 0.000076 0.000097 0.000121 0.000147 0.000177 0.000209 0.000243 0.000278 0.000312 0.000343 0.000366 0.000378 0.000375 0.000351 0.000300 0.000217 0.000097 -0.000066 -0.000275 -0.000532 -0.000834 -0.001178 -0.001556 -0.001956 -0.002361 -0.002754 -0.003111 -0.003411 -0.003632 -0.003752 -0.003756 -0.003630 -0.003370 -0.002974 -0.002451 -0.001815 -0.001086 -0.000290 0.000541 0.001377 0.002182 0.002925 0.003576 0.004111 0.004511 0.004763 0.004863 0.004813 0.004622 0.004305 0.003883 0.003382 0.002827 0.002247 0.001668 0.001114 0.000604 0.000154 -0.000227 -0.000534 -0.000765 -0.000925 -0.001018 -0.001054 -0.001043 -0.000994 -0.000917 -0.000823 -0.000720 -0.000614 -0.000512 -0.000416 -0.000331 -0.000256 -0.000193 -0.000142 -0.000100 -0.000067 -0.000042 -0.000023 -0.000009 0.000002 0.000009 0.000013 0.000015 0.000016 0.000016 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000002 0.000005 0.000009 0.000016 0.000024 0.000034 0.000047 0.000061 0.000076 0.000094 0.000113 0.000134 0.000157 0.000181 0.000204 0.000227 0.000246 0.000259 0.000264 0.000256 0.000233 0.000190 0.000122 0.000026 -0.000102 -0.000265 -0.000463 -0.000696 -0.000960 -0.001248 -0.001552 -0.001858 -0.002154 -0.002422 -0.002644 -0.002805 -0.002889 -0.002882 -0.002776 -0.002567 -0.002254 -0.001844 -0.001347 -0.000780 -0.000163 0.000481 0.001127 0.001748 0.002321 0.002824 0.003237 0.003546 0.003743 0.003823 0.003789 0.003647 0.003407 0.003087 0.002705 0.002281 0.001837 0.001393 0.000966 0.000573 0.000225 -0.000071 -0.000311 -0.000494 -0.000623 -0.000702 -0.000737 -0.000736 -0.000707 -0.000657 -0.000593 -0.000521 -0.000447 -0.000374 -0.000306 -0.000245 -0.000191 -0.000146 -0.000108 -0.000077 -0.000053 -0.000034 -0.000019 -0.000008 -0.000000 0.000005 0.000009 0.000011 0.000012 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000008 0.000013 0.000019 0.000028 0.000037 0.000048 0.000060 0.000073 0.000087 0.000102 0.000117 0.000133 0.000149 0.000163 0.000174 0.000181 0.000181 0.000173 0.000152 0.000116 0.000062 -0.000013 -0.000112 -0.000236 -0.000387 -0.000564 -0.000762 -0.000979 -0.001206 -0.001435 -0.001654 -0.001851 -0.002013 -0.002128 -0.002184 -0.002172 -0.002085 -0.001920 -0.001676 -0.001359 -0.000977 -0.000543 -0.000072 0.000418 0.000909 0.001381 0.001816 0.002196 0.002509 0.002744 0.002894 0.002957 0.002934 0.002829 0.002652 0.002412 0.002125 0.001806 0.001471 0.001135 0.000813 0.000514 0.000249 0.000023 -0.000161 -0.000303 -0.000405 -0.000470 -0.000502 -0.000507 -0.000491 -0.000459 -0.000417 -0.000368 -0.000317 -0.000267 -0.000220 -0.000177 -0.000139 -0.000107 -0.000080 -0.000058 -0.000040 -0.000026 -0.000015 -0.000007 -0.000001 0.000003 0.000006 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000011 0.000016 0.000022 0.000029 0.000038 0.000046 0.000056 0.000066 0.000076 0.000087 0.000098 0.000107 0.000116 0.000122 0.000125 0.000123 0.000114 0.000097 0.000069 0.000027 -0.000030 -0.000105 -0.000199 -0.000312 -0.000444 -0.000592 -0.000752 -0.000920 -0.001088 -0.001247 -0.001389 -0.001505 -0.001586 -0.001622 -0.001607 -0.001537 -0.001408 -0.001222 -0.000981 -0.000692 -0.000365 -0.000011 0.000357 0.000724 0.001077 0.001400 0.001683 0.001916 0.002091 0.002204 0.002252 0.002236 0.002160 0.002029 0.001853 0.001641 0.001405 0.001156 0.000906 0.000665 0.000442 0.000243 0.000073 -0.000066 -0.000174 -0.000252 -0.000304 -0.000332 -0.000340 -0.000332 -0.000312 -0.000285 -0.000253 -0.000219 -0.000185 -0.000153 -0.000124 -0.000098 -0.000075 -0.000057 -0.000041 -0.000029 -0.000019 -0.000012 -0.000006 -0.000001 0.000002 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000009 0.000013 0.000018 0.000023 0.000030 0.000036 0.000043 0.000050 0.000058 0.000065 0.000072 0.000078 0.000082 0.000085 0.000086 0.000083 0.000075 0.000061 0.000039 0.000007 -0.000036 -0.000091 -0.000161 -0.000244 -0.000341 -0.000449 -0.000566 -0.000688 -0.000809 -0.000923 -0.001024 -0.001105 -0.001159 -0.001182 -0.001167 -0.001111 -0.001013 -0.000873 -0.000693 -0.000477 -0.000234 0.000028 0.000300 0.000570 0.000829 0.001066 0.001273 0.001443 0.001571 0.001653 0.001689 0.001678 0.001623 0.001529 0.001401 0.001246 0.001073 0.000891 0.000708 0.000531 0.000367 0.000220 0.000095 -0.000009 -0.000089 -0.000149 -0.000189 -0.000212 -0.000220 -0.000218 -0.000206 -0.000189 -0.000169 -0.000147 -0.000124 -0.000103 -0.000083 -0.000066 -0.000051 -0.000039 -0.000028 -0.000020 -0.000013 -0.000008 -0.000004 -0.000001 0.000001 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000019 0.000024 0.000029 0.000034 0.000039 0.000044 0.000049 0.000053 0.000056 0.000058 0.000059 0.000058 0.000055 0.000048 0.000037 0.000020 -0.000003 -0.000034 -0.000075 -0.000125 -0.000185 -0.000255 -0.000334 -0.000418 -0.000505 -0.000590 -0.000671 -0.000740 -0.000796 -0.000832 -0.000844 -0.000830 -0.000787 -0.000713 -0.000609 -0.000477 -0.000319 -0.000141 0.000050 0.000248 0.000444 0.000631 0.000802 0.000951 0.001073 0.001165 0.001224 0.001249 0.001242 0.001202 0.001135 0.001043 0.000931 0.000807 0.000675 0.000542 0.000414 0.000295 0.000189 0.000098 0.000022 -0.000037 -0.000081 -0.000112 -0.000130 -0.000138 -0.000138 -0.000132 -0.000121 -0.000108 -0.000094 -0.000080 -0.000066 -0.000053 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000019 0.000023 0.000026 0.000030 0.000034 0.000037 0.000039 0.000041 0.000041 0.000041 0.000039 0.000036 0.000030 0.000021 0.000009 -0.000008 -0.000030 -0.000059 -0.000094 -0.000137 -0.000187 -0.000242 -0.000302 -0.000363 -0.000422 -0.000478 -0.000525 -0.000561 -0.000584 -0.000590 -0.000578 -0.000545 -0.000491 -0.000415 -0.000319 -0.000205 -0.000077 0.000060 0.000202 0.000342 0.000476 0.000597 0.000703 0.000789 0.000854 0.000895 0.000913 0.000907 0.000879 0.000831 0.000765 0.000686 0.000597 0.000503 0.000408 0.000317 0.000232 0.000156 0.000090 0.000036 -0.000007 -0.000039 -0.000061 -0.000075 -0.000082 -0.000083 -0.000080 -0.000074 -0.000066 -0.000058 -0.000049 -0.000040 -0.000032 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000018 0.000021 0.000023 0.000026 0.000027 0.000029 0.000029 0.000029 0.000028 0.000026 0.000023 0.000018 0.000011 0.000002 -0.000009 -0.000025 -0.000045 -0.000069 -0.000099 -0.000133 -0.000172 -0.000213 -0.000255 -0.000296 -0.000333 -0.000364 -0.000388 -0.000401 -0.000403 -0.000393 -0.000368 -0.000329 -0.000275 -0.000206 -0.000126 -0.000035 0.000063 0.000163 0.000262 0.000356 0.000441 0.000515 0.000575 0.000620 0.000648 0.000660 0.000655 0.000635 0.000601 0.000554 0.000498 0.000435 0.000369 0.000302 0.000238 0.000178 0.000124 0.000078 0.000040 0.000009 -0.000013 -0.000030 -0.000040 -0.000045 -0.000047 -0.000046 -0.000043 -0.000038 -0.000033 -0.000027 -0.000022 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000018 0.000020 0.000021 0.000021 0.000021 0.000020 0.000019 0.000016 0.000014 0.000010 0.000005 -0.000002 -0.000010 -0.000020 -0.000033 -0.000049 -0.000069 -0.000093 -0.000119 -0.000147 -0.000175 -0.000203 -0.000227 -0.000247 -0.000261 -0.000269 -0.000268 -0.000259 -0.000241 -0.000213 -0.000175 -0.000128 -0.000071 -0.000008 0.000060 0.000130 0.000200 0.000265 0.000324 0.000375 0.000416 0.000447 0.000466 0.000473 0.000469 0.000454 0.000429 0.000396 0.000357 0.000313 0.000267 0.000220 0.000175 0.000134 0.000096 0.000064 0.000038 0.000017 0.000001 -0.000011 -0.000018 -0.000022 -0.000024 -0.000024 -0.000022 -0.000020 -0.000017 -0.000013 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000007 0.000004 0.000001 -0.000004 -0.000009 -0.000016 -0.000024 -0.000035 -0.000048 -0.000063 -0.000080 -0.000099 -0.000118 -0.000135 -0.000151 -0.000163 -0.000171 -0.000175 -0.000173 -0.000166 -0.000153 -0.000133 -0.000107 -0.000074 -0.000035 0.000009 0.000056 0.000104 0.000152 0.000197 0.000238 0.000273 0.000300 0.000320 0.000332 0.000336 0.000332 0.000321 0.000303 0.000280 0.000252 0.000222 0.000190 0.000158 0.000127 0.000099 0.000073 0.000051 0.000033 0.000019 0.000008 0.000000 -0.000005 -0.000008 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000002 -0.000005 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000041 -0.000052 -0.000064 -0.000077 -0.000088 -0.000098 -0.000105 -0.000109 -0.000110 -0.000108 -0.000102 -0.000092 -0.000078 -0.000061 -0.000038 -0.000012 0.000018 0.000050 0.000084 0.000117 0.000148 0.000175 0.000198 0.000217 0.000229 0.000236 0.000237 0.000233 0.000224 0.000211 0.000195 0.000176 0.000155 0.000133 0.000112 0.000091 0.000072 0.000055 0.000040 0.000028 0.000019 0.000012 0.000006 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000033 -0.000041 -0.000048 -0.000055 -0.000061 -0.000065 -0.000067 -0.000066 -0.000064 -0.000059 -0.000052 -0.000042 -0.000030 -0.000015 0.000003 0.000023 0.000045 0.000068 0.000091 0.000112 0.000130 0.000146 0.000157 0.000164 0.000168 0.000167 0.000163 0.000156 0.000146 0.000134 0.000121 0.000107 0.000092 0.000078 0.000064 0.000051 0.000040 0.000031 0.000024 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000029 -0.000034 -0.000037 -0.000039 -0.000039 -0.000038 -0.000035 -0.000031 -0.000026 -0.000019 -0.000011 -0.000000 0.000012 0.000026 0.000041 0.000057 0.000072 0.000086 0.000098 0.000108 0.000115 0.000119 0.000119 0.000117 0.000113 0.000107 0.000099 0.000091 0.000082 0.000072 0.000063 0.000053 0.000045 0.000037 0.000030 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000021 -0.000022 -0.000022 -0.000020 -0.000018 -0.000014 -0.000010 -0.000005 0.000001 0.000008 0.000017 0.000027 0.000037 0.000048 0.000058 0.000068 0.000076 0.000082 0.000085 0.000086 0.000085 0.000082 0.000078 0.000073 0.000067 0.000061 0.000055 0.000048 0.000042 0.000037 0.000031 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000005 -0.000001 0.000003 0.000007 0.000013 0.000019 0.000026 0.000034 0.000041 0.000048 0.000055 0.000060 0.000063 0.000064 0.000064 0.000062 0.000058 0.000054 0.000049 0.000045 0.000040 0.000036 0.000032 0.000028 0.000025 0.000022 0.000019 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000004 -0.000002 0.000000 0.000003 0.000007 0.000011 0.000015 0.000020 0.000025 0.000031 0.000036 0.000041 0.000045 0.000048 0.000049 0.000049 0.000048 0.000045 0.000042 0.000038 0.000034 0.000030 0.000027 0.000024 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000001 0.000000 0.000003 0.000005 0.000008 0.000012 0.000015 0.000019 0.000024 0.000028 0.000031 0.000034 0.000037 0.000038 0.000039 0.000038 0.000036 0.000034 0.000030 0.000027 0.000023 0.000020 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000006 0.000009 0.000012 0.000015 0.000018 0.000021 0.000024 0.000027 0.000029 0.000031 0.000031 0.000031 0.000030 0.000028 0.000026 0.000023 0.000020 0.000017 0.000014 0.000013 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000014 0.000016 0.000019 0.000021 0.000023 0.000024 0.000025 0.000025 0.000025 0.000024 0.000022 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000012 0.000014 0.000017 0.000018 0.000019 0.000020 0.000020 0.000020 0.000020 0.000019 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000010 0.000012 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode46_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000026 -0.000027 -0.000028 -0.000028 -0.000029 -0.000029 -0.000029 -0.000029 -0.000029 -0.000029 -0.000028 -0.000028 -0.000027 -0.000027 -0.000026 -0.000026 -0.000026 -0.000025 -0.000025 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000029 -0.000030 -0.000031 -0.000032 -0.000033 -0.000034 -0.000034 -0.000035 -0.000036 -0.000037 -0.000038 -0.000039 -0.000039 -0.000039 -0.000039 -0.000039 -0.000038 -0.000037 -0.000037 -0.000036 -0.000035 -0.000035 -0.000035 -0.000034 -0.000034 -0.000034 -0.000033 -0.000033 -0.000032 -0.000031 -0.000030 -0.000028 -0.000027 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000021 -0.000023 -0.000025 -0.000028 -0.000030 -0.000032 -0.000034 -0.000036 -0.000038 -0.000040 -0.000041 -0.000042 -0.000043 -0.000044 -0.000045 -0.000046 -0.000048 -0.000049 -0.000050 -0.000051 -0.000051 -0.000052 -0.000052 -0.000051 -0.000051 -0.000050 -0.000049 -0.000048 -0.000047 -0.000047 -0.000046 -0.000046 -0.000045 -0.000045 -0.000044 -0.000043 -0.000042 -0.000041 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000029 -0.000026 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000029 -0.000031 -0.000034 -0.000037 -0.000039 -0.000042 -0.000045 -0.000048 -0.000050 -0.000052 -0.000054 -0.000056 -0.000057 -0.000058 -0.000059 -0.000061 -0.000062 -0.000064 -0.000065 -0.000066 -0.000067 -0.000068 -0.000068 -0.000068 -0.000067 -0.000066 -0.000065 -0.000064 -0.000063 -0.000062 -0.000061 -0.000061 -0.000060 -0.000059 -0.000058 -0.000057 -0.000055 -0.000053 -0.000051 -0.000048 -0.000046 -0.000043 -0.000040 -0.000037 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000029 -0.000032 -0.000035 -0.000038 -0.000041 -0.000044 -0.000048 -0.000051 -0.000055 -0.000059 -0.000062 -0.000065 -0.000068 -0.000070 -0.000072 -0.000074 -0.000076 -0.000077 -0.000079 -0.000081 -0.000082 -0.000084 -0.000086 -0.000087 -0.000088 -0.000089 -0.000089 -0.000088 -0.000087 -0.000086 -0.000084 -0.000083 -0.000082 -0.000080 -0.000079 -0.000078 -0.000077 -0.000075 -0.000073 -0.000071 -0.000068 -0.000065 -0.000062 -0.000059 -0.000055 -0.000052 -0.000048 -0.000044 -0.000040 -0.000036 -0.000033 -0.000029 -0.000026 -0.000024 -0.000021 -0.000019 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000026 -0.000029 -0.000032 -0.000035 -0.000039 -0.000042 -0.000046 -0.000050 -0.000054 -0.000058 -0.000062 -0.000067 -0.000071 -0.000075 -0.000080 -0.000084 -0.000087 -0.000091 -0.000093 -0.000096 -0.000098 -0.000100 -0.000102 -0.000104 -0.000106 -0.000108 -0.000110 -0.000112 -0.000114 -0.000114 -0.000114 -0.000114 -0.000113 -0.000111 -0.000109 -0.000108 -0.000106 -0.000104 -0.000103 -0.000101 -0.000099 -0.000097 -0.000094 -0.000091 -0.000088 -0.000084 -0.000079 -0.000075 -0.000071 -0.000066 -0.000061 -0.000056 -0.000052 -0.000047 -0.000042 -0.000038 -0.000035 -0.000031 -0.000028 -0.000026 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000031 -0.000034 -0.000038 -0.000042 -0.000046 -0.000050 -0.000055 -0.000060 -0.000064 -0.000069 -0.000075 -0.000080 -0.000085 -0.000091 -0.000096 -0.000102 -0.000107 -0.000111 -0.000116 -0.000119 -0.000123 -0.000125 -0.000128 -0.000130 -0.000133 -0.000135 -0.000138 -0.000140 -0.000143 -0.000145 -0.000146 -0.000146 -0.000145 -0.000144 -0.000142 -0.000140 -0.000138 -0.000136 -0.000134 -0.000131 -0.000129 -0.000127 -0.000124 -0.000120 -0.000116 -0.000111 -0.000106 -0.000101 -0.000095 -0.000089 -0.000083 -0.000078 -0.000072 -0.000066 -0.000060 -0.000055 -0.000050 -0.000045 -0.000041 -0.000037 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000032 -0.000036 -0.000040 -0.000044 -0.000049 -0.000054 -0.000060 -0.000066 -0.000071 -0.000077 -0.000083 -0.000089 -0.000096 -0.000102 -0.000109 -0.000116 -0.000122 -0.000129 -0.000135 -0.000141 -0.000146 -0.000151 -0.000155 -0.000159 -0.000162 -0.000165 -0.000167 -0.000170 -0.000173 -0.000177 -0.000179 -0.000182 -0.000183 -0.000184 -0.000184 -0.000182 -0.000180 -0.000178 -0.000175 -0.000172 -0.000169 -0.000166 -0.000163 -0.000160 -0.000156 -0.000151 -0.000146 -0.000140 -0.000133 -0.000127 -0.000120 -0.000112 -0.000105 -0.000098 -0.000091 -0.000084 -0.000077 -0.000070 -0.000064 -0.000058 -0.000053 -0.000048 -0.000044 -0.000040 -0.000036 -0.000033 -0.000029 -0.000026 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000026 -0.000030 -0.000033 -0.000037 -0.000041 -0.000046 -0.000051 -0.000057 -0.000064 -0.000070 -0.000077 -0.000084 -0.000091 -0.000099 -0.000106 -0.000114 -0.000122 -0.000130 -0.000138 -0.000146 -0.000154 -0.000162 -0.000170 -0.000177 -0.000183 -0.000189 -0.000194 -0.000199 -0.000202 -0.000206 -0.000209 -0.000213 -0.000216 -0.000220 -0.000223 -0.000226 -0.000228 -0.000229 -0.000229 -0.000227 -0.000225 -0.000222 -0.000218 -0.000215 -0.000211 -0.000207 -0.000203 -0.000199 -0.000194 -0.000188 -0.000182 -0.000174 -0.000166 -0.000158 -0.000149 -0.000140 -0.000132 -0.000123 -0.000114 -0.000106 -0.000097 -0.000089 -0.000082 -0.000075 -0.000068 -0.000062 -0.000057 -0.000052 -0.000047 -0.000042 -0.000037 -0.000033 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000023 -0.000026 -0.000030 -0.000034 -0.000038 -0.000043 -0.000048 -0.000053 -0.000059 -0.000066 -0.000073 -0.000081 -0.000090 -0.000099 -0.000108 -0.000116 -0.000125 -0.000135 -0.000144 -0.000154 -0.000163 -0.000173 -0.000183 -0.000193 -0.000202 -0.000211 -0.000220 -0.000228 -0.000235 -0.000241 -0.000246 -0.000250 -0.000254 -0.000258 -0.000262 -0.000266 -0.000270 -0.000274 -0.000278 -0.000280 -0.000281 -0.000281 -0.000279 -0.000277 -0.000273 -0.000269 -0.000265 -0.000260 -0.000256 -0.000251 -0.000246 -0.000239 -0.000232 -0.000224 -0.000215 -0.000206 -0.000195 -0.000185 -0.000174 -0.000164 -0.000153 -0.000143 -0.000133 -0.000123 -0.000113 -0.000104 -0.000096 -0.000088 -0.000080 -0.000073 -0.000066 -0.000060 -0.000054 -0.000048 -0.000042 -0.000037 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000038 -0.000043 -0.000048 -0.000054 -0.000061 -0.000068 -0.000075 -0.000084 -0.000093 -0.000103 -0.000114 -0.000125 -0.000136 -0.000147 -0.000158 -0.000169 -0.000181 -0.000192 -0.000204 -0.000216 -0.000227 -0.000239 -0.000250 -0.000260 -0.000270 -0.000279 -0.000288 -0.000295 -0.000301 -0.000306 -0.000311 -0.000315 -0.000319 -0.000324 -0.000329 -0.000333 -0.000337 -0.000340 -0.000341 -0.000341 -0.000339 -0.000336 -0.000332 -0.000328 -0.000323 -0.000317 -0.000312 -0.000306 -0.000299 -0.000292 -0.000284 -0.000274 -0.000264 -0.000252 -0.000240 -0.000228 -0.000215 -0.000203 -0.000190 -0.000178 -0.000166 -0.000154 -0.000143 -0.000132 -0.000121 -0.000112 -0.000102 -0.000093 -0.000085 -0.000077 -0.000069 -0.000061 -0.000054 -0.000047 -0.000040 -0.000035 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000047 -0.000054 -0.000061 -0.000068 -0.000076 -0.000085 -0.000095 -0.000106 -0.000118 -0.000130 -0.000143 -0.000156 -0.000170 -0.000183 -0.000197 -0.000211 -0.000224 -0.000238 -0.000252 -0.000266 -0.000279 -0.000292 -0.000305 -0.000317 -0.000328 -0.000339 -0.000348 -0.000356 -0.000363 -0.000369 -0.000374 -0.000379 -0.000384 -0.000389 -0.000394 -0.000399 -0.000403 -0.000406 -0.000407 -0.000407 -0.000405 -0.000402 -0.000398 -0.000393 -0.000387 -0.000381 -0.000375 -0.000368 -0.000361 -0.000352 -0.000343 -0.000332 -0.000319 -0.000306 -0.000292 -0.000278 -0.000263 -0.000249 -0.000234 -0.000220 -0.000206 -0.000192 -0.000179 -0.000165 -0.000153 -0.000141 -0.000129 -0.000118 -0.000108 -0.000097 -0.000087 -0.000077 -0.000068 -0.000059 -0.000051 -0.000044 -0.000037 -0.000032 -0.000027 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000039 -0.000045 -0.000052 -0.000059 -0.000067 -0.000076 -0.000085 -0.000096 -0.000107 -0.000120 -0.000133 -0.000147 -0.000162 -0.000178 -0.000194 -0.000210 -0.000227 -0.000243 -0.000259 -0.000275 -0.000291 -0.000307 -0.000323 -0.000339 -0.000354 -0.000368 -0.000381 -0.000394 -0.000405 -0.000415 -0.000424 -0.000432 -0.000438 -0.000444 -0.000450 -0.000455 -0.000460 -0.000466 -0.000470 -0.000474 -0.000477 -0.000479 -0.000478 -0.000476 -0.000473 -0.000469 -0.000463 -0.000458 -0.000451 -0.000445 -0.000437 -0.000429 -0.000419 -0.000409 -0.000396 -0.000382 -0.000367 -0.000351 -0.000335 -0.000319 -0.000303 -0.000286 -0.000270 -0.000254 -0.000237 -0.000221 -0.000206 -0.000191 -0.000176 -0.000162 -0.000148 -0.000135 -0.000122 -0.000110 -0.000097 -0.000086 -0.000075 -0.000065 -0.000056 -0.000048 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000043 -0.000049 -0.000057 -0.000065 -0.000074 -0.000084 -0.000095 -0.000107 -0.000119 -0.000133 -0.000149 -0.000165 -0.000182 -0.000200 -0.000219 -0.000238 -0.000257 -0.000277 -0.000296 -0.000314 -0.000333 -0.000352 -0.000370 -0.000388 -0.000405 -0.000421 -0.000437 -0.000451 -0.000465 -0.000477 -0.000488 -0.000497 -0.000505 -0.000512 -0.000518 -0.000523 -0.000529 -0.000534 -0.000539 -0.000544 -0.000547 -0.000550 -0.000551 -0.000550 -0.000548 -0.000545 -0.000541 -0.000536 -0.000530 -0.000524 -0.000517 -0.000510 -0.000501 -0.000491 -0.000479 -0.000466 -0.000451 -0.000434 -0.000417 -0.000400 -0.000382 -0.000364 -0.000346 -0.000328 -0.000309 -0.000290 -0.000271 -0.000253 -0.000235 -0.000218 -0.000201 -0.000184 -0.000168 -0.000152 -0.000137 -0.000122 -0.000108 -0.000094 -0.000082 -0.000070 -0.000060 -0.000051 -0.000044 -0.000037 -0.000031 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000039 -0.000046 -0.000053 -0.000062 -0.000071 -0.000081 -0.000092 -0.000104 -0.000118 -0.000132 -0.000148 -0.000165 -0.000183 -0.000203 -0.000223 -0.000245 -0.000267 -0.000289 -0.000311 -0.000333 -0.000355 -0.000377 -0.000398 -0.000418 -0.000439 -0.000458 -0.000476 -0.000494 -0.000510 -0.000525 -0.000539 -0.000551 -0.000561 -0.000571 -0.000578 -0.000585 -0.000590 -0.000596 -0.000601 -0.000605 -0.000609 -0.000613 -0.000616 -0.000617 -0.000618 -0.000617 -0.000615 -0.000612 -0.000608 -0.000604 -0.000600 -0.000594 -0.000589 -0.000582 -0.000573 -0.000563 -0.000551 -0.000538 -0.000522 -0.000505 -0.000488 -0.000469 -0.000451 -0.000432 -0.000412 -0.000392 -0.000371 -0.000350 -0.000329 -0.000307 -0.000286 -0.000266 -0.000246 -0.000226 -0.000207 -0.000188 -0.000169 -0.000151 -0.000134 -0.000118 -0.000102 -0.000089 -0.000076 -0.000065 -0.000056 -0.000048 -0.000040 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000041 -0.000048 -0.000057 -0.000067 -0.000077 -0.000088 -0.000101 -0.000114 -0.000129 -0.000145 -0.000163 -0.000182 -0.000202 -0.000224 -0.000247 -0.000271 -0.000295 -0.000320 -0.000346 -0.000371 -0.000396 -0.000420 -0.000444 -0.000467 -0.000489 -0.000510 -0.000530 -0.000549 -0.000567 -0.000583 -0.000597 -0.000610 -0.000621 -0.000631 -0.000638 -0.000645 -0.000650 -0.000654 -0.000658 -0.000661 -0.000664 -0.000667 -0.000669 -0.000670 -0.000670 -0.000669 -0.000668 -0.000667 -0.000665 -0.000662 -0.000660 -0.000657 -0.000654 -0.000650 -0.000645 -0.000638 -0.000629 -0.000619 -0.000606 -0.000591 -0.000575 -0.000558 -0.000540 -0.000522 -0.000503 -0.000482 -0.000461 -0.000439 -0.000416 -0.000392 -0.000368 -0.000344 -0.000320 -0.000297 -0.000274 -0.000251 -0.000229 -0.000207 -0.000185 -0.000165 -0.000145 -0.000127 -0.000111 -0.000096 -0.000083 -0.000071 -0.000061 -0.000052 -0.000045 -0.000038 -0.000032 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000036 -0.000043 -0.000051 -0.000061 -0.000071 -0.000083 -0.000096 -0.000109 -0.000124 -0.000141 -0.000159 -0.000178 -0.000199 -0.000221 -0.000245 -0.000271 -0.000297 -0.000324 -0.000352 -0.000380 -0.000408 -0.000436 -0.000463 -0.000489 -0.000515 -0.000538 -0.000561 -0.000582 -0.000601 -0.000619 -0.000635 -0.000649 -0.000661 -0.000671 -0.000679 -0.000686 -0.000691 -0.000694 -0.000696 -0.000697 -0.000698 -0.000699 -0.000699 -0.000698 -0.000697 -0.000696 -0.000694 -0.000692 -0.000691 -0.000690 -0.000689 -0.000689 -0.000690 -0.000690 -0.000691 -0.000690 -0.000689 -0.000685 -0.000680 -0.000672 -0.000662 -0.000650 -0.000637 -0.000622 -0.000606 -0.000590 -0.000572 -0.000552 -0.000531 -0.000508 -0.000484 -0.000458 -0.000432 -0.000406 -0.000379 -0.000353 -0.000327 -0.000301 -0.000275 -0.000249 -0.000224 -0.000200 -0.000178 -0.000157 -0.000138 -0.000120 -0.000105 -0.000091 -0.000078 -0.000067 -0.000058 -0.000050 -0.000042 -0.000036 -0.000031 -0.000026 -0.000021 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000045 -0.000054 -0.000064 -0.000075 -0.000088 -0.000102 -0.000118 -0.000135 -0.000153 -0.000172 -0.000193 -0.000216 -0.000241 -0.000267 -0.000295 -0.000324 -0.000353 -0.000384 -0.000414 -0.000444 -0.000474 -0.000504 -0.000532 -0.000559 -0.000584 -0.000607 -0.000628 -0.000647 -0.000663 -0.000677 -0.000689 -0.000698 -0.000706 -0.000711 -0.000714 -0.000714 -0.000713 -0.000711 -0.000708 -0.000703 -0.000699 -0.000694 -0.000690 -0.000685 -0.000680 -0.000675 -0.000671 -0.000668 -0.000666 -0.000666 -0.000668 -0.000671 -0.000676 -0.000682 -0.000688 -0.000693 -0.000697 -0.000700 -0.000700 -0.000698 -0.000694 -0.000688 -0.000680 -0.000670 -0.000660 -0.000647 -0.000633 -0.000616 -0.000597 -0.000575 -0.000551 -0.000525 -0.000498 -0.000470 -0.000441 -0.000412 -0.000383 -0.000354 -0.000325 -0.000296 -0.000268 -0.000241 -0.000216 -0.000192 -0.000170 -0.000149 -0.000131 -0.000114 -0.000099 -0.000086 -0.000074 -0.000064 -0.000055 -0.000047 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000033 -0.000040 -0.000047 -0.000056 -0.000067 -0.000079 -0.000093 -0.000109 -0.000126 -0.000145 -0.000164 -0.000186 -0.000209 -0.000234 -0.000260 -0.000289 -0.000319 -0.000350 -0.000382 -0.000414 -0.000447 -0.000479 -0.000511 -0.000541 -0.000570 -0.000598 -0.000623 -0.000646 -0.000666 -0.000683 -0.000696 -0.000707 -0.000714 -0.000718 -0.000719 -0.000718 -0.000714 -0.000707 -0.000698 -0.000688 -0.000676 -0.000664 -0.000651 -0.000638 -0.000626 -0.000615 -0.000603 -0.000593 -0.000584 -0.000576 -0.000571 -0.000570 -0.000571 -0.000576 -0.000585 -0.000596 -0.000609 -0.000623 -0.000637 -0.000651 -0.000663 -0.000673 -0.000680 -0.000686 -0.000689 -0.000691 -0.000690 -0.000688 -0.000683 -0.000675 -0.000664 -0.000650 -0.000632 -0.000611 -0.000587 -0.000560 -0.000532 -0.000503 -0.000473 -0.000442 -0.000410 -0.000379 -0.000347 -0.000316 -0.000286 -0.000258 -0.000231 -0.000206 -0.000183 -0.000161 -0.000142 -0.000124 -0.000108 -0.000094 -0.000081 -0.000069 -0.000059 -0.000051 -0.000043 -0.000036 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000049 -0.000059 -0.000070 -0.000083 -0.000098 -0.000115 -0.000133 -0.000154 -0.000176 -0.000199 -0.000224 -0.000251 -0.000280 -0.000310 -0.000342 -0.000376 -0.000410 -0.000444 -0.000478 -0.000512 -0.000544 -0.000575 -0.000604 -0.000631 -0.000654 -0.000675 -0.000692 -0.000705 -0.000714 -0.000719 -0.000719 -0.000715 -0.000707 -0.000695 -0.000680 -0.000661 -0.000640 -0.000616 -0.000591 -0.000566 -0.000540 -0.000514 -0.000490 -0.000467 -0.000445 -0.000425 -0.000408 -0.000393 -0.000382 -0.000375 -0.000373 -0.000378 -0.000388 -0.000403 -0.000423 -0.000446 -0.000472 -0.000499 -0.000526 -0.000551 -0.000576 -0.000598 -0.000619 -0.000637 -0.000653 -0.000666 -0.000677 -0.000684 -0.000687 -0.000686 -0.000681 -0.000670 -0.000655 -0.000636 -0.000613 -0.000588 -0.000560 -0.000530 -0.000499 -0.000467 -0.000434 -0.000400 -0.000367 -0.000335 -0.000304 -0.000275 -0.000247 -0.000221 -0.000197 -0.000174 -0.000153 -0.000134 -0.000117 -0.000101 -0.000087 -0.000075 -0.000064 -0.000054 -0.000045 -0.000037 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000061 -0.000072 -0.000086 -0.000102 -0.000119 -0.000140 -0.000162 -0.000186 -0.000211 -0.000239 -0.000267 -0.000298 -0.000330 -0.000364 -0.000399 -0.000435 -0.000471 -0.000507 -0.000542 -0.000574 -0.000605 -0.000632 -0.000656 -0.000677 -0.000693 -0.000705 -0.000712 -0.000713 -0.000709 -0.000700 -0.000684 -0.000663 -0.000636 -0.000605 -0.000569 -0.000529 -0.000487 -0.000442 -0.000397 -0.000351 -0.000306 -0.000263 -0.000222 -0.000184 -0.000149 -0.000119 -0.000092 -0.000070 -0.000054 -0.000045 -0.000045 -0.000053 -0.000069 -0.000094 -0.000125 -0.000162 -0.000204 -0.000248 -0.000293 -0.000339 -0.000384 -0.000427 -0.000469 -0.000508 -0.000545 -0.000578 -0.000608 -0.000633 -0.000653 -0.000667 -0.000676 -0.000678 -0.000674 -0.000664 -0.000649 -0.000630 -0.000607 -0.000580 -0.000551 -0.000520 -0.000488 -0.000454 -0.000420 -0.000386 -0.000354 -0.000322 -0.000292 -0.000263 -0.000236 -0.000210 -0.000186 -0.000164 -0.000143 -0.000124 -0.000107 -0.000092 -0.000079 -0.000067 -0.000056 -0.000047 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000025 -0.000030 -0.000037 -0.000044 -0.000053 -0.000063 -0.000075 -0.000089 -0.000105 -0.000124 -0.000145 -0.000169 -0.000194 -0.000222 -0.000251 -0.000282 -0.000315 -0.000349 -0.000384 -0.000421 -0.000458 -0.000495 -0.000532 -0.000567 -0.000599 -0.000628 -0.000653 -0.000674 -0.000689 -0.000698 -0.000702 -0.000699 -0.000690 -0.000673 -0.000650 -0.000619 -0.000581 -0.000535 -0.000483 -0.000424 -0.000360 -0.000292 -0.000220 -0.000147 -0.000074 -0.000001 0.000069 0.000136 0.000198 0.000255 0.000307 0.000352 0.000390 0.000420 0.000441 0.000451 0.000450 0.000438 0.000413 0.000376 0.000330 0.000275 0.000213 0.000146 0.000076 0.000004 -0.000068 -0.000140 -0.000210 -0.000278 -0.000343 -0.000403 -0.000459 -0.000510 -0.000554 -0.000591 -0.000620 -0.000641 -0.000654 -0.000659 -0.000658 -0.000649 -0.000635 -0.000617 -0.000594 -0.000567 -0.000537 -0.000505 -0.000472 -0.000439 -0.000405 -0.000372 -0.000340 -0.000309 -0.000279 -0.000250 -0.000223 -0.000197 -0.000173 -0.000151 -0.000130 -0.000112 -0.000096 -0.000082 -0.000069 -0.000058 -0.000048 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000037 -0.000045 -0.000054 -0.000064 -0.000077 -0.000091 -0.000108 -0.000128 -0.000150 -0.000174 -0.000202 -0.000231 -0.000262 -0.000295 -0.000329 -0.000365 -0.000402 -0.000439 -0.000477 -0.000515 -0.000552 -0.000587 -0.000618 -0.000645 -0.000667 -0.000682 -0.000690 -0.000690 -0.000682 -0.000666 -0.000642 -0.000609 -0.000567 -0.000515 -0.000455 -0.000385 -0.000307 -0.000220 -0.000125 -0.000025 0.000081 0.000189 0.000299 0.000409 0.000515 0.000618 0.000715 0.000804 0.000885 0.000957 0.001019 0.001071 0.001111 0.001137 0.001149 0.001146 0.001126 0.001091 0.001040 0.000975 0.000898 0.000811 0.000716 0.000614 0.000509 0.000402 0.000294 0.000187 0.000082 -0.000020 -0.000116 -0.000207 -0.000292 -0.000368 -0.000436 -0.000494 -0.000542 -0.000580 -0.000608 -0.000626 -0.000636 -0.000637 -0.000631 -0.000619 -0.000601 -0.000578 -0.000551 -0.000521 -0.000489 -0.000457 -0.000424 -0.000391 -0.000358 -0.000326 -0.000294 -0.000263 -0.000234 -0.000206 -0.000180 -0.000157 -0.000135 -0.000116 -0.000099 -0.000084 -0.000070 -0.000059 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000045 -0.000055 -0.000066 -0.000078 -0.000093 -0.000111 -0.000130 -0.000153 -0.000179 -0.000207 -0.000238 -0.000271 -0.000306 -0.000342 -0.000379 -0.000416 -0.000455 -0.000493 -0.000530 -0.000566 -0.000600 -0.000629 -0.000653 -0.000670 -0.000679 -0.000679 -0.000668 -0.000646 -0.000613 -0.000570 -0.000515 -0.000448 -0.000371 -0.000282 -0.000183 -0.000072 0.000049 0.000180 0.000320 0.000466 0.000618 0.000772 0.000927 0.001079 0.001228 0.001369 0.001502 0.001624 0.001734 0.001831 0.001913 0.001981 0.002031 0.002064 0.002077 0.002070 0.002042 0.001994 0.001926 0.001839 0.001736 0.001618 0.001489 0.001350 0.001204 0.001054 0.000902 0.000749 0.000599 0.000451 0.000309 0.000174 0.000046 -0.000072 -0.000181 -0.000278 -0.000362 -0.000434 -0.000493 -0.000540 -0.000576 -0.000600 -0.000614 -0.000618 -0.000614 -0.000603 -0.000585 -0.000562 -0.000535 -0.000506 -0.000474 -0.000442 -0.000408 -0.000374 -0.000340 -0.000306 -0.000273 -0.000242 -0.000213 -0.000186 -0.000161 -0.000139 -0.000118 -0.000100 -0.000085 -0.000071 -0.000059 -0.000049 -0.000040 -0.000033 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000066 -0.000079 -0.000095 -0.000112 -0.000133 -0.000156 -0.000182 -0.000211 -0.000243 -0.000277 -0.000313 -0.000351 -0.000389 -0.000428 -0.000466 -0.000504 -0.000541 -0.000575 -0.000606 -0.000632 -0.000652 -0.000664 -0.000665 -0.000654 -0.000631 -0.000593 -0.000541 -0.000474 -0.000392 -0.000296 -0.000186 -0.000063 0.000074 0.000224 0.000387 0.000561 0.000746 0.000939 0.001140 0.001346 0.001554 0.001761 0.001964 0.002160 0.002347 0.002521 0.002680 0.002823 0.002948 0.003054 0.003138 0.003200 0.003239 0.003254 0.003242 0.003205 0.003142 0.003054 0.002942 0.002809 0.002657 0.002489 0.002306 0.002114 0.001914 0.001710 0.001504 0.001299 0.001097 0.000900 0.000711 0.000529 0.000358 0.000199 0.000053 -0.000079 -0.000196 -0.000297 -0.000383 -0.000454 -0.000510 -0.000552 -0.000581 -0.000598 -0.000604 -0.000601 -0.000590 -0.000572 -0.000548 -0.000521 -0.000490 -0.000457 -0.000423 -0.000387 -0.000351 -0.000316 -0.000282 -0.000249 -0.000218 -0.000190 -0.000164 -0.000141 -0.000120 -0.000101 -0.000085 -0.000071 -0.000059 -0.000049 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000066 -0.000080 -0.000095 -0.000113 -0.000134 -0.000157 -0.000184 -0.000214 -0.000246 -0.000281 -0.000318 -0.000357 -0.000396 -0.000435 -0.000474 -0.000512 -0.000547 -0.000579 -0.000606 -0.000628 -0.000642 -0.000646 -0.000638 -0.000616 -0.000578 -0.000522 -0.000448 -0.000355 -0.000243 -0.000113 0.000036 0.000201 0.000383 0.000580 0.000791 0.001016 0.001253 0.001501 0.001758 0.002021 0.002288 0.002555 0.002820 0.003078 0.003327 0.003562 0.003782 0.003982 0.004161 0.004316 0.004446 0.004548 0.004623 0.004668 0.004683 0.004667 0.004619 0.004539 0.004430 0.004292 0.004127 0.003937 0.003726 0.003497 0.003253 0.002998 0.002736 0.002470 0.002204 0.001939 0.001680 0.001426 0.001182 0.000947 0.000726 0.000519 0.000329 0.000155 0.000000 -0.000136 -0.000253 -0.000351 -0.000432 -0.000495 -0.000541 -0.000573 -0.000591 -0.000597 -0.000592 -0.000579 -0.000559 -0.000534 -0.000504 -0.000470 -0.000435 -0.000398 -0.000360 -0.000324 -0.000288 -0.000254 -0.000222 -0.000193 -0.000166 -0.000142 -0.000120 -0.000101 -0.000085 -0.000070 -0.000058 -0.000048 -0.000039 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000044 -0.000054 -0.000066 -0.000079 -0.000095 -0.000113 -0.000134 -0.000158 -0.000185 -0.000215 -0.000248 -0.000283 -0.000321 -0.000360 -0.000399 -0.000439 -0.000478 -0.000515 -0.000548 -0.000578 -0.000601 -0.000617 -0.000624 -0.000619 -0.000600 -0.000565 -0.000510 -0.000435 -0.000337 -0.000215 -0.000070 0.000099 0.000291 0.000503 0.000736 0.000988 0.001256 0.001540 0.001837 0.002146 0.002465 0.002791 0.003122 0.003455 0.003785 0.004110 0.004426 0.004728 0.005014 0.005279 0.005521 0.005736 0.005922 0.006076 0.006198 0.006285 0.006336 0.006351 0.006329 0.006270 0.006174 0.006043 0.005878 0.005681 0.005453 0.005199 0.004921 0.004624 0.004311 0.003988 0.003658 0.003325 0.002993 0.002663 0.002339 0.002022 0.001716 0.001422 0.001144 0.000883 0.000641 0.000421 0.000222 0.000046 -0.000107 -0.000237 -0.000345 -0.000431 -0.000496 -0.000544 -0.000574 -0.000589 -0.000592 -0.000584 -0.000567 -0.000543 -0.000514 -0.000480 -0.000444 -0.000406 -0.000367 -0.000329 -0.000293 -0.000258 -0.000225 -0.000194 -0.000167 -0.000142 -0.000120 -0.000101 -0.000084 -0.000070 -0.000058 -0.000047 -0.000038 -0.000031 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000017 -0.000022 -0.000028 -0.000034 -0.000043 -0.000053 -0.000064 -0.000078 -0.000094 -0.000112 -0.000134 -0.000158 -0.000185 -0.000215 -0.000248 -0.000283 -0.000321 -0.000360 -0.000400 -0.000439 -0.000478 -0.000513 -0.000545 -0.000571 -0.000590 -0.000600 -0.000599 -0.000584 -0.000553 -0.000502 -0.000429 -0.000332 -0.000209 -0.000057 0.000124 0.000334 0.000573 0.000837 0.001127 0.001439 0.001771 0.002121 0.002486 0.002863 0.003251 0.003646 0.004045 0.004446 0.004844 0.005238 0.005622 0.005993 0.006347 0.006680 0.006989 0.007269 0.007518 0.007732 0.007910 0.008048 0.008146 0.008203 0.008218 0.008190 0.008121 0.008010 0.007859 0.007669 0.007441 0.007178 0.006883 0.006559 0.006210 0.005842 0.005458 0.005064 0.004664 0.004261 0.003857 0.003457 0.003063 0.002677 0.002303 0.001944 0.001602 0.001281 0.000982 0.000709 0.000462 0.000242 0.000050 -0.000114 -0.000251 -0.000361 -0.000447 -0.000511 -0.000554 -0.000579 -0.000589 -0.000586 -0.000572 -0.000550 -0.000521 -0.000487 -0.000451 -0.000412 -0.000373 -0.000334 -0.000296 -0.000260 -0.000226 -0.000195 -0.000167 -0.000142 -0.000119 -0.000100 -0.000083 -0.000069 -0.000056 -0.000046 -0.000037 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000062 -0.000076 -0.000092 -0.000111 -0.000132 -0.000156 -0.000184 -0.000214 -0.000247 -0.000283 -0.000320 -0.000359 -0.000398 -0.000437 -0.000474 -0.000508 -0.000538 -0.000560 -0.000575 -0.000579 -0.000569 -0.000543 -0.000498 -0.000431 -0.000338 -0.000218 -0.000066 0.000118 0.000336 0.000589 0.000876 0.001195 0.001545 0.001921 0.002322 0.002744 0.003182 0.003635 0.004097 0.004566 0.005038 0.005509 0.005977 0.006438 0.006888 0.007325 0.007745 0.008143 0.008517 0.008862 0.009175 0.009452 0.009690 0.009886 0.010038 0.010145 0.010206 0.010220 0.010188 0.010110 0.009987 0.009820 0.009609 0.009356 0.009063 0.008733 0.008370 0.007976 0.007558 0.007120 0.006666 0.006202 0.005731 0.005256 0.004780 0.004306 0.003837 0.003377 0.002930 0.002500 0.002089 0.001703 0.001343 0.001012 0.000713 0.000447 0.000214 0.000014 -0.000153 -0.000288 -0.000395 -0.000475 -0.000531 -0.000565 -0.000582 -0.000584 -0.000573 -0.000553 -0.000525 -0.000492 -0.000456 -0.000417 -0.000377 -0.000337 -0.000298 -0.000261 -0.000227 -0.000195 -0.000166 -0.000141 -0.000118 -0.000099 -0.000082 -0.000067 -0.000055 -0.000044 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000031 -0.000039 -0.000049 -0.000060 -0.000073 -0.000089 -0.000108 -0.000129 -0.000154 -0.000182 -0.000212 -0.000245 -0.000281 -0.000318 -0.000357 -0.000396 -0.000433 -0.000469 -0.000501 -0.000527 -0.000546 -0.000556 -0.000553 -0.000535 -0.000498 -0.000439 -0.000354 -0.000241 -0.000095 0.000085 0.000303 0.000561 0.000858 0.001195 0.001570 0.001981 0.002424 0.002897 0.003393 0.003909 0.004440 0.004981 0.005527 0.006074 0.006618 0.007154 0.007681 0.008194 0.008691 0.009169 0.009625 0.010056 0.010458 0.010828 0.011162 0.011457 0.011710 0.011918 0.012079 0.012191 0.012254 0.012268 0.012233 0.012150 0.012018 0.011840 0.011616 0.011347 0.011035 0.010681 0.010289 0.009863 0.009407 0.008925 0.008423 0.007905 0.007375 0.006835 0.006288 0.005738 0.005188 0.004643 0.004106 0.003582 0.003076 0.002593 0.002137 0.001712 0.001322 0.000969 0.000655 0.000380 0.000145 -0.000052 -0.000213 -0.000340 -0.000436 -0.000505 -0.000549 -0.000573 -0.000579 -0.000572 -0.000554 -0.000528 -0.000496 -0.000459 -0.000420 -0.000379 -0.000339 -0.000300 -0.000262 -0.000227 -0.000194 -0.000165 -0.000140 -0.000117 -0.000097 -0.000080 -0.000066 -0.000053 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000057 -0.000070 -0.000086 -0.000104 -0.000126 -0.000150 -0.000178 -0.000209 -0.000242 -0.000278 -0.000316 -0.000354 -0.000392 -0.000429 -0.000463 -0.000493 -0.000516 -0.000531 -0.000535 -0.000525 -0.000498 -0.000450 -0.000377 -0.000275 -0.000141 0.000030 0.000241 0.000494 0.000791 0.001133 0.001521 0.001953 0.002425 0.002936 0.003480 0.004052 0.004646 0.005257 0.005877 0.006502 0.007125 0.007740 0.008345 0.008934 0.009504 0.010053 0.010580 0.011081 0.011554 0.011999 0.012412 0.012790 0.013130 0.013430 0.013687 0.013897 0.014059 0.014172 0.014235 0.014248 0.014212 0.014127 0.013994 0.013814 0.013587 0.013314 0.012996 0.012634 0.012230 0.011788 0.011312 0.010805 0.010273 0.009717 0.009143 0.008552 0.007948 0.007332 0.006710 0.006085 0.005461 0.004845 0.004242 0.003658 0.003100 0.002573 0.002083 0.001633 0.001225 0.000863 0.000547 0.000276 0.000048 -0.000137 -0.000284 -0.000396 -0.000476 -0.000530 -0.000561 -0.000573 -0.000569 -0.000554 -0.000529 -0.000498 -0.000461 -0.000422 -0.000381 -0.000340 -0.000300 -0.000261 -0.000226 -0.000193 -0.000164 -0.000138 -0.000115 -0.000095 -0.000078 -0.000063 -0.000051 -0.000041 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000043 -0.000054 -0.000067 -0.000082 -0.000100 -0.000121 -0.000146 -0.000173 -0.000204 -0.000238 -0.000274 -0.000312 -0.000350 -0.000389 -0.000425 -0.000458 -0.000485 -0.000506 -0.000516 -0.000515 -0.000497 -0.000461 -0.000402 -0.000315 -0.000196 -0.000041 0.000155 0.000395 0.000683 0.001020 0.001408 0.001847 0.002334 0.002869 0.003446 0.004060 0.004706 0.005377 0.006065 0.006763 0.007464 0.008160 0.008845 0.009512 0.010158 0.010778 0.011370 0.011932 0.012463 0.012963 0.013431 0.013866 0.014267 0.014633 0.014961 0.015249 0.015494 0.015695 0.015849 0.015956 0.016016 0.016028 0.015993 0.015912 0.015785 0.015614 0.015397 0.015135 0.014829 0.014478 0.014084 0.013650 0.013177 0.012669 0.012130 0.011562 0.010967 0.010347 0.009705 0.009043 0.008364 0.007672 0.006972 0.006271 0.005575 0.004893 0.004231 0.003598 0.003001 0.002446 0.001936 0.001476 0.001067 0.000710 0.000404 0.000148 -0.000062 -0.000228 -0.000354 -0.000447 -0.000510 -0.000547 -0.000565 -0.000565 -0.000553 -0.000530 -0.000499 -0.000463 -0.000423 -0.000381 -0.000339 -0.000298 -0.000260 -0.000223 -0.000191 -0.000161 -0.000135 -0.000112 -0.000092 -0.000075 -0.000061 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000051 -0.000063 -0.000078 -0.000096 -0.000116 -0.000140 -0.000167 -0.000198 -0.000232 -0.000268 -0.000306 -0.000345 -0.000384 -0.000420 -0.000452 -0.000479 -0.000497 -0.000504 -0.000498 -0.000473 -0.000428 -0.000358 -0.000257 -0.000122 0.000054 0.000274 0.000543 0.000865 0.001242 0.001674 0.002163 0.002706 0.003300 0.003941 0.004624 0.005341 0.006085 0.006846 0.007618 0.008389 0.009153 0.009900 0.010623 0.011317 0.011977 0.012600 0.013183 0.013728 0.014235 0.014704 0.015137 0.015535 0.015898 0.016227 0.016520 0.016777 0.016995 0.017173 0.017309 0.017404 0.017456 0.017466 0.017436 0.017364 0.017253 0.017102 0.016911 0.016679 0.016405 0.016088 0.015730 0.015329 0.014889 0.014410 0.013895 0.013344 0.012759 0.012140 0.011489 0.010806 0.010094 0.009357 0.008599 0.007829 0.007052 0.006279 0.005519 0.004782 0.004077 0.003412 0.002794 0.002227 0.001715 0.001261 0.000865 0.000526 0.000243 0.000011 -0.000173 -0.000314 -0.000418 -0.000489 -0.000534 -0.000557 -0.000561 -0.000551 -0.000529 -0.000499 -0.000463 -0.000422 -0.000380 -0.000337 -0.000295 -0.000256 -0.000220 -0.000187 -0.000158 -0.000131 -0.000109 -0.000089 -0.000072 -0.000057 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000038 -0.000047 -0.000059 -0.000074 -0.000091 -0.000111 -0.000134 -0.000160 -0.000191 -0.000224 -0.000260 -0.000299 -0.000338 -0.000377 -0.000414 -0.000447 -0.000473 -0.000490 -0.000495 -0.000485 -0.000455 -0.000402 -0.000321 -0.000207 -0.000056 0.000139 0.000382 0.000679 0.001034 0.001448 0.001924 0.002461 0.003058 0.003710 0.004413 0.005161 0.005945 0.006756 0.007586 0.008424 0.009259 0.010081 0.010881 0.011650 0.012381 0.013068 0.013707 0.014297 0.014837 0.015328 0.015775 0.016179 0.016545 0.016875 0.017172 0.017438 0.017673 0.017878 0.018051 0.018192 0.018300 0.018374 0.018415 0.018423 0.018400 0.018344 0.018258 0.018141 0.017991 0.017807 0.017588 0.017331 0.017036 0.016700 0.016325 0.015910 0.015453 0.014956 0.014418 0.013836 0.013211 0.012541 0.011829 0.011077 0.010289 0.009472 0.008634 0.007787 0.006941 0.006109 0.005301 0.004528 0.003798 0.003120 0.002499 0.001939 0.001442 0.001010 0.000641 0.000332 0.000080 -0.000121 -0.000276 -0.000391 -0.000471 -0.000523 -0.000550 -0.000558 -0.000550 -0.000529 -0.000498 -0.000461 -0.000419 -0.000376 -0.000333 -0.000291 -0.000251 -0.000215 -0.000182 -0.000153 -0.000127 -0.000104 -0.000084 -0.000068 -0.000054 -0.000042 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000055 -0.000069 -0.000085 -0.000105 -0.000127 -0.000153 -0.000183 -0.000216 -0.000251 -0.000289 -0.000329 -0.000368 -0.000406 -0.000439 -0.000466 -0.000483 -0.000487 -0.000475 -0.000442 -0.000383 -0.000293 -0.000168 -0.000002 0.000210 0.000476 0.000798 0.001183 0.001633 0.002150 0.002733 0.003380 0.004088 0.004850 0.005659 0.006506 0.007380 0.008271 0.009168 0.010058 0.010929 0.011771 0.012573 0.013327 0.014026 0.014666 0.015243 0.015758 0.016212 0.016611 0.016959 0.017262 0.017527 0.017757 0.017960 0.018137 0.018291 0.018424 0.018535 0.018625 0.018694 0.018741 0.018767 0.018773 0.018759 0.018725 0.018674 0.018602 0.018510 0.018394 0.018252 0.018080 0.017876 0.017638 0.017362 0.017046 0.016688 0.016285 0.015834 0.015331 0.014773 0.014157 0.013484 0.012754 0.011970 0.011140 0.010270 0.009374 0.008463 0.007551 0.006652 0.005778 0.004941 0.004152 0.003417 0.002746 0.002141 0.001605 0.001140 0.000743 0.000411 0.000140 -0.000077 -0.000244 -0.000369 -0.000457 -0.000514 -0.000546 -0.000555 -0.000547 -0.000526 -0.000495 -0.000456 -0.000414 -0.000370 -0.000326 -0.000283 -0.000244 -0.000208 -0.000175 -0.000146 -0.000120 -0.000098 -0.000079 -0.000063 -0.000050 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000051 -0.000064 -0.000080 -0.000098 -0.000120 -0.000145 -0.000174 -0.000206 -0.000241 -0.000279 -0.000318 -0.000358 -0.000395 -0.000429 -0.000457 -0.000475 -0.000480 -0.000467 -0.000433 -0.000371 -0.000276 -0.000142 0.000036 0.000264 0.000549 0.000895 0.001307 0.001790 0.002344 0.002970 0.003665 0.004425 0.005242 0.006108 0.007014 0.007946 0.008892 0.009840 0.010776 0.011685 0.012557 0.013379 0.014141 0.014837 0.015459 0.016004 0.016474 0.016869 0.017196 0.017460 0.017671 0.017837 0.017967 0.018069 0.018149 0.018214 0.018266 0.018309 0.018344 0.018372 0.018393 0.018406 0.018414 0.018417 0.018415 0.018409 0.018399 0.018384 0.018363 0.018332 0.018288 0.018225 0.018141 0.018029 0.017885 0.017705 0.017484 0.017216 0.016896 0.016515 0.016070 0.015554 0.014965 0.014301 0.013564 0.012759 0.011895 0.010983 0.010036 0.009070 0.008099 0.007139 0.006205 0.005310 0.004465 0.003679 0.002962 0.002316 0.001746 0.001251 0.000829 0.000476 0.000188 -0.000042 -0.000221 -0.000354 -0.000448 -0.000509 -0.000542 -0.000552 -0.000544 -0.000521 -0.000488 -0.000449 -0.000405 -0.000360 -0.000316 -0.000274 -0.000235 -0.000199 -0.000167 -0.000138 -0.000113 -0.000092 -0.000073 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000060 -0.000074 -0.000092 -0.000113 -0.000137 -0.000165 -0.000196 -0.000231 -0.000268 -0.000306 -0.000346 -0.000383 -0.000418 -0.000447 -0.000466 -0.000472 -0.000460 -0.000426 -0.000363 -0.000266 -0.000128 0.000058 0.000298 0.000598 0.000964 0.001401 0.001913 0.002501 0.003166 0.003905 0.004712 0.005581 0.006500 0.007459 0.008444 0.009440 0.010432 0.011405 0.012344 0.013234 0.014063 0.014820 0.015495 0.016082 0.016577 0.016981 0.017295 0.017526 0.017682 0.017773 0.017811 0.017807 0.017774 0.017721 0.017657 0.017591 0.017526 0.017467 0.017415 0.017372 0.017338 0.017314 0.017301 0.017299 0.017311 0.017336 0.017374 0.017424 0.017485 0.017552 0.017622 0.017688 0.017744 0.017785 0.017803 0.017792 0.017744 0.017650 0.017501 0.017287 0.017000 0.016631 0.016173 0.015624 0.014982 0.014250 0.013435 0.012548 0.011602 0.010614 0.009599 0.008576 0.007562 0.006574 0.005625 0.004730 0.003899 0.003141 0.002460 0.001859 0.001338 0.000895 0.000525 0.000222 -0.000020 -0.000206 -0.000346 -0.000443 -0.000506 -0.000539 -0.000548 -0.000538 -0.000513 -0.000479 -0.000438 -0.000394 -0.000349 -0.000305 -0.000263 -0.000225 -0.000189 -0.000157 -0.000129 -0.000105 -0.000085 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000055 -0.000069 -0.000086 -0.000105 -0.000129 -0.000156 -0.000186 -0.000220 -0.000256 -0.000294 -0.000333 -0.000371 -0.000405 -0.000435 -0.000455 -0.000463 -0.000453 -0.000421 -0.000359 -0.000262 -0.000123 0.000067 0.000313 0.000624 0.001005 0.001461 0.001997 0.002614 0.003313 0.004091 0.004942 0.005857 0.006826 0.007834 0.008867 0.009907 0.010938 0.011942 0.012902 0.013801 0.014626 0.015364 0.016005 0.016541 0.016970 0.017289 0.017503 0.017617 0.017642 0.017588 0.017472 0.017306 0.017108 0.016890 0.016664 0.016443 0.016234 0.016044 0.015875 0.015731 0.015614 0.015523 0.015459 0.015425 0.015419 0.015445 0.015502 0.015590 0.015710 0.015858 0.016031 0.016224 0.016430 0.016643 0.016854 0.017056 0.017239 0.017392 0.017504 0.017564 0.017557 0.017472 0.017295 0.017018 0.016632 0.016135 0.015526 0.014810 0.013995 0.013095 0.012124 0.011101 0.010045 0.008976 0.007914 0.006877 0.005882 0.004943 0.004072 0.003279 0.002568 0.001941 0.001399 0.000937 0.000553 0.000239 -0.000010 -0.000202 -0.000344 -0.000442 -0.000504 -0.000535 -0.000541 -0.000529 -0.000503 -0.000467 -0.000425 -0.000381 -0.000336 -0.000292 -0.000251 -0.000212 -0.000178 -0.000147 -0.000120 -0.000097 -0.000078 -0.000062 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000051 -0.000064 -0.000079 -0.000098 -0.000120 -0.000146 -0.000175 -0.000208 -0.000243 -0.000281 -0.000319 -0.000357 -0.000392 -0.000422 -0.000444 -0.000453 -0.000446 -0.000416 -0.000357 -0.000263 -0.000126 0.000063 0.000312 0.000627 0.001017 0.001486 0.002040 0.002681 0.003408 0.004219 0.005107 0.006064 0.007077 0.008130 0.009207 0.010288 0.011353 0.012383 0.013357 0.014259 0.015071 0.015781 0.016376 0.016850 0.017198 0.017418 0.017516 0.017497 0.017372 0.017156 0.016864 0.016515 0.016126 0.015717 0.015303 0.014899 0.014516 0.014164 0.013847 0.013571 0.013337 0.013147 0.013002 0.012901 0.012845 0.012836 0.012875 0.012963 0.013100 0.013287 0.013521 0.013799 0.014117 0.014466 0.014840 0.015230 0.015626 0.016017 0.016390 0.016733 0.017028 0.017260 0.017413 0.017469 0.017417 0.017243 0.016940 0.016505 0.015939 0.015247 0.014441 0.013534 0.012544 0.011493 0.010402 0.009293 0.008189 0.007110 0.006074 0.005098 0.004195 0.003372 0.002636 0.001988 0.001429 0.000954 0.000560 0.000240 -0.000013 -0.000206 -0.000347 -0.000443 -0.000501 -0.000529 -0.000532 -0.000517 -0.000489 -0.000452 -0.000410 -0.000365 -0.000321 -0.000277 -0.000237 -0.000199 -0.000165 -0.000136 -0.000111 -0.000089 -0.000072 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000029 -0.000037 -0.000047 -0.000059 -0.000073 -0.000091 -0.000111 -0.000136 -0.000164 -0.000195 -0.000230 -0.000267 -0.000305 -0.000343 -0.000379 -0.000410 -0.000433 -0.000444 -0.000439 -0.000412 -0.000358 -0.000268 -0.000134 0.000051 0.000297 0.000611 0.001003 0.001479 0.002044 0.002700 0.003447 0.004284 0.005204 0.006196 0.007247 0.008341 0.009457 0.010575 0.011671 0.012724 0.013710 0.014610 0.015405 0.016080 0.016623 0.017025 0.017283 0.017395 0.017365 0.017201 0.016916 0.016524 0.016043 0.015496 0.014903 0.014285 0.013664 0.013057 0.012480 0.011944 0.011457 0.011026 0.010653 0.010340 0.010087 0.009894 0.009760 0.009687 0.009674 0.009724 0.009839 0.010019 0.010266 0.010577 0.010951 0.011383 0.011866 0.012394 0.012956 0.013543 0.014144 0.014742 0.015324 0.015870 0.016362 0.016778 0.017100 0.017309 0.017388 0.017326 0.017114 0.016748 0.016230 0.015569 0.014775 0.013866 0.012863 0.011788 0.010667 0.009524 0.008383 0.007269 0.006200 0.005194 0.004263 0.003417 0.002662 0.001999 0.001428 0.000946 0.000548 0.000226 -0.000026 -0.000216 -0.000353 -0.000444 -0.000498 -0.000522 -0.000522 -0.000504 -0.000475 -0.000436 -0.000394 -0.000349 -0.000304 -0.000261 -0.000221 -0.000185 -0.000153 -0.000125 -0.000102 -0.000082 -0.000066 -0.000053 -0.000042 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000043 -0.000054 -0.000068 -0.000084 -0.000103 -0.000126 -0.000153 -0.000183 -0.000216 -0.000253 -0.000291 -0.000329 -0.000365 -0.000397 -0.000422 -0.000435 -0.000433 -0.000410 -0.000360 -0.000275 -0.000148 0.000030 0.000270 0.000579 0.000968 0.001443 0.002010 0.002674 0.003434 0.004288 0.005231 0.006251 0.007334 0.008462 0.009614 0.010765 0.011890 0.012963 0.013960 0.014857 0.015634 0.016272 0.016760 0.017087 0.017250 0.017247 0.017085 0.016771 0.016319 0.015747 0.015073 0.014322 0.013517 0.012685 0.011848 0.011030 0.010248 0.009518 0.008850 0.008253 0.007729 0.007280 0.006906 0.006606 0.006378 0.006221 0.006134 0.006119 0.006177 0.006311 0.006523 0.006815 0.007187 0.007638 0.008163 0.008759 0.009418 0.010133 0.010893 0.011687 0.012499 0.013314 0.014110 0.014866 0.015559 0.016164 0.016660 0.017024 0.017239 0.017292 0.017172 0.016878 0.016411 0.015781 0.015002 0.014094 0.013080 0.011985 0.010839 0.009667 0.008498 0.007354 0.006259 0.005228 0.004277 0.003414 0.002645 0.001974 0.001398 0.000914 0.000517 0.000199 -0.000047 -0.000231 -0.000361 -0.000446 -0.000495 -0.000514 -0.000510 -0.000490 -0.000459 -0.000419 -0.000376 -0.000331 -0.000287 -0.000245 -0.000206 -0.000171 -0.000141 -0.000115 -0.000093 -0.000075 -0.000061 -0.000048 -0.000039 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000062 -0.000078 -0.000096 -0.000117 -0.000142 -0.000171 -0.000203 -0.000238 -0.000276 -0.000314 -0.000351 -0.000385 -0.000411 -0.000427 -0.000429 -0.000410 -0.000365 -0.000287 -0.000167 0.000003 0.000234 0.000534 0.000914 0.001382 0.001945 0.002607 0.003371 0.004235 0.005191 0.006230 0.007337 0.008493 0.009674 0.010855 0.012007 0.013101 0.014109 0.015004 0.015764 0.016368 0.016801 0.017055 0.017123 0.017007 0.016712 0.016248 0.015631 0.014879 0.014015 0.013063 0.012052 0.011008 0.009959 0.008932 0.007948 0.007025 0.006178 0.005415 0.004741 0.004158 0.003664 0.003256 0.002932 0.002686 0.002518 0.002425 0.002408 0.002470 0.002613 0.002842 0.003159 0.003566 0.004064 0.004651 0.005325 0.006080 0.006910 0.007808 0.008763 0.009760 0.010782 0.011810 0.012818 0.013781 0.014673 0.015465 0.016132 0.016650 0.016999 0.017164 0.017135 0.016910 0.016493 0.015893 0.015129 0.014222 0.013199 0.012089 0.010921 0.009726 0.008533 0.007366 0.006249 0.005201 0.004235 0.003361 0.002587 0.001913 0.001339 0.000860 0.000470 0.000161 -0.000076 -0.000250 -0.000372 -0.000450 -0.000492 -0.000506 -0.000498 -0.000475 -0.000441 -0.000401 -0.000357 -0.000312 -0.000268 -0.000228 -0.000191 -0.000158 -0.000130 -0.000106 -0.000086 -0.000069 -0.000055 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000071 -0.000088 -0.000109 -0.000132 -0.000160 -0.000191 -0.000225 -0.000262 -0.000300 -0.000337 -0.000372 -0.000401 -0.000420 -0.000426 -0.000412 -0.000373 -0.000302 -0.000191 -0.000030 0.000189 0.000477 0.000845 0.001300 0.001852 0.002507 0.003266 0.004129 0.005090 0.006139 0.007262 0.008438 0.009642 0.010847 0.012023 0.013136 0.014157 0.015053 0.015801 0.016375 0.016761 0.016946 0.016925 0.016701 0.016278 0.015670 0.014894 0.013971 0.012925 0.011784 0.010578 0.009337 0.008092 0.006870 0.005698 0.004597 0.003584 0.002670 0.001861 0.001157 0.000558 0.000057 -0.000351 -0.000672 -0.000913 -0.001078 -0.001169 -0.001186 -0.001126 -0.000986 -0.000760 -0.000444 -0.000033 0.000475 0.001081 0.001786 0.002588 0.003484 0.004469 0.005534 0.006668 0.007855 0.009075 0.010304 0.011513 0.012674 0.013755 0.014725 0.015555 0.016220 0.016695 0.016966 0.017021 0.016860 0.016486 0.015914 0.015163 0.014257 0.013226 0.012102 0.010917 0.009702 0.008489 0.007304 0.006172 0.005111 0.004138 0.003262 0.002488 0.001820 0.001255 0.000787 0.000410 0.000114 -0.000110 -0.000273 -0.000385 -0.000454 -0.000489 -0.000497 -0.000485 -0.000459 -0.000423 -0.000381 -0.000336 -0.000292 -0.000250 -0.000211 -0.000176 -0.000146 -0.000119 -0.000097 -0.000078 -0.000062 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000065 -0.000081 -0.000100 -0.000123 -0.000149 -0.000179 -0.000212 -0.000248 -0.000286 -0.000324 -0.000360 -0.000391 -0.000414 -0.000424 -0.000416 -0.000384 -0.000321 -0.000219 -0.000070 0.000137 0.000411 0.000762 0.001202 0.001738 0.002377 0.003124 0.003978 0.004935 0.005986 0.007115 0.008302 0.009523 0.010747 0.011943 0.013075 0.014108 0.015010 0.015750 0.016303 0.016650 0.016776 0.016677 0.016353 0.015814 0.015071 0.014147 0.013065 0.011852 0.010539 0.009157 0.007741 0.006322 0.004931 0.003597 0.002345 0.001192 0.000153 -0.000765 -0.001562 -0.002240 -0.002805 -0.003267 -0.003637 -0.003923 -0.004135 -0.004280 -0.004359 -0.004375 -0.004324 -0.004201 -0.004000 -0.003715 -0.003337 -0.002864 -0.002288 -0.001607 -0.000818 0.000081 0.001088 0.002198 0.003405 0.004695 0.006050 0.007447 0.008858 0.010252 0.011594 0.012850 0.013985 0.014966 0.015764 0.016353 0.016718 0.016848 0.016740 0.016404 0.015854 0.015112 0.014206 0.013168 0.012030 0.010829 0.009598 0.008368 0.007170 0.006028 0.004962 0.003989 0.003118 0.002355 0.001700 0.001150 0.000700 0.000340 0.000061 -0.000149 -0.000299 -0.000399 -0.000459 -0.000486 -0.000487 -0.000470 -0.000440 -0.000402 -0.000359 -0.000315 -0.000272 -0.000232 -0.000195 -0.000162 -0.000134 -0.000109 -0.000088 -0.000070 -0.000056 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000059 -0.000074 -0.000092 -0.000114 -0.000138 -0.000167 -0.000199 -0.000234 -0.000272 -0.000310 -0.000347 -0.000381 -0.000407 -0.000422 -0.000421 -0.000397 -0.000343 -0.000252 -0.000115 0.000077 0.000335 0.000669 0.001089 0.001605 0.002224 0.002952 0.003789 0.004734 0.005777 0.006905 0.008096 0.009326 0.010564 0.011775 0.012923 0.013971 0.014881 0.015620 0.016160 0.016478 0.016558 0.016393 0.015985 0.015341 0.014480 0.013422 0.012196 0.010833 0.009367 0.007833 0.006267 0.004704 0.003177 0.001717 0.000348 -0.000907 -0.002034 -0.003025 -0.003877 -0.004594 -0.005185 -0.005662 -0.006039 -0.006330 -0.006548 -0.006706 -0.006813 -0.006872 -0.006885 -0.006849 -0.006758 -0.006605 -0.006381 -0.006076 -0.005683 -0.005192 -0.004596 -0.003886 -0.003057 -0.002103 -0.001024 0.000177 0.001493 0.002909 0.004404 0.005952 0.007522 0.009078 0.010582 0.011995 0.013277 0.014391 0.015306 0.015994 0.016439 0.016629 0.016567 0.016259 0.015724 0.014987 0.014077 0.013029 0.011877 0.010660 0.009413 0.008171 0.006965 0.005820 0.004757 0.003793 0.002936 0.002191 0.001557 0.001030 0.000601 0.000262 0.000001 -0.000191 -0.000326 -0.000414 -0.000463 -0.000481 -0.000475 -0.000453 -0.000420 -0.000380 -0.000337 -0.000294 -0.000253 -0.000215 -0.000180 -0.000149 -0.000122 -0.000099 -0.000079 -0.000062 -0.000049 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000053 -0.000067 -0.000084 -0.000104 -0.000127 -0.000155 -0.000186 -0.000220 -0.000257 -0.000296 -0.000334 -0.000370 -0.000400 -0.000420 -0.000425 -0.000410 -0.000366 -0.000288 -0.000165 0.000011 0.000251 0.000565 0.000964 0.001456 0.002051 0.002754 0.003569 0.004494 0.005522 0.006640 0.007828 0.009060 0.010305 0.011529 0.012691 0.013753 0.014675 0.015419 0.015954 0.016255 0.016302 0.016087 0.015610 0.014881 0.013916 0.012743 0.011391 0.009897 0.008298 0.006636 0.004948 0.003272 0.001644 0.000095 -0.001347 -0.002662 -0.003832 -0.004848 -0.005710 -0.006420 -0.006990 -0.007433 -0.007768 -0.008012 -0.008186 -0.008306 -0.008386 -0.008438 -0.008468 -0.008477 -0.008462 -0.008418 -0.008334 -0.008201 -0.008007 -0.007740 -0.007388 -0.006938 -0.006377 -0.005691 -0.004871 -0.003908 -0.002799 -0.001546 -0.000157 0.001351 0.002956 0.004628 0.006332 0.008027 0.009670 0.011217 0.012625 0.013853 0.014866 0.015635 0.016144 0.016382 0.016351 0.016062 0.015534 0.014794 0.013874 0.012811 0.011643 0.010409 0.009150 0.007900 0.006693 0.005553 0.004503 0.003557 0.002723 0.002004 0.001398 0.000897 0.000494 0.000178 -0.000061 -0.000235 -0.000354 -0.000427 -0.000464 -0.000473 -0.000461 -0.000434 -0.000398 -0.000358 -0.000316 -0.000274 -0.000234 -0.000198 -0.000165 -0.000136 -0.000110 -0.000088 -0.000070 -0.000054 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000059 -0.000075 -0.000094 -0.000116 -0.000142 -0.000172 -0.000205 -0.000242 -0.000280 -0.000320 -0.000357 -0.000390 -0.000415 -0.000427 -0.000421 -0.000389 -0.000324 -0.000217 -0.000059 0.000161 0.000453 0.000827 0.001293 0.001861 0.002536 0.003323 0.004222 0.005228 0.006328 0.007505 0.008733 0.009981 0.011213 0.012389 0.013465 0.014401 0.015157 0.015696 0.015990 0.016018 0.015769 0.015242 0.014445 0.013398 0.012128 0.010670 0.009064 0.007354 0.005585 0.003799 0.002040 0.000344 -0.001255 -0.002729 -0.004057 -0.005221 -0.006214 -0.007034 -0.007687 -0.008183 -0.008541 -0.008779 -0.008923 -0.008995 -0.009017 -0.009012 -0.008996 -0.008980 -0.008974 -0.008977 -0.008989 -0.009002 -0.009006 -0.008989 -0.008939 -0.008839 -0.008675 -0.008427 -0.008078 -0.007608 -0.007000 -0.006239 -0.005313 -0.004216 -0.002950 -0.001525 0.000044 0.001729 0.003497 0.005308 0.007118 0.008877 0.010536 0.012048 0.013368 0.014458 0.015291 0.015846 0.016116 0.016104 0.015821 0.015289 0.014537 0.013599 0.012516 0.011329 0.010081 0.008813 0.007562 0.006362 0.005237 0.004209 0.003291 0.002488 0.001801 0.001226 0.000756 0.000382 0.000092 -0.000124 -0.000277 -0.000378 -0.000437 -0.000462 -0.000462 -0.000444 -0.000414 -0.000376 -0.000336 -0.000294 -0.000254 -0.000216 -0.000181 -0.000150 -0.000122 -0.000098 -0.000077 -0.000061 -0.000047 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000053 -0.000067 -0.000084 -0.000104 -0.000129 -0.000157 -0.000189 -0.000225 -0.000263 -0.000303 -0.000342 -0.000378 -0.000407 -0.000426 -0.000428 -0.000408 -0.000358 -0.000268 -0.000129 0.000068 0.000335 0.000682 0.001119 0.001656 0.002299 0.003055 0.003923 0.004900 0.005977 0.007136 0.008354 0.009600 0.010837 0.012023 0.013116 0.014069 0.014842 0.015393 0.015693 0.015716 0.015449 0.014889 0.014045 0.012935 0.011589 0.010045 0.008348 0.006546 0.004690 0.002829 0.001010 -0.000726 -0.002343 -0.003812 -0.005110 -0.006223 -0.007144 -0.007872 -0.008415 -0.008786 -0.009005 -0.009095 -0.009083 -0.008997 -0.008865 -0.008713 -0.008565 -0.008438 -0.008347 -0.008299 -0.008297 -0.008339 -0.008416 -0.008520 -0.008638 -0.008755 -0.008853 -0.008914 -0.008914 -0.008832 -0.008641 -0.008316 -0.007836 -0.007179 -0.006331 -0.005285 -0.004042 -0.002611 -0.001012 0.000727 0.002566 0.004462 0.006363 0.008215 0.009964 0.011557 0.012947 0.014095 0.014971 0.015555 0.015841 0.015830 0.015539 0.014989 0.014214 0.013252 0.012146 0.010940 0.009681 0.008411 0.007167 0.005983 0.004883 0.003886 0.003002 0.002236 0.001586 0.001047 0.000611 0.000268 0.000006 -0.000184 -0.000316 -0.000399 -0.000442 -0.000456 -0.000448 -0.000425 -0.000393 -0.000354 -0.000314 -0.000273 -0.000234 -0.000197 -0.000164 -0.000134 -0.000108 -0.000086 -0.000067 -0.000052 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000059 -0.000074 -0.000093 -0.000115 -0.000141 -0.000172 -0.000206 -0.000243 -0.000283 -0.000323 -0.000361 -0.000395 -0.000420 -0.000430 -0.000422 -0.000385 -0.000314 -0.000197 -0.000024 0.000215 0.000532 0.000937 0.001440 0.002048 0.002767 0.003600 0.004544 0.005592 0.006727 0.007929 0.009167 0.010405 0.011602 0.012711 0.013686 0.014481 0.015055 0.015371 0.015404 0.015135 0.014561 0.013688 0.012536 0.011135 0.009526 0.007757 0.005881 0.003957 0.002038 0.000177 -0.001578 -0.003189 -0.004624 -0.005861 -0.006885 -0.007692 -0.008283 -0.008669 -0.008867 -0.008898 -0.008791 -0.008575 -0.008282 -0.007944 -0.007593 -0.007256 -0.006957 -0.006716 -0.006547 -0.006457 -0.006449 -0.006520 -0.006665 -0.006874 -0.007134 -0.007429 -0.007741 -0.008049 -0.008327 -0.008549 -0.008683 -0.008698 -0.008564 -0.008252 -0.007737 -0.007003 -0.006038 -0.004845 -0.003433 -0.001826 -0.000055 0.001835 0.003793 0.005765 0.007689 0.009506 0.011159 0.012599 0.013784 0.014683 0.015276 0.015557 0.015532 0.015215 0.014635 0.013828 0.012835 0.011704 0.010483 0.009219 0.007954 0.006726 0.005568 0.004501 0.003542 0.002699 0.001975 0.001366 0.000866 0.000466 0.000157 -0.000075 -0.000240 -0.000350 -0.000414 -0.000444 -0.000448 -0.000434 -0.000406 -0.000371 -0.000332 -0.000291 -0.000251 -0.000213 -0.000178 -0.000146 -0.000118 -0.000094 -0.000074 -0.000057 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000065 -0.000082 -0.000102 -0.000126 -0.000154 -0.000186 -0.000222 -0.000261 -0.000302 -0.000341 -0.000378 -0.000408 -0.000426 -0.000428 -0.000406 -0.000352 -0.000257 -0.000110 0.000099 0.000383 0.000752 0.001216 0.001785 0.002465 0.003259 0.004165 0.005178 0.006284 0.007465 0.008690 0.009926 0.011130 0.012256 0.013256 0.014081 0.014685 0.015031 0.015087 0.014833 0.014263 0.013381 0.012206 0.010770 0.009115 0.007293 0.005362 0.003384 0.001421 -0.000468 -0.002229 -0.003820 -0.005204 -0.006357 -0.007267 -0.007930 -0.008350 -0.008543 -0.008528 -0.008333 -0.007989 -0.007529 -0.006990 -0.006407 -0.005815 -0.005247 -0.004729 -0.004287 -0.003938 -0.003695 -0.003565 -0.003552 -0.003652 -0.003860 -0.004168 -0.004564 -0.005033 -0.005557 -0.006115 -0.006680 -0.007221 -0.007705 -0.008095 -0.008353 -0.008441 -0.008327 -0.007981 -0.007382 -0.006520 -0.005394 -0.004018 -0.002418 -0.000632 0.001292 0.003298 0.005322 0.007299 0.009164 0.010858 0.012327 0.013527 0.014427 0.015008 0.015264 0.015204 0.014847 0.014226 0.013380 0.012355 0.011201 0.009969 0.008706 0.007455 0.006252 0.005127 0.004100 0.003185 0.002388 0.001709 0.001144 0.000686 0.000326 0.000050 -0.000151 -0.000290 -0.000378 -0.000426 -0.000443 -0.000438 -0.000417 -0.000386 -0.000349 -0.000309 -0.000268 -0.000229 -0.000192 -0.000158 -0.000128 -0.000103 -0.000081 -0.000063 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000056 -0.000071 -0.000089 -0.000111 -0.000137 -0.000167 -0.000201 -0.000238 -0.000278 -0.000318 -0.000357 -0.000391 -0.000416 -0.000426 -0.000417 -0.000380 -0.000307 -0.000186 -0.000008 0.000240 0.000570 0.000992 0.001518 0.002153 0.002903 0.003767 0.004740 0.005813 0.006966 0.008174 0.009404 0.010613 0.011756 0.012783 0.013643 0.014287 0.014674 0.014768 0.014546 0.013998 0.013126 0.011948 0.010496 0.008814 0.006956 0.004984 0.002966 0.000971 -0.000937 -0.002698 -0.004261 -0.005587 -0.006649 -0.007433 -0.007936 -0.008167 -0.008143 -0.007891 -0.007442 -0.006834 -0.006104 -0.005292 -0.004439 -0.003582 -0.002757 -0.001993 -0.001318 -0.000753 -0.000314 -0.000010 0.000151 0.000170 0.000046 -0.000214 -0.000605 -0.001118 -0.001739 -0.002454 -0.003242 -0.004076 -0.004928 -0.005759 -0.006531 -0.007200 -0.007721 -0.008050 -0.008149 -0.007984 -0.007532 -0.006780 -0.005730 -0.004398 -0.002814 -0.001020 0.000927 0.002967 0.005028 0.007042 0.008937 0.010651 0.012126 0.013319 0.014197 0.014744 0.014956 0.014845 0.014436 0.013765 0.012876 0.011820 0.010648 0.009410 0.008156 0.006926 0.005755 0.004669 0.003688 0.002821 0.002074 0.001444 0.000927 0.000513 0.000192 -0.000048 -0.000219 -0.000333 -0.000401 -0.000434 -0.000439 -0.000426 -0.000399 -0.000364 -0.000325 -0.000284 -0.000244 -0.000205 -0.000170 -0.000139 -0.000112 -0.000089 -0.000070 -0.000054 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000048 -0.000061 -0.000078 -0.000097 -0.000120 -0.000148 -0.000179 -0.000214 -0.000253 -0.000293 -0.000333 -0.000370 -0.000400 -0.000419 -0.000421 -0.000399 -0.000345 -0.000250 -0.000102 0.000110 0.000398 0.000776 0.001253 0.001839 0.002539 0.003355 0.004285 0.005318 0.006440 0.007626 0.008844 0.010056 0.011215 0.012270 0.013170 0.013862 0.014301 0.014448 0.014275 0.013768 0.012925 0.011764 0.010315 0.008623 0.006744 0.004745 0.002698 0.000677 -0.001246 -0.003004 -0.004541 -0.005811 -0.006784 -0.007442 -0.007784 -0.007821 -0.007574 -0.007075 -0.006361 -0.005476 -0.004464 -0.003369 -0.002237 -0.001108 -0.000019 0.000996 0.001910 0.002701 0.003353 0.003853 0.004196 0.004379 0.004400 0.004262 0.003968 0.003520 0.002925 0.002191 0.001329 0.000356 -0.000707 -0.001829 -0.002977 -0.004109 -0.005177 -0.006131 -0.006920 -0.007494 -0.007806 -0.007821 -0.007513 -0.006868 -0.005892 -0.004603 -0.003036 -0.001240 0.000725 0.002789 0.004876 0.006911 0.008818 0.010531 0.011991 0.013153 0.013987 0.014479 0.014629 0.014454 0.013983 0.013258 0.012327 0.011241 0.010055 0.008818 0.007579 0.006376 0.005243 0.004203 0.003271 0.002458 0.001764 0.001186 0.000718 0.000349 0.000068 -0.000138 -0.000280 -0.000370 -0.000419 -0.000437 -0.000432 -0.000410 -0.000378 -0.000340 -0.000299 -0.000258 -0.000219 -0.000182 -0.000149 -0.000121 -0.000097 -0.000077 -0.000060 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000041 -0.000052 -0.000067 -0.000084 -0.000105 -0.000130 -0.000158 -0.000191 -0.000228 -0.000267 -0.000307 -0.000346 -0.000380 -0.000405 -0.000417 -0.000409 -0.000373 -0.000301 -0.000182 -0.000006 0.000242 0.000573 0.000999 0.001531 0.002177 0.002940 0.003819 0.004807 0.005891 0.007050 0.008253 0.009463 0.010636 0.011720 0.012663 0.013411 0.013913 0.014127 0.014019 0.013571 0.012779 0.011654 0.010227 0.008541 0.006657 0.004641 0.002572 0.000530 -0.001408 -0.003167 -0.004684 -0.005908 -0.006802 -0.007347 -0.007540 -0.007392 -0.006930 -0.006189 -0.005215 -0.004056 -0.002764 -0.001391 0.000014 0.001406 0.002745 0.003996 0.005133 0.006133 0.006983 0.007671 0.008193 0.008548 0.008736 0.008759 0.008618 0.008314 0.007847 0.007217 0.006426 0.005479 0.004387 0.003165 0.001837 0.000435 -0.001001 -0.002425 -0.003781 -0.005012 -0.006058 -0.006863 -0.007376 -0.007557 -0.007379 -0.006830 -0.005918 -0.004664 -0.003109 -0.001308 0.000671 0.002753 0.004855 0.006896 0.008797 0.010488 0.011911 0.013021 0.013791 0.014209 0.014283 0.014034 0.013497 0.012716 0.011742 0.010629 0.009432 0.008202 0.006983 0.005813 0.004723 0.003734 0.002858 0.002101 0.001463 0.000940 0.000521 0.000197 -0.000045 -0.000217 -0.000331 -0.000399 -0.000430 -0.000434 -0.000419 -0.000391 -0.000354 -0.000314 -0.000272 -0.000232 -0.000194 -0.000160 -0.000130 -0.000105 -0.000084 -0.000066 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000072 -0.000091 -0.000113 -0.000139 -0.000169 -0.000203 -0.000240 -0.000280 -0.000319 -0.000357 -0.000387 -0.000407 -0.000411 -0.000391 -0.000340 -0.000248 -0.000105 0.000103 0.000388 0.000762 0.001238 0.001825 0.002529 0.003351 0.004288 0.005329 0.006453 0.007635 0.008839 0.010023 0.011135 0.012123 0.012931 0.013506 0.013799 0.013774 0.013405 0.012682 0.011616 0.010231 0.008570 0.006694 0.004672 0.002588 0.000524 -0.001432 -0.003201 -0.004712 -0.005905 -0.006739 -0.007192 -0.007256 -0.006946 -0.006288 -0.005325 -0.004106 -0.002690 -0.001135 0.000499 0.002157 0.003788 0.005350 0.006805 0.008128 0.009298 0.010303 0.011138 0.011802 0.012298 0.012632 0.012808 0.012831 0.012701 0.012417 0.011975 0.011367 0.010590 0.009638 0.008513 0.007223 0.005782 0.004215 0.002558 0.000855 -0.000837 -0.002459 -0.003942 -0.005221 -0.006232 -0.006921 -0.007244 -0.007175 -0.006703 -0.005837 -0.004605 -0.003053 -0.001242 0.000752 0.002846 0.004953 0.006987 0.008864 0.010514 0.011879 0.012918 0.013605 0.013936 0.013923 0.013592 0.012983 0.012143 0.011127 0.009991 0.008787 0.007568 0.006375 0.005245 0.004203 0.003270 0.002453 0.001757 0.001177 0.000708 0.000339 0.000059 -0.000145 -0.000285 -0.000372 -0.000418 -0.000433 -0.000425 -0.000401 -0.000367 -0.000328 -0.000286 -0.000245 -0.000206 -0.000171 -0.000140 -0.000113 -0.000091 -0.000073 -0.000058 -0.000046 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000048 -0.000061 -0.000078 -0.000098 -0.000121 -0.000148 -0.000180 -0.000215 -0.000252 -0.000292 -0.000331 -0.000366 -0.000392 -0.000406 -0.000401 -0.000369 -0.000301 -0.000188 -0.000017 0.000223 0.000546 0.000965 0.001490 0.002131 0.002892 0.003771 0.004760 0.005843 0.006998 0.008190 0.009380 0.010518 0.011551 0.012423 0.013077 0.013461 0.013533 0.013262 0.012631 0.011644 0.010322 0.008706 0.006854 0.004839 0.002744 0.000659 -0.001322 -0.003114 -0.004635 -0.005820 -0.006621 -0.007009 -0.006976 -0.006532 -0.005709 -0.004551 -0.003116 -0.001469 0.000322 0.002190 0.004072 0.005910 0.007656 0.009272 0.010731 0.012015 0.013116 0.014032 0.014771 0.015343 0.015761 0.016038 0.016183 0.016204 0.016101 0.015870 0.015501 0.014982 0.014296 0.013430 0.012374 0.011123 0.009681 0.008063 0.006296 0.004419 0.002486 0.000557 -0.001295 -0.002997 -0.004474 -0.005658 -0.006490 -0.006925 -0.006936 -0.006515 -0.005673 -0.004445 -0.002883 -0.001056 0.000955 0.003058 0.005162 0.007174 0.009011 0.010602 0.011891 0.012839 0.013429 0.013660 0.013549 0.013129 0.012443 0.011544 0.010487 0.009329 0.008124 0.006921 0.005762 0.004677 0.003691 0.002818 0.002064 0.001429 0.000909 0.000495 0.000175 -0.000063 -0.000230 -0.000339 -0.000401 -0.000428 -0.000428 -0.000410 -0.000379 -0.000341 -0.000300 -0.000258 -0.000219 -0.000182 -0.000150 -0.000122 -0.000099 -0.000079 -0.000063 -0.000050 -0.000039 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000051 -0.000066 -0.000083 -0.000104 -0.000129 -0.000158 -0.000190 -0.000226 -0.000264 -0.000303 -0.000340 -0.000373 -0.000395 -0.000402 -0.000387 -0.000341 -0.000255 -0.000119 0.000079 0.000353 0.000716 0.001180 0.001755 0.002449 0.003264 0.004194 0.005229 0.006347 0.007520 0.008709 0.009869 0.010945 0.011882 0.012620 0.013105 0.013288 0.013132 0.012613 0.011729 0.010494 0.008945 0.007136 0.005140 0.003043 0.000938 -0.001075 -0.002902 -0.004456 -0.005660 -0.006460 -0.006819 -0.006725 -0.006187 -0.005235 -0.003919 -0.002302 -0.000457 0.001539 0.003609 0.005680 0.007687 0.009577 0.011307 0.012847 0.014183 0.015308 0.016228 0.016958 0.017517 0.017928 0.018215 0.018398 0.018493 0.018510 0.018450 0.018305 0.018060 0.017694 0.017182 0.016498 0.015619 0.014525 0.013208 0.011668 0.009922 0.007999 0.005946 0.003822 0.001699 -0.000344 -0.002224 -0.003860 -0.005179 -0.006117 -0.006629 -0.006687 -0.006286 -0.005444 -0.004198 -0.002610 -0.000757 0.001273 0.003383 0.005474 0.007452 0.009233 0.010747 0.011942 0.012784 0.013260 0.013378 0.013160 0.012644 0.011878 0.010918 0.009822 0.008648 0.007448 0.006269 0.005149 0.004117 0.003192 0.002383 0.001695 0.001123 0.000662 0.000302 0.000030 -0.000166 -0.000298 -0.000378 -0.000418 -0.000428 -0.000415 -0.000388 -0.000353 -0.000312 -0.000271 -0.000231 -0.000194 -0.000160 -0.000131 -0.000107 -0.000086 -0.000069 -0.000055 -0.000043 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000071 -0.000089 -0.000111 -0.000137 -0.000167 -0.000200 -0.000236 -0.000274 -0.000312 -0.000348 -0.000378 -0.000395 -0.000395 -0.000369 -0.000308 -0.000204 -0.000044 0.000184 0.000493 0.000897 0.001406 0.002031 0.002776 0.003641 0.004618 0.005691 0.006835 0.008016 0.009189 0.010304 0.011304 0.012129 0.012720 0.013026 0.013000 0.012615 0.011857 0.010734 0.009275 0.007531 0.005573 0.003485 0.001364 -0.000685 -0.002561 -0.004167 -0.005420 -0.006254 -0.006625 -0.006513 -0.005925 -0.004890 -0.003458 -0.001699 0.000307 0.002472 0.004711 0.006938 0.009079 0.011073 0.012872 0.014443 0.015770 0.016851 0.017696 0.018329 0.018777 0.019076 0.019262 0.019368 0.019424 0.019452 0.019464 0.019460 0.019432 0.019357 0.019207 0.018947 0.018537 0.017940 0.017123 0.016059 0.014735 0.013151 0.011325 0.009292 0.007106 0.004835 0.002560 0.000368 -0.001649 -0.003404 -0.004817 -0.005822 -0.006372 -0.006441 -0.006027 -0.005154 -0.003868 -0.002237 -0.000347 0.001706 0.003818 0.005887 0.007817 0.009525 0.010944 0.012026 0.012744 0.013092 0.013083 0.012748 0.012130 0.011282 0.010263 0.009133 0.007949 0.006762 0.005616 0.004545 0.003572 0.002711 0.001970 0.001349 0.000842 0.000440 0.000132 -0.000093 -0.000249 -0.000349 -0.000403 -0.000423 -0.000418 -0.000396 -0.000363 -0.000324 -0.000283 -0.000243 -0.000205 -0.000170 -0.000140 -0.000114 -0.000092 -0.000074 -0.000059 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000028 -0.000036 -0.000046 -0.000059 -0.000076 -0.000095 -0.000118 -0.000145 -0.000175 -0.000209 -0.000245 -0.000283 -0.000321 -0.000355 -0.000380 -0.000392 -0.000384 -0.000347 -0.000271 -0.000147 0.000039 0.000297 0.000643 0.001087 0.001642 0.002315 0.003109 0.004020 0.005038 0.006143 0.007303 0.008480 0.009626 0.010683 0.011593 0.012295 0.012731 0.012850 0.012615 0.012006 0.011020 0.009678 0.008026 0.006126 0.004064 0.001937 -0.000147 -0.002080 -0.003757 -0.005086 -0.005990 -0.006415 -0.006333 -0.005745 -0.004676 -0.003177 -0.001321 0.000805 0.003104 0.005478 0.007831 0.010077 0.012144 0.013977 0.015538 0.016808 0.017787 0.018490 0.018945 0.019192 0.019276 0.019247 0.019154 0.019040 0.018944 0.018891 0.018896 0.018961 0.019072 0.019205 0.019322 0.019379 0.019324 0.019105 0.018674 0.017986 0.017010 0.015731 0.014148 0.012285 0.010183 0.007903 0.005523 0.003134 0.000832 -0.001283 -0.003116 -0.004581 -0.005611 -0.006157 -0.006197 -0.005735 -0.004800 -0.003448 -0.001757 0.000179 0.002255 0.004364 0.006399 0.008265 0.009881 0.011183 0.012132 0.012706 0.012909 0.012762 0.012301 0.011577 0.010649 0.009576 0.008420 0.007237 0.006073 0.004969 0.003954 0.003045 0.002255 0.001584 0.001031 0.000588 0.000244 -0.000012 -0.000193 -0.000312 -0.000382 -0.000414 -0.000417 -0.000401 -0.000371 -0.000334 -0.000294 -0.000254 -0.000215 -0.000180 -0.000149 -0.000122 -0.000099 -0.000079 -0.000063 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000081 -0.000101 -0.000125 -0.000153 -0.000184 -0.000218 -0.000254 -0.000291 -0.000328 -0.000359 -0.000381 -0.000387 -0.000370 -0.000320 -0.000229 -0.000083 0.000128 0.000418 0.000800 0.001286 0.001885 0.002604 0.003444 0.004398 0.005452 0.006580 0.007748 0.008911 0.010017 0.011006 0.011816 0.012386 0.012659 0.012590 0.012150 0.011326 0.010131 0.008597 0.006783 0.004769 0.002652 0.000540 -0.001453 -0.003215 -0.004642 -0.005648 -0.006169 -0.006165 -0.005628 -0.004578 -0.003065 -0.001161 0.001041 0.003436 0.005913 0.008366 0.010694 0.012814 0.014660 0.016185 0.017368 0.018207 0.018720 0.018940 0.018914 0.018700 0.018359 0.017955 0.017546 0.017187 0.016921 0.016779 0.016777 0.016916 0.017183 0.017546 0.017965 0.018385 0.018744 0.018978 0.019022 0.018815 0.018307 0.017463 0.016265 0.014717 0.012847 0.010705 0.008361 0.005902 0.003430 0.001052 -0.001123 -0.002993 -0.004468 -0.005478 -0.005976 -0.005945 -0.005395 -0.004367 -0.002926 -0.001160 0.000827 0.002924 0.005019 0.007003 0.008784 0.010284 0.011447 0.012239 0.012651 0.012693 0.012397 0.011807 0.010979 0.009976 0.008859 0.007688 0.006516 0.005387 0.004334 0.003382 0.002544 0.001826 0.001228 0.000744 0.000365 0.000078 -0.000129 -0.000269 -0.000355 -0.000399 -0.000412 -0.000402 -0.000377 -0.000343 -0.000304 -0.000264 -0.000225 -0.000189 -0.000157 -0.000129 -0.000105 -0.000084 -0.000067 -0.000053 -0.000041 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000053 -0.000068 -0.000086 -0.000107 -0.000132 -0.000160 -0.000191 -0.000226 -0.000262 -0.000298 -0.000333 -0.000361 -0.000379 -0.000378 -0.000352 -0.000290 -0.000182 -0.000015 0.000223 0.000545 0.000964 0.001490 0.002133 0.002897 0.003779 0.004771 0.005854 0.006998 0.008165 0.009306 0.010362 0.011273 0.011975 0.012406 0.012514 0.012261 0.011622 0.010599 0.009215 0.007518 0.005580 0.003494 0.001368 -0.000679 -0.002531 -0.004073 -0.005209 -0.005861 -0.005980 -0.005545 -0.004569 -0.003094 -0.001194 0.001037 0.003487 0.006037 0.008566 0.010960 0.013122 0.014972 0.016456 0.017543 0.018228 0.018528 0.018482 0.018143 0.017577 0.016857 0.016059 0.015257 0.014520 0.013908 0.013469 0.013236 0.013226 0.013441 0.013865 0.014465 0.015197 0.016000 0.016806 0.017537 0.018116 0.018466 0.018518 0.018218 0.017526 0.016428 0.014932 0.013071 0.010904 0.008512 0.005996 0.003466 0.001043 -0.001156 -0.003021 -0.004459 -0.005400 -0.005803 -0.005657 -0.004983 -0.003832 -0.002283 -0.000434 0.001604 0.003712 0.005775 0.007686 0.009355 0.010711 0.011708 0.012321 0.012552 0.012423 0.011973 0.011255 0.010330 0.009261 0.008113 0.006940 0.005793 0.004709 0.003717 0.002835 0.002073 0.001432 0.000907 0.000492 0.000175 -0.000058 -0.000219 -0.000322 -0.000379 -0.000402 -0.000399 -0.000379 -0.000348 -0.000311 -0.000272 -0.000234 -0.000197 -0.000164 -0.000135 -0.000110 -0.000089 -0.000071 -0.000056 -0.000044 -0.000034 -0.000026 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000072 -0.000091 -0.000113 -0.000138 -0.000167 -0.000199 -0.000233 -0.000268 -0.000304 -0.000336 -0.000361 -0.000374 -0.000367 -0.000330 -0.000255 -0.000130 0.000059 0.000324 0.000677 0.001132 0.001698 0.002383 0.003189 0.004110 0.005135 0.006241 0.007394 0.008552 0.009661 0.010660 0.011485 0.012073 0.012363 0.012307 0.011874 0.011049 0.009844 0.008296 0.006467 0.004441 0.002325 0.000236 -0.001701 -0.003368 -0.004653 -0.005468 -0.005749 -0.005463 -0.004612 -0.003230 -0.001386 0.000827 0.003292 0.005882 0.008465 0.010913 0.013113 0.014972 0.016423 0.017424 0.017965 0.018059 0.017747 0.017087 0.016152 0.015024 0.013791 0.012540 0.011351 0.010301 0.009450 0.008849 0.008531 0.008513 0.008797 0.009366 0.010190 0.011220 0.012395 0.013642 0.014878 0.016014 0.016959 0.017629 0.017948 0.017858 0.017319 0.016318 0.014869 0.013015 0.010825 0.008392 0.005831 0.003266 0.000828 -0.001356 -0.003171 -0.004523 -0.005346 -0.005606 -0.005302 -0.004470 -0.003174 -0.001504 0.000430 0.002509 0.004609 0.006615 0.008423 0.009949 0.011132 0.011936 0.012350 0.012387 0.012080 0.011477 0.010638 0.009626 0.008508 0.007343 0.006184 0.005075 0.004048 0.003126 0.002322 0.001639 0.001076 0.000626 0.000278 0.000019 -0.000164 -0.000284 -0.000355 -0.000388 -0.000393 -0.000379 -0.000352 -0.000317 -0.000279 -0.000241 -0.000204 -0.000171 -0.000141 -0.000115 -0.000093 -0.000074 -0.000059 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000047 -0.000060 -0.000076 -0.000096 -0.000118 -0.000144 -0.000173 -0.000205 -0.000239 -0.000274 -0.000308 -0.000338 -0.000359 -0.000367 -0.000352 -0.000305 -0.000217 -0.000074 0.000137 0.000428 0.000813 0.001303 0.001908 0.002632 0.003476 0.004433 0.005486 0.006609 0.007765 0.008906 0.009976 0.010911 0.011645 0.012114 0.012263 0.012047 0.011442 0.010445 0.009079 0.007393 0.005463 0.003387 0.001280 -0.000731 -0.002520 -0.003966 -0.004966 -0.005443 -0.005348 -0.004670 -0.003432 -0.001694 0.000452 0.002891 0.005489 0.008104 0.010595 0.012835 0.014716 0.016153 0.017095 0.017521 0.017440 0.016890 0.015933 0.014647 0.013123 0.011458 0.009748 0.008086 0.006558 0.005238 0.004187 0.003451 0.003063 0.003037 0.003375 0.004063 0.005072 0.006356 0.007858 0.009504 0.011210 0.012880 0.014415 0.015717 0.016691 0.017257 0.017354 0.016943 0.016016 0.014593 0.012729 0.010506 0.008032 0.005436 0.002858 0.000438 -0.001687 -0.003403 -0.004617 -0.005271 -0.005342 -0.004845 -0.003828 -0.002371 -0.000578 0.001431 0.003530 0.005595 0.007510 0.009180 0.010529 0.011509 0.012098 0.012298 0.012133 0.011649 0.010901 0.009954 0.008873 0.007722 0.006559 0.005430 0.004373 0.003414 0.002570 0.001848 0.001248 0.000764 0.000386 0.000101 -0.000103 -0.000241 -0.000326 -0.000370 -0.000383 -0.000375 -0.000352 -0.000321 -0.000284 -0.000247 -0.000211 -0.000177 -0.000146 -0.000120 -0.000097 -0.000078 -0.000061 -0.000048 -0.000037 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000080 -0.000100 -0.000124 -0.000150 -0.000179 -0.000211 -0.000245 -0.000279 -0.000311 -0.000338 -0.000356 -0.000357 -0.000334 -0.000278 -0.000175 -0.000015 0.000217 0.000535 0.000950 0.001474 0.002115 0.002877 0.003757 0.004745 0.005821 0.006956 0.008108 0.009226 0.010250 0.011115 0.011753 0.012103 0.012112 0.011742 0.010977 0.009824 0.008318 0.006521 0.004521 0.002428 0.000367 -0.001531 -0.003138 -0.004337 -0.005035 -0.005168 -0.004707 -0.003661 -0.002079 -0.000045 0.002327 0.004900 0.007525 0.010051 0.012335 0.014252 0.015704 0.016623 0.016978 0.016769 0.016031 0.014827 0.013238 0.011363 0.009306 0.007174 0.005068 0.003081 0.001297 -0.000218 -0.001408 -0.002234 -0.002671 -0.002704 -0.002333 -0.001569 -0.000436 0.001030 0.002777 0.004738 0.006834 0.008970 0.011042 0.012942 0.014560 0.015797 0.016567 0.016805 0.016478 0.015582 0.014150 0.012249 0.009976 0.007459 0.004841 0.002275 -0.000087 -0.002107 -0.003671 -0.004694 -0.005131 -0.004973 -0.004251 -0.003033 -0.001413 0.000493 0.002555 0.004644 0.006636 0.008423 0.009917 0.011057 0.011808 0.012164 0.012141 0.011776 0.011123 0.010244 0.009207 0.008077 0.006914 0.005771 0.004689 0.003698 0.002818 0.002059 0.001423 0.000905 0.000498 0.000188 -0.000038 -0.000194 -0.000294 -0.000349 -0.000371 -0.000369 -0.000351 -0.000323 -0.000289 -0.000252 -0.000216 -0.000182 -0.000151 -0.000124 -0.000101 -0.000081 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000041 -0.000052 -0.000067 -0.000084 -0.000105 -0.000129 -0.000155 -0.000185 -0.000217 -0.000250 -0.000283 -0.000313 -0.000337 -0.000350 -0.000346 -0.000315 -0.000248 -0.000131 0.000046 0.000300 0.000642 0.001086 0.001643 0.002318 0.003115 0.004027 0.005043 0.006138 0.007279 0.008422 0.009511 0.010484 0.011274 0.011815 0.012046 0.011919 0.011402 0.010489 0.009197 0.007572 0.005691 0.003651 0.001573 -0.000411 -0.002167 -0.003567 -0.004503 -0.004891 -0.004685 -0.003877 -0.002499 -0.000625 0.001638 0.004153 0.006767 0.009318 0.011651 0.013624 0.015122 0.016062 0.016397 0.016118 0.015255 0.013868 0.012043 0.009884 0.007503 0.005017 0.002534 0.000157 -0.002030 -0.003953 -0.005558 -0.006804 -0.007662 -0.008115 -0.008155 -0.007780 -0.006998 -0.005821 -0.004276 -0.002400 -0.000244 0.002120 0.004608 0.007117 0.009533 0.011737 0.013611 0.015048 0.015957 0.016275 0.015971 0.015053 0.013566 0.011596 0.009259 0.006699 0.004077 0.001558 -0.000702 -0.002565 -0.003924 -0.004706 -0.004881 -0.004462 -0.003498 -0.002074 -0.000301 0.001694 0.003776 0.005815 0.007692 0.009309 0.010591 0.011492 0.011995 0.012108 0.011862 0.011305 0.010499 0.009510 0.008406 0.007251 0.006099 0.004995 0.003975 0.003062 0.002268 0.001598 0.001049 0.000613 0.000277 0.000030 -0.000145 -0.000259 -0.000326 -0.000357 -0.000362 -0.000349 -0.000324 -0.000292 -0.000257 -0.000221 -0.000187 -0.000156 -0.000128 -0.000104 -0.000084 -0.000066 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000070 -0.000088 -0.000109 -0.000133 -0.000160 -0.000190 -0.000222 -0.000255 -0.000287 -0.000315 -0.000336 -0.000345 -0.000334 -0.000295 -0.000216 -0.000087 0.000108 0.000382 0.000749 0.001221 0.001808 0.002515 0.003344 0.004286 0.005325 0.006434 0.007577 0.008705 0.009760 0.010678 0.011391 0.011833 0.011947 0.011688 0.011035 0.009987 0.008574 0.006853 0.004911 0.002859 0.000824 -0.001057 -0.002648 -0.003826 -0.004489 -0.004570 -0.004040 -0.002913 -0.001247 0.000863 0.003283 0.005860 0.008426 0.010812 0.012861 0.014439 0.015445 0.015818 0.015534 0.014615 0.013118 0.011131 0.008763 0.006138 0.003380 0.000610 -0.002064 -0.004551 -0.006778 -0.008694 -0.010262 -0.011460 -0.012278 -0.012711 -0.012756 -0.012413 -0.011681 -0.010562 -0.009062 -0.007200 -0.005006 -0.002531 0.000154 0.002955 0.005762 0.008449 0.010884 0.012939 0.014498 0.015468 0.015789 0.015438 0.014437 0.012850 0.010781 0.008369 0.005777 0.003179 0.000747 -0.001360 -0.003011 -0.004111 -0.004606 -0.004486 -0.003784 -0.002573 -0.000954 0.000948 0.002997 0.005057 0.007000 0.008717 0.010123 0.011161 0.011801 0.012044 0.011914 0.011453 0.010722 0.009785 0.008712 0.007568 0.006411 0.005291 0.004246 0.003302 0.002476 0.001773 0.001193 0.000728 0.000368 0.000098 -0.000094 -0.000224 -0.000303 -0.000343 -0.000355 -0.000347 -0.000325 -0.000295 -0.000261 -0.000226 -0.000192 -0.000161 -0.000133 -0.000108 -0.000087 -0.000069 -0.000054 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000073 -0.000091 -0.000113 -0.000138 -0.000165 -0.000196 -0.000227 -0.000260 -0.000291 -0.000317 -0.000335 -0.000339 -0.000322 -0.000274 -0.000185 -0.000042 0.000170 0.000463 0.000853 0.001351 0.001967 0.002704 0.003562 0.004530 0.005588 0.006708 0.007848 0.008957 0.009974 0.010834 0.011468 0.011811 0.011811 0.011429 0.010648 0.009480 0.007963 0.006166 0.004188 0.002146 0.000177 -0.001580 -0.002990 -0.003936 -0.004327 -0.004111 -0.003280 -0.001870 0.000038 0.002322 0.004832 0.007395 0.009834 0.011976 0.013668 0.014790 0.015259 0.015038 0.014136 0.012604 0.010531 0.008031 0.005238 0.002290 -0.000679 -0.003552 -0.006228 -0.008633 -0.010718 -0.012457 -0.013842 -0.014878 -0.015575 -0.015945 -0.015995 -0.015724 -0.015120 -0.014170 -0.012858 -0.011175 -0.009122 -0.006724 -0.004029 -0.001113 0.001921 0.004949 0.007828 0.010414 0.012564 0.014158 0.015102 0.015342 0.014870 0.013726 0.011995 0.009807 0.007322 0.004718 0.002182 -0.000111 -0.002009 -0.003393 -0.004185 -0.004355 -0.003916 -0.002925 -0.001475 0.000314 0.002308 0.004365 0.006352 0.008150 0.009663 0.010822 0.011590 0.011955 0.011936 0.011571 0.010915 0.010033 0.008994 0.007865 0.006708 0.005575 0.004508 0.003537 0.002679 0.001946 0.001335 0.000843 0.000457 0.000166 -0.000044 -0.000189 -0.000280 -0.000330 -0.000348 -0.000345 -0.000327 -0.000299 -0.000266 -0.000231 -0.000197 -0.000166 -0.000137 -0.000112 -0.000090 -0.000072 -0.000057 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000047 -0.000060 -0.000076 -0.000094 -0.000117 -0.000142 -0.000170 -0.000201 -0.000233 -0.000265 -0.000295 -0.000319 -0.000334 -0.000334 -0.000310 -0.000254 -0.000154 0.000002 0.000230 0.000542 0.000954 0.001477 0.002119 0.002884 0.003767 0.004758 0.005833 0.006959 0.008092 0.009178 0.010155 0.010954 0.011508 0.011756 0.011646 0.011147 0.010250 0.008975 0.007371 0.005518 0.003523 0.001513 -0.000373 -0.001991 -0.003211 -0.003923 -0.004049 -0.003555 -0.002451 -0.000797 0.001303 0.003705 0.006240 0.008723 0.010968 0.012804 0.014089 0.014717 0.014630 0.013822 0.012333 0.010248 0.007688 0.004795 0.001723 -0.001377 -0.004368 -0.007139 -0.009607 -0.011723 -0.013468 -0.014851 -0.015899 -0.016650 -0.017142 -0.017406 -0.017460 -0.017300 -0.016907 -0.016246 -0.015272 -0.013943 -0.012226 -0.010109 -0.007611 -0.004782 -0.001708 0.001489 0.004666 0.007662 0.010313 0.012469 0.014003 0.014827 0.014901 0.014235 0.012894 0.010989 0.008675 0.006132 0.003553 0.001129 -0.000969 -0.002600 -0.003663 -0.004106 -0.003922 -0.003154 -0.001882 -0.000218 0.001703 0.003740 0.005752 0.007612 0.009216 0.010484 0.011367 0.011848 0.011936 0.011663 0.011082 0.010256 0.009254 0.008144 0.006990 0.005847 0.004761 0.003764 0.002877 0.002114 0.001474 0.000954 0.000545 0.000232 0.000004 -0.000155 -0.000258 -0.000317 -0.000343 -0.000344 -0.000329 -0.000303 -0.000271 -0.000237 -0.000203 -0.000171 -0.000142 -0.000116 -0.000094 -0.000075 -0.000059 -0.000046 -0.000036 -0.000028 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000062 -0.000078 -0.000098 -0.000120 -0.000146 -0.000175 -0.000206 -0.000238 -0.000270 -0.000299 -0.000322 -0.000334 -0.000329 -0.000299 -0.000235 -0.000125 0.000045 0.000287 0.000618 0.001051 0.001597 0.002263 0.003053 0.003960 0.004969 0.006056 0.007185 0.008309 0.009369 0.010303 0.011041 0.011517 0.011671 0.011458 0.010851 0.009849 0.008481 0.006806 0.004913 0.002918 0.000955 -0.000833 -0.002305 -0.003332 -0.003815 -0.003689 -0.002938 -0.001593 0.000264 0.002507 0.004974 0.007478 0.009825 0.011826 0.013315 0.014162 0.014285 0.013651 0.012287 0.010269 0.007717 0.004783 0.001637 -0.001548 -0.004614 -0.007425 -0.009883 -0.011929 -0.013545 -0.014752 -0.015600 -0.016159 -0.016505 -0.016709 -0.016824 -0.016880 -0.016873 -0.016770 -0.016514 -0.016027 -0.015228 -0.014041 -0.012414 -0.010325 -0.007793 -0.004882 -0.001701 0.001608 0.004871 0.007908 0.010537 0.012602 0.013977 0.014588 0.014412 0.013488 0.011909 0.009816 0.007386 0.004819 0.002314 0.000062 -0.001777 -0.003081 -0.003776 -0.003836 -0.003285 -0.002192 -0.000662 0.001175 0.003177 0.005199 0.007107 0.008787 0.010151 0.011140 0.011728 0.011917 0.011733 0.011226 0.010456 0.009492 0.008402 0.007254 0.006104 0.005001 0.003981 0.003068 0.002275 0.001608 0.001062 0.000628 0.000295 0.000049 -0.000124 -0.000239 -0.000306 -0.000339 -0.000345 -0.000332 -0.000308 -0.000277 -0.000243 -0.000209 -0.000177 -0.000147 -0.000121 -0.000098 -0.000078 -0.000062 -0.000049 -0.000038 -0.000029 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000064 -0.000081 -0.000101 -0.000124 -0.000150 -0.000179 -0.000211 -0.000243 -0.000275 -0.000304 -0.000325 -0.000334 -0.000325 -0.000289 -0.000217 -0.000097 0.000085 0.000343 0.000691 0.001143 0.001710 0.002399 0.003210 0.004137 0.005163 0.006259 0.007388 0.008499 0.009532 0.010422 0.011100 0.011500 0.011565 0.011255 0.010548 0.009452 0.008004 0.006272 0.004355 0.002373 0.000468 -0.001215 -0.002537 -0.003375 -0.003639 -0.003280 -0.002298 -0.000746 0.001275 0.003618 0.006103 0.008531 0.010701 0.012425 0.013545 0.013948 0.013574 0.012425 0.010559 0.008090 0.005173 0.001993 -0.001256 -0.004385 -0.007230 -0.009663 -0.011604 -0.013023 -0.013942 -0.014426 -0.014575 -0.014505 -0.014337 -0.014176 -0.014104 -0.014160 -0.014342 -0.014604 -0.014859 -0.014997 -0.014889 -0.014415 -0.013472 -0.011994 -0.009964 -0.007415 -0.004437 -0.001171 0.002209 0.005500 0.008499 0.011014 0.012885 0.014000 0.014305 0.013806 0.012575 0.010736 0.008462 0.005950 0.003410 0.001046 -0.000965 -0.002479 -0.003401 -0.003687 -0.003344 -0.002427 -0.001032 0.000715 0.002672 0.004692 0.006636 0.008380 0.009829 0.010914 0.011600 0.011883 0.011785 0.011349 0.010634 0.009708 0.008641 0.007500 0.006345 0.005228 0.004186 0.003248 0.002428 0.001734 0.001163 0.000707 0.000354 0.000091 -0.000096 -0.000221 -0.000297 -0.000335 -0.000346 -0.000336 -0.000314 -0.000284 -0.000250 -0.000216 -0.000183 -0.000152 -0.000125 -0.000102 -0.000082 -0.000065 -0.000051 -0.000040 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000053 -0.000066 -0.000083 -0.000103 -0.000127 -0.000153 -0.000183 -0.000215 -0.000248 -0.000280 -0.000307 -0.000327 -0.000334 -0.000321 -0.000280 -0.000200 -0.000070 0.000124 0.000395 0.000759 0.001229 0.001816 0.002525 0.003356 0.004300 0.005338 0.006441 0.007567 0.008663 0.009668 0.010515 0.011134 0.011463 0.011445 0.011045 0.010248 0.009069 0.007553 0.005776 0.003844 0.001887 0.000046 -0.001530 -0.002704 -0.003361 -0.003422 -0.002852 -0.001667 0.000060 0.002208 0.004613 0.007080 0.009399 0.011367 0.012797 0.013544 0.013514 0.012674 0.011057 0.008759 0.005929 0.002758 -0.000538 -0.003743 -0.006654 -0.009107 -0.010983 -0.012225 -0.012840 -0.012893 -0.012498 -0.011809 -0.010994 -0.010221 -0.009634 -0.009342 -0.009397 -0.009799 -0.010484 -0.011341 -0.012216 -0.012938 -0.013331 -0.013241 -0.012552 -0.011204 -0.009196 -0.006598 -0.003536 -0.000192 0.003222 0.006476 0.009349 0.011646 0.013217 0.013973 0.013889 0.013010 0.011444 0.009351 0.006928 0.004389 0.001949 -0.000198 -0.001890 -0.003014 -0.003505 -0.003355 -0.002606 -0.001344 0.000311 0.002219 0.004230 0.006199 0.007998 0.009520 0.010692 0.011468 0.011839 0.011820 0.011452 0.010790 0.009901 0.008857 0.007725 0.006567 0.005437 0.004377 0.003416 0.002572 0.001852 0.001258 0.000780 0.000409 0.000131 -0.000069 -0.000205 -0.000289 -0.000333 -0.000347 -0.000340 -0.000320 -0.000290 -0.000257 -0.000222 -0.000189 -0.000158 -0.000130 -0.000106 -0.000085 -0.000068 -0.000053 -0.000042 -0.000033 -0.000025 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000033 -0.000043 -0.000054 -0.000068 -0.000085 -0.000106 -0.000129 -0.000156 -0.000186 -0.000219 -0.000252 -0.000283 -0.000310 -0.000329 -0.000333 -0.000316 -0.000270 -0.000183 -0.000044 0.000160 0.000445 0.000824 0.001310 0.001914 0.002640 0.003488 0.004447 0.005495 0.006602 0.007723 0.008803 0.009780 0.010585 0.011150 0.011411 0.011318 0.010836 0.009959 0.008707 0.007133 0.005322 0.003384 0.001456 -0.000318 -0.001789 -0.002823 -0.003313 -0.003189 -0.002432 -0.001073 0.000798 0.003042 0.005478 0.007900 0.010091 0.011844 0.012981 0.013368 0.012934 0.011672 0.009649 0.006996 0.003899 0.000583 -0.002708 -0.005737 -0.008292 -0.010208 -0.011382 -0.011785 -0.011459 -0.010518 -0.009129 -0.007502 -0.005859 -0.004416 -0.003359 -0.002823 -0.002878 -0.003519 -0.004672 -0.006192 -0.007889 -0.009538 -0.010913 -0.011804 -0.012042 -0.011520 -0.010201 -0.008127 -0.005413 -0.002238 0.001173 0.004572 0.007707 0.010350 0.012317 0.013480 0.013784 0.013247 0.011956 0.010058 0.007745 0.005235 0.002749 0.000497 -0.001344 -0.002642 -0.003316 -0.003342 -0.002747 -0.001610 -0.000044 0.001813 0.003809 0.005797 0.007641 0.009229 0.010477 0.011336 0.011787 0.011842 0.011536 0.010924 0.010072 0.009050 0.007927 0.006768 0.005629 0.004552 0.003570 0.002703 0.001961 0.001345 0.000848 0.000459 0.000167 -0.000045 -0.000190 -0.000281 -0.000330 -0.000349 -0.000344 -0.000325 -0.000296 -0.000263 -0.000228 -0.000194 -0.000162 -0.000134 -0.000109 -0.000088 -0.000070 -0.000056 -0.000044 -0.000034 -0.000027 -0.000020 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000055 -0.000070 -0.000087 -0.000108 -0.000132 -0.000159 -0.000189 -0.000222 -0.000255 -0.000286 -0.000312 -0.000329 -0.000331 -0.000310 -0.000259 -0.000166 -0.000019 0.000196 0.000492 0.000884 0.001385 0.002004 0.002746 0.003608 0.004578 0.005635 0.006743 0.007857 0.008922 0.009872 0.010638 0.011152 0.011353 0.011190 0.010637 0.009689 0.008374 0.006751 0.004912 0.002975 0.001078 -0.000631 -0.002004 -0.002910 -0.003250 -0.002963 -0.002043 -0.000537 0.001450 0.003763 0.006209 0.008569 0.010623 0.012164 0.013022 0.013077 0.012279 0.010651 0.008290 0.005361 0.002086 -0.001278 -0.004463 -0.007211 -0.009304 -0.010580 -0.010954 -0.010425 -0.009076 -0.007066 -0.004621 -0.002002 0.000512 0.002656 0.004205 0.004996 0.004943 0.004051 0.002411 0.000195 -0.002365 -0.004997 -0.007419 -0.009366 -0.010615 -0.011013 -0.010483 -0.009040 -0.006782 -0.003885 -0.000582 0.002862 0.006168 0.009078 0.011372 0.012889 0.013543 0.013323 0.012295 0.010593 0.008401 0.005938 0.003431 0.001100 -0.000862 -0.002308 -0.003141 -0.003321 -0.002866 -0.001842 -0.000359 0.001449 0.003429 0.005430 0.007313 0.008957 0.010274 0.011206 0.011729 0.011851 0.011603 0.011038 0.010219 0.009218 0.008106 0.006947 0.005799 0.004708 0.003708 0.002822 0.002059 0.001424 0.000909 0.000505 0.000200 -0.000022 -0.000175 -0.000273 -0.000327 -0.000349 -0.000347 -0.000329 -0.000302 -0.000268 -0.000233 -0.000199 -0.000167 -0.000138 -0.000112 -0.000091 -0.000072 -0.000057 -0.000045 -0.000035 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000056 -0.000071 -0.000088 -0.000109 -0.000133 -0.000161 -0.000191 -0.000223 -0.000256 -0.000287 -0.000312 -0.000327 -0.000327 -0.000303 -0.000247 -0.000148 0.000006 0.000229 0.000536 0.000939 0.001453 0.002085 0.002840 0.003714 0.004695 0.005757 0.006865 0.007973 0.009022 0.009947 0.010678 0.011147 0.011293 0.011070 0.010453 0.009443 0.008074 0.006411 0.004550 0.002615 0.000748 -0.000901 -0.002185 -0.002979 -0.003188 -0.002762 -0.001704 -0.000077 0.002002 0.004364 0.006804 0.009097 0.011018 0.012362 0.012966 0.012728 0.011617 0.009682 0.007051 0.003921 0.000546 -0.002789 -0.005791 -0.008189 -0.009757 -0.010341 -0.009873 -0.008380 -0.005985 -0.002896 0.000612 0.004223 0.007605 0.010446 0.012484 0.013527 0.013476 0.012336 0.010213 0.007305 0.003883 0.000267 -0.003210 -0.006227 -0.008513 -0.009864 -0.010169 -0.009413 -0.007677 -0.005131 -0.002013 0.001395 0.004793 0.007895 0.010448 0.012262 0.013218 0.013280 0.012493 0.010976 0.008905 0.006498 0.003987 0.001600 -0.000459 -0.002027 -0.002994 -0.003307 -0.002973 -0.002049 -0.000639 0.001123 0.003088 0.005100 0.007014 0.008708 0.010084 0.011081 0.011669 0.011850 0.011654 0.011130 0.010342 0.009361 0.008259 0.007101 0.005947 0.004845 0.003830 0.002926 0.002147 0.001494 0.000964 0.000547 0.000230 -0.000001 -0.000162 -0.000265 -0.000323 -0.000348 -0.000349 -0.000333 -0.000306 -0.000273 -0.000238 -0.000203 -0.000170 -0.000141 -0.000115 -0.000093 -0.000074 -0.000059 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000072 -0.000089 -0.000110 -0.000134 -0.000162 -0.000192 -0.000224 -0.000257 -0.000287 -0.000311 -0.000325 -0.000322 -0.000295 -0.000235 -0.000131 0.000030 0.000261 0.000576 0.000990 0.001514 0.002158 0.002924 0.003808 0.004796 0.005863 0.006971 0.008072 0.009107 0.010010 0.010710 0.011140 0.011238 0.010963 0.010291 0.009228 0.007813 0.006116 0.004237 0.002305 0.000464 -0.001133 -0.002343 -0.003042 -0.003141 -0.002599 -0.001429 0.000297 0.002447 0.004843 0.007271 0.009499 0.011299 0.012470 0.012858 0.012373 0.011004 0.008824 0.005987 0.002722 -0.000692 -0.003944 -0.006722 -0.008739 -0.009769 -0.009663 -0.008371 -0.005947 -0.002551 0.001566 0.006080 0.010626 0.014825 0.018322 0.020819 0.022098 0.022050 0.020677 0.018100 0.014541 0.010307 0.005760 0.001283 -0.002756 -0.006037 -0.008314 -0.009439 -0.009370 -0.008172 -0.006010 -0.003122 0.000195 0.003624 0.006852 0.009601 0.011652 0.012857 0.013159 0.012581 0.011229 0.009272 0.006922 0.004417 0.001990 -0.000143 -0.001809 -0.002886 -0.003309 -0.003076 -0.002237 -0.000889 0.000836 0.002787 0.004807 0.006749 0.008485 0.009912 0.010965 0.011608 0.011840 0.011689 0.011202 0.010442 0.009479 0.008386 0.007230 0.006072 0.004961 0.003934 0.003016 0.002222 0.001555 0.001012 0.000584 0.000257 0.000018 -0.000148 -0.000256 -0.000319 -0.000346 -0.000349 -0.000334 -0.000308 -0.000276 -0.000241 -0.000206 -0.000173 -0.000143 -0.000116 -0.000094 -0.000075 -0.000060 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000072 -0.000090 -0.000111 -0.000135 -0.000163 -0.000193 -0.000225 -0.000257 -0.000286 -0.000309 -0.000321 -0.000316 -0.000286 -0.000222 -0.000113 0.000053 0.000290 0.000613 0.001035 0.001569 0.002222 0.002997 0.003890 0.004884 0.005953 0.007061 0.008156 0.009180 0.010064 0.010738 0.011134 0.011193 0.010873 0.010155 0.009048 0.007594 0.005867 0.003973 0.002042 0.000222 -0.001335 -0.002485 -0.003108 -0.003119 -0.002484 -0.001225 0.000577 0.002782 0.005202 0.007617 0.009789 0.011490 0.012521 0.012735 0.012055 0.010486 0.008121 0.005138 0.001789 -0.001623 -0.004766 -0.007310 -0.008961 -0.009488 -0.008750 -0.006713 -0.003455 0.000833 0.005862 0.011266 0.016637 0.021555 0.025629 0.028528 0.030016 0.029970 0.028393 0.025416 0.021284 0.016334 0.010964 0.005599 0.000651 -0.003519 -0.006629 -0.008498 -0.009062 -0.008370 -0.006579 -0.003932 -0.000733 0.002684 0.005988 0.008876 0.011106 0.012507 0.013000 0.012594 0.011379 0.009518 0.007221 0.004725 0.002272 0.000082 -0.001660 -0.002823 -0.003334 -0.003180 -0.002408 -0.001109 0.000586 0.002526 0.004555 0.006521 0.008291 0.009761 0.010860 0.011549 0.011825 0.011711 0.011255 0.010518 0.009571 0.008486 0.007333 0.006172 0.005055 0.004018 0.003090 0.002284 0.001606 0.001053 0.000615 0.000281 0.000036 -0.000135 -0.000247 -0.000313 -0.000343 -0.000348 -0.000335 -0.000309 -0.000278 -0.000243 -0.000207 -0.000174 -0.000144 -0.000117 -0.000094 -0.000075 -0.000060 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000072 -0.000090 -0.000111 -0.000135 -0.000163 -0.000193 -0.000225 -0.000256 -0.000285 -0.000307 -0.000317 -0.000310 -0.000278 -0.000211 -0.000098 0.000073 0.000316 0.000646 0.001075 0.001616 0.002277 0.003060 0.003958 0.004957 0.006030 0.007137 0.008228 0.009242 0.010111 0.010765 0.011134 0.011162 0.010806 0.010050 0.008906 0.007419 0.005667 0.003758 0.001826 0.000020 -0.001508 -0.002614 -0.003181 -0.003128 -0.002424 -0.001098 0.000761 0.003007 0.005447 0.007853 0.009985 0.011614 0.012542 0.012630 0.011809 0.010098 0.007605 0.004526 0.001132 -0.002256 -0.005289 -0.007625 -0.008963 -0.009070 -0.007810 -0.005162 -0.001224 0.003787 0.009553 0.015675 0.021712 0.027209 0.031747 0.034971 0.036627 0.036582 0.034841 0.031542 0.026947 0.021418 0.015383 0.009299 0.003612 -0.001284 -0.005075 -0.007557 -0.008646 -0.008380 -0.006910 -0.004479 -0.001398 0.001987 0.005328 0.008308 0.010662 0.012206 0.012841 0.012562 0.011452 0.009664 0.007408 0.004921 0.002449 0.000219 -0.001580 -0.002807 -0.003382 -0.003288 -0.002564 -0.001300 0.000374 0.002310 0.004347 0.006332 0.008131 0.009635 0.010771 0.011496 0.011806 0.011722 0.011290 0.010572 0.009637 0.008560 0.007410 0.006248 0.005126 0.004083 0.003146 0.002332 0.001646 0.001085 0.000641 0.000301 0.000051 -0.000124 -0.000239 -0.000307 -0.000339 -0.000346 -0.000334 -0.000309 -0.000278 -0.000243 -0.000208 -0.000174 -0.000144 -0.000117 -0.000094 -0.000075 -0.000060 -0.000047 -0.000037 -0.000029 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000045 -0.000057 -0.000072 -0.000090 -0.000111 -0.000136 -0.000163 -0.000193 -0.000225 -0.000256 -0.000283 -0.000304 -0.000314 -0.000305 -0.000270 -0.000200 -0.000084 0.000091 0.000339 0.000673 0.001108 0.001655 0.002322 0.003110 0.004014 0.005017 0.006092 0.007199 0.008288 0.009296 0.010155 0.010793 0.011143 0.011147 0.010764 0.009978 0.008805 0.007291 0.005518 0.003595 0.001658 -0.000143 -0.001654 -0.002734 -0.003265 -0.003169 -0.002420 -0.001049 0.000850 0.003127 0.005583 0.007988 0.010099 0.011687 0.012555 0.012567 0.011661 0.009864 0.007295 0.004163 0.000750 -0.002610 -0.005556 -0.007738 -0.008849 -0.008657 -0.007029 -0.003952 0.000463 0.005980 0.012261 0.018886 0.025387 0.031289 0.036152 0.039603 0.041376 0.041333 0.039476 0.035951 0.031032 0.025096 0.018593 0.012004 0.005797 0.000390 -0.003884 -0.006801 -0.008266 -0.008307 -0.007071 -0.004802 -0.001816 0.001534 0.004890 0.007921 0.010352 0.011984 0.012709 0.012513 0.011469 0.009728 0.007497 0.005015 0.002529 0.000269 -0.001567 -0.002837 -0.003454 -0.003397 -0.002703 -0.001461 0.000204 0.002139 0.004185 0.006187 0.008008 0.009538 0.010700 0.011453 0.011787 0.011724 0.011310 0.010605 0.009680 0.008609 0.007461 0.006298 0.005173 0.004126 0.003185 0.002365 0.001673 0.001107 0.000659 0.000315 0.000063 -0.000115 -0.000232 -0.000301 -0.000335 -0.000343 -0.000332 -0.000308 -0.000278 -0.000243 -0.000208 -0.000174 -0.000144 -0.000117 -0.000094 -0.000075 -0.000060 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000045 -0.000057 -0.000072 -0.000090 -0.000112 -0.000136 -0.000164 -0.000194 -0.000225 -0.000255 -0.000283 -0.000303 -0.000311 -0.000301 -0.000264 -0.000192 -0.000073 0.000106 0.000357 0.000695 0.001135 0.001686 0.002357 0.003149 0.004056 0.005062 0.006139 0.007248 0.008336 0.009341 0.010194 0.010824 0.011162 0.011150 0.010748 0.009943 0.008748 0.007214 0.005423 0.003486 0.001540 -0.000264 -0.001772 -0.002843 -0.003358 -0.003243 -0.002471 -0.001076 0.000847 0.003145 0.005617 0.008031 0.010143 0.011723 0.012574 0.012561 0.011626 0.009798 0.007202 0.004052 0.000636 -0.002704 -0.005603 -0.007706 -0.008704 -0.008361 -0.006549 -0.003257 0.001397 0.007168 0.013709 0.020587 0.027324 0.033433 0.038461 0.042029 0.043862 0.043819 0.041904 0.038262 0.033176 0.027031 0.020288 0.013438 0.006964 0.001294 -0.003227 -0.006370 -0.008028 -0.008229 -0.007116 -0.004934 -0.002002 0.001325 0.004681 0.007732 0.010195 0.011865 0.012629 0.012467 0.011450 0.009727 0.007502 0.005017 0.002518 0.000241 -0.001618 -0.002909 -0.003547 -0.003507 -0.002824 -0.001587 0.000078 0.002018 0.004075 0.006090 0.007927 0.009474 0.010653 0.011422 0.011770 0.011720 0.011316 0.010619 0.009700 0.008632 0.007485 0.006323 0.005198 0.004149 0.003205 0.002382 0.001688 0.001119 0.000669 0.000324 0.000070 -0.000108 -0.000226 -0.000296 -0.000331 -0.000340 -0.000329 -0.000307 -0.000277 -0.000242 -0.000207 -0.000174 -0.000143 -0.000116 -0.000093 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000034 -0.000044 -0.000057 -0.000072 -0.000090 -0.000112 -0.000136 -0.000164 -0.000194 -0.000225 -0.000255 -0.000282 -0.000302 -0.000309 -0.000298 -0.000260 -0.000186 -0.000065 0.000116 0.000370 0.000711 0.001153 0.001706 0.002380 0.003174 0.004084 0.005092 0.006172 0.007282 0.008371 0.009377 0.010230 0.010858 0.011191 0.011172 0.010762 0.009945 0.008738 0.007190 0.005385 0.003434 0.001475 -0.000341 -0.001859 -0.002938 -0.003459 -0.003346 -0.002574 -0.001175 0.000756 0.003065 0.005553 0.007987 0.010122 0.011727 0.012605 0.012619 0.011709 0.009903 0.007325 0.004189 0.000781 -0.002555 -0.005457 -0.007567 -0.008575 -0.008246 -0.006450 -0.003174 0.001463 0.007220 0.013747 0.020615 0.027343 0.033447 0.038472 0.042039 0.043872 0.043829 0.041914 0.038274 0.033188 0.027044 0.020303 0.013456 0.006985 0.001319 -0.003199 -0.006337 -0.007992 -0.008190 -0.007076 -0.004895 -0.001965 0.001357 0.004707 0.007749 0.010202 0.011860 0.012612 0.012437 0.011407 0.009670 0.007432 0.004934 0.002424 0.000138 -0.001726 -0.003020 -0.003657 -0.003612 -0.002923 -0.001677 -0.000002 0.001950 0.004017 0.006043 0.007890 0.009445 0.010632 0.011406 0.011759 0.011713 0.011311 0.010615 0.009697 0.008631 0.007485 0.006323 0.005198 0.004150 0.003206 0.002383 0.001689 0.001121 0.000671 0.000326 0.000073 -0.000105 -0.000222 -0.000293 -0.000328 -0.000337 -0.000327 -0.000305 -0.000275 -0.000241 -0.000206 -0.000173 -0.000142 -0.000115 -0.000093 -0.000074 -0.000059 -0.000046 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000034 -0.000044 -0.000057 -0.000072 -0.000090 -0.000112 -0.000136 -0.000164 -0.000194 -0.000225 -0.000256 -0.000282 -0.000302 -0.000309 -0.000297 -0.000258 -0.000183 -0.000060 0.000122 0.000377 0.000719 0.001162 0.001716 0.002390 0.003186 0.004096 0.005105 0.006187 0.007300 0.008393 0.009403 0.010261 0.010892 0.011230 0.011214 0.010805 0.009987 0.008777 0.007223 0.005407 0.003443 0.001467 -0.000368 -0.001910 -0.003014 -0.003561 -0.003474 -0.002724 -0.001342 0.000580 0.002892 0.005395 0.007858 0.010038 0.011700 0.012647 0.012737 0.011905 0.010173 0.007658 0.004566 0.001177 -0.002174 -0.005127 -0.007330 -0.008474 -0.008322 -0.006741 -0.003712 0.000654 0.006127 0.012370 0.018963 0.025441 0.031329 0.036182 0.039630 0.041402 0.041360 0.039505 0.035983 0.031066 0.025134 0.018637 0.012055 0.005857 0.000461 -0.003800 -0.006706 -0.008160 -0.008193 -0.006953 -0.004686 -0.001707 0.001629 0.004965 0.007971 0.010373 0.011972 0.012661 0.012426 0.011342 0.009561 0.007291 0.004772 0.002253 -0.000032 -0.001886 -0.003164 -0.003779 -0.003710 -0.002996 -0.001726 -0.000031 0.001938 0.004016 0.006050 0.007899 0.009455 0.010638 0.011407 0.011755 0.011702 0.011295 0.010596 0.009675 0.008606 0.007460 0.006300 0.005176 0.004129 0.003188 0.002368 0.001677 0.001111 0.000664 0.000322 0.000070 -0.000106 -0.000222 -0.000291 -0.000326 -0.000335 -0.000325 -0.000303 -0.000274 -0.000240 -0.000205 -0.000172 -0.000141 -0.000115 -0.000092 -0.000073 -0.000058 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000056 -0.000072 -0.000090 -0.000111 -0.000136 -0.000164 -0.000194 -0.000225 -0.000256 -0.000283 -0.000302 -0.000309 -0.000297 -0.000258 -0.000182 -0.000060 0.000123 0.000378 0.000720 0.001162 0.001715 0.002387 0.003181 0.004091 0.005100 0.006183 0.007300 0.008398 0.009417 0.010284 0.010927 0.011277 0.011274 0.010877 0.010069 0.008865 0.007313 0.005494 0.003519 0.001523 -0.000340 -0.001917 -0.003063 -0.003657 -0.003618 -0.002913 -0.001570 0.000326 0.002628 0.005143 0.007643 0.009884 0.011634 0.012689 0.012902 0.012200 0.010593 0.008186 0.005171 0.001814 -0.001562 -0.004607 -0.006979 -0.008370 -0.008544 -0.007360 -0.004790 -0.000930 0.004011 0.009715 0.015789 0.021789 0.027263 0.031787 0.035006 0.036661 0.036619 0.034881 0.031587 0.026997 0.021474 0.015449 0.009377 0.003705 -0.001172 -0.004943 -0.007406 -0.008477 -0.008198 -0.006722 -0.004293 -0.001224 0.002140 0.005451 0.008392 0.010700 0.012190 0.012768 0.012427 0.011253 0.009400 0.007080 0.004533 0.002008 -0.000265 -0.002093 -0.003333 -0.003906 -0.003793 -0.003036 -0.001730 -0.000005 0.001984 0.004074 0.006111 0.007957 0.009503 0.010673 0.011427 0.011759 0.011691 0.011271 0.010561 0.009633 0.008560 0.007413 0.006253 0.005132 0.004089 0.003153 0.002338 0.001652 0.001091 0.000648 0.000310 0.000062 -0.000111 -0.000224 -0.000292 -0.000325 -0.000333 -0.000323 -0.000301 -0.000272 -0.000239 -0.000204 -0.000171 -0.000141 -0.000114 -0.000092 -0.000073 -0.000058 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000071 -0.000089 -0.000110 -0.000135 -0.000163 -0.000193 -0.000225 -0.000255 -0.000283 -0.000303 -0.000310 -0.000299 -0.000260 -0.000185 -0.000063 0.000119 0.000372 0.000712 0.001151 0.001701 0.002370 0.003160 0.004067 0.005076 0.006160 0.007281 0.008387 0.009416 0.010298 0.010960 0.011331 0.011350 0.010976 0.010191 0.009005 0.007464 0.005647 0.003664 0.001648 -0.000249 -0.001873 -0.003077 -0.003738 -0.003769 -0.003134 -0.001852 -0.000003 0.002276 0.004796 0.007335 0.009653 0.011514 0.012712 0.013092 0.012568 0.011137 0.008885 0.005985 0.002683 -0.000717 -0.003879 -0.006473 -0.008198 -0.008816 -0.008180 -0.006247 -0.003091 0.001104 0.006053 0.011394 0.016718 0.021606 0.025663 0.028557 0.030046 0.030004 0.028434 0.025464 0.021340 0.016400 0.011043 0.005695 0.000768 -0.003377 -0.006460 -0.008302 -0.008842 -0.008132 -0.006332 -0.003687 -0.000502 0.002890 0.006154 0.008993 0.011162 0.012496 0.012914 0.012426 0.011127 0.009179 0.006795 0.004219 0.001693 -0.000555 -0.002338 -0.003521 -0.004030 -0.003853 -0.003038 -0.001683 0.000079 0.002091 0.004193 0.006228 0.008062 0.009589 0.010735 0.011463 0.011769 0.011678 0.011237 0.010512 0.009572 0.008493 0.007343 0.006184 0.005067 0.004030 0.003100 0.002293 0.001614 0.001061 0.000625 0.000293 0.000050 -0.000119 -0.000230 -0.000295 -0.000326 -0.000333 -0.000322 -0.000300 -0.000270 -0.000237 -0.000203 -0.000170 -0.000140 -0.000113 -0.000091 -0.000072 -0.000057 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000033 -0.000043 -0.000055 -0.000070 -0.000088 -0.000109 -0.000134 -0.000161 -0.000191 -0.000223 -0.000254 -0.000282 -0.000303 -0.000312 -0.000301 -0.000264 -0.000190 -0.000070 0.000109 0.000360 0.000696 0.001130 0.001674 0.002338 0.003123 0.004026 0.005032 0.006116 0.007241 0.008355 0.009399 0.010300 0.010987 0.011388 0.011441 0.011102 0.010350 0.009194 0.007676 0.005870 0.003883 0.001847 -0.000089 -0.001769 -0.003045 -0.003792 -0.003917 -0.003376 -0.002180 -0.000399 0.001838 0.004352 0.006928 0.009329 0.011320 0.012691 0.013277 0.012978 0.011772 0.009724 0.006982 0.003769 0.000365 -0.002916 -0.005758 -0.007868 -0.009010 -0.009027 -0.007860 -0.005558 -0.002271 0.001754 0.006195 0.010689 0.014855 0.018335 0.020826 0.022109 0.022069 0.020706 0.018139 0.014592 0.010371 0.005841 0.001385 -0.002628 -0.005878 -0.008122 -0.009214 -0.009115 -0.007895 -0.005720 -0.002832 0.000471 0.003871 0.007056 0.009749 0.011731 0.012859 0.013073 0.012400 0.010947 0.008884 0.006431 0.003826 0.001311 -0.000896 -0.002614 -0.003718 -0.004142 -0.003882 -0.002994 -0.001579 0.000226 0.002264 0.004373 0.006401 0.008215 0.009713 0.010824 0.011515 0.011785 0.011661 0.011193 0.010446 0.009492 0.008404 0.007251 0.006094 0.004982 0.003953 0.003033 0.002236 0.001567 0.001023 0.000595 0.000270 0.000033 -0.000131 -0.000237 -0.000299 -0.000328 -0.000333 -0.000321 -0.000298 -0.000268 -0.000235 -0.000201 -0.000169 -0.000139 -0.000113 -0.000090 -0.000072 -0.000057 -0.000045 -0.000035 -0.000028 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000054 -0.000069 -0.000087 -0.000108 -0.000132 -0.000159 -0.000189 -0.000221 -0.000252 -0.000281 -0.000303 -0.000313 -0.000304 -0.000268 -0.000197 -0.000080 0.000095 0.000341 0.000671 0.001099 0.001636 0.002291 0.003069 0.003965 0.004967 0.006050 0.007179 0.008303 0.009362 0.010288 0.011006 0.011445 0.011542 0.011250 0.010545 0.009432 0.007947 0.006162 0.004178 0.002125 0.000149 -0.001595 -0.002958 -0.003808 -0.004048 -0.003626 -0.002542 -0.000855 0.001318 0.003810 0.006413 0.008898 0.011030 0.012595 0.013418 0.013385 0.012454 0.010662 0.008130 0.005053 0.001682 -0.001693 -0.004774 -0.007281 -0.008978 -0.009701 -0.009373 -0.008013 -0.005736 -0.002745 0.000687 0.004244 0.007593 0.010420 0.012456 0.013506 0.013467 0.012340 0.010231 0.007338 0.003933 0.000336 -0.003116 -0.006103 -0.008354 -0.009668 -0.009934 -0.009143 -0.007380 -0.004817 -0.001696 0.001701 0.005072 0.008130 0.010626 0.012368 0.013241 0.013209 0.012319 0.010690 0.008503 0.005978 0.003353 0.000864 -0.001280 -0.002911 -0.003912 -0.004229 -0.003869 -0.002894 -0.001410 0.000443 0.002505 0.004618 0.006630 0.008415 0.009872 0.010937 0.011580 0.011803 0.011638 0.011136 0.010363 0.009391 0.008293 0.007137 0.005982 0.004877 0.003859 0.002950 0.002166 0.001509 0.000977 0.000559 0.000242 0.000013 -0.000145 -0.000247 -0.000305 -0.000331 -0.000333 -0.000320 -0.000296 -0.000266 -0.000233 -0.000199 -0.000167 -0.000137 -0.000111 -0.000089 -0.000071 -0.000056 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000054 -0.000068 -0.000085 -0.000106 -0.000129 -0.000156 -0.000186 -0.000218 -0.000250 -0.000279 -0.000302 -0.000313 -0.000306 -0.000274 -0.000206 -0.000093 0.000077 0.000316 0.000639 0.001058 0.001586 0.002231 0.002998 0.003886 0.004881 0.005962 0.007093 0.008227 0.009305 0.010258 0.011014 0.011499 0.011650 0.011416 0.010771 0.009713 0.008276 0.006523 0.004551 0.002485 0.000469 -0.001344 -0.002802 -0.003772 -0.004149 -0.003870 -0.002926 -0.001361 0.000722 0.003169 0.005783 0.008343 0.010618 0.012390 0.013476 0.013744 0.013131 0.011648 0.009385 0.006503 0.003224 -0.000193 -0.003470 -0.006341 -0.008575 -0.010000 -0.010521 -0.010128 -0.008898 -0.006986 -0.004613 -0.002043 0.000444 0.002579 0.004131 0.004933 0.004896 0.004021 0.002399 0.000200 -0.002341 -0.004952 -0.007347 -0.009261 -0.010474 -0.010830 -0.010259 -0.008777 -0.006487 -0.003569 -0.000256 0.003180 0.006464 0.009335 0.011576 0.013026 0.013598 0.013284 0.012151 0.010334 0.008019 0.005430 0.002800 0.000358 -0.001700 -0.003217 -0.004091 -0.004280 -0.003802 -0.002727 -0.001167 0.000734 0.002818 0.004928 0.006916 0.008658 0.010063 0.011069 0.011653 0.011821 0.011607 0.011064 0.010260 0.009268 0.008158 0.007000 0.005849 0.004754 0.003748 0.002854 0.002085 0.001443 0.000924 0.000518 0.000211 -0.000010 -0.000161 -0.000257 -0.000311 -0.000334 -0.000334 -0.000319 -0.000294 -0.000263 -0.000229 -0.000196 -0.000164 -0.000135 -0.000110 -0.000088 -0.000070 -0.000055 -0.000043 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000031 -0.000041 -0.000053 -0.000067 -0.000084 -0.000104 -0.000127 -0.000153 -0.000183 -0.000214 -0.000246 -0.000276 -0.000300 -0.000313 -0.000309 -0.000280 -0.000217 -0.000109 0.000055 0.000287 0.000600 0.001009 0.001524 0.002157 0.002912 0.003788 0.004775 0.005851 0.006984 0.008128 0.009225 0.010208 0.011006 0.011545 0.011758 0.011595 0.011022 0.010034 0.008657 0.006949 0.005000 0.002929 0.000876 -0.001007 -0.002569 -0.003672 -0.004204 -0.004093 -0.003316 -0.001904 0.000059 0.002432 0.005034 0.007652 0.010061 0.012043 0.013405 0.014002 0.013748 0.012625 0.010692 0.008075 0.004961 0.001580 -0.001815 -0.004977 -0.007680 -0.009748 -0.011069 -0.011604 -0.011390 -0.010536 -0.009211 -0.007622 -0.005996 -0.004554 -0.003486 -0.002932 -0.002966 -0.003588 -0.004721 -0.006223 -0.007900 -0.009527 -0.010876 -0.011734 -0.011935 -0.011370 -0.010008 -0.007893 -0.005144 -0.001942 0.001484 0.004884 0.008005 0.010619 0.012541 0.013646 0.013878 0.013255 0.011863 0.009853 0.007418 0.004780 0.002169 -0.000201 -0.002143 -0.003518 -0.004240 -0.004281 -0.003669 -0.002484 -0.000844 0.001106 0.003207 0.005304 0.007255 0.008944 0.010283 0.011219 0.011732 0.011834 0.011563 0.010974 0.010136 0.009120 0.007999 0.006839 0.005694 0.004610 0.003620 0.002744 0.001992 0.001368 0.000864 0.000472 0.000177 -0.000035 -0.000179 -0.000269 -0.000318 -0.000336 -0.000334 -0.000316 -0.000290 -0.000259 -0.000225 -0.000192 -0.000161 -0.000132 -0.000107 -0.000086 -0.000068 -0.000054 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000040 -0.000052 -0.000065 -0.000082 -0.000101 -0.000124 -0.000150 -0.000179 -0.000210 -0.000242 -0.000273 -0.000298 -0.000313 -0.000312 -0.000286 -0.000228 -0.000126 0.000030 0.000252 0.000555 0.000951 0.001453 0.002071 0.002811 0.003673 0.004648 0.005718 0.006850 0.008003 0.009120 0.010136 0.010980 0.011578 0.011863 0.011780 0.011292 0.010387 0.009085 0.007435 0.005522 0.003457 0.001374 -0.000578 -0.002247 -0.003493 -0.004198 -0.004278 -0.003696 -0.002467 -0.000659 0.001607 0.004165 0.006815 0.009340 0.011522 0.013165 0.014107 0.014242 0.013527 0.011984 0.009707 0.006847 0.003600 0.000189 -0.003154 -0.006216 -0.008818 -0.010833 -0.012196 -0.012908 -0.013032 -0.012683 -0.012017 -0.011205 -0.010420 -0.009813 -0.009495 -0.009526 -0.009904 -0.010570 -0.011408 -0.012265 -0.012967 -0.013336 -0.013217 -0.012494 -0.011106 -0.009057 -0.006416 -0.003316 0.000060 0.003496 0.006761 0.009632 0.011913 0.013455 0.014168 0.014027 0.013076 0.011422 0.009226 0.006688 0.004027 0.001463 -0.000801 -0.002597 -0.003801 -0.004345 -0.004216 -0.003456 -0.002154 -0.000432 0.001561 0.003671 0.005745 0.007648 0.009269 0.010529 0.011381 0.011813 0.011841 0.011505 0.010864 0.009988 0.008948 0.007815 0.006653 0.005517 0.004447 0.003475 0.002619 0.001888 0.001284 0.000798 0.000421 0.000139 -0.000062 -0.000197 -0.000280 -0.000324 -0.000339 -0.000333 -0.000313 -0.000286 -0.000254 -0.000220 -0.000187 -0.000156 -0.000128 -0.000104 -0.000083 -0.000066 -0.000052 -0.000040 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000080 -0.000099 -0.000121 -0.000147 -0.000175 -0.000206 -0.000239 -0.000270 -0.000296 -0.000313 -0.000314 -0.000293 -0.000240 -0.000145 0.000002 0.000215 0.000505 0.000887 0.001373 0.001974 0.002696 0.003541 0.004502 0.005562 0.006693 0.007853 0.008989 0.010039 0.010932 0.011594 0.011958 0.011964 0.011572 0.010764 0.009552 0.007976 0.006113 0.004066 0.001962 -0.000053 -0.001830 -0.003226 -0.004116 -0.004406 -0.004046 -0.003033 -0.001414 0.000707 0.003183 0.005830 0.008441 0.010804 0.012716 0.014009 0.014554 0.014283 0.013188 0.011325 0.008811 0.005806 0.002505 -0.000884 -0.004161 -0.007147 -0.009706 -0.011749 -0.013244 -0.014213 -0.014721 -0.014871 -0.014786 -0.014591 -0.014398 -0.014293 -0.014319 -0.014476 -0.014717 -0.014957 -0.015080 -0.014958 -0.014466 -0.013501 -0.011996 -0.009931 -0.007345 -0.004327 -0.001021 0.002394 0.005716 0.008736 0.011263 0.013136 0.014242 0.014525 0.013990 0.012705 0.010797 0.008436 0.005823 0.003172 0.000692 -0.001430 -0.003044 -0.004047 -0.004389 -0.004073 -0.003154 -0.001730 0.000072 0.002104 0.004212 0.006250 0.008090 0.009629 0.010796 0.011553 0.011892 0.011836 0.011429 0.010732 0.009815 0.008750 0.007606 0.006444 0.005317 0.004264 0.003313 0.002480 0.001773 0.001191 0.000725 0.000366 0.000098 -0.000091 -0.000217 -0.000293 -0.000330 -0.000341 -0.000331 -0.000310 -0.000281 -0.000248 -0.000214 -0.000182 -0.000151 -0.000124 -0.000100 -0.000080 -0.000063 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000049 -0.000063 -0.000078 -0.000097 -0.000119 -0.000144 -0.000172 -0.000203 -0.000235 -0.000266 -0.000294 -0.000313 -0.000317 -0.000300 -0.000252 -0.000165 -0.000027 0.000174 0.000451 0.000817 0.001285 0.001866 0.002568 0.003394 0.004338 0.005386 0.006511 0.007677 0.008832 0.009916 0.010859 0.011589 0.012037 0.012141 0.011856 0.011157 0.010048 0.008563 0.006765 0.004751 0.002640 0.000570 -0.001311 -0.002858 -0.003942 -0.004460 -0.004345 -0.003577 -0.002186 -0.000251 0.002101 0.004702 0.007360 0.009869 0.012029 0.013661 0.014623 0.014821 0.014218 0.012838 0.010760 0.008109 0.005050 0.001765 -0.001560 -0.004754 -0.007672 -0.010211 -0.012308 -0.013947 -0.015152 -0.015977 -0.016500 -0.016801 -0.016959 -0.017032 -0.017052 -0.017018 -0.016897 -0.016629 -0.016135 -0.015329 -0.014135 -0.012496 -0.010390 -0.007834 -0.004894 -0.001678 0.001669 0.004971 0.008045 0.010708 0.012801 0.014199 0.014822 0.014649 0.013713 0.012106 0.009966 0.007472 0.004823 0.002224 -0.000130 -0.002070 -0.003467 -0.004240 -0.004357 -0.003839 -0.002753 -0.001206 0.000672 0.002732 0.004826 0.006813 0.008575 0.010017 0.011078 0.011726 0.011963 0.011816 0.011333 0.010576 0.009617 0.008526 0.007371 0.006211 0.005096 0.004062 0.003135 0.002328 0.001647 0.001089 0.000645 0.000305 0.000054 -0.000122 -0.000238 -0.000305 -0.000337 -0.000342 -0.000330 -0.000306 -0.000275 -0.000242 -0.000208 -0.000176 -0.000146 -0.000119 -0.000096 -0.000077 -0.000060 -0.000047 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000061 -0.000076 -0.000095 -0.000116 -0.000141 -0.000168 -0.000199 -0.000231 -0.000263 -0.000291 -0.000312 -0.000319 -0.000306 -0.000265 -0.000185 -0.000057 0.000131 0.000393 0.000742 0.001190 0.001750 0.002429 0.003233 0.004157 0.005189 0.006307 0.007476 0.008647 0.009763 0.010757 0.011558 0.012094 0.012302 0.012133 0.011555 0.010564 0.009184 0.007470 0.005505 0.003402 0.001290 -0.000686 -0.002382 -0.003664 -0.004420 -0.004570 -0.004076 -0.002946 -0.001239 0.000941 0.003447 0.006103 0.008714 0.011084 0.013029 0.014396 0.015070 0.014990 0.014146 0.012582 0.010391 0.007704 0.004677 0.001476 -0.001735 -0.004813 -0.007639 -0.010132 -0.012243 -0.013958 -0.015293 -0.016281 -0.016968 -0.017400 -0.017611 -0.017624 -0.017435 -0.017026 -0.016359 -0.015386 -0.014062 -0.012351 -0.010238 -0.007738 -0.004899 -0.001808 0.001416 0.004627 0.007662 0.010357 0.012558 0.014137 0.015004 0.015115 0.014478 0.013153 0.011248 0.008915 0.006332 0.003696 0.001198 -0.000983 -0.002700 -0.003845 -0.004360 -0.004233 -0.003502 -0.002247 -0.000579 0.001366 0.003442 0.005506 0.007428 0.009095 0.010425 0.011366 0.011895 0.012021 0.011777 0.011213 0.010394 0.009392 0.008276 0.007112 0.005957 0.004856 0.003843 0.002942 0.002163 0.001510 0.000979 0.000559 0.000240 0.000006 -0.000156 -0.000260 -0.000319 -0.000344 -0.000344 -0.000328 -0.000302 -0.000270 -0.000236 -0.000202 -0.000170 -0.000141 -0.000115 -0.000092 -0.000073 -0.000058 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000046 -0.000059 -0.000074 -0.000092 -0.000113 -0.000138 -0.000165 -0.000195 -0.000227 -0.000260 -0.000289 -0.000311 -0.000321 -0.000313 -0.000277 -0.000206 -0.000089 0.000087 0.000333 0.000663 0.001089 0.001626 0.002280 0.003059 0.003960 0.004974 0.006081 0.007249 0.008434 0.009581 0.010625 0.011495 0.012122 0.012439 0.012393 0.011947 0.011087 0.009829 0.008214 0.006318 0.004240 0.002104 0.000046 -0.001790 -0.003268 -0.004267 -0.004696 -0.004499 -0.003664 -0.002226 -0.000266 0.002091 0.004688 0.007345 0.009873 0.012088 0.013830 0.014970 0.015420 0.015144 0.014155 0.012511 0.010312 0.007686 0.004777 0.001736 -0.001298 -0.004200 -0.006873 -0.009246 -0.011274 -0.012939 -0.014241 -0.015193 -0.015814 -0.016121 -0.016124 -0.015822 -0.015205 -0.014256 -0.012957 -0.011293 -0.009263 -0.006888 -0.004210 -0.001303 0.001734 0.004776 0.007682 0.010306 0.012504 0.014153 0.015157 0.015461 0.015050 0.013961 0.012276 0.010117 0.007641 0.005027 0.002459 0.000117 -0.001842 -0.003294 -0.004155 -0.004388 -0.004003 -0.003054 -0.001629 0.000150 0.002150 0.004227 0.006245 0.008082 0.009639 0.010842 0.011650 0.012051 0.012059 0.011712 0.011065 0.010184 0.009140 0.008001 0.006831 0.005682 0.004598 0.003610 0.002737 0.001989 0.001366 0.000862 0.000468 0.000171 -0.000044 -0.000191 -0.000283 -0.000333 -0.000351 -0.000346 -0.000327 -0.000298 -0.000265 -0.000230 -0.000196 -0.000164 -0.000135 -0.000110 -0.000088 -0.000070 -0.000055 -0.000043 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000034 -0.000044 -0.000057 -0.000072 -0.000089 -0.000110 -0.000134 -0.000161 -0.000191 -0.000223 -0.000256 -0.000286 -0.000310 -0.000323 -0.000319 -0.000290 -0.000227 -0.000121 0.000041 0.000270 0.000580 0.000984 0.001495 0.002123 0.002874 0.003749 0.004741 0.005833 0.006997 0.008192 0.009365 0.010456 0.011396 0.012114 0.012543 0.012626 0.012320 0.011604 0.010482 0.008985 0.007177 0.005145 0.003004 0.000882 -0.001080 -0.002744 -0.003985 -0.004700 -0.004816 -0.004303 -0.003172 -0.001480 0.000672 0.003148 0.005785 0.008406 0.010832 0.012900 0.014469 0.015434 0.015735 0.015354 0.014320 0.012700 0.010596 0.008127 0.005427 0.002627 -0.000150 -0.002796 -0.005224 -0.007369 -0.009187 -0.010649 -0.011746 -0.012472 -0.012830 -0.012822 -0.012447 -0.011705 -0.010595 -0.009121 -0.007295 -0.005144 -0.002713 -0.000068 0.002704 0.005494 0.008180 0.010632 0.012720 0.014328 0.015362 0.015756 0.015487 0.014570 0.013064 0.011067 0.008712 0.006159 0.003578 0.001143 -0.000986 -0.002675 -0.003823 -0.004371 -0.004305 -0.003654 -0.002485 -0.000900 0.000980 0.003018 0.005077 0.007030 0.008765 0.010194 0.011256 0.011920 0.012183 0.012067 0.011615 0.010885 0.009943 0.008860 0.007701 0.006528 0.005390 0.004326 0.003366 0.002524 0.001808 0.001216 0.000742 0.000374 0.000100 -0.000096 -0.000227 -0.000307 -0.000347 -0.000358 -0.000348 -0.000325 -0.000294 -0.000260 -0.000224 -0.000190 -0.000159 -0.000131 -0.000106 -0.000085 -0.000067 -0.000053 -0.000041 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000025 -0.000032 -0.000042 -0.000054 -0.000069 -0.000086 -0.000106 -0.000130 -0.000157 -0.000187 -0.000219 -0.000251 -0.000282 -0.000308 -0.000324 -0.000324 -0.000301 -0.000247 -0.000152 -0.000005 0.000207 0.000496 0.000876 0.001360 0.001959 0.002680 0.003526 0.004492 0.005565 0.006719 0.007918 0.009114 0.010248 0.011254 0.012062 0.012604 0.012820 0.012661 0.012099 0.011127 0.009767 0.008067 0.006104 0.003980 0.001818 -0.000249 -0.002085 -0.003558 -0.004557 -0.004996 -0.004825 -0.004033 -0.002654 -0.000764 0.001526 0.004071 0.006710 0.009273 0.011598 0.013539 0.014977 0.015833 0.016064 0.015670 0.014690 0.013196 0.011284 0.009066 0.006662 0.004189 0.001757 -0.000540 -0.002622 -0.004426 -0.005907 -0.007033 -0.007785 -0.008153 -0.008132 -0.007725 -0.006936 -0.005778 -0.004272 -0.002451 -0.000360 0.001937 0.004360 0.006815 0.009194 0.011380 0.013259 0.014722 0.015679 0.016065 0.015845 0.015023 0.013640 0.011772 0.009532 0.007056 0.004500 0.002025 -0.000211 -0.002071 -0.003443 -0.004253 -0.004466 -0.004090 -0.003171 -0.001791 -0.000058 0.001904 0.003960 0.005981 0.007848 0.009461 0.010745 0.011652 0.012162 0.012281 0.012038 0.011480 0.010668 0.009668 0.008550 0.007376 0.006205 0.005082 0.004043 0.003113 0.002304 0.001622 0.001064 0.000621 0.000280 0.000029 -0.000147 -0.000263 -0.000330 -0.000361 -0.000365 -0.000350 -0.000324 -0.000291 -0.000255 -0.000219 -0.000185 -0.000154 -0.000126 -0.000102 -0.000082 -0.000065 -0.000051 -0.000039 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000040 -0.000052 -0.000066 -0.000082 -0.000102 -0.000125 -0.000152 -0.000181 -0.000213 -0.000246 -0.000278 -0.000305 -0.000324 -0.000329 -0.000312 -0.000267 -0.000183 -0.000051 0.000143 0.000411 0.000766 0.001221 0.001788 0.002477 0.003290 0.004227 0.005276 0.006415 0.007613 0.008825 0.009996 0.011063 0.011958 0.012612 0.012963 0.012956 0.012556 0.011748 0.010540 0.008969 0.007099 0.005020 0.002844 0.000698 -0.001285 -0.002973 -0.004247 -0.005008 -0.005190 -0.004763 -0.003735 -0.002159 -0.000121 0.002257 0.004831 0.007445 0.009942 0.012175 0.014020 0.015379 0.016192 0.016433 0.016114 0.015280 0.014002 0.012370 0.010487 0.008460 0.006394 0.004386 0.002521 0.000874 -0.000500 -0.001556 -0.002263 -0.002605 -0.002572 -0.002167 -0.001401 -0.000296 0.001116 0.002788 0.004662 0.006665 0.008711 0.010706 0.012546 0.014128 0.015355 0.016142 0.016426 0.016168 0.015363 0.014037 0.012253 0.010101 0.007700 0.005188 0.002712 0.000420 -0.001552 -0.003089 -0.004104 -0.004549 -0.004413 -0.003724 -0.002544 -0.000967 0.000894 0.002914 0.004964 0.006922 0.008681 0.010154 0.011278 0.012018 0.012365 0.012335 0.011963 0.011300 0.010410 0.009357 0.008209 0.007027 0.005863 0.004761 0.003751 0.002855 0.002083 0.001437 0.000913 0.000501 0.000188 -0.000040 -0.000197 -0.000296 -0.000352 -0.000373 -0.000371 -0.000352 -0.000322 -0.000287 -0.000251 -0.000214 -0.000180 -0.000150 -0.000122 -0.000099 -0.000079 -0.000062 -0.000049 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000049 -0.000062 -0.000078 -0.000098 -0.000120 -0.000146 -0.000175 -0.000207 -0.000240 -0.000273 -0.000302 -0.000323 -0.000332 -0.000322 -0.000286 -0.000213 -0.000095 0.000080 0.000326 0.000654 0.001080 0.001614 0.002266 0.003044 0.003947 0.004966 0.006085 0.007275 0.008496 0.009697 0.010819 0.011795 0.012557 0.013041 0.013189 0.012959 0.012325 0.011285 0.009864 0.008112 0.006107 0.003948 0.001754 -0.000346 -0.002222 -0.003750 -0.004824 -0.005361 -0.005313 -0.004667 -0.003450 -0.001725 0.000410 0.002833 0.005403 0.007974 0.010404 0.012564 0.014348 0.015680 0.016514 0.016838 0.016671 0.016059 0.015070 0.013789 0.012306 0.010718 0.009117 0.007590 0.006211 0.005045 0.004141 0.003534 0.003248 0.003293 0.003665 0.004350 0.005320 0.006536 0.007944 0.009481 0.011069 0.012625 0.014058 0.015279 0.016198 0.016740 0.016845 0.016473 0.015613 0.014283 0.012531 0.010434 0.008093 0.005629 0.003173 0.000863 -0.001173 -0.002819 -0.003985 -0.004612 -0.004674 -0.004185 -0.003189 -0.001765 -0.000013 0.001950 0.004000 0.006017 0.007886 0.009514 0.010827 0.011776 0.012339 0.012517 0.012335 0.011835 0.011072 0.010108 0.009009 0.007839 0.006654 0.005505 0.004429 0.003453 0.002595 0.001862 0.001254 0.000765 0.000385 0.000099 -0.000105 -0.000243 -0.000327 -0.000371 -0.000384 -0.000375 -0.000352 -0.000320 -0.000284 -0.000246 -0.000210 -0.000176 -0.000145 -0.000119 -0.000096 -0.000076 -0.000060 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000059 -0.000074 -0.000093 -0.000115 -0.000140 -0.000168 -0.000200 -0.000233 -0.000266 -0.000297 -0.000321 -0.000334 -0.000331 -0.000303 -0.000242 -0.000139 0.000018 0.000241 0.000543 0.000936 0.001435 0.002050 0.002788 0.003652 0.004637 0.005729 0.006904 0.008126 0.009349 0.010516 0.011566 0.012431 0.013044 0.013347 0.013289 0.012838 0.011982 0.010730 0.009122 0.007220 0.005113 0.002909 0.000728 -0.001302 -0.003055 -0.004419 -0.005302 -0.005637 -0.005392 -0.004570 -0.003212 -0.001389 0.000797 0.003226 0.005765 0.008281 0.010648 0.012754 0.014513 0.015862 0.016771 0.017235 0.017277 0.016941 0.016292 0.015404 0.014360 0.013243 0.012132 0.011101 0.010212 0.009517 0.009053 0.008843 0.008899 0.009215 0.009777 0.010552 0.011499 0.012563 0.013680 0.014777 0.015776 0.016597 0.017166 0.017413 0.017283 0.016740 0.015770 0.014385 0.012622 0.010546 0.008244 0.005821 0.003397 0.001093 -0.000968 -0.002677 -0.003944 -0.004703 -0.004920 -0.004594 -0.003757 -0.002473 -0.000830 0.001067 0.003100 0.005149 0.007100 0.008854 0.010328 0.011463 0.012223 0.012601 0.012607 0.012273 0.011648 0.010790 0.009760 0.008623 0.007438 0.006260 0.005132 0.004088 0.003151 0.002335 0.001644 0.001076 0.000623 0.000275 0.000017 -0.000165 -0.000284 -0.000355 -0.000387 -0.000392 -0.000378 -0.000351 -0.000317 -0.000279 -0.000241 -0.000204 -0.000171 -0.000141 -0.000115 -0.000092 -0.000074 -0.000058 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000055 -0.000070 -0.000087 -0.000108 -0.000133 -0.000161 -0.000192 -0.000225 -0.000259 -0.000291 -0.000318 -0.000335 -0.000337 -0.000317 -0.000268 -0.000180 -0.000042 0.000158 0.000432 0.000793 0.001255 0.001829 0.002525 0.003346 0.004291 0.005349 0.006501 0.007714 0.008949 0.010153 0.011266 0.012224 0.012962 0.013416 0.013532 0.013270 0.012608 0.011544 0.010104 0.008337 0.006319 0.004144 0.001925 -0.000216 -0.002156 -0.003780 -0.004985 -0.005694 -0.005856 -0.005454 -0.004504 -0.003055 -0.001183 0.001010 0.003410 0.005896 0.008347 0.010655 0.012724 0.014483 0.015884 0.016902 0.017541 0.017822 0.017789 0.017499 0.017017 0.016413 0.015758 0.015116 0.014545 0.014093 0.013795 0.013673 0.013738 0.013984 0.014395 0.014939 0.015575 0.016252 0.016910 0.017483 0.017906 0.018113 0.018046 0.017657 0.016913 0.015800 0.014326 0.012521 0.010441 0.008160 0.005772 0.003383 0.001104 -0.000954 -0.002689 -0.004012 -0.004857 -0.005185 -0.004984 -0.004277 -0.003112 -0.001568 0.000261 0.002265 0.004330 0.006341 0.008195 0.009806 0.011103 0.012043 0.012605 0.012792 0.012624 0.012143 0.011399 0.010452 0.009366 0.008199 0.007010 0.005846 0.004747 0.003741 0.002848 0.002077 0.001430 0.000904 0.000488 0.000172 -0.000059 -0.000219 -0.000321 -0.000377 -0.000400 -0.000398 -0.000379 -0.000348 -0.000312 -0.000273 -0.000235 -0.000199 -0.000166 -0.000136 -0.000111 -0.000089 -0.000071 -0.000056 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000040 -0.000051 -0.000065 -0.000082 -0.000102 -0.000126 -0.000153 -0.000183 -0.000216 -0.000250 -0.000283 -0.000312 -0.000334 -0.000341 -0.000330 -0.000292 -0.000218 -0.000099 0.000077 0.000323 0.000651 0.001074 0.001606 0.002256 0.003031 0.003930 0.004948 0.006068 0.007264 0.008500 0.009728 0.010894 0.011935 0.012786 0.013385 0.013673 0.013602 0.013143 0.012283 0.011035 0.009434 0.007540 0.005438 0.003228 0.001024 -0.001057 -0.002898 -0.004393 -0.005453 -0.006014 -0.006041 -0.005526 -0.004497 -0.003008 -0.001135 0.001024 0.003363 0.005774 0.008150 0.010398 0.012437 0.014208 0.015672 0.016813 0.017634 0.018159 0.018423 0.018478 0.018375 0.018173 0.017926 0.017682 0.017483 0.017359 0.017329 0.017402 0.017571 0.017819 0.018120 0.018434 0.018716 0.018915 0.018977 0.018850 0.018486 0.017844 0.016897 0.015634 0.014060 0.012202 0.010108 0.007842 0.005488 0.003140 0.000899 -0.001134 -0.002863 -0.004206 -0.005096 -0.005493 -0.005380 -0.004769 -0.003700 -0.002239 -0.000472 0.001500 0.003567 0.005621 0.007555 0.009279 0.010719 0.011819 0.012552 0.012907 0.012900 0.012562 0.011939 0.011085 0.010060 0.008927 0.007742 0.006557 0.005416 0.004353 0.003391 0.002546 0.001823 0.001223 0.000738 0.000360 0.000076 -0.000129 -0.000267 -0.000352 -0.000396 -0.000409 -0.000400 -0.000377 -0.000344 -0.000306 -0.000267 -0.000228 -0.000192 -0.000160 -0.000131 -0.000106 -0.000086 -0.000068 -0.000054 -0.000043 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000076 -0.000096 -0.000118 -0.000145 -0.000174 -0.000207 -0.000241 -0.000275 -0.000306 -0.000330 -0.000343 -0.000340 -0.000312 -0.000253 -0.000152 0.000001 0.000217 0.000512 0.000896 0.001384 0.001986 0.002709 0.003558 0.004529 0.005609 0.006778 0.008004 0.009244 0.010449 0.011560 0.012514 0.013247 0.013700 0.013821 0.013570 0.012926 0.011889 0.010482 0.008751 0.006765 0.004612 0.002396 0.000228 -0.001779 -0.003518 -0.004894 -0.005831 -0.006278 -0.006210 -0.005631 -0.004574 -0.003094 -0.001267 0.000818 0.003065 0.005377 0.007663 0.009840 0.011842 0.013619 0.015139 0.016390 0.017375 0.018115 0.018641 0.018990 0.019204 0.019325 0.019391 0.019432 0.019475 0.019533 0.019611 0.019704 0.019795 0.019861 0.019868 0.019781 0.019558 0.019159 0.018548 0.017692 0.016572 0.015179 0.013521 0.011621 0.009520 0.007278 0.004967 0.002673 0.000487 -0.001498 -0.003195 -0.004525 -0.005425 -0.005854 -0.005792 -0.005246 -0.004247 -0.002852 -0.001138 0.000803 0.002868 0.004951 0.006948 0.008766 0.010327 0.011570 0.012457 0.012970 0.013116 0.012918 0.012415 0.011658 0.010705 0.009615 0.008447 0.007254 0.006083 0.004973 0.003952 0.003040 0.002246 0.001575 0.001022 0.000581 0.000241 -0.000012 -0.000191 -0.000308 -0.000377 -0.000409 -0.000414 -0.000399 -0.000372 -0.000337 -0.000298 -0.000259 -0.000220 -0.000185 -0.000153 -0.000125 -0.000101 -0.000082 -0.000065 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000034 -0.000044 -0.000056 -0.000071 -0.000089 -0.000111 -0.000136 -0.000165 -0.000197 -0.000230 -0.000265 -0.000297 -0.000325 -0.000343 -0.000346 -0.000329 -0.000284 -0.000201 -0.000071 0.000118 0.000378 0.000723 0.001165 0.001716 0.002387 0.003181 0.004098 0.005131 0.006262 0.007466 0.008706 0.009935 0.011101 0.012143 0.012999 0.013607 0.013914 0.013872 0.013453 0.012644 0.011456 0.009920 0.008092 0.006046 0.003874 0.001676 -0.000440 -0.002368 -0.004011 -0.005286 -0.006127 -0.006497 -0.006379 -0.005785 -0.004750 -0.003328 -0.001591 0.000380 0.002501 0.004687 0.006857 0.008942 0.010885 0.012642 0.014189 0.015515 0.016621 0.017524 0.018244 0.018808 0.019244 0.019578 0.019831 0.020020 0.020155 0.020237 0.020261 0.020212 0.020070 0.019811 0.019406 0.018827 0.018048 0.017047 0.015811 0.014336 0.012631 0.010721 0.008642 0.006447 0.004203 0.001987 -0.000121 -0.002033 -0.003669 -0.004957 -0.005836 -0.006264 -0.006222 -0.005711 -0.004756 -0.003408 -0.001734 0.000180 0.002239 0.004341 0.006387 0.008282 0.009946 0.011312 0.012337 0.012996 0.013285 0.013222 0.012838 0.012180 0.011302 0.010263 0.009120 0.007929 0.006740 0.005593 0.004522 0.003550 0.002691 0.001952 0.001334 0.000830 0.000432 0.000129 -0.000093 -0.000246 -0.000344 -0.000398 -0.000419 -0.000416 -0.000396 -0.000365 -0.000329 -0.000289 -0.000249 -0.000211 -0.000177 -0.000146 -0.000119 -0.000096 -0.000077 -0.000062 -0.000049 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000041 -0.000052 -0.000066 -0.000083 -0.000103 -0.000127 -0.000155 -0.000186 -0.000219 -0.000254 -0.000287 -0.000317 -0.000339 -0.000350 -0.000342 -0.000310 -0.000244 -0.000137 0.000025 0.000251 0.000556 0.000953 0.001453 0.002067 0.002802 0.003661 0.004638 0.005723 0.006894 0.008119 0.009359 0.010563 0.011677 0.012640 0.013392 0.013874 0.014038 0.013846 0.013276 0.012327 0.011017 0.009386 0.007494 0.005420 0.003253 0.001091 -0.000964 -0.002814 -0.004373 -0.005569 -0.006348 -0.006681 -0.006559 -0.005998 -0.005034 -0.003718 -0.002115 -0.000296 0.001663 0.003688 0.005710 0.007669 0.009517 0.011216 0.012744 0.014091 0.015256 0.016246 0.017073 0.017751 0.018295 0.018715 0.019022 0.019218 0.019303 0.019270 0.019108 0.018801 0.018331 0.017680 0.016833 0.015776 0.014502 0.013013 0.011322 0.009451 0.007438 0.005330 0.003189 0.001083 -0.000913 -0.002721 -0.004267 -0.005481 -0.006307 -0.006706 -0.006655 -0.006152 -0.005220 -0.003901 -0.002255 -0.000362 0.001690 0.003805 0.005886 0.007842 0.009590 0.011062 0.012209 0.012998 0.013420 0.013483 0.013215 0.012656 0.011856 0.010871 0.009761 0.008581 0.007381 0.006206 0.005093 0.004068 0.003149 0.002347 0.001666 0.001101 0.000646 0.000292 0.000025 -0.000166 -0.000295 -0.000374 -0.000414 -0.000425 -0.000414 -0.000390 -0.000357 -0.000319 -0.000279 -0.000239 -0.000202 -0.000168 -0.000138 -0.000112 -0.000090 -0.000072 -0.000058 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000060 -0.000076 -0.000095 -0.000118 -0.000145 -0.000175 -0.000207 -0.000242 -0.000276 -0.000308 -0.000334 -0.000350 -0.000351 -0.000331 -0.000282 -0.000195 -0.000060 0.000134 0.000400 0.000751 0.001198 0.001754 0.002428 0.003223 0.004140 0.005169 0.006296 0.007494 0.008728 0.009955 0.011122 0.012175 0.013053 0.013699 0.014060 0.014093 0.013767 0.013071 0.012010 0.010609 0.008916 0.006992 0.004915 0.002774 0.000661 -0.001329 -0.003109 -0.004602 -0.005745 -0.006496 -0.006833 -0.006752 -0.006271 -0.005425 -0.004259 -0.002831 -0.001205 0.000553 0.002380 0.004216 0.006009 0.007717 0.009308 0.010761 0.012065 0.013212 0.014204 0.015040 0.015725 0.016261 0.016650 0.016889 0.016975 0.016902 0.016659 0.016236 0.015623 0.014812 0.013795 0.012573 0.011152 0.009546 0.007780 0.005889 0.003919 0.001926 -0.000029 -0.001875 -0.003542 -0.004961 -0.006069 -0.006813 -0.007153 -0.007067 -0.006551 -0.005622 -0.004316 -0.002689 -0.000811 0.001234 0.003355 0.005461 0.007462 0.009277 0.010836 0.012085 0.012989 0.013531 0.013713 0.013555 0.013092 0.012371 0.011445 0.010372 0.009207 0.008004 0.006808 0.005660 0.004588 0.003615 0.002755 0.002013 0.001389 0.000879 0.000473 0.000161 -0.000070 -0.000232 -0.000338 -0.000399 -0.000425 -0.000427 -0.000410 -0.000382 -0.000346 -0.000307 -0.000267 -0.000228 -0.000192 -0.000159 -0.000130 -0.000105 -0.000084 -0.000067 -0.000054 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000043 -0.000055 -0.000070 -0.000088 -0.000109 -0.000135 -0.000163 -0.000195 -0.000229 -0.000263 -0.000296 -0.000326 -0.000347 -0.000356 -0.000347 -0.000313 -0.000246 -0.000136 0.000027 0.000255 0.000561 0.000956 0.001454 0.002063 0.002792 0.003642 0.004609 0.005681 0.006839 0.008053 0.009285 0.010488 0.011611 0.012597 0.013389 0.013933 0.014183 0.014100 0.013664 0.012868 0.011726 0.010267 0.008542 0.006613 0.004557 0.002458 0.000402 -0.001526 -0.003246 -0.004691 -0.005811 -0.006569 -0.006949 -0.006952 -0.006594 -0.005907 -0.004931 -0.003719 -0.002324 -0.000803 0.000787 0.002396 0.003980 0.005502 0.006933 0.008252 0.009444 0.010498 0.011405 0.012160 0.012756 0.013188 0.013451 0.013537 0.013441 0.013154 0.012670 0.011986 0.011100 0.010016 0.008744 0.007300 0.005709 0.004004 0.002228 0.000434 -0.001322 -0.002977 -0.004464 -0.005721 -0.006689 -0.007319 -0.007573 -0.007427 -0.006877 -0.005934 -0.004630 -0.003013 -0.001149 0.000886 0.003007 0.005127 0.007158 0.009022 0.010649 0.011983 0.012984 0.013631 0.013920 0.013865 0.013494 0.012851 0.011986 0.010953 0.009809 0.008608 0.007398 0.006219 0.005107 0.004085 0.003170 0.002371 0.001690 0.001125 0.000669 0.000311 0.000040 -0.000156 -0.000290 -0.000374 -0.000418 -0.000433 -0.000426 -0.000404 -0.000372 -0.000334 -0.000295 -0.000255 -0.000216 -0.000181 -0.000149 -0.000121 -0.000098 -0.000078 -0.000062 -0.000049 -0.000039 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000039 -0.000050 -0.000064 -0.000081 -0.000101 -0.000125 -0.000152 -0.000182 -0.000215 -0.000250 -0.000284 -0.000316 -0.000342 -0.000357 -0.000358 -0.000338 -0.000289 -0.000202 -0.000069 0.000123 0.000385 0.000729 0.001168 0.001713 0.002372 0.003152 0.004050 0.005060 0.006167 0.007346 0.008567 0.009787 0.010959 0.012032 0.012950 0.013660 0.014112 0.014265 0.014088 0.013566 0.012700 0.011507 0.010021 0.008292 0.006384 0.004367 0.002322 0.000326 -0.001543 -0.003217 -0.004637 -0.005761 -0.006559 -0.007018 -0.007141 -0.006943 -0.006450 -0.005700 -0.004736 -0.003604 -0.002355 -0.001035 0.000312 0.001648 0.002941 0.004165 0.005296 0.006316 0.007211 0.007965 0.008567 0.009007 0.009274 0.009360 0.009258 0.008962 0.008471 0.007784 0.006909 0.005855 0.004639 0.003286 0.001828 0.000303 -0.001242 -0.002753 -0.004173 -0.005442 -0.006502 -0.007298 -0.007785 -0.007925 -0.007698 -0.007094 -0.006124 -0.004812 -0.003203 -0.001353 0.000668 0.002780 0.004901 0.006948 0.008843 0.010519 0.011917 0.012996 0.013731 0.014113 0.014150 0.013866 0.013299 0.012494 0.011505 0.010386 0.009192 0.007972 0.006770 0.005622 0.004555 0.003589 0.002736 0.002001 0.001383 0.000877 0.000473 0.000162 -0.000069 -0.000233 -0.000341 -0.000404 -0.000433 -0.000437 -0.000422 -0.000395 -0.000360 -0.000321 -0.000281 -0.000241 -0.000204 -0.000169 -0.000139 -0.000113 -0.000090 -0.000072 -0.000057 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000058 -0.000074 -0.000092 -0.000115 -0.000140 -0.000170 -0.000202 -0.000236 -0.000271 -0.000304 -0.000334 -0.000356 -0.000365 -0.000357 -0.000324 -0.000259 -0.000153 0.000004 0.000224 0.000519 0.000900 0.001381 0.001971 0.002677 0.003501 0.004442 0.005487 0.006620 0.007812 0.009031 0.010232 0.011369 0.012391 0.013244 0.013880 0.014253 0.014328 0.014080 0.013500 0.012593 0.011379 0.009895 0.008190 0.006322 0.004361 0.002377 0.000443 -0.001375 -0.003016 -0.004432 -0.005584 -0.006450 -0.007017 -0.007289 -0.007278 -0.007007 -0.006508 -0.005816 -0.004973 -0.004020 -0.002994 -0.001935 -0.000873 0.000161 0.001142 0.002046 0.002854 0.003547 0.004107 0.004521 0.004775 0.004860 0.004769 0.004497 0.004045 0.003418 0.002627 0.001686 0.000619 -0.000547 -0.001776 -0.003027 -0.004252 -0.005399 -0.006415 -0.007246 -0.007842 -0.008160 -0.008165 -0.007836 -0.007164 -0.006155 -0.004830 -0.003226 -0.001394 0.000604 0.002695 0.004803 0.006848 0.008755 0.010459 0.011900 0.013037 0.013841 0.014300 0.014417 0.014212 0.013715 0.012970 0.012025 0.010935 0.009753 0.008530 0.007309 0.006131 0.005024 0.004011 0.003107 0.002320 0.001650 0.001095 0.000646 0.000294 0.000027 -0.000167 -0.000300 -0.000384 -0.000428 -0.000443 -0.000437 -0.000415 -0.000383 -0.000346 -0.000306 -0.000266 -0.000227 -0.000191 -0.000158 -0.000129 -0.000104 -0.000083 -0.000066 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000053 -0.000067 -0.000084 -0.000105 -0.000130 -0.000157 -0.000188 -0.000222 -0.000257 -0.000292 -0.000324 -0.000351 -0.000368 -0.000370 -0.000352 -0.000307 -0.000226 -0.000101 0.000080 0.000327 0.000653 0.001071 0.001591 0.002223 0.002971 0.003836 0.004812 0.005886 0.007037 0.008235 0.009445 0.010623 0.011724 0.012696 0.013492 0.014065 0.014376 0.014393 0.014099 0.013489 0.012570 0.011365 0.009909 0.008250 0.006442 0.004549 0.002633 0.000759 -0.001015 -0.002637 -0.004064 -0.005264 -0.006217 -0.006913 -0.007352 -0.007546 -0.007513 -0.007278 -0.006872 -0.006329 -0.005680 -0.004959 -0.004197 -0.003421 -0.002659 -0.001934 -0.001271 -0.000690 -0.000210 0.000150 0.000378 0.000462 0.000395 0.000173 -0.000200 -0.000717 -0.001366 -0.002127 -0.002975 -0.003882 -0.004812 -0.005723 -0.006570 -0.007307 -0.007885 -0.008259 -0.008388 -0.008241 -0.007796 -0.007043 -0.005988 -0.004646 -0.003049 -0.001240 0.000724 0.002779 0.004854 0.006876 0.008775 0.010483 0.011947 0.013120 0.013973 0.014491 0.014674 0.014534 0.014101 0.013411 0.012512 0.011453 0.010287 0.009065 0.007832 0.006629 0.005487 0.004433 0.003482 0.002644 0.001925 0.001321 0.000827 0.000434 0.000132 -0.000093 -0.000252 -0.000357 -0.000418 -0.000446 -0.000449 -0.000433 -0.000405 -0.000370 -0.000331 -0.000291 -0.000251 -0.000213 -0.000178 -0.000146 -0.000119 -0.000095 -0.000076 -0.000060 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000061 -0.000077 -0.000096 -0.000119 -0.000146 -0.000175 -0.000208 -0.000243 -0.000279 -0.000313 -0.000344 -0.000367 -0.000378 -0.000373 -0.000346 -0.000288 -0.000192 -0.000048 0.000155 0.000429 0.000787 0.001239 0.001796 0.002466 0.003252 0.004153 0.005158 0.006254 0.007415 0.008613 0.009810 0.010963 0.012028 0.012957 0.013704 0.014228 0.014495 0.014479 0.014165 0.013551 0.012648 0.011478 0.010075 0.008482 0.006749 0.004933 0.003090 0.001275 -0.000460 -0.002070 -0.003520 -0.004779 -0.005830 -0.006663 -0.007277 -0.007680 -0.007886 -0.007916 -0.007793 -0.007543 -0.007193 -0.006767 -0.006292 -0.005792 -0.005291 -0.004812 -0.004378 -0.004007 -0.003718 -0.003527 -0.003445 -0.003478 -0.003629 -0.003896 -0.004268 -0.004732 -0.005269 -0.005853 -0.006457 -0.007046 -0.007583 -0.008028 -0.008339 -0.008478 -0.008408 -0.008098 -0.007530 -0.006692 -0.005586 -0.004227 -0.002641 -0.000864 0.001053 0.003054 0.005077 0.007053 0.008917 0.010607 0.012067 0.013253 0.014134 0.014692 0.014923 0.014837 0.014457 0.013818 0.012960 0.011933 0.010787 0.009571 0.008332 0.007110 0.005940 0.004849 0.003856 0.002973 0.002206 0.001555 0.001017 0.000583 0.000244 -0.000013 -0.000198 -0.000325 -0.000404 -0.000445 -0.000458 -0.000449 -0.000426 -0.000393 -0.000355 -0.000315 -0.000274 -0.000235 -0.000198 -0.000164 -0.000134 -0.000109 -0.000087 -0.000069 -0.000054 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000033 -0.000043 -0.000055 -0.000070 -0.000088 -0.000109 -0.000134 -0.000163 -0.000195 -0.000229 -0.000265 -0.000301 -0.000334 -0.000362 -0.000382 -0.000388 -0.000375 -0.000338 -0.000268 -0.000157 0.000005 0.000230 0.000530 0.000917 0.001402 0.001994 0.002699 0.003519 0.004448 0.005477 0.006587 0.007754 0.008946 0.010127 0.011255 0.012287 0.013179 0.013890 0.014382 0.014625 0.014598 0.014290 0.013700 0.012839 0.011728 0.010398 0.008888 0.007243 0.005513 0.003746 0.001992 0.000294 -0.001308 -0.002782 -0.004102 -0.005251 -0.006218 -0.007001 -0.007604 -0.008038 -0.008316 -0.008455 -0.008475 -0.008394 -0.008234 -0.008015 -0.007759 -0.007485 -0.007216 -0.006970 -0.006765 -0.006616 -0.006535 -0.006528 -0.006598 -0.006741 -0.006949 -0.007207 -0.007497 -0.007797 -0.008080 -0.008317 -0.008477 -0.008525 -0.008429 -0.008158 -0.007686 -0.006994 -0.006071 -0.004918 -0.003546 -0.001976 -0.000242 0.001615 0.003545 0.005492 0.007398 0.009200 0.010843 0.012272 0.013446 0.014330 0.014907 0.015168 0.015121 0.014784 0.014186 0.013368 0.012372 0.011247 0.010041 0.008801 0.007567 0.006375 0.005254 0.004224 0.003300 0.002489 0.001795 0.001214 0.000740 0.000364 0.000075 -0.000138 -0.000287 -0.000385 -0.000441 -0.000464 -0.000463 -0.000445 -0.000416 -0.000379 -0.000339 -0.000297 -0.000257 -0.000218 -0.000183 -0.000151 -0.000123 -0.000099 -0.000079 -0.000062 -0.000049 -0.000038 -0.000029 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000049 -0.000063 -0.000080 -0.000100 -0.000124 -0.000151 -0.000181 -0.000215 -0.000250 -0.000287 -0.000322 -0.000354 -0.000380 -0.000396 -0.000396 -0.000377 -0.000330 -0.000249 -0.000124 0.000056 0.000303 0.000628 0.001043 0.001559 0.002183 0.002919 0.003767 0.004720 0.005765 0.006884 0.008050 0.009232 0.010396 0.011500 0.012505 0.013371 0.014058 0.014536 0.014777 0.014763 0.014484 0.013941 0.013144 0.012112 0.010872 0.009460 0.007915 0.006279 0.004595 0.002905 0.001247 -0.000343 -0.001836 -0.003208 -0.004443 -0.005529 -0.006461 -0.007241 -0.007873 -0.008364 -0.008727 -0.008973 -0.009117 -0.009174 -0.009161 -0.009095 -0.008994 -0.008877 -0.008759 -0.008655 -0.008575 -0.008527 -0.008511 -0.008527 -0.008565 -0.008613 -0.008656 -0.008675 -0.008647 -0.008549 -0.008356 -0.008042 -0.007584 -0.006958 -0.006151 -0.005151 -0.003958 -0.002582 -0.001040 0.000640 0.002422 0.004263 0.006114 0.007923 0.009637 0.011203 0.012573 0.013706 0.014568 0.015140 0.015411 0.015386 0.015079 0.014515 0.013729 0.012762 0.011660 0.010467 0.009230 0.007990 0.006783 0.005638 0.004578 0.003619 0.002771 0.002036 0.001415 0.000903 0.000491 0.000170 -0.000071 -0.000244 -0.000361 -0.000432 -0.000468 -0.000475 -0.000463 -0.000437 -0.000402 -0.000362 -0.000320 -0.000279 -0.000239 -0.000201 -0.000168 -0.000138 -0.000112 -0.000089 -0.000071 -0.000056 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000072 -0.000091 -0.000113 -0.000139 -0.000168 -0.000200 -0.000235 -0.000272 -0.000308 -0.000343 -0.000374 -0.000397 -0.000409 -0.000405 -0.000379 -0.000324 -0.000231 -0.000092 0.000106 0.000374 0.000723 0.001165 0.001709 0.002362 0.003124 0.003994 0.004963 0.006018 0.007139 0.008300 0.009471 0.010616 0.011701 0.012686 0.013535 0.014215 0.014696 0.014955 0.014974 0.014746 0.014271 0.013557 0.012621 0.011487 0.010186 0.008750 0.007217 0.005623 0.004005 0.002397 0.000831 -0.000667 -0.002074 -0.003372 -0.004550 -0.005599 -0.006516 -0.007302 -0.007957 -0.008488 -0.008902 -0.009209 -0.009419 -0.009546 -0.009605 -0.009610 -0.009575 -0.009514 -0.009436 -0.009347 -0.009251 -0.009145 -0.009023 -0.008875 -0.008690 -0.008452 -0.008145 -0.007751 -0.007254 -0.006635 -0.005879 -0.004975 -0.003914 -0.002696 -0.001329 0.000172 0.001783 0.003475 0.005209 0.006944 0.008635 0.010235 0.011697 0.012978 0.014040 0.014853 0.015394 0.015654 0.015633 0.015341 0.014800 0.014040 0.013099 0.012018 0.010841 0.009612 0.008371 0.007154 0.005993 0.004910 0.003923 0.003043 0.002274 0.001618 0.001070 0.000625 0.000272 0.000003 -0.000195 -0.000332 -0.000419 -0.000468 -0.000485 -0.000480 -0.000458 -0.000425 -0.000386 -0.000344 -0.000301 -0.000259 -0.000220 -0.000184 -0.000153 -0.000125 -0.000101 -0.000080 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000039 -0.000051 -0.000065 -0.000083 -0.000104 -0.000128 -0.000155 -0.000186 -0.000220 -0.000256 -0.000293 -0.000329 -0.000364 -0.000393 -0.000414 -0.000422 -0.000414 -0.000382 -0.000318 -0.000215 -0.000061 0.000155 0.000443 0.000816 0.001283 0.001852 0.002527 0.003309 0.004194 0.005173 0.006232 0.007349 0.008501 0.009658 0.010788 0.011857 0.012831 0.013677 0.014364 0.014865 0.015159 0.015230 0.015070 0.014679 0.014064 0.013238 0.012223 0.011043 0.009727 0.008306 0.006812 0.005278 0.003734 0.002209 0.000729 -0.000685 -0.002014 -0.003245 -0.004366 -0.005370 -0.006251 -0.007009 -0.007642 -0.008155 -0.008554 -0.008847 -0.009043 -0.009156 -0.009195 -0.009173 -0.009097 -0.008973 -0.008806 -0.008593 -0.008332 -0.008015 -0.007636 -0.007183 -0.006646 -0.006015 -0.005278 -0.004428 -0.003455 -0.002357 -0.001135 0.000204 0.001647 0.003175 0.004760 0.006371 0.007972 0.009524 0.010987 0.012320 0.013486 0.014451 0.015186 0.015672 0.015898 0.015860 0.015567 0.015037 0.014296 0.013376 0.012316 0.011156 0.009938 0.008701 0.007481 0.006310 0.005211 0.004202 0.003297 0.002500 0.001814 0.001236 0.000760 0.000379 0.000083 -0.000138 -0.000296 -0.000401 -0.000463 -0.000491 -0.000493 -0.000477 -0.000447 -0.000410 -0.000368 -0.000324 -0.000281 -0.000240 -0.000202 -0.000168 -0.000138 -0.000112 -0.000090 -0.000072 -0.000057 -0.000044 -0.000034 -0.000027 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000059 -0.000075 -0.000094 -0.000117 -0.000142 -0.000172 -0.000204 -0.000239 -0.000275 -0.000313 -0.000350 -0.000383 -0.000412 -0.000431 -0.000437 -0.000424 -0.000385 -0.000313 -0.000198 -0.000030 0.000203 0.000511 0.000905 0.001393 0.001981 0.002673 0.003469 0.004363 0.005345 0.006400 0.007510 0.008650 0.009794 0.010911 0.011972 0.012944 0.013798 0.014504 0.015039 0.015382 0.015519 0.015441 0.015148 0.014644 0.013940 0.013053 0.012004 0.010817 0.009518 0.008137 0.006701 0.005240 0.003781 0.002347 0.000961 -0.000359 -0.001595 -0.002734 -0.003764 -0.004678 -0.005469 -0.006136 -0.006677 -0.007098 -0.007404 -0.007603 -0.007702 -0.007712 -0.007639 -0.007488 -0.007264 -0.006967 -0.006596 -0.006148 -0.005619 -0.005004 -0.004299 -0.003498 -0.002599 -0.001598 -0.000496 0.000703 0.001992 0.003359 0.004785 0.006248 0.007720 0.009172 0.010568 0.011876 0.013060 0.014088 0.014932 0.015566 0.015973 0.016141 0.016067 0.015756 0.015224 0.014491 0.013587 0.012545 0.011404 0.010200 0.008972 0.007756 0.006581 0.005472 0.004450 0.003525 0.002707 0.001998 0.001395 0.000894 0.000488 0.000168 -0.000076 -0.000254 -0.000376 -0.000453 -0.000492 -0.000503 -0.000493 -0.000467 -0.000432 -0.000391 -0.000346 -0.000302 -0.000259 -0.000219 -0.000183 -0.000151 -0.000124 -0.000100 -0.000080 -0.000063 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000041 -0.000053 -0.000068 -0.000085 -0.000106 -0.000130 -0.000157 -0.000187 -0.000221 -0.000257 -0.000294 -0.000332 -0.000370 -0.000403 -0.000431 -0.000449 -0.000452 -0.000434 -0.000389 -0.000308 -0.000181 0.000002 0.000251 0.000576 0.000987 0.001491 0.002094 0.002797 0.003599 0.004494 0.005473 0.006520 0.007618 0.008746 0.009877 0.010986 0.012044 0.013023 0.013893 0.014630 0.015209 0.015612 0.015825 0.015839 0.015653 0.015269 0.014695 0.013943 0.013032 0.011981 0.010816 0.009560 0.008242 0.006888 0.005522 0.004169 0.002851 0.001587 0.000398 -0.000702 -0.001698 -0.002580 -0.003340 -0.003974 -0.004481 -0.004862 -0.005122 -0.005266 -0.005300 -0.005231 -0.005062 -0.004799 -0.004444 -0.003998 -0.003461 -0.002834 -0.002117 -0.001309 -0.000413 0.000571 0.001638 0.002782 0.003994 0.005262 0.006568 0.007893 0.009213 0.010501 0.011729 0.012868 0.013888 0.014762 0.015467 0.015980 0.016287 0.016378 0.016249 0.015905 0.015357 0.014623 0.013727 0.012701 0.011577 0.010390 0.009177 0.007969 0.006798 0.005687 0.004657 0.003721 0.002888 0.002161 0.001539 0.001018 0.000592 0.000252 -0.000011 -0.000207 -0.000346 -0.000436 -0.000488 -0.000508 -0.000505 -0.000484 -0.000452 -0.000412 -0.000368 -0.000323 -0.000279 -0.000238 -0.000199 -0.000165 -0.000135 -0.000110 -0.000088 -0.000071 -0.000056 -0.000044 -0.000034 -0.000027 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000061 -0.000077 -0.000096 -0.000118 -0.000143 -0.000171 -0.000203 -0.000237 -0.000274 -0.000313 -0.000352 -0.000390 -0.000424 -0.000451 -0.000467 -0.000467 -0.000445 -0.000392 -0.000301 -0.000163 0.000033 0.000296 0.000635 0.001059 0.001574 0.002184 0.002891 0.003693 0.004583 0.005553 0.006588 0.007673 0.008787 0.009909 0.011013 0.012073 0.013064 0.013957 0.014730 0.015360 0.015830 0.016126 0.016239 0.016165 0.015904 0.015463 0.014850 0.014082 0.013176 0.012155 0.011042 0.009861 0.008638 0.007397 0.006161 0.004952 0.003791 0.002699 0.001692 0.000785 -0.000009 -0.000683 -0.001232 -0.001653 -0.001948 -0.002119 -0.002170 -0.002105 -0.001929 -0.001647 -0.001261 -0.000776 -0.000196 0.000477 0.001237 0.002080 0.003002 0.003993 0.005048 0.006154 0.007298 0.008466 0.009638 0.010793 0.011907 0.012957 0.013918 0.014764 0.015474 0.016027 0.016406 0.016599 0.016598 0.016399 0.016008 0.015431 0.014686 0.013793 0.012778 0.011671 0.010503 0.009307 0.008115 0.006953 0.005848 0.004818 0.003878 0.003037 0.002298 0.001663 0.001128 0.000686 0.000331 0.000052 -0.000159 -0.000311 -0.000415 -0.000477 -0.000507 -0.000512 -0.000497 -0.000468 -0.000431 -0.000388 -0.000343 -0.000298 -0.000255 -0.000215 -0.000179 -0.000148 -0.000120 -0.000097 -0.000078 -0.000062 -0.000049 -0.000038 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000054 -0.000069 -0.000086 -0.000106 -0.000129 -0.000155 -0.000184 -0.000217 -0.000253 -0.000291 -0.000331 -0.000372 -0.000410 -0.000445 -0.000471 -0.000485 -0.000481 -0.000453 -0.000393 -0.000293 -0.000144 0.000062 0.000336 0.000685 0.001116 0.001636 0.002249 0.002953 0.003748 0.004628 0.005584 0.006604 0.007674 0.008775 0.009888 0.010989 0.012054 0.013059 0.013979 0.014791 0.015476 0.016015 0.016396 0.016608 0.016646 0.016508 0.016199 0.015727 0.015106 0.014353 0.013488 0.012533 0.011510 0.010444 0.009356 0.008270 0.007207 0.006190 0.005237 0.004367 0.003593 0.002928 0.002378 0.001950 0.001645 0.001464 0.001404 0.001463 0.001637 0.001921 0.002310 0.002798 0.003380 0.004048 0.004795 0.005614 0.006494 0.007427 0.008399 0.009399 0.010409 0.011414 0.012394 0.013328 0.014194 0.014972 0.015640 0.016180 0.016576 0.016814 0.016884 0.016781 0.016503 0.016053 0.015440 0.014676 0.013780 0.012773 0.011681 0.010534 0.009359 0.008186 0.007041 0.005948 0.004926 0.003989 0.003146 0.002404 0.001762 0.001217 0.000765 0.000399 0.000109 -0.000113 -0.000277 -0.000391 -0.000463 -0.000502 -0.000513 -0.000505 -0.000481 -0.000446 -0.000405 -0.000361 -0.000316 -0.000272 -0.000231 -0.000194 -0.000160 -0.000131 -0.000106 -0.000085 -0.000068 -0.000054 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000029 -0.000038 -0.000048 -0.000061 -0.000076 -0.000094 -0.000115 -0.000139 -0.000166 -0.000197 -0.000231 -0.000269 -0.000309 -0.000350 -0.000392 -0.000431 -0.000466 -0.000490 -0.000501 -0.000493 -0.000459 -0.000392 -0.000284 -0.000127 0.000087 0.000368 0.000722 0.001156 0.001676 0.002284 0.002980 0.003763 0.004627 0.005565 0.006568 0.007621 0.008708 0.009812 0.010910 0.011980 0.012999 0.013945 0.014797 0.015535 0.016142 0.016604 0.016911 0.017055 0.017036 0.016857 0.016526 0.016055 0.015462 0.014763 0.013980 0.013132 0.012243 0.011332 0.010422 0.009535 0.008690 0.007906 0.007200 0.006585 0.006071 0.005666 0.005374 0.005197 0.005136 0.005189 0.005351 0.005620 0.005987 0.006448 0.006993 0.007613 0.008299 0.009041 0.009827 0.010645 0.011482 0.012321 0.013149 0.013945 0.014694 0.015375 0.015970 0.016461 0.016833 0.017071 0.017167 0.017112 0.016903 0.016540 0.016027 0.015371 0.014585 0.013681 0.012681 0.011605 0.010479 0.009329 0.008180 0.007058 0.005984 0.004976 0.004050 0.003213 0.002473 0.001830 0.001282 0.000825 0.000452 0.000155 -0.000074 -0.000246 -0.000367 -0.000447 -0.000493 -0.000511 -0.000508 -0.000489 -0.000458 -0.000419 -0.000376 -0.000332 -0.000288 -0.000246 -0.000207 -0.000172 -0.000142 -0.000115 -0.000093 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000043 -0.000054 -0.000067 -0.000083 -0.000102 -0.000124 -0.000149 -0.000177 -0.000210 -0.000246 -0.000285 -0.000327 -0.000370 -0.000412 -0.000452 -0.000485 -0.000507 -0.000515 -0.000502 -0.000462 -0.000389 -0.000276 -0.000113 0.000106 0.000389 0.000744 0.001176 0.001690 0.002287 0.002970 0.003735 0.004579 0.005497 0.006479 0.007514 0.008585 0.009677 0.010769 0.011841 0.012872 0.013841 0.014728 0.015514 0.016181 0.016716 0.017109 0.017352 0.017445 0.017391 0.017200 0.016882 0.016451 0.015926 0.015323 0.014661 0.013961 0.013242 0.012523 0.011826 0.011168 0.010566 0.010035 0.009585 0.009227 0.008966 0.008806 0.008750 0.008795 0.008940 0.009178 0.009505 0.009912 0.010390 0.010928 0.011516 0.012142 0.012793 0.013457 0.014118 0.014763 0.015375 0.015938 0.016436 0.016852 0.017171 0.017380 0.017467 0.017425 0.017249 0.016937 0.016490 0.015913 0.015213 0.014402 0.013491 0.012497 0.011439 0.010337 0.009215 0.008096 0.007002 0.005953 0.004967 0.004058 0.003234 0.002503 0.001865 0.001320 0.000862 0.000488 0.000187 -0.000046 -0.000222 -0.000349 -0.000434 -0.000484 -0.000508 -0.000509 -0.000493 -0.000466 -0.000430 -0.000388 -0.000345 -0.000302 -0.000260 -0.000220 -0.000184 -0.000152 -0.000124 -0.000100 -0.000080 -0.000064 -0.000051 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000047 -0.000059 -0.000073 -0.000090 -0.000109 -0.000132 -0.000158 -0.000188 -0.000222 -0.000260 -0.000301 -0.000345 -0.000389 -0.000431 -0.000470 -0.000501 -0.000521 -0.000525 -0.000508 -0.000464 -0.000387 -0.000270 -0.000104 0.000116 0.000398 0.000749 0.001174 0.001676 0.002258 0.002921 0.003665 0.004486 0.005381 0.006339 0.007351 0.008403 0.009479 0.010561 0.011630 0.012667 0.013652 0.014565 0.015388 0.016104 0.016700 0.017166 0.017499 0.017696 0.017763 0.017707 0.017539 0.017272 0.016920 0.016498 0.016024 0.015515 0.014989 0.014463 0.013956 0.013482 0.013057 0.012693 0.012399 0.012183 0.012050 0.012003 0.012041 0.012161 0.012361 0.012632 0.012967 0.013356 0.013788 0.014253 0.014737 0.015228 0.015713 0.016178 0.016610 0.016994 0.017316 0.017562 0.017718 0.017774 0.017721 0.017552 0.017263 0.016855 0.016330 0.015693 0.014952 0.014117 0.013200 0.012215 0.011177 0.010104 0.009016 0.007932 0.006872 0.005855 0.004897 0.004012 0.003208 0.002492 0.001865 0.001328 0.000875 0.000503 0.000204 -0.000031 -0.000208 -0.000337 -0.000424 -0.000478 -0.000504 -0.000509 -0.000496 -0.000471 -0.000437 -0.000398 -0.000356 -0.000313 -0.000271 -0.000232 -0.000195 -0.000162 -0.000133 -0.000108 -0.000087 -0.000070 -0.000055 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000064 -0.000078 -0.000096 -0.000116 -0.000140 -0.000168 -0.000200 -0.000235 -0.000275 -0.000317 -0.000362 -0.000406 -0.000447 -0.000484 -0.000513 -0.000530 -0.000532 -0.000512 -0.000465 -0.000386 -0.000268 -0.000103 0.000115 0.000393 0.000735 0.001147 0.001633 0.002195 0.002836 0.003554 0.004350 0.005216 0.006147 0.007132 0.008159 0.009214 0.010279 0.011338 0.012372 0.013361 0.014287 0.015133 0.015884 0.016527 0.017056 0.017466 0.017759 0.017938 0.018011 0.017986 0.017874 0.017687 0.017439 0.017143 0.016816 0.016471 0.016125 0.015793 0.015486 0.015218 0.015000 0.014837 0.014737 0.014702 0.014733 0.014827 0.014980 0.015187 0.015439 0.015727 0.016041 0.016368 0.016698 0.017017 0.017316 0.017580 0.017798 0.017958 0.018047 0.018056 0.017974 0.017795 0.017513 0.017125 0.016633 0.016040 0.015352 0.014576 0.013724 0.012805 0.011832 0.010818 0.009779 0.008729 0.007687 0.006669 0.005691 0.004768 0.003914 0.003136 0.002441 0.001831 0.001306 0.000863 0.000498 0.000203 -0.000029 -0.000205 -0.000334 -0.000422 -0.000476 -0.000504 -0.000510 -0.000499 -0.000476 -0.000444 -0.000406 -0.000364 -0.000322 -0.000281 -0.000241 -0.000205 -0.000172 -0.000142 -0.000116 -0.000094 -0.000075 -0.000060 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000036 -0.000044 -0.000055 -0.000068 -0.000083 -0.000101 -0.000123 -0.000148 -0.000178 -0.000211 -0.000248 -0.000289 -0.000332 -0.000376 -0.000420 -0.000460 -0.000495 -0.000522 -0.000537 -0.000537 -0.000515 -0.000468 -0.000388 -0.000271 -0.000109 0.000103 0.000371 0.000700 0.001095 0.001561 0.002100 0.002715 0.003406 0.004171 0.005005 0.005904 0.006856 0.007852 0.008878 0.009918 0.010956 0.011973 0.012953 0.013877 0.014731 0.015501 0.016178 0.016757 0.017234 0.017611 0.017890 0.018079 0.018183 0.018211 0.018173 0.018080 0.017943 0.017776 0.017590 0.017398 0.017213 0.017046 0.016906 0.016800 0.016736 0.016715 0.016738 0.016805 0.016911 0.017050 0.017216 0.017400 0.017591 0.017779 0.017955 0.018106 0.018223 0.018295 0.018313 0.018266 0.018146 0.017946 0.017659 0.017281 0.016812 0.016252 0.015605 0.014878 0.014078 0.013216 0.012301 0.011346 0.010362 0.009361 0.008356 0.007362 0.006392 0.005461 0.004581 0.003764 0.003019 0.002351 0.001763 0.001256 0.000828 0.000472 0.000185 -0.000041 -0.000213 -0.000339 -0.000426 -0.000480 -0.000507 -0.000513 -0.000503 -0.000481 -0.000450 -0.000412 -0.000372 -0.000330 -0.000289 -0.000250 -0.000213 -0.000180 -0.000150 -0.000123 -0.000101 -0.000081 -0.000065 -0.000051 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000059 -0.000072 -0.000088 -0.000107 -0.000130 -0.000157 -0.000188 -0.000222 -0.000260 -0.000302 -0.000344 -0.000388 -0.000430 -0.000469 -0.000503 -0.000528 -0.000542 -0.000541 -0.000519 -0.000473 -0.000395 -0.000282 -0.000127 0.000076 0.000331 0.000645 0.001021 0.001464 0.001977 0.002563 0.003221 0.003952 0.004750 0.005609 0.006523 0.007480 0.008467 0.009471 0.010475 0.011462 0.012417 0.013325 0.014171 0.014947 0.015645 0.016260 0.016790 0.017236 0.017600 0.017885 0.018098 0.018243 0.018330 0.018365 0.018359 0.018321 0.018262 0.018192 0.018121 0.018057 0.018007 0.017978 0.017971 0.017989 0.018029 0.018089 0.018163 0.018246 0.018329 0.018404 0.018462 0.018493 0.018490 0.018443 0.018344 0.018186 0.017962 0.017665 0.017293 0.016841 0.016309 0.015700 0.015016 0.014265 0.013454 0.012593 0.011691 0.010761 0.009811 0.008854 0.007900 0.006960 0.006045 0.005167 0.004337 0.003565 0.002859 0.002225 0.001665 0.001181 0.000770 0.000429 0.000152 -0.000066 -0.000232 -0.000353 -0.000437 -0.000488 -0.000514 -0.000520 -0.000509 -0.000487 -0.000456 -0.000419 -0.000379 -0.000337 -0.000296 -0.000257 -0.000220 -0.000187 -0.000157 -0.000130 -0.000107 -0.000087 -0.000070 -0.000055 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000050 -0.000062 -0.000076 -0.000093 -0.000114 -0.000137 -0.000165 -0.000197 -0.000232 -0.000271 -0.000311 -0.000354 -0.000396 -0.000437 -0.000475 -0.000508 -0.000533 -0.000546 -0.000545 -0.000525 -0.000481 -0.000408 -0.000301 -0.000155 0.000036 0.000276 0.000571 0.000925 0.001343 0.001828 0.002381 0.003004 0.003694 0.004450 0.005266 0.006133 0.007041 0.007980 0.008935 0.009891 0.010834 0.011750 0.012627 0.013454 0.014223 0.014927 0.015564 0.016131 0.016628 0.017055 0.017414 0.017709 0.017944 0.018123 0.018255 0.018345 0.018402 0.018434 0.018448 0.018454 0.018455 0.018458 0.018465 0.018477 0.018494 0.018512 0.018528 0.018536 0.018529 0.018500 0.018443 0.018349 0.018213 0.018027 0.017786 0.017485 0.017119 0.016686 0.016183 0.015611 0.014972 0.014271 0.013512 0.012705 0.011857 0.010980 0.010082 0.009175 0.008267 0.007368 0.006487 0.005633 0.004814 0.004041 0.003320 0.002660 0.002064 0.001538 0.001081 0.000692 0.000369 0.000106 -0.000101 -0.000259 -0.000375 -0.000453 -0.000501 -0.000525 -0.000529 -0.000517 -0.000494 -0.000462 -0.000425 -0.000385 -0.000344 -0.000302 -0.000263 -0.000226 -0.000193 -0.000162 -0.000136 -0.000112 -0.000092 -0.000074 -0.000060 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000053 -0.000066 -0.000080 -0.000098 -0.000119 -0.000144 -0.000173 -0.000205 -0.000240 -0.000278 -0.000319 -0.000360 -0.000401 -0.000441 -0.000478 -0.000511 -0.000536 -0.000551 -0.000552 -0.000534 -0.000494 -0.000427 -0.000328 -0.000193 -0.000016 0.000208 0.000483 0.000813 0.001203 0.001655 0.002172 0.002755 0.003402 0.004110 0.004874 0.005686 0.006537 0.007416 0.008309 0.009206 0.010092 0.010958 0.011793 0.012588 0.013337 0.014035 0.014678 0.015263 0.015789 0.016255 0.016660 0.017008 0.017300 0.017540 0.017733 0.017884 0.018000 0.018086 0.018149 0.018194 0.018225 0.018244 0.018252 0.018248 0.018231 0.018197 0.018142 0.018060 0.017946 0.017795 0.017600 0.017358 0.017064 0.016715 0.016307 0.015839 0.015310 0.014721 0.014074 0.013374 0.012626 0.011838 0.011018 0.010176 0.009321 0.008462 0.007610 0.006771 0.005953 0.005164 0.004409 0.003697 0.003033 0.002424 0.001873 0.001385 0.000960 0.000597 0.000294 0.000048 -0.000146 -0.000294 -0.000402 -0.000474 -0.000518 -0.000538 -0.000540 -0.000526 -0.000502 -0.000470 -0.000432 -0.000392 -0.000350 -0.000308 -0.000269 -0.000232 -0.000198 -0.000167 -0.000140 -0.000117 -0.000096 -0.000079 -0.000064 -0.000051 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000084 -0.000103 -0.000125 -0.000150 -0.000179 -0.000211 -0.000246 -0.000284 -0.000323 -0.000363 -0.000404 -0.000443 -0.000481 -0.000514 -0.000540 -0.000557 -0.000560 -0.000546 -0.000512 -0.000452 -0.000362 -0.000238 -0.000076 0.000129 0.000381 0.000685 0.001045 0.001463 0.001941 0.002479 0.003078 0.003732 0.004438 0.005187 0.005971 0.006779 0.007602 0.008429 0.009250 0.010056 0.010839 0.011593 0.012310 0.012987 0.013618 0.014201 0.014732 0.015210 0.015634 0.016004 0.016322 0.016590 0.016812 0.016991 0.017132 0.017240 0.017319 0.017371 0.017399 0.017403 0.017384 0.017340 0.017267 0.017163 0.017024 0.016845 0.016622 0.016353 0.016035 0.015666 0.015243 0.014767 0.014236 0.013652 0.013018 0.012338 0.011618 0.010865 0.010086 0.009291 0.008488 0.007687 0.006895 0.006121 0.005370 0.004649 0.003962 0.003315 0.002712 0.002158 0.001657 0.001210 0.000821 0.000487 0.000209 -0.000018 -0.000197 -0.000334 -0.000433 -0.000499 -0.000537 -0.000554 -0.000552 -0.000536 -0.000510 -0.000477 -0.000439 -0.000398 -0.000356 -0.000314 -0.000274 -0.000236 -0.000202 -0.000171 -0.000144 -0.000120 -0.000100 -0.000082 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000059 -0.000072 -0.000088 -0.000107 -0.000130 -0.000155 -0.000184 -0.000216 -0.000250 -0.000286 -0.000325 -0.000364 -0.000404 -0.000444 -0.000482 -0.000516 -0.000544 -0.000564 -0.000570 -0.000561 -0.000532 -0.000480 -0.000400 -0.000290 -0.000144 0.000041 0.000270 0.000546 0.000873 0.001253 0.001689 0.002181 0.002726 0.003322 0.003962 0.004641 0.005350 0.006082 0.006827 0.007578 0.008327 0.009067 0.009791 0.010493 0.011166 0.011807 0.012409 0.012968 0.013482 0.013947 0.014362 0.014727 0.015043 0.015310 0.015532 0.015710 0.015849 0.015952 0.016019 0.016053 0.016055 0.016025 0.015960 0.015860 0.015722 0.015543 0.015320 0.015051 0.014735 0.014370 0.013957 0.013495 0.012984 0.012427 0.011826 0.011184 0.010508 0.009804 0.009079 0.008342 0.007601 0.006864 0.006139 0.005433 0.004752 0.004101 0.003484 0.002904 0.002364 0.001869 0.001419 0.001019 0.000668 0.000367 0.000115 -0.000091 -0.000253 -0.000377 -0.000466 -0.000524 -0.000557 -0.000569 -0.000564 -0.000546 -0.000519 -0.000484 -0.000445 -0.000404 -0.000361 -0.000319 -0.000279 -0.000241 -0.000206 -0.000175 -0.000148 -0.000124 -0.000103 -0.000085 -0.000070 -0.000057 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000061 -0.000075 -0.000092 -0.000111 -0.000133 -0.000159 -0.000187 -0.000218 -0.000251 -0.000287 -0.000325 -0.000364 -0.000404 -0.000445 -0.000484 -0.000520 -0.000550 -0.000571 -0.000581 -0.000576 -0.000553 -0.000510 -0.000441 -0.000345 -0.000217 -0.000053 0.000151 0.000397 0.000691 0.001032 0.001424 0.001865 0.002353 0.002885 0.003455 0.004059 0.004690 0.005340 0.006005 0.006677 0.007351 0.008019 0.008677 0.009317 0.009935 0.010524 0.011080 0.011598 0.012073 0.012504 0.012889 0.013226 0.013516 0.013761 0.013960 0.014117 0.014232 0.014308 0.014346 0.014346 0.014308 0.014231 0.014115 0.013956 0.013755 0.013508 0.013215 0.012877 0.012493 0.012064 0.011593 0.011079 0.010527 0.009939 0.009321 0.008679 0.008019 0.007349 0.006677 0.006010 0.005357 0.004722 0.004113 0.003533 0.002985 0.002473 0.001998 0.001563 0.001168 0.000815 0.000505 0.000239 0.000015 -0.000167 -0.000312 -0.000421 -0.000499 -0.000549 -0.000576 -0.000584 -0.000576 -0.000555 -0.000526 -0.000490 -0.000450 -0.000408 -0.000366 -0.000324 -0.000283 -0.000245 -0.000210 -0.000179 -0.000151 -0.000126 -0.000106 -0.000088 -0.000073 -0.000060 -0.000049 -0.000039 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000052 -0.000063 -0.000078 -0.000094 -0.000114 -0.000136 -0.000161 -0.000188 -0.000219 -0.000251 -0.000286 -0.000324 -0.000363 -0.000404 -0.000445 -0.000485 -0.000522 -0.000554 -0.000578 -0.000591 -0.000591 -0.000575 -0.000540 -0.000484 -0.000402 -0.000292 -0.000150 0.000028 0.000244 0.000503 0.000804 0.001149 0.001537 0.001965 0.002431 0.002929 0.003457 0.004008 0.004577 0.005161 0.005753 0.006348 0.006942 0.007527 0.008098 0.008650 0.009176 0.009671 0.010132 0.010553 0.010934 0.011271 0.011565 0.011814 0.012020 0.012182 0.012302 0.012381 0.012419 0.012417 0.012376 0.012294 0.012170 0.012004 0.011795 0.011542 0.011246 0.010906 0.010526 0.010107 0.009650 0.009159 0.008637 0.008088 0.007517 0.006930 0.006334 0.005737 0.005145 0.004566 0.004005 0.003468 0.002959 0.002481 0.002035 0.001624 0.001248 0.000908 0.000604 0.000337 0.000107 -0.000087 -0.000245 -0.000370 -0.000464 -0.000530 -0.000572 -0.000593 -0.000596 -0.000585 -0.000562 -0.000532 -0.000495 -0.000454 -0.000412 -0.000369 -0.000327 -0.000287 -0.000249 -0.000214 -0.000182 -0.000154 -0.000129 -0.000108 -0.000090 -0.000074 -0.000062 -0.000051 -0.000041 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000053 -0.000065 -0.000080 -0.000096 -0.000116 -0.000137 -0.000162 -0.000188 -0.000218 -0.000250 -0.000285 -0.000322 -0.000362 -0.000403 -0.000445 -0.000486 -0.000524 -0.000557 -0.000583 -0.000600 -0.000605 -0.000596 -0.000571 -0.000526 -0.000460 -0.000368 -0.000248 -0.000095 0.000091 0.000314 0.000575 0.000872 0.001206 0.001574 0.001973 0.002400 0.002852 0.003325 0.003816 0.004319 0.004832 0.005349 0.005864 0.006373 0.006869 0.007347 0.007801 0.008226 0.008620 0.008978 0.009298 0.009579 0.009819 0.010018 0.010176 0.010293 0.010370 0.010407 0.010404 0.010361 0.010279 0.010156 0.009993 0.009789 0.009545 0.009260 0.008938 0.008580 0.008189 0.007766 0.007316 0.006842 0.006348 0.005840 0.005323 0.004804 0.004289 0.003786 0.003299 0.002833 0.002394 0.001982 0.001601 0.001251 0.000933 0.000647 0.000391 0.000167 -0.000026 -0.000189 -0.000321 -0.000426 -0.000504 -0.000558 -0.000591 -0.000605 -0.000604 -0.000590 -0.000566 -0.000534 -0.000497 -0.000456 -0.000414 -0.000371 -0.000329 -0.000289 -0.000251 -0.000216 -0.000184 -0.000156 -0.000131 -0.000110 -0.000091 -0.000076 -0.000063 -0.000052 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000055 -0.000067 -0.000081 -0.000098 -0.000116 -0.000138 -0.000161 -0.000187 -0.000216 -0.000248 -0.000283 -0.000320 -0.000360 -0.000402 -0.000444 -0.000485 -0.000524 -0.000558 -0.000586 -0.000606 -0.000617 -0.000615 -0.000599 -0.000567 -0.000515 -0.000441 -0.000342 -0.000215 -0.000058 0.000130 0.000350 0.000600 0.000881 0.001190 0.001525 0.001884 0.002264 0.002664 0.003078 0.003505 0.003940 0.004378 0.004815 0.005245 0.005662 0.006062 0.006440 0.006792 0.007114 0.007405 0.007661 0.007882 0.008065 0.008212 0.008320 0.008391 0.008424 0.008420 0.008379 0.008301 0.008186 0.008034 0.007845 0.007619 0.007359 0.007066 0.006744 0.006393 0.006018 0.005621 0.005206 0.004778 0.004341 0.003901 0.003464 0.003035 0.002621 0.002225 0.001852 0.001504 0.001183 0.000891 0.000627 0.000391 0.000182 -0.000000 -0.000157 -0.000289 -0.000396 -0.000479 -0.000541 -0.000582 -0.000606 -0.000614 -0.000608 -0.000591 -0.000565 -0.000533 -0.000496 -0.000455 -0.000413 -0.000371 -0.000329 -0.000290 -0.000252 -0.000218 -0.000186 -0.000158 -0.000133 -0.000111 -0.000093 -0.000077 -0.000064 -0.000053 -0.000044 -0.000036 -0.000030 -0.000024 -0.000019 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000056 -0.000068 -0.000082 -0.000098 -0.000116 -0.000137 -0.000160 -0.000186 -0.000214 -0.000245 -0.000280 -0.000317 -0.000357 -0.000399 -0.000441 -0.000482 -0.000521 -0.000557 -0.000587 -0.000610 -0.000626 -0.000631 -0.000624 -0.000603 -0.000565 -0.000508 -0.000429 -0.000326 -0.000198 -0.000044 0.000136 0.000342 0.000572 0.000826 0.001102 0.001397 0.001711 0.002041 0.002385 0.002738 0.003098 0.003460 0.003820 0.004171 0.004511 0.004833 0.005136 0.005415 0.005668 0.005892 0.006086 0.006248 0.006377 0.006473 0.006535 0.006564 0.006560 0.006523 0.006452 0.006349 0.006212 0.006044 0.005845 0.005617 0.005362 0.005082 0.004780 0.004459 0.004122 0.003772 0.003413 0.003050 0.002688 0.002332 0.001987 0.001658 0.001347 0.001058 0.000793 0.000553 0.000339 0.000149 -0.000018 -0.000161 -0.000283 -0.000385 -0.000466 -0.000529 -0.000574 -0.000603 -0.000616 -0.000617 -0.000607 -0.000587 -0.000560 -0.000527 -0.000490 -0.000451 -0.000409 -0.000368 -0.000328 -0.000289 -0.000252 -0.000218 -0.000187 -0.000159 -0.000134 -0.000113 -0.000094 -0.000078 -0.000065 -0.000054 -0.000045 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000069 -0.000082 -0.000098 -0.000116 -0.000136 -0.000158 -0.000183 -0.000211 -0.000242 -0.000276 -0.000314 -0.000353 -0.000394 -0.000435 -0.000476 -0.000515 -0.000552 -0.000584 -0.000610 -0.000630 -0.000642 -0.000643 -0.000633 -0.000608 -0.000566 -0.000506 -0.000426 -0.000325 -0.000203 -0.000059 0.000105 0.000290 0.000493 0.000715 0.000954 0.001207 0.001474 0.001751 0.002037 0.002326 0.002616 0.002901 0.003178 0.003444 0.003694 0.003926 0.004137 0.004326 0.004489 0.004626 0.004736 0.004817 0.004869 0.004894 0.004889 0.004856 0.004795 0.004706 0.004589 0.004446 0.004278 0.004085 0.003872 0.003638 0.003388 0.003123 0.002846 0.002561 0.002271 0.001980 0.001693 0.001413 0.001145 0.000892 0.000657 0.000443 0.000249 0.000078 -0.000072 -0.000201 -0.000310 -0.000401 -0.000474 -0.000532 -0.000574 -0.000603 -0.000619 -0.000623 -0.000617 -0.000602 -0.000579 -0.000550 -0.000517 -0.000481 -0.000442 -0.000402 -0.000362 -0.000323 -0.000285 -0.000250 -0.000217 -0.000186 -0.000159 -0.000135 -0.000113 -0.000095 -0.000079 -0.000065 -0.000054 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000069 -0.000082 -0.000097 -0.000114 -0.000134 -0.000155 -0.000180 -0.000208 -0.000238 -0.000272 -0.000308 -0.000347 -0.000387 -0.000427 -0.000467 -0.000506 -0.000543 -0.000576 -0.000605 -0.000629 -0.000647 -0.000656 -0.000654 -0.000641 -0.000613 -0.000570 -0.000511 -0.000435 -0.000341 -0.000230 -0.000102 0.000042 0.000201 0.000375 0.000563 0.000762 0.000972 0.001190 0.001412 0.001637 0.001860 0.002077 0.002287 0.002486 0.002672 0.002841 0.002993 0.003125 0.003236 0.003325 0.003391 0.003433 0.003452 0.003448 0.003421 0.003370 0.003296 0.003200 0.003083 0.002946 0.002791 0.002618 0.002431 0.002231 0.002021 0.001802 0.001578 0.001352 0.001128 0.000908 0.000696 0.000496 0.000309 0.000139 -0.000013 -0.000147 -0.000262 -0.000360 -0.000440 -0.000504 -0.000553 -0.000590 -0.000614 -0.000627 -0.000631 -0.000626 -0.000613 -0.000593 -0.000567 -0.000537 -0.000503 -0.000467 -0.000430 -0.000392 -0.000354 -0.000316 -0.000280 -0.000245 -0.000213 -0.000184 -0.000158 -0.000134 -0.000113 -0.000095 -0.000079 -0.000066 -0.000055 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000068 -0.000081 -0.000095 -0.000112 -0.000131 -0.000152 -0.000176 -0.000203 -0.000233 -0.000266 -0.000301 -0.000338 -0.000377 -0.000416 -0.000455 -0.000493 -0.000529 -0.000564 -0.000595 -0.000622 -0.000645 -0.000660 -0.000666 -0.000663 -0.000647 -0.000619 -0.000577 -0.000522 -0.000453 -0.000370 -0.000274 -0.000165 -0.000044 0.000088 0.000231 0.000383 0.000542 0.000706 0.000873 0.001039 0.001203 0.001362 0.001514 0.001656 0.001786 0.001903 0.002006 0.002092 0.002161 0.002211 0.002244 0.002259 0.002255 0.002232 0.002192 0.002133 0.002058 0.001966 0.001859 0.001738 0.001605 0.001462 0.001309 0.001148 0.000982 0.000814 0.000645 0.000478 0.000317 0.000163 0.000020 -0.000111 -0.000228 -0.000330 -0.000417 -0.000489 -0.000545 -0.000588 -0.000618 -0.000637 -0.000646 -0.000646 -0.000639 -0.000625 -0.000605 -0.000581 -0.000552 -0.000520 -0.000486 -0.000451 -0.000414 -0.000378 -0.000342 -0.000306 -0.000272 -0.000239 -0.000208 -0.000180 -0.000155 -0.000132 -0.000112 -0.000094 -0.000079 -0.000066 -0.000054 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000026 -0.000032 -0.000039 -0.000047 -0.000056 -0.000067 -0.000079 -0.000093 -0.000109 -0.000128 -0.000148 -0.000172 -0.000198 -0.000227 -0.000258 -0.000292 -0.000327 -0.000364 -0.000401 -0.000438 -0.000475 -0.000511 -0.000546 -0.000579 -0.000609 -0.000635 -0.000655 -0.000668 -0.000672 -0.000666 -0.000650 -0.000623 -0.000586 -0.000537 -0.000478 -0.000409 -0.000330 -0.000242 -0.000145 -0.000041 0.000070 0.000185 0.000303 0.000422 0.000539 0.000654 0.000763 0.000867 0.000963 0.001049 0.001124 0.001188 0.001238 0.001276 0.001300 0.001310 0.001306 0.001288 0.001257 0.001213 0.001156 0.001087 0.001008 0.000919 0.000821 0.000715 0.000603 0.000487 0.000367 0.000245 0.000125 0.000007 -0.000105 -0.000211 -0.000308 -0.000395 -0.000470 -0.000533 -0.000584 -0.000623 -0.000649 -0.000665 -0.000671 -0.000668 -0.000657 -0.000641 -0.000620 -0.000594 -0.000566 -0.000534 -0.000501 -0.000467 -0.000432 -0.000397 -0.000362 -0.000327 -0.000294 -0.000261 -0.000231 -0.000202 -0.000175 -0.000150 -0.000128 -0.000109 -0.000092 -0.000077 -0.000065 -0.000054 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000046 -0.000055 -0.000066 -0.000077 -0.000091 -0.000106 -0.000124 -0.000144 -0.000167 -0.000192 -0.000219 -0.000249 -0.000280 -0.000313 -0.000347 -0.000382 -0.000417 -0.000453 -0.000489 -0.000524 -0.000558 -0.000590 -0.000618 -0.000641 -0.000658 -0.000667 -0.000669 -0.000663 -0.000648 -0.000625 -0.000594 -0.000555 -0.000508 -0.000454 -0.000393 -0.000325 -0.000253 -0.000177 -0.000099 -0.000020 0.000060 0.000137 0.000212 0.000283 0.000349 0.000409 0.000462 0.000506 0.000541 0.000567 0.000583 0.000589 0.000585 0.000572 0.000549 0.000517 0.000476 0.000427 0.000371 0.000309 0.000240 0.000167 0.000090 0.000010 -0.000071 -0.000154 -0.000234 -0.000312 -0.000386 -0.000454 -0.000514 -0.000567 -0.000611 -0.000646 -0.000670 -0.000685 -0.000691 -0.000688 -0.000677 -0.000659 -0.000637 -0.000610 -0.000580 -0.000548 -0.000515 -0.000480 -0.000446 -0.000411 -0.000377 -0.000343 -0.000311 -0.000279 -0.000249 -0.000220 -0.000193 -0.000168 -0.000145 -0.000124 -0.000105 -0.000089 -0.000075 -0.000063 -0.000053 -0.000044 -0.000037 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000032 -0.000038 -0.000045 -0.000054 -0.000064 -0.000075 -0.000088 -0.000103 -0.000120 -0.000139 -0.000161 -0.000184 -0.000210 -0.000237 -0.000266 -0.000296 -0.000327 -0.000360 -0.000393 -0.000428 -0.000463 -0.000498 -0.000533 -0.000565 -0.000593 -0.000617 -0.000636 -0.000650 -0.000657 -0.000658 -0.000653 -0.000642 -0.000625 -0.000601 -0.000573 -0.000538 -0.000499 -0.000457 -0.000411 -0.000363 -0.000314 -0.000265 -0.000216 -0.000169 -0.000124 -0.000082 -0.000044 -0.000010 0.000018 0.000041 0.000057 0.000067 0.000070 0.000066 0.000056 0.000040 0.000018 -0.000010 -0.000043 -0.000080 -0.000121 -0.000165 -0.000211 -0.000261 -0.000311 -0.000363 -0.000414 -0.000463 -0.000510 -0.000554 -0.000593 -0.000626 -0.000654 -0.000675 -0.000689 -0.000696 -0.000695 -0.000687 -0.000671 -0.000650 -0.000624 -0.000594 -0.000562 -0.000528 -0.000493 -0.000458 -0.000423 -0.000389 -0.000356 -0.000324 -0.000293 -0.000263 -0.000235 -0.000209 -0.000183 -0.000160 -0.000138 -0.000119 -0.000101 -0.000086 -0.000072 -0.000061 -0.000051 -0.000043 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000062 -0.000073 -0.000085 -0.000100 -0.000116 -0.000134 -0.000153 -0.000175 -0.000198 -0.000223 -0.000249 -0.000276 -0.000305 -0.000336 -0.000368 -0.000401 -0.000435 -0.000469 -0.000502 -0.000533 -0.000561 -0.000585 -0.000605 -0.000621 -0.000632 -0.000639 -0.000642 -0.000640 -0.000633 -0.000622 -0.000607 -0.000589 -0.000567 -0.000544 -0.000518 -0.000492 -0.000465 -0.000439 -0.000413 -0.000387 -0.000364 -0.000342 -0.000323 -0.000307 -0.000294 -0.000285 -0.000281 -0.000281 -0.000284 -0.000292 -0.000303 -0.000318 -0.000335 -0.000355 -0.000377 -0.000401 -0.000427 -0.000453 -0.000481 -0.000509 -0.000537 -0.000565 -0.000591 -0.000615 -0.000636 -0.000654 -0.000669 -0.000679 -0.000684 -0.000684 -0.000679 -0.000668 -0.000651 -0.000629 -0.000603 -0.000572 -0.000539 -0.000504 -0.000469 -0.000433 -0.000399 -0.000366 -0.000334 -0.000303 -0.000274 -0.000246 -0.000220 -0.000196 -0.000173 -0.000151 -0.000131 -0.000113 -0.000096 -0.000082 -0.000069 -0.000058 -0.000049 -0.000041 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000070 -0.000082 -0.000095 -0.000110 -0.000127 -0.000145 -0.000164 -0.000185 -0.000207 -0.000230 -0.000255 -0.000282 -0.000311 -0.000341 -0.000373 -0.000405 -0.000437 -0.000467 -0.000496 -0.000522 -0.000546 -0.000566 -0.000584 -0.000598 -0.000609 -0.000617 -0.000622 -0.000623 -0.000621 -0.000617 -0.000610 -0.000601 -0.000592 -0.000581 -0.000570 -0.000559 -0.000548 -0.000538 -0.000527 -0.000518 -0.000510 -0.000503 -0.000497 -0.000494 -0.000494 -0.000495 -0.000499 -0.000505 -0.000513 -0.000522 -0.000532 -0.000543 -0.000554 -0.000566 -0.000577 -0.000589 -0.000601 -0.000612 -0.000624 -0.000634 -0.000644 -0.000651 -0.000657 -0.000661 -0.000662 -0.000660 -0.000655 -0.000647 -0.000635 -0.000618 -0.000597 -0.000572 -0.000543 -0.000511 -0.000477 -0.000442 -0.000408 -0.000374 -0.000342 -0.000311 -0.000282 -0.000255 -0.000229 -0.000205 -0.000182 -0.000161 -0.000141 -0.000123 -0.000106 -0.000091 -0.000078 -0.000066 -0.000055 -0.000047 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000049 -0.000057 -0.000067 -0.000078 -0.000091 -0.000104 -0.000119 -0.000135 -0.000152 -0.000170 -0.000190 -0.000211 -0.000234 -0.000259 -0.000286 -0.000314 -0.000343 -0.000373 -0.000402 -0.000429 -0.000455 -0.000480 -0.000502 -0.000523 -0.000541 -0.000557 -0.000571 -0.000583 -0.000592 -0.000598 -0.000603 -0.000606 -0.000607 -0.000607 -0.000607 -0.000607 -0.000606 -0.000605 -0.000604 -0.000603 -0.000602 -0.000601 -0.000601 -0.000601 -0.000602 -0.000604 -0.000607 -0.000611 -0.000615 -0.000621 -0.000626 -0.000631 -0.000635 -0.000639 -0.000642 -0.000644 -0.000646 -0.000647 -0.000647 -0.000647 -0.000646 -0.000644 -0.000641 -0.000636 -0.000631 -0.000623 -0.000615 -0.000604 -0.000590 -0.000574 -0.000555 -0.000532 -0.000506 -0.000477 -0.000446 -0.000414 -0.000381 -0.000349 -0.000318 -0.000289 -0.000261 -0.000236 -0.000212 -0.000189 -0.000169 -0.000149 -0.000131 -0.000115 -0.000099 -0.000086 -0.000073 -0.000062 -0.000052 -0.000044 -0.000037 -0.000031 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000039 -0.000047 -0.000055 -0.000064 -0.000074 -0.000085 -0.000097 -0.000109 -0.000123 -0.000138 -0.000155 -0.000172 -0.000192 -0.000213 -0.000236 -0.000261 -0.000286 -0.000313 -0.000339 -0.000365 -0.000389 -0.000413 -0.000435 -0.000456 -0.000476 -0.000495 -0.000512 -0.000527 -0.000541 -0.000552 -0.000562 -0.000570 -0.000578 -0.000584 -0.000590 -0.000596 -0.000601 -0.000607 -0.000612 -0.000617 -0.000622 -0.000626 -0.000629 -0.000633 -0.000636 -0.000640 -0.000644 -0.000648 -0.000652 -0.000655 -0.000658 -0.000660 -0.000660 -0.000659 -0.000657 -0.000653 -0.000647 -0.000641 -0.000634 -0.000626 -0.000618 -0.000609 -0.000600 -0.000589 -0.000578 -0.000567 -0.000554 -0.000540 -0.000524 -0.000507 -0.000487 -0.000464 -0.000439 -0.000412 -0.000383 -0.000353 -0.000323 -0.000294 -0.000266 -0.000241 -0.000216 -0.000194 -0.000174 -0.000155 -0.000137 -0.000121 -0.000106 -0.000092 -0.000080 -0.000068 -0.000058 -0.000049 -0.000041 -0.000035 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000044 -0.000052 -0.000060 -0.000068 -0.000078 -0.000088 -0.000099 -0.000112 -0.000125 -0.000139 -0.000155 -0.000173 -0.000193 -0.000213 -0.000236 -0.000259 -0.000282 -0.000305 -0.000327 -0.000349 -0.000370 -0.000390 -0.000410 -0.000430 -0.000448 -0.000465 -0.000480 -0.000494 -0.000506 -0.000517 -0.000528 -0.000537 -0.000546 -0.000555 -0.000564 -0.000573 -0.000582 -0.000590 -0.000598 -0.000605 -0.000611 -0.000616 -0.000621 -0.000626 -0.000630 -0.000634 -0.000638 -0.000640 -0.000642 -0.000641 -0.000639 -0.000635 -0.000629 -0.000622 -0.000613 -0.000602 -0.000591 -0.000580 -0.000567 -0.000555 -0.000542 -0.000528 -0.000515 -0.000501 -0.000486 -0.000471 -0.000455 -0.000438 -0.000419 -0.000398 -0.000374 -0.000349 -0.000323 -0.000296 -0.000270 -0.000244 -0.000220 -0.000198 -0.000177 -0.000159 -0.000141 -0.000126 -0.000111 -0.000098 -0.000085 -0.000074 -0.000063 -0.000054 -0.000046 -0.000039 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000048 -0.000055 -0.000062 -0.000071 -0.000080 -0.000089 -0.000100 -0.000112 -0.000125 -0.000139 -0.000155 -0.000173 -0.000191 -0.000211 -0.000231 -0.000251 -0.000270 -0.000290 -0.000309 -0.000328 -0.000347 -0.000365 -0.000383 -0.000400 -0.000416 -0.000431 -0.000444 -0.000456 -0.000467 -0.000478 -0.000488 -0.000498 -0.000509 -0.000519 -0.000529 -0.000539 -0.000549 -0.000557 -0.000564 -0.000571 -0.000576 -0.000581 -0.000586 -0.000590 -0.000593 -0.000594 -0.000595 -0.000593 -0.000590 -0.000584 -0.000577 -0.000568 -0.000557 -0.000545 -0.000532 -0.000518 -0.000504 -0.000490 -0.000476 -0.000462 -0.000447 -0.000433 -0.000419 -0.000404 -0.000388 -0.000372 -0.000354 -0.000335 -0.000314 -0.000292 -0.000269 -0.000246 -0.000223 -0.000201 -0.000180 -0.000161 -0.000144 -0.000128 -0.000114 -0.000101 -0.000089 -0.000078 -0.000068 -0.000059 -0.000050 -0.000043 -0.000036 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000043 -0.000050 -0.000056 -0.000063 -0.000071 -0.000079 -0.000089 -0.000099 -0.000111 -0.000124 -0.000138 -0.000154 -0.000170 -0.000187 -0.000204 -0.000221 -0.000238 -0.000255 -0.000272 -0.000289 -0.000306 -0.000322 -0.000338 -0.000354 -0.000368 -0.000381 -0.000393 -0.000404 -0.000414 -0.000425 -0.000435 -0.000446 -0.000456 -0.000466 -0.000477 -0.000486 -0.000495 -0.000503 -0.000509 -0.000515 -0.000520 -0.000525 -0.000528 -0.000531 -0.000532 -0.000532 -0.000530 -0.000526 -0.000520 -0.000512 -0.000502 -0.000491 -0.000478 -0.000465 -0.000451 -0.000437 -0.000423 -0.000409 -0.000395 -0.000381 -0.000368 -0.000354 -0.000340 -0.000326 -0.000311 -0.000295 -0.000278 -0.000260 -0.000241 -0.000221 -0.000201 -0.000181 -0.000163 -0.000146 -0.000130 -0.000116 -0.000103 -0.000091 -0.000081 -0.000071 -0.000062 -0.000054 -0.000046 -0.000040 -0.000034 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000034 -0.000039 -0.000044 -0.000050 -0.000056 -0.000062 -0.000070 -0.000078 -0.000088 -0.000098 -0.000110 -0.000122 -0.000135 -0.000149 -0.000164 -0.000178 -0.000192 -0.000207 -0.000222 -0.000237 -0.000252 -0.000267 -0.000282 -0.000295 -0.000309 -0.000321 -0.000332 -0.000342 -0.000352 -0.000362 -0.000371 -0.000381 -0.000391 -0.000401 -0.000411 -0.000420 -0.000428 -0.000436 -0.000442 -0.000448 -0.000453 -0.000457 -0.000460 -0.000462 -0.000463 -0.000462 -0.000460 -0.000456 -0.000450 -0.000442 -0.000433 -0.000422 -0.000410 -0.000397 -0.000384 -0.000371 -0.000358 -0.000345 -0.000333 -0.000320 -0.000308 -0.000295 -0.000283 -0.000270 -0.000257 -0.000243 -0.000228 -0.000212 -0.000196 -0.000179 -0.000163 -0.000146 -0.000131 -0.000117 -0.000104 -0.000092 -0.000082 -0.000073 -0.000064 -0.000056 -0.000049 -0.000043 -0.000037 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000030 -0.000034 -0.000039 -0.000044 -0.000049 -0.000055 -0.000061 -0.000069 -0.000077 -0.000086 -0.000096 -0.000107 -0.000118 -0.000130 -0.000142 -0.000154 -0.000166 -0.000179 -0.000192 -0.000205 -0.000218 -0.000231 -0.000243 -0.000255 -0.000266 -0.000276 -0.000285 -0.000294 -0.000303 -0.000312 -0.000320 -0.000329 -0.000338 -0.000347 -0.000355 -0.000363 -0.000370 -0.000376 -0.000381 -0.000386 -0.000389 -0.000392 -0.000394 -0.000394 -0.000393 -0.000391 -0.000387 -0.000381 -0.000374 -0.000366 -0.000356 -0.000345 -0.000334 -0.000322 -0.000310 -0.000299 -0.000287 -0.000276 -0.000265 -0.000254 -0.000243 -0.000232 -0.000221 -0.000210 -0.000198 -0.000185 -0.000172 -0.000158 -0.000144 -0.000130 -0.000117 -0.000104 -0.000093 -0.000082 -0.000073 -0.000065 -0.000057 -0.000050 -0.000044 -0.000039 -0.000033 -0.000029 -0.000024 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000027 -0.000030 -0.000034 -0.000038 -0.000043 -0.000048 -0.000054 -0.000060 -0.000067 -0.000075 -0.000084 -0.000093 -0.000102 -0.000112 -0.000122 -0.000132 -0.000143 -0.000154 -0.000165 -0.000176 -0.000187 -0.000198 -0.000208 -0.000217 -0.000226 -0.000234 -0.000242 -0.000250 -0.000258 -0.000265 -0.000273 -0.000281 -0.000288 -0.000295 -0.000302 -0.000309 -0.000314 -0.000319 -0.000323 -0.000326 -0.000328 -0.000329 -0.000330 -0.000329 -0.000326 -0.000323 -0.000318 -0.000312 -0.000304 -0.000296 -0.000286 -0.000276 -0.000266 -0.000256 -0.000246 -0.000236 -0.000226 -0.000217 -0.000208 -0.000198 -0.000189 -0.000179 -0.000170 -0.000159 -0.000149 -0.000137 -0.000126 -0.000115 -0.000103 -0.000092 -0.000082 -0.000073 -0.000065 -0.000057 -0.000051 -0.000045 -0.000039 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000030 -0.000033 -0.000037 -0.000042 -0.000047 -0.000052 -0.000059 -0.000065 -0.000072 -0.000080 -0.000088 -0.000096 -0.000104 -0.000113 -0.000122 -0.000132 -0.000141 -0.000150 -0.000159 -0.000168 -0.000176 -0.000183 -0.000190 -0.000197 -0.000204 -0.000210 -0.000217 -0.000223 -0.000230 -0.000236 -0.000243 -0.000249 -0.000254 -0.000259 -0.000263 -0.000267 -0.000269 -0.000271 -0.000272 -0.000272 -0.000270 -0.000268 -0.000265 -0.000261 -0.000256 -0.000250 -0.000243 -0.000235 -0.000226 -0.000217 -0.000209 -0.000200 -0.000192 -0.000184 -0.000176 -0.000168 -0.000160 -0.000152 -0.000144 -0.000136 -0.000127 -0.000118 -0.000109 -0.000100 -0.000090 -0.000081 -0.000073 -0.000064 -0.000057 -0.000050 -0.000044 -0.000039 -0.000034 -0.000030 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000032 -0.000036 -0.000041 -0.000045 -0.000050 -0.000056 -0.000062 -0.000068 -0.000075 -0.000082 -0.000089 -0.000096 -0.000104 -0.000112 -0.000119 -0.000127 -0.000134 -0.000141 -0.000147 -0.000153 -0.000159 -0.000164 -0.000170 -0.000175 -0.000181 -0.000186 -0.000192 -0.000197 -0.000202 -0.000207 -0.000211 -0.000214 -0.000217 -0.000219 -0.000221 -0.000221 -0.000221 -0.000220 -0.000218 -0.000216 -0.000212 -0.000208 -0.000203 -0.000197 -0.000190 -0.000183 -0.000175 -0.000168 -0.000161 -0.000154 -0.000148 -0.000141 -0.000134 -0.000128 -0.000121 -0.000114 -0.000107 -0.000100 -0.000093 -0.000085 -0.000078 -0.000071 -0.000063 -0.000056 -0.000050 -0.000044 -0.000039 -0.000034 -0.000030 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000028 -0.000031 -0.000035 -0.000039 -0.000043 -0.000048 -0.000053 -0.000058 -0.000063 -0.000069 -0.000075 -0.000082 -0.000088 -0.000094 -0.000100 -0.000106 -0.000112 -0.000117 -0.000122 -0.000127 -0.000131 -0.000136 -0.000141 -0.000145 -0.000150 -0.000154 -0.000159 -0.000163 -0.000167 -0.000170 -0.000173 -0.000175 -0.000177 -0.000178 -0.000178 -0.000178 -0.000177 -0.000175 -0.000173 -0.000170 -0.000167 -0.000163 -0.000158 -0.000152 -0.000146 -0.000140 -0.000134 -0.000129 -0.000123 -0.000118 -0.000112 -0.000107 -0.000101 -0.000096 -0.000090 -0.000084 -0.000078 -0.000072 -0.000066 -0.000060 -0.000055 -0.000049 -0.000044 -0.000038 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000030 -0.000033 -0.000037 -0.000040 -0.000044 -0.000049 -0.000054 -0.000059 -0.000064 -0.000069 -0.000074 -0.000079 -0.000084 -0.000088 -0.000092 -0.000097 -0.000100 -0.000104 -0.000108 -0.000112 -0.000116 -0.000119 -0.000123 -0.000127 -0.000130 -0.000133 -0.000136 -0.000138 -0.000140 -0.000141 -0.000142 -0.000142 -0.000141 -0.000141 -0.000139 -0.000138 -0.000135 -0.000133 -0.000129 -0.000125 -0.000121 -0.000116 -0.000111 -0.000106 -0.000102 -0.000097 -0.000093 -0.000089 -0.000084 -0.000079 -0.000075 -0.000070 -0.000065 -0.000061 -0.000056 -0.000051 -0.000046 -0.000042 -0.000037 -0.000033 -0.000029 -0.000026 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000031 -0.000034 -0.000037 -0.000041 -0.000045 -0.000049 -0.000053 -0.000058 -0.000062 -0.000065 -0.000069 -0.000073 -0.000076 -0.000079 -0.000082 -0.000085 -0.000088 -0.000091 -0.000094 -0.000097 -0.000100 -0.000103 -0.000105 -0.000108 -0.000109 -0.000111 -0.000111 -0.000112 -0.000112 -0.000111 -0.000111 -0.000110 -0.000108 -0.000106 -0.000104 -0.000101 -0.000098 -0.000094 -0.000091 -0.000087 -0.000083 -0.000080 -0.000076 -0.000073 -0.000069 -0.000066 -0.000062 -0.000058 -0.000054 -0.000050 -0.000046 -0.000043 -0.000039 -0.000035 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000023 -0.000026 -0.000028 -0.000031 -0.000035 -0.000038 -0.000041 -0.000044 -0.000048 -0.000051 -0.000054 -0.000056 -0.000059 -0.000062 -0.000064 -0.000067 -0.000069 -0.000072 -0.000074 -0.000077 -0.000079 -0.000081 -0.000083 -0.000084 -0.000086 -0.000087 -0.000087 -0.000087 -0.000087 -0.000087 -0.000086 -0.000086 -0.000084 -0.000083 -0.000081 -0.000079 -0.000076 -0.000073 -0.000070 -0.000067 -0.000065 -0.000062 -0.000059 -0.000057 -0.000054 -0.000051 -0.000048 -0.000045 -0.000042 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000024 -0.000026 -0.000029 -0.000032 -0.000034 -0.000037 -0.000039 -0.000041 -0.000044 -0.000046 -0.000048 -0.000050 -0.000052 -0.000054 -0.000056 -0.000058 -0.000060 -0.000062 -0.000063 -0.000065 -0.000066 -0.000067 -0.000067 -0.000068 -0.000068 -0.000068 -0.000067 -0.000067 -0.000066 -0.000065 -0.000064 -0.000062 -0.000060 -0.000058 -0.000056 -0.000054 -0.000052 -0.000049 -0.000047 -0.000046 -0.000044 -0.000041 -0.000039 -0.000037 -0.000034 -0.000032 -0.000029 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000032 -0.000033 -0.000035 -0.000037 -0.000038 -0.000040 -0.000042 -0.000043 -0.000045 -0.000046 -0.000048 -0.000049 -0.000050 -0.000051 -0.000051 -0.000052 -0.000052 -0.000052 -0.000052 -0.000052 -0.000051 -0.000051 -0.000050 -0.000049 -0.000047 -0.000046 -0.000044 -0.000042 -0.000041 -0.000039 -0.000037 -0.000036 -0.000035 -0.000033 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000019 -0.000021 -0.000023 -0.000024 -0.000025 -0.000027 -0.000028 -0.000029 -0.000031 -0.000032 -0.000033 -0.000034 -0.000036 -0.000037 -0.000038 -0.000038 -0.000039 -0.000039 -0.000039 -0.000039 -0.000039 -0.000039 -0.000039 -0.000039 -0.000038 -0.000038 -0.000037 -0.000036 -0.000035 -0.000033 -0.000032 -0.000031 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000028 -0.000029 -0.000029 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000029 -0.000029 -0.000028 -0.000028 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode47_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000020 0.000022 0.000023 0.000023 0.000024 0.000024 0.000023 0.000023 0.000023 0.000023 0.000022 0.000022 0.000021 0.000021 0.000020 0.000019 0.000019 0.000018 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000005 0.000004 0.000002 0.000000 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000019 0.000022 0.000025 0.000028 0.000031 0.000033 0.000035 0.000036 0.000037 0.000037 0.000037 0.000036 0.000036 0.000035 0.000034 0.000033 0.000032 0.000031 0.000029 0.000028 0.000026 0.000024 0.000023 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000002 -0.000003 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000032 0.000037 0.000041 0.000046 0.000050 0.000053 0.000055 0.000056 0.000057 0.000056 0.000056 0.000055 0.000054 0.000052 0.000050 0.000048 0.000045 0.000042 0.000039 0.000035 0.000032 0.000029 0.000025 0.000022 0.000020 0.000017 0.000014 0.000012 0.000009 0.000007 0.000005 0.000002 -0.000000 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000010 0.000014 0.000018 0.000023 0.000028 0.000034 0.000040 0.000047 0.000054 0.000061 0.000068 0.000074 0.000079 0.000082 0.000085 0.000086 0.000085 0.000084 0.000083 0.000081 0.000078 0.000074 0.000070 0.000065 0.000059 0.000054 0.000048 0.000042 0.000036 0.000031 0.000026 0.000022 0.000018 0.000014 0.000010 0.000007 0.000004 0.000001 -0.000002 -0.000004 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000000 0.000003 0.000007 0.000013 0.000018 0.000025 0.000032 0.000040 0.000049 0.000059 0.000069 0.000079 0.000090 0.000100 0.000109 0.000117 0.000122 0.000126 0.000128 0.000128 0.000126 0.000123 0.000119 0.000114 0.000108 0.000101 0.000093 0.000084 0.000074 0.000065 0.000055 0.000046 0.000038 0.000030 0.000024 0.000018 0.000012 0.000007 0.000003 -0.000001 -0.000004 -0.000008 -0.000011 -0.000013 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000007 -0.000004 0.000001 0.000007 0.000015 0.000024 0.000034 0.000045 0.000057 0.000070 0.000084 0.000099 0.000114 0.000130 0.000145 0.000159 0.000170 0.000179 0.000185 0.000187 0.000187 0.000185 0.000180 0.000174 0.000166 0.000156 0.000144 0.000131 0.000117 0.000103 0.000088 0.000074 0.000060 0.000047 0.000036 0.000025 0.000016 0.000009 0.000002 -0.000004 -0.000009 -0.000013 -0.000017 -0.000020 -0.000022 -0.000023 -0.000024 -0.000023 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000014 -0.000009 -0.000002 0.000006 0.000017 0.000030 0.000045 0.000061 0.000079 0.000098 0.000119 0.000141 0.000164 0.000187 0.000209 0.000228 0.000245 0.000259 0.000267 0.000272 0.000272 0.000268 0.000261 0.000251 0.000238 0.000222 0.000205 0.000185 0.000164 0.000142 0.000120 0.000098 0.000078 0.000059 0.000042 0.000027 0.000014 0.000002 -0.000007 -0.000015 -0.000021 -0.000026 -0.000030 -0.000033 -0.000035 -0.000035 -0.000035 -0.000033 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000032 -0.000031 -0.000029 -0.000025 -0.000018 -0.000009 0.000004 0.000019 0.000038 0.000059 0.000083 0.000109 0.000137 0.000167 0.000200 0.000233 0.000265 0.000297 0.000326 0.000350 0.000370 0.000383 0.000390 0.000390 0.000385 0.000374 0.000359 0.000339 0.000316 0.000289 0.000259 0.000228 0.000196 0.000163 0.000132 0.000102 0.000074 0.000049 0.000027 0.000008 -0.000008 -0.000021 -0.000031 -0.000039 -0.000045 -0.000050 -0.000052 -0.000053 -0.000052 -0.000050 -0.000047 -0.000043 -0.000039 -0.000035 -0.000030 -0.000027 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000024 -0.000027 -0.000031 -0.000034 -0.000037 -0.000040 -0.000043 -0.000045 -0.000047 -0.000049 -0.000050 -0.000050 -0.000050 -0.000047 -0.000042 -0.000033 -0.000020 -0.000002 0.000020 0.000047 0.000078 0.000112 0.000150 0.000191 0.000234 0.000280 0.000327 0.000374 0.000419 0.000460 0.000495 0.000523 0.000542 0.000552 0.000554 0.000546 0.000531 0.000508 0.000479 0.000444 0.000405 0.000362 0.000316 0.000269 0.000222 0.000177 0.000134 0.000094 0.000058 0.000026 -0.000001 -0.000023 -0.000042 -0.000056 -0.000066 -0.000073 -0.000077 -0.000079 -0.000078 -0.000076 -0.000072 -0.000067 -0.000061 -0.000054 -0.000048 -0.000042 -0.000037 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000024 -0.000029 -0.000034 -0.000039 -0.000044 -0.000050 -0.000055 -0.000060 -0.000064 -0.000069 -0.000072 -0.000075 -0.000078 -0.000079 -0.000078 -0.000075 -0.000067 -0.000055 -0.000036 -0.000011 0.000020 0.000058 0.000101 0.000150 0.000204 0.000263 0.000325 0.000391 0.000457 0.000523 0.000586 0.000644 0.000693 0.000732 0.000760 0.000775 0.000777 0.000767 0.000745 0.000712 0.000670 0.000620 0.000563 0.000501 0.000436 0.000368 0.000302 0.000237 0.000175 0.000118 0.000067 0.000022 -0.000016 -0.000048 -0.000073 -0.000092 -0.000105 -0.000113 -0.000117 -0.000118 -0.000115 -0.000110 -0.000103 -0.000094 -0.000085 -0.000076 -0.000067 -0.000058 -0.000051 -0.000044 -0.000038 -0.000033 -0.000029 -0.000025 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000040 -0.000047 -0.000055 -0.000063 -0.000071 -0.000079 -0.000087 -0.000095 -0.000102 -0.000108 -0.000114 -0.000118 -0.000120 -0.000120 -0.000115 -0.000105 -0.000088 -0.000063 -0.000028 0.000016 0.000069 0.000130 0.000199 0.000276 0.000359 0.000447 0.000539 0.000633 0.000725 0.000812 0.000892 0.000961 0.001016 0.001054 0.001075 0.001079 0.001064 0.001034 0.000988 0.000928 0.000857 0.000776 0.000688 0.000596 0.000501 0.000406 0.000314 0.000228 0.000148 0.000076 0.000013 -0.000041 -0.000085 -0.000119 -0.000144 -0.000161 -0.000171 -0.000174 -0.000173 -0.000167 -0.000158 -0.000146 -0.000133 -0.000120 -0.000106 -0.000093 -0.000081 -0.000070 -0.000061 -0.000053 -0.000045 -0.000038 -0.000032 -0.000027 -0.000021 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000046 -0.000056 -0.000066 -0.000077 -0.000089 -0.000101 -0.000113 -0.000126 -0.000138 -0.000149 -0.000160 -0.000169 -0.000176 -0.000180 -0.000180 -0.000175 -0.000161 -0.000138 -0.000103 -0.000055 0.000005 0.000079 0.000164 0.000261 0.000368 0.000484 0.000608 0.000736 0.000865 0.000993 0.001114 0.001223 0.001318 0.001393 0.001446 0.001476 0.001480 0.001461 0.001418 0.001354 0.001271 0.001172 0.001059 0.000936 0.000806 0.000674 0.000542 0.000414 0.000293 0.000182 0.000081 -0.000006 -0.000080 -0.000140 -0.000186 -0.000220 -0.000242 -0.000253 -0.000255 -0.000251 -0.000240 -0.000225 -0.000208 -0.000188 -0.000168 -0.000149 -0.000130 -0.000113 -0.000098 -0.000084 -0.000072 -0.000061 -0.000051 -0.000042 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000051 -0.000063 -0.000075 -0.000090 -0.000105 -0.000123 -0.000141 -0.000159 -0.000178 -0.000197 -0.000215 -0.000231 -0.000246 -0.000258 -0.000266 -0.000268 -0.000261 -0.000243 -0.000211 -0.000164 -0.000099 -0.000016 0.000085 0.000202 0.000336 0.000484 0.000645 0.000815 0.000991 0.001169 0.001343 0.001508 0.001657 0.001785 0.001887 0.001960 0.002000 0.002006 0.001979 0.001921 0.001833 0.001719 0.001582 0.001426 0.001257 0.001078 0.000896 0.000714 0.000538 0.000371 0.000218 0.000081 -0.000039 -0.000140 -0.000222 -0.000284 -0.000328 -0.000356 -0.000369 -0.000370 -0.000360 -0.000343 -0.000320 -0.000294 -0.000265 -0.000236 -0.000208 -0.000181 -0.000156 -0.000134 -0.000114 -0.000097 -0.000081 -0.000068 -0.000055 -0.000044 -0.000035 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000043 -0.000055 -0.000068 -0.000083 -0.000101 -0.000121 -0.000143 -0.000167 -0.000193 -0.000220 -0.000249 -0.000277 -0.000305 -0.000331 -0.000354 -0.000374 -0.000386 -0.000391 -0.000383 -0.000360 -0.000318 -0.000254 -0.000167 -0.000056 0.000081 0.000241 0.000423 0.000626 0.000844 0.001076 0.001316 0.001556 0.001791 0.002013 0.002213 0.002385 0.002522 0.002619 0.002672 0.002681 0.002645 0.002566 0.002447 0.002292 0.002106 0.001895 0.001664 0.001422 0.001174 0.000927 0.000688 0.000462 0.000254 0.000068 -0.000095 -0.000231 -0.000340 -0.000423 -0.000481 -0.000516 -0.000531 -0.000529 -0.000512 -0.000486 -0.000451 -0.000412 -0.000371 -0.000329 -0.000288 -0.000250 -0.000215 -0.000183 -0.000155 -0.000130 -0.000108 -0.000088 -0.000071 -0.000057 -0.000044 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000034 -0.000044 -0.000056 -0.000070 -0.000088 -0.000108 -0.000132 -0.000160 -0.000191 -0.000225 -0.000262 -0.000302 -0.000343 -0.000385 -0.000426 -0.000466 -0.000502 -0.000532 -0.000553 -0.000562 -0.000554 -0.000525 -0.000470 -0.000387 -0.000271 -0.000122 0.000060 0.000275 0.000519 0.000791 0.001085 0.001396 0.001717 0.002038 0.002351 0.002645 0.002911 0.003138 0.003319 0.003446 0.003517 0.003528 0.003479 0.003373 0.003214 0.003008 0.002759 0.002477 0.002170 0.001846 0.001515 0.001185 0.000865 0.000563 0.000284 0.000034 -0.000182 -0.000364 -0.000509 -0.000618 -0.000693 -0.000737 -0.000754 -0.000747 -0.000721 -0.000681 -0.000630 -0.000573 -0.000514 -0.000454 -0.000396 -0.000342 -0.000292 -0.000247 -0.000207 -0.000172 -0.000141 -0.000114 -0.000091 -0.000072 -0.000055 -0.000041 -0.000030 -0.000022 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000055 -0.000071 -0.000090 -0.000113 -0.000140 -0.000172 -0.000210 -0.000252 -0.000300 -0.000352 -0.000408 -0.000468 -0.000529 -0.000590 -0.000648 -0.000702 -0.000748 -0.000780 -0.000796 -0.000789 -0.000753 -0.000683 -0.000575 -0.000424 -0.000228 0.000012 0.000295 0.000618 0.000978 0.001367 0.001777 0.002199 0.002622 0.003032 0.003417 0.003763 0.004059 0.004294 0.004460 0.004551 0.004565 0.004501 0.004362 0.004153 0.003881 0.003555 0.003185 0.002781 0.002355 0.001919 0.001485 0.001064 0.000666 0.000299 -0.000030 -0.000315 -0.000554 -0.000744 -0.000886 -0.000983 -0.001037 -0.001055 -0.001041 -0.001001 -0.000943 -0.000870 -0.000790 -0.000705 -0.000621 -0.000540 -0.000463 -0.000393 -0.000330 -0.000274 -0.000225 -0.000183 -0.000146 -0.000115 -0.000089 -0.000068 -0.000050 -0.000036 -0.000026 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000052 -0.000068 -0.000089 -0.000113 -0.000143 -0.000180 -0.000222 -0.000273 -0.000330 -0.000396 -0.000468 -0.000547 -0.000630 -0.000717 -0.000804 -0.000889 -0.000967 -0.001034 -0.001084 -0.001110 -0.001105 -0.001063 -0.000975 -0.000836 -0.000642 -0.000389 -0.000078 0.000290 0.000711 0.001178 0.001684 0.002216 0.002763 0.003309 0.003838 0.004333 0.004778 0.005157 0.005458 0.005671 0.005787 0.005803 0.005720 0.005541 0.005271 0.004920 0.004499 0.004021 0.003499 0.002949 0.002386 0.001824 0.001279 0.000762 0.000286 -0.000141 -0.000510 -0.000819 -0.001064 -0.001247 -0.001369 -0.001436 -0.001454 -0.001430 -0.001372 -0.001289 -0.001187 -0.001074 -0.000957 -0.000840 -0.000727 -0.000621 -0.000523 -0.000436 -0.000359 -0.000292 -0.000234 -0.000186 -0.000144 -0.000110 -0.000083 -0.000060 -0.000043 -0.000030 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000036 -0.000048 -0.000064 -0.000084 -0.000110 -0.000142 -0.000181 -0.000228 -0.000285 -0.000352 -0.000429 -0.000518 -0.000617 -0.000725 -0.000840 -0.000961 -0.001083 -0.001202 -0.001313 -0.001408 -0.001481 -0.001522 -0.001523 -0.001473 -0.001365 -0.001191 -0.000944 -0.000622 -0.000225 0.000246 0.000784 0.001381 0.002027 0.002706 0.003401 0.004094 0.004764 0.005389 0.005951 0.006429 0.006808 0.007075 0.007221 0.007241 0.007135 0.006907 0.006565 0.006121 0.005587 0.004981 0.004319 0.003621 0.002905 0.002191 0.001496 0.000838 0.000231 -0.000314 -0.000785 -0.001179 -0.001491 -0.001722 -0.001875 -0.001956 -0.001972 -0.001935 -0.001852 -0.001736 -0.001596 -0.001442 -0.001281 -0.001121 -0.000966 -0.000821 -0.000689 -0.000570 -0.000465 -0.000375 -0.000298 -0.000233 -0.000179 -0.000135 -0.000099 -0.000071 -0.000049 -0.000033 -0.000021 -0.000013 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000031 -0.000042 -0.000057 -0.000077 -0.000103 -0.000135 -0.000176 -0.000226 -0.000288 -0.000362 -0.000450 -0.000553 -0.000671 -0.000804 -0.000950 -0.001106 -0.001270 -0.001438 -0.001601 -0.001754 -0.001888 -0.001991 -0.002053 -0.002062 -0.002007 -0.001875 -0.001659 -0.001351 -0.000947 -0.000448 0.000144 0.000820 0.001571 0.002380 0.003230 0.004098 0.004961 0.005794 0.006571 0.007267 0.007859 0.008327 0.008656 0.008836 0.008860 0.008727 0.008444 0.008020 0.007467 0.006804 0.006049 0.005225 0.004355 0.003461 0.002569 0.001700 0.000876 0.000114 -0.000569 -0.001161 -0.001654 -0.002045 -0.002333 -0.002521 -0.002618 -0.002632 -0.002575 -0.002462 -0.002304 -0.002115 -0.001907 -0.001691 -0.001476 -0.001268 -0.001073 -0.000895 -0.000736 -0.000596 -0.000476 -0.000374 -0.000289 -0.000219 -0.000162 -0.000117 -0.000082 -0.000055 -0.000035 -0.000021 -0.000011 -0.000005 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000034 -0.000048 -0.000067 -0.000091 -0.000123 -0.000164 -0.000216 -0.000280 -0.000360 -0.000456 -0.000571 -0.000706 -0.000861 -0.001036 -0.001229 -0.001438 -0.001658 -0.001882 -0.002102 -0.002309 -0.002490 -0.002633 -0.002722 -0.002744 -0.002683 -0.002526 -0.002262 -0.001883 -0.001385 -0.000767 -0.000036 0.000800 0.001726 0.002722 0.003766 0.004831 0.005887 0.006903 0.007849 0.008695 0.009413 0.009981 0.010380 0.010597 0.010625 0.010464 0.010119 0.009602 0.008929 0.008120 0.007199 0.006192 0.005127 0.004032 0.002937 0.001870 0.000855 -0.000083 -0.000925 -0.001657 -0.002266 -0.002748 -0.003101 -0.003330 -0.003443 -0.003452 -0.003372 -0.003218 -0.003008 -0.002758 -0.002484 -0.002199 -0.001914 -0.001640 -0.001383 -0.001148 -0.000938 -0.000754 -0.000596 -0.000464 -0.000353 -0.000264 -0.000192 -0.000135 -0.000091 -0.000058 -0.000035 -0.000018 -0.000007 0.000000 0.000004 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000008 -0.000012 -0.000018 -0.000026 -0.000037 -0.000054 -0.000076 -0.000106 -0.000145 -0.000197 -0.000262 -0.000344 -0.000445 -0.000568 -0.000716 -0.000890 -0.001091 -0.001319 -0.001571 -0.001844 -0.002132 -0.002427 -0.002717 -0.002990 -0.003231 -0.003423 -0.003548 -0.003587 -0.003523 -0.003338 -0.003021 -0.002561 -0.001955 -0.001204 -0.000314 0.000701 0.001822 0.003027 0.004286 0.005566 0.006833 0.008050 0.009180 0.010188 0.011044 0.011719 0.012193 0.012450 0.012483 0.012290 0.011880 0.011263 0.010460 0.009493 0.008391 0.007184 0.005905 0.004589 0.003270 0.001981 0.000755 -0.000381 -0.001403 -0.002291 -0.003031 -0.003616 -0.004043 -0.004318 -0.004448 -0.004450 -0.004340 -0.004137 -0.003864 -0.003540 -0.003184 -0.002814 -0.002445 -0.002089 -0.001755 -0.001451 -0.001179 -0.000941 -0.000738 -0.000567 -0.000426 -0.000313 -0.000222 -0.000152 -0.000099 -0.000059 -0.000030 -0.000011 0.000001 0.000008 0.000012 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000001 -0.000000 -0.000003 -0.000006 -0.000010 -0.000016 -0.000025 -0.000038 -0.000057 -0.000083 -0.000120 -0.000168 -0.000232 -0.000313 -0.000415 -0.000543 -0.000699 -0.000886 -0.001108 -0.001364 -0.001656 -0.001980 -0.002331 -0.002702 -0.003082 -0.003457 -0.003811 -0.004125 -0.004377 -0.004545 -0.004606 -0.004539 -0.004325 -0.003949 -0.003400 -0.002675 -0.001775 -0.000712 0.000499 0.001834 0.003264 0.004754 0.006265 0.007756 0.009185 0.010508 0.011686 0.012684 0.013471 0.014022 0.014320 0.014358 0.014134 0.013654 0.012934 0.011995 0.010864 0.009571 0.008153 0.006648 0.005096 0.003536 0.002010 0.000554 -0.000798 -0.002016 -0.003076 -0.003961 -0.004660 -0.005169 -0.005494 -0.005644 -0.005635 -0.005488 -0.005228 -0.004879 -0.004466 -0.004014 -0.003543 -0.003073 -0.002619 -0.002194 -0.001805 -0.001459 -0.001156 -0.000898 -0.000682 -0.000505 -0.000363 -0.000252 -0.000166 -0.000101 -0.000054 -0.000021 0.000001 0.000014 0.000021 0.000024 0.000024 0.000022 0.000020 0.000017 0.000015 0.000013 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000003 0.000002 -0.000001 -0.000005 -0.000011 -0.000020 -0.000035 -0.000057 -0.000088 -0.000131 -0.000189 -0.000266 -0.000366 -0.000493 -0.000651 -0.000845 -0.001080 -0.001358 -0.001681 -0.002049 -0.002458 -0.002902 -0.003372 -0.003853 -0.004328 -0.004778 -0.005177 -0.005500 -0.005720 -0.005808 -0.005741 -0.005496 -0.005056 -0.004410 -0.003555 -0.002496 -0.001247 0.000173 0.001734 0.003400 0.005131 0.006881 0.008602 0.010245 0.011764 0.013113 0.014252 0.015149 0.015777 0.016117 0.016159 0.015903 0.015356 0.014534 0.013459 0.012163 0.010679 0.009047 0.007310 0.005515 0.003707 0.001932 0.000235 -0.001345 -0.002772 -0.004017 -0.005058 -0.005881 -0.006480 -0.006859 -0.007028 -0.007007 -0.006818 -0.006491 -0.006054 -0.005539 -0.004973 -0.004385 -0.003797 -0.003229 -0.002697 -0.002210 -0.001776 -0.001397 -0.001075 -0.000806 -0.000587 -0.000412 -0.000276 -0.000172 -0.000095 -0.000040 -0.000003 0.000021 0.000034 0.000040 0.000041 0.000039 0.000035 0.000031 0.000026 0.000023 0.000019 0.000016 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000007 0.000004 -0.000001 -0.000011 -0.000026 -0.000050 -0.000086 -0.000136 -0.000205 -0.000297 -0.000418 -0.000572 -0.000766 -0.001005 -0.001294 -0.001638 -0.002038 -0.002494 -0.003003 -0.003555 -0.004139 -0.004738 -0.005330 -0.005889 -0.006387 -0.006791 -0.007070 -0.007191 -0.007125 -0.006847 -0.006339 -0.005590 -0.004598 -0.003372 -0.001928 -0.000292 0.001500 0.003406 0.005378 0.007365 0.009312 0.011164 0.012870 0.014382 0.015656 0.016656 0.017355 0.017733 0.017780 0.017494 0.016883 0.015965 0.014764 0.013310 0.011643 0.009805 0.007843 0.005809 0.003753 0.001730 -0.000213 -0.002027 -0.003670 -0.005108 -0.006313 -0.007267 -0.007961 -0.008398 -0.008588 -0.008552 -0.008316 -0.007914 -0.007379 -0.006747 -0.006055 -0.005333 -0.004610 -0.003912 -0.003256 -0.002656 -0.002122 -0.001657 -0.001261 -0.000932 -0.000665 -0.000454 -0.000290 -0.000167 -0.000077 -0.000015 0.000027 0.000051 0.000064 0.000068 0.000066 0.000060 0.000053 0.000046 0.000039 0.000032 0.000027 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000019 0.000020 0.000020 0.000019 0.000015 0.000006 -0.000009 -0.000035 -0.000074 -0.000131 -0.000211 -0.000319 -0.000462 -0.000646 -0.000879 -0.001168 -0.001520 -0.001938 -0.002427 -0.002985 -0.003606 -0.004282 -0.004996 -0.005728 -0.006451 -0.007134 -0.007741 -0.008236 -0.008580 -0.008737 -0.008673 -0.008361 -0.007782 -0.006926 -0.005794 -0.004396 -0.002755 -0.000904 0.001116 0.003255 0.005460 0.007670 0.009827 0.011871 0.013746 0.015402 0.016794 0.017884 0.018644 0.019054 0.019103 0.018792 0.018128 0.017127 0.015815 0.014223 0.012393 0.010368 0.008200 0.005943 0.003654 0.001391 -0.000790 -0.002834 -0.004694 -0.006327 -0.007700 -0.008790 -0.009584 -0.010082 -0.010294 -0.010242 -0.009956 -0.009472 -0.008829 -0.008071 -0.007237 -0.006367 -0.005495 -0.004651 -0.003857 -0.003132 -0.002485 -0.001922 -0.001445 -0.001049 -0.000730 -0.000478 -0.000286 -0.000143 -0.000041 0.000028 0.000072 0.000096 0.000106 0.000106 0.000099 0.000089 0.000078 0.000066 0.000055 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000022 0.000025 0.000028 0.000032 0.000036 0.000039 0.000041 0.000040 0.000034 0.000020 -0.000006 -0.000047 -0.000110 -0.000200 -0.000324 -0.000490 -0.000706 -0.000982 -0.001326 -0.001746 -0.002248 -0.002835 -0.003505 -0.004253 -0.005065 -0.005924 -0.006802 -0.007669 -0.008487 -0.009214 -0.009807 -0.010221 -0.010415 -0.010353 -0.010006 -0.009354 -0.008389 -0.007114 -0.005546 -0.003714 -0.001656 0.000579 0.002934 0.005347 0.007755 0.010093 0.012298 0.014312 0.016082 0.017565 0.018723 0.019528 0.019961 0.020012 0.019682 0.018977 0.017914 0.016517 0.014819 0.012858 0.010681 0.008340 0.005891 0.003397 0.000918 -0.001482 -0.003744 -0.005812 -0.007636 -0.009176 -0.010402 -0.011299 -0.011861 -0.012098 -0.012031 -0.011693 -0.011123 -0.010367 -0.009473 -0.008489 -0.007459 -0.006425 -0.005422 -0.004478 -0.003614 -0.002844 -0.002176 -0.001610 -0.001143 -0.000767 -0.000475 -0.000253 -0.000091 0.000022 0.000095 0.000139 0.000160 0.000165 0.000158 0.000145 0.000128 0.000110 0.000093 0.000077 0.000063 0.000051 0.000042 0.000033 0.000026 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000016 0.000019 0.000023 0.000027 0.000031 0.000037 0.000043 0.000050 0.000058 0.000065 0.000072 0.000076 0.000075 0.000064 0.000041 -0.000000 -0.000066 -0.000164 -0.000302 -0.000490 -0.000739 -0.001060 -0.001462 -0.001956 -0.002548 -0.003241 -0.004035 -0.004920 -0.005881 -0.006895 -0.007931 -0.008952 -0.009912 -0.010765 -0.011458 -0.011944 -0.012176 -0.012115 -0.011730 -0.011004 -0.009929 -0.008516 -0.006785 -0.004773 -0.002526 -0.000100 0.002440 0.005027 0.007593 0.010068 0.012388 0.014496 0.016340 0.017876 0.019071 0.019899 0.020343 0.020394 0.020053 0.019326 0.018230 0.016785 0.015022 0.012979 0.010698 0.008233 0.005641 0.002983 0.000326 -0.002263 -0.004717 -0.006974 -0.008977 -0.010677 -0.012039 -0.013038 -0.013667 -0.013932 -0.013854 -0.013466 -0.012811 -0.011940 -0.010906 -0.009764 -0.008567 -0.007362 -0.006190 -0.005087 -0.004076 -0.003175 -0.002394 -0.001735 -0.001193 -0.000761 -0.000427 -0.000178 0.000000 0.000121 0.000195 0.000235 0.000249 0.000244 0.000228 0.000205 0.000179 0.000153 0.000128 0.000105 0.000086 0.000069 0.000055 0.000044 0.000034 0.000026 0.000020 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000020 0.000025 0.000030 0.000036 0.000043 0.000052 0.000062 0.000074 0.000087 0.000101 0.000115 0.000126 0.000132 0.000129 0.000112 0.000075 0.000009 -0.000093 -0.000242 -0.000451 -0.000731 -0.001095 -0.001557 -0.002128 -0.002815 -0.003621 -0.004544 -0.005574 -0.006692 -0.007870 -0.009071 -0.010250 -0.011357 -0.012337 -0.013131 -0.013687 -0.013953 -0.013889 -0.013464 -0.012661 -0.011480 -0.009935 -0.008054 -0.005882 -0.003473 -0.000892 0.001791 0.004503 0.007171 0.009724 0.012101 0.014244 0.016106 0.017648 0.018841 0.019663 0.020102 0.020150 0.019809 0.019085 0.017991 0.016546 0.014774 0.012709 0.010391 0.007868 0.005194 0.002432 -0.000351 -0.003084 -0.005695 -0.008114 -0.010276 -0.012125 -0.013616 -0.014717 -0.015416 -0.015714 -0.015630 -0.015197 -0.014462 -0.013479 -0.012306 -0.011006 -0.009638 -0.008258 -0.006913 -0.005643 -0.004481 -0.003445 -0.002548 -0.001794 -0.001177 -0.000689 -0.000317 -0.000044 0.000146 0.000268 0.000338 0.000368 0.000369 0.000351 0.000321 0.000285 0.000246 0.000208 0.000173 0.000142 0.000115 0.000092 0.000073 0.000057 0.000044 0.000034 0.000026 0.000019 0.000014 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000019 0.000025 0.000031 0.000039 0.000048 0.000059 0.000071 0.000087 0.000105 0.000126 0.000149 0.000172 0.000194 0.000212 0.000220 0.000214 0.000185 0.000126 0.000025 -0.000131 -0.000355 -0.000662 -0.001068 -0.001589 -0.002236 -0.003019 -0.003941 -0.004998 -0.006177 -0.007455 -0.008799 -0.010167 -0.011506 -0.012758 -0.013860 -0.014751 -0.015370 -0.015663 -0.015590 -0.015120 -0.014241 -0.012958 -0.011290 -0.009277 -0.006972 -0.004437 -0.001745 0.001025 0.003799 0.006500 0.009059 0.011418 0.013524 0.015337 0.016826 0.017969 0.018750 0.019163 0.019205 0.018878 0.018186 0.017138 0.015749 0.014037 0.012026 0.009750 0.007248 0.004571 0.001778 -0.001065 -0.003885 -0.006605 -0.009149 -0.011444 -0.013423 -0.015034 -0.016236 -0.017007 -0.017345 -0.017265 -0.016798 -0.015992 -0.014905 -0.013600 -0.012146 -0.010611 -0.009056 -0.007537 -0.006102 -0.004786 -0.003615 -0.002603 -0.001756 -0.001067 -0.000528 -0.000123 0.000167 0.000361 0.000478 0.000535 0.000548 0.000530 0.000492 0.000442 0.000386 0.000331 0.000278 0.000230 0.000187 0.000150 0.000120 0.000094 0.000073 0.000057 0.000043 0.000032 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000031 0.000040 0.000050 0.000062 0.000077 0.000096 0.000118 0.000145 0.000175 0.000210 0.000247 0.000284 0.000318 0.000343 0.000354 0.000342 0.000295 0.000202 0.000048 -0.000184 -0.000512 -0.000955 -0.001529 -0.002250 -0.003127 -0.004163 -0.005353 -0.006680 -0.008117 -0.009625 -0.011156 -0.012649 -0.014038 -0.015256 -0.016232 -0.016903 -0.017213 -0.017121 -0.016600 -0.015643 -0.014261 -0.012485 -0.010362 -0.007956 -0.005339 -0.002593 0.000201 0.002961 0.005614 0.008094 0.010348 0.012332 0.014018 0.015385 0.016421 0.017121 0.017486 0.017517 0.017217 0.016591 0.015641 0.014374 0.012799 0.010930 0.008787 0.006402 0.003814 0.001076 -0.001748 -0.004586 -0.007359 -0.009983 -0.012378 -0.014467 -0.016185 -0.017485 -0.018334 -0.018721 -0.018657 -0.018171 -0.017309 -0.016131 -0.014707 -0.013110 -0.011416 -0.009693 -0.008007 -0.006410 -0.004946 -0.003644 -0.002523 -0.001587 -0.000834 -0.000252 0.000177 0.000475 0.000663 0.000764 0.000799 0.000785 0.000739 0.000672 0.000595 0.000515 0.000437 0.000365 0.000300 0.000243 0.000194 0.000154 0.000121 0.000093 0.000072 0.000055 0.000041 0.000030 0.000022 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000016 0.000022 0.000029 0.000038 0.000049 0.000063 0.000080 0.000101 0.000126 0.000157 0.000194 0.000238 0.000288 0.000343 0.000400 0.000456 0.000506 0.000541 0.000553 0.000529 0.000455 0.000312 0.000082 -0.000258 -0.000728 -0.001348 -0.002135 -0.003100 -0.004244 -0.005561 -0.007030 -0.008620 -0.010285 -0.011968 -0.013604 -0.015118 -0.016435 -0.017481 -0.018188 -0.018500 -0.018377 -0.017797 -0.016759 -0.015284 -0.013414 -0.011206 -0.008736 -0.006087 -0.003348 -0.000605 0.002058 0.004572 0.006877 0.008928 0.010698 0.012169 0.013336 0.014203 0.014777 0.015067 0.015081 0.014826 0.014301 0.013505 0.012433 0.011082 0.009451 0.007544 0.005379 0.002982 0.000396 -0.002322 -0.005101 -0.007862 -0.010515 -0.012972 -0.015145 -0.016959 -0.018354 -0.019285 -0.019734 -0.019703 -0.019215 -0.018317 -0.017069 -0.015544 -0.013821 -0.011982 -0.010105 -0.008262 -0.006515 -0.004912 -0.003489 -0.002267 -0.001255 -0.000448 0.000167 0.000608 0.000900 0.001070 0.001143 0.001143 0.001091 0.001005 0.000900 0.000787 0.000675 0.000568 0.000471 0.000385 0.000310 0.000247 0.000195 0.000152 0.000118 0.000090 0.000068 0.000051 0.000037 0.000027 0.000019 0.000013 0.000008 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000019 0.000026 0.000035 0.000047 0.000061 0.000079 0.000101 0.000128 0.000162 0.000204 0.000255 0.000315 0.000385 0.000462 0.000546 0.000632 0.000714 0.000784 0.000831 0.000841 0.000797 0.000678 0.000462 0.000124 -0.000361 -0.001015 -0.001857 -0.002899 -0.004141 -0.005574 -0.007174 -0.008904 -0.010712 -0.012533 -0.014295 -0.015915 -0.017312 -0.018407 -0.019130 -0.019425 -0.019254 -0.018604 -0.017481 -0.015917 -0.013966 -0.011700 -0.009206 -0.006578 -0.003912 -0.001299 0.001179 0.003456 0.005483 0.007229 0.008682 0.009845 0.010731 0.011361 0.011760 0.011947 0.011939 0.011743 0.011359 0.010775 0.009975 0.008939 0.007647 0.006085 0.004250 0.002153 -0.000178 -0.002697 -0.005336 -0.008016 -0.010644 -0.013122 -0.015355 -0.017251 -0.018738 -0.019760 -0.020284 -0.020305 -0.019839 -0.018929 -0.017635 -0.016033 -0.014206 -0.012243 -0.010230 -0.008248 -0.006366 -0.004639 -0.003109 -0.001801 -0.000725 0.000121 0.000753 0.001190 0.001462 0.001598 0.001627 0.001578 0.001474 0.001336 0.001182 0.001023 0.000869 0.000727 0.000599 0.000487 0.000391 0.000310 0.000243 0.000189 0.000146 0.000111 0.000084 0.000063 0.000046 0.000033 0.000023 0.000015 0.000010 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000023 0.000031 0.000042 0.000057 0.000075 0.000097 0.000126 0.000162 0.000206 0.000261 0.000329 0.000409 0.000503 0.000609 0.000727 0.000850 0.000975 0.001090 0.001185 0.001243 0.001243 0.001164 0.000977 0.000656 0.000172 -0.000501 -0.001383 -0.002486 -0.003811 -0.005344 -0.007060 -0.008913 -0.010845 -0.012785 -0.014651 -0.016354 -0.017806 -0.018925 -0.019639 -0.019894 -0.019658 -0.018923 -0.017708 -0.016057 -0.014039 -0.011741 -0.009262 -0.006708 -0.004182 -0.001779 0.000423 0.002364 0.004010 0.005345 0.006380 0.007139 0.007660 0.007985 0.008157 0.008212 0.008175 0.008055 0.007849 0.007536 0.007084 0.006455 0.005605 0.004497 0.003104 0.001415 -0.000558 -0.002782 -0.005199 -0.007729 -0.010278 -0.012739 -0.015005 -0.016972 -0.018551 -0.019672 -0.020289 -0.020383 -0.019966 -0.019072 -0.017760 -0.016107 -0.014203 -0.012141 -0.010016 -0.007915 -0.005918 -0.004086 -0.002468 -0.001092 0.000029 0.000897 0.001527 0.001944 0.002177 0.002261 0.002230 0.002114 0.001942 0.001738 0.001522 0.001306 0.001102 0.000915 0.000749 0.000606 0.000484 0.000383 0.000299 0.000232 0.000178 0.000135 0.000102 0.000076 0.000055 0.000040 0.000028 0.000018 0.000012 0.000007 0.000003 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000038 0.000051 0.000068 0.000090 0.000119 0.000155 0.000200 0.000257 0.000329 0.000416 0.000521 0.000644 0.000787 0.000945 0.001117 0.001294 0.001468 0.001624 0.001745 0.001807 0.001784 0.001645 0.001359 0.000894 0.000221 -0.000683 -0.001829 -0.003217 -0.004833 -0.006643 -0.008599 -0.010635 -0.012670 -0.014614 -0.016373 -0.017853 -0.018968 -0.019646 -0.019836 -0.019511 -0.018675 -0.017358 -0.015621 -0.013547 -0.011239 -0.008811 -0.006381 -0.004059 -0.001941 -0.000102 0.001409 0.002572 0.003395 0.003912 0.004176 0.004250 0.004203 0.004100 0.003993 0.003918 0.003889 0.003897 0.003911 0.003881 0.003746 0.003436 0.002885 0.002040 0.000864 -0.000654 -0.002495 -0.004610 -0.006926 -0.009345 -0.011753 -0.014030 -0.016058 -0.017732 -0.018963 -0.019691 -0.019884 -0.019542 -0.018693 -0.017395 -0.015722 -0.013769 -0.011636 -0.009424 -0.007230 -0.005141 -0.003226 -0.001540 -0.000117 0.001029 0.001898 0.002507 0.002882 0.003056 0.003069 0.002958 0.002758 0.002502 0.002216 0.001923 0.001638 0.001373 0.001134 0.000924 0.000743 0.000591 0.000465 0.000362 0.000280 0.000214 0.000162 0.000121 0.000090 0.000065 0.000047 0.000032 0.000022 0.000014 0.000008 0.000003 0.000001 -0.000001 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000024 0.000033 0.000045 0.000061 0.000081 0.000108 0.000143 0.000187 0.000244 0.000316 0.000406 0.000517 0.000651 0.000810 0.000995 0.001204 0.001434 0.001677 0.001922 0.002156 0.002356 0.002497 0.002549 0.002478 0.002248 0.001822 0.001170 0.000266 -0.000903 -0.002334 -0.004010 -0.005894 -0.007930 -0.010044 -0.012149 -0.014146 -0.015933 -0.017412 -0.018493 -0.019107 -0.019204 -0.018768 -0.017812 -0.016381 -0.014553 -0.012429 -0.010129 -0.007783 -0.005520 -0.003458 -0.001693 -0.000294 0.000701 0.001292 0.001511 0.001421 0.001104 0.000657 0.000176 -0.000248 -0.000543 -0.000664 -0.000590 -0.000337 0.000053 0.000511 0.000947 0.001264 0.001364 0.001161 0.000590 -0.000385 -0.001763 -0.003509 -0.005555 -0.007801 -0.010126 -0.012398 -0.014483 -0.016255 -0.017611 -0.018471 -0.018787 -0.018549 -0.017777 -0.016521 -0.014860 -0.012888 -0.010712 -0.008440 -0.006178 -0.004021 -0.002047 -0.000316 0.001133 0.002282 0.003131 0.003697 0.004008 0.004104 0.004025 0.003814 0.003511 0.003153 0.002770 0.002387 0.002021 0.001683 0.001382 0.001120 0.000897 0.000710 0.000557 0.000432 0.000332 0.000252 0.000190 0.000142 0.000104 0.000076 0.000054 0.000037 0.000025 0.000016 0.000009 0.000004 0.000001 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000039 0.000053 0.000071 0.000096 0.000128 0.000170 0.000224 0.000293 0.000381 0.000493 0.000631 0.000799 0.001001 0.001236 0.001505 0.001803 0.002124 0.002456 0.002782 0.003080 0.003319 0.003467 0.003484 0.003330 0.002966 0.002355 0.001472 0.000303 -0.001149 -0.002864 -0.004799 -0.006892 -0.009061 -0.011210 -0.013234 -0.015022 -0.016471 -0.017491 -0.018011 -0.017990 -0.017417 -0.016321 -0.014762 -0.012836 -0.010663 -0.008383 -0.006140 -0.004077 -0.002318 -0.000959 -0.000064 0.000345 0.000290 -0.000171 -0.000944 -0.001911 -0.002942 -0.003909 -0.004693 -0.005202 -0.005375 -0.005191 -0.004667 -0.003860 -0.002863 -0.001791 -0.000777 0.000049 0.000564 0.000673 0.000312 -0.000541 -0.001866 -0.003598 -0.005640 -0.007862 -0.010119 -0.012260 -0.014141 -0.015637 -0.016649 -0.017115 -0.017008 -0.016341 -0.015159 -0.013538 -0.011575 -0.009382 -0.007076 -0.004770 -0.002568 -0.000556 0.001198 0.002651 0.003782 0.004589 0.005091 0.005319 0.005314 0.005123 0.004793 0.004369 0.003893 0.003397 0.002909 0.002449 0.002030 0.001659 0.001338 0.001067 0.000841 0.000656 0.000506 0.000387 0.000293 0.000220 0.000163 0.000119 0.000086 0.000061 0.000042 0.000028 0.000018 0.000010 0.000005 0.000001 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000033 0.000045 0.000062 0.000083 0.000112 0.000149 0.000198 0.000263 0.000346 0.000453 0.000588 0.000757 0.000965 0.001214 0.001507 0.001844 0.002223 0.002635 0.003068 0.003503 0.003915 0.004271 0.004534 0.004660 0.004603 0.004321 0.003774 0.002933 0.001784 0.000331 -0.001402 -0.003367 -0.005495 -0.007698 -0.009870 -0.011896 -0.013661 -0.015057 -0.015989 -0.016391 -0.016226 -0.015494 -0.014237 -0.012533 -0.010497 -0.008271 -0.006013 -0.003885 -0.002041 -0.000612 0.000304 0.000652 0.000427 -0.000328 -0.001523 -0.003033 -0.004702 -0.006364 -0.007855 -0.009030 -0.009771 -0.010005 -0.009705 -0.008894 -0.007644 -0.006070 -0.004319 -0.002557 -0.000954 0.000332 0.001171 0.001470 0.001183 0.000315 -0.001079 -0.002899 -0.005009 -0.007250 -0.009454 -0.011456 -0.013110 -0.014296 -0.014935 -0.014985 -0.014449 -0.013365 -0.011809 -0.009879 -0.007692 -0.005373 -0.003044 -0.000817 0.001213 0.002972 0.004410 0.005504 0.006251 0.006670 0.006795 0.006671 0.006350 0.005883 0.005322 0.004711 0.004088 0.003483 0.002919 0.002408 0.001959 0.001573 0.001248 0.000979 0.000760 0.000584 0.000444 0.000334 0.000249 0.000184 0.000134 0.000096 0.000068 0.000046 0.000031 0.000020 0.000011 0.000006 0.000002 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000038 0.000052 0.000070 0.000095 0.000128 0.000171 0.000228 0.000303 0.000402 0.000529 0.000690 0.000893 0.001143 0.001446 0.001804 0.002219 0.002687 0.003202 0.003749 0.004309 0.004852 0.005343 0.005739 0.005992 0.006052 0.005871 0.005406 0.004627 0.003517 0.002081 0.000348 -0.001631 -0.003778 -0.005997 -0.008174 -0.010186 -0.011910 -0.013232 -0.014057 -0.014320 -0.013990 -0.013079 -0.011641 -0.009776 -0.007616 -0.005326 -0.003082 -0.001067 0.000554 0.001643 0.002102 0.001886 0.001004 -0.000477 -0.002435 -0.004710 -0.007110 -0.009429 -0.011469 -0.013052 -0.014039 -0.014340 -0.013924 -0.012819 -0.011114 -0.008947 -0.006497 -0.003965 -0.001560 0.000521 0.002112 0.003090 0.003384 0.002983 0.001934 0.000336 -0.001666 -0.003901 -0.006181 -0.008320 -0.010149 -0.011530 -0.012362 -0.012590 -0.012204 -0.011239 -0.009765 -0.007886 -0.005722 -0.003406 -0.001068 0.001170 0.003204 0.004953 0.006362 0.007404 0.008076 0.008397 0.008404 0.008146 0.007679 0.007061 0.006348 0.005590 0.004828 0.004096 0.003418 0.002809 0.002275 0.001819 0.001436 0.001121 0.000866 0.000662 0.000500 0.000374 0.000277 0.000203 0.000146 0.000104 0.000073 0.000050 0.000033 0.000021 0.000012 0.000006 0.000002 -0.000001 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000032 0.000043 0.000059 0.000079 0.000107 0.000143 0.000192 0.000258 0.000344 0.000458 0.000606 0.000796 0.001035 0.001331 0.001692 0.002120 0.002619 0.003187 0.003815 0.004488 0.005184 0.005872 0.006513 0.007057 0.007454 0.007647 0.007584 0.007217 0.006513 0.005456 0.004052 0.002331 0.000351 -0.001805 -0.004030 -0.006202 -0.008189 -0.009861 -0.011098 -0.011804 -0.011914 -0.011405 -0.010299 -0.008666 -0.006621 -0.004321 -0.001949 0.000295 0.002213 0.003626 0.004387 0.004400 0.003626 0.002094 -0.000108 -0.002828 -0.005868 -0.009000 -0.011979 -0.014571 -0.016568 -0.017805 -0.018179 -0.017652 -0.016259 -0.014104 -0.011350 -0.008206 -0.004911 -0.001712 0.001155 0.003488 0.005133 0.005995 0.006046 0.005325 0.003933 0.002019 -0.000228 -0.002602 -0.004896 -0.006920 -0.008512 -0.009553 -0.009973 -0.009751 -0.008915 -0.007534 -0.005714 -0.003581 -0.001275 0.001064 0.003304 0.005335 0.007066 0.008438 0.009420 0.010007 0.010219 0.010098 0.009695 0.009072 0.008293 0.007419 0.006505 0.005597 0.004731 0.003933 0.003219 0.002597 0.002067 0.001625 0.001262 0.000969 0.000736 0.000553 0.000411 0.000301 0.000218 0.000156 0.000110 0.000076 0.000051 0.000033 0.000020 0.000011 0.000005 0.000001 -0.000001 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000047 0.000064 0.000087 0.000117 0.000158 0.000213 0.000286 0.000384 0.000514 0.000684 0.000902 0.001178 0.001523 0.001943 0.002446 0.003035 0.003707 0.004455 0.005262 0.006105 0.006949 0.007749 0.008454 0.009006 0.009344 0.009409 0.009151 0.008534 0.007539 0.006174 0.004471 0.002495 0.000335 -0.001894 -0.004059 -0.006021 -0.007640 -0.008791 -0.009375 -0.009329 -0.008634 -0.007324 -0.005483 -0.003245 -0.000786 0.001688 0.003958 0.005807 0.007042 0.007510 0.007113 0.005821 0.003674 0.000788 -0.002658 -0.006432 -0.010268 -0.013886 -0.017014 -0.019414 -0.020898 -0.021348 -0.020721 -0.019058 -0.016476 -0.013163 -0.009359 -0.005339 -0.001389 0.002221 0.005252 0.007519 0.008906 0.009368 0.008938 0.007715 0.005859 0.003573 0.001080 -0.001390 -0.003623 -0.005438 -0.006698 -0.007316 -0.007261 -0.006556 -0.005269 -0.003507 -0.001404 0.000893 0.003234 0.005479 0.007505 0.009218 0.010551 0.011470 0.011968 0.012069 0.011815 0.011263 0.010480 0.009536 0.008497 0.007423 0.006365 0.005362 0.004442 0.003623 0.002911 0.002307 0.001804 0.001394 0.001064 0.000803 0.000598 0.000441 0.000320 0.000229 0.000161 0.000112 0.000075 0.000049 0.000031 0.000018 0.000010 0.000004 0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000014 0.000020 0.000027 0.000037 0.000051 0.000069 0.000093 0.000126 0.000170 0.000230 0.000311 0.000421 0.000566 0.000756 0.001003 0.001317 0.001709 0.002190 0.002769 0.003448 0.004227 0.005098 0.006044 0.007038 0.008042 0.009009 0.009880 0.010594 0.011082 0.011283 0.011139 0.010613 0.009683 0.008358 0.006674 0.004699 0.002530 0.000291 -0.001876 -0.003821 -0.005397 -0.006471 -0.006942 -0.006746 -0.005870 -0.004356 -0.002302 0.000140 0.002775 0.005377 0.007705 0.009526 0.010632 0.010862 0.010116 0.008370 0.005679 0.002178 -0.001928 -0.006373 -0.010856 -0.015064 -0.018690 -0.021467 -0.023186 -0.023713 -0.023002 -0.021096 -0.018129 -0.014311 -0.009910 -0.005235 -0.000607 0.003668 0.007319 0.010133 0.011973 0.012780 0.012579 0.011475 0.009633 0.007272 0.004635 0.001971 -0.000485 -0.002529 -0.004007 -0.004820 -0.004926 -0.004343 -0.003139 -0.001424 0.000661 0.002959 0.005312 0.007569 0.009600 0.011301 0.012600 0.013460 0.013874 0.013867 0.013482 0.012784 0.011844 0.010736 0.009535 0.008304 0.007098 0.005961 0.004922 0.003999 0.003199 0.002523 0.001963 0.001507 0.001143 0.000855 0.000632 0.000460 0.000330 0.000233 0.000161 0.000109 0.000071 0.000045 0.000027 0.000015 0.000007 0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000028 0.000038 0.000052 0.000071 0.000096 0.000131 0.000178 0.000243 0.000331 0.000450 0.000610 0.000820 0.001093 0.001442 0.001881 0.002421 0.003072 0.003840 0.004724 0.005717 0.006799 0.007943 0.009107 0.010239 0.011278 0.012152 0.012792 0.013127 0.013097 0.012659 0.011792 0.010502 0.008829 0.006845 0.004655 0.002391 0.000205 -0.001743 -0.003296 -0.004314 -0.004691 -0.004364 -0.003321 -0.001613 0.000650 0.003301 0.006128 0.008883 0.011307 0.013150 0.014190 0.014255 0.013244 0.011137 0.007998 0.003981 -0.000684 -0.005706 -0.010752 -0.015475 -0.019541 -0.022655 -0.024588 -0.025191 -0.024414 -0.022306 -0.019012 -0.014762 -0.009853 -0.004622 0.000578 0.005409 0.009571 0.012827 0.015022 0.016084 0.016037 0.014985 0.013106 0.010630 0.007820 0.004946 0.002263 -0.000009 -0.001697 -0.002689 -0.002938 -0.002457 -0.001315 0.000374 0.002460 0.004780 0.007162 0.009448 0.011497 0.013198 0.014476 0.015288 0.015629 0.015522 0.015018 0.014183 0.013095 0.011834 0.010479 0.009100 0.007755 0.006492 0.005341 0.004322 0.003442 0.002700 0.002088 0.001592 0.001197 0.000887 0.000648 0.000466 0.000329 0.000227 0.000153 0.000100 0.000062 0.000037 0.000020 0.000008 0.000002 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000026 0.000037 0.000051 0.000070 0.000096 0.000132 0.000181 0.000250 0.000343 0.000470 0.000642 0.000868 0.001165 0.001545 0.002025 0.002618 0.003336 0.004186 0.005169 0.006275 0.007487 0.008773 0.010090 0.011381 0.012579 0.013608 0.014392 0.014855 0.014932 0.014575 0.013761 0.012495 0.010819 0.008810 0.006580 0.004268 0.002038 0.000059 -0.001501 -0.002496 -0.002811 -0.002381 -0.001198 0.000683 0.003143 0.006001 0.009028 0.011961 0.014522 0.016443 0.017489 0.017479 0.016306 0.013951 0.010487 0.006081 0.000981 -0.004496 -0.009994 -0.015136 -0.019564 -0.022960 -0.025075 -0.025750 -0.024930 -0.022668 -0.019120 -0.014533 -0.009227 -0.003564 0.002075 0.007325 0.011864 0.015434 0.017863 0.019075 0.019089 0.018015 0.016040 0.013410 0.010403 0.007308 0.004398 0.001912 0.000033 -0.001114 -0.001477 -0.001067 0.000044 0.001736 0.003852 0.006218 0.008654 0.010990 0.013078 0.014798 0.016071 0.016852 0.017134 0.016945 0.016336 0.015380 0.014160 0.012762 0.011270 0.009759 0.008291 0.006916 0.005667 0.004565 0.003616 0.002819 0.002163 0.001635 0.001216 0.000891 0.000642 0.000453 0.000313 0.000210 0.000136 0.000084 0.000048 0.000024 0.000009 0.000000 -0.000005 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000023 0.000033 0.000046 0.000065 0.000091 0.000127 0.000177 0.000247 0.000344 0.000476 0.000656 0.000895 0.001209 0.001615 0.002129 0.002766 0.003541 0.004462 0.005530 0.006737 0.008064 0.009478 0.010933 0.012368 0.013711 0.014883 0.015798 0.016377 0.016548 0.016258 0.015483 0.014226 0.012530 0.010475 0.008180 0.005793 0.003486 0.001441 -0.000165 -0.001176 -0.001472 -0.000981 0.000305 0.002328 0.004961 0.008015 0.011246 0.014377 0.017113 0.019171 0.020302 0.020314 0.019095 0.016623 0.012975 0.008327 0.002941 -0.002850 -0.008667 -0.014114 -0.018810 -0.022419 -0.024678 -0.025417 -0.024579 -0.022218 -0.018499 -0.013684 -0.008109 -0.002158 0.003767 0.009280 0.014040 0.017776 0.020307 0.021550 0.021527 0.020351 0.018223 0.015399 0.012176 0.008857 0.005732 0.003052 0.001014 -0.000253 -0.000691 -0.000313 0.000806 0.002538 0.004718 0.007162 0.009678 0.012089 0.014237 0.015997 0.017284 0.018053 0.018297 0.018044 0.017352 0.016297 0.014967 0.013454 0.011848 0.010226 0.008658 0.007192 0.005865 0.004697 0.003696 0.002858 0.002173 0.001624 0.001192 0.000859 0.000606 0.000417 0.000278 0.000179 0.000108 0.000060 0.000028 0.000007 -0.000004 -0.000011 -0.000013 -0.000014 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000012 0.000018 0.000026 0.000038 0.000055 0.000079 0.000114 0.000163 0.000232 0.000329 0.000463 0.000646 0.000892 0.001216 0.001638 0.002175 0.002845 0.003662 0.004637 0.005773 0.007061 0.008483 0.010004 0.011576 0.013135 0.014604 0.015897 0.016926 0.017602 0.017850 0.017612 0.016858 0.015591 0.013855 0.011733 0.009347 0.006854 0.004436 0.002285 0.000588 -0.000487 -0.000812 -0.000311 0.001031 0.003154 0.005927 0.009155 0.012585 0.015925 0.018870 0.021120 0.022415 0.022551 0.021407 0.018957 0.015277 0.010547 0.005038 -0.000907 -0.006896 -0.012518 -0.017376 -0.021122 -0.023479 -0.024273 -0.023440 -0.021039 -0.017239 -0.012313 -0.006610 -0.000528 0.005516 0.011123 0.015939 0.019686 0.022177 0.023329 0.023167 0.021814 0.019478 0.016430 0.012979 0.009444 0.006125 0.003286 0.001129 -0.000212 -0.000679 -0.000286 0.000884 0.002696 0.004976 0.007528 0.010153 0.012663 0.014892 0.016712 0.018034 0.018809 0.019034 0.018740 0.017988 0.016858 0.015445 0.013846 0.012153 0.010451 0.008808 0.007279 0.005899 0.004690 0.003658 0.002799 0.002100 0.001545 0.001113 0.000782 0.000535 0.000354 0.000223 0.000131 0.000068 0.000026 0.000000 -0.000014 -0.000022 -0.000024 -0.000023 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000016 0.000025 0.000040 0.000061 0.000092 0.000137 0.000202 0.000295 0.000425 0.000605 0.000849 0.001175 0.001601 0.002148 0.002834 0.003675 0.004684 0.005865 0.007210 0.008700 0.010301 0.011962 0.013617 0.015186 0.016577 0.017696 0.018449 0.018754 0.018550 0.017800 0.016506 0.014711 0.012500 0.009999 0.007372 0.004808 0.002511 0.000678 -0.000513 -0.000922 -0.000465 0.000876 0.003047 0.005918 0.009288 0.012899 0.016451 0.019628 0.022119 0.023650 0.024007 0.023057 0.020769 0.017213 0.012567 0.007103 0.001169 -0.004837 -0.010496 -0.015404 -0.019201 -0.021607 -0.022440 -0.021636 -0.019254 -0.015466 -0.010550 -0.004863 0.001188 0.007181 0.012708 0.017413 0.021015 0.023326 0.024269 0.023875 0.022274 0.019687 0.016395 0.012718 0.008984 0.005505 0.002549 0.000323 -0.001038 -0.001480 -0.001023 0.000244 0.002177 0.004591 0.007281 0.010038 0.012666 0.014994 0.016889 0.018259 0.019058 0.019283 0.018968 0.018179 0.017001 0.015534 0.013879 0.012132 0.010382 0.008699 0.007138 0.005736 0.004514 0.003477 0.002620 0.001929 0.001386 0.000968 0.000654 0.000423 0.000258 0.000142 0.000064 0.000013 -0.000018 -0.000035 -0.000042 -0.000043 -0.000040 -0.000035 -0.000030 -0.000024 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000002 0.000008 0.000018 0.000034 0.000059 0.000097 0.000154 0.000238 0.000358 0.000526 0.000759 0.001074 0.001491 0.002031 0.002713 0.003557 0.004575 0.005773 0.007145 0.008672 0.010321 0.012040 0.013760 0.015397 0.016858 0.018042 0.018849 0.019192 0.019003 0.018243 0.016909 0.015041 0.012724 0.010089 0.007305 0.004567 0.002087 0.000076 -0.001280 -0.001829 -0.001476 -0.000195 0.001966 0.004880 0.008349 0.012113 0.015866 0.019285 0.022051 0.023878 0.024542 0.023897 0.021902 0.018619 0.014218 0.008966 0.003208 -0.002660 -0.008217 -0.013057 -0.016820 -0.019221 -0.020078 -0.019324 -0.017016 -0.013330 -0.008544 -0.003015 0.002849 0.008624 0.013905 0.018339 0.021647 0.023650 0.024279 0.023571 0.021669 0.018801 0.015259 0.011371 0.007472 0.003878 0.000859 -0.001378 -0.002703 -0.003064 -0.002492 -0.001084 0.001005 0.003582 0.006431 0.009336 0.012094 0.014529 0.016506 0.017933 0.018766 0.019003 0.018684 0.017879 0.016679 0.015187 0.013508 0.011743 0.009980 0.008293 0.006736 0.005346 0.004143 0.003131 0.002304 0.001645 0.001134 0.000749 0.000466 0.000265 0.000126 0.000033 -0.000024 -0.000058 -0.000074 -0.000078 -0.000075 -0.000068 -0.000059 -0.000049 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000016 -0.000015 -0.000011 -0.000002 0.000014 0.000041 0.000085 0.000153 0.000255 0.000404 0.000614 0.000905 0.001296 0.001809 0.002466 0.003286 0.004284 0.005468 0.006833 0.008363 0.010024 0.011764 0.013514 0.015189 0.016690 0.017912 0.018752 0.019116 0.018931 0.018150 0.016768 0.014821 0.012394 0.009617 0.006661 0.003730 0.001042 -0.001185 -0.002749 -0.003490 -0.003300 -0.002143 -0.000056 0.002842 0.006357 0.010232 0.014161 0.017817 0.020875 0.023040 0.024078 0.023832 0.022245 0.019369 0.015361 0.010475 0.005047 -0.000534 -0.005855 -0.010517 -0.014160 -0.016503 -0.017364 -0.016677 -0.014496 -0.010995 -0.006448 -0.001209 0.004321 0.009727 0.014610 0.018628 0.021514 0.023100 0.023327 0.022245 0.020006 0.016848 0.013069 0.009001 0.004983 0.001330 -0.001690 -0.003875 -0.005101 -0.005328 -0.004593 -0.003006 -0.000731 0.002027 0.005046 0.008102 0.010988 0.013527 0.015582 0.017063 0.017928 0.018183 0.017871 0.017066 0.015865 0.014375 0.012703 0.010954 0.009216 0.007562 0.006048 0.004707 0.003558 0.002604 0.001835 0.001235 0.000781 0.000448 0.000213 0.000055 -0.000046 -0.000106 -0.000135 -0.000145 -0.000142 -0.000131 -0.000116 -0.000099 -0.000082 -0.000066 -0.000052 -0.000041 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000043 -0.000047 -0.000048 -0.000044 -0.000032 -0.000007 0.000039 0.000115 0.000233 0.000408 0.000658 0.001004 0.001470 0.002076 0.002845 0.003793 0.004929 0.006251 0.007746 0.009380 0.011104 0.012849 0.014528 0.016040 0.017277 0.018132 0.018505 0.018316 0.017515 0.016089 0.014070 0.011539 0.008625 0.005500 0.002370 -0.000541 -0.003005 -0.004813 -0.005790 -0.005818 -0.004845 -0.002897 -0.000081 0.003418 0.007349 0.011413 0.015282 0.018628 0.021152 0.022607 0.022827 0.021741 0.019382 0.015891 0.011507 0.006547 0.001386 -0.003580 -0.007958 -0.011403 -0.013637 -0.014483 -0.013875 -0.011865 -0.008621 -0.004411 0.000425 0.005495 0.010400 0.014758 0.018241 0.020602 0.021687 0.021451 0.019960 0.017374 0.013937 0.009953 0.005754 0.001677 -0.001968 -0.004920 -0.006987 -0.008055 -0.008096 -0.007159 -0.005364 -0.002888 0.000057 0.003242 0.006438 0.009436 0.012059 0.014172 0.015691 0.016578 0.016844 0.016539 0.015743 0.014556 0.013089 0.011454 0.009753 0.008075 0.006493 0.005059 0.003805 0.002747 0.001884 0.001206 0.000692 0.000318 0.000059 -0.000109 -0.000210 -0.000260 -0.000277 -0.000271 -0.000252 -0.000225 -0.000194 -0.000164 -0.000135 -0.000109 -0.000086 -0.000067 -0.000051 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000051 -0.000063 -0.000076 -0.000090 -0.000105 -0.000117 -0.000124 -0.000123 -0.000106 -0.000066 0.000009 0.000135 0.000328 0.000611 0.001005 0.001535 0.002223 0.003087 0.004140 0.005382 0.006803 0.008373 0.010044 0.011748 0.013399 0.014897 0.016130 0.016987 0.017365 0.017177 0.016366 0.014913 0.012843 0.010232 0.007204 0.003929 0.000612 -0.002517 -0.005227 -0.007298 -0.008545 -0.008836 -0.008103 -0.006359 -0.003694 -0.000281 0.003642 0.007784 0.011823 0.015431 0.018307 0.020196 0.020921 0.020396 0.018634 0.015758 0.011982 0.007602 0.002970 -0.001535 -0.005543 -0.008719 -0.010799 -0.011610 -0.011089 -0.009284 -0.006356 -0.002559 0.001779 0.006289 0.010590 0.014325 0.017188 0.018951 0.019483 0.018757 0.016850 0.013932 0.010253 0.006116 0.001851 -0.002213 -0.005775 -0.008587 -0.010469 -0.011323 -0.011134 -0.009965 -0.007948 -0.005270 -0.002148 0.001181 0.004487 0.007563 0.010234 0.012371 0.013895 0.014778 0.015037 0.014729 0.013940 0.012775 0.011347 0.009770 0.008144 0.006560 0.005084 0.003767 0.002637 0.001706 0.000969 0.000412 0.000012 -0.000256 -0.000420 -0.000503 -0.000530 -0.000518 -0.000481 -0.000432 -0.000377 -0.000321 -0.000268 -0.000220 -0.000177 -0.000140 -0.000109 -0.000084 -0.000063 -0.000048 -0.000036 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000057 -0.000073 -0.000092 -0.000115 -0.000141 -0.000171 -0.000203 -0.000235 -0.000264 -0.000284 -0.000289 -0.000267 -0.000205 -0.000085 0.000113 0.000413 0.000839 0.001415 0.002163 0.003097 0.004223 0.005532 0.007000 0.008582 0.010214 0.011811 0.013274 0.014490 0.015346 0.015734 0.015562 0.014765 0.013317 0.011234 0.008584 0.005484 0.002097 -0.001372 -0.004697 -0.007641 -0.009978 -0.011513 -0.012100 -0.011655 -0.010174 -0.007729 -0.004475 -0.000634 0.003515 0.007660 0.011481 0.014675 0.016985 0.018221 0.018282 0.017164 0.014963 0.011869 0.008150 0.004131 0.000163 -0.003403 -0.006255 -0.008141 -0.008900 -0.008468 -0.006892 -0.004321 -0.000995 0.002781 0.006660 0.010289 0.013338 0.015528 0.016660 0.016624 0.015411 0.013112 0.009906 0.006044 0.001826 -0.002425 -0.006393 -0.009792 -0.012390 -0.014025 -0.014616 -0.014164 -0.012746 -0.010508 -0.007642 -0.004375 -0.000942 0.002427 0.005527 0.008192 0.010301 0.011784 0.012623 0.012843 0.012510 0.011716 0.010570 0.009189 0.007683 0.006156 0.004691 0.003353 0.002187 0.001214 0.000443 -0.000137 -0.000543 -0.000801 -0.000939 -0.000986 -0.000967 -0.000905 -0.000817 -0.000718 -0.000617 -0.000521 -0.000432 -0.000353 -0.000284 -0.000225 -0.000176 -0.000135 -0.000103 -0.000077 -0.000058 -0.000044 -0.000033 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000023 -0.000031 -0.000042 -0.000056 -0.000074 -0.000096 -0.000124 -0.000158 -0.000199 -0.000247 -0.000302 -0.000363 -0.000428 -0.000493 -0.000552 -0.000595 -0.000611 -0.000582 -0.000488 -0.000306 -0.000009 0.000426 0.001026 0.001808 0.002782 0.003944 0.005276 0.006738 0.008271 0.009793 0.011206 0.012401 0.013262 0.013676 0.013547 0.012804 0.011408 0.009368 0.006738 0.003627 0.000190 -0.003379 -0.006855 -0.010001 -0.012588 -0.014412 -0.015312 -0.015191 -0.014024 -0.011865 -0.008845 -0.005168 -0.001095 0.003078 0.007040 0.010492 0.013177 0.014896 0.015533 0.015065 0.013563 0.011187 0.008175 0.004820 0.001444 -0.001633 -0.004120 -0.005784 -0.006474 -0.006130 -0.004795 -0.002606 0.000218 0.003393 0.006604 0.009527 0.011865 0.013373 0.013876 0.013292 0.011630 0.008993 0.005568 0.001604 -0.002607 -0.006753 -0.010536 -0.013688 -0.016000 -0.017331 -0.017619 -0.016883 -0.015217 -0.012773 -0.009755 -0.006389 -0.002912 0.000453 0.003507 0.006095 0.008108 0.009488 0.010228 0.010365 0.009974 0.009152 0.008014 0.006676 0.005250 0.003835 0.002510 0.001334 0.000345 -0.000440 -0.001023 -0.001417 -0.001645 -0.001737 -0.001723 -0.001633 -0.001495 -0.001330 -0.001156 -0.000986 -0.000826 -0.000682 -0.000556 -0.000447 -0.000355 -0.000278 -0.000215 -0.000164 -0.000124 -0.000093 -0.000069 -0.000052 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000037 -0.000051 -0.000069 -0.000092 -0.000122 -0.000159 -0.000206 -0.000263 -0.000332 -0.000413 -0.000508 -0.000614 -0.000730 -0.000851 -0.000970 -0.001076 -0.001153 -0.001182 -0.001139 -0.000998 -0.000729 -0.000307 0.000292 0.001083 0.002068 0.003235 0.004551 0.005963 0.007395 0.008754 0.009932 0.010812 0.011281 0.011236 0.010596 0.009316 0.007389 0.004857 0.001815 -0.001595 -0.005189 -0.008751 -0.012047 -0.014847 -0.016940 -0.018156 -0.018380 -0.017569 -0.015753 -0.013041 -0.009613 -0.005706 -0.001598 0.002413 0.006040 0.009025 0.011166 0.012334 0.012486 0.011666 0.010007 0.007712 0.005039 0.002277 -0.000286 -0.002386 -0.003810 -0.004419 -0.004158 -0.003065 -0.001262 0.001050 0.003618 0.006156 0.008377 0.010018 0.010868 0.010783 0.009706 0.007664 0.004772 0.001219 -0.002749 -0.006851 -0.010794 -0.014299 -0.017125 -0.019085 -0.020064 -0.020022 -0.018996 -0.017094 -0.014480 -0.011359 -0.007961 -0.004515 -0.001238 0.001685 0.004111 0.005947 0.007149 0.007726 0.007726 0.007232 0.006350 0.005197 0.003892 0.002543 0.001246 0.000073 -0.000923 -0.001714 -0.002290 -0.002660 -0.002844 -0.002872 -0.002777 -0.002592 -0.002350 -0.002079 -0.001799 -0.001529 -0.001278 -0.001054 -0.000858 -0.000690 -0.000549 -0.000432 -0.000336 -0.000258 -0.000196 -0.000147 -0.000109 -0.000081 -0.000060 -0.000045 -0.000034 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000031 -0.000044 -0.000060 -0.000082 -0.000111 -0.000149 -0.000197 -0.000257 -0.000332 -0.000424 -0.000534 -0.000665 -0.000817 -0.000990 -0.001181 -0.001385 -0.001593 -0.001790 -0.001958 -0.002072 -0.002106 -0.002029 -0.001809 -0.001419 -0.000838 -0.000055 0.000924 0.002075 0.003353 0.004689 0.005997 0.007170 0.008095 0.008656 0.008745 0.008273 0.007181 0.005451 0.003109 0.000231 -0.003058 -0.006586 -0.010150 -0.013525 -0.016482 -0.018808 -0.020323 -0.020899 -0.020471 -0.019048 -0.016711 -0.013614 -0.009968 -0.006028 -0.002072 0.001625 0.004812 0.007284 0.008904 0.009610 0.009422 0.008441 0.006837 0.004831 0.002676 0.000627 -0.001081 -0.002258 -0.002778 -0.002592 -0.001731 -0.000304 0.001511 0.003491 0.005385 0.006941 0.007934 0.008187 0.007589 0.006103 0.003778 0.000735 -0.002837 -0.006698 -0.010584 -0.014223 -0.017361 -0.019785 -0.021337 -0.021928 -0.021542 -0.020234 -0.018126 -0.015391 -0.012235 -0.008883 -0.005558 -0.002464 0.000231 0.002401 0.003970 0.004913 0.005253 0.005053 0.004406 0.003424 0.002228 0.000936 -0.000345 -0.001527 -0.002544 -0.003352 -0.003932 -0.004284 -0.004425 -0.004383 -0.004194 -0.003896 -0.003527 -0.003120 -0.002704 -0.002301 -0.001927 -0.001591 -0.001297 -0.001045 -0.000833 -0.000658 -0.000514 -0.000397 -0.000303 -0.000229 -0.000171 -0.000127 -0.000093 -0.000069 -0.000051 -0.000038 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000025 -0.000036 -0.000051 -0.000071 -0.000097 -0.000132 -0.000177 -0.000236 -0.000311 -0.000405 -0.000521 -0.000662 -0.000832 -0.001033 -0.001267 -0.001534 -0.001830 -0.002148 -0.002476 -0.002795 -0.003082 -0.003308 -0.003439 -0.003441 -0.003280 -0.002928 -0.002366 -0.001590 -0.000615 0.000522 0.001764 0.003030 0.004220 0.005222 0.005920 0.006200 0.005966 0.005146 0.003705 0.001652 -0.000958 -0.004018 -0.007377 -0.010846 -0.014213 -0.017256 -0.019761 -0.021542 -0.022459 -0.022428 -0.021433 -0.019530 -0.016841 -0.013549 -0.009883 -0.006096 -0.002447 0.000824 0.003515 0.005481 0.006644 0.007003 0.006629 0.005658 0.004274 0.002693 0.001135 -0.000194 -0.001129 -0.001558 -0.001436 -0.000789 0.000289 0.001643 0.003081 0.004385 0.005344 0.005768 0.005515 0.004503 0.002719 0.000226 -0.002849 -0.006319 -0.009958 -0.013520 -0.016757 -0.019446 -0.021404 -0.022505 -0.022685 -0.021955 -0.020389 -0.018119 -0.015324 -0.012210 -0.008994 -0.005887 -0.003075 -0.000710 0.001104 0.002313 0.002912 0.002940 0.002474 0.001620 0.000494 -0.000778 -0.002082 -0.003313 -0.004389 -0.005254 -0.005874 -0.006239 -0.006360 -0.006264 -0.005987 -0.005572 -0.005062 -0.004499 -0.003919 -0.003353 -0.002821 -0.002339 -0.001914 -0.001547 -0.001238 -0.000981 -0.000769 -0.000598 -0.000459 -0.000349 -0.000263 -0.000196 -0.000144 -0.000106 -0.000078 -0.000057 -0.000042 -0.000032 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000013 -0.000019 -0.000028 -0.000041 -0.000058 -0.000081 -0.000112 -0.000153 -0.000207 -0.000277 -0.000367 -0.000480 -0.000621 -0.000794 -0.001004 -0.001256 -0.001554 -0.001900 -0.002292 -0.002726 -0.003192 -0.003671 -0.004140 -0.004569 -0.004921 -0.005157 -0.005237 -0.005125 -0.004794 -0.004230 -0.003435 -0.002435 -0.001279 -0.000039 0.001194 0.002311 0.003194 0.003727 0.003804 0.003339 0.002282 0.000620 -0.001613 -0.004333 -0.007413 -0.010682 -0.013945 -0.016989 -0.019606 -0.021606 -0.022838 -0.023201 -0.022657 -0.021232 -0.019018 -0.016168 -0.012878 -0.009376 -0.005898 -0.002671 0.000110 0.002296 0.003798 0.004595 0.004730 0.004306 0.003473 0.002408 0.001298 0.000318 -0.000390 -0.000729 -0.000658 -0.000200 0.000566 0.001511 0.002472 0.003266 0.003717 0.003675 0.003027 0.001722 -0.000234 -0.002768 -0.005748 -0.008995 -0.012298 -0.015433 -0.018182 -0.020353 -0.021796 -0.022416 -0.022180 -0.021121 -0.019332 -0.016954 -0.014170 -0.011181 -0.008194 -0.005403 -0.002976 -0.001039 0.000325 0.001085 0.001257 0.000901 0.000108 -0.001007 -0.002320 -0.003706 -0.005048 -0.006250 -0.007237 -0.007961 -0.008399 -0.008554 -0.008447 -0.008114 -0.007602 -0.006959 -0.006235 -0.005477 -0.004723 -0.004004 -0.003343 -0.002751 -0.002237 -0.001798 -0.001431 -0.001128 -0.000881 -0.000681 -0.000522 -0.000396 -0.000297 -0.000220 -0.000162 -0.000118 -0.000086 -0.000063 -0.000046 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000014 -0.000021 -0.000032 -0.000046 -0.000065 -0.000092 -0.000127 -0.000174 -0.000237 -0.000318 -0.000422 -0.000554 -0.000720 -0.000925 -0.001177 -0.001480 -0.001842 -0.002268 -0.002759 -0.003311 -0.003916 -0.004559 -0.005214 -0.005849 -0.006427 -0.006901 -0.007227 -0.007359 -0.007260 -0.006906 -0.006287 -0.005418 -0.004333 -0.003097 -0.001791 -0.000522 0.000595 0.001439 0.001896 0.001868 0.001284 0.000111 -0.001641 -0.003914 -0.006605 -0.009569 -0.012627 -0.015583 -0.018234 -0.020394 -0.021902 -0.022642 -0.022554 -0.021636 -0.019951 -0.017616 -0.014796 -0.011687 -0.008503 -0.005450 -0.002715 -0.000445 0.001264 0.002372 0.002899 0.002917 0.002543 0.001918 0.001197 0.000524 0.000019 -0.000236 -0.000205 0.000094 0.000597 0.001197 0.001759 0.002137 0.002188 0.001795 0.000879 -0.000590 -0.002587 -0.005031 -0.007791 -0.010700 -0.013563 -0.016184 -0.018374 -0.019974 -0.020870 -0.020999 -0.020357 -0.018998 -0.017032 -0.014608 -0.011909 -0.009129 -0.006460 -0.004078 -0.002127 -0.000709 0.000120 0.000354 0.000031 -0.000772 -0.001947 -0.003370 -0.004910 -0.006441 -0.007850 -0.009046 -0.009963 -0.010563 -0.010835 -0.010792 -0.010467 -0.009906 -0.009166 -0.008302 -0.007372 -0.006424 -0.005501 -0.004634 -0.003846 -0.003150 -0.002548 -0.002039 -0.001616 -0.001269 -0.000988 -0.000762 -0.000582 -0.000440 -0.000330 -0.000244 -0.000179 -0.000130 -0.000094 -0.000068 -0.000049 -0.000036 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000015 -0.000023 -0.000035 -0.000051 -0.000073 -0.000103 -0.000142 -0.000196 -0.000266 -0.000357 -0.000475 -0.000626 -0.000816 -0.001052 -0.001343 -0.001697 -0.002122 -0.002626 -0.003213 -0.003881 -0.004625 -0.005427 -0.006265 -0.007105 -0.007904 -0.008613 -0.009179 -0.009550 -0.009677 -0.009524 -0.009071 -0.008317 -0.007287 -0.006031 -0.004625 -0.003168 -0.001774 -0.000567 0.000329 0.000805 0.000771 0.000172 -0.001007 -0.002736 -0.004939 -0.007497 -0.010254 -0.013031 -0.015637 -0.017889 -0.019622 -0.020709 -0.021066 -0.020669 -0.019546 -0.017782 -0.015509 -0.012890 -0.010110 -0.007355 -0.004798 -0.002580 -0.000802 0.000483 0.001275 0.001619 0.001599 0.001327 0.000924 0.000506 0.000173 -0.000007 -0.000005 0.000168 0.000460 0.000785 0.001037 0.001099 0.000864 0.000244 -0.000813 -0.002316 -0.004226 -0.006457 -0.008885 -0.011353 -0.013692 -0.015730 -0.017311 -0.018311 -0.018649 -0.018295 -0.017271 -0.015654 -0.013565 -0.011161 -0.008619 -0.006125 -0.003854 -0.001960 -0.000561 0.000267 0.000496 0.000144 -0.000727 -0.002021 -0.003618 -0.005383 -0.007180 -0.008883 -0.010384 -0.011596 -0.012463 -0.012959 -0.013084 -0.012862 -0.012337 -0.011567 -0.010616 -0.009548 -0.008425 -0.007301 -0.006220 -0.005217 -0.004312 -0.003517 -0.002835 -0.002261 -0.001787 -0.001399 -0.001087 -0.000837 -0.000638 -0.000482 -0.000360 -0.000266 -0.000194 -0.000141 -0.000101 -0.000072 -0.000052 -0.000037 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000017 -0.000026 -0.000038 -0.000056 -0.000080 -0.000113 -0.000157 -0.000215 -0.000293 -0.000394 -0.000525 -0.000693 -0.000905 -0.001170 -0.001498 -0.001899 -0.002383 -0.002961 -0.003639 -0.004417 -0.005291 -0.006245 -0.007256 -0.008289 -0.009297 -0.010228 -0.011021 -0.011616 -0.011954 -0.011988 -0.011683 -0.011026 -0.010031 -0.008734 -0.007204 -0.005531 -0.003828 -0.002222 -0.000842 0.000187 0.000760 0.000799 0.000263 -0.000845 -0.002478 -0.004544 -0.006914 -0.009429 -0.011912 -0.014186 -0.016087 -0.017475 -0.018252 -0.018367 -0.017821 -0.016664 -0.014992 -0.012938 -0.010655 -0.008306 -0.006046 -0.004007 -0.002293 -0.000962 -0.000033 0.000516 0.000743 0.000730 0.000568 0.000350 0.000154 0.000036 0.000020 0.000099 0.000232 0.000355 0.000385 0.000235 -0.000174 -0.000903 -0.001979 -0.003395 -0.005103 -0.007016 -0.009017 -0.010968 -0.012720 -0.014132 -0.015080 -0.015474 -0.015265 -0.014455 -0.013090 -0.011265 -0.009112 -0.006790 -0.004472 -0.002329 -0.000519 0.000829 0.001623 0.001815 0.001404 0.000433 -0.001014 -0.002823 -0.004861 -0.006985 -0.009055 -0.010947 -0.012554 -0.013801 -0.014639 -0.015053 -0.015053 -0.014677 -0.013979 -0.013025 -0.011888 -0.010639 -0.009347 -0.008067 -0.006849 -0.005724 -0.004717 -0.003836 -0.003084 -0.002454 -0.001935 -0.001512 -0.001173 -0.000902 -0.000687 -0.000519 -0.000387 -0.000286 -0.000208 -0.000150 -0.000107 -0.000076 -0.000053 -0.000038 -0.000027 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000028 -0.000042 -0.000061 -0.000087 -0.000122 -0.000170 -0.000233 -0.000317 -0.000427 -0.000569 -0.000751 -0.000983 -0.001273 -0.001634 -0.002077 -0.002615 -0.003259 -0.004019 -0.004896 -0.005888 -0.006980 -0.008147 -0.009354 -0.010552 -0.011682 -0.012680 -0.013477 -0.014003 -0.014201 -0.014023 -0.013445 -0.012466 -0.011111 -0.009439 -0.007534 -0.005506 -0.003483 -0.001599 0.000008 0.001218 0.001931 0.002082 0.001645 0.000639 -0.000874 -0.002789 -0.004970 -0.007259 -0.009488 -0.011493 -0.013130 -0.014287 -0.014888 -0.014909 -0.014368 -0.013328 -0.011887 -0.010169 -0.008309 -0.006444 -0.004695 -0.003160 -0.001904 -0.000957 -0.000317 0.000052 0.000205 0.000209 0.000133 0.000039 -0.000032 -0.000057 -0.000042 -0.000016 -0.000027 -0.000134 -0.000402 -0.000882 -0.001612 -0.002602 -0.003829 -0.005241 -0.006755 -0.008264 -0.009647 -0.010781 -0.011553 -0.011871 -0.011679 -0.010958 -0.009735 -0.008082 -0.006107 -0.003949 -0.001767 0.000274 0.002017 0.003326 0.004095 0.004261 0.003802 0.002742 0.001151 -0.000869 -0.003189 -0.005662 -0.008141 -0.010483 -0.012564 -0.014286 -0.015579 -0.016404 -0.016757 -0.016659 -0.016157 -0.015316 -0.014210 -0.012920 -0.011523 -0.010091 -0.008685 -0.007354 -0.006132 -0.005041 -0.004091 -0.003283 -0.002607 -0.002052 -0.001602 -0.001241 -0.000953 -0.000726 -0.000548 -0.000409 -0.000302 -0.000220 -0.000158 -0.000112 -0.000079 -0.000055 -0.000038 -0.000026 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000003 -0.000006 -0.000012 -0.000019 -0.000030 -0.000045 -0.000065 -0.000093 -0.000130 -0.000181 -0.000248 -0.000337 -0.000453 -0.000605 -0.000799 -0.001046 -0.001357 -0.001745 -0.002223 -0.002806 -0.003507 -0.004336 -0.005298 -0.006389 -0.007598 -0.008898 -0.010253 -0.011612 -0.012914 -0.014087 -0.015054 -0.015740 -0.016075 -0.016002 -0.015482 -0.014504 -0.013081 -0.011262 -0.009125 -0.006774 -0.004338 -0.001957 0.000224 0.002067 0.003457 0.004303 0.004553 0.004200 0.003277 0.001860 0.000064 -0.001973 -0.004094 -0.006142 -0.007968 -0.009448 -0.010492 -0.011048 -0.011106 -0.010697 -0.009888 -0.008770 -0.007455 -0.006055 -0.004678 -0.003416 -0.002335 -0.001473 -0.000842 -0.000426 -0.000192 -0.000092 -0.000079 -0.000107 -0.000144 -0.000173 -0.000195 -0.000231 -0.000314 -0.000486 -0.000788 -0.001252 -0.001896 -0.002714 -0.003677 -0.004729 -0.005792 -0.006774 -0.007573 -0.008090 -0.008239 -0.007962 -0.007228 -0.006050 -0.004476 -0.002597 -0.000533 0.001573 0.003566 0.005291 0.006608 0.007402 0.007592 0.007138 0.006047 0.004368 0.002188 -0.000370 -0.003164 -0.006039 -0.008844 -0.011435 -0.013693 -0.015523 -0.016865 -0.017689 -0.017999 -0.017828 -0.017232 -0.016283 -0.015063 -0.013658 -0.012152 -0.010618 -0.009120 -0.007707 -0.006415 -0.005266 -0.004267 -0.003419 -0.002711 -0.002132 -0.001663 -0.001287 -0.000989 -0.000753 -0.000568 -0.000424 -0.000313 -0.000228 -0.000163 -0.000115 -0.000080 -0.000055 -0.000037 -0.000025 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000003 -0.000007 -0.000012 -0.000020 -0.000031 -0.000047 -0.000068 -0.000097 -0.000136 -0.000189 -0.000259 -0.000352 -0.000473 -0.000630 -0.000833 -0.001091 -0.001418 -0.001825 -0.002330 -0.002947 -0.003691 -0.004573 -0.005600 -0.006769 -0.008069 -0.009473 -0.010944 -0.012430 -0.013866 -0.015176 -0.016278 -0.017090 -0.017533 -0.017539 -0.017061 -0.016073 -0.014581 -0.012623 -0.010270 -0.007621 -0.004804 -0.001962 0.000753 0.003192 0.005222 0.006734 0.007653 0.007942 0.007611 0.006709 0.005327 0.003584 0.001621 -0.000409 -0.002359 -0.004099 -0.005523 -0.006560 -0.007173 -0.007365 -0.007173 -0.006659 -0.005907 -0.005009 -0.004057 -0.003132 -0.002299 -0.001602 -0.001061 -0.000676 -0.000431 -0.000297 -0.000242 -0.000235 -0.000251 -0.000278 -0.000316 -0.000378 -0.000484 -0.000660 -0.000931 -0.001312 -0.001806 -0.002396 -0.003048 -0.003708 -0.004305 -0.004761 -0.004993 -0.004927 -0.004504 -0.003690 -0.002486 -0.000924 0.000926 0.002960 0.005051 0.007056 0.008824 0.010213 0.011102 0.011394 0.011034 0.010007 0.008340 0.006104 0.003406 0.000380 -0.002820 -0.006036 -0.009113 -0.011910 -0.014311 -0.016230 -0.017613 -0.018440 -0.018723 -0.018504 -0.017845 -0.016825 -0.015533 -0.014058 -0.012485 -0.010892 -0.009341 -0.007884 -0.006554 -0.005373 -0.004349 -0.003481 -0.002758 -0.002167 -0.001689 -0.001307 -0.001004 -0.000765 -0.000577 -0.000431 -0.000318 -0.000232 -0.000166 -0.000117 -0.000081 -0.000055 -0.000036 -0.000024 -0.000016 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000003 -0.000007 -0.000013 -0.000021 -0.000032 -0.000048 -0.000070 -0.000100 -0.000140 -0.000194 -0.000265 -0.000360 -0.000483 -0.000644 -0.000851 -0.001115 -0.001450 -0.001870 -0.002390 -0.003029 -0.003800 -0.004716 -0.005786 -0.007006 -0.008365 -0.009839 -0.011388 -0.012960 -0.014487 -0.015893 -0.017090 -0.017991 -0.018510 -0.018572 -0.018120 -0.017121 -0.015569 -0.013495 -0.010961 -0.008062 -0.004923 -0.001688 0.001488 0.004448 0.007046 0.009156 0.010683 0.011569 0.011799 0.011398 0.010433 0.009006 0.007242 0.005283 0.003272 0.001345 -0.000383 -0.001824 -0.002923 -0.003656 -0.004033 -0.004090 -0.003886 -0.003491 -0.002981 -0.002425 -0.001884 -0.001403 -0.001009 -0.000712 -0.000511 -0.000390 -0.000330 -0.000313 -0.000320 -0.000343 -0.000381 -0.000441 -0.000533 -0.000671 -0.000866 -0.001122 -0.001428 -0.001764 -0.002092 -0.002360 -0.002509 -0.002474 -0.002191 -0.001609 -0.000691 0.000570 0.002155 0.004010 0.006051 0.008166 0.010224 0.012084 0.013605 0.014658 0.015140 0.014975 0.014127 0.012604 0.010453 0.007760 0.004647 0.001257 -0.002252 -0.005718 -0.008988 -0.011925 -0.014420 -0.016394 -0.017799 -0.018626 -0.018892 -0.018647 -0.017957 -0.016906 -0.015585 -0.014085 -0.012493 -0.010886 -0.009326 -0.007863 -0.006531 -0.005350 -0.004328 -0.003461 -0.002741 -0.002152 -0.001677 -0.001297 -0.000996 -0.000759 -0.000573 -0.000428 -0.000316 -0.000230 -0.000165 -0.000116 -0.000079 -0.000053 -0.000035 -0.000022 -0.000014 -0.000009 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000013 -0.000021 -0.000033 -0.000049 -0.000071 -0.000100 -0.000141 -0.000195 -0.000266 -0.000361 -0.000484 -0.000645 -0.000852 -0.001116 -0.001452 -0.001874 -0.002399 -0.003043 -0.003824 -0.004753 -0.005838 -0.007079 -0.008464 -0.009968 -0.011553 -0.013166 -0.014739 -0.016194 -0.017443 -0.018394 -0.018958 -0.019055 -0.018621 -0.017614 -0.016024 -0.013870 -0.011210 -0.008133 -0.004756 -0.001224 0.002308 0.005678 0.008734 0.011336 0.013376 0.014777 0.015503 0.015558 0.014990 0.013880 0.012339 0.010496 0.008490 0.006454 0.004510 0.002755 0.001263 0.000077 -0.000791 -0.001354 -0.001648 -0.001722 -0.001636 -0.001447 -0.001210 -0.000967 -0.000750 -0.000576 -0.000453 -0.000377 -0.000339 -0.000329 -0.000337 -0.000356 -0.000383 -0.000422 -0.000477 -0.000552 -0.000649 -0.000760 -0.000871 -0.000955 -0.000975 -0.000886 -0.000638 -0.000179 0.000536 0.001540 0.002848 0.004449 0.006306 0.008352 0.010493 0.012613 0.014581 0.016263 0.017529 0.018266 0.018385 0.017831 0.016587 0.014677 0.012163 0.009145 0.005751 0.002129 -0.001562 -0.005162 -0.008524 -0.011518 -0.014042 -0.016022 -0.017422 -0.018237 -0.018492 -0.018238 -0.017547 -0.016503 -0.015197 -0.013720 -0.012158 -0.010584 -0.009060 -0.007634 -0.006337 -0.005188 -0.004195 -0.003353 -0.002654 -0.002083 -0.001622 -0.001255 -0.000963 -0.000734 -0.000555 -0.000415 -0.000306 -0.000223 -0.000159 -0.000111 -0.000076 -0.000051 -0.000032 -0.000020 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000013 -0.000020 -0.000032 -0.000047 -0.000069 -0.000098 -0.000138 -0.000191 -0.000261 -0.000353 -0.000474 -0.000631 -0.000833 -0.001092 -0.001421 -0.001835 -0.002351 -0.002986 -0.003756 -0.004673 -0.005747 -0.006976 -0.008348 -0.009841 -0.011417 -0.013024 -0.014594 -0.016052 -0.017308 -0.018271 -0.018850 -0.018962 -0.018541 -0.017540 -0.015942 -0.013761 -0.011046 -0.007880 -0.004375 -0.000669 0.003085 0.006726 0.010097 0.013055 0.015479 0.017281 0.018408 0.018850 0.018633 0.017823 0.016514 0.014824 0.012881 0.010816 0.008751 0.006789 0.005014 0.003484 0.002229 0.001255 0.000545 0.000068 -0.000220 -0.000364 -0.000411 -0.000401 -0.000365 -0.000326 -0.000296 -0.000281 -0.000280 -0.000289 -0.000302 -0.000316 -0.000329 -0.000339 -0.000347 -0.000351 -0.000345 -0.000317 -0.000248 -0.000109 0.000132 0.000516 0.001083 0.001872 0.002912 0.004220 0.005796 0.007613 0.009623 0.011750 0.013896 0.015945 0.017773 0.019253 0.020270 0.020725 0.020546 0.019694 0.018168 0.016005 0.013277 0.010089 0.006572 0.002873 -0.000853 -0.004454 -0.007790 -0.010741 -0.013212 -0.015142 -0.016499 -0.017284 -0.017526 -0.017279 -0.016613 -0.015612 -0.014364 -0.012958 -0.011473 -0.009980 -0.008538 -0.007190 -0.005966 -0.004882 -0.003946 -0.003154 -0.002495 -0.001958 -0.001524 -0.001178 -0.000904 -0.000689 -0.000520 -0.000389 -0.000287 -0.000209 -0.000149 -0.000104 -0.000071 -0.000046 -0.000029 -0.000017 -0.000010 -0.000005 -0.000002 -0.000001 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000003 -0.000007 -0.000012 -0.000019 -0.000030 -0.000045 -0.000065 -0.000093 -0.000131 -0.000182 -0.000249 -0.000338 -0.000453 -0.000603 -0.000796 -0.001043 -0.001357 -0.001753 -0.002246 -0.002854 -0.003593 -0.004474 -0.005506 -0.006689 -0.008011 -0.009449 -0.010970 -0.012521 -0.014040 -0.015451 -0.016671 -0.017608 -0.018175 -0.018289 -0.017882 -0.016906 -0.015341 -0.013195 -0.010510 -0.007361 -0.003853 -0.000116 0.003705 0.007453 0.010973 0.014122 0.016777 0.018841 0.020252 0.020986 0.021055 0.020510 0.019430 0.017919 0.016095 0.014080 0.011991 0.009936 0.008001 0.006254 0.004736 0.003468 0.002449 0.001661 0.001077 0.000661 0.000375 0.000184 0.000058 -0.000028 -0.000089 -0.000137 -0.000176 -0.000206 -0.000228 -0.000238 -0.000235 -0.000217 -0.000180 -0.000119 -0.000024 0.000119 0.000333 0.000642 0.001078 0.001673 0.002460 0.003464 0.004705 0.006186 0.007894 0.009795 0.011832 0.013927 0.015984 0.017892 0.019535 0.020801 0.021586 0.021807 0.021409 0.020366 0.018688 0.016421 0.013642 0.010455 0.006989 0.003383 -0.000218 -0.003672 -0.006853 -0.009651 -0.011983 -0.013797 -0.015066 -0.015797 -0.016021 -0.015790 -0.015173 -0.014248 -0.013099 -0.011806 -0.010445 -0.009080 -0.007763 -0.006534 -0.005419 -0.004434 -0.003583 -0.002862 -0.002264 -0.001776 -0.001382 -0.001068 -0.000819 -0.000623 -0.000470 -0.000351 -0.000259 -0.000188 -0.000134 -0.000093 -0.000063 -0.000041 -0.000025 -0.000014 -0.000007 -0.000003 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000017 -0.000027 -0.000040 -0.000059 -0.000085 -0.000121 -0.000168 -0.000231 -0.000314 -0.000422 -0.000561 -0.000740 -0.000969 -0.001260 -0.001627 -0.002085 -0.002649 -0.003336 -0.004156 -0.005117 -0.006219 -0.007451 -0.008793 -0.010211 -0.011660 -0.013079 -0.014398 -0.015538 -0.016415 -0.016945 -0.017049 -0.016662 -0.015737 -0.014251 -0.012210 -0.009648 -0.006633 -0.003259 0.000355 0.004073 0.007749 0.011237 0.014399 0.017114 0.019285 0.020844 0.021761 0.022037 0.021709 0.020843 0.019529 0.017871 0.015981 0.013969 0.011936 0.009970 0.008140 0.006496 0.005066 0.003861 0.002876 0.002092 0.001486 0.001027 0.000686 0.000436 0.000252 0.000118 0.000018 -0.000054 -0.000104 -0.000133 -0.000140 -0.000125 -0.000084 -0.000013 0.000096 0.000253 0.000474 0.000780 0.001194 0.001743 0.002453 0.003347 0.004444 0.005752 0.007267 0.008969 0.010819 0.012760 0.014714 0.016593 0.018295 0.019717 0.020761 0.021339 0.021385 0.020855 0.019735 0.018044 0.015829 0.013167 0.010159 0.006921 0.003581 0.000270 -0.002888 -0.005780 -0.008312 -0.010414 -0.012041 -0.013175 -0.013824 -0.014020 -0.013812 -0.013262 -0.012443 -0.011428 -0.010291 -0.009096 -0.007900 -0.006750 -0.005678 -0.004707 -0.003850 -0.003110 -0.002484 -0.001964 -0.001540 -0.001198 -0.000925 -0.000708 -0.000538 -0.000406 -0.000302 -0.000222 -0.000161 -0.000114 -0.000079 -0.000053 -0.000034 -0.000020 -0.000011 -0.000005 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000015 -0.000023 -0.000035 -0.000052 -0.000075 -0.000107 -0.000150 -0.000207 -0.000282 -0.000379 -0.000505 -0.000666 -0.000871 -0.001132 -0.001460 -0.001869 -0.002375 -0.002990 -0.003725 -0.004587 -0.005575 -0.006680 -0.007884 -0.009157 -0.010456 -0.011730 -0.012913 -0.013935 -0.014720 -0.015191 -0.015278 -0.014920 -0.014074 -0.012718 -0.010854 -0.008513 -0.005750 -0.002650 0.000682 0.004125 0.007548 0.010818 0.013809 0.016408 0.018524 0.020091 0.021073 0.021468 0.021301 0.020626 0.019518 0.018068 0.016372 0.014530 0.012633 0.010764 0.008988 0.007357 0.005904 0.004645 0.003583 0.002709 0.002006 0.001454 0.001027 0.000704 0.000461 0.000281 0.000149 0.000056 -0.000005 -0.000037 -0.000042 -0.000018 0.000036 0.000125 0.000257 0.000442 0.000695 0.001034 0.001480 0.002054 0.002777 0.003665 0.004730 0.005975 0.007390 0.008952 0.010623 0.012350 0.014063 0.015682 0.017122 0.018294 0.019116 0.019518 0.019448 0.018874 0.017791 0.016222 0.014212 0.011832 0.009172 0.006334 0.003427 0.000563 -0.002154 -0.004629 -0.006786 -0.008568 -0.009939 -0.010890 -0.011428 -0.011584 -0.011401 -0.010934 -0.010245 -0.009396 -0.008449 -0.007458 -0.006470 -0.005522 -0.004640 -0.003844 -0.003142 -0.002537 -0.002026 -0.001602 -0.001255 -0.000976 -0.000752 -0.000575 -0.000436 -0.000328 -0.000243 -0.000178 -0.000128 -0.000090 -0.000062 -0.000041 -0.000026 -0.000015 -0.000007 -0.000002 0.000001 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000007 -0.000012 -0.000018 -0.000028 -0.000043 -0.000063 -0.000090 -0.000128 -0.000178 -0.000243 -0.000328 -0.000437 -0.000575 -0.000752 -0.000975 -0.001255 -0.001605 -0.002037 -0.002563 -0.003191 -0.003928 -0.004772 -0.005717 -0.006745 -0.007832 -0.008941 -0.010027 -0.011035 -0.011904 -0.012569 -0.012964 -0.013029 -0.012711 -0.011973 -0.010797 -0.009181 -0.007152 -0.004757 -0.002065 0.000833 0.003836 0.006831 0.009705 0.012347 0.014660 0.016563 0.017999 0.018932 0.019357 0.019293 0.018782 0.017884 0.016675 0.015235 0.013648 0.011992 0.010338 0.008747 0.007263 0.005921 0.004737 0.003720 0.002866 0.002165 0.001602 0.001160 0.000819 0.000561 0.000369 0.000230 0.000134 0.000073 0.000042 0.000041 0.000067 0.000123 0.000212 0.000340 0.000518 0.000756 0.001070 0.001476 0.001992 0.002631 0.003407 0.004326 0.005387 0.006579 0.007881 0.009260 0.010670 0.012053 0.013344 0.014474 0.015373 0.015978 0.016236 0.016107 0.015572 0.014632 0.013307 0.011639 0.009689 0.007530 0.005244 0.002920 0.000645 -0.001501 -0.003445 -0.005128 -0.006509 -0.007563 -0.008285 -0.008685 -0.008788 -0.008630 -0.008257 -0.007718 -0.007060 -0.006333 -0.005577 -0.004827 -0.004112 -0.003450 -0.002854 -0.002331 -0.001881 -0.001502 -0.001187 -0.000930 -0.000722 -0.000556 -0.000424 -0.000320 -0.000239 -0.000176 -0.000128 -0.000091 -0.000063 -0.000043 -0.000027 -0.000016 -0.000008 -0.000003 0.000001 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000013 -0.000021 -0.000033 -0.000049 -0.000072 -0.000103 -0.000144 -0.000199 -0.000269 -0.000358 -0.000471 -0.000614 -0.000794 -0.001019 -0.001300 -0.001646 -0.002067 -0.002570 -0.003159 -0.003834 -0.004589 -0.005409 -0.006275 -0.007158 -0.008020 -0.008819 -0.009505 -0.010026 -0.010331 -0.010370 -0.010104 -0.009502 -0.008549 -0.007247 -0.005614 -0.003688 -0.001525 0.000805 0.003220 0.005631 0.007947 0.010081 0.011955 0.013505 0.014684 0.015463 0.015837 0.015820 0.015445 0.014757 0.013816 0.012683 0.011423 0.010099 0.008767 0.007475 0.006259 0.005148 0.004158 0.003296 0.002564 0.001957 0.001463 0.001072 0.000769 0.000540 0.000371 0.000250 0.000168 0.000118 0.000095 0.000097 0.000121 0.000168 0.000240 0.000341 0.000478 0.000659 0.000896 0.001202 0.001587 0.002063 0.002637 0.003313 0.004089 0.004958 0.005902 0.006896 0.007905 0.008888 0.009796 0.010580 0.011191 0.011585 0.011726 0.011589 0.011163 0.010451 0.009472 0.008261 0.006861 0.005328 0.003721 0.002101 0.000529 -0.000940 -0.002258 -0.003387 -0.004302 -0.004987 -0.005443 -0.005680 -0.005719 -0.005586 -0.005314 -0.004938 -0.004491 -0.004005 -0.003507 -0.003020 -0.002561 -0.002141 -0.001766 -0.001439 -0.001159 -0.000925 -0.000731 -0.000572 -0.000444 -0.000340 -0.000258 -0.000193 -0.000142 -0.000103 -0.000073 -0.000051 -0.000034 -0.000022 -0.000013 -0.000006 -0.000002 0.000001 0.000003 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000003 -0.000005 -0.000009 -0.000014 -0.000023 -0.000035 -0.000052 -0.000076 -0.000108 -0.000150 -0.000204 -0.000271 -0.000356 -0.000462 -0.000594 -0.000759 -0.000962 -0.001213 -0.001517 -0.001880 -0.002304 -0.002789 -0.003330 -0.003916 -0.004533 -0.005160 -0.005770 -0.006332 -0.006811 -0.007170 -0.007373 -0.007386 -0.007180 -0.006737 -0.006045 -0.005108 -0.003940 -0.002567 -0.001031 0.000619 0.002325 0.004025 0.005653 0.007150 0.008460 0.009541 0.010359 0.010897 0.011153 0.011137 0.010873 0.010394 0.009740 0.008953 0.008080 0.007161 0.006235 0.005335 0.004484 0.003704 0.003003 0.002390 0.001866 0.001427 0.001070 0.000787 0.000569 0.000406 0.000288 0.000208 0.000156 0.000128 0.000119 0.000125 0.000144 0.000174 0.000216 0.000271 0.000342 0.000436 0.000558 0.000717 0.000919 0.001171 0.001478 0.001842 0.002263 0.002736 0.003251 0.003793 0.004343 0.004875 0.005363 0.005777 0.006091 0.006280 0.006326 0.006217 0.005950 0.005530 0.004971 0.004296 0.003533 0.002714 0.001873 0.001043 0.000256 -0.000462 -0.001089 -0.001607 -0.002007 -0.002287 -0.002451 -0.002508 -0.002473 -0.002363 -0.002196 -0.001992 -0.001768 -0.001537 -0.001314 -0.001105 -0.000918 -0.000753 -0.000612 -0.000493 -0.000395 -0.000314 -0.000248 -0.000194 -0.000150 -0.000113 -0.000084 -0.000060 -0.000041 -0.000027 -0.000016 -0.000008 -0.000003 0.000000 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000013 -0.000021 -0.000033 -0.000049 -0.000071 -0.000099 -0.000135 -0.000179 -0.000234 -0.000300 -0.000381 -0.000480 -0.000602 -0.000750 -0.000929 -0.001141 -0.001388 -0.001668 -0.001978 -0.002311 -0.002659 -0.003009 -0.003346 -0.003652 -0.003907 -0.004091 -0.004184 -0.004169 -0.004031 -0.003763 -0.003359 -0.002825 -0.002169 -0.001409 -0.000569 0.000324 0.001235 0.002132 0.002980 0.003747 0.004406 0.004935 0.005321 0.005557 0.005646 0.005598 0.005428 0.005155 0.004801 0.004389 0.003942 0.003479 0.003019 0.002576 0.002160 0.001779 0.001438 0.001138 0.000882 0.000667 0.000494 0.000359 0.000259 0.000189 0.000144 0.000119 0.000109 0.000110 0.000118 0.000129 0.000141 0.000151 0.000156 0.000155 0.000148 0.000137 0.000124 0.000111 0.000102 0.000099 0.000104 0.000119 0.000145 0.000182 0.000230 0.000286 0.000345 0.000402 0.000449 0.000482 0.000494 0.000483 0.000447 0.000387 0.000306 0.000212 0.000111 0.000015 -0.000067 -0.000127 -0.000156 -0.000152 -0.000114 -0.000043 0.000056 0.000178 0.000315 0.000459 0.000602 0.000734 0.000848 0.000937 0.000997 0.001026 0.001023 0.000991 0.000934 0.000858 0.000767 0.000670 0.000571 0.000476 0.000389 0.000312 0.000247 0.000193 0.000150 0.000118 0.000093 0.000075 0.000061 0.000051 0.000042 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000014 -0.000022 -0.000034 -0.000048 -0.000065 -0.000085 -0.000108 -0.000133 -0.000161 -0.000193 -0.000230 -0.000272 -0.000321 -0.000377 -0.000439 -0.000505 -0.000575 -0.000645 -0.000712 -0.000773 -0.000825 -0.000863 -0.000885 -0.000886 -0.000866 -0.000822 -0.000755 -0.000670 -0.000568 -0.000455 -0.000337 -0.000221 -0.000113 -0.000020 0.000053 0.000101 0.000120 0.000110 0.000071 0.000007 -0.000078 -0.000174 -0.000275 -0.000372 -0.000457 -0.000524 -0.000570 -0.000593 -0.000593 -0.000573 -0.000536 -0.000488 -0.000435 -0.000380 -0.000328 -0.000281 -0.000240 -0.000204 -0.000170 -0.000138 -0.000104 -0.000068 -0.000032 0.000006 0.000042 0.000075 0.000103 0.000121 0.000127 0.000116 0.000084 0.000027 -0.000058 -0.000175 -0.000324 -0.000508 -0.000729 -0.000989 -0.001289 -0.001626 -0.001998 -0.002398 -0.002820 -0.003253 -0.003685 -0.004105 -0.004496 -0.004844 -0.005132 -0.005341 -0.005457 -0.005467 -0.005358 -0.005126 -0.004767 -0.004284 -0.003686 -0.002986 -0.002205 -0.001369 -0.000507 0.000351 0.001174 0.001935 0.002609 0.003177 0.003625 0.003947 0.004140 0.004210 0.004165 0.004020 0.003792 0.003500 0.003165 0.002806 0.002440 0.002082 0.001746 0.001439 0.001167 0.000933 0.000737 0.000576 0.000447 0.000346 0.000268 0.000208 0.000162 0.000126 0.000098 0.000076 0.000058 0.000044 0.000034 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000004 0.000008 0.000018 0.000034 0.000059 0.000095 0.000144 0.000208 0.000290 0.000391 0.000515 0.000663 0.000835 0.001031 0.001246 0.001476 0.001712 0.001943 0.002157 0.002340 0.002477 0.002550 0.002546 0.002449 0.002250 0.001941 0.001520 0.000992 0.000367 -0.000340 -0.001107 -0.001910 -0.002720 -0.003508 -0.004244 -0.004901 -0.005453 -0.005881 -0.006171 -0.006314 -0.006312 -0.006171 -0.005907 -0.005539 -0.005090 -0.004586 -0.004053 -0.003514 -0.002992 -0.002503 -0.002060 -0.001669 -0.001333 -0.001050 -0.000813 -0.000616 -0.000452 -0.000315 -0.000200 -0.000104 -0.000023 0.000041 0.000087 0.000114 0.000117 0.000090 0.000028 -0.000076 -0.000227 -0.000433 -0.000699 -0.001033 -0.001441 -0.001930 -0.002502 -0.003159 -0.003895 -0.004699 -0.005556 -0.006446 -0.007341 -0.008212 -0.009023 -0.009738 -0.010317 -0.010726 -0.010930 -0.010905 -0.010632 -0.010103 -0.009322 -0.008301 -0.007067 -0.005656 -0.004112 -0.002491 -0.000849 0.000755 0.002266 0.003634 0.004818 0.005790 0.006530 0.007032 0.007301 0.007351 0.007205 0.006893 0.006450 0.005909 0.005307 0.004677 0.004046 0.003439 0.002874 0.002364 0.001915 0.001530 0.001208 0.000944 0.000732 0.000565 0.000435 0.000335 0.000257 0.000197 0.000151 0.000115 0.000087 0.000065 0.000048 0.000035 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000037 0.000050 0.000070 0.000099 0.000140 0.000197 0.000274 0.000376 0.000508 0.000676 0.000885 0.001140 0.001445 0.001802 0.002210 0.002664 0.003154 0.003667 0.004183 0.004677 0.005122 0.005485 0.005735 0.005840 0.005770 0.005500 0.005013 0.004301 0.003366 0.002224 0.000899 -0.000569 -0.002134 -0.003742 -0.005335 -0.006853 -0.008241 -0.009446 -0.010428 -0.011153 -0.011602 -0.011772 -0.011669 -0.011316 -0.010745 -0.009997 -0.009118 -0.008156 -0.007156 -0.006161 -0.005207 -0.004322 -0.003527 -0.002830 -0.002235 -0.001736 -0.001326 -0.000992 -0.000721 -0.000503 -0.000325 -0.000182 -0.000068 0.000021 0.000084 0.000120 0.000124 0.000089 0.000010 -0.000122 -0.000316 -0.000581 -0.000928 -0.001369 -0.001915 -0.002576 -0.003362 -0.004272 -0.005304 -0.006443 -0.007670 -0.008952 -0.010253 -0.011525 -0.012717 -0.013771 -0.014630 -0.015240 -0.015550 -0.015523 -0.015133 -0.014368 -0.013236 -0.011759 -0.009976 -0.007943 -0.005728 -0.003411 -0.001074 0.001198 0.003327 0.005242 0.006889 0.008226 0.009230 0.009896 0.010231 0.010262 0.010022 0.009555 0.008911 0.008141 0.007292 0.006410 0.005535 0.004697 0.003921 0.003222 0.002609 0.002084 0.001645 0.001285 0.000996 0.000768 0.000590 0.000451 0.000345 0.000263 0.000199 0.000150 0.000112 0.000083 0.000061 0.000044 0.000032 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000007 0.000010 0.000016 0.000023 0.000034 0.000048 0.000068 0.000095 0.000133 0.000185 0.000255 0.000351 0.000477 0.000642 0.000853 0.001119 0.001448 0.001848 0.002323 0.002877 0.003506 0.004203 0.004953 0.005732 0.006511 0.007253 0.007914 0.008448 0.008807 0.008943 0.008816 0.008389 0.007641 0.006563 0.005161 0.003461 0.001505 -0.000649 -0.002929 -0.005255 -0.007540 -0.009699 -0.011650 -0.013322 -0.014656 -0.015614 -0.016172 -0.016330 -0.016104 -0.015532 -0.014664 -0.013560 -0.012289 -0.010917 -0.009509 -0.008124 -0.006809 -0.005601 -0.004525 -0.003592 -0.002803 -0.002151 -0.001622 -0.001197 -0.000860 -0.000593 -0.000380 -0.000211 -0.000077 0.000027 0.000102 0.000146 0.000156 0.000125 0.000045 -0.000092 -0.000297 -0.000582 -0.000960 -0.001449 -0.002065 -0.002822 -0.003735 -0.004807 -0.006039 -0.007415 -0.008914 -0.010498 -0.012120 -0.013722 -0.015238 -0.016593 -0.017713 -0.018525 -0.018967 -0.018984 -0.018544 -0.017629 -0.016247 -0.014427 -0.012218 -0.009691 -0.006934 -0.004046 -0.001133 0.001697 0.004346 0.006725 0.008765 0.010414 0.011644 0.012448 0.012840 0.012851 0.012526 0.011922 0.011100 0.010125 0.009058 0.007953 0.006861 0.005818 0.004854 0.003987 0.003228 0.002579 0.002036 0.001591 0.001233 0.000949 0.000727 0.000555 0.000422 0.000320 0.000241 0.000181 0.000134 0.000099 0.000072 0.000052 0.000037 0.000026 0.000019 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000021 0.000032 0.000047 0.000068 0.000096 0.000136 0.000190 0.000263 0.000361 0.000492 0.000664 0.000886 0.001169 0.001524 0.001962 0.002493 0.003123 0.003855 0.004686 0.005603 0.006587 0.007607 0.008624 0.009589 0.010447 0.011136 0.011595 0.011763 0.011589 0.011029 0.010057 0.008663 0.006860 0.004683 0.002190 -0.000544 -0.003423 -0.006342 -0.009192 -0.011863 -0.014253 -0.016275 -0.017859 -0.018960 -0.019555 -0.019650 -0.019273 -0.018475 -0.017324 -0.015901 -0.014291 -0.012580 -0.010848 -0.009165 -0.007589 -0.006160 -0.004904 -0.003831 -0.002940 -0.002216 -0.001640 -0.001188 -0.000836 -0.000564 -0.000350 -0.000181 -0.000047 0.000060 0.000140 0.000193 0.000214 0.000197 0.000135 0.000019 -0.000163 -0.000422 -0.000777 -0.001246 -0.001851 -0.002613 -0.003550 -0.004673 -0.005986 -0.007480 -0.009131 -0.010902 -0.012742 -0.014583 -0.016350 -0.017955 -0.019310 -0.020327 -0.020927 -0.021045 -0.020635 -0.019674 -0.018166 -0.016141 -0.013656 -0.010791 -0.007648 -0.004344 -0.001002 0.002253 0.005302 0.008043 0.010391 0.012287 0.013697 0.014611 0.015046 0.015038 0.014641 0.013921 0.012950 0.011803 0.010551 0.009260 0.007984 0.006768 0.005646 0.004638 0.003756 0.003001 0.002370 0.001852 0.001435 0.001104 0.000845 0.000644 0.000488 0.000369 0.000277 0.000207 0.000153 0.000112 0.000081 0.000059 0.000042 0.000030 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000010 0.000016 0.000025 0.000039 0.000058 0.000085 0.000122 0.000172 0.000241 0.000333 0.000455 0.000617 0.000829 0.001101 0.001447 0.001881 0.002414 0.003059 0.003824 0.004711 0.005715 0.006822 0.008008 0.009236 0.010458 0.011616 0.012643 0.013466 0.014013 0.014212 0.014003 0.013337 0.012184 0.010536 0.008413 0.005858 0.002942 -0.000240 -0.003575 -0.006937 -0.010196 -0.013223 -0.015902 -0.018133 -0.019841 -0.020978 -0.021526 -0.021498 -0.020937 -0.019907 -0.018495 -0.016798 -0.014919 -0.012958 -0.011006 -0.009141 -0.007424 -0.005897 -0.004582 -0.003485 -0.002598 -0.001898 -0.001360 -0.000952 -0.000647 -0.000416 -0.000238 -0.000097 0.000018 0.000114 0.000193 0.000252 0.000287 0.000294 0.000266 0.000195 0.000070 -0.000121 -0.000395 -0.000775 -0.001286 -0.001954 -0.002804 -0.003857 -0.005122 -0.006598 -0.008267 -0.010096 -0.012033 -0.014010 -0.015943 -0.017738 -0.019295 -0.020513 -0.021299 -0.021575 -0.021283 -0.020390 -0.018892 -0.016817 -0.014222 -0.011194 -0.007841 -0.004291 -0.000683 0.002846 0.006162 0.009149 0.011713 0.013784 0.015322 0.016316 0.016781 0.016757 0.016304 0.015493 0.014406 0.013126 0.011730 0.010292 0.008874 0.007523 0.006276 0.005157 0.004178 0.003340 0.002639 0.002064 0.001599 0.001231 0.000941 0.000716 0.000542 0.000408 0.000306 0.000227 0.000168 0.000123 0.000089 0.000064 0.000045 0.000032 0.000023 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000012 0.000019 0.000030 0.000045 0.000068 0.000100 0.000144 0.000204 0.000284 0.000393 0.000536 0.000724 0.000969 0.001284 0.001682 0.002180 0.002793 0.003532 0.004407 0.005420 0.006566 0.007829 0.009179 0.010575 0.011963 0.013277 0.014440 0.015372 0.015990 0.016216 0.015983 0.015239 0.013952 0.012119 0.009763 0.006939 0.003730 0.000246 -0.003386 -0.007021 -0.010515 -0.013726 -0.016527 -0.018812 -0.020505 -0.021562 -0.021972 -0.021760 -0.020982 -0.019720 -0.018075 -0.016161 -0.014094 -0.011984 -0.009930 -0.008011 -0.006289 -0.004800 -0.003559 -0.002563 -0.001793 -0.001220 -0.000807 -0.000517 -0.000315 -0.000173 -0.000066 0.000022 0.000101 0.000176 0.000245 0.000308 0.000360 0.000397 0.000413 0.000404 0.000363 0.000278 0.000134 -0.000094 -0.000431 -0.000912 -0.001568 -0.002427 -0.003513 -0.004832 -0.006379 -0.008129 -0.010035 -0.012034 -0.014039 -0.015955 -0.017673 -0.019082 -0.020078 -0.020568 -0.020480 -0.019769 -0.018420 -0.016454 -0.013922 -0.010910 -0.007529 -0.003914 -0.000209 0.003436 0.006880 0.009996 0.012678 0.014850 0.016464 0.017507 0.017991 0.017957 0.017467 0.016597 0.015432 0.014060 0.012566 0.011027 0.009509 0.008064 0.006730 0.005533 0.004485 0.003588 0.002837 0.002220 0.001722 0.001325 0.001013 0.000770 0.000582 0.000438 0.000327 0.000243 0.000179 0.000131 0.000095 0.000068 0.000049 0.000034 0.000024 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000022 0.000034 0.000052 0.000077 0.000113 0.000162 0.000230 0.000321 0.000442 0.000601 0.000811 0.001082 0.001429 0.001868 0.002417 0.003089 0.003901 0.004859 0.005968 0.007221 0.008599 0.010071 0.011591 0.013101 0.014528 0.015791 0.016801 0.017470 0.017716 0.017467 0.016671 0.015299 0.013349 0.010853 0.007873 0.004504 0.000868 -0.002894 -0.006628 -0.010177 -0.013392 -0.016143 -0.018324 -0.019862 -0.020722 -0.020905 -0.020450 -0.019428 -0.017937 -0.016095 -0.014029 -0.011863 -0.009714 -0.007683 -0.005848 -0.004260 -0.002948 -0.001915 -0.001145 -0.000605 -0.000254 -0.000048 0.000059 0.000105 0.000121 0.000131 0.000148 0.000179 0.000224 0.000280 0.000344 0.000410 0.000477 0.000541 0.000603 0.000661 0.000706 0.000727 0.000703 0.000603 0.000391 0.000028 -0.000527 -0.001308 -0.002338 -0.003627 -0.005161 -0.006907 -0.008810 -0.010790 -0.012751 -0.014582 -0.016165 -0.017384 -0.018135 -0.018329 -0.017907 -0.016840 -0.015133 -0.012831 -0.010011 -0.006782 -0.003276 0.000359 0.003968 0.007404 0.010531 0.013238 0.015439 0.017082 0.018146 0.018642 0.018607 0.018103 0.017206 0.016005 0.014588 0.013044 0.011451 0.009879 0.008382 0.007000 0.005759 0.004673 0.003742 0.002962 0.002321 0.001801 0.001387 0.001061 0.000806 0.000610 0.000458 0.000343 0.000254 0.000188 0.000137 0.000100 0.000072 0.000051 0.000036 0.000026 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000011 0.000016 0.000025 0.000038 0.000057 0.000085 0.000124 0.000178 0.000251 0.000349 0.000479 0.000651 0.000875 0.001165 0.001535 0.002003 0.002586 0.003299 0.004159 0.005173 0.006345 0.007667 0.009119 0.010668 0.012266 0.013850 0.015345 0.016665 0.017719 0.018415 0.018670 0.018411 0.017587 0.016172 0.014171 0.011622 0.008596 0.005197 0.001557 -0.002174 -0.005835 -0.009264 -0.012310 -0.014846 -0.016771 -0.018022 -0.018577 -0.018452 -0.017704 -0.016419 -0.014714 -0.012719 -0.010570 -0.008399 -0.006325 -0.004444 -0.002825 -0.001508 -0.000507 0.000193 0.000624 0.000835 0.000878 0.000811 0.000684 0.000538 0.000405 0.000304 0.000244 0.000223 0.000238 0.000280 0.000341 0.000417 0.000507 0.000613 0.000742 0.000897 0.001080 0.001284 0.001491 0.001674 0.001792 0.001798 0.001641 0.001271 0.000648 -0.000256 -0.001448 -0.002912 -0.004605 -0.006461 -0.008388 -0.010277 -0.012007 -0.013453 -0.014497 -0.015037 -0.014994 -0.014323 -0.013013 -0.011090 -0.008622 -0.005707 -0.002471 0.000939 0.004371 0.007673 0.010706 0.013352 0.015519 0.017149 0.018213 0.018718 0.018695 0.018203 0.017316 0.016121 0.014707 0.013161 0.011564 0.009985 0.008479 0.007088 0.005838 0.004741 0.003802 0.003014 0.002364 0.001837 0.001416 0.001084 0.000825 0.000624 0.000469 0.000351 0.000261 0.000193 0.000141 0.000103 0.000074 0.000053 0.000038 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000019 0.000028 0.000042 0.000062 0.000091 0.000132 0.000189 0.000266 0.000369 0.000505 0.000684 0.000917 0.001218 0.001602 0.002085 0.002686 0.003421 0.004305 0.005347 0.006548 0.007901 0.009385 0.010966 0.012593 0.014203 0.015719 0.017053 0.018113 0.018808 0.019056 0.018786 0.017951 0.016531 0.014537 0.012014 0.009042 0.005733 0.002224 -0.001328 -0.004759 -0.007909 -0.010630 -0.012802 -0.014336 -0.015185 -0.015343 -0.014845 -0.013767 -0.012214 -0.010317 -0.008218 -0.006062 -0.003981 -0.002092 -0.000481 0.000797 0.001718 0.002291 0.002549 0.002547 0.002349 0.002025 0.001640 0.001250 0.000898 0.000611 0.000403 0.000272 0.000210 0.000202 0.000233 0.000290 0.000367 0.000466 0.000597 0.000772 0.001007 0.001314 0.001694 0.002138 0.002620 0.003101 0.003526 0.003833 0.003956 0.003835 0.003420 0.002681 0.001611 0.000232 -0.001404 -0.003218 -0.005106 -0.006946 -0.008607 -0.009961 -0.010889 -0.011295 -0.011112 -0.010307 -0.008890 -0.006908 -0.004445 -0.001618 0.001436 0.004569 0.007630 0.010478 0.012991 0.015073 0.016657 0.017707 0.018223 0.018229 0.017778 0.016939 0.015794 0.014429 0.012930 0.011376 0.009835 0.008363 0.007000 0.005773 0.004696 0.003771 0.002994 0.002353 0.001831 0.001414 0.001084 0.000826 0.000625 0.000471 0.000353 0.000263 0.000195 0.000143 0.000104 0.000076 0.000055 0.000039 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000007 0.000010 0.000014 0.000021 0.000030 0.000045 0.000066 0.000096 0.000138 0.000196 0.000275 0.000380 0.000519 0.000701 0.000937 0.001241 0.001628 0.002115 0.002719 0.003456 0.004341 0.005382 0.006581 0.007928 0.009404 0.010971 0.012580 0.014168 0.015656 0.016959 0.017986 0.018651 0.018871 0.018585 0.017750 0.016352 0.014412 0.011981 0.009148 0.006029 0.002768 -0.000478 -0.003546 -0.006281 -0.008545 -0.010230 -0.011264 -0.011619 -0.011310 -0.010395 -0.008968 -0.007155 -0.005099 -0.002954 -0.000866 0.001031 0.002633 0.003866 0.004693 0.005115 0.005164 0.004899 0.004396 0.003740 0.003014 0.002294 0.001640 0.001092 0.000671 0.000380 0.000205 0.000124 0.000110 0.000137 0.000189 0.000256 0.000345 0.000471 0.000659 0.000936 0.001329 0.001854 0.002510 0.003279 0.004124 0.004985 0.005790 0.006458 0.006904 0.007057 0.006857 0.006273 0.005300 0.003971 0.002348 0.000525 -0.001380 -0.003232 -0.004892 -0.006229 -0.007124 -0.007490 -0.007271 -0.006451 -0.005058 -0.003156 -0.000844 0.001751 0.004489 0.007224 0.009818 0.012144 0.014101 0.015617 0.016648 0.017183 0.017239 0.016859 0.016106 0.015053 0.013783 0.012377 0.010911 0.009450 0.008050 0.006750 0.005577 0.004545 0.003657 0.002909 0.002290 0.001786 0.001382 0.001062 0.000810 0.000615 0.000464 0.000349 0.000260 0.000193 0.000143 0.000105 0.000076 0.000055 0.000040 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000015 0.000022 0.000032 0.000047 0.000068 0.000098 0.000141 0.000199 0.000277 0.000382 0.000521 0.000701 0.000935 0.001236 0.001617 0.002095 0.002687 0.003408 0.004273 0.005287 0.006453 0.007761 0.009188 0.010700 0.012247 0.013765 0.015180 0.016408 0.017364 0.017964 0.018135 0.017821 0.016988 0.015630 0.013777 0.011489 0.008859 0.006011 0.003089 0.000248 -0.002353 -0.004569 -0.006275 -0.007382 -0.007838 -0.007638 -0.006820 -0.005466 -0.003692 -0.001640 0.000531 0.002662 0.004606 0.006235 0.007458 0.008221 0.008511 0.008354 0.007813 0.006973 0.005934 0.004803 0.003676 0.002636 0.001746 0.001039 0.000528 0.000200 0.000024 -0.000039 -0.000032 0.000008 0.000055 0.000100 0.000151 0.000232 0.000383 0.000647 0.001068 0.001678 0.002493 0.003506 0.004682 0.005963 0.007265 0.008492 0.009540 0.010307 0.010707 0.010677 0.010186 0.009238 0.007878 0.006183 0.004267 0.002264 0.000319 -0.001420 -0.002818 -0.003763 -0.004173 -0.004008 -0.003269 -0.001998 -0.000276 0.001789 0.004067 0.006419 0.008710 0.010813 0.012624 0.014062 0.015076 0.015643 0.015772 0.015494 0.014863 0.013943 0.012810 0.011539 0.010200 0.008858 0.007564 0.006358 0.005265 0.004301 0.003469 0.002766 0.002183 0.001707 0.001324 0.001019 0.000780 0.000593 0.000449 0.000338 0.000254 0.000189 0.000140 0.000103 0.000075 0.000055 0.000040 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000022 0.000033 0.000047 0.000068 0.000098 0.000140 0.000197 0.000274 0.000376 0.000511 0.000687 0.000913 0.001203 0.001570 0.002029 0.002596 0.003285 0.004109 0.005074 0.006180 0.007416 0.008761 0.010180 0.011623 0.013029 0.014328 0.015440 0.016286 0.016790 0.016886 0.016528 0.015691 0.014381 0.012634 0.010520 0.008139 0.005615 0.003095 0.000728 -0.001336 -0.002963 -0.004048 -0.004521 -0.004355 -0.003569 -0.002229 -0.000440 0.001661 0.003913 0.006148 0.008202 0.009930 0.011216 0.011986 0.012208 0.011899 0.011116 0.009950 0.008518 0.006944 0.005354 0.003859 0.002548 0.001479 0.000680 0.000146 -0.000153 -0.000270 -0.000264 -0.000199 -0.000125 -0.000079 -0.000071 -0.000090 -0.000100 -0.000048 0.000130 0.000499 0.001113 0.002007 0.003188 0.004632 0.006280 0.008044 0.009812 0.011458 0.012855 0.013886 0.014454 0.014497 0.013992 0.012956 0.011453 0.009584 0.007479 0.005291 0.003178 0.001294 -0.000225 -0.001273 -0.001782 -0.001724 -0.001119 -0.000022 0.001475 0.003258 0.005197 0.007161 0.009026 0.010682 0.012044 0.013049 0.013667 0.013893 0.013747 0.013271 0.012520 0.011560 0.010460 0.009284 0.008093 0.006934 0.005847 0.004857 0.003979 0.003219 0.002574 0.002038 0.001598 0.001243 0.000960 0.000737 0.000562 0.000427 0.000323 0.000243 0.000182 0.000135 0.000100 0.000073 0.000053 0.000039 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000022 0.000032 0.000046 0.000067 0.000096 0.000136 0.000191 0.000264 0.000363 0.000491 0.000658 0.000873 0.001146 0.001492 0.001923 0.002454 0.003097 0.003864 0.004759 0.005781 0.006920 0.008152 0.009444 0.010748 0.012006 0.013150 0.014110 0.014810 0.015186 0.015181 0.014759 0.013906 0.012640 0.011005 0.009080 0.006968 0.004799 0.002713 0.000857 -0.000633 -0.001639 -0.002075 -0.001894 -0.001097 0.000271 0.002118 0.004315 0.006702 0.009104 0.011345 0.013258 0.014706 0.015587 0.015848 0.015485 0.014544 0.013116 0.011326 0.009318 0.007244 0.005248 0.003451 0.001945 0.000784 -0.000018 -0.000485 -0.000671 -0.000653 -0.000518 -0.000348 -0.000215 -0.000162 -0.000206 -0.000330 -0.000486 -0.000604 -0.000597 -0.000375 0.000143 0.001014 0.002264 0.003883 0.005816 0.007972 0.010228 0.012437 0.014447 0.016107 0.017290 0.017899 0.017878 0.017220 0.015966 0.014203 0.012057 0.009681 0.007245 0.004919 0.002859 0.001200 0.000035 -0.000580 -0.000636 -0.000166 0.000759 0.002042 0.003564 0.005201 0.006829 0.008337 0.009632 0.010645 0.011334 0.011680 0.011693 0.011401 0.010849 0.010093 0.009193 0.008208 0.007192 0.006192 0.005244 0.004374 0.003597 0.002921 0.002344 0.001862 0.001466 0.001144 0.000887 0.000683 0.000523 0.000399 0.000302 0.000228 0.000172 0.000128 0.000095 0.000070 0.000051 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000021 0.000030 0.000044 0.000063 0.000091 0.000128 0.000180 0.000250 0.000342 0.000462 0.000617 0.000816 0.001069 0.001388 0.001783 0.002268 0.002855 0.003550 0.004360 0.005280 0.006299 0.007394 0.008532 0.009667 0.010746 0.011706 0.012480 0.013005 0.013224 0.013092 0.012584 0.011699 0.010464 0.008934 0.007195 0.005356 0.003545 0.001900 0.000560 -0.000353 -0.000740 -0.000534 0.000283 0.001688 0.003605 0.005918 0.008472 0.011090 0.013583 0.015767 0.017481 0.018593 0.019023 0.018740 0.017771 0.016194 0.014136 0.011753 0.009221 0.006714 0.004393 0.002389 0.000792 -0.000354 -0.001050 -0.001345 -0.001321 -0.001084 -0.000748 -0.000423 -0.000198 -0.000130 -0.000239 -0.000504 -0.000863 -0.001226 -0.001482 -0.001511 -0.001204 -0.000475 0.000726 0.002404 0.004515 0.006967 0.009628 0.012335 0.014908 0.017170 0.018958 0.020140 0.020628 0.020386 0.019431 0.017833 0.015710 0.013215 0.010523 0.007820 0.005283 0.003067 0.001295 0.000051 -0.000630 -0.000756 -0.000376 0.000429 0.001554 0.002881 0.004289 0.005667 0.006914 0.007955 0.008734 0.009222 0.009416 0.009332 0.009002 0.008472 0.007794 0.007019 0.006197 0.005372 0.004577 0.003838 0.003173 0.002589 0.002087 0.001665 0.001316 0.001032 0.000803 0.000621 0.000478 0.000366 0.000279 0.000211 0.000159 0.000120 0.000089 0.000066 0.000048 0.000035 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000027 0.000040 0.000058 0.000084 0.000119 0.000166 0.000230 0.000315 0.000425 0.000566 0.000747 0.000976 0.001262 0.001617 0.002050 0.002571 0.003186 0.003898 0.004701 0.005584 0.006524 0.007488 0.008434 0.009310 0.010059 0.010624 0.010949 0.010987 0.010705 0.010090 0.009152 0.007930 0.006488 0.004919 0.003335 0.001866 0.000644 -0.000204 -0.000567 -0.000367 0.000441 0.001850 0.003809 0.006217 0.008931 0.011775 0.014556 0.017073 0.019141 0.020600 0.021335 0.021284 0.020445 0.018874 0.016686 0.014040 0.011127 0.008149 0.005304 0.002765 0.000669 -0.000898 -0.001905 -0.002375 -0.002384 -0.002045 -0.001498 -0.000889 -0.000354 -0.000004 0.000090 -0.000095 -0.000533 -0.001151 -0.001835 -0.002445 -0.002833 -0.002855 -0.002394 -0.001373 0.000234 0.002397 0.005027 0.007988 0.011101 0.014165 0.016974 0.019331 0.021072 0.022075 0.022272 0.021657 0.020279 0.018245 0.015704 0.012837 0.009839 0.006905 0.004213 0.001912 0.000108 -0.001133 -0.001798 -0.001912 -0.001540 -0.000774 0.000277 0.001495 0.002767 0.003990 0.005078 0.005966 0.006615 0.007006 0.007145 0.007052 0.006763 0.006319 0.005766 0.005149 0.004507 0.003873 0.003273 0.002725 0.002237 0.001814 0.001456 0.001157 0.000912 0.000714 0.000555 0.000429 0.000330 0.000253 0.000192 0.000146 0.000110 0.000082 0.000061 0.000044 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000024 0.000036 0.000052 0.000075 0.000107 0.000150 0.000207 0.000283 0.000382 0.000508 0.000669 0.000871 0.001123 0.001433 0.001809 0.002259 0.002787 0.003393 0.004072 0.004809 0.005582 0.006359 0.007100 0.007758 0.008282 0.008620 0.008727 0.008565 0.008114 0.007372 0.006361 0.005129 0.003752 0.002326 0.000969 -0.000193 -0.001033 -0.001432 -0.001298 -0.000569 0.000776 0.002706 0.005144 0.007963 0.010998 0.014055 0.016923 0.019397 0.021289 0.022450 0.022779 0.022237 0.020848 0.018705 0.015955 0.012790 0.009432 0.006110 0.003040 0.000407 -0.001651 -0.003057 -0.003796 -0.003916 -0.003523 -0.002766 -0.001819 -0.000863 -0.000065 0.000444 0.000578 0.000308 -0.000334 -0.001259 -0.002333 -0.003385 -0.004234 -0.004700 -0.004634 -0.003925 -0.002523 -0.000443 0.002237 0.005375 0.008785 0.012246 0.015525 0.018395 0.020660 0.022164 0.022810 0.022562 0.021451 0.019569 0.017058 0.014101 0.010901 0.007667 0.004596 0.001858 -0.000413 -0.002131 -0.003256 -0.003795 -0.003795 -0.003335 -0.002517 -0.001452 -0.000255 0.000967 0.002121 0.003134 0.003955 0.004553 0.004923 0.005073 0.005029 0.004824 0.004496 0.004086 0.003630 0.003160 0.002700 0.002269 0.001879 0.001536 0.001242 0.000994 0.000789 0.000621 0.000486 0.000378 0.000292 0.000225 0.000172 0.000131 0.000099 0.000074 0.000055 0.000041 0.000030 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000013 0.000020 0.000031 0.000045 0.000066 0.000094 0.000132 0.000182 0.000249 0.000335 0.000445 0.000584 0.000758 0.000974 0.001238 0.001556 0.001933 0.002371 0.002868 0.003417 0.004004 0.004604 0.005189 0.005719 0.006152 0.006442 0.006545 0.006424 0.006052 0.005419 0.004534 0.003430 0.002167 0.000826 -0.000489 -0.001659 -0.002560 -0.003071 -0.003085 -0.002522 -0.001341 0.000457 0.002820 0.005645 0.008784 0.012050 0.015233 0.018113 0.020478 0.022146 0.022975 0.022885 0.021858 0.019950 0.017284 0.014041 0.010445 0.006746 0.003196 0.000027 -0.002569 -0.004457 -0.005570 -0.005914 -0.005564 -0.004661 -0.003390 -0.001962 -0.000594 0.000517 0.001216 0.001403 0.001045 0.000177 -0.001097 -0.002618 -0.004187 -0.005586 -0.006601 -0.007043 -0.006771 -0.005707 -0.003842 -0.001247 0.001941 0.005528 0.009278 0.012934 0.016245 0.018981 0.020956 0.022042 0.022176 0.021368 0.019693 0.017285 0.014324 0.011018 0.007586 0.004241 0.001174 -0.001463 -0.003560 -0.005057 -0.005940 -0.006242 -0.006028 -0.005392 -0.004440 -0.003288 -0.002044 -0.000808 0.000340 0.001337 0.002144 0.002743 0.003133 0.003329 0.003359 0.003252 0.003045 0.002771 0.002460 0.002137 0.001821 0.001527 0.001262 0.001030 0.000833 0.000667 0.000530 0.000418 0.000327 0.000255 0.000197 0.000152 0.000116 0.000088 0.000067 0.000050 0.000037 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000010 0.000017 0.000026 0.000038 0.000056 0.000080 0.000113 0.000156 0.000213 0.000286 0.000380 0.000497 0.000643 0.000822 0.001040 0.001299 0.001603 0.001952 0.002341 0.002762 0.003199 0.003628 0.004021 0.004342 0.004551 0.004608 0.004476 0.004126 0.003540 0.002718 0.001680 0.000470 -0.000846 -0.002178 -0.003417 -0.004444 -0.005137 -0.005381 -0.005081 -0.004171 -0.002626 -0.000469 0.002227 0.005340 0.008700 0.012105 0.015330 0.018149 0.020349 0.021752 0.022231 0.021723 0.020236 0.017856 0.014734 0.011083 0.007158 0.003232 -0.000423 -0.003563 -0.005993 -0.007584 -0.008282 -0.008117 -0.007194 -0.005688 -0.003822 -0.001846 -0.000012 0.001453 0.002370 0.002623 0.002175 0.001067 -0.000583 -0.002593 -0.004735 -0.006755 -0.008402 -0.009450 -0.009722 -0.009111 -0.007587 -0.005203 -0.002091 0.001550 0.005474 0.009408 0.013073 0.016213 0.018613 0.020116 0.020633 0.020151 0.018727 0.016485 0.013599 0.010279 0.006751 0.003240 -0.000050 -0.002945 -0.005320 -0.007093 -0.008237 -0.008766 -0.008737 -0.008232 -0.007355 -0.006219 -0.004935 -0.003606 -0.002321 -0.001150 -0.000142 0.000676 0.001294 0.001719 0.001969 0.002072 0.002056 0.001954 0.001794 0.001600 0.001394 0.001191 0.001000 0.000828 0.000678 0.000549 0.000441 0.000352 0.000278 0.000219 0.000171 0.000132 0.000102 0.000078 0.000059 0.000044 0.000032 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000008 0.000013 0.000021 0.000032 0.000046 0.000067 0.000094 0.000130 0.000178 0.000238 0.000315 0.000411 0.000529 0.000673 0.000845 0.001048 0.001282 0.001545 0.001830 0.002128 0.002421 0.002686 0.002895 0.003014 0.003008 0.002841 0.002483 0.001910 0.001115 0.000106 -0.001088 -0.002414 -0.003798 -0.005144 -0.006341 -0.007268 -0.007807 -0.007850 -0.007310 -0.006137 -0.004322 -0.001904 0.001026 0.004325 0.007810 0.011263 0.014453 0.017146 0.019134 0.020247 0.020371 0.019464 0.017559 0.014766 0.011269 0.007307 0.003160 -0.000876 -0.004516 -0.007506 -0.009653 -0.010834 -0.011014 -0.010247 -0.008669 -0.006491 -0.003973 -0.001402 0.000936 0.002782 0.003936 0.004269 0.003735 0.002383 0.000344 -0.002178 -0.004926 -0.007612 -0.009947 -0.011670 -0.012570 -0.012507 -0.011428 -0.009367 -0.006449 -0.002870 0.001116 0.005221 0.009147 0.012615 0.015383 0.017266 0.018152 0.018004 0.016862 0.014837 0.012094 0.008843 0.005313 0.001736 -0.001672 -0.004724 -0.007277 -0.009236 -0.010557 -0.011244 -0.011339 -0.010920 -0.010084 -0.008941 -0.007604 -0.006181 -0.004763 -0.003429 -0.002235 -0.001216 -0.000390 0.000242 0.000694 0.000986 0.001146 0.001200 0.001178 0.001104 0.000998 0.000878 0.000756 0.000639 0.000533 0.000439 0.000358 0.000290 0.000232 0.000184 0.000145 0.000113 0.000088 0.000067 0.000051 0.000038 0.000028 0.000020 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000010 0.000017 0.000026 0.000038 0.000054 0.000077 0.000106 0.000144 0.000192 0.000253 0.000328 0.000420 0.000531 0.000661 0.000811 0.000979 0.001161 0.001350 0.001533 0.001692 0.001805 0.001843 0.001776 0.001570 0.001196 0.000626 -0.000153 -0.001144 -0.002331 -0.003675 -0.005119 -0.006580 -0.007958 -0.009141 -0.010008 -0.010444 -0.010347 -0.009641 -0.008287 -0.006291 -0.003706 -0.000640 0.002751 0.006271 0.009693 0.012778 0.015296 0.017041 0.017852 0.017633 0.016359 0.014089 0.010957 0.007172 0.002999 -0.001261 -0.005297 -0.008809 -0.011544 -0.013308 -0.013991 -0.013577 -0.012145 -0.009862 -0.006971 -0.003771 -0.000582 0.002275 0.004516 0.005918 0.006337 0.005727 0.004137 0.001712 -0.001322 -0.004682 -0.008048 -0.011098 -0.013534 -0.015112 -0.015662 -0.015105 -0.013458 -0.010831 -0.007418 -0.003476 0.000699 0.004792 0.008505 0.011572 0.013787 0.015013 0.015193 0.014348 0.012574 0.010029 0.006916 0.003464 -0.000091 -0.003524 -0.006639 -0.009281 -0.011344 -0.012769 -0.013549 -0.013718 -0.013345 -0.012523 -0.011359 -0.009966 -0.008452 -0.006914 -0.005436 -0.004079 -0.002885 -0.001879 -0.001065 -0.000438 0.000020 0.000333 0.000526 0.000626 0.000657 0.000641 0.000595 0.000534 0.000467 0.000401 0.000338 0.000282 0.000232 0.000189 0.000152 0.000121 0.000096 0.000075 0.000058 0.000044 0.000033 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000008 0.000013 0.000020 0.000030 0.000043 0.000060 0.000083 0.000112 0.000149 0.000195 0.000252 0.000319 0.000399 0.000491 0.000592 0.000701 0.000811 0.000912 0.000992 0.001031 0.001007 0.000893 0.000659 0.000275 -0.000285 -0.001042 -0.002006 -0.003172 -0.004519 -0.006002 -0.007555 -0.009094 -0.010516 -0.011704 -0.012543 -0.012918 -0.012736 -0.011930 -0.010470 -0.008373 -0.005707 -0.002591 0.000809 0.004286 0.007610 0.010540 0.012846 0.014331 0.014846 0.014309 0.012716 0.010144 0.006753 0.002772 -0.001514 -0.005786 -0.009720 -0.013012 -0.015406 -0.016715 -0.016843 -0.015793 -0.013666 -0.010661 -0.007053 -0.003173 0.000626 0.003996 0.006626 0.008275 0.008787 0.008111 0.006301 0.003513 -0.000011 -0.003960 -0.007989 -0.011744 -0.014895 -0.017166 -0.018360 -0.018371 -0.017198 -0.014937 -0.011775 -0.007967 -0.003817 0.000353 0.004226 0.007520 0.010009 0.011534 0.012020 0.011470 0.009966 0.007654 0.004730 0.001419 -0.002040 -0.005422 -0.008522 -0.011178 -0.013274 -0.014741 -0.015564 -0.015766 -0.015411 -0.014585 -0.013394 -0.011948 -0.010357 -0.008720 -0.007123 -0.005632 -0.004296 -0.003141 -0.002178 -0.001405 -0.000809 -0.000368 -0.000058 0.000145 0.000266 0.000327 0.000346 0.000338 0.000314 0.000283 0.000248 0.000213 0.000180 0.000150 0.000123 0.000100 0.000080 0.000063 0.000049 0.000037 0.000028 0.000020 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000023 0.000033 0.000046 0.000063 0.000084 0.000111 0.000144 0.000183 0.000229 0.000281 0.000339 0.000398 0.000455 0.000501 0.000526 0.000516 0.000451 0.000309 0.000063 -0.000314 -0.000849 -0.001566 -0.002482 -0.003603 -0.004918 -0.006399 -0.008000 -0.009649 -0.011259 -0.012724 -0.013931 -0.014763 -0.015111 -0.014889 -0.014035 -0.012531 -0.010402 -0.007727 -0.004632 -0.001292 0.002082 0.005259 0.007997 0.010074 0.011300 0.011539 0.010723 0.008866 0.006065 0.002497 -0.001589 -0.005895 -0.010089 -0.013839 -0.016839 -0.018835 -0.019649 -0.019198 -0.017504 -0.014693 -0.010990 -0.006696 -0.002172 0.002202 0.006052 0.009047 0.010930 0.011536 0.010808 0.008805 0.005691 0.001725 -0.002764 -0.007406 -0.011819 -0.015648 -0.018590 -0.020420 -0.021011 -0.020340 -0.018491 -0.015640 -0.012039 -0.007993 -0.003831 0.000120 0.003567 0.006264 0.008038 0.008795 0.008523 0.007289 0.005227 0.002524 -0.000601 -0.003913 -0.007184 -0.010210 -0.012822 -0.014897 -0.016360 -0.017186 -0.017394 -0.017039 -0.016204 -0.014988 -0.013502 -0.011853 -0.010144 -0.008460 -0.006870 -0.005426 -0.004159 -0.003082 -0.002197 -0.001492 -0.000949 -0.000546 -0.000259 -0.000064 0.000060 0.000132 0.000169 0.000182 0.000179 0.000168 0.000152 0.000134 0.000115 0.000097 0.000080 0.000065 0.000052 0.000040 0.000031 0.000023 0.000017 0.000012 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000018 0.000025 0.000034 0.000046 0.000060 0.000078 0.000099 0.000123 0.000151 0.000180 0.000208 0.000231 0.000243 0.000235 0.000196 0.000111 -0.000040 -0.000280 -0.000633 -0.001126 -0.001784 -0.002628 -0.003670 -0.004914 -0.006345 -0.007931 -0.009622 -0.011346 -0.013011 -0.014513 -0.015739 -0.016575 -0.016919 -0.016687 -0.015827 -0.014326 -0.012219 -0.009589 -0.006570 -0.003340 -0.000111 0.002887 0.005417 0.007264 0.008247 0.008243 0.007198 0.005143 0.002188 -0.001474 -0.005583 -0.009826 -0.013868 -0.017372 -0.020034 -0.021605 -0.021917 -0.020901 -0.018597 -0.015151 -0.010809 -0.005899 -0.000801 0.004081 0.008355 0.011673 0.013765 0.014459 0.013696 0.011536 0.008150 0.003810 -0.001141 -0.006314 -0.011307 -0.015741 -0.019292 -0.021714 -0.022858 -0.022685 -0.021263 -0.018758 -0.015415 -0.011537 -0.007455 -0.003499 0.000024 0.002862 0.004826 0.005809 0.005784 0.004804 0.002991 0.000521 -0.002394 -0.005526 -0.008649 -0.011559 -0.014086 -0.016103 -0.017531 -0.018338 -0.018537 -0.018176 -0.017333 -0.016106 -0.014599 -0.012920 -0.011169 -0.009433 -0.007783 -0.006270 -0.004927 -0.003773 -0.002808 -0.002025 -0.001408 -0.000935 -0.000585 -0.000334 -0.000160 -0.000045 0.000028 0.000070 0.000092 0.000100 0.000100 0.000094 0.000085 0.000074 0.000063 0.000052 0.000042 0.000033 0.000025 0.000019 0.000013 0.000009 0.000006 0.000003 0.000002 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000031 0.000040 0.000050 0.000061 0.000073 0.000085 0.000094 0.000098 0.000091 0.000067 0.000016 -0.000074 -0.000219 -0.000439 -0.000755 -0.001191 -0.001773 -0.002523 -0.003460 -0.004594 -0.005924 -0.007435 -0.009092 -0.010842 -0.012611 -0.014309 -0.015833 -0.017070 -0.017913 -0.018262 -0.018039 -0.017198 -0.015733 -0.013683 -0.011137 -0.008230 -0.005141 -0.002080 0.000726 0.003048 0.004679 0.005449 0.005247 0.004032 0.001846 -0.001187 -0.004866 -0.008920 -0.013034 -0.016868 -0.020088 -0.022393 -0.023542 -0.023379 -0.021848 -0.019003 -0.015008 -0.010127 -0.004702 0.000868 0.006165 0.010782 0.014363 0.016629 0.017401 0.016620 0.014346 0.010756 0.006128 0.000815 -0.004779 -0.010240 -0.015175 -0.019240 -0.022174 -0.023812 -0.024099 -0.023089 -0.020937 -0.017880 -0.014214 -0.010269 -0.006376 -0.002843 0.000067 0.002159 0.003313 0.003492 0.002735 0.001153 -0.001089 -0.003789 -0.006727 -0.009683 -0.012456 -0.014876 -0.016815 -0.018191 -0.018969 -0.019155 -0.018793 -0.017956 -0.016735 -0.015234 -0.013555 -0.011798 -0.010048 -0.008375 -0.006832 -0.005452 -0.004255 -0.003244 -0.002413 -0.001748 -0.001229 -0.000834 -0.000543 -0.000333 -0.000186 -0.000087 -0.000022 0.000019 0.000043 0.000055 0.000059 0.000058 0.000054 0.000048 0.000040 0.000033 0.000026 0.000020 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000012 0.000016 0.000020 0.000024 0.000028 0.000031 0.000033 0.000032 0.000025 0.000010 -0.000021 -0.000073 -0.000157 -0.000287 -0.000477 -0.000746 -0.001117 -0.001612 -0.002255 -0.003067 -0.004063 -0.005253 -0.006634 -0.008187 -0.009877 -0.011650 -0.013433 -0.015137 -0.016660 -0.017894 -0.018735 -0.019087 -0.018880 -0.018071 -0.016659 -0.014687 -0.012244 -0.009468 -0.006534 -0.003647 -0.001029 0.001100 0.002544 0.003142 0.002795 0.001473 -0.000774 -0.003814 -0.007438 -0.011375 -0.015307 -0.018898 -0.021819 -0.023776 -0.024537 -0.023958 -0.021994 -0.018711 -0.014286 -0.008993 -0.003186 0.002728 0.008322 0.013185 0.016954 0.019346 0.020182 0.019400 0.017060 0.013343 0.008528 0.002974 -0.002911 -0.008705 -0.014006 -0.018461 -0.021797 -0.023838 -0.024518 -0.023877 -0.022060 -0.019294 -0.015866 -0.012099 -0.008322 -0.004843 -0.001925 0.000231 0.001498 0.001830 0.001255 -0.000127 -0.002163 -0.004660 -0.007409 -0.010196 -0.012826 -0.015132 -0.016988 -0.018310 -0.019060 -0.019240 -0.018890 -0.018077 -0.016889 -0.015422 -0.013777 -0.012049 -0.010323 -0.008665 -0.007129 -0.005749 -0.004543 -0.003516 -0.002665 -0.001976 -0.001432 -0.001012 -0.000695 -0.000462 -0.000294 -0.000175 -0.000094 -0.000039 -0.000004 0.000018 0.000031 0.000036 0.000037 0.000035 0.000030 0.000025 0.000020 0.000015 0.000011 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000010 0.000007 0.000001 -0.000010 -0.000029 -0.000059 -0.000107 -0.000180 -0.000288 -0.000445 -0.000665 -0.000968 -0.001374 -0.001905 -0.002582 -0.003426 -0.004450 -0.005661 -0.007056 -0.008614 -0.010299 -0.012059 -0.013822 -0.015501 -0.016996 -0.018206 -0.019028 -0.019375 -0.019179 -0.018403 -0.017048 -0.015158 -0.012825 -0.010182 -0.007400 -0.004679 -0.002232 -0.000267 0.001028 0.001503 0.001068 -0.000298 -0.002539 -0.005519 -0.009028 -0.012797 -0.016513 -0.019846 -0.022475 -0.024117 -0.024550 -0.023640 -0.021352 -0.017762 -0.013052 -0.007501 -0.001466 0.004643 0.010401 0.015397 0.019267 0.021732 0.022612 0.021845 0.019492 0.015731 0.010840 0.005176 -0.000853 -0.006826 -0.012339 -0.017037 -0.020643 -0.022974 -0.023954 -0.023617 -0.022093 -0.019601 -0.016417 -0.012854 -0.009235 -0.005861 -0.002994 -0.000835 0.000485 0.000914 0.000472 -0.000751 -0.002613 -0.004933 -0.007510 -0.010141 -0.012637 -0.014836 -0.016615 -0.017891 -0.018624 -0.018813 -0.018494 -0.017729 -0.016599 -0.015197 -0.013619 -0.011956 -0.010289 -0.008682 -0.007188 -0.005839 -0.004654 -0.003641 -0.002794 -0.002104 -0.001553 -0.001123 -0.000795 -0.000550 -0.000369 -0.000239 -0.000147 -0.000083 -0.000039 -0.000010 0.000008 0.000018 0.000023 0.000024 0.000022 0.000019 0.000016 0.000012 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000000 -0.000004 -0.000012 -0.000023 -0.000042 -0.000069 -0.000110 -0.000170 -0.000256 -0.000380 -0.000554 -0.000792 -0.001113 -0.001535 -0.002081 -0.002769 -0.003617 -0.004639 -0.005840 -0.007214 -0.008741 -0.010387 -0.012098 -0.013806 -0.015428 -0.016868 -0.018027 -0.018812 -0.019137 -0.018939 -0.018187 -0.016882 -0.015069 -0.012839 -0.010319 -0.007675 -0.005099 -0.002792 -0.000956 0.000234 0.000638 0.000174 -0.001175 -0.003349 -0.006211 -0.009557 -0.013123 -0.016604 -0.019681 -0.022046 -0.023426 -0.023611 -0.022477 -0.019995 -0.016246 -0.011412 -0.005772 0.000321 0.006465 0.012242 0.017248 0.021128 0.023607 0.024508 0.023771 0.021456 0.017735 0.012882 0.007248 0.001230 -0.004758 -0.010317 -0.015099 -0.018826 -0.021316 -0.022488 -0.022368 -0.021080 -0.018827 -0.015877 -0.012529 -0.009094 -0.005867 -0.003101 -0.000996 0.000320 0.000790 0.000429 -0.000683 -0.002412 -0.004588 -0.007022 -0.009519 -0.011899 -0.014008 -0.015726 -0.016971 -0.017704 -0.017921 -0.017654 -0.016960 -0.015916 -0.014609 -0.013130 -0.011563 -0.009987 -0.008463 -0.007040 -0.005751 -0.004614 -0.003637 -0.002817 -0.002143 -0.001603 -0.001177 -0.000850 -0.000601 -0.000417 -0.000282 -0.000184 -0.000115 -0.000066 -0.000032 -0.000010 0.000004 0.000012 0.000015 0.000016 0.000014 0.000012 0.000009 0.000006 0.000004 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000003 -0.000008 -0.000015 -0.000025 -0.000041 -0.000065 -0.000098 -0.000145 -0.000213 -0.000307 -0.000439 -0.000621 -0.000866 -0.001191 -0.001615 -0.002156 -0.002834 -0.003663 -0.004657 -0.005819 -0.007141 -0.008606 -0.010179 -0.011809 -0.013431 -0.014964 -0.016320 -0.017404 -0.018128 -0.018410 -0.018195 -0.017450 -0.016181 -0.014432 -0.012287 -0.009872 -0.007344 -0.004883 -0.002684 -0.000935 0.000197 0.000582 0.000143 -0.001133 -0.003186 -0.005885 -0.009031 -0.012370 -0.015613 -0.018453 -0.020596 -0.021783 -0.021815 -0.020576 -0.018041 -0.014291 -0.009504 -0.003952 0.002027 0.008042 0.013690 0.018582 0.022377 0.024808 0.025706 0.025012 0.022783 0.019186 0.014485 0.009016 0.003163 -0.002673 -0.008111 -0.012810 -0.016503 -0.019013 -0.020258 -0.020260 -0.019134 -0.017074 -0.014332 -0.011196 -0.007963 -0.004912 -0.002289 -0.000285 0.000974 0.001432 0.001100 0.000052 -0.001588 -0.003659 -0.005982 -0.008373 -0.010663 -0.012703 -0.014379 -0.015613 -0.016365 -0.016630 -0.016437 -0.015838 -0.014905 -0.013720 -0.012365 -0.010923 -0.009464 -0.008049 -0.006723 -0.005517 -0.004449 -0.003528 -0.002751 -0.002110 -0.001593 -0.001183 -0.000865 -0.000623 -0.000440 -0.000305 -0.000206 -0.000135 -0.000083 -0.000047 -0.000023 -0.000006 0.000004 0.000009 0.000011 0.000010 0.000009 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000008 -0.000014 -0.000022 -0.000035 -0.000054 -0.000080 -0.000117 -0.000168 -0.000239 -0.000337 -0.000471 -0.000652 -0.000895 -0.001213 -0.001625 -0.002148 -0.002798 -0.003589 -0.004533 -0.005631 -0.006877 -0.008252 -0.009724 -0.011245 -0.012752 -0.014170 -0.015416 -0.016400 -0.017040 -0.017260 -0.017007 -0.016252 -0.015001 -0.013296 -0.011217 -0.008882 -0.006441 -0.004066 -0.001937 -0.000234 0.000885 0.001299 0.000934 -0.000221 -0.002110 -0.004609 -0.007531 -0.010636 -0.013649 -0.016283 -0.018258 -0.019329 -0.019310 -0.018089 -0.015644 -0.012052 -0.007481 -0.002187 0.003506 0.009233 0.014609 0.019268 0.022885 0.025208 0.026076 0.025435 0.023338 0.019943 0.015498 0.010324 0.004784 -0.000743 -0.005895 -0.010352 -0.013860 -0.016249 -0.017445 -0.017468 -0.016427 -0.014503 -0.011937 -0.008999 -0.005970 -0.003115 -0.000666 0.001197 0.002355 0.002753 0.002403 0.001374 -0.000218 -0.002222 -0.004469 -0.006786 -0.009011 -0.011006 -0.012662 -0.013903 -0.014693 -0.015025 -0.014925 -0.014442 -0.013641 -0.012597 -0.011389 -0.010091 -0.008772 -0.007485 -0.006274 -0.005169 -0.004187 -0.003336 -0.002615 -0.002019 -0.001535 -0.001150 -0.000850 -0.000619 -0.000444 -0.000313 -0.000216 -0.000145 -0.000094 -0.000057 -0.000031 -0.000013 -0.000002 0.000004 0.000007 0.000008 0.000007 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000018 -0.000028 -0.000042 -0.000062 -0.000090 -0.000128 -0.000180 -0.000251 -0.000348 -0.000480 -0.000656 -0.000889 -0.001192 -0.001583 -0.002074 -0.002683 -0.003421 -0.004297 -0.005313 -0.006463 -0.007727 -0.009076 -0.010464 -0.011834 -0.013115 -0.014228 -0.015092 -0.015628 -0.015767 -0.015458 -0.014675 -0.013422 -0.011740 -0.009705 -0.007427 -0.005046 -0.002724 -0.000632 0.001063 0.002210 0.002693 0.002443 0.001447 -0.000246 -0.002522 -0.005207 -0.008079 -0.010882 -0.013347 -0.015213 -0.016249 -0.016279 -0.015197 -0.012980 -0.009695 -0.005497 -0.000622 0.004631 0.009922 0.014895 0.019209 0.022564 0.024723 0.025538 0.024956 0.023029 0.019903 0.015809 0.011046 0.005951 0.000876 -0.003843 -0.007909 -0.011088 -0.013228 -0.014259 -0.014205 -0.013168 -0.011322 -0.008892 -0.006131 -0.003302 -0.000652 0.001604 0.003297 0.004318 0.004619 0.004211 0.003161 0.001579 -0.000393 -0.002594 -0.004863 -0.007049 -0.009020 -0.010674 -0.011942 -0.012785 -0.013200 -0.013208 -0.012854 -0.012199 -0.011312 -0.010265 -0.009127 -0.007960 -0.006815 -0.005732 -0.004739 -0.003853 -0.003083 -0.002429 -0.001885 -0.001442 -0.001088 -0.000810 -0.000595 -0.000431 -0.000308 -0.000216 -0.000148 -0.000098 -0.000062 -0.000036 -0.000018 -0.000006 0.000001 0.000005 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000013 -0.000021 -0.000031 -0.000046 -0.000066 -0.000094 -0.000132 -0.000183 -0.000253 -0.000346 -0.000471 -0.000637 -0.000856 -0.001138 -0.001499 -0.001952 -0.002510 -0.003184 -0.003980 -0.004901 -0.005940 -0.007078 -0.008288 -0.009528 -0.010744 -0.011871 -0.012836 -0.013564 -0.013981 -0.014023 -0.013643 -0.012815 -0.011545 -0.009869 -0.007858 -0.005614 -0.003269 -0.000973 0.001112 0.002829 0.004036 0.004621 0.004516 0.003704 0.002228 0.000189 -0.002257 -0.004906 -0.007524 -0.009862 -0.011677 -0.012755 -0.012929 -0.012095 -0.010227 -0.007381 -0.003695 0.000622 0.005298 0.010027 0.014484 0.018358 0.021376 0.023322 0.024060 0.023543 0.021817 0.019016 0.015352 0.011097 0.006558 0.002057 -0.002101 -0.005649 -0.008378 -0.010152 -0.010916 -0.010694 -0.009588 -0.007762 -0.005426 -0.002817 -0.000176 0.002269 0.004319 0.005824 0.006684 0.006859 0.006363 0.005261 0.003660 0.001694 -0.000488 -0.002732 -0.004897 -0.006862 -0.008529 -0.009834 -0.010742 -0.011249 -0.011374 -0.011158 -0.010657 -0.009935 -0.009056 -0.008085 -0.007077 -0.006081 -0.005132 -0.004258 -0.003475 -0.002791 -0.002208 -0.001721 -0.001323 -0.001004 -0.000753 -0.000557 -0.000407 -0.000294 -0.000208 -0.000145 -0.000097 -0.000063 -0.000038 -0.000020 -0.000009 -0.000001 0.000003 0.000004 0.000004 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000032 -0.000047 -0.000067 -0.000094 -0.000131 -0.000180 -0.000245 -0.000333 -0.000449 -0.000603 -0.000803 -0.001061 -0.001388 -0.001797 -0.002298 -0.002900 -0.003611 -0.004429 -0.005348 -0.006351 -0.007413 -0.008495 -0.009548 -0.010511 -0.011319 -0.011901 -0.012190 -0.012125 -0.011663 -0.010780 -0.009481 -0.007797 -0.005795 -0.003569 -0.001241 0.001048 0.003148 0.004910 0.006199 0.006907 0.006966 0.006355 0.005105 0.003305 0.001093 -0.001350 -0.003811 -0.006063 -0.007882 -0.009069 -0.009467 -0.008973 -0.007556 -0.005258 -0.002195 0.001451 0.005443 0.009507 0.013358 0.016716 0.019338 0.021032 0.021674 0.021223 0.019720 0.017286 0.014111 0.010438 0.006544 0.002712 -0.000786 -0.003715 -0.005895 -0.007211 -0.007620 -0.007157 -0.005918 -0.004061 -0.001780 0.000706 0.003175 0.005419 0.007263 0.008569 0.009255 0.009286 0.008682 0.007509 0.005869 0.003889 0.001711 -0.000523 -0.002680 -0.004648 -0.006337 -0.007686 -0.008664 -0.009265 -0.009509 -0.009433 -0.009087 -0.008529 -0.007819 -0.007015 -0.006167 -0.005320 -0.004507 -0.003753 -0.003074 -0.002478 -0.001968 -0.001541 -0.001190 -0.000908 -0.000684 -0.000510 -0.000375 -0.000273 -0.000195 -0.000137 -0.000093 -0.000061 -0.000038 -0.000021 -0.000010 -0.000002 0.000002 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000032 -0.000046 -0.000065 -0.000090 -0.000125 -0.000171 -0.000231 -0.000312 -0.000418 -0.000557 -0.000737 -0.000968 -0.001259 -0.001621 -0.002063 -0.002592 -0.003212 -0.003924 -0.004721 -0.005587 -0.006499 -0.007420 -0.008306 -0.009104 -0.009751 -0.010185 -0.010341 -0.010167 -0.009619 -0.008676 -0.007341 -0.005642 -0.003641 -0.001423 0.000898 0.003192 0.005319 0.007137 0.008519 0.009361 0.009591 0.009185 0.008162 0.006596 0.004604 0.002348 0.000017 -0.002185 -0.004054 -0.005405 -0.006089 -0.006005 -0.005115 -0.003444 -0.001084 0.001810 0.005039 0.008368 0.011547 0.014336 0.016520 0.017931 0.018463 0.018078 0.016812 0.014773 0.012127 0.009087 0.005895 0.002798 0.000029 -0.002211 -0.003772 -0.004562 -0.004556 -0.003793 -0.002373 -0.000442 0.001817 0.004205 0.006520 0.008576 0.010218 0.011327 0.011833 0.011714 0.010994 0.009741 0.008052 0.006050 0.003867 0.001637 -0.000517 -0.002490 -0.004201 -0.005593 -0.006638 -0.007332 -0.007690 -0.007748 -0.007551 -0.007151 -0.006604 -0.005961 -0.005268 -0.004565 -0.003883 -0.003246 -0.002669 -0.002160 -0.001722 -0.001354 -0.001051 -0.000805 -0.000610 -0.000457 -0.000338 -0.000247 -0.000178 -0.000125 -0.000086 -0.000057 -0.000036 -0.000020 -0.000010 -0.000003 0.000001 0.000003 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000030 -0.000043 -0.000060 -0.000084 -0.000116 -0.000157 -0.000213 -0.000285 -0.000381 -0.000504 -0.000664 -0.000867 -0.001121 -0.001436 -0.001818 -0.002274 -0.002806 -0.003414 -0.004090 -0.004821 -0.005585 -0.006349 -0.007073 -0.007708 -0.008199 -0.008487 -0.008515 -0.008233 -0.007602 -0.006601 -0.005230 -0.003517 -0.001516 0.000695 0.003011 0.005313 0.007468 0.009345 0.010821 0.011794 0.012194 0.011987 0.011182 0.009837 0.008050 0.005960 0.003732 0.001550 -0.000402 -0.001955 -0.002966 -0.003337 -0.003019 -0.002023 -0.000416 0.001681 0.004104 0.006655 0.009128 0.011317 0.013039 0.014152 0.014564 0.014242 0.013219 0.011586 0.009488 0.007106 0.004647 0.002317 0.000314 -0.001199 -0.002101 -0.002327 -0.001868 -0.000771 0.000865 0.002898 0.005162 0.007473 0.009652 0.011535 0.012985 0.013905 0.014237 0.013971 0.013137 0.011804 0.010067 0.008044 0.005858 0.003635 0.001488 -0.000486 -0.002212 -0.003640 -0.004743 -0.005518 -0.005980 -0.006160 -0.006100 -0.005847 -0.005451 -0.004957 -0.004409 -0.003842 -0.003284 -0.002757 -0.002276 -0.001850 -0.001481 -0.001169 -0.000911 -0.000701 -0.000533 -0.000401 -0.000298 -0.000219 -0.000158 -0.000112 -0.000078 -0.000052 -0.000033 -0.000019 -0.000009 -0.000003 0.000001 0.000003 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000012 -0.000018 -0.000027 -0.000038 -0.000054 -0.000076 -0.000104 -0.000142 -0.000191 -0.000255 -0.000339 -0.000448 -0.000587 -0.000762 -0.000981 -0.001250 -0.001575 -0.001960 -0.002408 -0.002916 -0.003478 -0.004081 -0.004704 -0.005320 -0.005890 -0.006372 -0.006716 -0.006869 -0.006778 -0.006397 -0.005691 -0.004639 -0.003242 -0.001521 0.000474 0.002671 0.004977 0.007279 0.009455 0.011382 0.012943 0.014038 0.014594 0.014571 0.013968 0.012826 0.011225 0.009281 0.007137 0.004955 0.002898 0.001124 -0.000234 -0.001077 -0.001349 -0.001043 -0.000201 0.001086 0.002692 0.004458 0.006217 0.007799 0.009055 0.009864 0.010152 0.009890 0.009107 0.007880 0.006328 0.004605 0.002878 0.001319 0.000086 -0.000694 -0.000931 -0.000583 0.000341 0.001786 0.003651 0.005803 0.008087 0.010339 0.012399 0.014124 0.015398 0.016142 0.016314 0.015913 0.014976 0.013573 0.011798 0.009763 0.007585 0.005379 0.003250 0.001287 -0.000442 -0.001891 -0.003038 -0.003878 -0.004427 -0.004713 -0.004774 -0.004651 -0.004390 -0.004031 -0.003614 -0.003170 -0.002725 -0.002300 -0.001908 -0.001557 -0.001252 -0.000993 -0.000777 -0.000601 -0.000458 -0.000346 -0.000258 -0.000190 -0.000137 -0.000098 -0.000068 -0.000045 -0.000029 -0.000017 -0.000008 -0.000002 0.000001 0.000003 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000015 -0.000023 -0.000033 -0.000047 -0.000066 -0.000091 -0.000124 -0.000168 -0.000224 -0.000297 -0.000391 -0.000509 -0.000659 -0.000844 -0.001070 -0.001342 -0.001662 -0.002031 -0.002447 -0.002904 -0.003389 -0.003883 -0.004362 -0.004793 -0.005136 -0.005347 -0.005378 -0.005183 -0.004718 -0.003950 -0.002861 -0.001449 0.000266 0.002242 0.004413 0.006693 0.008981 0.011164 0.013124 0.014751 0.015948 0.016640 0.016780 0.016358 0.015399 0.013964 0.012149 0.010074 0.007879 0.005712 0.003714 0.002012 0.000704 -0.000145 -0.000513 -0.000417 0.000082 0.000893 0.001896 0.002960 0.003952 0.004753 0.005267 0.005431 0.005227 0.004674 0.003836 0.002812 0.001723 0.000704 -0.000111 -0.000601 -0.000672 -0.000265 0.000638 0.002013 0.003797 0.005888 0.008161 0.010472 0.012675 0.014629 0.016213 0.017329 0.017916 0.017947 0.017430 0.016409 0.014954 0.013159 0.011129 0.008974 0.006802 0.004708 0.002774 0.001060 -0.000393 -0.001563 -0.002450 -0.003066 -0.003437 -0.003598 -0.003586 -0.003441 -0.003201 -0.002898 -0.002563 -0.002219 -0.001884 -0.001571 -0.001289 -0.001042 -0.000830 -0.000652 -0.000506 -0.000388 -0.000293 -0.000219 -0.000161 -0.000117 -0.000083 -0.000058 -0.000039 -0.000025 -0.000014 -0.000007 -0.000002 0.000001 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000019 -0.000028 -0.000040 -0.000056 -0.000078 -0.000107 -0.000144 -0.000193 -0.000255 -0.000335 -0.000435 -0.000560 -0.000714 -0.000901 -0.001124 -0.001385 -0.001683 -0.002017 -0.002379 -0.002759 -0.003139 -0.003497 -0.003804 -0.004026 -0.004121 -0.004049 -0.003766 -0.003234 -0.002423 -0.001314 0.000095 0.001787 0.003725 0.005851 0.008088 0.010341 0.012507 0.014478 0.016147 0.017420 0.018221 0.018499 0.018232 0.017433 0.016145 0.014443 0.012429 0.010221 0.007949 0.005743 0.003720 0.001979 0.000591 -0.000405 -0.001007 -0.001244 -0.001178 -0.000890 -0.000477 -0.000037 0.000337 0.000572 0.000621 0.000468 0.000129 -0.000345 -0.000878 -0.001376 -0.001736 -0.001858 -0.001658 -0.001072 -0.000070 0.001346 0.003137 0.005231 0.007529 0.009911 0.012246 0.014403 0.016262 0.017719 0.018697 0.019150 0.019062 0.018453 0.017371 0.015888 0.014095 0.012092 0.009983 0.007865 0.005827 0.003942 0.002264 0.000830 -0.000343 -0.001253 -0.001914 -0.002349 -0.002588 -0.002665 -0.002617 -0.002475 -0.002270 -0.002028 -0.001771 -0.001515 -0.001271 -0.001049 -0.000852 -0.000682 -0.000539 -0.000420 -0.000322 -0.000244 -0.000182 -0.000134 -0.000097 -0.000069 -0.000048 -0.000032 -0.000020 -0.000012 -0.000006 -0.000001 0.000001 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000014 -0.000022 -0.000033 -0.000047 -0.000065 -0.000090 -0.000122 -0.000163 -0.000216 -0.000282 -0.000365 -0.000468 -0.000594 -0.000746 -0.000926 -0.001134 -0.001371 -0.001632 -0.001912 -0.002200 -0.002482 -0.002736 -0.002938 -0.003057 -0.003057 -0.002901 -0.002551 -0.001972 -0.001137 -0.000028 0.001358 0.003007 0.004887 0.006946 0.009115 0.011310 0.013434 0.015387 0.017069 0.018388 0.019269 0.019655 0.019517 0.018854 0.017695 0.016096 0.014139 0.011926 0.009568 0.007183 0.004880 0.002758 0.000893 -0.000664 -0.001888 -0.002787 -0.003389 -0.003745 -0.003919 -0.003979 -0.003990 -0.004006 -0.004062 -0.004170 -0.004315 -0.004461 -0.004552 -0.004518 -0.004287 -0.003791 -0.002975 -0.001807 -0.000279 0.001587 0.003739 0.006099 0.008570 0.011038 0.013385 0.015495 0.017265 0.018609 0.019467 0.019807 0.019627 0.018953 0.017838 0.016354 0.014589 0.012638 0.010597 0.008557 0.006597 0.004784 0.003164 0.001771 0.000618 -0.000293 -0.000976 -0.001452 -0.001747 -0.001892 -0.001919 -0.001857 -0.001733 -0.001569 -0.001384 -0.001195 -0.001011 -0.000840 -0.000687 -0.000553 -0.000439 -0.000343 -0.000264 -0.000201 -0.000150 -0.000110 -0.000079 -0.000056 -0.000039 -0.000026 -0.000016 -0.000009 -0.000004 -0.000001 0.000001 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000011 -0.000017 -0.000026 -0.000038 -0.000054 -0.000074 -0.000101 -0.000136 -0.000179 -0.000234 -0.000302 -0.000386 -0.000487 -0.000608 -0.000750 -0.000913 -0.001096 -0.001296 -0.001506 -0.001717 -0.001916 -0.002084 -0.002200 -0.002236 -0.002161 -0.001942 -0.001545 -0.000940 -0.000102 0.000987 0.002329 0.003914 0.005714 0.007684 0.009761 0.011871 0.013926 0.015832 0.017496 0.018830 0.019758 0.020222 0.020185 0.019635 0.018589 0.017085 0.015190 0.012985 0.010569 0.008046 0.005519 0.003083 0.000819 -0.001210 -0.002965 -0.004428 -0.005604 -0.006516 -0.007197 -0.007690 -0.008037 -0.008271 -0.008418 -0.008484 -0.008461 -0.008323 -0.008030 -0.007537 -0.006797 -0.005770 -0.004430 -0.002769 -0.000802 0.001435 0.003879 0.006449 0.009048 0.011570 0.013910 0.015965 0.017648 0.018890 0.019647 0.019897 0.019651 0.018939 0.017818 0.016360 0.014650 0.012777 0.010829 0.008890 0.007031 0.005311 0.003772 0.002441 0.001330 0.000438 -0.000245 -0.000739 -0.001070 -0.001263 -0.001346 -0.001345 -0.001284 -0.001183 -0.001058 -0.000924 -0.000789 -0.000661 -0.000545 -0.000442 -0.000352 -0.000277 -0.000214 -0.000163 -0.000121 -0.000089 -0.000064 -0.000045 -0.000031 -0.000021 -0.000013 -0.000007 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000013 -0.000020 -0.000030 -0.000043 -0.000060 -0.000083 -0.000111 -0.000147 -0.000191 -0.000246 -0.000313 -0.000393 -0.000488 -0.000598 -0.000723 -0.000861 -0.001010 -0.001162 -0.001310 -0.001442 -0.001541 -0.001588 -0.001560 -0.001430 -0.001168 -0.000745 -0.000134 0.000688 0.001737 0.003016 0.004517 0.006216 0.008074 0.010037 0.012037 0.013994 0.015825 0.017440 0.018757 0.019702 0.020214 0.020251 0.019794 0.018846 0.017434 0.015607 0.013432 0.010992 0.008381 0.005693 0.003022 0.000451 -0.001951 -0.004130 -0.006050 -0.007695 -0.009062 -0.010162 -0.011012 -0.011636 -0.012051 -0.012272 -0.012304 -0.012140 -0.011763 -0.011152 -0.010279 -0.009122 -0.007663 -0.005901 -0.003849 -0.001538 0.000981 0.003640 0.006354 0.009029 0.011569 0.013877 0.015866 0.017462 0.018610 0.019280 0.019463 0.019174 0.018452 0.017352 0.015948 0.014318 0.012546 0.010715 0.008898 0.007160 0.005553 0.004113 0.002863 0.001813 0.000961 0.000296 -0.000198 -0.000545 -0.000767 -0.000889 -0.000933 -0.000920 -0.000867 -0.000789 -0.000699 -0.000604 -0.000512 -0.000425 -0.000348 -0.000279 -0.000221 -0.000171 -0.000131 -0.000098 -0.000071 -0.000051 -0.000036 -0.000024 -0.000016 -0.000010 -0.000006 -0.000003 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000015 -0.000023 -0.000034 -0.000048 -0.000067 -0.000090 -0.000119 -0.000154 -0.000198 -0.000250 -0.000312 -0.000385 -0.000469 -0.000562 -0.000664 -0.000771 -0.000877 -0.000975 -0.001054 -0.001101 -0.001097 -0.001023 -0.000855 -0.000569 -0.000138 0.000461 0.001250 0.002241 0.003439 0.004838 0.006418 0.008146 0.009974 0.011842 0.013678 0.015406 0.016945 0.018217 0.019148 0.019681 0.019769 0.019385 0.018525 0.017202 0.015452 0.013330 0.010906 0.008261 0.005483 0.002660 -0.000123 -0.002791 -0.005282 -0.007544 -0.009545 -0.011262 -0.012686 -0.013815 -0.014655 -0.015212 -0.015490 -0.015493 -0.015215 -0.014651 -0.013789 -0.012620 -0.011140 -0.009353 -0.007275 -0.004937 -0.002383 0.000326 0.003117 0.005906 0.008604 0.011120 0.013370 0.015277 0.016783 0.017844 0.018441 0.018575 0.018266 0.017557 0.016504 0.015176 0.013649 0.012000 0.010304 0.008628 0.007028 0.005550 0.004224 0.003071 0.002097 0.001300 0.000670 0.000191 -0.000155 -0.000391 -0.000536 -0.000610 -0.000631 -0.000614 -0.000573 -0.000516 -0.000453 -0.000389 -0.000327 -0.000270 -0.000219 -0.000174 -0.000136 -0.000104 -0.000078 -0.000057 -0.000041 -0.000029 -0.000019 -0.000013 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000027 -0.000038 -0.000053 -0.000072 -0.000095 -0.000123 -0.000157 -0.000198 -0.000245 -0.000300 -0.000362 -0.000430 -0.000503 -0.000577 -0.000648 -0.000707 -0.000747 -0.000754 -0.000714 -0.000610 -0.000421 -0.000126 0.000297 0.000869 0.001609 0.002528 0.003632 0.004915 0.006362 0.007945 0.009621 0.011338 0.013034 0.014637 0.016075 0.017276 0.018170 0.018699 0.018816 0.018490 0.017707 0.016474 0.014814 0.012770 0.010400 0.007777 0.004978 0.002088 -0.000810 -0.003639 -0.006328 -0.008819 -0.011064 -0.013025 -0.014679 -0.016008 -0.017004 -0.017662 -0.017980 -0.017959 -0.017597 -0.016893 -0.015847 -0.014465 -0.012758 -0.010745 -0.008457 -0.005937 -0.003240 -0.000433 0.002410 0.005206 0.007871 0.010323 0.012486 0.014298 0.015708 0.016687 0.017222 0.017322 0.017012 0.016336 0.015350 0.014119 0.012714 0.011205 0.009659 0.008136 0.006687 0.005348 0.004148 0.003102 0.002216 0.001485 0.000902 0.000452 0.000118 -0.000117 -0.000273 -0.000365 -0.000409 -0.000417 -0.000402 -0.000372 -0.000333 -0.000290 -0.000247 -0.000207 -0.000169 -0.000136 -0.000107 -0.000083 -0.000062 -0.000046 -0.000033 -0.000023 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000013 -0.000021 -0.000030 -0.000042 -0.000057 -0.000075 -0.000097 -0.000124 -0.000154 -0.000190 -0.000231 -0.000276 -0.000325 -0.000375 -0.000424 -0.000467 -0.000498 -0.000509 -0.000489 -0.000426 -0.000305 -0.000108 0.000182 0.000584 0.001117 0.001797 0.002633 0.003633 0.004791 0.006096 0.007522 0.009036 0.010589 0.012129 0.013591 0.014910 0.016020 0.016856 0.017362 0.017490 0.017208 0.016497 0.015354 0.013796 0.011854 0.009577 0.007027 0.004275 0.001398 -0.001524 -0.004413 -0.007195 -0.009805 -0.012187 -0.014294 -0.016087 -0.017541 -0.018635 -0.019356 -0.019699 -0.019659 -0.019238 -0.018442 -0.017278 -0.015762 -0.013917 -0.011774 -0.009375 -0.006773 -0.004027 -0.001206 0.001613 0.004352 0.006933 0.009282 0.011333 0.013033 0.014343 0.015242 0.015724 0.015803 0.015508 0.014881 0.013978 0.012859 0.011588 0.010230 0.008844 0.007483 0.006190 0.004999 0.003930 0.002998 0.002205 0.001549 0.001021 0.000609 0.000297 0.000071 -0.000085 -0.000185 -0.000242 -0.000268 -0.000271 -0.000259 -0.000237 -0.000211 -0.000183 -0.000156 -0.000129 -0.000105 -0.000084 -0.000065 -0.000049 -0.000037 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000006 -0.000010 -0.000016 -0.000023 -0.000033 -0.000045 -0.000059 -0.000077 -0.000097 -0.000120 -0.000146 -0.000176 -0.000208 -0.000241 -0.000275 -0.000305 -0.000329 -0.000339 -0.000331 -0.000294 -0.000218 -0.000090 0.000103 0.000378 0.000751 0.001236 0.001847 0.002595 0.003484 0.004513 0.005670 0.006935 0.008280 0.009663 0.011037 0.012347 0.013535 0.014539 0.015302 0.015769 0.015897 0.015649 0.015003 0.013954 0.012508 0.010691 0.008541 0.006111 0.003464 0.000671 -0.002192 -0.005050 -0.007829 -0.010461 -0.012884 -0.015044 -0.016896 -0.018406 -0.019545 -0.020296 -0.020647 -0.020594 -0.020140 -0.019294 -0.018070 -0.016492 -0.014590 -0.012406 -0.009986 -0.007389 -0.004677 -0.001921 0.000807 0.003433 0.005885 0.008097 0.010013 0.011589 0.012794 0.013614 0.014049 0.014117 0.013848 0.013282 0.012473 0.011474 0.010346 0.009144 0.007922 0.006726 0.005592 0.004548 0.003613 0.002796 0.002100 0.001522 0.001054 0.000684 0.000401 0.000191 0.000042 -0.000059 -0.000122 -0.000157 -0.000172 -0.000173 -0.000164 -0.000150 -0.000133 -0.000115 -0.000097 -0.000080 -0.000065 -0.000051 -0.000039 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000005 -0.000008 -0.000012 -0.000018 -0.000026 -0.000035 -0.000047 -0.000060 -0.000075 -0.000092 -0.000112 -0.000133 -0.000155 -0.000177 -0.000198 -0.000215 -0.000225 -0.000222 -0.000201 -0.000155 -0.000074 0.000052 0.000235 0.000488 0.000823 0.001255 0.001795 0.002451 0.003229 0.004126 0.005136 0.006240 0.007415 0.008626 0.009831 0.010984 0.012033 0.012924 0.013604 0.014023 0.014140 0.013919 0.013336 0.012382 0.011058 0.009383 0.007388 0.005117 0.002625 -0.000023 -0.002757 -0.005508 -0.008201 -0.010770 -0.013151 -0.015286 -0.017127 -0.018632 -0.019771 -0.020521 -0.020868 -0.020807 -0.020342 -0.019483 -0.018251 -0.016674 -0.014787 -0.012636 -0.010273 -0.007756 -0.005150 -0.002522 0.000059 0.002524 0.004810 0.006859 0.008622 0.010063 0.011159 0.011902 0.012295 0.012359 0.012122 0.011625 0.010914 0.010041 0.009057 0.008012 0.006952 0.005918 0.004939 0.004040 0.003234 0.002531 0.001931 0.001431 0.001023 0.000700 0.000449 0.000260 0.000122 0.000026 -0.000038 -0.000078 -0.000100 -0.000108 -0.000109 -0.000103 -0.000094 -0.000083 -0.000071 -0.000060 -0.000049 -0.000039 -0.000030 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000014 -0.000020 -0.000027 -0.000036 -0.000046 -0.000058 -0.000071 -0.000085 -0.000100 -0.000115 -0.000129 -0.000141 -0.000149 -0.000149 -0.000138 -0.000111 -0.000061 0.000019 0.000138 0.000305 0.000531 0.000827 0.001203 0.001670 0.002236 0.002904 0.003675 0.004540 0.005488 0.006497 0.007539 0.008579 0.009575 0.010484 0.011258 0.011851 0.012217 0.012317 0.012118 0.011596 0.010738 0.009543 0.008024 0.006205 0.004122 0.001825 -0.000631 -0.003182 -0.005763 -0.008305 -0.010743 -0.013014 -0.015060 -0.016831 -0.018284 -0.019384 -0.020109 -0.020441 -0.020377 -0.019919 -0.019080 -0.017883 -0.016358 -0.014544 -0.012488 -0.010243 -0.007868 -0.005424 -0.002974 -0.000584 0.001686 0.003778 0.005643 0.007240 0.008540 0.009525 0.010191 0.010546 0.010609 0.010409 0.009983 0.009372 0.008623 0.007780 0.006887 0.005984 0.005104 0.004273 0.003510 0.002829 0.002233 0.001724 0.001299 0.000952 0.000673 0.000456 0.000290 0.000167 0.000078 0.000017 -0.000024 -0.000048 -0.000062 -0.000067 -0.000067 -0.000064 -0.000058 -0.000051 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000011 -0.000015 -0.000021 -0.000028 -0.000036 -0.000045 -0.000054 -0.000064 -0.000075 -0.000084 -0.000093 -0.000099 -0.000100 -0.000095 -0.000080 -0.000050 -0.000000 0.000075 0.000183 0.000331 0.000528 0.000783 0.001104 0.001502 0.001981 0.002545 0.003195 0.003925 0.004724 0.005576 0.006457 0.007337 0.008183 0.008956 0.009615 0.010120 0.010432 0.010513 0.010333 0.009870 0.009108 0.008046 0.006690 0.005060 0.003187 0.001111 -0.001119 -0.003448 -0.005814 -0.008156 -0.010412 -0.012521 -0.014429 -0.016085 -0.017447 -0.018481 -0.019161 -0.019471 -0.019406 -0.018970 -0.018176 -0.017048 -0.015616 -0.013920 -0.012006 -0.009927 -0.007737 -0.005496 -0.003262 -0.001092 0.000957 0.002838 0.004507 0.005931 0.007086 0.007960 0.008552 0.008870 0.008935 0.008773 0.008416 0.007903 0.007272 0.006563 0.005814 0.005057 0.004320 0.003626 0.002990 0.002422 0.001926 0.001502 0.001147 0.000855 0.000621 0.000436 0.000293 0.000186 0.000107 0.000051 0.000012 -0.000014 -0.000029 -0.000038 -0.000041 -0.000041 -0.000039 -0.000035 -0.000031 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000022 -0.000028 -0.000034 -0.000041 -0.000049 -0.000056 -0.000062 -0.000066 -0.000068 -0.000066 -0.000058 -0.000040 -0.000011 0.000036 0.000103 0.000198 0.000326 0.000494 0.000709 0.000979 0.001311 0.001710 0.002178 0.002717 0.003322 0.003985 0.004691 0.005422 0.006154 0.006858 0.007503 0.008054 0.008475 0.008733 0.008795 0.008633 0.008227 0.007560 0.006630 0.005441 0.004007 0.002352 0.000512 -0.001472 -0.003553 -0.005675 -0.007784 -0.009823 -0.011737 -0.013472 -0.014982 -0.016227 -0.017172 -0.017794 -0.018077 -0.018015 -0.017612 -0.016882 -0.015846 -0.014536 -0.012989 -0.011251 -0.009369 -0.007395 -0.005383 -0.003386 -0.001455 0.000362 0.002022 0.003491 0.004740 0.005751 0.006516 0.007036 0.007320 0.007387 0.007260 0.006969 0.006547 0.006026 0.005441 0.004823 0.004199 0.003593 0.003022 0.002500 0.002034 0.001627 0.001279 0.000988 0.000748 0.000553 0.000399 0.000279 0.000187 0.000119 0.000069 0.000033 0.000009 -0.000007 -0.000017 -0.000022 -0.000024 -0.000024 -0.000023 -0.000020 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000031 -0.000036 -0.000041 -0.000045 -0.000047 -0.000046 -0.000042 -0.000032 -0.000015 0.000013 0.000054 0.000113 0.000194 0.000302 0.000442 0.000621 0.000844 0.001116 0.001442 0.001825 0.002264 0.002757 0.003296 0.003872 0.004468 0.005065 0.005640 0.006167 0.006618 0.006962 0.007170 0.007214 0.007070 0.006717 0.006143 0.005342 0.004316 0.003076 0.001642 0.000042 -0.001689 -0.003510 -0.005375 -0.007234 -0.009037 -0.010733 -0.012276 -0.013622 -0.014732 -0.015577 -0.016132 -0.016384 -0.016327 -0.015965 -0.015310 -0.014383 -0.013213 -0.011835 -0.010290 -0.008623 -0.006881 -0.005111 -0.003361 -0.001675 -0.000094 0.001346 0.002616 0.003694 0.004566 0.005227 0.005678 0.005929 0.005997 0.005903 0.005671 0.005331 0.004910 0.004436 0.003935 0.003429 0.002938 0.002477 0.002055 0.001678 0.001350 0.001069 0.000834 0.000639 0.000481 0.000354 0.000255 0.000178 0.000119 0.000076 0.000044 0.000022 0.000007 -0.000003 -0.000009 -0.000012 -0.000013 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000020 -0.000024 -0.000027 -0.000030 -0.000032 -0.000032 -0.000030 -0.000025 -0.000016 0.000000 0.000025 0.000061 0.000110 0.000178 0.000267 0.000382 0.000528 0.000709 0.000929 0.001192 0.001499 0.001851 0.002246 0.002677 0.003137 0.003614 0.004092 0.004553 0.004976 0.005337 0.005612 0.005775 0.005804 0.005676 0.005375 0.004888 0.004209 0.003339 0.002286 0.001066 -0.000300 -0.001782 -0.003345 -0.004951 -0.006556 -0.008116 -0.009589 -0.010931 -0.012103 -0.013073 -0.013810 -0.014296 -0.014516 -0.014466 -0.014148 -0.013574 -0.012763 -0.011741 -0.010540 -0.009196 -0.007749 -0.006242 -0.004716 -0.003211 -0.001766 -0.000415 0.000812 0.001892 0.002807 0.003548 0.004109 0.004496 0.004715 0.004783 0.004716 0.004538 0.004269 0.003935 0.003558 0.003159 0.002756 0.002365 0.001998 0.001662 0.001363 0.001102 0.000879 0.000691 0.000535 0.000408 0.000306 0.000225 0.000161 0.000112 0.000076 0.000048 0.000029 0.000015 0.000006 -0.000000 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000017 -0.000020 -0.000021 -0.000022 -0.000022 -0.000019 -0.000014 -0.000005 0.000009 0.000030 0.000060 0.000101 0.000156 0.000228 0.000321 0.000438 0.000583 0.000758 0.000967 0.001210 0.001488 0.001798 0.002138 0.002499 0.002873 0.003248 0.003610 0.003943 0.004226 0.004440 0.004565 0.004581 0.004469 0.004215 0.003808 0.003242 0.002517 0.001639 0.000618 -0.000526 -0.001770 -0.003087 -0.004442 -0.005800 -0.007124 -0.008376 -0.009519 -0.010520 -0.011348 -0.011980 -0.012396 -0.012584 -0.012541 -0.012268 -0.011777 -0.011083 -0.010209 -0.009182 -0.008037 -0.006806 -0.005527 -0.004235 -0.002966 -0.001750 -0.000617 0.000411 0.001314 0.002078 0.002697 0.003168 0.003494 0.003683 0.003749 0.003705 0.003571 0.003364 0.003104 0.002810 0.002498 0.002182 0.001876 0.001588 0.001325 0.001091 0.000887 0.000712 0.000564 0.000442 0.000341 0.000259 0.000194 0.000142 0.000102 0.000071 0.000048 0.000031 0.000019 0.000011 0.000006 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000015 -0.000014 -0.000011 -0.000006 0.000001 0.000013 0.000030 0.000054 0.000088 0.000132 0.000189 0.000263 0.000356 0.000470 0.000608 0.000771 0.000961 0.001177 0.001417 0.001679 0.001958 0.002247 0.002536 0.002815 0.003070 0.003287 0.003451 0.003543 0.003548 0.003452 0.003241 0.002906 0.002442 0.001848 0.001127 0.000289 -0.000653 -0.001679 -0.002766 -0.003888 -0.005016 -0.006117 -0.007160 -0.008115 -0.008952 -0.009646 -0.010176 -0.010524 -0.010683 -0.010646 -0.010418 -0.010005 -0.009423 -0.008690 -0.007831 -0.006873 -0.005846 -0.004781 -0.003708 -0.002657 -0.001652 -0.000718 0.000127 0.000869 0.001497 0.002006 0.002394 0.002666 0.002827 0.002888 0.002863 0.002765 0.002609 0.002411 0.002186 0.001946 0.001703 0.001467 0.001245 0.001043 0.000862 0.000704 0.000569 0.000455 0.000359 0.000280 0.000216 0.000163 0.000121 0.000089 0.000063 0.000044 0.000030 0.000020 0.000013 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000009 -0.000010 -0.000009 -0.000008 -0.000006 -0.000002 0.000005 0.000014 0.000028 0.000047 0.000073 0.000108 0.000153 0.000211 0.000283 0.000372 0.000479 0.000605 0.000751 0.000917 0.001101 0.001300 0.001512 0.001730 0.001949 0.002160 0.002352 0.002515 0.002636 0.002701 0.002699 0.002616 0.002443 0.002172 0.001797 0.001318 0.000737 0.000060 -0.000701 -0.001532 -0.002414 -0.003326 -0.004244 -0.005142 -0.005995 -0.006777 -0.007464 -0.008034 -0.008469 -0.008756 -0.008886 -0.008856 -0.008668 -0.008329 -0.007850 -0.007247 -0.006541 -0.005755 -0.004914 -0.004044 -0.003169 -0.002314 -0.001499 -0.000743 -0.000060 0.000539 0.001047 0.001459 0.001775 0.001997 0.002133 0.002189 0.002176 0.002107 0.001992 0.001845 0.001675 0.001495 0.001311 0.001132 0.000964 0.000810 0.000673 0.000553 0.000450 0.000362 0.000288 0.000227 0.000176 0.000135 0.000102 0.000075 0.000055 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000004 -0.000002 0.000001 0.000006 0.000014 0.000025 0.000039 0.000059 0.000086 0.000121 0.000165 0.000221 0.000289 0.000371 0.000468 0.000579 0.000705 0.000843 0.000993 0.001152 0.001315 0.001477 0.001633 0.001775 0.001894 0.001981 0.002025 0.002017 0.001947 0.001807 0.001590 0.001292 0.000911 0.000450 -0.000087 -0.000692 -0.001352 -0.002055 -0.002783 -0.003517 -0.004236 -0.004921 -0.005549 -0.006101 -0.006561 -0.006911 -0.007143 -0.007248 -0.007223 -0.007071 -0.006797 -0.006410 -0.005924 -0.005354 -0.004721 -0.004045 -0.003347 -0.002647 -0.001964 -0.001315 -0.000713 -0.000171 0.000305 0.000709 0.001037 0.001290 0.001470 0.001582 0.001632 0.001629 0.001581 0.001499 0.001391 0.001266 0.001132 0.000995 0.000862 0.000737 0.000622 0.000519 0.000429 0.000351 0.000285 0.000229 0.000182 0.000142 0.000110 0.000083 0.000062 0.000046 0.000033 0.000024 0.000018 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000002 -0.000000 0.000003 0.000007 0.000012 0.000021 0.000032 0.000047 0.000067 0.000094 0.000127 0.000169 0.000221 0.000284 0.000357 0.000441 0.000535 0.000639 0.000750 0.000867 0.000987 0.001106 0.001219 0.001321 0.001406 0.001466 0.001494 0.001482 0.001423 0.001311 0.001139 0.000906 0.000608 0.000248 -0.000171 -0.000644 -0.001161 -0.001711 -0.002281 -0.002857 -0.003422 -0.003961 -0.004457 -0.004893 -0.005256 -0.005534 -0.005716 -0.005799 -0.005779 -0.005658 -0.005440 -0.005133 -0.004748 -0.004297 -0.003797 -0.003263 -0.002713 -0.002162 -0.001627 -0.001119 -0.000649 -0.000225 0.000147 0.000463 0.000721 0.000920 0.001064 0.001154 0.001197 0.001200 0.001168 0.001111 0.001033 0.000943 0.000846 0.000746 0.000649 0.000557 0.000472 0.000396 0.000330 0.000272 0.000222 0.000179 0.000143 0.000113 0.000087 0.000066 0.000050 0.000037 0.000027 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000025 0.000036 0.000051 0.000071 0.000096 0.000128 0.000167 0.000213 0.000268 0.000331 0.000402 0.000478 0.000561 0.000646 0.000733 0.000819 0.000900 0.000972 0.001031 0.001071 0.001086 0.001072 0.001023 0.000934 0.000800 0.000619 0.000390 0.000113 -0.000210 -0.000573 -0.000971 -0.001394 -0.001833 -0.002277 -0.002714 -0.003131 -0.003515 -0.003853 -0.004134 -0.004349 -0.004491 -0.004554 -0.004538 -0.004443 -0.004272 -0.004033 -0.003733 -0.003382 -0.002994 -0.002580 -0.002155 -0.001730 -0.001318 -0.000927 -0.000566 -0.000240 0.000046 0.000289 0.000489 0.000644 0.000756 0.000828 0.000865 0.000870 0.000851 0.000811 0.000757 0.000693 0.000624 0.000552 0.000482 0.000416 0.000354 0.000299 0.000251 0.000208 0.000171 0.000139 0.000111 0.000088 0.000068 0.000052 0.000039 0.000029 0.000021 0.000016 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000013 0.000019 0.000027 0.000038 0.000052 0.000071 0.000094 0.000123 0.000158 0.000199 0.000246 0.000299 0.000355 0.000416 0.000478 0.000541 0.000602 0.000659 0.000708 0.000748 0.000773 0.000780 0.000765 0.000724 0.000653 0.000550 0.000412 0.000237 0.000027 -0.000217 -0.000492 -0.000793 -0.001113 -0.001446 -0.001783 -0.002114 -0.002431 -0.002723 -0.002980 -0.003194 -0.003358 -0.003465 -0.003512 -0.003499 -0.003425 -0.003294 -0.003110 -0.002880 -0.002612 -0.002316 -0.002002 -0.001679 -0.001357 -0.001045 -0.000750 -0.000477 -0.000231 -0.000014 0.000171 0.000323 0.000442 0.000528 0.000585 0.000615 0.000622 0.000610 0.000584 0.000547 0.000503 0.000454 0.000404 0.000354 0.000307 0.000263 0.000224 0.000189 0.000157 0.000130 0.000106 0.000085 0.000067 0.000052 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000020 0.000028 0.000038 0.000052 0.000069 0.000090 0.000116 0.000147 0.000182 0.000220 0.000262 0.000306 0.000351 0.000396 0.000439 0.000478 0.000512 0.000537 0.000552 0.000553 0.000539 0.000505 0.000450 0.000371 0.000266 0.000136 -0.000022 -0.000204 -0.000409 -0.000634 -0.000872 -0.001120 -0.001371 -0.001619 -0.001855 -0.002073 -0.002266 -0.002426 -0.002547 -0.002627 -0.002661 -0.002650 -0.002593 -0.002494 -0.002355 -0.002182 -0.001981 -0.001760 -0.001525 -0.001284 -0.001045 -0.000813 -0.000593 -0.000391 -0.000207 -0.000045 0.000093 0.000207 0.000297 0.000363 0.000407 0.000431 0.000438 0.000432 0.000415 0.000390 0.000360 0.000327 0.000292 0.000257 0.000224 0.000194 0.000166 0.000140 0.000118 0.000098 0.000080 0.000064 0.000050 0.000039 0.000029 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000019 0.000027 0.000037 0.000049 0.000065 0.000084 0.000107 0.000133 0.000162 0.000193 0.000225 0.000258 0.000289 0.000319 0.000346 0.000368 0.000384 0.000391 0.000389 0.000375 0.000348 0.000305 0.000246 0.000168 0.000071 -0.000046 -0.000180 -0.000331 -0.000496 -0.000671 -0.000853 -0.001037 -0.001219 -0.001393 -0.001553 -0.001694 -0.001812 -0.001901 -0.001958 -0.001982 -0.001973 -0.001930 -0.001855 -0.001752 -0.001625 -0.001477 -0.001314 -0.001141 -0.000965 -0.000790 -0.000621 -0.000461 -0.000312 -0.000177 -0.000058 0.000044 0.000129 0.000196 0.000245 0.000278 0.000297 0.000304 0.000301 0.000290 0.000274 0.000254 0.000232 0.000208 0.000185 0.000162 0.000141 0.000121 0.000103 0.000087 0.000072 0.000059 0.000047 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000019 0.000026 0.000035 0.000047 0.000061 0.000078 0.000098 0.000119 0.000142 0.000165 0.000189 0.000211 0.000232 0.000250 0.000264 0.000273 0.000276 0.000272 0.000260 0.000238 0.000205 0.000161 0.000103 0.000032 -0.000053 -0.000151 -0.000260 -0.000379 -0.000506 -0.000638 -0.000771 -0.000903 -0.001029 -0.001145 -0.001247 -0.001331 -0.001395 -0.001436 -0.001453 -0.001445 -0.001412 -0.001358 -0.001282 -0.001189 -0.001082 -0.000965 -0.000841 -0.000714 -0.000588 -0.000467 -0.000351 -0.000244 -0.000146 -0.000060 0.000015 0.000077 0.000125 0.000162 0.000187 0.000201 0.000207 0.000206 0.000200 0.000190 0.000177 0.000163 0.000147 0.000131 0.000116 0.000101 0.000088 0.000075 0.000063 0.000053 0.000043 0.000034 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000034 0.000044 0.000057 0.000072 0.000087 0.000104 0.000122 0.000138 0.000154 0.000169 0.000180 0.000189 0.000194 0.000194 0.000189 0.000179 0.000162 0.000137 0.000104 0.000063 0.000011 -0.000050 -0.000120 -0.000199 -0.000284 -0.000375 -0.000469 -0.000565 -0.000658 -0.000748 -0.000831 -0.000904 -0.000964 -0.001009 -0.001037 -0.001048 -0.001041 -0.001018 -0.000978 -0.000924 -0.000858 -0.000781 -0.000698 -0.000610 -0.000521 -0.000432 -0.000346 -0.000264 -0.000188 -0.000118 -0.000056 -0.000002 0.000043 0.000078 0.000104 0.000122 0.000133 0.000138 0.000139 0.000136 0.000130 0.000122 0.000112 0.000102 0.000092 0.000082 0.000072 0.000062 0.000054 0.000046 0.000038 0.000031 0.000025 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000006 0.000008 0.000012 0.000017 0.000024 0.000032 0.000042 0.000053 0.000065 0.000077 0.000090 0.000102 0.000113 0.000123 0.000131 0.000136 0.000138 0.000137 0.000132 0.000123 0.000110 0.000092 0.000068 0.000038 0.000002 -0.000042 -0.000092 -0.000148 -0.000208 -0.000273 -0.000339 -0.000407 -0.000473 -0.000536 -0.000595 -0.000646 -0.000688 -0.000719 -0.000738 -0.000745 -0.000740 -0.000723 -0.000694 -0.000656 -0.000610 -0.000557 -0.000499 -0.000438 -0.000376 -0.000314 -0.000254 -0.000197 -0.000143 -0.000093 -0.000049 -0.000011 0.000021 0.000046 0.000065 0.000078 0.000086 0.000090 0.000092 0.000090 0.000087 0.000082 0.000077 0.000070 0.000063 0.000057 0.000050 0.000044 0.000038 0.000032 0.000027 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000023 0.000031 0.000039 0.000048 0.000057 0.000066 0.000075 0.000083 0.000090 0.000095 0.000098 0.000098 0.000097 0.000093 0.000086 0.000076 0.000063 0.000046 0.000025 -0.000001 -0.000032 -0.000067 -0.000107 -0.000149 -0.000195 -0.000241 -0.000289 -0.000335 -0.000380 -0.000420 -0.000456 -0.000484 -0.000505 -0.000518 -0.000523 -0.000518 -0.000506 -0.000486 -0.000460 -0.000428 -0.000392 -0.000352 -0.000311 -0.000269 -0.000227 -0.000185 -0.000146 -0.000108 -0.000073 -0.000042 -0.000015 0.000008 0.000025 0.000039 0.000048 0.000054 0.000057 0.000059 0.000059 0.000057 0.000055 0.000051 0.000047 0.000043 0.000039 0.000035 0.000030 0.000026 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000023 0.000029 0.000035 0.000042 0.000049 0.000056 0.000061 0.000066 0.000069 0.000071 0.000071 0.000069 0.000066 0.000060 0.000053 0.000044 0.000032 0.000017 -0.000001 -0.000023 -0.000047 -0.000075 -0.000105 -0.000137 -0.000169 -0.000202 -0.000235 -0.000266 -0.000294 -0.000318 -0.000337 -0.000351 -0.000360 -0.000362 -0.000359 -0.000350 -0.000337 -0.000319 -0.000297 -0.000273 -0.000247 -0.000219 -0.000191 -0.000163 -0.000135 -0.000107 -0.000081 -0.000057 -0.000035 -0.000016 -0.000000 0.000012 0.000021 0.000028 0.000032 0.000035 0.000037 0.000037 0.000037 0.000035 0.000034 0.000031 0.000029 0.000026 0.000023 0.000021 0.000018 0.000016 0.000013 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000006 0.000009 0.000012 0.000016 0.000021 0.000026 0.000031 0.000036 0.000041 0.000045 0.000048 0.000050 0.000051 0.000051 0.000050 0.000047 0.000043 0.000038 0.000032 0.000023 0.000013 0.000000 -0.000015 -0.000032 -0.000051 -0.000072 -0.000095 -0.000117 -0.000140 -0.000163 -0.000184 -0.000203 -0.000220 -0.000233 -0.000242 -0.000247 -0.000248 -0.000246 -0.000240 -0.000231 -0.000219 -0.000205 -0.000189 -0.000172 -0.000154 -0.000136 -0.000117 -0.000098 -0.000079 -0.000061 -0.000044 -0.000029 -0.000016 -0.000005 0.000004 0.000010 0.000015 0.000018 0.000020 0.000022 0.000023 0.000023 0.000022 0.000022 0.000020 0.000019 0.000017 0.000016 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000006 0.000009 0.000012 0.000015 0.000019 0.000022 0.000026 0.000030 0.000033 0.000035 0.000037 0.000037 0.000037 0.000036 0.000034 0.000031 0.000028 0.000023 0.000018 0.000010 0.000002 -0.000009 -0.000021 -0.000035 -0.000049 -0.000065 -0.000081 -0.000097 -0.000112 -0.000127 -0.000140 -0.000151 -0.000159 -0.000165 -0.000168 -0.000168 -0.000166 -0.000162 -0.000156 -0.000149 -0.000140 -0.000130 -0.000119 -0.000108 -0.000096 -0.000083 -0.000071 -0.000058 -0.000046 -0.000035 -0.000024 -0.000015 -0.000007 -0.000001 0.000003 0.000007 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000021 0.000023 0.000025 0.000027 0.000027 0.000027 0.000026 0.000025 0.000023 0.000020 0.000017 0.000013 0.000008 0.000002 -0.000005 -0.000014 -0.000023 -0.000033 -0.000044 -0.000056 -0.000067 -0.000077 -0.000087 -0.000096 -0.000103 -0.000108 -0.000111 -0.000113 -0.000113 -0.000112 -0.000109 -0.000105 -0.000100 -0.000095 -0.000088 -0.000082 -0.000075 -0.000067 -0.000059 -0.000051 -0.000043 -0.000035 -0.000027 -0.000020 -0.000014 -0.000008 -0.000004 -0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000018 0.000019 0.000020 0.000020 0.000019 0.000018 0.000017 0.000015 0.000013 0.000010 0.000007 0.000002 -0.000003 -0.000009 -0.000016 -0.000023 -0.000031 -0.000038 -0.000046 -0.000053 -0.000060 -0.000066 -0.000070 -0.000073 -0.000075 -0.000076 -0.000075 -0.000074 -0.000072 -0.000070 -0.000067 -0.000063 -0.000060 -0.000056 -0.000051 -0.000047 -0.000042 -0.000037 -0.000032 -0.000026 -0.000021 -0.000016 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 0.000000 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000014 0.000014 0.000014 0.000013 0.000012 0.000010 0.000009 0.000007 0.000005 0.000002 -0.000002 -0.000006 -0.000011 -0.000016 -0.000021 -0.000027 -0.000032 -0.000037 -0.000041 -0.000045 -0.000047 -0.000049 -0.000050 -0.000050 -0.000050 -0.000049 -0.000047 -0.000046 -0.000044 -0.000042 -0.000040 -0.000037 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000002 -0.000005 -0.000008 -0.000012 -0.000015 -0.000019 -0.000023 -0.000026 -0.000029 -0.000031 -0.000032 -0.000033 -0.000033 -0.000033 -0.000032 -0.000032 -0.000031 -0.000030 -0.000029 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000011 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000020 -0.000020 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode48_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000009 -0.000006 -0.000004 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000023 -0.000023 -0.000023 -0.000022 -0.000021 -0.000019 -0.000016 -0.000013 -0.000010 -0.000006 -0.000002 0.000002 0.000005 0.000008 0.000011 0.000014 0.000017 0.000019 0.000021 0.000023 0.000025 0.000026 0.000027 0.000027 0.000027 0.000026 0.000025 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000021 -0.000024 -0.000027 -0.000029 -0.000031 -0.000033 -0.000033 -0.000034 -0.000034 -0.000033 -0.000031 -0.000028 -0.000025 -0.000020 -0.000015 -0.000010 -0.000004 0.000002 0.000007 0.000012 0.000017 0.000022 0.000026 0.000030 0.000034 0.000037 0.000039 0.000041 0.000042 0.000042 0.000041 0.000039 0.000037 0.000034 0.000032 0.000029 0.000026 0.000023 0.000021 0.000019 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000026 -0.000030 -0.000035 -0.000038 -0.000042 -0.000045 -0.000047 -0.000048 -0.000049 -0.000049 -0.000048 -0.000046 -0.000042 -0.000037 -0.000031 -0.000024 -0.000016 -0.000007 0.000001 0.000010 0.000018 0.000025 0.000033 0.000039 0.000045 0.000051 0.000055 0.000059 0.000062 0.000063 0.000063 0.000061 0.000058 0.000055 0.000050 0.000046 0.000042 0.000037 0.000034 0.000031 0.000028 0.000026 0.000023 0.000021 0.000020 0.000018 0.000016 0.000014 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000026 -0.000032 -0.000037 -0.000043 -0.000049 -0.000055 -0.000060 -0.000064 -0.000068 -0.000070 -0.000072 -0.000072 -0.000070 -0.000068 -0.000063 -0.000056 -0.000048 -0.000038 -0.000026 -0.000014 -0.000001 0.000012 0.000024 0.000036 0.000047 0.000057 0.000066 0.000075 0.000082 0.000087 0.000090 0.000092 0.000092 0.000089 0.000085 0.000079 0.000073 0.000066 0.000060 0.000054 0.000049 0.000044 0.000040 0.000037 0.000033 0.000030 0.000027 0.000024 0.000022 0.000019 0.000016 0.000013 0.000010 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000024 -0.000031 -0.000038 -0.000045 -0.000053 -0.000062 -0.000070 -0.000078 -0.000086 -0.000092 -0.000097 -0.000101 -0.000104 -0.000104 -0.000103 -0.000099 -0.000093 -0.000084 -0.000072 -0.000058 -0.000042 -0.000024 -0.000006 0.000013 0.000032 0.000049 0.000066 0.000081 0.000095 0.000108 0.000118 0.000126 0.000131 0.000133 0.000132 0.000128 0.000122 0.000113 0.000104 0.000095 0.000085 0.000077 0.000069 0.000063 0.000057 0.000051 0.000046 0.000041 0.000037 0.000032 0.000028 0.000024 0.000020 0.000016 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000044 -0.000054 -0.000065 -0.000077 -0.000088 -0.000100 -0.000112 -0.000123 -0.000132 -0.000140 -0.000146 -0.000150 -0.000152 -0.000150 -0.000145 -0.000137 -0.000124 -0.000108 -0.000088 -0.000065 -0.000040 -0.000013 0.000014 0.000041 0.000067 0.000092 0.000115 0.000135 0.000153 0.000168 0.000179 0.000186 0.000189 0.000188 0.000182 0.000173 0.000162 0.000149 0.000135 0.000122 0.000110 0.000099 0.000089 0.000080 0.000071 0.000064 0.000056 0.000049 0.000042 0.000036 0.000030 0.000025 0.000019 0.000014 0.000010 0.000006 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000003 0.000002 0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000022 -0.000030 -0.000040 -0.000051 -0.000064 -0.000078 -0.000093 -0.000110 -0.000127 -0.000144 -0.000160 -0.000176 -0.000189 -0.000201 -0.000210 -0.000216 -0.000219 -0.000217 -0.000210 -0.000199 -0.000182 -0.000159 -0.000131 -0.000099 -0.000064 -0.000026 0.000013 0.000052 0.000091 0.000127 0.000161 0.000191 0.000217 0.000238 0.000254 0.000264 0.000268 0.000266 0.000259 0.000246 0.000230 0.000212 0.000193 0.000174 0.000157 0.000141 0.000126 0.000112 0.000099 0.000087 0.000076 0.000065 0.000055 0.000046 0.000037 0.000029 0.000022 0.000015 0.000010 0.000005 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000004 0.000002 0.000000 -0.000003 -0.000006 -0.000011 -0.000016 -0.000024 -0.000033 -0.000044 -0.000058 -0.000074 -0.000092 -0.000112 -0.000134 -0.000157 -0.000181 -0.000205 -0.000229 -0.000251 -0.000271 -0.000288 -0.000301 -0.000310 -0.000314 -0.000312 -0.000303 -0.000287 -0.000263 -0.000232 -0.000193 -0.000149 -0.000098 -0.000045 0.000011 0.000068 0.000123 0.000176 0.000225 0.000269 0.000306 0.000337 0.000359 0.000373 0.000379 0.000377 0.000366 0.000349 0.000328 0.000303 0.000276 0.000250 0.000224 0.000200 0.000178 0.000157 0.000137 0.000119 0.000102 0.000086 0.000071 0.000058 0.000045 0.000034 0.000024 0.000016 0.000009 0.000003 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000009 0.000009 0.000007 0.000006 0.000003 -0.000000 -0.000004 -0.000009 -0.000016 -0.000024 -0.000034 -0.000047 -0.000064 -0.000083 -0.000105 -0.000131 -0.000160 -0.000191 -0.000223 -0.000257 -0.000291 -0.000324 -0.000356 -0.000385 -0.000409 -0.000429 -0.000442 -0.000448 -0.000445 -0.000433 -0.000410 -0.000377 -0.000334 -0.000280 -0.000217 -0.000147 -0.000071 0.000008 0.000088 0.000168 0.000243 0.000313 0.000376 0.000430 0.000473 0.000505 0.000526 0.000534 0.000531 0.000518 0.000495 0.000466 0.000431 0.000394 0.000357 0.000320 0.000284 0.000251 0.000219 0.000190 0.000162 0.000137 0.000113 0.000092 0.000073 0.000055 0.000040 0.000027 0.000015 0.000006 -0.000000 -0.000005 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000012 0.000011 0.000010 0.000008 0.000004 0.000000 -0.000005 -0.000012 -0.000022 -0.000034 -0.000048 -0.000067 -0.000090 -0.000117 -0.000149 -0.000185 -0.000225 -0.000268 -0.000314 -0.000362 -0.000410 -0.000457 -0.000502 -0.000543 -0.000578 -0.000606 -0.000625 -0.000633 -0.000630 -0.000613 -0.000581 -0.000535 -0.000475 -0.000400 -0.000313 -0.000215 -0.000108 0.000003 0.000116 0.000228 0.000336 0.000435 0.000524 0.000600 0.000662 0.000707 0.000737 0.000749 0.000746 0.000729 0.000699 0.000659 0.000611 0.000560 0.000507 0.000454 0.000402 0.000353 0.000306 0.000263 0.000222 0.000185 0.000150 0.000119 0.000092 0.000067 0.000046 0.000029 0.000014 0.000003 -0.000006 -0.000011 -0.000014 -0.000016 -0.000015 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000016 0.000014 0.000011 0.000007 0.000001 -0.000006 -0.000016 -0.000029 -0.000045 -0.000066 -0.000092 -0.000124 -0.000162 -0.000206 -0.000256 -0.000311 -0.000372 -0.000436 -0.000503 -0.000570 -0.000637 -0.000700 -0.000758 -0.000808 -0.000848 -0.000875 -0.000887 -0.000882 -0.000858 -0.000815 -0.000751 -0.000667 -0.000563 -0.000442 -0.000306 -0.000159 -0.000004 0.000154 0.000311 0.000461 0.000600 0.000725 0.000832 0.000918 0.000983 0.001025 0.001044 0.001041 0.001019 0.000979 0.000925 0.000860 0.000789 0.000715 0.000639 0.000565 0.000493 0.000425 0.000362 0.000302 0.000248 0.000199 0.000155 0.000116 0.000082 0.000054 0.000030 0.000011 -0.000003 -0.000014 -0.000020 -0.000024 -0.000025 -0.000025 -0.000023 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000020 0.000022 0.000023 0.000023 0.000022 0.000020 0.000017 0.000012 0.000005 -0.000005 -0.000019 -0.000036 -0.000059 -0.000088 -0.000124 -0.000167 -0.000219 -0.000279 -0.000348 -0.000425 -0.000509 -0.000598 -0.000690 -0.000785 -0.000877 -0.000966 -0.001047 -0.001118 -0.001174 -0.001211 -0.001228 -0.001221 -0.001189 -0.001128 -0.001040 -0.000924 -0.000782 -0.000615 -0.000428 -0.000226 -0.000012 0.000205 0.000421 0.000627 0.000820 0.000992 0.001141 0.001261 0.001352 0.001411 0.001440 0.001438 0.001410 0.001357 0.001285 0.001198 0.001100 0.000996 0.000890 0.000785 0.000683 0.000585 0.000493 0.000409 0.000331 0.000261 0.000199 0.000146 0.000100 0.000061 0.000030 0.000006 -0.000013 -0.000025 -0.000033 -0.000037 -0.000038 -0.000038 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000013 0.000015 0.000017 0.000020 0.000022 0.000024 0.000027 0.000029 0.000031 0.000032 0.000032 0.000030 0.000027 0.000021 0.000012 -0.000001 -0.000019 -0.000042 -0.000073 -0.000112 -0.000160 -0.000219 -0.000290 -0.000372 -0.000466 -0.000571 -0.000686 -0.000808 -0.000936 -0.001066 -0.001194 -0.001317 -0.001429 -0.001526 -0.001604 -0.001656 -0.001680 -0.001670 -0.001625 -0.001542 -0.001422 -0.001263 -0.001069 -0.000843 -0.000589 -0.000314 -0.000024 0.000271 0.000563 0.000845 0.001107 0.001342 0.001545 0.001710 0.001836 0.001919 0.001961 0.001962 0.001926 0.001858 0.001762 0.001645 0.001512 0.001369 0.001223 0.001076 0.000932 0.000795 0.000666 0.000546 0.000437 0.000340 0.000254 0.000181 0.000119 0.000068 0.000027 -0.000004 -0.000027 -0.000042 -0.000052 -0.000056 -0.000057 -0.000055 -0.000052 -0.000048 -0.000044 -0.000039 -0.000034 -0.000030 -0.000025 -0.000020 -0.000016 -0.000012 -0.000008 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000033 0.000037 0.000040 0.000043 0.000046 0.000047 0.000046 0.000042 0.000035 0.000024 0.000008 -0.000015 -0.000045 -0.000086 -0.000137 -0.000202 -0.000281 -0.000375 -0.000486 -0.000613 -0.000755 -0.000910 -0.001077 -0.001250 -0.001427 -0.001602 -0.001770 -0.001923 -0.002056 -0.002161 -0.002232 -0.002264 -0.002251 -0.002190 -0.002078 -0.001915 -0.001701 -0.001440 -0.001136 -0.000797 -0.000428 -0.000042 0.000353 0.000744 0.001121 0.001473 0.001789 0.002062 0.002286 0.002457 0.002572 0.002632 0.002638 0.002594 0.002505 0.002379 0.002223 0.002045 0.001852 0.001652 0.001451 0.001253 0.001063 0.000884 0.000719 0.000569 0.000436 0.000320 0.000221 0.000138 0.000071 0.000019 -0.000021 -0.000049 -0.000068 -0.000078 -0.000083 -0.000083 -0.000080 -0.000075 -0.000069 -0.000062 -0.000056 -0.000049 -0.000042 -0.000035 -0.000028 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000038 0.000044 0.000050 0.000055 0.000061 0.000065 0.000067 0.000068 0.000065 0.000057 0.000045 0.000025 -0.000003 -0.000042 -0.000094 -0.000162 -0.000246 -0.000350 -0.000475 -0.000623 -0.000792 -0.000981 -0.001190 -0.001413 -0.001646 -0.001883 -0.002118 -0.002343 -0.002549 -0.002726 -0.002867 -0.002963 -0.003005 -0.002987 -0.002905 -0.002756 -0.002538 -0.002255 -0.001910 -0.001509 -0.001060 -0.000575 -0.000066 0.000453 0.000968 0.001464 0.001928 0.002346 0.002709 0.003008 0.003237 0.003393 0.003476 0.003489 0.003435 0.003322 0.003158 0.002953 0.002718 0.002461 0.002193 0.001922 0.001655 0.001397 0.001155 0.000931 0.000729 0.000549 0.000394 0.000263 0.000154 0.000067 0.000000 -0.000049 -0.000084 -0.000106 -0.000117 -0.000121 -0.000119 -0.000114 -0.000106 -0.000097 -0.000087 -0.000077 -0.000067 -0.000058 -0.000048 -0.000039 -0.000030 -0.000022 -0.000016 -0.000011 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000020 0.000025 0.000030 0.000036 0.000043 0.000051 0.000059 0.000067 0.000076 0.000084 0.000092 0.000097 0.000099 0.000098 0.000091 0.000077 0.000054 0.000020 -0.000029 -0.000095 -0.000181 -0.000291 -0.000426 -0.000590 -0.000782 -0.001005 -0.001255 -0.001529 -0.001824 -0.002132 -0.002446 -0.002756 -0.003052 -0.003324 -0.003558 -0.003743 -0.003868 -0.003922 -0.003899 -0.003790 -0.003594 -0.003310 -0.002941 -0.002491 -0.001970 -0.001389 -0.000761 -0.000102 0.000570 0.001236 0.001879 0.002480 0.003025 0.003498 0.003889 0.004191 0.004399 0.004513 0.004534 0.004470 0.004327 0.004117 0.003852 0.003546 0.003210 0.002857 0.002499 0.002144 0.001803 0.001480 0.001183 0.000915 0.000678 0.000474 0.000302 0.000162 0.000051 -0.000034 -0.000095 -0.000137 -0.000162 -0.000173 -0.000175 -0.000170 -0.000161 -0.000148 -0.000135 -0.000120 -0.000106 -0.000092 -0.000078 -0.000065 -0.000053 -0.000041 -0.000031 -0.000022 -0.000016 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000056 0.000067 0.000079 0.000091 0.000104 0.000116 0.000128 0.000137 0.000144 0.000145 0.000140 0.000126 0.000100 0.000059 -0.000000 -0.000082 -0.000191 -0.000330 -0.000504 -0.000714 -0.000964 -0.001252 -0.001576 -0.001933 -0.002315 -0.002716 -0.003123 -0.003526 -0.003910 -0.004262 -0.004564 -0.004803 -0.004963 -0.005033 -0.005001 -0.004861 -0.004608 -0.004243 -0.003769 -0.003195 -0.002530 -0.001789 -0.000990 -0.000153 0.000701 0.001549 0.002367 0.003134 0.003829 0.004435 0.004938 0.005329 0.005600 0.005752 0.005786 0.005710 0.005532 0.005268 0.004931 0.004538 0.004106 0.003650 0.003185 0.002725 0.002280 0.001860 0.001473 0.001124 0.000817 0.000553 0.000332 0.000154 0.000013 -0.000092 -0.000166 -0.000215 -0.000242 -0.000253 -0.000251 -0.000241 -0.000225 -0.000206 -0.000185 -0.000164 -0.000144 -0.000124 -0.000105 -0.000087 -0.000071 -0.000056 -0.000042 -0.000031 -0.000022 -0.000016 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000031 0.000039 0.000049 0.000061 0.000074 0.000089 0.000105 0.000122 0.000141 0.000159 0.000177 0.000193 0.000205 0.000212 0.000211 0.000198 0.000170 0.000123 0.000052 -0.000049 -0.000183 -0.000358 -0.000577 -0.000845 -0.001162 -0.001528 -0.001942 -0.002398 -0.002887 -0.003399 -0.003919 -0.004433 -0.004922 -0.005368 -0.005752 -0.006053 -0.006255 -0.006342 -0.006300 -0.006122 -0.005802 -0.005342 -0.004746 -0.004025 -0.003192 -0.002265 -0.001267 -0.000221 0.000845 0.001903 0.002925 0.003884 0.004755 0.005517 0.006153 0.006648 0.006996 0.007194 0.007245 0.007156 0.006939 0.006611 0.006190 0.005696 0.005150 0.004572 0.003980 0.003393 0.002824 0.002287 0.001792 0.001347 0.000956 0.000621 0.000343 0.000119 -0.000055 -0.000184 -0.000273 -0.000328 -0.000357 -0.000364 -0.000356 -0.000337 -0.000311 -0.000282 -0.000252 -0.000222 -0.000193 -0.000165 -0.000140 -0.000116 -0.000094 -0.000075 -0.000058 -0.000043 -0.000032 -0.000023 -0.000016 -0.000012 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000063 0.000078 0.000096 0.000116 0.000139 0.000163 0.000188 0.000215 0.000242 0.000267 0.000288 0.000303 0.000308 0.000300 0.000272 0.000220 0.000137 0.000016 -0.000149 -0.000364 -0.000637 -0.000970 -0.001367 -0.001827 -0.002347 -0.002919 -0.003534 -0.004176 -0.004828 -0.005471 -0.006083 -0.006639 -0.007116 -0.007491 -0.007740 -0.007845 -0.007791 -0.007568 -0.007171 -0.006602 -0.005867 -0.004978 -0.003954 -0.002817 -0.001593 -0.000311 0.000995 0.002291 0.003544 0.004721 0.005792 0.006732 0.007518 0.008135 0.008571 0.008824 0.008895 0.008794 0.008534 0.008135 0.007618 0.007008 0.006331 0.005611 0.004872 0.004137 0.003424 0.002751 0.002130 0.001572 0.001083 0.000666 0.000320 0.000044 -0.000168 -0.000322 -0.000426 -0.000488 -0.000515 -0.000516 -0.000498 -0.000466 -0.000427 -0.000384 -0.000340 -0.000297 -0.000257 -0.000219 -0.000184 -0.000153 -0.000124 -0.000099 -0.000077 -0.000059 -0.000044 -0.000033 -0.000024 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000021 0.000028 0.000038 0.000049 0.000063 0.000081 0.000101 0.000125 0.000152 0.000182 0.000215 0.000251 0.000288 0.000327 0.000365 0.000399 0.000427 0.000442 0.000441 0.000417 0.000361 0.000267 0.000125 -0.000073 -0.000335 -0.000668 -0.001078 -0.001567 -0.002134 -0.002776 -0.003483 -0.004241 -0.005033 -0.005836 -0.006627 -0.007377 -0.008058 -0.008641 -0.009096 -0.009397 -0.009522 -0.009454 -0.009180 -0.008696 -0.008005 -0.007115 -0.006042 -0.004807 -0.003437 -0.001964 -0.000424 0.001144 0.002701 0.004207 0.005624 0.006915 0.008051 0.009004 0.009756 0.010292 0.010608 0.010705 0.010592 0.010287 0.009810 0.009188 0.008449 0.007625 0.006746 0.005841 0.004937 0.004060 0.003231 0.002466 0.001779 0.001178 0.000667 0.000246 -0.000089 -0.000343 -0.000524 -0.000643 -0.000708 -0.000731 -0.000720 -0.000687 -0.000637 -0.000579 -0.000517 -0.000455 -0.000395 -0.000339 -0.000288 -0.000241 -0.000199 -0.000162 -0.000130 -0.000102 -0.000079 -0.000060 -0.000045 -0.000034 -0.000025 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000027 0.000036 0.000047 0.000062 0.000081 0.000103 0.000130 0.000161 0.000196 0.000236 0.000281 0.000330 0.000383 0.000438 0.000493 0.000546 0.000591 0.000623 0.000634 0.000617 0.000561 0.000457 0.000294 0.000061 -0.000252 -0.000653 -0.001148 -0.001741 -0.002430 -0.003209 -0.004067 -0.004986 -0.005945 -0.006917 -0.007871 -0.008775 -0.009593 -0.010290 -0.010832 -0.011189 -0.011335 -0.011249 -0.010918 -0.010340 -0.009516 -0.008459 -0.007188 -0.005728 -0.004111 -0.002375 -0.000562 0.001285 0.003118 0.004891 0.006561 0.008087 0.009431 0.010564 0.011462 0.012108 0.012494 0.012622 0.012501 0.012149 0.011591 0.010856 0.009979 0.008995 0.007941 0.006853 0.005764 0.004704 0.003701 0.002776 0.001944 0.001218 0.000602 0.000097 -0.000301 -0.000600 -0.000808 -0.000939 -0.001004 -0.001017 -0.000990 -0.000935 -0.000861 -0.000777 -0.000689 -0.000602 -0.000520 -0.000443 -0.000374 -0.000312 -0.000258 -0.000210 -0.000169 -0.000133 -0.000104 -0.000080 -0.000060 -0.000045 -0.000034 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000025 0.000033 0.000045 0.000060 0.000079 0.000102 0.000131 0.000165 0.000205 0.000251 0.000304 0.000364 0.000430 0.000503 0.000580 0.000660 0.000737 0.000807 0.000861 0.000892 0.000887 0.000836 0.000726 0.000542 0.000274 -0.000093 -0.000567 -0.001156 -0.001863 -0.002686 -0.003616 -0.004640 -0.005736 -0.006878 -0.008033 -0.009163 -0.010231 -0.011194 -0.012012 -0.012646 -0.013059 -0.013224 -0.013117 -0.012726 -0.012047 -0.011085 -0.009854 -0.008378 -0.006686 -0.004817 -0.002812 -0.000721 0.001407 0.003519 0.005564 0.007492 0.009256 0.010815 0.012134 0.013184 0.013946 0.014409 0.014573 0.014448 0.014052 0.013413 0.012563 0.011541 0.010389 0.009150 0.007865 0.006576 0.005318 0.004126 0.003025 0.002037 0.001174 0.000444 -0.000152 -0.000617 -0.000961 -0.001196 -0.001335 -0.001395 -0.001392 -0.001340 -0.001255 -0.001148 -0.001029 -0.000907 -0.000789 -0.000677 -0.000574 -0.000482 -0.000401 -0.000330 -0.000268 -0.000215 -0.000171 -0.000133 -0.000103 -0.000078 -0.000059 -0.000044 -0.000033 -0.000025 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000030 0.000041 0.000055 0.000074 0.000098 0.000127 0.000164 0.000207 0.000258 0.000318 0.000388 0.000467 0.000556 0.000654 0.000761 0.000872 0.000983 0.001086 0.001172 0.001229 0.001245 0.001205 0.001093 0.000893 0.000589 0.000167 -0.000384 -0.001073 -0.001902 -0.002869 -0.003962 -0.005164 -0.006449 -0.007785 -0.009132 -0.010448 -0.011686 -0.012799 -0.013739 -0.014463 -0.014932 -0.015112 -0.014981 -0.014526 -0.013743 -0.012640 -0.011236 -0.009556 -0.007638 -0.005522 -0.003258 -0.000899 0.001500 0.003881 0.006188 0.008364 0.010360 0.012130 0.013632 0.014836 0.015717 0.016262 0.016469 0.016345 0.015911 0.015194 0.014231 0.013065 0.011742 0.010312 0.008823 0.007324 0.005858 0.004466 0.003178 0.002022 0.001013 0.000163 -0.000528 -0.001063 -0.001452 -0.001710 -0.001853 -0.001900 -0.001872 -0.001786 -0.001660 -0.001509 -0.001346 -0.001181 -0.001022 -0.000872 -0.000736 -0.000615 -0.000509 -0.000416 -0.000338 -0.000271 -0.000214 -0.000168 -0.000129 -0.000099 -0.000074 -0.000055 -0.000041 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000027 0.000036 0.000049 0.000067 0.000090 0.000120 0.000157 0.000202 0.000257 0.000322 0.000399 0.000489 0.000593 0.000711 0.000843 0.000987 0.001139 0.001292 0.001439 0.001567 0.001662 0.001708 0.001688 0.001582 0.001370 0.001034 0.000557 -0.000073 -0.000866 -0.001823 -0.002940 -0.004204 -0.005592 -0.007073 -0.008609 -0.010153 -0.011657 -0.013065 -0.014326 -0.015385 -0.016195 -0.016713 -0.016903 -0.016744 -0.016221 -0.015335 -0.014096 -0.012526 -0.010657 -0.008528 -0.006188 -0.003688 -0.001087 0.001555 0.004177 0.006718 0.009120 0.011328 0.013292 0.014967 0.016318 0.017317 0.017946 0.018201 0.018087 0.017623 0.016838 0.015770 0.014466 0.012977 0.011358 0.009665 0.007953 0.006274 0.004675 0.003194 0.001862 0.000702 -0.000273 -0.001061 -0.001666 -0.002097 -0.002373 -0.002512 -0.002539 -0.002475 -0.002343 -0.002165 -0.001958 -0.001739 -0.001519 -0.001307 -0.001111 -0.000933 -0.000775 -0.000637 -0.000519 -0.000419 -0.000334 -0.000264 -0.000206 -0.000159 -0.000121 -0.000091 -0.000067 -0.000049 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000031 0.000042 0.000058 0.000080 0.000108 0.000144 0.000190 0.000246 0.000314 0.000397 0.000495 0.000610 0.000745 0.000899 0.001073 0.001264 0.001468 0.001676 0.001879 0.002061 0.002206 0.002294 0.002304 0.002212 0.001996 0.001634 0.001106 0.000397 -0.000500 -0.001588 -0.002859 -0.004297 -0.005874 -0.007553 -0.009288 -0.011028 -0.012714 -0.014287 -0.015686 -0.016854 -0.017738 -0.018294 -0.018487 -0.018294 -0.017703 -0.016718 -0.015354 -0.013636 -0.011601 -0.009294 -0.006766 -0.004073 -0.001277 0.001561 0.004377 0.007109 0.009696 0.012081 0.014210 0.016037 0.017521 0.018631 0.019344 0.019653 0.019559 0.019079 0.018241 0.017084 0.015656 0.014013 0.012215 0.010325 0.008405 0.006515 0.004708 0.003032 0.001523 0.000210 -0.000893 -0.001778 -0.002449 -0.002919 -0.003206 -0.003333 -0.003328 -0.003216 -0.003025 -0.002781 -0.002504 -0.002214 -0.001926 -0.001651 -0.001396 -0.001167 -0.000964 -0.000789 -0.000639 -0.000512 -0.000407 -0.000320 -0.000248 -0.000191 -0.000144 -0.000107 -0.000079 -0.000058 -0.000042 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000019 0.000025 0.000035 0.000048 0.000067 0.000093 0.000127 0.000170 0.000226 0.000295 0.000380 0.000483 0.000607 0.000754 0.000926 0.001125 0.001351 0.001600 0.001867 0.002143 0.002415 0.002665 0.002874 0.003017 0.003070 0.003004 0.002793 0.002412 0.001838 0.001056 0.000056 -0.001161 -0.002585 -0.004195 -0.005958 -0.007831 -0.009759 -0.011684 -0.013540 -0.015262 -0.016782 -0.018041 -0.018983 -0.019562 -0.019745 -0.019511 -0.018853 -0.017778 -0.016306 -0.014468 -0.012305 -0.009865 -0.007204 -0.004379 -0.001453 0.001513 0.004457 0.007315 0.010028 0.012538 0.014791 0.016737 0.018332 0.019540 0.020335 0.020703 0.020642 0.020164 0.019294 0.018071 0.016543 0.014768 0.012811 0.010740 0.008624 0.006532 0.004524 0.002657 0.000974 -0.000492 -0.001718 -0.002698 -0.003432 -0.003934 -0.004224 -0.004329 -0.004280 -0.004107 -0.003843 -0.003517 -0.003155 -0.002780 -0.002409 -0.002057 -0.001732 -0.001441 -0.001184 -0.000963 -0.000775 -0.000617 -0.000487 -0.000380 -0.000293 -0.000223 -0.000168 -0.000124 -0.000090 -0.000065 -0.000046 -0.000033 -0.000024 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000027 0.000038 0.000054 0.000075 0.000106 0.000146 0.000198 0.000265 0.000350 0.000454 0.000581 0.000735 0.000920 0.001138 0.001391 0.001678 0.001998 0.002342 0.002699 0.003055 0.003388 0.003676 0.003890 0.003999 0.003972 0.003778 0.003387 0.002775 0.001926 0.000829 -0.000512 -0.002084 -0.003860 -0.005800 -0.007854 -0.009961 -0.012053 -0.014058 -0.015905 -0.017522 -0.018846 -0.019820 -0.020402 -0.020559 -0.020276 -0.019552 -0.018399 -0.016844 -0.014922 -0.012680 -0.010170 -0.007448 -0.004571 -0.001599 0.001408 0.004392 0.007294 0.010057 0.012626 0.014946 0.016967 0.018643 0.019932 0.020803 0.021237 0.021224 0.020771 0.019898 0.018639 0.017043 0.015167 0.013079 0.010852 0.008563 0.006286 0.004092 0.002043 0.000193 -0.001418 -0.002764 -0.003833 -0.004624 -0.005151 -0.005435 -0.005507 -0.005401 -0.005153 -0.004800 -0.004377 -0.003914 -0.003437 -0.002970 -0.002527 -0.002120 -0.001755 -0.001435 -0.001160 -0.000927 -0.000733 -0.000574 -0.000444 -0.000340 -0.000257 -0.000191 -0.000140 -0.000100 -0.000071 -0.000050 -0.000035 -0.000024 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000028 0.000040 0.000058 0.000083 0.000118 0.000165 0.000227 0.000307 0.000408 0.000534 0.000690 0.000880 0.001109 0.001380 0.001696 0.002057 0.002459 0.002893 0.003347 0.003802 0.004235 0.004617 0.004916 0.005097 0.005123 0.004957 0.004567 0.003928 0.003019 0.001834 0.000378 -0.001332 -0.003261 -0.005364 -0.007582 -0.009845 -0.012079 -0.014204 -0.016142 -0.017822 -0.019176 -0.020152 -0.020708 -0.020820 -0.020478 -0.019689 -0.018474 -0.016865 -0.014906 -0.012647 -0.010141 -0.007444 -0.004611 -0.001697 0.001246 0.004165 0.007011 0.009732 0.012278 0.014597 0.016640 0.018358 0.019706 0.020647 0.021153 0.021206 0.020806 0.019964 0.018710 0.017086 0.015150 0.012970 0.010623 0.008190 0.005753 0.003393 0.001180 -0.000825 -0.002572 -0.004030 -0.005180 -0.006021 -0.006565 -0.006834 -0.006862 -0.006687 -0.006350 -0.005894 -0.005357 -0.004777 -0.004185 -0.003605 -0.003058 -0.002556 -0.002106 -0.001713 -0.001377 -0.001093 -0.000858 -0.000666 -0.000511 -0.000387 -0.000289 -0.000212 -0.000153 -0.000109 -0.000075 -0.000052 -0.000035 -0.000024 -0.000017 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000020 0.000028 0.000041 0.000060 0.000088 0.000128 0.000183 0.000255 0.000349 0.000469 0.000621 0.000809 0.001039 0.001318 0.001651 0.002039 0.002484 0.002980 0.003518 0.004083 0.004653 0.005201 0.005694 0.006094 0.006361 0.006452 0.006327 0.005951 0.005293 0.004336 0.003073 0.001512 -0.000322 -0.002389 -0.004634 -0.006991 -0.009381 -0.011722 -0.013929 -0.015919 -0.017618 -0.018961 -0.019899 -0.020398 -0.020440 -0.020026 -0.019173 -0.017912 -0.016285 -0.014341 -0.012133 -0.009717 -0.007145 -0.004466 -0.001727 0.001031 0.003767 0.006442 0.009015 0.011445 0.013685 0.015688 0.017405 0.018786 0.019789 0.020374 0.020516 0.020202 0.019433 0.018229 0.016628 0.014681 0.012456 0.010032 0.007494 0.004931 0.002431 0.000075 -0.002067 -0.003938 -0.005497 -0.006721 -0.007604 -0.008156 -0.008402 -0.008377 -0.008122 -0.007684 -0.007110 -0.006447 -0.005736 -0.005013 -0.004308 -0.003643 -0.003034 -0.002490 -0.002015 -0.001610 -0.001269 -0.000988 -0.000760 -0.000577 -0.000432 -0.000319 -0.000231 -0.000164 -0.000114 -0.000078 -0.000052 -0.000034 -0.000022 -0.000015 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000017 0.000025 0.000039 0.000060 0.000091 0.000136 0.000198 0.000281 0.000390 0.000531 0.000709 0.000933 0.001209 0.001544 0.001945 0.002415 0.002953 0.003555 0.004209 0.004899 0.005598 0.006276 0.006894 0.007410 0.007776 0.007945 0.007872 0.007518 0.006853 0.005857 0.004527 0.002875 0.000933 -0.001251 -0.003615 -0.006081 -0.008564 -0.010971 -0.013214 -0.015207 -0.016876 -0.018160 -0.019014 -0.019415 -0.019359 -0.018857 -0.017940 -0.016651 -0.015041 -0.013168 -0.011087 -0.008853 -0.006513 -0.004107 -0.001669 0.000773 0.003196 0.005576 0.007887 0.010099 0.012175 0.014072 0.015740 0.017128 0.018183 0.018858 0.019114 0.018923 0.018275 0.017176 0.015654 0.013754 0.011540 0.009089 0.006491 0.003841 0.001234 -0.001240 -0.003500 -0.005478 -0.007127 -0.008416 -0.009334 -0.009889 -0.010105 -0.010018 -0.009674 -0.009125 -0.008424 -0.007622 -0.006768 -0.005903 -0.005060 -0.004267 -0.003542 -0.002895 -0.002332 -0.001851 -0.001449 -0.001119 -0.000852 -0.000639 -0.000473 -0.000344 -0.000245 -0.000171 -0.000116 -0.000076 -0.000049 -0.000030 -0.000019 -0.000011 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000013 0.000020 0.000034 0.000056 0.000090 0.000139 0.000208 0.000302 0.000427 0.000589 0.000796 0.001058 0.001383 0.001779 0.002254 0.002812 0.003453 0.004170 0.004952 0.005778 0.006619 0.007439 0.008194 0.008836 0.009312 0.009569 0.009558 0.009235 0.008570 0.007545 0.006158 0.004429 0.002396 0.000115 -0.002339 -0.004881 -0.007416 -0.009845 -0.012073 -0.014015 -0.015598 -0.016766 -0.017486 -0.017746 -0.017557 -0.016947 -0.015963 -0.014661 -0.013105 -0.011358 -0.009480 -0.007522 -0.005524 -0.003513 -0.001507 0.000486 0.002462 0.004419 0.006350 0.008240 0.010064 0.011786 0.013358 0.014726 0.015828 0.016605 0.017003 0.016978 0.016502 0.015568 0.014189 0.012399 0.010256 0.007835 0.005228 0.002533 -0.000145 -0.002708 -0.005063 -0.007134 -0.008861 -0.010207 -0.011154 -0.011707 -0.011888 -0.011736 -0.011298 -0.010632 -0.009797 -0.008849 -0.007843 -0.006827 -0.005840 -0.004911 -0.004063 -0.003307 -0.002650 -0.002090 -0.001624 -0.001242 -0.000935 -0.000693 -0.000505 -0.000360 -0.000252 -0.000171 -0.000112 -0.000071 -0.000042 -0.000024 -0.000013 -0.000006 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000006 0.000012 0.000025 0.000047 0.000083 0.000135 0.000211 0.000315 0.000455 0.000638 0.000876 0.001176 0.001552 0.002012 0.002565 0.003217 0.003966 0.004807 0.005724 0.006695 0.007686 0.008657 0.009559 0.010335 0.010928 0.011279 0.011334 0.011048 0.010389 0.009341 0.007907 0.006113 0.004005 0.001650 -0.000867 -0.003450 -0.005994 -0.008396 -0.010556 -0.012389 -0.013825 -0.014818 -0.015349 -0.015420 -0.015060 -0.014318 -0.013259 -0.011956 -0.010485 -0.008917 -0.007315 -0.005723 -0.004173 -0.002676 -0.001229 0.000183 0.001583 0.002992 0.004428 0.005894 0.007382 0.008864 0.010296 0.011620 0.012766 0.013660 0.014232 0.014419 0.014173 0.013466 0.012295 0.010682 0.008675 0.006344 0.003780 0.001087 -0.001626 -0.004247 -0.006676 -0.008822 -0.010618 -0.012014 -0.012988 -0.013538 -0.013684 -0.013466 -0.012934 -0.012150 -0.011177 -0.010081 -0.008921 -0.007750 -0.006614 -0.005546 -0.004571 -0.003704 -0.002951 -0.002312 -0.001780 -0.001348 -0.001002 -0.000731 -0.000522 -0.000364 -0.000247 -0.000161 -0.000100 -0.000058 -0.000030 -0.000013 -0.000003 0.000002 0.000004 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000006 -0.000005 -0.000000 0.000011 0.000032 0.000068 0.000123 0.000203 0.000316 0.000469 0.000673 0.000939 0.001279 0.001705 0.002230 0.002863 0.003610 0.004471 0.005438 0.006495 0.007616 0.008762 0.009888 0.010939 0.011852 0.012564 0.013010 0.013133 0.012885 0.012233 0.011166 0.009691 0.007841 0.005673 0.003265 0.000713 -0.001876 -0.004389 -0.006714 -0.008751 -0.010414 -0.011642 -0.012400 -0.012683 -0.012514 -0.011942 -0.011041 -0.009894 -0.008595 -0.007234 -0.005889 -0.004625 -0.003481 -0.002475 -0.001600 -0.000828 -0.000116 0.000588 0.001335 0.002170 0.003121 0.004197 0.005381 0.006635 0.007897 0.009088 0.010120 0.010901 0.011348 0.011389 0.010974 0.010079 0.008710 0.006903 0.004721 0.002254 -0.000393 -0.003103 -0.005755 -0.008236 -0.010445 -0.012300 -0.013744 -0.014744 -0.015293 -0.015409 -0.015130 -0.014508 -0.013610 -0.012504 -0.011261 -0.009948 -0.008625 -0.007341 -0.006136 -0.005036 -0.004060 -0.003214 -0.002497 -0.001903 -0.001423 -0.001041 -0.000745 -0.000519 -0.000350 -0.000227 -0.000139 -0.000077 -0.000036 -0.000011 0.000004 0.000012 0.000014 0.000014 0.000011 0.000009 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000018 -0.000020 -0.000018 -0.000010 0.000009 0.000043 0.000098 0.000181 0.000299 0.000464 0.000685 0.000977 0.001353 0.001828 0.002415 0.003126 0.003967 0.004939 0.006032 0.007228 0.008497 0.009797 0.011077 0.012275 0.013323 0.014150 0.014687 0.014873 0.014659 0.014013 0.012925 0.011411 0.009512 0.007295 0.004851 0.002287 -0.000277 -0.002719 -0.004921 -0.006781 -0.008218 -0.009178 -0.009640 -0.009617 -0.009155 -0.008328 -0.007234 -0.005982 -0.004685 -0.003447 -0.002358 -0.001481 -0.000850 -0.000467 -0.000304 -0.000304 -0.000393 -0.000486 -0.000497 -0.000351 0.000009 0.000610 0.001452 0.002500 0.003690 0.004934 0.006126 0.007155 0.007910 0.008296 0.008235 0.007681 0.006621 0.005075 0.003098 0.000777 -0.001782 -0.004455 -0.007112 -0.009627 -0.011888 -0.013798 -0.015290 -0.016320 -0.016876 -0.016970 -0.016638 -0.015937 -0.014933 -0.013703 -0.012323 -0.010866 -0.009398 -0.007974 -0.006638 -0.005421 -0.004342 -0.003409 -0.002622 -0.001973 -0.001451 -0.001039 -0.000723 -0.000485 -0.000310 -0.000185 -0.000098 -0.000040 -0.000003 0.000019 0.000030 0.000033 0.000031 0.000027 0.000022 0.000017 0.000012 0.000008 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000034 -0.000040 -0.000043 -0.000039 -0.000025 0.000005 0.000057 0.000139 0.000260 0.000431 0.000665 0.000978 0.001385 0.001903 0.002547 0.003330 0.004259 0.005335 0.006548 0.007877 0.009288 0.010736 0.012162 0.013498 0.014672 0.015605 0.016224 0.016464 0.016274 0.015626 0.014512 0.012956 0.011009 0.008749 0.006281 0.003725 0.001212 -0.001124 -0.003163 -0.004800 -0.005957 -0.006593 -0.006702 -0.006318 -0.005513 -0.004386 -0.003064 -0.001682 -0.000374 0.000737 0.001554 0.002013 0.002087 0.001791 0.001177 0.000333 -0.000632 -0.001596 -0.002436 -0.003042 -0.003329 -0.003245 -0.002775 -0.001948 -0.000829 0.000482 0.001863 0.003178 0.004289 0.005072 0.005423 0.005270 0.004576 0.003346 0.001625 -0.000508 -0.002943 -0.005550 -0.008191 -0.010728 -0.013033 -0.014998 -0.016541 -0.017610 -0.018183 -0.018267 -0.017898 -0.017132 -0.016039 -0.014699 -0.013196 -0.011609 -0.010010 -0.008459 -0.007006 -0.005685 -0.004515 -0.003508 -0.002661 -0.001968 -0.001413 -0.000981 -0.000653 -0.000411 -0.000236 -0.000115 -0.000034 0.000017 0.000047 0.000061 0.000065 0.000062 0.000055 0.000046 0.000037 0.000029 0.000021 0.000015 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000043 -0.000055 -0.000067 -0.000075 -0.000078 -0.000071 -0.000049 -0.000003 0.000073 0.000190 0.000362 0.000603 0.000928 0.001358 0.001910 0.002601 0.003446 0.004453 0.005623 0.006943 0.008392 0.009933 0.011514 0.013073 0.014534 0.015818 0.016842 0.017528 0.017807 0.017628 0.016965 0.015815 0.014209 0.012210 0.009909 0.007423 0.004887 0.002445 0.000239 -0.001603 -0.002977 -0.003812 -0.004077 -0.003783 -0.002989 -0.001792 -0.000322 0.001266 0.002809 0.004149 0.005145 0.005692 0.005722 0.005220 0.004217 0.002793 0.001065 -0.000818 -0.002695 -0.004404 -0.005798 -0.006759 -0.007210 -0.007122 -0.006514 -0.005455 -0.004055 -0.002456 -0.000818 0.000694 0.001923 0.002736 0.003032 0.002752 0.001883 0.000456 -0.001453 -0.003736 -0.006258 -0.008869 -0.011419 -0.013767 -0.015790 -0.017392 -0.018511 -0.019115 -0.019207 -0.018819 -0.018006 -0.016843 -0.015414 -0.013808 -0.012111 -0.010400 -0.008742 -0.007191 -0.005782 -0.004540 -0.003475 -0.002585 -0.001862 -0.001290 -0.000850 -0.000522 -0.000285 -0.000120 -0.000010 0.000059 0.000097 0.000115 0.000118 0.000112 0.000101 0.000086 0.000071 0.000057 0.000044 0.000032 0.000023 0.000016 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000015 -0.000021 -0.000028 -0.000037 -0.000050 -0.000065 -0.000082 -0.000100 -0.000118 -0.000130 -0.000133 -0.000122 -0.000089 -0.000024 0.000084 0.000248 0.000485 0.000814 0.001255 0.001828 0.002552 0.003445 0.004513 0.005759 0.007171 0.008722 0.010373 0.012069 0.013740 0.015307 0.016682 0.017777 0.018509 0.018808 0.018623 0.017927 0.016727 0.015060 0.013000 0.010653 0.008149 0.005638 0.003278 0.001219 -0.000406 -0.001490 -0.001971 -0.001828 -0.001093 0.000152 0.001783 0.003636 0.005528 0.007267 0.008669 0.009577 0.009873 0.009490 0.008421 0.006716 0.004480 0.001866 -0.000940 -0.003736 -0.006317 -0.008499 -0.010132 -0.011113 -0.011394 -0.010988 -0.009967 -0.008451 -0.006601 -0.004604 -0.002655 -0.000941 0.000372 0.001155 0.001324 0.000846 -0.000259 -0.001923 -0.004037 -0.006461 -0.009036 -0.011598 -0.013991 -0.016079 -0.017752 -0.018934 -0.019586 -0.019705 -0.019318 -0.018481 -0.017271 -0.015776 -0.014091 -0.012307 -0.010509 -0.008769 -0.007142 -0.005671 -0.004379 -0.003278 -0.002366 -0.001632 -0.001061 -0.000629 -0.000315 -0.000096 0.000049 0.000138 0.000186 0.000205 0.000205 0.000193 0.000173 0.000150 0.000126 0.000103 0.000081 0.000062 0.000047 0.000034 0.000024 0.000016 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000054 -0.000071 -0.000091 -0.000116 -0.000143 -0.000171 -0.000195 -0.000213 -0.000218 -0.000203 -0.000157 -0.000068 0.000079 0.000301 0.000620 0.001056 0.001634 0.002374 0.003294 0.004404 0.005704 0.007183 0.008814 0.010552 0.012338 0.014098 0.015745 0.017187 0.018330 0.019086 0.019384 0.019172 0.018426 0.017157 0.015414 0.013281 0.010877 0.008349 0.005861 0.003582 0.001675 0.000278 -0.000505 -0.000613 -0.000041 0.001161 0.002886 0.004980 0.007251 0.009483 0.011455 0.012958 0.013816 0.013901 0.013144 0.011547 0.009176 0.006166 0.002702 -0.000992 -0.004670 -0.008090 -0.011027 -0.013298 -0.014773 -0.015390 -0.015153 -0.014136 -0.012471 -0.010339 -0.007953 -0.005538 -0.003314 -0.001477 -0.000187 0.000449 0.000377 -0.000395 -0.001806 -0.003746 -0.006071 -0.008611 -0.011189 -0.013635 -0.015798 -0.017553 -0.018815 -0.019532 -0.019696 -0.019331 -0.018493 -0.017260 -0.015724 -0.013987 -0.012144 -0.010286 -0.008490 -0.006817 -0.005310 -0.003995 -0.002884 -0.001974 -0.001254 -0.000704 -0.000300 -0.000018 0.000167 0.000278 0.000334 0.000352 0.000344 0.000320 0.000287 0.000249 0.000211 0.000175 0.000141 0.000111 0.000085 0.000064 0.000047 0.000033 0.000023 0.000015 0.000009 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000033 -0.000043 -0.000056 -0.000074 -0.000096 -0.000124 -0.000157 -0.000195 -0.000236 -0.000277 -0.000314 -0.000341 -0.000350 -0.000331 -0.000271 -0.000155 0.000039 0.000330 0.000744 0.001307 0.002040 0.002964 0.004090 0.005419 0.006939 0.008621 0.010418 0.012267 0.014087 0.015789 0.017272 0.018438 0.019195 0.019470 0.019209 0.018393 0.017039 0.015203 0.012982 0.010509 0.007944 0.005468 0.003262 0.001499 0.000323 -0.000158 0.000107 0.001112 0.002788 0.005006 0.007583 0.010296 0.012899 0.015141 0.016789 0.017648 0.017578 0.016509 0.014450 0.011486 0.007774 0.003535 -0.000971 -0.005458 -0.009643 -0.013265 -0.016108 -0.018019 -0.018917 -0.018801 -0.017746 -0.015897 -0.013455 -0.010658 -0.007762 -0.005017 -0.002651 -0.000851 0.000250 0.000582 0.000137 -0.001028 -0.002803 -0.005037 -0.007551 -0.010155 -0.012665 -0.014914 -0.016765 -0.018119 -0.018917 -0.019143 -0.018819 -0.018000 -0.016767 -0.015216 -0.013452 -0.011578 -0.009690 -0.007869 -0.006179 -0.004667 -0.003359 -0.002267 -0.001387 -0.000706 -0.000202 0.000151 0.000381 0.000514 0.000575 0.000585 0.000562 0.000517 0.000461 0.000401 0.000341 0.000284 0.000232 0.000186 0.000146 0.000113 0.000085 0.000062 0.000044 0.000031 0.000021 0.000013 0.000008 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000025 -0.000033 -0.000044 -0.000057 -0.000075 -0.000097 -0.000126 -0.000162 -0.000206 -0.000257 -0.000314 -0.000375 -0.000436 -0.000492 -0.000534 -0.000553 -0.000534 -0.000462 -0.000314 -0.000068 0.000303 0.000826 0.001527 0.002428 0.003541 0.004870 0.006400 0.008103 0.009929 0.011811 0.013664 0.015393 0.016892 0.018057 0.018794 0.019025 0.018698 0.017795 0.016340 0.014396 0.012071 0.009513 0.006896 0.004414 0.002263 0.000625 -0.000347 -0.000547 0.000073 0.001496 0.003637 0.006343 0.009406 0.012573 0.015569 0.018115 0.019954 0.020871 0.020717 0.019419 0.016990 0.013533 0.009228 0.004325 -0.000880 -0.006064 -0.010905 -0.015110 -0.018432 -0.020695 -0.021802 -0.021746 -0.020606 -0.018540 -0.015766 -0.012548 -0.009169 -0.005910 -0.003029 -0.000739 0.000806 0.001516 0.001375 0.000435 -0.001195 -0.003357 -0.005862 -0.008507 -0.011093 -0.013439 -0.015395 -0.016852 -0.017742 -0.018042 -0.017774 -0.016991 -0.015777 -0.014232 -0.012466 -0.010587 -0.008697 -0.006880 -0.005205 -0.003719 -0.002449 -0.001407 -0.000587 0.000026 0.000457 0.000735 0.000891 0.000952 0.000947 0.000896 0.000818 0.000727 0.000631 0.000537 0.000450 0.000370 0.000300 0.000239 0.000187 0.000144 0.000108 0.000080 0.000057 0.000040 0.000027 0.000018 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000016 -0.000023 -0.000031 -0.000042 -0.000056 -0.000074 -0.000096 -0.000124 -0.000161 -0.000206 -0.000262 -0.000329 -0.000406 -0.000492 -0.000583 -0.000675 -0.000759 -0.000826 -0.000862 -0.000849 -0.000766 -0.000586 -0.000282 0.000177 0.000818 0.001667 0.002737 0.004033 0.005542 0.007234 0.009058 0.010944 0.012803 0.014534 0.016026 0.017172 0.017871 0.018044 0.017638 0.016637 0.015068 0.013005 0.010565 0.007907 0.005219 0.002710 0.000588 -0.000955 -0.001757 -0.001712 -0.000772 0.001035 0.003610 0.006780 0.010313 0.013930 0.017329 0.020205 0.022277 0.023315 0.023157 0.021726 0.019041 0.015217 0.010455 0.005031 -0.000726 -0.006463 -0.011823 -0.016480 -0.020163 -0.022674 -0.023905 -0.023842 -0.022571 -0.020257 -0.017139 -0.013503 -0.009658 -0.005914 -0.002553 0.000187 0.002132 0.003178 0.003300 0.002546 0.001028 -0.001088 -0.003605 -0.006306 -0.008980 -0.011432 -0.013499 -0.015063 -0.016049 -0.016429 -0.016223 -0.015486 -0.014303 -0.012780 -0.011031 -0.009170 -0.007303 -0.005518 -0.003887 -0.002457 -0.001257 -0.000295 0.000434 0.000951 0.001282 0.001460 0.001517 0.001486 0.001396 0.001269 0.001124 0.000974 0.000830 0.000695 0.000575 0.000468 0.000376 0.000298 0.000233 0.000178 0.000134 0.000099 0.000071 0.000050 0.000034 0.000023 0.000015 0.000009 0.000005 0.000003 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000013 -0.000019 -0.000028 -0.000039 -0.000052 -0.000069 -0.000091 -0.000119 -0.000154 -0.000199 -0.000256 -0.000327 -0.000412 -0.000512 -0.000627 -0.000755 -0.000890 -0.001027 -0.001154 -0.001259 -0.001323 -0.001323 -0.001232 -0.001018 -0.000651 -0.000098 0.000667 0.001663 0.002895 0.004351 0.006003 0.007796 0.009660 0.011501 0.013214 0.014684 0.015797 0.016449 0.016557 0.016067 0.014965 0.013280 0.011093 0.008530 0.005759 0.002984 0.000423 -0.001702 -0.003187 -0.003866 -0.003625 -0.002420 -0.000283 0.002673 0.006262 0.010229 0.014274 0.018071 0.021291 0.023635 0.024853 0.024774 0.023316 0.020502 0.016455 0.011394 0.005616 -0.000524 -0.006643 -0.012358 -0.017317 -0.021226 -0.023870 -0.025131 -0.024993 -0.023544 -0.020961 -0.017500 -0.013466 -0.009193 -0.005012 -0.001229 0.001897 0.004178 0.005498 0.005825 0.005207 0.003760 0.001656 -0.000897 -0.003671 -0.006441 -0.009000 -0.011178 -0.012845 -0.013921 -0.014377 -0.014231 -0.013539 -0.012391 -0.010898 -0.009178 -0.007352 -0.005527 -0.003798 -0.002236 -0.000889 0.000213 0.001065 0.001676 0.002067 0.002271 0.002323 0.002260 0.002116 0.001922 0.001703 0.001477 0.001259 0.001057 0.000875 0.000716 0.000578 0.000462 0.000364 0.000283 0.000216 0.000162 0.000120 0.000086 0.000061 0.000042 0.000028 0.000019 0.000012 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000015 -0.000023 -0.000033 -0.000046 -0.000062 -0.000083 -0.000110 -0.000143 -0.000186 -0.000242 -0.000311 -0.000399 -0.000505 -0.000633 -0.000782 -0.000952 -0.001139 -0.001338 -0.001538 -0.001726 -0.001884 -0.001987 -0.002006 -0.001909 -0.001659 -0.001223 -0.000570 0.000321 0.001459 0.002834 0.004417 0.006156 0.007976 0.009782 0.011464 0.012903 0.013980 0.014585 0.014633 0.014066 0.012870 0.011076 0.008770 0.006084 0.003196 0.000318 -0.002318 -0.004481 -0.005954 -0.006564 -0.006192 -0.004792 -0.002398 0.000868 0.004808 0.009153 0.013585 0.017756 0.021321 0.023961 0.025412 0.025492 0.024116 0.021304 0.017188 0.011998 0.006048 -0.000288 -0.006605 -0.012498 -0.017596 -0.021587 -0.024243 -0.025440 -0.025160 -0.023495 -0.020635 -0.016846 -0.012453 -0.007807 -0.003261 0.000863 0.004293 0.006826 0.008340 0.008802 0.008259 0.006834 0.004705 0.002092 -0.000767 -0.003636 -0.006299 -0.008575 -0.010330 -0.011481 -0.011997 -0.011895 -0.011238 -0.010119 -0.008654 -0.006966 -0.005182 -0.003413 -0.001755 -0.000282 0.000958 0.001939 0.002656 0.003121 0.003363 0.003415 0.003318 0.003112 0.002836 0.002522 0.002195 0.001877 0.001580 0.001311 0.001075 0.000872 0.000699 0.000555 0.000435 0.000336 0.000256 0.000192 0.000142 0.000102 0.000072 0.000050 0.000034 0.000023 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000026 -0.000038 -0.000053 -0.000072 -0.000097 -0.000128 -0.000169 -0.000221 -0.000287 -0.000371 -0.000477 -0.000608 -0.000767 -0.000955 -0.001174 -0.001420 -0.001691 -0.001975 -0.002261 -0.002529 -0.002754 -0.002905 -0.002947 -0.002841 -0.002548 -0.002034 -0.001275 -0.000257 0.001012 0.002505 0.004170 0.005932 0.007694 0.009342 0.010752 0.011800 0.012372 0.012375 0.011751 0.010483 0.008601 0.006193 0.003395 0.000391 -0.002597 -0.005330 -0.007565 -0.009076 -0.009679 -0.009250 -0.007737 -0.005177 -0.001690 0.002515 0.007161 0.011916 0.016420 0.020311 0.023257 0.024981 0.025292 0.024097 0.021417 0.017385 0.012238 0.006302 -0.000038 -0.006363 -0.012253 -0.017322 -0.021250 -0.023800 -0.024844 -0.024365 -0.022461 -0.019327 -0.015245 -0.010551 -0.005610 -0.000789 0.003578 0.007208 0.009894 0.011511 0.012026 0.011490 0.010033 0.007843 0.005148 0.002197 -0.000767 -0.003518 -0.005871 -0.007688 -0.008884 -0.009429 -0.009347 -0.008701 -0.007592 -0.006141 -0.004479 -0.002735 -0.001026 0.000552 0.001924 0.003041 0.003881 0.004443 0.004743 0.004812 0.004692 0.004426 0.004060 0.003635 0.003185 0.002739 0.002316 0.001931 0.001589 0.001292 0.001040 0.000828 0.000653 0.000509 0.000392 0.000298 0.000223 0.000164 0.000118 0.000084 0.000058 0.000040 0.000027 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000019 -0.000029 -0.000042 -0.000060 -0.000082 -0.000110 -0.000147 -0.000195 -0.000256 -0.000335 -0.000435 -0.000562 -0.000720 -0.000913 -0.001145 -0.001418 -0.001731 -0.002081 -0.002461 -0.002857 -0.003250 -0.003614 -0.003916 -0.004117 -0.004176 -0.004049 -0.003698 -0.003092 -0.002216 -0.001072 0.000315 0.001896 0.003595 0.005312 0.006933 0.008327 0.009366 0.009930 0.009920 0.009274 0.007967 0.006032 0.003551 0.000664 -0.002442 -0.005542 -0.008386 -0.010724 -0.012320 -0.012982 -0.012576 -0.011044 -0.008417 -0.004817 -0.000450 0.004401 0.009397 0.014171 0.018350 0.021592 0.023611 0.024207 0.023281 0.020851 0.017047 0.012109 0.006365 0.000206 -0.005941 -0.011652 -0.016535 -0.020263 -0.022598 -0.023413 -0.022693 -0.020539 -0.017157 -0.012833 -0.007914 -0.002775 0.002212 0.006706 0.010421 0.013148 0.014767 0.015247 0.014648 0.013107 0.010821 0.008029 0.004985 0.001942 -0.000872 -0.003267 -0.005106 -0.006305 -0.006840 -0.006736 -0.006067 -0.004938 -0.003478 -0.001824 -0.000109 0.001547 0.003045 0.004310 0.005297 0.005985 0.006378 0.006497 0.006380 0.006072 0.005622 0.005081 0.004494 0.003897 0.003321 0.002786 0.002304 0.001882 0.001521 0.001216 0.000963 0.000755 0.000585 0.000449 0.000339 0.000253 0.000185 0.000133 0.000094 0.000066 0.000045 0.000031 0.000021 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000022 -0.000032 -0.000047 -0.000066 -0.000091 -0.000123 -0.000166 -0.000221 -0.000292 -0.000384 -0.000502 -0.000651 -0.000838 -0.001069 -0.001348 -0.001679 -0.002065 -0.002503 -0.002986 -0.003503 -0.004033 -0.004549 -0.005016 -0.005393 -0.005634 -0.005691 -0.005520 -0.005086 -0.004366 -0.003358 -0.002084 -0.000590 0.001048 0.002732 0.004342 0.005745 0.006807 0.007402 0.007424 0.006802 0.005508 0.003566 0.001057 -0.001884 -0.005068 -0.008267 -0.011229 -0.013694 -0.015420 -0.016205 -0.015904 -0.014451 -0.011868 -0.008270 -0.003859 0.001084 0.006222 0.011182 0.015591 0.019098 0.021413 0.022329 0.021740 0.019657 0.016207 0.011624 0.006234 0.000426 -0.005376 -0.010749 -0.015302 -0.018710 -0.020741 -0.021268 -0.020282 -0.017889 -0.014299 -0.009803 -0.004754 0.000473 0.005503 0.009996 0.013671 0.016322 0.017836 0.018193 0.017462 0.015788 0.013379 0.010480 0.007354 0.004256 0.001417 -0.000975 -0.002784 -0.003932 -0.004402 -0.004227 -0.003487 -0.002298 -0.000795 0.000879 0.002586 0.004202 0.005628 0.006791 0.007647 0.008180 0.008398 0.008329 0.008016 0.007511 0.006869 0.006145 0.005388 0.004637 0.003925 0.003271 0.002689 0.002184 0.001754 0.001394 0.001097 0.000856 0.000660 0.000503 0.000379 0.000281 0.000205 0.000147 0.000104 0.000072 0.000050 0.000034 0.000023 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000015 -0.000023 -0.000035 -0.000051 -0.000072 -0.000099 -0.000136 -0.000183 -0.000246 -0.000327 -0.000433 -0.000569 -0.000742 -0.000960 -0.001230 -0.001559 -0.001952 -0.002414 -0.002945 -0.003537 -0.004181 -0.004856 -0.005533 -0.006176 -0.006741 -0.007175 -0.007427 -0.007447 -0.007193 -0.006636 -0.005769 -0.004607 -0.003195 -0.001604 0.000064 0.001691 0.003138 0.004266 0.004941 0.005051 0.004515 0.003295 0.001408 -0.001073 -0.004019 -0.007243 -0.010520 -0.013594 -0.016202 -0.018095 -0.019060 -0.018944 -0.017667 -0.015241 -0.011767 -0.007439 -0.002528 0.002635 0.007682 0.012241 0.015961 0.018551 0.019796 0.019586 0.017923 0.014926 0.010820 0.005920 0.000606 -0.004708 -0.009608 -0.013713 -0.016708 -0.018366 -0.018569 -0.017314 -0.014711 -0.010973 -0.006392 -0.001319 0.003872 0.008814 0.013173 0.016678 0.019134 0.020441 0.020590 0.019663 0.017815 0.015264 0.012260 0.009072 0.005955 0.003139 0.000807 -0.000911 -0.001945 -0.002287 -0.001980 -0.001116 0.000182 0.001770 0.003499 0.005226 0.006825 0.008196 0.009268 0.010000 0.010382 0.010427 0.010170 0.009661 0.008958 0.008122 0.007214 0.006285 0.005379 0.004528 0.003755 0.003072 0.002482 0.001983 0.001568 0.001227 0.000951 0.000730 0.000553 0.000414 0.000306 0.000222 0.000158 0.000111 0.000077 0.000053 0.000036 0.000024 0.000016 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000016 -0.000025 -0.000037 -0.000054 -0.000077 -0.000107 -0.000147 -0.000200 -0.000270 -0.000361 -0.000481 -0.000635 -0.000832 -0.001081 -0.001391 -0.001771 -0.002228 -0.002768 -0.003392 -0.004096 -0.004870 -0.005693 -0.006535 -0.007358 -0.008114 -0.008746 -0.009198 -0.009412 -0.009339 -0.008944 -0.008213 -0.007156 -0.005811 -0.004250 -0.002569 -0.000892 0.000642 0.001887 0.002702 0.002964 0.002583 0.001509 -0.000252 -0.002638 -0.005527 -0.008743 -0.012063 -0.015232 -0.017987 -0.020073 -0.021268 -0.021407 -0.020399 -0.018239 -0.015013 -0.010898 -0.006150 -0.001088 0.003932 0.008546 0.012408 0.015225 0.016784 0.016967 0.015767 0.013291 0.009750 0.005443 0.000734 -0.003982 -0.008307 -0.011878 -0.014392 -0.015637 -0.015505 -0.014000 -0.011236 -0.007425 -0.002858 0.002121 0.007148 0.011867 0.015959 0.019168 0.021318 0.022322 0.022188 0.021011 0.018959 0.016257 0.013162 0.009941 0.006850 0.004113 0.001906 0.000349 -0.000501 -0.000647 -0.000144 0.000904 0.002364 0.004084 0.005907 0.007687 0.009296 0.010634 0.011633 0.012257 0.012500 0.012382 0.011945 0.011247 0.010353 0.009330 0.008242 0.007147 0.006091 0.005107 0.004217 0.003435 0.002763 0.002197 0.001728 0.001345 0.001037 0.000791 0.000596 0.000443 0.000325 0.000235 0.000166 0.000116 0.000080 0.000055 0.000037 0.000024 0.000016 0.000010 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000011 -0.000017 -0.000026 -0.000039 -0.000057 -0.000081 -0.000113 -0.000157 -0.000215 -0.000291 -0.000393 -0.000525 -0.000697 -0.000918 -0.001198 -0.001547 -0.001976 -0.002495 -0.003112 -0.003828 -0.004642 -0.005543 -0.006511 -0.007516 -0.008517 -0.009460 -0.010288 -0.010935 -0.011338 -0.011440 -0.011199 -0.010593 -0.009624 -0.008328 -0.006770 -0.005045 -0.003278 -0.001610 -0.000194 0.000823 0.001306 0.001154 0.000304 -0.001253 -0.003468 -0.006233 -0.009380 -0.012696 -0.015933 -0.018825 -0.021116 -0.022577 -0.023033 -0.022375 -0.020582 -0.017720 -0.013945 -0.009493 -0.004661 0.000210 0.004769 0.008682 0.011662 0.013493 0.014054 0.013328 0.011407 0.008484 0.004836 0.000803 -0.003242 -0.006927 -0.009910 -0.011910 -0.012731 -0.012278 -0.010563 -0.007702 -0.003907 0.000538 0.005303 0.010038 0.014404 0.018104 0.020901 0.022642 0.023261 0.022782 0.021317 0.019044 0.016196 0.013032 0.009819 0.006807 0.004212 0.002198 0.000873 0.000279 0.000399 0.001163 0.002455 0.004130 0.006028 0.007986 0.009854 0.011502 0.012833 0.013782 0.014316 0.014438 0.014174 0.013574 0.012703 0.011632 0.010436 0.009183 0.007934 0.006738 0.005630 0.004634 0.003760 0.003012 0.002384 0.001866 0.001445 0.001107 0.000839 0.000628 0.000464 0.000338 0.000242 0.000171 0.000118 0.000081 0.000054 0.000036 0.000023 0.000015 0.000009 0.000005 0.000002 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000027 -0.000040 -0.000058 -0.000084 -0.000118 -0.000164 -0.000226 -0.000309 -0.000419 -0.000564 -0.000752 -0.000995 -0.001303 -0.001689 -0.002165 -0.002742 -0.003430 -0.004233 -0.005150 -0.006171 -0.007276 -0.008434 -0.009602 -0.010723 -0.011734 -0.012564 -0.013142 -0.013406 -0.013304 -0.012805 -0.011906 -0.010634 -0.009051 -0.007249 -0.005352 -0.003505 -0.001863 -0.000584 0.000189 0.000340 -0.000209 -0.001482 -0.003448 -0.006013 -0.009025 -0.012283 -0.015545 -0.018553 -0.021047 -0.022796 -0.023611 -0.023370 -0.022031 -0.019638 -0.016320 -0.012288 -0.007816 -0.003219 0.001171 0.005034 0.008092 0.010132 0.011029 0.010756 0.009389 0.007097 0.004135 0.000811 -0.002530 -0.005547 -0.007925 -0.009409 -0.009823 -0.009086 -0.007219 -0.004341 -0.000657 0.003558 0.007991 0.012312 0.016206 0.019402 0.021689 0.022938 0.023107 0.022241 0.020465 0.017970 0.014992 0.011793 0.008636 0.005761 0.003373 0.001621 0.000597 0.000327 0.000777 0.001861 0.003450 0.005389 0.007506 0.009636 0.011623 0.013340 0.014689 0.015611 0.016080 0.016103 0.015716 0.014975 0.013953 0.012729 0.011381 0.009985 0.008602 0.007284 0.006069 0.004979 0.004027 0.003213 0.002533 0.001973 0.001519 0.001157 0.000871 0.000648 0.000475 0.000343 0.000244 0.000170 0.000117 0.000079 0.000052 0.000033 0.000021 0.000012 0.000006 0.000003 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000017 -0.000026 -0.000040 -0.000059 -0.000085 -0.000120 -0.000169 -0.000234 -0.000322 -0.000439 -0.000594 -0.000796 -0.001057 -0.001390 -0.001809 -0.002325 -0.002954 -0.003705 -0.004585 -0.005593 -0.006721 -0.007948 -0.009243 -0.010560 -0.011840 -0.013015 -0.014008 -0.014743 -0.015147 -0.015162 -0.014749 -0.013897 -0.012625 -0.010990 -0.009081 -0.007019 -0.004951 -0.003036 -0.001441 -0.000318 0.000203 0.000028 -0.000886 -0.002526 -0.004816 -0.007624 -0.010761 -0.014000 -0.017088 -0.019769 -0.021809 -0.023009 -0.023231 -0.022414 -0.020574 -0.017815 -0.014315 -0.010320 -0.006116 -0.002012 0.001693 0.004732 0.006900 0.008068 0.008200 0.007352 0.005672 0.003383 0.000763 -0.001880 -0.004237 -0.006028 -0.007025 -0.007074 -0.006110 -0.004164 -0.001353 0.002122 0.006003 0.009995 0.013795 0.017117 0.019717 0.021417 0.022114 0.021792 0.020517 0.018427 0.015724 0.012647 0.009456 0.006407 0.003728 0.001610 0.000185 -0.000476 -0.000364 0.000469 0.001921 0.003850 0.006087 0.008456 0.010784 0.012915 0.014723 0.016114 0.017032 0.017459 0.017409 0.016925 0.016072 0.014928 0.013580 0.012110 0.010597 0.009106 0.007692 0.006391 0.005228 0.004214 0.003351 0.002629 0.002038 0.001561 0.001181 0.000883 0.000652 0.000474 0.000339 0.000239 0.000165 0.000111 0.000074 0.000047 0.000029 0.000017 0.000009 0.000003 -0.000000 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000015 -0.000025 -0.000038 -0.000057 -0.000084 -0.000120 -0.000169 -0.000236 -0.000327 -0.000449 -0.000612 -0.000825 -0.001101 -0.001453 -0.001897 -0.002446 -0.003116 -0.003918 -0.004861 -0.005943 -0.007159 -0.008488 -0.009897 -0.011338 -0.012751 -0.014063 -0.015193 -0.016058 -0.016577 -0.016685 -0.016335 -0.015507 -0.014214 -0.012505 -0.010464 -0.008211 -0.005892 -0.003670 -0.001716 -0.000196 0.000748 0.001006 0.000517 -0.000728 -0.002674 -0.005207 -0.008160 -0.011318 -0.014441 -0.017279 -0.019594 -0.021183 -0.021893 -0.021640 -0.020416 -0.018292 -0.015417 -0.012000 -0.008297 -0.004587 -0.001147 0.001773 0.003975 0.005331 0.005795 0.005405 0.004285 0.002624 0.000667 -0.001318 -0.003058 -0.004308 -0.004871 -0.004617 -0.003498 -0.001552 0.001103 0.004277 0.007730 0.011191 0.014384 0.017055 0.018996 0.020058 0.020171 0.019342 0.017657 0.015271 0.012390 0.009256 0.006124 0.003238 0.000813 -0.000979 -0.002024 -0.002273 -0.001735 -0.000482 0.001368 0.003659 0.006215 0.008851 0.011391 0.013680 0.015593 0.017041 0.017974 0.018380 0.018282 0.017729 0.016795 0.015564 0.014125 0.012568 0.010973 0.009407 0.007926 0.006568 0.005356 0.004303 0.003408 0.002662 0.002053 0.001563 0.001175 0.000872 0.000638 0.000459 0.000325 0.000226 0.000154 0.000102 0.000066 0.000040 0.000023 0.000012 0.000004 -0.000001 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000004 -0.000007 -0.000013 -0.000023 -0.000036 -0.000054 -0.000080 -0.000115 -0.000165 -0.000232 -0.000324 -0.000449 -0.000615 -0.000834 -0.001119 -0.001484 -0.001944 -0.002515 -0.003213 -0.004051 -0.005037 -0.006173 -0.007452 -0.008855 -0.010349 -0.011884 -0.013398 -0.014815 -0.016049 -0.017013 -0.017619 -0.017795 -0.017485 -0.016663 -0.015332 -0.013535 -0.011350 -0.008894 -0.006309 -0.003762 -0.001430 0.000516 0.001918 0.002651 0.002635 0.001841 0.000300 -0.001897 -0.004602 -0.007619 -0.010724 -0.013673 -0.016232 -0.018192 -0.019388 -0.019715 -0.019140 -0.017703 -0.015517 -0.012756 -0.009641 -0.006420 -0.003344 -0.000642 0.001498 0.002948 0.003656 0.003642 0.003003 0.001899 0.000534 -0.000860 -0.002052 -0.002831 -0.003033 -0.002552 -0.001358 0.000507 0.002924 0.005718 0.008666 0.011525 0.014051 0.016024 0.017271 0.017677 0.017202 0.015878 0.013809 0.011162 0.008149 0.005011 0.001991 -0.000677 -0.002796 -0.004215 -0.004842 -0.004648 -0.003663 -0.001976 0.000279 0.002935 0.005807 0.008705 0.011453 0.013897 0.015916 0.017426 0.018385 0.018788 0.018665 0.018072 0.017090 0.015806 0.014316 0.012710 0.011071 0.009468 0.007956 0.006572 0.005342 0.004274 0.003370 0.002619 0.002008 0.001519 0.001133 0.000833 0.000603 0.000429 0.000300 0.000205 0.000136 0.000088 0.000054 0.000031 0.000015 0.000005 -0.000002 -0.000006 -0.000008 -0.000008 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000006 -0.000011 -0.000019 -0.000031 -0.000049 -0.000073 -0.000107 -0.000155 -0.000221 -0.000312 -0.000435 -0.000601 -0.000820 -0.001107 -0.001475 -0.001941 -0.002520 -0.003230 -0.004084 -0.005092 -0.006256 -0.007569 -0.009015 -0.010558 -0.012150 -0.013728 -0.015212 -0.016515 -0.017545 -0.018209 -0.018429 -0.018141 -0.017311 -0.015936 -0.014049 -0.011723 -0.009068 -0.006225 -0.003358 -0.000649 0.001725 0.003595 0.004822 0.005307 0.004999 0.003907 0.002099 -0.000301 -0.003119 -0.006145 -0.009150 -0.011904 -0.014195 -0.015849 -0.016743 -0.016819 -0.016087 -0.014624 -0.012568 -0.010104 -0.007445 -0.004815 -0.002421 -0.000437 0.001013 0.001868 0.002134 0.001883 0.001242 0.000379 -0.000514 -0.001244 -0.001638 -0.001563 -0.000939 0.000251 0.001958 0.004068 0.006417 0.008807 0.011022 0.012851 0.014111 0.014663 0.014427 0.013391 0.011610 0.009206 0.006354 0.003269 0.000184 -0.002666 -0.005066 -0.006838 -0.007853 -0.008041 -0.007394 -0.005964 -0.003855 -0.001214 0.001782 0.004942 0.008075 0.011005 0.013582 0.015692 0.017257 0.018242 0.018651 0.018521 0.017914 0.016914 0.015615 0.014113 0.012500 0.010859 0.009259 0.007754 0.006382 0.005165 0.004113 0.003225 0.002491 0.001896 0.001422 0.001051 0.000764 0.000546 0.000382 0.000262 0.000174 0.000112 0.000069 0.000039 0.000019 0.000005 -0.000003 -0.000008 -0.000011 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000008 -0.000015 -0.000026 -0.000041 -0.000063 -0.000095 -0.000139 -0.000202 -0.000288 -0.000406 -0.000567 -0.000780 -0.001060 -0.001421 -0.001879 -0.002451 -0.003154 -0.004002 -0.005005 -0.006168 -0.007483 -0.008934 -0.010488 -0.012097 -0.013697 -0.015209 -0.016544 -0.017606 -0.018301 -0.018544 -0.018266 -0.017424 -0.016010 -0.014047 -0.011600 -0.008772 -0.005699 -0.002545 0.000513 0.003289 0.005609 0.007320 0.008306 0.008498 0.007881 0.006497 0.004449 0.001886 -0.001001 -0.003997 -0.006882 -0.009444 -0.011503 -0.012921 -0.013618 -0.013574 -0.012834 -0.011499 -0.009717 -0.007668 -0.005544 -0.003530 -0.001785 -0.000426 0.000480 0.000927 0.000961 0.000680 0.000218 -0.000274 -0.000640 -0.000744 -0.000481 0.000205 0.001318 0.002802 0.004551 0.006416 0.008221 0.009780 0.010916 0.011481 0.011371 0.010539 0.008998 0.006826 0.004157 0.001173 -0.001916 -0.004883 -0.007510 -0.009599 -0.010994 -0.011591 -0.011341 -0.010258 -0.008411 -0.005920 -0.002942 0.000341 0.003734 0.007048 0.010112 0.012781 0.014948 0.016546 0.017548 0.017963 0.017836 0.017234 0.016246 0.014966 0.013492 0.011914 0.010315 0.008761 0.007304 0.005981 0.004813 0.003808 0.002964 0.002270 0.001711 0.001269 0.000925 0.000662 0.000464 0.000317 0.000210 0.000134 0.000081 0.000044 0.000020 0.000004 -0.000007 -0.000013 -0.000016 -0.000017 -0.000016 -0.000015 -0.000013 -0.000010 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000001 -0.000005 -0.000010 -0.000019 -0.000032 -0.000051 -0.000078 -0.000118 -0.000174 -0.000253 -0.000362 -0.000511 -0.000710 -0.000974 -0.001316 -0.001752 -0.002300 -0.002975 -0.003792 -0.004762 -0.005890 -0.007171 -0.008589 -0.010112 -0.011695 -0.013275 -0.014774 -0.016103 -0.017166 -0.017868 -0.018118 -0.017846 -0.017000 -0.015564 -0.013555 -0.011027 -0.008075 -0.004828 -0.001442 0.001905 0.005028 0.007749 0.009904 0.011364 0.012042 0.011901 0.010961 0.009298 0.007038 0.004350 0.001432 -0.001508 -0.004264 -0.006652 -0.008524 -0.009779 -0.010374 -0.010322 -0.009688 -0.008588 -0.007164 -0.005580 -0.003995 -0.002553 -0.001362 -0.000492 0.000039 0.000258 0.000234 0.000066 -0.000129 -0.000231 -0.000138 0.000228 0.000902 0.001874 0.003088 0.004445 0.005811 0.007033 0.007956 0.008435 0.008358 0.007653 0.006301 0.004341 0.001866 -0.000979 -0.004012 -0.007028 -0.009812 -0.012164 -0.013910 -0.014915 -0.015099 -0.014436 -0.012958 -0.010752 -0.007946 -0.004707 -0.001219 0.002326 0.005743 0.008869 0.011568 0.013743 0.015336 0.016329 0.016740 0.016618 0.016036 0.015083 0.013854 0.012444 0.010942 0.009427 0.007962 0.006596 0.005361 0.004278 0.003353 0.002580 0.001951 0.001449 0.001056 0.000754 0.000525 0.000356 0.000232 0.000144 0.000083 0.000041 0.000013 -0.000004 -0.000015 -0.000021 -0.000024 -0.000024 -0.000023 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000010 -0.000020 -0.000035 -0.000057 -0.000089 -0.000137 -0.000205 -0.000300 -0.000432 -0.000610 -0.000847 -0.001157 -0.001556 -0.002060 -0.002684 -0.003445 -0.004352 -0.005412 -0.006621 -0.007965 -0.009415 -0.010927 -0.012444 -0.013890 -0.015178 -0.016215 -0.016904 -0.017155 -0.016892 -0.016060 -0.014636 -0.012626 -0.010076 -0.007071 -0.003728 -0.000197 0.003352 0.006738 0.009780 0.012310 0.014187 0.015310 0.015623 0.015123 0.013863 0.011943 0.009510 0.006740 0.003828 0.000970 -0.001651 -0.003881 -0.005605 -0.006756 -0.007322 -0.007337 -0.006881 -0.006067 -0.005026 -0.003893 -0.002794 -0.001829 -0.001066 -0.000534 -0.000224 -0.000090 -0.000063 -0.000060 0.000007 0.000212 0.000605 0.001205 0.001992 0.002910 0.003866 0.004744 0.005416 0.005753 0.005645 0.005009 0.003803 0.002036 -0.000237 -0.002906 -0.005825 -0.008813 -0.011675 -0.014214 -0.016250 -0.017631 -0.018248 -0.018044 -0.017014 -0.015208 -0.012724 -0.009700 -0.006303 -0.002716 0.000876 0.004296 0.007391 0.010039 0.012155 0.013690 0.014637 0.015022 0.014899 0.014343 0.013442 0.012290 0.010977 0.009590 0.008199 0.006864 0.005629 0.004523 0.003560 0.002746 0.002075 0.001534 0.001110 0.000783 0.000536 0.000354 0.000221 0.000128 0.000063 0.000020 -0.000007 -0.000023 -0.000032 -0.000037 -0.000037 -0.000036 -0.000033 -0.000030 -0.000026 -0.000022 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000002 -0.000001 -0.000006 -0.000016 -0.000031 -0.000055 -0.000091 -0.000144 -0.000221 -0.000329 -0.000478 -0.000679 -0.000945 -0.001290 -0.001730 -0.002282 -0.002958 -0.003772 -0.004729 -0.005828 -0.007057 -0.008392 -0.009792 -0.011205 -0.012560 -0.013777 -0.014763 -0.015426 -0.015677 -0.015437 -0.014650 -0.013282 -0.011334 -0.008839 -0.005871 -0.002534 0.001034 0.004674 0.008210 0.011465 0.014271 0.016482 0.017983 0.018703 0.018621 0.017763 0.016208 0.014077 0.011524 0.008726 0.005866 0.003123 0.000650 -0.001427 -0.003026 -0.004110 -0.004688 -0.004809 -0.004554 -0.004028 -0.003342 -0.002600 -0.001895 -0.001292 -0.000825 -0.000499 -0.000292 -0.000160 -0.000045 0.000110 0.000352 0.000713 0.001194 0.001771 0.002386 0.002957 0.003387 0.003568 0.003400 0.002800 0.001714 0.000128 -0.001930 -0.004389 -0.007132 -0.010013 -0.012859 -0.015489 -0.017726 -0.019411 -0.020420 -0.020668 -0.020120 -0.018791 -0.016744 -0.014087 -0.010961 -0.007529 -0.003970 -0.000457 0.002847 0.005803 0.008304 0.010278 0.011692 0.012546 0.012874 0.012733 0.012200 0.011362 0.010306 0.009119 0.007879 0.006649 0.005483 0.004417 0.003474 0.002667 0.001995 0.001451 0.001024 0.000696 0.000452 0.000274 0.000148 0.000062 0.000004 -0.000032 -0.000052 -0.000063 -0.000066 -0.000065 -0.000061 -0.000056 -0.000050 -0.000043 -0.000037 -0.000031 -0.000025 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000010 0.000010 0.000009 0.000006 -0.000001 -0.000014 -0.000037 -0.000072 -0.000126 -0.000205 -0.000317 -0.000471 -0.000679 -0.000955 -0.001313 -0.001769 -0.002335 -0.003026 -0.003847 -0.004799 -0.005875 -0.007054 -0.008303 -0.009574 -0.010806 -0.011923 -0.012841 -0.013472 -0.013730 -0.013537 -0.012832 -0.011578 -0.009765 -0.007417 -0.004592 -0.001379 0.002098 0.005694 0.009247 0.012586 0.015548 0.017983 0.019773 0.020833 0.021123 0.020652 0.019472 0.017680 0.015407 0.012809 0.010053 0.007305 0.004719 0.002421 0.000506 -0.000973 -0.002000 -0.002601 -0.002829 -0.002761 -0.002485 -0.002089 -0.001653 -0.001236 -0.000879 -0.000597 -0.000384 -0.000216 -0.000061 0.000115 0.000340 0.000625 0.000962 0.001323 0.001652 0.001879 0.001921 0.001694 0.001122 0.000148 -0.001256 -0.003086 -0.005296 -0.007804 -0.010494 -0.013223 -0.015831 -0.018155 -0.020040 -0.021354 -0.021997 -0.021910 -0.021078 -0.019533 -0.017349 -0.014639 -0.011541 -0.008215 -0.004823 -0.001526 0.001531 0.004229 0.006477 0.008220 0.009437 0.010142 0.010372 0.010191 0.009672 0.008898 0.007953 0.006913 0.005847 0.004810 0.003846 0.002982 0.002236 0.001614 0.001112 0.000721 0.000428 0.000216 0.000069 -0.000028 -0.000087 -0.000121 -0.000136 -0.000139 -0.000135 -0.000126 -0.000114 -0.000101 -0.000088 -0.000076 -0.000065 -0.000054 -0.000045 -0.000036 -0.000029 -0.000022 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000027 0.000031 0.000033 0.000032 0.000025 0.000010 -0.000017 -0.000061 -0.000128 -0.000226 -0.000366 -0.000558 -0.000816 -0.001154 -0.001586 -0.002125 -0.002779 -0.003551 -0.004438 -0.005426 -0.006488 -0.007586 -0.008665 -0.009662 -0.010501 -0.011100 -0.011378 -0.011260 -0.010685 -0.009609 -0.008015 -0.005913 -0.003346 -0.000388 0.002859 0.006266 0.009686 0.012964 0.015943 0.018480 0.020451 0.021765 0.022368 0.022250 0.021441 0.020014 0.018075 0.015757 0.013207 0.010577 0.008012 0.005636 0.003550 0.001818 0.000473 -0.000488 -0.001096 -0.001404 -0.001478 -0.001391 -0.001207 -0.000982 -0.000757 -0.000555 -0.000381 -0.000230 -0.000087 0.000063 0.000231 0.000417 0.000605 0.000763 0.000842 0.000783 0.000518 -0.000016 -0.000873 -0.002088 -0.003670 -0.005597 -0.007814 -0.010234 -0.012744 -0.015211 -0.017491 -0.019444 -0.020939 -0.021872 -0.022168 -0.021791 -0.020747 -0.019080 -0.016874 -0.014239 -0.011309 -0.008231 -0.005152 -0.002213 0.000464 0.002780 0.004666 0.006084 0.007028 0.007522 0.007611 0.007359 0.006839 0.006127 0.005298 0.004420 0.003549 0.002729 0.001993 0.001359 0.000837 0.000425 0.000117 -0.000100 -0.000241 -0.000322 -0.000358 -0.000363 -0.000349 -0.000323 -0.000291 -0.000258 -0.000225 -0.000194 -0.000166 -0.000140 -0.000118 -0.000098 -0.000080 -0.000066 -0.000053 -0.000042 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000036 0.000047 0.000058 0.000070 0.000082 0.000093 0.000101 0.000105 0.000100 0.000084 0.000049 -0.000011 -0.000106 -0.000249 -0.000451 -0.000727 -0.001089 -0.001549 -0.002112 -0.002781 -0.003546 -0.004392 -0.005289 -0.006196 -0.007058 -0.007810 -0.008382 -0.008699 -0.008691 -0.008295 -0.007465 -0.006175 -0.004422 -0.002232 0.000340 0.003213 0.006279 0.009414 0.012478 0.015330 0.017833 0.019868 0.021339 0.022182 0.022372 0.021918 0.020869 0.019307 0.017339 0.015091 0.012696 0.010284 0.007975 0.005867 0.004033 0.002515 0.001328 0.000459 -0.000125 -0.000470 -0.000632 -0.000663 -0.000614 -0.000523 -0.000416 -0.000309 -0.000206 -0.000108 -0.000011 0.000082 0.000163 0.000212 0.000197 0.000078 -0.000196 -0.000674 -0.001404 -0.002420 -0.003739 -0.005355 -0.007234 -0.009315 -0.011515 -0.013726 -0.015831 -0.017707 -0.019236 -0.020317 -0.020870 -0.020848 -0.020237 -0.019058 -0.017369 -0.015254 -0.012823 -0.010197 -0.007508 -0.004882 -0.002436 -0.000267 0.001550 0.002968 0.003971 0.004566 0.004789 0.004691 0.004336 0.003794 0.003135 0.002424 0.001714 0.001051 0.000465 -0.000024 -0.000407 -0.000686 -0.000867 -0.000963 -0.000991 -0.000965 -0.000903 -0.000819 -0.000725 -0.000630 -0.000539 -0.000457 -0.000384 -0.000321 -0.000267 -0.000220 -0.000181 -0.000148 -0.000120 -0.000097 -0.000077 -0.000061 -0.000048 -0.000037 -0.000028 -0.000020 -0.000014 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000038 0.000051 0.000067 0.000087 0.000110 0.000136 0.000166 0.000199 0.000236 0.000274 0.000313 0.000349 0.000377 0.000388 0.000374 0.000322 0.000220 0.000054 -0.000190 -0.000521 -0.000946 -0.001466 -0.002074 -0.002751 -0.003469 -0.004186 -0.004852 -0.005407 -0.005784 -0.005920 -0.005754 -0.005236 -0.004331 -0.003026 -0.001327 0.000733 0.003095 0.005677 0.008377 0.011079 0.013660 0.015996 0.017974 0.019501 0.020505 0.020947 0.020821 0.020152 0.018996 0.017437 0.015573 0.013518 0.011384 0.009279 0.007296 0.005507 0.003962 0.002686 0.001683 0.000935 0.000412 0.000074 -0.000120 -0.000212 -0.000238 -0.000224 -0.000190 -0.000150 -0.000111 -0.000079 -0.000064 -0.000079 -0.000145 -0.000289 -0.000546 -0.000954 -0.001549 -0.002361 -0.003411 -0.004701 -0.006213 -0.007908 -0.009726 -0.011587 -0.013397 -0.015057 -0.016467 -0.017536 -0.018190 -0.018377 -0.018073 -0.017287 -0.016054 -0.014438 -0.012524 -0.010414 -0.008217 -0.006043 -0.003994 -0.002161 -0.000613 0.000601 0.001460 0.001967 0.002146 0.002043 0.001715 0.001226 0.000641 0.000022 -0.000578 -0.001118 -0.001568 -0.001912 -0.002142 -0.002263 -0.002286 -0.002225 -0.002098 -0.001925 -0.001724 -0.001512 -0.001301 -0.001103 -0.000922 -0.000764 -0.000629 -0.000515 -0.000420 -0.000341 -0.000276 -0.000223 -0.000179 -0.000143 -0.000114 -0.000090 -0.000070 -0.000054 -0.000041 -0.000031 -0.000022 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000024 0.000035 0.000048 0.000066 0.000089 0.000116 0.000150 0.000191 0.000241 0.000301 0.000372 0.000457 0.000555 0.000665 0.000786 0.000912 0.001035 0.001144 0.001228 0.001272 0.001260 0.001178 0.001012 0.000754 0.000399 -0.000046 -0.000567 -0.001138 -0.001721 -0.002270 -0.002730 -0.003043 -0.003152 -0.003004 -0.002558 -0.001786 -0.000676 0.000759 0.002489 0.004457 0.006590 0.008797 0.010975 0.013019 0.014828 0.016311 0.017395 0.018032 0.018198 0.017898 0.017166 0.016056 0.014643 0.013016 0.011267 0.009487 0.007760 0.006153 0.004719 0.003489 0.002476 0.001676 0.001072 0.000639 0.000344 0.000156 0.000044 -0.000018 -0.000051 -0.000071 -0.000091 -0.000122 -0.000175 -0.000266 -0.000412 -0.000637 -0.000967 -0.001428 -0.002045 -0.002835 -0.003803 -0.004944 -0.006232 -0.007627 -0.009073 -0.010499 -0.011828 -0.012981 -0.013884 -0.014473 -0.014702 -0.014545 -0.014004 -0.013102 -0.011888 -0.010431 -0.008812 -0.007124 -0.005458 -0.003901 -0.002529 -0.001404 -0.000566 -0.000034 0.000194 0.000142 -0.000148 -0.000620 -0.001214 -0.001865 -0.002514 -0.003107 -0.003606 -0.003982 -0.004222 -0.004323 -0.004294 -0.004150 -0.003913 -0.003605 -0.003252 -0.002875 -0.002496 -0.002130 -0.001791 -0.001486 -0.001220 -0.000993 -0.000803 -0.000646 -0.000519 -0.000416 -0.000332 -0.000265 -0.000210 -0.000166 -0.000130 -0.000102 -0.000079 -0.000060 -0.000046 -0.000034 -0.000025 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000014 0.000020 0.000029 0.000042 0.000059 0.000081 0.000110 0.000146 0.000191 0.000247 0.000317 0.000404 0.000511 0.000643 0.000801 0.000989 0.001206 0.001450 0.001714 0.001991 0.002267 0.002528 0.002756 0.002930 0.003032 0.003043 0.002948 0.002739 0.002416 0.001990 0.001482 0.000926 0.000364 -0.000155 -0.000575 -0.000845 -0.000914 -0.000741 -0.000299 0.000427 0.001428 0.002681 0.004140 0.005740 0.007407 0.009055 0.010596 0.011947 0.013036 0.013808 0.014225 0.014275 0.013967 0.013330 0.012414 0.011280 0.009998 0.008643 0.007281 0.005974 0.004771 0.003704 0.002794 0.002047 0.001456 0.001006 0.000677 0.000443 0.000282 0.000170 0.000087 0.000019 -0.000050 -0.000130 -0.000233 -0.000372 -0.000562 -0.000818 -0.001159 -0.001600 -0.002155 -0.002829 -0.003620 -0.004514 -0.005483 -0.006488 -0.007481 -0.008405 -0.009201 -0.009811 -0.010189 -0.010297 -0.010116 -0.009648 -0.008912 -0.007950 -0.006819 -0.005589 -0.004339 -0.003146 -0.002083 -0.001213 -0.000585 -0.000229 -0.000157 -0.000358 -0.000806 -0.001454 -0.002246 -0.003117 -0.004001 -0.004834 -0.005564 -0.006147 -0.006557 -0.006780 -0.006819 -0.006687 -0.006405 -0.006003 -0.005511 -0.004963 -0.004387 -0.003810 -0.003255 -0.002739 -0.002273 -0.001863 -0.001512 -0.001217 -0.000974 -0.000776 -0.000616 -0.000488 -0.000386 -0.000305 -0.000240 -0.000188 -0.000147 -0.000114 -0.000088 -0.000067 -0.000050 -0.000037 -0.000027 -0.000019 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000023 0.000034 0.000049 0.000069 0.000096 0.000131 0.000175 0.000231 0.000302 0.000392 0.000506 0.000649 0.000828 0.001047 0.001311 0.001624 0.001985 0.002391 0.002835 0.003303 0.003781 0.004248 0.004679 0.005048 0.005327 0.005489 0.005513 0.005383 0.005094 0.004653 0.004077 0.003396 0.002653 0.001896 0.001180 0.000561 0.000093 -0.000179 -0.000220 -0.000007 0.000463 0.001174 0.002093 0.003171 0.004343 0.005540 0.006688 0.007719 0.008571 0.009198 0.009570 0.009673 0.009514 0.009115 0.008513 0.007754 0.006890 0.005974 0.005055 0.004175 0.003368 0.002655 0.002048 0.001550 0.001155 0.000850 0.000621 0.000448 0.000316 0.000207 0.000109 0.000009 -0.000102 -0.000233 -0.000392 -0.000589 -0.000832 -0.001130 -0.001491 -0.001917 -0.002405 -0.002948 -0.003525 -0.004110 -0.004670 -0.005164 -0.005552 -0.005792 -0.005853 -0.005710 -0.005355 -0.004794 -0.004051 -0.003164 -0.002189 -0.001189 -0.000236 0.000601 0.001258 0.001681 0.001832 0.001691 0.001256 0.000545 -0.000403 -0.001538 -0.002793 -0.004097 -0.005375 -0.006558 -0.007584 -0.008407 -0.008993 -0.009329 -0.009416 -0.009270 -0.008921 -0.008403 -0.007757 -0.007026 -0.006250 -0.005463 -0.004698 -0.003977 -0.003318 -0.002732 -0.002223 -0.001791 -0.001431 -0.001136 -0.000899 -0.000708 -0.000557 -0.000437 -0.000343 -0.000268 -0.000209 -0.000162 -0.000125 -0.000096 -0.000073 -0.000055 -0.000041 -0.000030 -0.000021 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000026 0.000039 0.000056 0.000079 0.000110 0.000150 0.000202 0.000269 0.000355 0.000464 0.000605 0.000782 0.001006 0.001284 0.001622 0.002028 0.002502 0.003044 0.003648 0.004302 0.004990 0.005687 0.006366 0.006992 0.007527 0.007936 0.008181 0.008233 0.008071 0.007685 0.007080 0.006272 0.005296 0.004195 0.003024 0.001845 0.000723 -0.000277 -0.001100 -0.001697 -0.002037 -0.002103 -0.001902 -0.001455 -0.000802 0.000004 0.000900 0.001823 0.002710 0.003505 0.004164 0.004653 0.004956 0.005072 0.005010 0.004796 0.004458 0.004032 0.003555 0.003061 0.002577 0.002126 0.001725 0.001382 0.001097 0.000866 0.000682 0.000534 0.000409 0.000297 0.000189 0.000076 -0.000046 -0.000183 -0.000336 -0.000509 -0.000704 -0.000920 -0.001158 -0.001410 -0.001670 -0.001922 -0.002147 -0.002321 -0.002414 -0.002400 -0.002252 -0.001949 -0.001482 -0.000849 -0.000068 0.000834 0.001811 0.002809 0.003761 0.004598 0.005253 0.005663 0.005779 0.005566 0.005009 0.004116 0.002912 0.001443 -0.000227 -0.002024 -0.003864 -0.005662 -0.007335 -0.008810 -0.010029 -0.010949 -0.011549 -0.011826 -0.011796 -0.011488 -0.010944 -0.010214 -0.009350 -0.008403 -0.007420 -0.006444 -0.005507 -0.004635 -0.003847 -0.003151 -0.002552 -0.002046 -0.001627 -0.001285 -0.001011 -0.000792 -0.000619 -0.000484 -0.000377 -0.000293 -0.000228 -0.000176 -0.000136 -0.000104 -0.000079 -0.000059 -0.000044 -0.000032 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000019 0.000029 0.000043 0.000062 0.000088 0.000123 0.000168 0.000228 0.000305 0.000404 0.000532 0.000697 0.000907 0.001173 0.001505 0.001913 0.002403 0.002983 0.003651 0.004403 0.005229 0.006111 0.007023 0.007931 0.008794 0.009568 0.010203 0.010651 0.010869 0.010819 0.010479 0.009838 0.008902 0.007696 0.006260 0.004648 0.002928 0.001176 -0.000530 -0.002111 -0.003496 -0.004625 -0.005456 -0.005963 -0.006145 -0.006020 -0.005621 -0.004999 -0.004213 -0.003326 -0.002400 -0.001495 -0.000657 0.000074 0.000676 0.001135 0.001452 0.001638 0.001710 0.001691 0.001605 0.001475 0.001323 0.001164 0.001012 0.000873 0.000750 0.000642 0.000543 0.000449 0.000353 0.000252 0.000143 0.000026 -0.000098 -0.000227 -0.000355 -0.000479 -0.000592 -0.000684 -0.000745 -0.000760 -0.000714 -0.000586 -0.000354 -0.000000 0.000495 0.001142 0.001943 0.002889 0.003958 0.005113 0.006305 0.007472 0.008545 0.009451 0.010117 0.010477 0.010479 0.010086 0.009281 0.008072 0.006488 0.004581 0.002422 0.000095 -0.002303 -0.004674 -0.006921 -0.008953 -0.010696 -0.012094 -0.013109 -0.013729 -0.013962 -0.013835 -0.013391 -0.012684 -0.011773 -0.010722 -0.009590 -0.008431 -0.007291 -0.006207 -0.005206 -0.004306 -0.003516 -0.002838 -0.002268 -0.001798 -0.001415 -0.001108 -0.000865 -0.000673 -0.000523 -0.000406 -0.000315 -0.000244 -0.000188 -0.000145 -0.000111 -0.000084 -0.000063 -0.000047 -0.000034 -0.000025 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000009 0.000013 0.000021 0.000031 0.000046 0.000067 0.000095 0.000133 0.000184 0.000250 0.000336 0.000448 0.000593 0.000780 0.001020 0.001324 0.001704 0.002172 0.002739 0.003411 0.004190 0.005074 0.006053 0.007106 0.008207 0.009318 0.010392 0.011376 0.012211 0.012837 0.013198 0.013245 0.012940 0.012262 0.011206 0.009788 0.008044 0.006029 0.003815 0.001487 -0.000863 -0.003137 -0.005243 -0.007096 -0.008630 -0.009794 -0.010562 -0.010932 -0.010921 -0.010570 -0.009930 -0.009065 -0.008043 -0.006931 -0.005794 -0.004686 -0.003651 -0.002721 -0.001917 -0.001245 -0.000706 -0.000289 0.000020 0.000238 0.000384 0.000474 0.000524 0.000545 0.000544 0.000526 0.000492 0.000442 0.000376 0.000294 0.000201 0.000101 -0.000001 -0.000094 -0.000169 -0.000214 -0.000218 -0.000165 -0.000041 0.000173 0.000495 0.000944 0.001536 0.002285 0.003198 0.004274 0.005499 0.006847 0.008279 0.009739 0.011163 0.012475 0.013595 0.014444 0.014948 0.015045 0.014688 0.013854 0.012541 0.010775 0.008605 0.006104 0.003361 0.000482 -0.002423 -0.005240 -0.007864 -0.010199 -0.012169 -0.013719 -0.014818 -0.015461 -0.015663 -0.015462 -0.014911 -0.014075 -0.013022 -0.011822 -0.010543 -0.009243 -0.007972 -0.006770 -0.005666 -0.004676 -0.003811 -0.003070 -0.002448 -0.001936 -0.001520 -0.001187 -0.000923 -0.000716 -0.000555 -0.000429 -0.000332 -0.000256 -0.000197 -0.000151 -0.000115 -0.000087 -0.000065 -0.000049 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000009 0.000014 0.000022 0.000033 0.000049 0.000071 0.000101 0.000142 0.000197 0.000269 0.000363 0.000486 0.000646 0.000852 0.001117 0.001453 0.001874 0.002393 0.003022 0.003771 0.004643 0.005637 0.006742 0.007939 0.009198 0.010478 0.011728 0.012886 0.013887 0.014661 0.015140 0.015266 0.014988 0.014275 0.013114 0.011514 0.009508 0.007151 0.004516 0.001699 -0.001197 -0.004060 -0.006779 -0.009249 -0.011381 -0.013106 -0.014377 -0.015174 -0.015502 -0.015390 -0.014886 -0.014052 -0.012960 -0.011687 -0.010306 -0.008888 -0.007493 -0.006169 -0.004953 -0.003869 -0.002928 -0.002134 -0.001480 -0.000953 -0.000540 -0.000223 0.000013 0.000184 0.000301 0.000372 0.000405 0.000402 0.000370 0.000314 0.000242 0.000163 0.000088 0.000032 0.000008 0.000033 0.000125 0.000301 0.000582 0.000985 0.001531 0.002237 0.003115 0.004175 0.005413 0.006819 0.008368 0.010020 0.011723 0.013408 0.014999 0.016410 0.017555 0.018350 0.018721 0.018607 0.017970 0.016795 0.015092 0.012900 0.010285 0.007333 0.004150 0.000854 -0.002432 -0.005584 -0.008491 -0.011054 -0.013195 -0.014861 -0.016025 -0.016687 -0.016869 -0.016618 -0.015993 -0.015065 -0.013911 -0.012607 -0.011223 -0.009823 -0.008460 -0.007175 -0.005997 -0.004943 -0.004024 -0.003237 -0.002578 -0.002035 -0.001595 -0.001243 -0.000965 -0.000747 -0.000577 -0.000445 -0.000343 -0.000264 -0.000203 -0.000155 -0.000118 -0.000089 -0.000066 -0.000049 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000023 0.000034 0.000051 0.000074 0.000106 0.000149 0.000207 0.000284 0.000385 0.000517 0.000688 0.000910 0.001194 0.001555 0.002007 0.002565 0.003242 0.004050 0.004993 0.006070 0.007273 0.008580 0.009960 0.011369 0.012753 0.014045 0.015172 0.016058 0.016627 0.016812 0.016553 0.015813 0.014571 0.012830 0.010622 0.008001 0.005044 0.001851 -0.001464 -0.004777 -0.007964 -0.010905 -0.013495 -0.015649 -0.017305 -0.018429 -0.019018 -0.019092 -0.018695 -0.017889 -0.016749 -0.015357 -0.013797 -0.012148 -0.010483 -0.008863 -0.007337 -0.005940 -0.004696 -0.003614 -0.002694 -0.001931 -0.001310 -0.000816 -0.000431 -0.000139 0.000073 0.000219 0.000308 0.000347 0.000346 0.000314 0.000261 0.000201 0.000149 0.000121 0.000136 0.000213 0.000372 0.000634 0.001021 0.001553 0.002249 0.003125 0.004191 0.005452 0.006900 0.008516 0.010268 0.012110 0.013978 0.015800 0.017489 0.018955 0.020108 0.020861 0.021140 0.020889 0.020071 0.018678 0.016730 0.014272 0.011380 0.008150 0.004696 0.001144 -0.002374 -0.005730 -0.008809 -0.011509 -0.013753 -0.015489 -0.016693 -0.017368 -0.017541 -0.017262 -0.016596 -0.015618 -0.014407 -0.013045 -0.011603 -0.010148 -0.008734 -0.007403 -0.006183 -0.005095 -0.004144 -0.003332 -0.002652 -0.002091 -0.001637 -0.001273 -0.000987 -0.000762 -0.000588 -0.000452 -0.000348 -0.000267 -0.000204 -0.000156 -0.000118 -0.000089 -0.000066 -0.000049 -0.000035 -0.000025 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000024 0.000035 0.000052 0.000076 0.000109 0.000154 0.000214 0.000295 0.000400 0.000539 0.000718 0.000951 0.001248 0.001626 0.002099 0.002682 0.003391 0.004237 0.005227 0.006359 0.007625 0.009004 0.010464 0.011959 0.013431 0.014810 0.016020 0.016980 0.017608 0.017830 0.017585 0.016827 0.015533 0.013702 0.011364 0.008572 0.005408 0.001975 -0.001607 -0.005207 -0.008690 -0.011929 -0.014807 -0.017228 -0.019124 -0.020452 -0.021201 -0.021389 -0.021056 -0.020266 -0.019095 -0.017628 -0.015956 -0.014165 -0.012334 -0.010533 -0.008818 -0.007231 -0.005802 -0.004546 -0.003467 -0.002559 -0.001812 -0.001210 -0.000734 -0.000367 -0.000094 0.000099 0.000225 0.000293 0.000313 0.000297 0.000257 0.000209 0.000168 0.000155 0.000188 0.000288 0.000477 0.000776 0.001208 0.001793 0.002550 0.003494 0.004634 0.005972 0.007497 0.009190 0.011014 0.012919 0.014842 0.016705 0.018421 0.019898 0.021045 0.021775 0.022015 0.021710 0.020825 0.019356 0.017323 0.014776 0.011794 0.008474 0.004936 0.001306 -0.002281 -0.005697 -0.008825 -0.011564 -0.013836 -0.015591 -0.016805 -0.017484 -0.017656 -0.017372 -0.016698 -0.015710 -0.014490 -0.013118 -0.011667 -0.010204 -0.008782 -0.007443 -0.006217 -0.005123 -0.004167 -0.003350 -0.002665 -0.002100 -0.001643 -0.001277 -0.000988 -0.000762 -0.000587 -0.000451 -0.000346 -0.000265 -0.000202 -0.000153 -0.000115 -0.000086 -0.000064 -0.000047 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000011 0.000016 0.000024 0.000036 0.000053 0.000077 0.000110 0.000156 0.000218 0.000300 0.000408 0.000550 0.000734 0.000972 0.001277 0.001662 0.002145 0.002740 0.003463 0.004326 0.005335 0.006492 0.007786 0.009198 0.010694 0.012227 0.013737 0.015156 0.016402 0.017394 0.018048 0.018289 0.018051 0.017287 0.015972 0.014106 0.011716 0.008858 0.005613 0.002088 -0.001595 -0.005301 -0.008892 -0.012236 -0.015213 -0.017725 -0.019698 -0.021090 -0.021886 -0.022104 -0.021785 -0.020991 -0.019802 -0.018305 -0.016592 -0.014752 -0.012867 -0.011010 -0.009239 -0.007599 -0.006119 -0.004817 -0.003696 -0.002753 -0.001975 -0.001345 -0.000846 -0.000460 -0.000171 0.000037 0.000174 0.000251 0.000279 0.000268 0.000232 0.000185 0.000143 0.000127 0.000154 0.000245 0.000421 0.000704 0.001114 0.001671 0.002394 0.003298 0.004392 0.005677 0.007144 0.008774 0.010534 0.012375 0.014237 0.016046 0.017717 0.019162 0.020290 0.021019 0.021276 0.021004 0.020172 0.018770 0.016820 0.014368 0.011487 0.008275 0.004844 0.001319 -0.002170 -0.005497 -0.008548 -0.011222 -0.013445 -0.015164 -0.016359 -0.017031 -0.017209 -0.016942 -0.016293 -0.015338 -0.014155 -0.012822 -0.011411 -0.009985 -0.008599 -0.007292 -0.006095 -0.005025 -0.004089 -0.003289 -0.002617 -0.002063 -0.001613 -0.001254 -0.000969 -0.000747 -0.000574 -0.000441 -0.000337 -0.000257 -0.000196 -0.000148 -0.000111 -0.000082 -0.000061 -0.000044 -0.000032 -0.000022 -0.000016 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000024 0.000036 0.000053 0.000077 0.000110 0.000156 0.000218 0.000300 0.000409 0.000551 0.000736 0.000974 0.001278 0.001662 0.002143 0.002735 0.003454 0.004312 0.005315 0.006465 0.007752 0.009155 0.010641 0.012163 0.013663 0.015070 0.016306 0.017288 0.017935 0.018172 0.017935 0.017177 0.015875 0.014030 0.011670 0.008850 0.005655 0.002189 -0.001424 -0.005050 -0.008554 -0.011804 -0.014686 -0.017104 -0.018988 -0.020298 -0.021024 -0.021184 -0.020824 -0.020006 -0.018811 -0.017327 -0.015645 -0.013851 -0.012027 -0.010242 -0.008552 -0.006998 -0.005606 -0.004391 -0.003353 -0.002486 -0.001775 -0.001204 -0.000753 -0.000406 -0.000145 0.000040 0.000162 0.000229 0.000250 0.000233 0.000190 0.000134 0.000080 0.000043 0.000041 0.000092 0.000215 0.000429 0.000752 0.001205 0.001804 0.002563 0.003495 0.004602 0.005880 0.007314 0.008877 0.010530 0.012220 0.013881 0.015437 0.016806 0.017905 0.018652 0.018977 0.018824 0.018158 0.016964 0.015258 0.013077 0.010485 0.007569 0.004432 0.001189 -0.002039 -0.005133 -0.007983 -0.010494 -0.012592 -0.014225 -0.015369 -0.016025 -0.016216 -0.015988 -0.015398 -0.014515 -0.013414 -0.012167 -0.010842 -0.009500 -0.008191 -0.006955 -0.005820 -0.004803 -0.003913 -0.003150 -0.002509 -0.001979 -0.001548 -0.001204 -0.000931 -0.000718 -0.000551 -0.000423 -0.000323 -0.000246 -0.000186 -0.000140 -0.000105 -0.000077 -0.000057 -0.000041 -0.000029 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000016 0.000024 0.000035 0.000052 0.000075 0.000108 0.000153 0.000214 0.000295 0.000402 0.000541 0.000722 0.000954 0.001251 0.001625 0.002093 0.002668 0.003366 0.004197 0.005168 0.006280 0.007523 0.008877 0.010308 0.011773 0.013212 0.014559 0.015737 0.016668 0.017275 0.017486 0.017242 0.016501 0.015244 0.013473 0.011220 0.008541 0.005521 0.002262 -0.001115 -0.004482 -0.007709 -0.010675 -0.013274 -0.015420 -0.017053 -0.018141 -0.018683 -0.018703 -0.018250 -0.017390 -0.016203 -0.014775 -0.013194 -0.011541 -0.009889 -0.008301 -0.006824 -0.005490 -0.004320 -0.003318 -0.002480 -0.001795 -0.001244 -0.000810 -0.000474 -0.000217 -0.000028 0.000104 0.000188 0.000227 0.000229 0.000198 0.000141 0.000069 -0.000009 -0.000078 -0.000127 -0.000140 -0.000103 -0.000001 0.000183 0.000464 0.000861 0.001386 0.002055 0.002873 0.003845 0.004963 0.006211 0.007562 0.008977 0.010403 0.011777 0.013027 0.014080 0.014859 0.015296 0.015335 0.014935 0.014074 0.012756 0.011005 0.008871 0.006423 0.003749 0.000949 -0.001870 -0.004599 -0.007138 -0.009395 -0.011299 -0.012799 -0.013867 -0.014498 -0.014711 -0.014542 -0.014041 -0.013269 -0.012292 -0.011175 -0.009981 -0.008764 -0.007573 -0.006443 -0.005402 -0.004467 -0.003645 -0.002940 -0.002345 -0.001852 -0.001452 -0.001130 -0.000875 -0.000675 -0.000518 -0.000397 -0.000303 -0.000230 -0.000174 -0.000130 -0.000097 -0.000071 -0.000052 -0.000037 -0.000027 -0.000018 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000008 0.000011 0.000016 0.000023 0.000034 0.000050 0.000073 0.000105 0.000148 0.000207 0.000284 0.000387 0.000520 0.000692 0.000914 0.001197 0.001553 0.001997 0.002542 0.003201 0.003985 0.004900 0.005945 0.007110 0.008376 0.009711 0.011071 0.012403 0.013642 0.014718 0.015558 0.016091 0.016255 0.015996 0.015280 0.014094 0.012445 0.010368 0.007923 0.005191 0.002274 -0.000717 -0.003661 -0.006441 -0.008949 -0.011095 -0.012809 -0.014046 -0.014790 -0.015048 -0.014856 -0.014268 -0.013354 -0.012192 -0.010865 -0.009452 -0.008027 -0.006651 -0.005373 -0.004229 -0.003236 -0.002403 -0.001725 -0.001188 -0.000774 -0.000461 -0.000229 -0.000059 0.000064 0.000151 0.000207 0.000236 0.000238 0.000214 0.000165 0.000093 0.000002 -0.000100 -0.000207 -0.000311 -0.000402 -0.000472 -0.000509 -0.000502 -0.000438 -0.000302 -0.000078 0.000249 0.000692 0.001263 0.001967 0.002800 0.003754 0.004804 0.005917 0.007047 0.008136 0.009122 0.009937 0.010516 0.010802 0.010746 0.010319 0.009507 0.008318 0.006781 0.004944 0.002875 0.000653 -0.001632 -0.003886 -0.006018 -0.007945 -0.009599 -0.010927 -0.011898 -0.012501 -0.012744 -0.012654 -0.012271 -0.011645 -0.010830 -0.009883 -0.008858 -0.007805 -0.006766 -0.005775 -0.004856 -0.004026 -0.003295 -0.002664 -0.002131 -0.001688 -0.001326 -0.001035 -0.000803 -0.000620 -0.000477 -0.000366 -0.000279 -0.000212 -0.000159 -0.000119 -0.000088 -0.000065 -0.000047 -0.000034 -0.000024 -0.000017 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000022 0.000033 0.000048 0.000070 0.000100 0.000141 0.000196 0.000269 0.000364 0.000489 0.000650 0.000856 0.001118 0.001449 0.001859 0.002361 0.002967 0.003686 0.004522 0.005473 0.006530 0.007673 0.008873 0.010088 0.011268 0.012356 0.013287 0.013999 0.014428 0.014522 0.014238 0.013551 0.012455 0.010967 0.009125 0.006991 0.004643 0.002179 -0.000298 -0.002682 -0.004871 -0.006777 -0.008330 -0.009480 -0.010205 -0.010503 -0.010401 -0.009944 -0.009194 -0.008223 -0.007108 -0.005925 -0.004745 -0.003626 -0.002616 -0.001746 -0.001032 -0.000478 -0.000075 0.000195 0.000356 0.000434 0.000455 0.000442 0.000413 0.000379 0.000347 0.000317 0.000286 0.000249 0.000201 0.000137 0.000054 -0.000049 -0.000171 -0.000312 -0.000468 -0.000637 -0.000817 -0.001002 -0.001187 -0.001362 -0.001516 -0.001633 -0.001696 -0.001684 -0.001578 -0.001359 -0.001013 -0.000532 0.000083 0.000818 0.001648 0.002533 0.003426 0.004269 0.005002 0.005566 0.005906 0.005980 0.005758 0.005225 0.004388 0.003270 0.001912 0.000371 -0.001285 -0.002979 -0.004633 -0.006174 -0.007535 -0.008663 -0.009524 -0.010096 -0.010380 -0.010388 -0.010149 -0.009698 -0.009078 -0.008336 -0.007515 -0.006657 -0.005800 -0.004974 -0.004202 -0.003499 -0.002876 -0.002335 -0.001875 -0.001491 -0.001176 -0.000921 -0.000717 -0.000556 -0.000429 -0.000329 -0.000251 -0.000191 -0.000143 -0.000107 -0.000079 -0.000058 -0.000042 -0.000030 -0.000021 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000010 0.000015 0.000021 0.000031 0.000045 0.000066 0.000094 0.000132 0.000182 0.000249 0.000336 0.000449 0.000595 0.000782 0.001019 0.001316 0.001685 0.002134 0.002674 0.003312 0.004050 0.004885 0.005807 0.006797 0.007827 0.008860 0.009851 0.010749 0.011500 0.012048 0.012345 0.012347 0.012026 0.011367 0.010375 0.009075 0.007510 0.005743 0.003853 0.001927 0.000060 -0.001660 -0.003151 -0.004347 -0.005203 -0.005695 -0.005824 -0.005611 -0.005099 -0.004347 -0.003424 -0.002406 -0.001366 -0.000372 0.000518 0.001264 0.001836 0.002226 0.002435 0.002483 0.002394 0.002203 0.001945 0.001653 0.001359 0.001086 0.000849 0.000656 0.000507 0.000396 0.000313 0.000246 0.000183 0.000115 0.000032 -0.000071 -0.000201 -0.000360 -0.000554 -0.000787 -0.001062 -0.001382 -0.001748 -0.002157 -0.002600 -0.003064 -0.003529 -0.003971 -0.004359 -0.004662 -0.004847 -0.004886 -0.004757 -0.004450 -0.003967 -0.003325 -0.002557 -0.001707 -0.000829 0.000017 0.000773 0.001380 0.001790 0.001968 0.001891 0.001555 0.000974 0.000178 -0.000789 -0.001869 -0.003001 -0.004118 -0.005160 -0.006073 -0.006817 -0.007363 -0.007697 -0.007821 -0.007747 -0.007497 -0.007100 -0.006588 -0.005998 -0.005361 -0.004710 -0.004071 -0.003464 -0.002904 -0.002403 -0.001963 -0.001586 -0.001269 -0.001007 -0.000793 -0.000621 -0.000483 -0.000374 -0.000288 -0.000220 -0.000167 -0.000126 -0.000094 -0.000070 -0.000052 -0.000038 -0.000027 -0.000019 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000006 0.000007 0.000010 0.000014 0.000020 0.000029 0.000043 0.000061 0.000087 0.000121 0.000166 0.000226 0.000303 0.000403 0.000532 0.000696 0.000903 0.001162 0.001482 0.001870 0.002334 0.002877 0.003502 0.004202 0.004968 0.005780 0.006614 0.007436 0.008206 0.008883 0.009421 0.009777 0.009915 0.009805 0.009433 0.008797 0.007912 0.006814 0.005551 0.004188 0.002801 0.001469 0.000271 -0.000719 -0.001445 -0.001866 -0.001965 -0.001745 -0.001235 -0.000479 0.000461 0.001511 0.002596 0.003637 0.004567 0.005329 0.005882 0.006202 0.006286 0.006147 0.005810 0.005317 0.004711 0.004043 0.003358 0.002699 0.002099 0.001580 0.001154 0.000822 0.000578 0.000407 0.000291 0.000212 0.000152 0.000096 0.000030 -0.000056 -0.000172 -0.000328 -0.000534 -0.000800 -0.001139 -0.001560 -0.002072 -0.002679 -0.003378 -0.004160 -0.005005 -0.005884 -0.006759 -0.007585 -0.008312 -0.008891 -0.009275 -0.009428 -0.009329 -0.008970 -0.008365 -0.007542 -0.006548 -0.005440 -0.004284 -0.003150 -0.002105 -0.001209 -0.000511 -0.000044 0.000174 0.000146 -0.000108 -0.000554 -0.001144 -0.001825 -0.002539 -0.003234 -0.003863 -0.004389 -0.004786 -0.005040 -0.005148 -0.005117 -0.004962 -0.004701 -0.004360 -0.003963 -0.003534 -0.003096 -0.002668 -0.002263 -0.001892 -0.001562 -0.001275 -0.001029 -0.000824 -0.000655 -0.000516 -0.000405 -0.000315 -0.000244 -0.000187 -0.000143 -0.000108 -0.000081 -0.000061 -0.000045 -0.000033 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000010 0.000013 0.000019 0.000028 0.000040 0.000056 0.000079 0.000109 0.000148 0.000200 0.000266 0.000352 0.000461 0.000600 0.000775 0.000993 0.001259 0.001580 0.001959 0.002400 0.002899 0.003452 0.004045 0.004662 0.005280 0.005868 0.006394 0.006825 0.007126 0.007266 0.007223 0.006983 0.006544 0.005920 0.005139 0.004243 0.003290 0.002345 0.001478 0.000762 0.000259 0.000022 0.000085 0.000459 0.001134 0.002074 0.003225 0.004517 0.005869 0.007195 0.008410 0.009439 0.010220 0.010709 0.010885 0.010746 0.010313 0.009625 0.008733 0.007700 0.006590 0.005466 0.004387 0.003398 0.002533 0.001813 0.001244 0.000817 0.000517 0.000321 0.000203 0.000138 0.000103 0.000078 0.000048 -0.000001 -0.000081 -0.000205 -0.000389 -0.000649 -0.001003 -0.001471 -0.002070 -0.002812 -0.003704 -0.004741 -0.005907 -0.007171 -0.008489 -0.009804 -0.011052 -0.012160 -0.013059 -0.013688 -0.013997 -0.013955 -0.013553 -0.012803 -0.011741 -0.010420 -0.008911 -0.007293 -0.005653 -0.004073 -0.002630 -0.001387 -0.000390 0.000334 0.000779 0.000957 0.000899 0.000647 0.000252 -0.000233 -0.000756 -0.001272 -0.001742 -0.002137 -0.002440 -0.002640 -0.002738 -0.002740 -0.002659 -0.002511 -0.002314 -0.002085 -0.001842 -0.001597 -0.001362 -0.001145 -0.000950 -0.000779 -0.000633 -0.000509 -0.000407 -0.000322 -0.000253 -0.000197 -0.000153 -0.000117 -0.000089 -0.000068 -0.000051 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000026 0.000036 0.000051 0.000070 0.000096 0.000129 0.000172 0.000227 0.000297 0.000387 0.000500 0.000640 0.000814 0.001024 0.001273 0.001565 0.001896 0.002264 0.002661 0.003073 0.003484 0.003872 0.004213 0.004481 0.004649 0.004696 0.004604 0.004364 0.003977 0.003456 0.002830 0.002140 0.001437 0.000784 0.000246 -0.000108 -0.000220 -0.000040 0.000463 0.001295 0.002442 0.003860 0.005487 0.007241 0.009026 0.010743 0.012295 0.013593 0.014562 0.015151 0.015331 0.015102 0.014488 0.013534 0.012307 0.010883 0.009347 0.007781 0.006262 0.004855 0.003608 0.002554 0.001705 0.001060 0.000600 0.000299 0.000124 0.000041 0.000020 0.000033 0.000059 0.000082 0.000090 0.000068 0.000004 -0.000120 -0.000326 -0.000639 -0.001085 -0.001693 -0.002486 -0.003480 -0.004680 -0.006075 -0.007638 -0.009321 -0.011059 -0.012772 -0.014372 -0.015766 -0.016865 -0.017595 -0.017898 -0.017741 -0.017118 -0.016051 -0.014588 -0.012800 -0.010776 -0.008617 -0.006429 -0.004311 -0.002357 -0.000641 0.000782 0.001878 0.002641 0.003081 0.003229 0.003131 0.002837 0.002404 0.001886 0.001334 0.000790 0.000288 -0.000148 -0.000503 -0.000770 -0.000952 -0.001055 -0.001090 -0.001072 -0.001014 -0.000929 -0.000830 -0.000726 -0.000623 -0.000527 -0.000439 -0.000362 -0.000295 -0.000237 -0.000189 -0.000149 -0.000117 -0.000091 -0.000070 -0.000054 -0.000041 -0.000032 -0.000024 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000024 0.000033 0.000045 0.000062 0.000082 0.000109 0.000143 0.000187 0.000242 0.000311 0.000397 0.000503 0.000632 0.000785 0.000963 0.001164 0.001385 0.001620 0.001858 0.002086 0.002287 0.002442 0.002530 0.002533 0.002433 0.002218 0.001883 0.001435 0.000888 0.000272 -0.000372 -0.000990 -0.001522 -0.001899 -0.002057 -0.001933 -0.001478 -0.000660 0.000530 0.002074 0.003930 0.006024 0.008266 0.010547 0.012750 0.014759 0.016466 0.017781 0.018635 0.018988 0.018829 0.018181 0.017093 0.015639 0.013910 0.012009 0.010040 0.008102 0.006280 0.004643 0.003240 0.002095 0.001213 0.000579 0.000162 -0.000075 -0.000178 -0.000185 -0.000135 -0.000054 0.000037 0.000125 0.000201 0.000255 0.000276 0.000246 0.000143 -0.000065 -0.000413 -0.000939 -0.001681 -0.002667 -0.003915 -0.005424 -0.007171 -0.009111 -0.011176 -0.013274 -0.015301 -0.017144 -0.018691 -0.019840 -0.020508 -0.020637 -0.020199 -0.019202 -0.017684 -0.015715 -0.013390 -0.010820 -0.008130 -0.005444 -0.002879 -0.000537 0.001499 0.003173 0.004455 0.005338 0.005843 0.006005 0.005876 0.005514 0.004982 0.004341 0.003645 0.002944 0.002276 0.001669 0.001143 0.000706 0.000359 0.000098 -0.000088 -0.000210 -0.000281 -0.000313 -0.000318 -0.000305 -0.000280 -0.000249 -0.000216 -0.000184 -0.000153 -0.000126 -0.000102 -0.000081 -0.000064 -0.000051 -0.000040 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000030 0.000040 0.000053 0.000069 0.000089 0.000115 0.000147 0.000187 0.000236 0.000296 0.000368 0.000453 0.000550 0.000657 0.000771 0.000884 0.000987 0.001070 0.001117 0.001111 0.001037 0.000877 0.000617 0.000250 -0.000226 -0.000804 -0.001465 -0.002179 -0.002902 -0.003579 -0.004147 -0.004536 -0.004675 -0.004497 -0.003948 -0.002990 -0.001607 0.000189 0.002356 0.004823 0.007493 0.010245 0.012948 0.015467 0.017671 0.019448 0.020707 0.021386 0.021460 0.020940 0.019871 0.018329 0.016417 0.014250 0.011954 0.009651 0.007450 0.005445 0.003703 0.002267 0.001152 0.000347 -0.000178 -0.000468 -0.000575 -0.000553 -0.000450 -0.000305 -0.000144 0.000015 0.000168 0.000313 0.000449 0.000569 0.000663 0.000705 0.000662 0.000490 0.000139 -0.000442 -0.001298 -0.002463 -0.003950 -0.005747 -0.007816 -0.010087 -0.012465 -0.014833 -0.017061 -0.019015 -0.020567 -0.021610 -0.022060 -0.021867 -0.021020 -0.019546 -0.017509 -0.015005 -0.012155 -0.009096 -0.005972 -0.002922 -0.000073 0.002469 0.004623 0.006340 0.007597 0.008401 0.008780 0.008784 0.008472 0.007914 0.007179 0.006336 0.005444 0.004555 0.003710 0.002939 0.002262 0.001686 0.001212 0.000835 0.000545 0.000329 0.000174 0.000067 -0.000003 -0.000045 -0.000068 -0.000077 -0.000077 -0.000072 -0.000064 -0.000055 -0.000047 -0.000039 -0.000032 -0.000026 -0.000022 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000027 0.000034 0.000044 0.000055 0.000070 0.000087 0.000108 0.000134 0.000164 0.000200 0.000240 0.000283 0.000327 0.000367 0.000396 0.000407 0.000386 0.000321 0.000196 -0.000005 -0.000298 -0.000695 -0.001205 -0.001827 -0.002555 -0.003370 -0.004240 -0.005121 -0.005958 -0.006684 -0.007224 -0.007503 -0.007447 -0.006990 -0.006085 -0.004704 -0.002849 -0.000551 0.002125 0.005082 0.008199 0.011333 0.014333 0.017048 0.019338 0.021088 0.022209 0.022654 0.022412 0.021517 0.020040 0.018083 0.015774 0.013255 0.010668 0.008150 0.005820 0.003770 0.002065 0.000733 -0.000224 -0.000835 -0.001149 -0.001228 -0.001140 -0.000948 -0.000707 -0.000457 -0.000219 -0.000001 0.000202 0.000401 0.000608 0.000830 0.001060 0.001280 0.001452 0.001527 0.001443 0.001131 0.000529 -0.000417 -0.001739 -0.003441 -0.005495 -0.007838 -0.010374 -0.012979 -0.015509 -0.017812 -0.019739 -0.021156 -0.021954 -0.022061 -0.021444 -0.020115 -0.018129 -0.015580 -0.012592 -0.009312 -0.005897 -0.002505 0.000716 0.003640 0.006165 0.008222 0.009772 0.010811 0.011359 0.011462 0.011180 0.010587 0.009761 0.008777 0.007709 0.006619 0.005558 0.004566 0.003670 0.002886 0.002221 0.001671 0.001229 0.000882 0.000617 0.000419 0.000274 0.000171 0.000100 0.000053 0.000022 0.000004 -0.000007 -0.000012 -0.000014 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000018 0.000023 0.000028 0.000035 0.000042 0.000051 0.000061 0.000072 0.000084 0.000097 0.000110 0.000120 0.000125 0.000120 0.000099 0.000051 -0.000032 -0.000167 -0.000367 -0.000650 -0.001030 -0.001523 -0.002138 -0.002877 -0.003736 -0.004697 -0.005732 -0.006798 -0.007841 -0.008794 -0.009578 -0.010113 -0.010316 -0.010111 -0.009437 -0.008252 -0.006541 -0.004319 -0.001638 0.001416 0.004727 0.008150 0.011525 0.014683 0.017464 0.019724 0.021346 0.022252 0.022406 0.021819 0.020547 0.018687 0.016368 0.013741 0.010969 0.008211 0.005614 0.003299 0.001354 -0.000168 -0.001253 -0.001921 -0.002223 -0.002229 -0.002021 -0.001683 -0.001289 -0.000897 -0.000546 -0.000249 -0.000002 0.000217 0.000437 0.000688 0.000992 0.001356 0.001767 0.002190 0.002569 0.002828 0.002885 0.002654 0.002059 0.001045 -0.000413 -0.002305 -0.004577 -0.007139 -0.009866 -0.012604 -0.015187 -0.017447 -0.019225 -0.020388 -0.020840 -0.020526 -0.019440 -0.017624 -0.015164 -0.012183 -0.008832 -0.005279 -0.001694 0.001759 0.004935 0.007714 0.010011 0.011772 0.012980 0.013649 0.013817 0.013548 0.012916 0.012004 0.010897 0.009675 0.008409 0.007160 0.005977 0.004893 0.003930 0.003099 0.002400 0.001826 0.001366 0.001006 0.000728 0.000518 0.000363 0.000249 0.000168 0.000111 0.000071 0.000044 0.000026 0.000014 0.000006 0.000001 -0.000002 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000026 0.000030 0.000034 0.000037 0.000039 0.000039 0.000036 0.000028 0.000012 -0.000017 -0.000066 -0.000142 -0.000257 -0.000424 -0.000658 -0.000977 -0.001398 -0.001937 -0.002606 -0.003412 -0.004354 -0.005421 -0.006589 -0.007820 -0.009063 -0.010254 -0.011316 -0.012164 -0.012710 -0.012868 -0.012561 -0.011732 -0.010346 -0.008399 -0.005922 -0.002982 0.000316 0.003837 0.007420 0.010890 0.014067 0.016785 0.018898 0.020297 0.020914 0.020731 0.019779 0.018140 0.015935 0.013318 0.010463 0.007550 0.004750 0.002214 0.000061 -0.001629 -0.002822 -0.003524 -0.003780 -0.003667 -0.003281 -0.002725 -0.002098 -0.001486 -0.000949 -0.000520 -0.000203 0.000026 0.000207 0.000394 0.000640 0.000987 0.001460 0.002057 0.002744 0.003463 0.004127 0.004633 0.004874 0.004748 0.004173 0.003098 0.001513 -0.000547 -0.003003 -0.005731 -0.008575 -0.011360 -0.013898 -0.016011 -0.017544 -0.018374 -0.018425 -0.017668 -0.016129 -0.013883 -0.011047 -0.007771 -0.004227 -0.000594 0.002952 0.006252 0.009173 0.011612 0.013503 0.014818 0.015562 0.015770 0.015500 0.014830 0.013846 0.012636 0.011288 0.009879 0.008478 0.007139 0.005901 0.004792 0.003825 0.003004 0.002323 0.001770 0.001331 0.000988 0.000725 0.000525 0.000376 0.000267 0.000187 0.000129 0.000088 0.000059 0.000039 0.000024 0.000014 0.000007 0.000002 -0.000001 -0.000003 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000014 0.000016 0.000017 0.000019 0.000019 0.000018 0.000015 0.000009 -0.000001 -0.000017 -0.000043 -0.000083 -0.000141 -0.000227 -0.000350 -0.000522 -0.000759 -0.001079 -0.001498 -0.002035 -0.002706 -0.003522 -0.004488 -0.005599 -0.006840 -0.008180 -0.009576 -0.010969 -0.012287 -0.013446 -0.014355 -0.014923 -0.015060 -0.014693 -0.013767 -0.012255 -0.010164 -0.007539 -0.004461 -0.001050 0.002544 0.006146 0.009570 0.012633 0.015166 0.017028 0.018118 0.018385 0.017829 0.016506 0.014519 0.012017 0.009176 0.006189 0.003250 0.000537 -0.001798 -0.003647 -0.004943 -0.005673 -0.005870 -0.005609 -0.004994 -0.004151 -0.003204 -0.002271 -0.001445 -0.000788 -0.000325 -0.000045 0.000097 0.000168 0.000248 0.000420 0.000752 0.001288 0.002040 0.002983 0.004054 0.005156 0.006169 0.006960 0.007399 0.007375 0.006808 0.005659 0.003941 0.001720 -0.000891 -0.003739 -0.006639 -0.009394 -0.011806 -0.013699 -0.014925 -0.015384 -0.015025 -0.013855 -0.011932 -0.009362 -0.006292 -0.002890 0.000658 0.004171 0.007479 0.010436 0.012928 0.014877 0.016244 0.017026 0.017251 0.016976 0.016276 0.015237 0.013953 0.012512 0.010999 0.009485 0.008030 0.006677 0.005458 0.004389 0.003475 0.002712 0.002088 0.001589 0.001195 0.000890 0.000656 0.000479 0.000346 0.000248 0.000176 0.000124 0.000086 0.000058 0.000039 0.000025 0.000015 0.000008 0.000003 -0.000000 -0.000002 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000011 0.000012 0.000012 0.000011 0.000009 0.000004 -0.000004 -0.000016 -0.000035 -0.000063 -0.000104 -0.000163 -0.000246 -0.000362 -0.000523 -0.000742 -0.001036 -0.001422 -0.001920 -0.002549 -0.003324 -0.004255 -0.005345 -0.006588 -0.007964 -0.009438 -0.010961 -0.012469 -0.013885 -0.015121 -0.016082 -0.016674 -0.016809 -0.016414 -0.015440 -0.013869 -0.011717 -0.009039 -0.005933 -0.002528 0.001012 0.004505 0.007761 0.010592 0.012835 0.014356 0.015069 0.014940 0.013990 0.012300 0.009998 0.007255 0.004268 0.001247 -0.001606 -0.004109 -0.006118 -0.007534 -0.008313 -0.008468 -0.008061 -0.007200 -0.006023 -0.004681 -0.003327 -0.002092 -0.001078 -0.000346 0.000090 0.000258 0.000229 0.000100 -0.000016 -0.000005 0.000233 0.000765 0.001621 0.002786 0.004195 0.005742 0.007290 0.008680 0.009754 0.010366 0.010404 0.009800 0.008540 0.006667 0.004282 0.001531 -0.001399 -0.004302 -0.006967 -0.009195 -0.010818 -0.011710 -0.011798 -0.011064 -0.009549 -0.007346 -0.004589 -0.001443 0.001909 0.005280 0.008496 0.011400 0.013870 0.015817 0.017192 0.017983 0.018214 0.017935 0.017219 0.016151 0.014824 0.013329 0.011753 0.010169 0.008640 0.007214 0.005923 0.004786 0.003809 0.002991 0.002318 0.001776 0.001347 0.001012 0.000753 0.000555 0.000406 0.000294 0.000211 0.000150 0.000105 0.000073 0.000050 0.000033 0.000021 0.000013 0.000007 0.000003 -0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000009 0.000008 0.000005 0.000000 -0.000008 -0.000020 -0.000038 -0.000064 -0.000102 -0.000154 -0.000228 -0.000330 -0.000470 -0.000660 -0.000915 -0.001251 -0.001687 -0.002243 -0.002938 -0.003786 -0.004798 -0.005976 -0.007310 -0.008777 -0.010341 -0.011950 -0.013534 -0.015015 -0.016301 -0.017297 -0.017907 -0.018047 -0.017647 -0.016664 -0.015086 -0.012941 -0.010294 -0.007251 -0.003953 -0.000572 0.002707 0.005690 0.008196 0.010065 0.011178 0.011465 0.010912 0.009565 0.007526 0.004949 0.002026 -0.001027 -0.003990 -0.006654 -0.008840 -0.010412 -0.011291 -0.011456 -0.010949 -0.009868 -0.008355 -0.006582 -0.004730 -0.002975 -0.001466 -0.000310 0.000434 0.000765 0.000733 0.000436 0.000006 -0.000407 -0.000655 -0.000605 -0.000160 0.000730 0.002060 0.003767 0.005738 0.007818 0.009825 0.011568 0.012870 0.013584 0.013606 0.012893 0.011464 0.009399 0.006838 0.003960 0.000979 -0.001883 -0.004411 -0.006415 -0.007744 -0.008301 -0.008047 -0.006999 -0.005233 -0.002870 -0.000066 0.003002 0.006147 0.009191 0.011973 0.014363 0.016262 0.017614 0.018399 0.018632 0.018359 0.017646 0.016578 0.015245 0.013737 0.012141 0.010531 0.008973 0.007514 0.006188 0.005018 0.004009 0.003161 0.002461 0.001895 0.001445 0.001091 0.000817 0.000607 0.000446 0.000325 0.000235 0.000168 0.000118 0.000082 0.000057 0.000038 0.000025 0.000016 0.000009 0.000005 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000003 -0.000001 -0.000007 -0.000018 -0.000033 -0.000056 -0.000087 -0.000132 -0.000194 -0.000279 -0.000395 -0.000552 -0.000763 -0.001041 -0.001406 -0.001874 -0.002467 -0.003202 -0.004095 -0.005154 -0.006381 -0.007764 -0.009280 -0.010889 -0.012537 -0.014156 -0.015663 -0.016967 -0.017973 -0.018589 -0.018732 -0.018338 -0.017370 -0.015824 -0.013736 -0.011181 -0.008273 -0.005161 -0.002018 0.000966 0.003601 0.005712 0.007151 0.007814 0.007650 0.006666 0.004933 0.002576 -0.000228 -0.003268 -0.006313 -0.009135 -0.011522 -0.013302 -0.014353 -0.014617 -0.014101 -0.012881 -0.011089 -0.008904 -0.006531 -0.004185 -0.002062 -0.000328 0.000906 0.001586 0.001724 0.001396 0.000731 -0.000105 -0.000923 -0.001534 -0.001772 -0.001508 -0.000671 0.000748 0.002691 0.005039 0.007619 0.010227 0.012642 0.014654 0.016077 0.016776 0.016672 0.015757 0.014090 0.011794 0.009044 0.006054 0.003054 0.000273 -0.002078 -0.003828 -0.004855 -0.005095 -0.004545 -0.003258 -0.001339 0.001068 0.003792 0.006652 0.009471 0.012083 0.014353 0.016177 0.017489 0.018262 0.018503 0.018251 0.017568 0.016532 0.015231 0.013751 0.012178 0.010587 0.009040 0.007588 0.006266 0.005095 0.004083 0.003229 0.002523 0.001950 0.001492 0.001132 0.000851 0.000634 0.000468 0.000342 0.000247 0.000177 0.000125 0.000087 0.000060 0.000041 0.000028 0.000018 0.000011 0.000006 0.000003 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 -0.000000 -0.000005 -0.000014 -0.000026 -0.000044 -0.000069 -0.000105 -0.000155 -0.000222 -0.000315 -0.000440 -0.000608 -0.000831 -0.001124 -0.001503 -0.001988 -0.002597 -0.003349 -0.004258 -0.005332 -0.006571 -0.007963 -0.009484 -0.011093 -0.012736 -0.014345 -0.015837 -0.017124 -0.018112 -0.018713 -0.018848 -0.018460 -0.017517 -0.016026 -0.014027 -0.011605 -0.008880 -0.006004 -0.003154 -0.000517 0.001724 0.003401 0.004382 0.004579 0.003962 0.002561 0.000468 -0.002166 -0.005144 -0.008240 -0.011210 -0.013820 -0.015862 -0.017172 -0.017647 -0.017250 -0.016022 -0.014070 -0.011565 -0.008721 -0.005778 -0.002980 -0.000545 0.001349 0.002585 0.003116 0.002972 0.002252 0.001118 -0.000224 -0.001548 -0.002626 -0.003252 -0.003268 -0.002578 -0.001158 0.000941 0.003593 0.006615 0.009779 0.012836 0.015541 0.017676 0.019067 0.019602 0.019245 0.018028 0.016058 0.013501 0.010565 0.007488 0.004510 0.001856 -0.000280 -0.001754 -0.002477 -0.002424 -0.001628 -0.000174 0.001808 0.004159 0.006704 0.009267 0.011684 0.013814 0.015550 0.016819 0.017584 0.017847 0.017639 0.017014 0.016044 0.014812 0.013402 0.011894 0.010361 0.008867 0.007459 0.006174 0.005032 0.004043 0.003206 0.002513 0.001948 0.001495 0.001137 0.000856 0.000639 0.000473 0.000346 0.000250 0.000179 0.000126 0.000088 0.000061 0.000042 0.000028 0.000019 0.000012 0.000007 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000000 -0.000004 -0.000010 -0.000019 -0.000033 -0.000052 -0.000080 -0.000118 -0.000170 -0.000241 -0.000338 -0.000467 -0.000640 -0.000868 -0.001165 -0.001547 -0.002033 -0.002641 -0.003388 -0.004287 -0.005346 -0.006563 -0.007927 -0.009412 -0.010979 -0.012574 -0.014130 -0.015567 -0.016799 -0.017737 -0.018296 -0.018405 -0.018012 -0.017093 -0.015662 -0.013767 -0.011498 -0.008979 -0.006367 -0.003835 -0.001567 0.000262 0.001495 0.002017 0.001758 0.000708 -0.001079 -0.003490 -0.006352 -0.009451 -0.012545 -0.015384 -0.017730 -0.019381 -0.020185 -0.020058 -0.018991 -0.017053 -0.014388 -0.011201 -0.007744 -0.004287 -0.001102 0.001573 0.003547 0.004703 0.005001 0.004488 0.003290 0.001600 -0.000339 -0.002260 -0.003894 -0.005002 -0.005393 -0.004944 -0.003616 -0.001454 0.001417 0.004799 0.008446 0.012084 0.015436 0.018249 0.020314 0.021489 0.021702 0.020965 0.019361 0.017045 0.014220 0.011125 0.008007 0.005107 0.002636 0.000758 -0.000415 -0.000834 -0.000511 0.000487 0.002046 0.004021 0.006244 0.008544 0.010760 0.012750 0.014400 0.015633 0.016405 0.016709 0.016569 0.016032 0.015162 0.014036 0.012731 0.011326 0.009890 0.008483 0.007153 0.005934 0.004849 0.003905 0.003105 0.002439 0.001896 0.001459 0.001112 0.000839 0.000627 0.000464 0.000339 0.000245 0.000175 0.000124 0.000086 0.000060 0.000041 0.000028 0.000019 0.000013 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000006 -0.000013 -0.000023 -0.000038 -0.000058 -0.000086 -0.000125 -0.000179 -0.000251 -0.000348 -0.000478 -0.000650 -0.000876 -0.001169 -0.001544 -0.002019 -0.002610 -0.003333 -0.004199 -0.005216 -0.006382 -0.007684 -0.009097 -0.010584 -0.012091 -0.013554 -0.014896 -0.016037 -0.016891 -0.017380 -0.017438 -0.017021 -0.016115 -0.014736 -0.012942 -0.010826 -0.008518 -0.006170 -0.003957 -0.002055 -0.000630 0.000177 0.000264 -0.000419 -0.001861 -0.003988 -0.006665 -0.009702 -0.012869 -0.015912 -0.018576 -0.020626 -0.021864 -0.022154 -0.021433 -0.019717 -0.017108 -0.013781 -0.009976 -0.005978 -0.002087 0.001402 0.004231 0.006203 0.007197 0.007184 0.006229 0.004481 0.002167 -0.000437 -0.003023 -0.005287 -0.006953 -0.007798 -0.007678 -0.006534 -0.004403 -0.001413 0.002233 0.006271 0.010404 0.014326 0.017754 0.020447 0.022228 0.022999 0.022742 0.021524 0.019482 0.016813 0.013752 0.010555 0.007470 0.004725 0.002502 0.000933 0.000089 -0.000022 0.000553 0.001716 0.003335 0.005253 0.007305 0.009333 0.011193 0.012772 0.013985 0.014784 0.015153 0.015107 0.014686 0.013947 0.012959 0.011794 0.010524 0.009216 0.007927 0.006701 0.005574 0.004566 0.003687 0.002939 0.002316 0.001804 0.001391 0.001062 0.000803 0.000601 0.000444 0.000325 0.000234 0.000167 0.000118 0.000082 0.000057 0.000039 0.000027 0.000019 0.000013 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000009 -0.000016 -0.000026 -0.000041 -0.000061 -0.000090 -0.000128 -0.000181 -0.000252 -0.000347 -0.000474 -0.000641 -0.000859 -0.001141 -0.001500 -0.001953 -0.002513 -0.003196 -0.004012 -0.004966 -0.006055 -0.007267 -0.008579 -0.009952 -0.011336 -0.012672 -0.013885 -0.014899 -0.015637 -0.016025 -0.016006 -0.015543 -0.014627 -0.013284 -0.011575 -0.009598 -0.007483 -0.005384 -0.003468 -0.001905 -0.000851 -0.000433 -0.000736 -0.001791 -0.003570 -0.005979 -0.008864 -0.012020 -0.015206 -0.018159 -0.020621 -0.022359 -0.023188 -0.022985 -0.021707 -0.019397 -0.016184 -0.012276 -0.007944 -0.003500 0.000727 0.004425 0.007319 0.009206 0.009966 0.009580 0.008127 0.005783 0.002803 -0.000504 -0.003797 -0.006735 -0.009010 -0.010372 -0.010651 -0.009773 -0.007765 -0.004754 -0.000948 0.003374 0.007896 0.012290 0.016244 0.019488 0.021817 0.023103 0.023305 0.022469 0.020716 0.018234 0.015254 0.012032 0.008827 0.005874 0.003375 0.001478 0.000273 -0.000213 -0.000009 0.000805 0.002107 0.003754 0.005587 0.007452 0.009208 0.010737 0.011953 0.012800 0.013258 0.013331 0.013052 0.012471 0.011647 0.010648 0.009541 0.008385 0.007236 0.006137 0.005120 0.004207 0.003408 0.002724 0.002152 0.001682 0.001300 0.000995 0.000753 0.000563 0.000416 0.000304 0.000219 0.000156 0.000109 0.000076 0.000053 0.000037 0.000025 0.000018 0.000012 0.000008 0.000005 0.000002 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000028 -0.000043 -0.000063 -0.000090 -0.000127 -0.000178 -0.000246 -0.000337 -0.000457 -0.000615 -0.000821 -0.001086 -0.001422 -0.001844 -0.002364 -0.002995 -0.003745 -0.004619 -0.005612 -0.006713 -0.007898 -0.009132 -0.010367 -0.011546 -0.012600 -0.013460 -0.014052 -0.014311 -0.014188 -0.013652 -0.012703 -0.011370 -0.009721 -0.007857 -0.005907 -0.004022 -0.002366 -0.001099 -0.000366 -0.000280 -0.000912 -0.002276 -0.004325 -0.006951 -0.009984 -0.013207 -0.016369 -0.019203 -0.021451 -0.022885 -0.023330 -0.022679 -0.020908 -0.018086 -0.014365 -0.009982 -0.005232 -0.000455 0.004002 0.007808 0.010680 0.012409 0.012877 0.012074 0.010097 0.007140 0.003484 -0.000532 -0.004537 -0.008161 -0.011066 -0.012977 -0.013703 -0.013155 -0.011351 -0.008412 -0.004554 -0.000061 0.004735 0.009486 0.013857 0.017554 0.020347 0.022083 0.022700 0.022221 0.020755 0.018476 0.015611 0.012415 0.009149 0.006059 0.003358 0.001208 -0.000284 -0.001074 -0.001175 -0.000652 0.000387 0.001809 0.003462 0.005199 0.006880 0.008387 0.009630 0.010549 0.011116 0.011329 0.011214 0.010810 0.010171 0.009358 0.008430 0.007445 0.006453 0.005495 0.004602 0.003794 0.003084 0.002474 0.001961 0.001537 0.001191 0.000914 0.000693 0.000519 0.000383 0.000279 0.000201 0.000142 0.000100 0.000069 0.000048 0.000033 0.000023 0.000016 0.000011 0.000007 0.000005 0.000002 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000019 -0.000029 -0.000043 -0.000062 -0.000087 -0.000122 -0.000170 -0.000233 -0.000318 -0.000430 -0.000576 -0.000766 -0.001009 -0.001317 -0.001701 -0.002173 -0.002743 -0.003418 -0.004200 -0.005084 -0.006058 -0.007100 -0.008176 -0.009241 -0.010242 -0.011116 -0.011797 -0.012220 -0.012327 -0.012076 -0.011443 -0.010433 -0.009085 -0.007467 -0.005681 -0.003858 -0.002145 -0.000700 0.000326 0.000799 0.000619 -0.000272 -0.001872 -0.004121 -0.006896 -0.010018 -0.013259 -0.016363 -0.019061 -0.021099 -0.022254 -0.022362 -0.021331 -0.019155 -0.015922 -0.011809 -0.007073 -0.002031 0.002960 0.007535 0.011353 0.014123 0.015633 0.015772 0.014536 0.012035 0.008483 0.004179 -0.000513 -0.005197 -0.009481 -0.013001 -0.015463 -0.016657 -0.016480 -0.014941 -0.012158 -0.008345 -0.003794 0.001154 0.006136 0.010802 0.014839 0.017994 0.020097 0.021064 0.020901 0.019701 0.017627 0.014899 0.011768 0.008496 0.005335 0.002504 0.000179 -0.001521 -0.002538 -0.002871 -0.002573 -0.001737 -0.000489 0.001031 0.002678 0.004316 0.005828 0.007121 0.008131 0.008825 0.009195 0.009256 0.009042 0.008601 0.007985 0.007248 0.006443 0.005617 0.004808 0.004045 0.003350 0.002735 0.002202 0.001752 0.001378 0.001072 0.000824 0.000626 0.000469 0.000347 0.000253 0.000181 0.000128 0.000089 0.000062 0.000043 0.000029 0.000020 0.000014 0.000010 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000013 -0.000019 -0.000029 -0.000041 -0.000059 -0.000082 -0.000114 -0.000157 -0.000215 -0.000292 -0.000394 -0.000527 -0.000698 -0.000917 -0.001193 -0.001535 -0.001955 -0.002458 -0.003050 -0.003733 -0.004500 -0.005339 -0.006227 -0.007134 -0.008017 -0.008827 -0.009505 -0.009993 -0.010231 -0.010168 -0.009769 -0.009019 -0.007927 -0.006536 -0.004919 -0.003177 -0.001441 0.000147 0.001436 0.002282 0.002562 0.002186 0.001111 -0.000652 -0.003029 -0.005889 -0.009044 -0.012263 -0.015285 -0.017844 -0.019689 -0.020606 -0.020440 -0.019114 -0.016637 -0.013113 -0.008736 -0.003779 0.001425 0.006506 0.011091 0.014831 0.017432 0.018685 0.018480 0.016822 0.013832 0.009737 0.004852 -0.000443 -0.005736 -0.010614 -0.014698 -0.017678 -0.019329 -0.019538 -0.018304 -0.015741 -0.012061 -0.007557 -0.002576 0.002512 0.007345 0.011597 0.015002 0.017372 0.018609 0.018703 0.017734 0.015853 0.013270 0.010233 0.007000 0.003826 0.000936 -0.001490 -0.003321 -0.004490 -0.004982 -0.004840 -0.004148 -0.003019 -0.001588 0.000007 0.001633 0.003174 0.004536 0.005653 0.006485 0.007018 0.007262 0.007245 0.007004 0.006588 0.006045 0.005422 0.004764 0.004105 0.003475 0.002894 0.002374 0.001921 0.001535 0.001212 0.000946 0.000729 0.000555 0.000417 0.000308 0.000224 0.000161 0.000113 0.000079 0.000054 0.000037 0.000025 0.000017 0.000012 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000013 -0.000019 -0.000027 -0.000039 -0.000054 -0.000075 -0.000104 -0.000142 -0.000194 -0.000262 -0.000353 -0.000470 -0.000622 -0.000814 -0.001056 -0.001355 -0.001719 -0.002153 -0.002661 -0.003241 -0.003888 -0.004589 -0.005321 -0.006054 -0.006751 -0.007364 -0.007842 -0.008128 -0.008173 -0.007931 -0.007373 -0.006491 -0.005299 -0.003844 -0.002201 -0.000471 0.001219 0.002728 0.003914 0.004640 0.004792 0.004291 0.003103 0.001249 -0.001190 -0.004076 -0.007217 -0.010380 -0.013307 -0.015734 -0.017417 -0.018149 -0.017787 -0.016262 -0.013598 -0.009911 -0.005405 -0.000363 0.004872 0.009926 0.014421 0.018006 0.020390 0.021366 0.020829 0.018790 0.015378 0.010827 0.005463 -0.000327 -0.006118 -0.011487 -0.016048 -0.019478 -0.021544 -0.022124 -0.021211 -0.018911 -0.015434 -0.011071 -0.006168 -0.001097 0.003775 0.008116 0.011652 0.014183 0.015599 0.015881 0.015094 0.013380 0.010939 0.008012 0.004853 0.001715 -0.001177 -0.003637 -0.005530 -0.006779 -0.007363 -0.007314 -0.006707 -0.005649 -0.004265 -0.002689 -0.001049 0.000540 0.001984 0.003214 0.004188 0.004885 0.005311 0.005486 0.005442 0.005221 0.004866 0.004422 0.003926 0.003414 0.002912 0.002442 0.002015 0.001640 0.001317 0.001044 0.000818 0.000633 0.000484 0.000364 0.000269 0.000196 0.000140 0.000099 0.000068 0.000047 0.000032 0.000021 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000008 -0.000012 -0.000018 -0.000025 -0.000035 -0.000048 -0.000067 -0.000091 -0.000125 -0.000170 -0.000230 -0.000308 -0.000410 -0.000541 -0.000706 -0.000913 -0.001168 -0.001477 -0.001842 -0.002266 -0.002746 -0.003275 -0.003838 -0.004416 -0.004980 -0.005493 -0.005912 -0.006191 -0.006279 -0.006130 -0.005708 -0.004988 -0.003968 -0.002666 -0.001132 0.000558 0.002303 0.003979 0.005452 0.006582 0.007243 0.007328 0.006765 0.005530 0.003649 0.001207 -0.001655 -0.004744 -0.007830 -0.010658 -0.012971 -0.014531 -0.015141 -0.014665 -0.013046 -0.010314 -0.006593 -0.002092 0.002902 0.008045 0.012963 0.017281 0.020652 0.022790 0.023492 0.022659 0.020308 0.016569 0.011681 0.005971 -0.000170 -0.006316 -0.012043 -0.016960 -0.020741 -0.023150 -0.024060 -0.023456 -0.021442 -0.018219 -0.014072 -0.009344 -0.004403 0.000388 0.004695 0.008241 0.010823 0.012324 0.012715 0.012053 0.010469 0.008155 0.005342 0.002279 -0.000787 -0.003633 -0.006071 -0.007965 -0.009234 -0.009851 -0.009841 -0.009271 -0.008241 -0.006871 -0.005287 -0.003616 -0.001967 -0.000436 0.000907 0.002018 0.002873 0.003470 0.003826 0.003967 0.003929 0.003751 0.003472 0.003130 0.002755 0.002375 0.002009 0.001671 0.001368 0.001105 0.000881 0.000694 0.000539 0.000413 0.000311 0.000231 0.000168 0.000120 0.000084 0.000058 0.000039 0.000026 0.000017 0.000011 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000042 -0.000057 -0.000078 -0.000107 -0.000145 -0.000196 -0.000263 -0.000349 -0.000459 -0.000598 -0.000771 -0.000983 -0.001238 -0.001537 -0.001881 -0.002264 -0.002680 -0.003114 -0.003546 -0.003948 -0.004287 -0.004522 -0.004612 -0.004511 -0.004178 -0.003583 -0.002707 -0.001551 -0.000138 0.001481 0.003230 0.005009 0.006697 0.008165 0.009281 0.009923 0.009991 0.009422 0.008194 0.006338 0.003941 0.001143 -0.001867 -0.004863 -0.007597 -0.009821 -0.011305 -0.011860 -0.011359 -0.009749 -0.007066 -0.003435 0.000934 0.005756 0.010695 0.015384 0.019455 0.022571 0.024453 0.024906 0.023837 0.021264 0.017318 0.012235 0.006339 0.000015 -0.006318 -0.012241 -0.017368 -0.021376 -0.024030 -0.025202 -0.024875 -0.023144 -0.020205 -0.016333 -0.011860 -0.007146 -0.002546 0.001612 0.005056 0.007582 0.009071 0.009491 0.008890 0.007393 0.005180 0.002475 -0.000483 -0.003453 -0.006216 -0.008590 -0.010439 -0.011680 -0.012283 -0.012268 -0.011698 -0.010665 -0.009284 -0.007677 -0.005964 -0.004254 -0.002639 -0.001190 0.000045 0.001042 0.001794 0.002312 0.002619 0.002746 0.002728 0.002600 0.002396 0.002147 0.001877 0.001606 0.001348 0.001113 0.000905 0.000726 0.000575 0.000448 0.000345 0.000261 0.000194 0.000141 0.000101 0.000071 0.000048 0.000032 0.000021 0.000014 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000048 -0.000065 -0.000089 -0.000121 -0.000163 -0.000218 -0.000289 -0.000380 -0.000494 -0.000635 -0.000807 -0.001011 -0.001248 -0.001517 -0.001812 -0.002124 -0.002438 -0.002735 -0.002989 -0.003168 -0.003236 -0.003153 -0.002880 -0.002381 -0.001629 -0.000610 0.000672 0.002189 0.003890 0.005701 0.007522 0.009238 0.010724 0.011854 0.012511 0.012602 0.012068 0.010890 0.009100 0.006784 0.004078 0.001164 -0.001740 -0.004394 -0.006560 -0.008017 -0.008585 -0.008142 -0.006641 -0.004116 -0.000691 0.003431 0.007975 0.012615 0.016997 0.020769 0.023607 0.025243 0.025491 0.024262 0.021576 0.017560 0.012442 0.006536 0.000213 -0.006121 -0.012062 -0.017235 -0.021327 -0.024111 -0.025459 -0.025354 -0.023885 -0.021239 -0.017679 -0.013523 -0.009116 -0.004801 -0.000892 0.002345 0.004716 0.006103 0.006472 0.005868 0.004408 0.002266 -0.000347 -0.003199 -0.006061 -0.008721 -0.011002 -0.012773 -0.013951 -0.014507 -0.014457 -0.013861 -0.012806 -0.011401 -0.009764 -0.008009 -0.006243 -0.004555 -0.003017 -0.001676 -0.000560 0.000323 0.000980 0.001430 0.001699 0.001819 0.001822 0.001740 0.001600 0.001427 0.001240 0.001055 0.000880 0.000722 0.000583 0.000464 0.000364 0.000281 0.000213 0.000159 0.000116 0.000083 0.000058 0.000039 0.000026 0.000017 0.000010 0.000006 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000039 -0.000053 -0.000072 -0.000098 -0.000132 -0.000176 -0.000233 -0.000306 -0.000397 -0.000509 -0.000644 -0.000802 -0.000983 -0.001185 -0.001400 -0.001618 -0.001826 -0.002004 -0.002127 -0.002166 -0.002086 -0.001853 -0.001430 -0.000787 0.000100 0.001241 0.002628 0.004234 0.006007 0.007872 0.009735 0.011485 0.013000 0.014159 0.014854 0.014994 0.014523 0.013424 0.011728 0.009516 0.006917 0.004107 0.001291 -0.001301 -0.003443 -0.004923 -0.005568 -0.005262 -0.003958 -0.001688 0.001432 0.005209 0.009384 0.013648 0.017668 0.021108 0.023663 0.025078 0.025178 0.023879 0.021198 0.017257 0.012271 0.006537 0.000405 -0.005739 -0.011511 -0.016558 -0.020582 -0.023367 -0.024791 -0.024839 -0.023594 -0.021232 -0.018002 -0.014205 -0.010167 -0.006212 -0.002638 0.000306 0.002433 0.003635 0.003880 0.003211 0.001740 -0.000367 -0.002909 -0.005665 -0.008417 -0.010963 -0.013136 -0.014808 -0.015903 -0.016392 -0.016291 -0.015656 -0.014571 -0.013140 -0.011475 -0.009687 -0.007879 -0.006138 -0.004533 -0.003111 -0.001902 -0.000916 -0.000148 0.000417 0.000803 0.001037 0.001149 0.001169 0.001122 0.001032 0.000918 0.000795 0.000672 0.000558 0.000454 0.000364 0.000288 0.000223 0.000170 0.000127 0.000093 0.000067 0.000047 0.000031 0.000021 0.000013 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000056 -0.000077 -0.000103 -0.000138 -0.000183 -0.000240 -0.000310 -0.000396 -0.000498 -0.000616 -0.000748 -0.000891 -0.001036 -0.001174 -0.001290 -0.001366 -0.001377 -0.001297 -0.001094 -0.000736 -0.000190 0.000570 0.001564 0.002800 0.004269 0.005941 0.007766 0.009671 0.011566 0.013343 0.014887 0.016082 0.016824 0.017026 0.016634 0.015631 0.014043 0.011946 0.009461 0.006752 0.004014 0.001461 -0.000690 -0.002238 -0.003017 -0.002916 -0.001885 0.000049 0.002782 0.006137 0.009874 0.013707 0.017327 0.020420 0.022701 0.023935 0.023954 0.022679 0.020126 0.016405 0.011715 0.006329 0.000575 -0.005192 -0.010615 -0.015366 -0.019169 -0.021824 -0.023220 -0.023341 -0.022269 -0.020167 -0.017269 -0.013855 -0.010227 -0.006688 -0.003514 -0.000936 0.000877 0.001825 0.001881 0.001092 -0.000436 -0.002543 -0.005038 -0.007713 -0.010362 -0.012795 -0.014854 -0.016421 -0.017425 -0.017840 -0.017683 -0.017007 -0.015894 -0.014444 -0.012764 -0.010960 -0.009131 -0.007360 -0.005715 -0.004242 -0.002970 -0.001911 -0.001063 -0.000411 0.000064 0.000387 0.000586 0.000688 0.000716 0.000695 0.000641 0.000570 0.000492 0.000414 0.000342 0.000277 0.000220 0.000172 0.000132 0.000099 0.000073 0.000052 0.000036 0.000024 0.000016 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000058 -0.000078 -0.000105 -0.000139 -0.000182 -0.000235 -0.000298 -0.000372 -0.000456 -0.000546 -0.000638 -0.000725 -0.000796 -0.000836 -0.000827 -0.000747 -0.000572 -0.000271 0.000185 0.000824 0.001670 0.002742 0.004043 0.005563 0.007274 0.009126 0.011050 0.012959 0.014750 0.016313 0.017539 0.018326 0.018592 0.018282 0.017378 0.015902 0.013922 0.011548 0.008933 0.006257 0.003723 0.001533 -0.000123 -0.001085 -0.001242 -0.000543 0.000994 0.003279 0.006155 0.009407 0.012775 0.015975 0.018722 0.020753 0.021850 0.021858 0.020702 0.018393 0.015028 0.010786 0.005913 0.000707 -0.004512 -0.009420 -0.013717 -0.017156 -0.019556 -0.020818 -0.020932 -0.019975 -0.018098 -0.015519 -0.012493 -0.009300 -0.006213 -0.003485 -0.001324 0.000120 0.000759 0.000577 -0.000379 -0.002003 -0.004142 -0.006616 -0.009228 -0.011785 -0.014112 -0.016061 -0.017526 -0.018441 -0.018786 -0.018578 -0.017870 -0.016742 -0.015288 -0.013611 -0.011813 -0.009988 -0.008216 -0.006561 -0.005068 -0.003765 -0.002665 -0.001765 -0.001057 -0.000520 -0.000132 0.000131 0.000295 0.000383 0.000415 0.000410 0.000381 0.000339 0.000292 0.000245 0.000201 0.000162 0.000127 0.000098 0.000074 0.000055 0.000039 0.000027 0.000018 0.000012 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000031 -0.000042 -0.000058 -0.000077 -0.000103 -0.000134 -0.000172 -0.000217 -0.000268 -0.000323 -0.000378 -0.000429 -0.000468 -0.000484 -0.000464 -0.000389 -0.000239 0.000009 0.000382 0.000908 0.001610 0.002513 0.003629 0.004963 0.006503 0.008222 0.010073 0.011989 0.013888 0.015672 0.017237 0.018479 0.019301 0.019622 0.019388 0.018578 0.017209 0.015339 0.013069 0.010535 0.007907 0.005370 0.003116 0.001323 0.000144 -0.000310 0.000015 0.001114 0.002912 0.005276 0.008017 0.010903 0.013681 0.016096 0.017907 0.018918 0.018984 0.018034 0.016073 0.013183 0.009520 0.005300 0.000785 -0.003739 -0.007987 -0.011695 -0.014644 -0.016677 -0.017710 -0.017739 -0.016836 -0.015144 -0.012858 -0.010214 -0.007459 -0.004843 -0.002587 -0.000874 0.000164 0.000458 0.000000 -0.001156 -0.002906 -0.005104 -0.007578 -0.010145 -0.012626 -0.014859 -0.016709 -0.018082 -0.018919 -0.019203 -0.018958 -0.018234 -0.017107 -0.015670 -0.014020 -0.012254 -0.010461 -0.008717 -0.007083 -0.005601 -0.004298 -0.003187 -0.002268 -0.001530 -0.000957 -0.000528 -0.000221 -0.000014 0.000117 0.000190 0.000222 0.000226 0.000213 0.000191 0.000165 0.000138 0.000113 0.000090 0.000070 0.000053 0.000040 0.000029 0.000020 0.000013 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000041 -0.000055 -0.000073 -0.000095 -0.000121 -0.000151 -0.000183 -0.000215 -0.000243 -0.000262 -0.000264 -0.000238 -0.000171 -0.000048 0.000152 0.000451 0.000872 0.001440 0.002178 0.003106 0.004236 0.005571 0.007099 0.008795 0.010613 0.012492 0.014354 0.016106 0.017652 0.018890 0.019729 0.020090 0.019919 0.019190 0.017916 0.016144 0.013965 0.011502 0.008906 0.006352 0.004014 0.002065 0.000648 -0.000125 -0.000195 0.000445 0.001739 0.003578 0.005801 0.008208 0.010577 0.012682 0.014311 0.015283 0.015469 0.014798 0.013270 0.010950 0.007969 0.004512 0.000803 -0.002913 -0.006390 -0.009401 -0.011760 -0.013334 -0.014057 -0.013931 -0.013027 -0.011475 -0.009453 -0.007169 -0.004845 -0.002698 -0.000921 0.000329 0.000945 0.000875 0.000122 -0.001254 -0.003150 -0.005425 -0.007917 -0.010455 -0.012874 -0.015027 -0.016793 -0.018087 -0.018860 -0.019103 -0.018837 -0.018116 -0.017014 -0.015617 -0.014019 -0.012312 -0.010580 -0.008893 -0.007309 -0.005868 -0.004595 -0.003501 -0.002588 -0.001845 -0.001260 -0.000811 -0.000480 -0.000245 -0.000086 0.000016 0.000074 0.000103 0.000113 0.000110 0.000100 0.000087 0.000073 0.000059 0.000047 0.000036 0.000027 0.000019 0.000013 0.000009 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000037 -0.000050 -0.000065 -0.000081 -0.000099 -0.000117 -0.000131 -0.000138 -0.000132 -0.000106 -0.000050 0.000048 0.000205 0.000437 0.000766 0.001213 0.001799 0.002546 0.003472 0.004586 0.005892 0.007378 0.009019 0.010776 0.012588 0.014384 0.016079 0.017579 0.018791 0.019625 0.020007 0.019880 0.019216 0.018021 0.016335 0.014233 0.011827 0.009255 0.006672 0.004244 0.002129 0.000469 -0.000629 -0.001097 -0.000916 -0.000123 0.001198 0.002915 0.004860 0.006843 0.008669 0.010150 0.011128 0.011482 0.011148 0.010114 0.008431 0.006203 0.003582 0.000754 -0.002077 -0.004706 -0.006946 -0.008644 -0.009694 -0.010046 -0.009710 -0.008756 -0.007302 -0.005508 -0.003557 -0.001642 0.000051 0.001358 0.002152 0.002348 0.001912 0.000860 -0.000743 -0.002793 -0.005154 -0.007674 -0.010194 -0.012564 -0.014651 -0.016347 -0.017578 -0.018305 -0.018523 -0.018258 -0.017562 -0.016506 -0.015174 -0.013654 -0.012032 -0.010386 -0.008784 -0.007276 -0.005902 -0.004684 -0.003633 -0.002749 -0.002024 -0.001446 -0.000996 -0.000657 -0.000408 -0.000233 -0.000114 -0.000037 0.000009 0.000035 0.000046 0.000048 0.000046 0.000041 0.000034 0.000028 0.000022 0.000016 0.000012 0.000008 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000023 -0.000032 -0.000041 -0.000051 -0.000060 -0.000066 -0.000067 -0.000058 -0.000035 0.000009 0.000085 0.000204 0.000380 0.000629 0.000970 0.001423 0.002006 0.002740 0.003638 0.004711 0.005961 0.007378 0.008938 0.010604 0.012323 0.014027 0.015637 0.017067 0.018228 0.019035 0.019415 0.019312 0.018696 0.017564 0.015949 0.013914 0.011557 0.009001 0.006388 0.003869 0.001593 -0.000304 -0.001714 -0.002565 -0.002826 -0.002512 -0.001685 -0.000447 0.001066 0.002695 0.004274 0.005642 0.006660 0.007219 0.007255 0.006751 0.005740 0.004300 0.002551 0.000640 -0.001270 -0.003015 -0.004447 -0.005446 -0.005932 -0.005875 -0.005291 -0.004249 -0.002858 -0.001256 0.000395 0.001932 0.003199 0.004062 0.004421 0.004214 0.003427 0.002087 0.000265 -0.001933 -0.004380 -0.006930 -0.009438 -0.011767 -0.013798 -0.015437 -0.016620 -0.017318 -0.017530 -0.017285 -0.016635 -0.015648 -0.014403 -0.012984 -0.011470 -0.009934 -0.008438 -0.007030 -0.005744 -0.004602 -0.003613 -0.002777 -0.002088 -0.001533 -0.001097 -0.000763 -0.000513 -0.000332 -0.000204 -0.000117 -0.000059 -0.000023 -0.000002 0.000009 0.000014 0.000016 0.000015 0.000013 0.000010 0.000008 0.000005 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000013 -0.000018 -0.000023 -0.000028 -0.000030 -0.000028 -0.000020 -0.000001 0.000033 0.000090 0.000178 0.000307 0.000491 0.000743 0.001082 0.001524 0.002087 0.002787 0.003639 0.004650 0.005822 0.007146 0.008602 0.010155 0.011756 0.013344 0.014846 0.016183 0.017270 0.018028 0.018386 0.018289 0.017702 0.016619 0.015062 0.013086 0.010773 0.008233 0.005594 0.002995 0.000575 -0.001538 -0.003236 -0.004439 -0.005107 -0.005236 -0.004863 -0.004065 -0.002946 -0.001634 -0.000268 0.001017 0.002098 0.002880 0.003300 0.003334 0.002998 0.002347 0.001466 0.000468 -0.000524 -0.001388 -0.002011 -0.002307 -0.002222 -0.001740 -0.000890 0.000264 0.001622 0.003063 0.004450 0.005646 0.006525 0.006981 0.006941 0.006365 0.005256 0.003653 0.001633 -0.000700 -0.003220 -0.005795 -0.008289 -0.010580 -0.012562 -0.014153 -0.015302 -0.015984 -0.016206 -0.015999 -0.015412 -0.014512 -0.013374 -0.012074 -0.010687 -0.009280 -0.007908 -0.006617 -0.005436 -0.004386 -0.003474 -0.002701 -0.002061 -0.001542 -0.001130 -0.000811 -0.000570 -0.000390 -0.000261 -0.000169 -0.000107 -0.000064 -0.000037 -0.000020 -0.000009 -0.000003 -0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000011 -0.000011 -0.000009 -0.000002 0.000013 0.000039 0.000080 0.000143 0.000235 0.000367 0.000549 0.000795 0.001120 0.001539 0.002068 0.002720 0.003509 0.004442 0.005519 0.006734 0.008067 0.009488 0.010953 0.012407 0.013782 0.015006 0.016000 0.016691 0.017008 0.016899 0.016327 0.015280 0.013774 0.011851 0.009583 0.007066 0.004414 0.001754 -0.000786 -0.003082 -0.005028 -0.006540 -0.007567 -0.008089 -0.008121 -0.007713 -0.006943 -0.005910 -0.004725 -0.003501 -0.002342 -0.001335 -0.000540 0.000013 0.000325 0.000427 0.000376 0.000249 0.000132 0.000111 0.000262 0.000642 0.001280 0.002175 0.003292 0.004568 0.005914 0.007222 0.008380 0.009277 0.009812 0.009907 0.009514 0.008613 0.007223 0.005395 0.003208 0.000768 -0.001808 -0.004393 -0.006866 -0.009115 -0.011049 -0.012598 -0.013720 -0.014398 -0.014643 -0.014486 -0.013977 -0.013179 -0.012161 -0.010995 -0.009748 -0.008482 -0.007248 -0.006084 -0.005020 -0.004072 -0.003247 -0.002547 -0.001964 -0.001490 -0.001111 -0.000815 -0.000588 -0.000417 -0.000291 -0.000200 -0.000136 -0.000091 -0.000060 -0.000039 -0.000026 -0.000017 -0.000011 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000002 0.000002 0.000001 -0.000001 -0.000002 -0.000001 0.000001 0.000006 0.000017 0.000035 0.000064 0.000109 0.000173 0.000265 0.000394 0.000568 0.000800 0.001103 0.001490 0.001974 0.002569 0.003284 0.004127 0.005099 0.006193 0.007392 0.008669 0.009985 0.011290 0.012525 0.013621 0.014508 0.015116 0.015380 0.015246 0.014677 0.013659 0.012198 0.010329 0.008112 0.005629 0.002983 0.000288 -0.002336 -0.004774 -0.006920 -0.008688 -0.010016 -0.010871 -0.011250 -0.011178 -0.010708 -0.009914 -0.008882 -0.007703 -0.006467 -0.005248 -0.004106 -0.003076 -0.002170 -0.001378 -0.000670 -0.000000 0.000683 0.001433 0.002293 0.003292 0.004438 0.005715 0.007082 0.008476 0.009818 0.011018 0.011981 0.012620 0.012860 0.012648 0.011955 0.010783 0.009162 0.007154 0.004841 0.002326 -0.000277 -0.002852 -0.005289 -0.007488 -0.009371 -0.010879 -0.011978 -0.012658 -0.012933 -0.012836 -0.012414 -0.011726 -0.010838 -0.009813 -0.008715 -0.007597 -0.006506 -0.005476 -0.004534 -0.003693 -0.002962 -0.002339 -0.001819 -0.001394 -0.001053 -0.000785 -0.000577 -0.000419 -0.000301 -0.000214 -0.000151 -0.000106 -0.000074 -0.000052 -0.000036 -0.000025 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000005 0.000009 0.000016 0.000029 0.000049 0.000079 0.000124 0.000187 0.000276 0.000396 0.000558 0.000771 0.001046 0.001395 0.001829 0.002360 0.002996 0.003744 0.004604 0.005571 0.006630 0.007757 0.008917 0.010067 0.011152 0.012113 0.012884 0.013399 0.013599 0.013432 0.012861 0.011866 0.010450 0.008640 0.006483 0.004052 0.001437 -0.001260 -0.003929 -0.006460 -0.008751 -0.010714 -0.012279 -0.013403 -0.014065 -0.014272 -0.014053 -0.013459 -0.012556 -0.011414 -0.010109 -0.008706 -0.007262 -0.005816 -0.004393 -0.002999 -0.001629 -0.000263 0.001120 0.002542 0.004021 0.005560 0.007148 0.008757 0.010340 0.011837 0.013178 0.014285 0.015083 0.015507 0.015503 0.015039 0.014106 0.012720 0.010926 0.008789 0.006396 0.003846 0.001249 -0.001291 -0.003673 -0.005811 -0.007635 -0.009097 -0.010173 -0.010857 -0.011166 -0.011132 -0.010801 -0.010227 -0.009471 -0.008591 -0.007642 -0.006674 -0.005727 -0.004833 -0.004013 -0.003281 -0.002643 -0.002099 -0.001644 -0.001271 -0.000970 -0.000732 -0.000546 -0.000403 -0.000295 -0.000214 -0.000155 -0.000111 -0.000080 -0.000058 -0.000042 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000006 0.000008 0.000013 0.000022 0.000036 0.000056 0.000086 0.000129 0.000189 0.000271 0.000382 0.000528 0.000719 0.000964 0.001272 0.001654 0.002118 0.002674 0.003325 0.004072 0.004911 0.005829 0.006806 0.007810 0.008803 0.009738 0.010559 0.011210 0.011629 0.011761 0.011558 0.010981 0.010010 0.008643 0.006898 0.004816 0.002457 -0.000100 -0.002764 -0.005433 -0.008005 -0.010382 -0.012476 -0.014212 -0.015537 -0.016419 -0.016846 -0.016830 -0.016402 -0.015607 -0.014501 -0.013144 -0.011594 -0.009905 -0.008119 -0.006270 -0.004380 -0.002462 -0.000521 0.001440 0.003419 0.005408 0.007390 0.009339 0.011215 0.012970 0.014545 0.015878 0.016904 0.017565 0.017813 0.017615 0.016956 0.015842 0.014305 0.012395 0.010184 0.007760 0.005219 0.002661 0.000185 -0.002120 -0.004179 -0.005933 -0.007344 -0.008393 -0.009079 -0.009420 -0.009448 -0.009206 -0.008746 -0.008119 -0.007380 -0.006578 -0.005755 -0.004949 -0.004186 -0.003485 -0.002859 -0.002313 -0.001846 -0.001455 -0.001133 -0.000872 -0.000664 -0.000501 -0.000375 -0.000278 -0.000205 -0.000151 -0.000111 -0.000081 -0.000060 -0.000044 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000005 0.000007 0.000010 0.000016 0.000025 0.000039 0.000059 0.000087 0.000127 0.000182 0.000257 0.000356 0.000486 0.000654 0.000867 0.001134 0.001464 0.001863 0.002339 0.002896 0.003534 0.004249 0.005031 0.005862 0.006714 0.007555 0.008342 0.009028 0.009559 0.009883 0.009949 0.009709 0.009128 0.008185 0.006873 0.005205 0.003213 0.000947 -0.001523 -0.004116 -0.006740 -0.009302 -0.011706 -0.013866 -0.015707 -0.017168 -0.018206 -0.018798 -0.018939 -0.018644 -0.017943 -0.016875 -0.015490 -0.013838 -0.011969 -0.009928 -0.007755 -0.005484 -0.003144 -0.000758 0.001650 0.004057 0.006436 0.008755 0.010973 0.013046 0.014920 0.016541 0.017854 0.018806 0.019353 0.019463 0.019118 0.018318 0.017083 0.015453 0.013486 0.011256 0.008850 0.006360 0.003879 0.001496 -0.000709 -0.002673 -0.004345 -0.005695 -0.006709 -0.007391 -0.007759 -0.007845 -0.007688 -0.007333 -0.006830 -0.006224 -0.005560 -0.004875 -0.004201 -0.003562 -0.002974 -0.002448 -0.001988 -0.001594 -0.001263 -0.000990 -0.000768 -0.000590 -0.000449 -0.000340 -0.000255 -0.000191 -0.000142 -0.000105 -0.000078 -0.000058 -0.000044 -0.000033 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000008 0.000011 0.000017 0.000026 0.000039 0.000058 0.000084 0.000120 0.000170 0.000236 0.000323 0.000437 0.000582 0.000765 0.000993 0.001272 0.001609 0.002010 0.002478 0.003014 0.003613 0.004267 0.004960 0.005670 0.006367 0.007015 0.007572 0.007991 0.008226 0.008228 0.007957 0.007378 0.006468 0.005220 0.003640 0.001754 -0.000396 -0.002750 -0.005237 -0.007774 -0.010274 -0.012650 -0.014817 -0.016699 -0.018233 -0.019369 -0.020073 -0.020331 -0.020141 -0.019521 -0.018499 -0.017114 -0.015407 -0.013426 -0.011217 -0.008824 -0.006291 -0.003657 -0.000961 0.001759 0.004463 0.007110 0.009655 0.012049 0.014242 0.016179 0.017811 0.019089 0.019970 0.020423 0.020428 0.019980 0.019090 0.017789 0.016123 0.014154 0.011957 0.009615 0.007216 0.004846 0.002584 0.000500 -0.001350 -0.002927 -0.004205 -0.005176 -0.005846 -0.006235 -0.006370 -0.006288 -0.006030 -0.005639 -0.005155 -0.004618 -0.004059 -0.003507 -0.002981 -0.002496 -0.002061 -0.001681 -0.001354 -0.001078 -0.000850 -0.000664 -0.000514 -0.000395 -0.000301 -0.000228 -0.000172 -0.000130 -0.000097 -0.000073 -0.000055 -0.000042 -0.000032 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000017 0.000026 0.000038 0.000055 0.000078 0.000111 0.000154 0.000212 0.000287 0.000385 0.000508 0.000663 0.000854 0.001088 0.001368 0.001700 0.002087 0.002529 0.003022 0.003559 0.004127 0.004707 0.005272 0.005793 0.006232 0.006549 0.006703 0.006651 0.006356 0.005785 0.004917 0.003741 0.002261 0.000497 -0.001516 -0.003729 -0.006077 -0.008488 -0.010883 -0.013179 -0.015298 -0.017165 -0.018716 -0.019897 -0.020668 -0.021004 -0.020896 -0.020349 -0.019381 -0.018023 -0.016309 -0.014284 -0.011992 -0.009482 -0.006800 -0.003997 -0.001120 0.001781 0.004655 0.007451 0.010115 0.012593 0.014831 0.016777 0.018384 0.019610 0.020421 0.020796 0.020725 0.020212 0.019279 0.017962 0.016310 0.014388 0.012269 0.010034 0.007762 0.005533 0.003417 0.001474 -0.000248 -0.001716 -0.002913 -0.003832 -0.004481 -0.004880 -0.005053 -0.005035 -0.004862 -0.004569 -0.004194 -0.003770 -0.003324 -0.002880 -0.002455 -0.002062 -0.001709 -0.001399 -0.001132 -0.000907 -0.000719 -0.000566 -0.000441 -0.000341 -0.000263 -0.000201 -0.000153 -0.000116 -0.000088 -0.000066 -0.000050 -0.000038 -0.000029 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000011 0.000017 0.000025 0.000035 0.000051 0.000071 0.000099 0.000137 0.000187 0.000251 0.000333 0.000437 0.000566 0.000724 0.000916 0.001146 0.001417 0.001732 0.002090 0.002489 0.002922 0.003379 0.003842 0.004290 0.004698 0.005033 0.005261 0.005346 0.005250 0.004939 0.004386 0.003568 0.002474 0.001105 -0.000524 -0.002384 -0.004433 -0.006616 -0.008868 -0.011118 -0.013293 -0.015317 -0.017121 -0.018641 -0.019820 -0.020617 -0.021000 -0.020953 -0.020473 -0.019569 -0.018264 -0.016589 -0.014582 -0.012286 -0.009751 -0.007028 -0.004170 -0.001231 0.001731 0.004658 0.007494 0.010179 0.012656 0.014871 0.016775 0.018323 0.019480 0.020221 0.020531 0.020408 0.019865 0.018927 0.017636 0.016042 0.014209 0.012208 0.010114 0.007999 0.005936 0.003985 0.002199 0.000618 -0.000732 -0.001837 -0.002694 -0.003314 -0.003712 -0.003914 -0.003947 -0.003844 -0.003636 -0.003354 -0.003027 -0.002678 -0.002328 -0.001992 -0.001679 -0.001397 -0.001149 -0.000934 -0.000753 -0.000601 -0.000475 -0.000373 -0.000291 -0.000226 -0.000174 -0.000133 -0.000102 -0.000077 -0.000059 -0.000045 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000023 0.000033 0.000046 0.000064 0.000088 0.000120 0.000162 0.000216 0.000284 0.000370 0.000476 0.000606 0.000762 0.000947 0.001165 0.001417 0.001703 0.002020 0.002363 0.002722 0.003085 0.003432 0.003742 0.003989 0.004141 0.004169 0.004041 0.003726 0.003198 0.002438 0.001434 0.000186 -0.001297 -0.002991 -0.004860 -0.006857 -0.008925 -0.011002 -0.013020 -0.014913 -0.016614 -0.018062 -0.019204 -0.019993 -0.020397 -0.020394 -0.019975 -0.019144 -0.017917 -0.016318 -0.014383 -0.012153 -0.009676 -0.007003 -0.004189 -0.001293 0.001625 0.004504 0.007284 0.009904 0.012307 0.014440 0.016257 0.017717 0.018792 0.019461 0.019716 0.019562 0.019016 0.018106 0.016875 0.015374 0.013664 0.011812 0.009885 0.007950 0.006071 0.004300 0.002683 0.001251 0.000027 -0.000979 -0.001768 -0.002349 -0.002738 -0.002955 -0.003026 -0.002979 -0.002840 -0.002636 -0.002391 -0.002125 -0.001855 -0.001593 -0.001349 -0.001127 -0.000932 -0.000762 -0.000617 -0.000496 -0.000395 -0.000313 -0.000246 -0.000192 -0.000148 -0.000114 -0.000088 -0.000067 -0.000051 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000022 0.000030 0.000041 0.000056 0.000076 0.000103 0.000138 0.000183 0.000239 0.000310 0.000396 0.000500 0.000625 0.000773 0.000945 0.001144 0.001368 0.001616 0.001882 0.002159 0.002437 0.002699 0.002928 0.003100 0.003192 0.003177 0.003028 0.002718 0.002224 0.001529 0.000622 -0.000501 -0.001832 -0.003351 -0.005029 -0.006826 -0.008693 -0.010575 -0.012413 -0.014147 -0.015716 -0.017063 -0.018136 -0.018892 -0.019296 -0.019323 -0.018961 -0.018210 -0.017078 -0.015589 -0.013771 -0.011663 -0.009310 -0.006763 -0.004077 -0.001309 0.001479 0.004227 0.006872 0.009358 0.011627 0.013630 0.015323 0.016673 0.017653 0.018250 0.018460 0.018291 0.017762 0.016905 0.015761 0.014379 0.012817 0.011135 0.009394 0.007655 0.005971 0.004388 0.002945 0.001668 0.000574 -0.000329 -0.001044 -0.001579 -0.001949 -0.002171 -0.002269 -0.002264 -0.002180 -0.002039 -0.001860 -0.001662 -0.001458 -0.001258 -0.001070 -0.000899 -0.000747 -0.000615 -0.000501 -0.000406 -0.000325 -0.000259 -0.000205 -0.000161 -0.000125 -0.000097 -0.000075 -0.000057 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000020 0.000027 0.000036 0.000049 0.000066 0.000088 0.000116 0.000153 0.000199 0.000256 0.000325 0.000408 0.000507 0.000623 0.000757 0.000911 0.001084 0.001274 0.001477 0.001687 0.001894 0.002086 0.002248 0.002363 0.002408 0.002362 0.002202 0.001906 0.001453 0.000828 0.000020 -0.000974 -0.002149 -0.003490 -0.004973 -0.006563 -0.008220 -0.009896 -0.011539 -0.013096 -0.014512 -0.015737 -0.016722 -0.017425 -0.017813 -0.017860 -0.017551 -0.016883 -0.015861 -0.014504 -0.012836 -0.010893 -0.008716 -0.006353 -0.003857 -0.001284 0.001308 0.003860 0.006313 0.008610 0.010701 0.012538 0.014082 0.015304 0.016183 0.016708 0.016879 0.016707 0.016212 0.015426 0.014387 0.013142 0.011743 0.010244 0.008700 0.007163 0.005678 0.004287 0.003019 0.001897 0.000934 0.000134 -0.000503 -0.000987 -0.001330 -0.001549 -0.001661 -0.001686 -0.001644 -0.001551 -0.001426 -0.001282 -0.001131 -0.000982 -0.000840 -0.000710 -0.000594 -0.000492 -0.000404 -0.000329 -0.000266 -0.000213 -0.000170 -0.000134 -0.000105 -0.000081 -0.000063 -0.000048 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000032 0.000042 0.000056 0.000074 0.000097 0.000127 0.000164 0.000209 0.000263 0.000329 0.000406 0.000495 0.000599 0.000717 0.000848 0.000991 0.001142 0.001297 0.001448 0.001584 0.001695 0.001764 0.001775 0.001709 0.001548 0.001273 0.000866 0.000314 -0.000393 -0.001260 -0.002281 -0.003446 -0.004735 -0.006120 -0.007565 -0.009030 -0.010472 -0.011843 -0.013097 -0.014187 -0.015070 -0.015708 -0.016069 -0.016127 -0.015867 -0.015284 -0.014380 -0.013170 -0.011674 -0.009925 -0.007959 -0.005820 -0.003558 -0.001224 0.001126 0.003438 0.005657 0.007731 0.009612 0.011260 0.012639 0.013724 0.014497 0.014952 0.015091 0.014925 0.014475 0.013770 0.012847 0.011748 0.010519 0.009209 0.007864 0.006529 0.005242 0.004038 0.002942 0.001971 0.001136 0.000440 -0.000120 -0.000550 -0.000861 -0.001069 -0.001187 -0.001231 -0.001218 -0.001163 -0.001079 -0.000977 -0.000868 -0.000759 -0.000654 -0.000556 -0.000468 -0.000390 -0.000323 -0.000265 -0.000215 -0.000174 -0.000139 -0.000110 -0.000086 -0.000067 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000047 0.000062 0.000080 0.000104 0.000133 0.000168 0.000211 0.000261 0.000320 0.000389 0.000468 0.000556 0.000654 0.000760 0.000870 0.000982 0.001089 0.001182 0.001253 0.001289 0.001276 0.001200 0.001045 0.000796 0.000437 -0.000042 -0.000650 -0.001393 -0.002266 -0.003262 -0.004363 -0.005548 -0.006787 -0.008047 -0.009289 -0.010474 -0.011562 -0.012513 -0.013288 -0.013854 -0.014180 -0.014243 -0.014028 -0.013529 -0.012745 -0.011688 -0.010375 -0.008835 -0.007100 -0.005208 -0.003206 -0.001138 0.000943 0.002990 0.004952 0.006782 0.008439 0.009886 0.011093 0.012037 0.012706 0.013094 0.013205 0.013051 0.012652 0.012035 0.011232 0.010281 0.009223 0.008098 0.006947 0.005807 0.004712 0.003687 0.002754 0.001927 0.001214 0.000617 0.000134 -0.000241 -0.000518 -0.000709 -0.000825 -0.000880 -0.000888 -0.000859 -0.000805 -0.000736 -0.000659 -0.000581 -0.000504 -0.000432 -0.000366 -0.000308 -0.000256 -0.000211 -0.000173 -0.000140 -0.000112 -0.000089 -0.000070 -0.000055 -0.000042 -0.000033 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000040 0.000051 0.000066 0.000084 0.000107 0.000134 0.000167 0.000205 0.000250 0.000302 0.000360 0.000426 0.000498 0.000574 0.000653 0.000732 0.000805 0.000866 0.000908 0.000920 0.000893 0.000814 0.000670 0.000450 0.000140 -0.000268 -0.000783 -0.001408 -0.002142 -0.002979 -0.003905 -0.004901 -0.005945 -0.007008 -0.008059 -0.009066 -0.009992 -0.010806 -0.011473 -0.011963 -0.012250 -0.012315 -0.012140 -0.011720 -0.011053 -0.010149 -0.009021 -0.007694 -0.006195 -0.004559 -0.002824 -0.001034 0.000770 0.002542 0.004239 0.005820 0.007250 0.008494 0.009529 0.010336 0.010904 0.011230 0.011318 0.011180 0.010834 0.010305 0.009620 0.008814 0.007919 0.006972 0.006005 0.005049 0.004131 0.003274 0.002493 0.001799 0.001200 0.000697 0.000287 -0.000035 -0.000277 -0.000447 -0.000557 -0.000616 -0.000636 -0.000625 -0.000594 -0.000548 -0.000496 -0.000440 -0.000385 -0.000333 -0.000285 -0.000241 -0.000201 -0.000167 -0.000137 -0.000111 -0.000090 -0.000071 -0.000056 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000042 0.000054 0.000068 0.000085 0.000106 0.000130 0.000159 0.000192 0.000231 0.000274 0.000321 0.000373 0.000428 0.000483 0.000537 0.000585 0.000623 0.000644 0.000642 0.000606 0.000529 0.000401 0.000210 -0.000052 -0.000394 -0.000822 -0.001340 -0.001947 -0.002638 -0.003402 -0.004226 -0.005090 -0.005972 -0.006845 -0.007684 -0.008458 -0.009141 -0.009704 -0.010120 -0.010369 -0.010430 -0.010291 -0.009944 -0.009388 -0.008629 -0.007680 -0.006559 -0.005291 -0.003905 -0.002435 -0.000917 0.000612 0.002114 0.003552 0.004890 0.006098 0.007148 0.008019 0.008695 0.009169 0.009438 0.009507 0.009387 0.009095 0.008650 0.008079 0.007407 0.006665 0.005882 0.005083 0.004296 0.003540 0.002835 0.002191 0.001620 0.001125 0.000707 0.000364 0.000093 -0.000114 -0.000263 -0.000362 -0.000421 -0.000447 -0.000449 -0.000432 -0.000404 -0.000369 -0.000331 -0.000292 -0.000255 -0.000219 -0.000186 -0.000157 -0.000131 -0.000107 -0.000087 -0.000070 -0.000056 -0.000044 -0.000035 -0.000027 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000043 0.000054 0.000067 0.000082 0.000101 0.000122 0.000146 0.000174 0.000205 0.000239 0.000276 0.000314 0.000352 0.000388 0.000418 0.000440 0.000448 0.000436 0.000398 0.000327 0.000214 0.000053 -0.000165 -0.000446 -0.000796 -0.001218 -0.001711 -0.002272 -0.002892 -0.003562 -0.004264 -0.004982 -0.005695 -0.006381 -0.007017 -0.007579 -0.008045 -0.008392 -0.008602 -0.008658 -0.008549 -0.008268 -0.007813 -0.007189 -0.006405 -0.005477 -0.004426 -0.003277 -0.002056 -0.000795 0.000475 0.001723 0.002916 0.004026 0.005026 0.005895 0.006613 0.007170 0.007559 0.007777 0.007832 0.007730 0.007488 0.007123 0.006655 0.006107 0.005503 0.004866 0.004219 0.003581 0.002970 0.002399 0.001878 0.001415 0.001012 0.000670 0.000389 0.000164 -0.000010 -0.000137 -0.000225 -0.000280 -0.000309 -0.000317 -0.000311 -0.000295 -0.000273 -0.000247 -0.000220 -0.000193 -0.000167 -0.000143 -0.000121 -0.000100 -0.000083 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000018 0.000022 0.000028 0.000035 0.000043 0.000052 0.000064 0.000077 0.000092 0.000110 0.000130 0.000152 0.000176 0.000201 0.000227 0.000253 0.000276 0.000294 0.000305 0.000304 0.000288 0.000251 0.000188 0.000092 -0.000042 -0.000220 -0.000448 -0.000729 -0.001067 -0.001460 -0.001908 -0.002403 -0.002937 -0.003499 -0.004073 -0.004644 -0.005195 -0.005708 -0.006162 -0.006541 -0.006825 -0.006998 -0.007048 -0.006964 -0.006740 -0.006374 -0.005870 -0.005235 -0.004482 -0.003628 -0.002693 -0.001699 -0.000673 0.000361 0.001376 0.002347 0.003249 0.004062 0.004767 0.005349 0.005799 0.006112 0.006288 0.006330 0.006247 0.006051 0.005757 0.005381 0.004942 0.004459 0.003951 0.003436 0.002928 0.002442 0.001988 0.001573 0.001203 0.000881 0.000606 0.000379 0.000195 0.000052 -0.000055 -0.000130 -0.000180 -0.000209 -0.000221 -0.000221 -0.000213 -0.000199 -0.000182 -0.000164 -0.000145 -0.000126 -0.000108 -0.000091 -0.000076 -0.000062 -0.000050 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000041 0.000049 0.000059 0.000069 0.000082 0.000096 0.000111 0.000127 0.000145 0.000162 0.000179 0.000193 0.000203 0.000207 0.000202 0.000185 0.000151 0.000096 0.000016 -0.000093 -0.000236 -0.000418 -0.000640 -0.000906 -0.001215 -0.001566 -0.001955 -0.002373 -0.002814 -0.003265 -0.003715 -0.004150 -0.004555 -0.004916 -0.005217 -0.005445 -0.005585 -0.005628 -0.005564 -0.005388 -0.005099 -0.004699 -0.004194 -0.003594 -0.002913 -0.002167 -0.001375 -0.000556 0.000269 0.001079 0.001853 0.002573 0.003221 0.003782 0.004245 0.004603 0.004851 0.004990 0.005023 0.004957 0.004802 0.004570 0.004274 0.003929 0.003550 0.003152 0.002748 0.002351 0.001971 0.001615 0.001290 0.001000 0.000746 0.000529 0.000348 0.000201 0.000085 -0.000004 -0.000067 -0.000111 -0.000138 -0.000151 -0.000155 -0.000152 -0.000144 -0.000133 -0.000120 -0.000107 -0.000093 -0.000080 -0.000068 -0.000056 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000038 0.000044 0.000052 0.000060 0.000070 0.000080 0.000091 0.000103 0.000114 0.000125 0.000133 0.000138 0.000138 0.000131 0.000114 0.000085 0.000039 -0.000026 -0.000114 -0.000227 -0.000369 -0.000543 -0.000749 -0.000988 -0.001259 -0.001558 -0.001881 -0.002221 -0.002570 -0.002917 -0.003254 -0.003569 -0.003850 -0.004085 -0.004264 -0.004375 -0.004410 -0.004362 -0.004226 -0.004001 -0.003689 -0.003294 -0.002825 -0.002292 -0.001709 -0.001088 -0.000447 0.000198 0.000832 0.001437 0.002000 0.002507 0.002945 0.003308 0.003587 0.003781 0.003889 0.003915 0.003865 0.003745 0.003565 0.003337 0.003070 0.002778 0.002471 0.002160 0.001855 0.001562 0.001289 0.001038 0.000814 0.000618 0.000449 0.000307 0.000191 0.000098 0.000026 -0.000027 -0.000064 -0.000088 -0.000102 -0.000107 -0.000107 -0.000103 -0.000096 -0.000087 -0.000078 -0.000068 -0.000058 -0.000049 -0.000040 -0.000033 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000039 0.000045 0.000051 0.000058 0.000065 0.000072 0.000079 0.000086 0.000090 0.000092 0.000091 0.000083 0.000068 0.000043 0.000006 -0.000046 -0.000116 -0.000204 -0.000314 -0.000447 -0.000605 -0.000787 -0.000993 -0.001220 -0.001465 -0.001722 -0.001987 -0.002251 -0.002507 -0.002747 -0.002962 -0.003142 -0.003279 -0.003365 -0.003393 -0.003356 -0.003252 -0.003080 -0.002841 -0.002537 -0.002177 -0.001767 -0.001319 -0.000843 -0.000350 0.000145 0.000631 0.001095 0.001527 0.001916 0.002253 0.002531 0.002746 0.002895 0.002979 0.003000 0.002962 0.002871 0.002736 0.002562 0.002360 0.002139 0.001906 0.001670 0.001439 0.001217 0.001010 0.000821 0.000651 0.000501 0.000372 0.000262 0.000171 0.000098 0.000041 -0.000002 -0.000033 -0.000054 -0.000067 -0.000073 -0.000075 -0.000073 -0.000069 -0.000063 -0.000056 -0.000049 -0.000042 -0.000035 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000022 0.000026 0.000029 0.000033 0.000037 0.000041 0.000046 0.000050 0.000055 0.000058 0.000060 0.000061 0.000058 0.000051 0.000038 0.000018 -0.000012 -0.000053 -0.000106 -0.000174 -0.000258 -0.000359 -0.000478 -0.000615 -0.000769 -0.000939 -0.001122 -0.001314 -0.001512 -0.001709 -0.001900 -0.002080 -0.002240 -0.002375 -0.002478 -0.002543 -0.002564 -0.002536 -0.002458 -0.002327 -0.002146 -0.001917 -0.001644 -0.001335 -0.000997 -0.000638 -0.000267 0.000106 0.000471 0.000821 0.001146 0.001439 0.001692 0.001903 0.002065 0.002179 0.002243 0.002260 0.002233 0.002166 0.002065 0.001936 0.001786 0.001620 0.001447 0.001271 0.001098 0.000933 0.000779 0.000638 0.000511 0.000398 0.000301 0.000218 0.000148 0.000092 0.000046 0.000012 -0.000014 -0.000032 -0.000043 -0.000049 -0.000052 -0.000051 -0.000048 -0.000044 -0.000039 -0.000034 -0.000029 -0.000024 -0.000019 -0.000016 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000024 0.000027 0.000029 0.000032 0.000035 0.000037 0.000039 0.000040 0.000039 0.000036 0.000030 0.000020 0.000004 -0.000019 -0.000051 -0.000092 -0.000144 -0.000207 -0.000283 -0.000372 -0.000473 -0.000587 -0.000713 -0.000847 -0.000988 -0.001133 -0.001278 -0.001418 -0.001550 -0.001668 -0.001767 -0.001842 -0.001889 -0.001904 -0.001883 -0.001825 -0.001727 -0.001592 -0.001421 -0.001218 -0.000989 -0.000738 -0.000472 -0.000198 0.000077 0.000347 0.000605 0.000845 0.001061 0.001250 0.001406 0.001527 0.001613 0.001662 0.001676 0.001658 0.001609 0.001536 0.001441 0.001330 0.001209 0.001081 0.000952 0.000825 0.000704 0.000591 0.000487 0.000394 0.000311 0.000239 0.000177 0.000124 0.000081 0.000046 0.000018 -0.000002 -0.000017 -0.000027 -0.000033 -0.000035 -0.000035 -0.000033 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000022 0.000024 0.000025 0.000026 0.000026 0.000025 0.000022 0.000017 0.000009 -0.000003 -0.000021 -0.000045 -0.000076 -0.000114 -0.000162 -0.000218 -0.000284 -0.000359 -0.000442 -0.000534 -0.000631 -0.000734 -0.000838 -0.000942 -0.001044 -0.001138 -0.001223 -0.001294 -0.001348 -0.001382 -0.001392 -0.001375 -0.001332 -0.001260 -0.001160 -0.001034 -0.000886 -0.000718 -0.000535 -0.000342 -0.000143 0.000057 0.000252 0.000439 0.000613 0.000770 0.000907 0.001022 0.001111 0.001175 0.001212 0.001224 0.001212 0.001178 0.001125 0.001056 0.000976 0.000888 0.000795 0.000702 0.000610 0.000523 0.000441 0.000366 0.000299 0.000239 0.000186 0.000140 0.000101 0.000069 0.000042 0.000021 0.000004 -0.000008 -0.000016 -0.000021 -0.000023 -0.000024 -0.000023 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000017 0.000016 0.000015 0.000013 0.000009 0.000003 -0.000007 -0.000020 -0.000037 -0.000060 -0.000089 -0.000124 -0.000166 -0.000214 -0.000269 -0.000329 -0.000395 -0.000465 -0.000538 -0.000613 -0.000687 -0.000758 -0.000825 -0.000884 -0.000934 -0.000972 -0.000995 -0.001001 -0.000989 -0.000956 -0.000904 -0.000831 -0.000740 -0.000633 -0.000512 -0.000381 -0.000242 -0.000101 0.000041 0.000180 0.000313 0.000437 0.000549 0.000647 0.000730 0.000796 0.000843 0.000872 0.000881 0.000874 0.000850 0.000812 0.000763 0.000706 0.000643 0.000577 0.000510 0.000444 0.000382 0.000324 0.000270 0.000222 0.000180 0.000142 0.000109 0.000081 0.000056 0.000036 0.000020 0.000007 -0.000002 -0.000009 -0.000013 -0.000015 -0.000016 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000007 0.000004 -0.000001 -0.000007 -0.000017 -0.000030 -0.000047 -0.000068 -0.000094 -0.000124 -0.000159 -0.000199 -0.000243 -0.000290 -0.000340 -0.000391 -0.000443 -0.000494 -0.000544 -0.000590 -0.000631 -0.000665 -0.000691 -0.000706 -0.000710 -0.000700 -0.000677 -0.000638 -0.000586 -0.000521 -0.000444 -0.000358 -0.000266 -0.000168 -0.000069 0.000030 0.000127 0.000219 0.000306 0.000385 0.000455 0.000514 0.000562 0.000596 0.000618 0.000626 0.000621 0.000605 0.000578 0.000544 0.000503 0.000458 0.000412 0.000364 0.000318 0.000275 0.000234 0.000197 0.000163 0.000133 0.000106 0.000083 0.000062 0.000045 0.000030 0.000018 0.000008 0.000001 -0.000004 -0.000008 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000002 -0.000007 -0.000014 -0.000023 -0.000035 -0.000051 -0.000070 -0.000092 -0.000118 -0.000146 -0.000177 -0.000211 -0.000246 -0.000281 -0.000317 -0.000352 -0.000385 -0.000416 -0.000444 -0.000467 -0.000484 -0.000494 -0.000496 -0.000489 -0.000472 -0.000445 -0.000407 -0.000361 -0.000307 -0.000247 -0.000182 -0.000115 -0.000046 0.000022 0.000088 0.000152 0.000211 0.000266 0.000315 0.000357 0.000391 0.000416 0.000432 0.000439 0.000436 0.000425 0.000406 0.000382 0.000353 0.000322 0.000289 0.000257 0.000225 0.000194 0.000166 0.000140 0.000117 0.000096 0.000078 0.000061 0.000047 0.000035 0.000024 0.000015 0.000008 0.000002 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000003 -0.000006 -0.000011 -0.000017 -0.000026 -0.000037 -0.000051 -0.000067 -0.000086 -0.000106 -0.000129 -0.000152 -0.000176 -0.000200 -0.000224 -0.000247 -0.000269 -0.000290 -0.000308 -0.000323 -0.000335 -0.000341 -0.000342 -0.000337 -0.000325 -0.000305 -0.000279 -0.000246 -0.000209 -0.000167 -0.000122 -0.000076 -0.000030 0.000016 0.000061 0.000103 0.000144 0.000181 0.000215 0.000244 0.000269 0.000287 0.000299 0.000304 0.000302 0.000294 0.000282 0.000265 0.000245 0.000223 0.000201 0.000178 0.000156 0.000135 0.000116 0.000099 0.000083 0.000069 0.000056 0.000045 0.000035 0.000026 0.000018 0.000012 0.000007 0.000003 0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000013 -0.000019 -0.000027 -0.000037 -0.000049 -0.000062 -0.000077 -0.000092 -0.000108 -0.000124 -0.000141 -0.000156 -0.000171 -0.000186 -0.000199 -0.000211 -0.000221 -0.000228 -0.000232 -0.000233 -0.000229 -0.000220 -0.000207 -0.000188 -0.000166 -0.000139 -0.000111 -0.000080 -0.000049 -0.000018 0.000012 0.000042 0.000070 0.000097 0.000122 0.000145 0.000166 0.000183 0.000196 0.000204 0.000208 0.000207 0.000201 0.000193 0.000181 0.000167 0.000152 0.000137 0.000122 0.000107 0.000093 0.000080 0.000068 0.000058 0.000048 0.000039 0.000031 0.000025 0.000019 0.000014 0.000009 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000019 -0.000027 -0.000035 -0.000044 -0.000054 -0.000065 -0.000076 -0.000087 -0.000097 -0.000107 -0.000117 -0.000126 -0.000134 -0.000142 -0.000148 -0.000153 -0.000156 -0.000156 -0.000154 -0.000148 -0.000138 -0.000125 -0.000110 -0.000091 -0.000072 -0.000051 -0.000031 -0.000010 0.000009 0.000029 0.000047 0.000065 0.000081 0.000097 0.000111 0.000123 0.000132 0.000138 0.000141 0.000140 0.000136 0.000130 0.000122 0.000112 0.000102 0.000092 0.000082 0.000072 0.000063 0.000055 0.000047 0.000039 0.000033 0.000027 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000024 -0.000031 -0.000038 -0.000045 -0.000052 -0.000059 -0.000066 -0.000072 -0.000078 -0.000084 -0.000089 -0.000094 -0.000098 -0.000101 -0.000103 -0.000104 -0.000102 -0.000098 -0.000091 -0.000082 -0.000071 -0.000059 -0.000045 -0.000032 -0.000018 -0.000005 0.000008 0.000020 0.000032 0.000043 0.000054 0.000064 0.000074 0.000082 0.000089 0.000093 0.000094 0.000094 0.000091 0.000086 0.000081 0.000075 0.000068 0.000061 0.000055 0.000048 0.000042 0.000037 0.000032 0.000027 0.000022 0.000018 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000031 -0.000035 -0.000040 -0.000044 -0.000048 -0.000051 -0.000055 -0.000058 -0.000061 -0.000064 -0.000066 -0.000067 -0.000068 -0.000067 -0.000064 -0.000059 -0.000053 -0.000045 -0.000037 -0.000028 -0.000019 -0.000010 -0.000002 0.000006 0.000014 0.000021 0.000028 0.000035 0.000042 0.000049 0.000054 0.000059 0.000062 0.000063 0.000062 0.000060 0.000057 0.000053 0.000049 0.000045 0.000040 0.000036 0.000032 0.000028 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000028 -0.000031 -0.000033 -0.000035 -0.000037 -0.000039 -0.000040 -0.000042 -0.000043 -0.000044 -0.000043 -0.000041 -0.000038 -0.000033 -0.000028 -0.000022 -0.000016 -0.000010 -0.000005 0.000000 0.000005 0.000009 0.000014 0.000018 0.000022 0.000027 0.000031 0.000035 0.000039 0.000041 0.000041 0.000041 0.000039 0.000037 0.000034 0.000032 0.000029 0.000026 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000023 -0.000024 -0.000025 -0.000027 -0.000027 -0.000028 -0.000027 -0.000026 -0.000024 -0.000021 -0.000017 -0.000013 -0.000009 -0.000005 -0.000002 0.000001 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000020 0.000023 0.000025 0.000026 0.000027 0.000027 0.000026 0.000024 0.000022 0.000020 0.000019 0.000017 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000017 -0.000018 -0.000017 -0.000016 -0.000015 -0.000012 -0.000010 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000017 0.000018 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000011 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode49_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000015 0.000014 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000013 0.000016 0.000018 0.000020 0.000022 0.000024 0.000025 0.000025 0.000024 0.000024 0.000023 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000021 0.000020 0.000020 0.000019 0.000017 0.000016 0.000014 0.000011 0.000009 0.000006 0.000004 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000026 0.000030 0.000033 0.000035 0.000037 0.000038 0.000038 0.000038 0.000037 0.000036 0.000035 0.000035 0.000035 0.000035 0.000035 0.000034 0.000034 0.000033 0.000032 0.000031 0.000029 0.000028 0.000026 0.000023 0.000021 0.000017 0.000014 0.000010 0.000007 0.000003 0.000000 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000028 0.000033 0.000039 0.000044 0.000049 0.000053 0.000056 0.000057 0.000058 0.000059 0.000058 0.000057 0.000057 0.000056 0.000055 0.000055 0.000054 0.000053 0.000051 0.000050 0.000048 0.000046 0.000044 0.000041 0.000038 0.000034 0.000030 0.000026 0.000021 0.000016 0.000011 0.000007 0.000003 -0.000001 -0.000004 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000008 -0.000008 -0.000006 -0.000005 -0.000003 -0.000000 0.000002 0.000004 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000034 0.000042 0.000049 0.000057 0.000065 0.000072 0.000078 0.000083 0.000087 0.000089 0.000090 0.000091 0.000090 0.000089 0.000088 0.000087 0.000085 0.000084 0.000081 0.000079 0.000076 0.000072 0.000069 0.000065 0.000060 0.000055 0.000050 0.000044 0.000037 0.000030 0.000024 0.000017 0.000011 0.000006 0.000001 -0.000003 -0.000006 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000003 0.000000 0.000004 0.000007 0.000011 0.000016 0.000021 0.000027 0.000034 0.000042 0.000052 0.000062 0.000073 0.000085 0.000096 0.000107 0.000116 0.000124 0.000130 0.000135 0.000138 0.000139 0.000139 0.000139 0.000137 0.000135 0.000133 0.000129 0.000125 0.000121 0.000115 0.000109 0.000103 0.000096 0.000089 0.000081 0.000072 0.000063 0.000054 0.000044 0.000035 0.000026 0.000018 0.000011 0.000004 -0.000001 -0.000006 -0.000009 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000010 -0.000007 -0.000003 0.000001 0.000006 0.000011 0.000017 0.000024 0.000032 0.000041 0.000052 0.000064 0.000077 0.000093 0.000109 0.000125 0.000142 0.000157 0.000172 0.000184 0.000194 0.000202 0.000207 0.000211 0.000212 0.000212 0.000211 0.000208 0.000204 0.000198 0.000192 0.000184 0.000174 0.000164 0.000154 0.000142 0.000130 0.000118 0.000105 0.000091 0.000078 0.000065 0.000052 0.000040 0.000028 0.000018 0.000009 0.000002 -0.000005 -0.000010 -0.000013 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000016 -0.000014 -0.000010 -0.000005 0.000001 0.000008 0.000016 0.000025 0.000036 0.000048 0.000061 0.000077 0.000095 0.000116 0.000137 0.000161 0.000184 0.000208 0.000231 0.000252 0.000271 0.000287 0.000299 0.000309 0.000315 0.000319 0.000320 0.000319 0.000315 0.000309 0.000300 0.000290 0.000277 0.000262 0.000246 0.000228 0.000210 0.000191 0.000172 0.000152 0.000132 0.000113 0.000093 0.000075 0.000058 0.000043 0.000029 0.000016 0.000006 -0.000003 -0.000010 -0.000015 -0.000019 -0.000021 -0.000022 -0.000021 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000021 -0.000023 -0.000024 -0.000025 -0.000024 -0.000023 -0.000020 -0.000015 -0.000008 0.000000 0.000010 0.000022 0.000035 0.000051 0.000070 0.000091 0.000114 0.000141 0.000170 0.000202 0.000235 0.000269 0.000303 0.000336 0.000367 0.000395 0.000419 0.000439 0.000454 0.000466 0.000473 0.000476 0.000475 0.000470 0.000461 0.000448 0.000431 0.000411 0.000388 0.000363 0.000336 0.000308 0.000279 0.000249 0.000220 0.000191 0.000162 0.000135 0.000109 0.000085 0.000063 0.000043 0.000026 0.000011 -0.000001 -0.000011 -0.000018 -0.000023 -0.000026 -0.000028 -0.000027 -0.000026 -0.000025 -0.000022 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000027 -0.000030 -0.000032 -0.000034 -0.000036 -0.000035 -0.000033 -0.000029 -0.000023 -0.000014 -0.000002 0.000012 0.000029 0.000049 0.000073 0.000100 0.000131 0.000166 0.000205 0.000248 0.000293 0.000340 0.000389 0.000437 0.000484 0.000528 0.000569 0.000605 0.000635 0.000659 0.000678 0.000690 0.000696 0.000695 0.000689 0.000676 0.000657 0.000632 0.000602 0.000567 0.000529 0.000489 0.000446 0.000403 0.000359 0.000316 0.000273 0.000232 0.000193 0.000156 0.000122 0.000091 0.000063 0.000039 0.000018 0.000001 -0.000013 -0.000023 -0.000030 -0.000034 -0.000036 -0.000036 -0.000035 -0.000033 -0.000030 -0.000027 -0.000024 -0.000020 -0.000017 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000017 -0.000021 -0.000026 -0.000030 -0.000035 -0.000039 -0.000043 -0.000047 -0.000050 -0.000051 -0.000051 -0.000049 -0.000043 -0.000035 -0.000023 -0.000007 0.000013 0.000038 0.000067 0.000102 0.000142 0.000187 0.000238 0.000294 0.000354 0.000418 0.000485 0.000553 0.000621 0.000688 0.000751 0.000809 0.000861 0.000906 0.000943 0.000971 0.000990 0.001000 0.001000 0.000991 0.000973 0.000946 0.000910 0.000866 0.000816 0.000760 0.000701 0.000639 0.000576 0.000512 0.000449 0.000387 0.000328 0.000272 0.000220 0.000172 0.000129 0.000090 0.000056 0.000027 0.000003 -0.000015 -0.000029 -0.000039 -0.000045 -0.000048 -0.000049 -0.000048 -0.000045 -0.000042 -0.000038 -0.000034 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000033 -0.000039 -0.000045 -0.000051 -0.000057 -0.000063 -0.000068 -0.000072 -0.000074 -0.000074 -0.000071 -0.000064 -0.000053 -0.000037 -0.000015 0.000013 0.000048 0.000090 0.000139 0.000196 0.000261 0.000334 0.000413 0.000498 0.000588 0.000681 0.000776 0.000871 0.000963 0.001052 0.001134 0.001208 0.001273 0.001326 0.001367 0.001396 0.001411 0.001413 0.001401 0.001376 0.001337 0.001286 0.001224 0.001153 0.001074 0.000989 0.000901 0.000810 0.000719 0.000630 0.000542 0.000459 0.000380 0.000306 0.000239 0.000178 0.000124 0.000077 0.000038 0.000005 -0.000020 -0.000039 -0.000052 -0.000061 -0.000065 -0.000067 -0.000066 -0.000063 -0.000059 -0.000054 -0.000048 -0.000043 -0.000037 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000034 -0.000042 -0.000049 -0.000058 -0.000066 -0.000075 -0.000083 -0.000091 -0.000098 -0.000104 -0.000107 -0.000108 -0.000104 -0.000095 -0.000080 -0.000058 -0.000028 0.000011 0.000059 0.000118 0.000187 0.000267 0.000358 0.000459 0.000569 0.000687 0.000811 0.000939 0.001070 0.001200 0.001328 0.001450 0.001564 0.001667 0.001757 0.001833 0.001892 0.001933 0.001956 0.001959 0.001943 0.001908 0.001855 0.001785 0.001699 0.001600 0.001490 0.001372 0.001249 0.001122 0.000995 0.000870 0.000748 0.000632 0.000522 0.000420 0.000327 0.000242 0.000168 0.000104 0.000050 0.000006 -0.000028 -0.000054 -0.000072 -0.000084 -0.000090 -0.000092 -0.000091 -0.000088 -0.000083 -0.000077 -0.000069 -0.000062 -0.000054 -0.000047 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000003 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000042 -0.000051 -0.000062 -0.000073 -0.000084 -0.000096 -0.000107 -0.000119 -0.000130 -0.000140 -0.000148 -0.000153 -0.000154 -0.000150 -0.000138 -0.000118 -0.000089 -0.000048 0.000005 0.000071 0.000151 0.000246 0.000356 0.000481 0.000619 0.000769 0.000929 0.001098 0.001272 0.001449 0.001625 0.001798 0.001964 0.002118 0.002259 0.002383 0.002487 0.002568 0.002626 0.002658 0.002663 0.002642 0.002596 0.002524 0.002429 0.002313 0.002178 0.002029 0.001869 0.001700 0.001528 0.001354 0.001183 0.001016 0.000856 0.000706 0.000566 0.000439 0.000324 0.000223 0.000136 0.000063 0.000004 -0.000042 -0.000077 -0.000101 -0.000117 -0.000126 -0.000129 -0.000128 -0.000124 -0.000117 -0.000109 -0.000099 -0.000089 -0.000079 -0.000069 -0.000060 -0.000052 -0.000044 -0.000037 -0.000031 -0.000026 -0.000022 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000032 -0.000041 -0.000050 -0.000062 -0.000075 -0.000089 -0.000104 -0.000120 -0.000136 -0.000152 -0.000168 -0.000183 -0.000197 -0.000209 -0.000217 -0.000219 -0.000214 -0.000199 -0.000173 -0.000134 -0.000080 -0.000009 0.000080 0.000188 0.000317 0.000465 0.000632 0.000818 0.001019 0.001234 0.001459 0.001691 0.001927 0.002162 0.002391 0.002612 0.002818 0.003006 0.003172 0.003311 0.003421 0.003498 0.003542 0.003550 0.003523 0.003462 0.003367 0.003241 0.003087 0.002910 0.002711 0.002498 0.002273 0.002042 0.001810 0.001579 0.001355 0.001140 0.000938 0.000750 0.000578 0.000424 0.000288 0.000172 0.000075 -0.000004 -0.000065 -0.000111 -0.000144 -0.000165 -0.000177 -0.000181 -0.000180 -0.000174 -0.000165 -0.000154 -0.000141 -0.000128 -0.000114 -0.000100 -0.000087 -0.000075 -0.000064 -0.000055 -0.000046 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000022 -0.000029 -0.000037 -0.000047 -0.000059 -0.000073 -0.000089 -0.000106 -0.000126 -0.000147 -0.000168 -0.000191 -0.000213 -0.000235 -0.000257 -0.000276 -0.000292 -0.000304 -0.000308 -0.000302 -0.000284 -0.000250 -0.000199 -0.000128 -0.000035 0.000083 0.000227 0.000397 0.000594 0.000815 0.001060 0.001325 0.001607 0.001902 0.002206 0.002515 0.002821 0.003122 0.003409 0.003679 0.003925 0.004141 0.004323 0.004467 0.004568 0.004626 0.004638 0.004604 0.004525 0.004402 0.004240 0.004041 0.003811 0.003553 0.003275 0.002982 0.002679 0.002374 0.002071 0.001775 0.001491 0.001223 0.000975 0.000747 0.000543 0.000364 0.000211 0.000083 -0.000021 -0.000102 -0.000163 -0.000206 -0.000234 -0.000250 -0.000255 -0.000253 -0.000245 -0.000233 -0.000217 -0.000199 -0.000180 -0.000161 -0.000143 -0.000125 -0.000108 -0.000092 -0.000078 -0.000066 -0.000055 -0.000046 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000024 -0.000032 -0.000042 -0.000053 -0.000067 -0.000084 -0.000102 -0.000124 -0.000148 -0.000175 -0.000203 -0.000233 -0.000264 -0.000295 -0.000326 -0.000356 -0.000383 -0.000406 -0.000423 -0.000429 -0.000423 -0.000401 -0.000359 -0.000293 -0.000200 -0.000078 0.000076 0.000263 0.000485 0.000740 0.001028 0.001345 0.001688 0.002052 0.002432 0.002824 0.003219 0.003613 0.003997 0.004365 0.004710 0.005024 0.005300 0.005533 0.005716 0.005847 0.005921 0.005937 0.005894 0.005795 0.005641 0.005436 0.005184 0.004892 0.004565 0.004210 0.003835 0.003448 0.003055 0.002664 0.002281 0.001914 0.001566 0.001242 0.000946 0.000681 0.000448 0.000248 0.000081 -0.000055 -0.000160 -0.000240 -0.000296 -0.000332 -0.000352 -0.000359 -0.000355 -0.000343 -0.000325 -0.000303 -0.000278 -0.000252 -0.000225 -0.000199 -0.000174 -0.000151 -0.000129 -0.000110 -0.000092 -0.000077 -0.000064 -0.000052 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000034 -0.000045 -0.000059 -0.000075 -0.000094 -0.000116 -0.000141 -0.000170 -0.000203 -0.000239 -0.000277 -0.000318 -0.000361 -0.000404 -0.000447 -0.000488 -0.000527 -0.000559 -0.000583 -0.000594 -0.000588 -0.000561 -0.000508 -0.000424 -0.000306 -0.000149 0.000049 0.000290 0.000574 0.000901 0.001268 0.001672 0.002107 0.002569 0.003050 0.003543 0.004041 0.004536 0.005018 0.005479 0.005910 0.006302 0.006647 0.006938 0.007167 0.007329 0.007422 0.007443 0.007391 0.007269 0.007079 0.006826 0.006515 0.006153 0.005746 0.005304 0.004835 0.004348 0.003854 0.003360 0.002875 0.002407 0.001964 0.001550 0.001172 0.000832 0.000533 0.000276 0.000061 -0.000113 -0.000249 -0.000352 -0.000424 -0.000470 -0.000495 -0.000502 -0.000495 -0.000476 -0.000450 -0.000419 -0.000383 -0.000347 -0.000310 -0.000274 -0.000239 -0.000207 -0.000178 -0.000151 -0.000127 -0.000106 -0.000087 -0.000071 -0.000058 -0.000046 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000025 -0.000035 -0.000048 -0.000063 -0.000081 -0.000103 -0.000128 -0.000157 -0.000191 -0.000230 -0.000274 -0.000322 -0.000374 -0.000430 -0.000488 -0.000547 -0.000607 -0.000664 -0.000718 -0.000763 -0.000797 -0.000814 -0.000810 -0.000777 -0.000711 -0.000606 -0.000456 -0.000258 -0.000007 0.000298 0.000656 0.001068 0.001528 0.002033 0.002576 0.003150 0.003747 0.004358 0.004972 0.005581 0.006173 0.006738 0.007266 0.007744 0.008165 0.008518 0.008797 0.008995 0.009108 0.009135 0.009074 0.008927 0.008699 0.008394 0.008018 0.007579 0.007085 0.006545 0.005971 0.005373 0.004763 0.004151 0.003549 0.002966 0.002411 0.001893 0.001417 0.000988 0.000611 0.000286 0.000014 -0.000207 -0.000381 -0.000511 -0.000602 -0.000660 -0.000689 -0.000695 -0.000682 -0.000655 -0.000617 -0.000572 -0.000523 -0.000472 -0.000420 -0.000371 -0.000324 -0.000280 -0.000240 -0.000203 -0.000171 -0.000142 -0.000117 -0.000096 -0.000078 -0.000062 -0.000049 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000026 -0.000036 -0.000049 -0.000066 -0.000086 -0.000110 -0.000139 -0.000172 -0.000211 -0.000256 -0.000308 -0.000366 -0.000430 -0.000500 -0.000575 -0.000654 -0.000735 -0.000816 -0.000895 -0.000969 -0.001032 -0.001079 -0.001105 -0.001103 -0.001065 -0.000984 -0.000853 -0.000666 -0.000418 -0.000105 0.000275 0.000720 0.001230 0.001798 0.002418 0.003084 0.003784 0.004510 0.005250 0.005993 0.006726 0.007437 0.008114 0.008744 0.009315 0.009816 0.010236 0.010567 0.010802 0.010937 0.010970 0.010899 0.010728 0.010460 0.010100 0.009657 0.009137 0.008550 0.007907 0.007220 0.006501 0.005764 0.005022 0.004289 0.003577 0.002896 0.002258 0.001670 0.001139 0.000670 0.000265 -0.000075 -0.000351 -0.000569 -0.000731 -0.000844 -0.000915 -0.000948 -0.000952 -0.000931 -0.000891 -0.000837 -0.000773 -0.000705 -0.000634 -0.000564 -0.000496 -0.000432 -0.000373 -0.000319 -0.000270 -0.000227 -0.000189 -0.000156 -0.000127 -0.000103 -0.000082 -0.000065 -0.000051 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000036 -0.000049 -0.000067 -0.000088 -0.000115 -0.000147 -0.000184 -0.000228 -0.000280 -0.000339 -0.000407 -0.000483 -0.000568 -0.000662 -0.000762 -0.000868 -0.000978 -0.001088 -0.001195 -0.001295 -0.001381 -0.001446 -0.001483 -0.001484 -0.001440 -0.001341 -0.001181 -0.000950 -0.000644 -0.000259 0.000207 0.000752 0.001372 0.002060 0.002810 0.003609 0.004448 0.005313 0.006191 0.007069 0.007933 0.008768 0.009560 0.010295 0.010960 0.011541 0.012028 0.012411 0.012684 0.012841 0.012880 0.012800 0.012605 0.012298 0.011886 0.011375 0.010774 0.010093 0.009345 0.008541 0.007696 0.006825 0.005945 0.005071 0.004217 0.003399 0.002628 0.001914 0.001268 0.000695 0.000199 -0.000219 -0.000560 -0.000828 -0.001028 -0.001167 -0.001251 -0.001288 -0.001287 -0.001254 -0.001196 -0.001120 -0.001033 -0.000939 -0.000843 -0.000748 -0.000656 -0.000570 -0.000491 -0.000419 -0.000355 -0.000298 -0.000247 -0.000204 -0.000166 -0.000134 -0.000107 -0.000085 -0.000067 -0.000051 -0.000039 -0.000030 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000036 -0.000049 -0.000067 -0.000089 -0.000117 -0.000152 -0.000193 -0.000242 -0.000299 -0.000366 -0.000443 -0.000532 -0.000633 -0.000745 -0.000868 -0.001002 -0.001143 -0.001289 -0.001436 -0.001579 -0.001712 -0.001826 -0.001914 -0.001966 -0.001972 -0.001920 -0.001802 -0.001606 -0.001325 -0.000953 -0.000485 0.000077 0.000733 0.001475 0.002296 0.003184 0.004127 0.005111 0.006121 0.007141 0.008156 0.009150 0.010107 0.011012 0.011848 0.012601 0.013259 0.013808 0.014241 0.014549 0.014726 0.014772 0.014685 0.014469 0.014127 0.013666 0.013093 0.012416 0.011646 0.010795 0.009876 0.008906 0.007902 0.006880 0.005860 0.004859 0.003894 0.002980 0.002131 0.001358 0.000670 0.000071 -0.000435 -0.000850 -0.001175 -0.001418 -0.001585 -0.001684 -0.001725 -0.001716 -0.001666 -0.001586 -0.001483 -0.001364 -0.001238 -0.001108 -0.000981 -0.000859 -0.000745 -0.000640 -0.000545 -0.000461 -0.000386 -0.000320 -0.000264 -0.000215 -0.000174 -0.000139 -0.000110 -0.000086 -0.000067 -0.000051 -0.000039 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000035 -0.000049 -0.000066 -0.000089 -0.000118 -0.000154 -0.000198 -0.000251 -0.000314 -0.000388 -0.000475 -0.000575 -0.000690 -0.000821 -0.000967 -0.001129 -0.001304 -0.001490 -0.001682 -0.001875 -0.002063 -0.002236 -0.002386 -0.002502 -0.002571 -0.002583 -0.002523 -0.002381 -0.002145 -0.001806 -0.001359 -0.000800 -0.000130 0.000646 0.001520 0.002480 0.003514 0.004604 0.005735 0.006888 0.008048 0.009194 0.010311 0.011380 0.012386 0.013312 0.014143 0.014867 0.015470 0.015945 0.016282 0.016478 0.016530 0.016439 0.016206 0.015836 0.015335 0.014710 0.013968 0.013120 0.012177 0.011155 0.010068 0.008936 0.007778 0.006614 0.005465 0.004350 0.003288 0.002296 0.001388 0.000575 -0.000136 -0.000740 -0.001235 -0.001626 -0.001917 -0.002115 -0.002231 -0.002273 -0.002254 -0.002185 -0.002075 -0.001937 -0.001780 -0.001613 -0.001442 -0.001275 -0.001115 -0.000965 -0.000827 -0.000703 -0.000593 -0.000496 -0.000411 -0.000338 -0.000275 -0.000222 -0.000178 -0.000140 -0.000110 -0.000085 -0.000065 -0.000050 -0.000037 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000035 -0.000048 -0.000065 -0.000087 -0.000116 -0.000153 -0.000199 -0.000255 -0.000323 -0.000403 -0.000498 -0.000609 -0.000739 -0.000887 -0.001056 -0.001245 -0.001455 -0.001681 -0.001922 -0.002171 -0.002420 -0.002662 -0.002884 -0.003076 -0.003224 -0.003314 -0.003331 -0.003262 -0.003092 -0.002810 -0.002406 -0.001875 -0.001215 -0.000430 0.000474 0.001486 0.002590 0.003769 0.005004 0.006276 0.007565 0.008851 0.010115 0.011337 0.012500 0.013588 0.014585 0.015475 0.016247 0.016889 0.017393 0.017751 0.017961 0.018019 0.017926 0.017684 0.017297 0.016770 0.016108 0.015319 0.014413 0.013399 0.012291 0.011106 0.009862 0.008581 0.007283 0.005993 0.004732 0.003523 0.002386 0.001338 0.000393 -0.000437 -0.001146 -0.001731 -0.002194 -0.002538 -0.002772 -0.002905 -0.002950 -0.002918 -0.002824 -0.002680 -0.002500 -0.002296 -0.002079 -0.001858 -0.001640 -0.001432 -0.001238 -0.001060 -0.000899 -0.000757 -0.000631 -0.000523 -0.000429 -0.000349 -0.000282 -0.000225 -0.000178 -0.000139 -0.000108 -0.000083 -0.000063 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000025 -0.000034 -0.000047 -0.000063 -0.000085 -0.000113 -0.000150 -0.000197 -0.000254 -0.000325 -0.000411 -0.000513 -0.000634 -0.000775 -0.000940 -0.001129 -0.001345 -0.001587 -0.001855 -0.002145 -0.002452 -0.002768 -0.003085 -0.003389 -0.003669 -0.003909 -0.004093 -0.004205 -0.004228 -0.004145 -0.003942 -0.003607 -0.003131 -0.002508 -0.001740 -0.000833 0.000204 0.001355 0.002601 0.003920 0.005291 0.006691 0.008097 0.009489 0.010844 0.012145 0.013374 0.014515 0.015553 0.016476 0.017272 0.017931 0.018448 0.018815 0.019031 0.019094 0.019004 0.018763 0.018373 0.017838 0.017162 0.016352 0.015414 0.014357 0.013193 0.011937 0.010608 0.009226 0.007815 0.006400 0.005005 0.003657 0.002378 0.001190 0.000112 -0.000843 -0.001664 -0.002345 -0.002886 -0.003290 -0.003564 -0.003718 -0.003765 -0.003720 -0.003598 -0.003414 -0.003186 -0.002926 -0.002649 -0.002367 -0.002090 -0.001824 -0.001575 -0.001347 -0.001141 -0.000959 -0.000799 -0.000660 -0.000541 -0.000440 -0.000354 -0.000283 -0.000223 -0.000175 -0.000135 -0.000104 -0.000079 -0.000060 -0.000045 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000061 -0.000082 -0.000110 -0.000146 -0.000192 -0.000250 -0.000322 -0.000411 -0.000518 -0.000646 -0.000798 -0.000976 -0.001184 -0.001424 -0.001696 -0.002002 -0.002339 -0.002704 -0.003089 -0.003485 -0.003879 -0.004256 -0.004600 -0.004893 -0.005116 -0.005250 -0.005276 -0.005175 -0.004933 -0.004537 -0.003979 -0.003258 -0.002375 -0.001341 -0.000170 0.001117 0.002496 0.003944 0.005432 0.006937 0.008433 0.009898 0.011310 0.012653 0.013909 0.015064 0.016106 0.017026 0.017814 0.018464 0.018971 0.019333 0.019546 0.019612 0.019529 0.019300 0.018925 0.018406 0.017745 0.016946 0.016012 0.014950 0.013768 0.012480 0.011102 0.009654 0.008159 0.006645 0.005137 0.003665 0.002255 0.000933 -0.000278 -0.001359 -0.002296 -0.003080 -0.003706 -0.004177 -0.004496 -0.004676 -0.004728 -0.004669 -0.004517 -0.004289 -0.004005 -0.003682 -0.003337 -0.002983 -0.002634 -0.002299 -0.001985 -0.001697 -0.001436 -0.001205 -0.001003 -0.000827 -0.000677 -0.000549 -0.000442 -0.000352 -0.000278 -0.000218 -0.000169 -0.000129 -0.000099 -0.000075 -0.000056 -0.000042 -0.000031 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000022 -0.000031 -0.000043 -0.000058 -0.000078 -0.000105 -0.000140 -0.000184 -0.000241 -0.000313 -0.000403 -0.000513 -0.000646 -0.000805 -0.000995 -0.001218 -0.001477 -0.001776 -0.002116 -0.002497 -0.002916 -0.003368 -0.003843 -0.004328 -0.004809 -0.005266 -0.005681 -0.006030 -0.006292 -0.006445 -0.006468 -0.006343 -0.006053 -0.005587 -0.004939 -0.004110 -0.003108 -0.001946 -0.000645 0.000769 0.002269 0.003824 0.005404 0.006981 0.008529 0.010025 0.011450 0.012786 0.014021 0.015143 0.016144 0.017018 0.017760 0.018368 0.018840 0.019177 0.019377 0.019443 0.019373 0.019169 0.018830 0.018355 0.017743 0.016994 0.016108 0.015086 0.013935 0.012661 0.011281 0.009810 0.008273 0.006694 0.005103 0.003531 0.002007 0.000563 -0.000774 -0.001980 -0.003036 -0.003927 -0.004646 -0.005190 -0.005563 -0.005775 -0.005837 -0.005767 -0.005585 -0.005311 -0.004967 -0.004573 -0.004151 -0.003716 -0.003285 -0.002869 -0.002478 -0.002118 -0.001792 -0.001503 -0.001249 -0.001029 -0.000840 -0.000681 -0.000547 -0.000435 -0.000344 -0.000269 -0.000208 -0.000160 -0.000122 -0.000092 -0.000070 -0.000052 -0.000039 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000014 -0.000021 -0.000029 -0.000040 -0.000055 -0.000074 -0.000099 -0.000132 -0.000175 -0.000230 -0.000300 -0.000389 -0.000498 -0.000633 -0.000797 -0.000993 -0.001227 -0.001502 -0.001822 -0.002191 -0.002609 -0.003077 -0.003590 -0.004140 -0.004716 -0.005301 -0.005876 -0.006419 -0.006906 -0.007311 -0.007609 -0.007775 -0.007788 -0.007627 -0.007278 -0.006731 -0.005984 -0.005041 -0.003916 -0.002628 -0.001204 0.000324 0.001923 0.003558 0.005194 0.006803 0.008357 0.009834 0.011216 0.012490 0.013647 0.014680 0.015587 0.016366 0.017020 0.017549 0.017958 0.018249 0.018424 0.018486 0.018436 0.018272 0.017992 0.017591 0.017067 0.016412 0.015622 0.014694 0.013627 0.012425 0.011097 0.009657 0.008126 0.006528 0.004892 0.003251 0.001639 0.000091 -0.001361 -0.002688 -0.003862 -0.004866 -0.005685 -0.006312 -0.006749 -0.007002 -0.007082 -0.007008 -0.006799 -0.006479 -0.006073 -0.005604 -0.005097 -0.004572 -0.004048 -0.003540 -0.003061 -0.002617 -0.002215 -0.001856 -0.001541 -0.001268 -0.001035 -0.000837 -0.000671 -0.000534 -0.000421 -0.000329 -0.000255 -0.000196 -0.000150 -0.000114 -0.000086 -0.000064 -0.000048 -0.000035 -0.000026 -0.000019 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000037 -0.000050 -0.000068 -0.000092 -0.000123 -0.000164 -0.000216 -0.000283 -0.000368 -0.000475 -0.000609 -0.000773 -0.000972 -0.001211 -0.001496 -0.001832 -0.002222 -0.002671 -0.003179 -0.003745 -0.004362 -0.005021 -0.005706 -0.006398 -0.007073 -0.007703 -0.008262 -0.008718 -0.009045 -0.009214 -0.009204 -0.008994 -0.008571 -0.007930 -0.007073 -0.006009 -0.004759 -0.003350 -0.001814 -0.000191 0.001480 0.003159 0.004811 0.006402 0.007907 0.009306 0.010584 0.011733 0.012750 0.013634 0.014390 0.015023 0.015542 0.015954 0.016269 0.016492 0.016629 0.016685 0.016660 0.016551 0.016354 0.016061 0.015663 0.015149 0.014508 0.013730 0.012809 0.011739 0.010526 0.009176 0.007708 0.006142 0.004508 0.002838 0.001169 -0.000461 -0.002013 -0.003450 -0.004742 -0.005862 -0.006789 -0.007511 -0.008024 -0.008330 -0.008441 -0.008372 -0.008144 -0.007783 -0.007316 -0.006770 -0.006174 -0.005552 -0.004927 -0.004317 -0.003738 -0.003200 -0.002710 -0.002271 -0.001885 -0.001549 -0.001262 -0.001019 -0.000816 -0.000648 -0.000510 -0.000398 -0.000309 -0.000238 -0.000182 -0.000138 -0.000105 -0.000079 -0.000059 -0.000043 -0.000032 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000062 -0.000084 -0.000113 -0.000150 -0.000199 -0.000262 -0.000343 -0.000445 -0.000574 -0.000734 -0.000931 -0.001171 -0.001460 -0.001804 -0.002208 -0.002678 -0.003217 -0.003825 -0.004498 -0.005229 -0.006005 -0.006806 -0.007608 -0.008383 -0.009099 -0.009723 -0.010222 -0.010564 -0.010722 -0.010670 -0.010393 -0.009880 -0.009129 -0.008149 -0.006958 -0.005583 -0.004059 -0.002428 -0.000734 0.000977 0.002660 0.004278 0.005798 0.007194 0.008451 0.009560 0.010518 0.011329 0.012002 0.012549 0.012984 0.013322 0.013579 0.013769 0.013903 0.013990 0.014037 0.014042 0.014003 0.013912 0.013758 0.013526 0.013199 0.012760 0.012190 0.011475 0.010603 0.009568 0.008374 0.007030 0.005554 0.003973 0.002319 0.000630 -0.001052 -0.002683 -0.004221 -0.005627 -0.006865 -0.007909 -0.008738 -0.009343 -0.009721 -0.009878 -0.009829 -0.009595 -0.009202 -0.008680 -0.008060 -0.007374 -0.006652 -0.005919 -0.005199 -0.004510 -0.003867 -0.003277 -0.002748 -0.002280 -0.001873 -0.001524 -0.001229 -0.000982 -0.000779 -0.000612 -0.000478 -0.000370 -0.000285 -0.000218 -0.000166 -0.000126 -0.000095 -0.000071 -0.000052 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000029 -0.000040 -0.000055 -0.000074 -0.000100 -0.000135 -0.000179 -0.000238 -0.000313 -0.000408 -0.000530 -0.000683 -0.000873 -0.001107 -0.001393 -0.001737 -0.002147 -0.002628 -0.003187 -0.003824 -0.004540 -0.005330 -0.006182 -0.007079 -0.007998 -0.008910 -0.009781 -0.010574 -0.011253 -0.011779 -0.012119 -0.012243 -0.012129 -0.011762 -0.011136 -0.010258 -0.009143 -0.007818 -0.006319 -0.004690 -0.002982 -0.001245 0.000468 0.002110 0.003642 0.005031 0.006257 0.007307 0.008179 0.008880 0.009422 0.009824 0.010107 0.010295 0.010410 0.010477 0.010515 0.010541 0.010567 0.010600 0.010641 0.010684 0.010721 0.010734 0.010704 0.010607 0.010419 0.010112 0.009662 0.009049 0.008258 0.007284 0.006129 0.004804 0.003331 0.001742 0.000075 -0.001627 -0.003314 -0.004938 -0.006452 -0.007812 -0.008982 -0.009934 -0.010648 -0.011118 -0.011343 -0.011335 -0.011113 -0.010703 -0.010138 -0.009452 -0.008681 -0.007857 -0.007014 -0.006178 -0.005373 -0.004615 -0.003917 -0.003286 -0.002727 -0.002240 -0.001821 -0.001466 -0.001170 -0.000926 -0.000726 -0.000566 -0.000438 -0.000337 -0.000258 -0.000196 -0.000149 -0.000112 -0.000084 -0.000062 -0.000045 -0.000032 -0.000023 -0.000016 -0.000011 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000034 -0.000047 -0.000064 -0.000087 -0.000117 -0.000157 -0.000210 -0.000278 -0.000366 -0.000478 -0.000621 -0.000800 -0.001024 -0.001299 -0.001636 -0.002041 -0.002523 -0.003088 -0.003741 -0.004485 -0.005316 -0.006227 -0.007203 -0.008222 -0.009257 -0.010273 -0.011231 -0.012088 -0.012802 -0.013334 -0.013647 -0.013712 -0.013507 -0.013024 -0.012263 -0.011237 -0.009973 -0.008508 -0.006888 -0.005167 -0.003403 -0.001655 0.000020 0.001573 0.002965 0.004165 0.005157 0.005936 0.006510 0.006893 0.007109 0.007187 0.007159 0.007057 0.006916 0.006764 0.006629 0.006531 0.006487 0.006504 0.006583 0.006719 0.006898 0.007101 0.007302 0.007470 0.007574 0.007576 0.007444 0.007148 0.006661 0.005969 0.005063 0.003950 0.002643 0.001170 -0.000432 -0.002118 -0.003835 -0.005529 -0.007143 -0.008627 -0.009933 -0.011023 -0.011869 -0.012455 -0.012774 -0.012832 -0.012646 -0.012242 -0.011652 -0.010914 -0.010066 -0.009147 -0.008195 -0.007242 -0.006315 -0.005436 -0.004621 -0.003882 -0.003223 -0.002646 -0.002150 -0.001729 -0.001377 -0.001088 -0.000852 -0.000663 -0.000512 -0.000393 -0.000301 -0.000229 -0.000173 -0.000130 -0.000097 -0.000071 -0.000052 -0.000037 -0.000026 -0.000018 -0.000012 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000039 -0.000053 -0.000073 -0.000099 -0.000133 -0.000179 -0.000240 -0.000319 -0.000420 -0.000550 -0.000715 -0.000923 -0.001183 -0.001503 -0.001894 -0.002364 -0.002923 -0.003578 -0.004332 -0.005186 -0.006136 -0.007170 -0.008269 -0.009407 -0.010550 -0.011658 -0.012686 -0.013586 -0.014313 -0.014822 -0.015078 -0.015051 -0.014725 -0.014095 -0.013172 -0.011978 -0.010552 -0.008942 -0.007205 -0.005406 -0.003611 -0.001886 -0.000291 0.001125 0.002322 0.003276 0.003977 0.004429 0.004649 0.004663 0.004506 0.004219 0.003844 0.003424 0.003002 0.002613 0.002291 0.002061 0.001940 0.001940 0.002060 0.002293 0.002624 0.003030 0.003479 0.003937 0.004361 0.004709 0.004936 0.005002 0.004870 0.004514 0.003915 0.003069 0.001982 0.000676 -0.000816 -0.002448 -0.004167 -0.005911 -0.007618 -0.009225 -0.010677 -0.011923 -0.012924 -0.013654 -0.014097 -0.014253 -0.014134 -0.013762 -0.013172 -0.012401 -0.011492 -0.010490 -0.009435 -0.008367 -0.007318 -0.006316 -0.005380 -0.004526 -0.003760 -0.003088 -0.002507 -0.002014 -0.001602 -0.001262 -0.000986 -0.000765 -0.000590 -0.000452 -0.000344 -0.000261 -0.000197 -0.000148 -0.000110 -0.000080 -0.000058 -0.000041 -0.000029 -0.000019 -0.000013 -0.000008 -0.000005 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000031 -0.000042 -0.000058 -0.000080 -0.000109 -0.000148 -0.000199 -0.000268 -0.000357 -0.000473 -0.000621 -0.000810 -0.001048 -0.001345 -0.001712 -0.002160 -0.002699 -0.003339 -0.004086 -0.004943 -0.005910 -0.006978 -0.008132 -0.009349 -0.010596 -0.011834 -0.013016 -0.014092 -0.015009 -0.015716 -0.016170 -0.016332 -0.016178 -0.015695 -0.014888 -0.013776 -0.012394 -0.010794 -0.009035 -0.007188 -0.005328 -0.003529 -0.001861 -0.000387 0.000844 0.001796 0.002453 0.002813 0.002890 0.002714 0.002321 0.001761 0.001084 0.000344 -0.000407 -0.001120 -0.001750 -0.002262 -0.002626 -0.002823 -0.002843 -0.002683 -0.002353 -0.001870 -0.001259 -0.000555 0.000200 0.000958 0.001670 0.002281 0.002741 0.003002 0.003024 0.002780 0.002250 0.001433 0.000342 -0.000996 -0.002538 -0.004229 -0.006003 -0.007791 -0.009522 -0.011128 -0.012547 -0.013727 -0.014631 -0.015231 -0.015520 -0.015503 -0.015198 -0.014637 -0.013860 -0.012913 -0.011844 -0.010700 -0.009526 -0.008360 -0.007235 -0.006176 -0.005204 -0.004328 -0.003555 -0.002885 -0.002315 -0.001838 -0.001446 -0.001127 -0.000871 -0.000669 -0.000511 -0.000388 -0.000293 -0.000220 -0.000164 -0.000121 -0.000088 -0.000064 -0.000045 -0.000031 -0.000020 -0.000013 -0.000008 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000044 -0.000061 -0.000084 -0.000116 -0.000158 -0.000216 -0.000292 -0.000391 -0.000521 -0.000687 -0.000900 -0.001168 -0.001504 -0.001918 -0.002425 -0.003034 -0.003755 -0.004595 -0.005555 -0.006632 -0.007814 -0.009081 -0.010405 -0.011746 -0.013060 -0.014292 -0.015387 -0.016288 -0.016940 -0.017299 -0.017329 -0.017008 -0.016333 -0.015316 -0.013990 -0.012403 -0.010618 -0.008711 -0.006764 -0.004862 -0.003086 -0.001511 -0.000199 0.000803 0.001468 0.001785 0.001765 0.001434 0.000834 0.000017 -0.000959 -0.002030 -0.003133 -0.004209 -0.005201 -0.006063 -0.006753 -0.007243 -0.007512 -0.007550 -0.007354 -0.006935 -0.006309 -0.005506 -0.004560 -0.003518 -0.002431 -0.001356 -0.000355 0.000511 0.001185 0.001614 0.001757 0.001584 0.001079 0.000245 -0.000899 -0.002313 -0.003945 -0.005727 -0.007583 -0.009435 -0.011201 -0.012809 -0.014192 -0.015300 -0.016093 -0.016553 -0.016676 -0.016476 -0.015981 -0.015231 -0.014274 -0.013161 -0.011947 -0.010679 -0.009406 -0.008165 -0.006987 -0.005897 -0.004910 -0.004035 -0.003274 -0.002625 -0.002081 -0.001633 -0.001269 -0.000977 -0.000747 -0.000568 -0.000428 -0.000322 -0.000240 -0.000178 -0.000130 -0.000094 -0.000067 -0.000047 -0.000032 -0.000021 -0.000013 -0.000007 -0.000004 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000045 -0.000062 -0.000086 -0.000119 -0.000165 -0.000226 -0.000309 -0.000418 -0.000560 -0.000744 -0.000979 -0.001278 -0.001651 -0.002113 -0.002676 -0.003354 -0.004155 -0.005085 -0.006144 -0.007324 -0.008611 -0.009980 -0.011394 -0.012810 -0.014174 -0.015427 -0.016507 -0.017354 -0.017911 -0.018134 -0.017990 -0.017465 -0.016562 -0.015306 -0.013743 -0.011935 -0.009962 -0.007911 -0.005878 -0.003956 -0.002233 -0.000785 0.000327 0.001063 0.001403 0.001349 0.000925 0.000170 -0.000860 -0.002100 -0.003479 -0.004925 -0.006366 -0.007736 -0.008978 -0.010040 -0.010885 -0.011482 -0.011812 -0.011865 -0.011640 -0.011146 -0.010401 -0.009432 -0.008275 -0.006976 -0.005589 -0.004176 -0.002802 -0.001538 -0.000451 0.000395 0.000945 0.001154 0.000993 0.000452 -0.000460 -0.001712 -0.003255 -0.005020 -0.006929 -0.008893 -0.010823 -0.012632 -0.014240 -0.015580 -0.016601 -0.017271 -0.017575 -0.017521 -0.017132 -0.016446 -0.015512 -0.014386 -0.013124 -0.011784 -0.010419 -0.009073 -0.007784 -0.006582 -0.005487 -0.004511 -0.003660 -0.002932 -0.002320 -0.001816 -0.001406 -0.001079 -0.000821 -0.000619 -0.000464 -0.000346 -0.000256 -0.000188 -0.000136 -0.000098 -0.000069 -0.000048 -0.000032 -0.000020 -0.000012 -0.000006 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000043 -0.000060 -0.000084 -0.000118 -0.000165 -0.000229 -0.000317 -0.000433 -0.000587 -0.000786 -0.001042 -0.001368 -0.001776 -0.002282 -0.002900 -0.003642 -0.004517 -0.005531 -0.006680 -0.007954 -0.009332 -0.010785 -0.012269 -0.013734 -0.015119 -0.016360 -0.017388 -0.018141 -0.018561 -0.018607 -0.018249 -0.017481 -0.016319 -0.014799 -0.012982 -0.010946 -0.008785 -0.006601 -0.004500 -0.002584 -0.000944 0.000343 0.001222 0.001660 0.001650 0.001207 0.000369 -0.000807 -0.002252 -0.003889 -0.005635 -0.007409 -0.009137 -0.010748 -0.012186 -0.013402 -0.014360 -0.015033 -0.015406 -0.015470 -0.015226 -0.014681 -0.013851 -0.012760 -0.011441 -0.009939 -0.008305 -0.006601 -0.004897 -0.003267 -0.001789 -0.000535 0.000422 0.001026 0.001231 0.001010 0.000361 -0.000696 -0.002118 -0.003841 -0.005783 -0.007849 -0.009941 -0.011958 -0.013806 -0.015404 -0.016684 -0.017601 -0.018127 -0.018261 -0.018020 -0.017438 -0.016565 -0.015458 -0.014179 -0.012792 -0.011355 -0.009920 -0.008534 -0.007230 -0.006035 -0.004964 -0.004027 -0.003222 -0.002545 -0.001986 -0.001532 -0.001170 -0.000884 -0.000663 -0.000492 -0.000363 -0.000266 -0.000193 -0.000139 -0.000098 -0.000069 -0.000047 -0.000031 -0.000019 -0.000010 -0.000005 -0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000038 -0.000054 -0.000077 -0.000110 -0.000157 -0.000223 -0.000313 -0.000435 -0.000596 -0.000807 -0.001081 -0.001430 -0.001869 -0.002414 -0.003080 -0.003879 -0.004820 -0.005907 -0.007133 -0.008485 -0.009938 -0.011453 -0.012982 -0.014467 -0.015841 -0.017032 -0.017970 -0.018589 -0.018832 -0.018660 -0.018052 -0.017011 -0.015564 -0.013762 -0.011682 -0.009418 -0.007078 -0.004778 -0.002634 -0.000753 0.000771 0.001865 0.002481 0.002598 0.002222 0.001386 0.000145 -0.001429 -0.003253 -0.005235 -0.007285 -0.009318 -0.011255 -0.013030 -0.014589 -0.015890 -0.016905 -0.017613 -0.018004 -0.018074 -0.017824 -0.017258 -0.016391 -0.015238 -0.013828 -0.012197 -0.010392 -0.008471 -0.006503 -0.004564 -0.002737 -0.001108 0.000242 0.001238 0.001816 0.001936 0.001576 0.000743 -0.000528 -0.002180 -0.004130 -0.006281 -0.008525 -0.010751 -0.012850 -0.014723 -0.016289 -0.017484 -0.018270 -0.018632 -0.018580 -0.018143 -0.017370 -0.016319 -0.015056 -0.013650 -0.012167 -0.010666 -0.009199 -0.007809 -0.006526 -0.005370 -0.004354 -0.003480 -0.002742 -0.002133 -0.001638 -0.001243 -0.000933 -0.000693 -0.000510 -0.000371 -0.000268 -0.000192 -0.000136 -0.000095 -0.000065 -0.000043 -0.000027 -0.000016 -0.000008 -0.000002 0.000001 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000030 -0.000044 -0.000065 -0.000096 -0.000141 -0.000205 -0.000295 -0.000418 -0.000583 -0.000802 -0.001087 -0.001453 -0.001916 -0.002493 -0.003197 -0.004043 -0.005038 -0.006183 -0.007471 -0.008883 -0.010387 -0.011940 -0.013486 -0.014960 -0.016289 -0.017395 -0.018204 -0.018650 -0.018679 -0.018256 -0.017368 -0.016030 -0.014282 -0.012191 -0.009849 -0.007366 -0.004866 -0.002476 -0.000319 0.001492 0.002867 0.003736 0.004064 0.003844 0.003099 0.001880 0.000261 -0.001669 -0.003811 -0.006065 -0.008333 -0.010527 -0.012573 -0.014411 -0.015995 -0.017297 -0.018298 -0.018990 -0.019370 -0.019438 -0.019197 -0.018650 -0.017803 -0.016665 -0.015251 -0.013588 -0.011710 -0.009668 -0.007525 -0.005355 -0.003246 -0.001289 0.000419 0.001788 0.002739 0.003207 0.003157 0.002576 0.001487 -0.000062 -0.001991 -0.004203 -0.006582 -0.009008 -0.011357 -0.013516 -0.015384 -0.016883 -0.017958 -0.018584 -0.018759 -0.018506 -0.017871 -0.016914 -0.015702 -0.014309 -0.012808 -0.011266 -0.009742 -0.008284 -0.006930 -0.005704 -0.004621 -0.003686 -0.002897 -0.002244 -0.001713 -0.001291 -0.000960 -0.000705 -0.000512 -0.000367 -0.000260 -0.000182 -0.000126 -0.000085 -0.000056 -0.000036 -0.000021 -0.000011 -0.000003 0.000001 0.000004 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000019 -0.000029 -0.000046 -0.000073 -0.000114 -0.000173 -0.000258 -0.000378 -0.000542 -0.000762 -0.001052 -0.001427 -0.001905 -0.002502 -0.003233 -0.004112 -0.005146 -0.006332 -0.007662 -0.009110 -0.010641 -0.012205 -0.013739 -0.015170 -0.016419 -0.017406 -0.018053 -0.018295 -0.018080 -0.017381 -0.016194 -0.014545 -0.012491 -0.010115 -0.007524 -0.004844 -0.002212 0.000234 0.002365 0.004069 0.005257 0.005873 0.005891 0.005325 0.004216 0.002638 0.000683 -0.001541 -0.003923 -0.006353 -0.008731 -0.010970 -0.013004 -0.014785 -0.016283 -0.017486 -0.018392 -0.019007 -0.019340 -0.019398 -0.019185 -0.018701 -0.017943 -0.016907 -0.015593 -0.014009 -0.012176 -0.010129 -0.007920 -0.005618 -0.003310 -0.001094 0.000923 0.002635 0.003943 0.004764 0.005037 0.004733 0.003857 0.002447 0.000573 -0.001667 -0.004156 -0.006761 -0.009349 -0.011790 -0.013967 -0.015784 -0.017171 -0.018086 -0.018519 -0.018485 -0.018024 -0.017195 -0.016068 -0.014722 -0.013235 -0.011680 -0.010124 -0.008622 -0.007216 -0.005937 -0.004803 -0.003822 -0.002992 -0.002304 -0.001747 -0.001304 -0.000958 -0.000693 -0.000494 -0.000347 -0.000239 -0.000162 -0.000108 -0.000070 -0.000043 -0.000025 -0.000012 -0.000003 0.000003 0.000006 0.000008 0.000009 0.000008 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000003 -0.000009 -0.000021 -0.000041 -0.000073 -0.000124 -0.000201 -0.000311 -0.000467 -0.000680 -0.000966 -0.001341 -0.001821 -0.002425 -0.003169 -0.004065 -0.005118 -0.006326 -0.007674 -0.009135 -0.010667 -0.012213 -0.013705 -0.015063 -0.016204 -0.017042 -0.017500 -0.017513 -0.017035 -0.016045 -0.014551 -0.012593 -0.010242 -0.007597 -0.004783 -0.001941 0.000783 0.003242 0.005303 0.006856 0.007820 0.008151 0.007842 0.006927 0.005470 0.003568 0.001332 -0.001111 -0.003639 -0.006133 -0.008496 -0.010647 -0.012532 -0.014123 -0.015410 -0.016404 -0.017124 -0.017597 -0.017845 -0.017885 -0.017721 -0.017350 -0.016755 -0.015918 -0.014817 -0.013439 -0.011782 -0.009859 -0.007708 -0.005388 -0.002980 -0.000586 0.001679 0.003692 0.005334 0.006501 0.007108 0.007105 0.006475 0.005241 0.003464 0.001235 -0.001326 -0.004081 -0.006884 -0.009591 -0.012069 -0.014205 -0.015912 -0.017133 -0.017846 -0.018056 -0.017798 -0.017128 -0.016119 -0.014851 -0.013408 -0.011870 -0.010310 -0.008788 -0.007355 -0.006044 -0.004877 -0.003865 -0.003009 -0.002300 -0.001726 -0.001272 -0.000919 -0.000651 -0.000452 -0.000306 -0.000202 -0.000129 -0.000079 -0.000046 -0.000023 -0.000009 0.000001 0.000007 0.000011 0.000012 0.000013 0.000012 0.000011 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000002 0.000005 0.000008 0.000011 0.000015 0.000017 0.000018 0.000014 0.000004 -0.000018 -0.000056 -0.000118 -0.000213 -0.000352 -0.000549 -0.000820 -0.001181 -0.001651 -0.002247 -0.002986 -0.003879 -0.004931 -0.006137 -0.007480 -0.008929 -0.010435 -0.011937 -0.013361 -0.014620 -0.015628 -0.016297 -0.016548 -0.016320 -0.015571 -0.014290 -0.012496 -0.010244 -0.007619 -0.004738 -0.001741 0.001220 0.003985 0.006405 0.008344 0.009699 0.010399 0.010417 0.009767 0.008505 0.006722 0.004538 0.002086 -0.000490 -0.003057 -0.005495 -0.007707 -0.009628 -0.011221 -0.012480 -0.013426 -0.014096 -0.014538 -0.014800 -0.014924 -0.014936 -0.014844 -0.014635 -0.014283 -0.013746 -0.012978 -0.011937 -0.010592 -0.008933 -0.006973 -0.004756 -0.002356 0.000126 0.002567 0.004830 0.006778 0.008279 0.009228 0.009546 0.009195 0.008179 0.006544 0.004374 0.001788 -0.001073 -0.004053 -0.006997 -0.009754 -0.012195 -0.014216 -0.015746 -0.016747 -0.017217 -0.017182 -0.016696 -0.015831 -0.014669 -0.013298 -0.011805 -0.010268 -0.008754 -0.007317 -0.005997 -0.004819 -0.003795 -0.002929 -0.002214 -0.001637 -0.001183 -0.000833 -0.000571 -0.000378 -0.000240 -0.000145 -0.000080 -0.000038 -0.000012 0.000004 0.000014 0.000019 0.000021 0.000021 0.000020 0.000019 0.000017 0.000014 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000019 0.000027 0.000036 0.000045 0.000054 0.000060 0.000063 0.000056 0.000037 -0.000004 -0.000076 -0.000190 -0.000361 -0.000604 -0.000938 -0.001380 -0.001951 -0.002665 -0.003535 -0.004564 -0.005746 -0.007060 -0.008472 -0.009928 -0.011363 -0.012696 -0.013838 -0.014697 -0.015185 -0.015223 -0.014753 -0.013741 -0.012183 -0.010112 -0.007596 -0.004737 -0.001666 0.001463 0.004485 0.007233 0.009553 0.011315 0.012421 0.012817 0.012495 0.011491 0.009889 0.007807 0.005389 0.002792 0.000173 -0.002324 -0.004579 -0.006505 -0.008051 -0.009207 -0.009995 -0.010470 -0.010703 -0.010775 -0.010761 -0.010723 -0.010699 -0.010699 -0.010705 -0.010672 -0.010534 -0.010216 -0.009642 -0.008748 -0.007489 -0.005854 -0.003866 -0.001585 0.000891 0.003433 0.005892 0.008110 0.009933 0.011226 0.011885 0.011846 0.011092 0.009650 0.007594 0.005038 0.002125 -0.000983 -0.004118 -0.007117 -0.009834 -0.012148 -0.013974 -0.015259 -0.015991 -0.016188 -0.015900 -0.015196 -0.014162 -0.012888 -0.011465 -0.009976 -0.008495 -0.007080 -0.005774 -0.004606 -0.003592 -0.002736 -0.002031 -0.001467 -0.001026 -0.000692 -0.000444 -0.000267 -0.000145 -0.000063 -0.000012 0.000018 0.000034 0.000041 0.000043 0.000041 0.000038 0.000035 0.000030 0.000026 0.000022 0.000018 0.000014 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000010 0.000016 0.000024 0.000034 0.000047 0.000062 0.000080 0.000100 0.000120 0.000138 0.000152 0.000156 0.000143 0.000103 0.000025 -0.000107 -0.000309 -0.000599 -0.000998 -0.001524 -0.002194 -0.003019 -0.004002 -0.005137 -0.006400 -0.007752 -0.009139 -0.010488 -0.011716 -0.012730 -0.013435 -0.013743 -0.013575 -0.012878 -0.011624 -0.009820 -0.007510 -0.004776 -0.001734 0.001468 0.004666 0.007683 0.010347 0.012505 0.014030 0.014838 0.014890 0.014201 0.012835 0.010903 0.008552 0.005950 0.003278 0.000706 -0.001615 -0.003567 -0.005075 -0.006112 -0.006694 -0.006881 -0.006765 -0.006457 -0.006074 -0.005723 -0.005488 -0.005421 -0.005535 -0.005802 -0.006160 -0.006514 -0.006755 -0.006770 -0.006453 -0.005725 -0.004541 -0.002899 -0.000844 0.001533 0.004102 0.006701 0.009153 0.011280 0.012919 0.013938 0.014244 0.013795 0.012599 0.010717 0.008254 0.005352 0.002177 -0.001093 -0.004282 -0.007230 -0.009801 -0.011893 -0.013443 -0.014424 -0.014849 -0.014760 -0.014226 -0.013332 -0.012171 -0.010838 -0.009420 -0.007994 -0.006623 -0.005355 -0.004220 -0.003238 -0.002411 -0.001737 -0.001202 -0.000791 -0.000484 -0.000264 -0.000113 -0.000014 0.000046 0.000079 0.000092 0.000094 0.000089 0.000080 0.000070 0.000061 0.000051 0.000043 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000011 0.000017 0.000026 0.000038 0.000053 0.000073 0.000097 0.000125 0.000157 0.000194 0.000233 0.000272 0.000306 0.000329 0.000330 0.000299 0.000219 0.000073 -0.000158 -0.000494 -0.000956 -0.001560 -0.002319 -0.003236 -0.004303 -0.005494 -0.006770 -0.008072 -0.009326 -0.010443 -0.011329 -0.011887 -0.012027 -0.011675 -0.010779 -0.009321 -0.007316 -0.004819 -0.001926 0.001232 0.004497 0.007692 0.010633 0.013145 0.015075 0.016307 0.016768 0.016441 0.015364 0.013630 0.011379 0.008788 0.006052 0.003370 0.000928 -0.001119 -0.002660 -0.003636 -0.004043 -0.003934 -0.003407 -0.002598 -0.001661 -0.000752 -0.000012 0.000448 0.000564 0.000318 -0.000252 -0.001061 -0.001986 -0.002880 -0.003586 -0.003958 -0.003874 -0.003253 -0.002063 -0.000329 0.001866 0.004393 0.007079 0.009731 0.012145 0.014130 0.015524 0.016205 0.016104 0.015207 0.013559 0.011255 0.008432 0.005260 0.001923 -0.001393 -0.004514 -0.007290 -0.009606 -0.011383 -0.012587 -0.013219 -0.013318 -0.012950 -0.012198 -0.011159 -0.009927 -0.008595 -0.007242 -0.005936 -0.004727 -0.003648 -0.002717 -0.001942 -0.001317 -0.000831 -0.000466 -0.000203 -0.000024 0.000091 0.000157 0.000187 0.000194 0.000186 0.000169 0.000148 0.000127 0.000106 0.000088 0.000072 0.000058 0.000046 0.000036 0.000027 0.000021 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000011 0.000017 0.000026 0.000039 0.000055 0.000077 0.000105 0.000139 0.000180 0.000228 0.000285 0.000349 0.000419 0.000490 0.000557 0.000609 0.000636 0.000621 0.000547 0.000393 0.000137 -0.000241 -0.000760 -0.001433 -0.002265 -0.003245 -0.004350 -0.005538 -0.006749 -0.007904 -0.008915 -0.009684 -0.010113 -0.010113 -0.009612 -0.008562 -0.006951 -0.004803 -0.002184 0.000797 0.003999 0.007252 0.010369 0.013161 0.015453 0.017095 0.017980 0.018053 0.017317 0.015836 0.013733 0.011178 0.008376 0.005550 0.002917 0.000675 -0.001018 -0.002061 -0.002412 -0.002097 -0.001206 0.000121 0.001701 0.003334 0.004822 0.005987 0.006694 0.006860 0.006469 0.005566 0.004259 0.002703 0.001086 -0.000393 -0.001538 -0.002186 -0.002214 -0.001561 -0.000227 0.001717 0.004143 0.006871 0.009689 0.012373 0.014701 0.016482 0.017563 0.017848 0.017300 0.015944 0.013864 0.011192 0.008095 0.004765 0.001395 -0.001830 -0.004747 -0.007228 -0.009183 -0.010566 -0.011372 -0.011635 -0.011414 -0.010796 -0.009873 -0.008747 -0.007508 -0.006242 -0.005017 -0.003884 -0.002879 -0.002022 -0.001319 -0.000764 -0.000345 -0.000044 0.000158 0.000283 0.000349 0.000371 0.000363 0.000337 0.000301 0.000260 0.000220 0.000183 0.000149 0.000120 0.000096 0.000075 0.000058 0.000044 0.000033 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000011 0.000017 0.000025 0.000038 0.000055 0.000077 0.000106 0.000143 0.000189 0.000246 0.000314 0.000394 0.000488 0.000595 0.000710 0.000829 0.000943 0.001040 0.001104 0.001116 0.001055 0.000899 0.000623 0.000207 -0.000364 -0.001094 -0.001976 -0.002986 -0.004081 -0.005201 -0.006266 -0.007186 -0.007861 -0.008193 -0.008093 -0.007490 -0.006342 -0.004641 -0.002419 0.000247 0.003241 0.006410 0.009574 0.012540 0.015116 0.017126 0.018427 0.018923 0.018576 0.017410 0.015518 0.013050 0.010208 0.007223 0.004344 0.001806 -0.000183 -0.001465 -0.001948 -0.001613 -0.000517 0.001214 0.003392 0.005789 0.008157 0.010253 0.011865 0.012828 0.013047 0.012500 0.011246 0.009413 0.007191 0.004807 0.002508 0.000536 -0.000900 -0.001636 -0.001575 -0.000697 0.000945 0.003225 0.005958 0.008916 0.011851 0.014516 0.016690 0.018189 0.018890 0.018731 0.017719 0.015923 0.013468 0.010521 0.007273 0.003926 0.000674 -0.002311 -0.004888 -0.006957 -0.008465 -0.009397 -0.009783 -0.009681 -0.009172 -0.008354 -0.007325 -0.006180 -0.005005 -0.003870 -0.002828 -0.001914 -0.001149 -0.000536 -0.000071 0.000261 0.000479 0.000606 0.000661 0.000664 0.000631 0.000576 0.000509 0.000439 0.000370 0.000306 0.000249 0.000200 0.000158 0.000124 0.000096 0.000073 0.000054 0.000040 0.000029 0.000020 0.000014 0.000010 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000010 0.000015 0.000024 0.000035 0.000051 0.000073 0.000103 0.000140 0.000188 0.000248 0.000322 0.000413 0.000522 0.000651 0.000800 0.000966 0.001146 0.001332 0.001510 0.001666 0.001780 0.001829 0.001787 0.001629 0.001331 0.000877 0.000259 -0.000517 -0.001430 -0.002436 -0.003474 -0.004467 -0.005321 -0.005937 -0.006215 -0.006066 -0.005422 -0.004241 -0.002521 -0.000301 0.002336 0.005264 0.008324 0.011327 0.014076 0.016377 0.018056 0.018977 0.019056 0.018271 0.016671 0.014370 0.011551 0.008440 0.005298 0.002395 -0.000016 -0.001720 -0.002560 -0.002456 -0.001410 0.000489 0.003076 0.006119 0.009342 0.012450 0.015158 0.017217 0.018437 0.018705 0.018001 0.016391 0.014027 0.011130 0.007970 0.004838 0.002023 -0.000219 -0.001684 -0.002243 -0.001846 -0.000534 0.001572 0.004282 0.007356 0.010525 0.013516 0.016079 0.018004 0.019138 0.019397 0.018767 0.017306 0.015128 0.012396 0.009303 0.006055 0.002854 -0.000119 -0.002716 -0.004828 -0.006392 -0.007392 -0.007849 -0.007822 -0.007390 -0.006650 -0.005702 -0.004642 -0.003555 -0.002513 -0.001570 -0.000759 -0.000101 0.000403 0.000760 0.000988 0.001107 0.001140 0.001111 0.001038 0.000939 0.000827 0.000712 0.000600 0.000497 0.000405 0.000325 0.000258 0.000202 0.000156 0.000119 0.000089 0.000066 0.000048 0.000034 0.000024 0.000016 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000021 0.000032 0.000047 0.000067 0.000095 0.000132 0.000179 0.000239 0.000316 0.000410 0.000527 0.000668 0.000836 0.001034 0.001259 0.001508 0.001775 0.002046 0.002307 0.002535 0.002706 0.002793 0.002766 0.002598 0.002270 0.001769 0.001099 0.000280 -0.000649 -0.001626 -0.002573 -0.003397 -0.003997 -0.004274 -0.004136 -0.003517 -0.002376 -0.000714 0.001427 0.003957 0.006746 0.009627 0.012408 0.014888 0.016871 0.018188 0.018709 0.018362 0.017142 0.015116 0.012426 0.009275 0.005921 0.002645 -0.000261 -0.002531 -0.003941 -0.004339 -0.003654 -0.001912 0.000770 0.004187 0.008065 0.012083 0.015902 0.019197 0.021684 0.023147 0.023461 0.022602 0.020647 0.017769 0.014221 0.010311 0.006373 0.002740 -0.000286 -0.002464 -0.003631 -0.003714 -0.002737 -0.000815 0.001857 0.005028 0.008411 0.011710 0.014649 0.016991 0.018560 0.019247 0.019023 0.017930 0.016073 0.013611 0.010737 0.007660 0.004586 0.001702 -0.000835 -0.002911 -0.004459 -0.005456 -0.005924 -0.005918 -0.005519 -0.004822 -0.003927 -0.002933 -0.001924 -0.000972 -0.000130 0.000569 0.001110 0.001492 0.001726 0.001833 0.001836 0.001762 0.001633 0.001472 0.001295 0.001116 0.000944 0.000785 0.000642 0.000518 0.000412 0.000324 0.000251 0.000192 0.000145 0.000108 0.000079 0.000056 0.000040 0.000027 0.000019 0.000013 0.000009 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000019 0.000028 0.000041 0.000060 0.000085 0.000119 0.000164 0.000222 0.000296 0.000390 0.000508 0.000653 0.000831 0.001044 0.001295 0.001586 0.001913 0.002269 0.002643 0.003018 0.003372 0.003678 0.003903 0.004016 0.003985 0.003786 0.003402 0.002832 0.002093 0.001224 0.000281 -0.000656 -0.001493 -0.002130 -0.002464 -0.002405 -0.001881 -0.000855 0.000674 0.002661 0.005014 0.007599 0.010246 0.012759 0.014935 0.016580 0.017526 0.017650 0.016892 0.015259 0.012838 0.009791 0.006343 0.002773 -0.000614 -0.003511 -0.005640 -0.006771 -0.006755 -0.005533 -0.003150 0.000249 0.004425 0.009065 0.013808 0.018275 0.022103 0.024976 0.026658 0.027011 0.026007 0.023735 0.020386 0.016241 0.011643 0.006966 0.002583 -0.001165 -0.004000 -0.005729 -0.006258 -0.005595 -0.003852 -0.001223 0.002030 0.005603 0.009183 0.012470 0.015205 0.017189 0.018296 0.018477 0.017764 0.016253 0.014100 0.011494 0.008647 0.005768 0.003049 0.000649 -0.001313 -0.002766 -0.003689 -0.004099 -0.004053 -0.003633 -0.002934 -0.002058 -0.001103 -0.000154 0.000718 0.001463 0.002050 0.002466 0.002716 0.002815 0.002788 0.002661 0.002464 0.002224 0.001962 0.001697 0.001442 0.001205 0.000992 0.000805 0.000644 0.000509 0.000397 0.000306 0.000233 0.000174 0.000129 0.000093 0.000066 0.000046 0.000032 0.000022 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000024 0.000035 0.000051 0.000073 0.000104 0.000144 0.000198 0.000268 0.000358 0.000471 0.000614 0.000791 0.001008 0.001271 0.001582 0.001943 0.002354 0.002808 0.003293 0.003792 0.004280 0.004727 0.005098 0.005355 0.005463 0.005390 0.005116 0.004635 0.003958 0.003120 0.002179 0.001210 0.000309 -0.000421 -0.000876 -0.000962 -0.000606 0.000234 0.001560 0.003326 0.005443 0.007774 0.010147 0.012367 0.014229 0.015539 0.016132 0.015890 0.014761 0.012764 0.010000 0.006645 0.002946 -0.000803 -0.004280 -0.007164 -0.009167 -0.010056 -0.009684 -0.008002 -0.005071 -0.001061 0.003762 0.009050 0.014409 0.019425 0.023703 0.026903 0.028768 0.029150 0.028020 0.025473 0.021719 0.017062 0.011874 0.006563 0.001538 -0.002828 -0.006226 -0.008439 -0.009351 -0.008961 -0.007372 -0.004784 -0.001464 0.002272 0.006095 0.009686 0.012769 0.015127 0.016617 0.017180 0.016835 0.015672 0.013843 0.011536 0.008963 0.006333 0.003843 0.001651 -0.000122 -0.001405 -0.002177 -0.002459 -0.002308 -0.001807 -0.001056 -0.000156 0.000793 0.001707 0.002516 0.003173 0.003651 0.003942 0.004055 0.004011 0.003838 0.003571 0.003241 0.002877 0.002504 0.002141 0.001801 0.001493 0.001220 0.000983 0.000782 0.000615 0.000477 0.000366 0.000277 0.000207 0.000152 0.000110 0.000078 0.000054 0.000037 0.000025 0.000016 0.000011 0.000007 0.000005 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000013 0.000020 0.000029 0.000043 0.000062 0.000088 0.000123 0.000171 0.000234 0.000317 0.000423 0.000558 0.000728 0.000939 0.001199 0.001513 0.001888 0.002326 0.002826 0.003383 0.003985 0.004613 0.005240 0.005833 0.006351 0.006753 0.006996 0.007043 0.006867 0.006455 0.005815 0.004978 0.003999 0.002953 0.001936 0.001054 0.000414 0.000117 0.000239 0.000827 0.001889 0.003382 0.005218 0.007264 0.009348 0.011273 0.012835 0.013841 0.014127 0.013578 0.012145 0.009857 0.006822 0.003230 -0.000662 -0.004547 -0.008090 -0.010963 -0.012867 -0.013570 -0.012924 -0.010889 -0.007538 -0.003059 0.002259 0.008045 0.013876 0.019313 0.023936 0.027385 0.029388 0.029788 0.028556 0.025793 0.021721 0.016664 0.011016 0.005212 -0.000312 -0.005158 -0.008992 -0.011578 -0.012787 -0.012606 -0.011138 -0.008579 -0.005206 -0.001342 0.002672 0.006507 0.009871 0.012536 0.014350 0.015241 0.015225 0.014386 0.012871 0.010871 0.008594 0.006253 0.004040 0.002116 0.000599 -0.000445 -0.000995 -0.001078 -0.000755 -0.000114 0.000745 0.001715 0.002697 0.003606 0.004375 0.004960 0.005337 0.005506 0.005481 0.005290 0.004967 0.004551 0.004079 0.003583 0.003091 0.002622 0.002190 0.001803 0.001465 0.001175 0.000931 0.000728 0.000563 0.000430 0.000325 0.000242 0.000177 0.000128 0.000091 0.000063 0.000043 0.000029 0.000019 0.000012 0.000008 0.000005 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000010 0.000015 0.000023 0.000035 0.000050 0.000072 0.000103 0.000144 0.000199 0.000272 0.000367 0.000491 0.000648 0.000846 0.001093 0.001398 0.001767 0.002208 0.002725 0.003319 0.003982 0.004704 0.005464 0.006232 0.006970 0.007635 0.008176 0.008546 0.008699 0.008603 0.008238 0.007607 0.006735 0.005676 0.004505 0.003320 0.002229 0.001346 0.000777 0.000607 0.000891 0.001641 0.002824 0.004356 0.006106 0.007907 0.009562 0.010866 0.011627 0.011679 0.010908 0.009266 0.006783 0.003573 -0.000170 -0.004184 -0.008153 -0.011738 -0.014602 -0.016445 -0.017031 -0.016214 -0.013957 -0.010341 -0.005564 0.000069 0.006172 0.012305 0.018010 0.022853 0.026460 0.028547 0.028955 0.027651 0.024741 0.020457 0.015134 0.009183 0.003055 -0.002795 -0.007953 -0.012070 -0.014896 -0.016293 -0.016246 -0.014852 -0.012311 -0.008900 -0.004950 -0.000807 0.003192 0.006750 0.009632 0.011680 0.012821 0.013065 0.012497 0.011263 0.009552 0.007573 0.005536 0.003633 0.002021 0.000812 0.000068 -0.000197 -0.000016 0.000542 0.001385 0.002405 0.003493 0.004549 0.005487 0.006243 0.006775 0.007066 0.007122 0.006964 0.006626 0.006151 0.005583 0.004964 0.004330 0.003712 0.003131 0.002602 0.002132 0.001724 0.001378 0.001087 0.000848 0.000654 0.000499 0.000376 0.000279 0.000205 0.000148 0.000105 0.000073 0.000050 0.000033 0.000021 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000007 0.000011 0.000018 0.000027 0.000040 0.000058 0.000083 0.000117 0.000164 0.000227 0.000310 0.000419 0.000560 0.000739 0.000967 0.001251 0.001601 0.002026 0.002536 0.003133 0.003821 0.004592 0.005435 0.006325 0.007231 0.008111 0.008914 0.009585 0.010068 0.010312 0.010274 0.009930 0.009276 0.008334 0.007154 0.005813 0.004410 0.003059 0.001882 0.000992 0.000484 0.000424 0.000833 0.001687 0.002911 0.004379 0.005926 0.007359 0.008474 0.009073 0.008990 0.008106 0.006372 0.003813 0.000541 -0.003253 -0.007304 -0.011299 -0.014896 -0.017757 -0.019580 -0.020128 -0.019254 -0.016921 -0.013212 -0.008330 -0.002582 0.003638 0.009883 0.015688 0.020612 0.024275 0.026389 0.026792 0.025451 0.022475 0.018097 0.012659 0.006580 0.000318 -0.005665 -0.010946 -0.015173 -0.018089 -0.019557 -0.019556 -0.018186 -0.015648 -0.012221 -0.008235 -0.004039 0.000029 0.003674 0.006660 0.008832 0.010117 0.010528 0.010153 0.009138 0.007674 0.005969 0.004232 0.002650 0.001375 0.000512 0.000115 0.000187 0.000687 0.001537 0.002635 0.003868 0.005122 0.006293 0.007296 0.008067 0.008570 0.008793 0.008748 0.008465 0.007987 0.007363 0.006643 0.005875 0.005102 0.004354 0.003658 0.003028 0.002473 0.001993 0.001587 0.001249 0.000972 0.000748 0.000570 0.000429 0.000319 0.000234 0.000169 0.000120 0.000084 0.000057 0.000038 0.000024 0.000015 0.000009 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000004 0.000007 0.000013 0.000020 0.000031 0.000045 0.000065 0.000093 0.000132 0.000184 0.000254 0.000348 0.000470 0.000628 0.000831 0.001087 0.001408 0.001803 0.002285 0.002861 0.003539 0.004319 0.005196 0.006156 0.007173 0.008211 0.009224 0.010154 0.010941 0.011521 0.011834 0.011831 0.011480 0.010771 0.009724 0.008385 0.006834 0.005171 0.003520 0.002008 0.000760 -0.000115 -0.000542 -0.000485 0.000043 0.000975 0.002194 0.003540 0.004822 0.005834 0.006377 0.006277 0.005411 0.003718 0.001216 -0.001992 -0.005722 -0.009718 -0.013673 -0.017248 -0.020110 -0.021955 -0.022547 -0.021735 -0.019479 -0.015858 -0.011070 -0.005418 0.000709 0.006868 0.012597 0.017457 0.021071 0.023154 0.023540 0.022201 0.019241 0.014896 0.009503 0.003481 -0.002714 -0.008625 -0.013833 -0.017987 -0.020838 -0.022249 -0.022206 -0.020811 -0.018264 -0.014845 -0.010881 -0.006718 -0.002687 0.000921 0.003881 0.006045 0.007348 0.007810 0.007526 0.006646 0.005364 0.003888 0.002423 0.001153 0.000221 -0.000277 -0.000298 0.000150 0.001011 0.002198 0.003598 0.005089 0.006551 0.007876 0.008977 0.009793 0.010292 0.010468 0.010340 0.009947 0.009337 0.008571 0.007704 0.006791 0.005879 0.005003 0.004192 0.003460 0.002818 0.002265 0.001799 0.001413 0.001097 0.000844 0.000642 0.000483 0.000359 0.000264 0.000191 0.000136 0.000095 0.000065 0.000043 0.000028 0.000017 0.000010 0.000006 0.000003 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000014 0.000023 0.000034 0.000050 0.000073 0.000104 0.000146 0.000204 0.000281 0.000384 0.000520 0.000695 0.000919 0.001204 0.001559 0.001999 0.002534 0.003175 0.003929 0.004799 0.005777 0.006847 0.007982 0.009142 0.010275 0.011319 0.012204 0.012861 0.013221 0.013228 0.012842 0.012050 0.010866 0.009337 0.007542 0.005590 0.003608 0.001735 0.000111 -0.001146 -0.001943 -0.002230 -0.002008 -0.001332 -0.000309 0.000906 0.002123 0.003137 0.003742 0.003757 0.003047 0.001539 -0.000763 -0.003773 -0.007320 -0.011164 -0.015007 -0.018524 -0.021384 -0.023290 -0.024002 -0.023368 -0.021339 -0.017984 -0.013487 -0.008138 -0.002311 0.003564 0.009043 0.013697 0.017158 0.019150 0.019511 0.018212 0.015355 0.011168 0.005983 0.000203 -0.005726 -0.011362 -0.016298 -0.020200 -0.022830 -0.024063 -0.023893 -0.022425 -0.019862 -0.016481 -0.012605 -0.008568 -0.004691 -0.001251 0.001541 0.003552 0.004733 0.005115 0.004803 0.003958 0.002773 0.001461 0.000222 -0.000766 -0.001368 -0.001501 -0.001134 -0.000292 0.000959 0.002515 0.004251 0.006035 0.007739 0.009251 0.010482 0.011372 0.011892 0.012044 0.011852 0.011364 0.010638 0.009740 0.008736 0.007685 0.006640 0.005640 0.004716 0.003886 0.003158 0.002534 0.002009 0.001575 0.001221 0.000938 0.000713 0.000537 0.000400 0.000294 0.000213 0.000152 0.000107 0.000073 0.000049 0.000031 0.000019 0.000011 0.000006 0.000003 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000016 0.000025 0.000038 0.000055 0.000080 0.000113 0.000159 0.000222 0.000307 0.000419 0.000566 0.000758 0.001003 0.001313 0.001701 0.002181 0.002766 0.003468 0.004293 0.005244 0.006315 0.007486 0.008727 0.009995 0.011232 0.012371 0.013335 0.014046 0.014431 0.014423 0.013979 0.013078 0.011733 0.009990 0.007931 0.005670 0.003344 0.001102 -0.000903 -0.002535 -0.003687 -0.004293 -0.004339 -0.003867 -0.002974 -0.001810 -0.000560 0.000566 0.001357 0.001621 0.001209 0.000030 -0.001931 -0.004608 -0.007854 -0.011446 -0.015106 -0.018522 -0.021375 -0.023371 -0.024273 -0.023920 -0.022254 -0.019328 -0.015305 -0.010453 -0.005120 0.000290 0.005355 0.009669 0.012882 0.014729 0.015057 0.013836 0.011163 0.007256 0.002429 -0.002931 -0.008405 -0.013573 -0.018054 -0.021536 -0.023802 -0.024745 -0.024370 -0.022791 -0.020211 -0.016905 -0.013184 -0.009370 -0.005767 -0.002630 -0.000150 0.001560 0.002472 0.002636 0.002171 0.001246 0.000064 -0.001165 -0.002240 -0.002992 -0.003296 -0.003082 -0.002335 -0.001095 0.000555 0.002494 0.004587 0.006686 0.008657 0.010381 0.011767 0.012755 0.013322 0.013471 0.013238 0.012675 0.011850 0.010836 0.009708 0.008531 0.007362 0.006247 0.005217 0.004293 0.003483 0.002791 0.002209 0.001729 0.001340 0.001028 0.000782 0.000588 0.000438 0.000323 0.000235 0.000168 0.000118 0.000081 0.000054 0.000035 0.000022 0.000013 0.000007 0.000004 0.000002 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000010 0.000017 0.000027 0.000041 0.000060 0.000086 0.000122 0.000172 0.000239 0.000330 0.000450 0.000609 0.000814 0.001077 0.001411 0.001828 0.002345 0.002974 0.003729 0.004617 0.005640 0.006791 0.008050 0.009382 0.010741 0.012064 0.013277 0.014298 0.015042 0.015427 0.015383 0.014859 0.013831 0.012310 0.010341 0.008011 0.005438 0.002770 0.000168 -0.002201 -0.004186 -0.005661 -0.006545 -0.006808 -0.006477 -0.005641 -0.004441 -0.003062 -0.001715 -0.000619 0.000021 0.000039 -0.000676 -0.002164 -0.004385 -0.007217 -0.010463 -0.013869 -0.017140 -0.019972 -0.022079 -0.023224 -0.023238 -0.022051 -0.019693 -0.016301 -0.012113 -0.007441 -0.002657 0.001852 0.005711 0.008592 0.010249 0.010537 0.009429 0.007014 0.003494 -0.000838 -0.005624 -0.010476 -0.015007 -0.018870 -0.021785 -0.023564 -0.024122 -0.023481 -0.021763 -0.019174 -0.015981 -0.012484 -0.008988 -0.005773 -0.003069 -0.001041 0.000226 0.000729 0.000540 -0.000206 -0.001323 -0.002605 -0.003836 -0.004820 -0.005395 -0.005448 -0.004922 -0.003820 -0.002198 -0.000158 0.002164 0.004615 0.007039 0.009288 0.011239 0.012797 0.013904 0.014537 0.014707 0.014452 0.013836 0.012932 0.011822 0.010587 0.009299 0.008021 0.006802 0.005676 0.004666 0.003783 0.003028 0.002394 0.001872 0.001450 0.001112 0.000845 0.000636 0.000474 0.000349 0.000254 0.000182 0.000128 0.000088 0.000059 0.000039 0.000025 0.000015 0.000008 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000007 0.000012 0.000019 0.000029 0.000044 0.000064 0.000092 0.000130 0.000183 0.000254 0.000350 0.000477 0.000645 0.000862 0.001140 0.001493 0.001936 0.002482 0.003149 0.003948 0.004888 0.005972 0.007189 0.008519 0.009924 0.011353 0.012739 0.014004 0.015059 0.015814 0.016180 0.016081 0.015463 0.014298 0.012595 0.010401 0.007806 0.004936 0.001945 -0.000990 -0.003690 -0.005986 -0.007739 -0.008847 -0.009266 -0.009010 -0.008156 -0.006839 -0.005240 -0.003576 -0.002071 -0.000945 -0.000384 -0.000522 -0.001425 -0.003083 -0.005404 -0.008222 -0.011308 -0.014390 -0.017183 -0.019408 -0.020829 -0.021272 -0.020649 -0.018966 -0.016328 -0.012934 -0.009057 -0.005025 -0.001185 0.002124 0.004606 0.006036 0.006282 0.005316 0.003221 0.000177 -0.003548 -0.007633 -0.011725 -0.015483 -0.018598 -0.020832 -0.022028 -0.022130 -0.021179 -0.019308 -0.016723 -0.013685 -0.010479 -0.007387 -0.004663 -0.002509 -0.001055 -0.000356 -0.000388 -0.001051 -0.002190 -0.003607 -0.005083 -0.006403 -0.007372 -0.007837 -0.007695 -0.006907 -0.005490 -0.003520 -0.001116 0.001568 0.004365 0.007104 0.009630 0.011811 0.013550 0.014787 0.015502 0.015710 0.015456 0.014808 0.013848 0.012663 0.011342 0.009963 0.008593 0.007285 0.006077 0.004994 0.004046 0.003235 0.002556 0.001998 0.001545 0.001185 0.000900 0.000677 0.000505 0.000372 0.000271 0.000194 0.000137 0.000094 0.000064 0.000042 0.000027 0.000016 0.000010 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000008 0.000013 0.000021 0.000031 0.000047 0.000068 0.000097 0.000137 0.000191 0.000266 0.000366 0.000498 0.000673 0.000899 0.001189 0.001557 0.002018 0.002588 0.003282 0.004116 0.005096 0.006225 0.007491 0.008872 0.010329 0.011806 0.013233 0.014526 0.015593 0.016337 0.016666 0.016500 0.015779 0.014476 0.012598 0.010194 0.007357 0.004219 0.000944 -0.002280 -0.005261 -0.007815 -0.009786 -0.011057 -0.011569 -0.011322 -0.010382 -0.008877 -0.006986 -0.004928 -0.002937 -0.001245 -0.000058 0.000465 0.000230 -0.000785 -0.002521 -0.004844 -0.007554 -0.010408 -0.013135 -0.015472 -0.017183 -0.018088 -0.018079 -0.017138 -0.015334 -0.012822 -0.009831 -0.006638 -0.003546 -0.000851 0.001186 0.002365 0.002567 0.001767 0.000036 -0.002466 -0.005504 -0.008794 -0.012031 -0.014918 -0.017196 -0.018669 -0.019221 -0.018824 -0.017541 -0.015515 -0.012956 -0.010114 -0.007256 -0.004642 -0.002494 -0.000980 -0.000197 -0.000167 -0.000831 -0.002064 -0.003690 -0.005493 -0.007247 -0.008733 -0.009760 -0.010182 -0.009909 -0.008916 -0.007238 -0.004968 -0.002244 0.000765 0.003876 0.006907 0.009692 0.012093 0.014010 0.015381 0.016189 0.016450 0.016215 0.015557 0.014563 0.013328 0.011944 0.010495 0.009054 0.007677 0.006404 0.005261 0.004261 0.003405 0.002689 0.002100 0.001624 0.001244 0.000944 0.000711 0.000529 0.000390 0.000284 0.000203 0.000143 0.000099 0.000067 0.000044 0.000028 0.000018 0.000011 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000009 0.000014 0.000022 0.000033 0.000049 0.000070 0.000100 0.000141 0.000198 0.000274 0.000376 0.000512 0.000691 0.000923 0.001220 0.001598 0.002070 0.002655 0.003368 0.004224 0.005229 0.006386 0.007683 0.009094 0.010579 0.012080 0.013523 0.014821 0.015877 0.016592 0.016870 0.016629 0.015807 0.014375 0.012340 0.009754 0.006712 0.003353 -0.000152 -0.003606 -0.006804 -0.009550 -0.011673 -0.013043 -0.013585 -0.013287 -0.012206 -0.010462 -0.008232 -0.005735 -0.003213 -0.000912 0.000945 0.002175 0.002653 0.002327 0.001223 -0.000560 -0.002854 -0.005442 -0.008076 -0.010505 -0.012497 -0.013865 -0.014485 -0.014310 -0.013372 -0.011782 -0.009719 -0.007409 -0.005105 -0.003056 -0.001488 -0.000572 -0.000412 -0.001032 -0.002371 -0.004293 -0.006596 -0.009041 -0.011369 -0.013335 -0.014731 -0.015407 -0.015289 -0.014380 -0.012765 -0.010600 -0.008092 -0.005482 -0.003020 -0.000936 0.000579 0.001390 0.001439 0.000739 -0.000620 -0.002486 -0.004659 -0.006909 -0.009002 -0.010715 -0.011862 -0.012303 -0.011963 -0.010828 -0.008952 -0.006443 -0.003457 -0.000176 0.003203 0.006485 0.009497 0.012095 0.014176 0.015677 0.016579 0.016903 0.016702 0.016053 0.015049 0.013787 0.012366 0.010873 0.009385 0.007959 0.006640 0.005455 0.004417 0.003529 0.002785 0.002174 0.001680 0.001286 0.000976 0.000734 0.000546 0.000402 0.000292 0.000209 0.000147 0.000101 0.000068 0.000045 0.000029 0.000018 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000010 0.000016 0.000024 0.000035 0.000050 0.000072 0.000102 0.000144 0.000201 0.000278 0.000381 0.000518 0.000698 0.000932 0.001232 0.001613 0.002090 0.002680 0.003401 0.004264 0.005279 0.006446 0.007751 0.009170 0.010659 0.012158 0.013592 0.014871 0.015896 0.016567 0.016786 0.016469 0.015554 0.014011 0.011850 0.009123 0.005928 0.002407 -0.001260 -0.004871 -0.008212 -0.011076 -0.013281 -0.014685 -0.015201 -0.014807 -0.013549 -0.011539 -0.008952 -0.006006 -0.002950 -0.000039 0.002487 0.004422 0.005617 0.005988 0.005528 0.004303 0.002448 0.000154 -0.002356 -0.004845 -0.007087 -0.008890 -0.010114 -0.010684 -0.010596 -0.009917 -0.008776 -0.007346 -0.005828 -0.004426 -0.003325 -0.002671 -0.002550 -0.002984 -0.003923 -0.005256 -0.006816 -0.008406 -0.009820 -0.010863 -0.011379 -0.011266 -0.010490 -0.009088 -0.007165 -0.004887 -0.002460 -0.000113 0.001924 0.003449 0.004303 0.004389 0.003682 0.002232 0.000159 -0.002359 -0.005101 -0.007825 -0.010288 -0.012267 -0.013578 -0.014091 -0.013741 -0.012529 -0.010522 -0.007845 -0.004664 -0.001178 0.002405 0.005885 0.009078 0.011838 0.014056 0.015671 0.016663 0.017054 0.016899 0.016277 0.015283 0.014020 0.012588 0.011077 0.009566 0.008117 0.006773 0.005565 0.004506 0.003599 0.002840 0.002216 0.001712 0.001310 0.000993 0.000746 0.000555 0.000408 0.000296 0.000211 0.000148 0.000102 0.000069 0.000045 0.000029 0.000019 0.000012 0.000007 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000011 0.000017 0.000025 0.000036 0.000051 0.000073 0.000103 0.000144 0.000200 0.000277 0.000379 0.000515 0.000693 0.000925 0.001222 0.001599 0.002073 0.002659 0.003374 0.004232 0.005239 0.006396 0.007688 0.009090 0.010557 0.012028 0.013428 0.014666 0.015643 0.016258 0.016413 0.016025 0.015034 0.013410 0.011162 0.008346 0.005062 0.001453 -0.002298 -0.005985 -0.009387 -0.012292 -0.014509 -0.015889 -0.016334 -0.015813 -0.014363 -0.012091 -0.009164 -0.005801 -0.002250 0.001225 0.004370 0.006964 0.008833 0.009866 0.010027 0.009350 0.007939 0.005955 0.003600 0.001092 -0.001349 -0.003529 -0.005295 -0.006546 -0.007247 -0.007419 -0.007144 -0.006545 -0.005773 -0.004986 -0.004330 -0.003922 -0.003835 -0.004087 -0.004639 -0.005402 -0.006247 -0.007018 -0.007557 -0.007723 -0.007408 -0.006558 -0.005176 -0.003330 -0.001143 0.001210 0.003526 0.005588 0.007189 0.008154 0.008357 0.007735 0.006297 0.004125 0.001367 -0.001776 -0.005066 -0.008250 -0.011081 -0.013334 -0.014833 -0.015454 -0.015144 -0.013915 -0.011847 -0.009075 -0.005780 -0.002167 0.001549 0.005158 0.008474 0.011347 0.013668 0.015372 0.016441 0.016897 0.016794 0.016213 0.015251 0.014011 0.012594 0.011092 0.009586 0.008137 0.006793 0.005582 0.004520 0.003611 0.002849 0.002222 0.001716 0.001312 0.000994 0.000746 0.000554 0.000407 0.000294 0.000209 0.000146 0.000100 0.000067 0.000044 0.000028 0.000018 0.000011 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000012 0.000017 0.000025 0.000036 0.000051 0.000072 0.000102 0.000142 0.000197 0.000271 0.000370 0.000502 0.000675 0.000900 0.001189 0.001556 0.002018 0.002589 0.003287 0.004123 0.005105 0.006231 0.007488 0.008848 0.010267 0.011686 0.013028 0.014204 0.015117 0.015667 0.015759 0.015312 0.014268 0.012598 0.010315 0.007472 0.004170 0.000554 -0.003194 -0.006868 -0.010246 -0.013114 -0.015278 -0.016583 -0.016925 -0.016267 -0.014638 -0.012136 -0.008922 -0.005211 -0.001250 0.002695 0.006364 0.009521 0.011976 0.013596 0.014318 0.014149 0.013164 0.011496 0.009323 0.006846 0.004274 0.001800 -0.000413 -0.002244 -0.003626 -0.004545 -0.005038 -0.005180 -0.005076 -0.004842 -0.004586 -0.004400 -0.004341 -0.004422 -0.004618 -0.004860 -0.005052 -0.005079 -0.004830 -0.004209 -0.003158 -0.001662 0.000240 0.002455 0.004841 0.007222 0.009397 0.011165 0.012340 0.012774 0.012370 0.011100 0.009002 0.006186 0.002822 -0.000871 -0.004641 -0.008231 -0.011389 -0.013897 -0.015581 -0.016328 -0.016094 -0.014901 -0.012839 -0.010050 -0.006723 -0.003067 0.000697 0.004359 0.007730 0.010659 0.013036 0.014797 0.015922 0.016434 0.016386 0.015857 0.014944 0.013750 0.012374 0.010909 0.009435 0.008014 0.006692 0.005501 0.004455 0.003559 0.002808 0.002190 0.001690 0.001292 0.000979 0.000734 0.000545 0.000399 0.000288 0.000204 0.000142 0.000096 0.000064 0.000042 0.000027 0.000017 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000018 0.000025 0.000036 0.000050 0.000070 0.000098 0.000137 0.000189 0.000259 0.000354 0.000479 0.000644 0.000858 0.001133 0.001484 0.001924 0.002470 0.003137 0.003936 0.004874 0.005949 0.007147 0.008441 0.009788 0.011130 0.012391 0.013487 0.014323 0.014804 0.014838 0.014349 0.013281 0.011609 0.009345 0.006544 0.003305 -0.000231 -0.003887 -0.007457 -0.010727 -0.013484 -0.015534 -0.016724 -0.016949 -0.016163 -0.014390 -0.011720 -0.008307 -0.004356 -0.000109 0.004170 0.008221 0.011803 0.014715 0.016808 0.017999 0.018271 0.017674 0.016315 0.014347 0.011954 0.009331 0.006667 0.004131 0.001856 -0.000066 -0.001590 -0.002714 -0.003473 -0.003929 -0.004160 -0.004244 -0.004245 -0.004205 -0.004139 -0.004026 -0.003820 -0.003453 -0.002848 -0.001933 -0.000657 0.001000 0.003015 0.005321 0.007805 0.010313 0.012667 0.014676 0.016151 0.016929 0.016889 0.015961 0.014144 0.011501 0.008164 0.004320 0.000199 -0.003941 -0.007840 -0.011251 -0.013960 -0.015802 -0.016673 -0.016536 -0.015423 -0.013428 -0.010698 -0.007423 -0.003813 -0.000089 0.003540 0.006889 0.009808 0.012188 0.013966 0.015123 0.015676 0.015680 0.015212 0.014364 0.013236 0.011926 0.010524 0.009109 0.007741 0.006468 0.005318 0.004308 0.003442 0.002716 0.002118 0.001635 0.001250 0.000946 0.000709 0.000526 0.000384 0.000277 0.000195 0.000135 0.000091 0.000060 0.000039 0.000025 0.000016 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000017 0.000025 0.000034 0.000048 0.000067 0.000093 0.000128 0.000177 0.000242 0.000330 0.000446 0.000599 0.000798 0.001054 0.001381 0.001792 0.002302 0.002925 0.003672 0.004548 0.005552 0.006669 0.007873 0.009124 0.010364 0.011524 0.012523 0.013273 0.013683 0.013668 0.013158 0.012100 0.010473 0.008289 0.005603 0.002508 -0.000859 -0.004329 -0.007708 -0.010787 -0.013364 -0.015251 -0.016300 -0.016404 -0.015519 -0.013661 -0.010912 -0.007416 -0.003365 0.001008 0.005450 0.009707 0.013540 0.016744 0.019165 0.020704 0.021327 0.021061 0.019991 0.018248 0.015994 0.013409 0.010674 0.007956 0.005396 0.003103 0.001146 -0.000443 -0.001667 -0.002552 -0.003144 -0.003491 -0.003636 -0.003611 -0.003425 -0.003066 -0.002505 -0.001698 -0.000601 0.000825 0.002594 0.004694 0.007075 0.009647 0.012282 0.014823 0.017093 0.018912 0.020108 0.020540 0.020108 0.018769 0.016540 0.013507 0.009813 0.005655 0.001269 -0.003091 -0.007169 -0.010725 -0.013554 -0.015503 -0.016475 -0.016442 -0.015440 -0.013565 -0.010965 -0.007825 -0.004353 -0.000760 0.002749 0.005995 0.008834 0.011159 0.012908 0.014063 0.014641 0.014692 0.014288 0.013517 0.012474 0.011253 0.009940 0.008609 0.007321 0.006120 0.005034 0.004079 0.003260 0.002573 0.002007 0.001549 0.001184 0.000896 0.000672 0.000497 0.000363 0.000261 0.000184 0.000127 0.000085 0.000056 0.000036 0.000022 0.000014 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000017 0.000023 0.000032 0.000045 0.000062 0.000085 0.000117 0.000161 0.000220 0.000299 0.000404 0.000542 0.000722 0.000954 0.001250 0.001623 0.002087 0.002653 0.003333 0.004130 0.005043 0.006057 0.007149 0.008281 0.009399 0.010439 0.011328 0.011983 0.012324 0.012272 0.011763 0.010752 0.009220 0.007179 0.004681 0.001814 -0.001297 -0.004494 -0.007595 -0.010408 -0.012744 -0.014428 -0.015319 -0.015317 -0.014377 -0.012511 -0.009792 -0.006350 -0.002364 0.001952 0.006360 0.010620 0.014504 0.017813 0.020392 0.022137 0.023002 0.022998 0.022189 0.020683 0.018622 0.016168 0.013488 0.010741 0.008072 0.005594 0.003393 0.001521 0.000002 -0.001166 -0.002001 -0.002527 -0.002773 -0.002756 -0.002484 -0.001952 -0.001142 -0.000033 0.001396 0.003155 0.005235 0.007596 0.010170 0.012853 0.015512 0.017991 0.020120 0.021732 0.022674 0.022824 0.022104 0.020489 0.018014 0.014773 0.010918 0.006645 0.002185 -0.002216 -0.006313 -0.009880 -0.012726 -0.014709 -0.015743 -0.015805 -0.014934 -0.013225 -0.010819 -0.007894 -0.004645 -0.001275 0.002026 0.005087 0.007771 0.009979 0.011653 0.012772 0.013352 0.013440 0.013101 0.012417 0.011476 0.010364 0.009163 0.007943 0.006758 0.005652 0.004651 0.003770 0.003014 0.002380 0.001857 0.001434 0.001096 0.000830 0.000621 0.000460 0.000335 0.000241 0.000169 0.000116 0.000077 0.000050 0.000032 0.000019 0.000012 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000040 0.000055 0.000076 0.000104 0.000142 0.000193 0.000261 0.000353 0.000473 0.000630 0.000833 0.001093 0.001421 0.001828 0.002327 0.002925 0.003627 0.004430 0.005322 0.006281 0.007272 0.008248 0.009153 0.009920 0.010476 0.010751 0.010676 0.010194 0.009267 0.007879 0.006042 0.003803 0.001241 -0.001530 -0.004369 -0.007115 -0.009595 -0.011638 -0.013088 -0.013816 -0.013732 -0.012793 -0.011008 -0.008441 -0.005205 -0.001460 0.002601 0.006765 0.010813 0.014536 0.017750 0.020307 0.022106 0.023096 0.023274 0.022688 0.021427 0.019610 0.017378 0.014880 0.012262 0.009660 0.007188 0.004938 0.002974 0.001334 0.000035 -0.000920 -0.001541 -0.001840 -0.001827 -0.001507 -0.000880 0.000063 0.001329 0.002919 0.004826 0.007021 0.009452 0.012039 0.014674 0.017226 0.019547 0.021479 0.022872 0.023592 0.023537 0.022645 0.020907 0.018365 0.015118 0.011315 0.007144 0.002822 -0.001421 -0.005360 -0.008788 -0.011532 -0.013463 -0.014506 -0.014643 -0.013913 -0.012405 -0.010249 -0.007610 -0.004668 -0.001606 0.001400 0.004194 0.006652 0.008682 0.010230 0.011277 0.011837 0.011949 0.011674 0.011085 0.010259 0.009275 0.008208 0.007119 0.006061 0.005071 0.004175 0.003385 0.002708 0.002138 0.001670 0.001290 0.000986 0.000747 0.000559 0.000414 0.000302 0.000216 0.000151 0.000103 0.000069 0.000044 0.000027 0.000016 0.000009 0.000005 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000048 0.000065 0.000088 0.000119 0.000161 0.000218 0.000294 0.000394 0.000525 0.000695 0.000913 0.001188 0.001530 0.001950 0.002454 0.003046 0.003723 0.004475 0.005282 0.006114 0.006933 0.007688 0.008323 0.008778 0.008992 0.008907 0.008477 0.007670 0.006472 0.004897 0.002983 0.000800 -0.001557 -0.003965 -0.006287 -0.008375 -0.010083 -0.011277 -0.011845 -0.011711 -0.010836 -0.009226 -0.006933 -0.004056 -0.000730 0.002880 0.006591 0.010212 0.013563 0.016482 0.018838 0.020539 0.021532 0.021812 0.021410 0.020397 0.018869 0.016943 0.014747 0.012407 0.010044 0.007764 0.005653 0.003780 0.002189 0.000909 -0.000049 -0.000680 -0.000988 -0.000977 -0.000649 -0.000005 0.000956 0.002231 0.003813 0.005682 0.007800 0.010111 0.012534 0.014965 0.017283 0.019354 0.021038 0.022205 0.022741 0.022562 0.021620 0.019914 0.017491 0.014445 0.010913 0.007066 0.003098 -0.000785 -0.004384 -0.007517 -0.010032 -0.011817 -0.012809 -0.012993 -0.012405 -0.011124 -0.009267 -0.006978 -0.004415 -0.001742 0.000890 0.003342 0.005504 0.007297 0.008671 0.009610 0.010125 0.010250 0.010035 0.009544 0.008845 0.008006 0.007090 0.006154 0.005242 0.004387 0.003613 0.002931 0.002345 0.001853 0.001448 0.001119 0.000856 0.000649 0.000486 0.000359 0.000262 0.000187 0.000131 0.000089 0.000058 0.000037 0.000022 0.000012 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000030 0.000040 0.000053 0.000071 0.000094 0.000127 0.000171 0.000229 0.000307 0.000409 0.000542 0.000713 0.000929 0.001200 0.001531 0.001930 0.002399 0.002936 0.003531 0.004171 0.004829 0.005475 0.006070 0.006567 0.006919 0.007077 0.006997 0.006641 0.005986 0.005020 0.003756 0.002226 0.000483 -0.001393 -0.003307 -0.005148 -0.006797 -0.008136 -0.009059 -0.009477 -0.009326 -0.008576 -0.007231 -0.005332 -0.002957 -0.000215 0.002762 0.005825 0.008822 0.011606 0.014046 0.016034 0.017493 0.018380 0.018683 0.018426 0.017659 0.016458 0.014913 0.013126 0.011198 0.009228 0.007305 0.005506 0.003891 0.002504 0.001375 0.000523 -0.000044 -0.000322 -0.000311 -0.000011 0.000575 0.001445 0.002594 0.004009 0.005666 0.007530 0.009545 0.011640 0.013723 0.015691 0.017429 0.018821 0.019759 0.020149 0.019924 0.019049 0.017527 0.015400 0.012752 0.009698 0.006386 0.002980 -0.000350 -0.003434 -0.006121 -0.008284 -0.009831 -0.010709 -0.010908 -0.010457 -0.009423 -0.007904 -0.006019 -0.003901 -0.001685 0.000501 0.002542 0.004347 0.005849 0.007006 0.007804 0.008250 0.008374 0.008215 0.007826 0.007262 0.006580 0.005832 0.005064 0.004316 0.003613 0.002977 0.002416 0.001934 0.001530 0.001196 0.000925 0.000709 0.000537 0.000403 0.000298 0.000216 0.000154 0.000107 0.000072 0.000047 0.000029 0.000016 0.000008 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000040 0.000052 0.000068 0.000090 0.000120 0.000160 0.000213 0.000284 0.000377 0.000497 0.000650 0.000842 0.001079 0.001364 0.001699 0.002084 0.002511 0.002969 0.003442 0.003905 0.004329 0.004683 0.004932 0.005040 0.004976 0.004714 0.004237 0.003538 0.002627 0.001526 0.000275 -0.001070 -0.002439 -0.003753 -0.004926 -0.005873 -0.006517 -0.006794 -0.006659 -0.006088 -0.005086 -0.003682 -0.001932 0.000085 0.002273 0.004524 0.006728 0.008780 0.010583 0.012062 0.013159 0.013842 0.014102 0.013954 0.013431 0.012587 0.011483 0.010191 0.008785 0.007336 0.005911 0.004565 0.003347 0.002293 0.001429 0.000772 0.000332 0.000116 0.000126 0.000363 0.000826 0.001512 0.002416 0.003526 0.004824 0.006278 0.007847 0.009474 0.011087 0.012606 0.013942 0.015005 0.015712 0.015991 0.015792 0.015089 0.013883 0.012209 0.010131 0.007740 0.005150 0.002486 -0.000118 -0.002532 -0.004639 -0.006341 -0.007567 -0.008275 -0.008457 -0.008135 -0.007361 -0.006210 -0.004774 -0.003154 -0.001454 0.000227 0.001801 0.003196 0.004360 0.005262 0.005889 0.006247 0.006356 0.006249 0.005963 0.005540 0.005025 0.004457 0.003873 0.003302 0.002766 0.002279 0.001851 0.001483 0.001174 0.000919 0.000713 0.000547 0.000415 0.000311 0.000230 0.000166 0.000118 0.000081 0.000053 0.000033 0.000019 0.000010 0.000003 -0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000042 0.000052 0.000067 0.000087 0.000115 0.000153 0.000204 0.000271 0.000357 0.000466 0.000602 0.000766 0.000961 0.001185 0.001434 0.001703 0.001980 0.002252 0.002501 0.002708 0.002853 0.002915 0.002876 0.002722 0.002444 0.002037 0.001508 0.000871 0.000148 -0.000628 -0.001417 -0.002172 -0.002844 -0.003382 -0.003743 -0.003889 -0.003794 -0.003445 -0.002846 -0.002014 -0.000981 0.000204 0.001486 0.002801 0.004087 0.005281 0.006332 0.007194 0.007838 0.008245 0.008411 0.008343 0.008061 0.007593 0.006973 0.006241 0.005437 0.004603 0.003776 0.002990 0.002273 0.001648 0.001132 0.000736 0.000470 0.000338 0.000345 0.000492 0.000780 0.001208 0.001775 0.002474 0.003296 0.004223 0.005229 0.006278 0.007326 0.008319 0.009199 0.009906 0.010383 0.010582 0.010466 0.010016 0.009232 0.008135 0.006766 0.005184 0.003462 0.001686 -0.000056 -0.001677 -0.003097 -0.004251 -0.005088 -0.005579 -0.005718 -0.005519 -0.005015 -0.004255 -0.003301 -0.002219 -0.001080 0.000050 0.001112 0.002056 0.002847 0.003464 0.003897 0.004149 0.004235 0.004174 0.003991 0.003714 0.003373 0.002995 0.002605 0.002222 0.001862 0.001536 0.001249 0.001002 0.000795 0.000624 0.000485 0.000373 0.000284 0.000213 0.000156 0.000112 0.000078 0.000052 0.000032 0.000018 0.000008 0.000002 -0.000002 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000015 0.000014 0.000014 0.000014 0.000016 0.000020 0.000027 0.000038 0.000055 0.000079 0.000111 0.000151 0.000200 0.000258 0.000325 0.000398 0.000475 0.000551 0.000621 0.000680 0.000721 0.000739 0.000731 0.000694 0.000625 0.000526 0.000397 0.000242 0.000068 -0.000119 -0.000307 -0.000486 -0.000642 -0.000763 -0.000839 -0.000860 -0.000820 -0.000719 -0.000558 -0.000343 -0.000084 0.000206 0.000513 0.000819 0.001111 0.001375 0.001602 0.001785 0.001921 0.002008 0.002049 0.002044 0.001999 0.001918 0.001805 0.001668 0.001514 0.001349 0.001180 0.001015 0.000860 0.000721 0.000601 0.000506 0.000440 0.000405 0.000405 0.000443 0.000522 0.000644 0.000814 0.001034 0.001305 0.001627 0.001994 0.002396 0.002816 0.003234 0.003624 0.003957 0.004205 0.004342 0.004347 0.004207 0.003916 0.003479 0.002910 0.002233 0.001480 0.000688 -0.000101 -0.000846 -0.001509 -0.002055 -0.002459 -0.002703 -0.002783 -0.002701 -0.002473 -0.002119 -0.001669 -0.001152 -0.000604 -0.000055 0.000464 0.000930 0.001324 0.001635 0.001858 0.001994 0.002048 0.002029 0.001950 0.001822 0.001659 0.001477 0.001287 0.001099 0.000923 0.000763 0.000623 0.000502 0.000401 0.000317 0.000249 0.000193 0.000147 0.000110 0.000080 0.000055 0.000036 0.000021 0.000010 0.000002 -0.000003 -0.000006 -0.000007 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000006 0.000002 -0.000004 -0.000012 -0.000024 -0.000039 -0.000059 -0.000084 -0.000114 -0.000151 -0.000195 -0.000248 -0.000310 -0.000384 -0.000469 -0.000567 -0.000675 -0.000793 -0.000916 -0.001041 -0.001162 -0.001272 -0.001363 -0.001426 -0.001450 -0.001426 -0.001345 -0.001201 -0.000990 -0.000715 -0.000382 -0.000004 0.000403 0.000819 0.001220 0.001581 0.001879 0.002089 0.002191 0.002171 0.002019 0.001733 0.001320 0.000793 0.000174 -0.000512 -0.001232 -0.001952 -0.002636 -0.003249 -0.003761 -0.004147 -0.004390 -0.004484 -0.004431 -0.004243 -0.003938 -0.003539 -0.003074 -0.002571 -0.002055 -0.001551 -0.001080 -0.000659 -0.000298 -0.000008 0.000207 0.000346 0.000409 0.000399 0.000319 0.000175 -0.000027 -0.000278 -0.000565 -0.000873 -0.001187 -0.001489 -0.001764 -0.001995 -0.002173 -0.002288 -0.002336 -0.002317 -0.002233 -0.002091 -0.001899 -0.001667 -0.001409 -0.001138 -0.000867 -0.000609 -0.000374 -0.000171 -0.000005 0.000120 0.000206 0.000254 0.000269 0.000255 0.000219 0.000167 0.000106 0.000042 -0.000020 -0.000076 -0.000123 -0.000159 -0.000184 -0.000198 -0.000202 -0.000197 -0.000183 -0.000164 -0.000143 -0.000120 -0.000099 -0.000081 -0.000065 -0.000052 -0.000041 -0.000031 -0.000022 -0.000013 -0.000006 0.000001 0.000006 0.000009 0.000009 0.000008 0.000005 0.000002 -0.000003 -0.000007 -0.000010 -0.000013 -0.000014 -0.000015 -0.000014 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000006 0.000007 0.000007 0.000005 0.000002 -0.000002 -0.000010 -0.000022 -0.000038 -0.000061 -0.000091 -0.000130 -0.000181 -0.000245 -0.000325 -0.000424 -0.000546 -0.000694 -0.000871 -0.001080 -0.001322 -0.001594 -0.001894 -0.002211 -0.002536 -0.002852 -0.003140 -0.003380 -0.003546 -0.003615 -0.003561 -0.003366 -0.003015 -0.002502 -0.001833 -0.001024 -0.000106 0.000883 0.001890 0.002859 0.003729 0.004439 0.004933 0.005161 0.005090 0.004699 0.003986 0.002970 0.001688 0.000193 -0.001447 -0.003154 -0.004845 -0.006437 -0.007853 -0.009026 -0.009905 -0.010458 -0.010672 -0.010556 -0.010136 -0.009454 -0.008562 -0.007519 -0.006385 -0.005220 -0.004078 -0.003004 -0.002037 -0.001206 -0.000532 -0.000027 0.000303 0.000456 0.000432 0.000236 -0.000124 -0.000640 -0.001296 -0.002072 -0.002942 -0.003873 -0.004827 -0.005761 -0.006632 -0.007395 -0.008009 -0.008436 -0.008647 -0.008622 -0.008350 -0.007836 -0.007094 -0.006156 -0.005060 -0.003857 -0.002604 -0.001358 -0.000178 0.000885 0.001786 0.002492 0.002982 0.003247 0.003293 0.003135 0.002801 0.002324 0.001746 0.001107 0.000449 -0.000190 -0.000779 -0.001292 -0.001712 -0.002028 -0.002239 -0.002347 -0.002363 -0.002301 -0.002177 -0.002008 -0.001811 -0.001598 -0.001383 -0.001174 -0.000979 -0.000801 -0.000644 -0.000509 -0.000396 -0.000304 -0.000230 -0.000173 -0.000130 -0.000099 -0.000077 -0.000061 -0.000050 -0.000042 -0.000036 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000011 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000002 -0.000003 -0.000011 -0.000023 -0.000039 -0.000063 -0.000096 -0.000141 -0.000199 -0.000274 -0.000371 -0.000493 -0.000645 -0.000833 -0.001063 -0.001340 -0.001668 -0.002049 -0.002479 -0.002954 -0.003459 -0.003976 -0.004481 -0.004945 -0.005331 -0.005601 -0.005717 -0.005641 -0.005342 -0.004798 -0.004002 -0.002961 -0.001703 -0.000272 0.001268 0.002838 0.004350 0.005708 0.006817 0.007590 0.007952 0.007848 0.007250 0.006157 0.004597 0.002630 0.000341 -0.002163 -0.004763 -0.007329 -0.009734 -0.011864 -0.013618 -0.014922 -0.015731 -0.016030 -0.015833 -0.015183 -0.014143 -0.012794 -0.011225 -0.009526 -0.007784 -0.006081 -0.004484 -0.003049 -0.001817 -0.000819 -0.000072 0.000414 0.000637 0.000598 0.000300 -0.000248 -0.001035 -0.002044 -0.003249 -0.004615 -0.006097 -0.007639 -0.009175 -0.010636 -0.011945 -0.013031 -0.013825 -0.014269 -0.014318 -0.013948 -0.013155 -0.011958 -0.010401 -0.008550 -0.006488 -0.004314 -0.002130 -0.000041 0.001856 0.003477 0.004758 0.005652 0.006142 0.006229 0.005941 0.005324 0.004438 0.003358 0.002159 0.000918 -0.000294 -0.001416 -0.002399 -0.003208 -0.003824 -0.004240 -0.004463 -0.004510 -0.004406 -0.004181 -0.003867 -0.003493 -0.003089 -0.002676 -0.002275 -0.001899 -0.001558 -0.001257 -0.000999 -0.000782 -0.000605 -0.000462 -0.000351 -0.000265 -0.000200 -0.000153 -0.000117 -0.000092 -0.000072 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000002 -0.000002 -0.000009 -0.000019 -0.000035 -0.000057 -0.000088 -0.000130 -0.000188 -0.000264 -0.000362 -0.000489 -0.000650 -0.000851 -0.001102 -0.001409 -0.001780 -0.002220 -0.002731 -0.003310 -0.003949 -0.004631 -0.005331 -0.006017 -0.006647 -0.007176 -0.007550 -0.007717 -0.007628 -0.007242 -0.006528 -0.005477 -0.004100 -0.002432 -0.000533 0.001514 0.003604 0.005619 0.007432 0.008920 0.009964 0.010468 0.010360 0.009602 0.008196 0.006180 0.003636 0.000675 -0.002560 -0.005909 -0.009204 -0.012281 -0.014989 -0.017203 -0.018830 -0.019815 -0.020143 -0.019838 -0.018959 -0.017591 -0.015841 -0.013823 -0.011654 -0.009447 -0.007301 -0.005301 -0.003513 -0.001989 -0.000759 0.000157 0.000749 0.001017 0.000961 0.000586 -0.000101 -0.001090 -0.002365 -0.003899 -0.005654 -0.007577 -0.009599 -0.011640 -0.013605 -0.015396 -0.016909 -0.018048 -0.018727 -0.018879 -0.018462 -0.017462 -0.015901 -0.013833 -0.011345 -0.008549 -0.005579 -0.002581 0.000300 0.002925 0.005174 0.006951 0.008190 0.008859 0.008962 0.008532 0.007635 0.006356 0.004798 0.003069 0.001280 -0.000469 -0.002089 -0.003508 -0.004678 -0.005569 -0.006172 -0.006496 -0.006566 -0.006417 -0.006092 -0.005636 -0.005094 -0.004505 -0.003904 -0.003320 -0.002773 -0.002276 -0.001839 -0.001463 -0.001149 -0.000891 -0.000683 -0.000520 -0.000393 -0.000297 -0.000225 -0.000171 -0.000131 -0.000101 -0.000078 -0.000060 -0.000046 -0.000035 -0.000027 -0.000019 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 -0.000001 -0.000007 -0.000015 -0.000028 -0.000047 -0.000073 -0.000111 -0.000162 -0.000231 -0.000323 -0.000443 -0.000597 -0.000794 -0.001040 -0.001348 -0.001725 -0.002181 -0.002723 -0.003353 -0.004069 -0.004859 -0.005703 -0.006572 -0.007426 -0.008214 -0.008878 -0.009355 -0.009579 -0.009489 -0.009035 -0.008180 -0.006912 -0.005244 -0.003218 -0.000907 0.001588 0.004140 0.006606 0.008832 0.010667 0.011971 0.012625 0.012544 0.011685 0.010049 0.007687 0.004698 0.001219 -0.002576 -0.006494 -0.010335 -0.013902 -0.017018 -0.019538 -0.021357 -0.022416 -0.022704 -0.022258 -0.021152 -0.019495 -0.017413 -0.015046 -0.012532 -0.009999 -0.007562 -0.005312 -0.003322 -0.001641 -0.000297 0.000694 0.001329 0.001609 0.001539 0.001121 0.000361 -0.000738 -0.002162 -0.003892 -0.005892 -0.008109 -0.010469 -0.012883 -0.015240 -0.017421 -0.019300 -0.020754 -0.021671 -0.021962 -0.021565 -0.020456 -0.018654 -0.016217 -0.013249 -0.009886 -0.006290 -0.002642 0.000875 0.004087 0.006840 0.009011 0.010515 0.011309 0.011394 0.010812 0.009643 0.007994 0.005994 0.003780 0.001492 -0.000742 -0.002810 -0.004621 -0.006111 -0.007243 -0.008007 -0.008414 -0.008495 -0.008297 -0.007873 -0.007282 -0.006580 -0.005818 -0.005042 -0.004287 -0.003581 -0.002941 -0.002378 -0.001894 -0.001489 -0.001156 -0.000889 -0.000677 -0.000513 -0.000387 -0.000292 -0.000220 -0.000166 -0.000126 -0.000096 -0.000072 -0.000054 -0.000040 -0.000029 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 -0.000000 -0.000004 -0.000011 -0.000021 -0.000036 -0.000058 -0.000089 -0.000132 -0.000191 -0.000271 -0.000377 -0.000515 -0.000694 -0.000921 -0.001208 -0.001565 -0.002004 -0.002536 -0.003168 -0.003903 -0.004739 -0.005663 -0.006652 -0.007673 -0.008679 -0.009612 -0.010404 -0.010981 -0.011266 -0.011189 -0.010690 -0.009727 -0.008286 -0.006380 -0.004057 -0.001402 0.001470 0.004415 0.007267 0.009852 0.011996 0.013539 0.014348 0.014327 0.013427 0.011654 0.009069 0.005785 0.001963 -0.002199 -0.006482 -0.010658 -0.014508 -0.017838 -0.020489 -0.022352 -0.023370 -0.023542 -0.022917 -0.021589 -0.019686 -0.017356 -0.014756 -0.012040 -0.009345 -0.006792 -0.004472 -0.002451 -0.000770 0.000552 0.001512 0.002116 0.002373 0.002291 0.001873 0.001118 0.000022 -0.001414 -0.003182 -0.005256 -0.007592 -0.010120 -0.012749 -0.015362 -0.017825 -0.019995 -0.021725 -0.022882 -0.023352 -0.023054 -0.021950 -0.020050 -0.017414 -0.014153 -0.010418 -0.006396 -0.002294 0.001676 0.005308 0.008422 0.010869 0.012548 0.013405 0.013439 0.012696 0.011269 0.009283 0.006888 0.004247 0.001522 -0.001133 -0.003587 -0.005732 -0.007492 -0.008825 -0.009718 -0.010185 -0.010265 -0.010012 -0.009491 -0.008772 -0.007921 -0.007001 -0.006066 -0.005157 -0.004308 -0.003539 -0.002862 -0.002282 -0.001796 -0.001396 -0.001075 -0.000820 -0.000621 -0.000468 -0.000352 -0.000264 -0.000198 -0.000148 -0.000111 -0.000082 -0.000060 -0.000044 -0.000031 -0.000021 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000001 0.000000 -0.000002 -0.000007 -0.000015 -0.000027 -0.000044 -0.000069 -0.000103 -0.000152 -0.000218 -0.000306 -0.000424 -0.000578 -0.000777 -0.001030 -0.001351 -0.001750 -0.002242 -0.002837 -0.003545 -0.004370 -0.005308 -0.006347 -0.007461 -0.008614 -0.009753 -0.010815 -0.011723 -0.012395 -0.012745 -0.012694 -0.012175 -0.011141 -0.009573 -0.007489 -0.004939 -0.002015 0.001155 0.004413 0.007578 0.010457 0.012862 0.014617 0.015579 0.015644 0.014764 0.012947 0.010263 0.006840 0.002857 -0.001471 -0.005902 -0.010193 -0.014110 -0.017448 -0.020046 -0.021798 -0.022655 -0.022629 -0.021789 -0.020246 -0.018148 -0.015661 -0.012955 -0.010192 -0.007512 -0.005031 -0.002832 -0.000966 0.000545 0.001700 0.002516 0.003012 0.003210 0.003123 0.002751 0.002087 0.001116 -0.000181 -0.001813 -0.003774 -0.006037 -0.008546 -0.011217 -0.013935 -0.016560 -0.018935 -0.020897 -0.022291 -0.022981 -0.022866 -0.021888 -0.020046 -0.017394 -0.014041 -0.010148 -0.005916 -0.001570 0.002654 0.006529 0.009850 0.012450 0.014210 0.015068 0.015019 0.014114 0.012451 0.010170 0.007439 0.004439 0.001353 -0.001649 -0.004416 -0.006829 -0.008804 -0.010291 -0.011277 -0.011780 -0.011844 -0.011531 -0.010916 -0.010078 -0.009093 -0.008032 -0.006956 -0.005913 -0.004939 -0.004058 -0.003284 -0.002620 -0.002063 -0.001606 -0.001238 -0.000945 -0.000717 -0.000540 -0.000405 -0.000303 -0.000225 -0.000167 -0.000123 -0.000090 -0.000065 -0.000046 -0.000032 -0.000022 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000005 -0.000010 -0.000019 -0.000032 -0.000051 -0.000078 -0.000116 -0.000169 -0.000240 -0.000336 -0.000463 -0.000629 -0.000844 -0.001119 -0.001466 -0.001899 -0.002433 -0.003079 -0.003848 -0.004745 -0.005766 -0.006898 -0.008115 -0.009376 -0.010628 -0.011800 -0.012811 -0.013570 -0.013987 -0.013974 -0.013458 -0.012389 -0.010746 -0.008545 -0.005840 -0.002729 0.000652 0.004137 0.007532 0.010633 0.013241 0.015172 0.016275 0.016446 0.015636 0.013859 0.011195 0.007783 0.003814 -0.000481 -0.004850 -0.009038 -0.012807 -0.015952 -0.018317 -0.019806 -0.020385 -0.020086 -0.018997 -0.017251 -0.015013 -0.012464 -0.009781 -0.007129 -0.004644 -0.002427 -0.000542 0.000984 0.002155 0.002999 0.003556 0.003869 0.003973 0.003886 0.003611 0.003128 0.002404 0.001402 0.000084 -0.001572 -0.003566 -0.005864 -0.008398 -0.011064 -0.013723 -0.016213 -0.018358 -0.019983 -0.020932 -0.021080 -0.020350 -0.018721 -0.016234 -0.012994 -0.009159 -0.004934 -0.000556 0.003726 0.007666 0.011043 0.013674 0.015428 0.016232 0.016078 0.015015 0.013148 0.010626 0.007627 0.004346 0.000981 -0.002284 -0.005286 -0.007896 -0.010023 -0.011614 -0.012656 -0.013170 -0.013204 -0.012828 -0.012123 -0.011177 -0.010075 -0.008892 -0.007696 -0.006540 -0.005462 -0.004489 -0.003634 -0.002901 -0.002287 -0.001782 -0.001375 -0.001051 -0.000797 -0.000600 -0.000449 -0.000334 -0.000248 -0.000182 -0.000133 -0.000096 -0.000068 -0.000048 -0.000033 -0.000022 -0.000014 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000003 -0.000007 -0.000013 -0.000023 -0.000037 -0.000057 -0.000086 -0.000127 -0.000183 -0.000258 -0.000360 -0.000494 -0.000669 -0.000896 -0.001186 -0.001553 -0.002011 -0.002575 -0.003258 -0.004073 -0.005023 -0.006105 -0.007308 -0.008603 -0.009950 -0.011290 -0.012551 -0.013648 -0.014485 -0.014967 -0.015001 -0.014511 -0.013443 -0.011773 -0.009517 -0.006732 -0.003517 -0.000012 0.003608 0.007144 0.010389 0.013134 0.015194 0.016417 0.016699 0.015996 0.014330 0.011787 0.008517 0.004722 0.000639 -0.003474 -0.007361 -0.010786 -0.013553 -0.015520 -0.016608 -0.016804 -0.016165 -0.014801 -0.012867 -0.010545 -0.008027 -0.005495 -0.003107 -0.000987 0.000784 0.002172 0.003182 0.003854 0.004250 0.004443 0.004502 0.004479 0.004402 0.004270 0.004053 0.003699 0.003139 0.002305 0.001137 -0.000397 -0.002297 -0.004521 -0.006982 -0.009550 -0.012064 -0.014338 -0.016184 -0.017423 -0.017907 -0.017536 -0.016265 -0.014117 -0.011179 -0.007603 -0.003591 0.000621 0.004775 0.008616 0.011911 0.014466 0.016138 0.016847 0.016575 0.015372 0.013344 0.010641 0.007450 0.003974 0.000419 -0.003020 -0.006174 -0.008908 -0.011124 -0.012769 -0.013830 -0.014329 -0.014321 -0.013879 -0.013092 -0.012053 -0.010850 -0.009568 -0.008276 -0.007029 -0.005870 -0.004824 -0.003906 -0.003120 -0.002462 -0.001920 -0.001483 -0.001134 -0.000861 -0.000648 -0.000485 -0.000360 -0.000265 -0.000194 -0.000140 -0.000100 -0.000071 -0.000049 -0.000033 -0.000022 -0.000014 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000016 -0.000026 -0.000041 -0.000063 -0.000093 -0.000136 -0.000194 -0.000272 -0.000377 -0.000516 -0.000697 -0.000931 -0.001231 -0.001610 -0.002083 -0.002666 -0.003374 -0.004217 -0.005201 -0.006325 -0.007574 -0.008922 -0.010328 -0.011731 -0.013059 -0.014222 -0.015125 -0.015667 -0.015755 -0.015309 -0.014273 -0.012621 -0.010370 -0.007575 -0.004338 -0.000800 0.002864 0.006451 0.009754 0.012564 0.014697 0.016005 0.016389 0.015814 0.014307 0.011964 0.008944 0.005453 0.001731 -0.001963 -0.005380 -0.008296 -0.010528 -0.011957 -0.012528 -0.012257 -0.011225 -0.009570 -0.007468 -0.005117 -0.002718 -0.000452 0.001534 0.003134 0.004299 0.005028 0.005367 0.005400 0.005230 0.004968 0.004712 0.004536 0.004477 0.004533 0.004661 0.004783 0.004798 0.004599 0.004085 0.003180 0.001845 0.000089 -0.002025 -0.004386 -0.006836 -0.009187 -0.011237 -0.012788 -0.013669 -0.013750 -0.012962 -0.011301 -0.008834 -0.005694 -0.002071 0.001801 0.005668 0.009271 0.012370 0.014763 0.016296 0.016882 0.016497 0.015184 0.013045 0.010232 0.006932 0.003351 -0.000302 -0.003826 -0.007050 -0.009832 -0.012076 -0.013727 -0.014772 -0.015236 -0.015175 -0.014669 -0.013809 -0.012691 -0.011410 -0.010052 -0.008687 -0.007375 -0.006157 -0.005060 -0.004098 -0.003275 -0.002586 -0.002018 -0.001560 -0.001194 -0.000907 -0.000683 -0.000510 -0.000378 -0.000278 -0.000202 -0.000146 -0.000103 -0.000072 -0.000050 -0.000033 -0.000022 -0.000014 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000011 -0.000018 -0.000029 -0.000045 -0.000067 -0.000098 -0.000142 -0.000201 -0.000281 -0.000387 -0.000528 -0.000712 -0.000950 -0.001253 -0.001637 -0.002117 -0.002708 -0.003426 -0.004281 -0.005281 -0.006424 -0.007696 -0.009072 -0.010510 -0.011950 -0.013319 -0.014528 -0.015480 -0.016076 -0.016219 -0.015831 -0.014853 -0.013260 -0.011067 -0.008329 -0.005146 -0.001659 0.001958 0.005507 0.008780 0.011578 0.013720 0.015067 0.015530 0.015081 0.013758 0.011667 0.008969 0.005877 0.002629 -0.000525 -0.003344 -0.005622 -0.007202 -0.007988 -0.007957 -0.007156 -0.005697 -0.003745 -0.001499 0.000829 0.003032 0.004934 0.006401 0.007356 0.007782 0.007721 0.007267 0.006550 0.005721 0.004932 0.004316 0.003967 0.003936 0.004217 0.004752 0.005437 0.006135 0.006696 0.006970 0.006834 0.006204 0.005049 0.003400 0.001348 -0.000961 -0.003339 -0.005572 -0.007446 -0.008765 -0.009370 -0.009161 -0.008104 -0.006239 -0.003675 -0.000585 0.002813 0.006269 0.009527 0.012346 0.014516 0.015879 0.016336 0.015856 0.014475 0.012287 0.009439 0.006116 0.002520 -0.001139 -0.004661 -0.007873 -0.010636 -0.012850 -0.014462 -0.015461 -0.015872 -0.015753 -0.015186 -0.014265 -0.013088 -0.011751 -0.010340 -0.008929 -0.007576 -0.006322 -0.005195 -0.004209 -0.003364 -0.002657 -0.002076 -0.001605 -0.001230 -0.000934 -0.000703 -0.000525 -0.000389 -0.000285 -0.000207 -0.000148 -0.000105 -0.000073 -0.000050 -0.000033 -0.000021 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000003 -0.000004 -0.000008 -0.000013 -0.000020 -0.000031 -0.000047 -0.000070 -0.000102 -0.000145 -0.000204 -0.000284 -0.000391 -0.000531 -0.000715 -0.000951 -0.001254 -0.001636 -0.002113 -0.002702 -0.003417 -0.004269 -0.005267 -0.006408 -0.007680 -0.009058 -0.010501 -0.011951 -0.013335 -0.014568 -0.015551 -0.016189 -0.016385 -0.016062 -0.015163 -0.013662 -0.011572 -0.008948 -0.005889 -0.002530 0.000956 0.004380 0.007541 0.010246 0.012328 0.013658 0.014159 0.013815 0.012676 0.010854 0.008518 0.005879 0.003173 0.000638 -0.001502 -0.003062 -0.003913 -0.003991 -0.003307 -0.001942 -0.000042 0.002200 0.004564 0.006823 0.008768 0.010229 0.011093 0.011310 0.010904 0.009962 0.008628 0.007086 0.005537 0.004175 0.003168 0.002637 0.002642 0.003175 0.004162 0.005472 0.006930 0.008338 0.009497 0.010231 0.010408 0.009953 0.008860 0.007196 0.005092 0.002733 0.000340 -0.001856 -0.003634 -0.004806 -0.005238 -0.004865 -0.003691 -0.001800 0.000661 0.003491 0.006453 0.009299 0.011787 0.013706 0.014890 0.015233 0.014693 0.013296 0.011128 0.008325 0.005063 0.001542 -0.002036 -0.005474 -0.008602 -0.011281 -0.013416 -0.014952 -0.015879 -0.016224 -0.016047 -0.015427 -0.014460 -0.013243 -0.011873 -0.010436 -0.009004 -0.007634 -0.006369 -0.005232 -0.004239 -0.003389 -0.002678 -0.002093 -0.001620 -0.001242 -0.000943 -0.000710 -0.000530 -0.000392 -0.000287 -0.000208 -0.000149 -0.000105 -0.000073 -0.000050 -0.000033 -0.000021 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000014 -0.000022 -0.000033 -0.000049 -0.000071 -0.000102 -0.000145 -0.000204 -0.000283 -0.000387 -0.000526 -0.000706 -0.000938 -0.001234 -0.001608 -0.002075 -0.002651 -0.003351 -0.004186 -0.005164 -0.006283 -0.007533 -0.008889 -0.010311 -0.011745 -0.013119 -0.014350 -0.015345 -0.016010 -0.016252 -0.015997 -0.015188 -0.013801 -0.011850 -0.009389 -0.006510 -0.003348 -0.000066 0.003153 0.006121 0.008657 0.010607 0.011857 0.012343 0.012065 0.011083 0.009520 0.007547 0.005374 0.003232 0.001345 -0.000083 -0.000892 -0.000985 -0.000332 0.001019 0.002951 0.005286 0.007802 0.010256 0.012409 0.014052 0.015025 0.015233 0.014661 0.013372 0.011503 0.009250 0.006849 0.004551 0.002598 0.001191 0.000476 0.000523 0.001324 0.002788 0.004755 0.007011 0.009312 0.011407 0.013067 0.014108 0.014411 0.013932 0.012709 0.010857 0.008554 0.006027 0.003522 0.001285 -0.000467 -0.001568 -0.001913 -0.001477 -0.000307 0.001477 0.003694 0.006125 0.008530 0.010674 0.012342 0.013366 0.013628 0.013078 0.011727 0.009649 0.006970 0.003853 0.000488 -0.002929 -0.006210 -0.009190 -0.011733 -0.013746 -0.015177 -0.016015 -0.016289 -0.016055 -0.015394 -0.014398 -0.013163 -0.011785 -0.010347 -0.008919 -0.007558 -0.006302 -0.005177 -0.004193 -0.003353 -0.002650 -0.002072 -0.001604 -0.001230 -0.000935 -0.000704 -0.000526 -0.000389 -0.000284 -0.000206 -0.000147 -0.000104 -0.000072 -0.000049 -0.000032 -0.000021 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000033 -0.000049 -0.000070 -0.000101 -0.000142 -0.000199 -0.000276 -0.000378 -0.000511 -0.000685 -0.000909 -0.001195 -0.001556 -0.002006 -0.002561 -0.003235 -0.004040 -0.004982 -0.006062 -0.007269 -0.008579 -0.009956 -0.011348 -0.012686 -0.013891 -0.014876 -0.015550 -0.015827 -0.015634 -0.014920 -0.013663 -0.011875 -0.009610 -0.006958 -0.004047 -0.001031 0.001917 0.004621 0.006915 0.008662 0.009764 0.010175 0.009907 0.009036 0.007690 0.006048 0.004316 0.002717 0.001461 0.000730 0.000655 0.001304 0.002669 0.004667 0.007143 0.009886 0.012648 0.015165 0.017188 0.018507 0.018971 0.018510 0.017141 0.014966 0.012172 0.009005 0.005754 0.002719 0.000184 -0.001613 -0.002505 -0.002409 -0.001338 0.000603 0.003226 0.006280 0.009473 0.012507 0.015099 0.017015 0.018092 0.018246 0.017488 0.015913 0.013694 0.011059 0.008269 0.005593 0.003275 0.001517 0.000458 0.000161 0.000610 0.001715 0.003321 0.005226 0.007204 0.009024 0.010473 0.011375 0.011607 0.011105 0.009867 0.007952 0.005471 0.002575 -0.000560 -0.003749 -0.006813 -0.009592 -0.011957 -0.013818 -0.015124 -0.015865 -0.016067 -0.015785 -0.015097 -0.014091 -0.012863 -0.011501 -0.010086 -0.008687 -0.007357 -0.006132 -0.005036 -0.004079 -0.003262 -0.002579 -0.002017 -0.001562 -0.001198 -0.000911 -0.000686 -0.000512 -0.000378 -0.000277 -0.000200 -0.000143 -0.000101 -0.000070 -0.000047 -0.000031 -0.000020 -0.000013 -0.000008 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000033 -0.000047 -0.000068 -0.000097 -0.000137 -0.000191 -0.000265 -0.000362 -0.000490 -0.000655 -0.000869 -0.001140 -0.001483 -0.001910 -0.002436 -0.003075 -0.003838 -0.004731 -0.005755 -0.006900 -0.008145 -0.009455 -0.010780 -0.012058 -0.013214 -0.014166 -0.014829 -0.015124 -0.014984 -0.014361 -0.013237 -0.011626 -0.009579 -0.007184 -0.004562 -0.001859 0.000764 0.003144 0.005134 0.006613 0.007500 0.007769 0.007447 0.006621 0.005431 0.004058 0.002708 0.001592 0.000907 0.000814 0.001415 0.002747 0.004768 0.007358 0.010328 0.013438 0.016411 0.018967 0.020847 0.021841 0.021810 0.020705 0.018573 0.015558 0.011888 0.007860 0.003811 0.000087 -0.002990 -0.005149 -0.006201 -0.006055 -0.004724 -0.002330 0.000915 0.004724 0.008765 0.012690 0.016170 0.018924 0.020744 0.021514 0.021213 0.019920 0.017799 0.015081 0.012040 0.008962 0.006122 0.003752 0.002025 0.001039 0.000813 0.001284 0.002324 0.003751 0.005349 0.006896 0.008179 0.009019 0.009283 0.008893 0.007835 0.006151 0.003936 0.001325 -0.001521 -0.004428 -0.007227 -0.009768 -0.011927 -0.013617 -0.014788 -0.015430 -0.015566 -0.015249 -0.014552 -0.013558 -0.012358 -0.011037 -0.009671 -0.008324 -0.007046 -0.005871 -0.004821 -0.003905 -0.003123 -0.002469 -0.001932 -0.001496 -0.001148 -0.000873 -0.000657 -0.000490 -0.000362 -0.000265 -0.000192 -0.000137 -0.000096 -0.000066 -0.000045 -0.000030 -0.000019 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000031 -0.000045 -0.000064 -0.000091 -0.000129 -0.000180 -0.000250 -0.000341 -0.000462 -0.000617 -0.000818 -0.001072 -0.001393 -0.001792 -0.002283 -0.002879 -0.003590 -0.004423 -0.005378 -0.006445 -0.007606 -0.008828 -0.010066 -0.011260 -0.012344 -0.013240 -0.013872 -0.014167 -0.014064 -0.013522 -0.012525 -0.011091 -0.009270 -0.007147 -0.004838 -0.002478 -0.000218 0.001796 0.003431 0.004586 0.005198 0.005259 0.004812 0.003959 0.002846 0.001659 0.000602 -0.000121 -0.000328 0.000120 0.001302 0.003223 0.005810 0.008911 0.012307 0.015726 0.018871 0.021446 0.023184 0.023876 0.023393 0.021706 0.018890 0.015123 0.010674 0.005882 0.001127 -0.003206 -0.006758 -0.009232 -0.010421 -0.010224 -0.008658 -0.005857 -0.002056 0.002429 0.007226 0.011948 0.016224 0.019732 0.022225 0.023553 0.023672 0.022644 0.020624 0.017845 0.014590 0.011165 0.007868 0.004960 0.002646 0.001055 0.000238 0.000160 0.000716 0.001743 0.003039 0.004387 0.005577 0.006425 0.006788 0.006577 0.005761 0.004368 0.002474 0.000198 -0.002313 -0.004900 -0.007405 -0.009685 -0.011623 -0.013134 -0.014171 -0.014720 -0.014804 -0.014468 -0.013782 -0.012823 -0.011675 -0.010417 -0.009122 -0.007847 -0.006640 -0.005532 -0.004543 -0.003680 -0.002944 -0.002329 -0.001822 -0.001412 -0.001083 -0.000824 -0.000620 -0.000463 -0.000342 -0.000250 -0.000180 -0.000128 -0.000090 -0.000062 -0.000042 -0.000027 -0.000017 -0.000011 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000028 -0.000041 -0.000059 -0.000084 -0.000119 -0.000167 -0.000232 -0.000317 -0.000429 -0.000573 -0.000758 -0.000993 -0.001289 -0.001656 -0.002108 -0.002655 -0.003307 -0.004070 -0.004945 -0.005922 -0.006984 -0.008101 -0.009232 -0.010324 -0.011314 -0.012133 -0.012712 -0.012985 -0.012900 -0.012420 -0.011537 -0.010270 -0.008670 -0.006820 -0.004829 -0.002826 -0.000948 0.000672 0.001919 0.002707 0.002995 0.002789 0.002150 0.001191 0.000069 -0.001028 -0.001897 -0.002340 -0.002189 -0.001322 0.000316 0.002706 0.005746 0.009256 0.012990 0.016654 0.019931 0.022511 0.024121 0.024554 0.023690 0.021516 0.018131 0.013741 0.008650 0.003230 -0.002104 -0.006933 -0.010872 -0.013600 -0.014895 -0.014651 -0.012887 -0.009745 -0.005481 -0.000437 0.004988 0.010372 0.015310 0.019445 0.022500 0.024297 0.024772 0.023970 0.022041 0.019217 0.015792 0.012085 0.008414 0.005066 0.002272 0.000191 -0.001103 -0.001616 -0.001433 -0.000701 0.000390 0.001631 0.002810 0.003740 0.004270 0.004298 0.003779 0.002723 0.001190 -0.000716 -0.002866 -0.005111 -0.007307 -0.009319 -0.011035 -0.012372 -0.013284 -0.013756 -0.013803 -0.013469 -0.012815 -0.011913 -0.010839 -0.009667 -0.008462 -0.007278 -0.006159 -0.005132 -0.004215 -0.003416 -0.002735 -0.002164 -0.001694 -0.001313 -0.001008 -0.000766 -0.000577 -0.000431 -0.000318 -0.000232 -0.000167 -0.000119 -0.000083 -0.000057 -0.000038 -0.000025 -0.000016 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000025 -0.000037 -0.000053 -0.000077 -0.000109 -0.000153 -0.000212 -0.000290 -0.000392 -0.000524 -0.000693 -0.000907 -0.001175 -0.001508 -0.001916 -0.002410 -0.002998 -0.003685 -0.004471 -0.005348 -0.006299 -0.007299 -0.008308 -0.009280 -0.010158 -0.010880 -0.011384 -0.011614 -0.011524 -0.011085 -0.010294 -0.009175 -0.007778 -0.006187 -0.004505 -0.002853 -0.001358 -0.000140 0.000701 0.001098 0.001025 0.000506 -0.000385 -0.001523 -0.002742 -0.003850 -0.004644 -0.004932 -0.004557 -0.003412 -0.001458 0.001262 0.004625 0.008429 0.012406 0.016245 0.019613 0.022191 0.023701 0.023937 0.022786 0.020248 0.016439 0.011589 0.006023 0.000142 -0.005616 -0.010806 -0.015023 -0.017932 -0.019299 -0.019014 -0.017097 -0.013700 -0.009091 -0.003630 0.002262 0.008139 0.013570 0.018173 0.021647 0.023796 0.024537 0.023906 0.022047 0.019192 0.015640 0.011723 0.007774 0.004100 0.000953 -0.001486 -0.003118 -0.003933 -0.003995 -0.003439 -0.002443 -0.001214 0.000040 0.001124 0.001882 0.002199 0.002016 0.001329 0.000181 -0.001340 -0.003118 -0.005020 -0.006909 -0.008660 -0.010164 -0.011344 -0.012148 -0.012562 -0.012595 -0.012285 -0.011685 -0.010861 -0.009882 -0.008813 -0.007716 -0.006639 -0.005620 -0.004686 -0.003851 -0.003124 -0.002503 -0.001982 -0.001553 -0.001204 -0.000925 -0.000704 -0.000530 -0.000395 -0.000291 -0.000212 -0.000153 -0.000108 -0.000075 -0.000051 -0.000034 -0.000022 -0.000014 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000022 -0.000033 -0.000048 -0.000069 -0.000098 -0.000138 -0.000191 -0.000262 -0.000354 -0.000473 -0.000624 -0.000816 -0.001055 -0.001352 -0.001716 -0.002154 -0.002674 -0.003281 -0.003972 -0.004742 -0.005576 -0.006447 -0.007324 -0.008162 -0.008912 -0.009519 -0.009929 -0.010094 -0.009975 -0.009552 -0.008827 -0.007828 -0.006608 -0.005249 -0.003852 -0.002530 -0.001402 -0.000575 -0.000135 -0.000136 -0.000588 -0.001453 -0.002643 -0.004021 -0.005416 -0.006630 -0.007462 -0.007723 -0.007262 -0.005984 -0.003865 -0.000960 0.002589 0.006566 0.010689 0.014632 0.018054 0.020629 0.022076 0.022190 0.020864 0.018105 0.014041 0.008913 0.003065 -0.003090 -0.009095 -0.014495 -0.018872 -0.021880 -0.023282 -0.022964 -0.020949 -0.017393 -0.012571 -0.006856 -0.000681 0.005494 0.011223 0.016109 0.019839 0.022201 0.023103 0.022574 0.020754 0.017875 0.014240 0.010187 0.006062 0.002184 -0.001178 -0.003829 -0.005654 -0.006626 -0.006799 -0.006294 -0.005285 -0.003972 -0.002566 -0.001263 -0.000229 0.000413 0.000591 0.000285 -0.000473 -0.001612 -0.003027 -0.004599 -0.006200 -0.007710 -0.009026 -0.010071 -0.010794 -0.011173 -0.011217 -0.010953 -0.010429 -0.009702 -0.008835 -0.007886 -0.006910 -0.005951 -0.005043 -0.004209 -0.003464 -0.002813 -0.002257 -0.001790 -0.001404 -0.001090 -0.000838 -0.000638 -0.000480 -0.000358 -0.000264 -0.000192 -0.000137 -0.000097 -0.000067 -0.000046 -0.000030 -0.000019 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000020 -0.000029 -0.000042 -0.000061 -0.000087 -0.000123 -0.000170 -0.000233 -0.000315 -0.000420 -0.000554 -0.000722 -0.000933 -0.001193 -0.001511 -0.001893 -0.002344 -0.002868 -0.003464 -0.004124 -0.004834 -0.005573 -0.006309 -0.007004 -0.007615 -0.008093 -0.008391 -0.008470 -0.008299 -0.007865 -0.007176 -0.006264 -0.005186 -0.004023 -0.002874 -0.001847 -0.001052 -0.000588 -0.000528 -0.000914 -0.001743 -0.002966 -0.004481 -0.006147 -0.007782 -0.009187 -0.010158 -0.010510 -0.010096 -0.008828 -0.006689 -0.003745 -0.000144 0.003886 0.008057 0.012037 0.015480 0.018057 0.019487 0.019564 0.018184 0.015358 0.011218 0.006010 0.000082 -0.006146 -0.012215 -0.017665 -0.022075 -0.025099 -0.026498 -0.026158 -0.024103 -0.020491 -0.015601 -0.009806 -0.003544 0.002721 0.008541 0.013513 0.017320 0.019745 0.020693 0.020189 0.018371 0.015471 0.011793 0.007680 0.003481 -0.000476 -0.003916 -0.006633 -0.008504 -0.009492 -0.009643 -0.009072 -0.007947 -0.006466 -0.004841 -0.003271 -0.001928 -0.000945 -0.000402 -0.000332 -0.000715 -0.001493 -0.002572 -0.003843 -0.005185 -0.006487 -0.007647 -0.008588 -0.009257 -0.009631 -0.009708 -0.009513 -0.009085 -0.008473 -0.007732 -0.006915 -0.006070 -0.005237 -0.004446 -0.003718 -0.003065 -0.002494 -0.002005 -0.001593 -0.001252 -0.000973 -0.000749 -0.000570 -0.000430 -0.000320 -0.000235 -0.000171 -0.000122 -0.000086 -0.000059 -0.000040 -0.000026 -0.000017 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000012 -0.000017 -0.000025 -0.000037 -0.000054 -0.000077 -0.000108 -0.000150 -0.000205 -0.000276 -0.000367 -0.000483 -0.000630 -0.000812 -0.001036 -0.001308 -0.001633 -0.002017 -0.002459 -0.002959 -0.003509 -0.004095 -0.004699 -0.005291 -0.005839 -0.006302 -0.006640 -0.006814 -0.006789 -0.006544 -0.006072 -0.005387 -0.004527 -0.003552 -0.002541 -0.001594 -0.000814 -0.000306 -0.000159 -0.000440 -0.001179 -0.002364 -0.003936 -0.005786 -0.007763 -0.009683 -0.011343 -0.012539 -0.013085 -0.012836 -0.011707 -0.009684 -0.006834 -0.003309 0.000663 0.004792 0.008747 0.012183 0.014771 0.016231 0.016359 0.015050 0.012313 0.008278 0.003188 -0.002615 -0.008717 -0.014665 -0.020006 -0.024325 -0.027282 -0.028641 -0.028292 -0.026257 -0.022695 -0.017881 -0.012182 -0.006031 0.000117 0.005817 0.010676 0.014379 0.016715 0.017591 0.017033 0.015177 0.012257 0.008574 0.004471 0.000297 -0.003622 -0.007008 -0.009653 -0.011432 -0.012305 -0.012315 -0.011573 -0.010245 -0.008529 -0.006637 -0.004771 -0.003108 -0.001785 -0.000893 -0.000472 -0.000513 -0.000967 -0.001751 -0.002763 -0.003890 -0.005023 -0.006065 -0.006937 -0.007585 -0.007980 -0.008116 -0.008010 -0.007694 -0.007210 -0.006606 -0.005928 -0.005220 -0.004517 -0.003846 -0.003225 -0.002666 -0.002176 -0.001753 -0.001396 -0.001100 -0.000857 -0.000661 -0.000504 -0.000380 -0.000283 -0.000208 -0.000150 -0.000107 -0.000075 -0.000051 -0.000034 -0.000022 -0.000014 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000015 -0.000022 -0.000032 -0.000047 -0.000067 -0.000094 -0.000130 -0.000177 -0.000238 -0.000316 -0.000416 -0.000540 -0.000694 -0.000883 -0.001111 -0.001383 -0.001700 -0.002064 -0.002470 -0.002913 -0.003378 -0.003848 -0.004298 -0.004696 -0.005010 -0.005202 -0.005240 -0.005098 -0.004759 -0.004226 -0.003516 -0.002672 -0.001756 -0.000851 -0.000053 0.000536 0.000816 0.000702 0.000135 -0.000908 -0.002409 -0.004300 -0.006470 -0.008763 -0.010990 -0.012947 -0.014429 -0.015249 -0.015263 -0.014382 -0.012590 -0.009952 -0.006615 -0.002801 0.001206 0.005082 0.008486 0.011096 0.012635 0.012898 0.011778 0.009279 0.005522 0.000737 -0.004747 -0.010533 -0.016185 -0.021267 -0.025378 -0.028190 -0.029476 -0.029129 -0.027175 -0.023764 -0.019163 -0.013728 -0.007876 -0.002047 0.003334 0.007889 0.011317 0.013420 0.014112 0.013423 0.011492 0.008551 0.004898 0.000870 -0.003191 -0.006963 -0.010175 -0.012626 -0.014193 -0.014839 -0.014608 -0.013612 -0.012016 -0.010020 -0.007835 -0.005665 -0.003689 -0.002050 -0.000843 -0.000114 0.000138 -0.000045 -0.000587 -0.001391 -0.002352 -0.003363 -0.004328 -0.005169 -0.005827 -0.006269 -0.006485 -0.006485 -0.006294 -0.005948 -0.005487 -0.004953 -0.004384 -0.003810 -0.003258 -0.002743 -0.002277 -0.001864 -0.001508 -0.001205 -0.000952 -0.000743 -0.000574 -0.000439 -0.000331 -0.000247 -0.000181 -0.000131 -0.000093 -0.000065 -0.000044 -0.000029 -0.000019 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000019 -0.000028 -0.000040 -0.000058 -0.000081 -0.000111 -0.000151 -0.000202 -0.000268 -0.000351 -0.000455 -0.000583 -0.000739 -0.000926 -0.001146 -0.001401 -0.001689 -0.002008 -0.002348 -0.002698 -0.003041 -0.003352 -0.003604 -0.003769 -0.003814 -0.003712 -0.003442 -0.002997 -0.002380 -0.001618 -0.000756 0.000141 0.000990 0.001693 0.002151 0.002267 0.001960 0.001174 -0.000110 -0.001869 -0.004034 -0.006489 -0.009077 -0.011609 -0.013881 -0.015684 -0.016833 -0.017179 -0.016630 -0.015162 -0.012832 -0.009775 -0.006203 -0.002386 0.001363 0.004715 0.007357 0.009016 0.009489 0.008665 0.006537 0.003211 -0.001100 -0.006093 -0.011393 -0.016593 -0.021280 -0.025078 -0.027676 -0.028860 -0.028530 -0.026709 -0.023541 -0.019280 -0.014261 -0.008879 -0.003546 0.001337 0.005418 0.008419 0.010159 0.010567 0.009681 0.007643 0.004681 0.001089 -0.002807 -0.006675 -0.010208 -0.013146 -0.015300 -0.016556 -0.016887 -0.016340 -0.015031 -0.013129 -0.010831 -0.008350 -0.005890 -0.003632 -0.001719 -0.000248 0.000731 0.001215 0.001241 0.000880 0.000223 -0.000626 -0.001563 -0.002493 -0.003337 -0.004035 -0.004549 -0.004863 -0.004982 -0.004924 -0.004720 -0.004404 -0.004013 -0.003580 -0.003133 -0.002695 -0.002282 -0.001904 -0.001567 -0.001273 -0.001021 -0.000810 -0.000635 -0.000492 -0.000377 -0.000285 -0.000212 -0.000156 -0.000113 -0.000080 -0.000055 -0.000038 -0.000025 -0.000016 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000035 -0.000049 -0.000068 -0.000094 -0.000127 -0.000169 -0.000223 -0.000292 -0.000376 -0.000480 -0.000605 -0.000754 -0.000926 -0.001124 -0.001343 -0.001580 -0.001826 -0.002069 -0.002292 -0.002472 -0.002587 -0.002608 -0.002508 -0.002266 -0.001866 -0.001303 -0.000589 0.000247 0.001158 0.002074 0.002912 0.003576 0.003965 0.003985 0.003556 0.002625 0.001173 -0.000775 -0.003150 -0.005837 -0.008680 -0.011493 -0.014069 -0.016204 -0.017708 -0.018429 -0.018267 -0.017188 -0.015237 -0.012533 -0.009269 -0.005698 -0.002115 0.001168 0.003848 0.005660 0.006403 0.005959 0.004311 0.001544 -0.002155 -0.006510 -0.011184 -0.015801 -0.019982 -0.023379 -0.025706 -0.026765 -0.026462 -0.024821 -0.021976 -0.018160 -0.013686 -0.008916 -0.004230 0.000006 0.003472 0.005921 0.007195 0.007239 0.006104 0.003935 0.000958 -0.002545 -0.006259 -0.009870 -0.013088 -0.015673 -0.017452 -0.018327 -0.018281 -0.017371 -0.015719 -0.013496 -0.010900 -0.008144 -0.005430 -0.002937 -0.000806 0.000864 0.002024 0.002669 0.002834 0.002587 0.002018 0.001227 0.000316 -0.000620 -0.001500 -0.002263 -0.002867 -0.003292 -0.003538 -0.003617 -0.003555 -0.003382 -0.003129 -0.002826 -0.002499 -0.002169 -0.001851 -0.001556 -0.001288 -0.001052 -0.000849 -0.000676 -0.000532 -0.000414 -0.000318 -0.000241 -0.000180 -0.000133 -0.000096 -0.000068 -0.000047 -0.000032 -0.000021 -0.000014 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000041 -0.000057 -0.000078 -0.000105 -0.000139 -0.000183 -0.000238 -0.000305 -0.000386 -0.000484 -0.000597 -0.000727 -0.000873 -0.001030 -0.001193 -0.001354 -0.001500 -0.001613 -0.001675 -0.001662 -0.001549 -0.001314 -0.000937 -0.000407 0.000276 0.001097 0.002025 0.003007 0.003975 0.004844 0.005518 0.005897 0.005887 0.005409 0.004410 0.002870 0.000811 -0.001700 -0.004552 -0.007593 -0.010639 -0.013490 -0.015939 -0.017798 -0.018908 -0.019160 -0.018511 -0.016985 -0.014682 -0.011774 -0.008492 -0.005106 -0.001911 0.000807 0.002792 0.003845 0.003843 0.002753 0.000639 -0.002343 -0.005954 -0.009894 -0.013828 -0.017417 -0.020348 -0.022360 -0.023276 -0.023012 -0.021589 -0.019127 -0.015839 -0.012008 -0.007959 -0.004033 -0.000556 0.002192 0.003996 0.004729 0.004356 0.002939 0.000628 -0.002356 -0.005741 -0.009232 -0.012534 -0.015381 -0.017556 -0.018908 -0.019357 -0.018901 -0.017610 -0.015612 -0.013079 -0.010213 -0.007223 -0.004307 -0.001642 0.000635 0.002431 0.003696 0.004427 0.004660 0.004462 0.003921 0.003135 0.002206 0.001230 0.000286 -0.000561 -0.001268 -0.001812 -0.002186 -0.002402 -0.002477 -0.002439 -0.002316 -0.002134 -0.001919 -0.001688 -0.001457 -0.001236 -0.001032 -0.000849 -0.000689 -0.000552 -0.000436 -0.000341 -0.000263 -0.000200 -0.000150 -0.000111 -0.000080 -0.000057 -0.000040 -0.000027 -0.000018 -0.000012 -0.000007 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000013 -0.000017 -0.000024 -0.000034 -0.000046 -0.000063 -0.000084 -0.000112 -0.000147 -0.000189 -0.000241 -0.000303 -0.000376 -0.000458 -0.000550 -0.000650 -0.000752 -0.000851 -0.000937 -0.000997 -0.001015 -0.000971 -0.000843 -0.000610 -0.000251 0.000251 0.000903 0.001704 0.002635 0.003662 0.004733 0.005778 0.006712 0.007440 0.007861 0.007883 0.007425 0.006433 0.004884 0.002796 0.000229 -0.002711 -0.005878 -0.009097 -0.012171 -0.014896 -0.017084 -0.018571 -0.019241 -0.019032 -0.017953 -0.016081 -0.013561 -0.010597 -0.007436 -0.004348 -0.001600 0.000563 0.001944 0.002416 0.001930 0.000525 -0.001676 -0.004474 -0.007611 -0.010799 -0.013741 -0.016161 -0.017832 -0.018595 -0.018377 -0.017195 -0.015159 -0.012456 -0.009332 -0.006076 -0.002983 -0.000335 0.001631 0.002738 0.002889 0.002073 0.000364 -0.002086 -0.005060 -0.008301 -0.011534 -0.014489 -0.016927 -0.018658 -0.019554 -0.019560 -0.018690 -0.017025 -0.014701 -0.011894 -0.008805 -0.005639 -0.002589 0.000175 0.002522 0.004363 0.005656 0.006400 0.006632 0.006420 0.005851 0.005026 0.004043 0.002996 0.001969 0.001024 0.000207 -0.000456 -0.000956 -0.001300 -0.001504 -0.001591 -0.001586 -0.001515 -0.001399 -0.001256 -0.001103 -0.000948 -0.000801 -0.000665 -0.000544 -0.000439 -0.000349 -0.000274 -0.000213 -0.000163 -0.000123 -0.000091 -0.000066 -0.000047 -0.000033 -0.000022 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000027 -0.000036 -0.000050 -0.000067 -0.000088 -0.000114 -0.000147 -0.000185 -0.000230 -0.000281 -0.000337 -0.000396 -0.000456 -0.000511 -0.000555 -0.000577 -0.000564 -0.000500 -0.000365 -0.000140 0.000197 0.000665 0.001277 0.002040 0.002949 0.003986 0.005115 0.006283 0.007422 0.008446 0.009261 0.009769 0.009876 0.009501 0.008585 0.007103 0.005065 0.002525 -0.000422 -0.003638 -0.006957 -0.010188 -0.013134 -0.015606 -0.017437 -0.018501 -0.018724 -0.018093 -0.016660 -0.014544 -0.011920 -0.009006 -0.006045 -0.003285 -0.000957 0.000748 0.001696 0.001823 0.001144 -0.000254 -0.002211 -0.004519 -0.006933 -0.009203 -0.011093 -0.012410 -0.013016 -0.012848 -0.011923 -0.010334 -0.008240 -0.005856 -0.003423 -0.001193 0.000600 0.001763 0.002160 0.001725 0.000469 -0.001521 -0.004090 -0.007030 -0.010100 -0.013047 -0.015629 -0.017637 -0.018909 -0.019347 -0.018916 -0.017649 -0.015641 -0.013033 -0.010006 -0.006757 -0.003485 -0.000378 0.002406 0.004743 0.006553 0.007798 0.008485 0.008653 0.008372 0.007731 0.006827 0.005761 0.004626 0.003502 0.002454 0.001527 0.000750 0.000132 -0.000330 -0.000650 -0.000848 -0.000948 -0.000973 -0.000944 -0.000878 -0.000792 -0.000695 -0.000596 -0.000502 -0.000414 -0.000337 -0.000270 -0.000214 -0.000167 -0.000129 -0.000098 -0.000073 -0.000054 -0.000039 -0.000027 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000038 -0.000051 -0.000067 -0.000086 -0.000110 -0.000137 -0.000167 -0.000199 -0.000233 -0.000265 -0.000291 -0.000307 -0.000305 -0.000274 -0.000201 -0.000070 0.000139 0.000445 0.000867 0.001425 0.002129 0.002987 0.003991 0.005123 0.006348 0.007614 0.008853 0.009983 0.010910 0.011538 0.011772 0.011531 0.010752 0.009404 0.007489 0.005053 0.002180 -0.001005 -0.004345 -0.007660 -0.010758 -0.013454 -0.015579 -0.016998 -0.017624 -0.017422 -0.016423 -0.014715 -0.012443 -0.009794 -0.006985 -0.004241 -0.001777 0.000222 0.001619 0.002335 0.002360 0.001748 0.000616 -0.000872 -0.002520 -0.004125 -0.005490 -0.006456 -0.006907 -0.006793 -0.006125 -0.004982 -0.003497 -0.001847 -0.000231 0.001148 0.002102 0.002484 0.002196 0.001204 -0.000459 -0.002694 -0.005348 -0.008221 -0.011090 -0.013728 -0.015922 -0.017493 -0.018312 -0.018306 -0.017465 -0.015840 -0.013537 -0.010706 -0.007525 -0.004188 -0.000888 0.002198 0.004922 0.007171 0.008876 0.010007 0.010575 0.010627 0.010233 0.009483 0.008474 0.007306 0.006071 0.004846 0.003697 0.002668 0.001787 0.001064 0.000499 0.000079 -0.000215 -0.000404 -0.000511 -0.000555 -0.000555 -0.000525 -0.000477 -0.000420 -0.000360 -0.000301 -0.000248 -0.000200 -0.000160 -0.000126 -0.000098 -0.000075 -0.000057 -0.000042 -0.000031 -0.000022 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000020 -0.000027 -0.000037 -0.000048 -0.000062 -0.000078 -0.000095 -0.000113 -0.000131 -0.000145 -0.000155 -0.000154 -0.000139 -0.000100 -0.000027 0.000093 0.000277 0.000544 0.000912 0.001401 0.002028 0.002804 0.003736 0.004817 0.006029 0.007337 0.008694 0.010032 0.011273 0.012325 0.013093 0.013484 0.013415 0.012820 0.011662 0.009935 0.007672 0.004946 0.001870 -0.001414 -0.004735 -0.007913 -0.010764 -0.013120 -0.014842 -0.015827 -0.016025 -0.015440 -0.014133 -0.012218 -0.009852 -0.007222 -0.004531 -0.001976 0.000267 0.002059 0.003308 0.003980 0.004098 0.003739 0.003023 0.002098 0.001126 0.000258 -0.000374 -0.000679 -0.000617 -0.000196 0.000520 0.001425 0.002377 0.003221 0.003798 0.003970 0.003629 0.002718 0.001231 -0.000780 -0.003206 -0.005896 -0.008662 -0.011301 -0.013611 -0.015410 -0.016551 -0.016935 -0.016516 -0.015307 -0.013377 -0.010842 -0.007855 -0.004595 -0.001248 0.002001 0.004988 0.007578 0.009670 0.011206 0.012165 0.012567 0.012461 0.011922 0.011039 0.009910 0.008632 0.007294 0.005974 0.004732 0.003613 0.002643 0.001833 0.001183 0.000680 0.000308 0.000045 -0.000129 -0.000233 -0.000286 -0.000303 -0.000295 -0.000271 -0.000240 -0.000205 -0.000172 -0.000141 -0.000114 -0.000090 -0.000071 -0.000056 -0.000043 -0.000032 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000032 -0.000041 -0.000051 -0.000060 -0.000069 -0.000074 -0.000073 -0.000065 -0.000044 -0.000004 0.000063 0.000168 0.000323 0.000546 0.000854 0.001267 0.001802 0.002478 0.003305 0.004289 0.005425 0.006696 0.008071 0.009504 0.010931 0.012278 0.013456 0.014373 0.014938 0.015066 0.014688 0.013761 0.012270 0.010237 0.007723 0.004824 0.001670 -0.001584 -0.004765 -0.007699 -0.010220 -0.012183 -0.013476 -0.014032 -0.013834 -0.012914 -0.011357 -0.009289 -0.006870 -0.004276 -0.001687 0.000732 0.002841 0.004539 0.005772 0.006533 0.006863 0.006840 0.006569 0.006168 0.005754 0.005425 0.005252 0.005266 0.005460 0.005786 0.006161 0.006481 0.006628 0.006488 0.005966 0.004996 0.003552 0.001657 -0.000620 -0.003167 -0.005833 -0.008446 -0.010824 -0.012791 -0.014196 -0.014922 -0.014900 -0.014111 -0.012588 -0.010415 -0.007716 -0.004648 -0.001384 0.001896 0.005020 0.007838 0.010228 0.012104 0.013419 0.014163 0.014363 0.014073 0.013370 0.012343 0.011090 0.009704 0.008271 0.006866 0.005547 0.004355 0.003315 0.002438 0.001722 0.001156 0.000723 0.000403 0.000178 0.000026 -0.000069 -0.000122 -0.000146 -0.000150 -0.000141 -0.000126 -0.000109 -0.000091 -0.000075 -0.000060 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000024 -0.000029 -0.000032 -0.000032 -0.000028 -0.000016 0.000006 0.000043 0.000101 0.000188 0.000315 0.000495 0.000743 0.001078 0.001518 0.002081 0.002784 0.003640 0.004653 0.005821 0.007128 0.008548 0.010037 0.011536 0.012975 0.014271 0.015335 0.016076 0.016410 0.016267 0.015597 0.014376 0.012617 0.010364 0.007699 0.004738 0.001620 -0.001496 -0.004443 -0.007059 -0.009199 -0.010745 -0.011613 -0.011766 -0.011214 -0.010012 -0.008257 -0.006081 -0.003634 -0.001077 0.001435 0.003767 0.005810 0.007493 0.008785 0.009694 0.010260 0.010550 0.010644 0.010622 0.010557 0.010498 0.010469 0.010465 0.010451 0.010368 0.010141 0.009692 0.008946 0.007846 0.006363 0.004501 0.002306 -0.000143 -0.002726 -0.005303 -0.007714 -0.009800 -0.011412 -0.012428 -0.012762 -0.012372 -0.011262 -0.009484 -0.007135 -0.004343 -0.001266 0.001928 0.005071 0.008005 0.010593 0.012730 0.014345 0.015403 0.015904 0.015882 0.015395 0.014522 0.013353 0.011981 0.010498 0.008987 0.007515 0.006138 0.004895 0.003807 0.002884 0.002122 0.001512 0.001036 0.000676 0.000413 0.000226 0.000100 0.000019 -0.000029 -0.000054 -0.000063 -0.000063 -0.000058 -0.000051 -0.000043 -0.000036 -0.000030 -0.000024 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000009 -0.000003 0.000009 0.000029 0.000061 0.000109 0.000179 0.000279 0.000420 0.000614 0.000876 0.001224 0.001676 0.002250 0.002962 0.003824 0.004844 0.006020 0.007340 0.008779 0.010300 0.011849 0.013361 0.014756 0.015952 0.016859 0.017397 0.017491 0.017087 0.016155 0.014694 0.012738 0.010351 0.007632 0.004707 0.001719 -0.001176 -0.003824 -0.006079 -0.007819 -0.008951 -0.009419 -0.009212 -0.008358 -0.006929 -0.005028 -0.002781 -0.000328 0.002188 0.004636 0.006907 0.008915 0.010608 0.011968 0.013004 0.013746 0.014242 0.014543 0.014694 0.014729 0.014665 0.014497 0.014203 0.013744 0.013075 0.012148 0.010924 0.009381 0.007518 0.005368 0.002990 0.000477 -0.002055 -0.004472 -0.006632 -0.008397 -0.009647 -0.010285 -0.010255 -0.009538 -0.008159 -0.006188 -0.003728 -0.000912 0.002106 0.005167 0.008113 0.010802 0.013115 0.014961 0.016285 0.017064 0.017309 0.017058 0.016376 0.015341 0.014041 0.012568 0.011008 0.009438 0.007923 0.006513 0.005241 0.004128 0.003180 0.002394 0.001758 0.001257 0.000872 0.000583 0.000374 0.000226 0.000125 0.000060 0.000019 -0.000004 -0.000015 -0.000020 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 0.000001 0.000003 0.000009 0.000019 0.000036 0.000062 0.000100 0.000155 0.000233 0.000340 0.000488 0.000688 0.000955 0.001304 0.001755 0.002324 0.003026 0.003876 0.004882 0.006043 0.007351 0.008785 0.010312 0.011884 0.013442 0.014912 0.016216 0.017271 0.017995 0.018314 0.018172 0.017531 0.016379 0.014737 0.012656 0.010216 0.007527 0.004717 0.001928 -0.000692 -0.003005 -0.004885 -0.006232 -0.006977 -0.007089 -0.006576 -0.005482 -0.003885 -0.001890 0.000385 0.002813 0.005269 0.007643 0.009842 0.011800 0.013475 0.014850 0.015929 0.016729 0.017275 0.017592 0.017700 0.017608 0.017314 0.016806 0.016064 0.015064 0.013787 0.012224 0.010379 0.008280 0.005975 0.003539 0.001069 -0.001323 -0.003513 -0.005376 -0.006796 -0.007679 -0.007955 -0.007590 -0.006590 -0.004997 -0.002891 -0.000382 0.002397 0.005298 0.008171 0.010873 0.013279 0.015285 0.016818 0.017837 0.018332 0.018321 0.017851 0.016987 0.015808 0.014400 0.012849 0.011237 0.009635 0.008102 0.006683 0.005407 0.004292 0.003341 0.002549 0.001906 0.001395 0.000999 0.000698 0.000475 0.000314 0.000200 0.000123 0.000072 0.000040 0.000020 0.000008 0.000002 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000006 0.000009 0.000013 0.000022 0.000035 0.000055 0.000084 0.000127 0.000185 0.000266 0.000376 0.000525 0.000724 0.000987 0.001329 0.001767 0.002317 0.002996 0.003817 0.004789 0.005915 0.007188 0.008592 0.010099 0.011666 0.013240 0.014756 0.016139 0.017312 0.018196 0.018719 0.018820 0.018457 0.017610 0.016285 0.014521 0.012381 0.009957 0.007362 0.004725 0.002179 -0.000140 -0.002110 -0.003626 -0.004610 -0.005015 -0.004830 -0.004078 -0.002812 -0.001115 0.000915 0.003164 0.005521 0.007876 0.010135 0.012220 0.014073 0.015658 0.016954 0.017957 0.018671 0.019104 0.019263 0.019153 0.018773 0.018119 0.017185 0.015969 0.014472 0.012709 0.010706 0.008510 0.006184 0.003810 0.001485 -0.000683 -0.002584 -0.004109 -0.005167 -0.005684 -0.005616 -0.004950 -0.003711 -0.001954 0.000233 0.002735 0.005424 0.008160 0.010805 0.013232 0.015330 0.017014 0.018228 0.018943 0.019161 0.018911 0.018241 0.017219 0.015923 0.014434 0.012835 0.011200 0.009595 0.008071 0.006669 0.005413 0.004317 0.003383 0.002604 0.001969 0.001463 0.001067 0.000764 0.000536 0.000369 0.000249 0.000165 0.000108 0.000069 0.000044 0.000028 0.000017 0.000011 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000014 0.000020 0.000030 0.000045 0.000067 0.000099 0.000142 0.000202 0.000283 0.000392 0.000537 0.000730 0.000982 0.001308 0.001725 0.002247 0.002891 0.003669 0.004592 0.005664 0.006882 0.008233 0.009694 0.011229 0.012790 0.014318 0.015748 0.017005 0.018015 0.018709 0.019025 0.018916 0.018354 0.017336 0.015886 0.014051 0.011908 0.009553 0.007098 0.004667 0.002383 0.000367 -0.001276 -0.002462 -0.003133 -0.003261 -0.002851 -0.001936 -0.000576 0.001148 0.003140 0.005299 0.007523 0.009717 0.011799 0.013700 0.015369 0.016770 0.017881 0.018689 0.019189 0.019379 0.019260 0.018832 0.018097 0.017063 0.015740 0.014148 0.012317 0.010292 0.008131 0.005906 0.003702 0.001615 -0.000256 -0.001816 -0.002973 -0.003657 -0.003816 -0.003426 -0.002494 -0.001058 0.000816 0.003034 0.005484 0.008042 0.010578 0.012968 0.015100 0.016882 0.018244 0.019146 0.019573 0.019537 0.019072 0.018232 0.017084 0.015703 0.014167 0.012552 0.010925 0.009344 0.007856 0.006495 0.005281 0.004224 0.003325 0.002574 0.001962 0.001472 0.001087 0.000790 0.000565 0.000399 0.000277 0.000190 0.000129 0.000087 0.000058 0.000039 0.000027 0.000019 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000024 0.000035 0.000051 0.000074 0.000106 0.000149 0.000208 0.000286 0.000391 0.000529 0.000711 0.000948 0.001254 0.001642 0.002128 0.002727 0.003453 0.004314 0.005319 0.006465 0.007744 0.009136 0.010612 0.012131 0.013640 0.015080 0.016385 0.017484 0.018312 0.018805 0.018916 0.018611 0.017877 0.016725 0.015189 0.013329 0.011224 0.008972 0.006682 0.004468 0.002443 0.000710 -0.000643 -0.001551 -0.001974 -0.001900 -0.001346 -0.000352 0.001019 0.002687 0.004565 0.006559 0.008579 0.010542 0.012375 0.014016 0.015420 0.016551 0.017386 0.017909 0.018113 0.017993 0.017552 0.016798 0.015745 0.014415 0.012840 0.011061 0.009134 0.007124 0.005107 0.003168 0.001395 -0.000122 -0.001302 -0.002072 -0.002381 -0.002195 -0.001509 -0.000346 0.001246 0.003193 0.005402 0.007762 0.010158 0.012472 0.014593 0.016427 0.017898 0.018952 0.019563 0.019729 0.019469 0.018823 0.017849 0.016611 0.015182 0.013633 0.012034 0.010444 0.008916 0.007489 0.006191 0.005038 0.004037 0.003186 0.002477 0.001898 0.001434 0.001068 0.000784 0.000569 0.000407 0.000288 0.000202 0.000140 0.000096 0.000066 0.000046 0.000032 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000010 0.000013 0.000019 0.000026 0.000038 0.000054 0.000076 0.000107 0.000149 0.000205 0.000279 0.000377 0.000506 0.000674 0.000893 0.001173 0.001529 0.001975 0.002523 0.003188 0.003980 0.004906 0.005967 0.007158 0.008463 0.009858 0.011308 0.012769 0.014186 0.015502 0.016651 0.017570 0.018202 0.018493 0.018408 0.017926 0.017046 0.015791 0.014204 0.012349 0.010309 0.008178 0.006059 0.004056 0.002267 0.000780 -0.000335 -0.001030 -0.001280 -0.001087 -0.000475 0.000510 0.001805 0.003336 0.005022 0.006779 0.008527 0.010193 0.011712 0.013031 0.014108 0.014912 0.015420 0.015621 0.015509 0.015087 0.014365 0.013365 0.012113 0.010650 0.009024 0.007295 0.005532 0.003809 0.002207 0.000806 -0.000317 -0.001094 -0.001471 -0.001412 -0.000903 0.000048 0.001406 0.003116 0.005099 0.007264 0.009507 0.011721 0.013801 0.015654 0.017198 0.018374 0.019145 0.019496 0.019435 0.018990 0.018204 0.017135 0.015845 0.014404 0.012876 0.011324 0.009800 0.008348 0.007003 0.005785 0.004709 0.003777 0.002987 0.002329 0.001792 0.001360 0.001019 0.000755 0.000552 0.000400 0.000286 0.000203 0.000142 0.000099 0.000069 0.000048 0.000034 0.000025 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000010 0.000014 0.000019 0.000027 0.000038 0.000053 0.000075 0.000104 0.000143 0.000195 0.000264 0.000354 0.000472 0.000625 0.000823 0.001076 0.001397 0.001799 0.002293 0.002894 0.003611 0.004451 0.005419 0.006510 0.007713 0.009009 0.010369 0.011754 0.013119 0.014411 0.015572 0.016543 0.017269 0.017699 0.017793 0.017524 0.016884 0.015883 0.014551 0.012938 0.011109 0.009147 0.007140 0.005182 0.003366 0.001777 0.000486 -0.000453 -0.001007 -0.001165 -0.000936 -0.000352 0.000541 0.001683 0.003004 0.004432 0.005892 0.007314 0.008635 0.009799 0.010762 0.011487 0.011951 0.012136 0.012038 0.011660 0.011013 0.010122 0.009017 0.007741 0.006347 0.004894 0.003448 0.002082 0.000867 -0.000126 -0.000833 -0.001202 -0.001193 -0.000786 0.000019 0.001201 0.002718 0.004508 0.006495 0.008590 0.010696 0.012718 0.014564 0.016156 0.017429 0.018337 0.018858 0.018987 0.018741 0.018152 0.017268 0.016144 0.014842 0.013423 0.011948 0.010469 0.009034 0.007679 0.006431 0.005309 0.004321 0.003468 0.002746 0.002146 0.001656 0.001262 0.000950 0.000708 0.000522 0.000380 0.000275 0.000196 0.000139 0.000098 0.000068 0.000048 0.000034 0.000025 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000018 0.000026 0.000036 0.000051 0.000071 0.000098 0.000134 0.000181 0.000243 0.000324 0.000430 0.000567 0.000743 0.000969 0.001254 0.001611 0.002051 0.002586 0.003225 0.003977 0.004846 0.005830 0.006922 0.008106 0.009358 0.010648 0.011934 0.013172 0.014310 0.015296 0.016076 0.016602 0.016832 0.016736 0.016298 0.015519 0.014418 0.013029 0.011405 0.009613 0.007729 0.005837 0.004020 0.002359 0.000924 -0.000228 -0.001058 -0.001545 -0.001687 -0.001500 -0.001019 -0.000288 0.000637 0.001694 0.002817 0.003943 0.005012 0.005971 0.006775 0.007387 0.007782 0.007943 0.007863 0.007547 0.007007 0.006266 0.005357 0.004324 0.003215 0.002089 0.001008 0.000035 -0.000767 -0.001338 -0.001629 -0.001599 -0.001225 -0.000499 0.000567 0.001943 0.003581 0.005419 0.007381 0.009384 0.011342 0.013169 0.014790 0.016139 0.017166 0.017840 0.018148 0.018097 0.017709 0.017022 0.016081 0.014942 0.013662 0.012297 0.010900 0.009517 0.008189 0.006945 0.005808 0.004790 0.003897 0.003129 0.002481 0.001942 0.001502 0.001149 0.000869 0.000650 0.000482 0.000353 0.000257 0.000185 0.000131 0.000093 0.000065 0.000046 0.000032 0.000023 0.000018 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000024 0.000034 0.000047 0.000065 0.000090 0.000122 0.000164 0.000219 0.000291 0.000384 0.000505 0.000660 0.000858 0.001108 0.001421 0.001807 0.002276 0.002839 0.003502 0.004271 0.005145 0.006120 0.007184 0.008318 0.009495 0.010684 0.011843 0.012930 0.013896 0.014693 0.015274 0.015600 0.015636 0.015363 0.014772 0.013872 0.012686 0.011254 0.009629 0.007875 0.006063 0.004268 0.002565 0.001020 -0.000309 -0.001380 -0.002164 -0.002650 -0.002843 -0.002762 -0.002441 -0.001921 -0.001253 -0.000491 0.000310 0.001096 0.001818 0.002434 0.002910 0.003221 0.003350 0.003292 0.003049 0.002635 0.002071 0.001390 0.000629 -0.000163 -0.000934 -0.001632 -0.002199 -0.002585 -0.002741 -0.002632 -0.002229 -0.001523 -0.000516 0.000770 0.002300 0.004023 0.005877 0.007790 0.009686 0.011489 0.013127 0.014536 0.015665 0.016477 0.016953 0.017090 0.016902 0.016416 0.015671 0.014713 0.013594 0.012366 0.011081 0.009783 0.008514 0.007306 0.006183 0.005162 0.004254 0.003460 0.002779 0.002206 0.001729 0.001341 0.001028 0.000780 0.000586 0.000436 0.000321 0.000234 0.000169 0.000121 0.000086 0.000060 0.000042 0.000030 0.000022 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000031 0.000043 0.000059 0.000080 0.000108 0.000145 0.000193 0.000255 0.000337 0.000442 0.000576 0.000748 0.000965 0.001236 0.001570 0.001977 0.002465 0.003042 0.003712 0.004477 0.005334 0.006275 0.007283 0.008340 0.009416 0.010479 0.011491 0.012409 0.013191 0.013794 0.014177 0.014307 0.014161 0.013724 0.012996 0.011990 0.010734 0.009269 0.007647 0.005927 0.004175 0.002458 0.000837 -0.000631 -0.001901 -0.002942 -0.003733 -0.004271 -0.004564 -0.004631 -0.004502 -0.004217 -0.003817 -0.003349 -0.002857 -0.002385 -0.001970 -0.001642 -0.001424 -0.001331 -0.001367 -0.001531 -0.001810 -0.002185 -0.002628 -0.003103 -0.003570 -0.003985 -0.004301 -0.004473 -0.004461 -0.004230 -0.003753 -0.003018 -0.002022 -0.000780 0.000682 0.002325 0.004096 0.005935 0.007778 0.009557 0.011205 0.012662 0.013878 0.014813 0.015443 0.015759 0.015765 0.015482 0.014938 0.014173 0.013232 0.012163 0.011013 0.009827 0.008645 0.007500 0.006419 0.005422 0.004521 0.003722 0.003027 0.002433 0.001933 0.001518 0.001179 0.000906 0.000690 0.000520 0.000388 0.000287 0.000210 0.000152 0.000109 0.000077 0.000055 0.000039 0.000027 0.000020 0.000015 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000020 0.000027 0.000037 0.000051 0.000070 0.000094 0.000125 0.000167 0.000220 0.000290 0.000380 0.000496 0.000643 0.000829 0.001061 0.001347 0.001695 0.002112 0.002607 0.003183 0.003843 0.004585 0.005403 0.006286 0.007217 0.008173 0.009128 0.010048 0.010898 0.011639 0.012233 0.012641 0.012832 0.012778 0.012462 0.011877 0.011027 0.009931 0.008617 0.007126 0.005508 0.003817 0.002113 0.000452 -0.001113 -0.002538 -0.003788 -0.004837 -0.005674 -0.006296 -0.006714 -0.006946 -0.007018 -0.006962 -0.006813 -0.006610 -0.006385 -0.006170 -0.005992 -0.005868 -0.005812 -0.005827 -0.005912 -0.006057 -0.006246 -0.006453 -0.006651 -0.006805 -0.006880 -0.006838 -0.006645 -0.006272 -0.005694 -0.004898 -0.003879 -0.002646 -0.001219 0.000372 0.002084 0.003868 0.005667 0.007423 0.009077 0.010572 0.011861 0.012904 0.013673 0.014155 0.014346 0.014260 0.013918 0.013352 0.012600 0.011705 0.010709 0.009656 0.008583 0.007525 0.006510 0.005559 0.004687 0.003903 0.003212 0.002613 0.002101 0.001671 0.001315 0.001024 0.000789 0.000602 0.000455 0.000340 0.000252 0.000185 0.000134 0.000096 0.000069 0.000049 0.000034 0.000024 0.000018 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000032 0.000044 0.000059 0.000080 0.000106 0.000141 0.000187 0.000246 0.000323 0.000421 0.000546 0.000704 0.000900 0.001141 0.001435 0.001788 0.002206 0.002694 0.003255 0.003887 0.004588 0.005348 0.006154 0.006989 0.007829 0.008648 0.009415 0.010096 0.010658 0.011066 0.011288 0.011297 0.011073 0.010603 0.009887 0.008932 0.007760 0.006399 0.004889 0.003276 0.001611 -0.000056 -0.001678 -0.003209 -0.004615 -0.005867 -0.006947 -0.007846 -0.008564 -0.009109 -0.009498 -0.009751 -0.009895 -0.009956 -0.009962 -0.009936 -0.009899 -0.009866 -0.009847 -0.009844 -0.009856 -0.009876 -0.009890 -0.009880 -0.009822 -0.009691 -0.009458 -0.009098 -0.008586 -0.007902 -0.007032 -0.005973 -0.004729 -0.003315 -0.001756 -0.000085 0.001656 0.003419 0.005154 0.006809 0.008333 0.009682 0.010816 0.011708 0.012338 0.012701 0.012802 0.012656 0.012287 0.011729 0.011016 0.010188 0.009283 0.008338 0.007386 0.006456 0.005571 0.004747 0.003996 0.003325 0.002736 0.002226 0.001792 0.001427 0.001125 0.000878 0.000678 0.000519 0.000393 0.000294 0.000218 0.000160 0.000117 0.000084 0.000060 0.000042 0.000030 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000019 0.000027 0.000036 0.000049 0.000066 0.000089 0.000118 0.000156 0.000206 0.000270 0.000353 0.000458 0.000590 0.000754 0.000956 0.001201 0.001495 0.001844 0.002251 0.002721 0.003252 0.003843 0.004487 0.005174 0.005889 0.006614 0.007327 0.008003 0.008612 0.009126 0.009512 0.009743 0.009791 0.009634 0.009257 0.008653 0.007823 0.006781 0.005547 0.004151 0.002631 0.001028 -0.000613 -0.002248 -0.003838 -0.005346 -0.006743 -0.008007 -0.009121 -0.010080 -0.010883 -0.011536 -0.012052 -0.012447 -0.012740 -0.012949 -0.013091 -0.013182 -0.013231 -0.013246 -0.013228 -0.013177 -0.013086 -0.012947 -0.012746 -0.012466 -0.012089 -0.011596 -0.010969 -0.010193 -0.009258 -0.008158 -0.006899 -0.005491 -0.003954 -0.002316 -0.000612 0.001118 0.002830 0.004479 0.006021 0.007415 0.008623 0.009618 0.010378 0.010895 0.011167 0.011205 0.011028 0.010659 0.010131 0.009476 0.008729 0.007925 0.007094 0.006265 0.005462 0.004702 0.004000 0.003364 0.002797 0.002302 0.001874 0.001511 0.001205 0.000952 0.000745 0.000577 0.000442 0.000335 0.000251 0.000187 0.000137 0.000100 0.000072 0.000051 0.000036 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000040 0.000054 0.000073 0.000097 0.000129 0.000170 0.000224 0.000293 0.000380 0.000490 0.000625 0.000792 0.000994 0.001236 0.001523 0.001858 0.002246 0.002686 0.003177 0.003714 0.004289 0.004891 0.005505 0.006113 0.006695 0.007226 0.007681 0.008033 0.008255 0.008322 0.008212 0.007907 0.007397 0.006679 0.005757 0.004646 0.003368 0.001952 0.000433 -0.001152 -0.002763 -0.004365 -0.005923 -0.007406 -0.008791 -0.010058 -0.011194 -0.012192 -0.013052 -0.013777 -0.014375 -0.014858 -0.015236 -0.015519 -0.015718 -0.015838 -0.015883 -0.015854 -0.015751 -0.015569 -0.015304 -0.014945 -0.014484 -0.013909 -0.013208 -0.012372 -0.011395 -0.010272 -0.009009 -0.007613 -0.006103 -0.004500 -0.002836 -0.001143 0.000540 0.002174 0.003721 0.005142 0.006405 0.007481 0.008350 0.008998 0.009423 0.009628 0.009627 0.009440 0.009090 0.008608 0.008023 0.007366 0.006666 0.005950 0.005241 0.004559 0.003918 0.003328 0.002796 0.002325 0.001914 0.001560 0.001259 0.001007 0.000797 0.000625 0.000485 0.000372 0.000283 0.000213 0.000158 0.000116 0.000084 0.000061 0.000043 0.000031 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000024 0.000032 0.000044 0.000059 0.000079 0.000105 0.000139 0.000183 0.000240 0.000312 0.000402 0.000513 0.000649 0.000813 0.001009 0.001243 0.001516 0.001831 0.002190 0.002592 0.003033 0.003506 0.004004 0.004515 0.005024 0.005514 0.005965 0.006357 0.006667 0.006869 0.006942 0.006863 0.006614 0.006182 0.005560 0.004749 0.003757 0.002598 0.001296 -0.000121 -0.001623 -0.003176 -0.004748 -0.006305 -0.007820 -0.009266 -0.010623 -0.011872 -0.013003 -0.014009 -0.014886 -0.015636 -0.016263 -0.016771 -0.017165 -0.017449 -0.017626 -0.017696 -0.017661 -0.017518 -0.017267 -0.016905 -0.016427 -0.015829 -0.015106 -0.014254 -0.013270 -0.012153 -0.010909 -0.009546 -0.008077 -0.006523 -0.004909 -0.003264 -0.001622 -0.000017 0.001517 0.002947 0.004242 0.005375 0.006327 0.007083 0.007637 0.007988 0.008145 0.008123 0.007942 0.007625 0.007199 0.006690 0.006125 0.005528 0.004922 0.004327 0.003756 0.003223 0.002735 0.002297 0.001910 0.001573 0.001284 0.001038 0.000832 0.000661 0.000519 0.000404 0.000311 0.000237 0.000178 0.000132 0.000097 0.000071 0.000051 0.000036 0.000026 0.000019 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000025 0.000035 0.000047 0.000063 0.000085 0.000113 0.000149 0.000195 0.000254 0.000327 0.000416 0.000526 0.000658 0.000816 0.001003 0.001222 0.001475 0.001764 0.002088 0.002445 0.002829 0.003234 0.003651 0.004068 0.004472 0.004847 0.005176 0.005439 0.005616 0.005684 0.005624 0.005419 0.005052 0.004516 0.003806 0.002927 0.001889 0.000707 -0.000595 -0.001993 -0.003459 -0.004963 -0.006476 -0.007973 -0.009426 -0.010814 -0.012118 -0.013321 -0.014413 -0.015386 -0.016237 -0.016961 -0.017560 -0.018033 -0.018379 -0.018598 -0.018688 -0.018649 -0.018480 -0.018181 -0.017752 -0.017192 -0.016502 -0.015682 -0.014734 -0.013660 -0.012467 -0.011162 -0.009758 -0.008273 -0.006729 -0.005151 -0.003568 -0.002010 -0.000509 0.000907 0.002210 0.003376 0.004384 0.005220 0.005876 0.006348 0.006641 0.006765 0.006735 0.006571 0.006294 0.005928 0.005495 0.005020 0.004521 0.004018 0.003526 0.003057 0.002621 0.002223 0.001866 0.001552 0.001280 0.001046 0.000847 0.000681 0.000542 0.000427 0.000333 0.000257 0.000196 0.000148 0.000110 0.000081 0.000059 0.000043 0.000031 0.000022 0.000016 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000037 0.000050 0.000068 0.000090 0.000120 0.000157 0.000204 0.000263 0.000334 0.000421 0.000526 0.000652 0.000800 0.000974 0.001175 0.001405 0.001662 0.001946 0.002253 0.002577 0.002912 0.003248 0.003574 0.003879 0.004148 0.004365 0.004513 0.004572 0.004523 0.004351 0.004039 0.003578 0.002962 0.002190 0.001270 0.000212 -0.000966 -0.002244 -0.003599 -0.005006 -0.006440 -0.007875 -0.009289 -0.010657 -0.011961 -0.013182 -0.014307 -0.015324 -0.016225 -0.017004 -0.017656 -0.018176 -0.018561 -0.018807 -0.018911 -0.018872 -0.018689 -0.018362 -0.017895 -0.017289 -0.016549 -0.015680 -0.014687 -0.013577 -0.012361 -0.011050 -0.009660 -0.008210 -0.006721 -0.005219 -0.003731 -0.002284 -0.000906 0.000380 0.001550 0.002586 0.003473 0.004202 0.004768 0.005171 0.005418 0.005519 0.005490 0.005349 0.005115 0.004808 0.004450 0.004058 0.003649 0.003239 0.002839 0.002459 0.002106 0.001786 0.001500 0.001248 0.001030 0.000843 0.000685 0.000551 0.000440 0.000348 0.000272 0.000211 0.000161 0.000122 0.000091 0.000067 0.000049 0.000036 0.000026 0.000018 0.000013 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000040 0.000054 0.000072 0.000096 0.000125 0.000163 0.000209 0.000266 0.000334 0.000417 0.000515 0.000632 0.000768 0.000926 0.001106 0.001308 0.001532 0.001773 0.002029 0.002293 0.002558 0.002817 0.003060 0.003275 0.003449 0.003567 0.003614 0.003572 0.003426 0.003161 0.002766 0.002234 0.001564 0.000759 -0.000175 -0.001224 -0.002372 -0.003600 -0.004888 -0.006214 -0.007556 -0.008891 -0.010198 -0.011457 -0.012650 -0.013760 -0.014776 -0.015685 -0.016478 -0.017148 -0.017687 -0.018089 -0.018349 -0.018461 -0.018424 -0.018237 -0.017902 -0.017422 -0.016802 -0.016050 -0.015173 -0.014180 -0.013081 -0.011890 -0.010619 -0.009286 -0.007911 -0.006514 -0.005119 -0.003752 -0.002436 -0.001194 -0.000046 0.000989 0.001897 0.002670 0.003299 0.003785 0.004129 0.004339 0.004425 0.004402 0.004286 0.004094 0.003844 0.003553 0.003237 0.002908 0.002579 0.002259 0.001956 0.001675 0.001420 0.001193 0.000993 0.000821 0.000673 0.000548 0.000442 0.000354 0.000281 0.000221 0.000171 0.000132 0.000100 0.000075 0.000056 0.000041 0.000030 0.000021 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000031 0.000042 0.000057 0.000076 0.000099 0.000129 0.000165 0.000209 0.000263 0.000327 0.000404 0.000494 0.000600 0.000722 0.000862 0.001019 0.001193 0.001381 0.001579 0.001784 0.001991 0.002192 0.002381 0.002549 0.002685 0.002777 0.002811 0.002772 0.002647 0.002421 0.002085 0.001631 0.001055 0.000359 -0.000453 -0.001372 -0.002385 -0.003478 -0.004633 -0.005832 -0.007055 -0.008284 -0.009497 -0.010676 -0.011803 -0.012861 -0.013837 -0.014718 -0.015492 -0.016151 -0.016685 -0.017085 -0.017346 -0.017462 -0.017429 -0.017247 -0.016918 -0.016447 -0.015840 -0.015107 -0.014257 -0.013300 -0.012251 -0.011122 -0.009928 -0.008686 -0.007416 -0.006138 -0.004873 -0.003644 -0.002470 -0.001372 -0.000365 0.000537 0.001323 0.001987 0.002526 0.002940 0.003233 0.003412 0.003488 0.003473 0.003382 0.003229 0.003031 0.002800 0.002549 0.002289 0.002029 0.001777 0.001538 0.001318 0.001117 0.000939 0.000783 0.000648 0.000532 0.000434 0.000351 0.000282 0.000225 0.000177 0.000139 0.000107 0.000082 0.000062 0.000046 0.000034 0.000025 0.000018 0.000013 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000033 0.000045 0.000059 0.000078 0.000101 0.000129 0.000163 0.000205 0.000254 0.000313 0.000383 0.000464 0.000559 0.000666 0.000787 0.000920 0.001065 0.001217 0.001374 0.001532 0.001686 0.001831 0.001959 0.002063 0.002131 0.002153 0.002117 0.002009 0.001818 0.001534 0.001149 0.000660 0.000066 -0.000631 -0.001423 -0.002302 -0.003255 -0.004270 -0.005332 -0.006422 -0.007525 -0.008622 -0.009696 -0.010730 -0.011708 -0.012615 -0.013439 -0.014169 -0.014793 -0.015301 -0.015685 -0.015937 -0.016051 -0.016024 -0.015853 -0.015543 -0.015098 -0.014526 -0.013836 -0.013039 -0.012148 -0.011175 -0.010136 -0.009044 -0.007918 -0.006774 -0.005632 -0.004510 -0.003428 -0.002402 -0.001449 -0.000580 0.000193 0.000864 0.001428 0.001884 0.002234 0.002483 0.002636 0.002704 0.002697 0.002629 0.002511 0.002357 0.002177 0.001982 0.001780 0.001578 0.001382 0.001197 0.001026 0.000870 0.000732 0.000611 0.000506 0.000417 0.000341 0.000277 0.000223 0.000179 0.000142 0.000111 0.000087 0.000067 0.000051 0.000038 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000009 0.000013 0.000019 0.000025 0.000034 0.000046 0.000060 0.000078 0.000100 0.000127 0.000159 0.000197 0.000242 0.000295 0.000357 0.000429 0.000511 0.000603 0.000705 0.000814 0.000930 0.001049 0.001168 0.001285 0.001393 0.001489 0.001566 0.001615 0.001627 0.001592 0.001499 0.001338 0.001100 0.000778 0.000367 -0.000133 -0.000721 -0.001393 -0.002142 -0.002960 -0.003835 -0.004755 -0.005706 -0.006674 -0.007642 -0.008595 -0.009518 -0.010396 -0.011215 -0.011962 -0.012628 -0.013200 -0.013669 -0.014025 -0.014261 -0.014370 -0.014348 -0.014194 -0.013912 -0.013505 -0.012982 -0.012352 -0.011628 -0.010821 -0.009944 -0.009012 -0.008040 -0.007042 -0.006036 -0.005038 -0.004065 -0.003132 -0.002252 -0.001440 -0.000704 -0.000051 0.000512 0.000985 0.001367 0.001661 0.001870 0.002001 0.002063 0.002063 0.002014 0.001926 0.001809 0.001671 0.001522 0.001368 0.001213 0.001064 0.000922 0.000790 0.000671 0.000565 0.000472 0.000392 0.000323 0.000265 0.000216 0.000175 0.000141 0.000113 0.000089 0.000070 0.000054 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000046 0.000060 0.000077 0.000098 0.000122 0.000151 0.000185 0.000226 0.000273 0.000327 0.000390 0.000459 0.000536 0.000619 0.000706 0.000795 0.000885 0.000971 0.001052 0.001122 0.001177 0.001211 0.001215 0.001182 0.001102 0.000967 0.000769 0.000503 0.000163 -0.000252 -0.000741 -0.001302 -0.001931 -0.002619 -0.003359 -0.004141 -0.004954 -0.005784 -0.006619 -0.007445 -0.008248 -0.009015 -0.009734 -0.010394 -0.010983 -0.011493 -0.011912 -0.012233 -0.012447 -0.012548 -0.012532 -0.012398 -0.012149 -0.011788 -0.011324 -0.010765 -0.010124 -0.009412 -0.008642 -0.007827 -0.006981 -0.006118 -0.005253 -0.004399 -0.003572 -0.002783 -0.002044 -0.001364 -0.000751 -0.000210 0.000257 0.000648 0.000964 0.001208 0.001382 0.001494 0.001549 0.001555 0.001522 0.001457 0.001370 0.001267 0.001155 0.001039 0.000922 0.000809 0.000702 0.000602 0.000512 0.000432 0.000361 0.000300 0.000249 0.000205 0.000168 0.000137 0.000111 0.000089 0.000071 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000046 0.000059 0.000075 0.000093 0.000115 0.000141 0.000172 0.000208 0.000249 0.000296 0.000348 0.000406 0.000468 0.000534 0.000600 0.000666 0.000730 0.000789 0.000839 0.000878 0.000900 0.000898 0.000868 0.000800 0.000688 0.000525 0.000307 0.000030 -0.000309 -0.000710 -0.001171 -0.001689 -0.002259 -0.002874 -0.003526 -0.004206 -0.004904 -0.005608 -0.006306 -0.006988 -0.007642 -0.008258 -0.008824 -0.009333 -0.009774 -0.010140 -0.010421 -0.010610 -0.010702 -0.010691 -0.010578 -0.010363 -0.010052 -0.009651 -0.009169 -0.008616 -0.008003 -0.007342 -0.006646 -0.005926 -0.005196 -0.004467 -0.003753 -0.003063 -0.002410 -0.001800 -0.001242 -0.000740 -0.000297 0.000083 0.000402 0.000660 0.000859 0.001003 0.001097 0.001146 0.001156 0.001134 0.001088 0.001025 0.000949 0.000866 0.000780 0.000693 0.000609 0.000529 0.000454 0.000386 0.000326 0.000273 0.000228 0.000189 0.000157 0.000129 0.000106 0.000087 0.000070 0.000056 0.000045 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000045 0.000057 0.000071 0.000088 0.000107 0.000130 0.000157 0.000188 0.000224 0.000263 0.000307 0.000354 0.000402 0.000451 0.000500 0.000546 0.000589 0.000625 0.000651 0.000664 0.000659 0.000631 0.000574 0.000482 0.000350 0.000174 -0.000049 -0.000322 -0.000645 -0.001018 -0.001438 -0.001901 -0.002403 -0.002937 -0.003495 -0.004069 -0.004650 -0.005228 -0.005794 -0.006339 -0.006852 -0.007327 -0.007755 -0.008127 -0.008437 -0.008678 -0.008841 -0.008922 -0.008916 -0.008823 -0.008644 -0.008382 -0.008044 -0.007638 -0.007172 -0.006657 -0.006103 -0.005521 -0.004921 -0.004316 -0.003715 -0.003129 -0.002566 -0.002034 -0.001541 -0.001090 -0.000687 -0.000332 -0.000026 0.000229 0.000437 0.000598 0.000716 0.000793 0.000836 0.000848 0.000835 0.000803 0.000757 0.000702 0.000642 0.000579 0.000515 0.000453 0.000394 0.000338 0.000288 0.000243 0.000204 0.000171 0.000143 0.000119 0.000099 0.000082 0.000067 0.000055 0.000044 0.000035 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000019 0.000026 0.000034 0.000043 0.000054 0.000066 0.000081 0.000098 0.000119 0.000142 0.000169 0.000199 0.000232 0.000266 0.000302 0.000339 0.000375 0.000408 0.000438 0.000463 0.000481 0.000487 0.000480 0.000455 0.000408 0.000333 0.000228 0.000089 -0.000088 -0.000305 -0.000561 -0.000858 -0.001193 -0.001563 -0.001965 -0.002394 -0.002843 -0.003307 -0.003777 -0.004245 -0.004704 -0.005147 -0.005566 -0.005954 -0.006305 -0.006612 -0.006869 -0.007070 -0.007207 -0.007277 -0.007275 -0.007201 -0.007055 -0.006840 -0.006562 -0.006227 -0.005844 -0.005421 -0.004966 -0.004489 -0.004000 -0.003509 -0.003023 -0.002551 -0.002100 -0.001676 -0.001284 -0.000927 -0.000608 -0.000328 -0.000087 0.000115 0.000280 0.000408 0.000502 0.000566 0.000602 0.000614 0.000607 0.000586 0.000553 0.000514 0.000470 0.000425 0.000379 0.000333 0.000290 0.000250 0.000213 0.000180 0.000151 0.000127 0.000106 0.000089 0.000075 0.000062 0.000052 0.000043 0.000035 0.000028 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000019 0.000025 0.000032 0.000040 0.000050 0.000061 0.000074 0.000089 0.000107 0.000127 0.000150 0.000174 0.000200 0.000227 0.000254 0.000280 0.000305 0.000326 0.000343 0.000354 0.000356 0.000348 0.000326 0.000288 0.000228 0.000146 0.000037 -0.000101 -0.000270 -0.000470 -0.000702 -0.000965 -0.001256 -0.001573 -0.001911 -0.002266 -0.002633 -0.003006 -0.003377 -0.003743 -0.004095 -0.004429 -0.004739 -0.005021 -0.005268 -0.005476 -0.005639 -0.005752 -0.005811 -0.005812 -0.005754 -0.005638 -0.005466 -0.005242 -0.004973 -0.004664 -0.004323 -0.003957 -0.003575 -0.003184 -0.002793 -0.002407 -0.002035 -0.001680 -0.001348 -0.001042 -0.000764 -0.000517 -0.000299 -0.000112 0.000045 0.000173 0.000273 0.000348 0.000399 0.000429 0.000440 0.000437 0.000423 0.000400 0.000372 0.000342 0.000309 0.000276 0.000243 0.000212 0.000182 0.000155 0.000131 0.000110 0.000093 0.000078 0.000066 0.000056 0.000047 0.000039 0.000033 0.000027 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000018 0.000024 0.000030 0.000037 0.000046 0.000055 0.000067 0.000080 0.000095 0.000113 0.000131 0.000151 0.000171 0.000191 0.000210 0.000227 0.000242 0.000253 0.000260 0.000260 0.000251 0.000233 0.000202 0.000156 0.000092 0.000008 -0.000097 -0.000226 -0.000380 -0.000558 -0.000761 -0.000986 -0.001232 -0.001494 -0.001770 -0.002056 -0.002345 -0.002635 -0.002919 -0.003194 -0.003455 -0.003697 -0.003918 -0.004113 -0.004277 -0.004407 -0.004497 -0.004545 -0.004548 -0.004504 -0.004414 -0.004279 -0.004103 -0.003891 -0.003647 -0.003378 -0.003090 -0.002789 -0.002483 -0.002177 -0.001877 -0.001588 -0.001314 -0.001059 -0.000825 -0.000612 -0.000423 -0.000258 -0.000115 0.000005 0.000103 0.000180 0.000238 0.000278 0.000302 0.000313 0.000312 0.000302 0.000287 0.000268 0.000246 0.000223 0.000199 0.000176 0.000153 0.000132 0.000112 0.000095 0.000080 0.000067 0.000057 0.000048 0.000041 0.000035 0.000030 0.000025 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000034 0.000041 0.000050 0.000060 0.000071 0.000084 0.000098 0.000113 0.000128 0.000143 0.000157 0.000169 0.000179 0.000187 0.000190 0.000189 0.000181 0.000166 0.000141 0.000106 0.000058 -0.000005 -0.000084 -0.000181 -0.000297 -0.000432 -0.000586 -0.000757 -0.000944 -0.001145 -0.001356 -0.001574 -0.001795 -0.002016 -0.002234 -0.002444 -0.002644 -0.002829 -0.002999 -0.003149 -0.003276 -0.003376 -0.003447 -0.003486 -0.003489 -0.003456 -0.003388 -0.003284 -0.003149 -0.002985 -0.002797 -0.002588 -0.002365 -0.002133 -0.001897 -0.001662 -0.001433 -0.001213 -0.001006 -0.000813 -0.000636 -0.000477 -0.000335 -0.000211 -0.000105 -0.000015 0.000059 0.000118 0.000162 0.000193 0.000212 0.000221 0.000221 0.000215 0.000204 0.000191 0.000176 0.000160 0.000143 0.000127 0.000110 0.000095 0.000081 0.000068 0.000057 0.000048 0.000040 0.000034 0.000029 0.000025 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000045 0.000053 0.000063 0.000073 0.000084 0.000095 0.000106 0.000116 0.000125 0.000133 0.000137 0.000139 0.000137 0.000130 0.000117 0.000099 0.000072 0.000037 -0.000010 -0.000068 -0.000139 -0.000225 -0.000325 -0.000440 -0.000568 -0.000708 -0.000859 -0.001018 -0.001182 -0.001349 -0.001515 -0.001678 -0.001836 -0.001986 -0.002126 -0.002253 -0.002366 -0.002462 -0.002538 -0.002592 -0.002622 -0.002625 -0.002602 -0.002550 -0.002473 -0.002371 -0.002247 -0.002104 -0.001945 -0.001776 -0.001599 -0.001421 -0.001243 -0.001071 -0.000907 -0.000752 -0.000610 -0.000479 -0.000362 -0.000258 -0.000167 -0.000088 -0.000022 0.000033 0.000077 0.000110 0.000133 0.000148 0.000155 0.000156 0.000152 0.000145 0.000136 0.000125 0.000114 0.000103 0.000091 0.000079 0.000068 0.000058 0.000048 0.000040 0.000034 0.000028 0.000024 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000039 0.000047 0.000055 0.000063 0.000071 0.000079 0.000086 0.000093 0.000097 0.000100 0.000101 0.000098 0.000092 0.000083 0.000069 0.000049 0.000024 -0.000009 -0.000051 -0.000102 -0.000164 -0.000237 -0.000322 -0.000416 -0.000520 -0.000632 -0.000750 -0.000872 -0.000995 -0.001119 -0.001239 -0.001356 -0.001466 -0.001569 -0.001663 -0.001746 -0.001817 -0.001873 -0.001914 -0.001936 -0.001939 -0.001922 -0.001885 -0.001828 -0.001752 -0.001660 -0.001553 -0.001435 -0.001308 -0.001176 -0.001043 -0.000912 -0.000785 -0.000664 -0.000551 -0.000447 -0.000353 -0.000268 -0.000193 -0.000127 -0.000070 -0.000022 0.000018 0.000050 0.000074 0.000092 0.000103 0.000108 0.000109 0.000107 0.000102 0.000096 0.000089 0.000081 0.000073 0.000065 0.000057 0.000049 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000035 0.000040 0.000046 0.000052 0.000058 0.000063 0.000068 0.000071 0.000073 0.000072 0.000070 0.000065 0.000058 0.000048 0.000034 0.000016 -0.000007 -0.000036 -0.000072 -0.000116 -0.000169 -0.000229 -0.000298 -0.000374 -0.000456 -0.000543 -0.000632 -0.000722 -0.000813 -0.000901 -0.000985 -0.001065 -0.001140 -0.001207 -0.001267 -0.001318 -0.001359 -0.001388 -0.001405 -0.001408 -0.001396 -0.001369 -0.001327 -0.001272 -0.001205 -0.001126 -0.001039 -0.000946 -0.000849 -0.000752 -0.000656 -0.000564 -0.000477 -0.000395 -0.000321 -0.000254 -0.000193 -0.000140 -0.000094 -0.000054 -0.000019 0.000009 0.000032 0.000050 0.000063 0.000071 0.000075 0.000076 0.000075 0.000071 0.000067 0.000063 0.000058 0.000052 0.000047 0.000041 0.000035 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000034 0.000038 0.000043 0.000046 0.000049 0.000051 0.000052 0.000051 0.000049 0.000046 0.000040 0.000033 0.000024 0.000011 -0.000004 -0.000024 -0.000049 -0.000079 -0.000116 -0.000160 -0.000209 -0.000264 -0.000324 -0.000386 -0.000451 -0.000517 -0.000582 -0.000645 -0.000705 -0.000762 -0.000815 -0.000863 -0.000905 -0.000941 -0.000970 -0.000991 -0.001003 -0.001005 -0.000996 -0.000977 -0.000948 -0.000908 -0.000859 -0.000803 -0.000740 -0.000672 -0.000602 -0.000532 -0.000464 -0.000398 -0.000336 -0.000278 -0.000226 -0.000179 -0.000137 -0.000100 -0.000067 -0.000039 -0.000015 0.000005 0.000021 0.000034 0.000043 0.000049 0.000052 0.000053 0.000052 0.000050 0.000047 0.000044 0.000041 0.000038 0.000034 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000018 0.000022 0.000025 0.000028 0.000031 0.000033 0.000035 0.000036 0.000037 0.000036 0.000034 0.000031 0.000028 0.000023 0.000016 0.000009 -0.000002 -0.000015 -0.000031 -0.000052 -0.000078 -0.000109 -0.000144 -0.000183 -0.000226 -0.000271 -0.000318 -0.000365 -0.000411 -0.000456 -0.000499 -0.000538 -0.000575 -0.000607 -0.000636 -0.000661 -0.000682 -0.000696 -0.000705 -0.000706 -0.000700 -0.000687 -0.000666 -0.000638 -0.000603 -0.000563 -0.000518 -0.000470 -0.000420 -0.000371 -0.000322 -0.000276 -0.000232 -0.000192 -0.000156 -0.000123 -0.000094 -0.000069 -0.000047 -0.000028 -0.000011 0.000002 0.000014 0.000022 0.000029 0.000033 0.000035 0.000036 0.000035 0.000034 0.000033 0.000031 0.000029 0.000027 0.000024 0.000021 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000020 0.000022 0.000024 0.000025 0.000025 0.000025 0.000025 0.000023 0.000021 0.000019 0.000015 0.000012 0.000007 0.000000 -0.000008 -0.000019 -0.000033 -0.000051 -0.000073 -0.000098 -0.000126 -0.000156 -0.000188 -0.000222 -0.000255 -0.000288 -0.000319 -0.000348 -0.000375 -0.000400 -0.000422 -0.000442 -0.000458 -0.000472 -0.000482 -0.000488 -0.000489 -0.000485 -0.000476 -0.000461 -0.000441 -0.000417 -0.000388 -0.000357 -0.000323 -0.000289 -0.000254 -0.000220 -0.000188 -0.000158 -0.000130 -0.000105 -0.000083 -0.000063 -0.000046 -0.000032 -0.000019 -0.000008 0.000001 0.000009 0.000015 0.000019 0.000022 0.000023 0.000024 0.000024 0.000023 0.000022 0.000022 0.000021 0.000019 0.000018 0.000016 0.000013 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000008 0.000005 0.000002 -0.000004 -0.000011 -0.000020 -0.000033 -0.000048 -0.000065 -0.000085 -0.000107 -0.000130 -0.000153 -0.000177 -0.000200 -0.000221 -0.000241 -0.000259 -0.000275 -0.000290 -0.000303 -0.000314 -0.000323 -0.000330 -0.000333 -0.000334 -0.000331 -0.000324 -0.000314 -0.000300 -0.000283 -0.000264 -0.000242 -0.000219 -0.000195 -0.000172 -0.000149 -0.000127 -0.000106 -0.000087 -0.000070 -0.000055 -0.000041 -0.000030 -0.000020 -0.000012 -0.000005 0.000001 0.000006 0.000009 0.000012 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000011 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000002 -0.000001 -0.000005 -0.000012 -0.000020 -0.000031 -0.000043 -0.000058 -0.000073 -0.000089 -0.000106 -0.000122 -0.000138 -0.000152 -0.000166 -0.000177 -0.000188 -0.000197 -0.000205 -0.000212 -0.000218 -0.000222 -0.000225 -0.000225 -0.000223 -0.000218 -0.000211 -0.000201 -0.000189 -0.000176 -0.000162 -0.000146 -0.000130 -0.000115 -0.000099 -0.000084 -0.000070 -0.000057 -0.000045 -0.000035 -0.000026 -0.000018 -0.000012 -0.000007 -0.000002 0.000001 0.000004 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000001 -0.000002 -0.000006 -0.000012 -0.000020 -0.000029 -0.000039 -0.000050 -0.000061 -0.000073 -0.000084 -0.000095 -0.000104 -0.000113 -0.000120 -0.000127 -0.000132 -0.000137 -0.000142 -0.000145 -0.000148 -0.000150 -0.000150 -0.000148 -0.000144 -0.000139 -0.000132 -0.000124 -0.000115 -0.000106 -0.000096 -0.000086 -0.000075 -0.000065 -0.000055 -0.000046 -0.000037 -0.000029 -0.000022 -0.000015 -0.000010 -0.000006 -0.000003 -0.000000 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 -0.000000 -0.000003 -0.000007 -0.000013 -0.000019 -0.000026 -0.000034 -0.000042 -0.000050 -0.000058 -0.000065 -0.000071 -0.000077 -0.000081 -0.000085 -0.000088 -0.000091 -0.000094 -0.000096 -0.000097 -0.000098 -0.000098 -0.000096 -0.000094 -0.000090 -0.000085 -0.000080 -0.000074 -0.000068 -0.000061 -0.000055 -0.000049 -0.000042 -0.000036 -0.000030 -0.000024 -0.000018 -0.000013 -0.000009 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000013 -0.000018 -0.000023 -0.000029 -0.000034 -0.000040 -0.000044 -0.000048 -0.000052 -0.000054 -0.000057 -0.000058 -0.000060 -0.000061 -0.000062 -0.000063 -0.000063 -0.000063 -0.000061 -0.000059 -0.000057 -0.000053 -0.000050 -0.000046 -0.000042 -0.000038 -0.000034 -0.000030 -0.000026 -0.000023 -0.000019 -0.000015 -0.000011 -0.000007 -0.000004 -0.000002 0.000000 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000003 -0.000006 -0.000009 -0.000013 -0.000016 -0.000020 -0.000024 -0.000027 -0.000030 -0.000033 -0.000035 -0.000036 -0.000037 -0.000038 -0.000039 -0.000040 -0.000040 -0.000040 -0.000040 -0.000039 -0.000038 -0.000037 -0.000034 -0.000032 -0.000029 -0.000027 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000006 -0.000004 -0.000002 0.000000 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000011 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000025 -0.000025 -0.000025 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode4_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000002 -0.000001 0.000001 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000010 0.000010 0.000012 0.000013 0.000015 0.000016 0.000016 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000002 0.000000 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000011 0.000011 0.000013 0.000014 0.000016 0.000018 0.000019 0.000020 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000012 -0.000010 -0.000009 -0.000006 -0.000004 -0.000002 0.000000 0.000002 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000014 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000012 0.000013 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000025 0.000025 0.000024 0.000023 0.000022 0.000020 0.000019 0.000018 0.000016 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000010 -0.000008 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000021 0.000022 0.000022 0.000021 0.000021 0.000019 0.000018 0.000017 0.000016 0.000015 0.000015 0.000016 0.000017 0.000020 0.000023 0.000025 0.000028 0.000030 0.000031 0.000031 0.000030 0.000028 0.000026 0.000024 0.000022 0.000021 0.000019 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000021 -0.000019 -0.000016 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 0.000000 0.000002 0.000005 0.000007 0.000010 0.000013 0.000016 0.000019 0.000021 0.000023 0.000025 0.000025 0.000025 0.000025 0.000024 0.000022 0.000021 0.000020 0.000019 0.000019 0.000021 0.000023 0.000025 0.000029 0.000032 0.000035 0.000037 0.000037 0.000037 0.000036 0.000034 0.000032 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000028 -0.000029 -0.000031 -0.000032 -0.000033 -0.000033 -0.000033 -0.000032 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000004 -0.000001 0.000003 0.000006 0.000010 0.000014 0.000018 0.000022 0.000025 0.000027 0.000029 0.000030 0.000030 0.000029 0.000028 0.000026 0.000026 0.000025 0.000026 0.000027 0.000030 0.000033 0.000037 0.000040 0.000043 0.000045 0.000046 0.000046 0.000044 0.000042 0.000039 0.000036 0.000033 0.000030 0.000028 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000019 -0.000020 -0.000021 -0.000023 -0.000024 -0.000026 -0.000027 -0.000029 -0.000030 -0.000032 -0.000034 -0.000036 -0.000038 -0.000040 -0.000043 -0.000044 -0.000045 -0.000046 -0.000045 -0.000043 -0.000041 -0.000038 -0.000035 -0.000031 -0.000028 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000010 -0.000005 0.000000 0.000006 0.000011 0.000017 0.000022 0.000026 0.000030 0.000033 0.000035 0.000035 0.000035 0.000035 0.000034 0.000034 0.000034 0.000035 0.000037 0.000040 0.000043 0.000047 0.000051 0.000054 0.000056 0.000056 0.000056 0.000054 0.000051 0.000048 0.000045 0.000041 0.000038 0.000034 0.000031 0.000028 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000022 -0.000023 -0.000025 -0.000027 -0.000029 -0.000031 -0.000033 -0.000035 -0.000038 -0.000040 -0.000043 -0.000046 -0.000049 -0.000053 -0.000056 -0.000059 -0.000061 -0.000062 -0.000061 -0.000060 -0.000058 -0.000055 -0.000052 -0.000048 -0.000045 -0.000043 -0.000039 -0.000036 -0.000032 -0.000028 -0.000022 -0.000016 -0.000009 -0.000002 0.000006 0.000013 0.000020 0.000027 0.000033 0.000037 0.000041 0.000043 0.000044 0.000044 0.000044 0.000044 0.000045 0.000047 0.000049 0.000053 0.000056 0.000060 0.000064 0.000067 0.000069 0.000069 0.000069 0.000066 0.000063 0.000060 0.000055 0.000051 0.000046 0.000042 0.000038 0.000034 0.000031 0.000028 0.000025 0.000023 0.000021 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000027 -0.000029 -0.000032 -0.000034 -0.000037 -0.000041 -0.000044 -0.000048 -0.000051 -0.000055 -0.000059 -0.000064 -0.000069 -0.000073 -0.000077 -0.000080 -0.000082 -0.000083 -0.000082 -0.000080 -0.000078 -0.000075 -0.000072 -0.000069 -0.000066 -0.000063 -0.000059 -0.000054 -0.000048 -0.000040 -0.000032 -0.000023 -0.000013 -0.000003 0.000008 0.000018 0.000027 0.000035 0.000042 0.000048 0.000052 0.000054 0.000056 0.000057 0.000059 0.000060 0.000062 0.000065 0.000069 0.000073 0.000077 0.000081 0.000084 0.000085 0.000085 0.000084 0.000081 0.000078 0.000073 0.000068 0.000063 0.000057 0.000052 0.000046 0.000041 0.000037 0.000033 0.000030 0.000027 0.000025 0.000023 0.000021 0.000020 0.000018 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000028 -0.000029 -0.000031 -0.000034 -0.000038 -0.000041 -0.000046 -0.000050 -0.000055 -0.000060 -0.000065 -0.000070 -0.000076 -0.000082 -0.000089 -0.000095 -0.000101 -0.000105 -0.000109 -0.000111 -0.000111 -0.000111 -0.000109 -0.000107 -0.000104 -0.000101 -0.000098 -0.000094 -0.000089 -0.000083 -0.000075 -0.000065 -0.000054 -0.000042 -0.000028 -0.000014 -0.000000 0.000013 0.000026 0.000038 0.000048 0.000056 0.000062 0.000067 0.000071 0.000074 0.000076 0.000079 0.000082 0.000085 0.000089 0.000094 0.000098 0.000101 0.000104 0.000105 0.000104 0.000102 0.000099 0.000094 0.000089 0.000083 0.000076 0.000069 0.000063 0.000056 0.000050 0.000045 0.000040 0.000036 0.000033 0.000030 0.000027 0.000025 0.000024 0.000022 0.000020 0.000019 0.000017 0.000015 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000028 -0.000030 -0.000032 -0.000034 -0.000037 -0.000041 -0.000045 -0.000051 -0.000056 -0.000063 -0.000069 -0.000076 -0.000083 -0.000090 -0.000098 -0.000106 -0.000115 -0.000123 -0.000131 -0.000138 -0.000143 -0.000147 -0.000149 -0.000150 -0.000150 -0.000149 -0.000147 -0.000145 -0.000141 -0.000136 -0.000130 -0.000122 -0.000111 -0.000098 -0.000083 -0.000067 -0.000049 -0.000030 -0.000012 0.000007 0.000024 0.000040 0.000054 0.000065 0.000075 0.000083 0.000089 0.000094 0.000098 0.000102 0.000106 0.000110 0.000115 0.000119 0.000123 0.000126 0.000128 0.000128 0.000127 0.000124 0.000120 0.000114 0.000107 0.000099 0.000092 0.000083 0.000075 0.000068 0.000061 0.000054 0.000048 0.000043 0.000039 0.000036 0.000033 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000032 -0.000034 -0.000037 -0.000040 -0.000044 -0.000049 -0.000055 -0.000062 -0.000070 -0.000078 -0.000088 -0.000097 -0.000107 -0.000117 -0.000127 -0.000138 -0.000149 -0.000160 -0.000170 -0.000179 -0.000188 -0.000194 -0.000199 -0.000202 -0.000204 -0.000204 -0.000203 -0.000201 -0.000197 -0.000192 -0.000183 -0.000172 -0.000158 -0.000141 -0.000121 -0.000099 -0.000076 -0.000051 -0.000027 -0.000003 0.000020 0.000042 0.000061 0.000077 0.000091 0.000103 0.000112 0.000120 0.000126 0.000131 0.000136 0.000141 0.000146 0.000150 0.000154 0.000156 0.000157 0.000157 0.000154 0.000150 0.000143 0.000136 0.000127 0.000118 0.000109 0.000099 0.000090 0.000081 0.000072 0.000065 0.000058 0.000052 0.000047 0.000042 0.000039 0.000035 0.000033 0.000030 0.000028 0.000026 0.000023 0.000021 0.000019 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000032 -0.000034 -0.000037 -0.000039 -0.000043 -0.000047 -0.000053 -0.000059 -0.000067 -0.000077 -0.000087 -0.000099 -0.000111 -0.000124 -0.000137 -0.000150 -0.000164 -0.000178 -0.000193 -0.000207 -0.000221 -0.000234 -0.000245 -0.000255 -0.000263 -0.000269 -0.000273 -0.000276 -0.000276 -0.000274 -0.000270 -0.000262 -0.000251 -0.000236 -0.000218 -0.000195 -0.000169 -0.000141 -0.000110 -0.000078 -0.000046 -0.000015 0.000015 0.000044 0.000069 0.000092 0.000111 0.000127 0.000140 0.000151 0.000160 0.000168 0.000174 0.000180 0.000185 0.000189 0.000192 0.000193 0.000193 0.000191 0.000186 0.000179 0.000171 0.000161 0.000151 0.000140 0.000128 0.000117 0.000106 0.000096 0.000086 0.000077 0.000069 0.000061 0.000055 0.000050 0.000045 0.000041 0.000038 0.000035 0.000032 0.000029 0.000027 0.000024 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000011 -0.000015 -0.000018 -0.000022 -0.000025 -0.000029 -0.000032 -0.000035 -0.000038 -0.000042 -0.000046 -0.000051 -0.000056 -0.000064 -0.000073 -0.000083 -0.000096 -0.000110 -0.000125 -0.000142 -0.000159 -0.000176 -0.000194 -0.000212 -0.000231 -0.000249 -0.000268 -0.000286 -0.000303 -0.000319 -0.000333 -0.000345 -0.000355 -0.000363 -0.000368 -0.000369 -0.000368 -0.000362 -0.000352 -0.000337 -0.000317 -0.000293 -0.000263 -0.000230 -0.000193 -0.000153 -0.000113 -0.000071 -0.000030 0.000009 0.000046 0.000080 0.000110 0.000136 0.000158 0.000176 0.000191 0.000204 0.000214 0.000222 0.000228 0.000233 0.000237 0.000239 0.000239 0.000236 0.000231 0.000224 0.000215 0.000203 0.000191 0.000178 0.000164 0.000150 0.000137 0.000124 0.000112 0.000101 0.000090 0.000081 0.000072 0.000065 0.000058 0.000052 0.000048 0.000043 0.000040 0.000036 0.000033 0.000030 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000027 -0.000031 -0.000035 -0.000039 -0.000044 -0.000048 -0.000054 -0.000060 -0.000068 -0.000078 -0.000090 -0.000104 -0.000120 -0.000139 -0.000159 -0.000180 -0.000203 -0.000226 -0.000250 -0.000274 -0.000298 -0.000322 -0.000346 -0.000369 -0.000392 -0.000414 -0.000433 -0.000451 -0.000465 -0.000476 -0.000484 -0.000487 -0.000485 -0.000478 -0.000465 -0.000445 -0.000419 -0.000386 -0.000348 -0.000305 -0.000258 -0.000208 -0.000155 -0.000102 -0.000050 0.000001 0.000049 0.000093 0.000132 0.000167 0.000196 0.000221 0.000242 0.000258 0.000271 0.000281 0.000288 0.000293 0.000296 0.000297 0.000294 0.000289 0.000281 0.000270 0.000257 0.000242 0.000226 0.000209 0.000193 0.000177 0.000161 0.000146 0.000132 0.000119 0.000106 0.000095 0.000084 0.000075 0.000067 0.000060 0.000054 0.000049 0.000045 0.000041 0.000037 0.000034 0.000030 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000039 -0.000044 -0.000050 -0.000056 -0.000063 -0.000072 -0.000083 -0.000096 -0.000111 -0.000130 -0.000151 -0.000175 -0.000201 -0.000229 -0.000259 -0.000289 -0.000320 -0.000352 -0.000383 -0.000414 -0.000445 -0.000476 -0.000506 -0.000534 -0.000560 -0.000584 -0.000604 -0.000619 -0.000630 -0.000634 -0.000632 -0.000622 -0.000604 -0.000578 -0.000544 -0.000502 -0.000453 -0.000398 -0.000338 -0.000274 -0.000208 -0.000141 -0.000074 -0.000009 0.000053 0.000110 0.000161 0.000206 0.000245 0.000278 0.000305 0.000327 0.000343 0.000356 0.000364 0.000369 0.000370 0.000368 0.000362 0.000353 0.000341 0.000325 0.000307 0.000288 0.000268 0.000247 0.000227 0.000208 0.000189 0.000172 0.000155 0.000139 0.000124 0.000111 0.000098 0.000087 0.000077 0.000069 0.000062 0.000056 0.000050 0.000046 0.000041 0.000037 0.000033 0.000029 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000031 -0.000037 -0.000043 -0.000050 -0.000057 -0.000066 -0.000076 -0.000087 -0.000102 -0.000119 -0.000139 -0.000163 -0.000190 -0.000220 -0.000254 -0.000291 -0.000329 -0.000368 -0.000409 -0.000449 -0.000490 -0.000531 -0.000571 -0.000610 -0.000649 -0.000686 -0.000720 -0.000751 -0.000777 -0.000798 -0.000811 -0.000817 -0.000813 -0.000799 -0.000776 -0.000742 -0.000697 -0.000644 -0.000581 -0.000512 -0.000436 -0.000356 -0.000272 -0.000187 -0.000103 -0.000020 0.000058 0.000131 0.000197 0.000255 0.000306 0.000349 0.000384 0.000412 0.000434 0.000449 0.000458 0.000462 0.000461 0.000456 0.000446 0.000432 0.000414 0.000393 0.000369 0.000344 0.000319 0.000294 0.000269 0.000246 0.000223 0.000202 0.000182 0.000163 0.000146 0.000129 0.000114 0.000101 0.000089 0.000079 0.000070 0.000063 0.000056 0.000051 0.000046 0.000041 0.000037 0.000032 0.000028 0.000024 0.000021 0.000017 0.000015 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000056 -0.000066 -0.000078 -0.000091 -0.000106 -0.000125 -0.000147 -0.000173 -0.000204 -0.000238 -0.000277 -0.000320 -0.000367 -0.000416 -0.000467 -0.000519 -0.000571 -0.000624 -0.000676 -0.000728 -0.000779 -0.000828 -0.000876 -0.000920 -0.000959 -0.000992 -0.001018 -0.001034 -0.001040 -0.001034 -0.001016 -0.000985 -0.000941 -0.000884 -0.000816 -0.000738 -0.000650 -0.000555 -0.000454 -0.000350 -0.000243 -0.000137 -0.000033 0.000066 0.000158 0.000242 0.000317 0.000382 0.000437 0.000483 0.000519 0.000546 0.000564 0.000574 0.000577 0.000574 0.000564 0.000549 0.000528 0.000504 0.000475 0.000445 0.000413 0.000382 0.000351 0.000321 0.000292 0.000265 0.000239 0.000215 0.000193 0.000171 0.000151 0.000133 0.000117 0.000102 0.000090 0.000079 0.000071 0.000063 0.000056 0.000050 0.000045 0.000040 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000053 -0.000064 -0.000077 -0.000092 -0.000109 -0.000130 -0.000154 -0.000183 -0.000216 -0.000255 -0.000299 -0.000348 -0.000403 -0.000462 -0.000524 -0.000589 -0.000655 -0.000722 -0.000790 -0.000857 -0.000923 -0.000988 -0.001051 -0.001111 -0.001166 -0.001215 -0.001256 -0.001287 -0.001307 -0.001312 -0.001303 -0.001279 -0.001238 -0.001182 -0.001110 -0.001025 -0.000926 -0.000817 -0.000698 -0.000572 -0.000442 -0.000309 -0.000177 -0.000047 0.000076 0.000192 0.000298 0.000392 0.000475 0.000546 0.000604 0.000649 0.000683 0.000705 0.000717 0.000719 0.000712 0.000697 0.000675 0.000647 0.000614 0.000577 0.000538 0.000499 0.000459 0.000421 0.000384 0.000349 0.000316 0.000285 0.000255 0.000228 0.000202 0.000178 0.000156 0.000136 0.000118 0.000103 0.000090 0.000079 0.000070 0.000062 0.000056 0.000049 0.000044 0.000038 0.000033 0.000029 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000059 -0.000073 -0.000090 -0.000110 -0.000132 -0.000159 -0.000190 -0.000227 -0.000269 -0.000318 -0.000374 -0.000436 -0.000504 -0.000578 -0.000657 -0.000739 -0.000823 -0.000908 -0.000994 -0.001079 -0.001163 -0.001246 -0.001325 -0.001400 -0.001468 -0.001528 -0.001578 -0.001614 -0.001636 -0.001640 -0.001627 -0.001594 -0.001542 -0.001471 -0.001381 -0.001274 -0.001151 -0.001015 -0.000868 -0.000713 -0.000551 -0.000387 -0.000223 -0.000062 0.000091 0.000235 0.000367 0.000486 0.000590 0.000678 0.000751 0.000809 0.000850 0.000877 0.000890 0.000891 0.000880 0.000859 0.000829 0.000791 0.000749 0.000702 0.000653 0.000604 0.000555 0.000508 0.000462 0.000419 0.000378 0.000340 0.000304 0.000270 0.000239 0.000209 0.000182 0.000158 0.000137 0.000119 0.000103 0.000090 0.000079 0.000070 0.000062 0.000054 0.000048 0.000042 0.000037 0.000032 0.000027 0.000023 0.000020 0.000017 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000066 -0.000084 -0.000106 -0.000131 -0.000161 -0.000195 -0.000235 -0.000281 -0.000335 -0.000397 -0.000466 -0.000544 -0.000629 -0.000721 -0.000819 -0.000922 -0.001027 -0.001135 -0.001243 -0.001350 -0.001456 -0.001559 -0.001658 -0.001750 -0.001833 -0.001906 -0.001965 -0.002007 -0.002030 -0.002033 -0.002013 -0.001970 -0.001904 -0.001814 -0.001703 -0.001570 -0.001418 -0.001250 -0.001069 -0.000877 -0.000678 -0.000476 -0.000275 -0.000077 0.000112 0.000290 0.000453 0.000600 0.000729 0.000839 0.000930 0.001001 0.001052 0.001085 0.001100 0.001099 0.001083 0.001055 0.001015 0.000968 0.000913 0.000855 0.000794 0.000733 0.000672 0.000614 0.000558 0.000504 0.000454 0.000407 0.000363 0.000321 0.000283 0.000247 0.000215 0.000186 0.000160 0.000137 0.000118 0.000103 0.000089 0.000078 0.000069 0.000061 0.000053 0.000047 0.000041 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000017 -0.000022 -0.000030 -0.000041 -0.000056 -0.000074 -0.000097 -0.000125 -0.000157 -0.000195 -0.000239 -0.000289 -0.000348 -0.000415 -0.000492 -0.000579 -0.000675 -0.000781 -0.000895 -0.001017 -0.001144 -0.001275 -0.001409 -0.001544 -0.001678 -0.001809 -0.001936 -0.002057 -0.002170 -0.002271 -0.002357 -0.002426 -0.002473 -0.002498 -0.002497 -0.002469 -0.002414 -0.002330 -0.002219 -0.002081 -0.001917 -0.001731 -0.001525 -0.001303 -0.001068 -0.000825 -0.000578 -0.000332 -0.000091 0.000140 0.000357 0.000558 0.000738 0.000897 0.001033 0.001144 0.001231 0.001294 0.001334 0.001351 0.001348 0.001327 0.001290 0.001241 0.001181 0.001113 0.001041 0.000966 0.000890 0.000816 0.000743 0.000674 0.000608 0.000546 0.000488 0.000434 0.000383 0.000337 0.000293 0.000254 0.000218 0.000187 0.000160 0.000137 0.000118 0.000102 0.000089 0.000077 0.000068 0.000060 0.000052 0.000046 0.000040 0.000034 0.000029 0.000025 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000016 -0.000022 -0.000031 -0.000045 -0.000063 -0.000086 -0.000114 -0.000149 -0.000189 -0.000237 -0.000292 -0.000356 -0.000429 -0.000513 -0.000608 -0.000715 -0.000834 -0.000964 -0.001105 -0.001254 -0.001411 -0.001572 -0.001737 -0.001903 -0.002068 -0.002230 -0.002385 -0.002532 -0.002668 -0.002788 -0.002890 -0.002969 -0.003023 -0.003048 -0.003043 -0.003005 -0.002933 -0.002829 -0.002691 -0.002521 -0.002321 -0.002094 -0.001844 -0.001573 -0.001288 -0.000993 -0.000693 -0.000395 -0.000103 0.000178 0.000442 0.000685 0.000905 0.001098 0.001263 0.001399 0.001505 0.001581 0.001629 0.001649 0.001645 0.001618 0.001572 0.001511 0.001437 0.001354 0.001265 0.001173 0.001080 0.000989 0.000900 0.000815 0.000734 0.000658 0.000586 0.000520 0.000458 0.000401 0.000348 0.000301 0.000258 0.000220 0.000187 0.000159 0.000136 0.000117 0.000101 0.000088 0.000077 0.000068 0.000060 0.000052 0.000045 0.000039 0.000033 0.000028 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000017 -0.000024 -0.000035 -0.000051 -0.000072 -0.000101 -0.000136 -0.000178 -0.000229 -0.000288 -0.000356 -0.000435 -0.000526 -0.000630 -0.000747 -0.000878 -0.001023 -0.001182 -0.001353 -0.001536 -0.001727 -0.001924 -0.002125 -0.002328 -0.002529 -0.002725 -0.002913 -0.003090 -0.003252 -0.003394 -0.003513 -0.003604 -0.003663 -0.003688 -0.003676 -0.003625 -0.003535 -0.003406 -0.003236 -0.003029 -0.002787 -0.002512 -0.002208 -0.001882 -0.001537 -0.001182 -0.000821 -0.000461 -0.000110 0.000227 0.000545 0.000838 0.001103 0.001337 0.001536 0.001700 0.001828 0.001920 0.001977 0.002001 0.001995 0.001963 0.001907 0.001832 0.001742 0.001641 0.001533 0.001421 0.001309 0.001197 0.001088 0.000984 0.000884 0.000791 0.000704 0.000622 0.000547 0.000477 0.000414 0.000356 0.000304 0.000259 0.000219 0.000186 0.000158 0.000135 0.000116 0.000101 0.000088 0.000077 0.000068 0.000060 0.000052 0.000045 0.000038 0.000033 0.000028 0.000024 0.000020 0.000018 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000001 -0.000001 -0.000004 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000014 -0.000018 -0.000027 -0.000040 -0.000059 -0.000086 -0.000120 -0.000162 -0.000214 -0.000276 -0.000349 -0.000433 -0.000531 -0.000642 -0.000769 -0.000911 -0.001071 -0.001247 -0.001439 -0.001646 -0.001866 -0.002097 -0.002335 -0.002578 -0.002823 -0.003065 -0.003301 -0.003526 -0.003736 -0.003927 -0.004094 -0.004232 -0.004335 -0.004401 -0.004425 -0.004405 -0.004338 -0.004226 -0.004066 -0.003860 -0.003609 -0.003316 -0.002985 -0.002621 -0.002230 -0.001817 -0.001392 -0.000960 -0.000531 -0.000111 0.000292 0.000671 0.001022 0.001338 0.001617 0.001856 0.002052 0.002205 0.002315 0.002384 0.002413 0.002406 0.002367 0.002300 0.002210 0.002102 0.001981 0.001851 0.001716 0.001580 0.001444 0.001312 0.001185 0.001064 0.000949 0.000843 0.000744 0.000652 0.000568 0.000491 0.000421 0.000359 0.000304 0.000257 0.000217 0.000183 0.000156 0.000134 0.000116 0.000101 0.000088 0.000078 0.000068 0.000060 0.000052 0.000044 0.000037 0.000032 0.000027 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000015 -0.000022 -0.000032 -0.000048 -0.000071 -0.000103 -0.000144 -0.000196 -0.000259 -0.000334 -0.000423 -0.000525 -0.000644 -0.000779 -0.000932 -0.001104 -0.001296 -0.001507 -0.001738 -0.001986 -0.002249 -0.002525 -0.002810 -0.003101 -0.003393 -0.003682 -0.003962 -0.004229 -0.004477 -0.004700 -0.004894 -0.005052 -0.005169 -0.005241 -0.005263 -0.005233 -0.005148 -0.005008 -0.004813 -0.004564 -0.004262 -0.003912 -0.003517 -0.003083 -0.002617 -0.002127 -0.001622 -0.001110 -0.000601 -0.000104 0.000373 0.000823 0.001239 0.001614 0.001945 0.002228 0.002461 0.002643 0.002774 0.002856 0.002891 0.002883 0.002837 0.002759 0.002652 0.002524 0.002380 0.002225 0.002063 0.001899 0.001735 0.001575 0.001421 0.001274 0.001136 0.001006 0.000886 0.000775 0.000673 0.000581 0.000497 0.000422 0.000357 0.000301 0.000253 0.000213 0.000181 0.000154 0.000133 0.000115 0.000101 0.000089 0.000078 0.000068 0.000059 0.000050 0.000043 0.000036 0.000030 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000004 0.000003 0.000001 -0.000002 -0.000004 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000019 -0.000027 -0.000040 -0.000060 -0.000088 -0.000126 -0.000176 -0.000238 -0.000313 -0.000404 -0.000510 -0.000633 -0.000776 -0.000938 -0.001121 -0.001327 -0.001556 -0.001808 -0.002081 -0.002375 -0.002688 -0.003015 -0.003352 -0.003696 -0.004042 -0.004382 -0.004712 -0.005025 -0.005314 -0.005574 -0.005797 -0.005978 -0.006109 -0.006187 -0.006206 -0.006163 -0.006057 -0.005886 -0.005650 -0.005351 -0.004991 -0.004574 -0.004106 -0.003593 -0.003043 -0.002465 -0.001870 -0.001268 -0.000670 -0.000085 0.000476 0.001005 0.001494 0.001935 0.002325 0.002658 0.002933 0.003147 0.003302 0.003399 0.003442 0.003434 0.003381 0.003289 0.003165 0.003014 0.002844 0.002660 0.002467 0.002271 0.002075 0.001883 0.001698 0.001521 0.001353 0.001197 0.001052 0.000918 0.000795 0.000684 0.000584 0.000496 0.000418 0.000351 0.000295 0.000248 0.000209 0.000178 0.000153 0.000132 0.000115 0.000101 0.000088 0.000077 0.000066 0.000057 0.000048 0.000040 0.000034 0.000028 0.000024 0.000020 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000003 0.000000 -0.000002 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000035 -0.000051 -0.000076 -0.000110 -0.000156 -0.000215 -0.000289 -0.000378 -0.000486 -0.000613 -0.000760 -0.000929 -0.001121 -0.001339 -0.001583 -0.001853 -0.002150 -0.002472 -0.002818 -0.003184 -0.003568 -0.003964 -0.004367 -0.004771 -0.005169 -0.005553 -0.005916 -0.006251 -0.006550 -0.006806 -0.007010 -0.007157 -0.007240 -0.007254 -0.007197 -0.007065 -0.006858 -0.006576 -0.006220 -0.005794 -0.005302 -0.004751 -0.004149 -0.003505 -0.002829 -0.002134 -0.001431 -0.000733 -0.000051 0.000604 0.001221 0.001791 0.002307 0.002762 0.003151 0.003472 0.003724 0.003906 0.004020 0.004071 0.004064 0.004004 0.003898 0.003753 0.003577 0.003378 0.003161 0.002934 0.002701 0.002468 0.002239 0.002017 0.001805 0.001605 0.001417 0.001243 0.001082 0.000936 0.000804 0.000685 0.000580 0.000488 0.000410 0.000343 0.000287 0.000242 0.000205 0.000175 0.000151 0.000131 0.000114 0.000099 0.000086 0.000074 0.000064 0.000054 0.000045 0.000037 0.000031 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000005 0.000003 0.000000 -0.000002 -0.000005 -0.000008 -0.000011 -0.000014 -0.000017 -0.000023 -0.000032 -0.000046 -0.000066 -0.000096 -0.000138 -0.000192 -0.000262 -0.000349 -0.000455 -0.000582 -0.000731 -0.000905 -0.001104 -0.001331 -0.001586 -0.001872 -0.002189 -0.002535 -0.002911 -0.003314 -0.003740 -0.004186 -0.004647 -0.005114 -0.005582 -0.006042 -0.006485 -0.006904 -0.007288 -0.007629 -0.007918 -0.008148 -0.008310 -0.008399 -0.008407 -0.008333 -0.008172 -0.007924 -0.007589 -0.007170 -0.006669 -0.006093 -0.005450 -0.004748 -0.003999 -0.003215 -0.002409 -0.001595 -0.000787 0.000003 0.000761 0.001475 0.002136 0.002733 0.003261 0.003712 0.004085 0.004378 0.004590 0.004725 0.004786 0.004779 0.004711 0.004590 0.004424 0.004220 0.003988 0.003734 0.003467 0.003193 0.002918 0.002647 0.002383 0.002131 0.001892 0.001669 0.001461 0.001271 0.001097 0.000940 0.000800 0.000676 0.000568 0.000476 0.000398 0.000333 0.000279 0.000236 0.000200 0.000171 0.000148 0.000128 0.000111 0.000096 0.000082 0.000070 0.000059 0.000050 0.000041 0.000034 0.000028 0.000024 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000006 0.000003 0.000000 -0.000003 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000042 -0.000060 -0.000085 -0.000122 -0.000171 -0.000236 -0.000318 -0.000420 -0.000544 -0.000692 -0.000866 -0.001069 -0.001301 -0.001566 -0.001863 -0.002195 -0.002562 -0.002964 -0.003399 -0.003864 -0.004356 -0.004870 -0.005399 -0.005937 -0.006473 -0.007000 -0.007507 -0.007984 -0.008421 -0.008807 -0.009133 -0.009389 -0.009567 -0.009660 -0.009661 -0.009566 -0.009372 -0.009078 -0.008685 -0.008194 -0.007611 -0.006942 -0.006197 -0.005386 -0.004522 -0.003619 -0.002692 -0.001756 -0.000826 0.000081 0.000951 0.001772 0.002532 0.003219 0.003826 0.004346 0.004776 0.005114 0.005360 0.005517 0.005590 0.005585 0.005509 0.005372 0.005181 0.004946 0.004678 0.004383 0.004072 0.003751 0.003429 0.003110 0.002799 0.002502 0.002220 0.001955 0.001710 0.001485 0.001280 0.001095 0.000931 0.000786 0.000660 0.000552 0.000461 0.000385 0.000322 0.000271 0.000229 0.000194 0.000166 0.000143 0.000123 0.000106 0.000090 0.000077 0.000065 0.000054 0.000045 0.000037 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000010 0.000009 0.000007 0.000004 0.000001 -0.000003 -0.000006 -0.000010 -0.000015 -0.000020 -0.000028 -0.000038 -0.000054 -0.000076 -0.000108 -0.000152 -0.000210 -0.000286 -0.000382 -0.000500 -0.000644 -0.000816 -0.001018 -0.001252 -0.001521 -0.001826 -0.002169 -0.002552 -0.002974 -0.003435 -0.003934 -0.004467 -0.005029 -0.005616 -0.006220 -0.006832 -0.007442 -0.008041 -0.008615 -0.009154 -0.009646 -0.010080 -0.010444 -0.010727 -0.010922 -0.011018 -0.011010 -0.010891 -0.010660 -0.010315 -0.009856 -0.009287 -0.008614 -0.007843 -0.006987 -0.006057 -0.005068 -0.004035 -0.002976 -0.001907 -0.000847 0.000188 0.001181 0.002117 0.002984 0.003768 0.004462 0.005057 0.005550 0.005937 0.006220 0.006403 0.006489 0.006485 0.006401 0.006246 0.006028 0.005760 0.005450 0.005111 0.004750 0.004378 0.004002 0.003630 0.003267 0.002919 0.002588 0.002278 0.001991 0.001726 0.001486 0.001271 0.001079 0.000910 0.000764 0.000638 0.000532 0.000444 0.000371 0.000310 0.000261 0.000220 0.000187 0.000159 0.000136 0.000116 0.000098 0.000083 0.000070 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000012 0.000012 0.000011 0.000010 0.000007 0.000004 0.000001 -0.000003 -0.000007 -0.000012 -0.000017 -0.000024 -0.000034 -0.000048 -0.000068 -0.000096 -0.000135 -0.000187 -0.000255 -0.000343 -0.000454 -0.000590 -0.000756 -0.000953 -0.001185 -0.001453 -0.001761 -0.002110 -0.002503 -0.002940 -0.003421 -0.003947 -0.004514 -0.005119 -0.005757 -0.006421 -0.007104 -0.007795 -0.008484 -0.009157 -0.009803 -0.010407 -0.010957 -0.011440 -0.011844 -0.012155 -0.012365 -0.012464 -0.012444 -0.012299 -0.012027 -0.011625 -0.011095 -0.010441 -0.009669 -0.008788 -0.007811 -0.006753 -0.005628 -0.004456 -0.003255 -0.002044 -0.000843 0.000329 0.001454 0.002514 0.003496 0.004386 0.005172 0.005848 0.006408 0.006850 0.007174 0.007383 0.007483 0.007483 0.007389 0.007214 0.006968 0.006662 0.006308 0.005918 0.005503 0.005074 0.004640 0.004209 0.003788 0.003383 0.002999 0.002639 0.002304 0.001997 0.001718 0.001468 0.001245 0.001050 0.000881 0.000736 0.000613 0.000510 0.000425 0.000355 0.000297 0.000249 0.000209 0.000177 0.000149 0.000126 0.000107 0.000090 0.000075 0.000062 0.000052 0.000042 0.000035 0.000029 0.000024 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000013 0.000013 0.000012 0.000011 0.000008 0.000005 0.000001 -0.000003 -0.000008 -0.000013 -0.000020 -0.000029 -0.000042 -0.000059 -0.000084 -0.000118 -0.000164 -0.000225 -0.000305 -0.000406 -0.000533 -0.000689 -0.000877 -0.001102 -0.001365 -0.001670 -0.002020 -0.002416 -0.002862 -0.003357 -0.003901 -0.004495 -0.005135 -0.005816 -0.006534 -0.007280 -0.008046 -0.008820 -0.009590 -0.010341 -0.011061 -0.011733 -0.012344 -0.012878 -0.013322 -0.013662 -0.013887 -0.013986 -0.013952 -0.013778 -0.013460 -0.012996 -0.012389 -0.011643 -0.010765 -0.009767 -0.008661 -0.007465 -0.006196 -0.004875 -0.003522 -0.002159 -0.000808 0.000510 0.001775 0.002968 0.004073 0.005074 0.005960 0.006722 0.007354 0.007853 0.008220 0.008459 0.008575 0.008577 0.008473 0.008277 0.007998 0.007652 0.007250 0.006805 0.006332 0.005840 0.005342 0.004847 0.004363 0.003897 0.003454 0.003038 0.002652 0.002298 0.001976 0.001687 0.001431 0.001206 0.001011 0.000845 0.000703 0.000585 0.000486 0.000404 0.000336 0.000280 0.000234 0.000196 0.000164 0.000137 0.000115 0.000096 0.000080 0.000067 0.000055 0.000045 0.000037 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000014 0.000014 0.000013 0.000012 0.000009 0.000005 0.000001 -0.000003 -0.000009 -0.000015 -0.000023 -0.000035 -0.000050 -0.000071 -0.000101 -0.000142 -0.000196 -0.000266 -0.000358 -0.000473 -0.000617 -0.000794 -0.001007 -0.001260 -0.001557 -0.001901 -0.002295 -0.002741 -0.003242 -0.003798 -0.004409 -0.005075 -0.005791 -0.006552 -0.007353 -0.008185 -0.009037 -0.009896 -0.010750 -0.011583 -0.012378 -0.013120 -0.013793 -0.014379 -0.014864 -0.015232 -0.015472 -0.015571 -0.015520 -0.015313 -0.014945 -0.014415 -0.013725 -0.012881 -0.011891 -0.010767 -0.009525 -0.008183 -0.006761 -0.005283 -0.003770 -0.002246 -0.000737 0.000736 0.002149 0.003482 0.004716 0.005835 0.006826 0.007678 0.008386 0.008946 0.009360 0.009629 0.009762 0.009765 0.009651 0.009431 0.009118 0.008728 0.008273 0.007770 0.007232 0.006674 0.006107 0.005543 0.004990 0.004458 0.003952 0.003476 0.003034 0.002628 0.002260 0.001929 0.001636 0.001379 0.001156 0.000965 0.000803 0.000667 0.000553 0.000458 0.000380 0.000315 0.000261 0.000217 0.000180 0.000149 0.000124 0.000103 0.000086 0.000071 0.000059 0.000048 0.000040 0.000033 0.000027 0.000023 0.000019 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000015 0.000015 0.000014 0.000012 0.000009 0.000006 0.000001 -0.000004 -0.000010 -0.000017 -0.000027 -0.000040 -0.000059 -0.000084 -0.000119 -0.000167 -0.000229 -0.000310 -0.000414 -0.000544 -0.000706 -0.000904 -0.001143 -0.001426 -0.001758 -0.002142 -0.002583 -0.003081 -0.003639 -0.004259 -0.004940 -0.005679 -0.006474 -0.007319 -0.008206 -0.009125 -0.010065 -0.011013 -0.011952 -0.012867 -0.013740 -0.014553 -0.015288 -0.015927 -0.016453 -0.016850 -0.017102 -0.017199 -0.017129 -0.016886 -0.016465 -0.015865 -0.015087 -0.014139 -0.013031 -0.011775 -0.010390 -0.008895 -0.007314 -0.005670 -0.003989 -0.002298 -0.000623 0.001011 0.002579 0.004058 0.005427 0.006669 0.007769 0.008716 0.009503 0.010127 0.010588 0.010890 0.011039 0.011044 0.010918 0.010672 0.010322 0.009884 0.009374 0.008808 0.008202 0.007572 0.006932 0.006294 0.005668 0.005065 0.004491 0.003951 0.003449 0.002988 0.002569 0.002194 0.001860 0.001568 0.001314 0.001097 0.000912 0.000756 0.000626 0.000517 0.000427 0.000352 0.000290 0.000239 0.000197 0.000162 0.000134 0.000111 0.000091 0.000076 0.000063 0.000052 0.000043 0.000035 0.000029 0.000024 0.000021 0.000018 0.000015 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000016 0.000016 0.000015 0.000013 0.000010 0.000006 0.000001 -0.000004 -0.000011 -0.000020 -0.000031 -0.000047 -0.000068 -0.000098 -0.000139 -0.000193 -0.000263 -0.000355 -0.000472 -0.000618 -0.000798 -0.001018 -0.001283 -0.001597 -0.001965 -0.002392 -0.002879 -0.003431 -0.004049 -0.004734 -0.005485 -0.006301 -0.007176 -0.008105 -0.009079 -0.010088 -0.011117 -0.012153 -0.013180 -0.014178 -0.015128 -0.016013 -0.016811 -0.017502 -0.018069 -0.018493 -0.018758 -0.018850 -0.018760 -0.018478 -0.018000 -0.017325 -0.016456 -0.015400 -0.014168 -0.012776 -0.011242 -0.009589 -0.007842 -0.006027 -0.004173 -0.002307 -0.000460 0.001341 0.003069 0.004698 0.006207 0.007575 0.008787 0.009832 0.010701 0.011390 0.011900 0.012234 0.012399 0.012405 0.012265 0.011992 0.011603 0.011114 0.010545 0.009913 0.009235 0.008530 0.007812 0.007096 0.006394 0.005715 0.005069 0.004460 0.003895 0.003375 0.002903 0.002478 0.002102 0.001771 0.001485 0.001238 0.001029 0.000852 0.000704 0.000580 0.000477 0.000392 0.000321 0.000263 0.000215 0.000176 0.000145 0.000119 0.000098 0.000081 0.000067 0.000056 0.000046 0.000038 0.000032 0.000027 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000016 0.000017 0.000016 0.000013 0.000010 0.000006 0.000001 -0.000005 -0.000013 -0.000023 -0.000035 -0.000053 -0.000078 -0.000112 -0.000158 -0.000219 -0.000298 -0.000400 -0.000530 -0.000692 -0.000891 -0.001134 -0.001425 -0.001771 -0.002176 -0.002644 -0.003180 -0.003786 -0.004464 -0.005214 -0.006037 -0.006929 -0.007886 -0.008899 -0.009961 -0.011058 -0.012177 -0.013302 -0.014414 -0.015495 -0.016523 -0.017478 -0.018338 -0.019081 -0.019687 -0.020137 -0.020413 -0.020500 -0.020386 -0.020063 -0.019526 -0.018774 -0.017810 -0.016643 -0.015284 -0.013752 -0.012066 -0.010251 -0.008334 -0.006344 -0.004311 -0.002268 -0.000245 0.001726 0.003617 0.005401 0.007051 0.008549 0.009876 0.011019 0.011971 0.012726 0.013285 0.013651 0.013832 0.013838 0.013682 0.013380 0.012950 0.012409 0.011778 0.011076 0.010324 0.009540 0.008742 0.007944 0.007161 0.006404 0.005681 0.005001 0.004368 0.003786 0.003257 0.002782 0.002360 0.001989 0.001666 0.001389 0.001153 0.000954 0.000786 0.000646 0.000530 0.000433 0.000354 0.000288 0.000235 0.000192 0.000156 0.000128 0.000106 0.000087 0.000072 0.000060 0.000050 0.000041 0.000034 0.000029 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000014 0.000016 0.000017 0.000017 0.000016 0.000014 0.000010 0.000006 0.000000 -0.000006 -0.000015 -0.000025 -0.000040 -0.000060 -0.000088 -0.000126 -0.000177 -0.000245 -0.000333 -0.000445 -0.000588 -0.000765 -0.000984 -0.001249 -0.001567 -0.001945 -0.002386 -0.002896 -0.003480 -0.004139 -0.004877 -0.005693 -0.006586 -0.007554 -0.008590 -0.009687 -0.010835 -0.012020 -0.013227 -0.014438 -0.015635 -0.016796 -0.017900 -0.018924 -0.019844 -0.020637 -0.021281 -0.021755 -0.022040 -0.022120 -0.021981 -0.021616 -0.021018 -0.020187 -0.019126 -0.017846 -0.016359 -0.014684 -0.012844 -0.010865 -0.008777 -0.006610 -0.004398 -0.002175 0.000025 0.002169 0.004225 0.006163 0.007957 0.009584 0.011026 0.012269 0.013303 0.014124 0.014732 0.015129 0.015324 0.015329 0.015157 0.014824 0.014350 0.013755 0.013061 0.012288 0.011459 0.010595 0.009713 0.008831 0.007964 0.007125 0.006324 0.005568 0.004865 0.004218 0.003630 0.003101 0.002631 0.002217 0.001858 0.001548 0.001284 0.001060 0.000873 0.000716 0.000585 0.000477 0.000388 0.000315 0.000256 0.000208 0.000170 0.000139 0.000114 0.000094 0.000078 0.000065 0.000054 0.000045 0.000037 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000014 0.000016 0.000017 0.000018 0.000017 0.000014 0.000011 0.000006 -0.000000 -0.000007 -0.000016 -0.000028 -0.000044 -0.000066 -0.000097 -0.000139 -0.000195 -0.000270 -0.000366 -0.000489 -0.000644 -0.000837 -0.001074 -0.001361 -0.001706 -0.002114 -0.002591 -0.003143 -0.003773 -0.004484 -0.005280 -0.006159 -0.007121 -0.008162 -0.009276 -0.010454 -0.011685 -0.012954 -0.014246 -0.015541 -0.016819 -0.018058 -0.019234 -0.020323 -0.021300 -0.022141 -0.022820 -0.023316 -0.023608 -0.023679 -0.023515 -0.023106 -0.022447 -0.021537 -0.020380 -0.018986 -0.017372 -0.015555 -0.013561 -0.011419 -0.009159 -0.006816 -0.004425 -0.002024 0.000352 0.002667 0.004886 0.006978 0.008915 0.010671 0.012227 0.013569 0.014685 0.015570 0.016224 0.016652 0.016861 0.016862 0.016672 0.016308 0.015790 0.015139 0.014380 0.013536 0.012629 0.011681 0.010715 0.009747 0.008794 0.007871 0.006989 0.006157 0.005381 0.004667 0.004018 0.003433 0.002913 0.002455 0.002057 0.001713 0.001420 0.001172 0.000962 0.000788 0.000642 0.000523 0.000424 0.000343 0.000278 0.000226 0.000184 0.000150 0.000124 0.000102 0.000085 0.000070 0.000059 0.000049 0.000041 0.000034 0.000029 0.000025 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000014 0.000017 0.000018 0.000018 0.000017 0.000015 0.000011 0.000006 0.000000 -0.000008 -0.000017 -0.000030 -0.000048 -0.000072 -0.000106 -0.000151 -0.000212 -0.000293 -0.000397 -0.000530 -0.000697 -0.000905 -0.001160 -0.001469 -0.001839 -0.002276 -0.002787 -0.003378 -0.004052 -0.004814 -0.005664 -0.006604 -0.007631 -0.008741 -0.009928 -0.011183 -0.012492 -0.013841 -0.015212 -0.016586 -0.017941 -0.019253 -0.020497 -0.021647 -0.022678 -0.023562 -0.024273 -0.024789 -0.025086 -0.025147 -0.024957 -0.024504 -0.023784 -0.022796 -0.021545 -0.020040 -0.018300 -0.016344 -0.014200 -0.011897 -0.009470 -0.006955 -0.004389 -0.001813 0.000735 0.003217 0.005596 0.007839 0.009914 0.011797 0.013465 0.014902 0.016098 0.017045 0.017745 0.018201 0.018421 0.018419 0.018210 0.017813 0.017250 0.016544 0.015720 0.014804 0.013818 0.012788 0.011736 0.010681 0.009642 0.008634 0.007670 0.006759 0.005910 0.005128 0.004415 0.003774 0.003203 0.002700 0.002262 0.001884 0.001560 0.001286 0.001055 0.000862 0.000702 0.000570 0.000461 0.000373 0.000302 0.000245 0.000199 0.000163 0.000134 0.000111 0.000092 0.000076 0.000063 0.000053 0.000044 0.000037 0.000031 0.000026 0.000023 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000019 0.000019 0.000018 0.000016 0.000013 0.000008 0.000001 -0.000007 -0.000017 -0.000031 -0.000050 -0.000076 -0.000113 -0.000162 -0.000227 -0.000313 -0.000425 -0.000567 -0.000746 -0.000967 -0.001239 -0.001568 -0.001962 -0.002427 -0.002969 -0.003596 -0.004311 -0.005119 -0.006020 -0.007015 -0.008102 -0.009277 -0.010531 -0.011855 -0.013236 -0.014659 -0.016103 -0.017550 -0.018974 -0.020353 -0.021660 -0.022866 -0.023945 -0.024867 -0.025608 -0.026139 -0.026440 -0.026490 -0.026273 -0.025778 -0.025000 -0.023936 -0.022594 -0.020983 -0.019122 -0.017033 -0.014744 -0.012288 -0.009701 -0.007020 -0.004287 -0.001543 0.001171 0.003813 0.006346 0.008733 0.010942 0.012946 0.014721 0.016250 0.017522 0.018529 0.019272 0.019754 0.019984 0.019977 0.019748 0.019319 0.018711 0.017950 0.017063 0.016074 0.015011 0.013899 0.012762 0.011621 0.010496 0.009403 0.008357 0.007368 0.006445 0.005594 0.004819 0.004120 0.003498 0.002949 0.002471 0.002057 0.001704 0.001403 0.001150 0.000939 0.000763 0.000618 0.000500 0.000404 0.000326 0.000264 0.000215 0.000176 0.000145 0.000120 0.000099 0.000083 0.000069 0.000057 0.000047 0.000039 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000019 0.000020 0.000020 0.000018 0.000015 0.000010 0.000004 -0.000005 -0.000016 -0.000030 -0.000051 -0.000079 -0.000117 -0.000170 -0.000239 -0.000331 -0.000449 -0.000599 -0.000789 -0.001023 -0.001310 -0.001657 -0.002072 -0.002561 -0.003132 -0.003791 -0.004543 -0.005391 -0.006338 -0.007382 -0.008522 -0.009753 -0.011067 -0.012454 -0.013899 -0.015386 -0.016896 -0.018406 -0.019893 -0.021331 -0.022692 -0.023948 -0.025069 -0.026025 -0.026789 -0.027335 -0.027637 -0.027675 -0.027432 -0.026897 -0.026063 -0.024929 -0.023501 -0.021791 -0.019817 -0.017604 -0.015180 -0.012580 -0.009842 -0.007006 -0.004116 -0.001215 0.001653 0.004446 0.007123 0.009646 0.011981 0.014099 0.015975 0.017591 0.018934 0.019997 0.020780 0.021286 0.021525 0.021511 0.021263 0.020802 0.020150 0.019336 0.018386 0.017328 0.016189 0.014998 0.013777 0.012552 0.011343 0.010167 0.009040 0.007975 0.006979 0.006060 0.005222 0.004467 0.003794 0.003200 0.002681 0.002233 0.001848 0.001522 0.001247 0.001017 0.000826 0.000668 0.000540 0.000435 0.000351 0.000284 0.000231 0.000189 0.000155 0.000129 0.000107 0.000089 0.000074 0.000061 0.000051 0.000042 0.000035 0.000030 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000018 0.000021 0.000022 0.000022 0.000021 0.000018 0.000014 0.000008 -0.000001 -0.000012 -0.000028 -0.000049 -0.000079 -0.000120 -0.000175 -0.000248 -0.000344 -0.000468 -0.000626 -0.000824 -0.001070 -0.001370 -0.001732 -0.002165 -0.002675 -0.003270 -0.003956 -0.004739 -0.005622 -0.006606 -0.007693 -0.008878 -0.010157 -0.011521 -0.012960 -0.014459 -0.016001 -0.017566 -0.019131 -0.020671 -0.022158 -0.023565 -0.024862 -0.026018 -0.027002 -0.027786 -0.028341 -0.028642 -0.028668 -0.028401 -0.027829 -0.026944 -0.025747 -0.024242 -0.022442 -0.020366 -0.018039 -0.015493 -0.012763 -0.009888 -0.006912 -0.003879 -0.000834 0.002175 0.005106 0.007915 0.010562 0.013013 0.015235 0.017204 0.018900 0.020309 0.021423 0.022242 0.022769 0.023016 0.022996 0.022729 0.022236 0.021543 0.020678 0.019668 0.018543 0.017333 0.016064 0.014765 0.013459 0.012169 0.010914 0.009709 0.008569 0.007503 0.006519 0.005621 0.004810 0.004087 0.003448 0.002890 0.002408 0.001994 0.001641 0.001344 0.001096 0.000890 0.000719 0.000580 0.000467 0.000377 0.000304 0.000247 0.000202 0.000166 0.000137 0.000114 0.000095 0.000079 0.000065 0.000054 0.000045 0.000037 0.000031 0.000026 0.000022 0.000019 0.000017 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000019 0.000022 0.000024 0.000025 0.000025 0.000023 0.000019 0.000013 0.000005 -0.000007 -0.000023 -0.000045 -0.000076 -0.000119 -0.000176 -0.000253 -0.000353 -0.000482 -0.000646 -0.000851 -0.001105 -0.001416 -0.001790 -0.002237 -0.002763 -0.003377 -0.004085 -0.004892 -0.005802 -0.006816 -0.007935 -0.009155 -0.010471 -0.011875 -0.013355 -0.014897 -0.016482 -0.018090 -0.019698 -0.021279 -0.022807 -0.024250 -0.025579 -0.026762 -0.027768 -0.028566 -0.029127 -0.029426 -0.029440 -0.029151 -0.028546 -0.027618 -0.026364 -0.024792 -0.022914 -0.020750 -0.018326 -0.015673 -0.012829 -0.009835 -0.006736 -0.003577 -0.000407 0.002728 0.005780 0.008705 0.011463 0.014016 0.016332 0.018384 0.020150 0.021618 0.022777 0.023628 0.024175 0.024428 0.024401 0.024116 0.023594 0.022862 0.021949 0.020884 0.019697 0.018419 0.017080 0.015706 0.014325 0.012959 0.011629 0.010352 0.009142 0.008010 0.006963 0.006007 0.005144 0.004373 0.003692 0.003096 0.002580 0.002137 0.001760 0.001442 0.001175 0.000954 0.000771 0.000621 0.000500 0.000402 0.000324 0.000263 0.000214 0.000176 0.000146 0.000121 0.000101 0.000084 0.000069 0.000057 0.000047 0.000039 0.000032 0.000027 0.000023 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000026 0.000028 0.000028 0.000027 0.000024 0.000019 0.000011 0.000000 -0.000016 -0.000039 -0.000071 -0.000115 -0.000174 -0.000253 -0.000356 -0.000489 -0.000657 -0.000867 -0.001127 -0.001445 -0.001828 -0.002284 -0.002822 -0.003448 -0.004170 -0.004994 -0.005922 -0.006956 -0.008097 -0.009341 -0.010683 -0.012114 -0.013622 -0.015193 -0.016808 -0.018447 -0.020085 -0.021695 -0.023250 -0.024719 -0.026071 -0.027272 -0.028292 -0.029099 -0.029664 -0.029960 -0.029963 -0.029655 -0.029022 -0.028057 -0.026759 -0.025132 -0.023190 -0.020954 -0.018449 -0.015709 -0.012772 -0.009680 -0.006478 -0.003215 0.000060 0.003298 0.006452 0.009476 0.012328 0.014968 0.017363 0.019486 0.021314 0.022831 0.024030 0.024909 0.025471 0.025729 0.025696 0.025394 0.024846 0.024079 0.023123 0.022007 0.020765 0.019426 0.018022 0.016582 0.015133 0.013698 0.012300 0.010956 0.009682 0.008488 0.007384 0.006375 0.005462 0.004647 0.003926 0.003294 0.002747 0.002277 0.001876 0.001537 0.001253 0.001017 0.000822 0.000662 0.000532 0.000428 0.000344 0.000279 0.000227 0.000186 0.000154 0.000127 0.000106 0.000088 0.000073 0.000060 0.000049 0.000040 0.000033 0.000027 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000021 0.000025 0.000028 0.000031 0.000033 0.000032 0.000031 0.000026 0.000019 0.000009 -0.000007 -0.000030 -0.000063 -0.000107 -0.000168 -0.000249 -0.000353 -0.000488 -0.000658 -0.000871 -0.001134 -0.001455 -0.001841 -0.002302 -0.002845 -0.003477 -0.004206 -0.005037 -0.005974 -0.007018 -0.008169 -0.009424 -0.010778 -0.012222 -0.013744 -0.015330 -0.016961 -0.018615 -0.020269 -0.021895 -0.023465 -0.024948 -0.026311 -0.027523 -0.028550 -0.029361 -0.029926 -0.030217 -0.030211 -0.029888 -0.029235 -0.028243 -0.026910 -0.025243 -0.023255 -0.020965 -0.018401 -0.015596 -0.012589 -0.009422 -0.006143 -0.002801 0.000555 0.003875 0.007109 0.010210 0.013135 0.015845 0.018304 0.020483 0.022360 0.023919 0.025149 0.026051 0.026626 0.026887 0.026849 0.026533 0.025962 0.025165 0.024171 0.023012 0.021721 0.020330 0.018870 0.017372 0.015863 0.014369 0.012912 0.011509 0.010178 0.008930 0.007774 0.006717 0.005760 0.004904 0.004146 0.003482 0.002906 0.002410 0.001987 0.001629 0.001329 0.001079 0.000872 0.000702 0.000564 0.000453 0.000364 0.000294 0.000239 0.000196 0.000161 0.000134 0.000111 0.000092 0.000076 0.000063 0.000051 0.000042 0.000034 0.000028 0.000023 0.000019 0.000017 0.000014 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000027 0.000031 0.000034 0.000037 0.000038 0.000037 0.000034 0.000028 0.000018 0.000003 -0.000020 -0.000052 -0.000097 -0.000158 -0.000239 -0.000344 -0.000478 -0.000648 -0.000861 -0.001123 -0.001442 -0.001828 -0.002287 -0.002828 -0.003459 -0.004186 -0.005015 -0.005949 -0.006991 -0.008140 -0.009393 -0.010744 -0.012186 -0.013707 -0.015292 -0.016923 -0.018577 -0.020232 -0.021859 -0.023430 -0.024914 -0.026278 -0.027491 -0.028518 -0.029327 -0.029890 -0.030177 -0.030164 -0.029831 -0.029165 -0.028156 -0.026803 -0.025112 -0.023095 -0.020774 -0.018173 -0.015329 -0.012278 -0.009064 -0.005735 -0.002341 0.001069 0.004442 0.007731 0.010885 0.013862 0.016621 0.019126 0.021347 0.023260 0.024848 0.026103 0.027022 0.027608 0.027871 0.027829 0.027501 0.026912 0.026090 0.025066 0.023873 0.022542 0.021108 0.019603 0.018057 0.016500 0.014956 0.013449 0.011998 0.010618 0.009324 0.008124 0.007025 0.006030 0.005139 0.004349 0.003656 0.003053 0.002534 0.002091 0.001716 0.001400 0.001137 0.000919 0.000740 0.000595 0.000477 0.000384 0.000309 0.000251 0.000205 0.000169 0.000140 0.000116 0.000096 0.000079 0.000065 0.000053 0.000043 0.000034 0.000028 0.000023 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000023 0.000028 0.000033 0.000037 0.000041 0.000043 0.000043 0.000042 0.000037 0.000028 0.000014 -0.000008 -0.000040 -0.000084 -0.000144 -0.000223 -0.000326 -0.000458 -0.000626 -0.000834 -0.001091 -0.001405 -0.001784 -0.002235 -0.002768 -0.003389 -0.004105 -0.004921 -0.005842 -0.006869 -0.008001 -0.009237 -0.010571 -0.011996 -0.013499 -0.015066 -0.016680 -0.018318 -0.019957 -0.021570 -0.023128 -0.024601 -0.025955 -0.027158 -0.028177 -0.028981 -0.029538 -0.029821 -0.029804 -0.029467 -0.028797 -0.027784 -0.026426 -0.024729 -0.022705 -0.020375 -0.017764 -0.014907 -0.011841 -0.008611 -0.005263 -0.001847 0.001587 0.004985 0.008300 0.011482 0.014486 0.017272 0.019803 0.022048 0.023983 0.025591 0.026861 0.027790 0.028383 0.028649 0.028603 0.028268 0.027666 0.026827 0.025782 0.024563 0.023204 0.021738 0.020200 0.018619 0.017025 0.015443 0.013898 0.012408 0.010992 0.009661 0.008425 0.007293 0.006266 0.005345 0.004528 0.003810 0.003185 0.002646 0.002186 0.001795 0.001466 0.001191 0.000963 0.000776 0.000624 0.000500 0.000402 0.000324 0.000263 0.000214 0.000176 0.000145 0.000120 0.000099 0.000082 0.000067 0.000054 0.000043 0.000035 0.000028 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000008 0.000011 0.000015 0.000019 0.000024 0.000029 0.000034 0.000040 0.000044 0.000048 0.000049 0.000049 0.000046 0.000038 0.000025 0.000005 -0.000025 -0.000067 -0.000125 -0.000201 -0.000300 -0.000428 -0.000589 -0.000790 -0.001038 -0.001341 -0.001707 -0.002144 -0.002660 -0.003263 -0.003958 -0.004751 -0.005646 -0.006645 -0.007747 -0.008951 -0.010252 -0.011642 -0.013110 -0.014642 -0.016221 -0.017826 -0.019433 -0.021016 -0.022546 -0.023994 -0.025326 -0.026510 -0.027515 -0.028308 -0.028858 -0.029137 -0.029119 -0.028786 -0.028122 -0.027118 -0.025771 -0.024088 -0.022080 -0.019766 -0.017173 -0.014333 -0.011284 -0.008069 -0.004734 -0.001330 0.002094 0.005487 0.008798 0.011979 0.014984 0.017773 0.020309 0.022559 0.024501 0.026116 0.027392 0.028327 0.028923 0.029190 0.029144 0.028805 0.028197 0.027349 0.026292 0.025059 0.023684 0.022200 0.020641 0.019038 0.017420 0.015815 0.014244 0.012729 0.011286 0.009929 0.008668 0.007510 0.006460 0.005516 0.004678 0.003940 0.003298 0.002743 0.002267 0.001863 0.001523 0.001238 0.001002 0.000808 0.000649 0.000521 0.000419 0.000338 0.000273 0.000223 0.000183 0.000150 0.000124 0.000102 0.000084 0.000068 0.000055 0.000044 0.000035 0.000028 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000014 0.000019 0.000024 0.000030 0.000036 0.000042 0.000047 0.000052 0.000055 0.000056 0.000054 0.000049 0.000038 0.000019 -0.000008 -0.000047 -0.000101 -0.000172 -0.000265 -0.000385 -0.000536 -0.000726 -0.000961 -0.001248 -0.001596 -0.002012 -0.002503 -0.003078 -0.003742 -0.004501 -0.005358 -0.006315 -0.007373 -0.008529 -0.009780 -0.011119 -0.012535 -0.014014 -0.015541 -0.017095 -0.018652 -0.020189 -0.021676 -0.023085 -0.024384 -0.025540 -0.026523 -0.027300 -0.027841 -0.028117 -0.028104 -0.027782 -0.027135 -0.026155 -0.024838 -0.023190 -0.021222 -0.018952 -0.016405 -0.013614 -0.010615 -0.007449 -0.004163 -0.000804 0.002576 0.005929 0.009205 0.012354 0.015334 0.018101 0.020619 0.022856 0.024789 0.026397 0.027670 0.028603 0.029200 0.029469 0.029424 0.029087 0.028480 0.027633 0.026575 0.025340 0.023962 0.022473 0.020909 0.019299 0.017673 0.016057 0.014475 0.012947 0.011490 0.010119 0.008843 0.007671 0.006605 0.005647 0.004794 0.004043 0.003387 0.002820 0.002333 0.001919 0.001570 0.001278 0.001035 0.000835 0.000671 0.000539 0.000434 0.000350 0.000283 0.000230 0.000189 0.000155 0.000128 0.000105 0.000086 0.000069 0.000056 0.000044 0.000035 0.000028 0.000023 0.000019 0.000016 0.000013 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000024 0.000030 0.000037 0.000043 0.000050 0.000056 0.000060 0.000063 0.000063 0.000059 0.000051 0.000035 0.000011 -0.000023 -0.000071 -0.000136 -0.000220 -0.000330 -0.000468 -0.000643 -0.000860 -0.001126 -0.001449 -0.001836 -0.002295 -0.002833 -0.003456 -0.004169 -0.004975 -0.005877 -0.006875 -0.007969 -0.009154 -0.010424 -0.011770 -0.013180 -0.014636 -0.016121 -0.017612 -0.019086 -0.020516 -0.021872 -0.023126 -0.024245 -0.025199 -0.025956 -0.026486 -0.026761 -0.026758 -0.026455 -0.025838 -0.024897 -0.023629 -0.022038 -0.020136 -0.017938 -0.015469 -0.012760 -0.009844 -0.006764 -0.003562 -0.000286 0.003016 0.006295 0.009502 0.012590 0.015514 0.018233 0.020711 0.022916 0.024822 0.026410 0.027670 0.028596 0.029190 0.029460 0.029420 0.029090 0.028493 0.027657 0.026611 0.025388 0.024021 0.022543 0.020988 0.019387 0.017767 0.016157 0.014578 0.013052 0.011595 0.010222 0.008943 0.007766 0.006694 0.005730 0.004870 0.004112 0.003448 0.002874 0.002381 0.001960 0.001605 0.001307 0.001059 0.000855 0.000689 0.000554 0.000446 0.000360 0.000291 0.000237 0.000194 0.000159 0.000131 0.000107 0.000087 0.000070 0.000056 0.000045 0.000035 0.000028 0.000023 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000014 0.000019 0.000024 0.000031 0.000038 0.000045 0.000052 0.000059 0.000065 0.000070 0.000072 0.000070 0.000064 0.000052 0.000033 0.000004 -0.000037 -0.000092 -0.000166 -0.000261 -0.000384 -0.000540 -0.000734 -0.000974 -0.001266 -0.001618 -0.002036 -0.002528 -0.003099 -0.003754 -0.004498 -0.005331 -0.006256 -0.007271 -0.008374 -0.009560 -0.010818 -0.012139 -0.013508 -0.014907 -0.016315 -0.017710 -0.019067 -0.020359 -0.021555 -0.022628 -0.023546 -0.024279 -0.024798 -0.025075 -0.025086 -0.024812 -0.024237 -0.023352 -0.022153 -0.020644 -0.018833 -0.016737 -0.014378 -0.011783 -0.008987 -0.006028 -0.002947 0.000210 0.003398 0.006567 0.009673 0.012667 0.015507 0.018152 0.020566 0.022717 0.024581 0.026137 0.027373 0.028285 0.028873 0.029145 0.029114 0.028797 0.028219 0.027404 0.026383 0.025186 0.023846 0.022395 0.020866 0.019290 0.017694 0.016105 0.014545 0.013035 0.011592 0.010230 0.008960 0.007790 0.006723 0.005761 0.004902 0.004143 0.003479 0.002902 0.002407 0.001984 0.001626 0.001325 0.001075 0.000869 0.000701 0.000564 0.000454 0.000367 0.000297 0.000242 0.000198 0.000162 0.000133 0.000109 0.000088 0.000071 0.000057 0.000045 0.000035 0.000028 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000018 0.000024 0.000031 0.000038 0.000046 0.000054 0.000062 0.000070 0.000076 0.000080 0.000081 0.000079 0.000072 0.000058 0.000036 0.000004 -0.000040 -0.000101 -0.000180 -0.000284 -0.000416 -0.000584 -0.000792 -0.001047 -0.001357 -0.001727 -0.002164 -0.002674 -0.003260 -0.003928 -0.004680 -0.005517 -0.006440 -0.007445 -0.008529 -0.009684 -0.010900 -0.012164 -0.013459 -0.014768 -0.016070 -0.017340 -0.018553 -0.019683 -0.020700 -0.021576 -0.022281 -0.022788 -0.023069 -0.023102 -0.022867 -0.022348 -0.021536 -0.020426 -0.019022 -0.017330 -0.015365 -0.013146 -0.010701 -0.008060 -0.005258 -0.002335 0.000667 0.003704 0.006730 0.009700 0.012569 0.015296 0.017841 0.020168 0.022246 0.024049 0.025559 0.026763 0.027655 0.028235 0.028509 0.028490 0.028195 0.027644 0.026863 0.025880 0.024724 0.023427 0.022020 0.020534 0.019000 0.017444 0.015892 0.014367 0.012889 0.011475 0.010138 0.008890 0.007738 0.006686 0.005735 0.004886 0.004134 0.003475 0.002903 0.002409 0.001988 0.001631 0.001331 0.001082 0.000875 0.000706 0.000569 0.000459 0.000371 0.000301 0.000245 0.000200 0.000164 0.000134 0.000110 0.000089 0.000072 0.000057 0.000045 0.000035 0.000028 0.000022 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000030 0.000038 0.000046 0.000055 0.000065 0.000073 0.000081 0.000088 0.000093 0.000094 0.000092 0.000085 0.000072 0.000051 0.000019 -0.000026 -0.000086 -0.000168 -0.000274 -0.000410 -0.000582 -0.000795 -0.001056 -0.001371 -0.001744 -0.002183 -0.002690 -0.003272 -0.003929 -0.004666 -0.005481 -0.006373 -0.007340 -0.008376 -0.009471 -0.010613 -0.011791 -0.012985 -0.014178 -0.015348 -0.016472 -0.017524 -0.018478 -0.019306 -0.019981 -0.020475 -0.020764 -0.020825 -0.020638 -0.020189 -0.019467 -0.018468 -0.017192 -0.015645 -0.013841 -0.011795 -0.009532 -0.007080 -0.004471 -0.001741 0.001069 0.003919 0.006767 0.009569 0.012283 0.014869 0.017288 0.019505 0.021490 0.023218 0.024669 0.025831 0.026697 0.027266 0.027544 0.027542 0.027274 0.026761 0.026026 0.025094 0.023994 0.022757 0.021411 0.019986 0.018511 0.017012 0.015515 0.014042 0.012611 0.011240 0.009942 0.008729 0.007606 0.006580 0.005651 0.004820 0.004082 0.003435 0.002873 0.002387 0.001972 0.001620 0.001324 0.001077 0.000873 0.000706 0.000570 0.000460 0.000372 0.000302 0.000246 0.000201 0.000165 0.000135 0.000110 0.000089 0.000072 0.000057 0.000045 0.000035 0.000028 0.000022 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000030 0.000038 0.000047 0.000056 0.000067 0.000077 0.000087 0.000096 0.000104 0.000110 0.000114 0.000115 0.000111 0.000102 0.000085 0.000058 0.000019 -0.000037 -0.000114 -0.000215 -0.000346 -0.000512 -0.000718 -0.000970 -0.001272 -0.001631 -0.002050 -0.002534 -0.003086 -0.003709 -0.004404 -0.005171 -0.006006 -0.006907 -0.007866 -0.008873 -0.009917 -0.010983 -0.012054 -0.013112 -0.014135 -0.015101 -0.015984 -0.016759 -0.017401 -0.017884 -0.018185 -0.018281 -0.018153 -0.017787 -0.017173 -0.016304 -0.015180 -0.013805 -0.012189 -0.010346 -0.008298 -0.006068 -0.003686 -0.001184 0.001400 0.004031 0.006667 0.009270 0.011799 0.014216 0.016484 0.018570 0.020443 0.022079 0.023460 0.024572 0.025407 0.025964 0.026247 0.026266 0.026033 0.025567 0.024890 0.024024 0.022996 0.021834 0.020566 0.019219 0.017821 0.016398 0.014972 0.013566 0.012199 0.010886 0.009642 0.008475 0.007395 0.006405 0.005507 0.004702 0.003987 0.003359 0.002812 0.002340 0.001936 0.001593 0.001304 0.001062 0.000862 0.000698 0.000565 0.000457 0.000371 0.000301 0.000246 0.000201 0.000165 0.000135 0.000110 0.000089 0.000071 0.000057 0.000045 0.000035 0.000028 0.000022 0.000018 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000030 0.000038 0.000047 0.000057 0.000068 0.000080 0.000092 0.000104 0.000115 0.000127 0.000137 0.000146 0.000154 0.000158 0.000157 0.000150 0.000134 0.000106 0.000062 -0.000001 -0.000087 -0.000201 -0.000347 -0.000530 -0.000755 -0.001026 -0.001348 -0.001725 -0.002162 -0.002660 -0.003223 -0.003850 -0.004542 -0.005295 -0.006105 -0.006963 -0.007860 -0.008785 -0.009723 -0.010658 -0.011570 -0.012441 -0.013247 -0.013966 -0.014574 -0.015047 -0.015363 -0.015501 -0.015443 -0.015175 -0.014684 -0.013965 -0.013015 -0.011836 -0.010435 -0.008824 -0.007020 -0.005044 -0.002920 -0.000680 0.001647 0.004026 0.006420 0.008794 0.011110 0.013333 0.015427 0.017360 0.019104 0.020636 0.021934 0.022988 0.023788 0.024332 0.024622 0.024666 0.024476 0.024068 0.023459 0.022673 0.021732 0.020662 0.019488 0.018237 0.016934 0.015603 0.014266 0.012944 0.011655 0.010415 0.009237 0.008131 0.007104 0.006161 0.005304 0.004534 0.003849 0.003246 0.002721 0.002267 0.001878 0.001548 0.001269 0.001036 0.000843 0.000684 0.000555 0.000450 0.000366 0.000298 0.000243 0.000199 0.000163 0.000134 0.000109 0.000088 0.000071 0.000056 0.000044 0.000035 0.000028 0.000022 0.000018 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000029 0.000038 0.000047 0.000058 0.000069 0.000082 0.000096 0.000111 0.000126 0.000143 0.000161 0.000179 0.000198 0.000217 0.000234 0.000248 0.000257 0.000259 0.000251 0.000229 0.000191 0.000133 0.000052 -0.000057 -0.000198 -0.000375 -0.000592 -0.000855 -0.001167 -0.001531 -0.001952 -0.002430 -0.002966 -0.003560 -0.004209 -0.004906 -0.005646 -0.006419 -0.007213 -0.008015 -0.008809 -0.009578 -0.010303 -0.010962 -0.011535 -0.012000 -0.012336 -0.012523 -0.012545 -0.012387 -0.012036 -0.011485 -0.010729 -0.009769 -0.008608 -0.007255 -0.005723 -0.004028 -0.002193 -0.000243 0.001797 0.003894 0.006019 0.008136 0.010214 0.012219 0.014117 0.015880 0.017479 0.018892 0.020100 0.021089 0.021850 0.022380 0.022680 0.022755 0.022615 0.022273 0.021745 0.021051 0.020211 0.019249 0.018186 0.017047 0.015855 0.014632 0.013400 0.012179 0.010984 0.009831 0.008733 0.007699 0.006737 0.005850 0.005043 0.004317 0.003669 0.003098 0.002600 0.002169 0.001800 0.001486 0.001221 0.001000 0.000815 0.000664 0.000540 0.000439 0.000357 0.000292 0.000239 0.000196 0.000161 0.000132 0.000107 0.000087 0.000070 0.000056 0.000044 0.000035 0.000027 0.000022 0.000018 0.000016 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000029 0.000038 0.000047 0.000058 0.000071 0.000084 0.000100 0.000117 0.000137 0.000159 0.000184 0.000213 0.000244 0.000278 0.000314 0.000350 0.000386 0.000420 0.000449 0.000471 0.000484 0.000486 0.000473 0.000442 0.000390 0.000313 0.000205 0.000064 -0.000116 -0.000339 -0.000609 -0.000929 -0.001301 -0.001726 -0.002204 -0.002731 -0.003304 -0.003915 -0.004557 -0.005219 -0.005888 -0.006551 -0.007189 -0.007787 -0.008325 -0.008784 -0.009145 -0.009389 -0.009501 -0.009464 -0.009267 -0.008900 -0.008358 -0.007636 -0.006737 -0.005665 -0.004430 -0.003043 -0.001522 0.000113 0.001839 0.003630 0.005459 0.007297 0.009114 0.010879 0.012564 0.014139 0.015579 0.016863 0.017971 0.018890 0.019609 0.020126 0.020437 0.020548 0.020465 0.020199 0.019763 0.019173 0.018449 0.017608 0.016671 0.015660 0.014596 0.013498 0.012386 0.011278 0.010191 0.009139 0.008133 0.007183 0.006296 0.005477 0.004729 0.004053 0.003450 0.002917 0.002452 0.002049 0.001703 0.001409 0.001160 0.000952 0.000779 0.000636 0.000519 0.000424 0.000346 0.000283 0.000233 0.000191 0.000157 0.000129 0.000105 0.000085 0.000069 0.000055 0.000043 0.000034 0.000027 0.000022 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000022 0.000029 0.000038 0.000047 0.000059 0.000072 0.000087 0.000104 0.000124 0.000148 0.000175 0.000208 0.000246 0.000290 0.000339 0.000395 0.000454 0.000518 0.000585 0.000653 0.000721 0.000788 0.000852 0.000910 0.000961 0.001001 0.001026 0.001034 0.001019 0.000976 0.000900 0.000787 0.000632 0.000431 0.000182 -0.000118 -0.000468 -0.000866 -0.001310 -0.001794 -0.002310 -0.002849 -0.003401 -0.003951 -0.004486 -0.004990 -0.005446 -0.005836 -0.006144 -0.006354 -0.006450 -0.006420 -0.006252 -0.005938 -0.005473 -0.004854 -0.004083 -0.003165 -0.002107 -0.000922 0.000375 0.001765 0.003228 0.004741 0.006278 0.007815 0.009323 0.010778 0.012152 0.013422 0.014567 0.015568 0.016413 0.017090 0.017593 0.017919 0.018070 0.018051 0.017869 0.017535 0.017062 0.016464 0.015758 0.014962 0.014093 0.013170 0.012211 0.011233 0.010254 0.009288 0.008348 0.007446 0.006590 0.005788 0.005045 0.004363 0.003747 0.003194 0.002705 0.002277 0.001906 0.001588 0.001317 0.001087 0.000895 0.000735 0.000602 0.000493 0.000404 0.000331 0.000272 0.000224 0.000185 0.000152 0.000125 0.000102 0.000083 0.000067 0.000054 0.000043 0.000034 0.000027 0.000022 0.000019 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000038 0.000048 0.000059 0.000073 0.000088 0.000107 0.000130 0.000158 0.000191 0.000231 0.000279 0.000335 0.000400 0.000475 0.000558 0.000650 0.000751 0.000859 0.000975 0.001097 0.001224 0.001356 0.001490 0.001624 0.001756 0.001881 0.001994 0.002092 0.002167 0.002215 0.002229 0.002204 0.002135 0.002018 0.001850 0.001630 0.001358 0.001037 0.000671 0.000264 -0.000175 -0.000636 -0.001109 -0.001580 -0.002035 -0.002459 -0.002836 -0.003152 -0.003390 -0.003537 -0.003579 -0.003508 -0.003313 -0.002990 -0.002536 -0.001951 -0.001239 -0.000408 0.000534 0.001571 0.002688 0.003867 0.005088 0.006329 0.007567 0.008778 0.009940 0.011031 0.012030 0.012920 0.013687 0.014320 0.014811 0.015155 0.015352 0.015403 0.015313 0.015090 0.014743 0.014283 0.013724 0.013080 0.012366 0.011597 0.010789 0.009958 0.009119 0.008285 0.007468 0.006680 0.005928 0.005219 0.004560 0.003953 0.003402 0.002906 0.002467 0.002080 0.001745 0.001457 0.001211 0.001003 0.000828 0.000682 0.000561 0.000462 0.000380 0.000313 0.000258 0.000213 0.000176 0.000145 0.000120 0.000098 0.000080 0.000065 0.000052 0.000042 0.000033 0.000027 0.000022 0.000019 0.000016 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000010 0.000013 0.000018 0.000024 0.000030 0.000038 0.000048 0.000060 0.000073 0.000090 0.000111 0.000136 0.000168 0.000206 0.000253 0.000310 0.000379 0.000459 0.000553 0.000660 0.000780 0.000915 0.001064 0.001227 0.001405 0.001597 0.001803 0.002021 0.002251 0.002489 0.002733 0.002977 0.003216 0.003444 0.003654 0.003839 0.003991 0.004104 0.004171 0.004187 0.004148 0.004051 0.003894 0.003678 0.003405 0.003079 0.002706 0.002295 0.001855 0.001398 0.000936 0.000484 0.000057 -0.000330 -0.000662 -0.000924 -0.001104 -0.001191 -0.001175 -0.001049 -0.000810 -0.000457 0.000009 0.000582 0.001253 0.002012 0.002845 0.003738 0.004672 0.005629 0.006588 0.007530 0.008435 0.009283 0.010059 0.010747 0.011336 0.011817 0.012182 0.012428 0.012555 0.012564 0.012459 0.012247 0.011935 0.011533 0.011051 0.010502 0.009897 0.009252 0.008577 0.007888 0.007196 0.006512 0.005845 0.005205 0.004599 0.004030 0.003504 0.003024 0.002590 0.002204 0.001864 0.001567 0.001312 0.001094 0.000909 0.000753 0.000623 0.000515 0.000426 0.000352 0.000292 0.000242 0.000201 0.000166 0.000138 0.000114 0.000093 0.000076 0.000062 0.000050 0.000041 0.000033 0.000027 0.000022 0.000019 0.000016 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000039 0.000048 0.000060 0.000074 0.000092 0.000115 0.000143 0.000177 0.000221 0.000275 0.000340 0.000420 0.000515 0.000627 0.000757 0.000905 0.001074 0.001263 0.001474 0.001707 0.001964 0.002243 0.002546 0.002870 0.003215 0.003576 0.003950 0.004330 0.004710 0.005081 0.005436 0.005765 0.006059 0.006310 0.006509 0.006650 0.006726 0.006732 0.006665 0.006525 0.006311 0.006025 0.005674 0.005262 0.004800 0.004297 0.003767 0.003224 0.002683 0.002161 0.001673 0.001235 0.000861 0.000564 0.000354 0.000239 0.000227 0.000319 0.000515 0.000813 0.001206 0.001686 0.002243 0.002864 0.003534 0.004236 0.004953 0.005668 0.006363 0.007023 0.007632 0.008178 0.008650 0.009039 0.009339 0.009547 0.009661 0.009681 0.009610 0.009453 0.009215 0.008904 0.008528 0.008096 0.007621 0.007111 0.006580 0.006037 0.005492 0.004955 0.004434 0.003935 0.003463 0.003024 0.002619 0.002252 0.001923 0.001631 0.001376 0.001156 0.000967 0.000806 0.000671 0.000558 0.000464 0.000386 0.000321 0.000267 0.000223 0.000186 0.000155 0.000128 0.000106 0.000088 0.000072 0.000059 0.000048 0.000040 0.000032 0.000027 0.000022 0.000019 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000031 0.000039 0.000049 0.000060 0.000075 0.000094 0.000118 0.000149 0.000187 0.000235 0.000295 0.000368 0.000458 0.000567 0.000696 0.000848 0.001024 0.001225 0.001454 0.001711 0.001998 0.002318 0.002670 0.003055 0.003472 0.003921 0.004398 0.004898 0.005417 0.005945 0.006475 0.006996 0.007498 0.007970 0.008401 0.008780 0.009097 0.009343 0.009509 0.009589 0.009577 0.009472 0.009271 0.008975 0.008589 0.008119 0.007573 0.006963 0.006302 0.005605 0.004891 0.004175 0.003477 0.002813 0.002200 0.001651 0.001181 0.000800 0.000516 0.000333 0.000255 0.000280 0.000405 0.000624 0.000930 0.001311 0.001754 0.002245 0.002770 0.003312 0.003856 0.004387 0.004891 0.005356 0.005772 0.006129 0.006422 0.006644 0.006794 0.006870 0.006873 0.006805 0.006670 0.006473 0.006220 0.005920 0.005581 0.005213 0.004825 0.004426 0.004023 0.003626 0.003239 0.002868 0.002519 0.002194 0.001896 0.001627 0.001387 0.001175 0.000991 0.000833 0.000698 0.000585 0.000489 0.000409 0.000343 0.000287 0.000241 0.000202 0.000170 0.000142 0.000118 0.000098 0.000082 0.000068 0.000056 0.000046 0.000038 0.000032 0.000027 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000039 0.000049 0.000061 0.000077 0.000097 0.000123 0.000155 0.000196 0.000248 0.000313 0.000394 0.000494 0.000615 0.000760 0.000932 0.001133 0.001365 0.001631 0.001933 0.002273 0.002653 0.003074 0.003539 0.004046 0.004595 0.005184 0.005807 0.006459 0.007131 0.007814 0.008496 0.009165 0.009809 0.010414 0.010966 0.011454 0.011863 0.012183 0.012404 0.012517 0.012515 0.012394 0.012151 0.011788 0.011307 0.010717 0.010025 0.009245 0.008393 0.007487 0.006546 0.005589 0.004638 0.003710 0.002826 0.002003 0.001255 0.000597 0.000038 -0.000413 -0.000754 -0.000981 -0.001097 -0.001104 -0.001010 -0.000823 -0.000554 -0.000218 0.000173 0.000603 0.001057 0.001522 0.001983 0.002428 0.002845 0.003224 0.003559 0.003841 0.004067 0.004233 0.004338 0.004382 0.004367 0.004296 0.004175 0.004010 0.003809 0.003579 0.003328 0.003064 0.002793 0.002522 0.002256 0.001999 0.001756 0.001530 0.001322 0.001135 0.000968 0.000822 0.000695 0.000587 0.000495 0.000417 0.000352 0.000298 0.000252 0.000213 0.000181 0.000153 0.000129 0.000108 0.000090 0.000075 0.000063 0.000053 0.000044 0.000037 0.000031 0.000027 0.000023 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000032 0.000040 0.000050 0.000063 0.000079 0.000100 0.000127 0.000162 0.000206 0.000261 0.000331 0.000418 0.000526 0.000658 0.000817 0.001007 0.001232 0.001492 0.001793 0.002136 0.002525 0.002962 0.003450 0.003989 0.004582 0.005227 0.005921 0.006661 0.007440 0.008249 0.009077 0.009912 0.010740 0.011547 0.012317 0.013035 0.013684 0.014249 0.014716 0.015070 0.015300 0.015396 0.015350 0.015156 0.014812 0.014319 0.013682 0.012910 0.012014 0.011010 0.009916 0.008753 0.007544 0.006310 0.005076 0.003863 0.002694 0.001588 0.000564 -0.000363 -0.001181 -0.001879 -0.002451 -0.002894 -0.003207 -0.003392 -0.003455 -0.003405 -0.003251 -0.003008 -0.002688 -0.002306 -0.001878 -0.001419 -0.000944 -0.000466 0.000003 0.000450 0.000866 0.001242 0.001572 0.001850 0.002074 0.002241 0.002353 0.002412 0.002422 0.002389 0.002319 0.002218 0.002093 0.001951 0.001796 0.001635 0.001472 0.001312 0.001158 0.001013 0.000880 0.000758 0.000650 0.000556 0.000474 0.000404 0.000344 0.000294 0.000252 0.000216 0.000185 0.000159 0.000135 0.000115 0.000097 0.000082 0.000069 0.000058 0.000049 0.000042 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000033 0.000042 0.000052 0.000065 0.000082 0.000104 0.000133 0.000169 0.000215 0.000273 0.000347 0.000439 0.000554 0.000695 0.000867 0.001074 0.001318 0.001605 0.001937 0.002318 0.002751 0.003241 0.003790 0.004400 0.005072 0.005806 0.006599 0.007448 0.008345 0.009282 0.010245 0.011223 0.012200 0.013159 0.014084 0.014956 0.015757 0.016468 0.017071 0.017550 0.017889 0.018076 0.018098 0.017948 0.017620 0.017114 0.016431 0.015579 0.014570 0.013419 0.012145 0.010769 0.009316 0.007811 0.006280 0.004751 0.003248 0.001796 0.000419 -0.000864 -0.002034 -0.003077 -0.003982 -0.004740 -0.005347 -0.005801 -0.006104 -0.006263 -0.006285 -0.006182 -0.005966 -0.005654 -0.005260 -0.004801 -0.004293 -0.003753 -0.003196 -0.002637 -0.002088 -0.001563 -0.001071 -0.000621 -0.000220 0.000128 0.000421 0.000658 0.000842 0.000975 0.001064 0.001112 0.001126 0.001111 0.001073 0.001017 0.000947 0.000870 0.000788 0.000706 0.000625 0.000549 0.000479 0.000417 0.000361 0.000313 0.000272 0.000237 0.000206 0.000180 0.000157 0.000137 0.000119 0.000102 0.000087 0.000074 0.000063 0.000054 0.000046 0.000040 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000044 0.000055 0.000068 0.000086 0.000109 0.000139 0.000176 0.000224 0.000285 0.000361 0.000458 0.000578 0.000728 0.000910 0.001130 0.001392 0.001701 0.002060 0.002474 0.002948 0.003485 0.004089 0.004763 0.005507 0.006323 0.007207 0.008156 0.009162 0.010215 0.011303 0.012412 0.013525 0.014624 0.015691 0.016705 0.017644 0.018489 0.019218 0.019811 0.020250 0.020519 0.020603 0.020491 0.020177 0.019655 0.018928 0.018001 0.016884 0.015593 0.014147 0.012570 0.010886 0.009124 0.007312 0.005481 0.003661 0.001881 0.000169 -0.001452 -0.002957 -0.004327 -0.005547 -0.006604 -0.007490 -0.008198 -0.008729 -0.009085 -0.009273 -0.009302 -0.009184 -0.008936 -0.008572 -0.008110 -0.007570 -0.006968 -0.006324 -0.005655 -0.004977 -0.004306 -0.003656 -0.003039 -0.002465 -0.001941 -0.001472 -0.001061 -0.000708 -0.000411 -0.000167 0.000028 0.000178 0.000289 0.000364 0.000411 0.000433 0.000437 0.000425 0.000404 0.000376 0.000345 0.000312 0.000280 0.000251 0.000224 0.000201 0.000180 0.000162 0.000145 0.000130 0.000116 0.000102 0.000089 0.000077 0.000067 0.000057 0.000050 0.000043 0.000038 0.000034 0.000030 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000058 0.000072 0.000091 0.000115 0.000145 0.000184 0.000233 0.000295 0.000374 0.000474 0.000599 0.000754 0.000945 0.001176 0.001452 0.001779 0.002161 0.002604 0.003113 0.003691 0.004344 0.005074 0.005883 0.006772 0.007737 0.008775 0.009878 0.011036 0.012235 0.013462 0.014697 0.015922 0.017117 0.018258 0.019323 0.020288 0.021129 0.021825 0.022354 0.022696 0.022835 0.022757 0.022453 0.021916 0.021146 0.020147 0.018930 0.017508 0.015903 0.014137 0.012238 0.010236 0.008162 0.006051 0.003935 0.001848 -0.000178 -0.002114 -0.003932 -0.005608 -0.007123 -0.008458 -0.009603 -0.010548 -0.011290 -0.011829 -0.012170 -0.012321 -0.012294 -0.012103 -0.011766 -0.011300 -0.010726 -0.010065 -0.009336 -0.008560 -0.007758 -0.006948 -0.006147 -0.005369 -0.004629 -0.003936 -0.003298 -0.002719 -0.002202 -0.001747 -0.001353 -0.001017 -0.000736 -0.000504 -0.000318 -0.000173 -0.000062 0.000019 0.000076 0.000113 0.000136 0.000147 0.000151 0.000149 0.000145 0.000139 0.000132 0.000125 0.000119 0.000111 0.000104 0.000095 0.000086 0.000077 0.000068 0.000059 0.000052 0.000045 0.000040 0.000036 0.000032 0.000029 0.000026 0.000023 0.000020 0.000017 0.000014 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000033 0.000041 0.000050 0.000062 0.000077 0.000096 0.000120 0.000151 0.000190 0.000241 0.000304 0.000385 0.000487 0.000615 0.000775 0.000972 0.001211 0.001499 0.001840 0.002240 0.002706 0.003243 0.003857 0.004551 0.005330 0.006195 0.007147 0.008183 0.009299 0.010486 0.011735 0.013032 0.014361 0.015703 0.017039 0.018345 0.019598 0.020773 0.021844 0.022785 0.023571 0.024178 0.024584 0.024771 0.024722 0.024425 0.023872 0.023062 0.021998 0.020688 0.019147 0.017396 0.015458 0.013362 0.011140 0.008827 0.006458 0.004071 0.001703 -0.000611 -0.002836 -0.004941 -0.006897 -0.008681 -0.010271 -0.011653 -0.012814 -0.013748 -0.014454 -0.014934 -0.015196 -0.015250 -0.015111 -0.014796 -0.014324 -0.013717 -0.012998 -0.012188 -0.011312 -0.010393 -0.009451 -0.008507 -0.007578 -0.006681 -0.005828 -0.005030 -0.004292 -0.003620 -0.003015 -0.002479 -0.002008 -0.001601 -0.001255 -0.000965 -0.000725 -0.000531 -0.000376 -0.000255 -0.000162 -0.000092 -0.000040 -0.000002 0.000024 0.000044 0.000057 0.000067 0.000073 0.000077 0.000079 0.000079 0.000076 0.000071 0.000065 0.000059 0.000052 0.000046 0.000041 0.000037 0.000034 0.000031 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000053 0.000066 0.000081 0.000100 0.000125 0.000157 0.000196 0.000247 0.000311 0.000393 0.000497 0.000627 0.000790 0.000991 0.001236 0.001531 0.001882 0.002297 0.002781 0.003340 0.003982 0.004710 0.005529 0.006441 0.007446 0.008541 0.009721 0.010980 0.012306 0.013684 0.015100 0.016533 0.017962 0.019363 0.020712 0.021980 0.023142 0.024168 0.025031 0.025705 0.026166 0.026393 0.026368 0.026076 0.025509 0.024662 0.023538 0.022145 0.020498 0.018616 0.016524 0.014252 0.011834 0.009306 0.006707 0.004077 0.001456 -0.001116 -0.003601 -0.005963 -0.008171 -0.010196 -0.012015 -0.013609 -0.014963 -0.016068 -0.016922 -0.017526 -0.017885 -0.018011 -0.017916 -0.017619 -0.017140 -0.016501 -0.015727 -0.014842 -0.013873 -0.012844 -0.011780 -0.010703 -0.009635 -0.008592 -0.007591 -0.006643 -0.005758 -0.004941 -0.004197 -0.003527 -0.002930 -0.002407 -0.001953 -0.001565 -0.001238 -0.000966 -0.000743 -0.000562 -0.000417 -0.000303 -0.000214 -0.000145 -0.000091 -0.000050 -0.000019 0.000006 0.000025 0.000039 0.000049 0.000055 0.000057 0.000056 0.000054 0.000050 0.000045 0.000041 0.000037 0.000034 0.000031 0.000029 0.000026 0.000024 0.000021 0.000018 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000057 0.000069 0.000085 0.000105 0.000130 0.000161 0.000201 0.000252 0.000317 0.000399 0.000503 0.000634 0.000798 0.001001 0.001249 0.001549 0.001907 0.002331 0.002827 0.003404 0.004066 0.004821 0.005671 0.006619 0.007665 0.008807 0.010040 0.011355 0.012742 0.014187 0.015673 0.017179 0.018684 0.020164 0.021590 0.022936 0.024172 0.025268 0.026195 0.026925 0.027432 0.027692 0.027685 0.027397 0.026816 0.025937 0.024761 0.023296 0.021555 0.019559 0.017334 0.014908 0.012319 0.009604 0.006803 0.003961 0.001119 -0.001679 -0.004391 -0.006979 -0.009407 -0.011643 -0.013662 -0.015440 -0.016962 -0.018217 -0.019200 -0.019911 -0.020354 -0.020540 -0.020483 -0.020200 -0.019712 -0.019042 -0.018217 -0.017263 -0.016208 -0.015080 -0.013905 -0.012708 -0.011512 -0.010337 -0.009201 -0.008117 -0.007097 -0.006148 -0.005276 -0.004484 -0.003772 -0.003142 -0.002590 -0.002113 -0.001705 -0.001362 -0.001076 -0.000841 -0.000650 -0.000495 -0.000372 -0.000274 -0.000197 -0.000136 -0.000088 -0.000050 -0.000020 0.000003 0.000020 0.000032 0.000039 0.000042 0.000042 0.000041 0.000038 0.000035 0.000032 0.000030 0.000028 0.000026 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000033 0.000041 0.000050 0.000060 0.000073 0.000089 0.000108 0.000133 0.000165 0.000205 0.000255 0.000320 0.000402 0.000506 0.000637 0.000801 0.001004 0.001253 0.001554 0.001915 0.002343 0.002847 0.003434 0.004111 0.004883 0.005755 0.006729 0.007806 0.008982 0.010253 0.011611 0.013044 0.014539 0.016078 0.017640 0.019204 0.020743 0.022231 0.023637 0.024931 0.026083 0.027060 0.027834 0.028377 0.028663 0.028671 0.028384 0.027791 0.026884 0.025664 0.024139 0.022320 0.020228 0.017890 0.015336 0.012602 0.009728 0.006758 0.003736 0.000707 -0.002282 -0.005188 -0.007968 -0.010583 -0.012999 -0.015186 -0.017121 -0.018786 -0.020167 -0.021257 -0.022057 -0.022571 -0.022806 -0.022779 -0.022505 -0.022007 -0.021309 -0.020438 -0.019422 -0.018291 -0.017074 -0.015800 -0.014496 -0.013187 -0.011895 -0.010638 -0.009433 -0.008293 -0.007226 -0.006239 -0.005338 -0.004524 -0.003798 -0.003158 -0.002601 -0.002122 -0.001716 -0.001374 -0.001090 -0.000857 -0.000666 -0.000513 -0.000390 -0.000291 -0.000213 -0.000150 -0.000100 -0.000060 -0.000029 -0.000006 0.000011 0.000022 0.000029 0.000031 0.000032 0.000031 0.000029 0.000028 0.000026 0.000024 0.000023 0.000021 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000035 0.000043 0.000052 0.000063 0.000076 0.000092 0.000111 0.000136 0.000167 0.000207 0.000257 0.000321 0.000402 0.000505 0.000635 0.000798 0.000999 0.001247 0.001546 0.001907 0.002336 0.002842 0.003433 0.004117 0.004899 0.005783 0.006773 0.007869 0.009067 0.010363 0.011749 0.013212 0.014740 0.016315 0.017916 0.019521 0.021103 0.022634 0.024083 0.025420 0.026613 0.027627 0.028434 0.029003 0.029308 0.029327 0.029041 0.028437 0.027508 0.026253 0.024679 0.022798 0.020630 0.018201 0.015543 0.012693 0.009692 0.006584 0.003416 0.000235 -0.002910 -0.005973 -0.008909 -0.011677 -0.014240 -0.016566 -0.018628 -0.020408 -0.021891 -0.023069 -0.023940 -0.024509 -0.024784 -0.024779 -0.024511 -0.024002 -0.023278 -0.022366 -0.021296 -0.020098 -0.018804 -0.017445 -0.016048 -0.014641 -0.013247 -0.011887 -0.010577 -0.009332 -0.008163 -0.007078 -0.006082 -0.005179 -0.004370 -0.003653 -0.003027 -0.002485 -0.002023 -0.001633 -0.001306 -0.001037 -0.000815 -0.000635 -0.000490 -0.000373 -0.000279 -0.000204 -0.000143 -0.000095 -0.000058 -0.000029 -0.000008 0.000007 0.000016 0.000021 0.000023 0.000024 0.000023 0.000023 0.000022 0.000020 0.000019 0.000017 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000055 0.000065 0.000078 0.000094 0.000113 0.000138 0.000168 0.000207 0.000257 0.000320 0.000400 0.000501 0.000629 0.000789 0.000988 0.001231 0.001527 0.001884 0.002310 0.002813 0.003403 0.004087 0.004870 0.005759 0.006754 0.007857 0.009065 0.010372 0.011771 0.013250 0.014796 0.016390 0.018013 0.019641 0.021248 0.022805 0.024282 0.025646 0.026864 0.027904 0.028732 0.029319 0.029637 0.029662 0.029376 0.028764 0.027819 0.026539 0.024929 0.023002 0.020777 0.018281 0.015546 0.012608 0.009511 0.006298 0.003018 -0.000279 -0.003545 -0.006729 -0.009786 -0.012672 -0.015347 -0.017780 -0.019941 -0.021810 -0.023371 -0.024615 -0.025541 -0.026151 -0.026454 -0.026463 -0.026197 -0.025678 -0.024930 -0.023983 -0.022867 -0.021613 -0.020255 -0.018825 -0.017351 -0.015862 -0.014383 -0.012936 -0.011539 -0.010207 -0.008952 -0.007784 -0.006709 -0.005731 -0.004852 -0.004071 -0.003386 -0.002792 -0.002283 -0.001852 -0.001489 -0.001188 -0.000941 -0.000738 -0.000574 -0.000441 -0.000334 -0.000248 -0.000179 -0.000125 -0.000082 -0.000049 -0.000024 -0.000007 0.000004 0.000011 0.000015 0.000017 0.000017 0.000017 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000031 0.000039 0.000047 0.000056 0.000067 0.000080 0.000096 0.000115 0.000138 0.000169 0.000207 0.000255 0.000317 0.000395 0.000494 0.000619 0.000775 0.000969 0.001207 0.001498 0.001848 0.002267 0.002763 0.003346 0.004024 0.004801 0.005685 0.006676 0.007775 0.008980 0.010286 0.011684 0.013164 0.014711 0.016309 0.017937 0.019572 0.021188 0.022756 0.024244 0.025620 0.026850 0.027902 0.028741 0.029337 0.029662 0.029691 0.029405 0.028788 0.027833 0.026537 0.024904 0.022948 0.020687 0.018147 0.015360 0.012364 0.009201 0.005917 0.002560 -0.000819 -0.004168 -0.007438 -0.010580 -0.013549 -0.016305 -0.018813 -0.021044 -0.022975 -0.024591 -0.025882 -0.026845 -0.027482 -0.027803 -0.027821 -0.027553 -0.027023 -0.026255 -0.025278 -0.024125 -0.022827 -0.021418 -0.019930 -0.018395 -0.016841 -0.015295 -0.013779 -0.012312 -0.010911 -0.009589 -0.008355 -0.007216 -0.006178 -0.005243 -0.004411 -0.003678 -0.003042 -0.002495 -0.002030 -0.001638 -0.001312 -0.001042 -0.000821 -0.000642 -0.000496 -0.000378 -0.000284 -0.000208 -0.000148 -0.000101 -0.000065 -0.000038 -0.000019 -0.000006 0.000003 0.000008 0.000010 0.000012 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000032 0.000040 0.000048 0.000057 0.000068 0.000081 0.000096 0.000115 0.000138 0.000167 0.000205 0.000252 0.000312 0.000388 0.000484 0.000605 0.000757 0.000945 0.001177 0.001459 0.001800 0.002209 0.002694 0.003266 0.003930 0.004695 0.005565 0.006543 0.007628 0.008819 0.010110 0.011494 0.012961 0.014496 0.016082 0.017700 0.019327 0.020936 0.022498 0.023983 0.025357 0.026587 0.027639 0.028479 0.029077 0.029403 0.029433 0.029146 0.028528 0.027569 0.026267 0.024626 0.022658 0.020380 0.017819 0.015007 0.011981 0.008783 0.005460 0.002060 -0.001365 -0.004764 -0.008083 -0.011276 -0.014295 -0.017099 -0.019653 -0.021926 -0.023895 -0.025543 -0.026860 -0.027844 -0.028496 -0.028826 -0.028845 -0.028573 -0.028032 -0.027248 -0.026249 -0.025067 -0.023735 -0.022288 -0.020758 -0.019178 -0.017576 -0.015980 -0.014414 -0.012896 -0.011444 -0.010071 -0.008788 -0.007602 -0.006520 -0.005543 -0.004671 -0.003903 -0.003234 -0.002658 -0.002167 -0.001753 -0.001407 -0.001120 -0.000885 -0.000693 -0.000537 -0.000412 -0.000310 -0.000230 -0.000166 -0.000116 -0.000077 -0.000049 -0.000028 -0.000014 -0.000005 0.000001 0.000005 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000016 0.000021 0.000026 0.000033 0.000040 0.000048 0.000058 0.000068 0.000081 0.000096 0.000114 0.000137 0.000165 0.000202 0.000247 0.000305 0.000379 0.000472 0.000589 0.000735 0.000916 0.001140 0.001412 0.001742 0.002138 0.002609 0.003164 0.003810 0.004556 0.005404 0.006360 0.007421 0.008588 0.009854 0.011212 0.012652 0.014161 0.015722 0.017316 0.018919 0.020506 0.022049 0.023516 0.024876 0.026093 0.027135 0.027967 0.028559 0.028882 0.028911 0.028625 0.028009 0.027054 0.025756 0.024119 0.022155 0.019880 0.017321 0.014509 0.011480 0.008277 0.004945 0.001535 -0.001903 -0.005316 -0.008652 -0.011862 -0.014899 -0.017721 -0.020291 -0.022579 -0.024561 -0.026221 -0.027547 -0.028537 -0.029192 -0.029521 -0.029538 -0.029259 -0.028708 -0.027911 -0.026896 -0.025695 -0.024342 -0.022870 -0.021313 -0.019703 -0.018070 -0.016443 -0.014843 -0.013292 -0.011807 -0.010401 -0.009086 -0.007869 -0.006756 -0.005751 -0.004853 -0.004061 -0.003370 -0.002773 -0.002264 -0.001834 -0.001474 -0.001175 -0.000929 -0.000729 -0.000565 -0.000434 -0.000328 -0.000244 -0.000177 -0.000125 -0.000086 -0.000056 -0.000035 -0.000020 -0.000010 -0.000003 0.000001 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000021 0.000027 0.000033 0.000040 0.000048 0.000057 0.000068 0.000080 0.000094 0.000112 0.000134 0.000162 0.000197 0.000241 0.000297 0.000368 0.000457 0.000569 0.000709 0.000883 0.001097 0.001359 0.001675 0.002056 0.002509 0.003043 0.003667 0.004387 0.005208 0.006133 0.007162 0.008294 0.009525 0.010846 0.012248 0.013719 0.015241 0.016798 0.018365 0.019918 0.021428 0.022866 0.024198 0.025392 0.026414 0.027230 0.027811 0.028126 0.028152 0.027868 0.027258 0.026313 0.025029 0.023410 0.021465 0.019213 0.016677 0.013889 0.010883 0.007703 0.004393 0.001003 -0.002416 -0.005812 -0.009133 -0.012328 -0.015352 -0.018163 -0.020723 -0.023001 -0.024975 -0.026627 -0.027945 -0.028927 -0.029575 -0.029897 -0.029905 -0.029619 -0.029059 -0.028253 -0.027229 -0.026018 -0.024654 -0.023171 -0.021601 -0.019978 -0.018331 -0.016688 -0.015073 -0.013506 -0.012005 -0.010583 -0.009252 -0.008019 -0.006892 -0.005872 -0.004960 -0.004154 -0.003450 -0.002842 -0.002322 -0.001882 -0.001513 -0.001207 -0.000955 -0.000749 -0.000581 -0.000446 -0.000338 -0.000252 -0.000184 -0.000131 -0.000091 -0.000061 -0.000039 -0.000024 -0.000013 -0.000007 -0.000003 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000056 0.000066 0.000078 0.000092 0.000109 0.000131 0.000158 0.000191 0.000234 0.000288 0.000355 0.000440 0.000547 0.000681 0.000847 0.001051 0.001300 0.001601 0.001964 0.002396 0.002907 0.003503 0.004192 0.004980 0.005868 0.006857 0.007947 0.009132 0.010407 0.011761 0.013183 0.014656 0.016164 0.017683 0.019189 0.020655 0.022052 0.023347 0.024508 0.025501 0.026295 0.026859 0.027164 0.027186 0.026905 0.026305 0.025377 0.024117 0.022527 0.020617 0.018404 0.015912 0.013169 0.010212 0.007080 0.003820 0.000479 -0.002892 -0.006241 -0.009516 -0.012668 -0.015651 -0.018423 -0.020948 -0.023195 -0.025140 -0.026766 -0.028062 -0.029024 -0.029655 -0.029963 -0.029960 -0.029665 -0.029100 -0.028289 -0.027263 -0.026051 -0.024687 -0.023205 -0.021637 -0.020016 -0.018371 -0.016729 -0.015115 -0.013549 -0.012047 -0.010625 -0.009293 -0.008059 -0.006930 -0.005908 -0.004993 -0.004184 -0.003477 -0.002866 -0.002342 -0.001899 -0.001527 -0.001218 -0.000963 -0.000754 -0.000585 -0.000448 -0.000339 -0.000253 -0.000185 -0.000132 -0.000092 -0.000062 -0.000041 -0.000026 -0.000015 -0.000009 -0.000005 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000038 0.000046 0.000054 0.000064 0.000075 0.000089 0.000106 0.000126 0.000152 0.000185 0.000225 0.000277 0.000341 0.000422 0.000523 0.000650 0.000807 0.001000 0.001235 0.001521 0.001864 0.002273 0.002757 0.003322 0.003977 0.004725 0.005571 0.006514 0.007554 0.008687 0.009907 0.011204 0.012568 0.013983 0.015431 0.016892 0.018341 0.019753 0.021099 0.022347 0.023466 0.024424 0.025190 0.025732 0.026025 0.026043 0.025767 0.025181 0.024276 0.023048 0.021499 0.019637 0.017480 0.015049 0.012373 0.009485 0.006427 0.003241 -0.000024 -0.003319 -0.006593 -0.009795 -0.012878 -0.015794 -0.018504 -0.020971 -0.023165 -0.025064 -0.026648 -0.027909 -0.028841 -0.029448 -0.029737 -0.029721 -0.029417 -0.028848 -0.028038 -0.027016 -0.025812 -0.024459 -0.022990 -0.021437 -0.019832 -0.018203 -0.016578 -0.014981 -0.013430 -0.011944 -0.010536 -0.009217 -0.007996 -0.006878 -0.005865 -0.004959 -0.004157 -0.003455 -0.002848 -0.002328 -0.001887 -0.001516 -0.001208 -0.000954 -0.000746 -0.000578 -0.000442 -0.000334 -0.000249 -0.000182 -0.000130 -0.000091 -0.000062 -0.000041 -0.000026 -0.000016 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000037 0.000044 0.000052 0.000062 0.000073 0.000086 0.000102 0.000122 0.000147 0.000177 0.000216 0.000264 0.000325 0.000401 0.000497 0.000616 0.000764 0.000945 0.001167 0.001435 0.001757 0.002141 0.002596 0.003127 0.003744 0.004449 0.005248 0.006140 0.007125 0.008200 0.009358 0.010591 0.011889 0.013236 0.014617 0.016011 0.017395 0.018744 0.020030 0.021224 0.022295 0.023211 0.023943 0.024462 0.024740 0.024754 0.024484 0.023917 0.023041 0.021853 0.020354 0.018553 0.016466 0.014112 0.011520 0.008723 0.005760 0.002672 -0.000494 -0.003689 -0.006864 -0.009969 -0.012957 -0.015784 -0.018410 -0.020800 -0.022924 -0.024759 -0.026289 -0.027503 -0.028397 -0.028973 -0.029239 -0.029208 -0.028896 -0.028326 -0.027522 -0.026511 -0.025324 -0.023992 -0.022548 -0.021022 -0.019446 -0.017848 -0.016254 -0.014686 -0.013166 -0.011708 -0.010328 -0.009035 -0.007839 -0.006743 -0.005751 -0.004863 -0.004076 -0.003388 -0.002792 -0.002281 -0.001848 -0.001484 -0.001181 -0.000931 -0.000727 -0.000561 -0.000428 -0.000323 -0.000240 -0.000175 -0.000125 -0.000088 -0.000060 -0.000040 -0.000026 -0.000016 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000042 0.000050 0.000059 0.000070 0.000083 0.000098 0.000117 0.000140 0.000169 0.000206 0.000251 0.000308 0.000379 0.000469 0.000580 0.000718 0.000887 0.001094 0.001344 0.001644 0.002002 0.002425 0.002922 0.003497 0.004157 0.004905 0.005742 0.006668 0.007679 0.008771 0.009935 0.011160 0.012434 0.013741 0.015060 0.016372 0.017651 0.018871 0.020004 0.021020 0.021890 0.022585 0.023076 0.023339 0.023349 0.023088 0.022542 0.021700 0.020559 0.019119 0.017390 0.015384 0.013123 0.010632 0.007942 0.005092 0.002123 -0.000922 -0.003996 -0.007049 -0.010036 -0.012909 -0.015627 -0.018150 -0.020445 -0.022484 -0.024243 -0.025706 -0.026864 -0.027712 -0.028253 -0.028494 -0.028447 -0.028129 -0.027561 -0.026767 -0.025775 -0.024612 -0.023311 -0.021902 -0.020415 -0.018880 -0.017324 -0.015773 -0.014249 -0.012771 -0.011355 -0.010014 -0.008759 -0.007597 -0.006534 -0.005572 -0.004711 -0.003949 -0.003281 -0.002703 -0.002207 -0.001786 -0.001432 -0.001138 -0.000895 -0.000697 -0.000537 -0.000408 -0.000307 -0.000227 -0.000166 -0.000119 -0.000083 -0.000057 -0.000038 -0.000024 -0.000015 -0.000010 -0.000006 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000040 0.000048 0.000056 0.000067 0.000079 0.000094 0.000112 0.000134 0.000161 0.000195 0.000237 0.000290 0.000356 0.000439 0.000542 0.000670 0.000827 0.001018 0.001249 0.001526 0.001857 0.002249 0.002708 0.003241 0.003853 0.004549 0.005328 0.006192 0.007137 0.008158 0.009248 0.010397 0.011593 0.012819 0.014060 0.015293 0.016496 0.017645 0.018711 0.019669 0.020489 0.021143 0.021605 0.021851 0.021858 0.021607 0.021085 0.020282 0.019194 0.017821 0.016172 0.014259 0.012101 0.009724 0.007158 0.004438 0.001604 -0.001302 -0.004235 -0.007149 -0.009999 -0.012740 -0.015332 -0.017737 -0.019923 -0.021863 -0.023534 -0.024922 -0.026016 -0.026813 -0.027315 -0.027528 -0.027466 -0.027143 -0.026581 -0.025803 -0.024835 -0.023705 -0.022443 -0.021078 -0.019640 -0.018157 -0.016655 -0.015158 -0.013688 -0.012263 -0.010899 -0.009608 -0.008401 -0.007284 -0.006263 -0.005339 -0.004512 -0.003781 -0.003140 -0.002585 -0.002108 -0.001704 -0.001364 -0.001082 -0.000849 -0.000659 -0.000506 -0.000384 -0.000287 -0.000212 -0.000155 -0.000111 -0.000078 -0.000053 -0.000036 -0.000023 -0.000015 -0.000010 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000038 0.000045 0.000054 0.000064 0.000076 0.000090 0.000107 0.000127 0.000153 0.000184 0.000223 0.000271 0.000332 0.000409 0.000503 0.000621 0.000765 0.000940 0.001152 0.001407 0.001710 0.002069 0.002490 0.002981 0.003544 0.004186 0.004906 0.005706 0.006582 0.007531 0.008544 0.009614 0.010727 0.011871 0.013028 0.014179 0.015302 0.016375 0.017372 0.018267 0.019034 0.019646 0.020078 0.020306 0.020309 0.020070 0.019575 0.018814 0.017783 0.016484 0.014922 0.013110 0.011067 0.008815 0.006385 0.003808 0.001124 -0.001629 -0.004407 -0.007166 -0.009863 -0.012458 -0.014910 -0.017184 -0.019250 -0.021080 -0.022655 -0.023960 -0.024984 -0.025726 -0.026186 -0.026372 -0.026294 -0.025970 -0.025417 -0.024660 -0.023722 -0.022632 -0.021416 -0.020104 -0.018724 -0.017301 -0.015862 -0.014429 -0.013023 -0.011661 -0.010358 -0.009126 -0.007975 -0.006911 -0.005939 -0.005060 -0.004274 -0.003579 -0.002970 -0.002443 -0.001990 -0.001606 -0.001284 -0.001015 -0.000795 -0.000615 -0.000471 -0.000356 -0.000266 -0.000196 -0.000143 -0.000102 -0.000072 -0.000049 -0.000033 -0.000022 -0.000015 -0.000010 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000051 0.000061 0.000073 0.000086 0.000102 0.000121 0.000144 0.000173 0.000208 0.000253 0.000308 0.000378 0.000464 0.000571 0.000702 0.000862 0.001055 0.001286 0.001562 0.001889 0.002273 0.002720 0.003235 0.003822 0.004483 0.005218 0.006025 0.006900 0.007836 0.008824 0.009853 0.010911 0.011982 0.013048 0.014089 0.015084 0.016009 0.016840 0.017552 0.018119 0.018519 0.018729 0.018729 0.018503 0.018036 0.017321 0.016351 0.015129 0.013661 0.011957 0.010036 0.007919 0.005634 0.003212 0.000688 -0.001899 -0.004510 -0.007102 -0.009637 -0.012073 -0.014375 -0.016509 -0.018445 -0.020158 -0.021630 -0.022846 -0.023797 -0.024480 -0.024897 -0.025055 -0.024965 -0.024640 -0.024102 -0.023369 -0.022468 -0.021423 -0.020261 -0.019008 -0.017693 -0.016339 -0.014971 -0.013610 -0.012275 -0.010984 -0.009750 -0.008584 -0.007496 -0.006492 -0.005574 -0.004746 -0.004006 -0.003352 -0.002779 -0.002283 -0.001858 -0.001497 -0.001194 -0.000942 -0.000735 -0.000567 -0.000433 -0.000326 -0.000243 -0.000179 -0.000130 -0.000093 -0.000066 -0.000046 -0.000031 -0.000021 -0.000014 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000020 0.000024 0.000028 0.000034 0.000041 0.000049 0.000059 0.000069 0.000082 0.000097 0.000115 0.000136 0.000162 0.000194 0.000234 0.000284 0.000347 0.000425 0.000522 0.000640 0.000785 0.000959 0.001168 0.001417 0.001712 0.002059 0.002464 0.002931 0.003465 0.004067 0.004737 0.005475 0.006275 0.007133 0.008039 0.008984 0.009956 0.010940 0.011920 0.012878 0.013793 0.014645 0.015410 0.016065 0.016588 0.016955 0.017147 0.017144 0.016931 0.016494 0.015825 0.014920 0.013779 0.012408 0.010818 0.009025 0.007049 0.004916 0.002656 0.000302 -0.002112 -0.004547 -0.006965 -0.009327 -0.011598 -0.013743 -0.015729 -0.017529 -0.019121 -0.020484 -0.021608 -0.022483 -0.023107 -0.023481 -0.023611 -0.023509 -0.023188 -0.022666 -0.021963 -0.021103 -0.020108 -0.019005 -0.017819 -0.016574 -0.015295 -0.014004 -0.012722 -0.011465 -0.010251 -0.009092 -0.007998 -0.006978 -0.006038 -0.005180 -0.004407 -0.003716 -0.003106 -0.002573 -0.002111 -0.001715 -0.001380 -0.001098 -0.000865 -0.000673 -0.000518 -0.000394 -0.000296 -0.000220 -0.000162 -0.000118 -0.000085 -0.000060 -0.000043 -0.000030 -0.000021 -0.000015 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000015 0.000018 0.000022 0.000027 0.000032 0.000039 0.000047 0.000056 0.000067 0.000078 0.000092 0.000108 0.000127 0.000151 0.000180 0.000216 0.000261 0.000318 0.000388 0.000474 0.000581 0.000710 0.000866 0.001053 0.001276 0.001541 0.001852 0.002216 0.002637 0.003118 0.003662 0.004270 0.004939 0.005666 0.006446 0.007271 0.008133 0.009018 0.009916 0.010810 0.011684 0.012520 0.013298 0.013997 0.014596 0.015074 0.015409 0.015583 0.015577 0.015377 0.014971 0.014350 0.013511 0.012453 0.011182 0.009709 0.008047 0.006216 0.004241 0.002148 -0.000033 -0.002267 -0.004521 -0.006759 -0.008946 -0.011046 -0.013029 -0.014863 -0.016525 -0.017991 -0.019245 -0.020274 -0.021072 -0.021636 -0.021967 -0.022072 -0.021960 -0.021645 -0.021143 -0.020474 -0.019658 -0.018718 -0.017679 -0.016563 -0.015394 -0.014195 -0.012986 -0.011786 -0.010613 -0.009480 -0.008400 -0.007383 -0.006435 -0.005563 -0.004768 -0.004052 -0.003413 -0.002850 -0.002357 -0.001932 -0.001567 -0.001259 -0.001000 -0.000786 -0.000610 -0.000469 -0.000356 -0.000267 -0.000199 -0.000146 -0.000107 -0.000077 -0.000055 -0.000040 -0.000028 -0.000020 -0.000015 -0.000012 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000031 0.000037 0.000045 0.000054 0.000064 0.000075 0.000088 0.000102 0.000119 0.000140 0.000166 0.000198 0.000238 0.000289 0.000352 0.000429 0.000524 0.000639 0.000778 0.000944 0.001143 0.001378 0.001656 0.001980 0.002356 0.002787 0.003275 0.003821 0.004424 0.005079 0.005784 0.006529 0.007308 0.008110 0.008923 0.009733 0.010525 0.011282 0.011988 0.012622 0.013165 0.013598 0.013901 0.014056 0.014047 0.013861 0.013486 0.012913 0.012140 0.011167 0.009998 0.008642 0.007114 0.005430 0.003614 0.001690 -0.000314 -0.002368 -0.004439 -0.006495 -0.008503 -0.010432 -0.012250 -0.013932 -0.015453 -0.016793 -0.017937 -0.018872 -0.019594 -0.020099 -0.020389 -0.020470 -0.020351 -0.020044 -0.019565 -0.018932 -0.018164 -0.017282 -0.016310 -0.015268 -0.014178 -0.013062 -0.011938 -0.010825 -0.009738 -0.008690 -0.007692 -0.006753 -0.005880 -0.005077 -0.004347 -0.003690 -0.003104 -0.002589 -0.002139 -0.001750 -0.001418 -0.001137 -0.000902 -0.000707 -0.000548 -0.000421 -0.000319 -0.000239 -0.000178 -0.000131 -0.000096 -0.000070 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000012 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000036 0.000043 0.000052 0.000061 0.000071 0.000083 0.000096 0.000111 0.000130 0.000152 0.000181 0.000217 0.000262 0.000317 0.000386 0.000470 0.000572 0.000695 0.000842 0.001018 0.001226 0.001471 0.001759 0.002092 0.002475 0.002910 0.003397 0.003935 0.004522 0.005152 0.005822 0.006521 0.007241 0.007971 0.008699 0.009412 0.010093 0.010728 0.011299 0.011788 0.012177 0.012448 0.012586 0.012574 0.012401 0.012056 0.011532 0.010826 0.009936 0.008868 0.007631 0.006235 0.004699 0.003041 0.001285 -0.000543 -0.002416 -0.004305 -0.006180 -0.008011 -0.009769 -0.011425 -0.012955 -0.014337 -0.015552 -0.016586 -0.017430 -0.018076 -0.018524 -0.018775 -0.018834 -0.018710 -0.018414 -0.017960 -0.017365 -0.016648 -0.015827 -0.014923 -0.013958 -0.012949 -0.011919 -0.010882 -0.009857 -0.008858 -0.007896 -0.006981 -0.006122 -0.005324 -0.004592 -0.003926 -0.003329 -0.002797 -0.002330 -0.001922 -0.001571 -0.001271 -0.001018 -0.000806 -0.000631 -0.000489 -0.000375 -0.000284 -0.000214 -0.000159 -0.000118 -0.000087 -0.000064 -0.000047 -0.000035 -0.000026 -0.000020 -0.000015 -0.000013 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000042 0.000050 0.000058 0.000068 0.000078 0.000090 0.000103 0.000119 0.000139 0.000164 0.000196 0.000236 0.000285 0.000346 0.000420 0.000510 0.000618 0.000747 0.000902 0.001085 0.001300 0.001553 0.001847 0.002184 0.002568 0.002999 0.003476 0.003997 0.004558 0.005154 0.005777 0.006419 0.007071 0.007721 0.008356 0.008965 0.009532 0.010042 0.010478 0.010825 0.011066 0.011187 0.011173 0.011013 0.010698 0.010221 0.009580 0.008773 0.007805 0.006683 0.005419 0.004027 0.002525 0.000935 -0.000721 -0.002418 -0.004128 -0.005826 -0.007483 -0.009072 -0.010569 -0.011951 -0.013196 -0.014290 -0.015218 -0.015972 -0.016547 -0.016940 -0.017154 -0.017193 -0.017066 -0.016783 -0.016356 -0.015802 -0.015136 -0.014377 -0.013544 -0.012656 -0.011730 -0.010785 -0.009836 -0.008900 -0.007988 -0.007112 -0.006280 -0.005501 -0.004778 -0.004115 -0.003514 -0.002976 -0.002497 -0.002077 -0.001712 -0.001397 -0.001129 -0.000903 -0.000715 -0.000559 -0.000433 -0.000332 -0.000252 -0.000190 -0.000142 -0.000106 -0.000079 -0.000059 -0.000044 -0.000033 -0.000025 -0.000019 -0.000015 -0.000013 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000033 0.000040 0.000047 0.000056 0.000064 0.000074 0.000084 0.000096 0.000110 0.000127 0.000149 0.000176 0.000211 0.000254 0.000308 0.000373 0.000452 0.000547 0.000660 0.000795 0.000955 0.001143 0.001364 0.001620 0.001916 0.002252 0.002630 0.003050 0.003509 0.004004 0.004530 0.005082 0.005651 0.006228 0.006803 0.007367 0.007906 0.008409 0.008861 0.009247 0.009554 0.009766 0.009871 0.009855 0.009708 0.009422 0.008991 0.008413 0.007686 0.006815 0.005806 0.004668 0.003417 0.002067 0.000637 -0.000852 -0.002378 -0.003915 -0.005441 -0.006929 -0.008356 -0.009699 -0.010937 -0.012052 -0.013028 -0.013854 -0.014523 -0.015028 -0.015370 -0.015550 -0.015572 -0.015444 -0.015175 -0.014778 -0.014265 -0.013652 -0.012956 -0.012193 -0.011381 -0.010537 -0.009678 -0.008816 -0.007967 -0.007142 -0.006351 -0.005601 -0.004899 -0.004250 -0.003655 -0.003117 -0.002636 -0.002209 -0.001836 -0.001511 -0.001232 -0.000995 -0.000795 -0.000629 -0.000492 -0.000381 -0.000293 -0.000223 -0.000169 -0.000127 -0.000096 -0.000072 -0.000054 -0.000041 -0.000031 -0.000024 -0.000019 -0.000016 -0.000013 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000045 0.000053 0.000060 0.000069 0.000078 0.000088 0.000100 0.000115 0.000134 0.000158 0.000188 0.000226 0.000273 0.000330 0.000399 0.000482 0.000581 0.000698 0.000836 0.001000 0.001191 0.001413 0.001670 0.001962 0.002291 0.002658 0.003059 0.003493 0.003955 0.004439 0.004939 0.005447 0.005953 0.006449 0.006923 0.007366 0.007763 0.008103 0.008372 0.008557 0.008646 0.008628 0.008494 0.008236 0.007850 0.007332 0.006682 0.005904 0.005003 0.003988 0.002870 0.001665 0.000389 -0.000941 -0.002302 -0.003674 -0.005035 -0.006363 -0.007635 -0.008831 -0.009931 -0.010921 -0.011785 -0.012515 -0.013102 -0.013543 -0.013837 -0.013986 -0.013993 -0.013866 -0.013614 -0.013245 -0.012774 -0.012214 -0.011580 -0.010888 -0.010152 -0.009389 -0.008613 -0.007837 -0.007073 -0.006332 -0.005623 -0.004952 -0.004325 -0.003746 -0.003218 -0.002740 -0.002314 -0.001937 -0.001607 -0.001322 -0.001077 -0.000869 -0.000695 -0.000549 -0.000431 -0.000334 -0.000257 -0.000197 -0.000150 -0.000114 -0.000087 -0.000066 -0.000051 -0.000039 -0.000030 -0.000024 -0.000019 -0.000016 -0.000013 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000042 0.000049 0.000056 0.000064 0.000072 0.000080 0.000091 0.000104 0.000120 0.000141 0.000167 0.000200 0.000241 0.000291 0.000351 0.000423 0.000508 0.000610 0.000729 0.000870 0.001034 0.001226 0.001447 0.001699 0.001984 0.002301 0.002649 0.003027 0.003429 0.003851 0.004288 0.004731 0.005173 0.005606 0.006020 0.006407 0.006754 0.007050 0.007284 0.007443 0.007518 0.007499 0.007377 0.007147 0.006802 0.006342 0.005766 0.005076 0.004277 0.003377 0.002387 0.001319 0.000187 -0.000991 -0.002197 -0.003413 -0.004619 -0.005794 -0.006919 -0.007976 -0.008947 -0.009818 -0.010578 -0.011216 -0.011727 -0.012108 -0.012358 -0.012479 -0.012474 -0.012351 -0.012115 -0.011777 -0.011348 -0.010841 -0.010268 -0.009643 -0.008982 -0.008297 -0.007602 -0.006908 -0.006226 -0.005566 -0.004936 -0.004340 -0.003785 -0.003274 -0.002808 -0.002388 -0.002013 -0.001683 -0.001395 -0.001147 -0.000934 -0.000754 -0.000602 -0.000477 -0.000375 -0.000292 -0.000226 -0.000174 -0.000134 -0.000103 -0.000080 -0.000062 -0.000048 -0.000038 -0.000030 -0.000023 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000039 0.000045 0.000052 0.000058 0.000065 0.000073 0.000082 0.000093 0.000108 0.000126 0.000148 0.000177 0.000212 0.000255 0.000307 0.000369 0.000443 0.000530 0.000633 0.000753 0.000894 0.001057 0.001246 0.001462 0.001706 0.001979 0.002279 0.002605 0.002953 0.003319 0.003697 0.004081 0.004464 0.004840 0.005199 0.005533 0.005834 0.006090 0.006291 0.006427 0.006490 0.006470 0.006360 0.006155 0.005851 0.005445 0.004938 0.004330 0.003628 0.002836 0.001964 0.001024 0.000028 -0.001009 -0.002070 -0.003140 -0.004200 -0.005233 -0.006221 -0.007147 -0.007997 -0.008758 -0.009420 -0.009973 -0.010414 -0.010740 -0.010950 -0.011046 -0.011031 -0.010912 -0.010695 -0.010387 -0.010000 -0.009544 -0.009030 -0.008472 -0.007882 -0.007272 -0.006654 -0.006039 -0.005435 -0.004852 -0.004296 -0.003772 -0.003284 -0.002836 -0.002428 -0.002062 -0.001736 -0.001450 -0.001201 -0.000986 -0.000803 -0.000648 -0.000519 -0.000412 -0.000324 -0.000254 -0.000198 -0.000154 -0.000120 -0.000094 -0.000073 -0.000058 -0.000046 -0.000036 -0.000029 -0.000023 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000041 0.000047 0.000053 0.000059 0.000066 0.000074 0.000084 0.000096 0.000112 0.000131 0.000156 0.000186 0.000223 0.000268 0.000321 0.000384 0.000459 0.000546 0.000649 0.000768 0.000907 0.001067 0.001250 0.001458 0.001691 0.001948 0.002227 0.002526 0.002840 0.003166 0.003496 0.003826 0.004149 0.004458 0.004746 0.005003 0.005222 0.005394 0.005509 0.005560 0.005540 0.005442 0.005261 0.004995 0.004640 0.004197 0.003666 0.003053 0.002361 0.001599 0.000777 -0.000093 -0.000999 -0.001927 -0.002861 -0.003787 -0.004687 -0.005548 -0.006354 -0.007092 -0.007751 -0.008322 -0.008797 -0.009174 -0.009449 -0.009623 -0.009698 -0.009676 -0.009563 -0.009364 -0.009087 -0.008740 -0.008333 -0.007877 -0.007382 -0.006860 -0.006321 -0.005776 -0.005235 -0.004705 -0.004193 -0.003707 -0.003249 -0.002824 -0.002435 -0.002081 -0.001765 -0.001484 -0.001238 -0.001025 -0.000842 -0.000686 -0.000554 -0.000444 -0.000354 -0.000280 -0.000220 -0.000173 -0.000136 -0.000108 -0.000086 -0.000068 -0.000055 -0.000044 -0.000036 -0.000029 -0.000023 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000027 0.000032 0.000037 0.000042 0.000048 0.000053 0.000059 0.000066 0.000075 0.000086 0.000099 0.000116 0.000137 0.000163 0.000195 0.000233 0.000278 0.000332 0.000395 0.000470 0.000556 0.000657 0.000774 0.000908 0.001063 0.001239 0.001436 0.001654 0.001892 0.002147 0.002415 0.002693 0.002975 0.003257 0.003533 0.003796 0.004041 0.004260 0.004446 0.004590 0.004687 0.004728 0.004708 0.004621 0.004463 0.004232 0.003924 0.003540 0.003080 0.002548 0.001948 0.001287 0.000574 -0.000182 -0.000969 -0.001774 -0.002584 -0.003386 -0.004165 -0.004909 -0.005604 -0.006240 -0.006805 -0.007293 -0.007698 -0.008016 -0.008246 -0.008388 -0.008445 -0.008418 -0.008312 -0.008132 -0.007884 -0.007577 -0.007217 -0.006815 -0.006379 -0.005921 -0.005449 -0.004973 -0.004500 -0.004038 -0.003594 -0.003171 -0.002775 -0.002408 -0.002072 -0.001768 -0.001497 -0.001257 -0.001048 -0.000867 -0.000713 -0.000581 -0.000471 -0.000378 -0.000302 -0.000241 -0.000191 -0.000152 -0.000121 -0.000097 -0.000079 -0.000064 -0.000053 -0.000043 -0.000035 -0.000029 -0.000023 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000033 0.000038 0.000042 0.000048 0.000053 0.000059 0.000067 0.000076 0.000088 0.000102 0.000120 0.000142 0.000169 0.000201 0.000240 0.000286 0.000339 0.000402 0.000475 0.000559 0.000657 0.000769 0.000899 0.001046 0.001212 0.001396 0.001597 0.001813 0.002040 0.002276 0.002515 0.002754 0.002988 0.003210 0.003417 0.003601 0.003756 0.003877 0.003956 0.003989 0.003969 0.003893 0.003757 0.003558 0.003293 0.002963 0.002568 0.002110 0.001593 0.001023 0.000408 -0.000244 -0.000922 -0.001615 -0.002313 -0.003002 -0.003672 -0.004309 -0.004904 -0.005446 -0.005927 -0.006340 -0.006681 -0.006947 -0.007137 -0.007251 -0.007292 -0.007262 -0.007165 -0.007004 -0.006785 -0.006514 -0.006199 -0.005847 -0.005468 -0.005069 -0.004659 -0.004245 -0.003836 -0.003437 -0.003053 -0.002689 -0.002349 -0.002035 -0.001748 -0.001489 -0.001259 -0.001056 -0.000880 -0.000728 -0.000599 -0.000489 -0.000397 -0.000321 -0.000258 -0.000206 -0.000166 -0.000133 -0.000108 -0.000089 -0.000073 -0.000061 -0.000051 -0.000042 -0.000035 -0.000029 -0.000023 -0.000019 -0.000016 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000033 0.000037 0.000042 0.000047 0.000053 0.000059 0.000067 0.000077 0.000089 0.000104 0.000123 0.000146 0.000173 0.000206 0.000245 0.000290 0.000342 0.000403 0.000474 0.000555 0.000649 0.000757 0.000879 0.001018 0.001172 0.001340 0.001522 0.001713 0.001911 0.002112 0.002313 0.002509 0.002696 0.002868 0.003021 0.003150 0.003249 0.003314 0.003339 0.003320 0.003255 0.003138 0.002968 0.002742 0.002461 0.002123 0.001732 0.001290 0.000802 0.000275 -0.000283 -0.000863 -0.001456 -0.002053 -0.002641 -0.003212 -0.003754 -0.004258 -0.004716 -0.005120 -0.005466 -0.005750 -0.005970 -0.006125 -0.006216 -0.006245 -0.006213 -0.006124 -0.005982 -0.005790 -0.005554 -0.005281 -0.004976 -0.004648 -0.004303 -0.003950 -0.003594 -0.003242 -0.002899 -0.002571 -0.002261 -0.001971 -0.001704 -0.001461 -0.001243 -0.001049 -0.000880 -0.000733 -0.000607 -0.000500 -0.000409 -0.000333 -0.000270 -0.000219 -0.000177 -0.000144 -0.000117 -0.000097 -0.000081 -0.000068 -0.000058 -0.000049 -0.000042 -0.000035 -0.000029 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000014 0.000018 0.000021 0.000025 0.000029 0.000033 0.000037 0.000041 0.000047 0.000052 0.000059 0.000067 0.000078 0.000090 0.000106 0.000125 0.000149 0.000176 0.000209 0.000247 0.000291 0.000341 0.000400 0.000467 0.000545 0.000634 0.000735 0.000850 0.000978 0.001118 0.001269 0.001429 0.001594 0.001762 0.001930 0.002093 0.002247 0.002390 0.002516 0.002621 0.002702 0.002753 0.002773 0.002755 0.002699 0.002600 0.002455 0.002265 0.002026 0.001740 0.001408 0.001033 0.000619 0.000171 -0.000303 -0.000797 -0.001301 -0.001807 -0.002305 -0.002787 -0.003244 -0.003667 -0.004050 -0.004388 -0.004674 -0.004908 -0.005088 -0.005213 -0.005284 -0.005303 -0.005271 -0.005191 -0.005066 -0.004900 -0.004697 -0.004462 -0.004200 -0.003919 -0.003624 -0.003321 -0.003017 -0.002717 -0.002425 -0.002147 -0.001884 -0.001639 -0.001414 -0.001210 -0.001028 -0.000867 -0.000726 -0.000605 -0.000502 -0.000414 -0.000340 -0.000278 -0.000227 -0.000185 -0.000152 -0.000125 -0.000104 -0.000087 -0.000074 -0.000064 -0.000055 -0.000048 -0.000041 -0.000034 -0.000029 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000028 0.000032 0.000036 0.000041 0.000046 0.000052 0.000059 0.000067 0.000078 0.000091 0.000107 0.000127 0.000150 0.000177 0.000209 0.000246 0.000288 0.000336 0.000392 0.000456 0.000529 0.000612 0.000707 0.000812 0.000928 0.001053 0.001185 0.001321 0.001461 0.001599 0.001734 0.001861 0.001977 0.002080 0.002165 0.002229 0.002270 0.002284 0.002268 0.002220 0.002136 0.002015 0.001855 0.001654 0.001414 0.001134 0.000818 0.000468 0.000091 -0.000310 -0.000726 -0.001151 -0.001577 -0.001996 -0.002400 -0.002781 -0.003133 -0.003451 -0.003729 -0.003964 -0.004154 -0.004300 -0.004399 -0.004454 -0.004465 -0.004434 -0.004364 -0.004255 -0.004113 -0.003939 -0.003739 -0.003517 -0.003277 -0.003027 -0.002770 -0.002512 -0.002258 -0.002012 -0.001777 -0.001555 -0.001350 -0.001163 -0.000993 -0.000842 -0.000709 -0.000594 -0.000496 -0.000411 -0.000341 -0.000281 -0.000231 -0.000190 -0.000157 -0.000130 -0.000109 -0.000092 -0.000079 -0.000068 -0.000060 -0.000053 -0.000046 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000024 0.000028 0.000032 0.000035 0.000040 0.000045 0.000051 0.000058 0.000067 0.000078 0.000091 0.000108 0.000127 0.000150 0.000177 0.000207 0.000242 0.000282 0.000328 0.000380 0.000440 0.000508 0.000585 0.000671 0.000766 0.000868 0.000976 0.001089 0.001203 0.001317 0.001427 0.001530 0.001625 0.001707 0.001775 0.001826 0.001857 0.001867 0.001852 0.001811 0.001741 0.001640 0.001506 0.001339 0.001138 0.000904 0.000639 0.000347 0.000030 -0.000305 -0.000654 -0.001009 -0.001365 -0.001714 -0.002049 -0.002365 -0.002655 -0.002915 -0.003142 -0.003333 -0.003486 -0.003602 -0.003681 -0.003722 -0.003728 -0.003699 -0.003637 -0.003544 -0.003423 -0.003277 -0.003108 -0.002921 -0.002719 -0.002508 -0.002292 -0.002075 -0.001861 -0.001655 -0.001458 -0.001274 -0.001103 -0.000947 -0.000808 -0.000684 -0.000575 -0.000482 -0.000402 -0.000335 -0.000278 -0.000231 -0.000192 -0.000159 -0.000133 -0.000112 -0.000095 -0.000082 -0.000071 -0.000063 -0.000056 -0.000050 -0.000044 -0.000038 -0.000033 -0.000027 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000031 0.000034 0.000038 0.000043 0.000049 0.000057 0.000066 0.000077 0.000091 0.000107 0.000127 0.000149 0.000174 0.000203 0.000235 0.000273 0.000315 0.000364 0.000419 0.000482 0.000552 0.000629 0.000712 0.000801 0.000892 0.000985 0.001078 0.001167 0.001250 0.001326 0.001392 0.001445 0.001485 0.001509 0.001515 0.001501 0.001466 0.001407 0.001323 0.001212 0.001073 0.000907 0.000713 0.000493 0.000250 -0.000013 -0.000292 -0.000582 -0.000876 -0.001171 -0.001459 -0.001735 -0.001993 -0.002230 -0.002441 -0.002624 -0.002777 -0.002900 -0.002991 -0.003052 -0.003083 -0.003085 -0.003059 -0.003006 -0.002928 -0.002826 -0.002704 -0.002563 -0.002407 -0.002239 -0.002063 -0.001882 -0.001701 -0.001523 -0.001351 -0.001188 -0.001035 -0.000894 -0.000766 -0.000651 -0.000550 -0.000463 -0.000388 -0.000324 -0.000271 -0.000226 -0.000189 -0.000159 -0.000133 -0.000113 -0.000096 -0.000083 -0.000073 -0.000065 -0.000058 -0.000052 -0.000047 -0.000041 -0.000036 -0.000031 -0.000026 -0.000022 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000026 0.000029 0.000033 0.000037 0.000042 0.000048 0.000056 0.000065 0.000077 0.000090 0.000106 0.000124 0.000145 0.000169 0.000195 0.000226 0.000261 0.000300 0.000345 0.000396 0.000452 0.000515 0.000582 0.000653 0.000727 0.000803 0.000877 0.000949 0.001016 0.001076 0.001127 0.001169 0.001199 0.001217 0.001220 0.001208 0.001178 0.001129 0.001059 0.000967 0.000853 0.000715 0.000556 0.000375 0.000174 -0.000042 -0.000272 -0.000510 -0.000753 -0.000994 -0.001230 -0.001455 -0.001664 -0.001855 -0.002025 -0.002171 -0.002293 -0.002389 -0.002461 -0.002508 -0.002531 -0.002531 -0.002507 -0.002462 -0.002397 -0.002314 -0.002213 -0.002097 -0.001968 -0.001829 -0.001684 -0.001535 -0.001385 -0.001238 -0.001096 -0.000961 -0.000835 -0.000719 -0.000615 -0.000521 -0.000440 -0.000369 -0.000310 -0.000260 -0.000218 -0.000184 -0.000155 -0.000132 -0.000112 -0.000096 -0.000083 -0.000073 -0.000065 -0.000058 -0.000053 -0.000048 -0.000043 -0.000038 -0.000034 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000018 0.000021 0.000023 0.000025 0.000028 0.000031 0.000035 0.000040 0.000047 0.000054 0.000064 0.000075 0.000088 0.000103 0.000120 0.000139 0.000161 0.000186 0.000214 0.000246 0.000283 0.000324 0.000369 0.000419 0.000474 0.000531 0.000591 0.000651 0.000711 0.000768 0.000821 0.000868 0.000908 0.000940 0.000963 0.000975 0.000976 0.000965 0.000939 0.000898 0.000841 0.000765 0.000672 0.000559 0.000429 0.000281 0.000117 -0.000060 -0.000247 -0.000441 -0.000639 -0.000835 -0.001026 -0.001207 -0.001375 -0.001528 -0.001663 -0.001778 -0.001874 -0.001950 -0.002005 -0.002041 -0.002058 -0.002057 -0.002037 -0.002000 -0.001946 -0.001878 -0.001796 -0.001701 -0.001597 -0.001484 -0.001365 -0.001243 -0.001121 -0.001001 -0.000884 -0.000774 -0.000671 -0.000576 -0.000491 -0.000415 -0.000350 -0.000294 -0.000247 -0.000208 -0.000175 -0.000149 -0.000127 -0.000109 -0.000095 -0.000083 -0.000073 -0.000065 -0.000058 -0.000053 -0.000048 -0.000044 -0.000039 -0.000035 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000029 0.000033 0.000039 0.000045 0.000053 0.000062 0.000073 0.000085 0.000099 0.000114 0.000132 0.000152 0.000175 0.000201 0.000231 0.000264 0.000301 0.000341 0.000385 0.000431 0.000479 0.000527 0.000574 0.000619 0.000661 0.000697 0.000728 0.000752 0.000769 0.000777 0.000777 0.000766 0.000744 0.000710 0.000663 0.000601 0.000525 0.000434 0.000328 0.000208 0.000076 -0.000067 -0.000218 -0.000375 -0.000534 -0.000692 -0.000845 -0.000990 -0.001123 -0.001244 -0.001350 -0.001440 -0.001515 -0.001574 -0.001617 -0.001645 -0.001657 -0.001655 -0.001639 -0.001609 -0.001566 -0.001511 -0.001445 -0.001369 -0.001285 -0.001194 -0.001099 -0.001000 -0.000902 -0.000804 -0.000710 -0.000620 -0.000537 -0.000460 -0.000391 -0.000330 -0.000278 -0.000233 -0.000196 -0.000166 -0.000141 -0.000122 -0.000105 -0.000092 -0.000081 -0.000071 -0.000064 -0.000057 -0.000052 -0.000047 -0.000043 -0.000039 -0.000036 -0.000032 -0.000028 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000012 0.000014 0.000016 0.000017 0.000019 0.000020 0.000022 0.000025 0.000028 0.000032 0.000037 0.000043 0.000051 0.000059 0.000069 0.000081 0.000093 0.000108 0.000125 0.000143 0.000164 0.000188 0.000215 0.000245 0.000278 0.000313 0.000350 0.000388 0.000426 0.000463 0.000498 0.000530 0.000558 0.000582 0.000599 0.000611 0.000616 0.000614 0.000605 0.000586 0.000558 0.000519 0.000469 0.000408 0.000335 0.000250 0.000154 0.000048 -0.000066 -0.000187 -0.000312 -0.000439 -0.000565 -0.000686 -0.000800 -0.000905 -0.001000 -0.001082 -0.001153 -0.001211 -0.001256 -0.001290 -0.001311 -0.001321 -0.001319 -0.001306 -0.001282 -0.001248 -0.001205 -0.001153 -0.001093 -0.001026 -0.000954 -0.000878 -0.000800 -0.000721 -0.000643 -0.000568 -0.000496 -0.000429 -0.000367 -0.000312 -0.000263 -0.000221 -0.000186 -0.000157 -0.000134 -0.000115 -0.000100 -0.000088 -0.000078 -0.000070 -0.000062 -0.000056 -0.000051 -0.000046 -0.000042 -0.000039 -0.000035 -0.000032 -0.000029 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000009 0.000011 0.000013 0.000014 0.000015 0.000016 0.000018 0.000019 0.000021 0.000024 0.000027 0.000031 0.000036 0.000042 0.000049 0.000057 0.000066 0.000076 0.000088 0.000102 0.000117 0.000135 0.000154 0.000176 0.000201 0.000227 0.000255 0.000284 0.000314 0.000344 0.000373 0.000400 0.000425 0.000446 0.000463 0.000476 0.000484 0.000487 0.000484 0.000475 0.000460 0.000437 0.000405 0.000365 0.000316 0.000257 0.000190 0.000114 0.000031 -0.000060 -0.000155 -0.000254 -0.000354 -0.000452 -0.000547 -0.000637 -0.000719 -0.000792 -0.000856 -0.000911 -0.000955 -0.000991 -0.001017 -0.001033 -0.001041 -0.001040 -0.001030 -0.001012 -0.000985 -0.000952 -0.000911 -0.000864 -0.000812 -0.000756 -0.000696 -0.000634 -0.000573 -0.000512 -0.000452 -0.000396 -0.000343 -0.000294 -0.000250 -0.000211 -0.000178 -0.000150 -0.000127 -0.000109 -0.000095 -0.000084 -0.000075 -0.000068 -0.000061 -0.000055 -0.000050 -0.000046 -0.000042 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000018 0.000020 0.000023 0.000026 0.000030 0.000034 0.000040 0.000046 0.000054 0.000062 0.000072 0.000084 0.000096 0.000111 0.000127 0.000145 0.000165 0.000187 0.000209 0.000232 0.000256 0.000279 0.000301 0.000322 0.000340 0.000356 0.000368 0.000377 0.000382 0.000383 0.000380 0.000372 0.000360 0.000341 0.000316 0.000284 0.000245 0.000199 0.000146 0.000086 0.000021 -0.000049 -0.000124 -0.000200 -0.000278 -0.000355 -0.000428 -0.000497 -0.000561 -0.000618 -0.000667 -0.000709 -0.000744 -0.000771 -0.000791 -0.000805 -0.000811 -0.000810 -0.000803 -0.000790 -0.000770 -0.000744 -0.000713 -0.000677 -0.000637 -0.000593 -0.000547 -0.000500 -0.000452 -0.000405 -0.000359 -0.000315 -0.000274 -0.000236 -0.000201 -0.000171 -0.000145 -0.000123 -0.000105 -0.000091 -0.000080 -0.000072 -0.000065 -0.000060 -0.000055 -0.000050 -0.000046 -0.000042 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000020 0.000022 0.000025 0.000029 0.000033 0.000038 0.000045 0.000052 0.000060 0.000070 0.000080 0.000093 0.000106 0.000121 0.000137 0.000155 0.000173 0.000191 0.000209 0.000227 0.000244 0.000259 0.000272 0.000284 0.000292 0.000298 0.000301 0.000301 0.000298 0.000291 0.000281 0.000266 0.000246 0.000221 0.000190 0.000154 0.000113 0.000067 0.000017 -0.000037 -0.000094 -0.000153 -0.000212 -0.000271 -0.000327 -0.000380 -0.000429 -0.000473 -0.000511 -0.000544 -0.000571 -0.000592 -0.000608 -0.000619 -0.000624 -0.000624 -0.000619 -0.000610 -0.000595 -0.000576 -0.000553 -0.000525 -0.000495 -0.000461 -0.000426 -0.000390 -0.000354 -0.000318 -0.000284 -0.000251 -0.000219 -0.000190 -0.000163 -0.000140 -0.000119 -0.000102 -0.000089 -0.000078 -0.000070 -0.000063 -0.000058 -0.000054 -0.000050 -0.000046 -0.000042 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000024 -0.000021 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000019 0.000022 0.000024 0.000028 0.000032 0.000038 0.000044 0.000051 0.000059 0.000068 0.000079 0.000090 0.000102 0.000115 0.000129 0.000143 0.000158 0.000171 0.000185 0.000197 0.000208 0.000218 0.000226 0.000231 0.000235 0.000237 0.000236 0.000233 0.000228 0.000219 0.000208 0.000192 0.000173 0.000149 0.000122 0.000090 0.000055 0.000017 -0.000024 -0.000067 -0.000112 -0.000156 -0.000201 -0.000243 -0.000284 -0.000321 -0.000355 -0.000385 -0.000411 -0.000432 -0.000449 -0.000461 -0.000470 -0.000474 -0.000475 -0.000472 -0.000465 -0.000455 -0.000441 -0.000424 -0.000403 -0.000380 -0.000355 -0.000329 -0.000302 -0.000275 -0.000249 -0.000223 -0.000199 -0.000176 -0.000154 -0.000134 -0.000116 -0.000100 -0.000087 -0.000076 -0.000068 -0.000062 -0.000057 -0.000052 -0.000049 -0.000046 -0.000042 -0.000039 -0.000036 -0.000032 -0.000029 -0.000027 -0.000024 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000019 0.000021 0.000024 0.000028 0.000033 0.000038 0.000044 0.000051 0.000059 0.000068 0.000077 0.000087 0.000098 0.000109 0.000120 0.000131 0.000141 0.000151 0.000160 0.000167 0.000174 0.000179 0.000183 0.000185 0.000186 0.000185 0.000182 0.000178 0.000172 0.000163 0.000152 0.000137 0.000119 0.000098 0.000074 0.000047 0.000018 -0.000012 -0.000044 -0.000077 -0.000110 -0.000143 -0.000175 -0.000206 -0.000234 -0.000261 -0.000284 -0.000304 -0.000321 -0.000335 -0.000345 -0.000351 -0.000355 -0.000357 -0.000355 -0.000351 -0.000344 -0.000334 -0.000321 -0.000306 -0.000290 -0.000271 -0.000252 -0.000232 -0.000213 -0.000193 -0.000175 -0.000157 -0.000140 -0.000125 -0.000110 -0.000097 -0.000085 -0.000075 -0.000067 -0.000061 -0.000056 -0.000052 -0.000048 -0.000045 -0.000042 -0.000039 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000022 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000019 0.000022 0.000025 0.000029 0.000033 0.000039 0.000045 0.000052 0.000059 0.000067 0.000075 0.000084 0.000092 0.000101 0.000109 0.000116 0.000123 0.000129 0.000134 0.000138 0.000142 0.000144 0.000145 0.000145 0.000145 0.000143 0.000140 0.000136 0.000129 0.000121 0.000110 0.000096 0.000080 0.000062 0.000042 0.000021 -0.000002 -0.000025 -0.000049 -0.000073 -0.000097 -0.000121 -0.000144 -0.000166 -0.000187 -0.000205 -0.000221 -0.000235 -0.000246 -0.000254 -0.000259 -0.000263 -0.000264 -0.000264 -0.000261 -0.000257 -0.000250 -0.000241 -0.000231 -0.000219 -0.000205 -0.000191 -0.000177 -0.000163 -0.000149 -0.000136 -0.000124 -0.000112 -0.000101 -0.000091 -0.000081 -0.000073 -0.000066 -0.000060 -0.000055 -0.000051 -0.000047 -0.000044 -0.000042 -0.000039 -0.000036 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000020 0.000022 0.000026 0.000030 0.000035 0.000040 0.000046 0.000052 0.000059 0.000065 0.000072 0.000078 0.000084 0.000090 0.000095 0.000100 0.000104 0.000107 0.000110 0.000112 0.000113 0.000114 0.000114 0.000113 0.000112 0.000111 0.000108 0.000103 0.000097 0.000089 0.000079 0.000067 0.000054 0.000039 0.000023 0.000007 -0.000010 -0.000027 -0.000045 -0.000062 -0.000079 -0.000097 -0.000113 -0.000130 -0.000144 -0.000157 -0.000168 -0.000177 -0.000184 -0.000188 -0.000191 -0.000193 -0.000193 -0.000192 -0.000190 -0.000186 -0.000180 -0.000173 -0.000164 -0.000155 -0.000145 -0.000135 -0.000125 -0.000115 -0.000106 -0.000097 -0.000089 -0.000082 -0.000075 -0.000068 -0.000062 -0.000057 -0.000053 -0.000049 -0.000046 -0.000043 -0.000041 -0.000039 -0.000036 -0.000033 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000020 0.000023 0.000027 0.000031 0.000036 0.000041 0.000046 0.000052 0.000057 0.000062 0.000066 0.000070 0.000074 0.000077 0.000080 0.000083 0.000085 0.000086 0.000087 0.000088 0.000089 0.000089 0.000089 0.000089 0.000088 0.000086 0.000083 0.000079 0.000074 0.000067 0.000058 0.000048 0.000037 0.000025 0.000013 0.000001 -0.000011 -0.000023 -0.000036 -0.000048 -0.000061 -0.000074 -0.000087 -0.000099 -0.000109 -0.000118 -0.000125 -0.000131 -0.000135 -0.000137 -0.000139 -0.000140 -0.000140 -0.000139 -0.000137 -0.000134 -0.000129 -0.000123 -0.000116 -0.000109 -0.000102 -0.000095 -0.000088 -0.000082 -0.000076 -0.000071 -0.000066 -0.000061 -0.000057 -0.000053 -0.000050 -0.000047 -0.000044 -0.000042 -0.000039 -0.000037 -0.000035 -0.000033 -0.000030 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000019 0.000021 0.000025 0.000028 0.000032 0.000037 0.000041 0.000045 0.000049 0.000053 0.000056 0.000058 0.000061 0.000063 0.000064 0.000066 0.000067 0.000068 0.000068 0.000069 0.000069 0.000070 0.000070 0.000070 0.000070 0.000069 0.000068 0.000065 0.000062 0.000057 0.000050 0.000043 0.000035 0.000026 0.000017 0.000009 -0.000000 -0.000009 -0.000017 -0.000026 -0.000036 -0.000046 -0.000056 -0.000065 -0.000074 -0.000081 -0.000087 -0.000092 -0.000095 -0.000098 -0.000100 -0.000101 -0.000102 -0.000102 -0.000101 -0.000099 -0.000097 -0.000093 -0.000088 -0.000083 -0.000078 -0.000072 -0.000068 -0.000063 -0.000059 -0.000056 -0.000053 -0.000050 -0.000047 -0.000045 -0.000043 -0.000041 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000024 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000022 0.000025 0.000029 0.000032 0.000036 0.000039 0.000042 0.000045 0.000047 0.000048 0.000049 0.000050 0.000051 0.000052 0.000052 0.000053 0.000053 0.000054 0.000054 0.000055 0.000055 0.000056 0.000056 0.000056 0.000055 0.000054 0.000052 0.000048 0.000043 0.000038 0.000032 0.000026 0.000019 0.000013 0.000007 0.000001 -0.000005 -0.000012 -0.000019 -0.000026 -0.000034 -0.000041 -0.000048 -0.000054 -0.000059 -0.000063 -0.000066 -0.000069 -0.000071 -0.000073 -0.000074 -0.000075 -0.000075 -0.000075 -0.000073 -0.000071 -0.000067 -0.000064 -0.000060 -0.000056 -0.000052 -0.000049 -0.000046 -0.000044 -0.000042 -0.000041 -0.000039 -0.000038 -0.000037 -0.000036 -0.000034 -0.000033 -0.000031 -0.000030 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000001 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000028 0.000031 0.000034 0.000036 0.000038 0.000039 0.000040 0.000040 0.000040 0.000041 0.000041 0.000041 0.000041 0.000042 0.000042 0.000043 0.000043 0.000044 0.000044 0.000045 0.000045 0.000045 0.000044 0.000043 0.000040 0.000037 0.000033 0.000029 0.000024 0.000019 0.000015 0.000010 0.000006 0.000002 -0.000002 -0.000007 -0.000013 -0.000019 -0.000025 -0.000030 -0.000035 -0.000039 -0.000043 -0.000046 -0.000049 -0.000051 -0.000053 -0.000055 -0.000057 -0.000057 -0.000057 -0.000056 -0.000055 -0.000052 -0.000049 -0.000046 -0.000043 -0.000040 -0.000038 -0.000036 -0.000035 -0.000034 -0.000033 -0.000032 -0.000032 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000027 0.000029 0.000030 0.000032 0.000032 0.000033 0.000033 0.000033 0.000032 0.000032 0.000032 0.000032 0.000033 0.000033 0.000034 0.000034 0.000035 0.000035 0.000036 0.000036 0.000036 0.000036 0.000035 0.000033 0.000031 0.000028 0.000025 0.000021 0.000018 0.000015 0.000011 0.000008 0.000006 0.000002 -0.000001 -0.000005 -0.000009 -0.000014 -0.000018 -0.000022 -0.000026 -0.000029 -0.000032 -0.000035 -0.000038 -0.000040 -0.000042 -0.000044 -0.000045 -0.000045 -0.000045 -0.000043 -0.000041 -0.000039 -0.000037 -0.000034 -0.000032 -0.000030 -0.000029 -0.000028 -0.000027 -0.000027 -0.000027 -0.000026 -0.000026 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000026 0.000027 0.000027 0.000027 0.000027 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000027 0.000027 0.000027 0.000028 0.000028 0.000028 0.000028 0.000028 0.000028 0.000027 0.000025 0.000023 0.000021 0.000018 0.000015 0.000013 0.000011 0.000008 0.000007 0.000004 0.000002 -0.000001 -0.000004 -0.000007 -0.000010 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000031 -0.000033 -0.000035 -0.000036 -0.000036 -0.000036 -0.000035 -0.000034 -0.000032 -0.000029 -0.000027 -0.000025 -0.000024 -0.000023 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000020 0.000021 0.000022 0.000022 0.000022 0.000022 0.000022 0.000021 0.000021 0.000020 0.000020 0.000020 0.000021 0.000021 0.000021 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000021 0.000021 0.000020 0.000018 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000012 -0.000015 -0.000018 -0.000020 -0.000023 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000030 -0.000029 -0.000028 -0.000026 -0.000024 -0.000022 -0.000021 -0.000020 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000017 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000017 0.000018 0.000018 0.000019 0.000019 0.000018 0.000018 0.000017 0.000017 0.000017 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000022 -0.000024 -0.000024 -0.000025 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000006 0.000006 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000006 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode50_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000006 0.000008 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000010 -0.000011 -0.000011 -0.000012 -0.000011 -0.000011 -0.000009 -0.000008 -0.000005 -0.000003 -0.000000 0.000002 0.000005 0.000008 0.000011 0.000014 0.000016 0.000018 0.000019 0.000019 0.000019 0.000018 0.000016 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000012 -0.000009 -0.000006 -0.000003 0.000000 0.000004 0.000008 0.000012 0.000016 0.000020 0.000023 0.000026 0.000028 0.000028 0.000028 0.000027 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000022 -0.000022 -0.000023 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000011 -0.000007 -0.000002 0.000003 0.000008 0.000013 0.000019 0.000024 0.000030 0.000034 0.000038 0.000040 0.000041 0.000041 0.000039 0.000037 0.000033 0.000030 0.000026 0.000022 0.000019 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000031 -0.000032 -0.000033 -0.000034 -0.000035 -0.000036 -0.000037 -0.000038 -0.000038 -0.000039 -0.000039 -0.000039 -0.000038 -0.000037 -0.000035 -0.000032 -0.000028 -0.000023 -0.000018 -0.000012 -0.000006 0.000000 0.000007 0.000014 0.000021 0.000029 0.000037 0.000044 0.000050 0.000054 0.000058 0.000059 0.000059 0.000058 0.000055 0.000050 0.000046 0.000041 0.000036 0.000032 0.000028 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000014 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000025 -0.000028 -0.000032 -0.000036 -0.000039 -0.000042 -0.000045 -0.000048 -0.000050 -0.000053 -0.000055 -0.000057 -0.000059 -0.000061 -0.000062 -0.000063 -0.000063 -0.000063 -0.000062 -0.000059 -0.000056 -0.000052 -0.000046 -0.000039 -0.000031 -0.000023 -0.000014 -0.000005 0.000004 0.000014 0.000024 0.000034 0.000045 0.000055 0.000064 0.000073 0.000079 0.000084 0.000086 0.000086 0.000084 0.000081 0.000076 0.000070 0.000063 0.000057 0.000051 0.000045 0.000041 0.000037 0.000034 0.000031 0.000028 0.000025 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000043 -0.000048 -0.000054 -0.000059 -0.000064 -0.000068 -0.000073 -0.000077 -0.000081 -0.000086 -0.000090 -0.000093 -0.000096 -0.000098 -0.000100 -0.000100 -0.000098 -0.000096 -0.000091 -0.000085 -0.000077 -0.000067 -0.000056 -0.000043 -0.000030 -0.000016 -0.000003 0.000011 0.000025 0.000040 0.000054 0.000069 0.000082 0.000095 0.000106 0.000115 0.000121 0.000125 0.000125 0.000123 0.000119 0.000112 0.000105 0.000096 0.000088 0.000079 0.000072 0.000065 0.000058 0.000053 0.000048 0.000043 0.000038 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000033 -0.000040 -0.000047 -0.000055 -0.000063 -0.000071 -0.000079 -0.000087 -0.000095 -0.000102 -0.000110 -0.000117 -0.000124 -0.000130 -0.000137 -0.000143 -0.000148 -0.000151 -0.000153 -0.000153 -0.000150 -0.000145 -0.000138 -0.000127 -0.000114 -0.000098 -0.000080 -0.000061 -0.000041 -0.000020 0.000001 0.000021 0.000042 0.000063 0.000083 0.000103 0.000122 0.000140 0.000155 0.000167 0.000175 0.000180 0.000181 0.000179 0.000173 0.000165 0.000155 0.000144 0.000132 0.000121 0.000110 0.000099 0.000090 0.000081 0.000072 0.000064 0.000056 0.000049 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000014 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000039 -0.000047 -0.000057 -0.000068 -0.000079 -0.000091 -0.000103 -0.000115 -0.000127 -0.000139 -0.000151 -0.000162 -0.000173 -0.000185 -0.000195 -0.000206 -0.000215 -0.000222 -0.000227 -0.000230 -0.000229 -0.000225 -0.000217 -0.000205 -0.000189 -0.000168 -0.000144 -0.000117 -0.000088 -0.000058 -0.000026 0.000005 0.000036 0.000066 0.000096 0.000125 0.000153 0.000180 0.000203 0.000224 0.000240 0.000252 0.000258 0.000260 0.000257 0.000251 0.000240 0.000227 0.000212 0.000196 0.000180 0.000164 0.000149 0.000134 0.000120 0.000107 0.000094 0.000083 0.000072 0.000062 0.000053 0.000045 0.000038 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000003 -0.000005 -0.000009 -0.000013 -0.000019 -0.000025 -0.000034 -0.000043 -0.000054 -0.000067 -0.000081 -0.000096 -0.000112 -0.000129 -0.000147 -0.000165 -0.000183 -0.000201 -0.000219 -0.000237 -0.000254 -0.000271 -0.000288 -0.000303 -0.000317 -0.000328 -0.000336 -0.000339 -0.000338 -0.000332 -0.000320 -0.000301 -0.000277 -0.000247 -0.000211 -0.000171 -0.000128 -0.000083 -0.000037 0.000010 0.000055 0.000100 0.000143 0.000185 0.000224 0.000260 0.000293 0.000321 0.000343 0.000358 0.000368 0.000371 0.000368 0.000359 0.000345 0.000328 0.000308 0.000286 0.000263 0.000240 0.000218 0.000196 0.000175 0.000155 0.000137 0.000119 0.000103 0.000089 0.000076 0.000064 0.000054 0.000045 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000008 -0.000012 -0.000018 -0.000026 -0.000035 -0.000047 -0.000060 -0.000076 -0.000093 -0.000113 -0.000134 -0.000157 -0.000182 -0.000207 -0.000234 -0.000260 -0.000287 -0.000314 -0.000341 -0.000368 -0.000394 -0.000418 -0.000441 -0.000461 -0.000477 -0.000488 -0.000493 -0.000491 -0.000481 -0.000463 -0.000436 -0.000401 -0.000357 -0.000306 -0.000248 -0.000185 -0.000120 -0.000052 0.000015 0.000081 0.000146 0.000208 0.000267 0.000322 0.000373 0.000417 0.000455 0.000485 0.000506 0.000520 0.000524 0.000520 0.000509 0.000491 0.000468 0.000440 0.000410 0.000378 0.000346 0.000313 0.000282 0.000251 0.000222 0.000195 0.000170 0.000146 0.000125 0.000107 0.000090 0.000076 0.000064 0.000053 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000012 -0.000018 -0.000026 -0.000036 -0.000049 -0.000065 -0.000083 -0.000105 -0.000129 -0.000156 -0.000186 -0.000219 -0.000253 -0.000290 -0.000328 -0.000366 -0.000406 -0.000446 -0.000486 -0.000525 -0.000563 -0.000599 -0.000632 -0.000661 -0.000683 -0.000699 -0.000705 -0.000702 -0.000687 -0.000661 -0.000623 -0.000572 -0.000510 -0.000437 -0.000355 -0.000266 -0.000172 -0.000076 0.000020 0.000115 0.000207 0.000295 0.000378 0.000455 0.000525 0.000586 0.000638 0.000679 0.000708 0.000726 0.000733 0.000729 0.000714 0.000690 0.000659 0.000622 0.000580 0.000535 0.000490 0.000443 0.000398 0.000355 0.000313 0.000274 0.000238 0.000205 0.000175 0.000149 0.000126 0.000106 0.000088 0.000074 0.000061 0.000050 0.000041 0.000033 0.000027 0.000022 0.000018 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000003 -0.000006 -0.000011 -0.000018 -0.000026 -0.000037 -0.000051 -0.000069 -0.000090 -0.000115 -0.000144 -0.000177 -0.000215 -0.000256 -0.000302 -0.000350 -0.000402 -0.000455 -0.000511 -0.000568 -0.000625 -0.000683 -0.000740 -0.000795 -0.000846 -0.000893 -0.000933 -0.000965 -0.000985 -0.000993 -0.000987 -0.000966 -0.000928 -0.000874 -0.000802 -0.000715 -0.000613 -0.000499 -0.000375 -0.000244 -0.000110 0.000025 0.000158 0.000287 0.000410 0.000526 0.000633 0.000729 0.000813 0.000883 0.000939 0.000980 0.001005 0.001014 0.001009 0.000990 0.000959 0.000917 0.000866 0.000809 0.000747 0.000684 0.000619 0.000556 0.000494 0.000436 0.000381 0.000331 0.000284 0.000243 0.000206 0.000173 0.000145 0.000121 0.000101 0.000083 0.000069 0.000056 0.000045 0.000037 0.000030 0.000024 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 -0.000000 -0.000003 -0.000006 -0.000011 -0.000018 -0.000026 -0.000038 -0.000053 -0.000072 -0.000095 -0.000124 -0.000158 -0.000197 -0.000243 -0.000294 -0.000351 -0.000414 -0.000481 -0.000553 -0.000628 -0.000706 -0.000786 -0.000867 -0.000948 -0.001029 -0.001106 -0.001178 -0.001243 -0.001298 -0.001340 -0.001367 -0.001376 -0.001366 -0.001335 -0.001282 -0.001205 -0.001106 -0.000986 -0.000846 -0.000689 -0.000520 -0.000340 -0.000156 0.000029 0.000212 0.000390 0.000560 0.000718 0.000865 0.000996 0.001110 0.001206 0.001282 0.001337 0.001372 0.001386 0.001380 0.001356 0.001315 0.001259 0.001191 0.001114 0.001030 0.000942 0.000853 0.000766 0.000681 0.000600 0.000524 0.000454 0.000391 0.000333 0.000282 0.000237 0.000198 0.000165 0.000137 0.000113 0.000092 0.000075 0.000061 0.000049 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000002 0.000001 -0.000002 -0.000006 -0.000011 -0.000018 -0.000027 -0.000039 -0.000054 -0.000074 -0.000100 -0.000131 -0.000169 -0.000215 -0.000269 -0.000330 -0.000400 -0.000478 -0.000563 -0.000655 -0.000754 -0.000857 -0.000965 -0.001076 -0.001188 -0.001301 -0.001411 -0.001517 -0.001615 -0.001703 -0.001776 -0.001831 -0.001865 -0.001875 -0.001859 -0.001813 -0.001738 -0.001633 -0.001498 -0.001335 -0.001146 -0.000935 -0.000706 -0.000465 -0.000217 0.000032 0.000280 0.000520 0.000749 0.000963 0.001161 0.001338 0.001492 0.001622 0.001724 0.001800 0.001847 0.001868 0.001862 0.001832 0.001779 0.001705 0.001615 0.001512 0.001400 0.001282 0.001162 0.001043 0.000927 0.000817 0.000714 0.000618 0.000531 0.000453 0.000383 0.000321 0.000268 0.000222 0.000183 0.000151 0.000123 0.000099 0.000080 0.000064 0.000051 0.000040 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000002 -0.000000 -0.000004 -0.000010 -0.000017 -0.000026 -0.000039 -0.000055 -0.000076 -0.000103 -0.000137 -0.000179 -0.000230 -0.000291 -0.000363 -0.000446 -0.000540 -0.000645 -0.000760 -0.000885 -0.001019 -0.001159 -0.001305 -0.001455 -0.001608 -0.001759 -0.001908 -0.002049 -0.002180 -0.002295 -0.002390 -0.002460 -0.002501 -0.002510 -0.002483 -0.002419 -0.002315 -0.002172 -0.001991 -0.001773 -0.001522 -0.001243 -0.000942 -0.000624 -0.000297 0.000034 0.000361 0.000679 0.000983 0.001268 0.001530 0.001766 0.001972 0.002144 0.002282 0.002384 0.002450 0.002480 0.002476 0.002439 0.002372 0.002278 0.002161 0.002026 0.001878 0.001721 0.001562 0.001403 0.001248 0.001101 0.000962 0.000833 0.000715 0.000609 0.000514 0.000431 0.000359 0.000296 0.000244 0.000199 0.000161 0.000130 0.000103 0.000082 0.000064 0.000050 0.000039 0.000030 0.000023 0.000018 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000004 0.000002 -0.000002 -0.000007 -0.000015 -0.000025 -0.000038 -0.000055 -0.000077 -0.000105 -0.000140 -0.000185 -0.000241 -0.000309 -0.000390 -0.000486 -0.000597 -0.000722 -0.000862 -0.001017 -0.001183 -0.001362 -0.001549 -0.001744 -0.001943 -0.002145 -0.002345 -0.002540 -0.002724 -0.002892 -0.003039 -0.003159 -0.003245 -0.003293 -0.003298 -0.003257 -0.003166 -0.003026 -0.002835 -0.002595 -0.002310 -0.001983 -0.001621 -0.001231 -0.000819 -0.000396 0.000032 0.000456 0.000870 0.001265 0.001637 0.001980 0.002289 0.002558 0.002786 0.002970 0.003107 0.003197 0.003242 0.003241 0.003198 0.003115 0.002997 0.002848 0.002675 0.002484 0.002281 0.002072 0.001864 0.001660 0.001465 0.001281 0.001110 0.000953 0.000811 0.000684 0.000572 0.000475 0.000391 0.000320 0.000260 0.000209 0.000167 0.000132 0.000104 0.000080 0.000062 0.000047 0.000036 0.000027 0.000021 0.000016 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000005 0.000002 -0.000003 -0.000010 -0.000020 -0.000034 -0.000052 -0.000074 -0.000103 -0.000141 -0.000188 -0.000247 -0.000321 -0.000410 -0.000518 -0.000644 -0.000790 -0.000955 -0.001140 -0.001343 -0.001563 -0.001797 -0.002043 -0.002298 -0.002558 -0.002819 -0.003077 -0.003326 -0.003560 -0.003772 -0.003955 -0.004101 -0.004203 -0.004255 -0.004252 -0.004190 -0.004065 -0.003878 -0.003628 -0.003317 -0.002951 -0.002533 -0.002072 -0.001576 -0.001054 -0.000517 0.000026 0.000566 0.001092 0.001597 0.002073 0.002513 0.002910 0.003258 0.003555 0.003795 0.003977 0.004101 0.004165 0.004173 0.004125 0.004026 0.003882 0.003697 0.003480 0.003238 0.002979 0.002712 0.002444 0.002180 0.001926 0.001685 0.001461 0.001254 0.001067 0.000899 0.000751 0.000621 0.000510 0.000415 0.000335 0.000268 0.000213 0.000167 0.000130 0.000100 0.000075 0.000057 0.000042 0.000031 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000009 0.000007 0.000003 -0.000004 -0.000013 -0.000027 -0.000045 -0.000068 -0.000098 -0.000136 -0.000185 -0.000247 -0.000324 -0.000421 -0.000538 -0.000678 -0.000843 -0.001033 -0.001248 -0.001488 -0.001752 -0.002036 -0.002339 -0.002655 -0.002982 -0.003314 -0.003646 -0.003971 -0.004282 -0.004571 -0.004831 -0.005051 -0.005223 -0.005339 -0.005392 -0.005375 -0.005284 -0.005116 -0.004871 -0.004550 -0.004155 -0.003693 -0.003170 -0.002595 -0.001977 -0.001329 -0.000660 0.000015 0.000687 0.001344 0.001976 0.002572 0.003125 0.003627 0.004070 0.004449 0.004759 0.004999 0.005165 0.005258 0.005279 0.005231 0.005118 0.004946 0.004722 0.004455 0.004156 0.003833 0.003498 0.003158 0.002823 0.002498 0.002189 0.001899 0.001631 0.001387 0.001168 0.000974 0.000804 0.000658 0.000533 0.000428 0.000341 0.000268 0.000209 0.000161 0.000122 0.000091 0.000067 0.000049 0.000035 0.000025 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000013 0.000012 0.000009 0.000004 -0.000004 -0.000016 -0.000033 -0.000056 -0.000086 -0.000125 -0.000174 -0.000238 -0.000318 -0.000419 -0.000543 -0.000694 -0.000875 -0.001087 -0.001332 -0.001608 -0.001916 -0.002252 -0.002614 -0.002998 -0.003398 -0.003809 -0.004223 -0.004635 -0.005035 -0.005414 -0.005763 -0.006071 -0.006329 -0.006525 -0.006650 -0.006697 -0.006658 -0.006529 -0.006307 -0.005992 -0.005587 -0.005096 -0.004525 -0.003883 -0.003180 -0.002427 -0.001638 -0.000825 -0.000002 0.000817 0.001619 0.002393 0.003126 0.003807 0.004429 0.004981 0.005458 0.005853 0.006162 0.006383 0.006515 0.006558 0.006516 0.006392 0.006194 0.005930 0.005611 0.005249 0.004855 0.004442 0.004021 0.003602 0.003193 0.002802 0.002433 0.002091 0.001779 0.001497 0.001246 0.001027 0.000837 0.000676 0.000540 0.000427 0.000334 0.000258 0.000196 0.000147 0.000108 0.000078 0.000055 0.000038 0.000026 0.000018 0.000013 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000017 0.000017 0.000014 0.000008 -0.000002 -0.000017 -0.000038 -0.000067 -0.000105 -0.000155 -0.000218 -0.000299 -0.000402 -0.000531 -0.000690 -0.000883 -0.001113 -0.001382 -0.001691 -0.002041 -0.002428 -0.002850 -0.003303 -0.003781 -0.004277 -0.004783 -0.005290 -0.005789 -0.006269 -0.006720 -0.007129 -0.007485 -0.007776 -0.007990 -0.008117 -0.008148 -0.008077 -0.007898 -0.007611 -0.007215 -0.006715 -0.006116 -0.005425 -0.004653 -0.003811 -0.002913 -0.001973 -0.001005 -0.000026 0.000950 0.001909 0.002835 0.003716 0.004539 0.005294 0.005969 0.006558 0.007052 0.007446 0.007735 0.007918 0.007994 0.007966 0.007838 0.007619 0.007318 0.006947 0.006519 0.006049 0.005551 0.005039 0.004525 0.004021 0.003535 0.003074 0.002644 0.002249 0.001892 0.001574 0.001295 0.001053 0.000847 0.000673 0.000529 0.000410 0.000314 0.000236 0.000174 0.000126 0.000088 0.000060 0.000040 0.000026 0.000016 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000017 0.000020 0.000023 0.000024 0.000024 0.000021 0.000014 0.000003 -0.000016 -0.000041 -0.000077 -0.000124 -0.000186 -0.000266 -0.000368 -0.000498 -0.000661 -0.000861 -0.001103 -0.001392 -0.001728 -0.002114 -0.002548 -0.003028 -0.003550 -0.004106 -0.004690 -0.005292 -0.005902 -0.006509 -0.007100 -0.007662 -0.008184 -0.008650 -0.009048 -0.009364 -0.009586 -0.009703 -0.009706 -0.009590 -0.009349 -0.008984 -0.008496 -0.007890 -0.007174 -0.006356 -0.005448 -0.004463 -0.003416 -0.002321 -0.001196 -0.000057 0.001080 0.002198 0.003283 0.004318 0.005290 0.006187 0.006998 0.007710 0.008317 0.008809 0.009181 0.009429 0.009552 0.009551 0.009431 0.009199 0.008867 0.008447 0.007955 0.007407 0.006820 0.006210 0.005593 0.004982 0.004389 0.003823 0.003293 0.002803 0.002358 0.001960 0.001610 0.001306 0.001046 0.000828 0.000646 0.000497 0.000376 0.000279 0.000203 0.000143 0.000097 0.000064 0.000040 0.000023 0.000012 0.000006 0.000002 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000031 0.000034 0.000035 0.000032 0.000025 0.000012 -0.000009 -0.000040 -0.000083 -0.000140 -0.000216 -0.000315 -0.000443 -0.000604 -0.000806 -0.001055 -0.001355 -0.001711 -0.002126 -0.002599 -0.003130 -0.003715 -0.004347 -0.005018 -0.005718 -0.006434 -0.007154 -0.007862 -0.008546 -0.009188 -0.009774 -0.010289 -0.010717 -0.011045 -0.011261 -0.011352 -0.011313 -0.011136 -0.010819 -0.010364 -0.009774 -0.009055 -0.008217 -0.007270 -0.006226 -0.005100 -0.003907 -0.002664 -0.001387 -0.000094 0.001197 0.002471 0.003709 0.004897 0.006020 0.007064 0.008015 0.008861 0.009591 0.010195 0.010665 0.010994 0.011180 0.011222 0.011125 0.010894 0.010542 0.010082 0.009531 0.008908 0.008232 0.007522 0.006796 0.006071 0.005361 0.004679 0.004036 0.003439 0.002894 0.002405 0.001972 0.001596 0.001274 0.001003 0.000777 0.000593 0.000443 0.000324 0.000230 0.000158 0.000104 0.000064 0.000036 0.000017 0.000005 -0.000002 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000024 0.000028 0.000034 0.000039 0.000044 0.000049 0.000051 0.000049 0.000042 0.000028 0.000004 -0.000031 -0.000081 -0.000150 -0.000242 -0.000363 -0.000519 -0.000717 -0.000964 -0.001267 -0.001634 -0.002066 -0.002569 -0.003140 -0.003779 -0.004478 -0.005231 -0.006024 -0.006846 -0.007681 -0.008511 -0.009320 -0.010090 -0.010803 -0.011442 -0.011991 -0.012433 -0.012754 -0.012943 -0.012990 -0.012889 -0.012635 -0.012228 -0.011672 -0.010973 -0.010138 -0.009178 -0.008105 -0.006934 -0.005678 -0.004354 -0.002978 -0.001567 -0.000138 0.001291 0.002703 0.004083 0.005413 0.006679 0.007865 0.008956 0.009940 0.010801 0.011529 0.012110 0.012538 0.012805 0.012910 0.012854 0.012643 0.012288 0.011803 0.011206 0.010518 0.009758 0.008950 0.008114 0.007271 0.006438 0.005632 0.004867 0.004152 0.003496 0.002904 0.002379 0.001921 0.001528 0.001196 0.000920 0.000694 0.000512 0.000367 0.000254 0.000168 0.000104 0.000058 0.000027 0.000006 -0.000007 -0.000013 -0.000016 -0.000016 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000040 0.000047 0.000055 0.000063 0.000069 0.000074 0.000074 0.000068 0.000053 0.000028 -0.000012 -0.000069 -0.000150 -0.000259 -0.000403 -0.000590 -0.000828 -0.001126 -0.001491 -0.001930 -0.002448 -0.003047 -0.003726 -0.004480 -0.005302 -0.006181 -0.007102 -0.008048 -0.008999 -0.009936 -0.010837 -0.011681 -0.012450 -0.013123 -0.013683 -0.014115 -0.014406 -0.014545 -0.014523 -0.014339 -0.013990 -0.013480 -0.012814 -0.012002 -0.011052 -0.009979 -0.008794 -0.007512 -0.006148 -0.004718 -0.003237 -0.001721 -0.000187 0.001349 0.002873 0.004367 0.005817 0.007207 0.008522 0.009746 0.010864 0.011860 0.012718 0.013424 0.013966 0.014335 0.014524 0.014533 0.014366 0.014031 0.013543 0.012919 0.012181 0.011351 0.010453 0.009513 0.008554 0.007597 0.006663 0.005769 0.004928 0.004152 0.003448 0.002821 0.002272 0.001800 0.001400 0.001067 0.000795 0.000577 0.000404 0.000271 0.000170 0.000096 0.000044 0.000009 -0.000013 -0.000025 -0.000031 -0.000032 -0.000030 -0.000027 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000055 0.000066 0.000077 0.000088 0.000099 0.000106 0.000109 0.000106 0.000092 0.000066 0.000023 -0.000041 -0.000133 -0.000260 -0.000429 -0.000649 -0.000931 -0.001283 -0.001715 -0.002233 -0.002843 -0.003545 -0.004337 -0.005213 -0.006162 -0.007169 -0.008217 -0.009282 -0.010342 -0.011374 -0.012351 -0.013251 -0.014052 -0.014733 -0.015277 -0.015670 -0.015900 -0.015959 -0.015844 -0.015554 -0.015093 -0.014467 -0.013687 -0.012762 -0.011707 -0.010535 -0.009259 -0.007895 -0.006457 -0.004958 -0.003413 -0.001836 -0.000241 0.001360 0.002952 0.004523 0.006057 0.007542 0.008962 0.010302 0.011543 0.012669 0.013661 0.014501 0.015172 0.015662 0.015960 0.016060 0.015965 0.015680 0.015217 0.014593 0.013828 0.012948 0.011978 0.010946 0.009879 0.008803 0.007742 0.006718 0.005747 0.004846 0.004023 0.003287 0.002639 0.002080 0.001606 0.001212 0.000890 0.000631 0.000429 0.000274 0.000158 0.000074 0.000017 -0.000020 -0.000042 -0.000053 -0.000056 -0.000055 -0.000050 -0.000044 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000017 0.000022 0.000027 0.000034 0.000042 0.000052 0.000063 0.000076 0.000091 0.000107 0.000123 0.000138 0.000151 0.000159 0.000159 0.000149 0.000124 0.000080 0.000010 -0.000093 -0.000236 -0.000430 -0.000685 -0.001012 -0.001422 -0.001924 -0.002526 -0.003231 -0.004041 -0.004950 -0.005949 -0.007024 -0.008157 -0.009323 -0.010498 -0.011653 -0.012760 -0.013791 -0.014719 -0.015522 -0.016178 -0.016671 -0.016989 -0.017124 -0.017073 -0.016836 -0.016418 -0.015828 -0.015078 -0.014181 -0.013152 -0.012007 -0.010760 -0.009426 -0.008018 -0.006550 -0.005033 -0.003478 -0.001896 -0.000296 0.001312 0.002918 0.004512 0.006084 0.007622 0.009112 0.010538 0.011883 0.013127 0.014249 0.015227 0.016040 0.016669 0.017100 0.017322 0.017332 0.017130 0.016727 0.016136 0.015376 0.014474 0.013457 0.012353 0.011195 0.010011 0.008831 0.007680 0.006580 0.005551 0.004607 0.003756 0.003005 0.002355 0.001802 0.001341 0.000966 0.000666 0.000433 0.000255 0.000125 0.000033 -0.000028 -0.000066 -0.000086 -0.000094 -0.000093 -0.000088 -0.000079 -0.000069 -0.000058 -0.000049 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000002 0.000003 0.000005 0.000008 0.000012 0.000016 0.000022 0.000028 0.000036 0.000045 0.000056 0.000070 0.000085 0.000103 0.000124 0.000146 0.000168 0.000191 0.000210 0.000225 0.000233 0.000228 0.000207 0.000164 0.000091 -0.000019 -0.000178 -0.000395 -0.000684 -0.001057 -0.001525 -0.002099 -0.002786 -0.003590 -0.004507 -0.005532 -0.006652 -0.007848 -0.009096 -0.010368 -0.011635 -0.012863 -0.014019 -0.015073 -0.015995 -0.016762 -0.017354 -0.017756 -0.017960 -0.017963 -0.017768 -0.017381 -0.016814 -0.016082 -0.015203 -0.014195 -0.013076 -0.011865 -0.010576 -0.009224 -0.007822 -0.006379 -0.004904 -0.003404 -0.001885 -0.000350 0.001195 0.002747 0.004302 0.005852 0.007389 0.008901 0.010376 0.011794 0.013136 0.014376 0.015491 0.016453 0.017238 0.017826 0.018199 0.018348 0.018268 0.017964 0.017446 0.016731 0.015843 0.014810 0.013664 0.012438 0.011166 0.009880 0.008612 0.007390 0.006237 0.005170 0.004205 0.003348 0.002603 0.001969 0.001441 0.001011 0.000670 0.000405 0.000207 0.000064 -0.000035 -0.000098 -0.000134 -0.000150 -0.000152 -0.000145 -0.000133 -0.000118 -0.000102 -0.000086 -0.000072 -0.000059 -0.000048 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000016 0.000022 0.000029 0.000037 0.000048 0.000060 0.000075 0.000092 0.000113 0.000138 0.000165 0.000195 0.000227 0.000259 0.000289 0.000314 0.000331 0.000336 0.000323 0.000285 0.000213 0.000098 -0.000073 -0.000311 -0.000632 -0.001049 -0.001574 -0.002219 -0.002990 -0.003889 -0.004912 -0.006048 -0.007280 -0.008585 -0.009934 -0.011293 -0.012627 -0.013898 -0.015070 -0.016109 -0.016985 -0.017673 -0.018156 -0.018424 -0.018472 -0.018305 -0.017933 -0.017370 -0.016637 -0.015755 -0.014748 -0.013640 -0.012453 -0.011206 -0.009917 -0.008597 -0.007258 -0.005904 -0.004542 -0.003171 -0.001791 -0.000400 0.001005 0.002426 0.003866 0.005324 0.006796 0.008275 0.009749 0.011202 0.012611 0.013951 0.015192 0.016305 0.017258 0.018023 0.018576 0.018899 0.018981 0.018819 0.018419 0.017793 0.016962 0.015954 0.014801 0.013538 0.012204 0.010835 0.009467 0.008134 0.006864 0.005681 0.004603 0.003641 0.002803 0.002088 0.001492 0.001009 0.000626 0.000333 0.000116 -0.000037 -0.000139 -0.000200 -0.000230 -0.000239 -0.000232 -0.000216 -0.000194 -0.000170 -0.000146 -0.000124 -0.000103 -0.000085 -0.000069 -0.000055 -0.000044 -0.000036 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000020 0.000028 0.000037 0.000048 0.000062 0.000078 0.000098 0.000121 0.000149 0.000181 0.000218 0.000258 0.000301 0.000346 0.000389 0.000429 0.000461 0.000480 0.000480 0.000452 0.000386 0.000271 0.000093 -0.000162 -0.000510 -0.000967 -0.001547 -0.002259 -0.003110 -0.004099 -0.005220 -0.006457 -0.007789 -0.009186 -0.010614 -0.012035 -0.013406 -0.014685 -0.015834 -0.016815 -0.017598 -0.018161 -0.018489 -0.018577 -0.018428 -0.018055 -0.017476 -0.016716 -0.015804 -0.014769 -0.013643 -0.012453 -0.011227 -0.009984 -0.008741 -0.007510 -0.006296 -0.005103 -0.003927 -0.002764 -0.001605 -0.000441 0.000739 0.001948 0.003193 0.004482 0.005818 0.007198 0.008615 0.010052 0.011490 0.012901 0.014254 0.015511 0.016636 0.017594 0.018351 0.018882 0.019165 0.019190 0.018954 0.018465 0.017739 0.016802 0.015684 0.014423 0.013059 0.011634 0.010189 0.008763 0.007390 0.006100 0.004916 0.003855 0.002927 0.002134 0.001473 0.000939 0.000519 0.000201 -0.000030 -0.000189 -0.000289 -0.000344 -0.000364 -0.000360 -0.000340 -0.000310 -0.000276 -0.000240 -0.000205 -0.000173 -0.000143 -0.000118 -0.000096 -0.000077 -0.000062 -0.000050 -0.000039 -0.000031 -0.000024 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000019 0.000026 0.000036 0.000048 0.000062 0.000079 0.000100 0.000126 0.000156 0.000193 0.000235 0.000283 0.000337 0.000395 0.000456 0.000517 0.000576 0.000628 0.000667 0.000686 0.000675 0.000623 0.000515 0.000336 0.000071 -0.000300 -0.000792 -0.001419 -0.002192 -0.003116 -0.004187 -0.005395 -0.006720 -0.008134 -0.009603 -0.011085 -0.012535 -0.013908 -0.015156 -0.016238 -0.017115 -0.017758 -0.018147 -0.018273 -0.018137 -0.017753 -0.017141 -0.016332 -0.015360 -0.014263 -0.013081 -0.011851 -0.010606 -0.009376 -0.008182 -0.007039 -0.005955 -0.004934 -0.003971 -0.003058 -0.002181 -0.001325 -0.000470 0.000403 0.001315 0.002284 0.003326 0.004451 0.005662 0.006957 0.008324 0.009745 0.011190 0.012627 0.014015 0.015310 0.016468 0.017449 0.018215 0.018735 0.018989 0.018965 0.018663 0.018093 0.017275 0.016239 0.015023 0.013668 0.012220 0.010726 0.009229 0.007772 0.006389 0.005111 0.003959 0.002947 0.002081 0.001362 0.000781 0.000330 -0.000008 -0.000248 -0.000406 -0.000498 -0.000540 -0.000544 -0.000521 -0.000482 -0.000434 -0.000382 -0.000330 -0.000280 -0.000235 -0.000195 -0.000160 -0.000130 -0.000105 -0.000084 -0.000067 -0.000053 -0.000041 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000017 0.000024 0.000033 0.000045 0.000060 0.000078 0.000100 0.000127 0.000160 0.000199 0.000246 0.000300 0.000363 0.000433 0.000510 0.000592 0.000677 0.000761 0.000840 0.000907 0.000954 0.000968 0.000937 0.000844 0.000673 0.000404 0.000019 -0.000500 -0.001168 -0.001994 -0.002980 -0.004122 -0.005403 -0.006799 -0.008275 -0.009790 -0.011297 -0.012744 -0.014081 -0.015256 -0.016225 -0.016951 -0.017405 -0.017574 -0.017454 -0.017056 -0.016404 -0.015529 -0.014474 -0.013284 -0.012007 -0.010692 -0.009382 -0.008116 -0.006923 -0.005826 -0.004837 -0.003962 -0.003197 -0.002532 -0.001951 -0.001433 -0.000953 -0.000484 0.000006 0.000545 0.001161 0.001880 0.002719 0.003691 0.004798 0.006035 0.007385 0.008822 0.010309 0.011803 0.013255 0.014614 0.015828 0.016849 0.017636 0.018157 0.018388 0.018320 0.017955 0.017307 0.016402 0.015276 0.013973 0.012539 0.011027 0.009488 0.007968 0.006511 0.005153 0.003921 0.002836 0.001906 0.001134 0.000515 0.000038 -0.000312 -0.000552 -0.000702 -0.000778 -0.000799 -0.000779 -0.000731 -0.000666 -0.000593 -0.000518 -0.000444 -0.000376 -0.000314 -0.000260 -0.000213 -0.000173 -0.000139 -0.000112 -0.000089 -0.000070 -0.000054 -0.000042 -0.000031 -0.000023 -0.000017 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000021 0.000030 0.000042 0.000056 0.000075 0.000098 0.000126 0.000160 0.000201 0.000251 0.000310 0.000380 0.000460 0.000550 0.000651 0.000759 0.000874 0.000992 0.001106 0.001210 0.001293 0.001342 0.001342 0.001274 0.001119 0.000857 0.000466 -0.000072 -0.000771 -0.001641 -0.002680 -0.003879 -0.005218 -0.006665 -0.008181 -0.009716 -0.011217 -0.012626 -0.013887 -0.014947 -0.015759 -0.016289 -0.016511 -0.016418 -0.016016 -0.015325 -0.014381 -0.013229 -0.011922 -0.010519 -0.009077 -0.007653 -0.006296 -0.005047 -0.003937 -0.002988 -0.002208 -0.001597 -0.001145 -0.000837 -0.000647 -0.000548 -0.000505 -0.000481 -0.000438 -0.000335 -0.000137 0.000193 0.000680 0.001347 0.002203 0.003248 0.004471 0.005848 0.007343 0.008911 0.010497 0.012044 0.013490 0.014777 0.015852 0.016668 0.017192 0.017400 0.017286 0.016855 0.016129 0.015139 0.013929 0.012549 0.011054 0.009500 0.007943 0.006433 0.005012 0.003714 0.002566 0.001582 0.000767 0.000118 -0.000375 -0.000729 -0.000961 -0.001092 -0.001144 -0.001134 -0.001081 -0.000998 -0.000899 -0.000794 -0.000688 -0.000587 -0.000495 -0.000412 -0.000340 -0.000278 -0.000225 -0.000181 -0.000145 -0.000114 -0.000090 -0.000069 -0.000053 -0.000040 -0.000029 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000027 0.000038 0.000052 0.000070 0.000092 0.000120 0.000155 0.000198 0.000250 0.000312 0.000387 0.000475 0.000576 0.000691 0.000821 0.000963 0.001115 0.001274 0.001433 0.001583 0.001714 0.001809 0.001851 0.001819 0.001691 0.001444 0.001057 0.000509 -0.000213 -0.001115 -0.002195 -0.003438 -0.004819 -0.006300 -0.007834 -0.009363 -0.010828 -0.012165 -0.013314 -0.014219 -0.014835 -0.015127 -0.015080 -0.014692 -0.013979 -0.012976 -0.011729 -0.010298 -0.008748 -0.007149 -0.005568 -0.004069 -0.002705 -0.001518 -0.000540 0.000213 0.000735 0.001034 0.001126 0.001035 0.000791 0.000432 -0.000000 -0.000462 -0.000906 -0.001283 -0.001548 -0.001658 -0.001575 -0.001270 -0.000724 0.000071 0.001110 0.002373 0.003827 0.005426 0.007113 0.008824 0.010490 0.012040 0.013410 0.014540 0.015382 0.015901 0.016077 0.015905 0.015400 0.014588 0.013512 0.012223 0.010779 0.009242 0.007673 0.006130 0.004664 0.003316 0.002118 0.001091 0.000243 -0.000427 -0.000927 -0.001274 -0.001488 -0.001591 -0.001607 -0.001556 -0.001458 -0.001331 -0.001189 -0.001042 -0.000898 -0.000763 -0.000640 -0.000531 -0.000437 -0.000356 -0.000288 -0.000231 -0.000184 -0.000145 -0.000113 -0.000087 -0.000066 -0.000049 -0.000036 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000024 0.000034 0.000047 0.000063 0.000085 0.000112 0.000147 0.000190 0.000242 0.000307 0.000384 0.000477 0.000586 0.000713 0.000859 0.001023 0.001206 0.001404 0.001614 0.001828 0.002037 0.002227 0.002380 0.002476 0.002491 0.002401 0.002179 0.001804 0.001255 0.000520 -0.000407 -0.001517 -0.002793 -0.004202 -0.005700 -0.007231 -0.008732 -0.010134 -0.011370 -0.012374 -0.013090 -0.013475 -0.013500 -0.013155 -0.012449 -0.011412 -0.010089 -0.008543 -0.006845 -0.005074 -0.003310 -0.001629 -0.000098 0.001226 0.002301 0.003100 0.003611 0.003836 0.003787 0.003490 0.002975 0.002280 0.001449 0.000529 -0.000430 -0.001373 -0.002246 -0.002995 -0.003571 -0.003926 -0.004023 -0.003833 -0.003340 -0.002540 -0.001446 -0.000087 0.001493 0.003237 0.005075 0.006933 0.008730 0.010389 0.011837 0.013011 0.013862 0.014355 0.014476 0.014227 0.013630 0.012724 0.011559 0.010197 0.008703 0.007146 0.005591 0.004097 0.002713 0.001478 0.000418 -0.000454 -0.001134 -0.001632 -0.001963 -0.002148 -0.002211 -0.002179 -0.002075 -0.001921 -0.001738 -0.001541 -0.001343 -0.001152 -0.000975 -0.000816 -0.000675 -0.000553 -0.000449 -0.000362 -0.000290 -0.000230 -0.000181 -0.000141 -0.000108 -0.000082 -0.000061 -0.000044 -0.000031 -0.000022 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000030 0.000041 0.000057 0.000077 0.000103 0.000136 0.000177 0.000229 0.000294 0.000372 0.000468 0.000582 0.000716 0.000874 0.001056 0.001262 0.001493 0.001747 0.002018 0.002299 0.002579 0.002840 0.003064 0.003226 0.003299 0.003256 0.003069 0.002714 0.002171 0.001429 0.000485 -0.000649 -0.001949 -0.003377 -0.004878 -0.006392 -0.007845 -0.009163 -0.010273 -0.011108 -0.011610 -0.011740 -0.011476 -0.010817 -0.009785 -0.008422 -0.006789 -0.004962 -0.003026 -0.001072 0.000812 0.002544 0.004054 0.005285 0.006199 0.006774 0.007006 0.006903 0.006489 0.005794 0.004856 0.003720 0.002433 0.001047 -0.000386 -0.001807 -0.003158 -0.004383 -0.005423 -0.006226 -0.006746 -0.006944 -0.006793 -0.006280 -0.005409 -0.004202 -0.002697 -0.000951 0.000967 0.002976 0.004988 0.006914 0.008668 0.010173 0.011363 0.012189 0.012622 0.012655 0.012301 0.011592 0.010578 0.009323 0.007896 0.006371 0.004820 0.003312 0.001904 0.000641 -0.000442 -0.001329 -0.002012 -0.002499 -0.002803 -0.002949 -0.002961 -0.002869 -0.002699 -0.002477 -0.002226 -0.001963 -0.001703 -0.001455 -0.001228 -0.001023 -0.000844 -0.000690 -0.000559 -0.000449 -0.000358 -0.000283 -0.000222 -0.000172 -0.000132 -0.000100 -0.000074 -0.000054 -0.000038 -0.000026 -0.000018 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000019 0.000026 0.000036 0.000050 0.000068 0.000092 0.000123 0.000162 0.000212 0.000274 0.000352 0.000447 0.000563 0.000701 0.000866 0.001059 0.001283 0.001539 0.001828 0.002147 0.002490 0.002850 0.003212 0.003558 0.003864 0.004103 0.004245 0.004258 0.004113 0.003784 0.003252 0.002506 0.001547 0.000392 -0.000928 -0.002368 -0.003867 -0.005353 -0.006747 -0.007968 -0.008937 -0.009585 -0.009858 -0.009721 -0.009159 -0.008185 -0.006832 -0.005159 -0.003240 -0.001167 0.000963 0.003049 0.004996 0.006719 0.008148 0.009230 0.009933 0.010244 0.010169 0.009725 0.008945 0.007868 0.006537 0.005001 0.003309 0.001513 -0.000333 -0.002173 -0.003950 -0.005605 -0.007077 -0.008310 -0.009249 -0.009846 -0.010064 -0.009877 -0.009279 -0.008280 -0.006912 -0.005225 -0.003287 -0.001182 0.000998 0.003154 0.005187 0.007004 0.008524 0.009683 0.010436 0.010763 0.010666 0.010173 0.009329 0.008198 0.006852 0.005373 0.003839 0.002326 0.000901 -0.000383 -0.001485 -0.002381 -0.003061 -0.003529 -0.003800 -0.003896 -0.003847 -0.003683 -0.003435 -0.003132 -0.002800 -0.002458 -0.002125 -0.001810 -0.001523 -0.001266 -0.001042 -0.000849 -0.000686 -0.000550 -0.000437 -0.000345 -0.000270 -0.000209 -0.000160 -0.000120 -0.000089 -0.000065 -0.000046 -0.000032 -0.000022 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000023 0.000032 0.000044 0.000060 0.000081 0.000109 0.000145 0.000192 0.000251 0.000325 0.000417 0.000531 0.000670 0.000837 0.001036 0.001270 0.001543 0.001857 0.002212 0.002606 0.003033 0.003483 0.003940 0.004381 0.004780 0.005106 0.005324 0.005400 0.005302 0.005002 0.004480 0.003730 0.002755 0.001577 0.000234 -0.001220 -0.002715 -0.004172 -0.005504 -0.006622 -0.007444 -0.007901 -0.007942 -0.007537 -0.006683 -0.005405 -0.003753 -0.001799 0.000365 0.002635 0.004900 0.007054 0.008996 0.010642 0.011924 0.012800 0.013246 0.013261 0.012862 0.012080 0.010957 0.009538 0.007873 0.006011 0.004000 0.001890 -0.000272 -0.002435 -0.004546 -0.006551 -0.008390 -0.010004 -0.011333 -0.012320 -0.012916 -0.013084 -0.012801 -0.012066 -0.010897 -0.009336 -0.007447 -0.005310 -0.003023 -0.000690 0.001577 0.003673 0.005500 0.006976 0.008041 0.008660 0.008824 0.008552 0.007885 0.006885 0.005629 0.004200 0.002687 0.001172 -0.000268 -0.001572 -0.002691 -0.003596 -0.004270 -0.004716 -0.004948 -0.004988 -0.004868 -0.004622 -0.004284 -0.003888 -0.003462 -0.003030 -0.002612 -0.002220 -0.001863 -0.001546 -0.001269 -0.001032 -0.000832 -0.000665 -0.000527 -0.000415 -0.000324 -0.000250 -0.000191 -0.000144 -0.000106 -0.000077 -0.000055 -0.000038 -0.000026 -0.000017 -0.000011 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000020 0.000028 0.000038 0.000052 0.000071 0.000096 0.000128 0.000170 0.000225 0.000294 0.000381 0.000490 0.000625 0.000790 0.000988 0.001226 0.001507 0.001836 0.002215 0.002645 0.003124 0.003646 0.004196 0.004758 0.005305 0.005806 0.006226 0.006526 0.006668 0.006617 0.006343 0.005829 0.005068 0.004069 0.002860 0.001486 0.000009 -0.001491 -0.002925 -0.004199 -0.005218 -0.005898 -0.006169 -0.005985 -0.005325 -0.004199 -0.002644 -0.000727 0.001463 0.003818 0.006221 0.008552 0.010699 0.012560 0.014055 0.015125 0.015738 0.015885 0.015581 0.014856 0.013756 0.012332 0.010638 0.008726 0.006644 0.004435 0.002141 -0.000202 -0.002554 -0.004874 -0.007114 -0.009223 -0.011140 -0.012804 -0.014150 -0.015118 -0.015654 -0.015720 -0.015298 -0.014391 -0.013027 -0.011260 -0.009167 -0.006843 -0.004399 -0.001954 0.000371 0.002465 0.004227 0.005582 0.006477 0.006892 0.006835 0.006341 0.005470 0.004300 0.002919 0.001422 -0.000099 -0.001560 -0.002890 -0.004032 -0.004948 -0.005620 -0.006045 -0.006235 -0.006215 -0.006017 -0.005681 -0.005243 -0.004743 -0.004212 -0.003679 -0.003164 -0.002684 -0.002249 -0.001862 -0.001526 -0.001238 -0.000996 -0.000795 -0.000629 -0.000494 -0.000384 -0.000296 -0.000226 -0.000170 -0.000126 -0.000091 -0.000065 -0.000046 -0.000031 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000017 0.000024 0.000033 0.000045 0.000061 0.000083 0.000112 0.000149 0.000198 0.000261 0.000341 0.000443 0.000570 0.000728 0.000921 0.001155 0.001436 0.001770 0.002161 0.002613 0.003127 0.003700 0.004324 0.004984 0.005659 0.006319 0.006928 0.007446 0.007830 0.008036 0.008028 0.007775 0.007258 0.006474 0.005437 0.004181 0.002760 0.001246 -0.000274 -0.001699 -0.002928 -0.003861 -0.004412 -0.004514 -0.004125 -0.003235 -0.001866 -0.000073 0.002062 0.004431 0.006912 0.009376 0.011695 0.013753 0.015453 0.016721 0.017513 0.017811 0.017625 0.016987 0.015949 0.014567 0.012906 0.011026 0.008980 0.006811 0.004555 0.002237 -0.000121 -0.002498 -0.004868 -0.007200 -0.009452 -0.011570 -0.013490 -0.015144 -0.016457 -0.017362 -0.017801 -0.017736 -0.017149 -0.016053 -0.014486 -0.012515 -0.010233 -0.007752 -0.005199 -0.002704 -0.000396 0.001610 0.003218 0.004362 0.005006 0.005145 0.004809 0.004054 0.002957 0.001611 0.000118 -0.001423 -0.002918 -0.004286 -0.005463 -0.006402 -0.007079 -0.007488 -0.007640 -0.007559 -0.007282 -0.006850 -0.006306 -0.005692 -0.005046 -0.004401 -0.003780 -0.003203 -0.002679 -0.002215 -0.001813 -0.001469 -0.001179 -0.000939 -0.000742 -0.000581 -0.000451 -0.000347 -0.000264 -0.000199 -0.000147 -0.000107 -0.000077 -0.000054 -0.000037 -0.000025 -0.000017 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000020 0.000028 0.000038 0.000052 0.000071 0.000096 0.000129 0.000172 0.000228 0.000300 0.000393 0.000510 0.000657 0.000839 0.001064 0.001337 0.001665 0.002056 0.002515 0.003046 0.003651 0.004326 0.005060 0.005837 0.006630 0.007407 0.008126 0.008742 0.009206 0.009471 0.009496 0.009250 0.008715 0.007890 0.006795 0.005471 0.003981 0.002407 0.000848 -0.000589 -0.001794 -0.002663 -0.003107 -0.003063 -0.002498 -0.001411 0.000161 0.002145 0.004441 0.006925 0.009461 0.011907 0.014132 0.016019 0.017477 0.018445 0.018896 0.018832 0.018286 0.017314 0.015984 0.014373 0.012555 0.010597 0.008550 0.006450 0.004317 0.002159 -0.000025 -0.002238 -0.004478 -0.006735 -0.008982 -0.011176 -0.013256 -0.015147 -0.016766 -0.018027 -0.018852 -0.019178 -0.018965 -0.018203 -0.016911 -0.015144 -0.012986 -0.010549 -0.007962 -0.005366 -0.002904 -0.000708 0.001109 0.002463 0.003303 0.003611 0.003408 0.002746 0.001701 0.000370 -0.001141 -0.002723 -0.004273 -0.005700 -0.006929 -0.007908 -0.008605 -0.009010 -0.009132 -0.008997 -0.008642 -0.008112 -0.007457 -0.006724 -0.005956 -0.005190 -0.004455 -0.003771 -0.003152 -0.002603 -0.002128 -0.001722 -0.001381 -0.001098 -0.000866 -0.000677 -0.000525 -0.000403 -0.000307 -0.000230 -0.000171 -0.000125 -0.000090 -0.000064 -0.000044 -0.000031 -0.000021 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000032 0.000044 0.000060 0.000082 0.000110 0.000148 0.000197 0.000260 0.000343 0.000448 0.000581 0.000749 0.000958 0.001216 0.001530 0.001910 0.002362 0.002894 0.003510 0.004211 0.004993 0.005842 0.006739 0.007653 0.008547 0.009374 0.010082 0.010617 0.010929 0.010972 0.010715 0.010141 0.009252 0.008073 0.006654 0.005068 0.003408 0.001781 0.000306 -0.000900 -0.001730 -0.002095 -0.001936 -0.001227 0.000018 0.001746 0.003869 0.006267 0.008799 0.011316 0.013667 0.015716 0.017351 0.018491 0.019092 0.019145 0.018681 0.017758 0.016457 0.014870 0.013092 0.011210 0.009293 0.007390 0.005526 0.003702 0.001901 0.000093 -0.001756 -0.003674 -0.005677 -0.007759 -0.009892 -0.012020 -0.014068 -0.015939 -0.017531 -0.018743 -0.019486 -0.019691 -0.019322 -0.018377 -0.016891 -0.014938 -0.012623 -0.010078 -0.007454 -0.004903 -0.002576 -0.000600 0.000919 0.001915 0.002358 0.002256 0.001657 0.000635 -0.000710 -0.002266 -0.003917 -0.005548 -0.007060 -0.008368 -0.009410 -0.010148 -0.010566 -0.010672 -0.010492 -0.010066 -0.009443 -0.008678 -0.007823 -0.006929 -0.006037 -0.005180 -0.004383 -0.003661 -0.003023 -0.002468 -0.001995 -0.001599 -0.001270 -0.001000 -0.000781 -0.000605 -0.000464 -0.000352 -0.000265 -0.000197 -0.000144 -0.000104 -0.000074 -0.000052 -0.000036 -0.000025 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000026 0.000036 0.000050 0.000068 0.000092 0.000125 0.000167 0.000222 0.000294 0.000387 0.000505 0.000656 0.000845 0.001082 0.001375 0.001733 0.002166 0.002684 0.003292 0.003997 0.004798 0.005688 0.006654 0.007670 0.008704 0.009710 0.010637 0.011427 0.012020 0.012361 0.012403 0.012112 0.011471 0.010489 0.009197 0.007653 0.005940 0.004162 0.002439 0.000898 -0.000338 -0.001157 -0.001473 -0.001231 -0.000415 0.000948 0.002787 0.004996 0.007437 0.009953 0.012381 0.014564 0.016363 0.017674 0.018429 0.018602 0.018214 0.017320 0.016012 0.014397 0.012595 0.010718 0.008867 0.007115 0.005505 0.004045 0.002715 0.001466 0.000235 -0.001049 -0.002451 -0.004019 -0.005774 -0.007705 -0.009767 -0.011881 -0.013944 -0.015834 -0.017425 -0.018598 -0.019255 -0.019330 -0.018792 -0.017657 -0.015981 -0.013863 -0.011434 -0.008850 -0.006275 -0.003873 -0.001792 -0.000154 0.000956 0.001495 0.001460 0.000890 -0.000141 -0.001533 -0.003167 -0.004919 -0.006665 -0.008293 -0.009710 -0.010843 -0.011647 -0.012103 -0.012213 -0.012005 -0.011520 -0.010812 -0.009941 -0.008967 -0.007946 -0.006926 -0.005945 -0.005031 -0.004202 -0.003467 -0.002830 -0.002286 -0.001830 -0.001452 -0.001142 -0.000891 -0.000689 -0.000529 -0.000401 -0.000302 -0.000224 -0.000165 -0.000120 -0.000086 -0.000061 -0.000043 -0.000030 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000014 0.000021 0.000029 0.000040 0.000056 0.000076 0.000103 0.000139 0.000187 0.000248 0.000328 0.000431 0.000563 0.000731 0.000944 0.001209 0.001538 0.001941 0.002430 0.003013 0.003700 0.004494 0.005395 0.006395 0.007475 0.008608 0.009754 0.010863 0.011878 0.012734 0.013366 0.013715 0.013730 0.013376 0.012639 0.011532 0.010094 0.008392 0.006521 0.004595 0.002746 0.001110 -0.000183 -0.001020 -0.001315 -0.001020 -0.000130 0.001313 0.003222 0.005471 0.007904 0.010348 0.012627 0.014578 0.016067 0.016993 0.017307 0.017008 0.016143 0.014802 0.013108 0.011201 0.009227 0.007322 0.005596 0.004127 0.002948 0.002051 0.001387 0.000873 0.000405 -0.000129 -0.000835 -0.001799 -0.003073 -0.004669 -0.006551 -0.008645 -0.010835 -0.012983 -0.014936 -0.016544 -0.017676 -0.018231 -0.018149 -0.017420 -0.016083 -0.014225 -0.011975 -0.009491 -0.006948 -0.004525 -0.002387 -0.000674 0.000511 0.001108 0.001104 0.000530 -0.000544 -0.002016 -0.003763 -0.005650 -0.007545 -0.009325 -0.010884 -0.012141 -0.013042 -0.013562 -0.013701 -0.013485 -0.012959 -0.012180 -0.011215 -0.010129 -0.008985 -0.007839 -0.006733 -0.005700 -0.004762 -0.003930 -0.003207 -0.002590 -0.002072 -0.001642 -0.001291 -0.001006 -0.000778 -0.000596 -0.000452 -0.000340 -0.000254 -0.000187 -0.000136 -0.000099 -0.000071 -0.000050 -0.000035 -0.000025 -0.000018 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000031 0.000044 0.000061 0.000084 0.000114 0.000154 0.000206 0.000274 0.000362 0.000475 0.000621 0.000806 0.001041 0.001335 0.001701 0.002149 0.002693 0.003343 0.004107 0.004990 0.005988 0.007093 0.008281 0.009522 0.010769 0.011968 0.013054 0.013956 0.014604 0.014934 0.014893 0.014446 0.013583 0.012319 0.010703 0.008811 0.006750 0.004648 0.002646 0.000889 -0.000486 -0.001364 -0.001661 -0.001337 -0.000400 0.001095 0.003041 0.005293 0.007678 0.010006 0.012092 0.013767 0.014898 0.015397 0.015234 0.014432 0.013070 0.011274 0.009201 0.007026 0.004925 0.003054 0.001537 0.000452 -0.000176 -0.000375 -0.000227 0.000149 0.000603 0.000977 0.001119 0.000902 0.000241 -0.000902 -0.002506 -0.004498 -0.006756 -0.009120 -0.011411 -0.013449 -0.015064 -0.016120 -0.016526 -0.016243 -0.015290 -0.013739 -0.011715 -0.009378 -0.006912 -0.004510 -0.002354 -0.000601 0.000625 0.001250 0.001246 0.000637 -0.000510 -0.002094 -0.003985 -0.006042 -0.008120 -0.010086 -0.011822 -0.013237 -0.014268 -0.014883 -0.015079 -0.014882 -0.014336 -0.013506 -0.012461 -0.011275 -0.010018 -0.008752 -0.007525 -0.006377 -0.005330 -0.004400 -0.003590 -0.002899 -0.002318 -0.001836 -0.001442 -0.001123 -0.000868 -0.000665 -0.000505 -0.000380 -0.000284 -0.000210 -0.000154 -0.000112 -0.000080 -0.000057 -0.000041 -0.000029 -0.000020 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000024 0.000034 0.000047 0.000066 0.000090 0.000123 0.000167 0.000224 0.000298 0.000394 0.000517 0.000675 0.000878 0.001134 0.001457 0.001858 0.002350 0.002948 0.003662 0.004500 0.005466 0.006557 0.007758 0.009046 0.010381 0.011715 0.012985 0.014120 0.015044 0.015682 0.015965 0.015839 0.015268 0.014246 0.012795 0.010971 0.008862 0.006586 0.004283 0.002106 0.000210 -0.001264 -0.002199 -0.002514 -0.002177 -0.001207 0.000321 0.002285 0.004519 0.006833 0.009021 0.010887 0.012259 0.013008 0.013059 0.012399 0.011081 0.009218 0.006970 0.004532 0.002116 -0.000075 -0.001860 -0.003103 -0.003726 -0.003712 -0.003115 -0.002046 -0.000668 0.000823 0.002221 0.003324 0.003963 0.004014 0.003413 0.002166 0.000341 -0.001930 -0.004470 -0.007074 -0.009525 -0.011619 -0.013184 -0.014091 -0.014273 -0.013726 -0.012509 -0.010739 -0.008577 -0.006216 -0.003861 -0.001712 0.000056 0.001301 0.001932 0.001907 0.001241 -0.000004 -0.001724 -0.003787 -0.006042 -0.008335 -0.010519 -0.012465 -0.014071 -0.015264 -0.016006 -0.016290 -0.016139 -0.015601 -0.014742 -0.013638 -0.012370 -0.011014 -0.009638 -0.008300 -0.007041 -0.005890 -0.004864 -0.003970 -0.003205 -0.002562 -0.002029 -0.001592 -0.001240 -0.000957 -0.000733 -0.000557 -0.000420 -0.000314 -0.000233 -0.000171 -0.000125 -0.000091 -0.000065 -0.000046 -0.000033 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000012 0.000017 0.000025 0.000035 0.000050 0.000069 0.000096 0.000131 0.000178 0.000239 0.000319 0.000421 0.000554 0.000725 0.000943 0.001220 0.001569 0.002003 0.002537 0.003185 0.003958 0.004864 0.005907 0.007080 0.008366 0.009738 0.011152 0.012553 0.013872 0.015032 0.015953 0.016552 0.016759 0.016518 0.015795 0.014586 0.012922 0.010866 0.008519 0.006009 0.003490 0.001126 -0.000920 -0.002500 -0.003497 -0.003834 -0.003487 -0.002489 -0.000930 0.001048 0.003261 0.005498 0.007541 0.009184 0.010250 0.010616 0.010218 0.009066 0.007240 0.004885 0.002199 -0.000584 -0.003218 -0.005469 -0.007133 -0.008063 -0.008177 -0.007472 -0.006023 -0.003976 -0.001534 0.001058 0.003543 0.005670 0.007225 0.008046 0.008043 0.007203 0.005591 0.003347 0.000664 -0.002223 -0.005065 -0.007622 -0.009681 -0.011083 -0.011727 -0.011588 -0.010708 -0.009198 -0.007218 -0.004970 -0.002670 -0.000535 0.001240 0.002496 0.003124 0.003068 0.002334 0.000979 -0.000894 -0.003147 -0.005622 -0.008153 -0.010580 -0.012765 -0.014591 -0.015977 -0.016877 -0.017279 -0.017205 -0.016702 -0.015841 -0.014702 -0.013373 -0.011936 -0.010468 -0.009030 -0.007670 -0.006423 -0.005308 -0.004334 -0.003499 -0.002796 -0.002213 -0.001736 -0.001351 -0.001043 -0.000799 -0.000607 -0.000458 -0.000343 -0.000255 -0.000189 -0.000138 -0.000100 -0.000072 -0.000052 -0.000037 -0.000026 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000018 0.000026 0.000036 0.000052 0.000072 0.000100 0.000137 0.000187 0.000251 0.000335 0.000444 0.000585 0.000766 0.000998 0.001294 0.001666 0.002130 0.002701 0.003392 0.004217 0.005183 0.006291 0.007532 0.008889 0.010327 0.011800 0.013245 0.014589 0.015748 0.016637 0.017170 0.017274 0.016891 0.015992 0.014576 0.012679 0.010377 0.007779 0.005029 0.002289 -0.000263 -0.002457 -0.004140 -0.005192 -0.005543 -0.005176 -0.004138 -0.002536 -0.000531 0.001674 0.003851 0.005767 0.007204 0.007986 0.007991 0.007170 0.005551 0.003242 0.000421 -0.002678 -0.005784 -0.008616 -0.010909 -0.012439 -0.013043 -0.012641 -0.011239 -0.008934 -0.005906 -0.002399 0.001295 0.004870 0.008026 0.010504 0.012106 0.012714 0.012299 0.010922 0.008728 0.005930 0.002787 -0.000417 -0.003406 -0.005932 -0.007800 -0.008882 -0.009127 -0.008564 -0.007295 -0.005481 -0.003331 -0.001073 0.001058 0.002850 0.004124 0.004754 0.004672 0.003871 0.002405 0.000376 -0.002074 -0.004778 -0.007560 -0.010249 -0.012691 -0.014760 -0.016365 -0.017449 -0.017998 -0.018029 -0.017591 -0.016757 -0.015610 -0.014245 -0.012750 -0.011208 -0.009687 -0.008242 -0.006909 -0.005714 -0.004667 -0.003768 -0.003010 -0.002381 -0.001867 -0.001452 -0.001121 -0.000859 -0.000653 -0.000493 -0.000370 -0.000276 -0.000204 -0.000150 -0.000109 -0.000079 -0.000057 -0.000040 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000026 0.000037 0.000052 0.000074 0.000103 0.000141 0.000192 0.000259 0.000347 0.000460 0.000608 0.000797 0.001041 0.001352 0.001743 0.002232 0.002832 0.003560 0.004426 0.005439 0.006597 0.007891 0.009299 0.010783 0.012290 0.013755 0.015098 0.016230 0.017060 0.017502 0.017478 0.016935 0.015841 0.014204 0.012068 0.009515 0.006668 0.003681 0.000730 -0.001999 -0.004326 -0.006094 -0.007183 -0.007526 -0.007116 -0.006014 -0.004343 -0.002281 -0.000052 0.002099 0.003925 0.005199 0.005740 0.005430 0.004233 0.002194 -0.000553 -0.003800 -0.007277 -0.010680 -0.013694 -0.016026 -0.017428 -0.017728 -0.016841 -0.014784 -0.011675 -0.007723 -0.003213 0.001521 0.006123 0.010252 0.013604 0.015947 0.017137 0.017129 0.015980 0.013842 0.010946 0.007575 0.004044 0.000663 -0.002286 -0.004574 -0.006046 -0.006629 -0.006338 -0.005268 -0.003582 -0.001495 0.000751 0.002908 0.004742 0.006058 0.006712 0.006621 0.005771 0.004208 0.002034 -0.000605 -0.003535 -0.006569 -0.009524 -0.012233 -0.014559 -0.016399 -0.017689 -0.018408 -0.018571 -0.018226 -0.017446 -0.016321 -0.014946 -0.013419 -0.011826 -0.010243 -0.008729 -0.007327 -0.006065 -0.004955 -0.004000 -0.003195 -0.002526 -0.001980 -0.001539 -0.001187 -0.000909 -0.000691 -0.000523 -0.000393 -0.000293 -0.000217 -0.000160 -0.000117 -0.000085 -0.000061 -0.000043 -0.000030 -0.000021 -0.000015 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000013 0.000018 0.000026 0.000037 0.000053 0.000074 0.000103 0.000142 0.000194 0.000262 0.000352 0.000468 0.000620 0.000816 0.001068 0.001389 0.001795 0.002300 0.002922 0.003674 0.004569 0.005614 0.006806 0.008133 0.009569 0.011075 0.012592 0.014051 0.015366 0.016445 0.017193 0.017522 0.017355 0.016636 0.015342 0.013482 0.011109 0.008315 0.005234 0.002029 -0.001111 -0.003991 -0.006423 -0.008245 -0.009339 -0.009642 -0.009155 -0.007953 -0.006173 -0.004014 -0.001714 0.000462 0.002253 0.003423 0.003788 0.003231 0.001725 -0.000668 -0.003791 -0.007410 -0.011223 -0.014896 -0.018081 -0.020460 -0.021765 -0.021810 -0.020509 -0.017886 -0.014077 -0.009318 -0.003929 0.001718 0.007226 0.012210 0.016331 0.019325 0.021024 0.021370 0.020418 0.018325 0.015338 0.011763 0.007943 0.004221 0.000909 -0.001735 -0.003530 -0.004385 -0.004302 -0.003370 -0.001754 0.000323 0.002607 0.004833 0.006750 0.008145 0.008857 0.008792 0.007922 0.006290 0.003996 0.001190 -0.001947 -0.005219 -0.008430 -0.011403 -0.013987 -0.016069 -0.017578 -0.018484 -0.018800 -0.018572 -0.017873 -0.016796 -0.015440 -0.013907 -0.012290 -0.010669 -0.009108 -0.007655 -0.006341 -0.005182 -0.004184 -0.003340 -0.002639 -0.002066 -0.001605 -0.001237 -0.000946 -0.000720 -0.000544 -0.000409 -0.000305 -0.000227 -0.000167 -0.000122 -0.000088 -0.000063 -0.000045 -0.000031 -0.000022 -0.000015 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000026 0.000036 0.000052 0.000073 0.000101 0.000140 0.000192 0.000260 0.000350 0.000467 0.000620 0.000819 0.001074 0.001401 0.001813 0.002327 0.002959 0.003724 0.004632 0.005691 0.006896 0.008233 0.009675 0.011176 0.012677 0.014103 0.015366 0.016369 0.017017 0.017218 0.016897 0.016002 0.014510 0.012439 0.009847 0.006836 0.003548 0.000160 -0.003132 -0.006123 -0.008619 -0.010456 -0.011514 -0.011734 -0.011129 -0.009782 -0.007848 -0.005539 -0.003115 -0.000852 0.000972 0.002114 0.002382 0.001661 -0.000069 -0.002733 -0.006158 -0.010083 -0.014183 -0.018095 -0.021445 -0.023891 -0.025147 -0.025015 -0.023405 -0.020347 -0.015990 -0.010593 -0.004503 0.001874 0.008106 0.013775 0.018509 0.022018 0.024115 0.024732 0.023921 0.021846 0.018766 0.015010 0.010945 0.006940 0.003335 0.000414 -0.001622 -0.002667 -0.002710 -0.001840 -0.000223 0.001910 0.004292 0.006642 0.008694 0.010216 0.011032 0.011035 0.010188 0.008528 0.006154 0.003218 -0.000093 -0.003573 -0.007017 -0.010234 -0.013064 -0.015383 -0.017111 -0.018212 -0.018695 -0.018602 -0.018007 -0.017004 -0.015695 -0.014184 -0.012570 -0.010936 -0.009352 -0.007869 -0.006523 -0.005333 -0.004304 -0.003434 -0.002711 -0.002120 -0.001644 -0.001266 -0.000968 -0.000735 -0.000555 -0.000417 -0.000311 -0.000231 -0.000171 -0.000125 -0.000090 -0.000065 -0.000046 -0.000032 -0.000022 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000025 0.000035 0.000049 0.000069 0.000097 0.000134 0.000184 0.000251 0.000339 0.000454 0.000606 0.000803 0.001057 0.001382 0.001792 0.002305 0.002934 0.003696 0.004600 0.005653 0.006849 0.008172 0.009593 0.011064 0.012523 0.013891 0.015079 0.015989 0.016523 0.016591 0.016117 0.015052 0.013380 0.011121 0.008342 0.005152 0.001703 -0.001821 -0.005215 -0.008266 -0.010777 -0.012578 -0.013553 -0.013646 -0.012876 -0.011338 -0.009200 -0.006690 -0.004081 -0.001666 0.000266 0.001461 0.001722 0.000932 -0.000927 -0.003769 -0.007408 -0.011565 -0.015896 -0.020014 -0.023525 -0.026066 -0.027335 -0.027123 -0.025336 -0.022007 -0.017293 -0.011469 -0.004903 0.001974 0.008704 0.014842 0.019992 0.023845 0.026199 0.026979 0.026235 0.024137 0.020959 0.017044 0.012780 0.008558 0.004740 0.001630 -0.000554 -0.001694 -0.001775 -0.000880 0.000817 0.003078 0.005623 0.008158 0.010399 0.012100 0.013072 0.013193 0.012420 0.010782 0.008378 0.005362 0.001926 -0.001718 -0.005354 -0.008782 -0.011831 -0.014367 -0.016303 -0.017596 -0.018249 -0.018303 -0.017829 -0.016921 -0.015683 -0.014222 -0.012638 -0.011019 -0.009438 -0.007951 -0.006595 -0.005392 -0.004350 -0.003468 -0.002735 -0.002136 -0.001653 -0.001270 -0.000969 -0.000735 -0.000554 -0.000416 -0.000310 -0.000230 -0.000170 -0.000124 -0.000090 -0.000064 -0.000045 -0.000031 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000024 0.000033 0.000046 0.000064 0.000090 0.000124 0.000171 0.000234 0.000318 0.000428 0.000574 0.000764 0.001011 0.001326 0.001726 0.002224 0.002838 0.003580 0.004461 0.005486 0.006649 0.007933 0.009306 0.010721 0.012113 0.013402 0.014498 0.015302 0.015717 0.015653 0.015038 0.013824 0.012001 0.009593 0.006673 0.003358 -0.000196 -0.003796 -0.007231 -0.010284 -0.012751 -0.014465 -0.015307 -0.015228 -0.014250 -0.012480 -0.010094 -0.007335 -0.004487 -0.001856 0.000257 0.001588 0.001933 0.001172 -0.000713 -0.003632 -0.007391 -0.011700 -0.016200 -0.020488 -0.024155 -0.026821 -0.028173 -0.027991 -0.026177 -0.022761 -0.017905 -0.011894 -0.005107 0.002009 0.008978 0.015339 0.020681 0.024682 0.027132 0.027950 0.027189 0.025024 0.021736 0.017685 0.013272 0.008904 0.004960 0.001756 -0.000479 -0.001617 -0.001640 -0.000636 0.001220 0.003680 0.006452 0.009227 0.011711 0.013643 0.014820 0.015111 0.014465 0.012906 0.010531 0.007495 0.003993 0.000244 -0.003529 -0.007119 -0.010344 -0.013064 -0.015183 -0.016653 -0.017470 -0.017672 -0.017329 -0.016533 -0.015388 -0.014001 -0.012474 -0.010898 -0.009348 -0.007881 -0.006539 -0.005345 -0.004310 -0.003432 -0.002702 -0.002106 -0.001626 -0.001246 -0.000948 -0.000718 -0.000540 -0.000404 -0.000301 -0.000223 -0.000164 -0.000120 -0.000086 -0.000061 -0.000043 -0.000029 -0.000019 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000029 0.000041 0.000057 0.000079 0.000110 0.000152 0.000209 0.000285 0.000387 0.000523 0.000701 0.000932 0.001230 0.001607 0.002080 0.002661 0.003367 0.004205 0.005179 0.006285 0.007504 0.008804 0.010137 0.011440 0.012631 0.013622 0.014315 0.014613 0.014430 0.013696 0.012367 0.010435 0.007930 0.004929 0.001552 -0.002037 -0.005644 -0.009052 -0.012042 -0.014408 -0.015983 -0.016648 -0.016357 -0.015138 -0.013104 -0.010439 -0.007394 -0.004264 -0.001365 0.000992 0.002533 0.003048 0.002412 0.000603 -0.002291 -0.006073 -0.010448 -0.015049 -0.019466 -0.023280 -0.026100 -0.027605 -0.027565 -0.025876 -0.022566 -0.017794 -0.011846 -0.005107 0.001972 0.008909 0.015234 0.020532 0.024476 0.026852 0.027579 0.026713 0.024434 0.021030 0.016868 0.012359 0.007920 0.003938 0.000737 -0.001449 -0.002490 -0.002368 -0.001173 0.000911 0.003629 0.006680 0.009744 0.012512 0.014715 0.016141 0.016649 0.016181 0.014758 0.012474 0.009484 0.005985 0.002200 -0.001644 -0.005332 -0.008677 -0.011533 -0.013796 -0.015413 -0.016376 -0.016720 -0.016509 -0.015834 -0.014797 -0.013506 -0.012061 -0.010555 -0.009063 -0.007645 -0.006342 -0.005181 -0.004173 -0.003317 -0.002606 -0.002026 -0.001560 -0.001191 -0.000904 -0.000681 -0.000511 -0.000382 -0.000284 -0.000210 -0.000154 -0.000112 -0.000081 -0.000057 -0.000039 -0.000026 -0.000017 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000025 0.000034 0.000047 0.000065 0.000091 0.000126 0.000174 0.000241 0.000330 0.000450 0.000610 0.000819 0.001089 0.001433 0.001865 0.002399 0.003049 0.003823 0.004725 0.005748 0.006877 0.008080 0.009310 0.010503 0.011584 0.012463 0.013046 0.013240 0.012961 0.012141 0.010742 0.008755 0.006216 0.003204 -0.000158 -0.003707 -0.007245 -0.010556 -0.013418 -0.015629 -0.017018 -0.017472 -0.016943 -0.015466 -0.013153 -0.010195 -0.006849 -0.003415 -0.000216 0.002430 0.004243 0.005002 0.004576 0.002937 0.000167 -0.003540 -0.007892 -0.012524 -0.017023 -0.020966 -0.023961 -0.025678 -0.025884 -0.024466 -0.021446 -0.016977 -0.011339 -0.004910 0.001861 0.008498 0.014535 0.019558 0.023243 0.025383 0.025898 0.024847 0.022415 0.018892 0.014651 0.010103 0.005669 0.001738 -0.001367 -0.003412 -0.004269 -0.003925 -0.002475 -0.000108 0.002912 0.006274 0.009653 0.012731 0.015230 0.016932 0.017692 0.017445 0.016209 0.014076 0.011199 0.007777 0.004033 0.000196 -0.003516 -0.006913 -0.009842 -0.012198 -0.013922 -0.015001 -0.015467 -0.015380 -0.014828 -0.013910 -0.012731 -0.011391 -0.009979 -0.008573 -0.007230 -0.005994 -0.004890 -0.003931 -0.003117 -0.002441 -0.001891 -0.001450 -0.001103 -0.000833 -0.000625 -0.000467 -0.000347 -0.000257 -0.000190 -0.000139 -0.000101 -0.000072 -0.000050 -0.000034 -0.000022 -0.000014 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000025 0.000034 0.000047 0.000066 0.000093 0.000130 0.000183 0.000256 0.000355 0.000490 0.000667 0.000900 0.001199 0.001577 0.002048 0.002623 0.003313 0.004119 0.005038 0.006054 0.007137 0.008244 0.009314 0.010275 0.011042 0.011525 0.011636 0.011292 0.010430 0.009014 0.007038 0.004539 0.001594 -0.001674 -0.005101 -0.008494 -0.011637 -0.014313 -0.016320 -0.017491 -0.017713 -0.016940 -0.015206 -0.012624 -0.009386 -0.005749 -0.002014 0.001492 0.004449 0.006569 0.007627 0.007482 0.006095 0.003540 0.000001 -0.004241 -0.008827 -0.013352 -0.017398 -0.020572 -0.022545 -0.023081 -0.022059 -0.019492 -0.015522 -0.010415 -0.004536 0.001682 0.007775 0.013291 0.017831 0.021080 0.022839 0.023037 0.021737 0.019126 0.015494 0.011211 0.006686 0.002335 -0.001461 -0.004383 -0.006205 -0.006807 -0.006182 -0.004432 -0.001754 0.001585 0.005267 0.008962 0.012349 0.015146 0.017132 0.018159 0.018161 0.017153 0.015224 0.012525 0.009253 0.005630 0.001883 -0.001771 -0.005139 -0.008070 -0.010455 -0.012232 -0.013387 -0.013946 -0.013966 -0.013531 -0.012736 -0.011680 -0.010462 -0.009168 -0.007872 -0.006631 -0.005486 -0.004464 -0.003577 -0.002826 -0.002203 -0.001698 -0.001295 -0.000979 -0.000735 -0.000548 -0.000407 -0.000301 -0.000222 -0.000163 -0.000119 -0.000086 -0.000061 -0.000042 -0.000028 -0.000018 -0.000011 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000010 0.000011 0.000014 0.000019 0.000025 0.000036 0.000052 0.000076 0.000112 0.000164 0.000238 0.000340 0.000478 0.000663 0.000905 0.001215 0.001606 0.002090 0.002675 0.003365 0.004157 0.005039 0.005984 0.006952 0.007890 0.008729 0.009390 0.009790 0.009844 0.009476 0.008625 0.007255 0.005362 0.002980 0.000186 -0.002902 -0.006127 -0.009300 -0.012213 -0.014652 -0.016421 -0.017357 -0.017346 -0.016343 -0.014380 -0.011567 -0.008091 -0.004203 -0.000203 0.003588 0.006847 0.009285 0.010671 0.010854 0.009786 0.007524 0.004238 0.000192 -0.004269 -0.008756 -0.012861 -0.016202 -0.018451 -0.019372 -0.018839 -0.016852 -0.013538 -0.009145 -0.004015 0.001442 0.006788 0.011592 0.015477 0.018146 0.019413 0.019218 0.017628 0.014831 0.011113 0.006837 0.002401 -0.001792 -0.005373 -0.008038 -0.009572 -0.009867 -0.008926 -0.006858 -0.003867 -0.000223 0.003756 0.007737 0.011402 0.014471 0.016723 0.018011 0.018270 0.017514 0.015830 0.013366 0.010313 0.006889 0.003317 -0.000190 -0.003445 -0.006296 -0.008637 -0.010405 -0.011585 -0.012198 -0.012300 -0.011968 -0.011291 -0.010366 -0.009283 -0.008125 -0.006961 -0.005846 -0.004818 -0.003903 -0.003110 -0.002441 -0.001890 -0.001445 -0.001093 -0.000819 -0.000609 -0.000450 -0.000331 -0.000243 -0.000178 -0.000130 -0.000094 -0.000067 -0.000047 -0.000032 -0.000021 -0.000013 -0.000008 -0.000004 -0.000002 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000001 0.000000 -0.000000 0.000001 0.000004 0.000013 0.000029 0.000056 0.000098 0.000162 0.000253 0.000380 0.000553 0.000782 0.001078 0.001452 0.001914 0.002469 0.003116 0.003846 0.004638 0.005457 0.006257 0.006977 0.007545 0.007884 0.007917 0.007571 0.006787 0.005532 0.003798 0.001617 -0.000942 -0.003769 -0.006715 -0.009601 -0.012228 -0.014394 -0.015907 -0.016608 -0.016386 -0.015195 -0.013059 -0.010082 -0.006440 -0.002376 0.001823 0.005841 0.009363 0.012099 0.013814 0.014351 0.013645 0.011740 0.008782 0.005015 0.000758 -0.003617 -0.007725 -0.011196 -0.013713 -0.015040 -0.015047 -0.013722 -0.011175 -0.007626 -0.003390 0.001156 0.005605 0.009558 0.012666 0.014657 0.015362 0.014734 0.012843 0.009877 0.006113 0.001901 -0.002377 -0.006338 -0.009633 -0.011979 -0.013178 -0.013137 -0.011872 -0.009500 -0.006226 -0.002324 0.001893 0.006098 0.009977 0.013260 0.015730 0.017248 0.017750 0.017251 0.015837 0.013650 0.010877 0.007726 0.004412 0.001139 -0.001912 -0.004598 -0.006815 -0.008505 -0.009650 -0.010272 -0.010421 -0.010170 -0.009603 -0.008808 -0.007869 -0.006861 -0.005849 -0.004881 -0.003994 -0.003207 -0.002530 -0.001964 -0.001502 -0.001133 -0.000845 -0.000623 -0.000456 -0.000331 -0.000240 -0.000173 -0.000125 -0.000090 -0.000064 -0.000045 -0.000031 -0.000021 -0.000013 -0.000008 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 -0.000000 -0.000003 -0.000008 -0.000013 -0.000021 -0.000029 -0.000039 -0.000049 -0.000059 -0.000066 -0.000068 -0.000061 -0.000043 -0.000006 0.000055 0.000148 0.000283 0.000469 0.000719 0.001041 0.001444 0.001930 0.002494 0.003122 0.003786 0.004448 0.005057 0.005549 0.005857 0.005907 0.005633 0.004979 0.003908 0.002412 0.000512 -0.001731 -0.004219 -0.006816 -0.009359 -0.011661 -0.013531 -0.014788 -0.015277 -0.014890 -0.013575 -0.011349 -0.008304 -0.004601 -0.000464 0.003833 0.007990 0.011701 0.014684 0.016702 0.017589 0.017269 0.015765 0.013198 0.009784 0.005815 0.001631 -0.002406 -0.005948 -0.008691 -0.010406 -0.010961 -0.010329 -0.008600 -0.005965 -0.002705 0.000841 0.004307 0.007331 0.009598 0.010864 0.010985 0.009923 0.007754 0.004661 0.000911 -0.003168 -0.007215 -0.010875 -0.013824 -0.015805 -0.016643 -0.016265 -0.014696 -0.012062 -0.008570 -0.004489 -0.000125 0.004205 0.008204 0.011610 0.014224 0.015911 0.016618 0.016360 0.015222 0.013342 0.010896 0.008081 0.005102 0.002148 -0.000613 -0.003046 -0.005058 -0.006594 -0.007641 -0.008220 -0.008377 -0.008180 -0.007706 -0.007035 -0.006242 -0.005396 -0.004550 -0.003749 -0.003021 -0.002384 -0.001843 -0.001399 -0.001042 -0.000764 -0.000551 -0.000392 -0.000276 -0.000192 -0.000133 -0.000092 -0.000063 -0.000043 -0.000029 -0.000019 -0.000012 -0.000007 -0.000004 -0.000001 0.000000 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000002 -0.000006 -0.000011 -0.000019 -0.000030 -0.000044 -0.000061 -0.000083 -0.000108 -0.000138 -0.000170 -0.000204 -0.000238 -0.000269 -0.000294 -0.000307 -0.000304 -0.000275 -0.000210 -0.000099 0.000070 0.000308 0.000620 0.001008 0.001465 0.001972 0.002502 0.003012 0.003450 0.003757 0.003867 0.003718 0.003254 0.002438 0.001252 -0.000291 -0.002143 -0.004224 -0.006414 -0.008569 -0.010519 -0.012090 -0.013109 -0.013430 -0.012944 -0.011594 -0.009386 -0.006394 -0.002760 0.001316 0.005583 0.009761 0.013561 0.016710 0.018975 0.020186 0.020252 0.019174 0.017047 0.014054 0.010452 0.006547 0.002667 -0.000864 -0.003763 -0.005810 -0.006871 -0.006910 -0.005992 -0.004278 -0.002009 0.000517 0.002979 0.005061 0.006483 0.007036 0.006597 0.005143 0.002753 -0.000398 -0.004060 -0.007927 -0.011669 -0.014963 -0.017517 -0.019105 -0.019578 -0.018882 -0.017058 -0.014235 -0.010619 -0.006471 -0.002083 0.002247 0.006238 0.009652 0.012304 0.014078 0.014926 0.014871 0.013997 0.012434 0.010347 0.007922 0.005343 0.002785 0.000397 -0.001700 -0.003425 -0.004734 -0.005616 -0.006095 -0.006217 -0.006042 -0.005640 -0.005083 -0.004435 -0.003754 -0.003087 -0.002466 -0.001915 -0.001445 -0.001058 -0.000751 -0.000516 -0.000341 -0.000215 -0.000128 -0.000070 -0.000034 -0.000012 0.000001 0.000007 0.000009 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000002 -0.000006 -0.000012 -0.000020 -0.000032 -0.000047 -0.000068 -0.000095 -0.000130 -0.000171 -0.000222 -0.000281 -0.000350 -0.000427 -0.000513 -0.000605 -0.000700 -0.000794 -0.000880 -0.000947 -0.000985 -0.000980 -0.000919 -0.000789 -0.000583 -0.000300 0.000054 0.000459 0.000886 0.001295 0.001634 0.001846 0.001873 0.001659 0.001161 0.000353 -0.000765 -0.002163 -0.003779 -0.005518 -0.007256 -0.008845 -0.010128 -0.010946 -0.011160 -0.010660 -0.009383 -0.007319 -0.004521 -0.001105 0.002757 0.006844 0.010902 0.014666 0.017878 0.020312 0.021795 0.022225 0.021581 0.019928 0.017414 0.014254 0.010717 0.007093 0.003672 0.000715 -0.001572 -0.003057 -0.003692 -0.003522 -0.002674 -0.001348 0.000204 0.001708 0.002895 0.003528 0.003430 0.002503 0.000738 -0.001786 -0.004905 -0.008387 -0.011958 -0.015321 -0.018190 -0.020312 -0.021494 -0.021617 -0.020648 -0.018640 -0.015726 -0.012105 -0.008027 -0.003762 0.000415 0.004251 0.007532 0.010098 0.011852 0.012759 0.012850 0.012207 0.010954 0.009244 0.007244 0.005119 0.003022 0.001081 -0.000603 -0.001966 -0.002975 -0.003628 -0.003953 -0.003992 -0.003804 -0.003450 -0.002992 -0.002483 -0.001969 -0.001486 -0.001057 -0.000695 -0.000407 -0.000189 -0.000033 0.000069 0.000129 0.000158 0.000164 0.000157 0.000142 0.000123 0.000103 0.000084 0.000067 0.000053 0.000041 0.000032 0.000025 0.000019 0.000014 0.000010 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000005 -0.000010 -0.000018 -0.000029 -0.000045 -0.000066 -0.000094 -0.000131 -0.000178 -0.000237 -0.000310 -0.000398 -0.000503 -0.000626 -0.000770 -0.000933 -0.001115 -0.001312 -0.001520 -0.001727 -0.001922 -0.002089 -0.002210 -0.002267 -0.002246 -0.002134 -0.001929 -0.001636 -0.001273 -0.000869 -0.000464 -0.000110 0.000139 0.000227 0.000103 -0.000269 -0.000906 -0.001799 -0.002909 -0.004167 -0.005474 -0.006707 -0.007729 -0.008396 -0.008577 -0.008161 -0.007075 -0.005293 -0.002841 0.000196 0.003680 0.007424 0.011209 0.014797 0.017951 0.020457 0.022144 0.022898 0.022678 0.021518 0.019527 0.016880 0.013798 0.010531 0.007333 0.004436 0.002029 0.000240 -0.000875 -0.001340 -0.001249 -0.000761 -0.000080 0.000569 0.000965 0.000914 0.000274 -0.001028 -0.002992 -0.005538 -0.008516 -0.011719 -0.014905 -0.017818 -0.020212 -0.021877 -0.022656 -0.022462 -0.021281 -0.019179 -0.016289 -0.012802 -0.008946 -0.004968 -0.001110 0.002407 0.005401 0.007742 0.009355 0.010224 0.010387 0.009927 0.008961 0.007628 0.006074 0.004441 0.002856 0.001423 0.000217 -0.000716 -0.001360 -0.001725 -0.001841 -0.001754 -0.001518 -0.001185 -0.000807 -0.000427 -0.000076 0.000221 0.000452 0.000615 0.000711 0.000750 0.000743 0.000701 0.000637 0.000561 0.000481 0.000404 0.000332 0.000268 0.000213 0.000167 0.000129 0.000099 0.000076 0.000057 0.000043 0.000032 0.000023 0.000016 0.000011 0.000007 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000003 -0.000007 -0.000014 -0.000024 -0.000038 -0.000058 -0.000085 -0.000121 -0.000167 -0.000228 -0.000304 -0.000399 -0.000517 -0.000659 -0.000831 -0.001034 -0.001271 -0.001543 -0.001848 -0.002181 -0.002532 -0.002888 -0.003231 -0.003537 -0.003783 -0.003944 -0.004000 -0.003934 -0.003739 -0.003421 -0.002996 -0.002496 -0.001964 -0.001452 -0.001020 -0.000725 -0.000617 -0.000731 -0.001083 -0.001660 -0.002422 -0.003300 -0.004196 -0.004996 -0.005573 -0.005802 -0.005573 -0.004800 -0.003438 -0.001483 0.001014 0.003955 0.007193 0.010548 0.013814 0.016783 0.019255 0.021063 0.022088 0.022267 0.021604 0.020169 0.018092 0.015547 0.012739 0.009881 0.007173 0.004785 0.002836 0.001388 0.000438 -0.000078 -0.000279 -0.000320 -0.000378 -0.000626 -0.001214 -0.002251 -0.003789 -0.005816 -0.008256 -0.010975 -0.013795 -0.016510 -0.018908 -0.020787 -0.021982 -0.022374 -0.021907 -0.020589 -0.018495 -0.015755 -0.012545 -0.009070 -0.005546 -0.002177 0.000853 0.003402 0.005372 0.006717 0.007441 0.007592 0.007254 0.006539 0.005567 0.004464 0.003345 0.002308 0.001427 0.000751 0.000303 0.000078 0.000055 0.000194 0.000448 0.000768 0.001107 0.001424 0.001689 0.001883 0.001996 0.002028 0.001988 0.001886 0.001739 0.001562 0.001370 0.001175 0.000989 0.000817 0.000664 0.000533 0.000421 0.000329 0.000255 0.000195 0.000149 0.000112 0.000084 0.000062 0.000046 0.000033 0.000023 0.000016 0.000010 0.000006 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000010 -0.000018 -0.000030 -0.000047 -0.000071 -0.000104 -0.000147 -0.000204 -0.000277 -0.000371 -0.000489 -0.000636 -0.000817 -0.001036 -0.001300 -0.001612 -0.001974 -0.002388 -0.002848 -0.003345 -0.003863 -0.004381 -0.004871 -0.005302 -0.005641 -0.005855 -0.005916 -0.005805 -0.005513 -0.005045 -0.004423 -0.003684 -0.002880 -0.002072 -0.001326 -0.000709 -0.000276 -0.000067 -0.000102 -0.000369 -0.000831 -0.001420 -0.002045 -0.002596 -0.002956 -0.003013 -0.002669 -0.001856 -0.000539 0.001271 0.003516 0.006097 0.008873 0.011680 0.014337 0.016667 0.018510 0.019742 0.020283 0.020108 0.019247 0.017784 0.015846 0.013588 0.011182 0.008794 0.006568 0.004615 0.003000 0.001737 0.000790 0.000080 -0.000504 -0.001091 -0.001807 -0.002762 -0.004033 -0.005649 -0.007592 -0.009791 -0.012134 -0.014472 -0.016639 -0.018466 -0.019802 -0.020524 -0.020555 -0.019869 -0.018494 -0.016510 -0.014044 -0.011252 -0.008312 -0.005402 -0.002685 -0.000301 0.001651 0.003110 0.004063 0.004535 0.004586 0.004305 0.003792 0.003153 0.002490 0.001890 0.001418 0.001118 0.001009 0.001084 0.001321 0.001680 0.002114 0.002571 0.003005 0.003375 0.003652 0.003817 0.003865 0.003801 0.003637 0.003394 0.003093 0.002756 0.002406 0.002060 0.001731 0.001431 0.001165 0.000935 0.000741 0.000580 0.000450 0.000346 0.000264 0.000200 0.000150 0.000112 0.000083 0.000061 0.000044 0.000031 0.000021 0.000013 0.000008 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000002 -0.000006 -0.000012 -0.000022 -0.000036 -0.000056 -0.000084 -0.000122 -0.000173 -0.000240 -0.000326 -0.000437 -0.000577 -0.000753 -0.000971 -0.001238 -0.001561 -0.001947 -0.002400 -0.002920 -0.003506 -0.004145 -0.004822 -0.005511 -0.006180 -0.006789 -0.007297 -0.007658 -0.007834 -0.007791 -0.007507 -0.006978 -0.006215 -0.005249 -0.004132 -0.002929 -0.001718 -0.000578 0.000410 0.001179 0.001682 0.001894 0.001821 0.001502 0.001002 0.000415 -0.000152 -0.000583 -0.000767 -0.000611 -0.000049 0.000949 0.002372 0.004166 0.006238 0.008463 0.010696 0.012783 0.014577 0.015950 0.016808 0.017099 0.016814 0.015992 0.014712 0.013080 0.011224 0.009273 0.007347 0.005544 0.003929 0.002530 0.001338 0.000308 -0.000628 -0.001553 -0.002551 -0.003693 -0.005026 -0.006562 -0.008278 -0.010111 -0.011969 -0.013737 -0.015291 -0.016508 -0.017284 -0.017543 -0.017246 -0.016397 -0.015041 -0.013266 -0.011186 -0.008939 -0.006669 -0.004512 -0.002589 -0.000989 0.000233 0.001058 0.001506 0.001627 0.001495 0.001200 0.000836 0.000493 0.000246 0.000153 0.000248 0.000539 0.001013 0.001636 0.002361 0.003131 0.003888 0.004576 0.005150 0.005574 0.005830 0.005911 0.005826 0.005594 0.005242 0.004801 0.004303 0.003780 0.003257 0.002756 0.002293 0.001878 0.001516 0.001208 0.000952 0.000742 0.000572 0.000438 0.000333 0.000251 0.000189 0.000141 0.000104 0.000076 0.000055 0.000039 0.000026 0.000017 0.000011 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000003 -0.000007 -0.000015 -0.000026 -0.000042 -0.000065 -0.000097 -0.000140 -0.000197 -0.000273 -0.000372 -0.000500 -0.000662 -0.000865 -0.001119 -0.001432 -0.001812 -0.002269 -0.002808 -0.003432 -0.004137 -0.004914 -0.005742 -0.006595 -0.007432 -0.008209 -0.008873 -0.009370 -0.009646 -0.009656 -0.009367 -0.008762 -0.007845 -0.006643 -0.005206 -0.003605 -0.001927 -0.000271 0.001262 0.002577 0.003594 0.004257 0.004539 0.004448 0.004025 0.003346 0.002511 0.001639 0.000854 0.000273 -0.000004 0.000095 0.000604 0.001517 0.002790 0.004341 0.006060 0.007821 0.009489 0.010939 0.012065 0.012788 0.013065 0.012891 0.012297 0.011342 0.010110 0.008693 0.007185 0.005668 0.004205 0.002837 0.001576 0.000410 -0.000691 -0.001769 -0.002869 -0.004027 -0.005263 -0.006575 -0.007935 -0.009293 -0.010578 -0.011710 -0.012606 -0.013189 -0.013404 -0.013218 -0.012630 -0.011673 -0.010407 -0.008920 -0.007320 -0.005717 -0.004221 -0.002927 -0.001905 -0.001196 -0.000808 -0.000714 -0.000861 -0.001174 -0.001563 -0.001936 -0.002205 -0.002298 -0.002163 -0.001773 -0.001129 -0.000255 0.000801 0.001977 0.003200 0.004395 0.005491 0.006429 0.007160 0.007658 0.007911 0.007925 0.007722 0.007336 0.006806 0.006176 0.005490 0.004784 0.004093 0.003442 0.002847 0.002320 0.001864 0.001479 0.001161 0.000901 0.000694 0.000530 0.000402 0.000303 0.000227 0.000169 0.000125 0.000091 0.000066 0.000046 0.000032 0.000021 0.000014 0.000008 0.000004 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000003 -0.000009 -0.000017 -0.000029 -0.000047 -0.000073 -0.000108 -0.000156 -0.000220 -0.000305 -0.000415 -0.000558 -0.000740 -0.000970 -0.001257 -0.001612 -0.002046 -0.002570 -0.003189 -0.003909 -0.004726 -0.005630 -0.006600 -0.007603 -0.008597 -0.009527 -0.010333 -0.010949 -0.011312 -0.011362 -0.011056 -0.010368 -0.009293 -0.007855 -0.006105 -0.004117 -0.001991 0.000159 0.002209 0.004038 0.005534 0.006609 0.007205 0.007299 0.006910 0.006097 0.004952 0.003598 0.002171 0.000813 -0.000344 -0.001189 -0.001640 -0.001656 -0.001235 -0.000415 0.000732 0.002106 0.003589 0.005060 0.006401 0.007514 0.008322 0.008779 0.008872 0.008616 0.008050 0.007232 0.006227 0.005102 0.003918 0.002721 0.001544 0.000403 -0.000699 -0.001767 -0.002812 -0.003838 -0.004843 -0.005812 -0.006718 -0.007520 -0.008174 -0.008631 -0.008848 -0.008797 -0.008464 -0.007860 -0.007020 -0.006001 -0.004879 -0.003742 -0.002683 -0.001790 -0.001135 -0.000769 -0.000714 -0.000961 -0.001469 -0.002169 -0.002972 -0.003778 -0.004481 -0.004985 -0.005210 -0.005099 -0.004624 -0.003789 -0.002627 -0.001196 0.000423 0.002138 0.003851 0.005470 0.006909 0.008102 0.009003 0.009587 0.009852 0.009814 0.009510 0.008984 0.008291 0.007486 0.006622 0.005746 0.004895 0.004100 0.003380 0.002745 0.002199 0.001741 0.001362 0.001056 0.000811 0.000619 0.000469 0.000353 0.000264 0.000197 0.000145 0.000106 0.000076 0.000054 0.000037 0.000025 0.000016 0.000010 0.000006 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000010 -0.000019 -0.000032 -0.000052 -0.000080 -0.000118 -0.000170 -0.000240 -0.000333 -0.000454 -0.000610 -0.000810 -0.001063 -0.001381 -0.001775 -0.002257 -0.002840 -0.003533 -0.004339 -0.005257 -0.006276 -0.007372 -0.008511 -0.009644 -0.010711 -0.011642 -0.012361 -0.012795 -0.012875 -0.012546 -0.011773 -0.010546 -0.008884 -0.006838 -0.004490 -0.001949 0.000655 0.003178 0.005472 0.007399 0.008838 0.009702 0.009942 0.009554 0.008581 0.007110 0.005264 0.003193 0.001061 -0.000970 -0.002751 -0.004157 -0.005101 -0.005537 -0.005460 -0.004907 -0.003951 -0.002692 -0.001247 0.000260 0.001711 0.003003 0.004052 0.004805 0.005233 0.005339 0.005143 0.004688 0.004023 0.003203 0.002280 0.001304 0.000312 -0.000662 -0.001593 -0.002461 -0.003244 -0.003922 -0.004468 -0.004858 -0.005063 -0.005062 -0.004837 -0.004386 -0.003719 -0.002869 -0.001883 -0.000829 0.000213 0.001156 0.001912 0.002403 0.002564 0.002360 0.001781 0.000853 -0.000365 -0.001786 -0.003301 -0.004785 -0.006113 -0.007164 -0.007839 -0.008063 -0.007794 -0.007027 -0.005794 -0.004158 -0.002213 -0.000068 0.002155 0.004335 0.006359 0.008130 0.009576 0.010648 0.011325 0.011612 0.011538 0.011148 0.010501 0.009662 0.008698 0.007672 0.006639 0.005641 0.004713 0.003876 0.003142 0.002512 0.001985 0.001551 0.001200 0.000921 0.000702 0.000531 0.000400 0.000299 0.000222 0.000164 0.000119 0.000086 0.000061 0.000042 0.000028 0.000018 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000006 -0.000012 -0.000021 -0.000035 -0.000056 -0.000086 -0.000126 -0.000182 -0.000257 -0.000356 -0.000486 -0.000654 -0.000870 -0.001143 -0.001487 -0.001915 -0.002439 -0.003074 -0.003829 -0.004710 -0.005715 -0.006833 -0.008038 -0.009294 -0.010547 -0.011730 -0.012767 -0.013573 -0.014065 -0.014166 -0.013811 -0.012958 -0.011592 -0.009728 -0.007420 -0.004752 -0.001845 0.001159 0.004095 0.006794 0.009092 0.010841 0.011927 0.012277 0.011869 0.010730 0.008941 0.006628 0.003951 0.001094 -0.001754 -0.004410 -0.006711 -0.008529 -0.009775 -0.010408 -0.010432 -0.009892 -0.008874 -0.007487 -0.005860 -0.004127 -0.002415 -0.000837 0.000516 0.001581 0.002322 0.002732 0.002827 0.002642 0.002227 0.001636 0.000930 0.000168 -0.000594 -0.001306 -0.001921 -0.002396 -0.002694 -0.002783 -0.002640 -0.002250 -0.001610 -0.000734 0.000347 0.001583 0.002906 0.004231 0.005464 0.006504 0.007255 0.007630 0.007563 0.007016 0.005983 0.004497 0.002626 0.000474 -0.001829 -0.004133 -0.006282 -0.008128 -0.009536 -0.010403 -0.010657 -0.010273 -0.009264 -0.007687 -0.005635 -0.003231 -0.000613 0.002071 0.004675 0.007072 0.009151 0.010834 0.012070 0.012841 0.013158 0.013059 0.012599 0.011848 0.010883 0.009781 0.008612 0.007439 0.006311 0.005265 0.004323 0.003499 0.002794 0.002205 0.001722 0.001332 0.001021 0.000777 0.000588 0.000442 0.000330 0.000245 0.000180 0.000131 0.000094 0.000066 0.000045 0.000030 0.000020 0.000012 0.000007 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000001 -0.000003 -0.000007 -0.000013 -0.000023 -0.000038 -0.000060 -0.000091 -0.000133 -0.000192 -0.000270 -0.000375 -0.000512 -0.000689 -0.000918 -0.001208 -0.001573 -0.002027 -0.002586 -0.003263 -0.004070 -0.005012 -0.006088 -0.007287 -0.008581 -0.009932 -0.011281 -0.012559 -0.013680 -0.014556 -0.015094 -0.015209 -0.014830 -0.013908 -0.012424 -0.010391 -0.007863 -0.004930 -0.001718 0.001616 0.004893 0.007925 0.010525 0.012524 0.013787 0.014218 0.013780 0.012488 0.010418 0.007696 0.004491 0.001002 -0.002556 -0.005974 -0.009057 -0.011640 -0.013602 -0.014866 -0.015408 -0.015252 -0.014467 -0.013156 -0.011452 -0.009497 -0.007441 -0.005420 -0.003554 -0.001938 -0.000636 0.000318 0.000919 0.001189 0.001170 0.000919 0.000506 0.000004 -0.000512 -0.000971 -0.001306 -0.001456 -0.001373 -0.001020 -0.000375 0.000566 0.001787 0.003248 0.004888 0.006624 0.008358 0.009974 0.011353 0.012379 0.012947 0.012972 0.012400 0.011213 0.009435 0.007131 0.004411 0.001417 -0.001683 -0.004704 -0.007463 -0.009789 -0.011537 -0.012596 -0.012902 -0.012438 -0.011236 -0.009376 -0.006974 -0.004179 -0.001156 0.001925 0.004899 0.007621 0.009972 0.011866 0.013250 0.014109 0.014459 0.014344 0.013829 0.012994 0.011924 0.010706 0.009417 0.008125 0.006886 0.005738 0.004707 0.003806 0.003037 0.002395 0.001869 0.001445 0.001108 0.000843 0.000637 0.000479 0.000357 0.000264 0.000194 0.000141 0.000100 0.000070 0.000048 0.000032 0.000020 0.000012 0.000007 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000008 -0.000015 -0.000025 -0.000041 -0.000063 -0.000095 -0.000139 -0.000199 -0.000280 -0.000388 -0.000530 -0.000715 -0.000952 -0.001254 -0.001635 -0.002110 -0.002695 -0.003403 -0.004249 -0.005237 -0.006366 -0.007625 -0.008986 -0.010407 -0.011829 -0.013176 -0.014361 -0.015288 -0.015859 -0.015984 -0.015586 -0.014612 -0.013038 -0.010877 -0.008182 -0.005047 -0.001605 0.001979 0.005514 0.008796 0.011624 0.013812 0.015205 0.015695 0.015230 0.013816 0.011524 0.008480 0.004862 0.000878 -0.003241 -0.007262 -0.010964 -0.014158 -0.016694 -0.018469 -0.019436 -0.019601 -0.019019 -0.017789 -0.016043 -0.013933 -0.011619 -0.009258 -0.006993 -0.004941 -0.003189 -0.001793 -0.000772 -0.000119 0.000205 0.000257 0.000111 -0.000148 -0.000432 -0.000653 -0.000729 -0.000587 -0.000169 0.000566 0.001638 0.003042 0.004746 0.006690 0.008790 0.010937 0.013006 0.014858 0.016356 0.017369 0.017785 0.017521 0.016532 0.014817 0.012422 0.009442 0.006017 0.002322 -0.001444 -0.005067 -0.008341 -0.011078 -0.013120 -0.014354 -0.014718 -0.014205 -0.012860 -0.010779 -0.008102 -0.004995 -0.001646 0.001757 0.005032 0.008021 0.010596 0.012665 0.014174 0.015108 0.015489 0.015365 0.014810 0.013910 0.012759 0.011448 0.010063 0.008678 0.007349 0.006120 0.005017 0.004055 0.003234 0.002549 0.001989 0.001537 0.001178 0.000896 0.000677 0.000508 0.000379 0.000280 0.000205 0.000147 0.000105 0.000072 0.000049 0.000032 0.000020 0.000012 0.000007 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000010 -0.000017 -0.000027 -0.000043 -0.000065 -0.000098 -0.000142 -0.000204 -0.000286 -0.000396 -0.000541 -0.000729 -0.000972 -0.001281 -0.001672 -0.002160 -0.002761 -0.003490 -0.004360 -0.005377 -0.006541 -0.007838 -0.009241 -0.010707 -0.012175 -0.013567 -0.014792 -0.015752 -0.016345 -0.016476 -0.016067 -0.015060 -0.013430 -0.011188 -0.008387 -0.005123 -0.001533 0.002211 0.005912 0.009357 0.012333 0.014644 0.016124 0.016655 0.016175 0.014685 0.012250 0.008999 0.005108 0.000797 -0.003695 -0.008121 -0.012243 -0.015854 -0.018785 -0.020917 -0.022186 -0.022584 -0.022159 -0.021002 -0.019245 -0.017045 -0.014570 -0.011989 -0.009458 -0.007110 -0.005048 -0.003342 -0.002024 -0.001094 -0.000520 -0.000244 -0.000188 -0.000263 -0.000369 -0.000409 -0.000289 0.000071 0.000737 0.001753 0.003138 0.004879 0.006935 0.009233 0.011670 0.014119 0.016435 0.018464 0.020055 0.021065 0.021379 0.020912 0.019626 0.017530 0.014688 0.011215 0.007273 0.003060 -0.001199 -0.005272 -0.008934 -0.011982 -0.014252 -0.015627 -0.016045 -0.015505 -0.014064 -0.011830 -0.008955 -0.005624 -0.002037 0.001601 0.005097 0.008284 0.011026 0.013227 0.014831 0.015824 0.016230 0.016103 0.015520 0.014575 0.013365 0.011989 0.010535 0.009081 0.007688 0.006399 0.005244 0.004237 0.003378 0.002662 0.002077 0.001605 0.001230 0.000936 0.000707 0.000530 0.000395 0.000291 0.000212 0.000152 0.000107 0.000073 0.000049 0.000032 0.000019 0.000011 0.000006 0.000003 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000011 -0.000018 -0.000029 -0.000044 -0.000067 -0.000099 -0.000144 -0.000206 -0.000289 -0.000399 -0.000544 -0.000733 -0.000977 -0.001289 -0.001683 -0.002175 -0.002783 -0.003520 -0.004400 -0.005430 -0.006607 -0.007920 -0.009340 -0.010824 -0.012309 -0.013719 -0.014961 -0.015935 -0.016538 -0.016675 -0.016265 -0.015248 -0.013598 -0.011326 -0.008485 -0.005171 -0.001522 0.002288 0.006058 0.009572 0.012614 0.014982 0.016506 0.017064 0.016588 0.015077 0.012593 0.009262 0.005262 0.000813 -0.003840 -0.008446 -0.012762 -0.016570 -0.019693 -0.022004 -0.023430 -0.023958 -0.023627 -0.022527 -0.020786 -0.018563 -0.016027 -0.013353 -0.010703 -0.008216 -0.006005 -0.004145 -0.002676 -0.001604 -0.000899 -0.000505 -0.000343 -0.000320 -0.000334 -0.000280 -0.000060 0.000414 0.001210 0.002376 0.003930 0.005857 0.008110 0.010608 0.013240 0.015867 0.018335 0.020480 0.022139 0.023166 0.023438 0.022873 0.021431 0.019129 0.016039 0.012287 0.008047 0.003533 -0.001018 -0.005360 -0.009257 -0.012498 -0.014912 -0.016378 -0.016838 -0.016290 -0.014798 -0.012477 -0.009488 -0.006025 -0.002297 0.001483 0.005114 0.008423 0.011268 0.013551 0.015215 0.016246 0.016670 0.016542 0.015945 0.014973 0.013729 0.012314 0.010819 0.009325 0.007892 0.006569 0.005382 0.004347 0.003466 0.002731 0.002130 0.001647 0.001262 0.000961 0.000726 0.000544 0.000404 0.000297 0.000216 0.000154 0.000107 0.000073 0.000048 0.000031 0.000018 0.000010 0.000005 0.000002 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000007 -0.000012 -0.000019 -0.000030 -0.000045 -0.000068 -0.000100 -0.000144 -0.000205 -0.000287 -0.000396 -0.000540 -0.000726 -0.000968 -0.001276 -0.001667 -0.002156 -0.002760 -0.003494 -0.004369 -0.005393 -0.006563 -0.007868 -0.009279 -0.010753 -0.012229 -0.013629 -0.014864 -0.015833 -0.016435 -0.016576 -0.016174 -0.015171 -0.013540 -0.011292 -0.008479 -0.005196 -0.001579 0.002199 0.005939 0.009427 0.012450 0.014807 0.016333 0.016904 0.016455 0.014982 0.012547 0.009273 0.005335 0.000949 -0.003643 -0.008193 -0.012461 -0.016233 -0.019333 -0.021633 -0.023063 -0.023606 -0.023302 -0.022237 -0.020537 -0.018357 -0.015863 -0.013227 -0.010610 -0.008149 -0.005957 -0.004109 -0.002648 -0.001580 -0.000877 -0.000485 -0.000328 -0.000311 -0.000333 -0.000290 -0.000080 0.000385 0.001178 0.002346 0.003908 0.005854 0.008134 0.010667 0.013340 0.016015 0.018533 0.020727 0.022431 0.023496 0.023797 0.023245 0.021803 0.019484 0.016361 0.012561 0.008262 0.003680 -0.000943 -0.005357 -0.009322 -0.012623 -0.015086 -0.016588 -0.017069 -0.016529 -0.015031 -0.012691 -0.009673 -0.006173 -0.002403 0.001420 0.005095 0.008444 0.011325 0.013637 0.015323 0.016369 0.016801 0.016676 0.016075 0.015096 0.013843 0.012416 0.010909 0.009402 0.007958 0.006623 0.005427 0.004383 0.003495 0.002754 0.002149 0.001661 0.001274 0.000969 0.000732 0.000549 0.000407 0.000299 0.000216 0.000153 0.000106 0.000072 0.000047 0.000029 0.000017 0.000009 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000012 -0.000019 -0.000030 -0.000045 -0.000068 -0.000099 -0.000143 -0.000202 -0.000282 -0.000388 -0.000527 -0.000709 -0.000944 -0.001245 -0.001626 -0.002104 -0.002694 -0.003411 -0.004266 -0.005266 -0.006409 -0.007682 -0.009058 -0.010495 -0.011933 -0.013298 -0.014501 -0.015447 -0.016036 -0.016179 -0.015795 -0.014829 -0.013255 -0.011083 -0.008365 -0.005193 -0.001699 0.001949 0.005559 0.008927 0.011846 0.014127 0.015610 0.016180 0.015777 0.014399 0.012109 0.009025 0.005317 0.001192 -0.003119 -0.007380 -0.011363 -0.014867 -0.017729 -0.019832 -0.021111 -0.021558 -0.021212 -0.020160 -0.018524 -0.016450 -0.014099 -0.011631 -0.009195 -0.006923 -0.004915 -0.003244 -0.001947 -0.001027 -0.000458 -0.000188 -0.000144 -0.000236 -0.000367 -0.000437 -0.000349 -0.000015 0.000637 0.001657 0.003068 0.004861 0.006995 0.009395 0.011956 0.014544 0.017007 0.019183 0.020908 0.022033 0.022429 0.022005 0.020717 0.018572 0.015633 0.012020 0.007903 0.003491 -0.000980 -0.005266 -0.009128 -0.012354 -0.014769 -0.016250 -0.016732 -0.016214 -0.014753 -0.012462 -0.009501 -0.006060 -0.002349 0.001419 0.005045 0.008353 0.011201 0.013488 0.015158 0.016195 0.016625 0.016503 0.015911 0.014944 0.013705 0.012294 0.010804 0.009312 0.007883 0.006562 0.005377 0.004344 0.003464 0.002731 0.002130 0.001647 0.001264 0.000962 0.000727 0.000544 0.000404 0.000296 0.000213 0.000151 0.000104 0.000070 0.000045 0.000027 0.000016 0.000008 0.000003 0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000012 -0.000019 -0.000029 -0.000044 -0.000066 -0.000096 -0.000138 -0.000196 -0.000272 -0.000374 -0.000508 -0.000682 -0.000907 -0.001196 -0.001561 -0.002020 -0.002586 -0.003274 -0.004095 -0.005054 -0.006149 -0.007367 -0.008683 -0.010056 -0.011429 -0.012731 -0.013880 -0.014783 -0.015348 -0.015489 -0.015131 -0.014223 -0.012740 -0.010694 -0.008135 -0.005150 -0.001867 0.001558 0.004944 0.008098 0.010830 0.012966 0.014361 0.014912 0.014569 0.013336 0.011275 0.008502 0.005177 0.001495 -0.002331 -0.006086 -0.009565 -0.012588 -0.015013 -0.016745 -0.017733 -0.017980 -0.017531 -0.016474 -0.014925 -0.013020 -0.010905 -0.008725 -0.006611 -0.004675 -0.003006 -0.001660 -0.000665 -0.000021 0.000299 0.000345 0.000184 -0.000103 -0.000428 -0.000699 -0.000828 -0.000732 -0.000342 0.000393 0.001502 0.002983 0.004808 0.006915 0.009214 0.011585 0.013892 0.015982 0.017700 0.018899 0.019451 0.019261 0.018271 0.016478 0.013929 0.010725 0.007019 0.003003 -0.001104 -0.005070 -0.008668 -0.011690 -0.013966 -0.015371 -0.015837 -0.015356 -0.013976 -0.011802 -0.008982 -0.005695 -0.002141 0.001475 0.004962 0.008148 0.010896 0.013107 0.014723 0.015729 0.016147 0.016031 0.015459 0.014523 0.013322 0.011954 0.010508 0.009060 0.007672 0.006388 0.005236 0.004231 0.003375 0.002661 0.002077 0.001606 0.001233 0.000939 0.000709 0.000531 0.000394 0.000288 0.000207 0.000146 0.000100 0.000067 0.000042 0.000025 0.000014 0.000007 0.000003 0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000007 -0.000011 -0.000018 -0.000028 -0.000042 -0.000063 -0.000092 -0.000132 -0.000186 -0.000259 -0.000356 -0.000482 -0.000646 -0.000858 -0.001130 -0.001474 -0.001906 -0.002439 -0.003087 -0.003859 -0.004761 -0.005789 -0.006931 -0.008163 -0.009446 -0.010728 -0.011943 -0.013014 -0.013855 -0.014383 -0.014517 -0.014190 -0.013356 -0.011995 -0.010119 -0.007775 -0.005048 -0.002054 0.001061 0.004131 0.006984 0.009449 0.011373 0.012632 0.013141 0.012862 0.011808 0.010044 0.007682 0.004870 0.001785 -0.001383 -0.004447 -0.007232 -0.009590 -0.011410 -0.012622 -0.013201 -0.013162 -0.012562 -0.011489 -0.010051 -0.008374 -0.006582 -0.004797 -0.003126 -0.001656 -0.000452 0.000447 0.001027 0.001296 0.001283 0.001034 0.000607 0.000071 -0.000500 -0.001030 -0.001441 -0.001662 -0.001627 -0.001286 -0.000604 0.000431 0.001804 0.003475 0.005375 0.007410 0.009462 0.011398 0.013077 0.014358 0.015114 0.015243 0.014676 0.013390 0.011409 0.008811 0.005718 0.002298 -0.001257 -0.004735 -0.007925 -0.010631 -0.012689 -0.013975 -0.014414 -0.013989 -0.012737 -0.010745 -0.008146 -0.005104 -0.001801 0.001573 0.004836 0.007827 0.010413 0.012498 0.014027 0.014981 0.015380 0.015273 0.014733 0.013846 0.012707 0.011407 0.010031 0.008653 0.007330 0.006106 0.005007 0.004048 0.003230 0.002548 0.001990 0.001540 0.001182 0.000900 0.000680 0.000510 0.000378 0.000276 0.000198 0.000140 0.000095 0.000063 0.000040 0.000024 0.000013 0.000006 0.000002 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000010 -0.000016 -0.000026 -0.000039 -0.000059 -0.000086 -0.000123 -0.000174 -0.000242 -0.000332 -0.000449 -0.000602 -0.000798 -0.001049 -0.001367 -0.001766 -0.002258 -0.002855 -0.003566 -0.004394 -0.005338 -0.006384 -0.007510 -0.008681 -0.009848 -0.010952 -0.011922 -0.012684 -0.013159 -0.013280 -0.012986 -0.012238 -0.011021 -0.009350 -0.007270 -0.004859 -0.002225 0.000502 0.003176 0.005647 0.007771 0.009418 0.010491 0.010925 0.010702 0.009846 0.008424 0.006543 0.004340 0.001970 -0.000407 -0.002636 -0.004581 -0.006132 -0.007216 -0.007797 -0.007876 -0.007492 -0.006711 -0.005620 -0.004324 -0.002927 -0.001533 -0.000233 0.000897 0.001801 0.002443 0.002809 0.002900 0.002736 0.002347 0.001773 0.001062 0.000264 -0.000565 -0.001368 -0.002086 -0.002660 -0.003034 -0.003158 -0.002991 -0.002507 -0.001699 -0.000581 0.000806 0.002399 0.004108 0.005825 0.007427 0.008784 0.009773 0.010283 0.010233 0.009575 0.008306 0.006469 0.004154 0.001491 -0.001359 -0.004212 -0.006880 -0.009184 -0.010965 -0.012101 -0.012512 -0.012168 -0.011090 -0.009345 -0.007044 -0.004329 -0.001362 0.001686 0.004650 0.007379 0.009749 0.011668 0.013080 0.013966 0.014341 0.014248 0.013752 0.012933 0.011876 0.010668 0.009388 0.008104 0.006870 0.005726 0.004699 0.003801 0.003035 0.002395 0.001871 0.001449 0.001113 0.000848 0.000641 0.000480 0.000356 0.000260 0.000187 0.000131 0.000089 0.000059 0.000037 0.000022 0.000011 0.000005 0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000014 -0.000023 -0.000036 -0.000053 -0.000078 -0.000113 -0.000159 -0.000222 -0.000304 -0.000411 -0.000549 -0.000727 -0.000955 -0.001242 -0.001602 -0.002046 -0.002583 -0.003222 -0.003964 -0.004808 -0.005740 -0.006741 -0.007779 -0.008810 -0.009780 -0.010630 -0.011292 -0.011701 -0.011798 -0.011534 -0.010877 -0.009821 -0.008381 -0.006602 -0.004556 -0.002339 -0.000064 0.002145 0.004164 0.005877 0.007186 0.008020 0.008343 0.008155 0.007493 0.006431 0.005071 0.003534 0.001952 0.000452 -0.000848 -0.001856 -0.002507 -0.002771 -0.002650 -0.002179 -0.001417 -0.000444 0.000650 0.001774 0.002840 0.003775 0.004521 0.005039 0.005311 0.005333 0.005120 0.004693 0.004083 0.003322 0.002442 0.001475 0.000452 -0.000597 -0.001640 -0.002641 -0.003560 -0.004350 -0.004965 -0.005358 -0.005486 -0.005319 -0.004841 -0.004055 -0.002991 -0.001702 -0.000266 0.001216 0.002631 0.003858 0.004783 0.005307 0.005357 0.004898 0.003932 0.002510 0.000719 -0.001318 -0.003451 -0.005519 -0.007362 -0.008831 -0.009806 -0.010199 -0.009967 -0.009110 -0.007673 -0.005741 -0.003427 -0.000870 0.001782 0.004381 0.006793 0.008903 0.010622 0.011896 0.012704 0.013053 0.012980 0.012541 0.011806 0.010854 0.009761 0.008598 0.007430 0.006304 0.005260 0.004320 0.003498 0.002795 0.002208 0.001726 0.001337 0.001027 0.000783 0.000592 0.000443 0.000328 0.000240 0.000172 0.000121 0.000082 0.000054 0.000034 0.000020 0.000010 0.000004 0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000020 -0.000031 -0.000047 -0.000070 -0.000100 -0.000142 -0.000198 -0.000271 -0.000367 -0.000490 -0.000648 -0.000849 -0.001103 -0.001420 -0.001809 -0.002279 -0.002836 -0.003481 -0.004212 -0.005017 -0.005876 -0.006763 -0.007638 -0.008456 -0.009166 -0.009711 -0.010037 -0.010098 -0.009857 -0.009291 -0.008402 -0.007208 -0.005756 -0.004109 -0.002351 -0.000577 0.001112 0.002620 0.003863 0.004776 0.005321 0.005488 0.005301 0.004812 0.004101 0.003265 0.002410 0.001642 0.001056 0.000725 0.000696 0.000984 0.001575 0.002421 0.003456 0.004595 0.005746 0.006819 0.007733 0.008426 0.008855 0.009000 0.008865 0.008473 0.007858 0.007064 0.006136 0.005116 0.004035 0.002917 0.001773 0.000610 -0.000573 -0.001773 -0.002984 -0.004187 -0.005351 -0.006436 -0.007387 -0.008147 -0.008657 -0.008868 -0.008744 -0.008272 -0.007467 -0.006371 -0.005055 -0.003616 -0.002166 -0.000825 0.000292 0.001085 0.001482 0.001445 0.000977 0.000121 -0.001044 -0.002407 -0.003837 -0.005194 -0.006342 -0.007163 -0.007561 -0.007477 -0.006890 -0.005817 -0.004313 -0.002464 -0.000379 0.001820 0.004006 0.006058 0.007874 0.009370 0.010492 0.011215 0.011541 0.011497 0.011129 0.010496 0.009667 0.008708 0.007684 0.006650 0.005651 0.004722 0.003883 0.003148 0.002519 0.001992 0.001558 0.001208 0.000929 0.000708 0.000535 0.000401 0.000297 0.000217 0.000155 0.000109 0.000074 0.000049 0.000030 0.000018 0.000009 0.000003 -0.000000 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000017 -0.000027 -0.000040 -0.000060 -0.000087 -0.000123 -0.000172 -0.000236 -0.000319 -0.000426 -0.000562 -0.000735 -0.000953 -0.001223 -0.001553 -0.001950 -0.002418 -0.002959 -0.003566 -0.004232 -0.004937 -0.005658 -0.006362 -0.007011 -0.007563 -0.007974 -0.008201 -0.008212 -0.007981 -0.007500 -0.006775 -0.005833 -0.004718 -0.003488 -0.002216 -0.000977 0.000152 0.001106 0.001832 0.002300 0.002505 0.002468 0.002237 0.001880 0.001485 0.001143 0.000946 0.000975 0.001286 0.001911 0.002848 0.004063 0.005490 0.007042 0.008615 0.010101 0.011394 0.012407 0.013073 0.013355 0.013245 0.012767 0.011968 0.010915 0.009683 0.008350 0.006982 0.005631 0.004328 0.003084 0.001889 0.000716 -0.000468 -0.001698 -0.002999 -0.004381 -0.005832 -0.007317 -0.008780 -0.010146 -0.011329 -0.012243 -0.012811 -0.012973 -0.012699 -0.011994 -0.010895 -0.009477 -0.007843 -0.006116 -0.004428 -0.002903 -0.001653 -0.000759 -0.000265 -0.000178 -0.000464 -0.001052 -0.001845 -0.002726 -0.003571 -0.004263 -0.004700 -0.004805 -0.004533 -0.003874 -0.002849 -0.001513 0.000055 0.001759 0.003496 0.005161 0.006663 0.007923 0.008888 0.009528 0.009837 0.009832 0.009549 0.009035 0.008346 0.007539 0.006670 0.005786 0.004929 0.004127 0.003401 0.002762 0.002213 0.001753 0.001373 0.001066 0.000820 0.000625 0.000472 0.000354 0.000262 0.000191 0.000137 0.000096 0.000066 0.000043 0.000027 0.000016 0.000008 0.000003 -0.000000 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000008 -0.000014 -0.000022 -0.000033 -0.000050 -0.000072 -0.000103 -0.000144 -0.000198 -0.000268 -0.000358 -0.000472 -0.000615 -0.000794 -0.001015 -0.001284 -0.001605 -0.001980 -0.002410 -0.002888 -0.003406 -0.003947 -0.004492 -0.005012 -0.005479 -0.005858 -0.006118 -0.006231 -0.006175 -0.005941 -0.005530 -0.004960 -0.004262 -0.003482 -0.002673 -0.001895 -0.001207 -0.000658 -0.000288 -0.000113 -0.000129 -0.000308 -0.000598 -0.000926 -0.001205 -0.001344 -0.001251 -0.000849 -0.000087 0.001060 0.002578 0.004419 0.006496 0.008697 0.010892 0.012942 0.014715 0.016097 0.017001 0.017378 0.017219 0.016554 0.015450 0.014004 0.012326 0.010535 0.008740 0.007029 0.005465 0.004076 0.002856 0.001768 0.000752 -0.000267 -0.001361 -0.002597 -0.004014 -0.005624 -0.007402 -0.009290 -0.011198 -0.013012 -0.014609 -0.015867 -0.016680 -0.016970 -0.016698 -0.015867 -0.014527 -0.012769 -0.010715 -0.008511 -0.006310 -0.004258 -0.002480 -0.001069 -0.000081 0.000471 0.000617 0.000421 -0.000023 -0.000606 -0.001212 -0.001731 -0.002068 -0.002154 -0.001947 -0.001439 -0.000650 0.000371 0.001557 0.002827 0.004093 0.005273 0.006296 0.007107 0.007670 0.007974 0.008022 0.007838 0.007458 0.006924 0.006284 0.005583 0.004863 0.004157 0.003492 0.002886 0.002350 0.001888 0.001498 0.001176 0.000914 0.000703 0.000536 0.000405 0.000303 0.000224 0.000163 0.000117 0.000082 0.000056 0.000037 0.000023 0.000013 0.000007 0.000002 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000017 -0.000026 -0.000039 -0.000057 -0.000082 -0.000116 -0.000159 -0.000216 -0.000288 -0.000379 -0.000492 -0.000633 -0.000804 -0.001010 -0.001252 -0.001533 -0.001848 -0.002194 -0.002559 -0.002931 -0.003292 -0.003621 -0.003894 -0.004089 -0.004186 -0.004168 -0.004029 -0.003773 -0.003414 -0.002980 -0.002510 -0.002050 -0.001649 -0.001358 -0.001217 -0.001253 -0.001475 -0.001869 -0.002397 -0.002997 -0.003586 -0.004066 -0.004335 -0.004291 -0.003846 -0.002938 -0.001538 0.000342 0.002649 0.005286 0.008121 0.010994 0.013734 0.016170 0.018150 0.019550 0.020289 0.020338 0.019716 0.018493 0.016784 0.014730 0.012490 0.010224 0.008073 0.006146 0.004514 0.003199 0.002175 0.001377 0.000705 0.000043 -0.000730 -0.001720 -0.003003 -0.004617 -0.006551 -0.008746 -0.011099 -0.013471 -0.015700 -0.017621 -0.019079 -0.019948 -0.020142 -0.019629 -0.018430 -0.016620 -0.014321 -0.011691 -0.008904 -0.006143 -0.003573 -0.001336 0.000465 0.001773 0.002575 0.002903 0.002828 0.002446 0.001872 0.001224 0.000613 0.000134 -0.000142 -0.000173 0.000051 0.000515 0.001177 0.001978 0.002847 0.003713 0.004508 0.005176 0.005678 0.005989 0.006104 0.006034 0.005801 0.005436 0.004974 0.004452 0.003903 0.003356 0.002834 0.002353 0.001924 0.001552 0.001235 0.000972 0.000756 0.000583 0.000445 0.000336 0.000251 0.000185 0.000135 0.000097 0.000068 0.000046 0.000031 0.000019 0.000011 0.000006 0.000002 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000019 -0.000029 -0.000043 -0.000062 -0.000087 -0.000121 -0.000164 -0.000218 -0.000286 -0.000369 -0.000471 -0.000593 -0.000736 -0.000901 -0.001087 -0.001289 -0.001501 -0.001713 -0.001914 -0.002089 -0.002221 -0.002295 -0.002297 -0.002218 -0.002056 -0.001817 -0.001519 -0.001190 -0.000868 -0.000599 -0.000431 -0.000413 -0.000584 -0.000968 -0.001573 -0.002380 -0.003345 -0.004397 -0.005443 -0.006371 -0.007060 -0.007388 -0.007246 -0.006549 -0.005247 -0.003333 -0.000850 0.002108 0.005403 0.008857 0.012269 0.015430 0.018141 0.020230 0.021570 0.022088 0.021772 0.020674 0.018906 0.016626 0.014025 0.011306 0.008670 0.006286 0.004286 0.002743 0.001672 0.001026 0.000707 0.000573 0.000460 0.000202 -0.000354 -0.001323 -0.002772 -0.004707 -0.007071 -0.009751 -0.012582 -0.015369 -0.017903 -0.019980 -0.021424 -0.022107 -0.021956 -0.020963 -0.019185 -0.016740 -0.013793 -0.010541 -0.007195 -0.003963 -0.001026 0.001465 0.003411 0.004761 0.005516 0.005723 0.005469 0.004864 0.004037 0.003115 0.002217 0.001443 0.000865 0.000526 0.000439 0.000589 0.000937 0.001427 0.001998 0.002585 0.003130 0.003587 0.003923 0.004121 0.004179 0.004105 0.003917 0.003641 0.003303 0.002930 0.002545 0.002169 0.001815 0.001494 0.001212 0.000969 0.000765 0.000598 0.000461 0.000352 0.000266 0.000199 0.000147 0.000106 0.000076 0.000053 0.000036 0.000024 0.000015 0.000009 0.000005 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000012 -0.000019 -0.000029 -0.000042 -0.000060 -0.000083 -0.000113 -0.000150 -0.000196 -0.000250 -0.000314 -0.000387 -0.000470 -0.000560 -0.000653 -0.000744 -0.000825 -0.000888 -0.000920 -0.000909 -0.000845 -0.000718 -0.000523 -0.000261 0.000057 0.000412 0.000772 0.001097 0.001337 0.001440 0.001351 0.001027 0.000434 -0.000438 -0.001578 -0.002943 -0.004462 -0.006035 -0.007540 -0.008836 -0.009781 -0.010237 -0.010086 -0.009245 -0.007673 -0.005384 -0.002450 0.001003 0.004795 0.008710 0.012510 0.015953 0.018816 0.020912 0.022112 0.022352 0.021642 0.020067 0.017778 0.014976 0.011900 0.008798 0.005905 0.003420 0.001490 0.000193 -0.000468 -0.000564 -0.000228 0.000356 0.000976 0.001413 0.001469 0.000987 -0.000130 -0.001908 -0.004296 -0.007172 -0.010351 -0.013604 -0.016681 -0.019332 -0.021336 -0.022516 -0.022763 -0.022037 -0.020376 -0.017891 -0.014752 -0.011172 -0.007389 -0.003645 -0.000161 0.002873 0.005317 0.007087 0.008154 0.008545 0.008337 0.007639 0.006586 0.005324 0.003993 0.002719 0.001605 0.000721 0.000108 -0.000225 -0.000300 -0.000157 0.000149 0.000556 0.001004 0.001439 0.001820 0.002116 0.002313 0.002406 0.002403 0.002316 0.002165 0.001968 0.001745 0.001513 0.001285 0.001071 0.000877 0.000707 0.000562 0.000441 0.000342 0.000261 0.000198 0.000147 0.000108 0.000078 0.000056 0.000039 0.000027 0.000018 0.000011 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000015 -0.000023 -0.000034 -0.000048 -0.000065 -0.000086 -0.000110 -0.000136 -0.000164 -0.000192 -0.000217 -0.000235 -0.000241 -0.000226 -0.000183 -0.000101 0.000030 0.000219 0.000475 0.000801 0.001194 0.001642 0.002125 0.002609 0.003052 0.003398 0.003590 0.003565 0.003266 0.002650 0.001688 0.000380 -0.001244 -0.003124 -0.005163 -0.007237 -0.009196 -0.010877 -0.012116 -0.012760 -0.012685 -0.011805 -0.010090 -0.007570 -0.004342 -0.000561 0.003560 0.007771 0.011802 0.015384 0.018274 0.020276 0.021261 0.021176 0.020053 0.018010 0.015234 0.011972 0.008503 0.005115 0.002079 -0.000381 -0.002107 -0.003019 -0.003127 -0.002526 -0.001385 0.000066 0.001568 0.002851 0.003671 0.003828 0.003192 0.001717 -0.000556 -0.003498 -0.006907 -0.010524 -0.014063 -0.017231 -0.019761 -0.021434 -0.022103 -0.021697 -0.020234 -0.017813 -0.014608 -0.010845 -0.006782 -0.002689 0.001178 0.004594 0.007386 0.009437 0.010695 0.011169 0.010926 0.010076 0.008761 0.007141 0.005376 0.003617 0.001992 0.000599 -0.000499 -0.001272 -0.001724 -0.001885 -0.001804 -0.001541 -0.001160 -0.000722 -0.000277 0.000132 0.000478 0.000744 0.000927 0.001029 0.001061 0.001037 0.000972 0.000880 0.000773 0.000662 0.000554 0.000455 0.000366 0.000290 0.000227 0.000174 0.000132 0.000098 0.000072 0.000052 0.000037 0.000025 0.000017 0.000012 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000004 -0.000007 -0.000011 -0.000016 -0.000021 -0.000026 -0.000030 -0.000030 -0.000025 -0.000011 0.000017 0.000066 0.000141 0.000254 0.000413 0.000630 0.000914 0.001273 0.001712 0.002229 0.002815 0.003449 0.004100 0.004725 0.005267 0.005661 0.005839 0.005730 0.005273 0.004422 0.003154 0.001477 -0.000568 -0.002902 -0.005411 -0.007948 -0.010341 -0.012407 -0.013964 -0.014845 -0.014917 -0.014096 -0.012358 -0.009746 -0.006376 -0.002429 0.001856 0.006202 0.010312 0.013898 0.016701 0.018519 0.019225 0.018780 0.017239 0.014748 0.011532 0.007875 0.004095 0.000519 -0.002556 -0.004883 -0.006293 -0.006710 -0.006156 -0.004753 -0.002704 -0.000282 0.002206 0.004442 0.006135 0.007044 0.007007 0.005955 0.003919 0.001030 -0.002495 -0.006374 -0.010286 -0.013901 -0.016911 -0.019059 -0.020158 -0.020111 -0.018914 -0.016655 -0.013504 -0.009696 -0.005506 -0.001227 0.002857 0.006495 0.009483 0.011680 0.013011 0.013472 0.013122 0.012071 0.010467 0.008484 0.006300 0.004087 0.001994 0.000142 -0.001385 -0.002540 -0.003314 -0.003726 -0.003823 -0.003664 -0.003317 -0.002850 -0.002323 -0.001789 -0.001287 -0.000846 -0.000479 -0.000193 0.000017 0.000158 0.000243 0.000283 0.000291 0.000277 0.000250 0.000217 0.000182 0.000149 0.000118 0.000092 0.000070 0.000052 0.000038 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000028 0.000043 0.000066 0.000101 0.000153 0.000229 0.000337 0.000486 0.000687 0.000952 0.001291 0.001715 0.002230 0.002839 0.003536 0.004305 0.005119 0.005939 0.006710 0.007366 0.007832 0.008030 0.007881 0.007320 0.006299 0.004796 0.002825 0.000435 -0.002282 -0.005195 -0.008142 -0.010933 -0.013367 -0.015248 -0.016396 -0.016673 -0.015993 -0.014335 -0.011755 -0.008381 -0.004415 -0.000115 0.004220 0.008275 0.011745 0.014363 0.015924 0.016307 0.015485 0.013536 0.010631 0.007028 0.003046 -0.000963 -0.004642 -0.007668 -0.009778 -0.010796 -0.010647 -0.009370 -0.007110 -0.004106 -0.000667 0.002852 0.006091 0.008712 0.010438 0.011074 0.010529 0.008823 0.006086 0.002546 -0.001496 -0.005690 -0.009676 -0.013109 -0.015696 -0.017219 -0.017552 -0.016671 -0.014651 -0.011659 -0.007932 -0.003756 0.000559 0.004709 0.008419 0.011463 0.013679 0.014977 0.015342 0.014825 0.013538 0.011635 0.009300 0.006727 0.004104 0.001600 -0.000647 -0.002535 -0.004005 -0.005036 -0.005643 -0.005866 -0.005768 -0.005421 -0.004899 -0.004273 -0.003605 -0.002945 -0.002331 -0.001786 -0.001325 -0.000948 -0.000652 -0.000429 -0.000266 -0.000153 -0.000077 -0.000029 -0.000002 0.000013 0.000018 0.000019 0.000017 0.000014 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000030 0.000040 0.000055 0.000076 0.000107 0.000150 0.000212 0.000297 0.000416 0.000576 0.000789 0.001067 0.001424 0.001871 0.002419 0.003074 0.003835 0.004695 0.005633 0.006618 0.007600 0.008520 0.009301 0.009859 0.010108 0.009962 0.009352 0.008226 0.006562 0.004377 0.001726 -0.001290 -0.004531 -0.007821 -0.010958 -0.013726 -0.015918 -0.017346 -0.017864 -0.017385 -0.015891 -0.013443 -0.010181 -0.006319 -0.002131 0.002072 0.005960 0.009221 0.011581 0.012837 0.012874 0.011679 0.009347 0.006074 0.002146 -0.002090 -0.006253 -0.009963 -0.012876 -0.014716 -0.015302 -0.014565 -0.012557 -0.009446 -0.005500 -0.001065 0.003465 0.007690 0.011234 0.013784 0.015116 0.015120 0.013802 0.011290 0.007818 0.003701 -0.000688 -0.004963 -0.008751 -0.011729 -0.013650 -0.014364 -0.013827 -0.012102 -0.009348 -0.005804 -0.001760 0.002462 0.006545 0.010197 0.013176 0.015306 0.016484 0.016686 0.015961 0.014419 0.012223 0.009563 0.006645 0.003671 0.000825 -0.001742 -0.003917 -0.005628 -0.006847 -0.007586 -0.007884 -0.007805 -0.007425 -0.006827 -0.006088 -0.005280 -0.004463 -0.003683 -0.002971 -0.002346 -0.001816 -0.001380 -0.001031 -0.000758 -0.000550 -0.000394 -0.000280 -0.000197 -0.000139 -0.000098 -0.000069 -0.000050 -0.000036 -0.000026 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000025 0.000034 0.000046 0.000062 0.000085 0.000117 0.000161 0.000223 0.000306 0.000420 0.000574 0.000778 0.001045 0.001389 0.001824 0.002363 0.003016 0.003790 0.004684 0.005687 0.006777 0.007916 0.009052 0.010116 0.011027 0.011693 0.012020 0.011917 0.011310 0.010142 0.008392 0.006075 0.003251 0.000023 -0.003461 -0.007017 -0.010433 -0.013487 -0.015960 -0.017659 -0.018433 -0.018192 -0.016918 -0.014677 -0.011615 -0.007952 -0.003970 0.000009 0.003651 0.006638 0.008697 0.009627 0.009320 0.007775 0.005104 0.001523 -0.002662 -0.007082 -0.011334 -0.015019 -0.017779 -0.019330 -0.019488 -0.018189 -0.015498 -0.011602 -0.006794 -0.001452 0.004002 0.009131 0.013527 0.016850 0.018849 0.019395 0.018484 0.016238 0.012895 0.008779 0.004275 -0.000207 -0.004273 -0.007578 -0.009853 -0.010926 -0.010737 -0.009335 -0.006872 -0.003583 0.000239 0.004268 0.008179 0.011671 0.014490 0.016451 0.017445 0.017440 0.016484 0.014689 0.012221 0.009277 0.006071 0.002816 -0.000295 -0.003101 -0.005480 -0.007355 -0.008694 -0.009503 -0.009825 -0.009725 -0.009284 -0.008590 -0.007730 -0.006782 -0.005814 -0.004878 -0.004013 -0.003241 -0.002575 -0.002015 -0.001555 -0.001186 -0.000895 -0.000669 -0.000497 -0.000367 -0.000270 -0.000198 -0.000146 -0.000107 -0.000078 -0.000058 -0.000042 -0.000031 -0.000022 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000032 0.000044 0.000060 0.000081 0.000111 0.000151 0.000207 0.000282 0.000384 0.000521 0.000704 0.000943 0.001254 0.001650 0.002148 0.002761 0.003500 0.004371 0.005375 0.006498 0.007717 0.008992 0.010266 0.011467 0.012507 0.013291 0.013717 0.013692 0.013133 0.011983 0.010217 0.007849 0.004937 0.001587 -0.002050 -0.005787 -0.009408 -0.012685 -0.015393 -0.017336 -0.018359 -0.018367 -0.017345 -0.015357 -0.012550 -0.009149 -0.005438 -0.001740 0.001609 0.004291 0.006036 0.006646 0.006023 0.004176 0.001227 -0.002592 -0.006962 -0.011498 -0.015782 -0.019405 -0.021998 -0.023273 -0.023047 -0.021260 -0.017987 -0.013430 -0.007902 -0.001801 0.004423 0.010311 0.015430 0.019416 0.022001 0.023038 0.022513 0.020544 0.017366 0.013309 0.008766 0.004158 -0.000105 -0.003663 -0.006229 -0.007617 -0.007753 -0.006674 -0.004523 -0.001531 0.002012 0.005781 0.009448 0.012706 0.015299 0.017037 0.017806 0.017573 0.016385 0.014356 0.011653 0.008478 0.005053 0.001594 -0.001700 -0.004661 -0.007163 -0.009126 -0.010515 -0.011338 -0.011637 -0.011480 -0.010955 -0.010153 -0.009168 -0.008084 -0.006975 -0.005898 -0.004897 -0.003998 -0.003214 -0.002548 -0.001995 -0.001544 -0.001184 -0.000899 -0.000678 -0.000509 -0.000379 -0.000282 -0.000209 -0.000154 -0.000113 -0.000083 -0.000061 -0.000044 -0.000031 -0.000022 -0.000015 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000014 0.000020 0.000028 0.000038 0.000052 0.000071 0.000096 0.000131 0.000179 0.000243 0.000329 0.000446 0.000600 0.000804 0.001071 0.001414 0.001850 0.002395 0.003064 0.003868 0.004815 0.005903 0.007122 0.008446 0.009834 0.011227 0.012550 0.013714 0.014618 0.015158 0.015235 0.014765 0.013685 0.011966 0.009621 0.006704 0.003320 -0.000382 -0.004214 -0.007959 -0.011387 -0.014273 -0.016417 -0.017660 -0.017909 -0.017143 -0.015425 -0.012900 -0.009791 -0.006380 -0.002988 0.000054 0.002431 0.003878 0.004205 0.003318 0.001233 -0.001917 -0.005896 -0.010374 -0.014960 -0.019230 -0.022768 -0.025204 -0.026247 -0.025715 -0.023554 -0.019845 -0.014801 -0.008745 -0.002092 0.004697 0.011145 0.016804 0.021295 0.024338 0.025774 0.025581 0.023869 0.020870 0.016914 0.012397 0.007743 0.003368 -0.000357 -0.003137 -0.004777 -0.005190 -0.004406 -0.002559 0.000127 0.003368 0.006842 0.010222 0.013206 0.015537 0.017024 0.017553 0.017094 0.015692 0.013462 0.010574 0.007233 0.003661 0.000078 -0.003314 -0.006347 -0.008893 -0.010872 -0.012249 -0.013033 -0.013268 -0.013028 -0.012401 -0.011484 -0.010376 -0.009166 -0.007930 -0.006732 -0.005615 -0.004609 -0.003728 -0.002976 -0.002347 -0.001831 -0.001415 -0.001084 -0.000823 -0.000621 -0.000466 -0.000348 -0.000259 -0.000191 -0.000141 -0.000103 -0.000075 -0.000054 -0.000038 -0.000027 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000022 0.000031 0.000042 0.000058 0.000079 0.000108 0.000146 0.000199 0.000270 0.000364 0.000490 0.000658 0.000877 0.001162 0.001528 0.001990 0.002567 0.003274 0.004122 0.005121 0.006270 0.007558 0.008960 0.010436 0.011925 0.013353 0.014628 0.015648 0.016308 0.016506 0.016154 0.015186 0.013569 0.011311 0.008463 0.005126 0.001444 -0.002397 -0.006184 -0.009689 -0.012686 -0.014975 -0.016398 -0.016858 -0.016330 -0.014874 -0.012631 -0.009816 -0.006705 -0.003612 -0.000862 0.001240 0.002433 0.002535 0.001457 -0.000782 -0.004047 -0.008098 -0.012606 -0.017180 -0.021396 -0.024841 -0.027145 -0.028022 -0.027291 -0.024901 -0.020938 -0.015617 -0.009267 -0.002304 0.004801 0.011569 0.017546 0.022347 0.025685 0.027395 0.027449 0.025951 0.023127 0.019301 0.014864 0.010239 0.005840 0.002039 -0.000866 -0.002675 -0.003297 -0.002756 -0.001177 0.001223 0.004167 0.007342 0.010426 0.013123 0.015182 0.016416 0.016714 0.016048 0.014465 0.012081 0.009068 0.005629 0.001987 -0.001639 -0.005048 -0.008074 -0.010591 -0.012521 -0.013831 -0.014532 -0.014673 -0.014328 -0.013589 -0.012559 -0.011336 -0.010013 -0.008671 -0.007371 -0.006162 -0.005072 -0.004117 -0.003299 -0.002612 -0.002047 -0.001589 -0.001222 -0.000932 -0.000706 -0.000531 -0.000398 -0.000296 -0.000219 -0.000161 -0.000117 -0.000085 -0.000061 -0.000043 -0.000030 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000033 0.000045 0.000062 0.000084 0.000115 0.000157 0.000213 0.000288 0.000388 0.000520 0.000695 0.000923 0.001218 0.001596 0.002074 0.002668 0.003395 0.004269 0.005298 0.006482 0.007813 0.009266 0.010802 0.012362 0.013872 0.015241 0.016368 0.017146 0.017473 0.017258 0.016433 0.014961 0.012844 0.010128 0.006908 0.003322 -0.000450 -0.004201 -0.007706 -0.010746 -0.013119 -0.014670 -0.015297 -0.014973 -0.013752 -0.011767 -0.009223 -0.006387 -0.003562 -0.001061 0.000817 0.001823 0.001778 0.000596 -0.001702 -0.004985 -0.009017 -0.013476 -0.017977 -0.022107 -0.025459 -0.027672 -0.028462 -0.027655 -0.025201 -0.021184 -0.015818 -0.009428 -0.002426 0.004725 0.011549 0.017598 0.022489 0.025937 0.027776 0.027974 0.026629 0.023958 0.020278 0.015969 0.011443 0.007108 0.003328 0.000396 -0.001490 -0.002238 -0.001867 -0.000499 0.001659 0.004339 0.007235 0.010039 0.012463 0.014264 0.015263 0.015356 0.014518 0.012799 0.010317 0.007242 0.003776 0.000139 -0.003453 -0.006805 -0.009754 -0.012178 -0.014004 -0.015202 -0.015787 -0.015811 -0.015349 -0.014498 -0.013360 -0.012036 -0.010620 -0.009193 -0.007817 -0.006540 -0.005390 -0.004382 -0.003519 -0.002794 -0.002195 -0.001708 -0.001317 -0.001007 -0.000764 -0.000576 -0.000432 -0.000321 -0.000238 -0.000174 -0.000127 -0.000091 -0.000065 -0.000046 -0.000031 -0.000021 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000018 0.000025 0.000034 0.000047 0.000064 0.000088 0.000119 0.000163 0.000220 0.000298 0.000400 0.000535 0.000713 0.000944 0.001243 0.001625 0.002106 0.002704 0.003436 0.004316 0.005353 0.006550 0.007897 0.009374 0.010942 0.012545 0.014112 0.015554 0.016771 0.017659 0.018114 0.018046 0.017383 0.016085 0.014149 0.011616 0.008571 0.005146 0.001511 -0.002133 -0.005570 -0.008584 -0.010980 -0.012601 -0.013345 -0.013181 -0.012153 -0.010386 -0.008074 -0.005469 -0.002861 -0.000551 0.001174 0.002072 0.001970 0.000782 -0.001474 -0.004674 -0.008595 -0.012926 -0.017299 -0.021313 -0.024578 -0.026742 -0.027532 -0.026777 -0.024427 -0.020563 -0.015389 -0.009219 -0.002451 0.004469 0.011081 0.016949 0.021705 0.025070 0.026884 0.027113 0.025850 0.023304 0.019777 0.015636 0.011276 0.007089 0.003425 0.000567 -0.001296 -0.002076 -0.001792 -0.000561 0.001417 0.003882 0.006542 0.009100 0.011282 0.012856 0.013655 0.013581 0.012616 0.010814 0.008292 0.005219 0.001794 -0.001768 -0.005259 -0.008488 -0.011300 -0.013579 -0.015257 -0.016311 -0.016757 -0.016651 -0.016071 -0.015113 -0.013880 -0.012474 -0.010988 -0.009500 -0.008074 -0.006755 -0.005569 -0.004532 -0.003643 -0.002896 -0.002278 -0.001776 -0.001371 -0.001050 -0.000798 -0.000602 -0.000451 -0.000336 -0.000249 -0.000182 -0.000132 -0.000095 -0.000067 -0.000047 -0.000032 -0.000022 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000034 0.000047 0.000064 0.000088 0.000121 0.000164 0.000222 0.000300 0.000403 0.000538 0.000714 0.000944 0.001239 0.001616 0.002092 0.002682 0.003405 0.004274 0.005301 0.006487 0.007827 0.009301 0.010873 0.012493 0.014089 0.015579 0.016865 0.017846 0.018421 0.018497 0.018004 0.016898 0.015169 0.012853 0.010027 0.006813 0.003371 -0.000108 -0.003416 -0.006345 -0.008705 -0.010341 -0.011150 -0.011095 -0.010214 -0.008617 -0.006486 -0.004057 -0.001605 0.000583 0.002234 0.003112 0.003047 0.001954 -0.000159 -0.003178 -0.006896 -0.011024 -0.015213 -0.019084 -0.022267 -0.024425 -0.025296 -0.024715 -0.022630 -0.019114 -0.014357 -0.008653 -0.002377 0.004049 0.010191 0.015639 0.020042 0.023139 0.024777 0.024927 0.023675 0.021222 0.017852 0.013913 0.009780 0.005820 0.002365 -0.000321 -0.002061 -0.002777 -0.002490 -0.001316 0.000552 0.002864 0.005341 0.007701 0.009685 0.011075 0.011716 0.011521 0.010478 0.008646 0.006141 0.003129 -0.000194 -0.003622 -0.006953 -0.010006 -0.012634 -0.014729 -0.016229 -0.017117 -0.017413 -0.017174 -0.016481 -0.015430 -0.014122 -0.012656 -0.011125 -0.009604 -0.008154 -0.006818 -0.005620 -0.004574 -0.003679 -0.002927 -0.002305 -0.001798 -0.001390 -0.001065 -0.000810 -0.000612 -0.000459 -0.000342 -0.000253 -0.000185 -0.000135 -0.000096 -0.000068 -0.000047 -0.000032 -0.000022 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000024 0.000033 0.000046 0.000063 0.000087 0.000119 0.000162 0.000220 0.000296 0.000397 0.000529 0.000701 0.000924 0.001212 0.001577 0.002038 0.002611 0.003312 0.004156 0.005154 0.006311 0.007621 0.009067 0.010618 0.012226 0.013825 0.015336 0.016667 0.017720 0.018396 0.018608 0.018281 0.017369 0.015861 0.013782 0.011203 0.008234 0.005025 0.001757 -0.001375 -0.004170 -0.006445 -0.008047 -0.008872 -0.008880 -0.008096 -0.006620 -0.004618 -0.002308 0.000052 0.002190 0.003844 0.004788 0.004854 0.003951 0.002079 -0.000666 -0.004098 -0.007950 -0.011903 -0.015605 -0.018706 -0.020892 -0.021914 -0.021612 -0.019932 -0.016934 -0.012790 -0.007768 -0.002213 0.003489 0.008936 0.013750 0.017610 0.020273 0.021603 0.021574 0.020270 0.017879 0.014669 0.010964 0.007111 0.003452 0.000291 -0.002131 -0.003654 -0.004213 -0.003836 -0.002639 -0.000810 0.001413 0.003765 0.005979 0.007812 0.009064 0.009592 0.009323 0.008250 0.006437 0.003999 0.001101 -0.002070 -0.005315 -0.008442 -0.011280 -0.013690 -0.015576 -0.016881 -0.017593 -0.017739 -0.017375 -0.016582 -0.015456 -0.014096 -0.012597 -0.011048 -0.009521 -0.008073 -0.006744 -0.005557 -0.004521 -0.003637 -0.002894 -0.002281 -0.001780 -0.001377 -0.001057 -0.000804 -0.000608 -0.000456 -0.000340 -0.000252 -0.000184 -0.000134 -0.000096 -0.000068 -0.000047 -0.000032 -0.000022 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000032 0.000044 0.000061 0.000084 0.000115 0.000157 0.000212 0.000286 0.000383 0.000510 0.000676 0.000889 0.001164 0.001513 0.001952 0.002499 0.003168 0.003975 0.004930 0.006040 0.007301 0.008698 0.010203 0.011772 0.013346 0.014851 0.016200 0.017300 0.018057 0.018385 0.018211 0.017488 0.016198 0.014363 0.012043 0.009338 0.006387 0.003357 0.000434 -0.002192 -0.004345 -0.005874 -0.006677 -0.006706 -0.005978 -0.004578 -0.002655 -0.000411 0.001916 0.004068 0.005798 0.006885 0.007163 0.006535 0.004989 0.002601 -0.000468 -0.003981 -0.007649 -0.011151 -0.014166 -0.016403 -0.017626 -0.017682 -0.016514 -0.014168 -0.010792 -0.006624 -0.001969 0.002823 0.007394 0.011405 0.014566 0.016665 0.017580 0.017293 0.015887 0.013538 0.010493 0.007049 0.003524 0.000229 -0.002564 -0.004641 -0.005865 -0.006185 -0.005641 -0.004348 -0.002491 -0.000297 0.001983 0.004100 0.005828 0.006985 0.007443 0.007141 0.006080 0.004326 0.001998 -0.000748 -0.003729 -0.006757 -0.009649 -0.012246 -0.014421 -0.016085 -0.017190 -0.017729 -0.017733 -0.017258 -0.016386 -0.015209 -0.013822 -0.012318 -0.010778 -0.009271 -0.007850 -0.006551 -0.005394 -0.004388 -0.003529 -0.002809 -0.002214 -0.001729 -0.001339 -0.001028 -0.000783 -0.000592 -0.000445 -0.000332 -0.000246 -0.000180 -0.000131 -0.000094 -0.000067 -0.000046 -0.000032 -0.000021 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000021 0.000030 0.000041 0.000057 0.000079 0.000109 0.000149 0.000202 0.000272 0.000364 0.000485 0.000641 0.000842 0.001101 0.001429 0.001842 0.002355 0.002985 0.003744 0.004645 0.005694 0.006888 0.008217 0.009655 0.011163 0.012686 0.014158 0.015497 0.016617 0.017429 0.017849 0.017808 0.017256 0.016173 0.014574 0.012511 0.010074 0.007389 0.004611 0.001914 -0.000524 -0.002531 -0.003964 -0.004717 -0.004738 -0.004033 -0.002674 -0.000793 0.001428 0.003769 0.005988 0.007850 0.009143 0.009699 0.009415 0.008264 0.006301 0.003659 0.000541 -0.002797 -0.006069 -0.008984 -0.011276 -0.012727 -0.013190 -0.012602 -0.010996 -0.008492 -0.005294 -0.001665 0.002091 0.005661 0.008750 0.011108 0.012551 0.012979 0.012383 0.010844 0.008526 0.005654 0.002499 -0.000656 -0.003535 -0.005900 -0.007566 -0.008424 -0.008441 -0.007665 -0.006219 -0.004280 -0.002066 0.000187 0.002247 0.003908 0.005005 0.005427 0.005123 0.004104 0.002441 0.000249 -0.002318 -0.005086 -0.007875 -0.010517 -0.012863 -0.014797 -0.016240 -0.017151 -0.017530 -0.017408 -0.016845 -0.015918 -0.014715 -0.013329 -0.011846 -0.010341 -0.008880 -0.007508 -0.006259 -0.005150 -0.004187 -0.003368 -0.002681 -0.002114 -0.001652 -0.001280 -0.000983 -0.000750 -0.000568 -0.000427 -0.000319 -0.000236 -0.000174 -0.000126 -0.000091 -0.000064 -0.000045 -0.000031 -0.000021 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000038 0.000053 0.000073 0.000101 0.000139 0.000189 0.000254 0.000341 0.000453 0.000599 0.000786 0.001026 0.001331 0.001714 0.002190 0.002773 0.003478 0.004315 0.005292 0.006407 0.007652 0.009004 0.010430 0.011881 0.013294 0.014598 0.015710 0.016549 0.017034 0.017099 0.016694 0.015797 0.014416 0.012596 0.010416 0.007991 0.005462 0.002992 0.000748 -0.001107 -0.002431 -0.003121 -0.003117 -0.002418 -0.001079 0.000785 0.003010 0.005395 0.007716 0.009749 0.011288 0.012168 0.012276 0.011571 0.010082 0.007915 0.005238 0.002270 -0.000739 -0.003531 -0.005867 -0.007546 -0.008428 -0.008447 -0.007618 -0.006034 -0.003862 -0.001321 0.001335 0.003842 0.005951 0.007452 0.008195 0.008102 0.007176 0.005495 0.003211 0.000528 -0.002314 -0.005066 -0.007489 -0.009380 -0.010590 -0.011035 -0.010702 -0.009653 -0.008012 -0.005954 -0.003687 -0.001432 0.000600 0.002218 0.003278 0.003685 0.003399 0.002442 0.000885 -0.001156 -0.003531 -0.006076 -0.008623 -0.011013 -0.013110 -0.014810 -0.016043 -0.016777 -0.017015 -0.016791 -0.016163 -0.015208 -0.014008 -0.012650 -0.011213 -0.009768 -0.008374 -0.007071 -0.005889 -0.004842 -0.003936 -0.003165 -0.002520 -0.001987 -0.001554 -0.001205 -0.000926 -0.000707 -0.000536 -0.000404 -0.000302 -0.000224 -0.000165 -0.000120 -0.000087 -0.000062 -0.000043 -0.000030 -0.000020 -0.000013 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000025 0.000035 0.000048 0.000067 0.000093 0.000128 0.000174 0.000234 0.000314 0.000418 0.000552 0.000725 0.000945 0.001224 0.001574 0.002009 0.002543 0.003188 0.003955 0.004852 0.005878 0.007027 0.008280 0.009607 0.010966 0.012300 0.013543 0.014623 0.015460 0.015981 0.016122 0.015835 0.015095 0.013907 0.012306 0.010362 0.008178 0.005884 0.003628 0.001570 -0.000138 -0.001358 -0.001985 -0.001956 -0.001258 0.000066 0.001920 0.004159 0.006600 0.009036 0.011256 0.013061 0.014286 0.014811 0.014578 0.013595 0.011934 0.009731 0.007167 0.004454 0.001816 -0.000534 -0.002415 -0.003695 -0.004304 -0.004239 -0.003566 -0.002414 -0.000957 0.000599 0.002042 0.003171 0.003817 0.003865 0.003258 0.002011 0.000201 -0.002031 -0.004505 -0.007011 -0.009335 -0.011275 -0.012667 -0.013395 -0.013401 -0.012696 -0.011352 -0.009498 -0.007304 -0.004969 -0.002696 -0.000683 0.000904 0.001937 0.002335 0.002075 0.001183 -0.000265 -0.002153 -0.004338 -0.006665 -0.008975 -0.011124 -0.012987 -0.014470 -0.015515 -0.016094 -0.016217 -0.015917 -0.015253 -0.014297 -0.013126 -0.011820 -0.010454 -0.009090 -0.007780 -0.006562 -0.005461 -0.004488 -0.003647 -0.002933 -0.002335 -0.001843 -0.001442 -0.001119 -0.000861 -0.000658 -0.000500 -0.000377 -0.000282 -0.000210 -0.000155 -0.000113 -0.000082 -0.000058 -0.000041 -0.000029 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000022 0.000031 0.000043 0.000061 0.000084 0.000116 0.000158 0.000213 0.000286 0.000381 0.000503 0.000660 0.000860 0.001112 0.001429 0.001822 0.002304 0.002886 0.003580 0.004391 0.005322 0.006367 0.007511 0.008727 0.009978 0.011215 0.012378 0.013400 0.014210 0.014739 0.014927 0.014727 0.014112 0.013083 0.011670 0.009933 0.007963 0.005878 0.003815 0.001921 0.000343 -0.000788 -0.001366 -0.001323 -0.000637 0.000663 0.002497 0.004740 0.007228 0.009771 0.012170 0.014236 0.015804 0.016746 0.016990 0.016520 0.015380 0.013671 0.011536 0.009151 0.006706 0.004385 0.002351 0.000727 -0.000413 -0.001051 -0.001227 -0.001032 -0.000597 -0.000078 0.000361 0.000566 0.000411 -0.000188 -0.001264 -0.002793 -0.004696 -0.006848 -0.009088 -0.011237 -0.013117 -0.014564 -0.015448 -0.015688 -0.015255 -0.014177 -0.012540 -0.010475 -0.008149 -0.005749 -0.003465 -0.001473 0.000077 0.001076 0.001461 0.001219 0.000385 -0.000962 -0.002709 -0.004718 -0.006842 -0.008935 -0.010863 -0.012514 -0.013806 -0.014689 -0.015143 -0.015178 -0.014832 -0.014160 -0.013228 -0.012111 -0.010880 -0.009603 -0.008336 -0.007126 -0.006005 -0.004994 -0.004104 -0.003335 -0.002682 -0.002137 -0.001687 -0.001321 -0.001026 -0.000791 -0.000605 -0.000460 -0.000347 -0.000260 -0.000194 -0.000143 -0.000105 -0.000076 -0.000054 -0.000038 -0.000027 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000027 0.000038 0.000054 0.000075 0.000103 0.000141 0.000192 0.000257 0.000343 0.000453 0.000594 0.000774 0.001000 0.001283 0.001633 0.002063 0.002582 0.003201 0.003925 0.004758 0.005695 0.006723 0.007820 0.008954 0.010080 0.011146 0.012090 0.012850 0.013361 0.013566 0.013421 0.012899 0.011997 0.010737 0.009173 0.007383 0.005475 0.003574 0.001817 0.000342 -0.000725 -0.001277 -0.001244 -0.000593 0.000658 0.002448 0.004670 0.007176 0.009797 0.012348 0.014646 0.016529 0.017864 0.018566 0.018598 0.017975 0.016765 0.015076 0.013048 0.010837 0.008602 0.006483 0.004596 0.003017 0.001776 0.000859 0.000210 -0.000260 -0.000663 -0.001117 -0.001729 -0.002587 -0.003745 -0.005213 -0.006958 -0.008903 -0.010934 -0.012913 -0.014690 -0.016120 -0.017076 -0.017463 -0.017231 -0.016378 -0.014950 -0.013044 -0.010792 -0.008358 -0.005916 -0.003641 -0.001691 -0.000196 0.000752 0.001106 0.000864 0.000069 -0.001198 -0.002824 -0.004679 -0.006625 -0.008526 -0.010261 -0.011730 -0.012862 -0.013613 -0.013971 -0.013950 -0.013586 -0.012930 -0.012047 -0.011004 -0.009866 -0.008693 -0.007537 -0.006437 -0.005421 -0.004507 -0.003704 -0.003010 -0.002423 -0.001931 -0.001526 -0.001196 -0.000930 -0.000717 -0.000550 -0.000418 -0.000316 -0.000237 -0.000177 -0.000131 -0.000096 -0.000069 -0.000050 -0.000035 -0.000025 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000016 0.000023 0.000033 0.000047 0.000066 0.000091 0.000125 0.000170 0.000229 0.000305 0.000404 0.000529 0.000689 0.000889 0.001139 0.001449 0.001827 0.002284 0.002829 0.003467 0.004202 0.005030 0.005941 0.006915 0.007924 0.008930 0.009887 0.010739 0.011429 0.011899 0.012096 0.011978 0.011517 0.010707 0.009566 0.008139 0.006495 0.004729 0.002956 0.001303 -0.000101 -0.001135 -0.001692 -0.001700 -0.001117 0.000052 0.001761 0.003920 0.006403 0.009056 0.011710 0.014191 0.016341 0.018026 0.019146 0.019647 0.019519 0.018800 0.017563 0.015916 0.013982 0.011893 0.009771 0.007722 0.005820 0.004109 0.002596 0.001256 0.000035 -0.001134 -0.002326 -0.003611 -0.005039 -0.006636 -0.008393 -0.010270 -0.012191 -0.014055 -0.015745 -0.017139 -0.018124 -0.018606 -0.018524 -0.017856 -0.016622 -0.014887 -0.012755 -0.010360 -0.007858 -0.005412 -0.003181 -0.001305 0.000105 0.000974 0.001270 0.001002 0.000220 -0.000992 -0.002526 -0.004256 -0.006053 -0.007794 -0.009368 -0.010688 -0.011691 -0.012343 -0.012636 -0.012586 -0.012228 -0.011613 -0.010799 -0.009846 -0.008815 -0.007758 -0.006720 -0.005735 -0.004829 -0.004015 -0.003301 -0.002684 -0.002162 -0.001725 -0.001365 -0.001071 -0.000834 -0.000644 -0.000494 -0.000376 -0.000284 -0.000213 -0.000159 -0.000117 -0.000086 -0.000062 -0.000045 -0.000032 -0.000022 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000019 0.000028 0.000041 0.000057 0.000080 0.000110 0.000150 0.000202 0.000269 0.000356 0.000467 0.000608 0.000783 0.001002 0.001271 0.001601 0.001998 0.002472 0.003027 0.003667 0.004388 0.005182 0.006033 0.006916 0.007799 0.008638 0.009388 0.009994 0.010406 0.010573 0.010456 0.010028 0.009280 0.008226 0.006901 0.005368 0.003710 0.002032 0.000448 -0.000918 -0.001951 -0.002548 -0.002631 -0.002154 -0.001108 0.000475 0.002523 0.004928 0.007555 0.010249 0.012849 0.015202 0.017173 0.018654 0.019575 0.019905 0.019653 0.018864 0.017613 0.015995 0.014115 0.012078 0.009977 0.007886 0.005857 0.003915 0.002061 0.000276 -0.001474 -0.003224 -0.005010 -0.006850 -0.008746 -0.010674 -0.012587 -0.014412 -0.016061 -0.017438 -0.018445 -0.018999 -0.019037 -0.018528 -0.017475 -0.015917 -0.013935 -0.011635 -0.009154 -0.006638 -0.004238 -0.002097 -0.000336 0.000951 0.001707 0.001913 0.001589 0.000790 -0.000398 -0.001869 -0.003506 -0.005187 -0.006800 -0.008247 -0.009450 -0.010357 -0.010939 -0.011195 -0.011141 -0.010813 -0.010256 -0.009526 -0.008676 -0.007759 -0.006824 -0.005908 -0.005041 -0.004245 -0.003531 -0.002905 -0.002365 -0.001907 -0.001524 -0.001207 -0.000948 -0.000739 -0.000571 -0.000438 -0.000334 -0.000252 -0.000189 -0.000141 -0.000104 -0.000076 -0.000055 -0.000039 -0.000028 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000024 0.000035 0.000049 0.000069 0.000095 0.000130 0.000176 0.000235 0.000312 0.000409 0.000531 0.000683 0.000872 0.001105 0.001388 0.001730 0.002136 0.002613 0.003162 0.003782 0.004464 0.005195 0.005954 0.006712 0.007433 0.008073 0.008587 0.008928 0.009049 0.008914 0.008496 0.007784 0.006788 0.005536 0.004083 0.002502 0.000886 -0.000658 -0.002018 -0.003083 -0.003752 -0.003946 -0.003612 -0.002732 -0.001322 0.000561 0.002828 0.005363 0.008026 0.010671 0.013150 0.015332 0.017102 0.018380 0.019116 0.019296 0.018938 0.018090 0.016820 0.015208 0.013341 0.011301 0.009159 0.006973 0.004780 0.002604 0.000452 -0.001678 -0.003793 -0.005894 -0.007977 -0.010023 -0.011997 -0.013845 -0.015502 -0.016890 -0.017933 -0.018557 -0.018705 -0.018342 -0.017461 -0.016085 -0.014274 -0.012114 -0.009718 -0.007217 -0.004750 -0.002453 -0.000452 0.001148 0.002272 0.002879 0.002962 0.002550 0.001704 0.000510 -0.000930 -0.002503 -0.004100 -0.005617 -0.006967 -0.008084 -0.008923 -0.009464 -0.009706 -0.009669 -0.009387 -0.008903 -0.008266 -0.007525 -0.006728 -0.005916 -0.005122 -0.004372 -0.003683 -0.003067 -0.002525 -0.002059 -0.001662 -0.001330 -0.001056 -0.000830 -0.000648 -0.000502 -0.000385 -0.000293 -0.000221 -0.000166 -0.000123 -0.000090 -0.000066 -0.000047 -0.000034 -0.000024 -0.000017 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000008 0.000013 0.000020 0.000029 0.000042 0.000059 0.000082 0.000112 0.000152 0.000204 0.000270 0.000354 0.000459 0.000590 0.000752 0.000950 0.001192 0.001482 0.001827 0.002231 0.002696 0.003221 0.003798 0.004415 0.005055 0.005692 0.006295 0.006826 0.007244 0.007506 0.007571 0.007403 0.006978 0.006283 0.005322 0.004121 0.002722 0.001192 -0.000387 -0.001919 -0.003299 -0.004423 -0.005193 -0.005528 -0.005373 -0.004697 -0.003507 -0.001841 0.000230 0.002605 0.005164 0.007774 0.010298 0.012607 0.014587 0.016149 0.017229 0.017793 0.017839 0.017389 0.016487 0.015192 0.013574 0.011702 0.009643 0.007455 0.005188 0.002880 0.000559 -0.001752 -0.004034 -0.006266 -0.008424 -0.010473 -0.012369 -0.014058 -0.015479 -0.016569 -0.017266 -0.017519 -0.017295 -0.016581 -0.015390 -0.013766 -0.011777 -0.009518 -0.007102 -0.004652 -0.002299 -0.000163 0.001645 0.003040 0.003962 0.004385 0.004314 0.003786 0.002866 0.001639 0.000205 -0.001333 -0.002872 -0.004321 -0.005602 -0.006659 -0.007455 -0.007975 -0.008223 -0.008218 -0.007994 -0.007591 -0.007053 -0.006424 -0.005746 -0.005054 -0.004378 -0.003740 -0.003154 -0.002629 -0.002168 -0.001770 -0.001432 -0.001148 -0.000912 -0.000719 -0.000562 -0.000435 -0.000334 -0.000254 -0.000191 -0.000143 -0.000105 -0.000077 -0.000056 -0.000040 -0.000028 -0.000020 -0.000014 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000025 0.000035 0.000050 0.000070 0.000096 0.000131 0.000175 0.000232 0.000304 0.000394 0.000505 0.000642 0.000810 0.001013 0.001257 0.001546 0.001884 0.002273 0.002711 0.003191 0.003703 0.004232 0.004755 0.005246 0.005670 0.005993 0.006175 0.006178 0.005971 0.005527 0.004835 0.003894 0.002725 0.001363 -0.000135 -0.001696 -0.003235 -0.004654 -0.005856 -0.006749 -0.007250 -0.007300 -0.006862 -0.005929 -0.004526 -0.002707 -0.000553 0.001832 0.004329 0.006815 0.009167 0.011273 0.013040 0.014393 0.015286 0.015697 0.015629 0.015104 0.014164 0.012859 0.011247 0.009390 0.007344 0.005166 0.002903 0.000599 -0.001705 -0.003971 -0.006163 -0.008239 -0.010155 -0.011862 -0.013308 -0.014438 -0.015200 -0.015549 -0.015454 -0.014899 -0.013891 -0.012461 -0.010664 -0.008577 -0.006298 -0.003936 -0.001609 0.000568 0.002486 0.004055 0.005204 0.005890 0.006101 0.005851 0.005186 0.004171 0.002891 0.001441 -0.000082 -0.001586 -0.002989 -0.004223 -0.005240 -0.006012 -0.006527 -0.006794 -0.006832 -0.006672 -0.006353 -0.005914 -0.005395 -0.004831 -0.004254 -0.003690 -0.003156 -0.002666 -0.002226 -0.001839 -0.001504 -0.001219 -0.000979 -0.000779 -0.000615 -0.000481 -0.000373 -0.000286 -0.000217 -0.000163 -0.000121 -0.000089 -0.000064 -0.000046 -0.000033 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000009 0.000014 0.000021 0.000030 0.000043 0.000060 0.000082 0.000112 0.000150 0.000198 0.000259 0.000335 0.000429 0.000544 0.000683 0.000852 0.001055 0.001295 0.001575 0.001896 0.002255 0.002648 0.003065 0.003493 0.003912 0.004298 0.004624 0.004856 0.004960 0.004902 0.004653 0.004186 0.003489 0.002560 0.001412 0.000076 -0.001401 -0.002957 -0.004512 -0.005981 -0.007273 -0.008300 -0.008981 -0.009253 -0.009075 -0.008428 -0.007323 -0.005799 -0.003920 -0.001772 0.000543 0.002913 0.005227 0.007376 0.009267 0.010821 0.011981 0.012710 0.012996 0.012844 0.012277 0.011332 0.010055 0.008498 0.006716 0.004766 0.002702 0.000578 -0.001554 -0.003645 -0.005644 -0.007504 -0.009172 -0.010599 -0.011734 -0.012532 -0.012952 -0.012962 -0.012548 -0.011710 -0.010471 -0.008872 -0.006979 -0.004872 -0.002648 -0.000412 0.001730 0.003674 0.005328 0.006618 0.007490 0.007915 0.007894 0.007450 0.006632 0.005510 0.004165 0.002687 0.001164 -0.000320 -0.001691 -0.002893 -0.003885 -0.004644 -0.005166 -0.005458 -0.005543 -0.005450 -0.005214 -0.004870 -0.004454 -0.003997 -0.003527 -0.003065 -0.002627 -0.002223 -0.001860 -0.001540 -0.001262 -0.001025 -0.000825 -0.000658 -0.000519 -0.000407 -0.000315 -0.000241 -0.000183 -0.000137 -0.000101 -0.000074 -0.000053 -0.000037 -0.000026 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000026 0.000037 0.000051 0.000070 0.000095 0.000127 0.000168 0.000219 0.000282 0.000360 0.000455 0.000571 0.000710 0.000877 0.001074 0.001302 0.001563 0.001854 0.002170 0.002503 0.002841 0.003167 0.003460 0.003696 0.003846 0.003880 0.003766 0.003476 0.002987 0.002284 0.001363 0.000233 -0.001082 -0.002543 -0.004095 -0.005670 -0.007191 -0.008574 -0.009735 -0.010599 -0.011099 -0.011189 -0.010843 -0.010059 -0.008861 -0.007297 -0.005436 -0.003363 -0.001176 0.001026 0.003142 0.005080 0.006761 0.008122 0.009117 0.009719 0.009921 0.009732 0.009173 0.008280 0.007096 0.005671 0.004060 0.002320 0.000507 -0.001320 -0.003105 -0.004792 -0.006328 -0.007659 -0.008737 -0.009517 -0.009960 -0.010036 -0.009728 -0.009033 -0.007965 -0.006557 -0.004861 -0.002944 -0.000889 0.001212 0.003261 0.005164 0.006830 0.008185 0.009169 0.009744 0.009895 0.009633 0.008989 0.008017 0.006784 0.005370 0.003858 0.002330 0.000860 -0.000488 -0.001666 -0.002640 -0.003394 -0.003926 -0.004247 -0.004379 -0.004350 -0.004191 -0.003935 -0.003614 -0.003254 -0.002880 -0.002509 -0.002156 -0.001829 -0.001534 -0.001273 -0.001046 -0.000851 -0.000686 -0.000548 -0.000433 -0.000339 -0.000263 -0.000201 -0.000152 -0.000113 -0.000083 -0.000060 -0.000043 -0.000030 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000007 0.000010 0.000015 0.000022 0.000031 0.000043 0.000060 0.000080 0.000107 0.000141 0.000183 0.000236 0.000300 0.000378 0.000473 0.000586 0.000722 0.000881 0.001065 0.001274 0.001506 0.001756 0.002016 0.002276 0.002522 0.002735 0.002893 0.002972 0.002944 0.002781 0.002457 0.001950 0.001244 0.000333 -0.000777 -0.002069 -0.003510 -0.005055 -0.006644 -0.008209 -0.009675 -0.010963 -0.012000 -0.012722 -0.013077 -0.013032 -0.012576 -0.011720 -0.010495 -0.008955 -0.007169 -0.005218 -0.003190 -0.001175 0.000741 0.002480 0.003976 0.005178 0.006052 0.006576 0.006750 0.006583 0.006099 0.005333 0.004328 0.003133 0.001804 0.000398 -0.001027 -0.002411 -0.003699 -0.004836 -0.005771 -0.006458 -0.006859 -0.006943 -0.006691 -0.006095 -0.005164 -0.003921 -0.002408 -0.000679 0.001196 0.003137 0.005058 0.006871 0.008495 0.009854 0.010887 0.011552 0.011824 0.011701 0.011201 0.010363 0.009243 0.007906 0.006429 0.004887 0.003355 0.001899 0.000573 -0.000583 -0.001541 -0.002290 -0.002832 -0.003180 -0.003355 -0.003383 -0.003294 -0.003116 -0.002878 -0.002604 -0.002314 -0.002024 -0.001745 -0.001485 -0.001250 -0.001040 -0.000857 -0.000699 -0.000564 -0.000451 -0.000357 -0.000279 -0.000216 -0.000165 -0.000124 -0.000092 -0.000067 -0.000048 -0.000034 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000027 0.000037 0.000050 0.000068 0.000090 0.000117 0.000152 0.000195 0.000247 0.000311 0.000387 0.000479 0.000588 0.000715 0.000862 0.001027 0.001209 0.001403 0.001601 0.001796 0.001974 0.002119 0.002213 0.002232 0.002154 0.001952 0.001602 0.001084 0.000382 -0.000512 -0.001596 -0.002858 -0.004272 -0.005799 -0.007391 -0.008986 -0.010516 -0.011912 -0.013104 -0.014028 -0.014630 -0.014874 -0.014739 -0.014224 -0.013347 -0.012146 -0.010674 -0.008997 -0.007190 -0.005331 -0.003498 -0.001765 -0.000196 0.001155 0.002247 0.003053 0.003561 0.003771 0.003697 0.003365 0.002809 0.002074 0.001208 0.000266 -0.000697 -0.001624 -0.002461 -0.003158 -0.003667 -0.003948 -0.003969 -0.003709 -0.003156 -0.002313 -0.001196 0.000166 0.001726 0.003428 0.005204 0.006980 0.008678 0.010222 0.011542 0.012578 0.013284 0.013631 0.013608 0.013223 0.012501 0.011487 0.010234 0.008809 0.007282 0.005722 0.004195 0.002759 0.001459 0.000329 -0.000610 -0.001351 -0.001900 -0.002269 -0.002479 -0.002556 -0.002526 -0.002416 -0.002249 -0.002048 -0.001830 -0.001608 -0.001392 -0.001190 -0.001005 -0.000839 -0.000693 -0.000567 -0.000458 -0.000367 -0.000290 -0.000227 -0.000175 -0.000134 -0.000100 -0.000074 -0.000053 -0.000038 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000032 0.000043 0.000057 0.000075 0.000097 0.000125 0.000160 0.000202 0.000253 0.000314 0.000387 0.000474 0.000575 0.000690 0.000819 0.000959 0.001106 0.001254 0.001395 0.001517 0.001607 0.001649 0.001622 0.001504 0.001275 0.000910 0.000391 -0.000298 -0.001167 -0.002216 -0.003438 -0.004812 -0.006308 -0.007884 -0.009488 -0.011061 -0.012539 -0.013856 -0.014953 -0.015775 -0.016282 -0.016445 -0.016255 -0.015718 -0.014857 -0.013711 -0.012330 -0.010776 -0.009113 -0.007412 -0.005738 -0.004154 -0.002712 -0.001456 -0.000419 0.000380 0.000934 0.001249 0.001340 0.001234 0.000967 0.000582 0.000125 -0.000353 -0.000802 -0.001173 -0.001419 -0.001502 -0.001386 -0.001049 -0.000475 0.000339 0.001383 0.002634 0.004060 0.005612 0.007237 0.008869 0.010443 0.011890 0.013145 0.014153 0.014867 0.015255 0.015300 0.015003 0.014381 0.013464 0.012298 0.010939 0.009449 0.007892 0.006330 0.004823 0.003417 0.002153 0.001057 0.000144 -0.000583 -0.001131 -0.001513 -0.001750 -0.001866 -0.001884 -0.001829 -0.001722 -0.001581 -0.001423 -0.001258 -0.001095 -0.000940 -0.000797 -0.000668 -0.000554 -0.000454 -0.000368 -0.000295 -0.000233 -0.000182 -0.000141 -0.000107 -0.000080 -0.000058 -0.000042 -0.000029 -0.000020 -0.000013 -0.000009 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000020 0.000027 0.000036 0.000047 0.000061 0.000079 0.000102 0.000129 0.000163 0.000204 0.000252 0.000310 0.000378 0.000457 0.000546 0.000645 0.000751 0.000860 0.000967 0.001065 0.001143 0.001191 0.001192 0.001130 0.000986 0.000739 0.000370 -0.000140 -0.000806 -0.001639 -0.002643 -0.003811 -0.005131 -0.006579 -0.008119 -0.009709 -0.011295 -0.012823 -0.014232 -0.015464 -0.016469 -0.017201 -0.017630 -0.017737 -0.017517 -0.016982 -0.016156 -0.015076 -0.013790 -0.012351 -0.010817 -0.009246 -0.007696 -0.006218 -0.004855 -0.003641 -0.002602 -0.001751 -0.001089 -0.000609 -0.000291 -0.000110 -0.000030 -0.000014 -0.000018 0.000000 0.000082 0.000267 0.000586 0.001067 0.001725 0.002570 0.003596 0.004789 0.006123 0.007561 0.009060 0.010566 0.012021 0.013369 0.014551 0.015515 0.016217 0.016624 0.016717 0.016490 0.015951 0.015125 0.014048 0.012765 0.011331 0.009804 0.008241 0.006700 0.005229 0.003869 0.002652 0.001600 0.000721 0.000017 -0.000521 -0.000908 -0.001162 -0.001305 -0.001361 -0.001349 -0.001289 -0.001197 -0.001087 -0.000968 -0.000848 -0.000733 -0.000624 -0.000526 -0.000437 -0.000359 -0.000292 -0.000234 -0.000185 -0.000145 -0.000111 -0.000084 -0.000062 -0.000045 -0.000032 -0.000022 -0.000015 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000022 0.000030 0.000039 0.000050 0.000064 0.000082 0.000104 0.000130 0.000162 0.000200 0.000245 0.000298 0.000358 0.000426 0.000501 0.000580 0.000659 0.000734 0.000799 0.000844 0.000858 0.000830 0.000745 0.000584 0.000332 -0.000032 -0.000523 -0.001157 -0.001944 -0.002889 -0.003992 -0.005244 -0.006625 -0.008108 -0.009657 -0.011227 -0.012770 -0.014232 -0.015559 -0.016702 -0.017617 -0.018268 -0.018632 -0.018695 -0.018458 -0.017933 -0.017145 -0.016128 -0.014924 -0.013580 -0.012146 -0.010672 -0.009205 -0.007788 -0.006455 -0.005234 -0.004143 -0.003188 -0.002370 -0.001678 -0.001093 -0.000590 -0.000139 0.000292 0.000739 0.001234 0.001806 0.002482 0.003280 0.004209 0.005270 0.006455 0.007744 0.009111 0.010518 0.011924 0.013281 0.014540 0.015651 0.016569 0.017252 0.017668 0.017796 0.017628 0.017166 0.016427 0.015440 0.014243 0.012882 0.011409 0.009875 0.008334 0.006835 0.005419 0.004121 0.002965 0.001967 0.001133 0.000461 -0.000059 -0.000440 -0.000702 -0.000863 -0.000945 -0.000965 -0.000942 -0.000888 -0.000815 -0.000733 -0.000648 -0.000563 -0.000483 -0.000408 -0.000341 -0.000281 -0.000229 -0.000183 -0.000145 -0.000113 -0.000087 -0.000065 -0.000048 -0.000034 -0.000024 -0.000016 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000010 0.000014 0.000018 0.000024 0.000031 0.000040 0.000051 0.000065 0.000082 0.000103 0.000127 0.000157 0.000191 0.000232 0.000278 0.000329 0.000384 0.000442 0.000498 0.000548 0.000587 0.000607 0.000599 0.000551 0.000451 0.000284 0.000035 -0.000314 -0.000777 -0.001369 -0.002100 -0.002978 -0.004005 -0.005173 -0.006470 -0.007876 -0.009359 -0.010884 -0.012407 -0.013882 -0.015261 -0.016496 -0.017545 -0.018371 -0.018944 -0.019246 -0.019269 -0.019015 -0.018497 -0.017738 -0.016768 -0.015624 -0.014348 -0.012983 -0.011569 -0.010147 -0.008751 -0.007407 -0.006138 -0.004955 -0.003864 -0.002860 -0.001934 -0.001069 -0.000244 0.000563 0.001379 0.002227 0.003129 0.004101 0.005155 0.006294 0.007515 0.008803 0.010138 0.011491 0.012830 0.014114 0.015304 0.016357 0.017234 0.017900 0.018323 0.018484 0.018371 0.017984 0.017333 0.016442 0.015340 0.014067 0.012668 0.011191 0.009683 0.008191 0.006757 0.005415 0.004193 0.003111 0.002178 0.001398 0.000766 0.000274 -0.000094 -0.000354 -0.000524 -0.000622 -0.000665 -0.000668 -0.000643 -0.000599 -0.000545 -0.000486 -0.000426 -0.000368 -0.000313 -0.000262 -0.000217 -0.000177 -0.000142 -0.000112 -0.000088 -0.000067 -0.000050 -0.000036 -0.000026 -0.000018 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000032 0.000041 0.000051 0.000064 0.000080 0.000099 0.000121 0.000147 0.000177 0.000212 0.000250 0.000290 0.000331 0.000370 0.000402 0.000422 0.000425 0.000401 0.000342 0.000235 0.000070 -0.000169 -0.000495 -0.000923 -0.001466 -0.002135 -0.002937 -0.003876 -0.004950 -0.006149 -0.007459 -0.008854 -0.010306 -0.011777 -0.013228 -0.014616 -0.015897 -0.017030 -0.017979 -0.018712 -0.019204 -0.019443 -0.019420 -0.019141 -0.018617 -0.017870 -0.016926 -0.015820 -0.014585 -0.013258 -0.011874 -0.010465 -0.009058 -0.007674 -0.006331 -0.005037 -0.003794 -0.002601 -0.001448 -0.000324 0.000786 0.001898 0.003027 0.004187 0.005386 0.006630 0.007916 0.009236 0.010574 0.011907 0.013210 0.014450 0.015593 0.016607 0.017457 0.018113 0.018548 0.018744 0.018688 0.018377 0.017818 0.017028 0.016032 0.014862 0.013558 0.012160 0.010714 0.009262 0.007844 0.006495 0.005244 0.004112 0.003113 0.002255 0.001536 0.000953 0.000495 0.000149 -0.000102 -0.000272 -0.000379 -0.000436 -0.000457 -0.000453 -0.000430 -0.000398 -0.000359 -0.000318 -0.000277 -0.000237 -0.000199 -0.000165 -0.000135 -0.000109 -0.000086 -0.000067 -0.000051 -0.000038 -0.000027 -0.000019 -0.000012 -0.000008 -0.000005 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000019 0.000025 0.000031 0.000040 0.000049 0.000061 0.000075 0.000092 0.000111 0.000134 0.000159 0.000187 0.000216 0.000244 0.000270 0.000288 0.000296 0.000287 0.000254 0.000189 0.000083 -0.000076 -0.000298 -0.000596 -0.000983 -0.001472 -0.002072 -0.002793 -0.003639 -0.004610 -0.005701 -0.006899 -0.008188 -0.009543 -0.010935 -0.012328 -0.013686 -0.014969 -0.016140 -0.017161 -0.018002 -0.018635 -0.019040 -0.019205 -0.019127 -0.018809 -0.018265 -0.017513 -0.016577 -0.015487 -0.014271 -0.012960 -0.011583 -0.010165 -0.008729 -0.007292 -0.005867 -0.004462 -0.003079 -0.001719 -0.000376 0.000956 0.002284 0.003616 0.004958 0.006313 0.007679 0.009049 0.010411 0.011749 0.013041 0.014260 0.015381 0.016374 0.017212 0.017869 0.018325 0.018560 0.018565 0.018335 0.017872 0.017191 0.016311 0.015258 0.014065 0.012770 0.011411 0.010028 0.008658 0.007335 0.006088 0.004940 0.003908 0.003002 0.002224 0.001574 0.001045 0.000627 0.000307 0.000072 -0.000093 -0.000201 -0.000266 -0.000299 -0.000308 -0.000301 -0.000284 -0.000260 -0.000233 -0.000205 -0.000176 -0.000149 -0.000124 -0.000102 -0.000082 -0.000065 -0.000050 -0.000038 -0.000028 -0.000020 -0.000013 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000056 0.000068 0.000083 0.000099 0.000117 0.000137 0.000157 0.000177 0.000192 0.000202 0.000201 0.000184 0.000147 0.000082 -0.000020 -0.000166 -0.000367 -0.000634 -0.000978 -0.001410 -0.001940 -0.002576 -0.003326 -0.004189 -0.005164 -0.006242 -0.007412 -0.008653 -0.009941 -0.011248 -0.012543 -0.013790 -0.014954 -0.016002 -0.016901 -0.017625 -0.018148 -0.018456 -0.018539 -0.018394 -0.018027 -0.017450 -0.016680 -0.015738 -0.014650 -0.013438 -0.012130 -0.010748 -0.009314 -0.007845 -0.006358 -0.004863 -0.003369 -0.001880 -0.000400 0.001072 0.002537 0.003994 0.005444 0.006882 0.008304 0.009700 0.011054 0.012350 0.013566 0.014680 0.015669 0.016509 0.017180 0.017664 0.017945 0.018015 0.017868 0.017507 0.016941 0.016184 0.015260 0.014194 0.013020 0.011770 0.010481 0.009187 0.007919 0.006708 0.005576 0.004541 0.003616 0.002807 0.002114 0.001535 0.001062 0.000688 0.000399 0.000184 0.000030 -0.000076 -0.000143 -0.000182 -0.000200 -0.000203 -0.000197 -0.000184 -0.000168 -0.000149 -0.000130 -0.000110 -0.000092 -0.000076 -0.000061 -0.000048 -0.000037 -0.000028 -0.000020 -0.000014 -0.000009 -0.000006 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000041 0.000050 0.000060 0.000071 0.000084 0.000098 0.000112 0.000125 0.000134 0.000137 0.000131 0.000111 0.000072 0.000010 -0.000083 -0.000215 -0.000393 -0.000626 -0.000926 -0.001301 -0.001760 -0.002313 -0.002966 -0.003721 -0.004577 -0.005531 -0.006573 -0.007687 -0.008857 -0.010057 -0.011261 -0.012440 -0.013561 -0.014594 -0.015509 -0.016276 -0.016873 -0.017280 -0.017483 -0.017475 -0.017257 -0.016834 -0.016217 -0.015423 -0.014469 -0.013375 -0.012164 -0.010855 -0.009469 -0.008023 -0.006535 -0.005018 -0.003483 -0.001941 -0.000399 0.001137 0.002663 0.004172 0.005660 0.007119 0.008539 0.009908 0.011211 0.012430 0.013546 0.014540 0.015392 0.016085 0.016604 0.016935 0.017073 0.017012 0.016754 0.016305 0.015678 0.014889 0.013962 0.012923 0.011801 0.010626 0.009431 0.008246 0.007097 0.006009 0.004999 0.004082 0.003266 0.002555 0.001948 0.001441 0.001027 0.000697 0.000441 0.000248 0.000107 0.000009 -0.000057 -0.000098 -0.000121 -0.000131 -0.000132 -0.000127 -0.000118 -0.000106 -0.000094 -0.000080 -0.000067 -0.000055 -0.000045 -0.000035 -0.000027 -0.000020 -0.000014 -0.000010 -0.000006 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000042 0.000050 0.000059 0.000069 0.000078 0.000086 0.000091 0.000090 0.000081 0.000060 0.000023 -0.000035 -0.000118 -0.000233 -0.000387 -0.000588 -0.000844 -0.001163 -0.001555 -0.002027 -0.002586 -0.003235 -0.003975 -0.004804 -0.005716 -0.006699 -0.007739 -0.008817 -0.009912 -0.010998 -0.012047 -0.013032 -0.013924 -0.014697 -0.015326 -0.015791 -0.016076 -0.016171 -0.016072 -0.015780 -0.015300 -0.014645 -0.013826 -0.012860 -0.011764 -0.010557 -0.009255 -0.007877 -0.006440 -0.004958 -0.003445 -0.001915 -0.000378 0.001155 0.002675 0.004173 0.005639 0.007063 0.008432 0.009733 0.010950 0.012067 0.013067 0.013934 0.014652 0.015208 0.015592 0.015797 0.015821 0.015665 0.015333 0.014835 0.014186 0.013402 0.012507 0.011525 0.010481 0.009405 0.008322 0.007259 0.006238 0.005277 0.004393 0.003594 0.002887 0.002272 0.001749 0.001312 0.000955 0.000669 0.000447 0.000277 0.000152 0.000062 0.000000 -0.000041 -0.000066 -0.000080 -0.000085 -0.000085 -0.000081 -0.000075 -0.000067 -0.000058 -0.000049 -0.000040 -0.000032 -0.000025 -0.000019 -0.000014 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000035 0.000041 0.000047 0.000053 0.000058 0.000060 0.000057 0.000046 0.000025 -0.000009 -0.000060 -0.000132 -0.000231 -0.000362 -0.000530 -0.000745 -0.001012 -0.001341 -0.001738 -0.002208 -0.002757 -0.003386 -0.004094 -0.004878 -0.005729 -0.006636 -0.007586 -0.008559 -0.009536 -0.010492 -0.011403 -0.012244 -0.012990 -0.013617 -0.014105 -0.014438 -0.014604 -0.014595 -0.014409 -0.014048 -0.013519 -0.012830 -0.011995 -0.011026 -0.009938 -0.008748 -0.007471 -0.006124 -0.004723 -0.003283 -0.001818 -0.000342 0.001132 0.002592 0.004026 0.005421 0.006766 0.008046 0.009247 0.010355 0.011354 0.012230 0.012969 0.013559 0.013992 0.014263 0.014368 0.014308 0.014088 0.013716 0.013203 0.012563 0.011815 0.010978 0.010075 0.009130 0.008166 0.007206 0.006271 0.005381 0.004549 0.003788 0.003104 0.002501 0.001978 0.001534 0.001164 0.000861 0.000618 0.000428 0.000282 0.000172 0.000092 0.000036 -0.000003 -0.000028 -0.000044 -0.000052 -0.000055 -0.000055 -0.000052 -0.000047 -0.000041 -0.000035 -0.000028 -0.000023 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000036 0.000038 0.000038 0.000034 0.000023 0.000004 -0.000027 -0.000071 -0.000133 -0.000216 -0.000324 -0.000463 -0.000640 -0.000860 -0.001131 -0.001459 -0.001849 -0.002306 -0.002832 -0.003426 -0.004088 -0.004812 -0.005589 -0.006408 -0.007256 -0.008115 -0.008965 -0.009785 -0.010553 -0.011247 -0.011845 -0.012329 -0.012681 -0.012889 -0.012944 -0.012841 -0.012579 -0.012161 -0.011594 -0.010885 -0.010045 -0.009087 -0.008025 -0.006872 -0.005645 -0.004359 -0.003029 -0.001670 -0.000297 0.001075 0.002433 0.003763 0.005051 0.006285 0.007449 0.008530 0.009514 0.010387 0.011137 0.011754 0.012228 0.012556 0.012733 0.012762 0.012645 0.012390 0.012006 0.011504 0.010900 0.010209 0.009449 0.008641 0.007805 0.006960 0.006127 0.005321 0.004559 0.003852 0.003208 0.002633 0.002127 0.001690 0.001319 0.001010 0.000757 0.000554 0.000393 0.000269 0.000175 0.000106 0.000055 0.000020 -0.000004 -0.000020 -0.000030 -0.000035 -0.000036 -0.000035 -0.000033 -0.000029 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000025 0.000024 0.000019 0.000008 -0.000009 -0.000035 -0.000073 -0.000124 -0.000192 -0.000281 -0.000394 -0.000537 -0.000715 -0.000935 -0.001201 -0.001520 -0.001894 -0.002326 -0.002818 -0.003367 -0.003972 -0.004625 -0.005319 -0.006042 -0.006781 -0.007519 -0.008239 -0.008921 -0.009547 -0.010098 -0.010555 -0.010903 -0.011130 -0.011226 -0.011184 -0.011001 -0.010679 -0.010220 -0.009630 -0.008917 -0.008091 -0.007164 -0.006148 -0.005059 -0.003909 -0.002714 -0.001489 -0.000249 0.000992 0.002219 0.003418 0.004576 0.005678 0.006710 0.007660 0.008514 0.009261 0.009890 0.010393 0.010766 0.011005 0.011110 0.011085 0.010935 0.010668 0.010293 0.009823 0.009271 0.008652 0.007981 0.007275 0.006552 0.005828 0.005118 0.004438 0.003797 0.003207 0.002671 0.002195 0.001778 0.001418 0.001114 0.000860 0.000652 0.000484 0.000351 0.000247 0.000167 0.000108 0.000064 0.000032 0.000010 -0.000005 -0.000015 -0.000021 -0.000024 -0.000024 -0.000023 -0.000020 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000016 0.000016 0.000014 0.000009 -0.000000 -0.000015 -0.000038 -0.000069 -0.000111 -0.000166 -0.000237 -0.000327 -0.000441 -0.000583 -0.000758 -0.000972 -0.001227 -0.001529 -0.001879 -0.002278 -0.002727 -0.003224 -0.003764 -0.004340 -0.004946 -0.005568 -0.006195 -0.006812 -0.007402 -0.007951 -0.008441 -0.008857 -0.009185 -0.009412 -0.009530 -0.009530 -0.009409 -0.009166 -0.008801 -0.008319 -0.007725 -0.007027 -0.006235 -0.005361 -0.004416 -0.003414 -0.002368 -0.001293 -0.000202 0.000891 0.001970 0.003024 0.004038 0.004998 0.005892 0.006708 0.007434 0.008059 0.008576 0.008979 0.009265 0.009433 0.009484 0.009425 0.009260 0.008999 0.008650 0.008225 0.007737 0.007196 0.006618 0.006016 0.005404 0.004796 0.004204 0.003639 0.003111 0.002626 0.002188 0.001800 0.001462 0.001171 0.000925 0.000719 0.000550 0.000414 0.000305 0.000219 0.000153 0.000102 0.000064 0.000037 0.000017 0.000003 -0.000006 -0.000012 -0.000015 -0.000017 -0.000016 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000011 0.000009 0.000004 -0.000005 -0.000018 -0.000036 -0.000062 -0.000096 -0.000139 -0.000195 -0.000266 -0.000355 -0.000467 -0.000604 -0.000773 -0.000975 -0.001214 -0.001493 -0.001813 -0.002174 -0.002575 -0.003014 -0.003485 -0.003981 -0.004496 -0.005017 -0.005533 -0.006032 -0.006500 -0.006924 -0.007290 -0.007586 -0.007801 -0.007925 -0.007952 -0.007877 -0.007697 -0.007413 -0.007025 -0.006540 -0.005961 -0.005299 -0.004562 -0.003761 -0.002908 -0.002015 -0.001094 -0.000158 0.000779 0.001706 0.002609 0.003476 0.004294 0.005051 0.005737 0.006341 0.006855 0.007272 0.007588 0.007802 0.007915 0.007929 0.007850 0.007686 0.007442 0.007130 0.006759 0.006338 0.005879 0.005392 0.004890 0.004382 0.003881 0.003396 0.002936 0.002508 0.002117 0.001765 0.001454 0.001184 0.000952 0.000755 0.000592 0.000457 0.000347 0.000259 0.000189 0.000134 0.000092 0.000060 0.000037 0.000019 0.000007 -0.000002 -0.000007 -0.000010 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000008 0.000007 0.000005 0.000001 -0.000007 -0.000018 -0.000033 -0.000053 -0.000080 -0.000114 -0.000157 -0.000212 -0.000281 -0.000367 -0.000474 -0.000605 -0.000762 -0.000950 -0.001169 -0.001421 -0.001707 -0.002026 -0.002376 -0.002754 -0.003155 -0.003572 -0.003996 -0.004419 -0.004831 -0.005221 -0.005577 -0.005889 -0.006147 -0.006340 -0.006461 -0.006503 -0.006460 -0.006330 -0.006112 -0.005806 -0.005415 -0.004945 -0.004402 -0.003794 -0.003130 -0.002420 -0.001675 -0.000905 -0.000121 0.000665 0.001442 0.002198 0.002922 0.003604 0.004232 0.004796 0.005289 0.005704 0.006034 0.006278 0.006434 0.006506 0.006496 0.006411 0.006256 0.006039 0.005769 0.005453 0.005100 0.004719 0.004319 0.003908 0.003496 0.003091 0.002701 0.002333 0.001992 0.001681 0.001402 0.001157 0.000944 0.000762 0.000608 0.000479 0.000373 0.000286 0.000216 0.000159 0.000115 0.000080 0.000054 0.000034 0.000019 0.000008 0.000000 -0.000004 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000005 0.000003 -0.000001 -0.000007 -0.000016 -0.000028 -0.000044 -0.000065 -0.000091 -0.000124 -0.000166 -0.000219 -0.000285 -0.000366 -0.000467 -0.000588 -0.000732 -0.000902 -0.001098 -0.001321 -0.001571 -0.001847 -0.002145 -0.002463 -0.002794 -0.003133 -0.003473 -0.003805 -0.004122 -0.004414 -0.004673 -0.004890 -0.005058 -0.005168 -0.005215 -0.005195 -0.005102 -0.004937 -0.004699 -0.004390 -0.004015 -0.003578 -0.003086 -0.002547 -0.001969 -0.001361 -0.000731 -0.000090 0.000554 0.001190 0.001810 0.002402 0.002957 0.003468 0.003924 0.004319 0.004647 0.004904 0.005088 0.005201 0.005243 0.005220 0.005136 0.004997 0.004811 0.004584 0.004322 0.004033 0.003725 0.003403 0.003074 0.002746 0.002425 0.002117 0.001827 0.001559 0.001315 0.001098 0.000908 0.000743 0.000602 0.000483 0.000383 0.000300 0.000232 0.000177 0.000132 0.000096 0.000068 0.000046 0.000029 0.000017 0.000008 0.000001 -0.000003 -0.000006 -0.000007 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000001 -0.000002 -0.000007 -0.000014 -0.000024 -0.000036 -0.000052 -0.000072 -0.000097 -0.000128 -0.000168 -0.000218 -0.000279 -0.000355 -0.000447 -0.000557 -0.000687 -0.000838 -0.001010 -0.001203 -0.001416 -0.001648 -0.001896 -0.002155 -0.002420 -0.002687 -0.002950 -0.003201 -0.003435 -0.003644 -0.003822 -0.003962 -0.004058 -0.004105 -0.004097 -0.004033 -0.003910 -0.003727 -0.003487 -0.003192 -0.002847 -0.002458 -0.002029 -0.001568 -0.001082 -0.000579 -0.000065 0.000451 0.000961 0.001458 0.001932 0.002376 0.002782 0.003143 0.003454 0.003709 0.003906 0.004043 0.004122 0.004145 0.004116 0.004039 0.003920 0.003765 0.003579 0.003368 0.003137 0.002893 0.002639 0.002381 0.002125 0.001875 0.001635 0.001410 0.001203 0.001016 0.000849 0.000703 0.000577 0.000469 0.000378 0.000302 0.000239 0.000186 0.000143 0.000108 0.000079 0.000056 0.000038 0.000024 0.000014 0.000006 0.000001 -0.000002 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000003 -0.000007 -0.000012 -0.000020 -0.000029 -0.000041 -0.000056 -0.000074 -0.000098 -0.000127 -0.000165 -0.000211 -0.000268 -0.000337 -0.000419 -0.000517 -0.000631 -0.000762 -0.000910 -0.001073 -0.001250 -0.001440 -0.001639 -0.001844 -0.002049 -0.002252 -0.002448 -0.002630 -0.002795 -0.002937 -0.003050 -0.003130 -0.003172 -0.003173 -0.003129 -0.003038 -0.002900 -0.002716 -0.002489 -0.002221 -0.001918 -0.001583 -0.001224 -0.000843 -0.000449 -0.000046 0.000359 0.000760 0.001150 0.001522 0.001869 0.002187 0.002468 0.002708 0.002903 0.003052 0.003152 0.003206 0.003217 0.003186 0.003120 0.003021 0.002896 0.002748 0.002582 0.002402 0.002212 0.002016 0.001818 0.001621 0.001429 0.001246 0.001075 0.000917 0.000775 0.000649 0.000538 0.000443 0.000362 0.000293 0.000236 0.000187 0.000147 0.000114 0.000087 0.000064 0.000046 0.000031 0.000020 0.000011 0.000005 0.000001 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000003 -0.000006 -0.000011 -0.000016 -0.000023 -0.000032 -0.000043 -0.000056 -0.000074 -0.000096 -0.000123 -0.000157 -0.000199 -0.000251 -0.000312 -0.000385 -0.000471 -0.000569 -0.000680 -0.000803 -0.000937 -0.001081 -0.001231 -0.001386 -0.001542 -0.001696 -0.001844 -0.001984 -0.002110 -0.002220 -0.002309 -0.002374 -0.002410 -0.002414 -0.002384 -0.002318 -0.002215 -0.002077 -0.001904 -0.001700 -0.001468 -0.001212 -0.000936 -0.000644 -0.000341 -0.000032 0.000280 0.000589 0.000889 0.001175 0.001443 0.001686 0.001901 0.002083 0.002230 0.002340 0.002413 0.002449 0.002452 0.002424 0.002369 0.002290 0.002192 0.002077 0.001949 0.001812 0.001667 0.001519 0.001369 0.001220 0.001076 0.000938 0.000810 0.000691 0.000585 0.000490 0.000407 0.000336 0.000276 0.000225 0.000182 0.000146 0.000116 0.000090 0.000069 0.000051 0.000037 0.000025 0.000016 0.000009 0.000004 0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000033 -0.000043 -0.000055 -0.000071 -0.000091 -0.000116 -0.000147 -0.000185 -0.000230 -0.000284 -0.000347 -0.000420 -0.000503 -0.000595 -0.000695 -0.000802 -0.000914 -0.001029 -0.001145 -0.001259 -0.001370 -0.001474 -0.001569 -0.001652 -0.001720 -0.001771 -0.001800 -0.001806 -0.001786 -0.001738 -0.001663 -0.001560 -0.001430 -0.001277 -0.001103 -0.000911 -0.000703 -0.000483 -0.000255 -0.000021 0.000215 0.000448 0.000675 0.000891 0.001093 0.001276 0.001437 0.001574 0.001682 0.001763 0.001815 0.001839 0.001838 0.001814 0.001770 0.001709 0.001634 0.001547 0.001451 0.001348 0.001240 0.001129 0.001018 0.000908 0.000801 0.000699 0.000603 0.000516 0.000437 0.000367 0.000306 0.000253 0.000209 0.000171 0.000139 0.000113 0.000090 0.000071 0.000055 0.000041 0.000029 0.000020 0.000013 0.000007 0.000003 0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000041 -0.000053 -0.000067 -0.000085 -0.000108 -0.000135 -0.000168 -0.000207 -0.000253 -0.000307 -0.000368 -0.000435 -0.000509 -0.000588 -0.000670 -0.000755 -0.000840 -0.000923 -0.001004 -0.001081 -0.001150 -0.001212 -0.001262 -0.001301 -0.001324 -0.001329 -0.001316 -0.001282 -0.001227 -0.001152 -0.001057 -0.000944 -0.000815 -0.000672 -0.000519 -0.000356 -0.000187 -0.000013 0.000162 0.000335 0.000503 0.000664 0.000813 0.000949 0.001068 0.001168 0.001248 0.001306 0.001343 0.001359 0.001356 0.001337 0.001303 0.001257 0.001201 0.001137 0.001066 0.000990 0.000911 0.000831 0.000749 0.000669 0.000590 0.000515 0.000446 0.000381 0.000324 0.000272 0.000228 0.000190 0.000157 0.000130 0.000106 0.000087 0.000070 0.000055 0.000043 0.000032 0.000023 0.000016 0.000010 0.000006 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000049 -0.000062 -0.000078 -0.000097 -0.000121 -0.000149 -0.000183 -0.000221 -0.000266 -0.000315 -0.000369 -0.000426 -0.000486 -0.000547 -0.000609 -0.000669 -0.000727 -0.000782 -0.000832 -0.000876 -0.000913 -0.000941 -0.000959 -0.000964 -0.000955 -0.000931 -0.000892 -0.000837 -0.000768 -0.000686 -0.000592 -0.000488 -0.000376 -0.000257 -0.000134 -0.000007 0.000120 0.000246 0.000369 0.000487 0.000596 0.000695 0.000781 0.000854 0.000911 0.000953 0.000979 0.000989 0.000987 0.000972 0.000947 0.000913 0.000872 0.000825 0.000774 0.000720 0.000663 0.000605 0.000546 0.000488 0.000431 0.000377 0.000327 0.000280 0.000238 0.000201 0.000169 0.000141 0.000118 0.000098 0.000081 0.000066 0.000054 0.000043 0.000034 0.000025 0.000018 0.000013 0.000008 0.000004 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000069 -0.000086 -0.000106 -0.000130 -0.000158 -0.000190 -0.000225 -0.000264 -0.000305 -0.000348 -0.000392 -0.000436 -0.000479 -0.000520 -0.000558 -0.000593 -0.000625 -0.000651 -0.000671 -0.000684 -0.000688 -0.000683 -0.000666 -0.000639 -0.000600 -0.000550 -0.000491 -0.000423 -0.000348 -0.000268 -0.000183 -0.000094 -0.000003 0.000089 0.000179 0.000268 0.000352 0.000430 0.000501 0.000563 0.000615 0.000656 0.000685 0.000704 0.000711 0.000709 0.000698 0.000680 0.000656 0.000626 0.000593 0.000557 0.000519 0.000479 0.000437 0.000395 0.000354 0.000313 0.000275 0.000238 0.000205 0.000175 0.000148 0.000125 0.000105 0.000088 0.000074 0.000062 0.000051 0.000042 0.000033 0.000026 0.000020 0.000014 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000048 -0.000060 -0.000074 -0.000091 -0.000111 -0.000133 -0.000159 -0.000187 -0.000216 -0.000247 -0.000278 -0.000308 -0.000338 -0.000367 -0.000393 -0.000418 -0.000440 -0.000458 -0.000472 -0.000482 -0.000485 -0.000481 -0.000470 -0.000451 -0.000423 -0.000388 -0.000346 -0.000298 -0.000245 -0.000187 -0.000127 -0.000064 0.000001 0.000065 0.000129 0.000192 0.000251 0.000306 0.000357 0.000400 0.000437 0.000466 0.000487 0.000500 0.000505 0.000504 0.000496 0.000483 0.000466 0.000446 0.000423 0.000398 0.000371 0.000343 0.000314 0.000285 0.000255 0.000227 0.000199 0.000173 0.000150 0.000128 0.000109 0.000092 0.000078 0.000066 0.000056 0.000047 0.000039 0.000032 0.000026 0.000020 0.000015 0.000011 0.000007 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000062 -0.000076 -0.000092 -0.000111 -0.000130 -0.000151 -0.000173 -0.000194 -0.000216 -0.000236 -0.000256 -0.000274 -0.000291 -0.000305 -0.000318 -0.000328 -0.000334 -0.000337 -0.000335 -0.000327 -0.000314 -0.000294 -0.000270 -0.000240 -0.000206 -0.000169 -0.000128 -0.000086 -0.000042 0.000003 0.000048 0.000093 0.000136 0.000178 0.000216 0.000251 0.000282 0.000308 0.000328 0.000343 0.000352 0.000356 0.000355 0.000350 0.000341 0.000329 0.000315 0.000299 0.000282 0.000263 0.000244 0.000224 0.000204 0.000183 0.000163 0.000144 0.000126 0.000109 0.000094 0.000080 0.000068 0.000058 0.000050 0.000042 0.000036 0.000030 0.000025 0.000020 0.000016 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000063 -0.000076 -0.000090 -0.000104 -0.000119 -0.000134 -0.000149 -0.000163 -0.000176 -0.000188 -0.000199 -0.000209 -0.000218 -0.000225 -0.000229 -0.000231 -0.000230 -0.000224 -0.000215 -0.000202 -0.000185 -0.000164 -0.000140 -0.000114 -0.000086 -0.000057 -0.000026 0.000005 0.000036 0.000067 0.000097 0.000125 0.000152 0.000176 0.000197 0.000215 0.000229 0.000240 0.000246 0.000249 0.000249 0.000245 0.000239 0.000231 0.000221 0.000210 0.000198 0.000185 0.000172 0.000158 0.000145 0.000131 0.000117 0.000104 0.000091 0.000079 0.000069 0.000059 0.000051 0.000043 0.000037 0.000032 0.000027 0.000023 0.000019 0.000015 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000052 -0.000061 -0.000071 -0.000081 -0.000091 -0.000101 -0.000110 -0.000119 -0.000127 -0.000135 -0.000142 -0.000147 -0.000152 -0.000155 -0.000156 -0.000155 -0.000152 -0.000146 -0.000137 -0.000125 -0.000111 -0.000094 -0.000076 -0.000056 -0.000036 -0.000015 0.000006 0.000027 0.000048 0.000069 0.000088 0.000106 0.000123 0.000137 0.000150 0.000160 0.000167 0.000172 0.000174 0.000173 0.000171 0.000166 0.000160 0.000153 0.000146 0.000137 0.000129 0.000120 0.000111 0.000102 0.000093 0.000083 0.000074 0.000066 0.000058 0.000050 0.000043 0.000038 0.000032 0.000028 0.000024 0.000021 0.000018 0.000015 0.000012 0.000009 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000015 -0.000018 -0.000023 -0.000029 -0.000035 -0.000041 -0.000048 -0.000055 -0.000062 -0.000068 -0.000074 -0.000080 -0.000085 -0.000090 -0.000095 -0.000098 -0.000101 -0.000104 -0.000105 -0.000104 -0.000102 -0.000098 -0.000092 -0.000084 -0.000074 -0.000062 -0.000050 -0.000036 -0.000022 -0.000008 0.000006 0.000021 0.000035 0.000049 0.000062 0.000075 0.000086 0.000096 0.000104 0.000111 0.000116 0.000119 0.000120 0.000120 0.000118 0.000115 0.000111 0.000105 0.000100 0.000094 0.000088 0.000082 0.000077 0.000071 0.000065 0.000059 0.000053 0.000047 0.000042 0.000037 0.000032 0.000028 0.000024 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000019 -0.000024 -0.000028 -0.000032 -0.000037 -0.000041 -0.000045 -0.000049 -0.000053 -0.000056 -0.000059 -0.000062 -0.000065 -0.000067 -0.000069 -0.000069 -0.000069 -0.000068 -0.000065 -0.000061 -0.000055 -0.000049 -0.000041 -0.000032 -0.000023 -0.000013 -0.000003 0.000006 0.000016 0.000026 0.000035 0.000044 0.000053 0.000061 0.000067 0.000073 0.000078 0.000081 0.000083 0.000083 0.000083 0.000081 0.000079 0.000075 0.000071 0.000067 0.000063 0.000059 0.000055 0.000052 0.000048 0.000044 0.000041 0.000037 0.000033 0.000030 0.000026 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000027 -0.000030 -0.000032 -0.000034 -0.000036 -0.000039 -0.000041 -0.000042 -0.000044 -0.000045 -0.000046 -0.000046 -0.000045 -0.000043 -0.000040 -0.000037 -0.000032 -0.000027 -0.000021 -0.000014 -0.000008 -0.000001 0.000006 0.000012 0.000019 0.000025 0.000032 0.000038 0.000043 0.000048 0.000052 0.000055 0.000057 0.000058 0.000058 0.000057 0.000055 0.000053 0.000050 0.000047 0.000044 0.000042 0.000039 0.000036 0.000034 0.000032 0.000030 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000022 -0.000023 -0.000025 -0.000026 -0.000028 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000027 -0.000024 -0.000021 -0.000017 -0.000013 -0.000009 -0.000004 0.000000 0.000005 0.000009 0.000014 0.000018 0.000023 0.000027 0.000031 0.000034 0.000037 0.000039 0.000040 0.000040 0.000040 0.000039 0.000037 0.000035 0.000033 0.000031 0.000029 0.000026 0.000025 0.000023 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000014 -0.000012 -0.000009 -0.000005 -0.000002 0.000001 0.000004 0.000007 0.000010 0.000013 0.000017 0.000020 0.000023 0.000025 0.000027 0.000028 0.000028 0.000028 0.000027 0.000026 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000005 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000019 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode51_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000004 -0.000002 0.000000 0.000002 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000011 0.000010 0.000008 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000004 -0.000002 0.000001 0.000005 0.000008 0.000011 0.000014 0.000016 0.000018 0.000019 0.000021 0.000022 0.000024 0.000025 0.000027 0.000028 0.000029 0.000028 0.000027 0.000025 0.000022 0.000019 0.000015 0.000012 0.000009 0.000006 0.000003 0.000001 -0.000002 -0.000004 -0.000007 -0.000009 -0.000012 -0.000014 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000006 0.000011 0.000017 0.000022 0.000027 0.000032 0.000036 0.000039 0.000042 0.000044 0.000046 0.000049 0.000051 0.000053 0.000055 0.000056 0.000055 0.000053 0.000050 0.000046 0.000041 0.000036 0.000031 0.000026 0.000021 0.000017 0.000012 0.000008 0.000004 0.000000 -0.000004 -0.000007 -0.000011 -0.000014 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000015 0.000021 0.000029 0.000037 0.000046 0.000054 0.000061 0.000067 0.000073 0.000078 0.000082 0.000085 0.000089 0.000092 0.000095 0.000097 0.000098 0.000097 0.000094 0.000089 0.000084 0.000077 0.000069 0.000062 0.000054 0.000047 0.000040 0.000033 0.000026 0.000019 0.000013 0.000007 0.000001 -0.000004 -0.000008 -0.000012 -0.000014 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000002 0.000003 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000021 0.000028 0.000036 0.000046 0.000058 0.000070 0.000083 0.000095 0.000106 0.000116 0.000125 0.000133 0.000140 0.000146 0.000151 0.000155 0.000159 0.000161 0.000162 0.000160 0.000156 0.000150 0.000142 0.000132 0.000122 0.000111 0.000100 0.000088 0.000077 0.000066 0.000055 0.000045 0.000035 0.000026 0.000017 0.000010 0.000003 -0.000003 -0.000007 -0.000011 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000004 -0.000002 0.000000 0.000003 0.000005 0.000008 0.000011 0.000014 0.000018 0.000021 0.000026 0.000031 0.000037 0.000046 0.000057 0.000071 0.000086 0.000103 0.000122 0.000140 0.000158 0.000175 0.000190 0.000204 0.000216 0.000226 0.000235 0.000243 0.000250 0.000254 0.000257 0.000257 0.000254 0.000248 0.000239 0.000228 0.000215 0.000200 0.000185 0.000168 0.000151 0.000135 0.000118 0.000101 0.000085 0.000070 0.000056 0.000043 0.000032 0.000022 0.000013 0.000005 -0.000001 -0.000007 -0.000011 -0.000014 -0.000016 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000003 -0.000000 0.000003 0.000007 0.000011 0.000016 0.000021 0.000027 0.000033 0.000041 0.000049 0.000059 0.000071 0.000086 0.000104 0.000124 0.000147 0.000172 0.000198 0.000225 0.000251 0.000275 0.000298 0.000318 0.000337 0.000352 0.000366 0.000377 0.000386 0.000392 0.000395 0.000394 0.000390 0.000381 0.000369 0.000353 0.000335 0.000315 0.000292 0.000269 0.000244 0.000219 0.000194 0.000170 0.000146 0.000124 0.000103 0.000084 0.000067 0.000052 0.000038 0.000026 0.000015 0.000006 -0.000002 -0.000008 -0.000013 -0.000016 -0.000019 -0.000021 -0.000023 -0.000024 -0.000024 -0.000025 -0.000025 -0.000025 -0.000024 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000012 -0.000010 -0.000008 -0.000004 -0.000001 0.000004 0.000008 0.000014 0.000020 0.000028 0.000036 0.000046 0.000057 0.000070 0.000085 0.000102 0.000122 0.000146 0.000173 0.000203 0.000237 0.000273 0.000310 0.000347 0.000384 0.000419 0.000451 0.000481 0.000507 0.000530 0.000550 0.000566 0.000578 0.000585 0.000589 0.000587 0.000580 0.000568 0.000551 0.000530 0.000505 0.000477 0.000445 0.000412 0.000377 0.000341 0.000305 0.000270 0.000236 0.000203 0.000173 0.000146 0.000121 0.000098 0.000077 0.000058 0.000041 0.000026 0.000014 0.000003 -0.000006 -0.000013 -0.000018 -0.000022 -0.000025 -0.000028 -0.000030 -0.000031 -0.000032 -0.000032 -0.000031 -0.000030 -0.000029 -0.000027 -0.000025 -0.000023 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000015 -0.000013 -0.000010 -0.000006 -0.000002 0.000004 0.000010 0.000017 0.000025 0.000034 0.000046 0.000059 0.000075 0.000093 0.000113 0.000137 0.000165 0.000196 0.000232 0.000273 0.000317 0.000365 0.000415 0.000467 0.000519 0.000570 0.000619 0.000664 0.000706 0.000743 0.000775 0.000803 0.000825 0.000841 0.000851 0.000855 0.000852 0.000842 0.000825 0.000802 0.000773 0.000738 0.000700 0.000657 0.000610 0.000561 0.000511 0.000460 0.000411 0.000362 0.000317 0.000274 0.000235 0.000198 0.000165 0.000134 0.000105 0.000080 0.000057 0.000037 0.000020 0.000005 -0.000006 -0.000016 -0.000023 -0.000029 -0.000033 -0.000037 -0.000039 -0.000040 -0.000041 -0.000040 -0.000039 -0.000037 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000015 -0.000012 -0.000008 -0.000003 0.000003 0.000011 0.000019 0.000029 0.000041 0.000055 0.000072 0.000092 0.000116 0.000144 0.000176 0.000213 0.000254 0.000302 0.000354 0.000413 0.000476 0.000543 0.000612 0.000684 0.000755 0.000824 0.000890 0.000953 0.001010 0.001061 0.001105 0.001142 0.001171 0.001193 0.001206 0.001210 0.001205 0.001191 0.001168 0.001137 0.001098 0.001051 0.000999 0.000940 0.000877 0.000811 0.000742 0.000672 0.000604 0.000537 0.000474 0.000415 0.000359 0.000307 0.000259 0.000214 0.000173 0.000135 0.000101 0.000071 0.000044 0.000022 0.000004 -0.000011 -0.000023 -0.000033 -0.000040 -0.000045 -0.000049 -0.000051 -0.000052 -0.000051 -0.000050 -0.000048 -0.000045 -0.000042 -0.000038 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000018 -0.000017 -0.000014 -0.000010 -0.000005 0.000002 0.000011 0.000021 0.000033 0.000048 0.000065 0.000086 0.000111 0.000141 0.000176 0.000217 0.000264 0.000318 0.000379 0.000447 0.000522 0.000603 0.000691 0.000782 0.000877 0.000973 0.001069 0.001162 0.001251 0.001334 0.001410 0.001478 0.001536 0.001585 0.001624 0.001652 0.001668 0.001673 0.001665 0.001646 0.001615 0.001573 0.001521 0.001459 0.001389 0.001311 0.001227 0.001138 0.001046 0.000953 0.000861 0.000771 0.000685 0.000604 0.000527 0.000455 0.000387 0.000324 0.000265 0.000211 0.000162 0.000118 0.000080 0.000047 0.000019 -0.000004 -0.000023 -0.000037 -0.000048 -0.000056 -0.000062 -0.000065 -0.000066 -0.000066 -0.000064 -0.000062 -0.000058 -0.000054 -0.000049 -0.000044 -0.000039 -0.000034 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000019 -0.000017 -0.000013 -0.000007 0.000000 0.000010 0.000022 0.000036 0.000053 0.000074 0.000099 0.000129 0.000165 0.000209 0.000259 0.000318 0.000386 0.000463 0.000548 0.000643 0.000746 0.000857 0.000975 0.001098 0.001225 0.001352 0.001478 0.001600 0.001717 0.001825 0.001924 0.002012 0.002087 0.002150 0.002199 0.002234 0.002254 0.002259 0.002248 0.002222 0.002181 0.002126 0.002057 0.001976 0.001884 0.001783 0.001672 0.001556 0.001436 0.001314 0.001193 0.001075 0.000961 0.000852 0.000748 0.000650 0.000557 0.000470 0.000389 0.000313 0.000244 0.000182 0.000127 0.000080 0.000040 0.000007 -0.000020 -0.000042 -0.000058 -0.000070 -0.000078 -0.000083 -0.000085 -0.000085 -0.000083 -0.000080 -0.000075 -0.000070 -0.000064 -0.000057 -0.000051 -0.000045 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000024 -0.000023 -0.000020 -0.000016 -0.000010 -0.000002 0.000008 0.000021 0.000038 0.000058 0.000082 0.000111 0.000147 0.000190 0.000241 0.000302 0.000374 0.000456 0.000550 0.000655 0.000772 0.000901 0.001039 0.001188 0.001344 0.001505 0.001670 0.001835 0.001998 0.002155 0.002304 0.002442 0.002567 0.002678 0.002772 0.002850 0.002911 0.002953 0.002976 0.002980 0.002964 0.002929 0.002876 0.002804 0.002716 0.002612 0.002494 0.002364 0.002223 0.002075 0.001921 0.001765 0.001610 0.001457 0.001309 0.001166 0.001029 0.000899 0.000775 0.000657 0.000547 0.000445 0.000351 0.000266 0.000190 0.000124 0.000068 0.000021 -0.000017 -0.000047 -0.000070 -0.000087 -0.000099 -0.000106 -0.000109 -0.000109 -0.000107 -0.000103 -0.000097 -0.000091 -0.000083 -0.000075 -0.000067 -0.000059 -0.000051 -0.000044 -0.000037 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000024 -0.000026 -0.000027 -0.000028 -0.000027 -0.000025 -0.000021 -0.000015 -0.000007 0.000004 0.000018 0.000037 0.000059 0.000087 0.000121 0.000163 0.000213 0.000273 0.000344 0.000429 0.000527 0.000639 0.000766 0.000908 0.001063 0.001233 0.001415 0.001608 0.001809 0.002017 0.002227 0.002436 0.002641 0.002839 0.003025 0.003196 0.003351 0.003487 0.003602 0.003695 0.003767 0.003815 0.003840 0.003842 0.003819 0.003773 0.003704 0.003613 0.003501 0.003370 0.003222 0.003059 0.002884 0.002699 0.002508 0.002313 0.002118 0.001926 0.001737 0.001554 0.001378 0.001208 0.001046 0.000891 0.000746 0.000610 0.000485 0.000371 0.000270 0.000181 0.000104 0.000040 -0.000012 -0.000054 -0.000086 -0.000110 -0.000126 -0.000136 -0.000141 -0.000142 -0.000139 -0.000134 -0.000127 -0.000119 -0.000109 -0.000099 -0.000089 -0.000078 -0.000068 -0.000059 -0.000050 -0.000042 -0.000034 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000029 -0.000031 -0.000033 -0.000033 -0.000031 -0.000028 -0.000022 -0.000014 -0.000003 0.000012 0.000032 0.000057 0.000088 0.000127 0.000174 0.000231 0.000300 0.000383 0.000481 0.000595 0.000727 0.000877 0.001045 0.001230 0.001433 0.001652 0.001885 0.002130 0.002385 0.002645 0.002907 0.003166 0.003419 0.003660 0.003887 0.004094 0.004280 0.004441 0.004576 0.004685 0.004766 0.004819 0.004844 0.004840 0.004807 0.004746 0.004658 0.004544 0.004405 0.004244 0.004063 0.003864 0.003650 0.003425 0.003193 0.002955 0.002717 0.002480 0.002246 0.002018 0.001795 0.001580 0.001372 0.001174 0.000987 0.000811 0.000649 0.000501 0.000367 0.000250 0.000148 0.000063 -0.000008 -0.000064 -0.000107 -0.000139 -0.000162 -0.000176 -0.000183 -0.000185 -0.000182 -0.000175 -0.000167 -0.000156 -0.000144 -0.000131 -0.000117 -0.000104 -0.000091 -0.000078 -0.000067 -0.000056 -0.000046 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000036 -0.000038 -0.000039 -0.000039 -0.000037 -0.000032 -0.000024 -0.000013 0.000002 0.000023 0.000049 0.000083 0.000125 0.000178 0.000242 0.000321 0.000415 0.000527 0.000658 0.000810 0.000983 0.001179 0.001396 0.001634 0.001892 0.002168 0.002460 0.002765 0.003078 0.003397 0.003715 0.004029 0.004332 0.004620 0.004888 0.005131 0.005347 0.005533 0.005686 0.005807 0.005894 0.005948 0.005969 0.005956 0.005909 0.005830 0.005719 0.005578 0.005410 0.005215 0.004998 0.004761 0.004507 0.004241 0.003965 0.003684 0.003399 0.003115 0.002832 0.002553 0.002280 0.002013 0.001755 0.001507 0.001271 0.001049 0.000843 0.000653 0.000482 0.000331 0.000199 0.000088 -0.000005 -0.000079 -0.000137 -0.000180 -0.000210 -0.000230 -0.000240 -0.000242 -0.000239 -0.000231 -0.000219 -0.000205 -0.000189 -0.000172 -0.000155 -0.000137 -0.000120 -0.000104 -0.000089 -0.000074 -0.000062 -0.000051 -0.000041 -0.000033 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000041 -0.000044 -0.000047 -0.000048 -0.000047 -0.000044 -0.000037 -0.000027 -0.000012 0.000008 0.000035 0.000070 0.000115 0.000173 0.000244 0.000331 0.000436 0.000561 0.000709 0.000882 0.001080 0.001304 0.001554 0.001829 0.002128 0.002449 0.002790 0.003146 0.003516 0.003893 0.004274 0.004651 0.005020 0.005374 0.005707 0.006015 0.006292 0.006534 0.006740 0.006907 0.007034 0.007123 0.007172 0.007183 0.007156 0.007091 0.006989 0.006852 0.006682 0.006481 0.006252 0.005998 0.005722 0.005429 0.005122 0.004803 0.004478 0.004147 0.003814 0.003482 0.003151 0.002823 0.002502 0.002188 0.001885 0.001595 0.001321 0.001065 0.000829 0.000614 0.000423 0.000255 0.000112 -0.000007 -0.000104 -0.000179 -0.000236 -0.000276 -0.000301 -0.000315 -0.000319 -0.000314 -0.000304 -0.000288 -0.000270 -0.000249 -0.000227 -0.000204 -0.000181 -0.000159 -0.000137 -0.000117 -0.000099 -0.000082 -0.000068 -0.000055 -0.000045 -0.000036 -0.000029 -0.000023 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000036 -0.000041 -0.000046 -0.000051 -0.000055 -0.000058 -0.000059 -0.000058 -0.000053 -0.000045 -0.000032 -0.000013 0.000014 0.000049 0.000096 0.000156 0.000232 0.000326 0.000441 0.000579 0.000744 0.000936 0.001158 0.001411 0.001694 0.002007 0.002348 0.002716 0.003107 0.003518 0.003944 0.004382 0.004825 0.005267 0.005702 0.006124 0.006525 0.006899 0.007240 0.007543 0.007805 0.008023 0.008195 0.008322 0.008404 0.008441 0.008436 0.008388 0.008300 0.008172 0.008006 0.007804 0.007570 0.007306 0.007017 0.006706 0.006376 0.006030 0.005673 0.005307 0.004933 0.004555 0.004174 0.003792 0.003411 0.003033 0.002662 0.002302 0.001954 0.001623 0.001312 0.001023 0.000759 0.000522 0.000313 0.000133 -0.000018 -0.000142 -0.000239 -0.000312 -0.000364 -0.000398 -0.000415 -0.000420 -0.000414 -0.000400 -0.000380 -0.000355 -0.000328 -0.000299 -0.000269 -0.000239 -0.000209 -0.000181 -0.000154 -0.000130 -0.000108 -0.000089 -0.000073 -0.000059 -0.000048 -0.000039 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000035 -0.000040 -0.000046 -0.000052 -0.000057 -0.000063 -0.000068 -0.000071 -0.000073 -0.000071 -0.000066 -0.000056 -0.000039 -0.000015 0.000019 0.000065 0.000126 0.000205 0.000303 0.000426 0.000575 0.000754 0.000965 0.001210 0.001490 0.001806 0.002157 0.002542 0.002957 0.003399 0.003865 0.004349 0.004846 0.005351 0.005857 0.006357 0.006844 0.007311 0.007750 0.008154 0.008518 0.008837 0.009106 0.009325 0.009491 0.009606 0.009672 0.009689 0.009659 0.009585 0.009468 0.009310 0.009113 0.008880 0.008614 0.008318 0.007997 0.007655 0.007294 0.006917 0.006528 0.006128 0.005718 0.005301 0.004878 0.004450 0.004019 0.003588 0.003162 0.002743 0.002336 0.001946 0.001577 0.001231 0.000912 0.000624 0.000368 0.000145 -0.000043 -0.000198 -0.000321 -0.000415 -0.000482 -0.000525 -0.000548 -0.000553 -0.000545 -0.000526 -0.000500 -0.000467 -0.000431 -0.000392 -0.000352 -0.000313 -0.000274 -0.000237 -0.000202 -0.000170 -0.000142 -0.000117 -0.000096 -0.000078 -0.000063 -0.000051 -0.000041 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000033 -0.000038 -0.000044 -0.000051 -0.000058 -0.000065 -0.000072 -0.000079 -0.000085 -0.000089 -0.000091 -0.000089 -0.000083 -0.000071 -0.000050 -0.000020 0.000024 0.000083 0.000161 0.000262 0.000388 0.000545 0.000735 0.000961 0.001226 0.001532 0.001879 0.002267 0.002693 0.003156 0.003650 0.004170 0.004712 0.005269 0.005834 0.006402 0.006963 0.007512 0.008039 0.008538 0.009000 0.009419 0.009790 0.010107 0.010368 0.010571 0.010717 0.010808 0.010845 0.010831 0.010769 0.010662 0.010512 0.010321 0.010092 0.009829 0.009535 0.009213 0.008868 0.008502 0.008120 0.007722 0.007311 0.006889 0.006455 0.006010 0.005555 0.005090 0.004618 0.004142 0.003665 0.003192 0.002729 0.002280 0.001851 0.001446 0.001069 0.000725 0.000416 0.000145 -0.000086 -0.000278 -0.000432 -0.000550 -0.000635 -0.000690 -0.000719 -0.000726 -0.000715 -0.000690 -0.000654 -0.000611 -0.000563 -0.000512 -0.000460 -0.000408 -0.000357 -0.000308 -0.000263 -0.000221 -0.000184 -0.000152 -0.000124 -0.000101 -0.000082 -0.000066 -0.000054 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000041 -0.000048 -0.000056 -0.000064 -0.000072 -0.000081 -0.000090 -0.000098 -0.000106 -0.000112 -0.000115 -0.000114 -0.000107 -0.000092 -0.000067 -0.000029 0.000026 0.000100 0.000199 0.000326 0.000486 0.000683 0.000920 0.001201 0.001527 0.001901 0.002322 0.002788 0.003296 0.003840 0.004416 0.005015 0.005630 0.006255 0.006880 0.007499 0.008103 0.008684 0.009234 0.009745 0.010209 0.010622 0.010977 0.011272 0.011504 0.011673 0.011782 0.011832 0.011828 0.011772 0.011670 0.011524 0.011337 0.011113 0.010854 0.010566 0.010249 0.009910 0.009550 0.009173 0.008782 0.008377 0.007960 0.007530 0.007088 0.006631 0.006160 0.005673 0.005173 0.004663 0.004146 0.003628 0.003114 0.002610 0.002123 0.001658 0.001221 0.000818 0.000452 0.000128 -0.000153 -0.000388 -0.000578 -0.000725 -0.000832 -0.000901 -0.000938 -0.000947 -0.000932 -0.000899 -0.000853 -0.000796 -0.000733 -0.000666 -0.000597 -0.000529 -0.000462 -0.000399 -0.000340 -0.000287 -0.000239 -0.000197 -0.000161 -0.000131 -0.000106 -0.000086 -0.000069 -0.000056 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000069 -0.000079 -0.000090 -0.000101 -0.000112 -0.000123 -0.000133 -0.000141 -0.000146 -0.000145 -0.000138 -0.000121 -0.000091 -0.000044 0.000023 0.000115 0.000238 0.000396 0.000594 0.000836 0.001127 0.001469 0.001864 0.002312 0.002812 0.003361 0.003953 0.004581 0.005236 0.005909 0.006592 0.007273 0.007945 0.008598 0.009224 0.009815 0.010363 0.010860 0.011301 0.011679 0.011992 0.012238 0.012417 0.012531 0.012583 0.012577 0.012518 0.012411 0.012260 0.012071 0.011846 0.011590 0.011307 0.010999 0.010670 0.010324 0.009963 0.009590 0.009206 0.008812 0.008407 0.007990 0.007559 0.007110 0.006642 0.006154 0.005645 0.005118 0.004577 0.004026 0.003472 0.002921 0.002381 0.001859 0.001362 0.000897 0.000470 0.000088 -0.000247 -0.000531 -0.000764 -0.000946 -0.001079 -0.001166 -0.001212 -0.001224 -0.001205 -0.001163 -0.001103 -0.001030 -0.000948 -0.000861 -0.000771 -0.000683 -0.000596 -0.000514 -0.000438 -0.000369 -0.000308 -0.000254 -0.000208 -0.000169 -0.000137 -0.000111 -0.000090 -0.000072 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000044 -0.000053 -0.000063 -0.000073 -0.000085 -0.000098 -0.000111 -0.000125 -0.000140 -0.000154 -0.000168 -0.000179 -0.000186 -0.000188 -0.000180 -0.000161 -0.000126 -0.000070 0.000012 0.000125 0.000275 0.000467 0.000708 0.001001 0.001350 0.001759 0.002228 0.002755 0.003339 0.003972 0.004648 0.005356 0.006085 0.006823 0.007558 0.008280 0.008978 0.009642 0.010264 0.010836 0.011351 0.011803 0.012187 0.012500 0.012741 0.012910 0.013010 0.013045 0.013020 0.012941 0.012815 0.012647 0.012443 0.012209 0.011948 0.011664 0.011362 0.011045 0.010715 0.010376 0.010031 0.009679 0.009323 0.008960 0.008589 0.008207 0.007811 0.007394 0.006955 0.006488 0.005994 0.005472 0.004927 0.004361 0.003782 0.003196 0.002612 0.002038 0.001483 0.000957 0.000467 0.000022 -0.000373 -0.000713 -0.000994 -0.001216 -0.001381 -0.001490 -0.001550 -0.001565 -0.001543 -0.001491 -0.001415 -0.001322 -0.001217 -0.001105 -0.000990 -0.000875 -0.000764 -0.000659 -0.000562 -0.000473 -0.000394 -0.000326 -0.000267 -0.000218 -0.000177 -0.000143 -0.000116 -0.000093 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000045 -0.000054 -0.000064 -0.000076 -0.000090 -0.000105 -0.000121 -0.000138 -0.000156 -0.000175 -0.000194 -0.000212 -0.000228 -0.000239 -0.000244 -0.000238 -0.000216 -0.000176 -0.000109 -0.000012 0.000123 0.000303 0.000534 0.000821 0.001170 0.001583 0.002063 0.002609 0.003218 0.003885 0.004602 0.005357 0.006137 0.006928 0.007715 0.008485 0.009224 0.009921 0.010566 0.011152 0.011671 0.012117 0.012487 0.012779 0.012992 0.013128 0.013191 0.013186 0.013119 0.013000 0.012834 0.012630 0.012395 0.012136 0.011857 0.011563 0.011260 0.010949 0.010634 0.010318 0.010004 0.009691 0.009381 0.009073 0.008764 0.008451 0.008130 0.007794 0.007437 0.007052 0.006635 0.006182 0.005692 0.005166 0.004608 0.004023 0.003418 0.002802 0.002185 0.001578 0.000992 0.000438 -0.000073 -0.000533 -0.000934 -0.001271 -0.001541 -0.001743 -0.001881 -0.001957 -0.001979 -0.001955 -0.001891 -0.001797 -0.001681 -0.001548 -0.001406 -0.001260 -0.001115 -0.000973 -0.000840 -0.000716 -0.000603 -0.000503 -0.000416 -0.000342 -0.000279 -0.000227 -0.000184 -0.000148 -0.000119 -0.000095 -0.000076 -0.000060 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000019 -0.000024 -0.000030 -0.000036 -0.000044 -0.000054 -0.000065 -0.000078 -0.000093 -0.000110 -0.000128 -0.000148 -0.000171 -0.000194 -0.000219 -0.000244 -0.000269 -0.000292 -0.000309 -0.000318 -0.000314 -0.000292 -0.000246 -0.000169 -0.000055 0.000105 0.000317 0.000589 0.000927 0.001335 0.001815 0.002369 0.002994 0.003684 0.004432 0.005226 0.006051 0.006890 0.007726 0.008541 0.009320 0.010047 0.010712 0.011303 0.011815 0.012242 0.012580 0.012830 0.012993 0.013071 0.013071 0.012999 0.012865 0.012678 0.012448 0.012185 0.011897 0.011593 0.011279 0.010960 0.010642 0.010328 0.010021 0.009724 0.009437 0.009164 0.008903 0.008655 0.008417 0.008185 0.007955 0.007720 0.007471 0.007201 0.006901 0.006563 0.006180 0.005751 0.005272 0.004746 0.004178 0.003573 0.002941 0.002293 0.001642 0.001001 0.000384 -0.000196 -0.000726 -0.001195 -0.001595 -0.001920 -0.002169 -0.002340 -0.002439 -0.002472 -0.002447 -0.002373 -0.002259 -0.002116 -0.001952 -0.001775 -0.001592 -0.001409 -0.001232 -0.001063 -0.000907 -0.000765 -0.000639 -0.000530 -0.000436 -0.000356 -0.000290 -0.000235 -0.000190 -0.000152 -0.000122 -0.000096 -0.000076 -0.000059 -0.000046 -0.000035 -0.000026 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000053 -0.000064 -0.000078 -0.000094 -0.000113 -0.000134 -0.000157 -0.000183 -0.000211 -0.000242 -0.000275 -0.000309 -0.000342 -0.000374 -0.000399 -0.000414 -0.000414 -0.000393 -0.000343 -0.000256 -0.000124 0.000061 0.000308 0.000624 0.001014 0.001484 0.002033 0.002662 0.003365 0.004134 0.004957 0.005818 0.006699 0.007579 0.008438 0.009255 0.010012 0.010693 0.011288 0.011786 0.012184 0.012478 0.012669 0.012761 0.012758 0.012669 0.012504 0.012274 0.011992 0.011670 0.011321 0.010955 0.010582 0.010212 0.009849 0.009500 0.009168 0.008857 0.008568 0.008303 0.008063 0.007848 0.007657 0.007490 0.007342 0.007209 0.007083 0.006958 0.006823 0.006667 0.006479 0.006249 0.005968 0.005628 0.005226 0.004761 0.004234 0.003652 0.003023 0.002359 0.001674 0.000983 0.000305 -0.000344 -0.000948 -0.001491 -0.001962 -0.002352 -0.002655 -0.002870 -0.002999 -0.003048 -0.003026 -0.002943 -0.002810 -0.002638 -0.002439 -0.002221 -0.001995 -0.001768 -0.001547 -0.001337 -0.001143 -0.000965 -0.000808 -0.000670 -0.000552 -0.000452 -0.000369 -0.000299 -0.000242 -0.000194 -0.000155 -0.000123 -0.000096 -0.000075 -0.000058 -0.000044 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000033 -0.000041 -0.000051 -0.000063 -0.000077 -0.000094 -0.000114 -0.000137 -0.000163 -0.000193 -0.000226 -0.000263 -0.000303 -0.000346 -0.000391 -0.000436 -0.000479 -0.000515 -0.000540 -0.000546 -0.000528 -0.000475 -0.000378 -0.000229 -0.000018 0.000265 0.000626 0.001072 0.001604 0.002224 0.002926 0.003704 0.004545 0.005433 0.006348 0.007267 0.008166 0.009021 0.009808 0.010509 0.011107 0.011591 0.011956 0.012198 0.012320 0.012326 0.012224 0.012025 0.011743 0.011392 0.010987 0.010546 0.010083 0.009612 0.009146 0.008695 0.008267 0.007867 0.007501 0.007170 0.006876 0.006620 0.006403 0.006224 0.006083 0.005978 0.005907 0.005865 0.005848 0.005846 0.005851 0.005851 0.005833 0.005783 0.005689 0.005537 0.005318 0.005022 0.004645 0.004188 0.003652 0.003046 0.002383 0.001676 0.000945 0.000210 -0.000509 -0.001190 -0.001815 -0.002366 -0.002830 -0.003198 -0.003467 -0.003635 -0.003708 -0.003695 -0.003607 -0.003455 -0.003254 -0.003016 -0.002754 -0.002479 -0.002201 -0.001930 -0.001671 -0.001430 -0.001210 -0.001015 -0.000844 -0.000696 -0.000571 -0.000466 -0.000379 -0.000306 -0.000246 -0.000196 -0.000155 -0.000121 -0.000094 -0.000072 -0.000055 -0.000041 -0.000031 -0.000022 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000075 -0.000093 -0.000114 -0.000138 -0.000167 -0.000200 -0.000238 -0.000280 -0.000327 -0.000379 -0.000436 -0.000495 -0.000556 -0.000613 -0.000664 -0.000701 -0.000717 -0.000703 -0.000649 -0.000545 -0.000379 -0.000141 0.000178 0.000586 0.001087 0.001683 0.002371 0.003144 0.003991 0.004895 0.005836 0.006788 0.007724 0.008615 0.009435 0.010159 0.010766 0.011241 0.011576 0.011767 0.011815 0.011728 0.011515 0.011192 0.010775 0.010281 0.009732 0.009147 0.008545 0.007944 0.007360 0.006806 0.006290 0.005821 0.005401 0.005035 0.004722 0.004463 0.004256 0.004100 0.003995 0.003940 0.003931 0.003966 0.004041 0.004150 0.004284 0.004432 0.004583 0.004721 0.004831 0.004896 0.004899 0.004825 0.004663 0.004403 0.004041 0.003576 0.003017 0.002372 0.001659 0.000897 0.000110 -0.000677 -0.001439 -0.002152 -0.002792 -0.003342 -0.003788 -0.004122 -0.004342 -0.004450 -0.004455 -0.004367 -0.004200 -0.003970 -0.003692 -0.003382 -0.003052 -0.002717 -0.002387 -0.002072 -0.001777 -0.001507 -0.001266 -0.001055 -0.000872 -0.000717 -0.000586 -0.000476 -0.000385 -0.000309 -0.000246 -0.000195 -0.000152 -0.000118 -0.000091 -0.000069 -0.000052 -0.000038 -0.000028 -0.000020 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000057 -0.000072 -0.000090 -0.000112 -0.000138 -0.000169 -0.000204 -0.000246 -0.000293 -0.000347 -0.000408 -0.000475 -0.000549 -0.000627 -0.000706 -0.000783 -0.000852 -0.000905 -0.000934 -0.000928 -0.000876 -0.000765 -0.000583 -0.000319 0.000036 0.000491 0.001047 0.001705 0.002459 0.003299 0.004207 0.005164 0.006141 0.007110 0.008039 0.008895 0.009648 0.010273 0.010749 0.011064 0.011211 0.011192 0.011013 0.010688 0.010233 0.009670 0.009021 0.008311 0.007564 0.006804 0.006054 0.005331 0.004653 0.004031 0.003474 0.002986 0.002570 0.002225 0.001950 0.001742 0.001598 0.001516 0.001493 0.001529 0.001620 0.001764 0.001957 0.002194 0.002467 0.002764 0.003073 0.003377 0.003659 0.003899 0.004076 0.004171 0.004166 0.004047 0.003805 0.003437 0.002945 0.002339 0.001635 0.000855 0.000023 -0.000830 -0.001675 -0.002482 -0.003221 -0.003870 -0.004408 -0.004823 -0.005109 -0.005265 -0.005299 -0.005221 -0.005045 -0.004790 -0.004473 -0.004111 -0.003723 -0.003325 -0.002929 -0.002548 -0.002191 -0.001863 -0.001569 -0.001310 -0.001085 -0.000893 -0.000731 -0.000594 -0.000481 -0.000386 -0.000307 -0.000243 -0.000190 -0.000147 -0.000113 -0.000086 -0.000064 -0.000048 -0.000035 -0.000025 -0.000018 -0.000012 -0.000008 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000054 -0.000068 -0.000086 -0.000108 -0.000135 -0.000167 -0.000206 -0.000251 -0.000303 -0.000363 -0.000431 -0.000509 -0.000595 -0.000689 -0.000790 -0.000894 -0.000995 -0.001087 -0.001161 -0.001207 -0.001213 -0.001165 -0.001049 -0.000853 -0.000564 -0.000172 0.000328 0.000940 0.001658 0.002475 0.003374 0.004336 0.005331 0.006329 0.007294 0.008190 0.008981 0.009636 0.010127 0.010438 0.010558 0.010486 0.010227 0.009796 0.009214 0.008504 0.007695 0.006816 0.005898 0.004969 0.004055 0.003181 0.002365 0.001623 0.000966 0.000398 -0.000078 -0.000463 -0.000762 -0.000979 -0.001119 -0.001188 -0.001190 -0.001127 -0.001002 -0.000815 -0.000569 -0.000265 0.000091 0.000494 0.000934 0.001398 0.001868 0.002325 0.002747 0.003110 0.003388 0.003558 0.003601 0.003502 0.003252 0.002851 0.002304 0.001626 0.000840 -0.000028 -0.000944 -0.001873 -0.002779 -0.003628 -0.004389 -0.005035 -0.005548 -0.005918 -0.006139 -0.006217 -0.006162 -0.005987 -0.005713 -0.005359 -0.004947 -0.004498 -0.004030 -0.003563 -0.003109 -0.002680 -0.002285 -0.001929 -0.001614 -0.001339 -0.001104 -0.000904 -0.000736 -0.000595 -0.000478 -0.000380 -0.000300 -0.000235 -0.000182 -0.000140 -0.000106 -0.000080 -0.000059 -0.000044 -0.000032 -0.000022 -0.000015 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000018 -0.000024 -0.000030 -0.000039 -0.000050 -0.000064 -0.000081 -0.000104 -0.000131 -0.000164 -0.000204 -0.000251 -0.000307 -0.000372 -0.000448 -0.000534 -0.000632 -0.000742 -0.000863 -0.000992 -0.001125 -0.001256 -0.001376 -0.001477 -0.001545 -0.001566 -0.001525 -0.001408 -0.001199 -0.000885 -0.000458 0.000089 0.000754 0.001531 0.002406 0.003359 0.004363 0.005384 0.006385 0.007325 0.008163 0.008862 0.009388 0.009717 0.009832 0.009729 0.009412 0.008895 0.008199 0.007354 0.006390 0.005345 0.004253 0.003150 0.002068 0.001036 0.000076 -0.000791 -0.001555 -0.002207 -0.002747 -0.003175 -0.003499 -0.003725 -0.003864 -0.003922 -0.003908 -0.003827 -0.003683 -0.003476 -0.003208 -0.002876 -0.002481 -0.002025 -0.001512 -0.000948 -0.000346 0.000278 0.000902 0.001503 0.002051 0.002518 0.002875 0.003095 0.003157 0.003046 0.002756 0.002288 0.001655 0.000878 -0.000015 -0.000987 -0.002000 -0.003011 -0.003979 -0.004866 -0.005638 -0.006269 -0.006743 -0.007050 -0.007192 -0.007175 -0.007016 -0.006733 -0.006349 -0.005889 -0.005378 -0.004839 -0.004293 -0.003759 -0.003251 -0.002780 -0.002352 -0.001972 -0.001640 -0.001353 -0.001109 -0.000903 -0.000730 -0.000586 -0.000467 -0.000368 -0.000288 -0.000223 -0.000171 -0.000130 -0.000098 -0.000073 -0.000054 -0.000039 -0.000028 -0.000019 -0.000013 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000059 -0.000076 -0.000098 -0.000125 -0.000159 -0.000199 -0.000249 -0.000307 -0.000376 -0.000457 -0.000552 -0.000660 -0.000784 -0.000922 -0.001074 -0.001237 -0.001406 -0.001573 -0.001728 -0.001861 -0.001956 -0.001997 -0.001967 -0.001850 -0.001630 -0.001292 -0.000829 -0.000237 0.000481 0.001315 0.002245 0.003245 0.004282 0.005316 0.006303 0.007197 0.007955 0.008537 0.008910 0.009051 0.008949 0.008604 0.008029 0.007246 0.006285 0.005184 0.003984 0.002727 0.001455 0.000208 -0.000982 -0.002083 -0.003076 -0.003944 -0.004678 -0.005277 -0.005743 -0.006086 -0.006314 -0.006443 -0.006484 -0.006450 -0.006349 -0.006190 -0.005976 -0.005705 -0.005377 -0.004988 -0.004532 -0.004008 -0.003416 -0.002760 -0.002049 -0.001298 -0.000527 0.000236 0.000961 0.001614 0.002159 0.002564 0.002800 0.002845 0.002685 0.002316 0.001747 0.000996 0.000092 -0.000929 -0.002023 -0.003142 -0.004238 -0.005264 -0.006179 -0.006950 -0.007552 -0.007969 -0.008197 -0.008242 -0.008115 -0.007838 -0.007435 -0.006934 -0.006363 -0.005751 -0.005124 -0.004503 -0.003908 -0.003351 -0.002844 -0.002390 -0.001991 -0.001645 -0.001349 -0.001099 -0.000888 -0.000713 -0.000567 -0.000447 -0.000350 -0.000271 -0.000208 -0.000158 -0.000119 -0.000089 -0.000066 -0.000048 -0.000034 -0.000024 -0.000016 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000041 -0.000053 -0.000069 -0.000090 -0.000117 -0.000151 -0.000192 -0.000242 -0.000302 -0.000374 -0.000460 -0.000560 -0.000677 -0.000812 -0.000966 -0.001139 -0.001330 -0.001533 -0.001744 -0.001954 -0.002151 -0.002322 -0.002449 -0.002515 -0.002500 -0.002385 -0.002154 -0.001792 -0.001292 -0.000653 0.000119 0.001008 0.001990 0.003032 0.004094 0.005128 0.006087 0.006918 0.007577 0.008022 0.008221 0.008158 0.007824 0.007230 0.006395 0.005352 0.004142 0.002810 0.001406 -0.000021 -0.001424 -0.002762 -0.003999 -0.005109 -0.006072 -0.006879 -0.007526 -0.008017 -0.008364 -0.008580 -0.008683 -0.008690 -0.008619 -0.008486 -0.008303 -0.008076 -0.007810 -0.007501 -0.007145 -0.006734 -0.006258 -0.005709 -0.005083 -0.004377 -0.003599 -0.002758 -0.001875 -0.000977 -0.000097 0.000727 0.001454 0.002045 0.002462 0.002675 0.002663 0.002413 0.001928 0.001222 0.000322 -0.000736 -0.001904 -0.003131 -0.004361 -0.005540 -0.006617 -0.007550 -0.008305 -0.008859 -0.009201 -0.009331 -0.009261 -0.009009 -0.008602 -0.008071 -0.007447 -0.006764 -0.006054 -0.005342 -0.004653 -0.004004 -0.003407 -0.002870 -0.002395 -0.001982 -0.001627 -0.001325 -0.001071 -0.000859 -0.000683 -0.000539 -0.000422 -0.000327 -0.000251 -0.000191 -0.000144 -0.000107 -0.000079 -0.000058 -0.000041 -0.000029 -0.000020 -0.000013 -0.000008 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000047 -0.000062 -0.000082 -0.000108 -0.000141 -0.000181 -0.000232 -0.000293 -0.000366 -0.000455 -0.000559 -0.000683 -0.000827 -0.000994 -0.001185 -0.001399 -0.001634 -0.001886 -0.002147 -0.002407 -0.002653 -0.002869 -0.003034 -0.003129 -0.003131 -0.003019 -0.002776 -0.002389 -0.001850 -0.001161 -0.000333 0.000613 0.001647 0.002727 0.003807 0.004834 0.005751 0.006507 0.007051 0.007345 0.007360 0.007083 0.006516 0.005675 0.004593 0.003311 0.001880 0.000356 -0.001204 -0.002745 -0.004217 -0.005577 -0.006792 -0.007838 -0.008703 -0.009382 -0.009880 -0.010211 -0.010391 -0.010444 -0.010392 -0.010259 -0.010068 -0.009837 -0.009580 -0.009304 -0.009010 -0.008696 -0.008351 -0.007961 -0.007513 -0.006991 -0.006384 -0.005683 -0.004889 -0.004010 -0.003060 -0.002067 -0.001064 -0.000093 0.000801 0.001570 0.002170 0.002560 0.002710 0.002598 0.002219 0.001579 0.000702 -0.000377 -0.001610 -0.002941 -0.004309 -0.005650 -0.006906 -0.008023 -0.008958 -0.009677 -0.010163 -0.010410 -0.010423 -0.010221 -0.009830 -0.009284 -0.008618 -0.007871 -0.007079 -0.006276 -0.005488 -0.004739 -0.004045 -0.003416 -0.002856 -0.002367 -0.001944 -0.001584 -0.001280 -0.001027 -0.000817 -0.000644 -0.000503 -0.000390 -0.000300 -0.000228 -0.000172 -0.000129 -0.000095 -0.000070 -0.000050 -0.000035 -0.000024 -0.000016 -0.000010 -0.000005 -0.000003 -0.000001 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000042 -0.000055 -0.000074 -0.000098 -0.000129 -0.000168 -0.000218 -0.000278 -0.000352 -0.000442 -0.000549 -0.000677 -0.000828 -0.001005 -0.001210 -0.001443 -0.001705 -0.001993 -0.002301 -0.002620 -0.002939 -0.003241 -0.003507 -0.003716 -0.003843 -0.003864 -0.003755 -0.003499 -0.003081 -0.002498 -0.001754 -0.000865 0.000142 0.001228 0.002346 0.003442 0.004454 0.005323 0.005993 0.006415 0.006550 0.006376 0.005887 0.005093 0.004022 0.002715 0.001228 -0.000379 -0.002042 -0.003697 -0.005283 -0.006750 -0.008056 -0.009171 -0.010078 -0.010771 -0.011256 -0.011546 -0.011664 -0.011637 -0.011494 -0.011266 -0.010983 -0.010670 -0.010348 -0.010033 -0.009731 -0.009442 -0.009159 -0.008868 -0.008549 -0.008182 -0.007744 -0.007216 -0.006581 -0.005833 -0.004972 -0.004011 -0.002972 -0.001889 -0.000804 0.000232 0.001166 0.001944 0.002516 0.002839 0.002884 0.002631 0.002082 0.001251 0.000171 -0.001111 -0.002537 -0.004041 -0.005552 -0.007000 -0.008322 -0.009462 -0.010378 -0.011040 -0.011435 -0.011563 -0.011440 -0.011091 -0.010551 -0.009859 -0.009058 -0.008191 -0.007297 -0.006409 -0.005556 -0.004758 -0.004028 -0.003375 -0.002801 -0.002303 -0.001877 -0.001518 -0.001217 -0.000967 -0.000763 -0.000597 -0.000463 -0.000356 -0.000271 -0.000205 -0.000153 -0.000113 -0.000083 -0.000060 -0.000042 -0.000029 -0.000019 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000049 -0.000065 -0.000087 -0.000116 -0.000153 -0.000201 -0.000260 -0.000333 -0.000422 -0.000530 -0.000660 -0.000815 -0.000998 -0.001213 -0.001462 -0.001746 -0.002063 -0.002412 -0.002784 -0.003170 -0.003555 -0.003920 -0.004243 -0.004499 -0.004660 -0.004699 -0.004591 -0.004316 -0.003862 -0.003226 -0.002419 -0.001461 -0.000387 0.000757 0.001916 0.003026 0.004022 0.004840 0.005420 0.005715 0.005691 0.005332 0.004640 0.003636 0.002360 0.000866 -0.000781 -0.002510 -0.004248 -0.005926 -0.007481 -0.008863 -0.010033 -0.010969 -0.011660 -0.012111 -0.012338 -0.012367 -0.012229 -0.011961 -0.011602 -0.011187 -0.010751 -0.010323 -0.009925 -0.009574 -0.009274 -0.009024 -0.008813 -0.008621 -0.008424 -0.008192 -0.007897 -0.007508 -0.007004 -0.006366 -0.005589 -0.004677 -0.003648 -0.002534 -0.001378 -0.000231 0.000846 0.001792 0.002546 0.003053 0.003271 0.003169 0.002737 0.001979 0.000924 -0.000387 -0.001894 -0.003526 -0.005207 -0.006857 -0.008401 -0.009771 -0.010912 -0.011783 -0.012361 -0.012640 -0.012629 -0.012351 -0.011843 -0.011145 -0.010307 -0.009375 -0.008396 -0.007409 -0.006449 -0.005543 -0.004707 -0.003953 -0.003286 -0.002705 -0.002206 -0.001784 -0.001430 -0.001137 -0.000897 -0.000702 -0.000544 -0.000419 -0.000319 -0.000241 -0.000181 -0.000134 -0.000098 -0.000071 -0.000050 -0.000035 -0.000024 -0.000015 -0.000009 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000057 -0.000077 -0.000103 -0.000138 -0.000182 -0.000238 -0.000309 -0.000396 -0.000503 -0.000632 -0.000788 -0.000974 -0.001195 -0.001454 -0.001754 -0.002095 -0.002477 -0.002895 -0.003340 -0.003801 -0.004259 -0.004694 -0.005079 -0.005384 -0.005579 -0.005633 -0.005519 -0.005217 -0.004716 -0.004018 -0.003135 -0.002096 -0.000945 0.000266 0.001471 0.002600 0.003581 0.004346 0.004837 0.005007 0.004829 0.004295 0.003417 0.002229 0.000782 -0.000855 -0.002608 -0.004395 -0.006137 -0.007761 -0.009204 -0.010418 -0.011372 -0.012051 -0.012455 -0.012602 -0.012520 -0.012245 -0.011821 -0.011294 -0.010708 -0.010107 -0.009527 -0.009000 -0.008549 -0.008188 -0.007923 -0.007747 -0.007646 -0.007596 -0.007566 -0.007521 -0.007423 -0.007235 -0.006922 -0.006460 -0.005831 -0.005032 -0.004075 -0.002985 -0.001803 -0.000584 0.000610 0.001709 0.002641 0.003340 0.003747 0.003821 0.003534 0.002881 0.001881 0.000569 -0.000996 -0.002742 -0.004586 -0.006441 -0.008219 -0.009838 -0.011232 -0.012344 -0.013141 -0.013607 -0.013744 -0.013573 -0.013127 -0.012450 -0.011595 -0.010613 -0.009559 -0.008478 -0.007413 -0.006395 -0.005448 -0.004587 -0.003821 -0.003150 -0.002571 -0.002080 -0.001669 -0.001327 -0.001047 -0.000819 -0.000636 -0.000490 -0.000374 -0.000283 -0.000212 -0.000157 -0.000115 -0.000084 -0.000059 -0.000041 -0.000028 -0.000019 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000036 -0.000049 -0.000067 -0.000090 -0.000122 -0.000162 -0.000215 -0.000282 -0.000365 -0.000468 -0.000595 -0.000749 -0.000934 -0.001157 -0.001421 -0.001731 -0.002089 -0.002496 -0.002950 -0.003446 -0.003973 -0.004516 -0.005055 -0.005564 -0.006013 -0.006368 -0.006593 -0.006656 -0.006527 -0.006186 -0.005624 -0.004846 -0.003872 -0.002738 -0.001495 -0.000207 0.001053 0.002207 0.003178 0.003895 0.004300 0.004351 0.004029 0.003334 0.002292 0.000950 -0.000626 -0.002358 -0.004157 -0.005935 -0.007607 -0.009098 -0.010349 -0.011317 -0.011980 -0.012334 -0.012393 -0.012186 -0.011757 -0.011154 -0.010430 -0.009641 -0.008836 -0.008063 -0.007361 -0.006761 -0.006284 -0.005945 -0.005744 -0.005675 -0.005718 -0.005845 -0.006022 -0.006206 -0.006352 -0.006414 -0.006350 -0.006122 -0.005703 -0.005080 -0.004254 -0.003245 -0.002089 -0.000838 0.000441 0.001673 0.002776 0.003671 0.004285 0.004558 0.004449 0.003937 0.003028 0.001751 0.000159 -0.001678 -0.003672 -0.005726 -0.007742 -0.009626 -0.011294 -0.012677 -0.013728 -0.014418 -0.014742 -0.014713 -0.014364 -0.013739 -0.012892 -0.011882 -0.010767 -0.009602 -0.008436 -0.007308 -0.006248 -0.005276 -0.004404 -0.003637 -0.002973 -0.002408 -0.001932 -0.001538 -0.001214 -0.000950 -0.000738 -0.000569 -0.000435 -0.000329 -0.000247 -0.000184 -0.000135 -0.000098 -0.000070 -0.000049 -0.000033 -0.000022 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000031 -0.000042 -0.000058 -0.000079 -0.000106 -0.000143 -0.000191 -0.000253 -0.000332 -0.000430 -0.000551 -0.000700 -0.000882 -0.001101 -0.001365 -0.001678 -0.002044 -0.002468 -0.002949 -0.003484 -0.004066 -0.004683 -0.005316 -0.005941 -0.006528 -0.007041 -0.007442 -0.007691 -0.007752 -0.007594 -0.007198 -0.006556 -0.005679 -0.004595 -0.003347 -0.001996 -0.000616 0.000710 0.001898 0.002865 0.003539 0.003864 0.003805 0.003350 0.002512 0.001331 -0.000132 -0.001796 -0.003570 -0.005355 -0.007057 -0.008587 -0.009872 -0.010857 -0.011509 -0.011817 -0.011792 -0.011463 -0.010873 -0.010080 -0.009144 -0.008129 -0.007094 -0.006096 -0.005182 -0.004391 -0.003751 -0.003282 -0.002995 -0.002888 -0.002950 -0.003162 -0.003491 -0.003899 -0.004340 -0.004762 -0.005113 -0.005340 -0.005395 -0.005241 -0.004851 -0.004215 -0.003343 -0.002264 -0.001026 0.000305 0.001647 0.002912 0.004005 0.004840 0.005338 0.005440 0.005109 0.004335 0.003135 0.001553 -0.000342 -0.002460 -0.004699 -0.006950 -0.009104 -0.011062 -0.012741 -0.014076 -0.015026 -0.015576 -0.015730 -0.015516 -0.014977 -0.014169 -0.013154 -0.011998 -0.010763 -0.009505 -0.008271 -0.007098 -0.006013 -0.005033 -0.004165 -0.003410 -0.002765 -0.002221 -0.001769 -0.001397 -0.001095 -0.000851 -0.000656 -0.000502 -0.000381 -0.000286 -0.000212 -0.000156 -0.000113 -0.000080 -0.000056 -0.000039 -0.000026 -0.000017 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000019 -0.000026 -0.000036 -0.000050 -0.000068 -0.000092 -0.000125 -0.000169 -0.000225 -0.000297 -0.000389 -0.000503 -0.000645 -0.000819 -0.001032 -0.001290 -0.001599 -0.001967 -0.002397 -0.002893 -0.003456 -0.004080 -0.004756 -0.005470 -0.006199 -0.006914 -0.007579 -0.008153 -0.008594 -0.008856 -0.008901 -0.008696 -0.008223 -0.007479 -0.006481 -0.005262 -0.003878 -0.002401 -0.000913 0.000492 0.001723 0.002693 0.003330 0.003582 0.003420 0.002843 0.001880 0.000584 -0.000966 -0.002677 -0.004444 -0.006159 -0.007722 -0.009045 -0.010058 -0.010716 -0.010996 -0.010903 -0.010464 -0.009724 -0.008745 -0.007594 -0.006345 -0.005069 -0.003828 -0.002681 -0.001672 -0.000836 -0.000198 0.000227 0.000433 0.000424 0.000214 -0.000177 -0.000715 -0.001362 -0.002069 -0.002781 -0.003440 -0.003985 -0.004359 -0.004511 -0.004401 -0.004007 -0.003325 -0.002373 -0.001192 0.000153 0.001580 0.002992 0.004284 0.005353 0.006101 0.006451 0.006344 0.005753 0.004679 0.003156 0.001246 -0.000962 -0.003361 -0.005832 -0.008253 -0.010510 -0.012502 -0.014148 -0.015392 -0.016204 -0.016581 -0.016541 -0.016125 -0.015390 -0.014400 -0.013226 -0.011939 -0.010601 -0.009270 -0.007989 -0.006793 -0.005702 -0.004730 -0.003881 -0.003151 -0.002534 -0.002020 -0.001597 -0.001252 -0.000974 -0.000752 -0.000575 -0.000436 -0.000328 -0.000243 -0.000179 -0.000129 -0.000092 -0.000065 -0.000045 -0.000030 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000031 -0.000042 -0.000058 -0.000080 -0.000109 -0.000147 -0.000197 -0.000263 -0.000347 -0.000453 -0.000586 -0.000751 -0.000953 -0.001201 -0.001501 -0.001861 -0.002289 -0.002789 -0.003365 -0.004016 -0.004737 -0.005515 -0.006331 -0.007159 -0.007965 -0.008706 -0.009337 -0.009806 -0.010067 -0.010077 -0.009803 -0.009228 -0.008356 -0.007208 -0.005829 -0.004287 -0.002662 -0.001051 0.000445 0.001728 0.002707 0.003311 0.003493 0.003234 0.002546 0.001471 0.000082 -0.001528 -0.003249 -0.004965 -0.006561 -0.007932 -0.008993 -0.009682 -0.009965 -0.009835 -0.009314 -0.008448 -0.007301 -0.005949 -0.004473 -0.002957 -0.001473 -0.000088 0.001146 0.002189 0.003013 0.003602 0.003947 0.004047 0.003910 0.003550 0.002987 0.002251 0.001381 0.000422 -0.000570 -0.001534 -0.002404 -0.003113 -0.003598 -0.003805 -0.003695 -0.003249 -0.002472 -0.001394 -0.000072 0.001410 0.002953 0.004440 0.005753 0.006777 0.007410 0.007574 0.007218 0.006327 0.004918 0.003045 0.000793 -0.001729 -0.004394 -0.007069 -0.009623 -0.011938 -0.013916 -0.015481 -0.016591 -0.017227 -0.017401 -0.017147 -0.016520 -0.015587 -0.014424 -0.013107 -0.011707 -0.010290 -0.008908 -0.007603 -0.006404 -0.005327 -0.004380 -0.003563 -0.002869 -0.002289 -0.001811 -0.001421 -0.001106 -0.000854 -0.000653 -0.000496 -0.000372 -0.000277 -0.000203 -0.000147 -0.000105 -0.000074 -0.000051 -0.000035 -0.000024 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000036 -0.000049 -0.000068 -0.000093 -0.000127 -0.000172 -0.000230 -0.000306 -0.000403 -0.000525 -0.000679 -0.000869 -0.001103 -0.001389 -0.001735 -0.002151 -0.002644 -0.003221 -0.003883 -0.004630 -0.005453 -0.006337 -0.007260 -0.008189 -0.009084 -0.009897 -0.010573 -0.011057 -0.011298 -0.011249 -0.010880 -0.010175 -0.009144 -0.007818 -0.006253 -0.004527 -0.002736 -0.000986 0.000612 0.001952 0.002943 0.003515 0.003627 0.003271 0.002475 0.001298 -0.000169 -0.001817 -0.003520 -0.005151 -0.006587 -0.007725 -0.008484 -0.008812 -0.008690 -0.008132 -0.007178 -0.005897 -0.004370 -0.002689 -0.000947 0.000768 0.002380 0.003828 0.005069 0.006071 0.006820 0.007310 0.007540 0.007517 0.007251 0.006755 0.006046 0.005149 0.004094 0.002923 0.001686 0.000445 -0.000733 -0.001773 -0.002599 -0.003144 -0.003350 -0.003180 -0.002621 -0.001689 -0.000431 0.001075 0.002727 0.004402 0.005966 0.007286 0.008238 0.008719 0.008655 0.008007 0.006776 0.005001 0.002760 0.000163 -0.002660 -0.005563 -0.008402 -0.011040 -0.013360 -0.015269 -0.016705 -0.017635 -0.018060 -0.018007 -0.017526 -0.016685 -0.015562 -0.014240 -0.012799 -0.011311 -0.009840 -0.008433 -0.007128 -0.005947 -0.004901 -0.003995 -0.003222 -0.002574 -0.002038 -0.001600 -0.001245 -0.000961 -0.000736 -0.000558 -0.000419 -0.000311 -0.000228 -0.000165 -0.000118 -0.000083 -0.000058 -0.000040 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000041 -0.000057 -0.000079 -0.000108 -0.000148 -0.000200 -0.000267 -0.000354 -0.000465 -0.000606 -0.000781 -0.000999 -0.001267 -0.001595 -0.001992 -0.002469 -0.003033 -0.003691 -0.004446 -0.005293 -0.006224 -0.007219 -0.008249 -0.009278 -0.010257 -0.011131 -0.011840 -0.012321 -0.012519 -0.012385 -0.011890 -0.011024 -0.009803 -0.008269 -0.006490 -0.004558 -0.002582 -0.000681 0.001025 0.002424 0.003423 0.003956 0.003991 0.003533 0.002626 0.001349 -0.000191 -0.001863 -0.003529 -0.005050 -0.006301 -0.007178 -0.007608 -0.007556 -0.007020 -0.006035 -0.004668 -0.003005 -0.001150 0.000792 0.002718 0.004538 0.006181 0.007595 0.008748 0.009626 0.010231 0.010569 0.010655 0.010501 0.010119 0.009518 0.008712 0.007712 0.006539 0.005222 0.003804 0.002338 0.000893 -0.000451 -0.001610 -0.002498 -0.003040 -0.003177 -0.002875 -0.002132 -0.000979 0.000516 0.002251 0.004099 0.005916 0.007549 0.008851 0.009695 0.009979 0.009640 0.008654 0.007046 0.004882 0.002267 -0.000665 -0.003761 -0.006861 -0.009812 -0.012477 -0.014742 -0.016525 -0.017780 -0.018490 -0.018673 -0.018374 -0.017660 -0.016609 -0.015310 -0.013851 -0.012312 -0.010764 -0.009266 -0.007861 -0.006579 -0.005437 -0.004441 -0.003588 -0.002870 -0.002274 -0.001786 -0.001390 -0.001073 -0.000821 -0.000622 -0.000467 -0.000346 -0.000254 -0.000184 -0.000132 -0.000093 -0.000065 -0.000045 -0.000031 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000034 -0.000047 -0.000066 -0.000091 -0.000125 -0.000170 -0.000230 -0.000308 -0.000407 -0.000534 -0.000694 -0.000893 -0.001141 -0.001446 -0.001819 -0.002271 -0.002813 -0.003453 -0.004198 -0.005050 -0.006003 -0.007044 -0.008151 -0.009288 -0.010412 -0.011467 -0.012390 -0.013113 -0.013569 -0.013697 -0.013449 -0.012797 -0.011737 -0.010294 -0.008522 -0.006503 -0.004345 -0.002170 -0.000111 0.001704 0.003156 0.004153 0.004635 0.004578 0.004003 0.002973 0.001587 -0.000027 -0.001722 -0.003342 -0.004741 -0.005792 -0.006394 -0.006487 -0.006052 -0.005110 -0.003722 -0.001978 0.000010 0.002120 0.004234 0.006243 0.008059 0.009619 0.010886 0.011848 0.012512 0.012901 0.013041 0.012959 0.012675 0.012204 0.011551 0.010715 0.009696 0.008496 0.007126 0.005613 0.004002 0.002355 0.000753 -0.000709 -0.001931 -0.002818 -0.003286 -0.003276 -0.002763 -0.001758 -0.000315 0.001471 0.003473 0.005535 0.007491 0.009171 0.010419 0.011106 0.011138 0.010470 0.009102 0.007086 0.004520 0.001537 -0.001703 -0.005030 -0.008272 -0.011273 -0.013897 -0.016043 -0.017643 -0.018666 -0.019119 -0.019036 -0.018482 -0.017536 -0.016290 -0.014838 -0.013268 -0.011661 -0.010084 -0.008589 -0.007212 -0.005977 -0.004892 -0.003960 -0.003171 -0.002515 -0.001976 -0.001538 -0.001187 -0.000907 -0.000687 -0.000515 -0.000382 -0.000280 -0.000203 -0.000145 -0.000103 -0.000072 -0.000050 -0.000034 -0.000024 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000038 -0.000054 -0.000075 -0.000104 -0.000143 -0.000195 -0.000263 -0.000351 -0.000464 -0.000608 -0.000788 -0.001014 -0.001294 -0.001640 -0.002061 -0.002572 -0.003182 -0.003903 -0.004739 -0.005692 -0.006753 -0.007906 -0.009123 -0.010363 -0.011574 -0.012693 -0.013648 -0.014365 -0.014770 -0.014799 -0.014405 -0.013563 -0.012277 -0.010581 -0.008544 -0.006265 -0.003864 -0.001482 0.000737 0.002654 0.004146 0.005123 0.005530 0.005357 0.004643 0.003468 0.001955 0.000254 -0.001469 -0.003047 -0.004324 -0.005172 -0.005499 -0.005259 -0.004454 -0.003131 -0.001379 0.000685 0.002926 0.005202 0.007384 0.009361 0.011051 0.012405 0.013407 0.014071 0.014432 0.014536 0.014434 0.014169 0.013770 0.013252 0.012612 0.011836 0.010901 0.009786 0.008478 0.006982 0.005325 0.003561 0.001769 0.000048 -0.001485 -0.002714 -0.003529 -0.003843 -0.003601 -0.002790 -0.001445 0.000353 0.002479 0.004773 0.007052 0.009127 0.010813 0.011951 0.012418 0.012136 0.011084 0.009293 0.006849 0.003882 0.000553 -0.002954 -0.006454 -0.009770 -0.012747 -0.015258 -0.017217 -0.018575 -0.019322 -0.019487 -0.019125 -0.018315 -0.017151 -0.015732 -0.014155 -0.012508 -0.010868 -0.009294 -0.007831 -0.006508 -0.005339 -0.004329 -0.003471 -0.002755 -0.002165 -0.001686 -0.001300 -0.000993 -0.000752 -0.000563 -0.000417 -0.000306 -0.000221 -0.000158 -0.000112 -0.000079 -0.000055 -0.000038 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000022 -0.000030 -0.000043 -0.000060 -0.000085 -0.000118 -0.000162 -0.000221 -0.000298 -0.000398 -0.000525 -0.000686 -0.000890 -0.001143 -0.001458 -0.001845 -0.002319 -0.002891 -0.003574 -0.004379 -0.005310 -0.006366 -0.007537 -0.008801 -0.010124 -0.011460 -0.012747 -0.013914 -0.014882 -0.015568 -0.015894 -0.015795 -0.015223 -0.014158 -0.012614 -0.010638 -0.008313 -0.005754 -0.003102 -0.000512 0.001860 0.003864 0.005375 0.006304 0.006605 0.006283 0.005395 0.004046 0.002380 0.000570 -0.001199 -0.002746 -0.003910 -0.004564 -0.004627 -0.004070 -0.002920 -0.001253 0.000813 0.003131 0.005540 0.007884 0.010022 0.011845 0.013283 0.014306 0.014925 0.015186 0.015156 0.014913 0.014534 0.014080 0.013592 0.013081 0.012537 0.011924 0.011193 0.010292 0.009179 0.007829 0.006244 0.004464 0.002561 0.000640 -0.001171 -0.002732 -0.003905 -0.004570 -0.004640 -0.004072 -0.002875 -0.001112 0.001100 0.003598 0.006191 0.008666 0.010814 0.012444 0.013399 0.013570 0.012906 0.011417 0.009172 0.006293 0.002943 -0.000690 -0.004404 -0.008004 -0.011313 -0.014183 -0.016504 -0.018209 -0.019272 -0.019707 -0.019565 -0.018920 -0.017867 -0.016509 -0.014948 -0.013282 -0.011596 -0.009957 -0.008420 -0.007018 -0.005771 -0.004688 -0.003764 -0.002990 -0.002351 -0.001830 -0.001411 -0.001077 -0.000815 -0.000610 -0.000451 -0.000330 -0.000239 -0.000171 -0.000121 -0.000085 -0.000059 -0.000041 -0.000028 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000034 -0.000048 -0.000067 -0.000095 -0.000132 -0.000182 -0.000249 -0.000335 -0.000446 -0.000589 -0.000769 -0.000996 -0.001279 -0.001630 -0.002062 -0.002590 -0.003227 -0.003986 -0.004877 -0.005904 -0.007065 -0.008344 -0.009715 -0.011140 -0.012561 -0.013911 -0.015108 -0.016066 -0.016696 -0.016914 -0.016654 -0.015872 -0.014554 -0.012724 -0.010444 -0.007814 -0.004967 -0.002061 0.000731 0.003239 0.005306 0.006805 0.007649 0.007804 0.007292 0.006190 0.004628 0.002776 0.000829 -0.001010 -0.002545 -0.003612 -0.004087 -0.003904 -0.003054 -0.001591 0.000376 0.002698 0.005196 0.007688 0.009998 0.011980 0.013531 0.014594 0.015166 0.015291 0.015052 0.014554 0.013911 0.013230 0.012593 0.012050 0.011612 0.011254 0.010917 0.010521 0.009975 0.009199 0.008132 0.006748 0.005063 0.003140 0.001084 -0.000963 -0.002839 -0.004377 -0.005420 -0.005845 -0.005571 -0.004578 -0.002906 -0.000658 0.002008 0.004889 0.007758 0.010379 0.012528 0.014014 0.014694 0.014486 0.013373 0.011404 0.008689 0.005388 0.001694 -0.002180 -0.006021 -0.009632 -0.012842 -0.015518 -0.017573 -0.018962 -0.019686 -0.019786 -0.019331 -0.018415 -0.017143 -0.015624 -0.013961 -0.012248 -0.010562 -0.008962 -0.007492 -0.006176 -0.005026 -0.004041 -0.003213 -0.002527 -0.001968 -0.001517 -0.001158 -0.000875 -0.000654 -0.000484 -0.000354 -0.000256 -0.000184 -0.000130 -0.000091 -0.000063 -0.000044 -0.000030 -0.000021 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000037 -0.000053 -0.000075 -0.000106 -0.000147 -0.000203 -0.000277 -0.000373 -0.000497 -0.000655 -0.000855 -0.001106 -0.001420 -0.001809 -0.002288 -0.002872 -0.003575 -0.004412 -0.005391 -0.006516 -0.007779 -0.009163 -0.010637 -0.012153 -0.013648 -0.015044 -0.016251 -0.017175 -0.017721 -0.017803 -0.017352 -0.016331 -0.014733 -0.012593 -0.009991 -0.007045 -0.003907 -0.000755 0.002223 0.004842 0.006939 0.008385 0.009100 0.009061 0.008311 0.006949 0.005132 0.003055 0.000938 -0.000997 -0.002544 -0.003533 -0.003850 -0.003441 -0.002324 -0.000583 0.001640 0.004160 0.006769 0.009260 0.011441 0.013164 0.014332 0.014910 0.014925 0.014459 0.013636 0.012606 0.011524 0.010526 0.009721 0.009167 0.008873 0.008798 0.008854 0.008923 0.008874 0.008579 0.007935 0.006881 0.005405 0.003556 0.001436 -0.000803 -0.002976 -0.004883 -0.006330 -0.007151 -0.007227 -0.006500 -0.004981 -0.002755 0.000027 0.003159 0.006398 0.009485 0.012165 0.014212 0.015447 0.015753 0.015083 0.013463 0.010987 0.007809 0.004123 0.000151 -0.003880 -0.007752 -0.011272 -0.014284 -0.016680 -0.018397 -0.019420 -0.019777 -0.019533 -0.018777 -0.017616 -0.016162 -0.014525 -0.012806 -0.011089 -0.009444 -0.007919 -0.006544 -0.005336 -0.004296 -0.003419 -0.002691 -0.002096 -0.001615 -0.001232 -0.000931 -0.000696 -0.000514 -0.000376 -0.000272 -0.000195 -0.000138 -0.000097 -0.000067 -0.000046 -0.000032 -0.000022 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000041 -0.000058 -0.000083 -0.000117 -0.000163 -0.000225 -0.000306 -0.000412 -0.000549 -0.000723 -0.000943 -0.001220 -0.001566 -0.001994 -0.002520 -0.003161 -0.003933 -0.004848 -0.005915 -0.007135 -0.008498 -0.009983 -0.011551 -0.013148 -0.014701 -0.016125 -0.017321 -0.018187 -0.018622 -0.018538 -0.017869 -0.016582 -0.014681 -0.012216 -0.009282 -0.006018 -0.002596 0.000786 0.003924 0.006621 0.008707 0.010053 0.010588 0.010304 0.009263 0.007592 0.005474 0.003133 0.000813 -0.001246 -0.002827 -0.003759 -0.003934 -0.003321 -0.001961 0.000027 0.002466 0.005135 0.007795 0.010212 0.012184 0.013560 0.014255 0.014256 0.013627 0.012491 0.011021 0.009413 0.007865 0.006550 0.005599 0.005082 0.005005 0.005306 0.005867 0.006528 0.007109 0.007431 0.007344 0.006743 0.005585 0.003899 0.001782 -0.000605 -0.003055 -0.005335 -0.007210 -0.008471 -0.008953 -0.008557 -0.007261 -0.005127 -0.002291 0.001039 0.004611 0.008141 0.011347 0.013967 0.015784 0.016647 0.016476 0.015270 0.013106 0.010124 0.006518 0.002514 -0.001646 -0.005728 -0.009517 -0.012837 -0.015556 -0.017593 -0.018915 -0.019539 -0.019519 -0.018941 -0.017912 -0.016545 -0.014955 -0.013251 -0.011524 -0.009850 -0.008284 -0.006863 -0.005607 -0.004522 -0.003602 -0.002837 -0.002210 -0.001703 -0.001299 -0.000981 -0.000733 -0.000542 -0.000396 -0.000287 -0.000205 -0.000145 -0.000102 -0.000070 -0.000049 -0.000033 -0.000023 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000031 -0.000044 -0.000064 -0.000091 -0.000129 -0.000179 -0.000247 -0.000336 -0.000452 -0.000601 -0.000792 -0.001033 -0.001335 -0.001713 -0.002181 -0.002756 -0.003455 -0.004294 -0.005286 -0.006439 -0.007752 -0.009212 -0.010790 -0.012442 -0.014106 -0.015702 -0.017134 -0.018296 -0.019079 -0.019377 -0.019102 -0.018191 -0.016617 -0.014397 -0.011597 -0.008329 -0.004754 -0.001064 0.002523 0.005787 0.008520 0.010547 0.011741 0.012040 0.011455 0.010070 0.008041 0.005580 0.002938 0.000384 -0.001823 -0.003456 -0.004345 -0.004393 -0.003588 -0.002003 0.000211 0.002836 0.005617 0.008282 0.010573 0.012276 0.013240 0.013394 0.012754 0.011419 0.009561 0.007402 0.005189 0.003165 0.001543 0.000475 0.000045 0.000252 0.001015 0.002180 0.003543 0.004871 0.005929 0.006514 0.006474 0.005730 0.004286 0.002233 -0.000262 -0.002971 -0.005628 -0.007956 -0.009699 -0.010643 -0.010646 -0.009648 -0.007680 -0.004864 -0.001401 0.002447 0.006380 0.010086 0.013271 0.015683 0.017129 0.017499 0.016762 0.014971 0.012254 0.008798 0.004833 0.000609 -0.003625 -0.007634 -0.011222 -0.014236 -0.016573 -0.018185 -0.019075 -0.019287 -0.018900 -0.018019 -0.016758 -0.015238 -0.013569 -0.011852 -0.010167 -0.008577 -0.007124 -0.005832 -0.004710 -0.003756 -0.002960 -0.002307 -0.001778 -0.001356 -0.001024 -0.000765 -0.000565 -0.000413 -0.000299 -0.000214 -0.000151 -0.000106 -0.000073 -0.000050 -0.000034 -0.000023 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000034 -0.000049 -0.000070 -0.000100 -0.000141 -0.000196 -0.000270 -0.000367 -0.000492 -0.000654 -0.000861 -0.001122 -0.001451 -0.001860 -0.002368 -0.002991 -0.003747 -0.004652 -0.005720 -0.006956 -0.008357 -0.009905 -0.011568 -0.013293 -0.015010 -0.016631 -0.018051 -0.019157 -0.019833 -0.019971 -0.019483 -0.018311 -0.016435 -0.013887 -0.010749 -0.007155 -0.003285 0.000648 0.004406 0.007755 0.010475 0.012389 0.013375 0.013383 0.012443 0.010665 0.008232 0.005389 0.002415 -0.000396 -0.002768 -0.004464 -0.005317 -0.005242 -0.004250 -0.002445 -0.000015 0.002784 0.005657 0.008302 0.010437 0.011837 0.012353 0.011929 0.010612 0.008540 0.005935 0.003070 0.000246 -0.002246 -0.004159 -0.005310 -0.005608 -0.005058 -0.003764 -0.001915 0.000236 0.002401 0.004287 0.005634 0.006240 0.005985 0.004848 0.002908 0.000337 -0.002617 -0.005655 -0.008459 -0.010723 -0.012184 -0.012653 -0.012027 -0.010306 -0.007590 -0.004071 -0.000015 0.004262 0.008425 0.012148 0.015142 0.017181 0.018115 0.017885 0.016519 0.014127 0.010888 0.007030 0.002809 -0.001512 -0.005685 -0.009492 -0.012761 -0.015370 -0.017254 -0.018401 -0.018843 -0.018654 -0.017933 -0.016796 -0.015362 -0.013749 -0.012060 -0.010384 -0.008787 -0.007317 -0.006002 -0.004855 -0.003876 -0.003057 -0.002383 -0.001837 -0.001401 -0.001057 -0.000790 -0.000583 -0.000426 -0.000308 -0.000220 -0.000155 -0.000108 -0.000075 -0.000051 -0.000035 -0.000023 -0.000016 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000025 -0.000036 -0.000053 -0.000076 -0.000109 -0.000153 -0.000213 -0.000293 -0.000397 -0.000532 -0.000707 -0.000929 -0.001210 -0.001564 -0.002005 -0.002551 -0.003220 -0.004032 -0.005001 -0.006141 -0.007456 -0.008938 -0.010567 -0.012302 -0.014087 -0.015841 -0.017469 -0.018857 -0.019886 -0.020434 -0.020393 -0.019674 -0.018226 -0.016041 -0.013165 -0.009697 -0.005792 -0.001651 0.002490 0.006379 0.009764 0.012419 0.014165 0.014887 0.014550 0.013205 0.010988 0.008115 0.004860 0.001534 -0.001548 -0.004090 -0.005849 -0.006662 -0.006457 -0.005270 -0.003238 -0.000586 0.002390 0.005357 0.007980 0.009956 0.011048 0.011110 0.010105 0.008107 0.005299 0.001951 -0.001610 -0.005030 -0.007972 -0.010147 -0.011350 -0.011478 -0.010543 -0.008670 -0.006086 -0.003091 -0.000032 0.002741 0.004907 0.006213 0.006498 0.005711 0.003918 0.001295 -0.001894 -0.005317 -0.008615 -0.011434 -0.013461 -0.014457 -0.014275 -0.012880 -0.010349 -0.006859 -0.002677 0.001871 0.006429 0.010642 0.014188 0.016804 0.018307 0.018605 0.017700 0.015683 0.012720 0.009033 0.004883 0.000540 -0.003733 -0.007704 -0.011180 -0.014024 -0.016151 -0.017536 -0.018201 -0.018209 -0.017654 -0.016651 -0.015321 -0.013781 -0.012140 -0.010490 -0.008904 -0.007432 -0.006109 -0.004948 -0.003955 -0.003121 -0.002434 -0.001876 -0.001431 -0.001079 -0.000806 -0.000595 -0.000434 -0.000313 -0.000223 -0.000157 -0.000109 -0.000075 -0.000051 -0.000035 -0.000023 -0.000015 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000018 -0.000027 -0.000040 -0.000057 -0.000083 -0.000118 -0.000166 -0.000230 -0.000315 -0.000427 -0.000571 -0.000757 -0.000995 -0.001295 -0.001673 -0.002144 -0.002727 -0.003441 -0.004304 -0.005334 -0.006541 -0.007928 -0.009484 -0.011182 -0.012979 -0.014808 -0.016583 -0.018199 -0.019537 -0.020469 -0.020871 -0.020634 -0.019673 -0.017943 -0.015449 -0.012252 -0.008471 -0.004280 0.000099 0.004408 0.008379 0.011749 0.014285 0.015809 0.016215 0.015484 0.013691 0.011002 0.007662 0.003979 0.000291 -0.003061 -0.005767 -0.007577 -0.008333 -0.007980 -0.006577 -0.004295 -0.001400 0.001774 0.004857 0.007480 0.009320 0.010128 0.009763 0.008204 0.005557 0.002046 -0.002012 -0.006234 -0.010216 -0.013575 -0.015983 -0.017209 -0.017142 -0.015798 -0.013326 -0.009987 -0.006132 -0.002161 0.001517 0.004522 0.006548 0.007393 0.006977 0.005349 0.002687 -0.000729 -0.004539 -0.008344 -0.011743 -0.014373 -0.015946 -0.016273 -0.015279 -0.013015 -0.009642 -0.005422 -0.000689 0.004186 0.008822 0.012867 0.016025 0.018080 0.018908 0.018483 0.016875 0.014235 0.010778 0.006762 0.002464 -0.001845 -0.005917 -0.009546 -0.012577 -0.014911 -0.016508 -0.017378 -0.017575 -0.017188 -0.016326 -0.015110 -0.013659 -0.012083 -0.010478 -0.008919 -0.007463 -0.006145 -0.004985 -0.003988 -0.003149 -0.002455 -0.001893 -0.001443 -0.001088 -0.000811 -0.000598 -0.000436 -0.000314 -0.000223 -0.000157 -0.000109 -0.000075 -0.000051 -0.000034 -0.000023 -0.000015 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000029 -0.000043 -0.000062 -0.000089 -0.000127 -0.000178 -0.000246 -0.000337 -0.000455 -0.000609 -0.000806 -0.001057 -0.001375 -0.001775 -0.002274 -0.002891 -0.003647 -0.004559 -0.005644 -0.006912 -0.008362 -0.009981 -0.011738 -0.013582 -0.015440 -0.017219 -0.018806 -0.020075 -0.020894 -0.021136 -0.020693 -0.019484 -0.017473 -0.014679 -0.011178 -0.007107 -0.002663 0.001912 0.006343 0.010346 0.013647 0.016010 0.017261 0.017305 0.016141 0.013869 0.010686 0.006868 0.002754 -0.001289 -0.004897 -0.007746 -0.009582 -0.010252 -0.009719 -0.008068 -0.005503 -0.002329 0.001081 0.004318 0.006985 0.008735 0.009311 0.008574 0.006521 0.003286 -0.000866 -0.005572 -0.010398 -0.014892 -0.018624 -0.021231 -0.022459 -0.022186 -0.020434 -0.017373 -0.013298 -0.008605 -0.003746 0.000810 0.004632 0.007363 0.008758 0.008707 0.007246 0.004549 0.000911 -0.003282 -0.007596 -0.011586 -0.014842 -0.017029 -0.017913 -0.017385 -0.015463 -0.012293 -0.008127 -0.003302 0.001799 0.006774 0.011247 0.014891 0.017459 0.018797 0.018852 0.017671 0.015388 0.012208 0.008385 0.004196 -0.000082 -0.004191 -0.007912 -0.011077 -0.013573 -0.015347 -0.016397 -0.016768 -0.016543 -0.015824 -0.014731 -0.013381 -0.011885 -0.010341 -0.008827 -0.007402 -0.006105 -0.004958 -0.003969 -0.003135 -0.002444 -0.001883 -0.001434 -0.001080 -0.000805 -0.000592 -0.000431 -0.000310 -0.000220 -0.000154 -0.000106 -0.000072 -0.000049 -0.000033 -0.000022 -0.000015 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000031 -0.000046 -0.000066 -0.000095 -0.000135 -0.000189 -0.000262 -0.000357 -0.000482 -0.000643 -0.000850 -0.001114 -0.001448 -0.001869 -0.002393 -0.003041 -0.003834 -0.004789 -0.005923 -0.007244 -0.008748 -0.010419 -0.012222 -0.014098 -0.015969 -0.017735 -0.019276 -0.020460 -0.021153 -0.021226 -0.020571 -0.019116 -0.016834 -0.013756 -0.009976 -0.005650 -0.000993 0.003732 0.008235 0.012217 0.015397 0.017539 0.018473 0.018118 0.016494 0.013727 0.010044 0.005753 0.001223 -0.003152 -0.006987 -0.009945 -0.011769 -0.012315 -0.011561 -0.009620 -0.006730 -0.003232 0.000460 0.003905 0.006675 0.008401 0.008818 0.007789 0.005327 0.001593 -0.003113 -0.008381 -0.013736 -0.018676 -0.022731 -0.025505 -0.026722 -0.026249 -0.024115 -0.020506 -0.015751 -0.010285 -0.004609 0.000759 0.005335 0.008716 0.010620 0.010907 0.009598 0.006865 0.003012 -0.001554 -0.006365 -0.010938 -0.014822 -0.017637 -0.019110 -0.019093 -0.017577 -0.014688 -0.010666 -0.005846 -0.000619 0.004600 0.009412 0.013466 0.016487 0.018295 0.018809 0.018056 0.016150 0.013284 0.009702 0.005681 0.001499 -0.002580 -0.006330 -0.009570 -0.012177 -0.014086 -0.015284 -0.015808 -0.015732 -0.015153 -0.014186 -0.012945 -0.011542 -0.010074 -0.008620 -0.007243 -0.005982 -0.004863 -0.003894 -0.003075 -0.002397 -0.001845 -0.001403 -0.001055 -0.000784 -0.000576 -0.000418 -0.000299 -0.000211 -0.000147 -0.000101 -0.000068 -0.000046 -0.000031 -0.000021 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000033 -0.000049 -0.000071 -0.000101 -0.000143 -0.000200 -0.000276 -0.000375 -0.000505 -0.000674 -0.000890 -0.001165 -0.001513 -0.001951 -0.002498 -0.003173 -0.003998 -0.004990 -0.006165 -0.007529 -0.009077 -0.010788 -0.012621 -0.014514 -0.016382 -0.018118 -0.019598 -0.020685 -0.021241 -0.021140 -0.020276 -0.018584 -0.016047 -0.012711 -0.008685 -0.004144 0.000679 0.005504 0.010025 0.013935 0.016946 0.018823 0.019406 0.018628 0.016533 0.013272 0.009101 0.004359 -0.000555 -0.005222 -0.009240 -0.012261 -0.014027 -0.014401 -0.013381 -0.011105 -0.007845 -0.003976 0.000053 0.003765 0.006704 0.008484 0.008830 0.007606 0.004839 0.000715 -0.004435 -0.010164 -0.015954 -0.021264 -0.025587 -0.028499 -0.029701 -0.029053 -0.026587 -0.022505 -0.017162 -0.011027 -0.004644 0.001425 0.006653 0.010597 0.012939 0.013517 0.012334 0.009557 0.005500 0.000586 -0.004692 -0.009819 -0.014307 -0.017739 -0.019804 -0.020323 -0.019259 -0.016714 -0.012918 -0.008198 -0.002948 0.002409 0.007457 0.011829 0.015225 0.017441 0.018376 0.018031 0.016506 0.013976 0.010675 0.006874 0.002849 -0.001136 -0.004848 -0.008101 -0.010763 -0.012759 -0.014068 -0.014717 -0.014771 -0.014323 -0.013480 -0.012355 -0.011054 -0.009674 -0.008296 -0.006981 -0.005772 -0.004694 -0.003759 -0.002966 -0.002310 -0.001775 -0.001348 -0.001011 -0.000749 -0.000548 -0.000396 -0.000282 -0.000198 -0.000137 -0.000093 -0.000063 -0.000042 -0.000028 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000023 -0.000035 -0.000051 -0.000074 -0.000106 -0.000150 -0.000209 -0.000287 -0.000391 -0.000526 -0.000700 -0.000923 -0.001208 -0.001569 -0.002022 -0.002587 -0.003284 -0.004135 -0.005157 -0.006364 -0.007762 -0.009341 -0.011077 -0.012925 -0.014819 -0.016668 -0.018359 -0.019764 -0.020743 -0.021159 -0.020883 -0.019818 -0.017905 -0.015139 -0.011577 -0.007346 -0.002637 0.002300 0.007171 0.011659 0.015447 0.018246 0.019826 0.020036 0.018828 0.016266 0.012529 0.007902 0.002751 -0.002497 -0.007404 -0.011548 -0.014576 -0.016230 -0.016384 -0.015052 -0.012400 -0.008727 -0.004443 -0.000030 0.004004 0.007181 0.009096 0.009463 0.008151 0.005195 0.000802 -0.004671 -0.010744 -0.016866 -0.022464 -0.026997 -0.030018 -0.031211 -0.030429 -0.027704 -0.023251 -0.017445 -0.010783 -0.003841 0.002783 0.008528 0.012917 0.015605 0.016408 0.015316 0.012491 0.008249 0.003025 -0.002669 -0.008293 -0.013332 -0.017338 -0.019971 -0.021022 -0.020431 -0.018277 -0.014775 -0.010244 -0.005073 0.000310 0.005484 0.010066 0.013742 0.016289 0.017585 0.017614 0.016455 0.014270 0.011279 0.007741 0.003928 0.000100 -0.003509 -0.006711 -0.009368 -0.011399 -0.012776 -0.013517 -0.013679 -0.013347 -0.012623 -0.011614 -0.010422 -0.009142 -0.007853 -0.006614 -0.005471 -0.004448 -0.003559 -0.002806 -0.002181 -0.001672 -0.001266 -0.000946 -0.000698 -0.000508 -0.000365 -0.000259 -0.000180 -0.000123 -0.000083 -0.000055 -0.000036 -0.000024 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000016 -0.000024 -0.000036 -0.000053 -0.000077 -0.000110 -0.000155 -0.000216 -0.000297 -0.000403 -0.000542 -0.000721 -0.000950 -0.001243 -0.001613 -0.002078 -0.002657 -0.003372 -0.004242 -0.005286 -0.006516 -0.007934 -0.009531 -0.011278 -0.013126 -0.015005 -0.016818 -0.018451 -0.019769 -0.020635 -0.020907 -0.020465 -0.019213 -0.017101 -0.014136 -0.010390 -0.006001 -0.001176 0.003821 0.008684 0.013087 0.016709 0.019262 0.020522 0.020352 0.018721 0.015716 0.011541 0.006507 0.001007 -0.004511 -0.009588 -0.013794 -0.016768 -0.018256 -0.018142 -0.016461 -0.013398 -0.009283 -0.004553 0.000280 0.004683 0.008155 0.010276 0.010755 0.009459 0.006433 0.001897 -0.003770 -0.010065 -0.016410 -0.022205 -0.026891 -0.029997 -0.031196 -0.030333 -0.027441 -0.022742 -0.016625 -0.009606 -0.002284 0.004721 0.010820 0.015514 0.018438 0.019391 0.018351 0.015475 0.011079 0.005603 -0.000429 -0.006466 -0.011970 -0.016476 -0.019619 -0.021169 -0.021043 -0.019305 -0.016149 -0.011883 -0.006890 -0.001590 0.003592 0.008268 0.012116 0.014899 0.016483 0.016833 0.016012 0.014165 0.011499 0.008259 0.004705 0.001093 -0.002350 -0.005437 -0.008029 -0.010040 -0.011437 -0.012231 -0.012473 -0.012240 -0.011625 -0.010729 -0.009650 -0.008478 -0.007289 -0.006141 -0.005077 -0.004124 -0.003295 -0.002591 -0.002008 -0.001535 -0.001157 -0.000860 -0.000631 -0.000457 -0.000325 -0.000228 -0.000157 -0.000106 -0.000070 -0.000046 -0.000030 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000016 -0.000025 -0.000037 -0.000054 -0.000079 -0.000113 -0.000159 -0.000221 -0.000304 -0.000412 -0.000554 -0.000736 -0.000970 -0.001268 -0.001645 -0.002119 -0.002708 -0.003434 -0.004316 -0.005372 -0.006614 -0.008042 -0.009642 -0.011385 -0.013218 -0.015065 -0.016828 -0.018389 -0.019613 -0.020360 -0.020494 -0.019894 -0.018475 -0.016195 -0.013070 -0.009184 -0.004689 0.000197 0.005197 0.009998 0.014268 0.017685 0.019967 0.020898 0.020355 0.018326 0.014919 0.010362 0.004989 -0.000784 -0.006493 -0.011664 -0.015860 -0.018717 -0.019989 -0.019570 -0.017511 -0.014021 -0.009452 -0.004267 0.001001 0.005796 0.009602 0.011987 0.012653 0.011469 0.008484 0.003929 -0.001804 -0.008196 -0.014653 -0.020558 -0.025336 -0.028505 -0.029729 -0.028847 -0.025893 -0.021090 -0.014832 -0.007647 -0.000143 0.007045 0.013318 0.018163 0.021203 0.022225 0.021202 0.018281 0.013777 0.008127 0.001856 -0.004477 -0.010331 -0.015226 -0.018788 -0.020771 -0.021077 -0.019751 -0.016974 -0.013036 -0.008306 -0.003198 0.001874 0.006523 0.010426 0.013340 0.015122 0.015726 0.015201 0.013674 0.011336 0.008417 0.005164 0.001819 -0.001399 -0.004308 -0.006773 -0.008707 -0.010075 -0.010882 -0.011173 -0.011015 -0.010496 -0.009709 -0.008745 -0.007687 -0.006608 -0.005563 -0.004592 -0.003722 -0.002964 -0.002323 -0.001792 -0.001363 -0.001021 -0.000754 -0.000548 -0.000393 -0.000277 -0.000191 -0.000129 -0.000085 -0.000055 -0.000034 -0.000021 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000025 -0.000038 -0.000055 -0.000080 -0.000114 -0.000161 -0.000224 -0.000308 -0.000418 -0.000561 -0.000746 -0.000983 -0.001284 -0.001665 -0.002142 -0.002736 -0.003467 -0.004354 -0.005414 -0.006656 -0.008079 -0.009670 -0.011393 -0.013194 -0.014994 -0.016694 -0.018173 -0.019296 -0.019925 -0.019927 -0.019187 -0.017626 -0.015211 -0.011969 -0.007993 -0.003447 0.001440 0.006387 0.011074 0.015168 0.018350 0.020345 0.020949 0.020055 0.017669 0.013919 0.009054 0.003426 -0.002532 -0.008343 -0.013524 -0.017635 -0.020317 -0.021330 -0.020581 -0.018137 -0.014225 -0.009216 -0.003592 0.002096 0.007279 0.011430 0.014110 0.015018 0.014023 0.011176 0.006714 0.001037 -0.005332 -0.011790 -0.017715 -0.022526 -0.025736 -0.027006 -0.026172 -0.023264 -0.018505 -0.012288 -0.005137 0.002338 0.009505 0.015763 0.020597 0.023630 0.024644 0.023606 0.020658 0.016106 0.010380 0.003997 -0.002490 -0.008544 -0.013688 -0.017545 -0.019865 -0.020538 -0.019597 -0.017208 -0.013643 -0.009254 -0.004435 0.000411 0.004910 0.008746 0.011679 0.013562 0.014342 0.014056 0.012818 0.010801 0.008218 0.005297 0.002265 -0.000673 -0.003346 -0.005624 -0.007426 -0.008714 -0.009491 -0.009796 -0.009690 -0.009252 -0.008565 -0.007715 -0.006776 -0.005815 -0.004883 -0.004018 -0.003243 -0.002570 -0.002002 -0.001534 -0.001157 -0.000858 -0.000627 -0.000450 -0.000317 -0.000219 -0.000148 -0.000097 -0.000061 -0.000037 -0.000021 -0.000011 -0.000006 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000025 -0.000038 -0.000056 -0.000080 -0.000115 -0.000162 -0.000225 -0.000309 -0.000420 -0.000563 -0.000749 -0.000986 -0.001288 -0.001670 -0.002148 -0.002741 -0.003470 -0.004353 -0.005406 -0.006637 -0.008044 -0.009609 -0.011298 -0.013051 -0.014791 -0.016415 -0.017803 -0.018822 -0.019337 -0.019218 -0.018357 -0.016684 -0.014172 -0.010860 -0.006849 -0.002310 0.002521 0.007359 0.011883 0.015763 0.018687 0.020390 0.020683 0.019473 0.016786 0.012766 0.007680 0.001894 -0.004149 -0.009964 -0.015069 -0.019024 -0.021478 -0.022202 -0.021116 -0.018301 -0.013999 -0.008595 -0.002583 0.003477 0.009010 0.013484 0.016459 0.017635 0.016880 0.014249 0.009977 0.004463 -0.001770 -0.008123 -0.013980 -0.018763 -0.021990 -0.023324 -0.022599 -0.019845 -0.015277 -0.009278 -0.002363 0.004875 0.011814 0.017868 0.022534 0.025440 0.026374 0.025300 0.022355 0.017832 0.012148 0.005802 -0.000672 -0.006752 -0.011976 -0.015977 -0.018508 -0.019458 -0.018851 -0.016838 -0.013672 -0.009684 -0.005244 -0.000732 0.003498 0.007144 0.009979 0.011859 0.012730 0.012620 0.011630 0.009917 0.007673 0.005108 0.002427 -0.000183 -0.002564 -0.004599 -0.006213 -0.007371 -0.008076 -0.008361 -0.008281 -0.007905 -0.007310 -0.006570 -0.005753 -0.004917 -0.004108 -0.003359 -0.002691 -0.002115 -0.001631 -0.001235 -0.000919 -0.000671 -0.000481 -0.000337 -0.000230 -0.000153 -0.000098 -0.000059 -0.000033 -0.000017 -0.000006 -0.000000 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000025 -0.000038 -0.000055 -0.000080 -0.000114 -0.000161 -0.000224 -0.000308 -0.000418 -0.000561 -0.000745 -0.000981 -0.001281 -0.001660 -0.002133 -0.002721 -0.003441 -0.004312 -0.005348 -0.006557 -0.007933 -0.009459 -0.011098 -0.012790 -0.014456 -0.015993 -0.017284 -0.018198 -0.018604 -0.018378 -0.017421 -0.015667 -0.013102 -0.009768 -0.005777 -0.001304 0.003413 0.008088 0.012404 0.016038 0.018690 0.020106 0.020112 0.018635 0.015715 0.011513 0.006305 0.000467 -0.005554 -0.011275 -0.016217 -0.019950 -0.022135 -0.022555 -0.021145 -0.017999 -0.013369 -0.007647 -0.001333 0.005014 0.010821 0.015559 0.018794 0.020231 0.019740 0.017376 0.013371 0.008116 0.002121 -0.004028 -0.009731 -0.014423 -0.017638 -0.019045 -0.018483 -0.015978 -0.011736 -0.006123 0.000367 0.007167 0.013684 0.019356 0.023704 0.026375 0.027168 0.026049 0.023149 0.018747 0.013237 0.007093 0.000820 -0.005092 -0.010207 -0.014178 -0.016773 -0.017887 -0.017541 -0.015873 -0.013116 -0.009574 -0.005589 -0.001510 0.002337 0.005677 0.008298 0.010070 0.010941 0.010938 0.010149 0.008715 0.006808 0.004613 0.002314 0.000075 -0.001965 -0.003705 -0.005080 -0.006061 -0.006652 -0.006882 -0.006802 -0.006471 -0.005957 -0.005323 -0.004629 -0.003923 -0.003246 -0.002623 -0.002073 -0.001603 -0.001214 -0.000899 -0.000651 -0.000460 -0.000316 -0.000210 -0.000133 -0.000079 -0.000042 -0.000018 -0.000003 0.000006 0.000010 0.000012 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000025 -0.000037 -0.000055 -0.000079 -0.000113 -0.000159 -0.000221 -0.000303 -0.000412 -0.000553 -0.000735 -0.000967 -0.001262 -0.001634 -0.002099 -0.002674 -0.003378 -0.004229 -0.005238 -0.006412 -0.007745 -0.009218 -0.010793 -0.012410 -0.013989 -0.015431 -0.016620 -0.017431 -0.017736 -0.017421 -0.016393 -0.014594 -0.012018 -0.008715 -0.004800 -0.000450 0.004096 0.008558 0.012626 0.015988 0.018359 0.019501 0.019258 0.017572 0.014498 0.010207 0.004985 -0.000794 -0.006683 -0.012209 -0.016906 -0.020359 -0.022245 -0.022364 -0.020665 -0.017253 -0.012386 -0.006457 0.000039 0.006551 0.012517 0.017424 0.020849 0.022507 0.022274 0.020203 0.016519 0.011598 0.005932 0.000080 -0.005383 -0.009919 -0.013083 -0.014561 -0.014200 -0.012022 -0.008222 -0.003142 0.002755 0.008939 0.014856 0.019985 0.023884 0.026226 0.026830 0.025668 0.022867 0.018686 0.013495 0.007729 0.001852 -0.003686 -0.008488 -0.012242 -0.014741 -0.015891 -0.015717 -0.014346 -0.011991 -0.008926 -0.005458 -0.001898 0.001464 0.004385 0.006683 0.008244 0.009028 0.009059 0.008420 0.007235 0.005654 0.003838 0.001944 0.000111 -0.001546 -0.002945 -0.004034 -0.004794 -0.005231 -0.005375 -0.005268 -0.004965 -0.004520 -0.003988 -0.003417 -0.002846 -0.002306 -0.001819 -0.001396 -0.001042 -0.000755 -0.000529 -0.000357 -0.000229 -0.000136 -0.000071 -0.000027 0.000002 0.000019 0.000027 0.000031 0.000031 0.000028 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000024 -0.000036 -0.000053 -0.000077 -0.000110 -0.000155 -0.000216 -0.000296 -0.000402 -0.000540 -0.000717 -0.000944 -0.001231 -0.001592 -0.002043 -0.002601 -0.003282 -0.004102 -0.005075 -0.006203 -0.007480 -0.008887 -0.010384 -0.011912 -0.013395 -0.014734 -0.015818 -0.016528 -0.016744 -0.016358 -0.015286 -0.013479 -0.010937 -0.007716 -0.003931 0.000238 0.004560 0.008761 0.012546 0.015617 0.017706 0.018595 0.018145 0.016315 0.013172 0.008894 0.003768 -0.001836 -0.007485 -0.012721 -0.017097 -0.020221 -0.021792 -0.021630 -0.019698 -0.016108 -0.011122 -0.005126 0.001400 0.007921 0.013901 0.018847 0.022359 0.024166 0.024155 0.022377 0.019047 0.014520 0.009260 0.003792 -0.001346 -0.005655 -0.008720 -0.010250 -0.010107 -0.008311 -0.005041 -0.000613 0.004552 0.009968 0.015136 0.019586 0.022923 0.024860 0.025240 0.024049 0.021407 0.017555 0.012827 0.007616 0.002334 -0.002622 -0.006908 -0.010255 -0.012490 -0.013542 -0.013442 -0.012310 -0.010337 -0.007765 -0.004862 -0.001895 0.000892 0.003296 0.005169 0.006424 0.007035 0.007032 0.006491 0.005521 0.004251 0.002817 0.001344 -0.000055 -0.001293 -0.002310 -0.003073 -0.003573 -0.003822 -0.003849 -0.003693 -0.003400 -0.003014 -0.002578 -0.002129 -0.001696 -0.001300 -0.000955 -0.000667 -0.000437 -0.000260 -0.000130 -0.000039 0.000021 0.000059 0.000079 0.000088 0.000089 0.000084 0.000076 0.000067 0.000057 0.000048 0.000039 0.000031 0.000025 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000023 -0.000034 -0.000051 -0.000074 -0.000106 -0.000149 -0.000208 -0.000287 -0.000389 -0.000522 -0.000693 -0.000912 -0.001188 -0.001535 -0.001967 -0.002501 -0.003152 -0.003934 -0.004860 -0.005931 -0.007140 -0.008467 -0.009873 -0.011302 -0.012677 -0.013907 -0.014885 -0.015498 -0.015636 -0.015199 -0.014112 -0.012334 -0.009870 -0.006779 -0.003180 0.000756 0.004803 0.008701 0.012172 0.014937 0.016748 0.017410 0.016802 0.014897 0.011773 0.007611 0.002691 -0.002627 -0.007931 -0.012785 -0.016773 -0.019531 -0.020785 -0.020376 -0.018283 -0.014626 -0.009660 -0.003759 0.002619 0.008970 0.014789 0.019617 0.023085 0.024944 0.025094 0.023586 0.020623 0.016535 0.011749 0.006746 0.002016 -0.001987 -0.004892 -0.006439 -0.006507 -0.005118 -0.002435 0.001257 0.005582 0.010114 0.014415 0.018078 0.020766 0.022239 0.022376 0.021175 0.018756 0.015336 0.011212 0.006724 0.002225 -0.001953 -0.005527 -0.008284 -0.010094 -0.010914 -0.010788 -0.009830 -0.008211 -0.006139 -0.003836 -0.001520 0.000617 0.002418 0.003779 0.004642 0.005004 0.004901 0.004409 0.003621 0.002646 0.001591 0.000551 -0.000394 -0.001185 -0.001789 -0.002191 -0.002398 -0.002428 -0.002313 -0.002088 -0.001790 -0.001453 -0.001109 -0.000782 -0.000488 -0.000241 -0.000043 0.000103 0.000204 0.000264 0.000293 0.000298 0.000287 0.000266 0.000239 0.000210 0.000182 0.000154 0.000129 0.000106 0.000085 0.000068 0.000054 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000032 -0.000048 -0.000070 -0.000100 -0.000142 -0.000199 -0.000274 -0.000372 -0.000500 -0.000663 -0.000871 -0.001133 -0.001462 -0.001872 -0.002376 -0.002989 -0.003726 -0.004595 -0.005598 -0.006728 -0.007963 -0.009267 -0.010584 -0.011844 -0.012958 -0.013829 -0.014351 -0.014423 -0.013954 -0.012879 -0.011165 -0.008821 -0.005909 -0.002545 0.001107 0.004833 0.008391 0.011521 0.013969 0.015511 0.015975 0.015258 0.013349 0.010330 0.006383 0.001777 -0.003149 -0.008008 -0.012400 -0.015942 -0.018307 -0.019251 -0.018643 -0.016475 -0.012872 -0.008080 -0.002452 0.003586 0.009568 0.015036 0.019572 0.022846 0.024641 0.024871 0.023593 0.020994 0.017375 0.013121 0.008659 0.004424 0.000810 -0.001860 -0.003368 -0.003614 -0.002627 -0.000555 0.002353 0.005772 0.009340 0.012690 0.015487 0.017463 0.018434 0.018316 0.017131 0.014993 0.012101 0.008705 0.005090 0.001541 -0.001685 -0.004373 -0.006376 -0.007614 -0.008080 -0.007834 -0.006987 -0.005689 -0.004113 -0.002433 -0.000811 0.000615 0.001745 0.002519 0.002920 0.002967 0.002710 0.002221 0.001586 0.000888 0.000206 -0.000395 -0.000871 -0.001195 -0.001361 -0.001376 -0.001264 -0.001052 -0.000774 -0.000463 -0.000147 0.000148 0.000405 0.000612 0.000764 0.000860 0.000905 0.000906 0.000871 0.000810 0.000734 0.000649 0.000564 0.000482 0.000406 0.000338 0.000279 0.000227 0.000183 0.000146 0.000115 0.000089 0.000069 0.000052 0.000039 0.000029 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000019 -0.000029 -0.000044 -0.000065 -0.000094 -0.000134 -0.000188 -0.000259 -0.000352 -0.000472 -0.000626 -0.000822 -0.001068 -0.001376 -0.001758 -0.002227 -0.002797 -0.003480 -0.004284 -0.005209 -0.006248 -0.007381 -0.008571 -0.009767 -0.010903 -0.011898 -0.012661 -0.013096 -0.013113 -0.012632 -0.011594 -0.009976 -0.007792 -0.005103 -0.002019 0.001303 0.004668 0.007851 0.010618 0.012743 0.014027 0.014321 0.013545 0.011697 0.008867 0.005229 0.001034 -0.003402 -0.007729 -0.011586 -0.014634 -0.016588 -0.017240 -0.016486 -0.014335 -0.010912 -0.006452 -0.001279 0.004221 0.009634 0.014552 0.018614 0.021536 0.023139 0.023360 0.022259 0.020009 0.016881 0.013208 0.009361 0.005706 0.002573 0.000224 -0.001169 -0.001537 -0.000917 0.000557 0.002670 0.005154 0.007716 0.010066 0.011951 0.013176 0.013620 0.013246 0.012099 0.010294 0.008005 0.005439 0.002818 0.000352 -0.001779 -0.003441 -0.004554 -0.005099 -0.005108 -0.004660 -0.003867 -0.002859 -0.001770 -0.000724 0.000172 0.000845 0.001253 0.001386 0.001269 0.000950 0.000494 -0.000026 -0.000536 -0.000973 -0.001287 -0.001450 -0.001449 -0.001292 -0.001003 -0.000613 -0.000163 0.000308 0.000764 0.001174 0.001516 0.001776 0.001949 0.002036 0.002046 0.001988 0.001878 0.001729 0.001556 0.001372 0.001187 0.001011 0.000849 0.000704 0.000578 0.000471 0.000380 0.000303 0.000240 0.000188 0.000146 0.000111 0.000084 0.000063 0.000047 0.000034 0.000025 0.000018 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000017 -0.000026 -0.000039 -0.000059 -0.000086 -0.000124 -0.000175 -0.000242 -0.000329 -0.000441 -0.000584 -0.000765 -0.000992 -0.001276 -0.001626 -0.002056 -0.002577 -0.003200 -0.003930 -0.004769 -0.005708 -0.006728 -0.007794 -0.008861 -0.009866 -0.010737 -0.011391 -0.011744 -0.011716 -0.011238 -0.010261 -0.008769 -0.006778 -0.004350 -0.001588 0.001365 0.004332 0.007112 0.009499 0.011295 0.012330 0.012483 0.011692 0.009967 0.007399 0.004153 0.000458 -0.003404 -0.007123 -0.010384 -0.012900 -0.014431 -0.014812 -0.013968 -0.011924 -0.008806 -0.004830 -0.000286 0.004488 0.009136 0.013314 0.016724 0.019138 0.020422 0.020539 0.019558 0.017638 0.015013 0.011967 0.008803 0.005815 0.003258 0.001328 0.000141 -0.000270 0.000046 0.000966 0.002311 0.003868 0.005417 0.006752 0.007706 0.008162 0.008071 0.007443 0.006351 0.004913 0.003279 0.001612 0.000068 -0.001221 -0.002158 -0.002692 -0.002820 -0.002584 -0.002060 -0.001349 -0.000565 0.000183 0.000796 0.001203 0.001360 0.001254 0.000906 0.000363 -0.000309 -0.001029 -0.001715 -0.002291 -0.002695 -0.002885 -0.002840 -0.002565 -0.002084 -0.001440 -0.000687 0.000117 0.000915 0.001656 0.002298 0.002814 0.003189 0.003417 0.003508 0.003477 0.003343 0.003131 0.002863 0.002563 0.002250 0.001940 0.001647 0.001378 0.001138 0.000931 0.000754 0.000605 0.000482 0.000381 0.000298 0.000231 0.000177 0.000134 0.000100 0.000074 0.000054 0.000039 0.000028 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000005 -0.000008 -0.000014 -0.000022 -0.000035 -0.000053 -0.000078 -0.000113 -0.000160 -0.000222 -0.000302 -0.000405 -0.000536 -0.000701 -0.000908 -0.001164 -0.001480 -0.001867 -0.002334 -0.002890 -0.003540 -0.004285 -0.005116 -0.006013 -0.006948 -0.007876 -0.008744 -0.009486 -0.010031 -0.010306 -0.010241 -0.009779 -0.008882 -0.007540 -0.005772 -0.003638 -0.001231 0.001319 0.003857 0.006211 0.008201 0.009665 0.010462 0.010497 0.009728 0.008178 0.005935 0.003149 0.000027 -0.003189 -0.006236 -0.008854 -0.010807 -0.011910 -0.012041 -0.011159 -0.009304 -0.006601 -0.003244 0.000516 0.004395 0.008103 0.011369 0.013966 0.015730 0.016576 0.016501 0.015584 0.013970 0.011860 0.009480 0.007065 0.004828 0.002945 0.001537 0.000659 0.000303 0.000402 0.000840 0.001473 0.002145 0.002708 0.003044 0.003072 0.002761 0.002133 0.001253 0.000223 -0.000834 -0.001789 -0.002526 -0.002954 -0.003020 -0.002712 -0.002067 -0.001159 -0.000092 0.001009 0.002020 0.002824 0.003331 0.003482 0.003255 0.002668 0.001775 0.000659 -0.000577 -0.001820 -0.002958 -0.003890 -0.004537 -0.004847 -0.004798 -0.004401 -0.003692 -0.002734 -0.001604 -0.000387 0.000834 0.001982 0.002995 0.003827 0.004452 0.004859 0.005058 0.005068 0.004918 0.004641 0.004274 0.003849 0.003397 0.002944 0.002509 0.002106 0.001745 0.001428 0.001157 0.000929 0.000740 0.000585 0.000459 0.000356 0.000274 0.000208 0.000157 0.000116 0.000085 0.000061 0.000043 0.000030 0.000021 0.000014 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000011 -0.000018 -0.000030 -0.000046 -0.000069 -0.000101 -0.000144 -0.000200 -0.000273 -0.000366 -0.000484 -0.000631 -0.000815 -0.001042 -0.001321 -0.001661 -0.002070 -0.002555 -0.003120 -0.003764 -0.004479 -0.005248 -0.006043 -0.006827 -0.007551 -0.008161 -0.008595 -0.008792 -0.008696 -0.008260 -0.007458 -0.006284 -0.004763 -0.002948 -0.000924 0.001197 0.003283 0.005189 0.006772 0.007898 0.008463 0.008398 0.007681 0.006344 0.004474 0.002204 -0.000290 -0.002806 -0.005133 -0.007068 -0.008436 -0.009107 -0.009007 -0.008128 -0.006529 -0.004329 -0.001701 0.001149 0.003996 0.006622 0.008835 0.010485 0.011478 0.011786 0.011443 0.010541 0.009214 0.007626 0.005948 0.004341 0.002935 0.001821 0.001039 0.000579 0.000386 0.000371 0.000422 0.000425 0.000280 -0.000087 -0.000711 -0.001581 -0.002643 -0.003802 -0.004935 -0.005910 -0.006595 -0.006882 -0.006699 -0.006018 -0.004866 -0.003317 -0.001492 0.000457 0.002360 0.004047 0.005367 0.006202 0.006480 0.006178 0.005328 0.004007 0.002335 0.000458 -0.001466 -0.003278 -0.004832 -0.006010 -0.006730 -0.006950 -0.006667 -0.005922 -0.004786 -0.003358 -0.001748 -0.000073 0.001558 0.003051 0.004331 0.005349 0.006078 0.006518 0.006685 0.006613 0.006344 0.005925 0.005403 0.004822 0.004221 0.003629 0.003070 0.002559 0.002106 0.001714 0.001381 0.001103 0.000874 0.000687 0.000536 0.000414 0.000317 0.000240 0.000179 0.000132 0.000096 0.000068 0.000048 0.000033 0.000022 0.000015 0.000010 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000015 -0.000025 -0.000039 -0.000060 -0.000088 -0.000126 -0.000177 -0.000241 -0.000324 -0.000427 -0.000556 -0.000715 -0.000912 -0.001152 -0.001442 -0.001790 -0.002201 -0.002676 -0.003215 -0.003809 -0.004443 -0.005092 -0.005725 -0.006301 -0.006775 -0.007096 -0.007215 -0.007090 -0.006687 -0.005989 -0.004997 -0.003737 -0.002260 -0.000638 0.001034 0.002649 0.004094 0.005257 0.006043 0.006377 0.006222 0.005575 0.004478 0.003011 0.001293 -0.000534 -0.002312 -0.003886 -0.005113 -0.005880 -0.006116 -0.005796 -0.004948 -0.003648 -0.002011 -0.000187 0.001666 0.003385 0.004828 0.005886 0.006491 0.006626 0.006321 0.005652 0.004727 0.003671 0.002613 0.001667 0.000918 0.000414 0.000155 0.000098 0.000165 0.000247 0.000229 0.000001 -0.000525 -0.001397 -0.002620 -0.004143 -0.005867 -0.007654 -0.009333 -0.010727 -0.011667 -0.012014 -0.011677 -0.010625 -0.008892 -0.006578 -0.003843 -0.000888 0.002056 0.004758 0.007003 0.008614 0.009472 0.009522 0.008777 0.007319 0.005286 0.002859 0.000245 -0.002342 -0.004698 -0.006649 -0.008058 -0.008841 -0.008964 -0.008447 -0.007358 -0.005803 -0.003915 -0.001838 0.000281 0.002308 0.004132 0.005668 0.006860 0.007687 0.008152 0.008284 0.008128 0.007740 0.007179 0.006505 0.005771 0.005022 0.004294 0.003614 0.002999 0.002457 0.001991 0.001598 0.001271 0.001003 0.000786 0.000611 0.000471 0.000359 0.000271 0.000202 0.000148 0.000107 0.000076 0.000053 0.000036 0.000024 0.000016 0.000010 0.000007 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000012 -0.000020 -0.000033 -0.000051 -0.000075 -0.000109 -0.000152 -0.000208 -0.000279 -0.000367 -0.000477 -0.000611 -0.000776 -0.000975 -0.001215 -0.001500 -0.001834 -0.002217 -0.002647 -0.003116 -0.003610 -0.004109 -0.004587 -0.005010 -0.005343 -0.005548 -0.005588 -0.005434 -0.005066 -0.004475 -0.003672 -0.002683 -0.001553 -0.000345 0.000867 0.002000 0.002972 0.003707 0.004145 0.004248 0.004004 0.003433 0.002585 0.001537 0.000387 -0.000754 -0.001777 -0.002579 -0.003083 -0.003238 -0.003033 -0.002496 -0.001688 -0.000705 0.000341 0.001328 0.002140 0.002683 0.002891 0.002739 0.002246 0.001471 0.000509 -0.000521 -0.001494 -0.002290 -0.002813 -0.003005 -0.002855 -0.002402 -0.001734 -0.000978 -0.000288 0.000177 0.000269 -0.000125 -0.001070 -0.002567 -0.004554 -0.006902 -0.009425 -0.011903 -0.014092 -0.015759 -0.016699 -0.016765 -0.015880 -0.014048 -0.011361 -0.007991 -0.004173 -0.000189 0.003661 0.007086 0.009827 0.011686 0.012540 0.012353 0.011173 0.009129 0.006415 0.003273 -0.000034 -0.003239 -0.006099 -0.008410 -0.010020 -0.010842 -0.010854 -0.010098 -0.008668 -0.006704 -0.004370 -0.001845 0.000697 0.003100 0.005235 0.007007 0.008358 0.009269 0.009751 0.009841 0.009599 0.009090 0.008390 0.007566 0.006682 0.005790 0.004931 0.004135 0.003419 0.002792 0.002256 0.001805 0.001432 0.001127 0.000881 0.000683 0.000525 0.000400 0.000301 0.000223 0.000163 0.000117 0.000083 0.000057 0.000039 0.000026 0.000017 0.000011 0.000007 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000009 -0.000016 -0.000027 -0.000042 -0.000063 -0.000091 -0.000128 -0.000175 -0.000234 -0.000306 -0.000396 -0.000505 -0.000637 -0.000795 -0.000983 -0.001204 -0.001459 -0.001748 -0.002067 -0.002409 -0.002761 -0.003107 -0.003426 -0.003693 -0.003882 -0.003967 -0.003925 -0.003740 -0.003404 -0.002920 -0.002304 -0.001586 -0.000806 -0.000015 0.000731 0.001377 0.001870 0.002170 0.002254 0.002117 0.001778 0.001276 0.000672 0.000038 -0.000547 -0.001004 -0.001270 -0.001299 -0.001075 -0.000613 0.000039 0.000804 0.001580 0.002257 0.002722 0.002879 0.002658 0.002027 0.000999 -0.000366 -0.001965 -0.003660 -0.005292 -0.006696 -0.007725 -0.008266 -0.008252 -0.007680 -0.006609 -0.005163 -0.003516 -0.001882 -0.000487 0.000454 0.000760 0.000310 -0.000941 -0.002956 -0.005609 -0.008697 -0.011956 -0.015085 -0.017773 -0.019730 -0.020720 -0.020581 -0.019248 -0.016758 -0.013255 -0.008973 -0.004219 0.000655 0.005282 0.009318 0.012465 0.014506 0.015317 0.014877 0.013268 0.010665 0.007313 0.003510 -0.000429 -0.004192 -0.007496 -0.010113 -0.011879 -0.012708 -0.012589 -0.011584 -0.009815 -0.007452 -0.004692 -0.001743 0.001196 0.003945 0.006364 0.008348 0.009837 0.010816 0.011301 0.011342 0.011008 0.010379 0.009540 0.008571 0.007542 0.006514 0.005530 0.004624 0.003813 0.003106 0.002503 0.001999 0.001582 0.001243 0.000970 0.000750 0.000576 0.000438 0.000329 0.000244 0.000178 0.000128 0.000090 0.000062 0.000042 0.000028 0.000018 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000003 -0.000006 -0.000012 -0.000021 -0.000034 -0.000051 -0.000075 -0.000104 -0.000142 -0.000189 -0.000246 -0.000315 -0.000398 -0.000497 -0.000614 -0.000751 -0.000907 -0.001084 -0.001278 -0.001486 -0.001700 -0.001909 -0.002100 -0.002259 -0.002367 -0.002408 -0.002369 -0.002240 -0.002019 -0.001709 -0.001326 -0.000891 -0.000438 -0.000002 0.000377 0.000661 0.000820 0.000833 0.000694 0.000415 0.000026 -0.000424 -0.000875 -0.001257 -0.001500 -0.001541 -0.001336 -0.000863 -0.000133 0.000812 0.001892 0.003002 0.004012 0.004787 0.005195 0.005125 0.004504 0.003304 0.001554 -0.000658 -0.003191 -0.005857 -0.008442 -0.010722 -0.012489 -0.013573 -0.013860 -0.013315 -0.011982 -0.009989 -0.007537 -0.004889 -0.002338 -0.000181 0.001307 0.001915 0.001508 0.000054 -0.002371 -0.005589 -0.009329 -0.013255 -0.016992 -0.020166 -0.022435 -0.023530 -0.023276 -0.021615 -0.018614 -0.014459 -0.009440 -0.003928 0.001663 0.006909 0.011418 0.014860 0.017001 0.017717 0.017005 0.014977 0.011848 0.007912 0.003514 -0.000982 -0.005223 -0.008897 -0.011754 -0.013622 -0.014417 -0.014139 -0.012873 -0.010766 -0.008018 -0.004854 -0.001510 0.001791 0.004853 0.007522 0.009687 0.011289 0.012314 0.012788 0.012770 0.012341 0.011591 0.010617 0.009507 0.008341 0.007183 0.006082 0.005073 0.004174 0.003393 0.002730 0.002176 0.001720 0.001349 0.001050 0.000812 0.000622 0.000472 0.000355 0.000263 0.000192 0.000137 0.000097 0.000066 0.000045 0.000029 0.000019 0.000012 0.000008 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000009 -0.000016 -0.000027 -0.000041 -0.000059 -0.000082 -0.000111 -0.000145 -0.000187 -0.000236 -0.000293 -0.000360 -0.000436 -0.000521 -0.000614 -0.000713 -0.000814 -0.000911 -0.000998 -0.001065 -0.001102 -0.001099 -0.001047 -0.000939 -0.000773 -0.000552 -0.000286 0.000006 0.000301 0.000566 0.000768 0.000874 0.000853 0.000687 0.000367 -0.000098 -0.000679 -0.001330 -0.001985 -0.002570 -0.003000 -0.003195 -0.003086 -0.002626 -0.001799 -0.000624 0.000838 0.002484 0.004178 0.005755 0.007040 0.007859 0.008061 0.007535 0.006227 0.004147 0.001381 -0.001915 -0.005521 -0.009172 -0.012580 -0.015459 -0.017558 -0.018682 -0.018720 -0.017657 -0.015585 -0.012692 -0.009255 -0.005613 -0.002138 0.000803 0.002885 0.003857 0.003574 0.002012 -0.000724 -0.004408 -0.008712 -0.013233 -0.017532 -0.021176 -0.023778 -0.025035 -0.024760 -0.022902 -0.019548 -0.014923 -0.009363 -0.003292 0.002824 0.008511 0.013339 0.016952 0.019102 0.019668 0.018664 0.016230 0.012617 0.008161 0.003248 -0.001716 -0.006346 -0.010304 -0.013324 -0.015230 -0.015942 -0.015477 -0.013936 -0.011495 -0.008377 -0.004837 -0.001133 0.002492 0.005827 0.008707 0.011020 0.012705 0.013753 0.014198 0.014111 0.013580 0.012710 0.011604 0.010360 0.009065 0.007787 0.006579 0.005475 0.004497 0.003649 0.002931 0.002332 0.001841 0.001442 0.001121 0.000866 0.000663 0.000503 0.000377 0.000279 0.000204 0.000146 0.000103 0.000071 0.000047 0.000031 0.000020 0.000013 0.000008 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000003 -0.000007 -0.000012 -0.000021 -0.000031 -0.000045 -0.000061 -0.000081 -0.000104 -0.000130 -0.000160 -0.000192 -0.000227 -0.000263 -0.000298 -0.000329 -0.000352 -0.000361 -0.000351 -0.000313 -0.000241 -0.000126 0.000036 0.000248 0.000507 0.000804 0.001124 0.001443 0.001730 0.001950 0.002064 0.002035 0.001831 0.001432 0.000833 0.000048 -0.000885 -0.001907 -0.002937 -0.003879 -0.004627 -0.005076 -0.005132 -0.004727 -0.003824 -0.002433 -0.000610 0.001538 0.003856 0.006151 0.008207 0.009800 0.010722 0.010803 0.009927 0.008055 0.005233 0.001594 -0.002642 -0.007186 -0.011702 -0.015834 -0.019238 -0.021622 -0.022767 -0.022561 -0.021010 -0.018240 -0.014499 -0.010127 -0.005537 -0.001169 0.002546 0.005231 0.006604 0.006503 0.004909 0.001950 -0.002108 -0.006887 -0.011930 -0.016740 -0.020833 -0.023781 -0.025254 -0.025052 -0.023126 -0.019581 -0.014670 -0.008770 -0.002345 0.004094 0.010039 0.015026 0.018680 0.020747 0.021111 0.019799 0.016977 0.012930 0.008027 0.002691 -0.002642 -0.007560 -0.011706 -0.014805 -0.016680 -0.017260 -0.016575 -0.014749 -0.011978 -0.008512 -0.004627 -0.000603 0.003302 0.006865 0.009915 0.012336 0.014071 0.015116 0.015516 0.015347 0.014712 0.013721 0.012488 0.011119 0.009704 0.008317 0.007012 0.005825 0.004775 0.003869 0.003103 0.002466 0.001944 0.001521 0.001181 0.000911 0.000697 0.000528 0.000396 0.000293 0.000214 0.000153 0.000108 0.000074 0.000050 0.000033 0.000021 0.000014 0.000009 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000005 -0.000009 -0.000015 -0.000023 -0.000032 -0.000042 -0.000053 -0.000065 -0.000077 -0.000088 -0.000097 -0.000101 -0.000098 -0.000085 -0.000056 -0.000006 0.000073 0.000187 0.000345 0.000552 0.000815 0.001133 0.001502 0.001912 0.002343 0.002767 0.003149 0.003446 0.003610 0.003596 0.003361 0.002875 0.002126 0.001120 -0.000108 -0.001496 -0.002954 -0.004370 -0.005617 -0.006562 -0.007076 -0.007052 -0.006419 -0.005147 -0.003267 -0.000865 0.001910 0.004856 0.007731 0.010271 0.012208 0.013301 0.013358 0.012258 0.009973 0.006574 0.002239 -0.002761 -0.008077 -0.013309 -0.018041 -0.021878 -0.024490 -0.025636 -0.025200 -0.023202 -0.019802 -0.015293 -0.010073 -0.004615 0.000577 0.005017 0.008283 0.010060 0.010172 0.008602 0.005496 0.001149 -0.004020 -0.009507 -0.014770 -0.019282 -0.022581 -0.024312 -0.024265 -0.022390 -0.018806 -0.013789 -0.007742 -0.001164 0.005404 0.011426 0.016417 0.019990 0.021888 0.022000 0.020373 0.017192 0.012769 0.007502 0.001841 -0.003753 -0.008851 -0.013085 -0.016175 -0.017949 -0.018346 -0.017412 -0.015291 -0.012200 -0.008410 -0.004217 0.000084 0.004220 0.007963 0.011135 0.013623 0.015374 0.016391 0.016726 0.016465 0.015720 0.014611 0.013258 0.011772 0.010249 0.008765 0.007375 0.006115 0.005005 0.004050 0.003244 0.002574 0.002027 0.001584 0.001229 0.000946 0.000723 0.000547 0.000410 0.000303 0.000221 0.000159 0.000112 0.000077 0.000052 0.000034 0.000022 0.000014 0.000009 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000015 -0.000020 -0.000025 -0.000028 -0.000030 -0.000028 -0.000021 -0.000007 0.000018 0.000057 0.000116 0.000202 0.000321 0.000482 0.000695 0.000966 0.001303 0.001707 0.002176 0.002699 0.003258 0.003825 0.004360 0.004815 0.005137 0.005267 0.005150 0.004740 0.004007 0.002940 0.001560 -0.000083 -0.001903 -0.003787 -0.005593 -0.007163 -0.008339 -0.008969 -0.008932 -0.008148 -0.006595 -0.004314 -0.001418 0.001910 0.005429 0.008853 0.011874 0.014188 0.015520 0.015656 0.014470 0.011936 0.008147 0.003312 -0.002255 -0.008154 -0.013933 -0.019125 -0.023294 -0.026072 -0.027201 -0.026558 -0.024173 -0.020233 -0.015066 -0.009117 -0.002911 0.002998 0.008077 0.011866 0.014021 0.014353 0.012844 0.009650 0.005090 -0.000385 -0.006236 -0.011887 -0.016776 -0.020414 -0.022428 -0.022598 -0.020874 -0.017383 -0.012418 -0.006402 0.000146 0.006664 0.012598 0.017451 0.020833 0.022488 0.022316 0.020375 0.016873 0.012142 0.006601 0.000721 -0.005024 -0.010191 -0.014411 -0.017405 -0.019009 -0.019175 -0.017967 -0.015546 -0.012149 -0.008065 -0.003605 0.000923 0.005239 0.009108 0.012355 0.014867 0.016599 0.017560 0.017812 0.017450 0.016592 0.015368 0.013902 0.012311 0.010693 0.009125 0.007663 0.006343 0.005184 0.004189 0.003351 0.002656 0.002089 0.001630 0.001263 0.000972 0.000741 0.000561 0.000420 0.000310 0.000226 0.000162 0.000114 0.000079 0.000053 0.000035 0.000023 0.000015 0.000009 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000009 -0.000005 0.000003 0.000017 0.000040 0.000076 0.000127 0.000200 0.000302 0.000440 0.000623 0.000862 0.001166 0.001544 0.002001 0.002539 0.003151 0.003823 0.004528 0.005231 0.005881 0.006421 0.006784 0.006903 0.006713 0.006163 0.005220 0.003877 0.002162 0.000140 -0.002087 -0.004379 -0.006572 -0.008482 -0.009922 -0.010721 -0.010741 -0.009892 -0.008151 -0.005569 -0.002278 0.001516 0.005539 0.009468 0.012959 0.015673 0.017306 0.017625 0.016490 0.013877 0.009890 0.004761 -0.001164 -0.007447 -0.013596 -0.019104 -0.023498 -0.026383 -0.027482 -0.026667 -0.023974 -0.019605 -0.013917 -0.007391 -0.000587 0.005899 0.011498 0.015719 0.018197 0.018730 0.017297 0.014062 0.009359 0.003661 -0.002471 -0.008432 -0.013641 -0.017588 -0.019887 -0.020312 -0.018811 -0.015520 -0.010737 -0.004899 0.001463 0.007777 0.013482 0.018079 0.021180 0.022536 0.022058 0.019819 0.016044 0.011080 0.005361 -0.000631 -0.006413 -0.011541 -0.015647 -0.018462 -0.019832 -0.019726 -0.018224 -0.015504 -0.011822 -0.007479 -0.002798 0.001905 0.006345 0.010287 0.013558 0.016052 0.017730 0.018610 0.018761 0.018289 0.017317 0.015982 0.014413 0.012729 0.011029 0.009392 0.007873 0.006506 0.005310 0.004284 0.003423 0.002711 0.002129 0.001660 0.001285 0.000987 0.000752 0.000568 0.000424 0.000313 0.000228 0.000164 0.000115 0.000080 0.000054 0.000036 0.000023 0.000015 0.000010 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000002 -0.000000 0.000005 0.000015 0.000032 0.000058 0.000096 0.000150 0.000226 0.000330 0.000470 0.000656 0.000897 0.001206 0.001594 0.002069 0.002638 0.003299 0.004046 0.004859 0.005706 0.006543 0.007313 0.007946 0.008368 0.008500 0.008269 0.007616 0.006505 0.004931 0.002927 0.000567 -0.002031 -0.004710 -0.007281 -0.009539 -0.011274 -0.012293 -0.012439 -0.011614 -0.009786 -0.007011 -0.003431 0.000730 0.005173 0.009550 0.013485 0.016610 0.018597 0.019190 0.018236 0.015707 0.011712 0.006493 0.000417 -0.006052 -0.012395 -0.018075 -0.022593 -0.025532 -0.026600 -0.025661 -0.022752 -0.018087 -0.012039 -0.005110 0.002112 0.009006 0.014978 0.019515 0.022237 0.022932 0.021575 0.018335 0.013553 0.007713 0.001392 -0.004793 -0.010247 -0.014452 -0.017013 -0.017701 -0.016466 -0.013444 -0.008940 -0.003394 0.002660 0.008649 0.014015 0.018264 0.021018 0.022039 0.021252 0.018745 0.014753 0.009636 0.003837 -0.002158 -0.007867 -0.012852 -0.016752 -0.019311 -0.020393 -0.019981 -0.018173 -0.015164 -0.011222 -0.006660 -0.001809 0.003012 0.007519 0.011480 0.014726 0.017160 0.018750 0.019524 0.019561 0.018971 0.017887 0.016447 0.014786 0.013022 0.011256 0.009564 0.008003 0.006603 0.005381 0.004337 0.003461 0.002737 0.002148 0.001673 0.001293 0.000992 0.000755 0.000569 0.000425 0.000314 0.000228 0.000164 0.000116 0.000080 0.000055 0.000037 0.000024 0.000015 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 0.000001 0.000003 0.000009 0.000018 0.000034 0.000058 0.000094 0.000145 0.000216 0.000314 0.000445 0.000619 0.000847 0.001140 0.001511 0.001973 0.002536 0.003205 0.003980 0.004850 0.005794 0.006776 0.007745 0.008636 0.009373 0.009869 0.010037 0.009797 0.009081 0.007849 0.006094 0.003851 0.001201 -0.001727 -0.004762 -0.007697 -0.010306 -0.012359 -0.013643 -0.013984 -0.013268 -0.011457 -0.008601 -0.004846 -0.000427 0.004343 0.009096 0.013434 0.016966 0.019341 0.020283 0.019625 0.017329 0.013499 0.008380 0.002349 -0.004120 -0.010490 -0.016209 -0.020759 -0.023708 -0.024754 -0.023751 -0.020735 -0.015921 -0.009689 -0.002552 0.004891 0.012004 0.018182 0.022900 0.025769 0.026571 0.025279 0.022061 0.017260 0.011362 0.004948 -0.001362 -0.006971 -0.011359 -0.014132 -0.015061 -0.014099 -0.011382 -0.007215 -0.002037 0.003624 0.009203 0.014152 0.017993 0.020360 0.021032 0.019950 0.017215 0.013072 0.007887 0.002105 -0.003791 -0.009325 -0.014070 -0.017682 -0.019921 -0.020668 -0.019927 -0.017812 -0.014530 -0.010362 -0.005627 -0.000659 0.004223 0.008740 0.012664 0.015837 0.018170 0.019642 0.020289 0.020199 0.019488 0.018294 0.016758 0.015016 0.013188 0.011371 0.009642 0.008053 0.006634 0.005399 0.004346 0.003464 0.002737 0.002146 0.001669 0.001289 0.000988 0.000751 0.000566 0.000422 0.000311 0.000227 0.000163 0.000115 0.000080 0.000055 0.000037 0.000024 0.000016 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000009 0.000017 0.000030 0.000050 0.000081 0.000126 0.000188 0.000274 0.000390 0.000544 0.000747 0.001011 0.001349 0.001774 0.002301 0.002939 0.003697 0.004572 0.005554 0.006618 0.007726 0.008823 0.009836 0.010682 0.011267 0.011496 0.011277 0.010539 0.009233 0.007349 0.004922 0.002035 -0.001176 -0.004528 -0.007803 -0.010758 -0.013144 -0.014732 -0.015329 -0.014804 -0.013108 -0.010284 -0.006472 -0.001910 0.003084 0.008128 0.012813 0.016728 0.019505 0.020850 0.020580 0.018641 0.015127 0.010279 0.004466 -0.001835 -0.008085 -0.013724 -0.018229 -0.021158 -0.022201 -0.021204 -0.018198 -0.013391 -0.007161 -0.000018 0.007437 0.014571 0.020777 0.025530 0.028439 0.029285 0.028039 0.024865 0.020102 0.014232 0.007827 0.001502 -0.004156 -0.008632 -0.011543 -0.012662 -0.011947 -0.009536 -0.005727 -0.000954 0.004268 0.009388 0.013878 0.017278 0.019245 0.019576 0.018229 0.015315 0.011090 0.005921 0.000249 -0.005451 -0.010717 -0.015140 -0.018393 -0.020261 -0.020643 -0.019561 -0.017146 -0.013618 -0.009263 -0.004405 0.000624 0.005509 0.009977 0.013813 0.016868 0.019064 0.020390 0.020893 0.020666 0.019833 0.018535 0.016914 0.015105 0.013227 0.011377 0.009626 0.008025 0.006601 0.005365 0.004314 0.003435 0.002712 0.002124 0.001651 0.001274 0.000975 0.000741 0.000558 0.000416 0.000306 0.000223 0.000160 0.000114 0.000079 0.000055 0.000037 0.000025 0.000016 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000007 0.000013 0.000024 0.000040 0.000065 0.000101 0.000153 0.000224 0.000322 0.000453 0.000627 0.000855 0.001149 0.001523 0.001993 0.002574 0.003277 0.004109 0.005071 0.006151 0.007323 0.008547 0.009763 0.010896 0.011857 0.012544 0.012854 0.012689 0.011968 0.010636 0.008677 0.006123 0.003057 -0.000382 -0.004007 -0.007590 -0.010875 -0.013601 -0.015520 -0.016423 -0.016165 -0.014678 -0.011993 -0.008241 -0.003654 0.001452 0.006693 0.011652 0.015908 0.019078 0.020855 0.021036 0.019551 0.016477 0.012037 0.006590 0.000598 -0.005405 -0.010867 -0.015265 -0.018156 -0.019224 -0.018311 -0.015433 -0.010792 -0.004750 0.002195 0.009456 0.016413 0.022469 0.027110 0.029951 0.030776 0.029554 0.026444 0.021777 0.016020 0.009732 0.003508 -0.002079 -0.006534 -0.009485 -0.010719 -0.010198 -0.008058 -0.004595 -0.000229 0.004542 0.009189 0.013206 0.016163 0.017739 0.017754 0.016183 0.013149 0.008913 0.003841 -0.001635 -0.007055 -0.011974 -0.016006 -0.018849 -0.020309 -0.020308 -0.018888 -0.016192 -0.012450 -0.007954 -0.003027 0.002005 0.006835 0.011200 0.014899 0.017794 0.019821 0.020979 0.021324 0.020957 0.020004 0.018609 0.016915 0.015055 0.013145 0.011277 0.009522 0.007923 0.006508 0.005282 0.004243 0.003376 0.002663 0.002084 0.001619 0.001248 0.000955 0.000725 0.000546 0.000407 0.000300 0.000219 0.000157 0.000112 0.000078 0.000054 0.000037 0.000025 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000010 0.000018 0.000030 0.000049 0.000077 0.000118 0.000175 0.000254 0.000361 0.000505 0.000694 0.000940 0.001258 0.001662 0.002168 0.002791 0.003546 0.004440 0.005474 0.006636 0.007903 0.009230 0.010557 0.011807 0.012884 0.013682 0.014092 0.014009 0.013343 0.012032 0.010053 0.007432 0.004248 0.000638 -0.003208 -0.007058 -0.010649 -0.013708 -0.015974 -0.017223 -0.017293 -0.016098 -0.013653 -0.010074 -0.005578 -0.000474 0.004860 0.010008 0.014544 0.018078 0.020288 0.020954 0.019987 0.017442 0.013518 0.008550 0.002980 -0.002678 -0.007886 -0.012132 -0.014978 -0.016107 -0.015353 -0.012723 -0.008397 -0.002720 0.003835 0.010706 0.017298 0.023037 0.027427 0.030098 0.030839 0.029622 0.026598 0.022084 0.016528 0.010465 0.004465 -0.000926 -0.005239 -0.008121 -0.009374 -0.008969 -0.007044 -0.003885 0.000102 0.004439 0.008626 0.012187 0.014719 0.015933 0.015671 0.013926 0.010833 0.006655 0.001753 -0.003453 -0.008521 -0.013031 -0.016622 -0.019019 -0.020051 -0.019666 -0.017921 -0.014974 -0.011060 -0.006474 -0.001532 0.003444 0.008163 0.012375 0.015891 0.018591 0.020422 0.021395 0.021575 0.021066 0.020000 0.018520 0.016767 0.014872 0.012946 0.011078 0.009333 0.007753 0.006358 0.005154 0.004136 0.003288 0.002592 0.002028 0.001574 0.001213 0.000928 0.000704 0.000530 0.000395 0.000291 0.000213 0.000153 0.000109 0.000077 0.000053 0.000037 0.000025 0.000017 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000022 0.000036 0.000056 0.000087 0.000131 0.000193 0.000278 0.000392 0.000544 0.000745 0.001005 0.001340 0.001765 0.002297 0.002953 0.003747 0.004689 0.005779 0.007010 0.008354 0.009771 0.011199 0.012558 0.013750 0.014667 0.015193 0.015216 0.014639 0.013394 0.011448 0.008819 0.005580 0.001862 -0.002148 -0.006216 -0.010077 -0.013451 -0.016068 -0.017689 -0.018134 -0.017302 -0.015185 -0.011881 -0.007589 -0.002600 0.002719 0.007960 0.012701 0.016546 0.019165 0.020321 0.019904 0.017941 0.014604 0.010197 0.005131 -0.000109 -0.005008 -0.009072 -0.011875 -0.013102 -0.012580 -0.010303 -0.006430 -0.001276 0.004718 0.011026 0.017087 0.022360 0.026377 0.028787 0.029393 0.028167 0.025252 0.020948 0.015679 0.009949 0.004293 -0.000776 -0.004821 -0.007516 -0.008683 -0.008304 -0.006517 -0.003602 0.000054 0.003999 0.007761 0.010899 0.013044 0.013936 0.013445 0.011580 0.008488 0.004431 -0.000237 -0.005112 -0.009775 -0.013832 -0.016949 -0.018881 -0.019485 -0.018729 -0.016686 -0.013526 -0.009489 -0.004865 0.000033 0.004899 0.009454 0.013465 0.016760 0.019235 0.020851 0.021628 0.021639 0.020994 0.019824 0.018272 0.016477 0.014564 0.012640 0.010788 0.009069 0.007519 0.006157 0.004986 0.003997 0.003176 0.002502 0.001957 0.001519 0.001171 0.000895 0.000679 0.000511 0.000381 0.000281 0.000205 0.000148 0.000106 0.000075 0.000052 0.000036 0.000025 0.000017 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000010 0.000016 0.000025 0.000040 0.000062 0.000095 0.000141 0.000206 0.000295 0.000414 0.000572 0.000780 0.001049 0.001395 0.001834 0.002384 0.003061 0.003882 0.004857 0.005989 0.007271 0.008677 0.010169 0.011684 0.013143 0.014447 0.015485 0.016138 0.016288 0.015832 0.014693 0.012830 0.010251 0.007019 0.003258 -0.000853 -0.005084 -0.009171 -0.012831 -0.015786 -0.017788 -0.018641 -0.018224 -0.016510 -0.013572 -0.009586 -0.004821 0.000375 0.005609 0.010466 0.014553 0.017533 0.019155 0.019286 0.017927 0.015215 0.011416 0.006906 0.002132 -0.002421 -0.006286 -0.009052 -0.010409 -0.010182 -0.008348 -0.005041 -0.000541 0.004751 0.010352 0.015745 0.020430 0.023974 0.026053 0.026484 0.025243 0.022464 0.018428 0.013527 0.008231 0.003034 -0.001593 -0.005249 -0.007642 -0.008616 -0.008167 -0.006436 -0.003693 -0.000306 0.003300 0.006686 0.009448 0.011253 0.011872 0.011201 0.009270 0.006233 0.002351 -0.002033 -0.006532 -0.010752 -0.014330 -0.016961 -0.018430 -0.018619 -0.017518 -0.015217 -0.011890 -0.007783 -0.003178 0.001621 0.006323 0.010667 0.014437 0.017481 0.019708 0.021095 0.021671 0.021516 0.020743 0.019482 0.017875 0.016054 0.014141 0.012236 0.010417 0.008738 0.007231 0.005913 0.004783 0.003831 0.003042 0.002396 0.001873 0.001454 0.001120 0.000857 0.000650 0.000489 0.000365 0.000269 0.000197 0.000142 0.000102 0.000072 0.000051 0.000035 0.000024 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000011 0.000018 0.000028 0.000044 0.000067 0.000101 0.000149 0.000215 0.000306 0.000428 0.000589 0.000800 0.001074 0.001425 0.001871 0.002429 0.003117 0.003953 0.004948 0.006106 0.007423 0.008875 0.010425 0.012013 0.013560 0.014969 0.016127 0.016913 0.017205 0.016896 0.015899 0.014164 0.011689 0.008526 0.004787 0.000640 -0.003692 -0.007951 -0.011856 -0.015124 -0.017501 -0.018776 -0.018811 -0.017556 -0.015058 -0.011467 -0.007026 -0.002056 0.003067 0.007946 0.012191 0.015465 0.017504 0.018156 0.017391 0.015309 0.012138 0.008207 0.003926 -0.000262 -0.003918 -0.006653 -0.008167 -0.008281 -0.006955 -0.004297 -0.000548 0.003936 0.008723 0.013347 0.017356 0.020356 0.022055 0.022289 0.021036 0.018424 0.014708 0.010251 0.005479 0.000841 -0.003236 -0.006395 -0.008381 -0.009064 -0.008455 -0.006698 -0.004055 -0.000872 0.002453 0.005518 0.007955 0.009468 0.009864 0.009063 0.007113 0.004176 0.000511 -0.003552 -0.007647 -0.011407 -0.014498 -0.016649 -0.017671 -0.017475 -0.016068 -0.013555 -0.010116 -0.005993 -0.001464 0.003183 0.007674 0.011764 0.015261 0.018028 0.019994 0.021145 0.021522 0.021209 0.020319 0.018984 0.017338 0.015511 0.013616 0.011746 0.009974 0.008349 0.006897 0.005631 0.004550 0.003642 0.002890 0.002276 0.001779 0.001381 0.001064 0.000814 0.000618 0.000465 0.000346 0.000256 0.000187 0.000135 0.000097 0.000069 0.000048 0.000034 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000004 0.000005 0.000008 0.000012 0.000019 0.000030 0.000046 0.000070 0.000104 0.000153 0.000220 0.000311 0.000434 0.000595 0.000807 0.001081 0.001432 0.001877 0.002435 0.003125 0.003964 0.004966 0.006136 0.007471 0.008952 0.010542 0.012187 0.013809 0.015312 0.016585 0.017506 0.017951 0.017807 0.016982 0.015416 0.013095 0.010058 0.006404 0.002288 -0.002081 -0.006452 -0.010549 -0.014093 -0.016821 -0.018515 -0.019019 -0.018260 -0.016259 -0.013136 -0.009104 -0.004456 0.000458 0.005260 0.009572 0.013058 0.015447 0.016567 0.016359 0.014887 0.012335 0.008988 0.005206 0.001392 -0.002050 -0.004757 -0.006440 -0.006920 -0.006141 -0.004181 -0.001242 0.002371 0.006280 0.010074 0.013353 0.015770 0.017066 0.017095 0.015845 0.013430 0.010084 0.006134 0.001961 -0.002034 -0.005474 -0.008049 -0.009542 -0.009852 -0.009008 -0.007155 -0.004548 -0.001511 0.001588 0.004382 0.006543 0.007813 0.008029 0.007141 0.005212 0.002409 -0.001011 -0.004733 -0.008413 -0.011712 -0.014327 -0.016019 -0.016627 -0.016086 -0.014423 -0.011752 -0.008257 -0.004176 0.000224 0.004671 0.008908 0.012712 0.015910 0.018386 0.020082 0.020998 0.021183 0.020724 0.019734 0.018342 0.016677 0.014862 0.013002 0.011184 0.009473 0.007912 0.006525 0.005320 0.004294 0.003434 0.002724 0.002144 0.001676 0.001301 0.001002 0.000767 0.000581 0.000437 0.000326 0.000240 0.000175 0.000127 0.000091 0.000065 0.000046 0.000032 0.000022 0.000015 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000013 0.000020 0.000031 0.000047 0.000071 0.000106 0.000154 0.000221 0.000311 0.000432 0.000592 0.000801 0.001071 0.001417 0.001856 0.002408 0.003090 0.003922 0.004917 0.006085 0.007423 0.008915 0.010529 0.012212 0.013892 0.015476 0.016855 0.017908 0.018510 0.018545 0.017915 0.016551 0.014427 0.011569 0.008060 0.004040 -0.000298 -0.004715 -0.008945 -0.012714 -0.015758 -0.017850 -0.018820 -0.018573 -0.017105 -0.014505 -0.010952 -0.006709 -0.002095 0.002535 0.006819 0.010427 0.013084 0.014602 0.014896 0.013992 0.012032 0.009251 0.005962 0.002524 -0.000700 -0.003374 -0.005224 -0.006072 -0.005847 -0.004599 -0.002486 0.000236 0.003245 0.006190 0.008726 0.010551 0.011443 0.011280 0.010052 0.007867 0.004932 0.001538 -0.001981 -0.005273 -0.008017 -0.009946 -0.010886 -0.010767 -0.009633 -0.007634 -0.005014 -0.002078 0.000839 0.003405 0.005330 0.006394 0.006467 0.005524 0.003643 0.000997 -0.002164 -0.005540 -0.008809 -0.011663 -0.013828 -0.015096 -0.015334 -0.014500 -0.012636 -0.009864 -0.006370 -0.002385 0.001837 0.006040 0.009989 0.013481 0.016365 0.018541 0.019969 0.020657 0.020662 0.020073 0.019001 0.017572 0.015908 0.014122 0.012314 0.010563 0.008926 0.007440 0.006125 0.004988 0.004021 0.003213 0.002547 0.002005 0.001567 0.001216 0.000937 0.000716 0.000543 0.000408 0.000303 0.000223 0.000163 0.000118 0.000084 0.000060 0.000042 0.000030 0.000021 0.000014 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000008 0.000013 0.000020 0.000031 0.000048 0.000071 0.000105 0.000153 0.000218 0.000307 0.000425 0.000581 0.000784 0.001047 0.001384 0.001812 0.002350 0.003017 0.003831 0.004810 0.005961 0.007287 0.008773 0.010392 0.012096 0.013817 0.015466 0.016938 0.018114 0.018872 0.019093 0.018673 0.017536 0.015646 0.013014 0.009705 0.005842 0.001603 -0.002793 -0.007092 -0.011027 -0.014336 -0.016789 -0.018204 -0.018466 -0.017546 -0.015503 -0.012481 -0.008709 -0.004474 -0.000105 0.004059 0.007696 0.010533 0.012368 0.013093 0.012700 0.011288 0.009045 0.006235 0.003168 0.000169 -0.002457 -0.004456 -0.005649 -0.005954 -0.005392 -0.004083 -0.002231 -0.000099 0.002018 0.003831 0.005087 0.005600 0.005269 0.004092 0.002165 -0.000327 -0.003135 -0.005967 -0.008526 -0.010541 -0.011796 -0.012155 -0.011579 -0.010128 -0.007957 -0.005297 -0.002434 0.000328 0.002694 0.004411 0.005297 0.005252 0.004275 0.002457 -0.000024 -0.002925 -0.005964 -0.008843 -0.011279 -0.013033 -0.013922 -0.013843 -0.012772 -0.010766 -0.007951 -0.004514 -0.000675 0.003325 0.007251 0.010885 0.014050 0.016611 0.018489 0.019655 0.020128 0.019969 0.019269 0.018137 0.016691 0.015046 0.013308 0.011568 0.009896 0.008343 0.006941 0.005706 0.004640 0.003737 0.002984 0.002365 0.001860 0.001453 0.001127 0.000868 0.000663 0.000502 0.000377 0.000280 0.000206 0.000150 0.000108 0.000077 0.000055 0.000039 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000020 0.000031 0.000047 0.000070 0.000103 0.000149 0.000213 0.000298 0.000412 0.000562 0.000757 0.001010 0.001335 0.001747 0.002266 0.002911 0.003700 0.004651 0.005774 0.007072 0.008537 0.010144 0.011850 0.013592 0.015288 0.016837 0.018125 0.019031 0.019437 0.019235 0.018344 0.016716 0.014347 0.011287 0.007639 0.003560 -0.000747 -0.005046 -0.009080 -0.012595 -0.015359 -0.017180 -0.017930 -0.017553 -0.016079 -0.013621 -0.010368 -0.006577 -0.002544 0.001414 0.004991 0.007918 0.009985 0.011063 0.011114 0.010197 0.008455 0.006102 0.003403 0.000639 -0.001915 -0.004025 -0.005517 -0.006299 -0.006367 -0.005800 -0.004755 -0.003440 -0.002093 -0.000948 -0.000212 -0.000036 -0.000497 -0.001593 -0.003237 -0.005270 -0.007478 -0.009618 -0.011442 -0.012730 -0.013314 -0.013097 -0.012069 -0.010305 -0.007962 -0.005261 -0.002464 0.000152 0.002330 0.003853 0.004574 0.004423 0.003421 0.001671 -0.000648 -0.003302 -0.006025 -0.008543 -0.010602 -0.011990 -0.012554 -0.012215 -0.010966 -0.008876 -0.006075 -0.002745 0.000904 0.004648 0.008269 0.011573 0.014402 0.016643 0.018230 0.019147 0.019424 0.019122 0.018332 0.017160 0.015718 0.014111 0.012438 0.010779 0.009198 0.007738 0.006427 0.005275 0.004285 0.003448 0.002752 0.002179 0.001713 0.001338 0.001037 0.000798 0.000610 0.000461 0.000345 0.000256 0.000188 0.000136 0.000098 0.000070 0.000049 0.000035 0.000024 0.000017 0.000012 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000019 0.000030 0.000045 0.000068 0.000100 0.000144 0.000205 0.000286 0.000395 0.000537 0.000724 0.000965 0.001274 0.001667 0.002162 0.002779 0.003535 0.004449 0.005533 0.006792 0.008220 0.009797 0.011485 0.013229 0.014952 0.016559 0.017943 0.018986 0.019570 0.019588 0.018952 0.017604 0.015528 0.012756 0.009372 0.005513 0.001359 -0.002870 -0.006934 -0.010588 -0.013601 -0.015778 -0.016976 -0.017118 -0.016207 -0.014322 -0.011620 -0.008318 -0.004683 -0.001003 0.002433 0.005363 0.007576 0.008927 0.009353 0.008873 0.007590 0.005671 0.003334 0.000822 -0.001626 -0.003796 -0.005521 -0.006701 -0.007310 -0.007393 -0.007060 -0.006469 -0.005803 -0.005246 -0.004959 -0.005060 -0.005607 -0.006591 -0.007935 -0.009506 -0.011124 -0.012591 -0.013707 -0.014303 -0.014254 -0.013500 -0.012056 -0.010012 -0.007525 -0.004805 -0.002091 0.000370 0.002356 0.003685 0.004242 0.003986 0.002956 0.001267 -0.000904 -0.003331 -0.005767 -0.007963 -0.009690 -0.010765 -0.011061 -0.010519 -0.009151 -0.007032 -0.004295 -0.001115 0.002309 0.005770 0.009071 0.012038 0.014533 0.016460 0.017771 0.018460 0.018561 0.018139 0.017282 0.016093 0.014673 0.013122 0.011527 0.009962 0.008481 0.007121 0.005905 0.004841 0.003929 0.003159 0.002519 0.001994 0.001566 0.001222 0.000947 0.000728 0.000555 0.000420 0.000314 0.000232 0.000170 0.000123 0.000088 0.000063 0.000044 0.000031 0.000022 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000007 0.000012 0.000018 0.000028 0.000043 0.000065 0.000095 0.000137 0.000194 0.000271 0.000374 0.000509 0.000684 0.000912 0.001203 0.001574 0.002042 0.002626 0.003344 0.004213 0.005248 0.006456 0.007833 0.009364 0.011018 0.012744 0.014473 0.016119 0.017578 0.018741 0.019492 0.019723 0.019342 0.018284 0.016521 0.014068 0.010989 0.007399 0.003458 -0.000636 -0.004659 -0.008380 -0.011574 -0.014044 -0.015636 -0.016257 -0.015883 -0.014564 -0.012421 -0.009636 -0.006443 -0.003101 0.000124 0.002982 0.005261 0.006808 0.007537 0.007436 0.006569 0.005059 0.003083 0.000840 -0.001460 -0.003626 -0.005502 -0.006982 -0.008023 -0.008637 -0.008896 -0.008910 -0.008813 -0.008743 -0.008819 -0.009129 -0.009713 -0.010557 -0.011595 -0.012715 -0.013774 -0.014613 -0.015079 -0.015047 -0.014432 -0.013209 -0.011416 -0.009152 -0.006574 -0.003878 -0.001282 0.000998 0.002772 0.003894 0.004278 0.003908 0.002841 0.001198 -0.000845 -0.003074 -0.005259 -0.007173 -0.008617 -0.009432 -0.009516 -0.008828 -0.007394 -0.005295 -0.002665 0.000330 0.003503 0.006666 0.009639 0.012271 0.014441 0.016072 0.017128 0.017610 0.017560 0.017042 0.016143 0.014956 0.013577 0.012097 0.010594 0.009131 0.007757 0.006502 0.005385 0.004410 0.003576 0.002874 0.002290 0.001811 0.001422 0.001109 0.000858 0.000659 0.000502 0.000379 0.000283 0.000209 0.000152 0.000110 0.000078 0.000056 0.000039 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000011 0.000017 0.000027 0.000041 0.000061 0.000089 0.000129 0.000183 0.000255 0.000351 0.000477 0.000641 0.000853 0.001126 0.001473 0.001911 0.002458 0.003132 0.003951 0.004930 0.006076 0.007391 0.008863 0.010465 0.012154 0.013869 0.015530 0.017045 0.018306 0.019206 0.019637 0.019504 0.018737 0.017296 0.015182 0.012439 0.009161 0.005484 0.001586 -0.002330 -0.006047 -0.009349 -0.012040 -0.013963 -0.015008 -0.015130 -0.014350 -0.012756 -0.010498 -0.007772 -0.004810 -0.001852 0.000868 0.003143 0.004815 0.005779 0.006001 0.005507 0.004383 0.002764 0.000814 -0.001292 -0.003385 -0.005319 -0.006990 -0.008337 -0.009350 -0.010064 -0.010548 -0.010894 -0.011197 -0.011543 -0.011989 -0.012562 -0.013244 -0.013980 -0.014678 -0.015227 -0.015505 -0.015402 -0.014831 -0.013746 -0.012148 -0.010094 -0.007693 -0.005096 -0.002486 -0.000057 0.002003 0.003536 0.004429 0.004622 0.004124 0.003003 0.001387 -0.000551 -0.002612 -0.004582 -0.006258 -0.007466 -0.008072 -0.007994 -0.007211 -0.005757 -0.003720 -0.001230 0.001555 0.004462 0.007320 0.009968 0.012275 0.014138 0.015494 0.016318 0.016621 0.016446 0.015857 0.014937 0.013772 0.012452 0.011056 0.009654 0.008301 0.007039 0.005892 0.004874 0.003989 0.003232 0.002596 0.002067 0.001634 0.001282 0.000998 0.000772 0.000592 0.000450 0.000339 0.000253 0.000186 0.000136 0.000098 0.000069 0.000049 0.000034 0.000024 0.000016 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000010 0.000016 0.000025 0.000038 0.000057 0.000083 0.000120 0.000170 0.000237 0.000325 0.000442 0.000594 0.000791 0.001044 0.001365 0.001772 0.002280 0.002908 0.003672 0.004588 0.005665 0.006908 0.008307 0.009843 0.011477 0.013158 0.014814 0.016360 0.017698 0.018724 0.019335 0.019436 0.018952 0.017833 0.016066 0.013679 0.010743 0.007374 0.003724 -0.000023 -0.003666 -0.007003 -0.009842 -0.012023 -0.013427 -0.013990 -0.013707 -0.012637 -0.010896 -0.008646 -0.006088 -0.003437 -0.000907 0.001304 0.003037 0.004177 0.004666 0.004504 0.003743 0.002479 0.000842 -0.001023 -0.002971 -0.004869 -0.006615 -0.008138 -0.009409 -0.010434 -0.011248 -0.011905 -0.012465 -0.012983 -0.013496 -0.014015 -0.014522 -0.014970 -0.015288 -0.015393 -0.015197 -0.014624 -0.013625 -0.012182 -0.010321 -0.008114 -0.005672 -0.003141 -0.000689 0.001513 0.003308 0.004566 0.005203 0.005186 0.004541 0.003350 0.001742 -0.000116 -0.002037 -0.003827 -0.005305 -0.006320 -0.006761 -0.006567 -0.005731 -0.004296 -0.002352 -0.000025 0.002535 0.005171 0.007726 0.010062 0.012061 0.013639 0.014746 0.015367 0.015519 0.015245 0.014610 0.013690 0.012566 0.011317 0.010016 0.008722 0.007485 0.006336 0.005297 0.004378 0.003581 0.002901 0.002328 0.001853 0.001464 0.001147 0.000893 0.000689 0.000528 0.000401 0.000302 0.000225 0.000165 0.000120 0.000086 0.000061 0.000043 0.000030 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000014 0.000023 0.000035 0.000052 0.000077 0.000110 0.000156 0.000218 0.000299 0.000406 0.000546 0.000727 0.000959 0.001255 0.001629 0.002096 0.002675 0.003382 0.004231 0.005234 0.006397 0.007714 0.009170 0.010734 0.012362 0.013991 0.015545 0.016934 0.018062 0.018829 0.019143 0.018925 0.018118 0.016698 0.014674 0.012101 0.009069 0.005711 0.002188 -0.001318 -0.004619 -0.007532 -0.009897 -0.011588 -0.012527 -0.012687 -0.012100 -0.010850 -0.009068 -0.006923 -0.004603 -0.002301 -0.000202 0.001538 0.002799 0.003507 0.003638 0.003215 0.002302 0.000996 -0.000586 -0.002321 -0.004093 -0.005802 -0.007375 -0.008766 -0.009960 -0.010965 -0.011804 -0.012509 -0.013109 -0.013624 -0.014054 -0.014381 -0.014567 -0.014560 -0.014299 -0.013727 -0.012799 -0.011493 -0.009817 -0.007816 -0.005570 -0.003192 -0.000818 0.001400 0.003316 0.004798 0.005746 0.006102 0.005856 0.005050 0.003774 0.002157 0.000358 -0.001448 -0.003087 -0.004400 -0.005259 -0.005572 -0.005298 -0.004440 -0.003052 -0.001222 0.000928 0.003259 0.005627 0.007892 0.009932 0.011647 0.012967 0.013855 0.014303 0.014332 0.013986 0.013328 0.012427 0.011359 0.010194 0.008994 0.007814 0.006693 0.005658 0.004726 0.003904 0.003192 0.002584 0.002074 0.001650 0.001302 0.001020 0.000792 0.000611 0.000467 0.000354 0.000266 0.000198 0.000145 0.000106 0.000076 0.000053 0.000037 0.000026 0.000018 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000008 0.000013 0.000021 0.000032 0.000048 0.000070 0.000100 0.000142 0.000198 0.000272 0.000370 0.000497 0.000661 0.000873 0.001143 0.001484 0.001911 0.002440 0.003088 0.003868 0.004793 0.005870 0.007097 0.008463 0.009945 0.011503 0.013085 0.014623 0.016038 0.017240 0.018136 0.018636 0.018661 0.018148 0.017062 0.015400 0.013197 0.010524 0.007490 0.004235 0.000921 -0.002280 -0.005195 -0.007668 -0.009572 -0.010816 -0.011356 -0.011200 -0.010403 -0.009067 -0.007329 -0.005350 -0.003301 -0.001350 0.000353 0.001687 0.002568 0.002953 0.002841 0.002270 0.001308 0.000044 -0.001421 -0.002985 -0.004557 -0.006063 -0.007448 -0.008680 -0.009747 -0.010650 -0.011398 -0.012001 -0.012463 -0.012779 -0.012932 -0.012892 -0.012622 -0.012083 -0.011241 -0.010077 -0.008590 -0.006810 -0.004792 -0.002622 -0.000409 0.001719 0.003632 0.005205 0.006332 0.006941 0.006996 0.006508 0.005532 0.004161 0.002524 0.000772 -0.000937 -0.002447 -0.003620 -0.004349 -0.004563 -0.004234 -0.003379 -0.002054 -0.000349 0.001620 0.003727 0.005838 0.007832 0.009600 0.011059 0.012153 0.012852 0.013156 0.013090 0.012698 0.012037 0.011173 0.010173 0.009099 0.008007 0.006941 0.005935 0.005012 0.004184 0.003455 0.002824 0.002287 0.001834 0.001459 0.001150 0.000900 0.000698 0.000538 0.000411 0.000311 0.000233 0.000173 0.000127 0.000092 0.000066 0.000046 0.000032 0.000022 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000018 0.000028 0.000043 0.000063 0.000090 0.000128 0.000178 0.000245 0.000333 0.000448 0.000596 0.000788 0.001032 0.001340 0.001727 0.002207 0.002796 0.003506 0.004352 0.005340 0.006472 0.007741 0.009128 0.010602 0.012119 0.013621 0.015036 0.016284 0.017279 0.017934 0.018172 0.017927 0.017156 0.015843 0.014007 0.011701 0.009012 0.006059 0.002982 -0.000061 -0.002913 -0.005424 -0.007466 -0.008943 -0.009795 -0.010010 -0.009619 -0.008695 -0.007345 -0.005704 -0.003921 -0.002145 -0.000514 0.000851 0.001862 0.002463 0.002634 0.002389 0.001773 0.000850 -0.000300 -0.001592 -0.002943 -0.004283 -0.005553 -0.006711 -0.007730 -0.008595 -0.009299 -0.009838 -0.010207 -0.010396 -0.010389 -0.010165 -0.009700 -0.008973 -0.007968 -0.006685 -0.005142 -0.003379 -0.001461 0.000526 0.002478 0.004284 0.005829 0.007014 0.007756 0.008006 0.007752 0.007019 0.005871 0.004406 0.002748 0.001037 -0.000584 -0.001978 -0.003028 -0.003645 -0.003777 -0.003410 -0.002569 -0.001316 0.000263 0.002057 0.003950 0.005824 0.007570 0.009095 0.010329 0.011227 0.011768 0.011959 0.011824 0.011408 0.010763 0.009949 0.009026 0.008049 0.007066 0.006114 0.005221 0.004406 0.003676 0.003035 0.002481 0.002009 0.001611 0.001281 0.001009 0.000789 0.000611 0.000470 0.000359 0.000271 0.000203 0.000151 0.000111 0.000080 0.000057 0.000040 0.000028 0.000019 0.000013 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000010 0.000016 0.000025 0.000037 0.000055 0.000080 0.000113 0.000158 0.000218 0.000296 0.000399 0.000533 0.000704 0.000923 0.001200 0.001548 0.001980 0.002510 0.003152 0.003918 0.004816 0.005850 0.007016 0.008301 0.009680 0.011116 0.012561 0.013953 0.015220 0.016283 0.017062 0.017480 0.017471 0.016986 0.016002 0.014520 0.012578 0.010243 0.007613 0.004809 0.001969 -0.000763 -0.003247 -0.005357 -0.006995 -0.008090 -0.008613 -0.008573 -0.008018 -0.007030 -0.005717 -0.004202 -0.002617 -0.001088 0.000272 0.001373 0.002151 0.002571 0.002630 0.002351 0.001777 0.000969 -0.000005 -0.001073 -0.002171 -0.003239 -0.004232 -0.005114 -0.005861 -0.006454 -0.006880 -0.007129 -0.007188 -0.007045 -0.006685 -0.006095 -0.005266 -0.004200 -0.002908 -0.001421 0.000213 0.001928 0.003640 0.005255 0.006676 0.007810 0.008576 0.008918 0.008806 0.008246 0.007276 0.005968 0.004419 0.002748 0.001081 -0.000452 -0.001733 -0.002666 -0.003180 -0.003238 -0.002840 -0.002019 -0.000836 0.000622 0.002254 0.003952 0.005611 0.007136 0.008448 0.009489 0.010223 0.010638 0.010742 0.010563 0.010141 0.009527 0.008774 0.007934 0.007057 0.006182 0.005341 0.004557 0.003843 0.003206 0.002647 0.002164 0.001753 0.001406 0.001117 0.000880 0.000687 0.000532 0.000408 0.000311 0.000235 0.000176 0.000130 0.000096 0.000069 0.000049 0.000035 0.000024 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000014 0.000021 0.000032 0.000048 0.000069 0.000099 0.000138 0.000191 0.000261 0.000352 0.000471 0.000624 0.000819 0.001066 0.001376 0.001762 0.002236 0.002811 0.003499 0.004308 0.005243 0.006304 0.007481 0.008756 0.010100 0.011471 0.012818 0.014077 0.015178 0.016047 0.016610 0.016802 0.016572 0.015886 0.014737 0.013146 0.011163 0.008867 0.006358 0.003756 0.001191 -0.001210 -0.003326 -0.005057 -0.006328 -0.007095 -0.007350 -0.007119 -0.006458 -0.005452 -0.004201 -0.002818 -0.001413 -0.000090 0.001062 0.001975 0.002607 0.002938 0.002975 0.002743 0.002284 0.001652 0.000905 0.000102 -0.000706 -0.001469 -0.002151 -0.002722 -0.003157 -0.003440 -0.003556 -0.003494 -0.003243 -0.002795 -0.002147 -0.001299 -0.000262 0.000942 0.002276 0.003690 0.005118 0.006484 0.007707 0.008703 0.009400 0.009739 0.009683 0.009221 0.008375 0.007191 0.005745 0.004134 0.002467 0.000859 -0.000577 -0.001742 -0.002557 -0.002968 -0.002954 -0.002525 -0.001719 -0.000599 0.000751 0.002237 0.003762 0.005232 0.006566 0.007696 0.008575 0.009175 0.009491 0.009534 0.009331 0.008921 0.008349 0.007664 0.006911 0.006133 0.005363 0.004628 0.003945 0.003326 0.002775 0.002292 0.001875 0.001519 0.001218 0.000968 0.000762 0.000594 0.000460 0.000353 0.000268 0.000203 0.000152 0.000112 0.000082 0.000060 0.000042 0.000030 0.000020 0.000014 0.000009 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000018 0.000027 0.000041 0.000059 0.000085 0.000120 0.000166 0.000227 0.000308 0.000412 0.000547 0.000720 0.000938 0.001213 0.001556 0.001976 0.002487 0.003099 0.003822 0.004660 0.005615 0.006682 0.007848 0.009090 0.010375 0.011658 0.012886 0.013997 0.014922 0.015595 0.015951 0.015937 0.015516 0.014671 0.013410 0.011767 0.009803 0.007600 0.005260 0.002896 0.000625 -0.001443 -0.003208 -0.004593 -0.005543 -0.006036 -0.006080 -0.005709 -0.004986 -0.003989 -0.002812 -0.001549 -0.000293 0.000873 0.001880 0.002679 0.003243 0.003562 0.003648 0.003527 0.003239 0.002827 0.002341 0.001828 0.001331 0.000887 0.000526 0.000274 0.000148 0.000164 0.000331 0.000657 0.001144 0.001789 0.002586 0.003517 0.004554 0.005660 0.006785 0.007867 0.008842 0.009640 0.010196 0.010455 0.010378 0.009946 0.009165 0.008066 0.006704 0.005156 0.003514 0.001878 0.000350 -0.000973 -0.002010 -0.002699 -0.003002 -0.002912 -0.002445 -0.001646 -0.000578 0.000679 0.002039 0.003415 0.004724 0.005895 0.006873 0.007620 0.008115 0.008357 0.008360 0.008151 0.007765 0.007245 0.006631 0.005966 0.005284 0.004614 0.003978 0.003390 0.002858 0.002385 0.001971 0.001613 0.001307 0.001049 0.000833 0.000655 0.000511 0.000395 0.000303 0.000230 0.000174 0.000130 0.000096 0.000071 0.000051 0.000037 0.000025 0.000017 0.000012 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000009 0.000014 0.000022 0.000034 0.000050 0.000072 0.000102 0.000142 0.000196 0.000266 0.000357 0.000476 0.000627 0.000820 0.001061 0.001363 0.001733 0.002184 0.002724 0.003363 0.004107 0.004959 0.005917 0.006971 0.008106 0.009294 0.010499 0.011676 0.012770 0.013721 0.014469 0.014951 0.015115 0.014921 0.014345 0.013386 0.012062 0.010419 0.008523 0.006456 0.004318 0.002209 0.000234 -0.001515 -0.002957 -0.004034 -0.004712 -0.004983 -0.004864 -0.004397 -0.003641 -0.002670 -0.001562 -0.000400 0.000743 0.001799 0.002719 0.003467 0.004024 0.004390 0.004578 0.004613 0.004527 0.004359 0.004146 0.003927 0.003733 0.003592 0.003528 0.003558 0.003693 0.003942 0.004308 0.004790 0.005382 0.006070 0.006835 0.007649 0.008474 0.009265 0.009970 0.010534 0.010903 0.011027 0.010870 0.010409 0.009642 0.008587 0.007284 0.005793 0.004187 0.002554 0.000983 -0.000436 -0.001626 -0.002519 -0.003070 -0.003257 -0.003082 -0.002569 -0.001767 -0.000737 0.000445 0.001701 0.002951 0.004125 0.005162 0.006015 0.006656 0.007071 0.007261 0.007242 0.007040 0.006689 0.006224 0.005685 0.005104 0.004514 0.003938 0.003393 0.002891 0.002438 0.002036 0.001683 0.001378 0.001118 0.000897 0.000713 0.000561 0.000437 0.000337 0.000258 0.000197 0.000148 0.000111 0.000082 0.000061 0.000044 0.000031 0.000022 0.000015 0.000010 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000007 0.000011 0.000018 0.000028 0.000041 0.000060 0.000086 0.000121 0.000167 0.000227 0.000307 0.000410 0.000542 0.000710 0.000921 0.001185 0.001509 0.001903 0.002376 0.002937 0.003591 0.004344 0.005195 0.006139 0.007163 0.008247 0.009363 0.010472 0.011528 0.012478 0.013267 0.013839 0.014142 0.014136 0.013792 0.013100 0.012068 0.010727 0.009127 0.007336 0.005434 0.003512 0.001662 -0.000028 -0.001482 -0.002637 -0.003451 -0.003904 -0.003999 -0.003760 -0.003229 -0.002461 -0.001520 -0.000474 0.000610 0.001672 0.002661 0.003540 0.004282 0.004878 0.005329 0.005648 0.005858 0.005983 0.006055 0.006100 0.006147 0.006217 0.006330 0.006499 0.006732 0.007036 0.007410 0.007849 0.008345 0.008883 0.009443 0.009998 0.010514 0.010954 0.011276 0.011436 0.011395 0.011119 0.010589 0.009796 0.008752 0.007483 0.006036 0.004471 0.002860 0.001282 -0.000185 -0.001467 -0.002498 -0.003230 -0.003631 -0.003691 -0.003421 -0.002854 -0.002036 -0.001030 0.000093 0.001264 0.002411 0.003473 0.004400 0.005154 0.005712 0.006067 0.006223 0.006196 0.006012 0.005701 0.005295 0.004828 0.004329 0.003825 0.003334 0.002872 0.002448 0.002065 0.001726 0.001428 0.001170 0.000950 0.000763 0.000606 0.000477 0.000371 0.000287 0.000220 0.000167 0.000126 0.000095 0.000070 0.000052 0.000038 0.000027 0.000019 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000009 0.000014 0.000022 0.000034 0.000050 0.000072 0.000101 0.000140 0.000192 0.000261 0.000350 0.000464 0.000610 0.000793 0.001022 0.001303 0.001646 0.002057 0.002545 0.003116 0.003775 0.004524 0.005359 0.006274 0.007252 0.008271 0.009299 0.010299 0.011223 0.012025 0.012652 0.013058 0.013200 0.013049 0.012588 0.011815 0.010750 0.009429 0.007903 0.006241 0.004519 0.002817 0.001215 -0.000212 -0.001402 -0.002309 -0.002904 -0.003178 -0.003140 -0.002816 -0.002246 -0.001480 -0.000572 0.000421 0.001445 0.002453 0.003405 0.004274 0.005040 0.005697 0.006249 0.006705 0.007083 0.007402 0.007681 0.007940 0.008195 0.008458 0.008740 0.009045 0.009375 0.009727 0.010093 0.010465 0.010827 0.011161 0.011444 0.011648 0.011744 0.011700 0.011487 0.011078 0.010456 0.009613 0.008556 0.007303 0.005890 0.004366 0.002790 0.001229 -0.000248 -0.001573 -0.002685 -0.003535 -0.004089 -0.004327 -0.004251 -0.003879 -0.003248 -0.002405 -0.001412 -0.000332 0.000770 0.001833 0.002804 0.003642 0.004316 0.004812 0.005123 0.005259 0.005236 0.005076 0.004808 0.004461 0.004063 0.003641 0.003215 0.002802 0.002414 0.002058 0.001738 0.001453 0.001204 0.000988 0.000802 0.000644 0.000512 0.000403 0.000314 0.000243 0.000186 0.000141 0.000107 0.000080 0.000060 0.000044 0.000032 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000007 0.000011 0.000018 0.000028 0.000041 0.000059 0.000084 0.000117 0.000161 0.000220 0.000296 0.000395 0.000520 0.000678 0.000875 0.001118 0.001413 0.001767 0.002188 0.002682 0.003255 0.003908 0.004641 0.005448 0.006320 0.007238 0.008177 0.009106 0.009986 0.010774 0.011427 0.011900 0.012155 0.012158 0.011889 0.011340 0.010520 0.009453 0.008179 0.006749 0.005229 0.003688 0.002198 0.000826 -0.000366 -0.001330 -0.002030 -0.002450 -0.002587 -0.002453 -0.002075 -0.001488 -0.000735 0.000137 0.001083 0.002060 0.003030 0.003962 0.004835 0.005634 0.006355 0.006999 0.007574 0.008088 0.008555 0.008984 0.009385 0.009765 0.010128 0.010474 0.010802 0.011107 0.011380 0.011611 0.011787 0.011893 0.011911 0.011821 0.011601 0.011232 0.010696 0.009980 0.009079 0.007997 0.006751 0.005367 0.003885 0.002354 0.000830 -0.000627 -0.001956 -0.003103 -0.004018 -0.004668 -0.005029 -0.005096 -0.004878 -0.004399 -0.003698 -0.002825 -0.001835 -0.000788 0.000259 0.001253 0.002150 0.002915 0.003527 0.003974 0.004256 0.004382 0.004368 0.004237 0.004013 0.003722 0.003390 0.003037 0.002682 0.002338 0.002016 0.001720 0.001453 0.001217 0.001009 0.000828 0.000673 0.000541 0.000431 0.000339 0.000264 0.000204 0.000156 0.000119 0.000090 0.000068 0.000051 0.000038 0.000028 0.000020 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000009 0.000014 0.000022 0.000033 0.000049 0.000069 0.000097 0.000134 0.000184 0.000249 0.000333 0.000440 0.000576 0.000744 0.000952 0.001204 0.001507 0.001868 0.002292 0.002785 0.003349 0.003986 0.004692 0.005460 0.006276 0.007121 0.007969 0.008789 0.009545 0.010197 0.010708 0.011039 0.011159 0.011045 0.010685 0.010077 0.009236 0.008190 0.006980 0.005658 0.004283 0.002916 0.001621 0.000453 -0.000537 -0.001313 -0.001850 -0.002136 -0.002174 -0.001979 -0.001573 -0.000988 -0.000261 0.000571 0.001472 0.002405 0.003340 0.004254 0.005128 0.005951 0.006717 0.007425 0.008077 0.008676 0.009225 0.009727 0.010182 0.010590 0.010947 0.011248 0.011487 0.011654 0.011741 0.011737 0.011629 0.011407 0.011057 0.010567 0.009929 0.009135 0.008184 0.007083 0.005844 0.004490 0.003055 0.001578 0.000107 -0.001306 -0.002609 -0.003751 -0.004688 -0.005386 -0.005820 -0.005982 -0.005873 -0.005511 -0.004925 -0.004155 -0.003248 -0.002256 -0.001235 -0.000234 0.000703 0.001537 0.002243 0.002805 0.003214 0.003475 0.003597 0.003597 0.003496 0.003315 0.003077 0.002803 0.002513 0.002221 0.001938 0.001672 0.001429 0.001209 0.001013 0.000841 0.000691 0.000562 0.000452 0.000360 0.000284 0.000221 0.000171 0.000131 0.000100 0.000076 0.000057 0.000043 0.000032 0.000023 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000007 0.000011 0.000018 0.000027 0.000039 0.000057 0.000080 0.000111 0.000153 0.000208 0.000279 0.000370 0.000485 0.000629 0.000805 0.001019 0.001277 0.001584 0.001945 0.002366 0.002849 0.003397 0.004008 0.004676 0.005393 0.006142 0.006904 0.007653 0.008360 0.008992 0.009513 0.009891 0.010096 0.010101 0.009892 0.009462 0.008817 0.007975 0.006966 0.005831 0.004619 0.003382 0.002176 0.001053 0.000060 -0.000765 -0.001392 -0.001805 -0.001998 -0.001974 -0.001747 -0.001339 -0.000775 -0.000086 0.000698 0.001546 0.002429 0.003323 0.004207 0.005065 0.005886 0.006663 0.007389 0.008062 0.008678 0.009232 0.009721 0.010138 0.010478 0.010732 0.010892 0.010951 0.010900 0.010731 0.010437 0.010012 0.009451 0.008750 0.007909 0.006932 0.005826 0.004606 0.003292 0.001912 0.000501 -0.000901 -0.002251 -0.003501 -0.004608 -0.005531 -0.006237 -0.006703 -0.006918 -0.006879 -0.006597 -0.006096 -0.005407 -0.004570 -0.003632 -0.002639 -0.001640 -0.000679 0.000207 0.000987 0.001643 0.002162 0.002541 0.002787 0.002909 0.002925 0.002852 0.002710 0.002520 0.002299 0.002064 0.001827 0.001596 0.001380 0.001180 0.001000 0.000839 0.000697 0.000574 0.000467 0.000376 0.000299 0.000236 0.000184 0.000142 0.000109 0.000083 0.000063 0.000047 0.000036 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000009 0.000014 0.000022 0.000032 0.000046 0.000065 0.000091 0.000126 0.000172 0.000232 0.000309 0.000407 0.000528 0.000676 0.000857 0.001075 0.001334 0.001639 0.001995 0.002406 0.002873 0.003395 0.003971 0.004592 0.005247 0.005921 0.006594 0.007241 0.007835 0.008347 0.008746 0.009005 0.009098 0.009007 0.008721 0.008241 0.007575 0.006746 0.005783 0.004726 0.003619 0.002510 0.001445 0.000467 -0.000384 -0.001079 -0.001597 -0.001925 -0.002060 -0.002007 -0.001777 -0.001389 -0.000865 -0.000228 0.000495 0.001278 0.002098 0.002933 0.003765 0.004578 0.005360 0.006101 0.006790 0.007420 0.007980 0.008463 0.008857 0.009156 0.009348 0.009425 0.009380 0.009206 0.008899 0.008455 0.007874 0.007158 0.006311 0.005340 0.004256 0.003075 0.001817 0.000507 -0.000825 -0.002144 -0.003411 -0.004588 -0.005635 -0.006515 -0.007198 -0.007663 -0.007894 -0.007890 -0.007658 -0.007214 -0.006585 -0.005803 -0.004909 -0.003945 -0.002954 -0.001979 -0.001057 -0.000218 0.000514 0.001124 0.001606 0.001960 0.002194 0.002318 0.002348 0.002301 0.002194 0.002046 0.001871 0.001683 0.001493 0.001307 0.001132 0.000970 0.000823 0.000692 0.000576 0.000474 0.000386 0.000311 0.000247 0.000195 0.000152 0.000117 0.000090 0.000068 0.000052 0.000039 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000025 0.000037 0.000053 0.000074 0.000104 0.000142 0.000193 0.000257 0.000339 0.000440 0.000565 0.000716 0.000899 0.001116 0.001372 0.001671 0.002016 0.002410 0.002853 0.003343 0.003874 0.004440 0.005027 0.005621 0.006202 0.006748 0.007234 0.007633 0.007921 0.008073 0.008069 0.007897 0.007551 0.007035 0.006362 0.005553 0.004641 0.003660 0.002649 0.001651 0.000704 -0.000156 -0.000899 -0.001501 -0.001945 -0.002223 -0.002333 -0.002279 -0.002072 -0.001725 -0.001257 -0.000689 -0.000043 0.000659 0.001396 0.002148 0.002898 0.003630 0.004331 0.004986 0.005582 0.006108 0.006549 0.006895 0.007133 0.007254 0.007249 0.007112 0.006836 0.006422 0.005871 0.005186 0.004374 0.003447 0.002417 0.001301 0.000120 -0.001103 -0.002339 -0.003559 -0.004729 -0.005814 -0.006780 -0.007595 -0.008231 -0.008667 -0.008888 -0.008892 -0.008682 -0.008271 -0.007681 -0.006940 -0.006081 -0.005143 -0.004164 -0.003182 -0.002235 -0.001353 -0.000560 0.000125 0.000693 0.001141 0.001472 0.001694 0.001819 0.001862 0.001837 0.001761 0.001648 0.001512 0.001364 0.001213 0.001065 0.000924 0.000794 0.000675 0.000568 0.000473 0.000390 0.000317 0.000255 0.000203 0.000160 0.000124 0.000096 0.000073 0.000056 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000008 0.000013 0.000020 0.000030 0.000043 0.000061 0.000085 0.000117 0.000159 0.000213 0.000281 0.000365 0.000469 0.000595 0.000746 0.000927 0.001140 0.001389 0.001678 0.002007 0.002378 0.002790 0.003239 0.003721 0.004225 0.004741 0.005253 0.005744 0.006193 0.006577 0.006873 0.007060 0.007118 0.007031 0.006791 0.006398 0.005857 0.005185 0.004403 0.003540 0.002628 0.001702 0.000796 -0.000057 -0.000829 -0.001495 -0.002036 -0.002440 -0.002699 -0.002811 -0.002780 -0.002615 -0.002327 -0.001933 -0.001451 -0.000899 -0.000299 0.000332 0.000975 0.001613 0.002229 0.002808 0.003332 0.003789 0.004162 0.004438 0.004605 0.004652 0.004571 0.004356 0.004005 0.003519 0.002903 0.002164 0.001315 0.000371 -0.000653 -0.001734 -0.002849 -0.003974 -0.005080 -0.006137 -0.007115 -0.007985 -0.008717 -0.009286 -0.009673 -0.009865 -0.009855 -0.009647 -0.009250 -0.008683 -0.007970 -0.007139 -0.006223 -0.005257 -0.004276 -0.003314 -0.002401 -0.001562 -0.000817 -0.000178 0.000349 0.000764 0.001072 0.001283 0.001407 0.001459 0.001453 0.001401 0.001318 0.001214 0.001099 0.000981 0.000864 0.000752 0.000647 0.000552 0.000465 0.000387 0.000319 0.000260 0.000209 0.000166 0.000130 0.000101 0.000078 0.000059 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000024 0.000035 0.000049 0.000069 0.000096 0.000131 0.000175 0.000231 0.000301 0.000387 0.000491 0.000616 0.000765 0.000941 0.001147 0.001386 0.001658 0.001966 0.002309 0.002684 0.003089 0.003516 0.003957 0.004401 0.004834 0.005238 0.005595 0.005885 0.006087 0.006184 0.006158 0.006000 0.005705 0.005275 0.004720 0.004054 0.003300 0.002484 0.001633 0.000776 -0.000058 -0.000842 -0.001553 -0.002171 -0.002680 -0.003070 -0.003334 -0.003470 -0.003481 -0.003375 -0.003162 -0.002857 -0.002475 -0.002034 -0.001553 -0.001048 -0.000538 -0.000040 0.000430 0.000855 0.001218 0.001503 0.001698 0.001787 0.001763 0.001616 0.001342 0.000942 0.000418 -0.000221 -0.000965 -0.001799 -0.002706 -0.003666 -0.004657 -0.005654 -0.006632 -0.007565 -0.008425 -0.009186 -0.009822 -0.010311 -0.010635 -0.010782 -0.010744 -0.010523 -0.010127 -0.009572 -0.008876 -0.008066 -0.007171 -0.006220 -0.005246 -0.004278 -0.003347 -0.002476 -0.001685 -0.000990 -0.000398 0.000088 0.000470 0.000755 0.000953 0.001075 0.001133 0.001140 0.001108 0.001048 0.000970 0.000882 0.000789 0.000698 0.000609 0.000526 0.000449 0.000379 0.000316 0.000260 0.000212 0.000170 0.000135 0.000105 0.000082 0.000063 0.000048 0.000036 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000005 0.000008 0.000013 0.000019 0.000028 0.000040 0.000057 0.000079 0.000107 0.000143 0.000190 0.000247 0.000317 0.000402 0.000505 0.000627 0.000772 0.000941 0.001136 0.001360 0.001612 0.001894 0.002204 0.002540 0.002897 0.003269 0.003648 0.004022 0.004378 0.004701 0.004973 0.005177 0.005294 0.005309 0.005211 0.004993 0.004654 0.004197 0.003634 0.002979 0.002253 0.001477 0.000675 -0.000129 -0.000910 -0.001647 -0.002321 -0.002914 -0.003414 -0.003809 -0.004095 -0.004270 -0.004337 -0.004301 -0.004175 -0.003969 -0.003701 -0.003384 -0.003036 -0.002673 -0.002313 -0.001971 -0.001664 -0.001410 -0.001222 -0.001115 -0.001102 -0.001192 -0.001392 -0.001704 -0.002128 -0.002657 -0.003282 -0.003991 -0.004767 -0.005591 -0.006444 -0.007302 -0.008143 -0.008942 -0.009676 -0.010319 -0.010851 -0.011252 -0.011504 -0.011595 -0.011521 -0.011279 -0.010875 -0.010324 -0.009641 -0.008848 -0.007972 -0.007039 -0.006077 -0.005114 -0.004176 -0.003287 -0.002467 -0.001730 -0.001087 -0.000544 -0.000099 0.000250 0.000512 0.000695 0.000812 0.000873 0.000889 0.000871 0.000829 0.000772 0.000705 0.000633 0.000562 0.000492 0.000426 0.000365 0.000308 0.000257 0.000211 0.000172 0.000138 0.000109 0.000085 0.000065 0.000050 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000002 0.000003 0.000006 0.000010 0.000015 0.000023 0.000033 0.000046 0.000064 0.000087 0.000117 0.000154 0.000201 0.000258 0.000328 0.000411 0.000511 0.000628 0.000766 0.000925 0.001106 0.001312 0.001541 0.001794 0.002069 0.002364 0.002673 0.002991 0.003310 0.003618 0.003903 0.004150 0.004343 0.004468 0.004508 0.004453 0.004294 0.004027 0.003653 0.003178 0.002612 0.001970 0.001268 0.000525 -0.000239 -0.001004 -0.001750 -0.002459 -0.003114 -0.003699 -0.004203 -0.004616 -0.004935 -0.005158 -0.005287 -0.005330 -0.005297 -0.005198 -0.005049 -0.004862 -0.004654 -0.004440 -0.004234 -0.004053 -0.003912 -0.003825 -0.003805 -0.003863 -0.004009 -0.004247 -0.004578 -0.005001 -0.005508 -0.006089 -0.006730 -0.007415 -0.008124 -0.008839 -0.009538 -0.010200 -0.010803 -0.011326 -0.011750 -0.012058 -0.012233 -0.012266 -0.012149 -0.011881 -0.011467 -0.010916 -0.010244 -0.009468 -0.008612 -0.007700 -0.006757 -0.005807 -0.004875 -0.003982 -0.003146 -0.002384 -0.001705 -0.001118 -0.000624 -0.000222 0.000094 0.000331 0.000499 0.000608 0.000669 0.000691 0.000683 0.000655 0.000612 0.000562 0.000507 0.000451 0.000397 0.000344 0.000295 0.000250 0.000208 0.000171 0.000139 0.000111 0.000087 0.000068 0.000052 0.000040 0.000030 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000013 0.000019 0.000027 0.000038 0.000052 0.000071 0.000095 0.000125 0.000163 0.000209 0.000265 0.000333 0.000413 0.000508 0.000619 0.000747 0.000893 0.001059 0.001244 0.001448 0.001671 0.001911 0.002164 0.002428 0.002695 0.002956 0.003202 0.003420 0.003597 0.003719 0.003773 0.003746 0.003631 0.003422 0.003116 0.002717 0.002230 0.001666 0.001036 0.000354 -0.000363 -0.001100 -0.001839 -0.002563 -0.003256 -0.003902 -0.004488 -0.005004 -0.005441 -0.005797 -0.006070 -0.006265 -0.006388 -0.006449 -0.006457 -0.006426 -0.006369 -0.006297 -0.006226 -0.006168 -0.006137 -0.006146 -0.006205 -0.006326 -0.006515 -0.006776 -0.007110 -0.007512 -0.007975 -0.008489 -0.009040 -0.009611 -0.010186 -0.010747 -0.011273 -0.011748 -0.012153 -0.012470 -0.012685 -0.012784 -0.012757 -0.012598 -0.012304 -0.011879 -0.011329 -0.010668 -0.009912 -0.009080 -0.008194 -0.007275 -0.006347 -0.005431 -0.004547 -0.003711 -0.002939 -0.002241 -0.001625 -0.001095 -0.000652 -0.000292 -0.000009 0.000203 0.000354 0.000454 0.000512 0.000536 0.000535 0.000516 0.000485 0.000447 0.000405 0.000362 0.000319 0.000277 0.000238 0.000202 0.000168 0.000138 0.000112 0.000089 0.000070 0.000054 0.000042 0.000032 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000015 0.000022 0.000031 0.000042 0.000057 0.000076 0.000101 0.000131 0.000168 0.000213 0.000268 0.000332 0.000409 0.000497 0.000600 0.000717 0.000848 0.000996 0.001159 0.001337 0.001530 0.001736 0.001951 0.002171 0.002390 0.002598 0.002786 0.002942 0.003056 0.003114 0.003106 0.003023 0.002858 0.002608 0.002274 0.001857 0.001364 0.000803 0.000184 -0.000481 -0.001180 -0.001897 -0.002618 -0.003327 -0.004009 -0.004650 -0.005239 -0.005767 -0.006228 -0.006619 -0.006941 -0.007199 -0.007398 -0.007547 -0.007655 -0.007734 -0.007794 -0.007846 -0.007901 -0.007970 -0.008064 -0.008192 -0.008363 -0.008583 -0.008853 -0.009173 -0.009540 -0.009944 -0.010376 -0.010824 -0.011271 -0.011704 -0.012106 -0.012462 -0.012755 -0.012972 -0.013099 -0.013126 -0.013042 -0.012843 -0.012526 -0.012092 -0.011548 -0.010903 -0.010170 -0.009367 -0.008512 -0.007626 -0.006728 -0.005838 -0.004974 -0.004152 -0.003385 -0.002683 -0.002054 -0.001503 -0.001032 -0.000639 -0.000321 -0.000072 0.000116 0.000250 0.000339 0.000392 0.000416 0.000420 0.000407 0.000384 0.000355 0.000323 0.000289 0.000256 0.000223 0.000192 0.000163 0.000136 0.000112 0.000090 0.000072 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000025 0.000034 0.000046 0.000061 0.000081 0.000105 0.000134 0.000171 0.000214 0.000266 0.000327 0.000397 0.000478 0.000571 0.000675 0.000791 0.000920 0.001062 0.001215 0.001380 0.001554 0.001733 0.001912 0.002085 0.002244 0.002379 0.002480 0.002537 0.002539 0.002479 0.002350 0.002146 0.001866 0.001511 0.001084 0.000588 0.000031 -0.000579 -0.001231 -0.001914 -0.002614 -0.003318 -0.004012 -0.004683 -0.005317 -0.005906 -0.006442 -0.006921 -0.007342 -0.007706 -0.008018 -0.008283 -0.008509 -0.008704 -0.008876 -0.009033 -0.009185 -0.009338 -0.009503 -0.009686 -0.009894 -0.010131 -0.010398 -0.010694 -0.011014 -0.011350 -0.011694 -0.012034 -0.012358 -0.012652 -0.012903 -0.013098 -0.013226 -0.013276 -0.013238 -0.013105 -0.012872 -0.012536 -0.012099 -0.011564 -0.010940 -0.010237 -0.009469 -0.008654 -0.007807 -0.006948 -0.006094 -0.005261 -0.004463 -0.003714 -0.003022 -0.002395 -0.001838 -0.001353 -0.000940 -0.000597 -0.000320 -0.000104 0.000059 0.000176 0.000254 0.000301 0.000324 0.000329 0.000321 0.000305 0.000283 0.000257 0.000231 0.000205 0.000179 0.000154 0.000131 0.000109 0.000090 0.000073 0.000058 0.000045 0.000035 0.000027 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000014 0.000020 0.000027 0.000037 0.000049 0.000064 0.000083 0.000107 0.000136 0.000170 0.000211 0.000260 0.000315 0.000379 0.000452 0.000533 0.000624 0.000725 0.000836 0.000957 0.001088 0.001226 0.001370 0.001515 0.001657 0.001788 0.001902 0.001989 0.002042 0.002050 0.002007 0.001904 0.001738 0.001505 0.001204 0.000835 0.000401 -0.000095 -0.000646 -0.001245 -0.001884 -0.002549 -0.003231 -0.003915 -0.004590 -0.005243 -0.005864 -0.006445 -0.006982 -0.007471 -0.007912 -0.008307 -0.008661 -0.008979 -0.009265 -0.009525 -0.009766 -0.009994 -0.010214 -0.010433 -0.010655 -0.010886 -0.011128 -0.011381 -0.011644 -0.011912 -0.012178 -0.012434 -0.012671 -0.012878 -0.013044 -0.013160 -0.013215 -0.013201 -0.013111 -0.012939 -0.012680 -0.012333 -0.011899 -0.011380 -0.010782 -0.010115 -0.009390 -0.008621 -0.007823 -0.007011 -0.006201 -0.005408 -0.004646 -0.003925 -0.003255 -0.002643 -0.002093 -0.001608 -0.001187 -0.000831 -0.000537 -0.000299 -0.000114 0.000025 0.000124 0.000192 0.000233 0.000253 0.000259 0.000254 0.000241 0.000224 0.000205 0.000184 0.000164 0.000143 0.000124 0.000105 0.000088 0.000072 0.000059 0.000047 0.000037 0.000028 0.000022 0.000016 0.000012 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000016 0.000022 0.000029 0.000039 0.000051 0.000066 0.000085 0.000107 0.000135 0.000167 0.000205 0.000249 0.000299 0.000356 0.000419 0.000490 0.000568 0.000654 0.000748 0.000851 0.000960 0.001074 0.001190 0.001305 0.001412 0.001506 0.001579 0.001626 0.001636 0.001604 0.001523 0.001388 0.001195 0.000940 0.000625 0.000248 -0.000189 -0.000681 -0.001223 -0.001808 -0.002428 -0.003072 -0.003728 -0.004385 -0.005031 -0.005658 -0.006257 -0.006822 -0.007349 -0.007838 -0.008288 -0.008702 -0.009082 -0.009433 -0.009757 -0.010058 -0.010341 -0.010607 -0.010861 -0.011108 -0.011349 -0.011585 -0.011817 -0.012042 -0.012256 -0.012454 -0.012629 -0.012772 -0.012877 -0.012934 -0.012935 -0.012875 -0.012748 -0.012549 -0.012275 -0.011925 -0.011501 -0.011003 -0.010439 -0.009814 -0.009138 -0.008423 -0.007680 -0.006923 -0.006167 -0.005423 -0.004705 -0.004023 -0.003384 -0.002797 -0.002265 -0.001791 -0.001375 -0.001018 -0.000716 -0.000467 -0.000267 -0.000111 0.000006 0.000089 0.000146 0.000180 0.000198 0.000204 0.000201 0.000191 0.000178 0.000163 0.000147 0.000130 0.000114 0.000099 0.000084 0.000070 0.000058 0.000047 0.000038 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000030 0.000040 0.000052 0.000067 0.000084 0.000106 0.000131 0.000161 0.000195 0.000234 0.000278 0.000327 0.000381 0.000441 0.000508 0.000581 0.000660 0.000745 0.000835 0.000927 0.001019 0.001105 0.001181 0.001242 0.001282 0.001293 0.001270 0.001206 0.001096 0.000935 0.000722 0.000454 0.000130 -0.000250 -0.000683 -0.001166 -0.001693 -0.002258 -0.002852 -0.003465 -0.004086 -0.004706 -0.005316 -0.005907 -0.006475 -0.007013 -0.007521 -0.007998 -0.008445 -0.008862 -0.009251 -0.009614 -0.009952 -0.010267 -0.010561 -0.010834 -0.011090 -0.011328 -0.011551 -0.011756 -0.011942 -0.012105 -0.012241 -0.012344 -0.012408 -0.012428 -0.012396 -0.012308 -0.012160 -0.011949 -0.011673 -0.011330 -0.010924 -0.010455 -0.009929 -0.009352 -0.008730 -0.008073 -0.007392 -0.006698 -0.006002 -0.005316 -0.004650 -0.004014 -0.003416 -0.002862 -0.002357 -0.001903 -0.001502 -0.001152 -0.000852 -0.000601 -0.000394 -0.000229 -0.000100 -0.000004 0.000065 0.000112 0.000141 0.000156 0.000161 0.000159 0.000152 0.000142 0.000130 0.000117 0.000104 0.000091 0.000078 0.000067 0.000056 0.000047 0.000038 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000040 0.000052 0.000066 0.000083 0.000103 0.000126 0.000152 0.000182 0.000216 0.000253 0.000295 0.000341 0.000392 0.000448 0.000509 0.000575 0.000645 0.000717 0.000789 0.000858 0.000920 0.000970 0.001003 0.001014 0.000996 0.000946 0.000856 0.000725 0.000547 0.000321 0.000045 -0.000281 -0.000656 -0.001080 -0.001546 -0.002051 -0.002587 -0.003145 -0.003717 -0.004294 -0.004868 -0.005432 -0.005980 -0.006507 -0.007011 -0.007490 -0.007945 -0.008374 -0.008779 -0.009158 -0.009512 -0.009840 -0.010142 -0.010419 -0.010671 -0.010899 -0.011101 -0.011277 -0.011424 -0.011541 -0.011624 -0.011668 -0.011669 -0.011623 -0.011525 -0.011373 -0.011164 -0.010898 -0.010574 -0.010194 -0.009761 -0.009279 -0.008752 -0.008188 -0.007594 -0.006979 -0.006351 -0.005721 -0.005098 -0.004491 -0.003909 -0.003358 -0.002844 -0.002373 -0.001947 -0.001567 -0.001233 -0.000945 -0.000699 -0.000493 -0.000324 -0.000189 -0.000085 -0.000007 0.000049 0.000086 0.000110 0.000122 0.000127 0.000125 0.000120 0.000112 0.000103 0.000093 0.000082 0.000072 0.000062 0.000053 0.000045 0.000037 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000040 0.000051 0.000064 0.000079 0.000097 0.000117 0.000140 0.000166 0.000194 0.000226 0.000261 0.000300 0.000343 0.000390 0.000440 0.000495 0.000551 0.000608 0.000663 0.000712 0.000753 0.000780 0.000790 0.000777 0.000737 0.000665 0.000558 0.000411 0.000222 -0.000010 -0.000286 -0.000608 -0.000972 -0.001377 -0.001819 -0.002292 -0.002789 -0.003302 -0.003825 -0.004350 -0.004871 -0.005382 -0.005879 -0.006360 -0.006822 -0.007265 -0.007686 -0.008086 -0.008462 -0.008812 -0.009137 -0.009433 -0.009701 -0.009940 -0.010148 -0.010326 -0.010472 -0.010585 -0.010662 -0.010701 -0.010700 -0.010654 -0.010562 -0.010420 -0.010227 -0.009982 -0.009686 -0.009342 -0.008951 -0.008517 -0.008046 -0.007542 -0.007013 -0.006465 -0.005906 -0.005344 -0.004788 -0.004244 -0.003720 -0.003222 -0.002755 -0.002323 -0.001931 -0.001578 -0.001265 -0.000993 -0.000759 -0.000560 -0.000395 -0.000260 -0.000152 -0.000069 -0.000007 0.000037 0.000067 0.000086 0.000096 0.000100 0.000099 0.000095 0.000089 0.000081 0.000073 0.000065 0.000057 0.000049 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000031 0.000039 0.000049 0.000060 0.000074 0.000089 0.000107 0.000126 0.000148 0.000172 0.000199 0.000228 0.000260 0.000296 0.000335 0.000377 0.000421 0.000466 0.000509 0.000549 0.000582 0.000605 0.000613 0.000604 0.000573 0.000515 0.000428 0.000307 0.000152 -0.000041 -0.000273 -0.000543 -0.000852 -0.001197 -0.001576 -0.001984 -0.002416 -0.002866 -0.003328 -0.003795 -0.004262 -0.004725 -0.005179 -0.005623 -0.006053 -0.006468 -0.006865 -0.007244 -0.007601 -0.007935 -0.008242 -0.008521 -0.008770 -0.008988 -0.009173 -0.009325 -0.009442 -0.009524 -0.009569 -0.009576 -0.009542 -0.009465 -0.009343 -0.009176 -0.008962 -0.008703 -0.008401 -0.008057 -0.007677 -0.007263 -0.006821 -0.006357 -0.005877 -0.005387 -0.004894 -0.004405 -0.003926 -0.003462 -0.003020 -0.002604 -0.002217 -0.001861 -0.001540 -0.001254 -0.001002 -0.000783 -0.000596 -0.000439 -0.000309 -0.000203 -0.000119 -0.000054 -0.000006 0.000029 0.000052 0.000067 0.000075 0.000078 0.000078 0.000075 0.000070 0.000064 0.000058 0.000051 0.000045 0.000038 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000023 0.000030 0.000037 0.000046 0.000055 0.000067 0.000080 0.000095 0.000111 0.000129 0.000149 0.000172 0.000197 0.000224 0.000254 0.000286 0.000321 0.000356 0.000390 0.000422 0.000449 0.000468 0.000476 0.000470 0.000445 0.000399 0.000329 0.000231 0.000104 -0.000054 -0.000245 -0.000469 -0.000725 -0.001014 -0.001332 -0.001677 -0.002045 -0.002430 -0.002828 -0.003233 -0.003641 -0.004049 -0.004453 -0.004849 -0.005237 -0.005613 -0.005976 -0.006323 -0.006650 -0.006956 -0.007236 -0.007490 -0.007713 -0.007906 -0.008066 -0.008192 -0.008283 -0.008340 -0.008360 -0.008343 -0.008287 -0.008192 -0.008057 -0.007880 -0.007664 -0.007408 -0.007116 -0.006790 -0.006436 -0.006056 -0.005657 -0.005244 -0.004821 -0.004396 -0.003972 -0.003557 -0.003154 -0.002769 -0.002404 -0.002064 -0.001749 -0.001463 -0.001205 -0.000977 -0.000777 -0.000605 -0.000459 -0.000336 -0.000235 -0.000154 -0.000089 -0.000040 -0.000003 0.000023 0.000041 0.000052 0.000059 0.000061 0.000061 0.000059 0.000055 0.000051 0.000046 0.000040 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000034 0.000041 0.000049 0.000059 0.000070 0.000082 0.000096 0.000111 0.000128 0.000147 0.000168 0.000191 0.000216 0.000243 0.000271 0.000299 0.000325 0.000347 0.000363 0.000371 0.000367 0.000348 0.000311 0.000255 0.000176 0.000074 -0.000054 -0.000209 -0.000391 -0.000601 -0.000837 -0.001099 -0.001385 -0.001690 -0.002013 -0.002347 -0.002691 -0.003039 -0.003389 -0.003738 -0.004083 -0.004423 -0.004754 -0.005075 -0.005383 -0.005673 -0.005944 -0.006192 -0.006415 -0.006610 -0.006776 -0.006910 -0.007012 -0.007081 -0.007116 -0.007118 -0.007086 -0.007019 -0.006917 -0.006779 -0.006606 -0.006399 -0.006159 -0.005890 -0.005594 -0.005276 -0.004941 -0.004592 -0.004234 -0.003873 -0.003513 -0.003159 -0.002815 -0.002484 -0.002171 -0.001876 -0.001604 -0.001353 -0.001127 -0.000924 -0.000746 -0.000590 -0.000457 -0.000345 -0.000251 -0.000174 -0.000112 -0.000064 -0.000027 0.000000 0.000020 0.000033 0.000041 0.000046 0.000048 0.000048 0.000046 0.000044 0.000040 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000043 0.000051 0.000060 0.000071 0.000082 0.000095 0.000109 0.000125 0.000143 0.000163 0.000184 0.000207 0.000229 0.000251 0.000269 0.000283 0.000290 0.000288 0.000273 0.000245 0.000200 0.000138 0.000056 -0.000046 -0.000169 -0.000315 -0.000483 -0.000673 -0.000884 -0.001116 -0.001365 -0.001628 -0.001904 -0.002188 -0.002478 -0.002771 -0.003066 -0.003359 -0.003648 -0.003932 -0.004208 -0.004473 -0.004724 -0.004957 -0.005170 -0.005361 -0.005526 -0.005665 -0.005774 -0.005854 -0.005904 -0.005924 -0.005913 -0.005873 -0.005802 -0.005702 -0.005571 -0.005410 -0.005221 -0.005006 -0.004767 -0.004508 -0.004233 -0.003945 -0.003649 -0.003348 -0.003048 -0.002751 -0.002461 -0.002182 -0.001917 -0.001668 -0.001435 -0.001221 -0.001026 -0.000851 -0.000694 -0.000557 -0.000438 -0.000337 -0.000252 -0.000181 -0.000124 -0.000079 -0.000043 -0.000016 0.000004 0.000018 0.000027 0.000033 0.000037 0.000038 0.000038 0.000036 0.000034 0.000031 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000044 0.000051 0.000060 0.000070 0.000080 0.000093 0.000107 0.000122 0.000139 0.000157 0.000176 0.000194 0.000210 0.000222 0.000229 0.000228 0.000217 0.000195 0.000160 0.000111 0.000047 -0.000033 -0.000130 -0.000244 -0.000375 -0.000525 -0.000692 -0.000876 -0.001075 -0.001286 -0.001508 -0.001739 -0.001975 -0.002215 -0.002457 -0.002700 -0.002941 -0.003178 -0.003409 -0.003631 -0.003841 -0.004037 -0.004215 -0.004374 -0.004511 -0.004624 -0.004712 -0.004773 -0.004807 -0.004816 -0.004798 -0.004754 -0.004685 -0.004591 -0.004473 -0.004330 -0.004164 -0.003978 -0.003774 -0.003554 -0.003323 -0.003084 -0.002839 -0.002593 -0.002349 -0.002110 -0.001879 -0.001658 -0.001450 -0.001256 -0.001076 -0.000912 -0.000763 -0.000629 -0.000510 -0.000407 -0.000317 -0.000242 -0.000178 -0.000126 -0.000085 -0.000052 -0.000026 -0.000007 0.000006 0.000016 0.000023 0.000027 0.000029 0.000030 0.000030 0.000029 0.000027 0.000024 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000037 0.000043 0.000050 0.000059 0.000068 0.000079 0.000091 0.000105 0.000120 0.000135 0.000151 0.000164 0.000175 0.000181 0.000181 0.000174 0.000157 0.000131 0.000093 0.000044 -0.000018 -0.000092 -0.000180 -0.000282 -0.000397 -0.000527 -0.000670 -0.000825 -0.000992 -0.001167 -0.001350 -0.001538 -0.001731 -0.001926 -0.002122 -0.002318 -0.002511 -0.002699 -0.002881 -0.003052 -0.003212 -0.003358 -0.003487 -0.003598 -0.003688 -0.003757 -0.003803 -0.003825 -0.003826 -0.003804 -0.003761 -0.003698 -0.003614 -0.003511 -0.003389 -0.003249 -0.003093 -0.002923 -0.002743 -0.002554 -0.002360 -0.002164 -0.001968 -0.001774 -0.001586 -0.001406 -0.001235 -0.001075 -0.000927 -0.000790 -0.000666 -0.000555 -0.000455 -0.000366 -0.000289 -0.000223 -0.000167 -0.000121 -0.000084 -0.000054 -0.000031 -0.000013 -0.000000 0.000009 0.000015 0.000019 0.000022 0.000023 0.000024 0.000023 0.000022 0.000021 0.000019 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000036 0.000042 0.000050 0.000058 0.000068 0.000079 0.000091 0.000104 0.000117 0.000128 0.000138 0.000144 0.000145 0.000140 0.000128 0.000108 0.000080 0.000043 -0.000004 -0.000060 -0.000126 -0.000202 -0.000290 -0.000388 -0.000497 -0.000617 -0.000745 -0.000881 -0.001024 -0.001172 -0.001323 -0.001476 -0.001631 -0.001786 -0.001940 -0.002090 -0.002234 -0.002371 -0.002499 -0.002615 -0.002718 -0.002806 -0.002877 -0.002929 -0.002963 -0.002977 -0.002972 -0.002950 -0.002910 -0.002855 -0.002783 -0.002696 -0.002595 -0.002480 -0.002353 -0.002217 -0.002072 -0.001923 -0.001770 -0.001616 -0.001463 -0.001313 -0.001169 -0.001031 -0.000902 -0.000781 -0.000670 -0.000569 -0.000477 -0.000394 -0.000321 -0.000256 -0.000200 -0.000152 -0.000111 -0.000078 -0.000051 -0.000030 -0.000015 -0.000003 0.000005 0.000011 0.000015 0.000017 0.000018 0.000019 0.000019 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000030 0.000036 0.000042 0.000050 0.000059 0.000069 0.000080 0.000090 0.000100 0.000109 0.000114 0.000116 0.000113 0.000105 0.000091 0.000070 0.000042 0.000008 -0.000033 -0.000082 -0.000138 -0.000203 -0.000276 -0.000358 -0.000448 -0.000545 -0.000649 -0.000759 -0.000872 -0.000988 -0.001107 -0.001227 -0.001347 -0.001466 -0.001582 -0.001695 -0.001801 -0.001901 -0.001992 -0.002072 -0.002141 -0.002195 -0.002235 -0.002259 -0.002267 -0.002260 -0.002239 -0.002204 -0.002157 -0.002097 -0.002026 -0.001945 -0.001853 -0.001753 -0.001646 -0.001534 -0.001418 -0.001300 -0.001182 -0.001066 -0.000953 -0.000844 -0.000741 -0.000645 -0.000556 -0.000475 -0.000400 -0.000333 -0.000273 -0.000220 -0.000173 -0.000133 -0.000098 -0.000069 -0.000046 -0.000027 -0.000013 -0.000003 0.000004 0.000009 0.000012 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000025 0.000030 0.000036 0.000044 0.000052 0.000061 0.000070 0.000078 0.000085 0.000090 0.000092 0.000091 0.000086 0.000076 0.000061 0.000042 0.000017 -0.000013 -0.000048 -0.000088 -0.000135 -0.000189 -0.000249 -0.000316 -0.000388 -0.000466 -0.000549 -0.000634 -0.000722 -0.000812 -0.000902 -0.000993 -0.001083 -0.001172 -0.001257 -0.001338 -0.001414 -0.001484 -0.001546 -0.001598 -0.001640 -0.001669 -0.001686 -0.001691 -0.001683 -0.001664 -0.001634 -0.001595 -0.001547 -0.001491 -0.001427 -0.001356 -0.001279 -0.001197 -0.001112 -0.001024 -0.000936 -0.000848 -0.000761 -0.000678 -0.000598 -0.000522 -0.000452 -0.000388 -0.000329 -0.000276 -0.000228 -0.000185 -0.000146 -0.000113 -0.000084 -0.000059 -0.000039 -0.000023 -0.000010 -0.000001 0.000005 0.000009 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000022 0.000027 0.000032 0.000039 0.000046 0.000053 0.000060 0.000066 0.000070 0.000073 0.000073 0.000070 0.000063 0.000053 0.000039 0.000022 0.000001 -0.000023 -0.000052 -0.000085 -0.000123 -0.000167 -0.000215 -0.000269 -0.000326 -0.000387 -0.000450 -0.000515 -0.000582 -0.000649 -0.000716 -0.000783 -0.000848 -0.000911 -0.000972 -0.001028 -0.001081 -0.001128 -0.001167 -0.001199 -0.001221 -0.001233 -0.001235 -0.001228 -0.001211 -0.001187 -0.001156 -0.001118 -0.001075 -0.001025 -0.000972 -0.000914 -0.000853 -0.000789 -0.000725 -0.000660 -0.000596 -0.000533 -0.000472 -0.000415 -0.000361 -0.000311 -0.000265 -0.000223 -0.000185 -0.000151 -0.000121 -0.000094 -0.000070 -0.000049 -0.000032 -0.000018 -0.000007 0.000001 0.000007 0.000010 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000024 0.000029 0.000034 0.000040 0.000046 0.000051 0.000055 0.000057 0.000058 0.000056 0.000052 0.000045 0.000036 0.000024 0.000010 -0.000007 -0.000027 -0.000050 -0.000077 -0.000107 -0.000142 -0.000180 -0.000222 -0.000266 -0.000312 -0.000359 -0.000407 -0.000456 -0.000504 -0.000552 -0.000599 -0.000645 -0.000689 -0.000731 -0.000769 -0.000804 -0.000834 -0.000858 -0.000874 -0.000883 -0.000884 -0.000878 -0.000864 -0.000845 -0.000821 -0.000792 -0.000758 -0.000722 -0.000682 -0.000639 -0.000595 -0.000549 -0.000502 -0.000456 -0.000410 -0.000365 -0.000322 -0.000282 -0.000244 -0.000209 -0.000177 -0.000148 -0.000122 -0.000098 -0.000076 -0.000057 -0.000040 -0.000025 -0.000013 -0.000004 0.000003 0.000008 0.000011 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000030 0.000035 0.000039 0.000042 0.000044 0.000045 0.000044 0.000042 0.000038 0.000031 0.000023 0.000014 0.000002 -0.000011 -0.000026 -0.000045 -0.000066 -0.000090 -0.000117 -0.000146 -0.000177 -0.000210 -0.000243 -0.000277 -0.000311 -0.000345 -0.000379 -0.000412 -0.000445 -0.000476 -0.000506 -0.000534 -0.000560 -0.000583 -0.000600 -0.000613 -0.000620 -0.000620 -0.000615 -0.000604 -0.000589 -0.000571 -0.000549 -0.000524 -0.000497 -0.000468 -0.000437 -0.000405 -0.000373 -0.000340 -0.000308 -0.000276 -0.000245 -0.000215 -0.000187 -0.000162 -0.000138 -0.000116 -0.000096 -0.000078 -0.000061 -0.000046 -0.000032 -0.000020 -0.000010 -0.000001 0.000005 0.000010 0.000012 0.000014 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000026 0.000029 0.000032 0.000034 0.000035 0.000035 0.000033 0.000030 0.000026 0.000021 0.000015 0.000007 -0.000002 -0.000012 -0.000024 -0.000038 -0.000054 -0.000073 -0.000093 -0.000114 -0.000136 -0.000160 -0.000183 -0.000206 -0.000230 -0.000253 -0.000275 -0.000297 -0.000319 -0.000341 -0.000361 -0.000380 -0.000397 -0.000411 -0.000420 -0.000425 -0.000426 -0.000422 -0.000414 -0.000402 -0.000388 -0.000372 -0.000353 -0.000334 -0.000313 -0.000291 -0.000269 -0.000247 -0.000225 -0.000203 -0.000181 -0.000160 -0.000140 -0.000121 -0.000104 -0.000088 -0.000074 -0.000060 -0.000048 -0.000036 -0.000025 -0.000016 -0.000007 -0.000000 0.000006 0.000010 0.000013 0.000014 0.000014 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000019 0.000022 0.000024 0.000026 0.000026 0.000027 0.000026 0.000024 0.000021 0.000018 0.000014 0.000009 0.000003 -0.000003 -0.000011 -0.000020 -0.000031 -0.000043 -0.000056 -0.000070 -0.000085 -0.000100 -0.000116 -0.000132 -0.000147 -0.000162 -0.000177 -0.000192 -0.000207 -0.000222 -0.000237 -0.000250 -0.000263 -0.000273 -0.000281 -0.000285 -0.000286 -0.000283 -0.000277 -0.000268 -0.000258 -0.000245 -0.000232 -0.000218 -0.000203 -0.000188 -0.000173 -0.000159 -0.000144 -0.000129 -0.000115 -0.000101 -0.000088 -0.000076 -0.000065 -0.000055 -0.000045 -0.000036 -0.000028 -0.000020 -0.000012 -0.000005 0.000001 0.000006 0.000009 0.000012 0.000013 0.000014 0.000014 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000016 0.000018 0.000019 0.000020 0.000020 0.000020 0.000019 0.000017 0.000015 0.000012 0.000009 0.000006 0.000002 -0.000003 -0.000009 -0.000015 -0.000023 -0.000031 -0.000040 -0.000049 -0.000059 -0.000069 -0.000079 -0.000089 -0.000099 -0.000108 -0.000118 -0.000128 -0.000138 -0.000149 -0.000159 -0.000168 -0.000176 -0.000183 -0.000186 -0.000187 -0.000185 -0.000181 -0.000174 -0.000166 -0.000157 -0.000147 -0.000137 -0.000127 -0.000117 -0.000107 -0.000097 -0.000088 -0.000079 -0.000070 -0.000061 -0.000053 -0.000046 -0.000039 -0.000032 -0.000026 -0.000021 -0.000015 -0.000009 -0.000004 0.000001 0.000005 0.000008 0.000011 0.000012 0.000013 0.000013 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000015 0.000016 0.000015 0.000015 0.000014 0.000012 0.000011 0.000009 0.000007 0.000004 0.000002 -0.000002 -0.000005 -0.000009 -0.000014 -0.000020 -0.000025 -0.000031 -0.000038 -0.000044 -0.000050 -0.000055 -0.000061 -0.000067 -0.000074 -0.000081 -0.000088 -0.000096 -0.000103 -0.000109 -0.000114 -0.000117 -0.000118 -0.000117 -0.000114 -0.000109 -0.000103 -0.000096 -0.000089 -0.000082 -0.000075 -0.000068 -0.000062 -0.000056 -0.000050 -0.000045 -0.000039 -0.000034 -0.000030 -0.000026 -0.000022 -0.000018 -0.000014 -0.000010 -0.000007 -0.000003 0.000001 0.000004 0.000007 0.000009 0.000011 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000016 -0.000020 -0.000023 -0.000027 -0.000030 -0.000034 -0.000038 -0.000043 -0.000048 -0.000054 -0.000059 -0.000064 -0.000068 -0.000070 -0.000071 -0.000070 -0.000068 -0.000065 -0.000060 -0.000055 -0.000050 -0.000045 -0.000040 -0.000036 -0.000032 -0.000028 -0.000025 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000006 -0.000004 -0.000002 0.000001 0.000004 0.000006 0.000008 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000034 -0.000037 -0.000039 -0.000040 -0.000039 -0.000038 -0.000035 -0.000032 -0.000028 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000003 0.000005 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000004 -0.000006 -0.000009 -0.000012 -0.000015 -0.000017 -0.000018 -0.000019 -0.000019 -0.000018 -0.000016 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode52_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000012 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000012 0.000012 0.000013 0.000014 0.000014 0.000015 0.000014 0.000014 0.000012 0.000011 0.000009 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000015 0.000015 0.000015 0.000016 0.000017 0.000017 0.000017 0.000017 0.000016 0.000014 0.000012 0.000009 0.000006 0.000003 0.000000 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000016 0.000018 0.000018 0.000019 0.000019 0.000019 0.000020 0.000020 0.000020 0.000020 0.000021 0.000020 0.000020 0.000018 0.000016 0.000013 0.000009 0.000004 0.000000 -0.000004 -0.000008 -0.000010 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000019 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000021 0.000023 0.000024 0.000025 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000025 0.000023 0.000021 0.000017 0.000013 0.000008 0.000001 -0.000005 -0.000011 -0.000016 -0.000021 -0.000025 -0.000028 -0.000030 -0.000031 -0.000032 -0.000033 -0.000034 -0.000035 -0.000036 -0.000037 -0.000038 -0.000039 -0.000038 -0.000036 -0.000033 -0.000030 -0.000026 -0.000023 -0.000020 -0.000018 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000027 0.000030 0.000032 0.000034 0.000035 0.000036 0.000037 0.000037 0.000036 0.000036 0.000035 0.000034 0.000032 0.000031 0.000028 0.000024 0.000019 0.000012 0.000005 -0.000004 -0.000013 -0.000021 -0.000030 -0.000037 -0.000043 -0.000048 -0.000052 -0.000054 -0.000056 -0.000058 -0.000059 -0.000061 -0.000062 -0.000064 -0.000065 -0.000065 -0.000064 -0.000061 -0.000057 -0.000052 -0.000047 -0.000042 -0.000037 -0.000033 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000012 -0.000010 -0.000007 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000026 0.000030 0.000033 0.000036 0.000039 0.000042 0.000045 0.000047 0.000049 0.000051 0.000051 0.000051 0.000050 0.000049 0.000047 0.000044 0.000042 0.000038 0.000033 0.000027 0.000019 0.000010 -0.000001 -0.000013 -0.000025 -0.000038 -0.000049 -0.000060 -0.000070 -0.000078 -0.000084 -0.000089 -0.000093 -0.000096 -0.000098 -0.000100 -0.000102 -0.000104 -0.000105 -0.000104 -0.000102 -0.000099 -0.000093 -0.000086 -0.000079 -0.000071 -0.000064 -0.000058 -0.000052 -0.000047 -0.000044 -0.000040 -0.000037 -0.000033 -0.000030 -0.000026 -0.000022 -0.000018 -0.000014 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000024 0.000028 0.000032 0.000036 0.000040 0.000044 0.000048 0.000052 0.000056 0.000060 0.000063 0.000067 0.000069 0.000071 0.000071 0.000071 0.000069 0.000067 0.000063 0.000059 0.000054 0.000047 0.000040 0.000030 0.000019 0.000005 -0.000010 -0.000027 -0.000044 -0.000062 -0.000079 -0.000095 -0.000109 -0.000121 -0.000131 -0.000140 -0.000146 -0.000151 -0.000155 -0.000158 -0.000161 -0.000163 -0.000163 -0.000162 -0.000159 -0.000153 -0.000146 -0.000136 -0.000126 -0.000115 -0.000104 -0.000094 -0.000085 -0.000077 -0.000071 -0.000065 -0.000059 -0.000053 -0.000048 -0.000042 -0.000036 -0.000030 -0.000024 -0.000018 -0.000014 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000037 0.000042 0.000047 0.000052 0.000058 0.000063 0.000068 0.000074 0.000079 0.000084 0.000089 0.000093 0.000096 0.000099 0.000099 0.000098 0.000095 0.000091 0.000085 0.000078 0.000070 0.000059 0.000047 0.000033 0.000016 -0.000003 -0.000025 -0.000048 -0.000072 -0.000096 -0.000120 -0.000143 -0.000164 -0.000183 -0.000199 -0.000212 -0.000222 -0.000231 -0.000237 -0.000242 -0.000246 -0.000248 -0.000248 -0.000245 -0.000240 -0.000232 -0.000222 -0.000209 -0.000194 -0.000179 -0.000163 -0.000148 -0.000135 -0.000122 -0.000111 -0.000101 -0.000091 -0.000082 -0.000073 -0.000065 -0.000056 -0.000047 -0.000039 -0.000031 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000034 0.000041 0.000047 0.000054 0.000061 0.000068 0.000075 0.000083 0.000090 0.000097 0.000104 0.000112 0.000118 0.000125 0.000130 0.000134 0.000137 0.000137 0.000135 0.000131 0.000124 0.000115 0.000104 0.000091 0.000075 0.000057 0.000036 0.000011 -0.000016 -0.000046 -0.000078 -0.000112 -0.000146 -0.000179 -0.000211 -0.000241 -0.000268 -0.000292 -0.000312 -0.000328 -0.000342 -0.000352 -0.000360 -0.000365 -0.000367 -0.000367 -0.000363 -0.000356 -0.000345 -0.000330 -0.000312 -0.000292 -0.000270 -0.000248 -0.000227 -0.000206 -0.000187 -0.000169 -0.000153 -0.000138 -0.000124 -0.000110 -0.000097 -0.000084 -0.000072 -0.000060 -0.000049 -0.000039 -0.000030 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000023 0.000029 0.000035 0.000043 0.000050 0.000059 0.000068 0.000077 0.000087 0.000097 0.000107 0.000117 0.000128 0.000138 0.000147 0.000157 0.000166 0.000174 0.000181 0.000186 0.000189 0.000189 0.000185 0.000179 0.000168 0.000155 0.000138 0.000119 0.000096 0.000069 0.000039 0.000004 -0.000034 -0.000076 -0.000120 -0.000166 -0.000213 -0.000259 -0.000304 -0.000346 -0.000384 -0.000418 -0.000448 -0.000473 -0.000493 -0.000509 -0.000521 -0.000529 -0.000532 -0.000531 -0.000526 -0.000516 -0.000501 -0.000481 -0.000457 -0.000430 -0.000400 -0.000369 -0.000338 -0.000308 -0.000279 -0.000252 -0.000227 -0.000204 -0.000182 -0.000162 -0.000142 -0.000124 -0.000107 -0.000090 -0.000075 -0.000061 -0.000048 -0.000037 -0.000028 -0.000020 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000035 0.000043 0.000052 0.000062 0.000072 0.000084 0.000097 0.000110 0.000123 0.000137 0.000152 0.000166 0.000180 0.000194 0.000207 0.000220 0.000232 0.000243 0.000252 0.000258 0.000261 0.000259 0.000253 0.000243 0.000228 0.000208 0.000184 0.000156 0.000123 0.000085 0.000043 -0.000005 -0.000058 -0.000115 -0.000176 -0.000239 -0.000303 -0.000366 -0.000427 -0.000484 -0.000538 -0.000586 -0.000629 -0.000666 -0.000696 -0.000720 -0.000737 -0.000749 -0.000755 -0.000754 -0.000747 -0.000734 -0.000714 -0.000688 -0.000656 -0.000619 -0.000579 -0.000536 -0.000493 -0.000450 -0.000408 -0.000368 -0.000331 -0.000296 -0.000263 -0.000233 -0.000205 -0.000179 -0.000155 -0.000132 -0.000110 -0.000091 -0.000073 -0.000058 -0.000045 -0.000034 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000033 0.000041 0.000051 0.000062 0.000075 0.000088 0.000103 0.000119 0.000136 0.000154 0.000173 0.000193 0.000212 0.000232 0.000252 0.000271 0.000290 0.000307 0.000323 0.000337 0.000348 0.000355 0.000357 0.000354 0.000344 0.000328 0.000306 0.000278 0.000245 0.000205 0.000160 0.000108 0.000049 -0.000017 -0.000088 -0.000166 -0.000247 -0.000332 -0.000418 -0.000502 -0.000585 -0.000663 -0.000737 -0.000804 -0.000864 -0.000916 -0.000960 -0.000995 -0.001021 -0.001039 -0.001048 -0.001048 -0.001040 -0.001023 -0.000997 -0.000964 -0.000922 -0.000874 -0.000820 -0.000763 -0.000703 -0.000643 -0.000584 -0.000527 -0.000473 -0.000422 -0.000375 -0.000332 -0.000291 -0.000254 -0.000220 -0.000188 -0.000159 -0.000132 -0.000108 -0.000087 -0.000068 -0.000053 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000039 0.000049 0.000061 0.000074 0.000089 0.000106 0.000124 0.000144 0.000166 0.000190 0.000215 0.000241 0.000268 0.000296 0.000323 0.000351 0.000377 0.000402 0.000426 0.000447 0.000465 0.000478 0.000486 0.000487 0.000480 0.000465 0.000442 0.000411 0.000371 0.000325 0.000271 0.000208 0.000138 0.000059 -0.000028 -0.000124 -0.000227 -0.000335 -0.000447 -0.000560 -0.000673 -0.000783 -0.000888 -0.000987 -0.001079 -0.001161 -0.001233 -0.001295 -0.001345 -0.001383 -0.001409 -0.001424 -0.001427 -0.001418 -0.001398 -0.001367 -0.001324 -0.001271 -0.001209 -0.001138 -0.001062 -0.000982 -0.000901 -0.000819 -0.000740 -0.000664 -0.000593 -0.000526 -0.000465 -0.000408 -0.000356 -0.000309 -0.000265 -0.000225 -0.000188 -0.000155 -0.000126 -0.000101 -0.000079 -0.000062 -0.000048 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000026 0.000035 0.000045 0.000057 0.000071 0.000087 0.000106 0.000126 0.000148 0.000173 0.000201 0.000230 0.000263 0.000297 0.000333 0.000370 0.000408 0.000446 0.000484 0.000520 0.000554 0.000585 0.000612 0.000635 0.000650 0.000658 0.000657 0.000645 0.000623 0.000590 0.000546 0.000492 0.000429 0.000356 0.000273 0.000180 0.000075 -0.000039 -0.000164 -0.000298 -0.000439 -0.000585 -0.000732 -0.000879 -0.001023 -0.001162 -0.001293 -0.001415 -0.001526 -0.001624 -0.001709 -0.001778 -0.001833 -0.001872 -0.001895 -0.001904 -0.001896 -0.001874 -0.001836 -0.001784 -0.001718 -0.001638 -0.001549 -0.001450 -0.001345 -0.001237 -0.001128 -0.001021 -0.000918 -0.000820 -0.000728 -0.000643 -0.000565 -0.000493 -0.000427 -0.000367 -0.000313 -0.000263 -0.000219 -0.000179 -0.000145 -0.000116 -0.000092 -0.000072 -0.000056 -0.000043 -0.000033 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000029 0.000039 0.000050 0.000065 0.000081 0.000101 0.000123 0.000147 0.000175 0.000205 0.000239 0.000276 0.000316 0.000360 0.000406 0.000456 0.000506 0.000558 0.000610 0.000661 0.000709 0.000754 0.000795 0.000830 0.000857 0.000875 0.000883 0.000877 0.000858 0.000825 0.000778 0.000718 0.000646 0.000561 0.000464 0.000356 0.000234 0.000100 -0.000048 -0.000208 -0.000379 -0.000559 -0.000744 -0.000933 -0.001121 -0.001306 -0.001485 -0.001656 -0.001815 -0.001962 -0.002092 -0.002206 -0.002301 -0.002377 -0.002434 -0.002470 -0.002487 -0.002483 -0.002460 -0.002418 -0.002356 -0.002275 -0.002178 -0.002065 -0.001941 -0.001807 -0.001667 -0.001525 -0.001384 -0.001247 -0.001116 -0.000993 -0.000878 -0.000772 -0.000674 -0.000585 -0.000504 -0.000430 -0.000363 -0.000303 -0.000250 -0.000204 -0.000165 -0.000132 -0.000104 -0.000082 -0.000064 -0.000050 -0.000038 -0.000029 -0.000021 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000016 0.000023 0.000031 0.000042 0.000055 0.000071 0.000091 0.000113 0.000139 0.000169 0.000202 0.000239 0.000280 0.000325 0.000375 0.000429 0.000488 0.000551 0.000617 0.000685 0.000755 0.000824 0.000891 0.000955 0.001014 0.001066 0.001110 0.001143 0.001162 0.001167 0.001156 0.001126 0.001079 0.001014 0.000933 0.000836 0.000725 0.000599 0.000459 0.000304 0.000133 -0.000053 -0.000254 -0.000467 -0.000691 -0.000923 -0.001159 -0.001395 -0.001628 -0.001855 -0.002073 -0.002277 -0.002466 -0.002636 -0.002786 -0.002913 -0.003017 -0.003096 -0.003151 -0.003181 -0.003185 -0.003165 -0.003120 -0.003049 -0.002955 -0.002839 -0.002702 -0.002548 -0.002381 -0.002206 -0.002025 -0.001845 -0.001668 -0.001497 -0.001335 -0.001183 -0.001042 -0.000911 -0.000792 -0.000683 -0.000583 -0.000494 -0.000414 -0.000344 -0.000282 -0.000229 -0.000185 -0.000148 -0.000117 -0.000092 -0.000072 -0.000055 -0.000042 -0.000031 -0.000022 -0.000016 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000023 0.000032 0.000044 0.000058 0.000076 0.000098 0.000124 0.000154 0.000189 0.000229 0.000273 0.000323 0.000377 0.000438 0.000504 0.000577 0.000655 0.000739 0.000826 0.000917 0.001009 0.001100 0.001188 0.001270 0.001345 0.001411 0.001463 0.001501 0.001521 0.001521 0.001500 0.001456 0.001390 0.001302 0.001194 0.001067 0.000923 0.000762 0.000584 0.000389 0.000177 -0.000053 -0.000299 -0.000560 -0.000834 -0.001116 -0.001405 -0.001695 -0.001983 -0.002264 -0.002535 -0.002791 -0.003029 -0.003246 -0.003439 -0.003606 -0.003744 -0.003854 -0.003933 -0.003982 -0.004001 -0.003988 -0.003944 -0.003869 -0.003763 -0.003628 -0.003467 -0.003283 -0.003081 -0.002866 -0.002643 -0.002417 -0.002194 -0.001977 -0.001769 -0.001572 -0.001388 -0.001216 -0.001059 -0.000914 -0.000783 -0.000664 -0.000558 -0.000465 -0.000383 -0.000313 -0.000254 -0.000204 -0.000162 -0.000128 -0.000100 -0.000077 -0.000059 -0.000044 -0.000032 -0.000022 -0.000015 -0.000009 -0.000005 -0.000002 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000023 0.000033 0.000045 0.000061 0.000080 0.000104 0.000133 0.000167 0.000208 0.000254 0.000306 0.000365 0.000431 0.000504 0.000584 0.000672 0.000768 0.000871 0.000981 0.001095 0.001213 0.001332 0.001449 0.001561 0.001665 0.001759 0.001837 0.001899 0.001940 0.001958 0.001951 0.001915 0.001852 0.001761 0.001643 0.001502 0.001338 0.001154 0.000951 0.000730 0.000490 0.000231 -0.000047 -0.000342 -0.000654 -0.000981 -0.001318 -0.001662 -0.002010 -0.002357 -0.002697 -0.003027 -0.003341 -0.003635 -0.003905 -0.004148 -0.004361 -0.004542 -0.004689 -0.004802 -0.004879 -0.004918 -0.004921 -0.004885 -0.004810 -0.004697 -0.004547 -0.004364 -0.004151 -0.003913 -0.003657 -0.003389 -0.003114 -0.002839 -0.002569 -0.002308 -0.002058 -0.001822 -0.001602 -0.001397 -0.001209 -0.001037 -0.000882 -0.000743 -0.000620 -0.000513 -0.000420 -0.000342 -0.000275 -0.000220 -0.000174 -0.000136 -0.000105 -0.000080 -0.000060 -0.000043 -0.000030 -0.000020 -0.000012 -0.000007 -0.000003 -0.000000 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000001 0.000002 0.000005 0.000009 0.000015 0.000023 0.000033 0.000046 0.000062 0.000083 0.000109 0.000140 0.000178 0.000223 0.000276 0.000336 0.000405 0.000483 0.000569 0.000665 0.000771 0.000887 0.001012 0.001147 0.001289 0.001436 0.001587 0.001738 0.001885 0.002024 0.002152 0.002264 0.002357 0.002426 0.002468 0.002479 0.002458 0.002403 0.002314 0.002190 0.002036 0.001853 0.001645 0.001414 0.001163 0.000892 0.000602 0.000293 -0.000035 -0.000382 -0.000746 -0.001126 -0.001518 -0.001920 -0.002326 -0.002733 -0.003135 -0.003526 -0.003902 -0.004257 -0.004586 -0.004885 -0.005151 -0.005383 -0.005576 -0.005731 -0.005844 -0.005915 -0.005942 -0.005923 -0.005857 -0.005745 -0.005587 -0.005387 -0.005149 -0.004878 -0.004582 -0.004268 -0.003942 -0.003613 -0.003285 -0.002964 -0.002654 -0.002359 -0.002080 -0.001820 -0.001578 -0.001357 -0.001157 -0.000977 -0.000817 -0.000678 -0.000557 -0.000453 -0.000366 -0.000293 -0.000232 -0.000181 -0.000140 -0.000107 -0.000080 -0.000058 -0.000041 -0.000027 -0.000017 -0.000009 -0.000004 -0.000000 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000014 0.000022 0.000032 0.000046 0.000063 0.000085 0.000112 0.000146 0.000187 0.000236 0.000294 0.000362 0.000441 0.000531 0.000633 0.000746 0.000872 0.001010 0.001160 0.001322 0.001494 0.001675 0.001862 0.002051 0.002238 0.002418 0.002587 0.002739 0.002870 0.002974 0.003047 0.003085 0.003084 0.003043 0.002960 0.002836 0.002672 0.002472 0.002240 0.001980 0.001696 0.001391 0.001066 0.000723 0.000362 -0.000017 -0.000415 -0.000829 -0.001260 -0.001705 -0.002160 -0.002623 -0.003088 -0.003550 -0.004003 -0.004441 -0.004858 -0.005249 -0.005609 -0.005936 -0.006225 -0.006474 -0.006680 -0.006842 -0.006955 -0.007018 -0.007028 -0.006983 -0.006882 -0.006727 -0.006519 -0.006264 -0.005967 -0.005636 -0.005279 -0.004903 -0.004518 -0.004129 -0.003745 -0.003369 -0.003007 -0.002662 -0.002337 -0.002033 -0.001753 -0.001498 -0.001268 -0.001064 -0.000884 -0.000727 -0.000593 -0.000479 -0.000384 -0.000304 -0.000238 -0.000184 -0.000140 -0.000104 -0.000076 -0.000053 -0.000036 -0.000023 -0.000013 -0.000006 -0.000001 0.000002 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000013 0.000021 0.000031 0.000045 0.000063 0.000086 0.000115 0.000150 0.000194 0.000246 0.000309 0.000384 0.000472 0.000574 0.000690 0.000822 0.000969 0.001132 0.001310 0.001502 0.001709 0.001927 0.002154 0.002385 0.002617 0.002844 0.003060 0.003259 0.003434 0.003580 0.003691 0.003762 0.003788 0.003767 0.003696 0.003575 0.003406 0.003192 0.002938 0.002648 0.002329 0.001986 0.001622 0.001241 0.000844 0.000432 0.000004 -0.000440 -0.000899 -0.001375 -0.001864 -0.002367 -0.002878 -0.003395 -0.003911 -0.004420 -0.004917 -0.005395 -0.005848 -0.006272 -0.006663 -0.007016 -0.007329 -0.007598 -0.007818 -0.007987 -0.008100 -0.008153 -0.008144 -0.008070 -0.007931 -0.007730 -0.007470 -0.007158 -0.006802 -0.006409 -0.005989 -0.005550 -0.005102 -0.004652 -0.004207 -0.003773 -0.003355 -0.002957 -0.002583 -0.002235 -0.001916 -0.001626 -0.001367 -0.001139 -0.000939 -0.000767 -0.000620 -0.000497 -0.000393 -0.000308 -0.000238 -0.000181 -0.000135 -0.000098 -0.000069 -0.000047 -0.000030 -0.000017 -0.000008 -0.000002 0.000002 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000007 0.000012 0.000019 0.000030 0.000044 0.000062 0.000085 0.000115 0.000153 0.000198 0.000254 0.000322 0.000403 0.000499 0.000611 0.000741 0.000890 0.001059 0.001248 0.001456 0.001682 0.001926 0.002186 0.002457 0.002736 0.003018 0.003297 0.003566 0.003818 0.004044 0.004239 0.004394 0.004504 0.004563 0.004567 0.004513 0.004401 0.004230 0.004005 0.003730 0.003412 0.003057 0.002673 0.002266 0.001842 0.001405 0.000957 0.000497 0.000028 -0.000454 -0.000949 -0.001458 -0.001981 -0.002517 -0.003065 -0.003621 -0.004180 -0.004736 -0.005284 -0.005817 -0.006330 -0.006816 -0.007273 -0.007695 -0.008078 -0.008418 -0.008710 -0.008948 -0.009126 -0.009239 -0.009282 -0.009253 -0.009149 -0.008973 -0.008727 -0.008416 -0.008049 -0.007633 -0.007178 -0.006695 -0.006192 -0.005680 -0.005166 -0.004658 -0.004163 -0.003686 -0.003234 -0.002810 -0.002417 -0.002059 -0.001736 -0.001449 -0.001198 -0.000980 -0.000794 -0.000636 -0.000504 -0.000394 -0.000304 -0.000231 -0.000172 -0.000125 -0.000089 -0.000060 -0.000038 -0.000022 -0.000011 -0.000003 0.000002 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000011 0.000018 0.000027 0.000041 0.000059 0.000083 0.000114 0.000152 0.000200 0.000259 0.000331 0.000417 0.000520 0.000642 0.000784 0.000950 0.001139 0.001353 0.001592 0.001855 0.002139 0.002443 0.002764 0.003096 0.003433 0.003770 0.004098 0.004408 0.004692 0.004942 0.005147 0.005302 0.005399 0.005433 0.005401 0.005300 0.005131 0.004897 0.004603 0.004256 0.003865 0.003438 0.002984 0.002513 0.002030 0.001540 0.001047 0.000550 0.000049 -0.000458 -0.000973 -0.001499 -0.002038 -0.002591 -0.003157 -0.003735 -0.004320 -0.004908 -0.005494 -0.006072 -0.006635 -0.007180 -0.007701 -0.008192 -0.008651 -0.009069 -0.009442 -0.009761 -0.010020 -0.010210 -0.010326 -0.010363 -0.010317 -0.010188 -0.009977 -0.009690 -0.009332 -0.008912 -0.008439 -0.007925 -0.007379 -0.006812 -0.006234 -0.005655 -0.005082 -0.004524 -0.003989 -0.003482 -0.003008 -0.002572 -0.002177 -0.001823 -0.001510 -0.001238 -0.001004 -0.000805 -0.000638 -0.000500 -0.000386 -0.000293 -0.000218 -0.000159 -0.000112 -0.000077 -0.000049 -0.000029 -0.000015 -0.000005 0.000001 0.000005 0.000007 0.000007 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000009 0.000016 0.000025 0.000038 0.000055 0.000079 0.000110 0.000149 0.000199 0.000260 0.000335 0.000426 0.000535 0.000665 0.000819 0.000999 0.001207 0.001445 0.001713 0.002012 0.002338 0.002690 0.003064 0.003453 0.003851 0.004251 0.004644 0.005020 0.005369 0.005679 0.005942 0.006147 0.006287 0.006356 0.006348 0.006261 0.006095 0.005853 0.005540 0.005164 0.004734 0.004261 0.003757 0.003233 0.002699 0.002162 0.001629 0.001101 0.000580 0.000064 -0.000450 -0.000966 -0.001488 -0.002021 -0.002568 -0.003129 -0.003706 -0.004296 -0.004896 -0.005501 -0.006107 -0.006709 -0.007302 -0.007880 -0.008439 -0.008972 -0.009473 -0.009934 -0.010346 -0.010699 -0.010985 -0.011194 -0.011319 -0.011356 -0.011300 -0.011152 -0.010915 -0.010593 -0.010194 -0.009726 -0.009201 -0.008629 -0.008023 -0.007392 -0.006749 -0.006104 -0.005466 -0.004846 -0.004252 -0.003691 -0.003171 -0.002694 -0.002264 -0.001882 -0.001547 -0.001257 -0.001010 -0.000802 -0.000628 -0.000485 -0.000368 -0.000275 -0.000200 -0.000142 -0.000097 -0.000063 -0.000038 -0.000020 -0.000008 0.000000 0.000005 0.000007 0.000008 0.000008 0.000006 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000004 0.000008 0.000014 0.000022 0.000034 0.000051 0.000073 0.000104 0.000143 0.000193 0.000256 0.000334 0.000428 0.000543 0.000680 0.000844 0.001036 0.001260 0.001520 0.001816 0.002148 0.002516 0.002916 0.003345 0.003795 0.004259 0.004728 0.005192 0.005640 0.006060 0.006439 0.006765 0.007027 0.007215 0.007321 0.007340 0.007269 0.007106 0.006855 0.006522 0.006113 0.005641 0.005119 0.004559 0.003977 0.003385 0.002794 0.002213 0.001648 0.001102 0.000576 0.000065 -0.000433 -0.000925 -0.001419 -0.001919 -0.002431 -0.002961 -0.003509 -0.004078 -0.004664 -0.005266 -0.005880 -0.006502 -0.007128 -0.007753 -0.008370 -0.008974 -0.009557 -0.010109 -0.010621 -0.011080 -0.011476 -0.011797 -0.012034 -0.012179 -0.012225 -0.012171 -0.012015 -0.011760 -0.011413 -0.010980 -0.010472 -0.009900 -0.009275 -0.008610 -0.007917 -0.007209 -0.006499 -0.005797 -0.005116 -0.004466 -0.003855 -0.003291 -0.002777 -0.002317 -0.001911 -0.001557 -0.001254 -0.000997 -0.000782 -0.000604 -0.000459 -0.000343 -0.000250 -0.000178 -0.000122 -0.000080 -0.000049 -0.000027 -0.000012 -0.000001 0.000005 0.000008 0.000009 0.000009 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000002 0.000003 0.000007 0.000012 0.000019 0.000030 0.000046 0.000068 0.000096 0.000135 0.000184 0.000247 0.000326 0.000424 0.000543 0.000686 0.000857 0.001060 0.001299 0.001577 0.001896 0.002260 0.002666 0.003113 0.003596 0.004108 0.004641 0.005184 0.005725 0.006251 0.006749 0.007203 0.007599 0.007924 0.008166 0.008316 0.008365 0.008310 0.008150 0.007888 0.007530 0.007085 0.006566 0.005987 0.005364 0.004715 0.004056 0.003403 0.002766 0.002156 0.001578 0.001035 0.000526 0.000046 -0.000410 -0.000851 -0.001286 -0.001724 -0.002173 -0.002640 -0.003131 -0.003648 -0.004192 -0.004764 -0.005361 -0.005980 -0.006619 -0.007272 -0.007934 -0.008598 -0.009256 -0.009897 -0.010511 -0.011083 -0.011600 -0.012050 -0.012419 -0.012697 -0.012874 -0.012945 -0.012904 -0.012753 -0.012494 -0.012132 -0.011675 -0.011134 -0.010520 -0.009846 -0.009125 -0.008372 -0.007601 -0.006827 -0.006063 -0.005324 -0.004622 -0.003965 -0.003362 -0.002817 -0.002332 -0.001907 -0.001540 -0.001227 -0.000964 -0.000746 -0.000568 -0.000425 -0.000311 -0.000222 -0.000153 -0.000101 -0.000063 -0.000036 -0.000017 -0.000004 0.000004 0.000008 0.000010 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000010 0.000017 0.000027 0.000041 0.000061 0.000089 0.000125 0.000173 0.000235 0.000314 0.000412 0.000533 0.000681 0.000858 0.001070 0.001320 0.001614 0.001954 0.002343 0.002784 0.003273 0.003808 0.004381 0.004983 0.005602 0.006224 0.006834 0.007416 0.007952 0.008426 0.008822 0.009124 0.009321 0.009405 0.009368 0.009211 0.008936 0.008550 0.008062 0.007488 0.006843 0.006148 0.005422 0.004686 0.003958 0.003254 0.002587 0.001967 0.001399 0.000884 0.000418 -0.000003 -0.000388 -0.000748 -0.001094 -0.001438 -0.001792 -0.002166 -0.002567 -0.003002 -0.003474 -0.003986 -0.004537 -0.005127 -0.005753 -0.006412 -0.007098 -0.007806 -0.008525 -0.009246 -0.009956 -0.010641 -0.011285 -0.011874 -0.012392 -0.012825 -0.013160 -0.013387 -0.013497 -0.013487 -0.013356 -0.013104 -0.012739 -0.012268 -0.011701 -0.011050 -0.010330 -0.009556 -0.008745 -0.007912 -0.007076 -0.006254 -0.005462 -0.004712 -0.004016 -0.003381 -0.002811 -0.002307 -0.001869 -0.001494 -0.001177 -0.000913 -0.000696 -0.000522 -0.000382 -0.000274 -0.000190 -0.000127 -0.000080 -0.000047 -0.000023 -0.000007 0.000003 0.000009 0.000011 0.000012 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000008 0.000014 0.000023 0.000036 0.000055 0.000080 0.000115 0.000161 0.000221 0.000298 0.000395 0.000516 0.000666 0.000847 0.001064 0.001324 0.001629 0.001986 0.002398 0.002867 0.003393 0.003974 0.004604 0.005272 0.005967 0.006671 0.007369 0.008040 0.008665 0.009224 0.009697 0.010067 0.010319 0.010441 0.010427 0.010274 0.009984 0.009565 0.009029 0.008391 0.007672 0.006892 0.006077 0.005249 0.004433 0.003647 0.002911 0.002235 0.001629 0.001096 0.000636 0.000244 -0.000089 -0.000373 -0.000622 -0.000850 -0.001071 -0.001300 -0.001550 -0.001832 -0.002154 -0.002524 -0.002946 -0.003422 -0.003953 -0.004538 -0.005175 -0.005859 -0.006586 -0.007346 -0.008129 -0.008922 -0.009711 -0.010480 -0.011212 -0.011888 -0.012491 -0.013006 -0.013417 -0.013711 -0.013880 -0.013917 -0.013820 -0.013589 -0.013231 -0.012752 -0.012165 -0.011481 -0.010717 -0.009891 -0.009021 -0.008129 -0.007236 -0.006361 -0.005521 -0.004732 -0.004004 -0.003345 -0.002757 -0.002242 -0.001798 -0.001420 -0.001104 -0.000844 -0.000634 -0.000466 -0.000334 -0.000233 -0.000157 -0.000100 -0.000060 -0.000031 -0.000011 0.000001 0.000009 0.000013 0.000014 0.000013 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000012 0.000020 0.000031 0.000048 0.000072 0.000104 0.000147 0.000204 0.000278 0.000373 0.000492 0.000641 0.000823 0.001043 0.001308 0.001622 0.001992 0.002421 0.002913 0.003470 0.004091 0.004771 0.005501 0.006266 0.007052 0.007838 0.008601 0.009320 0.009969 0.010528 0.010973 0.011286 0.011455 0.011467 0.011321 0.011016 0.010563 0.009972 0.009264 0.008459 0.007583 0.006664 0.005730 0.004809 0.003926 0.003102 0.002354 0.001695 0.001131 0.000662 0.000287 -0.000003 -0.000219 -0.000374 -0.000484 -0.000567 -0.000639 -0.000718 -0.000818 -0.000955 -0.001139 -0.001379 -0.001683 -0.002055 -0.002496 -0.003009 -0.003593 -0.004244 -0.004960 -0.005732 -0.006551 -0.007406 -0.008281 -0.009162 -0.010029 -0.010863 -0.011644 -0.012353 -0.012969 -0.013475 -0.013857 -0.014101 -0.014201 -0.014151 -0.013952 -0.013608 -0.013127 -0.012520 -0.011803 -0.010995 -0.010116 -0.009190 -0.008242 -0.007297 -0.006375 -0.005497 -0.004677 -0.003926 -0.003251 -0.002654 -0.002136 -0.001693 -0.001320 -0.001012 -0.000761 -0.000560 -0.000403 -0.000282 -0.000190 -0.000123 -0.000074 -0.000039 -0.000016 -0.000000 0.000009 0.000014 0.000016 0.000016 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000006 0.000010 0.000016 0.000026 0.000041 0.000062 0.000092 0.000132 0.000186 0.000256 0.000347 0.000463 0.000608 0.000788 0.001008 0.001274 0.001593 0.001970 0.002411 0.002921 0.003503 0.004156 0.004879 0.005661 0.006492 0.007354 0.008225 0.009081 0.009896 0.010641 0.011291 0.011818 0.012202 0.012423 0.012469 0.012334 0.012018 0.011529 0.010881 0.010095 0.009195 0.008212 0.007176 0.006120 0.005078 0.004078 0.003149 0.002311 0.001580 0.000966 0.000473 0.000099 -0.000162 -0.000323 -0.000396 -0.000398 -0.000348 -0.000264 -0.000168 -0.000078 -0.000011 0.000017 -0.000008 -0.000098 -0.000260 -0.000501 -0.000825 -0.001235 -0.001733 -0.002317 -0.002986 -0.003735 -0.004556 -0.005441 -0.006374 -0.007342 -0.008326 -0.009307 -0.010261 -0.011167 -0.012000 -0.012738 -0.013360 -0.013846 -0.014181 -0.014355 -0.014361 -0.014199 -0.013871 -0.013387 -0.012760 -0.012007 -0.011152 -0.010220 -0.009241 -0.008242 -0.007251 -0.006292 -0.005385 -0.004544 -0.003781 -0.003100 -0.002504 -0.001991 -0.001557 -0.001196 -0.000901 -0.000664 -0.000478 -0.000335 -0.000227 -0.000146 -0.000088 -0.000047 -0.000019 -0.000000 0.000011 0.000018 0.000020 0.000020 0.000019 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000008 0.000014 0.000022 0.000035 0.000053 0.000080 0.000116 0.000166 0.000232 0.000317 0.000428 0.000567 0.000742 0.000958 0.001222 0.001540 0.001920 0.002368 0.002889 0.003488 0.004167 0.004923 0.005750 0.006638 0.007568 0.008519 0.009465 0.010375 0.011219 0.011964 0.012581 0.013043 0.013326 0.013413 0.013297 0.012974 0.012452 0.011746 0.010878 0.009877 0.008775 0.007609 0.006417 0.005237 0.004104 0.003051 0.002103 0.001281 0.000600 0.000064 -0.000326 -0.000577 -0.000698 -0.000706 -0.000616 -0.000448 -0.000223 0.000037 0.000311 0.000579 0.000822 0.001023 0.001167 0.001242 0.001238 0.001147 0.000965 0.000685 0.000306 -0.000175 -0.000760 -0.001445 -0.002228 -0.003101 -0.004053 -0.005073 -0.006144 -0.007245 -0.008355 -0.009448 -0.010497 -0.011475 -0.012353 -0.013105 -0.013709 -0.014145 -0.014399 -0.014464 -0.014337 -0.014022 -0.013529 -0.012874 -0.012080 -0.011177 -0.010194 -0.009165 -0.008123 -0.007096 -0.006110 -0.005184 -0.004334 -0.003569 -0.002894 -0.002308 -0.001809 -0.001392 -0.001050 -0.000775 -0.000558 -0.000390 -0.000263 -0.000169 -0.000101 -0.000053 -0.000020 0.000002 0.000015 0.000023 0.000026 0.000026 0.000025 0.000022 0.000019 0.000016 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000011 0.000018 0.000029 0.000044 0.000068 0.000100 0.000145 0.000205 0.000285 0.000388 0.000520 0.000688 0.000896 0.001154 0.001467 0.001843 0.002291 0.002817 0.003425 0.004121 0.004902 0.005765 0.006699 0.007688 0.008711 0.009740 0.010743 0.011685 0.012530 0.013242 0.013789 0.014143 0.014282 0.014192 0.013870 0.013321 0.012559 0.011609 0.010501 0.009274 0.007967 0.006626 0.005293 0.004011 0.002816 0.001740 0.000810 0.000042 -0.000555 -0.000979 -0.001236 -0.001336 -0.001296 -0.001133 -0.000868 -0.000523 -0.000121 0.000315 0.000765 0.001206 0.001621 0.001992 0.002304 0.002545 0.002705 0.002777 0.002753 0.002627 0.002395 0.002051 0.001590 0.001012 0.000314 -0.000499 -0.001422 -0.002447 -0.003560 -0.004743 -0.005976 -0.007232 -0.008481 -0.009691 -0.010828 -0.011860 -0.012753 -0.013481 -0.014020 -0.014353 -0.014471 -0.014370 -0.014057 -0.013544 -0.012853 -0.012015 -0.011061 -0.010030 -0.008959 -0.007881 -0.006829 -0.005828 -0.004897 -0.004050 -0.003296 -0.002636 -0.002071 -0.001596 -0.001205 -0.000888 -0.000638 -0.000444 -0.000298 -0.000189 -0.000111 -0.000055 -0.000017 0.000007 0.000022 0.000031 0.000034 0.000034 0.000032 0.000029 0.000025 0.000021 0.000018 0.000014 0.000011 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000014 0.000023 0.000036 0.000056 0.000084 0.000123 0.000177 0.000250 0.000345 0.000468 0.000626 0.000824 0.001070 0.001373 0.001741 0.002182 0.002705 0.003315 0.004017 0.004814 0.005701 0.006671 0.007709 0.008794 0.009898 0.010988 0.012025 0.012970 0.013782 0.014422 0.014856 0.015057 0.015006 0.014696 0.014128 0.013316 0.012286 0.011071 0.009713 0.008258 0.006756 0.005258 0.003811 0.002460 0.001242 0.000186 -0.000684 -0.001358 -0.001832 -0.002110 -0.002205 -0.002134 -0.001916 -0.001575 -0.001134 -0.000617 -0.000047 0.000552 0.001160 0.001756 0.002324 0.002847 0.003313 0.003709 0.004028 0.004262 0.004404 0.004447 0.004384 0.004207 0.003908 0.003480 0.002917 0.002217 0.001379 0.000406 -0.000693 -0.001906 -0.003214 -0.004591 -0.006007 -0.007427 -0.008811 -0.010119 -0.011310 -0.012347 -0.013196 -0.013831 -0.014232 -0.014388 -0.014297 -0.013970 -0.013425 -0.012690 -0.011802 -0.010800 -0.009725 -0.008619 -0.007518 -0.006453 -0.005449 -0.004526 -0.003696 -0.002965 -0.002333 -0.001799 -0.001357 -0.000998 -0.000714 -0.000493 -0.000326 -0.000203 -0.000114 -0.000051 -0.000009 0.000018 0.000034 0.000043 0.000046 0.000045 0.000042 0.000037 0.000032 0.000027 0.000023 0.000018 0.000014 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000006 0.000010 0.000018 0.000029 0.000045 0.000069 0.000103 0.000150 0.000214 0.000300 0.000413 0.000558 0.000743 0.000975 0.001263 0.001617 0.002045 0.002556 0.003158 0.003858 0.004659 0.005560 0.006553 0.007628 0.008763 0.009932 0.011100 0.012228 0.013271 0.014184 0.014923 0.015447 0.015722 0.015724 0.015438 0.014864 0.014014 0.012911 0.011591 0.010102 0.008494 0.006824 0.005149 0.003526 0.002005 0.000630 -0.000563 -0.001549 -0.002312 -0.002847 -0.003159 -0.003260 -0.003169 -0.002910 -0.002509 -0.001992 -0.001385 -0.000714 -0.000001 0.000732 0.001466 0.002184 0.002871 0.003515 0.004104 0.004632 0.005091 0.005475 0.005778 0.005994 0.006114 0.006126 0.006020 0.005784 0.005404 0.004872 0.004180 0.003323 0.002303 0.001126 -0.000195 -0.001637 -0.003171 -0.004759 -0.006359 -0.007923 -0.009404 -0.010753 -0.011925 -0.012884 -0.013596 -0.014043 -0.014215 -0.014113 -0.013754 -0.013164 -0.012378 -0.011438 -0.010390 -0.009280 -0.008149 -0.007036 -0.005972 -0.004981 -0.004080 -0.003280 -0.002584 -0.001992 -0.001500 -0.001099 -0.000780 -0.000532 -0.000345 -0.000207 -0.000107 -0.000039 0.000007 0.000036 0.000053 0.000060 0.000062 0.000059 0.000054 0.000048 0.000041 0.000035 0.000029 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000003 0.000007 0.000013 0.000021 0.000035 0.000055 0.000083 0.000123 0.000179 0.000255 0.000356 0.000487 0.000656 0.000871 0.001141 0.001474 0.001882 0.002374 0.002960 0.003647 0.004440 0.005341 0.006346 0.007443 0.008616 0.009837 0.011073 0.012283 0.013420 0.014435 0.015277 0.015900 0.016262 0.016331 0.016088 0.015524 0.014650 0.013486 0.012072 0.010454 0.008692 0.006849 0.004990 0.003180 0.001477 -0.000067 -0.001409 -0.002520 -0.003380 -0.003983 -0.004333 -0.004446 -0.004341 -0.004048 -0.003596 -0.003015 -0.002337 -0.001588 -0.000794 0.000024 0.000848 0.001662 0.002454 0.003212 0.003929 0.004600 0.005220 0.005786 0.006295 0.006743 0.007124 0.007428 0.007643 0.007753 0.007741 0.007589 0.007278 0.006794 0.006121 0.005252 0.004184 0.002925 0.001489 -0.000096 -0.001795 -0.003563 -0.005347 -0.007090 -0.008737 -0.010230 -0.011520 -0.012562 -0.013325 -0.013789 -0.013949 -0.013813 -0.013404 -0.012756 -0.011913 -0.010922 -0.009834 -0.008696 -0.007553 -0.006442 -0.005394 -0.004431 -0.003567 -0.002811 -0.002164 -0.001623 -0.001181 -0.000829 -0.000555 -0.000349 -0.000197 -0.000088 -0.000014 0.000034 0.000063 0.000078 0.000084 0.000083 0.000078 0.000070 0.000061 0.000052 0.000044 0.000035 0.000028 0.000022 0.000017 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000002 -0.000000 0.000003 0.000007 0.000015 0.000025 0.000041 0.000065 0.000099 0.000146 0.000211 0.000299 0.000416 0.000568 0.000763 0.001010 0.001319 0.001701 0.002166 0.002726 0.003389 0.004163 0.005051 0.006052 0.007157 0.008352 0.009612 0.010903 0.012185 0.013409 0.014523 0.015471 0.016199 0.016660 0.016813 0.016631 0.016099 0.015221 0.014016 0.012521 0.010786 0.008875 0.006857 0.004808 0.002802 0.000907 -0.000816 -0.002318 -0.003561 -0.004524 -0.005199 -0.005589 -0.005711 -0.005591 -0.005260 -0.004756 -0.004114 -0.003371 -0.002559 -0.001705 -0.000832 0.000040 0.000899 0.001734 0.002539 0.003308 0.004042 0.004738 0.005400 0.006028 0.006623 0.007185 0.007709 0.008187 0.008603 0.008941 0.009177 0.009288 0.009246 0.009026 0.008605 0.007961 0.007083 0.005967 0.004620 0.003061 0.001325 -0.000544 -0.002492 -0.004455 -0.006367 -0.008162 -0.009774 -0.011149 -0.012242 -0.013019 -0.013466 -0.013584 -0.013389 -0.012913 -0.012198 -0.011294 -0.010254 -0.009133 -0.007979 -0.006838 -0.005745 -0.004729 -0.003810 -0.002999 -0.002301 -0.001716 -0.001236 -0.000853 -0.000555 -0.000331 -0.000168 -0.000053 0.000025 0.000073 0.000101 0.000113 0.000115 0.000110 0.000101 0.000089 0.000077 0.000065 0.000054 0.000044 0.000035 0.000027 0.000021 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000008 0.000017 0.000030 0.000048 0.000076 0.000115 0.000170 0.000245 0.000346 0.000480 0.000653 0.000875 0.001156 0.001507 0.001940 0.002465 0.003094 0.003837 0.004698 0.005680 0.006777 0.007976 0.009257 0.010588 0.011929 0.013231 0.014438 0.015491 0.016331 0.016902 0.017156 0.017056 0.016579 0.015723 0.014501 0.012948 0.011113 0.009064 0.006877 0.004637 0.002429 0.000331 -0.001583 -0.003255 -0.004640 -0.005712 -0.006458 -0.006885 -0.007010 -0.006864 -0.006486 -0.005917 -0.005204 -0.004390 -0.003513 -0.002606 -0.001696 -0.000802 0.000063 0.000891 0.001680 0.002429 0.003142 0.003824 0.004483 0.005126 0.005760 0.006392 0.007025 0.007658 0.008283 0.008887 0.009449 0.009943 0.010339 0.010602 0.010696 0.010587 0.010240 0.009632 0.008744 0.007574 0.006133 0.004445 0.002554 0.000514 -0.001608 -0.003737 -0.005795 -0.007707 -0.009402 -0.010822 -0.011921 -0.012671 -0.013064 -0.013110 -0.012833 -0.012275 -0.011485 -0.010521 -0.009438 -0.008294 -0.007138 -0.006015 -0.004957 -0.003991 -0.003133 -0.002391 -0.001765 -0.001251 -0.000842 -0.000524 -0.000287 -0.000115 0.000004 0.000082 0.000128 0.000151 0.000158 0.000155 0.000144 0.000130 0.000113 0.000097 0.000081 0.000066 0.000053 0.000042 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000009 0.000019 0.000034 0.000056 0.000087 0.000132 0.000195 0.000280 0.000395 0.000546 0.000741 0.000992 0.001308 0.001702 0.002186 0.002773 0.003472 0.004294 0.005241 0.006312 0.007498 0.008782 0.010134 0.011518 0.012883 0.014175 0.015330 0.016284 0.016974 0.017343 0.017347 0.016952 0.016147 0.014939 0.013356 0.011447 0.009280 0.006938 0.004512 0.002099 -0.000209 -0.002326 -0.004181 -0.005720 -0.006908 -0.007730 -0.008190 -0.008309 -0.008124 -0.007678 -0.007025 -0.006219 -0.005313 -0.004354 -0.003384 -0.002434 -0.001526 -0.000676 0.000113 0.000839 0.001509 0.002130 0.002715 0.003277 0.003830 0.004389 0.004967 0.005578 0.006229 0.006923 0.007655 0.008415 0.009182 0.009927 0.010615 0.011204 0.011648 0.011900 0.011914 0.011650 0.011075 0.010173 0.008940 0.007395 0.005572 0.003524 0.001320 -0.000960 -0.003229 -0.005399 -0.007386 -0.009116 -0.010531 -0.011589 -0.012269 -0.012571 -0.012515 -0.012136 -0.011484 -0.010616 -0.009593 -0.008477 -0.007323 -0.006183 -0.005096 -0.004094 -0.003197 -0.002417 -0.001758 -0.001217 -0.000786 -0.000454 -0.000207 -0.000032 0.000087 0.000160 0.000201 0.000217 0.000216 0.000205 0.000186 0.000165 0.000142 0.000120 0.000100 0.000081 0.000065 0.000051 0.000040 0.000030 0.000023 0.000017 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000004 -0.000003 -0.000001 0.000003 0.000010 0.000021 0.000038 0.000063 0.000098 0.000149 0.000219 0.000315 0.000443 0.000612 0.000831 0.001110 0.001462 0.001899 0.002435 0.003082 0.003851 0.004749 0.005777 0.006931 0.008197 0.009551 0.010957 0.012369 0.013732 0.014981 0.016048 0.016863 0.017362 0.017489 0.017204 0.016482 0.015322 0.013745 0.011795 0.009540 0.007064 0.004467 0.001854 -0.000668 -0.002999 -0.005053 -0.006762 -0.008079 -0.008985 -0.009480 -0.009587 -0.009346 -0.008812 -0.008046 -0.007115 -0.006085 -0.005013 -0.003952 -0.002941 -0.002008 -0.001170 -0.000432 0.000208 0.000761 0.001240 0.001665 0.002054 0.002428 0.002810 0.003220 0.003679 0.004205 0.004813 0.005511 0.006299 0.007169 0.008104 0.009074 0.010041 0.010957 0.011768 0.012416 0.012839 0.012982 0.012796 0.012246 0.011316 0.010009 0.008350 0.006387 0.004188 0.001835 -0.000577 -0.002949 -0.005185 -0.007195 -0.008907 -0.010262 -0.011229 -0.011794 -0.011969 -0.011784 -0.011285 -0.010531 -0.009586 -0.008514 -0.007378 -0.006234 -0.005130 -0.004101 -0.003175 -0.002366 -0.001682 -0.001120 -0.000675 -0.000335 -0.000086 0.000088 0.000200 0.000266 0.000296 0.000301 0.000289 0.000267 0.000239 0.000208 0.000177 0.000148 0.000122 0.000099 0.000079 0.000062 0.000048 0.000037 0.000028 0.000021 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000001 0.000003 0.000011 0.000023 0.000042 0.000069 0.000109 0.000165 0.000243 0.000349 0.000490 0.000676 0.000917 0.001225 0.001612 0.002092 0.002679 0.003385 0.004220 0.005189 0.006292 0.007519 0.008852 0.010259 0.011697 0.013114 0.014445 0.015617 0.016559 0.017198 0.017468 0.017318 0.016713 0.015639 0.014109 0.012160 0.009854 0.007277 0.004531 0.001732 -0.001002 -0.003554 -0.005821 -0.007719 -0.009188 -0.010195 -0.010735 -0.010830 -0.010524 -0.009881 -0.008973 -0.007881 -0.006684 -0.005456 -0.004261 -0.003151 -0.002161 -0.001313 -0.000615 -0.000060 0.000363 0.000676 0.000903 0.001071 0.001206 0.001336 0.001490 0.001693 0.001973 0.002354 0.002855 0.003492 0.004272 0.005192 0.006240 0.007389 0.008601 0.009825 0.010999 0.012054 0.012916 0.013512 0.013776 0.013654 0.013111 0.012134 0.010735 0.008954 0.006852 0.004514 0.002038 -0.000469 -0.002897 -0.005143 -0.007117 -0.008749 -0.009988 -0.010811 -0.011218 -0.011232 -0.010897 -0.010268 -0.009411 -0.008396 -0.007289 -0.006154 -0.005042 -0.003998 -0.003052 -0.002223 -0.001523 -0.000950 -0.000499 -0.000159 0.000086 0.000250 0.000351 0.000402 0.000417 0.000406 0.000380 0.000343 0.000302 0.000261 0.000220 0.000183 0.000149 0.000120 0.000096 0.000075 0.000058 0.000044 0.000034 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000003 0.000011 0.000024 0.000044 0.000074 0.000118 0.000179 0.000264 0.000379 0.000533 0.000736 0.000998 0.001333 0.001754 0.002275 0.002910 0.003671 0.004567 0.005601 0.006769 0.008057 0.009440 0.010881 0.012330 0.013724 0.014991 0.016056 0.016839 0.017267 0.017277 0.016821 0.015875 0.014437 0.012535 0.010225 0.007588 0.004728 0.001766 -0.001167 -0.003941 -0.006434 -0.008543 -0.010189 -0.011324 -0.011931 -0.012029 -0.011661 -0.010897 -0.009822 -0.008532 -0.007123 -0.005688 -0.004306 -0.003044 -0.001948 -0.001049 -0.000357 0.000134 0.000439 0.000586 0.000605 0.000531 0.000398 0.000238 0.000086 -0.000030 -0.000077 -0.000025 0.000154 0.000487 0.000996 0.001697 0.002596 0.003687 0.004950 0.006351 0.007838 0.009346 0.010797 0.012103 0.013177 0.013932 0.014295 0.014210 0.013646 0.012598 0.011091 0.009181 0.006948 0.004492 0.001927 -0.000627 -0.003053 -0.005246 -0.007118 -0.008605 -0.009669 -0.010298 -0.010508 -0.010336 -0.009835 -0.009073 -0.008121 -0.007052 -0.005933 -0.004823 -0.003772 -0.002815 -0.001977 -0.001269 -0.000694 -0.000246 0.000086 0.000317 0.000464 0.000545 0.000575 0.000568 0.000537 0.000491 0.000437 0.000380 0.000325 0.000272 0.000225 0.000183 0.000147 0.000116 0.000091 0.000070 0.000054 0.000041 0.000030 0.000022 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000003 0.000002 0.000010 0.000024 0.000046 0.000077 0.000124 0.000189 0.000280 0.000404 0.000569 0.000787 0.001069 0.001429 0.001881 0.002439 0.003118 0.003928 0.004878 0.005968 0.007189 0.008524 0.009941 0.011395 0.012829 0.014174 0.015350 0.016275 0.016870 0.017059 0.016785 0.016006 0.014709 0.012907 0.010646 0.008000 0.005071 0.001982 -0.001127 -0.004114 -0.006839 -0.009178 -0.011031 -0.012329 -0.013040 -0.013170 -0.012759 -0.011879 -0.010627 -0.009112 -0.007449 -0.005753 -0.004123 -0.002645 -0.001382 -0.000374 0.000362 0.000828 0.001046 0.001047 0.000870 0.000560 0.000157 -0.000297 -0.000767 -0.001219 -0.001621 -0.001943 -0.002152 -0.002217 -0.002107 -0.001790 -0.001243 -0.000446 0.000605 0.001900 0.003413 0.005096 0.006882 0.008689 0.010419 0.011968 0.013232 0.014117 0.014543 0.014458 0.013838 0.012692 0.011062 0.009022 0.006671 0.004127 0.001519 -0.001023 -0.003381 -0.005449 -0.007149 -0.008425 -0.009257 -0.009648 -0.009629 -0.009252 -0.008582 -0.007695 -0.006666 -0.005568 -0.004466 -0.003415 -0.002455 -0.001615 -0.000909 -0.000342 0.000093 0.000406 0.000615 0.000736 0.000789 0.000791 0.000756 0.000698 0.000627 0.000551 0.000475 0.000402 0.000336 0.000276 0.000223 0.000179 0.000141 0.000110 0.000085 0.000065 0.000049 0.000037 0.000027 0.000020 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000007 -0.000005 -0.000000 0.000008 0.000023 0.000045 0.000078 0.000126 0.000194 0.000290 0.000420 0.000595 0.000826 0.001125 0.001506 0.001985 0.002576 0.003292 0.004145 0.005139 0.006273 0.007535 0.008900 0.010332 0.011778 0.013174 0.014443 0.015502 0.016263 0.016646 0.016577 0.016003 0.014894 0.013249 0.011097 0.008503 0.005561 0.002394 -0.000856 -0.004035 -0.006988 -0.009570 -0.011658 -0.013159 -0.014020 -0.014228 -0.013813 -0.012845 -0.011425 -0.009675 -0.007730 -0.005726 -0.003790 -0.002028 -0.000526 0.000660 0.001503 0.002001 0.002177 0.002067 0.001722 0.001196 0.000543 -0.000189 -0.000957 -0.001724 -0.002461 -0.003140 -0.003735 -0.004216 -0.004550 -0.004704 -0.004637 -0.004315 -0.003705 -0.002787 -0.001556 -0.000027 0.001761 0.003747 0.005844 0.007949 0.009944 0.011708 0.013123 0.014090 0.014531 0.014398 0.013682 0.012409 0.010642 0.008478 0.006033 0.003445 0.000852 -0.001611 -0.003824 -0.005691 -0.007145 -0.008148 -0.008697 -0.008813 -0.008546 -0.007959 -0.007130 -0.006138 -0.005060 -0.003969 -0.002922 -0.001965 -0.001131 -0.000435 0.000116 0.000528 0.000813 0.000989 0.001075 0.001091 0.001055 0.000985 0.000894 0.000792 0.000689 0.000589 0.000496 0.000412 0.000337 0.000273 0.000218 0.000172 0.000134 0.000103 0.000079 0.000059 0.000044 0.000033 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000008 -0.000003 0.000005 0.000018 0.000040 0.000073 0.000122 0.000193 0.000291 0.000426 0.000608 0.000848 0.001160 0.001559 0.002059 0.002676 0.003422 0.004308 0.005336 0.006501 0.007788 0.009166 0.010594 0.012011 0.013347 0.014518 0.015437 0.016015 0.016170 0.015833 0.014958 0.013524 0.011547 0.009073 0.006185 0.003000 -0.000340 -0.003676 -0.006840 -0.009668 -0.012013 -0.013756 -0.014819 -0.015164 -0.014804 -0.013798 -0.012246 -0.010277 -0.008044 -0.005704 -0.003412 -0.001303 0.000512 0.001955 0.002979 0.003577 0.003767 0.003593 0.003116 0.002404 0.001525 0.000543 -0.000489 -0.001529 -0.002547 -0.003522 -0.004437 -0.005273 -0.006009 -0.006617 -0.007058 -0.007286 -0.007254 -0.006914 -0.006226 -0.005165 -0.003731 -0.001946 0.000136 0.002432 0.004836 0.007220 0.009445 0.011376 0.012886 0.013873 0.014266 0.014030 0.013175 0.011749 0.009840 0.007566 0.005066 0.002489 -0.000019 -0.002322 -0.004308 -0.005895 -0.007033 -0.007707 -0.007932 -0.007752 -0.007231 -0.006447 -0.005482 -0.004419 -0.003335 -0.002292 -0.001342 -0.000518 0.000160 0.000687 0.001067 0.001314 0.001447 0.001487 0.001456 0.001374 0.001260 0.001128 0.000990 0.000854 0.000725 0.000608 0.000503 0.000411 0.000332 0.000265 0.000209 0.000163 0.000125 0.000096 0.000072 0.000054 0.000040 0.000029 0.000021 0.000015 0.000010 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000012 -0.000009 -0.000002 0.000011 0.000032 0.000064 0.000112 0.000182 0.000281 0.000418 0.000603 0.000849 0.001169 0.001579 0.002094 0.002729 0.003496 0.004403 0.005452 0.006635 0.007931 0.009305 0.010709 0.012078 0.013335 0.014391 0.015156 0.015538 0.015459 0.014853 0.013685 0.011946 0.009665 0.006909 0.003780 0.000415 -0.003026 -0.006366 -0.009427 -0.012040 -0.014059 -0.015375 -0.015923 -0.015692 -0.014721 -0.013100 -0.010959 -0.008460 -0.005783 -0.003107 -0.000599 0.001597 0.003373 0.004661 0.005434 0.005707 0.005524 0.004956 0.004088 0.003007 0.001799 0.000533 -0.000737 -0.001975 -0.003163 -0.004294 -0.005369 -0.006384 -0.007332 -0.008190 -0.008921 -0.009473 -0.009785 -0.009790 -0.009427 -0.008649 -0.007428 -0.005770 -0.003712 -0.001328 0.001276 0.003964 0.006588 0.008989 0.011018 0.012547 0.013477 0.013749 0.013351 0.012315 0.010717 0.008672 0.006320 0.003818 0.001324 -0.001014 -0.003069 -0.004742 -0.005973 -0.006734 -0.007034 -0.006913 -0.006433 -0.005673 -0.004720 -0.003660 -0.002575 -0.001532 -0.000587 0.000225 0.000881 0.001376 0.001716 0.001915 0.001995 0.001979 0.001891 0.001754 0.001587 0.001406 0.001223 0.001048 0.000886 0.000740 0.000611 0.000498 0.000402 0.000321 0.000253 0.000197 0.000152 0.000115 0.000087 0.000065 0.000048 0.000035 0.000025 0.000018 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000017 -0.000018 -0.000016 -0.000011 -0.000000 0.000019 0.000048 0.000094 0.000161 0.000258 0.000393 0.000577 0.000823 0.001146 0.001560 0.002081 0.002724 0.003500 0.004417 0.005474 0.006659 0.007948 0.009302 0.010666 0.011970 0.013132 0.014061 0.014663 0.014847 0.014537 0.013675 0.012234 0.010219 0.007676 0.004689 0.001381 -0.002094 -0.005557 -0.008819 -0.011692 -0.014006 -0.015621 -0.016440 -0.016420 -0.015573 -0.013970 -0.011733 -0.009027 -0.006043 -0.002985 -0.000053 0.002575 0.004756 0.006389 0.007422 0.007854 0.007726 0.007115 0.006122 0.004858 0.003433 0.001944 0.000468 -0.000947 -0.002275 -0.003518 -0.004690 -0.005817 -0.006918 -0.008004 -0.009063 -0.010063 -0.010947 -0.011640 -0.012057 -0.012109 -0.011720 -0.010835 -0.009433 -0.007531 -0.005187 -0.002503 0.000387 0.003320 0.006121 0.008620 0.010659 0.012112 0.012895 0.012970 0.012350 0.011100 0.009327 0.007170 0.004792 0.002362 0.000039 -0.002035 -0.003749 -0.005027 -0.005834 -0.006172 -0.006075 -0.005605 -0.004843 -0.003879 -0.002804 -0.001704 -0.000653 0.000293 0.001094 0.001727 0.002186 0.002479 0.002622 0.002640 0.002557 0.002402 0.002198 0.001968 0.001730 0.001496 0.001275 0.001073 0.000894 0.000736 0.000600 0.000483 0.000385 0.000304 0.000237 0.000182 0.000139 0.000104 0.000078 0.000057 0.000042 0.000030 0.000022 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000012 -0.000016 -0.000020 -0.000024 -0.000026 -0.000026 -0.000024 -0.000016 -0.000001 0.000025 0.000066 0.000128 0.000219 0.000347 0.000526 0.000766 0.001083 0.001493 0.002011 0.002651 0.003425 0.004338 0.005387 0.006559 0.007825 0.009143 0.010452 0.011680 0.012738 0.013534 0.013973 0.013965 0.013439 0.012344 0.010662 0.008414 0.005660 0.002502 -0.000917 -0.004427 -0.007834 -0.010938 -0.013547 -0.015491 -0.016639 -0.016912 -0.016288 -0.014811 -0.012582 -0.009758 -0.006535 -0.003134 0.000216 0.003303 0.005943 0.007994 0.009372 0.010048 0.010050 0.009454 0.008371 0.006938 0.005294 0.003570 0.001876 0.000290 -0.001147 -0.002430 -0.003583 -0.004654 -0.005697 -0.006762 -0.007885 -0.009071 -0.010296 -0.011499 -0.012593 -0.013470 -0.014013 -0.014114 -0.013683 -0.012667 -0.011055 -0.008887 -0.006251 -0.003281 -0.000145 0.002968 0.005862 0.008355 0.010294 0.011564 0.012103 0.011904 0.011016 0.009537 0.007606 0.005388 0.003060 0.000794 -0.001257 -0.002967 -0.004251 -0.005062 -0.005396 -0.005285 -0.004790 -0.003994 -0.002991 -0.001878 -0.000744 0.000331 0.001287 0.002083 0.002694 0.003116 0.003357 0.003437 0.003383 0.003224 0.002990 0.002711 0.002408 0.002103 0.001809 0.001536 0.001288 0.001070 0.000879 0.000715 0.000576 0.000459 0.000362 0.000282 0.000217 0.000165 0.000124 0.000092 0.000068 0.000050 0.000036 0.000026 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000021 -0.000026 -0.000032 -0.000036 -0.000040 -0.000041 -0.000037 -0.000027 -0.000008 0.000026 0.000079 0.000160 0.000279 0.000445 0.000672 0.000976 0.001371 0.001875 0.002500 0.003257 0.004152 0.005180 0.006323 0.007553 0.008821 0.010065 0.011207 0.012159 0.012824 0.013108 0.012925 0.012207 0.010911 0.009032 0.006601 0.003696 0.000434 -0.003026 -0.006496 -0.009773 -0.012648 -0.014926 -0.016444 -0.017083 -0.016782 -0.015547 -0.013450 -0.010628 -0.007270 -0.003604 0.000120 0.003658 0.006783 0.009311 0.011113 0.012122 0.012341 0.011831 0.010708 0.009125 0.007253 0.005263 0.003307 0.001505 -0.000069 -0.001385 -0.002464 -0.003363 -0.004165 -0.004966 -0.005854 -0.006891 -0.008109 -0.009492 -0.010980 -0.012474 -0.013842 -0.014936 -0.015612 -0.015740 -0.015231 -0.014040 -0.012181 -0.009726 -0.006801 -0.003579 -0.000261 0.002938 0.005811 0.008174 0.009885 0.010856 0.011059 0.010524 0.009342 0.007647 0.005607 0.003406 0.001226 -0.000768 -0.002438 -0.003688 -0.004464 -0.004754 -0.004590 -0.004032 -0.003167 -0.002093 -0.000913 0.000278 0.001397 0.002378 0.003179 0.003774 0.004159 0.004346 0.004357 0.004224 0.003980 0.003659 0.003292 0.002908 0.002527 0.002165 0.001831 0.001532 0.001269 0.001041 0.000846 0.000680 0.000542 0.000427 0.000332 0.000256 0.000194 0.000146 0.000108 0.000080 0.000058 0.000042 0.000030 0.000021 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000014 -0.000020 -0.000026 -0.000034 -0.000042 -0.000050 -0.000057 -0.000062 -0.000065 -0.000062 -0.000051 -0.000028 0.000014 0.000081 0.000182 0.000330 0.000536 0.000817 0.001188 0.001664 0.002261 0.002988 0.003850 0.004841 0.005943 0.007123 0.008331 0.009503 0.010558 0.011405 0.011950 0.012097 0.011764 0.010888 0.009435 0.007409 0.004854 0.001862 -0.001435 -0.004863 -0.008225 -0.011305 -0.013891 -0.015789 -0.016845 -0.016955 -0.016078 -0.014250 -0.011572 -0.008214 -0.004400 -0.000388 0.003551 0.007155 0.010192 0.012483 0.013913 0.014444 0.014112 0.013019 0.011327 0.009229 0.006937 0.004652 0.002546 0.000746 -0.000678 -0.001717 -0.002421 -0.002888 -0.003246 -0.003636 -0.004188 -0.005005 -0.006142 -0.007601 -0.009322 -0.011194 -0.013062 -0.014746 -0.016061 -0.016836 -0.016937 -0.016284 -0.014857 -0.012709 -0.009955 -0.006765 -0.003353 0.000050 0.003212 0.005922 0.008009 0.009359 0.009921 0.009711 0.008806 0.007338 0.005476 0.003409 0.001330 -0.000585 -0.002188 -0.003373 -0.004078 -0.004289 -0.004033 -0.003374 -0.002402 -0.001222 0.000058 0.001335 0.002520 0.003546 0.004364 0.004952 0.005306 0.005439 0.005379 0.005161 0.004823 0.004405 0.003944 0.003468 0.003002 0.002562 0.002161 0.001803 0.001490 0.001220 0.000990 0.000795 0.000633 0.000498 0.000387 0.000298 0.000226 0.000170 0.000126 0.000092 0.000067 0.000048 0.000034 0.000024 0.000017 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000007 -0.000012 -0.000017 -0.000025 -0.000033 -0.000043 -0.000054 -0.000066 -0.000078 -0.000090 -0.000100 -0.000106 -0.000106 -0.000096 -0.000071 -0.000024 0.000055 0.000177 0.000354 0.000601 0.000935 0.001373 0.001927 0.002610 0.003425 0.004365 0.005412 0.006532 0.007673 0.008770 0.009741 0.010495 0.010936 0.010972 0.010523 0.009533 0.007973 0.005858 0.003243 0.000230 -0.003033 -0.006364 -0.009554 -0.012383 -0.014636 -0.016126 -0.016706 -0.016290 -0.014862 -0.012483 -0.009287 -0.005477 -0.001306 0.002942 0.006974 0.010516 0.013336 0.015266 0.016211 0.016165 0.015202 0.013472 0.011181 0.008571 0.005891 0.003374 0.001211 -0.000467 -0.001600 -0.002202 -0.002361 -0.002219 -0.001956 -0.001765 -0.001825 -0.002280 -0.003218 -0.004657 -0.006543 -0.008754 -0.011112 -0.013402 -0.015396 -0.016879 -0.017670 -0.017648 -0.016758 -0.015027 -0.012555 -0.009510 -0.006112 -0.002608 0.000746 0.003714 0.006098 0.007758 0.008620 0.008683 0.008017 0.006746 0.005043 0.003101 0.001123 -0.000706 -0.002227 -0.003326 -0.003934 -0.004032 -0.003649 -0.002853 -0.001737 -0.000414 0.000999 0.002393 0.003673 0.004765 0.005620 0.006213 0.006543 0.006626 0.006493 0.006187 0.005750 0.005228 0.004662 0.004086 0.003526 0.003002 0.002526 0.002103 0.001734 0.001417 0.001147 0.000920 0.000731 0.000575 0.000446 0.000343 0.000260 0.000195 0.000144 0.000105 0.000076 0.000054 0.000038 0.000027 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000015 -0.000022 -0.000031 -0.000041 -0.000054 -0.000069 -0.000086 -0.000104 -0.000123 -0.000142 -0.000160 -0.000175 -0.000182 -0.000177 -0.000155 -0.000105 -0.000018 0.000120 0.000323 0.000609 0.000994 0.001494 0.002118 0.002871 0.003748 0.004729 0.005781 0.006853 0.007877 0.008773 0.009449 0.009812 0.009770 0.009248 0.008192 0.006583 0.004441 0.001830 -0.001136 -0.004302 -0.007477 -0.010445 -0.012984 -0.014880 -0.015952 -0.016066 -0.015155 -0.013224 -0.010363 -0.006735 -0.002572 0.001844 0.006205 0.010203 0.013557 0.016039 0.017494 0.017855 0.017149 0.015496 0.013092 0.010194 0.007089 0.004066 0.001389 -0.000735 -0.002173 -0.002879 -0.002896 -0.002352 -0.001438 -0.000392 0.000538 0.001118 0.001159 0.000538 -0.000784 -0.002759 -0.005256 -0.008072 -0.010959 -0.013646 -0.015869 -0.017400 -0.018072 -0.017795 -0.016565 -0.014467 -0.011662 -0.008375 -0.004868 -0.001416 0.001719 0.004312 0.006200 0.007289 0.007562 0.007077 0.005957 0.004375 0.002532 0.000637 -0.001113 -0.002551 -0.003553 -0.004045 -0.004007 -0.003469 -0.002501 -0.001206 0.000296 0.001878 0.003421 0.004825 0.006009 0.006922 0.007536 0.007853 0.007892 0.007689 0.007293 0.006753 0.006122 0.005444 0.004759 0.004098 0.003482 0.002923 0.002428 0.001998 0.001629 0.001317 0.001055 0.000836 0.000656 0.000509 0.000390 0.000296 0.000221 0.000163 0.000118 0.000085 0.000060 0.000042 0.000029 0.000020 0.000013 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000018 -0.000027 -0.000038 -0.000051 -0.000067 -0.000086 -0.000109 -0.000134 -0.000163 -0.000193 -0.000225 -0.000257 -0.000286 -0.000307 -0.000315 -0.000303 -0.000258 -0.000169 -0.000019 0.000206 0.000526 0.000956 0.001508 0.002188 0.002990 0.003897 0.004877 0.005879 0.006838 0.007673 0.008295 0.008611 0.008532 0.007984 0.006918 0.005320 0.003213 0.000672 -0.002187 -0.005200 -0.008171 -0.010882 -0.013109 -0.014643 -0.015312 -0.014994 -0.013640 -0.011280 -0.008025 -0.004067 0.000334 0.004873 0.009224 0.013066 0.016115 0.018151 0.019038 0.018738 0.017316 0.014937 0.011846 0.008350 0.004783 0.001472 -0.001291 -0.003284 -0.004376 -0.004536 -0.003840 -0.002458 -0.000639 0.001326 0.003125 0.004469 0.005121 0.004922 0.003810 0.001825 -0.000894 -0.004121 -0.007574 -0.010937 -0.013900 -0.016186 -0.017581 -0.017957 -0.017281 -0.015618 -0.013123 -0.010024 -0.006595 -0.003132 0.000082 0.002798 0.004829 0.006062 0.006468 0.006095 0.005064 0.003551 0.001763 -0.000081 -0.001775 -0.003141 -0.004047 -0.004417 -0.004227 -0.003509 -0.002342 -0.000836 0.000878 0.002663 0.004390 0.005948 0.007252 0.008244 0.008899 0.009216 0.009220 0.008953 0.008468 0.007824 0.007078 0.006283 0.005484 0.004714 0.003998 0.003351 0.002779 0.002282 0.001857 0.001498 0.001198 0.000948 0.000743 0.000576 0.000441 0.000333 0.000248 0.000182 0.000132 0.000094 0.000066 0.000046 0.000031 0.000021 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000015 -0.000023 -0.000033 -0.000046 -0.000062 -0.000082 -0.000106 -0.000136 -0.000170 -0.000209 -0.000253 -0.000302 -0.000355 -0.000409 -0.000461 -0.000506 -0.000537 -0.000544 -0.000513 -0.000429 -0.000275 -0.000033 0.000315 0.000782 0.001376 0.002094 0.002921 0.003827 0.004765 0.005670 0.006465 0.007061 0.007367 0.007296 0.006775 0.005758 0.004231 0.002224 -0.000189 -0.002885 -0.005699 -0.008432 -0.010866 -0.012780 -0.013971 -0.014273 -0.013580 -0.011860 -0.009160 -0.005617 -0.001445 0.003074 0.007615 0.011838 0.015413 0.018060 0.019567 0.019820 0.018812 0.016647 0.013534 0.009769 0.005706 0.001723 -0.001815 -0.004592 -0.006374 -0.007032 -0.006554 -0.005051 -0.002738 0.000083 0.003059 0.005819 0.008017 0.009368 0.009674 0.008850 0.006928 0.004055 0.000476 -0.003489 -0.007486 -0.011156 -0.014173 -0.016281 -0.017311 -0.017203 -0.016002 -0.013856 -0.010995 -0.007705 -0.004299 -0.001082 0.001676 0.003767 0.005061 0.005516 0.005177 0.004163 0.002654 0.000865 -0.000974 -0.002647 -0.003965 -0.004790 -0.005040 -0.004691 -0.003780 -0.002392 -0.000649 0.001308 0.003328 0.005270 0.007014 0.008465 0.009562 0.010276 0.010610 0.010591 0.010267 0.009698 0.008949 0.008088 0.007172 0.006253 0.005369 0.004548 0.003806 0.003151 0.002583 0.002098 0.001690 0.001348 0.001066 0.000834 0.000645 0.000493 0.000372 0.000277 0.000203 0.000146 0.000104 0.000073 0.000050 0.000034 0.000023 0.000015 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000019 -0.000028 -0.000039 -0.000055 -0.000075 -0.000099 -0.000129 -0.000166 -0.000210 -0.000262 -0.000322 -0.000391 -0.000467 -0.000551 -0.000640 -0.000728 -0.000810 -0.000876 -0.000913 -0.000905 -0.000835 -0.000683 -0.000429 -0.000058 0.000441 0.001068 0.001812 0.002647 0.003529 0.004397 0.005176 0.005779 0.006116 0.006102 0.005663 0.004753 0.003359 0.001509 -0.000721 -0.003209 -0.005790 -0.008267 -0.010424 -0.012043 -0.012927 -0.012921 -0.011931 -0.009936 -0.007005 -0.003289 0.000977 0.005494 0.009924 0.013914 0.017134 0.019306 0.020232 0.019819 0.018090 0.015190 0.011369 0.006969 0.002390 -0.001951 -0.005654 -0.008381 -0.009888 -0.010052 -0.008882 -0.006520 -0.003228 0.000639 0.004668 0.008432 0.011529 0.013626 0.014489 0.014010 0.012212 0.009250 0.005389 0.000979 -0.003583 -0.007894 -0.011585 -0.014354 -0.016000 -0.016432 -0.015680 -0.013885 -0.011279 -0.008161 -0.004858 -0.001696 0.001035 0.003109 0.004384 0.004807 0.004420 0.003345 0.001767 -0.000089 -0.001980 -0.003678 -0.004985 -0.005753 -0.005896 -0.005393 -0.004282 -0.002660 -0.000657 0.001567 0.003850 0.006037 0.007995 0.009621 0.010848 0.011645 0.012013 0.011985 0.011613 0.010965 0.010116 0.009139 0.008101 0.007059 0.006056 0.005125 0.004284 0.003542 0.002899 0.002351 0.001890 0.001506 0.001188 0.000928 0.000717 0.000548 0.000413 0.000307 0.000224 0.000162 0.000114 0.000080 0.000054 0.000037 0.000025 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000015 -0.000023 -0.000033 -0.000047 -0.000066 -0.000089 -0.000119 -0.000156 -0.000201 -0.000256 -0.000322 -0.000400 -0.000491 -0.000595 -0.000713 -0.000843 -0.000980 -0.001120 -0.001254 -0.001368 -0.001447 -0.001471 -0.001420 -0.001271 -0.001006 -0.000611 -0.000078 0.000583 0.001353 0.002191 0.003042 0.003833 0.004480 0.004893 0.004985 0.004684 0.003939 0.002734 0.001095 -0.000906 -0.003152 -0.005481 -0.007700 -0.009596 -0.010957 -0.011593 -0.011356 -0.010161 -0.008001 -0.004953 -0.001185 0.003056 0.007461 0.011680 0.015357 0.018160 0.019817 0.020146 0.019074 0.016654 0.013062 0.008592 0.003623 -0.001403 -0.006034 -0.009840 -0.012465 -0.013658 -0.013302 -0.011425 -0.008204 -0.003940 0.000959 0.006027 0.010781 0.014769 0.017614 0.019047 0.018940 0.017310 0.014316 0.010243 0.005471 0.000432 -0.004428 -0.008698 -0.012041 -0.014222 -0.015127 -0.014772 -0.013293 -0.010926 -0.007980 -0.004800 -0.001730 0.000924 0.002921 0.004104 0.004419 0.003904 0.002688 0.000964 -0.001030 -0.003037 -0.004815 -0.006155 -0.006900 -0.006960 -0.006314 -0.005007 -0.003143 -0.000869 0.001642 0.004212 0.006669 0.008869 0.010696 0.012077 0.012978 0.013399 0.013377 0.012969 0.012252 0.011307 0.010217 0.009057 0.007891 0.006768 0.005724 0.004781 0.003948 0.003228 0.002614 0.002098 0.001669 0.001315 0.001026 0.000792 0.000605 0.000456 0.000338 0.000247 0.000178 0.000126 0.000087 0.000060 0.000040 0.000027 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000019 -0.000028 -0.000040 -0.000056 -0.000078 -0.000105 -0.000141 -0.000185 -0.000240 -0.000307 -0.000388 -0.000486 -0.000602 -0.000737 -0.000893 -0.001068 -0.001261 -0.001466 -0.001675 -0.001875 -0.002050 -0.002179 -0.002239 -0.002206 -0.002055 -0.001767 -0.001332 -0.000750 -0.000037 0.000774 0.001631 0.002465 0.003194 0.003727 0.003977 0.003867 0.003342 0.002378 0.000995 -0.000743 -0.002725 -0.004796 -0.006769 -0.008438 -0.009596 -0.010058 -0.009682 -0.008389 -0.006178 -0.003134 0.000568 0.004675 0.008871 0.012802 0.016110 0.018468 0.019611 0.019367 0.017685 0.014641 0.010442 0.005412 -0.000033 -0.005420 -0.010265 -0.014117 -0.016604 -0.017470 -0.016604 -0.014054 -0.010024 -0.004855 0.001001 0.007031 0.012702 0.017517 0.021061 0.023038 0.023299 0.021855 0.018873 0.014656 0.009610 0.004200 -0.001093 -0.005823 -0.009618 -0.012218 -0.013492 -0.013444 -0.012208 -0.010029 -0.007227 -0.004161 -0.001193 0.001355 0.003228 0.004263 0.004402 0.003686 0.002252 0.000307 -0.001896 -0.004087 -0.006005 -0.007428 -0.008191 -0.008198 -0.007429 -0.005936 -0.003833 -0.001282 0.001529 0.004402 0.007151 0.009614 0.011667 0.013225 0.014250 0.014745 0.014744 0.014315 0.013538 0.012505 0.011307 0.010028 0.008739 0.007495 0.006337 0.005290 0.004365 0.003565 0.002883 0.002311 0.001836 0.001445 0.001127 0.000870 0.000663 0.000500 0.000371 0.000272 0.000195 0.000138 0.000096 0.000066 0.000044 0.000030 0.000020 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000023 -0.000033 -0.000047 -0.000066 -0.000091 -0.000124 -0.000165 -0.000217 -0.000282 -0.000363 -0.000461 -0.000581 -0.000724 -0.000893 -0.001090 -0.001316 -0.001569 -0.001845 -0.002137 -0.002431 -0.002711 -0.002954 -0.003134 -0.003223 -0.003193 -0.003017 -0.002678 -0.002170 -0.001502 -0.000700 0.000188 0.001098 0.001948 0.002647 0.003104 0.003235 0.002978 0.002300 0.001209 -0.000241 -0.001949 -0.003771 -0.005527 -0.007018 -0.008042 -0.008417 -0.008005 -0.006727 -0.004583 -0.001660 0.001867 0.005744 0.009655 0.013247 0.016166 0.018087 0.018752 0.018003 0.015801 0.012242 0.007554 0.002086 -0.003720 -0.009367 -0.014348 -0.018195 -0.020524 -0.021077 -0.019750 -0.016606 -0.011872 -0.005921 0.000757 0.007610 0.014066 0.019591 0.023737 0.026186 0.026775 0.025512 0.022571 0.018270 0.013039 0.007371 0.001776 -0.003270 -0.007371 -0.010246 -0.011752 -0.011889 -0.010795 -0.008721 -0.006002 -0.003015 -0.000135 0.002299 0.004022 0.004868 0.004777 0.003799 0.002081 -0.000156 -0.002639 -0.005078 -0.007196 -0.008756 -0.009582 -0.009573 -0.008708 -0.007047 -0.004714 -0.001887 0.001228 0.004416 0.007471 0.010217 0.012514 0.014269 0.015440 0.016024 0.016063 0.015625 0.014801 0.013690 0.012391 0.010998 0.009589 0.008227 0.006956 0.005805 0.004787 0.003907 0.003157 0.002528 0.002006 0.001578 0.001229 0.000948 0.000723 0.000545 0.000405 0.000297 0.000214 0.000152 0.000106 0.000072 0.000049 0.000033 0.000022 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000039 -0.000055 -0.000077 -0.000106 -0.000143 -0.000191 -0.000252 -0.000328 -0.000423 -0.000540 -0.000682 -0.000855 -0.001060 -0.001302 -0.001582 -0.001901 -0.002254 -0.002635 -0.003031 -0.003423 -0.003788 -0.004096 -0.004314 -0.004408 -0.004345 -0.004099 -0.003658 -0.003021 -0.002209 -0.001263 -0.000245 0.000765 0.001672 0.002381 0.002798 0.002852 0.002496 0.001724 0.000576 -0.000862 -0.002456 -0.004036 -0.005409 -0.006379 -0.006763 -0.006422 -0.005273 -0.003312 -0.000619 0.002636 0.006207 0.009782 0.013015 0.015556 0.017085 0.017351 0.016202 0.013609 0.009679 0.004652 -0.001106 -0.007139 -0.012934 -0.017971 -0.021769 -0.023940 -0.024222 -0.022517 -0.018899 -0.013613 -0.007057 0.000255 0.007739 0.014794 0.020859 0.025465 0.028275 0.029120 0.028006 0.025115 0.020780 0.015449 0.009639 0.003882 -0.001324 -0.005566 -0.008553 -0.010134 -0.010311 -0.009231 -0.007156 -0.004437 -0.001468 0.001359 0.003693 0.005263 0.005896 0.005539 0.004250 0.002191 -0.000396 -0.003220 -0.005968 -0.008344 -0.010094 -0.011028 -0.011041 -0.010113 -0.008308 -0.005762 -0.002668 0.000750 0.004256 0.007626 0.010665 0.013222 0.015191 0.016523 0.017215 0.017309 0.016878 0.016019 0.014841 0.013451 0.011952 0.010429 0.008952 0.007571 0.006318 0.005210 0.004249 0.003432 0.002745 0.002177 0.001711 0.001332 0.001027 0.000783 0.000591 0.000440 0.000323 0.000233 0.000166 0.000116 0.000080 0.000054 0.000036 0.000024 0.000016 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000032 -0.000045 -0.000064 -0.000088 -0.000121 -0.000164 -0.000219 -0.000289 -0.000377 -0.000487 -0.000623 -0.000790 -0.000993 -0.001237 -0.001527 -0.001865 -0.002253 -0.002688 -0.003163 -0.003667 -0.004178 -0.004672 -0.005113 -0.005465 -0.005685 -0.005734 -0.005578 -0.005194 -0.004574 -0.003731 -0.002700 -0.001542 -0.000337 0.000818 0.001818 0.002561 0.002960 0.002953 0.002516 0.001672 0.000491 -0.000907 -0.002362 -0.003687 -0.004688 -0.005181 -0.005018 -0.004109 -0.002438 -0.000072 0.002834 0.006044 0.009259 0.012142 0.014349 0.015566 0.015546 0.014139 0.011317 0.007190 0.002002 -0.003879 -0.009992 -0.015818 -0.020831 -0.024547 -0.026574 -0.026651 -0.024682 -0.020747 -0.015102 -0.008158 -0.000446 0.007432 0.014858 0.021254 0.026139 0.029168 0.030168 0.029149 0.026300 0.021967 0.016613 0.010772 0.004993 -0.000214 -0.004428 -0.007353 -0.008840 -0.008900 -0.007691 -0.005493 -0.002674 0.000354 0.003183 0.005451 0.006878 0.007295 0.006653 0.005022 0.002583 -0.000402 -0.003617 -0.006726 -0.009410 -0.011397 -0.012485 -0.012561 -0.011603 -0.009682 -0.006945 -0.003600 0.000110 0.003930 0.007617 0.010956 0.013781 0.015976 0.017483 0.018297 0.018461 0.018051 0.017171 0.015938 0.014469 0.012873 0.011244 0.009660 0.008174 0.006823 0.005626 0.004588 0.003703 0.002961 0.002346 0.001842 0.001434 0.001105 0.000843 0.000636 0.000474 0.000349 0.000253 0.000180 0.000127 0.000088 0.000060 0.000040 0.000027 0.000018 0.000012 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000036 -0.000051 -0.000072 -0.000100 -0.000137 -0.000185 -0.000248 -0.000327 -0.000427 -0.000553 -0.000710 -0.000902 -0.001138 -0.001422 -0.001762 -0.002160 -0.002621 -0.003141 -0.003716 -0.004332 -0.004968 -0.005594 -0.006174 -0.006661 -0.007009 -0.007168 -0.007096 -0.006758 -0.006140 -0.005246 -0.004107 -0.002780 -0.001347 0.000090 0.001416 0.002516 0.003286 0.003646 0.003551 0.003003 0.002057 0.000815 -0.000572 -0.001924 -0.003044 -0.003742 -0.003862 -0.003295 -0.002008 -0.000047 0.002451 0.005270 0.008126 0.010696 0.012643 0.013659 0.013495 0.011998 0.009135 0.005006 -0.000150 -0.005974 -0.012011 -0.017748 -0.022663 -0.026273 -0.028185 -0.028142 -0.026044 -0.021975 -0.016191 -0.009107 -0.001259 0.006746 0.014286 0.020777 0.025735 0.028816 0.029850 0.028853 0.026022 0.021714 0.016403 0.010634 0.004964 -0.000092 -0.004112 -0.006804 -0.008031 -0.007815 -0.006333 -0.003884 -0.000857 0.002317 0.005215 0.007463 0.008778 0.008990 0.008061 0.006075 0.003232 -0.000181 -0.003821 -0.007330 -0.010363 -0.012628 -0.013910 -0.014086 -0.013134 -0.011128 -0.008227 -0.004653 -0.000667 0.003456 0.007452 0.011090 0.014186 0.016613 0.018305 0.019252 0.019498 0.019123 0.018237 0.016963 0.015426 0.013745 0.012021 0.010337 0.008753 0.007310 0.006029 0.004916 0.003967 0.003171 0.002511 0.001971 0.001533 0.001181 0.000901 0.000681 0.000508 0.000375 0.000272 0.000195 0.000138 0.000096 0.000065 0.000044 0.000030 0.000020 0.000014 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000041 -0.000057 -0.000080 -0.000111 -0.000152 -0.000206 -0.000276 -0.000365 -0.000478 -0.000620 -0.000798 -0.001017 -0.001286 -0.001613 -0.002003 -0.002464 -0.003000 -0.003609 -0.004286 -0.005018 -0.005781 -0.006544 -0.007263 -0.007888 -0.008362 -0.008628 -0.008632 -0.008332 -0.007701 -0.006738 -0.005468 -0.003947 -0.002258 -0.000511 0.001168 0.002649 0.003808 0.004543 0.004787 0.004521 0.003778 0.002647 0.001267 -0.000184 -0.001508 -0.002505 -0.002999 -0.002864 -0.002038 -0.000545 0.001508 0.003928 0.006452 0.008769 0.010555 0.011501 0.011356 0.009955 0.007252 0.003330 -0.001594 -0.007178 -0.012985 -0.018517 -0.023264 -0.026752 -0.028591 -0.028523 -0.026446 -0.022439 -0.016751 -0.009789 -0.002081 0.005773 0.013156 0.019495 0.024310 0.027267 0.028203 0.027143 0.024295 0.020023 0.014808 0.009199 0.003755 -0.001013 -0.004690 -0.006995 -0.007806 -0.007168 -0.005277 -0.002456 0.000884 0.004292 0.007330 0.009613 0.010855 0.010890 0.009688 0.007351 0.004100 0.000247 -0.003838 -0.007770 -0.011179 -0.013754 -0.015263 -0.015573 -0.014660 -0.012602 -0.009567 -0.005790 -0.001552 0.002855 0.007147 0.011074 0.014437 0.017096 0.018978 0.020067 0.020406 0.020078 0.019198 0.017897 0.016306 0.014552 0.012744 0.010971 0.009299 0.007771 0.006412 0.005229 0.004220 0.003372 0.002670 0.002095 0.001629 0.001255 0.000958 0.000724 0.000541 0.000399 0.000291 0.000209 0.000148 0.000103 0.000071 0.000048 0.000033 0.000022 0.000015 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000045 -0.000063 -0.000088 -0.000121 -0.000167 -0.000226 -0.000303 -0.000403 -0.000529 -0.000688 -0.000886 -0.001133 -0.001436 -0.001805 -0.002248 -0.002773 -0.003385 -0.004084 -0.004866 -0.005715 -0.006608 -0.007507 -0.008366 -0.009127 -0.009725 -0.010094 -0.010168 -0.009895 -0.009239 -0.008192 -0.006772 -0.005035 -0.003069 -0.000991 0.001061 0.002937 0.004493 0.005604 0.006178 0.006172 0.005599 0.004531 0.003098 0.001476 -0.000129 -0.001505 -0.002454 -0.002823 -0.002520 -0.001535 0.000056 0.002090 0.004325 0.006471 0.008208 0.009230 0.009275 0.008163 0.005824 0.002314 -0.002180 -0.007346 -0.012776 -0.017997 -0.022517 -0.025874 -0.027687 -0.027696 -0.025793 -0.022044 -0.016684 -0.010102 -0.002806 0.004623 0.011589 0.017534 0.021996 0.024656 0.025365 0.024158 0.021251 0.017016 0.011935 0.006557 0.001434 -0.002932 -0.006140 -0.007928 -0.008197 -0.007013 -0.004599 -0.001303 0.002441 0.006163 0.009408 0.011784 0.012999 0.012893 0.011447 0.008779 0.005133 0.000846 -0.003685 -0.008047 -0.011846 -0.014748 -0.016507 -0.016979 -0.016135 -0.014058 -0.010920 -0.006973 -0.002511 0.002155 0.006721 0.010922 0.014541 0.017427 0.019496 0.020731 0.021170 0.020900 0.020039 0.018724 0.017093 0.015280 0.013401 0.011550 0.009799 0.008196 0.006766 0.005520 0.004455 0.003560 0.002818 0.002211 0.001719 0.001325 0.001011 0.000765 0.000572 0.000423 0.000309 0.000223 0.000158 0.000111 0.000077 0.000052 0.000036 0.000024 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000034 -0.000048 -0.000067 -0.000094 -0.000131 -0.000180 -0.000245 -0.000330 -0.000439 -0.000578 -0.000753 -0.000974 -0.001248 -0.001586 -0.001997 -0.002493 -0.003082 -0.003771 -0.004561 -0.005447 -0.006413 -0.007435 -0.008471 -0.009468 -0.010363 -0.011081 -0.011546 -0.011684 -0.011429 -0.010738 -0.009593 -0.008009 -0.006042 -0.003784 -0.001360 0.001075 0.003353 0.005308 0.006787 0.007675 0.007904 0.007464 0.006413 0.004872 0.003017 0.001063 -0.000759 -0.002227 -0.003156 -0.003416 -0.002961 -0.001830 -0.000155 0.001852 0.003914 0.005723 0.006967 0.007373 0.006736 0.004955 0.002050 -0.001832 -0.006420 -0.011342 -0.016157 -0.020401 -0.023628 -0.025465 -0.025649 -0.024065 -0.020758 -0.015941 -0.009975 -0.003338 0.003420 0.009732 0.015067 0.018990 0.021199 0.021564 0.020133 0.017130 0.012927 0.008007 0.002911 -0.001821 -0.005701 -0.008350 -0.009528 -0.009161 -0.007343 -0.004324 -0.000477 0.003740 0.007837 0.011346 0.013864 0.015100 0.014896 0.013243 0.010279 0.006267 0.001570 -0.003389 -0.008170 -0.012356 -0.015591 -0.017611 -0.018264 -0.017515 -0.015447 -0.012242 -0.008158 -0.003506 0.001387 0.006200 0.010650 0.014507 0.017608 0.019860 0.021240 0.021784 0.021579 0.020747 0.019430 0.017773 0.015915 0.013978 0.012063 0.010245 0.008575 0.007084 0.005782 0.004668 0.003731 0.002954 0.002317 0.001802 0.001389 0.001061 0.000803 0.000601 0.000445 0.000326 0.000236 0.000168 0.000118 0.000082 0.000056 0.000038 0.000026 0.000018 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000036 -0.000051 -0.000071 -0.000100 -0.000139 -0.000192 -0.000262 -0.000354 -0.000473 -0.000625 -0.000817 -0.001059 -0.001360 -0.001732 -0.002186 -0.002735 -0.003387 -0.004152 -0.005031 -0.006020 -0.007103 -0.008251 -0.009420 -0.010553 -0.011578 -0.012412 -0.012968 -0.013161 -0.012917 -0.012182 -0.010930 -0.009174 -0.006967 -0.004409 -0.001634 0.001187 0.003866 0.006212 0.008048 0.009230 0.009664 0.009322 0.008246 0.006550 0.004411 0.002055 -0.000265 -0.002297 -0.003821 -0.004667 -0.004747 -0.004060 -0.002702 -0.000858 0.001213 0.003210 0.004815 0.005736 0.005741 0.004689 0.002557 -0.000557 -0.004430 -0.008736 -0.013072 -0.017004 -0.020107 -0.022016 -0.022466 -0.021326 -0.018620 -0.014529 -0.009378 -0.003604 0.002280 0.007746 0.012300 0.015534 0.017173 0.017105 0.015390 0.012259 0.008083 0.003340 -0.001443 -0.005740 -0.009086 -0.011124 -0.011640 -0.010589 -0.008092 -0.004425 0.000011 0.004738 0.009247 0.013056 0.015757 0.017054 0.016796 0.014983 0.011767 0.007434 0.002367 -0.002985 -0.008158 -0.012710 -0.016267 -0.018549 -0.019393 -0.018758 -0.016727 -0.013485 -0.009301 -0.004497 0.000585 0.005611 0.010281 0.014353 0.017650 0.020073 0.021592 0.022240 0.022106 0.021312 0.020005 0.018334 0.016445 0.014464 0.012498 0.010626 0.008902 0.007359 0.006010 0.004854 0.003881 0.003073 0.002411 0.001876 0.001446 0.001106 0.000837 0.000628 0.000466 0.000341 0.000247 0.000177 0.000125 0.000087 0.000060 0.000041 0.000028 0.000019 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000038 -0.000054 -0.000075 -0.000105 -0.000147 -0.000203 -0.000279 -0.000377 -0.000505 -0.000669 -0.000878 -0.001141 -0.001469 -0.001874 -0.002369 -0.002969 -0.003683 -0.004522 -0.005489 -0.006578 -0.007773 -0.009044 -0.010342 -0.011606 -0.012754 -0.013698 -0.014339 -0.014583 -0.014343 -0.013558 -0.012194 -0.010261 -0.007812 -0.004953 -0.001829 0.001373 0.004444 0.007168 0.009341 0.010794 0.011407 0.011132 0.009995 0.008105 0.005644 0.002850 0.000000 -0.002623 -0.004758 -0.006194 -0.006798 -0.006526 -0.005439 -0.003692 -0.001526 0.000761 0.002845 0.004411 0.005194 0.005009 0.003781 0.001554 -0.001502 -0.005111 -0.008917 -0.012517 -0.015507 -0.017532 -0.018322 -0.017727 -0.015745 -0.012517 -0.008326 -0.003565 0.001303 0.005791 0.009447 0.011895 0.012890 0.012335 0.010305 0.007030 0.002880 -0.001680 -0.006136 -0.009985 -0.012784 -0.014201 -0.014051 -0.012315 -0.009142 -0.004833 0.000189 0.005426 0.010353 0.014476 0.017382 0.018773 0.018500 0.016575 0.013162 0.008562 0.003181 -0.002512 -0.008031 -0.012915 -0.016769 -0.019301 -0.020335 -0.019826 -0.017854 -0.014607 -0.010360 -0.005444 -0.000214 0.004984 0.009839 0.014094 0.017565 0.020142 0.021789 0.022539 0.022476 0.021727 0.020439 0.018767 0.016860 0.014850 0.012847 0.010934 0.009168 0.007584 0.006198 0.005008 0.004006 0.003173 0.002491 0.001939 0.001496 0.001144 0.000867 0.000651 0.000483 0.000355 0.000257 0.000184 0.000130 0.000091 0.000063 0.000043 0.000029 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000056 -0.000078 -0.000110 -0.000154 -0.000214 -0.000294 -0.000399 -0.000536 -0.000712 -0.000936 -0.001218 -0.001572 -0.002009 -0.002544 -0.003192 -0.003966 -0.004876 -0.005926 -0.007111 -0.008414 -0.009802 -0.011223 -0.012610 -0.013876 -0.014923 -0.015643 -0.015931 -0.015692 -0.014853 -0.013376 -0.011267 -0.008581 -0.005426 -0.001964 0.001606 0.005053 0.008136 0.010626 0.012325 0.013091 0.012855 0.011631 0.009523 0.006716 0.003466 0.000072 -0.003148 -0.005892 -0.007906 -0.009010 -0.009118 -0.008254 -0.006544 -0.004211 -0.001551 0.001101 0.003407 0.005063 0.005838 0.005601 0.004339 0.002161 -0.000708 -0.003959 -0.007222 -0.010117 -0.012294 -0.013477 -0.013496 -0.012315 -0.010034 -0.006889 -0.003221 0.000557 0.004007 0.006716 0.008345 0.008674 0.007625 0.005278 0.001865 -0.002254 -0.006627 -0.010761 -0.014174 -0.016449 -0.017280 -0.016507 -0.014137 -0.010341 -0.005442 0.000117 0.005822 0.011139 0.015563 0.018676 0.020180 0.019928 0.017939 0.014387 0.009586 0.003959 -0.002010 -0.007815 -0.012979 -0.017093 -0.019850 -0.021065 -0.020686 -0.018790 -0.015567 -0.011294 -0.006309 -0.000975 0.004352 0.009350 0.013754 0.017368 0.020076 0.021837 0.022680 0.022688 0.021987 0.020727 0.019065 0.017154 0.015129 0.013103 0.011162 0.009367 0.007755 0.006341 0.005127 0.004103 0.003252 0.002555 0.001990 0.001536 0.001176 0.000892 0.000670 0.000498 0.000366 0.000266 0.000191 0.000135 0.000095 0.000065 0.000045 0.000030 0.000021 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000030 -0.000042 -0.000058 -0.000082 -0.000115 -0.000161 -0.000224 -0.000308 -0.000419 -0.000564 -0.000751 -0.000990 -0.001291 -0.001667 -0.002134 -0.002706 -0.003400 -0.004230 -0.005207 -0.006335 -0.007611 -0.009015 -0.010512 -0.012049 -0.013552 -0.014928 -0.016070 -0.016863 -0.017191 -0.016949 -0.016057 -0.014471 -0.012192 -0.009277 -0.005842 -0.002056 0.001862 0.005662 0.009081 0.011862 0.013783 0.014679 0.014462 0.013135 0.010796 0.007638 0.003930 -0.000001 -0.003804 -0.007138 -0.009702 -0.011273 -0.011722 -0.011035 -0.009313 -0.006762 -0.003676 -0.000402 0.002696 0.005274 0.007051 0.007841 0.007569 0.006288 0.004165 0.001467 -0.001473 -0.004294 -0.006652 -0.008259 -0.008924 -0.008574 -0.007266 -0.005183 -0.002615 0.000077 0.002502 0.004289 0.005133 0.004835 0.003331 0.000704 -0.002819 -0.006890 -0.011077 -0.014906 -0.017922 -0.019730 -0.020049 -0.018742 -0.015835 -0.011519 -0.006132 -0.000129 0.005966 0.011610 0.016294 0.019595 0.021216 0.021012 0.019005 0.015375 0.010446 0.004650 -0.001516 -0.007534 -0.012915 -0.017237 -0.020183 -0.021560 -0.021310 -0.019504 -0.016330 -0.012068 -0.007057 -0.001666 0.003743 0.008839 0.013350 0.017074 0.019887 0.021743 0.022667 0.022742 0.022091 0.020865 0.019223 0.017320 0.015294 0.013259 0.011306 0.009495 0.007866 0.006436 0.005207 0.004170 0.003307 0.002600 0.002027 0.001566 0.001200 0.000911 0.000685 0.000510 0.000375 0.000273 0.000196 0.000139 0.000098 0.000068 0.000046 0.000032 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000043 -0.000060 -0.000085 -0.000119 -0.000167 -0.000233 -0.000321 -0.000438 -0.000591 -0.000788 -0.001039 -0.001357 -0.001755 -0.002249 -0.002855 -0.003591 -0.004471 -0.005509 -0.006710 -0.008069 -0.009566 -0.011164 -0.012807 -0.014416 -0.015893 -0.017124 -0.017983 -0.018347 -0.018102 -0.017161 -0.015471 -0.013034 -0.009907 -0.006211 -0.002126 0.002115 0.006242 0.009968 0.013015 0.015135 0.016143 0.015933 0.014496 0.011928 0.008428 0.004281 -0.000162 -0.004518 -0.008405 -0.011481 -0.013478 -0.014227 -0.013680 -0.011912 -0.009115 -0.005581 -0.001671 0.002223 0.005720 0.008489 0.010286 0.010981 0.010566 0.009157 0.006977 0.004330 0.001557 -0.000999 -0.003039 -0.004345 -0.004807 -0.004436 -0.003365 -0.001831 -0.000146 0.001345 0.002309 0.002467 0.001639 -0.000232 -0.003066 -0.006645 -0.010640 -0.014639 -0.018193 -0.020869 -0.022297 -0.022215 -0.020502 -0.017201 -0.012510 -0.006778 -0.000464 0.005905 0.011782 0.016658 0.020110 0.021839 0.021701 0.019718 0.016073 0.011093 0.005214 -0.001062 -0.007210 -0.012733 -0.017202 -0.020294 -0.021806 -0.021675 -0.019967 -0.016867 -0.012650 -0.007657 -0.002258 0.003182 0.008328 0.012903 0.016698 0.019585 0.021514 0.022505 0.022639 0.022038 0.020851 0.019239 0.017356 0.015342 0.013314 0.011362 0.009549 0.007916 0.006481 0.005247 0.004204 0.003337 0.002626 0.002048 0.001584 0.001215 0.000923 0.000694 0.000517 0.000381 0.000278 0.000200 0.000142 0.000100 0.000070 0.000048 0.000032 0.000022 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000024 -0.000032 -0.000045 -0.000063 -0.000088 -0.000124 -0.000174 -0.000242 -0.000334 -0.000456 -0.000615 -0.000821 -0.001084 -0.001416 -0.001833 -0.002351 -0.002987 -0.003759 -0.004686 -0.005778 -0.007044 -0.008477 -0.010057 -0.011747 -0.013485 -0.015190 -0.016759 -0.018069 -0.018989 -0.019387 -0.019141 -0.018155 -0.016374 -0.013795 -0.010476 -0.006544 -0.002189 0.002343 0.006764 0.010768 0.014053 0.016352 0.017457 0.017248 0.015707 0.012926 0.009110 0.004558 -0.000355 -0.005215 -0.009605 -0.013143 -0.015521 -0.016532 -0.016096 -0.014264 -0.011218 -0.007249 -0.002731 0.001918 0.006279 0.009974 0.012708 0.014292 0.014667 0.013902 0.012180 0.009776 0.007020 0.004256 0.001798 -0.000109 -0.001317 -0.001793 -0.001620 -0.000986 -0.000157 0.000561 0.000865 0.000499 -0.000709 -0.002815 -0.005747 -0.009307 -0.013185 -0.016994 -0.020310 -0.022722 -0.023879 -0.023534 -0.021578 -0.018057 -0.013174 -0.007274 -0.000813 0.005684 0.011676 0.016657 0.020204 0.022020 0.021959 0.020039 0.016443 0.011492 0.005620 -0.000671 -0.006858 -0.012441 -0.016991 -0.020176 -0.021792 -0.021767 -0.020163 -0.017156 -0.013019 -0.008088 -0.002730 0.002689 0.007835 0.012426 0.016252 0.019181 0.021157 0.022199 0.022383 0.021830 0.020686 0.019112 0.017261 0.015273 0.013265 0.011329 0.009528 0.007904 0.006476 0.005246 0.004206 0.003341 0.002631 0.002054 0.001590 0.001220 0.000928 0.000699 0.000521 0.000384 0.000280 0.000202 0.000144 0.000102 0.000071 0.000049 0.000033 0.000023 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000046 -0.000064 -0.000091 -0.000128 -0.000180 -0.000251 -0.000346 -0.000472 -0.000637 -0.000850 -0.001122 -0.001467 -0.001900 -0.002438 -0.003099 -0.003904 -0.004869 -0.006009 -0.007330 -0.008828 -0.010481 -0.012250 -0.014072 -0.015862 -0.017511 -0.018893 -0.019869 -0.020298 -0.020053 -0.019032 -0.017174 -0.014473 -0.010990 -0.006854 -0.002263 0.002524 0.007205 0.011454 0.014951 0.017408 0.018602 0.018397 0.016766 0.013800 0.009708 0.004802 -0.000523 -0.005826 -0.010657 -0.014599 -0.017307 -0.018544 -0.018199 -0.016306 -0.013032 -0.008673 -0.003613 0.001705 0.006827 0.011334 0.014881 0.017232 0.018280 0.018052 0.016699 0.014475 0.011702 0.008728 0.005884 0.003445 0.001595 0.000411 -0.000145 -0.000219 -0.000037 0.000127 -0.000009 -0.000688 -0.002081 -0.004254 -0.007150 -0.010595 -0.014305 -0.017920 -0.021039 -0.023273 -0.024284 -0.023836 -0.021820 -0.018279 -0.013408 -0.007541 -0.001121 0.005340 0.011312 0.016296 0.019873 0.021746 0.021767 0.019949 0.016462 0.011621 0.005850 -0.000359 -0.006490 -0.012047 -0.016604 -0.019828 -0.021511 -0.021577 -0.020079 -0.017186 -0.013162 -0.008336 -0.003069 0.002278 0.007372 0.011932 0.015747 0.018682 0.020680 0.021755 0.021979 0.021470 0.020373 0.018844 0.017036 0.015087 0.013114 0.011207 0.009432 0.007830 0.006418 0.005203 0.004175 0.003318 0.002615 0.002043 0.001583 0.001216 0.000925 0.000697 0.000520 0.000384 0.000280 0.000203 0.000145 0.000103 0.000072 0.000050 0.000034 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000047 -0.000066 -0.000093 -0.000132 -0.000185 -0.000258 -0.000356 -0.000486 -0.000655 -0.000874 -0.001155 -0.001509 -0.001955 -0.002509 -0.003191 -0.004021 -0.005018 -0.006197 -0.007564 -0.009115 -0.010829 -0.012665 -0.014558 -0.016420 -0.018139 -0.019584 -0.020609 -0.021070 -0.020831 -0.019785 -0.017867 -0.015070 -0.011453 -0.007148 -0.002360 0.002642 0.007543 0.012003 0.015684 0.018283 0.019560 0.019368 0.017672 0.014561 0.010245 0.005049 -0.000616 -0.006288 -0.011487 -0.015769 -0.018757 -0.020186 -0.019923 -0.017983 -0.014527 -0.009849 -0.004346 0.001516 0.007256 0.012416 0.016612 0.019567 0.021134 0.021307 0.020213 0.018092 0.015263 0.012081 0.008899 0.006020 0.003664 0.001947 0.000869 0.000322 0.000110 -0.000020 -0.000336 -0.001082 -0.002436 -0.004482 -0.007190 -0.010413 -0.013897 -0.017311 -0.020278 -0.022424 -0.023425 -0.023041 -0.021160 -0.017810 -0.013166 -0.007542 -0.001358 0.004895 0.010704 0.015583 0.019120 0.021018 0.021125 0.019441 0.016126 0.011477 0.005899 -0.000130 -0.006109 -0.011554 -0.016044 -0.019251 -0.020966 -0.021105 -0.019714 -0.016953 -0.013074 -0.008395 -0.003267 0.001956 0.006946 0.011428 0.015189 0.018096 0.020089 0.021178 0.021432 0.020965 0.019917 0.018440 0.016685 0.014788 0.012862 0.011000 0.009264 0.007694 0.006311 0.005119 0.004110 0.003270 0.002578 0.002016 0.001563 0.001201 0.000915 0.000690 0.000515 0.000381 0.000278 0.000202 0.000145 0.000103 0.000072 0.000050 0.000034 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000048 -0.000068 -0.000096 -0.000135 -0.000190 -0.000264 -0.000364 -0.000497 -0.000670 -0.000893 -0.001179 -0.001541 -0.001996 -0.002562 -0.003259 -0.004108 -0.005130 -0.006338 -0.007741 -0.009334 -0.011095 -0.012984 -0.014935 -0.016856 -0.018634 -0.020132 -0.021202 -0.021693 -0.021466 -0.020409 -0.018452 -0.015586 -0.011868 -0.007434 -0.002493 0.002681 0.007761 0.012396 0.016234 0.018958 0.020318 0.020154 0.018425 0.015216 0.010740 0.005328 -0.000597 -0.006552 -0.012041 -0.016592 -0.019807 -0.021399 -0.021214 -0.019255 -0.015676 -0.010773 -0.004954 0.001300 0.007481 0.013105 0.017754 0.021119 0.023026 0.023443 0.022482 0.020376 0.017447 0.014064 0.010600 0.007388 0.004679 0.002625 0.001257 0.000497 0.000168 0.000028 -0.000190 -0.000739 -0.001817 -0.003534 -0.005894 -0.008783 -0.011982 -0.015187 -0.018045 -0.020197 -0.021320 -0.021169 -0.019615 -0.016663 -0.012460 -0.007285 -0.001528 0.004349 0.009857 0.014527 0.017957 0.019850 0.020046 0.018533 0.015450 0.011070 0.005777 0.000022 -0.005713 -0.010961 -0.015315 -0.018451 -0.020160 -0.020356 -0.019074 -0.016462 -0.012759 -0.008267 -0.003327 0.001722 0.006559 0.010915 0.014583 0.017428 0.019389 0.020474 0.020748 0.020319 0.019322 0.017905 0.016214 0.014380 0.012516 0.010710 0.009025 0.007501 0.006157 0.004997 0.004015 0.003196 0.002522 0.001973 0.001531 0.001177 0.000897 0.000677 0.000506 0.000374 0.000274 0.000199 0.000143 0.000102 0.000072 0.000050 0.000035 0.000024 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000035 -0.000049 -0.000069 -0.000097 -0.000137 -0.000193 -0.000269 -0.000370 -0.000505 -0.000680 -0.000906 -0.001196 -0.001562 -0.002022 -0.002596 -0.003302 -0.004164 -0.005202 -0.006430 -0.007857 -0.009479 -0.011275 -0.013203 -0.015196 -0.017162 -0.018986 -0.020528 -0.021638 -0.022161 -0.021953 -0.020898 -0.018925 -0.016019 -0.012239 -0.007718 -0.002668 0.002630 0.007846 0.012618 0.016585 0.019421 0.020865 0.020748 0.019022 0.015769 0.011203 0.005657 -0.000437 -0.006587 -0.012279 -0.017026 -0.020414 -0.022138 -0.022032 -0.020089 -0.016459 -0.011439 -0.005445 0.001030 0.007460 0.013337 0.018224 0.021790 0.023839 0.024330 0.023367 0.021182 0.018108 0.014530 0.010843 0.007408 0.004507 0.002319 0.000900 0.000190 0.000023 0.000158 0.000316 0.000225 -0.000344 -0.001536 -0.003393 -0.005841 -0.008698 -0.011689 -0.014482 -0.016727 -0.018098 -0.018337 -0.017289 -0.014927 -0.011358 -0.006822 -0.001666 0.003684 0.008768 0.013138 0.016404 0.018269 0.018562 0.017255 0.014462 0.010428 0.005504 0.000113 -0.005292 -0.010267 -0.014418 -0.017434 -0.019106 -0.019344 -0.018173 -0.015727 -0.012229 -0.007965 -0.003256 0.001570 0.006208 0.010395 0.013930 0.016681 0.018587 0.019652 0.019936 0.019541 0.018598 0.017247 0.015629 0.013870 0.012080 0.010344 0.008722 0.007253 0.005957 0.004838 0.003890 0.003099 0.002447 0.001916 0.001488 0.001145 0.000873 0.000659 0.000493 0.000365 0.000268 0.000195 0.000140 0.000100 0.000071 0.000050 0.000035 0.000024 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000035 -0.000049 -0.000069 -0.000098 -0.000139 -0.000195 -0.000272 -0.000374 -0.000509 -0.000686 -0.000913 -0.001204 -0.001572 -0.002034 -0.002610 -0.003321 -0.004188 -0.005233 -0.006471 -0.007911 -0.009550 -0.011365 -0.013316 -0.015337 -0.017334 -0.019192 -0.020769 -0.021914 -0.022468 -0.022287 -0.021250 -0.019283 -0.016370 -0.012565 -0.008002 -0.002892 0.002483 0.007789 0.012659 0.016728 0.019661 0.021190 0.021141 0.019458 0.016219 0.011636 0.006042 -0.000128 -0.006377 -0.012183 -0.017051 -0.020556 -0.022382 -0.022356 -0.020466 -0.016859 -0.011833 -0.005809 0.000710 0.007188 0.013105 0.018010 0.021560 0.023555 0.023948 0.022844 0.020487 0.017220 0.013451 0.009599 0.006049 0.003109 0.000980 -0.000264 -0.000675 -0.000418 0.000255 0.001044 0.001647 0.001798 0.001307 0.000089 -0.001826 -0.004293 -0.007068 -0.009836 -0.012251 -0.013981 -0.014746 -0.014359 -0.012751 -0.009982 -0.006241 -0.001831 0.002868 0.007430 0.011430 0.014490 0.016314 0.016720 0.015658 0.013212 0.009593 0.005116 0.000167 -0.004832 -0.009465 -0.013359 -0.016212 -0.017820 -0.018089 -0.017033 -0.014771 -0.011506 -0.007505 -0.003070 0.001491 0.005886 0.009864 0.013231 0.015859 0.017687 0.018717 0.019003 0.018641 0.017754 0.016476 0.014940 0.013268 0.011563 0.009907 0.008359 0.006956 0.005717 0.004647 0.003739 0.002981 0.002356 0.001847 0.001435 0.001105 0.000843 0.000637 0.000477 0.000353 0.000260 0.000189 0.000137 0.000098 0.000070 0.000049 0.000034 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000035 -0.000049 -0.000069 -0.000099 -0.000140 -0.000196 -0.000272 -0.000375 -0.000510 -0.000686 -0.000913 -0.001202 -0.001569 -0.002030 -0.002604 -0.003313 -0.004179 -0.005223 -0.006461 -0.007902 -0.009543 -0.011364 -0.013324 -0.015357 -0.017371 -0.019249 -0.020852 -0.022027 -0.022614 -0.022467 -0.021464 -0.019527 -0.016638 -0.012848 -0.008288 -0.003166 0.002236 0.007586 0.012515 0.016656 0.019672 0.021288 0.021326 0.019725 0.016559 0.012033 0.006478 0.000325 -0.005927 -0.011757 -0.016668 -0.020231 -0.022127 -0.022181 -0.020377 -0.016863 -0.011937 -0.006024 0.000371 0.006706 0.012457 0.017170 0.020501 0.022253 0.022383 0.021009 0.018388 0.014885 0.010928 0.006959 0.003388 0.000544 -0.001356 -0.002228 -0.002124 -0.001220 0.000214 0.001848 0.003341 0.004382 0.004734 0.004261 0.002948 0.000903 -0.001659 -0.004437 -0.007089 -0.009268 -0.010667 -0.011062 -0.010333 -0.008488 -0.005661 -0.002099 0.001863 0.005836 0.009423 0.012257 0.014043 0.014584 0.013806 0.011760 0.008619 0.004656 0.000217 -0.004314 -0.008550 -0.012141 -0.014799 -0.016324 -0.016618 -0.015684 -0.013624 -0.010619 -0.006914 -0.002789 0.001467 0.005581 0.009315 0.012484 0.014965 0.016696 0.017678 0.017959 0.017629 0.016802 0.015603 0.014158 0.012582 0.010973 0.009408 0.007944 0.006616 0.005442 0.004427 0.003566 0.002845 0.002251 0.001765 0.001373 0.001058 0.000808 0.000611 0.000458 0.000340 0.000250 0.000182 0.000132 0.000095 0.000068 0.000048 0.000033 0.000023 0.000016 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000034 -0.000049 -0.000069 -0.000099 -0.000139 -0.000195 -0.000271 -0.000373 -0.000507 -0.000681 -0.000905 -0.001192 -0.001555 -0.002010 -0.002579 -0.003280 -0.004138 -0.005172 -0.006399 -0.007830 -0.009461 -0.011273 -0.013226 -0.015256 -0.017272 -0.019159 -0.020778 -0.021977 -0.022598 -0.022492 -0.021538 -0.019655 -0.016822 -0.013086 -0.008573 -0.003489 0.001892 0.007238 0.012186 0.016369 0.019449 0.021152 0.021295 0.019814 0.016775 0.012377 0.006944 0.000901 -0.005261 -0.011026 -0.015902 -0.019463 -0.021393 -0.021520 -0.019827 -0.016464 -0.011731 -0.006052 0.000068 0.006090 0.011492 0.015826 0.018758 0.020099 0.019823 0.018065 0.015102 0.011321 0.007174 0.003129 -0.000387 -0.003027 -0.004563 -0.004909 -0.004125 -0.002404 -0.000043 0.002591 0.005112 0.007161 0.008448 0.008787 0.008117 0.006508 0.004149 0.001327 -0.001613 -0.004305 -0.006414 -0.007668 -0.007899 -0.007054 -0.005208 -0.002551 0.000629 0.003985 0.007146 0.009758 0.011523 0.012230 0.011777 0.010181 0.007571 0.004176 0.000299 -0.003716 -0.007516 -0.010773 -0.013215 -0.014648 -0.014966 -0.014164 -0.012322 -0.009602 -0.006224 -0.002441 0.001477 0.005279 0.008740 0.011686 0.014000 0.015620 0.016545 0.016817 0.016519 0.015755 0.014641 0.013295 0.011824 0.010320 0.008856 0.007485 0.006239 0.005137 0.004183 0.003372 0.002694 0.002133 0.001675 0.001304 0.001006 0.000769 0.000582 0.000437 0.000325 0.000239 0.000175 0.000127 0.000091 0.000065 0.000046 0.000032 0.000022 0.000015 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000024 -0.000034 -0.000048 -0.000069 -0.000098 -0.000138 -0.000194 -0.000268 -0.000368 -0.000499 -0.000670 -0.000891 -0.001172 -0.001528 -0.001975 -0.002533 -0.003222 -0.004064 -0.005081 -0.006289 -0.007698 -0.009306 -0.011095 -0.013027 -0.015038 -0.017042 -0.018925 -0.020551 -0.021770 -0.022424 -0.022367 -0.021476 -0.019669 -0.016921 -0.013277 -0.008856 -0.003856 0.001454 0.006750 0.011675 0.015868 0.018995 0.020780 0.021042 0.019712 0.016849 0.012644 0.007411 0.001563 -0.004420 -0.010035 -0.014799 -0.018297 -0.020221 -0.020404 -0.018836 -0.015667 -0.011199 -0.005851 -0.000126 0.005444 0.010349 0.014154 0.016539 0.017336 0.016539 0.014306 0.010937 0.006847 0.002509 -0.001587 -0.004995 -0.007355 -0.008436 -0.008156 -0.006587 -0.003945 -0.000561 0.003159 0.006779 0.009891 0.012151 0.013322 0.013300 0.012117 0.009941 0.007047 0.003787 0.000544 -0.002310 -0.004459 -0.005678 -0.005856 -0.005006 -0.003263 -0.000861 0.001889 0.004644 0.007060 0.008837 0.009748 0.009662 0.008558 0.006521 0.003733 0.000453 -0.003017 -0.006358 -0.009266 -0.011484 -0.012823 -0.013173 -0.012514 -0.010910 -0.008497 -0.005470 -0.002057 0.001499 0.004963 0.008129 0.010835 0.012966 0.014467 0.015328 0.015590 0.015325 0.014628 0.013606 0.012366 0.011008 0.009617 0.008261 0.006989 0.005832 0.004808 0.003919 0.003164 0.002530 0.002006 0.001577 0.001229 0.000949 0.000726 0.000551 0.000414 0.000308 0.000227 0.000166 0.000121 0.000087 0.000062 0.000044 0.000030 0.000021 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000034 -0.000048 -0.000068 -0.000097 -0.000136 -0.000190 -0.000263 -0.000360 -0.000488 -0.000655 -0.000869 -0.001143 -0.001490 -0.001926 -0.002469 -0.003140 -0.003962 -0.004953 -0.006133 -0.007510 -0.009083 -0.010835 -0.012731 -0.014711 -0.016689 -0.018555 -0.020178 -0.021410 -0.022097 -0.022095 -0.021279 -0.019569 -0.016935 -0.013417 -0.009129 -0.004259 0.000933 0.006133 0.010995 0.015165 0.018315 0.020175 0.020564 0.019408 0.016761 0.012805 0.007840 0.002263 -0.003461 -0.008846 -0.013426 -0.016800 -0.018673 -0.018888 -0.017442 -0.014489 -0.010330 -0.005382 -0.000137 0.004884 0.009187 0.012356 0.014093 0.014253 0.012857 0.010087 0.006274 0.001852 -0.002678 -0.006809 -0.010079 -0.012123 -0.012707 -0.011757 -0.009364 -0.005771 -0.001343 0.003471 0.008189 0.012350 0.015560 0.017535 0.018129 0.017341 0.015319 0.012329 0.008731 0.004930 0.001333 -0.001698 -0.003883 -0.005053 -0.005162 -0.004287 -0.002618 -0.000423 0.001974 0.004243 0.006079 0.007237 0.007557 0.006977 0.005541 0.003383 0.000715 -0.002200 -0.005076 -0.007635 -0.009635 -0.010889 -0.011284 -0.010786 -0.009437 -0.007351 -0.004694 -0.001670 0.001504 0.004614 0.007472 0.009925 0.011868 0.013242 0.014040 0.014292 0.014062 0.013437 0.012512 0.011385 0.010146 0.008875 0.007633 0.006466 0.005403 0.004460 0.003641 0.002943 0.002356 0.001871 0.001472 0.001149 0.000889 0.000681 0.000517 0.000389 0.000290 0.000214 0.000157 0.000114 0.000082 0.000059 0.000041 0.000029 0.000020 0.000013 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000033 -0.000047 -0.000067 -0.000095 -0.000133 -0.000186 -0.000256 -0.000350 -0.000474 -0.000634 -0.000841 -0.001106 -0.001441 -0.001862 -0.002388 -0.003037 -0.003832 -0.004792 -0.005934 -0.007269 -0.008796 -0.010501 -0.012348 -0.014281 -0.016220 -0.018058 -0.019668 -0.020907 -0.021626 -0.021681 -0.020952 -0.019356 -0.016861 -0.013502 -0.009384 -0.004687 0.000343 0.005404 0.010161 0.014274 0.017423 0.019345 0.019859 0.018893 0.016492 0.012828 0.008185 0.002945 -0.002451 -0.007536 -0.011864 -0.015055 -0.016829 -0.017043 -0.015702 -0.012966 -0.009134 -0.004616 0.000104 0.004524 0.008169 0.010645 0.011681 0.011160 0.009128 0.005798 0.001523 -0.003234 -0.007955 -0.012115 -0.015242 -0.016966 -0.017059 -0.015456 -0.012269 -0.007767 -0.002350 0.003490 0.009229 0.014357 0.018436 0.021139 0.022280 0.021833 0.019925 0.016820 0.012886 0.008549 0.004249 0.000394 -0.002686 -0.004767 -0.005746 -0.005651 -0.004624 -0.002902 -0.000785 0.001404 0.003354 0.004803 0.005561 0.005528 0.004704 0.003178 0.001119 -0.001250 -0.003676 -0.005903 -0.007703 -0.008892 -0.009351 -0.009031 -0.007955 -0.006212 -0.003941 -0.001318 0.001464 0.004213 0.006757 0.008954 0.010706 0.011956 0.012691 0.012937 0.012748 0.012198 0.011376 0.010366 0.009253 0.008105 0.006982 0.005924 0.004958 0.004099 0.003351 0.002713 0.002176 0.001730 0.001364 0.001065 0.000825 0.000633 0.000482 0.000363 0.000271 0.000201 0.000148 0.000107 0.000077 0.000055 0.000039 0.000027 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000032 -0.000046 -0.000065 -0.000092 -0.000129 -0.000180 -0.000247 -0.000337 -0.000455 -0.000609 -0.000808 -0.001061 -0.001382 -0.001787 -0.002291 -0.002914 -0.003678 -0.004600 -0.005699 -0.006983 -0.008455 -0.010099 -0.011885 -0.013760 -0.015646 -0.017444 -0.019032 -0.020272 -0.021018 -0.021134 -0.020500 -0.019032 -0.016697 -0.013524 -0.009610 -0.005123 -0.000296 0.004584 0.009198 0.013217 0.016337 0.018301 0.018934 0.018162 0.016025 0.012682 0.008402 0.003547 -0.001465 -0.006190 -0.010209 -0.013160 -0.014787 -0.014959 -0.013693 -0.011153 -0.007636 -0.003546 0.000648 0.004461 0.007441 0.009220 0.009555 0.008355 0.005697 0.001818 -0.002902 -0.007982 -0.012885 -0.017075 -0.020074 -0.021510 -0.021161 -0.018977 -0.015086 -0.009786 -0.003509 0.003220 0.009834 0.015787 0.020598 0.023906 0.025494 0.025312 0.023474 0.020241 0.015989 0.011164 0.006238 0.001656 -0.002204 -0.005068 -0.006787 -0.007340 -0.006833 -0.005473 -0.003541 -0.001354 0.000771 0.002552 0.003771 0.004293 0.004076 0.003166 0.001690 -0.000163 -0.002170 -0.004098 -0.005728 -0.006880 -0.007428 -0.007307 -0.006520 -0.005131 -0.003253 -0.001036 0.001352 0.003740 0.005972 0.007919 0.009485 0.010616 0.011295 0.011541 0.011397 0.010930 0.010214 0.009326 0.008341 0.007321 0.006318 0.005371 0.004503 0.003730 0.003056 0.002478 0.001991 0.001586 0.001252 0.000980 0.000760 0.000585 0.000445 0.000336 0.000252 0.000187 0.000137 0.000100 0.000072 0.000052 0.000036 0.000025 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000031 -0.000044 -0.000063 -0.000089 -0.000124 -0.000172 -0.000237 -0.000322 -0.000434 -0.000580 -0.000769 -0.001010 -0.001316 -0.001700 -0.002181 -0.002775 -0.003503 -0.004383 -0.005431 -0.006658 -0.008065 -0.009640 -0.011354 -0.013158 -0.014981 -0.016728 -0.018283 -0.019515 -0.020285 -0.020460 -0.019925 -0.018596 -0.016438 -0.013474 -0.009791 -0.005547 -0.000960 0.003701 0.008133 0.012025 0.015084 0.017067 0.017803 0.017218 0.015348 0.012341 0.008449 0.004012 -0.000575 -0.004897 -0.008558 -0.011223 -0.012655 -0.012741 -0.011508 -0.009125 -0.005887 -0.002189 0.001515 0.004759 0.007117 0.008245 0.007927 0.006102 0.002870 -0.001506 -0.006629 -0.011998 -0.017067 -0.021291 -0.024189 -0.025394 -0.024690 -0.022041 -0.017593 -0.011665 -0.004715 0.002702 0.009991 0.016571 0.021933 0.025688 0.027596 0.027589 0.025771 0.022403 0.017866 0.012625 0.007178 0.002003 -0.002484 -0.005970 -0.008262 -0.009305 -0.009170 -0.008042 -0.006185 -0.003916 -0.001558 0.000589 0.002280 0.003347 0.003711 0.003379 0.002443 0.001058 -0.000581 -0.002255 -0.003758 -0.004908 -0.005572 -0.005670 -0.005186 -0.004158 -0.002675 -0.000860 0.001141 0.003178 0.005110 0.006816 0.008209 0.009232 0.009864 0.010117 0.010027 0.009647 0.009041 0.008279 0.007423 0.006532 0.005651 0.004815 0.004047 0.003360 0.002758 0.002242 0.001805 0.001440 0.001139 0.000893 0.000694 0.000535 0.000408 0.000309 0.000232 0.000172 0.000127 0.000092 0.000067 0.000048 0.000034 0.000023 0.000016 0.000011 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000029 -0.000042 -0.000060 -0.000084 -0.000118 -0.000163 -0.000224 -0.000305 -0.000410 -0.000548 -0.000726 -0.000953 -0.001242 -0.001606 -0.002061 -0.002623 -0.003312 -0.004145 -0.005138 -0.006301 -0.007636 -0.009133 -0.010766 -0.012490 -0.014238 -0.015922 -0.017434 -0.018650 -0.019438 -0.019670 -0.019234 -0.018050 -0.016080 -0.013341 -0.009912 -0.005938 -0.001620 0.002789 0.007004 0.010733 0.013699 0.015671 0.016486 0.016072 0.014461 0.011789 0.008293 0.004289 0.000148 -0.003742 -0.007012 -0.009353 -0.010549 -0.010505 -0.009257 -0.006979 -0.003963 -0.000595 0.002689 0.005442 0.007260 0.007827 0.006952 0.004598 0.000886 -0.003902 -0.009353 -0.014959 -0.020164 -0.024423 -0.027259 -0.028307 -0.027363 -0.024400 -0.019580 -0.013237 -0.005849 0.002012 0.009728 0.016700 0.022400 0.026418 0.028501 0.028569 0.026722 0.023217 0.018443 0.012880 0.007041 0.001432 -0.003505 -0.007423 -0.010101 -0.011453 -0.011528 -0.010492 -0.008601 -0.006168 -0.003527 -0.000993 0.001165 0.002751 0.003651 0.003841 0.003381 0.002396 0.001063 -0.000417 -0.001842 -0.003031 -0.003840 -0.004178 -0.004006 -0.003340 -0.002245 -0.000820 0.000810 0.002513 0.004162 0.005647 0.006882 0.007812 0.008411 0.008682 0.008652 0.008364 0.007873 0.007237 0.006513 0.005750 0.004990 0.004265 0.003594 0.002992 0.002463 0.002006 0.001619 0.001294 0.001026 0.000806 0.000628 0.000485 0.000371 0.000281 0.000211 0.000157 0.000116 0.000085 0.000061 0.000044 0.000031 0.000021 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000028 -0.000040 -0.000056 -0.000080 -0.000111 -0.000154 -0.000211 -0.000286 -0.000385 -0.000514 -0.000680 -0.000893 -0.001164 -0.001506 -0.001933 -0.002461 -0.003108 -0.003891 -0.004824 -0.005918 -0.007176 -0.008588 -0.010132 -0.011767 -0.013431 -0.015043 -0.016502 -0.017692 -0.018489 -0.018772 -0.018433 -0.017395 -0.015618 -0.013115 -0.009955 -0.006270 -0.002247 0.001881 0.005849 0.009382 0.012223 0.014151 0.015016 0.014748 0.013373 0.011021 0.007911 0.004338 0.000647 -0.002799 -0.005661 -0.007653 -0.008582 -0.008368 -0.007057 -0.004826 -0.001963 0.001159 0.004116 0.006483 0.007880 0.008012 0.006712 0.003961 -0.000103 -0.005185 -0.010866 -0.016634 -0.021934 -0.026225 -0.029036 -0.030012 -0.028955 -0.025851 -0.020869 -0.014352 -0.006787 0.001244 0.009116 0.016222 0.022025 0.026110 0.028215 0.028258 0.026333 0.022699 0.017750 0.011970 0.005887 0.000019 -0.005172 -0.009320 -0.012183 -0.013659 -0.013778 -0.012696 -0.010665 -0.007999 -0.005037 -0.002111 0.000491 0.002548 0.003920 0.004557 0.004490 0.003826 0.002723 0.001370 -0.000033 -0.001304 -0.002289 -0.002882 -0.003026 -0.002717 -0.001996 -0.000943 0.000339 0.001734 0.003126 0.004413 0.005513 0.006368 0.006947 0.007248 0.007286 0.007096 0.006723 0.006214 0.005621 0.004985 0.004344 0.003727 0.003152 0.002633 0.002174 0.001776 0.001437 0.001151 0.000915 0.000720 0.000562 0.000435 0.000334 0.000254 0.000191 0.000142 0.000105 0.000076 0.000055 0.000039 0.000028 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000018 -0.000026 -0.000037 -0.000053 -0.000074 -0.000104 -0.000143 -0.000196 -0.000266 -0.000358 -0.000478 -0.000632 -0.000831 -0.001083 -0.001402 -0.001800 -0.002293 -0.002896 -0.003627 -0.004498 -0.005520 -0.006695 -0.008017 -0.009466 -0.011003 -0.012575 -0.014105 -0.015501 -0.016655 -0.017452 -0.017778 -0.017530 -0.016634 -0.015050 -0.012786 -0.009903 -0.006520 -0.002808 0.001017 0.004711 0.008020 0.010701 0.012554 0.013434 0.013277 0.012108 0.010047 0.007298 0.004136 0.000881 -0.002130 -0.004584 -0.006219 -0.006862 -0.006446 -0.005029 -0.002786 -0.000001 0.002965 0.005704 0.007812 0.008926 0.008775 0.007207 0.004218 -0.000043 -0.005280 -0.011071 -0.016909 -0.022249 -0.026559 -0.029379 -0.030364 -0.029327 -0.026258 -0.021331 -0.014890 -0.007420 0.000500 0.008250 0.015227 0.020898 0.024851 0.026830 0.026750 0.024709 0.020964 0.015908 0.010029 0.003857 -0.002086 -0.007331 -0.011504 -0.014355 -0.015770 -0.015777 -0.014524 -0.012261 -0.009306 -0.006006 -0.002703 0.000300 0.002762 0.004524 0.005514 0.005746 0.005310 0.004352 0.003054 0.001614 0.000219 -0.000969 -0.001830 -0.002289 -0.002324 -0.001956 -0.001246 -0.000281 0.000837 0.002003 0.003121 0.004110 0.004910 0.005487 0.005829 0.005944 0.005856 0.005602 0.005221 0.004756 0.004245 0.003720 0.003208 0.002726 0.002286 0.001895 0.001553 0.001261 0.001013 0.000807 0.000637 0.000499 0.000387 0.000298 0.000227 0.000171 0.000127 0.000094 0.000068 0.000049 0.000035 0.000025 0.000017 0.000012 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000017 -0.000024 -0.000034 -0.000049 -0.000068 -0.000096 -0.000132 -0.000181 -0.000246 -0.000331 -0.000441 -0.000584 -0.000768 -0.001001 -0.001296 -0.001665 -0.002122 -0.002681 -0.003358 -0.004164 -0.005111 -0.006202 -0.007430 -0.008778 -0.010213 -0.011685 -0.013125 -0.014448 -0.015557 -0.016342 -0.016700 -0.016534 -0.015772 -0.014375 -0.012346 -0.009741 -0.006665 -0.003275 0.000233 0.003634 0.006692 0.009186 0.010929 0.011787 0.011703 0.010701 0.008891 0.006465 0.003677 0.000827 -0.001775 -0.003839 -0.005125 -0.005479 -0.004847 -0.003290 -0.000984 0.001795 0.004697 0.007331 0.009311 0.010293 0.010021 0.008358 0.005306 0.001016 -0.004218 -0.009984 -0.015788 -0.021100 -0.025404 -0.028257 -0.029325 -0.028429 -0.025564 -0.020901 -0.014776 -0.007663 -0.000124 0.007237 0.013834 0.019152 0.022791 0.024507 0.024222 0.022035 0.018205 0.013121 0.007265 0.001160 -0.004677 -0.009781 -0.013783 -0.016435 -0.017625 -0.017379 -0.015849 -0.013286 -0.010010 -0.006375 -0.002731 0.000608 0.003391 0.005443 0.006682 0.007108 0.006800 0.005898 0.004581 0.003046 0.001487 0.000074 -0.001059 -0.001825 -0.002183 -0.002140 -0.001739 -0.001054 -0.000175 0.000800 0.001780 0.002685 0.003454 0.004045 0.004439 0.004638 0.004656 0.004522 0.004267 0.003928 0.003538 0.003125 0.002714 0.002320 0.001957 0.001630 0.001342 0.001093 0.000882 0.000704 0.000558 0.000438 0.000341 0.000263 0.000201 0.000151 0.000113 0.000083 0.000060 0.000043 0.000031 0.000022 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000031 -0.000044 -0.000063 -0.000087 -0.000121 -0.000166 -0.000225 -0.000303 -0.000405 -0.000536 -0.000705 -0.000920 -0.001192 -0.001531 -0.001951 -0.002466 -0.003088 -0.003830 -0.004701 -0.005705 -0.006836 -0.008080 -0.009408 -0.010774 -0.012117 -0.013359 -0.014412 -0.015175 -0.015552 -0.015455 -0.014815 -0.013593 -0.011792 -0.009458 -0.006687 -0.003620 -0.000437 0.002658 0.005447 0.007729 0.009331 0.010132 0.010080 0.009199 0.007592 0.005440 0.002978 0.000486 -0.001750 -0.003460 -0.004426 -0.004506 -0.003656 -0.001941 0.000465 0.003296 0.006216 0.008851 0.010830 0.011828 0.011599 0.010013 0.007075 0.002930 -0.002139 -0.007738 -0.013394 -0.018599 -0.022861 -0.025755 -0.026962 -0.026312 -0.023797 -0.019582 -0.013988 -0.007464 -0.000548 0.006186 0.012182 0.016951 0.020120 0.021459 0.020905 0.018560 0.014682 0.009652 0.003939 -0.001948 -0.007507 -0.012292 -0.015947 -0.018236 -0.019059 -0.018449 -0.016563 -0.013657 -0.010055 -0.006114 -0.002187 0.001406 0.004407 0.006640 0.008012 0.008520 0.008239 0.007304 0.005896 0.004214 0.002458 0.000805 -0.000599 -0.001654 -0.002309 -0.002554 -0.002422 -0.001974 -0.001293 -0.000470 0.000406 0.001256 0.002014 0.002635 0.003094 0.003382 0.003509 0.003494 0.003363 0.003146 0.002871 0.002565 0.002249 0.001939 0.001647 0.001381 0.001143 0.000936 0.000758 0.000608 0.000483 0.000381 0.000297 0.000230 0.000176 0.000133 0.000099 0.000073 0.000053 0.000038 0.000027 0.000019 0.000013 0.000009 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000028 -0.000040 -0.000057 -0.000079 -0.000110 -0.000151 -0.000205 -0.000276 -0.000369 -0.000489 -0.000644 -0.000841 -0.001089 -0.001400 -0.001784 -0.002254 -0.002823 -0.003500 -0.004295 -0.005211 -0.006245 -0.007383 -0.008600 -0.009856 -0.011095 -0.012249 -0.013236 -0.013966 -0.014349 -0.014306 -0.013772 -0.012711 -0.011123 -0.009048 -0.006572 -0.003822 -0.000963 0.001820 0.004330 0.006380 0.007815 0.008526 0.008466 0.007659 0.006204 0.004268 0.002074 -0.000121 -0.002048 -0.003457 -0.004146 -0.003985 -0.002937 -0.001067 0.001458 0.004383 0.007386 0.010110 0.012201 0.013346 0.013310 0.011963 0.009307 0.005474 0.000728 -0.004563 -0.009953 -0.014966 -0.019137 -0.022063 -0.023444 -0.023115 -0.021066 -0.017448 -0.012559 -0.006816 -0.000721 0.005192 0.010408 0.014475 0.017050 0.017931 0.017067 0.014568 0.010688 0.005796 0.000343 -0.005187 -0.010317 -0.014628 -0.017788 -0.019582 -0.019929 -0.018876 -0.016588 -0.013327 -0.009421 -0.005226 -0.001097 0.002650 0.005759 0.008052 0.009439 0.009918 0.009562 0.008511 0.006947 0.005073 0.003095 0.001198 -0.000466 -0.001787 -0.002702 -0.003193 -0.003284 -0.003028 -0.002500 -0.001789 -0.000982 -0.000160 0.000610 0.001276 0.001808 0.002191 0.002427 0.002528 0.002516 0.002415 0.002249 0.002043 0.001816 0.001585 0.001360 0.001150 0.000959 0.000790 0.000644 0.000519 0.000414 0.000328 0.000257 0.000199 0.000152 0.000115 0.000086 0.000063 0.000046 0.000033 0.000023 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000036 -0.000051 -0.000071 -0.000099 -0.000136 -0.000185 -0.000250 -0.000335 -0.000444 -0.000585 -0.000764 -0.000991 -0.001273 -0.001622 -0.002049 -0.002564 -0.003178 -0.003897 -0.004727 -0.005663 -0.006695 -0.007800 -0.008942 -0.010074 -0.011133 -0.012045 -0.012730 -0.013107 -0.013102 -0.012656 -0.011737 -0.010343 -0.008508 -0.006311 -0.003866 -0.001321 0.001153 0.003379 0.005188 0.006437 0.007030 0.006924 0.006146 0.004790 0.003011 0.001018 -0.000947 -0.002634 -0.003808 -0.004281 -0.003931 -0.002723 -0.000720 0.001920 0.004957 0.008083 0.010961 0.013250 0.014651 0.014932 0.013964 0.011737 0.008366 0.004086 -0.000763 -0.005775 -0.010506 -0.014527 -0.017461 -0.019025 -0.019062 -0.017555 -0.014637 -0.010577 -0.005755 -0.000624 0.004329 0.008638 0.011896 0.013800 0.014174 0.012988 0.010357 0.006530 0.001859 -0.003229 -0.008281 -0.012856 -0.016567 -0.019118 -0.020323 -0.020122 -0.018582 -0.015881 -0.012285 -0.008124 -0.003752 0.000483 0.004273 0.007368 0.009599 0.010883 0.011225 0.010703 0.009462 0.007687 0.005589 0.003375 0.001237 -0.000666 -0.002219 -0.003353 -0.004043 -0.004306 -0.004192 -0.003773 -0.003134 -0.002362 -0.001541 -0.000740 -0.000015 0.000597 0.001077 0.001420 0.001634 0.001734 0.001741 0.001678 0.001564 0.001420 0.001260 0.001096 0.000938 0.000790 0.000657 0.000539 0.000437 0.000351 0.000279 0.000220 0.000171 0.000131 0.000099 0.000074 0.000054 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000032 -0.000045 -0.000064 -0.000088 -0.000122 -0.000166 -0.000225 -0.000302 -0.000401 -0.000529 -0.000692 -0.000896 -0.001152 -0.001467 -0.001851 -0.002315 -0.002866 -0.003513 -0.004257 -0.005097 -0.006023 -0.007016 -0.008044 -0.009065 -0.010023 -0.010854 -0.011483 -0.011840 -0.011857 -0.011482 -0.010684 -0.009461 -0.007845 -0.005904 -0.003744 -0.001497 0.000681 0.002629 0.004193 0.005246 0.005700 0.005519 0.004729 0.003420 0.001738 -0.000120 -0.001928 -0.003450 -0.004466 -0.004795 -0.004322 -0.003012 -0.000919 0.001810 0.004949 0.008212 0.011276 0.013819 0.015550 0.016242 0.015760 0.014080 0.011292 0.007602 0.003308 -0.001221 -0.005585 -0.009390 -0.012290 -0.014022 -0.014433 -0.013502 -0.011339 -0.008178 -0.004355 -0.000272 0.003643 0.006975 0.009372 0.010570 0.010428 0.008936 0.006213 0.002499 -0.001871 -0.006502 -0.010979 -0.014900 -0.017923 -0.019789 -0.020348 -0.019569 -0.017538 -0.014446 -0.010566 -0.006224 -0.001769 0.002463 0.006175 0.009134 0.011184 0.012255 0.012362 0.011594 0.010102 0.008077 0.005734 0.003284 0.000922 -0.001190 -0.002935 -0.004239 -0.005076 -0.005460 -0.005439 -0.005082 -0.004476 -0.003708 -0.002863 -0.002014 -0.001221 -0.000524 0.000052 0.000499 0.000818 0.001023 0.001130 0.001160 0.001131 0.001061 0.000966 0.000858 0.000746 0.000637 0.000536 0.000444 0.000363 0.000294 0.000235 0.000186 0.000146 0.000112 0.000085 0.000063 0.000047 0.000034 0.000024 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000028 -0.000040 -0.000056 -0.000079 -0.000109 -0.000149 -0.000202 -0.000271 -0.000361 -0.000476 -0.000623 -0.000807 -0.001036 -0.001319 -0.001663 -0.002077 -0.002568 -0.003144 -0.003805 -0.004551 -0.005374 -0.006256 -0.007171 -0.008080 -0.008935 -0.009677 -0.010243 -0.010568 -0.010592 -0.010267 -0.009568 -0.008491 -0.007066 -0.005355 -0.003453 -0.001482 0.000419 0.002103 0.003431 0.004286 0.004589 0.004310 0.003475 0.002168 0.000528 -0.001260 -0.002984 -0.004420 -0.005358 -0.005625 -0.005107 -0.003765 -0.001645 0.001123 0.004331 0.007712 0.010964 0.013780 0.015879 0.017036 0.017109 0.016056 0.013940 0.010931 0.007286 0.003327 -0.000590 -0.004112 -0.006925 -0.008786 -0.009549 -0.009185 -0.007780 -0.005532 -0.002726 0.000290 0.003147 0.005493 0.007028 0.007534 0.006904 0.005146 0.002385 -0.001149 -0.005146 -0.009246 -0.013074 -0.016278 -0.018559 -0.019704 -0.019602 -0.018251 -0.015760 -0.012332 -0.008244 -0.003816 0.000613 0.004724 0.008239 0.010944 0.012702 0.013462 0.013252 0.012174 0.010386 0.008088 0.005495 0.002822 0.000264 -0.002019 -0.003907 -0.005329 -0.006259 -0.006710 -0.006732 -0.006395 -0.005785 -0.004992 -0.004103 -0.003193 -0.002324 -0.001541 -0.000872 -0.000328 0.000089 0.000388 0.000586 0.000698 0.000744 0.000741 0.000703 0.000645 0.000575 0.000500 0.000427 0.000359 0.000297 0.000243 0.000196 0.000156 0.000123 0.000095 0.000073 0.000054 0.000040 0.000029 0.000021 0.000015 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000036 -0.000050 -0.000070 -0.000097 -0.000133 -0.000181 -0.000243 -0.000323 -0.000427 -0.000558 -0.000722 -0.000927 -0.001178 -0.001484 -0.001850 -0.002285 -0.002792 -0.003375 -0.004031 -0.004754 -0.005528 -0.006331 -0.007129 -0.007879 -0.008530 -0.009025 -0.009307 -0.009322 -0.009031 -0.008407 -0.007450 -0.006188 -0.004677 -0.003002 -0.001275 0.000376 0.001818 0.002925 0.003589 0.003741 0.003352 0.002447 0.001107 -0.000539 -0.002316 -0.004024 -0.005449 -0.006390 -0.006679 -0.006201 -0.004909 -0.002838 -0.000099 0.003119 0.006573 0.009981 0.013052 0.015517 0.017152 0.017807 0.017420 0.016026 0.013756 0.010823 0.007500 0.004096 0.000922 -0.001742 -0.003674 -0.004737 -0.004892 -0.004202 -0.002826 -0.001000 0.000988 0.002830 0.004234 0.004956 0.004826 0.003767 0.001807 -0.000926 -0.004215 -0.007777 -0.011289 -0.014423 -0.016876 -0.018399 -0.018826 -0.018085 -0.016207 -0.013319 -0.009637 -0.005437 -0.001032 0.003257 0.007129 0.010331 0.012673 0.014044 0.014411 0.013820 0.012387 0.010280 0.007701 0.004870 0.002001 -0.000715 -0.003120 -0.005098 -0.006582 -0.007549 -0.008016 -0.008034 -0.007676 -0.007031 -0.006189 -0.005238 -0.004258 -0.003311 -0.002443 -0.001686 -0.001054 -0.000550 -0.000167 0.000109 0.000293 0.000404 0.000459 0.000472 0.000456 0.000423 0.000379 0.000331 0.000283 0.000238 0.000197 0.000161 0.000130 0.000103 0.000080 0.000062 0.000047 0.000034 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000022 -0.000032 -0.000045 -0.000062 -0.000086 -0.000118 -0.000161 -0.000216 -0.000288 -0.000380 -0.000497 -0.000643 -0.000824 -0.001046 -0.001315 -0.001637 -0.002017 -0.002461 -0.002969 -0.003539 -0.004167 -0.004838 -0.005533 -0.006222 -0.006868 -0.007425 -0.007844 -0.008074 -0.008069 -0.007792 -0.007222 -0.006360 -0.005230 -0.003885 -0.002403 -0.000887 0.000548 0.001778 0.002687 0.003179 0.003187 0.002686 0.001699 0.000300 -0.001388 -0.003203 -0.004953 -0.006435 -0.007456 -0.007848 -0.007494 -0.006340 -0.004402 -0.001776 0.001376 0.004832 0.008334 0.011610 0.014401 0.016487 0.017708 0.017985 0.017322 0.015811 0.013620 0.010974 0.008133 0.005364 0.002915 0.000981 -0.000306 -0.000900 -0.000842 -0.000251 0.000685 0.001735 0.002654 0.003210 0.003211 0.002534 0.001133 -0.000947 -0.003579 -0.006560 -0.009637 -0.012528 -0.014949 -0.016651 -0.017436 -0.017183 -0.015859 -0.013527 -0.010332 -0.006497 -0.002295 0.001972 0.006003 0.009525 0.012311 0.014199 0.015104 0.015018 0.014005 0.012195 0.009763 0.006916 0.003874 0.000847 -0.001979 -0.004451 -0.006462 -0.007951 -0.008901 -0.009334 -0.009305 -0.008892 -0.008183 -0.007272 -0.006250 -0.005193 -0.004168 -0.003222 -0.002385 -0.001676 -0.001097 -0.000642 -0.000300 -0.000054 0.000112 0.000216 0.000271 0.000293 0.000290 0.000273 0.000247 0.000217 0.000186 0.000157 0.000130 0.000106 0.000085 0.000067 0.000052 0.000040 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000040 -0.000056 -0.000077 -0.000105 -0.000143 -0.000192 -0.000256 -0.000337 -0.000440 -0.000568 -0.000727 -0.000921 -0.001156 -0.001437 -0.001767 -0.002151 -0.002589 -0.003080 -0.003618 -0.004191 -0.004783 -0.005368 -0.005911 -0.006376 -0.006716 -0.006888 -0.006851 -0.006573 -0.006036 -0.005242 -0.004214 -0.003002 -0.001677 -0.000333 0.000922 0.001976 0.002720 0.003064 0.002946 0.002342 0.001271 -0.000198 -0.001953 -0.003840 -0.005678 -0.007275 -0.008440 -0.009009 -0.008859 -0.007926 -0.006211 -0.003787 -0.000792 0.002579 0.006090 0.009491 0.012535 0.015006 0.016739 0.017636 0.017673 0.016905 0.015454 0.013497 0.011248 0.008931 0.006756 0.004898 0.003477 0.002547 0.002088 0.002017 0.002192 0.002438 0.002567 0.002404 0.001811 0.000704 -0.000933 -0.003043 -0.005499 -0.008118 -0.010675 -0.012930 -0.014648 -0.015628 -0.015724 -0.014859 -0.013038 -0.010349 -0.006955 -0.003081 0.001005 0.005020 0.008687 0.011759 0.014042 0.015405 0.015790 0.015214 0.013761 0.011572 0.008831 0.005747 0.002535 -0.000600 -0.003479 -0.005960 -0.007946 -0.009384 -0.010265 -0.010619 -0.010506 -0.010007 -0.009213 -0.008221 -0.007119 -0.005986 -0.004888 -0.003870 -0.002966 -0.002191 -0.001549 -0.001036 -0.000640 -0.000345 -0.000134 0.000010 0.000101 0.000153 0.000177 0.000181 0.000174 0.000159 0.000140 0.000121 0.000103 0.000085 0.000070 0.000056 0.000044 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000036 -0.000050 -0.000069 -0.000094 -0.000127 -0.000170 -0.000226 -0.000297 -0.000387 -0.000499 -0.000637 -0.000805 -0.001009 -0.001251 -0.001535 -0.001864 -0.002238 -0.002655 -0.003110 -0.003593 -0.004088 -0.004574 -0.005020 -0.005393 -0.005653 -0.005763 -0.005686 -0.005394 -0.004872 -0.004122 -0.003168 -0.002054 -0.000849 0.000361 0.001477 0.002393 0.003008 0.003237 0.003020 0.002331 0.001187 -0.000352 -0.002182 -0.004161 -0.006118 -0.007869 -0.009229 -0.010035 -0.010159 -0.009524 -0.008115 -0.005983 -0.003240 -0.000054 0.003366 0.006790 0.009988 0.012750 0.014906 0.016344 0.017015 0.016937 0.016191 0.014909 0.013258 0.011421 0.009573 0.007866 0.006409 0.005260 0.004419 0.003832 0.003403 0.003007 0.002508 0.001785 0.000744 -0.000660 -0.002418 -0.004463 -0.006675 -0.008887 -0.010906 -0.012533 -0.013580 -0.013895 -0.013376 -0.011992 -0.009778 -0.006847 -0.003372 0.000422 0.004279 0.007935 0.011141 0.013683 0.015398 0.016189 0.016026 0.014950 0.013062 0.010516 0.007501 0.004225 0.000897 -0.002287 -0.005158 -0.007588 -0.009491 -0.010825 -0.011591 -0.011827 -0.011599 -0.010991 -0.010098 -0.009016 -0.007833 -0.006628 -0.005464 -0.004386 -0.003426 -0.002599 -0.001910 -0.001352 -0.000914 -0.000581 -0.000335 -0.000160 -0.000040 0.000036 0.000081 0.000104 0.000111 0.000109 0.000101 0.000090 0.000079 0.000067 0.000056 0.000046 0.000037 0.000030 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000032 -0.000045 -0.000061 -0.000083 -0.000112 -0.000150 -0.000198 -0.000260 -0.000338 -0.000434 -0.000553 -0.000698 -0.000873 -0.001080 -0.001322 -0.001601 -0.001917 -0.002267 -0.002646 -0.003046 -0.003453 -0.003846 -0.004200 -0.004485 -0.004668 -0.004713 -0.004590 -0.004273 -0.003750 -0.003024 -0.002117 -0.001072 0.000049 0.001164 0.002181 0.003000 0.003526 0.003676 0.003393 0.002648 0.001452 -0.000143 -0.002044 -0.004118 -0.006207 -0.008134 -0.009721 -0.010806 -0.011255 -0.010982 -0.009953 -0.008196 -0.005798 -0.002898 0.000322 0.003656 0.006891 0.009827 0.012293 0.014165 0.015372 0.015902 0.015797 0.015148 0.014079 0.012732 0.011250 0.009761 0.008364 0.007116 0.006035 0.005093 0.004232 0.003370 0.002420 0.001305 -0.000026 -0.001587 -0.003351 -0.005243 -0.007149 -0.008923 -0.010405 -0.011432 -0.011862 -0.011588 -0.010552 -0.008756 -0.006269 -0.003217 0.000219 0.003817 0.007339 0.010545 0.013215 0.015168 0.016277 0.016474 0.015761 0.014199 0.011907 0.009046 0.005808 0.002398 -0.000983 -0.004151 -0.006952 -0.009271 -0.011036 -0.012218 -0.012829 -0.012916 -0.012549 -0.011818 -0.010818 -0.009644 -0.008384 -0.007114 -0.005894 -0.004770 -0.003768 -0.002905 -0.002181 -0.001592 -0.001125 -0.000764 -0.000493 -0.000295 -0.000155 -0.000059 0.000002 0.000039 0.000059 0.000067 0.000068 0.000064 0.000058 0.000052 0.000045 0.000038 0.000032 0.000026 0.000020 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000055 -0.000074 -0.000099 -0.000131 -0.000173 -0.000226 -0.000293 -0.000375 -0.000477 -0.000601 -0.000749 -0.000924 -0.001129 -0.001363 -0.001627 -0.001917 -0.002229 -0.002553 -0.002879 -0.003187 -0.003457 -0.003660 -0.003768 -0.003749 -0.003576 -0.003227 -0.002691 -0.001972 -0.001090 -0.000086 0.000982 0.002038 0.002993 0.003756 0.004233 0.004346 0.004035 0.003268 0.002050 0.000424 -0.001526 -0.003683 -0.005898 -0.008004 -0.009831 -0.011216 -0.012024 -0.012156 -0.011563 -0.010251 -0.008280 -0.005761 -0.002848 0.000279 0.003427 0.006407 0.009052 0.011230 0.012855 0.013887 0.014336 0.014254 0.013728 0.012861 0.011768 0.010552 0.009299 0.008068 0.006886 0.005748 0.004626 0.003477 0.002254 0.000918 -0.000549 -0.002134 -0.003796 -0.005456 -0.007010 -0.008333 -0.009294 -0.009768 -0.009653 -0.008882 -0.007437 -0.005350 -0.002711 0.000339 0.003619 0.006918 0.010016 0.012699 0.014781 0.016113 0.016602 0.016213 0.014973 0.012963 0.010316 0.007200 0.003805 0.000330 -0.003035 -0.006120 -0.008788 -0.010940 -0.012518 -0.013509 -0.013934 -0.013848 -0.013329 -0.012466 -0.011357 -0.010095 -0.008766 -0.007443 -0.006182 -0.005025 -0.003997 -0.003112 -0.002369 -0.001762 -0.001277 -0.000900 -0.000612 -0.000398 -0.000244 -0.000135 -0.000061 -0.000013 0.000016 0.000033 0.000040 0.000042 0.000041 0.000038 0.000035 0.000031 0.000026 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000036 -0.000049 -0.000065 -0.000087 -0.000115 -0.000150 -0.000195 -0.000252 -0.000322 -0.000408 -0.000512 -0.000637 -0.000784 -0.000955 -0.001150 -0.001368 -0.001605 -0.001857 -0.002115 -0.002368 -0.002601 -0.002793 -0.002921 -0.002959 -0.002879 -0.002656 -0.002271 -0.001714 -0.000988 -0.000114 0.000871 0.001913 0.002941 0.003871 0.004614 0.005083 0.005198 0.004898 0.004149 0.002947 0.001326 -0.000643 -0.002855 -0.005172 -0.007441 -0.009498 -0.011184 -0.012359 -0.012919 -0.012798 -0.011980 -0.010502 -0.008445 -0.005935 -0.003126 -0.000189 0.002704 0.005391 0.007739 0.009649 0.011061 0.011957 0.012358 0.012315 0.011901 0.011200 0.010293 0.009255 0.008140 0.006983 0.005796 0.004575 0.003307 0.001977 0.000578 -0.000881 -0.002371 -0.003837 -0.005204 -0.006376 -0.007251 -0.007726 -0.007709 -0.007134 -0.005972 -0.004233 -0.001976 0.000693 0.003627 0.006648 0.009560 0.012165 0.014278 0.015743 0.016449 0.016333 0.015390 0.013670 0.011272 0.008338 0.005039 0.001563 -0.001902 -0.005180 -0.008117 -0.010594 -0.012528 -0.013880 -0.014648 -0.014865 -0.014593 -0.013914 -0.012920 -0.011707 -0.010367 -0.008982 -0.007619 -0.006332 -0.005158 -0.004120 -0.003227 -0.002479 -0.001866 -0.001376 -0.000991 -0.000696 -0.000473 -0.000310 -0.000192 -0.000110 -0.000054 -0.000018 0.000005 0.000018 0.000024 0.000027 0.000028 0.000027 0.000025 0.000022 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000057 -0.000076 -0.000099 -0.000129 -0.000167 -0.000215 -0.000273 -0.000345 -0.000433 -0.000537 -0.000660 -0.000802 -0.000962 -0.001140 -0.001330 -0.001529 -0.001729 -0.001919 -0.002085 -0.002209 -0.002270 -0.002244 -0.002108 -0.001837 -0.001415 -0.000832 -0.000092 0.000786 0.001770 0.002807 0.003832 0.004765 0.005522 0.006017 0.006173 0.005925 0.005235 0.004091 0.002517 0.000570 -0.001655 -0.004038 -0.006436 -0.008693 -0.010657 -0.012188 -0.013173 -0.013535 -0.013239 -0.012296 -0.010763 -0.008734 -0.006339 -0.003723 -0.001043 0.001553 0.003933 0.005991 0.007653 0.008880 0.009665 0.010032 0.010024 0.009699 0.009119 0.008345 0.007425 0.006398 0.005287 0.004108 0.002868 0.001578 0.000253 -0.001078 -0.002374 -0.003573 -0.004604 -0.005385 -0.005833 -0.005870 -0.005437 -0.004498 -0.003051 -0.001135 0.001175 0.003762 0.006478 0.009154 0.011612 0.013678 0.015197 0.016047 0.016146 0.015465 0.014023 0.011891 0.009180 0.006041 0.002643 -0.000835 -0.004214 -0.007335 -0.010064 -0.012298 -0.013974 -0.015069 -0.015592 -0.015589 -0.015126 -0.014290 -0.013172 -0.011867 -0.010463 -0.009036 -0.007651 -0.006354 -0.005180 -0.004147 -0.003261 -0.002520 -0.001913 -0.001426 -0.001043 -0.000747 -0.000523 -0.000355 -0.000233 -0.000146 -0.000085 -0.000044 -0.000017 -0.000000 0.000010 0.000016 0.000019 0.000020 0.000019 0.000018 0.000017 0.000014 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000029 -0.000038 -0.000050 -0.000065 -0.000085 -0.000110 -0.000142 -0.000181 -0.000230 -0.000290 -0.000363 -0.000449 -0.000551 -0.000667 -0.000798 -0.000940 -0.001091 -0.001245 -0.001394 -0.001530 -0.001638 -0.001703 -0.001705 -0.001624 -0.001437 -0.001123 -0.000667 -0.000058 0.000699 0.001590 0.002582 0.003629 0.004670 0.005629 0.006426 0.006979 0.007208 0.007050 0.006458 0.005416 0.003934 0.002059 -0.000132 -0.002530 -0.005007 -0.007419 -0.009619 -0.011470 -0.012856 -0.013687 -0.013913 -0.013524 -0.012549 -0.011058 -0.009151 -0.006950 -0.004590 -0.002206 0.000076 0.002150 0.003932 0.005369 0.006433 0.007124 0.007462 0.007481 0.007225 0.006740 0.006070 0.005252 0.004316 0.003290 0.002197 0.001063 -0.000079 -0.001189 -0.002216 -0.003101 -0.003778 -0.004177 -0.004234 -0.003897 -0.003130 -0.001925 -0.000302 0.001681 0.003935 0.006342 0.008757 0.011024 0.012984 0.014491 0.015419 0.015677 0.015215 0.014030 0.012163 0.009701 0.006767 0.003511 0.000100 -0.003296 -0.006517 -0.009418 -0.011884 -0.013834 -0.015222 -0.016039 -0.016308 -0.016082 -0.015433 -0.014449 -0.013222 -0.011841 -0.010390 -0.008940 -0.007550 -0.006261 -0.005103 -0.004089 -0.003223 -0.002500 -0.001909 -0.001435 -0.001062 -0.000771 -0.000550 -0.000383 -0.000260 -0.000171 -0.000107 -0.000063 -0.000033 -0.000014 -0.000001 0.000007 0.000011 0.000014 0.000015 0.000015 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000072 -0.000093 -0.000119 -0.000152 -0.000192 -0.000241 -0.000301 -0.000373 -0.000456 -0.000550 -0.000655 -0.000768 -0.000885 -0.001000 -0.001107 -0.001196 -0.001256 -0.001271 -0.001224 -0.001097 -0.000867 -0.000517 -0.000031 0.000600 0.001375 0.002279 0.003286 0.004351 0.005419 0.006419 0.007276 0.007909 0.008240 0.008202 0.007747 0.006847 0.005503 0.003750 0.001649 -0.000708 -0.003204 -0.005710 -0.008089 -0.010206 -0.011944 -0.013208 -0.013931 -0.014086 -0.013679 -0.012753 -0.011383 -0.009664 -0.007711 -0.005641 -0.003569 -0.001599 0.000183 0.001713 0.002949 0.003872 0.004484 0.004799 0.004845 0.004653 0.004261 0.003701 0.003008 0.002213 0.001352 0.000459 -0.000423 -0.001249 -0.001965 -0.002514 -0.002839 -0.002884 -0.002602 -0.001962 -0.000949 0.000425 0.002120 0.004069 0.006175 0.008321 0.010372 0.012187 0.013631 0.014583 0.014947 0.014661 0.013703 0.012092 0.009888 0.007191 0.004128 0.000848 -0.002490 -0.005729 -0.008723 -0.011348 -0.013510 -0.015146 -0.016226 -0.016756 -0.016771 -0.016330 -0.015509 -0.014394 -0.013076 -0.011639 -0.010162 -0.008709 -0.007333 -0.006069 -0.004941 -0.003959 -0.003125 -0.002431 -0.001864 -0.001410 -0.001051 -0.000772 -0.000558 -0.000396 -0.000275 -0.000186 -0.000122 -0.000076 -0.000045 -0.000024 -0.000009 -0.000000 0.000006 0.000009 0.000011 0.000012 0.000012 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000028 -0.000037 -0.000047 -0.000061 -0.000078 -0.000099 -0.000126 -0.000159 -0.000199 -0.000248 -0.000306 -0.000374 -0.000450 -0.000533 -0.000620 -0.000709 -0.000792 -0.000864 -0.000915 -0.000935 -0.000910 -0.000823 -0.000658 -0.000395 -0.000017 0.000492 0.001140 0.001928 0.002844 0.003863 0.004949 0.006049 0.007099 0.008027 0.008755 0.009208 0.009316 0.009027 0.008305 0.007143 0.005559 0.003602 0.001349 -0.001102 -0.003633 -0.006119 -0.008433 -0.010458 -0.012094 -0.013267 -0.013931 -0.014073 -0.013712 -0.012897 -0.011701 -0.010213 -0.008533 -0.006763 -0.004998 -0.003323 -0.001807 -0.000501 0.000563 0.001371 0.001923 0.002231 0.002315 0.002202 0.001921 0.001506 0.000990 0.000410 -0.000192 -0.000773 -0.001283 -0.001672 -0.001889 -0.001886 -0.001621 -0.001063 -0.000197 0.000974 0.002423 0.004098 0.005924 0.007806 0.009631 0.011278 0.012623 0.013555 0.013979 0.013827 0.013063 0.011689 0.009743 0.007300 0.004466 0.001370 -0.001845 -0.005028 -0.008040 -0.010751 -0.013058 -0.014885 -0.016188 -0.016954 -0.017200 -0.016972 -0.016331 -0.015357 -0.014134 -0.012748 -0.011279 -0.009797 -0.008362 -0.007017 -0.005793 -0.004710 -0.003772 -0.002979 -0.002322 -0.001786 -0.001357 -0.001018 -0.000754 -0.000550 -0.000395 -0.000279 -0.000192 -0.000129 -0.000084 -0.000052 -0.000030 -0.000015 -0.000005 0.000001 0.000006 0.000008 0.000009 0.000009 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000039 -0.000050 -0.000064 -0.000081 -0.000103 -0.000130 -0.000163 -0.000203 -0.000249 -0.000303 -0.000364 -0.000429 -0.000495 -0.000560 -0.000617 -0.000661 -0.000682 -0.000670 -0.000613 -0.000496 -0.000303 -0.000017 0.000381 0.000904 0.001562 0.002355 0.003276 0.004305 0.005408 0.006539 0.007640 0.008642 0.009473 0.010058 0.010329 0.010227 0.009713 0.008767 0.007397 0.005636 0.003545 0.001206 -0.001277 -0.003793 -0.006224 -0.008456 -0.010390 -0.011943 -0.013058 -0.013704 -0.013880 -0.013611 -0.012946 -0.011953 -0.010711 -0.009307 -0.007825 -0.006345 -0.004936 -0.003652 -0.002534 -0.001609 -0.000887 -0.000369 -0.000045 0.000101 0.000094 -0.000039 -0.000264 -0.000544 -0.000840 -0.001108 -0.001302 -0.001376 -0.001288 -0.000999 -0.000480 0.000285 0.001297 0.002541 0.003979 0.005553 0.007187 0.008788 0.010254 0.011478 0.012357 0.012803 0.012746 0.012142 0.010980 0.009280 0.007097 0.004514 0.001641 -0.001396 -0.004462 -0.007421 -0.010147 -0.012531 -0.014489 -0.015965 -0.016930 -0.017386 -0.017362 -0.016908 -0.016092 -0.014991 -0.013687 -0.012259 -0.010781 -0.009317 -0.007918 -0.006622 -0.005453 -0.004425 -0.003542 -0.002798 -0.002183 -0.001683 -0.001283 -0.000967 -0.000721 -0.000530 -0.000384 -0.000274 -0.000192 -0.000131 -0.000087 -0.000056 -0.000034 -0.000019 -0.000009 -0.000002 0.000003 0.000005 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000041 -0.000053 -0.000066 -0.000084 -0.000106 -0.000132 -0.000164 -0.000202 -0.000244 -0.000291 -0.000341 -0.000391 -0.000436 -0.000472 -0.000493 -0.000491 -0.000456 -0.000376 -0.000238 -0.000026 0.000276 0.000683 0.001211 0.001868 0.002659 0.003578 0.004607 0.005720 0.006876 0.008021 0.009095 0.010028 0.010749 0.011188 0.011287 0.010999 0.010296 0.009174 0.007653 0.005778 0.003615 0.001251 -0.001216 -0.003679 -0.006032 -0.008176 -0.010025 -0.011513 -0.012597 -0.013256 -0.013496 -0.013345 -0.012847 -0.012063 -0.011061 -0.009915 -0.008694 -0.007464 -0.006281 -0.005189 -0.004222 -0.003399 -0.002731 -0.002218 -0.001851 -0.001614 -0.001484 -0.001433 -0.001427 -0.001430 -0.001403 -0.001305 -0.001099 -0.000751 -0.000232 0.000474 0.001372 0.002454 0.003693 0.005046 0.006454 0.007842 0.009125 0.010214 0.011017 0.011454 0.011458 0.010981 0.010002 0.008530 0.006601 0.004279 0.001654 -0.001167 -0.004062 -0.006908 -0.009583 -0.011979 -0.014007 -0.015600 -0.016720 -0.017355 -0.017517 -0.017245 -0.016594 -0.015630 -0.014431 -0.013074 -0.011632 -0.010170 -0.008745 -0.007401 -0.006168 -0.005066 -0.004103 -0.003281 -0.002591 -0.002023 -0.001562 -0.001194 -0.000903 -0.000676 -0.000500 -0.000365 -0.000262 -0.000186 -0.000129 -0.000087 -0.000057 -0.000036 -0.000021 -0.000011 -0.000004 0.000000 0.000003 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000068 -0.000086 -0.000107 -0.000132 -0.000162 -0.000195 -0.000231 -0.000268 -0.000304 -0.000334 -0.000354 -0.000358 -0.000338 -0.000286 -0.000191 -0.000040 0.000182 0.000489 0.000897 0.001420 0.002069 0.002847 0.003753 0.004773 0.005885 0.007055 0.008235 0.009371 0.010397 0.011247 0.011854 0.012155 0.012101 0.011657 0.010808 0.009561 0.007946 0.006014 0.003834 0.001491 -0.000921 -0.003304 -0.005565 -0.007617 -0.009388 -0.010826 -0.011895 -0.012585 -0.012902 -0.012873 -0.012537 -0.011948 -0.011163 -0.010243 -0.009245 -0.008225 -0.007226 -0.006285 -0.005429 -0.004674 -0.004030 -0.003495 -0.003059 -0.002708 -0.002418 -0.002162 -0.001909 -0.001628 -0.001285 -0.000851 -0.000302 0.000381 0.001204 0.002163 0.003241 0.004407 0.005615 0.006807 0.007915 0.008863 0.009575 0.009980 0.010014 0.009632 0.008808 0.007539 0.005849 0.003784 0.001418 -0.001160 -0.003846 -0.006529 -0.009096 -0.011444 -0.013481 -0.015138 -0.016365 -0.017139 -0.017462 -0.017356 -0.016865 -0.016047 -0.014970 -0.013705 -0.012325 -0.010894 -0.009471 -0.008105 -0.006831 -0.005673 -0.004647 -0.003757 -0.003001 -0.002369 -0.001850 -0.001431 -0.001095 -0.000831 -0.000623 -0.000463 -0.000339 -0.000245 -0.000174 -0.000122 -0.000083 -0.000056 -0.000036 -0.000022 -0.000013 -0.000006 -0.000002 0.000001 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000044 -0.000055 -0.000069 -0.000086 -0.000106 -0.000129 -0.000155 -0.000182 -0.000209 -0.000233 -0.000251 -0.000259 -0.000251 -0.000220 -0.000157 -0.000053 0.000104 0.000328 0.000633 0.001034 0.001543 0.002173 0.002929 0.003811 0.004811 0.005910 0.007080 0.008281 0.009463 0.010569 0.011535 0.012297 0.012793 0.012971 0.012790 0.012226 0.011274 0.009952 0.008293 0.006354 0.004202 0.001919 -0.000409 -0.002693 -0.004851 -0.006809 -0.008506 -0.009898 -0.010959 -0.011680 -0.012070 -0.012150 -0.011958 -0.011536 -0.010934 -0.010200 -0.009385 -0.008531 -0.007674 -0.006846 -0.006068 -0.005354 -0.004710 -0.004133 -0.003615 -0.003140 -0.002688 -0.002235 -0.001757 -0.001229 -0.000631 0.000052 0.000829 0.001698 0.002649 0.003660 0.004696 0.005713 0.006656 0.007466 0.008080 0.008435 0.008476 0.008161 0.007461 0.006367 0.004893 0.003074 0.000964 -0.001361 -0.003814 -0.006298 -0.008712 -0.010959 -0.012952 -0.014618 -0.015903 -0.016775 -0.017225 -0.017263 -0.016921 -0.016247 -0.015299 -0.014142 -0.012844 -0.011468 -0.010073 -0.008710 -0.007419 -0.006228 -0.005156 -0.004213 -0.003399 -0.002712 -0.002140 -0.001672 -0.001293 -0.000991 -0.000753 -0.000566 -0.000421 -0.000309 -0.000224 -0.000160 -0.000113 -0.000078 -0.000052 -0.000035 -0.000022 -0.000013 -0.000007 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000056 -0.000069 -0.000085 -0.000103 -0.000122 -0.000142 -0.000161 -0.000176 -0.000186 -0.000185 -0.000168 -0.000130 -0.000061 0.000046 0.000203 0.000423 0.000718 0.001103 0.001592 0.002194 0.002918 0.003766 0.004733 0.005806 0.006961 0.008166 0.009377 0.010543 0.011606 0.012504 0.013179 0.013575 0.013649 0.013369 0.012721 0.011710 0.010356 0.008699 0.006793 0.004706 0.002512 0.000291 -0.001879 -0.003925 -0.005783 -0.007402 -0.008746 -0.009791 -0.010532 -0.010977 -0.011144 -0.011065 -0.010777 -0.010319 -0.009734 -0.009060 -0.008333 -0.007585 -0.006840 -0.006116 -0.005425 -0.004769 -0.004147 -0.003550 -0.002965 -0.002377 -0.001768 -0.001124 -0.000432 0.000315 0.001117 0.001968 0.002850 0.003739 0.004602 0.005397 0.006075 0.006587 0.006881 0.006911 0.006637 0.006032 0.005085 0.003802 0.002206 0.000341 -0.001734 -0.003945 -0.006209 -0.008438 -0.010544 -0.012447 -0.014074 -0.015370 -0.016298 -0.016838 -0.016993 -0.016782 -0.016244 -0.015425 -0.014384 -0.013182 -0.011880 -0.010535 -0.009199 -0.007913 -0.006709 -0.005610 -0.004630 -0.003774 -0.003040 -0.002422 -0.001910 -0.001492 -0.001155 -0.000886 -0.000673 -0.000506 -0.000377 -0.000277 -0.000201 -0.000144 -0.000101 -0.000070 -0.000048 -0.000032 -0.000021 -0.000013 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000056 -0.000068 -0.000082 -0.000096 -0.000110 -0.000123 -0.000132 -0.000135 -0.000128 -0.000106 -0.000064 0.000006 0.000112 0.000264 0.000474 0.000754 0.001118 0.001578 0.002146 0.002830 0.003634 0.004557 0.005590 0.006715 0.007905 0.009125 0.010328 0.011463 0.012474 0.013302 0.013895 0.014205 0.014197 0.013848 0.013152 0.012117 0.010771 0.009152 0.007314 0.005319 0.003239 0.001143 -0.000898 -0.002821 -0.004570 -0.006101 -0.007384 -0.008398 -0.009140 -0.009615 -0.009841 -0.009844 -0.009655 -0.009306 -0.008833 -0.008267 -0.007640 -0.006976 -0.006296 -0.005614 -0.004941 -0.004279 -0.003626 -0.002975 -0.002320 -0.001650 -0.000959 -0.000242 0.000502 0.001266 0.002039 0.002802 0.003529 0.004189 0.004745 0.005157 0.005384 0.005387 0.005134 0.004599 0.003770 0.002649 0.001251 -0.000390 -0.002227 -0.004199 -0.006237 -0.008265 -0.010204 -0.011982 -0.013531 -0.014797 -0.015739 -0.016334 -0.016575 -0.016473 -0.016055 -0.015360 -0.014437 -0.013340 -0.012125 -0.010848 -0.009558 -0.008297 -0.007101 -0.005995 -0.004995 -0.004110 -0.003342 -0.002688 -0.002139 -0.001686 -0.001317 -0.001019 -0.000782 -0.000594 -0.000447 -0.000333 -0.000245 -0.000177 -0.000127 -0.000090 -0.000062 -0.000043 -0.000029 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000055 -0.000065 -0.000076 -0.000086 -0.000094 -0.000098 -0.000096 -0.000086 -0.000061 -0.000018 0.000050 0.000151 0.000294 0.000491 0.000751 0.001089 0.001516 0.002043 0.002680 0.003432 0.004301 0.005281 0.006361 0.007519 0.008726 0.009942 0.011122 0.012215 0.013168 0.013927 0.014447 0.014687 0.014620 0.014229 0.013515 0.012490 0.011182 0.009631 0.007887 0.006010 0.004063 0.002109 0.000211 -0.001575 -0.003202 -0.004631 -0.005835 -0.006800 -0.007519 -0.008000 -0.008258 -0.008314 -0.008193 -0.007925 -0.007538 -0.007058 -0.006512 -0.005920 -0.005301 -0.004665 -0.004022 -0.003375 -0.002724 -0.002067 -0.001403 -0.000730 -0.000051 0.000630 0.001302 0.001950 0.002556 0.003093 0.003535 0.003849 0.004005 0.003972 0.003722 0.003234 0.002497 0.001509 0.000282 -0.001160 -0.002779 -0.004526 -0.006343 -0.008165 -0.009925 -0.011557 -0.013000 -0.014203 -0.015126 -0.015741 -0.016039 -0.016021 -0.015705 -0.015123 -0.014313 -0.013324 -0.012206 -0.011009 -0.009781 -0.008564 -0.007394 -0.006297 -0.005294 -0.004396 -0.003607 -0.002927 -0.002350 -0.001868 -0.001472 -0.001149 -0.000889 -0.000682 -0.000518 -0.000390 -0.000290 -0.000213 -0.000154 -0.000110 -0.000078 -0.000054 -0.000038 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000030 -0.000037 -0.000045 -0.000052 -0.000060 -0.000067 -0.000071 -0.000072 -0.000068 -0.000055 -0.000030 0.000011 0.000076 0.000170 0.000302 0.000481 0.000720 0.001028 0.001418 0.001900 0.002484 0.003178 0.003984 0.004902 0.005923 0.007031 0.008204 0.009409 0.010606 0.011750 0.012793 0.013685 0.014379 0.014835 0.015021 0.014916 0.014509 0.013803 0.012814 0.011570 0.010110 0.008483 0.006743 0.004947 0.003151 0.001411 -0.000225 -0.001715 -0.003027 -0.004137 -0.005032 -0.005710 -0.006176 -0.006443 -0.006529 -0.006458 -0.006252 -0.005935 -0.005531 -0.005061 -0.004543 -0.003991 -0.003418 -0.002831 -0.002236 -0.001636 -0.001035 -0.000437 0.000151 0.000720 0.001257 0.001746 0.002168 0.002502 0.002722 0.002805 0.002727 0.002467 0.002007 0.001337 0.000456 -0.000630 -0.001900 -0.003326 -0.004868 -0.006477 -0.008101 -0.009680 -0.011157 -0.012478 -0.013597 -0.014474 -0.015083 -0.015409 -0.015450 -0.015218 -0.014734 -0.014031 -0.013149 -0.012131 -0.011023 -0.009869 -0.008710 -0.007581 -0.006511 -0.005520 -0.004622 -0.003824 -0.003130 -0.002534 -0.002032 -0.001614 -0.001270 -0.000991 -0.000767 -0.000588 -0.000447 -0.000336 -0.000249 -0.000183 -0.000132 -0.000095 -0.000067 -0.000047 -0.000033 -0.000022 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000030 -0.000036 -0.000042 -0.000048 -0.000052 -0.000055 -0.000054 -0.000048 -0.000034 -0.000010 0.000029 0.000088 0.000173 0.000292 0.000454 0.000668 0.000945 0.001295 0.001730 0.002258 0.002888 0.003626 0.004472 0.005423 0.006467 0.007587 0.008757 0.009943 0.011107 0.012205 0.013191 0.014021 0.014655 0.015059 0.015206 0.015081 0.014677 0.014000 0.013068 0.011910 0.010563 0.009071 0.007485 0.005854 0.004230 0.002659 0.001185 -0.000157 -0.001338 -0.002341 -0.003154 -0.003776 -0.004212 -0.004475 -0.004581 -0.004548 -0.004396 -0.004146 -0.003818 -0.003430 -0.002997 -0.002533 -0.002050 -0.001556 -0.001060 -0.000568 -0.000090 0.000366 0.000787 0.001161 0.001470 0.001698 0.001825 0.001833 0.001704 0.001422 0.000972 0.000349 -0.000451 -0.001421 -0.002548 -0.003807 -0.005167 -0.006589 -0.008027 -0.009433 -0.010757 -0.011952 -0.012975 -0.013790 -0.014372 -0.014706 -0.014785 -0.014617 -0.014217 -0.013610 -0.012830 -0.011912 -0.010898 -0.009827 -0.008738 -0.007663 -0.006632 -0.005667 -0.004783 -0.003989 -0.003291 -0.002686 -0.002170 -0.001737 -0.001378 -0.001084 -0.000846 -0.000654 -0.000501 -0.000380 -0.000286 -0.000212 -0.000155 -0.000112 -0.000080 -0.000057 -0.000040 -0.000028 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000020 -0.000025 -0.000030 -0.000034 -0.000038 -0.000041 -0.000042 -0.000040 -0.000034 -0.000021 0.000002 0.000037 0.000090 0.000166 0.000271 0.000414 0.000603 0.000848 0.001159 0.001544 0.002015 0.002580 0.003245 0.004014 0.004885 0.005853 0.006904 0.008018 0.009168 0.010321 0.011439 0.012481 0.013406 0.014176 0.014757 0.015118 0.015239 0.015109 0.014724 0.014094 0.013238 0.012183 0.010964 0.009622 0.008201 0.006747 0.005303 0.003910 0.002605 0.001419 0.000374 -0.000515 -0.001239 -0.001800 -0.002203 -0.002459 -0.002581 -0.002585 -0.002490 -0.002312 -0.002069 -0.001777 -0.001449 -0.001100 -0.000740 -0.000380 -0.000030 0.000298 0.000595 0.000847 0.001041 0.001162 0.001196 0.001127 0.000942 0.000628 0.000175 -0.000421 -0.001162 -0.002043 -0.003052 -0.004171 -0.005375 -0.006632 -0.007904 -0.009151 -0.010330 -0.011401 -0.012325 -0.013072 -0.013616 -0.013942 -0.014043 -0.013922 -0.013591 -0.013070 -0.012384 -0.011565 -0.010646 -0.009664 -0.008652 -0.007643 -0.006663 -0.005736 -0.004877 -0.004099 -0.003406 -0.002801 -0.002280 -0.001838 -0.001469 -0.001164 -0.000915 -0.000713 -0.000552 -0.000423 -0.000321 -0.000241 -0.000178 -0.000131 -0.000095 -0.000068 -0.000048 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000020 -0.000024 -0.000028 -0.000031 -0.000034 -0.000034 -0.000031 -0.000025 -0.000013 0.000007 0.000039 0.000085 0.000151 0.000243 0.000368 0.000533 0.000746 0.001017 0.001355 0.001769 0.002267 0.002858 0.003546 0.004332 0.005214 0.006183 0.007224 0.008315 0.009430 0.010535 0.011597 0.012577 0.013441 0.014153 0.014684 0.015012 0.015118 0.014995 0.014644 0.014076 0.013309 0.012369 0.011290 0.010106 0.008859 0.007585 0.006325 0.005112 0.003978 0.002947 0.002037 0.001261 0.000621 0.000118 -0.000255 -0.000508 -0.000652 -0.000702 -0.000672 -0.000578 -0.000434 -0.000256 -0.000057 0.000151 0.000355 0.000544 0.000707 0.000831 0.000906 0.000919 0.000857 0.000708 0.000462 0.000109 -0.000358 -0.000943 -0.001644 -0.002458 -0.003376 -0.004381 -0.005455 -0.006570 -0.007697 -0.008802 -0.009849 -0.010804 -0.011634 -0.012311 -0.012812 -0.013122 -0.013235 -0.013150 -0.012877 -0.012430 -0.011830 -0.011104 -0.010280 -0.009389 -0.008461 -0.007524 -0.006606 -0.005727 -0.004905 -0.004152 -0.003475 -0.002878 -0.002359 -0.001915 -0.001541 -0.001229 -0.000973 -0.000764 -0.000595 -0.000460 -0.000352 -0.000267 -0.000201 -0.000149 -0.000109 -0.000079 -0.000057 -0.000041 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000013 -0.000017 -0.000020 -0.000024 -0.000026 -0.000028 -0.000028 -0.000025 -0.000019 -0.000009 0.000009 0.000036 0.000076 0.000133 0.000212 0.000320 0.000461 0.000644 0.000878 0.001169 0.001527 0.001961 0.002478 0.003084 0.003782 0.004573 0.005451 0.006405 0.007420 0.008473 0.009538 0.010586 0.011584 0.012498 0.013299 0.013956 0.014444 0.014745 0.014845 0.014741 0.014434 0.013938 0.013270 0.012453 0.011519 0.010497 0.009423 0.008329 0.007249 0.006212 0.005241 0.004358 0.003575 0.002900 0.002335 0.001878 0.001523 0.001263 0.001086 0.000980 0.000932 0.000928 0.000956 0.001001 0.001051 0.001094 0.001119 0.001113 0.001067 0.000970 0.000810 0.000580 0.000269 -0.000129 -0.000619 -0.001204 -0.001882 -0.002649 -0.003497 -0.004413 -0.005380 -0.006378 -0.007382 -0.008363 -0.009295 -0.010146 -0.010889 -0.011500 -0.011958 -0.012250 -0.012368 -0.012311 -0.012087 -0.011706 -0.011185 -0.010547 -0.009814 -0.009014 -0.008173 -0.007316 -0.006466 -0.005645 -0.004868 -0.004150 -0.003498 -0.002916 -0.002407 -0.001967 -0.001593 -0.001278 -0.001018 -0.000804 -0.000630 -0.000490 -0.000379 -0.000290 -0.000220 -0.000166 -0.000123 -0.000091 -0.000066 -0.000048 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000010 -0.000014 -0.000017 -0.000020 -0.000022 -0.000024 -0.000024 -0.000022 -0.000017 -0.000007 0.000008 0.000031 0.000065 0.000114 0.000181 0.000272 0.000392 0.000547 0.000745 0.000993 0.001299 0.001671 0.002117 0.002643 0.003253 0.003950 0.004732 0.005590 0.006515 0.007489 0.008491 0.009496 0.010478 0.011406 0.012253 0.012991 0.013595 0.014045 0.014326 0.014428 0.014349 0.014096 0.013677 0.013112 0.012421 0.011630 0.010767 0.009860 0.008939 0.008029 0.007155 0.006335 0.005583 0.004910 0.004319 0.003812 0.003387 0.003036 0.002754 0.002531 0.002356 0.002218 0.002104 0.002003 0.001903 0.001791 0.001659 0.001495 0.001290 0.001036 0.000724 0.000348 -0.000099 -0.000618 -0.001212 -0.001879 -0.002615 -0.003411 -0.004258 -0.005141 -0.006044 -0.006945 -0.007824 -0.008656 -0.009417 -0.010084 -0.010635 -0.011054 -0.011328 -0.011449 -0.011416 -0.011234 -0.010913 -0.010465 -0.009909 -0.009264 -0.008554 -0.007800 -0.007025 -0.006249 -0.005492 -0.004770 -0.004094 -0.003475 -0.002917 -0.002423 -0.001993 -0.001624 -0.001311 -0.001050 -0.000834 -0.000657 -0.000514 -0.000399 -0.000308 -0.000236 -0.000180 -0.000135 -0.000101 -0.000075 -0.000055 -0.000040 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000019 -0.000021 -0.000021 -0.000019 -0.000015 -0.000008 0.000005 0.000024 0.000053 0.000094 0.000150 0.000227 0.000327 0.000458 0.000624 0.000832 0.001090 0.001404 0.001782 0.002231 0.002757 0.003361 0.004045 0.004804 0.005630 0.006512 0.007433 0.008374 0.009311 0.010220 0.011076 0.011855 0.012531 0.013086 0.013502 0.013768 0.013877 0.013830 0.013631 0.013293 0.012829 0.012259 0.011606 0.010892 0.010142 0.009378 0.008623 0.007893 0.007202 0.006561 0.005976 0.005450 0.004983 0.004571 0.004209 0.003892 0.003612 0.003358 0.003120 0.002889 0.002655 0.002406 0.002134 0.001831 0.001488 0.001100 0.000662 0.000168 -0.000382 -0.000990 -0.001654 -0.002369 -0.003129 -0.003924 -0.004741 -0.005568 -0.006387 -0.007181 -0.007931 -0.008616 -0.009217 -0.009718 -0.010103 -0.010361 -0.010485 -0.010475 -0.010332 -0.010064 -0.009684 -0.009205 -0.008644 -0.008020 -0.007353 -0.006661 -0.005963 -0.005275 -0.004613 -0.003987 -0.003407 -0.002880 -0.002409 -0.001995 -0.001636 -0.001329 -0.001070 -0.000854 -0.000676 -0.000531 -0.000415 -0.000322 -0.000248 -0.000190 -0.000145 -0.000110 -0.000083 -0.000062 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000018 -0.000019 -0.000018 -0.000015 -0.000009 0.000001 0.000017 0.000041 0.000075 0.000122 0.000186 0.000269 0.000377 0.000514 0.000687 0.000901 0.001163 0.001479 0.001857 0.002302 0.002818 0.003405 0.004064 0.004789 0.005572 0.006401 0.007260 0.008131 0.008995 0.009829 0.010612 0.011322 0.011939 0.012447 0.012833 0.013087 0.013206 0.013191 0.013047 0.012785 0.012417 0.011959 0.011432 0.010853 0.010242 0.009617 0.008994 0.008384 0.007799 0.007245 0.006726 0.006244 0.005797 0.005383 0.004997 0.004635 0.004289 0.003952 0.003614 0.003268 0.002906 0.002519 0.002102 0.001650 0.001158 0.000623 0.000044 -0.000579 -0.001243 -0.001945 -0.002677 -0.003432 -0.004198 -0.004965 -0.005719 -0.006445 -0.007127 -0.007749 -0.008297 -0.008755 -0.009112 -0.009358 -0.009487 -0.009497 -0.009391 -0.009174 -0.008856 -0.008450 -0.007968 -0.007428 -0.006845 -0.006236 -0.005616 -0.005000 -0.004402 -0.003831 -0.003298 -0.002807 -0.002365 -0.001971 -0.001627 -0.001330 -0.001077 -0.000864 -0.000688 -0.000543 -0.000425 -0.000331 -0.000256 -0.000197 -0.000151 -0.000116 -0.000088 -0.000067 -0.000051 -0.000038 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000015 -0.000017 -0.000018 -0.000017 -0.000015 -0.000011 -0.000003 0.000010 0.000030 0.000058 0.000097 0.000149 0.000217 0.000306 0.000418 0.000559 0.000735 0.000950 0.001211 0.001524 0.001895 0.002327 0.002824 0.003386 0.004010 0.004692 0.005422 0.006190 0.006981 0.007778 0.008566 0.009323 0.010032 0.010675 0.011235 0.011699 0.012057 0.012301 0.012430 0.012445 0.012351 0.012157 0.011875 0.011517 0.011100 0.010638 0.010145 0.009635 0.009119 0.008605 0.008100 0.007609 0.007135 0.006677 0.006235 0.005807 0.005389 0.004978 0.004566 0.004148 0.003718 0.003270 0.002798 0.002298 0.001766 0.001200 0.000601 -0.000031 -0.000694 -0.001384 -0.002093 -0.002816 -0.003541 -0.004260 -0.004961 -0.005632 -0.006260 -0.006832 -0.007336 -0.007760 -0.008095 -0.008332 -0.008468 -0.008499 -0.008427 -0.008258 -0.007999 -0.007659 -0.007253 -0.006791 -0.006289 -0.005760 -0.005218 -0.004675 -0.004142 -0.003631 -0.003147 -0.002699 -0.002290 -0.001923 -0.001598 -0.001315 -0.001072 -0.000865 -0.000692 -0.000549 -0.000431 -0.000336 -0.000261 -0.000201 -0.000155 -0.000119 -0.000092 -0.000071 -0.000054 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000016 -0.000012 -0.000006 0.000005 0.000020 0.000043 0.000075 0.000117 0.000173 0.000244 0.000335 0.000449 0.000591 0.000765 0.000978 0.001234 0.001538 0.001895 0.002308 0.002778 0.003306 0.003889 0.004519 0.005191 0.005892 0.006611 0.007333 0.008042 0.008723 0.009360 0.009938 0.010443 0.010864 0.011194 0.011428 0.011565 0.011605 0.011553 0.011418 0.011209 0.010936 0.010610 0.010243 0.009845 0.009425 0.008990 0.008547 0.008100 0.007651 0.007203 0.006755 0.006308 0.005860 0.005409 0.004950 0.004480 0.003994 0.003490 0.002962 0.002409 0.001829 0.001222 0.000590 -0.000066 -0.000739 -0.001426 -0.002119 -0.002809 -0.003487 -0.004144 -0.004770 -0.005354 -0.005885 -0.006354 -0.006751 -0.007069 -0.007301 -0.007443 -0.007495 -0.007456 -0.007331 -0.007127 -0.006851 -0.006513 -0.006126 -0.005700 -0.005248 -0.004780 -0.004309 -0.003843 -0.003391 -0.002960 -0.002557 -0.002186 -0.001850 -0.001549 -0.001284 -0.001054 -0.000856 -0.000689 -0.000549 -0.000434 -0.000339 -0.000264 -0.000204 -0.000157 -0.000121 -0.000093 -0.000072 -0.000056 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000015 -0.000013 -0.000009 -0.000000 0.000012 0.000031 0.000056 0.000090 0.000134 0.000191 0.000264 0.000355 0.000469 0.000608 0.000778 0.000984 0.001230 0.001520 0.001857 0.002245 0.002684 0.003172 0.003707 0.004282 0.004890 0.005523 0.006168 0.006813 0.007446 0.008052 0.008618 0.009133 0.009585 0.009965 0.010268 0.010489 0.010628 0.010687 0.010669 0.010581 0.010430 0.010223 0.009969 0.009675 0.009348 0.008994 0.008618 0.008223 0.007814 0.007391 0.006957 0.006512 0.006056 0.005588 0.005108 0.004612 0.004099 0.003566 0.003012 0.002436 0.001837 0.001218 0.000581 -0.000070 -0.000729 -0.001389 -0.002044 -0.002686 -0.003304 -0.003891 -0.004437 -0.004934 -0.005374 -0.005749 -0.006054 -0.006283 -0.006433 -0.006503 -0.006495 -0.006412 -0.006257 -0.006040 -0.005767 -0.005448 -0.005094 -0.004713 -0.004317 -0.003913 -0.003512 -0.003120 -0.002743 -0.002387 -0.002056 -0.001753 -0.001479 -0.001235 -0.001022 -0.000836 -0.000678 -0.000544 -0.000432 -0.000340 -0.000265 -0.000205 -0.000158 -0.000121 -0.000093 -0.000072 -0.000056 -0.000044 -0.000035 -0.000027 -0.000021 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000015 -0.000014 -0.000010 -0.000004 0.000006 0.000020 0.000040 0.000067 0.000102 0.000147 0.000204 0.000276 0.000366 0.000476 0.000611 0.000774 0.000969 0.001201 0.001473 0.001787 0.002145 0.002547 0.002992 0.003475 0.003992 0.004536 0.005099 0.005670 0.006241 0.006798 0.007332 0.007831 0.008284 0.008684 0.009024 0.009298 0.009503 0.009640 0.009710 0.009716 0.009663 0.009554 0.009396 0.009194 0.008952 0.008674 0.008365 0.008028 0.007666 0.007280 0.006873 0.006447 0.006003 0.005540 0.005060 0.004563 0.004047 0.003511 0.002957 0.002383 0.001792 0.001186 0.000569 -0.000055 -0.000678 -0.001295 -0.001897 -0.002478 -0.003028 -0.003541 -0.004008 -0.004422 -0.004779 -0.005073 -0.005299 -0.005457 -0.005545 -0.005564 -0.005517 -0.005408 -0.005243 -0.005029 -0.004773 -0.004484 -0.004170 -0.003840 -0.003501 -0.003161 -0.002826 -0.002501 -0.002192 -0.001903 -0.001634 -0.001390 -0.001171 -0.000976 -0.000805 -0.000657 -0.000531 -0.000425 -0.000336 -0.000263 -0.000204 -0.000157 -0.000121 -0.000093 -0.000071 -0.000055 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000014 -0.000011 -0.000007 0.000000 0.000011 0.000027 0.000048 0.000075 0.000110 0.000155 0.000211 0.000281 0.000366 0.000471 0.000599 0.000752 0.000935 0.001150 0.001401 0.001689 0.002014 0.002377 0.002775 0.003206 0.003663 0.004143 0.004637 0.005137 0.005635 0.006120 0.006585 0.007019 0.007415 0.007765 0.008063 0.008307 0.008494 0.008623 0.008697 0.008716 0.008684 0.008604 0.008477 0.008309 0.008100 0.007855 0.007575 0.007263 0.006922 0.006552 0.006158 0.005739 0.005299 0.004839 0.004359 0.003860 0.003344 0.002810 0.002261 0.001698 0.001126 0.000548 -0.000031 -0.000603 -0.001163 -0.001703 -0.002216 -0.002695 -0.003134 -0.003525 -0.003864 -0.004148 -0.004372 -0.004536 -0.004638 -0.004681 -0.004666 -0.004596 -0.004478 -0.004316 -0.004117 -0.003887 -0.003633 -0.003364 -0.003084 -0.002801 -0.002520 -0.002245 -0.001981 -0.001732 -0.001499 -0.001285 -0.001091 -0.000917 -0.000763 -0.000628 -0.000511 -0.000412 -0.000329 -0.000259 -0.000202 -0.000156 -0.000120 -0.000092 -0.000070 -0.000054 -0.000042 -0.000033 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000013 -0.000012 -0.000009 -0.000003 0.000005 0.000017 0.000032 0.000053 0.000080 0.000114 0.000157 0.000211 0.000277 0.000358 0.000456 0.000575 0.000717 0.000885 0.001082 0.001309 0.001568 0.001859 0.002181 0.002532 0.002909 0.003309 0.003726 0.004153 0.004586 0.005015 0.005433 0.005833 0.006206 0.006546 0.006847 0.007105 0.007317 0.007482 0.007599 0.007669 0.007692 0.007670 0.007604 0.007496 0.007346 0.007158 0.006932 0.006671 0.006376 0.006050 0.005695 0.005313 0.004908 0.004481 0.004034 0.003569 0.003087 0.002591 0.002082 0.001564 0.001040 0.000515 -0.000006 -0.000518 -0.001013 -0.001485 -0.001929 -0.002337 -0.002704 -0.003026 -0.003299 -0.003519 -0.003687 -0.003801 -0.003863 -0.003874 -0.003838 -0.003760 -0.003642 -0.003492 -0.003314 -0.003115 -0.002899 -0.002673 -0.002442 -0.002210 -0.001982 -0.001761 -0.001551 -0.001352 -0.001168 -0.000999 -0.000847 -0.000710 -0.000589 -0.000484 -0.000393 -0.000316 -0.000251 -0.000197 -0.000153 -0.000118 -0.000090 -0.000069 -0.000053 -0.000040 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000011 -0.000009 -0.000006 0.000000 0.000009 0.000020 0.000036 0.000056 0.000082 0.000114 0.000155 0.000205 0.000266 0.000341 0.000432 0.000541 0.000670 0.000822 0.000999 0.001202 0.001431 0.001687 0.001968 0.002273 0.002598 0.002942 0.003299 0.003665 0.004034 0.004399 0.004755 0.005093 0.005409 0.005696 0.005950 0.006169 0.006349 0.006490 0.006590 0.006650 0.006668 0.006647 0.006585 0.006483 0.006344 0.006166 0.005953 0.005705 0.005424 0.005113 0.004775 0.004413 0.004028 0.003624 0.003204 0.002768 0.002321 0.001864 0.001401 0.000935 0.000471 0.000013 -0.000432 -0.000860 -0.001263 -0.001638 -0.001979 -0.002281 -0.002540 -0.002755 -0.002924 -0.003046 -0.003123 -0.003156 -0.003148 -0.003102 -0.003022 -0.002913 -0.002780 -0.002626 -0.002458 -0.002279 -0.002094 -0.001907 -0.001721 -0.001540 -0.001365 -0.001199 -0.001043 -0.000899 -0.000768 -0.000649 -0.000543 -0.000450 -0.000369 -0.000299 -0.000239 -0.000189 -0.000148 -0.000114 -0.000088 -0.000067 -0.000051 -0.000039 -0.000030 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000009 -0.000007 -0.000003 0.000003 0.000011 0.000023 0.000037 0.000056 0.000080 0.000110 0.000148 0.000194 0.000250 0.000319 0.000401 0.000500 0.000616 0.000752 0.000908 0.001085 0.001285 0.001505 0.001746 0.002006 0.002283 0.002575 0.002877 0.003186 0.003496 0.003803 0.004100 0.004382 0.004645 0.004882 0.005093 0.005273 0.005421 0.005536 0.005615 0.005660 0.005668 0.005640 0.005576 0.005476 0.005341 0.005170 0.004966 0.004731 0.004465 0.004173 0.003857 0.003521 0.003166 0.002796 0.002414 0.002022 0.001622 0.001219 0.000816 0.000416 0.000025 -0.000354 -0.000714 -0.001052 -0.001362 -0.001641 -0.001884 -0.002090 -0.002256 -0.002383 -0.002470 -0.002519 -0.002533 -0.002514 -0.002465 -0.002390 -0.002293 -0.002179 -0.002050 -0.001912 -0.001766 -0.001618 -0.001469 -0.001323 -0.001180 -0.001044 -0.000915 -0.000795 -0.000684 -0.000583 -0.000492 -0.000411 -0.000339 -0.000277 -0.000224 -0.000178 -0.000140 -0.000109 -0.000084 -0.000064 -0.000048 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000005 -0.000001 0.000005 0.000013 0.000023 0.000036 0.000054 0.000076 0.000103 0.000137 0.000179 0.000231 0.000292 0.000367 0.000454 0.000557 0.000676 0.000811 0.000963 0.001133 0.001320 0.001523 0.001742 0.001974 0.002218 0.002470 0.002728 0.002985 0.003239 0.003483 0.003713 0.003927 0.004119 0.004288 0.004432 0.004548 0.004636 0.004694 0.004720 0.004716 0.004679 0.004610 0.004509 0.004376 0.004212 0.004019 0.003797 0.003551 0.003283 0.002995 0.002692 0.002375 0.002048 0.001713 0.001373 0.001031 0.000691 0.000355 0.000028 -0.000286 -0.000584 -0.000860 -0.001111 -0.001335 -0.001528 -0.001688 -0.001815 -0.001908 -0.001969 -0.001999 -0.002001 -0.001976 -0.001929 -0.001863 -0.001780 -0.001684 -0.001578 -0.001466 -0.001350 -0.001233 -0.001117 -0.001003 -0.000893 -0.000789 -0.000690 -0.000598 -0.000514 -0.000437 -0.000368 -0.000306 -0.000252 -0.000205 -0.000165 -0.000130 -0.000102 -0.000078 -0.000060 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000003 0.000000 0.000005 0.000013 0.000022 0.000034 0.000050 0.000069 0.000094 0.000125 0.000163 0.000209 0.000265 0.000330 0.000407 0.000495 0.000597 0.000712 0.000840 0.000982 0.001137 0.001306 0.001487 0.001680 0.001881 0.002089 0.002300 0.002510 0.002715 0.002912 0.003096 0.003265 0.003416 0.003547 0.003657 0.003743 0.003805 0.003841 0.003850 0.003833 0.003787 0.003714 0.003612 0.003484 0.003328 0.003148 0.002945 0.002722 0.002483 0.002229 0.001964 0.001691 0.001412 0.001130 0.000847 0.000566 0.000291 0.000024 -0.000232 -0.000471 -0.000693 -0.000893 -0.001068 -0.001218 -0.001341 -0.001436 -0.001503 -0.001545 -0.001562 -0.001557 -0.001532 -0.001490 -0.001433 -0.001363 -0.001285 -0.001199 -0.001110 -0.001019 -0.000928 -0.000838 -0.000751 -0.000667 -0.000588 -0.000513 -0.000444 -0.000381 -0.000323 -0.000271 -0.000225 -0.000185 -0.000149 -0.000119 -0.000093 -0.000072 -0.000055 -0.000042 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000003 0.000001 0.000005 0.000011 0.000020 0.000030 0.000045 0.000062 0.000085 0.000113 0.000147 0.000188 0.000236 0.000292 0.000358 0.000433 0.000518 0.000613 0.000719 0.000835 0.000963 0.001101 0.001249 0.001406 0.001570 0.001739 0.001908 0.002076 0.002239 0.002393 0.002536 0.002666 0.002781 0.002878 0.002957 0.003016 0.003055 0.003072 0.003066 0.003038 0.002986 0.002910 0.002811 0.002689 0.002545 0.002381 0.002201 0.002006 0.001799 0.001583 0.001360 0.001133 0.000904 0.000675 0.000449 0.000228 0.000014 -0.000188 -0.000378 -0.000552 -0.000707 -0.000843 -0.000957 -0.001049 -0.001119 -0.001168 -0.001196 -0.001205 -0.001197 -0.001174 -0.001137 -0.001090 -0.001033 -0.000970 -0.000902 -0.000831 -0.000760 -0.000690 -0.000621 -0.000555 -0.000492 -0.000432 -0.000377 -0.000325 -0.000278 -0.000235 -0.000197 -0.000163 -0.000133 -0.000107 -0.000085 -0.000066 -0.000050 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 0.000001 0.000004 0.000010 0.000017 0.000027 0.000039 0.000056 0.000076 0.000101 0.000130 0.000166 0.000207 0.000254 0.000309 0.000371 0.000440 0.000517 0.000603 0.000697 0.000800 0.000912 0.001032 0.001158 0.001290 0.001424 0.001558 0.001689 0.001814 0.001932 0.002039 0.002135 0.002218 0.002286 0.002339 0.002376 0.002395 0.002397 0.002380 0.002345 0.002289 0.002214 0.002120 0.002008 0.001879 0.001736 0.001581 0.001416 0.001243 0.001065 0.000885 0.000703 0.000522 0.000343 0.000170 0.000003 -0.000155 -0.000302 -0.000435 -0.000554 -0.000657 -0.000743 -0.000811 -0.000862 -0.000896 -0.000915 -0.000919 -0.000910 -0.000890 -0.000860 -0.000821 -0.000776 -0.000725 -0.000672 -0.000617 -0.000561 -0.000507 -0.000455 -0.000405 -0.000358 -0.000314 -0.000272 -0.000235 -0.000200 -0.000169 -0.000141 -0.000116 -0.000094 -0.000075 -0.000059 -0.000045 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000002 0.000000 0.000003 0.000008 0.000014 0.000023 0.000035 0.000049 0.000067 0.000088 0.000114 0.000144 0.000178 0.000217 0.000261 0.000311 0.000366 0.000428 0.000496 0.000572 0.000654 0.000743 0.000838 0.000939 0.001042 0.001146 0.001249 0.001349 0.001442 0.001529 0.001606 0.001674 0.001730 0.001775 0.001807 0.001826 0.001831 0.001822 0.001798 0.001758 0.001703 0.001632 0.001546 0.001447 0.001336 0.001215 0.001087 0.000952 0.000814 0.000673 0.000532 0.000391 0.000254 0.000120 -0.000008 -0.000128 -0.000240 -0.000341 -0.000430 -0.000506 -0.000569 -0.000619 -0.000656 -0.000680 -0.000693 -0.000694 -0.000686 -0.000669 -0.000645 -0.000614 -0.000578 -0.000539 -0.000497 -0.000454 -0.000412 -0.000370 -0.000330 -0.000293 -0.000257 -0.000224 -0.000194 -0.000167 -0.000142 -0.000119 -0.000099 -0.000081 -0.000066 -0.000052 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000006 0.000012 0.000020 0.000030 0.000043 0.000058 0.000076 0.000098 0.000122 0.000150 0.000181 0.000216 0.000255 0.000299 0.000347 0.000401 0.000460 0.000525 0.000595 0.000670 0.000748 0.000827 0.000906 0.000983 0.001056 0.001123 0.001184 0.001237 0.001282 0.001318 0.001345 0.001361 0.001368 0.001363 0.001348 0.001320 0.001279 0.001227 0.001163 0.001088 0.001004 0.000913 0.000815 0.000712 0.000607 0.000499 0.000392 0.000285 0.000181 0.000080 -0.000016 -0.000106 -0.000190 -0.000265 -0.000330 -0.000386 -0.000432 -0.000468 -0.000494 -0.000511 -0.000520 -0.000520 -0.000513 -0.000500 -0.000481 -0.000457 -0.000429 -0.000399 -0.000366 -0.000333 -0.000301 -0.000269 -0.000238 -0.000210 -0.000183 -0.000159 -0.000137 -0.000117 -0.000099 -0.000083 -0.000068 -0.000056 -0.000045 -0.000035 -0.000027 -0.000020 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000001 0.000001 0.000005 0.000010 0.000017 0.000026 0.000037 0.000050 0.000065 0.000082 0.000101 0.000123 0.000148 0.000175 0.000205 0.000239 0.000276 0.000318 0.000364 0.000415 0.000470 0.000527 0.000586 0.000645 0.000703 0.000758 0.000810 0.000856 0.000896 0.000931 0.000959 0.000980 0.000993 0.000999 0.000997 0.000987 0.000967 0.000939 0.000901 0.000854 0.000800 0.000738 0.000670 0.000597 0.000521 0.000442 0.000362 0.000282 0.000202 0.000125 0.000050 -0.000021 -0.000088 -0.000149 -0.000204 -0.000251 -0.000292 -0.000324 -0.000350 -0.000369 -0.000381 -0.000387 -0.000387 -0.000382 -0.000371 -0.000357 -0.000339 -0.000318 -0.000294 -0.000270 -0.000244 -0.000219 -0.000195 -0.000171 -0.000149 -0.000129 -0.000111 -0.000095 -0.000080 -0.000068 -0.000056 -0.000047 -0.000038 -0.000030 -0.000023 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000001 0.000004 0.000008 0.000014 0.000022 0.000031 0.000041 0.000054 0.000067 0.000082 0.000099 0.000118 0.000139 0.000162 0.000187 0.000216 0.000248 0.000284 0.000323 0.000364 0.000407 0.000451 0.000494 0.000534 0.000572 0.000607 0.000637 0.000662 0.000683 0.000699 0.000710 0.000715 0.000714 0.000707 0.000693 0.000673 0.000646 0.000613 0.000575 0.000530 0.000482 0.000429 0.000373 0.000316 0.000257 0.000198 0.000140 0.000083 0.000028 -0.000024 -0.000072 -0.000116 -0.000155 -0.000189 -0.000218 -0.000241 -0.000259 -0.000273 -0.000281 -0.000286 -0.000286 -0.000282 -0.000275 -0.000264 -0.000250 -0.000235 -0.000217 -0.000198 -0.000179 -0.000160 -0.000141 -0.000123 -0.000107 -0.000091 -0.000078 -0.000066 -0.000055 -0.000046 -0.000038 -0.000031 -0.000025 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000003 0.000007 0.000012 0.000018 0.000026 0.000034 0.000044 0.000054 0.000066 0.000079 0.000093 0.000108 0.000125 0.000145 0.000167 0.000191 0.000218 0.000247 0.000278 0.000309 0.000340 0.000369 0.000397 0.000422 0.000444 0.000462 0.000477 0.000489 0.000497 0.000500 0.000500 0.000495 0.000486 0.000472 0.000453 0.000431 0.000404 0.000374 0.000340 0.000303 0.000263 0.000222 0.000180 0.000137 0.000095 0.000053 0.000014 -0.000023 -0.000058 -0.000089 -0.000117 -0.000140 -0.000161 -0.000177 -0.000190 -0.000200 -0.000206 -0.000209 -0.000210 -0.000207 -0.000202 -0.000194 -0.000184 -0.000173 -0.000160 -0.000146 -0.000132 -0.000117 -0.000103 -0.000089 -0.000076 -0.000065 -0.000054 -0.000045 -0.000038 -0.000031 -0.000025 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000002 -0.000001 0.000002 0.000006 0.000010 0.000015 0.000021 0.000028 0.000035 0.000043 0.000052 0.000061 0.000072 0.000083 0.000096 0.000110 0.000126 0.000145 0.000165 0.000186 0.000208 0.000230 0.000251 0.000270 0.000288 0.000303 0.000316 0.000327 0.000335 0.000341 0.000343 0.000343 0.000339 0.000333 0.000323 0.000311 0.000296 0.000279 0.000259 0.000236 0.000211 0.000183 0.000154 0.000124 0.000093 0.000063 0.000033 0.000005 -0.000021 -0.000046 -0.000068 -0.000087 -0.000103 -0.000117 -0.000129 -0.000138 -0.000145 -0.000150 -0.000152 -0.000153 -0.000151 -0.000148 -0.000142 -0.000135 -0.000127 -0.000118 -0.000108 -0.000097 -0.000087 -0.000076 -0.000065 -0.000055 -0.000046 -0.000038 -0.000031 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000002 0.000005 0.000008 0.000012 0.000017 0.000023 0.000028 0.000034 0.000040 0.000047 0.000054 0.000062 0.000071 0.000082 0.000094 0.000107 0.000122 0.000137 0.000152 0.000166 0.000180 0.000192 0.000203 0.000212 0.000220 0.000226 0.000230 0.000231 0.000231 0.000228 0.000223 0.000217 0.000209 0.000200 0.000189 0.000176 0.000161 0.000145 0.000126 0.000106 0.000085 0.000063 0.000041 0.000020 -0.000000 -0.000019 -0.000036 -0.000051 -0.000064 -0.000075 -0.000085 -0.000092 -0.000099 -0.000104 -0.000108 -0.000110 -0.000111 -0.000110 -0.000108 -0.000104 -0.000099 -0.000093 -0.000087 -0.000080 -0.000072 -0.000064 -0.000056 -0.000048 -0.000040 -0.000034 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000002 -0.000001 0.000001 0.000004 0.000007 0.000010 0.000014 0.000018 0.000022 0.000026 0.000030 0.000035 0.000040 0.000045 0.000052 0.000059 0.000068 0.000077 0.000087 0.000098 0.000107 0.000117 0.000125 0.000133 0.000139 0.000145 0.000149 0.000151 0.000153 0.000152 0.000150 0.000147 0.000143 0.000138 0.000132 0.000126 0.000118 0.000109 0.000099 0.000086 0.000072 0.000057 0.000042 0.000026 0.000011 -0.000003 -0.000016 -0.000028 -0.000038 -0.000047 -0.000055 -0.000061 -0.000066 -0.000070 -0.000074 -0.000077 -0.000079 -0.000080 -0.000079 -0.000078 -0.000075 -0.000072 -0.000068 -0.000063 -0.000058 -0.000053 -0.000047 -0.000041 -0.000035 -0.000030 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000009 0.000011 0.000014 0.000017 0.000019 0.000022 0.000024 0.000028 0.000031 0.000036 0.000041 0.000047 0.000054 0.000060 0.000067 0.000073 0.000079 0.000084 0.000089 0.000093 0.000096 0.000098 0.000099 0.000098 0.000097 0.000095 0.000092 0.000090 0.000087 0.000083 0.000079 0.000073 0.000067 0.000058 0.000049 0.000038 0.000027 0.000016 0.000005 -0.000005 -0.000014 -0.000022 -0.000029 -0.000035 -0.000040 -0.000044 -0.000047 -0.000050 -0.000053 -0.000055 -0.000056 -0.000057 -0.000057 -0.000056 -0.000054 -0.000052 -0.000049 -0.000046 -0.000042 -0.000039 -0.000035 -0.000030 -0.000026 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000016 0.000017 0.000020 0.000023 0.000027 0.000031 0.000035 0.000039 0.000043 0.000047 0.000051 0.000055 0.000057 0.000060 0.000062 0.000062 0.000062 0.000061 0.000060 0.000059 0.000057 0.000056 0.000054 0.000052 0.000049 0.000044 0.000039 0.000032 0.000025 0.000017 0.000009 0.000001 -0.000006 -0.000013 -0.000018 -0.000023 -0.000026 -0.000029 -0.000032 -0.000034 -0.000036 -0.000037 -0.000039 -0.000040 -0.000040 -0.000040 -0.000040 -0.000039 -0.000037 -0.000035 -0.000033 -0.000030 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000023 0.000026 0.000029 0.000031 0.000034 0.000036 0.000037 0.000038 0.000039 0.000039 0.000038 0.000037 0.000037 0.000036 0.000035 0.000034 0.000032 0.000029 0.000025 0.000020 0.000015 0.000009 0.000004 -0.000002 -0.000007 -0.000011 -0.000015 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000026 -0.000027 -0.000028 -0.000028 -0.000029 -0.000028 -0.000028 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000023 0.000024 0.000024 0.000024 0.000024 0.000024 0.000023 0.000023 0.000022 0.000020 0.000018 0.000015 0.000012 0.000008 0.000004 0.000000 -0.000004 -0.000007 -0.000010 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000005 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000011 0.000009 0.000006 0.000003 0.000001 -0.000002 -0.000005 -0.000007 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000006 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000004 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode53_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000003 0.000003 0.000001 -0.000001 -0.000003 -0.000006 -0.000008 -0.000011 -0.000013 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000003 -0.000002 0.000000 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000004 0.000003 0.000001 -0.000002 -0.000005 -0.000008 -0.000012 -0.000016 -0.000019 -0.000021 -0.000023 -0.000024 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000006 -0.000004 -0.000001 0.000001 0.000003 0.000004 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000001 -0.000003 -0.000007 -0.000012 -0.000017 -0.000022 -0.000027 -0.000031 -0.000033 -0.000035 -0.000035 -0.000035 -0.000033 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000015 -0.000012 -0.000008 -0.000004 -0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000009 0.000007 0.000005 0.000001 -0.000005 -0.000011 -0.000017 -0.000024 -0.000031 -0.000038 -0.000043 -0.000048 -0.000050 -0.000051 -0.000051 -0.000049 -0.000046 -0.000042 -0.000037 -0.000032 -0.000027 -0.000021 -0.000016 -0.000010 -0.000005 -0.000001 0.000003 0.000007 0.000009 0.000012 0.000013 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000015 0.000013 0.000010 0.000006 0.000000 -0.000007 -0.000015 -0.000025 -0.000034 -0.000044 -0.000053 -0.000061 -0.000067 -0.000071 -0.000073 -0.000073 -0.000071 -0.000066 -0.000061 -0.000054 -0.000046 -0.000038 -0.000030 -0.000022 -0.000014 -0.000007 -0.000000 0.000005 0.000010 0.000014 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000023 0.000022 0.000022 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000014 0.000017 0.000019 0.000021 0.000023 0.000024 0.000025 0.000025 0.000025 0.000023 0.000020 0.000015 0.000008 -0.000001 -0.000011 -0.000022 -0.000035 -0.000048 -0.000062 -0.000074 -0.000085 -0.000094 -0.000101 -0.000104 -0.000104 -0.000101 -0.000095 -0.000087 -0.000078 -0.000067 -0.000055 -0.000043 -0.000031 -0.000020 -0.000009 0.000000 0.000008 0.000015 0.000020 0.000024 0.000027 0.000029 0.000030 0.000030 0.000030 0.000030 0.000029 0.000028 0.000027 0.000025 0.000023 0.000021 0.000018 0.000016 0.000013 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000015 0.000019 0.000023 0.000027 0.000030 0.000034 0.000036 0.000038 0.000039 0.000039 0.000037 0.000034 0.000028 0.000021 0.000011 -0.000002 -0.000016 -0.000032 -0.000050 -0.000068 -0.000087 -0.000104 -0.000119 -0.000132 -0.000141 -0.000146 -0.000147 -0.000143 -0.000136 -0.000125 -0.000111 -0.000095 -0.000079 -0.000061 -0.000044 -0.000028 -0.000012 0.000001 0.000013 0.000022 0.000029 0.000035 0.000038 0.000041 0.000042 0.000042 0.000041 0.000040 0.000039 0.000037 0.000034 0.000031 0.000028 0.000025 0.000021 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000007 0.000010 0.000014 0.000018 0.000023 0.000029 0.000035 0.000041 0.000046 0.000051 0.000055 0.000058 0.000059 0.000059 0.000056 0.000050 0.000042 0.000030 0.000016 -0.000002 -0.000023 -0.000046 -0.000070 -0.000096 -0.000121 -0.000145 -0.000167 -0.000185 -0.000198 -0.000205 -0.000206 -0.000202 -0.000192 -0.000177 -0.000158 -0.000136 -0.000112 -0.000087 -0.000062 -0.000039 -0.000017 0.000003 0.000019 0.000033 0.000043 0.000051 0.000055 0.000058 0.000059 0.000059 0.000057 0.000055 0.000052 0.000048 0.000044 0.000039 0.000034 0.000029 0.000025 0.000020 0.000016 0.000013 0.000010 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000007 0.000010 0.000015 0.000020 0.000027 0.000034 0.000042 0.000051 0.000060 0.000068 0.000076 0.000082 0.000086 0.000088 0.000087 0.000083 0.000075 0.000062 0.000046 0.000024 -0.000001 -0.000030 -0.000062 -0.000097 -0.000133 -0.000169 -0.000202 -0.000233 -0.000258 -0.000276 -0.000287 -0.000289 -0.000283 -0.000270 -0.000249 -0.000222 -0.000191 -0.000157 -0.000122 -0.000087 -0.000053 -0.000022 0.000006 0.000029 0.000049 0.000063 0.000074 0.000080 0.000084 0.000084 0.000083 0.000080 0.000075 0.000070 0.000063 0.000056 0.000049 0.000042 0.000035 0.000029 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000001 0.000005 0.000009 0.000014 0.000021 0.000029 0.000038 0.000049 0.000060 0.000073 0.000086 0.000099 0.000110 0.000120 0.000127 0.000131 0.000130 0.000124 0.000112 0.000095 0.000071 0.000041 0.000005 -0.000036 -0.000082 -0.000132 -0.000182 -0.000233 -0.000280 -0.000323 -0.000359 -0.000385 -0.000400 -0.000404 -0.000396 -0.000378 -0.000349 -0.000311 -0.000268 -0.000220 -0.000170 -0.000120 -0.000072 -0.000027 0.000012 0.000046 0.000073 0.000094 0.000108 0.000117 0.000121 0.000121 0.000117 0.000112 0.000104 0.000095 0.000085 0.000074 0.000063 0.000053 0.000043 0.000034 0.000026 0.000020 0.000014 0.000010 0.000006 0.000004 0.000001 -0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000008 -0.000006 -0.000004 0.000000 0.000005 0.000011 0.000019 0.000029 0.000040 0.000053 0.000068 0.000085 0.000104 0.000123 0.000141 0.000159 0.000174 0.000186 0.000192 0.000192 0.000185 0.000169 0.000145 0.000112 0.000070 0.000019 -0.000039 -0.000105 -0.000175 -0.000247 -0.000318 -0.000386 -0.000446 -0.000497 -0.000534 -0.000556 -0.000562 -0.000552 -0.000526 -0.000485 -0.000433 -0.000371 -0.000304 -0.000233 -0.000162 -0.000094 -0.000031 0.000025 0.000072 0.000110 0.000139 0.000159 0.000170 0.000174 0.000173 0.000167 0.000157 0.000144 0.000130 0.000114 0.000098 0.000083 0.000068 0.000054 0.000041 0.000031 0.000022 0.000015 0.000009 0.000005 0.000002 -0.000000 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000001 -0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000013 -0.000013 -0.000011 -0.000007 -0.000002 0.000005 0.000014 0.000024 0.000038 0.000054 0.000073 0.000094 0.000119 0.000146 0.000173 0.000201 0.000228 0.000251 0.000269 0.000280 0.000283 0.000275 0.000255 0.000223 0.000178 0.000120 0.000048 -0.000035 -0.000127 -0.000227 -0.000329 -0.000431 -0.000527 -0.000612 -0.000684 -0.000737 -0.000769 -0.000778 -0.000764 -0.000727 -0.000671 -0.000597 -0.000510 -0.000415 -0.000315 -0.000215 -0.000119 -0.000031 0.000048 0.000114 0.000167 0.000206 0.000233 0.000247 0.000252 0.000248 0.000237 0.000221 0.000201 0.000179 0.000155 0.000132 0.000109 0.000087 0.000068 0.000050 0.000036 0.000024 0.000015 0.000008 0.000003 -0.000001 -0.000003 -0.000005 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000014 -0.000017 -0.000019 -0.000020 -0.000019 -0.000017 -0.000013 -0.000006 0.000003 0.000015 0.000030 0.000049 0.000071 0.000098 0.000129 0.000164 0.000202 0.000243 0.000284 0.000323 0.000359 0.000387 0.000407 0.000414 0.000406 0.000382 0.000340 0.000279 0.000199 0.000099 -0.000017 -0.000147 -0.000287 -0.000432 -0.000576 -0.000711 -0.000833 -0.000934 -0.001009 -0.001054 -0.001068 -0.001048 -0.000998 -0.000919 -0.000816 -0.000694 -0.000560 -0.000420 -0.000280 -0.000146 -0.000022 0.000087 0.000179 0.000251 0.000305 0.000340 0.000358 0.000362 0.000353 0.000335 0.000310 0.000280 0.000246 0.000211 0.000176 0.000143 0.000113 0.000086 0.000062 0.000043 0.000027 0.000014 0.000005 -0.000001 -0.000005 -0.000008 -0.000010 -0.000011 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000020 -0.000024 -0.000027 -0.000029 -0.000029 -0.000026 -0.000021 -0.000012 -0.000001 0.000015 0.000035 0.000061 0.000092 0.000130 0.000173 0.000223 0.000278 0.000336 0.000396 0.000454 0.000507 0.000551 0.000583 0.000598 0.000593 0.000564 0.000510 0.000429 0.000319 0.000183 0.000021 -0.000160 -0.000356 -0.000559 -0.000760 -0.000950 -0.001120 -0.001261 -0.001367 -0.001431 -0.001450 -0.001424 -0.001354 -0.001245 -0.001102 -0.000933 -0.000747 -0.000552 -0.000357 -0.000171 0.000000 0.000150 0.000276 0.000375 0.000447 0.000492 0.000514 0.000516 0.000501 0.000472 0.000433 0.000387 0.000337 0.000286 0.000236 0.000189 0.000146 0.000108 0.000076 0.000050 0.000028 0.000012 0.000001 -0.000007 -0.000013 -0.000016 -0.000017 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000013 -0.000018 -0.000023 -0.000029 -0.000034 -0.000039 -0.000042 -0.000042 -0.000040 -0.000033 -0.000023 -0.000008 0.000012 0.000039 0.000073 0.000116 0.000167 0.000228 0.000297 0.000375 0.000457 0.000543 0.000627 0.000705 0.000772 0.000823 0.000851 0.000851 0.000819 0.000751 0.000643 0.000496 0.000310 0.000090 -0.000160 -0.000430 -0.000710 -0.000988 -0.001251 -0.001487 -0.001683 -0.001829 -0.001918 -0.001946 -0.001911 -0.001816 -0.001666 -0.001470 -0.001238 -0.000982 -0.000714 -0.000446 -0.000191 0.000044 0.000249 0.000419 0.000552 0.000647 0.000706 0.000731 0.000728 0.000702 0.000656 0.000597 0.000529 0.000456 0.000383 0.000312 0.000246 0.000186 0.000135 0.000091 0.000056 0.000028 0.000007 -0.000008 -0.000018 -0.000024 -0.000027 -0.000028 -0.000027 -0.000026 -0.000025 -0.000023 -0.000021 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000009 -0.000013 -0.000019 -0.000025 -0.000033 -0.000040 -0.000048 -0.000054 -0.000059 -0.000061 -0.000059 -0.000052 -0.000040 -0.000022 0.000004 0.000039 0.000084 0.000141 0.000210 0.000293 0.000388 0.000495 0.000611 0.000732 0.000852 0.000966 0.001065 0.001143 0.001190 0.001200 0.001165 0.001080 0.000941 0.000746 0.000498 0.000200 -0.000139 -0.000506 -0.000887 -0.001266 -0.001625 -0.001947 -0.002215 -0.002415 -0.002538 -0.002577 -0.002531 -0.002403 -0.002200 -0.001934 -0.001618 -0.001271 -0.000907 -0.000544 -0.000198 0.000119 0.000395 0.000623 0.000800 0.000924 0.000998 0.001027 0.001015 0.000972 0.000902 0.000815 0.000715 0.000611 0.000506 0.000407 0.000315 0.000234 0.000164 0.000105 0.000059 0.000022 -0.000005 -0.000023 -0.000035 -0.000041 -0.000044 -0.000043 -0.000042 -0.000039 -0.000036 -0.000033 -0.000030 -0.000026 -0.000023 -0.000020 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000005 0.000004 0.000004 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000013 -0.000019 -0.000026 -0.000035 -0.000045 -0.000055 -0.000066 -0.000075 -0.000082 -0.000086 -0.000086 -0.000079 -0.000066 -0.000045 -0.000014 0.000030 0.000088 0.000163 0.000255 0.000365 0.000495 0.000641 0.000800 0.000968 0.001137 0.001298 0.001442 0.001558 0.001634 0.001659 0.001624 0.001520 0.001343 0.001089 0.000761 0.000365 -0.000086 -0.000577 -0.001088 -0.001597 -0.002079 -0.002512 -0.002873 -0.003143 -0.003309 -0.003363 -0.003303 -0.003132 -0.002861 -0.002505 -0.002084 -0.001618 -0.001131 -0.000645 -0.000182 0.000239 0.000606 0.000908 0.001139 0.001298 0.001390 0.001419 0.001395 0.001326 0.001222 0.001095 0.000953 0.000805 0.000659 0.000521 0.000396 0.000285 0.000192 0.000115 0.000054 0.000008 -0.000025 -0.000048 -0.000061 -0.000067 -0.000068 -0.000066 -0.000062 -0.000056 -0.000051 -0.000046 -0.000041 -0.000036 -0.000032 -0.000027 -0.000023 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000002 0.000000 -0.000003 -0.000006 -0.000011 -0.000018 -0.000026 -0.000036 -0.000047 -0.000061 -0.000075 -0.000089 -0.000103 -0.000114 -0.000121 -0.000124 -0.000119 -0.000107 -0.000083 -0.000046 0.000008 0.000081 0.000176 0.000295 0.000441 0.000613 0.000809 0.001025 0.001254 0.001488 0.001713 0.001917 0.002084 0.002200 0.002249 0.002217 0.002093 0.001870 0.001545 0.001119 0.000603 0.000011 -0.000635 -0.001309 -0.001980 -0.002618 -0.003190 -0.003668 -0.004027 -0.004248 -0.004321 -0.004243 -0.004019 -0.003663 -0.003194 -0.002638 -0.002024 -0.001381 -0.000742 -0.000133 0.000421 0.000901 0.001293 0.001591 0.001793 0.001903 0.001930 0.001884 0.001779 0.001629 0.001447 0.001248 0.001042 0.000841 0.000653 0.000484 0.000337 0.000214 0.000115 0.000037 -0.000020 -0.000061 -0.000086 -0.000100 -0.000105 -0.000103 -0.000098 -0.000089 -0.000080 -0.000071 -0.000063 -0.000055 -0.000048 -0.000042 -0.000036 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000002 -0.000001 -0.000004 -0.000009 -0.000016 -0.000024 -0.000034 -0.000047 -0.000063 -0.000080 -0.000099 -0.000119 -0.000138 -0.000156 -0.000169 -0.000177 -0.000177 -0.000166 -0.000142 -0.000100 -0.000037 0.000052 0.000171 0.000324 0.000512 0.000737 0.000996 0.001284 0.001592 0.001908 0.002216 0.002498 0.002735 0.002905 0.002987 0.002965 0.002821 0.002546 0.002136 0.001593 0.000931 0.000168 -0.000668 -0.001541 -0.002412 -0.003241 -0.003986 -0.004608 -0.005076 -0.005366 -0.005464 -0.005364 -0.005075 -0.004613 -0.004004 -0.003282 -0.002484 -0.001650 -0.000821 -0.000032 0.000684 0.001301 0.001803 0.002180 0.002430 0.002559 0.002578 0.002501 0.002347 0.002133 0.001879 0.001604 0.001324 0.001052 0.000801 0.000576 0.000383 0.000224 0.000097 0.000000 -0.000070 -0.000117 -0.000145 -0.000158 -0.000159 -0.000153 -0.000141 -0.000127 -0.000113 -0.000098 -0.000086 -0.000074 -0.000064 -0.000054 -0.000046 -0.000038 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000002 -0.000001 -0.000006 -0.000012 -0.000020 -0.000031 -0.000044 -0.000061 -0.000081 -0.000104 -0.000130 -0.000157 -0.000185 -0.000211 -0.000234 -0.000250 -0.000258 -0.000253 -0.000231 -0.000187 -0.000115 -0.000008 0.000138 0.000329 0.000569 0.000858 0.001194 0.001570 0.001976 0.002396 0.002809 0.003192 0.003518 0.003760 0.003890 0.003884 0.003722 0.003390 0.002883 0.002204 0.001368 0.000401 -0.000660 -0.001773 -0.002885 -0.003944 -0.004897 -0.005694 -0.006295 -0.006668 -0.006794 -0.006669 -0.006300 -0.005711 -0.004933 -0.004010 -0.002990 -0.001925 -0.000866 0.000139 0.001049 0.001830 0.002461 0.002929 0.003233 0.003379 0.003382 0.003261 0.003039 0.002742 0.002395 0.002023 0.001648 0.001287 0.000955 0.000663 0.000414 0.000211 0.000052 -0.000066 -0.000149 -0.000202 -0.000230 -0.000240 -0.000235 -0.000221 -0.000201 -0.000178 -0.000155 -0.000134 -0.000114 -0.000097 -0.000082 -0.000069 -0.000057 -0.000047 -0.000037 -0.000029 -0.000022 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000001 -0.000002 -0.000007 -0.000015 -0.000025 -0.000038 -0.000055 -0.000076 -0.000102 -0.000133 -0.000167 -0.000205 -0.000244 -0.000283 -0.000319 -0.000350 -0.000370 -0.000376 -0.000361 -0.000318 -0.000239 -0.000115 0.000060 0.000295 0.000594 0.000959 0.001387 0.001871 0.002397 0.002945 0.003488 0.003997 0.004437 0.004771 0.004966 0.004989 0.004814 0.004422 0.003806 0.002970 0.001935 0.000731 -0.000596 -0.001989 -0.003384 -0.004715 -0.005914 -0.006918 -0.007676 -0.008147 -0.008308 -0.008152 -0.007689 -0.006947 -0.005969 -0.004807 -0.003524 -0.002185 -0.000856 0.000403 0.001539 0.002511 0.003290 0.003861 0.004221 0.004379 0.004354 0.004172 0.003862 0.003458 0.002993 0.002500 0.002006 0.001535 0.001106 0.000731 0.000416 0.000162 -0.000033 -0.000175 -0.000270 -0.000326 -0.000352 -0.000353 -0.000338 -0.000312 -0.000280 -0.000245 -0.000211 -0.000179 -0.000151 -0.000126 -0.000104 -0.000086 -0.000070 -0.000056 -0.000044 -0.000034 -0.000025 -0.000018 -0.000012 -0.000008 -0.000004 -0.000002 0.000000 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000005 0.000004 0.000001 -0.000003 -0.000009 -0.000017 -0.000029 -0.000045 -0.000066 -0.000093 -0.000127 -0.000166 -0.000212 -0.000263 -0.000319 -0.000375 -0.000431 -0.000482 -0.000522 -0.000545 -0.000543 -0.000506 -0.000425 -0.000286 -0.000081 0.000201 0.000567 0.001020 0.001557 0.002169 0.002838 0.003539 0.004241 0.004904 0.005485 0.005938 0.006219 0.006285 0.006104 0.005652 0.004919 0.003910 0.002649 0.001176 -0.000454 -0.002169 -0.003892 -0.005536 -0.007019 -0.008263 -0.009202 -0.009787 -0.009988 -0.009795 -0.009222 -0.008303 -0.007091 -0.005652 -0.004064 -0.002409 -0.000768 0.000783 0.002178 0.003365 0.004309 0.004991 0.005407 0.005569 0.005501 0.005236 0.004813 0.004275 0.003665 0.003022 0.002385 0.001782 0.001237 0.000764 0.000371 0.000059 -0.000176 -0.000341 -0.000446 -0.000502 -0.000520 -0.000508 -0.000477 -0.000433 -0.000382 -0.000331 -0.000281 -0.000236 -0.000195 -0.000161 -0.000131 -0.000106 -0.000085 -0.000067 -0.000051 -0.000038 -0.000028 -0.000019 -0.000012 -0.000007 -0.000003 -0.000000 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000002 -0.000002 -0.000009 -0.000019 -0.000033 -0.000053 -0.000078 -0.000112 -0.000154 -0.000205 -0.000266 -0.000334 -0.000411 -0.000492 -0.000574 -0.000652 -0.000721 -0.000770 -0.000790 -0.000768 -0.000690 -0.000542 -0.000308 0.000024 0.000464 0.001015 0.001676 0.002435 0.003271 0.004155 0.005045 0.005894 0.006647 0.007247 0.007637 0.007767 0.007593 0.007085 0.006230 0.005035 0.003526 0.001754 -0.000214 -0.002292 -0.004382 -0.006381 -0.008186 -0.009701 -0.010846 -0.011560 -0.011804 -0.011569 -0.010870 -0.009749 -0.008270 -0.006516 -0.004582 -0.002568 -0.000576 0.001303 0.002986 0.004411 0.005533 0.006329 0.006796 0.006949 0.006819 0.006446 0.005882 0.005178 0.004391 0.003570 0.002762 0.002003 0.001322 0.000737 0.000257 -0.000119 -0.000395 -0.000582 -0.000694 -0.000744 -0.000746 -0.000713 -0.000658 -0.000588 -0.000514 -0.000439 -0.000369 -0.000305 -0.000250 -0.000202 -0.000162 -0.000129 -0.000101 -0.000078 -0.000058 -0.000043 -0.000030 -0.000020 -0.000012 -0.000006 -0.000002 0.000002 0.000004 0.000005 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000007 0.000006 0.000003 -0.000001 -0.000008 -0.000020 -0.000036 -0.000059 -0.000090 -0.000131 -0.000184 -0.000249 -0.000327 -0.000419 -0.000522 -0.000634 -0.000751 -0.000868 -0.000975 -0.001063 -0.001116 -0.001120 -0.001055 -0.000904 -0.000646 -0.000265 0.000252 0.000910 0.001709 0.002634 0.003662 0.004755 0.005865 0.006933 0.007892 0.008671 0.009201 0.009418 0.009268 0.008714 0.007739 0.006348 0.004576 0.002480 0.000143 -0.002333 -0.004828 -0.007218 -0.009379 -0.011196 -0.012569 -0.013424 -0.013716 -0.013432 -0.012591 -0.011243 -0.009467 -0.007362 -0.005043 -0.002633 -0.000254 0.001983 0.003979 0.005657 0.006965 0.007874 0.008383 0.008509 0.008291 0.007781 0.007042 0.006140 0.005142 0.004112 0.003105 0.002167 0.001333 0.000622 0.000045 -0.000398 -0.000715 -0.000920 -0.001032 -0.001066 -0.001043 -0.000980 -0.000889 -0.000786 -0.000678 -0.000573 -0.000475 -0.000389 -0.000314 -0.000250 -0.000197 -0.000154 -0.000118 -0.000089 -0.000066 -0.000047 -0.000031 -0.000020 -0.000011 -0.000004 0.000001 0.000004 0.000006 0.000007 0.000008 0.000007 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000009 0.000009 0.000009 0.000006 0.000002 -0.000006 -0.000018 -0.000036 -0.000063 -0.000100 -0.000150 -0.000215 -0.000297 -0.000397 -0.000516 -0.000652 -0.000804 -0.000967 -0.001133 -0.001293 -0.001432 -0.001533 -0.001577 -0.001539 -0.001396 -0.001122 -0.000697 -0.000104 0.000667 0.001614 0.002723 0.003964 0.005295 0.006656 0.007977 0.009177 0.010171 0.010874 0.011206 0.011104 0.010519 0.009431 0.007846 0.005800 0.003363 0.000633 -0.002267 -0.005199 -0.008012 -0.010559 -0.012700 -0.014320 -0.015328 -0.015671 -0.015332 -0.014334 -0.012738 -0.010636 -0.008149 -0.005413 -0.002575 0.000220 0.002839 0.005164 0.007105 0.008599 0.009613 0.010146 0.010221 0.009886 0.009206 0.008256 0.007118 0.005876 0.004605 0.003373 0.002234 0.001229 0.000382 -0.000297 -0.000807 -0.001162 -0.001378 -0.001478 -0.001486 -0.001425 -0.001317 -0.001180 -0.001030 -0.000878 -0.000734 -0.000602 -0.000487 -0.000388 -0.000305 -0.000236 -0.000181 -0.000136 -0.000101 -0.000072 -0.000050 -0.000032 -0.000019 -0.000009 -0.000001 0.000004 0.000007 0.000009 0.000010 0.000010 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000007 0.000009 0.000011 0.000012 0.000013 0.000013 0.000011 0.000007 -0.000001 -0.000013 -0.000034 -0.000064 -0.000107 -0.000166 -0.000245 -0.000346 -0.000472 -0.000624 -0.000801 -0.001002 -0.001221 -0.001450 -0.001677 -0.001884 -0.002051 -0.002152 -0.002159 -0.002040 -0.001765 -0.001306 -0.000640 0.000243 0.001345 0.002649 0.004124 0.005716 0.007359 0.008967 0.010445 0.011691 0.012602 0.013085 0.013058 0.012467 0.011281 0.009508 0.007190 0.004406 0.001269 -0.002075 -0.005464 -0.008723 -0.011676 -0.014162 -0.016043 -0.017212 -0.017606 -0.017206 -0.016039 -0.014176 -0.011727 -0.008832 -0.005655 -0.002366 0.000865 0.003879 0.006541 0.008744 0.010415 0.011517 0.012050 0.012044 0.011557 0.010669 0.009470 0.008061 0.006540 0.004998 0.003515 0.002156 0.000967 -0.000024 -0.000804 -0.001379 -0.001762 -0.001977 -0.002052 -0.002017 -0.001902 -0.001734 -0.001535 -0.001324 -0.001117 -0.000923 -0.000749 -0.000598 -0.000470 -0.000364 -0.000277 -0.000209 -0.000154 -0.000111 -0.000077 -0.000051 -0.000031 -0.000016 -0.000005 0.000002 0.000008 0.000011 0.000013 0.000013 0.000013 0.000012 0.000010 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000014 0.000016 0.000018 0.000019 0.000018 0.000015 0.000008 -0.000004 -0.000025 -0.000059 -0.000107 -0.000177 -0.000270 -0.000393 -0.000549 -0.000739 -0.000965 -0.001224 -0.001512 -0.001818 -0.002128 -0.002423 -0.002676 -0.002856 -0.002929 -0.002855 -0.002597 -0.002120 -0.001394 -0.000404 0.000853 0.002360 0.004080 0.005956 0.007907 0.009834 0.011626 0.013161 0.014320 0.014989 0.015074 0.014505 0.013248 0.011305 0.008726 0.005598 0.002055 -0.001740 -0.005596 -0.009312 -0.012684 -0.015525 -0.017673 -0.019007 -0.019452 -0.018986 -0.017640 -0.015498 -0.012687 -0.009371 -0.005737 -0.001985 0.001688 0.005100 0.008093 0.010546 0.012376 0.013541 0.014042 0.013919 0.013242 0.012105 0.010619 0.008902 0.007069 0.005229 0.003474 0.001880 0.000500 -0.000635 -0.001514 -0.002143 -0.002541 -0.002738 -0.002769 -0.002672 -0.002483 -0.002235 -0.001957 -0.001671 -0.001395 -0.001140 -0.000914 -0.000720 -0.000557 -0.000424 -0.000318 -0.000234 -0.000168 -0.000118 -0.000079 -0.000050 -0.000028 -0.000012 -0.000000 0.000007 0.000012 0.000015 0.000016 0.000016 0.000015 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000015 0.000018 0.000022 0.000025 0.000027 0.000029 0.000028 0.000023 0.000011 -0.000010 -0.000045 -0.000099 -0.000177 -0.000287 -0.000432 -0.000620 -0.000853 -0.001135 -0.001462 -0.001830 -0.002229 -0.002641 -0.003044 -0.003406 -0.003692 -0.003856 -0.003854 -0.003638 -0.003164 -0.002397 -0.001314 0.000090 0.001800 0.003774 0.005946 0.008225 0.010499 0.012638 0.014500 0.015946 0.016843 0.017078 0.016570 0.015274 0.013192 0.010374 0.006923 0.002985 -0.001251 -0.005571 -0.009741 -0.013532 -0.016729 -0.019146 -0.020644 -0.021138 -0.020601 -0.019072 -0.016645 -0.013466 -0.009723 -0.005632 -0.001419 0.002690 0.006487 0.009794 0.012472 0.014430 0.015622 0.016053 0.015772 0.014862 0.013436 0.011625 0.009565 0.007392 0.005232 0.003191 0.001354 -0.000219 -0.001493 -0.002459 -0.003125 -0.003518 -0.003675 -0.003639 -0.003456 -0.003171 -0.002822 -0.002445 -0.002067 -0.001707 -0.001379 -0.001092 -0.000847 -0.000645 -0.000482 -0.000353 -0.000253 -0.000176 -0.000118 -0.000075 -0.000043 -0.000020 -0.000004 0.000007 0.000014 0.000018 0.000020 0.000020 0.000019 0.000018 0.000016 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000019 0.000024 0.000029 0.000034 0.000039 0.000044 0.000046 0.000044 0.000036 0.000017 -0.000018 -0.000075 -0.000162 -0.000286 -0.000455 -0.000677 -0.000957 -0.001299 -0.001703 -0.002164 -0.002670 -0.003203 -0.003736 -0.004233 -0.004651 -0.004938 -0.005038 -0.004894 -0.004453 -0.003671 -0.002516 -0.000981 0.000921 0.003145 0.005620 0.008242 0.010883 0.013396 0.015619 0.017390 0.018556 0.018986 0.018582 0.017290 0.015108 0.012091 0.008348 0.004045 -0.000609 -0.005371 -0.009980 -0.014177 -0.017718 -0.020396 -0.022052 -0.022590 -0.021982 -0.020269 -0.017559 -0.014017 -0.009857 -0.005320 -0.000664 0.003858 0.008012 0.011599 0.014466 0.016509 0.017684 0.018000 0.017514 0.016329 0.014574 0.012402 0.009971 0.007436 0.004941 0.002607 0.000528 -0.001229 -0.002629 -0.003662 -0.004343 -0.004705 -0.004794 -0.004663 -0.004367 -0.003959 -0.003487 -0.002991 -0.002502 -0.002043 -0.001631 -0.001273 -0.000972 -0.000725 -0.000529 -0.000376 -0.000260 -0.000173 -0.000109 -0.000063 -0.000030 -0.000007 0.000008 0.000018 0.000023 0.000025 0.000026 0.000025 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000020 0.000025 0.000032 0.000039 0.000047 0.000056 0.000064 0.000071 0.000075 0.000072 0.000058 0.000026 -0.000032 -0.000123 -0.000259 -0.000450 -0.000705 -0.001033 -0.001440 -0.001928 -0.002491 -0.003119 -0.003791 -0.004477 -0.005135 -0.005716 -0.006157 -0.006395 -0.006359 -0.005987 -0.005223 -0.004029 -0.002388 -0.000314 0.002148 0.004919 0.007887 0.010907 0.013814 0.016426 0.018558 0.020034 0.020704 0.020453 0.019216 0.016985 0.013817 0.009831 0.005208 0.000178 -0.004989 -0.010005 -0.014580 -0.018444 -0.021365 -0.023168 -0.023744 -0.023064 -0.021172 -0.018190 -0.014303 -0.009748 -0.004794 0.000271 0.005166 0.009634 0.013453 0.016456 0.018534 0.019639 0.019788 0.019052 0.017547 0.015427 0.012864 0.010040 0.007131 0.004296 0.001671 -0.000638 -0.002563 -0.004064 -0.005137 -0.005801 -0.006100 -0.006088 -0.005829 -0.005390 -0.004833 -0.004212 -0.003576 -0.002959 -0.002389 -0.001881 -0.001445 -0.001081 -0.000788 -0.000557 -0.000381 -0.000249 -0.000153 -0.000085 -0.000038 -0.000006 0.000014 0.000027 0.000033 0.000036 0.000035 0.000033 0.000030 0.000026 0.000023 0.000019 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000033 0.000042 0.000052 0.000064 0.000077 0.000092 0.000106 0.000118 0.000124 0.000118 0.000093 0.000040 -0.000052 -0.000195 -0.000403 -0.000689 -0.001064 -0.001537 -0.002112 -0.002785 -0.003546 -0.004373 -0.005233 -0.006078 -0.006851 -0.007482 -0.007895 -0.008008 -0.007747 -0.007043 -0.005848 -0.004139 -0.001925 0.000750 0.003800 0.007104 0.010504 0.013815 0.016835 0.019356 0.021180 0.022135 0.022089 0.020963 0.018744 0.015487 0.011320 0.006438 0.001091 -0.004427 -0.009801 -0.014712 -0.018864 -0.022003 -0.023936 -0.024543 -0.023792 -0.021733 -0.018500 -0.014296 -0.009383 -0.004058 0.001365 0.006578 0.011298 0.015287 0.018364 0.020414 0.021391 0.021319 0.020284 0.018422 0.015905 0.012931 0.009702 0.006415 0.003248 0.000349 -0.002169 -0.004231 -0.005801 -0.006877 -0.007486 -0.007683 -0.007532 -0.007112 -0.006497 -0.005762 -0.004969 -0.004173 -0.003413 -0.002718 -0.002107 -0.001587 -0.001159 -0.000817 -0.000553 -0.000355 -0.000211 -0.000110 -0.000041 0.000004 0.000031 0.000047 0.000054 0.000056 0.000054 0.000049 0.000043 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000027 0.000034 0.000044 0.000055 0.000069 0.000086 0.000106 0.000129 0.000153 0.000176 0.000195 0.000202 0.000190 0.000148 0.000063 -0.000081 -0.000299 -0.000609 -0.001025 -0.001561 -0.002222 -0.003009 -0.003911 -0.004905 -0.005956 -0.007012 -0.008006 -0.008861 -0.009489 -0.009795 -0.009690 -0.009094 -0.007948 -0.006217 -0.003906 -0.001058 0.002239 0.005856 0.009622 0.013335 0.016771 0.019701 0.021904 0.023186 0.023395 0.022441 0.020301 0.017028 0.012756 0.007690 0.002099 -0.003700 -0.009368 -0.014559 -0.018954 -0.022276 -0.024316 -0.024945 -0.024128 -0.021919 -0.018464 -0.013986 -0.008767 -0.003130 0.002584 0.008042 0.012940 0.017024 0.020102 0.022055 0.022841 0.022496 0.021118 0.018864 0.015929 0.012533 0.008901 0.005248 0.001769 -0.001375 -0.004066 -0.006226 -0.007820 -0.008853 -0.009363 -0.009414 -0.009085 -0.008465 -0.007643 -0.006703 -0.005716 -0.004743 -0.003827 -0.003001 -0.002281 -0.001676 -0.001184 -0.000798 -0.000504 -0.000289 -0.000138 -0.000036 0.000029 0.000067 0.000087 0.000094 0.000092 0.000086 0.000077 0.000067 0.000057 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000012 0.000016 0.000021 0.000027 0.000035 0.000044 0.000056 0.000072 0.000091 0.000114 0.000143 0.000176 0.000214 0.000253 0.000290 0.000317 0.000325 0.000302 0.000233 0.000100 -0.000118 -0.000441 -0.000889 -0.001479 -0.002221 -0.003119 -0.004164 -0.005332 -0.006587 -0.007872 -0.009114 -0.010226 -0.011106 -0.011649 -0.011751 -0.011317 -0.010275 -0.008580 -0.006228 -0.003258 0.000241 0.004132 0.008235 0.012331 0.016178 0.019525 0.022128 0.023772 0.024287 0.023565 0.021574 0.018365 0.014072 0.008911 0.003164 -0.002832 -0.008716 -0.014120 -0.018701 -0.022164 -0.024285 -0.024926 -0.024049 -0.021713 -0.018076 -0.013375 -0.007916 -0.002043 0.003880 0.009498 0.014487 0.018581 0.021579 0.023363 0.023898 0.023228 0.021470 0.018801 0.015439 0.011624 0.007603 0.003612 -0.000143 -0.003491 -0.006306 -0.008511 -0.010076 -0.011014 -0.011373 -0.011231 -0.010681 -0.009826 -0.008766 -0.007597 -0.006398 -0.005235 -0.004157 -0.003196 -0.002369 -0.001683 -0.001133 -0.000708 -0.000392 -0.000168 -0.000017 0.000078 0.000132 0.000157 0.000163 0.000157 0.000144 0.000127 0.000109 0.000091 0.000074 0.000060 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000021 0.000027 0.000034 0.000044 0.000056 0.000072 0.000092 0.000117 0.000149 0.000188 0.000236 0.000291 0.000351 0.000412 0.000467 0.000505 0.000512 0.000472 0.000362 0.000159 -0.000163 -0.000627 -0.001257 -0.002068 -0.003067 -0.004249 -0.005591 -0.007056 -0.008582 -0.010092 -0.011487 -0.012656 -0.013480 -0.013839 -0.013624 -0.012748 -0.011153 -0.008826 -0.005800 -0.002161 0.001950 0.006344 0.010789 0.015026 0.018783 0.021796 0.023828 0.024690 0.024259 0.022489 0.019426 0.015204 0.010043 0.004239 -0.001860 -0.007871 -0.013410 -0.018113 -0.021668 -0.023839 -0.024482 -0.023554 -0.021120 -0.017347 -0.012488 -0.006864 -0.000841 0.005197 0.010877 0.015863 0.019875 0.022712 0.024256 0.024479 0.023442 0.021277 0.018182 0.014396 0.010182 0.005806 0.001518 -0.002461 -0.005953 -0.008830 -0.011018 -0.012493 -0.013277 -0.013432 -0.013049 -0.012237 -0.011113 -0.009790 -0.008372 -0.006949 -0.005591 -0.004350 -0.003258 -0.002332 -0.001574 -0.000978 -0.000527 -0.000201 0.000020 0.000160 0.000238 0.000273 0.000278 0.000264 0.000239 0.000210 0.000179 0.000149 0.000121 0.000096 0.000075 0.000058 0.000044 0.000033 0.000024 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000020 0.000026 0.000033 0.000042 0.000054 0.000070 0.000089 0.000115 0.000148 0.000191 0.000244 0.000309 0.000387 0.000474 0.000567 0.000658 0.000736 0.000787 0.000790 0.000720 0.000551 0.000251 -0.000210 -0.000859 -0.001719 -0.002802 -0.004106 -0.005613 -0.007283 -0.009055 -0.010843 -0.012542 -0.014030 -0.015174 -0.015839 -0.015901 -0.015256 -0.013834 -0.011607 -0.008600 -0.004896 -0.000636 0.003986 0.008728 0.013315 0.017460 0.020878 0.023312 0.024554 0.024464 0.022983 0.020148 0.016090 0.011031 0.005272 -0.000826 -0.006870 -0.012457 -0.017211 -0.020806 -0.022996 -0.023629 -0.022662 -0.020164 -0.016309 -0.011361 -0.005658 0.000418 0.006470 0.012110 0.016991 0.020830 0.023423 0.024660 0.024523 0.023085 0.020501 0.016985 0.012797 0.008221 0.003539 -0.000985 -0.005120 -0.008686 -0.011553 -0.013652 -0.014967 -0.015535 -0.015431 -0.014761 -0.013650 -0.012228 -0.010621 -0.008945 -0.007294 -0.005744 -0.004348 -0.003138 -0.002128 -0.001316 -0.000691 -0.000232 0.000086 0.000290 0.000404 0.000454 0.000458 0.000433 0.000392 0.000343 0.000291 0.000242 0.000197 0.000157 0.000123 0.000095 0.000072 0.000053 0.000039 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000025 0.000031 0.000040 0.000051 0.000065 0.000084 0.000108 0.000141 0.000183 0.000238 0.000309 0.000396 0.000500 0.000621 0.000754 0.000893 0.001024 0.001133 0.001196 0.001187 0.001074 0.000821 0.000391 -0.000250 -0.001132 -0.002272 -0.003676 -0.005327 -0.007189 -0.009198 -0.011266 -0.013281 -0.015108 -0.016605 -0.017620 -0.018013 -0.017666 -0.016490 -0.014444 -0.011544 -0.007862 -0.003537 0.001234 0.006203 0.011085 0.015577 0.019379 0.022213 0.023854 0.024145 0.023012 0.020482 0.016678 0.011821 0.006212 0.000218 -0.005758 -0.011305 -0.016036 -0.019617 -0.021791 -0.022404 -0.021412 -0.018887 -0.015007 -0.010049 -0.004358 0.001672 0.007632 0.013126 0.017804 0.021380 0.023655 0.024527 0.023991 0.022136 0.019134 0.015220 0.010672 0.005790 0.000869 -0.003814 -0.008025 -0.011579 -0.014353 -0.016285 -0.017370 -0.017658 -0.017242 -0.016243 -0.014802 -0.013062 -0.011163 -0.009226 -0.007355 -0.005626 -0.004093 -0.002786 -0.001716 -0.000875 -0.000246 0.000198 0.000487 0.000652 0.000724 0.000730 0.000691 0.000626 0.000548 0.000467 0.000389 0.000317 0.000254 0.000200 0.000154 0.000117 0.000088 0.000064 0.000047 0.000034 0.000024 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000018 0.000022 0.000028 0.000036 0.000046 0.000059 0.000075 0.000098 0.000128 0.000168 0.000221 0.000291 0.000381 0.000494 0.000632 0.000793 0.000975 0.001171 0.001370 0.001553 0.001697 0.001771 0.001740 0.001563 0.001195 0.000596 -0.000272 -0.001435 -0.002904 -0.004669 -0.006696 -0.008923 -0.011260 -0.013587 -0.015765 -0.017636 -0.019037 -0.019812 -0.019824 -0.018969 -0.017190 -0.014487 -0.010924 -0.006631 -0.001805 0.003307 0.008410 0.013192 0.017336 0.020552 0.022595 0.023292 0.022555 0.020396 0.016929 0.012367 0.007010 0.001223 -0.004587 -0.010006 -0.014641 -0.018151 -0.020277 -0.020862 -0.019861 -0.017347 -0.013504 -0.008613 -0.003026 0.002855 0.008619 0.013866 0.018246 0.021477 0.023370 0.023832 0.022874 0.020602 0.017205 0.012935 0.008086 0.002972 -0.002102 -0.006852 -0.011043 -0.014494 -0.017086 -0.018768 -0.019551 -0.019500 -0.018725 -0.017363 -0.015570 -0.013503 -0.011312 -0.009126 -0.007052 -0.005169 -0.003529 -0.002157 -0.001059 -0.000221 0.000381 0.000780 0.001013 0.001117 0.001125 0.001069 0.000973 0.000856 0.000733 0.000613 0.000502 0.000404 0.000319 0.000247 0.000189 0.000142 0.000105 0.000077 0.000056 0.000040 0.000028 0.000020 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000040 0.000051 0.000065 0.000084 0.000110 0.000146 0.000195 0.000260 0.000347 0.000459 0.000602 0.000777 0.000985 0.001225 0.001491 0.001770 0.002044 0.002289 0.002472 0.002552 0.002482 0.002213 0.001695 0.000883 -0.000259 -0.001749 -0.003586 -0.005740 -0.008152 -0.010731 -0.013357 -0.015881 -0.018136 -0.019948 -0.021144 -0.021571 -0.021107 -0.019678 -0.017266 -0.013922 -0.009767 -0.004989 0.000165 0.005400 0.010395 0.014825 0.018384 0.020815 0.021927 0.021616 0.019880 0.016819 0.012637 0.007624 0.002140 -0.003412 -0.008618 -0.013085 -0.016472 -0.018519 -0.019068 -0.018074 -0.015612 -0.011867 -0.007121 -0.001730 0.003906 0.009374 0.014280 0.018278 0.021097 0.022557 0.022582 0.021198 0.018528 0.014777 0.010212 0.005141 -0.000114 -0.005240 -0.009954 -0.014021 -0.017267 -0.019585 -0.020937 -0.021350 -0.020907 -0.019733 -0.017985 -0.015831 -0.013441 -0.010973 -0.008562 -0.006317 -0.004316 -0.002608 -0.001212 -0.000128 0.000667 0.001204 0.001524 0.001671 0.001687 0.001609 0.001473 0.001304 0.001123 0.000944 0.000777 0.000628 0.000498 0.000389 0.000299 0.000226 0.000169 0.000124 0.000090 0.000065 0.000046 0.000033 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000025 0.000032 0.000042 0.000054 0.000070 0.000091 0.000121 0.000162 0.000219 0.000297 0.000401 0.000538 0.000713 0.000930 0.001191 0.001497 0.001842 0.002215 0.002597 0.002964 0.003280 0.003499 0.003572 0.003441 0.003049 0.002340 0.001270 -0.000190 -0.002046 -0.004276 -0.006826 -0.009609 -0.012501 -0.015352 -0.017987 -0.020220 -0.021864 -0.022750 -0.022738 -0.021735 -0.019705 -0.016683 -0.012773 -0.008155 -0.003068 0.002196 0.007313 0.011952 0.015799 0.018583 0.020098 0.020226 0.018947 0.016346 0.012612 0.008023 0.002926 -0.002284 -0.007200 -0.011434 -0.014651 -0.016591 -0.017098 -0.016129 -0.013757 -0.010168 -0.005642 -0.000530 0.004771 0.009855 0.014337 0.017884 0.020238 0.021235 0.020815 0.019021 0.015991 0.011947 0.007168 0.001970 -0.003320 -0.008386 -0.012950 -0.016784 -0.019724 -0.021678 -0.022624 -0.022607 -0.021728 -0.020130 -0.017986 -0.015476 -0.012782 -0.010066 -0.007468 -0.005096 -0.003025 -0.001298 0.000071 0.001094 0.001800 0.002230 0.002434 0.002461 0.002359 0.002172 0.001935 0.001677 0.001419 0.001175 0.000955 0.000762 0.000597 0.000461 0.000351 0.000263 0.000194 0.000142 0.000103 0.000073 0.000052 0.000037 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000032 0.000042 0.000054 0.000071 0.000094 0.000127 0.000173 0.000238 0.000329 0.000451 0.000613 0.000821 0.001083 0.001401 0.001778 0.002210 0.002688 0.003194 0.003701 0.004172 0.004561 0.004811 0.004858 0.004636 0.004082 0.003140 0.001771 -0.000043 -0.002287 -0.004917 -0.007849 -0.010962 -0.014104 -0.017096 -0.019743 -0.021846 -0.023221 -0.023709 -0.023197 -0.021633 -0.019028 -0.015472 -0.011127 -0.006222 -0.001042 0.004093 0.008852 0.012913 0.015997 0.017885 0.018443 0.017635 0.015528 0.012293 0.008189 0.003550 -0.001247 -0.005808 -0.009754 -0.012758 -0.014568 -0.015029 -0.014101 -0.011857 -0.008476 -0.004236 0.000521 0.005410 0.010036 0.014030 0.017074 0.018930 0.019452 0.018599 0.016429 0.013100 0.008841 0.003943 -0.001273 -0.006481 -0.011368 -0.015665 -0.019156 -0.021691 -0.023196 -0.023669 -0.023174 -0.021830 -0.019798 -0.017263 -0.014420 -0.011454 -0.008535 -0.005801 -0.003358 -0.001276 0.000410 0.001696 0.002603 0.003170 0.003449 0.003497 0.003370 0.003123 0.002801 0.002445 0.002082 0.001736 0.001418 0.001138 0.000897 0.000696 0.000531 0.000400 0.000297 0.000217 0.000157 0.000113 0.000080 0.000057 0.000040 0.000028 0.000020 0.000015 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000008 0.000010 0.000012 0.000017 0.000022 0.000030 0.000039 0.000052 0.000069 0.000092 0.000127 0.000177 0.000249 0.000351 0.000490 0.000676 0.000918 0.001224 0.001601 0.002052 0.002576 0.003166 0.003806 0.004468 0.005116 0.005699 0.006158 0.006421 0.006416 0.006068 0.005312 0.004097 0.002394 0.000205 -0.002434 -0.005447 -0.008720 -0.012102 -0.015411 -0.018446 -0.021000 -0.022874 -0.023893 -0.023924 -0.022894 -0.020793 -0.017690 -0.013729 -0.009122 -0.004142 0.000901 0.005676 0.009864 0.013177 0.015387 0.016347 0.016003 0.014403 0.011696 0.008122 0.003990 -0.000340 -0.004492 -0.008105 -0.010863 -0.012523 -0.012938 -0.012067 -0.009980 -0.006855 -0.002956 0.001385 0.005799 0.009911 0.013370 0.015882 0.017228 0.017285 0.016030 0.013541 0.009986 0.005607 0.000699 -0.004419 -0.009422 -0.014010 -0.017925 -0.020967 -0.023008 -0.023993 -0.023940 -0.022934 -0.021112 -0.018652 -0.015751 -0.012611 -0.009424 -0.006359 -0.003554 -0.001107 0.000919 0.002499 0.003641 0.004375 0.004753 0.004835 0.004687 0.004374 0.003953 0.003476 0.002983 0.002503 0.002059 0.001661 0.001317 0.001026 0.000787 0.000594 0.000442 0.000324 0.000234 0.000168 0.000119 0.000083 0.000058 0.000041 0.000029 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000010 0.000013 0.000018 0.000025 0.000033 0.000045 0.000061 0.000084 0.000119 0.000172 0.000249 0.000359 0.000512 0.000720 0.000992 0.001340 0.001772 0.002296 0.002913 0.003618 0.004397 0.005224 0.006062 0.006859 0.007552 0.008065 0.008318 0.008226 0.007714 0.006718 0.005197 0.003139 0.000570 -0.002447 -0.005804 -0.009357 -0.012925 -0.016305 -0.019282 -0.021645 -0.023204 -0.023810 -0.023364 -0.021838 -0.019276 -0.015799 -0.011601 -0.006935 -0.002100 0.002584 0.006799 0.010257 0.012723 0.014037 0.014128 0.013026 0.010856 0.007832 0.004240 0.000413 -0.003294 -0.006541 -0.009029 -0.010526 -0.010893 -0.010091 -0.008190 -0.005355 -0.001841 0.002038 0.005934 0.009494 0.012394 0.014363 0.015210 0.014831 0.013227 0.010490 0.006800 0.002405 -0.002399 -0.007297 -0.011975 -0.016147 -0.019572 -0.022073 -0.023544 -0.023952 -0.023339 -0.021809 -0.019517 -0.016654 -0.013427 -0.010046 -0.006702 -0.003563 -0.000760 0.001616 0.003514 0.004920 0.005854 0.006359 0.006497 0.006340 0.005962 0.005432 0.004816 0.004165 0.003522 0.002916 0.002368 0.001888 0.001478 0.001138 0.000861 0.000642 0.000471 0.000340 0.000243 0.000171 0.000119 0.000082 0.000056 0.000039 0.000027 0.000019 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000033 0.000047 0.000068 0.000102 0.000154 0.000232 0.000348 0.000511 0.000734 0.001031 0.001414 0.001896 0.002486 0.003190 0.004005 0.004921 0.005914 0.006948 0.007971 0.008916 0.009705 0.010248 0.010456 0.010240 0.009526 0.008257 0.006410 0.003993 0.001059 -0.002297 -0.005939 -0.009692 -0.013353 -0.016703 -0.019523 -0.021610 -0.022797 -0.022966 -0.022065 -0.020112 -0.017206 -0.013514 -0.009270 -0.004753 -0.000271 0.003868 0.007377 0.010017 0.011620 0.012101 0.011466 0.009819 0.007345 0.004304 0.000999 -0.002243 -0.005105 -0.007307 -0.008634 -0.008955 -0.008234 -0.006535 -0.004017 -0.000917 0.002472 0.005825 0.008819 0.011156 0.012596 0.012973 0.012209 0.010323 0.007422 0.003696 -0.000604 -0.005188 -0.009749 -0.013988 -0.017638 -0.020481 -0.022366 -0.023210 -0.023008 -0.021821 -0.019775 -0.017040 -0.013820 -0.010327 -0.006774 -0.003351 -0.000218 0.002501 0.004727 0.006421 0.007585 0.008250 0.008473 0.008328 0.007895 0.007257 0.006490 0.005662 0.004827 0.004027 0.003292 0.002640 0.002078 0.001606 0.001219 0.000910 0.000667 0.000481 0.000341 0.000238 0.000164 0.000111 0.000074 0.000049 0.000032 0.000022 0.000015 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000015 0.000025 0.000042 0.000072 0.000120 0.000196 0.000311 0.000477 0.000708 0.001020 0.001428 0.001948 0.002593 0.003371 0.004285 0.005327 0.006478 0.007703 0.008951 0.010155 0.011233 0.012091 0.012632 0.012756 0.012378 0.011429 0.009867 0.007688 0.004926 0.001664 -0.001975 -0.005824 -0.009684 -0.013338 -0.016560 -0.019137 -0.020888 -0.021676 -0.021424 -0.020127 -0.017856 -0.014752 -0.011022 -0.006926 -0.002750 0.001207 0.004668 0.007395 0.009210 0.010015 0.009801 0.008642 0.006700 0.004199 0.001415 -0.001358 -0.003828 -0.005740 -0.006895 -0.007171 -0.006538 -0.005054 -0.002866 -0.000194 0.002694 0.005502 0.007934 0.009728 0.010671 0.010627 0.009543 0.007454 0.004484 0.000825 -0.003273 -0.007525 -0.011641 -0.015340 -0.018381 -0.020572 -0.021787 -0.021973 -0.021149 -0.019400 -0.016869 -0.013742 -0.010228 -0.006545 -0.002904 0.000512 0.003549 0.006099 0.008095 0.009514 0.010371 0.010713 0.010610 0.010146 0.009411 0.008495 0.007478 0.006431 0.005410 0.004456 0.003596 0.002846 0.002208 0.001681 0.001256 0.000920 0.000661 0.000466 0.000322 0.000218 0.000144 0.000093 0.000059 0.000036 0.000022 0.000013 0.000008 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000009 -0.000010 -0.000009 -0.000005 0.000005 0.000027 0.000067 0.000135 0.000242 0.000402 0.000631 0.000945 0.001364 0.001905 0.002585 0.003417 0.004409 0.005557 0.006847 0.008246 0.009707 0.011162 0.012530 0.013712 0.014604 0.015101 0.015104 0.014530 0.013323 0.011461 0.008962 0.005890 0.002354 -0.001490 -0.005454 -0.009323 -0.012870 -0.015876 -0.018148 -0.019530 -0.019925 -0.019304 -0.017708 -0.015250 -0.012110 -0.008519 -0.004745 -0.001066 0.002250 0.004968 0.006910 0.007967 0.008109 0.007389 0.005938 0.003951 0.001669 -0.000645 -0.002731 -0.004357 -0.005342 -0.005578 -0.005036 -0.003770 -0.001914 0.000333 0.002728 0.005004 0.006901 0.008187 0.008684 0.008283 0.006955 0.004753 0.001808 -0.001683 -0.005474 -0.009296 -0.012875 -0.015956 -0.018322 -0.019813 -0.020333 -0.019857 -0.018429 -0.016155 -0.013195 -0.009745 -0.006019 -0.002237 0.001400 0.004713 0.007565 0.009861 0.011551 0.012628 0.013124 0.013099 0.012635 0.011829 0.010779 0.009578 0.008313 0.007054 0.005856 0.004759 0.003788 0.002953 0.002254 0.001685 0.001232 0.000881 0.000616 0.000419 0.000277 0.000177 0.000109 0.000063 0.000034 0.000017 0.000006 0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000040 -0.000044 -0.000044 -0.000034 -0.000008 0.000045 0.000136 0.000280 0.000492 0.000793 0.001202 0.001741 0.002432 0.003291 0.004331 0.005554 0.006951 0.008494 0.010141 0.011826 0.013467 0.014966 0.016214 0.017098 0.017510 0.017355 0.016561 0.015088 0.012935 0.010148 0.006819 0.003086 -0.000874 -0.004854 -0.008630 -0.011980 -0.014703 -0.016628 -0.017641 -0.017685 -0.016775 -0.014995 -0.012494 -0.009476 -0.006181 -0.002866 0.000214 0.002834 0.004815 0.006041 0.006466 0.006121 0.005109 0.003593 0.001779 -0.000103 -0.001822 -0.003174 -0.003998 -0.004196 -0.003744 -0.002692 -0.001158 0.000679 0.002603 0.004380 0.005783 0.006616 0.006732 0.006048 0.004559 0.002333 -0.000492 -0.003720 -0.007117 -0.010426 -0.013398 -0.015805 -0.017461 -0.018236 -0.018066 -0.016952 -0.014965 -0.012230 -0.008919 -0.005235 -0.001395 0.002388 0.005918 0.009034 0.011611 0.013574 0.014890 0.015570 0.015661 0.015239 0.014399 0.013244 0.011880 0.010405 0.008906 0.007454 0.006102 0.004886 0.003826 0.002929 0.002190 0.001597 0.001134 0.000782 0.000521 0.000334 0.000202 0.000114 0.000056 0.000020 0.000000 -0.000010 -0.000014 -0.000015 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000012 -0.000018 -0.000024 -0.000032 -0.000041 -0.000051 -0.000064 -0.000079 -0.000094 -0.000107 -0.000114 -0.000106 -0.000076 -0.000012 0.000102 0.000282 0.000549 0.000926 0.001437 0.002106 0.002957 0.004007 0.005265 0.006726 0.008371 0.010161 0.012037 0.013919 0.015709 0.017298 0.018567 0.019400 0.019689 0.019350 0.018325 0.016593 0.014179 0.011156 0.007643 0.003801 -0.000174 -0.004066 -0.007657 -0.010737 -0.013129 -0.014698 -0.015368 -0.015126 -0.014027 -0.012189 -0.009783 -0.007024 -0.004143 -0.001376 0.001063 0.002998 0.004309 0.004938 0.004896 0.004259 0.003158 0.001767 0.000282 -0.001098 -0.002195 -0.002869 -0.003034 -0.002669 -0.001818 -0.000587 0.000868 0.002358 0.003683 0.004649 0.005094 0.004901 0.004015 0.002451 0.000287 -0.002333 -0.005219 -0.008148 -0.010886 -0.013207 -0.014915 -0.015854 -0.015928 -0.015103 -0.013408 -0.010935 -0.007825 -0.004261 -0.000449 0.003398 0.007073 0.010395 0.013219 0.015439 0.016999 0.017885 0.018128 0.017789 0.016959 0.015742 0.014250 0.012592 0.010869 0.009168 0.007556 0.006085 0.004785 0.003670 0.002742 0.001991 0.001399 0.000947 0.000612 0.000371 0.000205 0.000094 0.000025 -0.000016 -0.000037 -0.000044 -0.000045 -0.000040 -0.000034 -0.000028 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000003 -0.000007 -0.000012 -0.000018 -0.000026 -0.000036 -0.000047 -0.000061 -0.000079 -0.000100 -0.000126 -0.000155 -0.000185 -0.000213 -0.000231 -0.000232 -0.000205 -0.000135 -0.000005 0.000206 0.000524 0.000974 0.001587 0.002388 0.003402 0.004644 0.006117 0.007809 0.009687 0.011700 0.013773 0.015813 0.017708 0.019338 0.020582 0.021324 0.021463 0.020926 0.019675 0.017711 0.015087 0.011900 0.008292 0.004442 0.000555 -0.003155 -0.006481 -0.009238 -0.011278 -0.012506 -0.012884 -0.012438 -0.011255 -0.009477 -0.007285 -0.004886 -0.002493 -0.000306 0.001508 0.002825 0.003580 0.003765 0.003432 0.002683 0.001660 0.000527 -0.000548 -0.001414 -0.001951 -0.002086 -0.001801 -0.001135 -0.000180 0.000930 0.002035 0.002965 0.003559 0.003688 0.003265 0.002259 0.000699 -0.001323 -0.003667 -0.006149 -0.008562 -0.010695 -0.012351 -0.013364 -0.013613 -0.013033 -0.011620 -0.009427 -0.006564 -0.003188 0.000515 0.004338 0.008076 0.011535 0.014551 0.016996 0.018787 0.019888 0.020306 0.020089 0.019314 0.018083 0.016510 0.014710 0.012797 0.010870 0.009014 0.007293 0.005750 0.004412 0.003285 0.002365 0.001636 0.001076 0.000660 0.000363 0.000160 0.000029 -0.000050 -0.000091 -0.000108 -0.000108 -0.000099 -0.000086 -0.000072 -0.000057 -0.000045 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000005 -0.000010 -0.000016 -0.000025 -0.000035 -0.000048 -0.000065 -0.000085 -0.000110 -0.000142 -0.000180 -0.000226 -0.000277 -0.000330 -0.000381 -0.000423 -0.000445 -0.000434 -0.000373 -0.000241 -0.000011 0.000346 0.000861 0.001568 0.002495 0.003665 0.005088 0.006761 0.008661 0.010745 0.012944 0.015171 0.017320 0.019269 0.020895 0.022073 0.022693 0.022667 0.021937 0.020485 0.018339 0.015574 0.012310 0.008707 0.004954 0.001253 -0.002192 -0.005195 -0.007598 -0.009290 -0.010212 -0.010363 -0.009801 -0.008635 -0.007016 -0.005122 -0.003144 -0.001261 0.000367 0.001621 0.002427 0.002764 0.002664 0.002201 0.001488 0.000658 -0.000152 -0.000815 -0.001231 -0.001339 -0.001125 -0.000623 0.000090 0.000901 0.001675 0.002273 0.002567 0.002456 0.001880 0.000829 -0.000653 -0.002470 -0.004483 -0.006520 -0.008394 -0.009919 -0.010925 -0.011281 -0.010897 -0.009739 -0.007830 -0.005247 -0.002113 0.001405 0.005121 0.008833 0.012346 0.015485 0.018102 0.020094 0.021399 0.022003 0.021934 0.021256 0.020060 0.018457 0.016567 0.014511 0.012398 0.010328 0.008379 0.006609 0.005054 0.003733 0.002645 0.001778 0.001111 0.000617 0.000266 0.000031 -0.000115 -0.000196 -0.000230 -0.000234 -0.000219 -0.000194 -0.000164 -0.000135 -0.000107 -0.000084 -0.000064 -0.000047 -0.000035 -0.000025 -0.000018 -0.000012 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000003 -0.000007 -0.000013 -0.000021 -0.000032 -0.000045 -0.000062 -0.000084 -0.000110 -0.000145 -0.000188 -0.000241 -0.000306 -0.000381 -0.000465 -0.000556 -0.000646 -0.000729 -0.000792 -0.000819 -0.000789 -0.000676 -0.000448 -0.000069 0.000495 0.001281 0.002318 0.003625 0.005208 0.007055 0.009131 0.011379 0.013720 0.016052 0.018260 0.020217 0.021796 0.022878 0.023362 0.023174 0.022274 0.020668 0.018407 0.015588 0.012346 0.008851 0.005292 0.001862 -0.001253 -0.003894 -0.005936 -0.007303 -0.007970 -0.007967 -0.007371 -0.006304 -0.004915 -0.003368 -0.001824 -0.000428 0.000704 0.001497 0.001919 0.001982 0.001740 0.001277 0.000697 0.000112 -0.000377 -0.000688 -0.000772 -0.000618 -0.000254 0.000254 0.000814 0.001316 0.001649 0.001713 0.001435 0.000779 -0.000249 -0.001593 -0.003157 -0.004806 -0.006383 -0.007721 -0.008661 -0.009064 -0.008828 -0.007896 -0.006264 -0.003976 -0.001128 0.002143 0.005671 0.009269 0.012747 0.015925 0.018646 0.020788 0.022268 0.023049 0.023139 0.022584 0.021464 0.019882 0.017956 0.015811 0.013564 0.011325 0.009186 0.007218 0.005471 0.003972 0.002731 0.001738 0.000975 0.000412 0.000020 -0.000236 -0.000384 -0.000454 -0.000468 -0.000446 -0.000402 -0.000348 -0.000292 -0.000238 -0.000189 -0.000147 -0.000112 -0.000084 -0.000061 -0.000044 -0.000032 -0.000022 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000005 -0.000010 -0.000017 -0.000027 -0.000040 -0.000056 -0.000077 -0.000104 -0.000138 -0.000182 -0.000237 -0.000307 -0.000392 -0.000495 -0.000614 -0.000749 -0.000897 -0.001050 -0.001201 -0.001333 -0.001428 -0.001458 -0.001391 -0.001190 -0.000813 -0.000222 0.000621 0.001744 0.003163 0.004876 0.006862 0.009073 0.011442 0.013876 0.016265 0.018486 0.020411 0.021915 0.022886 0.023236 0.022908 0.021883 0.020189 0.017896 0.015117 0.011997 0.008707 0.005428 0.002336 -0.000407 -0.002672 -0.004367 -0.005447 -0.005916 -0.005825 -0.005264 -0.004354 -0.003233 -0.002040 -0.000906 0.000063 0.000791 0.001238 0.001403 0.001320 0.001049 0.000670 0.000268 -0.000075 -0.000297 -0.000358 -0.000251 -0.000000 0.000342 0.000701 0.000990 0.001123 0.001025 0.000648 -0.000026 -0.000976 -0.002140 -0.003421 -0.004694 -0.005819 -0.006651 -0.007057 -0.006928 -0.006193 -0.004822 -0.002837 -0.000304 0.002669 0.005939 0.009339 0.012691 0.015819 0.018562 0.020785 0.022390 0.023320 0.023560 0.023139 0.022122 0.020600 0.018688 0.016507 0.014182 0.011828 0.009548 0.007424 0.005521 0.003875 0.002505 0.001408 0.000569 -0.000040 -0.000454 -0.000708 -0.000838 -0.000875 -0.000849 -0.000781 -0.000691 -0.000591 -0.000492 -0.000400 -0.000318 -0.000247 -0.000189 -0.000141 -0.000104 -0.000075 -0.000054 -0.000038 -0.000026 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000006 -0.000012 -0.000020 -0.000032 -0.000047 -0.000066 -0.000092 -0.000124 -0.000165 -0.000219 -0.000287 -0.000374 -0.000482 -0.000614 -0.000772 -0.000956 -0.001166 -0.001399 -0.001648 -0.001900 -0.002138 -0.002334 -0.002457 -0.002467 -0.002321 -0.001973 -0.001380 -0.000505 0.000677 0.002179 0.003988 0.006074 0.008380 0.010824 0.013306 0.015709 0.017907 0.019773 0.021187 0.022050 0.022288 0.021862 0.020774 0.019070 0.016836 0.014192 0.011288 0.008286 0.005353 0.002643 0.000290 -0.001604 -0.002980 -0.003820 -0.004147 -0.004026 -0.003548 -0.002825 -0.001975 -0.001112 -0.000332 0.000292 0.000717 0.000931 0.000952 0.000821 0.000596 0.000340 0.000115 -0.000032 -0.000071 0.000002 0.000167 0.000382 0.000589 0.000721 0.000714 0.000515 0.000096 -0.000546 -0.001377 -0.002334 -0.003323 -0.004232 -0.004937 -0.005315 -0.005260 -0.004693 -0.003569 -0.001886 0.000315 0.002953 0.005909 0.009038 0.012179 0.015167 0.017842 0.020066 0.021729 0.022757 0.023119 0.022823 0.021917 0.020481 0.018619 0.016449 0.014096 0.011680 0.009310 0.007081 0.005065 0.003311 0.001847 0.000678 -0.000208 -0.000836 -0.001243 -0.001468 -0.001549 -0.001526 -0.001430 -0.001290 -0.001127 -0.000959 -0.000796 -0.000647 -0.000514 -0.000401 -0.000308 -0.000231 -0.000171 -0.000124 -0.000089 -0.000063 -0.000043 -0.000030 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000003 -0.000008 -0.000014 -0.000024 -0.000037 -0.000054 -0.000076 -0.000105 -0.000142 -0.000191 -0.000254 -0.000336 -0.000440 -0.000571 -0.000733 -0.000930 -0.001166 -0.001443 -0.001760 -0.002115 -0.002497 -0.002890 -0.003270 -0.003604 -0.003853 -0.003970 -0.003906 -0.003612 -0.003042 -0.002160 -0.000943 0.000611 0.002485 0.004636 0.006997 0.009478 0.011971 0.014356 0.016508 0.018302 0.019631 0.020405 0.020569 0.020102 0.019023 0.017392 0.015304 0.012883 0.010271 0.007619 0.005074 0.002766 0.000802 -0.000745 -0.001841 -0.002487 -0.002722 -0.002611 -0.002241 -0.001709 -0.001109 -0.000527 -0.000030 0.000339 0.000561 0.000641 0.000605 0.000492 0.000348 0.000216 0.000131 0.000114 0.000166 0.000271 0.000396 0.000496 0.000522 0.000427 0.000179 -0.000236 -0.000808 -0.001496 -0.002238 -0.002946 -0.003520 -0.003855 -0.003851 -0.003428 -0.002532 -0.001143 0.000719 0.002996 0.005595 0.008395 0.011252 0.014016 0.016537 0.018676 0.020319 0.021382 0.021817 0.021617 0.020813 0.019469 0.017678 0.015551 0.013209 0.010776 0.008365 0.006078 0.003995 0.002175 0.000656 -0.000550 -0.001450 -0.002066 -0.002433 -0.002595 -0.002594 -0.002475 -0.002275 -0.002028 -0.001761 -0.001493 -0.001239 -0.001008 -0.000805 -0.000631 -0.000486 -0.000368 -0.000273 -0.000200 -0.000144 -0.000101 -0.000070 -0.000048 -0.000033 -0.000022 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000009 -0.000016 -0.000026 -0.000040 -0.000059 -0.000084 -0.000116 -0.000158 -0.000213 -0.000285 -0.000379 -0.000499 -0.000652 -0.000843 -0.001080 -0.001367 -0.001711 -0.002114 -0.002577 -0.003092 -0.003647 -0.004219 -0.004777 -0.005281 -0.005684 -0.005933 -0.005972 -0.005750 -0.005221 -0.004350 -0.003121 -0.001537 0.000374 0.002560 0.004946 0.007434 0.009913 0.012261 0.014357 0.016084 0.017344 0.018065 0.018205 0.017760 0.016763 0.015283 0.013417 0.011286 0.009021 0.006757 0.004617 0.002710 0.001114 -0.000121 -0.000979 -0.001476 -0.001655 -0.001579 -0.001323 -0.000964 -0.000574 -0.000212 0.000079 0.000279 0.000382 0.000404 0.000369 0.000306 0.000247 0.000214 0.000220 0.000264 0.000333 0.000400 0.000433 0.000395 0.000257 0.000000 -0.000378 -0.000857 -0.001394 -0.001929 -0.002383 -0.002668 -0.002699 -0.002398 -0.001709 -0.000600 0.000925 0.002832 0.005048 0.007476 0.009992 0.012464 0.014752 0.016725 0.018268 0.019293 0.019742 0.019593 0.018862 0.017598 0.015880 0.013812 0.011508 0.009089 0.006674 0.004366 0.002255 0.000408 -0.001130 -0.002340 -0.003220 -0.003792 -0.004089 -0.004154 -0.004037 -0.003785 -0.003444 -0.003053 -0.002644 -0.002241 -0.001863 -0.001520 -0.001218 -0.000960 -0.000744 -0.000567 -0.000425 -0.000313 -0.000226 -0.000161 -0.000112 -0.000077 -0.000052 -0.000034 -0.000023 -0.000016 -0.000011 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000005 -0.000010 -0.000017 -0.000028 -0.000043 -0.000062 -0.000089 -0.000123 -0.000169 -0.000230 -0.000309 -0.000413 -0.000547 -0.000720 -0.000938 -0.001210 -0.001546 -0.001954 -0.002439 -0.003006 -0.003652 -0.004365 -0.005128 -0.005911 -0.006674 -0.007370 -0.007943 -0.008336 -0.008488 -0.008346 -0.007865 -0.007015 -0.005785 -0.004188 -0.002258 -0.000058 0.002332 0.004809 0.007259 0.009565 0.011607 0.013281 0.014502 0.015210 0.015379 0.015017 0.014167 0.012900 0.011312 0.009515 0.007627 0.005762 0.004024 0.002495 0.001234 0.000271 -0.000391 -0.000776 -0.000926 -0.000894 -0.000741 -0.000525 -0.000296 -0.000091 0.000066 0.000168 0.000219 0.000233 0.000229 0.000225 0.000235 0.000265 0.000313 0.000366 0.000403 0.000401 0.000336 0.000188 -0.000049 -0.000369 -0.000746 -0.001139 -0.001488 -0.001726 -0.001781 -0.001583 -0.001078 -0.000228 0.000976 0.002515 0.004340 0.006372 0.008510 0.010638 0.012632 0.014370 0.015743 0.016660 0.017059 0.016906 0.016206 0.014995 0.013338 0.011327 0.009070 0.006684 0.004285 0.001983 -0.000129 -0.001976 -0.003507 -0.004694 -0.005531 -0.006034 -0.006235 -0.006178 -0.005915 -0.005498 -0.004981 -0.004408 -0.003819 -0.003244 -0.002705 -0.002216 -0.001785 -0.001414 -0.001103 -0.000847 -0.000640 -0.000476 -0.000348 -0.000249 -0.000175 -0.000121 -0.000081 -0.000054 -0.000035 -0.000023 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000028 -0.000043 -0.000063 -0.000090 -0.000126 -0.000174 -0.000238 -0.000323 -0.000434 -0.000579 -0.000767 -0.001008 -0.001311 -0.001689 -0.002152 -0.002712 -0.003373 -0.004137 -0.004997 -0.005938 -0.006932 -0.007943 -0.008923 -0.009816 -0.010561 -0.011093 -0.011352 -0.011284 -0.010847 -0.010016 -0.008788 -0.007183 -0.005245 -0.003041 -0.000658 0.001798 0.004216 0.006480 0.008480 0.010122 0.011333 0.012067 0.012311 0.012081 0.011425 0.010413 0.009135 0.007691 0.006183 0.004707 0.003345 0.002160 0.001192 0.000457 -0.000050 -0.000354 -0.000489 -0.000500 -0.000431 -0.000321 -0.000202 -0.000096 -0.000013 0.000047 0.000090 0.000125 0.000162 0.000209 0.000264 0.000325 0.000378 0.000409 0.000398 0.000331 0.000198 -0.000002 -0.000255 -0.000533 -0.000797 -0.000993 -0.001064 -0.000952 -0.000605 0.000014 0.000922 0.002113 0.003554 0.005187 0.006930 0.008686 0.010345 0.011800 0.012946 0.013696 0.013986 0.013777 0.013063 0.011869 0.010248 0.008281 0.006067 0.003717 0.001344 -0.000941 -0.003041 -0.004875 -0.006386 -0.007538 -0.008320 -0.008743 -0.008836 -0.008642 -0.008215 -0.007614 -0.006894 -0.006111 -0.005310 -0.004528 -0.003793 -0.003123 -0.002530 -0.002017 -0.001584 -0.001225 -0.000933 -0.000700 -0.000517 -0.000375 -0.000267 -0.000186 -0.000126 -0.000084 -0.000054 -0.000035 -0.000022 -0.000015 -0.000010 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000017 -0.000028 -0.000042 -0.000062 -0.000088 -0.000124 -0.000172 -0.000237 -0.000324 -0.000439 -0.000592 -0.000790 -0.001046 -0.001372 -0.001781 -0.002289 -0.002907 -0.003646 -0.004509 -0.005493 -0.006587 -0.007766 -0.008997 -0.010234 -0.011421 -0.012496 -0.013393 -0.014044 -0.014388 -0.014373 -0.013963 -0.013139 -0.011906 -0.010291 -0.008346 -0.006142 -0.003773 -0.001341 0.001043 0.003269 0.005237 0.006864 0.008090 0.008880 0.009229 0.009161 0.008723 0.007983 0.007021 0.005925 0.004780 0.003663 0.002638 0.001751 0.001028 0.000477 0.000089 -0.000155 -0.000285 -0.000329 -0.000319 -0.000278 -0.000225 -0.000168 -0.000113 -0.000056 0.000004 0.000072 0.000149 0.000230 0.000310 0.000376 0.000415 0.000414 0.000364 0.000259 0.000105 -0.000081 -0.000273 -0.000431 -0.000512 -0.000468 -0.000254 0.000166 0.000812 0.001687 0.002771 0.004021 0.005376 0.006753 0.008062 0.009206 0.010091 0.010635 0.010773 0.010466 0.009698 0.008486 0.006875 0.004932 0.002749 0.000428 -0.001921 -0.004189 -0.006276 -0.008098 -0.009590 -0.010711 -0.011443 -0.011790 -0.011780 -0.011452 -0.010862 -0.010071 -0.009142 -0.008133 -0.007101 -0.006088 -0.005129 -0.004250 -0.003465 -0.002782 -0.002199 -0.001714 -0.001316 -0.000996 -0.000742 -0.000545 -0.000393 -0.000277 -0.000192 -0.000129 -0.000084 -0.000053 -0.000033 -0.000020 -0.000013 -0.000009 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000016 -0.000025 -0.000039 -0.000057 -0.000082 -0.000116 -0.000163 -0.000226 -0.000312 -0.000427 -0.000581 -0.000783 -0.001045 -0.001383 -0.001812 -0.002348 -0.003005 -0.003797 -0.004730 -0.005806 -0.007016 -0.008340 -0.009748 -0.011196 -0.012633 -0.013995 -0.015215 -0.016224 -0.016955 -0.017347 -0.017354 -0.016944 -0.016108 -0.014858 -0.013227 -0.011274 -0.009075 -0.006724 -0.004324 -0.001979 0.000207 0.002146 0.003766 0.005017 0.005875 0.006342 0.006444 0.006226 0.005752 0.005090 0.004315 0.003496 0.002694 0.001956 0.001314 0.000787 0.000378 0.000079 -0.000123 -0.000248 -0.000314 -0.000337 -0.000331 -0.000305 -0.000261 -0.000201 -0.000125 -0.000035 0.000066 0.000173 0.000275 0.000361 0.000420 0.000440 0.000415 0.000345 0.000238 0.000110 -0.000011 -0.000093 -0.000098 0.000011 0.000267 0.000691 0.001291 0.002057 0.002960 0.003952 0.004969 0.005934 0.006765 0.007379 0.007699 0.007666 0.007235 0.006389 0.005137 0.003513 0.001578 -0.000587 -0.002888 -0.005219 -0.007475 -0.009556 -0.011375 -0.012862 -0.013968 -0.014670 -0.014964 -0.014873 -0.014436 -0.013704 -0.012741 -0.011613 -0.010386 -0.009122 -0.007872 -0.006679 -0.005574 -0.004578 -0.003701 -0.002948 -0.002313 -0.001790 -0.001365 -0.001027 -0.000761 -0.000555 -0.000398 -0.000279 -0.000191 -0.000127 -0.000082 -0.000051 -0.000030 -0.000018 -0.000010 -0.000007 -0.000006 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000013 -0.000022 -0.000033 -0.000049 -0.000072 -0.000103 -0.000146 -0.000205 -0.000286 -0.000396 -0.000545 -0.000742 -0.001002 -0.001340 -0.001771 -0.002314 -0.002986 -0.003801 -0.004769 -0.005895 -0.007174 -0.008590 -0.010117 -0.011716 -0.013338 -0.014923 -0.016406 -0.017715 -0.018781 -0.019539 -0.019933 -0.019923 -0.019485 -0.018617 -0.017337 -0.015689 -0.013733 -0.011550 -0.009232 -0.006879 -0.004589 -0.002454 -0.000554 0.001051 0.002321 0.003242 0.003818 0.004077 0.004063 0.003828 0.003433 0.002936 0.002393 0.001850 0.001342 0.000892 0.000512 0.000207 -0.000028 -0.000199 -0.000316 -0.000388 -0.000422 -0.000423 -0.000394 -0.000337 -0.000254 -0.000149 -0.000027 0.000101 0.000227 0.000337 0.000419 0.000465 0.000469 0.000434 0.000368 0.000287 0.000216 0.000182 0.000215 0.000344 0.000590 0.000963 0.001461 0.002064 0.002737 0.003430 0.004081 0.004620 0.004975 0.005079 0.004874 0.004319 0.003390 0.002092 0.000451 -0.001481 -0.003633 -0.005917 -0.008234 -0.010483 -0.012566 -0.014393 -0.015891 -0.017006 -0.017706 -0.017983 -0.017851 -0.017345 -0.016513 -0.015418 -0.014129 -0.012714 -0.011242 -0.009771 -0.008353 -0.007024 -0.005814 -0.004738 -0.003802 -0.003006 -0.002343 -0.001800 -0.001364 -0.001019 -0.000751 -0.000544 -0.000387 -0.000270 -0.000183 -0.000120 -0.000076 -0.000046 -0.000026 -0.000014 -0.000007 -0.000004 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000006 -0.000010 -0.000016 -0.000026 -0.000039 -0.000058 -0.000084 -0.000121 -0.000173 -0.000246 -0.000346 -0.000484 -0.000668 -0.000914 -0.001236 -0.001652 -0.002179 -0.002836 -0.003640 -0.004602 -0.005729 -0.007020 -0.008465 -0.010041 -0.011716 -0.013445 -0.015173 -0.016836 -0.018367 -0.019696 -0.020754 -0.021482 -0.021832 -0.021769 -0.021278 -0.020365 -0.019057 -0.017400 -0.015460 -0.013317 -0.011061 -0.008784 -0.006577 -0.004522 -0.002686 -0.001118 0.000151 0.001112 0.001774 0.002163 0.002317 0.002281 0.002104 0.001832 0.001506 0.001162 0.000825 0.000513 0.000239 0.000006 -0.000182 -0.000328 -0.000432 -0.000496 -0.000522 -0.000509 -0.000458 -0.000373 -0.000259 -0.000123 0.000024 0.000171 0.000303 0.000409 0.000480 0.000512 0.000507 0.000473 0.000425 0.000384 0.000372 0.000412 0.000525 0.000722 0.001005 0.001363 0.001771 0.002192 0.002574 0.002862 0.002993 0.002909 0.002556 0.001895 0.000902 -0.000426 -0.002069 -0.003986 -0.006112 -0.008369 -0.010665 -0.012903 -0.014987 -0.016828 -0.018351 -0.019497 -0.020227 -0.020525 -0.020400 -0.019877 -0.019002 -0.017835 -0.016442 -0.014895 -0.013264 -0.011616 -0.010006 -0.008481 -0.007075 -0.005811 -0.004699 -0.003743 -0.002938 -0.002273 -0.001734 -0.001305 -0.000968 -0.000707 -0.000509 -0.000359 -0.000248 -0.000166 -0.000107 -0.000066 -0.000038 -0.000020 -0.000009 -0.000004 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000010 -0.000016 -0.000026 -0.000040 -0.000061 -0.000090 -0.000133 -0.000193 -0.000279 -0.000398 -0.000560 -0.000780 -0.001071 -0.001451 -0.001938 -0.002550 -0.003303 -0.004213 -0.005288 -0.006530 -0.007933 -0.009482 -0.011148 -0.012893 -0.014669 -0.016418 -0.018076 -0.019576 -0.020851 -0.021839 -0.022487 -0.022754 -0.022616 -0.022064 -0.021112 -0.019793 -0.018157 -0.016269 -0.014208 -0.012057 -0.009901 -0.007819 -0.005882 -0.004145 -0.002648 -0.001414 -0.000446 0.000267 0.000746 0.001024 0.001137 0.001122 0.001014 0.000844 0.000638 0.000418 0.000200 -0.000005 -0.000188 -0.000343 -0.000465 -0.000550 -0.000595 -0.000597 -0.000555 -0.000473 -0.000355 -0.000211 -0.000051 0.000111 0.000261 0.000386 0.000478 0.000533 0.000550 0.000539 0.000510 0.000482 0.000471 0.000496 0.000567 0.000691 0.000862 0.001065 0.001270 0.001441 0.001530 0.001486 0.001257 0.000798 0.000069 -0.000953 -0.002276 -0.003887 -0.005754 -0.007822 -0.010023 -0.012271 -0.014476 -0.016547 -0.018395 -0.019944 -0.021132 -0.021914 -0.022269 -0.022195 -0.021712 -0.020858 -0.019687 -0.018263 -0.016656 -0.014939 -0.013178 -0.011438 -0.009768 -0.008211 -0.006794 -0.005535 -0.004440 -0.003508 -0.002731 -0.002095 -0.001584 -0.001181 -0.000868 -0.000628 -0.000446 -0.000311 -0.000211 -0.000139 -0.000088 -0.000052 -0.000028 -0.000013 -0.000004 0.000001 0.000003 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000006 -0.000011 -0.000020 -0.000033 -0.000053 -0.000084 -0.000129 -0.000195 -0.000289 -0.000420 -0.000602 -0.000846 -0.001170 -0.001591 -0.002125 -0.002790 -0.003601 -0.004569 -0.005698 -0.006988 -0.008427 -0.009995 -0.011661 -0.013384 -0.015114 -0.016794 -0.018362 -0.019756 -0.020914 -0.021784 -0.022319 -0.022488 -0.022274 -0.021677 -0.020717 -0.019428 -0.017861 -0.016081 -0.014159 -0.012170 -0.010188 -0.008282 -0.006508 -0.004913 -0.003526 -0.002363 -0.001425 -0.000703 -0.000178 0.000174 0.000381 0.000469 0.000465 0.000392 0.000272 0.000123 -0.000039 -0.000201 -0.000351 -0.000480 -0.000578 -0.000637 -0.000652 -0.000622 -0.000546 -0.000431 -0.000284 -0.000119 0.000051 0.000212 0.000351 0.000457 0.000526 0.000558 0.000559 0.000538 0.000510 0.000487 0.000481 0.000498 0.000540 0.000595 0.000645 0.000663 0.000610 0.000446 0.000128 -0.000387 -0.001134 -0.002136 -0.003406 -0.004936 -0.006702 -0.008663 -0.010756 -0.012910 -0.015041 -0.017063 -0.018890 -0.020448 -0.021671 -0.022512 -0.022941 -0.022951 -0.022553 -0.021777 -0.020671 -0.019292 -0.017708 -0.015987 -0.014199 -0.012408 -0.010668 -0.009027 -0.007517 -0.006162 -0.004971 -0.003948 -0.003087 -0.002377 -0.001802 -0.001346 -0.000990 -0.000717 -0.000510 -0.000356 -0.000243 -0.000160 -0.000102 -0.000060 -0.000032 -0.000014 -0.000002 0.000004 0.000007 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000003 -0.000002 -0.000012 -0.000028 -0.000055 -0.000096 -0.000159 -0.000251 -0.000383 -0.000567 -0.000816 -0.001145 -0.001572 -0.002111 -0.002778 -0.003585 -0.004540 -0.005645 -0.006895 -0.008277 -0.009768 -0.011336 -0.012941 -0.014535 -0.016064 -0.017473 -0.018705 -0.019709 -0.020438 -0.020857 -0.020941 -0.020681 -0.020083 -0.019168 -0.017972 -0.016542 -0.014937 -0.013220 -0.011455 -0.009704 -0.008023 -0.006458 -0.005043 -0.003803 -0.002747 -0.001878 -0.001187 -0.000661 -0.000284 -0.000037 0.000100 0.000146 0.000121 0.000043 -0.000070 -0.000203 -0.000341 -0.000468 -0.000572 -0.000643 -0.000671 -0.000653 -0.000588 -0.000480 -0.000339 -0.000175 -0.000004 0.000159 0.000302 0.000414 0.000490 0.000528 0.000533 0.000512 0.000475 0.000432 0.000391 0.000354 0.000316 0.000268 0.000188 0.000050 -0.000179 -0.000535 -0.001053 -0.001764 -0.002693 -0.003854 -0.005246 -0.006854 -0.008644 -0.010568 -0.012564 -0.014558 -0.016474 -0.018230 -0.019754 -0.020982 -0.021862 -0.022362 -0.022466 -0.022179 -0.021522 -0.020535 -0.019268 -0.017782 -0.016143 -0.014416 -0.012663 -0.010943 -0.009303 -0.007780 -0.006400 -0.005179 -0.004122 -0.003226 -0.002483 -0.001879 -0.001398 -0.001022 -0.000734 -0.000517 -0.000356 -0.000238 -0.000154 -0.000094 -0.000053 -0.000025 -0.000007 0.000004 0.000010 0.000013 0.000013 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000031 0.000034 0.000033 0.000028 0.000014 -0.000013 -0.000059 -0.000131 -0.000240 -0.000397 -0.000614 -0.000906 -0.001286 -0.001769 -0.002368 -0.003093 -0.003949 -0.004938 -0.006053 -0.007280 -0.008599 -0.009978 -0.011383 -0.012769 -0.014090 -0.015298 -0.016346 -0.017190 -0.017793 -0.018126 -0.018171 -0.017925 -0.017393 -0.016597 -0.015570 -0.014352 -0.012993 -0.011546 -0.010062 -0.008590 -0.007176 -0.005854 -0.004651 -0.003586 -0.002667 -0.001897 -0.001273 -0.000787 -0.000430 -0.000188 -0.000048 0.000006 -0.000009 -0.000077 -0.000180 -0.000301 -0.000423 -0.000531 -0.000611 -0.000652 -0.000647 -0.000596 -0.000501 -0.000370 -0.000217 -0.000054 0.000104 0.000243 0.000353 0.000427 0.000464 0.000467 0.000440 0.000391 0.000328 0.000254 0.000171 0.000070 -0.000058 -0.000234 -0.000480 -0.000826 -0.001300 -0.001929 -0.002736 -0.003738 -0.004937 -0.006326 -0.007882 -0.009568 -0.011334 -0.013119 -0.014855 -0.016471 -0.017897 -0.019074 -0.019949 -0.020486 -0.020666 -0.020487 -0.019962 -0.019123 -0.018012 -0.016683 -0.015194 -0.013607 -0.011981 -0.010370 -0.008822 -0.007375 -0.006057 -0.004886 -0.003869 -0.003006 -0.002290 -0.001710 -0.001249 -0.000891 -0.000620 -0.000418 -0.000272 -0.000168 -0.000096 -0.000047 -0.000015 0.000005 0.000017 0.000023 0.000026 0.000026 0.000024 0.000021 0.000018 0.000015 0.000011 0.000008 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000043 0.000054 0.000067 0.000081 0.000098 0.000116 0.000132 0.000146 0.000152 0.000146 0.000122 0.000071 -0.000017 -0.000152 -0.000347 -0.000615 -0.000967 -0.001416 -0.001971 -0.002638 -0.003418 -0.004307 -0.005294 -0.006362 -0.007487 -0.008637 -0.009779 -0.010872 -0.011879 -0.012759 -0.013478 -0.014004 -0.014315 -0.014395 -0.014242 -0.013859 -0.013265 -0.012484 -0.011549 -0.010498 -0.009371 -0.008208 -0.007048 -0.005925 -0.004864 -0.003890 -0.003015 -0.002252 -0.001605 -0.001075 -0.000661 -0.000357 -0.000156 -0.000046 -0.000014 -0.000045 -0.000122 -0.000227 -0.000344 -0.000454 -0.000541 -0.000594 -0.000605 -0.000570 -0.000492 -0.000379 -0.000241 -0.000094 0.000050 0.000177 0.000277 0.000344 0.000374 0.000370 0.000335 0.000275 0.000195 0.000098 -0.000017 -0.000157 -0.000333 -0.000561 -0.000861 -0.001257 -0.001769 -0.002420 -0.003223 -0.004186 -0.005308 -0.006576 -0.007962 -0.009431 -0.010932 -0.012411 -0.013805 -0.015055 -0.016105 -0.016906 -0.017421 -0.017630 -0.017524 -0.017111 -0.016416 -0.015473 -0.014328 -0.013032 -0.011641 -0.010208 -0.008783 -0.007410 -0.006126 -0.004958 -0.003923 -0.003030 -0.002278 -0.001663 -0.001172 -0.000792 -0.000506 -0.000297 -0.000151 -0.000052 0.000010 0.000048 0.000068 0.000075 0.000076 0.000072 0.000065 0.000058 0.000050 0.000043 0.000036 0.000030 0.000024 0.000019 0.000015 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000016 0.000021 0.000028 0.000037 0.000048 0.000062 0.000080 0.000102 0.000130 0.000165 0.000206 0.000255 0.000311 0.000373 0.000439 0.000505 0.000568 0.000621 0.000656 0.000664 0.000635 0.000555 0.000414 0.000197 -0.000105 -0.000502 -0.000997 -0.001592 -0.002282 -0.003056 -0.003896 -0.004782 -0.005685 -0.006576 -0.007423 -0.008193 -0.008857 -0.009387 -0.009762 -0.009967 -0.009993 -0.009843 -0.009524 -0.009053 -0.008452 -0.007748 -0.006968 -0.006143 -0.005302 -0.004470 -0.003671 -0.002923 -0.002242 -0.001640 -0.001127 -0.000709 -0.000386 -0.000159 -0.000020 0.000040 0.000033 -0.000027 -0.000121 -0.000233 -0.000345 -0.000440 -0.000505 -0.000530 -0.000514 -0.000456 -0.000364 -0.000249 -0.000122 0.000001 0.000110 0.000194 0.000247 0.000266 0.000253 0.000210 0.000142 0.000053 -0.000054 -0.000182 -0.000335 -0.000522 -0.000757 -0.001056 -0.001435 -0.001910 -0.002496 -0.003201 -0.004029 -0.004972 -0.006015 -0.007133 -0.008289 -0.009440 -0.010537 -0.011530 -0.012370 -0.013015 -0.013430 -0.013594 -0.013498 -0.013146 -0.012556 -0.011756 -0.010785 -0.009688 -0.008513 -0.007307 -0.006116 -0.004978 -0.003925 -0.002981 -0.002161 -0.001471 -0.000911 -0.000474 -0.000148 0.000083 0.000233 0.000321 0.000360 0.000366 0.000349 0.000319 0.000283 0.000244 0.000207 0.000173 0.000143 0.000117 0.000095 0.000077 0.000061 0.000049 0.000039 0.000030 0.000023 0.000018 0.000013 0.000009 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000009 0.000013 0.000019 0.000026 0.000035 0.000046 0.000061 0.000080 0.000105 0.000137 0.000178 0.000230 0.000296 0.000377 0.000476 0.000595 0.000733 0.000893 0.001072 0.001270 0.001481 0.001699 0.001917 0.002122 0.002302 0.002443 0.002528 0.002542 0.002471 0.002304 0.002033 0.001655 0.001174 0.000597 -0.000060 -0.000779 -0.001536 -0.002303 -0.003053 -0.003756 -0.004386 -0.004918 -0.005333 -0.005617 -0.005763 -0.005770 -0.005644 -0.005397 -0.005045 -0.004608 -0.004107 -0.003565 -0.003004 -0.002444 -0.001906 -0.001406 -0.000962 -0.000584 -0.000283 -0.000061 0.000081 0.000148 0.000151 0.000100 0.000011 -0.000099 -0.000212 -0.000314 -0.000390 -0.000431 -0.000433 -0.000397 -0.000328 -0.000238 -0.000138 -0.000039 0.000047 0.000111 0.000147 0.000153 0.000129 0.000079 0.000008 -0.000082 -0.000187 -0.000307 -0.000447 -0.000611 -0.000811 -0.001057 -0.001360 -0.001732 -0.002181 -0.002712 -0.003322 -0.004006 -0.004746 -0.005520 -0.006296 -0.007037 -0.007705 -0.008260 -0.008667 -0.008899 -0.008935 -0.008767 -0.008399 -0.007845 -0.007130 -0.006287 -0.005354 -0.004375 -0.003390 -0.002440 -0.001558 -0.000770 -0.000096 0.000454 0.000878 0.001179 0.001368 0.001459 0.001469 0.001417 0.001319 0.001193 0.001053 0.000908 0.000769 0.000641 0.000527 0.000428 0.000344 0.000274 0.000217 0.000170 0.000133 0.000104 0.000080 0.000062 0.000048 0.000037 0.000028 0.000020 0.000014 0.000010 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000010 0.000015 0.000021 0.000029 0.000040 0.000054 0.000073 0.000097 0.000128 0.000169 0.000223 0.000292 0.000381 0.000494 0.000634 0.000807 0.001017 0.001266 0.001560 0.001898 0.002280 0.002705 0.003165 0.003651 0.004150 0.004644 0.005115 0.005541 0.005899 0.006167 0.006327 0.006362 0.006261 0.006019 0.005637 0.005125 0.004497 0.003774 0.002982 0.002148 0.001306 0.000485 -0.000283 -0.000972 -0.001561 -0.002033 -0.002378 -0.002593 -0.002681 -0.002652 -0.002519 -0.002299 -0.002012 -0.001679 -0.001323 -0.000965 -0.000626 -0.000324 -0.000073 0.000115 0.000238 0.000296 0.000295 0.000245 0.000157 0.000047 -0.000069 -0.000176 -0.000262 -0.000316 -0.000335 -0.000320 -0.000275 -0.000211 -0.000138 -0.000066 -0.000006 0.000035 0.000052 0.000043 0.000009 -0.000046 -0.000118 -0.000200 -0.000291 -0.000387 -0.000490 -0.000604 -0.000734 -0.000886 -0.001069 -0.001287 -0.001546 -0.001846 -0.002185 -0.002555 -0.002942 -0.003327 -0.003684 -0.003986 -0.004204 -0.004312 -0.004287 -0.004117 -0.003794 -0.003325 -0.002723 -0.002010 -0.001218 -0.000381 0.000462 0.001273 0.002019 0.002668 0.003200 0.003599 0.003862 0.003990 0.003993 0.003886 0.003689 0.003421 0.003106 0.002764 0.002413 0.002070 0.001747 0.001451 0.001189 0.000961 0.000769 0.000609 0.000478 0.000373 0.000289 0.000222 0.000170 0.000130 0.000099 0.000075 0.000057 0.000043 0.000032 0.000023 0.000016 0.000011 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000007 0.000010 0.000015 0.000022 0.000032 0.000044 0.000060 0.000082 0.000110 0.000148 0.000197 0.000263 0.000348 0.000458 0.000599 0.000778 0.001000 0.001275 0.001607 0.002004 0.002472 0.003013 0.003627 0.004311 0.005057 0.005852 0.006677 0.007509 0.008321 0.009083 0.009765 0.010337 0.010769 0.011038 0.011127 0.011026 0.010731 0.010250 0.009597 0.008793 0.007868 0.006855 0.005792 0.004717 0.003668 0.002680 0.001783 0.001001 0.000351 -0.000157 -0.000523 -0.000752 -0.000855 -0.000850 -0.000757 -0.000599 -0.000401 -0.000188 0.000018 0.000197 0.000336 0.000425 0.000461 0.000447 0.000390 0.000300 0.000189 0.000071 -0.000039 -0.000131 -0.000196 -0.000229 -0.000232 -0.000209 -0.000169 -0.000122 -0.000077 -0.000043 -0.000025 -0.000029 -0.000054 -0.000099 -0.000158 -0.000226 -0.000297 -0.000364 -0.000425 -0.000477 -0.000520 -0.000557 -0.000590 -0.000623 -0.000658 -0.000697 -0.000738 -0.000779 -0.000813 -0.000828 -0.000811 -0.000744 -0.000609 -0.000386 -0.000062 0.000371 0.000914 0.001561 0.002294 0.003091 0.003922 0.004752 0.005546 0.006267 0.006883 0.007366 0.007697 0.007866 0.007870 0.007718 0.007425 0.007012 0.006503 0.005926 0.005309 0.004677 0.004054 0.003459 0.002907 0.002408 0.001967 0.001586 0.001265 0.000998 0.000780 0.000605 0.000466 0.000356 0.000271 0.000205 0.000155 0.000116 0.000087 0.000065 0.000048 0.000035 0.000025 0.000017 0.000011 0.000007 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000005 0.000007 0.000010 0.000016 0.000023 0.000033 0.000046 0.000064 0.000088 0.000120 0.000163 0.000220 0.000295 0.000394 0.000522 0.000688 0.000899 0.001164 0.001494 0.001897 0.002383 0.002961 0.003637 0.004414 0.005291 0.006261 0.007311 0.008421 0.009566 0.010714 0.011830 0.012875 0.013808 0.014592 0.015192 0.015580 0.015735 0.015645 0.015308 0.014734 0.013939 0.012953 0.011811 0.010555 0.009229 0.007882 0.006557 0.005298 0.004141 0.003114 0.002237 0.001520 0.000966 0.000567 0.000311 0.000178 0.000145 0.000185 0.000271 0.000376 0.000478 0.000558 0.000606 0.000614 0.000583 0.000516 0.000422 0.000311 0.000194 0.000083 -0.000011 -0.000081 -0.000124 -0.000140 -0.000135 -0.000115 -0.000091 -0.000070 -0.000060 -0.000065 -0.000089 -0.000131 -0.000186 -0.000250 -0.000313 -0.000370 -0.000411 -0.000430 -0.000424 -0.000389 -0.000324 -0.000229 -0.000104 0.000051 0.000237 0.000454 0.000707 0.001001 0.001342 0.001740 0.002205 0.002747 0.003373 0.004087 0.004884 0.005754 0.006679 0.007634 0.008586 0.009500 0.010341 0.011071 0.011658 0.012074 0.012299 0.012323 0.012147 0.011780 0.011241 0.010556 0.009757 0.008878 0.007954 0.007017 0.006097 0.005218 0.004402 0.003660 0.003002 0.002430 0.001943 0.001537 0.001203 0.000933 0.000718 0.000548 0.000416 0.000314 0.000236 0.000176 0.000131 0.000097 0.000072 0.000052 0.000038 0.000027 0.000018 0.000012 0.000007 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000005 0.000007 0.000010 0.000015 0.000022 0.000033 0.000047 0.000066 0.000092 0.000127 0.000173 0.000236 0.000318 0.000428 0.000570 0.000755 0.000991 0.001290 0.001662 0.002120 0.002675 0.003339 0.004120 0.005023 0.006049 0.007193 0.008441 0.009774 0.011163 0.012575 0.013968 0.015298 0.016518 0.017582 0.018447 0.019075 0.019438 0.019516 0.019302 0.018799 0.018023 0.017000 0.015768 0.014371 0.012859 0.011286 0.009705 0.008168 0.006720 0.005398 0.004230 0.003235 0.002419 0.001782 0.001311 0.000991 0.000796 0.000699 0.000672 0.000685 0.000715 0.000740 0.000747 0.000728 0.000679 0.000604 0.000507 0.000398 0.000285 0.000179 0.000088 0.000018 -0.000027 -0.000051 -0.000057 -0.000052 -0.000045 -0.000044 -0.000055 -0.000081 -0.000125 -0.000182 -0.000249 -0.000318 -0.000379 -0.000422 -0.000438 -0.000419 -0.000356 -0.000246 -0.000085 0.000130 0.000401 0.000730 0.001118 0.001568 0.002082 0.002663 0.003316 0.004044 0.004850 0.005738 0.006704 0.007743 0.008842 0.009979 0.011128 0.012256 0.013325 0.014296 0.015130 0.015793 0.016254 0.016489 0.016487 0.016243 0.015768 0.015081 0.014210 0.013192 0.012066 0.010873 0.009655 0.008448 0.007285 0.006192 0.005189 0.004289 0.003499 0.002817 0.002242 0.001764 0.001374 0.001061 0.000812 0.000618 0.000467 0.000350 0.000262 0.000194 0.000144 0.000106 0.000077 0.000056 0.000040 0.000028 0.000019 0.000012 0.000007 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000006 0.000009 0.000014 0.000021 0.000032 0.000046 0.000066 0.000092 0.000129 0.000178 0.000244 0.000332 0.000448 0.000600 0.000797 0.001050 0.001370 0.001770 0.002264 0.002864 0.003584 0.004432 0.005418 0.006541 0.007797 0.009175 0.010653 0.012203 0.013787 0.015362 0.016880 0.018289 0.019539 0.020579 0.021369 0.021872 0.022065 0.021936 0.021485 0.020726 0.019685 0.018399 0.016915 0.015286 0.013570 0.011826 0.010110 0.008474 0.006960 0.005602 0.004422 0.003433 0.002634 0.002017 0.001565 0.001255 0.001060 0.000948 0.000892 0.000866 0.000847 0.000822 0.000780 0.000718 0.000638 0.000542 0.000438 0.000334 0.000238 0.000156 0.000094 0.000053 0.000030 0.000020 0.000018 0.000013 0.000000 -0.000027 -0.000071 -0.000132 -0.000205 -0.000285 -0.000360 -0.000422 -0.000457 -0.000455 -0.000405 -0.000298 -0.000128 0.000111 0.000422 0.000809 0.001275 0.001822 0.002453 0.003169 0.003972 0.004864 0.005843 0.006910 0.008058 0.009280 0.010563 0.011884 0.013218 0.014529 0.015780 0.016930 0.017936 0.018760 0.019366 0.019726 0.019821 0.019643 0.019195 0.018492 0.017563 0.016441 0.015171 0.013798 0.012369 0.010929 0.009519 0.008174 0.006921 0.005779 0.004761 0.003871 0.003108 0.002466 0.001935 0.001503 0.001157 0.000884 0.000670 0.000505 0.000378 0.000281 0.000208 0.000153 0.000112 0.000081 0.000058 0.000041 0.000029 0.000020 0.000013 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000008 0.000013 0.000019 0.000029 0.000043 0.000063 0.000090 0.000127 0.000177 0.000244 0.000334 0.000453 0.000609 0.000811 0.001071 0.001400 0.001812 0.002321 0.002939 0.003681 0.004557 0.005575 0.006737 0.008039 0.009468 0.011005 0.012619 0.014273 0.015922 0.017517 0.019003 0.020329 0.021443 0.022300 0.022863 0.023105 0.023013 0.022586 0.021837 0.020791 0.019486 0.017970 0.016297 0.014527 0.012720 0.010935 0.009225 0.007636 0.006202 0.004947 0.003885 0.003017 0.002336 0.001824 0.001458 0.001212 0.001056 0.000961 0.000901 0.000856 0.000811 0.000757 0.000689 0.000609 0.000519 0.000426 0.000336 0.000255 0.000189 0.000141 0.000111 0.000097 0.000092 0.000090 0.000082 0.000062 0.000023 -0.000034 -0.000110 -0.000198 -0.000291 -0.000377 -0.000445 -0.000480 -0.000469 -0.000403 -0.000270 -0.000062 0.000224 0.000596 0.001055 0.001606 0.002251 0.002992 0.003832 0.004771 0.005808 0.006941 0.008165 0.009472 0.010849 0.012278 0.013733 0.015184 0.016592 0.017916 0.019112 0.020139 0.020954 0.021525 0.021824 0.021834 0.021550 0.020979 0.020140 0.019064 0.017792 0.016369 0.014847 0.013276 0.011702 0.010169 0.008714 0.007363 0.006138 0.005048 0.004099 0.003287 0.002605 0.002042 0.001585 0.001219 0.000929 0.000704 0.000529 0.000395 0.000293 0.000216 0.000159 0.000115 0.000083 0.000059 0.000042 0.000029 0.000019 0.000013 0.000008 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000011 0.000017 0.000026 0.000040 0.000058 0.000085 0.000121 0.000170 0.000237 0.000325 0.000443 0.000597 0.000797 0.001054 0.001379 0.001785 0.002286 0.002895 0.003625 0.004486 0.005485 0.006625 0.007902 0.009302 0.010807 0.012385 0.014001 0.015611 0.017165 0.018612 0.019899 0.020977 0.021801 0.022336 0.022557 0.022450 0.022014 0.021265 0.020227 0.018939 0.017446 0.015804 0.014070 0.012304 0.010564 0.008900 0.007357 0.005967 0.004753 0.003727 0.002889 0.002230 0.001734 0.001378 0.001135 0.000978 0.000878 0.000812 0.000762 0.000712 0.000656 0.000591 0.000517 0.000438 0.000360 0.000288 0.000227 0.000182 0.000155 0.000144 0.000147 0.000155 0.000162 0.000158 0.000137 0.000093 0.000027 -0.000061 -0.000163 -0.000270 -0.000369 -0.000448 -0.000491 -0.000485 -0.000419 -0.000282 -0.000067 0.000232 0.000620 0.001099 0.001672 0.002343 0.003114 0.003986 0.004962 0.006039 0.007214 0.008483 0.009835 0.011256 0.012726 0.014220 0.015703 0.017139 0.018485 0.019696 0.020730 0.021546 0.022111 0.022397 0.022387 0.022078 0.021476 0.020602 0.019488 0.018176 0.016712 0.015149 0.013538 0.011927 0.010360 0.008874 0.007496 0.006247 0.005137 0.004171 0.003345 0.002652 0.002079 0.001614 0.001241 0.000946 0.000716 0.000538 0.000402 0.000298 0.000219 0.000160 0.000116 0.000083 0.000059 0.000041 0.000028 0.000019 0.000012 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000006 0.000009 0.000015 0.000023 0.000035 0.000053 0.000077 0.000112 0.000158 0.000222 0.000306 0.000418 0.000565 0.000755 0.000998 0.001306 0.001690 0.002162 0.002734 0.003418 0.004222 0.005153 0.006212 0.007394 0.008686 0.010069 0.011515 0.012987 0.014446 0.015846 0.017137 0.018273 0.019209 0.019904 0.020327 0.020458 0.020285 0.019812 0.019054 0.018037 0.016799 0.015386 0.013848 0.012240 0.010619 0.009034 0.007534 0.006155 0.004927 0.003867 0.002982 0.002270 0.001720 0.001315 0.001032 0.000845 0.000728 0.000657 0.000611 0.000574 0.000535 0.000488 0.000432 0.000369 0.000305 0.000245 0.000194 0.000157 0.000138 0.000137 0.000152 0.000177 0.000206 0.000228 0.000236 0.000221 0.000179 0.000109 0.000013 -0.000100 -0.000222 -0.000337 -0.000432 -0.000492 -0.000504 -0.000456 -0.000338 -0.000145 0.000129 0.000487 0.000930 0.001461 0.002083 0.002799 0.003611 0.004521 0.005529 0.006633 0.007828 0.009108 0.010460 0.011864 0.013298 0.014730 0.016124 0.017439 0.018634 0.019664 0.020492 0.021080 0.021403 0.021441 0.021189 0.020652 0.019848 0.018807 0.017569 0.016179 0.014687 0.013142 0.011593 0.010082 0.008646 0.007312 0.006101 0.005024 0.004084 0.003280 0.002604 0.002045 0.001589 0.001224 0.000934 0.000707 0.000532 0.000397 0.000294 0.000216 0.000158 0.000114 0.000081 0.000057 0.000039 0.000026 0.000017 0.000011 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000008 0.000012 0.000019 0.000030 0.000046 0.000068 0.000099 0.000142 0.000200 0.000278 0.000380 0.000513 0.000686 0.000907 0.001185 0.001531 0.001954 0.002464 0.003070 0.003779 0.004596 0.005519 0.006543 0.007655 0.008836 0.010059 0.011293 0.012500 0.013641 0.014674 0.015559 0.016257 0.016737 0.016976 0.016957 0.016677 0.016143 0.015373 0.014395 0.013244 0.011964 0.010602 0.009206 0.007824 0.006499 0.005269 0.004163 0.003202 0.002396 0.001746 0.001246 0.000880 0.000631 0.000475 0.000389 0.000349 0.000335 0.000330 0.000322 0.000303 0.000272 0.000229 0.000181 0.000134 0.000092 0.000064 0.000053 0.000062 0.000089 0.000133 0.000187 0.000241 0.000285 0.000311 0.000309 0.000274 0.000205 0.000106 -0.000016 -0.000150 -0.000282 -0.000398 -0.000482 -0.000522 -0.000507 -0.000429 -0.000285 -0.000070 0.000215 0.000572 0.001001 0.001506 0.002088 0.002751 0.003499 0.004335 0.005258 0.006270 0.007366 0.008537 0.009772 0.011051 0.012349 0.013632 0.014866 0.016011 0.017026 0.017871 0.018510 0.018915 0.019064 0.018947 0.018564 0.017929 0.017067 0.016012 0.014805 0.013490 0.012114 0.010721 0.009353 0.008045 0.006823 0.005709 0.004714 0.003843 0.003095 0.002464 0.001941 0.001512 0.001167 0.000892 0.000677 0.000509 0.000380 0.000282 0.000207 0.000151 0.000109 0.000077 0.000054 0.000036 0.000024 0.000016 0.000010 0.000006 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000016 0.000025 0.000038 0.000057 0.000085 0.000122 0.000173 0.000241 0.000330 0.000446 0.000595 0.000785 0.001022 0.001316 0.001672 0.002098 0.002600 0.003182 0.003844 0.004586 0.005398 0.006268 0.007179 0.008106 0.009021 0.009894 0.010691 0.011381 0.011933 0.012318 0.012517 0.012514 0.012304 0.011890 0.011284 0.010507 0.009590 0.008565 0.007472 0.006351 0.005243 0.004185 0.003208 0.002339 0.001596 0.000989 0.000519 0.000178 -0.000045 -0.000168 -0.000213 -0.000202 -0.000155 -0.000093 -0.000032 0.000016 0.000044 0.000050 0.000037 0.000009 -0.000026 -0.000059 -0.000083 -0.000090 -0.000077 -0.000041 0.000017 0.000091 0.000175 0.000258 0.000329 0.000377 0.000393 0.000371 0.000310 0.000212 0.000085 -0.000059 -0.000207 -0.000344 -0.000456 -0.000531 -0.000561 -0.000538 -0.000463 -0.000334 -0.000153 0.000078 0.000358 0.000688 0.001072 0.001513 0.002018 0.002593 0.003242 0.003972 0.004784 0.005678 0.006649 0.007685 0.008770 0.009878 0.010979 0.012039 0.013020 0.013883 0.014592 0.015115 0.015425 0.015507 0.015355 0.014975 0.014384 0.013607 0.012677 0.011634 0.010516 0.009365 0.008217 0.007106 0.006058 0.005094 0.004226 0.003462 0.002801 0.002240 0.001772 0.001386 0.001074 0.000823 0.000626 0.000472 0.000353 0.000262 0.000192 0.000140 0.000101 0.000071 0.000049 0.000033 0.000021 0.000013 0.000008 0.000005 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000006 0.000008 0.000013 0.000019 0.000030 0.000046 0.000069 0.000100 0.000142 0.000197 0.000270 0.000364 0.000485 0.000637 0.000826 0.001056 0.001331 0.001656 0.002033 0.002461 0.002939 0.003463 0.004023 0.004607 0.005196 0.005771 0.006309 0.006787 0.007181 0.007469 0.007632 0.007655 0.007530 0.007254 0.006831 0.006272 0.005598 0.004832 0.004004 0.003145 0.002290 0.001469 0.000713 0.000046 -0.000512 -0.000952 -0.001266 -0.001459 -0.001539 -0.001522 -0.001426 -0.001274 -0.001088 -0.000888 -0.000694 -0.000521 -0.000380 -0.000277 -0.000213 -0.000184 -0.000184 -0.000203 -0.000229 -0.000253 -0.000264 -0.000255 -0.000221 -0.000160 -0.000075 0.000029 0.000144 0.000257 0.000356 0.000430 0.000468 0.000463 0.000414 0.000322 0.000196 0.000046 -0.000115 -0.000271 -0.000411 -0.000523 -0.000600 -0.000640 -0.000644 -0.000614 -0.000557 -0.000477 -0.000376 -0.000256 -0.000115 0.000053 0.000257 0.000504 0.000807 0.001177 0.001626 0.002161 0.002788 0.003506 0.004309 0.005180 0.006099 0.007037 0.007960 0.008832 0.009615 0.010274 0.010779 0.011106 0.011241 0.011181 0.010930 0.010506 0.009931 0.009235 0.008449 0.007607 0.006742 0.005885 0.005061 0.004291 0.003588 0.002961 0.002413 0.001943 0.001546 0.001217 0.000948 0.000730 0.000557 0.000421 0.000315 0.000234 0.000173 0.000126 0.000090 0.000063 0.000043 0.000029 0.000018 0.000011 0.000006 0.000003 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000009 0.000014 0.000022 0.000034 0.000051 0.000075 0.000107 0.000149 0.000204 0.000273 0.000362 0.000471 0.000604 0.000763 0.000949 0.001161 0.001397 0.001656 0.001930 0.002214 0.002497 0.002764 0.003002 0.003193 0.003320 0.003370 0.003328 0.003184 0.002934 0.002575 0.002113 0.001556 0.000922 0.000231 -0.000492 -0.001219 -0.001923 -0.002573 -0.003145 -0.003617 -0.003971 -0.004198 -0.004293 -0.004261 -0.004110 -0.003858 -0.003524 -0.003131 -0.002706 -0.002272 -0.001852 -0.001467 -0.001131 -0.000855 -0.000643 -0.000494 -0.000404 -0.000364 -0.000360 -0.000378 -0.000406 -0.000428 -0.000433 -0.000414 -0.000366 -0.000286 -0.000178 -0.000048 0.000095 0.000236 0.000364 0.000465 0.000527 0.000543 0.000510 0.000430 0.000309 0.000159 -0.000009 -0.000180 -0.000342 -0.000487 -0.000609 -0.000709 -0.000790 -0.000860 -0.000928 -0.001002 -0.001090 -0.001193 -0.001312 -0.001441 -0.001571 -0.001687 -0.001775 -0.001814 -0.001784 -0.001666 -0.001443 -0.001104 -0.000642 -0.000061 0.000626 0.001401 0.002235 0.003094 0.003942 0.004739 0.005450 0.006044 0.006497 0.006795 0.006930 0.006907 0.006738 0.006439 0.006035 0.005551 0.005015 0.004453 0.003889 0.003344 0.002833 0.002367 0.001951 0.001588 0.001276 0.001014 0.000795 0.000617 0.000473 0.000359 0.000270 0.000202 0.000149 0.000109 0.000078 0.000055 0.000037 0.000024 0.000015 0.000008 0.000004 0.000002 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000006 0.000009 0.000014 0.000022 0.000034 0.000050 0.000071 0.000099 0.000134 0.000178 0.000231 0.000295 0.000370 0.000454 0.000544 0.000637 0.000727 0.000808 0.000871 0.000907 0.000902 0.000844 0.000721 0.000519 0.000230 -0.000154 -0.000633 -0.001206 -0.001864 -0.002594 -0.003378 -0.004192 -0.005010 -0.005802 -0.006539 -0.007189 -0.007726 -0.008128 -0.008377 -0.008463 -0.008383 -0.008143 -0.007756 -0.007240 -0.006621 -0.005926 -0.005186 -0.004433 -0.003697 -0.003004 -0.002377 -0.001832 -0.001379 -0.001024 -0.000764 -0.000591 -0.000494 -0.000458 -0.000466 -0.000498 -0.000537 -0.000567 -0.000577 -0.000557 -0.000501 -0.000409 -0.000284 -0.000133 0.000032 0.000199 0.000353 0.000480 0.000567 0.000606 0.000592 0.000527 0.000418 0.000273 0.000105 -0.000072 -0.000249 -0.000416 -0.000572 -0.000718 -0.000863 -0.001018 -0.001196 -0.001409 -0.001669 -0.001983 -0.002352 -0.002772 -0.003234 -0.003721 -0.004211 -0.004678 -0.005093 -0.005425 -0.005644 -0.005725 -0.005648 -0.005404 -0.004992 -0.004423 -0.003717 -0.002903 -0.002019 -0.001103 -0.000197 0.000660 0.001434 0.002099 0.002635 0.003033 0.003291 0.003415 0.003418 0.003317 0.003133 0.002889 0.002607 0.002306 0.002003 0.001712 0.001440 0.001194 0.000975 0.000786 0.000625 0.000490 0.000379 0.000290 0.000220 0.000165 0.000123 0.000090 0.000065 0.000046 0.000031 0.000020 0.000012 0.000006 0.000003 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000006 0.000010 0.000016 0.000024 0.000035 0.000048 0.000063 0.000081 0.000100 0.000118 0.000134 0.000142 0.000137 0.000112 0.000057 -0.000037 -0.000182 -0.000391 -0.000675 -0.001049 -0.001521 -0.002099 -0.002786 -0.003579 -0.004468 -0.005438 -0.006466 -0.007527 -0.008587 -0.009612 -0.010564 -0.011407 -0.012106 -0.012632 -0.012959 -0.013074 -0.012969 -0.012647 -0.012121 -0.011413 -0.010551 -0.009570 -0.008509 -0.007408 -0.006305 -0.005239 -0.004242 -0.003341 -0.002555 -0.001898 -0.001373 -0.000979 -0.000706 -0.000539 -0.000462 -0.000452 -0.000488 -0.000548 -0.000611 -0.000661 -0.000684 -0.000671 -0.000616 -0.000519 -0.000385 -0.000221 -0.000038 0.000149 0.000325 0.000475 0.000586 0.000647 0.000655 0.000608 0.000514 0.000381 0.000221 0.000046 -0.000132 -0.000308 -0.000480 -0.000653 -0.000837 -0.001048 -0.001302 -0.001619 -0.002015 -0.002499 -0.003080 -0.003756 -0.004516 -0.005346 -0.006218 -0.007101 -0.007956 -0.008741 -0.009414 -0.009935 -0.010272 -0.010398 -0.010302 -0.009981 -0.009447 -0.008724 -0.007844 -0.006849 -0.005784 -0.004695 -0.003625 -0.002614 -0.001693 -0.000885 -0.000206 0.000337 0.000746 0.001029 0.001201 0.001279 0.001283 0.001231 0.001141 0.001029 0.000905 0.000780 0.000658 0.000545 0.000444 0.000355 0.000279 0.000217 0.000167 0.000127 0.000095 0.000071 0.000051 0.000036 0.000024 0.000015 0.000009 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 -0.000001 -0.000005 -0.000013 -0.000027 -0.000053 -0.000094 -0.000157 -0.000253 -0.000390 -0.000581 -0.000838 -0.001177 -0.001611 -0.002154 -0.002816 -0.003604 -0.004522 -0.005562 -0.006715 -0.007958 -0.009264 -0.010599 -0.011923 -0.013190 -0.014355 -0.015373 -0.016202 -0.016804 -0.017151 -0.017226 -0.017021 -0.016542 -0.015807 -0.014843 -0.013689 -0.012389 -0.010991 -0.009548 -0.008107 -0.006715 -0.005412 -0.004231 -0.003196 -0.002324 -0.001620 -0.001082 -0.000700 -0.000457 -0.000333 -0.000303 -0.000343 -0.000426 -0.000527 -0.000627 -0.000705 -0.000749 -0.000750 -0.000704 -0.000610 -0.000474 -0.000303 -0.000110 0.000091 0.000284 0.000453 0.000583 0.000666 0.000694 0.000667 0.000591 0.000474 0.000329 0.000167 -0.000000 -0.000168 -0.000334 -0.000506 -0.000697 -0.000924 -0.001210 -0.001579 -0.002051 -0.002646 -0.003375 -0.004241 -0.005238 -0.006351 -0.007553 -0.008805 -0.010064 -0.011277 -0.012391 -0.013351 -0.014111 -0.014630 -0.014880 -0.014848 -0.014533 -0.013952 -0.013132 -0.012115 -0.010947 -0.009680 -0.008367 -0.007058 -0.005796 -0.004618 -0.003554 -0.002623 -0.001833 -0.001187 -0.000678 -0.000293 -0.000015 0.000174 0.000290 0.000352 0.000374 0.000366 0.000340 0.000303 0.000261 0.000218 0.000178 0.000143 0.000113 0.000088 0.000068 0.000051 0.000038 0.000027 0.000018 0.000011 0.000006 0.000002 -0.000000 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000023 -0.000032 -0.000046 -0.000067 -0.000099 -0.000144 -0.000209 -0.000302 -0.000431 -0.000607 -0.000844 -0.001156 -0.001558 -0.002067 -0.002698 -0.003462 -0.004371 -0.005427 -0.006626 -0.007956 -0.009397 -0.010917 -0.012477 -0.014032 -0.015529 -0.016914 -0.018133 -0.019135 -0.019873 -0.020313 -0.020430 -0.020212 -0.019665 -0.018806 -0.017669 -0.016297 -0.014744 -0.013067 -0.011330 -0.009590 -0.007904 -0.006321 -0.004882 -0.003615 -0.002541 -0.001669 -0.000997 -0.000514 -0.000201 -0.000036 0.000009 -0.000038 -0.000148 -0.000292 -0.000447 -0.000589 -0.000702 -0.000773 -0.000793 -0.000761 -0.000676 -0.000544 -0.000374 -0.000178 0.000030 0.000233 0.000415 0.000562 0.000661 0.000707 0.000699 0.000642 0.000544 0.000419 0.000278 0.000133 -0.000009 -0.000148 -0.000290 -0.000449 -0.000647 -0.000910 -0.001266 -0.001744 -0.002370 -0.003162 -0.004132 -0.005278 -0.006588 -0.008036 -0.009584 -0.011182 -0.012770 -0.014284 -0.015659 -0.016832 -0.017749 -0.018366 -0.018656 -0.018607 -0.018224 -0.017529 -0.016560 -0.015362 -0.013993 -0.012512 -0.010977 -0.009444 -0.007962 -0.006573 -0.005308 -0.004188 -0.003222 -0.002411 -0.001749 -0.001223 -0.000815 -0.000509 -0.000286 -0.000131 -0.000028 0.000036 0.000070 0.000085 0.000086 0.000081 0.000071 0.000061 0.000051 0.000042 0.000033 0.000025 0.000018 0.000013 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000011 -0.000016 -0.000022 -0.000031 -0.000044 -0.000061 -0.000087 -0.000123 -0.000175 -0.000247 -0.000346 -0.000483 -0.000667 -0.000912 -0.001232 -0.001645 -0.002167 -0.002814 -0.003603 -0.004544 -0.005645 -0.006905 -0.008315 -0.009856 -0.011498 -0.013201 -0.014916 -0.016587 -0.018155 -0.019557 -0.020733 -0.021629 -0.022200 -0.022412 -0.022249 -0.021708 -0.020807 -0.019579 -0.018070 -0.016341 -0.014458 -0.012491 -0.010512 -0.008586 -0.006772 -0.005116 -0.003657 -0.002418 -0.001410 -0.000633 -0.000075 0.000283 0.000468 0.000511 0.000443 0.000296 0.000101 -0.000114 -0.000326 -0.000513 -0.000662 -0.000760 -0.000802 -0.000786 -0.000714 -0.000592 -0.000429 -0.000236 -0.000028 0.000178 0.000367 0.000523 0.000634 0.000694 0.000701 0.000661 0.000582 0.000479 0.000364 0.000250 0.000147 0.000056 -0.000028 -0.000120 -0.000241 -0.000422 -0.000697 -0.001102 -0.001669 -0.002428 -0.003397 -0.004585 -0.005984 -0.007574 -0.009318 -0.011164 -0.013049 -0.014899 -0.016641 -0.018197 -0.019501 -0.020493 -0.021130 -0.021387 -0.021258 -0.020756 -0.019911 -0.018770 -0.017388 -0.015829 -0.014161 -0.012447 -0.010747 -0.009114 -0.007590 -0.006205 -0.004978 -0.003919 -0.003025 -0.002287 -0.001692 -0.001222 -0.000859 -0.000586 -0.000385 -0.000242 -0.000143 -0.000077 -0.000036 -0.000010 0.000005 0.000013 0.000016 0.000017 0.000016 0.000013 0.000010 0.000007 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000002 -0.000005 -0.000009 -0.000015 -0.000022 -0.000031 -0.000044 -0.000062 -0.000086 -0.000121 -0.000170 -0.000238 -0.000331 -0.000459 -0.000630 -0.000858 -0.001156 -0.001542 -0.002031 -0.002642 -0.003391 -0.004293 -0.005359 -0.006591 -0.007985 -0.009525 -0.011187 -0.012933 -0.014716 -0.016477 -0.018156 -0.019685 -0.020997 -0.022031 -0.022733 -0.023060 -0.022987 -0.022504 -0.021623 -0.020373 -0.018801 -0.016971 -0.014954 -0.012830 -0.010679 -0.008576 -0.006589 -0.004776 -0.003178 -0.001825 -0.000731 0.000104 0.000691 0.001053 0.001221 0.001228 0.001111 0.000906 0.000645 0.000359 0.000073 -0.000192 -0.000420 -0.000598 -0.000719 -0.000780 -0.000780 -0.000723 -0.000615 -0.000464 -0.000281 -0.000080 0.000123 0.000311 0.000469 0.000586 0.000654 0.000672 0.000644 0.000581 0.000497 0.000408 0.000329 0.000272 0.000243 0.000239 0.000247 0.000243 0.000198 0.000071 -0.000181 -0.000598 -0.001220 -0.002077 -0.003188 -0.004555 -0.006165 -0.007987 -0.009970 -0.012052 -0.014154 -0.016194 -0.018085 -0.019745 -0.021103 -0.022100 -0.022695 -0.022870 -0.022625 -0.021985 -0.020988 -0.019690 -0.018157 -0.016458 -0.014665 -0.012847 -0.011064 -0.009369 -0.007800 -0.006385 -0.005140 -0.004068 -0.003167 -0.002423 -0.001821 -0.001344 -0.000974 -0.000692 -0.000482 -0.000329 -0.000220 -0.000143 -0.000090 -0.000054 -0.000030 -0.000015 -0.000005 0.000000 0.000002 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000012 -0.000018 -0.000027 -0.000039 -0.000055 -0.000076 -0.000107 -0.000149 -0.000207 -0.000287 -0.000397 -0.000544 -0.000741 -0.000999 -0.001335 -0.001764 -0.002304 -0.002972 -0.003784 -0.004753 -0.005886 -0.007184 -0.008636 -0.010224 -0.011915 -0.013666 -0.015423 -0.017122 -0.018698 -0.020079 -0.021200 -0.021998 -0.022424 -0.022443 -0.022038 -0.021210 -0.019986 -0.018407 -0.016537 -0.014452 -0.012236 -0.009977 -0.007759 -0.005662 -0.003749 -0.002072 -0.000664 0.000458 0.001292 0.001852 0.002163 0.002261 0.002184 0.001976 0.001677 0.001323 0.000947 0.000575 0.000229 -0.000077 -0.000331 -0.000527 -0.000662 -0.000735 -0.000748 -0.000706 -0.000613 -0.000478 -0.000310 -0.000122 0.000070 0.000251 0.000406 0.000522 0.000591 0.000612 0.000590 0.000535 0.000464 0.000395 0.000348 0.000338 0.000375 0.000463 0.000590 0.000737 0.000870 0.000948 0.000922 0.000740 0.000353 -0.000281 -0.001194 -0.002402 -0.003902 -0.005672 -0.007670 -0.009832 -0.012084 -0.014335 -0.016492 -0.018463 -0.020161 -0.021514 -0.022466 -0.022983 -0.023054 -0.022690 -0.021925 -0.020809 -0.019404 -0.017782 -0.016019 -0.014188 -0.012357 -0.010585 -0.008919 -0.007395 -0.006034 -0.004846 -0.003832 -0.002983 -0.002287 -0.001726 -0.001283 -0.000939 -0.000678 -0.000482 -0.000338 -0.000233 -0.000158 -0.000105 -0.000068 -0.000042 -0.000025 -0.000014 -0.000008 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000008 -0.000014 -0.000021 -0.000031 -0.000045 -0.000063 -0.000088 -0.000122 -0.000169 -0.000234 -0.000322 -0.000442 -0.000602 -0.000814 -0.001090 -0.001447 -0.001898 -0.002462 -0.003155 -0.003989 -0.004977 -0.006123 -0.007422 -0.008860 -0.010414 -0.012045 -0.013704 -0.015335 -0.016870 -0.018241 -0.019377 -0.020214 -0.020696 -0.020780 -0.020441 -0.019673 -0.018494 -0.016941 -0.015073 -0.012967 -0.010709 -0.008394 -0.006115 -0.003959 -0.002000 -0.000297 0.001111 0.002203 0.002977 0.003449 0.003648 0.003614 0.003395 0.003041 0.002598 0.002111 0.001614 0.001138 0.000700 0.000316 -0.000007 -0.000267 -0.000462 -0.000597 -0.000672 -0.000693 -0.000663 -0.000588 -0.000471 -0.000323 -0.000154 0.000022 0.000191 0.000336 0.000446 0.000510 0.000528 0.000503 0.000447 0.000377 0.000317 0.000289 0.000315 0.000413 0.000590 0.000843 0.001155 0.001495 0.001819 0.002074 0.002199 0.002134 0.001824 0.001221 0.000296 -0.000964 -0.002551 -0.004431 -0.006551 -0.008836 -0.011198 -0.013538 -0.015755 -0.017750 -0.019439 -0.020749 -0.021632 -0.022062 -0.022038 -0.021581 -0.020735 -0.019556 -0.018115 -0.016487 -0.014748 -0.012970 -0.011217 -0.009543 -0.007989 -0.006584 -0.005343 -0.004270 -0.003363 -0.002610 -0.001997 -0.001506 -0.001121 -0.000824 -0.000598 -0.000428 -0.000303 -0.000212 -0.000145 -0.000098 -0.000065 -0.000042 -0.000026 -0.000017 -0.000011 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000015 -0.000024 -0.000035 -0.000049 -0.000069 -0.000096 -0.000133 -0.000183 -0.000251 -0.000343 -0.000467 -0.000633 -0.000851 -0.001133 -0.001494 -0.001948 -0.002511 -0.003197 -0.004017 -0.004979 -0.006085 -0.007325 -0.008682 -0.010126 -0.011615 -0.013099 -0.014514 -0.015796 -0.016875 -0.017684 -0.018164 -0.018268 -0.017962 -0.017236 -0.016097 -0.014577 -0.012731 -0.010630 -0.008363 -0.006028 -0.003725 -0.001547 0.000420 0.002110 0.003475 0.004491 0.005155 0.005484 0.005512 0.005286 0.004862 0.004299 0.003654 0.002981 0.002322 0.001708 0.001161 0.000693 0.000305 -0.000004 -0.000240 -0.000413 -0.000529 -0.000595 -0.000617 -0.000597 -0.000539 -0.000445 -0.000321 -0.000175 -0.000018 0.000134 0.000266 0.000365 0.000420 0.000428 0.000391 0.000322 0.000240 0.000170 0.000141 0.000184 0.000322 0.000572 0.000940 0.001414 0.001967 0.002556 0.003125 0.003607 0.003931 0.004028 0.003834 0.003302 0.002401 0.001125 -0.000510 -0.002460 -0.004659 -0.007021 -0.009447 -0.011830 -0.014063 -0.016048 -0.017700 -0.018954 -0.019769 -0.020128 -0.020041 -0.019539 -0.018671 -0.017503 -0.016105 -0.014554 -0.012923 -0.011279 -0.009681 -0.008175 -0.006794 -0.005560 -0.004483 -0.003561 -0.002789 -0.002155 -0.001643 -0.001237 -0.000920 -0.000676 -0.000492 -0.000353 -0.000251 -0.000176 -0.000121 -0.000083 -0.000055 -0.000037 -0.000025 -0.000017 -0.000012 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000016 -0.000025 -0.000037 -0.000052 -0.000073 -0.000101 -0.000138 -0.000189 -0.000258 -0.000351 -0.000475 -0.000640 -0.000855 -0.001131 -0.001482 -0.001921 -0.002460 -0.003112 -0.003884 -0.004782 -0.005801 -0.006930 -0.008147 -0.009418 -0.010698 -0.011934 -0.013064 -0.014021 -0.014741 -0.015163 -0.015236 -0.014923 -0.014205 -0.013085 -0.011588 -0.009762 -0.007674 -0.005412 -0.003073 -0.000763 0.001416 0.003372 0.005028 0.006328 0.007242 0.007763 0.007910 0.007720 0.007249 0.006561 0.005729 0.004822 0.003904 0.003028 0.002234 0.001547 0.000978 0.000525 0.000179 -0.000075 -0.000256 -0.000379 -0.000458 -0.000503 -0.000519 -0.000508 -0.000469 -0.000401 -0.000305 -0.000185 -0.000052 0.000083 0.000201 0.000289 0.000333 0.000326 0.000270 0.000176 0.000064 -0.000037 -0.000092 -0.000064 0.000082 0.000373 0.000824 0.001434 0.002183 0.003032 0.003923 0.004785 0.005537 0.006098 0.006387 0.006338 0.005900 0.005047 0.003778 0.002120 0.000129 -0.002119 -0.004526 -0.006985 -0.009381 -0.011606 -0.013564 -0.015173 -0.016376 -0.017142 -0.017464 -0.017360 -0.016869 -0.016047 -0.014959 -0.013677 -0.012275 -0.010819 -0.009371 -0.007981 -0.006688 -0.005517 -0.004482 -0.003589 -0.002833 -0.002206 -0.001696 -0.001288 -0.000967 -0.000718 -0.000528 -0.000384 -0.000276 -0.000196 -0.000138 -0.000096 -0.000066 -0.000045 -0.000031 -0.000022 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000017 -0.000025 -0.000037 -0.000053 -0.000074 -0.000102 -0.000140 -0.000190 -0.000258 -0.000348 -0.000468 -0.000626 -0.000830 -0.001092 -0.001421 -0.001828 -0.002325 -0.002919 -0.003616 -0.004416 -0.005312 -0.006289 -0.007319 -0.008367 -0.009387 -0.010323 -0.011115 -0.011700 -0.012019 -0.012018 -0.011659 -0.010917 -0.009790 -0.008295 -0.006476 -0.004394 -0.002135 0.000205 0.002518 0.004698 0.006641 0.008263 0.009497 0.010305 0.010675 0.010623 0.010190 0.009439 0.008444 0.007291 0.006064 0.004842 0.003693 0.002668 0.001800 0.001102 0.000572 0.000193 -0.000059 -0.000215 -0.000304 -0.000350 -0.000375 -0.000389 -0.000397 -0.000396 -0.000380 -0.000343 -0.000279 -0.000189 -0.000079 0.000039 0.000146 0.000226 0.000261 0.000240 0.000161 0.000032 -0.000126 -0.000282 -0.000396 -0.000421 -0.000312 -0.000028 0.000458 0.001157 0.002060 0.003135 0.004326 0.005560 0.006751 0.007802 0.008620 0.009116 0.009220 0.008884 0.008084 0.006830 0.005160 0.003139 0.000859 -0.001575 -0.004048 -0.006442 -0.008650 -0.010577 -0.012151 -0.013322 -0.014069 -0.014393 -0.014321 -0.013896 -0.013176 -0.012226 -0.011115 -0.009911 -0.008674 -0.007459 -0.006305 -0.005244 -0.004294 -0.003464 -0.002755 -0.002162 -0.001675 -0.001282 -0.000970 -0.000726 -0.000539 -0.000395 -0.000287 -0.000207 -0.000147 -0.000104 -0.000073 -0.000051 -0.000036 -0.000025 -0.000018 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000016 -0.000025 -0.000037 -0.000052 -0.000073 -0.000101 -0.000137 -0.000185 -0.000250 -0.000335 -0.000447 -0.000594 -0.000782 -0.001021 -0.001318 -0.001683 -0.002123 -0.002642 -0.003243 -0.003921 -0.004667 -0.005460 -0.006272 -0.007064 -0.007790 -0.008394 -0.008819 -0.009008 -0.008908 -0.008477 -0.007688 -0.006532 -0.005023 -0.003196 -0.001110 0.001156 0.003505 0.005830 0.008019 0.009964 0.011568 0.012756 0.013477 0.013711 0.013471 0.012797 0.011756 0.010432 0.008924 0.007333 0.005756 0.004279 0.002967 0.001868 0.001003 0.000372 -0.000047 -0.000285 -0.000388 -0.000400 -0.000362 -0.000309 -0.000266 -0.000244 -0.000244 -0.000259 -0.000275 -0.000276 -0.000250 -0.000193 -0.000105 -0.000000 0.000104 0.000184 0.000219 0.000189 0.000088 -0.000082 -0.000300 -0.000535 -0.000741 -0.000862 -0.000843 -0.000627 -0.000171 0.000551 0.001543 0.002783 0.004223 0.005791 0.007396 0.008933 0.010290 0.011364 0.012061 0.012307 0.012059 0.011302 0.010054 0.008368 0.006320 0.004012 0.001558 -0.000921 -0.003308 -0.005496 -0.007399 -0.008951 -0.010111 -0.010868 -0.011230 -0.011229 -0.010910 -0.010332 -0.009557 -0.008649 -0.007669 -0.006670 -0.005697 -0.004783 -0.003950 -0.003213 -0.002576 -0.002036 -0.001590 -0.001226 -0.000935 -0.000706 -0.000528 -0.000391 -0.000287 -0.000209 -0.000151 -0.000108 -0.000077 -0.000055 -0.000039 -0.000028 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000015 -0.000024 -0.000035 -0.000050 -0.000070 -0.000096 -0.000131 -0.000176 -0.000235 -0.000314 -0.000416 -0.000548 -0.000716 -0.000926 -0.001186 -0.001499 -0.001871 -0.002304 -0.002795 -0.003337 -0.003916 -0.004509 -0.005085 -0.005604 -0.006021 -0.006282 -0.006334 -0.006126 -0.005615 -0.004771 -0.003580 -0.002050 -0.000211 0.001885 0.004163 0.006530 0.008878 0.011092 0.013059 0.014674 0.015848 0.016520 0.016658 0.016266 0.015380 0.014067 0.012420 0.010549 0.008570 0.006602 0.004749 0.003100 0.001718 0.000638 -0.000131 -0.000609 -0.000837 -0.000868 -0.000765 -0.000590 -0.000397 -0.000228 -0.000110 -0.000055 -0.000056 -0.000099 -0.000158 -0.000209 -0.000229 -0.000206 -0.000139 -0.000038 0.000074 0.000169 0.000218 0.000192 0.000077 -0.000132 -0.000419 -0.000753 -0.001083 -0.001347 -0.001473 -0.001393 -0.001045 -0.000384 0.000611 0.001933 0.003545 0.005378 0.007341 0.009323 0.011199 0.012848 0.014155 0.015022 0.015381 0.015192 0.014452 0.013192 0.011477 0.009395 0.007058 0.004588 0.002106 -0.000271 -0.002442 -0.004325 -0.005866 -0.007032 -0.007819 -0.008242 -0.008334 -0.008144 -0.007726 -0.007140 -0.006443 -0.005688 -0.004922 -0.004180 -0.003489 -0.002865 -0.002317 -0.001848 -0.001454 -0.001131 -0.000869 -0.000662 -0.000499 -0.000373 -0.000276 -0.000203 -0.000148 -0.000108 -0.000078 -0.000056 -0.000040 -0.000029 -0.000020 -0.000014 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000014 -0.000022 -0.000033 -0.000047 -0.000065 -0.000090 -0.000121 -0.000163 -0.000216 -0.000286 -0.000377 -0.000492 -0.000637 -0.000815 -0.001032 -0.001290 -0.001590 -0.001930 -0.002305 -0.002704 -0.003110 -0.003498 -0.003835 -0.004081 -0.004192 -0.004118 -0.003811 -0.003229 -0.002339 -0.001123 0.000418 0.002261 0.004360 0.006646 0.009029 0.011404 0.013656 0.015666 0.017320 0.018520 0.019191 0.019287 0.018800 0.017757 0.016220 0.014286 0.012071 0.009709 0.007335 0.005077 0.003047 0.001333 -0.000012 -0.000965 -0.001538 -0.001772 -0.001729 -0.001487 -0.001129 -0.000732 -0.000364 -0.000072 0.000116 0.000193 0.000173 0.000084 -0.000038 -0.000153 -0.000229 -0.000245 -0.000193 -0.000086 0.000051 0.000183 0.000268 0.000268 0.000155 -0.000084 -0.000442 -0.000887 -0.001369 -0.001816 -0.002147 -0.002274 -0.002117 -0.001610 -0.000711 0.000591 0.002272 0.004276 0.006512 0.008867 0.011208 0.013396 0.015298 0.016792 0.017784 0.018209 0.018038 0.017282 0.015985 0.014223 0.012100 0.009733 0.007249 0.004770 0.002410 0.000262 -0.001601 -0.003132 -0.004309 -0.005132 -0.005621 -0.005811 -0.005751 -0.005491 -0.005086 -0.004588 -0.004042 -0.003487 -0.002949 -0.002451 -0.002004 -0.001614 -0.001282 -0.001006 -0.000781 -0.000599 -0.000456 -0.000344 -0.000257 -0.000191 -0.000141 -0.000103 -0.000076 -0.000055 -0.000040 -0.000028 -0.000019 -0.000013 -0.000008 -0.000005 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000013 -0.000020 -0.000029 -0.000042 -0.000059 -0.000081 -0.000110 -0.000146 -0.000194 -0.000254 -0.000331 -0.000429 -0.000549 -0.000695 -0.000868 -0.001069 -0.001295 -0.001543 -0.001802 -0.002060 -0.002297 -0.002486 -0.002594 -0.002581 -0.002405 -0.002022 -0.001391 -0.000477 0.000742 0.002270 0.004092 0.006170 0.008444 0.010829 0.013223 0.015513 0.017576 0.019292 0.020554 0.021273 0.021389 0.020875 0.019748 0.018059 0.015900 0.013393 0.010679 0.007912 0.005243 0.002807 0.000720 -0.000940 -0.002129 -0.002844 -0.003118 -0.003018 -0.002631 -0.002060 -0.001406 -0.000766 -0.000214 0.000195 0.000437 0.000512 0.000446 0.000283 0.000074 -0.000126 -0.000270 -0.000327 -0.000286 -0.000158 0.000027 0.000221 0.000373 0.000428 0.000344 0.000094 -0.000323 -0.000884 -0.001536 -0.002202 -0.002789 -0.003192 -0.003310 -0.003054 -0.002360 -0.001193 0.000441 0.002499 0.004899 0.007529 0.010250 0.012911 0.015360 0.017456 0.019078 0.020134 0.020571 0.020372 0.019563 0.018204 0.016384 0.014216 0.011825 0.009338 0.006877 0.004547 0.002435 0.000604 -0.000908 -0.002085 -0.002934 -0.003478 -0.003755 -0.003808 -0.003688 -0.003443 -0.003117 -0.002749 -0.002369 -0.002001 -0.001659 -0.001354 -0.001088 -0.000863 -0.000677 -0.000525 -0.000403 -0.000307 -0.000232 -0.000174 -0.000130 -0.000096 -0.000071 -0.000052 -0.000037 -0.000026 -0.000018 -0.000012 -0.000007 -0.000004 -0.000002 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000011 -0.000017 -0.000026 -0.000037 -0.000052 -0.000072 -0.000097 -0.000128 -0.000168 -0.000219 -0.000283 -0.000362 -0.000457 -0.000570 -0.000701 -0.000846 -0.001002 -0.001161 -0.001312 -0.001438 -0.001518 -0.001524 -0.001423 -0.001178 -0.000749 -0.000097 0.000811 0.002000 0.003482 0.005247 0.007269 0.009495 0.011850 0.014238 0.016549 0.018660 0.020448 0.021796 0.022603 0.022794 0.022325 0.021194 0.019439 0.017142 0.014418 0.011416 0.008299 0.005237 0.002393 -0.000091 -0.002107 -0.003584 -0.004495 -0.004861 -0.004741 -0.004227 -0.003434 -0.002490 -0.001517 -0.000624 0.000102 0.000609 0.000875 0.000913 0.000764 0.000489 0.000162 -0.000146 -0.000372 -0.000475 -0.000438 -0.000272 -0.000015 0.000277 0.000532 0.000681 0.000662 0.000432 -0.000024 -0.000692 -0.001520 -0.002428 -0.003312 -0.004051 -0.004523 -0.004613 -0.004232 -0.003320 -0.001860 0.000124 0.002561 0.005345 0.008337 0.011377 0.014299 0.016942 0.019160 0.020837 0.021892 0.022284 0.022013 0.021121 0.019682 0.017800 0.015596 0.013196 0.010728 0.008308 0.006033 0.003982 0.002207 0.000738 -0.000417 -0.001270 -0.001847 -0.002186 -0.002328 -0.002319 -0.002201 -0.002012 -0.001785 -0.001543 -0.001305 -0.001083 -0.000884 -0.000711 -0.000565 -0.000443 -0.000345 -0.000265 -0.000203 -0.000154 -0.000115 -0.000086 -0.000064 -0.000047 -0.000034 -0.000023 -0.000016 -0.000010 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000032 -0.000045 -0.000062 -0.000082 -0.000109 -0.000142 -0.000183 -0.000233 -0.000294 -0.000366 -0.000449 -0.000539 -0.000633 -0.000724 -0.000803 -0.000856 -0.000864 -0.000806 -0.000653 -0.000373 0.000070 0.000709 0.001579 0.002705 0.004103 0.005772 0.007693 0.009826 0.012107 0.014448 0.016746 0.018883 0.020732 0.022173 0.023092 0.023401 0.023038 0.021981 0.020251 0.017910 0.015066 0.011862 0.008466 0.005062 0.001834 -0.001050 -0.003447 -0.005257 -0.006424 -0.006943 -0.006858 -0.006259 -0.005266 -0.004023 -0.002680 -0.001381 -0.000247 0.000630 0.001198 0.001445 0.001399 0.001120 0.000691 0.000208 -0.000236 -0.000562 -0.000716 -0.000675 -0.000452 -0.000092 0.000334 0.000738 0.001028 0.001120 0.000951 0.000489 -0.000262 -0.001259 -0.002418 -0.003627 -0.004749 -0.005640 -0.006162 -0.006195 -0.005655 -0.004495 -0.002720 -0.000382 0.002423 0.005559 0.008864 0.012159 0.015267 0.018022 0.020282 0.021940 0.022929 0.023224 0.022845 0.021851 0.020331 0.018397 0.016177 0.013797 0.011381 0.009036 0.006852 0.004895 0.003208 0.001813 0.000709 -0.000120 -0.000701 -0.001071 -0.001270 -0.001339 -0.001313 -0.001225 -0.001101 -0.000960 -0.000817 -0.000681 -0.000559 -0.000451 -0.000360 -0.000284 -0.000221 -0.000171 -0.000131 -0.000099 -0.000075 -0.000055 -0.000040 -0.000029 -0.000020 -0.000013 -0.000008 -0.000004 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000013 -0.000019 -0.000027 -0.000038 -0.000051 -0.000068 -0.000089 -0.000116 -0.000147 -0.000185 -0.000230 -0.000280 -0.000334 -0.000388 -0.000436 -0.000471 -0.000480 -0.000449 -0.000358 -0.000184 0.000100 0.000524 0.001122 0.001923 0.002954 0.004233 0.005767 0.007545 0.009538 0.011693 0.013937 0.016176 0.018297 0.020179 0.021697 0.022733 0.023183 0.022971 0.022054 0.020430 0.018143 0.015282 0.011978 0.008396 0.004726 0.001166 -0.002091 -0.004874 -0.007048 -0.008522 -0.009261 -0.009284 -0.008665 -0.007521 -0.006004 -0.004286 -0.002541 -0.000929 0.000416 0.001402 0.001981 0.002154 0.001966 0.001501 0.000869 0.000189 -0.000422 -0.000866 -0.001075 -0.001023 -0.000722 -0.000227 0.000375 0.000975 0.001459 0.001716 0.001661 0.001239 0.000441 -0.000700 -0.002101 -0.003644 -0.005177 -0.006537 -0.007560 -0.008097 -0.008033 -0.007295 -0.005860 -0.003758 -0.001071 0.002073 0.005513 0.009065 0.012537 0.015746 0.018527 0.020748 0.022315 0.023181 0.023341 0.022834 0.021734 0.020145 0.018185 0.015982 0.013662 0.011340 0.009113 0.007060 0.005236 0.003673 0.002384 0.001362 0.000588 0.000032 -0.000341 -0.000567 -0.000681 -0.000714 -0.000693 -0.000639 -0.000567 -0.000489 -0.000413 -0.000341 -0.000278 -0.000223 -0.000177 -0.000138 -0.000107 -0.000082 -0.000062 -0.000046 -0.000033 -0.000024 -0.000016 -0.000010 -0.000005 -0.000002 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000022 -0.000031 -0.000042 -0.000055 -0.000071 -0.000091 -0.000114 -0.000140 -0.000170 -0.000201 -0.000230 -0.000253 -0.000262 -0.000249 -0.000200 -0.000101 0.000069 0.000332 0.000716 0.001247 0.001955 0.002866 0.004000 0.005367 0.006965 0.008775 0.010757 0.012851 0.014976 0.017031 0.018902 0.020465 0.021599 0.022193 0.022154 0.021422 0.019973 0.017825 0.015047 0.011751 0.008091 0.004251 0.000437 -0.003142 -0.006290 -0.008837 -0.010658 -0.011679 -0.011888 -0.011332 -0.010114 -0.008384 -0.006323 -0.004130 -0.002001 -0.000111 0.001399 0.002436 0.002963 0.002994 0.002600 0.001890 0.001000 0.000080 -0.000730 -0.001311 -0.001583 -0.001511 -0.001112 -0.000449 0.000373 0.001222 0.001957 0.002440 0.002559 0.002236 0.001440 0.000195 -0.001422 -0.003288 -0.005240 -0.007097 -0.008668 -0.009778 -0.010279 -0.010067 -0.009091 -0.007356 -0.004924 -0.001910 0.001530 0.005210 0.008931 0.012492 0.015711 0.018432 0.020538 0.021955 0.022656 0.022659 0.022020 0.020830 0.019199 0.017251 0.015110 0.012896 0.010715 0.008651 0.006770 0.005116 0.003710 0.002556 0.001643 0.000948 0.000441 0.000091 -0.000136 -0.000269 -0.000335 -0.000354 -0.000343 -0.000315 -0.000278 -0.000239 -0.000201 -0.000165 -0.000133 -0.000106 -0.000083 -0.000064 -0.000049 -0.000036 -0.000026 -0.000018 -0.000012 -0.000007 -0.000003 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000033 -0.000043 -0.000055 -0.000068 -0.000084 -0.000100 -0.000117 -0.000131 -0.000139 -0.000136 -0.000113 -0.000062 0.000031 0.000182 0.000410 0.000738 0.001189 0.001790 0.002565 0.003535 0.004714 0.006106 0.007701 0.009471 0.011369 0.013329 0.015264 0.017070 0.018632 0.019829 0.020547 0.020682 0.020158 0.018928 0.016989 0.014382 0.011197 0.007567 0.003665 -0.000306 -0.004131 -0.007594 -0.010499 -0.012684 -0.014038 -0.014509 -0.014109 -0.012915 -0.011062 -0.008729 -0.006130 -0.003486 -0.001013 0.001101 0.002711 0.003730 0.004129 0.003947 0.003277 0.002258 0.001057 -0.000148 -0.001189 -0.001926 -0.002265 -0.002167 -0.001648 -0.000786 0.000299 0.001449 0.002495 0.003269 0.003629 0.003469 0.002738 0.001444 -0.000344 -0.002502 -0.004859 -0.007216 -0.009359 -0.011086 -0.012217 -0.012616 -0.012200 -0.010947 -0.008896 -0.006144 -0.002839 0.000839 0.004683 0.008484 0.012042 0.015183 0.017766 0.019693 0.020915 0.021428 0.021270 0.020516 0.019264 0.017632 0.015742 0.013713 0.011654 0.009659 0.007798 0.006126 0.004671 0.003446 0.002448 0.001661 0.001061 0.000621 0.000310 0.000100 -0.000033 -0.000110 -0.000149 -0.000163 -0.000160 -0.000148 -0.000131 -0.000112 -0.000093 -0.000076 -0.000061 -0.000047 -0.000036 -0.000027 -0.000019 -0.000013 -0.000008 -0.000004 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000040 -0.000049 -0.000057 -0.000065 -0.000071 -0.000071 -0.000062 -0.000038 0.000008 0.000088 0.000213 0.000400 0.000666 0.001033 0.001523 0.002157 0.002959 0.003942 0.005115 0.006476 0.008007 0.009675 0.011428 0.013194 0.014883 0.016391 0.017606 0.018411 0.018700 0.018383 0.017396 0.015711 0.013345 0.010358 0.006862 0.003008 -0.001014 -0.004989 -0.008695 -0.011914 -0.014457 -0.016173 -0.016969 -0.016817 -0.015755 -0.013892 -0.011394 -0.008471 -0.005364 -0.002317 0.000438 0.002704 0.004338 0.005257 0.005451 0.004979 0.003964 0.002573 0.001008 -0.000522 -0.001823 -0.002734 -0.003147 -0.003014 -0.002359 -0.001266 0.000121 0.001623 0.003038 0.004168 0.004837 0.004913 0.004318 0.003042 0.001144 -0.001256 -0.003981 -0.006817 -0.009531 -0.011891 -0.013690 -0.014757 -0.014979 -0.014302 -0.012740 -0.010370 -0.007324 -0.003778 0.000064 0.003986 0.007775 0.011240 0.014221 0.016599 0.018302 0.019304 0.019625 0.019322 0.018481 0.017209 0.015624 0.013841 0.011973 0.010113 0.008342 0.006716 0.005274 0.004036 0.003005 0.002172 0.001518 0.001020 0.000653 0.000390 0.000208 0.000087 0.000010 -0.000036 -0.000060 -0.000070 -0.000070 -0.000066 -0.000058 -0.000049 -0.000040 -0.000032 -0.000024 -0.000018 -0.000013 -0.000008 -0.000004 -0.000002 0.000000 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000028 -0.000032 -0.000036 -0.000036 -0.000033 -0.000022 -0.000000 0.000039 0.000103 0.000202 0.000348 0.000556 0.000842 0.001226 0.001727 0.002365 0.003156 0.004112 0.005235 0.006518 0.007938 0.009455 0.011015 0.012542 0.013948 0.015128 0.015976 0.016383 0.016252 0.015506 0.014099 0.012019 0.009302 0.006028 0.002325 -0.001638 -0.005659 -0.009516 -0.012984 -0.015849 -0.017929 -0.019092 -0.019264 -0.018442 -0.016696 -0.014163 -0.011040 -0.007567 -0.004008 -0.000627 0.002332 0.004667 0.006237 0.006972 0.006880 0.006044 0.004617 0.002799 0.000824 -0.001068 -0.002655 -0.003755 -0.004244 -0.004072 -0.003263 -0.001915 -0.000190 0.001707 0.003545 0.005092 0.006139 0.006523 0.006140 0.004958 0.003021 0.000446 -0.002589 -0.005859 -0.009113 -0.012095 -0.014569 -0.016333 -0.017240 -0.017208 -0.016220 -0.014332 -0.011656 -0.008359 -0.004640 -0.000718 0.003189 0.006874 0.010163 0.012916 0.015041 0.016493 0.017270 0.017412 0.016992 0.016105 0.014860 0.013370 0.011742 0.010074 0.008447 0.006925 0.005550 0.004348 0.003329 0.002491 0.001819 0.001295 0.000897 0.000602 0.000389 0.000238 0.000134 0.000065 0.000021 -0.000005 -0.000020 -0.000026 -0.000027 -0.000026 -0.000022 -0.000018 -0.000014 -0.000010 -0.000007 -0.000004 -0.000001 0.000000 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000018 -0.000019 -0.000018 -0.000013 -0.000003 0.000016 0.000048 0.000098 0.000173 0.000283 0.000439 0.000655 0.000946 0.001328 0.001818 0.002434 0.003186 0.004082 0.005121 0.006289 0.007560 0.008892 0.010226 0.011488 0.012589 0.013430 0.013911 0.013932 0.013409 0.012278 0.010508 0.008107 0.005126 0.001663 -0.002139 -0.006098 -0.010005 -0.013633 -0.016760 -0.019178 -0.020720 -0.021271 -0.020782 -0.019277 -0.016854 -0.013679 -0.009979 -0.006020 -0.002085 0.001544 0.004616 0.006927 0.008344 0.008810 0.008354 0.007087 0.005190 0.002898 0.000476 -0.001805 -0.003697 -0.004995 -0.005565 -0.005349 -0.004375 -0.002752 -0.000660 0.001668 0.003973 0.005990 0.007478 0.008239 0.008143 0.007135 0.005242 0.002572 -0.000698 -0.004336 -0.008076 -0.011641 -0.014768 -0.017227 -0.018838 -0.019488 -0.019134 -0.017802 -0.015588 -0.012643 -0.009156 -0.005346 -0.001434 0.002365 0.005862 0.008903 0.011378 0.013221 0.014413 0.014976 0.014968 0.014470 0.013583 0.012410 0.011058 0.009622 0.008183 0.006807 0.005541 0.004417 0.003449 0.002640 0.001980 0.001457 0.001050 0.000742 0.000513 0.000345 0.000225 0.000141 0.000083 0.000044 0.000020 0.000005 -0.000003 -0.000006 -0.000007 -0.000007 -0.000005 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000011 -0.000011 -0.000009 -0.000004 0.000005 0.000021 0.000045 0.000083 0.000139 0.000220 0.000335 0.000493 0.000706 0.000988 0.001353 0.001816 0.002389 0.003080 0.003893 0.004822 0.005850 0.006949 0.008073 0.009165 0.010150 0.010944 0.011452 0.011583 0.011248 0.010375 0.008916 0.006855 0.004214 0.001062 -0.002489 -0.006285 -0.010135 -0.013825 -0.017130 -0.019831 -0.021735 -0.022690 -0.022601 -0.021444 -0.019270 -0.016206 -0.012445 -0.008241 -0.003879 0.000338 0.004118 0.007205 0.009398 0.010573 0.010691 0.009803 0.008048 0.005636 0.002834 -0.000060 -0.002746 -0.004952 -0.006455 -0.007105 -0.006841 -0.005694 -0.003784 -0.001308 0.001477 0.004281 0.006810 0.008789 0.009989 0.010251 0.009495 0.007730 0.005052 0.001635 -0.002287 -0.006436 -0.010519 -0.014249 -0.017369 -0.019672 -0.021013 -0.021320 -0.020595 -0.018910 -0.016398 -0.013239 -0.009642 -0.005831 -0.002024 0.001580 0.004816 0.007557 0.009721 0.011271 0.012214 0.012589 0.012467 0.011935 0.011091 0.010031 0.008850 0.007626 0.006427 0.005303 0.004287 0.003399 0.002645 0.002022 0.001520 0.001125 0.000819 0.000587 0.000413 0.000285 0.000193 0.000127 0.000080 0.000049 0.000029 0.000016 0.000008 0.000004 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000007 -0.000005 -0.000001 0.000007 0.000019 0.000038 0.000066 0.000107 0.000166 0.000248 0.000361 0.000514 0.000717 0.000981 0.001319 0.001741 0.002257 0.002872 0.003586 0.004390 0.005265 0.006179 0.007089 0.007935 0.008647 0.009144 0.009342 0.009155 0.008508 0.007341 0.005620 0.003344 0.000551 -0.002678 -0.006221 -0.009913 -0.013559 -0.016945 -0.019851 -0.022067 -0.023414 -0.023759 -0.023030 -0.021227 -0.018428 -0.014785 -0.010518 -0.005900 -0.001236 0.003159 0.006986 0.009988 0.011971 0.012824 0.012526 0.011151 0.008866 0.005910 0.002581 -0.000794 -0.003891 -0.006411 -0.008116 -0.008844 -0.008530 -0.007207 -0.005006 -0.002141 0.001111 0.004433 0.007499 0.010006 0.011694 0.012374 0.011942 0.010388 0.007793 0.004323 0.000215 -0.004251 -0.008765 -0.013024 -0.016747 -0.019699 -0.021709 -0.022677 -0.022579 -0.021464 -0.019445 -0.016687 -0.013391 -0.009776 -0.006060 -0.002447 0.000888 0.003806 0.006211 0.008052 0.009318 0.010035 0.010259 0.010065 0.009539 0.008773 0.007855 0.006860 0.005856 0.004892 0.004005 0.003217 0.002538 0.001970 0.001505 0.001134 0.000843 0.000618 0.000447 0.000319 0.000224 0.000154 0.000104 0.000069 0.000045 0.000029 0.000019 0.000013 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000001 0.000005 0.000014 0.000028 0.000049 0.000079 0.000121 0.000180 0.000260 0.000367 0.000510 0.000697 0.000937 0.001239 0.001613 0.002064 0.002595 0.003203 0.003875 0.004592 0.005322 0.006019 0.006629 0.007085 0.007311 0.007231 0.006770 0.005864 0.004466 0.002557 0.000147 -0.002712 -0.005929 -0.009373 -0.012874 -0.016238 -0.019252 -0.021705 -0.023399 -0.024173 -0.023914 -0.022572 -0.020172 -0.016815 -0.012678 -0.008001 -0.003075 0.001782 0.006245 0.010015 0.012837 0.014528 0.014990 0.014223 0.012325 0.009487 0.005978 0.002121 -0.001730 -0.005226 -0.008049 -0.009947 -0.010748 -0.010383 -0.008888 -0.006402 -0.003153 0.000561 0.004400 0.008012 0.011065 0.013272 0.014416 0.014369 0.013101 0.010676 0.007252 0.003058 -0.001618 -0.006462 -0.011154 -0.015396 -0.018930 -0.021561 -0.023162 -0.023684 -0.023153 -0.021662 -0.019359 -0.016432 -0.013092 -0.009556 -0.006026 -0.002685 0.000321 0.002884 0.004940 0.006465 0.007469 0.007995 0.008106 0.007877 0.007392 0.006730 0.005965 0.005160 0.004365 0.003617 0.002940 0.002348 0.001846 0.001429 0.001092 0.000825 0.000615 0.000454 0.000330 0.000237 0.000168 0.000117 0.000081 0.000055 0.000038 0.000026 0.000019 0.000014 0.000011 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000003 -0.000001 0.000003 0.000009 0.000020 0.000035 0.000056 0.000086 0.000127 0.000183 0.000258 0.000357 0.000487 0.000654 0.000866 0.001130 0.001451 0.001834 0.002279 0.002779 0.003321 0.003885 0.004437 0.004937 0.005329 0.005554 0.005543 0.005228 0.004544 0.003438 0.001878 -0.000147 -0.002611 -0.005454 -0.008576 -0.011842 -0.015081 -0.018100 -0.020695 -0.022663 -0.023824 -0.024034 -0.023200 -0.021296 -0.018370 -0.014543 -0.010012 -0.005035 0.000085 0.005021 0.009446 0.013060 0.015617 0.016946 0.016966 0.015696 0.013258 0.009866 0.005814 0.001449 -0.002853 -0.006722 -0.009828 -0.011902 -0.012767 -0.012351 -0.010693 -0.007937 -0.004326 -0.000172 0.004166 0.008312 0.011910 0.014647 0.016283 0.016667 0.015747 0.013571 0.010285 0.006111 0.001334 -0.003728 -0.008744 -0.013404 -0.017432 -0.020610 -0.022791 -0.023901 -0.023944 -0.022992 -0.021174 -0.018664 -0.015663 -0.012380 -0.009016 -0.005754 -0.002746 -0.000107 0.002087 0.003800 0.005030 0.005806 0.006178 0.006213 0.005983 0.005560 0.005013 0.004401 0.003773 0.003165 0.002604 0.002104 0.001674 0.001312 0.001015 0.000777 0.000587 0.000440 0.000325 0.000238 0.000171 0.000122 0.000086 0.000060 0.000043 0.000030 0.000022 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000001 0.000005 0.000012 0.000023 0.000038 0.000059 0.000088 0.000127 0.000179 0.000247 0.000335 0.000450 0.000596 0.000778 0.001002 0.001271 0.001587 0.001947 0.002344 0.002764 0.003185 0.003576 0.003898 0.004100 0.004127 0.003919 0.003416 0.002563 0.001320 -0.000336 -0.002403 -0.004848 -0.007601 -0.010559 -0.013582 -0.016503 -0.019135 -0.021282 -0.022758 -0.023397 -0.023073 -0.021717 -0.019323 -0.015957 -0.011762 -0.006948 -0.001786 0.003412 0.008316 0.012601 0.015971 0.018194 0.019109 0.018655 0.016870 0.013897 0.009971 0.005409 0.000576 -0.004135 -0.008340 -0.011694 -0.013921 -0.014840 -0.014375 -0.012568 -0.009569 -0.005629 -0.001072 0.003727 0.008375 0.012494 0.015753 0.017889 0.018730 0.018204 0.016344 0.013279 0.009223 0.004454 -0.000708 -0.005933 -0.010897 -0.015315 -0.018950 -0.021637 -0.023281 -0.023864 -0.023438 -0.022114 -0.020050 -0.017431 -0.014458 -0.011327 -0.008219 -0.005287 -0.002651 -0.000395 0.001435 0.002825 0.003793 0.004378 0.004634 0.004625 0.004414 0.004065 0.003632 0.003162 0.002689 0.002240 0.001832 0.001474 0.001169 0.000915 0.000708 0.000543 0.000411 0.000308 0.000228 0.000167 0.000121 0.000087 0.000062 0.000044 0.000032 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000003 0.000007 0.000014 0.000025 0.000039 0.000059 0.000086 0.000121 0.000168 0.000228 0.000306 0.000404 0.000528 0.000681 0.000867 0.001086 0.001339 0.001621 0.001924 0.002233 0.002527 0.002777 0.002946 0.002989 0.002855 0.002493 0.001851 0.000886 -0.000435 -0.002123 -0.004168 -0.006528 -0.009129 -0.011864 -0.014596 -0.017163 -0.019384 -0.021078 -0.022072 -0.022219 -0.021414 -0.019604 -0.016805 -0.013100 -0.008645 -0.003664 0.001567 0.006731 0.011500 0.015554 0.018610 0.020443 0.020913 0.019974 0.017685 0.014205 0.009790 0.004769 -0.000474 -0.005537 -0.010024 -0.013584 -0.015936 -0.016896 -0.016386 -0.014450 -0.011243 -0.007019 -0.002112 0.003092 0.008189 0.012787 0.016536 0.019158 0.020462 0.020359 0.018863 0.016091 0.012242 0.007585 0.002434 -0.002880 -0.008031 -0.012724 -0.016714 -0.019817 -0.021923 -0.022993 -0.023061 -0.022219 -0.020607 -0.018396 -0.015774 -0.012929 -0.010035 -0.007246 -0.004683 -0.002435 -0.000557 0.000929 0.002030 0.002775 0.003206 0.003378 0.003348 0.003170 0.002895 0.002567 0.002218 0.001874 0.001553 0.001265 0.001015 0.000804 0.000629 0.000488 0.000374 0.000284 0.000213 0.000157 0.000115 0.000084 0.000061 0.000044 0.000033 0.000025 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000009 0.000015 0.000025 0.000039 0.000057 0.000081 0.000112 0.000153 0.000205 0.000271 0.000354 0.000457 0.000582 0.000732 0.000905 0.001101 0.001313 0.001534 0.001747 0.001934 0.002066 0.002110 0.002026 0.001770 0.001298 0.000566 -0.000461 -0.001804 -0.003468 -0.005434 -0.007655 -0.010054 -0.012525 -0.014934 -0.017126 -0.018932 -0.020184 -0.020726 -0.020430 -0.019208 -0.017027 -0.013917 -0.009978 -0.005376 -0.000341 0.004847 0.009874 0.014418 0.018167 0.020851 0.022263 0.022277 0.020866 0.018104 0.014167 0.009325 0.003918 -0.001662 -0.007005 -0.011712 -0.015428 -0.017872 -0.018857 -0.018309 -0.016270 -0.012897 -0.008446 -0.003256 0.002283 0.007759 0.012772 0.016962 0.020035 0.021788 0.022116 0.021017 0.018590 0.015022 0.010569 0.005535 0.000246 -0.004974 -0.009827 -0.014061 -0.017481 -0.019963 -0.021454 -0.021967 -0.021577 -0.020406 -0.018609 -0.016360 -0.013836 -0.011203 -0.008610 -0.006180 -0.004002 -0.002138 -0.000616 0.000561 0.001412 0.001972 0.002284 0.002398 0.002362 0.002221 0.002015 0.001774 0.001524 0.001282 0.001058 0.000860 0.000690 0.000547 0.000429 0.000332 0.000255 0.000193 0.000145 0.000107 0.000079 0.000058 0.000043 0.000032 0.000024 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000010 0.000016 0.000025 0.000037 0.000053 0.000074 0.000101 0.000135 0.000179 0.000234 0.000302 0.000385 0.000486 0.000603 0.000736 0.000882 0.001036 0.001186 0.001320 0.001419 0.001457 0.001404 0.001227 0.000886 0.000344 -0.000434 -0.001474 -0.002792 -0.004384 -0.006225 -0.008265 -0.010428 -0.012608 -0.014679 -0.016493 -0.017896 -0.018734 -0.018868 -0.018189 -0.016625 -0.014161 -0.010841 -0.006774 -0.002134 0.002847 0.007891 0.012692 0.016934 0.020322 0.022600 0.023577 0.023146 0.021295 0.018113 0.013788 0.008598 0.002891 -0.002939 -0.008481 -0.013336 -0.017153 -0.019652 -0.020648 -0.020068 -0.017955 -0.014465 -0.009853 -0.004457 0.001333 0.007104 0.012453 0.017014 0.020486 0.022655 0.023401 0.022710 0.020664 0.017435 0.013263 0.008440 0.003281 -0.001896 -0.006796 -0.011162 -0.014797 -0.017564 -0.019396 -0.020292 -0.020310 -0.019553 -0.018160 -0.016289 -0.014105 -0.011764 -0.009408 -0.007157 -0.005101 -0.003303 -0.001799 -0.000597 0.000311 0.000953 0.001365 0.001587 0.001662 0.001630 0.001524 0.001375 0.001205 0.001031 0.000865 0.000713 0.000580 0.000465 0.000369 0.000290 0.000225 0.000173 0.000131 0.000098 0.000073 0.000054 0.000040 0.000030 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000023 0.000034 0.000048 0.000066 0.000088 0.000117 0.000152 0.000197 0.000251 0.000317 0.000395 0.000485 0.000584 0.000689 0.000793 0.000887 0.000958 0.000988 0.000956 0.000834 0.000593 0.000202 -0.000373 -0.001157 -0.002172 -0.003425 -0.004907 -0.006589 -0.008421 -0.010326 -0.012204 -0.013935 -0.015384 -0.016410 -0.016874 -0.016656 -0.015662 -0.013838 -0.011182 -0.007749 -0.003656 0.000921 0.005752 0.010564 0.015062 0.018946 0.021934 0.023790 0.024341 0.023494 0.021254 0.017720 0.013091 0.007647 0.001736 -0.004248 -0.009900 -0.014828 -0.018687 -0.021202 -0.022195 -0.021592 -0.019437 -0.015882 -0.011181 -0.005664 0.000285 0.006256 0.011849 0.016698 0.020500 0.023033 0.024169 0.023879 0.022231 0.019380 0.015549 0.011013 0.006076 0.001043 -0.003797 -0.008191 -0.011937 -0.014893 -0.016984 -0.018193 -0.018562 -0.018179 -0.017166 -0.015663 -0.013822 -0.011789 -0.009696 -0.007657 -0.005762 -0.004074 -0.002632 -0.001452 -0.000529 0.000155 0.000628 0.000924 0.001080 0.001130 0.001104 0.001029 0.000925 0.000808 0.000690 0.000579 0.000478 0.000389 0.000313 0.000249 0.000196 0.000152 0.000116 0.000088 0.000066 0.000050 0.000037 0.000028 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000015 0.000021 0.000030 0.000042 0.000057 0.000075 0.000098 0.000126 0.000161 0.000204 0.000255 0.000314 0.000381 0.000451 0.000523 0.000588 0.000638 0.000661 0.000641 0.000560 0.000394 0.000117 -0.000296 -0.000871 -0.001631 -0.002588 -0.003745 -0.005090 -0.006592 -0.008200 -0.009839 -0.011416 -0.012820 -0.013929 -0.014614 -0.014755 -0.014246 -0.013009 -0.011007 -0.008248 -0.004795 -0.000769 0.003655 0.008252 0.012761 0.016900 0.020386 0.022956 0.024393 0.024541 0.023325 0.020761 0.016959 0.012118 0.006521 0.000511 -0.005527 -0.011199 -0.016122 -0.019964 -0.022458 -0.023432 -0.022816 -0.020652 -0.017089 -0.012371 -0.006820 -0.000811 0.005259 0.010996 0.016040 0.020091 0.022923 0.024403 0.024490 0.023239 0.020786 0.017337 0.013149 0.008508 0.003706 -0.000980 -0.005302 -0.009063 -0.012117 -0.014380 -0.015828 -0.016486 -0.016428 -0.015758 -0.014602 -0.013095 -0.011370 -0.009552 -0.007746 -0.006039 -0.004493 -0.003149 -0.002026 -0.001125 -0.000435 0.000066 0.000407 0.000616 0.000724 0.000757 0.000738 0.000686 0.000616 0.000538 0.000460 0.000386 0.000320 0.000261 0.000210 0.000167 0.000131 0.000102 0.000078 0.000059 0.000045 0.000034 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000019 0.000026 0.000035 0.000047 0.000062 0.000080 0.000102 0.000129 0.000162 0.000200 0.000244 0.000291 0.000340 0.000384 0.000420 0.000438 0.000427 0.000374 0.000262 0.000072 -0.000217 -0.000627 -0.001179 -0.001889 -0.002765 -0.003807 -0.004999 -0.006309 -0.007687 -0.009064 -0.010354 -0.011455 -0.012256 -0.012646 -0.012517 -0.011782 -0.010376 -0.008274 -0.005494 -0.002105 0.001772 0.005967 0.010264 0.014416 0.018156 0.021223 0.023374 0.024411 0.024196 0.022671 0.019860 0.015878 0.010926 0.005281 -0.000724 -0.006717 -0.012318 -0.017161 -0.020928 -0.023364 -0.024306 -0.023687 -0.021548 -0.018031 -0.013370 -0.007874 -0.001902 0.004163 0.009940 0.015082 0.019292 0.022349 0.024115 0.024541 0.023669 0.021617 0.018574 0.014776 0.010489 0.005988 0.001536 -0.002631 -0.006318 -0.009384 -0.011739 -0.013349 -0.014231 -0.014442 -0.014071 -0.013229 -0.012035 -0.010610 -0.009067 -0.007503 -0.005999 -0.004616 -0.003394 -0.002356 -0.001506 -0.000838 -0.000336 0.000023 0.000262 0.000407 0.000481 0.000503 0.000490 0.000455 0.000409 0.000358 0.000306 0.000258 0.000214 0.000175 0.000141 0.000112 0.000088 0.000068 0.000052 0.000040 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000012 0.000016 0.000022 0.000029 0.000038 0.000050 0.000063 0.000080 0.000101 0.000125 0.000154 0.000185 0.000217 0.000248 0.000273 0.000287 0.000282 0.000249 0.000176 0.000050 -0.000147 -0.000431 -0.000820 -0.001330 -0.001973 -0.002754 -0.003668 -0.004699 -0.005816 -0.006970 -0.008099 -0.009122 -0.009950 -0.010485 -0.010627 -0.010287 -0.009388 -0.007882 -0.005753 -0.003026 0.000227 0.003889 0.007795 0.011742 0.015499 0.018820 0.021463 0.023209 0.023879 0.023354 0.021587 0.018611 0.014543 0.009580 0.003989 -0.001909 -0.007762 -0.013207 -0.017900 -0.021538 -0.023884 -0.024782 -0.024170 -0.022087 -0.018667 -0.014133 -0.008775 -0.002935 0.003024 0.008740 0.013879 0.018158 0.021359 0.023344 0.024060 0.023535 0.021872 0.019241 0.015856 0.011963 0.007816 0.003661 -0.000278 -0.003818 -0.006818 -0.009189 -0.010892 -0.011932 -0.012355 -0.012235 -0.011667 -0.010758 -0.009612 -0.008333 -0.007008 -0.005713 -0.004504 -0.003420 -0.002484 -0.001706 -0.001081 -0.000600 -0.000244 0.000006 0.000171 0.000269 0.000318 0.000333 0.000325 0.000302 0.000272 0.000238 0.000205 0.000173 0.000144 0.000117 0.000094 0.000075 0.000059 0.000046 0.000035 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000038 0.000049 0.000062 0.000077 0.000095 0.000115 0.000137 0.000158 0.000176 0.000187 0.000186 0.000166 0.000121 0.000039 -0.000091 -0.000282 -0.000548 -0.000903 -0.001359 -0.001925 -0.002603 -0.003386 -0.004258 -0.005187 -0.006131 -0.007031 -0.007816 -0.008407 -0.008718 -0.008663 -0.008166 -0.007164 -0.005621 -0.003528 -0.000916 0.002144 0.005537 0.009110 0.012675 0.016018 0.018915 0.021146 0.022514 0.022861 0.022084 0.020147 0.017089 0.013026 0.008148 0.002709 -0.002990 -0.008615 -0.013828 -0.018307 -0.021771 -0.023996 -0.024839 -0.024244 -0.022246 -0.018971 -0.014626 -0.009484 -0.003862 0.001898 0.007456 0.012498 0.016754 0.020018 0.022152 0.023100 0.022880 0.021582 0.019353 0.016389 0.012911 0.009153 0.005342 0.001685 -0.001645 -0.004514 -0.006836 -0.008565 -0.009702 -0.010280 -0.010361 -0.010026 -0.009366 -0.008474 -0.007440 -0.006344 -0.005253 -0.004218 -0.003278 -0.002456 -0.001762 -0.001196 -0.000751 -0.000413 -0.000167 0.000003 0.000114 0.000179 0.000212 0.000222 0.000216 0.000202 0.000182 0.000160 0.000137 0.000116 0.000096 0.000078 0.000063 0.000050 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000046 0.000057 0.000070 0.000084 0.000099 0.000111 0.000120 0.000121 0.000111 0.000083 0.000032 -0.000051 -0.000175 -0.000351 -0.000590 -0.000903 -0.001300 -0.001785 -0.002359 -0.003014 -0.003734 -0.004489 -0.005241 -0.005938 -0.006517 -0.006908 -0.007038 -0.006835 -0.006233 -0.005183 -0.003656 -0.001652 0.000796 0.003618 0.006707 0.009921 0.013087 0.016012 0.018494 0.020336 0.021364 0.021438 0.020471 0.018436 0.015376 0.011404 0.006698 0.001497 -0.003919 -0.009241 -0.014157 -0.018369 -0.021618 -0.023699 -0.024480 -0.023910 -0.022022 -0.018932 -0.014831 -0.009970 -0.004643 0.000834 0.006148 0.011006 0.015156 0.018402 0.020615 0.021735 0.021772 0.020802 0.018955 0.016404 0.013348 0.009998 0.006560 0.003224 0.000151 -0.002537 -0.004753 -0.006454 -0.007632 -0.008313 -0.008546 -0.008399 -0.007951 -0.007281 -0.006468 -0.005583 -0.004683 -0.003818 -0.003022 -0.002316 -0.001712 -0.001212 -0.000813 -0.000504 -0.000273 -0.000108 0.000006 0.000079 0.000122 0.000143 0.000149 0.000145 0.000135 0.000122 0.000107 0.000092 0.000077 0.000064 0.000052 0.000042 0.000033 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000026 0.000033 0.000042 0.000051 0.000060 0.000069 0.000075 0.000078 0.000073 0.000057 0.000027 -0.000024 -0.000103 -0.000216 -0.000372 -0.000580 -0.000848 -0.001183 -0.001589 -0.002063 -0.002598 -0.003178 -0.003777 -0.004360 -0.004881 -0.005286 -0.005516 -0.005508 -0.005200 -0.004540 -0.003488 -0.002022 -0.000149 0.002099 0.004654 0.007418 0.010260 0.013027 0.015544 0.017632 0.019119 0.019849 0.019704 0.018609 0.016545 0.013557 0.009750 0.005292 0.000402 -0.004663 -0.009621 -0.014187 -0.018089 -0.021092 -0.023011 -0.023724 -0.023187 -0.021429 -0.018557 -0.014744 -0.010219 -0.005250 -0.000124 0.004872 0.009470 0.013439 0.016596 0.018820 0.020051 0.020293 0.019610 0.018114 0.015957 0.013314 0.010376 0.007326 0.004335 0.001548 -0.000919 -0.002987 -0.004613 -0.005785 -0.006521 -0.006860 -0.006860 -0.006585 -0.006104 -0.005484 -0.004786 -0.004063 -0.003355 -0.002694 -0.002101 -0.001588 -0.001158 -0.000810 -0.000536 -0.000327 -0.000173 -0.000064 0.000010 0.000057 0.000085 0.000098 0.000102 0.000099 0.000091 0.000082 0.000071 0.000061 0.000051 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000035 0.000041 0.000046 0.000049 0.000047 0.000039 0.000021 -0.000010 -0.000057 -0.000127 -0.000226 -0.000360 -0.000535 -0.000759 -0.001035 -0.001366 -0.001749 -0.002176 -0.002632 -0.003094 -0.003532 -0.003906 -0.004171 -0.004275 -0.004166 -0.003794 -0.003116 -0.002098 -0.000729 0.000985 0.003009 0.005282 0.007713 0.010186 0.012565 0.014695 0.016421 0.017590 0.018070 0.017758 0.016593 0.014562 0.011708 0.008131 0.003982 -0.000540 -0.005202 -0.009750 -0.013926 -0.017488 -0.020224 -0.021967 -0.022610 -0.022111 -0.020499 -0.017869 -0.014377 -0.010228 -0.005665 -0.000943 0.003676 0.007953 0.011677 0.014683 0.016857 0.018142 0.018539 0.018097 0.016915 0.015123 0.012875 0.010338 0.007676 0.005038 0.002557 0.000335 -0.001555 -0.003070 -0.004197 -0.004948 -0.005354 -0.005460 -0.005322 -0.004996 -0.004540 -0.004005 -0.003436 -0.002869 -0.002333 -0.001846 -0.001419 -0.001058 -0.000762 -0.000525 -0.000342 -0.000205 -0.000104 -0.000034 0.000014 0.000044 0.000061 0.000069 0.000070 0.000067 0.000061 0.000054 0.000047 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000024 0.000027 0.000029 0.000029 0.000025 0.000015 -0.000003 -0.000031 -0.000073 -0.000133 -0.000217 -0.000328 -0.000472 -0.000654 -0.000876 -0.001140 -0.001442 -0.001774 -0.002123 -0.002470 -0.002787 -0.003042 -0.003197 -0.003209 -0.003034 -0.002631 -0.001965 -0.001012 0.000238 0.001773 0.003563 0.005549 0.007653 0.009771 0.011783 0.013556 0.014955 0.015850 0.016127 0.015699 0.014516 0.012569 0.009901 0.006601 0.002806 -0.001306 -0.005528 -0.009635 -0.013398 -0.016601 -0.019057 -0.020617 -0.021188 -0.020733 -0.019277 -0.016905 -0.013755 -0.010010 -0.005884 -0.001605 0.002597 0.006507 0.009938 0.012741 0.014815 0.016104 0.016605 0.016360 0.015450 0.013989 0.012108 0.009953 0.007665 0.005378 0.003205 0.001240 -0.000452 -0.001831 -0.002884 -0.003617 -0.004054 -0.004232 -0.004196 -0.003994 -0.003672 -0.003273 -0.002837 -0.002394 -0.001967 -0.001576 -0.001229 -0.000932 -0.000685 -0.000486 -0.000330 -0.000211 -0.000122 -0.000058 -0.000013 0.000017 0.000035 0.000044 0.000048 0.000047 0.000044 0.000040 0.000035 0.000030 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000015 0.000016 0.000017 0.000015 0.000010 -0.000000 -0.000017 -0.000042 -0.000078 -0.000128 -0.000196 -0.000285 -0.000401 -0.000545 -0.000720 -0.000926 -0.001158 -0.001411 -0.001671 -0.001922 -0.002143 -0.002305 -0.002377 -0.002325 -0.002112 -0.001705 -0.001076 -0.000207 0.000908 0.002257 0.003811 0.005518 0.007309 0.009094 0.010768 0.012220 0.013332 0.013996 0.014114 0.013615 0.012458 0.010638 0.008193 0.005204 0.001793 -0.001886 -0.005650 -0.009301 -0.012640 -0.015477 -0.017648 -0.019025 -0.019525 -0.019116 -0.017821 -0.015714 -0.012916 -0.009588 -0.005915 -0.002099 0.001660 0.005174 0.008279 0.010843 0.012774 0.014024 0.014586 0.014494 0.013815 0.012646 0.011098 0.009296 0.007362 0.005410 0.003540 0.001833 0.000347 -0.000882 -0.001840 -0.002530 -0.002970 -0.003191 -0.003228 -0.003119 -0.002903 -0.002616 -0.002290 -0.001950 -0.001619 -0.001310 -0.001034 -0.000795 -0.000595 -0.000431 -0.000301 -0.000200 -0.000124 -0.000068 -0.000028 -0.000000 0.000017 0.000027 0.000032 0.000033 0.000031 0.000029 0.000026 0.000022 0.000019 0.000017 0.000014 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000008 0.000005 -0.000001 -0.000010 -0.000025 -0.000046 -0.000075 -0.000116 -0.000170 -0.000240 -0.000331 -0.000443 -0.000578 -0.000734 -0.000909 -0.001096 -0.001284 -0.001460 -0.001605 -0.001697 -0.001711 -0.001618 -0.001389 -0.000998 -0.000423 0.000350 0.001323 0.002486 0.003812 0.005255 0.006755 0.008235 0.009607 0.010775 0.011642 0.012116 0.012117 0.011586 0.010488 0.008824 0.006628 0.003969 0.000953 -0.002284 -0.005586 -0.008781 -0.011698 -0.014172 -0.016063 -0.017260 -0.017692 -0.017330 -0.016196 -0.014353 -0.011907 -0.008995 -0.005777 -0.002428 0.000880 0.003985 0.006745 0.009045 0.010806 0.011983 0.012568 0.012589 0.012101 0.011183 0.009931 0.008448 0.006839 0.005200 0.003618 0.002161 0.000880 -0.000193 -0.001044 -0.001674 -0.002097 -0.002337 -0.002420 -0.002379 -0.002244 -0.002045 -0.001808 -0.001554 -0.001302 -0.001064 -0.000848 -0.000659 -0.000500 -0.000368 -0.000262 -0.000179 -0.000116 -0.000068 -0.000034 -0.000010 0.000006 0.000015 0.000020 0.000021 0.000021 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000003 0.000002 -0.000001 -0.000007 -0.000015 -0.000028 -0.000045 -0.000069 -0.000100 -0.000142 -0.000197 -0.000266 -0.000352 -0.000453 -0.000570 -0.000698 -0.000832 -0.000964 -0.001082 -0.001171 -0.001213 -0.001188 -0.001073 -0.000845 -0.000484 0.000027 0.000699 0.001532 0.002517 0.003628 0.004827 0.006064 0.007271 0.008377 0.009301 0.009962 0.010285 0.010205 0.009672 0.008661 0.007172 0.005235 0.002911 0.000290 -0.002512 -0.005362 -0.008114 -0.010622 -0.012748 -0.014370 -0.015395 -0.015762 -0.015448 -0.014470 -0.012884 -0.010778 -0.008270 -0.005496 -0.002604 0.000260 0.002958 0.005368 0.007393 0.008965 0.010044 0.010623 0.010722 0.010386 0.009681 0.008685 0.007485 0.006168 0.004814 0.003497 0.002275 0.001191 0.000273 -0.000466 -0.001026 -0.001417 -0.001657 -0.001767 -0.001772 -0.001697 -0.001565 -0.001397 -0.001212 -0.001024 -0.000843 -0.000678 -0.000533 -0.000408 -0.000304 -0.000220 -0.000154 -0.000102 -0.000063 -0.000034 -0.000014 -0.000001 0.000007 0.000012 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 -0.000000 -0.000002 -0.000005 -0.000010 -0.000017 -0.000028 -0.000042 -0.000060 -0.000085 -0.000117 -0.000158 -0.000210 -0.000274 -0.000349 -0.000434 -0.000526 -0.000620 -0.000709 -0.000783 -0.000831 -0.000839 -0.000791 -0.000668 -0.000454 -0.000131 0.000312 0.000883 0.001583 0.002401 0.003317 0.004298 0.005300 0.006270 0.007147 0.007865 0.008358 0.008565 0.008432 0.007922 0.007012 0.005706 0.004030 0.002034 -0.000206 -0.002592 -0.005012 -0.007345 -0.009468 -0.011265 -0.012635 -0.013499 -0.013807 -0.013539 -0.012710 -0.011366 -0.009582 -0.007455 -0.005102 -0.002644 -0.000206 0.002099 0.004167 0.005918 0.007293 0.008259 0.008808 0.008956 0.008739 0.008209 0.007432 0.006476 0.005415 0.004315 0.003237 0.002229 0.001328 0.000557 -0.000071 -0.000557 -0.000906 -0.001133 -0.001254 -0.001288 -0.001255 -0.001172 -0.001058 -0.000926 -0.000788 -0.000655 -0.000530 -0.000420 -0.000325 -0.000245 -0.000179 -0.000127 -0.000086 -0.000054 -0.000031 -0.000015 -0.000004 0.000002 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000026 -0.000037 -0.000051 -0.000070 -0.000095 -0.000125 -0.000164 -0.000210 -0.000265 -0.000325 -0.000389 -0.000453 -0.000510 -0.000554 -0.000574 -0.000560 -0.000500 -0.000380 -0.000186 0.000093 0.000469 0.000945 0.001522 0.002190 0.002932 0.003721 0.004521 0.005287 0.005970 0.006518 0.006876 0.006996 0.006835 0.006364 0.005565 0.004441 0.003016 0.001331 -0.000551 -0.002549 -0.004572 -0.006518 -0.008286 -0.009782 -0.010920 -0.011638 -0.011892 -0.011668 -0.010976 -0.009855 -0.008367 -0.006594 -0.004629 -0.002574 -0.000531 0.001404 0.003149 0.004636 0.005816 0.006662 0.007165 0.007339 0.007210 0.006822 0.006225 0.005478 0.004637 0.003758 0.002890 0.002073 0.001337 0.000702 0.000178 -0.000234 -0.000537 -0.000743 -0.000864 -0.000914 -0.000908 -0.000861 -0.000785 -0.000694 -0.000595 -0.000498 -0.000406 -0.000324 -0.000253 -0.000192 -0.000142 -0.000102 -0.000070 -0.000045 -0.000027 -0.000014 -0.000006 -0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000023 -0.000031 -0.000043 -0.000057 -0.000075 -0.000098 -0.000126 -0.000160 -0.000198 -0.000240 -0.000284 -0.000325 -0.000360 -0.000382 -0.000385 -0.000359 -0.000296 -0.000185 -0.000016 0.000221 0.000532 0.000922 0.001389 0.001925 0.002517 0.003141 0.003768 0.004363 0.004887 0.005296 0.005549 0.005607 0.005436 0.005013 0.004326 0.003378 0.002186 0.000788 -0.000767 -0.002414 -0.004076 -0.005673 -0.007123 -0.008348 -0.009280 -0.009866 -0.010073 -0.009888 -0.009320 -0.008400 -0.007179 -0.005723 -0.004109 -0.002418 -0.000735 0.000864 0.002311 0.003551 0.004545 0.005270 0.005718 0.005899 0.005835 0.005558 0.005109 0.004534 0.003879 0.003188 0.002501 0.001849 0.001259 0.000745 0.000316 -0.000025 -0.000282 -0.000462 -0.000575 -0.000631 -0.000642 -0.000619 -0.000572 -0.000510 -0.000441 -0.000371 -0.000305 -0.000245 -0.000193 -0.000148 -0.000110 -0.000080 -0.000056 -0.000037 -0.000023 -0.000013 -0.000007 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000035 -0.000046 -0.000059 -0.000076 -0.000096 -0.000120 -0.000147 -0.000175 -0.000204 -0.000230 -0.000249 -0.000258 -0.000250 -0.000219 -0.000159 -0.000061 0.000083 0.000278 0.000532 0.000845 0.001216 0.001640 0.002103 0.002589 0.003073 0.003528 0.003922 0.004222 0.004394 0.004409 0.004241 0.003871 0.003292 0.002505 0.001527 0.000386 -0.000878 -0.002213 -0.003557 -0.004847 -0.006017 -0.007004 -0.007754 -0.008226 -0.008392 -0.008242 -0.007783 -0.007040 -0.006053 -0.004877 -0.003571 -0.002203 -0.000838 0.000462 0.001642 0.002659 0.003480 0.004089 0.004478 0.004653 0.004632 0.004441 0.004110 0.003675 0.003174 0.002640 0.002105 0.001594 0.001128 0.000720 0.000376 0.000099 -0.000114 -0.000267 -0.000368 -0.000424 -0.000444 -0.000436 -0.000408 -0.000368 -0.000321 -0.000272 -0.000225 -0.000183 -0.000145 -0.000112 -0.000085 -0.000062 -0.000044 -0.000030 -0.000019 -0.000012 -0.000007 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000046 -0.000058 -0.000073 -0.000089 -0.000107 -0.000126 -0.000145 -0.000160 -0.000169 -0.000170 -0.000157 -0.000126 -0.000071 0.000012 0.000131 0.000289 0.000491 0.000739 0.001030 0.001359 0.001717 0.002089 0.002456 0.002798 0.003089 0.003303 0.003415 0.003402 0.003245 0.002930 0.002450 0.001809 0.001019 0.000102 -0.000909 -0.001973 -0.003043 -0.004068 -0.004996 -0.005779 -0.006375 -0.006748 -0.006879 -0.006759 -0.006393 -0.005802 -0.005017 -0.004081 -0.003041 -0.001951 -0.000862 0.000177 0.001124 0.001944 0.002611 0.003112 0.003441 0.003603 0.003610 0.003482 0.003243 0.002921 0.002543 0.002137 0.001727 0.001334 0.000972 0.000653 0.000382 0.000161 -0.000011 -0.000138 -0.000225 -0.000276 -0.000300 -0.000301 -0.000286 -0.000261 -0.000230 -0.000197 -0.000164 -0.000134 -0.000107 -0.000084 -0.000064 -0.000048 -0.000034 -0.000024 -0.000016 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000028 -0.000035 -0.000044 -0.000054 -0.000066 -0.000078 -0.000090 -0.000101 -0.000109 -0.000113 -0.000109 -0.000094 -0.000066 -0.000019 0.000050 0.000145 0.000271 0.000430 0.000622 0.000846 0.001099 0.001371 0.001651 0.001926 0.002178 0.002389 0.002538 0.002606 0.002577 0.002436 0.002172 0.001782 0.001268 0.000640 -0.000085 -0.000880 -0.001715 -0.002554 -0.003356 -0.004081 -0.004693 -0.005157 -0.005448 -0.005550 -0.005455 -0.005168 -0.004704 -0.004089 -0.003355 -0.002540 -0.001684 -0.000828 -0.000010 0.000737 0.001386 0.001919 0.002324 0.002596 0.002739 0.002762 0.002680 0.002511 0.002277 0.001997 0.001694 0.001385 0.001087 0.000811 0.000566 0.000356 0.000183 0.000046 -0.000056 -0.000128 -0.000174 -0.000197 -0.000203 -0.000197 -0.000182 -0.000162 -0.000140 -0.000118 -0.000097 -0.000078 -0.000062 -0.000048 -0.000037 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000027 -0.000033 -0.000040 -0.000048 -0.000056 -0.000063 -0.000069 -0.000073 -0.000073 -0.000067 -0.000054 -0.000029 0.000009 0.000064 0.000140 0.000238 0.000360 0.000507 0.000678 0.000869 0.001073 0.001281 0.001484 0.001667 0.001816 0.001916 0.001954 0.001917 0.001793 0.001577 0.001264 0.000858 0.000367 -0.000196 -0.000813 -0.001458 -0.002105 -0.002723 -0.003281 -0.003752 -0.004108 -0.004332 -0.004408 -0.004334 -0.004112 -0.003754 -0.003278 -0.002711 -0.002081 -0.001419 -0.000757 -0.000123 0.000457 0.000964 0.001382 0.001703 0.001923 0.002046 0.002076 0.002027 0.001910 0.001742 0.001539 0.001316 0.001087 0.000865 0.000658 0.000472 0.000312 0.000179 0.000073 -0.000008 -0.000066 -0.000104 -0.000126 -0.000134 -0.000132 -0.000124 -0.000112 -0.000097 -0.000083 -0.000069 -0.000057 -0.000046 -0.000036 -0.000028 -0.000021 -0.000015 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000029 -0.000034 -0.000039 -0.000043 -0.000046 -0.000048 -0.000046 -0.000040 -0.000028 -0.000008 0.000022 0.000065 0.000123 0.000198 0.000292 0.000403 0.000531 0.000674 0.000824 0.000977 0.001124 0.001255 0.001358 0.001424 0.001441 0.001401 0.001296 0.001121 0.000874 0.000559 0.000180 -0.000252 -0.000723 -0.001214 -0.001705 -0.002174 -0.002598 -0.002954 -0.003224 -0.003392 -0.003450 -0.003392 -0.003222 -0.002948 -0.002586 -0.002154 -0.001674 -0.001170 -0.000665 -0.000181 0.000263 0.000652 0.000975 0.001225 0.001400 0.001502 0.001535 0.001507 0.001428 0.001310 0.001165 0.001004 0.000837 0.000673 0.000520 0.000382 0.000262 0.000161 0.000081 0.000018 -0.000027 -0.000058 -0.000077 -0.000086 -0.000087 -0.000083 -0.000075 -0.000067 -0.000058 -0.000049 -0.000041 -0.000033 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000029 -0.000030 -0.000030 -0.000028 -0.000022 -0.000012 0.000003 0.000027 0.000059 0.000103 0.000160 0.000230 0.000313 0.000408 0.000513 0.000623 0.000734 0.000839 0.000930 0.001001 0.001042 0.001046 0.001007 0.000919 0.000780 0.000588 0.000346 0.000058 -0.000268 -0.000622 -0.000991 -0.001359 -0.001709 -0.002026 -0.002292 -0.002493 -0.002618 -0.002660 -0.002616 -0.002487 -0.002281 -0.002009 -0.001684 -0.001323 -0.000944 -0.000565 -0.000201 0.000134 0.000428 0.000674 0.000866 0.001002 0.001084 0.001116 0.001102 0.001050 0.000969 0.000867 0.000752 0.000632 0.000513 0.000402 0.000300 0.000212 0.000137 0.000077 0.000030 -0.000005 -0.000029 -0.000045 -0.000053 -0.000055 -0.000054 -0.000050 -0.000045 -0.000039 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000018 -0.000019 -0.000019 -0.000018 -0.000016 -0.000011 -0.000004 0.000008 0.000026 0.000050 0.000083 0.000125 0.000177 0.000238 0.000308 0.000384 0.000464 0.000543 0.000617 0.000681 0.000727 0.000752 0.000748 0.000712 0.000641 0.000531 0.000384 0.000201 -0.000015 -0.000258 -0.000520 -0.000793 -0.001065 -0.001323 -0.001557 -0.001753 -0.001901 -0.001992 -0.002022 -0.001989 -0.001893 -0.001740 -0.001538 -0.001297 -0.001029 -0.000749 -0.000467 -0.000197 0.000051 0.000271 0.000455 0.000600 0.000705 0.000770 0.000798 0.000793 0.000760 0.000706 0.000635 0.000554 0.000469 0.000384 0.000304 0.000230 0.000166 0.000112 0.000068 0.000033 0.000007 -0.000012 -0.000024 -0.000031 -0.000033 -0.000033 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000005 0.000001 0.000010 0.000023 0.000040 0.000064 0.000095 0.000133 0.000178 0.000229 0.000284 0.000341 0.000397 0.000449 0.000492 0.000522 0.000536 0.000528 0.000497 0.000439 0.000355 0.000243 0.000106 -0.000053 -0.000232 -0.000424 -0.000623 -0.000821 -0.001009 -0.001179 -0.001321 -0.001429 -0.001495 -0.001516 -0.001491 -0.001421 -0.001309 -0.001161 -0.000984 -0.000789 -0.000584 -0.000378 -0.000181 0.000002 0.000163 0.000299 0.000407 0.000486 0.000538 0.000562 0.000562 0.000542 0.000506 0.000457 0.000401 0.000342 0.000282 0.000225 0.000173 0.000127 0.000088 0.000056 0.000031 0.000012 -0.000002 -0.000011 -0.000016 -0.000019 -0.000020 -0.000019 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 0.000003 0.000009 0.000019 0.000032 0.000049 0.000071 0.000099 0.000131 0.000167 0.000206 0.000247 0.000286 0.000322 0.000351 0.000371 0.000377 0.000368 0.000342 0.000296 0.000232 0.000148 0.000047 -0.000070 -0.000199 -0.000338 -0.000481 -0.000623 -0.000758 -0.000879 -0.000981 -0.001059 -0.001106 -0.001122 -0.001103 -0.001053 -0.000972 -0.000865 -0.000738 -0.000597 -0.000449 -0.000301 -0.000158 -0.000027 0.000090 0.000190 0.000270 0.000329 0.000369 0.000389 0.000393 0.000381 0.000357 0.000325 0.000286 0.000245 0.000203 0.000163 0.000126 0.000094 0.000067 0.000045 0.000027 0.000013 0.000003 -0.000003 -0.000008 -0.000010 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000008 0.000015 0.000024 0.000037 0.000053 0.000072 0.000095 0.000121 0.000148 0.000177 0.000204 0.000229 0.000248 0.000260 0.000263 0.000254 0.000232 0.000197 0.000148 0.000086 0.000012 -0.000072 -0.000165 -0.000264 -0.000365 -0.000465 -0.000560 -0.000646 -0.000719 -0.000773 -0.000807 -0.000818 -0.000806 -0.000770 -0.000712 -0.000637 -0.000547 -0.000446 -0.000341 -0.000236 -0.000134 -0.000040 0.000043 0.000115 0.000174 0.000218 0.000248 0.000265 0.000270 0.000264 0.000249 0.000227 0.000201 0.000172 0.000143 0.000116 0.000090 0.000068 0.000049 0.000034 0.000022 0.000012 0.000005 0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000011 0.000018 0.000027 0.000038 0.000052 0.000068 0.000086 0.000106 0.000125 0.000144 0.000161 0.000174 0.000182 0.000182 0.000174 0.000156 0.000129 0.000092 0.000046 -0.000007 -0.000068 -0.000133 -0.000202 -0.000272 -0.000342 -0.000408 -0.000468 -0.000518 -0.000557 -0.000581 -0.000589 -0.000581 -0.000556 -0.000516 -0.000464 -0.000401 -0.000331 -0.000257 -0.000183 -0.000112 -0.000045 0.000014 0.000066 0.000108 0.000140 0.000163 0.000177 0.000182 0.000179 0.000170 0.000155 0.000138 0.000118 0.000099 0.000080 0.000063 0.000048 0.000035 0.000025 0.000017 0.000010 0.000006 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000009 0.000013 0.000020 0.000028 0.000038 0.000049 0.000062 0.000075 0.000088 0.000101 0.000113 0.000121 0.000126 0.000125 0.000118 0.000104 0.000083 0.000055 0.000022 -0.000017 -0.000059 -0.000105 -0.000153 -0.000201 -0.000248 -0.000293 -0.000334 -0.000368 -0.000395 -0.000412 -0.000418 -0.000413 -0.000397 -0.000370 -0.000335 -0.000291 -0.000243 -0.000192 -0.000141 -0.000091 -0.000044 -0.000003 0.000034 0.000064 0.000088 0.000105 0.000116 0.000120 0.000119 0.000114 0.000104 0.000093 0.000079 0.000066 0.000053 0.000042 0.000032 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000020 0.000027 0.000035 0.000044 0.000053 0.000063 0.000071 0.000079 0.000085 0.000087 0.000086 0.000080 0.000068 0.000052 0.000031 0.000007 -0.000021 -0.000050 -0.000082 -0.000114 -0.000146 -0.000178 -0.000207 -0.000234 -0.000258 -0.000276 -0.000288 -0.000293 -0.000291 -0.000281 -0.000263 -0.000240 -0.000210 -0.000178 -0.000143 -0.000107 -0.000073 -0.000041 -0.000012 0.000014 0.000035 0.000052 0.000065 0.000073 0.000077 0.000077 0.000074 0.000068 0.000060 0.000052 0.000043 0.000034 0.000027 0.000020 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000020 0.000026 0.000032 0.000038 0.000045 0.000051 0.000056 0.000060 0.000061 0.000059 0.000054 0.000045 0.000032 0.000017 -0.000001 -0.000021 -0.000042 -0.000063 -0.000085 -0.000106 -0.000126 -0.000145 -0.000163 -0.000178 -0.000190 -0.000199 -0.000203 -0.000202 -0.000196 -0.000186 -0.000171 -0.000151 -0.000129 -0.000106 -0.000081 -0.000058 -0.000035 -0.000015 0.000003 0.000018 0.000030 0.000039 0.000045 0.000048 0.000048 0.000046 0.000042 0.000037 0.000032 0.000026 0.000021 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000019 0.000023 0.000028 0.000032 0.000037 0.000040 0.000043 0.000043 0.000041 0.000037 0.000030 0.000020 0.000008 -0.000005 -0.000019 -0.000034 -0.000048 -0.000063 -0.000076 -0.000089 -0.000101 -0.000112 -0.000121 -0.000129 -0.000135 -0.000139 -0.000139 -0.000137 -0.000131 -0.000121 -0.000109 -0.000094 -0.000078 -0.000062 -0.000045 -0.000030 -0.000015 -0.000003 0.000008 0.000016 0.000022 0.000026 0.000028 0.000029 0.000028 0.000025 0.000022 0.000018 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000024 0.000027 0.000030 0.000031 0.000031 0.000030 0.000026 0.000020 0.000012 0.000003 -0.000007 -0.000017 -0.000027 -0.000037 -0.000046 -0.000055 -0.000062 -0.000069 -0.000076 -0.000082 -0.000087 -0.000091 -0.000094 -0.000096 -0.000095 -0.000092 -0.000086 -0.000078 -0.000069 -0.000058 -0.000046 -0.000035 -0.000024 -0.000014 -0.000005 0.000002 0.000008 0.000012 0.000015 0.000016 0.000016 0.000015 0.000014 0.000012 0.000009 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000020 0.000022 0.000023 0.000023 0.000022 0.000019 0.000014 0.000008 0.000001 -0.000007 -0.000014 -0.000021 -0.000028 -0.000034 -0.000039 -0.000044 -0.000048 -0.000052 -0.000055 -0.000058 -0.000061 -0.000064 -0.000065 -0.000066 -0.000064 -0.000061 -0.000057 -0.000050 -0.000043 -0.000035 -0.000027 -0.000019 -0.000011 -0.000005 -0.000000 0.000004 0.000006 0.000008 0.000008 0.000008 0.000008 0.000007 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000018 0.000017 0.000016 0.000014 0.000010 0.000005 -0.000000 -0.000006 -0.000011 -0.000017 -0.000021 -0.000025 -0.000028 -0.000031 -0.000033 -0.000035 -0.000037 -0.000039 -0.000041 -0.000043 -0.000045 -0.000046 -0.000045 -0.000044 -0.000041 -0.000037 -0.000032 -0.000026 -0.000020 -0.000014 -0.000009 -0.000004 -0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000006 0.000008 0.000010 0.000011 0.000013 0.000013 0.000013 0.000012 0.000010 0.000007 0.000004 -0.000000 -0.000005 -0.000009 -0.000013 -0.000016 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000029 -0.000031 -0.000032 -0.000032 -0.000032 -0.000030 -0.000027 -0.000023 -0.000019 -0.000014 -0.000010 -0.000006 -0.000003 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000008 0.000009 0.000010 0.000010 0.000009 0.000008 0.000005 0.000003 -0.000001 -0.000004 -0.000007 -0.000010 -0.000012 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000017 -0.000018 -0.000020 -0.000021 -0.000022 -0.000023 -0.000023 -0.000022 -0.000020 -0.000017 -0.000014 -0.000010 -0.000007 -0.000004 -0.000001 0.000000 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000004 0.000002 -0.000001 -0.000003 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000015 -0.000014 -0.000012 -0.000009 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode54_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000020 -0.000022 -0.000023 -0.000024 -0.000023 -0.000022 -0.000020 -0.000018 -0.000015 -0.000012 -0.000009 -0.000006 -0.000003 0.000000 0.000003 0.000005 0.000006 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000026 -0.000029 -0.000032 -0.000034 -0.000034 -0.000034 -0.000033 -0.000030 -0.000027 -0.000024 -0.000019 -0.000015 -0.000010 -0.000005 -0.000000 0.000004 0.000007 0.000009 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000039 -0.000043 -0.000047 -0.000049 -0.000050 -0.000050 -0.000048 -0.000045 -0.000041 -0.000035 -0.000029 -0.000022 -0.000015 -0.000008 -0.000001 0.000006 0.000011 0.000016 0.000019 0.000021 0.000023 0.000023 0.000024 0.000023 0.000023 0.000022 0.000020 0.000018 0.000015 0.000012 0.000008 0.000005 0.000002 -0.000000 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000045 -0.000052 -0.000058 -0.000064 -0.000068 -0.000071 -0.000073 -0.000072 -0.000070 -0.000066 -0.000060 -0.000052 -0.000043 -0.000032 -0.000021 -0.000010 0.000000 0.000010 0.000019 0.000027 0.000032 0.000037 0.000040 0.000041 0.000042 0.000041 0.000040 0.000037 0.000034 0.000030 0.000025 0.000020 0.000015 0.000010 0.000006 0.000002 -0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000008 -0.000012 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000048 -0.000057 -0.000066 -0.000076 -0.000085 -0.000093 -0.000099 -0.000104 -0.000106 -0.000105 -0.000102 -0.000096 -0.000087 -0.000076 -0.000062 -0.000047 -0.000030 -0.000014 0.000003 0.000018 0.000032 0.000044 0.000054 0.000061 0.000066 0.000069 0.000070 0.000069 0.000066 0.000061 0.000055 0.000048 0.000040 0.000032 0.000024 0.000017 0.000011 0.000005 0.000001 -0.000002 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000005 0.000005 0.000003 0.000002 -0.000001 -0.000004 -0.000008 -0.000013 -0.000019 -0.000026 -0.000034 -0.000044 -0.000055 -0.000068 -0.000081 -0.000095 -0.000109 -0.000123 -0.000134 -0.000144 -0.000150 -0.000153 -0.000153 -0.000148 -0.000139 -0.000127 -0.000110 -0.000090 -0.000068 -0.000043 -0.000018 0.000007 0.000030 0.000052 0.000070 0.000086 0.000098 0.000106 0.000111 0.000112 0.000109 0.000104 0.000096 0.000086 0.000075 0.000062 0.000050 0.000038 0.000027 0.000018 0.000010 0.000004 -0.000001 -0.000005 -0.000007 -0.000009 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000005 -0.000003 -0.000000 0.000003 0.000005 0.000008 0.000009 0.000010 0.000010 0.000009 0.000007 0.000005 0.000001 -0.000005 -0.000011 -0.000019 -0.000030 -0.000042 -0.000057 -0.000074 -0.000093 -0.000113 -0.000134 -0.000155 -0.000175 -0.000193 -0.000207 -0.000217 -0.000222 -0.000221 -0.000215 -0.000202 -0.000184 -0.000160 -0.000131 -0.000097 -0.000061 -0.000024 0.000013 0.000049 0.000081 0.000110 0.000134 0.000152 0.000164 0.000171 0.000172 0.000168 0.000159 0.000146 0.000130 0.000112 0.000093 0.000075 0.000057 0.000041 0.000027 0.000015 0.000006 -0.000001 -0.000006 -0.000010 -0.000013 -0.000014 -0.000014 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000008 -0.000007 -0.000005 -0.000002 0.000002 0.000006 0.000010 0.000013 0.000016 0.000018 0.000019 0.000019 0.000018 0.000015 0.000010 0.000004 -0.000005 -0.000016 -0.000031 -0.000049 -0.000070 -0.000096 -0.000124 -0.000154 -0.000186 -0.000218 -0.000247 -0.000273 -0.000295 -0.000310 -0.000318 -0.000318 -0.000309 -0.000292 -0.000266 -0.000231 -0.000189 -0.000140 -0.000088 -0.000032 0.000023 0.000076 0.000125 0.000167 0.000203 0.000230 0.000248 0.000257 0.000258 0.000250 0.000236 0.000216 0.000191 0.000164 0.000136 0.000109 0.000082 0.000059 0.000039 0.000022 0.000008 -0.000003 -0.000010 -0.000016 -0.000019 -0.000020 -0.000020 -0.000019 -0.000017 -0.000014 -0.000011 -0.000008 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000009 -0.000007 -0.000005 -0.000001 0.000004 0.000010 0.000015 0.000021 0.000026 0.000030 0.000033 0.000035 0.000035 0.000032 0.000028 0.000020 0.000009 -0.000006 -0.000027 -0.000052 -0.000084 -0.000120 -0.000162 -0.000207 -0.000253 -0.000300 -0.000344 -0.000383 -0.000416 -0.000439 -0.000452 -0.000454 -0.000442 -0.000418 -0.000381 -0.000332 -0.000271 -0.000201 -0.000124 -0.000044 0.000037 0.000115 0.000186 0.000249 0.000301 0.000340 0.000366 0.000378 0.000377 0.000365 0.000343 0.000312 0.000275 0.000235 0.000194 0.000154 0.000116 0.000082 0.000053 0.000028 0.000008 -0.000007 -0.000018 -0.000026 -0.000030 -0.000032 -0.000031 -0.000029 -0.000025 -0.000021 -0.000017 -0.000012 -0.000008 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000011 -0.000010 -0.000007 -0.000004 0.000002 0.000008 0.000015 0.000023 0.000031 0.000039 0.000047 0.000053 0.000057 0.000060 0.000059 0.000055 0.000046 0.000033 0.000012 -0.000015 -0.000051 -0.000095 -0.000148 -0.000207 -0.000272 -0.000340 -0.000408 -0.000473 -0.000531 -0.000580 -0.000616 -0.000637 -0.000641 -0.000627 -0.000593 -0.000541 -0.000471 -0.000385 -0.000285 -0.000174 -0.000059 0.000057 0.000170 0.000273 0.000363 0.000437 0.000492 0.000528 0.000545 0.000542 0.000522 0.000488 0.000443 0.000389 0.000331 0.000272 0.000214 0.000160 0.000111 0.000069 0.000033 0.000005 -0.000017 -0.000033 -0.000043 -0.000048 -0.000050 -0.000048 -0.000045 -0.000039 -0.000033 -0.000026 -0.000020 -0.000014 -0.000009 -0.000005 -0.000002 0.000000 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000012 -0.000012 -0.000010 -0.000006 -0.000001 0.000005 0.000014 0.000024 0.000035 0.000047 0.000059 0.000070 0.000081 0.000090 0.000096 0.000098 0.000096 0.000087 0.000070 0.000044 0.000007 -0.000042 -0.000103 -0.000177 -0.000260 -0.000352 -0.000449 -0.000547 -0.000641 -0.000727 -0.000798 -0.000853 -0.000886 -0.000894 -0.000877 -0.000832 -0.000760 -0.000662 -0.000540 -0.000398 -0.000242 -0.000078 0.000087 0.000246 0.000392 0.000519 0.000623 0.000701 0.000750 0.000771 0.000765 0.000735 0.000684 0.000618 0.000541 0.000458 0.000373 0.000290 0.000214 0.000145 0.000085 0.000036 -0.000004 -0.000035 -0.000056 -0.000070 -0.000077 -0.000078 -0.000075 -0.000069 -0.000060 -0.000051 -0.000041 -0.000032 -0.000023 -0.000016 -0.000010 -0.000006 -0.000002 0.000000 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000013 -0.000012 -0.000009 -0.000004 0.000002 0.000011 0.000022 0.000036 0.000051 0.000068 0.000086 0.000104 0.000121 0.000136 0.000148 0.000154 0.000154 0.000145 0.000125 0.000092 0.000044 -0.000022 -0.000105 -0.000206 -0.000322 -0.000450 -0.000586 -0.000724 -0.000858 -0.000980 -0.001085 -0.001165 -0.001215 -0.001232 -0.001211 -0.001151 -0.001053 -0.000917 -0.000747 -0.000550 -0.000332 -0.000103 0.000128 0.000350 0.000553 0.000731 0.000875 0.000981 0.001047 0.001074 0.001062 0.001017 0.000944 0.000849 0.000739 0.000622 0.000502 0.000387 0.000280 0.000183 0.000100 0.000031 -0.000024 -0.000065 -0.000094 -0.000112 -0.000120 -0.000120 -0.000114 -0.000104 -0.000091 -0.000077 -0.000063 -0.000049 -0.000037 -0.000027 -0.000018 -0.000011 -0.000006 -0.000002 0.000000 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000013 -0.000013 -0.000011 -0.000007 -0.000001 0.000008 0.000020 0.000034 0.000052 0.000073 0.000097 0.000122 0.000149 0.000175 0.000199 0.000219 0.000232 0.000236 0.000229 0.000206 0.000165 0.000102 0.000016 -0.000096 -0.000231 -0.000389 -0.000565 -0.000753 -0.000945 -0.001132 -0.001305 -0.001453 -0.001569 -0.001644 -0.001672 -0.001648 -0.001569 -0.001436 -0.001251 -0.001019 -0.000748 -0.000448 -0.000133 0.000184 0.000489 0.000769 0.001012 0.001208 0.001351 0.001439 0.001472 0.001452 0.001387 0.001282 0.001149 0.000995 0.000831 0.000665 0.000505 0.000356 0.000223 0.000109 0.000015 -0.000059 -0.000115 -0.000152 -0.000174 -0.000183 -0.000181 -0.000171 -0.000155 -0.000135 -0.000115 -0.000094 -0.000074 -0.000056 -0.000041 -0.000029 -0.000019 -0.000012 -0.000006 -0.000002 0.000000 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000014 -0.000013 -0.000010 -0.000004 0.000004 0.000016 0.000031 0.000051 0.000075 0.000103 0.000136 0.000172 0.000211 0.000249 0.000285 0.000317 0.000340 0.000351 0.000346 0.000321 0.000270 0.000191 0.000079 -0.000068 -0.000249 -0.000461 -0.000698 -0.000953 -0.001215 -0.001472 -0.001711 -0.001918 -0.002082 -0.002191 -0.002235 -0.002208 -0.002106 -0.001929 -0.001680 -0.001367 -0.001000 -0.000594 -0.000167 0.000263 0.000675 0.001052 0.001379 0.001642 0.001832 0.001947 0.001987 0.001955 0.001861 0.001715 0.001529 0.001317 0.001091 0.000863 0.000644 0.000441 0.000260 0.000106 -0.000021 -0.000120 -0.000192 -0.000240 -0.000266 -0.000274 -0.000268 -0.000251 -0.000226 -0.000197 -0.000166 -0.000136 -0.000108 -0.000083 -0.000061 -0.000044 -0.000030 -0.000019 -0.000011 -0.000005 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000014 -0.000012 -0.000008 -0.000001 0.000010 0.000026 0.000046 0.000072 0.000104 0.000143 0.000188 0.000239 0.000293 0.000348 0.000402 0.000450 0.000487 0.000509 0.000510 0.000483 0.000423 0.000323 0.000179 -0.000012 -0.000249 -0.000529 -0.000844 -0.001185 -0.001537 -0.001884 -0.002209 -0.002493 -0.002720 -0.002874 -0.002941 -0.002912 -0.002782 -0.002550 -0.002220 -0.001803 -0.001314 -0.000773 -0.000204 0.000368 0.000917 0.001418 0.001850 0.002197 0.002446 0.002594 0.002640 0.002591 0.002458 0.002256 0.002002 0.001713 0.001406 0.001097 0.000801 0.000527 0.000286 0.000080 -0.000087 -0.000216 -0.000309 -0.000368 -0.000397 -0.000403 -0.000389 -0.000361 -0.000323 -0.000281 -0.000236 -0.000193 -0.000153 -0.000118 -0.000087 -0.000062 -0.000043 -0.000027 -0.000016 -0.000008 -0.000003 0.000001 0.000002 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000016 -0.000013 -0.000007 0.000003 0.000017 0.000037 0.000064 0.000099 0.000142 0.000194 0.000256 0.000325 0.000401 0.000480 0.000557 0.000627 0.000685 0.000723 0.000734 0.000708 0.000637 0.000514 0.000332 0.000088 -0.000219 -0.000583 -0.000997 -0.001446 -0.001911 -0.002373 -0.002807 -0.003190 -0.003498 -0.003709 -0.003807 -0.003778 -0.003614 -0.003314 -0.002884 -0.002338 -0.001697 -0.000987 -0.000241 0.000509 0.001227 0.001881 0.002444 0.002893 0.003214 0.003400 0.003452 0.003378 0.003194 0.002919 0.002576 0.002187 0.001775 0.001363 0.000969 0.000606 0.000287 0.000017 -0.000200 -0.000365 -0.000480 -0.000550 -0.000581 -0.000580 -0.000554 -0.000510 -0.000454 -0.000391 -0.000328 -0.000267 -0.000211 -0.000161 -0.000119 -0.000085 -0.000058 -0.000037 -0.000022 -0.000011 -0.000004 0.000001 0.000003 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000016 -0.000018 -0.000019 -0.000020 -0.000019 -0.000015 -0.000007 0.000005 0.000024 0.000050 0.000085 0.000130 0.000187 0.000257 0.000341 0.000436 0.000540 0.000650 0.000759 0.000862 0.000948 0.001010 0.001036 0.001015 0.000935 0.000786 0.000560 0.000251 -0.000140 -0.000608 -0.001143 -0.001725 -0.002332 -0.002936 -0.003507 -0.004013 -0.004424 -0.004710 -0.004848 -0.004821 -0.004617 -0.004235 -0.003684 -0.002981 -0.002154 -0.001238 -0.000275 0.000691 0.001615 0.002456 0.003177 0.003750 0.004155 0.004384 0.004439 0.004331 0.004080 0.003711 0.003253 0.002738 0.002195 0.001653 0.001135 0.000661 0.000246 -0.000102 -0.000379 -0.000585 -0.000725 -0.000805 -0.000834 -0.000821 -0.000775 -0.000707 -0.000624 -0.000535 -0.000446 -0.000361 -0.000283 -0.000215 -0.000158 -0.000111 -0.000075 -0.000047 -0.000026 -0.000012 -0.000002 0.000003 0.000006 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000025 -0.000026 -0.000025 -0.000020 -0.000011 0.000005 0.000028 0.000061 0.000106 0.000165 0.000240 0.000333 0.000445 0.000573 0.000715 0.000866 0.001018 0.001164 0.001291 0.001387 0.001437 0.001426 0.001339 0.001163 0.000886 0.000502 0.000010 -0.000583 -0.001263 -0.002007 -0.002786 -0.003565 -0.004304 -0.004963 -0.005501 -0.005881 -0.006071 -0.006048 -0.005799 -0.005321 -0.004625 -0.003735 -0.002686 -0.001524 -0.000302 0.000923 0.002093 0.003155 0.004063 0.004781 0.005283 0.005560 0.005613 0.005459 0.005121 0.004633 0.004032 0.003359 0.002653 0.001949 0.001280 0.000671 0.000141 -0.000300 -0.000647 -0.000900 -0.001065 -0.001152 -0.001173 -0.001139 -0.001065 -0.000963 -0.000844 -0.000718 -0.000594 -0.000476 -0.000371 -0.000279 -0.000202 -0.000140 -0.000091 -0.000055 -0.000028 -0.000010 0.000002 0.000009 0.000012 0.000012 0.000011 0.000009 0.000007 0.000004 0.000002 -0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000035 -0.000037 -0.000036 -0.000031 -0.000020 -0.000001 0.000027 0.000069 0.000126 0.000202 0.000300 0.000421 0.000568 0.000738 0.000928 0.001133 0.001343 0.001545 0.001726 0.001869 0.001955 0.001963 0.001875 0.001672 0.001340 0.000870 0.000262 -0.000478 -0.001331 -0.002268 -0.003254 -0.004243 -0.005185 -0.006029 -0.006722 -0.007218 -0.007474 -0.007461 -0.007162 -0.006574 -0.005710 -0.004602 -0.003293 -0.001843 -0.000318 0.001209 0.002666 0.003986 0.005110 0.005994 0.006605 0.006932 0.006977 0.006760 0.006312 0.005676 0.004899 0.004033 0.003128 0.002230 0.001380 0.000609 -0.000057 -0.000606 -0.001031 -0.001335 -0.001524 -0.001613 -0.001617 -0.001552 -0.001437 -0.001288 -0.001119 -0.000945 -0.000775 -0.000616 -0.000474 -0.000352 -0.000250 -0.000169 -0.000106 -0.000059 -0.000025 -0.000003 0.000012 0.000019 0.000022 0.000022 0.000020 0.000016 0.000013 0.000009 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000024 -0.000029 -0.000034 -0.000039 -0.000045 -0.000050 -0.000053 -0.000053 -0.000049 -0.000037 -0.000016 0.000019 0.000069 0.000141 0.000237 0.000362 0.000518 0.000709 0.000931 0.001183 0.001455 0.001737 0.002014 0.002267 0.002473 0.002609 0.002649 0.002568 0.002341 0.001952 0.001387 0.000646 -0.000262 -0.001315 -0.002478 -0.003707 -0.004944 -0.006127 -0.007192 -0.008071 -0.008706 -0.009045 -0.009050 -0.008698 -0.007987 -0.006934 -0.005576 -0.003971 -0.002190 -0.000319 0.001554 0.003338 0.004951 0.006320 0.007388 0.008119 0.008495 0.008522 0.008223 0.007639 0.006821 0.005832 0.004735 0.003593 0.002464 0.001401 0.000443 -0.000380 -0.001051 -0.001562 -0.001917 -0.002127 -0.002209 -0.002184 -0.002074 -0.001901 -0.001689 -0.001456 -0.001219 -0.000990 -0.000779 -0.000591 -0.000432 -0.000300 -0.000195 -0.000115 -0.000056 -0.000014 0.000013 0.000029 0.000037 0.000039 0.000037 0.000033 0.000028 0.000023 0.000018 0.000013 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000039 -0.000047 -0.000055 -0.000063 -0.000071 -0.000077 -0.000080 -0.000077 -0.000066 -0.000043 -0.000003 0.000058 0.000145 0.000264 0.000421 0.000619 0.000862 0.001148 0.001474 0.001830 0.002203 0.002574 0.002918 0.003209 0.003414 0.003502 0.003439 0.003196 0.002750 0.002085 0.001199 0.000103 -0.001177 -0.002599 -0.004107 -0.005631 -0.007096 -0.008418 -0.009517 -0.010320 -0.010760 -0.010792 -0.010388 -0.009544 -0.008281 -0.006647 -0.004710 -0.002561 -0.000302 0.001957 0.004107 0.006045 0.007683 0.008953 0.009808 0.010231 0.010226 0.009823 0.009072 0.008038 0.006797 0.005428 0.004009 0.002615 0.001306 0.000135 -0.000863 -0.001667 -0.002269 -0.002674 -0.002896 -0.002959 -0.002889 -0.002715 -0.002467 -0.002173 -0.001857 -0.001540 -0.001238 -0.000962 -0.000719 -0.000514 -0.000346 -0.000214 -0.000114 -0.000041 0.000008 0.000039 0.000057 0.000064 0.000064 0.000060 0.000053 0.000046 0.000038 0.000030 0.000023 0.000017 0.000012 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000053 -0.000064 -0.000076 -0.000088 -0.000101 -0.000112 -0.000120 -0.000121 -0.000111 -0.000088 -0.000044 0.000026 0.000130 0.000274 0.000467 0.000713 0.001017 0.001379 0.001794 0.002251 0.002735 0.003221 0.003681 0.004079 0.004377 0.004533 0.004506 0.004259 0.003762 0.002995 0.001955 0.000654 -0.000878 -0.002589 -0.004411 -0.006261 -0.008045 -0.009664 -0.011019 -0.012017 -0.012582 -0.012654 -0.012201 -0.011218 -0.009731 -0.007796 -0.005499 -0.002947 -0.000265 0.002416 0.004963 0.007253 0.009181 0.010663 0.011647 0.012107 0.012053 0.011520 0.010570 0.009282 0.007749 0.006067 0.004334 0.002637 0.001055 -0.000352 -0.001541 -0.002486 -0.003179 -0.003627 -0.003850 -0.003877 -0.003742 -0.003483 -0.003136 -0.002738 -0.002319 -0.001903 -0.001512 -0.001157 -0.000849 -0.000590 -0.000381 -0.000218 -0.000096 -0.000010 0.000047 0.000081 0.000099 0.000103 0.000100 0.000092 0.000081 0.000070 0.000058 0.000047 0.000038 0.000029 0.000022 0.000016 0.000011 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000057 -0.000070 -0.000085 -0.000103 -0.000122 -0.000141 -0.000160 -0.000175 -0.000182 -0.000179 -0.000157 -0.000112 -0.000034 0.000085 0.000255 0.000486 0.000786 0.001160 0.001608 0.002126 0.002703 0.003318 0.003944 0.004545 0.005078 0.005495 0.005744 0.005775 0.005541 0.005005 0.004142 0.002944 0.001427 -0.000375 -0.002400 -0.004569 -0.006781 -0.008923 -0.010876 -0.012521 -0.013746 -0.014459 -0.014588 -0.014094 -0.012972 -0.011252 -0.009001 -0.006321 -0.003341 -0.000207 0.002923 0.005892 0.008554 0.010784 0.012484 0.013591 0.014077 0.013952 0.013262 0.012078 0.010498 0.008633 0.006600 0.004516 0.002486 0.000604 -0.001057 -0.002446 -0.003534 -0.004313 -0.004793 -0.004999 -0.004968 -0.004744 -0.004373 -0.003903 -0.003376 -0.002831 -0.002297 -0.001800 -0.001354 -0.000969 -0.000649 -0.000394 -0.000197 -0.000053 0.000046 0.000109 0.000145 0.000159 0.000159 0.000150 0.000135 0.000118 0.000101 0.000085 0.000070 0.000056 0.000044 0.000034 0.000025 0.000018 0.000012 0.000008 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000045 -0.000057 -0.000072 -0.000091 -0.000112 -0.000137 -0.000165 -0.000194 -0.000223 -0.000249 -0.000268 -0.000274 -0.000260 -0.000218 -0.000136 -0.000004 0.000191 0.000462 0.000818 0.001267 0.001811 0.002447 0.003160 0.003928 0.004719 0.005489 0.006186 0.006753 0.007125 0.007242 0.007045 0.006488 0.005539 0.004189 0.002452 0.000369 -0.001991 -0.004531 -0.007135 -0.009669 -0.011991 -0.013959 -0.015442 -0.016329 -0.016536 -0.016015 -0.014759 -0.012804 -0.010231 -0.007156 -0.003731 -0.000128 0.003467 0.006872 0.009915 0.012451 0.014366 0.015586 0.016080 0.015861 0.014982 0.013531 0.011622 0.009388 0.006970 0.004503 0.002115 -0.000085 -0.002011 -0.003604 -0.004831 -0.005684 -0.006176 -0.006342 -0.006227 -0.005885 -0.005374 -0.004751 -0.004069 -0.003374 -0.002702 -0.002081 -0.001531 -0.001061 -0.000674 -0.000369 -0.000139 0.000026 0.000137 0.000203 0.000235 0.000243 0.000235 0.000216 0.000192 0.000166 0.000141 0.000118 0.000097 0.000078 0.000062 0.000048 0.000036 0.000027 0.000019 0.000013 0.000008 0.000005 0.000003 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000042 -0.000055 -0.000071 -0.000091 -0.000116 -0.000145 -0.000180 -0.000219 -0.000261 -0.000305 -0.000347 -0.000383 -0.000405 -0.000405 -0.000372 -0.000293 -0.000154 0.000061 0.000369 0.000781 0.001309 0.001957 0.002721 0.003587 0.004529 0.005509 0.006476 0.007370 0.008120 0.008650 0.008885 0.008755 0.008203 0.007189 0.005700 0.003749 0.001382 -0.001320 -0.004249 -0.007267 -0.010219 -0.012940 -0.015263 -0.017033 -0.018121 -0.018429 -0.017898 -0.016522 -0.014342 -0.011449 -0.007979 -0.004107 -0.000033 0.004032 0.007873 0.011296 0.014132 0.016249 0.017565 0.018044 0.017703 0.016605 0.014854 0.012584 0.009950 0.007117 0.004245 0.001482 -0.001046 -0.003239 -0.005030 -0.006382 -0.007288 -0.007769 -0.007865 -0.007634 -0.007141 -0.006457 -0.005652 -0.004787 -0.003918 -0.003088 -0.002329 -0.001663 -0.001100 -0.000643 -0.000288 -0.000026 0.000157 0.000273 0.000337 0.000361 0.000357 0.000334 0.000302 0.000264 0.000226 0.000191 0.000158 0.000129 0.000104 0.000082 0.000064 0.000049 0.000036 0.000026 0.000018 0.000012 0.000008 0.000005 0.000003 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000066 -0.000086 -0.000112 -0.000145 -0.000184 -0.000231 -0.000285 -0.000345 -0.000409 -0.000473 -0.000533 -0.000579 -0.000602 -0.000588 -0.000522 -0.000385 -0.000157 0.000180 0.000646 0.001252 0.002007 0.002907 0.003938 0.005072 0.006264 0.007458 0.008580 0.009548 0.010273 0.010664 0.010639 0.010126 0.009077 0.007472 0.005324 0.002683 -0.000360 -0.003682 -0.007127 -0.010515 -0.013656 -0.016358 -0.018443 -0.019759 -0.020192 -0.019677 -0.018201 -0.015813 -0.012616 -0.008765 -0.004458 0.000077 0.004598 0.008864 0.012651 0.015767 0.018066 0.019453 0.019891 0.019399 0.018052 0.015971 0.013312 0.010254 0.006988 0.003697 0.000553 -0.002301 -0.004752 -0.006724 -0.008177 -0.009109 -0.009544 -0.009535 -0.009151 -0.008472 -0.007581 -0.006561 -0.005487 -0.004421 -0.003415 -0.002506 -0.001716 -0.001057 -0.000530 -0.000128 0.000162 0.000355 0.000469 0.000522 0.000529 0.000506 0.000463 0.000411 0.000355 0.000301 0.000250 0.000206 0.000167 0.000133 0.000105 0.000081 0.000062 0.000046 0.000033 0.000023 0.000016 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000032 -0.000043 -0.000058 -0.000077 -0.000103 -0.000136 -0.000178 -0.000230 -0.000292 -0.000364 -0.000446 -0.000537 -0.000631 -0.000723 -0.000804 -0.000861 -0.000879 -0.000838 -0.000716 -0.000489 -0.000133 0.000376 0.001055 0.001914 0.002954 0.004158 0.005498 0.006923 0.008369 0.009751 0.010974 0.011933 0.012522 0.012643 0.012210 0.011165 0.009479 0.007164 0.004273 0.000904 -0.002803 -0.006672 -0.010502 -0.014076 -0.017175 -0.019595 -0.021164 -0.021750 -0.021278 -0.019732 -0.017164 -0.013691 -0.009487 -0.004773 0.000195 0.005145 0.009805 0.013927 0.017295 0.019745 0.021172 0.021537 0.020865 0.019242 0.016808 0.013740 0.010245 0.006538 0.002828 -0.000690 -0.003855 -0.006542 -0.008667 -0.010188 -0.011107 -0.011457 -0.011302 -0.010724 -0.009820 -0.008688 -0.007423 -0.006114 -0.004832 -0.003636 -0.002567 -0.001650 -0.000896 -0.000303 0.000138 0.000445 0.000638 0.000739 0.000770 0.000751 0.000698 0.000626 0.000546 0.000466 0.000390 0.000321 0.000261 0.000210 0.000166 0.000130 0.000100 0.000075 0.000056 0.000040 0.000028 0.000019 0.000012 0.000008 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000036 -0.000048 -0.000066 -0.000089 -0.000121 -0.000162 -0.000215 -0.000281 -0.000361 -0.000456 -0.000567 -0.000690 -0.000823 -0.000958 -0.001086 -0.001192 -0.001257 -0.001258 -0.001169 -0.000960 -0.000601 -0.000064 0.000676 0.001631 0.002806 0.004186 0.005739 0.007412 0.009131 0.010802 0.012314 0.013548 0.014380 0.014694 0.014390 0.013396 0.011675 0.009235 0.006131 0.002468 -0.001599 -0.005878 -0.010141 -0.014147 -0.017651 -0.020422 -0.022264 -0.023030 -0.022631 -0.021050 -0.018342 -0.014634 -0.010118 -0.005041 0.000315 0.005649 0.010660 0.015073 0.018650 0.021211 0.022642 0.022902 0.022022 0.020101 0.017297 0.013812 0.009877 0.005735 0.001622 -0.002249 -0.005696 -0.008583 -0.010820 -0.012365 -0.013225 -0.013442 -0.013095 -0.012281 -0.011113 -0.009704 -0.008168 -0.006601 -0.005089 -0.003694 -0.002463 -0.001421 -0.000578 0.000070 0.000538 0.000848 0.001025 0.001098 0.001093 0.001033 0.000939 0.000827 0.000711 0.000599 0.000495 0.000404 0.000324 0.000258 0.000202 0.000156 0.000119 0.000089 0.000065 0.000046 0.000032 0.000021 0.000014 0.000008 0.000005 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000029 -0.000039 -0.000053 -0.000073 -0.000101 -0.000139 -0.000190 -0.000255 -0.000337 -0.000438 -0.000561 -0.000705 -0.000869 -0.001050 -0.001240 -0.001429 -0.001599 -0.001729 -0.001793 -0.001759 -0.001591 -0.001252 -0.000708 0.000072 0.001108 0.002406 0.003956 0.005723 0.007651 0.009659 0.011641 0.013474 0.015021 0.016140 0.016697 0.016576 0.015690 0.013991 0.011480 0.008215 0.004305 -0.000083 -0.004737 -0.009410 -0.013834 -0.017737 -0.020864 -0.022996 -0.023966 -0.023674 -0.022097 -0.019295 -0.015404 -0.010633 -0.005252 0.000432 0.006089 0.011392 0.016039 0.019773 0.022398 0.023793 0.023914 0.022801 0.020565 0.017385 0.013486 0.009125 0.004570 0.000083 -0.004102 -0.007787 -0.010824 -0.013120 -0.014635 -0.015381 -0.015414 -0.014826 -0.013732 -0.012261 -0.010547 -0.008714 -0.006875 -0.005122 -0.003527 -0.002138 -0.000981 -0.000064 0.000623 0.001099 0.001392 0.001534 0.001559 0.001499 0.001383 0.001233 0.001070 0.000907 0.000754 0.000617 0.000497 0.000395 0.000310 0.000240 0.000183 0.000138 0.000102 0.000074 0.000052 0.000035 0.000023 0.000014 0.000008 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000022 -0.000029 -0.000040 -0.000056 -0.000079 -0.000112 -0.000156 -0.000216 -0.000295 -0.000395 -0.000521 -0.000674 -0.000857 -0.001070 -0.001309 -0.001566 -0.001831 -0.002084 -0.002301 -0.002451 -0.002497 -0.002397 -0.002107 -0.001584 -0.000791 0.000301 0.001702 0.003405 0.005377 0.007559 0.009862 0.012171 0.014349 0.016242 0.017691 0.018543 0.018662 0.017945 0.016334 0.013821 0.010459 0.006366 0.001715 -0.003266 -0.008308 -0.013120 -0.017404 -0.020882 -0.023310 -0.024503 -0.024350 -0.022822 -0.019979 -0.015967 -0.011010 -0.005397 0.000540 0.006445 0.011967 0.016781 0.020610 0.023246 0.024561 0.024512 0.023145 0.020588 0.017036 0.012740 0.007981 0.003053 -0.001760 -0.006204 -0.010067 -0.013192 -0.015483 -0.016905 -0.017477 -0.017270 -0.016391 -0.014974 -0.013168 -0.011121 -0.008975 -0.006855 -0.004863 -0.003074 -0.001540 -0.000286 0.000685 0.001386 0.001844 0.002095 0.002178 0.002132 0.001996 0.001804 0.001583 0.001354 0.001133 0.000931 0.000752 0.000599 0.000471 0.000365 0.000279 0.000211 0.000156 0.000114 0.000081 0.000056 0.000037 0.000024 0.000014 0.000007 0.000003 0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000028 -0.000039 -0.000057 -0.000082 -0.000119 -0.000170 -0.000240 -0.000332 -0.000452 -0.000603 -0.000791 -0.001019 -0.001286 -0.001593 -0.001930 -0.002286 -0.002641 -0.002968 -0.003230 -0.003386 -0.003386 -0.003179 -0.002712 -0.001939 -0.000826 0.000648 0.002478 0.004635 0.007057 0.009652 0.012294 0.014833 0.017099 0.018916 0.020110 0.020527 0.020046 0.018594 0.016155 0.012776 0.008576 0.003735 -0.001504 -0.006857 -0.012010 -0.016643 -0.020452 -0.023174 -0.024606 -0.024622 -0.023186 -0.020360 -0.016295 -0.011229 -0.005468 0.000634 0.006702 0.012359 0.017262 0.021119 0.023710 0.024901 0.024653 0.023020 0.020143 0.016239 0.011578 0.006467 0.001221 -0.003853 -0.008485 -0.012452 -0.015590 -0.017803 -0.019061 -0.019395 -0.018892 -0.017675 -0.015897 -0.013727 -0.011330 -0.008864 -0.006465 -0.004242 -0.002277 -0.000621 0.000703 0.001697 0.002381 0.002791 0.002968 0.002962 0.002819 0.002584 0.002295 0.001985 0.001676 0.001386 0.001125 0.000898 0.000706 0.000548 0.000419 0.000316 0.000235 0.000172 0.000123 0.000086 0.000058 0.000037 0.000023 0.000012 0.000006 0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000018 -0.000025 -0.000036 -0.000053 -0.000081 -0.000121 -0.000178 -0.000256 -0.000362 -0.000501 -0.000680 -0.000904 -0.001179 -0.001508 -0.001890 -0.002319 -0.002782 -0.003258 -0.003716 -0.004118 -0.004415 -0.004550 -0.004463 -0.004093 -0.003384 -0.002290 -0.000785 0.001136 0.003446 0.006083 0.008952 0.011919 0.014824 0.017481 0.019695 0.021274 0.022043 0.021865 0.020649 0.018367 0.015060 0.010842 0.005900 0.000485 -0.005104 -0.010536 -0.015469 -0.019579 -0.022581 -0.024256 -0.024465 -0.023165 -0.020414 -0.016370 -0.011279 -0.005461 0.000713 0.006847 0.012549 0.017459 0.021272 0.023759 0.024786 0.024316 0.022412 0.019230 0.015005 0.010027 0.004626 -0.000864 -0.006119 -0.010854 -0.014837 -0.017902 -0.019956 -0.020978 -0.021010 -0.020156 -0.018558 -0.016390 -0.013837 -0.011084 -0.008301 -0.005635 -0.003205 -0.001092 0.000653 0.002011 0.002990 0.003619 0.003942 0.004011 0.003883 0.003614 0.003255 0.002848 0.002430 0.002026 0.001655 0.001327 0.001046 0.000812 0.000621 0.000468 0.000348 0.000254 0.000183 0.000128 0.000087 0.000057 0.000035 0.000020 0.000009 0.000003 -0.000001 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000012 -0.000017 -0.000027 -0.000044 -0.000072 -0.000114 -0.000175 -0.000261 -0.000379 -0.000535 -0.000740 -0.001001 -0.001325 -0.001719 -0.002183 -0.002713 -0.003295 -0.003909 -0.004522 -0.005090 -0.005559 -0.005866 -0.005940 -0.005712 -0.005114 -0.004090 -0.002602 -0.000639 0.001779 0.004593 0.007705 0.010977 0.014238 0.017289 0.019919 0.021916 0.023087 0.023275 0.022371 0.020332 0.017190 0.013055 0.008112 0.002617 -0.003120 -0.008752 -0.013921 -0.018286 -0.021543 -0.023457 -0.023876 -0.022749 -0.020131 -0.016181 -0.011151 -0.005372 0.000774 0.006876 0.012529 0.017360 0.021056 0.023384 0.024210 0.023502 0.021333 0.017873 0.013373 0.008142 0.002527 -0.003118 -0.008459 -0.013198 -0.017101 -0.020002 -0.021813 -0.022524 -0.022193 -0.020940 -0.018927 -0.016348 -0.013407 -0.010303 -0.007221 -0.004316 -0.001712 0.000509 0.002299 0.003644 0.004562 0.005091 0.005286 0.005208 0.004925 0.004500 0.003990 0.003444 0.002902 0.002391 0.001929 0.001527 0.001187 0.000908 0.000683 0.000506 0.000369 0.000264 0.000185 0.000126 0.000083 0.000052 0.000030 0.000014 0.000004 -0.000002 -0.000005 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000002 -0.000005 -0.000013 -0.000028 -0.000054 -0.000096 -0.000158 -0.000248 -0.000374 -0.000545 -0.000773 -0.001067 -0.001440 -0.001899 -0.002448 -0.003084 -0.003796 -0.004561 -0.005347 -0.006105 -0.006776 -0.007290 -0.007569 -0.007529 -0.007094 -0.006195 -0.004782 -0.002835 -0.000365 0.002573 0.005883 0.009423 0.013015 0.016449 0.019498 0.021935 0.023547 0.024155 0.023634 0.021925 0.019045 0.015096 0.010259 0.004792 -0.000991 -0.006732 -0.012062 -0.016623 -0.020098 -0.022236 -0.022874 -0.021951 -0.019518 -0.015732 -0.010848 -0.005201 0.000816 0.006787 0.012296 0.016965 0.020476 0.022596 0.023192 0.022239 0.019821 0.016122 0.011406 0.006000 0.000264 -0.005437 -0.010757 -0.015396 -0.019116 -0.021758 -0.023243 -0.023572 -0.022823 -0.021133 -0.018684 -0.015688 -0.012365 -0.008933 -0.005584 -0.002482 0.000249 0.002525 0.004306 0.005585 0.006390 0.006770 0.006791 0.006527 0.006054 0.005443 0.004760 0.004057 0.003376 0.002747 0.002188 0.001707 0.001307 0.000982 0.000724 0.000525 0.000373 0.000259 0.000175 0.000114 0.000071 0.000040 0.000019 0.000005 -0.000003 -0.000008 -0.000010 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000013 0.000013 0.000009 -0.000002 -0.000023 -0.000061 -0.000121 -0.000210 -0.000339 -0.000519 -0.000764 -0.001087 -0.001503 -0.002023 -0.002655 -0.003398 -0.004243 -0.005169 -0.006140 -0.007108 -0.008007 -0.008761 -0.009283 -0.009480 -0.009261 -0.008546 -0.007273 -0.005407 -0.002953 0.000045 0.003492 0.007248 0.011129 0.014918 0.018375 0.021257 0.023333 0.024406 0.024330 0.023029 0.020505 0.016846 0.012227 0.006900 0.001181 -0.004570 -0.009973 -0.014661 -0.018304 -0.020640 -0.021495 -0.020799 -0.018595 -0.015037 -0.010377 -0.004954 0.000840 0.006584 0.011862 0.016291 0.019555 0.021423 0.021769 0.020576 0.017938 0.014050 0.009191 0.003698 -0.002058 -0.007705 -0.012892 -0.017319 -0.020754 -0.023044 -0.024124 -0.024011 -0.022800 -0.020647 -0.017755 -0.014352 -0.010675 -0.006951 -0.003384 -0.000141 0.002655 0.004925 0.006633 0.007786 0.008421 0.008601 0.008404 0.007915 0.007220 0.006398 0.005522 0.004647 0.003818 0.003065 0.002406 0.001847 0.001387 0.001019 0.000733 0.000514 0.000352 0.000233 0.000149 0.000089 0.000048 0.000021 0.000003 -0.000008 -0.000014 -0.000017 -0.000017 -0.000015 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000033 0.000038 0.000041 0.000037 0.000023 -0.000006 -0.000058 -0.000141 -0.000265 -0.000445 -0.000698 -0.001040 -0.001489 -0.002062 -0.002768 -0.003613 -0.004588 -0.005675 -0.006839 -0.008028 -0.009174 -0.010195 -0.010996 -0.011472 -0.011522 -0.011052 -0.009985 -0.008274 -0.005910 -0.002929 0.000582 0.004486 0.008598 0.012695 0.016530 0.019844 0.022391 0.023956 0.024375 0.023550 0.021467 0.018198 0.013904 0.008830 0.003287 -0.002367 -0.007748 -0.012484 -0.016238 -0.018736 -0.019796 -0.019338 -0.017398 -0.014121 -0.009757 -0.004637 0.000847 0.006279 0.011244 0.015365 0.018330 0.019915 0.020001 0.018583 0.015764 0.011750 0.006829 0.001346 -0.004322 -0.009800 -0.014741 -0.018848 -0.021898 -0.023752 -0.024359 -0.023755 -0.022054 -0.019430 -0.016105 -0.012323 -0.008335 -0.004376 -0.000655 0.002660 0.005449 0.007639 0.009207 0.010169 0.010576 0.010506 0.010047 0.009299 0.008355 0.007303 0.006220 0.005166 0.004186 0.003310 0.002553 0.001921 0.001408 0.001004 0.000695 0.000465 0.000298 0.000181 0.000100 0.000047 0.000012 -0.000009 -0.000021 -0.000027 -0.000029 -0.000028 -0.000025 -0.000021 -0.000017 -0.000013 -0.000009 -0.000006 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000019 0.000026 0.000035 0.000047 0.000059 0.000072 0.000083 0.000090 0.000088 0.000073 0.000036 -0.000031 -0.000141 -0.000310 -0.000558 -0.000905 -0.001373 -0.001983 -0.002750 -0.003682 -0.004776 -0.006016 -0.007368 -0.008781 -0.010185 -0.011491 -0.012597 -0.013391 -0.013758 -0.013590 -0.012797 -0.011316 -0.009124 -0.006244 -0.002754 0.001216 0.005484 0.009826 0.013987 0.017701 0.020708 0.022774 0.023717 0.023421 0.021850 0.019058 0.015191 0.010478 0.005220 -0.000229 -0.005491 -0.010191 -0.013988 -0.016604 -0.017846 -0.017628 -0.015974 -0.013021 -0.009009 -0.004262 0.000839 0.005884 0.010469 0.014226 0.016852 0.018134 0.017964 0.016347 0.013396 0.009327 0.004432 -0.000939 -0.006409 -0.011607 -0.016191 -0.019876 -0.022453 -0.023799 -0.023881 -0.022754 -0.020553 -0.017470 -0.013743 -0.009631 -0.005393 -0.001271 0.002525 0.005831 0.008531 0.010564 0.011918 0.012624 0.012748 0.012381 0.011625 0.010589 0.009377 0.008084 0.006790 0.005557 0.004431 0.003439 0.002596 0.001901 0.001347 0.000918 0.000597 0.000365 0.000203 0.000095 0.000025 -0.000017 -0.000040 -0.000051 -0.000055 -0.000053 -0.000049 -0.000043 -0.000036 -0.000029 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000002 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000031 0.000042 0.000055 0.000072 0.000093 0.000115 0.000138 0.000159 0.000175 0.000180 0.000167 0.000126 0.000042 -0.000103 -0.000329 -0.000663 -0.001130 -0.001755 -0.002560 -0.003557 -0.004749 -0.006123 -0.007649 -0.009276 -0.010935 -0.012533 -0.013962 -0.015101 -0.015824 -0.016011 -0.015554 -0.014377 -0.012441 -0.009753 -0.006378 -0.002435 0.001899 0.006405 0.010825 0.014886 0.018317 0.020871 0.022349 0.022612 0.021606 0.019363 0.016008 0.011753 0.006884 0.001742 -0.003304 -0.007882 -0.011652 -0.014333 -0.015727 -0.015737 -0.014379 -0.011779 -0.008163 -0.003842 0.000816 0.005417 0.009570 0.012921 0.015182 0.016155 0.015744 0.013965 0.010940 0.006891 0.002113 -0.003044 -0.008211 -0.013022 -0.017150 -0.020326 -0.022356 -0.023139 -0.022663 -0.021004 -0.018314 -0.014805 -0.010729 -0.006354 -0.001945 0.002253 0.006033 0.009238 0.011762 0.013558 0.014627 0.015015 0.014806 0.014101 0.013020 0.011679 0.010191 0.008656 0.007157 0.005756 0.004499 0.003409 0.002496 0.001757 0.001179 0.000742 0.000425 0.000205 0.000059 -0.000031 -0.000081 -0.000105 -0.000111 -0.000107 -0.000098 -0.000086 -0.000074 -0.000061 -0.000050 -0.000039 -0.000030 -0.000022 -0.000016 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000033 0.000045 0.000060 0.000079 0.000104 0.000133 0.000167 0.000205 0.000246 0.000285 0.000318 0.000338 0.000334 0.000291 0.000188 0.000003 -0.000295 -0.000735 -0.001348 -0.002160 -0.003191 -0.004449 -0.005927 -0.007599 -0.009419 -0.011317 -0.013199 -0.014955 -0.016454 -0.017562 -0.018144 -0.018081 -0.017278 -0.015678 -0.013273 -0.010111 -0.006297 -0.001997 0.002576 0.007167 0.011502 0.015302 0.018308 0.020305 0.021136 0.020724 0.019080 0.016306 0.012590 0.008198 0.003455 -0.001284 -0.005656 -0.009328 -0.012016 -0.013522 -0.013740 -0.012676 -0.010442 -0.007249 -0.003391 0.000783 0.004898 0.008583 0.011504 0.013391 0.014062 0.013435 0.011538 0.008503 0.004551 -0.000020 -0.004868 -0.009633 -0.013965 -0.017553 -0.020148 -0.021580 -0.021769 -0.020726 -0.018548 -0.015406 -0.011527 -0.007173 -0.002620 0.001864 0.006039 0.009704 0.012712 0.014972 0.016450 0.017166 0.017183 0.016598 0.015530 0.014106 0.012456 0.010696 0.008932 0.007246 0.005700 0.004336 0.003174 0.002219 0.001461 0.000883 0.000460 0.000166 -0.000027 -0.000142 -0.000201 -0.000222 -0.000219 -0.000202 -0.000179 -0.000153 -0.000128 -0.000104 -0.000083 -0.000066 -0.000051 -0.000038 -0.000028 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000025 0.000034 0.000045 0.000060 0.000080 0.000107 0.000139 0.000180 0.000229 0.000285 0.000349 0.000418 0.000488 0.000552 0.000598 0.000611 0.000570 0.000447 0.000212 -0.000170 -0.000736 -0.001518 -0.002543 -0.003825 -0.005366 -0.007145 -0.009121 -0.011227 -0.013372 -0.015440 -0.017300 -0.018805 -0.019813 -0.020187 -0.019817 -0.018629 -0.016595 -0.013744 -0.010165 -0.006009 -0.001476 0.003185 0.007701 0.011792 0.015191 0.017667 0.019048 0.019236 0.018216 0.016065 0.012948 0.009106 0.004840 0.000488 -0.003602 -0.007105 -0.009744 -0.011317 -0.011714 -0.010929 -0.009061 -0.006303 -0.002927 0.000741 0.004348 0.007548 0.010031 0.011548 0.011936 0.011129 0.009167 0.006185 0.002408 -0.001874 -0.006328 -0.010608 -0.014385 -0.017370 -0.019337 -0.020144 -0.019733 -0.018140 -0.015481 -0.011946 -0.007774 -0.003234 0.001395 0.005848 0.009892 0.013337 0.016052 0.017961 0.019050 0.019355 0.018956 0.017968 0.016521 0.014754 0.012804 0.010792 0.008824 0.006982 0.005326 0.003892 0.002694 0.001731 0.000988 0.000439 0.000057 -0.000192 -0.000336 -0.000404 -0.000418 -0.000400 -0.000361 -0.000314 -0.000265 -0.000219 -0.000177 -0.000140 -0.000110 -0.000084 -0.000064 -0.000047 -0.000034 -0.000024 -0.000016 -0.000011 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000032 0.000042 0.000057 0.000077 0.000103 0.000136 0.000179 0.000232 0.000298 0.000376 0.000469 0.000574 0.000688 0.000806 0.000916 0.001002 0.001043 0.001009 0.000866 0.000575 0.000095 -0.000613 -0.001584 -0.002840 -0.004391 -0.006225 -0.008307 -0.010577 -0.012944 -0.015297 -0.017498 -0.019398 -0.020842 -0.021683 -0.021793 -0.021080 -0.019497 -0.017051 -0.013812 -0.009910 -0.005534 -0.000916 0.003675 0.007960 0.011669 0.014561 0.016448 0.017211 0.016813 0.015305 0.012821 0.009577 0.005848 0.001948 -0.001793 -0.005064 -0.007597 -0.009190 -0.009730 -0.009201 -0.007685 -0.005357 -0.002465 0.000692 0.003787 0.006504 0.008556 0.009722 0.009858 0.008914 0.006940 0.004075 0.000543 -0.003376 -0.007365 -0.011096 -0.014264 -0.016607 -0.017927 -0.018108 -0.017119 -0.015019 -0.011945 -0.008099 -0.003730 0.000889 0.005480 0.009788 0.013589 0.016712 0.019040 0.020521 0.021157 0.021005 0.020163 0.018758 0.016935 0.014841 0.012616 0.010387 0.008256 0.006304 0.004583 0.003125 0.001937 0.001008 0.000318 -0.000165 -0.000476 -0.000652 -0.000726 -0.000729 -0.000685 -0.000614 -0.000531 -0.000447 -0.000367 -0.000295 -0.000233 -0.000182 -0.000139 -0.000105 -0.000078 -0.000057 -0.000041 -0.000029 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000038 0.000051 0.000069 0.000093 0.000125 0.000167 0.000220 0.000288 0.000372 0.000476 0.000601 0.000748 0.000915 0.001097 0.001284 0.001460 0.001603 0.001683 0.001663 0.001500 0.001149 0.000562 -0.000301 -0.001474 -0.002974 -0.004800 -0.006926 -0.009299 -0.011836 -0.014426 -0.016934 -0.019205 -0.021079 -0.022397 -0.023017 -0.022827 -0.021761 -0.019805 -0.017004 -0.013467 -0.009362 -0.004909 -0.000362 0.004005 0.007923 0.011143 0.013467 0.014757 0.014952 0.014075 0.012234 0.009613 0.006458 0.003058 -0.000283 -0.003269 -0.005643 -0.007210 -0.007853 -0.007547 -0.006360 -0.004443 -0.002020 0.000637 0.003235 0.005485 0.007131 0.007976 0.007899 0.006866 0.004934 0.002246 -0.000982 -0.004481 -0.007951 -0.011091 -0.013622 -0.015312 -0.015992 -0.015576 -0.014059 -0.011522 -0.008119 -0.004064 0.000389 0.004967 0.009401 0.013446 0.016896 0.019598 0.021458 0.022444 0.022580 0.021942 0.020645 0.018830 0.016650 0.014261 0.011805 0.009408 0.007169 0.005163 0.003436 0.002009 0.000883 0.000038 -0.000555 -0.000935 -0.001142 -0.001217 -0.001198 -0.001116 -0.000997 -0.000863 -0.000726 -0.000597 -0.000481 -0.000381 -0.000296 -0.000227 -0.000171 -0.000127 -0.000093 -0.000068 -0.000048 -0.000033 -0.000022 -0.000015 -0.000009 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000018 0.000023 0.000032 0.000043 0.000059 0.000080 0.000109 0.000146 0.000196 0.000261 0.000343 0.000448 0.000580 0.000741 0.000934 0.001160 0.001415 0.001691 0.001973 0.002238 0.002456 0.002589 0.002591 0.002411 0.001996 0.001296 0.000269 -0.001114 -0.002862 -0.004960 -0.007364 -0.010001 -0.012766 -0.015526 -0.018128 -0.020406 -0.022191 -0.023329 -0.023693 -0.023194 -0.021795 -0.019518 -0.016448 -0.012730 -0.008561 -0.004182 0.000145 0.004155 0.007599 0.010268 0.012009 0.012741 0.012459 0.011243 0.009244 0.006678 0.003803 0.000899 -0.001761 -0.003934 -0.005431 -0.006137 -0.006017 -0.005125 -0.003589 -0.001608 0.000579 0.002707 0.004522 0.005797 0.006363 0.006118 0.005044 0.003205 0.000744 -0.002131 -0.005168 -0.008090 -0.010621 -0.012514 -0.013567 -0.013644 -0.012687 -0.010718 -0.007836 -0.004211 -0.000064 0.004349 0.008762 0.012918 0.016587 0.019584 0.021779 0.023102 0.023544 0.023151 0.022017 0.020273 0.018073 0.015576 0.012941 0.010313 0.007811 0.005531 0.003538 0.001870 0.000537 -0.000470 -0.001179 -0.001628 -0.001864 -0.001932 -0.001879 -0.001742 -0.001557 -0.001350 -0.001141 -0.000942 -0.000762 -0.000605 -0.000472 -0.000363 -0.000274 -0.000204 -0.000150 -0.000109 -0.000078 -0.000055 -0.000037 -0.000025 -0.000016 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000034 0.000047 0.000065 0.000089 0.000121 0.000165 0.000222 0.000298 0.000396 0.000522 0.000681 0.000881 0.001124 0.001414 0.001749 0.002122 0.002522 0.002926 0.003304 0.003617 0.003817 0.003849 0.003653 0.003172 0.002353 0.001157 -0.000437 -0.002428 -0.004784 -0.007441 -0.010305 -0.013248 -0.016121 -0.018755 -0.020977 -0.022621 -0.023546 -0.023642 -0.022850 -0.021167 -0.018652 -0.015422 -0.011654 -0.007566 -0.003405 0.000573 0.004122 0.007027 0.009124 0.010312 0.010564 0.009928 0.008525 0.006538 0.004193 0.001743 -0.000564 -0.002502 -0.003893 -0.004622 -0.004649 -0.004011 -0.002817 -0.001238 0.000517 0.002217 0.003640 0.004589 0.004922 0.004557 0.003489 0.001789 -0.000404 -0.002895 -0.005449 -0.007814 -0.009744 -0.011024 -0.011484 -0.011021 -0.009604 -0.007280 -0.004164 -0.000439 0.003673 0.007919 0.012042 0.015803 0.018992 0.021448 0.023067 0.023804 0.023673 0.022742 0.021125 0.018964 0.016421 0.013664 0.010850 0.008120 0.005589 0.003344 0.001439 -0.000100 -0.001273 -0.002101 -0.002621 -0.002881 -0.002933 -0.002831 -0.002621 -0.002347 -0.002042 -0.001733 -0.001439 -0.001171 -0.000935 -0.000734 -0.000567 -0.000430 -0.000322 -0.000237 -0.000172 -0.000123 -0.000087 -0.000060 -0.000041 -0.000027 -0.000017 -0.000011 -0.000007 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000019 0.000026 0.000036 0.000049 0.000068 0.000094 0.000130 0.000178 0.000242 0.000328 0.000440 0.000586 0.000774 0.001012 0.001306 0.001661 0.002079 0.002556 0.003081 0.003635 0.004190 0.004705 0.005131 0.005409 0.005476 0.005264 0.004713 0.003772 0.002405 0.000602 -0.001620 -0.004210 -0.007086 -0.010130 -0.013197 -0.016122 -0.018729 -0.020846 -0.022315 -0.023011 -0.022852 -0.021811 -0.019918 -0.017266 -0.014001 -0.010319 -0.006447 -0.002628 0.000899 0.003920 0.006262 0.007809 0.008510 0.008388 0.007532 0.006092 0.004262 0.002263 0.000320 -0.001362 -0.002617 -0.003334 -0.003468 -0.003042 -0.002145 -0.000920 0.000452 0.001774 0.002855 0.003530 0.003679 0.003242 0.002224 0.000699 -0.001201 -0.003292 -0.005361 -0.007183 -0.008544 -0.009260 -0.009196 -0.008279 -0.006504 -0.003937 -0.000712 0.002986 0.006932 0.010885 0.014602 0.017863 0.020484 0.022330 0.023324 0.023447 0.022738 0.021285 0.019216 0.016687 0.013865 0.010919 0.008005 0.005256 0.002780 0.000650 -0.001090 -0.002428 -0.003375 -0.003966 -0.004247 -0.004276 -0.004110 -0.003807 -0.003419 -0.002989 -0.002551 -0.002131 -0.001745 -0.001403 -0.001108 -0.000861 -0.000658 -0.000495 -0.000367 -0.000268 -0.000192 -0.000136 -0.000095 -0.000065 -0.000044 -0.000028 -0.000018 -0.000011 -0.000007 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000011 0.000014 0.000019 0.000025 0.000035 0.000049 0.000069 0.000096 0.000133 0.000185 0.000254 0.000347 0.000472 0.000637 0.000851 0.001124 0.001466 0.001885 0.002384 0.002965 0.003618 0.004327 0.005067 0.005797 0.006468 0.007019 0.007381 0.007482 0.007250 0.006623 0.005554 0.004017 0.002014 -0.000420 -0.003215 -0.006267 -0.009441 -0.012576 -0.015498 -0.018028 -0.020002 -0.021277 -0.021753 -0.021376 -0.020151 -0.018141 -0.015463 -0.012288 -0.008818 -0.005280 -0.001899 0.001113 0.003580 0.005374 0.006426 0.006733 0.006355 0.005409 0.004059 0.002493 0.000908 -0.000510 -0.001609 -0.002285 -0.002487 -0.002230 -0.001581 -0.000659 0.000384 0.001384 0.002178 0.002632 0.002647 0.002181 0.001249 -0.000076 -0.001668 -0.003360 -0.004962 -0.006277 -0.007123 -0.007347 -0.006847 -0.005577 -0.003559 -0.000875 0.002332 0.005872 0.009529 0.013073 0.016280 0.018955 0.020940 0.022130 0.022475 0.021982 0.020713 0.018776 0.016311 0.013481 0.010458 0.007409 0.004482 0.001804 -0.000531 -0.002463 -0.003963 -0.005031 -0.005693 -0.005996 -0.005995 -0.005756 -0.005344 -0.004819 -0.004236 -0.003639 -0.003060 -0.002523 -0.002043 -0.001625 -0.001272 -0.000979 -0.000742 -0.000553 -0.000406 -0.000293 -0.000209 -0.000146 -0.000101 -0.000068 -0.000045 -0.000029 -0.000018 -0.000011 -0.000006 -0.000004 -0.000003 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000017 0.000023 0.000033 0.000046 0.000065 0.000092 0.000130 0.000182 0.000255 0.000353 0.000487 0.000666 0.000901 0.001205 0.001589 0.002065 0.002640 0.003317 0.004093 0.004955 0.005878 0.006826 0.007750 0.008587 0.009266 0.009708 0.009834 0.009572 0.008860 0.007658 0.005954 0.003763 0.001142 -0.001823 -0.005006 -0.008258 -0.011407 -0.014275 -0.016690 -0.018499 -0.019582 -0.019865 -0.019325 -0.017995 -0.015966 -0.013377 -0.010405 -0.007255 -0.004137 -0.001255 0.001216 0.003140 0.004434 0.005072 0.005088 0.004569 0.003646 0.002477 0.001232 0.000074 -0.000860 -0.001471 -0.001710 -0.001579 -0.001130 -0.000458 0.000314 0.001047 0.001612 0.001896 0.001824 0.001367 0.000548 -0.000563 -0.001848 -0.003159 -0.004330 -0.005191 -0.005591 -0.005410 -0.004575 -0.003068 -0.000928 0.001747 0.004809 0.008071 0.011326 0.014361 0.016976 0.019001 0.020309 0.020823 0.020522 0.019437 0.017653 0.015291 0.012503 0.009456 0.006323 0.003263 0.000418 -0.002100 -0.004210 -0.005867 -0.007056 -0.007795 -0.008122 -0.008094 -0.007779 -0.007248 -0.006572 -0.005814 -0.005029 -0.004260 -0.003538 -0.002886 -0.002313 -0.001823 -0.001413 -0.001079 -0.000810 -0.000599 -0.000435 -0.000311 -0.000219 -0.000152 -0.000103 -0.000069 -0.000045 -0.000028 -0.000017 -0.000010 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000014 0.000019 0.000028 0.000040 0.000057 0.000083 0.000119 0.000170 0.000241 0.000342 0.000480 0.000667 0.000916 0.001241 0.001658 0.002180 0.002818 0.003579 0.004464 0.005464 0.006558 0.007714 0.008884 0.010006 0.011007 0.011804 0.012311 0.012446 0.012136 0.011327 0.009988 0.008121 0.005761 0.002980 -0.000113 -0.003379 -0.006655 -0.009767 -0.012540 -0.014813 -0.016451 -0.017359 -0.017492 -0.016853 -0.015504 -0.013554 -0.011152 -0.008479 -0.005725 -0.003083 -0.000723 0.001217 0.002641 0.003507 0.003824 0.003652 0.003092 0.002272 0.001335 0.000422 -0.000345 -0.000878 -0.001126 -0.001083 -0.000788 -0.000314 0.000240 0.000764 0.001151 0.001315 0.001196 0.000780 0.000090 -0.000803 -0.001796 -0.002758 -0.003546 -0.004020 -0.004058 -0.003570 -0.002510 -0.000881 0.001260 0.003805 0.006606 0.009484 0.012243 0.014693 0.016659 0.018000 0.018617 0.018465 0.017547 0.015922 0.013688 0.010981 0.007959 0.004793 0.001646 -0.001327 -0.003998 -0.006269 -0.008076 -0.009389 -0.010212 -0.010575 -0.010530 -0.010145 -0.009497 -0.008663 -0.007718 -0.006726 -0.005742 -0.004807 -0.003951 -0.003191 -0.002533 -0.001978 -0.001520 -0.001149 -0.000855 -0.000626 -0.000451 -0.000319 -0.000222 -0.000152 -0.000102 -0.000067 -0.000043 -0.000026 -0.000015 -0.000008 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000007 0.000009 0.000014 0.000020 0.000030 0.000044 0.000066 0.000098 0.000145 0.000212 0.000309 0.000445 0.000632 0.000886 0.001221 0.001657 0.002208 0.002890 0.003714 0.004685 0.005799 0.007041 0.008381 0.009775 0.011164 0.012473 0.013618 0.014509 0.015055 0.015173 0.014794 0.013874 0.012395 0.010375 0.007868 0.004964 0.001789 -0.001508 -0.004759 -0.007788 -0.010433 -0.012547 -0.014019 -0.014781 -0.014813 -0.014144 -0.012856 -0.011068 -0.008933 -0.006624 -0.004314 -0.002166 -0.000317 0.001131 0.002122 0.002645 0.002735 0.002465 0.001937 0.001268 0.000576 -0.000034 -0.000480 -0.000716 -0.000730 -0.000547 -0.000223 0.000165 0.000530 0.000789 0.000873 0.000742 0.000387 -0.000164 -0.000849 -0.001574 -0.002229 -0.002695 -0.002858 -0.002624 -0.001931 -0.000754 0.000883 0.002912 0.005221 0.007663 0.010071 0.012267 0.014083 0.015373 0.016025 0.015970 0.015190 0.013715 0.011621 0.009025 0.006070 0.002917 -0.000267 -0.003325 -0.006115 -0.008525 -0.010473 -0.011911 -0.012828 -0.013243 -0.013200 -0.012764 -0.012014 -0.011032 -0.009901 -0.008696 -0.007484 -0.006317 -0.005234 -0.004259 -0.003407 -0.002679 -0.002073 -0.001577 -0.001181 -0.000869 -0.000629 -0.000448 -0.000313 -0.000214 -0.000144 -0.000095 -0.000061 -0.000038 -0.000022 -0.000012 -0.000005 -0.000002 0.000000 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000006 0.000009 0.000016 0.000026 0.000042 0.000067 0.000106 0.000165 0.000253 0.000378 0.000556 0.000802 0.001133 0.001568 0.002127 0.002829 0.003687 0.004713 0.005907 0.007259 0.008745 0.010325 0.011944 0.013529 0.014996 0.016252 0.017200 0.017749 0.017819 0.017350 0.016308 0.014691 0.012536 0.009913 0.006929 0.003721 0.000447 -0.002727 -0.005634 -0.008123 -0.010072 -0.011392 -0.012041 -0.012022 -0.011385 -0.010223 -0.008662 -0.006848 -0.004939 -0.003084 -0.001417 -0.000040 0.000980 0.001616 0.001883 0.001830 0.001532 0.001084 0.000582 0.000115 -0.000246 -0.000456 -0.000500 -0.000394 -0.000178 0.000089 0.000340 0.000512 0.000553 0.000434 0.000153 -0.000262 -0.000755 -0.001247 -0.001646 -0.001855 -0.001786 -0.001371 -0.000570 0.000621 0.002165 0.003985 0.005969 0.007978 0.009857 0.011452 0.012618 0.013237 0.013227 0.012547 0.011207 0.009257 0.006792 0.003938 0.000843 -0.002332 -0.005428 -0.008299 -0.010818 -0.012891 -0.014452 -0.015473 -0.015959 -0.015944 -0.015487 -0.014663 -0.013558 -0.012260 -0.010855 -0.009419 -0.008015 -0.006694 -0.005490 -0.004424 -0.003503 -0.002728 -0.002088 -0.001572 -0.001163 -0.000845 -0.000603 -0.000422 -0.000290 -0.000195 -0.000128 -0.000081 -0.000050 -0.000029 -0.000015 -0.000007 -0.000001 0.000002 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000002 0.000002 0.000011 0.000026 0.000054 0.000099 0.000170 0.000277 0.000434 0.000657 0.000966 0.001380 0.001921 0.002611 0.003469 0.004509 0.005738 0.007151 0.008732 0.010445 0.012240 0.014050 0.015791 0.017371 0.018690 0.019651 0.020163 0.020154 0.019576 0.018408 0.016667 0.014403 0.011706 0.008694 0.005511 0.002314 -0.000734 -0.003482 -0.005797 -0.007578 -0.008763 -0.009330 -0.009303 -0.008747 -0.007760 -0.006465 -0.004998 -0.003494 -0.002077 -0.000850 0.000116 0.000782 0.001147 0.001238 0.001110 0.000833 0.000486 0.000142 -0.000138 -0.000314 -0.000369 -0.000312 -0.000169 0.000014 0.000189 0.000307 0.000331 0.000241 0.000039 -0.000249 -0.000575 -0.000873 -0.001070 -0.001090 -0.000868 -0.000356 0.000464 0.001580 0.002946 0.004481 0.006076 0.007605 0.008929 0.009915 0.010446 0.010433 0.009819 0.008593 0.006785 0.004466 0.001742 -0.001254 -0.004372 -0.007459 -0.010365 -0.012958 -0.015130 -0.016803 -0.017933 -0.018508 -0.018551 -0.018108 -0.017251 -0.016063 -0.014636 -0.013061 -0.011424 -0.009799 -0.008247 -0.006814 -0.005529 -0.004407 -0.003452 -0.002656 -0.002008 -0.001491 -0.001087 -0.000776 -0.000543 -0.000371 -0.000248 -0.000160 -0.000101 -0.000060 -0.000034 -0.000017 -0.000006 0.000001 0.000004 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000027 -0.000029 -0.000025 -0.000014 0.000012 0.000059 0.000137 0.000261 0.000446 0.000712 0.001080 0.001575 0.002219 0.003035 0.004043 0.005255 0.006672 0.008283 0.010063 0.011966 0.013931 0.015880 0.017722 0.019358 0.020686 0.021611 0.022050 0.021939 0.021243 0.019959 0.018118 0.015788 0.013070 0.010090 0.006992 0.003931 0.001055 -0.001501 -0.003625 -0.005239 -0.006302 -0.006813 -0.006812 -0.006370 -0.005585 -0.004571 -0.003448 -0.002329 -0.001309 -0.000462 0.000166 0.000558 0.000729 0.000712 0.000560 0.000332 0.000089 -0.000120 -0.000260 -0.000313 -0.000282 -0.000186 -0.000056 0.000071 0.000161 0.000186 0.000133 0.000007 -0.000170 -0.000357 -0.000504 -0.000553 -0.000448 -0.000142 0.000390 0.001153 0.002124 0.003249 0.004448 0.005620 0.006652 0.007425 0.007829 0.007773 0.007194 0.006065 0.004394 0.002233 -0.000334 -0.003192 -0.006207 -0.009232 -0.012122 -0.014744 -0.016981 -0.018745 -0.019977 -0.020652 -0.020776 -0.020386 -0.019541 -0.018321 -0.016815 -0.015119 -0.013324 -0.011515 -0.009761 -0.008119 -0.006628 -0.005311 -0.004179 -0.003227 -0.002446 -0.001818 -0.001325 -0.000944 -0.000657 -0.000445 -0.000292 -0.000184 -0.000111 -0.000062 -0.000031 -0.000011 0.000001 0.000007 0.000011 0.000012 0.000012 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000049 -0.000062 -0.000075 -0.000087 -0.000096 -0.000096 -0.000080 -0.000040 0.000037 0.000168 0.000370 0.000667 0.001082 0.001643 0.002374 0.003299 0.004435 0.005790 0.007361 0.009129 0.011059 0.013096 0.015170 0.017196 0.019075 0.020708 0.021993 0.022842 0.023179 0.022956 0.022150 0.020776 0.018878 0.016538 0.013863 0.010982 0.008035 0.005164 0.002504 0.000170 -0.001748 -0.003193 -0.004146 -0.004620 -0.004664 -0.004351 -0.003775 -0.003036 -0.002232 -0.001454 -0.000772 -0.000235 0.000131 0.000326 0.000370 0.000300 0.000158 -0.000007 -0.000157 -0.000262 -0.000305 -0.000286 -0.000216 -0.000119 -0.000018 0.000060 0.000096 0.000083 0.000024 -0.000061 -0.000141 -0.000178 -0.000129 0.000044 0.000371 0.000864 0.001514 0.002289 0.003135 0.003975 0.004718 0.005267 0.005523 0.005402 0.004836 0.003788 0.002252 0.000260 -0.002125 -0.004808 -0.007670 -0.010579 -0.013398 -0.015995 -0.018251 -0.020071 -0.021385 -0.022155 -0.022374 -0.022065 -0.021275 -0.020076 -0.018552 -0.016796 -0.014904 -0.012964 -0.011056 -0.009246 -0.007582 -0.006097 -0.004807 -0.003715 -0.002812 -0.002084 -0.001509 -0.001065 -0.000730 -0.000484 -0.000306 -0.000183 -0.000099 -0.000045 -0.000011 0.000008 0.000018 0.000023 0.000024 0.000023 0.000021 0.000019 0.000016 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000046 -0.000060 -0.000078 -0.000101 -0.000128 -0.000158 -0.000191 -0.000222 -0.000245 -0.000253 -0.000235 -0.000176 -0.000058 0.000142 0.000447 0.000886 0.001487 0.002275 0.003275 0.004499 0.005954 0.007628 0.009496 0.011514 0.013619 0.015735 0.017769 0.019623 0.021199 0.022400 0.023145 0.023372 0.023044 0.022157 0.020737 0.018843 0.016561 0.014001 0.011290 0.008557 0.005931 0.003528 0.001442 -0.000257 -0.001534 -0.002382 -0.002829 -0.002926 -0.002743 -0.002364 -0.001872 -0.001346 -0.000852 -0.000441 -0.000141 0.000037 0.000103 0.000077 -0.000007 -0.000117 -0.000220 -0.000294 -0.000324 -0.000307 -0.000251 -0.000170 -0.000083 -0.000007 0.000045 0.000068 0.000064 0.000049 0.000045 0.000080 0.000182 0.000377 0.000679 0.001088 0.001587 0.002140 0.002693 0.003178 0.003515 0.003624 0.003427 0.002862 0.001887 0.000486 -0.001327 -0.003507 -0.005977 -0.008639 -0.011376 -0.014063 -0.016573 -0.018790 -0.020617 -0.021977 -0.022821 -0.023131 -0.022916 -0.022212 -0.021079 -0.019593 -0.017844 -0.015922 -0.013921 -0.011924 -0.010005 -0.008220 -0.006611 -0.005202 -0.004001 -0.003005 -0.002200 -0.001564 -0.001076 -0.000711 -0.000444 -0.000255 -0.000127 -0.000043 0.000009 0.000038 0.000051 0.000056 0.000054 0.000050 0.000044 0.000039 0.000033 0.000028 0.000023 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000062 -0.000083 -0.000109 -0.000144 -0.000186 -0.000238 -0.000297 -0.000364 -0.000433 -0.000498 -0.000551 -0.000578 -0.000563 -0.000485 -0.000319 -0.000037 0.000390 0.000991 0.001795 0.002821 0.004083 0.005580 0.007296 0.009198 0.011236 0.013341 0.015431 0.017414 0.019193 0.020672 0.021765 0.022400 0.022530 0.022130 0.021211 0.019808 0.017988 0.015840 0.013472 0.011000 0.008541 0.006207 0.004095 0.002278 0.000806 -0.000301 -0.001049 -0.001471 -0.001618 -0.001552 -0.001344 -0.001059 -0.000757 -0.000485 -0.000275 -0.000142 -0.000085 -0.000093 -0.000145 -0.000217 -0.000286 -0.000335 -0.000351 -0.000331 -0.000281 -0.000209 -0.000127 -0.000048 0.000019 0.000070 0.000107 0.000141 0.000185 0.000259 0.000380 0.000560 0.000804 0.001102 0.001434 0.001761 0.002033 0.002191 0.002170 0.001905 0.001342 0.000437 -0.000829 -0.002454 -0.004407 -0.006633 -0.009050 -0.011559 -0.014050 -0.016407 -0.018521 -0.020293 -0.021646 -0.022524 -0.022900 -0.022772 -0.022164 -0.021126 -0.019723 -0.018035 -0.016151 -0.014160 -0.012148 -0.010190 -0.008352 -0.006680 -0.005206 -0.003945 -0.002898 -0.002054 -0.001393 -0.000892 -0.000524 -0.000263 -0.000087 0.000026 0.000093 0.000126 0.000138 0.000136 0.000126 0.000112 0.000096 0.000081 0.000068 0.000056 0.000046 0.000037 0.000030 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000013 -0.000019 -0.000025 -0.000034 -0.000045 -0.000060 -0.000080 -0.000107 -0.000143 -0.000189 -0.000249 -0.000323 -0.000412 -0.000518 -0.000638 -0.000767 -0.000900 -0.001026 -0.001130 -0.001193 -0.001191 -0.001099 -0.000884 -0.000515 0.000040 0.000806 0.001805 0.003046 0.004524 0.006218 0.008089 0.010083 0.012128 0.014140 0.016028 0.017699 0.019065 0.020050 0.020595 0.020663 0.020244 0.019357 0.018047 0.016380 0.014444 0.012338 0.010166 0.008032 0.006027 0.004229 0.002693 0.001451 0.000513 -0.000138 -0.000532 -0.000717 -0.000746 -0.000673 -0.000548 -0.000414 -0.000302 -0.000228 -0.000198 -0.000208 -0.000245 -0.000294 -0.000339 -0.000368 -0.000372 -0.000348 -0.000299 -0.000231 -0.000152 -0.000070 0.000007 0.000077 0.000141 0.000204 0.000274 0.000361 0.000474 0.000616 0.000784 0.000963 0.001128 0.001245 0.001269 0.001150 0.000838 0.000286 -0.000543 -0.001670 -0.003099 -0.004812 -0.006767 -0.008902 -0.011135 -0.013371 -0.015508 -0.017448 -0.019096 -0.020377 -0.021233 -0.021630 -0.021558 -0.021034 -0.020094 -0.018795 -0.017207 -0.015412 -0.013494 -0.011536 -0.009614 -0.007794 -0.006129 -0.004656 -0.003396 -0.002353 -0.001521 -0.000881 -0.000410 -0.000081 0.000136 0.000267 0.000333 0.000355 0.000347 0.000321 0.000286 0.000248 0.000210 0.000175 0.000144 0.000117 0.000094 0.000076 0.000061 0.000048 0.000038 0.000029 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000022 -0.000030 -0.000041 -0.000055 -0.000073 -0.000098 -0.000132 -0.000177 -0.000236 -0.000313 -0.000411 -0.000532 -0.000679 -0.000852 -0.001050 -0.001269 -0.001502 -0.001735 -0.001954 -0.002137 -0.002257 -0.002284 -0.002184 -0.001922 -0.001467 -0.000790 0.000127 0.001290 0.002692 0.004309 0.006097 0.007998 0.009940 0.011841 0.013613 0.015170 0.016433 0.017336 0.017831 0.017894 0.017524 0.016745 0.015603 0.014165 0.012509 0.010725 0.008903 0.007127 0.005473 0.003999 0.002744 0.001730 0.000954 0.000401 0.000040 -0.000167 -0.000262 -0.000286 -0.000274 -0.000253 -0.000241 -0.000247 -0.000269 -0.000304 -0.000340 -0.000370 -0.000385 -0.000379 -0.000351 -0.000302 -0.000237 -0.000160 -0.000079 0.000004 0.000084 0.000160 0.000235 0.000312 0.000394 0.000483 0.000576 0.000663 0.000728 0.000746 0.000685 0.000509 0.000178 -0.000343 -0.001085 -0.002067 -0.003296 -0.004760 -0.006429 -0.008255 -0.010174 -0.012105 -0.013965 -0.015664 -0.017118 -0.018257 -0.019023 -0.019381 -0.019316 -0.018838 -0.017974 -0.016773 -0.015297 -0.013619 -0.011814 -0.009963 -0.008137 -0.006404 -0.004815 -0.003412 -0.002217 -0.001241 -0.000479 0.000084 0.000473 0.000716 0.000843 0.000884 0.000863 0.000803 0.000721 0.000629 0.000537 0.000450 0.000371 0.000302 0.000243 0.000195 0.000155 0.000122 0.000097 0.000076 0.000059 0.000046 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000012 -0.000018 -0.000026 -0.000035 -0.000048 -0.000064 -0.000087 -0.000116 -0.000157 -0.000211 -0.000283 -0.000377 -0.000498 -0.000651 -0.000839 -0.001066 -0.001334 -0.001641 -0.001984 -0.002353 -0.002735 -0.003112 -0.003459 -0.003746 -0.003938 -0.003999 -0.003892 -0.003581 -0.003040 -0.002250 -0.001207 0.000079 0.001579 0.003250 0.005033 0.006855 0.008638 0.010299 0.011762 0.012955 0.013822 0.014327 0.014453 0.014203 0.013604 0.012701 0.011553 0.010230 0.008808 0.007362 0.005959 0.004659 0.003503 0.002520 0.001720 0.001099 0.000641 0.000320 0.000108 -0.000026 -0.000109 -0.000164 -0.000208 -0.000247 -0.000287 -0.000324 -0.000355 -0.000375 -0.000379 -0.000366 -0.000335 -0.000287 -0.000225 -0.000153 -0.000075 0.000006 0.000087 0.000165 0.000240 0.000310 0.000376 0.000433 0.000474 0.000487 0.000456 0.000356 0.000162 -0.000155 -0.000622 -0.001264 -0.002095 -0.003121 -0.004334 -0.005712 -0.007217 -0.008800 -0.010395 -0.011932 -0.013337 -0.014536 -0.015465 -0.016072 -0.016324 -0.016203 -0.015716 -0.014884 -0.013750 -0.012368 -0.010802 -0.009124 -0.007406 -0.005716 -0.004116 -0.002658 -0.001383 -0.000315 0.000535 0.001168 0.001599 0.001851 0.001954 0.001940 0.001842 0.001688 0.001502 0.001305 0.001111 0.000929 0.000765 0.000622 0.000500 0.000398 0.000315 0.000247 0.000194 0.000151 0.000118 0.000091 0.000071 0.000054 0.000041 0.000031 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000014 -0.000020 -0.000029 -0.000040 -0.000054 -0.000073 -0.000099 -0.000134 -0.000181 -0.000244 -0.000328 -0.000438 -0.000581 -0.000763 -0.000991 -0.001270 -0.001605 -0.001998 -0.002448 -0.002950 -0.003495 -0.004066 -0.004643 -0.005195 -0.005688 -0.006085 -0.006342 -0.006422 -0.006286 -0.005908 -0.005270 -0.004369 -0.003219 -0.001848 -0.000301 0.001362 0.003073 0.004757 0.006338 0.007746 0.008919 0.009810 0.010389 0.010642 0.010577 0.010218 0.009604 0.008786 0.007824 0.006780 0.005712 0.004675 0.003712 0.002854 0.002120 0.001515 0.001035 0.000666 0.000392 0.000191 0.000045 -0.000065 -0.000149 -0.000216 -0.000270 -0.000312 -0.000340 -0.000353 -0.000351 -0.000333 -0.000300 -0.000254 -0.000197 -0.000132 -0.000061 0.000013 0.000087 0.000158 0.000223 0.000280 0.000323 0.000348 0.000344 0.000299 0.000196 0.000017 -0.000259 -0.000653 -0.001181 -0.001856 -0.002680 -0.003647 -0.004739 -0.005927 -0.007169 -0.008416 -0.009608 -0.010684 -0.011584 -0.012251 -0.012641 -0.012722 -0.012482 -0.011922 -0.011064 -0.009945 -0.008614 -0.007131 -0.005561 -0.003970 -0.002422 -0.000974 0.000323 0.001434 0.002333 0.003010 0.003466 0.003715 0.003781 0.003695 0.003492 0.003206 0.002869 0.002512 0.002155 0.001816 0.001507 0.001232 0.000995 0.000795 0.000629 0.000494 0.000386 0.000299 0.000232 0.000179 0.000138 0.000106 0.000081 0.000062 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000015 -0.000022 -0.000032 -0.000044 -0.000060 -0.000081 -0.000110 -0.000149 -0.000202 -0.000273 -0.000368 -0.000492 -0.000655 -0.000863 -0.001126 -0.001452 -0.001847 -0.002318 -0.002867 -0.003494 -0.004191 -0.004946 -0.005741 -0.006548 -0.007334 -0.008058 -0.008678 -0.009148 -0.009425 -0.009471 -0.009259 -0.008772 -0.008009 -0.006985 -0.005730 -0.004289 -0.002721 -0.001090 0.000533 0.002079 0.003483 0.004692 0.005664 0.006371 0.006805 0.006969 0.006884 0.006582 0.006107 0.005505 0.004825 0.004114 0.003413 0.002753 0.002158 0.001640 0.001204 0.000847 0.000562 0.000337 0.000161 0.000023 -0.000085 -0.000168 -0.000231 -0.000275 -0.000300 -0.000308 -0.000301 -0.000280 -0.000247 -0.000204 -0.000153 -0.000097 -0.000037 0.000025 0.000087 0.000144 0.000194 0.000233 0.000254 0.000251 0.000213 0.000129 -0.000014 -0.000232 -0.000540 -0.000949 -0.001467 -0.002095 -0.002828 -0.003649 -0.004535 -0.005452 -0.006358 -0.007205 -0.007944 -0.008524 -0.008900 -0.009033 -0.008898 -0.008484 -0.007794 -0.006851 -0.005688 -0.004352 -0.002900 -0.001393 0.000106 0.001538 0.002847 0.003990 0.004930 0.005646 0.006128 0.006380 0.006417 0.006264 0.005953 0.005520 0.005006 0.004445 0.003872 0.003312 0.002787 0.002309 0.001887 0.001523 0.001215 0.000960 0.000752 0.000585 0.000452 0.000348 0.000267 0.000204 0.000156 0.000119 0.000091 0.000069 0.000052 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000011 -0.000016 -0.000024 -0.000034 -0.000047 -0.000064 -0.000088 -0.000119 -0.000162 -0.000219 -0.000297 -0.000400 -0.000536 -0.000714 -0.000944 -0.001235 -0.001599 -0.002045 -0.002582 -0.003216 -0.003950 -0.004779 -0.005697 -0.006686 -0.007722 -0.008773 -0.009799 -0.010755 -0.011591 -0.012260 -0.012716 -0.012922 -0.012851 -0.012486 -0.011830 -0.010899 -0.009724 -0.008350 -0.006835 -0.005240 -0.003631 -0.002073 -0.000624 0.000666 0.001760 0.002631 0.003270 0.003678 0.003871 0.003875 0.003723 0.003451 0.003098 0.002699 0.002285 0.001880 0.001501 0.001162 0.000865 0.000613 0.000401 0.000227 0.000085 -0.000028 -0.000115 -0.000179 -0.000220 -0.000242 -0.000245 -0.000234 -0.000211 -0.000179 -0.000140 -0.000097 -0.000051 -0.000004 0.000043 0.000088 0.000128 0.000160 0.000180 0.000182 0.000159 0.000102 0.000001 -0.000155 -0.000374 -0.000666 -0.001035 -0.001482 -0.002000 -0.002575 -0.003187 -0.003806 -0.004399 -0.004925 -0.005344 -0.005613 -0.005695 -0.005559 -0.005186 -0.004567 -0.003709 -0.002634 -0.001374 0.000022 0.001501 0.003002 0.004465 0.005832 0.007049 0.008073 0.008872 0.009425 0.009725 0.009778 0.009600 0.009218 0.008667 0.007987 0.007220 0.006408 0.005587 0.004791 0.004043 0.003361 0.002756 0.002231 0.001785 0.001413 0.001108 0.000862 0.000665 0.000511 0.000390 0.000297 0.000226 0.000172 0.000130 0.000098 0.000074 0.000056 0.000042 0.000031 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000025 -0.000035 -0.000049 -0.000067 -0.000092 -0.000125 -0.000170 -0.000231 -0.000313 -0.000422 -0.000566 -0.000755 -0.000999 -0.001311 -0.001702 -0.002185 -0.002772 -0.003470 -0.004286 -0.005220 -0.006267 -0.007414 -0.008638 -0.009909 -0.011189 -0.012432 -0.013587 -0.014602 -0.015427 -0.016015 -0.016331 -0.016347 -0.016053 -0.015452 -0.014563 -0.013419 -0.012065 -0.010557 -0.008955 -0.007320 -0.005714 -0.004190 -0.002795 -0.001565 -0.000525 0.000313 0.000948 0.001392 0.001663 0.001786 0.001790 0.001703 0.001554 0.001365 0.001157 0.000947 0.000744 0.000556 0.000388 0.000241 0.000116 0.000014 -0.000065 -0.000121 -0.000155 -0.000170 -0.000169 -0.000154 -0.000130 -0.000099 -0.000066 -0.000031 0.000002 0.000034 0.000064 0.000091 0.000112 0.000126 0.000129 0.000117 0.000082 0.000019 -0.000079 -0.000219 -0.000407 -0.000646 -0.000934 -0.001265 -0.001627 -0.002002 -0.002365 -0.002687 -0.002934 -0.003072 -0.003064 -0.002880 -0.002495 -0.001892 -0.001067 -0.000030 0.001200 0.002586 0.004083 0.005637 0.007188 0.008675 0.010039 0.011227 0.012196 0.012912 0.013356 0.013520 0.013412 0.013051 0.012465 0.011692 0.010774 0.009758 0.008690 0.007611 0.006561 0.005569 0.004658 0.003842 0.003128 0.002516 0.002001 0.001575 0.001228 0.000950 0.000730 0.000557 0.000423 0.000321 0.000242 0.000183 0.000138 0.000104 0.000078 0.000058 0.000044 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000025 -0.000035 -0.000049 -0.000068 -0.000093 -0.000127 -0.000173 -0.000236 -0.000320 -0.000431 -0.000579 -0.000773 -0.001024 -0.001345 -0.001751 -0.002255 -0.002870 -0.003608 -0.004476 -0.005479 -0.006613 -0.007868 -0.009225 -0.010657 -0.012127 -0.013588 -0.014991 -0.016283 -0.017408 -0.018316 -0.018964 -0.019317 -0.019352 -0.019063 -0.018457 -0.017555 -0.016393 -0.015018 -0.013483 -0.011846 -0.010165 -0.008499 -0.006898 -0.005406 -0.004059 -0.002880 -0.001882 -0.001067 -0.000430 0.000044 0.000373 0.000580 0.000686 0.000715 0.000686 0.000618 0.000526 0.000421 0.000314 0.000211 0.000119 0.000040 -0.000021 -0.000063 -0.000086 -0.000092 -0.000085 -0.000066 -0.000041 -0.000014 0.000014 0.000039 0.000060 0.000076 0.000088 0.000095 0.000098 0.000095 0.000084 0.000061 0.000024 -0.000032 -0.000111 -0.000217 -0.000350 -0.000510 -0.000690 -0.000880 -0.001063 -0.001220 -0.001324 -0.001348 -0.001259 -0.001030 -0.000631 -0.000043 0.000750 0.001748 0.002945 0.004316 0.005830 0.007439 0.009092 0.010728 0.012285 0.013704 0.014929 0.015913 0.016621 0.017031 0.017135 0.016938 0.016459 0.015728 0.014784 0.013673 0.012443 0.011146 0.009828 0.008534 0.007299 0.006153 0.005114 0.004195 0.003398 0.002721 0.002155 0.001690 0.001313 0.001012 0.000774 0.000589 0.000445 0.000335 0.000252 0.000189 0.000142 0.000106 0.000080 0.000060 0.000045 0.000033 0.000025 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000018 -0.000025 -0.000035 -0.000048 -0.000066 -0.000091 -0.000125 -0.000171 -0.000233 -0.000316 -0.000426 -0.000572 -0.000764 -0.001014 -0.001334 -0.001740 -0.002246 -0.002866 -0.003614 -0.004500 -0.005528 -0.006699 -0.008006 -0.009431 -0.010950 -0.012529 -0.014125 -0.015688 -0.017166 -0.018503 -0.019646 -0.020548 -0.021168 -0.021477 -0.021459 -0.021111 -0.020446 -0.019490 -0.018280 -0.016862 -0.015290 -0.013618 -0.011903 -0.010198 -0.008552 -0.007005 -0.005590 -0.004330 -0.003237 -0.002316 -0.001562 -0.000965 -0.000511 -0.000182 0.000040 0.000177 0.000245 0.000262 0.000245 0.000205 0.000154 0.000101 0.000054 0.000017 -0.000007 -0.000017 -0.000013 0.000001 0.000023 0.000048 0.000073 0.000094 0.000109 0.000116 0.000117 0.000111 0.000100 0.000085 0.000066 0.000043 0.000016 -0.000017 -0.000057 -0.000107 -0.000166 -0.000233 -0.000301 -0.000363 -0.000406 -0.000410 -0.000356 -0.000219 0.000029 0.000413 0.000958 0.001682 0.002600 0.003713 0.005015 0.006484 0.008090 0.009789 0.011530 0.013254 0.014899 0.016405 0.017713 0.018774 0.019547 0.020004 0.020135 0.019939 0.019433 0.018646 0.017616 0.016389 0.015017 0.013552 0.012048 0.010552 0.009106 0.007746 0.006497 0.005376 0.004393 0.003546 0.002830 0.002235 0.001748 0.001355 0.001042 0.000795 0.000602 0.000454 0.000341 0.000255 0.000191 0.000142 0.000106 0.000079 0.000059 0.000044 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000063 -0.000086 -0.000118 -0.000162 -0.000221 -0.000300 -0.000406 -0.000545 -0.000729 -0.000968 -0.001275 -0.001665 -0.002153 -0.002754 -0.003481 -0.004345 -0.005353 -0.006506 -0.007800 -0.009221 -0.010746 -0.012345 -0.013978 -0.015600 -0.017160 -0.018605 -0.019882 -0.020943 -0.021744 -0.022252 -0.022445 -0.022314 -0.021864 -0.021111 -0.020086 -0.018826 -0.017378 -0.015792 -0.014121 -0.012416 -0.010726 -0.009096 -0.007563 -0.006155 -0.004893 -0.003789 -0.002845 -0.002060 -0.001426 -0.000929 -0.000555 -0.000286 -0.000105 0.000007 0.000067 0.000090 0.000089 0.000076 0.000060 0.000048 0.000043 0.000049 0.000063 0.000083 0.000108 0.000132 0.000153 0.000167 0.000172 0.000167 0.000153 0.000130 0.000102 0.000071 0.000039 0.000008 -0.000020 -0.000045 -0.000066 -0.000082 -0.000091 -0.000089 -0.000069 -0.000019 0.000073 0.000226 0.000461 0.000800 0.001266 0.001882 0.002664 0.003628 0.004776 0.006106 0.007600 0.009231 0.010962 0.012743 0.014520 0.016234 0.017823 0.019228 0.020396 0.021282 0.021854 0.022090 0.021987 0.021555 0.020815 0.019804 0.018566 0.017152 0.015614 0.014008 0.012386 0.010795 0.009275 0.007858 0.006568 0.005418 0.004414 0.003554 0.002831 0.002232 0.001743 0.001349 0.001036 0.000789 0.000597 0.000449 0.000336 0.000251 0.000186 0.000139 0.000103 0.000077 0.000057 0.000042 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000056 -0.000078 -0.000107 -0.000147 -0.000201 -0.000274 -0.000370 -0.000498 -0.000666 -0.000885 -0.001167 -0.001526 -0.001976 -0.002532 -0.003205 -0.004008 -0.004948 -0.006028 -0.007243 -0.008583 -0.010029 -0.011555 -0.013125 -0.014698 -0.016230 -0.017670 -0.018971 -0.020084 -0.020969 -0.021590 -0.021923 -0.021955 -0.021685 -0.021123 -0.020290 -0.019218 -0.017945 -0.016514 -0.014973 -0.013368 -0.011746 -0.010152 -0.008621 -0.007186 -0.005872 -0.004695 -0.003664 -0.002783 -0.002048 -0.001453 -0.000985 -0.000630 -0.000372 -0.000194 -0.000077 -0.000006 0.000033 0.000053 0.000065 0.000074 0.000087 0.000105 0.000128 0.000155 0.000182 0.000205 0.000222 0.000229 0.000224 0.000208 0.000179 0.000142 0.000099 0.000054 0.000011 -0.000025 -0.000053 -0.000068 -0.000069 -0.000053 -0.000017 0.000046 0.000141 0.000282 0.000480 0.000753 0.001120 0.001601 0.002214 0.002977 0.003904 0.005002 0.006270 0.007699 0.009267 0.010943 0.012685 0.014445 0.016167 0.017793 0.019266 0.020532 0.021541 0.022256 0.022650 0.022709 0.022436 0.021844 0.020961 0.019827 0.018487 0.016993 0.015398 0.013756 0.012116 0.010522 0.009012 0.007613 0.006347 0.005224 0.004249 0.003416 0.002717 0.002141 0.001671 0.001293 0.000993 0.000756 0.000572 0.000430 0.000321 0.000239 0.000177 0.000131 0.000097 0.000072 0.000053 0.000040 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000035 -0.000048 -0.000066 -0.000092 -0.000126 -0.000173 -0.000236 -0.000320 -0.000431 -0.000577 -0.000768 -0.001013 -0.001326 -0.001719 -0.002204 -0.002794 -0.003498 -0.004323 -0.005273 -0.006346 -0.007532 -0.008816 -0.010177 -0.011585 -0.013005 -0.014398 -0.015722 -0.016935 -0.017994 -0.018861 -0.019506 -0.019903 -0.020038 -0.019906 -0.019512 -0.018872 -0.018008 -0.016951 -0.015735 -0.014401 -0.012989 -0.011539 -0.010091 -0.008680 -0.007338 -0.006088 -0.004951 -0.003938 -0.003057 -0.002309 -0.001691 -0.001194 -0.000808 -0.000517 -0.000307 -0.000161 -0.000063 -0.000000 0.000041 0.000071 0.000096 0.000121 0.000149 0.000179 0.000210 0.000238 0.000260 0.000273 0.000273 0.000261 0.000234 0.000194 0.000144 0.000089 0.000034 -0.000017 -0.000058 -0.000084 -0.000091 -0.000076 -0.000034 0.000037 0.000143 0.000291 0.000491 0.000756 0.001099 0.001538 0.002088 0.002765 0.003583 0.004550 0.005671 0.006942 0.008349 0.009870 0.011474 0.013118 0.014757 0.016338 0.017808 0.019115 0.020210 0.021052 0.021608 0.021859 0.021795 0.021422 0.020757 0.019831 0.018680 0.017350 0.015891 0.014352 0.012782 0.011227 0.009726 0.008312 0.007009 0.005834 0.004795 0.003896 0.003131 0.002491 0.001963 0.001534 0.001188 0.000914 0.000697 0.000528 0.000397 0.000296 0.000220 0.000163 0.000120 0.000089 0.000065 0.000048 0.000036 0.000026 0.000020 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000038 -0.000053 -0.000073 -0.000100 -0.000138 -0.000189 -0.000256 -0.000346 -0.000465 -0.000619 -0.000818 -0.001072 -0.001390 -0.001783 -0.002260 -0.002830 -0.003500 -0.004271 -0.005142 -0.006107 -0.007155 -0.008268 -0.009422 -0.010592 -0.011746 -0.012850 -0.013872 -0.014777 -0.015534 -0.016116 -0.016504 -0.016682 -0.016645 -0.016394 -0.015939 -0.015296 -0.014486 -0.013535 -0.012474 -0.011334 -0.010147 -0.008946 -0.007761 -0.006618 -0.005541 -0.004548 -0.003653 -0.002865 -0.002188 -0.001621 -0.001161 -0.000799 -0.000522 -0.000319 -0.000175 -0.000075 -0.000006 0.000042 0.000079 0.000111 0.000143 0.000177 0.000211 0.000243 0.000271 0.000292 0.000301 0.000297 0.000277 0.000243 0.000194 0.000136 0.000072 0.000009 -0.000047 -0.000091 -0.000116 -0.000118 -0.000092 -0.000036 0.000055 0.000183 0.000356 0.000580 0.000865 0.001224 0.001669 0.002213 0.002868 0.003644 0.004548 0.005582 0.006740 0.008011 0.009371 0.010793 0.012238 0.013665 0.015029 0.016282 0.017381 0.018284 0.018957 0.019374 0.019520 0.019390 0.018991 0.018342 0.017469 0.016408 0.015199 0.013886 0.012513 0.011122 0.009751 0.008434 0.007198 0.006064 0.005043 0.004144 0.003367 0.002708 0.002157 0.001703 0.001334 0.001037 0.000800 0.000613 0.000465 0.000351 0.000262 0.000195 0.000144 0.000106 0.000078 0.000057 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000037 -0.000051 -0.000070 -0.000097 -0.000134 -0.000183 -0.000248 -0.000333 -0.000445 -0.000589 -0.000772 -0.001001 -0.001283 -0.001625 -0.002033 -0.002511 -0.003062 -0.003684 -0.004373 -0.005121 -0.005916 -0.006742 -0.007581 -0.008411 -0.009210 -0.009953 -0.010619 -0.011186 -0.011633 -0.011947 -0.012116 -0.012134 -0.012001 -0.011722 -0.011306 -0.010766 -0.010117 -0.009380 -0.008576 -0.007726 -0.006854 -0.005982 -0.005129 -0.004316 -0.003557 -0.002865 -0.002250 -0.001717 -0.001268 -0.000903 -0.000615 -0.000396 -0.000236 -0.000122 -0.000044 0.000011 0.000051 0.000084 0.000116 0.000148 0.000183 0.000218 0.000252 0.000280 0.000298 0.000305 0.000297 0.000273 0.000234 0.000180 0.000117 0.000048 -0.000019 -0.000079 -0.000124 -0.000149 -0.000149 -0.000120 -0.000060 0.000034 0.000163 0.000330 0.000541 0.000803 0.001123 0.001510 0.001976 0.002528 0.003175 0.003921 0.004768 0.005712 0.006742 0.007841 0.008984 0.010143 0.011281 0.012362 0.013350 0.014207 0.014903 0.015410 0.015709 0.015789 0.015647 0.015292 0.014738 0.014009 0.013135 0.012147 0.011081 0.009973 0.008854 0.007756 0.006705 0.005721 0.004819 0.004010 0.003299 0.002685 0.002164 0.001729 0.001371 0.001080 0.000845 0.000656 0.000505 0.000386 0.000293 0.000220 0.000164 0.000121 0.000089 0.000065 0.000047 0.000035 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000027 -0.000038 -0.000053 -0.000073 -0.000101 -0.000139 -0.000189 -0.000253 -0.000336 -0.000440 -0.000569 -0.000726 -0.000916 -0.001140 -0.001402 -0.001702 -0.002040 -0.002413 -0.002816 -0.003243 -0.003686 -0.004135 -0.004579 -0.005008 -0.005411 -0.005776 -0.006092 -0.006351 -0.006543 -0.006662 -0.006705 -0.006670 -0.006558 -0.006371 -0.006114 -0.005793 -0.005415 -0.004991 -0.004530 -0.004046 -0.003550 -0.003054 -0.002571 -0.002113 -0.001688 -0.001306 -0.000974 -0.000695 -0.000470 -0.000296 -0.000169 -0.000080 -0.000022 0.000016 0.000041 0.000061 0.000081 0.000105 0.000134 0.000167 0.000201 0.000235 0.000262 0.000280 0.000286 0.000276 0.000250 0.000208 0.000153 0.000088 0.000018 -0.000050 -0.000110 -0.000156 -0.000181 -0.000182 -0.000156 -0.000103 -0.000021 0.000088 0.000225 0.000391 0.000589 0.000823 0.001101 0.001427 0.001809 0.002253 0.002764 0.003343 0.003989 0.004696 0.005453 0.006242 0.007043 0.007832 0.008581 0.009264 0.009856 0.010335 0.010680 0.010880 0.010926 0.010819 0.010564 0.010172 0.009662 0.009052 0.008367 0.007631 0.006867 0.006098 0.005345 0.004624 0.003951 0.003335 0.002782 0.002297 0.001878 0.001523 0.001227 0.000982 0.000782 0.000619 0.000487 0.000380 0.000294 0.000225 0.000170 0.000127 0.000094 0.000069 0.000050 0.000037 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000016 -0.000025 -0.000036 -0.000051 -0.000069 -0.000089 -0.000113 -0.000138 -0.000165 -0.000194 -0.000226 -0.000258 -0.000292 -0.000326 -0.000359 -0.000390 -0.000419 -0.000446 -0.000471 -0.000495 -0.000521 -0.000550 -0.000584 -0.000622 -0.000665 -0.000712 -0.000762 -0.000813 -0.000861 -0.000903 -0.000935 -0.000953 -0.000953 -0.000932 -0.000890 -0.000825 -0.000740 -0.000638 -0.000524 -0.000404 -0.000284 -0.000171 -0.000073 0.000006 0.000063 0.000097 0.000112 0.000111 0.000099 0.000083 0.000069 0.000061 0.000062 0.000075 0.000097 0.000127 0.000160 0.000193 0.000221 0.000240 0.000246 0.000236 0.000211 0.000170 0.000116 0.000052 -0.000015 -0.000081 -0.000139 -0.000183 -0.000209 -0.000213 -0.000195 -0.000155 -0.000096 -0.000022 0.000065 0.000162 0.000268 0.000385 0.000513 0.000658 0.000823 0.001014 0.001234 0.001490 0.001781 0.002108 0.002467 0.002850 0.003246 0.003643 0.004025 0.004378 0.004688 0.004942 0.005129 0.005243 0.005279 0.005239 0.005124 0.004941 0.004700 0.004411 0.004085 0.003735 0.003371 0.003005 0.002646 0.002302 0.001981 0.001686 0.001421 0.001188 0.000987 0.000816 0.000672 0.000552 0.000452 0.000369 0.000299 0.000240 0.000190 0.000149 0.000115 0.000087 0.000065 0.000048 0.000035 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000023 0.000031 0.000040 0.000053 0.000069 0.000089 0.000116 0.000152 0.000199 0.000263 0.000346 0.000454 0.000590 0.000758 0.000960 0.001197 0.001470 0.001778 0.002118 0.002486 0.002875 0.003275 0.003673 0.004058 0.004413 0.004724 0.004978 0.005164 0.005274 0.005302 0.005249 0.005116 0.004910 0.004641 0.004321 0.003964 0.003586 0.003201 0.002824 0.002465 0.002134 0.001837 0.001576 0.001351 0.001159 0.000994 0.000851 0.000723 0.000605 0.000494 0.000390 0.000294 0.000207 0.000134 0.000078 0.000040 0.000022 0.000022 0.000038 0.000065 0.000099 0.000133 0.000163 0.000184 0.000192 0.000184 0.000161 0.000123 0.000072 0.000014 -0.000048 -0.000109 -0.000162 -0.000203 -0.000228 -0.000236 -0.000227 -0.000204 -0.000173 -0.000140 -0.000113 -0.000097 -0.000096 -0.000115 -0.000153 -0.000211 -0.000285 -0.000372 -0.000466 -0.000561 -0.000651 -0.000730 -0.000796 -0.000844 -0.000876 -0.000893 -0.000895 -0.000887 -0.000869 -0.000844 -0.000815 -0.000781 -0.000744 -0.000704 -0.000659 -0.000611 -0.000557 -0.000500 -0.000439 -0.000376 -0.000313 -0.000251 -0.000192 -0.000137 -0.000087 -0.000043 -0.000005 0.000028 0.000054 0.000075 0.000091 0.000101 0.000106 0.000106 0.000101 0.000092 0.000081 0.000068 0.000056 0.000044 0.000034 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000007 0.000011 0.000016 0.000023 0.000033 0.000046 0.000063 0.000084 0.000112 0.000149 0.000198 0.000261 0.000345 0.000456 0.000600 0.000786 0.001022 0.001315 0.001671 0.002095 0.002589 0.003155 0.003788 0.004483 0.005229 0.006012 0.006813 0.007609 0.008375 0.009084 0.009709 0.010226 0.010613 0.010857 0.010946 0.010877 0.010655 0.010290 0.009796 0.009196 0.008513 0.007774 0.007004 0.006229 0.005472 0.004752 0.004082 0.003473 0.002928 0.002447 0.002027 0.001661 0.001342 0.001064 0.000821 0.000610 0.000427 0.000274 0.000150 0.000056 -0.000008 -0.000043 -0.000052 -0.000039 -0.000012 0.000024 0.000062 0.000095 0.000120 0.000131 0.000127 0.000108 0.000074 0.000029 -0.000023 -0.000078 -0.000131 -0.000177 -0.000212 -0.000234 -0.000243 -0.000241 -0.000234 -0.000230 -0.000238 -0.000269 -0.000332 -0.000436 -0.000587 -0.000790 -0.001046 -0.001355 -0.001714 -0.002116 -0.002556 -0.003021 -0.003502 -0.003987 -0.004464 -0.004922 -0.005351 -0.005738 -0.006075 -0.006351 -0.006559 -0.006691 -0.006742 -0.006709 -0.006591 -0.006392 -0.006117 -0.005773 -0.005374 -0.004931 -0.004459 -0.003972 -0.003485 -0.003011 -0.002561 -0.002142 -0.001761 -0.001423 -0.001127 -0.000874 -0.000662 -0.000488 -0.000349 -0.000241 -0.000159 -0.000100 -0.000058 -0.000031 -0.000014 -0.000005 -0.000000 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000010 0.000015 0.000023 0.000034 0.000048 0.000066 0.000091 0.000123 0.000166 0.000222 0.000296 0.000393 0.000521 0.000690 0.000908 0.001187 0.001538 0.001972 0.002498 0.003122 0.003848 0.004675 0.005598 0.006607 0.007687 0.008816 0.009966 0.011104 0.012196 0.013203 0.014087 0.014815 0.015357 0.015693 0.015809 0.015701 0.015374 0.014843 0.014131 0.013265 0.012281 0.011214 0.010101 0.008977 0.007874 0.006820 0.005835 0.004933 0.004123 0.003405 0.002778 0.002235 0.001766 0.001363 0.001018 0.000725 0.000478 0.000275 0.000115 -0.000005 -0.000085 -0.000129 -0.000142 -0.000129 -0.000098 -0.000057 -0.000013 0.000026 0.000056 0.000072 0.000073 0.000058 0.000029 -0.000010 -0.000055 -0.000102 -0.000145 -0.000182 -0.000208 -0.000224 -0.000230 -0.000230 -0.000233 -0.000248 -0.000288 -0.000365 -0.000494 -0.000685 -0.000948 -0.001291 -0.001717 -0.002230 -0.002826 -0.003502 -0.004247 -0.005051 -0.005896 -0.006765 -0.007638 -0.008494 -0.009311 -0.010067 -0.010738 -0.011303 -0.011745 -0.012045 -0.012194 -0.012183 -0.012012 -0.011685 -0.011214 -0.010615 -0.009907 -0.009117 -0.008271 -0.007396 -0.006517 -0.005658 -0.004839 -0.004077 -0.003382 -0.002762 -0.002219 -0.001754 -0.001362 -0.001039 -0.000778 -0.000572 -0.000413 -0.000292 -0.000204 -0.000140 -0.000095 -0.000064 -0.000043 -0.000030 -0.000021 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000005 0.000007 0.000012 0.000019 0.000029 0.000042 0.000060 0.000084 0.000115 0.000157 0.000211 0.000284 0.000380 0.000506 0.000673 0.000890 0.001171 0.001529 0.001979 0.002533 0.003202 0.003993 0.004911 0.005955 0.007116 0.008381 0.009729 0.011133 0.012557 0.013959 0.015296 0.016519 0.017584 0.018448 0.019078 0.019448 0.019543 0.019360 0.018907 0.018205 0.017281 0.016174 0.014925 0.013579 0.012183 0.010780 0.009409 0.008101 0.006883 0.005772 0.004777 0.003900 0.003138 0.002481 0.001921 0.001445 0.001043 0.000706 0.000427 0.000201 0.000025 -0.000103 -0.000188 -0.000231 -0.000240 -0.000221 -0.000183 -0.000134 -0.000082 -0.000035 0.000002 0.000023 0.000029 0.000019 -0.000005 -0.000039 -0.000077 -0.000115 -0.000149 -0.000175 -0.000190 -0.000196 -0.000193 -0.000189 -0.000192 -0.000214 -0.000269 -0.000374 -0.000543 -0.000791 -0.001129 -0.001569 -0.002117 -0.002778 -0.003552 -0.004436 -0.005422 -0.006495 -0.007638 -0.008828 -0.010038 -0.011240 -0.012402 -0.013490 -0.014471 -0.015313 -0.015987 -0.016466 -0.016733 -0.016776 -0.016591 -0.016185 -0.015572 -0.014775 -0.013823 -0.012750 -0.011593 -0.010390 -0.009178 -0.007989 -0.006853 -0.005792 -0.004822 -0.003955 -0.003195 -0.002542 -0.001991 -0.001536 -0.001167 -0.000874 -0.000645 -0.000470 -0.000338 -0.000241 -0.000170 -0.000120 -0.000084 -0.000060 -0.000043 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000005 0.000008 0.000013 0.000021 0.000033 0.000048 0.000069 0.000097 0.000134 0.000183 0.000248 0.000333 0.000447 0.000597 0.000793 0.001050 0.001380 0.001800 0.002326 0.002972 0.003750 0.004668 0.005730 0.006933 0.008267 0.009715 0.011252 0.012843 0.014446 0.016015 0.017497 0.018838 0.019987 0.020898 0.021534 0.021868 0.021886 0.021587 0.020986 0.020106 0.018984 0.017666 0.016200 0.014641 0.013039 0.011445 0.009900 0.008441 0.007094 0.005876 0.004796 0.003854 0.003043 0.002354 0.001773 0.001287 0.000881 0.000546 0.000272 0.000054 -0.000113 -0.000232 -0.000305 -0.000338 -0.000336 -0.000306 -0.000257 -0.000198 -0.000136 -0.000081 -0.000037 -0.000010 0.000000 -0.000006 -0.000026 -0.000055 -0.000087 -0.000117 -0.000142 -0.000156 -0.000159 -0.000151 -0.000135 -0.000118 -0.000110 -0.000124 -0.000175 -0.000281 -0.000458 -0.000722 -0.001087 -0.001567 -0.002171 -0.002907 -0.003779 -0.004786 -0.005921 -0.007173 -0.008523 -0.009945 -0.011410 -0.012884 -0.014327 -0.015697 -0.016952 -0.018049 -0.018948 -0.019617 -0.020027 -0.020163 -0.020018 -0.019597 -0.018916 -0.018001 -0.016888 -0.015619 -0.014238 -0.012793 -0.011328 -0.009885 -0.008501 -0.007203 -0.006014 -0.004948 -0.004011 -0.003204 -0.002522 -0.001957 -0.001498 -0.001132 -0.000844 -0.000623 -0.000455 -0.000329 -0.000237 -0.000169 -0.000121 -0.000086 -0.000062 -0.000045 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000005 0.000008 0.000014 0.000023 0.000035 0.000052 0.000075 0.000106 0.000147 0.000202 0.000274 0.000369 0.000496 0.000662 0.000880 0.001164 0.001528 0.001990 0.002567 0.003273 0.004121 0.005119 0.006270 0.007569 0.009003 0.010551 0.012185 0.013864 0.015543 0.017169 0.018685 0.020033 0.021161 0.022020 0.022574 0.022798 0.022680 0.022226 0.021454 0.020397 0.019098 0.017608 0.015985 0.014288 0.012571 0.010887 0.009279 0.007783 0.006423 0.005213 0.004158 0.003255 0.002492 0.001857 0.001332 0.000900 0.000548 0.000261 0.000031 -0.000149 -0.000283 -0.000375 -0.000425 -0.000438 -0.000419 -0.000374 -0.000311 -0.000240 -0.000169 -0.000105 -0.000055 -0.000023 -0.000010 -0.000014 -0.000031 -0.000057 -0.000084 -0.000109 -0.000125 -0.000129 -0.000119 -0.000096 -0.000062 -0.000025 0.000005 0.000014 -0.000012 -0.000091 -0.000239 -0.000475 -0.000812 -0.001267 -0.001853 -0.002579 -0.003455 -0.004484 -0.005663 -0.006984 -0.008431 -0.009979 -0.011599 -0.013253 -0.014897 -0.016484 -0.017963 -0.019284 -0.020398 -0.021262 -0.021843 -0.022115 -0.022069 -0.021707 -0.021042 -0.020105 -0.018931 -0.017569 -0.016067 -0.014481 -0.012860 -0.011254 -0.009705 -0.008246 -0.006903 -0.005695 -0.004630 -0.003711 -0.002932 -0.002285 -0.001758 -0.001336 -0.001004 -0.000746 -0.000550 -0.000402 -0.000292 -0.000211 -0.000152 -0.000109 -0.000079 -0.000058 -0.000043 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000008 0.000014 0.000024 0.000037 0.000055 0.000079 0.000112 0.000155 0.000213 0.000290 0.000391 0.000525 0.000701 0.000931 0.001229 0.001612 0.002095 0.002695 0.003428 0.004306 0.005335 0.006516 0.007842 0.009299 0.010861 0.012496 0.014162 0.015807 0.017378 0.018814 0.020059 0.021058 0.021767 0.022152 0.022194 0.021886 0.021241 0.020286 0.019058 0.017611 0.016000 0.014288 0.012537 0.010804 0.009141 0.007588 0.006175 0.004923 0.003839 0.002922 0.002161 0.001542 0.001044 0.000648 0.000334 0.000086 -0.000110 -0.000264 -0.000380 -0.000463 -0.000512 -0.000529 -0.000516 -0.000476 -0.000414 -0.000338 -0.000255 -0.000175 -0.000104 -0.000050 -0.000015 -0.000000 -0.000003 -0.000020 -0.000044 -0.000071 -0.000092 -0.000102 -0.000098 -0.000076 -0.000037 0.000016 0.000077 0.000137 0.000183 0.000201 0.000174 0.000088 -0.000075 -0.000331 -0.000696 -0.001186 -0.001816 -0.002598 -0.003541 -0.004651 -0.005922 -0.007346 -0.008902 -0.010563 -0.012292 -0.014044 -0.015770 -0.017414 -0.018918 -0.020226 -0.021287 -0.022059 -0.022510 -0.022624 -0.022396 -0.021839 -0.020978 -0.019852 -0.018507 -0.016998 -0.015380 -0.013710 -0.012040 -0.010416 -0.008878 -0.007456 -0.006170 -0.005032 -0.004046 -0.003207 -0.002509 -0.001938 -0.001479 -0.001117 -0.000836 -0.000620 -0.000456 -0.000334 -0.000243 -0.000176 -0.000128 -0.000093 -0.000068 -0.000050 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000008 0.000014 0.000024 0.000037 0.000055 0.000080 0.000114 0.000159 0.000218 0.000296 0.000400 0.000536 0.000715 0.000947 0.001247 0.001631 0.002114 0.002711 0.003438 0.004305 0.005316 0.006469 0.007756 0.009159 0.010651 0.012194 0.013746 0.015253 0.016660 0.017909 0.018944 0.019716 0.020185 0.020325 0.020122 0.019581 0.018721 0.017579 0.016199 0.014642 0.012968 0.011244 0.009531 0.007886 0.006355 0.004973 0.003764 0.002736 0.001891 0.001216 0.000694 0.000302 0.000016 -0.000189 -0.000334 -0.000438 -0.000512 -0.000566 -0.000602 -0.000621 -0.000621 -0.000601 -0.000560 -0.000498 -0.000421 -0.000332 -0.000240 -0.000153 -0.000078 -0.000021 0.000014 0.000029 0.000024 0.000006 -0.000021 -0.000048 -0.000069 -0.000078 -0.000069 -0.000039 0.000013 0.000085 0.000171 0.000264 0.000354 0.000428 0.000474 0.000478 0.000424 0.000297 0.000080 -0.000244 -0.000695 -0.001289 -0.002044 -0.002971 -0.004074 -0.005353 -0.006794 -0.008377 -0.010069 -0.011829 -0.013607 -0.015343 -0.016979 -0.018450 -0.019700 -0.020677 -0.021342 -0.021669 -0.021647 -0.021284 -0.020598 -0.019625 -0.018410 -0.017005 -0.015468 -0.013855 -0.012222 -0.010619 -0.009087 -0.007660 -0.006361 -0.005206 -0.004200 -0.003342 -0.002624 -0.002034 -0.001559 -0.001183 -0.000889 -0.000663 -0.000491 -0.000361 -0.000264 -0.000193 -0.000141 -0.000102 -0.000075 -0.000055 -0.000041 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000004 0.000007 0.000014 0.000023 0.000036 0.000055 0.000080 0.000113 0.000158 0.000216 0.000294 0.000396 0.000530 0.000704 0.000930 0.001220 0.001589 0.002052 0.002622 0.003312 0.004129 0.005076 0.006149 0.007335 0.008613 0.009956 0.011323 0.012670 0.013945 0.015093 0.016060 0.016795 0.017256 0.017411 0.017244 0.016752 0.015949 0.014866 0.013547 0.012046 0.010428 0.008758 0.007102 0.005521 0.004066 0.002775 0.001675 0.000778 0.000081 -0.000428 -0.000771 -0.000976 -0.001073 -0.001093 -0.001063 -0.001006 -0.000941 -0.000878 -0.000822 -0.000773 -0.000727 -0.000680 -0.000625 -0.000559 -0.000480 -0.000390 -0.000292 -0.000195 -0.000104 -0.000028 0.000029 0.000063 0.000074 0.000065 0.000042 0.000011 -0.000021 -0.000046 -0.000057 -0.000048 -0.000014 0.000045 0.000130 0.000237 0.000361 0.000495 0.000630 0.000758 0.000867 0.000946 0.000982 0.000959 0.000856 0.000653 0.000326 -0.000148 -0.000790 -0.001615 -0.002633 -0.003841 -0.005227 -0.006769 -0.008431 -0.010166 -0.011917 -0.013622 -0.015215 -0.016633 -0.017816 -0.018716 -0.019299 -0.019544 -0.019449 -0.019026 -0.018304 -0.017320 -0.016125 -0.014772 -0.013319 -0.011820 -0.010325 -0.008881 -0.007522 -0.006275 -0.005157 -0.004178 -0.003337 -0.002631 -0.002048 -0.001576 -0.001200 -0.000906 -0.000679 -0.000506 -0.000374 -0.000276 -0.000202 -0.000148 -0.000108 -0.000079 -0.000058 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000007 0.000013 0.000022 0.000035 0.000053 0.000077 0.000109 0.000152 0.000209 0.000283 0.000381 0.000507 0.000671 0.000882 0.001152 0.001494 0.001919 0.002439 0.003065 0.003799 0.004643 0.005588 0.006619 0.007714 0.008840 0.009960 0.011027 0.011992 0.012804 0.013415 0.013780 0.013868 0.013658 0.013145 0.012340 0.011268 0.009971 0.008501 0.006922 0.005302 0.003707 0.002203 0.000845 -0.000324 -0.001275 -0.001996 -0.002490 -0.002772 -0.002868 -0.002814 -0.002648 -0.002408 -0.002130 -0.001845 -0.001576 -0.001339 -0.001141 -0.000982 -0.000856 -0.000756 -0.000670 -0.000590 -0.000507 -0.000418 -0.000322 -0.000221 -0.000122 -0.000032 0.000043 0.000096 0.000125 0.000130 0.000115 0.000085 0.000047 0.000007 -0.000025 -0.000043 -0.000040 -0.000010 0.000049 0.000138 0.000257 0.000403 0.000572 0.000762 0.000968 0.001185 0.001405 0.001620 0.001814 0.001969 0.002061 0.002061 0.001939 0.001665 0.001211 0.000557 -0.000310 -0.001391 -0.002674 -0.004133 -0.005728 -0.007409 -0.009114 -0.010776 -0.012327 -0.013701 -0.014842 -0.015705 -0.016259 -0.016491 -0.016401 -0.016008 -0.015343 -0.014447 -0.013370 -0.012165 -0.010884 -0.009579 -0.008295 -0.007069 -0.005931 -0.004902 -0.003991 -0.003204 -0.002537 -0.001984 -0.001534 -0.001174 -0.000890 -0.000671 -0.000502 -0.000374 -0.000277 -0.000204 -0.000150 -0.000110 -0.000080 -0.000059 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000012 0.000021 0.000033 0.000050 0.000073 0.000103 0.000144 0.000197 0.000265 0.000355 0.000470 0.000619 0.000809 0.001050 0.001352 0.001726 0.002179 0.002717 0.003343 0.004052 0.004832 0.005667 0.006531 0.007391 0.008209 0.008940 0.009540 0.009962 0.010166 0.010118 0.009798 0.009198 0.008326 0.007207 0.005880 0.004397 0.002820 0.001218 -0.000338 -0.001782 -0.003052 -0.004102 -0.004899 -0.005429 -0.005695 -0.005715 -0.005522 -0.005158 -0.004671 -0.004109 -0.003519 -0.002942 -0.002409 -0.001942 -0.001551 -0.001240 -0.001001 -0.000822 -0.000688 -0.000583 -0.000492 -0.000406 -0.000317 -0.000222 -0.000124 -0.000028 0.000058 0.000127 0.000174 0.000196 0.000194 0.000170 0.000130 0.000082 0.000032 -0.000011 -0.000040 -0.000049 -0.000030 0.000019 0.000101 0.000218 0.000370 0.000559 0.000786 0.001053 0.001362 0.001712 0.002099 0.002513 0.002935 0.003342 0.003702 0.003978 0.004129 0.004116 0.003905 0.003468 0.002788 0.001863 0.000706 -0.000656 -0.002179 -0.003807 -0.005474 -0.007110 -0.008644 -0.010012 -0.011159 -0.012041 -0.012633 -0.012923 -0.012917 -0.012634 -0.012107 -0.011377 -0.010490 -0.009498 -0.008447 -0.007384 -0.006347 -0.005367 -0.004467 -0.003661 -0.002957 -0.002356 -0.001853 -0.001440 -0.001108 -0.000845 -0.000640 -0.000482 -0.000361 -0.000269 -0.000200 -0.000147 -0.000108 -0.000079 -0.000058 -0.000042 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000011 0.000019 0.000030 0.000045 0.000066 0.000094 0.000131 0.000179 0.000241 0.000321 0.000422 0.000552 0.000715 0.000921 0.001175 0.001486 0.001859 0.002295 0.002793 0.003344 0.003935 0.004544 0.005146 0.005707 0.006189 0.006552 0.006754 0.006759 0.006534 0.006057 0.005322 0.004335 0.003119 0.001712 0.000167 -0.001455 -0.003082 -0.004641 -0.006061 -0.007278 -0.008238 -0.008905 -0.009261 -0.009307 -0.009064 -0.008570 -0.007874 -0.007033 -0.006110 -0.005161 -0.004242 -0.003393 -0.002646 -0.002019 -0.001517 -0.001133 -0.000852 -0.000654 -0.000517 -0.000418 -0.000338 -0.000264 -0.000186 -0.000101 -0.000012 0.000077 0.000156 0.000218 0.000257 0.000270 0.000258 0.000224 0.000173 0.000113 0.000052 -0.000005 -0.000048 -0.000073 -0.000072 -0.000042 0.000021 0.000119 0.000257 0.000440 0.000676 0.000974 0.001343 0.001792 0.002322 0.002929 0.003601 0.004314 0.005034 0.005721 0.006324 0.006793 0.007078 0.007136 0.006933 0.006449 0.005680 0.004640 0.003361 0.001891 0.000291 -0.001368 -0.003015 -0.004575 -0.005986 -0.007191 -0.008151 -0.008841 -0.009251 -0.009389 -0.009274 -0.008938 -0.008419 -0.007763 -0.007015 -0.006217 -0.005410 -0.004625 -0.003888 -0.003216 -0.002619 -0.002103 -0.001666 -0.001304 -0.001010 -0.000775 -0.000591 -0.000448 -0.000338 -0.000253 -0.000189 -0.000140 -0.000103 -0.000075 -0.000055 -0.000040 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000002 0.000004 0.000009 0.000016 0.000026 0.000040 0.000059 0.000083 0.000116 0.000158 0.000211 0.000279 0.000365 0.000472 0.000606 0.000772 0.000974 0.001216 0.001501 0.001825 0.002184 0.002565 0.002953 0.003323 0.003648 0.003895 0.004029 0.004013 0.003813 0.003399 0.002751 0.001859 0.000731 -0.000612 -0.002132 -0.003777 -0.005483 -0.007178 -0.008785 -0.010229 -0.011439 -0.012357 -0.012939 -0.013163 -0.013027 -0.012552 -0.011776 -0.010757 -0.009561 -0.008262 -0.006933 -0.005640 -0.004442 -0.003379 -0.002480 -0.001755 -0.001201 -0.000801 -0.000529 -0.000357 -0.000253 -0.000189 -0.000143 -0.000097 -0.000041 0.000026 0.000103 0.000182 0.000252 0.000306 0.000336 0.000340 0.000317 0.000272 0.000210 0.000138 0.000064 -0.000006 -0.000064 -0.000106 -0.000127 -0.000125 -0.000094 -0.000033 0.000067 0.000214 0.000423 0.000710 0.001093 0.001590 0.002211 0.002962 0.003837 0.004815 0.005866 0.006943 0.007991 0.008949 0.009754 0.010344 0.010667 0.010686 0.010376 0.009736 0.008781 0.007550 0.006095 0.004483 0.002788 0.001088 -0.000543 -0.002041 -0.003350 -0.004430 -0.005258 -0.005824 -0.006137 -0.006216 -0.006091 -0.005799 -0.005380 -0.004875 -0.004324 -0.003758 -0.003205 -0.002686 -0.002213 -0.001796 -0.001436 -0.001134 -0.000886 -0.000686 -0.000527 -0.000403 -0.000306 -0.000231 -0.000174 -0.000129 -0.000095 -0.000069 -0.000050 -0.000036 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000007 0.000013 0.000022 0.000034 0.000050 0.000071 0.000098 0.000133 0.000178 0.000233 0.000301 0.000386 0.000488 0.000612 0.000760 0.000931 0.001124 0.001333 0.001550 0.001760 0.001942 0.002073 0.002124 0.002062 0.001856 0.001475 0.000890 0.000083 -0.000956 -0.002222 -0.003695 -0.005337 -0.007097 -0.008910 -0.010703 -0.012393 -0.013902 -0.015154 -0.016081 -0.016636 -0.016786 -0.016525 -0.015869 -0.014859 -0.013555 -0.012032 -0.010374 -0.008668 -0.006997 -0.005434 -0.004037 -0.002844 -0.001876 -0.001134 -0.000603 -0.000255 -0.000052 0.000046 0.000077 0.000075 0.000067 0.000071 0.000096 0.000142 0.000205 0.000274 0.000337 0.000384 0.000405 0.000399 0.000365 0.000309 0.000235 0.000153 0.000069 -0.000012 -0.000082 -0.000141 -0.000185 -0.000213 -0.000225 -0.000216 -0.000178 -0.000099 0.000041 0.000267 0.000606 0.001085 0.001728 0.002550 0.003554 0.004730 0.006047 0.007462 0.008915 0.010336 0.011648 0.012776 0.013649 0.014207 0.014408 0.014229 0.013670 0.012753 0.011522 0.010037 0.008369 0.006600 0.004811 0.003076 0.001464 0.000030 -0.001187 -0.002164 -0.002893 -0.003382 -0.003650 -0.003725 -0.003644 -0.003441 -0.003156 -0.002820 -0.002462 -0.002104 -0.001765 -0.001454 -0.001179 -0.000943 -0.000745 -0.000583 -0.000452 -0.000349 -0.000268 -0.000204 -0.000154 -0.000115 -0.000085 -0.000062 -0.000045 -0.000032 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000002 0.000005 0.000010 0.000017 0.000027 0.000040 0.000057 0.000079 0.000107 0.000142 0.000184 0.000235 0.000296 0.000367 0.000450 0.000543 0.000644 0.000748 0.000846 0.000926 0.000971 0.000958 0.000862 0.000655 0.000306 -0.000212 -0.000926 -0.001855 -0.003008 -0.004382 -0.005959 -0.007705 -0.009569 -0.011486 -0.013382 -0.015173 -0.016773 -0.018101 -0.019085 -0.019664 -0.019801 -0.019481 -0.018713 -0.017534 -0.016006 -0.014207 -0.012232 -0.010180 -0.008149 -0.006230 -0.004497 -0.003005 -0.001786 -0.000849 -0.000184 0.000239 0.000462 0.000536 0.000509 0.000429 0.000335 0.000256 0.000208 0.000200 0.000226 0.000279 0.000342 0.000401 0.000443 0.000458 0.000443 0.000398 0.000331 0.000247 0.000157 0.000066 -0.000019 -0.000096 -0.000164 -0.000226 -0.000286 -0.000344 -0.000399 -0.000444 -0.000463 -0.000433 -0.000322 -0.000092 0.000295 0.000875 0.001678 0.002719 0.003997 0.005491 0.007160 0.008945 0.010769 0.012546 0.014186 0.015600 0.016708 0.017447 0.017773 0.017666 0.017132 0.016200 0.014922 0.013366 0.011610 0.009742 0.007846 0.006000 0.004273 0.002720 0.001378 0.000270 -0.000598 -0.001236 -0.001662 -0.001905 -0.001997 -0.001972 -0.001864 -0.001700 -0.001505 -0.001299 -0.001097 -0.000909 -0.000740 -0.000594 -0.000472 -0.000371 -0.000290 -0.000225 -0.000173 -0.000132 -0.000099 -0.000074 -0.000054 -0.000039 -0.000028 -0.000020 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000006 0.000012 0.000019 0.000030 0.000043 0.000060 0.000081 0.000106 0.000135 0.000169 0.000207 0.000249 0.000292 0.000334 0.000369 0.000390 0.000386 0.000340 0.000235 0.000045 -0.000253 -0.000689 -0.001289 -0.002077 -0.003073 -0.004288 -0.005720 -0.007355 -0.009161 -0.011093 -0.013086 -0.015066 -0.016947 -0.018643 -0.020064 -0.021131 -0.021777 -0.021953 -0.021634 -0.020823 -0.019548 -0.017868 -0.015863 -0.013633 -0.011286 -0.008936 -0.006689 -0.004638 -0.002856 -0.001389 -0.000261 0.000535 0.001024 0.001252 0.001278 0.001163 0.000968 0.000747 0.000543 0.000383 0.000284 0.000246 0.000261 0.000311 0.000377 0.000439 0.000480 0.000491 0.000467 0.000412 0.000334 0.000242 0.000146 0.000056 -0.000026 -0.000098 -0.000165 -0.000235 -0.000317 -0.000419 -0.000542 -0.000684 -0.000826 -0.000944 -0.000998 -0.000942 -0.000726 -0.000298 0.000385 0.001354 0.002622 0.004180 0.005996 0.008011 0.010150 0.012318 0.014412 0.016329 0.017969 0.019248 0.020101 0.020486 0.020390 0.019826 0.018834 0.017473 0.015822 0.013967 0.011998 0.010005 0.008067 0.006252 0.004613 0.003186 0.001988 0.001025 0.000284 -0.000254 -0.000616 -0.000834 -0.000938 -0.000958 -0.000918 -0.000841 -0.000743 -0.000639 -0.000536 -0.000442 -0.000358 -0.000288 -0.000229 -0.000180 -0.000140 -0.000108 -0.000082 -0.000061 -0.000044 -0.000032 -0.000023 -0.000016 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000007 0.000012 0.000020 0.000029 0.000041 0.000055 0.000071 0.000089 0.000107 0.000124 0.000138 0.000146 0.000142 0.000118 0.000066 -0.000029 -0.000183 -0.000419 -0.000758 -0.001227 -0.001852 -0.002657 -0.003661 -0.004876 -0.006305 -0.007937 -0.009746 -0.011689 -0.013708 -0.015730 -0.017670 -0.019440 -0.020946 -0.022103 -0.022836 -0.023086 -0.022817 -0.022022 -0.020720 -0.018963 -0.016827 -0.014413 -0.011838 -0.009224 -0.006694 -0.004358 -0.002307 -0.000607 0.000704 0.001620 0.002163 0.002380 0.002333 0.002096 0.001744 0.001348 0.000967 0.000645 0.000409 0.000267 0.000213 0.000230 0.000293 0.000374 0.000447 0.000494 0.000503 0.000472 0.000405 0.000315 0.000215 0.000119 0.000035 -0.000032 -0.000085 -0.000135 -0.000195 -0.000284 -0.000417 -0.000603 -0.000843 -0.001123 -0.001416 -0.001678 -0.001855 -0.001884 -0.001699 -0.001240 -0.000458 0.000678 0.002174 0.004009 0.006133 0.008472 0.010930 0.013394 0.015748 0.017876 0.019672 0.021049 0.021945 0.022326 0.022187 0.021551 0.020469 0.019011 0.017265 0.015322 0.013279 0.011225 0.009239 0.007386 0.005715 0.004257 0.003027 0.002023 0.001234 0.000638 0.000207 -0.000086 -0.000269 -0.000370 -0.000410 -0.000409 -0.000382 -0.000340 -0.000294 -0.000248 -0.000205 -0.000167 -0.000134 -0.000107 -0.000083 -0.000063 -0.000047 -0.000035 -0.000025 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000006 0.000011 0.000017 0.000024 0.000032 0.000040 0.000046 0.000050 0.000049 0.000039 0.000016 -0.000028 -0.000101 -0.000214 -0.000384 -0.000628 -0.000968 -0.001426 -0.002028 -0.002797 -0.003753 -0.004910 -0.006274 -0.007840 -0.009586 -0.011476 -0.013458 -0.015463 -0.017411 -0.019213 -0.020775 -0.022005 -0.022823 -0.023161 -0.022971 -0.022235 -0.020962 -0.019192 -0.016997 -0.014474 -0.011741 -0.008928 -0.006170 -0.003592 -0.001305 0.000606 0.002085 0.003112 0.003698 0.003887 0.003744 0.003353 0.002802 0.002181 0.001567 0.001024 0.000593 0.000295 0.000132 0.000086 0.000129 0.000224 0.000336 0.000433 0.000491 0.000500 0.000459 0.000377 0.000272 0.000163 0.000068 -0.000002 -0.000042 -0.000059 -0.000069 -0.000096 -0.000167 -0.000308 -0.000538 -0.000867 -0.001285 -0.001766 -0.002266 -0.002721 -0.003059 -0.003199 -0.003062 -0.002579 -0.001700 -0.000400 0.001318 0.003415 0.005824 0.008450 0.011177 0.013878 0.016422 0.018687 0.020563 0.021968 0.022845 0.023169 0.022948 0.022217 0.021039 0.019495 0.017678 0.015686 0.013617 0.011558 0.009585 0.007758 0.006118 0.004692 0.003488 0.002501 0.001716 0.001111 0.000661 0.000339 0.000118 -0.000023 -0.000106 -0.000147 -0.000161 -0.000157 -0.000144 -0.000127 -0.000108 -0.000090 -0.000074 -0.000059 -0.000045 -0.000034 -0.000025 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000000 0.000003 0.000006 0.000009 0.000012 0.000013 0.000010 0.000002 -0.000015 -0.000045 -0.000094 -0.000169 -0.000282 -0.000444 -0.000672 -0.000983 -0.001399 -0.001943 -0.002637 -0.003502 -0.004553 -0.005799 -0.007240 -0.008862 -0.010634 -0.012513 -0.014438 -0.016332 -0.018111 -0.019682 -0.020951 -0.021832 -0.022250 -0.022149 -0.021497 -0.020290 -0.018559 -0.016365 -0.013798 -0.010975 -0.008029 -0.005101 -0.002331 0.000155 0.002250 0.003882 0.005010 0.005632 0.005784 0.005530 0.004960 0.004175 0.003281 0.002378 0.001549 0.000858 0.000343 0.000016 -0.000135 -0.000139 -0.000040 0.000114 0.000276 0.000407 0.000483 0.000490 0.000434 0.000331 0.000204 0.000082 -0.000013 -0.000063 -0.000065 -0.000027 0.000027 0.000064 0.000045 -0.000070 -0.000313 -0.000703 -0.001242 -0.001908 -0.002655 -0.003417 -0.004111 -0.004641 -0.004911 -0.004830 -0.004326 -0.003351 -0.001889 0.000039 0.002377 0.005036 0.007901 0.010840 0.013709 0.016371 0.018699 0.020588 0.021959 0.022767 0.023001 0.022680 0.021855 0.020598 0.019000 0.017159 0.015175 0.013142 0.011145 0.009252 0.007515 0.005970 0.004633 0.003508 0.002586 0.001850 0.001279 0.000848 0.000532 0.000308 0.000156 0.000057 -0.000002 -0.000036 -0.000051 -0.000056 -0.000055 -0.000050 -0.000043 -0.000036 -0.000028 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000003 -0.000004 -0.000009 -0.000019 -0.000037 -0.000066 -0.000112 -0.000181 -0.000281 -0.000423 -0.000620 -0.000888 -0.001244 -0.001710 -0.002306 -0.003052 -0.003964 -0.005055 -0.006328 -0.007775 -0.009375 -0.011092 -0.012874 -0.014653 -0.016349 -0.017874 -0.019136 -0.020044 -0.020520 -0.020497 -0.019934 -0.018816 -0.017158 -0.015010 -0.012454 -0.009600 -0.006579 -0.003538 -0.000624 0.002021 0.004275 0.006043 0.007265 0.007924 0.008040 0.007672 0.006911 0.005868 0.004665 0.003422 0.002248 0.001230 0.000428 -0.000129 -0.000440 -0.000532 -0.000452 -0.000260 -0.000019 0.000213 0.000391 0.000486 0.000489 0.000409 0.000271 0.000111 -0.000035 -0.000134 -0.000163 -0.000116 -0.000005 0.000141 0.000278 0.000352 0.000309 0.000098 -0.000312 -0.000936 -0.001761 -0.002745 -0.003819 -0.004893 -0.005858 -0.006600 -0.007007 -0.006981 -0.006449 -0.005374 -0.003754 -0.001629 0.000924 0.003793 0.006845 0.009932 0.012902 0.015612 0.017938 0.019779 0.021071 0.021779 0.021908 0.021492 0.020594 0.019296 0.017694 0.015888 0.013976 0.012048 0.010178 0.008428 0.006839 0.005439 0.004237 0.003231 0.002410 0.001756 0.001247 0.000861 0.000575 0.000370 0.000227 0.000130 0.000068 0.000028 0.000005 -0.000008 -0.000014 -0.000016 -0.000015 -0.000013 -0.000010 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000012 -0.000017 -0.000026 -0.000042 -0.000067 -0.000105 -0.000163 -0.000245 -0.000362 -0.000523 -0.000742 -0.001033 -0.001414 -0.001904 -0.002520 -0.003279 -0.004195 -0.005275 -0.006516 -0.007905 -0.009415 -0.011004 -0.012614 -0.014172 -0.015598 -0.016802 -0.017695 -0.018195 -0.018229 -0.017748 -0.016723 -0.015158 -0.013088 -0.010584 -0.007746 -0.004701 -0.001596 0.001418 0.004187 0.006574 0.008465 0.009782 0.010484 0.010576 0.010106 0.009161 0.007855 0.006323 0.004705 0.003135 0.001727 0.000567 -0.000291 -0.000829 -0.001064 -0.001041 -0.000827 -0.000502 -0.000143 0.000180 0.000413 0.000526 0.000514 0.000395 0.000205 -0.000008 -0.000194 -0.000307 -0.000318 -0.000216 -0.000014 0.000252 0.000527 0.000741 0.000823 0.000703 0.000330 -0.000326 -0.001264 -0.002450 -0.003817 -0.005270 -0.006689 -0.007943 -0.008897 -0.009430 -0.009442 -0.008868 -0.007683 -0.005906 -0.003598 -0.000861 0.002175 0.005360 0.008534 0.011539 0.014235 0.016502 0.018253 0.019435 0.020032 0.020061 0.019573 0.018639 0.017350 0.015802 0.014094 0.012317 0.010552 0.008865 0.007307 0.005908 0.004688 0.003650 0.002789 0.002089 0.001534 0.001104 0.000777 0.000535 0.000360 0.000236 0.000151 0.000094 0.000056 0.000032 0.000016 0.000007 0.000002 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000018 -0.000025 -0.000038 -0.000057 -0.000087 -0.000132 -0.000197 -0.000288 -0.000414 -0.000585 -0.000814 -0.001113 -0.001499 -0.001989 -0.002597 -0.003336 -0.004217 -0.005241 -0.006401 -0.007679 -0.009041 -0.010442 -0.011819 -0.013100 -0.014201 -0.015037 -0.015525 -0.015590 -0.015173 -0.014237 -0.012773 -0.010802 -0.008380 -0.005596 -0.002569 0.000559 0.003634 0.006496 0.008996 0.011003 0.012417 0.013179 0.013272 0.012729 0.011624 0.010072 0.008215 0.006208 0.004209 0.002360 0.000778 -0.000453 -0.001293 -0.001738 -0.001826 -0.001625 -0.001224 -0.000722 -0.000215 0.000214 0.000507 0.000632 0.000590 0.000409 0.000141 -0.000152 -0.000401 -0.000547 -0.000550 -0.000391 -0.000085 0.000327 0.000779 0.001185 0.001451 0.001489 0.001224 0.000607 -0.000378 -0.001710 -0.003326 -0.005130 -0.006993 -0.008769 -0.010303 -0.011448 -0.012077 -0.012097 -0.011455 -0.010146 -0.008212 -0.005738 -0.002847 0.000312 0.003576 0.006777 0.009760 0.012389 0.014555 0.016185 0.017245 0.017733 0.017684 0.017158 0.016235 0.015007 0.013569 0.012013 0.010422 0.008867 0.007401 0.006064 0.004879 0.003856 0.002995 0.002285 0.001713 0.001263 0.000915 0.000652 0.000457 0.000315 0.000214 0.000144 0.000096 0.000063 0.000040 0.000026 0.000016 0.000010 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000016 -0.000022 -0.000031 -0.000045 -0.000067 -0.000100 -0.000148 -0.000217 -0.000311 -0.000440 -0.000613 -0.000841 -0.001135 -0.001510 -0.001980 -0.002556 -0.003248 -0.004062 -0.004994 -0.006034 -0.007157 -0.008329 -0.009497 -0.010600 -0.011564 -0.012308 -0.012751 -0.012820 -0.012448 -0.011592 -0.010230 -0.008371 -0.006054 -0.003356 -0.000383 0.002732 0.005835 0.008764 0.011360 0.013477 0.014999 0.015843 0.015972 0.015397 0.014178 0.012421 0.010268 0.007886 0.005449 0.003129 0.001075 -0.000597 -0.001813 -0.002546 -0.002814 -0.002678 -0.002231 -0.001587 -0.000868 -0.000187 0.000361 0.000711 0.000834 0.000739 0.000467 0.000086 -0.000321 -0.000665 -0.000870 -0.000881 -0.000671 -0.000253 0.000328 0.000993 0.001640 0.002155 0.002424 0.002348 0.001852 0.000901 -0.000499 -0.002296 -0.004396 -0.006665 -0.008943 -0.011058 -0.012838 -0.014128 -0.014806 -0.014790 -0.014048 -0.012598 -0.010506 -0.007883 -0.004872 -0.001635 0.001654 0.004829 0.007738 0.010256 0.012290 0.013784 0.014721 0.015117 0.015019 0.014494 0.013627 0.012507 0.011224 0.009862 0.008491 0.007171 0.005944 0.004839 0.003872 0.003045 0.002356 0.001794 0.001345 0.000993 0.000723 0.000519 0.000368 0.000259 0.000180 0.000125 0.000085 0.000058 0.000039 0.000026 0.000017 0.000011 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000033 -0.000049 -0.000072 -0.000106 -0.000155 -0.000223 -0.000318 -0.000444 -0.000612 -0.000830 -0.001109 -0.001460 -0.001894 -0.002419 -0.003043 -0.003765 -0.004580 -0.005471 -0.006411 -0.007363 -0.008272 -0.009077 -0.009705 -0.010081 -0.010130 -0.009788 -0.009001 -0.007741 -0.006001 -0.003809 -0.001223 0.001663 0.004729 0.007827 0.010796 0.013472 0.015698 0.017339 0.018293 0.018500 0.017947 0.016675 0.014775 0.012382 0.009664 0.006812 0.004019 0.001465 -0.000699 -0.002361 -0.003461 -0.003989 -0.003990 -0.003550 -0.002790 -0.001852 -0.000880 -0.000006 0.000665 0.001064 0.001164 0.000985 0.000583 0.000047 -0.000515 -0.000994 -0.001291 -0.001335 -0.001088 -0.000558 0.000207 0.001117 0.002053 0.002879 0.003454 0.003650 0.003368 0.002546 0.001170 -0.000721 -0.003038 -0.005647 -0.008378 -0.011043 -0.013447 -0.015411 -0.016780 -0.017444 -0.017341 -0.016463 -0.014854 -0.012609 -0.009859 -0.006763 -0.003496 -0.000232 0.002865 0.005655 0.008028 0.009910 0.011263 0.012087 0.012413 0.012295 0.011808 0.011033 0.010057 0.008959 0.007812 0.006676 0.005596 0.004607 0.003727 0.002965 0.002321 0.001790 0.001360 0.001019 0.000754 0.000551 0.000398 0.000285 0.000203 0.000143 0.000101 0.000070 0.000048 0.000033 0.000022 0.000015 0.000010 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000018 -0.000025 -0.000034 -0.000049 -0.000072 -0.000106 -0.000154 -0.000220 -0.000310 -0.000430 -0.000587 -0.000789 -0.001044 -0.001361 -0.001748 -0.002211 -0.002751 -0.003366 -0.004046 -0.004772 -0.005514 -0.006232 -0.006872 -0.007373 -0.007667 -0.007683 -0.007357 -0.006633 -0.005473 -0.003861 -0.001810 0.000638 0.003405 0.006385 0.009442 0.012421 0.015156 0.017483 0.019253 0.020345 0.020674 0.020205 0.018954 0.016990 0.014434 0.011452 0.008237 0.004999 0.001945 -0.000738 -0.002900 -0.004441 -0.005315 -0.005539 -0.005181 -0.004361 -0.003228 -0.001951 -0.000698 0.000382 0.001172 0.001601 0.001649 0.001346 0.000770 0.000032 -0.000736 -0.001396 -0.001826 -0.001935 -0.001673 -0.001038 -0.000082 0.001096 0.002361 0.003553 0.004504 0.005058 0.005082 0.004490 0.003242 0.001361 -0.001075 -0.003935 -0.007043 -0.010197 -0.013185 -0.015799 -0.017860 -0.019226 -0.019804 -0.019560 -0.018513 -0.016737 -0.014348 -0.011499 -0.008362 -0.005113 -0.001926 0.001047 0.003680 0.005883 0.007601 0.008815 0.009539 0.009816 0.009706 0.009284 0.008627 0.007812 0.006911 0.005982 0.005075 0.004225 0.003456 0.002780 0.002201 0.001716 0.001320 0.001002 0.000751 0.000556 0.000408 0.000297 0.000214 0.000153 0.000109 0.000077 0.000053 0.000036 0.000024 0.000016 0.000011 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000034 -0.000048 -0.000070 -0.000102 -0.000147 -0.000209 -0.000293 -0.000403 -0.000545 -0.000726 -0.000951 -0.001228 -0.001561 -0.001953 -0.002402 -0.002902 -0.003440 -0.003996 -0.004536 -0.005020 -0.005396 -0.005604 -0.005582 -0.005266 -0.004601 -0.003543 -0.002067 -0.000172 0.002112 0.004728 0.007585 0.010561 0.013512 0.016276 0.018688 0.020588 0.021837 0.022331 0.022007 0.020854 0.018916 0.016295 0.013141 0.009645 0.006024 0.002506 -0.000694 -0.003386 -0.005427 -0.006730 -0.007271 -0.007092 -0.006293 -0.005024 -0.003467 -0.001817 -0.000266 0.001020 0.001916 0.002350 0.002309 0.001838 0.001036 0.000041 -0.000985 -0.001878 -0.002489 -0.002703 -0.002453 -0.001731 -0.000587 0.000872 0.002495 0.004100 0.005490 0.006477 0.006900 0.006638 0.005627 0.003868 0.001424 -0.001579 -0.004965 -0.008522 -0.012022 -0.015235 -0.017956 -0.020013 -0.021285 -0.021708 -0.021274 -0.020035 -0.018091 -0.015581 -0.012672 -0.009541 -0.006364 -0.003303 -0.000497 0.001949 0.003963 0.005511 0.006590 0.007228 0.007474 0.007390 0.007048 0.006518 0.005869 0.005159 0.004437 0.003740 0.003095 0.002518 0.002016 0.001590 0.001237 0.000950 0.000720 0.000540 0.000401 0.000295 0.000215 0.000155 0.000111 0.000078 0.000055 0.000037 0.000025 0.000017 0.000011 0.000007 0.000005 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000024 -0.000033 -0.000046 -0.000066 -0.000095 -0.000136 -0.000192 -0.000267 -0.000365 -0.000491 -0.000648 -0.000841 -0.001074 -0.001350 -0.001667 -0.002023 -0.002407 -0.002806 -0.003194 -0.003541 -0.003803 -0.003933 -0.003873 -0.003568 -0.002961 -0.002008 -0.000676 0.001046 0.003145 0.005578 0.008272 0.011123 0.014002 0.016757 0.019224 0.021240 0.022654 0.023341 0.023215 0.022235 0.020419 0.017838 0.014624 0.010953 0.007042 0.003127 -0.000552 -0.003773 -0.006349 -0.008149 -0.009101 -0.009207 -0.008538 -0.007226 -0.005454 -0.003434 -0.001391 0.000463 0.001945 0.002924 0.003328 0.003154 0.002466 0.001385 0.000078 -0.001264 -0.002445 -0.003287 -0.003650 -0.003450 -0.002667 -0.001348 0.000393 0.002390 0.004439 0.006317 0.007805 0.008706 0.008869 0.008202 0.006678 0.004346 0.001319 -0.002229 -0.006082 -0.009998 -0.013731 -0.017051 -0.019759 -0.021707 -0.022799 -0.023003 -0.022345 -0.020907 -0.018812 -0.016216 -0.013295 -0.010224 -0.007172 -0.004285 -0.001683 0.000549 0.002362 0.003737 0.004688 0.005250 0.005476 0.005428 0.005169 0.004765 0.004270 0.003734 0.003194 0.002679 0.002206 0.001788 0.001427 0.001123 0.000872 0.000669 0.000507 0.000380 0.000282 0.000207 0.000151 0.000108 0.000077 0.000053 0.000036 0.000024 0.000016 0.000010 0.000007 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000031 -0.000043 -0.000061 -0.000087 -0.000123 -0.000172 -0.000238 -0.000323 -0.000429 -0.000561 -0.000721 -0.000910 -0.001129 -0.001373 -0.001638 -0.001913 -0.002179 -0.002413 -0.002581 -0.002645 -0.002556 -0.002265 -0.001720 -0.000875 0.000306 0.001843 0.003735 0.005955 0.008449 0.011132 0.013890 0.016587 0.019067 0.021169 0.022736 0.023628 0.023736 0.022993 0.021384 0.018952 0.015797 0.012076 0.007992 0.003781 -0.000304 -0.004016 -0.007131 -0.009469 -0.010912 -0.011412 -0.010995 -0.009764 -0.007885 -0.005572 -0.003070 -0.000629 0.001517 0.003174 0.004203 0.004538 0.004186 0.003229 0.001815 0.000139 -0.001575 -0.003098 -0.004222 -0.004783 -0.004674 -0.003864 -0.002396 -0.000386 0.001986 0.004496 0.006895 0.008932 0.010378 0.011050 0.010822 0.009645 0.007542 0.004616 0.001030 -0.002997 -0.007216 -0.011367 -0.015199 -0.018492 -0.021067 -0.022804 -0.023643 -0.023585 -0.022690 -0.021065 -0.018853 -0.016221 -0.013343 -0.010390 -0.007515 -0.004845 -0.002479 -0.000479 0.001123 0.002326 0.003154 0.003647 0.003858 0.003845 0.003666 0.003374 0.003014 0.002626 0.002238 0.001870 0.001536 0.001241 0.000988 0.000777 0.000602 0.000462 0.000349 0.000261 0.000193 0.000141 0.000101 0.000072 0.000050 0.000034 0.000023 0.000015 0.000010 0.000006 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000029 -0.000039 -0.000055 -0.000077 -0.000108 -0.000151 -0.000206 -0.000277 -0.000366 -0.000473 -0.000600 -0.000746 -0.000910 -0.001087 -0.001269 -0.001442 -0.001590 -0.001687 -0.001700 -0.001593 -0.001322 -0.000841 -0.000107 0.000918 0.002261 0.003930 0.005913 0.008173 0.010644 0.013232 0.015818 0.018260 0.020404 0.022093 0.023179 0.023535 0.023070 0.021739 0.019551 0.016574 0.012933 0.008811 0.004430 0.000045 -0.004082 -0.007699 -0.010585 -0.012573 -0.013559 -0.013520 -0.012513 -0.010670 -0.008190 -0.005320 -0.002334 0.000493 0.002908 0.004707 0.005748 0.005968 0.005390 0.004116 0.002318 0.000222 -0.001915 -0.003832 -0.005290 -0.006096 -0.006125 -0.005328 -0.003744 -0.001491 0.001241 0.004210 0.007142 0.009758 0.011796 0.013041 0.013336 0.012603 0.010842 0.008137 0.004641 0.000569 -0.003829 -0.008280 -0.012520 -0.016307 -0.019439 -0.021771 -0.023216 -0.023752 -0.023414 -0.022291 -0.020513 -0.018234 -0.015624 -0.012852 -0.010074 -0.007424 -0.005008 -0.002902 -0.001147 0.000241 0.001275 0.001985 0.002414 0.002611 0.002629 0.002516 0.002317 0.002069 0.001799 0.001530 0.001276 0.001046 0.000844 0.000672 0.000527 0.000408 0.000311 0.000235 0.000174 0.000127 0.000092 0.000065 0.000045 0.000030 0.000020 0.000013 0.000009 0.000006 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000048 -0.000067 -0.000093 -0.000128 -0.000174 -0.000232 -0.000303 -0.000386 -0.000483 -0.000590 -0.000705 -0.000821 -0.000929 -0.001015 -0.001061 -0.001042 -0.000928 -0.000683 -0.000269 0.000355 0.001226 0.002371 0.003809 0.005539 0.007539 0.009761 0.012133 0.014554 0.016901 0.019031 0.020795 0.022042 0.022636 0.022466 0.021459 0.019591 0.016894 0.013461 0.009439 0.005032 0.000480 -0.003953 -0.007996 -0.011397 -0.013945 -0.015485 -0.015934 -0.015294 -0.013651 -0.011170 -0.008080 -0.004660 -0.001209 0.001975 0.004624 0.006523 0.007531 0.007592 0.006743 0.005106 0.002880 0.000321 -0.002283 -0.004637 -0.006474 -0.007572 -0.007784 -0.007046 -0.005389 -0.002931 0.000131 0.003538 0.006995 0.010197 0.012852 0.014714 0.015594 0.015385 0.014064 0.011691 0.008407 0.004416 -0.000030 -0.004656 -0.009186 -0.013361 -0.016960 -0.019815 -0.021814 -0.022912 -0.023123 -0.022514 -0.021199 -0.019319 -0.017036 -0.014514 -0.011908 -0.009356 -0.006972 -0.004836 -0.003004 -0.001499 -0.000321 0.000549 0.001147 0.001514 0.001695 0.001735 0.001674 0.001547 0.001383 0.001203 0.001023 0.000853 0.000699 0.000563 0.000447 0.000350 0.000269 0.000204 0.000152 0.000111 0.000080 0.000056 0.000039 0.000026 0.000018 0.000012 0.000008 0.000006 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000031 -0.000042 -0.000057 -0.000079 -0.000107 -0.000144 -0.000189 -0.000243 -0.000306 -0.000375 -0.000448 -0.000520 -0.000584 -0.000629 -0.000643 -0.000606 -0.000495 -0.000281 0.000067 0.000584 0.001304 0.002258 0.003466 0.004936 0.006660 0.008608 0.010726 0.012933 0.015128 0.017185 0.018966 0.020325 0.021122 0.021235 0.020567 0.019068 0.016732 0.013614 0.009827 0.005539 0.000968 -0.003631 -0.007987 -0.011829 -0.014909 -0.017026 -0.018042 -0.017898 -0.016621 -0.014325 -0.011206 -0.007522 -0.003580 0.000298 0.003794 0.006628 0.008579 0.009508 0.009368 0.008208 0.006172 0.003485 0.000430 -0.002673 -0.005499 -0.007750 -0.009180 -0.009618 -0.008986 -0.007305 -0.004690 -0.001344 0.002463 0.006417 0.010188 0.013461 0.015957 0.017461 0.017835 0.017030 0.015084 0.012121 0.008332 0.003963 -0.000710 -0.005405 -0.009852 -0.013814 -0.017102 -0.019586 -0.021196 -0.021925 -0.021820 -0.020976 -0.019521 -0.017606 -0.015387 -0.013016 -0.010632 -0.008349 -0.006257 -0.004417 -0.002863 -0.001603 -0.000626 0.000091 0.000585 0.000892 0.001053 0.001105 0.001080 0.001005 0.000902 0.000787 0.000670 0.000559 0.000457 0.000368 0.000291 0.000226 0.000172 0.000129 0.000094 0.000067 0.000047 0.000032 0.000022 0.000015 0.000010 0.000007 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000028 -0.000036 -0.000048 -0.000065 -0.000087 -0.000115 -0.000149 -0.000189 -0.000233 -0.000279 -0.000322 -0.000359 -0.000380 -0.000376 -0.000332 -0.000232 -0.000052 0.000232 0.000650 0.001231 0.002004 0.002991 0.004208 0.005655 0.007316 0.009154 0.011111 0.013104 0.015029 0.016763 0.018173 0.019121 0.019480 0.019140 0.018025 0.016098 0.013378 0.009937 0.005905 0.001468 -0.003146 -0.007673 -0.011840 -0.015378 -0.018049 -0.019665 -0.020108 -0.019341 -0.017418 -0.014479 -0.010748 -0.006512 -0.002097 0.002151 0.005901 0.008864 0.010816 0.011620 0.011239 0.009737 0.007278 0.004109 0.000541 -0.003078 -0.006395 -0.009085 -0.010877 -0.011580 -0.011099 -0.009444 -0.006727 -0.003154 0.000997 0.005398 0.009701 0.013566 0.016689 0.018828 0.019817 0.019582 0.018137 0.015585 0.012104 0.007929 0.003330 -0.001407 -0.006005 -0.010218 -0.013840 -0.016722 -0.018776 -0.019974 -0.020343 -0.019960 -0.018938 -0.017413 -0.015533 -0.013444 -0.011281 -0.009160 -0.007174 -0.005389 -0.003845 -0.002560 -0.001531 -0.000741 -0.000164 0.000234 0.000485 0.000624 0.000679 0.000676 0.000636 0.000575 0.000503 0.000429 0.000358 0.000292 0.000234 0.000183 0.000141 0.000105 0.000077 0.000055 0.000038 0.000026 0.000018 0.000012 0.000008 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000024 -0.000030 -0.000040 -0.000052 -0.000069 -0.000090 -0.000114 -0.000141 -0.000169 -0.000196 -0.000216 -0.000224 -0.000212 -0.000170 -0.000085 0.000060 0.000286 0.000614 0.001070 0.001680 0.002466 0.003445 0.004626 0.006002 0.007552 0.009235 0.010990 0.012733 0.014361 0.015756 0.016792 0.017342 0.017291 0.016544 0.015042 0.012768 0.009755 0.006093 0.001929 -0.002544 -0.007086 -0.011433 -0.015313 -0.018465 -0.020661 -0.021732 -0.021578 -0.020187 -0.017635 -0.014092 -0.009802 -0.005074 -0.000257 0.004290 0.008227 0.011256 0.013156 0.013793 0.013140 0.011275 0.008381 0.004727 0.000647 -0.003488 -0.007299 -0.010437 -0.012609 -0.013606 -0.013315 -0.011738 -0.008980 -0.005246 -0.000819 0.003963 0.008736 0.013144 0.016860 0.019618 0.021228 0.021589 0.020694 0.018623 0.015536 0.011655 0.007242 0.002581 -0.002052 -0.006401 -0.010251 -0.013437 -0.015855 -0.017458 -0.018255 -0.018305 -0.017704 -0.016573 -0.015050 -0.013272 -0.011370 -0.009457 -0.007626 -0.005947 -0.004466 -0.003205 -0.002171 -0.001353 -0.000730 -0.000278 0.000034 0.000234 0.000348 0.000401 0.000410 0.000392 0.000357 0.000314 0.000268 0.000223 0.000181 0.000144 0.000111 0.000083 0.000061 0.000043 0.000030 0.000020 0.000013 0.000009 0.000007 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000021 -0.000025 -0.000032 -0.000041 -0.000053 -0.000067 -0.000084 -0.000101 -0.000116 -0.000127 -0.000129 -0.000115 -0.000080 -0.000011 0.000102 0.000275 0.000525 0.000874 0.001342 0.001951 0.002717 0.003652 0.004759 0.006028 0.007433 0.008930 0.010455 0.011928 0.013248 0.014304 0.014980 0.015159 0.014740 0.013645 0.011829 0.009292 0.006082 0.002304 -0.001887 -0.006287 -0.010656 -0.014731 -0.018246 -0.020949 -0.022630 -0.023136 -0.022389 -0.020398 -0.017264 -0.013176 -0.008401 -0.003265 0.001870 0.006636 0.010683 0.013714 0.015510 0.015943 0.014997 0.012763 0.009440 0.005314 0.000739 -0.003892 -0.008182 -0.011760 -0.014316 -0.015623 -0.015557 -0.014105 -0.011367 -0.007544 -0.002920 0.002162 0.007328 0.012208 0.016459 0.019795 0.022003 0.022961 0.022637 0.021090 0.018461 0.014956 0.010825 0.006343 0.001786 -0.002588 -0.006558 -0.009950 -0.012644 -0.014578 -0.015743 -0.016182 -0.015974 -0.015226 -0.014061 -0.012608 -0.010988 -0.009313 -0.007674 -0.006142 -0.004764 -0.003570 -0.002570 -0.001761 -0.001127 -0.000650 -0.000304 -0.000066 0.000088 0.000179 0.000225 0.000240 0.000234 0.000216 0.000190 0.000162 0.000134 0.000108 0.000084 0.000063 0.000046 0.000033 0.000022 0.000015 0.000010 0.000007 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000021 -0.000025 -0.000032 -0.000039 -0.000049 -0.000058 -0.000067 -0.000073 -0.000072 -0.000060 -0.000032 0.000020 0.000104 0.000233 0.000419 0.000678 0.001027 0.001485 0.002067 0.002788 0.003653 0.004660 0.005797 0.007033 0.008324 0.009608 0.010805 0.011821 0.012554 0.012896 0.012745 0.012012 0.010634 0.008582 0.005870 0.002559 -0.001237 -0.005355 -0.009589 -0.013699 -0.017428 -0.020519 -0.022736 -0.023886 -0.023833 -0.022521 -0.019981 -0.016332 -0.011782 -0.006613 -0.001164 0.004195 0.009088 0.013168 0.016138 0.017784 0.017985 0.016736 0.014140 0.010409 0.005843 0.000812 -0.004277 -0.009010 -0.013004 -0.015932 -0.017554 -0.017734 -0.016449 -0.013789 -0.009951 -0.005215 0.000075 0.005542 0.010805 0.015513 0.019361 0.022120 0.023648 0.023890 0.022886 0.020755 0.017685 0.013912 0.009700 0.005316 0.001018 -0.002971 -0.006469 -0.009348 -0.011532 -0.012998 -0.013770 -0.013914 -0.013521 -0.012700 -0.011568 -0.010240 -0.008819 -0.007394 -0.006035 -0.004791 -0.003695 -0.002760 -0.001989 -0.001373 -0.000897 -0.000540 -0.000284 -0.000106 0.000010 0.000081 0.000119 0.000134 0.000135 0.000126 0.000111 0.000095 0.000077 0.000061 0.000046 0.000034 0.000023 0.000016 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000040 -0.000039 -0.000030 -0.000009 0.000028 0.000089 0.000181 0.000315 0.000502 0.000756 0.001091 0.001522 0.002060 0.002716 0.003493 0.004384 0.005373 0.006429 0.007509 0.008550 0.009480 0.010210 0.010646 0.010693 0.010260 0.009274 0.007684 0.005475 0.002674 -0.000650 -0.004374 -0.008332 -0.012320 -0.016102 -0.019432 -0.022065 -0.023782 -0.024406 -0.023824 -0.021999 -0.018978 -0.014900 -0.009986 -0.004528 0.001129 0.006610 0.011541 0.015576 0.018426 0.019881 0.019834 0.018285 0.015349 0.011247 0.006291 0.000860 -0.004629 -0.009753 -0.014119 -0.017391 -0.019319 -0.019757 -0.018671 -0.016144 -0.012362 -0.007601 -0.002199 0.003466 0.009012 0.014080 0.018356 0.021598 0.023645 0.024425 0.023957 0.022340 0.019742 0.016381 0.012508 0.008381 0.004249 0.000336 -0.003177 -0.006151 -0.008502 -0.010195 -0.011239 -0.011684 -0.011606 -0.011102 -0.010276 -0.009232 -0.008068 -0.006866 -0.005695 -0.004604 -0.003626 -0.002780 -0.002070 -0.001492 -0.001037 -0.000687 -0.000428 -0.000241 -0.000112 -0.000026 0.000027 0.000057 0.000071 0.000074 0.000070 0.000062 0.000052 0.000042 0.000032 0.000023 0.000016 0.000010 0.000006 0.000004 0.000003 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000022 -0.000020 -0.000013 0.000001 0.000027 0.000069 0.000133 0.000227 0.000358 0.000537 0.000775 0.001085 0.001476 0.001960 0.002540 0.003217 0.003983 0.004820 0.005696 0.006568 0.007379 0.008059 0.008529 0.008705 0.008502 0.007843 0.006667 0.004937 0.002648 -0.000163 -0.003418 -0.006992 -0.010719 -0.014399 -0.017805 -0.020703 -0.022864 -0.024087 -0.024215 -0.023153 -0.020883 -0.017469 -0.013061 -0.007890 -0.002254 0.003501 0.009002 0.013881 0.017800 0.020477 0.021713 0.021410 0.019578 0.016338 0.011920 0.006640 0.000882 -0.004933 -0.010380 -0.015060 -0.018634 -0.020844 -0.021539 -0.020675 -0.018325 -0.014666 -0.009964 -0.004549 0.001208 0.006928 0.012249 0.016855 0.020493 0.022990 0.024258 0.024296 0.023186 0.021073 0.018159 0.014676 0.010870 0.006979 0.003222 -0.000220 -0.003206 -0.005644 -0.007489 -0.008738 -0.009427 -0.009617 -0.009392 -0.008845 -0.008068 -0.007150 -0.006170 -0.005190 -0.004260 -0.003412 -0.002668 -0.002034 -0.001510 -0.001090 -0.000761 -0.000511 -0.000326 -0.000193 -0.000100 -0.000038 0.000001 0.000024 0.000035 0.000038 0.000037 0.000032 0.000027 0.000021 0.000015 0.000010 0.000006 0.000003 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000010 -0.000005 0.000005 0.000022 0.000050 0.000093 0.000156 0.000246 0.000369 0.000534 0.000750 0.001027 0.001373 0.001794 0.002294 0.002869 0.003510 0.004197 0.004900 0.005577 0.006177 0.006635 0.006880 0.006838 0.006435 0.005607 0.004303 0.002500 0.000203 -0.002546 -0.005663 -0.009023 -0.012465 -0.015793 -0.018794 -0.021248 -0.022944 -0.023699 -0.023377 -0.021901 -0.019269 -0.015557 -0.010927 -0.005611 0.000090 0.005835 0.011259 0.016003 0.019740 0.022202 0.023201 0.022648 0.020561 0.017068 0.012400 0.006876 0.000877 -0.005178 -0.010865 -0.015788 -0.019607 -0.022064 -0.023002 -0.022372 -0.020235 -0.016757 -0.012192 -0.006858 -0.001114 0.004668 0.010131 0.014958 0.018895 0.021757 0.023445 0.023943 0.023311 0.021677 0.019222 0.016159 0.012719 0.009127 0.005594 0.002296 -0.000627 -0.003078 -0.005003 -0.006390 -0.007263 -0.007669 -0.007680 -0.007376 -0.006839 -0.006149 -0.005377 -0.004584 -0.003813 -0.003100 -0.002462 -0.001912 -0.001451 -0.001075 -0.000776 -0.000544 -0.000369 -0.000239 -0.000146 -0.000081 -0.000037 -0.000009 0.000007 0.000015 0.000018 0.000017 0.000015 0.000012 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000005 -0.000002 0.000005 0.000016 0.000035 0.000063 0.000104 0.000164 0.000246 0.000357 0.000504 0.000694 0.000935 0.001232 0.001590 0.002009 0.002485 0.003005 0.003552 0.004096 0.004599 0.005013 0.005280 0.005338 0.005123 0.004571 0.003629 0.002259 0.000446 -0.001798 -0.004425 -0.007348 -0.010446 -0.013562 -0.016512 -0.019097 -0.021113 -0.022368 -0.022699 -0.021987 -0.020174 -0.017271 -0.013365 -0.008620 -0.003273 0.002385 0.008018 0.013275 0.017810 0.021313 0.023528 0.024282 0.023496 0.021195 0.017509 0.012669 0.006989 0.000846 -0.005351 -0.011186 -0.016270 -0.020269 -0.022927 -0.024085 -0.023688 -0.021789 -0.018540 -0.014181 -0.009014 -0.003383 0.002351 0.007844 0.012784 0.016914 0.020049 0.022078 0.022972 0.022774 0.021594 0.019591 0.016960 0.013913 0.010662 0.007402 0.004307 0.001512 -0.000885 -0.002825 -0.004287 -0.005284 -0.005853 -0.006053 -0.005951 -0.005621 -0.005134 -0.004552 -0.003931 -0.003313 -0.002728 -0.002198 -0.001734 -0.001339 -0.001012 -0.000748 -0.000540 -0.000379 -0.000258 -0.000169 -0.000105 -0.000060 -0.000031 -0.000012 -0.000001 0.000004 0.000006 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000003 -0.000001 0.000004 0.000011 0.000023 0.000041 0.000067 0.000105 0.000159 0.000231 0.000329 0.000456 0.000619 0.000823 0.001073 0.001369 0.001712 0.002094 0.002505 0.002926 0.003329 0.003681 0.003937 0.004048 0.003960 0.003616 0.002964 0.001961 0.000578 -0.001192 -0.003331 -0.005786 -0.008473 -0.011275 -0.014044 -0.016608 -0.018782 -0.020382 -0.021233 -0.021194 -0.020163 -0.018097 -0.015017 -0.011019 -0.006267 -0.000993 0.004519 0.009948 0.014959 0.019224 0.022451 0.024401 0.024915 0.023923 0.021456 0.017646 0.012718 0.006979 0.000793 -0.005444 -0.011329 -0.016487 -0.020593 -0.023398 -0.024742 -0.024569 -0.022921 -0.019938 -0.015841 -0.010917 -0.005491 0.000097 0.005512 0.010456 0.014676 0.017985 0.020270 0.021487 0.021667 0.020901 0.019328 0.017123 0.014479 0.011590 0.008641 0.005793 0.003177 0.000890 -0.001007 -0.002486 -0.003552 -0.004232 -0.004574 -0.004634 -0.004475 -0.004160 -0.003744 -0.003277 -0.002797 -0.002333 -0.001904 -0.001522 -0.001192 -0.000916 -0.000689 -0.000508 -0.000366 -0.000256 -0.000174 -0.000114 -0.000072 -0.000043 -0.000023 -0.000011 -0.000005 -0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000001 0.000002 0.000007 0.000014 0.000025 0.000042 0.000066 0.000099 0.000146 0.000208 0.000291 0.000399 0.000535 0.000704 0.000909 0.001149 0.001422 0.001721 0.002035 0.002346 0.002630 0.002855 0.002984 0.002973 0.002776 0.002345 0.001638 0.000620 -0.000730 -0.002412 -0.004403 -0.006651 -0.009074 -0.011562 -0.013976 -0.016158 -0.017942 -0.019159 -0.019657 -0.019310 -0.018034 -0.015800 -0.012637 -0.008645 -0.003985 0.001119 0.006396 0.011543 0.016243 0.020191 0.023113 0.024791 0.025079 0.023917 0.021340 0.017479 0.012550 0.006849 0.000722 -0.005451 -0.011288 -0.016430 -0.020567 -0.023459 -0.024951 -0.024981 -0.023587 -0.020893 -0.017105 -0.012486 -0.007341 -0.001991 0.003251 0.008098 0.012307 0.015696 0.018148 0.019612 0.020105 0.019702 0.018523 0.016724 0.014476 0.011959 0.009339 0.006768 0.004369 0.002236 0.000430 -0.001017 -0.002102 -0.002846 -0.003284 -0.003464 -0.003441 -0.003267 -0.002991 -0.002656 -0.002296 -0.001939 -0.001602 -0.001297 -0.001029 -0.000801 -0.000612 -0.000458 -0.000335 -0.000240 -0.000167 -0.000113 -0.000075 -0.000047 -0.000029 -0.000017 -0.000010 -0.000006 -0.000004 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000008 0.000014 0.000025 0.000039 0.000060 0.000089 0.000128 0.000181 0.000250 0.000339 0.000450 0.000588 0.000751 0.000941 0.001153 0.001380 0.001612 0.001831 0.002017 0.002141 0.002172 0.002072 0.001801 0.001321 0.000597 -0.000397 -0.001676 -0.003236 -0.005050 -0.007069 -0.009213 -0.011381 -0.013446 -0.015265 -0.016687 -0.017565 -0.017763 -0.017175 -0.015731 -0.013411 -0.010254 -0.006356 -0.001875 0.002976 0.007943 0.012743 0.017083 0.020680 0.023283 0.024692 0.024777 0.023487 0.020860 0.017020 0.012177 0.006607 0.000639 -0.005372 -0.011066 -0.016106 -0.020198 -0.023115 -0.024709 -0.024918 -0.023770 -0.021378 -0.017928 -0.013662 -0.008862 -0.003823 0.001161 0.005822 0.009930 0.013309 0.015842 0.017475 0.018213 0.018116 0.017287 0.015861 0.013992 0.011839 0.009554 0.007276 0.005119 0.003171 0.001494 0.000119 -0.000944 -0.001708 -0.002203 -0.002466 -0.002543 -0.002479 -0.002315 -0.002090 -0.001833 -0.001567 -0.001310 -0.001073 -0.000862 -0.000679 -0.000524 -0.000397 -0.000295 -0.000214 -0.000152 -0.000105 -0.000071 -0.000047 -0.000031 -0.000020 -0.000013 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000001 0.000003 0.000007 0.000013 0.000022 0.000035 0.000052 0.000077 0.000109 0.000152 0.000208 0.000280 0.000370 0.000479 0.000608 0.000754 0.000915 0.001082 0.001245 0.001391 0.001499 0.001546 0.001505 0.001344 0.001031 0.000534 -0.000175 -0.001115 -0.002296 -0.003709 -0.005329 -0.007106 -0.008969 -0.010823 -0.012555 -0.014037 -0.015137 -0.015724 -0.015680 -0.014916 -0.013375 -0.011047 -0.007972 -0.004246 -0.000019 0.004513 0.009112 0.013518 0.017464 0.020691 0.022971 0.024126 0.024037 0.022664 0.020044 0.016298 0.011620 0.006268 0.000548 -0.005211 -0.010675 -0.015531 -0.019506 -0.022389 -0.024038 -0.024394 -0.023478 -0.021389 -0.018295 -0.014415 -0.010005 -0.005336 -0.000677 0.003723 0.007651 0.010940 0.013477 0.015204 0.016118 0.016267 0.015737 0.014645 0.013126 0.011320 0.009364 0.007382 0.005479 0.003737 0.002214 0.000942 -0.000066 -0.000817 -0.001334 -0.001646 -0.001792 -0.001809 -0.001732 -0.001594 -0.001420 -0.001231 -0.001042 -0.000863 -0.000700 -0.000557 -0.000435 -0.000333 -0.000250 -0.000183 -0.000132 -0.000093 -0.000064 -0.000044 -0.000030 -0.000020 -0.000014 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000012 0.000019 0.000030 0.000044 0.000063 0.000090 0.000124 0.000169 0.000226 0.000297 0.000383 0.000482 0.000593 0.000711 0.000830 0.000939 0.001027 0.001077 0.001068 0.000979 0.000782 0.000452 -0.000037 -0.000707 -0.001571 -0.002635 -0.003888 -0.005305 -0.006840 -0.008428 -0.009984 -0.011408 -0.012589 -0.013408 -0.013753 -0.013525 -0.012647 -0.011075 -0.008804 -0.005878 -0.002387 0.001530 0.005691 0.009881 0.013864 0.017397 0.020248 0.022213 0.023133 0.022904 0.021493 0.018936 0.015348 0.010906 0.005848 0.000454 -0.004974 -0.010133 -0.014734 -0.018528 -0.021321 -0.022980 -0.023448 -0.022742 -0.020948 -0.018215 -0.014738 -0.010749 -0.006490 -0.002208 0.001874 0.005557 0.008689 0.011160 0.012913 0.013940 0.014275 0.013992 0.013190 0.011984 0.010500 0.008856 0.007163 0.005515 0.003988 0.002634 0.001486 0.000557 -0.000154 -0.000665 -0.000999 -0.001187 -0.001259 -0.001246 -0.001174 -0.001065 -0.000937 -0.000803 -0.000673 -0.000552 -0.000444 -0.000350 -0.000270 -0.000205 -0.000152 -0.000110 -0.000079 -0.000055 -0.000039 -0.000027 -0.000019 -0.000014 -0.000011 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000010 0.000016 0.000024 0.000035 0.000051 0.000072 0.000099 0.000134 0.000179 0.000235 0.000301 0.000376 0.000458 0.000542 0.000623 0.000691 0.000736 0.000744 0.000698 0.000579 0.000367 0.000039 -0.000423 -0.001036 -0.001810 -0.002747 -0.003835 -0.005050 -0.006351 -0.007680 -0.008961 -0.010108 -0.011023 -0.011606 -0.011760 -0.011400 -0.010464 -0.008916 -0.006758 -0.004032 -0.000823 0.002742 0.006500 0.010257 0.013802 0.016917 0.019399 0.021066 0.021777 0.021443 0.020035 0.017592 0.014215 0.010069 0.005367 0.000362 -0.004673 -0.009464 -0.013751 -0.017311 -0.019964 -0.021591 -0.022138 -0.021616 -0.020101 -0.017722 -0.014653 -0.011098 -0.007275 -0.003401 0.000320 0.003711 0.006631 0.008980 0.010702 0.011783 0.012249 0.012161 0.011602 0.010671 0.009475 0.008119 0.006699 0.005299 0.003986 0.002807 0.001794 0.000961 0.000308 -0.000176 -0.000510 -0.000718 -0.000825 -0.000855 -0.000831 -0.000771 -0.000690 -0.000600 -0.000509 -0.000422 -0.000343 -0.000273 -0.000213 -0.000162 -0.000121 -0.000089 -0.000064 -0.000046 -0.000033 -0.000024 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000012 0.000019 0.000028 0.000040 0.000056 0.000077 0.000105 0.000140 0.000182 0.000232 0.000288 0.000348 0.000406 0.000458 0.000497 0.000512 0.000491 0.000423 0.000290 0.000077 -0.000233 -0.000656 -0.001202 -0.001879 -0.002686 -0.003612 -0.004634 -0.005716 -0.006806 -0.007841 -0.008745 -0.009434 -0.009824 -0.009832 -0.009389 -0.008442 -0.006964 -0.004961 -0.002473 0.000424 0.003614 0.006953 0.010268 0.013375 0.016082 0.018210 0.019601 0.020132 0.019726 0.018361 0.016072 0.012951 0.009145 0.004846 0.000277 -0.004319 -0.008697 -0.012627 -0.015909 -0.018382 -0.019941 -0.020533 -0.020168 -0.018910 -0.016870 -0.014201 -0.011081 -0.007700 -0.004252 -0.000916 0.002150 0.004821 0.007004 0.008646 0.009732 0.010280 0.010338 0.009976 0.009279 0.008337 0.007240 0.006071 0.004903 0.003795 0.002789 0.001914 0.001184 0.000602 0.000159 -0.000159 -0.000369 -0.000493 -0.000551 -0.000559 -0.000535 -0.000489 -0.000433 -0.000372 -0.000312 -0.000256 -0.000206 -0.000162 -0.000125 -0.000094 -0.000070 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000009 0.000014 0.000021 0.000030 0.000042 0.000059 0.000080 0.000107 0.000139 0.000177 0.000218 0.000260 0.000299 0.000331 0.000348 0.000343 0.000306 0.000226 0.000091 -0.000112 -0.000395 -0.000770 -0.001245 -0.001823 -0.002504 -0.003277 -0.004120 -0.005002 -0.005880 -0.006699 -0.007394 -0.007896 -0.008134 -0.008038 -0.007551 -0.006631 -0.005259 -0.003440 -0.001212 0.001356 0.004163 0.007081 0.009961 0.012643 0.014961 0.016758 0.017900 0.018281 0.017835 0.016545 0.014441 0.011608 0.008173 0.004305 0.000202 -0.003926 -0.007862 -0.011406 -0.014380 -0.016645 -0.018104 -0.018714 -0.018477 -0.017450 -0.015727 -0.013439 -0.010741 -0.007798 -0.004777 -0.001835 0.000891 0.003287 0.005273 0.006800 0.007850 0.008436 0.008598 0.008392 0.007888 0.007163 0.006293 0.005349 0.004393 0.003475 0.002634 0.001894 0.001269 0.000762 0.000369 0.000079 -0.000123 -0.000252 -0.000324 -0.000353 -0.000352 -0.000331 -0.000299 -0.000262 -0.000223 -0.000185 -0.000151 -0.000120 -0.000093 -0.000071 -0.000054 -0.000040 -0.000030 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000007 0.000010 0.000015 0.000022 0.000031 0.000043 0.000060 0.000080 0.000105 0.000132 0.000162 0.000192 0.000217 0.000234 0.000237 0.000220 0.000175 0.000092 -0.000037 -0.000222 -0.000472 -0.000796 -0.001200 -0.001684 -0.002247 -0.002878 -0.003560 -0.004266 -0.004959 -0.005594 -0.006115 -0.006467 -0.006588 -0.006424 -0.005927 -0.005063 -0.003818 -0.002200 -0.000242 0.001994 0.004422 0.006933 0.009397 0.011676 0.013631 0.015128 0.016051 0.016310 0.015851 0.014660 0.012764 0.010236 0.007188 0.003765 0.000139 -0.003509 -0.006991 -0.010134 -0.012785 -0.014821 -0.016159 -0.016760 -0.016626 -0.015801 -0.014367 -0.012436 -0.010137 -0.007613 -0.005007 -0.002454 -0.000073 0.002039 0.003810 0.005195 0.006179 0.006769 0.006997 0.006908 0.006560 0.006016 0.005341 0.004594 0.003826 0.003081 0.002390 0.001777 0.001253 0.000822 0.000482 0.000225 0.000040 -0.000084 -0.000161 -0.000202 -0.000216 -0.000212 -0.000197 -0.000176 -0.000153 -0.000129 -0.000106 -0.000086 -0.000068 -0.000053 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000022 0.000031 0.000043 0.000059 0.000077 0.000097 0.000119 0.000139 0.000154 0.000162 0.000157 0.000133 0.000086 0.000006 -0.000111 -0.000275 -0.000490 -0.000764 -0.001099 -0.001496 -0.001952 -0.002458 -0.002999 -0.003553 -0.004089 -0.004569 -0.004949 -0.005182 -0.005220 -0.005016 -0.004534 -0.003746 -0.002642 -0.001231 0.000459 0.002374 0.004440 0.006564 0.008640 0.010549 0.012173 0.013401 0.014134 0.014299 0.013850 0.012774 0.011097 0.008881 0.006222 0.003243 0.000090 -0.003082 -0.006113 -0.008855 -0.011177 -0.012976 -0.014179 -0.014751 -0.014694 -0.014044 -0.012870 -0.011262 -0.009333 -0.007201 -0.004988 -0.002808 -0.000762 0.001066 0.002614 0.003845 0.004741 0.005309 0.005571 0.005566 0.005340 0.004945 0.004433 0.003853 0.003248 0.002655 0.002099 0.001601 0.001170 0.000812 0.000525 0.000304 0.000140 0.000025 -0.000050 -0.000096 -0.000118 -0.000125 -0.000122 -0.000112 -0.000100 -0.000086 -0.000072 -0.000060 -0.000048 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000021 0.000030 0.000041 0.000055 0.000070 0.000085 0.000098 0.000107 0.000109 0.000099 0.000074 0.000028 -0.000044 -0.000148 -0.000288 -0.000469 -0.000695 -0.000967 -0.001286 -0.001648 -0.002045 -0.002466 -0.002892 -0.003297 -0.003652 -0.003920 -0.004064 -0.004044 -0.003824 -0.003374 -0.002674 -0.001715 -0.000507 0.000925 0.002536 0.004266 0.006036 0.007756 0.009331 0.010661 0.011653 0.012227 0.012321 0.011898 0.010948 0.009492 0.007583 0.005302 0.002752 0.000055 -0.002658 -0.005253 -0.007607 -0.009608 -0.011169 -0.012230 -0.012760 -0.012758 -0.012256 -0.011307 -0.009989 -0.008394 -0.006620 -0.004770 -0.002937 -0.001209 0.000346 0.001675 0.002744 0.003540 0.004066 0.004340 0.004391 0.004257 0.003980 0.003601 0.003161 0.002695 0.002231 0.001793 0.001396 0.001049 0.000757 0.000520 0.000333 0.000193 0.000090 0.000020 -0.000025 -0.000052 -0.000064 -0.000068 -0.000066 -0.000061 -0.000054 -0.000047 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000019 0.000028 0.000038 0.000048 0.000059 0.000068 0.000072 0.000071 0.000059 0.000034 -0.000007 -0.000071 -0.000159 -0.000276 -0.000424 -0.000607 -0.000824 -0.001074 -0.001356 -0.001662 -0.001983 -0.002303 -0.002603 -0.002858 -0.003040 -0.003118 -0.003062 -0.002842 -0.002436 -0.001828 -0.001013 0.000002 0.001195 0.002529 0.003953 0.005404 0.006809 0.008088 0.009160 0.009951 0.010393 0.010437 0.010051 0.009229 0.007989 0.006374 0.004449 0.002302 0.000033 -0.002249 -0.004436 -0.006423 -0.008119 -0.009451 -0.010369 -0.010846 -0.010882 -0.010501 -0.009747 -0.008683 -0.007383 -0.005929 -0.004405 -0.002890 -0.001453 -0.000153 0.000966 0.001877 0.002568 0.003039 0.003306 0.003391 0.003324 0.003138 0.002866 0.002540 0.002188 0.001834 0.001495 0.001184 0.000910 0.000677 0.000484 0.000331 0.000212 0.000124 0.000061 0.000019 -0.000008 -0.000024 -0.000032 -0.000034 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000003 0.000007 0.000011 0.000017 0.000024 0.000032 0.000039 0.000044 0.000047 0.000043 0.000032 0.000009 -0.000027 -0.000081 -0.000154 -0.000249 -0.000368 -0.000513 -0.000682 -0.000875 -0.001090 -0.001321 -0.001560 -0.001796 -0.002012 -0.002190 -0.002307 -0.002339 -0.002263 -0.002056 -0.001700 -0.001183 -0.000503 0.000335 0.001312 0.002397 0.003551 0.004722 0.005851 0.006874 0.007726 0.008346 0.008682 0.008692 0.008351 0.007655 0.006617 0.005274 0.003678 0.001901 0.000023 -0.001867 -0.003679 -0.005329 -0.006743 -0.007861 -0.008640 -0.009060 -0.009119 -0.008835 -0.008245 -0.007398 -0.006355 -0.005181 -0.003946 -0.002712 -0.001537 -0.000469 0.000457 0.001218 0.001804 0.002215 0.002462 0.002564 0.002543 0.002426 0.002237 0.002001 0.001742 0.001477 0.001220 0.000982 0.000769 0.000586 0.000433 0.000308 0.000211 0.000136 0.000082 0.000043 0.000018 0.000002 -0.000008 -0.000013 -0.000015 -0.000016 -0.000015 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000002 0.000005 0.000009 0.000014 0.000019 0.000024 0.000027 0.000028 0.000024 0.000013 -0.000006 -0.000037 -0.000081 -0.000140 -0.000216 -0.000309 -0.000421 -0.000551 -0.000697 -0.000858 -0.001028 -0.001203 -0.001372 -0.001523 -0.001643 -0.001713 -0.001715 -0.001630 -0.001443 -0.001139 -0.000709 -0.000151 0.000528 0.001314 0.002183 0.003102 0.004032 0.004925 0.005731 0.006398 0.006878 0.007129 0.007118 0.006826 0.006247 0.005395 0.004297 0.002997 0.001549 0.000021 -0.001518 -0.002996 -0.004344 -0.005503 -0.006425 -0.007076 -0.007437 -0.007507 -0.007301 -0.006845 -0.006181 -0.005356 -0.004423 -0.003436 -0.002447 -0.001502 -0.000639 0.000113 0.000736 0.001222 0.001572 0.001793 0.001899 0.001907 0.001839 0.001713 0.001548 0.001361 0.001167 0.000976 0.000798 0.000636 0.000494 0.000374 0.000275 0.000196 0.000134 0.000088 0.000055 0.000032 0.000016 0.000006 0.000001 -0.000003 -0.000005 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000010 0.000013 0.000015 0.000014 0.000011 0.000001 -0.000015 -0.000039 -0.000074 -0.000121 -0.000180 -0.000252 -0.000337 -0.000435 -0.000543 -0.000661 -0.000785 -0.000909 -0.001028 -0.001131 -0.001207 -0.001244 -0.001227 -0.001143 -0.000979 -0.000725 -0.000374 0.000074 0.000615 0.001236 0.001920 0.002641 0.003368 0.004063 0.004689 0.005204 0.005570 0.005755 0.005733 0.005489 0.005018 0.004331 0.003449 0.002406 0.001247 0.000024 -0.001209 -0.002394 -0.003478 -0.004413 -0.005161 -0.005694 -0.005998 -0.006071 -0.005924 -0.005579 -0.005066 -0.004423 -0.003692 -0.002916 -0.002136 -0.001388 -0.000702 -0.000102 0.000400 0.000795 0.001085 0.001275 0.001377 0.001403 0.001368 0.001288 0.001176 0.001046 0.000907 0.000768 0.000637 0.000516 0.000408 0.000316 0.000238 0.000175 0.000124 0.000086 0.000058 0.000037 0.000024 0.000014 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000004 0.000005 0.000006 0.000005 0.000002 -0.000006 -0.000018 -0.000038 -0.000065 -0.000101 -0.000146 -0.000200 -0.000264 -0.000336 -0.000415 -0.000500 -0.000588 -0.000675 -0.000756 -0.000823 -0.000869 -0.000884 -0.000857 -0.000778 -0.000638 -0.000430 -0.000149 0.000205 0.000628 0.001111 0.001640 0.002196 0.002755 0.003288 0.003766 0.004158 0.004434 0.004569 0.004543 0.004343 0.003967 0.003423 0.002726 0.001905 0.000992 0.000029 -0.000943 -0.001878 -0.002735 -0.003477 -0.004073 -0.004502 -0.004753 -0.004823 -0.004721 -0.004463 -0.004073 -0.003579 -0.003015 -0.002414 -0.001808 -0.001226 -0.000690 -0.000219 0.000177 0.000492 0.000727 0.000886 0.000978 0.001013 0.001000 0.000952 0.000879 0.000791 0.000694 0.000595 0.000500 0.000411 0.000331 0.000261 0.000201 0.000151 0.000110 0.000079 0.000055 0.000038 0.000026 0.000018 0.000012 0.000008 0.000005 0.000003 0.000001 -0.000000 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000000 0.000001 -0.000000 -0.000003 -0.000009 -0.000019 -0.000034 -0.000054 -0.000081 -0.000115 -0.000155 -0.000202 -0.000254 -0.000311 -0.000372 -0.000433 -0.000492 -0.000546 -0.000588 -0.000614 -0.000614 -0.000583 -0.000512 -0.000396 -0.000229 -0.000008 0.000267 0.000592 0.000961 0.001363 0.001785 0.002208 0.002611 0.002971 0.003265 0.003471 0.003568 0.003541 0.003382 0.003088 0.002664 0.002123 0.001487 0.000780 0.000033 -0.000720 -0.001446 -0.002112 -0.002691 -0.003159 -0.003498 -0.003701 -0.003764 -0.003695 -0.003505 -0.003213 -0.002840 -0.002412 -0.001953 -0.001490 -0.001043 -0.000631 -0.000267 0.000040 0.000286 0.000472 0.000602 0.000682 0.000718 0.000719 0.000693 0.000648 0.000589 0.000523 0.000455 0.000387 0.000323 0.000264 0.000212 0.000166 0.000127 0.000095 0.000070 0.000050 0.000036 0.000026 0.000019 0.000014 0.000011 0.000008 0.000005 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000018 -0.000029 -0.000044 -0.000063 -0.000088 -0.000117 -0.000151 -0.000189 -0.000229 -0.000271 -0.000313 -0.000353 -0.000388 -0.000413 -0.000425 -0.000418 -0.000386 -0.000325 -0.000230 -0.000098 0.000073 0.000283 0.000528 0.000805 0.001106 0.001421 0.001735 0.002035 0.002302 0.002520 0.002671 0.002741 0.002717 0.002592 0.002366 0.002042 0.001629 0.001143 0.000605 0.000036 -0.000539 -0.001093 -0.001603 -0.002047 -0.002407 -0.002671 -0.002831 -0.002887 -0.002841 -0.002704 -0.002488 -0.002210 -0.001890 -0.001546 -0.001196 -0.000859 -0.000547 -0.000271 -0.000037 0.000152 0.000297 0.000400 0.000467 0.000501 0.000509 0.000498 0.000471 0.000433 0.000390 0.000343 0.000296 0.000251 0.000208 0.000169 0.000134 0.000105 0.000080 0.000060 0.000044 0.000033 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000023 -0.000034 -0.000048 -0.000066 -0.000086 -0.000110 -0.000137 -0.000165 -0.000194 -0.000223 -0.000250 -0.000271 -0.000286 -0.000289 -0.000278 -0.000248 -0.000196 -0.000120 -0.000018 0.000113 0.000270 0.000453 0.000657 0.000878 0.001108 0.001339 0.001558 0.001754 0.001913 0.002023 0.002072 0.002051 0.001956 0.001785 0.001540 0.001230 0.000866 0.000462 0.000035 -0.000396 -0.000813 -0.001196 -0.001531 -0.001804 -0.002005 -0.002129 -0.002175 -0.002146 -0.002048 -0.001892 -0.001688 -0.001452 -0.001198 -0.000939 -0.000688 -0.000456 -0.000249 -0.000073 0.000070 0.000180 0.000261 0.000314 0.000345 0.000356 0.000353 0.000338 0.000315 0.000287 0.000256 0.000224 0.000192 0.000161 0.000133 0.000108 0.000085 0.000066 0.000051 0.000039 0.000029 0.000023 0.000018 0.000014 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000007 -0.000009 -0.000012 -0.000018 -0.000025 -0.000035 -0.000047 -0.000062 -0.000079 -0.000097 -0.000117 -0.000137 -0.000156 -0.000173 -0.000187 -0.000194 -0.000193 -0.000181 -0.000154 -0.000112 -0.000052 0.000027 0.000125 0.000242 0.000375 0.000523 0.000683 0.000849 0.001015 0.001172 0.001314 0.001428 0.001507 0.001541 0.001525 0.001453 0.001325 0.001144 0.000914 0.000645 0.000346 0.000031 -0.000287 -0.000595 -0.000879 -0.001127 -0.001330 -0.001480 -0.001575 -0.001612 -0.001594 -0.001526 -0.001414 -0.001267 -0.001096 -0.000910 -0.000721 -0.000537 -0.000367 -0.000215 -0.000085 0.000022 0.000105 0.000166 0.000208 0.000234 0.000246 0.000247 0.000240 0.000227 0.000209 0.000189 0.000168 0.000146 0.000124 0.000104 0.000085 0.000068 0.000054 0.000042 0.000033 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000025 -0.000033 -0.000043 -0.000054 -0.000067 -0.000080 -0.000094 -0.000107 -0.000118 -0.000126 -0.000130 -0.000127 -0.000115 -0.000093 -0.000059 -0.000012 0.000048 0.000121 0.000207 0.000303 0.000409 0.000522 0.000639 0.000756 0.000868 0.000968 0.001049 0.001105 0.001128 0.001115 0.001062 0.000968 0.000835 0.000668 0.000471 0.000254 0.000025 -0.000207 -0.000430 -0.000637 -0.000818 -0.000966 -0.001076 -0.001147 -0.001176 -0.001165 -0.001118 -0.001039 -0.000935 -0.000813 -0.000680 -0.000544 -0.000411 -0.000287 -0.000177 -0.000082 -0.000004 0.000057 0.000104 0.000136 0.000157 0.000168 0.000172 0.000169 0.000162 0.000152 0.000139 0.000124 0.000109 0.000095 0.000080 0.000067 0.000055 0.000044 0.000035 0.000028 0.000023 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000036 -0.000045 -0.000054 -0.000063 -0.000071 -0.000078 -0.000083 -0.000085 -0.000081 -0.000071 -0.000053 -0.000026 0.000010 0.000055 0.000109 0.000171 0.000239 0.000313 0.000392 0.000473 0.000555 0.000632 0.000702 0.000759 0.000797 0.000813 0.000803 0.000764 0.000696 0.000600 0.000479 0.000338 0.000181 0.000017 -0.000149 -0.000309 -0.000457 -0.000586 -0.000693 -0.000772 -0.000823 -0.000845 -0.000839 -0.000807 -0.000753 -0.000680 -0.000594 -0.000500 -0.000404 -0.000309 -0.000220 -0.000141 -0.000073 -0.000016 0.000028 0.000062 0.000087 0.000104 0.000114 0.000118 0.000118 0.000115 0.000109 0.000101 0.000092 0.000082 0.000072 0.000061 0.000052 0.000043 0.000036 0.000029 0.000024 0.000020 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000028 -0.000034 -0.000040 -0.000046 -0.000050 -0.000053 -0.000054 -0.000050 -0.000042 -0.000028 -0.000007 0.000020 0.000054 0.000093 0.000137 0.000185 0.000236 0.000290 0.000345 0.000400 0.000453 0.000501 0.000540 0.000566 0.000577 0.000569 0.000540 0.000491 0.000423 0.000337 0.000236 0.000125 0.000009 -0.000108 -0.000221 -0.000325 -0.000417 -0.000492 -0.000548 -0.000584 -0.000601 -0.000597 -0.000576 -0.000539 -0.000489 -0.000429 -0.000364 -0.000296 -0.000229 -0.000166 -0.000110 -0.000062 -0.000021 0.000011 0.000036 0.000054 0.000067 0.000075 0.000080 0.000081 0.000080 0.000077 0.000073 0.000067 0.000061 0.000054 0.000047 0.000040 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000020 -0.000024 -0.000028 -0.000031 -0.000033 -0.000033 -0.000030 -0.000023 -0.000013 0.000003 0.000023 0.000048 0.000076 0.000107 0.000140 0.000175 0.000211 0.000248 0.000285 0.000320 0.000352 0.000378 0.000396 0.000403 0.000396 0.000376 0.000341 0.000293 0.000232 0.000161 0.000083 0.000002 -0.000080 -0.000159 -0.000231 -0.000295 -0.000347 -0.000386 -0.000411 -0.000423 -0.000421 -0.000407 -0.000382 -0.000348 -0.000307 -0.000262 -0.000214 -0.000168 -0.000124 -0.000085 -0.000051 -0.000022 0.000001 0.000019 0.000032 0.000042 0.000049 0.000053 0.000055 0.000055 0.000054 0.000052 0.000049 0.000045 0.000040 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000017 -0.000019 -0.000019 -0.000016 -0.000012 -0.000004 0.000008 0.000023 0.000040 0.000060 0.000081 0.000104 0.000127 0.000151 0.000175 0.000199 0.000222 0.000243 0.000261 0.000273 0.000277 0.000272 0.000257 0.000233 0.000199 0.000156 0.000107 0.000053 -0.000004 -0.000061 -0.000115 -0.000165 -0.000209 -0.000244 -0.000271 -0.000289 -0.000297 -0.000296 -0.000286 -0.000269 -0.000246 -0.000218 -0.000187 -0.000154 -0.000122 -0.000092 -0.000064 -0.000041 -0.000021 -0.000005 0.000008 0.000018 0.000025 0.000030 0.000034 0.000036 0.000037 0.000037 0.000036 0.000035 0.000033 0.000030 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000009 -0.000008 -0.000004 0.000001 0.000009 0.000020 0.000032 0.000046 0.000060 0.000075 0.000090 0.000105 0.000121 0.000136 0.000151 0.000165 0.000177 0.000185 0.000187 0.000183 0.000173 0.000156 0.000132 0.000102 0.000068 0.000031 -0.000008 -0.000047 -0.000085 -0.000119 -0.000148 -0.000173 -0.000191 -0.000202 -0.000208 -0.000207 -0.000201 -0.000189 -0.000173 -0.000154 -0.000133 -0.000110 -0.000088 -0.000067 -0.000048 -0.000032 -0.000018 -0.000007 0.000001 0.000008 0.000013 0.000017 0.000021 0.000023 0.000024 0.000025 0.000025 0.000025 0.000023 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000000 0.000004 0.000009 0.000016 0.000025 0.000034 0.000043 0.000053 0.000062 0.000072 0.000081 0.000091 0.000101 0.000110 0.000118 0.000123 0.000124 0.000122 0.000114 0.000102 0.000086 0.000065 0.000042 0.000016 -0.000011 -0.000038 -0.000063 -0.000086 -0.000106 -0.000123 -0.000135 -0.000142 -0.000146 -0.000145 -0.000141 -0.000133 -0.000122 -0.000109 -0.000094 -0.000078 -0.000063 -0.000049 -0.000036 -0.000025 -0.000016 -0.000008 -0.000003 0.000002 0.000006 0.000009 0.000011 0.000013 0.000015 0.000016 0.000017 0.000017 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000002 0.000005 0.000008 0.000013 0.000018 0.000024 0.000030 0.000036 0.000041 0.000047 0.000053 0.000059 0.000066 0.000072 0.000077 0.000080 0.000081 0.000079 0.000074 0.000066 0.000055 0.000041 0.000024 0.000007 -0.000012 -0.000030 -0.000047 -0.000063 -0.000077 -0.000088 -0.000096 -0.000101 -0.000103 -0.000102 -0.000099 -0.000093 -0.000086 -0.000076 -0.000066 -0.000055 -0.000044 -0.000035 -0.000026 -0.000019 -0.000013 -0.000008 -0.000005 -0.000002 0.000001 0.000003 0.000005 0.000007 0.000009 0.000010 0.000011 0.000011 0.000012 0.000011 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000016 0.000020 0.000023 0.000026 0.000030 0.000033 0.000037 0.000041 0.000045 0.000049 0.000051 0.000052 0.000050 0.000047 0.000041 0.000034 0.000024 0.000013 0.000001 -0.000011 -0.000024 -0.000035 -0.000046 -0.000055 -0.000063 -0.000068 -0.000072 -0.000073 -0.000072 -0.000070 -0.000066 -0.000060 -0.000053 -0.000046 -0.000038 -0.000031 -0.000024 -0.000019 -0.000014 -0.000010 -0.000008 -0.000005 -0.000003 -0.000002 0.000000 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000025 0.000028 0.000030 0.000032 0.000032 0.000031 0.000029 0.000025 0.000020 0.000014 0.000007 -0.000001 -0.000009 -0.000018 -0.000026 -0.000033 -0.000040 -0.000045 -0.000048 -0.000051 -0.000052 -0.000051 -0.000049 -0.000046 -0.000042 -0.000036 -0.000031 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000010 0.000011 0.000012 0.000014 0.000016 0.000017 0.000019 0.000019 0.000019 0.000017 0.000015 0.000012 0.000008 0.000003 -0.000002 -0.000007 -0.000013 -0.000018 -0.000023 -0.000028 -0.000031 -0.000034 -0.000036 -0.000036 -0.000036 -0.000034 -0.000032 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000008 0.000007 0.000004 0.000001 -0.000002 -0.000005 -0.000009 -0.000012 -0.000016 -0.000019 -0.000021 -0.000023 -0.000025 -0.000025 -0.000025 -0.000024 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode55_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000003 0.000003 0.000002 0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000003 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000018 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000020 -0.000020 -0.000019 -0.000017 -0.000016 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000028 -0.000030 -0.000031 -0.000031 -0.000031 -0.000030 -0.000029 -0.000027 -0.000024 -0.000021 -0.000017 -0.000013 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000019 -0.000023 -0.000026 -0.000029 -0.000032 -0.000035 -0.000037 -0.000040 -0.000042 -0.000044 -0.000046 -0.000046 -0.000047 -0.000046 -0.000044 -0.000041 -0.000037 -0.000032 -0.000026 -0.000021 -0.000016 -0.000011 -0.000007 -0.000003 -0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000012 0.000014 0.000015 0.000017 0.000017 0.000017 0.000017 0.000016 0.000015 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000007 -0.000012 -0.000016 -0.000022 -0.000027 -0.000032 -0.000037 -0.000042 -0.000046 -0.000050 -0.000054 -0.000058 -0.000062 -0.000065 -0.000068 -0.000069 -0.000069 -0.000068 -0.000066 -0.000061 -0.000056 -0.000049 -0.000041 -0.000033 -0.000025 -0.000018 -0.000011 -0.000005 -0.000000 0.000004 0.000008 0.000011 0.000015 0.000018 0.000021 0.000024 0.000026 0.000027 0.000027 0.000027 0.000026 0.000024 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000003 -0.000000 -0.000004 -0.000009 -0.000015 -0.000022 -0.000029 -0.000037 -0.000045 -0.000052 -0.000059 -0.000066 -0.000073 -0.000079 -0.000086 -0.000092 -0.000097 -0.000101 -0.000103 -0.000103 -0.000102 -0.000098 -0.000092 -0.000084 -0.000074 -0.000063 -0.000052 -0.000040 -0.000028 -0.000018 -0.000009 -0.000000 0.000008 0.000015 0.000021 0.000027 0.000032 0.000036 0.000039 0.000041 0.000042 0.000042 0.000040 0.000038 0.000035 0.000032 0.000029 0.000025 0.000022 0.000019 0.000017 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000009 0.000007 0.000003 -0.000003 -0.000010 -0.000019 -0.000028 -0.000039 -0.000050 -0.000061 -0.000072 -0.000083 -0.000094 -0.000104 -0.000115 -0.000125 -0.000135 -0.000143 -0.000149 -0.000153 -0.000153 -0.000151 -0.000146 -0.000137 -0.000126 -0.000112 -0.000096 -0.000080 -0.000062 -0.000045 -0.000029 -0.000013 0.000001 0.000013 0.000025 0.000035 0.000044 0.000052 0.000057 0.000061 0.000063 0.000064 0.000062 0.000060 0.000056 0.000052 0.000047 0.000042 0.000037 0.000032 0.000028 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000020 0.000021 0.000021 0.000021 0.000020 0.000017 0.000014 0.000008 0.000000 -0.000009 -0.000021 -0.000035 -0.000050 -0.000066 -0.000082 -0.000099 -0.000115 -0.000133 -0.000150 -0.000167 -0.000183 -0.000198 -0.000210 -0.000219 -0.000225 -0.000226 -0.000223 -0.000216 -0.000204 -0.000188 -0.000168 -0.000145 -0.000121 -0.000095 -0.000070 -0.000044 -0.000021 0.000002 0.000022 0.000040 0.000056 0.000070 0.000080 0.000088 0.000093 0.000095 0.000094 0.000092 0.000087 0.000082 0.000075 0.000068 0.000061 0.000053 0.000047 0.000040 0.000034 0.000029 0.000024 0.000020 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000028 0.000030 0.000032 0.000033 0.000034 0.000033 0.000030 0.000025 0.000017 0.000007 -0.000006 -0.000023 -0.000042 -0.000063 -0.000086 -0.000110 -0.000135 -0.000160 -0.000187 -0.000214 -0.000240 -0.000265 -0.000288 -0.000307 -0.000321 -0.000329 -0.000332 -0.000328 -0.000317 -0.000300 -0.000277 -0.000249 -0.000216 -0.000181 -0.000143 -0.000105 -0.000067 -0.000030 0.000004 0.000035 0.000063 0.000086 0.000106 0.000121 0.000131 0.000137 0.000139 0.000137 0.000133 0.000126 0.000118 0.000108 0.000098 0.000087 0.000077 0.000066 0.000057 0.000048 0.000040 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000026 0.000031 0.000036 0.000041 0.000045 0.000049 0.000052 0.000053 0.000052 0.000049 0.000043 0.000033 0.000019 0.000001 -0.000022 -0.000048 -0.000078 -0.000111 -0.000146 -0.000183 -0.000222 -0.000262 -0.000303 -0.000343 -0.000381 -0.000415 -0.000443 -0.000465 -0.000478 -0.000482 -0.000476 -0.000461 -0.000437 -0.000404 -0.000364 -0.000317 -0.000265 -0.000210 -0.000153 -0.000097 -0.000043 0.000008 0.000054 0.000095 0.000130 0.000157 0.000178 0.000192 0.000200 0.000201 0.000198 0.000191 0.000181 0.000169 0.000155 0.000139 0.000124 0.000108 0.000094 0.000080 0.000067 0.000056 0.000046 0.000037 0.000029 0.000022 0.000017 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000046 0.000053 0.000061 0.000068 0.000074 0.000078 0.000081 0.000081 0.000078 0.000070 0.000057 0.000039 0.000014 -0.000016 -0.000053 -0.000095 -0.000141 -0.000192 -0.000247 -0.000304 -0.000364 -0.000425 -0.000484 -0.000541 -0.000591 -0.000634 -0.000665 -0.000685 -0.000692 -0.000684 -0.000663 -0.000629 -0.000582 -0.000524 -0.000457 -0.000382 -0.000302 -0.000220 -0.000138 -0.000059 0.000016 0.000084 0.000143 0.000192 0.000231 0.000260 0.000279 0.000288 0.000290 0.000284 0.000274 0.000258 0.000240 0.000219 0.000197 0.000174 0.000152 0.000131 0.000111 0.000093 0.000076 0.000062 0.000049 0.000038 0.000029 0.000021 0.000016 0.000011 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000031 0.000039 0.000047 0.000057 0.000067 0.000078 0.000089 0.000100 0.000109 0.000117 0.000123 0.000124 0.000121 0.000112 0.000095 0.000071 0.000038 -0.000003 -0.000053 -0.000112 -0.000178 -0.000251 -0.000330 -0.000414 -0.000501 -0.000590 -0.000677 -0.000759 -0.000833 -0.000895 -0.000941 -0.000970 -0.000980 -0.000971 -0.000941 -0.000893 -0.000827 -0.000744 -0.000648 -0.000541 -0.000427 -0.000309 -0.000191 -0.000077 0.000030 0.000127 0.000211 0.000281 0.000336 0.000376 0.000401 0.000413 0.000414 0.000405 0.000389 0.000366 0.000339 0.000308 0.000276 0.000244 0.000212 0.000181 0.000152 0.000126 0.000103 0.000083 0.000065 0.000050 0.000038 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000017 0.000022 0.000029 0.000036 0.000046 0.000057 0.000069 0.000083 0.000098 0.000114 0.000130 0.000146 0.000161 0.000173 0.000182 0.000186 0.000184 0.000174 0.000153 0.000122 0.000078 0.000022 -0.000046 -0.000127 -0.000220 -0.000323 -0.000436 -0.000556 -0.000682 -0.000809 -0.000934 -0.001052 -0.001157 -0.001245 -0.001312 -0.001355 -0.001370 -0.001358 -0.001317 -0.001249 -0.001156 -0.001040 -0.000904 -0.000753 -0.000591 -0.000424 -0.000257 -0.000096 0.000055 0.000191 0.000309 0.000407 0.000483 0.000538 0.000572 0.000588 0.000588 0.000574 0.000549 0.000515 0.000475 0.000431 0.000384 0.000337 0.000291 0.000247 0.000207 0.000170 0.000138 0.000110 0.000086 0.000065 0.000048 0.000035 0.000024 0.000017 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000032 0.000041 0.000052 0.000066 0.000081 0.000099 0.000119 0.000141 0.000164 0.000187 0.000211 0.000233 0.000252 0.000267 0.000276 0.000276 0.000264 0.000239 0.000199 0.000142 0.000066 -0.000027 -0.000138 -0.000266 -0.000411 -0.000569 -0.000738 -0.000915 -0.001094 -0.001270 -0.001435 -0.001583 -0.001708 -0.001802 -0.001862 -0.001885 -0.001869 -0.001813 -0.001720 -0.001590 -0.001429 -0.001240 -0.001029 -0.000804 -0.000571 -0.000339 -0.000115 0.000095 0.000284 0.000447 0.000582 0.000687 0.000762 0.000808 0.000829 0.000826 0.000804 0.000767 0.000718 0.000660 0.000596 0.000529 0.000462 0.000396 0.000335 0.000278 0.000227 0.000183 0.000144 0.000111 0.000084 0.000061 0.000043 0.000030 0.000019 0.000012 0.000006 0.000003 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000011 0.000016 0.000024 0.000033 0.000044 0.000057 0.000074 0.000093 0.000115 0.000140 0.000168 0.000199 0.000232 0.000266 0.000300 0.000333 0.000363 0.000387 0.000402 0.000405 0.000394 0.000364 0.000313 0.000238 0.000138 0.000013 -0.000138 -0.000314 -0.000512 -0.000731 -0.000965 -0.001209 -0.001457 -0.001699 -0.001927 -0.002132 -0.002303 -0.002434 -0.002518 -0.002550 -0.002529 -0.002454 -0.002326 -0.002149 -0.001928 -0.001669 -0.001381 -0.001072 -0.000754 -0.000436 -0.000129 0.000158 0.000416 0.000639 0.000823 0.000965 0.001066 0.001128 0.001154 0.001148 0.001115 0.001061 0.000989 0.000906 0.000815 0.000720 0.000625 0.000534 0.000448 0.000370 0.000300 0.000239 0.000186 0.000142 0.000106 0.000076 0.000053 0.000035 0.000021 0.000011 0.000004 -0.000000 -0.000003 -0.000005 -0.000006 -0.000006 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000014 0.000022 0.000032 0.000044 0.000060 0.000079 0.000101 0.000128 0.000159 0.000194 0.000234 0.000277 0.000324 0.000373 0.000422 0.000470 0.000514 0.000550 0.000576 0.000586 0.000576 0.000541 0.000477 0.000380 0.000249 0.000082 -0.000120 -0.000357 -0.000626 -0.000922 -0.001241 -0.001572 -0.001908 -0.002236 -0.002545 -0.002821 -0.003053 -0.003230 -0.003344 -0.003389 -0.003362 -0.003262 -0.003090 -0.002852 -0.002554 -0.002205 -0.001817 -0.001402 -0.000973 -0.000546 -0.000133 0.000252 0.000599 0.000898 0.001145 0.001336 0.001471 0.001553 0.001585 0.001574 0.001526 0.001448 0.001347 0.001229 0.001101 0.000969 0.000837 0.000711 0.000592 0.000485 0.000390 0.000307 0.000237 0.000178 0.000130 0.000092 0.000061 0.000038 0.000020 0.000008 -0.000001 -0.000007 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000005 0.000010 0.000017 0.000028 0.000041 0.000058 0.000079 0.000105 0.000136 0.000172 0.000215 0.000264 0.000319 0.000380 0.000446 0.000514 0.000584 0.000653 0.000717 0.000772 0.000813 0.000833 0.000826 0.000786 0.000706 0.000583 0.000413 0.000194 -0.000073 -0.000388 -0.000746 -0.001141 -0.001566 -0.002008 -0.002454 -0.002891 -0.003300 -0.003667 -0.003974 -0.004210 -0.004362 -0.004422 -0.004387 -0.004255 -0.004029 -0.003714 -0.003320 -0.002859 -0.002345 -0.001797 -0.001230 -0.000666 -0.000120 0.000389 0.000847 0.001243 0.001569 0.001821 0.001999 0.002105 0.002145 0.002126 0.002058 0.001948 0.001808 0.001645 0.001469 0.001287 0.001107 0.000934 0.000774 0.000629 0.000500 0.000390 0.000296 0.000219 0.000156 0.000106 0.000067 0.000037 0.000015 -0.000000 -0.000011 -0.000018 -0.000022 -0.000024 -0.000024 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000003 -0.000002 0.000000 0.000005 0.000011 0.000021 0.000034 0.000051 0.000074 0.000102 0.000137 0.000178 0.000228 0.000286 0.000353 0.000429 0.000513 0.000603 0.000699 0.000798 0.000895 0.000987 0.001067 0.001128 0.001163 0.001162 0.001118 0.001021 0.000866 0.000648 0.000365 0.000017 -0.000394 -0.000863 -0.001381 -0.001936 -0.002514 -0.003098 -0.003666 -0.004200 -0.004677 -0.005077 -0.005383 -0.005581 -0.005660 -0.005615 -0.005444 -0.005151 -0.004742 -0.004231 -0.003633 -0.002967 -0.002255 -0.001521 -0.000788 -0.000080 0.000580 0.001175 0.001690 0.002113 0.002441 0.002671 0.002807 0.002856 0.002827 0.002732 0.002583 0.002391 0.002171 0.001932 0.001687 0.001444 0.001212 0.000997 0.000803 0.000633 0.000486 0.000363 0.000262 0.000181 0.000117 0.000067 0.000030 0.000003 -0.000016 -0.000028 -0.000035 -0.000039 -0.000040 -0.000039 -0.000036 -0.000033 -0.000029 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000005 -0.000004 -0.000002 0.000004 0.000012 0.000024 0.000041 0.000063 0.000092 0.000129 0.000175 0.000230 0.000296 0.000374 0.000464 0.000567 0.000681 0.000805 0.000936 0.001072 0.001208 0.001337 0.001451 0.001542 0.001597 0.001607 0.001559 0.001443 0.001250 0.000975 0.000614 0.000168 -0.000360 -0.000963 -0.001628 -0.002342 -0.003084 -0.003831 -0.004559 -0.005240 -0.005849 -0.006359 -0.006749 -0.007002 -0.007103 -0.007046 -0.006828 -0.006455 -0.005935 -0.005284 -0.004523 -0.003676 -0.002770 -0.001836 -0.000903 -0.000002 0.000840 0.001598 0.002255 0.002797 0.003215 0.003508 0.003681 0.003740 0.003698 0.003569 0.003369 0.003114 0.002820 0.002504 0.002178 0.001857 0.001550 0.001266 0.001011 0.000786 0.000595 0.000435 0.000304 0.000200 0.000119 0.000057 0.000012 -0.000020 -0.000042 -0.000055 -0.000062 -0.000064 -0.000063 -0.000060 -0.000055 -0.000049 -0.000043 -0.000037 -0.000031 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000008 -0.000004 0.000001 0.000011 0.000026 0.000047 0.000075 0.000112 0.000159 0.000218 0.000290 0.000377 0.000480 0.000600 0.000736 0.000889 0.001057 0.001235 0.001421 0.001606 0.001784 0.001944 0.002073 0.002157 0.002182 0.002132 0.001995 0.001759 0.001417 0.000964 0.000402 -0.000264 -0.001026 -0.001866 -0.002766 -0.003701 -0.004640 -0.005553 -0.006407 -0.007168 -0.007806 -0.008293 -0.008608 -0.008734 -0.008663 -0.008391 -0.007925 -0.007277 -0.006465 -0.005516 -0.004459 -0.003329 -0.002163 -0.000999 0.000127 0.001180 0.002130 0.002954 0.003633 0.004158 0.004526 0.004741 0.004812 0.004754 0.004584 0.004322 0.003989 0.003606 0.003193 0.002769 0.002351 0.001951 0.001582 0.001250 0.000959 0.000712 0.000506 0.000339 0.000207 0.000106 0.000031 -0.000023 -0.000060 -0.000084 -0.000097 -0.000102 -0.000101 -0.000096 -0.000089 -0.000079 -0.000070 -0.000060 -0.000051 -0.000043 -0.000036 -0.000029 -0.000024 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000012 -0.000009 -0.000002 0.000009 0.000027 0.000052 0.000087 0.000133 0.000192 0.000267 0.000360 0.000472 0.000606 0.000762 0.000942 0.001144 0.001367 0.001605 0.001854 0.002104 0.002345 0.002563 0.002742 0.002864 0.002910 0.002862 0.002702 0.002418 0.001998 0.001440 0.000744 -0.000084 -0.001028 -0.002070 -0.003184 -0.004338 -0.005497 -0.006620 -0.007669 -0.008602 -0.009383 -0.009980 -0.010365 -0.010519 -0.010431 -0.010099 -0.009529 -0.008736 -0.007744 -0.006584 -0.005293 -0.003911 -0.002485 -0.001059 0.000321 0.001613 0.002780 0.003794 0.004631 0.005279 0.005733 0.005997 0.006081 0.006003 0.005784 0.005448 0.005022 0.004532 0.004003 0.003461 0.002925 0.002414 0.001941 0.001517 0.001146 0.000830 0.000569 0.000359 0.000195 0.000071 -0.000020 -0.000083 -0.000124 -0.000147 -0.000158 -0.000158 -0.000152 -0.000141 -0.000128 -0.000113 -0.000098 -0.000083 -0.000070 -0.000058 -0.000048 -0.000039 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000015 -0.000017 -0.000019 -0.000019 -0.000016 -0.000009 0.000004 0.000025 0.000055 0.000097 0.000153 0.000227 0.000320 0.000437 0.000579 0.000751 0.000953 0.001186 0.001450 0.001741 0.002055 0.002382 0.002713 0.003033 0.003325 0.003567 0.003738 0.003813 0.003770 0.003587 0.003249 0.002743 0.002065 0.001217 0.000209 -0.000941 -0.002209 -0.003562 -0.004961 -0.006362 -0.007718 -0.008981 -0.010103 -0.011040 -0.011755 -0.012216 -0.012400 -0.012294 -0.011896 -0.011214 -0.010265 -0.009078 -0.007690 -0.006143 -0.004489 -0.002779 -0.001068 0.000590 0.002145 0.003552 0.004776 0.005790 0.006575 0.007125 0.007444 0.007543 0.007441 0.007165 0.006743 0.006208 0.005593 0.004929 0.004247 0.003573 0.002930 0.002335 0.001801 0.001334 0.000939 0.000613 0.000352 0.000151 0.000001 -0.000106 -0.000177 -0.000220 -0.000241 -0.000245 -0.000238 -0.000223 -0.000203 -0.000181 -0.000157 -0.000135 -0.000114 -0.000095 -0.000078 -0.000063 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000025 -0.000028 -0.000029 -0.000026 -0.000019 -0.000005 0.000018 0.000053 0.000103 0.000170 0.000259 0.000374 0.000519 0.000698 0.000914 0.001171 0.001469 0.001807 0.002183 0.002588 0.003013 0.003443 0.003859 0.004241 0.004561 0.004793 0.004906 0.004873 0.004668 0.004271 0.003671 0.002861 0.001846 0.000639 -0.000737 -0.002251 -0.003863 -0.005526 -0.007188 -0.008792 -0.010282 -0.011604 -0.012707 -0.013546 -0.014085 -0.014300 -0.014175 -0.013708 -0.012908 -0.011798 -0.010408 -0.008781 -0.006969 -0.005029 -0.003021 -0.001010 0.000942 0.002776 0.004440 0.005891 0.007094 0.008028 0.008684 0.009063 0.009178 0.009050 0.008709 0.008189 0.007530 0.006772 0.005953 0.005110 0.004277 0.003481 0.002745 0.002084 0.001508 0.001021 0.000621 0.000303 0.000060 -0.000117 -0.000239 -0.000317 -0.000358 -0.000372 -0.000367 -0.000347 -0.000319 -0.000286 -0.000251 -0.000216 -0.000183 -0.000153 -0.000126 -0.000103 -0.000082 -0.000065 -0.000050 -0.000038 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000020 -0.000025 -0.000030 -0.000036 -0.000041 -0.000043 -0.000042 -0.000036 -0.000021 0.000004 0.000043 0.000101 0.000180 0.000286 0.000425 0.000602 0.000822 0.001091 0.001412 0.001787 0.002215 0.002690 0.003205 0.003746 0.004294 0.004827 0.005316 0.005730 0.006035 0.006195 0.006177 0.005951 0.005494 0.004793 0.003842 0.002648 0.001229 -0.000388 -0.002162 -0.004047 -0.005985 -0.007917 -0.009777 -0.011500 -0.013025 -0.014294 -0.015257 -0.015876 -0.016121 -0.015977 -0.015441 -0.014524 -0.013252 -0.011660 -0.009797 -0.007720 -0.005493 -0.003186 -0.000872 0.001379 0.003499 0.005427 0.007112 0.008514 0.009606 0.010373 0.010816 0.010947 0.010790 0.010378 0.009751 0.008955 0.008037 0.007044 0.006022 0.005010 0.004043 0.003148 0.002344 0.001644 0.001054 0.000571 0.000191 -0.000096 -0.000301 -0.000436 -0.000516 -0.000552 -0.000554 -0.000532 -0.000495 -0.000448 -0.000396 -0.000344 -0.000293 -0.000246 -0.000204 -0.000167 -0.000135 -0.000107 -0.000083 -0.000064 -0.000048 -0.000035 -0.000025 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000043 -0.000052 -0.000059 -0.000064 -0.000066 -0.000061 -0.000047 -0.000021 0.000021 0.000085 0.000177 0.000301 0.000466 0.000678 0.000945 0.001274 0.001670 0.002133 0.002664 0.003257 0.003899 0.004574 0.005260 0.005928 0.006543 0.007067 0.007458 0.007674 0.007677 0.007432 0.006915 0.006108 0.005010 0.003630 0.001991 0.000127 -0.001913 -0.004074 -0.006289 -0.008490 -0.010601 -0.012552 -0.014273 -0.015702 -0.016784 -0.017476 -0.017749 -0.017586 -0.016984 -0.015958 -0.014534 -0.012753 -0.010668 -0.008341 -0.005843 -0.003251 -0.000646 0.001894 0.004293 0.006481 0.008400 0.010001 0.011252 0.012134 0.012643 0.012792 0.012603 0.012115 0.011373 0.010429 0.009339 0.008158 0.006939 0.005732 0.004577 0.003507 0.002547 0.001712 0.001009 0.000438 -0.000008 -0.000339 -0.000570 -0.000715 -0.000792 -0.000814 -0.000797 -0.000752 -0.000689 -0.000616 -0.000539 -0.000464 -0.000392 -0.000327 -0.000269 -0.000218 -0.000175 -0.000138 -0.000107 -0.000081 -0.000060 -0.000043 -0.000030 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000050 -0.000062 -0.000074 -0.000085 -0.000095 -0.000100 -0.000099 -0.000088 -0.000063 -0.000019 0.000050 0.000152 0.000294 0.000486 0.000736 0.001055 0.001451 0.001929 0.002493 0.003141 0.003866 0.004653 0.005481 0.006324 0.007144 0.007901 0.008548 0.009037 0.009319 0.009349 0.009089 0.008511 0.007599 0.006352 0.004784 0.002925 0.000816 -0.001485 -0.003914 -0.006395 -0.008849 -0.011196 -0.013355 -0.015254 -0.016824 -0.018010 -0.018765 -0.019060 -0.018878 -0.018219 -0.017098 -0.015543 -0.013599 -0.011322 -0.008778 -0.006043 -0.003199 -0.000333 0.002469 0.005125 0.007556 0.009695 0.011488 0.012894 0.013889 0.014464 0.014630 0.014411 0.013846 0.012985 0.011887 0.010616 0.009236 0.007810 0.006393 0.005037 0.003780 0.002653 0.001674 0.000853 0.000190 -0.000322 -0.000696 -0.000947 -0.001096 -0.001161 -0.001162 -0.001116 -0.001037 -0.000939 -0.000831 -0.000722 -0.000616 -0.000518 -0.000429 -0.000351 -0.000283 -0.000225 -0.000176 -0.000135 -0.000102 -0.000075 -0.000053 -0.000037 -0.000025 -0.000016 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000044 -0.000056 -0.000070 -0.000087 -0.000104 -0.000122 -0.000138 -0.000150 -0.000155 -0.000150 -0.000129 -0.000087 -0.000015 0.000095 0.000254 0.000472 0.000762 0.001136 0.001603 0.002172 0.002846 0.003622 0.004493 0.005439 0.006437 0.007451 0.008440 0.009353 0.010136 0.010734 0.011089 0.011151 0.010878 0.010242 0.009226 0.007834 0.006084 0.004013 0.001672 -0.000874 -0.003548 -0.006268 -0.008946 -0.011495 -0.013830 -0.015873 -0.017556 -0.018819 -0.019620 -0.019929 -0.019730 -0.019025 -0.017830 -0.016177 -0.014111 -0.011689 -0.008980 -0.006062 -0.003020 0.000055 0.003074 0.005945 0.008586 0.010921 0.012888 0.014437 0.015539 0.016179 0.016364 0.016116 0.015476 0.014498 0.013246 0.011792 0.010209 0.008568 0.006936 0.005371 0.003920 0.002619 0.001491 0.000549 -0.000206 -0.000782 -0.001192 -0.001457 -0.001600 -0.001643 -0.001610 -0.001523 -0.001399 -0.001254 -0.001102 -0.000950 -0.000805 -0.000673 -0.000554 -0.000450 -0.000361 -0.000285 -0.000221 -0.000169 -0.000126 -0.000092 -0.000065 -0.000045 -0.000030 -0.000019 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000047 -0.000060 -0.000077 -0.000097 -0.000120 -0.000145 -0.000171 -0.000197 -0.000219 -0.000235 -0.000240 -0.000228 -0.000191 -0.000122 -0.000007 0.000164 0.000407 0.000735 0.001164 0.001706 0.002370 0.003161 0.004075 0.005102 0.006220 0.007399 0.008598 0.009766 0.010846 0.011774 0.012486 0.012919 0.013017 0.012735 0.012044 0.010930 0.009400 0.007480 0.005215 0.002665 -0.000094 -0.002978 -0.005894 -0.008749 -0.011450 -0.013910 -0.016049 -0.017800 -0.019106 -0.019928 -0.020236 -0.020022 -0.019287 -0.018049 -0.016342 -0.014210 -0.011709 -0.008908 -0.005882 -0.002718 0.000495 0.003662 0.006692 0.009494 0.011986 0.014098 0.015773 0.016971 0.017674 0.017879 0.017608 0.016901 0.015814 0.014415 0.012783 0.011000 0.009146 0.007298 0.005522 0.003874 0.002397 0.001121 0.000059 -0.000784 -0.001417 -0.001855 -0.002123 -0.002247 -0.002255 -0.002174 -0.002031 -0.001848 -0.001644 -0.001434 -0.001228 -0.001035 -0.000860 -0.000704 -0.000569 -0.000453 -0.000356 -0.000275 -0.000208 -0.000155 -0.000112 -0.000079 -0.000054 -0.000036 -0.000023 -0.000014 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000062 -0.000081 -0.000103 -0.000131 -0.000163 -0.000198 -0.000237 -0.000276 -0.000313 -0.000344 -0.000365 -0.000368 -0.000344 -0.000283 -0.000172 0.000007 0.000268 0.000632 0.001114 0.001729 0.002490 0.003401 0.004457 0.005647 0.006944 0.008312 0.009703 0.011057 0.012309 0.013386 0.014215 0.014727 0.014862 0.014573 0.013831 0.012626 0.010971 0.008901 0.006468 0.003744 0.000815 -0.002226 -0.005280 -0.008247 -0.011032 -0.013548 -0.015719 -0.017481 -0.018783 -0.019591 -0.019883 -0.019653 -0.018908 -0.017667 -0.015961 -0.013834 -0.011338 -0.008536 -0.005500 -0.002310 0.000947 0.004178 0.007289 0.010188 0.012786 0.015006 0.016782 0.018064 0.018825 0.019056 0.018772 0.018012 0.016830 0.015300 0.013504 0.011532 0.009474 0.007416 0.005435 0.003594 0.001946 0.000525 -0.000650 -0.001574 -0.002254 -0.002709 -0.002966 -0.003056 -0.003012 -0.002867 -0.002652 -0.002393 -0.002114 -0.001832 -0.001560 -0.001308 -0.001080 -0.000879 -0.000706 -0.000559 -0.000436 -0.000335 -0.000253 -0.000187 -0.000135 -0.000095 -0.000065 -0.000042 -0.000027 -0.000016 -0.000009 -0.000004 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000062 -0.000081 -0.000106 -0.000137 -0.000174 -0.000217 -0.000267 -0.000322 -0.000379 -0.000437 -0.000490 -0.000534 -0.000561 -0.000559 -0.000516 -0.000416 -0.000240 0.000033 0.000424 0.000953 0.001638 0.002493 0.003522 0.004721 0.006075 0.007552 0.009111 0.010695 0.012237 0.013659 0.014883 0.015826 0.016414 0.016584 0.016287 0.015498 0.014212 0.012448 0.010252 0.007687 0.004835 0.001792 -0.001340 -0.004456 -0.007454 -0.010239 -0.012727 -0.014850 -0.016551 -0.017790 -0.018543 -0.018796 -0.018551 -0.017818 -0.016619 -0.014982 -0.012944 -0.010553 -0.007860 -0.004927 -0.001827 0.001362 0.004553 0.007654 0.010572 0.013215 0.015497 0.017344 0.018695 0.019512 0.019777 0.019496 0.018703 0.017451 0.015812 0.013875 0.011735 0.009491 0.007237 0.005062 0.003040 0.001229 -0.000328 -0.001606 -0.002599 -0.003314 -0.003771 -0.004001 -0.004039 -0.003925 -0.003697 -0.003391 -0.003039 -0.002668 -0.002299 -0.001947 -0.001622 -0.001332 -0.001078 -0.000860 -0.000677 -0.000525 -0.000401 -0.000300 -0.000221 -0.000159 -0.000111 -0.000075 -0.000049 -0.000030 -0.000018 -0.000009 -0.000004 -0.000000 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000034 -0.000045 -0.000060 -0.000079 -0.000105 -0.000137 -0.000178 -0.000227 -0.000286 -0.000354 -0.000429 -0.000511 -0.000596 -0.000681 -0.000757 -0.000818 -0.000849 -0.000836 -0.000760 -0.000598 -0.000326 0.000081 0.000647 0.001393 0.002334 0.003475 0.004812 0.006325 0.007979 0.009725 0.011497 0.013219 0.014805 0.016167 0.017215 0.017871 0.018069 0.017762 0.016927 0.015568 0.013715 0.011422 0.008766 0.005840 0.002750 -0.000394 -0.003483 -0.006415 -0.009100 -0.011461 -0.013441 -0.014998 -0.016106 -0.016754 -0.016943 -0.016681 -0.015985 -0.014877 -0.013383 -0.011531 -0.009355 -0.006894 -0.004196 -0.001317 0.001678 0.004713 0.007701 0.010551 0.013169 0.015464 0.017349 0.018755 0.019628 0.019939 0.019684 0.018886 0.017594 0.015880 0.013833 0.011554 0.009149 0.006723 0.004373 0.002184 0.000225 -0.001453 -0.002822 -0.003870 -0.004605 -0.005048 -0.005233 -0.005201 -0.004997 -0.004666 -0.004249 -0.003785 -0.003304 -0.002831 -0.002385 -0.001977 -0.001613 -0.001298 -0.001029 -0.000804 -0.000619 -0.000469 -0.000350 -0.000255 -0.000182 -0.000126 -0.000085 -0.000055 -0.000033 -0.000019 -0.000009 -0.000003 0.000001 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000041 -0.000055 -0.000074 -0.000099 -0.000132 -0.000174 -0.000227 -0.000292 -0.000370 -0.000460 -0.000563 -0.000676 -0.000797 -0.000922 -0.001042 -0.001149 -0.001227 -0.001259 -0.001222 -0.001090 -0.000834 -0.000427 0.000162 0.000955 0.001970 0.003212 0.004676 0.006338 0.008158 0.010079 0.012027 0.013917 0.015653 0.017137 0.018276 0.018985 0.019199 0.018874 0.017993 0.016570 0.014646 0.012289 0.009587 0.006648 0.003587 0.000519 -0.002445 -0.005204 -0.007677 -0.009801 -0.011534 -0.012853 -0.013753 -0.014241 -0.014334 -0.014052 -0.013418 -0.012455 -0.011181 -0.009615 -0.007775 -0.005679 -0.003354 -0.000835 0.001831 0.004583 0.007348 0.010038 0.012560 0.014814 0.016708 0.018155 0.019089 0.019464 0.019263 0.018497 0.017206 0.015458 0.013341 0.010959 0.008427 0.005856 0.003356 0.001022 -0.001067 -0.002851 -0.004295 -0.005382 -0.006120 -0.006532 -0.006654 -0.006533 -0.006220 -0.005766 -0.005219 -0.004624 -0.004016 -0.003423 -0.002868 -0.002364 -0.001918 -0.001533 -0.001207 -0.000936 -0.000716 -0.000538 -0.000397 -0.000288 -0.000203 -0.000140 -0.000093 -0.000059 -0.000035 -0.000019 -0.000008 -0.000001 0.000004 0.000006 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000036 -0.000049 -0.000067 -0.000091 -0.000123 -0.000165 -0.000218 -0.000286 -0.000370 -0.000470 -0.000588 -0.000724 -0.000876 -0.001043 -0.001219 -0.001396 -0.001564 -0.001705 -0.001798 -0.001819 -0.001736 -0.001516 -0.001126 -0.000534 0.000288 0.001360 0.002687 0.004261 0.006057 0.008027 0.010106 0.012213 0.014250 0.016115 0.017700 0.018907 0.019650 0.019863 0.019509 0.018578 0.017097 0.015119 0.012729 0.010029 0.007140 0.004185 0.001286 -0.001446 -0.003919 -0.006062 -0.007831 -0.009206 -0.010189 -0.010799 -0.011067 -0.011029 -0.010722 -0.010173 -0.009407 -0.008433 -0.007256 -0.005872 -0.004275 -0.002464 -0.000447 0.001754 0.004099 0.006530 0.008968 0.011321 0.013487 0.015361 0.016843 0.017848 0.018312 0.018201 0.017509 0.016266 0.014532 0.012392 0.009952 0.007330 0.004649 0.002028 -0.000427 -0.002624 -0.004496 -0.005997 -0.007109 -0.007834 -0.008198 -0.008241 -0.008013 -0.007572 -0.006977 -0.006283 -0.005539 -0.004787 -0.004061 -0.003384 -0.002773 -0.002236 -0.001774 -0.001387 -0.001067 -0.000808 -0.000602 -0.000440 -0.000315 -0.000220 -0.000149 -0.000097 -0.000060 -0.000034 -0.000016 -0.000004 0.000003 0.000007 0.000009 0.000009 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000030 -0.000041 -0.000058 -0.000080 -0.000110 -0.000149 -0.000202 -0.000269 -0.000354 -0.000459 -0.000586 -0.000738 -0.000914 -0.001114 -0.001336 -0.001576 -0.001824 -0.002068 -0.002289 -0.002464 -0.002563 -0.002551 -0.002389 -0.002040 -0.001465 -0.000635 0.000472 0.001863 0.003529 0.005437 0.007535 0.009751 0.011992 0.014153 0.016119 0.017779 0.019028 0.019778 0.019969 0.019568 0.018579 0.017041 0.015024 0.012629 0.009977 0.007198 0.004427 0.001790 -0.000607 -0.002679 -0.004374 -0.005671 -0.006576 -0.007122 -0.007358 -0.007345 -0.007140 -0.006797 -0.006354 -0.005833 -0.005234 -0.004542 -0.003728 -0.002758 -0.001596 -0.000216 0.001389 0.003208 0.005201 0.007302 0.009424 0.011459 0.013293 0.014809 0.015901 0.016486 0.016507 0.015940 0.014799 0.013133 0.011021 0.008570 0.005903 0.003148 0.000437 -0.002112 -0.004396 -0.006337 -0.007880 -0.009001 -0.009700 -0.010003 -0.009951 -0.009602 -0.009019 -0.008267 -0.007410 -0.006503 -0.005595 -0.004723 -0.003915 -0.003189 -0.002554 -0.002011 -0.001558 -0.001187 -0.000890 -0.000654 -0.000472 -0.000332 -0.000227 -0.000150 -0.000094 -0.000055 -0.000028 -0.000010 0.000001 0.000008 0.000012 0.000013 0.000013 0.000012 0.000010 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000033 -0.000047 -0.000067 -0.000094 -0.000130 -0.000178 -0.000242 -0.000325 -0.000429 -0.000559 -0.000718 -0.000908 -0.001131 -0.001388 -0.001676 -0.001992 -0.002326 -0.002663 -0.002984 -0.003261 -0.003460 -0.003541 -0.003462 -0.003177 -0.002645 -0.001831 -0.000712 0.000720 0.002453 0.004450 0.006653 0.008980 0.011328 0.013582 0.015621 0.017323 0.018582 0.019310 0.019451 0.018983 0.017922 0.016323 0.014276 0.011900 0.009333 0.006720 0.004204 0.001914 -0.000049 -0.001614 -0.002749 -0.003461 -0.003790 -0.003803 -0.003585 -0.003228 -0.002820 -0.002430 -0.002107 -0.001870 -0.001710 -0.001589 -0.001449 -0.001219 -0.000825 -0.000203 0.000693 0.001881 0.003347 0.005040 0.006878 0.008753 0.010536 0.012094 0.013299 0.014043 0.014244 0.013856 0.012874 0.011333 0.009304 0.006893 0.004223 0.001434 -0.001336 -0.003954 -0.006304 -0.008297 -0.009868 -0.010987 -0.011649 -0.011880 -0.011724 -0.011244 -0.010507 -0.009589 -0.008559 -0.007480 -0.006407 -0.005382 -0.004436 -0.003590 -0.002853 -0.002228 -0.001708 -0.001287 -0.000951 -0.000688 -0.000486 -0.000334 -0.000222 -0.000140 -0.000082 -0.000043 -0.000016 0.000001 0.000011 0.000017 0.000019 0.000019 0.000018 0.000016 0.000014 0.000011 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000026 -0.000037 -0.000053 -0.000076 -0.000108 -0.000151 -0.000208 -0.000285 -0.000384 -0.000510 -0.000668 -0.000862 -0.001096 -0.001373 -0.001695 -0.002060 -0.002464 -0.002898 -0.003346 -0.003785 -0.004185 -0.004506 -0.004705 -0.004732 -0.004537 -0.004072 -0.003300 -0.002193 -0.000744 0.001031 0.003092 0.005374 0.007784 0.010211 0.012528 0.014606 0.016318 0.017553 0.018227 0.018288 0.017727 0.016575 0.014906 0.012831 0.010488 0.008034 0.005630 0.003428 0.001557 0.000113 -0.000852 -0.001329 -0.001358 -0.001015 -0.000409 0.000337 0.001093 0.001743 0.002195 0.002391 0.002313 0.001984 0.001465 0.000850 0.000248 -0.000223 -0.000454 -0.000359 0.000118 0.000989 0.002222 0.003743 0.005441 0.007175 0.008794 0.010146 0.011092 0.011525 0.011373 0.010609 0.009250 0.007359 0.005035 0.002406 -0.000383 -0.003181 -0.005844 -0.008243 -0.010275 -0.011865 -0.012973 -0.013593 -0.013747 -0.013483 -0.012866 -0.011972 -0.010882 -0.009675 -0.008420 -0.007178 -0.005998 -0.004914 -0.003948 -0.003111 -0.002403 -0.001820 -0.001350 -0.000979 -0.000693 -0.000475 -0.000314 -0.000197 -0.000115 -0.000058 -0.000020 0.000004 0.000019 0.000026 0.000029 0.000029 0.000028 0.000025 0.000021 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000027 -0.000040 -0.000058 -0.000084 -0.000121 -0.000171 -0.000238 -0.000327 -0.000443 -0.000592 -0.000780 -0.001013 -0.001295 -0.001633 -0.002027 -0.002479 -0.002984 -0.003531 -0.004105 -0.004680 -0.005222 -0.005687 -0.006026 -0.006183 -0.006101 -0.005727 -0.005020 -0.003949 -0.002508 -0.000714 0.001388 0.003722 0.006189 0.008666 0.011018 0.013104 0.014792 0.015970 0.016555 0.016505 0.015823 0.014557 0.012802 0.010691 0.008385 0.006061 0.003895 0.002047 0.000648 -0.000215 -0.000508 -0.000251 0.000482 0.001572 0.002869 0.004204 0.005408 0.006334 0.006867 0.006936 0.006527 0.005677 0.004475 0.003048 0.001551 0.000150 -0.000999 -0.001764 -0.002050 -0.001814 -0.001068 0.000124 0.001648 0.003351 0.005060 0.006597 0.007795 0.008514 0.008655 0.008164 0.007042 0.005338 0.003146 0.000596 -0.002161 -0.004964 -0.007654 -0.010089 -0.012151 -0.013755 -0.014851 -0.015428 -0.015506 -0.015135 -0.014383 -0.013334 -0.012075 -0.010693 -0.009265 -0.007859 -0.006528 -0.005310 -0.004230 -0.003298 -0.002515 -0.001874 -0.001361 -0.000962 -0.000657 -0.000430 -0.000265 -0.000148 -0.000069 -0.000016 0.000017 0.000035 0.000045 0.000048 0.000047 0.000043 0.000039 0.000033 0.000028 0.000023 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000019 -0.000028 -0.000042 -0.000062 -0.000091 -0.000131 -0.000188 -0.000264 -0.000366 -0.000500 -0.000672 -0.000891 -0.001164 -0.001499 -0.001901 -0.002374 -0.002920 -0.003535 -0.004209 -0.004922 -0.005648 -0.006349 -0.006976 -0.007474 -0.007780 -0.007832 -0.007571 -0.006949 -0.005935 -0.004522 -0.002729 -0.000609 0.001756 0.004257 0.006759 0.009118 0.011184 0.012818 0.013908 0.014374 0.014182 0.013349 0.011943 0.010080 0.007917 0.005640 0.003445 0.001525 0.000051 -0.000847 -0.001093 -0.000671 0.000369 0.001915 0.003805 0.005842 0.007811 0.009503 0.010734 0.011366 0.011319 0.010578 0.009197 0.007291 0.005029 0.002610 0.000249 -0.001845 -0.003492 -0.004557 -0.004964 -0.004702 -0.003827 -0.002456 -0.000753 0.001087 0.002856 0.004355 0.005413 0.005898 0.005732 0.004894 0.003419 0.001397 -0.001045 -0.003747 -0.006536 -0.009242 -0.011705 -0.013795 -0.015413 -0.016502 -0.017041 -0.017050 -0.016579 -0.015701 -0.014506 -0.013088 -0.011541 -0.009951 -0.008391 -0.006921 -0.005580 -0.004397 -0.003381 -0.002534 -0.001846 -0.001301 -0.000882 -0.000568 -0.000339 -0.000178 -0.000068 0.000003 0.000046 0.000069 0.000079 0.000081 0.000077 0.000070 0.000062 0.000053 0.000045 0.000037 0.000029 0.000023 0.000017 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000012 -0.000017 -0.000026 -0.000041 -0.000062 -0.000093 -0.000138 -0.000199 -0.000284 -0.000397 -0.000548 -0.000743 -0.000993 -0.001308 -0.001696 -0.002165 -0.002721 -0.003367 -0.004099 -0.004906 -0.005770 -0.006658 -0.007530 -0.008333 -0.009004 -0.009475 -0.009676 -0.009542 -0.009022 -0.008080 -0.006711 -0.004936 -0.002814 -0.000434 0.002082 0.004592 0.006937 0.008960 0.010518 0.011494 0.011813 0.011451 0.010439 0.008864 0.006867 0.004628 0.002358 0.000275 -0.001409 -0.002516 -0.002915 -0.002538 -0.001391 0.000447 0.002826 0.005538 0.008339 0.010966 0.013169 0.014728 0.015480 0.015334 0.014276 0.012376 0.009779 0.006691 0.003360 0.000052 -0.002972 -0.005484 -0.007305 -0.008327 -0.008517 -0.007922 -0.006661 -0.004913 -0.002896 -0.000846 0.001005 0.002449 0.003324 0.003524 0.003006 0.001793 -0.000035 -0.002347 -0.004979 -0.007746 -0.010462 -0.012955 -0.015076 -0.016716 -0.017805 -0.018318 -0.018271 -0.017714 -0.016724 -0.015398 -0.013836 -0.012142 -0.010407 -0.008712 -0.007120 -0.005676 -0.004407 -0.003325 -0.002430 -0.001710 -0.001148 -0.000723 -0.000412 -0.000192 -0.000044 0.000051 0.000106 0.000133 0.000142 0.000139 0.000129 0.000115 0.000100 0.000085 0.000071 0.000058 0.000047 0.000037 0.000028 0.000021 0.000015 0.000011 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000008 -0.000013 -0.000022 -0.000036 -0.000058 -0.000090 -0.000137 -0.000203 -0.000294 -0.000417 -0.000582 -0.000799 -0.001078 -0.001433 -0.001873 -0.002409 -0.003050 -0.003797 -0.004649 -0.005594 -0.006612 -0.007669 -0.008719 -0.009705 -0.010557 -0.011201 -0.011560 -0.011563 -0.011152 -0.010293 -0.008976 -0.007229 -0.005113 -0.002729 -0.000207 0.002298 0.004618 0.006585 0.008050 0.008896 0.009049 0.008495 0.007278 0.005507 0.003345 0.000999 -0.001297 -0.003301 -0.004784 -0.005558 -0.005489 -0.004519 -0.002672 -0.000057 0.003137 0.006660 0.010219 0.013506 0.016226 0.018125 0.019017 0.018795 0.017451 0.015069 0.011822 0.007955 0.003762 -0.000439 -0.004336 -0.007652 -0.010168 -0.011742 -0.012322 -0.011946 -0.010737 -0.008887 -0.006638 -0.004258 -0.002013 -0.000143 0.001156 0.001750 0.001576 0.000642 -0.000978 -0.003153 -0.005711 -0.008455 -0.011186 -0.013713 -0.015875 -0.017547 -0.018651 -0.019152 -0.019065 -0.018440 -0.017359 -0.015923 -0.014240 -0.012421 -0.010566 -0.008760 -0.007071 -0.005547 -0.004217 -0.003093 -0.002172 -0.001441 -0.000881 -0.000468 -0.000175 0.000022 0.000145 0.000213 0.000243 0.000248 0.000236 0.000215 0.000189 0.000163 0.000137 0.000114 0.000093 0.000074 0.000059 0.000045 0.000035 0.000026 0.000019 0.000013 0.000009 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000002 -0.000006 -0.000014 -0.000027 -0.000048 -0.000080 -0.000127 -0.000195 -0.000290 -0.000420 -0.000597 -0.000831 -0.001136 -0.001527 -0.002016 -0.002616 -0.003336 -0.004182 -0.005152 -0.006233 -0.007404 -0.008629 -0.009858 -0.011027 -0.012061 -0.012879 -0.013396 -0.013537 -0.013238 -0.012462 -0.011199 -0.009481 -0.007374 -0.004987 -0.002461 0.000038 0.002330 0.004238 0.005606 0.006314 0.006291 0.005531 0.004092 0.002101 -0.000257 -0.002748 -0.005113 -0.007087 -0.008425 -0.008924 -0.008449 -0.006950 -0.004466 -0.001135 0.002820 0.007107 0.011386 0.015306 0.018530 0.020771 0.021817 0.021552 0.019966 0.017160 0.013334 0.008768 0.003803 -0.001195 -0.005867 -0.009887 -0.012999 -0.015031 -0.015912 -0.015673 -0.014441 -0.012426 -0.009892 -0.007138 -0.004463 -0.002141 -0.000399 0.000602 0.000778 0.000125 -0.001290 -0.003332 -0.005823 -0.008554 -0.011309 -0.013883 -0.016099 -0.017818 -0.018950 -0.019457 -0.019349 -0.018677 -0.017527 -0.016004 -0.014227 -0.012311 -0.010364 -0.008477 -0.006721 -0.005148 -0.003787 -0.002648 -0.001729 -0.001014 -0.000479 -0.000099 0.000156 0.000313 0.000396 0.000426 0.000421 0.000394 0.000354 0.000309 0.000264 0.000221 0.000182 0.000147 0.000118 0.000093 0.000072 0.000055 0.000041 0.000031 0.000022 0.000015 0.000010 0.000006 0.000003 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000007 0.000005 -0.000001 -0.000011 -0.000030 -0.000060 -0.000105 -0.000172 -0.000267 -0.000401 -0.000584 -0.000831 -0.001156 -0.001576 -0.002107 -0.002763 -0.003556 -0.004493 -0.005571 -0.006780 -0.008096 -0.009480 -0.010879 -0.012223 -0.013432 -0.014416 -0.015085 -0.015357 -0.015164 -0.014465 -0.013251 -0.011556 -0.009452 -0.007055 -0.004517 -0.002017 0.000256 0.002114 0.003392 0.003967 0.003770 0.002800 0.001129 -0.001101 -0.003681 -0.006356 -0.008841 -0.010847 -0.012112 -0.012419 -0.011630 -0.009697 -0.006675 -0.002725 0.001899 0.006865 0.011795 0.016294 0.019988 0.022558 0.023769 0.023494 0.021724 0.018572 0.014262 0.009111 0.003498 -0.002166 -0.007475 -0.012064 -0.015642 -0.018009 -0.019080 -0.018881 -0.017546 -0.015299 -0.012431 -0.009267 -0.006140 -0.003356 -0.001170 0.000230 0.000744 0.000356 -0.000871 -0.002799 -0.005241 -0.007975 -0.010771 -0.013407 -0.015690 -0.017470 -0.018647 -0.019176 -0.019064 -0.018365 -0.017168 -0.015585 -0.013741 -0.011758 -0.009751 -0.007816 -0.006028 -0.004440 -0.003081 -0.001962 -0.001076 -0.000406 0.000075 0.000397 0.000592 0.000689 0.000715 0.000693 0.000641 0.000572 0.000497 0.000423 0.000352 0.000289 0.000233 0.000186 0.000146 0.000114 0.000087 0.000066 0.000049 0.000036 0.000025 0.000017 0.000011 0.000007 0.000004 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000020 0.000018 0.000011 -0.000003 -0.000028 -0.000068 -0.000130 -0.000222 -0.000353 -0.000537 -0.000789 -0.001126 -0.001566 -0.002127 -0.002827 -0.003680 -0.004693 -0.005865 -0.007187 -0.008631 -0.010159 -0.011711 -0.013214 -0.014581 -0.015716 -0.016522 -0.016911 -0.016811 -0.016177 -0.015000 -0.013315 -0.011201 -0.008780 -0.006216 -0.003696 -0.001424 0.000403 0.001612 0.002072 0.001716 0.000546 -0.001358 -0.003836 -0.006661 -0.009556 -0.012213 -0.014322 -0.015599 -0.015816 -0.014827 -0.012585 -0.009155 -0.004717 0.000448 0.005977 0.011456 0.016454 0.020562 0.023434 0.024814 0.024564 0.022674 0.019269 0.014594 0.008995 0.002888 -0.003277 -0.009058 -0.014053 -0.017940 -0.020501 -0.021638 -0.021374 -0.019852 -0.017313 -0.014069 -0.010475 -0.006891 -0.003655 -0.001046 0.000726 0.001546 0.001388 0.000317 -0.001527 -0.003947 -0.006708 -0.009563 -0.012276 -0.014641 -0.016493 -0.017726 -0.018288 -0.018188 -0.017479 -0.016255 -0.014634 -0.012749 -0.010729 -0.008694 -0.006745 -0.004961 -0.003394 -0.002075 -0.001011 -0.000195 0.000397 0.000794 0.001030 0.001140 0.001156 0.001107 0.001017 0.000905 0.000785 0.000666 0.000555 0.000454 0.000367 0.000292 0.000229 0.000178 0.000136 0.000103 0.000077 0.000057 0.000041 0.000029 0.000020 0.000013 0.000008 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000028 0.000034 0.000039 0.000042 0.000041 0.000034 0.000017 -0.000015 -0.000068 -0.000150 -0.000272 -0.000449 -0.000696 -0.001033 -0.001480 -0.002057 -0.002785 -0.003678 -0.004747 -0.005992 -0.007402 -0.008952 -0.010597 -0.012279 -0.013916 -0.015418 -0.016682 -0.017605 -0.018092 -0.018066 -0.017480 -0.016324 -0.014633 -0.012490 -0.010027 -0.007413 -0.004850 -0.002550 -0.000724 0.000446 0.000824 0.000336 -0.001012 -0.003134 -0.005857 -0.008941 -0.012088 -0.014968 -0.017251 -0.018634 -0.018874 -0.017816 -0.015410 -0.011728 -0.006962 -0.001411 0.004535 0.010434 0.015825 0.020273 0.023405 0.024949 0.024755 0.022815 0.019261 0.014354 0.008465 0.002039 -0.004444 -0.010508 -0.015727 -0.019754 -0.022356 -0.023427 -0.022994 -0.021208 -0.018325 -0.014681 -0.010654 -0.006632 -0.002975 0.000013 0.002107 0.003181 0.003204 0.002241 0.000439 -0.001992 -0.004806 -0.007740 -0.010544 -0.012998 -0.014928 -0.016221 -0.016822 -0.016739 -0.016029 -0.014792 -0.013152 -0.011249 -0.009218 -0.007185 -0.005255 -0.003510 -0.002001 -0.000759 0.000212 0.000924 0.001403 0.001684 0.001804 0.001803 0.001715 0.001572 0.001398 0.001213 0.001031 0.000859 0.000705 0.000570 0.000454 0.000357 0.000277 0.000212 0.000161 0.000120 0.000089 0.000065 0.000046 0.000032 0.000022 0.000014 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000043 0.000053 0.000063 0.000072 0.000079 0.000081 0.000075 0.000056 0.000018 -0.000048 -0.000153 -0.000312 -0.000543 -0.000866 -0.001303 -0.001877 -0.002610 -0.003520 -0.004619 -0.005908 -0.007377 -0.009000 -0.010733 -0.012511 -0.014253 -0.015860 -0.017226 -0.018240 -0.018802 -0.018830 -0.018273 -0.017119 -0.015405 -0.013215 -0.010687 -0.007999 -0.005362 -0.003002 -0.001138 0.000035 0.000372 -0.000207 -0.001697 -0.004008 -0.006962 -0.010305 -0.013723 -0.016869 -0.019394 -0.020976 -0.021357 -0.020369 -0.017958 -0.014196 -0.009279 -0.003520 0.002674 0.008843 0.014502 0.019196 0.022533 0.024225 0.024116 0.022195 0.018599 0.013602 0.007590 0.001031 -0.005572 -0.011724 -0.016975 -0.020968 -0.023458 -0.024339 -0.023640 -0.021525 -0.018265 -0.014216 -0.009777 -0.005357 -0.001337 0.001963 0.004309 0.005566 0.005703 0.004790 0.002983 0.000502 -0.002390 -0.005420 -0.008322 -0.010866 -0.012871 -0.014217 -0.014852 -0.014782 -0.014072 -0.012826 -0.011176 -0.009269 -0.007248 -0.005242 -0.003361 -0.001686 -0.000271 0.000859 0.001702 0.002274 0.002606 0.002739 0.002716 0.002578 0.002364 0.002107 0.001833 0.001562 0.001307 0.001075 0.000871 0.000696 0.000549 0.000427 0.000328 0.000249 0.000187 0.000138 0.000101 0.000073 0.000051 0.000036 0.000024 0.000015 0.000009 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000060 0.000075 0.000091 0.000109 0.000126 0.000140 0.000149 0.000148 0.000130 0.000088 0.000010 -0.000120 -0.000320 -0.000612 -0.001020 -0.001568 -0.002281 -0.003179 -0.004275 -0.005574 -0.007066 -0.008726 -0.010507 -0.012346 -0.014156 -0.015836 -0.017273 -0.018351 -0.018966 -0.019029 -0.018484 -0.017317 -0.015563 -0.013310 -0.010698 -0.007911 -0.005171 -0.002712 -0.000768 0.000455 0.000802 0.000186 -0.001396 -0.003855 -0.007008 -0.010595 -0.014290 -0.017732 -0.020555 -0.022420 -0.023054 -0.022276 -0.020022 -0.016356 -0.011477 -0.005700 0.000562 0.006834 0.012622 0.017454 0.020928 0.022746 0.022743 0.020905 0.017372 0.012425 0.006459 -0.000046 -0.006574 -0.012616 -0.017714 -0.021504 -0.023740 -0.024318 -0.023276 -0.020787 -0.017140 -0.012705 -0.007900 -0.003150 0.001152 0.004677 0.007183 0.008536 0.008710 0.007781 0.005916 0.003348 0.000353 -0.002781 -0.005780 -0.008404 -0.010467 -0.011849 -0.012497 -0.012425 -0.011702 -0.010440 -0.008781 -0.006877 -0.004876 -0.002916 -0.001105 0.000473 0.001766 0.002753 0.003434 0.003834 0.003990 0.003946 0.003751 0.003453 0.003092 0.002704 0.002316 0.001947 0.001610 0.001310 0.001051 0.000832 0.000650 0.000501 0.000382 0.000287 0.000213 0.000156 0.000113 0.000081 0.000057 0.000039 0.000026 0.000016 0.000009 0.000005 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000047 0.000061 0.000079 0.000100 0.000124 0.000151 0.000180 0.000210 0.000238 0.000260 0.000270 0.000260 0.000220 0.000132 -0.000021 -0.000263 -0.000618 -0.001115 -0.001778 -0.002631 -0.003689 -0.004959 -0.006433 -0.008087 -0.009877 -0.011735 -0.013576 -0.015294 -0.016772 -0.017891 -0.018538 -0.018620 -0.018076 -0.016887 -0.015085 -0.012758 -0.010047 -0.007144 -0.004273 -0.001683 0.000384 0.001709 0.002123 0.001530 -0.000084 -0.002633 -0.005938 -0.009736 -0.013695 -0.017444 -0.020603 -0.022821 -0.023807 -0.023367 -0.021421 -0.018026 -0.013369 -0.007764 -0.001622 0.004584 0.010353 0.015210 0.018745 0.020654 0.020769 0.019071 0.015698 0.010932 0.005172 -0.001102 -0.007369 -0.013118 -0.017893 -0.021330 -0.023189 -0.023374 -0.021934 -0.019055 -0.015037 -0.010264 -0.005166 -0.000176 0.004304 0.007944 0.010505 0.011855 0.011979 0.010964 0.008989 0.006302 0.003188 -0.000051 -0.003133 -0.005814 -0.007906 -0.009291 -0.009921 -0.009815 -0.009054 -0.007757 -0.006075 -0.004168 -0.002191 -0.000284 0.001442 0.002904 0.004053 0.004871 0.005367 0.005569 0.005521 0.005277 0.004889 0.004410 0.003885 0.003351 0.002836 0.002359 0.001931 0.001558 0.001239 0.000973 0.000754 0.000577 0.000436 0.000326 0.000240 0.000175 0.000125 0.000089 0.000062 0.000042 0.000028 0.000017 0.000010 0.000005 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000034 0.000045 0.000059 0.000077 0.000100 0.000128 0.000161 0.000200 0.000244 0.000292 0.000342 0.000393 0.000438 0.000470 0.000479 0.000448 0.000360 0.000189 -0.000090 -0.000506 -0.001087 -0.001859 -0.002840 -0.004039 -0.005453 -0.007058 -0.008812 -0.010650 -0.012485 -0.014209 -0.015702 -0.016841 -0.017507 -0.017601 -0.017055 -0.015845 -0.013998 -0.011598 -0.008787 -0.005757 -0.002740 0.000010 0.002239 0.003714 0.004255 0.003750 0.002175 -0.000395 -0.003789 -0.007746 -0.011935 -0.015979 -0.019491 -0.022106 -0.023521 -0.023524 -0.022022 -0.019054 -0.014793 -0.009540 -0.003694 0.002277 0.007881 0.012645 0.016161 0.018122 0.018356 0.016842 0.013714 0.009246 0.003832 -0.002052 -0.007894 -0.013192 -0.017498 -0.020460 -0.021850 -0.021583 -0.019721 -0.016463 -0.012120 -0.007084 -0.001791 0.003323 0.007860 0.011491 0.013988 0.015231 0.015216 0.014046 0.011914 0.009080 0.005844 0.002512 -0.000627 -0.003328 -0.005405 -0.006745 -0.007309 -0.007127 -0.006287 -0.004924 -0.003195 -0.001269 0.000693 0.002549 0.004185 0.005521 0.006512 0.007146 0.007437 0.007423 0.007154 0.006691 0.006094 0.005420 0.004719 0.004028 0.003378 0.002786 0.002263 0.001811 0.001431 0.001115 0.000858 0.000653 0.000490 0.000363 0.000266 0.000192 0.000137 0.000096 0.000066 0.000045 0.000029 0.000018 0.000011 0.000005 0.000002 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000040 0.000054 0.000072 0.000095 0.000123 0.000159 0.000202 0.000254 0.000315 0.000384 0.000462 0.000547 0.000634 0.000718 0.000788 0.000829 0.000823 0.000746 0.000569 0.000263 -0.000203 -0.000856 -0.001720 -0.002807 -0.004116 -0.005630 -0.007308 -0.009087 -0.010882 -0.012584 -0.014073 -0.015220 -0.015901 -0.016011 -0.015474 -0.014258 -0.012382 -0.009926 -0.007027 -0.003876 -0.000708 0.002217 0.004636 0.006305 0.007028 0.006679 0.005219 0.002707 -0.000698 -0.004744 -0.009106 -0.013409 -0.017261 -0.020290 -0.022180 -0.022704 -0.021751 -0.019340 -0.015624 -0.010881 -0.005493 0.000091 0.005393 0.009952 0.013366 0.015333 0.015680 0.014382 0.011562 0.007488 0.002538 -0.002827 -0.008113 -0.012833 -0.016559 -0.018958 -0.019819 -0.019076 -0.016803 -0.013210 -0.008617 -0.003419 0.001950 0.007056 0.011512 0.015002 0.017312 0.018341 0.018101 0.016713 0.014386 0.011391 0.008038 0.004639 0.001483 -0.001185 -0.003189 -0.004423 -0.004861 -0.004546 -0.003580 -0.002107 -0.000297 0.001674 0.003640 0.005455 0.007006 0.008216 0.009046 0.009488 0.009567 0.009327 0.008828 0.008138 0.007324 0.006448 0.005563 0.004711 0.003921 0.003212 0.002591 0.002061 0.001617 0.001252 0.000958 0.000724 0.000540 0.000398 0.000290 0.000208 0.000147 0.000102 0.000070 0.000047 0.000031 0.000019 0.000011 0.000006 0.000002 -0.000000 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000048 0.000064 0.000085 0.000113 0.000148 0.000193 0.000247 0.000314 0.000394 0.000488 0.000597 0.000721 0.000858 0.001002 0.001145 0.001273 0.001368 0.001405 0.001356 0.001189 0.000872 0.000372 -0.000336 -0.001270 -0.002434 -0.003816 -0.005380 -0.007068 -0.008796 -0.010458 -0.011932 -0.013086 -0.013791 -0.013934 -0.013431 -0.012239 -0.010369 -0.007890 -0.004933 -0.001685 0.001620 0.004720 0.007344 0.009239 0.010195 0.010067 0.008799 0.006431 0.003105 -0.000943 -0.005400 -0.009899 -0.014049 -0.017475 -0.019853 -0.020939 -0.020605 -0.018844 -0.015787 -0.011684 -0.006888 -0.001823 0.003057 0.007309 0.010545 0.012471 0.012916 0.011849 0.009384 0.005772 0.001372 -0.003378 -0.008010 -0.012065 -0.015140 -0.016928 -0.017243 -0.016035 -0.013395 -0.009542 -0.004800 0.000438 0.005744 0.010699 0.014930 0.018144 0.020147 0.020860 0.020319 0.018661 0.016112 0.012956 0.009506 0.006079 0.002962 0.000389 -0.001471 -0.002529 -0.002773 -0.002260 -0.001109 0.000524 0.002458 0.004507 0.006502 0.008295 0.009775 0.010868 0.011541 0.011795 0.011663 0.011198 0.010470 0.009554 0.008524 0.007447 0.006381 0.005370 0.004442 0.003616 0.002900 0.002293 0.001788 0.001377 0.001047 0.000787 0.000584 0.000428 0.000309 0.000221 0.000155 0.000107 0.000073 0.000048 0.000031 0.000020 0.000011 0.000006 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000012 0.000016 0.000022 0.000030 0.000040 0.000055 0.000074 0.000100 0.000133 0.000175 0.000229 0.000296 0.000378 0.000479 0.000600 0.000745 0.000913 0.001106 0.001319 0.001546 0.001774 0.001986 0.002157 0.002259 0.002259 0.002120 0.001808 0.001291 0.000546 -0.000438 -0.001654 -0.003073 -0.004644 -0.006287 -0.007900 -0.009359 -0.010530 -0.011281 -0.011489 -0.011060 -0.009940 -0.008128 -0.005680 -0.002715 0.000586 0.003996 0.007252 0.010081 0.012220 0.013445 0.013596 0.012594 0.010460 0.007310 0.003360 -0.001095 -0.005701 -0.010078 -0.013851 -0.016689 -0.018339 -0.018650 -0.017594 -0.015270 -0.011896 -0.007791 -0.003346 0.001015 0.004874 0.007865 0.009704 0.010225 0.009391 0.007304 0.004196 0.000400 -0.003678 -0.007600 -0.010944 -0.013340 -0.014512 -0.014299 -0.012675 -0.009743 -0.005732 -0.000963 0.004177 0.009274 0.013929 0.017794 0.020602 0.022187 0.022497 0.021590 0.019627 0.016846 0.013541 0.010031 0.006628 0.003613 0.001209 -0.000432 -0.001236 -0.001211 -0.000433 0.000965 0.002810 0.004912 0.007077 0.009131 0.010926 0.012354 0.013347 0.013877 0.013956 0.013624 0.012946 0.012000 0.010868 0.009633 0.008366 0.007129 0.005967 0.004910 0.003976 0.003171 0.002493 0.001934 0.001480 0.001119 0.000836 0.000617 0.000449 0.000323 0.000229 0.000160 0.000109 0.000074 0.000049 0.000031 0.000019 0.000011 0.000006 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000024 0.000033 0.000046 0.000062 0.000085 0.000114 0.000153 0.000202 0.000266 0.000346 0.000445 0.000569 0.000720 0.000902 0.001119 0.001373 0.001662 0.001982 0.002321 0.002664 0.002987 0.003260 0.003448 0.003514 0.003417 0.003121 0.002595 0.001821 0.000797 -0.000457 -0.001895 -0.003445 -0.005008 -0.006463 -0.007675 -0.008505 -0.008824 -0.008526 -0.007542 -0.005857 -0.003511 -0.000609 0.002683 0.006145 0.009519 0.012533 0.014916 0.016434 0.016910 0.016242 0.014426 0.011553 0.007811 0.003470 -0.001136 -0.005640 -0.009675 -0.012911 -0.015083 -0.016024 -0.015680 -0.014118 -0.011519 -0.008166 -0.004408 -0.000634 0.002770 0.005461 0.007172 0.007741 0.007129 0.005424 0.002833 -0.000340 -0.003724 -0.006923 -0.009552 -0.011281 -0.011869 -0.011186 -0.009224 -0.006104 -0.002054 0.002605 0.007502 0.012243 0.016456 0.019823 0.022109 0.023182 0.023019 0.021704 0.019416 0.016411 0.012987 0.009464 0.006148 0.003308 0.001150 -0.000192 -0.000667 -0.000302 0.000807 0.002509 0.004617 0.006929 0.009245 0.011388 0.013212 0.014610 0.015523 0.015931 0.015855 0.015344 0.014474 0.013331 0.012006 0.010586 0.009150 0.007760 0.006464 0.005294 0.004266 0.003385 0.002646 0.002041 0.001553 0.001167 0.000866 0.000635 0.000459 0.000328 0.000230 0.000159 0.000108 0.000072 0.000047 0.000030 0.000018 0.000010 0.000005 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000037 0.000051 0.000070 0.000095 0.000129 0.000173 0.000230 0.000303 0.000396 0.000514 0.000660 0.000842 0.001064 0.001333 0.001652 0.002022 0.002440 0.002899 0.003383 0.003869 0.004328 0.004723 0.005012 0.005152 0.005098 0.004812 0.004268 0.003453 0.002378 0.001079 -0.000379 -0.001904 -0.003378 -0.004664 -0.005619 -0.006106 -0.006005 -0.005236 -0.003760 -0.001603 0.001150 0.004351 0.007793 0.011229 0.014387 0.016997 0.018815 0.019646 0.019369 0.017950 0.015450 0.012027 0.007922 0.003441 -0.001070 -0.005256 -0.008792 -0.011407 -0.012918 -0.013248 -0.012431 -0.010611 -0.008026 -0.004985 -0.001835 0.001074 0.003427 0.004975 0.005565 0.005154 0.003815 0.001729 -0.000832 -0.003539 -0.006036 -0.007985 -0.009099 -0.009171 -0.008103 -0.005909 -0.002719 0.001236 0.005646 0.010158 0.014405 0.018048 0.020804 0.022476 0.022967 0.022284 0.020540 0.017933 0.014728 0.011229 0.007752 0.004592 0.002000 0.000165 -0.000804 -0.000879 -0.000110 0.001385 0.003438 0.005848 0.008403 0.010899 0.013156 0.015031 0.016422 0.017278 0.017588 0.017382 0.016721 0.015688 0.014378 0.012890 0.011316 0.009739 0.008225 0.006821 0.005560 0.004458 0.003519 0.002735 0.002096 0.001585 0.001182 0.000871 0.000634 0.000455 0.000322 0.000224 0.000153 0.000103 0.000067 0.000043 0.000027 0.000016 0.000009 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000029 0.000040 0.000056 0.000077 0.000106 0.000143 0.000192 0.000257 0.000339 0.000446 0.000580 0.000750 0.000963 0.001225 0.001546 0.001931 0.002384 0.002905 0.003488 0.004118 0.004775 0.005428 0.006039 0.006563 0.006950 0.007150 0.007117 0.006812 0.006213 0.005319 0.004156 0.002779 0.001273 -0.000249 -0.001650 -0.002783 -0.003502 -0.003675 -0.003204 -0.002032 -0.000160 0.002347 0.005361 0.008697 0.012120 0.015366 0.018167 0.020272 0.021472 0.021625 0.020667 0.018630 0.015635 0.011887 0.007663 0.003282 -0.000923 -0.004632 -0.007576 -0.009562 -0.010487 -0.010356 -0.009273 -0.007433 -0.005100 -0.002578 -0.000178 0.001816 0.003177 0.003761 0.003521 0.002517 0.000902 -0.001087 -0.003161 -0.005014 -0.006351 -0.006929 -0.006581 -0.005236 -0.002929 0.000202 0.003928 0.007956 0.011954 0.015589 0.018557 0.020617 0.021610 0.021477 0.020258 0.018091 0.015190 0.011829 0.008313 0.004947 0.002013 -0.000258 -0.001702 -0.002235 -0.001855 -0.000635 0.001285 0.003720 0.006456 0.009273 0.011964 0.014349 0.016289 0.017691 0.018510 0.018746 0.018439 0.017660 0.016499 0.015061 0.013449 0.011761 0.010081 0.008477 0.006999 0.005677 0.004528 0.003553 0.002744 0.002089 0.001567 0.001159 0.000846 0.000610 0.000433 0.000302 0.000207 0.000139 0.000091 0.000058 0.000036 0.000021 0.000012 0.000006 0.000002 -0.000000 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000011 0.000015 0.000022 0.000031 0.000043 0.000061 0.000084 0.000115 0.000156 0.000210 0.000281 0.000372 0.000490 0.000641 0.000834 0.001076 0.001378 0.001750 0.002200 0.002735 0.003357 0.004062 0.004838 0.005665 0.006513 0.007341 0.008101 0.008738 0.009195 0.009414 0.009348 0.008963 0.008244 0.007205 0.005891 0.004378 0.002775 0.001215 -0.000151 -0.001168 -0.001692 -0.001606 -0.000832 0.000653 0.002810 0.005537 0.008670 0.011993 0.015256 0.018195 0.020556 0.022120 0.022722 0.022275 0.020773 0.018301 0.015028 0.011193 0.007082 0.003006 -0.000732 -0.003868 -0.006199 -0.007607 -0.008064 -0.007639 -0.006484 -0.004817 -0.002897 -0.000995 0.000639 0.001799 0.002352 0.002251 0.001538 0.000344 -0.001132 -0.002646 -0.003935 -0.004752 -0.004898 -0.004241 -0.002739 -0.000444 0.002500 0.005875 0.009402 0.012781 0.015712 0.017933 0.019244 0.019530 0.018766 0.017025 0.014466 0.011320 0.007863 0.004395 0.001210 -0.001429 -0.003316 -0.004314 -0.004365 -0.003495 -0.001801 0.000559 0.003382 0.006445 0.009522 0.012405 0.014917 0.016926 0.018346 0.019143 0.019327 0.018947 0.018084 0.016836 0.015312 0.013621 0.011863 0.010125 0.008475 0.006962 0.005616 0.004451 0.003469 0.002659 0.002006 0.001491 0.001091 0.000787 0.000559 0.000391 0.000268 0.000179 0.000117 0.000074 0.000045 0.000026 0.000014 0.000006 0.000002 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000011 0.000016 0.000022 0.000032 0.000046 0.000064 0.000089 0.000122 0.000166 0.000224 0.000300 0.000399 0.000528 0.000694 0.000906 0.001175 0.001513 0.001932 0.002443 0.003056 0.003773 0.004595 0.005510 0.006500 0.007534 0.008571 0.009559 0.010437 0.011141 0.011603 0.011765 0.011581 0.011022 0.010090 0.008817 0.007270 0.005551 0.003791 0.002142 0.000766 -0.000179 -0.000558 -0.000271 0.000731 0.002438 0.004775 0.007605 0.010735 0.013932 0.016942 0.019512 0.021414 0.022467 0.022556 0.021642 0.019773 0.017077 0.013751 0.010048 0.006249 0.002635 -0.000539 -0.003068 -0.004819 -0.005739 -0.005863 -0.005301 -0.004227 -0.002856 -0.001418 -0.000131 0.000826 0.001330 0.001332 0.000864 0.000027 -0.001013 -0.002053 -0.002876 -0.003281 -0.003109 -0.002263 -0.000725 0.001438 0.004083 0.007000 0.009936 0.012620 0.014791 0.016231 0.016781 0.016367 0.015001 0.012783 0.009892 0.006568 0.003087 -0.000259 -0.003195 -0.005479 -0.006933 -0.007448 -0.006996 -0.005627 -0.003462 -0.000677 0.002513 0.005876 0.009186 0.012235 0.014855 0.016918 0.018353 0.019133 0.019280 0.018852 0.017938 0.016642 0.015078 0.013357 0.011580 0.009833 0.008184 0.006681 0.005352 0.004209 0.003251 0.002467 0.001840 0.001349 0.000973 0.000689 0.000479 0.000326 0.000216 0.000139 0.000086 0.000050 0.000027 0.000012 0.000004 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000015 0.000023 0.000033 0.000047 0.000066 0.000092 0.000127 0.000173 0.000234 0.000314 0.000419 0.000555 0.000733 0.000961 0.001253 0.001622 0.002083 0.002647 0.003328 0.004130 0.005056 0.006097 0.007235 0.008439 0.009667 0.010863 0.011963 0.012893 0.013579 0.013950 0.013946 0.013527 0.012681 0.011427 0.009821 0.007957 0.005962 0.003990 0.002208 0.000786 -0.000123 -0.000398 0.000039 0.001206 0.003060 0.005492 0.008336 0.011381 0.014386 0.017103 0.019301 0.020783 0.021410 0.021114 0.019902 0.017861 0.015148 0.011977 0.008592 0.005252 0.002196 -0.000374 -0.002316 -0.003556 -0.004099 -0.004017 -0.003441 -0.002545 -0.001518 -0.000546 0.000215 0.000657 0.000731 0.000454 -0.000093 -0.000780 -0.001442 -0.001905 -0.002010 -0.001635 -0.000716 0.000744 0.002671 0.004924 0.007308 0.009594 0.011545 0.012942 0.013606 0.013424 0.012358 0.010453 0.007834 0.004693 0.001276 -0.002146 -0.005297 -0.007920 -0.009802 -0.010792 -0.010812 -0.009861 -0.008015 -0.005414 -0.002251 0.001252 0.004860 0.008347 0.011513 0.014197 0.016284 0.017713 0.018469 0.018586 0.018129 0.017193 0.015887 0.014328 0.012625 0.010881 0.009178 0.007582 0.006137 0.004869 0.003787 0.002888 0.002160 0.001583 0.001138 0.000800 0.000550 0.000368 0.000238 0.000147 0.000085 0.000044 0.000019 0.000003 -0.000005 -0.000009 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000007 0.000010 0.000015 0.000022 0.000032 0.000046 0.000066 0.000092 0.000128 0.000175 0.000237 0.000320 0.000428 0.000570 0.000756 0.000996 0.001305 0.001697 0.002190 0.002797 0.003532 0.004405 0.005417 0.006563 0.007825 0.009174 0.010566 0.011942 0.013234 0.014362 0.015242 0.015793 0.015944 0.015641 0.014859 0.013604 0.011920 0.009893 0.007644 0.005326 0.003111 0.001178 -0.000303 -0.001190 -0.001378 -0.000820 0.000474 0.002426 0.004899 0.007707 0.010626 0.013419 0.015853 0.017722 0.018867 0.019188 0.018659 0.017325 0.015301 0.012759 0.009909 0.006977 0.004185 0.001726 -0.000253 -0.001665 -0.002486 -0.002757 -0.002570 -0.002060 -0.001379 -0.000680 -0.000096 0.000279 0.000395 0.000261 -0.000065 -0.000483 -0.000863 -0.001071 -0.000985 -0.000517 0.000371 0.001660 0.003271 0.005068 0.006875 0.008491 0.009713 0.010361 0.010300 0.009454 0.007821 0.005473 0.002555 -0.000732 -0.004145 -0.007421 -0.010304 -0.012561 -0.014009 -0.014526 -0.014064 -0.012650 -0.010380 -0.007412 -0.003950 -0.000219 0.003547 0.007128 0.010334 0.013018 0.015077 0.016464 0.017177 0.017258 0.016782 0.015847 0.014565 0.013052 0.011417 0.009756 0.008150 0.006658 0.005320 0.004159 0.003179 0.002375 0.001733 0.001233 0.000853 0.000572 0.000368 0.000224 0.000126 0.000060 0.000018 -0.000007 -0.000020 -0.000026 -0.000026 -0.000024 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000020 0.000030 0.000044 0.000063 0.000090 0.000125 0.000172 0.000234 0.000317 0.000426 0.000570 0.000759 0.001005 0.001324 0.001731 0.002244 0.002879 0.003653 0.004575 0.005650 0.006874 0.008230 0.009690 0.011209 0.012729 0.014174 0.015461 0.016499 0.017197 0.017474 0.017263 0.016526 0.015256 0.013487 0.011294 0.008790 0.006126 0.003476 0.001028 -0.001037 -0.002555 -0.003398 -0.003488 -0.002806 -0.001396 0.000636 0.003130 0.005885 0.008677 0.011276 0.013471 0.015086 0.015997 0.016145 0.015536 0.014243 0.012397 0.010169 0.007755 0.005352 0.003141 0.001267 -0.000173 -0.001134 -0.001630 -0.001719 -0.001500 -0.001090 -0.000614 -0.000180 0.000127 0.000263 0.000227 0.000058 -0.000169 -0.000357 -0.000405 -0.000226 0.000242 0.001015 0.002064 0.003306 0.004618 0.005843 0.006807 0.007345 0.007313 0.006615 0.005211 0.003128 0.000462 -0.002632 -0.005948 -0.009251 -0.012294 -0.014843 -0.016695 -0.017695 -0.017754 -0.016850 -0.015036 -0.012426 -0.009192 -0.005540 -0.001697 0.002111 0.005677 0.008825 0.011422 0.013384 0.014677 0.015313 0.015342 0.014847 0.013928 0.012697 0.011267 0.009743 0.008214 0.006755 0.005417 0.004234 0.003224 0.002386 0.001713 0.001187 0.000789 0.000496 0.000287 0.000144 0.000049 -0.000010 -0.000044 -0.000062 -0.000067 -0.000065 -0.000059 -0.000051 -0.000042 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000011 0.000017 0.000027 0.000040 0.000058 0.000083 0.000117 0.000163 0.000224 0.000304 0.000411 0.000553 0.000740 0.000985 0.001305 0.001715 0.002235 0.002882 0.003673 0.004620 0.005730 0.006998 0.008412 0.009943 0.011547 0.013163 0.014717 0.016119 0.017274 0.018083 0.018454 0.018313 0.017608 0.016320 0.014472 0.012126 0.009390 0.006408 0.003354 0.000418 -0.002205 -0.004336 -0.005826 -0.006571 -0.006521 -0.005688 -0.004146 -0.002026 0.000493 0.003205 0.005890 0.008334 0.010350 0.011796 0.012581 0.012678 0.012120 0.010998 0.009445 0.007622 0.005702 0.003848 0.002199 0.000859 -0.000117 -0.000716 -0.000970 -0.000947 -0.000733 -0.000426 -0.000113 0.000134 0.000273 0.000297 0.000230 0.000125 0.000050 0.000080 0.000274 0.000670 0.001270 0.002036 0.002892 0.003723 0.004396 0.004767 0.004702 0.004095 0.002883 0.001058 -0.001330 -0.004171 -0.007302 -0.010522 -0.013608 -0.016335 -0.018496 -0.019916 -0.020475 -0.020112 -0.018833 -0.016709 -0.013872 -0.010497 -0.006793 -0.002977 0.000736 0.004156 0.007127 0.009535 0.011315 0.012449 0.012961 0.012913 0.012389 0.011492 0.010332 0.009016 0.007640 0.006286 0.005018 0.003879 0.002896 0.002077 0.001420 0.000910 0.000529 0.000257 0.000070 -0.000050 -0.000120 -0.000156 -0.000169 -0.000166 -0.000153 -0.000136 -0.000117 -0.000097 -0.000079 -0.000062 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000014 0.000022 0.000034 0.000051 0.000074 0.000105 0.000148 0.000205 0.000281 0.000382 0.000518 0.000697 0.000934 0.001245 0.001646 0.002157 0.002796 0.003581 0.004525 0.005636 0.006912 0.008341 0.009897 0.011536 0.013200 0.014811 0.016280 0.017507 0.018388 0.018826 0.018736 0.018058 0.016761 0.014855 0.012393 0.009473 0.006230 0.002834 -0.000522 -0.003639 -0.006326 -0.008417 -0.009783 -0.010348 -0.010095 -0.009066 -0.007364 -0.005139 -0.002580 0.000106 0.002711 0.005041 0.006938 0.008290 0.009037 0.009178 0.008766 0.007897 0.006700 0.005318 0.003896 0.002563 0.001421 0.000537 -0.000061 -0.000383 -0.000468 -0.000379 -0.000187 0.000037 0.000233 0.000365 0.000420 0.000411 0.000371 0.000348 0.000391 0.000542 0.000819 0.001214 0.001687 0.002167 0.002557 0.002743 0.002610 0.002058 0.001010 -0.000566 -0.002655 -0.005188 -0.008046 -0.011069 -0.014066 -0.016833 -0.019170 -0.020900 -0.021881 -0.022024 -0.021296 -0.019728 -0.017407 -0.014474 -0.011106 -0.007504 -0.003872 -0.000407 0.002724 0.005387 0.007492 0.008994 0.009895 0.010229 0.010067 0.009497 0.008622 0.007544 0.006363 0.005165 0.004021 0.002982 0.002082 0.001336 0.000745 0.000300 -0.000018 -0.000228 -0.000355 -0.000417 -0.000434 -0.000420 -0.000388 -0.000347 -0.000301 -0.000256 -0.000213 -0.000174 -0.000139 -0.000110 -0.000085 -0.000064 -0.000048 -0.000035 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000009 0.000016 0.000026 0.000041 0.000061 0.000089 0.000127 0.000178 0.000247 0.000340 0.000464 0.000630 0.000850 0.001141 0.001520 0.002005 0.002615 0.003368 0.004278 0.005354 0.006597 0.007996 0.009527 0.011149 0.012805 0.014420 0.015905 0.017159 0.018077 0.018556 0.018506 0.017858 0.016573 0.014650 0.012130 0.009098 0.005681 0.002041 -0.001633 -0.005141 -0.008286 -0.010889 -0.012804 -0.013932 -0.014227 -0.013705 -0.012439 -0.010553 -0.008212 -0.005606 -0.002937 -0.000397 0.001847 0.003664 0.004971 0.005737 0.005980 0.005762 0.005179 0.004349 0.003394 0.002430 0.001555 0.000840 0.000324 0.000015 -0.000105 -0.000077 0.000046 0.000211 0.000370 0.000490 0.000555 0.000569 0.000553 0.000536 0.000551 0.000622 0.000757 0.000942 0.001139 0.001285 0.001299 0.001090 0.000571 -0.000332 -0.001667 -0.003442 -0.005624 -0.008134 -0.010852 -0.013625 -0.016279 -0.018634 -0.020520 -0.021792 -0.022342 -0.022111 -0.021093 -0.019338 -0.016947 -0.014062 -0.010857 -0.007519 -0.004234 -0.001174 0.001519 0.003741 0.005426 0.006554 0.007141 0.007239 0.006923 0.006284 0.005420 0.004428 0.003396 0.002397 0.001488 0.000708 0.000076 -0.000403 -0.000738 -0.000945 -0.001047 -0.001067 -0.001030 -0.000954 -0.000856 -0.000749 -0.000642 -0.000541 -0.000448 -0.000367 -0.000296 -0.000235 -0.000185 -0.000142 -0.000108 -0.000081 -0.000059 -0.000043 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000002 0.000005 0.000010 0.000017 0.000029 0.000045 0.000069 0.000101 0.000144 0.000204 0.000283 0.000391 0.000537 0.000733 0.000993 0.001335 0.001776 0.002334 0.003029 0.003873 0.004878 0.006045 0.007366 0.008820 0.010371 0.011965 0.013530 0.014981 0.016218 0.017139 0.017639 0.017625 0.017022 0.015784 0.013900 0.011398 0.008351 0.004874 0.001117 -0.002740 -0.006502 -0.009970 -0.012960 -0.015313 -0.016914 -0.017694 -0.017644 -0.016808 -0.015285 -0.013214 -0.010768 -0.008133 -0.005496 -0.003028 -0.000870 0.000877 0.002157 0.002960 0.003319 0.003299 0.002991 0.002497 0.001917 0.001341 0.000840 0.000461 0.000223 0.000123 0.000139 0.000234 0.000367 0.000502 0.000608 0.000671 0.000687 0.000666 0.000627 0.000590 0.000566 0.000559 0.000552 0.000512 0.000387 0.000114 -0.000378 -0.001151 -0.002256 -0.003715 -0.005520 -0.007626 -0.009951 -0.012378 -0.014771 -0.016976 -0.018843 -0.020233 -0.021037 -0.021179 -0.020629 -0.019406 -0.017575 -0.015244 -0.012554 -0.009667 -0.006752 -0.003971 -0.001466 0.000650 0.002304 0.003459 0.004118 0.004317 0.004120 0.003608 0.002872 0.002006 0.001097 0.000219 -0.000569 -0.001226 -0.001728 -0.002072 -0.002264 -0.002324 -0.002275 -0.002146 -0.001963 -0.001749 -0.001525 -0.001305 -0.001098 -0.000910 -0.000745 -0.000603 -0.000483 -0.000382 -0.000299 -0.000231 -0.000177 -0.000133 -0.000099 -0.000072 -0.000052 -0.000037 -0.000026 -0.000019 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000000 0.000003 0.000008 0.000016 0.000028 0.000045 0.000070 0.000103 0.000150 0.000214 0.000301 0.000420 0.000583 0.000801 0.001091 0.001470 0.001955 0.002564 0.003311 0.004206 0.005255 0.006451 0.007778 0.009204 0.010681 0.012144 0.013513 0.014694 0.015589 0.016096 0.016121 0.015588 0.014444 0.012668 0.010278 0.007332 0.003930 0.000207 -0.003671 -0.007519 -0.011145 -0.014365 -0.017016 -0.018970 -0.020142 -0.020501 -0.020067 -0.018911 -0.017150 -0.014932 -0.012428 -0.009813 -0.007255 -0.004898 -0.002854 -0.001198 0.000039 0.000864 0.001317 0.001464 0.001385 0.001166 0.000887 0.000614 0.000397 0.000264 0.000221 0.000259 0.000354 0.000477 0.000599 0.000694 0.000747 0.000753 0.000713 0.000639 0.000541 0.000428 0.000296 0.000134 -0.000087 -0.000404 -0.000866 -0.001521 -0.002411 -0.003566 -0.004991 -0.006666 -0.008538 -0.010530 -0.012536 -0.014438 -0.016110 -0.017433 -0.018304 -0.018645 -0.018415 -0.017612 -0.016273 -0.014475 -0.012330 -0.009970 -0.007543 -0.005193 -0.003055 -0.001238 0.000181 0.001159 0.001690 0.001801 0.001547 0.001003 0.000256 -0.000603 -0.001488 -0.002324 -0.003050 -0.003625 -0.004024 -0.004241 -0.004288 -0.004184 -0.003959 -0.003647 -0.003279 -0.002885 -0.002490 -0.002113 -0.001766 -0.001456 -0.001185 -0.000955 -0.000761 -0.000601 -0.000470 -0.000364 -0.000279 -0.000212 -0.000158 -0.000117 -0.000085 -0.000061 -0.000043 -0.000031 -0.000022 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000003 0.000001 0.000008 0.000018 0.000034 0.000056 0.000088 0.000132 0.000194 0.000281 0.000401 0.000568 0.000793 0.001093 0.001483 0.001980 0.002598 0.003349 0.004239 0.005266 0.006418 0.007669 0.008978 0.010290 0.011534 0.012624 0.013470 0.013975 0.014051 0.013620 0.012624 0.011037 0.008864 0.006147 0.002969 -0.000554 -0.004274 -0.008023 -0.011622 -0.014894 -0.017679 -0.019842 -0.021290 -0.021973 -0.021890 -0.021090 -0.019661 -0.017731 -0.015448 -0.012972 -0.010461 -0.008056 -0.005874 -0.003998 -0.002478 -0.001324 -0.000519 -0.000017 0.000243 0.000330 0.000313 0.000253 0.000198 0.000179 0.000209 0.000288 0.000401 0.000528 0.000646 0.000734 0.000776 0.000766 0.000704 0.000593 0.000441 0.000253 0.000028 -0.000243 -0.000578 -0.001003 -0.001551 -0.002250 -0.003127 -0.004193 -0.005441 -0.006844 -0.008351 -0.009888 -0.011370 -0.012700 -0.013782 -0.014531 -0.014877 -0.014779 -0.014224 -0.013235 -0.011867 -0.010203 -0.008354 -0.006440 -0.004589 -0.002918 -0.001531 -0.000500 0.000130 0.000353 0.000190 -0.000305 -0.001060 -0.001989 -0.003000 -0.004006 -0.004928 -0.005703 -0.006287 -0.006654 -0.006800 -0.006737 -0.006488 -0.006091 -0.005584 -0.005010 -0.004404 -0.003802 -0.003227 -0.002697 -0.002223 -0.001810 -0.001458 -0.001162 -0.000917 -0.000718 -0.000557 -0.000428 -0.000326 -0.000246 -0.000183 -0.000135 -0.000098 -0.000070 -0.000050 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000013 -0.000010 -0.000005 0.000004 0.000018 0.000040 0.000072 0.000121 0.000193 0.000297 0.000445 0.000650 0.000926 0.001289 0.001751 0.002325 0.003020 0.003837 0.004770 0.005801 0.006898 0.008017 0.009098 0.010069 0.010848 0.011351 0.011493 0.011200 0.010414 0.009100 0.007251 0.004896 0.002095 -0.001057 -0.004435 -0.007893 -0.011271 -0.014407 -0.017150 -0.019368 -0.020961 -0.021868 -0.022072 -0.021598 -0.020512 -0.018915 -0.016932 -0.014704 -0.012373 -0.010071 -0.007912 -0.005984 -0.004342 -0.003014 -0.001995 -0.001260 -0.000763 -0.000450 -0.000264 -0.000151 -0.000068 0.000016 0.000119 0.000244 0.000383 0.000521 0.000641 0.000724 0.000758 0.000734 0.000650 0.000510 0.000319 0.000081 -0.000200 -0.000528 -0.000911 -0.001364 -0.001902 -0.002541 -0.003290 -0.004150 -0.005105 -0.006126 -0.007166 -0.008165 -0.009055 -0.009766 -0.010233 -0.010403 -0.010243 -0.009742 -0.008916 -0.007809 -0.006488 -0.005041 -0.003573 -0.002189 -0.000995 -0.000079 0.000491 0.000675 0.000468 -0.000108 -0.000999 -0.002130 -0.003410 -0.004744 -0.006038 -0.007206 -0.008180 -0.008908 -0.009364 -0.009539 -0.009447 -0.009116 -0.008589 -0.007912 -0.007136 -0.006311 -0.005480 -0.004677 -0.003930 -0.003255 -0.002660 -0.002149 -0.001717 -0.001359 -0.001066 -0.000829 -0.000639 -0.000489 -0.000371 -0.000279 -0.000207 -0.000152 -0.000110 -0.000079 -0.000056 -0.000040 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000023 -0.000029 -0.000035 -0.000041 -0.000047 -0.000052 -0.000058 -0.000061 -0.000062 -0.000056 -0.000039 -0.000005 0.000056 0.000153 0.000300 0.000507 0.000790 0.001161 0.001630 0.002204 0.002882 0.003655 0.004503 0.005394 0.006283 0.007112 0.007815 0.008317 0.008545 0.008430 0.007912 0.006952 0.005533 0.003665 0.001388 -0.001229 -0.004087 -0.007069 -0.010038 -0.012855 -0.015382 -0.017497 -0.019101 -0.020127 -0.020544 -0.020356 -0.019609 -0.018377 -0.016761 -0.014877 -0.012847 -0.010790 -0.008809 -0.006989 -0.005390 -0.004044 -0.002959 -0.002123 -0.001503 -0.001060 -0.000746 -0.000518 -0.000337 -0.000174 -0.000014 0.000150 0.000313 0.000464 0.000588 0.000670 0.000698 0.000664 0.000567 0.000409 0.000197 -0.000063 -0.000363 -0.000699 -0.001070 -0.001479 -0.001929 -0.002423 -0.002958 -0.003526 -0.004108 -0.004676 -0.005190 -0.005607 -0.005879 -0.005962 -0.005821 -0.005438 -0.004809 -0.003954 -0.002914 -0.001749 -0.000537 0.000633 0.001667 0.002474 0.002974 0.003108 0.002841 0.002169 0.001119 -0.000254 -0.001869 -0.003630 -0.005431 -0.007169 -0.008746 -0.010082 -0.011117 -0.011814 -0.012160 -0.012164 -0.011857 -0.011285 -0.010503 -0.009571 -0.008551 -0.007498 -0.006460 -0.005475 -0.004571 -0.003763 -0.003058 -0.002457 -0.001953 -0.001538 -0.001201 -0.000930 -0.000714 -0.000545 -0.000412 -0.000309 -0.000229 -0.000168 -0.000122 -0.000087 -0.000062 -0.000044 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000044 -0.000057 -0.000072 -0.000090 -0.000112 -0.000138 -0.000169 -0.000205 -0.000245 -0.000288 -0.000329 -0.000364 -0.000384 -0.000380 -0.000341 -0.000254 -0.000108 0.000112 0.000417 0.000812 0.001299 0.001870 0.002508 0.003184 0.003857 0.004477 0.004985 0.005319 0.005417 0.005222 0.004690 0.003792 0.002522 0.000898 -0.001039 -0.003222 -0.005562 -0.007955 -0.010285 -0.012439 -0.014306 -0.015795 -0.016837 -0.017389 -0.017444 -0.017021 -0.016172 -0.014971 -0.013508 -0.011882 -0.010192 -0.008527 -0.006964 -0.005557 -0.004342 -0.003332 -0.002525 -0.001898 -0.001423 -0.001063 -0.000784 -0.000554 -0.000349 -0.000155 0.000034 0.000213 0.000373 0.000500 0.000582 0.000607 0.000570 0.000468 0.000305 0.000091 -0.000165 -0.000451 -0.000756 -0.001068 -0.001381 -0.001687 -0.001979 -0.002246 -0.002474 -0.002643 -0.002730 -0.002706 -0.002541 -0.002210 -0.001696 -0.000990 -0.000105 0.000935 0.002084 0.003282 0.004453 0.005514 0.006377 0.006959 0.007186 0.007003 0.006378 0.005308 0.003822 0.001976 -0.000145 -0.002437 -0.004786 -0.007073 -0.009188 -0.011032 -0.012530 -0.013629 -0.014306 -0.014562 -0.014422 -0.013932 -0.013152 -0.012151 -0.011000 -0.009769 -0.008519 -0.007303 -0.006162 -0.005122 -0.004199 -0.003400 -0.002721 -0.002156 -0.001692 -0.001317 -0.001016 -0.000779 -0.000592 -0.000447 -0.000334 -0.000248 -0.000182 -0.000131 -0.000094 -0.000067 -0.000047 -0.000033 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000044 -0.000059 -0.000079 -0.000103 -0.000134 -0.000172 -0.000220 -0.000280 -0.000353 -0.000442 -0.000547 -0.000667 -0.000801 -0.000944 -0.001089 -0.001228 -0.001350 -0.001440 -0.001483 -0.001465 -0.001369 -0.001186 -0.000908 -0.000539 -0.000089 0.000421 0.000957 0.001479 0.001937 0.002278 0.002448 0.002400 0.002096 0.001511 0.000640 -0.000504 -0.001887 -0.003455 -0.005136 -0.006845 -0.008494 -0.009992 -0.011257 -0.012223 -0.012842 -0.013091 -0.012971 -0.012510 -0.011754 -0.010767 -0.009623 -0.008396 -0.007158 -0.005971 -0.004883 -0.003926 -0.003116 -0.002453 -0.001924 -0.001510 -0.001183 -0.000918 -0.000689 -0.000480 -0.000279 -0.000084 0.000099 0.000262 0.000390 0.000472 0.000498 0.000462 0.000364 0.000209 0.000008 -0.000225 -0.000473 -0.000718 -0.000941 -0.001127 -0.001261 -0.001326 -0.001307 -0.001187 -0.000949 -0.000573 -0.000042 0.000658 0.001533 0.002578 0.003774 0.005086 0.006463 0.007841 0.009142 0.010281 0.011170 0.011727 0.011877 0.011565 0.010757 0.009448 0.007662 0.005455 0.002911 0.000137 -0.002744 -0.005601 -0.008308 -0.010747 -0.012822 -0.014461 -0.015620 -0.016286 -0.016473 -0.016219 -0.015584 -0.014638 -0.013461 -0.012135 -0.010734 -0.009328 -0.007971 -0.006704 -0.005557 -0.004544 -0.003669 -0.002930 -0.002316 -0.001813 -0.001408 -0.001085 -0.000830 -0.000631 -0.000475 -0.000355 -0.000263 -0.000192 -0.000139 -0.000099 -0.000071 -0.000050 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000027 -0.000038 -0.000054 -0.000074 -0.000101 -0.000135 -0.000178 -0.000233 -0.000302 -0.000391 -0.000502 -0.000639 -0.000807 -0.001007 -0.001242 -0.001509 -0.001806 -0.002126 -0.002458 -0.002789 -0.003101 -0.003374 -0.003584 -0.003710 -0.003733 -0.003637 -0.003415 -0.003070 -0.002613 -0.002070 -0.001475 -0.000872 -0.000309 0.000163 0.000497 0.000652 0.000597 0.000318 -0.000186 -0.000894 -0.001772 -0.002767 -0.003819 -0.004859 -0.005819 -0.006637 -0.007264 -0.007664 -0.007821 -0.007740 -0.007441 -0.006960 -0.006344 -0.005643 -0.004909 -0.004185 -0.003508 -0.002905 -0.002388 -0.001960 -0.001615 -0.001337 -0.001109 -0.000912 -0.000729 -0.000550 -0.000369 -0.000187 -0.000011 0.000146 0.000272 0.000354 0.000383 0.000352 0.000264 0.000125 -0.000052 -0.000249 -0.000445 -0.000617 -0.000741 -0.000793 -0.000752 -0.000599 -0.000313 0.000122 0.000723 0.001501 0.002464 0.003612 0.004935 0.006408 0.007993 0.009635 0.011264 0.012800 0.014155 0.015235 0.015954 0.016233 0.016009 0.015240 0.013912 0.012041 0.009674 0.006888 0.003788 0.000500 -0.002841 -0.006093 -0.009123 -0.011812 -0.014063 -0.015811 -0.017017 -0.017677 -0.017815 -0.017479 -0.016739 -0.015674 -0.014373 -0.012922 -0.011403 -0.009886 -0.008430 -0.007076 -0.005855 -0.004779 -0.003853 -0.003072 -0.002425 -0.001897 -0.001471 -0.001133 -0.000866 -0.000657 -0.000495 -0.000369 -0.000273 -0.000199 -0.000144 -0.000103 -0.000073 -0.000051 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000031 -0.000045 -0.000063 -0.000089 -0.000122 -0.000165 -0.000220 -0.000291 -0.000382 -0.000499 -0.000646 -0.000831 -0.001060 -0.001338 -0.001670 -0.002059 -0.002504 -0.003000 -0.003539 -0.004107 -0.004682 -0.005240 -0.005751 -0.006182 -0.006498 -0.006670 -0.006671 -0.006483 -0.006101 -0.005531 -0.004793 -0.003920 -0.002956 -0.001953 -0.000968 -0.000058 0.000724 0.001333 0.001739 0.001923 0.001888 0.001649 0.001241 0.000707 0.000100 -0.000526 -0.001118 -0.001633 -0.002039 -0.002319 -0.002468 -0.002497 -0.002424 -0.002276 -0.002080 -0.001864 -0.001651 -0.001457 -0.001292 -0.001157 -0.001049 -0.000959 -0.000875 -0.000786 -0.000683 -0.000561 -0.000420 -0.000265 -0.000108 0.000038 0.000157 0.000238 0.000271 0.000249 0.000175 0.000057 -0.000091 -0.000249 -0.000391 -0.000491 -0.000522 -0.000455 -0.000265 0.000070 0.000571 0.001256 0.002136 0.003218 0.004502 0.005978 0.007621 0.009394 0.011244 0.013104 0.014890 0.016512 0.017876 0.018885 0.019455 0.019510 0.018998 0.017889 0.016183 0.013913 0.011140 0.007959 0.004485 0.000855 -0.002785 -0.006290 -0.009523 -0.012366 -0.014725 -0.016536 -0.017768 -0.018423 -0.018530 -0.018146 -0.017345 -0.016213 -0.014843 -0.013324 -0.011740 -0.010165 -0.008656 -0.007259 -0.005999 -0.004892 -0.003942 -0.003141 -0.002477 -0.001937 -0.001502 -0.001156 -0.000884 -0.000671 -0.000505 -0.000377 -0.000278 -0.000203 -0.000146 -0.000104 -0.000074 -0.000052 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000024 -0.000035 -0.000051 -0.000073 -0.000103 -0.000142 -0.000193 -0.000260 -0.000346 -0.000457 -0.000600 -0.000782 -0.001011 -0.001297 -0.001649 -0.002073 -0.002575 -0.003159 -0.003821 -0.004554 -0.005344 -0.006168 -0.006995 -0.007789 -0.008506 -0.009100 -0.009522 -0.009731 -0.009690 -0.009374 -0.008774 -0.007894 -0.006759 -0.005407 -0.003891 -0.002277 -0.000637 0.000954 0.002426 0.003714 0.004769 0.005558 0.006065 0.006295 0.006270 0.006026 0.005610 0.005075 0.004471 0.003844 0.003232 0.002661 0.002147 0.001696 0.001304 0.000967 0.000674 0.000418 0.000190 -0.000013 -0.000191 -0.000342 -0.000461 -0.000543 -0.000582 -0.000575 -0.000524 -0.000435 -0.000317 -0.000185 -0.000056 0.000056 0.000135 0.000171 0.000159 0.000101 0.000005 -0.000115 -0.000236 -0.000332 -0.000375 -0.000334 -0.000181 0.000112 0.000569 0.001209 0.002049 0.003098 0.004360 0.005828 0.007484 0.009299 0.011225 0.013203 0.015157 0.017000 0.018637 0.019971 0.020907 0.021362 0.021268 0.020578 0.019272 0.017359 0.014880 0.011907 0.008540 0.004901 0.001129 -0.002627 -0.006223 -0.009522 -0.012410 -0.014794 -0.016616 -0.017848 -0.018494 -0.018588 -0.018189 -0.017372 -0.016226 -0.014843 -0.013315 -0.011725 -0.010146 -0.008636 -0.007238 -0.005980 -0.004876 -0.003928 -0.003130 -0.002470 -0.001932 -0.001499 -0.001155 -0.000883 -0.000671 -0.000505 -0.000377 -0.000278 -0.000203 -0.000146 -0.000104 -0.000073 -0.000052 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000012 -0.000018 -0.000026 -0.000039 -0.000057 -0.000082 -0.000115 -0.000160 -0.000219 -0.000295 -0.000395 -0.000524 -0.000691 -0.000904 -0.001173 -0.001511 -0.001927 -0.002434 -0.003038 -0.003746 -0.004557 -0.005465 -0.006455 -0.007502 -0.008573 -0.009621 -0.010596 -0.011438 -0.012086 -0.012481 -0.012569 -0.012311 -0.011680 -0.010669 -0.009293 -0.007586 -0.005604 -0.003418 -0.001114 0.001214 0.003469 0.005560 0.007407 0.008946 0.010132 0.010946 0.011387 0.011479 0.011260 0.010783 0.010105 0.009285 0.008378 0.007430 0.006479 0.005554 0.004674 0.003852 0.003094 0.002406 0.001788 0.001243 0.000771 0.000375 0.000056 -0.000186 -0.000350 -0.000439 -0.000460 -0.000424 -0.000345 -0.000240 -0.000128 -0.000026 0.000051 0.000091 0.000089 0.000045 -0.000032 -0.000127 -0.000220 -0.000285 -0.000293 -0.000214 -0.000019 0.000319 0.000821 0.001508 0.002394 0.003487 0.004788 0.006288 0.007966 0.009791 0.011715 0.013676 0.015600 0.017398 0.018979 0.020248 0.021116 0.021502 0.021344 0.020599 0.019253 0.017318 0.014837 0.011883 0.008555 0.004972 0.001271 -0.002406 -0.005920 -0.009140 -0.011955 -0.014279 -0.016053 -0.017254 -0.017886 -0.017982 -0.017599 -0.016811 -0.015704 -0.014368 -0.012891 -0.011353 -0.009826 -0.008365 -0.007013 -0.005796 -0.004728 -0.003811 -0.003039 -0.002400 -0.001880 -0.001461 -0.001127 -0.000863 -0.000656 -0.000494 -0.000369 -0.000272 -0.000198 -0.000143 -0.000102 -0.000072 -0.000050 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000029 -0.000043 -0.000063 -0.000090 -0.000127 -0.000176 -0.000241 -0.000326 -0.000437 -0.000582 -0.000769 -0.001008 -0.001312 -0.001693 -0.002165 -0.002741 -0.003432 -0.004246 -0.005183 -0.006239 -0.007399 -0.008636 -0.009913 -0.011178 -0.012372 -0.013425 -0.014263 -0.014814 -0.015012 -0.014800 -0.014142 -0.013019 -0.011437 -0.009429 -0.007051 -0.004381 -0.001517 0.001430 0.004343 0.007106 0.009615 0.011778 0.013528 0.014823 0.015647 0.016011 0.015949 0.015512 0.014766 0.013778 0.012620 0.011355 0.010039 0.008721 0.007437 0.006216 0.005077 0.004036 0.003102 0.002278 0.001569 0.000975 0.000494 0.000123 -0.000143 -0.000310 -0.000392 -0.000401 -0.000355 -0.000274 -0.000177 -0.000084 -0.000009 0.000035 0.000042 0.000011 -0.000050 -0.000129 -0.000206 -0.000257 -0.000256 -0.000176 0.000011 0.000328 0.000797 0.001434 0.002253 0.003261 0.004458 0.005836 0.007378 0.009054 0.010822 0.012624 0.014393 0.016049 0.017507 0.018680 0.019486 0.019851 0.019716 0.019042 0.017814 0.016042 0.013766 0.011051 0.007986 0.004681 0.001261 -0.002145 -0.005405 -0.008401 -0.011027 -0.013202 -0.014871 -0.016010 -0.016620 -0.016731 -0.016395 -0.015680 -0.014664 -0.013430 -0.012062 -0.010634 -0.009213 -0.007851 -0.006589 -0.005451 -0.004452 -0.003593 -0.002870 -0.002271 -0.001782 -0.001388 -0.001073 -0.000824 -0.000627 -0.000474 -0.000354 -0.000261 -0.000190 -0.000137 -0.000097 -0.000069 -0.000048 -0.000034 -0.000024 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000031 -0.000046 -0.000068 -0.000097 -0.000136 -0.000189 -0.000259 -0.000351 -0.000471 -0.000628 -0.000831 -0.001091 -0.001422 -0.001838 -0.002354 -0.002984 -0.003743 -0.004639 -0.005676 -0.006848 -0.008141 -0.009528 -0.010966 -0.012402 -0.013767 -0.014984 -0.015971 -0.016644 -0.016926 -0.016750 -0.016070 -0.014859 -0.013118 -0.010878 -0.008197 -0.005158 -0.001870 0.001543 0.004949 0.008212 0.011208 0.013827 0.015984 0.017620 0.018708 0.019252 0.019283 0.018853 0.018034 0.016904 0.015545 0.014036 0.012447 0.010840 0.009266 0.007763 0.006362 0.005081 0.003935 0.002931 0.002070 0.001351 0.000771 0.000321 -0.000005 -0.000221 -0.000339 -0.000377 -0.000353 -0.000288 -0.000203 -0.000115 -0.000041 0.000008 0.000022 0.000002 -0.000048 -0.000117 -0.000190 -0.000245 -0.000261 -0.000214 -0.000082 0.000155 0.000515 0.001013 0.001660 0.002463 0.003425 0.004542 0.005801 0.007181 0.008649 0.010161 0.011661 0.013083 0.014356 0.015404 0.016155 0.016542 0.016511 0.016023 0.015059 0.013623 0.011742 0.009468 0.006875 0.004053 0.001109 -0.001844 -0.004693 -0.007329 -0.009658 -0.011604 -0.013114 -0.014161 -0.014743 -0.014883 -0.014622 -0.014018 -0.013141 -0.012063 -0.010858 -0.009592 -0.008327 -0.007111 -0.005980 -0.004958 -0.004058 -0.003283 -0.002628 -0.002086 -0.001641 -0.001283 -0.000995 -0.000766 -0.000585 -0.000443 -0.000332 -0.000245 -0.000179 -0.000129 -0.000092 -0.000065 -0.000046 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000033 -0.000049 -0.000071 -0.000102 -0.000143 -0.000198 -0.000272 -0.000368 -0.000495 -0.000661 -0.000875 -0.001150 -0.001500 -0.001940 -0.002486 -0.003154 -0.003960 -0.004913 -0.006017 -0.007270 -0.008655 -0.010145 -0.011695 -0.013247 -0.014730 -0.016060 -0.017147 -0.017902 -0.018240 -0.018088 -0.017392 -0.016123 -0.014278 -0.011888 -0.009011 -0.005739 -0.002185 0.001517 0.005221 0.008782 0.012061 0.014936 0.017311 0.019120 0.020329 0.020941 0.020984 0.020518 0.019617 0.018370 0.016867 0.015196 0.013440 0.011668 0.009938 0.008295 0.006771 0.005389 0.004161 0.003094 0.002187 0.001436 0.000834 0.000371 0.000034 -0.000189 -0.000314 -0.000360 -0.000343 -0.000285 -0.000204 -0.000118 -0.000043 0.000010 0.000032 0.000021 -0.000021 -0.000087 -0.000164 -0.000237 -0.000289 -0.000302 -0.000262 -0.000152 0.000041 0.000327 0.000717 0.001219 0.001838 0.002576 0.003430 0.004391 0.005439 0.006549 0.007681 0.008789 0.009819 0.010713 0.011409 0.011852 0.011990 0.011783 0.011206 0.010250 0.008926 0.007267 0.005321 0.003157 0.000856 -0.001491 -0.003791 -0.005952 -0.007891 -0.009538 -0.010843 -0.011775 -0.012324 -0.012504 -0.012344 -0.011888 -0.011193 -0.010317 -0.009323 -0.008267 -0.007203 -0.006173 -0.005209 -0.004333 -0.003559 -0.002890 -0.002323 -0.001851 -0.001463 -0.001148 -0.000895 -0.000692 -0.000531 -0.000403 -0.000303 -0.000225 -0.000164 -0.000118 -0.000085 -0.000060 -0.000043 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000015 -0.000023 -0.000035 -0.000051 -0.000074 -0.000106 -0.000148 -0.000204 -0.000279 -0.000379 -0.000509 -0.000680 -0.000900 -0.001183 -0.001543 -0.001996 -0.002558 -0.003246 -0.004075 -0.005057 -0.006197 -0.007491 -0.008924 -0.010467 -0.012074 -0.013686 -0.015227 -0.016612 -0.017749 -0.018543 -0.018907 -0.018765 -0.018061 -0.016765 -0.014875 -0.012421 -0.009466 -0.006104 -0.002455 0.001342 0.005136 0.008774 0.012113 0.015027 0.017418 0.019217 0.020392 0.020948 0.020918 0.020366 0.019375 0.018037 0.016450 0.014710 0.012902 0.011099 0.009360 0.007728 0.006236 0.004901 0.003732 0.002731 0.001893 0.001210 0.000670 0.000261 -0.000030 -0.000219 -0.000321 -0.000351 -0.000326 -0.000265 -0.000183 -0.000096 -0.000018 0.000040 0.000070 0.000067 0.000032 -0.000032 -0.000116 -0.000213 -0.000311 -0.000400 -0.000471 -0.000516 -0.000528 -0.000498 -0.000420 -0.000284 -0.000082 0.000196 0.000558 0.001008 0.001546 0.002165 0.002851 0.003579 0.004317 0.005026 0.005662 0.006178 0.006527 0.006667 0.006564 0.006194 0.005548 0.004632 0.003469 0.002096 0.000566 -0.001057 -0.002704 -0.004300 -0.005778 -0.007074 -0.008139 -0.008938 -0.009453 -0.009685 -0.009648 -0.009371 -0.008893 -0.008259 -0.007515 -0.006709 -0.005882 -0.005071 -0.004304 -0.003601 -0.002975 -0.002430 -0.001965 -0.001575 -0.001253 -0.000990 -0.000777 -0.000605 -0.000467 -0.000356 -0.000269 -0.000200 -0.000147 -0.000106 -0.000076 -0.000054 -0.000039 -0.000028 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000016 -0.000024 -0.000036 -0.000053 -0.000076 -0.000107 -0.000150 -0.000206 -0.000282 -0.000381 -0.000512 -0.000684 -0.000905 -0.001190 -0.001551 -0.002005 -0.002568 -0.003257 -0.004087 -0.005069 -0.006210 -0.007506 -0.008940 -0.010484 -0.012093 -0.013704 -0.015244 -0.016626 -0.017758 -0.018546 -0.018903 -0.018756 -0.018051 -0.016758 -0.014880 -0.012450 -0.009534 -0.006229 -0.002658 0.001040 0.004712 0.008206 0.011382 0.014118 0.016319 0.017926 0.018912 0.019291 0.019104 0.018421 0.017332 0.015935 0.014330 0.012615 0.010874 0.009177 0.007577 0.006112 0.004804 0.003665 0.002694 0.001884 0.001226 0.000704 0.000306 0.000015 -0.000182 -0.000299 -0.000349 -0.000345 -0.000301 -0.000229 -0.000142 -0.000052 0.000030 0.000094 0.000131 0.000138 0.000112 0.000052 -0.000038 -0.000155 -0.000297 -0.000460 -0.000644 -0.000847 -0.001070 -0.001310 -0.001562 -0.001818 -0.002065 -0.002287 -0.002465 -0.002577 -0.002605 -0.002531 -0.002347 -0.002048 -0.001643 -0.001148 -0.000589 -0.000002 0.000573 0.001091 0.001508 0.001784 0.001885 0.001791 0.001492 0.000994 0.000316 -0.000508 -0.001434 -0.002410 -0.003381 -0.004292 -0.005096 -0.005754 -0.006237 -0.006532 -0.006637 -0.006563 -0.006331 -0.005967 -0.005505 -0.004977 -0.004416 -0.003849 -0.003301 -0.002790 -0.002327 -0.001919 -0.001567 -0.001268 -0.001019 -0.000813 -0.000644 -0.000506 -0.000394 -0.000303 -0.000231 -0.000173 -0.000128 -0.000093 -0.000067 -0.000048 -0.000035 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000016 -0.000024 -0.000036 -0.000053 -0.000076 -0.000107 -0.000148 -0.000204 -0.000278 -0.000376 -0.000505 -0.000673 -0.000890 -0.001169 -0.001522 -0.001965 -0.002515 -0.003186 -0.003994 -0.004950 -0.006059 -0.007316 -0.008707 -0.010202 -0.011755 -0.013308 -0.014786 -0.016106 -0.017179 -0.017915 -0.018233 -0.018064 -0.017360 -0.016098 -0.014286 -0.011962 -0.009195 -0.006085 -0.002754 0.000661 0.004011 0.007154 0.009957 0.012310 0.014133 0.015378 0.016035 0.016128 0.015710 0.014862 0.013676 0.012257 0.010703 0.009109 0.007551 0.006091 0.004771 0.003616 0.002635 0.001825 0.001174 0.000666 0.000281 0.000000 -0.000194 -0.000317 -0.000382 -0.000401 -0.000382 -0.000333 -0.000262 -0.000176 -0.000084 0.000009 0.000093 0.000162 0.000208 0.000227 0.000213 0.000164 0.000078 -0.000048 -0.000218 -0.000438 -0.000714 -0.001054 -0.001466 -0.001953 -0.002515 -0.003146 -0.003830 -0.004546 -0.005264 -0.005946 -0.006555 -0.007049 -0.007392 -0.007553 -0.007512 -0.007261 -0.006807 -0.006170 -0.005384 -0.004496 -0.003558 -0.002629 -0.001764 -0.001015 -0.000424 -0.000019 0.000185 0.000188 0.000009 -0.000324 -0.000771 -0.001286 -0.001824 -0.002340 -0.002796 -0.003164 -0.003426 -0.003571 -0.003603 -0.003530 -0.003368 -0.003137 -0.002858 -0.002551 -0.002236 -0.001928 -0.001639 -0.001377 -0.001144 -0.000942 -0.000770 -0.000624 -0.000502 -0.000401 -0.000316 -0.000247 -0.000190 -0.000144 -0.000107 -0.000079 -0.000057 -0.000041 -0.000030 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000016 -0.000024 -0.000036 -0.000052 -0.000074 -0.000104 -0.000144 -0.000198 -0.000269 -0.000363 -0.000486 -0.000647 -0.000855 -0.001122 -0.001459 -0.001881 -0.002402 -0.003039 -0.003803 -0.004706 -0.005751 -0.006933 -0.008238 -0.009635 -0.011081 -0.012519 -0.013878 -0.015079 -0.016041 -0.016680 -0.016925 -0.016716 -0.016013 -0.014804 -0.013103 -0.010955 -0.008435 -0.005640 -0.002692 0.000278 0.003132 0.005741 0.007990 0.009786 0.011068 0.011812 0.012023 0.011744 0.011043 0.010009 0.008741 0.007343 0.005910 0.004528 0.003262 0.002158 0.001241 0.000519 -0.000019 -0.000393 -0.000628 -0.000753 -0.000797 -0.000783 -0.000733 -0.000661 -0.000577 -0.000487 -0.000394 -0.000300 -0.000205 -0.000109 -0.000015 0.000076 0.000160 0.000232 0.000287 0.000319 0.000324 0.000295 0.000227 0.000112 -0.000061 -0.000304 -0.000633 -0.001063 -0.001611 -0.002289 -0.003102 -0.004048 -0.005113 -0.006271 -0.007483 -0.008701 -0.009865 -0.010913 -0.011782 -0.012412 -0.012756 -0.012778 -0.012465 -0.011819 -0.010867 -0.009654 -0.008240 -0.006700 -0.005111 -0.003555 -0.002104 -0.000823 0.000240 0.001053 0.001605 0.001902 0.001968 0.001839 0.001559 0.001177 0.000739 0.000290 -0.000135 -0.000509 -0.000813 -0.001038 -0.001184 -0.001257 -0.001267 -0.001226 -0.001149 -0.001049 -0.000937 -0.000823 -0.000712 -0.000608 -0.000514 -0.000431 -0.000357 -0.000292 -0.000236 -0.000188 -0.000147 -0.000113 -0.000086 -0.000064 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000023 -0.000035 -0.000050 -0.000071 -0.000099 -0.000137 -0.000187 -0.000254 -0.000342 -0.000458 -0.000608 -0.000802 -0.001050 -0.001363 -0.001754 -0.002235 -0.002821 -0.003523 -0.004349 -0.005302 -0.006377 -0.007556 -0.008812 -0.010103 -0.011375 -0.012562 -0.013594 -0.014396 -0.014897 -0.015036 -0.014766 -0.014061 -0.012918 -0.011363 -0.009447 -0.007249 -0.004867 -0.002417 -0.000022 0.002197 0.004129 0.005680 0.006783 0.007404 0.007541 0.007227 0.006522 0.005511 0.004292 0.002968 0.001642 0.000400 -0.000685 -0.001565 -0.002214 -0.002629 -0.002828 -0.002839 -0.002703 -0.002464 -0.002161 -0.001832 -0.001506 -0.001202 -0.000934 -0.000705 -0.000516 -0.000361 -0.000234 -0.000125 -0.000030 0.000057 0.000140 0.000218 0.000289 0.000351 0.000399 0.000427 0.000429 0.000396 0.000316 0.000174 -0.000048 -0.000374 -0.000829 -0.001437 -0.002219 -0.003191 -0.004356 -0.005704 -0.007209 -0.008829 -0.010504 -0.012160 -0.013714 -0.015077 -0.016165 -0.016901 -0.017223 -0.017093 -0.016496 -0.015448 -0.013990 -0.012187 -0.010125 -0.007903 -0.005626 -0.003400 -0.001320 0.000530 0.002090 0.003319 0.004202 0.004744 0.004973 0.004930 0.004666 0.004237 0.003701 0.003110 0.002510 0.001936 0.001416 0.000966 0.000594 0.000300 0.000079 -0.000078 -0.000183 -0.000245 -0.000277 -0.000286 -0.000279 -0.000262 -0.000239 -0.000212 -0.000184 -0.000156 -0.000129 -0.000105 -0.000083 -0.000065 -0.000049 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000033 -0.000047 -0.000067 -0.000093 -0.000127 -0.000173 -0.000234 -0.000315 -0.000420 -0.000557 -0.000733 -0.000957 -0.001240 -0.001591 -0.002022 -0.002544 -0.003167 -0.003897 -0.004734 -0.005672 -0.006694 -0.007772 -0.008867 -0.009929 -0.010899 -0.011716 -0.012315 -0.012640 -0.012643 -0.012292 -0.011576 -0.010506 -0.009117 -0.007471 -0.005649 -0.003749 -0.001879 -0.000148 0.001339 0.002494 0.003252 0.003576 0.003460 0.002934 0.002054 0.000906 -0.000413 -0.001794 -0.003132 -0.004330 -0.005313 -0.006027 -0.006444 -0.006566 -0.006415 -0.006033 -0.005475 -0.004801 -0.004071 -0.003338 -0.002645 -0.002023 -0.001491 -0.001055 -0.000712 -0.000453 -0.000263 -0.000125 -0.000024 0.000055 0.000122 0.000186 0.000250 0.000316 0.000383 0.000446 0.000501 0.000543 0.000560 0.000541 0.000466 0.000314 0.000054 -0.000346 -0.000920 -0.001700 -0.002712 -0.003969 -0.005470 -0.007194 -0.009097 -0.011115 -0.013164 -0.015144 -0.016946 -0.018459 -0.019581 -0.020223 -0.020323 -0.019846 -0.018792 -0.017196 -0.015124 -0.012669 -0.009946 -0.007083 -0.004210 -0.001454 0.001073 0.003280 0.005100 0.006495 0.007456 0.007999 0.008161 0.007996 0.007567 0.006943 0.006191 0.005373 0.004543 0.003743 0.003006 0.002350 0.001787 0.001319 0.000939 0.000641 0.000413 0.000243 0.000121 0.000036 -0.000020 -0.000055 -0.000073 -0.000080 -0.000079 -0.000073 -0.000064 -0.000054 -0.000044 -0.000035 -0.000028 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000030 -0.000043 -0.000061 -0.000084 -0.000115 -0.000156 -0.000211 -0.000282 -0.000375 -0.000496 -0.000652 -0.000848 -0.001094 -0.001399 -0.001771 -0.002220 -0.002751 -0.003369 -0.004072 -0.004851 -0.005690 -0.006561 -0.007427 -0.008244 -0.008962 -0.009526 -0.009889 -0.010006 -0.009846 -0.009395 -0.008656 -0.007655 -0.006442 -0.005084 -0.003666 -0.002285 -0.001038 -0.000022 0.000683 0.001014 0.000936 0.000444 -0.000431 -0.001632 -0.003071 -0.004645 -0.006238 -0.007735 -0.009031 -0.010041 -0.010702 -0.010984 -0.010887 -0.010438 -0.009690 -0.008713 -0.007586 -0.006390 -0.005199 -0.004077 -0.003071 -0.002209 -0.001506 -0.000959 -0.000556 -0.000275 -0.000090 0.000024 0.000092 0.000135 0.000168 0.000203 0.000245 0.000299 0.000365 0.000440 0.000523 0.000608 0.000687 0.000749 0.000775 0.000740 0.000611 0.000348 -0.000091 -0.000751 -0.001670 -0.002875 -0.004377 -0.006163 -0.008198 -0.010418 -0.012733 -0.015033 -0.017192 -0.019080 -0.020568 -0.021543 -0.021918 -0.021636 -0.020679 -0.019072 -0.016874 -0.014184 -0.011125 -0.007841 -0.004485 -0.001208 0.001852 0.004577 0.006876 0.008692 0.009999 0.010801 0.011131 0.011043 0.010605 0.009897 0.008997 0.007981 0.006918 0.005865 0.004866 0.003953 0.003146 0.002452 0.001870 0.001396 0.001016 0.000720 0.000494 0.000326 0.000203 0.000116 0.000057 0.000018 -0.000006 -0.000019 -0.000025 -0.000026 -0.000024 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000013 -0.000019 -0.000027 -0.000038 -0.000054 -0.000074 -0.000101 -0.000137 -0.000184 -0.000245 -0.000325 -0.000429 -0.000561 -0.000727 -0.000933 -0.001188 -0.001495 -0.001863 -0.002294 -0.002790 -0.003345 -0.003951 -0.004588 -0.005231 -0.005846 -0.006394 -0.006832 -0.007119 -0.007219 -0.007104 -0.006760 -0.006189 -0.005413 -0.004474 -0.003431 -0.002360 -0.001351 -0.000494 0.000121 0.000417 0.000336 -0.000157 -0.001063 -0.002351 -0.003960 -0.005797 -0.007750 -0.009693 -0.011498 -0.013045 -0.014234 -0.014993 -0.015278 -0.015086 -0.014445 -0.013415 -0.012077 -0.010531 -0.008879 -0.007222 -0.005645 -0.004217 -0.002986 -0.001975 -0.001188 -0.000612 -0.000220 0.000023 0.000152 0.000204 0.000210 0.000197 0.000182 0.000178 0.000193 0.000228 0.000287 0.000368 0.000472 0.000597 0.000741 0.000896 0.001045 0.001166 0.001224 0.001174 0.000966 0.000543 -0.000147 -0.001149 -0.002489 -0.004170 -0.006169 -0.008430 -0.010864 -0.013358 -0.015776 -0.017970 -0.019790 -0.021102 -0.021791 -0.021778 -0.021026 -0.019541 -0.017375 -0.014623 -0.011411 -0.007894 -0.004239 -0.000617 0.002813 0.005910 0.008563 0.010695 0.012264 0.013265 0.013724 0.013692 0.013242 0.012458 0.011430 0.010244 0.008981 0.007709 0.006486 0.005352 0.004333 0.003444 0.002687 0.002059 0.001548 0.001142 0.000825 0.000583 0.000402 0.000269 0.000173 0.000106 0.000060 0.000030 0.000011 -0.000000 -0.000006 -0.000009 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000033 -0.000046 -0.000063 -0.000086 -0.000116 -0.000155 -0.000206 -0.000272 -0.000357 -0.000465 -0.000599 -0.000765 -0.000965 -0.001206 -0.001489 -0.001815 -0.002183 -0.002584 -0.003008 -0.003434 -0.003838 -0.004190 -0.004455 -0.004599 -0.004594 -0.004416 -0.004053 -0.003510 -0.002805 -0.001978 -0.001084 -0.000196 0.000604 0.001224 0.001578 0.001589 0.001197 0.000369 -0.000899 -0.002577 -0.004598 -0.006866 -0.009260 -0.011642 -0.013866 -0.015796 -0.017313 -0.018323 -0.018770 -0.018637 -0.017946 -0.016760 -0.015168 -0.013284 -0.011235 -0.009144 -0.007126 -0.005275 -0.003661 -0.002325 -0.001282 -0.000521 -0.000013 0.000283 0.000417 0.000438 0.000389 0.000309 0.000224 0.000153 0.000106 0.000088 0.000101 0.000145 0.000222 0.000335 0.000490 0.000689 0.000932 0.001213 0.001511 0.001794 0.002017 0.002122 0.002040 0.001703 0.001050 0.000031 -0.001377 -0.003169 -0.005302 -0.007700 -0.010250 -0.012813 -0.015231 -0.017337 -0.018975 -0.020008 -0.020331 -0.019884 -0.018654 -0.016678 -0.014039 -0.010863 -0.007306 -0.003544 0.000240 0.003869 0.007186 0.010062 0.012402 0.014150 0.015289 0.015839 0.015846 0.015385 0.014541 0.013412 0.012091 0.010669 0.009224 0.007820 0.006506 0.005316 0.004268 0.003368 0.002614 0.001995 0.001498 0.001106 0.000803 0.000573 0.000401 0.000274 0.000183 0.000118 0.000073 0.000043 0.000023 0.000010 0.000003 -0.000001 -0.000003 -0.000004 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000038 -0.000052 -0.000070 -0.000094 -0.000125 -0.000166 -0.000218 -0.000285 -0.000368 -0.000470 -0.000594 -0.000742 -0.000915 -0.001113 -0.001334 -0.001572 -0.001819 -0.002059 -0.002273 -0.002437 -0.002522 -0.002503 -0.002352 -0.002051 -0.001591 -0.000976 -0.000225 0.000623 0.001515 0.002381 0.003138 0.003695 0.003964 0.003862 0.003324 0.002310 0.000812 -0.001145 -0.003497 -0.006145 -0.008962 -0.011798 -0.014492 -0.016887 -0.018840 -0.020234 -0.020991 -0.021073 -0.020491 -0.019299 -0.017590 -0.015488 -0.013136 -0.010683 -0.008272 -0.006027 -0.004045 -0.002390 -0.001094 -0.000153 0.000459 0.000792 0.000905 0.000863 0.000725 0.000545 0.000360 0.000197 0.000070 -0.000016 -0.000063 -0.000074 -0.000051 0.000008 0.000112 0.000272 0.000503 0.000815 0.001213 0.001686 0.002210 0.002740 0.003213 0.003552 0.003673 0.003492 0.002937 0.001959 0.000539 -0.001303 -0.003507 -0.005972 -0.008561 -0.011110 -0.013444 -0.015385 -0.016776 -0.017488 -0.017434 -0.016578 -0.014937 -0.012578 -0.009618 -0.006207 -0.002523 0.001244 0.004908 0.008297 0.011269 0.013713 0.015561 0.016785 0.017393 0.017429 0.016962 0.016082 0.014885 0.013472 0.011938 0.010368 0.008834 0.007390 0.006073 0.004906 0.003899 0.003049 0.002347 0.001780 0.001330 0.000980 0.000712 0.000509 0.000358 0.000248 0.000168 0.000111 0.000071 0.000043 0.000025 0.000013 0.000006 0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000055 -0.000073 -0.000097 -0.000127 -0.000166 -0.000215 -0.000274 -0.000345 -0.000429 -0.000525 -0.000632 -0.000747 -0.000866 -0.000980 -0.001076 -0.001139 -0.001147 -0.001078 -0.000907 -0.000611 -0.000174 0.000413 0.001147 0.002009 0.002965 0.003961 0.004928 0.005784 0.006436 0.006791 0.006758 0.006263 0.005254 0.003710 0.001646 -0.000882 -0.003780 -0.006921 -0.010146 -0.013284 -0.016156 -0.018596 -0.020459 -0.021638 -0.022071 -0.021746 -0.020701 -0.019024 -0.016840 -0.014306 -0.011589 -0.008860 -0.006274 -0.003959 -0.002008 -0.000475 0.000629 0.001324 0.001663 0.001717 0.001565 0.001288 0.000955 0.000623 0.000331 0.000098 -0.000070 -0.000181 -0.000246 -0.000276 -0.000280 -0.000253 -0.000184 -0.000052 0.000171 0.000512 0.000989 0.001610 0.002359 0.003197 0.004062 0.004869 0.005518 0.005905 0.005930 0.005515 0.004611 0.003209 0.001345 -0.000897 -0.003391 -0.005974 -0.008465 -0.010674 -0.012421 -0.013554 -0.013960 -0.013576 -0.012394 -0.010460 -0.007874 -0.004776 -0.001337 0.002252 0.005800 0.009128 0.012082 0.014539 0.016419 0.017681 0.018325 0.018386 0.017929 0.017039 0.015815 0.014357 0.012764 0.011124 0.009513 0.007988 0.006592 0.005350 0.004272 0.003359 0.002602 0.001987 0.001497 0.001113 0.000817 0.000593 0.000424 0.000299 0.000207 0.000141 0.000094 0.000060 0.000038 0.000023 0.000013 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000040 -0.000053 -0.000070 -0.000091 -0.000117 -0.000148 -0.000186 -0.000228 -0.000273 -0.000321 -0.000366 -0.000404 -0.000427 -0.000424 -0.000380 -0.000277 -0.000094 0.000192 0.000602 0.001153 0.001856 0.002709 0.003699 0.004793 0.005942 0.007081 0.008128 0.008989 0.009565 0.009758 0.009482 0.008669 0.007280 0.005313 0.002808 -0.000155 -0.003454 -0.006933 -0.010412 -0.013699 -0.016604 -0.018957 -0.020619 -0.021495 -0.021544 -0.020781 -0.019276 -0.017150 -0.014561 -0.011692 -0.008735 -0.005876 -0.003275 -0.001059 0.000690 0.001937 0.002693 0.003006 0.002957 0.002640 0.002157 0.001603 0.001056 0.000574 0.000190 -0.000088 -0.000268 -0.000375 -0.000435 -0.000472 -0.000503 -0.000525 -0.000522 -0.000461 -0.000300 0.000008 0.000505 0.001215 0.002140 0.003255 0.004498 0.005780 0.006990 0.008000 0.008685 0.008932 0.008658 0.007821 0.006426 0.004532 0.002249 -0.000270 -0.002842 -0.005268 -0.007351 -0.008916 -0.009823 -0.009980 -0.009351 -0.007956 -0.005872 -0.003222 -0.000168 0.003108 0.006416 0.009572 0.012413 0.014809 0.016666 0.017933 0.018600 0.018691 0.018265 0.017401 0.016192 0.014740 0.013142 0.011488 0.009854 0.008302 0.006874 0.005598 0.004488 0.003544 0.002758 0.002118 0.001605 0.001202 0.000890 0.000652 0.000471 0.000337 0.000237 0.000164 0.000111 0.000074 0.000048 0.000030 0.000019 0.000011 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000072 -0.000088 -0.000105 -0.000121 -0.000132 -0.000135 -0.000125 -0.000093 -0.000029 0.000080 0.000250 0.000502 0.000856 0.001335 0.001957 0.002735 0.003673 0.004763 0.005978 0.007278 0.008601 0.009871 0.010995 0.011871 0.012395 0.012469 0.012008 0.010954 0.009282 0.007007 0.004191 0.000938 -0.002607 -0.006266 -0.009839 -0.013121 -0.015917 -0.018058 -0.019415 -0.019911 -0.019530 -0.018316 -0.016373 -0.013852 -0.010943 -0.007853 -0.004794 -0.001958 0.000492 0.002440 0.003821 0.004625 0.004893 0.004706 0.004172 0.003415 0.002557 0.001709 0.000953 0.000346 -0.000093 -0.000369 -0.000513 -0.000571 -0.000592 -0.000616 -0.000669 -0.000755 -0.000852 -0.000915 -0.000883 -0.000685 -0.000254 0.000461 0.001484 0.002805 0.004373 0.006098 0.007856 0.009503 0.010884 0.011853 0.012289 0.012110 0.011287 0.009848 0.007880 0.005520 0.002947 0.000366 -0.002015 -0.003999 -0.005419 -0.006153 -0.006135 -0.005356 -0.003865 -0.001764 0.000803 0.003665 0.006637 0.009535 0.012194 0.014474 0.016272 0.017526 0.018213 0.018349 0.017980 0.017179 0.016033 0.014638 0.013090 0.011476 0.009873 0.008342 0.006929 0.005661 0.004554 0.003609 0.002821 0.002176 0.001658 0.001249 0.000931 0.000686 0.000501 0.000361 0.000257 0.000180 0.000124 0.000084 0.000056 0.000036 0.000023 0.000015 0.000009 0.000006 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000020 -0.000024 -0.000029 -0.000033 -0.000036 -0.000034 -0.000027 -0.000008 0.000028 0.000088 0.000181 0.000320 0.000520 0.000799 0.001178 0.001679 0.002322 0.003123 0.004092 0.005227 0.006513 0.007917 0.009388 0.010856 0.012235 0.013425 0.014320 0.014811 0.014800 0.014210 0.012990 0.011128 0.008658 0.005659 0.002256 -0.001385 -0.005069 -0.008585 -0.011719 -0.014276 -0.016094 -0.017058 -0.017116 -0.016277 -0.014617 -0.012273 -0.009427 -0.006295 -0.003107 -0.000084 0.002574 0.004715 0.006237 0.007101 0.007327 0.006990 0.006208 0.005122 0.003884 0.002640 0.001508 0.000577 -0.000106 -0.000536 -0.000744 -0.000786 -0.000736 -0.000670 -0.000649 -0.000716 -0.000878 -0.001110 -0.001353 -0.001526 -0.001529 -0.001266 -0.000654 0.000359 0.001785 0.003587 0.005680 0.007935 0.010187 0.012257 0.013964 0.015147 0.015684 0.015506 0.014604 0.013037 0.010923 0.008431 0.005763 0.003139 0.000773 -0.001142 -0.002456 -0.003070 -0.002944 -0.002096 -0.000604 0.001412 0.003795 0.006370 0.008956 0.011388 0.013519 0.015239 0.016474 0.017190 0.017390 0.017110 0.016412 0.015375 0.014087 0.012640 0.011118 0.009596 0.008134 0.006777 0.005555 0.004483 0.003566 0.002797 0.002167 0.001659 0.001256 0.000941 0.000698 0.000513 0.000373 0.000268 0.000189 0.000132 0.000090 0.000061 0.000041 0.000027 0.000017 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000005 -0.000000 0.000009 0.000026 0.000054 0.000098 0.000167 0.000268 0.000412 0.000614 0.000889 0.001258 0.001740 0.002359 0.003132 0.004075 0.005194 0.006483 0.007920 0.009467 0.011067 0.012642 0.014102 0.015340 0.016247 0.016715 0.016647 0.015973 0.014653 0.012686 0.010122 0.007057 0.003633 0.000031 -0.003542 -0.006867 -0.009729 -0.011937 -0.013343 -0.013851 -0.013433 -0.012129 -0.010046 -0.007353 -0.004262 -0.001011 0.002155 0.005004 0.007344 0.009033 0.009994 0.010217 0.009759 0.008734 0.007297 0.005627 0.003903 0.002290 0.000919 -0.000126 -0.000810 -0.001148 -0.001200 -0.001057 -0.000826 -0.000614 -0.000511 -0.000573 -0.000819 -0.001218 -0.001700 -0.002157 -0.002461 -0.002479 -0.002094 -0.001219 0.000184 0.002100 0.004452 0.007110 0.009895 0.012603 0.015021 0.016948 0.018220 0.018724 0.018416 0.017318 0.015524 0.013188 0.010507 0.007707 0.005017 0.002651 0.000787 -0.000444 -0.000968 -0.000773 0.000093 0.001532 0.003407 0.005556 0.007807 0.009991 0.011963 0.013602 0.014824 0.015585 0.015874 0.015716 0.015160 0.014275 0.013141 0.011842 0.010458 0.009060 0.007707 0.006444 0.005300 0.004293 0.003427 0.002699 0.002099 0.001614 0.001228 0.000925 0.000690 0.000510 0.000373 0.000270 0.000192 0.000135 0.000093 0.000064 0.000043 0.000029 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000001 0.000002 0.000007 0.000014 0.000026 0.000045 0.000075 0.000120 0.000185 0.000280 0.000414 0.000599 0.000850 0.001184 0.001620 0.002181 0.002887 0.003756 0.004801 0.006025 0.007420 0.008959 0.010601 0.012282 0.013922 0.015425 0.016685 0.017590 0.018034 0.017927 0.017203 0.015834 0.013832 0.011260 0.008227 0.004890 0.001439 -0.001910 -0.004936 -0.007428 -0.009206 -0.010137 -0.010151 -0.009244 -0.007489 -0.005024 -0.002047 0.001204 0.004471 0.007498 0.010053 0.011952 0.013073 0.013367 0.012861 0.011651 0.009893 0.007782 0.005532 0.003352 0.001424 -0.000116 -0.001188 -0.001774 -0.001918 -0.001713 -0.001289 -0.000793 -0.000368 -0.000134 -0.000169 -0.000500 -0.001095 -0.001867 -0.002686 -0.003390 -0.003807 -0.003780 -0.003185 -0.001948 -0.000062 0.002414 0.005349 0.008559 0.011816 0.014878 0.017507 0.019495 0.020688 0.020997 0.020412 0.018997 0.016885 0.014266 0.011365 0.008423 0.005672 0.003317 0.001519 0.000382 -0.000049 0.000209 0.001083 0.002457 0.004183 0.006098 0.008040 0.009857 0.011426 0.012653 0.013480 0.013886 0.013881 0.013503 0.012808 0.011867 0.010757 0.009549 0.008312 0.007102 0.005962 0.004923 0.004003 0.003209 0.002538 0.001982 0.001531 0.001171 0.000887 0.000665 0.000494 0.000364 0.000264 0.000190 0.000134 0.000093 0.000064 0.000044 0.000030 0.000020 0.000014 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000001 0.000004 0.000010 0.000017 0.000029 0.000047 0.000074 0.000114 0.000171 0.000253 0.000368 0.000527 0.000742 0.001028 0.001403 0.001886 0.002499 0.003262 0.004192 0.005299 0.006584 0.008036 0.009627 0.011311 0.013023 0.014681 0.016187 0.017435 0.018315 0.018726 0.018584 0.017831 0.016449 0.014463 0.011947 0.009022 0.005854 0.002640 -0.000401 -0.003050 -0.005107 -0.006404 -0.006830 -0.006337 -0.004954 -0.002781 0.000011 0.003199 0.006523 0.009709 0.012495 0.014655 0.016018 0.016487 0.016047 0.014763 0.012774 0.010279 0.007515 0.004729 0.002158 -0.000003 -0.001614 -0.002605 -0.002981 -0.002816 -0.002243 -0.001437 -0.000588 0.000122 0.000539 0.000561 0.000151 -0.000659 -0.001767 -0.003017 -0.004212 -0.005140 -0.005600 -0.005426 -0.004506 -0.002802 -0.000357 0.002711 0.006210 0.009898 0.013505 0.016758 0.019409 0.021261 0.022185 0.022132 0.021134 0.019303 0.016815 0.013892 0.010779 0.007727 0.004961 0.002669 0.000988 -0.000009 -0.000309 0.000042 0.000949 0.002281 0.003885 0.005605 0.007289 0.008808 0.010061 0.010979 0.011528 0.011705 0.011533 0.011060 0.010344 0.009451 0.008449 0.007401 0.006359 0.005366 0.004453 0.003637 0.002929 0.002327 0.001827 0.001418 0.001090 0.000830 0.000626 0.000468 0.000346 0.000253 0.000182 0.000130 0.000091 0.000063 0.000044 0.000030 0.000021 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000001 0.000001 0.000004 0.000008 0.000015 0.000025 0.000040 0.000063 0.000095 0.000142 0.000209 0.000303 0.000432 0.000607 0.000841 0.001149 0.001549 0.002059 0.002700 0.003491 0.004447 0.005577 0.006880 0.008343 0.009936 0.011612 0.013304 0.014931 0.016395 0.017593 0.018420 0.018780 0.018596 0.017820 0.016446 0.014507 0.012089 0.009322 0.006378 0.003457 0.000776 -0.001453 -0.003041 -0.003838 -0.003756 -0.002774 -0.000948 0.001591 0.004646 0.007969 0.011282 0.014301 0.016764 0.018453 0.019218 0.018989 0.017787 0.015718 0.012966 0.009773 0.006414 0.003171 0.000302 -0.001986 -0.003552 -0.004342 -0.004386 -0.003795 -0.002744 -0.001455 -0.000164 0.000901 0.001554 0.001668 0.001191 0.000157 -0.001318 -0.003053 -0.004815 -0.006350 -0.007413 -0.007791 -0.007332 -0.005964 -0.003705 -0.000662 0.002976 0.006955 0.010983 0.014755 0.017988 0.020442 0.021950 0.022423 0.021862 0.020352 0.018055 0.015183 0.011987 0.008724 0.005642 0.002951 0.000813 -0.000668 -0.001451 -0.001558 -0.001062 -0.000076 0.001259 0.002791 0.004372 0.005868 0.007171 0.008203 0.008916 0.009296 0.009354 0.009123 0.008652 0.007998 0.007221 0.006379 0.005523 0.004692 0.003917 0.003218 0.002606 0.002082 0.001643 0.001283 0.000991 0.000759 0.000576 0.000433 0.000322 0.000237 0.000172 0.000123 0.000087 0.000061 0.000042 0.000029 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000000 0.000002 0.000005 0.000011 0.000019 0.000031 0.000048 0.000074 0.000110 0.000162 0.000235 0.000335 0.000472 0.000656 0.000900 0.001218 0.001627 0.002146 0.002792 0.003584 0.004535 0.005653 0.006934 0.008364 0.009913 0.011532 0.013156 0.014704 0.016083 0.017191 0.017932 0.018215 0.017974 0.017171 0.015808 0.013931 0.011631 0.009047 0.006353 0.003750 0.001450 -0.000346 -0.001463 -0.001772 -0.001208 0.000224 0.002440 0.005281 0.008528 0.011910 0.015138 0.017921 0.020002 0.021175 0.021313 0.020378 0.018427 0.015609 0.012150 0.008334 0.004474 0.000880 -0.002172 -0.004463 -0.005862 -0.006328 -0.005922 -0.004793 -0.003162 -0.001299 0.000511 0.001999 0.002939 0.003180 0.002656 0.001401 -0.000457 -0.002710 -0.005093 -0.007309 -0.009066 -0.010106 -0.010235 -0.009342 -0.007418 -0.004552 -0.000929 0.003193 0.007502 0.011670 0.015380 0.018356 0.020391 0.021362 0.021235 0.020071 0.018010 0.015257 0.012058 0.008680 0.005381 0.002392 -0.000100 -0.001968 -0.003146 -0.003630 -0.003474 -0.002773 -0.001658 -0.000271 0.001240 0.002741 0.004117 0.005280 0.006173 0.006770 0.007068 0.007090 0.006874 0.006468 0.005926 0.005299 0.004635 0.003974 0.003344 0.002768 0.002257 0.001815 0.001442 0.001133 0.000881 0.000679 0.000518 0.000392 0.000294 0.000217 0.000159 0.000114 0.000082 0.000058 0.000040 0.000028 0.000020 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000003 0.000007 0.000013 0.000021 0.000034 0.000053 0.000080 0.000119 0.000174 0.000249 0.000353 0.000492 0.000678 0.000923 0.001240 0.001645 0.002155 0.002787 0.003557 0.004476 0.005550 0.006775 0.008134 0.009597 0.011116 0.012628 0.014054 0.015304 0.016285 0.016905 0.017084 0.016765 0.015920 0.014560 0.012740 0.010560 0.008162 0.005720 0.003434 0.001506 0.000127 -0.000545 -0.000404 0.000595 0.002418 0.004957 0.008029 0.011394 0.014766 0.017846 0.020345 0.022009 0.022652 0.022171 0.020559 0.017911 0.014417 0.010343 0.006012 0.001769 -0.002052 -0.005157 -0.007326 -0.008434 -0.008462 -0.007501 -0.005739 -0.003445 -0.000934 0.001459 0.003421 0.004693 0.005095 0.004550 0.003090 0.000852 -0.001931 -0.004960 -0.007899 -0.010411 -0.012192 -0.013004 -0.012700 -0.011238 -0.008689 -0.005226 -0.001110 0.003339 0.007770 0.011839 0.015238 0.017726 0.019145 0.019431 0.018617 0.016823 0.014240 0.011112 0.007705 0.004288 0.001106 -0.001637 -0.003791 -0.005267 -0.006043 -0.006150 -0.005670 -0.004720 -0.003436 -0.001961 -0.000432 0.001034 0.002340 0.003420 0.004236 0.004776 0.005050 0.005088 0.004929 0.004621 0.004209 0.003737 0.003245 0.002761 0.002308 0.001898 0.001539 0.001233 0.000976 0.000765 0.000594 0.000457 0.000348 0.000262 0.000195 0.000144 0.000105 0.000075 0.000054 0.000038 0.000027 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000014 0.000023 0.000036 0.000056 0.000084 0.000123 0.000178 0.000254 0.000357 0.000494 0.000677 0.000915 0.001221 0.001611 0.002099 0.002701 0.003429 0.004294 0.005298 0.006437 0.007693 0.009036 0.010419 0.011780 0.013046 0.014132 0.014951 0.015418 0.015465 0.015043 0.014135 0.012762 0.010985 0.008910 0.006682 0.004474 0.002481 0.000895 -0.000107 -0.000384 0.000151 0.001517 0.003660 0.006447 0.009677 0.013090 0.016393 0.019280 0.021465 0.022706 0.022835 0.021775 0.019550 0.016292 0.012226 0.007657 0.002940 -0.001553 -0.005465 -0.008494 -0.010419 -0.011128 -0.010622 -0.009023 -0.006561 -0.003545 -0.000340 0.002676 0.005149 0.006785 0.007380 0.006842 0.005202 0.002607 -0.000690 -0.004360 -0.008029 -0.011317 -0.013879 -0.015434 -0.015797 -0.014896 -0.012777 -0.009600 -0.005623 -0.001172 0.003389 0.007693 0.011407 0.014259 0.016060 0.016718 0.016240 0.014726 0.012352 0.009352 0.005992 0.002545 -0.000735 -0.003629 -0.005970 -0.007653 -0.008634 -0.008931 -0.008609 -0.007773 -0.006552 -0.005086 -0.003509 -0.001945 -0.000493 0.000770 0.001798 0.002570 0.003085 0.003365 0.003442 0.003357 0.003150 0.002864 0.002534 0.002191 0.001856 0.001545 0.001267 0.001025 0.000819 0.000647 0.000507 0.000393 0.000302 0.000229 0.000172 0.000128 0.000094 0.000068 0.000049 0.000035 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000015 0.000024 0.000037 0.000056 0.000084 0.000123 0.000177 0.000250 0.000349 0.000482 0.000656 0.000881 0.001170 0.001536 0.001991 0.002549 0.003221 0.004014 0.004929 0.005959 0.007087 0.008283 0.009501 0.010684 0.011760 0.012652 0.013280 0.013569 0.013458 0.012910 0.011916 0.010507 0.008751 0.006757 0.004670 0.002663 0.000922 -0.000370 -0.001050 -0.000995 -0.000139 0.001520 0.003903 0.006862 0.010177 0.013578 0.016765 0.019431 0.021297 0.022134 0.021793 0.020223 0.017478 0.013721 0.009211 0.004285 -0.000677 -0.005278 -0.009149 -0.011981 -0.013559 -0.013781 -0.012673 -0.010387 -0.007188 -0.003428 0.000487 0.004138 0.007135 0.009151 0.009961 0.009461 0.007676 0.004764 0.000995 -0.003276 -0.007643 -0.011690 -0.015029 -0.017342 -0.018410 -0.018128 -0.016518 -0.013726 -0.010000 -0.005667 -0.001101 0.003317 0.007234 0.010351 0.012457 0.013431 0.013259 0.012020 0.009873 0.007042 0.003788 0.000383 -0.002911 -0.005868 -0.008310 -0.010115 -0.011226 -0.011645 -0.011425 -0.010661 -0.009473 -0.007995 -0.006363 -0.004700 -0.003111 -0.001678 -0.000455 0.000528 0.001264 0.001765 0.002058 0.002177 0.002160 0.002044 0.001866 0.001653 0.001429 0.001209 0.001006 0.000824 0.000667 0.000533 0.000421 0.000330 0.000255 0.000196 0.000148 0.000111 0.000082 0.000060 0.000044 0.000032 0.000024 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000009 0.000015 0.000024 0.000037 0.000055 0.000082 0.000119 0.000170 0.000240 0.000333 0.000457 0.000619 0.000828 0.001095 0.001429 0.001844 0.002349 0.002953 0.003662 0.004473 0.005380 0.006363 0.007394 0.008428 0.009411 0.010278 0.010955 0.011372 0.011463 0.011175 0.010481 0.009383 0.007915 0.006154 0.004212 0.002232 0.000385 -0.001153 -0.002209 -0.002633 -0.002320 -0.001219 0.000651 0.003197 0.006254 0.009591 0.012931 0.015970 0.018406 0.019968 0.020442 0.019700 0.017712 0.014561 0.010436 0.005625 0.000487 -0.004575 -0.009150 -0.012859 -0.015394 -0.016545 -0.016225 -0.014483 -0.011497 -0.007567 -0.003078 0.001527 0.005794 0.009300 0.011695 0.012732 0.012297 0.010412 0.007239 0.003063 -0.001740 -0.006736 -0.011478 -0.015546 -0.018588 -0.020351 -0.020704 -0.019645 -0.017301 -0.013909 -0.009794 -0.005331 -0.000910 0.003099 0.006384 0.008708 0.009934 0.010023 0.009035 0.007116 0.004476 0.001368 -0.001939 -0.005184 -0.008134 -0.010604 -0.012462 -0.013640 -0.014127 -0.013966 -0.013241 -0.012065 -0.010568 -0.008882 -0.007131 -0.005422 -0.003842 -0.002452 -0.001287 -0.000360 0.000334 0.000816 0.001115 0.001265 0.001301 0.001257 0.001161 0.001036 0.000900 0.000765 0.000638 0.000524 0.000425 0.000340 0.000269 0.000210 0.000163 0.000125 0.000094 0.000071 0.000053 0.000039 0.000029 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000023 0.000035 0.000052 0.000077 0.000112 0.000160 0.000224 0.000310 0.000424 0.000572 0.000761 0.001001 0.001301 0.001670 0.002117 0.002647 0.003263 0.003963 0.004738 0.005567 0.006422 0.007263 0.008036 0.008682 0.009135 0.009331 0.009212 0.008736 0.007885 0.006666 0.005122 0.003334 0.001414 -0.000495 -0.002228 -0.003615 -0.004495 -0.004732 -0.004233 -0.002965 -0.000960 0.001676 0.004765 0.008071 0.011314 0.014191 0.016406 0.017699 0.017872 0.016814 0.014518 0.011088 0.006736 0.001769 -0.003436 -0.008462 -0.012889 -0.016338 -0.018501 -0.019178 -0.018298 -0.015929 -0.012274 -0.007658 -0.002497 0.002738 0.007567 0.011542 0.014292 0.015555 0.015208 0.013269 0.009906 0.005410 0.000174 -0.005348 -0.010685 -0.015391 -0.019086 -0.021492 -0.022451 -0.021941 -0.020071 -0.017065 -0.013238 -0.008965 -0.004638 -0.000634 0.002721 0.005177 0.006580 0.006874 0.006103 0.004395 0.001949 -0.000993 -0.004168 -0.007319 -0.010211 -0.012655 -0.014515 -0.015713 -0.016230 -0.016098 -0.015393 -0.014222 -0.012708 -0.010979 -0.009160 -0.007358 -0.005663 -0.004140 -0.002828 -0.001746 -0.000894 -0.000255 0.000194 0.000485 0.000651 0.000722 0.000727 0.000688 0.000624 0.000548 0.000469 0.000394 0.000325 0.000265 0.000212 0.000168 0.000132 0.000102 0.000078 0.000059 0.000045 0.000034 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000010 0.000015 0.000022 0.000033 0.000049 0.000071 0.000103 0.000146 0.000205 0.000282 0.000385 0.000516 0.000685 0.000896 0.001159 0.001480 0.001866 0.002319 0.002841 0.003428 0.004067 0.004740 0.005419 0.006063 0.006626 0.007051 0.007279 0.007253 0.006925 0.006260 0.005246 0.003900 0.002269 0.000435 -0.001487 -0.003357 -0.005016 -0.006302 -0.007063 -0.007176 -0.006560 -0.005195 -0.003124 -0.000463 0.002606 0.005843 0.008967 0.011682 0.013701 0.014776 0.014723 0.013449 0.010964 0.007388 0.002949 -0.002033 -0.007170 -0.012039 -0.016221 -0.019335 -0.021084 -0.021278 -0.019859 -0.016912 -0.012660 -0.007449 -0.001713 0.004056 0.009360 0.013735 0.016795 0.018270 0.018026 0.016082 0.012605 0.007892 0.002345 -0.003570 -0.009366 -0.014581 -0.018814 -0.021767 -0.023263 -0.023261 -0.021852 -0.019247 -0.015751 -0.011729 -0.007573 -0.003661 -0.000324 0.002181 0.003686 0.004123 0.003521 0.001994 -0.000271 -0.003046 -0.006075 -0.009106 -0.011909 -0.014295 -0.016123 -0.017312 -0.017834 -0.017717 -0.017027 -0.015863 -0.014344 -0.012595 -0.010736 -0.008875 -0.007103 -0.005486 -0.004069 -0.002872 -0.001899 -0.001140 -0.000571 -0.000167 0.000103 0.000268 0.000355 0.000388 0.000384 0.000359 0.000321 0.000279 0.000237 0.000197 0.000161 0.000130 0.000103 0.000081 0.000063 0.000049 0.000037 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000010 0.000014 0.000020 0.000030 0.000044 0.000064 0.000092 0.000130 0.000182 0.000251 0.000341 0.000457 0.000603 0.000786 0.001011 0.001284 0.001609 0.001987 0.002416 0.002891 0.003399 0.003920 0.004427 0.004883 0.005242 0.005455 0.005468 0.005231 0.004702 0.003855 0.002685 0.001213 -0.000509 -0.002397 -0.004338 -0.006193 -0.007811 -0.009037 -0.009728 -0.009772 -0.009100 -0.007697 -0.005617 -0.002980 0.000030 0.003172 0.006172 0.008741 0.010603 0.011521 0.011327 0.009941 0.007387 0.003796 -0.000596 -0.005463 -0.010414 -0.015030 -0.018893 -0.021633 -0.022960 -0.022697 -0.020800 -0.017365 -0.012629 -0.006949 -0.000773 0.005401 0.011063 0.015742 0.019047 0.020702 0.020570 0.018667 0.015158 0.010341 0.004621 -0.001534 -0.007628 -0.013191 -0.017813 -0.021183 -0.023110 -0.023539 -0.022544 -0.020323 -0.017168 -0.013434 -0.009504 -0.005752 -0.002508 -0.000032 0.001502 0.002017 0.001530 0.000145 -0.001968 -0.004588 -0.007473 -0.010379 -0.013081 -0.015392 -0.017173 -0.018339 -0.018860 -0.018755 -0.018086 -0.016944 -0.015442 -0.013700 -0.011835 -0.009955 -0.008147 -0.006480 -0.004999 -0.003729 -0.002675 -0.001831 -0.001177 -0.000690 -0.000341 -0.000103 0.000049 0.000138 0.000183 0.000198 0.000195 0.000180 0.000160 0.000137 0.000116 0.000095 0.000077 0.000062 0.000049 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000027 0.000038 0.000056 0.000080 0.000113 0.000158 0.000218 0.000296 0.000395 0.000520 0.000674 0.000863 0.001090 0.001356 0.001662 0.002004 0.002374 0.002758 0.003138 0.003485 0.003765 0.003937 0.003954 0.003769 0.003339 0.002628 0.001617 0.000305 -0.001282 -0.003088 -0.005030 -0.006996 -0.008852 -0.010452 -0.011648 -0.012307 -0.012325 -0.011639 -0.010245 -0.008198 -0.005620 -0.002695 0.000343 0.003226 0.005676 0.007427 0.008258 0.008011 0.006618 0.004109 0.000624 -0.003601 -0.008241 -0.012913 -0.017202 -0.020705 -0.023060 -0.023992 -0.023335 -0.021055 -0.017257 -0.012184 -0.006196 0.000257 0.006677 0.012555 0.017423 0.020890 0.022681 0.022658 0.020836 0.017376 0.012573 0.006825 0.000599 -0.005615 -0.011346 -0.016185 -0.019815 -0.022039 -0.022791 -0.022134 -0.020252 -0.017422 -0.013986 -0.010315 -0.006772 -0.003682 -0.001302 0.000194 0.000724 0.000297 -0.000994 -0.002989 -0.005482 -0.008239 -0.011028 -0.013631 -0.015867 -0.017600 -0.018745 -0.019268 -0.019185 -0.018551 -0.017452 -0.015994 -0.014293 -0.012461 -0.010601 -0.008801 -0.007127 -0.005625 -0.004322 -0.003227 -0.002334 -0.001627 -0.001084 -0.000682 -0.000393 -0.000193 -0.000062 0.000020 0.000067 0.000090 0.000097 0.000095 0.000087 0.000077 0.000066 0.000055 0.000045 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000023 0.000033 0.000047 0.000068 0.000096 0.000134 0.000185 0.000250 0.000333 0.000437 0.000565 0.000720 0.000904 0.001116 0.001356 0.001617 0.001891 0.002165 0.002416 0.002621 0.002744 0.002750 0.002595 0.002237 0.001639 0.000772 -0.000380 -0.001810 -0.003492 -0.005367 -0.007353 -0.009341 -0.011201 -0.012793 -0.013978 -0.014628 -0.014648 -0.013981 -0.012626 -0.010639 -0.008141 -0.005311 -0.002375 0.000409 0.002775 0.004470 0.005283 0.005068 0.003764 0.001407 -0.001867 -0.005824 -0.010149 -0.014470 -0.018389 -0.021517 -0.023509 -0.024102 -0.023143 -0.020604 -0.016595 -0.011358 -0.005247 0.001297 0.007784 0.013720 0.018644 0.022176 0.024048 0.024124 0.022416 0.019082 0.014407 0.008779 0.002652 -0.003497 -0.009208 -0.014078 -0.017795 -0.020164 -0.021111 -0.020694 -0.019081 -0.016538 -0.013388 -0.009987 -0.006685 -0.003793 -0.001562 -0.000162 0.000325 -0.000097 -0.001341 -0.003260 -0.005657 -0.008312 -0.011002 -0.013521 -0.015694 -0.017389 -0.018523 -0.019062 -0.019017 -0.018440 -0.017410 -0.016027 -0.014401 -0.012639 -0.010840 -0.009088 -0.007449 -0.005967 -0.004671 -0.003570 -0.002661 -0.001931 -0.001360 -0.000926 -0.000606 -0.000375 -0.000215 -0.000107 -0.000037 0.000006 0.000030 0.000042 0.000045 0.000045 0.000041 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000039 0.000056 0.000079 0.000110 0.000152 0.000206 0.000274 0.000359 0.000462 0.000586 0.000730 0.000894 0.001075 0.001265 0.001456 0.001632 0.001773 0.001854 0.001844 0.001708 0.001408 0.000908 0.000173 -0.000819 -0.002079 -0.003599 -0.005348 -0.007270 -0.009282 -0.011279 -0.013136 -0.014720 -0.015898 -0.016551 -0.016587 -0.015955 -0.014654 -0.012740 -0.010330 -0.007593 -0.004747 -0.002037 0.000284 0.001976 0.002839 0.002735 0.001606 -0.000511 -0.003486 -0.007096 -0.011042 -0.014970 -0.018500 -0.021266 -0.022940 -0.023276 -0.022129 -0.019477 -0.015428 -0.010214 -0.004177 0.002260 0.008628 0.014452 0.019293 0.022786 0.024673 0.024827 0.023259 0.020118 0.015678 0.010309 0.004445 -0.001457 -0.006959 -0.011673 -0.015302 -0.017653 -0.018659 -0.018369 -0.016942 -0.014628 -0.011734 -0.008598 -0.005549 -0.002885 -0.000842 0.000416 0.000811 0.000347 -0.000897 -0.002779 -0.005116 -0.007698 -0.010315 -0.012771 -0.014898 -0.016572 -0.017712 -0.018284 -0.018299 -0.017802 -0.016868 -0.015591 -0.014073 -0.012416 -0.010715 -0.009049 -0.007482 -0.006057 -0.004802 -0.003727 -0.002831 -0.002104 -0.001529 -0.001084 -0.000749 -0.000503 -0.000325 -0.000201 -0.000116 -0.000059 -0.000023 -0.000000 0.000012 0.000019 0.000021 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000005 0.000006 0.000008 0.000011 0.000016 0.000022 0.000031 0.000044 0.000063 0.000088 0.000121 0.000164 0.000218 0.000285 0.000367 0.000462 0.000572 0.000694 0.000824 0.000954 0.001074 0.001167 0.001216 0.001196 0.001077 0.000828 0.000414 -0.000197 -0.001034 -0.002116 -0.003450 -0.005026 -0.006811 -0.008749 -0.010762 -0.012747 -0.014586 -0.016151 -0.017317 -0.017971 -0.018025 -0.017431 -0.016188 -0.014348 -0.012021 -0.009368 -0.006593 -0.003928 -0.001612 0.000127 0.001098 0.001171 0.000289 -0.001518 -0.004129 -0.007337 -0.010863 -0.014378 -0.017527 -0.019965 -0.021388 -0.021565 -0.020358 -0.017747 -0.013833 -0.008834 -0.003070 0.003062 0.009123 0.014668 0.019284 0.022631 0.024466 0.024671 0.023258 0.020367 0.016255 0.011271 0.005820 0.000331 -0.004785 -0.009167 -0.012536 -0.014715 -0.015641 -0.015361 -0.014028 -0.011877 -0.009196 -0.006302 -0.003505 -0.001082 0.000747 0.001830 0.002095 0.001549 0.000267 -0.001616 -0.003926 -0.006465 -0.009034 -0.011449 -0.013551 -0.015223 -0.016388 -0.017014 -0.017108 -0.016714 -0.015901 -0.014756 -0.013375 -0.011855 -0.010283 -0.008735 -0.007271 -0.005933 -0.004747 -0.003726 -0.002869 -0.002167 -0.001606 -0.001168 -0.000833 -0.000582 -0.000398 -0.000265 -0.000171 -0.000106 -0.000061 -0.000032 -0.000013 -0.000001 0.000005 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000024 0.000034 0.000048 0.000068 0.000093 0.000127 0.000168 0.000220 0.000281 0.000353 0.000433 0.000520 0.000607 0.000686 0.000748 0.000776 0.000751 0.000651 0.000449 0.000114 -0.000382 -0.001070 -0.001974 -0.003110 -0.004482 -0.006078 -0.007864 -0.009787 -0.011770 -0.013717 -0.015515 -0.017044 -0.018183 -0.018827 -0.018891 -0.018328 -0.017136 -0.015363 -0.013108 -0.010523 -0.007797 -0.005148 -0.002802 -0.000974 0.000155 0.000457 -0.000127 -0.001574 -0.003778 -0.006552 -0.009642 -0.012747 -0.015539 -0.017702 -0.018953 -0.019075 -0.017940 -0.015524 -0.011918 -0.007318 -0.002016 0.003626 0.009205 0.014312 0.018571 0.021668 0.023383 0.023608 0.022356 0.019757 0.016050 0.011555 0.006646 0.001715 -0.002861 -0.006753 -0.009710 -0.011573 -0.012289 -0.011909 -0.010578 -0.008518 -0.006001 -0.003318 -0.000759 0.001423 0.003026 0.003914 0.004024 0.003367 0.002018 0.000105 -0.002205 -0.004726 -0.007271 -0.009665 -0.011761 -0.013449 -0.014656 -0.015351 -0.015543 -0.015271 -0.014598 -0.013607 -0.012387 -0.011026 -0.009608 -0.008202 -0.006866 -0.005638 -0.004544 -0.003597 -0.002798 -0.002139 -0.001608 -0.001189 -0.000866 -0.000620 -0.000437 -0.000303 -0.000206 -0.000136 -0.000088 -0.000054 -0.000031 -0.000016 -0.000007 -0.000001 0.000003 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000017 0.000025 0.000036 0.000050 0.000069 0.000094 0.000125 0.000163 0.000208 0.000259 0.000314 0.000371 0.000423 0.000463 0.000478 0.000455 0.000375 0.000217 -0.000045 -0.000437 -0.000986 -0.001719 -0.002656 -0.003811 -0.005184 -0.006763 -0.008516 -0.010389 -0.012312 -0.014192 -0.015924 -0.017392 -0.018486 -0.019101 -0.019160 -0.018615 -0.017461 -0.015740 -0.013543 -0.011007 -0.008310 -0.005653 -0.003248 -0.001298 0.000022 0.000587 0.000335 -0.000724 -0.002500 -0.004830 -0.007488 -0.010203 -0.012679 -0.014628 -0.015789 -0.015962 -0.015024 -0.012946 -0.009804 -0.005768 -0.001095 0.003892 0.008833 0.013364 0.017146 0.019901 0.021432 0.021644 0.020550 0.018273 0.015027 0.011103 0.006836 0.002580 -0.001331 -0.004605 -0.007022 -0.008447 -0.008841 -0.008262 -0.006850 -0.004814 -0.002408 0.000099 0.002444 0.004396 0.005774 0.006459 0.006401 0.005616 0.004181 0.002219 -0.000110 -0.002631 -0.005167 -0.007555 -0.009659 -0.011375 -0.012636 -0.013413 -0.013715 -0.013577 -0.013059 -0.012236 -0.011191 -0.010006 -0.008758 -0.007511 -0.006318 -0.005217 -0.004231 -0.003373 -0.002645 -0.002041 -0.001552 -0.001162 -0.000859 -0.000626 -0.000450 -0.000320 -0.000223 -0.000154 -0.000103 -0.000068 -0.000043 -0.000026 -0.000015 -0.000007 -0.000003 0.000000 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000018 0.000025 0.000036 0.000049 0.000067 0.000089 0.000115 0.000146 0.000180 0.000216 0.000249 0.000274 0.000282 0.000263 0.000203 0.000084 -0.000114 -0.000413 -0.000837 -0.001412 -0.002160 -0.003098 -0.004239 -0.005580 -0.007109 -0.008795 -0.010587 -0.012419 -0.014203 -0.015841 -0.017225 -0.018249 -0.018817 -0.018852 -0.018307 -0.017175 -0.015491 -0.013335 -0.010834 -0.008148 -0.005464 -0.002981 -0.000892 0.000638 0.001484 0.001576 0.000914 -0.000432 -0.002327 -0.004574 -0.006934 -0.009144 -0.010943 -0.012095 -0.012415 -0.011784 -0.010167 -0.007619 -0.004282 -0.000376 0.003821 0.007999 0.011840 0.015049 0.017384 0.018675 0.018841 0.017898 0.015956 0.013207 0.009907 0.006354 0.002854 -0.000301 -0.002861 -0.004642 -0.005536 -0.005522 -0.004664 -0.003101 -0.001030 0.001314 0.003684 0.005841 0.007581 0.008744 0.009231 0.009004 0.008088 0.006560 0.004542 0.002186 -0.000343 -0.002878 -0.005269 -0.007386 -0.009136 -0.010456 -0.011320 -0.011736 -0.011738 -0.011380 -0.010732 -0.009869 -0.008868 -0.007798 -0.006719 -0.005679 -0.004713 -0.003844 -0.003083 -0.002435 -0.001894 -0.001452 -0.001099 -0.000821 -0.000606 -0.000443 -0.000319 -0.000227 -0.000160 -0.000110 -0.000074 -0.000049 -0.000031 -0.000019 -0.000011 -0.000006 -0.000003 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000033 0.000045 0.000060 0.000077 0.000096 0.000117 0.000136 0.000151 0.000155 0.000141 0.000097 0.000012 -0.000132 -0.000352 -0.000668 -0.001104 -0.001680 -0.002417 -0.003330 -0.004427 -0.005707 -0.007157 -0.008746 -0.010429 -0.012141 -0.013802 -0.015321 -0.016597 -0.017530 -0.018030 -0.018022 -0.017460 -0.016334 -0.014673 -0.012546 -0.010067 -0.007381 -0.004662 -0.002094 0.000142 0.001885 0.003009 0.003442 0.003166 0.002231 0.000746 -0.001123 -0.003169 -0.005165 -0.006877 -0.008092 -0.008639 -0.008403 -0.007341 -0.005487 -0.002950 0.000089 0.003401 0.006726 0.009795 0.012360 0.014217 0.015224 0.015315 0.014509 0.012903 0.010665 0.008017 0.005214 0.002517 0.000172 -0.001616 -0.002700 -0.003003 -0.002521 -0.001329 0.000437 0.002589 0.004911 0.007177 0.009176 0.010727 0.011695 0.011998 0.011613 0.010573 0.008957 0.006887 0.004506 0.001971 -0.000561 -0.002952 -0.005081 -0.006862 -0.008239 -0.009188 -0.009716 -0.009855 -0.009655 -0.009180 -0.008498 -0.007680 -0.006788 -0.005877 -0.004992 -0.004164 -0.003414 -0.002755 -0.002189 -0.001715 -0.001325 -0.001011 -0.000762 -0.000568 -0.000419 -0.000306 -0.000221 -0.000157 -0.000110 -0.000076 -0.000051 -0.000034 -0.000022 -0.000013 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000029 0.000037 0.000047 0.000058 0.000068 0.000075 0.000076 0.000065 0.000035 -0.000024 -0.000125 -0.000281 -0.000509 -0.000828 -0.001257 -0.001815 -0.002519 -0.003383 -0.004414 -0.005610 -0.006955 -0.008424 -0.009973 -0.011542 -0.013059 -0.014438 -0.015585 -0.016409 -0.016822 -0.016755 -0.016163 -0.015031 -0.013381 -0.011275 -0.008811 -0.006123 -0.003369 -0.000720 0.001654 0.003597 0.004985 0.005735 0.005819 0.005263 0.004152 0.002620 0.000839 -0.000992 -0.002671 -0.004007 -0.004841 -0.005062 -0.004615 -0.003516 -0.001840 0.000274 0.002646 0.005065 0.007316 0.009196 0.010540 0.011233 0.011226 0.010538 0.009257 0.007525 0.005530 0.003484 0.001602 0.000082 -0.000915 -0.001280 -0.000964 0.000013 0.001569 0.003568 0.005832 0.008162 0.010355 0.012224 0.013612 0.014408 0.014549 0.014026 0.012879 0.011192 0.009083 0.006690 0.004161 0.001642 -0.000738 -0.002869 -0.004672 -0.006095 -0.007118 -0.007749 -0.008015 -0.007964 -0.007652 -0.007144 -0.006501 -0.005780 -0.005032 -0.004297 -0.003603 -0.002970 -0.002410 -0.001927 -0.001519 -0.001182 -0.000908 -0.000690 -0.000518 -0.000385 -0.000283 -0.000206 -0.000148 -0.000105 -0.000073 -0.000050 -0.000033 -0.000022 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000013 0.000017 0.000021 0.000025 0.000029 0.000032 0.000030 0.000021 0.000000 -0.000040 -0.000108 -0.000215 -0.000374 -0.000600 -0.000908 -0.001316 -0.001841 -0.002497 -0.003296 -0.004243 -0.005335 -0.006559 -0.007889 -0.009287 -0.010696 -0.012052 -0.013274 -0.014279 -0.014978 -0.015293 -0.015156 -0.014523 -0.013377 -0.011734 -0.009646 -0.007200 -0.004516 -0.001736 0.000979 0.003471 0.005589 0.007209 0.008242 0.008645 0.008427 0.007644 0.006402 0.004841 0.003128 0.001440 -0.000056 -0.001212 -0.001920 -0.002117 -0.001794 -0.000998 0.000177 0.001595 0.003098 0.004520 0.005703 0.006521 0.006887 0.006765 0.006178 0.005200 0.003952 0.002586 0.001273 0.000183 -0.000532 -0.000753 -0.000410 0.000516 0.001987 0.003911 0.006151 0.008541 0.010897 0.013038 0.014801 0.016053 0.016704 0.016710 0.016075 0.014847 0.013112 0.010987 0.008603 0.006101 0.003613 0.001262 -0.000854 -0.002661 -0.004115 -0.005196 -0.005913 -0.006290 -0.006371 -0.006209 -0.005858 -0.005377 -0.004816 -0.004219 -0.003624 -0.003056 -0.002534 -0.002068 -0.001663 -0.001319 -0.001033 -0.000799 -0.000611 -0.000462 -0.000345 -0.000256 -0.000187 -0.000135 -0.000096 -0.000067 -0.000046 -0.000031 -0.000021 -0.000014 -0.000009 -0.000005 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000007 0.000009 0.000010 0.000010 0.000009 0.000006 -0.000001 -0.000017 -0.000044 -0.000090 -0.000161 -0.000269 -0.000423 -0.000638 -0.000927 -0.001305 -0.001786 -0.002382 -0.003104 -0.003955 -0.004932 -0.006023 -0.007204 -0.008438 -0.009678 -0.010863 -0.011920 -0.012772 -0.013340 -0.013549 -0.013336 -0.012659 -0.011497 -0.009861 -0.007796 -0.005377 -0.002709 0.000076 0.002833 0.005412 0.007668 0.009478 0.010748 0.011423 0.011491 0.010988 0.009988 0.008605 0.006975 0.005247 0.003572 0.002083 0.000887 0.000056 -0.000382 -0.000443 -0.000182 0.000311 0.000925 0.001542 0.002047 0.002350 0.002390 0.002146 0.001641 0.000938 0.000135 -0.000646 -0.001275 -0.001624 -0.001585 -0.001081 -0.000075 0.001424 0.003359 0.005629 0.008100 0.010613 0.013001 0.015103 0.016779 0.017920 0.018454 0.018355 0.017638 0.016360 0.014608 0.012495 0.010148 0.007696 0.005265 0.002965 0.000887 -0.000904 -0.002366 -0.003484 -0.004265 -0.004733 -0.004927 -0.004893 -0.004681 -0.004343 -0.003925 -0.003465 -0.002996 -0.002543 -0.002122 -0.001742 -0.001410 -0.001125 -0.000886 -0.000689 -0.000530 -0.000403 -0.000303 -0.000225 -0.000165 -0.000120 -0.000086 -0.000060 -0.000042 -0.000028 -0.000019 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000004 -0.000010 -0.000022 -0.000041 -0.000071 -0.000119 -0.000190 -0.000293 -0.000438 -0.000636 -0.000900 -0.001241 -0.001672 -0.002203 -0.002841 -0.003590 -0.004447 -0.005399 -0.006425 -0.007494 -0.008560 -0.009570 -0.010460 -0.011158 -0.011592 -0.011695 -0.011408 -0.010687 -0.009514 -0.007893 -0.005861 -0.003483 -0.000854 0.001911 0.004678 0.007305 0.009655 0.011607 0.013061 0.013952 0.014254 0.013979 0.013178 0.011935 0.010360 0.008580 0.006725 0.004917 0.003261 0.001835 0.000687 -0.000171 -0.000761 -0.001128 -0.001340 -0.001473 -0.001600 -0.001780 -0.002049 -0.002416 -0.002856 -0.003317 -0.003722 -0.003980 -0.003995 -0.003679 -0.002965 -0.001811 -0.000213 0.001795 0.004140 0.006714 0.009385 0.012003 0.014417 0.016486 0.018089 0.019139 0.019583 0.019409 0.018644 0.017348 0.015611 0.013542 0.011261 0.008890 0.006542 0.004320 0.002305 0.000556 -0.000891 -0.002022 -0.002844 -0.003379 -0.003661 -0.003732 -0.003638 -0.003423 -0.003127 -0.002786 -0.002429 -0.002077 -0.001744 -0.001442 -0.001174 -0.000943 -0.000747 -0.000584 -0.000451 -0.000345 -0.000260 -0.000194 -0.000143 -0.000104 -0.000074 -0.000052 -0.000036 -0.000025 -0.000016 -0.000011 -0.000007 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000002 -0.000006 -0.000011 -0.000020 -0.000034 -0.000054 -0.000085 -0.000132 -0.000199 -0.000295 -0.000428 -0.000607 -0.000842 -0.001143 -0.001521 -0.001984 -0.002537 -0.003184 -0.003919 -0.004734 -0.005607 -0.006512 -0.007408 -0.008247 -0.008973 -0.009521 -0.009827 -0.009829 -0.009472 -0.008717 -0.007541 -0.005947 -0.003965 -0.001649 0.000918 0.003632 0.006370 0.009002 0.011398 0.013437 0.015020 0.016072 0.016553 0.016457 0.015812 0.014680 0.013145 0.011313 0.009295 0.007202 0.005138 0.003187 0.001410 -0.000156 -0.001500 -0.002632 -0.003581 -0.004382 -0.005073 -0.005685 -0.006234 -0.006715 -0.007105 -0.007360 -0.007423 -0.007230 -0.006716 -0.005830 -0.004538 -0.002832 -0.000735 0.001699 0.004382 0.007202 0.010028 0.012722 0.015146 0.017177 0.018716 0.019692 0.020070 0.019850 0.019068 0.017788 0.016099 0.014106 0.011922 0.009659 0.007423 0.005306 0.003379 0.001697 0.000291 -0.000828 -0.001666 -0.002243 -0.002589 -0.002742 -0.002742 -0.002627 -0.002434 -0.002193 -0.001930 -0.001664 -0.001409 -0.001173 -0.000961 -0.000776 -0.000619 -0.000487 -0.000378 -0.000290 -0.000220 -0.000164 -0.000122 -0.000089 -0.000063 -0.000045 -0.000031 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000002 -0.000004 -0.000009 -0.000015 -0.000025 -0.000039 -0.000060 -0.000090 -0.000134 -0.000196 -0.000283 -0.000401 -0.000559 -0.000764 -0.001025 -0.001350 -0.001746 -0.002217 -0.002764 -0.003383 -0.004065 -0.004794 -0.005542 -0.006277 -0.006955 -0.007526 -0.007934 -0.008122 -0.008033 -0.007618 -0.006839 -0.005675 -0.004124 -0.002209 0.000022 0.002498 0.005126 0.007797 0.010389 0.012780 0.014854 0.016509 0.017667 0.018274 0.018312 0.017788 0.016744 0.015243 0.013370 0.011221 0.008897 0.006496 0.004108 0.001805 -0.000354 -0.002333 -0.004112 -0.005683 -0.007051 -0.008222 -0.009203 -0.009989 -0.010571 -0.010921 -0.011008 -0.010789 -0.010224 -0.009277 -0.007926 -0.006166 -0.004018 -0.001527 0.001235 0.004171 0.007166 0.010093 0.012823 0.015234 0.017219 0.018695 0.019610 0.019941 0.019701 0.018930 0.017696 0.016086 0.014199 0.012141 0.010015 0.007917 0.005929 0.004116 0.002524 0.001182 0.000099 -0.000731 -0.001325 -0.001712 -0.001923 -0.001994 -0.001958 -0.001847 -0.001688 -0.001502 -0.001308 -0.001117 -0.000937 -0.000773 -0.000629 -0.000504 -0.000399 -0.000311 -0.000240 -0.000182 -0.000137 -0.000102 -0.000074 -0.000053 -0.000037 -0.000026 -0.000017 -0.000011 -0.000007 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000005 -0.000010 -0.000016 -0.000026 -0.000040 -0.000060 -0.000088 -0.000128 -0.000184 -0.000261 -0.000364 -0.000501 -0.000677 -0.000899 -0.001174 -0.001506 -0.001899 -0.002353 -0.002864 -0.003425 -0.004018 -0.004623 -0.005209 -0.005740 -0.006171 -0.006454 -0.006538 -0.006372 -0.005913 -0.005126 -0.003988 -0.002498 -0.000672 0.001451 0.003808 0.006318 0.008882 0.011390 0.013728 0.015784 0.017459 0.018670 0.019357 0.019487 0.019055 0.018084 0.016618 0.014726 0.012489 0.009998 0.007345 0.004623 0.001914 -0.000710 -0.003190 -0.005481 -0.007548 -0.009369 -0.010924 -0.012199 -0.013177 -0.013838 -0.014158 -0.014112 -0.013671 -0.012816 -0.011535 -0.009828 -0.007717 -0.005244 -0.002472 0.000515 0.003613 0.006706 0.009674 0.012396 0.014764 0.016688 0.018100 0.018961 0.019263 0.019023 0.018289 0.017127 0.015622 0.013867 0.011960 0.009994 0.008056 0.006218 0.004539 0.003059 0.001802 0.000775 -0.000025 -0.000616 -0.001021 -0.001268 -0.001388 -0.001411 -0.001363 -0.001268 -0.001144 -0.001008 -0.000869 -0.000735 -0.000611 -0.000501 -0.000404 -0.000321 -0.000252 -0.000195 -0.000149 -0.000113 -0.000084 -0.000061 -0.000044 -0.000031 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000016 -0.000025 -0.000038 -0.000056 -0.000082 -0.000117 -0.000166 -0.000233 -0.000322 -0.000438 -0.000587 -0.000773 -0.001001 -0.001275 -0.001598 -0.001968 -0.002382 -0.002832 -0.003305 -0.003782 -0.004237 -0.004638 -0.004946 -0.005121 -0.005118 -0.004893 -0.004406 -0.003626 -0.002532 -0.001119 0.000599 0.002590 0.004802 0.007163 0.009585 0.011969 0.014210 0.016202 0.017849 0.019066 0.019790 0.019979 0.019616 0.018708 0.017286 0.015403 0.013127 0.010539 0.007727 0.004781 0.001790 -0.001162 -0.004003 -0.006666 -0.009097 -0.011251 -0.013089 -0.014581 -0.015699 -0.016417 -0.016712 -0.016565 -0.015962 -0.014897 -0.013377 -0.011424 -0.009078 -0.006395 -0.003453 -0.000346 0.002822 0.005936 0.008881 0.011549 0.013844 0.015689 0.017031 0.017844 0.018127 0.017905 0.017226 0.016157 0.014778 0.013176 0.011439 0.009651 0.007890 0.006220 0.004690 0.003337 0.002181 0.001229 0.000475 -0.000094 -0.000498 -0.000763 -0.000914 -0.000977 -0.000975 -0.000927 -0.000852 -0.000760 -0.000663 -0.000566 -0.000475 -0.000392 -0.000318 -0.000255 -0.000201 -0.000156 -0.000120 -0.000091 -0.000068 -0.000050 -0.000036 -0.000025 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000008 -0.000014 -0.000023 -0.000034 -0.000050 -0.000073 -0.000104 -0.000146 -0.000203 -0.000279 -0.000376 -0.000499 -0.000653 -0.000839 -0.001062 -0.001321 -0.001618 -0.001947 -0.002301 -0.002670 -0.003036 -0.003378 -0.003668 -0.003873 -0.003959 -0.003888 -0.003620 -0.003122 -0.002365 -0.001331 -0.000012 0.001581 0.003421 0.005466 0.007652 0.009902 0.012129 0.014234 0.016122 0.017699 0.018884 0.019610 0.019829 0.019517 0.018669 0.017304 0.015461 0.013197 0.010583 0.007703 0.004643 0.001496 -0.001652 -0.004713 -0.007611 -0.010274 -0.012643 -0.014665 -0.016296 -0.017501 -0.018251 -0.018524 -0.018307 -0.017595 -0.016395 -0.014729 -0.012632 -0.010159 -0.007377 -0.004372 -0.001241 0.001909 0.004969 0.007833 0.010402 0.012593 0.014341 0.015607 0.016372 0.016643 0.016449 0.015841 0.014880 0.013643 0.012207 0.010652 0.009054 0.007481 0.005987 0.004618 0.003403 0.002359 0.001493 0.000800 0.000267 -0.000121 -0.000388 -0.000555 -0.000642 -0.000671 -0.000659 -0.000618 -0.000561 -0.000496 -0.000428 -0.000362 -0.000301 -0.000247 -0.000199 -0.000158 -0.000123 -0.000095 -0.000072 -0.000054 -0.000040 -0.000029 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000007 -0.000012 -0.000019 -0.000030 -0.000044 -0.000063 -0.000090 -0.000126 -0.000174 -0.000236 -0.000317 -0.000418 -0.000542 -0.000692 -0.000870 -0.001076 -0.001308 -0.001565 -0.001838 -0.002119 -0.002392 -0.002639 -0.002838 -0.002961 -0.002977 -0.002856 -0.002564 -0.002071 -0.001352 -0.000390 0.000821 0.002275 0.003951 0.005811 0.007803 0.009858 0.011900 0.013841 0.015592 0.017067 0.018188 0.018888 0.019116 0.018842 0.018053 0.016758 0.014986 0.012784 0.010214 0.007352 0.004282 0.001093 -0.002123 -0.005276 -0.008278 -0.011052 -0.013525 -0.015636 -0.017333 -0.018576 -0.019334 -0.019587 -0.019325 -0.018552 -0.017285 -0.015554 -0.013406 -0.010903 -0.008120 -0.005148 -0.002082 0.000972 0.003913 0.006642 0.009072 0.011131 0.012766 0.013947 0.014662 0.014926 0.014769 0.014238 0.013395 0.012306 0.011043 0.009677 0.008274 0.006892 0.005580 0.004375 0.003302 0.002378 0.001605 0.000981 0.000496 0.000133 -0.000123 -0.000293 -0.000393 -0.000441 -0.000452 -0.000436 -0.000404 -0.000363 -0.000317 -0.000271 -0.000228 -0.000188 -0.000152 -0.000122 -0.000096 -0.000074 -0.000057 -0.000043 -0.000032 -0.000023 -0.000017 -0.000011 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000005 -0.000009 -0.000016 -0.000025 -0.000037 -0.000053 -0.000076 -0.000106 -0.000145 -0.000196 -0.000262 -0.000343 -0.000442 -0.000562 -0.000701 -0.000862 -0.001041 -0.001237 -0.001443 -0.001652 -0.001849 -0.002021 -0.002147 -0.002206 -0.002172 -0.002018 -0.001717 -0.001244 -0.000576 0.000302 0.001397 0.002704 0.004205 0.005871 0.007655 0.009501 0.011340 0.013095 0.014687 0.016036 0.017069 0.017721 0.017943 0.017698 0.016970 0.015760 0.014088 0.011992 0.009526 0.006759 0.003768 0.000641 -0.002533 -0.005661 -0.008654 -0.011428 -0.013907 -0.016023 -0.017721 -0.018957 -0.019701 -0.019933 -0.019648 -0.018856 -0.017579 -0.015853 -0.013733 -0.011284 -0.008585 -0.005726 -0.002800 0.000094 0.002859 0.005410 0.007667 0.009571 0.011078 0.012166 0.012831 0.013088 0.012969 0.012520 0.011796 0.010858 0.009768 0.008590 0.007380 0.006188 0.005055 0.004012 0.003083 0.002278 0.001602 0.001052 0.000619 0.000291 0.000053 -0.000110 -0.000214 -0.000273 -0.000297 -0.000298 -0.000284 -0.000260 -0.000231 -0.000200 -0.000169 -0.000141 -0.000115 -0.000092 -0.000073 -0.000057 -0.000044 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000007 -0.000012 -0.000019 -0.000030 -0.000043 -0.000062 -0.000086 -0.000119 -0.000160 -0.000212 -0.000277 -0.000355 -0.000448 -0.000556 -0.000679 -0.000816 -0.000962 -0.001115 -0.001265 -0.001403 -0.001516 -0.001587 -0.001600 -0.001532 -0.001361 -0.001065 -0.000622 -0.000014 0.000773 0.001746 0.002901 0.004225 0.005692 0.007265 0.008894 0.010521 0.012078 0.013496 0.014703 0.015632 0.016223 0.016426 0.016206 0.015541 0.014428 0.012880 0.010927 0.008616 0.006006 0.003171 0.000191 -0.002847 -0.005854 -0.008742 -0.011425 -0.013826 -0.015877 -0.017520 -0.018712 -0.019422 -0.019633 -0.019343 -0.018565 -0.017324 -0.015662 -0.013633 -0.011307 -0.008759 -0.006076 -0.003350 -0.000669 0.001880 0.004218 0.006278 0.008010 0.009378 0.010368 0.010979 0.011228 0.011147 0.010778 0.010170 0.009378 0.008457 0.007459 0.006434 0.005424 0.004463 0.003577 0.002785 0.002097 0.001517 0.001041 0.000664 0.000374 0.000160 0.000009 -0.000091 -0.000153 -0.000185 -0.000197 -0.000194 -0.000182 -0.000164 -0.000145 -0.000124 -0.000104 -0.000086 -0.000069 -0.000055 -0.000043 -0.000033 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000004 -0.000009 -0.000015 -0.000023 -0.000034 -0.000049 -0.000069 -0.000095 -0.000128 -0.000169 -0.000219 -0.000280 -0.000352 -0.000434 -0.000527 -0.000628 -0.000736 -0.000846 -0.000951 -0.001044 -0.001112 -0.001145 -0.001125 -0.001037 -0.000862 -0.000582 -0.000179 0.000364 0.001057 0.001906 0.002911 0.004059 0.005330 0.006693 0.008106 0.009519 0.010875 0.012113 0.013170 0.013987 0.014508 0.014687 0.014488 0.013889 0.012882 0.011476 0.009693 0.007574 0.005171 0.002549 -0.000218 -0.003048 -0.005859 -0.008565 -0.011085 -0.013343 -0.015273 -0.016817 -0.017935 -0.018595 -0.018785 -0.018503 -0.017764 -0.016596 -0.015041 -0.013154 -0.010999 -0.008653 -0.006195 -0.003709 -0.001277 0.001025 0.003128 0.004975 0.006524 0.007748 0.008635 0.009190 0.009429 0.009383 0.009088 0.008590 0.007936 0.007171 0.006343 0.005490 0.004649 0.003848 0.003109 0.002446 0.001869 0.001380 0.000977 0.000654 0.000404 0.000217 0.000082 -0.000011 -0.000071 -0.000107 -0.000124 -0.000128 -0.000124 -0.000115 -0.000103 -0.000089 -0.000076 -0.000063 -0.000051 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000005 -0.000010 -0.000017 -0.000026 -0.000038 -0.000054 -0.000074 -0.000100 -0.000132 -0.000170 -0.000217 -0.000271 -0.000333 -0.000401 -0.000476 -0.000553 -0.000630 -0.000702 -0.000761 -0.000798 -0.000803 -0.000764 -0.000668 -0.000499 -0.000242 0.000117 0.000591 0.001190 0.001919 0.002778 0.003758 0.004841 0.006002 0.007207 0.008412 0.009571 0.010631 0.011538 0.012240 0.012687 0.012838 0.012659 0.012127 0.011232 0.009978 0.008384 0.006483 0.004319 0.001950 -0.000557 -0.003130 -0.005691 -0.008162 -0.010467 -0.012534 -0.014301 -0.015715 -0.016736 -0.017337 -0.017504 -0.017240 -0.016559 -0.015489 -0.014072 -0.012359 -0.010412 -0.008300 -0.006097 -0.003878 -0.001715 0.000324 0.002181 0.003808 0.005171 0.006248 0.007032 0.007528 0.007755 0.007737 0.007510 0.007112 0.006582 0.005960 0.005285 0.004589 0.003901 0.003246 0.002639 0.002095 0.001619 0.001214 0.000879 0.000609 0.000398 0.000237 0.000120 0.000037 -0.000018 -0.000053 -0.000073 -0.000081 -0.000082 -0.000079 -0.000072 -0.000063 -0.000054 -0.000045 -0.000037 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000003 -0.000006 -0.000012 -0.000019 -0.000028 -0.000040 -0.000056 -0.000076 -0.000100 -0.000130 -0.000165 -0.000205 -0.000250 -0.000300 -0.000353 -0.000408 -0.000461 -0.000508 -0.000542 -0.000558 -0.000546 -0.000498 -0.000401 -0.000244 -0.000016 0.000296 0.000702 0.001210 0.001826 0.002548 0.003370 0.004278 0.005251 0.006259 0.007270 0.008241 0.009131 0.009894 0.010484 0.010859 0.010981 0.010820 0.010355 0.009573 0.008476 0.007079 0.005408 0.003501 0.001408 -0.000813 -0.003097 -0.005376 -0.007578 -0.009635 -0.011482 -0.013061 -0.014325 -0.015235 -0.015769 -0.015914 -0.015674 -0.015063 -0.014107 -0.012846 -0.011326 -0.009605 -0.007745 -0.005812 -0.003871 -0.001985 -0.000213 0.001397 0.002806 0.003985 0.004917 0.005600 0.006038 0.006248 0.006254 0.006085 0.005774 0.005354 0.004858 0.004318 0.003761 0.003209 0.002682 0.002193 0.001754 0.001368 0.001039 0.000765 0.000543 0.000368 0.000234 0.000135 0.000063 0.000014 -0.000018 -0.000038 -0.000049 -0.000053 -0.000052 -0.000049 -0.000044 -0.000038 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000013 -0.000020 -0.000029 -0.000041 -0.000056 -0.000075 -0.000097 -0.000123 -0.000152 -0.000185 -0.000220 -0.000258 -0.000295 -0.000330 -0.000359 -0.000378 -0.000380 -0.000358 -0.000306 -0.000215 -0.000075 0.000122 0.000388 0.000729 0.001153 0.001664 0.002261 0.002939 0.003688 0.004488 0.005319 0.006150 0.006950 0.007683 0.008311 0.008796 0.009103 0.009198 0.009055 0.008653 0.007982 0.007041 0.005840 0.004400 0.002754 0.000944 -0.000981 -0.002965 -0.004947 -0.006865 -0.008659 -0.010271 -0.011651 -0.012754 -0.013548 -0.014012 -0.014136 -0.013924 -0.013388 -0.012554 -0.011456 -0.010138 -0.008649 -0.007044 -0.005381 -0.003716 -0.002104 -0.000591 0.000780 0.001979 0.002982 0.003776 0.004361 0.004742 0.004933 0.004956 0.004836 0.004599 0.004273 0.003886 0.003463 0.003024 0.002589 0.002173 0.001786 0.001437 0.001130 0.000867 0.000648 0.000469 0.000327 0.000217 0.000135 0.000075 0.000032 0.000003 -0.000016 -0.000026 -0.000032 -0.000033 -0.000032 -0.000030 -0.000026 -0.000022 -0.000018 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000013 -0.000021 -0.000030 -0.000041 -0.000055 -0.000071 -0.000089 -0.000110 -0.000134 -0.000158 -0.000184 -0.000209 -0.000232 -0.000249 -0.000256 -0.000250 -0.000225 -0.000174 -0.000092 0.000029 0.000196 0.000417 0.000699 0.001046 0.001463 0.001949 0.002500 0.003106 0.003755 0.004426 0.005098 0.005745 0.006337 0.006843 0.007234 0.007478 0.007549 0.007422 0.007081 0.006515 0.005722 0.004709 0.003494 0.002101 0.000567 -0.001067 -0.002753 -0.004440 -0.006075 -0.007606 -0.008983 -0.010162 -0.011104 -0.011782 -0.012177 -0.012281 -0.012098 -0.011639 -0.010927 -0.009992 -0.008871 -0.007609 -0.006253 -0.004850 -0.003449 -0.002095 -0.000828 0.000320 0.001323 0.002162 0.002828 0.003322 0.003647 0.003819 0.003853 0.003771 0.003595 0.003349 0.003053 0.002727 0.002388 0.002052 0.001729 0.001428 0.001156 0.000916 0.000709 0.000536 0.000394 0.000281 0.000193 0.000126 0.000076 0.000041 0.000016 -0.000001 -0.000012 -0.000018 -0.000020 -0.000021 -0.000019 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000000 -0.000002 -0.000005 -0.000009 -0.000014 -0.000021 -0.000029 -0.000039 -0.000051 -0.000064 -0.000079 -0.000095 -0.000112 -0.000129 -0.000145 -0.000159 -0.000168 -0.000169 -0.000159 -0.000133 -0.000087 -0.000015 0.000087 0.000225 0.000406 0.000634 0.000914 0.001248 0.001637 0.002077 0.002561 0.003077 0.003611 0.004145 0.004658 0.005127 0.005528 0.005835 0.006025 0.006074 0.005964 0.005679 0.005209 0.004553 0.003714 0.002707 0.001552 0.000278 -0.001081 -0.002485 -0.003892 -0.005257 -0.006536 -0.007688 -0.008673 -0.009462 -0.010028 -0.010358 -0.010445 -0.010290 -0.009905 -0.009310 -0.008530 -0.007597 -0.006549 -0.005424 -0.004263 -0.003106 -0.001990 -0.000946 -0.000002 0.000823 0.001514 0.002064 0.002474 0.002748 0.002899 0.002939 0.002887 0.002761 0.002578 0.002357 0.002111 0.001855 0.001599 0.001353 0.001122 0.000913 0.000728 0.000568 0.000434 0.000323 0.000235 0.000166 0.000112 0.000072 0.000043 0.000022 0.000007 -0.000003 -0.000008 -0.000011 -0.000012 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000009 -0.000014 -0.000020 -0.000027 -0.000036 -0.000045 -0.000055 -0.000066 -0.000077 -0.000089 -0.000099 -0.000107 -0.000110 -0.000108 -0.000096 -0.000072 -0.000031 0.000029 0.000112 0.000225 0.000369 0.000551 0.000773 0.001037 0.001343 0.001689 0.002069 0.002473 0.002891 0.003308 0.003708 0.004072 0.004383 0.004619 0.004763 0.004795 0.004700 0.004465 0.004082 0.003548 0.002866 0.002048 0.001108 0.000070 -0.001039 -0.002185 -0.003335 -0.004452 -0.005499 -0.006442 -0.007250 -0.007897 -0.008361 -0.008631 -0.008701 -0.008574 -0.008259 -0.007772 -0.007134 -0.006373 -0.005518 -0.004603 -0.003661 -0.002723 -0.001818 -0.000973 -0.000209 0.000458 0.001018 0.001466 0.001801 0.002029 0.002158 0.002201 0.002172 0.002084 0.001952 0.001789 0.001608 0.001417 0.001226 0.001042 0.000868 0.000710 0.000570 0.000448 0.000345 0.000261 0.000192 0.000139 0.000097 0.000065 0.000041 0.000024 0.000011 0.000003 -0.000002 -0.000005 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000014 -0.000019 -0.000025 -0.000031 -0.000038 -0.000045 -0.000053 -0.000060 -0.000066 -0.000070 -0.000071 -0.000066 -0.000055 -0.000033 0.000001 0.000050 0.000117 0.000206 0.000320 0.000463 0.000635 0.000841 0.001078 0.001346 0.001639 0.001951 0.002273 0.002593 0.002899 0.003177 0.003413 0.003591 0.003697 0.003716 0.003635 0.003444 0.003136 0.002709 0.002165 0.001511 0.000760 -0.000070 -0.000956 -0.001874 -0.002796 -0.003692 -0.004532 -0.005290 -0.005939 -0.006459 -0.006833 -0.007050 -0.007106 -0.007004 -0.006751 -0.006360 -0.005850 -0.005241 -0.004558 -0.003828 -0.003076 -0.002329 -0.001609 -0.000936 -0.000327 0.000205 0.000652 0.001010 0.001280 0.001467 0.001576 0.001619 0.001605 0.001547 0.001454 0.001338 0.001206 0.001067 0.000927 0.000791 0.000662 0.000545 0.000439 0.000348 0.000270 0.000206 0.000155 0.000113 0.000081 0.000056 0.000037 0.000023 0.000013 0.000006 0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000031 -0.000035 -0.000039 -0.000043 -0.000045 -0.000044 -0.000039 -0.000028 -0.000010 0.000017 0.000056 0.000109 0.000179 0.000267 0.000377 0.000509 0.000667 0.000848 0.001052 0.001275 0.001512 0.001756 0.001997 0.002228 0.002436 0.002612 0.002743 0.002819 0.002828 0.002760 0.002607 0.002364 0.002028 0.001600 0.001087 0.000498 -0.000153 -0.000849 -0.001571 -0.002295 -0.003000 -0.003662 -0.004259 -0.004771 -0.005181 -0.005476 -0.005648 -0.005693 -0.005613 -0.005414 -0.005108 -0.004707 -0.004229 -0.003694 -0.003122 -0.002534 -0.001948 -0.001384 -0.000857 -0.000380 0.000038 0.000389 0.000673 0.000888 0.001038 0.001130 0.001170 0.001167 0.001131 0.001068 0.000986 0.000893 0.000793 0.000692 0.000593 0.000499 0.000412 0.000335 0.000267 0.000209 0.000161 0.000122 0.000091 0.000066 0.000047 0.000032 0.000021 0.000012 0.000006 0.000003 0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000027 -0.000028 -0.000026 -0.000021 -0.000012 0.000002 0.000024 0.000054 0.000095 0.000148 0.000215 0.000298 0.000399 0.000518 0.000654 0.000808 0.000975 0.001152 0.001334 0.001513 0.001683 0.001837 0.001965 0.002060 0.002112 0.002114 0.002058 0.001938 0.001748 0.001488 0.001158 0.000762 0.000308 -0.000194 -0.000731 -0.001288 -0.001847 -0.002391 -0.002903 -0.003365 -0.003761 -0.004078 -0.004307 -0.004440 -0.004476 -0.004415 -0.004263 -0.004027 -0.003720 -0.003352 -0.002941 -0.002501 -0.002049 -0.001598 -0.001163 -0.000757 -0.000388 -0.000065 0.000209 0.000430 0.000599 0.000719 0.000794 0.000831 0.000836 0.000814 0.000773 0.000718 0.000653 0.000583 0.000510 0.000439 0.000372 0.000309 0.000252 0.000202 0.000160 0.000124 0.000095 0.000072 0.000053 0.000038 0.000027 0.000018 0.000011 0.000006 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000015 -0.000011 -0.000003 0.000008 0.000025 0.000048 0.000079 0.000119 0.000169 0.000231 0.000306 0.000394 0.000495 0.000609 0.000732 0.000863 0.000996 0.001127 0.001251 0.001362 0.001455 0.001521 0.001557 0.001554 0.001509 0.001415 0.001269 0.001070 0.000819 0.000519 0.000174 -0.000206 -0.000613 -0.001035 -0.001458 -0.001871 -0.002259 -0.002610 -0.002911 -0.003152 -0.003327 -0.003429 -0.003457 -0.003412 -0.003298 -0.003121 -0.002890 -0.002613 -0.002303 -0.001971 -0.001629 -0.001288 -0.000958 -0.000649 -0.000368 -0.000121 0.000089 0.000259 0.000391 0.000486 0.000548 0.000581 0.000589 0.000579 0.000553 0.000516 0.000472 0.000423 0.000373 0.000322 0.000274 0.000229 0.000188 0.000152 0.000121 0.000095 0.000074 0.000056 0.000042 0.000031 0.000022 0.000015 0.000009 0.000006 0.000003 0.000002 0.000002 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000008 -0.000004 0.000002 0.000010 0.000023 0.000040 0.000063 0.000092 0.000129 0.000175 0.000230 0.000294 0.000369 0.000451 0.000541 0.000636 0.000732 0.000827 0.000915 0.000995 0.001059 0.001106 0.001129 0.001124 0.001087 0.001014 0.000904 0.000754 0.000566 0.000341 0.000084 -0.000200 -0.000502 -0.000816 -0.001131 -0.001438 -0.001728 -0.001989 -0.002214 -0.002395 -0.002525 -0.002603 -0.002625 -0.002593 -0.002510 -0.002380 -0.002209 -0.002005 -0.001776 -0.001530 -0.001276 -0.001022 -0.000776 -0.000544 -0.000333 -0.000146 0.000013 0.000143 0.000245 0.000320 0.000370 0.000399 0.000410 0.000406 0.000391 0.000368 0.000338 0.000305 0.000270 0.000235 0.000200 0.000168 0.000139 0.000113 0.000091 0.000072 0.000057 0.000044 0.000033 0.000025 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 -0.000000 0.000004 0.000011 0.000020 0.000032 0.000049 0.000070 0.000097 0.000130 0.000170 0.000216 0.000270 0.000329 0.000394 0.000461 0.000530 0.000597 0.000659 0.000715 0.000760 0.000791 0.000805 0.000799 0.000769 0.000714 0.000631 0.000519 0.000380 0.000214 0.000026 -0.000182 -0.000403 -0.000633 -0.000863 -0.001088 -0.001299 -0.001491 -0.001656 -0.001789 -0.001886 -0.001943 -0.001961 -0.001939 -0.001880 -0.001787 -0.001664 -0.001517 -0.001351 -0.001172 -0.000987 -0.000801 -0.000619 -0.000448 -0.000291 -0.000151 -0.000032 0.000067 0.000145 0.000204 0.000244 0.000269 0.000281 0.000282 0.000275 0.000260 0.000241 0.000218 0.000194 0.000169 0.000145 0.000123 0.000102 0.000084 0.000068 0.000055 0.000043 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000001 0.000001 0.000005 0.000010 0.000017 0.000026 0.000037 0.000053 0.000072 0.000095 0.000124 0.000157 0.000195 0.000237 0.000282 0.000330 0.000377 0.000424 0.000468 0.000506 0.000536 0.000557 0.000565 0.000559 0.000535 0.000493 0.000431 0.000349 0.000247 0.000126 -0.000010 -0.000160 -0.000319 -0.000483 -0.000649 -0.000810 -0.000962 -0.001101 -0.001220 -0.001316 -0.001387 -0.001429 -0.001443 -0.001429 -0.001388 -0.001323 -0.001237 -0.001133 -0.001015 -0.000888 -0.000755 -0.000621 -0.000489 -0.000364 -0.000248 -0.000145 -0.000055 0.000019 0.000079 0.000125 0.000157 0.000179 0.000191 0.000194 0.000191 0.000183 0.000170 0.000155 0.000139 0.000122 0.000105 0.000089 0.000075 0.000062 0.000051 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000014 0.000020 0.000028 0.000039 0.000053 0.000069 0.000089 0.000112 0.000139 0.000168 0.000200 0.000232 0.000265 0.000297 0.000327 0.000353 0.000373 0.000386 0.000390 0.000384 0.000365 0.000333 0.000287 0.000227 0.000153 0.000067 -0.000030 -0.000136 -0.000249 -0.000365 -0.000481 -0.000595 -0.000703 -0.000801 -0.000886 -0.000955 -0.001005 -0.001036 -0.001047 -0.001039 -0.001012 -0.000968 -0.000909 -0.000837 -0.000756 -0.000667 -0.000573 -0.000477 -0.000383 -0.000292 -0.000208 -0.000132 -0.000065 -0.000009 0.000037 0.000072 0.000099 0.000117 0.000128 0.000133 0.000133 0.000128 0.000120 0.000110 0.000099 0.000087 0.000076 0.000065 0.000055 0.000046 0.000038 0.000031 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000011 0.000015 0.000021 0.000029 0.000038 0.000050 0.000064 0.000080 0.000098 0.000118 0.000140 0.000162 0.000184 0.000206 0.000226 0.000243 0.000256 0.000264 0.000265 0.000259 0.000244 0.000220 0.000186 0.000142 0.000090 0.000028 -0.000040 -0.000114 -0.000192 -0.000272 -0.000353 -0.000432 -0.000507 -0.000576 -0.000635 -0.000684 -0.000720 -0.000742 -0.000751 -0.000746 -0.000729 -0.000700 -0.000661 -0.000613 -0.000558 -0.000497 -0.000432 -0.000365 -0.000298 -0.000233 -0.000172 -0.000116 -0.000067 -0.000024 0.000011 0.000039 0.000061 0.000076 0.000086 0.000091 0.000092 0.000090 0.000085 0.000078 0.000070 0.000062 0.000054 0.000047 0.000040 0.000034 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000045 0.000056 0.000069 0.000083 0.000097 0.000112 0.000127 0.000141 0.000154 0.000165 0.000173 0.000177 0.000177 0.000171 0.000159 0.000141 0.000116 0.000085 0.000047 0.000004 -0.000043 -0.000094 -0.000147 -0.000202 -0.000257 -0.000311 -0.000362 -0.000409 -0.000451 -0.000484 -0.000510 -0.000526 -0.000533 -0.000531 -0.000521 -0.000503 -0.000478 -0.000447 -0.000410 -0.000369 -0.000325 -0.000278 -0.000231 -0.000185 -0.000140 -0.000099 -0.000063 -0.000030 -0.000003 0.000019 0.000036 0.000049 0.000058 0.000063 0.000065 0.000064 0.000061 0.000056 0.000050 0.000045 0.000039 0.000034 0.000029 0.000025 0.000022 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000040 0.000048 0.000057 0.000067 0.000077 0.000087 0.000096 0.000104 0.000111 0.000115 0.000117 0.000116 0.000111 0.000101 0.000088 0.000069 0.000047 0.000020 -0.000010 -0.000042 -0.000077 -0.000113 -0.000149 -0.000186 -0.000222 -0.000257 -0.000289 -0.000317 -0.000340 -0.000358 -0.000370 -0.000376 -0.000376 -0.000370 -0.000359 -0.000344 -0.000324 -0.000300 -0.000273 -0.000243 -0.000212 -0.000179 -0.000146 -0.000114 -0.000083 -0.000056 -0.000031 -0.000010 0.000008 0.000022 0.000033 0.000040 0.000045 0.000047 0.000046 0.000044 0.000040 0.000036 0.000032 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000034 0.000040 0.000046 0.000053 0.000059 0.000065 0.000070 0.000073 0.000076 0.000076 0.000074 0.000070 0.000062 0.000052 0.000039 0.000023 0.000004 -0.000017 -0.000039 -0.000062 -0.000086 -0.000110 -0.000135 -0.000159 -0.000182 -0.000203 -0.000222 -0.000238 -0.000250 -0.000259 -0.000264 -0.000264 -0.000262 -0.000256 -0.000247 -0.000235 -0.000220 -0.000202 -0.000183 -0.000161 -0.000138 -0.000114 -0.000091 -0.000068 -0.000047 -0.000029 -0.000012 0.000002 0.000014 0.000023 0.000029 0.000033 0.000034 0.000034 0.000032 0.000030 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000032 0.000036 0.000040 0.000043 0.000046 0.000048 0.000049 0.000048 0.000046 0.000042 0.000037 0.000029 0.000020 0.000008 -0.000005 -0.000019 -0.000034 -0.000050 -0.000066 -0.000082 -0.000098 -0.000113 -0.000128 -0.000142 -0.000155 -0.000166 -0.000174 -0.000181 -0.000184 -0.000186 -0.000185 -0.000182 -0.000177 -0.000170 -0.000161 -0.000150 -0.000137 -0.000122 -0.000106 -0.000089 -0.000072 -0.000055 -0.000039 -0.000024 -0.000011 -0.000000 0.000009 0.000017 0.000022 0.000025 0.000026 0.000026 0.000024 0.000022 0.000020 0.000018 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000024 0.000027 0.000029 0.000030 0.000031 0.000031 0.000030 0.000028 0.000025 0.000020 0.000015 0.000008 -0.000000 -0.000009 -0.000019 -0.000029 -0.000040 -0.000050 -0.000061 -0.000071 -0.000081 -0.000091 -0.000100 -0.000108 -0.000116 -0.000122 -0.000126 -0.000129 -0.000131 -0.000131 -0.000130 -0.000128 -0.000124 -0.000118 -0.000111 -0.000103 -0.000092 -0.000081 -0.000069 -0.000056 -0.000043 -0.000031 -0.000020 -0.000009 -0.000000 0.000007 0.000013 0.000017 0.000020 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000016 0.000018 0.000019 0.000020 0.000020 0.000020 0.000018 0.000016 0.000014 0.000010 0.000006 0.000001 -0.000004 -0.000011 -0.000018 -0.000025 -0.000032 -0.000038 -0.000045 -0.000052 -0.000058 -0.000065 -0.000070 -0.000076 -0.000081 -0.000085 -0.000088 -0.000091 -0.000092 -0.000093 -0.000093 -0.000092 -0.000090 -0.000087 -0.000083 -0.000077 -0.000070 -0.000061 -0.000052 -0.000043 -0.000033 -0.000024 -0.000015 -0.000007 0.000000 0.000006 0.000011 0.000014 0.000016 0.000016 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000012 0.000011 0.000009 0.000007 0.000004 0.000001 -0.000002 -0.000006 -0.000011 -0.000015 -0.000020 -0.000025 -0.000030 -0.000034 -0.000038 -0.000042 -0.000046 -0.000050 -0.000054 -0.000057 -0.000060 -0.000062 -0.000064 -0.000065 -0.000066 -0.000067 -0.000067 -0.000066 -0.000064 -0.000061 -0.000057 -0.000052 -0.000046 -0.000039 -0.000032 -0.000025 -0.000018 -0.000011 -0.000005 0.000001 0.000005 0.000009 0.000011 0.000013 0.000013 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000004 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000023 -0.000026 -0.000029 -0.000031 -0.000034 -0.000036 -0.000038 -0.000040 -0.000042 -0.000044 -0.000045 -0.000047 -0.000048 -0.000048 -0.000048 -0.000048 -0.000047 -0.000045 -0.000042 -0.000038 -0.000034 -0.000029 -0.000023 -0.000018 -0.000013 -0.000008 -0.000003 0.000001 0.000005 0.000007 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000025 -0.000026 -0.000027 -0.000029 -0.000030 -0.000031 -0.000032 -0.000033 -0.000034 -0.000035 -0.000035 -0.000035 -0.000034 -0.000033 -0.000031 -0.000028 -0.000025 -0.000021 -0.000017 -0.000013 -0.000009 -0.000005 -0.000002 0.000001 0.000004 0.000006 0.000007 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000025 -0.000025 -0.000024 -0.000022 -0.000020 -0.000017 -0.000015 -0.000012 -0.000008 -0.000006 -0.000003 -0.000001 0.000001 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode56_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000004 0.000006 0.000008 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000006 0.000009 0.000012 0.000014 0.000015 0.000016 0.000016 0.000015 0.000014 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000001 0.000001 0.000004 0.000007 0.000010 0.000014 0.000017 0.000019 0.000021 0.000022 0.000022 0.000021 0.000020 0.000018 0.000016 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 0.000000 0.000003 0.000007 0.000011 0.000016 0.000020 0.000024 0.000027 0.000029 0.000030 0.000031 0.000030 0.000029 0.000026 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000017 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000004 -0.000002 0.000002 0.000006 0.000012 0.000017 0.000023 0.000028 0.000033 0.000037 0.000040 0.000042 0.000043 0.000042 0.000041 0.000038 0.000035 0.000031 0.000028 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000001 -0.000000 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000023 -0.000024 -0.000025 -0.000024 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000012 -0.000010 -0.000006 -0.000002 0.000004 0.000010 0.000017 0.000025 0.000033 0.000040 0.000047 0.000052 0.000056 0.000059 0.000060 0.000059 0.000058 0.000055 0.000051 0.000047 0.000042 0.000037 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000011 0.000008 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000027 -0.000030 -0.000032 -0.000034 -0.000035 -0.000035 -0.000034 -0.000033 -0.000031 -0.000029 -0.000026 -0.000023 -0.000019 -0.000014 -0.000009 -0.000002 0.000006 0.000015 0.000025 0.000036 0.000047 0.000057 0.000066 0.000073 0.000079 0.000083 0.000084 0.000084 0.000082 0.000079 0.000074 0.000069 0.000063 0.000057 0.000051 0.000045 0.000040 0.000034 0.000030 0.000025 0.000021 0.000016 0.000012 0.000009 0.000005 0.000002 0.000000 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000032 -0.000036 -0.000040 -0.000044 -0.000047 -0.000048 -0.000049 -0.000049 -0.000048 -0.000046 -0.000043 -0.000040 -0.000035 -0.000030 -0.000023 -0.000014 -0.000004 0.000008 0.000021 0.000036 0.000051 0.000066 0.000080 0.000093 0.000103 0.000111 0.000117 0.000120 0.000120 0.000118 0.000113 0.000108 0.000101 0.000093 0.000085 0.000076 0.000068 0.000060 0.000052 0.000044 0.000037 0.000030 0.000024 0.000018 0.000013 0.000008 0.000004 0.000001 -0.000001 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000032 -0.000038 -0.000044 -0.000050 -0.000056 -0.000061 -0.000065 -0.000068 -0.000070 -0.000071 -0.000070 -0.000068 -0.000065 -0.000060 -0.000054 -0.000046 -0.000035 -0.000023 -0.000008 0.000010 0.000030 0.000051 0.000072 0.000093 0.000113 0.000131 0.000146 0.000158 0.000166 0.000170 0.000171 0.000168 0.000163 0.000156 0.000147 0.000136 0.000124 0.000112 0.000100 0.000088 0.000076 0.000064 0.000053 0.000043 0.000034 0.000025 0.000017 0.000011 0.000005 0.000001 -0.000002 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000036 -0.000043 -0.000052 -0.000060 -0.000069 -0.000077 -0.000085 -0.000092 -0.000097 -0.000101 -0.000103 -0.000103 -0.000102 -0.000098 -0.000091 -0.000082 -0.000070 -0.000055 -0.000036 -0.000013 0.000012 0.000041 0.000071 0.000102 0.000132 0.000160 0.000186 0.000207 0.000224 0.000236 0.000242 0.000244 0.000241 0.000235 0.000225 0.000212 0.000197 0.000181 0.000163 0.000145 0.000127 0.000109 0.000091 0.000075 0.000060 0.000046 0.000033 0.000022 0.000013 0.000006 0.000000 -0.000004 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000023 -0.000031 -0.000039 -0.000049 -0.000060 -0.000072 -0.000084 -0.000096 -0.000108 -0.000120 -0.000130 -0.000139 -0.000146 -0.000151 -0.000153 -0.000151 -0.000147 -0.000138 -0.000125 -0.000107 -0.000084 -0.000056 -0.000023 0.000015 0.000056 0.000099 0.000143 0.000186 0.000226 0.000263 0.000293 0.000318 0.000335 0.000345 0.000348 0.000345 0.000336 0.000322 0.000305 0.000284 0.000260 0.000235 0.000208 0.000181 0.000154 0.000128 0.000103 0.000081 0.000061 0.000043 0.000028 0.000015 0.000005 -0.000002 -0.000007 -0.000010 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 -0.000001 -0.000003 -0.000006 -0.000010 -0.000016 -0.000023 -0.000032 -0.000042 -0.000054 -0.000068 -0.000083 -0.000100 -0.000117 -0.000135 -0.000153 -0.000171 -0.000187 -0.000201 -0.000212 -0.000221 -0.000225 -0.000225 -0.000219 -0.000207 -0.000188 -0.000161 -0.000128 -0.000086 -0.000038 0.000016 0.000075 0.000136 0.000199 0.000260 0.000317 0.000369 0.000413 0.000448 0.000473 0.000489 0.000494 0.000490 0.000479 0.000460 0.000435 0.000405 0.000370 0.000333 0.000294 0.000255 0.000215 0.000177 0.000141 0.000109 0.000080 0.000055 0.000033 0.000016 0.000003 -0.000007 -0.000014 -0.000018 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000001 -0.000002 -0.000006 -0.000013 -0.000021 -0.000031 -0.000043 -0.000057 -0.000074 -0.000094 -0.000115 -0.000139 -0.000164 -0.000190 -0.000217 -0.000243 -0.000268 -0.000290 -0.000308 -0.000322 -0.000330 -0.000331 -0.000324 -0.000307 -0.000280 -0.000241 -0.000192 -0.000132 -0.000063 0.000014 0.000098 0.000185 0.000274 0.000360 0.000441 0.000514 0.000577 0.000627 0.000664 0.000687 0.000696 0.000692 0.000676 0.000650 0.000614 0.000571 0.000522 0.000469 0.000412 0.000355 0.000298 0.000243 0.000191 0.000144 0.000103 0.000067 0.000038 0.000014 -0.000004 -0.000017 -0.000026 -0.000031 -0.000033 -0.000033 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000008 0.000005 0.000001 -0.000006 -0.000015 -0.000026 -0.000040 -0.000057 -0.000077 -0.000101 -0.000128 -0.000159 -0.000193 -0.000229 -0.000267 -0.000306 -0.000345 -0.000382 -0.000415 -0.000444 -0.000467 -0.000480 -0.000483 -0.000474 -0.000451 -0.000412 -0.000357 -0.000287 -0.000201 -0.000103 0.000007 0.000125 0.000248 0.000372 0.000492 0.000606 0.000709 0.000798 0.000871 0.000924 0.000958 0.000972 0.000968 0.000946 0.000909 0.000859 0.000798 0.000728 0.000651 0.000571 0.000488 0.000407 0.000329 0.000255 0.000189 0.000131 0.000081 0.000040 0.000008 -0.000016 -0.000034 -0.000045 -0.000051 -0.000053 -0.000053 -0.000052 -0.000049 -0.000045 -0.000041 -0.000037 -0.000032 -0.000027 -0.000022 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000017 0.000018 0.000017 0.000015 0.000011 0.000005 -0.000004 -0.000016 -0.000031 -0.000050 -0.000074 -0.000102 -0.000136 -0.000174 -0.000217 -0.000265 -0.000317 -0.000372 -0.000428 -0.000485 -0.000540 -0.000590 -0.000634 -0.000669 -0.000691 -0.000697 -0.000685 -0.000653 -0.000599 -0.000522 -0.000423 -0.000303 -0.000164 -0.000011 0.000154 0.000325 0.000497 0.000665 0.000824 0.000968 0.001093 0.001195 0.001271 0.001321 0.001342 0.001338 0.001308 0.001257 0.001187 0.001100 0.001001 0.000893 0.000779 0.000663 0.000549 0.000439 0.000336 0.000244 0.000163 0.000094 0.000038 -0.000006 -0.000038 -0.000061 -0.000075 -0.000083 -0.000085 -0.000085 -0.000081 -0.000076 -0.000070 -0.000063 -0.000056 -0.000048 -0.000040 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000025 0.000028 0.000029 0.000029 0.000026 0.000021 0.000013 0.000002 -0.000014 -0.000035 -0.000061 -0.000093 -0.000132 -0.000179 -0.000232 -0.000293 -0.000361 -0.000434 -0.000512 -0.000593 -0.000675 -0.000755 -0.000829 -0.000894 -0.000945 -0.000979 -0.000991 -0.000977 -0.000933 -0.000859 -0.000753 -0.000615 -0.000449 -0.000258 -0.000046 0.000181 0.000416 0.000654 0.000886 0.001105 0.001304 0.001478 0.001620 0.001727 0.001797 0.001829 0.001824 0.001785 0.001714 0.001617 0.001496 0.001358 0.001208 0.001049 0.000888 0.000729 0.000577 0.000436 0.000308 0.000197 0.000104 0.000028 -0.000031 -0.000074 -0.000104 -0.000122 -0.000131 -0.000134 -0.000131 -0.000125 -0.000117 -0.000107 -0.000096 -0.000084 -0.000072 -0.000060 -0.000049 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000034 0.000038 0.000042 0.000044 0.000044 0.000042 0.000036 0.000026 0.000012 -0.000009 -0.000036 -0.000070 -0.000114 -0.000167 -0.000231 -0.000305 -0.000390 -0.000484 -0.000587 -0.000697 -0.000812 -0.000928 -0.001041 -0.001147 -0.001241 -0.001316 -0.001366 -0.001385 -0.001369 -0.001312 -0.001212 -0.001068 -0.000881 -0.000655 -0.000395 -0.000107 0.000202 0.000522 0.000845 0.001161 0.001460 0.001732 0.001970 0.002165 0.002313 0.002411 0.002457 0.002452 0.002399 0.002303 0.002170 0.002005 0.001815 0.001608 0.001391 0.001171 0.000953 0.000746 0.000554 0.000381 0.000232 0.000106 0.000004 -0.000074 -0.000131 -0.000170 -0.000193 -0.000204 -0.000206 -0.000200 -0.000190 -0.000176 -0.000160 -0.000143 -0.000124 -0.000106 -0.000088 -0.000071 -0.000056 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000034 0.000041 0.000048 0.000055 0.000061 0.000065 0.000066 0.000064 0.000058 0.000047 0.000029 0.000003 -0.000031 -0.000077 -0.000134 -0.000206 -0.000292 -0.000393 -0.000509 -0.000639 -0.000782 -0.000934 -0.001094 -0.001255 -0.001414 -0.001563 -0.001695 -0.001802 -0.001874 -0.001905 -0.001886 -0.001812 -0.001680 -0.001488 -0.001239 -0.000937 -0.000589 -0.000203 0.000211 0.000640 0.001074 0.001497 0.001899 0.002265 0.002585 0.002850 0.003051 0.003184 0.003248 0.003244 0.003175 0.003046 0.002867 0.002644 0.002388 0.002108 0.001814 0.001517 0.001225 0.000947 0.000690 0.000459 0.000260 0.000093 -0.000042 -0.000145 -0.000219 -0.000269 -0.000298 -0.000310 -0.000310 -0.000299 -0.000282 -0.000260 -0.000235 -0.000208 -0.000180 -0.000153 -0.000127 -0.000103 -0.000082 -0.000064 -0.000049 -0.000038 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000031 0.000039 0.000048 0.000058 0.000068 0.000078 0.000086 0.000093 0.000096 0.000096 0.000090 0.000077 0.000056 0.000025 -0.000018 -0.000076 -0.000152 -0.000246 -0.000361 -0.000497 -0.000654 -0.000831 -0.001025 -0.001233 -0.001451 -0.001672 -0.001890 -0.002095 -0.002277 -0.002425 -0.002527 -0.002572 -0.002552 -0.002458 -0.002287 -0.002036 -0.001710 -0.001313 -0.000855 -0.000346 0.000199 0.000766 0.001338 0.001898 0.002429 0.002914 0.003338 0.003689 0.003957 0.004136 0.004224 0.004220 0.004131 0.003962 0.003724 0.003428 0.003088 0.002716 0.002326 0.001932 0.001545 0.001177 0.000838 0.000535 0.000272 0.000053 -0.000122 -0.000255 -0.000351 -0.000414 -0.000449 -0.000461 -0.000456 -0.000438 -0.000411 -0.000376 -0.000338 -0.000298 -0.000257 -0.000217 -0.000179 -0.000145 -0.000115 -0.000090 -0.000070 -0.000054 -0.000041 -0.000032 -0.000025 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000044 0.000055 0.000067 0.000080 0.000094 0.000108 0.000120 0.000131 0.000138 0.000140 0.000135 0.000123 0.000099 0.000063 0.000009 -0.000064 -0.000161 -0.000284 -0.000435 -0.000615 -0.000824 -0.001060 -0.001319 -0.001599 -0.001892 -0.002190 -0.002484 -0.002760 -0.003006 -0.003206 -0.003345 -0.003411 -0.003389 -0.003272 -0.003053 -0.002732 -0.002312 -0.001799 -0.001206 -0.000547 0.000159 0.000894 0.001637 0.002363 0.003052 0.003683 0.004235 0.004693 0.005044 0.005280 0.005396 0.005395 0.005280 0.005062 0.004753 0.004368 0.003923 0.003438 0.002929 0.002414 0.001910 0.001431 0.000990 0.000596 0.000256 -0.000026 -0.000252 -0.000423 -0.000544 -0.000621 -0.000662 -0.000672 -0.000660 -0.000629 -0.000586 -0.000534 -0.000477 -0.000418 -0.000359 -0.000302 -0.000249 -0.000202 -0.000160 -0.000126 -0.000097 -0.000075 -0.000058 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000017 0.000023 0.000029 0.000038 0.000048 0.000060 0.000075 0.000091 0.000109 0.000128 0.000148 0.000166 0.000182 0.000194 0.000201 0.000200 0.000188 0.000164 0.000121 0.000057 -0.000034 -0.000156 -0.000313 -0.000509 -0.000743 -0.001016 -0.001325 -0.001668 -0.002036 -0.002423 -0.002818 -0.003205 -0.003571 -0.003896 -0.004161 -0.004347 -0.004437 -0.004416 -0.004272 -0.003998 -0.003592 -0.003060 -0.002410 -0.001656 -0.000819 0.000081 0.001017 0.001962 0.002888 0.003766 0.004570 0.005276 0.005862 0.006312 0.006616 0.006769 0.006771 0.006627 0.006351 0.005956 0.005463 0.004894 0.004270 0.003617 0.002957 0.002310 0.001696 0.001132 0.000628 0.000194 -0.000166 -0.000452 -0.000667 -0.000817 -0.000910 -0.000955 -0.000961 -0.000935 -0.000886 -0.000821 -0.000744 -0.000661 -0.000576 -0.000493 -0.000413 -0.000340 -0.000275 -0.000218 -0.000171 -0.000132 -0.000102 -0.000078 -0.000059 -0.000045 -0.000034 -0.000026 -0.000019 -0.000013 -0.000009 -0.000005 -0.000002 0.000000 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000051 0.000065 0.000081 0.000101 0.000122 0.000147 0.000173 0.000200 0.000226 0.000251 0.000271 0.000285 0.000290 0.000282 0.000257 0.000210 0.000134 0.000024 -0.000128 -0.000325 -0.000573 -0.000873 -0.001224 -0.001623 -0.002066 -0.002544 -0.003046 -0.003557 -0.004060 -0.004533 -0.004954 -0.005298 -0.005541 -0.005662 -0.005642 -0.005467 -0.005129 -0.004627 -0.003964 -0.003154 -0.002215 -0.001169 -0.000046 0.001123 0.002304 0.003461 0.004560 0.005566 0.006449 0.007185 0.007751 0.008136 0.008331 0.008337 0.008161 0.007816 0.007323 0.006704 0.005987 0.005202 0.004378 0.003545 0.002729 0.001955 0.001243 0.000609 0.000063 -0.000389 -0.000747 -0.001013 -0.001196 -0.001305 -0.001351 -0.001346 -0.001301 -0.001225 -0.001128 -0.001018 -0.000900 -0.000781 -0.000665 -0.000556 -0.000456 -0.000367 -0.000291 -0.000228 -0.000176 -0.000134 -0.000102 -0.000077 -0.000058 -0.000043 -0.000032 -0.000023 -0.000016 -0.000010 -0.000005 -0.000002 0.000001 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000031 0.000041 0.000054 0.000069 0.000087 0.000108 0.000134 0.000163 0.000196 0.000231 0.000268 0.000306 0.000342 0.000374 0.000399 0.000413 0.000413 0.000391 0.000341 0.000254 0.000123 -0.000062 -0.000306 -0.000616 -0.000993 -0.001436 -0.001943 -0.002506 -0.003114 -0.003753 -0.004404 -0.005043 -0.005644 -0.006178 -0.006615 -0.006926 -0.007084 -0.007067 -0.006858 -0.006448 -0.005835 -0.005026 -0.004035 -0.002885 -0.001605 -0.000230 0.001202 0.002649 0.004066 0.005412 0.006646 0.007731 0.008635 0.009333 0.009808 0.010052 0.010064 0.009852 0.009431 0.008826 0.008064 0.007179 0.006209 0.005189 0.004156 0.003144 0.002183 0.001299 0.000512 -0.000165 -0.000724 -0.001163 -0.001488 -0.001706 -0.001830 -0.001874 -0.001851 -0.001777 -0.001664 -0.001524 -0.001368 -0.001204 -0.001040 -0.000882 -0.000734 -0.000600 -0.000482 -0.000381 -0.000296 -0.000228 -0.000173 -0.000130 -0.000097 -0.000072 -0.000053 -0.000038 -0.000027 -0.000017 -0.000010 -0.000005 -0.000000 0.000002 0.000004 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000017 0.000023 0.000031 0.000041 0.000054 0.000070 0.000090 0.000113 0.000142 0.000175 0.000214 0.000258 0.000306 0.000357 0.000410 0.000462 0.000510 0.000552 0.000581 0.000593 0.000578 0.000528 0.000431 0.000278 0.000058 -0.000239 -0.000619 -0.001084 -0.001635 -0.002266 -0.002969 -0.003729 -0.004527 -0.005340 -0.006137 -0.006886 -0.007551 -0.008096 -0.008484 -0.008685 -0.008672 -0.008427 -0.007937 -0.007203 -0.006232 -0.005043 -0.003663 -0.002126 -0.000476 0.001242 0.002977 0.004678 0.006294 0.007776 0.009079 0.010168 0.011010 0.011586 0.011884 0.011903 0.011652 0.011149 0.010420 0.009500 0.008430 0.007252 0.006012 0.004754 0.003521 0.002348 0.001268 0.000307 -0.000519 -0.001199 -0.001731 -0.002119 -0.002374 -0.002511 -0.002546 -0.002497 -0.002382 -0.002219 -0.002022 -0.001806 -0.001583 -0.001361 -0.001149 -0.000953 -0.000775 -0.000620 -0.000488 -0.000378 -0.000289 -0.000217 -0.000162 -0.000119 -0.000087 -0.000062 -0.000043 -0.000029 -0.000018 -0.000009 -0.000003 0.000002 0.000005 0.000007 0.000007 0.000007 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000016 0.000021 0.000029 0.000039 0.000052 0.000069 0.000089 0.000115 0.000146 0.000183 0.000227 0.000278 0.000336 0.000400 0.000470 0.000543 0.000617 0.000689 0.000754 0.000805 0.000835 0.000834 0.000788 0.000685 0.000511 0.000252 -0.000101 -0.000559 -0.001124 -0.001796 -0.002568 -0.003430 -0.004362 -0.005342 -0.006338 -0.007314 -0.008229 -0.009041 -0.009705 -0.010181 -0.010430 -0.010423 -0.010138 -0.009564 -0.008700 -0.007558 -0.006158 -0.004534 -0.002727 -0.000787 0.001231 0.003269 0.005267 0.007165 0.008906 0.010440 0.011722 0.012717 0.013399 0.013755 0.013783 0.013492 0.012901 0.012042 0.010954 0.009684 0.008283 0.006803 0.005300 0.003822 0.002415 0.001118 -0.000037 -0.001028 -0.001843 -0.002476 -0.002933 -0.003226 -0.003371 -0.003389 -0.003302 -0.003134 -0.002905 -0.002637 -0.002345 -0.002046 -0.001752 -0.001473 -0.001216 -0.000985 -0.000784 -0.000613 -0.000472 -0.000357 -0.000266 -0.000196 -0.000142 -0.000100 -0.000070 -0.000046 -0.000029 -0.000016 -0.000006 0.000001 0.000006 0.000009 0.000011 0.000011 0.000010 0.000008 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000026 0.000035 0.000048 0.000065 0.000086 0.000112 0.000145 0.000185 0.000233 0.000289 0.000356 0.000433 0.000518 0.000613 0.000713 0.000817 0.000921 0.001017 0.001100 0.001157 0.001176 0.001141 0.001036 0.000844 0.000548 0.000134 -0.000408 -0.001082 -0.001887 -0.002816 -0.003854 -0.004978 -0.006157 -0.007355 -0.008527 -0.009625 -0.010597 -0.011392 -0.011961 -0.012262 -0.012262 -0.011937 -0.011275 -0.010278 -0.008958 -0.007343 -0.005471 -0.003391 -0.001160 0.001160 0.003501 0.005795 0.007975 0.009977 0.011741 0.013217 0.014365 0.015156 0.015572 0.015610 0.015280 0.014602 0.013610 0.012350 0.010873 0.009238 0.007507 0.005743 0.004004 0.002346 0.000815 -0.000549 -0.001720 -0.002680 -0.003422 -0.003951 -0.004280 -0.004428 -0.004420 -0.004284 -0.004047 -0.003736 -0.003377 -0.002992 -0.002600 -0.002217 -0.001856 -0.001524 -0.001229 -0.000973 -0.000756 -0.000577 -0.000432 -0.000318 -0.000229 -0.000162 -0.000111 -0.000073 -0.000046 -0.000025 -0.000010 0.000000 0.000008 0.000013 0.000016 0.000016 0.000016 0.000014 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000022 0.000031 0.000042 0.000058 0.000079 0.000105 0.000138 0.000180 0.000230 0.000291 0.000365 0.000451 0.000551 0.000664 0.000790 0.000926 0.001069 0.001214 0.001354 0.001478 0.001573 0.001623 0.001609 0.001509 0.001304 0.000972 0.000497 -0.000133 -0.000923 -0.001872 -0.002970 -0.004198 -0.005528 -0.006923 -0.008338 -0.009720 -0.011012 -0.012152 -0.013083 -0.013750 -0.014106 -0.014113 -0.013747 -0.012997 -0.011866 -0.010372 -0.008547 -0.006435 -0.004093 -0.001583 0.001022 0.003650 0.006224 0.008670 0.010916 0.012898 0.014559 0.015854 0.016749 0.017225 0.017275 0.016908 0.016148 0.015029 0.013600 0.011919 0.010050 0.008065 0.006034 0.004026 0.002106 0.000331 -0.001255 -0.002615 -0.003727 -0.004583 -0.005185 -0.005547 -0.005692 -0.005648 -0.005448 -0.005126 -0.004715 -0.004246 -0.003748 -0.003245 -0.002756 -0.002297 -0.001877 -0.001505 -0.001184 -0.000912 -0.000689 -0.000510 -0.000368 -0.000260 -0.000177 -0.000116 -0.000071 -0.000039 -0.000016 0.000000 0.000011 0.000019 0.000023 0.000024 0.000024 0.000022 0.000019 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000026 0.000036 0.000050 0.000069 0.000094 0.000127 0.000168 0.000219 0.000283 0.000360 0.000453 0.000564 0.000693 0.000841 0.001007 0.001188 0.001382 0.001580 0.001776 0.001955 0.002101 0.002195 0.002212 0.002128 0.001916 0.001554 0.001020 0.000301 -0.000610 -0.001710 -0.002985 -0.004414 -0.005961 -0.007582 -0.009223 -0.010821 -0.012311 -0.013624 -0.014693 -0.015457 -0.015865 -0.015878 -0.015471 -0.014636 -0.013378 -0.011721 -0.009702 -0.007373 -0.004795 -0.002039 0.000818 0.003695 0.006512 0.009188 0.011647 0.013818 0.015642 0.017068 0.018058 0.018589 0.018654 0.018260 0.017427 0.016194 0.014611 0.012738 0.010648 0.008417 0.006125 0.003851 0.001669 -0.000355 -0.002165 -0.003719 -0.004987 -0.005958 -0.006633 -0.007025 -0.007159 -0.007069 -0.006792 -0.006368 -0.005839 -0.005241 -0.004611 -0.003977 -0.003364 -0.002790 -0.002269 -0.001808 -0.001410 -0.001077 -0.000803 -0.000584 -0.000413 -0.000282 -0.000184 -0.000112 -0.000060 -0.000024 0.000001 0.000018 0.000028 0.000034 0.000037 0.000036 0.000034 0.000031 0.000026 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000029 0.000040 0.000057 0.000080 0.000110 0.000149 0.000200 0.000263 0.000342 0.000438 0.000556 0.000696 0.000861 0.001052 0.001267 0.001505 0.001761 0.002027 0.002293 0.002543 0.002756 0.002908 0.002971 0.002914 0.002707 0.002321 0.001732 0.000926 -0.000106 -0.001359 -0.002816 -0.004450 -0.006218 -0.008069 -0.009937 -0.011753 -0.013439 -0.014919 -0.016119 -0.016974 -0.017430 -0.017445 -0.016999 -0.016083 -0.014712 -0.012912 -0.010728 -0.008218 -0.005450 -0.002499 0.000552 0.003620 0.006621 0.009471 0.012090 0.014407 0.016357 0.017887 0.018956 0.019538 0.019622 0.019211 0.018326 0.017002 0.015290 0.013253 0.010966 0.008512 0.005978 0.003452 0.001018 -0.001247 -0.003278 -0.005023 -0.006448 -0.007533 -0.008277 -0.008694 -0.008810 -0.008663 -0.008296 -0.007756 -0.007091 -0.006347 -0.005566 -0.004783 -0.004029 -0.003325 -0.002687 -0.002125 -0.001643 -0.001240 -0.000911 -0.000648 -0.000445 -0.000290 -0.000176 -0.000094 -0.000036 0.000003 0.000028 0.000043 0.000052 0.000055 0.000055 0.000052 0.000048 0.000042 0.000035 0.000029 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000007 0.000010 0.000015 0.000021 0.000031 0.000045 0.000064 0.000090 0.000126 0.000173 0.000233 0.000309 0.000406 0.000525 0.000671 0.000846 0.001055 0.001296 0.001572 0.001878 0.002211 0.002560 0.002913 0.003251 0.003548 0.003776 0.003900 0.003885 0.003694 0.003295 0.002660 0.001771 0.000622 -0.000782 -0.002421 -0.004258 -0.006246 -0.008321 -0.010411 -0.012434 -0.014305 -0.015939 -0.017258 -0.018190 -0.018682 -0.018695 -0.018208 -0.017222 -0.015754 -0.013841 -0.011534 -0.008897 -0.006002 -0.002928 0.000240 0.003418 0.006521 0.009466 0.012175 0.014575 0.016601 0.018198 0.019324 0.019949 0.020057 0.019647 0.018737 0.017357 0.015555 0.013395 0.010952 0.008313 0.005571 0.002821 0.000158 -0.002331 -0.004571 -0.006500 -0.008074 -0.009269 -0.010079 -0.010516 -0.010608 -0.010396 -0.009928 -0.009258 -0.008443 -0.007536 -0.006587 -0.005639 -0.004728 -0.003880 -0.003114 -0.002442 -0.001867 -0.001387 -0.000999 -0.000691 -0.000454 -0.000276 -0.000147 -0.000056 0.000005 0.000045 0.000068 0.000081 0.000085 0.000084 0.000079 0.000072 0.000064 0.000055 0.000046 0.000037 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000006 0.000009 0.000014 0.000021 0.000032 0.000047 0.000069 0.000099 0.000140 0.000195 0.000266 0.000357 0.000473 0.000618 0.000797 0.001013 0.001272 0.001574 0.001920 0.002308 0.002732 0.003181 0.003638 0.004082 0.004482 0.004803 0.005006 0.005049 0.004889 0.004488 0.003817 0.002855 0.001595 0.000047 -0.001765 -0.003799 -0.005996 -0.008283 -0.010579 -0.012790 -0.014825 -0.016591 -0.018004 -0.018994 -0.019506 -0.019505 -0.018977 -0.017930 -0.016391 -0.014403 -0.012026 -0.009328 -0.006386 -0.003281 -0.000096 0.003088 0.006190 0.009132 0.011840 0.014244 0.016283 0.017903 0.019058 0.019716 0.019856 0.019472 0.018573 0.017184 0.015346 0.013119 0.010577 0.007806 0.004904 0.001973 -0.000884 -0.003569 -0.005997 -0.008095 -0.009809 -0.011107 -0.011978 -0.012431 -0.012495 -0.012211 -0.011635 -0.010826 -0.009850 -0.008768 -0.007638 -0.006512 -0.005432 -0.004429 -0.003525 -0.002734 -0.002060 -0.001502 -0.001051 -0.000698 -0.000428 -0.000229 -0.000087 0.000009 0.000071 0.000108 0.000126 0.000132 0.000129 0.000122 0.000111 0.000098 0.000085 0.000072 0.000059 0.000048 0.000037 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000012 0.000020 0.000031 0.000048 0.000071 0.000105 0.000151 0.000213 0.000296 0.000403 0.000540 0.000713 0.000929 0.001192 0.001508 0.001879 0.002307 0.002790 0.003319 0.003883 0.004463 0.005030 0.005552 0.005986 0.006286 0.006402 0.006289 0.005901 0.005206 0.004181 0.002822 0.001140 -0.000833 -0.003048 -0.005436 -0.007915 -0.010390 -0.012762 -0.014928 -0.016792 -0.018269 -0.019286 -0.019794 -0.019765 -0.019193 -0.018097 -0.016512 -0.014494 -0.012109 -0.009430 -0.006537 -0.003509 -0.000424 0.002644 0.005623 0.008445 0.011044 0.013361 0.015339 0.016927 0.018080 0.018762 0.018946 0.018618 0.017776 0.016436 0.014629 0.012407 0.009837 0.007004 0.004006 0.000950 -0.002054 -0.004899 -0.007486 -0.009732 -0.011573 -0.012966 -0.013893 -0.014360 -0.014393 -0.014036 -0.013347 -0.012396 -0.011252 -0.009987 -0.008670 -0.007357 -0.006099 -0.004934 -0.003887 -0.002973 -0.002198 -0.001560 -0.001048 -0.000651 -0.000352 -0.000136 0.000013 0.000111 0.000168 0.000197 0.000206 0.000202 0.000189 0.000171 0.000151 0.000131 0.000111 0.000092 0.000075 0.000060 0.000047 0.000036 0.000027 0.000021 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000007 0.000015 0.000026 0.000044 0.000069 0.000105 0.000156 0.000226 0.000319 0.000443 0.000602 0.000806 0.001061 0.001375 0.001755 0.002203 0.002723 0.003312 0.003960 0.004655 0.005373 0.006082 0.006743 0.007307 0.007720 0.007928 0.007875 0.007515 0.006808 0.005735 0.004289 0.002488 0.000371 -0.002004 -0.004558 -0.007197 -0.009818 -0.012311 -0.014567 -0.016487 -0.017983 -0.018991 -0.019464 -0.019386 -0.018763 -0.017626 -0.016024 -0.014024 -0.011699 -0.009129 -0.006391 -0.003560 -0.000705 0.002110 0.004830 0.007400 0.009773 0.011899 0.013733 0.015230 0.016348 0.017045 0.017289 0.017054 0.016326 0.015104 0.013408 0.011275 0.008763 0.005950 0.002933 -0.000181 -0.003274 -0.006232 -0.008943 -0.011313 -0.013263 -0.014742 -0.015722 -0.016203 -0.016206 -0.015779 -0.014981 -0.013887 -0.012576 -0.011128 -0.009620 -0.008118 -0.006681 -0.005351 -0.004159 -0.003123 -0.002249 -0.001533 -0.000966 -0.000530 -0.000209 0.000017 0.000168 0.000258 0.000305 0.000320 0.000313 0.000293 0.000266 0.000235 0.000203 0.000172 0.000143 0.000118 0.000095 0.000075 0.000059 0.000045 0.000034 0.000026 0.000019 0.000015 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000005 -0.000004 -0.000000 0.000006 0.000017 0.000034 0.000060 0.000098 0.000152 0.000228 0.000332 0.000471 0.000653 0.000888 0.001185 0.001553 0.002000 0.002532 0.003152 0.003856 0.004635 0.005474 0.006344 0.007210 0.008025 0.008735 0.009277 0.009590 0.009612 0.009291 0.008587 0.007477 0.005960 0.004058 0.001818 -0.000691 -0.003380 -0.006143 -0.008867 -0.011433 -0.013727 -0.015650 -0.017115 -0.018065 -0.018464 -0.018309 -0.017623 -0.016451 -0.014859 -0.012925 -0.010731 -0.008360 -0.005888 -0.003382 -0.000897 0.001522 0.003838 0.006019 0.008038 0.009866 0.011471 0.012817 0.013864 0.014571 0.014895 0.014797 0.014245 0.013222 0.011727 0.009778 0.007421 0.004722 0.001772 -0.001322 -0.004440 -0.007458 -0.010254 -0.012719 -0.014762 -0.016318 -0.017349 -0.017846 -0.017827 -0.017336 -0.016437 -0.015209 -0.013737 -0.012112 -0.010418 -0.008732 -0.007119 -0.005629 -0.004297 -0.003144 -0.002177 -0.001392 -0.000776 -0.000312 0.000022 0.000248 0.000389 0.000464 0.000490 0.000483 0.000454 0.000412 0.000365 0.000315 0.000268 0.000223 0.000184 0.000149 0.000119 0.000093 0.000072 0.000055 0.000042 0.000031 0.000023 0.000018 0.000013 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000013 -0.000008 0.000000 0.000016 0.000040 0.000078 0.000134 0.000215 0.000327 0.000480 0.000683 0.000948 0.001287 0.001710 0.002227 0.002847 0.003571 0.004397 0.005316 0.006307 0.007341 0.008375 0.009356 0.010223 0.010905 0.011334 0.011441 0.011170 0.010479 0.009345 0.007771 0.005787 0.003447 0.000833 -0.001955 -0.004799 -0.007576 -0.010160 -0.012434 -0.014297 -0.015672 -0.016508 -0.016787 -0.016520 -0.015751 -0.014544 -0.012982 -0.011159 -0.009164 -0.007082 -0.004987 -0.002931 -0.000954 0.000924 0.002691 0.004345 0.005885 0.007307 0.008597 0.009733 0.010681 0.011395 0.011824 0.011912 0.011607 0.010868 0.009669 0.008009 0.005910 0.003426 0.000635 -0.002357 -0.005430 -0.008452 -0.011290 -0.013821 -0.015940 -0.017566 -0.018649 -0.019169 -0.019138 -0.018597 -0.017612 -0.016264 -0.014646 -0.012857 -0.010989 -0.009130 -0.007352 -0.005712 -0.004251 -0.002992 -0.001944 -0.001102 -0.000452 0.000027 0.000360 0.000573 0.000691 0.000738 0.000733 0.000694 0.000633 0.000562 0.000488 0.000415 0.000347 0.000286 0.000232 0.000186 0.000147 0.000115 0.000088 0.000067 0.000051 0.000038 0.000028 0.000021 0.000016 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000016 -0.000021 -0.000025 -0.000028 -0.000030 -0.000030 -0.000025 -0.000013 0.000008 0.000043 0.000098 0.000180 0.000297 0.000460 0.000682 0.000974 0.001352 0.001828 0.002414 0.003120 0.003950 0.004902 0.005963 0.007112 0.008315 0.009523 0.010678 0.011708 0.012537 0.013087 0.013286 0.013072 0.012401 0.011253 0.009636 0.007587 0.005171 0.002482 -0.000367 -0.003247 -0.006024 -0.008566 -0.010754 -0.012492 -0.013709 -0.014369 -0.014472 -0.014051 -0.013172 -0.011922 -0.010405 -0.008727 -0.006991 -0.005280 -0.003662 -0.002175 -0.000835 0.000364 0.001447 0.002443 0.003386 0.004301 0.005199 0.006073 0.006896 0.007620 0.008183 0.008510 0.008526 0.008160 0.007359 0.006092 0.004358 0.002189 -0.000348 -0.003155 -0.006113 -0.009083 -0.011921 -0.014491 -0.016670 -0.018361 -0.019500 -0.020054 -0.020027 -0.019455 -0.018403 -0.016956 -0.015213 -0.013279 -0.011258 -0.009243 -0.007318 -0.005545 -0.003972 -0.002624 -0.001513 -0.000632 0.000035 0.000511 0.000825 0.001008 0.001088 0.001091 0.001042 0.000959 0.000857 0.000747 0.000639 0.000537 0.000444 0.000361 0.000290 0.000230 0.000180 0.000139 0.000107 0.000081 0.000061 0.000045 0.000034 0.000025 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000041 -0.000048 -0.000055 -0.000060 -0.000061 -0.000056 -0.000041 -0.000012 0.000038 0.000117 0.000234 0.000402 0.000635 0.000949 0.001359 0.001883 0.002533 0.003322 0.004255 0.005328 0.006531 0.007837 0.009209 0.010592 0.011919 0.013113 0.014089 0.014762 0.015054 0.014898 0.014251 0.013096 0.011446 0.009346 0.006876 0.004141 0.001268 -0.001601 -0.004324 -0.006763 -0.008800 -0.010341 -0.011330 -0.011747 -0.011613 -0.010988 -0.009964 -0.008654 -0.007183 -0.005676 -0.004243 -0.002971 -0.001916 -0.001099 -0.000509 -0.000106 0.000173 0.000398 0.000642 0.000964 0.001403 0.001973 0.002654 0.003397 0.004127 0.004749 0.005159 0.005255 0.004949 0.004177 0.002910 0.001155 -0.001038 -0.003583 -0.006359 -0.009224 -0.012025 -0.014608 -0.016835 -0.018591 -0.019793 -0.020396 -0.020393 -0.019813 -0.018720 -0.017201 -0.015359 -0.013306 -0.011156 -0.009011 -0.006961 -0.005079 -0.003415 -0.002002 -0.000849 0.000049 0.000709 0.001161 0.001436 0.001568 0.001590 0.001534 0.001424 0.001283 0.001127 0.000970 0.000819 0.000680 0.000556 0.000449 0.000357 0.000280 0.000218 0.000167 0.000127 0.000096 0.000072 0.000053 0.000039 0.000029 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000037 -0.000048 -0.000061 -0.000075 -0.000088 -0.000101 -0.000110 -0.000115 -0.000110 -0.000092 -0.000053 0.000016 0.000126 0.000291 0.000528 0.000853 0.001287 0.001849 0.002554 0.003416 0.004442 0.005630 0.006966 0.008422 0.009956 0.011507 0.013001 0.014353 0.015470 0.016260 0.016639 0.016538 0.015914 0.014752 0.013074 0.010937 0.008430 0.005674 0.002811 -0.000005 -0.002623 -0.004899 -0.006718 -0.007994 -0.008683 -0.008787 -0.008353 -0.007470 -0.006257 -0.004859 -0.003425 -0.002097 -0.000995 -0.000207 0.000222 0.000292 0.000045 -0.000440 -0.001059 -0.001694 -0.002229 -0.002566 -0.002633 -0.002396 -0.001864 -0.001087 -0.000154 0.000817 0.001692 0.002332 0.002610 0.002427 0.001718 0.000465 -0.001306 -0.003518 -0.006055 -0.008772 -0.011503 -0.014081 -0.016349 -0.018172 -0.019449 -0.020118 -0.020162 -0.019601 -0.018496 -0.016934 -0.015023 -0.012882 -0.010631 -0.008383 -0.006237 -0.004273 -0.002547 -0.001094 0.000074 0.000962 0.001591 0.001993 0.002204 0.002263 0.002207 0.002070 0.001883 0.001669 0.001448 0.001231 0.001029 0.000846 0.000686 0.000548 0.000432 0.000337 0.000260 0.000198 0.000150 0.000112 0.000084 0.000062 0.000045 0.000033 0.000024 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000019 -0.000027 -0.000037 -0.000051 -0.000067 -0.000087 -0.000108 -0.000130 -0.000153 -0.000175 -0.000193 -0.000203 -0.000202 -0.000180 -0.000130 -0.000036 0.000115 0.000343 0.000668 0.001111 0.001696 0.002441 0.003362 0.004467 0.005755 0.007210 0.008803 0.010485 0.012191 0.013840 0.015336 0.016581 0.017476 0.017931 0.017877 0.017268 0.016097 0.014393 0.012222 0.009691 0.006935 0.004110 0.001383 -0.001084 -0.003146 -0.004687 -0.005633 -0.005955 -0.005679 -0.004881 -0.003679 -0.002230 -0.000705 0.000717 0.001876 0.002639 0.002922 0.002691 0.001968 0.000830 -0.000603 -0.002178 -0.003730 -0.005095 -0.006130 -0.006730 -0.006838 -0.006450 -0.005618 -0.004445 -0.003074 -0.001672 -0.000418 0.000521 0.001003 0.000929 0.000246 -0.001038 -0.002862 -0.005117 -0.007652 -0.010292 -0.012854 -0.015161 -0.017058 -0.018424 -0.019182 -0.019297 -0.018784 -0.017696 -0.016122 -0.014173 -0.011974 -0.009654 -0.007334 -0.005122 -0.003105 -0.001346 0.000118 0.001271 0.002121 0.002691 0.003015 0.003136 0.003097 0.002940 0.002704 0.002421 0.002118 0.001816 0.001529 0.001267 0.001033 0.000830 0.000658 0.000515 0.000398 0.000305 0.000231 0.000173 0.000129 0.000096 0.000071 0.000052 0.000038 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000025 -0.000036 -0.000050 -0.000068 -0.000091 -0.000117 -0.000148 -0.000182 -0.000218 -0.000256 -0.000292 -0.000324 -0.000347 -0.000352 -0.000329 -0.000264 -0.000140 0.000064 0.000371 0.000807 0.001396 0.002161 0.003121 0.004284 0.005652 0.007206 0.008915 0.010726 0.012568 0.014350 0.015973 0.017329 0.018311 0.018827 0.018804 0.018200 0.017012 0.015276 0.013073 0.010524 0.007780 0.005013 0.002402 0.000120 -0.001685 -0.002899 -0.003459 -0.003356 -0.002639 -0.001415 0.000163 0.001903 0.003600 0.005048 0.006065 0.006509 0.006295 0.005401 0.003876 0.001830 -0.000570 -0.003124 -0.005612 -0.007821 -0.009565 -0.010700 -0.011145 -0.010884 -0.009970 -0.008522 -0.006707 -0.004729 -0.002807 -0.001153 0.000051 0.000662 0.000599 -0.000157 -0.001560 -0.003505 -0.005841 -0.008380 -0.010923 -0.013275 -0.015257 -0.016730 -0.017596 -0.017808 -0.017369 -0.016328 -0.014771 -0.012813 -0.010586 -0.008225 -0.005863 -0.003614 -0.001574 0.000189 0.001632 0.002742 0.003524 0.004005 0.004225 0.004230 0.004067 0.003786 0.003429 0.003033 0.002626 0.002230 0.001862 0.001530 0.001238 0.000987 0.000777 0.000603 0.000463 0.000352 0.000264 0.000197 0.000146 0.000108 0.000079 0.000058 0.000042 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000022 -0.000032 -0.000046 -0.000064 -0.000088 -0.000118 -0.000154 -0.000196 -0.000244 -0.000297 -0.000355 -0.000415 -0.000475 -0.000530 -0.000572 -0.000589 -0.000567 -0.000487 -0.000325 -0.000055 0.000351 0.000921 0.001682 0.002655 0.003851 0.005272 0.006900 0.008699 0.010614 0.012566 0.014459 0.016185 0.017629 0.018678 0.019235 0.019227 0.018612 0.017393 0.015617 0.013378 0.010810 0.008082 0.005382 0.002903 0.000828 -0.000691 -0.001544 -0.001678 -0.001102 0.000106 0.001808 0.003815 0.005901 0.007823 0.009346 0.010268 0.010434 0.009758 0.008235 0.005936 0.003009 -0.000335 -0.003845 -0.007248 -0.010281 -0.012710 -0.014356 -0.015112 -0.014949 -0.013924 -0.012168 -0.009877 -0.007291 -0.004669 -0.002269 -0.000318 0.001004 0.001581 0.001368 0.000397 -0.001234 -0.003368 -0.005810 -0.008343 -0.010751 -0.012834 -0.014432 -0.015427 -0.015758 -0.015416 -0.014444 -0.012929 -0.010987 -0.008756 -0.006381 -0.004002 -0.001742 0.000294 0.002033 0.003429 0.004466 0.005153 0.005519 0.005607 0.005470 0.005161 0.004734 0.004237 0.003709 0.003183 0.002682 0.002222 0.001812 0.001456 0.001153 0.000901 0.000695 0.000529 0.000399 0.000298 0.000221 0.000163 0.000119 0.000087 0.000063 0.000046 0.000033 0.000023 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000019 -0.000028 -0.000040 -0.000057 -0.000080 -0.000110 -0.000148 -0.000195 -0.000251 -0.000316 -0.000390 -0.000473 -0.000563 -0.000659 -0.000756 -0.000845 -0.000916 -0.000953 -0.000934 -0.000835 -0.000625 -0.000275 0.000249 0.000977 0.001934 0.003133 0.004576 0.006247 0.008108 0.010097 0.012131 0.014108 0.015912 0.017419 0.018513 0.019090 0.019077 0.018435 0.017171 0.015343 0.013057 0.010463 0.007746 0.005111 0.002767 0.000905 -0.000316 -0.000791 -0.000476 0.000600 0.002334 0.004555 0.007037 0.009517 0.011718 0.013375 0.014262 0.014214 0.013144 0.011059 0.008054 0.004313 0.000091 -0.004309 -0.008566 -0.012362 -0.015422 -0.017529 -0.018551 -0.018449 -0.017281 -0.015192 -0.012407 -0.009200 -0.005873 -0.002726 -0.000032 0.001992 0.003196 0.003512 0.002957 0.001624 -0.000328 -0.002691 -0.005232 -0.007713 -0.009915 -0.011654 -0.012795 -0.013261 -0.013033 -0.012148 -0.010691 -0.008782 -0.006565 -0.004193 -0.001815 0.000434 0.002445 0.004137 0.005462 0.006403 0.006971 0.007197 0.007131 0.006830 0.006354 0.005763 0.005109 0.004435 0.003777 0.003161 0.002601 0.002107 0.001681 0.001322 0.001026 0.000785 0.000594 0.000444 0.000329 0.000242 0.000177 0.000129 0.000093 0.000067 0.000048 0.000034 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000023 -0.000033 -0.000048 -0.000069 -0.000098 -0.000135 -0.000182 -0.000241 -0.000313 -0.000397 -0.000496 -0.000609 -0.000736 -0.000876 -0.001025 -0.001174 -0.001313 -0.001425 -0.001488 -0.001474 -0.001351 -0.001083 -0.000634 0.000029 0.000937 0.002106 0.003539 0.005220 0.007109 0.009142 0.011230 0.013263 0.015118 0.016665 0.017781 0.018360 0.018324 0.017639 0.016316 0.014421 0.012074 0.009441 0.006723 0.004142 0.001921 0.000263 -0.000669 -0.000768 -0.000003 0.001580 0.003853 0.006614 0.009603 0.012519 0.015051 0.016904 0.017829 0.017648 0.016275 0.013725 0.010119 0.005672 0.000681 -0.004505 -0.009512 -0.013978 -0.017583 -0.020078 -0.021307 -0.021221 -0.019879 -0.017443 -0.014163 -0.010347 -0.006338 -0.002477 0.000921 0.003603 0.005389 0.006190 0.006006 0.004930 0.003125 0.000809 -0.001766 -0.004344 -0.006682 -0.008577 -0.009875 -0.010485 -0.010378 -0.009585 -0.008192 -0.006321 -0.004125 -0.001765 0.000600 0.002827 0.004798 0.006427 0.007664 0.008491 0.008921 0.008989 0.008751 0.008269 0.007611 0.006841 0.006017 0.005187 0.004389 0.003649 0.002984 0.002402 0.001904 0.001487 0.001145 0.000870 0.000653 0.000484 0.000356 0.000259 0.000188 0.000135 0.000097 0.000069 0.000049 0.000034 0.000024 0.000016 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000018 -0.000027 -0.000039 -0.000057 -0.000082 -0.000116 -0.000161 -0.000219 -0.000292 -0.000381 -0.000488 -0.000615 -0.000764 -0.000934 -0.001126 -0.001336 -0.001558 -0.001780 -0.001986 -0.002150 -0.002245 -0.002233 -0.002077 -0.001735 -0.001168 -0.000343 0.000761 0.002150 0.003808 0.005694 0.007740 0.009853 0.011917 0.013801 0.015369 0.016490 0.017054 0.016983 0.016241 0.014846 0.012873 0.010452 0.007763 0.005024 0.002474 0.000351 -0.001129 -0.001798 -0.001549 -0.000356 0.001716 0.004519 0.007821 0.011328 0.014707 0.017613 0.019722 0.020764 0.020546 0.018980 0.016090 0.012016 0.007004 0.001389 -0.004439 -0.010060 -0.015071 -0.019111 -0.021901 -0.023266 -0.023147 -0.021606 -0.018821 -0.015064 -0.010678 -0.006040 -0.001532 0.002497 0.005759 0.008049 0.009256 0.009375 0.008493 0.006780 0.004468 0.001824 -0.000874 -0.003365 -0.005424 -0.006882 -0.007634 -0.007643 -0.006937 -0.005600 -0.003763 -0.001584 0.000766 0.003117 0.005319 0.007245 0.008804 0.009944 0.010646 0.010927 0.010827 0.010405 0.009733 0.008883 0.007926 0.006926 0.005935 0.004992 0.004126 0.003354 0.002682 0.002112 0.001638 0.001252 0.000944 0.000702 0.000515 0.000374 0.000269 0.000192 0.000136 0.000096 0.000067 0.000047 0.000032 0.000022 0.000015 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000030 -0.000045 -0.000066 -0.000096 -0.000136 -0.000190 -0.000259 -0.000346 -0.000454 -0.000587 -0.000746 -0.000934 -0.001154 -0.001406 -0.001688 -0.001994 -0.002314 -0.002630 -0.002916 -0.003142 -0.003268 -0.003251 -0.003045 -0.002606 -0.001897 -0.000890 0.000422 0.002026 0.003879 0.005912 0.008026 0.010100 0.011995 0.013570 0.014686 0.015228 0.015115 0.014311 0.012838 0.010777 0.008269 0.005507 0.002725 0.000176 -0.001885 -0.003230 -0.003682 -0.003133 -0.001562 0.000956 0.004252 0.008070 0.012086 0.015936 0.019245 0.021663 0.022896 0.022742 0.021105 0.018018 0.013635 0.008227 0.002160 -0.004138 -0.010210 -0.015615 -0.019960 -0.022941 -0.024364 -0.024164 -0.022408 -0.019287 -0.015095 -0.010202 -0.005020 0.000038 0.004590 0.008322 0.011005 0.012517 0.012844 0.012075 0.010387 0.008025 0.005275 0.002432 -0.000222 -0.002447 -0.004057 -0.004938 -0.005045 -0.004406 -0.003107 -0.001286 0.000892 0.003245 0.005593 0.007775 0.009659 0.011150 0.012192 0.012768 0.012898 0.012626 0.012019 0.011154 0.010111 0.008967 0.007791 0.006639 0.005553 0.004564 0.003687 0.002930 0.002291 0.001764 0.001336 0.000997 0.000733 0.000532 0.000381 0.000269 0.000189 0.000131 0.000090 0.000062 0.000042 0.000028 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000034 -0.000051 -0.000075 -0.000110 -0.000156 -0.000218 -0.000299 -0.000403 -0.000532 -0.000691 -0.000885 -0.001117 -0.001391 -0.001710 -0.002073 -0.002475 -0.002906 -0.003347 -0.003774 -0.004152 -0.004438 -0.004586 -0.004544 -0.004262 -0.003697 -0.002817 -0.001610 -0.000088 0.001708 0.003705 0.005803 0.007874 0.009773 0.011349 0.012460 0.012983 0.012832 0.011971 0.010422 0.008271 0.005668 0.002818 -0.000033 -0.002615 -0.004660 -0.005926 -0.006226 -0.005447 -0.003569 -0.000676 0.003048 0.007329 0.011818 0.016124 0.019847 0.022611 0.024105 0.024112 0.022531 0.019397 0.014876 0.009257 0.002931 -0.003646 -0.009987 -0.015620 -0.020129 -0.023188 -0.024591 -0.024268 -0.022292 -0.018864 -0.014298 -0.008990 -0.003375 0.002104 0.007044 0.011106 0.014048 0.015739 0.016162 0.015410 0.013671 0.011203 0.008308 0.005300 0.002478 0.000096 -0.001648 -0.002631 -0.002806 -0.002201 -0.000909 0.000928 0.003131 0.005509 0.007872 0.010050 0.011905 0.013336 0.014288 0.014745 0.014729 0.014291 0.013505 0.012454 0.011225 0.009902 0.008559 0.007255 0.006035 0.004931 0.003958 0.003123 0.002423 0.001848 0.001386 0.001022 0.000741 0.000529 0.000371 0.000256 0.000174 0.000117 0.000078 0.000051 0.000032 0.000020 0.000012 0.000007 0.000004 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000024 -0.000037 -0.000056 -0.000084 -0.000123 -0.000176 -0.000247 -0.000340 -0.000459 -0.000610 -0.000798 -0.001028 -0.001307 -0.001641 -0.002032 -0.002483 -0.002989 -0.003542 -0.004122 -0.004704 -0.005251 -0.005717 -0.006051 -0.006195 -0.006094 -0.005697 -0.004968 -0.003889 -0.002469 -0.000749 0.001200 0.003273 0.005336 0.007240 0.008826 0.009943 0.010461 0.010289 0.009386 0.007774 0.005542 0.002845 -0.000104 -0.003046 -0.005699 -0.007778 -0.009031 -0.009257 -0.008337 -0.006248 -0.003076 0.000986 0.005649 0.010547 0.015269 0.019392 0.022522 0.024329 0.024583 0.023179 0.020148 0.015662 0.010023 0.003637 -0.003019 -0.009439 -0.015129 -0.019656 -0.022680 -0.023989 -0.023510 -0.021320 -0.017633 -0.012777 -0.007166 -0.001255 0.004494 0.009660 0.013892 0.016940 0.018669 0.019065 0.018228 0.016358 0.013728 0.010655 0.007469 0.004483 0.001964 0.000118 -0.000929 -0.001130 -0.000516 0.000813 0.002703 0.004967 0.007400 0.009804 0.012000 0.013843 0.015231 0.016107 0.016458 0.016311 0.015722 0.014771 0.013549 0.012151 0.010665 0.009171 0.007731 0.006394 0.005190 0.004136 0.003237 0.002487 0.001876 0.001389 0.001008 0.000717 0.000500 0.000340 0.000227 0.000147 0.000093 0.000057 0.000033 0.000018 0.000009 0.000003 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000015 -0.000025 -0.000039 -0.000060 -0.000091 -0.000135 -0.000194 -0.000274 -0.000379 -0.000514 -0.000686 -0.000903 -0.001170 -0.001498 -0.001892 -0.002360 -0.002903 -0.003520 -0.004202 -0.004931 -0.005679 -0.006407 -0.007067 -0.007601 -0.007948 -0.008044 -0.007833 -0.007271 -0.006335 -0.005030 -0.003393 -0.001498 0.000550 0.002614 0.004535 0.006150 0.007297 0.007838 0.007675 0.006760 0.005112 0.002818 0.000037 -0.003013 -0.006064 -0.008821 -0.010989 -0.012299 -0.012540 -0.011581 -0.009394 -0.006061 -0.001778 0.003160 0.008377 0.013446 0.017930 0.021420 0.023571 0.024142 0.023019 0.020229 0.015944 0.010470 0.004220 -0.002319 -0.008630 -0.014210 -0.018614 -0.021500 -0.022649 -0.021993 -0.019612 -0.015729 -0.010683 -0.004899 0.001153 0.007003 0.012220 0.016449 0.019439 0.021058 0.021300 0.020276 0.018199 0.015357 0.012080 0.008714 0.005581 0.002957 0.001051 -0.000011 -0.000184 0.000491 0.001906 0.003895 0.006259 0.008783 0.011257 0.013495 0.015349 0.016713 0.017532 0.017797 0.017537 0.016817 0.015724 0.014354 0.012811 0.011187 0.009567 0.008017 0.006585 0.005304 0.004189 0.003244 0.002462 0.001830 0.001330 0.000944 0.000653 0.000439 0.000285 0.000177 0.000104 0.000057 0.000027 0.000009 -0.000001 -0.000006 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000015 -0.000025 -0.000040 -0.000063 -0.000097 -0.000144 -0.000209 -0.000297 -0.000413 -0.000563 -0.000756 -0.001000 -0.001305 -0.001680 -0.002136 -0.002680 -0.003318 -0.004048 -0.004862 -0.005743 -0.006662 -0.007577 -0.008437 -0.009180 -0.009737 -0.010038 -0.010021 -0.009634 -0.008847 -0.007661 -0.006108 -0.004261 -0.002227 -0.000147 0.001816 0.003490 0.004703 0.005309 0.005198 0.004314 0.002670 0.000347 -0.002496 -0.005639 -0.008807 -0.011698 -0.014004 -0.015444 -0.015793 -0.014907 -0.012747 -0.009387 -0.005018 0.000065 0.005484 0.010806 0.015586 0.019403 0.021904 0.022836 0.022076 0.019644 0.015706 0.010565 0.004631 -0.001610 -0.007638 -0.012952 -0.017108 -0.019762 -0.020701 -0.019859 -0.017324 -0.013322 -0.008200 -0.002388 0.003641 0.009414 0.014501 0.018550 0.021319 0.022683 0.022651 0.021346 0.018997 0.015904 0.012412 0.008876 0.005626 0.002940 0.001026 0.000009 -0.000079 0.000715 0.002269 0.004404 0.006908 0.009556 0.012128 0.014433 0.016319 0.017679 0.018461 0.018659 0.018310 0.017485 0.016276 0.014789 0.013131 0.011402 0.009688 0.008058 0.006563 0.005234 0.004085 0.003119 0.002326 0.001692 0.001197 0.000821 0.000541 0.000340 0.000199 0.000105 0.000044 0.000007 -0.000014 -0.000023 -0.000026 -0.000026 -0.000023 -0.000019 -0.000015 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000014 -0.000024 -0.000041 -0.000065 -0.000100 -0.000151 -0.000220 -0.000314 -0.000439 -0.000603 -0.000815 -0.001084 -0.001423 -0.001844 -0.002358 -0.002976 -0.003705 -0.004545 -0.005490 -0.006520 -0.007608 -0.008708 -0.009767 -0.010717 -0.011483 -0.011990 -0.012165 -0.011951 -0.011311 -0.010237 -0.008760 -0.006948 -0.004910 -0.002787 -0.000749 0.001023 0.002350 0.003071 0.003067 0.002270 0.000681 -0.001625 -0.004495 -0.007709 -0.010993 -0.014036 -0.016522 -0.018159 -0.018708 -0.018008 -0.016007 -0.012764 -0.008458 -0.003376 0.002108 0.007565 0.012549 0.016634 0.019461 0.020769 0.020426 0.018441 0.014969 0.010300 0.004836 -0.000948 -0.006544 -0.011458 -0.015258 -0.017607 -0.018302 -0.017283 -0.014642 -0.010609 -0.005532 0.000160 0.005999 0.011519 0.016298 0.020000 0.022393 0.023371 0.022958 0.021296 0.018625 0.015261 0.011559 0.007879 0.004553 0.001860 0.000001 -0.000910 -0.000849 0.000121 0.001863 0.004187 0.006867 0.009666 0.012359 0.014749 0.016682 0.018055 0.018817 0.018968 0.018553 0.017648 0.016355 0.014783 0.013047 0.011249 0.009480 0.007810 0.006288 0.004945 0.003795 0.002837 0.002061 0.001448 0.000978 0.000628 0.000375 0.000198 0.000081 0.000007 -0.000036 -0.000058 -0.000065 -0.000064 -0.000058 -0.000049 -0.000041 -0.000032 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000007 -0.000013 -0.000023 -0.000039 -0.000064 -0.000101 -0.000153 -0.000225 -0.000324 -0.000456 -0.000630 -0.000856 -0.001147 -0.001516 -0.001977 -0.002544 -0.003229 -0.004042 -0.004984 -0.006049 -0.007220 -0.008466 -0.009741 -0.010988 -0.012134 -0.013099 -0.013801 -0.014159 -0.014108 -0.013602 -0.012629 -0.011211 -0.009415 -0.007346 -0.005149 -0.002998 -0.001081 0.000411 0.001307 0.001472 0.000825 -0.000646 -0.002877 -0.005727 -0.008980 -0.012363 -0.015565 -0.018263 -0.020153 -0.020983 -0.020577 -0.018863 -0.015881 -0.011794 -0.006870 -0.001471 0.003986 0.009059 0.013327 0.016429 0.018099 0.018193 0.016709 0.013786 0.009697 0.004823 -0.000379 -0.005422 -0.009833 -0.013195 -0.015190 -0.015625 -0.014450 -0.011761 -0.007791 -0.002882 0.002546 0.008035 0.013136 0.017446 0.020649 0.022534 0.023017 0.022141 0.020066 0.017048 0.013414 0.009525 0.005743 0.002398 -0.000240 -0.001978 -0.002717 -0.002448 -0.001250 0.000725 0.003270 0.006150 0.009117 0.011942 0.014425 0.016412 0.017804 0.018556 0.018675 0.018213 0.017254 0.015906 0.014285 0.012509 0.010685 0.008902 0.007233 0.005726 0.004410 0.003295 0.002380 0.001650 0.001085 0.000663 0.000358 0.000148 0.000010 -0.000074 -0.000119 -0.000137 -0.000138 -0.000128 -0.000113 -0.000095 -0.000078 -0.000062 -0.000048 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000011 -0.000021 -0.000036 -0.000060 -0.000097 -0.000149 -0.000222 -0.000322 -0.000458 -0.000639 -0.000876 -0.001183 -0.001574 -0.002067 -0.002677 -0.003419 -0.004302 -0.005331 -0.006502 -0.007795 -0.009180 -0.010611 -0.012026 -0.013348 -0.014493 -0.015370 -0.015893 -0.015986 -0.015597 -0.014705 -0.013326 -0.011521 -0.009394 -0.007091 -0.004787 -0.002680 -0.000969 0.000162 0.000562 0.000134 -0.001149 -0.003241 -0.006012 -0.009258 -0.012711 -0.016063 -0.018987 -0.021172 -0.022352 -0.022333 -0.021023 -0.018440 -0.014722 -0.010114 -0.004956 0.000353 0.005386 0.009732 0.013032 0.015017 0.015535 0.014570 0.012242 0.008800 0.004598 0.000064 -0.004343 -0.008178 -0.011050 -0.012663 -0.012841 -0.011544 -0.008874 -0.005060 -0.000436 0.004593 0.009590 0.014129 0.017834 0.020414 0.021688 0.021597 0.020206 0.017693 0.014330 0.010450 0.006418 0.002591 -0.000706 -0.003218 -0.004767 -0.005271 -0.004741 -0.003274 -0.001037 0.001749 0.004837 0.007974 0.010925 0.013492 0.015526 0.016932 0.017674 0.017767 0.017271 0.016278 0.014902 0.013265 0.011487 0.009678 0.007927 0.006304 0.004856 0.003608 0.002569 0.001732 0.001081 0.000594 0.000245 0.000008 -0.000142 -0.000227 -0.000266 -0.000272 -0.000259 -0.000234 -0.000203 -0.000171 -0.000140 -0.000111 -0.000087 -0.000066 -0.000048 -0.000035 -0.000025 -0.000017 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000009 -0.000017 -0.000031 -0.000053 -0.000088 -0.000138 -0.000209 -0.000308 -0.000444 -0.000626 -0.000868 -0.001183 -0.001588 -0.002101 -0.002740 -0.003522 -0.004458 -0.005554 -0.006806 -0.008197 -0.009695 -0.011253 -0.012807 -0.014277 -0.015573 -0.016599 -0.017260 -0.017474 -0.017179 -0.016346 -0.014985 -0.013149 -0.010939 -0.008499 -0.006008 -0.003668 -0.001690 -0.000269 0.000429 0.000289 -0.000738 -0.002620 -0.005247 -0.008428 -0.011909 -0.015385 -0.018532 -0.021033 -0.022609 -0.023052 -0.022245 -0.020181 -0.016969 -0.012826 -0.008061 -0.003049 0.001807 0.006109 0.009509 0.011737 0.012635 0.012172 0.010445 0.007675 0.004185 0.000366 -0.003359 -0.006581 -0.008941 -0.010169 -0.010110 -0.008736 -0.006152 -0.002582 0.001654 0.006170 0.010557 0.014420 0.017415 0.019286 0.019883 0.019176 0.017253 0.014312 0.010634 0.006558 0.002446 -0.001352 -0.004527 -0.006839 -0.008134 -0.008349 -0.007516 -0.005752 -0.003240 -0.000214 0.003070 0.006356 0.009409 0.012035 0.014090 0.015490 0.016208 0.016269 0.015742 0.014727 0.013345 0.011720 0.009976 0.008221 0.006544 0.005012 0.003668 0.002532 0.001609 0.000889 0.000352 -0.000027 -0.000277 -0.000426 -0.000497 -0.000515 -0.000496 -0.000455 -0.000402 -0.000346 -0.000289 -0.000237 -0.000190 -0.000149 -0.000114 -0.000086 -0.000063 -0.000045 -0.000031 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000005 -0.000011 -0.000023 -0.000042 -0.000073 -0.000119 -0.000185 -0.000280 -0.000410 -0.000588 -0.000825 -0.001139 -0.001546 -0.002065 -0.002716 -0.003518 -0.004483 -0.005618 -0.006922 -0.008378 -0.009954 -0.011604 -0.013260 -0.014842 -0.016254 -0.017396 -0.018165 -0.018473 -0.018249 -0.017455 -0.016092 -0.014207 -0.011896 -0.009300 -0.006598 -0.003996 -0.001713 0.000043 0.001092 0.001299 0.000597 -0.001006 -0.003420 -0.006473 -0.009925 -0.013485 -0.016831 -0.019644 -0.021639 -0.022590 -0.022359 -0.020910 -0.018320 -0.014771 -0.010538 -0.005963 -0.001422 0.002709 0.006096 0.008475 0.009681 0.009669 0.008514 0.006404 0.003625 0.000528 -0.002509 -0.005114 -0.006967 -0.007830 -0.007568 -0.006167 -0.003734 -0.000485 0.003277 0.007193 0.010885 0.013994 0.016216 0.017333 0.017229 0.015905 0.013473 0.010147 0.006215 0.002017 -0.002093 -0.005778 -0.008750 -0.010792 -0.011772 -0.011654 -0.010493 -0.008423 -0.005645 -0.002402 0.001044 0.004436 0.007544 0.010181 0.012214 0.013570 0.014234 0.014243 0.013677 0.012643 0.011266 0.009676 0.007995 0.006330 0.004767 0.003367 0.002169 0.001187 0.000421 -0.000145 -0.000535 -0.000777 -0.000903 -0.000940 -0.000915 -0.000850 -0.000762 -0.000665 -0.000566 -0.000473 -0.000387 -0.000312 -0.000246 -0.000191 -0.000145 -0.000108 -0.000079 -0.000056 -0.000039 -0.000026 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000000 -0.000003 -0.000011 -0.000026 -0.000051 -0.000090 -0.000149 -0.000234 -0.000354 -0.000519 -0.000744 -0.001045 -0.001439 -0.001947 -0.002589 -0.003385 -0.004351 -0.005494 -0.006814 -0.008296 -0.009910 -0.011608 -0.013324 -0.014975 -0.016464 -0.017685 -0.018532 -0.018906 -0.018732 -0.017960 -0.016584 -0.014644 -0.012226 -0.009468 -0.006548 -0.003672 -0.001066 0.001054 0.002490 0.003092 0.002770 0.001510 -0.000622 -0.003478 -0.006838 -0.010423 -0.013924 -0.017024 -0.019431 -0.020906 -0.021290 -0.020519 -0.018635 -0.015783 -0.012199 -0.008186 -0.004088 -0.000251 0.003007 0.005430 0.006853 0.007216 0.006571 0.005073 0.002968 0.000562 -0.001811 -0.003827 -0.005205 -0.005739 -0.005318 -0.003942 -0.001717 0.001150 0.004377 0.007635 0.010583 0.012903 0.014333 0.014696 0.013912 0.012012 0.009132 0.005496 0.001399 -0.002825 -0.006836 -0.010318 -0.013005 -0.014709 -0.015326 -0.014847 -0.013348 -0.010986 -0.007973 -0.004561 -0.001011 0.002421 0.005515 0.008095 0.010042 0.011299 0.011864 0.011789 0.011161 0.010099 0.008731 0.007188 0.005591 0.004045 0.002629 0.001398 0.000384 -0.000405 -0.000978 -0.001356 -0.001568 -0.001645 -0.001622 -0.001528 -0.001390 -0.001230 -0.001062 -0.000900 -0.000749 -0.000613 -0.000495 -0.000393 -0.000307 -0.000236 -0.000179 -0.000132 -0.000096 -0.000068 -0.000047 -0.000032 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000006 0.000007 0.000007 0.000004 -0.000005 -0.000022 -0.000052 -0.000099 -0.000169 -0.000272 -0.000418 -0.000620 -0.000894 -0.001259 -0.001736 -0.002345 -0.003109 -0.004042 -0.005156 -0.006452 -0.007916 -0.009521 -0.011221 -0.012950 -0.014626 -0.016150 -0.017413 -0.018306 -0.018725 -0.018584 -0.017828 -0.016441 -0.014451 -0.011939 -0.009033 -0.005908 -0.002770 0.000156 0.002643 0.004482 0.005507 0.005606 0.004741 0.002952 0.000361 -0.002834 -0.006376 -0.009969 -0.013303 -0.016086 -0.018068 -0.019071 -0.019004 -0.017874 -0.015786 -0.012935 -0.009582 -0.006033 -0.002604 0.000411 0.002769 0.004306 0.004950 0.004729 0.003768 0.002270 0.000495 -0.001271 -0.002750 -0.003703 -0.003958 -0.003429 -0.002125 -0.000155 0.002288 0.004947 0.007524 0.009719 0.011257 0.011921 0.011574 0.010173 0.007779 0.004546 0.000708 -0.003441 -0.007581 -0.011387 -0.014570 -0.016895 -0.018203 -0.018421 -0.017569 -0.015746 -0.013126 -0.009933 -0.006420 -0.002848 0.000537 0.003527 0.005963 0.007745 0.008831 0.009238 0.009031 0.008310 0.007199 0.005831 0.004338 0.002839 0.001431 0.000187 -0.000845 -0.001644 -0.002210 -0.002558 -0.002719 -0.002725 -0.002615 -0.002422 -0.002180 -0.001915 -0.001647 -0.001391 -0.001155 -0.000946 -0.000764 -0.000610 -0.000480 -0.000372 -0.000284 -0.000213 -0.000157 -0.000113 -0.000080 -0.000055 -0.000037 -0.000025 -0.000016 -0.000011 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000002 0.000004 0.000008 0.000012 0.000017 0.000021 0.000023 0.000022 0.000015 -0.000003 -0.000034 -0.000085 -0.000164 -0.000281 -0.000449 -0.000682 -0.001001 -0.001424 -0.001976 -0.002675 -0.003542 -0.004587 -0.005815 -0.007215 -0.008763 -0.010414 -0.012108 -0.013762 -0.015280 -0.016552 -0.017465 -0.017911 -0.017798 -0.017062 -0.015678 -0.013664 -0.011090 -0.008075 -0.004784 -0.001420 0.001793 0.004624 0.006856 0.008307 0.008847 0.008412 0.007017 0.004756 0.001799 -0.001621 -0.005227 -0.008721 -0.011815 -0.014252 -0.015840 -0.016461 -0.016091 -0.014795 -0.012724 -0.010097 -0.007178 -0.004248 -0.001575 0.000614 0.002160 0.002981 0.003085 0.002565 0.001584 0.000358 -0.000878 -0.001891 -0.002484 -0.002519 -0.001930 -0.000742 0.000943 0.002944 0.005029 0.006938 0.008409 0.009214 0.009179 0.008208 0.006294 0.003522 0.000061 -0.003849 -0.007923 -0.011855 -0.015347 -0.018140 -0.020032 -0.020899 -0.020700 -0.019481 -0.017368 -0.014545 -0.011246 -0.007723 -0.004229 -0.000996 0.001786 0.003978 0.005500 0.006333 0.006512 0.006116 0.005258 0.004069 0.002685 0.001235 -0.000164 -0.001424 -0.002479 -0.003293 -0.003854 -0.004173 -0.004274 -0.004195 -0.003977 -0.003660 -0.003283 -0.002879 -0.002476 -0.002091 -0.001739 -0.001425 -0.001154 -0.000923 -0.000729 -0.000569 -0.000439 -0.000333 -0.000249 -0.000183 -0.000132 -0.000093 -0.000064 -0.000043 -0.000028 -0.000018 -0.000012 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000008 0.000013 0.000020 0.000029 0.000038 0.000047 0.000055 0.000059 0.000057 0.000046 0.000019 -0.000029 -0.000108 -0.000229 -0.000408 -0.000661 -0.001009 -0.001475 -0.002080 -0.002843 -0.003780 -0.004895 -0.006184 -0.007624 -0.009178 -0.010788 -0.012378 -0.013851 -0.015102 -0.016015 -0.016481 -0.016401 -0.015705 -0.014357 -0.012363 -0.009782 -0.006719 -0.003328 0.000196 0.003635 0.006758 0.009343 0.011198 0.012174 0.012185 0.011220 0.009343 0.006695 0.003480 -0.000048 -0.003608 -0.006921 -0.009731 -0.011832 -0.013087 -0.013439 -0.012919 -0.011634 -0.009759 -0.007517 -0.005150 -0.002898 -0.000967 0.000488 0.001383 0.001707 0.001523 0.000958 0.000182 -0.000613 -0.001242 -0.001547 -0.001420 -0.000820 0.000223 0.001607 0.003170 0.004706 0.005989 0.006802 0.006959 0.006329 0.004855 0.002562 -0.000445 -0.003986 -0.007823 -0.011684 -0.015284 -0.018357 -0.020677 -0.022079 -0.022474 -0.021857 -0.020299 -0.017945 -0.014994 -0.011680 -0.008251 -0.004947 -0.001982 0.000477 0.002316 0.003479 0.003971 0.003846 0.003199 0.002155 0.000851 -0.000575 -0.001995 -0.003302 -0.004412 -0.005272 -0.005858 -0.006169 -0.006227 -0.006068 -0.005737 -0.005282 -0.004748 -0.004177 -0.003604 -0.003055 -0.002549 -0.002097 -0.001702 -0.001365 -0.001083 -0.000850 -0.000659 -0.000505 -0.000382 -0.000284 -0.000208 -0.000150 -0.000105 -0.000073 -0.000049 -0.000032 -0.000021 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000007 0.000012 0.000020 0.000030 0.000043 0.000058 0.000075 0.000093 0.000112 0.000128 0.000139 0.000142 0.000132 0.000100 0.000037 -0.000071 -0.000241 -0.000492 -0.000846 -0.001325 -0.001950 -0.002738 -0.003697 -0.004828 -0.006114 -0.007524 -0.009006 -0.010491 -0.011888 -0.013094 -0.013997 -0.014485 -0.014457 -0.013834 -0.012571 -0.010662 -0.008149 -0.005124 -0.001726 0.001865 0.005440 0.008774 0.011644 0.013851 0.015232 0.015683 0.015165 0.013714 0.011438 0.008511 0.005160 0.001641 -0.001779 -0.004849 -0.007358 -0.009153 -0.010152 -0.010348 -0.009812 -0.008676 -0.007119 -0.005346 -0.003566 -0.001962 -0.000680 0.000194 0.000636 0.000683 0.000428 0.000001 -0.000451 -0.000782 -0.000870 -0.000640 -0.000066 0.000812 0.001899 0.003049 0.004084 0.004815 0.005064 0.004688 0.003596 0.001766 -0.000751 -0.003834 -0.007297 -0.010912 -0.014423 -0.017574 -0.020133 -0.021910 -0.022781 -0.022694 -0.021675 -0.019821 -0.017294 -0.014301 -0.011074 -0.007851 -0.004855 -0.002275 -0.000253 0.001125 0.001831 0.001895 0.001391 0.000431 -0.000849 -0.002307 -0.003804 -0.005217 -0.006443 -0.007412 -0.008081 -0.008439 -0.008499 -0.008295 -0.007872 -0.007286 -0.006591 -0.005838 -0.005072 -0.004328 -0.003633 -0.003005 -0.002451 -0.001975 -0.001573 -0.001240 -0.000967 -0.000746 -0.000569 -0.000429 -0.000318 -0.000232 -0.000167 -0.000117 -0.000081 -0.000054 -0.000036 -0.000023 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000007 0.000011 0.000018 0.000028 0.000041 0.000059 0.000081 0.000107 0.000137 0.000170 0.000207 0.000246 0.000284 0.000317 0.000341 0.000347 0.000322 0.000253 0.000120 -0.000097 -0.000422 -0.000875 -0.001477 -0.002241 -0.003171 -0.004260 -0.005484 -0.006800 -0.008147 -0.009443 -0.010590 -0.011482 -0.012006 -0.012059 -0.011557 -0.010443 -0.008699 -0.006350 -0.003470 -0.000178 0.003362 0.006958 0.010394 0.013455 0.015936 0.017668 0.018528 0.018454 0.017454 0.015603 0.013042 0.009965 0.006604 0.003205 0.000007 -0.002778 -0.004987 -0.006517 -0.007334 -0.007470 -0.007018 -0.006117 -0.004934 -0.003645 -0.002412 -0.001364 -0.000588 -0.000118 0.000063 0.000016 -0.000162 -0.000363 -0.000478 -0.000419 -0.000135 0.000383 0.001091 0.001899 0.002680 0.003285 0.003558 0.003359 0.002585 0.001181 -0.000844 -0.003420 -0.006414 -0.009644 -0.012892 -0.015927 -0.018526 -0.020493 -0.021679 -0.021999 -0.021438 -0.020050 -0.017959 -0.015337 -0.012395 -0.009360 -0.006455 -0.003880 -0.001797 -0.000317 0.000503 0.000665 0.000224 -0.000724 -0.002051 -0.003613 -0.005262 -0.006860 -0.008287 -0.009452 -0.010294 -0.010785 -0.010927 -0.010745 -0.010287 -0.009610 -0.008776 -0.007849 -0.006884 -0.005929 -0.005021 -0.004185 -0.003438 -0.002787 -0.002233 -0.001769 -0.001387 -0.001076 -0.000827 -0.000628 -0.000472 -0.000349 -0.000254 -0.000182 -0.000128 -0.000088 -0.000060 -0.000039 -0.000025 -0.000016 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000007 0.000010 0.000016 0.000024 0.000037 0.000054 0.000077 0.000106 0.000141 0.000184 0.000235 0.000294 0.000362 0.000439 0.000523 0.000610 0.000694 0.000765 0.000810 0.000814 0.000755 0.000611 0.000357 -0.000027 -0.000560 -0.001255 -0.002110 -0.003113 -0.004232 -0.005416 -0.006594 -0.007678 -0.008566 -0.009150 -0.009325 -0.009002 -0.008114 -0.006628 -0.004551 -0.001937 0.001118 0.004474 0.007956 0.011367 0.014500 0.017156 0.019159 0.020376 0.020724 0.020182 0.018793 0.016665 0.013959 0.010872 0.007628 0.004448 0.001538 -0.000936 -0.002855 -0.004162 -0.004859 -0.005001 -0.004691 -0.004059 -0.003249 -0.002398 -0.001621 -0.000999 -0.000573 -0.000342 -0.000269 -0.000289 -0.000323 -0.000297 -0.000150 0.000147 0.000591 0.001134 0.001696 0.002168 0.002426 0.002348 0.001830 0.000803 -0.000756 -0.002815 -0.005287 -0.008036 -0.010887 -0.013642 -0.016097 -0.018063 -0.019384 -0.019953 -0.019724 -0.018715 -0.017011 -0.014751 -0.012119 -0.009323 -0.006580 -0.004094 -0.002038 -0.000546 0.000305 0.000491 0.000042 -0.000962 -0.002402 -0.004138 -0.006015 -0.007883 -0.009606 -0.011070 -0.012195 -0.012931 -0.013263 -0.013208 -0.012804 -0.012112 -0.011199 -0.010138 -0.008998 -0.007837 -0.006708 -0.005648 -0.004683 -0.003828 -0.003088 -0.002462 -0.001941 -0.001515 -0.001171 -0.000896 -0.000679 -0.000508 -0.000375 -0.000273 -0.000196 -0.000138 -0.000095 -0.000064 -0.000042 -0.000027 -0.000017 -0.000010 -0.000006 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000021 0.000031 0.000047 0.000068 0.000096 0.000132 0.000177 0.000233 0.000302 0.000386 0.000487 0.000606 0.000743 0.000899 0.001068 0.001244 0.001417 0.001571 0.001687 0.001743 0.001713 0.001572 0.001295 0.000865 0.000270 -0.000487 -0.001387 -0.002392 -0.003446 -0.004469 -0.005368 -0.006042 -0.006386 -0.006306 -0.005726 -0.004597 -0.002908 -0.000688 0.001993 0.005019 0.008243 0.011487 0.014561 0.017275 0.019456 0.020958 0.021685 0.021589 0.020685 0.019043 0.016788 0.014086 0.011129 0.008117 0.005242 0.002668 0.000522 -0.001123 -0.002242 -0.002860 -0.003045 -0.002895 -0.002521 -0.002036 -0.001538 -0.001103 -0.000771 -0.000554 -0.000434 -0.000369 -0.000309 -0.000204 -0.000018 0.000263 0.000624 0.001020 0.001378 0.001608 0.001611 0.001295 0.000588 -0.000549 -0.002112 -0.004053 -0.006274 -0.008643 -0.010995 -0.013157 -0.014954 -0.016236 -0.016887 -0.016840 -0.016087 -0.014677 -0.012719 -0.010367 -0.007808 -0.005247 -0.002883 -0.000899 0.000561 0.001396 0.001560 0.001063 -0.000035 -0.001631 -0.003588 -0.005751 -0.007960 -0.010062 -0.011925 -0.013444 -0.014547 -0.015199 -0.015397 -0.015172 -0.014576 -0.013679 -0.012562 -0.011302 -0.009976 -0.008646 -0.007367 -0.006176 -0.005100 -0.004152 -0.003337 -0.002650 -0.002081 -0.001618 -0.001247 -0.000951 -0.000718 -0.000536 -0.000395 -0.000287 -0.000205 -0.000145 -0.000100 -0.000068 -0.000045 -0.000029 -0.000018 -0.000011 -0.000006 -0.000003 -0.000001 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000017 0.000026 0.000039 0.000057 0.000082 0.000115 0.000158 0.000214 0.000284 0.000371 0.000480 0.000614 0.000777 0.000972 0.001199 0.001459 0.001747 0.002054 0.002368 0.002671 0.002939 0.003148 0.003266 0.003264 0.003115 0.002798 0.002303 0.001634 0.000813 -0.000116 -0.001088 -0.002021 -0.002819 -0.003381 -0.003608 -0.003417 -0.002743 -0.001553 0.000148 0.002318 0.004873 0.007692 0.010626 0.013505 0.016153 0.018402 0.020106 0.021153 0.021475 0.021057 0.019936 0.018201 0.015979 0.013430 0.010729 0.008047 0.005541 0.003336 0.001519 0.000133 -0.000822 -0.001385 -0.001622 -0.001616 -0.001455 -0.001222 -0.000979 -0.000769 -0.000609 -0.000494 -0.000403 -0.000304 -0.000168 0.000022 0.000267 0.000547 0.000819 0.001020 0.001078 0.000917 0.000472 -0.000302 -0.001417 -0.002852 -0.004544 -0.006395 -0.008276 -0.010043 -0.011546 -0.012645 -0.013226 -0.013214 -0.012581 -0.011350 -0.009602 -0.007463 -0.005096 -0.002690 -0.000437 0.001480 0.002905 0.003722 0.003866 0.003323 0.002132 0.000382 -0.001803 -0.004269 -0.006851 -0.009385 -0.011718 -0.013724 -0.015305 -0.016402 -0.016991 -0.017082 -0.016719 -0.015966 -0.014904 -0.013620 -0.012201 -0.010726 -0.009262 -0.007864 -0.006571 -0.005409 -0.004389 -0.003516 -0.002783 -0.002179 -0.001688 -0.001296 -0.000986 -0.000742 -0.000553 -0.000407 -0.000295 -0.000211 -0.000149 -0.000103 -0.000070 -0.000046 -0.000030 -0.000019 -0.000011 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000014 0.000021 0.000031 0.000046 0.000067 0.000095 0.000134 0.000184 0.000250 0.000333 0.000440 0.000574 0.000742 0.000949 0.001200 0.001501 0.001852 0.002253 0.002698 0.003176 0.003670 0.004157 0.004610 0.004994 0.005274 0.005414 0.005381 0.005152 0.004715 0.004077 0.003265 0.002329 0.001339 0.000382 -0.000443 -0.001038 -0.001307 -0.001173 -0.000583 0.000488 0.002025 0.003978 0.006258 0.008746 0.011298 0.013757 0.015965 0.017778 0.019075 0.019770 0.019823 0.019238 0.018067 0.016400 0.014363 0.012099 0.009755 0.007475 0.005377 0.003553 0.002059 0.000914 0.000105 -0.000408 -0.000683 -0.000786 -0.000778 -0.000715 -0.000632 -0.000551 -0.000475 -0.000395 -0.000297 -0.000165 0.000005 0.000205 0.000413 0.000589 0.000681 0.000634 0.000392 -0.000085 -0.000819 -0.001805 -0.003005 -0.004351 -0.005744 -0.007071 -0.008205 -0.009024 -0.009423 -0.009325 -0.008691 -0.007527 -0.005889 -0.003878 -0.001635 0.000671 0.002858 0.004746 0.006174 0.007014 0.007181 0.006640 0.005408 0.003555 0.001190 -0.001542 -0.004475 -0.007437 -0.010262 -0.012802 -0.014936 -0.016577 -0.017674 -0.018218 -0.018230 -0.017764 -0.016895 -0.015711 -0.014308 -0.012776 -0.011197 -0.009641 -0.008164 -0.006803 -0.005584 -0.004520 -0.003610 -0.002849 -0.002224 -0.001719 -0.001316 -0.000998 -0.000749 -0.000557 -0.000409 -0.000296 -0.000212 -0.000149 -0.000103 -0.000070 -0.000047 -0.000030 -0.000019 -0.000011 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000011 0.000016 0.000024 0.000036 0.000052 0.000076 0.000108 0.000152 0.000209 0.000284 0.000381 0.000505 0.000664 0.000864 0.001114 0.001421 0.001793 0.002234 0.002746 0.003326 0.003964 0.004646 0.005349 0.006042 0.006689 0.007247 0.007670 0.007917 0.007947 0.007734 0.007269 0.006560 0.005643 0.004574 0.003429 0.002303 0.001297 0.000510 0.000037 -0.000048 0.000304 0.001112 0.002357 0.003986 0.005912 0.008020 0.010176 0.012239 0.014067 0.015537 0.016550 0.017041 0.016986 0.016400 0.015338 0.013889 0.012162 0.010279 0.008361 0.006519 0.004842 0.003392 0.002203 0.001280 0.000607 0.000147 -0.000142 -0.000308 -0.000392 -0.000425 -0.000426 -0.000404 -0.000358 -0.000284 -0.000177 -0.000040 0.000114 0.000262 0.000370 0.000398 0.000304 0.000052 -0.000379 -0.000993 -0.001770 -0.002662 -0.003600 -0.004493 -0.005240 -0.005737 -0.005892 -0.005630 -0.004909 -0.003724 -0.002113 -0.000154 0.002034 0.004300 0.006478 0.008393 0.009884 0.010812 0.011077 0.010623 0.009445 0.007588 0.005145 0.002246 -0.000950 -0.004272 -0.007543 -0.010599 -0.013298 -0.015527 -0.017209 -0.018305 -0.018816 -0.018773 -0.018240 -0.017298 -0.016042 -0.014571 -0.012978 -0.011346 -0.009747 -0.008234 -0.006846 -0.005607 -0.004527 -0.003607 -0.002840 -0.002210 -0.001703 -0.001300 -0.000983 -0.000736 -0.000546 -0.000400 -0.000289 -0.000207 -0.000145 -0.000101 -0.000069 -0.000046 -0.000030 -0.000019 -0.000011 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000012 0.000018 0.000027 0.000040 0.000059 0.000085 0.000121 0.000169 0.000232 0.000316 0.000425 0.000566 0.000746 0.000976 0.001266 0.001625 0.002063 0.002588 0.003204 0.003910 0.004700 0.005559 0.006465 0.007386 0.008280 0.009100 0.009791 0.010299 0.010573 0.010568 0.010259 0.009637 0.008722 0.007555 0.006204 0.004755 0.003309 0.001974 0.000856 0.000049 -0.000371 -0.000356 0.000109 0.001008 0.002286 0.003860 0.005621 0.007446 0.009203 0.010769 0.012035 0.012916 0.013363 0.013358 0.012921 0.012104 0.010982 0.009649 0.008202 0.006737 0.005336 0.004063 0.002961 0.002049 0.001328 0.000782 0.000385 0.000107 -0.000081 -0.000204 -0.000276 -0.000309 -0.000305 -0.000265 -0.000191 -0.000092 0.000020 0.000122 0.000187 0.000186 0.000091 -0.000118 -0.000448 -0.000889 -0.001410 -0.001960 -0.002470 -0.002861 -0.003048 -0.002949 -0.002500 -0.001655 -0.000404 0.001231 0.003186 0.005365 0.007637 0.009851 0.011842 0.013452 0.014538 0.014985 0.014720 0.013714 0.011989 0.009613 0.006697 0.003384 -0.000159 -0.003755 -0.007232 -0.010432 -0.013219 -0.015491 -0.017183 -0.018266 -0.018748 -0.018672 -0.018105 -0.017134 -0.015856 -0.014372 -0.012773 -0.011145 -0.009554 -0.008055 -0.006683 -0.005462 -0.004400 -0.003498 -0.002747 -0.002133 -0.001639 -0.001247 -0.000941 -0.000703 -0.000520 -0.000380 -0.000275 -0.000196 -0.000138 -0.000095 -0.000065 -0.000044 -0.000028 -0.000018 -0.000011 -0.000006 -0.000002 -0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000013 0.000020 0.000030 0.000044 0.000064 0.000093 0.000132 0.000184 0.000253 0.000345 0.000464 0.000619 0.000819 0.001075 0.001399 0.001803 0.002299 0.002898 0.003606 0.004425 0.005350 0.006368 0.007456 0.008580 0.009697 0.010752 0.011684 0.012427 0.012917 0.013096 0.012922 0.012371 0.011444 0.010170 0.008605 0.006829 0.004941 0.003056 0.001289 -0.000247 -0.001452 -0.002250 -0.002591 -0.002461 -0.001878 -0.000895 0.000406 0.001922 0.003535 0.005124 0.006573 0.007786 0.008687 0.009232 0.009408 0.009232 0.008746 0.008012 0.007106 0.006102 0.005075 0.004083 0.003175 0.002380 0.001710 0.001167 0.000739 0.000412 0.000166 -0.000013 -0.000136 -0.000213 -0.000247 -0.000243 -0.000204 -0.000140 -0.000064 0.000006 0.000049 0.000046 -0.000020 -0.000155 -0.000355 -0.000599 -0.000852 -0.001062 -0.001167 -0.001096 -0.000784 -0.000171 0.000785 0.002100 0.003760 0.005720 0.007900 0.010188 0.012451 0.014540 0.016301 0.017591 0.018289 0.018304 0.017587 0.016135 0.013989 0.011236 0.007998 0.004427 0.000691 -0.003037 -0.006591 -0.009822 -0.012607 -0.014855 -0.016510 -0.017556 -0.018008 -0.017912 -0.017342 -0.016383 -0.015134 -0.013692 -0.012146 -0.010576 -0.009049 -0.007613 -0.006304 -0.005141 -0.004133 -0.003278 -0.002568 -0.001988 -0.001524 -0.001156 -0.000870 -0.000648 -0.000478 -0.000349 -0.000251 -0.000179 -0.000126 -0.000087 -0.000060 -0.000040 -0.000026 -0.000016 -0.000010 -0.000005 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000021 0.000032 0.000047 0.000069 0.000099 0.000141 0.000196 0.000271 0.000368 0.000496 0.000663 0.000879 0.001155 0.001507 0.001948 0.002491 0.003151 0.003935 0.004847 0.005885 0.007035 0.008275 0.009571 0.010874 0.012128 0.013262 0.014204 0.014877 0.015211 0.015148 0.014649 0.013703 0.012322 0.010553 0.008468 0.006165 0.003759 0.001379 -0.000850 -0.002806 -0.004387 -0.005516 -0.006144 -0.006259 -0.005884 -0.005074 -0.003910 -0.002497 -0.000950 0.000616 0.002090 0.003382 0.004421 0.005166 0.005602 0.005741 0.005615 0.005274 0.004776 0.004178 0.003537 0.002899 0.002298 0.001759 0.001291 0.000899 0.000578 0.000321 0.000121 -0.000030 -0.000134 -0.000197 -0.000221 -0.000212 -0.000178 -0.000131 -0.000083 -0.000048 -0.000038 -0.000059 -0.000109 -0.000174 -0.000228 -0.000233 -0.000141 0.000104 0.000558 0.001273 0.002286 0.003618 0.005263 0.007190 0.009335 0.011607 0.013891 0.016053 0.017954 0.019453 0.020428 0.020777 0.020434 0.019371 0.017606 0.015196 0.012237 0.008859 0.005212 0.001459 -0.002235 -0.005716 -0.008849 -0.011525 -0.013666 -0.015229 -0.016205 -0.016615 -0.016510 -0.015961 -0.015054 -0.013881 -0.012533 -0.011095 -0.009641 -0.008231 -0.006910 -0.005708 -0.004645 -0.003725 -0.002947 -0.002303 -0.001778 -0.001359 -0.001028 -0.000771 -0.000572 -0.000421 -0.000306 -0.000221 -0.000157 -0.000110 -0.000076 -0.000052 -0.000035 -0.000023 -0.000014 -0.000008 -0.000004 -0.000002 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000022 0.000033 0.000050 0.000073 0.000104 0.000148 0.000206 0.000284 0.000386 0.000520 0.000695 0.000922 0.001213 0.001584 0.002051 0.002628 0.003332 0.004171 0.005153 0.006275 0.007525 0.008881 0.010306 0.011754 0.013160 0.014451 0.015547 0.016363 0.016817 0.016840 0.016381 0.015413 0.013938 0.011992 0.009639 0.006976 0.004117 0.001198 -0.001643 -0.004269 -0.006555 -0.008399 -0.009727 -0.010497 -0.010703 -0.010377 -0.009580 -0.008401 -0.006944 -0.005327 -0.003665 -0.002062 -0.000607 0.000633 0.001617 0.002329 0.002775 0.002981 0.002985 0.002833 0.002570 0.002240 0.001881 0.001522 0.001182 0.000875 0.000605 0.000375 0.000184 0.000033 -0.000081 -0.000159 -0.000202 -0.000215 -0.000205 -0.000178 -0.000145 -0.000113 -0.000085 -0.000062 -0.000033 0.000020 0.000125 0.000320 0.000649 0.001157 0.001890 0.002883 0.004156 0.005714 0.007534 0.009572 0.011753 0.013983 0.016149 0.018125 0.019783 0.021003 0.021681 0.021738 0.021130 0.019848 0.017923 0.015423 0.012449 0.009128 0.005602 0.002025 -0.001457 -0.004704 -0.007599 -0.010051 -0.011996 -0.013402 -0.014267 -0.014619 -0.014507 -0.014000 -0.013177 -0.012122 -0.010919 -0.009642 -0.008356 -0.007115 -0.005956 -0.004906 -0.003980 -0.003183 -0.002511 -0.001956 -0.001505 -0.001147 -0.000865 -0.000646 -0.000478 -0.000350 -0.000254 -0.000183 -0.000130 -0.000091 -0.000063 -0.000043 -0.000029 -0.000019 -0.000012 -0.000007 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000015 0.000022 0.000034 0.000051 0.000075 0.000108 0.000152 0.000212 0.000292 0.000396 0.000534 0.000713 0.000945 0.001244 0.001626 0.002106 0.002702 0.003431 0.004303 0.005326 0.006498 0.007810 0.009238 0.010747 0.012287 0.013793 0.015190 0.016390 0.017304 0.017842 0.017927 0.017496 0.016512 0.014968 0.012889 0.010334 0.007393 0.004182 0.000837 -0.002494 -0.005662 -0.008527 -0.010968 -0.012887 -0.014222 -0.014942 -0.015058 -0.014611 -0.013674 -0.012344 -0.010734 -0.008959 -0.007134 -0.005362 -0.003727 -0.002291 -0.001095 -0.000153 0.000539 0.001000 0.001263 0.001365 0.001345 0.001240 0.001082 0.000897 0.000703 0.000514 0.000339 0.000183 0.000050 -0.000057 -0.000136 -0.000187 -0.000214 -0.000220 -0.000210 -0.000188 -0.000157 -0.000117 -0.000061 0.000024 0.000161 0.000376 0.000705 0.001185 0.001853 0.002742 0.003873 0.005256 0.006879 0.008712 0.010701 0.012771 0.014829 0.016770 0.018482 0.019855 0.020789 0.021202 0.021036 0.020267 0.018900 0.016977 0.014568 0.011774 0.008710 0.005506 0.002296 -0.000792 -0.003644 -0.006161 -0.008271 -0.009927 -0.011109 -0.011821 -0.012093 -0.011972 -0.011521 -0.010809 -0.009910 -0.008894 -0.007824 -0.006754 -0.005728 -0.004775 -0.003917 -0.003164 -0.002519 -0.001979 -0.001535 -0.001176 -0.000892 -0.000669 -0.000498 -0.000366 -0.000267 -0.000193 -0.000138 -0.000098 -0.000068 -0.000047 -0.000032 -0.000021 -0.000014 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000015 0.000023 0.000035 0.000052 0.000076 0.000109 0.000153 0.000213 0.000293 0.000398 0.000536 0.000715 0.000947 0.001246 0.001627 0.002108 0.002707 0.003439 0.004318 0.005351 0.006539 0.007870 0.009323 0.010864 0.012441 0.013990 0.015434 0.016685 0.017650 0.018236 0.018358 0.017949 0.016964 0.015387 0.013236 0.010562 0.007451 0.004016 0.000394 -0.003267 -0.006810 -0.010087 -0.012963 -0.015326 -0.017095 -0.018225 -0.018705 -0.018563 -0.017857 -0.016674 -0.015118 -0.013307 -0.011357 -0.009379 -0.007469 -0.005704 -0.004142 -0.002816 -0.001738 -0.000904 -0.000293 0.000123 0.000378 0.000506 0.000542 0.000512 0.000440 0.000343 0.000236 0.000129 0.000030 -0.000056 -0.000125 -0.000176 -0.000208 -0.000224 -0.000226 -0.000216 -0.000192 -0.000151 -0.000081 0.000030 0.000206 0.000472 0.000858 0.001395 0.002111 0.003028 0.004157 0.005496 0.007028 0.008717 0.010507 0.012328 0.014095 0.015718 0.017101 0.018156 0.018806 0.018991 0.018675 0.017849 0.016531 0.014766 0.012624 0.010194 0.007578 0.004884 0.002223 -0.000304 -0.002608 -0.004615 -0.006274 -0.007554 -0.008446 -0.008962 -0.009131 -0.008996 -0.008609 -0.008030 -0.007315 -0.006522 -0.005698 -0.004884 -0.004111 -0.003401 -0.002769 -0.002219 -0.001753 -0.001366 -0.001051 -0.000799 -0.000601 -0.000447 -0.000330 -0.000241 -0.000174 -0.000124 -0.000088 -0.000062 -0.000043 -0.000029 -0.000020 -0.000013 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000015 0.000022 0.000034 0.000051 0.000075 0.000107 0.000151 0.000210 0.000288 0.000390 0.000524 0.000699 0.000925 0.001216 0.001587 0.002055 0.002639 0.003353 0.004212 0.005222 0.006386 0.007693 0.009122 0.010639 0.012195 0.013728 0.015161 0.016408 0.017376 0.017972 0.018111 0.017722 0.016755 0.015191 0.013040 0.010348 0.007195 0.003688 -0.000041 -0.003844 -0.007565 -0.011055 -0.014171 -0.016797 -0.018841 -0.020245 -0.020987 -0.021080 -0.020574 -0.019542 -0.018083 -0.016308 -0.014331 -0.012266 -0.010214 -0.008262 -0.006477 -0.004904 -0.003569 -0.002476 -0.001617 -0.000969 -0.000505 -0.000191 0.000003 0.000106 0.000144 0.000136 0.000099 0.000046 -0.000014 -0.000071 -0.000123 -0.000164 -0.000196 -0.000217 -0.000230 -0.000232 -0.000222 -0.000192 -0.000133 -0.000029 0.000140 0.000396 0.000762 0.001264 0.001920 0.002743 0.003738 0.004896 0.006196 0.007601 0.009060 0.010513 0.011889 0.013114 0.014117 0.014833 0.015208 0.015205 0.014809 0.014023 0.012874 0.011407 0.009684 0.007781 0.005777 0.003757 0.001800 -0.000021 -0.001647 -0.003031 -0.004144 -0.004973 -0.005519 -0.005800 -0.005844 -0.005686 -0.005369 -0.004935 -0.004427 -0.003883 -0.003334 -0.002806 -0.002317 -0.001879 -0.001497 -0.001174 -0.000906 -0.000690 -0.000519 -0.000385 -0.000282 -0.000204 -0.000146 -0.000103 -0.000072 -0.000050 -0.000034 -0.000023 -0.000015 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000022 0.000033 0.000049 0.000072 0.000103 0.000145 0.000201 0.000275 0.000372 0.000499 0.000665 0.000878 0.001153 0.001504 0.001946 0.002496 0.003171 0.003982 0.004938 0.006039 0.007277 0.008632 0.010070 0.011548 0.013004 0.014368 0.015556 0.016481 0.017054 0.017191 0.016822 0.015899 0.014398 0.012328 0.009728 0.006671 0.003256 -0.000391 -0.004132 -0.007817 -0.011301 -0.014446 -0.017134 -0.019272 -0.020796 -0.021679 -0.021926 -0.021573 -0.020687 -0.019356 -0.017682 -0.015776 -0.013745 -0.011692 -0.009703 -0.007850 -0.006184 -0.004736 -0.003520 -0.002533 -0.001757 -0.001170 -0.000741 -0.000443 -0.000246 -0.000127 -0.000065 -0.000042 -0.000046 -0.000066 -0.000093 -0.000122 -0.000149 -0.000175 -0.000198 -0.000219 -0.000236 -0.000245 -0.000240 -0.000212 -0.000146 -0.000027 0.000163 0.000443 0.000829 0.001333 0.001962 0.002714 0.003576 0.004529 0.005538 0.006564 0.007556 0.008464 0.009236 0.009823 0.010186 0.010299 0.010146 0.009728 0.009062 0.008179 0.007121 0.005938 0.004686 0.003423 0.002200 0.001066 0.000060 -0.000789 -0.001465 -0.001961 -0.002280 -0.002438 -0.002454 -0.002353 -0.002165 -0.001918 -0.001638 -0.001349 -0.001071 -0.000816 -0.000593 -0.000407 -0.000259 -0.000145 -0.000063 -0.000008 0.000027 0.000046 0.000054 0.000056 0.000053 0.000048 0.000041 0.000035 0.000029 0.000024 0.000019 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000009 0.000013 0.000021 0.000031 0.000047 0.000068 0.000096 0.000135 0.000187 0.000255 0.000344 0.000461 0.000612 0.000808 0.001059 0.001378 0.001781 0.002282 0.002896 0.003634 0.004504 0.005505 0.006631 0.007863 0.009171 0.010513 0.011836 0.013074 0.014153 0.014991 0.015508 0.015626 0.015282 0.014430 0.013048 0.011141 0.008745 0.005925 0.002770 -0.000607 -0.004078 -0.007509 -0.010766 -0.013722 -0.016266 -0.018312 -0.019798 -0.020695 -0.021001 -0.020749 -0.019995 -0.018817 -0.017305 -0.015561 -0.013682 -0.011764 -0.009888 -0.008124 -0.006522 -0.005115 -0.003918 -0.002931 -0.002142 -0.001530 -0.001068 -0.000730 -0.000491 -0.000329 -0.000223 -0.000160 -0.000126 -0.000112 -0.000110 -0.000116 -0.000127 -0.000143 -0.000164 -0.000191 -0.000222 -0.000255 -0.000284 -0.000301 -0.000297 -0.000259 -0.000175 -0.000032 0.000179 0.000465 0.000825 0.001256 0.001743 0.002270 0.002809 0.003331 0.003804 0.004197 0.004481 0.004634 0.004644 0.004508 0.004233 0.003838 0.003348 0.002796 0.002219 0.001654 0.001134 0.000688 0.000339 0.000100 -0.000025 -0.000040 0.000043 0.000206 0.000429 0.000687 0.000955 0.001211 0.001436 0.001616 0.001740 0.001805 0.001812 0.001766 0.001676 0.001551 0.001402 0.001240 0.001075 0.000913 0.000762 0.000625 0.000504 0.000402 0.000316 0.000246 0.000190 0.000145 0.000110 0.000082 0.000061 0.000045 0.000033 0.000024 0.000018 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000013 0.000019 0.000029 0.000043 0.000062 0.000087 0.000122 0.000167 0.000228 0.000307 0.000409 0.000543 0.000714 0.000934 0.001214 0.001565 0.002001 0.002535 0.003176 0.003930 0.004798 0.005772 0.006836 0.007965 0.009122 0.010260 0.011322 0.012244 0.012956 0.013387 0.013474 0.013159 0.012405 0.011193 0.009529 0.007445 0.004995 0.002259 -0.000667 -0.003673 -0.006644 -0.009464 -0.012024 -0.014230 -0.016006 -0.017301 -0.018087 -0.018365 -0.018161 -0.017522 -0.016515 -0.015219 -0.013719 -0.012099 -0.010443 -0.008820 -0.007292 -0.005903 -0.004681 -0.003640 -0.002780 -0.002090 -0.001549 -0.001136 -0.000827 -0.000600 -0.000436 -0.000319 -0.000238 -0.000181 -0.000143 -0.000117 -0.000101 -0.000094 -0.000098 -0.000113 -0.000142 -0.000185 -0.000241 -0.000306 -0.000376 -0.000445 -0.000505 -0.000549 -0.000570 -0.000565 -0.000534 -0.000479 -0.000409 -0.000335 -0.000272 -0.000237 -0.000246 -0.000315 -0.000453 -0.000664 -0.000944 -0.001281 -0.001651 -0.002027 -0.002377 -0.002664 -0.002856 -0.002923 -0.002844 -0.002606 -0.002210 -0.001664 -0.000991 -0.000220 0.000611 0.001463 0.002295 0.003067 0.003745 0.004301 0.004718 0.004984 0.005100 0.005073 0.004920 0.004659 0.004317 0.003917 0.003485 0.003043 0.002610 0.002200 0.001825 0.001489 0.001198 0.000950 0.000745 0.000577 0.000443 0.000337 0.000254 0.000190 0.000140 0.000103 0.000075 0.000054 0.000039 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000008 0.000011 0.000017 0.000026 0.000037 0.000054 0.000076 0.000105 0.000144 0.000194 0.000261 0.000347 0.000458 0.000601 0.000783 0.001014 0.001303 0.001661 0.002098 0.002621 0.003235 0.003939 0.004728 0.005587 0.006494 0.007421 0.008328 0.009170 0.009894 0.010446 0.010769 0.010812 0.010532 0.009901 0.008906 0.007554 0.005874 0.003913 0.001734 -0.000584 -0.002953 -0.005283 -0.007481 -0.009465 -0.011162 -0.012514 -0.013484 -0.014052 -0.014224 -0.014020 -0.013482 -0.012664 -0.011628 -0.010443 -0.009175 -0.007889 -0.006640 -0.005475 -0.004426 -0.003515 -0.002750 -0.002126 -0.001632 -0.001249 -0.000958 -0.000739 -0.000573 -0.000446 -0.000348 -0.000270 -0.000207 -0.000154 -0.000110 -0.000074 -0.000049 -0.000038 -0.000044 -0.000070 -0.000119 -0.000193 -0.000290 -0.000410 -0.000549 -0.000706 -0.000878 -0.001065 -0.001268 -0.001491 -0.001742 -0.002030 -0.002365 -0.002757 -0.003215 -0.003741 -0.004335 -0.004985 -0.005673 -0.006369 -0.007035 -0.007626 -0.008096 -0.008396 -0.008485 -0.008329 -0.007904 -0.007205 -0.006240 -0.005035 -0.003632 -0.002084 -0.000455 0.001188 0.002778 0.004250 0.005549 0.006631 0.007466 0.008038 0.008347 0.008405 0.008237 0.007876 0.007364 0.006740 0.006048 0.005325 0.004605 0.003914 0.003273 0.002693 0.002183 0.001745 0.001377 0.001073 0.000827 0.000631 0.000477 0.000358 0.000266 0.000195 0.000142 0.000103 0.000074 0.000053 0.000038 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000022 0.000031 0.000045 0.000062 0.000086 0.000116 0.000156 0.000208 0.000274 0.000360 0.000470 0.000610 0.000785 0.001004 0.001273 0.001599 0.001987 0.002441 0.002958 0.003533 0.004156 0.004809 0.005470 0.006110 0.006696 0.007190 0.007554 0.007749 0.007739 0.007498 0.007008 0.006267 0.005283 0.004082 0.002702 0.001190 -0.000395 -0.001992 -0.003538 -0.004971 -0.006238 -0.007292 -0.008100 -0.008641 -0.008911 -0.008917 -0.008681 -0.008235 -0.007620 -0.006881 -0.006068 -0.005224 -0.004394 -0.003612 -0.002907 -0.002298 -0.001792 -0.001391 -0.001086 -0.000862 -0.000701 -0.000587 -0.000503 -0.000435 -0.000376 -0.000320 -0.000263 -0.000206 -0.000147 -0.000090 -0.000038 0.000006 0.000035 0.000043 0.000026 -0.000022 -0.000104 -0.000222 -0.000378 -0.000573 -0.000810 -0.001089 -0.001417 -0.001799 -0.002244 -0.002762 -0.003364 -0.004060 -0.004855 -0.005751 -0.006739 -0.007804 -0.008916 -0.010035 -0.011109 -0.012080 -0.012880 -0.013446 -0.013716 -0.013640 -0.013184 -0.012331 -0.011087 -0.009478 -0.007556 -0.005388 -0.003058 -0.000657 0.001716 0.003971 0.006022 0.007799 0.009248 0.010337 0.011052 0.011400 0.011406 0.011112 0.010566 0.009825 0.008947 0.007990 0.007003 0.006031 0.005106 0.004253 0.003489 0.002820 0.002247 0.001768 0.001375 0.001057 0.000805 0.000607 0.000453 0.000335 0.000246 0.000179 0.000129 0.000092 0.000066 0.000047 0.000035 0.000026 0.000019 0.000014 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000006 0.000008 0.000011 0.000017 0.000024 0.000034 0.000047 0.000064 0.000086 0.000114 0.000149 0.000195 0.000254 0.000328 0.000420 0.000536 0.000677 0.000849 0.001055 0.001297 0.001575 0.001888 0.002231 0.002596 0.002970 0.003339 0.003686 0.003991 0.004232 0.004388 0.004439 0.004369 0.004168 0.003832 0.003368 0.002790 0.002118 0.001380 0.000610 -0.000160 -0.000895 -0.001563 -0.002137 -0.002594 -0.002920 -0.003108 -0.003158 -0.003079 -0.002887 -0.002601 -0.002247 -0.001850 -0.001439 -0.001037 -0.000668 -0.000350 -0.000095 0.000089 0.000200 0.000242 0.000227 0.000168 0.000081 -0.000016 -0.000108 -0.000184 -0.000236 -0.000260 -0.000259 -0.000233 -0.000188 -0.000130 -0.000063 0.000005 0.000067 0.000116 0.000143 0.000141 0.000104 0.000027 -0.000096 -0.000268 -0.000493 -0.000777 -0.001126 -0.001548 -0.002054 -0.002657 -0.003370 -0.004206 -0.005176 -0.006284 -0.007524 -0.008882 -0.010329 -0.011821 -0.013303 -0.014703 -0.015944 -0.016941 -0.017614 -0.017889 -0.017709 -0.017037 -0.015858 -0.014188 -0.012068 -0.009567 -0.006776 -0.003803 -0.000766 0.002216 0.005027 0.007565 0.009745 0.011506 0.012811 0.013648 0.014031 0.013995 0.013592 0.012887 0.011952 0.010857 0.009672 0.008459 0.007268 0.006142 0.005107 0.004182 0.003375 0.002687 0.002111 0.001639 0.001259 0.000957 0.000721 0.000537 0.000397 0.000290 0.000210 0.000151 0.000108 0.000077 0.000055 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000031 0.000041 0.000053 0.000069 0.000088 0.000112 0.000141 0.000177 0.000221 0.000273 0.000334 0.000404 0.000484 0.000573 0.000669 0.000769 0.000869 0.000962 0.001044 0.001107 0.001146 0.001155 0.001128 0.001065 0.000963 0.000828 0.000665 0.000488 0.000312 0.000154 0.000033 -0.000034 -0.000031 0.000051 0.000217 0.000466 0.000790 0.001179 0.001612 0.002070 0.002530 0.002969 0.003363 0.003695 0.003947 0.004108 0.004173 0.004139 0.004010 0.003792 0.003498 0.003140 0.002735 0.002302 0.001861 0.001430 0.001029 0.000673 0.000374 0.000138 -0.000032 -0.000141 -0.000194 -0.000201 -0.000170 -0.000112 -0.000036 0.000048 0.000129 0.000199 0.000248 0.000268 0.000251 0.000191 0.000083 -0.000080 -0.000304 -0.000594 -0.000961 -0.001415 -0.001971 -0.002645 -0.003455 -0.004418 -0.005545 -0.006842 -0.008302 -0.009905 -0.011617 -0.013385 -0.015140 -0.016798 -0.018266 -0.019446 -0.020243 -0.020573 -0.020368 -0.019587 -0.018216 -0.016274 -0.013812 -0.010912 -0.007680 -0.004243 -0.000738 0.002695 0.005926 0.008834 0.011324 0.013326 0.014799 0.015733 0.016144 0.016075 0.015588 0.014758 0.013668 0.012400 0.011034 0.009640 0.008275 0.006986 0.005804 0.004750 0.003831 0.003048 0.002394 0.001858 0.001427 0.001084 0.000815 0.000607 0.000448 0.000327 0.000236 0.000170 0.000121 0.000087 0.000062 0.000045 0.000033 0.000024 0.000018 0.000013 0.000010 0.000007 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000020 0.000023 0.000025 0.000027 0.000027 0.000025 0.000018 0.000006 -0.000014 -0.000046 -0.000092 -0.000157 -0.000244 -0.000359 -0.000504 -0.000683 -0.000897 -0.001142 -0.001415 -0.001706 -0.002003 -0.002290 -0.002548 -0.002753 -0.002880 -0.002903 -0.002797 -0.002540 -0.002116 -0.001520 -0.000754 0.000167 0.001220 0.002369 0.003572 0.004783 0.005952 0.007030 0.007972 0.008743 0.009313 0.009665 0.009794 0.009705 0.009411 0.008938 0.008312 0.007568 0.006741 0.005864 0.004972 0.004095 0.003261 0.002495 0.001814 0.001231 0.000754 0.000384 0.000115 -0.000061 -0.000157 -0.000187 -0.000165 -0.000104 -0.000017 0.000083 0.000184 0.000277 0.000350 0.000395 0.000405 0.000374 0.000297 0.000167 -0.000021 -0.000273 -0.000601 -0.001017 -0.001538 -0.002185 -0.002980 -0.003943 -0.005092 -0.006434 -0.007967 -0.009671 -0.011510 -0.013428 -0.015351 -0.017187 -0.018832 -0.020177 -0.021117 -0.021555 -0.021416 -0.020650 -0.019239 -0.017203 -0.014594 -0.011499 -0.008035 -0.004339 -0.000560 0.003148 0.006639 0.009785 0.012478 0.014641 0.016229 0.017229 0.017662 0.017573 0.017029 0.016113 0.014915 0.013526 0.012032 0.010508 0.009018 0.007612 0.006323 0.005173 0.004172 0.003319 0.002607 0.002024 0.001554 0.001181 0.000888 0.000661 0.000487 0.000355 0.000257 0.000184 0.000132 0.000094 0.000067 0.000048 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000007 -0.000013 -0.000023 -0.000037 -0.000057 -0.000085 -0.000125 -0.000180 -0.000254 -0.000354 -0.000485 -0.000654 -0.000867 -0.001132 -0.001455 -0.001838 -0.002282 -0.002781 -0.003327 -0.003902 -0.004485 -0.005046 -0.005551 -0.005962 -0.006238 -0.006336 -0.006217 -0.005847 -0.005200 -0.004267 -0.003050 -0.001572 0.000131 0.002004 0.003981 0.005988 0.007943 0.009769 0.011390 0.012744 0.013782 0.014472 0.014803 0.014778 0.014422 0.013771 0.012871 0.011779 0.010552 0.009245 0.007913 0.006603 0.005357 0.004207 0.003178 0.002287 0.001542 0.000944 0.000486 0.000159 -0.000055 -0.000171 -0.000208 -0.000183 -0.000113 -0.000012 0.000105 0.000225 0.000339 0.000435 0.000507 0.000547 0.000553 0.000519 0.000442 0.000320 0.000146 -0.000089 -0.000399 -0.000802 -0.001321 -0.001985 -0.002818 -0.003845 -0.005081 -0.006530 -0.008179 -0.009996 -0.011930 -0.013904 -0.015827 -0.017590 -0.019078 -0.020174 -0.020775 -0.020794 -0.020171 -0.018881 -0.016935 -0.014382 -0.011309 -0.007832 -0.004093 -0.000247 0.003546 0.007133 0.010375 0.013158 0.015397 0.017045 0.018083 0.018532 0.018437 0.017867 0.016909 0.015655 0.014200 0.012634 0.011037 0.009475 0.008000 0.006648 0.005442 0.004390 0.003495 0.002747 0.002133 0.001639 0.001246 0.000937 0.000698 0.000514 0.000375 0.000271 0.000195 0.000139 0.000099 0.000071 0.000051 0.000037 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000012 -0.000019 -0.000030 -0.000045 -0.000066 -0.000096 -0.000136 -0.000192 -0.000267 -0.000367 -0.000500 -0.000674 -0.000897 -0.001180 -0.001533 -0.001964 -0.002480 -0.003084 -0.003775 -0.004542 -0.005367 -0.006225 -0.007080 -0.007887 -0.008597 -0.009154 -0.009499 -0.009575 -0.009331 -0.008726 -0.007735 -0.006349 -0.004584 -0.002480 -0.000096 0.002487 0.005173 0.007857 0.010430 0.012786 0.014831 0.016486 0.017696 0.018429 0.018679 0.018465 0.017829 0.016829 0.015538 0.014034 0.012395 0.010698 0.009010 0.007391 0.005887 0.004531 0.003347 0.002345 0.001526 0.000884 0.000405 0.000071 -0.000139 -0.000245 -0.000268 -0.000228 -0.000141 -0.000024 0.000109 0.000247 0.000377 0.000493 0.000587 0.000656 0.000698 0.000714 0.000703 0.000665 0.000600 0.000500 0.000353 0.000141 -0.000162 -0.000587 -0.001168 -0.001937 -0.002920 -0.004131 -0.005569 -0.007215 -0.009023 -0.010929 -0.012843 -0.014658 -0.016256 -0.017517 -0.018326 -0.018587 -0.018228 -0.017211 -0.015534 -0.013238 -0.010398 -0.007125 -0.003556 0.000155 0.003847 0.007364 0.010563 0.013325 0.015560 0.017213 0.018264 0.018726 0.018642 0.018081 0.017125 0.015869 0.014408 0.012830 0.011218 0.009639 0.008145 0.006774 0.005549 0.004481 0.003571 0.002809 0.002185 0.001680 0.001279 0.000963 0.000718 0.000529 0.000386 0.000280 0.000201 0.000144 0.000103 0.000073 0.000053 0.000038 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000022 -0.000034 -0.000050 -0.000074 -0.000106 -0.000149 -0.000209 -0.000289 -0.000396 -0.000538 -0.000723 -0.000963 -0.001269 -0.001655 -0.002131 -0.002710 -0.003399 -0.004201 -0.005111 -0.006116 -0.007191 -0.008300 -0.009397 -0.010424 -0.011317 -0.012004 -0.012413 -0.012474 -0.012128 -0.011328 -0.010047 -0.008286 -0.006070 -0.003455 -0.000522 0.002623 0.005860 0.009057 0.012081 0.014805 0.017120 0.018939 0.020201 0.020881 0.020982 0.020540 0.019616 0.018291 0.016659 0.014819 0.012869 0.010898 0.008985 0.007193 0.005570 0.004146 0.002935 0.001941 0.001155 0.000559 0.000133 -0.000148 -0.000309 -0.000373 -0.000361 -0.000292 -0.000184 -0.000050 0.000097 0.000246 0.000387 0.000514 0.000622 0.000712 0.000784 0.000845 0.000899 0.000953 0.001010 0.001070 0.001123 0.001154 0.001136 0.001033 0.000805 0.000411 -0.000188 -0.001023 -0.002107 -0.003439 -0.004989 -0.006706 -0.008512 -0.010306 -0.011975 -0.013394 -0.014443 -0.015013 -0.015020 -0.014409 -0.013162 -0.011302 -0.008888 -0.006017 -0.002815 0.000573 0.003992 0.007287 0.010316 0.012956 0.015113 0.016725 0.017766 0.018242 0.018191 0.017673 0.016768 0.015564 0.014153 0.012624 0.011054 0.009512 0.008049 0.006704 0.005500 0.004448 0.003549 0.002797 0.002179 0.001678 0.001280 0.000965 0.000721 0.000532 0.000389 0.000282 0.000203 0.000145 0.000104 0.000074 0.000053 0.000038 0.000028 0.000020 0.000014 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000013 -0.000020 -0.000031 -0.000047 -0.000069 -0.000099 -0.000140 -0.000197 -0.000272 -0.000374 -0.000508 -0.000685 -0.000916 -0.001213 -0.001590 -0.002062 -0.002643 -0.003347 -0.004183 -0.005152 -0.006247 -0.007453 -0.008737 -0.010058 -0.011357 -0.012568 -0.013613 -0.014410 -0.014873 -0.014926 -0.014500 -0.013547 -0.012044 -0.009996 -0.007441 -0.004451 -0.001124 0.002412 0.006016 0.009534 0.012816 0.015722 0.018133 0.019958 0.021141 0.021664 0.021546 0.020840 0.019628 0.018012 0.016106 0.014026 0.011883 0.009777 0.007789 0.005981 0.004395 0.003053 0.001958 0.001099 0.000456 0.000000 -0.000298 -0.000468 -0.000538 -0.000531 -0.000467 -0.000362 -0.000229 -0.000081 0.000073 0.000225 0.000366 0.000492 0.000602 0.000698 0.000787 0.000878 0.000984 0.001118 0.001293 0.001514 0.001779 0.002075 0.002379 0.002652 0.002848 0.002915 0.002800 0.002455 0.001845 0.000952 -0.000218 -0.001634 -0.003234 -0.004932 -0.006620 -0.008177 -0.009475 -0.010399 -0.010847 -0.010747 -0.010059 -0.008782 -0.006956 -0.004655 -0.001987 0.000918 0.003916 0.006860 0.009610 0.012042 0.014059 0.015594 0.016611 0.017107 0.017111 0.016674 0.015865 0.014767 0.013463 0.012037 0.010565 0.009111 0.007726 0.006448 0.005301 0.004296 0.003436 0.002714 0.002119 0.001636 0.001250 0.000945 0.000707 0.000523 0.000384 0.000279 0.000201 0.000144 0.000103 0.000074 0.000053 0.000038 0.000027 0.000020 0.000014 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000016 -0.000025 -0.000038 -0.000057 -0.000084 -0.000120 -0.000170 -0.000236 -0.000325 -0.000444 -0.000601 -0.000807 -0.001074 -0.001417 -0.001850 -0.002391 -0.003056 -0.003859 -0.004810 -0.005910 -0.007151 -0.008512 -0.009960 -0.011443 -0.012899 -0.014250 -0.015410 -0.016288 -0.016792 -0.016838 -0.016354 -0.015294 -0.013637 -0.011397 -0.008623 -0.005400 -0.001846 0.001898 0.005671 0.009307 0.012644 0.015536 0.017860 0.019530 0.020500 0.020765 0.020361 0.019362 0.017871 0.016010 0.013909 0.011698 0.009496 0.007404 0.005502 0.003842 0.002456 0.001349 0.000509 -0.000091 -0.000486 -0.000716 -0.000819 -0.000830 -0.000777 -0.000680 -0.000556 -0.000413 -0.000262 -0.000107 0.000045 0.000188 0.000317 0.000429 0.000525 0.000610 0.000693 0.000791 0.000922 0.001110 0.001374 0.001731 0.002189 0.002741 0.003367 0.004031 0.004682 0.005257 0.005690 0.005914 0.005869 0.005512 0.004823 0.003808 0.002505 0.000982 -0.000665 -0.002321 -0.003858 -0.005149 -0.006081 -0.006558 -0.006518 -0.005932 -0.004814 -0.003210 -0.001204 0.001094 0.003557 0.006048 0.008434 0.010594 0.012427 0.013859 0.014845 0.015373 0.015456 0.015135 0.014468 0.013523 0.012378 0.011108 0.009783 0.008464 0.007199 0.006027 0.004969 0.004039 0.003239 0.002566 0.002009 0.001556 0.001193 0.000904 0.000678 0.000504 0.000370 0.000270 0.000195 0.000141 0.000101 0.000073 0.000052 0.000037 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000012 -0.000019 -0.000029 -0.000044 -0.000066 -0.000096 -0.000137 -0.000192 -0.000267 -0.000367 -0.000499 -0.000673 -0.000901 -0.001194 -0.001570 -0.002045 -0.002636 -0.003361 -0.004234 -0.005266 -0.006458 -0.007800 -0.009269 -0.010827 -0.012420 -0.013978 -0.015420 -0.016653 -0.017580 -0.018104 -0.018141 -0.017618 -0.016492 -0.014747 -0.012407 -0.009533 -0.006222 -0.002604 0.001164 0.004912 0.008466 0.011658 0.014343 0.016405 0.017767 0.018399 0.018313 0.017569 0.016261 0.014513 0.012463 0.010257 0.008032 0.005909 0.003984 0.002327 0.000976 -0.000057 -0.000786 -0.001245 -0.001478 -0.001537 -0.001475 -0.001336 -0.001157 -0.000965 -0.000774 -0.000592 -0.000422 -0.000263 -0.000115 0.000022 0.000144 0.000248 0.000333 0.000399 0.000452 0.000505 0.000577 0.000697 0.000893 0.001199 0.001643 0.002243 0.003006 0.003917 0.004946 0.006038 0.007126 0.008127 0.008956 0.009529 0.009775 0.009643 0.009110 0.008186 0.006916 0.005377 0.003676 0.001938 0.000294 -0.001125 -0.002205 -0.002857 -0.003023 -0.002684 -0.001857 -0.000597 0.001012 0.002863 0.004834 0.006801 0.008646 0.010267 0.011584 0.012542 0.013115 0.013304 0.013133 0.012645 0.011898 0.010957 0.009886 0.008751 0.007606 0.006499 0.005463 0.004522 0.003690 0.002972 0.002363 0.001858 0.001444 0.001111 0.000845 0.000636 0.000474 0.000349 0.000255 0.000185 0.000134 0.000097 0.000070 0.000050 0.000036 0.000026 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000013 -0.000021 -0.000032 -0.000049 -0.000072 -0.000105 -0.000149 -0.000209 -0.000289 -0.000396 -0.000537 -0.000723 -0.000964 -0.001275 -0.001672 -0.002172 -0.002793 -0.003554 -0.004469 -0.005547 -0.006790 -0.008186 -0.009712 -0.011325 -0.012971 -0.014575 -0.016054 -0.017312 -0.018250 -0.018771 -0.018791 -0.018241 -0.017083 -0.015310 -0.012955 -0.010089 -0.006822 -0.003295 0.000328 0.003871 0.007157 0.010022 0.012327 0.013970 0.014891 0.015079 0.014571 0.013449 0.011830 0.009859 0.007688 0.005473 0.003353 0.001443 -0.000169 -0.001433 -0.002331 -0.002876 -0.003108 -0.003083 -0.002868 -0.002532 -0.002137 -0.001734 -0.001360 -0.001033 -0.000763 -0.000543 -0.000366 -0.000220 -0.000096 0.000011 0.000101 0.000171 0.000217 0.000240 0.000243 0.000240 0.000253 0.000315 0.000465 0.000748 0.001205 0.001871 0.002766 0.003887 0.005212 0.006690 0.008247 0.009791 0.011219 0.012423 0.013302 0.013774 0.013782 0.013306 0.012361 0.011003 0.009324 0.007442 0.005493 0.003619 0.001953 0.000612 -0.000316 -0.000779 -0.000760 -0.000281 0.000601 0.001802 0.003220 0.004741 0.006253 0.007654 0.008856 0.009795 0.010431 0.010749 0.010757 0.010483 0.009970 0.009267 0.008433 0.007522 0.006583 0.005660 0.004786 0.003985 0.003269 0.002646 0.002115 0.001671 0.001305 0.001008 0.000770 0.000582 0.000435 0.000322 0.000236 0.000172 0.000125 0.000091 0.000065 0.000047 0.000034 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000022 -0.000034 -0.000052 -0.000076 -0.000111 -0.000157 -0.000219 -0.000303 -0.000414 -0.000560 -0.000751 -0.000999 -0.001318 -0.001723 -0.002233 -0.002865 -0.003638 -0.004564 -0.005654 -0.006908 -0.008313 -0.009843 -0.011458 -0.013098 -0.014692 -0.016152 -0.017385 -0.018293 -0.018782 -0.018771 -0.018199 -0.017035 -0.015281 -0.012982 -0.010218 -0.007110 -0.003805 -0.000472 0.002711 0.005571 0.007955 0.009737 0.010834 0.011208 0.010875 0.009897 0.008382 0.006470 0.004322 0.002106 -0.000021 -0.001922 -0.003491 -0.004661 -0.005404 -0.005731 -0.005683 -0.005330 -0.004755 -0.004047 -0.003290 -0.002557 -0.001900 -0.001351 -0.000922 -0.000606 -0.000384 -0.000232 -0.000126 -0.000047 0.000016 0.000066 0.000097 0.000102 0.000075 0.000017 -0.000064 -0.000144 -0.000187 -0.000145 0.000038 0.000420 0.001052 0.001972 0.003196 0.004712 0.006477 0.008419 0.010438 0.012415 0.014220 0.015726 0.016816 0.017400 0.017421 0.016865 0.015761 0.014181 0.012233 0.010052 0.007789 0.005595 0.003613 0.001959 0.000721 -0.000051 -0.000344 -0.000184 0.000370 0.001235 0.002313 0.003496 0.004683 0.005780 0.006715 0.007432 0.007901 0.008113 0.008078 0.007824 0.007388 0.006815 0.006151 0.005441 0.004723 0.004029 0.003381 0.002795 0.002278 0.001833 0.001458 0.001145 0.000890 0.000683 0.000518 0.000389 0.000289 0.000213 0.000156 0.000114 0.000083 0.000060 0.000044 0.000031 0.000022 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000015 -0.000023 -0.000035 -0.000053 -0.000079 -0.000113 -0.000160 -0.000224 -0.000308 -0.000420 -0.000566 -0.000758 -0.001006 -0.001323 -0.001726 -0.002231 -0.002856 -0.003618 -0.004530 -0.005599 -0.006824 -0.008194 -0.009681 -0.011243 -0.012823 -0.014349 -0.015737 -0.016896 -0.017730 -0.018155 -0.018093 -0.017496 -0.016340 -0.014640 -0.012450 -0.009861 -0.007001 -0.004022 -0.001095 0.001607 0.003921 0.005707 0.006860 0.007321 0.007081 0.006181 0.004716 0.002817 0.000647 -0.001617 -0.003799 -0.005743 -0.007319 -0.008439 -0.009061 -0.009185 -0.008855 -0.008148 -0.007162 -0.006011 -0.004805 -0.003642 -0.002602 -0.001734 -0.001064 -0.000588 -0.000281 -0.000107 -0.000023 0.000011 0.000024 0.000033 0.000040 0.000037 0.000008 -0.000062 -0.000184 -0.000353 -0.000552 -0.000742 -0.000870 -0.000868 -0.000661 -0.000176 0.000644 0.001837 0.003410 0.005331 0.007536 0.009921 0.012358 0.014699 0.016788 0.018479 0.019645 0.020195 0.020080 0.019297 0.017896 0.015972 0.013654 0.011097 0.008467 0.005928 0.003627 0.001684 0.000183 -0.000830 -0.001349 -0.001406 -0.001062 -0.000403 0.000474 0.001467 0.002479 0.003426 0.004241 0.004878 0.005310 0.005531 0.005553 0.005399 0.005102 0.004700 0.004231 0.003729 0.003224 0.002738 0.002288 0.001884 0.001530 0.001226 0.000971 0.000760 0.000587 0.000448 0.000338 0.000253 0.000187 0.000138 0.000101 0.000074 0.000054 0.000039 0.000028 0.000020 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000015 -0.000023 -0.000036 -0.000054 -0.000079 -0.000113 -0.000160 -0.000222 -0.000306 -0.000415 -0.000559 -0.000746 -0.000987 -0.001295 -0.001686 -0.002173 -0.002775 -0.003506 -0.004377 -0.005396 -0.006559 -0.007854 -0.009253 -0.010715 -0.012184 -0.013591 -0.014855 -0.015890 -0.016609 -0.016934 -0.016799 -0.016165 -0.015021 -0.013394 -0.011347 -0.008982 -0.006432 -0.003852 -0.001410 0.000730 0.002417 0.003532 0.003994 0.003771 0.002886 0.001412 -0.000529 -0.002778 -0.005152 -0.007462 -0.009529 -0.011200 -0.012361 -0.012946 -0.012942 -0.012384 -0.011352 -0.009958 -0.008338 -0.006629 -0.004962 -0.003449 -0.002170 -0.001170 -0.000458 -0.000014 0.000210 0.000273 0.000241 0.000168 0.000096 0.000046 0.000019 -0.000002 -0.000044 -0.000138 -0.000307 -0.000562 -0.000892 -0.001262 -0.001614 -0.001868 -0.001934 -0.001716 -0.001131 -0.000116 0.001358 0.003280 0.005597 0.008211 0.010986 0.013761 0.016359 0.018603 0.020333 0.021420 0.021780 0.021378 0.020238 0.018433 0.016084 0.013348 0.010400 0.007422 0.004585 0.002041 -0.000093 -0.001740 -0.002863 -0.003466 -0.003589 -0.003303 -0.002696 -0.001868 -0.000918 0.000060 0.000987 0.001802 0.002462 0.002946 0.003248 0.003380 0.003364 0.003227 0.003001 0.002718 0.002403 0.002081 0.001769 0.001478 0.001216 0.000987 0.000790 0.000623 0.000486 0.000374 0.000284 0.000214 0.000159 0.000118 0.000087 0.000064 0.000047 0.000034 0.000025 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000015 -0.000023 -0.000035 -0.000053 -0.000077 -0.000110 -0.000156 -0.000216 -0.000296 -0.000401 -0.000539 -0.000717 -0.000947 -0.001239 -0.001607 -0.002066 -0.002631 -0.003313 -0.004124 -0.005067 -0.006139 -0.007325 -0.008598 -0.009918 -0.011232 -0.012473 -0.013567 -0.014435 -0.014999 -0.015190 -0.014956 -0.014268 -0.013130 -0.011579 -0.009690 -0.007574 -0.005367 -0.003225 -0.001309 0.000227 0.001251 0.001664 0.001416 0.000504 -0.001016 -0.003038 -0.005412 -0.007954 -0.010465 -0.012745 -0.014617 -0.015938 -0.016612 -0.016601 -0.015926 -0.014660 -0.012921 -0.010861 -0.008645 -0.006439 -0.004393 -0.002623 -0.001208 -0.000181 0.000466 0.000780 0.000835 0.000718 0.000515 0.000303 0.000132 0.000027 -0.000015 -0.000022 -0.000040 -0.000119 -0.000303 -0.000621 -0.001077 -0.001641 -0.002255 -0.002829 -0.003256 -0.003418 -0.003202 -0.002517 -0.001304 0.000451 0.002714 0.005396 0.008364 0.011448 0.014452 0.017174 0.019424 0.021036 0.021888 0.021914 0.021105 0.019515 0.017249 0.014459 0.011325 0.008043 0.004806 0.001791 -0.000856 -0.003027 -0.004655 -0.005719 -0.006239 -0.006268 -0.005885 -0.005187 -0.004275 -0.003251 -0.002203 -0.001208 -0.000321 0.000421 0.000998 0.001410 0.001666 0.001787 0.001799 0.001727 0.001598 0.001435 0.001256 0.001076 0.000904 0.000747 0.000607 0.000486 0.000383 0.000298 0.000229 0.000174 0.000131 0.000098 0.000073 0.000054 0.000040 0.000029 0.000021 0.000015 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000034 -0.000050 -0.000073 -0.000105 -0.000148 -0.000205 -0.000281 -0.000380 -0.000509 -0.000675 -0.000888 -0.001159 -0.001498 -0.001920 -0.002435 -0.003056 -0.003789 -0.004636 -0.005593 -0.006643 -0.007760 -0.008905 -0.010027 -0.011066 -0.011952 -0.012616 -0.012990 -0.013016 -0.012655 -0.011892 -0.010744 -0.009261 -0.007529 -0.005663 -0.003805 -0.002107 -0.000723 0.000207 0.000571 0.000296 -0.000640 -0.002206 -0.004315 -0.006828 -0.009568 -0.012329 -0.014897 -0.017070 -0.018674 -0.019580 -0.019717 -0.019079 -0.017722 -0.015759 -0.013350 -0.010682 -0.007953 -0.005352 -0.003041 -0.001139 0.000281 0.001204 0.001665 0.001739 0.001532 0.001160 0.000737 0.000356 0.000081 -0.000062 -0.000085 -0.000032 0.000029 0.000023 -0.000123 -0.000462 -0.001015 -0.001766 -0.002659 -0.003597 -0.004457 -0.005095 -0.005370 -0.005157 -0.004363 -0.002943 -0.000908 0.001674 0.004676 0.007925 0.011215 0.014321 0.017025 0.019127 0.020471 0.020955 0.020538 0.019248 0.017173 0.014455 0.011273 0.007832 0.004341 0.000997 -0.002028 -0.004598 -0.006620 -0.008050 -0.008886 -0.009165 -0.008958 -0.008355 -0.007461 -0.006379 -0.005210 -0.004040 -0.002937 -0.001953 -0.001117 -0.000444 0.000068 0.000431 0.000664 0.000791 0.000836 0.000821 0.000768 0.000692 0.000604 0.000515 0.000430 0.000352 0.000283 0.000224 0.000174 0.000134 0.000102 0.000077 0.000058 0.000043 0.000032 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000031 -0.000047 -0.000068 -0.000098 -0.000138 -0.000191 -0.000261 -0.000352 -0.000470 -0.000622 -0.000816 -0.001060 -0.001366 -0.001743 -0.002201 -0.002749 -0.003392 -0.004130 -0.004955 -0.005850 -0.006789 -0.007735 -0.008639 -0.009447 -0.010097 -0.010528 -0.010682 -0.010516 -0.010004 -0.009143 -0.007966 -0.006533 -0.004940 -0.003308 -0.001781 -0.000506 0.000373 0.000729 0.000474 -0.000440 -0.002005 -0.004157 -0.006778 -0.009700 -0.012718 -0.015611 -0.018154 -0.020144 -0.021416 -0.021862 -0.021437 -0.020168 -0.018151 -0.015540 -0.012533 -0.009353 -0.006227 -0.003363 -0.000930 0.000953 0.002230 0.002908 0.003052 0.002772 0.002209 0.001512 0.000824 0.000256 -0.000117 -0.000270 -0.000227 -0.000052 0.000161 0.000302 0.000267 -0.000026 -0.000626 -0.001533 -0.002696 -0.004016 -0.005353 -0.006541 -0.007406 -0.007787 -0.007555 -0.006626 -0.004982 -0.002667 0.000208 0.003473 0.006916 0.010297 0.013371 0.015912 0.017728 0.018681 0.018700 0.017783 0.015995 0.013466 0.010369 0.006910 0.003310 -0.000220 -0.003484 -0.006325 -0.008628 -0.010325 -0.011395 -0.011861 -0.011782 -0.011245 -0.010351 -0.009210 -0.007926 -0.006596 -0.005298 -0.004095 -0.003028 -0.002121 -0.001380 -0.000800 -0.000368 -0.000063 0.000139 0.000259 0.000318 0.000336 0.000326 0.000299 0.000264 0.000226 0.000188 0.000153 0.000122 0.000096 0.000075 0.000057 0.000044 0.000033 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000013 -0.000019 -0.000029 -0.000043 -0.000062 -0.000089 -0.000126 -0.000174 -0.000238 -0.000320 -0.000426 -0.000562 -0.000734 -0.000949 -0.001217 -0.001545 -0.001941 -0.002411 -0.002957 -0.003575 -0.004258 -0.004986 -0.005734 -0.006465 -0.007136 -0.007696 -0.008091 -0.008270 -0.008186 -0.007809 -0.007124 -0.006145 -0.004916 -0.003509 -0.002028 -0.000600 0.000634 0.001529 0.001953 0.001797 0.000992 -0.000482 -0.002588 -0.005233 -0.008267 -0.011496 -0.014695 -0.017627 -0.020063 -0.021802 -0.022695 -0.022653 -0.021664 -0.019789 -0.017165 -0.013984 -0.010482 -0.006915 -0.003534 -0.000560 0.001834 0.003539 0.004517 0.004805 0.004503 0.003760 0.002755 0.001675 0.000687 -0.000074 -0.000528 -0.000651 -0.000482 -0.000109 0.000341 0.000721 0.000888 0.000724 0.000149 -0.000856 -0.002254 -0.003944 -0.005772 -0.007552 -0.009075 -0.010144 -0.010587 -0.010284 -0.009176 -0.007280 -0.004685 -0.001550 0.001911 0.005451 0.008804 0.011716 0.013966 0.015382 0.015860 0.015367 0.013946 0.011705 0.008810 0.005462 0.001887 -0.001692 -0.005066 -0.008058 -0.010532 -0.012403 -0.013631 -0.014226 -0.014236 -0.013741 -0.012840 -0.011643 -0.010260 -0.008794 -0.007332 -0.005944 -0.004681 -0.003574 -0.002637 -0.001873 -0.001270 -0.000811 -0.000475 -0.000239 -0.000081 0.000018 0.000076 0.000104 0.000113 0.000110 0.000101 0.000088 0.000074 0.000061 0.000049 0.000039 0.000030 0.000023 0.000017 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000017 -0.000025 -0.000038 -0.000056 -0.000080 -0.000113 -0.000156 -0.000212 -0.000285 -0.000379 -0.000497 -0.000646 -0.000831 -0.001060 -0.001337 -0.001668 -0.002057 -0.002501 -0.002998 -0.003534 -0.004092 -0.004644 -0.005155 -0.005587 -0.005892 -0.006026 -0.005944 -0.005612 -0.005012 -0.004142 -0.003029 -0.001727 -0.000321 0.001080 0.002344 0.003333 0.003907 0.003945 0.003356 0.002092 0.000158 -0.002383 -0.005409 -0.008743 -0.012171 -0.015448 -0.018328 -0.020581 -0.022016 -0.022497 -0.021962 -0.020430 -0.018001 -0.014846 -0.011198 -0.007327 -0.003516 -0.000035 0.002886 0.005076 0.006442 0.006972 0.006734 0.005869 0.004568 0.003052 0.001543 0.000238 -0.000711 -0.001214 -0.001256 -0.000890 -0.000235 0.000547 0.001267 0.001739 0.001802 0.001345 0.000318 -0.001253 -0.003270 -0.005573 -0.007950 -0.010164 -0.011977 -0.013176 -0.013597 -0.013142 -0.011792 -0.009611 -0.006741 -0.003387 0.000194 0.003727 0.006933 0.009565 0.011419 0.012358 0.012320 0.011320 0.009445 0.006846 0.003718 0.000283 -0.003228 -0.006597 -0.009633 -0.012184 -0.014147 -0.015470 -0.016146 -0.016215 -0.015747 -0.014840 -0.013601 -0.012144 -0.010574 -0.008984 -0.007452 -0.006035 -0.004770 -0.003678 -0.002764 -0.002023 -0.001439 -0.000993 -0.000661 -0.000422 -0.000254 -0.000140 -0.000065 -0.000018 0.000009 0.000024 0.000030 0.000031 0.000029 0.000026 0.000022 0.000018 0.000014 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000033 -0.000049 -0.000071 -0.000099 -0.000137 -0.000186 -0.000250 -0.000330 -0.000431 -0.000557 -0.000712 -0.000900 -0.001127 -0.001393 -0.001701 -0.002046 -0.002421 -0.002813 -0.003202 -0.003562 -0.003858 -0.004054 -0.004109 -0.003984 -0.003645 -0.003067 -0.002242 -0.001182 0.000076 0.001465 0.002894 0.004247 0.005390 0.006187 0.006506 0.006238 0.005306 0.003684 0.001399 -0.001461 -0.004750 -0.008270 -0.011785 -0.015042 -0.017788 -0.019797 -0.020886 -0.020942 -0.019930 -0.017899 -0.014985 -0.011397 -0.007402 -0.003299 0.000605 0.004027 0.006735 0.008566 0.009446 0.009393 0.008514 0.006992 0.005061 0.002985 0.001022 -0.000602 -0.001717 -0.002229 -0.002129 -0.001492 -0.000466 0.000746 0.001911 0.002795 0.003195 0.002957 0.002006 0.000345 -0.001933 -0.004659 -0.007604 -0.010500 -0.013074 -0.015068 -0.016275 -0.016552 -0.015844 -0.014183 -0.011689 -0.008557 -0.005041 -0.001428 0.001991 0.004940 0.007189 0.008572 0.008995 0.008445 0.006987 0.004752 0.001924 -0.001281 -0.004631 -0.007902 -0.010895 -0.013446 -0.015438 -0.016804 -0.017528 -0.017637 -0.017194 -0.016290 -0.015032 -0.013531 -0.011896 -0.010223 -0.008593 -0.007067 -0.005689 -0.004484 -0.003461 -0.002617 -0.001939 -0.001409 -0.001003 -0.000700 -0.000478 -0.000319 -0.000206 -0.000129 -0.000076 -0.000041 -0.000019 -0.000006 0.000002 0.000006 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000013 -0.000019 -0.000029 -0.000043 -0.000061 -0.000086 -0.000119 -0.000161 -0.000214 -0.000282 -0.000365 -0.000469 -0.000594 -0.000744 -0.000921 -0.001126 -0.001356 -0.001606 -0.001866 -0.002121 -0.002350 -0.002527 -0.002620 -0.002594 -0.002412 -0.002043 -0.001460 -0.000647 0.000394 0.001639 0.003042 0.004528 0.005997 0.007330 0.008393 0.009051 0.009182 0.008686 0.007504 0.005626 0.003101 0.000037 -0.003400 -0.006994 -0.010496 -0.013646 -0.016189 -0.017906 -0.018630 -0.018267 -0.016811 -0.014343 -0.011031 -0.007119 -0.002903 0.001292 0.005141 0.008356 0.010704 0.012039 0.012311 0.011571 0.009965 0.007721 0.005117 0.002458 0.000039 -0.001887 -0.003134 -0.003605 -0.003300 -0.002316 -0.000834 0.000902 0.002611 0.004013 0.004855 0.004946 0.004174 0.002523 0.000076 -0.002995 -0.006444 -0.009979 -0.013287 -0.016072 -0.018081 -0.019129 -0.019120 -0.018052 -0.016019 -0.013201 -0.009846 -0.006242 -0.002696 0.000499 0.003090 0.004879 0.005746 0.005650 0.004630 0.002797 0.000321 -0.002592 -0.005715 -0.008823 -0.011710 -0.014205 -0.016180 -0.017558 -0.018310 -0.018452 -0.018041 -0.017160 -0.015911 -0.014404 -0.012746 -0.011036 -0.009356 -0.007771 -0.006328 -0.005054 -0.003962 -0.003051 -0.002309 -0.001720 -0.001262 -0.000913 -0.000652 -0.000459 -0.000318 -0.000217 -0.000145 -0.000094 -0.000060 -0.000036 -0.000021 -0.000011 -0.000005 -0.000002 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000025 -0.000037 -0.000053 -0.000074 -0.000101 -0.000136 -0.000180 -0.000235 -0.000303 -0.000385 -0.000482 -0.000596 -0.000728 -0.000875 -0.001033 -0.001194 -0.001348 -0.001478 -0.001561 -0.001572 -0.001480 -0.001252 -0.000856 -0.000266 0.000539 0.001565 0.002802 0.004218 0.005758 0.007340 0.008858 0.010192 0.011207 0.011775 0.011777 0.011128 0.009782 0.007745 0.005082 0.001919 -0.001561 -0.005131 -0.008534 -0.011506 -0.013796 -0.015193 -0.015549 -0.014793 -0.012943 -0.010112 -0.006498 -0.002375 0.001935 0.006088 0.009749 0.012626 0.014496 0.015230 0.014805 0.013308 0.010927 0.007930 0.004643 0.001408 -0.001445 -0.003638 -0.004972 -0.005348 -0.004776 -0.003377 -0.001364 0.000975 0.003316 0.005327 0.006711 0.007232 0.006746 0.005213 0.002702 -0.000613 -0.004475 -0.008567 -0.012546 -0.016076 -0.018862 -0.020676 -0.021382 -0.020942 -0.019424 -0.016987 -0.013867 -0.010353 -0.006758 -0.003391 -0.000525 0.001619 0.002892 0.003228 0.002641 0.001221 -0.000882 -0.003472 -0.006330 -0.009235 -0.011978 -0.014383 -0.016316 -0.017688 -0.018461 -0.018643 -0.018279 -0.017445 -0.016240 -0.014767 -0.013132 -0.011433 -0.009752 -0.008157 -0.006694 -0.005395 -0.004272 -0.003328 -0.002553 -0.001931 -0.001442 -0.001065 -0.000777 -0.000561 -0.000401 -0.000283 -0.000197 -0.000135 -0.000091 -0.000060 -0.000039 -0.000025 -0.000015 -0.000009 -0.000006 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000031 -0.000044 -0.000062 -0.000084 -0.000113 -0.000148 -0.000192 -0.000244 -0.000306 -0.000378 -0.000460 -0.000550 -0.000645 -0.000738 -0.000822 -0.000881 -0.000900 -0.000855 -0.000720 -0.000466 -0.000063 0.000517 0.001298 0.002292 0.003501 0.004907 0.006470 0.008129 0.009797 0.011365 0.012710 0.013701 0.014214 0.014139 0.013400 0.011963 0.009849 0.007137 0.003965 0.000528 -0.002939 -0.006177 -0.008920 -0.010926 -0.011997 -0.012002 -0.010892 -0.008712 -0.005601 -0.001786 0.002437 0.006725 0.010719 0.014081 0.016519 0.017825 0.017890 0.016721 0.014441 0.011276 0.007538 0.003591 -0.000183 -0.003426 -0.005837 -0.007206 -0.007432 -0.006539 -0.004670 -0.002071 0.000932 0.003968 0.006660 0.008664 0.009704 0.009602 0.008292 0.005829 0.002385 -0.001776 -0.006318 -0.010870 -0.015061 -0.018557 -0.021091 -0.022487 -0.022674 -0.021689 -0.019670 -0.016838 -0.013479 -0.009906 -0.006438 -0.003367 -0.000933 0.000693 0.001419 0.001236 0.000211 -0.001523 -0.003787 -0.006370 -0.009056 -0.011640 -0.013943 -0.015824 -0.017189 -0.017989 -0.018224 -0.017929 -0.017174 -0.016047 -0.014650 -0.013083 -0.011441 -0.009807 -0.008247 -0.006808 -0.005523 -0.004407 -0.003462 -0.002682 -0.002050 -0.001549 -0.001158 -0.000857 -0.000629 -0.000457 -0.000329 -0.000234 -0.000164 -0.000114 -0.000078 -0.000052 -0.000034 -0.000022 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000026 -0.000037 -0.000051 -0.000069 -0.000091 -0.000119 -0.000152 -0.000190 -0.000235 -0.000284 -0.000337 -0.000391 -0.000440 -0.000478 -0.000494 -0.000473 -0.000397 -0.000244 0.000012 0.000400 0.000946 0.001678 0.002613 0.003760 0.005115 0.006654 0.008333 0.010084 0.011818 0.013425 0.014782 0.015762 0.016243 0.016127 0.015345 0.013876 0.011749 0.009057 0.005946 0.002617 -0.000691 -0.003718 -0.006205 -0.007919 -0.008676 -0.008362 -0.006952 -0.004514 -0.001210 0.002710 0.006931 0.011096 0.014838 0.017817 0.019752 0.020447 0.019819 0.017903 0.014856 0.010943 0.006513 0.001965 -0.002285 -0.005853 -0.008420 -0.009768 -0.009797 -0.008542 -0.006168 -0.002951 0.000746 0.004511 0.007924 0.010601 0.012225 0.012586 0.011594 0.009289 0.005833 0.001499 -0.003364 -0.008363 -0.013099 -0.017204 -0.020375 -0.022400 -0.023175 -0.022709 -0.021115 -0.018601 -0.015441 -0.011949 -0.008448 -0.005241 -0.002586 -0.000673 0.000386 0.000557 -0.000111 -0.001505 -0.003461 -0.005782 -0.008257 -0.010687 -0.012891 -0.014727 -0.016094 -0.016936 -0.017244 -0.017044 -0.016398 -0.015387 -0.014104 -0.012646 -0.011105 -0.009559 -0.008075 -0.006700 -0.005465 -0.004387 -0.003470 -0.002707 -0.002086 -0.001590 -0.001200 -0.000897 -0.000665 -0.000489 -0.000356 -0.000256 -0.000182 -0.000128 -0.000089 -0.000061 -0.000041 -0.000027 -0.000018 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000041 -0.000054 -0.000071 -0.000092 -0.000115 -0.000142 -0.000171 -0.000201 -0.000230 -0.000253 -0.000264 -0.000255 -0.000215 -0.000129 0.000023 0.000263 0.000616 0.001108 0.001765 0.002611 0.003661 0.004920 0.006378 0.008010 0.009766 0.011576 0.013349 0.014975 0.016334 0.017301 0.017763 0.017626 0.016833 0.015370 0.013277 0.010651 0.007647 0.004468 0.001353 -0.001443 -0.003668 -0.005100 -0.005571 -0.004987 -0.003340 -0.000719 0.002693 0.006630 0.010762 0.014724 0.018147 0.020696 0.022099 0.022180 0.020879 0.018258 0.014506 0.009921 0.004884 -0.000174 -0.004813 -0.008626 -0.011281 -0.012553 -0.012346 -0.010707 -0.007819 -0.003984 0.000403 0.004895 0.009034 0.012400 0.014642 0.015521 0.014922 0.012869 0.009518 0.005140 0.000094 -0.005212 -0.010354 -0.014938 -0.018631 -0.021191 -0.022484 -0.022490 -0.021302 -0.019109 -0.016173 -0.012805 -0.009328 -0.006053 -0.003247 -0.001117 0.000205 0.000670 0.000304 -0.000797 -0.002483 -0.004571 -0.006860 -0.009155 -0.011278 -0.013085 -0.014471 -0.015375 -0.015778 -0.015700 -0.015192 -0.014328 -0.013195 -0.011883 -0.010479 -0.009059 -0.007685 -0.006405 -0.005250 -0.004237 -0.003371 -0.002647 -0.002054 -0.001577 -0.001199 -0.000903 -0.000675 -0.000500 -0.000367 -0.000266 -0.000191 -0.000136 -0.000095 -0.000066 -0.000044 -0.000030 -0.000019 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000012 -0.000017 -0.000023 -0.000031 -0.000041 -0.000053 -0.000067 -0.000083 -0.000099 -0.000116 -0.000129 -0.000138 -0.000136 -0.000116 -0.000071 0.000014 0.000152 0.000362 0.000666 0.001089 0.001656 0.002390 0.003313 0.004436 0.005764 0.007283 0.008963 0.010754 0.012585 0.014363 0.015981 0.017322 0.018266 0.018706 0.018556 0.017766 0.016330 0.014294 0.011763 0.008890 0.005880 0.002968 0.000403 -0.001573 -0.002753 -0.002982 -0.002184 -0.000368 0.002360 0.005801 0.009678 0.013653 0.017358 0.020427 0.022532 0.023416 0.022920 0.021007 0.017766 0.013411 0.008267 0.002741 -0.002712 -0.007633 -0.011600 -0.014272 -0.015421 -0.014956 -0.012932 -0.009548 -0.005129 -0.000094 0.005081 0.009911 0.013943 0.016802 0.018219 0.018062 0.016337 0.013190 0.008891 0.003801 -0.001662 -0.007058 -0.011974 -0.016053 -0.019028 -0.020740 -0.021147 -0.020318 -0.018426 -0.015721 -0.012504 -0.009096 -0.005810 -0.002921 -0.000646 0.000868 0.001557 0.001430 0.000566 -0.000900 -0.002797 -0.004935 -0.007124 -0.009191 -0.010991 -0.012417 -0.013402 -0.013923 -0.013990 -0.013646 -0.012957 -0.012002 -0.010865 -0.009626 -0.008359 -0.007124 -0.005964 -0.004912 -0.003985 -0.003188 -0.002518 -0.001966 -0.001519 -0.001163 -0.000882 -0.000663 -0.000494 -0.000365 -0.000267 -0.000193 -0.000137 -0.000097 -0.000067 -0.000045 -0.000030 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000023 -0.000029 -0.000037 -0.000045 -0.000054 -0.000062 -0.000068 -0.000069 -0.000061 -0.000039 0.000004 0.000077 0.000194 0.000369 0.000620 0.000969 0.001437 0.002049 0.002828 0.003791 0.004949 0.006303 0.007838 0.009522 0.011305 0.013114 0.014861 0.016438 0.017734 0.018636 0.019041 0.018872 0.018086 0.016682 0.014712 0.012281 0.009544 0.006703 0.003985 0.001633 -0.000126 -0.001095 -0.001136 -0.000186 0.001729 0.004492 0.007894 0.011650 0.015421 0.018841 0.021550 0.023232 0.023645 0.022649 0.020225 0.016483 0.011660 0.006100 0.000228 -0.005485 -0.010570 -0.014596 -0.017217 -0.018207 -0.017477 -0.015092 -0.011263 -0.006329 -0.000727 0.005048 0.010490 0.015126 0.018557 0.020499 0.020799 0.019450 0.016588 0.012475 0.007471 0.001999 -0.003495 -0.008585 -0.012899 -0.016153 -0.018168 -0.018881 -0.018345 -0.016715 -0.014226 -0.011170 -0.007863 -0.004613 -0.001701 0.000652 0.002289 0.003131 0.003176 0.002487 0.001187 -0.000566 -0.002592 -0.004708 -0.006746 -0.008562 -0.010049 -0.011135 -0.011790 -0.012020 -0.011858 -0.011364 -0.010607 -0.009665 -0.008613 -0.007519 -0.006440 -0.005419 -0.004486 -0.003659 -0.002943 -0.002338 -0.001837 -0.001428 -0.001100 -0.000839 -0.000634 -0.000475 -0.000352 -0.000258 -0.000187 -0.000134 -0.000095 -0.000065 -0.000044 -0.000029 -0.000019 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000027 -0.000030 -0.000031 -0.000028 -0.000019 0.000001 0.000037 0.000097 0.000191 0.000329 0.000528 0.000804 0.001177 0.001669 0.002301 0.003093 0.004063 0.005218 0.006559 0.008068 0.009714 0.011446 0.013193 0.014868 0.016371 0.017592 0.018425 0.018776 0.018574 0.017780 0.016400 0.014488 0.012149 0.009538 0.006848 0.004301 0.002128 0.000546 -0.000264 -0.000175 0.000862 0.002811 0.005544 0.008851 0.012443 0.015984 0.019115 0.021488 0.022798 0.022820 0.021430 0.018626 0.014534 0.009404 0.003592 -0.002466 -0.008295 -0.013420 -0.017409 -0.019920 -0.020727 -0.019747 -0.017051 -0.012856 -0.007510 -0.001459 0.004793 0.010729 0.015864 0.019787 0.022200 0.022939 0.021983 0.019460 0.015619 0.010817 0.005472 0.000030 -0.005077 -0.009472 -0.012860 -0.015049 -0.015962 -0.015636 -0.014211 -0.011909 -0.009010 -0.005819 -0.002641 0.000247 0.002619 0.004314 0.005245 0.005398 0.004826 0.003639 0.001983 0.000030 -0.002046 -0.004080 -0.005933 -0.007496 -0.008695 -0.009497 -0.009900 -0.009931 -0.009641 -0.009093 -0.008357 -0.007503 -0.006593 -0.005681 -0.004808 -0.004003 -0.003284 -0.002658 -0.002125 -0.001680 -0.001314 -0.001018 -0.000781 -0.000593 -0.000446 -0.000332 -0.000244 -0.000177 -0.000127 -0.000089 -0.000062 -0.000042 -0.000027 -0.000018 -0.000011 -0.000007 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000011 -0.000010 -0.000005 0.000003 0.000020 0.000049 0.000095 0.000167 0.000272 0.000424 0.000635 0.000922 0.001303 0.001797 0.002425 0.003205 0.004152 0.005272 0.006564 0.008010 0.009579 0.011221 0.012868 0.014436 0.015828 0.016944 0.017681 0.017954 0.017697 0.016878 0.015506 0.013635 0.011370 0.008860 0.006295 0.003885 0.001850 0.000395 -0.000309 -0.000150 0.000912 0.002835 0.005487 0.008654 0.012056 0.015362 0.018224 0.020306 0.021321 0.021056 0.019403 0.016372 0.012098 0.006838 0.000951 -0.005127 -0.010923 -0.015966 -0.019832 -0.022183 -0.022799 -0.021603 -0.018668 -0.014214 -0.008589 -0.002238 0.004334 0.010610 0.016103 0.020400 0.023197 0.024322 0.023746 0.021584 0.018077 0.013569 0.008469 0.003218 -0.001759 -0.006085 -0.009462 -0.011693 -0.012692 -0.012485 -0.011198 -0.009041 -0.006279 -0.003207 -0.000123 0.002704 0.005048 0.006748 0.007711 0.007917 0.007409 0.006287 0.004689 0.002775 0.000714 -0.001337 -0.003241 -0.004889 -0.006208 -0.007159 -0.007736 -0.007961 -0.007877 -0.007539 -0.007011 -0.006356 -0.005632 -0.004890 -0.004168 -0.003494 -0.002885 -0.002351 -0.001892 -0.001505 -0.001185 -0.000923 -0.000712 -0.000543 -0.000410 -0.000306 -0.000225 -0.000164 -0.000117 -0.000082 -0.000056 -0.000038 -0.000025 -0.000016 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000006 0.000014 0.000028 0.000050 0.000084 0.000137 0.000214 0.000326 0.000482 0.000696 0.000982 0.001357 0.001838 0.002443 0.003188 0.004087 0.005145 0.006358 0.007710 0.009170 0.010689 0.012202 0.013630 0.014882 0.015862 0.016478 0.016649 0.016315 0.015449 0.014062 0.012211 0.009995 0.007560 0.005085 0.002774 0.000833 -0.000543 -0.001196 -0.001023 0.000010 0.001856 0.004385 0.007386 0.010587 0.013669 0.016300 0.018158 0.018971 0.018540 0.016768 0.013673 0.009394 0.004185 -0.001599 -0.007531 -0.013151 -0.017999 -0.021665 -0.023820 -0.024253 -0.022892 -0.019811 -0.015226 -0.009477 -0.003002 0.003707 0.010142 0.015824 0.020348 0.023411 0.024839 0.024597 0.022791 0.019650 0.015503 0.010745 0.005801 0.001086 -0.003033 -0.006263 -0.008409 -0.009381 -0.009199 -0.007977 -0.005914 -0.003260 -0.000300 0.002682 0.005424 0.007706 0.009370 0.010321 0.010535 0.010050 0.008956 0.007383 0.005485 0.003420 0.001341 -0.000618 -0.002352 -0.003787 -0.004882 -0.005627 -0.006037 -0.006149 -0.006013 -0.005685 -0.005223 -0.004681 -0.004104 -0.003529 -0.002983 -0.002482 -0.002038 -0.001652 -0.001323 -0.001048 -0.000821 -0.000636 -0.000487 -0.000369 -0.000276 -0.000203 -0.000147 -0.000105 -0.000073 -0.000050 -0.000033 -0.000021 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000011 0.000018 0.000029 0.000045 0.000071 0.000108 0.000164 0.000243 0.000356 0.000511 0.000719 0.000995 0.001352 0.001806 0.002373 0.003067 0.003900 0.004874 0.005986 0.007220 0.008544 0.009914 0.011267 0.012530 0.013616 0.014438 0.014909 0.014956 0.014525 0.013592 0.012170 0.010315 0.008124 0.005734 0.003318 0.001067 -0.000822 -0.002166 -0.002816 -0.002676 -0.001718 0.000012 0.002388 0.005209 0.008213 0.011099 0.013548 0.015259 0.015973 0.015504 0.013762 0.010768 0.006657 0.001676 -0.003835 -0.009468 -0.014780 -0.019334 -0.022736 -0.024675 -0.024949 -0.023490 -0.020369 -0.015795 -0.010093 -0.003682 0.002964 0.009359 0.015043 0.019625 0.022812 0.024436 0.024458 0.022976 0.020206 0.016460 0.012113 0.007570 0.003226 -0.000568 -0.003531 -0.005476 -0.006316 -0.006067 -0.004838 -0.002814 -0.000234 0.002632 0.005513 0.008159 0.010359 0.011958 0.012866 0.013057 0.012565 0.011474 0.009908 0.008011 0.005935 0.003827 0.001816 0.000004 -0.001535 -0.002759 -0.003654 -0.004232 -0.004524 -0.004573 -0.004430 -0.004148 -0.003774 -0.003352 -0.002915 -0.002489 -0.002091 -0.001732 -0.001415 -0.001142 -0.000911 -0.000718 -0.000559 -0.000429 -0.000326 -0.000243 -0.000179 -0.000130 -0.000092 -0.000064 -0.000043 -0.000028 -0.000018 -0.000011 -0.000007 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000026 0.000038 0.000057 0.000083 0.000122 0.000178 0.000256 0.000365 0.000514 0.000711 0.000969 0.001301 0.001719 0.002238 0.002868 0.003621 0.004497 0.005493 0.006591 0.007763 0.008966 0.010141 0.011220 0.012124 0.012771 0.013082 0.012989 0.012445 0.011428 0.009955 0.008076 0.005887 0.003518 0.001132 -0.001091 -0.002964 -0.004314 -0.005001 -0.004934 -0.004084 -0.002497 -0.000290 0.002348 0.005172 0.007897 0.010224 0.011870 0.012589 0.012207 0.010638 0.007900 0.004119 -0.000473 -0.005559 -0.010756 -0.015648 -0.019826 -0.022919 -0.024636 -0.024786 -0.023305 -0.020260 -0.015844 -0.010364 -0.004213 0.002167 0.008318 0.013808 0.018270 0.021428 0.023122 0.023318 0.022106 0.019688 0.016356 0.012462 0.008386 0.004497 0.001123 -0.001474 -0.003120 -0.003737 -0.003340 -0.002035 0.000003 0.002546 0.005342 0.008133 0.010681 0.012788 0.014309 0.015156 0.015306 0.014791 0.013691 0.012123 0.010225 0.008142 0.006013 0.003963 0.002091 0.000469 -0.000862 -0.001884 -0.002606 -0.003053 -0.003265 -0.003285 -0.003163 -0.002940 -0.002657 -0.002345 -0.002029 -0.001724 -0.001443 -0.001190 -0.000968 -0.000777 -0.000616 -0.000481 -0.000371 -0.000281 -0.000210 -0.000154 -0.000111 -0.000078 -0.000054 -0.000036 -0.000023 -0.000015 -0.000009 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000009 0.000014 0.000021 0.000030 0.000044 0.000062 0.000089 0.000127 0.000181 0.000256 0.000359 0.000497 0.000679 0.000915 0.001216 0.001592 0.002055 0.002616 0.003280 0.004051 0.004921 0.005875 0.006885 0.007911 0.008900 0.009786 0.010499 0.010963 0.011105 0.010865 0.010199 0.009090 0.007553 0.005639 0.003437 0.001071 -0.001308 -0.003526 -0.005410 -0.006794 -0.007546 -0.007578 -0.006860 -0.005431 -0.003398 -0.000934 0.001733 0.004339 0.006606 0.008265 0.009088 0.008908 0.007639 0.005294 0.001984 -0.002083 -0.006615 -0.011264 -0.015647 -0.019387 -0.022143 -0.023645 -0.023716 -0.022295 -0.019440 -0.015328 -0.010240 -0.004534 0.001383 0.007092 0.012197 0.016361 0.019333 0.020968 0.021236 0.020222 0.018116 0.015189 0.011765 0.008194 0.004816 0.001930 -0.000227 -0.001498 -0.001818 -0.001207 0.000232 0.002331 0.004875 0.007626 0.010340 0.012798 0.014814 0.016251 0.017032 0.017136 0.016594 0.015485 0.013919 0.012029 0.009951 0.007820 0.005752 0.003844 0.002165 0.000757 -0.000362 -0.001197 -0.001772 -0.002118 -0.002276 -0.002289 -0.002197 -0.002035 -0.001832 -0.001611 -0.001389 -0.001177 -0.000981 -0.000805 -0.000651 -0.000518 -0.000407 -0.000314 -0.000238 -0.000178 -0.000130 -0.000093 -0.000065 -0.000044 -0.000029 -0.000019 -0.000011 -0.000007 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000015 0.000022 0.000032 0.000045 0.000063 0.000089 0.000126 0.000176 0.000246 0.000340 0.000466 0.000630 0.000841 0.001108 0.001439 0.001844 0.002332 0.002906 0.003568 0.004310 0.005118 0.005965 0.006814 0.007614 0.008308 0.008830 0.009111 0.009085 0.008697 0.007910 0.006707 0.005105 0.003151 0.000929 -0.001444 -0.003825 -0.006054 -0.007963 -0.009399 -0.010233 -0.010377 -0.009801 -0.008533 -0.006668 -0.004363 -0.001824 0.000706 0.002968 0.004714 0.005726 0.005843 0.004981 0.003139 0.000412 -0.003021 -0.006903 -0.010919 -0.014730 -0.017993 -0.020401 -0.021706 -0.021748 -0.020466 -0.017910 -0.014237 -0.009694 -0.004602 0.000675 0.005762 0.010307 0.014009 0.016647 0.018094 0.018329 0.017436 0.015588 0.013036 0.010075 0.007022 0.004183 0.001825 0.000156 -0.000690 -0.000661 0.000214 0.001832 0.004030 0.006606 0.009334 0.011991 0.014370 0.016301 0.017661 0.018381 0.018443 0.017882 0.016774 0.015224 0.013358 0.011307 0.009197 0.007139 0.005225 0.003521 0.002069 0.000886 -0.000030 -0.000699 -0.001150 -0.001418 -0.001541 -0.001556 -0.001494 -0.001383 -0.001243 -0.001091 -0.000938 -0.000792 -0.000656 -0.000535 -0.000428 -0.000337 -0.000260 -0.000197 -0.000147 -0.000107 -0.000076 -0.000053 -0.000036 -0.000023 -0.000014 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000007 0.000010 0.000015 0.000022 0.000031 0.000044 0.000061 0.000085 0.000119 0.000165 0.000228 0.000313 0.000424 0.000570 0.000755 0.000987 0.001273 0.001621 0.002036 0.002521 0.003077 0.003695 0.004361 0.005050 0.005726 0.006346 0.006856 0.007195 0.007301 0.007117 0.006591 0.005690 0.004400 0.002738 0.000749 -0.001489 -0.003869 -0.006254 -0.008495 -0.010435 -0.011926 -0.012844 -0.013104 -0.012667 -0.011554 -0.009845 -0.007678 -0.005237 -0.002745 -0.000438 0.001451 0.002719 0.003209 0.002831 0.001574 -0.000493 -0.003219 -0.006383 -0.009716 -0.012917 -0.015686 -0.017749 -0.018886 -0.018948 -0.017880 -0.015718 -0.012596 -0.008728 -0.004392 0.000097 0.004412 0.008248 0.011347 0.013521 0.014665 0.014769 0.013914 0.012263 0.010042 0.007518 0.004973 0.002675 0.000858 -0.000302 -0.000696 -0.000289 0.000879 0.002703 0.005027 0.007657 0.010384 0.012998 0.015312 0.017172 0.018466 0.019136 0.019170 0.018606 0.017515 0.016002 0.014184 0.012186 0.010126 0.008110 0.006223 0.004528 0.003066 0.001853 0.000890 0.000159 -0.000365 -0.000714 -0.000921 -0.001019 -0.001037 -0.001000 -0.000927 -0.000833 -0.000730 -0.000625 -0.000524 -0.000430 -0.000346 -0.000273 -0.000211 -0.000160 -0.000119 -0.000086 -0.000061 -0.000042 -0.000028 -0.000018 -0.000011 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000010 0.000014 0.000020 0.000029 0.000040 0.000056 0.000078 0.000108 0.000149 0.000205 0.000280 0.000378 0.000504 0.000663 0.000861 0.001104 0.001397 0.001743 0.002145 0.002600 0.003102 0.003635 0.004176 0.004693 0.005146 0.005485 0.005657 0.005606 0.005278 0.004631 0.003632 0.002272 0.000565 -0.001447 -0.003691 -0.006065 -0.008446 -0.010691 -0.012654 -0.014194 -0.015190 -0.015555 -0.015247 -0.014275 -0.012705 -0.010652 -0.008283 -0.005796 -0.003408 -0.001333 0.000236 0.001145 0.001299 0.000672 -0.000690 -0.002669 -0.005086 -0.007712 -0.010294 -0.012572 -0.014308 -0.015307 -0.015438 -0.014644 -0.012952 -0.010469 -0.007374 -0.003900 -0.000311 0.003119 0.006134 0.008521 0.010126 0.010871 0.010757 0.009866 0.008349 0.006408 0.004281 0.002213 0.000437 -0.000851 -0.001507 -0.001447 -0.000657 0.000813 0.002855 0.005317 0.008014 0.010752 0.013337 0.015600 0.017401 0.018645 0.019282 0.019306 0.018758 0.017709 0.016257 0.014514 0.012598 0.010619 0.008676 0.006849 0.005198 0.003758 0.002549 0.001571 0.000809 0.000241 -0.000161 -0.000427 -0.000586 -0.000664 -0.000683 -0.000662 -0.000614 -0.000551 -0.000480 -0.000408 -0.000338 -0.000274 -0.000217 -0.000168 -0.000127 -0.000093 -0.000067 -0.000047 -0.000032 -0.000021 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000026 0.000036 0.000050 0.000070 0.000096 0.000132 0.000181 0.000245 0.000329 0.000437 0.000571 0.000738 0.000940 0.001182 0.001465 0.001791 0.002155 0.002551 0.002963 0.003371 0.003746 0.004049 0.004238 0.004263 0.004076 0.003629 0.002883 0.001809 0.000400 -0.001332 -0.003345 -0.005575 -0.007926 -0.010285 -0.012517 -0.014486 -0.016058 -0.017114 -0.017568 -0.017371 -0.016521 -0.015067 -0.013109 -0.010789 -0.008285 -0.005791 -0.003508 -0.001619 -0.000272 0.000432 0.000449 -0.000200 -0.001429 -0.003099 -0.005027 -0.007003 -0.008810 -0.010246 -0.011142 -0.011380 -0.010908 -0.009737 -0.007952 -0.005691 -0.003144 -0.000523 0.001951 0.004073 0.005674 0.006640 0.006915 0.006517 0.005527 0.004083 0.002368 0.000588 -0.001046 -0.002339 -0.003131 -0.003309 -0.002817 -0.001659 0.000102 0.002357 0.004954 0.007721 0.010475 0.013040 0.015262 0.017018 0.018227 0.018847 0.018882 0.018372 0.017388 0.016023 0.014384 0.012578 0.010710 0.008871 0.007135 0.005557 0.004172 0.002997 0.002033 0.001268 0.000683 0.000253 -0.000049 -0.000248 -0.000368 -0.000428 -0.000446 -0.000434 -0.000402 -0.000359 -0.000310 -0.000259 -0.000211 -0.000168 -0.000130 -0.000098 -0.000072 -0.000051 -0.000036 -0.000024 -0.000016 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000023 0.000032 0.000044 0.000061 0.000083 0.000114 0.000156 0.000211 0.000282 0.000372 0.000484 0.000622 0.000787 0.000983 0.001210 0.001468 0.001752 0.002054 0.002362 0.002654 0.002904 0.003080 0.003142 0.003046 0.002749 0.002208 0.001389 0.000268 -0.001164 -0.002893 -0.004884 -0.007074 -0.009378 -0.011690 -0.013886 -0.015838 -0.017417 -0.018510 -0.019028 -0.018918 -0.018168 -0.016811 -0.014929 -0.012642 -0.010108 -0.007503 -0.005010 -0.002801 -0.001024 0.000214 0.000856 0.000897 0.000390 -0.000565 -0.001829 -0.003233 -0.004603 -0.005772 -0.006596 -0.006973 -0.006849 -0.006227 -0.005162 -0.003760 -0.002162 -0.000534 0.000958 0.002158 0.002943 0.003232 0.002999 0.002272 0.001134 -0.000286 -0.001829 -0.003315 -0.004569 -0.005431 -0.005775 -0.005520 -0.004635 -0.003144 -0.001119 0.001326 0.004045 0.006871 0.009637 0.012183 0.014370 0.016092 0.017279 0.017901 0.017965 0.017514 0.016618 0.015364 0.013852 0.012183 0.010452 0.008743 0.007125 0.005647 0.004343 0.003228 0.002303 0.001560 0.000980 0.000543 0.000225 0.000004 -0.000142 -0.000230 -0.000275 -0.000289 -0.000280 -0.000258 -0.000228 -0.000194 -0.000159 -0.000127 -0.000098 -0.000074 -0.000054 -0.000038 -0.000026 -0.000017 -0.000011 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000011 0.000015 0.000020 0.000028 0.000038 0.000052 0.000071 0.000097 0.000132 0.000178 0.000237 0.000312 0.000404 0.000515 0.000649 0.000804 0.000982 0.001181 0.001396 0.001619 0.001837 0.002032 0.002180 0.002251 0.002210 0.002019 0.001640 0.001034 0.000172 -0.000969 -0.002395 -0.004093 -0.006032 -0.008154 -0.010383 -0.012620 -0.014752 -0.016657 -0.018216 -0.019318 -0.019874 -0.019826 -0.019153 -0.017874 -0.016053 -0.013793 -0.011229 -0.008520 -0.005832 -0.003329 -0.001155 0.000577 0.001796 0.002475 0.002634 0.002338 0.001685 0.000801 -0.000178 -0.001116 -0.001897 -0.002430 -0.002663 -0.002587 -0.002234 -0.001675 -0.001009 -0.000353 0.000175 0.000467 0.000442 0.000056 -0.000696 -0.001772 -0.003086 -0.004522 -0.005939 -0.007185 -0.008117 -0.008607 -0.008564 -0.007934 -0.006712 -0.004935 -0.002688 -0.000087 0.002725 0.005592 0.008359 0.010880 0.013033 0.014726 0.015901 0.016537 0.016646 0.016272 0.015482 0.014358 0.012994 0.011482 0.009909 0.008352 0.006872 0.005516 0.004313 0.003278 0.002413 0.001710 0.001155 0.000728 0.000410 0.000181 0.000022 -0.000082 -0.000144 -0.000175 -0.000184 -0.000178 -0.000162 -0.000140 -0.000116 -0.000093 -0.000072 -0.000054 -0.000039 -0.000028 -0.000019 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000033 0.000044 0.000060 0.000082 0.000111 0.000149 0.000197 0.000258 0.000332 0.000421 0.000526 0.000647 0.000784 0.000933 0.001090 0.001247 0.001392 0.001509 0.001574 0.001563 0.001445 0.001186 0.000751 0.000109 -0.000769 -0.001900 -0.003290 -0.004929 -0.006788 -0.008814 -0.010939 -0.013072 -0.015110 -0.016940 -0.018448 -0.019529 -0.020095 -0.020084 -0.019467 -0.018251 -0.016484 -0.014250 -0.011666 -0.008873 -0.006024 -0.003270 -0.000753 0.001410 0.003136 0.004377 0.005125 0.005411 0.005297 0.004871 0.004233 0.003487 0.002729 0.002034 0.001455 0.001012 0.000693 0.000459 0.000250 -0.000007 -0.000384 -0.000946 -0.001735 -0.002765 -0.004016 -0.005434 -0.006936 -0.008413 -0.009742 -0.010798 -0.011465 -0.011649 -0.011285 -0.010347 -0.008850 -0.006848 -0.004431 -0.001719 0.001151 0.004031 0.006778 0.009263 0.011376 0.013041 0.014209 0.014867 0.015032 0.014747 0.014076 0.013097 0.011895 0.010554 0.009153 0.007761 0.006435 0.005214 0.004127 0.003187 0.002396 0.001748 0.001231 0.000828 0.000522 0.000296 0.000135 0.000024 -0.000048 -0.000090 -0.000110 -0.000115 -0.000109 -0.000098 -0.000082 -0.000067 -0.000052 -0.000039 -0.000028 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000038 0.000051 0.000069 0.000092 0.000123 0.000162 0.000210 0.000269 0.000339 0.000420 0.000512 0.000614 0.000723 0.000833 0.000937 0.001024 0.001079 0.001083 0.001011 0.000839 0.000535 0.000072 -0.000581 -0.001447 -0.002542 -0.003870 -0.005423 -0.007174 -0.009079 -0.011072 -0.013074 -0.014990 -0.016715 -0.018145 -0.019177 -0.019728 -0.019731 -0.019152 -0.017987 -0.016271 -0.014072 -0.011488 -0.008643 -0.005676 -0.002730 0.000060 0.002575 0.004719 0.006429 0.007673 0.008452 0.008796 0.008758 0.008406 0.007817 0.007066 0.006219 0.005323 0.004409 0.003484 0.002537 0.001543 0.000467 -0.000723 -0.002052 -0.003528 -0.005137 -0.006841 -0.008575 -0.010256 -0.011784 -0.013055 -0.013964 -0.014422 -0.014363 -0.013747 -0.012572 -0.010869 -0.008706 -0.006179 -0.003406 -0.000522 0.002337 0.005040 0.007471 0.009535 0.011165 0.012326 0.013009 0.013235 0.013045 0.012500 0.011672 0.010639 0.009475 0.008253 0.007034 0.005868 0.004791 0.003828 0.002991 0.002283 0.001700 0.001230 0.000860 0.000575 0.000362 0.000206 0.000095 0.000020 -0.000028 -0.000055 -0.000068 -0.000070 -0.000065 -0.000056 -0.000046 -0.000036 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000032 0.000043 0.000057 0.000076 0.000101 0.000132 0.000170 0.000215 0.000269 0.000330 0.000398 0.000472 0.000548 0.000621 0.000684 0.000727 0.000736 0.000695 0.000583 0.000377 0.000052 -0.000418 -0.001059 -0.001890 -0.002925 -0.004169 -0.005613 -0.007235 -0.008994 -0.010833 -0.012681 -0.014450 -0.016047 -0.017372 -0.018332 -0.018845 -0.018843 -0.018288 -0.017169 -0.015507 -0.013355 -0.010797 -0.007941 -0.004910 -0.001838 0.001145 0.003921 0.006385 0.008462 0.010100 0.011274 0.011988 0.012264 0.012145 0.011682 0.010931 0.009948 0.008779 0.007461 0.006018 0.004462 0.002797 0.001023 -0.000860 -0.002843 -0.004904 -0.007006 -0.009094 -0.011098 -0.012934 -0.014512 -0.015741 -0.016539 -0.016838 -0.016596 -0.015796 -0.014454 -0.012616 -0.010358 -0.007781 -0.005003 -0.002150 0.000651 0.003280 0.005635 0.007635 0.009223 0.010371 0.011076 0.011361 0.011266 0.010847 0.010170 0.009305 0.008319 0.007275 0.006229 0.005223 0.004292 0.003455 0.002725 0.002105 0.001590 0.001173 0.000842 0.000585 0.000389 0.000243 0.000138 0.000064 0.000014 -0.000016 -0.000033 -0.000040 -0.000040 -0.000036 -0.000030 -0.000024 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000027 0.000036 0.000047 0.000062 0.000082 0.000106 0.000135 0.000170 0.000210 0.000255 0.000304 0.000355 0.000405 0.000449 0.000481 0.000492 0.000470 0.000399 0.000264 0.000042 -0.000287 -0.000745 -0.001354 -0.002131 -0.003088 -0.004230 -0.005549 -0.007024 -0.008621 -0.010289 -0.011964 -0.013568 -0.015016 -0.016219 -0.017088 -0.017545 -0.017525 -0.016986 -0.015909 -0.014307 -0.012221 -0.009719 -0.006894 -0.003859 -0.000733 0.002360 0.005300 0.007983 0.010321 0.012247 0.013717 0.014712 0.015231 0.015292 0.014927 0.014177 0.013086 0.011699 0.010056 0.008197 0.006151 0.003946 0.001610 -0.000828 -0.003332 -0.005859 -0.008351 -0.010741 -0.012955 -0.014909 -0.016523 -0.017719 -0.018432 -0.018615 -0.018245 -0.017323 -0.015880 -0.013974 -0.011687 -0.009121 -0.006390 -0.003614 -0.000909 0.001616 0.003872 0.005790 0.007322 0.008447 0.009168 0.009505 0.009499 0.009200 0.008668 0.007964 0.007148 0.006276 0.005396 0.004547 0.003756 0.003043 0.002419 0.001886 0.001441 0.001079 0.000789 0.000562 0.000388 0.000256 0.000159 0.000089 0.000041 0.000010 -0.000009 -0.000019 -0.000022 -0.000021 -0.000019 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000011 0.000013 0.000017 0.000022 0.000029 0.000038 0.000050 0.000065 0.000084 0.000106 0.000132 0.000161 0.000193 0.000227 0.000260 0.000291 0.000314 0.000324 0.000312 0.000269 0.000182 0.000036 -0.000187 -0.000505 -0.000936 -0.001499 -0.002209 -0.003076 -0.004103 -0.005285 -0.006603 -0.008027 -0.009513 -0.011004 -0.012432 -0.013719 -0.014786 -0.015551 -0.015941 -0.015894 -0.015365 -0.014333 -0.012801 -0.010800 -0.008386 -0.005638 -0.002655 0.000453 0.003570 0.006583 0.009383 0.011877 0.013989 0.015659 0.016850 0.017544 0.017739 0.017450 0.016704 0.015538 0.013993 0.012114 0.009946 0.007537 0.004933 0.002181 -0.000666 -0.003552 -0.006415 -0.009185 -0.011786 -0.014139 -0.016167 -0.017794 -0.018957 -0.019605 -0.019707 -0.019256 -0.018268 -0.016784 -0.014872 -0.012615 -0.010115 -0.007482 -0.004826 -0.002254 0.000138 0.002272 0.004089 0.005551 0.006642 0.007366 0.007746 0.007818 0.007628 0.007228 0.006673 0.006016 0.005304 0.004579 0.003875 0.003217 0.002621 0.002097 0.001647 0.001271 0.000963 0.000715 0.000519 0.000367 0.000251 0.000164 0.000101 0.000056 0.000026 0.000007 -0.000004 -0.000009 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000051 0.000065 0.000082 0.000100 0.000121 0.000143 0.000165 0.000185 0.000202 0.000210 0.000204 0.000179 0.000124 0.000030 -0.000117 -0.000331 -0.000627 -0.001021 -0.001529 -0.002163 -0.002932 -0.003838 -0.004878 -0.006034 -0.007282 -0.008582 -0.009885 -0.011131 -0.012253 -0.013177 -0.013832 -0.014149 -0.014070 -0.013551 -0.012568 -0.011118 -0.009222 -0.006927 -0.004298 -0.001422 0.001602 0.004666 0.007663 0.010487 0.013041 0.015243 0.017024 0.018334 0.019140 0.019427 0.019196 0.018464 0.017259 0.015619 0.013590 0.011225 0.008579 0.005714 0.002693 -0.000417 -0.003545 -0.006616 -0.009549 -0.012266 -0.014687 -0.016738 -0.018351 -0.019474 -0.020069 -0.020118 -0.019625 -0.018618 -0.017147 -0.015281 -0.013108 -0.010723 -0.008231 -0.005733 -0.003326 -0.001093 0.000898 0.002597 0.003974 0.005017 0.005732 0.006141 0.006277 0.006181 0.005898 0.005476 0.004961 0.004393 0.003809 0.003237 0.002699 0.002210 0.001778 0.001406 0.001094 0.000836 0.000628 0.000463 0.000333 0.000234 0.000159 0.000103 0.000063 0.000035 0.000017 0.000005 -0.000001 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000031 0.000039 0.000050 0.000062 0.000075 0.000089 0.000103 0.000117 0.000127 0.000133 0.000131 0.000116 0.000083 0.000023 -0.000071 -0.000211 -0.000408 -0.000676 -0.001027 -0.001474 -0.002029 -0.002697 -0.003482 -0.004380 -0.005376 -0.006450 -0.007567 -0.008685 -0.009751 -0.010708 -0.011491 -0.012035 -0.012278 -0.012168 -0.011662 -0.010733 -0.009376 -0.007604 -0.005454 -0.002982 -0.000261 0.002620 0.005563 0.008467 0.011232 0.013761 0.015969 0.017782 0.019142 0.020007 0.020351 0.020165 0.019457 0.018248 0.016573 0.014479 0.012019 0.009258 0.006264 0.003110 -0.000125 -0.003362 -0.006516 -0.009506 -0.012248 -0.014666 -0.016689 -0.018260 -0.019332 -0.019880 -0.019896 -0.019394 -0.018407 -0.016991 -0.015216 -0.013168 -0.010939 -0.008623 -0.006314 -0.004097 -0.002044 -0.000214 0.001352 0.002630 0.003612 0.004305 0.004728 0.004912 0.004893 0.004709 0.004402 0.004010 0.003568 0.003107 0.002652 0.002221 0.001827 0.001477 0.001176 0.000921 0.000710 0.000538 0.000401 0.000294 0.000210 0.000146 0.000098 0.000064 0.000039 0.000022 0.000011 0.000005 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000037 0.000045 0.000054 0.000064 0.000072 0.000080 0.000084 0.000083 0.000074 0.000054 0.000017 -0.000043 -0.000132 -0.000260 -0.000437 -0.000673 -0.000978 -0.001364 -0.001839 -0.002409 -0.003076 -0.003837 -0.004680 -0.005587 -0.006530 -0.007471 -0.008366 -0.009165 -0.009811 -0.010249 -0.010424 -0.010286 -0.009796 -0.008929 -0.007675 -0.006043 -0.004060 -0.001774 0.000752 0.003442 0.006207 0.008956 0.011591 0.014024 0.016167 0.017946 0.019299 0.020177 0.020549 0.020398 0.019725 0.018546 0.016892 0.014807 0.012347 0.009578 0.006572 0.003410 0.000173 -0.003053 -0.006182 -0.009129 -0.011815 -0.014164 -0.016114 -0.017613 -0.018623 -0.019127 -0.019124 -0.018635 -0.017699 -0.016371 -0.014722 -0.012833 -0.010789 -0.008676 -0.006578 -0.004568 -0.002711 -0.001054 0.000368 0.001536 0.002445 0.003102 0.003526 0.003742 0.003781 0.003678 0.003465 0.003177 0.002842 0.002487 0.002132 0.001793 0.001482 0.001204 0.000963 0.000759 0.000589 0.000451 0.000340 0.000252 0.000183 0.000130 0.000090 0.000060 0.000039 0.000024 0.000014 0.000008 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000033 0.000039 0.000044 0.000049 0.000052 0.000052 0.000046 0.000034 0.000011 -0.000026 -0.000082 -0.000164 -0.000278 -0.000432 -0.000634 -0.000895 -0.001220 -0.001619 -0.002097 -0.002653 -0.003287 -0.003988 -0.004741 -0.005521 -0.006298 -0.007035 -0.007687 -0.008208 -0.008549 -0.008661 -0.008502 -0.008035 -0.007236 -0.006094 -0.004612 -0.002814 -0.000736 0.001568 0.004031 0.006576 0.009119 0.011573 0.013852 0.015875 0.017568 0.018867 0.019723 0.020100 0.019976 0.019348 0.018228 0.016641 0.014630 0.012249 0.009564 0.006647 0.003580 0.000446 -0.002668 -0.005678 -0.008501 -0.011060 -0.013286 -0.015123 -0.016524 -0.017460 -0.017920 -0.017908 -0.017450 -0.016585 -0.015370 -0.013871 -0.012162 -0.010323 -0.008430 -0.006555 -0.004764 -0.003110 -0.001633 -0.000362 0.000688 0.001515 0.002126 0.002536 0.002769 0.002850 0.002808 0.002671 0.002467 0.002221 0.001954 0.001683 0.001422 0.001180 0.000963 0.000774 0.000613 0.000479 0.000369 0.000281 0.000210 0.000155 0.000112 0.000079 0.000054 0.000037 0.000024 0.000015 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000027 0.000030 0.000032 0.000032 0.000029 0.000021 0.000007 -0.000015 -0.000051 -0.000102 -0.000174 -0.000272 -0.000404 -0.000575 -0.000792 -0.001062 -0.001391 -0.001784 -0.002240 -0.002758 -0.003331 -0.003944 -0.004579 -0.005208 -0.005802 -0.006323 -0.006732 -0.006987 -0.007047 -0.006874 -0.006436 -0.005710 -0.004685 -0.003361 -0.001756 0.000101 0.002165 0.004378 0.006673 0.008977 0.011212 0.013297 0.015159 0.016726 0.017938 0.018745 0.019109 0.019008 0.018433 0.017393 0.015911 0.014025 0.011787 0.009257 0.006509 0.003621 0.000673 -0.002250 -0.005067 -0.007700 -0.010078 -0.012139 -0.013830 -0.015113 -0.015966 -0.016380 -0.016366 -0.015949 -0.015170 -0.014082 -0.012746 -0.011232 -0.009607 -0.007941 -0.006295 -0.004724 -0.003275 -0.001980 -0.000862 0.000067 0.000806 0.001362 0.001748 0.001983 0.002091 0.002093 0.002015 0.001878 0.001702 0.001506 0.001304 0.001107 0.000923 0.000756 0.000611 0.000486 0.000382 0.000297 0.000227 0.000172 0.000128 0.000094 0.000067 0.000048 0.000033 0.000022 0.000015 0.000010 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000019 0.000020 0.000018 0.000014 0.000005 -0.000009 -0.000031 -0.000062 -0.000107 -0.000169 -0.000253 -0.000363 -0.000504 -0.000682 -0.000903 -0.001169 -0.001486 -0.001854 -0.002271 -0.002730 -0.003221 -0.003727 -0.004228 -0.004697 -0.005104 -0.005416 -0.005598 -0.005617 -0.005438 -0.005034 -0.004385 -0.003479 -0.002315 -0.000905 0.000726 0.002541 0.004494 0.006525 0.008571 0.010563 0.012429 0.014103 0.015519 0.016620 0.017359 0.017698 0.017615 0.017100 0.016157 0.014807 0.013083 0.011032 0.008712 0.006191 0.003541 0.000841 -0.001833 -0.004404 -0.006801 -0.008960 -0.010823 -0.012347 -0.013499 -0.014261 -0.014629 -0.014615 -0.014246 -0.013560 -0.012606 -0.011440 -0.010123 -0.008714 -0.007272 -0.005852 -0.004498 -0.003248 -0.002131 -0.001163 -0.000355 0.000293 0.000788 0.001141 0.001369 0.001489 0.001522 0.001486 0.001400 0.001280 0.001140 0.000993 0.000847 0.000709 0.000584 0.000473 0.000379 0.000299 0.000234 0.000180 0.000138 0.000103 0.000077 0.000056 0.000040 0.000028 0.000020 0.000014 0.000009 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000011 0.000012 0.000011 0.000009 0.000004 -0.000005 -0.000018 -0.000037 -0.000065 -0.000103 -0.000156 -0.000225 -0.000315 -0.000430 -0.000574 -0.000751 -0.000964 -0.001215 -0.001507 -0.001836 -0.002199 -0.002585 -0.002981 -0.003371 -0.003734 -0.004044 -0.004275 -0.004399 -0.004386 -0.004209 -0.003844 -0.003273 -0.002485 -0.001478 -0.000261 0.001148 0.002717 0.004408 0.006172 0.007954 0.009694 0.011331 0.012803 0.014053 0.015030 0.015689 0.015996 0.015928 0.015475 0.014639 0.013437 0.011898 0.010064 0.007988 0.005731 0.003360 0.000945 -0.001443 -0.003736 -0.005868 -0.007783 -0.009432 -0.010777 -0.011790 -0.012457 -0.012779 -0.012769 -0.012450 -0.011858 -0.011039 -0.010040 -0.008915 -0.007716 -0.006491 -0.005285 -0.004137 -0.003078 -0.002129 -0.001306 -0.000615 -0.000056 0.000376 0.000691 0.000902 0.001026 0.001076 0.001070 0.001021 0.000943 0.000847 0.000742 0.000636 0.000535 0.000443 0.000360 0.000290 0.000230 0.000180 0.000140 0.000108 0.000082 0.000061 0.000045 0.000033 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000006 0.000003 -0.000002 -0.000010 -0.000022 -0.000038 -0.000062 -0.000094 -0.000137 -0.000193 -0.000266 -0.000358 -0.000472 -0.000612 -0.000779 -0.000977 -0.001204 -0.001460 -0.001741 -0.002040 -0.002345 -0.002643 -0.002917 -0.003148 -0.003314 -0.003391 -0.003357 -0.003188 -0.002864 -0.002370 -0.001696 -0.000839 0.000194 0.001390 0.002723 0.004162 0.005666 0.007189 0.008680 0.010086 0.011354 0.012435 0.013282 0.013855 0.014126 0.014070 0.013679 0.012954 0.011907 0.010564 0.008962 0.007147 0.005172 0.003098 0.000987 -0.001098 -0.003096 -0.004952 -0.006615 -0.008043 -0.009205 -0.010078 -0.010653 -0.010930 -0.010922 -0.010653 -0.010154 -0.009463 -0.008625 -0.007682 -0.006678 -0.005656 -0.004650 -0.003693 -0.002810 -0.002018 -0.001328 -0.000748 -0.000275 0.000095 0.000370 0.000560 0.000679 0.000738 0.000751 0.000728 0.000680 0.000617 0.000545 0.000470 0.000397 0.000330 0.000270 0.000217 0.000173 0.000136 0.000107 0.000082 0.000063 0.000048 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000002 -0.000000 -0.000005 -0.000012 -0.000022 -0.000036 -0.000055 -0.000081 -0.000116 -0.000161 -0.000219 -0.000291 -0.000381 -0.000490 -0.000620 -0.000772 -0.000947 -0.001143 -0.001357 -0.001584 -0.001815 -0.002038 -0.002242 -0.002409 -0.002523 -0.002566 -0.002519 -0.002362 -0.002081 -0.001661 -0.001094 -0.000377 0.000486 0.001483 0.002597 0.003800 0.005059 0.006337 0.007590 0.008775 0.009846 0.010760 0.011479 0.011968 0.012200 0.012155 0.011824 0.011208 0.010315 0.009169 0.007799 0.006246 0.004556 0.002781 0.000976 -0.000805 -0.002510 -0.004091 -0.005505 -0.006717 -0.007701 -0.008439 -0.008924 -0.009159 -0.009154 -0.008932 -0.008519 -0.007949 -0.007258 -0.006482 -0.005658 -0.004819 -0.003995 -0.003210 -0.002486 -0.001835 -0.001267 -0.000787 -0.000394 -0.000083 0.000151 0.000318 0.000427 0.000488 0.000512 0.000507 0.000480 0.000440 0.000392 0.000341 0.000290 0.000242 0.000198 0.000160 0.000128 0.000101 0.000079 0.000062 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000000 -0.000002 -0.000006 -0.000012 -0.000020 -0.000031 -0.000047 -0.000067 -0.000095 -0.000130 -0.000175 -0.000232 -0.000301 -0.000385 -0.000484 -0.000600 -0.000733 -0.000881 -0.001043 -0.001212 -0.001384 -0.001548 -0.001695 -0.001813 -0.001889 -0.001907 -0.001853 -0.001713 -0.001473 -0.001122 -0.000653 -0.000063 0.000646 0.001464 0.002378 0.003366 0.004402 0.005455 0.006489 0.007468 0.008355 0.009114 0.009711 0.010119 0.010313 0.010278 0.010003 0.009489 0.008744 0.007785 0.006639 0.005338 0.003922 0.002435 0.000923 -0.000568 -0.001992 -0.003311 -0.004489 -0.005498 -0.006315 -0.006927 -0.007329 -0.007525 -0.007524 -0.007344 -0.007010 -0.006548 -0.005988 -0.005362 -0.004697 -0.004020 -0.003356 -0.002724 -0.002140 -0.001614 -0.001154 -0.000763 -0.000442 -0.000185 0.000010 0.000153 0.000250 0.000309 0.000338 0.000343 0.000332 0.000308 0.000277 0.000243 0.000207 0.000174 0.000143 0.000116 0.000093 0.000073 0.000058 0.000045 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 -0.000001 -0.000003 -0.000006 -0.000010 -0.000017 -0.000026 -0.000038 -0.000054 -0.000075 -0.000103 -0.000138 -0.000181 -0.000234 -0.000297 -0.000373 -0.000460 -0.000559 -0.000670 -0.000790 -0.000915 -0.001040 -0.001159 -0.001263 -0.001344 -0.001391 -0.001393 -0.001338 -0.001215 -0.001014 -0.000726 -0.000344 0.000134 0.000706 0.001367 0.002104 0.002902 0.003739 0.004590 0.005427 0.006222 0.006942 0.007560 0.008047 0.008380 0.008539 0.008510 0.008287 0.007867 0.007257 0.006472 0.005532 0.004464 0.003301 0.002080 0.000840 -0.000383 -0.001550 -0.002629 -0.003591 -0.004413 -0.005079 -0.005578 -0.005906 -0.006066 -0.006068 -0.005926 -0.005660 -0.005293 -0.004849 -0.004352 -0.003825 -0.003289 -0.002763 -0.002262 -0.001798 -0.001380 -0.001014 -0.000701 -0.000442 -0.000234 -0.000073 0.000046 0.000130 0.000184 0.000214 0.000226 0.000223 0.000211 0.000192 0.000170 0.000146 0.000122 0.000101 0.000082 0.000066 0.000052 0.000041 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000014 -0.000020 -0.000030 -0.000042 -0.000058 -0.000079 -0.000106 -0.000139 -0.000178 -0.000226 -0.000282 -0.000347 -0.000421 -0.000503 -0.000591 -0.000682 -0.000772 -0.000856 -0.000928 -0.000982 -0.001009 -0.001000 -0.000948 -0.000844 -0.000678 -0.000445 -0.000139 0.000242 0.000697 0.001221 0.001806 0.002439 0.003103 0.003779 0.004445 0.005077 0.005652 0.006144 0.006534 0.006800 0.006928 0.006906 0.006727 0.006391 0.005902 0.005271 0.004515 0.003655 0.002719 0.001737 0.000738 -0.000245 -0.001182 -0.002048 -0.002819 -0.003477 -0.004010 -0.004409 -0.004672 -0.004802 -0.004805 -0.004696 -0.004489 -0.004203 -0.003857 -0.003469 -0.003059 -0.002642 -0.002233 -0.001842 -0.001480 -0.001153 -0.000865 -0.000618 -0.000413 -0.000246 -0.000116 -0.000018 0.000052 0.000100 0.000129 0.000143 0.000146 0.000141 0.000130 0.000116 0.000100 0.000085 0.000070 0.000057 0.000046 0.000036 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000032 -0.000044 -0.000060 -0.000080 -0.000104 -0.000134 -0.000169 -0.000211 -0.000259 -0.000313 -0.000373 -0.000436 -0.000502 -0.000566 -0.000625 -0.000674 -0.000708 -0.000721 -0.000708 -0.000661 -0.000573 -0.000439 -0.000254 -0.000012 0.000287 0.000643 0.001052 0.001509 0.002002 0.002520 0.003047 0.003567 0.004061 0.004511 0.004896 0.005201 0.005411 0.005511 0.005495 0.005355 0.005091 0.004706 0.004209 0.003612 0.002934 0.002194 0.001418 0.000629 -0.000146 -0.000885 -0.001567 -0.002174 -0.002691 -0.003110 -0.003424 -0.003631 -0.003735 -0.003740 -0.003658 -0.003500 -0.003281 -0.003016 -0.002719 -0.002405 -0.002086 -0.001773 -0.001474 -0.001195 -0.000943 -0.000720 -0.000528 -0.000368 -0.000237 -0.000133 -0.000054 0.000004 0.000045 0.000072 0.000086 0.000092 0.000092 0.000086 0.000078 0.000068 0.000057 0.000047 0.000039 0.000031 0.000025 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000017 -0.000024 -0.000033 -0.000044 -0.000059 -0.000077 -0.000099 -0.000125 -0.000155 -0.000190 -0.000230 -0.000273 -0.000319 -0.000366 -0.000411 -0.000451 -0.000484 -0.000505 -0.000509 -0.000494 -0.000452 -0.000381 -0.000274 -0.000128 0.000060 0.000291 0.000566 0.000880 0.001230 0.001608 0.002005 0.002409 0.002807 0.003186 0.003531 0.003827 0.004062 0.004223 0.004301 0.004289 0.004181 0.003978 0.003681 0.003296 0.002834 0.002309 0.001735 0.001133 0.000521 -0.000080 -0.000652 -0.001179 -0.001648 -0.002048 -0.002371 -0.002614 -0.002776 -0.002857 -0.002863 -0.002803 -0.002684 -0.002520 -0.002320 -0.002097 -0.001861 -0.001622 -0.001386 -0.001160 -0.000949 -0.000758 -0.000587 -0.000440 -0.000316 -0.000214 -0.000133 -0.000070 -0.000022 0.000012 0.000035 0.000049 0.000056 0.000058 0.000055 0.000051 0.000044 0.000038 0.000031 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000024 -0.000032 -0.000043 -0.000056 -0.000072 -0.000091 -0.000113 -0.000138 -0.000167 -0.000198 -0.000231 -0.000264 -0.000295 -0.000323 -0.000344 -0.000356 -0.000356 -0.000340 -0.000305 -0.000247 -0.000163 -0.000050 0.000095 0.000271 0.000479 0.000717 0.000981 0.001266 0.001564 0.001868 0.002168 0.002453 0.002713 0.002936 0.003114 0.003236 0.003295 0.003286 0.003205 0.003051 0.002826 0.002534 0.002183 0.001783 0.001346 0.000887 0.000421 -0.000037 -0.000472 -0.000873 -0.001229 -0.001533 -0.001779 -0.001964 -0.002088 -0.002151 -0.002158 -0.002114 -0.002027 -0.001906 -0.001758 -0.001594 -0.001419 -0.001242 -0.001067 -0.000899 -0.000742 -0.000599 -0.000471 -0.000359 -0.000264 -0.000186 -0.000122 -0.000073 -0.000035 -0.000007 0.000012 0.000025 0.000032 0.000035 0.000034 0.000032 0.000028 0.000024 0.000020 0.000017 0.000013 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000031 -0.000040 -0.000052 -0.000065 -0.000081 -0.000099 -0.000120 -0.000142 -0.000165 -0.000188 -0.000210 -0.000229 -0.000242 -0.000249 -0.000246 -0.000231 -0.000202 -0.000156 -0.000091 -0.000004 0.000105 0.000238 0.000394 0.000571 0.000767 0.000978 0.001199 0.001423 0.001644 0.001855 0.002047 0.002213 0.002345 0.002435 0.002480 0.002473 0.002414 0.002299 0.002132 0.001914 0.001652 0.001352 0.001024 0.000680 0.000331 -0.000011 -0.000337 -0.000637 -0.000903 -0.001130 -0.001314 -0.001453 -0.001546 -0.001595 -0.001601 -0.001571 -0.001508 -0.001420 -0.001314 -0.001194 -0.001067 -0.000938 -0.000810 -0.000687 -0.000572 -0.000466 -0.000371 -0.000287 -0.000215 -0.000156 -0.000107 -0.000069 -0.000039 -0.000016 -0.000000 0.000010 0.000017 0.000020 0.000020 0.000019 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000046 -0.000057 -0.000070 -0.000085 -0.000100 -0.000117 -0.000133 -0.000148 -0.000161 -0.000169 -0.000172 -0.000168 -0.000156 -0.000132 -0.000096 -0.000046 0.000020 0.000102 0.000201 0.000316 0.000446 0.000590 0.000743 0.000903 0.001066 0.001227 0.001380 0.001520 0.001640 0.001736 0.001802 0.001835 0.001830 0.001787 0.001704 0.001581 0.001421 0.001228 0.001007 0.000766 0.000512 0.000255 0.000002 -0.000238 -0.000458 -0.000654 -0.000821 -0.000957 -0.001059 -0.001129 -0.001165 -0.001171 -0.001150 -0.001106 -0.001044 -0.000968 -0.000882 -0.000792 -0.000699 -0.000607 -0.000518 -0.000435 -0.000357 -0.000287 -0.000225 -0.000172 -0.000127 -0.000090 -0.000060 -0.000037 -0.000020 -0.000007 0.000002 0.000008 0.000010 0.000011 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000049 -0.000059 -0.000070 -0.000082 -0.000093 -0.000103 -0.000112 -0.000117 -0.000119 -0.000114 -0.000104 -0.000085 -0.000057 -0.000019 0.000031 0.000092 0.000165 0.000249 0.000343 0.000446 0.000556 0.000670 0.000787 0.000901 0.001011 0.001111 0.001197 0.001266 0.001313 0.001337 0.001334 0.001302 0.001242 0.001154 0.001039 0.000899 0.000739 0.000563 0.000379 0.000192 0.000009 -0.000165 -0.000325 -0.000467 -0.000589 -0.000687 -0.000762 -0.000812 -0.000840 -0.000845 -0.000831 -0.000801 -0.000757 -0.000704 -0.000644 -0.000580 -0.000514 -0.000449 -0.000386 -0.000325 -0.000269 -0.000218 -0.000173 -0.000133 -0.000100 -0.000073 -0.000050 -0.000033 -0.000019 -0.000009 -0.000002 0.000002 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000016 -0.000021 -0.000027 -0.000033 -0.000040 -0.000048 -0.000056 -0.000064 -0.000072 -0.000077 -0.000081 -0.000081 -0.000077 -0.000068 -0.000054 -0.000032 -0.000003 0.000034 0.000079 0.000132 0.000192 0.000259 0.000332 0.000410 0.000491 0.000573 0.000653 0.000730 0.000801 0.000861 0.000910 0.000943 0.000960 0.000958 0.000936 0.000893 0.000830 0.000748 0.000648 0.000533 0.000408 0.000276 0.000142 0.000010 -0.000114 -0.000229 -0.000330 -0.000417 -0.000487 -0.000541 -0.000577 -0.000597 -0.000602 -0.000592 -0.000572 -0.000542 -0.000505 -0.000463 -0.000419 -0.000373 -0.000328 -0.000283 -0.000240 -0.000200 -0.000163 -0.000130 -0.000101 -0.000077 -0.000057 -0.000040 -0.000027 -0.000017 -0.000009 -0.000004 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000032 -0.000038 -0.000044 -0.000049 -0.000053 -0.000055 -0.000055 -0.000052 -0.000045 -0.000034 -0.000017 0.000005 0.000032 0.000065 0.000103 0.000146 0.000193 0.000245 0.000299 0.000355 0.000412 0.000468 0.000521 0.000570 0.000613 0.000646 0.000670 0.000681 0.000679 0.000664 0.000634 0.000590 0.000531 0.000461 0.000380 0.000291 0.000197 0.000102 0.000010 -0.000078 -0.000159 -0.000231 -0.000292 -0.000341 -0.000379 -0.000405 -0.000419 -0.000423 -0.000417 -0.000403 -0.000382 -0.000357 -0.000329 -0.000299 -0.000268 -0.000236 -0.000204 -0.000174 -0.000145 -0.000119 -0.000095 -0.000075 -0.000057 -0.000043 -0.000031 -0.000021 -0.000014 -0.000008 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000030 -0.000033 -0.000036 -0.000038 -0.000038 -0.000035 -0.000030 -0.000021 -0.000008 0.000008 0.000028 0.000052 0.000079 0.000109 0.000142 0.000178 0.000215 0.000254 0.000293 0.000331 0.000368 0.000402 0.000431 0.000454 0.000470 0.000478 0.000477 0.000466 0.000445 0.000414 0.000373 0.000324 0.000267 0.000205 0.000139 0.000072 0.000007 -0.000054 -0.000110 -0.000160 -0.000202 -0.000237 -0.000263 -0.000281 -0.000291 -0.000294 -0.000290 -0.000280 -0.000267 -0.000250 -0.000231 -0.000210 -0.000189 -0.000167 -0.000145 -0.000124 -0.000104 -0.000085 -0.000068 -0.000054 -0.000041 -0.000031 -0.000023 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000025 -0.000026 -0.000026 -0.000024 -0.000019 -0.000013 -0.000003 0.000009 0.000023 0.000040 0.000059 0.000081 0.000103 0.000128 0.000153 0.000179 0.000206 0.000232 0.000257 0.000280 0.000300 0.000316 0.000327 0.000333 0.000332 0.000324 0.000309 0.000288 0.000260 0.000225 0.000186 0.000142 0.000096 0.000050 0.000005 -0.000038 -0.000076 -0.000111 -0.000140 -0.000163 -0.000181 -0.000193 -0.000200 -0.000202 -0.000199 -0.000192 -0.000183 -0.000172 -0.000159 -0.000146 -0.000132 -0.000117 -0.000102 -0.000087 -0.000073 -0.000060 -0.000048 -0.000038 -0.000029 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000018 -0.000018 -0.000016 -0.000013 -0.000008 -0.000001 0.000008 0.000018 0.000031 0.000044 0.000059 0.000074 0.000090 0.000107 0.000125 0.000143 0.000161 0.000178 0.000194 0.000207 0.000218 0.000226 0.000230 0.000229 0.000224 0.000214 0.000199 0.000179 0.000155 0.000128 0.000097 0.000065 0.000033 0.000002 -0.000027 -0.000053 -0.000076 -0.000096 -0.000112 -0.000124 -0.000132 -0.000136 -0.000137 -0.000134 -0.000130 -0.000124 -0.000117 -0.000108 -0.000100 -0.000090 -0.000080 -0.000070 -0.000060 -0.000050 -0.000041 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000011 -0.000009 -0.000005 0.000000 0.000007 0.000014 0.000023 0.000032 0.000042 0.000052 0.000063 0.000074 0.000086 0.000098 0.000110 0.000121 0.000132 0.000142 0.000149 0.000155 0.000157 0.000157 0.000154 0.000147 0.000137 0.000123 0.000106 0.000087 0.000066 0.000044 0.000021 0.000000 -0.000020 -0.000037 -0.000053 -0.000066 -0.000076 -0.000084 -0.000089 -0.000091 -0.000091 -0.000089 -0.000086 -0.000082 -0.000078 -0.000072 -0.000067 -0.000061 -0.000055 -0.000048 -0.000041 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000003 0.000001 0.000005 0.000011 0.000017 0.000023 0.000030 0.000036 0.000043 0.000051 0.000058 0.000066 0.000074 0.000082 0.000089 0.000096 0.000101 0.000105 0.000107 0.000107 0.000105 0.000100 0.000093 0.000084 0.000072 0.000059 0.000044 0.000029 0.000013 -0.000001 -0.000015 -0.000027 -0.000037 -0.000045 -0.000051 -0.000056 -0.000059 -0.000060 -0.000060 -0.000058 -0.000056 -0.000053 -0.000050 -0.000047 -0.000044 -0.000041 -0.000037 -0.000033 -0.000028 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000003 -0.000002 0.000001 0.000004 0.000008 0.000012 0.000016 0.000021 0.000025 0.000029 0.000034 0.000038 0.000043 0.000048 0.000054 0.000059 0.000063 0.000067 0.000070 0.000072 0.000073 0.000071 0.000068 0.000064 0.000057 0.000049 0.000039 0.000029 0.000018 0.000008 -0.000002 -0.000011 -0.000019 -0.000025 -0.000030 -0.000034 -0.000037 -0.000038 -0.000039 -0.000038 -0.000037 -0.000035 -0.000033 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000006 0.000009 0.000012 0.000014 0.000017 0.000019 0.000022 0.000025 0.000028 0.000031 0.000034 0.000038 0.000041 0.000044 0.000047 0.000048 0.000049 0.000048 0.000046 0.000043 0.000038 0.000033 0.000026 0.000019 0.000012 0.000004 -0.000002 -0.000008 -0.000013 -0.000017 -0.000020 -0.000022 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000015 0.000017 0.000019 0.000021 0.000024 0.000026 0.000028 0.000030 0.000031 0.000032 0.000032 0.000031 0.000029 0.000026 0.000022 0.000017 0.000012 0.000007 0.000002 -0.000002 -0.000006 -0.000009 -0.000011 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000021 0.000021 0.000020 0.000019 0.000017 0.000014 0.000011 0.000008 0.000004 0.000001 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000012 0.000011 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode57_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000017 0.000017 0.000018 0.000018 0.000018 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000025 0.000026 0.000027 0.000027 0.000027 0.000027 0.000026 0.000025 0.000024 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000027 0.000030 0.000033 0.000036 0.000038 0.000039 0.000040 0.000040 0.000040 0.000039 0.000039 0.000038 0.000036 0.000034 0.000032 0.000029 0.000026 0.000022 0.000019 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000025 0.000030 0.000035 0.000040 0.000045 0.000049 0.000052 0.000055 0.000056 0.000057 0.000058 0.000058 0.000057 0.000056 0.000054 0.000052 0.000049 0.000046 0.000042 0.000037 0.000032 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000031 0.000037 0.000044 0.000051 0.000058 0.000065 0.000070 0.000075 0.000078 0.000081 0.000082 0.000083 0.000083 0.000082 0.000080 0.000078 0.000075 0.000070 0.000065 0.000060 0.000053 0.000047 0.000040 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000004 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000004 -0.000002 0.000001 0.000004 0.000006 0.000010 0.000013 0.000018 0.000023 0.000030 0.000037 0.000046 0.000055 0.000065 0.000075 0.000084 0.000093 0.000100 0.000106 0.000111 0.000114 0.000117 0.000117 0.000117 0.000116 0.000114 0.000110 0.000106 0.000100 0.000092 0.000084 0.000076 0.000067 0.000058 0.000049 0.000041 0.000034 0.000028 0.000023 0.000018 0.000014 0.000010 0.000007 0.000004 0.000002 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000014 -0.000015 -0.000014 -0.000013 -0.000012 -0.000009 -0.000006 -0.000003 0.000001 0.000005 0.000009 0.000014 0.000020 0.000027 0.000036 0.000045 0.000056 0.000068 0.000081 0.000095 0.000108 0.000120 0.000132 0.000142 0.000151 0.000157 0.000162 0.000165 0.000166 0.000166 0.000164 0.000161 0.000156 0.000149 0.000140 0.000130 0.000119 0.000107 0.000095 0.000082 0.000071 0.000060 0.000050 0.000041 0.000033 0.000026 0.000020 0.000014 0.000010 0.000006 0.000002 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000019 -0.000017 -0.000014 -0.000010 -0.000006 -0.000000 0.000006 0.000013 0.000021 0.000030 0.000041 0.000053 0.000067 0.000083 0.000100 0.000118 0.000136 0.000155 0.000172 0.000188 0.000201 0.000213 0.000222 0.000229 0.000233 0.000235 0.000235 0.000232 0.000227 0.000220 0.000210 0.000198 0.000184 0.000168 0.000151 0.000134 0.000117 0.000101 0.000085 0.000071 0.000059 0.000047 0.000037 0.000028 0.000020 0.000013 0.000007 0.000002 -0.000001 -0.000004 -0.000005 -0.000007 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000027 -0.000029 -0.000030 -0.000030 -0.000029 -0.000026 -0.000022 -0.000017 -0.000010 -0.000003 0.000006 0.000017 0.000029 0.000043 0.000060 0.000078 0.000098 0.000121 0.000145 0.000170 0.000195 0.000220 0.000244 0.000266 0.000285 0.000302 0.000315 0.000324 0.000331 0.000334 0.000333 0.000329 0.000321 0.000310 0.000296 0.000279 0.000259 0.000237 0.000213 0.000190 0.000166 0.000143 0.000121 0.000101 0.000083 0.000066 0.000052 0.000038 0.000027 0.000017 0.000009 0.000002 -0.000003 -0.000007 -0.000009 -0.000011 -0.000011 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000032 -0.000036 -0.000039 -0.000041 -0.000043 -0.000043 -0.000042 -0.000039 -0.000034 -0.000027 -0.000018 -0.000007 0.000007 0.000023 0.000041 0.000062 0.000086 0.000112 0.000142 0.000174 0.000208 0.000243 0.000278 0.000313 0.000346 0.000376 0.000403 0.000426 0.000445 0.000459 0.000468 0.000473 0.000471 0.000465 0.000454 0.000438 0.000417 0.000393 0.000364 0.000333 0.000301 0.000267 0.000234 0.000202 0.000171 0.000142 0.000116 0.000092 0.000071 0.000052 0.000036 0.000021 0.000010 0.000000 -0.000007 -0.000012 -0.000015 -0.000017 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000025 -0.000028 -0.000032 -0.000037 -0.000041 -0.000046 -0.000051 -0.000055 -0.000059 -0.000062 -0.000063 -0.000062 -0.000058 -0.000052 -0.000042 -0.000030 -0.000013 0.000006 0.000029 0.000056 0.000086 0.000121 0.000159 0.000201 0.000247 0.000294 0.000343 0.000392 0.000441 0.000487 0.000530 0.000568 0.000601 0.000628 0.000648 0.000662 0.000667 0.000666 0.000657 0.000640 0.000617 0.000587 0.000551 0.000511 0.000468 0.000422 0.000375 0.000328 0.000283 0.000239 0.000199 0.000161 0.000127 0.000097 0.000070 0.000046 0.000026 0.000010 -0.000003 -0.000013 -0.000020 -0.000025 -0.000027 -0.000028 -0.000028 -0.000027 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000041 -0.000046 -0.000052 -0.000059 -0.000065 -0.000072 -0.000079 -0.000084 -0.000089 -0.000091 -0.000090 -0.000086 -0.000077 -0.000064 -0.000047 -0.000024 0.000003 0.000036 0.000075 0.000118 0.000168 0.000223 0.000282 0.000346 0.000412 0.000481 0.000550 0.000617 0.000682 0.000741 0.000795 0.000842 0.000881 0.000910 0.000929 0.000937 0.000934 0.000921 0.000897 0.000863 0.000821 0.000770 0.000714 0.000652 0.000588 0.000522 0.000457 0.000393 0.000332 0.000275 0.000222 0.000174 0.000131 0.000092 0.000059 0.000031 0.000008 -0.000010 -0.000024 -0.000034 -0.000040 -0.000043 -0.000044 -0.000043 -0.000041 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000044 -0.000051 -0.000058 -0.000066 -0.000075 -0.000084 -0.000093 -0.000103 -0.000112 -0.000120 -0.000127 -0.000130 -0.000130 -0.000125 -0.000114 -0.000097 -0.000073 -0.000042 -0.000003 0.000043 0.000097 0.000159 0.000229 0.000306 0.000390 0.000479 0.000572 0.000667 0.000763 0.000856 0.000946 0.001029 0.001105 0.001170 0.001224 0.001265 0.001292 0.001303 0.001300 0.001280 0.001246 0.001198 0.001138 0.001068 0.000988 0.000902 0.000813 0.000721 0.000630 0.000541 0.000456 0.000376 0.000302 0.000234 0.000173 0.000120 0.000073 0.000034 0.000002 -0.000023 -0.000042 -0.000055 -0.000062 -0.000066 -0.000067 -0.000065 -0.000062 -0.000057 -0.000053 -0.000048 -0.000043 -0.000038 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000026 -0.000032 -0.000038 -0.000045 -0.000053 -0.000062 -0.000072 -0.000082 -0.000094 -0.000106 -0.000119 -0.000132 -0.000146 -0.000159 -0.000171 -0.000180 -0.000185 -0.000186 -0.000180 -0.000166 -0.000143 -0.000111 -0.000068 -0.000015 0.000049 0.000124 0.000211 0.000308 0.000415 0.000531 0.000654 0.000783 0.000915 0.001047 0.001176 0.001299 0.001414 0.001518 0.001608 0.001683 0.001739 0.001776 0.001792 0.001786 0.001759 0.001712 0.001645 0.001561 0.001463 0.001353 0.001235 0.001111 0.000985 0.000859 0.000736 0.000618 0.000507 0.000404 0.000310 0.000226 0.000152 0.000088 0.000034 -0.000010 -0.000044 -0.000069 -0.000087 -0.000097 -0.000101 -0.000101 -0.000098 -0.000092 -0.000086 -0.000078 -0.000070 -0.000063 -0.000055 -0.000048 -0.000041 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000036 -0.000044 -0.000053 -0.000063 -0.000074 -0.000086 -0.000100 -0.000115 -0.000131 -0.000148 -0.000167 -0.000186 -0.000205 -0.000224 -0.000241 -0.000254 -0.000263 -0.000264 -0.000257 -0.000239 -0.000209 -0.000166 -0.000109 -0.000037 0.000050 0.000153 0.000272 0.000405 0.000553 0.000712 0.000881 0.001058 0.001238 0.001418 0.001594 0.001762 0.001918 0.002059 0.002182 0.002283 0.002359 0.002409 0.002430 0.002422 0.002384 0.002319 0.002228 0.002113 0.001980 0.001830 0.001669 0.001500 0.001327 0.001155 0.000987 0.000826 0.000674 0.000533 0.000405 0.000290 0.000188 0.000101 0.000028 -0.000032 -0.000078 -0.000112 -0.000135 -0.000148 -0.000153 -0.000151 -0.000146 -0.000137 -0.000127 -0.000115 -0.000104 -0.000092 -0.000081 -0.000070 -0.000060 -0.000051 -0.000042 -0.000035 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000049 -0.000060 -0.000072 -0.000086 -0.000101 -0.000119 -0.000138 -0.000159 -0.000182 -0.000206 -0.000232 -0.000259 -0.000287 -0.000313 -0.000337 -0.000357 -0.000370 -0.000373 -0.000364 -0.000342 -0.000303 -0.000247 -0.000171 -0.000074 0.000043 0.000182 0.000343 0.000524 0.000723 0.000939 0.001168 0.001406 0.001649 0.001891 0.002128 0.002354 0.002563 0.002752 0.002916 0.003050 0.003152 0.003217 0.003244 0.003233 0.003182 0.003094 0.002971 0.002818 0.002639 0.002438 0.002222 0.001995 0.001763 0.001531 0.001304 0.001086 0.000881 0.000691 0.000517 0.000362 0.000226 0.000108 0.000010 -0.000069 -0.000130 -0.000175 -0.000204 -0.000221 -0.000226 -0.000223 -0.000214 -0.000201 -0.000185 -0.000168 -0.000151 -0.000134 -0.000117 -0.000102 -0.000087 -0.000073 -0.000061 -0.000050 -0.000041 -0.000033 -0.000026 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000053 -0.000066 -0.000080 -0.000097 -0.000116 -0.000137 -0.000161 -0.000188 -0.000218 -0.000250 -0.000284 -0.000321 -0.000359 -0.000398 -0.000436 -0.000470 -0.000497 -0.000516 -0.000523 -0.000513 -0.000485 -0.000436 -0.000362 -0.000262 -0.000135 0.000021 0.000206 0.000420 0.000661 0.000927 0.001215 0.001520 0.001837 0.002160 0.002481 0.002794 0.003092 0.003369 0.003617 0.003832 0.004008 0.004140 0.004224 0.004259 0.004242 0.004175 0.004059 0.003898 0.003696 0.003460 0.003196 0.002911 0.002611 0.002303 0.001996 0.001695 0.001405 0.001131 0.000878 0.000647 0.000441 0.000260 0.000104 -0.000025 -0.000129 -0.000210 -0.000267 -0.000305 -0.000325 -0.000330 -0.000324 -0.000309 -0.000290 -0.000266 -0.000242 -0.000217 -0.000192 -0.000168 -0.000145 -0.000124 -0.000104 -0.000086 -0.000071 -0.000058 -0.000046 -0.000037 -0.000029 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000071 -0.000087 -0.000107 -0.000129 -0.000155 -0.000184 -0.000218 -0.000254 -0.000295 -0.000340 -0.000389 -0.000440 -0.000494 -0.000548 -0.000601 -0.000648 -0.000688 -0.000715 -0.000726 -0.000717 -0.000682 -0.000619 -0.000525 -0.000396 -0.000230 -0.000026 0.000217 0.000498 0.000814 0.001164 0.001542 0.001941 0.002356 0.002777 0.003196 0.003603 0.003990 0.004348 0.004669 0.004945 0.005171 0.005339 0.005447 0.005490 0.005467 0.005380 0.005230 0.005022 0.004763 0.004458 0.004117 0.003746 0.003357 0.002957 0.002556 0.002163 0.001783 0.001425 0.001093 0.000791 0.000520 0.000284 0.000081 -0.000087 -0.000223 -0.000326 -0.000399 -0.000446 -0.000470 -0.000474 -0.000463 -0.000441 -0.000412 -0.000378 -0.000343 -0.000307 -0.000271 -0.000237 -0.000204 -0.000173 -0.000146 -0.000121 -0.000099 -0.000081 -0.000065 -0.000051 -0.000040 -0.000030 -0.000022 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000058 -0.000074 -0.000093 -0.000115 -0.000141 -0.000171 -0.000206 -0.000245 -0.000291 -0.000341 -0.000398 -0.000460 -0.000527 -0.000599 -0.000673 -0.000748 -0.000821 -0.000888 -0.000943 -0.000983 -0.001001 -0.000991 -0.000950 -0.000871 -0.000751 -0.000586 -0.000372 -0.000109 0.000204 0.000566 0.000976 0.001427 0.001914 0.002428 0.002960 0.003500 0.004036 0.004556 0.005048 0.005503 0.005910 0.006259 0.006543 0.006755 0.006889 0.006942 0.006912 0.006801 0.006612 0.006350 0.006021 0.005636 0.005203 0.004733 0.004236 0.003726 0.003213 0.002707 0.002220 0.001759 0.001331 0.000941 0.000592 0.000287 0.000027 -0.000189 -0.000362 -0.000492 -0.000584 -0.000642 -0.000669 -0.000671 -0.000653 -0.000621 -0.000578 -0.000530 -0.000479 -0.000428 -0.000377 -0.000328 -0.000282 -0.000240 -0.000201 -0.000167 -0.000137 -0.000111 -0.000088 -0.000070 -0.000054 -0.000041 -0.000030 -0.000022 -0.000015 -0.000010 -0.000006 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000026 -0.000035 -0.000046 -0.000059 -0.000075 -0.000096 -0.000120 -0.000149 -0.000183 -0.000224 -0.000270 -0.000324 -0.000385 -0.000454 -0.000532 -0.000617 -0.000709 -0.000807 -0.000910 -0.001012 -0.001112 -0.001204 -0.001280 -0.001336 -0.001364 -0.001356 -0.001307 -0.001210 -0.001059 -0.000850 -0.000579 -0.000245 0.000153 0.000614 0.001134 0.001706 0.002322 0.002971 0.003642 0.004320 0.004992 0.005642 0.006257 0.006824 0.007329 0.007762 0.008113 0.008374 0.008539 0.008603 0.008565 0.008427 0.008193 0.007869 0.007462 0.006984 0.006446 0.005860 0.005241 0.004602 0.003957 0.003321 0.002706 0.002123 0.001581 0.001086 0.000643 0.000257 -0.000073 -0.000346 -0.000563 -0.000726 -0.000839 -0.000908 -0.000938 -0.000936 -0.000908 -0.000861 -0.000801 -0.000733 -0.000661 -0.000589 -0.000518 -0.000450 -0.000386 -0.000327 -0.000274 -0.000227 -0.000186 -0.000150 -0.000120 -0.000094 -0.000073 -0.000055 -0.000041 -0.000030 -0.000021 -0.000014 -0.000008 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000045 -0.000058 -0.000075 -0.000096 -0.000122 -0.000154 -0.000192 -0.000237 -0.000290 -0.000352 -0.000424 -0.000506 -0.000600 -0.000704 -0.000820 -0.000945 -0.001078 -0.001217 -0.001356 -0.001491 -0.001614 -0.001719 -0.001797 -0.001838 -0.001833 -0.001775 -0.001656 -0.001469 -0.001208 -0.000869 -0.000450 0.000049 0.000625 0.001273 0.001985 0.002749 0.003553 0.004381 0.005216 0.006041 0.006838 0.007590 0.008281 0.008896 0.009422 0.009847 0.010162 0.010360 0.010437 0.010392 0.010225 0.009942 0.009549 0.009057 0.008476 0.007821 0.007107 0.006349 0.005565 0.004772 0.003987 0.003226 0.002502 0.001828 0.001211 0.000659 0.000176 -0.000236 -0.000575 -0.000844 -0.001045 -0.001183 -0.001264 -0.001296 -0.001287 -0.001245 -0.001178 -0.001094 -0.001000 -0.000901 -0.000801 -0.000703 -0.000609 -0.000522 -0.000442 -0.000369 -0.000305 -0.000249 -0.000201 -0.000160 -0.000126 -0.000097 -0.000074 -0.000055 -0.000040 -0.000028 -0.000019 -0.000012 -0.000007 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000042 -0.000056 -0.000073 -0.000095 -0.000122 -0.000155 -0.000195 -0.000244 -0.000303 -0.000373 -0.000455 -0.000550 -0.000660 -0.000785 -0.000925 -0.001079 -0.001247 -0.001425 -0.001610 -0.001796 -0.001975 -0.002140 -0.002281 -0.002385 -0.002444 -0.002444 -0.002377 -0.002232 -0.002001 -0.001679 -0.001260 -0.000743 -0.000129 0.000579 0.001373 0.002243 0.003174 0.004149 0.005150 0.006157 0.007148 0.008103 0.009002 0.009826 0.010557 0.011182 0.011686 0.012059 0.012294 0.012385 0.012331 0.012134 0.011800 0.011335 0.010752 0.010063 0.009283 0.008431 0.007523 0.006582 0.005627 0.004679 0.003756 0.002875 0.002051 0.001296 0.000619 0.000025 -0.000481 -0.000897 -0.001226 -0.001471 -0.001636 -0.001731 -0.001764 -0.001745 -0.001683 -0.001590 -0.001475 -0.001347 -0.001212 -0.001075 -0.000942 -0.000815 -0.000697 -0.000589 -0.000491 -0.000405 -0.000330 -0.000266 -0.000212 -0.000166 -0.000128 -0.000097 -0.000072 -0.000053 -0.000037 -0.000025 -0.000017 -0.000010 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000052 -0.000069 -0.000091 -0.000118 -0.000152 -0.000194 -0.000246 -0.000309 -0.000385 -0.000475 -0.000582 -0.000708 -0.000852 -0.001017 -0.001202 -0.001406 -0.001628 -0.001863 -0.002105 -0.002349 -0.002584 -0.002800 -0.002985 -0.003123 -0.003203 -0.003209 -0.003131 -0.002956 -0.002675 -0.002282 -0.001771 -0.001142 -0.000397 0.000458 0.001414 0.002455 0.003566 0.004725 0.005910 0.007096 0.008260 0.009378 0.010428 0.011387 0.012237 0.012962 0.013546 0.013977 0.014249 0.014355 0.014294 0.014068 0.013683 0.013147 0.012473 0.011674 0.010767 0.009773 0.008712 0.007607 0.006482 0.005360 0.004263 0.003213 0.002227 0.001319 0.000502 -0.000215 -0.000828 -0.001332 -0.001730 -0.002024 -0.002221 -0.002330 -0.002362 -0.002329 -0.002243 -0.002117 -0.001963 -0.001790 -0.001609 -0.001427 -0.001248 -0.001079 -0.000921 -0.000776 -0.000647 -0.000532 -0.000433 -0.000348 -0.000276 -0.000216 -0.000167 -0.000126 -0.000094 -0.000069 -0.000049 -0.000034 -0.000023 -0.000014 -0.000008 -0.000004 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000025 -0.000035 -0.000047 -0.000063 -0.000084 -0.000111 -0.000144 -0.000187 -0.000240 -0.000305 -0.000386 -0.000483 -0.000600 -0.000739 -0.000901 -0.001090 -0.001305 -0.001546 -0.001812 -0.002100 -0.002405 -0.002719 -0.003033 -0.003336 -0.003613 -0.003849 -0.004028 -0.004132 -0.004146 -0.004054 -0.003843 -0.003505 -0.003030 -0.002416 -0.001662 -0.000773 0.000243 0.001371 0.002595 0.003893 0.005240 0.006611 0.007977 0.009313 0.010590 0.011785 0.012874 0.013837 0.014656 0.015315 0.015802 0.016109 0.016230 0.016164 0.015912 0.015481 0.014880 0.014120 0.013217 0.012189 0.011057 0.009845 0.008578 0.007282 0.005984 0.004710 0.003483 0.002325 0.001255 0.000287 -0.000566 -0.001296 -0.001898 -0.002372 -0.002722 -0.002955 -0.003080 -0.003110 -0.003060 -0.002944 -0.002777 -0.002574 -0.002347 -0.002109 -0.001868 -0.001634 -0.001410 -0.001202 -0.001012 -0.000842 -0.000692 -0.000562 -0.000450 -0.000356 -0.000278 -0.000214 -0.000162 -0.000121 -0.000088 -0.000063 -0.000044 -0.000030 -0.000020 -0.000012 -0.000007 -0.000003 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000055 -0.000075 -0.000100 -0.000133 -0.000174 -0.000227 -0.000293 -0.000376 -0.000477 -0.000601 -0.000750 -0.000928 -0.001137 -0.001379 -0.001655 -0.001965 -0.002307 -0.002675 -0.003064 -0.003463 -0.003861 -0.004243 -0.004592 -0.004888 -0.005112 -0.005243 -0.005262 -0.005153 -0.004901 -0.004495 -0.003928 -0.003199 -0.002309 -0.001265 -0.000081 0.001226 0.002634 0.004119 0.005650 0.007200 0.008736 0.010229 0.011651 0.012976 0.014179 0.015239 0.016139 0.016862 0.017396 0.017734 0.017869 0.017800 0.017529 0.017061 0.016404 0.015572 0.014579 0.013445 0.012191 0.010842 0.009425 0.007969 0.006502 0.005053 0.003651 0.002319 0.001080 -0.000045 -0.001042 -0.001898 -0.002607 -0.003166 -0.003579 -0.003852 -0.003995 -0.004024 -0.003954 -0.003802 -0.003586 -0.003324 -0.003033 -0.002725 -0.002414 -0.002110 -0.001820 -0.001550 -0.001304 -0.001083 -0.000888 -0.000720 -0.000576 -0.000455 -0.000354 -0.000272 -0.000206 -0.000153 -0.000112 -0.000081 -0.000057 -0.000039 -0.000026 -0.000017 -0.000010 -0.000005 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000033 -0.000046 -0.000064 -0.000087 -0.000117 -0.000157 -0.000208 -0.000273 -0.000355 -0.000457 -0.000585 -0.000740 -0.000929 -0.001153 -0.001418 -0.001725 -0.002075 -0.002467 -0.002898 -0.003362 -0.003849 -0.004348 -0.004843 -0.005315 -0.005744 -0.006106 -0.006378 -0.006535 -0.006557 -0.006425 -0.006122 -0.005639 -0.004971 -0.004116 -0.003080 -0.001876 -0.000521 0.000964 0.002552 0.004212 0.005912 0.007621 0.009303 0.010928 0.012467 0.013893 0.015182 0.016314 0.017272 0.018040 0.018608 0.018968 0.019115 0.019046 0.018764 0.018273 0.017580 0.016697 0.015640 0.014425 0.013075 0.011615 0.010072 0.008477 0.006859 0.005251 0.003683 0.002183 0.000778 -0.000506 -0.001651 -0.002640 -0.003464 -0.004116 -0.004598 -0.004917 -0.005083 -0.005110 -0.005019 -0.004827 -0.004556 -0.004227 -0.003859 -0.003470 -0.003076 -0.002689 -0.002319 -0.001974 -0.001659 -0.001376 -0.001127 -0.000911 -0.000727 -0.000573 -0.000445 -0.000341 -0.000258 -0.000192 -0.000140 -0.000101 -0.000072 -0.000050 -0.000034 -0.000022 -0.000013 -0.000007 -0.000003 -0.000000 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000018 -0.000025 -0.000036 -0.000052 -0.000072 -0.000099 -0.000135 -0.000183 -0.000244 -0.000324 -0.000424 -0.000551 -0.000709 -0.000902 -0.001137 -0.001417 -0.001748 -0.002131 -0.002568 -0.003056 -0.003591 -0.004165 -0.004765 -0.005376 -0.005979 -0.006551 -0.007066 -0.007497 -0.007816 -0.007997 -0.008015 -0.007850 -0.007487 -0.006916 -0.006135 -0.005146 -0.003960 -0.002594 -0.001071 0.000581 0.002332 0.004146 0.005988 0.007822 0.009614 0.011331 0.012945 0.014430 0.015765 0.016931 0.017914 0.018701 0.019283 0.019653 0.019807 0.019743 0.019461 0.018966 0.018262 0.017360 0.016272 0.015015 0.013608 0.012076 0.010445 0.008745 0.007008 0.005266 0.003553 0.001901 0.000341 -0.001098 -0.002391 -0.003516 -0.004459 -0.005212 -0.005772 -0.006143 -0.006337 -0.006367 -0.006255 -0.006021 -0.005690 -0.005286 -0.004832 -0.004351 -0.003860 -0.003376 -0.002912 -0.002479 -0.002082 -0.001725 -0.001411 -0.001139 -0.000907 -0.000713 -0.000553 -0.000422 -0.000318 -0.000236 -0.000173 -0.000124 -0.000088 -0.000061 -0.000042 -0.000027 -0.000017 -0.000010 -0.000005 -0.000001 0.000001 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000026 -0.000039 -0.000056 -0.000079 -0.000111 -0.000154 -0.000210 -0.000284 -0.000379 -0.000502 -0.000657 -0.000850 -0.001087 -0.001376 -0.001721 -0.002128 -0.002599 -0.003135 -0.003732 -0.004385 -0.005082 -0.005808 -0.006543 -0.007263 -0.007939 -0.008542 -0.009041 -0.009402 -0.009598 -0.009601 -0.009392 -0.008956 -0.008285 -0.007381 -0.006252 -0.004914 -0.003392 -0.001713 0.000088 0.001975 0.003908 0.005850 0.007763 0.009612 0.011366 0.013000 0.014489 0.015818 0.016970 0.017936 0.018707 0.019277 0.019641 0.019797 0.019741 0.019475 0.018999 0.018317 0.017434 0.016361 0.015110 0.013698 0.012146 0.010478 0.008723 0.006910 0.005074 0.003249 0.001470 -0.000227 -0.001808 -0.003242 -0.004503 -0.005570 -0.006430 -0.007076 -0.007509 -0.007739 -0.007779 -0.007650 -0.007375 -0.006982 -0.006499 -0.005952 -0.005367 -0.004768 -0.004175 -0.003604 -0.003068 -0.002576 -0.002133 -0.001743 -0.001405 -0.001117 -0.000876 -0.000677 -0.000516 -0.000387 -0.000287 -0.000209 -0.000150 -0.000106 -0.000074 -0.000050 -0.000033 -0.000021 -0.000012 -0.000006 -0.000002 0.000001 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000004 -0.000006 -0.000010 -0.000017 -0.000026 -0.000040 -0.000059 -0.000085 -0.000122 -0.000171 -0.000237 -0.000325 -0.000439 -0.000586 -0.000772 -0.001006 -0.001294 -0.001644 -0.002062 -0.002555 -0.003125 -0.003772 -0.004491 -0.005274 -0.006106 -0.006967 -0.007832 -0.008672 -0.009454 -0.010143 -0.010701 -0.011095 -0.011291 -0.011265 -0.010995 -0.010469 -0.009685 -0.008649 -0.007376 -0.005891 -0.004223 -0.002409 -0.000489 0.001495 0.003501 0.005488 0.007419 0.009260 0.010984 0.012568 0.013995 0.015253 0.016334 0.017233 0.017947 0.018474 0.018814 0.018964 0.018922 0.018688 0.018259 0.017635 0.016819 0.015815 0.014630 0.013276 0.011768 0.010127 0.008377 0.006546 0.004667 0.002774 0.000905 -0.000900 -0.002604 -0.004168 -0.005560 -0.006752 -0.007726 -0.008467 -0.008975 -0.009252 -0.009312 -0.009175 -0.008866 -0.008414 -0.007850 -0.007205 -0.006510 -0.005794 -0.005080 -0.004390 -0.003739 -0.003140 -0.002599 -0.002122 -0.001708 -0.001355 -0.001060 -0.000817 -0.000621 -0.000465 -0.000342 -0.000248 -0.000177 -0.000125 -0.000086 -0.000058 -0.000038 -0.000024 -0.000014 -0.000007 -0.000002 0.000001 0.000003 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 -0.000000 -0.000003 -0.000007 -0.000013 -0.000023 -0.000038 -0.000059 -0.000088 -0.000129 -0.000186 -0.000262 -0.000365 -0.000499 -0.000673 -0.000895 -0.001174 -0.001517 -0.001935 -0.002435 -0.003023 -0.003701 -0.004469 -0.005320 -0.006241 -0.007215 -0.008216 -0.009215 -0.010174 -0.011056 -0.011819 -0.012424 -0.012832 -0.013010 -0.012933 -0.012581 -0.011949 -0.011037 -0.009861 -0.008443 -0.006818 -0.005023 -0.003102 -0.001103 0.000929 0.002948 0.004913 0.006789 0.008545 0.010160 0.011615 0.012903 0.014020 0.014965 0.015741 0.016353 0.016805 0.017098 0.017234 0.017211 0.017026 0.016674 0.016151 0.015453 0.014578 0.013526 0.012301 0.010912 0.009372 0.007700 0.005919 0.004058 0.002152 0.000239 -0.001638 -0.003436 -0.005113 -0.006627 -0.007945 -0.009038 -0.009887 -0.010481 -0.010822 -0.010918 -0.010787 -0.010454 -0.009951 -0.009311 -0.008570 -0.007763 -0.006924 -0.006082 -0.005262 -0.004486 -0.003768 -0.003119 -0.002544 -0.002045 -0.001619 -0.001263 -0.000971 -0.000735 -0.000548 -0.000401 -0.000289 -0.000205 -0.000142 -0.000097 -0.000064 -0.000041 -0.000025 -0.000014 -0.000006 -0.000001 0.000002 0.000004 0.000005 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000003 -0.000001 -0.000007 -0.000017 -0.000033 -0.000055 -0.000087 -0.000132 -0.000195 -0.000283 -0.000401 -0.000557 -0.000760 -0.001020 -0.001346 -0.001750 -0.002242 -0.002830 -0.003519 -0.004314 -0.005209 -0.006198 -0.007263 -0.008381 -0.009522 -0.010648 -0.011718 -0.012687 -0.013508 -0.014138 -0.014536 -0.014670 -0.014515 -0.014058 -0.013296 -0.012242 -0.010919 -0.009359 -0.007607 -0.005710 -0.003720 -0.001690 0.000330 0.002294 0.004161 0.005900 0.007486 0.008904 0.010146 0.011214 0.012113 0.012855 0.013451 0.013914 0.014255 0.014480 0.014592 0.014592 0.014474 0.014231 0.013851 0.013325 0.012643 0.011795 0.010776 0.009586 0.008229 0.006714 0.005059 0.003288 0.001432 -0.000470 -0.002375 -0.004236 -0.006002 -0.007627 -0.009068 -0.010286 -0.011253 -0.011952 -0.012376 -0.012528 -0.012423 -0.012085 -0.011545 -0.010840 -0.010010 -0.009094 -0.008132 -0.007158 -0.006204 -0.005294 -0.004450 -0.003683 -0.003002 -0.002410 -0.001904 -0.001482 -0.001134 -0.000855 -0.000633 -0.000461 -0.000329 -0.000230 -0.000157 -0.000105 -0.000067 -0.000041 -0.000023 -0.000011 -0.000003 0.000002 0.000005 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000011 0.000012 0.000011 0.000008 0.000003 -0.000007 -0.000021 -0.000044 -0.000077 -0.000126 -0.000196 -0.000294 -0.000427 -0.000604 -0.000837 -0.001136 -0.001513 -0.001981 -0.002549 -0.003229 -0.004025 -0.004939 -0.005967 -0.007095 -0.008303 -0.009562 -0.010835 -0.012078 -0.013243 -0.014277 -0.015130 -0.015756 -0.016113 -0.016170 -0.015906 -0.015314 -0.014402 -0.013191 -0.011714 -0.010019 -0.008158 -0.006189 -0.004174 -0.002169 -0.000227 0.001605 0.003292 0.004806 0.006132 0.007265 0.008208 0.008975 0.009583 0.010056 0.010415 0.010684 0.010880 0.011016 0.011097 0.011123 0.011089 0.010982 0.010788 0.010486 0.010058 0.009485 0.008750 0.007840 0.006748 0.005473 0.004025 0.002420 0.000683 -0.001149 -0.003032 -0.004916 -0.006746 -0.008466 -0.010024 -0.011373 -0.012472 -0.013295 -0.013825 -0.014059 -0.014006 -0.013687 -0.013133 -0.012382 -0.011476 -0.010462 -0.009382 -0.008278 -0.007188 -0.006143 -0.005167 -0.004277 -0.003483 -0.002792 -0.002201 -0.001706 -0.001300 -0.000974 -0.000716 -0.000516 -0.000364 -0.000250 -0.000167 -0.000107 -0.000065 -0.000036 -0.000017 -0.000004 0.000003 0.000008 0.000010 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000007 0.000009 0.000013 0.000016 0.000019 0.000021 0.000022 0.000021 0.000018 0.000011 -0.000002 -0.000023 -0.000057 -0.000108 -0.000182 -0.000288 -0.000435 -0.000633 -0.000895 -0.001232 -0.001660 -0.002191 -0.002839 -0.003611 -0.004515 -0.005550 -0.006708 -0.007972 -0.009317 -0.010706 -0.012097 -0.013437 -0.014671 -0.015742 -0.016594 -0.017180 -0.017457 -0.017399 -0.016991 -0.016235 -0.015149 -0.013766 -0.012135 -0.010312 -0.008365 -0.006362 -0.004370 -0.002451 -0.000658 0.000964 0.002386 0.003588 0.004567 0.005330 0.005893 0.006283 0.006534 0.006679 0.006753 0.006789 0.006811 0.006838 0.006880 0.006936 0.007000 0.007055 0.007080 0.007049 0.006931 0.006697 0.006316 0.005762 0.005016 0.004064 0.002903 0.001539 -0.000008 -0.001707 -0.003515 -0.005380 -0.007242 -0.009040 -0.010709 -0.012192 -0.013438 -0.014406 -0.015070 -0.015416 -0.015446 -0.015178 -0.014638 -0.013866 -0.012908 -0.011811 -0.010627 -0.009402 -0.008182 -0.007002 -0.005894 -0.004878 -0.003970 -0.003175 -0.002496 -0.001926 -0.001459 -0.001084 -0.000789 -0.000560 -0.000388 -0.000259 -0.000166 -0.000100 -0.000054 -0.000024 -0.000004 0.000007 0.000014 0.000017 0.000018 0.000018 0.000016 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000019 0.000024 0.000029 0.000034 0.000038 0.000041 0.000041 0.000038 0.000028 0.000010 -0.000021 -0.000071 -0.000147 -0.000259 -0.000416 -0.000631 -0.000918 -0.001292 -0.001768 -0.002362 -0.003085 -0.003949 -0.004958 -0.006109 -0.007390 -0.008781 -0.010250 -0.011753 -0.013239 -0.014649 -0.015920 -0.016991 -0.017802 -0.018305 -0.018461 -0.018247 -0.017658 -0.016706 -0.015424 -0.013858 -0.012071 -0.010136 -0.008131 -0.006133 -0.004217 -0.002446 -0.000875 0.000461 0.001537 0.002348 0.002901 0.003218 0.003333 0.003286 0.003124 0.002896 0.002648 0.002421 0.002249 0.002154 0.002150 0.002238 0.002409 0.002644 0.002916 0.003189 0.003425 0.003581 0.003614 0.003483 0.003153 0.002596 0.001796 0.000746 -0.000542 -0.002046 -0.003725 -0.005527 -0.007390 -0.009243 -0.011015 -0.012636 -0.014040 -0.015176 -0.016002 -0.016494 -0.016645 -0.016464 -0.015974 -0.015215 -0.014232 -0.013078 -0.011810 -0.010480 -0.009141 -0.007835 -0.006599 -0.005460 -0.004437 -0.003540 -0.002771 -0.002127 -0.001598 -0.001175 -0.000842 -0.000586 -0.000394 -0.000253 -0.000151 -0.000081 -0.000033 -0.000002 0.000016 0.000026 0.000031 0.000032 0.000030 0.000028 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000014 0.000019 0.000026 0.000034 0.000042 0.000051 0.000060 0.000067 0.000073 0.000076 0.000074 0.000062 0.000036 -0.000009 -0.000083 -0.000195 -0.000358 -0.000585 -0.000893 -0.001297 -0.001816 -0.002466 -0.003261 -0.004210 -0.005316 -0.006574 -0.007968 -0.009471 -0.011043 -0.012636 -0.014188 -0.015634 -0.016904 -0.017933 -0.018658 -0.019031 -0.019020 -0.018608 -0.017801 -0.016625 -0.015127 -0.013371 -0.011434 -0.009405 -0.007372 -0.005423 -0.003636 -0.002077 -0.000793 0.000185 0.000845 0.001195 0.001259 0.001075 0.000691 0.000164 -0.000443 -0.001071 -0.001661 -0.002165 -0.002543 -0.002766 -0.002819 -0.002699 -0.002417 -0.001994 -0.001463 -0.000865 -0.000250 0.000329 0.000816 0.001155 0.001296 0.001194 0.000817 0.000146 -0.000822 -0.002072 -0.003569 -0.005265 -0.007093 -0.008979 -0.010843 -0.012601 -0.014177 -0.015501 -0.016519 -0.017193 -0.017503 -0.017450 -0.017052 -0.016343 -0.015372 -0.014193 -0.012867 -0.011455 -0.010014 -0.008596 -0.007243 -0.005989 -0.004857 -0.003861 -0.003006 -0.002289 -0.001701 -0.001231 -0.000864 -0.000583 -0.000374 -0.000223 -0.000116 -0.000044 0.000003 0.000032 0.000047 0.000054 0.000054 0.000052 0.000047 0.000041 0.000035 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000019 0.000027 0.000036 0.000047 0.000060 0.000074 0.000089 0.000104 0.000118 0.000130 0.000138 0.000136 0.000121 0.000086 0.000020 -0.000086 -0.000247 -0.000479 -0.000799 -0.001226 -0.001779 -0.002477 -0.003333 -0.004357 -0.005548 -0.006900 -0.008389 -0.009983 -0.011636 -0.013288 -0.014873 -0.016316 -0.017542 -0.018482 -0.019073 -0.019271 -0.019047 -0.018396 -0.017338 -0.015913 -0.014186 -0.012237 -0.010162 -0.008062 -0.006037 -0.004181 -0.002576 -0.001285 -0.000349 0.000212 0.000401 0.000242 -0.000225 -0.000945 -0.001852 -0.002874 -0.003935 -0.004965 -0.005898 -0.006676 -0.007255 -0.007604 -0.007705 -0.007556 -0.007166 -0.006559 -0.005772 -0.004851 -0.003853 -0.002841 -0.001884 -0.001051 -0.000408 -0.000015 0.000078 -0.000165 -0.000760 -0.001704 -0.002972 -0.004517 -0.006277 -0.008172 -0.010112 -0.012005 -0.013760 -0.015291 -0.016528 -0.017418 -0.017927 -0.018045 -0.017782 -0.017167 -0.016248 -0.015081 -0.013732 -0.012266 -0.010748 -0.009237 -0.007783 -0.006426 -0.005196 -0.004110 -0.003175 -0.002391 -0.001750 -0.001238 -0.000841 -0.000541 -0.000320 -0.000162 -0.000055 0.000016 0.000059 0.000082 0.000091 0.000092 0.000087 0.000078 0.000069 0.000059 0.000050 0.000041 0.000034 0.000027 0.000022 0.000017 0.000013 0.000009 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000011 0.000017 0.000025 0.000036 0.000049 0.000065 0.000083 0.000104 0.000127 0.000152 0.000178 0.000203 0.000225 0.000239 0.000241 0.000222 0.000173 0.000081 -0.000070 -0.000296 -0.000617 -0.001056 -0.001632 -0.002365 -0.003269 -0.004353 -0.005615 -0.007041 -0.008604 -0.010265 -0.011969 -0.013648 -0.015228 -0.016626 -0.017764 -0.018569 -0.018981 -0.018957 -0.018479 -0.017555 -0.016218 -0.014527 -0.012565 -0.010430 -0.008234 -0.006091 -0.004112 -0.002395 -0.001021 -0.000048 0.000492 0.000594 0.000277 -0.000418 -0.001432 -0.002691 -0.004115 -0.005616 -0.007110 -0.008517 -0.009765 -0.010793 -0.011555 -0.012018 -0.012163 -0.011988 -0.011502 -0.010730 -0.009709 -0.008489 -0.007132 -0.005707 -0.004292 -0.002968 -0.001817 -0.000914 -0.000328 -0.000110 -0.000293 -0.000890 -0.001885 -0.003242 -0.004898 -0.006773 -0.008772 -0.010793 -0.012728 -0.014480 -0.015959 -0.017096 -0.017841 -0.018172 -0.018087 -0.017611 -0.016788 -0.015674 -0.014337 -0.012850 -0.011284 -0.009706 -0.008172 -0.006731 -0.005417 -0.004252 -0.003249 -0.002408 -0.001722 -0.001178 -0.000759 -0.000445 -0.000219 -0.000062 0.000041 0.000104 0.000138 0.000151 0.000151 0.000143 0.000129 0.000114 0.000098 0.000082 0.000068 0.000056 0.000045 0.000036 0.000028 0.000022 0.000017 0.000012 0.000008 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000023 0.000034 0.000048 0.000066 0.000087 0.000113 0.000142 0.000176 0.000214 0.000255 0.000298 0.000340 0.000377 0.000402 0.000408 0.000385 0.000317 0.000189 -0.000019 -0.000329 -0.000765 -0.001349 -0.002102 -0.003038 -0.004164 -0.005476 -0.006955 -0.008568 -0.010269 -0.011992 -0.013664 -0.015201 -0.016515 -0.017522 -0.018149 -0.018338 -0.018055 -0.017290 -0.016066 -0.014433 -0.012469 -0.010275 -0.007969 -0.005677 -0.003526 -0.001633 -0.000099 0.000999 0.001613 0.001724 0.001343 0.000507 -0.000721 -0.002265 -0.004035 -0.005934 -0.007866 -0.009738 -0.011466 -0.012976 -0.014208 -0.015116 -0.015670 -0.015851 -0.015656 -0.015095 -0.014191 -0.012980 -0.011511 -0.009846 -0.008057 -0.006229 -0.004451 -0.002817 -0.001417 -0.000336 0.000355 0.000605 0.000386 -0.000304 -0.001435 -0.002953 -0.004779 -0.006814 -0.008947 -0.011060 -0.013037 -0.014773 -0.016181 -0.017194 -0.017774 -0.017909 -0.017615 -0.016929 -0.015909 -0.014625 -0.013153 -0.011571 -0.009953 -0.008365 -0.006861 -0.005482 -0.004256 -0.003200 -0.002315 -0.001596 -0.001031 -0.000600 -0.000283 -0.000061 0.000087 0.000178 0.000227 0.000246 0.000245 0.000231 0.000209 0.000184 0.000158 0.000134 0.000111 0.000091 0.000074 0.000059 0.000047 0.000037 0.000028 0.000021 0.000015 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000009 0.000014 0.000021 0.000032 0.000046 0.000064 0.000087 0.000116 0.000150 0.000191 0.000239 0.000293 0.000354 0.000419 0.000487 0.000553 0.000612 0.000653 0.000666 0.000635 0.000543 0.000368 0.000085 -0.000332 -0.000907 -0.001661 -0.002610 -0.003758 -0.005098 -0.006607 -0.008245 -0.009957 -0.011671 -0.013302 -0.014761 -0.015954 -0.016793 -0.017207 -0.017141 -0.016569 -0.015495 -0.013957 -0.012023 -0.009791 -0.007381 -0.004929 -0.002575 -0.000455 0.001309 0.002619 0.003405 0.003631 0.003295 0.002428 0.001088 -0.000643 -0.002669 -0.004885 -0.007184 -0.009461 -0.011623 -0.013584 -0.015276 -0.016643 -0.017644 -0.018254 -0.018458 -0.018254 -0.017648 -0.016661 -0.015325 -0.013681 -0.011790 -0.009720 -0.007556 -0.005392 -0.003330 -0.001475 0.000074 0.001228 0.001915 0.002089 0.001732 0.000857 -0.000489 -0.002234 -0.004277 -0.006500 -0.008776 -0.010974 -0.012972 -0.014665 -0.015968 -0.016827 -0.017215 -0.017139 -0.016631 -0.015744 -0.014549 -0.013128 -0.011563 -0.009936 -0.008320 -0.006777 -0.005355 -0.004089 -0.002997 -0.002086 -0.001350 -0.000777 -0.000348 -0.000041 0.000167 0.000296 0.000366 0.000392 0.000389 0.000367 0.000333 0.000294 0.000253 0.000214 0.000179 0.000147 0.000119 0.000096 0.000076 0.000060 0.000047 0.000036 0.000027 0.000019 0.000013 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000019 0.000029 0.000042 0.000060 0.000084 0.000114 0.000151 0.000196 0.000251 0.000315 0.000390 0.000475 0.000570 0.000671 0.000775 0.000875 0.000963 0.001025 0.001046 0.001005 0.000879 0.000640 0.000261 -0.000286 -0.001022 -0.001963 -0.003112 -0.004459 -0.005975 -0.007613 -0.009311 -0.010987 -0.012551 -0.013902 -0.014945 -0.015589 -0.015764 -0.015422 -0.014546 -0.013155 -0.011303 -0.009078 -0.006597 -0.004000 -0.001438 0.000936 0.002980 0.004572 0.005619 0.006063 0.005884 0.005101 0.003767 0.001962 -0.000211 -0.002639 -0.005204 -0.007792 -0.010296 -0.012626 -0.014703 -0.016470 -0.017881 -0.018907 -0.019530 -0.019741 -0.019538 -0.018928 -0.017922 -0.016544 -0.014826 -0.012817 -0.010577 -0.008186 -0.005736 -0.003335 -0.001094 0.000872 0.002456 0.003566 0.004136 0.004127 0.003535 0.002392 0.000765 -0.001251 -0.003534 -0.005948 -0.008351 -0.010604 -0.012582 -0.014185 -0.015340 -0.016006 -0.016177 -0.015877 -0.015156 -0.014084 -0.012745 -0.011228 -0.009621 -0.008004 -0.006448 -0.005007 -0.003721 -0.002615 -0.001696 -0.000962 -0.000399 0.000013 0.000297 0.000476 0.000574 0.000611 0.000606 0.000572 0.000521 0.000461 0.000399 0.000339 0.000283 0.000234 0.000190 0.000153 0.000122 0.000097 0.000076 0.000058 0.000044 0.000033 0.000024 0.000017 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000026 0.000038 0.000055 0.000078 0.000108 0.000146 0.000194 0.000252 0.000323 0.000408 0.000507 0.000622 0.000751 0.000894 0.001045 0.001199 0.001345 0.001471 0.001558 0.001585 0.001525 0.001349 0.001026 0.000528 -0.000171 -0.001084 -0.002214 -0.003547 -0.005049 -0.006668 -0.008330 -0.009949 -0.011423 -0.012649 -0.013523 -0.013957 -0.013882 -0.013257 -0.012078 -0.010378 -0.008228 -0.005737 -0.003042 -0.000299 0.002326 0.004671 0.006591 0.007967 0.008715 0.008795 0.008207 0.006992 0.005230 0.003024 0.000496 -0.002226 -0.005013 -0.007748 -0.010331 -0.012680 -0.014731 -0.016443 -0.017790 -0.018758 -0.019342 -0.019541 -0.019356 -0.018787 -0.017840 -0.016522 -0.014851 -0.012856 -0.010585 -0.008102 -0.005495 -0.002867 -0.000337 0.001970 0.003930 0.005433 0.006388 0.006734 0.006447 0.005541 0.004069 0.002121 -0.000182 -0.002699 -0.005276 -0.007762 -0.010013 -0.011911 -0.013364 -0.014318 -0.014752 -0.014681 -0.014148 -0.013225 -0.011994 -0.010551 -0.008989 -0.007396 -0.005851 -0.004414 -0.003132 -0.002033 -0.001127 -0.000414 0.000121 0.000498 0.000742 0.000877 0.000930 0.000923 0.000874 0.000799 0.000711 0.000619 0.000528 0.000443 0.000366 0.000299 0.000242 0.000194 0.000154 0.000121 0.000094 0.000072 0.000054 0.000040 0.000029 0.000020 0.000014 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000015 0.000022 0.000034 0.000050 0.000071 0.000100 0.000137 0.000184 0.000244 0.000317 0.000407 0.000516 0.000644 0.000795 0.000966 0.001158 0.001366 0.001585 0.001803 0.002006 0.002176 0.002288 0.002313 0.002218 0.001971 0.001539 0.000897 0.000030 -0.001064 -0.002367 -0.003840 -0.005424 -0.007039 -0.008588 -0.009963 -0.011054 -0.011756 -0.011979 -0.011658 -0.010761 -0.009296 -0.007312 -0.004899 -0.002184 0.000679 0.003515 0.006147 0.008408 0.010151 0.011267 0.011686 0.011387 0.010396 0.008781 0.006647 0.004122 0.001347 -0.001536 -0.004394 -0.007113 -0.009604 -0.011801 -0.013664 -0.015178 -0.016339 -0.017157 -0.017645 -0.017811 -0.017660 -0.017187 -0.016385 -0.015242 -0.013754 -0.011925 -0.009780 -0.007363 -0.004747 -0.002029 0.000674 0.003228 0.005495 0.007345 0.008663 0.009364 0.009399 0.008760 0.007484 0.005651 0.003377 0.000804 -0.001905 -0.004586 -0.007081 -0.009252 -0.010992 -0.012228 -0.012926 -0.013089 -0.012757 -0.011995 -0.010890 -0.009538 -0.008040 -0.006492 -0.004978 -0.003566 -0.002309 -0.001237 -0.000366 0.000307 0.000794 0.001118 0.001304 0.001380 0.001372 0.001306 0.001202 0.001076 0.000941 0.000808 0.000682 0.000567 0.000465 0.000377 0.000303 0.000241 0.000190 0.000148 0.000114 0.000087 0.000066 0.000048 0.000035 0.000025 0.000017 0.000011 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000019 0.000029 0.000043 0.000063 0.000089 0.000124 0.000170 0.000228 0.000301 0.000392 0.000504 0.000640 0.000802 0.000993 0.001214 0.001464 0.001740 0.002035 0.002338 0.002635 0.002903 0.003117 0.003243 0.003248 0.003093 0.002745 0.002174 0.001366 0.000321 -0.000941 -0.002377 -0.003920 -0.005483 -0.006962 -0.008240 -0.009203 -0.009742 -0.009769 -0.009223 -0.008083 -0.006367 -0.004141 -0.001512 0.001373 0.004342 0.007208 0.009784 0.011900 0.013414 0.014228 0.014292 0.013607 0.012229 0.010256 0.007819 0.005072 0.002174 -0.000723 -0.003487 -0.006012 -0.008226 -0.010090 -0.011595 -0.012755 -0.013603 -0.014176 -0.014507 -0.014620 -0.014522 -0.014203 -0.013638 -0.012792 -0.011632 -0.010130 -0.008280 -0.006099 -0.003637 -0.000977 0.001769 0.004462 0.006955 0.009096 0.010746 0.011794 0.012164 0.011822 0.010786 0.009119 0.006929 0.004357 0.001571 -0.001255 -0.003949 -0.006357 -0.008353 -0.009848 -0.010793 -0.011183 -0.011047 -0.010448 -0.009472 -0.008219 -0.006796 -0.005305 -0.003836 -0.002466 -0.001250 -0.000225 0.000594 0.001207 0.001628 0.001879 0.001990 0.001989 0.001906 0.001766 0.001593 0.001404 0.001213 0.001030 0.000862 0.000711 0.000579 0.000467 0.000373 0.000295 0.000231 0.000179 0.000138 0.000105 0.000078 0.000057 0.000041 0.000029 0.000020 0.000013 0.000009 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000024 0.000037 0.000054 0.000078 0.000110 0.000152 0.000206 0.000276 0.000365 0.000475 0.000612 0.000779 0.000979 0.001218 0.001495 0.001811 0.002164 0.002547 0.002949 0.003353 0.003735 0.004066 0.004311 0.004430 0.004382 0.004129 0.003641 0.002901 0.001910 0.000691 -0.000708 -0.002214 -0.003733 -0.005152 -0.006350 -0.007205 -0.007607 -0.007469 -0.006736 -0.005394 -0.003477 -0.001064 0.001717 0.004706 0.007713 0.010540 0.012993 0.014903 0.016136 0.016610 0.016296 0.015225 0.013484 0.011201 0.008540 0.005675 0.002784 0.000024 -0.002476 -0.004626 -0.006378 -0.007727 -0.008701 -0.009358 -0.009767 -0.010000 -0.010117 -0.010158 -0.010133 -0.010025 -0.009789 -0.009363 -0.008676 -0.007664 -0.006279 -0.004505 -0.002362 0.000088 0.002741 0.005462 0.008092 0.010462 0.012409 0.013792 0.014506 0.014489 0.013735 0.012287 0.010241 0.007735 0.004936 0.002027 -0.000807 -0.003399 -0.005605 -0.007320 -0.008481 -0.009071 -0.009111 -0.008661 -0.007805 -0.006648 -0.005300 -0.003868 -0.002452 -0.001132 0.000031 0.000997 0.001748 0.002285 0.002622 0.002784 0.002801 0.002707 0.002532 0.002304 0.002049 0.001785 0.001528 0.001287 0.001068 0.000875 0.000709 0.000568 0.000451 0.000355 0.000277 0.000214 0.000163 0.000123 0.000092 0.000067 0.000048 0.000034 0.000023 0.000016 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000019 0.000030 0.000045 0.000065 0.000094 0.000131 0.000181 0.000246 0.000329 0.000434 0.000566 0.000730 0.000931 0.001174 0.001465 0.001805 0.002196 0.002636 0.003118 0.003630 0.004154 0.004663 0.005126 0.005501 0.005746 0.005814 0.005665 0.005265 0.004594 0.003656 0.002474 0.001101 -0.000383 -0.001877 -0.003262 -0.004408 -0.005189 -0.005495 -0.005237 -0.004367 -0.002880 -0.000822 0.001710 0.004576 0.007596 0.010568 0.013285 0.015549 0.017194 0.018098 0.018197 0.017490 0.016039 0.013962 0.011424 0.008616 0.005738 0.002981 0.000505 -0.001570 -0.003173 -0.004290 -0.004953 -0.005239 -0.005251 -0.005106 -0.004913 -0.004765 -0.004717 -0.004786 -0.004944 -0.005125 -0.005233 -0.005157 -0.004785 -0.004026 -0.002821 -0.001153 0.000940 0.003372 0.006011 0.008691 0.011227 0.013432 0.015134 0.016198 0.016532 0.016099 0.014924 0.013085 0.010711 0.007969 0.005047 0.002140 -0.000571 -0.002927 -0.004809 -0.006139 -0.006887 -0.007069 -0.006738 -0.005980 -0.004900 -0.003613 -0.002234 -0.000867 0.000402 0.001508 0.002407 0.003080 0.003529 0.003768 0.003826 0.003735 0.003531 0.003249 0.002919 0.002569 0.002218 0.001884 0.001575 0.001300 0.001059 0.000854 0.000681 0.000539 0.000422 0.000328 0.000252 0.000191 0.000144 0.000106 0.000077 0.000055 0.000039 0.000027 0.000018 0.000012 0.000008 0.000005 0.000003 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000010 0.000015 0.000023 0.000036 0.000053 0.000077 0.000110 0.000154 0.000212 0.000288 0.000384 0.000507 0.000662 0.000856 0.001094 0.001384 0.001732 0.002141 0.002614 0.003149 0.003739 0.004372 0.005026 0.005673 0.006277 0.006791 0.007169 0.007359 0.007314 0.006999 0.006392 0.005494 0.004334 0.002968 0.001480 -0.000020 -0.001405 -0.002540 -0.003295 -0.003554 -0.003233 -0.002287 -0.000720 0.001409 0.003991 0.006868 0.009847 0.012714 0.015253 0.017267 0.018594 0.019129 0.018827 0.017718 0.015896 0.013516 0.010775 0.007895 0.005099 0.002590 0.000528 -0.000979 -0.001888 -0.002218 -0.002051 -0.001514 -0.000764 0.000032 0.000720 0.001176 0.001324 0.001142 0.000669 -0.000005 -0.000746 -0.001398 -0.001798 -0.001804 -0.001307 -0.000252 0.001357 0.003453 0.005911 0.008563 0.011206 0.013631 0.015636 0.017053 0.017757 0.017682 0.016827 0.015252 0.013076 0.010462 0.007600 0.004692 0.001933 -0.000505 -0.002489 -0.003927 -0.004780 -0.005054 -0.004800 -0.004103 -0.003069 -0.001819 -0.000473 0.000860 0.002087 0.003140 0.003972 0.004564 0.004918 0.005050 0.004992 0.004780 0.004453 0.004050 0.003605 0.003147 0.002699 0.002278 0.001895 0.001555 0.001262 0.001012 0.000804 0.000633 0.000494 0.000382 0.000292 0.000221 0.000165 0.000122 0.000088 0.000063 0.000044 0.000030 0.000020 0.000013 0.000009 0.000005 0.000003 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000012 0.000018 0.000028 0.000042 0.000062 0.000089 0.000127 0.000178 0.000244 0.000330 0.000442 0.000583 0.000763 0.000987 0.001266 0.001605 0.002013 0.002496 0.003057 0.003693 0.004399 0.005159 0.005952 0.006743 0.007493 0.008151 0.008662 0.008971 0.009026 0.008786 0.008228 0.007352 0.006190 0.004800 0.003275 0.001729 0.000298 -0.000877 -0.001659 -0.001932 -0.001610 -0.000654 0.000924 0.003056 0.005617 0.008437 0.011307 0.014006 0.016311 0.018024 0.018994 0.019130 0.018412 0.016899 0.014720 0.012067 0.009172 0.006285 0.003651 0.001481 -0.000063 -0.000892 -0.000991 -0.000422 0.000684 0.002143 0.003742 0.005258 0.006492 0.007284 0.007536 0.007224 0.006397 0.005172 0.003722 0.002253 0.000981 0.000105 -0.000215 0.000121 0.001145 0.002814 0.005013 0.007570 0.010271 0.012882 0.015174 0.016942 0.018029 0.018339 0.017844 0.016583 0.014663 0.012241 0.009507 0.006670 0.003936 0.001488 -0.000527 -0.002006 -0.002900 -0.003208 -0.002977 -0.002291 -0.001262 -0.000012 0.001332 0.002655 0.003860 0.004873 0.005647 0.006162 0.006419 0.006441 0.006260 0.005918 0.005459 0.004924 0.004353 0.003777 0.003222 0.002706 0.002240 0.001831 0.001479 0.001182 0.000935 0.000734 0.000570 0.000439 0.000335 0.000252 0.000188 0.000138 0.000100 0.000071 0.000050 0.000034 0.000023 0.000015 0.000010 0.000006 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000009 0.000014 0.000021 0.000032 0.000048 0.000070 0.000101 0.000144 0.000201 0.000276 0.000373 0.000499 0.000660 0.000865 0.001122 0.001441 0.001832 0.002304 0.002863 0.003514 0.004256 0.005081 0.005973 0.006907 0.007845 0.008741 0.009540 0.010180 0.010600 0.010741 0.010559 0.010028 0.009149 0.007952 0.006502 0.004896 0.003258 0.001729 0.000459 -0.000410 -0.000758 -0.000499 0.000402 0.001927 0.003997 0.006476 0.009179 0.011888 0.014369 0.016398 0.017778 0.018366 0.018088 0.016950 0.015041 0.012525 0.009629 0.006619 0.003774 0.001359 -0.000406 -0.001365 -0.001445 -0.000665 0.000871 0.002978 0.005415 0.007907 0.010179 0.011982 0.013121 0.013478 0.013023 0.011816 0.010003 0.007798 0.005458 0.003255 0.001444 0.000241 -0.000207 0.000169 0.001351 0.003237 0.005654 0.008375 0.011145 0.013704 0.015818 0.017294 0.018004 0.017894 0.016984 0.015364 0.013185 0.010638 0.007937 0.005294 0.002905 0.000929 -0.000522 -0.001388 -0.001665 -0.001396 -0.000666 0.000412 0.001707 0.003090 0.004437 0.005647 0.006642 0.007375 0.007823 0.007992 0.007905 0.007600 0.007124 0.006526 0.005853 0.005148 0.004447 0.003778 0.003160 0.002606 0.002122 0.001707 0.001360 0.001072 0.000838 0.000649 0.000498 0.000378 0.000284 0.000211 0.000154 0.000111 0.000079 0.000055 0.000038 0.000025 0.000017 0.000010 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000011 0.000016 0.000024 0.000036 0.000053 0.000078 0.000113 0.000160 0.000223 0.000306 0.000415 0.000556 0.000736 0.000966 0.001255 0.001616 0.002058 0.002594 0.003231 0.003974 0.004822 0.005766 0.006789 0.007862 0.008943 0.009981 0.010913 0.011671 0.012186 0.012394 0.012247 0.011715 0.010798 0.009529 0.007978 0.006246 0.004466 0.002786 0.001365 0.000351 -0.000131 0.000005 0.000794 0.002209 0.004165 0.006514 0.009058 0.011570 0.013806 0.015538 0.016572 0.016774 0.016087 0.014541 0.012254 0.009424 0.006313 0.003218 0.000446 -0.001720 -0.003051 -0.003399 -0.002708 -0.001030 0.001486 0.004603 0.008021 0.011409 0.014434 0.016801 0.018281 0.018733 0.018125 0.016529 0.014120 0.011149 0.007926 0.004778 0.002018 -0.000085 -0.001336 -0.001630 -0.000957 0.000592 0.002844 0.005563 0.008471 0.011282 0.013728 0.015586 0.016698 0.016982 0.016439 0.015145 0.013243 0.010925 0.008406 0.005910 0.003640 0.001765 0.000409 -0.000364 -0.000543 -0.000172 0.000663 0.001845 0.003238 0.004705 0.006118 0.007369 0.008377 0.009091 0.009492 0.009585 0.009398 0.008974 0.008366 0.007628 0.006814 0.005971 0.005141 0.004353 0.003629 0.002984 0.002422 0.001942 0.001541 0.001212 0.000944 0.000728 0.000557 0.000422 0.000316 0.000234 0.000170 0.000122 0.000087 0.000060 0.000041 0.000028 0.000018 0.000011 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000012 0.000018 0.000026 0.000039 0.000059 0.000086 0.000124 0.000175 0.000244 0.000335 0.000454 0.000609 0.000808 0.001062 0.001383 0.001784 0.002277 0.002875 0.003587 0.004419 0.005370 0.006430 0.007579 0.008785 0.010000 0.011168 0.012218 0.013076 0.013665 0.013916 0.013775 0.013209 0.012219 0.010840 0.009143 0.007240 0.005269 0.003389 0.001766 0.000556 -0.000111 -0.000146 0.000484 0.001750 0.003556 0.005746 0.008112 0.010414 0.012401 0.013841 0.014541 0.014377 0.013305 0.011380 0.008745 0.005630 0.002328 -0.000833 -0.003520 -0.005435 -0.006342 -0.006097 -0.004665 -0.002126 0.001326 0.005405 0.009756 0.013991 0.017726 0.020622 0.022416 0.022950 0.022186 0.020210 0.017221 0.013513 0.009441 0.005385 0.001714 -0.001254 -0.003278 -0.004215 -0.004035 -0.002814 -0.000725 0.001984 0.005016 0.008060 0.010819 0.013040 0.014536 0.015201 0.015019 0.014052 0.012438 0.010367 0.008060 0.005746 0.003639 0.001918 0.000711 0.000090 0.000069 0.000603 0.001602 0.002945 0.004490 0.006091 0.007614 0.008946 0.010001 0.010727 0.011104 0.011140 0.010868 0.010336 0.009602 0.008729 0.007777 0.006798 0.005838 0.004931 0.004101 0.003363 0.002722 0.002177 0.001722 0.001349 0.001047 0.000806 0.000614 0.000464 0.000346 0.000255 0.000186 0.000133 0.000094 0.000065 0.000045 0.000030 0.000020 0.000012 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000028 0.000043 0.000063 0.000092 0.000133 0.000188 0.000262 0.000360 0.000489 0.000657 0.000873 0.001150 0.001500 0.001938 0.002479 0.003136 0.003919 0.004834 0.005881 0.007048 0.008312 0.009638 0.010973 0.012253 0.013402 0.014337 0.014974 0.015239 0.015072 0.014439 0.013340 0.011810 0.009930 0.007814 0.005610 0.003488 0.001621 0.000176 -0.000713 -0.000952 -0.000508 0.000587 0.002231 0.004258 0.006449 0.008555 0.010316 0.011496 0.011901 0.011414 0.010006 0.007746 0.004805 0.001440 -0.002030 -0.005247 -0.007859 -0.009550 -0.010078 -0.009304 -0.007210 -0.003904 0.000384 0.005320 0.010501 0.015487 0.019851 0.023210 0.025275 0.025870 0.024954 0.022625 0.019106 0.014727 0.009884 0.005009 0.000516 -0.003227 -0.005941 -0.007453 -0.007709 -0.006776 -0.004826 -0.002120 0.001031 0.004288 0.007331 0.009879 0.011721 0.012733 0.012878 0.012213 0.010869 0.009039 0.006947 0.004829 0.002909 0.001373 0.000355 -0.000067 0.000119 0.000867 0.002084 0.003641 0.005387 0.007171 0.008849 0.010302 0.011441 0.012212 0.012593 0.012597 0.012259 0.011635 0.010790 0.009792 0.008709 0.007601 0.006516 0.005494 0.004560 0.003731 0.003012 0.002403 0.001895 0.001481 0.001146 0.000879 0.000668 0.000503 0.000374 0.000275 0.000200 0.000143 0.000101 0.000070 0.000048 0.000032 0.000021 0.000013 0.000008 0.000005 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000030 0.000045 0.000066 0.000097 0.000140 0.000198 0.000277 0.000381 0.000518 0.000696 0.000928 0.001224 0.001600 0.002072 0.002654 0.003363 0.004208 0.005198 0.006329 0.007590 0.008955 0.010383 0.011818 0.013188 0.014410 0.015395 0.016052 0.016300 0.016076 0.015343 0.014100 0.012388 0.010290 0.007929 0.005463 0.003069 0.000933 -0.000771 -0.001900 -0.002356 -0.002104 -0.001179 0.000312 0.002195 0.004242 0.006192 0.007778 0.008756 0.008932 0.008191 0.006513 0.003984 0.000792 -0.002783 -0.006398 -0.009673 -0.012234 -0.013753 -0.013982 -0.012785 -0.010155 -0.006225 -0.001256 0.004381 0.010240 0.015841 0.020713 0.024445 0.026721 0.027352 0.026296 0.023659 0.019687 0.014738 0.009249 0.003689 -0.001484 -0.005866 -0.009143 -0.011116 -0.011716 -0.011001 -0.009147 -0.006423 -0.003158 0.000290 0.003577 0.006402 0.008533 0.009829 0.010244 0.009826 0.008708 0.007082 0.005181 0.003249 0.001516 0.000175 -0.000633 -0.000830 -0.000403 0.000598 0.002074 0.003886 0.005877 0.007885 0.009758 0.011371 0.012630 0.013477 0.013893 0.013891 0.013512 0.012817 0.011879 0.010773 0.009573 0.008346 0.007147 0.006017 0.004986 0.004072 0.003280 0.002610 0.002054 0.001600 0.001234 0.000943 0.000714 0.000536 0.000398 0.000292 0.000211 0.000151 0.000106 0.000074 0.000050 0.000034 0.000022 0.000014 0.000009 0.000005 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000012 0.000019 0.000030 0.000045 0.000068 0.000100 0.000144 0.000205 0.000286 0.000395 0.000538 0.000725 0.000968 0.001280 0.001677 0.002175 0.002792 0.003543 0.004440 0.005491 0.006691 0.008029 0.009474 0.010982 0.012491 0.013924 0.015192 0.016197 0.016844 0.017045 0.016734 0.015873 0.014461 0.012542 0.010205 0.007581 0.004835 0.002158 -0.000255 -0.002221 -0.003588 -0.004252 -0.004177 -0.003398 -0.002026 -0.000243 0.001713 0.003572 0.005057 0.005915 0.005950 0.005046 0.003187 0.000469 -0.002907 -0.006644 -0.010381 -0.013719 -0.016270 -0.017691 -0.017728 -0.016245 -0.013245 -0.008876 -0.003423 0.002715 0.009060 0.015099 0.020334 0.024326 0.026742 0.027381 0.026202 0.023319 0.018995 0.013613 0.007637 0.001568 -0.004103 -0.008944 -0.012617 -0.014904 -0.015726 -0.015137 -0.013318 -0.010548 -0.007171 -0.003560 -0.000079 0.002955 0.005296 0.006793 0.007393 0.007144 0.006178 0.004695 0.002935 0.001150 -0.000422 -0.001580 -0.002180 -0.002144 -0.001461 -0.000186 0.001573 0.003669 0.005935 0.008197 0.010297 0.012101 0.013510 0.014465 0.014944 0.014964 0.014570 0.013829 0.012819 0.011626 0.010328 0.009000 0.007700 0.006476 0.005360 0.004370 0.003514 0.002790 0.002189 0.001700 0.001307 0.000996 0.000751 0.000561 0.000415 0.000304 0.000219 0.000156 0.000110 0.000076 0.000052 0.000035 0.000023 0.000014 0.000009 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000007 0.000011 0.000018 0.000029 0.000044 0.000067 0.000099 0.000144 0.000206 0.000289 0.000400 0.000546 0.000739 0.000989 0.001311 0.001722 0.002240 0.002881 0.003663 0.004598 0.005692 0.006943 0.008334 0.009835 0.011396 0.012952 0.014419 0.015702 0.016698 0.017305 0.017434 0.017012 0.016002 0.014406 0.012268 0.009685 0.006794 0.003773 0.000820 -0.001859 -0.004069 -0.005651 -0.006494 -0.006559 -0.005880 -0.004574 -0.002828 -0.000888 0.000964 0.002441 0.003282 0.003282 0.002322 0.000386 -0.002428 -0.005910 -0.009756 -0.013589 -0.017000 -0.019587 -0.020996 -0.020967 -0.019360 -0.016183 -0.011591 -0.005883 0.000525 0.007134 0.013413 0.018842 0.022966 0.025441 0.026061 0.024784 0.021731 0.017177 0.011521 0.005247 -0.001122 -0.007078 -0.012168 -0.016041 -0.018470 -0.019371 -0.018802 -0.016949 -0.014100 -0.010614 -0.006876 -0.003261 -0.000100 0.002356 0.003950 0.004630 0.004446 0.003537 0.002111 0.000418 -0.001280 -0.002738 -0.003749 -0.004166 -0.003911 -0.002978 -0.001429 0.000619 0.003010 0.005563 0.008097 0.010442 0.012458 0.014040 0.015125 0.015693 0.015761 0.015378 0.014617 0.013562 0.012306 0.010934 0.009526 0.008147 0.006846 0.005659 0.004607 0.003697 0.002928 0.002292 0.001774 0.001359 0.001032 0.000775 0.000577 0.000425 0.000309 0.000222 0.000158 0.000110 0.000076 0.000052 0.000035 0.000023 0.000014 0.000009 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000009 0.000016 0.000026 0.000041 0.000064 0.000096 0.000140 0.000201 0.000284 0.000394 0.000541 0.000735 0.000987 0.001313 0.001731 0.002257 0.002911 0.003709 0.004664 0.005782 0.007060 0.008480 0.010008 0.011593 0.013164 0.014634 0.015902 0.016861 0.017405 0.017439 0.016892 0.015725 0.013940 0.011587 0.008768 0.005628 0.002352 -0.000849 -0.003760 -0.006176 -0.007929 -0.008903 -0.009054 -0.008415 -0.007106 -0.005319 -0.003309 -0.001368 0.000207 0.001143 0.001225 0.000327 -0.001573 -0.004379 -0.007883 -0.011776 -0.015677 -0.019169 -0.021840 -0.023330 -0.023368 -0.021812 -0.018663 -0.014079 -0.008361 -0.001931 0.004707 0.011011 0.016454 0.020577 0.023028 0.023603 0.022258 0.019121 0.014472 0.008719 0.002355 -0.004089 -0.010095 -0.015207 -0.019068 -0.021454 -0.022284 -0.021622 -0.019663 -0.016706 -0.013117 -0.009294 -0.005618 -0.002422 0.000039 0.001612 0.002250 0.002012 0.001048 -0.000423 -0.002139 -0.003830 -0.005239 -0.006157 -0.006435 -0.005996 -0.004841 -0.003038 -0.000715 0.001960 0.004796 0.007600 0.010194 0.012429 0.014195 0.015426 0.016100 0.016238 0.015890 0.015135 0.014064 0.012772 0.011353 0.009891 0.008455 0.007099 0.005862 0.004764 0.003816 0.003015 0.002353 0.001815 0.001386 0.001047 0.000783 0.000579 0.000424 0.000307 0.000220 0.000155 0.000108 0.000074 0.000051 0.000034 0.000022 0.000014 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000006 0.000012 0.000022 0.000036 0.000057 0.000087 0.000130 0.000188 0.000268 0.000376 0.000519 0.000709 0.000958 0.001280 0.001694 0.002218 0.002870 0.003668 0.004623 0.005743 0.007023 0.008443 0.009968 0.011544 0.013099 0.014541 0.015766 0.016663 0.017125 0.017053 0.016376 0.015055 0.013094 0.010547 0.007520 0.004166 0.000679 -0.002723 -0.005814 -0.008381 -0.010245 -0.011287 -0.011457 -0.010788 -0.009400 -0.007490 -0.005321 -0.003192 -0.001412 -0.000267 0.000017 -0.000699 -0.002446 -0.005139 -0.008575 -0.012450 -0.016385 -0.019960 -0.022760 -0.024418 -0.024655 -0.023319 -0.020405 -0.016059 -0.010576 -0.004370 0.002058 0.008173 0.013454 0.017441 0.019790 0.020295 0.018919 0.015789 0.011186 0.005519 -0.000723 -0.007009 -0.012829 -0.017732 -0.021370 -0.023528 -0.024137 -0.023273 -0.021142 -0.018052 -0.014377 -0.010519 -0.006860 -0.003732 -0.001383 0.000044 0.000512 0.000095 -0.001044 -0.002670 -0.004510 -0.006280 -0.007719 -0.008612 -0.008810 -0.008240 -0.006907 -0.004890 -0.002327 0.000602 0.003696 0.006751 0.009579 0.012024 0.013971 0.015351 0.016142 0.016364 0.016073 0.015348 0.014286 0.012987 0.011550 0.010062 0.008597 0.007212 0.005947 0.004825 0.003855 0.003038 0.002363 0.001816 0.001380 0.001037 0.000771 0.000567 0.000413 0.000297 0.000211 0.000148 0.000103 0.000070 0.000047 0.000031 0.000020 0.000013 0.000007 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000007 0.000016 0.000028 0.000047 0.000075 0.000113 0.000167 0.000242 0.000343 0.000478 0.000659 0.000897 0.001208 0.001608 0.002116 0.002750 0.003528 0.004463 0.005559 0.006812 0.008202 0.009693 0.011229 0.012736 0.014121 0.015279 0.016097 0.016465 0.016286 0.015487 0.014029 0.011921 0.009217 0.006030 0.002517 -0.001121 -0.004659 -0.007862 -0.010509 -0.012416 -0.013455 -0.013574 -0.012803 -0.011262 -0.009152 -0.006739 -0.004332 -0.002250 -0.000791 -0.000194 -0.000614 -0.002097 -0.004573 -0.007853 -0.011642 -0.015571 -0.019224 -0.022186 -0.024086 -0.024638 -0.023679 -0.021186 -0.017292 -0.012272 -0.006523 -0.000525 0.005202 0.010152 0.013882 0.016055 0.016474 0.015104 0.012072 0.007655 0.002251 -0.003661 -0.009568 -0.014974 -0.019449 -0.022665 -0.024426 -0.024680 -0.023520 -0.021163 -0.017927 -0.014191 -0.010356 -0.006799 -0.003843 -0.001722 -0.000567 -0.000394 -0.001113 -0.002541 -0.004430 -0.006490 -0.008429 -0.009979 -0.010920 -0.011106 -0.010467 -0.009017 -0.006842 -0.004092 -0.000957 0.002350 0.005616 0.008645 0.011274 0.013384 0.014904 0.015811 0.016124 0.015902 0.015228 0.014199 0.012922 0.011496 0.010013 0.008549 0.007163 0.005895 0.004772 0.003802 0.002986 0.002313 0.001769 0.001337 0.000998 0.000737 0.000538 0.000388 0.000276 0.000195 0.000135 0.000093 0.000063 0.000042 0.000028 0.000018 0.000011 0.000006 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000002 0.000008 0.000018 0.000034 0.000057 0.000090 0.000137 0.000203 0.000293 0.000417 0.000582 0.000802 0.001091 0.001465 0.001943 0.002543 0.003282 0.004171 0.005218 0.006415 0.007744 0.009169 0.010634 0.012065 0.013369 0.014441 0.015168 0.015442 0.015164 0.014263 0.012702 0.010490 0.007685 0.004401 0.000801 -0.002912 -0.006506 -0.009741 -0.012391 -0.014266 -0.015232 -0.015233 -0.014297 -0.012541 -0.010167 -0.007445 -0.004689 -0.002228 -0.000369 0.000633 0.000605 -0.000517 -0.002683 -0.005721 -0.009357 -0.013234 -0.016949 -0.020090 -0.022286 -0.023244 -0.022786 -0.020872 -0.017610 -0.013249 -0.008156 -0.002782 0.002383 0.006860 0.010227 0.012164 0.012486 0.011161 0.008314 0.004210 -0.000768 -0.006163 -0.011491 -0.016283 -0.020140 -0.022762 -0.023983 -0.023773 -0.022244 -0.019627 -0.016248 -0.012487 -0.008738 -0.005368 -0.002685 -0.000904 -0.000133 -0.000368 -0.001496 -0.003315 -0.005557 -0.007923 -0.010109 -0.011842 -0.012902 -0.013144 -0.012504 -0.011003 -0.008739 -0.005868 -0.002593 0.000865 0.004284 0.007463 0.010234 0.012473 0.014109 0.015117 0.015519 0.015372 0.014761 0.013787 0.012556 0.011170 0.009723 0.008290 0.006933 0.005692 0.004592 0.003645 0.002850 0.002195 0.001669 0.001252 0.000927 0.000678 0.000489 0.000349 0.000246 0.000171 0.000117 0.000079 0.000053 0.000035 0.000022 0.000014 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000007 -0.000005 -0.000001 0.000005 0.000016 0.000033 0.000059 0.000097 0.000151 0.000227 0.000333 0.000476 0.000670 0.000927 0.001263 0.001696 0.002243 0.002921 0.003741 0.004711 0.005824 0.007062 0.008390 0.009756 0.011085 0.012289 0.013262 0.013897 0.014084 0.013728 0.012760 0.011143 0.008886 0.006050 0.002749 -0.000855 -0.004555 -0.008118 -0.011301 -0.013875 -0.015646 -0.016477 -0.016305 -0.015156 -0.013145 -0.010470 -0.007401 -0.004254 -0.001365 0.000948 0.002417 0.002853 0.002168 0.000391 -0.002332 -0.005750 -0.009525 -0.013272 -0.016588 -0.019106 -0.020525 -0.020655 -0.019434 -0.016940 -0.013388 -0.009106 -0.004506 -0.000039 0.003852 0.006774 0.008431 0.008652 0.007410 0.004823 0.001144 -0.003271 -0.007995 -0.012578 -0.016594 -0.019681 -0.021580 -0.022154 -0.021406 -0.019466 -0.016581 -0.013080 -0.009339 -0.005743 -0.002643 -0.000325 0.001022 0.001315 0.000584 -0.001034 -0.003317 -0.005980 -0.008712 -0.011202 -0.013173 -0.014409 -0.014766 -0.014190 -0.012708 -0.010427 -0.007512 -0.004175 -0.000642 0.002858 0.006120 0.008972 0.011293 0.013006 0.014090 0.014565 0.014490 0.013950 0.013045 0.011881 0.010562 0.009179 0.007809 0.006510 0.005324 0.004276 0.003375 0.002621 0.002004 0.001510 0.001121 0.000820 0.000592 0.000421 0.000295 0.000203 0.000138 0.000093 0.000061 0.000039 0.000025 0.000015 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000012 -0.000013 -0.000012 -0.000010 -0.000005 0.000005 0.000021 0.000047 0.000086 0.000143 0.000226 0.000341 0.000500 0.000714 0.001000 0.001372 0.001847 0.002442 0.003170 0.004035 0.005035 0.006154 0.007359 0.008600 0.009808 0.010897 0.011768 0.012316 0.012435 0.012034 0.011044 0.009430 0.007200 0.004415 0.001185 -0.002327 -0.005919 -0.009360 -0.012408 -0.014833 -0.016439 -0.017086 -0.016709 -0.015326 -0.013047 -0.010066 -0.006647 -0.003108 0.000217 0.003002 0.004966 0.005903 0.005704 0.004371 0.002023 -0.001117 -0.004738 -0.008473 -0.011939 -0.014771 -0.016668 -0.017425 -0.016958 -0.015312 -0.012662 -0.009292 -0.005566 -0.001888 0.001341 0.003765 0.005116 0.005239 0.004113 0.001850 -0.001320 -0.005067 -0.009004 -0.012726 -0.015853 -0.018070 -0.019162 -0.019033 -0.017712 -0.015355 -0.012218 -0.008633 -0.004969 -0.001595 0.001161 0.003040 0.003881 0.003631 0.002349 0.000194 -0.002589 -0.005704 -0.008828 -0.011648 -0.013888 -0.015333 -0.015850 -0.015390 -0.013990 -0.011764 -0.008885 -0.005570 -0.002049 0.001446 0.004710 0.007573 0.009910 0.011651 0.012771 0.013294 0.013278 0.012806 0.011979 0.010900 0.009670 0.008378 0.007099 0.005889 0.004787 0.003817 0.002987 0.002297 0.001735 0.001289 0.000942 0.000676 0.000477 0.000330 0.000224 0.000149 0.000097 0.000061 0.000038 0.000022 0.000012 0.000006 0.000002 -0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000028 -0.000029 -0.000029 -0.000024 -0.000013 0.000008 0.000043 0.000097 0.000177 0.000292 0.000453 0.000674 0.000969 0.001355 0.001847 0.002457 0.003194 0.004055 0.005029 0.006086 0.007182 0.008253 0.009222 0.009993 0.010469 0.010549 0.010144 0.009188 0.007646 0.005526 0.002881 -0.000180 -0.003504 -0.006894 -0.010124 -0.012960 -0.015173 -0.016570 -0.017008 -0.016418 -0.014811 -0.012288 -0.009034 -0.005306 -0.001413 0.002312 0.005542 0.007986 0.009425 0.009726 0.008867 0.006936 0.004125 0.000715 -0.002955 -0.006519 -0.009625 -0.011972 -0.013345 -0.013636 -0.012857 -0.011142 -0.008724 -0.005915 -0.003068 -0.000536 0.001367 0.002405 0.002441 0.001459 -0.000439 -0.003042 -0.006057 -0.009141 -0.011937 -0.014119 -0.015423 -0.015683 -0.014840 -0.012960 -0.010214 -0.006871 -0.003259 0.000265 0.003353 0.005703 0.007089 0.007382 0.006560 0.004711 0.002017 -0.001261 -0.004814 -0.008316 -0.011453 -0.013956 -0.015618 -0.016314 -0.016005 -0.014736 -0.012630 -0.009865 -0.006657 -0.003240 0.000158 0.003334 0.006122 0.008403 0.010107 0.011215 0.011750 0.011769 0.011357 0.010608 0.009624 0.008501 0.007324 0.006162 0.005069 0.004079 0.003213 0.002479 0.001874 0.001387 0.001006 0.000713 0.000494 0.000333 0.000218 0.000137 0.000083 0.000047 0.000024 0.000010 0.000002 -0.000003 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000057 -0.000067 -0.000075 -0.000081 -0.000082 -0.000074 -0.000054 -0.000016 0.000047 0.000145 0.000289 0.000492 0.000771 0.001139 0.001611 0.002196 0.002895 0.003701 0.004591 0.005527 0.006454 0.007302 0.007984 0.008410 0.008486 0.008128 0.007270 0.005876 0.003951 0.001542 -0.001254 -0.004293 -0.007390 -0.010331 -0.012889 -0.014847 -0.016011 -0.016240 -0.015460 -0.013672 -0.010967 -0.007516 -0.003561 0.000601 0.004644 0.008246 0.011114 0.013013 0.013796 0.013413 0.011921 0.009480 0.006335 0.002797 -0.000793 -0.004100 -0.006828 -0.008753 -0.009749 -0.009797 -0.008985 -0.007499 -0.005595 -0.003571 -0.001729 -0.000337 0.000398 0.000362 -0.000457 -0.001966 -0.003980 -0.006242 -0.008456 -0.010319 -0.011559 -0.011968 -0.011425 -0.009915 -0.007531 -0.004463 -0.000984 0.002583 0.005900 0.008644 0.010545 0.011411 0.011147 0.009764 0.007376 0.004187 0.000469 -0.003463 -0.007282 -0.010684 -0.013407 -0.015258 -0.016123 -0.015977 -0.014873 -0.012938 -0.010354 -0.007337 -0.004114 -0.000908 0.002086 0.004709 0.006850 0.008447 0.009483 0.009985 0.010009 0.009638 0.008962 0.008078 0.007075 0.006031 0.005010 0.004057 0.003205 0.002469 0.001854 0.001355 0.000961 0.000660 0.000436 0.000274 0.000160 0.000083 0.000034 0.000004 -0.000013 -0.000021 -0.000023 -0.000023 -0.000020 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000070 -0.000088 -0.000109 -0.000132 -0.000157 -0.000182 -0.000205 -0.000224 -0.000234 -0.000231 -0.000206 -0.000151 -0.000053 0.000102 0.000329 0.000643 0.001057 0.001575 0.002196 0.002904 0.003671 0.004451 0.005183 0.005794 0.006199 0.006312 0.006055 0.005363 0.004197 0.002554 0.000473 -0.001964 -0.004628 -0.007351 -0.009936 -0.012171 -0.013847 -0.014780 -0.014828 -0.013910 -0.012021 -0.009233 -0.005698 -0.001641 0.002661 0.006899 0.010759 0.013950 0.016233 0.017444 0.017511 0.016460 0.014417 0.011591 0.008259 0.004733 0.001326 -0.001675 -0.004045 -0.005641 -0.006417 -0.006420 -0.005788 -0.004722 -0.003465 -0.002267 -0.001352 -0.000891 -0.000980 -0.001626 -0.002747 -0.004182 -0.005714 -0.007094 -0.008072 -0.008432 -0.008020 -0.006760 -0.004676 -0.001886 0.001406 0.004927 0.008368 0.011410 0.013762 0.015189 0.015536 0.014743 0.012851 0.009998 0.006403 0.002348 -0.001856 -0.005889 -0.009458 -0.012320 -0.014297 -0.015294 -0.015295 -0.014366 -0.012637 -0.010289 -0.007534 -0.004591 -0.001669 0.001047 0.003413 0.005329 0.006742 0.007642 0.008058 0.008050 0.007694 0.007080 0.006293 0.005417 0.004521 0.003658 0.002869 0.002177 0.001593 0.001118 0.000745 0.000462 0.000256 0.000113 0.000018 -0.000040 -0.000072 -0.000086 -0.000087 -0.000082 -0.000072 -0.000061 -0.000051 -0.000041 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000041 -0.000054 -0.000071 -0.000094 -0.000121 -0.000154 -0.000194 -0.000240 -0.000292 -0.000349 -0.000410 -0.000475 -0.000538 -0.000595 -0.000639 -0.000658 -0.000640 -0.000568 -0.000427 -0.000201 0.000122 0.000544 0.001062 0.001655 0.002291 0.002920 0.003480 0.003897 0.004094 0.003995 0.003536 0.002675 0.001399 -0.000269 -0.002262 -0.004472 -0.006756 -0.008935 -0.010818 -0.012211 -0.012938 -0.012858 -0.011886 -0.010002 -0.007261 -0.003792 0.000207 0.004486 0.008757 0.012724 0.016105 0.018661 0.020219 0.020685 0.020058 0.018428 0.015970 0.012922 0.009562 0.006179 0.003042 0.000373 -0.001676 -0.003034 -0.003715 -0.003810 -0.003469 -0.002883 -0.002250 -0.001752 -0.001526 -0.001648 -0.002121 -0.002875 -0.003774 -0.004639 -0.005266 -0.005459 -0.005054 -0.003947 -0.002105 0.000417 0.003480 0.006872 0.010327 0.013552 0.016256 0.018183 0.019134 0.018992 0.017732 0.015421 0.012217 0.008350 0.004101 -0.000226 -0.004328 -0.007931 -0.010815 -0.012824 -0.013882 -0.013990 -0.013223 -0.011714 -0.009642 -0.007207 -0.004618 -0.002066 0.000284 0.002303 0.003908 0.005059 0.005755 0.006032 0.005948 0.005579 0.005007 0.004312 0.003564 0.002824 0.002134 0.001525 0.001012 0.000599 0.000283 0.000053 -0.000103 -0.000200 -0.000252 -0.000270 -0.000266 -0.000247 -0.000220 -0.000189 -0.000159 -0.000130 -0.000104 -0.000082 -0.000063 -0.000049 -0.000037 -0.000028 -0.000021 -0.000017 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000066 -0.000089 -0.000118 -0.000156 -0.000202 -0.000259 -0.000328 -0.000408 -0.000502 -0.000610 -0.000732 -0.000868 -0.001014 -0.001164 -0.001310 -0.001438 -0.001534 -0.001577 -0.001549 -0.001433 -0.001215 -0.000892 -0.000471 0.000029 0.000571 0.001105 0.001570 0.001895 0.002010 0.001849 0.001363 0.000528 -0.000649 -0.002127 -0.003822 -0.005617 -0.007361 -0.008885 -0.010013 -0.010580 -0.010450 -0.009528 -0.007782 -0.005242 -0.002011 0.001748 0.005814 0.009932 0.013829 0.017241 0.019935 0.021734 0.022528 0.022291 0.021080 0.019032 0.016344 0.013259 0.010035 0.006919 0.004122 0.001799 0.000038 -0.001146 -0.001804 -0.002041 -0.001998 -0.001827 -0.001668 -0.001627 -0.001763 -0.002075 -0.002503 -0.002936 -0.003230 -0.003227 -0.002777 -0.001765 -0.000130 0.002124 0.004916 0.008093 0.011444 0.014714 0.017633 0.019944 0.021427 0.021921 0.021347 0.019711 0.017104 0.013699 0.009727 0.005462 0.001193 -0.002801 -0.006275 -0.009035 -0.010955 -0.011981 -0.012132 -0.011492 -0.010198 -0.008421 -0.006351 -0.004174 -0.002064 -0.000161 0.001430 0.002644 0.003459 0.003886 0.003967 0.003763 0.003348 0.002797 0.002181 0.001559 0.000977 0.000469 0.000053 -0.000267 -0.000493 -0.000635 -0.000707 -0.000724 -0.000702 -0.000652 -0.000586 -0.000513 -0.000438 -0.000366 -0.000301 -0.000242 -0.000192 -0.000150 -0.000116 -0.000088 -0.000066 -0.000050 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000058 -0.000078 -0.000106 -0.000143 -0.000191 -0.000252 -0.000327 -0.000418 -0.000529 -0.000662 -0.000818 -0.001002 -0.001213 -0.001452 -0.001715 -0.001993 -0.002276 -0.002545 -0.002779 -0.002956 -0.003050 -0.003040 -0.002910 -0.002654 -0.002279 -0.001805 -0.001270 -0.000722 -0.000226 0.000153 0.000347 0.000298 -0.000034 -0.000662 -0.001570 -0.002706 -0.003983 -0.005281 -0.006458 -0.007359 -0.007832 -0.007742 -0.006991 -0.005526 -0.003354 -0.000543 0.002780 0.006435 0.010201 0.013840 0.017112 0.019797 0.021717 0.022755 0.022861 0.022061 0.020454 0.018199 0.015496 0.012568 0.009635 0.006892 0.004490 0.002525 0.001035 0.000000 -0.000645 -0.000997 -0.001168 -0.001259 -0.001351 -0.001484 -0.001655 -0.001814 -0.001873 -0.001721 -0.001237 -0.000317 0.001115 0.003083 0.005553 0.008427 0.011547 0.014708 0.017674 0.020205 0.022078 0.023112 0.023188 0.022260 0.020363 0.017608 0.014173 0.010285 0.006205 0.002194 -0.001497 -0.004658 -0.007132 -0.008824 -0.009707 -0.009819 -0.009256 -0.008153 -0.006674 -0.004991 -0.003271 -0.001659 -0.000268 0.000825 0.001579 0.001991 0.002088 0.001921 0.001555 0.001060 0.000506 -0.000047 -0.000552 -0.000975 -0.001297 -0.001514 -0.001631 -0.001659 -0.001616 -0.001520 -0.001389 -0.001237 -0.001079 -0.000923 -0.000776 -0.000641 -0.000522 -0.000419 -0.000332 -0.000259 -0.000200 -0.000152 -0.000115 -0.000085 -0.000063 -0.000047 -0.000034 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000048 -0.000066 -0.000090 -0.000124 -0.000169 -0.000227 -0.000301 -0.000395 -0.000511 -0.000652 -0.000824 -0.001031 -0.001277 -0.001566 -0.001900 -0.002277 -0.002691 -0.003130 -0.003575 -0.004003 -0.004385 -0.004689 -0.004883 -0.004940 -0.004839 -0.004573 -0.004147 -0.003584 -0.002923 -0.002217 -0.001533 -0.000939 -0.000505 -0.000288 -0.000325 -0.000631 -0.001185 -0.001935 -0.002796 -0.003655 -0.004380 -0.004832 -0.004883 -0.004424 -0.003385 -0.001745 0.000467 0.003165 0.006214 0.009437 0.012634 0.015595 0.018121 0.020041 0.021231 0.021624 0.021218 0.020074 0.018311 0.016086 0.013584 0.010991 0.008481 0.006194 0.004227 0.002633 0.001415 0.000540 -0.000054 -0.000441 -0.000693 -0.000864 -0.000981 -0.001039 -0.000997 -0.000788 -0.000328 0.000468 0.001671 0.003321 0.005415 0.007897 0.010662 0.013553 0.016379 0.018931 0.021000 0.022403 0.023001 0.022712 0.021524 0.019495 0.016749 0.013465 0.009860 0.006169 0.002623 -0.000566 -0.003229 -0.005249 -0.006568 -0.007189 -0.007171 -0.006619 -0.005670 -0.004475 -0.003189 -0.001950 -0.000874 -0.000043 0.000497 0.000735 0.000690 0.000406 -0.000054 -0.000621 -0.001227 -0.001808 -0.002316 -0.002714 -0.002984 -0.003123 -0.003139 -0.003048 -0.002873 -0.002638 -0.002368 -0.002081 -0.001796 -0.001524 -0.001273 -0.001049 -0.000853 -0.000684 -0.000542 -0.000425 -0.000329 -0.000251 -0.000190 -0.000142 -0.000105 -0.000078 -0.000057 -0.000041 -0.000030 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000040 -0.000054 -0.000074 -0.000102 -0.000141 -0.000193 -0.000262 -0.000350 -0.000462 -0.000602 -0.000774 -0.000985 -0.001242 -0.001550 -0.001917 -0.002346 -0.002837 -0.003385 -0.003979 -0.004598 -0.005216 -0.005798 -0.006305 -0.006695 -0.006928 -0.006970 -0.006796 -0.006398 -0.005783 -0.004981 -0.004038 -0.003017 -0.001993 -0.001047 -0.000255 0.000318 0.000627 0.000657 0.000422 -0.000027 -0.000610 -0.001217 -0.001728 -0.002015 -0.001963 -0.001483 -0.000520 0.000934 0.002840 0.005112 0.007621 0.010211 0.012708 0.014937 0.016740 0.017993 0.018615 0.018576 0.017905 0.016676 0.015008 0.013041 0.010928 0.008813 0.006819 0.005039 0.003530 0.002313 0.001378 0.000692 0.000210 -0.000115 -0.000317 -0.000411 -0.000390 -0.000221 0.000146 0.000770 0.001710 0.003007 0.004675 0.006692 0.008991 0.011465 0.013968 0.016330 0.018371 0.019923 0.020841 0.021026 0.020436 0.019088 0.017058 0.014479 0.011523 0.008389 0.005282 0.002396 -0.000104 -0.002095 -0.003503 -0.004312 -0.004556 -0.004316 -0.003707 -0.002864 -0.001928 -0.001029 -0.000280 0.000240 0.000483 0.000436 0.000119 -0.000422 -0.001124 -0.001913 -0.002714 -0.003458 -0.004089 -0.004568 -0.004873 -0.005001 -0.004962 -0.004779 -0.004482 -0.004104 -0.003676 -0.003229 -0.002785 -0.002363 -0.001975 -0.001629 -0.001326 -0.001067 -0.000848 -0.000667 -0.000519 -0.000399 -0.000304 -0.000229 -0.000171 -0.000126 -0.000092 -0.000067 -0.000049 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000059 -0.000082 -0.000113 -0.000157 -0.000217 -0.000295 -0.000397 -0.000527 -0.000690 -0.000892 -0.001141 -0.001446 -0.001815 -0.002257 -0.002777 -0.003378 -0.004056 -0.004798 -0.005584 -0.006384 -0.007157 -0.007856 -0.008429 -0.008824 -0.008991 -0.008891 -0.008502 -0.007818 -0.006855 -0.005656 -0.004282 -0.002814 -0.001347 0.000023 0.001203 0.002117 0.002711 0.002963 0.002887 0.002532 0.001980 0.001339 0.000732 0.000281 0.000098 0.000268 0.000841 0.001827 0.003190 0.004852 0.006705 0.008614 0.010433 0.012021 0.013256 0.014047 0.014343 0.014138 0.013470 0.012411 0.011062 0.009535 0.007945 0.006393 0.004959 0.003700 0.002646 0.001802 0.001156 0.000684 0.000362 0.000170 0.000102 0.000167 0.000391 0.000808 0.001461 0.002385 0.003601 0.005105 0.006864 0.008807 0.010833 0.012815 0.014608 0.016068 0.017065 0.017497 0.017307 0.016485 0.015074 0.013167 0.010897 0.008426 0.005928 0.003572 0.001509 -0.000145 -0.001316 -0.001980 -0.002162 -0.001928 -0.001383 -0.000651 0.000135 0.000848 0.001380 0.001650 0.001613 0.001259 0.000611 -0.000279 -0.001338 -0.002482 -0.003623 -0.004679 -0.005582 -0.006282 -0.006749 -0.006976 -0.006973 -0.006766 -0.006394 -0.005897 -0.005320 -0.004703 -0.004082 -0.003482 -0.002925 -0.002423 -0.001981 -0.001600 -0.001278 -0.001011 -0.000790 -0.000612 -0.000469 -0.000356 -0.000267 -0.000199 -0.000147 -0.000107 -0.000078 -0.000056 -0.000040 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000034 -0.000047 -0.000064 -0.000089 -0.000124 -0.000173 -0.000239 -0.000327 -0.000442 -0.000588 -0.000773 -0.001003 -0.001289 -0.001639 -0.002064 -0.002576 -0.003182 -0.003886 -0.004684 -0.005564 -0.006505 -0.007473 -0.008422 -0.009298 -0.010037 -0.010575 -0.010850 -0.010808 -0.010412 -0.009644 -0.008511 -0.007050 -0.005322 -0.003416 -0.001439 0.000490 0.002253 0.003738 0.004858 0.005553 0.005801 0.005620 0.005068 0.004238 0.003248 0.002230 0.001316 0.000622 0.000241 0.000229 0.000603 0.001337 0.002371 0.003609 0.004939 0.006238 0.007391 0.008299 0.008891 0.009134 0.009025 0.008599 0.007913 0.007042 0.006066 0.005061 0.004092 0.003209 0.002443 0.001809 0.001308 0.000932 0.000672 0.000521 0.000477 0.000552 0.000764 0.001139 0.001702 0.002475 0.003463 0.004654 0.006007 0.007457 0.008917 0.010280 0.011434 0.012270 0.012699 0.012663 0.012140 0.011154 0.009769 0.008089 0.006244 0.004380 0.002642 0.001162 0.000041 -0.000653 -0.000900 -0.000725 -0.000194 0.000591 0.001507 0.002417 0.003193 0.003721 0.003917 0.003732 0.003157 0.002218 0.000976 -0.000485 -0.002064 -0.003655 -0.005156 -0.006478 -0.007553 -0.008335 -0.008805 -0.008968 -0.008849 -0.008489 -0.007939 -0.007254 -0.006489 -0.005692 -0.004903 -0.004154 -0.003467 -0.002854 -0.002320 -0.001864 -0.001482 -0.001166 -0.000909 -0.000702 -0.000536 -0.000406 -0.000305 -0.000226 -0.000167 -0.000121 -0.000088 -0.000063 -0.000045 -0.000032 -0.000023 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000050 -0.000068 -0.000095 -0.000134 -0.000187 -0.000259 -0.000356 -0.000482 -0.000644 -0.000849 -0.001105 -0.001422 -0.001814 -0.002291 -0.002866 -0.003549 -0.004344 -0.005251 -0.006255 -0.007335 -0.008453 -0.009559 -0.010590 -0.011474 -0.012136 -0.012500 -0.012500 -0.012085 -0.011226 -0.009923 -0.008207 -0.006142 -0.003822 -0.001368 0.001080 0.003377 0.005382 0.006973 0.008054 0.008572 0.008514 0.007916 0.006857 0.005451 0.003839 0.002171 0.000596 -0.000755 -0.001780 -0.002412 -0.002627 -0.002439 -0.001903 -0.001100 -0.000131 0.000895 0.001875 0.002723 0.003379 0.003807 0.004004 0.003987 0.003793 0.003471 0.003068 0.002633 0.002203 0.001806 0.001462 0.001178 0.000957 0.000800 0.000708 0.000684 0.000738 0.000886 0.001143 0.001526 0.002045 0.002698 0.003466 0.004313 0.005182 0.006002 0.006694 0.007176 0.007379 0.007254 0.006781 0.005975 0.004887 0.003600 0.002223 0.000882 -0.000298 -0.001202 -0.001739 -0.001855 -0.001533 -0.000806 0.000254 0.001540 0.002918 0.004243 0.005370 0.006174 0.006556 0.006454 0.005852 0.004773 0.003281 0.001472 -0.000536 -0.002617 -0.004642 -0.006496 -0.008083 -0.009332 -0.010205 -0.010689 -0.010801 -0.010581 -0.010084 -0.009374 -0.008517 -0.007579 -0.006614 -0.005671 -0.004782 -0.003973 -0.003256 -0.002636 -0.002110 -0.001672 -0.001312 -0.001019 -0.000785 -0.000599 -0.000453 -0.000339 -0.000252 -0.000185 -0.000135 -0.000097 -0.000070 -0.000049 -0.000035 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000052 -0.000073 -0.000101 -0.000142 -0.000200 -0.000278 -0.000382 -0.000518 -0.000694 -0.000915 -0.001193 -0.001539 -0.001966 -0.002487 -0.003117 -0.003866 -0.004741 -0.005740 -0.006851 -0.008050 -0.009296 -0.010535 -0.011697 -0.012703 -0.013466 -0.013900 -0.013927 -0.013486 -0.012538 -0.011074 -0.009124 -0.006752 -0.004061 -0.001184 0.001721 0.004485 0.006940 0.008931 0.010334 0.011064 0.011084 0.010408 0.009104 0.007282 0.005091 0.002700 0.000283 -0.001990 -0.003977 -0.005566 -0.006685 -0.007308 -0.007451 -0.007166 -0.006535 -0.005657 -0.004638 -0.003576 -0.002555 -0.001638 -0.000864 -0.000249 0.000209 0.000526 0.000726 0.000838 0.000885 0.000891 0.000873 0.000842 0.000806 0.000772 0.000746 0.000734 0.000745 0.000791 0.000882 0.001028 0.001231 0.001487 0.001776 0.002067 0.002319 0.002479 0.002494 0.002316 0.001912 0.001271 0.000408 -0.000629 -0.001767 -0.002907 -0.003937 -0.004741 -0.005212 -0.005268 -0.004858 -0.003971 -0.002643 -0.000952 0.000984 0.003019 0.004990 0.006731 0.008093 0.008951 0.009221 0.008865 0.007891 0.006358 0.004364 0.002036 -0.000476 -0.003021 -0.005450 -0.007634 -0.009471 -0.010888 -0.011851 -0.012356 -0.012431 -0.012126 -0.011510 -0.010659 -0.009651 -0.008558 -0.007444 -0.006362 -0.005348 -0.004429 -0.003619 -0.002920 -0.002331 -0.001841 -0.001441 -0.001118 -0.000860 -0.000655 -0.000495 -0.000370 -0.000275 -0.000202 -0.000147 -0.000106 -0.000075 -0.000053 -0.000037 -0.000026 -0.000018 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000055 -0.000076 -0.000107 -0.000150 -0.000211 -0.000294 -0.000404 -0.000549 -0.000735 -0.000971 -0.001267 -0.001636 -0.002091 -0.002649 -0.003323 -0.004126 -0.005064 -0.006138 -0.007335 -0.008628 -0.009977 -0.011322 -0.012588 -0.013689 -0.014530 -0.015015 -0.015058 -0.014587 -0.013556 -0.011953 -0.009802 -0.007170 -0.004167 -0.000938 0.002345 0.005492 0.008310 0.010621 0.012274 0.013160 0.013219 0.012451 0.010911 0.008708 0.005997 0.002962 -0.000197 -0.003283 -0.006115 -0.008544 -0.010459 -0.011797 -0.012543 -0.012722 -0.012400 -0.011668 -0.010630 -0.009398 -0.008071 -0.006737 -0.005464 -0.004296 -0.003262 -0.002370 -0.001621 -0.001004 -0.000507 -0.000115 0.000185 0.000405 0.000556 0.000646 0.000683 0.000674 0.000629 0.000555 0.000459 0.000346 0.000215 0.000060 -0.000134 -0.000389 -0.000735 -0.001203 -0.001819 -0.002603 -0.003553 -0.004648 -0.005841 -0.007059 -0.008207 -0.009176 -0.009853 -0.010132 -0.009927 -0.009184 -0.007888 -0.006070 -0.003810 -0.001230 0.001513 0.004239 0.006760 0.008893 0.010482 0.011407 0.011595 0.011026 0.009737 0.007812 0.005382 0.002602 -0.000352 -0.003304 -0.006089 -0.008566 -0.010625 -0.012195 -0.013242 -0.013770 -0.013817 -0.013444 -0.012729 -0.011760 -0.010622 -0.009398 -0.008157 -0.006955 -0.005834 -0.004821 -0.003930 -0.003164 -0.002519 -0.001986 -0.001551 -0.001201 -0.000922 -0.000702 -0.000530 -0.000396 -0.000293 -0.000215 -0.000156 -0.000112 -0.000080 -0.000056 -0.000039 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000030 -0.000041 -0.000057 -0.000080 -0.000112 -0.000158 -0.000221 -0.000307 -0.000422 -0.000573 -0.000767 -0.001013 -0.001323 -0.001709 -0.002186 -0.002770 -0.003477 -0.004319 -0.005304 -0.006432 -0.007691 -0.009054 -0.010477 -0.011898 -0.013238 -0.014406 -0.015301 -0.015820 -0.015868 -0.015369 -0.014269 -0.012554 -0.010245 -0.007414 -0.004173 -0.000677 0.002889 0.006320 0.009405 0.011947 0.013776 0.014763 0.014833 0.013973 0.012230 0.009713 0.006581 0.003031 -0.000720 -0.004451 -0.007952 -0.011045 -0.013589 -0.015493 -0.016716 -0.017265 -0.017191 -0.016578 -0.015533 -0.014172 -0.012610 -0.010952 -0.009287 -0.007682 -0.006188 -0.004836 -0.003641 -0.002610 -0.001739 -0.001023 -0.000451 -0.000014 0.000297 0.000493 0.000582 0.000570 0.000465 0.000273 -0.000003 -0.000361 -0.000801 -0.001331 -0.001959 -0.002701 -0.003572 -0.004583 -0.005741 -0.007035 -0.008440 -0.009905 -0.011359 -0.012707 -0.013838 -0.014638 -0.014993 -0.014806 -0.014011 -0.012577 -0.010521 -0.007911 -0.004859 -0.001525 0.001901 0.005212 0.008198 0.010665 0.012452 0.013439 0.013566 0.012829 0.011284 0.009042 0.006256 0.003107 -0.000209 -0.003495 -0.006573 -0.009291 -0.011535 -0.013232 -0.014350 -0.014901 -0.014927 -0.014501 -0.013708 -0.012644 -0.011404 -0.010075 -0.008732 -0.007434 -0.006225 -0.005136 -0.004179 -0.003358 -0.002669 -0.002100 -0.001638 -0.001266 -0.000970 -0.000738 -0.000556 -0.000415 -0.000307 -0.000225 -0.000163 -0.000117 -0.000083 -0.000058 -0.000040 -0.000028 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000030 -0.000042 -0.000059 -0.000083 -0.000116 -0.000164 -0.000229 -0.000317 -0.000436 -0.000590 -0.000789 -0.001042 -0.001360 -0.001757 -0.002247 -0.002848 -0.003575 -0.004441 -0.005454 -0.006615 -0.007911 -0.009315 -0.010781 -0.012247 -0.013631 -0.014837 -0.015760 -0.016295 -0.016341 -0.015817 -0.014668 -0.012876 -0.010463 -0.007501 -0.004107 -0.000441 0.003303 0.006909 0.010157 0.012836 0.014764 0.015801 0.015861 0.014925 0.013034 0.010297 0.006876 0.002976 -0.001173 -0.005334 -0.009281 -0.012813 -0.015772 -0.018049 -0.019584 -0.020375 -0.020462 -0.019926 -0.018874 -0.017426 -0.015708 -0.013835 -0.011909 -0.010014 -0.008213 -0.006551 -0.005054 -0.003739 -0.002611 -0.001668 -0.000904 -0.000313 0.000114 0.000385 0.000508 0.000488 0.000331 0.000040 -0.000383 -0.000938 -0.001626 -0.002452 -0.003423 -0.004544 -0.005819 -0.007247 -0.008814 -0.010492 -0.012233 -0.013968 -0.015605 -0.017035 -0.018138 -0.018792 -0.018888 -0.018336 -0.017084 -0.015121 -0.012488 -0.009277 -0.005631 -0.001732 0.002204 0.005950 0.009283 0.011998 0.013929 0.014963 0.015044 0.014181 0.012447 0.009969 0.006918 0.003495 -0.000088 -0.003622 -0.006917 -0.009814 -0.012194 -0.013984 -0.015156 -0.015723 -0.015735 -0.015270 -0.014421 -0.013289 -0.011974 -0.010568 -0.009149 -0.007781 -0.006509 -0.005363 -0.004358 -0.003498 -0.002776 -0.002180 -0.001697 -0.001310 -0.001003 -0.000761 -0.000573 -0.000427 -0.000315 -0.000230 -0.000166 -0.000119 -0.000084 -0.000058 -0.000040 -0.000028 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000031 -0.000043 -0.000061 -0.000085 -0.000120 -0.000168 -0.000234 -0.000324 -0.000443 -0.000599 -0.000800 -0.001055 -0.001376 -0.001777 -0.002272 -0.002879 -0.003613 -0.004487 -0.005509 -0.006680 -0.007987 -0.009402 -0.010881 -0.012359 -0.013754 -0.014969 -0.015897 -0.016430 -0.016468 -0.015927 -0.014752 -0.012922 -0.010462 -0.007445 -0.003989 -0.000258 0.003551 0.007219 0.010520 0.013239 0.015190 0.016228 0.016266 0.015279 0.013309 0.010464 0.006909 0.002852 -0.001472 -0.005818 -0.009952 -0.013667 -0.016796 -0.019221 -0.020879 -0.021761 -0.021906 -0.021392 -0.020328 -0.018837 -0.017047 -0.015078 -0.013040 -0.011021 -0.009088 -0.007293 -0.005666 -0.004227 -0.002982 -0.001935 -0.001081 -0.000416 0.000068 0.000375 0.000511 0.000482 0.000288 -0.000067 -0.000584 -0.001264 -0.002108 -0.003120 -0.004304 -0.005660 -0.007186 -0.008869 -0.010685 -0.012593 -0.014534 -0.016424 -0.018162 -0.019630 -0.020702 -0.021255 -0.021181 -0.020396 -0.018858 -0.016569 -0.013583 -0.010009 -0.006006 -0.001772 0.002465 0.006465 0.009997 0.012851 0.014861 0.015913 0.015957 0.015012 0.013157 0.010531 0.007317 0.003725 -0.000022 -0.003706 -0.007132 -0.010136 -0.012597 -0.014442 -0.015644 -0.016220 -0.016222 -0.015732 -0.014848 -0.013674 -0.012314 -0.010861 -0.009398 -0.007987 -0.006677 -0.005497 -0.004462 -0.003577 -0.002835 -0.002224 -0.001729 -0.001332 -0.001018 -0.000771 -0.000579 -0.000431 -0.000318 -0.000231 -0.000166 -0.000118 -0.000083 -0.000058 -0.000040 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000031 -0.000044 -0.000062 -0.000087 -0.000122 -0.000171 -0.000237 -0.000327 -0.000446 -0.000600 -0.000799 -0.001052 -0.001371 -0.001769 -0.002261 -0.002863 -0.003590 -0.004455 -0.005467 -0.006625 -0.007917 -0.009315 -0.010775 -0.012232 -0.013606 -0.014800 -0.015708 -0.016224 -0.016248 -0.015698 -0.014520 -0.012696 -0.010250 -0.007256 -0.003833 -0.000143 0.003617 0.007230 0.010473 0.013136 0.015034 0.016028 0.016033 0.015027 0.013054 0.010224 0.006700 0.002691 -0.001571 -0.005842 -0.009894 -0.013521 -0.016560 -0.018899 -0.020479 -0.021293 -0.021385 -0.020835 -0.019752 -0.018260 -0.016486 -0.014549 -0.012553 -0.010584 -0.008707 -0.006968 -0.005393 -0.004000 -0.002794 -0.001777 -0.000944 -0.000292 0.000183 0.000484 0.000615 0.000577 0.000370 -0.000005 -0.000549 -0.001265 -0.002156 -0.003224 -0.004471 -0.005898 -0.007497 -0.009254 -0.011140 -0.013111 -0.015102 -0.017027 -0.018781 -0.020245 -0.021292 -0.021799 -0.021660 -0.020796 -0.019166 -0.016777 -0.013689 -0.010016 -0.005920 -0.001603 0.002702 0.006756 0.010323 0.013196 0.015207 0.016245 0.016261 0.015274 0.013370 0.010689 0.007417 0.003769 -0.000031 -0.003762 -0.007227 -0.010261 -0.012743 -0.014601 -0.015807 -0.016381 -0.016377 -0.015876 -0.014979 -0.013791 -0.012415 -0.010948 -0.009470 -0.008046 -0.006723 -0.005532 -0.004488 -0.003595 -0.002847 -0.002231 -0.001732 -0.001333 -0.001017 -0.000769 -0.000576 -0.000428 -0.000314 -0.000228 -0.000164 -0.000116 -0.000081 -0.000056 -0.000039 -0.000026 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000031 -0.000045 -0.000063 -0.000088 -0.000123 -0.000172 -0.000237 -0.000325 -0.000441 -0.000592 -0.000787 -0.001034 -0.001345 -0.001733 -0.002213 -0.002799 -0.003507 -0.004348 -0.005330 -0.006452 -0.007702 -0.009054 -0.010463 -0.011868 -0.013189 -0.014333 -0.015198 -0.015681 -0.015686 -0.015137 -0.013980 -0.012203 -0.009831 -0.006938 -0.003640 -0.000098 0.003500 0.006944 0.010022 0.012533 0.014305 0.015210 0.015173 0.014180 0.012280 0.009584 0.006255 0.002495 -0.001471 -0.005414 -0.009117 -0.012390 -0.015088 -0.017112 -0.018418 -0.019012 -0.018945 -0.018304 -0.017198 -0.015751 -0.014081 -0.012299 -0.010500 -0.008755 -0.007116 -0.005616 -0.004274 -0.003094 -0.002077 -0.001218 -0.000514 0.000039 0.000444 0.000701 0.000809 0.000768 0.000575 0.000229 -0.000273 -0.000933 -0.001754 -0.002742 -0.003897 -0.005223 -0.006714 -0.008358 -0.010131 -0.011992 -0.013882 -0.015720 -0.017407 -0.018826 -0.019857 -0.020378 -0.020286 -0.019500 -0.017979 -0.015725 -0.012794 -0.009292 -0.005373 -0.001233 0.002905 0.006807 0.010245 0.013014 0.014949 0.015938 0.015933 0.014950 0.013069 0.010428 0.007207 0.003617 -0.000122 -0.003793 -0.007203 -0.010188 -0.012631 -0.014458 -0.015643 -0.016205 -0.016197 -0.015700 -0.014811 -0.013636 -0.012276 -0.010825 -0.009364 -0.007956 -0.006648 -0.005469 -0.004436 -0.003552 -0.002811 -0.002201 -0.001707 -0.001312 -0.001000 -0.000755 -0.000565 -0.000419 -0.000307 -0.000222 -0.000159 -0.000112 -0.000078 -0.000054 -0.000037 -0.000025 -0.000017 -0.000012 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000031 -0.000044 -0.000063 -0.000088 -0.000122 -0.000169 -0.000233 -0.000318 -0.000430 -0.000576 -0.000763 -0.001000 -0.001298 -0.001670 -0.002129 -0.002690 -0.003365 -0.004166 -0.005100 -0.006165 -0.007349 -0.008627 -0.009956 -0.011277 -0.012515 -0.013581 -0.014380 -0.014815 -0.014797 -0.014254 -0.013142 -0.011451 -0.009209 -0.006489 -0.003406 -0.000109 0.003220 0.006388 0.009197 0.011465 0.013041 0.013812 0.013721 0.012767 0.011007 0.008554 0.005567 0.002239 -0.001221 -0.004604 -0.007717 -0.010397 -0.012524 -0.014028 -0.014887 -0.015126 -0.014811 -0.014035 -0.012911 -0.011554 -0.010075 -0.008567 -0.007106 -0.005743 -0.004508 -0.003415 -0.002463 -0.001643 -0.000945 -0.000358 0.000126 0.000510 0.000794 0.000976 0.001051 0.001015 0.000863 0.000592 0.000199 -0.000318 -0.000965 -0.001745 -0.002664 -0.003728 -0.004939 -0.006295 -0.007780 -0.009368 -0.011012 -0.012646 -0.014182 -0.015517 -0.016538 -0.017130 -0.017189 -0.016633 -0.015412 -0.013517 -0.010989 -0.007915 -0.004431 -0.000713 0.003034 0.006591 0.009744 0.012295 0.014084 0.014997 0.014983 0.014049 0.012266 0.009760 0.006699 0.003280 -0.000287 -0.003795 -0.007057 -0.009918 -0.012261 -0.014015 -0.015155 -0.015695 -0.015688 -0.015208 -0.014351 -0.013216 -0.011902 -0.010499 -0.009085 -0.007721 -0.006454 -0.005311 -0.004309 -0.003450 -0.002730 -0.002137 -0.001657 -0.001272 -0.000968 -0.000731 -0.000546 -0.000404 -0.000295 -0.000213 -0.000152 -0.000107 -0.000074 -0.000051 -0.000035 -0.000024 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000014 -0.000021 -0.000031 -0.000043 -0.000061 -0.000086 -0.000119 -0.000164 -0.000226 -0.000307 -0.000413 -0.000550 -0.000727 -0.000950 -0.001231 -0.001581 -0.002012 -0.002538 -0.003169 -0.003916 -0.004785 -0.005773 -0.006868 -0.008045 -0.009266 -0.010474 -0.011601 -0.012564 -0.013275 -0.013646 -0.013599 -0.013069 -0.012021 -0.010450 -0.008387 -0.005906 -0.003113 -0.000153 0.002812 0.005604 0.008050 0.009992 0.011303 0.011896 0.011735 0.010836 0.009267 0.007143 0.004620 0.001874 -0.000904 -0.003535 -0.005858 -0.007747 -0.009120 -0.009938 -0.010212 -0.009993 -0.009364 -0.008429 -0.007299 -0.006082 -0.004874 -0.003745 -0.002745 -0.001897 -0.001204 -0.000651 -0.000214 0.000132 0.000414 0.000649 0.000848 0.001015 0.001147 0.001237 0.001275 0.001253 0.001165 0.001007 0.000775 0.000468 0.000083 -0.000387 -0.000950 -0.001619 -0.002405 -0.003320 -0.004366 -0.005535 -0.006803 -0.008124 -0.009432 -0.010642 -0.011654 -0.012361 -0.012660 -0.012464 -0.011709 -0.010368 -0.008457 -0.006038 -0.003214 -0.000134 0.003027 0.006073 0.008807 0.011045 0.012630 0.013451 0.013446 0.012611 0.011001 0.008723 0.005925 0.002785 -0.000503 -0.003750 -0.006779 -0.009444 -0.011634 -0.013279 -0.014352 -0.014864 -0.014862 -0.014416 -0.013612 -0.012544 -0.011305 -0.009980 -0.008642 -0.007351 -0.006148 -0.005063 -0.004110 -0.003293 -0.002607 -0.002041 -0.001583 -0.001216 -0.000925 -0.000698 -0.000521 -0.000385 -0.000281 -0.000203 -0.000144 -0.000101 -0.000070 -0.000048 -0.000033 -0.000023 -0.000015 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000042 -0.000059 -0.000082 -0.000114 -0.000156 -0.000214 -0.000290 -0.000389 -0.000517 -0.000680 -0.000887 -0.001147 -0.001469 -0.001866 -0.002347 -0.002924 -0.003605 -0.004393 -0.005286 -0.006271 -0.007326 -0.008413 -0.009483 -0.010473 -0.011308 -0.011911 -0.012204 -0.012120 -0.011607 -0.010636 -0.009212 -0.007369 -0.005179 -0.002744 -0.000194 0.002324 0.004656 0.006655 0.008195 0.009178 0.009549 0.009295 0.008453 0.007105 0.005370 0.003394 0.001340 -0.000630 -0.002369 -0.003759 -0.004715 -0.005200 -0.005219 -0.004818 -0.004078 -0.003102 -0.002003 -0.000894 0.000131 0.000997 0.001659 0.002101 0.002333 0.002388 0.002311 0.002152 0.001958 0.001769 0.001610 0.001497 0.001430 0.001400 0.001396 0.001402 0.001405 0.001397 0.001374 0.001334 0.001279 0.001208 0.001115 0.000988 0.000810 0.000555 0.000197 -0.000290 -0.000924 -0.001706 -0.002622 -0.003632 -0.004675 -0.005668 -0.006516 -0.007117 -0.007376 -0.007215 -0.006581 -0.005458 -0.003870 -0.001886 0.000387 0.002809 0.005214 0.007428 0.009284 0.010631 0.011356 0.011387 0.010704 0.009341 0.007379 0.004941 0.002180 -0.000735 -0.003633 -0.006354 -0.008763 -0.010753 -0.012258 -0.013248 -0.013729 -0.013740 -0.013342 -0.012614 -0.011639 -0.010503 -0.009284 -0.008050 -0.006856 -0.005741 -0.004734 -0.003847 -0.003086 -0.002446 -0.001917 -0.001488 -0.001144 -0.000871 -0.000658 -0.000492 -0.000364 -0.000266 -0.000192 -0.000136 -0.000096 -0.000066 -0.000046 -0.000031 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000039 -0.000055 -0.000076 -0.000106 -0.000146 -0.000198 -0.000268 -0.000359 -0.000476 -0.000624 -0.000812 -0.001047 -0.001338 -0.001694 -0.002125 -0.002639 -0.003242 -0.003936 -0.004719 -0.005577 -0.006489 -0.007422 -0.008332 -0.009161 -0.009848 -0.010324 -0.010525 -0.010395 -0.009896 -0.009012 -0.007752 -0.006158 -0.004299 -0.002272 -0.000192 0.001813 0.003617 0.005102 0.006175 0.006774 0.006877 0.006500 0.005704 0.004584 0.003263 0.001880 0.000577 -0.000513 -0.001283 -0.001658 -0.001605 -0.001135 -0.000300 0.000814 0.002093 0.003414 0.004654 0.005705 0.006486 0.006947 0.007077 0.006895 0.006452 0.005818 0.005070 0.004288 0.003539 0.002875 0.002330 0.001916 0.001630 0.001456 0.001374 0.001360 0.001397 0.001475 0.001591 0.001748 0.001951 0.002207 0.002512 0.002856 0.003213 0.003548 0.003815 0.003965 0.003949 0.003732 0.003296 0.002646 0.001815 0.000862 -0.000129 -0.001062 -0.001833 -0.002344 -0.002514 -0.002291 -0.001655 -0.000630 0.000723 0.002304 0.003985 0.005619 0.007055 0.008153 0.008794 0.008898 0.008423 0.007377 0.005812 0.003820 0.001523 -0.000937 -0.003413 -0.005764 -0.007867 -0.009622 -0.010965 -0.011862 -0.012313 -0.012347 -0.012016 -0.011385 -0.010528 -0.009521 -0.008433 -0.007327 -0.006252 -0.005246 -0.004333 -0.003529 -0.002836 -0.002252 -0.001769 -0.001375 -0.001059 -0.000809 -0.000612 -0.000458 -0.000340 -0.000249 -0.000180 -0.000128 -0.000090 -0.000063 -0.000043 -0.000030 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000035 -0.000050 -0.000069 -0.000096 -0.000132 -0.000180 -0.000243 -0.000324 -0.000428 -0.000561 -0.000728 -0.000935 -0.001190 -0.001502 -0.001876 -0.002320 -0.002837 -0.003428 -0.004088 -0.004805 -0.005559 -0.006321 -0.007052 -0.007704 -0.008223 -0.008556 -0.008650 -0.008465 -0.007975 -0.007178 -0.006092 -0.004763 -0.003261 -0.001673 -0.000103 0.001345 0.002570 0.003489 0.004045 0.004212 0.004004 0.003470 0.002694 0.001785 0.000870 0.000080 -0.000463 -0.000661 -0.000446 0.000206 0.001278 0.002705 0.004387 0.006195 0.007985 0.009612 0.010947 0.011888 0.012374 0.012383 0.011940 0.011105 0.009970 0.008645 0.007241 0.005863 0.004599 0.003511 0.002632 0.001972 0.001518 0.001244 0.001116 0.001103 0.001181 0.001338 0.001574 0.001900 0.002331 0.002882 0.003558 0.004352 0.005237 0.006166 0.007076 0.007893 0.008537 0.008935 0.009031 0.008792 0.008217 0.007340 0.006226 0.004968 0.003676 0.002468 0.001455 0.000732 0.000362 0.000374 0.000755 0.001452 0.002375 0.003409 0.004424 0.005286 0.005875 0.006095 0.005884 0.005221 0.004123 0.002649 0.000885 -0.001057 -0.003056 -0.004991 -0.006752 -0.008249 -0.009417 -0.010219 -0.010646 -0.010716 -0.010469 -0.009956 -0.009240 -0.008385 -0.007451 -0.006494 -0.005558 -0.004677 -0.003874 -0.003163 -0.002549 -0.002030 -0.001599 -0.001247 -0.000964 -0.000738 -0.000561 -0.000421 -0.000313 -0.000230 -0.000167 -0.000120 -0.000085 -0.000059 -0.000041 -0.000028 -0.000020 -0.000014 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000031 -0.000044 -0.000061 -0.000085 -0.000116 -0.000159 -0.000214 -0.000285 -0.000377 -0.000492 -0.000636 -0.000814 -0.001031 -0.001295 -0.001608 -0.001977 -0.002402 -0.002882 -0.003411 -0.003977 -0.004563 -0.005142 -0.005680 -0.006140 -0.006478 -0.006652 -0.006626 -0.006373 -0.005885 -0.005169 -0.004255 -0.003196 -0.002058 -0.000925 0.000116 0.000981 0.001599 0.001920 0.001924 0.001623 0.001067 0.000337 -0.000458 -0.001194 -0.001740 -0.001976 -0.001801 -0.001149 0.000003 0.001631 0.003664 0.005986 0.008448 0.010879 0.013107 0.014968 0.016330 0.017103 0.017245 0.016769 0.015738 0.014256 0.012457 0.010489 0.008496 0.006606 0.004921 0.003507 0.002395 0.001583 0.001045 0.000737 0.000610 0.000623 0.000743 0.000959 0.001275 0.001714 0.002303 0.003073 0.004043 0.005214 0.006561 0.008034 0.009553 0.011020 0.012323 0.013351 0.014007 0.014218 0.013944 0.013190 0.011999 0.010458 0.008682 0.006807 0.004975 0.003322 0.001961 0.000970 0.000390 0.000216 0.000400 0.000859 0.001482 0.002145 0.002726 0.003114 0.003222 0.002997 0.002423 0.001520 0.000340 -0.001040 -0.002525 -0.004017 -0.005419 -0.006647 -0.007638 -0.008349 -0.008763 -0.008884 -0.008738 -0.008364 -0.007810 -0.007126 -0.006366 -0.005575 -0.004793 -0.004050 -0.003369 -0.002762 -0.002235 -0.001787 -0.001413 -0.001107 -0.000860 -0.000661 -0.000505 -0.000381 -0.000285 -0.000211 -0.000154 -0.000111 -0.000079 -0.000056 -0.000039 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000037 -0.000052 -0.000072 -0.000099 -0.000136 -0.000183 -0.000244 -0.000322 -0.000419 -0.000540 -0.000687 -0.000865 -0.001079 -0.001330 -0.001620 -0.001949 -0.002314 -0.002708 -0.003118 -0.003528 -0.003916 -0.004255 -0.004512 -0.004658 -0.004662 -0.004504 -0.004172 -0.003671 -0.003025 -0.002273 -0.001473 -0.000694 -0.000011 0.000502 0.000783 0.000787 0.000498 -0.000068 -0.000861 -0.001795 -0.002758 -0.003618 -0.004236 -0.004478 -0.004233 -0.003423 -0.002015 -0.000027 0.002469 0.005349 0.008447 0.011569 0.014507 0.017061 0.019056 0.020362 0.020900 0.020656 0.019680 0.018073 0.015985 0.013591 0.011074 0.008606 0.006335 0.004370 0.002775 0.001569 0.000733 0.000220 -0.000036 -0.000102 -0.000036 0.000124 0.000365 0.000700 0.001165 0.001808 0.002680 0.003821 0.005247 0.006943 0.008858 0.010901 0.012954 0.014875 0.016516 0.017737 0.018421 0.018490 0.017914 0.016715 0.014965 0.012783 0.010321 0.007751 0.005247 0.002969 0.001049 -0.000422 -0.001400 -0.001892 -0.001947 -0.001656 -0.001133 -0.000506 0.000101 0.000576 0.000836 0.000826 0.000528 -0.000040 -0.000836 -0.001793 -0.002832 -0.003872 -0.004835 -0.005656 -0.006289 -0.006704 -0.006893 -0.006868 -0.006650 -0.006274 -0.005780 -0.005207 -0.004596 -0.003979 -0.003385 -0.002833 -0.002336 -0.001901 -0.001528 -0.001216 -0.000958 -0.000748 -0.000579 -0.000444 -0.000338 -0.000254 -0.000189 -0.000139 -0.000101 -0.000073 -0.000052 -0.000036 -0.000026 -0.000018 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000030 -0.000042 -0.000059 -0.000082 -0.000112 -0.000152 -0.000202 -0.000266 -0.000345 -0.000441 -0.000558 -0.000697 -0.000859 -0.001047 -0.001258 -0.001491 -0.001740 -0.001997 -0.002250 -0.002484 -0.002679 -0.002813 -0.002865 -0.002812 -0.002638 -0.002337 -0.001912 -0.001385 -0.000791 -0.000182 0.000380 0.000823 0.001078 0.001085 0.000800 0.000205 -0.000685 -0.001819 -0.003112 -0.004444 -0.005673 -0.006647 -0.007211 -0.007231 -0.006605 -0.005276 -0.003243 -0.000563 0.002646 0.006211 0.009923 0.013544 0.016836 0.019579 0.021589 0.022742 0.022980 0.022318 0.020842 0.018698 0.016076 0.013190 0.010256 0.007468 0.004987 0.002919 0.001319 0.000188 -0.000519 -0.000878 -0.000982 -0.000922 -0.000774 -0.000583 -0.000363 -0.000088 0.000294 0.000858 0.001683 0.002835 0.004354 0.006243 0.008454 0.010896 0.013432 0.015893 0.018098 0.019863 0.021030 0.021479 0.021142 0.020016 0.018157 0.015682 0.012757 0.009576 0.006352 0.003287 0.000562 -0.001681 -0.003352 -0.004416 -0.004894 -0.004853 -0.004400 -0.003666 -0.002791 -0.001909 -0.001136 -0.000562 -0.000240 -0.000191 -0.000404 -0.000838 -0.001435 -0.002126 -0.002839 -0.003509 -0.004080 -0.004515 -0.004791 -0.004902 -0.004856 -0.004673 -0.004380 -0.004006 -0.003583 -0.003139 -0.002698 -0.002280 -0.001897 -0.001556 -0.001261 -0.001011 -0.000803 -0.000631 -0.000493 -0.000381 -0.000292 -0.000222 -0.000166 -0.000123 -0.000090 -0.000066 -0.000047 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000046 -0.000064 -0.000089 -0.000120 -0.000160 -0.000210 -0.000271 -0.000344 -0.000430 -0.000529 -0.000642 -0.000767 -0.000900 -0.001038 -0.001174 -0.001297 -0.001396 -0.001456 -0.001461 -0.001394 -0.001240 -0.000987 -0.000631 -0.000179 0.000350 0.000921 0.001484 0.001977 0.002331 0.002473 0.002339 0.001879 0.001067 -0.000090 -0.001551 -0.003232 -0.005015 -0.006751 -0.008272 -0.009403 -0.009981 -0.009871 -0.008979 -0.007268 -0.004766 -0.001567 0.002168 0.006228 0.010359 0.014293 0.017765 0.020541 0.022438 0.023342 0.023218 0.022116 0.020160 0.017537 0.014478 0.011232 0.008041 0.005116 0.002618 0.000649 -0.000758 -0.001629 -0.002042 -0.002109 -0.001957 -0.001704 -0.001446 -0.001239 -0.001093 -0.000971 -0.000794 -0.000460 0.000146 0.001125 0.002549 0.004442 0.006775 0.009456 0.012340 0.015236 0.017929 0.020198 0.021842 0.022699 0.022662 0.021699 0.019847 0.017218 0.013981 0.010354 0.006577 0.002894 -0.000470 -0.003329 -0.005549 -0.007057 -0.007844 -0.007958 -0.007498 -0.006599 -0.005414 -0.004099 -0.002801 -0.001642 -0.000711 -0.000063 0.000286 0.000348 0.000166 -0.000205 -0.000696 -0.001239 -0.001773 -0.002248 -0.002627 -0.002889 -0.003027 -0.003047 -0.002962 -0.002792 -0.002561 -0.002293 -0.002008 -0.001724 -0.001455 -0.001209 -0.000992 -0.000804 -0.000645 -0.000513 -0.000404 -0.000315 -0.000244 -0.000187 -0.000142 -0.000106 -0.000079 -0.000058 -0.000042 -0.000030 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000024 -0.000034 -0.000048 -0.000066 -0.000090 -0.000120 -0.000157 -0.000200 -0.000250 -0.000306 -0.000367 -0.000432 -0.000496 -0.000556 -0.000603 -0.000630 -0.000626 -0.000578 -0.000472 -0.000294 -0.000033 0.000321 0.000771 0.001309 0.001917 0.002560 0.003190 0.003746 0.004155 0.004340 0.004228 0.003756 0.002885 0.001603 -0.000063 -0.002044 -0.004231 -0.006477 -0.008607 -0.010430 -0.011756 -0.012411 -0.012260 -0.011220 -0.009271 -0.006468 -0.002938 0.001125 0.005471 0.009816 0.013865 0.017336 0.019987 0.021643 0.022207 0.021671 0.020120 0.017719 0.014694 0.011314 0.007857 0.004584 0.001716 -0.000592 -0.002255 -0.003267 -0.003690 -0.003645 -0.003284 -0.002774 -0.002265 -0.001875 -0.001670 -0.001657 -0.001782 -0.001941 -0.001994 -0.001787 -0.001175 -0.000049 0.001650 0.003911 0.006654 0.009730 0.012933 0.016020 0.018735 0.020836 0.022118 0.022438 0.021728 0.020006 0.017369 0.013991 0.010101 0.005964 0.001856 -0.001960 -0.005257 -0.007863 -0.009671 -0.010645 -0.010816 -0.010275 -0.009159 -0.007634 -0.005878 -0.004063 -0.002340 -0.000832 0.000378 0.001244 0.001759 0.001947 0.001856 0.001551 0.001102 0.000579 0.000044 -0.000455 -0.000880 -0.001210 -0.001437 -0.001562 -0.001597 -0.001557 -0.001462 -0.001331 -0.001180 -0.001022 -0.000869 -0.000727 -0.000600 -0.000489 -0.000395 -0.000315 -0.000249 -0.000195 -0.000151 -0.000116 -0.000088 -0.000066 -0.000049 -0.000036 -0.000026 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000033 -0.000046 -0.000063 -0.000083 -0.000106 -0.000133 -0.000161 -0.000189 -0.000215 -0.000234 -0.000242 -0.000232 -0.000196 -0.000122 0.000001 0.000186 0.000446 0.000794 0.001238 0.001782 0.002420 0.003136 0.003898 0.004663 0.005368 0.005941 0.006299 0.006360 0.006046 0.005299 0.004084 0.002404 0.000303 -0.002132 -0.004766 -0.007430 -0.009928 -0.012049 -0.013591 -0.014374 -0.014264 -0.013186 -0.011139 -0.008199 -0.004521 -0.000328 0.004101 0.008458 0.012429 0.015724 0.018104 0.019404 0.019549 0.018566 0.016573 0.013776 0.010438 0.006860 0.003346 0.000168 -0.002452 -0.004369 -0.005527 -0.005953 -0.005755 -0.005100 -0.004188 -0.003230 -0.002411 -0.001873 -0.001691 -0.001869 -0.002335 -0.002954 -0.003545 -0.003908 -0.003851 -0.003219 -0.001915 0.000081 0.002705 0.005811 0.009184 0.012558 0.015647 0.018170 0.019883 0.020604 0.020232 0.018756 0.016260 0.012912 0.008947 0.004647 0.000315 -0.003757 -0.007309 -0.010134 -0.012098 -0.013139 -0.013275 -0.012589 -0.011219 -0.009342 -0.007153 -0.004848 -0.002604 -0.000571 0.001141 0.002463 0.003370 0.003873 0.004011 0.003849 0.003459 0.002919 0.002302 0.001671 0.001075 0.000550 0.000118 -0.000214 -0.000448 -0.000594 -0.000667 -0.000683 -0.000659 -0.000608 -0.000544 -0.000474 -0.000404 -0.000339 -0.000280 -0.000228 -0.000184 -0.000147 -0.000116 -0.000090 -0.000069 -0.000053 -0.000040 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000038 -0.000049 -0.000061 -0.000071 -0.000079 -0.000082 -0.000075 -0.000053 -0.000010 0.000063 0.000176 0.000340 0.000570 0.000878 0.001279 0.001781 0.002391 0.003109 0.003922 0.004806 0.005720 0.006609 0.007401 0.008013 0.008355 0.008337 0.007879 0.006924 0.005442 0.003446 0.000993 -0.001812 -0.004819 -0.007840 -0.010660 -0.013058 -0.014820 -0.015765 -0.015760 -0.014739 -0.012715 -0.009785 -0.006126 -0.001983 0.002343 0.006529 0.010251 0.013217 0.015199 0.016049 0.015720 0.014271 0.011858 0.008723 0.005167 0.001516 -0.001909 -0.004825 -0.007021 -0.008371 -0.008850 -0.008528 -0.007562 -0.006172 -0.004611 -0.003133 -0.001964 -0.001268 -0.001132 -0.001554 -0.002441 -0.003627 -0.004888 -0.005972 -0.006637 -0.006675 -0.005945 -0.004393 -0.002059 0.000921 0.004326 0.007878 0.011260 0.014161 0.016297 0.017450 0.017482 0.016355 0.014133 0.010973 0.007111 0.002837 -0.001529 -0.005671 -0.009302 -0.012191 -0.014176 -0.015179 -0.015202 -0.014322 -0.012678 -0.010456 -0.007864 -0.005117 -0.002414 0.000073 0.002212 0.003916 0.005143 0.005894 0.006204 0.006137 0.005769 0.005185 0.004470 0.003696 0.002928 0.002212 0.001580 0.001050 0.000627 0.000306 0.000076 -0.000078 -0.000172 -0.000221 -0.000239 -0.000236 -0.000220 -0.000197 -0.000172 -0.000146 -0.000122 -0.000100 -0.000081 -0.000065 -0.000051 -0.000040 -0.000030 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000016 -0.000019 -0.000020 -0.000017 -0.000007 0.000014 0.000050 0.000108 0.000196 0.000324 0.000503 0.000747 0.001070 0.001486 0.002008 0.002646 0.003404 0.004276 0.005246 0.006284 0.007341 0.008353 0.009240 0.009910 0.010266 0.010214 0.009670 0.008576 0.006909 0.004686 0.001974 -0.001110 -0.004403 -0.007704 -0.010788 -0.013423 -0.015392 -0.016510 -0.016650 -0.015755 -0.013852 -0.011051 -0.007548 -0.003606 0.000464 0.004328 0.007661 0.010179 0.011667 0.012001 0.011166 0.009253 0.006455 0.003051 -0.000631 -0.004240 -0.007443 -0.009959 -0.011587 -0.012228 -0.011894 -0.010702 -0.008863 -0.006650 -0.004372 -0.002330 -0.000787 0.000068 0.000137 -0.000571 -0.001943 -0.003778 -0.005807 -0.007728 -0.009243 -0.010090 -0.010080 -0.009121 -0.007223 -0.004509 -0.001196 0.002425 0.006020 0.009244 0.011782 0.013378 0.013862 0.013164 0.011325 0.008486 0.004878 0.000794 -0.003439 -0.007487 -0.011045 -0.013862 -0.015759 -0.016638 -0.016491 -0.015390 -0.013474 -0.010933 -0.007987 -0.004863 -0.001779 0.001076 0.003554 0.005553 0.007020 0.007949 0.008372 0.008352 0.007970 0.007319 0.006491 0.005572 0.004634 0.003735 0.002916 0.002203 0.001606 0.001125 0.000752 0.000473 0.000271 0.000132 0.000039 -0.000018 -0.000051 -0.000067 -0.000072 -0.000070 -0.000064 -0.000057 -0.000048 -0.000041 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000002 0.000006 0.000015 0.000030 0.000056 0.000097 0.000158 0.000247 0.000374 0.000548 0.000783 0.001093 0.001494 0.002000 0.002624 0.003376 0.004258 0.005262 0.006368 0.007541 0.008727 0.009855 0.010840 0.011582 0.011980 0.011933 0.011357 0.010193 0.008420 0.006059 0.003184 -0.000082 -0.003566 -0.007061 -0.010335 -0.013151 -0.015291 -0.016573 -0.016875 -0.016147 -0.014428 -0.011842 -0.008595 -0.004962 -0.001262 0.002171 0.005018 0.007006 0.007943 0.007730 0.006383 0.004028 0.000894 -0.002711 -0.006432 -0.009901 -0.012778 -0.014787 -0.015745 -0.015584 -0.014354 -0.012222 -0.009453 -0.006377 -0.003353 -0.000733 0.001187 0.002193 0.002177 0.001156 -0.000738 -0.003269 -0.006125 -0.008951 -0.011394 -0.013141 -0.013952 -0.013691 -0.012340 -0.010001 -0.006886 -0.003289 0.000438 0.003927 0.006832 0.008865 0.009821 0.009602 0.008222 0.005804 0.002567 -0.001200 -0.005167 -0.008992 -0.012359 -0.015001 -0.016725 -0.017423 -0.017077 -0.015751 -0.013585 -0.010771 -0.007536 -0.004117 -0.000743 0.002385 0.005107 0.007310 0.008935 0.009971 0.010447 0.010428 0.010001 0.009264 0.008316 0.007252 0.006153 0.005086 0.004098 0.003221 0.002470 0.001848 0.001349 0.000959 0.000663 0.000445 0.000287 0.000176 0.000100 0.000050 0.000018 -0.000001 -0.000012 -0.000017 -0.000019 -0.000019 -0.000017 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000017 0.000027 0.000043 0.000069 0.000108 0.000166 0.000248 0.000363 0.000520 0.000732 0.001011 0.001374 0.001837 0.002414 0.003119 0.003962 0.004943 0.006053 0.007271 0.008557 0.009854 0.011087 0.012166 0.012988 0.013446 0.013438 0.012878 0.011707 0.009903 0.007490 0.004545 0.001196 -0.002382 -0.005979 -0.009360 -0.012290 -0.014550 -0.015964 -0.016416 -0.015867 -0.014362 -0.012036 -0.009105 -0.005848 -0.002583 0.000357 0.002666 0.004089 0.004456 0.003698 0.001862 -0.000893 -0.004306 -0.008044 -0.011729 -0.014982 -0.017462 -0.018901 -0.019138 -0.018135 -0.015984 -0.012901 -0.009203 -0.005272 -0.001519 0.001663 0.003941 0.005081 0.004968 0.003624 0.001200 -0.002034 -0.005725 -0.009471 -0.012866 -0.015544 -0.017217 -0.017710 -0.016972 -0.015081 -0.012240 -0.008745 -0.004958 -0.001265 0.001961 0.004403 0.005825 0.006101 0.005219 0.003281 0.000489 -0.002877 -0.006487 -0.010001 -0.013095 -0.015496 -0.016999 -0.017489 -0.016938 -0.015408 -0.013035 -0.010010 -0.006565 -0.002942 0.000624 0.003925 0.006792 0.009109 0.010811 0.011884 0.012360 0.012303 0.011805 0.010969 0.009900 0.008699 0.007454 0.006238 0.005103 0.004086 0.003204 0.002463 0.001857 0.001375 0.001000 0.000714 0.000500 0.000343 0.000231 0.000151 0.000096 0.000058 0.000033 0.000017 0.000006 0.000000 -0.000003 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000019 0.000028 0.000043 0.000066 0.000100 0.000150 0.000221 0.000319 0.000454 0.000635 0.000874 0.001187 0.001589 0.002097 0.002727 0.003492 0.004401 0.005455 0.006645 0.007947 0.009320 0.010706 0.012027 0.013191 0.014092 0.014623 0.014679 0.014174 0.013048 0.011279 0.008892 0.005965 0.002625 -0.000953 -0.004558 -0.007960 -0.010925 -0.013241 -0.014738 -0.015308 -0.014918 -0.013625 -0.011569 -0.008970 -0.006108 -0.003300 -0.000866 0.000900 0.001766 0.001585 0.000318 -0.001959 -0.005055 -0.008685 -0.012491 -0.016082 -0.019072 -0.021120 -0.021972 -0.021489 -0.019664 -0.016629 -0.012644 -0.008074 -0.003350 0.001073 0.004764 0.007363 0.008613 0.008397 0.006739 0.003810 -0.000092 -0.004577 -0.009199 -0.013506 -0.017085 -0.019604 -0.020849 -0.020737 -0.019326 -0.016804 -0.013465 -0.009678 -0.005842 -0.002351 0.000454 0.002310 0.003064 0.002679 0.001235 -0.001083 -0.004007 -0.007218 -0.010376 -0.013158 -0.015287 -0.016555 -0.016839 -0.016106 -0.014412 -0.011890 -0.008731 -0.005163 -0.001432 0.002226 0.005600 0.008518 0.010863 0.012567 0.013618 0.014046 0.013920 0.013333 0.012392 0.011208 0.009884 0.008514 0.007173 0.005917 0.004786 0.003799 0.002962 0.002272 0.001716 0.001276 0.000936 0.000677 0.000483 0.000340 0.000235 0.000160 0.000108 0.000071 0.000045 0.000028 0.000016 0.000009 0.000004 0.000001 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000008 0.000011 0.000016 0.000024 0.000037 0.000055 0.000083 0.000124 0.000182 0.000262 0.000372 0.000521 0.000718 0.000977 0.001313 0.001740 0.002278 0.002941 0.003743 0.004695 0.005796 0.007038 0.008395 0.009828 0.011277 0.012664 0.013898 0.014872 0.015478 0.015614 0.015192 0.014151 0.012472 0.010178 0.007344 0.004096 0.000606 -0.002920 -0.006256 -0.009176 -0.011476 -0.012994 -0.013629 -0.013359 -0.012245 -0.010434 -0.008146 -0.005659 -0.003283 -0.001326 -0.000064 0.000292 -0.000379 -0.002089 -0.004735 -0.008103 -0.011883 -0.015703 -0.019161 -0.021867 -0.023488 -0.023782 -0.022633 -0.020063 -0.016239 -0.011460 -0.006132 -0.000725 0.004269 0.008388 0.011248 0.012580 0.012259 0.010316 0.006939 0.002446 -0.002741 -0.008139 -0.013258 -0.017645 -0.020933 -0.022871 -0.023349 -0.022405 -0.020213 -0.017060 -0.013318 -0.009397 -0.005703 -0.002598 -0.000365 0.000818 0.000892 -0.000083 -0.001942 -0.004431 -0.007241 -0.010041 -0.012511 -0.014376 -0.015424 -0.015531 -0.014659 -0.012859 -0.010260 -0.007047 -0.003448 0.000295 0.003949 0.007302 0.010186 0.012482 0.014125 0.015102 0.015448 0.015230 0.014546 0.013503 0.012215 0.010788 0.009317 0.007879 0.006532 0.005316 0.004251 0.003344 0.002591 0.001979 0.001492 0.001111 0.000817 0.000594 0.000427 0.000303 0.000212 0.000147 0.000101 0.000068 0.000045 0.000029 0.000018 0.000011 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000028 0.000042 0.000064 0.000095 0.000140 0.000203 0.000290 0.000408 0.000565 0.000773 0.001043 0.001390 0.001831 0.002382 0.003061 0.003881 0.004851 0.005974 0.007238 0.008622 0.010085 0.011569 0.012998 0.014281 0.015315 0.015992 0.016212 0.015888 0.014963 0.013413 0.011262 0.008583 0.005497 0.002170 -0.001198 -0.004390 -0.007189 -0.009399 -0.010869 -0.011508 -0.011299 -0.010311 -0.008692 -0.006663 -0.004497 -0.002493 -0.000945 -0.000111 -0.000182 -0.001255 -0.003319 -0.006248 -0.009808 -0.013674 -0.017462 -0.020766 -0.023198 -0.024431 -0.024240 -0.022527 -0.019340 -0.014876 -0.009463 -0.003537 0.002399 0.007829 0.012268 0.015316 0.016694 0.016275 0.014096 0.010353 0.005385 -0.000365 -0.006388 -0.012164 -0.017212 -0.021134 -0.023654 -0.024639 -0.024107 -0.022221 -0.019261 -0.015596 -0.011640 -0.007809 -0.004479 -0.001948 -0.000412 0.000051 -0.000518 -0.001971 -0.004069 -0.006517 -0.008993 -0.011186 -0.012822 -0.013694 -0.013673 -0.012720 -0.010883 -0.008283 -0.005101 -0.001559 0.002108 0.005669 0.008921 0.011696 0.013880 0.015411 0.016279 0.016517 0.016198 0.015416 0.014282 0.012909 0.011404 0.009861 0.008356 0.006948 0.005676 0.004561 0.003609 0.002815 0.002167 0.001648 0.001239 0.000921 0.000677 0.000492 0.000354 0.000252 0.000177 0.000123 0.000085 0.000057 0.000038 0.000025 0.000016 0.000010 0.000007 0.000005 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000014 0.000020 0.000030 0.000046 0.000069 0.000102 0.000150 0.000216 0.000307 0.000428 0.000589 0.000800 0.001073 0.001423 0.001866 0.002417 0.003095 0.003913 0.004880 0.005999 0.007260 0.008641 0.010105 0.011595 0.013038 0.014346 0.015419 0.016155 0.016455 0.016235 0.015438 0.014043 0.012071 0.009591 0.006719 0.003615 0.000469 -0.002512 -0.005121 -0.007173 -0.008528 -0.009103 -0.008890 -0.007961 -0.006466 -0.004622 -0.002696 -0.000976 0.000258 0.000765 0.000374 -0.000992 -0.003303 -0.006418 -0.010086 -0.013977 -0.017699 -0.020847 -0.023038 -0.023956 -0.023388 -0.021254 -0.017621 -0.012705 -0.006858 -0.000535 0.005744 0.011448 0.016080 0.019230 0.020618 0.020115 0.017761 0.013761 0.008464 0.002326 -0.004129 -0.010362 -0.015874 -0.020251 -0.023197 -0.024564 -0.024356 -0.022724 -0.019939 -0.016368 -0.012423 -0.008523 -0.005051 -0.002315 -0.000523 0.000233 -0.000021 -0.001150 -0.002933 -0.005088 -0.007304 -0.009279 -0.010745 -0.011500 -0.011415 -0.010449 -0.008645 -0.006121 -0.003049 0.000357 0.003869 0.007265 0.010347 0.012956 0.014982 0.016366 0.017100 0.017220 0.016799 0.015930 0.014723 0.013290 0.011734 0.010149 0.008610 0.007172 0.005874 0.004736 0.003762 0.002949 0.002283 0.001746 0.001321 0.000989 0.000732 0.000536 0.000389 0.000279 0.000198 0.000139 0.000097 0.000066 0.000045 0.000030 0.000020 0.000013 0.000009 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000014 0.000020 0.000031 0.000047 0.000071 0.000105 0.000154 0.000221 0.000312 0.000434 0.000595 0.000804 0.001074 0.001418 0.001852 0.002392 0.003054 0.003852 0.004796 0.005888 0.007120 0.008472 0.009907 0.011373 0.012802 0.014108 0.015199 0.015974 0.016340 0.016218 0.015552 0.014322 0.012547 0.010293 0.007670 0.004829 0.001951 -0.000768 -0.003133 -0.004971 -0.006151 -0.006601 -0.006317 -0.005376 -0.003927 -0.002184 -0.000405 0.001134 0.002166 0.002465 0.001877 0.000340 -0.002104 -0.005301 -0.008997 -0.012855 -0.016488 -0.019494 -0.021498 -0.022196 -0.021386 -0.019002 -0.015123 -0.009976 -0.003924 0.002573 0.008988 0.014786 0.019471 0.022634 0.023993 0.023425 0.020971 0.016839 0.011380 0.005056 -0.001607 -0.008065 -0.013814 -0.018432 -0.021617 -0.023211 -0.023211 -0.021756 -0.019114 -0.015640 -0.011744 -0.007842 -0.004316 -0.001477 0.000462 0.001399 0.001351 0.000440 -0.001125 -0.003074 -0.005112 -0.006944 -0.008312 -0.009018 -0.008937 -0.008026 -0.006325 -0.003945 -0.001051 0.002153 0.005448 0.008622 0.011487 0.013890 0.015727 0.016944 0.017536 0.017540 0.017026 0.016088 0.014832 0.013366 0.011791 0.010196 0.008654 0.007217 0.005921 0.004784 0.003812 0.002998 0.002330 0.001791 0.001362 0.001024 0.000762 0.000561 0.000409 0.000295 0.000210 0.000149 0.000104 0.000072 0.000049 0.000034 0.000023 0.000015 0.000011 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000020 0.000031 0.000047 0.000070 0.000105 0.000153 0.000220 0.000309 0.000429 0.000585 0.000788 0.001049 0.001380 0.001797 0.002314 0.002948 0.003712 0.004616 0.005661 0.006841 0.008138 0.009518 0.010933 0.012318 0.013595 0.014675 0.015466 0.015879 0.015840 0.015296 0.014226 0.012651 0.010632 0.008273 0.005716 0.003133 0.000707 -0.001377 -0.002960 -0.003920 -0.004193 -0.003781 -0.002762 -0.001284 0.000444 0.002174 0.003640 0.004586 0.004801 0.004143 0.002559 0.000099 -0.003081 -0.006725 -0.010501 -0.014030 -0.016920 -0.018805 -0.019393 -0.018493 -0.016045 -0.012135 -0.006992 -0.000974 0.005461 0.011795 0.017504 0.022099 0.025182 0.026478 0.025868 0.023395 0.019265 0.013824 0.007528 0.000896 -0.005539 -0.011279 -0.015906 -0.019124 -0.020774 -0.020849 -0.019484 -0.016937 -0.013556 -0.009740 -0.005899 -0.002406 0.000432 0.002401 0.003401 0.003441 0.002635 0.001182 -0.000661 -0.002608 -0.004379 -0.005723 -0.006450 -0.006436 -0.005642 -0.004102 -0.001921 0.000742 0.003695 0.006730 0.009645 0.012262 0.014437 0.016073 0.017120 0.017574 0.017474 0.016887 0.015904 0.014627 0.013159 0.011596 0.010023 0.008508 0.007100 0.005832 0.004721 0.003770 0.002973 0.002317 0.001787 0.001364 0.001030 0.000770 0.000569 0.000416 0.000301 0.000216 0.000153 0.000108 0.000075 0.000052 0.000035 0.000024 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000019 0.000030 0.000045 0.000068 0.000102 0.000149 0.000213 0.000299 0.000414 0.000563 0.000756 0.001003 0.001316 0.001708 0.002195 0.002791 0.003508 0.004356 0.005337 0.006447 0.007667 0.008968 0.010306 0.011621 0.012841 0.013884 0.014664 0.015100 0.015121 0.014679 0.013755 0.012368 0.010576 0.008478 0.006207 0.003924 0.001803 0.000015 -0.001291 -0.002004 -0.002064 -0.001481 -0.000331 0.001241 0.003033 0.004803 0.006295 0.007268 0.007518 0.006911 0.005398 0.003031 -0.000036 -0.003557 -0.007210 -0.010628 -0.013432 -0.015273 -0.015866 -0.015029 -0.012706 -0.008980 -0.004072 0.001673 0.007815 0.013858 0.019297 0.023666 0.026582 0.027783 0.027157 0.024748 0.020754 0.015512 0.009459 0.003094 -0.003068 -0.008552 -0.012957 -0.016000 -0.017530 -0.017544 -0.016174 -0.013671 -0.010372 -0.006664 -0.002941 0.000436 0.003170 0.005059 0.006004 0.006014 0.005201 0.003755 0.001923 -0.000021 -0.001806 -0.003195 -0.004002 -0.004110 -0.003480 -0.002144 -0.000201 0.002198 0.004872 0.007623 0.010262 0.012621 0.014564 0.016002 0.016889 0.017222 0.017038 0.016403 0.015404 0.014137 0.012698 0.011179 0.009658 0.008197 0.006844 0.005626 0.004560 0.003648 0.002883 0.002253 0.001742 0.001333 0.001010 0.000757 0.000561 0.000412 0.000299 0.000215 0.000153 0.000108 0.000075 0.000052 0.000036 0.000025 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000001 0.000001 0.000003 0.000005 0.000007 0.000012 0.000018 0.000028 0.000043 0.000065 0.000097 0.000141 0.000202 0.000284 0.000391 0.000531 0.000711 0.000941 0.001231 0.001594 0.002044 0.002594 0.003255 0.004036 0.004941 0.005964 0.007090 0.008292 0.009531 0.010752 0.011889 0.012868 0.013611 0.014041 0.014095 0.013729 0.012926 0.011703 0.010118 0.008261 0.006260 0.004265 0.002439 0.000941 -0.000087 -0.000545 -0.000378 0.000402 0.001719 0.003432 0.005347 0.007231 0.008837 0.009933 0.010322 0.009873 0.008538 0.006362 0.003490 0.000154 -0.003340 -0.006644 -0.009396 -0.011262 -0.011970 -0.011342 -0.009320 -0.005978 -0.001520 0.003733 0.009371 0.014929 0.019935 0.023952 0.026622 0.027703 0.027088 0.024821 0.021092 0.016216 0.010607 0.004733 -0.000925 -0.005923 -0.009888 -0.012560 -0.013806 -0.013631 -0.012166 -0.009657 -0.006429 -0.002852 0.000701 0.003886 0.006426 0.008130 0.008912 0.008787 0.007864 0.006331 0.004425 0.002411 0.000546 -0.000940 -0.001873 -0.002140 -0.001703 -0.000594 0.001092 0.003214 0.005601 0.008066 0.010431 0.012539 0.014263 0.015520 0.016267 0.016503 0.016264 0.015611 0.014627 0.013399 0.012020 0.010573 0.009130 0.007749 0.006472 0.005325 0.004320 0.003461 0.002740 0.002145 0.001662 0.001275 0.000968 0.000728 0.000541 0.000398 0.000290 0.000209 0.000149 0.000105 0.000074 0.000051 0.000035 0.000024 0.000017 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000026 0.000041 0.000061 0.000091 0.000132 0.000189 0.000264 0.000363 0.000492 0.000657 0.000867 0.001132 0.001462 0.001871 0.002369 0.002968 0.003675 0.004493 0.005418 0.006437 0.007525 0.008647 0.009754 0.010786 0.011677 0.012356 0.012753 0.012811 0.012490 0.011775 0.010686 0.009273 0.007627 0.005864 0.004127 0.002568 0.001338 0.000567 0.000351 0.000739 0.001718 0.003217 0.005098 0.007174 0.009224 0.011009 0.012302 0.012913 0.012710 0.011639 0.009736 0.007129 0.004031 0.000725 -0.002463 -0.005192 -0.007145 -0.008061 -0.007767 -0.006198 -0.003412 0.000412 0.004985 0.009937 0.014846 0.019280 0.022840 0.025201 0.026140 0.025562 0.023509 0.020157 0.015796 0.010805 0.005614 0.000661 -0.003650 -0.006988 -0.009123 -0.009944 -0.009468 -0.007833 -0.005277 -0.002111 0.001316 0.004652 0.007580 0.009845 0.011278 0.011806 0.011456 0.010340 0.008643 0.006597 0.004457 0.002469 0.000850 -0.000232 -0.000674 -0.000441 0.000437 0.001870 0.003723 0.005834 0.008029 0.010140 0.012019 0.013549 0.014652 0.015289 0.015460 0.015196 0.014557 0.013617 0.012460 0.011167 0.009817 0.008475 0.007194 0.006010 0.004948 0.004019 0.003223 0.002555 0.002004 0.001556 0.001195 0.000910 0.000685 0.000511 0.000377 0.000275 0.000199 0.000142 0.000101 0.000070 0.000049 0.000034 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000006 0.000010 0.000016 0.000025 0.000038 0.000057 0.000084 0.000122 0.000173 0.000241 0.000331 0.000447 0.000596 0.000785 0.001023 0.001319 0.001684 0.002128 0.002661 0.003290 0.004016 0.004836 0.005738 0.006702 0.007694 0.008671 0.009582 0.010365 0.010955 0.011293 0.011326 0.011017 0.010357 0.009362 0.008084 0.006606 0.005039 0.003517 0.002183 0.001180 0.000629 0.000623 0.001205 0.002367 0.004038 0.006089 0.008343 0.010585 0.012587 0.014127 0.015018 0.015124 0.014382 0.012813 0.010526 0.007708 0.004615 0.001548 -0.001177 -0.003263 -0.004459 -0.004594 -0.003595 -0.001497 0.001550 0.005299 0.009425 0.013557 0.017312 0.020337 0.022340 0.023124 0.022606 0.020824 0.017938 0.014209 0.009976 0.005621 0.001531 -0.001940 -0.004505 -0.005972 -0.006260 -0.005403 -0.003542 -0.000911 0.002196 0.005452 0.008532 0.011149 0.013075 0.014168 0.014373 0.013730 0.012360 0.010448 0.008220 0.005921 0.003788 0.002025 0.000790 0.000178 0.000220 0.000886 0.002087 0.003698 0.005562 0.007518 0.009407 0.011092 0.012463 0.013447 0.014009 0.014147 0.013891 0.013296 0.012429 0.011367 0.010184 0.008951 0.007728 0.006561 0.005485 0.004519 0.003674 0.002950 0.002342 0.001840 0.001430 0.001101 0.000839 0.000633 0.000473 0.000350 0.000256 0.000185 0.000133 0.000094 0.000066 0.000046 0.000032 0.000021 0.000015 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000009 0.000015 0.000023 0.000035 0.000052 0.000077 0.000110 0.000156 0.000217 0.000297 0.000400 0.000533 0.000700 0.000910 0.001171 0.001492 0.001881 0.002348 0.002896 0.003528 0.004241 0.005023 0.005855 0.006710 0.007549 0.008325 0.008983 0.009468 0.009723 0.009704 0.009378 0.008736 0.007798 0.006611 0.005255 0.003834 0.002476 0.001315 0.000485 0.000104 0.000258 0.000992 0.002299 0.004113 0.006315 0.008735 0.011170 0.013401 0.015210 0.016411 0.016863 0.016492 0.015300 0.013371 0.010865 0.008009 0.005072 0.002343 0.000101 -0.001418 -0.002041 -0.001685 -0.000362 0.001815 0.004644 0.007852 0.011124 0.014131 0.016567 0.018183 0.018806 0.018365 0.016898 0.014542 0.011527 0.008146 0.004730 0.001609 -0.000918 -0.002616 -0.003335 -0.003024 -0.001736 0.000380 0.003098 0.006139 0.009202 0.011993 0.014256 0.015798 0.016501 0.016338 0.015362 0.013704 0.011550 0.009123 0.006659 0.004382 0.002486 0.001116 0.000360 0.000243 0.000731 0.001740 0.003148 0.004809 0.006568 0.008278 0.009810 0.011062 0.011966 0.012488 0.012627 0.012411 0.011887 0.011117 0.010171 0.009116 0.008016 0.006924 0.005882 0.004921 0.004058 0.003303 0.002656 0.002111 0.001661 0.001293 0.000997 0.000761 0.000575 0.000430 0.000319 0.000234 0.000169 0.000121 0.000086 0.000060 0.000042 0.000029 0.000020 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000008 0.000013 0.000021 0.000032 0.000047 0.000069 0.000098 0.000138 0.000192 0.000262 0.000352 0.000468 0.000614 0.000797 0.001023 0.001301 0.001637 0.002038 0.002508 0.003047 0.003653 0.004315 0.005016 0.005731 0.006426 0.007060 0.007585 0.007950 0.008106 0.008012 0.007642 0.006987 0.006068 0.004930 0.003649 0.002323 0.001073 0.000026 -0.000689 -0.000962 -0.000706 0.000123 0.001522 0.003432 0.005743 0.008298 0.010904 0.013349 0.015424 0.016940 0.017750 0.017768 0.016975 0.015429 0.013260 0.010660 0.007868 0.005144 0.002744 0.000894 -0.000237 -0.000552 -0.000038 0.001229 0.003097 0.005347 0.007721 0.009949 0.011775 0.012991 0.013453 0.013104 0.011974 0.010182 0.007923 0.005442 0.003014 0.000910 -0.000628 -0.001419 -0.001357 -0.000426 0.001302 0.003674 0.006469 0.009427 0.012273 0.014747 0.016628 0.017755 0.018044 0.017490 0.016167 0.014212 0.011817 0.009199 0.006586 0.004191 0.002194 0.000728 -0.000130 -0.000361 -0.000001 0.000866 0.002124 0.003631 0.005243 0.006822 0.008246 0.009421 0.010283 0.010800 0.010971 0.010819 0.010389 0.009736 0.008922 0.008007 0.007049 0.006095 0.005184 0.004341 0.003585 0.002921 0.002352 0.001872 0.001475 0.001150 0.000888 0.000679 0.000514 0.000385 0.000286 0.000210 0.000152 0.000109 0.000078 0.000054 0.000038 0.000026 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000012 0.000019 0.000028 0.000042 0.000060 0.000086 0.000121 0.000166 0.000227 0.000305 0.000405 0.000530 0.000687 0.000881 0.001118 0.001403 0.001741 0.002136 0.002586 0.003089 0.003635 0.004208 0.004786 0.005339 0.005830 0.006218 0.006455 0.006501 0.006317 0.005881 0.005187 0.004255 0.003128 0.001878 0.000598 -0.000598 -0.001589 -0.002253 -0.002480 -0.002188 -0.001330 0.000097 0.002044 0.004410 0.007049 0.009782 0.012407 0.014719 0.016531 0.017690 0.018095 0.017705 0.016553 0.014736 0.012414 0.009790 0.007095 0.004562 0.002402 0.000784 -0.000183 -0.000462 -0.000090 0.000828 0.002129 0.003615 0.005071 0.006295 0.007119 0.007427 0.007174 0.006387 0.005164 0.003661 0.002079 0.000635 -0.000459 -0.001021 -0.000922 -0.000101 0.001426 0.003569 0.006167 0.009009 0.011856 0.014459 0.016593 0.018072 0.018773 0.018642 0.017700 0.016038 0.013804 0.011192 0.008415 0.005692 0.003221 0.001171 -0.000340 -0.001244 -0.001532 -0.001242 -0.000459 0.000703 0.002111 0.003628 0.005123 0.006483 0.007620 0.008475 0.009018 0.009246 0.009181 0.008862 0.008338 0.007664 0.006896 0.006084 0.005271 0.004491 0.003767 0.003115 0.002543 0.002050 0.001635 0.001290 0.001007 0.000778 0.000596 0.000452 0.000339 0.000252 0.000185 0.000135 0.000097 0.000069 0.000048 0.000033 0.000023 0.000015 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000011 0.000016 0.000025 0.000036 0.000052 0.000074 0.000103 0.000142 0.000193 0.000259 0.000344 0.000451 0.000584 0.000747 0.000946 0.001184 0.001464 0.001789 0.002157 0.002563 0.002999 0.003451 0.003899 0.004316 0.004669 0.004921 0.005031 0.004961 0.004678 0.004163 0.003411 0.002441 0.001294 0.000038 -0.001239 -0.002431 -0.003420 -0.004090 -0.004335 -0.004072 -0.003251 -0.001863 0.000052 0.002407 0.005069 0.007872 0.010624 0.013128 0.015199 0.016677 0.017447 0.017452 0.016693 0.015239 0.013213 0.010787 0.008159 0.005539 0.003123 0.001078 -0.000479 -0.001487 -0.001946 -0.001916 -0.001506 -0.000857 -0.000129 0.000527 0.000981 0.001147 0.000991 0.000534 -0.000147 -0.000928 -0.001659 -0.002174 -0.002320 -0.001972 -0.001051 0.000460 0.002517 0.005011 0.007779 0.010621 0.013316 0.015648 0.017423 0.018494 0.018771 0.018233 0.016925 0.014955 0.012481 0.009696 0.006809 0.004029 0.001541 -0.000503 -0.001997 -0.002886 -0.003169 -0.002890 -0.002133 -0.001010 0.000351 0.001821 0.003276 0.004612 0.005746 0.006623 0.007215 0.007519 0.007555 0.007356 0.006968 0.006439 0.005818 0.005151 0.004476 0.003823 0.003214 0.002663 0.002178 0.001759 0.001405 0.001110 0.000868 0.000672 0.000515 0.000391 0.000294 0.000219 0.000161 0.000117 0.000084 0.000060 0.000042 0.000029 0.000020 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000006 0.000009 0.000014 0.000021 0.000031 0.000044 0.000062 0.000086 0.000119 0.000162 0.000217 0.000288 0.000378 0.000489 0.000624 0.000788 0.000984 0.001211 0.001473 0.001765 0.002084 0.002420 0.002762 0.003089 0.003380 0.003604 0.003728 0.003715 0.003532 0.003149 0.002549 0.001728 0.000704 -0.000485 -0.001775 -0.003083 -0.004310 -0.005343 -0.006071 -0.006390 -0.006216 -0.005496 -0.004213 -0.002397 -0.000122 0.002495 0.005301 0.008117 0.010756 0.013033 0.014786 0.015889 0.016264 0.015890 0.014803 0.013094 0.010901 0.008391 0.005750 0.003158 0.000775 -0.001272 -0.002904 -0.004088 -0.004841 -0.005223 -0.005324 -0.005249 -0.005105 -0.004982 -0.004942 -0.005009 -0.005165 -0.005352 -0.005482 -0.005447 -0.005133 -0.004439 -0.003294 -0.001666 0.000426 0.002909 0.005663 0.008523 0.011300 0.013797 0.015825 0.017228 0.017892 0.017762 0.016845 0.015210 0.012979 0.010318 0.007420 0.004487 0.001714 -0.000727 -0.002700 -0.004113 -0.004925 -0.005143 -0.004817 -0.004032 -0.002898 -0.001537 -0.000073 0.001380 0.002723 0.003880 0.004800 0.005458 0.005850 0.005994 0.005919 0.005665 0.005278 0.004800 0.004272 0.003728 0.003196 0.002695 0.002239 0.001836 0.001486 0.001189 0.000941 0.000736 0.000571 0.000438 0.000333 0.000250 0.000187 0.000138 0.000101 0.000073 0.000052 0.000036 0.000025 0.000017 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000025 0.000036 0.000051 0.000071 0.000097 0.000133 0.000179 0.000237 0.000311 0.000402 0.000514 0.000647 0.000804 0.000985 0.001190 0.001416 0.001657 0.001905 0.002148 0.002369 0.002547 0.002655 0.002662 0.002538 0.002250 0.001772 0.001088 0.000196 -0.000890 -0.002132 -0.003473 -0.004836 -0.006126 -0.007237 -0.008062 -0.008500 -0.008466 -0.007901 -0.006783 -0.005130 -0.003000 -0.000496 0.002245 0.005058 0.007766 0.010190 0.012165 0.013557 0.014272 0.014265 0.013544 0.012171 0.010250 0.007919 0.005336 0.002666 0.000061 -0.002349 -0.004468 -0.006237 -0.007636 -0.008680 -0.009413 -0.009894 -0.010186 -0.010346 -0.010413 -0.010401 -0.010297 -0.010062 -0.009638 -0.008954 -0.007945 -0.006557 -0.004764 -0.002577 -0.000046 0.002734 0.005633 0.008489 0.011127 0.013373 0.015067 0.016087 0.016353 0.015841 0.014586 0.012675 0.010244 0.007461 0.004517 0.001605 -0.001092 -0.003419 -0.005257 -0.006529 -0.007206 -0.007306 -0.006883 -0.006024 -0.004838 -0.003441 -0.001949 -0.000472 0.000901 0.002098 0.003075 0.003806 0.004289 0.004540 0.004585 0.004461 0.004207 0.003863 0.003464 0.003042 0.002621 0.002220 0.001851 0.001522 0.001235 0.000990 0.000784 0.000614 0.000476 0.000366 0.000278 0.000210 0.000157 0.000116 0.000085 0.000062 0.000044 0.000031 0.000021 0.000014 0.000010 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000020 0.000029 0.000040 0.000056 0.000078 0.000107 0.000144 0.000192 0.000252 0.000326 0.000415 0.000522 0.000646 0.000786 0.000943 0.001111 0.001285 0.001457 0.001616 0.001745 0.001825 0.001833 0.001740 0.001518 0.001138 0.000576 -0.000182 -0.001141 -0.002285 -0.003583 -0.004982 -0.006410 -0.007779 -0.008989 -0.009938 -0.010526 -0.010667 -0.010301 -0.009396 -0.007957 -0.006030 -0.003701 -0.001090 0.001655 0.004366 0.006872 0.009012 0.010643 0.011660 0.011998 0.011640 0.010620 0.009009 0.006919 0.004483 0.001845 -0.000853 -0.003480 -0.005929 -0.008120 -0.010004 -0.011559 -0.012787 -0.013707 -0.014348 -0.014735 -0.014888 -0.014814 -0.014502 -0.013930 -0.013065 -0.011874 -0.010327 -0.008415 -0.006149 -0.003574 -0.000766 0.002164 0.005080 0.007828 0.010248 0.012188 0.013520 0.014152 0.014036 0.013177 0.011631 0.009503 0.006936 0.004101 0.001182 -0.001639 -0.004195 -0.006346 -0.007991 -0.009069 -0.009564 -0.009502 -0.008945 -0.007979 -0.006711 -0.005252 -0.003713 -0.002195 -0.000780 0.000466 0.001501 0.002305 0.002876 0.003227 0.003383 0.003377 0.003245 0.003021 0.002739 0.002426 0.002105 0.001793 0.001502 0.001240 0.001009 0.000810 0.000642 0.000504 0.000391 0.000300 0.000229 0.000173 0.000129 0.000096 0.000071 0.000051 0.000037 0.000026 0.000018 0.000012 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000022 0.000031 0.000044 0.000061 0.000084 0.000114 0.000152 0.000200 0.000259 0.000330 0.000413 0.000508 0.000615 0.000730 0.000850 0.000968 0.001077 0.001165 0.001218 0.001218 0.001142 0.000967 0.000665 0.000210 -0.000420 -0.001239 -0.002252 -0.003446 -0.004793 -0.006245 -0.007738 -0.009189 -0.010505 -0.011588 -0.012341 -0.012681 -0.012540 -0.011879 -0.010694 -0.009016 -0.006912 -0.004487 -0.001872 0.000780 0.003309 0.005554 0.007373 0.008651 0.009307 0.009304 0.008648 0.007386 0.005600 0.003397 0.000904 -0.001751 -0.004442 -0.007056 -0.009497 -0.011694 -0.013596 -0.015172 -0.016409 -0.017304 -0.017859 -0.018077 -0.017957 -0.017494 -0.016678 -0.015498 -0.013950 -0.012037 -0.009782 -0.007229 -0.004448 -0.001534 0.001392 0.004195 0.006729 0.008852 0.010436 0.011382 0.011626 0.011150 0.009982 0.008199 0.005915 0.003280 0.000461 -0.002367 -0.005033 -0.007388 -0.009311 -0.010716 -0.011559 -0.011838 -0.011586 -0.010869 -0.009777 -0.008411 -0.006878 -0.005283 -0.003718 -0.002260 -0.000967 0.000123 0.000992 0.001639 0.002078 0.002331 0.002428 0.002402 0.002284 0.002103 0.001886 0.001652 0.001418 0.001195 0.000991 0.000809 0.000651 0.000517 0.000406 0.000315 0.000242 0.000184 0.000139 0.000104 0.000078 0.000058 0.000042 0.000030 0.000021 0.000015 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000011 0.000016 0.000023 0.000033 0.000047 0.000065 0.000088 0.000118 0.000156 0.000202 0.000256 0.000320 0.000391 0.000469 0.000551 0.000631 0.000704 0.000762 0.000793 0.000786 0.000722 0.000581 0.000342 -0.000021 -0.000532 -0.001211 -0.002073 -0.003123 -0.004351 -0.005732 -0.007225 -0.008771 -0.010295 -0.011711 -0.012925 -0.013846 -0.014388 -0.014482 -0.014084 -0.013175 -0.011775 -0.009935 -0.007739 -0.005303 -0.002764 -0.000271 0.002025 0.003982 0.005478 0.006423 0.006762 0.006479 0.005595 0.004167 0.002281 0.000038 -0.002445 -0.005050 -0.007664 -0.010185 -0.012523 -0.014608 -0.016385 -0.017814 -0.018868 -0.019531 -0.019793 -0.019647 -0.019090 -0.018124 -0.016757 -0.015005 -0.012897 -0.010482 -0.007827 -0.005019 -0.002167 0.000608 0.003172 0.005393 0.007148 0.008334 0.008877 0.008741 0.007931 0.006498 0.004530 0.002152 -0.000489 -0.003229 -0.005905 -0.008363 -0.010470 -0.012124 -0.013256 -0.013840 -0.013882 -0.013426 -0.012542 -0.011317 -0.009851 -0.008245 -0.006596 -0.004990 -0.003496 -0.002166 -0.001033 -0.000113 0.000596 0.001105 0.001438 0.001620 0.001682 0.001653 0.001559 0.001422 0.001263 0.001095 0.000931 0.000776 0.000636 0.000514 0.000408 0.000320 0.000248 0.000190 0.000145 0.000110 0.000083 0.000062 0.000046 0.000034 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000012 0.000017 0.000024 0.000035 0.000048 0.000067 0.000090 0.000119 0.000153 0.000195 0.000242 0.000294 0.000348 0.000403 0.000452 0.000489 0.000507 0.000495 0.000441 0.000330 0.000142 -0.000143 -0.000548 -0.001095 -0.001803 -0.002688 -0.003754 -0.004995 -0.006391 -0.007905 -0.009485 -0.011064 -0.012562 -0.013893 -0.014967 -0.015702 -0.016026 -0.015889 -0.015264 -0.014156 -0.012600 -0.010664 -0.008444 -0.006061 -0.003651 -0.001354 0.000692 0.002366 0.003567 0.004230 0.004318 0.003834 0.002810 0.001308 -0.000590 -0.002784 -0.005167 -0.007631 -0.010072 -0.012391 -0.014505 -0.016342 -0.017844 -0.018968 -0.019683 -0.019968 -0.019813 -0.019219 -0.018195 -0.016760 -0.014948 -0.012809 -0.010405 -0.007820 -0.005152 -0.002513 -0.000025 0.002190 0.004013 0.005343 0.006099 0.006232 0.005730 0.004619 0.002964 0.000865 -0.001551 -0.004140 -0.006748 -0.009224 -0.011432 -0.013258 -0.014618 -0.015462 -0.015776 -0.015579 -0.014920 -0.013872 -0.012523 -0.010967 -0.009300 -0.007610 -0.005977 -0.004462 -0.003112 -0.001954 -0.001000 -0.000249 0.000313 0.000705 0.000954 0.001086 0.001128 0.001103 0.001033 0.000935 0.000823 0.000707 0.000594 0.000490 0.000397 0.000316 0.000248 0.000192 0.000147 0.000112 0.000084 0.000064 0.000048 0.000036 0.000026 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000025 0.000035 0.000049 0.000066 0.000088 0.000113 0.000143 0.000177 0.000213 0.000250 0.000282 0.000307 0.000318 0.000306 0.000263 0.000176 0.000031 -0.000188 -0.000501 -0.000929 -0.001493 -0.002210 -0.003096 -0.004156 -0.005388 -0.006775 -0.008286 -0.009876 -0.011484 -0.013039 -0.014459 -0.015663 -0.016567 -0.017102 -0.017212 -0.016861 -0.016042 -0.014777 -0.013115 -0.011135 -0.008941 -0.006650 -0.004395 -0.002302 -0.000493 0.000932 0.001894 0.002346 0.002270 0.001679 0.000613 -0.000865 -0.002675 -0.004722 -0.006907 -0.009128 -0.011288 -0.013294 -0.015066 -0.016535 -0.017648 -0.018363 -0.018653 -0.018507 -0.017926 -0.016923 -0.015529 -0.013788 -0.011759 -0.009517 -0.007153 -0.004768 -0.002474 -0.000382 0.001394 0.002756 0.003620 0.003929 0.003657 0.002812 0.001435 -0.000396 -0.002577 -0.004981 -0.007471 -0.009903 -0.012145 -0.014077 -0.015604 -0.016662 -0.017216 -0.017266 -0.016841 -0.015995 -0.014802 -0.013348 -0.011723 -0.010015 -0.008307 -0.006667 -0.005153 -0.003802 -0.002639 -0.001672 -0.000899 -0.000306 0.000127 0.000423 0.000607 0.000703 0.000733 0.000715 0.000666 0.000598 0.000521 0.000443 0.000368 0.000300 0.000239 0.000188 0.000145 0.000111 0.000084 0.000063 0.000048 0.000036 0.000027 0.000020 0.000014 0.000010 0.000007 0.000004 0.000003 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000025 0.000035 0.000047 0.000063 0.000081 0.000102 0.000125 0.000149 0.000171 0.000187 0.000194 0.000185 0.000152 0.000087 -0.000021 -0.000186 -0.000422 -0.000748 -0.001183 -0.001744 -0.002452 -0.003319 -0.004353 -0.005553 -0.006906 -0.008388 -0.009959 -0.011567 -0.013147 -0.014625 -0.015924 -0.016966 -0.017680 -0.018008 -0.017908 -0.017363 -0.016380 -0.014992 -0.013262 -0.011275 -0.009133 -0.006952 -0.004851 -0.002945 -0.001334 -0.000101 0.000695 0.001023 0.000877 0.000278 -0.000731 -0.002086 -0.003710 -0.005514 -0.007405 -0.009289 -0.011074 -0.012677 -0.014025 -0.015058 -0.015730 -0.016010 -0.015886 -0.015359 -0.014447 -0.013184 -0.011620 -0.009820 -0.007864 -0.005841 -0.003853 -0.002001 -0.000390 0.000886 0.001745 0.002124 0.001988 0.001328 0.000168 -0.001434 -0.003397 -0.005614 -0.007963 -0.010316 -0.012543 -0.014530 -0.016174 -0.017401 -0.018163 -0.018442 -0.018248 -0.017619 -0.016613 -0.015304 -0.013774 -0.012108 -0.010388 -0.008687 -0.007066 -0.005575 -0.004247 -0.003101 -0.002143 -0.001367 -0.000762 -0.000307 0.000018 0.000237 0.000371 0.000440 0.000461 0.000449 0.000416 0.000371 0.000321 0.000269 0.000221 0.000177 0.000139 0.000107 0.000082 0.000062 0.000046 0.000035 0.000026 0.000020 0.000014 0.000011 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000017 0.000024 0.000032 0.000043 0.000055 0.000069 0.000084 0.000098 0.000109 0.000114 0.000108 0.000085 0.000038 -0.000040 -0.000160 -0.000334 -0.000576 -0.000901 -0.001327 -0.001872 -0.002553 -0.003383 -0.004371 -0.005517 -0.006814 -0.008242 -0.009766 -0.011342 -0.012913 -0.014412 -0.015769 -0.016909 -0.017764 -0.018273 -0.018391 -0.018091 -0.017369 -0.016244 -0.014761 -0.012989 -0.011013 -0.008933 -0.006856 -0.004889 -0.003129 -0.001660 -0.000549 0.000163 0.000455 0.000331 -0.000184 -0.001044 -0.002188 -0.003542 -0.005023 -0.006546 -0.008025 -0.009380 -0.010537 -0.011437 -0.012031 -0.012289 -0.012197 -0.011756 -0.010986 -0.009923 -0.008618 -0.007137 -0.005556 -0.003963 -0.002449 -0.001107 -0.000026 0.000718 0.001059 0.000956 0.000391 -0.000628 -0.002063 -0.003849 -0.005900 -0.008113 -0.010372 -0.012560 -0.014566 -0.016289 -0.017649 -0.018588 -0.019075 -0.019104 -0.018698 -0.017900 -0.016770 -0.015380 -0.013810 -0.012137 -0.010435 -0.008769 -0.007195 -0.005752 -0.004469 -0.003361 -0.002431 -0.001673 -0.001073 -0.000614 -0.000276 -0.000038 0.000120 0.000216 0.000265 0.000280 0.000273 0.000252 0.000223 0.000190 0.000158 0.000127 0.000100 0.000077 0.000059 0.000044 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000007 0.000011 0.000015 0.000021 0.000028 0.000036 0.000044 0.000053 0.000059 0.000062 0.000059 0.000044 0.000012 -0.000042 -0.000127 -0.000252 -0.000426 -0.000664 -0.000978 -0.001384 -0.001900 -0.002540 -0.003317 -0.004243 -0.005318 -0.006538 -0.007887 -0.009339 -0.010854 -0.012382 -0.013866 -0.015240 -0.016436 -0.017389 -0.018036 -0.018331 -0.018240 -0.017749 -0.016864 -0.015617 -0.014057 -0.012255 -0.010295 -0.008270 -0.006276 -0.004406 -0.002742 -0.001353 -0.000291 0.000414 0.000750 0.000727 0.000374 -0.000265 -0.001131 -0.002156 -0.003266 -0.004384 -0.005437 -0.006356 -0.007085 -0.007578 -0.007804 -0.007750 -0.007417 -0.006825 -0.006008 -0.005016 -0.003910 -0.002761 -0.001649 -0.000652 0.000149 0.000684 0.000891 0.000727 0.000165 -0.000795 -0.002131 -0.003796 -0.005721 -0.007819 -0.009992 -0.012134 -0.014142 -0.015919 -0.017385 -0.018476 -0.019151 -0.019393 -0.019210 -0.018631 -0.017705 -0.016491 -0.015062 -0.013488 -0.011842 -0.010190 -0.008590 -0.007086 -0.005715 -0.004498 -0.003448 -0.002563 -0.001839 -0.001260 -0.000812 -0.000475 -0.000230 -0.000060 0.000051 0.000118 0.000153 0.000164 0.000160 0.000147 0.000129 0.000109 0.000089 0.000070 0.000054 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000013 0.000017 0.000022 0.000026 0.000029 0.000031 0.000028 0.000019 -0.000002 -0.000038 -0.000096 -0.000182 -0.000305 -0.000474 -0.000699 -0.000994 -0.001372 -0.001849 -0.002438 -0.003152 -0.004002 -0.004992 -0.006119 -0.007371 -0.008727 -0.010154 -0.011610 -0.013044 -0.014397 -0.015608 -0.016613 -0.017355 -0.017783 -0.017860 -0.017563 -0.016890 -0.015857 -0.014500 -0.012873 -0.011045 -0.009095 -0.007107 -0.005166 -0.003351 -0.001731 -0.000364 0.000712 0.001473 0.001916 0.002053 0.001913 0.001540 0.000985 0.000310 -0.000420 -0.001143 -0.001799 -0.002336 -0.002712 -0.002900 -0.002887 -0.002674 -0.002278 -0.001732 -0.001079 -0.000375 0.000319 0.000935 0.001406 0.001670 0.001671 0.001368 0.000732 -0.000244 -0.001550 -0.003152 -0.004997 -0.007015 -0.009122 -0.011225 -0.013230 -0.015050 -0.016604 -0.017826 -0.018672 -0.019116 -0.019152 -0.018800 -0.018093 -0.017083 -0.015829 -0.014399 -0.012859 -0.011274 -0.009702 -0.008191 -0.006782 -0.005502 -0.004370 -0.003392 -0.002568 -0.001890 -0.001346 -0.000920 -0.000595 -0.000354 -0.000182 -0.000064 0.000013 0.000059 0.000083 0.000091 0.000090 0.000082 0.000071 0.000059 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000012 0.000013 0.000013 0.000011 0.000004 -0.000009 -0.000033 -0.000071 -0.000129 -0.000212 -0.000329 -0.000487 -0.000695 -0.000965 -0.001309 -0.001740 -0.002272 -0.002916 -0.003683 -0.004578 -0.005600 -0.006741 -0.007983 -0.009302 -0.010660 -0.012013 -0.013311 -0.014497 -0.015514 -0.016306 -0.016823 -0.017026 -0.016886 -0.016392 -0.015548 -0.014379 -0.012922 -0.011232 -0.009375 -0.007422 -0.005449 -0.003531 -0.001734 -0.000117 0.001274 0.002408 0.003269 0.003856 0.004183 0.004279 0.004180 0.003933 0.003589 0.003199 0.002813 0.002475 0.002220 0.002073 0.002047 0.002139 0.002334 0.002607 0.002919 0.003224 0.003470 0.003604 0.003573 0.003331 0.002841 0.002076 0.001024 -0.000308 -0.001899 -0.003709 -0.005681 -0.007745 -0.009823 -0.011832 -0.013689 -0.015320 -0.016661 -0.017663 -0.018295 -0.018545 -0.018419 -0.017942 -0.017153 -0.016103 -0.014851 -0.013458 -0.011986 -0.010491 -0.009023 -0.007624 -0.006328 -0.005155 -0.004120 -0.003227 -0.002475 -0.001854 -0.001353 -0.000958 -0.000653 -0.000424 -0.000257 -0.000139 -0.000058 -0.000006 0.000025 0.000041 0.000048 0.000047 0.000043 0.000037 0.000030 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000004 0.000002 -0.000003 -0.000011 -0.000027 -0.000051 -0.000089 -0.000144 -0.000223 -0.000330 -0.000474 -0.000663 -0.000905 -0.001211 -0.001594 -0.002065 -0.002635 -0.003315 -0.004109 -0.005020 -0.006040 -0.007158 -0.008352 -0.009592 -0.010842 -0.012055 -0.013184 -0.014176 -0.014979 -0.015546 -0.015834 -0.015812 -0.015463 -0.014782 -0.013780 -0.012485 -0.010937 -0.009187 -0.007296 -0.005330 -0.003355 -0.001437 0.000367 0.002008 0.003448 0.004663 0.005640 0.006381 0.006899 0.007217 0.007367 0.007385 0.007310 0.007182 0.007036 0.006900 0.006795 0.006732 0.006710 0.006716 0.006730 0.006721 0.006652 0.006484 0.006177 0.005693 0.005003 0.004083 0.002924 0.001528 -0.000090 -0.001899 -0.003853 -0.005897 -0.007963 -0.009980 -0.011874 -0.013576 -0.015024 -0.016170 -0.016978 -0.017431 -0.017528 -0.017282 -0.016724 -0.015897 -0.014848 -0.013635 -0.012313 -0.010936 -0.009555 -0.008211 -0.006941 -0.005769 -0.004714 -0.003786 -0.002986 -0.002311 -0.001753 -0.001301 -0.000943 -0.000665 -0.000453 -0.000296 -0.000183 -0.000103 -0.000049 -0.000015 0.000006 0.000017 0.000022 0.000022 0.000020 0.000017 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000005 -0.000011 -0.000021 -0.000036 -0.000060 -0.000096 -0.000148 -0.000219 -0.000316 -0.000444 -0.000610 -0.000823 -0.001091 -0.001425 -0.001835 -0.002331 -0.002923 -0.003617 -0.004414 -0.005311 -0.006298 -0.007359 -0.008469 -0.009597 -0.010705 -0.011751 -0.012688 -0.013469 -0.014048 -0.014385 -0.014447 -0.014210 -0.013664 -0.012811 -0.011667 -0.010259 -0.008627 -0.006822 -0.004898 -0.002915 -0.000932 0.000994 0.002814 0.004486 0.005980 0.007273 0.008358 0.009233 0.009910 0.010406 0.010745 0.010953 0.011058 0.011086 0.011060 0.010996 0.010901 0.010777 0.010615 0.010399 0.010105 0.009708 0.009179 0.008492 0.007624 0.006558 0.005288 0.003815 0.002154 0.000328 -0.001627 -0.003663 -0.005725 -0.007752 -0.009679 -0.011443 -0.012987 -0.014262 -0.015232 -0.015876 -0.016185 -0.016167 -0.015842 -0.015245 -0.014417 -0.013406 -0.012263 -0.011038 -0.009778 -0.008528 -0.007322 -0.006189 -0.005150 -0.004218 -0.003400 -0.002695 -0.002101 -0.001610 -0.001210 -0.000892 -0.000643 -0.000452 -0.000309 -0.000204 -0.000128 -0.000076 -0.000040 -0.000017 -0.000003 0.000005 0.000008 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000008 -0.000015 -0.000025 -0.000040 -0.000063 -0.000096 -0.000142 -0.000205 -0.000290 -0.000402 -0.000546 -0.000730 -0.000961 -0.001247 -0.001598 -0.002023 -0.002531 -0.003126 -0.003812 -0.004587 -0.005443 -0.006367 -0.007341 -0.008338 -0.009328 -0.010273 -0.011132 -0.011865 -0.012428 -0.012784 -0.012897 -0.012744 -0.012308 -0.011583 -0.010577 -0.009307 -0.007803 -0.006103 -0.004253 -0.002306 -0.000314 0.001670 0.003598 0.005425 0.007117 0.008646 0.009994 0.011152 0.012118 0.012897 0.013502 0.013947 0.014250 0.014427 0.014497 0.014469 0.014351 0.014143 0.013841 0.013432 0.012903 0.012235 0.011412 0.010419 0.009246 0.007890 0.006356 0.004656 0.002813 0.000858 -0.001172 -0.003228 -0.005259 -0.007209 -0.009022 -0.010645 -0.012032 -0.013147 -0.013963 -0.014470 -0.014668 -0.014571 -0.014205 -0.013604 -0.012807 -0.011862 -0.010812 -0.009703 -0.008575 -0.007466 -0.006404 -0.005412 -0.004507 -0.003699 -0.002990 -0.002382 -0.001868 -0.001442 -0.001096 -0.000818 -0.000600 -0.000431 -0.000303 -0.000208 -0.000139 -0.000089 -0.000055 -0.000031 -0.000016 -0.000007 -0.000002 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000016 -0.000025 -0.000040 -0.000060 -0.000090 -0.000130 -0.000185 -0.000258 -0.000354 -0.000477 -0.000633 -0.000828 -0.001070 -0.001366 -0.001725 -0.002153 -0.002656 -0.003237 -0.003895 -0.004624 -0.005415 -0.006253 -0.007117 -0.007981 -0.008814 -0.009582 -0.010248 -0.010774 -0.011123 -0.011264 -0.011169 -0.010819 -0.010205 -0.009324 -0.008188 -0.006816 -0.005238 -0.003491 -0.001618 0.000333 0.002314 0.004279 0.006186 0.007996 0.009678 0.011208 0.012567 0.013746 0.014739 0.015548 0.016178 0.016637 0.016935 0.017083 0.017087 0.016953 0.016682 0.016271 0.015715 0.015005 0.014131 0.013087 0.011869 0.010478 0.008920 0.007210 0.005370 0.003428 0.001417 -0.000621 -0.002641 -0.004597 -0.006438 -0.008118 -0.009593 -0.010828 -0.011795 -0.012479 -0.012875 -0.012993 -0.012849 -0.012470 -0.011892 -0.011152 -0.010292 -0.009352 -0.008370 -0.007382 -0.006417 -0.005499 -0.004647 -0.003873 -0.003184 -0.002581 -0.002064 -0.001628 -0.001265 -0.000969 -0.000731 -0.000543 -0.000397 -0.000285 -0.000201 -0.000139 -0.000094 -0.000061 -0.000039 -0.000024 -0.000014 -0.000008 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000005 -0.000009 -0.000015 -0.000024 -0.000037 -0.000055 -0.000080 -0.000115 -0.000162 -0.000224 -0.000304 -0.000407 -0.000537 -0.000700 -0.000902 -0.001148 -0.001446 -0.001802 -0.002221 -0.002705 -0.003255 -0.003865 -0.004530 -0.005238 -0.005971 -0.006710 -0.007428 -0.008097 -0.008685 -0.009158 -0.009484 -0.009632 -0.009576 -0.009294 -0.008772 -0.008006 -0.006998 -0.005761 -0.004317 -0.002695 -0.000931 0.000935 0.002860 0.004801 0.006717 0.008569 0.010325 0.011956 0.013438 0.014753 0.015889 0.016839 0.017600 0.018172 0.018559 0.018766 0.018796 0.018654 0.018341 0.017856 0.017198 0.016363 0.015350 0.014160 0.012798 0.011272 0.009599 0.007799 0.005900 0.003934 0.001937 -0.000050 -0.001987 -0.003831 -0.005539 -0.007072 -0.008396 -0.009484 -0.010318 -0.010889 -0.011199 -0.011260 -0.011093 -0.010726 -0.010191 -0.009525 -0.008762 -0.007940 -0.007090 -0.006241 -0.005418 -0.004640 -0.003921 -0.003271 -0.002694 -0.002190 -0.001758 -0.001393 -0.001089 -0.000841 -0.000640 -0.000480 -0.000356 -0.000259 -0.000186 -0.000132 -0.000092 -0.000062 -0.000042 -0.000027 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000007 -0.000013 -0.000021 -0.000032 -0.000048 -0.000069 -0.000098 -0.000137 -0.000189 -0.000255 -0.000340 -0.000447 -0.000581 -0.000747 -0.000949 -0.001194 -0.001486 -0.001830 -0.002227 -0.002679 -0.003182 -0.003731 -0.004318 -0.004928 -0.005547 -0.006153 -0.006722 -0.007228 -0.007641 -0.007932 -0.008073 -0.008039 -0.007809 -0.007367 -0.006704 -0.005818 -0.004717 -0.003415 -0.001934 -0.000305 0.001440 0.003264 0.005127 0.006991 0.008820 0.010579 0.012237 0.013768 0.015148 0.016360 0.017390 0.018229 0.018871 0.019316 0.019563 0.019614 0.019472 0.019136 0.018610 0.017893 0.016989 0.015901 0.014635 0.013204 0.011622 0.009912 0.008099 0.006214 0.004291 0.002366 0.000477 -0.001337 -0.003041 -0.004597 -0.005976 -0.007149 -0.008099 -0.008813 -0.009288 -0.009531 -0.009556 -0.009386 -0.009046 -0.008568 -0.007984 -0.007324 -0.006621 -0.005900 -0.005185 -0.004497 -0.003850 -0.003254 -0.002717 -0.002242 -0.001828 -0.001473 -0.001172 -0.000922 -0.000716 -0.000549 -0.000416 -0.000311 -0.000229 -0.000167 -0.000120 -0.000085 -0.000059 -0.000041 -0.000028 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000005 -0.000010 -0.000017 -0.000027 -0.000040 -0.000058 -0.000082 -0.000114 -0.000156 -0.000210 -0.000279 -0.000366 -0.000475 -0.000609 -0.000773 -0.000972 -0.001208 -0.001487 -0.001808 -0.002174 -0.002582 -0.003028 -0.003506 -0.004005 -0.004513 -0.005014 -0.005487 -0.005911 -0.006260 -0.006510 -0.006636 -0.006615 -0.006425 -0.006050 -0.005480 -0.004710 -0.003741 -0.002585 -0.001257 0.000220 0.001818 0.003505 0.005247 0.007010 0.008760 0.010461 0.012084 0.013598 0.014981 0.016208 0.017263 0.018133 0.018808 0.019282 0.019552 0.019617 0.019480 0.019140 0.018602 0.017867 0.016942 0.015835 0.014556 0.013123 0.011554 0.009874 0.008114 0.006303 0.004477 0.002671 0.000919 -0.000745 -0.002288 -0.003683 -0.004904 -0.005931 -0.006751 -0.007358 -0.007753 -0.007944 -0.007949 -0.007787 -0.007485 -0.007071 -0.006571 -0.006014 -0.005425 -0.004826 -0.004237 -0.003672 -0.003143 -0.002658 -0.002222 -0.001837 -0.001502 -0.001215 -0.000971 -0.000768 -0.000600 -0.000463 -0.000353 -0.000266 -0.000198 -0.000146 -0.000106 -0.000076 -0.000054 -0.000038 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000004 -0.000008 -0.000013 -0.000021 -0.000032 -0.000047 -0.000067 -0.000092 -0.000126 -0.000169 -0.000224 -0.000294 -0.000382 -0.000490 -0.000621 -0.000780 -0.000970 -0.001192 -0.001449 -0.001741 -0.002067 -0.002423 -0.002806 -0.003207 -0.003616 -0.004022 -0.004407 -0.004753 -0.005041 -0.005249 -0.005355 -0.005338 -0.005180 -0.004863 -0.004376 -0.003714 -0.002874 -0.001862 -0.000691 0.000622 0.002055 0.003581 0.005172 0.006796 0.008422 0.010019 0.011555 0.013002 0.014334 0.015527 0.016562 0.017421 0.018094 0.018572 0.018850 0.018925 0.018797 0.018469 0.017942 0.017223 0.016319 0.015240 0.014001 0.012620 0.011119 0.009526 0.007869 0.006180 0.004493 0.002839 0.001250 -0.000245 -0.001618 -0.002846 -0.003911 -0.004798 -0.005499 -0.006011 -0.006338 -0.006491 -0.006485 -0.006341 -0.006081 -0.005731 -0.005314 -0.004854 -0.004371 -0.003883 -0.003406 -0.002951 -0.002526 -0.002139 -0.001791 -0.001484 -0.001217 -0.000987 -0.000793 -0.000630 -0.000495 -0.000384 -0.000295 -0.000224 -0.000168 -0.000124 -0.000091 -0.000066 -0.000047 -0.000033 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000010 -0.000016 -0.000025 -0.000037 -0.000053 -0.000073 -0.000100 -0.000134 -0.000178 -0.000233 -0.000302 -0.000388 -0.000493 -0.000619 -0.000769 -0.000945 -0.001148 -0.001378 -0.001634 -0.001914 -0.002216 -0.002532 -0.002856 -0.003178 -0.003485 -0.003762 -0.003993 -0.004160 -0.004245 -0.004229 -0.004095 -0.003828 -0.003417 -0.002853 -0.002135 -0.001264 -0.000249 0.000897 0.002156 0.003508 0.004927 0.006387 0.007861 0.009318 0.010730 0.012070 0.013312 0.014431 0.015409 0.016226 0.016871 0.017332 0.017604 0.017684 0.017570 0.017264 0.016769 0.016091 0.015239 0.014225 0.013066 0.011779 0.010389 0.008922 0.007407 0.005873 0.004351 0.002872 0.001461 0.000146 -0.001053 -0.002117 -0.003032 -0.003788 -0.004380 -0.004809 -0.005079 -0.005202 -0.005193 -0.005070 -0.004854 -0.004565 -0.004225 -0.003853 -0.003465 -0.003075 -0.002696 -0.002336 -0.002001 -0.001696 -0.001423 -0.001182 -0.000972 -0.000792 -0.000638 -0.000510 -0.000402 -0.000314 -0.000242 -0.000184 -0.000139 -0.000103 -0.000076 -0.000055 -0.000040 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000012 -0.000019 -0.000029 -0.000041 -0.000057 -0.000077 -0.000104 -0.000138 -0.000182 -0.000236 -0.000304 -0.000386 -0.000486 -0.000604 -0.000741 -0.000899 -0.001078 -0.001277 -0.001495 -0.001728 -0.001974 -0.002226 -0.002476 -0.002716 -0.002933 -0.003113 -0.003244 -0.003308 -0.003291 -0.003178 -0.002954 -0.002610 -0.002136 -0.001531 -0.000793 0.000072 0.001053 0.002139 0.003311 0.004549 0.005832 0.007135 0.008431 0.009695 0.010901 0.012025 0.013044 0.013938 0.014690 0.015287 0.015717 0.015974 0.016053 0.015955 0.015678 0.015228 0.014610 0.013833 0.012911 0.011858 0.010694 0.009443 0.008129 0.006779 0.005420 0.004080 0.002785 0.001559 0.000423 -0.000605 -0.001512 -0.002286 -0.002921 -0.003416 -0.003771 -0.003993 -0.004093 -0.004085 -0.003984 -0.003809 -0.003577 -0.003306 -0.003011 -0.002705 -0.002400 -0.002104 -0.001824 -0.001564 -0.001327 -0.001116 -0.000929 -0.000766 -0.000626 -0.000507 -0.000406 -0.000322 -0.000253 -0.000196 -0.000150 -0.000113 -0.000084 -0.000062 -0.000045 -0.000033 -0.000023 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000005 -0.000009 -0.000014 -0.000021 -0.000031 -0.000043 -0.000059 -0.000079 -0.000106 -0.000140 -0.000182 -0.000235 -0.000300 -0.000377 -0.000469 -0.000576 -0.000698 -0.000835 -0.000987 -0.001154 -0.001332 -0.001520 -0.001713 -0.001904 -0.002088 -0.002254 -0.002392 -0.002490 -0.002537 -0.002518 -0.002422 -0.002236 -0.001951 -0.001558 -0.001055 -0.000440 0.000283 0.001109 0.002026 0.003022 0.004080 0.005182 0.006307 0.007433 0.008536 0.009594 0.010584 0.011486 0.012281 0.012953 0.013488 0.013877 0.014112 0.014188 0.014105 0.013863 0.013465 0.012918 0.012230 0.011414 0.010485 0.009461 0.008363 0.007216 0.006041 0.004866 0.003712 0.002603 0.001559 0.000596 -0.000270 -0.001030 -0.001675 -0.002201 -0.002609 -0.002901 -0.003083 -0.003165 -0.003159 -0.003080 -0.002942 -0.002760 -0.002548 -0.002319 -0.002082 -0.001847 -0.001620 -0.001405 -0.001207 -0.001026 -0.000864 -0.000721 -0.000597 -0.000489 -0.000398 -0.000320 -0.000255 -0.000201 -0.000156 -0.000120 -0.000091 -0.000068 -0.000050 -0.000036 -0.000026 -0.000019 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000003 -0.000006 -0.000010 -0.000016 -0.000023 -0.000032 -0.000044 -0.000059 -0.000080 -0.000106 -0.000139 -0.000180 -0.000230 -0.000291 -0.000361 -0.000443 -0.000536 -0.000641 -0.000756 -0.000882 -0.001016 -0.001158 -0.001303 -0.001447 -0.001584 -0.001709 -0.001811 -0.001884 -0.001915 -0.001896 -0.001814 -0.001661 -0.001428 -0.001107 -0.000695 -0.000191 0.000404 0.001086 0.001846 0.002676 0.003561 0.004488 0.005438 0.006393 0.007333 0.008238 0.009089 0.009867 0.010556 0.011140 0.011608 0.011949 0.012158 0.012229 0.012161 0.011954 0.011612 0.011140 0.010547 0.009844 0.009044 0.008165 0.007226 0.006247 0.005250 0.004255 0.003283 0.002353 0.001480 0.000680 -0.000037 -0.000663 -0.001192 -0.001622 -0.001954 -0.002191 -0.002339 -0.002406 -0.002404 -0.002344 -0.002238 -0.002099 -0.001937 -0.001762 -0.001583 -0.001405 -0.001233 -0.001071 -0.000921 -0.000784 -0.000662 -0.000554 -0.000459 -0.000378 -0.000308 -0.000249 -0.000199 -0.000157 -0.000122 -0.000094 -0.000072 -0.000053 -0.000039 -0.000029 -0.000021 -0.000015 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000023 -0.000032 -0.000044 -0.000059 -0.000079 -0.000105 -0.000137 -0.000176 -0.000222 -0.000276 -0.000339 -0.000409 -0.000488 -0.000574 -0.000667 -0.000767 -0.000872 -0.000980 -0.001086 -0.001188 -0.001279 -0.001354 -0.001405 -0.001425 -0.001405 -0.001337 -0.001212 -0.001023 -0.000765 -0.000433 -0.000026 0.000455 0.001008 0.001626 0.002303 0.003029 0.003791 0.004576 0.005369 0.006152 0.006909 0.007623 0.008279 0.008861 0.009357 0.009755 0.010048 0.010228 0.010292 0.010238 0.010066 0.009779 0.009382 0.008883 0.008291 0.007620 0.006883 0.006098 0.005282 0.004453 0.003629 0.002827 0.002062 0.001347 0.000694 0.000111 -0.000396 -0.000823 -0.001169 -0.001436 -0.001626 -0.001745 -0.001801 -0.001803 -0.001759 -0.001680 -0.001576 -0.001455 -0.001324 -0.001190 -0.001057 -0.000929 -0.000808 -0.000696 -0.000593 -0.000502 -0.000420 -0.000349 -0.000288 -0.000235 -0.000191 -0.000153 -0.000121 -0.000095 -0.000073 -0.000056 -0.000042 -0.000031 -0.000023 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000023 -0.000031 -0.000043 -0.000058 -0.000078 -0.000103 -0.000133 -0.000168 -0.000210 -0.000257 -0.000309 -0.000368 -0.000432 -0.000501 -0.000574 -0.000651 -0.000729 -0.000807 -0.000881 -0.000947 -0.001000 -0.001035 -0.001046 -0.001027 -0.000970 -0.000869 -0.000718 -0.000512 -0.000249 0.000074 0.000456 0.000895 0.001388 0.001930 0.002513 0.003128 0.003763 0.004407 0.005045 0.005664 0.006250 0.006790 0.007271 0.007683 0.008014 0.008259 0.008411 0.008467 0.008425 0.008285 0.008050 0.007724 0.007314 0.006828 0.006277 0.005673 0.005031 0.004366 0.003691 0.003023 0.002374 0.001757 0.001182 0.000658 0.000192 -0.000211 -0.000551 -0.000825 -0.001037 -0.001187 -0.001283 -0.001329 -0.001333 -0.001303 -0.001246 -0.001169 -0.001080 -0.000984 -0.000886 -0.000788 -0.000693 -0.000604 -0.000521 -0.000445 -0.000377 -0.000316 -0.000263 -0.000217 -0.000178 -0.000144 -0.000116 -0.000092 -0.000073 -0.000056 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000022 -0.000031 -0.000042 -0.000057 -0.000076 -0.000099 -0.000126 -0.000157 -0.000193 -0.000232 -0.000275 -0.000322 -0.000372 -0.000425 -0.000481 -0.000538 -0.000593 -0.000646 -0.000693 -0.000729 -0.000753 -0.000757 -0.000739 -0.000692 -0.000611 -0.000492 -0.000331 -0.000126 0.000126 0.000424 0.000767 0.001153 0.001578 0.002037 0.002522 0.003026 0.003538 0.004047 0.004543 0.005014 0.005449 0.005838 0.006172 0.006442 0.006643 0.006768 0.006816 0.006784 0.006673 0.006485 0.006223 0.005893 0.005503 0.005060 0.004576 0.004063 0.003531 0.002993 0.002462 0.001947 0.001458 0.001004 0.000591 0.000225 -0.000092 -0.000357 -0.000572 -0.000736 -0.000854 -0.000930 -0.000967 -0.000973 -0.000953 -0.000913 -0.000859 -0.000795 -0.000725 -0.000654 -0.000583 -0.000514 -0.000448 -0.000387 -0.000331 -0.000280 -0.000235 -0.000195 -0.000161 -0.000132 -0.000108 -0.000087 -0.000069 -0.000055 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000030 -0.000042 -0.000056 -0.000073 -0.000094 -0.000117 -0.000143 -0.000172 -0.000203 -0.000237 -0.000274 -0.000312 -0.000352 -0.000392 -0.000432 -0.000469 -0.000501 -0.000526 -0.000541 -0.000541 -0.000524 -0.000486 -0.000422 -0.000330 -0.000206 -0.000048 0.000145 0.000373 0.000636 0.000933 0.001260 0.001614 0.001990 0.002381 0.002780 0.003178 0.003567 0.003937 0.004281 0.004590 0.004855 0.005071 0.005232 0.005334 0.005373 0.005350 0.005263 0.005116 0.004910 0.004651 0.004344 0.003996 0.003617 0.003214 0.002798 0.002378 0.001962 0.001561 0.001180 0.000828 0.000508 0.000225 -0.000020 -0.000224 -0.000389 -0.000516 -0.000607 -0.000665 -0.000696 -0.000702 -0.000690 -0.000662 -0.000625 -0.000580 -0.000530 -0.000479 -0.000428 -0.000378 -0.000330 -0.000285 -0.000243 -0.000206 -0.000173 -0.000144 -0.000118 -0.000097 -0.000079 -0.000064 -0.000051 -0.000041 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000040 -0.000054 -0.000069 -0.000086 -0.000105 -0.000126 -0.000149 -0.000174 -0.000199 -0.000227 -0.000255 -0.000284 -0.000312 -0.000337 -0.000359 -0.000375 -0.000383 -0.000381 -0.000366 -0.000335 -0.000286 -0.000215 -0.000120 -0.000001 0.000144 0.000316 0.000514 0.000737 0.000984 0.001252 0.001538 0.001835 0.002140 0.002445 0.002743 0.003029 0.003296 0.003536 0.003743 0.003912 0.004039 0.004119 0.004152 0.004135 0.004069 0.003956 0.003798 0.003599 0.003363 0.003095 0.002804 0.002494 0.002174 0.001852 0.001533 0.001225 0.000934 0.000664 0.000420 0.000204 0.000019 -0.000136 -0.000261 -0.000357 -0.000426 -0.000471 -0.000495 -0.000501 -0.000494 -0.000476 -0.000450 -0.000419 -0.000385 -0.000349 -0.000312 -0.000276 -0.000241 -0.000208 -0.000178 -0.000150 -0.000126 -0.000104 -0.000086 -0.000070 -0.000057 -0.000046 -0.000037 -0.000030 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000015 -0.000021 -0.000029 -0.000039 -0.000050 -0.000063 -0.000077 -0.000092 -0.000108 -0.000126 -0.000144 -0.000163 -0.000183 -0.000203 -0.000222 -0.000240 -0.000254 -0.000264 -0.000268 -0.000265 -0.000252 -0.000227 -0.000189 -0.000135 -0.000065 0.000024 0.000131 0.000258 0.000405 0.000570 0.000753 0.000952 0.001165 0.001387 0.001615 0.001844 0.002069 0.002286 0.002488 0.002671 0.002830 0.002961 0.003058 0.003121 0.003147 0.003135 0.003087 0.003002 0.002883 0.002733 0.002555 0.002354 0.002134 0.001900 0.001659 0.001415 0.001175 0.000942 0.000722 0.000519 0.000335 0.000173 0.000034 -0.000081 -0.000174 -0.000245 -0.000296 -0.000329 -0.000348 -0.000354 -0.000350 -0.000339 -0.000322 -0.000301 -0.000277 -0.000252 -0.000226 -0.000200 -0.000175 -0.000151 -0.000128 -0.000108 -0.000090 -0.000074 -0.000061 -0.000050 -0.000041 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000014 -0.000020 -0.000028 -0.000036 -0.000045 -0.000056 -0.000066 -0.000078 -0.000090 -0.000103 -0.000117 -0.000130 -0.000144 -0.000157 -0.000168 -0.000178 -0.000183 -0.000185 -0.000181 -0.000169 -0.000150 -0.000121 -0.000081 -0.000030 0.000035 0.000113 0.000206 0.000312 0.000433 0.000566 0.000711 0.000866 0.001029 0.001197 0.001365 0.001532 0.001693 0.001844 0.001982 0.002101 0.002200 0.002274 0.002322 0.002342 0.002335 0.002299 0.002237 0.002149 0.002039 0.001908 0.001759 0.001596 0.001423 0.001244 0.001063 0.000884 0.000710 0.000546 0.000395 0.000259 0.000139 0.000037 -0.000048 -0.000115 -0.000166 -0.000203 -0.000228 -0.000242 -0.000247 -0.000245 -0.000238 -0.000227 -0.000214 -0.000198 -0.000180 -0.000162 -0.000144 -0.000125 -0.000108 -0.000092 -0.000077 -0.000064 -0.000053 -0.000043 -0.000035 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000026 -0.000033 -0.000040 -0.000048 -0.000056 -0.000064 -0.000073 -0.000083 -0.000092 -0.000101 -0.000110 -0.000117 -0.000122 -0.000125 -0.000125 -0.000121 -0.000111 -0.000096 -0.000075 -0.000046 -0.000008 0.000038 0.000094 0.000160 0.000237 0.000323 0.000418 0.000523 0.000634 0.000751 0.000871 0.000994 0.001115 0.001232 0.001343 0.001444 0.001533 0.001606 0.001662 0.001698 0.001714 0.001709 0.001684 0.001639 0.001576 0.001496 0.001401 0.001293 0.001175 0.001049 0.000918 0.000785 0.000653 0.000525 0.000405 0.000293 0.000193 0.000106 0.000032 -0.000028 -0.000076 -0.000113 -0.000139 -0.000156 -0.000166 -0.000170 -0.000170 -0.000166 -0.000159 -0.000150 -0.000140 -0.000128 -0.000115 -0.000102 -0.000089 -0.000077 -0.000065 -0.000054 -0.000045 -0.000037 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000024 -0.000029 -0.000034 -0.000040 -0.000046 -0.000052 -0.000058 -0.000064 -0.000070 -0.000075 -0.000080 -0.000083 -0.000084 -0.000082 -0.000078 -0.000071 -0.000060 -0.000044 -0.000023 0.000004 0.000037 0.000077 0.000123 0.000177 0.000238 0.000305 0.000378 0.000457 0.000539 0.000625 0.000711 0.000798 0.000883 0.000963 0.001036 0.001101 0.001155 0.001195 0.001222 0.001234 0.001232 0.001214 0.001182 0.001138 0.001081 0.001014 0.000937 0.000853 0.000762 0.000667 0.000571 0.000475 0.000381 0.000293 0.000212 0.000140 0.000078 0.000025 -0.000017 -0.000051 -0.000076 -0.000093 -0.000105 -0.000112 -0.000115 -0.000116 -0.000114 -0.000110 -0.000104 -0.000098 -0.000090 -0.000081 -0.000072 -0.000063 -0.000054 -0.000045 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000010 -0.000014 -0.000017 -0.000021 -0.000025 -0.000029 -0.000033 -0.000037 -0.000041 -0.000045 -0.000048 -0.000051 -0.000053 -0.000055 -0.000055 -0.000053 -0.000049 -0.000043 -0.000035 -0.000023 -0.000008 0.000011 0.000034 0.000061 0.000094 0.000131 0.000173 0.000219 0.000270 0.000324 0.000381 0.000441 0.000502 0.000563 0.000623 0.000680 0.000733 0.000779 0.000818 0.000848 0.000868 0.000877 0.000875 0.000863 0.000841 0.000810 0.000770 0.000723 0.000670 0.000610 0.000546 0.000478 0.000409 0.000339 0.000272 0.000208 0.000150 0.000098 0.000054 0.000018 -0.000011 -0.000034 -0.000050 -0.000062 -0.000070 -0.000074 -0.000077 -0.000077 -0.000077 -0.000075 -0.000071 -0.000067 -0.000062 -0.000056 -0.000050 -0.000044 -0.000037 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000026 -0.000029 -0.000031 -0.000033 -0.000034 -0.000035 -0.000035 -0.000035 -0.000033 -0.000030 -0.000025 -0.000019 -0.000010 0.000000 0.000013 0.000029 0.000048 0.000070 0.000096 0.000124 0.000156 0.000190 0.000227 0.000266 0.000307 0.000349 0.000391 0.000433 0.000474 0.000512 0.000545 0.000573 0.000594 0.000609 0.000615 0.000614 0.000606 0.000591 0.000569 0.000542 0.000510 0.000472 0.000431 0.000386 0.000338 0.000288 0.000239 0.000190 0.000145 0.000103 0.000067 0.000036 0.000012 -0.000008 -0.000023 -0.000033 -0.000041 -0.000045 -0.000048 -0.000050 -0.000051 -0.000051 -0.000050 -0.000048 -0.000045 -0.000042 -0.000039 -0.000034 -0.000030 -0.000026 -0.000021 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000017 -0.000013 -0.000009 -0.000003 0.000005 0.000014 0.000025 0.000038 0.000053 0.000070 0.000089 0.000110 0.000132 0.000157 0.000183 0.000210 0.000239 0.000268 0.000298 0.000326 0.000353 0.000377 0.000397 0.000413 0.000423 0.000428 0.000427 0.000421 0.000411 0.000396 0.000377 0.000355 0.000329 0.000300 0.000269 0.000235 0.000201 0.000165 0.000131 0.000099 0.000070 0.000044 0.000024 0.000007 -0.000006 -0.000015 -0.000021 -0.000026 -0.000029 -0.000031 -0.000032 -0.000033 -0.000033 -0.000032 -0.000032 -0.000030 -0.000028 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000011 -0.000009 -0.000007 -0.000003 0.000001 0.000007 0.000013 0.000020 0.000029 0.000039 0.000050 0.000063 0.000076 0.000090 0.000106 0.000123 0.000141 0.000160 0.000181 0.000202 0.000222 0.000241 0.000259 0.000273 0.000284 0.000292 0.000295 0.000295 0.000290 0.000283 0.000273 0.000260 0.000244 0.000226 0.000207 0.000185 0.000162 0.000137 0.000113 0.000088 0.000066 0.000046 0.000029 0.000015 0.000004 -0.000004 -0.000009 -0.000013 -0.000016 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000020 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000000 0.000003 0.000007 0.000011 0.000016 0.000022 0.000029 0.000036 0.000043 0.000052 0.000060 0.000070 0.000081 0.000093 0.000106 0.000120 0.000134 0.000149 0.000163 0.000176 0.000187 0.000195 0.000200 0.000203 0.000202 0.000199 0.000194 0.000186 0.000177 0.000166 0.000154 0.000140 0.000125 0.000109 0.000092 0.000075 0.000059 0.000043 0.000030 0.000018 0.000009 0.000002 -0.000002 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000009 0.000013 0.000017 0.000021 0.000025 0.000029 0.000034 0.000039 0.000045 0.000051 0.000059 0.000068 0.000077 0.000088 0.000099 0.000109 0.000119 0.000127 0.000133 0.000137 0.000139 0.000138 0.000136 0.000132 0.000126 0.000119 0.000111 0.000103 0.000093 0.000083 0.000072 0.000061 0.000049 0.000038 0.000028 0.000019 0.000012 0.000006 0.000002 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000012 0.000015 0.000017 0.000020 0.000022 0.000024 0.000027 0.000031 0.000036 0.000042 0.000048 0.000056 0.000064 0.000072 0.000080 0.000086 0.000091 0.000094 0.000095 0.000094 0.000092 0.000089 0.000084 0.000079 0.000074 0.000068 0.000061 0.000054 0.000047 0.000039 0.000031 0.000024 0.000018 0.000012 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000020 0.000024 0.000029 0.000035 0.000041 0.000047 0.000053 0.000058 0.000062 0.000064 0.000065 0.000064 0.000062 0.000060 0.000056 0.000052 0.000048 0.000043 0.000039 0.000034 0.000029 0.000024 0.000019 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000030 0.000035 0.000039 0.000042 0.000043 0.000044 0.000043 0.000042 0.000040 0.000037 0.000034 0.000030 0.000027 0.000024 0.000021 0.000017 0.000014 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000023 0.000026 0.000028 0.000030 0.000030 0.000029 0.000028 0.000026 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000015 0.000017 0.000019 0.000020 0.000020 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000002 0.000005 0.000007 0.000009 0.000011 0.000013 0.000013 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode58_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000003 -0.000002 0.000000 0.000001 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000005 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000009 0.000010 0.000012 0.000014 0.000015 0.000017 0.000018 0.000019 0.000020 0.000020 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000021 -0.000022 -0.000022 -0.000021 -0.000021 -0.000019 -0.000018 -0.000016 -0.000014 -0.000011 -0.000009 -0.000006 -0.000003 -0.000000 0.000003 0.000005 0.000008 0.000011 0.000014 0.000016 0.000019 0.000021 0.000023 0.000024 0.000026 0.000027 0.000028 0.000028 0.000027 0.000027 0.000025 0.000024 0.000022 0.000020 0.000018 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000002 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000025 -0.000028 -0.000030 -0.000031 -0.000032 -0.000032 -0.000032 -0.000031 -0.000030 -0.000028 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000010 -0.000006 -0.000002 0.000002 0.000006 0.000010 0.000015 0.000018 0.000022 0.000025 0.000028 0.000031 0.000033 0.000035 0.000037 0.000038 0.000038 0.000038 0.000037 0.000035 0.000033 0.000031 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000023 -0.000027 -0.000031 -0.000035 -0.000039 -0.000043 -0.000045 -0.000047 -0.000048 -0.000048 -0.000047 -0.000045 -0.000043 -0.000041 -0.000038 -0.000034 -0.000030 -0.000026 -0.000021 -0.000016 -0.000010 -0.000005 0.000001 0.000007 0.000013 0.000019 0.000025 0.000030 0.000035 0.000039 0.000043 0.000046 0.000049 0.000051 0.000053 0.000053 0.000053 0.000052 0.000050 0.000047 0.000043 0.000040 0.000036 0.000033 0.000029 0.000026 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000021 -0.000026 -0.000031 -0.000036 -0.000042 -0.000048 -0.000054 -0.000059 -0.000064 -0.000068 -0.000070 -0.000071 -0.000071 -0.000070 -0.000067 -0.000064 -0.000060 -0.000056 -0.000051 -0.000045 -0.000039 -0.000032 -0.000025 -0.000017 -0.000008 0.000000 0.000009 0.000018 0.000027 0.000035 0.000042 0.000049 0.000055 0.000060 0.000065 0.000069 0.000072 0.000074 0.000075 0.000075 0.000073 0.000070 0.000066 0.000061 0.000056 0.000051 0.000046 0.000042 0.000037 0.000033 0.000030 0.000026 0.000023 0.000019 0.000016 0.000013 0.000010 0.000007 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000020 -0.000026 -0.000033 -0.000039 -0.000047 -0.000055 -0.000063 -0.000072 -0.000080 -0.000088 -0.000094 -0.000100 -0.000103 -0.000105 -0.000105 -0.000103 -0.000100 -0.000095 -0.000090 -0.000084 -0.000076 -0.000068 -0.000059 -0.000049 -0.000038 -0.000027 -0.000014 -0.000001 0.000012 0.000025 0.000038 0.000049 0.000060 0.000070 0.000079 0.000087 0.000093 0.000099 0.000103 0.000106 0.000107 0.000106 0.000104 0.000100 0.000094 0.000088 0.000081 0.000074 0.000067 0.000060 0.000054 0.000048 0.000042 0.000037 0.000032 0.000027 0.000022 0.000018 0.000014 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000040 -0.000050 -0.000060 -0.000071 -0.000082 -0.000094 -0.000106 -0.000117 -0.000128 -0.000138 -0.000145 -0.000151 -0.000153 -0.000154 -0.000152 -0.000147 -0.000142 -0.000134 -0.000125 -0.000115 -0.000103 -0.000090 -0.000075 -0.000059 -0.000041 -0.000023 -0.000003 0.000016 0.000036 0.000054 0.000072 0.000088 0.000102 0.000115 0.000126 0.000135 0.000143 0.000148 0.000152 0.000153 0.000152 0.000148 0.000142 0.000134 0.000125 0.000116 0.000106 0.000096 0.000086 0.000077 0.000068 0.000060 0.000052 0.000045 0.000038 0.000032 0.000026 0.000020 0.000015 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000015 -0.000021 -0.000029 -0.000038 -0.000049 -0.000061 -0.000074 -0.000089 -0.000104 -0.000120 -0.000137 -0.000153 -0.000169 -0.000185 -0.000198 -0.000209 -0.000218 -0.000222 -0.000224 -0.000222 -0.000217 -0.000210 -0.000200 -0.000188 -0.000173 -0.000156 -0.000137 -0.000114 -0.000090 -0.000064 -0.000035 -0.000006 0.000023 0.000052 0.000080 0.000106 0.000129 0.000150 0.000169 0.000184 0.000197 0.000207 0.000215 0.000219 0.000220 0.000217 0.000212 0.000203 0.000192 0.000180 0.000166 0.000152 0.000138 0.000124 0.000111 0.000098 0.000086 0.000074 0.000064 0.000054 0.000045 0.000036 0.000029 0.000022 0.000016 0.000012 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000007 -0.000011 -0.000017 -0.000024 -0.000033 -0.000044 -0.000057 -0.000073 -0.000090 -0.000109 -0.000130 -0.000151 -0.000174 -0.000197 -0.000220 -0.000243 -0.000264 -0.000283 -0.000299 -0.000312 -0.000320 -0.000324 -0.000324 -0.000319 -0.000309 -0.000296 -0.000280 -0.000259 -0.000234 -0.000205 -0.000172 -0.000136 -0.000096 -0.000054 -0.000011 0.000033 0.000076 0.000117 0.000156 0.000190 0.000221 0.000248 0.000270 0.000288 0.000301 0.000310 0.000315 0.000315 0.000311 0.000302 0.000290 0.000274 0.000256 0.000237 0.000217 0.000197 0.000177 0.000158 0.000139 0.000122 0.000105 0.000090 0.000076 0.000063 0.000051 0.000041 0.000032 0.000024 0.000018 0.000012 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000001 -0.000001 -0.000003 -0.000007 -0.000012 -0.000018 -0.000027 -0.000037 -0.000050 -0.000066 -0.000084 -0.000106 -0.000130 -0.000157 -0.000186 -0.000217 -0.000248 -0.000280 -0.000312 -0.000344 -0.000374 -0.000401 -0.000425 -0.000445 -0.000458 -0.000466 -0.000468 -0.000463 -0.000452 -0.000435 -0.000412 -0.000383 -0.000347 -0.000305 -0.000256 -0.000202 -0.000143 -0.000081 -0.000017 0.000047 0.000111 0.000171 0.000227 0.000278 0.000322 0.000360 0.000392 0.000416 0.000435 0.000446 0.000451 0.000450 0.000443 0.000430 0.000412 0.000389 0.000364 0.000337 0.000308 0.000279 0.000251 0.000223 0.000196 0.000171 0.000147 0.000125 0.000106 0.000088 0.000072 0.000058 0.000045 0.000035 0.000026 0.000019 0.000013 0.000008 0.000004 0.000002 -0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000000 -0.000003 -0.000007 -0.000012 -0.000019 -0.000028 -0.000040 -0.000055 -0.000073 -0.000095 -0.000121 -0.000152 -0.000186 -0.000223 -0.000263 -0.000306 -0.000349 -0.000394 -0.000439 -0.000483 -0.000526 -0.000565 -0.000600 -0.000629 -0.000651 -0.000665 -0.000671 -0.000667 -0.000654 -0.000632 -0.000600 -0.000559 -0.000507 -0.000446 -0.000375 -0.000296 -0.000210 -0.000119 -0.000026 0.000068 0.000159 0.000247 0.000328 0.000401 0.000465 0.000519 0.000563 0.000597 0.000622 0.000636 0.000642 0.000638 0.000627 0.000607 0.000581 0.000549 0.000513 0.000474 0.000434 0.000393 0.000352 0.000312 0.000274 0.000237 0.000204 0.000173 0.000146 0.000121 0.000099 0.000080 0.000063 0.000049 0.000037 0.000027 0.000019 0.000012 0.000007 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000003 0.000001 -0.000001 -0.000005 -0.000011 -0.000018 -0.000028 -0.000041 -0.000058 -0.000078 -0.000104 -0.000135 -0.000171 -0.000213 -0.000260 -0.000311 -0.000367 -0.000426 -0.000486 -0.000549 -0.000611 -0.000673 -0.000733 -0.000790 -0.000840 -0.000883 -0.000917 -0.000940 -0.000951 -0.000949 -0.000933 -0.000904 -0.000860 -0.000801 -0.000728 -0.000640 -0.000538 -0.000425 -0.000302 -0.000172 -0.000038 0.000095 0.000226 0.000351 0.000466 0.000570 0.000661 0.000737 0.000799 0.000846 0.000879 0.000898 0.000904 0.000897 0.000879 0.000850 0.000813 0.000768 0.000717 0.000662 0.000605 0.000547 0.000489 0.000432 0.000378 0.000327 0.000280 0.000237 0.000199 0.000164 0.000134 0.000108 0.000086 0.000066 0.000050 0.000037 0.000026 0.000017 0.000011 0.000006 0.000002 -0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000007 0.000007 0.000005 0.000003 0.000001 -0.000003 -0.000008 -0.000016 -0.000026 -0.000040 -0.000058 -0.000081 -0.000109 -0.000144 -0.000186 -0.000236 -0.000293 -0.000358 -0.000428 -0.000505 -0.000585 -0.000669 -0.000756 -0.000843 -0.000930 -0.001014 -0.001094 -0.001166 -0.001228 -0.001278 -0.001313 -0.001331 -0.001331 -0.001312 -0.001272 -0.001211 -0.001129 -0.001026 -0.000901 -0.000758 -0.000598 -0.000425 -0.000243 -0.000055 0.000132 0.000315 0.000490 0.000651 0.000797 0.000924 0.001031 0.001117 0.001182 0.001226 0.001251 0.001257 0.001246 0.001220 0.001179 0.001126 0.001063 0.000991 0.000915 0.000834 0.000753 0.000671 0.000592 0.000517 0.000446 0.000380 0.000321 0.000268 0.000221 0.000180 0.000145 0.000114 0.000088 0.000067 0.000049 0.000035 0.000023 0.000014 0.000008 0.000003 -0.000000 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000007 0.000005 0.000001 -0.000004 -0.000011 -0.000022 -0.000036 -0.000054 -0.000078 -0.000109 -0.000148 -0.000196 -0.000253 -0.000320 -0.000398 -0.000485 -0.000582 -0.000686 -0.000796 -0.000911 -0.001030 -0.001151 -0.001271 -0.001389 -0.001499 -0.001601 -0.001688 -0.001759 -0.001810 -0.001837 -0.001839 -0.001814 -0.001759 -0.001675 -0.001561 -0.001417 -0.001245 -0.001046 -0.000825 -0.000587 -0.000335 -0.000078 0.000180 0.000432 0.000672 0.000894 0.001094 0.001269 0.001416 0.001535 0.001624 0.001685 0.001718 0.001726 0.001710 0.001672 0.001615 0.001541 0.001453 0.001355 0.001249 0.001138 0.001025 0.000913 0.000803 0.000699 0.000601 0.000511 0.000430 0.000357 0.000293 0.000238 0.000190 0.000150 0.000115 0.000087 0.000063 0.000044 0.000029 0.000017 0.000009 0.000003 -0.000001 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000013 0.000011 0.000007 0.000003 -0.000004 -0.000014 -0.000027 -0.000046 -0.000071 -0.000103 -0.000145 -0.000197 -0.000261 -0.000337 -0.000428 -0.000532 -0.000649 -0.000779 -0.000920 -0.001070 -0.001227 -0.001389 -0.001554 -0.001719 -0.001879 -0.002031 -0.002169 -0.002290 -0.002387 -0.002457 -0.002495 -0.002498 -0.002463 -0.002388 -0.002273 -0.002116 -0.001920 -0.001685 -0.001415 -0.001116 -0.000793 -0.000454 -0.000106 0.000241 0.000581 0.000904 0.001204 0.001475 0.001712 0.001912 0.002073 0.002195 0.002278 0.002323 0.002334 0.002311 0.002260 0.002182 0.002081 0.001962 0.001828 0.001684 0.001533 0.001379 0.001226 0.001077 0.000935 0.000802 0.000680 0.000569 0.000471 0.000385 0.000310 0.000247 0.000193 0.000147 0.000110 0.000079 0.000054 0.000035 0.000020 0.000009 0.000001 -0.000003 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000019 0.000020 0.000020 0.000019 0.000017 0.000013 0.000007 -0.000002 -0.000014 -0.000032 -0.000056 -0.000089 -0.000132 -0.000187 -0.000256 -0.000341 -0.000443 -0.000563 -0.000701 -0.000858 -0.001031 -0.001220 -0.001421 -0.001632 -0.001851 -0.002073 -0.002293 -0.002508 -0.002712 -0.002897 -0.003058 -0.003187 -0.003279 -0.003328 -0.003330 -0.003281 -0.003179 -0.003022 -0.002811 -0.002548 -0.002234 -0.001875 -0.001477 -0.001049 -0.000601 -0.000142 0.000317 0.000766 0.001193 0.001591 0.001950 0.002266 0.002534 0.002750 0.002914 0.003026 0.003089 0.003104 0.003075 0.003007 0.002904 0.002770 0.002611 0.002432 0.002239 0.002037 0.001831 0.001627 0.001427 0.001236 0.001058 0.000894 0.000746 0.000614 0.000499 0.000400 0.000315 0.000244 0.000185 0.000136 0.000096 0.000065 0.000040 0.000021 0.000008 -0.000002 -0.000008 -0.000011 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000020 0.000023 0.000026 0.000028 0.000029 0.000030 0.000029 0.000027 0.000022 0.000015 0.000004 -0.000012 -0.000035 -0.000067 -0.000110 -0.000166 -0.000238 -0.000328 -0.000439 -0.000573 -0.000730 -0.000912 -0.001118 -0.001347 -0.001596 -0.001863 -0.002143 -0.002432 -0.002725 -0.003016 -0.003299 -0.003565 -0.003807 -0.004015 -0.004181 -0.004298 -0.004358 -0.004356 -0.004286 -0.004148 -0.003938 -0.003658 -0.003311 -0.002900 -0.002432 -0.001915 -0.001360 -0.000779 -0.000184 0.000410 0.000990 0.001544 0.002061 0.002530 0.002942 0.003293 0.003579 0.003797 0.003948 0.004033 0.004057 0.004023 0.003936 0.003802 0.003628 0.003421 0.003187 0.002934 0.002669 0.002398 0.002129 0.001866 0.001614 0.001378 0.001161 0.000965 0.000791 0.000639 0.000509 0.000398 0.000305 0.000228 0.000165 0.000115 0.000075 0.000044 0.000021 0.000004 -0.000008 -0.000015 -0.000018 -0.000019 -0.000018 -0.000016 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000027 0.000032 0.000036 0.000039 0.000042 0.000043 0.000043 0.000042 0.000037 0.000029 0.000015 -0.000005 -0.000034 -0.000075 -0.000130 -0.000203 -0.000296 -0.000412 -0.000556 -0.000729 -0.000933 -0.001170 -0.001438 -0.001736 -0.002061 -0.002408 -0.002773 -0.003148 -0.003528 -0.003904 -0.004267 -0.004608 -0.004914 -0.005177 -0.005384 -0.005527 -0.005595 -0.005584 -0.005486 -0.005300 -0.005024 -0.004661 -0.004212 -0.003685 -0.003087 -0.002429 -0.001724 -0.000987 -0.000234 0.000519 0.001255 0.001959 0.002617 0.003215 0.003745 0.004197 0.004567 0.004853 0.005053 0.005169 0.005206 0.005168 0.005062 0.004894 0.004674 0.004410 0.004110 0.003785 0.003444 0.003094 0.002746 0.002405 0.002078 0.001772 0.001489 0.001234 0.001007 0.000809 0.000639 0.000495 0.000375 0.000277 0.000197 0.000134 0.000084 0.000046 0.000017 -0.000003 -0.000017 -0.000025 -0.000029 -0.000030 -0.000028 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000011 0.000014 0.000019 0.000025 0.000031 0.000037 0.000044 0.000050 0.000055 0.000060 0.000063 0.000065 0.000064 0.000059 0.000050 0.000034 0.000009 -0.000027 -0.000078 -0.000148 -0.000241 -0.000359 -0.000509 -0.000692 -0.000914 -0.001176 -0.001478 -0.001822 -0.002204 -0.002620 -0.003065 -0.003530 -0.004009 -0.004491 -0.004966 -0.005422 -0.005847 -0.006226 -0.006548 -0.006798 -0.006965 -0.007038 -0.007010 -0.006874 -0.006629 -0.006273 -0.005810 -0.005243 -0.004581 -0.003833 -0.003014 -0.002138 -0.001224 -0.000290 0.000644 0.001558 0.002434 0.003254 0.004003 0.004668 0.005240 0.005711 0.006078 0.006339 0.006496 0.006552 0.006515 0.006390 0.006187 0.005916 0.005587 0.005212 0.004804 0.004373 0.003930 0.003487 0.003053 0.002637 0.002245 0.001883 0.001555 0.001264 0.001010 0.000792 0.000608 0.000455 0.000331 0.000231 0.000151 0.000090 0.000043 0.000009 -0.000015 -0.000032 -0.000041 -0.000045 -0.000045 -0.000042 -0.000037 -0.000032 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000033 0.000041 0.000050 0.000059 0.000068 0.000077 0.000084 0.000090 0.000094 0.000095 0.000092 0.000082 0.000064 0.000035 -0.000010 -0.000073 -0.000160 -0.000276 -0.000426 -0.000614 -0.000846 -0.001126 -0.001456 -0.001839 -0.002272 -0.002753 -0.003277 -0.003835 -0.004419 -0.005016 -0.005614 -0.006201 -0.006760 -0.007276 -0.007734 -0.008116 -0.008408 -0.008595 -0.008666 -0.008612 -0.008428 -0.008110 -0.007660 -0.007082 -0.006381 -0.005567 -0.004653 -0.003655 -0.002591 -0.001481 -0.000349 0.000784 0.001893 0.002959 0.003959 0.004876 0.005695 0.006403 0.006991 0.007454 0.007789 0.007997 0.008083 0.008052 0.007912 0.007674 0.007350 0.006952 0.006494 0.005992 0.005459 0.004909 0.004357 0.003815 0.003293 0.002800 0.002345 0.001932 0.001564 0.001242 0.000967 0.000735 0.000543 0.000387 0.000263 0.000165 0.000090 0.000034 -0.000007 -0.000035 -0.000053 -0.000063 -0.000067 -0.000065 -0.000061 -0.000054 -0.000046 -0.000038 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000044 0.000056 0.000068 0.000080 0.000093 0.000106 0.000118 0.000128 0.000135 0.000140 0.000138 0.000130 0.000110 0.000076 0.000024 -0.000053 -0.000160 -0.000303 -0.000489 -0.000723 -0.001012 -0.001360 -0.001771 -0.002246 -0.002784 -0.003380 -0.004027 -0.004714 -0.005430 -0.006159 -0.006885 -0.007592 -0.008261 -0.008873 -0.009409 -0.009850 -0.010178 -0.010378 -0.010438 -0.010347 -0.010101 -0.009699 -0.009141 -0.008434 -0.007586 -0.006608 -0.005516 -0.004328 -0.003065 -0.001751 -0.000410 0.000932 0.002249 0.003515 0.004708 0.005807 0.006792 0.007650 0.008370 0.008943 0.009366 0.009639 0.009765 0.009749 0.009602 0.009333 0.008957 0.008488 0.007942 0.007339 0.006694 0.006026 0.005352 0.004687 0.004045 0.003437 0.002873 0.002361 0.001903 0.001504 0.001161 0.000872 0.000634 0.000442 0.000289 0.000170 0.000080 0.000014 -0.000034 -0.000066 -0.000085 -0.000095 -0.000097 -0.000093 -0.000086 -0.000076 -0.000065 -0.000054 -0.000044 -0.000035 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000019 0.000026 0.000035 0.000046 0.000059 0.000074 0.000091 0.000108 0.000126 0.000145 0.000162 0.000178 0.000192 0.000202 0.000205 0.000198 0.000179 0.000142 0.000080 -0.000011 -0.000140 -0.000314 -0.000540 -0.000827 -0.001181 -0.001608 -0.002111 -0.002691 -0.003347 -0.004071 -0.004854 -0.005684 -0.006543 -0.007414 -0.008276 -0.009108 -0.009888 -0.010594 -0.011204 -0.011696 -0.012051 -0.012252 -0.012286 -0.012146 -0.011825 -0.011325 -0.010649 -0.009804 -0.008800 -0.007653 -0.006379 -0.004999 -0.003537 -0.002017 -0.000468 0.001083 0.002607 0.004076 0.005465 0.006750 0.007910 0.008928 0.009791 0.010487 0.011012 0.011363 0.011542 0.011555 0.011411 0.011120 0.010698 0.010161 0.009528 0.008820 0.008058 0.007264 0.006457 0.005657 0.004882 0.004145 0.003460 0.002835 0.002276 0.001787 0.001367 0.001014 0.000723 0.000488 0.000303 0.000161 0.000054 -0.000024 -0.000077 -0.000112 -0.000132 -0.000140 -0.000139 -0.000131 -0.000120 -0.000105 -0.000090 -0.000075 -0.000061 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000013 0.000019 0.000026 0.000036 0.000048 0.000062 0.000079 0.000099 0.000120 0.000144 0.000170 0.000196 0.000222 0.000247 0.000269 0.000287 0.000297 0.000296 0.000279 0.000239 0.000171 0.000065 -0.000087 -0.000294 -0.000566 -0.000912 -0.001339 -0.001853 -0.002459 -0.003156 -0.003940 -0.004804 -0.005734 -0.006715 -0.007724 -0.008740 -0.009739 -0.010695 -0.011581 -0.012373 -0.013045 -0.013574 -0.013940 -0.014126 -0.014120 -0.013914 -0.013506 -0.012898 -0.012095 -0.011108 -0.009949 -0.008636 -0.007187 -0.005625 -0.003975 -0.002264 -0.000520 0.001226 0.002944 0.004605 0.006182 0.007649 0.008983 0.010163 0.011174 0.012003 0.012641 0.013085 0.013334 0.013392 0.013266 0.012967 0.012511 0.011916 0.011202 0.010393 0.009514 0.008589 0.007644 0.006702 0.005784 0.004908 0.004089 0.003340 0.002669 0.002080 0.001573 0.001147 0.000797 0.000516 0.000295 0.000127 0.000002 -0.000086 -0.000145 -0.000181 -0.000198 -0.000202 -0.000196 -0.000183 -0.000165 -0.000144 -0.000123 -0.000102 -0.000083 -0.000066 -0.000052 -0.000040 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000008 0.000012 0.000018 0.000026 0.000036 0.000048 0.000064 0.000082 0.000104 0.000130 0.000159 0.000191 0.000226 0.000263 0.000300 0.000337 0.000372 0.000402 0.000423 0.000431 0.000420 0.000381 0.000308 0.000188 0.000013 -0.000230 -0.000550 -0.000959 -0.001466 -0.002075 -0.002792 -0.003614 -0.004536 -0.005546 -0.006629 -0.007763 -0.008924 -0.010083 -0.011212 -0.012281 -0.013260 -0.014121 -0.014837 -0.015382 -0.015738 -0.015888 -0.015822 -0.015535 -0.015027 -0.014303 -0.013372 -0.012246 -0.010941 -0.009476 -0.007872 -0.006152 -0.004342 -0.002469 -0.000562 0.001348 0.003231 0.005058 0.006801 0.008432 0.009926 0.011263 0.012422 0.013388 0.014150 0.014701 0.015036 0.015157 0.015070 0.014784 0.014313 0.013676 0.012895 0.011996 0.011007 0.009956 0.008873 0.007786 0.006719 0.005696 0.004737 0.003855 0.003062 0.002364 0.001763 0.001258 0.000843 0.000510 0.000251 0.000056 -0.000086 -0.000184 -0.000246 -0.000280 -0.000293 -0.000289 -0.000274 -0.000252 -0.000224 -0.000195 -0.000165 -0.000137 -0.000111 -0.000089 -0.000070 -0.000054 -0.000042 -0.000033 -0.000025 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000025 0.000035 0.000048 0.000064 0.000084 0.000109 0.000137 0.000171 0.000209 0.000252 0.000299 0.000349 0.000402 0.000456 0.000508 0.000555 0.000593 0.000615 0.000614 0.000581 0.000506 0.000376 0.000178 -0.000100 -0.000471 -0.000946 -0.001536 -0.002246 -0.003079 -0.004031 -0.005095 -0.006255 -0.007490 -0.008775 -0.010079 -0.011371 -0.012615 -0.013778 -0.014828 -0.015732 -0.016464 -0.016998 -0.017317 -0.017406 -0.017259 -0.016875 -0.016256 -0.015413 -0.014357 -0.013105 -0.011675 -0.010086 -0.008361 -0.006524 -0.004598 -0.002611 -0.000591 0.001434 0.003435 0.005385 0.007254 0.009017 0.010648 0.012123 0.013421 0.014523 0.015414 0.016083 0.016523 0.016730 0.016706 0.016459 0.015999 0.015345 0.014520 0.013550 0.012466 0.011301 0.010088 0.008859 0.007645 0.006474 0.005369 0.004348 0.003427 0.002614 0.001913 0.001323 0.000839 0.000453 0.000155 -0.000067 -0.000225 -0.000329 -0.000391 -0.000420 -0.000423 -0.000407 -0.000380 -0.000344 -0.000303 -0.000262 -0.000221 -0.000183 -0.000148 -0.000118 -0.000093 -0.000073 -0.000057 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000023 0.000034 0.000047 0.000064 0.000085 0.000110 0.000142 0.000179 0.000222 0.000272 0.000329 0.000392 0.000461 0.000534 0.000609 0.000685 0.000755 0.000816 0.000860 0.000876 0.000855 0.000784 0.000647 0.000430 0.000119 -0.000302 -0.000846 -0.001521 -0.002334 -0.003285 -0.004369 -0.005574 -0.006879 -0.008260 -0.009684 -0.011117 -0.012520 -0.013855 -0.015084 -0.016172 -0.017086 -0.017798 -0.018286 -0.018535 -0.018536 -0.018285 -0.017788 -0.017052 -0.016092 -0.014925 -0.013570 -0.012046 -0.010376 -0.008580 -0.006682 -0.004704 -0.002670 -0.000604 0.001469 0.003522 0.005533 0.007474 0.009320 0.011048 0.012632 0.014049 0.015278 0.016299 0.017096 0.017656 0.017972 0.018040 0.017862 0.017447 0.016809 0.015970 0.014958 0.013806 0.012547 0.011220 0.009862 0.008509 0.007193 0.005943 0.004783 0.003731 0.002800 0.001995 0.001317 0.000763 0.000322 -0.000015 -0.000261 -0.000431 -0.000538 -0.000594 -0.000611 -0.000599 -0.000566 -0.000519 -0.000464 -0.000406 -0.000348 -0.000292 -0.000241 -0.000196 -0.000156 -0.000123 -0.000096 -0.000075 -0.000058 -0.000045 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000014 0.000021 0.000031 0.000044 0.000061 0.000083 0.000110 0.000143 0.000183 0.000230 0.000286 0.000351 0.000426 0.000509 0.000601 0.000700 0.000805 0.000911 0.001013 0.001106 0.001179 0.001222 0.001220 0.001160 0.001023 0.000792 0.000450 -0.000019 -0.000629 -0.001388 -0.002303 -0.003371 -0.004583 -0.005922 -0.007363 -0.008875 -0.010420 -0.011957 -0.013443 -0.014835 -0.016091 -0.017176 -0.018056 -0.018707 -0.019109 -0.019252 -0.019133 -0.018757 -0.018133 -0.017279 -0.016212 -0.014955 -0.013529 -0.011958 -0.010261 -0.008460 -0.006574 -0.004623 -0.002625 -0.000599 0.001436 0.003459 0.005452 0.007393 0.009260 0.011032 0.012683 0.014189 0.015525 0.016669 0.017598 0.018294 0.018742 0.018932 0.018859 0.018527 0.017946 0.017134 0.016118 0.014930 0.013609 0.012193 0.010726 0.009249 0.007799 0.006411 0.005115 0.003934 0.002885 0.001976 0.001211 0.000586 0.000093 -0.000280 -0.000546 -0.000723 -0.000826 -0.000869 -0.000867 -0.000832 -0.000773 -0.000701 -0.000621 -0.000539 -0.000459 -0.000384 -0.000316 -0.000256 -0.000204 -0.000161 -0.000126 -0.000098 -0.000076 -0.000059 -0.000045 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000019 0.000028 0.000041 0.000057 0.000079 0.000106 0.000140 0.000182 0.000233 0.000294 0.000365 0.000449 0.000546 0.000655 0.000777 0.000909 0.001050 0.001195 0.001339 0.001474 0.001587 0.001666 0.001694 0.001653 0.001523 0.001285 0.000918 0.000406 -0.000267 -0.001108 -0.002120 -0.003299 -0.004631 -0.006092 -0.007653 -0.009275 -0.010914 -0.012523 -0.014053 -0.015458 -0.016695 -0.017728 -0.018525 -0.019066 -0.019337 -0.019336 -0.019068 -0.018545 -0.017787 -0.016817 -0.015661 -0.014344 -0.012892 -0.011328 -0.009673 -0.007945 -0.006158 -0.004326 -0.002461 -0.000575 0.001321 0.003217 0.005099 0.006955 0.008767 0.010516 0.012180 0.013733 0.015150 0.016402 0.017462 0.018304 0.018906 0.019248 0.019319 0.019113 0.018634 0.017896 0.016921 0.015742 0.014396 0.012926 0.011379 0.009800 0.008233 0.006721 0.005298 0.003994 0.002831 0.001821 0.000971 0.000279 -0.000262 -0.000665 -0.000945 -0.001121 -0.001211 -0.001232 -0.001201 -0.001133 -0.001040 -0.000933 -0.000819 -0.000706 -0.000599 -0.000499 -0.000409 -0.000331 -0.000265 -0.000209 -0.000164 -0.000127 -0.000098 -0.000076 -0.000058 -0.000044 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000011 0.000017 0.000025 0.000036 0.000052 0.000073 0.000100 0.000134 0.000176 0.000229 0.000293 0.000370 0.000462 0.000569 0.000693 0.000834 0.000992 0.001166 0.001353 0.001548 0.001744 0.001932 0.002097 0.002224 0.002292 0.002281 0.002168 0.001930 0.001545 0.000995 0.000265 -0.000651 -0.001755 -0.003035 -0.004474 -0.006042 -0.007701 -0.009405 -0.011103 -0.012744 -0.014273 -0.015642 -0.016807 -0.017732 -0.018392 -0.018772 -0.018867 -0.018684 -0.018238 -0.017553 -0.016657 -0.015582 -0.014360 -0.013022 -0.011597 -0.010106 -0.008570 -0.007001 -0.005408 -0.003798 -0.002173 -0.000535 0.001115 0.002776 0.004447 0.006122 0.007791 0.009442 0.011055 0.012605 0.014065 0.015403 0.016585 0.017579 0.018351 0.018875 0.019126 0.019090 0.018763 0.018150 0.017269 0.016148 0.014825 0.013342 0.011750 0.010100 0.008442 0.006823 0.005288 0.003872 0.002602 0.001497 0.000568 -0.000185 -0.000768 -0.001193 -0.001479 -0.001644 -0.001710 -0.001698 -0.001627 -0.001515 -0.001377 -0.001224 -0.001068 -0.000916 -0.000772 -0.000642 -0.000525 -0.000424 -0.000339 -0.000267 -0.000209 -0.000162 -0.000125 -0.000096 -0.000073 -0.000055 -0.000041 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000016 0.000023 0.000033 0.000046 0.000065 0.000090 0.000123 0.000165 0.000218 0.000284 0.000364 0.000461 0.000576 0.000712 0.000869 0.001050 0.001253 0.001477 0.001721 0.001977 0.002238 0.002491 0.002721 0.002908 0.003028 0.003058 0.002971 0.002741 0.002345 0.001764 0.000984 -0.000001 -0.001186 -0.002556 -0.004087 -0.005740 -0.007470 -0.009223 -0.010943 -0.012570 -0.014047 -0.015325 -0.016361 -0.017122 -0.017590 -0.017758 -0.017632 -0.017232 -0.016585 -0.015726 -0.014695 -0.013533 -0.012277 -0.010964 -0.009624 -0.008277 -0.006941 -0.005622 -0.004322 -0.003037 -0.001761 -0.000481 0.000812 0.002131 0.003485 0.004880 0.006316 0.007786 0.009277 0.010765 0.012223 0.013616 0.014905 0.016047 0.017003 0.017731 0.018197 0.018376 0.018250 0.017816 0.017084 0.016075 0.014826 0.013378 0.011784 0.010098 0.008377 0.006677 0.005048 0.003533 0.002168 0.000977 -0.000023 -0.000830 -0.001447 -0.001886 -0.002167 -0.002310 -0.002341 -0.002283 -0.002159 -0.001990 -0.001793 -0.001584 -0.001374 -0.001172 -0.000985 -0.000816 -0.000666 -0.000537 -0.000428 -0.000338 -0.000264 -0.000204 -0.000157 -0.000120 -0.000091 -0.000068 -0.000051 -0.000037 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000041 0.000058 0.000080 0.000111 0.000151 0.000202 0.000267 0.000347 0.000446 0.000566 0.000710 0.000880 0.001078 0.001306 0.001563 0.001849 0.002160 0.002489 0.002828 0.003160 0.003467 0.003726 0.003911 0.003991 0.003939 0.003726 0.003326 0.002720 0.001895 0.000850 -0.000406 -0.001854 -0.003458 -0.005173 -0.006945 -0.008712 -0.010410 -0.011976 -0.013349 -0.014480 -0.015328 -0.015869 -0.016091 -0.016000 -0.015615 -0.014970 -0.014105 -0.013069 -0.011913 -0.010687 -0.009436 -0.008198 -0.007004 -0.005873 -0.004817 -0.003836 -0.002923 -0.002062 -0.001235 -0.000417 0.000416 0.001290 0.002227 0.003247 0.004359 0.005567 0.006862 0.008226 0.009631 0.011041 0.012411 0.013692 0.014834 0.015783 0.016494 0.016924 0.017046 0.016843 0.016315 0.015475 0.014353 0.012991 0.011440 0.009758 0.008009 0.006254 0.004552 0.002956 0.001509 0.000243 -0.000820 -0.001672 -0.002314 -0.002758 -0.003023 -0.003133 -0.003116 -0.002998 -0.002807 -0.002566 -0.002298 -0.002019 -0.001743 -0.001482 -0.001241 -0.001024 -0.000835 -0.000672 -0.000535 -0.000421 -0.000328 -0.000253 -0.000194 -0.000147 -0.000111 -0.000082 -0.000061 -0.000044 -0.000032 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000008 0.000010 0.000014 0.000019 0.000026 0.000036 0.000050 0.000070 0.000097 0.000134 0.000181 0.000243 0.000321 0.000419 0.000540 0.000688 0.000865 0.001075 0.001321 0.001604 0.001925 0.002283 0.002673 0.003089 0.003518 0.003942 0.004339 0.004682 0.004940 0.005081 0.005072 0.004881 0.004482 0.003855 0.002992 0.001893 0.000574 -0.000937 -0.002597 -0.004351 -0.006135 -0.007880 -0.009514 -0.010970 -0.012187 -0.013116 -0.013724 -0.013992 -0.013922 -0.013532 -0.012858 -0.011947 -0.010858 -0.009651 -0.008388 -0.007129 -0.005923 -0.004812 -0.003824 -0.002977 -0.002275 -0.001709 -0.001263 -0.000909 -0.000616 -0.000347 -0.000061 0.000281 0.000716 0.001276 0.001984 0.002852 0.003880 0.005056 0.006354 0.007737 0.009157 0.010558 0.011880 0.013058 0.014031 0.014745 0.015154 0.015229 0.014955 0.014337 0.013396 0.012169 0.010707 0.009072 0.007328 0.005548 0.003796 0.002136 0.000620 -0.000711 -0.001828 -0.002717 -0.003376 -0.003816 -0.004056 -0.004122 -0.004044 -0.003853 -0.003580 -0.003254 -0.002899 -0.002536 -0.002182 -0.001848 -0.001543 -0.001271 -0.001033 -0.000830 -0.000659 -0.000518 -0.000403 -0.000310 -0.000236 -0.000178 -0.000133 -0.000099 -0.000072 -0.000052 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000017 0.000023 0.000032 0.000044 0.000061 0.000084 0.000116 0.000159 0.000215 0.000289 0.000382 0.000500 0.000646 0.000825 0.001040 0.001296 0.001597 0.001944 0.002339 0.002780 0.003262 0.003777 0.004308 0.004836 0.005334 0.005771 0.006112 0.006319 0.006357 0.006191 0.005795 0.005150 0.004249 0.003100 0.001725 0.000161 -0.001539 -0.003310 -0.005078 -0.006766 -0.008296 -0.009598 -0.010612 -0.011291 -0.011611 -0.011564 -0.011164 -0.010448 -0.009465 -0.008282 -0.006972 -0.005608 -0.004265 -0.003008 -0.001892 -0.000957 -0.000231 0.000276 0.000566 0.000657 0.000577 0.000364 0.000063 -0.000275 -0.000597 -0.000848 -0.000977 -0.000941 -0.000702 -0.000239 0.000460 0.001388 0.002524 0.003833 0.005264 0.006757 0.008242 0.009644 0.010889 0.011904 0.012629 0.013019 0.013043 0.012693 0.011981 0.010937 0.009609 0.008057 0.006354 0.004575 0.002796 0.001088 -0.000484 -0.001871 -0.003036 -0.003957 -0.004628 -0.005057 -0.005264 -0.005276 -0.005126 -0.004850 -0.004483 -0.004057 -0.003601 -0.003140 -0.002693 -0.002275 -0.001894 -0.001556 -0.001262 -0.001012 -0.000802 -0.000629 -0.000488 -0.000374 -0.000284 -0.000214 -0.000159 -0.000117 -0.000085 -0.000061 -0.000044 -0.000031 -0.000022 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000020 0.000027 0.000037 0.000051 0.000071 0.000098 0.000136 0.000186 0.000252 0.000339 0.000449 0.000589 0.000763 0.000976 0.001234 0.001542 0.001905 0.002325 0.002804 0.003339 0.003924 0.004548 0.005193 0.005835 0.006443 0.006980 0.007408 0.007684 0.007769 0.007627 0.007231 0.006564 0.005623 0.004423 0.002994 0.001384 -0.000343 -0.002113 -0.003841 -0.005442 -0.006834 -0.007944 -0.008714 -0.009105 -0.009101 -0.008707 -0.007956 -0.006898 -0.005603 -0.004154 -0.002639 -0.001146 0.000244 0.001459 0.002443 0.003157 0.003578 0.003703 0.003543 0.003125 0.002489 0.001682 0.000763 -0.000206 -0.001159 -0.002030 -0.002756 -0.003278 -0.003550 -0.003536 -0.003216 -0.002587 -0.001665 -0.000480 0.000919 0.002467 0.004088 0.005697 0.007206 0.008528 0.009585 0.010313 0.010668 0.010624 0.010180 0.009358 0.008201 0.006769 0.005135 0.003382 0.001593 -0.000148 -0.001769 -0.003206 -0.004415 -0.005366 -0.006048 -0.006464 -0.006635 -0.006587 -0.006358 -0.005986 -0.005512 -0.004973 -0.004404 -0.003831 -0.003279 -0.002763 -0.002296 -0.001882 -0.001523 -0.001218 -0.000964 -0.000754 -0.000583 -0.000446 -0.000338 -0.000253 -0.000188 -0.000137 -0.000100 -0.000072 -0.000051 -0.000036 -0.000025 -0.000018 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000017 0.000022 0.000031 0.000042 0.000059 0.000081 0.000113 0.000156 0.000214 0.000291 0.000391 0.000520 0.000684 0.000888 0.001139 0.001445 0.001811 0.002242 0.002743 0.003314 0.003952 0.004650 0.005393 0.006161 0.006923 0.007646 0.008288 0.008803 0.009145 0.009272 0.009146 0.008741 0.008042 0.007054 0.005796 0.004310 0.002656 0.000907 -0.000850 -0.002520 -0.004011 -0.005238 -0.006126 -0.006623 -0.006698 -0.006347 -0.005592 -0.004480 -0.003083 -0.001489 0.000204 0.001893 0.003480 0.004875 0.006006 0.006817 0.007274 0.007360 0.007082 0.006460 0.005531 0.004344 0.002958 0.001439 -0.000142 -0.001708 -0.003184 -0.004498 -0.005580 -0.006372 -0.006829 -0.006919 -0.006629 -0.005964 -0.004951 -0.003633 -0.002075 -0.000357 0.001428 0.003180 0.004798 0.006187 0.007264 0.007966 0.008251 0.008104 0.007535 0.006578 0.005292 0.003751 0.002042 0.000257 -0.001510 -0.003174 -0.004663 -0.005919 -0.006904 -0.007599 -0.008006 -0.008141 -0.008033 -0.007721 -0.007248 -0.006659 -0.005998 -0.005302 -0.004606 -0.003935 -0.003311 -0.002746 -0.002246 -0.001815 -0.001448 -0.001143 -0.000892 -0.000689 -0.000526 -0.000397 -0.000296 -0.000219 -0.000160 -0.000116 -0.000083 -0.000059 -0.000041 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000014 0.000018 0.000024 0.000033 0.000046 0.000065 0.000091 0.000127 0.000177 0.000243 0.000331 0.000445 0.000594 0.000782 0.001019 0.001311 0.001668 0.002096 0.002602 0.003190 0.003860 0.004609 0.005427 0.006296 0.007191 0.008079 0.008918 0.009661 0.010257 0.010658 0.010815 0.010691 0.010261 0.009515 0.008462 0.007134 0.005583 0.003878 0.002108 0.000370 -0.001231 -0.002598 -0.003641 -0.004290 -0.004497 -0.004243 -0.003537 -0.002420 -0.000959 0.000758 0.002623 0.004522 0.006341 0.007974 0.009328 0.010331 0.010933 0.011107 0.010846 0.010167 0.009101 0.007694 0.006003 0.004094 0.002039 -0.000084 -0.002197 -0.004218 -0.006067 -0.007670 -0.008960 -0.009880 -0.010389 -0.010461 -0.010090 -0.009292 -0.008105 -0.006588 -0.004822 -0.002906 -0.000947 0.000939 0.002642 0.004061 0.005113 0.005737 0.005901 0.005602 0.004865 0.003743 0.002309 0.000655 -0.001119 -0.002911 -0.004623 -0.006169 -0.007480 -0.008510 -0.009230 -0.009636 -0.009743 -0.009579 -0.009186 -0.008611 -0.007904 -0.007113 -0.006284 -0.005455 -0.004657 -0.003914 -0.003241 -0.002647 -0.002134 -0.001700 -0.001338 -0.001042 -0.000802 -0.000611 -0.000460 -0.000343 -0.000252 -0.000184 -0.000133 -0.000095 -0.000067 -0.000047 -0.000033 -0.000023 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000014 0.000018 0.000025 0.000035 0.000049 0.000070 0.000099 0.000140 0.000195 0.000270 0.000369 0.000498 0.000666 0.000881 0.001151 0.001486 0.001897 0.002390 0.002975 0.003654 0.004429 0.005294 0.006235 0.007233 0.008257 0.009268 0.010218 0.011055 0.011722 0.012165 0.012334 0.012192 0.011714 0.010898 0.009760 0.008342 0.006708 0.004942 0.003145 0.001425 -0.000106 -0.001342 -0.002195 -0.002596 -0.002509 -0.001926 -0.000875 0.000587 0.002371 0.004370 0.006459 0.008512 0.010405 0.012027 0.013288 0.014120 0.014483 0.014360 0.013759 0.012706 0.011244 0.009429 0.007322 0.004993 0.002515 -0.000034 -0.002577 -0.005033 -0.007322 -0.009367 -0.011095 -0.012442 -0.013354 -0.013793 -0.013740 -0.013197 -0.012189 -0.010770 -0.009015 -0.007023 -0.004909 -0.002797 -0.000814 0.000922 0.002308 0.003265 0.003741 0.003717 0.003208 0.002257 0.000937 -0.000660 -0.002425 -0.004247 -0.006016 -0.007633 -0.009017 -0.010108 -0.010870 -0.011293 -0.011386 -0.011179 -0.010713 -0.010041 -0.009218 -0.008297 -0.007331 -0.006363 -0.005430 -0.004560 -0.003773 -0.003077 -0.002476 -0.001968 -0.001545 -0.001200 -0.000921 -0.000700 -0.000525 -0.000390 -0.000286 -0.000208 -0.000150 -0.000107 -0.000076 -0.000053 -0.000037 -0.000026 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000011 0.000013 0.000017 0.000024 0.000034 0.000050 0.000073 0.000105 0.000150 0.000211 0.000293 0.000403 0.000547 0.000735 0.000975 0.001279 0.001658 0.002123 0.002684 0.003348 0.004121 0.005002 0.005983 0.007049 0.008174 0.009323 0.010450 0.011502 0.012418 0.013138 0.013601 0.013758 0.013569 0.013016 0.012101 0.010851 0.009318 0.007580 0.005736 0.003898 0.002188 0.000724 -0.000384 -0.001047 -0.001206 -0.000832 0.000065 0.001439 0.003212 0.005276 0.007504 0.009757 0.011897 0.013796 0.015344 0.016456 0.017075 0.017175 0.016755 0.015837 0.014462 0.012684 0.010564 0.008169 0.005565 0.002823 0.000010 -0.002801 -0.005538 -0.008129 -0.010497 -0.012570 -0.014276 -0.015552 -0.016346 -0.016622 -0.016366 -0.015587 -0.014324 -0.012645 -0.010644 -0.008438 -0.006158 -0.003944 -0.001930 -0.000239 0.001029 0.001804 0.002048 0.001762 0.000981 -0.000229 -0.001773 -0.003538 -0.005403 -0.007246 -0.008955 -0.010434 -0.011611 -0.012441 -0.012903 -0.013005 -0.012773 -0.012250 -0.011493 -0.010561 -0.009515 -0.008413 -0.007306 -0.006236 -0.005236 -0.004328 -0.003526 -0.002833 -0.002246 -0.001760 -0.001362 -0.001042 -0.000789 -0.000590 -0.000437 -0.000320 -0.000231 -0.000166 -0.000118 -0.000083 -0.000059 -0.000041 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000011 0.000015 0.000022 0.000033 0.000049 0.000073 0.000108 0.000156 0.000222 0.000311 0.000430 0.000588 0.000794 0.001059 0.001396 0.001817 0.002336 0.002962 0.003706 0.004571 0.005556 0.006650 0.007835 0.009081 0.010345 0.011576 0.012712 0.013688 0.014436 0.014894 0.015007 0.014740 0.014078 0.013031 0.011637 0.009961 0.008096 0.006153 0.004259 0.002545 0.001139 0.000150 -0.000334 -0.000262 0.000379 0.001564 0.003226 0.005264 0.007551 0.009942 0.012285 0.014436 0.016265 0.017669 0.018575 0.018942 0.018762 0.018054 0.016860 0.015236 0.013246 0.010957 0.008433 0.005737 0.002925 0.000052 -0.002826 -0.005654 -0.008372 -0.010912 -0.013205 -0.015178 -0.016757 -0.017876 -0.018481 -0.018536 -0.018030 -0.016984 -0.015451 -0.013514 -0.011289 -0.008910 -0.006526 -0.004287 -0.002334 -0.000787 0.000262 0.000756 0.000680 0.000057 -0.001052 -0.002555 -0.004335 -0.006262 -0.008201 -0.010027 -0.011630 -0.012923 -0.013851 -0.014384 -0.014522 -0.014291 -0.013735 -0.012912 -0.011886 -0.010726 -0.009495 -0.008253 -0.007048 -0.005919 -0.004890 -0.003980 -0.003192 -0.002526 -0.001973 -0.001522 -0.001160 -0.000874 -0.000651 -0.000479 -0.000349 -0.000251 -0.000179 -0.000127 -0.000089 -0.000062 -0.000043 -0.000030 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000009 0.000012 0.000018 0.000029 0.000045 0.000070 0.000106 0.000156 0.000226 0.000320 0.000447 0.000616 0.000838 0.001125 0.001492 0.001953 0.002522 0.003211 0.004029 0.004980 0.006062 0.007262 0.008557 0.009910 0.011275 0.012591 0.013790 0.014800 0.015548 0.015967 0.016003 0.015622 0.014816 0.013603 0.012032 0.010185 0.008166 0.006103 0.004135 0.002405 0.001043 0.000162 -0.000158 0.000125 0.001009 0.002447 0.004351 0.006599 0.009042 0.011520 0.013872 0.015950 0.017629 0.018818 0.019459 0.019536 0.019065 0.018090 0.016673 0.014888 0.012809 0.010506 0.008039 0.005457 0.002798 0.000095 -0.002622 -0.005323 -0.007966 -0.010502 -0.012870 -0.014996 -0.016800 -0.018201 -0.019123 -0.019507 -0.019316 -0.018545 -0.017229 -0.015435 -0.013269 -0.010867 -0.008383 -0.005980 -0.003815 -0.002031 -0.000741 -0.000022 0.000092 -0.000390 -0.001415 -0.002893 -0.004706 -0.006715 -0.008776 -0.010747 -0.012505 -0.013950 -0.015010 -0.015649 -0.015858 -0.015660 -0.015098 -0.014233 -0.013135 -0.011878 -0.010534 -0.009167 -0.007835 -0.006581 -0.005435 -0.004419 -0.003538 -0.002792 -0.002174 -0.001670 -0.001267 -0.000950 -0.000703 -0.000514 -0.000371 -0.000265 -0.000188 -0.000132 -0.000091 -0.000063 -0.000044 -0.000030 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000005 0.000007 0.000012 0.000022 0.000038 0.000062 0.000098 0.000148 0.000219 0.000316 0.000448 0.000625 0.000860 0.001166 0.001558 0.002053 0.002666 0.003410 0.004294 0.005323 0.006491 0.007783 0.009172 0.010615 0.012060 0.013437 0.014674 0.015688 0.016403 0.016749 0.016672 0.016143 0.015157 0.013744 0.011968 0.009921 0.007726 0.005525 0.003469 0.001709 0.000381 -0.000405 -0.000576 -0.000103 0.000993 0.002645 0.004741 0.007137 0.009666 0.012152 0.014428 0.016347 0.017794 0.018693 0.019015 0.018769 0.018000 0.016782 0.015203 0.013354 0.011319 0.009168 0.006953 0.004704 0.002433 0.000143 -0.002173 -0.004513 -0.006868 -0.009212 -0.011496 -0.013651 -0.015592 -0.017222 -0.018442 -0.019165 -0.019325 -0.018886 -0.017855 -0.016282 -0.014257 -0.011909 -0.009398 -0.006895 -0.004575 -0.002600 -0.001106 -0.000191 0.000090 -0.000269 -0.001227 -0.002698 -0.004563 -0.006676 -0.008882 -0.011028 -0.012973 -0.014603 -0.015833 -0.016614 -0.016931 -0.016801 -0.016267 -0.015390 -0.014247 -0.012916 -0.011477 -0.010003 -0.008557 -0.007189 -0.005935 -0.004820 -0.003852 -0.003031 -0.002351 -0.001798 -0.001356 -0.001009 -0.000741 -0.000537 -0.000384 -0.000271 -0.000189 -0.000130 -0.000089 -0.000061 -0.000041 -0.000027 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 0.000001 0.000004 0.000012 0.000026 0.000048 0.000082 0.000131 0.000200 0.000297 0.000430 0.000611 0.000853 0.001171 0.001582 0.002104 0.002751 0.003539 0.004477 0.005569 0.006807 0.008174 0.009636 0.011148 0.012647 0.014060 0.015303 0.016290 0.016939 0.017178 0.016955 0.016243 0.015047 0.013407 0.011400 0.009134 0.006747 0.004396 0.002243 0.000446 -0.000856 -0.001556 -0.001592 -0.000949 0.000331 0.002159 0.004398 0.006881 0.009424 0.011839 0.013955 0.015631 0.016766 0.017309 0.017258 0.016657 0.015587 0.014154 0.012473 0.010656 0.008796 0.006962 0.005191 0.003490 0.001839 0.000198 -0.001477 -0.003229 -0.005086 -0.007049 -0.009090 -0.011149 -0.013135 -0.014937 -0.016431 -0.017500 -0.018040 -0.017985 -0.017305 -0.016025 -0.014217 -0.012001 -0.009533 -0.006994 -0.004573 -0.002452 -0.000790 0.000292 0.000718 0.000464 -0.000442 -0.001920 -0.003851 -0.006086 -0.008458 -0.010802 -0.012963 -0.014810 -0.016244 -0.017204 -0.017666 -0.017641 -0.017170 -0.016316 -0.015157 -0.013781 -0.012272 -0.010712 -0.009171 -0.007706 -0.006358 -0.005155 -0.004110 -0.003223 -0.002488 -0.001892 -0.001416 -0.001044 -0.000759 -0.000543 -0.000382 -0.000265 -0.000181 -0.000122 -0.000081 -0.000053 -0.000034 -0.000022 -0.000014 -0.000009 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000007 -0.000008 -0.000007 -0.000002 0.000009 0.000027 0.000056 0.000101 0.000165 0.000258 0.000388 0.000567 0.000810 0.001132 0.001553 0.002089 0.002759 0.003577 0.004553 0.005689 0.006978 0.008397 0.009909 0.011463 0.012989 0.014407 0.015626 0.016555 0.017108 0.017210 0.016811 0.015890 0.014460 0.012573 0.010320 0.007824 0.005239 0.002735 0.000484 -0.001348 -0.002622 -0.003239 -0.003146 -0.002347 -0.000906 0.001062 0.003399 0.005914 0.008406 0.010678 0.012558 0.013914 0.014665 0.014789 0.014317 0.013333 0.011958 0.010334 0.008608 0.006910 0.005344 0.003974 0.002822 0.001863 0.001039 0.000265 -0.000555 -0.001512 -0.002677 -0.004088 -0.005740 -0.007586 -0.009531 -0.011450 -0.013194 -0.014610 -0.015558 -0.015928 -0.015658 -0.014737 -0.013216 -0.011199 -0.008838 -0.006320 -0.003847 -0.001619 0.000180 0.001406 0.001960 0.001799 0.000937 -0.000555 -0.002561 -0.004927 -0.007479 -0.010038 -0.012435 -0.014524 -0.016191 -0.017361 -0.018002 -0.018116 -0.017743 -0.016945 -0.015805 -0.014414 -0.012864 -0.011245 -0.009634 -0.008093 -0.006670 -0.005397 -0.004289 -0.003349 -0.002570 -0.001939 -0.001438 -0.001048 -0.000750 -0.000527 -0.000363 -0.000245 -0.000161 -0.000104 -0.000065 -0.000040 -0.000023 -0.000013 -0.000007 -0.000003 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000004 -0.000007 -0.000011 -0.000015 -0.000019 -0.000021 -0.000021 -0.000015 -0.000003 0.000019 0.000055 0.000111 0.000195 0.000315 0.000485 0.000721 0.001038 0.001456 0.001994 0.002671 0.003501 0.004495 0.005655 0.006970 0.008416 0.009951 0.011519 0.013044 0.014438 0.015605 0.016448 0.016877 0.016818 0.016223 0.015076 0.013400 0.011258 0.008756 0.006033 0.003256 0.000609 -0.001727 -0.003582 -0.004818 -0.005343 -0.005120 -0.004172 -0.002585 -0.000499 0.001900 0.004401 0.006788 0.008856 0.010436 0.011407 0.011714 0.011364 0.010430 0.009039 0.007354 0.005557 0.003828 0.002318 0.001141 0.000356 -0.000038 -0.000097 0.000076 0.000344 0.000555 0.000564 0.000248 -0.000469 -0.001612 -0.003147 -0.004980 -0.006970 -0.008941 -0.010705 -0.012080 -0.012913 -0.013098 -0.012591 -0.011413 -0.009650 -0.007449 -0.004998 -0.002510 -0.000206 0.001709 0.003065 0.003740 0.003669 0.002852 0.001347 -0.000730 -0.003226 -0.005959 -0.008739 -0.011382 -0.013727 -0.015646 -0.017050 -0.017896 -0.018179 -0.017935 -0.017225 -0.016135 -0.014762 -0.013203 -0.011554 -0.009900 -0.008310 -0.006836 -0.005514 -0.004363 -0.003386 -0.002579 -0.001926 -0.001410 -0.001011 -0.000709 -0.000484 -0.000322 -0.000207 -0.000127 -0.000075 -0.000041 -0.000020 -0.000007 -0.000000 0.000003 0.000005 0.000005 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000013 -0.000019 -0.000026 -0.000033 -0.000040 -0.000045 -0.000047 -0.000043 -0.000031 -0.000007 0.000035 0.000103 0.000207 0.000360 0.000577 0.000877 0.001279 0.001803 0.002468 0.003291 0.004281 0.005439 0.006755 0.008200 0.009731 0.011285 0.012780 0.014124 0.015215 0.015950 0.016238 0.016005 0.015204 0.013827 0.011906 0.009517 0.006778 0.003844 0.000896 -0.001871 -0.004267 -0.006119 -0.007295 -0.007710 -0.007344 -0.006241 -0.004512 -0.002323 0.000116 0.002574 0.004817 0.006637 0.007868 0.008407 0.008222 0.007357 0.005929 0.004108 0.002105 0.000144 -0.001562 -0.002839 -0.003565 -0.003688 -0.003229 -0.002281 -0.000995 0.000435 0.001798 0.002889 0.003534 0.003609 0.003059 0.001904 0.000234 -0.001794 -0.003977 -0.006090 -0.007906 -0.009227 -0.009902 -0.009848 -0.009053 -0.007586 -0.005581 -0.003227 -0.000749 0.001615 0.003636 0.005121 0.005920 0.005949 0.005189 0.003688 0.001554 -0.001057 -0.003959 -0.006950 -0.009836 -0.012438 -0.014615 -0.016264 -0.017330 -0.017803 -0.017711 -0.017117 -0.016107 -0.014781 -0.013244 -0.011598 -0.009932 -0.008321 -0.006824 -0.005479 -0.004307 -0.003315 -0.002497 -0.001838 -0.001321 -0.000925 -0.000627 -0.000410 -0.000255 -0.000148 -0.000078 -0.000033 -0.000006 0.000008 0.000015 0.000017 0.000016 0.000015 0.000012 0.000010 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000013 -0.000020 -0.000029 -0.000039 -0.000051 -0.000064 -0.000076 -0.000087 -0.000095 -0.000097 -0.000089 -0.000066 -0.000021 0.000059 0.000184 0.000372 0.000640 0.001010 0.001501 0.002134 0.002926 0.003888 0.005019 0.006309 0.007727 0.009226 0.010740 0.012182 0.013455 0.014452 0.015067 0.015207 0.014797 0.013796 0.012200 0.010051 0.007437 0.004490 0.001378 -0.001705 -0.004554 -0.006972 -0.008787 -0.009869 -0.010146 -0.009614 -0.008340 -0.006460 -0.004166 -0.001693 0.000706 0.002787 0.004334 0.005189 0.005266 0.004561 0.003155 0.001209 -0.001059 -0.003390 -0.005519 -0.007197 -0.008228 -0.008479 -0.007908 -0.006557 -0.004558 -0.002109 0.000536 0.003106 0.005333 0.006987 0.007901 0.007985 0.007241 0.005759 0.003709 0.001320 -0.001142 -0.003409 -0.005232 -0.006417 -0.006836 -0.006449 -0.005297 -0.003505 -0.001262 0.001198 0.003619 0.005753 0.007376 0.008317 0.008467 0.007790 0.006320 0.004160 0.001462 -0.001581 -0.004760 -0.007867 -0.010711 -0.013135 -0.015026 -0.016316 -0.016986 -0.017061 -0.016601 -0.015694 -0.014442 -0.012956 -0.011342 -0.009695 -0.008095 -0.006605 -0.005265 -0.004099 -0.003115 -0.002308 -0.001662 -0.001160 -0.000779 -0.000499 -0.000297 -0.000158 -0.000067 -0.000009 0.000023 0.000039 0.000044 0.000043 0.000039 0.000033 0.000027 0.000022 0.000017 0.000012 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000013 -0.000020 -0.000029 -0.000041 -0.000056 -0.000073 -0.000093 -0.000114 -0.000137 -0.000159 -0.000179 -0.000193 -0.000196 -0.000180 -0.000135 -0.000048 0.000096 0.000318 0.000637 0.001075 0.001655 0.002393 0.003300 0.004379 0.005616 0.006981 0.008425 0.009876 0.011248 0.012436 0.013331 0.013825 0.013822 0.013250 0.012068 0.010281 0.007939 0.005141 0.002029 -0.001214 -0.004383 -0.007265 -0.009657 -0.011387 -0.012333 -0.012434 -0.011705 -0.010234 -0.008183 -0.005771 -0.003256 -0.000911 0.001007 0.002280 0.002754 0.002362 0.001128 -0.000827 -0.003302 -0.006028 -0.008702 -0.011013 -0.012680 -0.013482 -0.013280 -0.012035 -0.009815 -0.006785 -0.003196 0.000644 0.004401 0.007747 0.010397 0.012136 0.012844 0.012504 0.011204 0.009128 0.006532 0.003717 0.000998 -0.001330 -0.003026 -0.003923 -0.003943 -0.003107 -0.001527 0.000610 0.003061 0.005553 0.007816 0.009601 0.010712 0.011017 0.010460 0.009063 0.006917 0.004177 0.001035 -0.002291 -0.005582 -0.008635 -0.011281 -0.013392 -0.014892 -0.015754 -0.015996 -0.015679 -0.014889 -0.013732 -0.012321 -0.010766 -0.009168 -0.007609 -0.006156 -0.004851 -0.003719 -0.002769 -0.001996 -0.001385 -0.000916 -0.000567 -0.000316 -0.000142 -0.000028 0.000042 0.000079 0.000095 0.000097 0.000090 0.000079 0.000066 0.000054 0.000043 0.000033 0.000025 0.000018 0.000012 0.000007 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000012 -0.000019 -0.000028 -0.000040 -0.000056 -0.000076 -0.000100 -0.000128 -0.000160 -0.000197 -0.000237 -0.000279 -0.000320 -0.000356 -0.000378 -0.000378 -0.000342 -0.000255 -0.000098 0.000152 0.000517 0.001020 0.001679 0.002509 0.003510 0.004670 0.005960 0.007328 0.008703 0.009993 0.011093 0.011890 0.012274 0.012149 0.011442 0.010118 0.008184 0.005699 0.002771 -0.000446 -0.003760 -0.006955 -0.009811 -0.012122 -0.013717 -0.014480 -0.014364 -0.013401 -0.011702 -0.009452 -0.006897 -0.004317 -0.002004 -0.000228 0.000789 0.000900 0.000056 -0.001692 -0.004187 -0.007186 -0.010375 -0.013404 -0.015922 -0.017615 -0.018238 -0.017644 -0.015799 -0.012791 -0.008821 -0.004185 0.000754 0.005604 0.009980 0.013544 0.016038 0.017310 0.017327 0.016174 0.014049 0.011233 0.008063 0.004897 0.002075 -0.000117 -0.001472 -0.001881 -0.001341 0.000049 0.002102 0.004568 0.007158 0.009579 0.011560 0.012878 0.013379 0.012988 0.011712 0.009635 0.006907 0.003722 0.000304 -0.003118 -0.006332 -0.009154 -0.011448 -0.013128 -0.014159 -0.014556 -0.014377 -0.013707 -0.012655 -0.011336 -0.009862 -0.008338 -0.006849 -0.005461 -0.004220 -0.003152 -0.002263 -0.001549 -0.000994 -0.000578 -0.000279 -0.000073 0.000061 0.000140 0.000179 0.000191 0.000184 0.000167 0.000145 0.000122 0.000099 0.000079 0.000061 0.000047 0.000035 0.000025 0.000017 0.000011 0.000006 0.000003 0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000016 -0.000025 -0.000037 -0.000053 -0.000074 -0.000099 -0.000131 -0.000169 -0.000214 -0.000268 -0.000329 -0.000398 -0.000472 -0.000547 -0.000617 -0.000672 -0.000700 -0.000686 -0.000609 -0.000448 -0.000178 0.000225 0.000783 0.001511 0.002412 0.003475 0.004672 0.005951 0.007241 0.008449 0.009468 0.010183 0.010484 0.010271 0.009475 0.008060 0.006039 0.003475 0.000485 -0.002768 -0.006084 -0.009239 -0.012007 -0.014179 -0.015587 -0.016122 -0.015748 -0.014515 -0.012554 -0.010074 -0.007344 -0.004666 -0.002350 -0.000680 0.000121 -0.000088 -0.001344 -0.003568 -0.006574 -0.010076 -0.013721 -0.017115 -0.019872 -0.021643 -0.022163 -0.021274 -0.018949 -0.015292 -0.010534 -0.005013 0.000860 0.006639 0.011889 0.016224 0.019347 0.021077 0.021367 0.020301 0.018088 0.015033 0.011508 0.007910 0.004619 0.001964 0.000189 -0.000569 -0.000284 0.000954 0.002961 0.005478 0.008202 0.010817 0.013031 0.014597 0.015339 0.015163 0.014063 0.012114 0.009459 0.006297 0.002854 -0.000633 -0.003942 -0.006882 -0.009305 -0.011117 -0.012280 -0.012804 -0.012743 -0.012185 -0.011237 -0.010017 -0.008639 -0.007208 -0.005812 -0.004516 -0.003366 -0.002387 -0.001586 -0.000956 -0.000482 -0.000140 0.000091 0.000236 0.000316 0.000349 0.000348 0.000326 0.000292 0.000252 0.000211 0.000172 0.000138 0.000108 0.000083 0.000063 0.000046 0.000033 0.000023 0.000015 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000008 -0.000014 -0.000022 -0.000033 -0.000048 -0.000068 -0.000094 -0.000126 -0.000167 -0.000216 -0.000277 -0.000349 -0.000436 -0.000535 -0.000648 -0.000770 -0.000896 -0.001017 -0.001123 -0.001197 -0.001219 -0.001165 -0.001010 -0.000728 -0.000292 0.000313 0.001095 0.002045 0.003138 0.004323 0.005529 0.006664 0.007620 0.008283 0.008538 0.008288 0.007459 0.006020 0.003983 0.001417 -0.001557 -0.004771 -0.008016 -0.011064 -0.013683 -0.015664 -0.016840 -0.017108 -0.016444 -0.014911 -0.012660 -0.009922 -0.006984 -0.004171 -0.001808 -0.000191 0.000451 -0.000018 -0.001622 -0.004263 -0.007726 -0.011693 -0.015773 -0.019536 -0.022562 -0.024473 -0.024985 -0.023930 -0.021281 -0.017158 -0.011817 -0.005628 0.000954 0.007442 0.013354 0.018265 0.021845 0.023890 0.024339 0.023279 0.020928 0.017615 0.013739 0.009734 0.006015 0.002949 0.000810 -0.000238 -0.000152 0.000988 0.002997 0.005609 0.008505 0.011352 0.013836 0.015688 0.016712 0.016798 0.015926 0.014162 0.011646 0.008576 0.005182 0.001706 -0.001623 -0.004606 -0.007090 -0.008974 -0.010216 -0.010822 -0.010847 -0.010377 -0.009522 -0.008397 -0.007119 -0.005794 -0.004507 -0.003324 -0.002289 -0.001425 -0.000736 -0.000215 0.000157 0.000403 0.000548 0.000616 0.000628 0.000602 0.000552 0.000489 0.000420 0.000352 0.000289 0.000232 0.000183 0.000142 0.000108 0.000081 0.000059 0.000042 0.000029 0.000019 0.000012 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000028 -0.000042 -0.000061 -0.000085 -0.000117 -0.000157 -0.000207 -0.000269 -0.000347 -0.000441 -0.000556 -0.000691 -0.000847 -0.001023 -0.001214 -0.001413 -0.001609 -0.001785 -0.001922 -0.001994 -0.001973 -0.001829 -0.001535 -0.001070 -0.000420 0.000408 0.001391 0.002484 0.003616 0.004698 0.005623 0.006273 0.006534 0.006306 0.005515 0.004127 0.002155 -0.000331 -0.003210 -0.006307 -0.009411 -0.012289 -0.014708 -0.016455 -0.017366 -0.017343 -0.016370 -0.014523 -0.011967 -0.008950 -0.005778 -0.002794 -0.000337 0.001286 0.001840 0.001190 -0.000680 -0.003657 -0.007504 -0.011876 -0.016354 -0.020478 -0.023798 -0.025914 -0.026521 -0.025443 -0.022652 -0.018277 -0.012592 -0.005995 0.001031 0.007962 0.014283 0.019539 0.023372 0.025562 0.026041 0.024894 0.022353 0.018763 0.014551 0.010176 0.006087 0.002678 0.000249 -0.001014 -0.001058 0.000046 0.002111 0.004862 0.007967 0.011078 0.013859 0.016025 0.017363 0.017746 0.017145 0.015618 0.013301 0.010391 0.007121 0.003735 0.000468 -0.002477 -0.004942 -0.006824 -0.008078 -0.008710 -0.008774 -0.008357 -0.007568 -0.006524 -0.005342 -0.004124 -0.002955 -0.001900 -0.000998 -0.000270 0.000284 0.000675 0.000922 0.001053 0.001093 0.001067 0.000997 0.000900 0.000791 0.000678 0.000569 0.000468 0.000378 0.000300 0.000234 0.000180 0.000136 0.000101 0.000074 0.000053 0.000036 0.000024 0.000015 0.000009 0.000004 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000007 -0.000013 -0.000022 -0.000035 -0.000052 -0.000074 -0.000104 -0.000141 -0.000190 -0.000251 -0.000328 -0.000424 -0.000543 -0.000688 -0.000863 -0.001069 -0.001305 -0.001570 -0.001855 -0.002152 -0.002444 -0.002710 -0.002923 -0.003052 -0.003064 -0.002925 -0.002611 -0.002103 -0.001401 -0.000524 0.000487 0.001566 0.002624 0.003556 0.004244 0.004571 0.004435 0.003758 0.002502 0.000679 -0.001645 -0.004348 -0.007257 -0.010158 -0.012816 -0.014995 -0.016484 -0.017117 -0.016800 -0.015521 -0.013365 -0.010508 -0.007209 -0.003790 -0.000605 0.001990 0.003681 0.004224 0.003483 0.001445 -0.001767 -0.005904 -0.010603 -0.015423 -0.019883 -0.023510 -0.025886 -0.026690 -0.025736 -0.022993 -0.018594 -0.012825 -0.006098 0.001082 0.008169 0.014625 0.019974 0.023842 0.025999 0.026370 0.025046 0.022266 0.018392 0.013869 0.009178 0.004793 0.001125 -0.001505 -0.002899 -0.002994 -0.001860 0.000313 0.003241 0.006584 0.009975 0.013066 0.015556 0.017219 0.017919 0.017615 0.016361 0.014292 0.011601 0.008524 0.005306 0.002184 -0.000637 -0.002998 -0.004796 -0.005986 -0.006577 -0.006622 -0.006210 -0.005451 -0.004462 -0.003358 -0.002240 -0.001192 -0.000271 0.000485 0.001062 0.001463 0.001704 0.001809 0.001806 0.001723 0.001588 0.001422 0.001244 0.001065 0.000894 0.000738 0.000599 0.000479 0.000377 0.000292 0.000223 0.000168 0.000124 0.000090 0.000064 0.000044 0.000029 0.000018 0.000011 0.000006 0.000003 0.000001 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000009 -0.000017 -0.000027 -0.000042 -0.000062 -0.000088 -0.000123 -0.000168 -0.000225 -0.000298 -0.000391 -0.000507 -0.000653 -0.000833 -0.001050 -0.001310 -0.001613 -0.001957 -0.002338 -0.002746 -0.003164 -0.003571 -0.003937 -0.004229 -0.004407 -0.004434 -0.004277 -0.003913 -0.003335 -0.002554 -0.001606 -0.000554 0.000519 0.001505 0.002287 0.002747 0.002776 0.002292 0.001251 -0.000342 -0.002426 -0.004882 -0.007541 -0.010191 -0.012595 -0.014518 -0.015746 -0.016113 -0.015523 -0.013968 -0.011535 -0.008404 -0.004842 -0.001180 0.002218 0.004987 0.006801 0.007413 0.006677 0.004581 0.001246 -0.003069 -0.007996 -0.013082 -0.017832 -0.021761 -0.024435 -0.025523 -0.024829 -0.022318 -0.018119 -0.012521 -0.005944 0.001100 0.008054 0.014370 0.019562 0.023251 0.025201 0.025338 0.023756 0.020704 0.016553 0.011762 0.006827 0.002233 -0.001595 -0.004327 -0.005759 -0.005826 -0.004599 -0.002273 0.000861 0.004450 0.008120 0.011510 0.014310 0.016286 0.017294 0.017290 0.016326 0.014534 0.012107 0.009280 0.006299 0.003400 0.000787 -0.001384 -0.003014 -0.004059 -0.004532 -0.004491 -0.004027 -0.003251 -0.002281 -0.001230 -0.000197 0.000740 0.001526 0.002131 0.002547 0.002782 0.002858 0.002804 0.002651 0.002432 0.002174 0.001901 0.001629 0.001372 0.001137 0.000928 0.000746 0.000591 0.000462 0.000356 0.000271 0.000203 0.000149 0.000108 0.000076 0.000052 0.000035 0.000022 0.000013 0.000008 0.000004 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000006 -0.000011 -0.000020 -0.000032 -0.000049 -0.000072 -0.000103 -0.000143 -0.000195 -0.000262 -0.000348 -0.000457 -0.000595 -0.000770 -0.000985 -0.001249 -0.001566 -0.001939 -0.002369 -0.002852 -0.003378 -0.003931 -0.004488 -0.005016 -0.005477 -0.005827 -0.006024 -0.006025 -0.005802 -0.005337 -0.004635 -0.003727 -0.002667 -0.001539 -0.000446 0.000491 0.001151 0.001418 0.001204 0.000454 -0.000835 -0.002610 -0.004763 -0.007127 -0.009496 -0.011635 -0.013308 -0.014299 -0.014439 -0.013629 -0.011857 -0.009206 -0.005858 -0.002078 0.001799 0.005404 0.008366 0.010352 0.011104 0.010470 0.008429 0.005098 0.000729 -0.004310 -0.009565 -0.014538 -0.018738 -0.021725 -0.023160 -0.022839 -0.020718 -0.016920 -0.011729 -0.005559 0.001079 0.007632 0.013554 0.018361 0.021676 0.023267 0.023065 0.021169 0.017832 0.013434 0.008438 0.003347 -0.001353 -0.005231 -0.007959 -0.009336 -0.009298 -0.007923 -0.005413 -0.002066 0.001759 0.005680 0.009330 0.012397 0.014642 0.015923 0.016195 0.015510 0.014000 0.011861 0.009324 0.006635 0.004025 0.001695 -0.000206 -0.001583 -0.002402 -0.002680 -0.002482 -0.001902 -0.001055 -0.000060 0.000972 0.001945 0.002785 0.003445 0.003901 0.004151 0.004213 0.004114 0.003889 0.003576 0.003208 0.002816 0.002425 0.002052 0.001709 0.001402 0.001135 0.000906 0.000714 0.000555 0.000426 0.000322 0.000240 0.000176 0.000127 0.000089 0.000061 0.000041 0.000026 0.000016 0.000009 0.000005 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000003 -0.000007 -0.000014 -0.000023 -0.000037 -0.000057 -0.000083 -0.000117 -0.000163 -0.000222 -0.000299 -0.000398 -0.000525 -0.000687 -0.000890 -0.001144 -0.001456 -0.001832 -0.002279 -0.002798 -0.003386 -0.004035 -0.004727 -0.005437 -0.006131 -0.006764 -0.007288 -0.007652 -0.007807 -0.007714 -0.007347 -0.006703 -0.005804 -0.004700 -0.003471 -0.002220 -0.001068 -0.000145 0.000429 0.000552 0.000160 -0.000763 -0.002179 -0.003987 -0.006032 -0.008113 -0.010000 -0.011456 -0.012262 -0.012244 -0.011295 -0.009394 -0.006616 -0.003135 0.000790 0.004828 0.008612 0.011768 0.013956 0.014911 0.014470 0.012597 0.009397 0.005109 0.000089 -0.005219 -0.010325 -0.014739 -0.018024 -0.019835 -0.019963 -0.018355 -0.015121 -0.010532 -0.004989 0.001015 0.006939 0.012252 0.016483 0.019268 0.020385 0.019772 0.017536 0.013932 0.009341 0.004225 -0.000918 -0.005606 -0.009419 -0.012037 -0.013267 -0.013056 -0.011493 -0.008785 -0.005238 -0.001215 0.002900 0.006742 0.010000 0.012440 0.013926 0.014418 0.013971 0.012723 0.010869 0.008639 0.006276 0.004006 0.002021 0.000461 -0.000589 -0.001104 -0.001112 -0.000685 0.000076 0.001052 0.002122 0.003175 0.004118 0.004885 0.005433 0.005747 0.005835 0.005722 0.005443 0.005041 0.004559 0.004034 0.003501 0.002985 0.002503 0.002069 0.001686 0.001356 0.001076 0.000844 0.000654 0.000500 0.000377 0.000280 0.000205 0.000147 0.000103 0.000071 0.000048 0.000031 0.000019 0.000011 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000016 -0.000027 -0.000042 -0.000064 -0.000093 -0.000132 -0.000183 -0.000250 -0.000337 -0.000449 -0.000594 -0.000778 -0.001012 -0.001304 -0.001665 -0.002102 -0.002623 -0.003232 -0.003927 -0.004699 -0.005530 -0.006394 -0.007251 -0.008054 -0.008747 -0.009271 -0.009568 -0.009590 -0.009301 -0.008689 -0.007768 -0.006582 -0.005208 -0.003749 -0.002331 -0.001087 -0.000150 0.000366 0.000384 -0.000130 -0.001152 -0.002597 -0.004321 -0.006132 -0.007804 -0.009101 -0.009800 -0.009719 -0.008739 -0.006826 -0.004039 -0.000536 0.003435 0.007557 0.011467 0.014795 0.017199 0.018404 0.018233 0.016635 0.013692 0.009623 0.004761 -0.000469 -0.005595 -0.010141 -0.013675 -0.015854 -0.016466 -0.015444 -0.012886 -0.009042 -0.004287 0.000908 0.006030 0.010573 0.014091 0.016240 0.016813 0.015761 0.013196 0.009374 0.004671 -0.000460 -0.005535 -0.010089 -0.013717 -0.016119 -0.017120 -0.016683 -0.014906 -0.012009 -0.008300 -0.004144 0.000080 0.004015 0.007358 0.009888 0.011480 0.012104 0.011827 0.010790 0.009191 0.007262 0.005237 0.003336 0.001739 0.000576 -0.000084 -0.000228 0.000103 0.000825 0.001830 0.002991 0.004186 0.005304 0.006254 0.006974 0.007431 0.007618 0.007552 0.007268 0.006811 0.006231 0.005576 0.004891 0.004212 0.003566 0.002973 0.002443 0.001981 0.001586 0.001254 0.000980 0.000756 0.000576 0.000433 0.000321 0.000234 0.000168 0.000118 0.000081 0.000054 0.000035 0.000022 0.000013 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000005 -0.000010 -0.000018 -0.000030 -0.000047 -0.000071 -0.000102 -0.000145 -0.000201 -0.000275 -0.000372 -0.000498 -0.000661 -0.000868 -0.001132 -0.001462 -0.001870 -0.002367 -0.002962 -0.003659 -0.004458 -0.005350 -0.006316 -0.007328 -0.008342 -0.009306 -0.010157 -0.010828 -0.011251 -0.011368 -0.011134 -0.010526 -0.009552 -0.008249 -0.006692 -0.004984 -0.003254 -0.001647 -0.000305 0.000644 0.001104 0.001022 0.000405 -0.000679 -0.002103 -0.003683 -0.005201 -0.006420 -0.007113 -0.007085 -0.006204 -0.004416 -0.001758 0.001633 0.005531 0.009636 0.013599 0.017057 0.019668 0.021150 0.021312 0.020081 0.017514 0.013798 0.009236 0.004224 -0.000794 -0.005362 -0.009063 -0.011563 -0.012644 -0.012232 -0.010404 -0.007384 -0.003517 0.000762 0.004975 0.008653 0.011381 0.012843 0.012855 0.011381 0.008537 0.004579 -0.000130 -0.005154 -0.010030 -0.014320 -0.017647 -0.019737 -0.020439 -0.019737 -0.017744 -0.014688 -0.010879 -0.006678 -0.002455 0.001446 0.004742 0.007229 0.008801 0.009445 0.009240 0.008337 0.006940 0.005276 0.003577 0.002052 0.000866 0.000135 -0.000088 0.000191 0.000917 0.001992 0.003296 0.004696 0.006065 0.007289 0.008282 0.008987 0.009377 0.009456 0.009252 0.008807 0.008179 0.007425 0.006600 0.005756 0.004931 0.004155 0.003449 0.002823 0.002280 0.001820 0.001434 0.001118 0.000860 0.000654 0.000491 0.000363 0.000264 0.000189 0.000133 0.000092 0.000062 0.000040 0.000025 0.000015 0.000008 0.000004 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000006 -0.000012 -0.000021 -0.000034 -0.000052 -0.000077 -0.000111 -0.000157 -0.000218 -0.000299 -0.000406 -0.000544 -0.000723 -0.000953 -0.001245 -0.001611 -0.002065 -0.002619 -0.003283 -0.004064 -0.004961 -0.005965 -0.007058 -0.008207 -0.009367 -0.010478 -0.011471 -0.012270 -0.012799 -0.012989 -0.012785 -0.012155 -0.011099 -0.009649 -0.007878 -0.005890 -0.003820 -0.001821 -0.000049 0.001350 0.002263 0.002615 0.002393 0.001644 0.000480 -0.000929 -0.002370 -0.003608 -0.004409 -0.004565 -0.003925 -0.002411 -0.000034 0.003098 0.006788 0.010759 0.014684 0.018210 0.021000 0.022766 0.023304 0.022515 0.020426 0.017187 0.013065 0.008413 0.003644 -0.000819 -0.004579 -0.007314 -0.008807 -0.008973 -0.007869 -0.005688 -0.002739 0.000586 0.003854 0.006638 0.008564 0.009349 0.008835 0.007000 0.003966 -0.000019 -0.004608 -0.009389 -0.013932 -0.017832 -0.020749 -0.022443 -0.022793 -0.021807 -0.019614 -0.016449 -0.012623 -0.008487 -0.004396 -0.000672 0.002424 0.004717 0.006123 0.006654 0.006404 0.005537 0.004263 0.002810 0.001401 0.000234 -0.000539 -0.000824 -0.000586 0.000151 0.001311 0.002783 0.004431 0.006114 0.007697 0.009067 0.010139 0.010860 0.011211 0.011206 0.010881 0.010293 0.009506 0.008587 0.007601 0.006603 0.005636 0.004734 0.003917 0.003197 0.002575 0.002049 0.001612 0.001253 0.000963 0.000731 0.000547 0.000404 0.000294 0.000211 0.000148 0.000102 0.000069 0.000045 0.000028 0.000017 0.000010 0.000005 0.000002 -0.000000 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000014 -0.000023 -0.000037 -0.000056 -0.000082 -0.000118 -0.000167 -0.000233 -0.000320 -0.000435 -0.000585 -0.000780 -0.001030 -0.001347 -0.001747 -0.002242 -0.002848 -0.003575 -0.004431 -0.005417 -0.006523 -0.007729 -0.009000 -0.010287 -0.011526 -0.012640 -0.013546 -0.014157 -0.014396 -0.014198 -0.013522 -0.012361 -0.010743 -0.008739 -0.006454 -0.004032 -0.001633 0.000572 0.002419 0.003773 0.004540 0.004681 0.004224 0.003262 0.001953 0.000499 -0.000862 -0.001889 -0.002363 -0.002108 -0.001019 0.000925 0.003650 0.006992 0.010705 0.014487 0.018005 0.020927 0.022965 0.023898 0.023604 0.022075 0.019421 0.015863 0.011709 0.007329 0.003111 -0.000579 -0.003434 -0.005240 -0.005905 -0.005463 -0.004075 -0.002008 0.000393 0.002746 0.004674 0.005847 0.006021 0.005063 0.002969 -0.000138 -0.004019 -0.008350 -0.012750 -0.016828 -0.020221 -0.022634 -0.023864 -0.023827 -0.022555 -0.020196 -0.016990 -0.013245 -0.009297 -0.005480 -0.002088 0.000650 0.002588 0.003675 0.003947 0.003524 0.002582 0.001338 0.000020 -0.001154 -0.002000 -0.002383 -0.002229 -0.001526 -0.000319 0.001297 0.003190 0.005211 0.007208 0.009039 0.010587 0.011768 0.012534 0.012875 0.012810 0.012389 0.011677 0.010748 0.009681 0.008546 0.007405 0.006306 0.005284 0.004363 0.003553 0.002856 0.002269 0.001781 0.001382 0.001060 0.000804 0.000602 0.000444 0.000324 0.000232 0.000163 0.000113 0.000076 0.000050 0.000032 0.000019 0.000011 0.000006 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000009 -0.000016 -0.000026 -0.000040 -0.000059 -0.000087 -0.000125 -0.000176 -0.000245 -0.000338 -0.000460 -0.000620 -0.000828 -0.001095 -0.001435 -0.001863 -0.002394 -0.003044 -0.003825 -0.004746 -0.005807 -0.007000 -0.008301 -0.009675 -0.011067 -0.012410 -0.013621 -0.014608 -0.015277 -0.015541 -0.015327 -0.014586 -0.013305 -0.011509 -0.009265 -0.006685 -0.003915 -0.001128 0.001491 0.003760 0.005523 0.006663 0.007119 0.006897 0.006070 0.004781 0.003226 0.001640 0.000272 -0.000642 -0.000904 -0.000378 0.000991 0.003169 0.006028 0.009361 0.012894 0.016317 0.019312 0.021588 0.022913 0.023142 0.022230 0.020244 0.017354 0.013821 0.009963 0.006128 0.002648 -0.000191 -0.002183 -0.003229 -0.003341 -0.002646 -0.001368 0.000200 0.001728 0.002894 0.003415 0.003088 0.001808 -0.000415 -0.003456 -0.007092 -0.011024 -0.014911 -0.018404 -0.021191 -0.023022 -0.023742 -0.023302 -0.021762 -0.019287 -0.016119 -0.012559 -0.008925 -0.005523 -0.002615 -0.000393 0.001035 0.001651 0.001524 0.000797 -0.000336 -0.001651 -0.002917 -0.003926 -0.004506 -0.004541 -0.003979 -0.002829 -0.001160 0.000909 0.003229 0.005634 0.007960 0.010058 0.011806 0.013121 0.013958 0.014313 0.014216 0.013723 0.012911 0.011865 0.010669 0.009404 0.008135 0.006917 0.005787 0.004771 0.003879 0.003114 0.002470 0.001936 0.001501 0.001150 0.000871 0.000652 0.000482 0.000351 0.000252 0.000178 0.000123 0.000083 0.000055 0.000035 0.000022 0.000013 0.000007 0.000003 0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000028 -0.000042 -0.000062 -0.000090 -0.000129 -0.000183 -0.000255 -0.000351 -0.000479 -0.000646 -0.000865 -0.001145 -0.001503 -0.001953 -0.002513 -0.003198 -0.004022 -0.004994 -0.006115 -0.007374 -0.008750 -0.010202 -0.011674 -0.013094 -0.014374 -0.015415 -0.016116 -0.016383 -0.016135 -0.015318 -0.013911 -0.011938 -0.009465 -0.006606 -0.003515 -0.000373 0.002619 0.005264 0.007384 0.008840 0.009550 0.009495 0.008732 0.007387 0.005649 0.003751 0.001948 0.000493 -0.000394 -0.000545 0.000133 0.001644 0.003905 0.006747 0.009930 0.013170 0.016167 0.018632 0.020326 0.021078 0.020810 0.019544 0.017400 0.014585 0.011364 0.008039 0.004906 0.002225 0.000191 -0.001091 -0.001614 -0.001474 -0.000847 0.000022 0.000863 0.001404 0.001414 0.000728 -0.000728 -0.002933 -0.005763 -0.009015 -0.012418 -0.015674 -0.018485 -0.020588 -0.021787 -0.021973 -0.021134 -0.019360 -0.016827 -0.013780 -0.010508 -0.007307 -0.004451 -0.002163 -0.000596 0.000183 0.000196 -0.000456 -0.001605 -0.003037 -0.004520 -0.005823 -0.006743 -0.007124 -0.006869 -0.005946 -0.004389 -0.002291 0.000208 0.002938 0.005719 0.008372 0.010739 0.012697 0.014161 0.015088 0.015481 0.015376 0.014838 0.013953 0.012814 0.011515 0.010141 0.008766 0.007446 0.006225 0.005126 0.004164 0.003339 0.002646 0.002072 0.001605 0.001229 0.000931 0.000697 0.000515 0.000375 0.000270 0.000191 0.000133 0.000090 0.000060 0.000039 0.000024 0.000014 0.000008 0.000004 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000007 -0.000012 -0.000019 -0.000030 -0.000044 -0.000065 -0.000093 -0.000132 -0.000186 -0.000260 -0.000359 -0.000490 -0.000663 -0.000888 -0.001178 -0.001547 -0.002013 -0.002593 -0.003302 -0.004155 -0.005162 -0.006323 -0.007627 -0.009052 -0.010555 -0.012079 -0.013546 -0.014865 -0.015932 -0.016642 -0.016893 -0.016599 -0.015700 -0.014173 -0.012037 -0.009361 -0.006260 -0.002892 0.000550 0.003855 0.006810 0.009218 0.010921 0.011814 0.011859 0.011093 0.009628 0.007644 0.005370 0.003067 0.001002 -0.000580 -0.001484 -0.001578 -0.000817 0.000758 0.003019 0.005765 0.008741 0.011666 0.014260 0.016276 0.017526 0.017897 0.017370 0.016014 0.013980 0.011484 0.008774 0.006110 0.003722 0.001792 0.000427 -0.000349 -0.000600 -0.000462 -0.000125 0.000192 0.000273 -0.000065 -0.000949 -0.002427 -0.004466 -0.006949 -0.009691 -0.012457 -0.014992 -0.017050 -0.018423 -0.018967 -0.018620 -0.017407 -0.015442 -0.012915 -0.010070 -0.007179 -0.004511 -0.002307 -0.000748 0.000056 0.000081 -0.000612 -0.001887 -0.003550 -0.005371 -0.007107 -0.008527 -0.009435 -0.009690 -0.009212 -0.007992 -0.006086 -0.003611 -0.000728 0.002376 0.005501 0.008459 0.011085 0.013248 0.014864 0.015893 0.016340 0.016249 0.015692 0.014762 0.013559 0.012184 0.010729 0.009271 0.007873 0.006578 0.005415 0.004395 0.003522 0.002789 0.002183 0.001690 0.001294 0.000980 0.000734 0.000543 0.000396 0.000285 0.000202 0.000141 0.000096 0.000064 0.000042 0.000026 0.000016 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000008 -0.000013 -0.000021 -0.000031 -0.000045 -0.000066 -0.000094 -0.000133 -0.000187 -0.000261 -0.000360 -0.000493 -0.000668 -0.000896 -0.001190 -0.001565 -0.002038 -0.002626 -0.003347 -0.004215 -0.005238 -0.006417 -0.007743 -0.009189 -0.010714 -0.012257 -0.013740 -0.015068 -0.016135 -0.016831 -0.017050 -0.016704 -0.015729 -0.014098 -0.011829 -0.008991 -0.005701 -0.002120 0.001551 0.005091 0.008275 0.010891 0.012763 0.013767 0.013848 0.013024 0.011394 0.009125 0.006445 0.003617 0.000919 -0.001384 -0.003067 -0.003967 -0.003998 -0.003159 -0.001536 0.000707 0.003350 0.006132 0.008786 0.011063 0.012759 0.013733 0.013926 0.013359 0.012134 0.010409 0.008388 0.006286 0.004306 0.002612 0.001311 0.000440 -0.000035 -0.000211 -0.000231 -0.000262 -0.000468 -0.000989 -0.001912 -0.003266 -0.005006 -0.007026 -0.009160 -0.011211 -0.012970 -0.014242 -0.014873 -0.014770 -0.013914 -0.012369 -0.010268 -0.007812 -0.005237 -0.002798 -0.000737 0.000744 0.001505 0.001480 0.000690 -0.000768 -0.002725 -0.004961 -0.007229 -0.009278 -0.010879 -0.011844 -0.012043 -0.011415 -0.009971 -0.007790 -0.005008 -0.001805 0.001613 0.005034 0.008257 0.011109 0.013459 0.015219 0.016351 0.016863 0.016804 0.016252 0.015304 0.014068 0.012648 0.011141 0.009629 0.008177 0.006831 0.005622 0.004562 0.003655 0.002893 0.002264 0.001752 0.001342 0.001017 0.000762 0.000564 0.000412 0.000297 0.000211 0.000148 0.000101 0.000068 0.000045 0.000028 0.000017 0.000010 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000014 -0.000021 -0.000032 -0.000046 -0.000065 -0.000093 -0.000131 -0.000184 -0.000257 -0.000355 -0.000486 -0.000659 -0.000886 -0.001178 -0.001552 -0.002023 -0.002610 -0.003328 -0.004193 -0.005212 -0.006387 -0.007707 -0.009146 -0.010662 -0.012192 -0.013659 -0.014967 -0.016007 -0.016670 -0.016848 -0.016450 -0.015412 -0.013704 -0.011345 -0.008401 -0.004990 -0.001277 0.002536 0.006220 0.009541 0.012277 0.014238 0.015286 0.015348 0.014429 0.012612 0.010055 0.006977 0.003644 0.000341 -0.002654 -0.005091 -0.006777 -0.007590 -0.007492 -0.006528 -0.004822 -0.002564 0.000013 0.002655 0.005117 0.007183 0.008692 0.009549 0.009734 0.009297 0.008350 0.007047 0.005565 0.004074 0.002721 0.001609 0.000786 0.000242 -0.000084 -0.000292 -0.000503 -0.000834 -0.001382 -0.002205 -0.003310 -0.004648 -0.006121 -0.007589 -0.008890 -0.009858 -0.010351 -0.010264 -0.009553 -0.008240 -0.006418 -0.004241 -0.001911 0.000340 0.002280 0.003697 0.004426 0.004369 0.003503 0.001888 -0.000342 -0.002988 -0.005810 -0.008545 -0.010938 -0.012761 -0.013834 -0.014039 -0.013334 -0.011745 -0.009371 -0.006365 -0.002924 0.000731 0.004378 0.007808 0.010842 0.013344 0.015227 0.016454 0.017035 0.017021 0.016494 0.015555 0.014315 0.012881 0.011354 0.009818 0.008341 0.006970 0.005736 0.004655 0.003729 0.002951 0.002310 0.001788 0.001370 0.001038 0.000778 0.000577 0.000422 0.000305 0.000217 0.000152 0.000105 0.000071 0.000047 0.000030 0.000019 0.000011 0.000006 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000014 -0.000022 -0.000031 -0.000045 -0.000064 -0.000090 -0.000126 -0.000177 -0.000247 -0.000342 -0.000469 -0.000637 -0.000857 -0.001142 -0.001506 -0.001966 -0.002538 -0.003240 -0.004084 -0.005079 -0.006225 -0.007512 -0.008913 -0.010387 -0.011873 -0.013292 -0.014551 -0.015542 -0.016157 -0.016289 -0.015847 -0.014768 -0.013021 -0.010624 -0.007643 -0.004192 -0.000438 0.003417 0.007143 0.010503 0.013268 0.015241 0.016272 0.016277 0.015247 0.013252 0.010438 0.007016 0.003246 -0.000583 -0.004184 -0.007291 -0.009688 -0.011222 -0.011821 -0.011494 -0.010330 -0.008484 -0.006163 -0.003603 -0.001042 0.001302 0.003249 0.004679 0.005534 0.005823 0.005613 0.005014 0.004163 0.003201 0.002256 0.001425 0.000762 0.000278 -0.000059 -0.000311 -0.000557 -0.000875 -0.001325 -0.001939 -0.002706 -0.003577 -0.004464 -0.005251 -0.005810 -0.006020 -0.005782 -0.005039 -0.003790 -0.002092 -0.000062 0.002131 0.004286 0.006182 0.007608 0.008385 0.008382 0.007541 0.005878 0.003487 0.000536 -0.002754 -0.006123 -0.009302 -0.012032 -0.014088 -0.015299 -0.015560 -0.014842 -0.013187 -0.010707 -0.007572 -0.003988 -0.000186 0.003603 0.007166 0.010320 0.012928 0.014903 0.016206 0.016851 0.016890 0.016404 0.015498 0.014283 0.012867 0.011352 0.009824 0.008351 0.006982 0.005748 0.004666 0.003738 0.002959 0.002316 0.001794 0.001374 0.001042 0.000782 0.000580 0.000425 0.000307 0.000219 0.000154 0.000106 0.000072 0.000048 0.000031 0.000020 0.000012 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000014 -0.000021 -0.000030 -0.000043 -0.000060 -0.000084 -0.000118 -0.000166 -0.000231 -0.000321 -0.000441 -0.000600 -0.000809 -0.001080 -0.001427 -0.001865 -0.002410 -0.003079 -0.003884 -0.004833 -0.005926 -0.007151 -0.008485 -0.009886 -0.011295 -0.012637 -0.013820 -0.014743 -0.015298 -0.015384 -0.014913 -0.013822 -0.012083 -0.009711 -0.006770 -0.003372 0.000322 0.004113 0.007776 0.011074 0.013779 0.015693 0.016659 0.016586 0.015454 0.013319 0.010316 0.006644 0.002554 -0.001670 -0.005738 -0.009377 -0.012353 -0.014495 -0.015701 -0.015950 -0.015296 -0.013866 -0.011837 -0.009424 -0.006853 -0.004340 -0.002074 -0.000194 0.001214 0.002124 0.002565 0.002607 0.002352 0.001914 0.001400 0.000899 0.000470 0.000136 -0.000108 -0.000294 -0.000467 -0.000671 -0.000937 -0.001273 -0.001658 -0.002043 -0.002351 -0.002491 -0.002366 -0.001892 -0.001013 0.000287 0.001977 0.003969 0.006129 0.008281 0.010225 0.011758 0.012689 0.012870 0.012205 0.010667 0.008308 0.005252 0.001688 -0.002143 -0.005972 -0.009525 -0.012544 -0.014812 -0.016166 -0.016514 -0.015837 -0.014190 -0.011695 -0.008528 -0.004904 -0.001058 0.002778 0.006387 0.009588 0.012244 0.014267 0.015621 0.016318 0.016410 0.015979 0.015126 0.013962 0.012596 0.011126 0.009637 0.008199 0.006859 0.005651 0.004589 0.003678 0.002912 0.002280 0.001766 0.001354 0.001027 0.000771 0.000572 0.000419 0.000303 0.000217 0.000153 0.000106 0.000072 0.000048 0.000032 0.000020 0.000013 0.000008 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000019 -0.000028 -0.000039 -0.000055 -0.000077 -0.000107 -0.000150 -0.000210 -0.000292 -0.000402 -0.000549 -0.000742 -0.000992 -0.001313 -0.001719 -0.002225 -0.002846 -0.003593 -0.004474 -0.005489 -0.006626 -0.007863 -0.009161 -0.010463 -0.011700 -0.012785 -0.013621 -0.014111 -0.014156 -0.013675 -0.012608 -0.010929 -0.008650 -0.005833 -0.002585 0.000944 0.004561 0.008053 0.011191 0.013754 0.015546 0.016413 0.016259 0.015056 0.012850 0.009759 0.005969 0.001717 -0.002725 -0.007074 -0.011058 -0.014438 -0.017028 -0.018708 -0.019433 -0.019230 -0.018193 -0.016475 -0.014266 -0.011776 -0.009212 -0.006763 -0.004580 -0.002767 -0.001377 -0.000412 0.000166 0.000429 0.000463 0.000357 0.000192 0.000024 -0.000110 -0.000200 -0.000254 -0.000288 -0.000320 -0.000359 -0.000395 -0.000401 -0.000328 -0.000113 0.000315 0.001023 0.002063 0.003456 0.005188 0.007197 0.009378 0.011584 0.013640 0.015353 0.016536 0.017024 0.016694 0.015480 0.013386 0.010486 0.006927 0.002914 -0.001304 -0.005456 -0.009269 -0.012493 -0.014920 -0.016397 -0.016843 -0.016248 -0.014675 -0.012250 -0.009152 -0.005595 -0.001813 0.001965 0.005526 0.008692 0.011328 0.013349 0.014719 0.015450 0.015591 0.015222 0.014441 0.013354 0.012065 0.010671 0.009254 0.007881 0.006599 0.005440 0.004421 0.003545 0.002808 0.002199 0.001703 0.001306 0.000991 0.000743 0.000552 0.000405 0.000293 0.000209 0.000148 0.000103 0.000070 0.000047 0.000031 0.000020 0.000013 0.000008 0.000005 0.000003 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000024 -0.000034 -0.000048 -0.000067 -0.000093 -0.000131 -0.000183 -0.000255 -0.000353 -0.000483 -0.000655 -0.000879 -0.001166 -0.001530 -0.001984 -0.002542 -0.003213 -0.004006 -0.004919 -0.005942 -0.007054 -0.008219 -0.009388 -0.010494 -0.011460 -0.012199 -0.012619 -0.012633 -0.012165 -0.011162 -0.009598 -0.007485 -0.004879 -0.001877 0.001380 0.004717 0.007934 0.010818 0.013164 0.014784 0.015532 0.015312 0.014091 0.011903 0.008853 0.005108 0.000883 -0.003567 -0.007976 -0.012082 -0.015652 -0.018497 -0.020487 -0.021558 -0.021717 -0.021032 -0.019628 -0.017671 -0.015348 -0.012854 -0.010368 -0.008044 -0.005996 -0.004294 -0.002963 -0.001988 -0.001326 -0.000910 -0.000671 -0.000538 -0.000457 -0.000387 -0.000306 -0.000203 -0.000077 0.000076 0.000263 0.000504 0.000832 0.001290 0.001930 0.002805 0.003957 0.005411 0.007164 0.009175 0.011367 0.013621 0.015789 0.017700 0.019174 0.020043 0.020165 0.019442 0.017833 0.015362 0.012121 0.008268 0.004014 -0.000395 -0.004693 -0.008616 -0.011927 -0.014430 -0.015986 -0.016522 -0.016036 -0.014592 -0.012317 -0.009384 -0.006001 -0.002393 0.001220 0.004633 0.007676 0.010220 0.012183 0.013530 0.014271 0.014453 0.014150 0.013454 0.012464 0.011280 0.009991 0.008676 0.007397 0.006200 0.005116 0.004161 0.003339 0.002646 0.002072 0.001605 0.001230 0.000933 0.000700 0.000519 0.000381 0.000276 0.000197 0.000139 0.000097 0.000067 0.000045 0.000030 0.000020 0.000013 0.000008 0.000005 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000039 -0.000055 -0.000076 -0.000107 -0.000151 -0.000211 -0.000294 -0.000404 -0.000551 -0.000742 -0.000988 -0.001300 -0.001690 -0.002171 -0.002750 -0.003435 -0.004224 -0.005108 -0.006070 -0.007078 -0.008087 -0.009041 -0.009872 -0.010503 -0.010855 -0.010849 -0.010422 -0.009522 -0.008130 -0.006254 -0.003943 -0.001284 0.001601 0.004556 0.007403 0.009951 0.012014 0.013424 0.014045 0.013787 0.012614 0.010553 0.007689 0.004167 0.000179 -0.004049 -0.008276 -0.012261 -0.015787 -0.018672 -0.020786 -0.022056 -0.022471 -0.022079 -0.020978 -0.019309 -0.017233 -0.014925 -0.012550 -0.010254 -0.008152 -0.006320 -0.004799 -0.003592 -0.002673 -0.001998 -0.001510 -0.001152 -0.000872 -0.000631 -0.000399 -0.000156 0.000114 0.000425 0.000796 0.001254 0.001832 0.002567 0.003502 0.004672 0.006101 0.007795 0.009733 0.011859 0.014086 0.016295 0.018341 0.020064 0.021302 0.021909 0.021764 0.020790 0.018965 0.016327 0.012976 0.009069 0.004810 0.000438 -0.003799 -0.007655 -0.010910 -0.013386 -0.014957 -0.015560 -0.015194 -0.013924 -0.011868 -0.009190 -0.006083 -0.002757 0.000584 0.003750 0.006581 0.008958 0.010804 0.012086 0.012811 0.013021 0.012785 0.012184 0.011311 0.010254 0.009097 0.007912 0.006755 0.005669 0.004683 0.003812 0.003061 0.002427 0.001901 0.001473 0.001128 0.000855 0.000641 0.000476 0.000349 0.000252 0.000181 0.000128 0.000089 0.000061 0.000042 0.000028 0.000019 0.000012 0.000008 0.000005 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000041 -0.000057 -0.000081 -0.000115 -0.000162 -0.000227 -0.000315 -0.000431 -0.000584 -0.000782 -0.001034 -0.001350 -0.001740 -0.002213 -0.002772 -0.003417 -0.004142 -0.004931 -0.005758 -0.006587 -0.007371 -0.008053 -0.008571 -0.008856 -0.008845 -0.008483 -0.007728 -0.006561 -0.004989 -0.003052 -0.000822 0.001600 0.004081 0.006472 0.008611 0.010339 0.011510 0.012008 0.011749 0.010701 0.008878 0.006350 0.003236 -0.000304 -0.004078 -0.007879 -0.011497 -0.014741 -0.017447 -0.019492 -0.020805 -0.021362 -0.021194 -0.020376 -0.019020 -0.017262 -0.015249 -0.013124 -0.011019 -0.009040 -0.007263 -0.005734 -0.004467 -0.003450 -0.002653 -0.002033 -0.001545 -0.001144 -0.000793 -0.000461 -0.000123 0.000242 0.000656 0.001142 0.001728 0.002446 0.003328 0.004404 0.005700 0.007227 0.008976 0.010916 0.012988 0.015103 0.017149 0.018993 0.020493 0.021509 0.021914 0.021612 0.020542 0.018694 0.016111 0.012892 0.009184 0.005175 0.001079 -0.002877 -0.006475 -0.009520 -0.011852 -0.013361 -0.013992 -0.013747 -0.012683 -0.010907 -0.008564 -0.005828 -0.002883 0.000085 0.002907 0.005442 0.007579 0.009249 0.010422 0.011103 0.011328 0.011155 0.010658 0.009917 0.009008 0.008007 0.006976 0.005966 0.005014 0.004148 0.003380 0.002716 0.002155 0.001689 0.001308 0.001002 0.000759 0.000569 0.000421 0.000309 0.000223 0.000160 0.000113 0.000079 0.000055 0.000037 0.000025 0.000017 0.000011 0.000007 0.000004 0.000003 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000037 -0.000052 -0.000075 -0.000108 -0.000153 -0.000216 -0.000299 -0.000409 -0.000553 -0.000738 -0.000971 -0.001261 -0.001613 -0.002031 -0.002517 -0.003063 -0.003660 -0.004288 -0.004920 -0.005519 -0.006043 -0.006442 -0.006666 -0.006663 -0.006391 -0.005816 -0.004922 -0.003714 -0.002220 -0.000494 0.001385 0.003315 0.005179 0.006850 0.008201 0.009116 0.009499 0.009282 0.008432 0.006958 0.004909 0.002376 -0.000518 -0.003622 -0.006768 -0.009790 -0.012530 -0.014849 -0.016645 -0.017850 -0.018437 -0.018423 -0.017861 -0.016835 -0.015451 -0.013826 -0.012076 -0.010309 -0.008617 -0.007067 -0.005702 -0.004541 -0.003581 -0.002802 -0.002173 -0.001660 -0.001227 -0.000842 -0.000478 -0.000110 0.000284 0.000726 0.001240 0.001853 0.002590 0.003478 0.004540 0.005791 0.007234 0.008856 0.010622 0.012477 0.014341 0.016115 0.017685 0.018934 0.019744 0.020013 0.019663 0.018650 0.016969 0.014660 0.011812 0.008550 0.005036 0.001454 -0.002005 -0.005156 -0.007832 -0.009900 -0.011266 -0.011882 -0.011749 -0.010914 -0.009466 -0.007527 -0.005243 -0.002770 -0.000266 0.002126 0.004283 0.006112 0.007552 0.008575 0.009185 0.009410 0.009298 0.008910 0.008312 0.007569 0.006744 0.005889 0.005047 0.004251 0.003522 0.002875 0.002313 0.001837 0.001440 0.001115 0.000854 0.000646 0.000484 0.000358 0.000262 0.000190 0.000136 0.000096 0.000067 0.000047 0.000032 0.000022 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000022 -0.000034 -0.000051 -0.000076 -0.000110 -0.000158 -0.000223 -0.000308 -0.000420 -0.000563 -0.000744 -0.000966 -0.001232 -0.001544 -0.001898 -0.002289 -0.002703 -0.003124 -0.003528 -0.003886 -0.004165 -0.004331 -0.004349 -0.004188 -0.003823 -0.003242 -0.002445 -0.001449 -0.000288 0.000986 0.002303 0.003585 0.004743 0.005688 0.006336 0.006618 0.006481 0.005897 0.004866 0.003419 0.001614 -0.000465 -0.002713 -0.005013 -0.007243 -0.009288 -0.011045 -0.012434 -0.013401 -0.013919 -0.013995 -0.013660 -0.012972 -0.012005 -0.010841 -0.009566 -0.008260 -0.006992 -0.005814 -0.004761 -0.003852 -0.003085 -0.002451 -0.001927 -0.001490 -0.001113 -0.000773 -0.000448 -0.000119 0.000233 0.000627 0.001082 0.001619 0.002259 0.003021 0.003921 0.004969 0.006165 0.007494 0.008929 0.010422 0.011910 0.013317 0.014552 0.015526 0.016148 0.016341 0.016045 0.015226 0.013883 0.012045 0.009781 0.007189 0.004394 0.001539 -0.001226 -0.003757 -0.005922 -0.007615 -0.008759 -0.009315 -0.009279 -0.008687 -0.007604 -0.006125 -0.004361 -0.002436 -0.000473 0.001413 0.003125 0.004586 0.005748 0.006585 0.007098 0.007309 0.007253 0.006977 0.006532 0.005969 0.005336 0.004674 0.004019 0.003395 0.002821 0.002308 0.001861 0.001479 0.001161 0.000899 0.000688 0.000521 0.000389 0.000288 0.000211 0.000153 0.000109 0.000077 0.000054 0.000038 0.000026 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000008 0.000009 0.000008 0.000005 -0.000002 -0.000012 -0.000028 -0.000053 -0.000088 -0.000137 -0.000202 -0.000287 -0.000394 -0.000523 -0.000676 -0.000849 -0.001040 -0.001241 -0.001442 -0.001630 -0.001789 -0.001901 -0.001949 -0.001915 -0.001783 -0.001543 -0.001192 -0.000732 -0.000179 0.000446 0.001109 0.001771 0.002386 0.002906 0.003284 0.003476 0.003450 0.003184 0.002669 0.001915 0.000948 -0.000192 -0.001448 -0.002757 -0.004050 -0.005259 -0.006321 -0.007186 -0.007815 -0.008188 -0.008300 -0.008168 -0.007819 -0.007295 -0.006644 -0.005916 -0.005158 -0.004414 -0.003716 -0.003087 -0.002539 -0.002073 -0.001682 -0.001354 -0.001074 -0.000827 -0.000598 -0.000374 -0.000145 0.000103 0.000380 0.000700 0.001076 0.001521 0.002047 0.002665 0.003381 0.004195 0.005098 0.006072 0.007086 0.008100 0.009061 0.009912 0.010592 0.011040 0.011205 0.011044 0.010532 0.009664 0.008456 0.006949 0.005208 0.003313 0.001359 -0.000552 -0.002321 -0.003855 -0.005079 -0.005935 -0.006390 -0.006438 -0.006095 -0.005404 -0.004426 -0.003235 -0.001917 -0.000556 0.000765 0.001977 0.003023 0.003867 0.004489 0.004886 0.005070 0.005066 0.004903 0.004618 0.004244 0.003816 0.003362 0.002906 0.002468 0.002060 0.001693 0.001370 0.001092 0.000859 0.000666 0.000510 0.000386 0.000288 0.000213 0.000156 0.000113 0.000081 0.000057 0.000040 0.000028 0.000020 0.000014 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000028 0.000038 0.000051 0.000066 0.000085 0.000108 0.000135 0.000168 0.000206 0.000249 0.000296 0.000349 0.000405 0.000462 0.000520 0.000574 0.000622 0.000660 0.000683 0.000689 0.000673 0.000634 0.000572 0.000489 0.000387 0.000274 0.000157 0.000044 -0.000055 -0.000131 -0.000178 -0.000191 -0.000168 -0.000110 -0.000023 0.000083 0.000196 0.000300 0.000381 0.000424 0.000416 0.000349 0.000220 0.000033 -0.000203 -0.000476 -0.000768 -0.001059 -0.001330 -0.001562 -0.001742 -0.001858 -0.001909 -0.001896 -0.001827 -0.001714 -0.001569 -0.001408 -0.001244 -0.001088 -0.000948 -0.000827 -0.000725 -0.000639 -0.000563 -0.000493 -0.000422 -0.000348 -0.000268 -0.000179 -0.000078 0.000038 0.000171 0.000326 0.000509 0.000725 0.000978 0.001273 0.001613 0.001998 0.002422 0.002876 0.003344 0.003806 0.004236 0.004608 0.004891 0.005058 0.005085 0.004954 0.004653 0.004182 0.003552 0.002784 0.001913 0.000981 0.000036 -0.000871 -0.001690 -0.002378 -0.002897 -0.003222 -0.003340 -0.003250 -0.002967 -0.002517 -0.001934 -0.001262 -0.000546 0.000170 0.000843 0.001442 0.001940 0.002325 0.002591 0.002740 0.002783 0.002735 0.002613 0.002436 0.002220 0.001981 0.001735 0.001491 0.001259 0.001045 0.000853 0.000685 0.000541 0.000421 0.000323 0.000244 0.000182 0.000135 0.000098 0.000071 0.000051 0.000036 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000017 0.000025 0.000035 0.000049 0.000067 0.000092 0.000123 0.000164 0.000215 0.000280 0.000361 0.000461 0.000582 0.000726 0.000895 0.001091 0.001313 0.001557 0.001818 0.002088 0.002354 0.002601 0.002813 0.002969 0.003050 0.003037 0.002917 0.002678 0.002317 0.001841 0.001262 0.000603 -0.000105 -0.000825 -0.001514 -0.002129 -0.002628 -0.002972 -0.003135 -0.003099 -0.002859 -0.002424 -0.001818 -0.001072 -0.000228 0.000665 0.001559 0.002408 0.003168 0.003808 0.004303 0.004640 0.004819 0.004846 0.004737 0.004513 0.004198 0.003817 0.003394 0.002953 0.002513 0.002089 0.001692 0.001331 0.001011 0.000733 0.000498 0.000305 0.000151 0.000028 -0.000067 -0.000144 -0.000209 -0.000270 -0.000334 -0.000407 -0.000495 -0.000601 -0.000728 -0.000875 -0.001039 -0.001215 -0.001391 -0.001559 -0.001705 -0.001817 -0.001884 -0.001896 -0.001845 -0.001730 -0.001550 -0.001315 -0.001035 -0.000729 -0.000416 -0.000117 0.000147 0.000358 0.000505 0.000581 0.000584 0.000522 0.000404 0.000247 0.000068 -0.000112 -0.000275 -0.000408 -0.000498 -0.000540 -0.000534 -0.000483 -0.000394 -0.000278 -0.000145 -0.000005 0.000132 0.000258 0.000367 0.000455 0.000521 0.000564 0.000585 0.000585 0.000567 0.000534 0.000489 0.000436 0.000379 0.000322 0.000266 0.000216 0.000170 0.000132 0.000100 0.000075 0.000055 0.000040 0.000029 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000024 0.000034 0.000048 0.000068 0.000095 0.000131 0.000178 0.000239 0.000318 0.000419 0.000547 0.000706 0.000902 0.001140 0.001423 0.001755 0.002136 0.002562 0.003025 0.003510 0.003999 0.004466 0.004879 0.005204 0.005403 0.005441 0.005286 0.004916 0.004317 0.003493 0.002463 0.001262 -0.000058 -0.001430 -0.002775 -0.004010 -0.005049 -0.005814 -0.006240 -0.006282 -0.005917 -0.005149 -0.004006 -0.002542 -0.000833 0.001031 0.002951 0.004828 0.006566 0.008083 0.009315 0.010219 0.010776 0.010987 0.010875 0.010477 0.009844 0.009033 0.008103 0.007111 0.006109 0.005138 0.004230 0.003408 0.002683 0.002060 0.001535 0.001100 0.000742 0.000447 0.000199 -0.000019 -0.000224 -0.000432 -0.000660 -0.000924 -0.001239 -0.001618 -0.002071 -0.002603 -0.003212 -0.003890 -0.004618 -0.005370 -0.006111 -0.006803 -0.007401 -0.007860 -0.008139 -0.008202 -0.008025 -0.007597 -0.006923 -0.006026 -0.004946 -0.003734 -0.002454 -0.001172 0.000044 0.001132 0.002040 0.002731 0.003181 0.003386 0.003355 0.003114 0.002699 0.002153 0.001523 0.000858 0.000200 -0.000413 -0.000950 -0.001391 -0.001723 -0.001943 -0.002055 -0.002069 -0.002001 -0.001868 -0.001689 -0.001483 -0.001265 -0.001050 -0.000848 -0.000668 -0.000515 -0.000388 -0.000287 -0.000210 -0.000152 -0.000110 -0.000080 -0.000059 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000021 0.000029 0.000042 0.000061 0.000086 0.000121 0.000167 0.000228 0.000309 0.000414 0.000549 0.000720 0.000936 0.001203 0.001528 0.001919 0.002380 0.002911 0.003509 0.004162 0.004854 0.005555 0.006232 0.006839 0.007327 0.007642 0.007732 0.007551 0.007061 0.006244 0.005098 0.003648 0.001940 0.000048 -0.001934 -0.003895 -0.005711 -0.007259 -0.008424 -0.009106 -0.009233 -0.008768 -0.007708 -0.006090 -0.003988 -0.001508 0.001219 0.004048 0.006831 0.009423 0.011700 0.013561 0.014938 0.015796 0.016136 0.015987 0.015407 0.014470 0.013264 0.011880 0.010406 0.008921 0.007490 0.006161 0.004968 0.003925 0.003036 0.002294 0.001682 0.001179 0.000763 0.000409 0.000092 -0.000211 -0.000525 -0.000873 -0.001280 -0.001769 -0.002363 -0.003080 -0.003931 -0.004919 -0.006032 -0.007248 -0.008526 -0.009815 -0.011048 -0.012151 -0.013048 -0.013661 -0.013923 -0.013784 -0.013214 -0.012209 -0.010795 -0.009027 -0.006986 -0.004773 -0.002503 -0.000295 0.001737 0.003492 0.004888 0.005869 0.006410 0.006512 0.006204 0.005541 0.004592 0.003440 0.002171 0.000871 -0.000383 -0.001524 -0.002502 -0.003282 -0.003847 -0.004197 -0.004345 -0.004315 -0.004137 -0.003848 -0.003481 -0.003070 -0.002645 -0.002230 -0.001843 -0.001495 -0.001193 -0.000939 -0.000730 -0.000561 -0.000428 -0.000325 -0.000244 -0.000183 -0.000136 -0.000101 -0.000074 -0.000054 -0.000039 -0.000028 -0.000020 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000008 0.000011 0.000016 0.000024 0.000034 0.000050 0.000072 0.000102 0.000144 0.000200 0.000274 0.000373 0.000501 0.000667 0.000878 0.001144 0.001475 0.001881 0.002370 0.002949 0.003618 0.004374 0.005204 0.006085 0.006983 0.007855 0.008644 0.009287 0.009715 0.009860 0.009662 0.009073 0.008065 0.006635 0.004811 0.002651 0.000245 -0.002287 -0.004802 -0.007146 -0.009159 -0.010691 -0.011617 -0.011839 -0.011308 -0.010017 -0.008013 -0.005387 -0.002274 0.001160 0.004727 0.008237 0.011505 0.014369 0.016700 0.018411 0.019458 0.019843 0.019608 0.018828 0.017604 0.016051 0.014288 0.012431 0.010579 0.008814 0.007196 0.005762 0.004528 0.003492 0.002640 0.001947 0.001384 0.000922 0.000528 0.000175 -0.000165 -0.000522 -0.000923 -0.001398 -0.001979 -0.002696 -0.003575 -0.004637 -0.005888 -0.007324 -0.008916 -0.010619 -0.012364 -0.014066 -0.015624 -0.016931 -0.017878 -0.018368 -0.018322 -0.017689 -0.016455 -0.014645 -0.012326 -0.009600 -0.006602 -0.003488 -0.000424 0.002429 0.004922 0.006935 0.008380 0.009208 0.009415 0.009032 0.008128 0.006796 0.005152 0.003318 0.001417 -0.000435 -0.002138 -0.003614 -0.004809 -0.005693 -0.006261 -0.006529 -0.006529 -0.006305 -0.005906 -0.005385 -0.004790 -0.004165 -0.003546 -0.002961 -0.002428 -0.001960 -0.001560 -0.001225 -0.000951 -0.000732 -0.000557 -0.000421 -0.000316 -0.000236 -0.000174 -0.000128 -0.000093 -0.000067 -0.000048 -0.000034 -0.000024 -0.000016 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000006 0.000008 0.000012 0.000018 0.000027 0.000039 0.000057 0.000082 0.000117 0.000165 0.000229 0.000315 0.000429 0.000578 0.000770 0.001016 0.001327 0.001715 0.002191 0.002767 0.003449 0.004241 0.005137 0.006124 0.007174 0.008250 0.009299 0.010254 0.011040 0.011575 0.011779 0.011577 0.010912 0.009749 0.008082 0.005942 0.003397 0.000553 -0.002450 -0.005443 -0.008244 -0.010662 -0.012522 -0.013671 -0.013999 -0.013441 -0.011994 -0.009709 -0.006699 -0.003121 0.000826 0.004921 0.008938 0.012660 0.015898 0.018503 0.020376 0.021473 0.021800 0.021416 0.020416 0.018926 0.017086 0.015039 0.012920 0.010843 0.008901 0.007156 0.005643 0.004373 0.003333 0.002501 0.001841 0.001319 0.000897 0.000542 0.000223 -0.000086 -0.000413 -0.000788 -0.001243 -0.001813 -0.002536 -0.003448 -0.004578 -0.005946 -0.007550 -0.009370 -0.011357 -0.013435 -0.015503 -0.017441 -0.019116 -0.020390 -0.021137 -0.021251 -0.020659 -0.019330 -0.017285 -0.014594 -0.011376 -0.007791 -0.004028 -0.000292 0.003213 0.006299 0.008808 0.010623 0.011675 0.011950 0.011480 0.010346 0.008662 0.006570 0.004226 0.001786 -0.000601 -0.002806 -0.004726 -0.006288 -0.007453 -0.008210 -0.008578 -0.008598 -0.008325 -0.007821 -0.007153 -0.006385 -0.005573 -0.004764 -0.003996 -0.003293 -0.002671 -0.002135 -0.001684 -0.001313 -0.001012 -0.000773 -0.000585 -0.000440 -0.000328 -0.000242 -0.000178 -0.000130 -0.000094 -0.000067 -0.000047 -0.000033 -0.000022 -0.000015 -0.000009 -0.000006 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000020 0.000029 0.000043 0.000063 0.000091 0.000130 0.000183 0.000255 0.000350 0.000477 0.000642 0.000857 0.001132 0.001481 0.001916 0.002452 0.003100 0.003871 0.004766 0.005782 0.006902 0.008099 0.009328 0.010530 0.011631 0.012546 0.013182 0.013446 0.013255 0.012540 0.011262 0.009413 0.007026 0.004175 0.000980 -0.002401 -0.005782 -0.008954 -0.011706 -0.013841 -0.015189 -0.015626 -0.015082 -0.013555 -0.011107 -0.007864 -0.004008 0.000239 0.004628 0.008907 0.012837 0.016212 0.018873 0.020719 0.021709 0.021867 0.021268 0.020029 0.018299 0.016242 0.014017 0.011774 0.009634 0.007689 0.005997 0.004584 0.003445 0.002556 0.001881 0.001374 0.000992 0.000695 0.000451 0.000234 0.000021 -0.000210 -0.000481 -0.000824 -0.001276 -0.001879 -0.002680 -0.003719 -0.005031 -0.006628 -0.008499 -0.010602 -0.012861 -0.015170 -0.017393 -0.019379 -0.020966 -0.021999 -0.022346 -0.021909 -0.020639 -0.018544 -0.015691 -0.012207 -0.008267 -0.004085 0.000105 0.004064 0.007570 0.010433 0.012509 0.013712 0.014014 0.013448 0.012102 0.010107 0.007626 0.004842 0.001940 -0.000904 -0.003535 -0.005831 -0.007701 -0.009098 -0.010009 -0.010455 -0.010482 -0.010155 -0.009551 -0.008747 -0.007820 -0.006838 -0.005858 -0.004925 -0.004069 -0.003308 -0.002650 -0.002095 -0.001637 -0.001265 -0.000967 -0.000733 -0.000551 -0.000411 -0.000304 -0.000223 -0.000163 -0.000118 -0.000084 -0.000060 -0.000042 -0.000028 -0.000019 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000021 0.000031 0.000047 0.000068 0.000099 0.000141 0.000199 0.000276 0.000379 0.000516 0.000694 0.000927 0.001225 0.001603 0.002076 0.002659 0.003365 0.004206 0.005184 0.006296 0.007525 0.008841 0.010195 0.011525 0.012749 0.013775 0.014501 0.014826 0.014658 0.013922 0.012572 0.010600 0.008039 0.004970 0.001521 -0.002137 -0.005802 -0.009249 -0.012253 -0.014601 -0.016111 -0.016654 -0.016159 -0.014626 -0.012128 -0.008806 -0.004859 -0.000530 0.003915 0.008206 0.012091 0.015360 0.017854 0.019479 0.020209 0.020086 0.019207 0.017715 0.015779 0.013581 0.011295 0.009073 0.007038 0.005271 0.003816 0.002680 0.001839 0.001252 0.000862 0.000615 0.000460 0.000357 0.000280 0.000210 0.000139 0.000057 -0.000049 -0.000202 -0.000437 -0.000800 -0.001346 -0.002133 -0.003211 -0.004613 -0.006346 -0.008383 -0.010657 -0.013064 -0.015465 -0.017692 -0.019566 -0.020909 -0.021559 -0.021395 -0.020342 -0.018392 -0.015599 -0.012089 -0.008042 -0.003686 0.000723 0.004923 0.008664 0.011730 0.013954 0.015231 0.015521 0.014856 0.013325 0.011070 0.008272 0.005133 0.001860 -0.001350 -0.004321 -0.006912 -0.009024 -0.010600 -0.011625 -0.012121 -0.012141 -0.011759 -0.011060 -0.010133 -0.009065 -0.007934 -0.006805 -0.005728 -0.004739 -0.003858 -0.003096 -0.002451 -0.001917 -0.001483 -0.001135 -0.000861 -0.000647 -0.000483 -0.000358 -0.000263 -0.000192 -0.000139 -0.000100 -0.000071 -0.000050 -0.000034 -0.000023 -0.000015 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000022 0.000033 0.000050 0.000073 0.000105 0.000150 0.000211 0.000292 0.000401 0.000545 0.000733 0.000978 0.001292 0.001691 0.002192 0.002809 0.003558 0.004450 0.005490 0.006673 0.007983 0.009388 0.010838 0.012266 0.013587 0.014703 0.015507 0.015891 0.015757 0.015025 0.013647 0.011611 0.008952 0.005756 0.002155 -0.001671 -0.005510 -0.009130 -0.012293 -0.014780 -0.016408 -0.017042 -0.016617 -0.015141 -0.012695 -0.009435 -0.005573 -0.001366 0.002907 0.006971 0.010574 0.013506 0.015623 0.016847 0.017174 0.016670 0.015459 0.013708 0.011607 0.009351 0.007121 0.005067 0.003299 0.001883 0.000839 0.000145 -0.000247 -0.000405 -0.000403 -0.000309 -0.000178 -0.000047 0.000066 0.000162 0.000248 0.000335 0.000429 0.000518 0.000575 0.000552 0.000385 0.000000 -0.000675 -0.001700 -0.003108 -0.004894 -0.007012 -0.009369 -0.011828 -0.014218 -0.016344 -0.018007 -0.019022 -0.019238 -0.018553 -0.016935 -0.014419 -0.011119 -0.007210 -0.002925 0.001472 0.005702 0.009497 0.012619 0.014882 0.016163 0.016412 0.015651 0.013972 0.011521 0.008488 0.005088 0.001544 -0.001930 -0.005145 -0.007948 -0.010230 -0.011927 -0.013024 -0.013544 -0.013544 -0.013104 -0.012318 -0.011284 -0.010096 -0.008839 -0.007585 -0.006389 -0.005290 -0.004311 -0.003463 -0.002744 -0.002148 -0.001663 -0.001274 -0.000967 -0.000728 -0.000544 -0.000403 -0.000297 -0.000217 -0.000158 -0.000113 -0.000081 -0.000057 -0.000039 -0.000026 -0.000017 -0.000011 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000023 0.000035 0.000052 0.000076 0.000110 0.000157 0.000219 0.000304 0.000416 0.000564 0.000758 0.001010 0.001334 0.001747 0.002264 0.002902 0.003678 0.004602 0.005680 0.006909 0.008271 0.009735 0.011249 0.012744 0.014134 0.015317 0.016182 0.016620 0.016528 0.015824 0.014457 0.012415 0.009734 0.006499 0.002849 -0.001036 -0.004938 -0.008620 -0.011845 -0.014392 -0.016078 -0.016778 -0.016430 -0.015053 -0.012742 -0.009661 -0.006035 -0.002129 0.001776 0.005405 0.008514 0.010911 0.012469 0.013138 0.012944 0.011981 0.010403 0.008400 0.006182 0.003953 0.001893 0.000143 -0.001206 -0.002116 -0.002601 -0.002714 -0.002538 -0.002170 -0.001706 -0.001227 -0.000790 -0.000426 -0.000137 0.000100 0.000320 0.000559 0.000848 0.001195 0.001584 0.001969 0.002277 0.002416 0.002288 0.001802 0.000892 -0.000471 -0.002269 -0.004428 -0.006825 -0.009290 -0.011621 -0.013604 -0.015027 -0.015710 -0.015524 -0.014403 -0.012360 -0.009483 -0.005937 -0.001944 0.002228 0.006296 0.009979 0.013026 0.015232 0.016462 0.016651 0.015814 0.014034 0.011458 0.008280 0.004721 0.001013 -0.002621 -0.005982 -0.008909 -0.011286 -0.013048 -0.014174 -0.014692 -0.014661 -0.014164 -0.013302 -0.012178 -0.010893 -0.009537 -0.008186 -0.006898 -0.005714 -0.004660 -0.003745 -0.002970 -0.002327 -0.001803 -0.001383 -0.001051 -0.000792 -0.000592 -0.000439 -0.000324 -0.000237 -0.000173 -0.000125 -0.000089 -0.000063 -0.000043 -0.000029 -0.000019 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000024 0.000036 0.000054 0.000079 0.000113 0.000160 0.000224 0.000309 0.000423 0.000572 0.000768 0.001024 0.001352 0.001769 0.002293 0.002940 0.003726 0.004663 0.005758 0.007007 0.008392 0.009883 0.011428 0.012958 0.014386 0.015610 0.016519 0.017002 0.016956 0.016299 0.014979 0.012983 0.010347 0.007158 0.003555 -0.000282 -0.004136 -0.007773 -0.010958 -0.013478 -0.015157 -0.015880 -0.015599 -0.014343 -0.012220 -0.009405 -0.006131 -0.002665 0.000716 0.003745 0.006196 0.007900 0.008760 0.008759 0.007958 0.006486 0.004527 0.002296 0.000017 -0.002102 -0.003885 -0.005210 -0.006013 -0.006292 -0.006100 -0.005533 -0.004711 -0.003764 -0.002811 -0.001946 -0.001228 -0.000676 -0.000270 0.000041 0.000326 0.000656 0.001092 0.001671 0.002389 0.003208 0.004045 0.004792 0.005319 0.005502 0.005233 0.004444 0.003116 0.001292 -0.000926 -0.003377 -0.005857 -0.008139 -0.009991 -0.011205 -0.011615 -0.011124 -0.009710 -0.007434 -0.004436 -0.000923 0.002848 0.006593 0.010028 0.012893 0.014972 0.016113 0.016240 0.015354 0.013531 0.010910 0.007683 0.004070 0.000306 -0.003382 -0.006792 -0.009758 -0.012160 -0.013931 -0.015050 -0.015542 -0.015470 -0.014921 -0.013996 -0.012804 -0.011447 -0.010020 -0.008600 -0.007249 -0.006007 -0.004901 -0.003942 -0.003128 -0.002453 -0.001902 -0.001460 -0.001111 -0.000838 -0.000627 -0.000466 -0.000344 -0.000253 -0.000184 -0.000133 -0.000095 -0.000067 -0.000046 -0.000031 -0.000021 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000025 0.000037 0.000055 0.000080 0.000114 0.000161 0.000225 0.000310 0.000422 0.000571 0.000766 0.001020 0.001346 0.001761 0.002281 0.002924 0.003706 0.004639 0.005728 0.006971 0.008352 0.009839 0.011383 0.012915 0.014351 0.015589 0.016521 0.017036 0.017035 0.016437 0.015190 0.013284 0.010753 0.007686 0.004217 0.000526 -0.003177 -0.006663 -0.009709 -0.012112 -0.013711 -0.014404 -0.014160 -0.013022 -0.011111 -0.008612 -0.005763 -0.002828 -0.000078 0.002239 0.003920 0.004827 0.004899 0.004159 0.002708 0.000710 -0.001619 -0.004041 -0.006321 -0.008249 -0.009663 -0.010464 -0.010623 -0.010181 -0.009237 -0.007933 -0.006432 -0.004900 -0.003479 -0.002275 -0.001346 -0.000694 -0.000274 0.000001 0.000239 0.000555 0.001049 0.001786 0.002787 0.004018 0.005394 0.006785 0.008034 0.008974 0.009453 0.009356 0.008620 0.007249 0.005319 0.002973 0.000408 -0.002138 -0.004415 -0.006187 -0.007254 -0.007480 -0.006807 -0.005259 -0.002947 -0.000053 0.003183 0.006487 0.009577 0.012187 0.014093 0.015132 0.015212 0.014320 0.012519 0.009937 0.006758 0.003195 -0.000520 -0.004163 -0.007530 -0.010455 -0.012818 -0.014548 -0.015626 -0.016076 -0.015959 -0.015364 -0.014393 -0.013154 -0.011754 -0.010285 -0.008828 -0.007441 -0.006169 -0.005036 -0.004053 -0.003219 -0.002526 -0.001961 -0.001507 -0.001148 -0.000867 -0.000650 -0.000484 -0.000358 -0.000263 -0.000192 -0.000139 -0.000100 -0.000070 -0.000049 -0.000033 -0.000022 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000025 0.000037 0.000055 0.000079 0.000113 0.000159 0.000221 0.000305 0.000415 0.000561 0.000752 0.000999 0.001318 0.001723 0.002232 0.002860 0.003623 0.004533 0.005597 0.006811 0.008161 0.009615 0.011126 0.012630 0.014042 0.015266 0.016197 0.016730 0.016768 0.016233 0.015078 0.013294 0.010917 0.008033 0.004774 0.001314 -0.002145 -0.005386 -0.008198 -0.010396 -0.011837 -0.012437 -0.012183 -0.011137 -0.009431 -0.007261 -0.004864 -0.002503 -0.000435 0.001115 0.001973 0.002037 0.001287 -0.000211 -0.002316 -0.004822 -0.007486 -0.010048 -0.012264 -0.013929 -0.014897 -0.015102 -0.014555 -0.013342 -0.011614 -0.009564 -0.007399 -0.005322 -0.003499 -0.002047 -0.001017 -0.000394 -0.000100 -0.000008 0.000038 0.000200 0.000622 0.001406 0.002598 0.004176 0.006052 0.008077 0.010063 0.011801 0.013092 0.013766 0.013713 0.012892 0.011342 0.009184 0.006606 0.003848 0.001175 -0.001148 -0.002889 -0.003873 -0.003998 -0.003252 -0.001706 0.000486 0.003107 0.005900 0.008588 0.010907 0.012627 0.013571 0.013636 0.012791 0.011083 0.008626 0.005588 0.002174 -0.001396 -0.004901 -0.008143 -0.010958 -0.013225 -0.014875 -0.015886 -0.016281 -0.016120 -0.015490 -0.014492 -0.013233 -0.011818 -0.010338 -0.008872 -0.007480 -0.006204 -0.005067 -0.004081 -0.003245 -0.002550 -0.001982 -0.001525 -0.001163 -0.000880 -0.000660 -0.000492 -0.000365 -0.000269 -0.000196 -0.000142 -0.000102 -0.000072 -0.000050 -0.000034 -0.000022 -0.000014 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000024 0.000036 0.000053 0.000077 0.000110 0.000154 0.000215 0.000295 0.000401 0.000542 0.000726 0.000965 0.001271 0.001661 0.002149 0.002751 0.003483 0.004356 0.005376 0.006540 0.007833 0.009227 0.010678 0.012122 0.013480 0.014662 0.015568 0.016099 0.016163 0.015690 0.014636 0.012996 0.010806 0.008152 0.005162 0.002002 -0.001135 -0.004048 -0.006543 -0.008454 -0.009659 -0.010097 -0.009776 -0.008773 -0.007237 -0.005371 -0.003413 -0.001619 -0.000228 0.000558 0.000598 -0.000171 -0.001724 -0.003952 -0.006670 -0.009637 -0.012578 -0.015218 -0.017306 -0.018646 -0.019116 -0.018681 -0.017398 -0.015406 -0.012907 -0.010145 -0.007376 -0.004837 -0.002717 -0.001141 -0.000153 0.000285 0.000288 0.000027 -0.000290 -0.000448 -0.000255 0.000434 0.001692 0.003513 0.005807 0.008410 0.011102 0.013632 0.015750 0.017233 0.017916 0.017711 0.016615 0.014721 0.012201 0.009295 0.006281 0.003446 0.001055 -0.000676 -0.001605 -0.001674 -0.000918 0.000545 0.002526 0.004786 0.007061 0.009090 0.010638 0.011520 0.011615 0.010878 0.009336 0.007085 0.004276 0.001097 -0.002241 -0.005531 -0.008579 -0.011226 -0.013354 -0.014893 -0.015820 -0.016156 -0.015958 -0.015308 -0.014304 -0.013051 -0.011650 -0.010189 -0.008745 -0.007375 -0.006119 -0.005002 -0.004033 -0.003210 -0.002526 -0.001966 -0.001515 -0.001158 -0.000877 -0.000659 -0.000492 -0.000365 -0.000269 -0.000197 -0.000143 -0.000102 -0.000072 -0.000050 -0.000034 -0.000023 -0.000015 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000015 0.000023 0.000034 0.000051 0.000073 0.000105 0.000147 0.000204 0.000281 0.000382 0.000516 0.000691 0.000917 0.001207 0.001576 0.002036 0.002605 0.003295 0.004117 0.005076 0.006171 0.007387 0.008697 0.010060 0.011417 0.012694 0.013806 0.014661 0.015168 0.015243 0.014822 0.013867 0.012379 0.010396 0.008002 0.005322 0.002513 -0.000244 -0.002763 -0.004871 -0.006424 -0.007323 -0.007529 -0.007073 -0.006052 -0.004628 -0.003010 -0.001439 -0.000159 0.000606 0.000682 -0.000037 -0.001575 -0.003863 -0.006748 -0.010005 -0.013356 -0.016502 -0.019151 -0.021052 -0.022020 -0.021959 -0.020872 -0.018862 -0.016119 -0.012901 -0.009504 -0.006226 -0.003339 -0.001055 0.000497 0.001284 0.001368 0.000904 0.000111 -0.000747 -0.001399 -0.001603 -0.001170 0.000007 0.001938 0.004535 0.007619 0.010942 0.014213 0.017129 0.019416 0.020851 0.021294 0.020701 0.019132 0.016741 0.013760 0.010477 0.007199 0.004222 0.001799 0.000115 -0.000732 -0.000733 0.000030 0.001396 0.003150 0.005041 0.006814 0.008231 0.009098 0.009281 0.008717 0.007411 0.005440 0.002934 0.000065 -0.002974 -0.005986 -0.008787 -0.011224 -0.013183 -0.014592 -0.015428 -0.015708 -0.015483 -0.014832 -0.013847 -0.012627 -0.011268 -0.009855 -0.008460 -0.007138 -0.005927 -0.004849 -0.003914 -0.003121 -0.002459 -0.001918 -0.001481 -0.001133 -0.000860 -0.000648 -0.000484 -0.000360 -0.000265 -0.000194 -0.000141 -0.000101 -0.000071 -0.000049 -0.000034 -0.000022 -0.000015 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000006 0.000009 0.000014 0.000021 0.000032 0.000047 0.000069 0.000098 0.000138 0.000192 0.000263 0.000359 0.000484 0.000648 0.000859 0.001130 0.001472 0.001900 0.002427 0.003066 0.003826 0.004712 0.005721 0.006842 0.008048 0.009300 0.010545 0.011715 0.012732 0.013511 0.013970 0.014034 0.013649 0.012784 0.011444 0.009672 0.007552 0.005203 0.002776 0.000438 -0.001644 -0.003314 -0.004452 -0.004983 -0.004894 -0.004235 -0.003125 -0.001738 -0.000291 0.000976 0.001829 0.002062 0.001527 0.000151 -0.002049 -0.004964 -0.008400 -0.012093 -0.015733 -0.019000 -0.021589 -0.023251 -0.023817 -0.023218 -0.021496 -0.018800 -0.015371 -0.011521 -0.007592 -0.003928 -0.000830 0.001472 0.002845 0.003269 0.002836 0.001737 0.000246 -0.001320 -0.002634 -0.003398 -0.003380 -0.002439 -0.000545 0.002217 0.005659 0.009504 0.013424 0.017070 0.020112 0.022275 0.023367 0.023301 0.022101 0.019899 0.016919 0.013453 0.009824 0.006356 0.003335 0.000986 -0.000550 -0.001227 -0.001090 -0.000268 0.001046 0.002616 0.004193 0.005540 0.006454 0.006788 0.006458 0.005452 0.003822 0.001680 -0.000824 -0.003513 -0.006204 -0.008724 -0.010926 -0.012699 -0.013972 -0.014719 -0.014953 -0.014718 -0.014087 -0.013146 -0.011986 -0.010696 -0.009357 -0.008037 -0.006786 -0.005640 -0.004620 -0.003735 -0.002982 -0.002355 -0.001840 -0.001424 -0.001092 -0.000831 -0.000627 -0.000469 -0.000349 -0.000257 -0.000188 -0.000137 -0.000098 -0.000069 -0.000048 -0.000033 -0.000022 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000013 0.000019 0.000029 0.000043 0.000063 0.000090 0.000127 0.000177 0.000243 0.000331 0.000447 0.000598 0.000793 0.001041 0.001354 0.001745 0.002225 0.002805 0.003495 0.004297 0.005209 0.006220 0.007305 0.008429 0.009541 0.010582 0.011479 0.012157 0.012544 0.012575 0.012204 0.011411 0.010205 0.008636 0.006785 0.004771 0.002734 0.000830 -0.000790 -0.001992 -0.002677 -0.002796 -0.002357 -0.001435 -0.000164 0.001267 0.002635 0.003701 0.004239 0.004061 0.003045 0.001149 -0.001575 -0.004981 -0.008836 -0.012844 -0.016668 -0.019968 -0.022433 -0.023819 -0.023973 -0.022854 -0.020541 -0.017229 -0.013208 -0.008836 -0.004502 -0.000588 0.002579 0.004752 0.005801 0.005719 0.004625 0.002754 0.000427 -0.001985 -0.004098 -0.005564 -0.006104 -0.005544 -0.003834 -0.001051 0.002607 0.006842 0.011291 0.015562 0.019276 0.022108 0.023818 0.024273 0.023465 0.021501 0.018595 0.015037 0.011164 0.007321 0.003826 0.000938 -0.001165 -0.002399 -0.002774 -0.002392 -0.001422 -0.000085 0.001378 0.002727 0.003755 0.004299 0.004260 0.003604 0.002363 0.000625 -0.001478 -0.003788 -0.006135 -0.008358 -0.010316 -0.011902 -0.013044 -0.013714 -0.013917 -0.013694 -0.013107 -0.012234 -0.011159 -0.009964 -0.008723 -0.007499 -0.006338 -0.005274 -0.004327 -0.003504 -0.002804 -0.002219 -0.001738 -0.001348 -0.001036 -0.000790 -0.000597 -0.000448 -0.000333 -0.000246 -0.000180 -0.000131 -0.000094 -0.000066 -0.000046 -0.000032 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000005 0.000007 0.000011 0.000017 0.000026 0.000039 0.000057 0.000081 0.000115 0.000160 0.000221 0.000302 0.000407 0.000544 0.000720 0.000944 0.001226 0.001576 0.002005 0.002523 0.003136 0.003847 0.004653 0.005544 0.006496 0.007476 0.008440 0.009333 0.010090 0.010646 0.010937 0.010910 0.010529 0.009783 0.008689 0.007300 0.005701 0.004006 0.002348 0.000872 -0.000286 -0.001012 -0.001228 -0.000907 -0.000081 0.001156 0.002652 0.004206 0.005590 0.006565 0.006913 0.006464 0.005115 0.002853 -0.000240 -0.003983 -0.008115 -0.012309 -0.016210 -0.019461 -0.021751 -0.022839 -0.022590 -0.020992 -0.018159 -0.014325 -0.009824 -0.005058 -0.000455 0.003572 0.006671 0.008587 0.009191 0.008491 0.006635 0.003896 0.000641 -0.002707 -0.005714 -0.007980 -0.009187 -0.009128 -0.007731 -0.005066 -0.001335 0.003145 0.007984 0.012751 0.017026 0.020438 0.022702 0.023647 0.023231 0.021538 0.018766 0.015206 0.011201 0.007112 0.003283 0.000003 -0.002519 -0.004166 -0.004917 -0.004847 -0.004106 -0.002899 -0.001462 -0.000032 0.001174 0.001983 0.002278 0.002008 0.001182 -0.000131 -0.001820 -0.003742 -0.005743 -0.007671 -0.009393 -0.010803 -0.011831 -0.012441 -0.012636 -0.012447 -0.011928 -0.011148 -0.010181 -0.009103 -0.007980 -0.006869 -0.005815 -0.004847 -0.003984 -0.003233 -0.002592 -0.002056 -0.001615 -0.001256 -0.000968 -0.000739 -0.000560 -0.000421 -0.000313 -0.000231 -0.000169 -0.000123 -0.000088 -0.000063 -0.000044 -0.000030 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000010 0.000015 0.000023 0.000034 0.000050 0.000072 0.000102 0.000143 0.000198 0.000270 0.000365 0.000487 0.000644 0.000843 0.001092 0.001400 0.001776 0.002228 0.002761 0.003377 0.004073 0.004836 0.005647 0.006475 0.007279 0.008009 0.008610 0.009024 0.009199 0.009090 0.008673 0.007946 0.006934 0.005695 0.004316 0.002909 0.001602 0.000528 -0.000190 -0.000455 -0.000208 0.000557 0.001788 0.003373 0.005145 0.006893 0.008381 0.009373 0.009658 0.009078 0.007549 0.005081 0.001781 -0.002145 -0.006410 -0.010667 -0.014544 -0.017677 -0.019753 -0.020541 -0.019922 -0.017908 -0.014643 -0.010399 -0.005545 -0.000519 0.004218 0.008230 0.011145 0.012704 0.012780 0.011398 0.008731 0.005086 0.000873 -0.003441 -0.007375 -0.010489 -0.012426 -0.012948 -0.011963 -0.009533 -0.005863 -0.001281 0.003799 0.008919 0.013622 0.017499 0.020230 0.021608 0.021561 0.020150 0.017562 0.014079 0.010048 0.005844 0.001827 -0.001692 -0.004474 -0.006377 -0.007356 -0.007462 -0.006827 -0.005644 -0.004143 -0.002562 -0.001122 -0.000007 0.000651 0.000782 0.000379 -0.000511 -0.001792 -0.003338 -0.005009 -0.006662 -0.008170 -0.009428 -0.010364 -0.010941 -0.011153 -0.011023 -0.010595 -0.009929 -0.009091 -0.008147 -0.007157 -0.006174 -0.005238 -0.004376 -0.003605 -0.002932 -0.002357 -0.001875 -0.001476 -0.001151 -0.000890 -0.000681 -0.000517 -0.000389 -0.000290 -0.000214 -0.000157 -0.000114 -0.000082 -0.000058 -0.000041 -0.000029 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000005 0.000008 0.000013 0.000019 0.000029 0.000043 0.000063 0.000090 0.000126 0.000174 0.000238 0.000322 0.000429 0.000566 0.000739 0.000955 0.001221 0.001544 0.001930 0.002383 0.002902 0.003485 0.004119 0.004786 0.005456 0.006093 0.006652 0.007085 0.007344 0.007384 0.007172 0.006693 0.005955 0.004992 0.003866 0.002666 0.001504 0.000503 -0.000212 -0.000532 -0.000371 0.000310 0.001501 0.003134 0.005080 0.007159 0.009152 0.010819 0.011924 0.012261 0.011682 0.010119 0.007596 0.004242 0.000280 -0.003986 -0.008195 -0.011964 -0.014926 -0.016770 -0.017275 -0.016336 -0.013987 -0.010399 -0.005867 -0.000792 0.004362 0.009110 0.012998 0.015644 0.016784 0.016297 0.014223 0.010758 0.006238 0.001105 -0.004135 -0.008966 -0.012911 -0.015581 -0.016715 -0.016203 -0.014096 -0.010599 -0.006047 -0.000869 0.004453 0.009440 0.013653 0.016741 0.018473 0.018750 0.017614 0.015237 0.011894 0.007933 0.003733 -0.000333 -0.003938 -0.006825 -0.008830 -0.009890 -0.010037 -0.009390 -0.008132 -0.006488 -0.004696 -0.002981 -0.001538 -0.000509 0.000020 0.000025 -0.000462 -0.001362 -0.002565 -0.003938 -0.005349 -0.006675 -0.007813 -0.008689 -0.009261 -0.009516 -0.009468 -0.009152 -0.008619 -0.007926 -0.007130 -0.006285 -0.005439 -0.004628 -0.003878 -0.003204 -0.002613 -0.002107 -0.001681 -0.001328 -0.001039 -0.000805 -0.000618 -0.000470 -0.000354 -0.000264 -0.000195 -0.000143 -0.000104 -0.000075 -0.000054 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000007 0.000011 0.000016 0.000025 0.000037 0.000054 0.000077 0.000109 0.000151 0.000207 0.000279 0.000372 0.000489 0.000637 0.000821 0.001045 0.001315 0.001636 0.002010 0.002435 0.002907 0.003413 0.003936 0.004448 0.004916 0.005301 0.005561 0.005654 0.005546 0.005214 0.004651 0.003873 0.002924 0.001869 0.000802 -0.000168 -0.000919 -0.001334 -0.001311 -0.000781 0.000287 0.001866 0.003874 0.006171 0.008568 0.010837 0.012736 0.014028 0.014513 0.014049 0.012577 0.010134 0.006860 0.002988 -0.001166 -0.005234 -0.008832 -0.011592 -0.013207 -0.013465 -0.012276 -0.009689 -0.005891 -0.001200 0.003966 0.009125 0.013778 0.017460 0.019785 0.020489 0.019457 0.016742 0.012557 0.007260 0.001317 -0.004738 -0.010363 -0.015056 -0.018404 -0.020127 -0.020100 -0.018366 -0.015126 -0.010716 -0.005575 -0.000194 0.004928 0.009337 0.012663 0.014651 0.015187 0.014297 0.012138 0.008979 0.005162 0.001069 -0.002923 -0.006477 -0.009326 -0.011292 -0.012299 -0.012368 -0.011606 -0.010190 -0.008340 -0.006295 -0.004284 -0.002508 -0.001120 -0.000218 0.000162 0.000036 -0.000528 -0.001432 -0.002554 -0.003767 -0.004952 -0.006008 -0.006858 -0.007454 -0.007777 -0.007833 -0.007647 -0.007262 -0.006724 -0.006085 -0.005392 -0.004688 -0.004006 -0.003369 -0.002794 -0.002288 -0.001851 -0.001482 -0.001175 -0.000922 -0.000716 -0.000551 -0.000420 -0.000317 -0.000236 -0.000175 -0.000128 -0.000093 -0.000067 -0.000049 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000021 0.000031 0.000046 0.000066 0.000093 0.000129 0.000176 0.000238 0.000316 0.000415 0.000538 0.000690 0.000875 0.001096 0.001355 0.001653 0.001988 0.002353 0.002736 0.003119 0.003478 0.003781 0.003994 0.004079 0.004004 0.003741 0.003274 0.002608 0.001766 0.000796 -0.000229 -0.001213 -0.002046 -0.002610 -0.002792 -0.002498 -0.001666 -0.000278 0.001631 0.003969 0.006586 0.009286 0.011838 0.013997 0.015526 0.016229 0.015967 0.014687 0.012432 0.009345 0.005665 0.001710 -0.002153 -0.005539 -0.008087 -0.009496 -0.009562 -0.008206 -0.005485 -0.001600 0.003123 0.008257 0.013314 0.017788 0.021214 0.023204 0.023500 0.021993 0.018744 0.013979 0.008068 0.001493 -0.005201 -0.011453 -0.016747 -0.020658 -0.022894 -0.023318 -0.021965 -0.019031 -0.014851 -0.009861 -0.004556 0.000560 0.005024 0.008457 0.010594 0.011309 0.010616 0.008663 0.005708 0.002088 -0.001819 -0.005637 -0.009028 -0.011719 -0.013529 -0.014372 -0.014264 -0.013306 -0.011670 -0.009574 -0.007257 -0.004950 -0.002858 -0.001143 0.000090 0.000792 0.000973 0.000686 0.000024 -0.000901 -0.001967 -0.003057 -0.004071 -0.004928 -0.005576 -0.005990 -0.006168 -0.006126 -0.005897 -0.005522 -0.005043 -0.004504 -0.003943 -0.003389 -0.002866 -0.002388 -0.001965 -0.001597 -0.001284 -0.001022 -0.000805 -0.000627 -0.000484 -0.000369 -0.000279 -0.000208 -0.000154 -0.000113 -0.000082 -0.000060 -0.000043 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000005 0.000007 0.000011 0.000017 0.000026 0.000038 0.000055 0.000078 0.000108 0.000148 0.000198 0.000263 0.000344 0.000445 0.000567 0.000715 0.000889 0.001090 0.001318 0.001569 0.001834 0.002102 0.002355 0.002568 0.002715 0.002762 0.002679 0.002437 0.002017 0.001410 0.000627 -0.000301 -0.001320 -0.002353 -0.003303 -0.004057 -0.004500 -0.004522 -0.004034 -0.002980 -0.001348 0.000819 0.003423 0.006309 0.009278 0.012095 0.014516 0.016305 0.017267 0.017265 0.016246 0.014255 0.011433 0.008017 0.004319 0.000701 -0.002459 -0.004807 -0.006051 -0.005994 -0.004563 -0.001820 0.002032 0.006668 0.011660 0.016524 0.020760 0.023907 0.025586 0.025542 0.023675 0.020050 0.014898 0.008591 0.001615 -0.005481 -0.012137 -0.017834 -0.022142 -0.024765 -0.025562 -0.024560 -0.021949 -0.018055 -0.013308 -0.008197 -0.003219 0.001165 0.004576 0.006748 0.007551 0.006991 0.005211 0.002459 -0.000936 -0.004604 -0.008177 -0.011319 -0.013762 -0.015325 -0.015922 -0.015566 -0.014358 -0.012467 -0.010110 -0.007523 -0.004941 -0.002572 -0.000579 0.000925 0.001887 0.002306 0.002230 0.001745 0.000958 -0.000015 -0.001056 -0.002066 -0.002962 -0.003688 -0.004210 -0.004521 -0.004631 -0.004563 -0.004350 -0.004032 -0.003644 -0.003222 -0.002793 -0.002380 -0.001997 -0.001653 -0.001352 -0.001093 -0.000874 -0.000691 -0.000541 -0.000418 -0.000320 -0.000242 -0.000180 -0.000133 -0.000098 -0.000071 -0.000052 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000022 0.000032 0.000046 0.000064 0.000089 0.000121 0.000162 0.000214 0.000278 0.000358 0.000453 0.000566 0.000698 0.000847 0.001011 0.001185 0.001361 0.001524 0.001657 0.001738 0.001739 0.001633 0.001392 0.000992 0.000419 -0.000328 -0.001234 -0.002263 -0.003355 -0.004430 -0.005389 -0.006119 -0.006505 -0.006439 -0.005836 -0.004643 -0.002852 -0.000510 0.002284 0.005372 0.008555 0.011600 0.014262 0.016307 0.017541 0.017826 0.017108 0.015425 0.012913 0.009801 0.006391 0.003032 0.000091 -0.002089 -0.003224 -0.003123 -0.001714 0.000941 0.004646 0.009084 0.013839 0.018440 0.022402 0.025277 0.026697 0.026416 0.024339 0.020532 0.015223 0.008779 0.001675 -0.005551 -0.012348 -0.018207 -0.022707 -0.025554 -0.026610 -0.025895 -0.023591 -0.020013 -0.015577 -0.010756 -0.006033 -0.001854 0.001411 0.003504 0.004298 0.003799 0.002144 -0.000426 -0.003591 -0.006995 -0.010278 -0.013117 -0.015253 -0.016510 -0.016809 -0.016166 -0.014681 -0.012526 -0.009915 -0.007086 -0.004270 -0.001677 0.000530 0.002235 0.003381 0.003965 0.004030 0.003656 0.002946 0.002016 0.000979 -0.000062 -0.001023 -0.001845 -0.002489 -0.002940 -0.003202 -0.003293 -0.003240 -0.003075 -0.002832 -0.002542 -0.002232 -0.001923 -0.001629 -0.001360 -0.001120 -0.000912 -0.000733 -0.000583 -0.000458 -0.000355 -0.000272 -0.000206 -0.000154 -0.000114 -0.000083 -0.000061 -0.000044 -0.000033 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000026 0.000037 0.000052 0.000072 0.000097 0.000129 0.000169 0.000218 0.000278 0.000350 0.000433 0.000526 0.000629 0.000737 0.000843 0.000939 0.001009 0.001037 0.000999 0.000872 0.000628 0.000244 -0.000301 -0.001015 -0.001897 -0.002926 -0.004062 -0.005243 -0.006386 -0.007390 -0.008144 -0.008532 -0.008447 -0.007806 -0.006557 -0.004693 -0.002261 0.000639 0.003853 0.007184 0.010401 0.013262 0.015537 0.017029 0.017601 0.017193 0.015834 0.013651 0.010856 0.007736 0.004627 0.001878 -0.000179 -0.001270 -0.001207 0.000082 0.002545 0.005998 0.010141 0.014581 0.018868 0.022541 0.025170 0.026405 0.026011 0.023895 0.020122 0.014908 0.008604 0.001665 -0.005395 -0.012049 -0.017809 -0.022273 -0.025159 -0.026333 -0.025816 -0.023779 -0.020522 -0.016440 -0.011984 -0.007613 -0.003751 -0.000745 0.001162 0.001850 0.001334 -0.000253 -0.002676 -0.005628 -0.008763 -0.011741 -0.014251 -0.016049 -0.016973 -0.016953 -0.016010 -0.014252 -0.011848 -0.009015 -0.005987 -0.002995 -0.000243 0.002104 0.003933 0.005187 0.005860 0.005994 0.005667 0.004979 0.004044 0.002975 0.001875 0.000828 -0.000102 -0.000872 -0.001463 -0.001874 -0.002117 -0.002213 -0.002193 -0.002084 -0.001917 -0.001716 -0.001502 -0.001290 -0.001089 -0.000906 -0.000744 -0.000603 -0.000483 -0.000381 -0.000297 -0.000228 -0.000173 -0.000129 -0.000096 -0.000070 -0.000051 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000009 0.000014 0.000021 0.000030 0.000041 0.000056 0.000075 0.000099 0.000129 0.000165 0.000208 0.000258 0.000314 0.000375 0.000438 0.000497 0.000545 0.000572 0.000563 0.000500 0.000362 0.000124 -0.000238 -0.000747 -0.001418 -0.002259 -0.003263 -0.004408 -0.005650 -0.006927 -0.008155 -0.009232 -0.010048 -0.010486 -0.010443 -0.009833 -0.008605 -0.006751 -0.004315 -0.001392 0.001867 0.005270 0.008593 0.011599 0.014059 0.015777 0.016613 0.016500 0.015456 0.013593 0.011105 0.008260 0.005374 0.002778 0.000789 -0.000326 -0.000383 0.000697 0.002873 0.005982 0.009749 0.013812 0.017751 0.021134 0.023560 0.024697 0.024322 0.022345 0.018823 0.013956 0.008069 0.001585 -0.005016 -0.011243 -0.016642 -0.020838 -0.023569 -0.024712 -0.024288 -0.022459 -0.019507 -0.015803 -0.011767 -0.007825 -0.004369 -0.001721 -0.000098 0.000397 -0.000214 -0.001795 -0.004117 -0.006883 -0.009767 -0.012444 -0.014625 -0.016083 -0.016673 -0.016339 -0.015112 -0.013104 -0.010489 -0.007481 -0.004314 -0.001212 0.001624 0.004034 0.005909 0.007193 0.007884 0.008022 0.007684 0.006970 0.005991 0.004860 0.003680 0.002536 0.001494 0.000598 -0.000127 -0.000676 -0.001058 -0.001291 -0.001400 -0.001412 -0.001355 -0.001252 -0.001124 -0.000985 -0.000845 -0.000714 -0.000593 -0.000485 -0.000391 -0.000311 -0.000243 -0.000187 -0.000142 -0.000107 -0.000079 -0.000058 -0.000042 -0.000031 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000011 0.000016 0.000023 0.000031 0.000042 0.000056 0.000073 0.000094 0.000118 0.000147 0.000178 0.000212 0.000245 0.000274 0.000292 0.000292 0.000262 0.000188 0.000050 -0.000171 -0.000500 -0.000960 -0.001571 -0.002347 -0.003293 -0.004402 -0.005649 -0.006990 -0.008362 -0.009681 -0.010849 -0.011753 -0.012280 -0.012326 -0.011806 -0.010666 -0.008895 -0.006532 -0.003667 -0.000443 0.002957 0.006316 0.009402 0.011992 0.013890 0.014951 0.015101 0.014345 0.012776 0.010569 0.007969 0.005267 0.002778 0.000802 -0.000404 -0.000655 0.000136 0.001945 0.004635 0.007963 0.011602 0.015173 0.018278 0.020548 0.021673 0.021445 0.019775 0.016707 0.012419 0.007202 0.001440 -0.004433 -0.009972 -0.014766 -0.018476 -0.020867 -0.021831 -0.021393 -0.019707 -0.017033 -0.013712 -0.010129 -0.006673 -0.003696 -0.001484 -0.000226 -0.000001 -0.000776 -0.002410 -0.004678 -0.007298 -0.009958 -0.012356 -0.014226 -0.015363 -0.015641 -0.015019 -0.013542 -0.011328 -0.008554 -0.005432 -0.002192 0.000947 0.003791 0.006188 0.008034 0.009280 0.009924 0.010009 0.009613 0.008833 0.007782 0.006570 0.005298 0.004053 0.002902 0.001890 0.001044 0.000371 -0.000133 -0.000485 -0.000707 -0.000825 -0.000863 -0.000846 -0.000791 -0.000716 -0.000630 -0.000543 -0.000458 -0.000380 -0.000310 -0.000248 -0.000195 -0.000151 -0.000115 -0.000086 -0.000064 -0.000047 -0.000034 -0.000025 -0.000019 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000023 0.000030 0.000039 0.000050 0.000064 0.000079 0.000095 0.000112 0.000127 0.000137 0.000138 0.000123 0.000084 0.000009 -0.000118 -0.000314 -0.000601 -0.001001 -0.001536 -0.002225 -0.003082 -0.004111 -0.005302 -0.006631 -0.008056 -0.009513 -0.010922 -0.012184 -0.013192 -0.013833 -0.014003 -0.013616 -0.012618 -0.010991 -0.008768 -0.006032 -0.002913 0.000411 0.003736 0.006837 0.009497 0.011520 0.012760 0.013130 0.012624 0.011314 0.009353 0.006960 0.004403 0.001975 -0.000041 -0.001394 -0.001901 -0.001464 -0.000084 0.002129 0.004971 0.008156 0.011348 0.014192 0.016351 0.017543 0.017572 0.016350 0.013907 0.010393 0.006060 0.001242 -0.003678 -0.008310 -0.012293 -0.015331 -0.017223 -0.017879 -0.017331 -0.015721 -0.013290 -0.010346 -0.007234 -0.004299 -0.001851 -0.000133 0.000700 0.000594 -0.000401 -0.002139 -0.004399 -0.006909 -0.009380 -0.011531 -0.013121 -0.013970 -0.013972 -0.013106 -0.011426 -0.009060 -0.006187 -0.003018 0.000225 0.003329 0.006110 0.008424 0.010177 0.011324 0.011868 0.011856 0.011365 0.010494 0.009352 0.008049 0.006684 0.005344 0.004094 0.002981 0.002031 0.001254 0.000647 0.000196 -0.000121 -0.000326 -0.000445 -0.000498 -0.000507 -0.000485 -0.000445 -0.000395 -0.000342 -0.000288 -0.000238 -0.000192 -0.000152 -0.000118 -0.000091 -0.000068 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000007 0.000011 0.000015 0.000020 0.000025 0.000032 0.000039 0.000046 0.000053 0.000057 0.000057 0.000049 0.000029 -0.000012 -0.000081 -0.000191 -0.000357 -0.000596 -0.000931 -0.001382 -0.001970 -0.002715 -0.003628 -0.004713 -0.005961 -0.007350 -0.008837 -0.010362 -0.011849 -0.013201 -0.014315 -0.015080 -0.015394 -0.015170 -0.014350 -0.012912 -0.010882 -0.008331 -0.005380 -0.002193 0.001035 0.004091 0.006763 0.008858 0.010225 0.010771 0.010473 0.009383 0.007630 0.005408 0.002959 0.000553 -0.001543 -0.003088 -0.003895 -0.003856 -0.002949 -0.001250 0.001076 0.003789 0.006600 0.009198 0.011283 0.012601 0.012971 0.012302 0.010610 0.008011 0.004716 0.001007 -0.002796 -0.006359 -0.009379 -0.011607 -0.012878 -0.013126 -0.012389 -0.010800 -0.008579 -0.005998 -0.003361 -0.000965 0.000928 0.002118 0.002487 0.002010 0.000756 -0.001123 -0.003410 -0.005847 -0.008162 -0.010101 -0.011447 -0.012048 -0.011819 -0.010756 -0.008929 -0.006470 -0.003561 -0.000409 0.002770 0.005774 0.008429 0.010601 0.012206 0.013207 0.013612 0.013472 0.012864 0.011888 0.010649 0.009257 0.007807 0.006384 0.005052 0.003856 0.002824 0.001966 0.001279 0.000750 0.000359 0.000084 -0.000098 -0.000210 -0.000269 -0.000291 -0.000288 -0.000270 -0.000242 -0.000210 -0.000176 -0.000144 -0.000116 -0.000090 -0.000069 -0.000052 -0.000039 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000019 0.000021 0.000020 0.000015 0.000004 -0.000018 -0.000055 -0.000115 -0.000206 -0.000341 -0.000534 -0.000804 -0.001169 -0.001652 -0.002273 -0.003049 -0.003993 -0.005108 -0.006387 -0.007808 -0.009333 -0.010904 -0.012449 -0.013877 -0.015088 -0.015975 -0.016438 -0.016389 -0.015768 -0.014548 -0.012745 -0.010421 -0.007684 -0.004684 -0.001604 0.001355 0.003988 0.006106 0.007555 0.008234 0.008105 0.007200 0.005623 0.003542 0.001172 -0.001239 -0.003441 -0.005203 -0.006335 -0.006717 -0.006304 -0.005138 -0.003341 -0.001105 0.001326 0.003689 0.005723 0.007202 0.007959 0.007904 0.007032 0.005430 0.003262 0.000751 -0.001839 -0.004241 -0.006209 -0.007545 -0.008123 -0.007901 -0.006924 -0.005318 -0.003278 -0.001044 0.001126 0.002984 0.004314 0.004964 0.004855 0.003991 0.002459 0.000418 -0.001918 -0.004305 -0.006493 -0.008251 -0.009390 -0.009783 -0.009368 -0.008160 -0.006239 -0.003746 -0.000859 0.002216 0.005274 0.008123 0.010600 0.012586 0.014004 0.014827 0.015070 0.014785 0.014052 0.012968 0.011639 0.010167 0.008647 0.007161 0.005769 0.004515 0.003425 0.002510 0.001766 0.001180 0.000735 0.000409 0.000178 0.000023 -0.000075 -0.000132 -0.000159 -0.000165 -0.000158 -0.000143 -0.000124 -0.000104 -0.000084 -0.000067 -0.000051 -0.000039 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000004 0.000001 -0.000005 -0.000017 -0.000036 -0.000068 -0.000117 -0.000190 -0.000296 -0.000447 -0.000657 -0.000944 -0.001326 -0.001824 -0.002458 -0.003244 -0.004194 -0.005314 -0.006596 -0.008022 -0.009556 -0.011147 -0.012726 -0.014208 -0.015497 -0.016493 -0.017096 -0.017220 -0.016803 -0.015812 -0.014254 -0.012181 -0.009687 -0.006908 -0.004013 -0.001191 0.001362 0.003464 0.004958 0.005736 0.005744 0.004996 0.003572 0.001612 -0.000693 -0.003120 -0.005436 -0.007418 -0.008878 -0.009682 -0.009762 -0.009126 -0.007856 -0.006097 -0.004042 -0.001910 0.000079 0.001726 0.002880 0.003447 0.003409 0.002817 0.001790 0.000496 -0.000864 -0.002086 -0.002982 -0.003407 -0.003273 -0.002561 -0.001325 0.000316 0.002191 0.004095 0.005814 0.007146 0.007927 0.008049 0.007471 0.006226 0.004419 0.002216 -0.000176 -0.002524 -0.004602 -0.006202 -0.007165 -0.007385 -0.006826 -0.005518 -0.003552 -0.001074 0.001739 0.004689 0.007580 0.010232 0.012496 0.014265 0.015473 0.016103 0.016174 0.015743 0.014889 0.013707 0.012301 0.010769 0.009202 0.007675 0.006249 0.004962 0.003841 0.002893 0.002115 0.001495 0.001015 0.000654 0.000390 0.000204 0.000077 -0.000005 -0.000055 -0.000080 -0.000090 -0.000089 -0.000081 -0.000070 -0.000058 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000012 -0.000022 -0.000039 -0.000064 -0.000103 -0.000159 -0.000240 -0.000355 -0.000514 -0.000733 -0.001026 -0.001412 -0.001910 -0.002539 -0.003315 -0.004251 -0.005351 -0.006611 -0.008015 -0.009531 -0.011112 -0.012696 -0.014204 -0.015547 -0.016627 -0.017351 -0.017634 -0.017410 -0.016644 -0.015333 -0.013518 -0.011281 -0.008742 -0.006054 -0.003394 -0.000946 0.001112 0.002624 0.003476 0.003600 0.002993 0.001711 -0.000133 -0.002372 -0.004809 -0.007227 -0.009413 -0.011180 -0.012384 -0.012935 -0.012811 -0.012051 -0.010757 -0.009074 -0.007176 -0.005246 -0.003452 -0.001934 -0.000781 -0.000032 0.000335 0.000393 0.000260 0.000072 -0.000023 0.000103 0.000548 0.001361 0.002537 0.004017 0.005689 0.007403 0.008991 0.010279 0.011113 0.011375 0.011000 0.009984 0.008388 0.006331 0.003985 0.001550 -0.000757 -0.002728 -0.004184 -0.004990 -0.005065 -0.004395 -0.003023 -0.001052 0.001372 0.004073 0.006862 0.009554 0.011983 0.014013 0.015551 0.016543 0.016977 0.016882 0.016314 0.015354 0.014095 0.012634 0.011067 0.009478 0.007940 0.006505 0.005214 0.004085 0.003129 0.002339 0.001704 0.001207 0.000827 0.000544 0.000338 0.000192 0.000092 0.000027 -0.000013 -0.000036 -0.000045 -0.000047 -0.000043 -0.000037 -0.000031 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000013 -0.000021 -0.000034 -0.000053 -0.000082 -0.000124 -0.000185 -0.000270 -0.000388 -0.000550 -0.000769 -0.001059 -0.001438 -0.001923 -0.002533 -0.003283 -0.004185 -0.005244 -0.006459 -0.007815 -0.009286 -0.010830 -0.012390 -0.013894 -0.015259 -0.016395 -0.017212 -0.017628 -0.017576 -0.017016 -0.015940 -0.014376 -0.012393 -0.010095 -0.007622 -0.005134 -0.002806 -0.000807 0.000709 0.001622 0.001854 0.001383 0.000243 -0.001475 -0.003634 -0.006055 -0.008544 -0.010897 -0.012931 -0.014492 -0.015474 -0.015824 -0.015546 -0.014700 -0.013385 -0.011733 -0.009890 -0.007998 -0.006180 -0.004526 -0.003088 -0.001873 -0.000847 0.000055 0.000918 0.001830 0.002868 0.004083 0.005492 0.007069 0.008746 0.010423 0.011970 0.013251 0.014132 0.014504 0.014291 0.013470 0.012067 0.010169 0.007907 0.005454 0.003005 0.000759 -0.001097 -0.002409 -0.003067 -0.003014 -0.002254 -0.000845 0.001105 0.003447 0.006011 0.008618 0.011094 0.013288 0.015080 0.016387 0.017169 0.017421 0.017176 0.016493 0.015451 0.014139 0.012653 0.011078 0.009497 0.007974 0.006560 0.005288 0.004178 0.003234 0.002453 0.001822 0.001323 0.000938 0.000647 0.000431 0.000274 0.000163 0.000088 0.000038 0.000007 -0.000011 -0.000019 -0.000022 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000026 -0.000040 -0.000061 -0.000091 -0.000135 -0.000197 -0.000283 -0.000401 -0.000560 -0.000773 -0.001053 -0.001416 -0.001879 -0.002457 -0.003167 -0.004019 -0.005020 -0.006170 -0.007457 -0.008858 -0.010338 -0.011845 -0.013314 -0.014671 -0.015830 -0.016707 -0.017223 -0.017312 -0.016931 -0.016065 -0.014732 -0.012987 -0.010921 -0.008656 -0.006339 -0.004131 -0.002193 -0.000677 0.000294 0.000635 0.000306 -0.000678 -0.002250 -0.004297 -0.006665 -0.009176 -0.011643 -0.013884 -0.015743 -0.017097 -0.017871 -0.018037 -0.017613 -0.016661 -0.015274 -0.013561 -0.011639 -0.009615 -0.007579 -0.005593 -0.003687 -0.001865 -0.000106 0.001628 0.003373 0.005161 0.007003 0.008885 0.010764 0.012568 0.014205 0.015567 0.016547 0.017049 0.017002 0.016371 0.015166 0.013444 0.011309 0.008902 0.006396 0.003975 0.001823 0.000103 -0.001053 -0.001561 -0.001386 -0.000546 0.000886 0.002799 0.005046 0.007462 0.009878 0.012136 0.014098 0.015660 0.016750 0.017339 0.017431 0.017062 0.016292 0.015197 0.013865 0.012382 0.010832 0.009287 0.007808 0.006439 0.005211 0.004140 0.003230 0.002475 0.001862 0.001375 0.000996 0.000706 0.000489 0.000328 0.000213 0.000131 0.000075 0.000038 0.000015 0.000001 -0.000006 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000029 -0.000043 -0.000064 -0.000095 -0.000139 -0.000200 -0.000284 -0.000398 -0.000550 -0.000752 -0.001017 -0.001358 -0.001790 -0.002328 -0.002987 -0.003777 -0.004707 -0.005775 -0.006975 -0.008287 -0.009679 -0.011107 -0.012514 -0.013830 -0.014979 -0.015881 -0.016461 -0.016656 -0.016419 -0.015730 -0.014599 -0.013067 -0.011211 -0.009138 -0.006980 -0.004883 -0.003000 -0.001478 -0.000441 0.000017 -0.000154 -0.000960 -0.002356 -0.004250 -0.006514 -0.008989 -0.011502 -0.013879 -0.015962 -0.017620 -0.018756 -0.019315 -0.019286 -0.018691 -0.017588 -0.016056 -0.014187 -0.012072 -0.009797 -0.007433 -0.005030 -0.002620 -0.000219 0.002166 0.004534 0.006874 0.009165 0.011369 0.013428 0.015270 0.016811 0.017963 0.018646 0.018797 0.018381 0.017396 0.015882 0.013919 0.011623 0.009144 0.006648 0.004310 0.002294 0.000741 -0.000240 -0.000587 -0.000284 0.000634 0.002087 0.003959 0.006107 0.008375 0.010606 0.012655 0.014400 0.015749 0.016647 0.017070 0.017032 0.016570 0.015745 0.014631 0.013310 0.011862 0.010364 0.008883 0.007473 0.006173 0.005010 0.003996 0.003135 0.002420 0.001838 0.001374 0.001011 0.000731 0.000518 0.000359 0.000243 0.000159 0.000100 0.000060 0.000033 0.000016 0.000006 0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000020 -0.000029 -0.000043 -0.000064 -0.000094 -0.000137 -0.000195 -0.000275 -0.000383 -0.000526 -0.000714 -0.000958 -0.001272 -0.001668 -0.002160 -0.002761 -0.003481 -0.004329 -0.005306 -0.006405 -0.007611 -0.008898 -0.010226 -0.011545 -0.012792 -0.013899 -0.014792 -0.015401 -0.015664 -0.015534 -0.014986 -0.014021 -0.012671 -0.010998 -0.009092 -0.007072 -0.005071 -0.003230 -0.001691 -0.000576 0.000016 0.000022 -0.000579 -0.001763 -0.003460 -0.005563 -0.007935 -0.010419 -0.012852 -0.015078 -0.016961 -0.018390 -0.019289 -0.019617 -0.019370 -0.018572 -0.017274 -0.015545 -0.013463 -0.011106 -0.008549 -0.005859 -0.003090 -0.000287 0.002512 0.005268 0.007943 0.010488 0.012847 0.014953 0.016734 0.018116 0.019029 0.019419 0.019251 0.018520 0.017251 0.015508 0.013387 0.011015 0.008542 0.006127 0.003930 0.002097 0.000749 -0.000031 -0.000199 0.000242 0.001245 0.002723 0.004559 0.006616 0.008746 0.010805 0.012663 0.014213 0.015378 0.016112 0.016403 0.016267 0.015747 0.014901 0.013800 0.012520 0.011136 0.009718 0.008325 0.007005 0.005792 0.004711 0.003770 0.002970 0.002306 0.001765 0.001332 0.000991 0.000726 0.000524 0.000371 0.000257 0.000174 0.000115 0.000074 0.000045 0.000026 0.000014 0.000007 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000028 -0.000042 -0.000062 -0.000091 -0.000131 -0.000186 -0.000260 -0.000359 -0.000491 -0.000663 -0.000885 -0.001168 -0.001525 -0.001966 -0.002505 -0.003152 -0.003912 -0.004790 -0.005780 -0.006870 -0.008038 -0.009250 -0.010461 -0.011616 -0.012654 -0.013508 -0.014111 -0.014406 -0.014345 -0.013901 -0.013066 -0.011863 -0.010341 -0.008576 -0.006671 -0.004746 -0.002931 -0.001360 -0.000153 0.000588 0.000792 0.000423 -0.000512 -0.001965 -0.003851 -0.006053 -0.008432 -0.010839 -0.013124 -0.015149 -0.016797 -0.017975 -0.018621 -0.018706 -0.018229 -0.017215 -0.015713 -0.013784 -0.011502 -0.008941 -0.006176 -0.003278 -0.000314 0.002654 0.005564 0.008352 0.010954 0.013300 0.015318 0.016940 0.018101 0.018750 0.018853 0.018400 0.017408 0.015928 0.014037 0.011845 0.009481 0.007092 0.004828 0.002833 0.001232 0.000125 -0.000424 -0.000394 0.000199 0.001297 0.002810 0.004621 0.006599 0.008607 0.010514 0.012206 0.013589 0.014600 0.015204 0.015397 0.015199 0.014653 0.013818 0.012760 0.011550 0.010255 0.008938 0.007653 0.006440 0.005330 0.004341 0.003483 0.002755 0.002149 0.001655 0.001258 0.000944 0.000699 0.000511 0.000367 0.000259 0.000180 0.000122 0.000081 0.000052 0.000033 0.000019 0.000011 0.000005 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000027 -0.000040 -0.000058 -0.000085 -0.000122 -0.000172 -0.000240 -0.000330 -0.000449 -0.000603 -0.000801 -0.001053 -0.001369 -0.001760 -0.002236 -0.002806 -0.003478 -0.004254 -0.005131 -0.006099 -0.007140 -0.008225 -0.009314 -0.010360 -0.011307 -0.012096 -0.012665 -0.012960 -0.012935 -0.012558 -0.011818 -0.010729 -0.009326 -0.007675 -0.005861 -0.003993 -0.002188 -0.000571 0.000740 0.001644 0.002063 0.001950 0.001295 0.000127 -0.001490 -0.003459 -0.005662 -0.007963 -0.010225 -0.012311 -0.014103 -0.015497 -0.016417 -0.016813 -0.016665 -0.015976 -0.014775 -0.013111 -0.011048 -0.008657 -0.006017 -0.003208 -0.000310 0.002598 0.005438 0.008134 0.010606 0.012782 0.014588 0.015961 0.016848 0.017212 0.017038 0.016336 0.015142 0.013520 0.011562 0.009380 0.007105 0.004875 0.002827 0.001088 -0.000236 -0.001067 -0.001362 -0.001115 -0.000356 0.000849 0.002407 0.004205 0.006119 0.008024 0.009803 0.011355 0.012601 0.013491 0.013998 0.014125 0.013898 0.013358 0.012562 0.011573 0.010455 0.009269 0.008070 0.006906 0.005812 0.004814 0.003927 0.003158 0.002506 0.001963 0.001519 0.001162 0.000878 0.000656 0.000484 0.000352 0.000252 0.000177 0.000123 0.000083 0.000055 0.000036 0.000022 0.000013 0.000007 0.000004 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000025 -0.000037 -0.000054 -0.000078 -0.000111 -0.000156 -0.000217 -0.000297 -0.000403 -0.000539 -0.000713 -0.000934 -0.001209 -0.001549 -0.001963 -0.002459 -0.003043 -0.003718 -0.004483 -0.005329 -0.006240 -0.007193 -0.008152 -0.009078 -0.009919 -0.010624 -0.011136 -0.011405 -0.011386 -0.011046 -0.010370 -0.009364 -0.008053 -0.006490 -0.004747 -0.002919 -0.001112 0.000560 0.001984 0.003059 0.003703 0.003861 0.003509 0.002658 0.001353 -0.000332 -0.002295 -0.004421 -0.006583 -0.008655 -0.010517 -0.012064 -0.013209 -0.013889 -0.014067 -0.013730 -0.012890 -0.011582 -0.009859 -0.007789 -0.005447 -0.002917 -0.000286 0.002361 0.004937 0.007357 0.009541 0.011411 0.012901 0.013952 0.014522 0.014590 0.014156 0.013243 0.011902 0.010208 0.008256 0.006161 0.004046 0.002040 0.000265 -0.001172 -0.002184 -0.002714 -0.002736 -0.002260 -0.001327 -0.000008 0.001605 0.003401 0.005266 0.007086 0.008759 0.010197 0.011336 0.012134 0.012576 0.012669 0.012440 0.011932 0.011199 0.010299 0.009289 0.008226 0.007157 0.006122 0.005154 0.004272 0.003490 0.002813 0.002239 0.001760 0.001368 0.001052 0.000800 0.000602 0.000447 0.000328 0.000237 0.000169 0.000119 0.000082 0.000055 0.000036 0.000023 0.000014 0.000008 0.000004 0.000002 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000023 -0.000034 -0.000049 -0.000070 -0.000099 -0.000139 -0.000192 -0.000263 -0.000355 -0.000473 -0.000624 -0.000814 -0.001051 -0.001343 -0.001698 -0.002123 -0.002623 -0.003202 -0.003858 -0.004585 -0.005368 -0.006188 -0.007016 -0.007816 -0.008543 -0.009152 -0.009592 -0.009815 -0.009779 -0.009452 -0.008816 -0.007867 -0.006625 -0.005130 -0.003443 -0.001643 0.000173 0.001902 0.003439 0.004685 0.005556 0.005990 0.005951 0.005436 0.004471 0.003110 0.001434 -0.000458 -0.002456 -0.004444 -0.006309 -0.007947 -0.009266 -0.010195 -0.010685 -0.010710 -0.010269 -0.009383 -0.008094 -0.006460 -0.004555 -0.002457 -0.000253 0.001971 0.004125 0.006126 0.007893 0.009355 0.010448 0.011125 0.011355 0.011127 0.010455 0.009373 0.007940 0.006235 0.004356 0.002412 0.000517 -0.001212 -0.002673 -0.003775 -0.004452 -0.004666 -0.004407 -0.003698 -0.002589 -0.001153 0.000517 0.002318 0.004146 0.005898 0.007484 0.008832 0.009888 0.010622 0.011024 0.011108 0.010901 0.010446 0.009792 0.008994 0.008104 0.007171 0.006236 0.005334 0.004492 0.003728 0.003050 0.002464 0.001966 0.001552 0.001211 0.000936 0.000715 0.000541 0.000404 0.000299 0.000218 0.000156 0.000111 0.000077 0.000053 0.000036 0.000023 0.000015 0.000009 0.000005 0.000002 0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000043 -0.000062 -0.000087 -0.000121 -0.000167 -0.000228 -0.000306 -0.000408 -0.000537 -0.000699 -0.000900 -0.001147 -0.001447 -0.001806 -0.002229 -0.002718 -0.003272 -0.003885 -0.004547 -0.005240 -0.005939 -0.006612 -0.007224 -0.007731 -0.008089 -0.008255 -0.008188 -0.007857 -0.007241 -0.006333 -0.005144 -0.003703 -0.002061 -0.000285 0.001541 0.003323 0.004965 0.006372 0.007459 0.008161 0.008433 0.008258 0.007644 0.006630 0.005275 0.003659 0.001877 0.000029 -0.001779 -0.003449 -0.004890 -0.006027 -0.006803 -0.007183 -0.007155 -0.006727 -0.005930 -0.004814 -0.003439 -0.001881 -0.000219 0.001463 0.003085 0.004564 0.005827 0.006810 0.007458 0.007733 0.007616 0.007107 0.006226 0.005018 0.003543 0.001884 0.000132 -0.001609 -0.003238 -0.004655 -0.005774 -0.006523 -0.006857 -0.006753 -0.006217 -0.005282 -0.004004 -0.002458 -0.000733 0.001076 0.002871 0.004565 0.006081 0.007357 0.008350 0.009040 0.009424 0.009517 0.009349 0.008961 0.008398 0.007710 0.006944 0.006142 0.005341 0.004570 0.003851 0.003200 0.002623 0.002124 0.001699 0.001345 0.001054 0.000818 0.000628 0.000477 0.000358 0.000266 0.000195 0.000141 0.000101 0.000071 0.000049 0.000033 0.000022 0.000014 0.000008 0.000005 0.000002 0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000019 -0.000027 -0.000038 -0.000053 -0.000075 -0.000104 -0.000142 -0.000194 -0.000260 -0.000346 -0.000454 -0.000590 -0.000759 -0.000966 -0.001217 -0.001516 -0.001868 -0.002275 -0.002735 -0.003245 -0.003793 -0.004366 -0.004943 -0.005497 -0.005996 -0.006402 -0.006676 -0.006779 -0.006674 -0.006329 -0.005722 -0.004843 -0.003697 -0.002304 -0.000704 0.001046 0.002874 0.004698 0.006428 0.007975 0.009259 0.010208 0.010773 0.010925 0.010660 0.009997 0.008978 0.007665 0.006134 0.004472 0.002771 0.001122 -0.000390 -0.001689 -0.002715 -0.003426 -0.003801 -0.003838 -0.003557 -0.002995 -0.002204 -0.001246 -0.000194 0.000881 0.001904 0.002805 0.003518 0.003988 0.004174 0.004045 0.003594 0.002828 0.001775 0.000482 -0.000987 -0.002555 -0.004135 -0.005637 -0.006971 -0.008056 -0.008822 -0.009219 -0.009215 -0.008807 -0.008010 -0.006867 -0.005436 -0.003794 -0.002024 -0.000214 0.001551 0.003192 0.004646 0.005862 0.006808 0.007469 0.007849 0.007964 0.007846 0.007531 0.007064 0.006487 0.005844 0.005170 0.004497 0.003851 0.003249 0.002703 0.002220 0.001802 0.001446 0.001148 0.000903 0.000703 0.000542 0.000413 0.000312 0.000232 0.000171 0.000125 0.000089 0.000063 0.000044 0.000030 0.000020 0.000013 0.000008 0.000005 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000032 -0.000045 -0.000063 -0.000087 -0.000119 -0.000162 -0.000217 -0.000288 -0.000379 -0.000492 -0.000632 -0.000803 -0.001009 -0.001256 -0.001545 -0.001879 -0.002255 -0.002671 -0.003117 -0.003582 -0.004047 -0.004490 -0.004883 -0.005194 -0.005387 -0.005429 -0.005283 -0.004921 -0.004320 -0.003466 -0.002359 -0.001014 0.000541 0.002257 0.004074 0.005920 0.007714 0.009374 0.010821 0.011986 0.012814 0.013267 0.013330 0.013007 0.012323 0.011321 0.010063 0.008617 0.007062 0.005478 0.003944 0.002532 0.001302 0.000300 -0.000447 -0.000928 -0.001152 -0.001144 -0.000945 -0.000604 -0.000179 0.000267 0.000674 0.000982 0.001138 0.001099 0.000833 0.000323 -0.000434 -0.001420 -0.002605 -0.003940 -0.005363 -0.006802 -0.008182 -0.009422 -0.010449 -0.011199 -0.011620 -0.011678 -0.011360 -0.010673 -0.009644 -0.008320 -0.006764 -0.005047 -0.003248 -0.001448 0.000280 0.001869 0.003264 0.004427 0.005333 0.005975 0.006359 0.006503 0.006438 0.006200 0.005827 0.005358 0.004831 0.004277 0.003724 0.003192 0.002697 0.002248 0.001850 0.001505 0.001212 0.000965 0.000761 0.000594 0.000460 0.000352 0.000266 0.000199 0.000147 0.000107 0.000077 0.000055 0.000039 0.000027 0.000018 0.000012 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000020 -0.000027 -0.000038 -0.000052 -0.000072 -0.000098 -0.000133 -0.000178 -0.000237 -0.000311 -0.000404 -0.000518 -0.000658 -0.000827 -0.001027 -0.001262 -0.001531 -0.001834 -0.002167 -0.002524 -0.002892 -0.003258 -0.003602 -0.003900 -0.004125 -0.004246 -0.004231 -0.004049 -0.003672 -0.003078 -0.002250 -0.001185 0.000109 0.001609 0.003279 0.005067 0.006910 0.008737 0.010474 0.012046 0.013385 0.014434 0.015150 0.015506 0.015496 0.015129 0.014434 0.013452 0.012239 0.010857 0.009376 0.007865 0.006389 0.005006 0.003764 0.002695 0.001815 0.001126 0.000614 0.000252 0.000003 -0.000178 -0.000337 -0.000524 -0.000782 -0.001153 -0.001668 -0.002348 -0.003199 -0.004217 -0.005380 -0.006654 -0.007991 -0.009334 -0.010619 -0.011780 -0.012752 -0.013476 -0.013904 -0.014002 -0.013751 -0.013153 -0.012225 -0.011003 -0.009535 -0.007886 -0.006122 -0.004318 -0.002543 -0.000863 0.000667 0.002003 0.003114 0.003984 0.004609 0.004999 0.005174 0.005163 0.004997 0.004712 0.004344 0.003923 0.003479 0.003033 0.002604 0.002204 0.001841 0.001519 0.001239 0.001000 0.000799 0.000632 0.000495 0.000383 0.000294 0.000223 0.000167 0.000123 0.000090 0.000065 0.000047 0.000033 0.000023 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000043 -0.000058 -0.000079 -0.000108 -0.000145 -0.000192 -0.000252 -0.000328 -0.000420 -0.000533 -0.000669 -0.000830 -0.001018 -0.001232 -0.001472 -0.001735 -0.002013 -0.002298 -0.002578 -0.002837 -0.003053 -0.003203 -0.003262 -0.003200 -0.002989 -0.002603 -0.002021 -0.001224 -0.000208 0.001026 0.002461 0.004067 0.005803 0.007615 0.009442 0.011216 0.012868 0.014334 0.015555 0.016485 0.017091 0.017355 0.017275 0.016865 0.016151 0.015173 0.013981 0.012630 0.011180 0.009687 0.008207 0.006784 0.005455 0.004240 0.003151 0.002182 0.001319 0.000539 -0.000188 -0.000896 -0.001617 -0.002385 -0.003225 -0.004157 -0.005192 -0.006327 -0.007552 -0.008842 -0.010161 -0.011465 -0.012702 -0.013817 -0.014755 -0.015464 -0.015902 -0.016036 -0.015846 -0.015329 -0.014496 -0.013374 -0.012003 -0.010436 -0.008731 -0.006954 -0.005170 -0.003442 -0.001823 -0.000360 0.000911 0.001967 0.002799 0.003407 0.003802 0.004004 0.004040 0.003940 0.003735 0.003456 0.003130 0.002782 0.002431 0.002091 0.001773 0.001485 0.001228 0.001004 0.000813 0.000651 0.000516 0.000405 0.000314 0.000241 0.000183 0.000137 0.000102 0.000074 0.000054 0.000038 0.000027 0.000019 0.000013 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000047 -0.000064 -0.000086 -0.000116 -0.000154 -0.000202 -0.000263 -0.000337 -0.000427 -0.000536 -0.000663 -0.000811 -0.000979 -0.001166 -0.001369 -0.001582 -0.001798 -0.002006 -0.002192 -0.002340 -0.002429 -0.002437 -0.002338 -0.002108 -0.001722 -0.001159 -0.000402 0.000558 0.001721 0.003076 0.004601 0.006263 0.008016 0.009806 0.011576 0.013262 0.014803 0.016143 0.017233 0.018037 0.018528 0.018694 0.018538 0.018072 0.017322 0.016324 0.015122 0.013763 0.012297 0.010773 0.009233 0.007714 0.006240 0.004829 0.003486 0.002207 0.000981 -0.000207 -0.001379 -0.002552 -0.003746 -0.004976 -0.006248 -0.007565 -0.008918 -0.010291 -0.011655 -0.012978 -0.014219 -0.015331 -0.016270 -0.016991 -0.017457 -0.017638 -0.017516 -0.017084 -0.016350 -0.015334 -0.014070 -0.012601 -0.010978 -0.009260 -0.007504 -0.005768 -0.004107 -0.002566 -0.001183 0.000015 0.001012 0.001801 0.002387 0.002782 0.003005 0.003081 0.003037 0.002901 0.002699 0.002454 0.002188 0.001917 0.001653 0.001405 0.001179 0.000978 0.000802 0.000651 0.000522 0.000415 0.000326 0.000253 0.000195 0.000148 0.000111 0.000082 0.000060 0.000043 0.000031 0.000022 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000051 -0.000068 -0.000092 -0.000122 -0.000161 -0.000209 -0.000268 -0.000339 -0.000424 -0.000524 -0.000639 -0.000769 -0.000912 -0.001065 -0.001225 -0.001384 -0.001533 -0.001661 -0.001754 -0.001795 -0.001765 -0.001641 -0.001401 -0.001024 -0.000489 0.000221 0.001115 0.002196 0.003459 0.004886 0.006450 0.008116 0.009837 0.011562 0.013236 0.014802 0.016206 0.017402 0.018348 0.019013 0.019380 0.019437 0.019190 0.018650 0.017842 0.016798 0.015554 0.014153 0.012635 0.011040 0.009403 0.007752 0.006109 0.004485 0.002888 0.001317 -0.000232 -0.001765 -0.003291 -0.004815 -0.006341 -0.007867 -0.009386 -0.010885 -0.012343 -0.013733 -0.015023 -0.016175 -0.017152 -0.017917 -0.018438 -0.018688 -0.018650 -0.018317 -0.017694 -0.016797 -0.015654 -0.014302 -0.012786 -0.011155 -0.009462 -0.007761 -0.006101 -0.004529 -0.003082 -0.001791 -0.000674 0.000255 0.000996 0.001554 0.001941 0.002178 0.002285 0.002286 0.002206 0.002067 0.001890 0.001693 0.001488 0.001287 0.001097 0.000923 0.000768 0.000631 0.000513 0.000413 0.000329 0.000259 0.000201 0.000154 0.000117 0.000087 0.000065 0.000047 0.000034 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000040 -0.000054 -0.000073 -0.000097 -0.000127 -0.000164 -0.000210 -0.000266 -0.000332 -0.000409 -0.000497 -0.000596 -0.000703 -0.000818 -0.000934 -0.001048 -0.001150 -0.001233 -0.001284 -0.001289 -0.001232 -0.001093 -0.000854 -0.000494 0.000005 0.000659 0.001479 0.002470 0.003628 0.004941 0.006390 0.007944 0.009565 0.011210 0.012829 0.014373 0.015791 0.017037 0.018071 0.018858 0.019374 0.019603 0.019538 0.019185 0.018555 0.017670 0.016557 0.015249 0.013782 0.012190 0.010505 0.008758 0.006972 0.005166 0.003353 0.001544 -0.000257 -0.002044 -0.003815 -0.005566 -0.007291 -0.008980 -0.010621 -0.012196 -0.013681 -0.015051 -0.016275 -0.017321 -0.018160 -0.018762 -0.019105 -0.019172 -0.018957 -0.018463 -0.017703 -0.016699 -0.015484 -0.014097 -0.012581 -0.010985 -0.009355 -0.007739 -0.006181 -0.004717 -0.003379 -0.002190 -0.001164 -0.000309 0.000377 0.000900 0.001273 0.001514 0.001641 0.001677 0.001641 0.001553 0.001430 0.001287 0.001136 0.000986 0.000844 0.000712 0.000594 0.000489 0.000399 0.000322 0.000256 0.000202 0.000157 0.000120 0.000091 0.000068 0.000050 0.000037 0.000026 0.000019 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000042 -0.000057 -0.000076 -0.000099 -0.000128 -0.000164 -0.000206 -0.000257 -0.000315 -0.000382 -0.000456 -0.000535 -0.000618 -0.000701 -0.000779 -0.000847 -0.000895 -0.000916 -0.000896 -0.000822 -0.000678 -0.000448 -0.000112 0.000344 0.000937 0.001677 0.002569 0.003614 0.004803 0.006121 0.007544 0.009042 0.010575 0.012105 0.013584 0.014970 0.016217 0.017287 0.018144 0.018760 0.019116 0.019197 0.019001 0.018530 0.017799 0.016826 0.015634 0.014254 0.012714 0.011045 0.009276 0.007432 0.005537 0.003610 0.001667 -0.000278 -0.002212 -0.004124 -0.006001 -0.007830 -0.009597 -0.011283 -0.012868 -0.014328 -0.015638 -0.016772 -0.017702 -0.018405 -0.018859 -0.019051 -0.018973 -0.018625 -0.018020 -0.017175 -0.016117 -0.014882 -0.013507 -0.012036 -0.010511 -0.008977 -0.007473 -0.006036 -0.004696 -0.003479 -0.002401 -0.001473 -0.000698 -0.000073 0.000409 0.000761 0.000997 0.001136 0.001195 0.001191 0.001142 0.001061 0.000962 0.000854 0.000744 0.000639 0.000541 0.000452 0.000374 0.000305 0.000247 0.000197 0.000155 0.000120 0.000092 0.000070 0.000052 0.000038 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000059 -0.000077 -0.000099 -0.000126 -0.000158 -0.000196 -0.000240 -0.000290 -0.000344 -0.000401 -0.000460 -0.000518 -0.000569 -0.000610 -0.000634 -0.000633 -0.000598 -0.000516 -0.000375 -0.000160 0.000145 0.000555 0.001082 0.001738 0.002529 0.003456 0.004515 0.005692 0.006971 0.008326 0.009726 0.011137 0.012519 0.013833 0.015039 0.016099 0.016980 0.017651 0.018090 0.018279 0.018209 0.017877 0.017289 0.016455 0.015394 0.014127 0.012681 0.011081 0.009354 0.007529 0.005629 0.003678 0.001697 -0.000293 -0.002276 -0.004231 -0.006142 -0.007991 -0.009757 -0.011420 -0.012959 -0.014351 -0.015571 -0.016597 -0.017406 -0.017981 -0.018307 -0.018377 -0.018190 -0.017754 -0.017084 -0.016202 -0.015138 -0.013927 -0.012606 -0.011216 -0.009795 -0.008380 -0.007008 -0.005707 -0.004503 -0.003415 -0.002454 -0.001627 -0.000936 -0.000377 0.000059 0.000383 0.000609 0.000750 0.000822 0.000841 0.000820 0.000772 0.000705 0.000630 0.000552 0.000476 0.000405 0.000339 0.000281 0.000230 0.000186 0.000149 0.000117 0.000091 0.000070 0.000053 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000059 -0.000076 -0.000096 -0.000120 -0.000148 -0.000181 -0.000217 -0.000256 -0.000296 -0.000337 -0.000375 -0.000407 -0.000430 -0.000437 -0.000422 -0.000379 -0.000296 -0.000163 0.000033 0.000304 0.000664 0.001125 0.001697 0.002386 0.003195 0.004120 0.005153 0.006281 0.007483 0.008735 0.010007 0.011267 0.012479 0.013610 0.014623 0.015487 0.016173 0.016656 0.016917 0.016943 0.016726 0.016265 0.015567 0.014642 0.013508 0.012184 0.010694 0.009064 0.007319 0.005485 0.003588 0.001652 -0.000301 -0.002246 -0.004163 -0.006029 -0.007824 -0.009525 -0.011110 -0.012558 -0.013847 -0.014956 -0.015863 -0.016553 -0.017012 -0.017232 -0.017209 -0.016949 -0.016463 -0.015769 -0.014893 -0.013863 -0.012713 -0.011480 -0.010197 -0.008902 -0.007626 -0.006399 -0.005244 -0.004181 -0.003224 -0.002382 -0.001659 -0.001053 -0.000560 -0.000173 0.000118 0.000327 0.000464 0.000542 0.000575 0.000574 0.000548 0.000507 0.000456 0.000402 0.000349 0.000298 0.000251 0.000208 0.000171 0.000139 0.000111 0.000087 0.000068 0.000052 0.000039 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000034 -0.000045 -0.000057 -0.000072 -0.000090 -0.000110 -0.000134 -0.000159 -0.000187 -0.000215 -0.000242 -0.000266 -0.000285 -0.000294 -0.000291 -0.000269 -0.000222 -0.000143 -0.000022 0.000151 0.000388 0.000698 0.001094 0.001584 0.002174 0.002867 0.003662 0.004552 0.005528 0.006574 0.007670 0.008793 0.009914 0.011005 0.012034 0.012972 0.013788 0.014455 0.014949 0.015251 0.015344 0.015218 0.014868 0.014296 0.013507 0.012514 0.011332 0.009982 0.008486 0.006869 0.005157 0.003374 0.001548 -0.000299 -0.002140 -0.003952 -0.005711 -0.007395 -0.008981 -0.010446 -0.011771 -0.012934 -0.013917 -0.014704 -0.015281 -0.015638 -0.015772 -0.015685 -0.015383 -0.014881 -0.014199 -0.013361 -0.012396 -0.011336 -0.010212 -0.009058 -0.007903 -0.006776 -0.005699 -0.004692 -0.003771 -0.002945 -0.002220 -0.001598 -0.001077 -0.000651 -0.000314 -0.000057 0.000130 0.000258 0.000337 0.000378 0.000389 0.000379 0.000355 0.000323 0.000287 0.000250 0.000215 0.000182 0.000152 0.000125 0.000101 0.000081 0.000064 0.000050 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000034 -0.000043 -0.000054 -0.000066 -0.000081 -0.000098 -0.000115 -0.000134 -0.000153 -0.000170 -0.000185 -0.000194 -0.000195 -0.000185 -0.000160 -0.000114 -0.000042 0.000065 0.000215 0.000417 0.000680 0.001015 0.001427 0.001924 0.002507 0.003178 0.003932 0.004761 0.005653 0.006593 0.007562 0.008538 0.009495 0.010408 0.011250 0.011995 0.012619 0.013098 0.013413 0.013548 0.013491 0.013234 0.012775 0.012116 0.011265 0.010235 0.009042 0.007706 0.006250 0.004697 0.003073 0.001403 -0.000289 -0.001976 -0.003636 -0.005243 -0.006776 -0.008211 -0.009529 -0.010709 -0.011734 -0.012587 -0.013255 -0.013727 -0.013999 -0.014068 -0.013939 -0.013622 -0.013132 -0.012488 -0.011714 -0.010836 -0.009884 -0.008886 -0.007870 -0.006862 -0.005886 -0.004959 -0.004099 -0.003315 -0.002614 -0.002001 -0.001475 -0.001034 -0.000673 -0.000385 -0.000163 0.000001 0.000116 0.000191 0.000234 0.000253 0.000253 0.000242 0.000223 0.000200 0.000176 0.000152 0.000129 0.000108 0.000089 0.000073 0.000058 0.000046 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000032 -0.000039 -0.000048 -0.000059 -0.000070 -0.000082 -0.000095 -0.000107 -0.000117 -0.000125 -0.000128 -0.000124 -0.000111 -0.000085 -0.000043 0.000021 0.000113 0.000240 0.000409 0.000629 0.000906 0.001248 0.001659 0.002143 0.002699 0.003325 0.004017 0.004764 0.005554 0.006373 0.007203 0.008024 0.008813 0.009549 0.010209 0.010771 0.011216 0.011524 0.011680 0.011672 0.011490 0.011130 0.010591 0.009877 0.008999 0.007969 0.006806 0.005528 0.004157 0.002718 0.001234 -0.000272 -0.001774 -0.003251 -0.004679 -0.006036 -0.007301 -0.008456 -0.009482 -0.010364 -0.011088 -0.011644 -0.012024 -0.012224 -0.012247 -0.012098 -0.011787 -0.011328 -0.010741 -0.010047 -0.009271 -0.008437 -0.007570 -0.006696 -0.005834 -0.005005 -0.004223 -0.003500 -0.002845 -0.002262 -0.001752 -0.001316 -0.000949 -0.000648 -0.000407 -0.000219 -0.000078 0.000023 0.000091 0.000133 0.000155 0.000162 0.000159 0.000149 0.000136 0.000121 0.000105 0.000090 0.000076 0.000063 0.000051 0.000041 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000035 -0.000042 -0.000049 -0.000057 -0.000065 -0.000072 -0.000078 -0.000082 -0.000081 -0.000075 -0.000061 -0.000036 0.000001 0.000057 0.000134 0.000240 0.000379 0.000559 0.000786 0.001064 0.001399 0.001793 0.002247 0.002758 0.003324 0.003938 0.004589 0.005268 0.005959 0.006646 0.007312 0.007938 0.008506 0.008998 0.009395 0.009681 0.009842 0.009866 0.009742 0.009466 0.009034 0.008448 0.007716 0.006848 0.005857 0.004763 0.003584 0.002341 0.001056 -0.000249 -0.001553 -0.002832 -0.004068 -0.005239 -0.006327 -0.007315 -0.008187 -0.008930 -0.009532 -0.009985 -0.010285 -0.010429 -0.010421 -0.010266 -0.009976 -0.009563 -0.009045 -0.008440 -0.007770 -0.007057 -0.006321 -0.005583 -0.004861 -0.004170 -0.003523 -0.002927 -0.002389 -0.001912 -0.001496 -0.001140 -0.000840 -0.000594 -0.000395 -0.000240 -0.000121 -0.000035 0.000026 0.000065 0.000087 0.000097 0.000099 0.000096 0.000089 0.000080 0.000071 0.000061 0.000052 0.000043 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000025 -0.000030 -0.000034 -0.000039 -0.000044 -0.000048 -0.000051 -0.000052 -0.000049 -0.000042 -0.000028 -0.000006 0.000027 0.000073 0.000138 0.000224 0.000337 0.000483 0.000665 0.000888 0.001157 0.001472 0.001836 0.002247 0.002702 0.003196 0.003723 0.004273 0.004836 0.005399 0.005948 0.006468 0.006945 0.007361 0.007704 0.007959 0.008114 0.008156 0.008076 0.007869 0.007529 0.007059 0.006461 0.005744 0.004921 0.004005 0.003014 0.001966 0.000880 -0.000223 -0.001326 -0.002409 -0.003452 -0.004440 -0.005354 -0.006180 -0.006905 -0.007517 -0.008008 -0.008371 -0.008603 -0.008703 -0.008676 -0.008528 -0.008267 -0.007908 -0.007463 -0.006949 -0.006385 -0.005788 -0.005177 -0.004567 -0.003974 -0.003410 -0.002883 -0.002400 -0.001966 -0.001582 -0.001248 -0.000962 -0.000722 -0.000524 -0.000363 -0.000236 -0.000139 -0.000066 -0.000014 0.000020 0.000042 0.000054 0.000058 0.000059 0.000056 0.000052 0.000046 0.000041 0.000035 0.000029 0.000024 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000029 -0.000031 -0.000032 -0.000031 -0.000028 -0.000020 -0.000008 0.000011 0.000039 0.000077 0.000130 0.000200 0.000290 0.000406 0.000550 0.000727 0.000939 0.001188 0.001475 0.001799 0.002159 0.002550 0.002968 0.003405 0.003855 0.004306 0.004748 0.005170 0.005559 0.005903 0.006191 0.006410 0.006550 0.006600 0.006552 0.006400 0.006138 0.005767 0.005289 0.004710 0.004040 0.003290 0.002476 0.001613 0.000716 -0.000196 -0.001108 -0.002003 -0.002865 -0.003679 -0.004430 -0.005106 -0.005696 -0.006191 -0.006583 -0.006868 -0.007045 -0.007112 -0.007076 -0.006941 -0.006715 -0.006411 -0.006039 -0.005613 -0.005149 -0.004661 -0.004163 -0.003669 -0.003191 -0.002738 -0.002317 -0.001933 -0.001588 -0.001284 -0.001020 -0.000795 -0.000605 -0.000448 -0.000320 -0.000218 -0.000139 -0.000080 -0.000036 -0.000006 0.000013 0.000025 0.000031 0.000034 0.000034 0.000032 0.000030 0.000027 0.000023 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000018 -0.000015 -0.000008 0.000003 0.000019 0.000042 0.000074 0.000116 0.000172 0.000243 0.000334 0.000447 0.000585 0.000750 0.000943 0.001166 0.001418 0.001697 0.002001 0.002327 0.002668 0.003020 0.003374 0.003723 0.004057 0.004367 0.004644 0.004878 0.005060 0.005181 0.005233 0.005207 0.005097 0.004899 0.004612 0.004237 0.003779 0.003245 0.002644 0.001990 0.001293 0.000569 -0.000169 -0.000907 -0.001631 -0.002328 -0.002985 -0.003590 -0.004133 -0.004604 -0.004996 -0.005303 -0.005523 -0.005654 -0.005698 -0.005658 -0.005540 -0.005351 -0.005100 -0.004797 -0.004453 -0.004079 -0.003688 -0.003290 -0.002898 -0.002520 -0.002162 -0.001831 -0.001530 -0.001261 -0.001024 -0.000819 -0.000643 -0.000496 -0.000373 -0.000273 -0.000193 -0.000130 -0.000081 -0.000046 -0.000020 -0.000003 0.000008 0.000014 0.000018 0.000019 0.000019 0.000019 0.000017 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000012 -0.000010 -0.000007 -0.000001 0.000008 0.000022 0.000040 0.000066 0.000099 0.000143 0.000199 0.000270 0.000357 0.000463 0.000589 0.000738 0.000908 0.001101 0.001314 0.001547 0.001796 0.002057 0.002327 0.002599 0.002868 0.003127 0.003369 0.003587 0.003773 0.003920 0.004021 0.004068 0.004056 0.003979 0.003832 0.003614 0.003326 0.002970 0.002553 0.002081 0.001565 0.001015 0.000442 -0.000142 -0.000728 -0.001302 -0.001854 -0.002375 -0.002853 -0.003281 -0.003650 -0.003955 -0.004192 -0.004358 -0.004454 -0.004480 -0.004441 -0.004341 -0.004187 -0.003985 -0.003744 -0.003471 -0.003177 -0.002870 -0.002559 -0.002253 -0.001959 -0.001682 -0.001426 -0.001193 -0.000986 -0.000804 -0.000646 -0.000512 -0.000398 -0.000304 -0.000227 -0.000164 -0.000114 -0.000076 -0.000047 -0.000026 -0.000011 -0.000001 0.000005 0.000009 0.000011 0.000012 0.000012 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000005 -0.000002 0.000002 0.000010 0.000021 0.000035 0.000056 0.000082 0.000116 0.000159 0.000214 0.000280 0.000361 0.000457 0.000569 0.000697 0.000843 0.001003 0.001178 0.001366 0.001563 0.001766 0.001971 0.002175 0.002371 0.002556 0.002723 0.002867 0.002983 0.003064 0.003105 0.003101 0.003047 0.002940 0.002778 0.002560 0.002289 0.001969 0.001606 0.001207 0.000781 0.000336 -0.000118 -0.000573 -0.001020 -0.001451 -0.001855 -0.002227 -0.002558 -0.002843 -0.003076 -0.003256 -0.003379 -0.003447 -0.003462 -0.003426 -0.003344 -0.003221 -0.003062 -0.002874 -0.002662 -0.002435 -0.002199 -0.001960 -0.001726 -0.001501 -0.001289 -0.001095 -0.000918 -0.000760 -0.000622 -0.000503 -0.000401 -0.000315 -0.000243 -0.000184 -0.000135 -0.000097 -0.000066 -0.000043 -0.000026 -0.000014 -0.000005 0.000000 0.000004 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000000 0.000004 0.000009 0.000018 0.000029 0.000045 0.000066 0.000092 0.000125 0.000166 0.000216 0.000277 0.000349 0.000433 0.000529 0.000637 0.000756 0.000886 0.001025 0.001171 0.001321 0.001473 0.001624 0.001771 0.001909 0.002034 0.002143 0.002232 0.002295 0.002330 0.002330 0.002293 0.002216 0.002096 0.001934 0.001731 0.001490 0.001216 0.000913 0.000590 0.000251 -0.000096 -0.000444 -0.000786 -0.001115 -0.001425 -0.001710 -0.001962 -0.002178 -0.002354 -0.002488 -0.002578 -0.002625 -0.002632 -0.002600 -0.002534 -0.002438 -0.002315 -0.002171 -0.002011 -0.001839 -0.001660 -0.001480 -0.001304 -0.001135 -0.000976 -0.000830 -0.000697 -0.000579 -0.000476 -0.000386 -0.000310 -0.000245 -0.000191 -0.000146 -0.000109 -0.000079 -0.000055 -0.000037 -0.000023 -0.000013 -0.000006 -0.000002 0.000001 0.000003 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000008 0.000014 0.000023 0.000035 0.000051 0.000071 0.000096 0.000127 0.000165 0.000210 0.000263 0.000325 0.000396 0.000476 0.000564 0.000659 0.000760 0.000866 0.000976 0.001087 0.001197 0.001304 0.001405 0.001497 0.001578 0.001645 0.001693 0.001720 0.001723 0.001697 0.001642 0.001555 0.001437 0.001287 0.001108 0.000904 0.000679 0.000437 0.000183 -0.000077 -0.000338 -0.000596 -0.000844 -0.001078 -0.001293 -0.001483 -0.001645 -0.001776 -0.001874 -0.001939 -0.001971 -0.001972 -0.001945 -0.001893 -0.001818 -0.001725 -0.001617 -0.001497 -0.001369 -0.001237 -0.001104 -0.000973 -0.000848 -0.000731 -0.000622 -0.000524 -0.000437 -0.000360 -0.000294 -0.000237 -0.000189 -0.000148 -0.000115 -0.000086 -0.000063 -0.000045 -0.000030 -0.000019 -0.000011 -0.000005 -0.000002 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000011 0.000017 0.000026 0.000038 0.000053 0.000072 0.000095 0.000123 0.000157 0.000196 0.000242 0.000294 0.000352 0.000416 0.000485 0.000558 0.000634 0.000713 0.000793 0.000872 0.000948 0.001021 0.001088 0.001147 0.001196 0.001232 0.001253 0.001256 0.001238 0.001199 0.001137 0.001051 0.000942 0.000811 0.000662 0.000496 0.000318 0.000131 -0.000061 -0.000255 -0.000446 -0.000631 -0.000805 -0.000965 -0.001106 -0.001226 -0.001322 -0.001394 -0.001439 -0.001461 -0.001459 -0.001436 -0.001395 -0.001338 -0.001268 -0.001188 -0.001099 -0.001006 -0.000909 -0.000812 -0.000717 -0.000626 -0.000541 -0.000462 -0.000390 -0.000326 -0.000270 -0.000222 -0.000180 -0.000145 -0.000114 -0.000089 -0.000068 -0.000050 -0.000035 -0.000024 -0.000015 -0.000008 -0.000004 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000012 0.000018 0.000027 0.000038 0.000052 0.000069 0.000090 0.000115 0.000144 0.000178 0.000216 0.000258 0.000304 0.000354 0.000406 0.000460 0.000516 0.000573 0.000628 0.000683 0.000735 0.000782 0.000825 0.000860 0.000886 0.000902 0.000904 0.000892 0.000864 0.000820 0.000758 0.000679 0.000585 0.000477 0.000357 0.000227 0.000091 -0.000049 -0.000190 -0.000330 -0.000466 -0.000594 -0.000712 -0.000816 -0.000904 -0.000974 -0.001025 -0.001057 -0.001071 -0.001067 -0.001048 -0.001016 -0.000973 -0.000921 -0.000862 -0.000797 -0.000730 -0.000660 -0.000591 -0.000523 -0.000457 -0.000396 -0.000339 -0.000288 -0.000242 -0.000201 -0.000166 -0.000136 -0.000110 -0.000088 -0.000069 -0.000053 -0.000039 -0.000027 -0.000018 -0.000011 -0.000006 -0.000003 -0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000007 0.000012 0.000018 0.000026 0.000037 0.000050 0.000065 0.000083 0.000105 0.000129 0.000157 0.000188 0.000221 0.000256 0.000293 0.000332 0.000371 0.000410 0.000450 0.000488 0.000524 0.000558 0.000588 0.000613 0.000631 0.000643 0.000645 0.000636 0.000616 0.000584 0.000540 0.000483 0.000416 0.000338 0.000252 0.000159 0.000061 -0.000040 -0.000142 -0.000243 -0.000342 -0.000435 -0.000521 -0.000597 -0.000660 -0.000711 -0.000747 -0.000769 -0.000777 -0.000773 -0.000757 -0.000732 -0.000699 -0.000661 -0.000618 -0.000571 -0.000523 -0.000473 -0.000424 -0.000376 -0.000330 -0.000287 -0.000247 -0.000210 -0.000178 -0.000149 -0.000124 -0.000103 -0.000084 -0.000068 -0.000054 -0.000041 -0.000030 -0.000021 -0.000014 -0.000008 -0.000005 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000025 0.000034 0.000046 0.000059 0.000075 0.000093 0.000113 0.000135 0.000159 0.000184 0.000211 0.000238 0.000265 0.000293 0.000320 0.000346 0.000371 0.000395 0.000416 0.000433 0.000447 0.000455 0.000456 0.000450 0.000435 0.000412 0.000380 0.000340 0.000291 0.000235 0.000174 0.000107 0.000038 -0.000034 -0.000107 -0.000180 -0.000250 -0.000317 -0.000379 -0.000434 -0.000480 -0.000516 -0.000541 -0.000556 -0.000560 -0.000556 -0.000543 -0.000523 -0.000498 -0.000470 -0.000438 -0.000405 -0.000370 -0.000335 -0.000301 -0.000267 -0.000235 -0.000205 -0.000177 -0.000152 -0.000129 -0.000110 -0.000092 -0.000077 -0.000064 -0.000052 -0.000042 -0.000032 -0.000024 -0.000017 -0.000011 -0.000007 -0.000003 -0.000002 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000023 0.000031 0.000041 0.000053 0.000066 0.000081 0.000097 0.000114 0.000132 0.000150 0.000169 0.000188 0.000208 0.000226 0.000245 0.000262 0.000279 0.000293 0.000305 0.000314 0.000320 0.000320 0.000315 0.000305 0.000288 0.000265 0.000235 0.000200 0.000160 0.000116 0.000069 0.000020 -0.000031 -0.000083 -0.000134 -0.000184 -0.000232 -0.000276 -0.000314 -0.000347 -0.000372 -0.000390 -0.000400 -0.000402 -0.000397 -0.000386 -0.000371 -0.000352 -0.000331 -0.000308 -0.000284 -0.000259 -0.000234 -0.000210 -0.000187 -0.000165 -0.000144 -0.000126 -0.000109 -0.000093 -0.000080 -0.000068 -0.000058 -0.000049 -0.000040 -0.000033 -0.000026 -0.000019 -0.000013 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000015 0.000021 0.000028 0.000037 0.000046 0.000057 0.000068 0.000081 0.000093 0.000107 0.000120 0.000133 0.000147 0.000160 0.000173 0.000185 0.000196 0.000206 0.000214 0.000220 0.000223 0.000223 0.000219 0.000211 0.000199 0.000181 0.000160 0.000134 0.000106 0.000074 0.000041 0.000006 -0.000030 -0.000066 -0.000102 -0.000137 -0.000170 -0.000201 -0.000228 -0.000251 -0.000268 -0.000280 -0.000286 -0.000286 -0.000282 -0.000273 -0.000261 -0.000247 -0.000231 -0.000214 -0.000196 -0.000179 -0.000162 -0.000145 -0.000129 -0.000114 -0.000100 -0.000088 -0.000077 -0.000067 -0.000058 -0.000050 -0.000043 -0.000037 -0.000031 -0.000026 -0.000020 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000013 0.000019 0.000025 0.000032 0.000040 0.000048 0.000057 0.000066 0.000075 0.000084 0.000094 0.000103 0.000113 0.000121 0.000130 0.000137 0.000144 0.000150 0.000153 0.000155 0.000155 0.000151 0.000145 0.000135 0.000122 0.000106 0.000087 0.000067 0.000044 0.000020 -0.000004 -0.000029 -0.000054 -0.000079 -0.000103 -0.000126 -0.000147 -0.000166 -0.000181 -0.000193 -0.000201 -0.000204 -0.000203 -0.000199 -0.000192 -0.000183 -0.000172 -0.000160 -0.000147 -0.000134 -0.000122 -0.000110 -0.000098 -0.000087 -0.000077 -0.000068 -0.000060 -0.000053 -0.000047 -0.000041 -0.000036 -0.000032 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000012 0.000017 0.000022 0.000027 0.000033 0.000039 0.000046 0.000052 0.000059 0.000066 0.000072 0.000079 0.000085 0.000091 0.000096 0.000101 0.000104 0.000106 0.000107 0.000106 0.000103 0.000097 0.000090 0.000080 0.000068 0.000054 0.000039 0.000023 0.000006 -0.000011 -0.000028 -0.000045 -0.000062 -0.000078 -0.000094 -0.000108 -0.000121 -0.000131 -0.000139 -0.000144 -0.000145 -0.000144 -0.000140 -0.000134 -0.000127 -0.000118 -0.000109 -0.000100 -0.000091 -0.000082 -0.000073 -0.000065 -0.000058 -0.000052 -0.000046 -0.000041 -0.000036 -0.000033 -0.000029 -0.000026 -0.000024 -0.000021 -0.000018 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000008 0.000011 0.000015 0.000019 0.000023 0.000027 0.000031 0.000036 0.000041 0.000045 0.000050 0.000055 0.000059 0.000063 0.000067 0.000070 0.000072 0.000073 0.000073 0.000071 0.000068 0.000064 0.000058 0.000051 0.000042 0.000031 0.000021 0.000009 -0.000003 -0.000015 -0.000026 -0.000038 -0.000049 -0.000060 -0.000071 -0.000080 -0.000089 -0.000096 -0.000100 -0.000103 -0.000103 -0.000102 -0.000098 -0.000093 -0.000087 -0.000081 -0.000074 -0.000067 -0.000061 -0.000054 -0.000048 -0.000043 -0.000038 -0.000034 -0.000030 -0.000027 -0.000025 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000010 0.000013 0.000016 0.000018 0.000021 0.000024 0.000028 0.000031 0.000034 0.000038 0.000041 0.000044 0.000046 0.000048 0.000049 0.000049 0.000049 0.000047 0.000045 0.000041 0.000036 0.000030 0.000024 0.000016 0.000008 0.000000 -0.000008 -0.000016 -0.000024 -0.000032 -0.000039 -0.000047 -0.000053 -0.000060 -0.000065 -0.000069 -0.000072 -0.000074 -0.000073 -0.000071 -0.000068 -0.000064 -0.000060 -0.000055 -0.000050 -0.000045 -0.000040 -0.000035 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000014 0.000016 0.000019 0.000021 0.000023 0.000026 0.000028 0.000030 0.000031 0.000032 0.000033 0.000033 0.000032 0.000030 0.000028 0.000025 0.000021 0.000017 0.000012 0.000007 0.000001 -0.000005 -0.000011 -0.000016 -0.000021 -0.000026 -0.000031 -0.000036 -0.000040 -0.000044 -0.000048 -0.000050 -0.000052 -0.000053 -0.000052 -0.000050 -0.000048 -0.000044 -0.000041 -0.000037 -0.000033 -0.000029 -0.000026 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000017 0.000019 0.000020 0.000021 0.000021 0.000022 0.000021 0.000020 0.000019 0.000017 0.000015 0.000012 0.000009 0.000005 0.000001 -0.000003 -0.000007 -0.000011 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000035 -0.000037 -0.000037 -0.000037 -0.000037 -0.000035 -0.000033 -0.000030 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000006 0.000003 0.000001 -0.000002 -0.000005 -0.000008 -0.000010 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000026 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000002 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode59_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000015 0.000015 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000020 0.000019 0.000018 0.000016 0.000014 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000022 0.000024 0.000025 0.000027 0.000028 0.000029 0.000030 0.000031 0.000031 0.000032 0.000032 0.000032 0.000033 0.000034 0.000035 0.000036 0.000037 0.000038 0.000038 0.000037 0.000036 0.000033 0.000031 0.000028 0.000025 0.000022 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000024 0.000029 0.000033 0.000037 0.000041 0.000044 0.000048 0.000051 0.000053 0.000055 0.000057 0.000058 0.000059 0.000060 0.000061 0.000062 0.000063 0.000064 0.000065 0.000066 0.000066 0.000065 0.000063 0.000060 0.000056 0.000052 0.000047 0.000043 0.000038 0.000034 0.000029 0.000025 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000007 0.000010 0.000013 0.000016 0.000019 0.000024 0.000028 0.000033 0.000039 0.000046 0.000053 0.000060 0.000067 0.000073 0.000079 0.000084 0.000089 0.000093 0.000097 0.000099 0.000102 0.000103 0.000105 0.000107 0.000108 0.000109 0.000110 0.000110 0.000109 0.000107 0.000102 0.000097 0.000091 0.000084 0.000077 0.000070 0.000063 0.000056 0.000050 0.000044 0.000038 0.000033 0.000027 0.000023 0.000018 0.000014 0.000011 0.000008 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 0.000001 0.000004 0.000008 0.000012 0.000016 0.000021 0.000026 0.000032 0.000038 0.000045 0.000053 0.000062 0.000072 0.000083 0.000094 0.000104 0.000115 0.000125 0.000134 0.000143 0.000150 0.000156 0.000161 0.000165 0.000169 0.000172 0.000174 0.000176 0.000177 0.000178 0.000176 0.000173 0.000169 0.000162 0.000153 0.000143 0.000133 0.000122 0.000111 0.000100 0.000091 0.000081 0.000072 0.000063 0.000055 0.000047 0.000040 0.000033 0.000026 0.000020 0.000015 0.000011 0.000007 0.000004 0.000001 -0.000001 -0.000003 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000000 0.000003 0.000008 0.000013 0.000019 0.000026 0.000033 0.000041 0.000050 0.000059 0.000070 0.000082 0.000096 0.000110 0.000126 0.000143 0.000160 0.000176 0.000192 0.000207 0.000221 0.000233 0.000243 0.000252 0.000259 0.000265 0.000270 0.000273 0.000275 0.000276 0.000276 0.000273 0.000267 0.000259 0.000248 0.000235 0.000220 0.000205 0.000188 0.000172 0.000157 0.000142 0.000128 0.000115 0.000102 0.000089 0.000077 0.000065 0.000055 0.000045 0.000035 0.000027 0.000020 0.000014 0.000009 0.000005 0.000001 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 0.000002 0.000007 0.000014 0.000022 0.000031 0.000040 0.000051 0.000063 0.000076 0.000090 0.000107 0.000125 0.000145 0.000167 0.000190 0.000214 0.000239 0.000264 0.000289 0.000312 0.000333 0.000352 0.000369 0.000383 0.000394 0.000403 0.000410 0.000415 0.000418 0.000419 0.000416 0.000411 0.000402 0.000389 0.000373 0.000354 0.000332 0.000309 0.000286 0.000262 0.000240 0.000218 0.000197 0.000177 0.000157 0.000139 0.000120 0.000103 0.000087 0.000072 0.000058 0.000045 0.000034 0.000025 0.000017 0.000010 0.000004 -0.000000 -0.000004 -0.000006 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000005 -0.000003 0.000001 0.000006 0.000014 0.000023 0.000034 0.000047 0.000061 0.000077 0.000094 0.000114 0.000135 0.000159 0.000186 0.000216 0.000247 0.000281 0.000317 0.000353 0.000390 0.000426 0.000460 0.000492 0.000521 0.000547 0.000568 0.000586 0.000599 0.000609 0.000616 0.000619 0.000619 0.000614 0.000605 0.000591 0.000572 0.000549 0.000521 0.000490 0.000457 0.000424 0.000390 0.000358 0.000326 0.000295 0.000266 0.000237 0.000209 0.000182 0.000157 0.000133 0.000110 0.000090 0.000071 0.000055 0.000041 0.000028 0.000018 0.000010 0.000003 -0.000003 -0.000007 -0.000010 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000009 -0.000008 -0.000005 -0.000001 0.000004 0.000012 0.000023 0.000036 0.000051 0.000069 0.000090 0.000113 0.000138 0.000167 0.000199 0.000235 0.000274 0.000316 0.000362 0.000410 0.000461 0.000513 0.000565 0.000617 0.000667 0.000714 0.000756 0.000794 0.000825 0.000851 0.000871 0.000885 0.000894 0.000898 0.000896 0.000888 0.000874 0.000853 0.000826 0.000792 0.000752 0.000709 0.000663 0.000616 0.000569 0.000523 0.000477 0.000433 0.000390 0.000348 0.000308 0.000269 0.000232 0.000197 0.000164 0.000135 0.000108 0.000084 0.000063 0.000045 0.000030 0.000017 0.000007 -0.000001 -0.000008 -0.000013 -0.000016 -0.000018 -0.000019 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000011 -0.000009 -0.000005 0.000001 0.000009 0.000021 0.000035 0.000053 0.000075 0.000100 0.000129 0.000162 0.000200 0.000242 0.000288 0.000340 0.000396 0.000456 0.000521 0.000589 0.000660 0.000733 0.000807 0.000880 0.000950 0.001016 0.001077 0.001130 0.001176 0.001212 0.001240 0.001260 0.001272 0.001276 0.001272 0.001259 0.001238 0.001208 0.001169 0.001122 0.001067 0.001008 0.000945 0.000880 0.000814 0.000749 0.000685 0.000622 0.000560 0.000500 0.000442 0.000387 0.000334 0.000284 0.000238 0.000196 0.000158 0.000124 0.000094 0.000068 0.000046 0.000028 0.000013 0.000001 -0.000009 -0.000016 -0.000021 -0.000024 -0.000025 -0.000026 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000018 -0.000015 -0.000011 -0.000005 0.000004 0.000016 0.000032 0.000052 0.000078 0.000108 0.000143 0.000184 0.000231 0.000284 0.000344 0.000411 0.000484 0.000563 0.000648 0.000739 0.000833 0.000932 0.001032 0.001133 0.001234 0.001331 0.001422 0.001506 0.001580 0.001643 0.001694 0.001733 0.001760 0.001775 0.001779 0.001772 0.001753 0.001722 0.001680 0.001625 0.001561 0.001487 0.001406 0.001321 0.001232 0.001143 0.001053 0.000963 0.000875 0.000788 0.000704 0.000622 0.000544 0.000470 0.000401 0.000337 0.000278 0.000225 0.000178 0.000136 0.000100 0.000069 0.000042 0.000021 0.000004 -0.000010 -0.000020 -0.000027 -0.000031 -0.000033 -0.000034 -0.000033 -0.000031 -0.000029 -0.000027 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000024 -0.000025 -0.000027 -0.000027 -0.000028 -0.000027 -0.000025 -0.000021 -0.000015 -0.000006 0.000007 0.000024 0.000047 0.000075 0.000110 0.000151 0.000201 0.000258 0.000324 0.000399 0.000482 0.000576 0.000678 0.000788 0.000906 0.001030 0.001159 0.001293 0.001429 0.001566 0.001701 0.001831 0.001955 0.002068 0.002168 0.002253 0.002322 0.002375 0.002411 0.002431 0.002435 0.002423 0.002396 0.002352 0.002294 0.002220 0.002133 0.002034 0.001927 0.001812 0.001694 0.001573 0.001451 0.001329 0.001207 0.001088 0.000972 0.000859 0.000751 0.000650 0.000554 0.000467 0.000386 0.000314 0.000249 0.000191 0.000141 0.000098 0.000062 0.000032 0.000008 -0.000011 -0.000025 -0.000035 -0.000041 -0.000044 -0.000045 -0.000044 -0.000042 -0.000039 -0.000035 -0.000032 -0.000028 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000023 -0.000027 -0.000030 -0.000033 -0.000036 -0.000038 -0.000039 -0.000039 -0.000038 -0.000035 -0.000030 -0.000021 -0.000008 0.000010 0.000033 0.000064 0.000103 0.000151 0.000209 0.000277 0.000356 0.000447 0.000550 0.000665 0.000793 0.000933 0.001083 0.001243 0.001411 0.001585 0.001764 0.001945 0.002126 0.002304 0.002476 0.002638 0.002787 0.002919 0.003031 0.003122 0.003191 0.003239 0.003264 0.003268 0.003250 0.003212 0.003153 0.003074 0.002976 0.002861 0.002731 0.002590 0.002440 0.002284 0.002124 0.001961 0.001797 0.001634 0.001473 0.001316 0.001164 0.001018 0.000880 0.000752 0.000633 0.000525 0.000427 0.000339 0.000261 0.000193 0.000135 0.000086 0.000045 0.000012 -0.000014 -0.000032 -0.000046 -0.000054 -0.000058 -0.000059 -0.000058 -0.000056 -0.000052 -0.000047 -0.000043 -0.000038 -0.000033 -0.000029 -0.000024 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000011 -0.000015 -0.000018 -0.000023 -0.000027 -0.000032 -0.000037 -0.000042 -0.000047 -0.000051 -0.000054 -0.000056 -0.000056 -0.000054 -0.000050 -0.000043 -0.000031 -0.000013 0.000011 0.000044 0.000086 0.000139 0.000204 0.000283 0.000375 0.000483 0.000606 0.000746 0.000902 0.001075 0.001262 0.001463 0.001676 0.001898 0.002128 0.002362 0.002598 0.002833 0.003063 0.003285 0.003493 0.003684 0.003853 0.003998 0.004115 0.004204 0.004263 0.004295 0.004298 0.004273 0.004221 0.004143 0.004039 0.003912 0.003764 0.003597 0.003415 0.003222 0.003020 0.002811 0.002599 0.002384 0.002170 0.001957 0.001749 0.001547 0.001354 0.001171 0.001001 0.000843 0.000699 0.000569 0.000452 0.000349 0.000258 0.000180 0.000114 0.000060 0.000016 -0.000018 -0.000044 -0.000061 -0.000072 -0.000078 -0.000080 -0.000078 -0.000075 -0.000070 -0.000064 -0.000058 -0.000051 -0.000045 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000032 -0.000038 -0.000044 -0.000051 -0.000058 -0.000065 -0.000070 -0.000075 -0.000078 -0.000078 -0.000076 -0.000071 -0.000061 -0.000046 -0.000022 0.000010 0.000054 0.000111 0.000183 0.000271 0.000376 0.000500 0.000644 0.000809 0.000995 0.001202 0.001430 0.001676 0.001940 0.002217 0.002505 0.002802 0.003103 0.003405 0.003703 0.003995 0.004274 0.004535 0.004774 0.004986 0.005166 0.005312 0.005422 0.005496 0.005534 0.005535 0.005502 0.005434 0.005333 0.005201 0.005040 0.004852 0.004643 0.004414 0.004170 0.003914 0.003648 0.003377 0.003102 0.002826 0.002551 0.002282 0.002020 0.001769 0.001531 0.001308 0.001102 0.000914 0.000743 0.000590 0.000455 0.000336 0.000234 0.000147 0.000075 0.000018 -0.000027 -0.000061 -0.000084 -0.000098 -0.000106 -0.000108 -0.000106 -0.000101 -0.000095 -0.000087 -0.000078 -0.000070 -0.000061 -0.000053 -0.000045 -0.000038 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000044 -0.000052 -0.000061 -0.000071 -0.000080 -0.000089 -0.000097 -0.000103 -0.000107 -0.000109 -0.000107 -0.000100 -0.000088 -0.000067 -0.000037 0.000006 0.000064 0.000140 0.000235 0.000351 0.000491 0.000654 0.000844 0.001060 0.001303 0.001572 0.001867 0.002184 0.002522 0.002876 0.003243 0.003617 0.003996 0.004373 0.004744 0.005104 0.005447 0.005767 0.006059 0.006316 0.006535 0.006711 0.006844 0.006932 0.006976 0.006975 0.006931 0.006845 0.006719 0.006555 0.006355 0.006125 0.005867 0.005585 0.005284 0.004967 0.004638 0.004299 0.003954 0.003607 0.003261 0.002920 0.002588 0.002268 0.001964 0.001679 0.001414 0.001172 0.000952 0.000755 0.000580 0.000427 0.000295 0.000183 0.000090 0.000015 -0.000043 -0.000086 -0.000116 -0.000135 -0.000144 -0.000147 -0.000144 -0.000137 -0.000128 -0.000117 -0.000106 -0.000094 -0.000083 -0.000072 -0.000062 -0.000052 -0.000043 -0.000035 -0.000028 -0.000022 -0.000017 -0.000012 -0.000008 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000033 -0.000041 -0.000050 -0.000060 -0.000072 -0.000084 -0.000096 -0.000109 -0.000121 -0.000132 -0.000141 -0.000147 -0.000150 -0.000149 -0.000141 -0.000125 -0.000099 -0.000060 -0.000003 0.000072 0.000171 0.000295 0.000446 0.000628 0.000840 0.001085 0.001363 0.001674 0.002017 0.002391 0.002792 0.003215 0.003658 0.004113 0.004576 0.005040 0.005501 0.005951 0.006385 0.006796 0.007178 0.007524 0.007828 0.008085 0.008292 0.008446 0.008548 0.008595 0.008590 0.008534 0.008428 0.008275 0.008077 0.007838 0.007562 0.007253 0.006915 0.006553 0.006170 0.005771 0.005359 0.004938 0.004513 0.004087 0.003665 0.003252 0.002853 0.002473 0.002115 0.001782 0.001475 0.001197 0.000947 0.000725 0.000530 0.000361 0.000218 0.000100 0.000005 -0.000069 -0.000124 -0.000162 -0.000185 -0.000197 -0.000199 -0.000195 -0.000186 -0.000173 -0.000158 -0.000143 -0.000127 -0.000112 -0.000097 -0.000083 -0.000071 -0.000059 -0.000048 -0.000039 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000037 -0.000046 -0.000057 -0.000069 -0.000083 -0.000098 -0.000115 -0.000131 -0.000148 -0.000165 -0.000180 -0.000192 -0.000202 -0.000206 -0.000206 -0.000197 -0.000177 -0.000144 -0.000094 -0.000022 0.000075 0.000202 0.000361 0.000555 0.000787 0.001057 0.001368 0.001718 0.002109 0.002538 0.003001 0.003496 0.004016 0.004556 0.005108 0.005666 0.006223 0.006771 0.007304 0.007813 0.008293 0.008735 0.009133 0.009481 0.009774 0.010008 0.010181 0.010292 0.010341 0.010330 0.010259 0.010132 0.009952 0.009720 0.009441 0.009120 0.008760 0.008367 0.007944 0.007495 0.007024 0.006537 0.006037 0.005528 0.005017 0.004508 0.004007 0.003521 0.003055 0.002615 0.002203 0.001823 0.001476 0.001164 0.000885 0.000641 0.000430 0.000250 0.000102 -0.000018 -0.000110 -0.000179 -0.000225 -0.000254 -0.000268 -0.000270 -0.000264 -0.000250 -0.000233 -0.000213 -0.000192 -0.000171 -0.000150 -0.000130 -0.000112 -0.000095 -0.000079 -0.000065 -0.000053 -0.000042 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000041 -0.000051 -0.000064 -0.000078 -0.000095 -0.000114 -0.000134 -0.000156 -0.000178 -0.000201 -0.000223 -0.000244 -0.000261 -0.000275 -0.000283 -0.000283 -0.000273 -0.000250 -0.000209 -0.000145 -0.000054 0.000070 0.000230 0.000431 0.000675 0.000965 0.001303 0.001689 0.002123 0.002603 0.003127 0.003690 0.004288 0.004912 0.005555 0.006208 0.006864 0.007514 0.008149 0.008761 0.009343 0.009886 0.010382 0.010826 0.011211 0.011532 0.011786 0.011971 0.012086 0.012133 0.012113 0.012027 0.011880 0.011673 0.011410 0.011095 0.010733 0.010328 0.009883 0.009404 0.008893 0.008356 0.007796 0.007217 0.006627 0.006029 0.005430 0.004838 0.004260 0.003702 0.003170 0.002672 0.002209 0.001785 0.001401 0.001058 0.000757 0.000495 0.000274 0.000090 -0.000058 -0.000173 -0.000257 -0.000314 -0.000348 -0.000364 -0.000365 -0.000355 -0.000337 -0.000313 -0.000286 -0.000257 -0.000228 -0.000200 -0.000174 -0.000149 -0.000127 -0.000106 -0.000088 -0.000071 -0.000057 -0.000045 -0.000034 -0.000026 -0.000019 -0.000013 -0.000009 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000034 -0.000044 -0.000056 -0.000071 -0.000087 -0.000107 -0.000129 -0.000154 -0.000181 -0.000210 -0.000241 -0.000271 -0.000301 -0.000329 -0.000353 -0.000373 -0.000385 -0.000388 -0.000377 -0.000349 -0.000299 -0.000219 -0.000106 0.000049 0.000248 0.000497 0.000799 0.001157 0.001571 0.002041 0.002567 0.003145 0.003772 0.004441 0.005146 0.005876 0.006624 0.007378 0.008128 0.008865 0.009579 0.010262 0.010905 0.011500 0.012039 0.012516 0.012925 0.013262 0.013525 0.013713 0.013825 0.013864 0.013831 0.013730 0.013562 0.013333 0.013045 0.012702 0.012308 0.011867 0.011382 0.010857 0.010296 0.009702 0.009079 0.008431 0.007765 0.007086 0.006401 0.005719 0.005047 0.004394 0.003769 0.003177 0.002624 0.002115 0.001652 0.001237 0.000870 0.000551 0.000280 0.000056 -0.000125 -0.000264 -0.000366 -0.000435 -0.000475 -0.000492 -0.000491 -0.000476 -0.000450 -0.000417 -0.000381 -0.000342 -0.000304 -0.000266 -0.000231 -0.000198 -0.000168 -0.000141 -0.000117 -0.000095 -0.000076 -0.000060 -0.000046 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000060 -0.000076 -0.000095 -0.000118 -0.000144 -0.000174 -0.000207 -0.000243 -0.000282 -0.000322 -0.000363 -0.000404 -0.000442 -0.000475 -0.000503 -0.000521 -0.000528 -0.000517 -0.000484 -0.000423 -0.000325 -0.000185 0.000004 0.000249 0.000553 0.000921 0.001353 0.001850 0.002412 0.003036 0.003718 0.004452 0.005228 0.006039 0.006873 0.007719 0.008564 0.009398 0.010209 0.010987 0.011723 0.012409 0.013036 0.013598 0.014089 0.014505 0.014842 0.015100 0.015277 0.015377 0.015400 0.015351 0.015233 0.015049 0.014803 0.014499 0.014139 0.013728 0.013266 0.012759 0.012207 0.011613 0.010981 0.010313 0.009612 0.008885 0.008137 0.007377 0.006612 0.005852 0.005108 0.004388 0.003701 0.003054 0.002454 0.001905 0.001410 0.000971 0.000588 0.000262 -0.000009 -0.000226 -0.000394 -0.000516 -0.000597 -0.000644 -0.000662 -0.000657 -0.000634 -0.000598 -0.000554 -0.000505 -0.000453 -0.000402 -0.000352 -0.000305 -0.000262 -0.000222 -0.000186 -0.000154 -0.000126 -0.000101 -0.000080 -0.000062 -0.000048 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000037 -0.000049 -0.000064 -0.000081 -0.000102 -0.000127 -0.000157 -0.000192 -0.000231 -0.000275 -0.000323 -0.000374 -0.000428 -0.000483 -0.000537 -0.000588 -0.000635 -0.000673 -0.000701 -0.000712 -0.000702 -0.000665 -0.000591 -0.000473 -0.000303 -0.000073 0.000222 0.000588 0.001027 0.001540 0.002127 0.002785 0.003511 0.004297 0.005136 0.006016 0.006926 0.007852 0.008782 0.009701 0.010598 0.011460 0.012278 0.013041 0.013743 0.014376 0.014935 0.015416 0.015814 0.016130 0.016364 0.016516 0.016591 0.016591 0.016522 0.016387 0.016191 0.015937 0.015629 0.015269 0.014858 0.014398 0.013892 0.013338 0.012739 0.012094 0.011407 0.010679 0.009914 0.009119 0.008302 0.007470 0.006635 0.005808 0.004999 0.004220 0.003479 0.002786 0.002147 0.001566 0.001048 0.000594 0.000207 -0.000116 -0.000375 -0.000574 -0.000718 -0.000813 -0.000866 -0.000883 -0.000872 -0.000839 -0.000790 -0.000731 -0.000665 -0.000597 -0.000529 -0.000463 -0.000401 -0.000344 -0.000291 -0.000244 -0.000202 -0.000165 -0.000133 -0.000105 -0.000082 -0.000063 -0.000048 -0.000036 -0.000026 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000050 -0.000065 -0.000084 -0.000107 -0.000135 -0.000168 -0.000207 -0.000252 -0.000304 -0.000361 -0.000424 -0.000492 -0.000563 -0.000636 -0.000708 -0.000777 -0.000840 -0.000894 -0.000933 -0.000952 -0.000944 -0.000902 -0.000815 -0.000674 -0.000470 -0.000195 0.000156 0.000588 0.001104 0.001703 0.002383 0.003139 0.003965 0.004852 0.005788 0.006759 0.007753 0.008752 0.009743 0.010710 0.011641 0.012523 0.013346 0.014102 0.014786 0.015391 0.015914 0.016353 0.016707 0.016976 0.017164 0.017274 0.017310 0.017279 0.017186 0.017036 0.016834 0.016583 0.016286 0.015944 0.015558 0.015127 0.014651 0.014127 0.013555 0.012933 0.012261 0.011539 0.010770 0.009958 0.009111 0.008237 0.007347 0.006454 0.005569 0.004706 0.003876 0.003091 0.002359 0.001690 0.001088 0.000558 0.000103 -0.000277 -0.000583 -0.000817 -0.000986 -0.001096 -0.001154 -0.001169 -0.001149 -0.001103 -0.001036 -0.000957 -0.000870 -0.000780 -0.000691 -0.000605 -0.000523 -0.000448 -0.000379 -0.000317 -0.000263 -0.000215 -0.000173 -0.000138 -0.000108 -0.000084 -0.000064 -0.000048 -0.000035 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000021 -0.000028 -0.000037 -0.000050 -0.000066 -0.000086 -0.000110 -0.000140 -0.000176 -0.000219 -0.000270 -0.000328 -0.000395 -0.000470 -0.000552 -0.000641 -0.000734 -0.000829 -0.000925 -0.001017 -0.001102 -0.001174 -0.001229 -0.001259 -0.001255 -0.001208 -0.001106 -0.000940 -0.000699 -0.000376 0.000037 0.000541 0.001137 0.001825 0.002598 0.003450 0.004370 0.005347 0.006365 0.007410 0.008463 0.009508 0.010527 0.011506 0.012431 0.013292 0.014079 0.014786 0.015410 0.015947 0.016397 0.016760 0.017038 0.017235 0.017354 0.017403 0.017388 0.017317 0.017197 0.017034 0.016833 0.016598 0.016329 0.016028 0.015693 0.015321 0.014909 0.014453 0.013947 0.013389 0.012773 0.012098 0.011364 0.010575 0.009734 0.008851 0.007935 0.007000 0.006059 0.005126 0.004218 0.003346 0.002525 0.001765 0.001076 0.000466 -0.000062 -0.000505 -0.000861 -0.001136 -0.001332 -0.001458 -0.001522 -0.001533 -0.001502 -0.001437 -0.001349 -0.001244 -0.001130 -0.001013 -0.000897 -0.000785 -0.000679 -0.000580 -0.000491 -0.000411 -0.000339 -0.000277 -0.000224 -0.000178 -0.000140 -0.000109 -0.000083 -0.000063 -0.000047 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000037 -0.000049 -0.000065 -0.000086 -0.000111 -0.000143 -0.000181 -0.000228 -0.000283 -0.000348 -0.000423 -0.000509 -0.000606 -0.000712 -0.000826 -0.000947 -0.001072 -0.001197 -0.001318 -0.001430 -0.001528 -0.001602 -0.001645 -0.001647 -0.001595 -0.001478 -0.001284 -0.001003 -0.000626 -0.000149 0.000430 0.001110 0.001886 0.002750 0.003691 0.004695 0.005745 0.006825 0.007916 0.008996 0.010049 0.011056 0.012002 0.012876 0.013668 0.014370 0.014982 0.015500 0.015926 0.016263 0.016514 0.016685 0.016781 0.016810 0.016781 0.016702 0.016584 0.016435 0.016262 0.016071 0.015864 0.015643 0.015406 0.015149 0.014868 0.014557 0.014207 0.013811 0.013361 0.012848 0.012268 0.011616 0.010894 0.010103 0.009250 0.008345 0.007400 0.006429 0.005449 0.004476 0.003530 0.002625 0.001778 0.001001 0.000306 -0.000299 -0.000809 -0.001223 -0.001541 -0.001768 -0.001912 -0.001981 -0.001987 -0.001941 -0.001855 -0.001739 -0.001603 -0.001456 -0.001305 -0.001155 -0.001010 -0.000873 -0.000747 -0.000631 -0.000528 -0.000436 -0.000356 -0.000288 -0.000230 -0.000181 -0.000141 -0.000108 -0.000082 -0.000062 -0.000046 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000048 -0.000064 -0.000084 -0.000110 -0.000143 -0.000183 -0.000232 -0.000291 -0.000362 -0.000445 -0.000541 -0.000650 -0.000774 -0.000909 -0.001056 -0.001212 -0.001373 -0.001534 -0.001692 -0.001838 -0.001966 -0.002065 -0.002125 -0.002133 -0.002077 -0.001942 -0.001718 -0.001392 -0.000958 -0.000412 0.000245 0.001010 0.001872 0.002820 0.003839 0.004910 0.006013 0.007126 0.008228 0.009297 0.010313 0.011260 0.012124 0.012893 0.013563 0.014130 0.014596 0.014962 0.015234 0.015419 0.015524 0.015557 0.015528 0.015447 0.015326 0.015174 0.015005 0.014826 0.014648 0.014475 0.014311 0.014155 0.014003 0.013852 0.013693 0.013518 0.013314 0.013069 0.012772 0.012411 0.011975 0.011456 0.010850 0.010157 0.009381 0.008528 0.007611 0.006643 0.005642 0.004629 0.003622 0.002645 0.001715 0.000853 0.000072 -0.000615 -0.001198 -0.001674 -0.002041 -0.002304 -0.002468 -0.002544 -0.002545 -0.002482 -0.002370 -0.002221 -0.002047 -0.001859 -0.001666 -0.001474 -0.001289 -0.001114 -0.000953 -0.000805 -0.000673 -0.000556 -0.000455 -0.000367 -0.000294 -0.000232 -0.000181 -0.000140 -0.000107 -0.000081 -0.000060 -0.000045 -0.000033 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000047 -0.000062 -0.000082 -0.000108 -0.000141 -0.000182 -0.000233 -0.000295 -0.000370 -0.000459 -0.000564 -0.000685 -0.000824 -0.000980 -0.001152 -0.001338 -0.001536 -0.001742 -0.001948 -0.002150 -0.002337 -0.002501 -0.002629 -0.002708 -0.002724 -0.002663 -0.002509 -0.002249 -0.001875 -0.001379 -0.000760 -0.000022 0.000826 0.001770 0.002793 0.003875 0.004992 0.006120 0.007233 0.008306 0.009319 0.010250 0.011084 0.011811 0.012422 0.012917 0.013298 0.013569 0.013739 0.013818 0.013817 0.013746 0.013618 0.013446 0.013241 0.013017 0.012787 0.012564 0.012359 0.012181 0.012035 0.011925 0.011849 0.011803 0.011780 0.011770 0.011761 0.011737 0.011683 0.011582 0.011417 0.011173 0.010836 0.010398 0.009854 0.009202 0.008448 0.007601 0.006674 0.005685 0.004656 0.003611 0.002574 0.001571 0.000626 -0.000241 -0.001012 -0.001674 -0.002219 -0.002642 -0.002945 -0.003135 -0.003220 -0.003215 -0.003134 -0.002992 -0.002805 -0.002586 -0.002350 -0.002107 -0.001865 -0.001631 -0.001410 -0.001205 -0.001019 -0.000852 -0.000704 -0.000576 -0.000466 -0.000373 -0.000295 -0.000231 -0.000179 -0.000138 -0.000105 -0.000079 -0.000059 -0.000044 -0.000032 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000027 -0.000035 -0.000046 -0.000060 -0.000079 -0.000105 -0.000137 -0.000178 -0.000230 -0.000294 -0.000372 -0.000466 -0.000577 -0.000709 -0.000861 -0.001035 -0.001230 -0.001447 -0.001681 -0.001931 -0.002189 -0.002450 -0.002704 -0.002939 -0.003145 -0.003306 -0.003406 -0.003430 -0.003361 -0.003183 -0.002883 -0.002454 -0.001890 -0.001194 -0.000374 0.000555 0.001575 0.002662 0.003789 0.004928 0.006049 0.007123 0.008126 0.009033 0.009828 0.010497 0.011033 0.011434 0.011704 0.011851 0.011887 0.011825 0.011679 0.011466 0.011200 0.010896 0.010569 0.010233 0.009904 0.009597 0.009323 0.009096 0.008924 0.008814 0.008767 0.008783 0.008855 0.008976 0.009134 0.009313 0.009496 0.009663 0.009792 0.009861 0.009851 0.009742 0.009519 0.009171 0.008693 0.008084 0.007351 0.006505 0.005564 0.004550 0.003490 0.002412 0.001347 0.000325 -0.000627 -0.001486 -0.002233 -0.002853 -0.003340 -0.003692 -0.003914 -0.004014 -0.004006 -0.003906 -0.003732 -0.003502 -0.003233 -0.002940 -0.002637 -0.002336 -0.002044 -0.001768 -0.001512 -0.001279 -0.001069 -0.000885 -0.000724 -0.000586 -0.000470 -0.000373 -0.000293 -0.000228 -0.000176 -0.000135 -0.000102 -0.000077 -0.000058 -0.000043 -0.000031 -0.000022 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000058 -0.000077 -0.000101 -0.000133 -0.000174 -0.000225 -0.000290 -0.000370 -0.000466 -0.000583 -0.000721 -0.000884 -0.001073 -0.001289 -0.001532 -0.001802 -0.002094 -0.002404 -0.002726 -0.003049 -0.003364 -0.003655 -0.003907 -0.004103 -0.004225 -0.004254 -0.004173 -0.003964 -0.003617 -0.003125 -0.002486 -0.001708 -0.000804 0.000205 0.001293 0.002430 0.003582 0.004714 0.005795 0.006791 0.007678 0.008434 0.009042 0.009496 0.009793 0.009937 0.009941 0.009818 0.009587 0.009268 0.008879 0.008441 0.007972 0.007489 0.007008 0.006546 0.006119 0.005740 0.005423 0.005181 0.005022 0.004953 0.004975 0.005088 0.005284 0.005555 0.005888 0.006266 0.006669 0.007074 0.007455 0.007787 0.008042 0.008196 0.008227 0.008118 0.007857 0.007439 0.006863 0.006140 0.005283 0.004316 0.003267 0.002168 0.001055 -0.000037 -0.001073 -0.002022 -0.002860 -0.003566 -0.004127 -0.004538 -0.004801 -0.004923 -0.004917 -0.004802 -0.004596 -0.004320 -0.003994 -0.003638 -0.003268 -0.002898 -0.002538 -0.002197 -0.001880 -0.001591 -0.001332 -0.001102 -0.000903 -0.000732 -0.000588 -0.000467 -0.000368 -0.000288 -0.000223 -0.000172 -0.000132 -0.000100 -0.000075 -0.000056 -0.000041 -0.000030 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000042 -0.000056 -0.000074 -0.000097 -0.000128 -0.000168 -0.000219 -0.000283 -0.000363 -0.000461 -0.000581 -0.000724 -0.000895 -0.001095 -0.001328 -0.001594 -0.001893 -0.002225 -0.002584 -0.002966 -0.003360 -0.003756 -0.004138 -0.004490 -0.004793 -0.005025 -0.005167 -0.005196 -0.005095 -0.004847 -0.004441 -0.003875 -0.003152 -0.002284 -0.001293 -0.000207 0.000941 0.002113 0.003267 0.004366 0.005372 0.006252 0.006981 0.007539 0.007917 0.008112 0.008130 0.007983 0.007691 0.007276 0.006763 0.006177 0.005544 0.004885 0.004221 0.003570 0.002951 0.002378 0.001867 0.001432 0.001085 0.000838 0.000699 0.000674 0.000765 0.000971 0.001286 0.001702 0.002204 0.002776 0.003396 0.004040 0.004679 0.005283 0.005820 0.006260 0.006573 0.006735 0.006728 0.006538 0.006159 0.005596 0.004861 0.003973 0.002962 0.001864 0.000718 -0.000435 -0.001552 -0.002596 -0.003532 -0.004334 -0.004983 -0.005467 -0.005784 -0.005939 -0.005945 -0.005820 -0.005585 -0.005263 -0.004878 -0.004453 -0.004007 -0.003559 -0.003121 -0.002704 -0.002317 -0.001962 -0.001644 -0.001363 -0.001118 -0.000908 -0.000730 -0.000582 -0.000460 -0.000361 -0.000281 -0.000217 -0.000167 -0.000128 -0.000097 -0.000073 -0.000054 -0.000040 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000040 -0.000053 -0.000070 -0.000092 -0.000122 -0.000160 -0.000210 -0.000273 -0.000352 -0.000451 -0.000571 -0.000717 -0.000893 -0.001101 -0.001346 -0.001629 -0.001953 -0.002318 -0.002722 -0.003159 -0.003622 -0.004099 -0.004574 -0.005031 -0.005448 -0.005803 -0.006070 -0.006225 -0.006246 -0.006113 -0.005812 -0.005334 -0.004680 -0.003861 -0.002895 -0.001813 -0.000651 0.000549 0.001741 0.002877 0.003915 0.004813 0.005541 0.006073 0.006397 0.006508 0.006412 0.006124 0.005666 0.005065 0.004352 0.003560 0.002720 0.001858 0.001000 0.000168 -0.000621 -0.001350 -0.002005 -0.002573 -0.003042 -0.003401 -0.003642 -0.003755 -0.003736 -0.003582 -0.003295 -0.002877 -0.002338 -0.001689 -0.000945 -0.000128 0.000737 0.001620 0.002488 0.003305 0.004035 0.004642 0.005095 0.005365 0.005432 0.005283 0.004914 0.004332 0.003555 0.002610 0.001534 0.000371 -0.000833 -0.002029 -0.003170 -0.004215 -0.005126 -0.005878 -0.006452 -0.006841 -0.007045 -0.007076 -0.006952 -0.006694 -0.006329 -0.005884 -0.005387 -0.004860 -0.004325 -0.003800 -0.003298 -0.002829 -0.002400 -0.002013 -0.001671 -0.001373 -0.001117 -0.000900 -0.000719 -0.000570 -0.000448 -0.000351 -0.000272 -0.000211 -0.000162 -0.000124 -0.000094 -0.000070 -0.000052 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000065 -0.000087 -0.000115 -0.000152 -0.000200 -0.000261 -0.000339 -0.000435 -0.000555 -0.000702 -0.000879 -0.001092 -0.001344 -0.001640 -0.001983 -0.002374 -0.002814 -0.003300 -0.003825 -0.004378 -0.004945 -0.005508 -0.006044 -0.006527 -0.006930 -0.007226 -0.007385 -0.007385 -0.007205 -0.006832 -0.006264 -0.005505 -0.004574 -0.003500 -0.002321 -0.001083 0.000161 0.001358 0.002456 0.003407 0.004169 0.004712 0.005017 0.005078 0.004897 0.004492 0.003887 0.003115 0.002213 0.001219 0.000173 -0.000892 -0.001944 -0.002958 -0.003914 -0.004796 -0.005590 -0.006286 -0.006874 -0.007347 -0.007697 -0.007917 -0.008000 -0.007942 -0.007739 -0.007391 -0.006901 -0.006272 -0.005514 -0.004639 -0.003666 -0.002618 -0.001526 -0.000423 0.000651 0.001656 0.002550 0.003294 0.003852 0.004194 0.004297 0.004149 0.003749 0.003110 0.002257 0.001225 0.000060 -0.001186 -0.002457 -0.003700 -0.004862 -0.005898 -0.006772 -0.007457 -0.007938 -0.008213 -0.008288 -0.008179 -0.007910 -0.007511 -0.007010 -0.006440 -0.005828 -0.005202 -0.004581 -0.003984 -0.003424 -0.002909 -0.002444 -0.002032 -0.001673 -0.001363 -0.001101 -0.000882 -0.000700 -0.000553 -0.000433 -0.000338 -0.000262 -0.000202 -0.000155 -0.000118 -0.000089 -0.000066 -0.000048 -0.000035 -0.000025 -0.000018 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000045 -0.000060 -0.000080 -0.000107 -0.000142 -0.000187 -0.000246 -0.000321 -0.000415 -0.000533 -0.000678 -0.000855 -0.001068 -0.001324 -0.001626 -0.001981 -0.002391 -0.002859 -0.003384 -0.003962 -0.004583 -0.005235 -0.005900 -0.006553 -0.007169 -0.007716 -0.008162 -0.008474 -0.008624 -0.008584 -0.008335 -0.007869 -0.007187 -0.006303 -0.005243 -0.004048 -0.002765 -0.001452 -0.000170 0.001021 0.002061 0.002902 0.003503 0.003838 0.003894 0.003673 0.003190 0.002473 0.001559 0.000491 -0.000685 -0.001923 -0.003177 -0.004412 -0.005596 -0.006705 -0.007722 -0.008635 -0.009437 -0.010122 -0.010687 -0.011128 -0.011443 -0.011627 -0.011677 -0.011588 -0.011357 -0.010980 -0.010456 -0.009786 -0.008973 -0.008025 -0.006956 -0.005785 -0.004540 -0.003254 -0.001967 -0.000722 0.000433 0.001453 0.002292 0.002911 0.003277 0.003367 0.003172 0.002695 0.001957 0.000990 -0.000160 -0.001437 -0.002781 -0.004129 -0.005419 -0.006596 -0.007613 -0.008433 -0.009033 -0.009403 -0.009546 -0.009474 -0.009213 -0.008792 -0.008244 -0.007605 -0.006909 -0.006187 -0.005466 -0.004766 -0.004105 -0.003495 -0.002942 -0.002450 -0.002020 -0.001650 -0.001335 -0.001072 -0.000853 -0.000675 -0.000530 -0.000414 -0.000322 -0.000249 -0.000191 -0.000146 -0.000110 -0.000082 -0.000061 -0.000044 -0.000032 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000054 -0.000072 -0.000097 -0.000130 -0.000173 -0.000229 -0.000300 -0.000391 -0.000505 -0.000646 -0.000819 -0.001031 -0.001285 -0.001590 -0.001950 -0.002372 -0.002858 -0.003412 -0.004031 -0.004709 -0.005435 -0.006192 -0.006957 -0.007702 -0.008394 -0.008997 -0.009474 -0.009788 -0.009906 -0.009802 -0.009459 -0.008873 -0.008051 -0.007017 -0.005809 -0.004478 -0.003085 -0.001696 -0.000382 0.000789 0.001756 0.002468 0.002889 0.002998 0.002792 0.002285 0.001503 0.000489 -0.000709 -0.002036 -0.003437 -0.004859 -0.006255 -0.007587 -0.008825 -0.009951 -0.010951 -0.011822 -0.012563 -0.013177 -0.013667 -0.014037 -0.014290 -0.014425 -0.014442 -0.014336 -0.014101 -0.013733 -0.013226 -0.012573 -0.011772 -0.010824 -0.009734 -0.008518 -0.007195 -0.005797 -0.004362 -0.002935 -0.001564 -0.000304 0.000794 0.001678 0.002305 0.002642 0.002665 0.002370 0.001767 0.000885 -0.000232 -0.001529 -0.002940 -0.004395 -0.005823 -0.007157 -0.008339 -0.009322 -0.010070 -0.010567 -0.010807 -0.010801 -0.010570 -0.010147 -0.009566 -0.008869 -0.008094 -0.007277 -0.006451 -0.005643 -0.004874 -0.004159 -0.003509 -0.002929 -0.002420 -0.001980 -0.001606 -0.001291 -0.001030 -0.000816 -0.000642 -0.000503 -0.000391 -0.000302 -0.000232 -0.000177 -0.000134 -0.000100 -0.000074 -0.000054 -0.000039 -0.000028 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000048 -0.000065 -0.000087 -0.000118 -0.000157 -0.000209 -0.000276 -0.000362 -0.000471 -0.000606 -0.000774 -0.000980 -0.001231 -0.001532 -0.001892 -0.002317 -0.002813 -0.003385 -0.004033 -0.004754 -0.005540 -0.006376 -0.007241 -0.008107 -0.008940 -0.009700 -0.010346 -0.010835 -0.011127 -0.011187 -0.010990 -0.010522 -0.009784 -0.008793 -0.007584 -0.006208 -0.004727 -0.003216 -0.001751 -0.000412 0.000728 0.001606 0.002174 0.002400 0.002274 0.001803 0.001016 -0.000045 -0.001326 -0.002764 -0.004294 -0.005852 -0.007382 -0.008835 -0.010174 -0.011376 -0.012427 -0.013323 -0.014070 -0.014677 -0.015155 -0.015518 -0.015778 -0.015942 -0.016016 -0.016000 -0.015893 -0.015686 -0.015370 -0.014934 -0.014365 -0.013652 -0.012786 -0.011766 -0.010594 -0.009285 -0.007863 -0.006363 -0.004826 -0.003305 -0.001856 -0.000540 0.000584 0.001460 0.002040 0.002290 0.002190 0.001742 0.000965 -0.000102 -0.001405 -0.002875 -0.004437 -0.006010 -0.007517 -0.008886 -0.010059 -0.010988 -0.011645 -0.012018 -0.012110 -0.011941 -0.011541 -0.010950 -0.010210 -0.009365 -0.008459 -0.007530 -0.006610 -0.005728 -0.004901 -0.004146 -0.003468 -0.002871 -0.002354 -0.001912 -0.001541 -0.001231 -0.000977 -0.000770 -0.000602 -0.000469 -0.000362 -0.000278 -0.000212 -0.000161 -0.000120 -0.000089 -0.000065 -0.000047 -0.000034 -0.000024 -0.000017 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000022 -0.000030 -0.000041 -0.000056 -0.000077 -0.000104 -0.000141 -0.000188 -0.000250 -0.000330 -0.000432 -0.000561 -0.000721 -0.000919 -0.001161 -0.001455 -0.001809 -0.002230 -0.002727 -0.003306 -0.003970 -0.004720 -0.005550 -0.006449 -0.007398 -0.008371 -0.009333 -0.010244 -0.011059 -0.011728 -0.012205 -0.012446 -0.012415 -0.012090 -0.011461 -0.010537 -0.009347 -0.007938 -0.006373 -0.004731 -0.003096 -0.001558 -0.000203 0.000894 0.001668 0.002078 0.002100 0.001736 0.001008 -0.000040 -0.001350 -0.002853 -0.004471 -0.006132 -0.007766 -0.009312 -0.010724 -0.011971 -0.013036 -0.013915 -0.014616 -0.015156 -0.015554 -0.015835 -0.016021 -0.016133 -0.016185 -0.016188 -0.016146 -0.016054 -0.015906 -0.015687 -0.015379 -0.014963 -0.014417 -0.013722 -0.012864 -0.011836 -0.010642 -0.009296 -0.007825 -0.006267 -0.004674 -0.003103 -0.001620 -0.000295 0.000805 0.001618 0.002095 0.002202 0.001925 0.001274 0.000277 -0.001014 -0.002531 -0.004194 -0.005916 -0.007607 -0.009185 -0.010575 -0.011719 -0.012573 -0.013117 -0.013346 -0.013275 -0.012932 -0.012357 -0.011596 -0.010699 -0.009714 -0.008687 -0.007658 -0.006660 -0.005717 -0.004849 -0.004067 -0.003374 -0.002772 -0.002256 -0.001820 -0.001457 -0.001157 -0.000912 -0.000714 -0.000556 -0.000429 -0.000329 -0.000251 -0.000189 -0.000142 -0.000105 -0.000077 -0.000056 -0.000040 -0.000028 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000018 -0.000025 -0.000035 -0.000048 -0.000066 -0.000091 -0.000123 -0.000166 -0.000223 -0.000296 -0.000390 -0.000510 -0.000661 -0.000848 -0.001079 -0.001362 -0.001704 -0.002115 -0.002604 -0.003180 -0.003847 -0.004611 -0.005468 -0.006412 -0.007427 -0.008488 -0.009564 -0.010613 -0.011587 -0.012434 -0.013100 -0.013534 -0.013689 -0.013530 -0.013038 -0.012210 -0.011066 -0.009646 -0.008012 -0.006243 -0.004431 -0.002673 -0.001068 0.000292 0.001329 0.001985 0.002224 0.002036 0.001437 0.000466 -0.000816 -0.002332 -0.003998 -0.005727 -0.007436 -0.009052 -0.010515 -0.011784 -0.012835 -0.013662 -0.014274 -0.014692 -0.014946 -0.015069 -0.015098 -0.015065 -0.014999 -0.014922 -0.014849 -0.014786 -0.014730 -0.014671 -0.014590 -0.014464 -0.014265 -0.013960 -0.013520 -0.012918 -0.012134 -0.011157 -0.009991 -0.008652 -0.007170 -0.005592 -0.003975 -0.002390 -0.000912 0.000379 0.001408 0.002108 0.002430 0.002342 0.001838 0.000936 -0.000320 -0.001866 -0.003619 -0.005487 -0.007370 -0.009171 -0.010804 -0.012193 -0.013283 -0.014039 -0.014447 -0.014515 -0.014267 -0.013742 -0.012990 -0.012063 -0.011017 -0.009904 -0.008771 -0.007658 -0.006598 -0.005613 -0.004720 -0.003926 -0.003232 -0.002635 -0.002129 -0.001706 -0.001356 -0.001070 -0.000838 -0.000651 -0.000503 -0.000385 -0.000293 -0.000221 -0.000165 -0.000122 -0.000089 -0.000064 -0.000046 -0.000032 -0.000022 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000040 -0.000056 -0.000077 -0.000106 -0.000145 -0.000195 -0.000261 -0.000347 -0.000457 -0.000596 -0.000771 -0.000988 -0.001255 -0.001581 -0.001976 -0.002450 -0.003012 -0.003671 -0.004434 -0.005302 -0.006271 -0.007330 -0.008459 -0.009627 -0.010795 -0.011915 -0.012931 -0.013784 -0.014415 -0.014768 -0.014797 -0.014468 -0.013768 -0.012703 -0.011305 -0.009628 -0.007751 -0.005767 -0.003782 -0.001907 -0.000249 0.001098 0.002057 0.002576 0.002632 0.002229 0.001401 0.000208 -0.001272 -0.002944 -0.004709 -0.006471 -0.008139 -0.009641 -0.010921 -0.011945 -0.012701 -0.013196 -0.013456 -0.013515 -0.013419 -0.013215 -0.012950 -0.012668 -0.012406 -0.012191 -0.012043 -0.011968 -0.011965 -0.012020 -0.012112 -0.012212 -0.012282 -0.012283 -0.012172 -0.011909 -0.011459 -0.010798 -0.009913 -0.008807 -0.007499 -0.006027 -0.004447 -0.002827 -0.001251 0.000193 0.001415 0.002332 0.002874 0.002992 0.002660 0.001883 0.000691 -0.000858 -0.002681 -0.004683 -0.006756 -0.008790 -0.010684 -0.012348 -0.013709 -0.014717 -0.015349 -0.015600 -0.015490 -0.015056 -0.014346 -0.013419 -0.012334 -0.011152 -0.009926 -0.008706 -0.007530 -0.006429 -0.005421 -0.004520 -0.003729 -0.003046 -0.002465 -0.001977 -0.001573 -0.001241 -0.000972 -0.000756 -0.000583 -0.000446 -0.000339 -0.000255 -0.000190 -0.000140 -0.000102 -0.000074 -0.000052 -0.000037 -0.000025 -0.000017 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000032 -0.000046 -0.000064 -0.000090 -0.000123 -0.000168 -0.000227 -0.000304 -0.000403 -0.000529 -0.000689 -0.000890 -0.001139 -0.001445 -0.001819 -0.002270 -0.002811 -0.003450 -0.004199 -0.005060 -0.006035 -0.007117 -0.008289 -0.009526 -0.010790 -0.012035 -0.013204 -0.014234 -0.015060 -0.015618 -0.015849 -0.015708 -0.015166 -0.014217 -0.012879 -0.011197 -0.009243 -0.007110 -0.004908 -0.002759 -0.000783 0.000907 0.002215 0.003071 0.003433 0.003290 0.002668 0.001620 0.000227 -0.001411 -0.003184 -0.004981 -0.006694 -0.008234 -0.009528 -0.010529 -0.011216 -0.011591 -0.011678 -0.011517 -0.011162 -0.010673 -0.010110 -0.009531 -0.008989 -0.008527 -0.008176 -0.007959 -0.007883 -0.007945 -0.008132 -0.008420 -0.008773 -0.009150 -0.009501 -0.009773 -0.009914 -0.009874 -0.009612 -0.009097 -0.008317 -0.007276 -0.005999 -0.004536 -0.002952 -0.001334 0.000222 0.001612 0.002737 0.003506 0.003849 0.003719 0.003100 0.002009 0.000493 -0.001371 -0.003485 -0.005735 -0.008002 -0.010169 -0.012127 -0.013790 -0.015090 -0.015988 -0.016468 -0.016543 -0.016242 -0.015616 -0.014722 -0.013628 -0.012399 -0.011098 -0.009782 -0.008497 -0.007281 -0.006160 -0.005150 -0.004258 -0.003485 -0.002824 -0.002268 -0.001806 -0.001426 -0.001117 -0.000868 -0.000669 -0.000512 -0.000388 -0.000292 -0.000217 -0.000160 -0.000117 -0.000084 -0.000059 -0.000041 -0.000028 -0.000019 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000037 -0.000052 -0.000074 -0.000103 -0.000142 -0.000194 -0.000261 -0.000349 -0.000462 -0.000607 -0.000789 -0.001018 -0.001301 -0.001649 -0.002072 -0.002583 -0.003193 -0.003914 -0.004754 -0.005716 -0.006799 -0.007990 -0.009270 -0.010604 -0.011949 -0.013249 -0.014440 -0.015451 -0.016212 -0.016653 -0.016718 -0.016363 -0.015565 -0.014330 -0.012687 -0.010700 -0.008455 -0.006065 -0.003655 -0.001360 0.000690 0.002380 0.003617 0.004337 0.004512 0.004154 0.003307 0.002048 0.000480 -0.001276 -0.003096 -0.004855 -0.006444 -0.007771 -0.008774 -0.009415 -0.009690 -0.009618 -0.009241 -0.008620 -0.007823 -0.006925 -0.005999 -0.005111 -0.004319 -0.003670 -0.003198 -0.002925 -0.002858 -0.002995 -0.003321 -0.003809 -0.004424 -0.005119 -0.005839 -0.006523 -0.007107 -0.007527 -0.007725 -0.007651 -0.007274 -0.006579 -0.005579 -0.004307 -0.002827 -0.001222 0.000404 0.001938 0.003263 0.004266 0.004855 0.004959 0.004540 0.003595 0.002157 0.000294 -0.001898 -0.004302 -0.006788 -0.009226 -0.011493 -0.013480 -0.015104 -0.016307 -0.017061 -0.017366 -0.017245 -0.016745 -0.015926 -0.014856 -0.013609 -0.012255 -0.010859 -0.009478 -0.008155 -0.006923 -0.005805 -0.004812 -0.003945 -0.003203 -0.002575 -0.002053 -0.001622 -0.001271 -0.000988 -0.000762 -0.000582 -0.000441 -0.000332 -0.000247 -0.000181 -0.000132 -0.000095 -0.000067 -0.000046 -0.000032 -0.000021 -0.000014 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000028 -0.000041 -0.000059 -0.000084 -0.000117 -0.000162 -0.000221 -0.000298 -0.000397 -0.000526 -0.000689 -0.000895 -0.001152 -0.001470 -0.001861 -0.002337 -0.002910 -0.003593 -0.004396 -0.005328 -0.006390 -0.007577 -0.008871 -0.010247 -0.011664 -0.013068 -0.014396 -0.015577 -0.016532 -0.017185 -0.017467 -0.017321 -0.016708 -0.015617 -0.014062 -0.012092 -0.009786 -0.007250 -0.004614 -0.002019 0.000389 0.002474 0.004121 0.005241 0.005785 0.005743 0.005147 0.004066 0.002604 0.000886 -0.000950 -0.002763 -0.004422 -0.005817 -0.006861 -0.007502 -0.007722 -0.007532 -0.006973 -0.006110 -0.005019 -0.003786 -0.002498 -0.001235 -0.000071 0.000936 0.001738 0.002304 0.002614 0.002661 0.002449 0.001992 0.001317 0.000458 -0.000539 -0.001616 -0.002709 -0.003742 -0.004642 -0.005331 -0.005743 -0.005823 -0.005537 -0.004878 -0.003864 -0.002547 -0.001007 0.000652 0.002305 0.003820 0.005066 0.005925 0.006299 0.006126 0.005380 0.004075 0.002266 0.000044 -0.002475 -0.005154 -0.007850 -0.010422 -0.012747 -0.014718 -0.016260 -0.017327 -0.017906 -0.018012 -0.017684 -0.016981 -0.015975 -0.014743 -0.013364 -0.011910 -0.010448 -0.009030 -0.007695 -0.006474 -0.005380 -0.004421 -0.003595 -0.002895 -0.002310 -0.001827 -0.001433 -0.001114 -0.000859 -0.000657 -0.000498 -0.000374 -0.000278 -0.000204 -0.000149 -0.000106 -0.000075 -0.000052 -0.000035 -0.000023 -0.000015 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000032 -0.000047 -0.000067 -0.000095 -0.000133 -0.000183 -0.000249 -0.000336 -0.000448 -0.000591 -0.000774 -0.001003 -0.001290 -0.001645 -0.002080 -0.002609 -0.003245 -0.004001 -0.004887 -0.005909 -0.007067 -0.008350 -0.009737 -0.011194 -0.012672 -0.014110 -0.015436 -0.016570 -0.017428 -0.017932 -0.018010 -0.017610 -0.016702 -0.015284 -0.013387 -0.011077 -0.008452 -0.005639 -0.002783 -0.000040 0.002434 0.004502 0.006050 0.007000 0.007321 0.007023 0.006164 0.004840 0.003180 0.001333 -0.000546 -0.002306 -0.003810 -0.004951 -0.005656 -0.005887 -0.005645 -0.004966 -0.003914 -0.002573 -0.001039 0.000588 0.002214 0.003751 0.005129 0.006290 0.007194 0.007813 0.008134 0.008152 0.007873 0.007308 0.006481 0.005421 0.004171 0.002782 0.001323 -0.000130 -0.001492 -0.002671 -0.003582 -0.004147 -0.004311 -0.004040 -0.003336 -0.002233 -0.000803 0.000852 0.002601 0.004300 0.005798 0.006950 0.007634 0.007759 0.007271 0.006163 0.004473 0.002280 -0.000301 -0.003131 -0.006055 -0.008919 -0.011579 -0.013909 -0.015814 -0.017227 -0.018120 -0.018495 -0.018384 -0.017841 -0.016939 -0.015759 -0.014387 -0.012903 -0.011381 -0.009883 -0.008458 -0.007140 -0.005952 -0.004903 -0.003995 -0.003223 -0.002575 -0.002038 -0.001600 -0.001245 -0.000961 -0.000735 -0.000557 -0.000419 -0.000311 -0.000229 -0.000166 -0.000119 -0.000084 -0.000058 -0.000039 -0.000026 -0.000017 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000016 -0.000024 -0.000035 -0.000052 -0.000075 -0.000106 -0.000148 -0.000205 -0.000278 -0.000374 -0.000498 -0.000657 -0.000859 -0.001113 -0.001430 -0.001821 -0.002301 -0.002883 -0.003581 -0.004408 -0.005373 -0.006481 -0.007727 -0.009096 -0.010561 -0.012079 -0.013594 -0.015036 -0.016325 -0.017374 -0.018095 -0.018407 -0.018241 -0.017550 -0.016315 -0.014547 -0.012297 -0.009648 -0.006720 -0.003658 -0.000624 0.002214 0.004694 0.006679 0.008062 0.008781 0.008824 0.008228 0.007079 0.005501 0.003648 0.001691 -0.000200 -0.001864 -0.003167 -0.004011 -0.004337 -0.004129 -0.003413 -0.002250 -0.000730 0.001044 0.002957 0.004899 0.006772 0.008491 0.009989 0.011221 0.012155 0.012776 0.013078 0.013061 0.012731 0.012099 0.011178 0.009990 0.008565 0.006948 0.005199 0.003394 0.001625 -0.000007 -0.001397 -0.002448 -0.003075 -0.003221 -0.002862 -0.002014 -0.000733 0.000885 0.002709 0.004582 0.006338 0.007808 0.008841 0.009316 0.009150 0.008311 0.006813 0.004722 0.002145 -0.000777 -0.003885 -0.007010 -0.009989 -0.012676 -0.014954 -0.016736 -0.017974 -0.018656 -0.018803 -0.018463 -0.017707 -0.016619 -0.015288 -0.013804 -0.012248 -0.010691 -0.009190 -0.007788 -0.006513 -0.005380 -0.004394 -0.003551 -0.002841 -0.002252 -0.001769 -0.001378 -0.001064 -0.000815 -0.000618 -0.000465 -0.000346 -0.000255 -0.000185 -0.000133 -0.000094 -0.000065 -0.000044 -0.000029 -0.000019 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000017 -0.000026 -0.000039 -0.000058 -0.000083 -0.000118 -0.000164 -0.000226 -0.000307 -0.000412 -0.000548 -0.000722 -0.000943 -0.001220 -0.001566 -0.001994 -0.002517 -0.003150 -0.003908 -0.004803 -0.005842 -0.007028 -0.008351 -0.009791 -0.011314 -0.012870 -0.014393 -0.015807 -0.017024 -0.017949 -0.018493 -0.018575 -0.018129 -0.017119 -0.015535 -0.013409 -0.010807 -0.007837 -0.004636 -0.001370 0.001785 0.004651 0.007063 0.008889 0.010034 0.010455 0.010164 0.009226 0.007758 0.005914 0.003873 0.001824 -0.000048 -0.001582 -0.002649 -0.003164 -0.003090 -0.002437 -0.001260 0.000352 0.002284 0.004410 0.006604 0.008750 0.010749 0.012525 0.014027 0.015223 0.016102 0.016662 0.016911 0.016857 0.016506 0.015861 0.014926 0.013706 0.012217 0.010485 0.008559 0.006508 0.004421 0.002409 0.000590 -0.000915 -0.001997 -0.002568 -0.002577 -0.002014 -0.000915 0.000636 0.002511 0.004549 0.006566 0.008373 0.009792 0.010668 0.010890 0.010393 0.009169 0.007261 0.004768 0.001823 -0.001408 -0.004745 -0.008011 -0.011038 -0.013685 -0.015846 -0.017450 -0.018468 -0.018909 -0.018811 -0.018241 -0.017284 -0.016032 -0.014580 -0.013018 -0.011426 -0.009870 -0.008399 -0.007049 -0.005840 -0.004781 -0.003871 -0.003103 -0.002463 -0.001937 -0.001511 -0.001168 -0.000895 -0.000680 -0.000511 -0.000381 -0.000281 -0.000204 -0.000147 -0.000104 -0.000072 -0.000049 -0.000032 -0.000021 -0.000013 -0.000008 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000013 -0.000019 -0.000029 -0.000043 -0.000063 -0.000091 -0.000129 -0.000179 -0.000246 -0.000334 -0.000449 -0.000596 -0.000784 -0.001023 -0.001323 -0.001697 -0.002158 -0.002723 -0.003404 -0.004218 -0.005174 -0.006279 -0.007530 -0.008916 -0.010409 -0.011967 -0.013534 -0.015036 -0.016388 -0.017495 -0.018260 -0.018592 -0.018411 -0.017660 -0.016310 -0.014371 -0.011890 -0.008955 -0.005696 -0.002270 0.001140 0.004345 0.007159 0.009421 0.011005 0.011833 0.011886 0.011204 0.009884 0.008073 0.005954 0.003731 0.001609 -0.000218 -0.001592 -0.002396 -0.002563 -0.002084 -0.001000 0.000603 0.002603 0.004862 0.007234 0.009582 0.011790 0.013767 0.015454 0.016821 0.017861 0.018587 0.019020 0.019183 0.019092 0.018754 0.018166 0.017313 0.016183 0.014764 0.013061 0.011101 0.008938 0.006655 0.004364 0.002196 0.000291 -0.001214 -0.002201 -0.002587 -0.002330 -0.001442 0.000011 0.001912 0.004096 0.006372 0.008529 0.010363 0.011688 0.012359 0.012278 0.011409 0.009773 0.007449 0.004566 0.001286 -0.002201 -0.005704 -0.009036 -0.012034 -0.014568 -0.016547 -0.017920 -0.018681 -0.018858 -0.018511 -0.017721 -0.016584 -0.015199 -0.013663 -0.012062 -0.010472 -0.008951 -0.007540 -0.006266 -0.005144 -0.004174 -0.003352 -0.002665 -0.002099 -0.001638 -0.001268 -0.000972 -0.000739 -0.000557 -0.000415 -0.000306 -0.000223 -0.000161 -0.000114 -0.000079 -0.000054 -0.000036 -0.000023 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000032 -0.000047 -0.000068 -0.000098 -0.000139 -0.000193 -0.000265 -0.000359 -0.000482 -0.000639 -0.000841 -0.001096 -0.001417 -0.001816 -0.002309 -0.002911 -0.003636 -0.004498 -0.005507 -0.006666 -0.007970 -0.009400 -0.010924 -0.012493 -0.014042 -0.015490 -0.016746 -0.017710 -0.018282 -0.018372 -0.017904 -0.016831 -0.015137 -0.012849 -0.010032 -0.006800 -0.003300 0.000289 0.003769 0.006941 0.009616 0.011638 0.012894 0.013328 0.012947 0.011822 0.010083 0.007910 0.005515 0.003121 0.000949 -0.000807 -0.001993 -0.002512 -0.002322 -0.001446 0.000040 0.002013 0.004322 0.006801 0.009290 0.011645 0.013755 0.015546 0.016983 0.018065 0.018819 0.019289 0.019525 0.019568 0.019446 0.019166 0.018712 0.018053 0.017146 0.015951 0.014440 0.012610 0.010493 0.008159 0.005714 0.003298 0.001068 -0.000813 -0.002194 -0.002955 -0.003021 -0.002371 -0.001048 0.000846 0.003153 0.005673 0.008182 0.010448 0.012258 0.013431 0.013836 0.013403 0.012126 0.010064 0.007331 0.004088 0.000527 -0.003148 -0.006735 -0.010048 -0.012935 -0.015281 -0.017015 -0.018112 -0.018588 -0.018493 -0.017905 -0.016917 -0.015632 -0.014152 -0.012572 -0.010973 -0.009422 -0.007968 -0.006645 -0.005470 -0.004449 -0.003579 -0.002850 -0.002247 -0.001756 -0.001360 -0.001044 -0.000795 -0.000599 -0.000447 -0.000330 -0.000241 -0.000174 -0.000123 -0.000086 -0.000059 -0.000039 -0.000026 -0.000016 -0.000010 -0.000006 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000023 -0.000034 -0.000050 -0.000073 -0.000105 -0.000148 -0.000205 -0.000281 -0.000381 -0.000510 -0.000676 -0.000889 -0.001159 -0.001498 -0.001920 -0.002441 -0.003074 -0.003836 -0.004738 -0.005789 -0.006988 -0.008327 -0.009781 -0.011312 -0.012864 -0.014366 -0.015730 -0.016858 -0.017648 -0.018000 -0.017826 -0.017059 -0.015660 -0.013630 -0.011013 -0.007898 -0.004417 -0.000740 0.002937 0.006403 0.009451 0.011895 0.013587 0.014432 0.014399 0.013525 0.011915 0.009734 0.007192 0.004527 0.001983 -0.000212 -0.001865 -0.002838 -0.003053 -0.002502 -0.001245 0.000602 0.002880 0.005405 0.007987 0.010452 0.012656 0.014501 0.015935 0.016955 0.017601 0.017939 0.018052 0.018023 0.017916 0.017772 0.017597 0.017362 0.017012 0.016471 0.015661 0.014514 0.012990 0.011089 0.008860 0.006400 0.003849 0.001381 -0.000817 -0.002560 -0.003690 -0.004092 -0.003710 -0.002553 -0.000705 0.001688 0.004425 0.007271 0.009974 0.012289 0.014004 0.014951 0.015026 0.014191 0.012481 0.009992 0.006878 0.003328 -0.000443 -0.004219 -0.007796 -0.010998 -0.013688 -0.015774 -0.017211 -0.017999 -0.018178 -0.017817 -0.017008 -0.015854 -0.014462 -0.012930 -0.011349 -0.009792 -0.008315 -0.006958 -0.005743 -0.004683 -0.003774 -0.003010 -0.002377 -0.001859 -0.001442 -0.001108 -0.000844 -0.000637 -0.000476 -0.000352 -0.000257 -0.000186 -0.000132 -0.000092 -0.000063 -0.000043 -0.000028 -0.000018 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000024 -0.000036 -0.000053 -0.000077 -0.000110 -0.000155 -0.000215 -0.000294 -0.000398 -0.000532 -0.000706 -0.000928 -0.001210 -0.001564 -0.002005 -0.002547 -0.003206 -0.003996 -0.004927 -0.006006 -0.007229 -0.008583 -0.010039 -0.011551 -0.013059 -0.014484 -0.015734 -0.016706 -0.017298 -0.017411 -0.016962 -0.015892 -0.014177 -0.011834 -0.008927 -0.005563 -0.001898 0.001880 0.005560 0.008921 0.011753 0.013875 0.015153 0.015513 0.014952 0.013540 0.011418 0.008785 0.005881 0.002968 0.000304 -0.001877 -0.003392 -0.004120 -0.004013 -0.003101 -0.001483 0.000682 0.003195 0.005840 0.008404 0.010705 0.012604 0.014019 0.014931 0.015378 0.015443 0.015244 0.014907 0.014551 0.014270 0.014116 0.014094 0.014162 0.014235 0.014200 0.013933 0.013320 0.012275 0.010760 0.008795 0.006459 0.003891 0.001275 -0.001177 -0.003248 -0.004739 -0.005492 -0.005409 -0.004465 -0.002713 -0.000284 0.002628 0.005779 0.008902 0.011725 0.014002 0.015531 0.016171 0.015850 0.014575 0.012421 0.009528 0.006083 0.002302 -0.001586 -0.005361 -0.008826 -0.011823 -0.014236 -0.016002 -0.017103 -0.017565 -0.017450 -0.016843 -0.015848 -0.014570 -0.013116 -0.011579 -0.010039 -0.008561 -0.007188 -0.005951 -0.004864 -0.003928 -0.003137 -0.002480 -0.001942 -0.001507 -0.001159 -0.000883 -0.000667 -0.000499 -0.000369 -0.000270 -0.000196 -0.000139 -0.000098 -0.000068 -0.000046 -0.000031 -0.000020 -0.000013 -0.000008 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000026 -0.000038 -0.000056 -0.000080 -0.000114 -0.000160 -0.000221 -0.000303 -0.000409 -0.000548 -0.000727 -0.000955 -0.001246 -0.001611 -0.002064 -0.002622 -0.003298 -0.004105 -0.005053 -0.006144 -0.007373 -0.008721 -0.010155 -0.011623 -0.013060 -0.014381 -0.015490 -0.016285 -0.016661 -0.016525 -0.015800 -0.014439 -0.012432 -0.009813 -0.006665 -0.003118 0.000657 0.004452 0.008045 0.011208 0.013734 0.015450 0.016240 0.016055 0.014922 0.012948 0.010307 0.007231 0.003990 0.000866 -0.001872 -0.003993 -0.005326 -0.005775 -0.005325 -0.004047 -0.002087 0.000353 0.003034 0.005707 0.008143 0.010151 0.011604 0.012443 0.012687 0.012422 0.011783 0.010942 0.010075 0.009344 0.008869 0.008719 0.008898 0.009345 0.009945 0.010542 0.010962 0.011037 0.010630 0.009656 0.008100 0.006020 0.003545 0.000867 -0.001780 -0.004147 -0.005992 -0.007114 -0.007368 -0.006688 -0.005094 -0.002692 0.000333 0.003738 0.007241 0.010550 0.013388 0.015516 0.016758 0.017007 0.016237 0.014500 0.011917 0.008668 0.004968 0.001053 -0.002843 -0.006505 -0.009754 -0.012456 -0.014524 -0.015925 -0.016669 -0.016807 -0.016418 -0.015601 -0.014463 -0.013111 -0.011643 -0.010146 -0.008689 -0.007322 -0.006079 -0.004980 -0.004029 -0.003223 -0.002551 -0.002000 -0.001553 -0.001195 -0.000911 -0.000688 -0.000515 -0.000382 -0.000280 -0.000203 -0.000145 -0.000102 -0.000071 -0.000049 -0.000033 -0.000021 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000018 -0.000027 -0.000039 -0.000057 -0.000082 -0.000116 -0.000163 -0.000225 -0.000307 -0.000415 -0.000555 -0.000737 -0.000969 -0.001264 -0.001634 -0.002095 -0.002660 -0.003343 -0.004156 -0.005105 -0.006193 -0.007407 -0.008727 -0.010115 -0.011514 -0.012854 -0.014047 -0.014996 -0.015597 -0.015750 -0.015365 -0.014376 -0.012747 -0.010485 -0.007641 -0.004315 -0.000658 0.003142 0.006867 0.010282 0.013160 0.015298 0.016537 0.016782 0.016012 0.014287 0.011747 0.008603 0.005118 0.001586 -0.001694 -0.004448 -0.006452 -0.007551 -0.007678 -0.006860 -0.005211 -0.002922 -0.000243 0.002548 0.005174 0.007387 0.008996 0.009887 0.010032 0.009494 0.008408 0.006970 0.005409 0.003954 0.002811 0.002133 0.002002 0.002420 0.003310 0.004523 0.005855 0.007080 0.007969 0.008331 0.008028 0.007005 0.005290 0.003003 0.000337 -0.002455 -0.005091 -0.007291 -0.008804 -0.009438 -0.009082 -0.007717 -0.005421 -0.002361 0.001225 0.005048 0.008796 0.012166 0.014886 0.016742 0.017593 0.017379 0.016125 0.013932 0.010966 0.007437 0.003586 -0.000346 -0.004128 -0.007564 -0.010500 -0.012831 -0.014504 -0.015516 -0.015904 -0.015738 -0.015113 -0.014132 -0.012904 -0.011529 -0.010098 -0.008684 -0.007344 -0.006116 -0.005021 -0.004070 -0.003260 -0.002583 -0.002026 -0.001574 -0.001211 -0.000924 -0.000698 -0.000523 -0.000388 -0.000284 -0.000206 -0.000148 -0.000105 -0.000073 -0.000051 -0.000034 -0.000023 -0.000015 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000027 -0.000039 -0.000057 -0.000082 -0.000116 -0.000163 -0.000224 -0.000306 -0.000414 -0.000554 -0.000735 -0.000967 -0.001262 -0.001632 -0.002092 -0.002655 -0.003334 -0.004139 -0.005075 -0.006140 -0.007320 -0.008590 -0.009908 -0.011215 -0.012436 -0.013483 -0.014257 -0.014658 -0.014587 -0.013966 -0.012736 -0.010876 -0.008408 -0.005400 -0.001970 0.001716 0.005456 0.009021 0.012173 0.014688 0.016371 0.017081 0.016747 0.015378 0.013065 0.009985 0.006380 0.002541 -0.001216 -0.004581 -0.007278 -0.009095 -0.009901 -0.009662 -0.008446 -0.006413 -0.003804 -0.000912 0.001947 0.004468 0.006389 0.007522 0.007772 0.007145 0.005748 0.003774 0.001480 -0.000848 -0.002922 -0.004493 -0.005377 -0.005476 -0.004787 -0.003409 -0.001526 0.000612 0.002721 0.004514 0.005736 0.006197 0.005794 0.004527 0.002498 -0.000100 -0.002999 -0.005888 -0.008447 -0.010377 -0.011438 -0.011470 -0.010414 -0.008313 -0.005310 -0.001633 0.002424 0.006540 0.010385 0.013659 0.016115 0.017574 0.017944 0.017221 0.015481 0.012873 0.009602 0.005902 0.002023 -0.001795 -0.005342 -0.008446 -0.010986 -0.012891 -0.014142 -0.014764 -0.014818 -0.014388 -0.013577 -0.012489 -0.011228 -0.009885 -0.008537 -0.007245 -0.006050 -0.004978 -0.004042 -0.003242 -0.002571 -0.002017 -0.001567 -0.001206 -0.000920 -0.000695 -0.000520 -0.000386 -0.000283 -0.000206 -0.000148 -0.000106 -0.000074 -0.000052 -0.000035 -0.000024 -0.000016 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000027 -0.000039 -0.000056 -0.000081 -0.000114 -0.000160 -0.000220 -0.000300 -0.000405 -0.000542 -0.000720 -0.000948 -0.001237 -0.001601 -0.002052 -0.002603 -0.003266 -0.004049 -0.004954 -0.005978 -0.007103 -0.008301 -0.009528 -0.010722 -0.011808 -0.012695 -0.013288 -0.013489 -0.013208 -0.012372 -0.010936 -0.008894 -0.006279 -0.003178 0.000276 0.003907 0.007500 0.010823 0.013638 0.015725 0.016906 0.017059 0.016139 0.014183 0.011317 0.007750 0.003751 -0.000362 -0.004258 -0.007620 -0.010178 -0.011734 -0.012184 -0.011531 -0.009884 -0.007453 -0.004524 -0.001434 0.001466 0.003847 0.005439 0.006058 0.005629 0.004196 0.001913 -0.000970 -0.004137 -0.007238 -0.009934 -0.011931 -0.013013 -0.013066 -0.012091 -0.010205 -0.007626 -0.004651 -0.001621 0.001114 0.003240 0.004512 0.004779 0.004006 0.002276 -0.000221 -0.003204 -0.006338 -0.009263 -0.011638 -0.013173 -0.013661 -0.012994 -0.011181 -0.008338 -0.004678 -0.000489 0.003898 0.008136 0.011899 0.014908 0.016953 0.017908 0.017738 0.016494 0.014307 0.011366 0.007902 0.004164 0.000396 -0.003178 -0.006376 -0.009059 -0.011143 -0.012594 -0.013423 -0.013680 -0.013441 -0.012803 -0.011867 -0.010735 -0.009499 -0.008239 -0.007015 -0.005874 -0.004844 -0.003939 -0.003162 -0.002509 -0.001969 -0.001530 -0.001177 -0.000896 -0.000677 -0.000506 -0.000375 -0.000276 -0.000201 -0.000145 -0.000104 -0.000074 -0.000052 -0.000036 -0.000025 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000018 -0.000026 -0.000037 -0.000054 -0.000078 -0.000110 -0.000153 -0.000211 -0.000288 -0.000389 -0.000521 -0.000691 -0.000910 -0.001189 -0.001538 -0.001971 -0.002500 -0.003134 -0.003879 -0.004737 -0.005701 -0.006752 -0.007858 -0.008975 -0.010040 -0.010976 -0.011698 -0.012111 -0.012123 -0.011652 -0.010636 -0.009041 -0.006873 -0.004182 -0.001065 0.002333 0.005824 0.009191 0.012199 0.014615 0.016233 0.016888 0.016482 0.014996 0.012497 0.009143 0.005168 0.000869 -0.003418 -0.007352 -0.010614 -0.012943 -0.014161 -0.014193 -0.013080 -0.010974 -0.008130 -0.004878 -0.001595 0.001337 0.003569 0.004824 0.004928 0.003829 0.001606 -0.001540 -0.005303 -0.009309 -0.013152 -0.016442 -0.018841 -0.020104 -0.020102 -0.018841 -0.016452 -0.013189 -0.009392 -0.005458 -0.001793 0.001229 0.003308 0.004247 0.003976 0.002557 0.000174 -0.002886 -0.006262 -0.009565 -0.012409 -0.014459 -0.015460 -0.015261 -0.013830 -0.011254 -0.007725 -0.003521 0.001021 0.005546 0.009705 0.013193 0.015771 0.017282 0.017661 0.016933 0.015207 0.012656 0.009500 0.005985 0.002355 -0.001161 -0.004370 -0.007124 -0.009324 -0.010923 -0.011921 -0.012354 -0.012293 -0.011824 -0.011045 -0.010054 -0.008941 -0.007786 -0.006651 -0.005583 -0.004612 -0.003755 -0.003016 -0.002394 -0.001878 -0.001458 -0.001120 -0.000853 -0.000643 -0.000480 -0.000356 -0.000262 -0.000191 -0.000138 -0.000100 -0.000071 -0.000050 -0.000035 -0.000025 -0.000017 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000035 -0.000051 -0.000073 -0.000103 -0.000144 -0.000198 -0.000270 -0.000364 -0.000488 -0.000647 -0.000853 -0.001114 -0.001442 -0.001848 -0.002342 -0.002934 -0.003627 -0.004421 -0.005307 -0.006264 -0.007262 -0.008253 -0.009176 -0.009957 -0.010513 -0.010755 -0.010598 -0.009969 -0.008816 -0.007117 -0.004890 -0.002196 0.000858 0.004117 0.007391 0.010460 0.013094 0.015071 0.016197 0.016329 0.015392 0.013391 0.010424 0.006672 0.002395 -0.002090 -0.006436 -0.010296 -0.013356 -0.015367 -0.016174 -0.015734 -0.014124 -0.011538 -0.008271 -0.004694 -0.001217 0.001751 0.003847 0.004790 0.004417 0.002700 -0.000249 -0.004182 -0.008746 -0.013513 -0.018026 -0.021848 -0.024604 -0.026024 -0.025965 -0.024432 -0.021578 -0.017681 -0.013125 -0.008354 -0.003827 0.000027 0.002858 0.004427 0.004628 0.003502 0.001224 -0.001913 -0.005534 -0.009218 -0.012545 -0.015139 -0.016699 -0.017033 -0.016069 -0.013861 -0.010579 -0.006488 -0.001918 0.002767 0.007205 0.011072 0.014102 0.016111 0.017007 0.016789 0.015542 0.013422 0.010634 0.007414 0.004003 0.000631 -0.002506 -0.005251 -0.007497 -0.009185 -0.010303 -0.010880 -0.010972 -0.010661 -0.010037 -0.009192 -0.008214 -0.007179 -0.006150 -0.005173 -0.004279 -0.003487 -0.002802 -0.002223 -0.001742 -0.001351 -0.001036 -0.000787 -0.000592 -0.000441 -0.000327 -0.000240 -0.000175 -0.000127 -0.000092 -0.000066 -0.000047 -0.000034 -0.000024 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000032 -0.000046 -0.000066 -0.000093 -0.000130 -0.000180 -0.000245 -0.000330 -0.000442 -0.000588 -0.000774 -0.001012 -0.001310 -0.001680 -0.002129 -0.002665 -0.003291 -0.004004 -0.004795 -0.005644 -0.006517 -0.007370 -0.008145 -0.008770 -0.009167 -0.009255 -0.008958 -0.008211 -0.006972 -0.005232 -0.003016 -0.000396 0.002514 0.005558 0.008544 0.011258 0.013478 0.014996 0.015635 0.015274 0.013860 0.011425 0.008090 0.004057 -0.000396 -0.004939 -0.009219 -0.012889 -0.015647 -0.017260 -0.017598 -0.016647 -0.014519 -0.011446 -0.007758 -0.003860 -0.000188 0.002829 0.004818 0.005500 0.004723 0.002480 -0.001083 -0.005683 -0.010921 -0.016327 -0.021400 -0.025665 -0.028716 -0.030259 -0.030143 -0.028376 -0.025119 -0.020679 -0.015473 -0.009984 -0.004717 -0.000146 0.003335 0.005448 0.006057 0.005182 0.002986 -0.000236 -0.004097 -0.008156 -0.011964 -0.015109 -0.017252 -0.018162 -0.017731 -0.015981 -0.013055 -0.009200 -0.004738 -0.000030 0.004554 0.008675 0.012049 0.014472 0.015825 0.016084 0.015311 0.013641 0.011262 0.008396 0.005277 0.002128 -0.000854 -0.003510 -0.005726 -0.007436 -0.008620 -0.009295 -0.009511 -0.009339 -0.008860 -0.008162 -0.007325 -0.006423 -0.005515 -0.004645 -0.003845 -0.003133 -0.002516 -0.001993 -0.001560 -0.001206 -0.000923 -0.000698 -0.000524 -0.000389 -0.000287 -0.000211 -0.000154 -0.000112 -0.000081 -0.000058 -0.000042 -0.000030 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000020 -0.000028 -0.000040 -0.000058 -0.000081 -0.000113 -0.000156 -0.000213 -0.000287 -0.000385 -0.000511 -0.000674 -0.000881 -0.001142 -0.001465 -0.001858 -0.002326 -0.002871 -0.003489 -0.004171 -0.004896 -0.005633 -0.006341 -0.006964 -0.007438 -0.007691 -0.007650 -0.007247 -0.006429 -0.005163 -0.003447 -0.001317 0.001152 0.003844 0.006603 0.009243 0.011559 0.013344 0.014405 0.014587 0.013789 0.011982 0.009218 0.005638 0.001459 -0.003029 -0.007492 -0.011579 -0.014951 -0.017318 -0.018469 -0.018298 -0.016821 -0.014180 -0.010635 -0.006548 -0.002346 0.001515 0.004595 0.006518 0.007007 0.005925 0.003283 -0.000746 -0.005850 -0.011596 -0.017480 -0.022971 -0.027564 -0.030829 -0.032459 -0.032294 -0.030342 -0.026775 -0.021918 -0.016211 -0.010170 -0.004332 0.000794 0.004780 0.007317 0.008243 0.007558 0.005415 0.002103 -0.001985 -0.006394 -0.010656 -0.014330 -0.017050 -0.018550 -0.018691 -0.017464 -0.014986 -0.011482 -0.007259 -0.002672 0.001912 0.006147 0.009739 0.012466 0.014192 0.014870 0.014541 0.013317 0.011369 0.008902 0.006134 0.003280 0.000531 -0.001956 -0.004066 -0.005729 -0.006918 -0.007644 -0.007946 -0.007887 -0.007540 -0.006982 -0.006289 -0.005527 -0.004750 -0.004002 -0.003310 -0.002693 -0.002158 -0.001705 -0.001330 -0.001024 -0.000780 -0.000587 -0.000438 -0.000324 -0.000238 -0.000173 -0.000126 -0.000091 -0.000066 -0.000048 -0.000034 -0.000025 -0.000018 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000017 -0.000024 -0.000033 -0.000047 -0.000067 -0.000093 -0.000128 -0.000174 -0.000235 -0.000314 -0.000418 -0.000552 -0.000723 -0.000938 -0.001206 -0.001531 -0.001919 -0.002370 -0.002880 -0.003439 -0.004030 -0.004624 -0.005183 -0.005658 -0.005991 -0.006119 -0.005979 -0.005512 -0.004674 -0.003442 -0.001821 0.000150 0.002395 0.004800 0.007215 0.009465 0.011359 0.012707 0.013338 0.013116 0.011962 0.009868 0.006902 0.003217 -0.000960 -0.005337 -0.009584 -0.013357 -0.016333 -0.018240 -0.018890 -0.018201 -0.016213 -0.013092 -0.009123 -0.004683 -0.000215 0.003816 0.006967 0.008864 0.009241 0.007968 0.005077 0.000758 -0.004656 -0.010712 -0.016885 -0.022624 -0.027410 -0.030799 -0.032474 -0.032272 -0.030200 -0.026437 -0.021317 -0.015296 -0.008905 -0.002703 0.002780 0.007094 0.009909 0.011043 0.010478 0.008355 0.004958 0.000676 -0.004033 -0.008688 -0.012836 -0.016089 -0.018157 -0.018875 -0.018206 -0.016242 -0.013185 -0.009323 -0.004994 -0.000559 0.003642 0.007310 0.010214 0.012205 0.013222 0.013283 0.012481 0.010966 0.008922 0.006551 0.004052 0.001606 -0.000637 -0.002567 -0.004113 -0.005245 -0.005968 -0.006314 -0.006337 -0.006100 -0.005673 -0.005120 -0.004501 -0.003865 -0.003249 -0.002680 -0.002171 -0.001731 -0.001360 -0.001053 -0.000805 -0.000608 -0.000453 -0.000334 -0.000245 -0.000178 -0.000128 -0.000093 -0.000067 -0.000048 -0.000034 -0.000025 -0.000018 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000014 -0.000018 -0.000025 -0.000035 -0.000049 -0.000068 -0.000094 -0.000128 -0.000172 -0.000231 -0.000308 -0.000408 -0.000536 -0.000700 -0.000903 -0.001151 -0.001448 -0.001793 -0.002184 -0.002611 -0.003059 -0.003505 -0.003916 -0.004250 -0.004458 -0.004487 -0.004282 -0.003796 -0.002994 -0.001859 -0.000400 0.001343 0.003297 0.005355 0.007379 0.009210 0.010675 0.011607 0.011854 0.011303 0.009895 0.007636 0.004609 0.000970 -0.003052 -0.007173 -0.011074 -0.014429 -0.016934 -0.018339 -0.018480 -0.017297 -0.014849 -0.011321 -0.007007 -0.002294 0.002375 0.006536 0.009752 0.011659 0.012000 0.010661 0.007683 0.003266 -0.002245 -0.008393 -0.014645 -0.020448 -0.025277 -0.028690 -0.030366 -0.030142 -0.028026 -0.024198 -0.018992 -0.012866 -0.006355 -0.000023 0.005596 0.010041 0.012971 0.014195 0.013680 0.011556 0.008093 0.003672 -0.001255 -0.006210 -0.010735 -0.014435 -0.017006 -0.018264 -0.018153 -0.016738 -0.014198 -0.010797 -0.006853 -0.002708 0.001307 0.004901 0.007843 0.009978 0.011232 0.011611 0.011186 0.010085 0.008473 0.006528 0.004432 0.002348 0.000415 -0.001266 -0.002627 -0.003640 -0.004306 -0.004651 -0.004722 -0.004571 -0.004258 -0.003839 -0.003363 -0.002872 -0.002397 -0.001959 -0.001571 -0.001238 -0.000959 -0.000732 -0.000550 -0.000407 -0.000297 -0.000214 -0.000153 -0.000108 -0.000076 -0.000053 -0.000037 -0.000026 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000055 -0.000075 -0.000101 -0.000136 -0.000182 -0.000244 -0.000324 -0.000428 -0.000560 -0.000722 -0.000918 -0.001148 -0.001410 -0.001698 -0.002000 -0.002297 -0.002564 -0.002768 -0.002871 -0.002828 -0.002597 -0.002140 -0.001428 -0.000451 0.000782 0.002233 0.003837 0.005500 0.007101 0.008500 0.009548 0.010100 0.010028 0.009240 0.007694 0.005407 0.002465 -0.000974 -0.004694 -0.008424 -0.011866 -0.014719 -0.016704 -0.017598 -0.017258 -0.015644 -0.012830 -0.009004 -0.004464 0.000410 0.005184 0.009408 0.012664 0.014601 0.014978 0.013690 0.010787 0.006470 0.001080 -0.004931 -0.011044 -0.016716 -0.021435 -0.024767 -0.026400 -0.026174 -0.024096 -0.020342 -0.015238 -0.009230 -0.002842 0.003376 0.008897 0.013268 0.016151 0.017348 0.016822 0.014688 0.011200 0.006723 0.001691 -0.003432 -0.008198 -0.012216 -0.015182 -0.016903 -0.017306 -0.016439 -0.014454 -0.011589 -0.008136 -0.004412 -0.000726 0.002645 0.005481 0.007628 0.009009 0.009615 0.009504 0.008783 0.007591 0.006085 0.004424 0.002749 0.001183 -0.000187 -0.001302 -0.002136 -0.002692 -0.002992 -0.003073 -0.002981 -0.002764 -0.002468 -0.002131 -0.001786 -0.001457 -0.001160 -0.000901 -0.000685 -0.000509 -0.000369 -0.000261 -0.000180 -0.000120 -0.000077 -0.000048 -0.000028 -0.000016 -0.000008 -0.000003 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000043 -0.000062 -0.000090 -0.000129 -0.000181 -0.000251 -0.000338 -0.000446 -0.000573 -0.000716 -0.000869 -0.001020 -0.001152 -0.001242 -0.001260 -0.001177 -0.000959 -0.000577 -0.000009 0.000753 0.001701 0.002805 0.004012 0.005245 0.006405 0.007375 0.008032 0.008257 0.007946 0.007025 0.005465 0.003289 0.000582 -0.002511 -0.005791 -0.009012 -0.011906 -0.014202 -0.015651 -0.016060 -0.015306 -0.013363 -0.010312 -0.006338 -0.001726 0.003161 0.007913 0.012109 0.015353 0.017320 0.017785 0.016656 0.013980 0.009952 0.004897 -0.000756 -0.006514 -0.011862 -0.016317 -0.019465 -0.021012 -0.020804 -0.018848 -0.015309 -0.010495 -0.004828 0.001196 0.007055 0.012250 0.016349 0.019028 0.020097 0.019512 0.017379 0.013931 0.009507 0.004515 -0.000608 -0.005441 -0.009609 -0.012821 -0.014885 -0.015721 -0.015361 -0.013935 -0.011650 -0.008769 -0.005574 -0.002347 0.000661 0.003249 0.005274 0.006660 0.007395 0.007522 0.007129 0.006333 0.005264 0.004053 0.002821 0.001665 0.000658 -0.000156 -0.000759 -0.001155 -0.001365 -0.001421 -0.001360 -0.001218 -0.001031 -0.000826 -0.000626 -0.000446 -0.000293 -0.000172 -0.000080 -0.000014 0.000030 0.000057 0.000071 0.000076 0.000074 0.000068 0.000060 0.000052 0.000043 0.000035 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000005 -0.000003 -0.000001 0.000002 0.000006 0.000011 0.000017 0.000025 0.000035 0.000047 0.000064 0.000083 0.000107 0.000133 0.000163 0.000194 0.000226 0.000256 0.000282 0.000302 0.000314 0.000317 0.000311 0.000301 0.000294 0.000302 0.000343 0.000436 0.000603 0.000865 0.001240 0.001736 0.002350 0.003063 0.003838 0.004620 0.005333 0.005892 0.006199 0.006162 0.005699 0.004755 0.003307 0.001380 -0.000954 -0.003567 -0.006288 -0.008907 -0.011190 -0.012904 -0.013836 -0.013820 -0.012753 -0.010620 -0.007498 -0.003558 0.000939 0.005662 0.010239 0.014285 0.017444 0.019418 0.020004 0.019116 0.016800 0.013232 0.008709 0.003622 -0.001579 -0.006423 -0.010468 -0.013336 -0.014756 -0.014586 -0.012830 -0.009640 -0.005295 -0.000180 0.005253 0.010526 0.015184 0.018831 0.021170 0.022026 0.021357 0.019256 0.015935 0.011699 0.006919 0.001989 -0.002705 -0.006823 -0.010096 -0.012347 -0.013498 -0.013570 -0.012670 -0.010979 -0.008720 -0.006140 -0.003480 -0.000959 0.001250 0.003023 0.004296 0.005055 0.005335 0.005208 0.004768 0.004118 0.003362 0.002590 0.001876 0.001271 0.000802 0.000476 0.000283 0.000202 0.000206 0.000265 0.000353 0.000446 0.000528 0.000587 0.000619 0.000624 0.000605 0.000567 0.000516 0.000459 0.000399 0.000342 0.000288 0.000239 0.000195 0.000157 0.000125 0.000099 0.000077 0.000060 0.000046 0.000036 0.000027 0.000020 0.000015 0.000011 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000003 0.000000 0.000005 0.000011 0.000019 0.000029 0.000043 0.000061 0.000084 0.000114 0.000154 0.000203 0.000265 0.000340 0.000429 0.000534 0.000654 0.000787 0.000931 0.001081 0.001234 0.001382 0.001519 0.001642 0.001747 0.001835 0.001911 0.001984 0.002064 0.002168 0.002308 0.002495 0.002736 0.003025 0.003346 0.003668 0.003945 0.004120 0.004128 0.003901 0.003379 0.002520 0.001305 -0.000248 -0.002083 -0.004104 -0.006172 -0.008120 -0.009760 -0.010900 -0.011365 -0.011016 -0.009770 -0.007613 -0.004611 -0.000911 0.003261 0.007622 0.011848 0.015605 0.018582 0.020518 0.021231 0.020644 0.018794 0.015829 0.012008 0.007668 0.003202 -0.000978 -0.004484 -0.006985 -0.008240 -0.008125 -0.006642 -0.003919 -0.000201 0.004176 0.008818 0.013307 0.017246 0.020290 0.022180 0.022764 0.022008 0.019992 0.016903 0.013008 0.008627 0.004105 -0.000226 -0.004071 -0.007198 -0.009455 -0.010774 -0.011171 -0.010736 -0.009617 -0.008001 -0.006090 -0.004082 -0.002151 -0.000436 0.000968 0.002013 0.002693 0.003039 0.003110 0.002976 0.002716 0.002402 0.002096 0.001842 0.001665 0.001574 0.001561 0.001607 0.001690 0.001785 0.001868 0.001922 0.001936 0.001906 0.001831 0.001718 0.001575 0.001413 0.001242 0.001072 0.000909 0.000760 0.000628 0.000512 0.000413 0.000330 0.000260 0.000204 0.000158 0.000122 0.000093 0.000071 0.000054 0.000040 0.000030 0.000021 0.000015 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000003 -0.000001 0.000004 0.000011 0.000020 0.000032 0.000048 0.000070 0.000098 0.000135 0.000184 0.000246 0.000327 0.000427 0.000552 0.000704 0.000884 0.001094 0.001332 0.001595 0.001877 0.002169 0.002459 0.002734 0.002979 0.003183 0.003332 0.003421 0.003445 0.003408 0.003318 0.003189 0.003037 0.002877 0.002722 0.002580 0.002446 0.002308 0.002139 0.001903 0.001560 0.001070 0.000397 -0.000475 -0.001544 -0.002779 -0.004119 -0.005469 -0.006710 -0.007704 -0.008306 -0.008381 -0.007817 -0.006544 -0.004546 -0.001871 0.001369 0.004998 0.008789 0.012479 0.015796 0.018480 0.020312 0.021137 0.020883 0.019571 0.017320 0.014333 0.010887 0.007303 0.003921 0.001061 -0.000999 -0.002059 -0.002012 -0.000858 0.001301 0.004261 0.007749 0.011437 0.014984 0.018061 0.020386 0.021750 0.022032 0.021206 0.019346 0.016606 0.013211 0.009425 0.005528 0.001790 -0.001552 -0.004317 -0.006384 -0.007706 -0.008299 -0.008240 -0.007646 -0.006665 -0.005450 -0.004148 -0.002885 -0.001757 -0.000822 -0.000106 0.000400 0.000727 0.000923 0.001040 0.001131 0.001237 0.001388 0.001597 0.001863 0.002171 0.002496 0.002810 0.003083 0.003294 0.003423 0.003464 0.003415 0.003283 0.003083 0.002830 0.002542 0.002237 0.001933 0.001641 0.001373 0.001132 0.000923 0.000744 0.000594 0.000470 0.000368 0.000286 0.000220 0.000168 0.000128 0.000096 0.000072 0.000053 0.000039 0.000028 0.000019 0.000013 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000003 -0.000001 0.000002 0.000008 0.000017 0.000029 0.000046 0.000068 0.000097 0.000136 0.000187 0.000253 0.000340 0.000451 0.000592 0.000767 0.000981 0.001238 0.001538 0.001881 0.002262 0.002673 0.003101 0.003527 0.003931 0.004289 0.004576 0.004770 0.004849 0.004802 0.004622 0.004314 0.003892 0.003378 0.002803 0.002198 0.001596 0.001024 0.000500 0.000031 -0.000389 -0.000775 -0.001153 -0.001549 -0.001989 -0.002488 -0.003047 -0.003646 -0.004242 -0.004768 -0.005142 -0.005268 -0.005049 -0.004402 -0.003265 -0.001615 0.000528 0.003095 0.005968 0.008986 0.011959 0.014682 0.016956 0.018607 0.019508 0.019590 0.018859 0.017392 0.015334 0.012887 0.010293 0.007808 0.005677 0.004113 0.003274 0.003245 0.004030 0.005553 0.007663 0.010151 0.012770 0.015262 0.017379 0.018912 0.019708 0.019682 0.018824 0.017197 0.014928 0.012189 0.009183 0.006118 0.003192 0.000572 -0.001618 -0.003301 -0.004456 -0.005107 -0.005318 -0.005181 -0.004799 -0.004278 -0.003709 -0.003164 -0.002689 -0.002302 -0.001997 -0.001748 -0.001518 -0.001266 -0.000956 -0.000560 -0.000066 0.000522 0.001186 0.001896 0.002611 0.003288 0.003886 0.004370 0.004716 0.004911 0.004954 0.004856 0.004636 0.004318 0.003931 0.003503 0.003060 0.002624 0.002213 0.001838 0.001507 0.001221 0.000979 0.000778 0.000612 0.000478 0.000370 0.000284 0.000216 0.000163 0.000122 0.000091 0.000066 0.000048 0.000034 0.000023 0.000015 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 0.000001 0.000006 0.000013 0.000024 0.000039 0.000060 0.000087 0.000124 0.000173 0.000238 0.000322 0.000433 0.000575 0.000755 0.000980 0.001255 0.001587 0.001976 0.002421 0.002918 0.003453 0.004011 0.004566 0.005089 0.005548 0.005905 0.006126 0.006180 0.006043 0.005702 0.005159 0.004431 0.003547 0.002554 0.001505 0.000459 -0.000526 -0.001398 -0.002120 -0.002666 -0.003030 -0.003225 -0.003274 -0.003214 -0.003085 -0.002922 -0.002752 -0.002588 -0.002421 -0.002223 -0.001951 -0.001547 -0.000950 -0.000108 0.001018 0.002440 0.004140 0.006066 0.008132 0.010225 0.012214 0.013966 0.015355 0.016281 0.016682 0.016541 0.015891 0.014812 0.013426 0.011887 0.010360 0.009009 0.007980 0.007381 0.007275 0.007669 0.008517 0.009722 0.011147 0.012632 0.014007 0.015115 0.015824 0.016042 0.015727 0.014886 0.013575 0.011886 0.009943 0.007878 0.005824 0.003899 0.002194 0.000768 -0.000354 -0.001182 -0.001753 -0.002123 -0.002358 -0.002521 -0.002666 -0.002828 -0.003021 -0.003238 -0.003451 -0.003619 -0.003693 -0.003626 -0.003381 -0.002934 -0.002282 -0.001440 -0.000444 0.000655 0.001797 0.002915 0.003947 0.004837 0.005542 0.006036 0.006310 0.006370 0.006236 0.005938 0.005514 0.005002 0.004440 0.003864 0.003301 0.002773 0.002296 0.001875 0.001515 0.001211 0.000959 0.000753 0.000587 0.000453 0.000347 0.000263 0.000198 0.000147 0.000108 0.000079 0.000056 0.000039 0.000027 0.000018 0.000011 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000000 0.000001 0.000004 0.000009 0.000018 0.000030 0.000048 0.000073 0.000106 0.000150 0.000209 0.000287 0.000390 0.000523 0.000695 0.000913 0.001186 0.001521 0.001924 0.002398 0.002942 0.003548 0.004201 0.004880 0.005555 0.006187 0.006734 0.007148 0.007384 0.007398 0.007159 0.006647 0.005863 0.004826 0.003577 0.002177 0.000702 -0.000762 -0.002125 -0.003305 -0.004230 -0.004851 -0.005140 -0.005098 -0.004752 -0.004152 -0.003364 -0.002464 -0.001529 -0.000628 0.000188 0.000890 0.001473 0.001954 0.002374 0.002781 0.003233 0.003780 0.004458 0.005286 0.006257 0.007341 0.008483 0.009617 0.010669 0.011566 0.012249 0.012678 0.012840 0.012747 0.012438 0.011974 0.011429 0.010880 0.010403 0.010056 0.009877 0.009879 0.010045 0.010332 0.010681 0.011018 0.011268 0.011364 0.011256 0.010919 0.010352 0.009582 0.008657 0.007640 0.006599 0.005599 0.004691 0.003912 0.003271 0.002758 0.002343 0.001978 0.001611 0.001189 0.000671 0.000032 -0.000731 -0.001596 -0.002520 -0.003439 -0.004276 -0.004953 -0.005395 -0.005542 -0.005357 -0.004826 -0.003966 -0.002820 -0.001453 0.000051 0.001602 0.003109 0.004487 0.005666 0.006595 0.007243 0.007604 0.007691 0.007532 0.007168 0.006647 0.006020 0.005334 0.004632 0.003949 0.003311 0.002734 0.002229 0.001797 0.001433 0.001134 0.000889 0.000692 0.000534 0.000408 0.000309 0.000232 0.000172 0.000125 0.000090 0.000064 0.000044 0.000030 0.000019 0.000012 0.000007 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000003 0.000006 0.000012 0.000022 0.000036 0.000057 0.000086 0.000124 0.000176 0.000244 0.000335 0.000454 0.000609 0.000809 0.001063 0.001381 0.001772 0.002243 0.002797 0.003432 0.004139 0.004902 0.005693 0.006476 0.007205 0.007828 0.008288 0.008527 0.008493 0.008146 0.007463 0.006441 0.005105 0.003507 0.001722 -0.000149 -0.001995 -0.003697 -0.005140 -0.006225 -0.006876 -0.007050 -0.006739 -0.005973 -0.004820 -0.003375 -0.001755 -0.000088 0.001501 0.002903 0.004033 0.004836 0.005296 0.005434 0.005299 0.004968 0.004532 0.004086 0.003720 0.003506 0.003498 0.003720 0.004170 0.004824 0.005637 0.006554 0.007510 0.008445 0.009305 0.010045 0.010634 0.011053 0.011296 0.011368 0.011277 0.011038 0.010665 0.010173 0.009574 0.008881 0.008108 0.007272 0.006399 0.005519 0.004671 0.003900 0.003252 0.002768 0.002482 0.002408 0.002543 0.002859 0.003309 0.003824 0.004320 0.004710 0.004909 0.004844 0.004465 0.003750 0.002712 0.001394 -0.000125 -0.001745 -0.003346 -0.004804 -0.006000 -0.006833 -0.007227 -0.007141 -0.006570 -0.005549 -0.004145 -0.002451 -0.000580 0.001349 0.003218 0.004923 0.006379 0.007524 0.008325 0.008777 0.008897 0.008722 0.008302 0.007696 0.006965 0.006165 0.005347 0.004552 0.003812 0.003144 0.002559 0.002060 0.001642 0.001297 0.001016 0.000790 0.000609 0.000466 0.000352 0.000263 0.000194 0.000141 0.000101 0.000071 0.000048 0.000032 0.000021 0.000013 0.000008 0.000004 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000004 0.000008 0.000015 0.000026 0.000042 0.000065 0.000097 0.000141 0.000199 0.000277 0.000380 0.000515 0.000690 0.000916 0.001203 0.001562 0.002004 0.002536 0.003162 0.003880 0.004679 0.005539 0.006430 0.007310 0.008124 0.008812 0.009307 0.009543 0.009458 0.009005 0.008156 0.006910 0.005296 0.003376 0.001241 -0.000988 -0.003173 -0.005169 -0.006832 -0.008036 -0.008684 -0.008718 -0.008126 -0.006942 -0.005252 -0.003181 -0.000888 0.001452 0.003660 0.005570 0.007044 0.007985 0.008344 0.008125 0.007382 0.006211 0.004746 0.003138 0.001547 0.000124 -0.000999 -0.001724 -0.001987 -0.001766 -0.001080 0.000016 0.001439 0.003081 0.004822 0.006541 0.008118 0.009447 0.010442 0.011039 0.011201 0.010918 0.010208 0.009112 0.007695 0.006039 0.004241 0.002407 0.000646 -0.000932 -0.002226 -0.003149 -0.003636 -0.003650 -0.003188 -0.002283 -0.001004 0.000546 0.002239 0.003930 0.005467 0.006706 0.007522 0.007824 0.007559 0.006725 0.005365 0.003568 0.001463 -0.000794 -0.003032 -0.005080 -0.006780 -0.008002 -0.008655 -0.008694 -0.008119 -0.006979 -0.005362 -0.003388 -0.001195 0.001069 0.003266 0.005269 0.006979 0.008326 0.009273 0.009814 0.009970 0.009785 0.009319 0.008639 0.007816 0.006915 0.005993 0.005099 0.004265 0.003515 0.002858 0.002298 0.001830 0.001444 0.001131 0.000879 0.000678 0.000518 0.000391 0.000292 0.000215 0.000155 0.000110 0.000077 0.000052 0.000035 0.000023 0.000014 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000005 0.000010 0.000017 0.000029 0.000047 0.000073 0.000108 0.000156 0.000221 0.000307 0.000421 0.000570 0.000763 0.001012 0.001329 0.001724 0.002211 0.002797 0.003486 0.004276 0.005155 0.006101 0.007079 0.008041 0.008928 0.009670 0.010193 0.010421 0.010287 0.009735 0.008737 0.007290 0.005428 0.003223 0.000782 -0.001757 -0.004233 -0.006475 -0.008315 -0.009605 -0.010229 -0.010115 -0.009249 -0.007674 -0.005491 -0.002855 0.000039 0.002970 0.005709 0.008040 0.009779 0.010789 0.010992 0.010381 0.009011 0.007004 0.004529 0.001793 -0.000980 -0.003567 -0.005764 -0.007404 -0.008365 -0.008583 -0.008054 -0.006829 -0.005014 -0.002757 -0.000235 0.002356 0.004820 0.006970 0.008647 0.009727 0.010130 0.009824 0.008828 0.007210 0.005078 0.002579 -0.000118 -0.002827 -0.005359 -0.007536 -0.009200 -0.010226 -0.010529 -0.010079 -0.008897 -0.007060 -0.004697 -0.001977 0.000898 0.003713 0.006252 0.008320 0.009757 0.010449 0.010344 0.009452 0.007844 0.005649 0.003041 0.000225 -0.002580 -0.005160 -0.007322 -0.008910 -0.009816 -0.009989 -0.009434 -0.008211 -0.006426 -0.004221 -0.001758 0.000795 0.003274 0.005538 0.007473 0.009000 0.010078 0.010700 0.010892 0.010703 0.010200 0.009458 0.008556 0.007568 0.006557 0.005575 0.004661 0.003838 0.003119 0.002506 0.001993 0.001572 0.001230 0.000956 0.000736 0.000562 0.000425 0.000317 0.000232 0.000168 0.000118 0.000082 0.000055 0.000036 0.000024 0.000015 0.000009 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000006 0.000011 0.000019 0.000032 0.000052 0.000079 0.000118 0.000170 0.000240 0.000333 0.000457 0.000618 0.000828 0.001096 0.001438 0.001864 0.002388 0.003019 0.003761 0.004611 0.005557 0.006575 0.007625 0.008656 0.009603 0.010390 0.010934 0.011155 0.010976 0.010340 0.009214 0.007597 0.005527 0.003085 0.000389 -0.002406 -0.005119 -0.007559 -0.009538 -0.010886 -0.011474 -0.011222 -0.010111 -0.008193 -0.005586 -0.002468 0.000931 0.004352 0.007524 0.010186 0.012114 0.013139 0.013162 0.012162 0.010203 0.007423 0.004028 0.000271 -0.003567 -0.007201 -0.010365 -0.012831 -0.014429 -0.015059 -0.014694 -0.013388 -0.011261 -0.008496 -0.005322 -0.001996 0.001220 0.004071 0.006336 0.007838 0.008461 0.008154 0.006937 0.004898 0.002184 -0.001007 -0.004442 -0.007868 -0.011031 -0.013691 -0.015643 -0.016728 -0.016847 -0.015972 -0.014147 -0.011484 -0.008164 -0.004413 -0.000494 0.003317 0.006751 0.009568 0.011574 0.012640 0.012709 0.011802 0.010013 0.007503 0.004486 0.001207 -0.002074 -0.005106 -0.007666 -0.009574 -0.010708 -0.011010 -0.010489 -0.009212 -0.007302 -0.004915 -0.002234 0.000552 0.003263 0.005742 0.007864 0.009543 0.010731 0.011424 0.011648 0.011458 0.010925 0.010134 0.009169 0.008109 0.007024 0.005970 0.004988 0.004106 0.003334 0.002677 0.002128 0.001677 0.001311 0.001018 0.000784 0.000598 0.000451 0.000336 0.000246 0.000177 0.000125 0.000086 0.000058 0.000038 0.000024 0.000015 0.000009 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000011 0.000020 0.000034 0.000055 0.000084 0.000125 0.000181 0.000256 0.000356 0.000487 0.000659 0.000881 0.001166 0.001526 0.001977 0.002530 0.003196 0.003980 0.004877 0.005876 0.006949 0.008057 0.009142 0.010137 0.010959 0.011521 0.011736 0.011523 0.010822 0.009596 0.007847 0.005616 0.002989 0.000096 -0.002895 -0.005790 -0.008379 -0.010459 -0.011845 -0.012397 -0.012028 -0.010719 -0.008527 -0.005584 -0.002089 0.001703 0.005499 0.008995 0.011897 0.013949 0.014956 0.014802 0.013459 0.010995 0.007566 0.003405 -0.001197 -0.005913 -0.010409 -0.014369 -0.017518 -0.019647 -0.020627 -0.020416 -0.019064 -0.016708 -0.013558 -0.009881 -0.005981 -0.002175 0.001231 0.003966 0.005814 0.006628 0.006342 0.004977 0.002634 -0.000509 -0.004214 -0.008201 -0.012163 -0.015796 -0.018812 -0.020969 -0.022081 -0.022038 -0.020813 -0.018466 -0.015141 -0.011053 -0.006476 -0.001720 0.002892 0.007049 0.010475 0.012952 0.014334 0.014563 0.013665 0.011754 0.009014 0.005689 0.002056 -0.001593 -0.004978 -0.007851 -0.010015 -0.011335 -0.011748 -0.011264 -0.009958 -0.007959 -0.005441 -0.002600 0.000360 0.003247 0.005890 0.008156 0.009951 0.011226 0.011974 0.012224 0.012034 0.011481 0.010653 0.009639 0.008525 0.007383 0.006274 0.005241 0.004311 0.003499 0.002807 0.002229 0.001755 0.001372 0.001064 0.000818 0.000624 0.000471 0.000350 0.000256 0.000184 0.000129 0.000088 0.000059 0.000038 0.000024 0.000015 0.000009 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000011 0.000021 0.000035 0.000057 0.000088 0.000131 0.000189 0.000268 0.000372 0.000510 0.000689 0.000921 0.001217 0.001592 0.002060 0.002634 0.003325 0.004137 0.005068 0.006103 0.007216 0.008365 0.009490 0.010519 0.011368 0.011945 0.012158 0.011925 0.011180 0.009888 0.008050 0.005709 0.002956 -0.000071 -0.003196 -0.006214 -0.008904 -0.011050 -0.012460 -0.012984 -0.012531 -0.011083 -0.008701 -0.005527 -0.001775 0.002282 0.006328 0.010037 0.013090 0.015209 0.016183 0.015883 0.014278 0.011439 0.007533 0.002816 -0.002396 -0.007745 -0.012860 -0.017391 -0.021033 -0.023547 -0.024786 -0.024696 -0.023328 -0.020826 -0.017419 -0.013402 -0.009111 -0.004897 -0.001103 0.001967 0.004068 0.005035 0.004790 0.003352 0.000833 -0.002572 -0.006598 -0.010932 -0.015234 -0.019163 -0.022403 -0.024682 -0.025799 -0.025635 -0.024165 -0.021458 -0.017678 -0.013065 -0.007924 -0.002595 0.002568 0.007223 0.011072 0.013878 0.015487 0.015836 0.014956 0.012972 0.010086 0.006559 0.002691 -0.001205 -0.004828 -0.007915 -0.010255 -0.011706 -0.012202 -0.011750 -0.010430 -0.008380 -0.005780 -0.002837 0.000237 0.003238 0.005989 0.008350 0.010223 0.011556 0.012342 0.012610 0.012420 0.011854 0.011001 0.009955 0.008805 0.007625 0.006479 0.005410 0.004449 0.003609 0.002893 0.002296 0.001806 0.001410 0.001092 0.000839 0.000639 0.000481 0.000358 0.000261 0.000187 0.000131 0.000090 0.000060 0.000039 0.000024 0.000015 0.000009 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000005 0.000011 0.000021 0.000036 0.000058 0.000090 0.000134 0.000194 0.000275 0.000383 0.000525 0.000709 0.000947 0.001250 0.001633 0.002111 0.002696 0.003400 0.004228 0.005177 0.006233 0.007369 0.008541 0.009691 0.010743 0.011610 0.012200 0.012417 0.012177 0.011414 0.010091 0.008209 0.005813 0.002997 -0.000099 -0.003293 -0.006375 -0.009117 -0.011299 -0.012722 -0.013232 -0.012736 -0.011218 -0.008740 -0.005449 -0.001569 0.002617 0.006784 0.010591 0.013708 0.015847 0.016787 0.016393 0.014633 0.011580 0.007410 0.002387 -0.003157 -0.008847 -0.014296 -0.019136 -0.023043 -0.025768 -0.027151 -0.027136 -0.025770 -0.023204 -0.019675 -0.015491 -0.011003 -0.006580 -0.002580 0.000675 0.002927 0.004000 0.003810 0.002375 -0.000190 -0.003683 -0.007827 -0.012295 -0.016732 -0.020779 -0.024106 -0.026430 -0.027539 -0.027312 -0.025722 -0.022844 -0.018850 -0.013992 -0.008585 -0.002987 0.002435 0.007328 0.011380 0.014347 0.016068 0.016480 0.015615 0.013602 0.010650 0.007031 0.003054 -0.000958 -0.004696 -0.007887 -0.010314 -0.011832 -0.012372 -0.011942 -0.010623 -0.008554 -0.005921 -0.002934 0.000190 0.003243 0.006043 0.008448 0.010356 0.011716 0.012519 0.012796 0.012607 0.012034 0.011170 0.010110 0.008942 0.007744 0.006579 0.005493 0.004515 0.003660 0.002932 0.002325 0.001827 0.001424 0.001102 0.000846 0.000643 0.000484 0.000359 0.000262 0.000188 0.000131 0.000090 0.000059 0.000038 0.000024 0.000015 0.000009 0.000005 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000002 0.000005 0.000011 0.000020 0.000035 0.000058 0.000090 0.000135 0.000196 0.000278 0.000387 0.000530 0.000716 0.000956 0.001261 0.001647 0.002126 0.002713 0.003419 0.004250 0.005202 0.006262 0.007403 0.008582 0.009740 0.010801 0.011679 0.012278 0.012505 0.012274 0.011518 0.010201 0.008323 0.005929 0.003112 0.000014 -0.003184 -0.006270 -0.009017 -0.011203 -0.012630 -0.013143 -0.012650 -0.011134 -0.008659 -0.005373 -0.001498 0.002680 0.006835 0.010627 0.013725 0.015841 0.016754 0.016331 0.014539 0.011454 0.007253 0.002199 -0.003374 -0.009091 -0.014564 -0.019425 -0.023352 -0.026096 -0.027496 -0.027498 -0.026149 -0.023599 -0.020085 -0.015911 -0.011427 -0.007001 -0.002988 0.000292 0.002583 0.003708 0.003582 0.002221 -0.000263 -0.003670 -0.007730 -0.012117 -0.016481 -0.020468 -0.023748 -0.026040 -0.027135 -0.026910 -0.025339 -0.022493 -0.018542 -0.013735 -0.008382 -0.002837 0.002536 0.007387 0.011406 0.014351 0.016060 0.016468 0.015608 0.013607 0.010671 0.007070 0.003111 -0.000883 -0.004605 -0.007785 -0.010206 -0.011722 -0.012264 -0.011842 -0.010533 -0.008478 -0.005859 -0.002886 0.000223 0.003263 0.006053 0.008448 0.010350 0.011705 0.012504 0.012779 0.012590 0.012018 0.011156 0.010097 0.008931 0.007735 0.006571 0.005485 0.004506 0.003651 0.002923 0.002315 0.001817 0.001415 0.001093 0.000838 0.000637 0.000479 0.000355 0.000259 0.000185 0.000130 0.000088 0.000059 0.000038 0.000023 0.000014 0.000008 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000004 0.000010 0.000019 0.000034 0.000056 0.000088 0.000133 0.000193 0.000275 0.000384 0.000526 0.000711 0.000948 0.001251 0.001631 0.002105 0.002684 0.003381 0.004200 0.005140 0.006188 0.007317 0.008486 0.009635 0.010692 0.011570 0.012177 0.012418 0.012210 0.011487 0.010212 0.008384 0.006047 0.003293 0.000259 -0.002878 -0.005909 -0.008613 -0.010773 -0.012195 -0.012729 -0.012283 -0.010842 -0.008467 -0.005304 -0.001567 0.002465 0.006479 0.010143 0.013140 0.015193 0.016091 0.015706 0.014010 0.011078 0.007080 0.002273 -0.003022 -0.008447 -0.013631 -0.018225 -0.021922 -0.024489 -0.025777 -0.025737 -0.024418 -0.021963 -0.018598 -0.014613 -0.010338 -0.006117 -0.002286 0.000857 0.003069 0.004185 0.004125 0.002903 0.000621 -0.002536 -0.006315 -0.010413 -0.014504 -0.018255 -0.021357 -0.023545 -0.024621 -0.024465 -0.023048 -0.020437 -0.016784 -0.012321 -0.007338 -0.002166 0.002852 0.007385 0.011139 0.013881 0.015454 0.015795 0.014932 0.012982 0.010143 0.006670 0.002859 -0.000984 -0.004562 -0.007615 -0.009935 -0.011380 -0.011885 -0.011455 -0.010167 -0.008156 -0.005599 -0.002699 0.000334 0.003298 0.006017 0.008351 0.010202 0.011521 0.012297 0.012560 0.012370 0.011805 0.010958 0.009918 0.008773 0.007598 0.006454 0.005386 0.004424 0.003583 0.002866 0.002268 0.001778 0.001383 0.001067 0.000817 0.000620 0.000466 0.000345 0.000252 0.000181 0.000127 0.000086 0.000057 0.000037 0.000023 0.000014 0.000008 0.000004 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 0.000000 0.000003 0.000008 0.000018 0.000032 0.000054 0.000085 0.000128 0.000188 0.000268 0.000374 0.000513 0.000693 0.000924 0.001218 0.001588 0.002047 0.002610 0.003286 0.004081 0.004994 0.006013 0.007112 0.008253 0.009377 0.010416 0.011284 0.011894 0.012153 0.011980 0.011312 0.010112 0.008378 0.006153 0.003521 0.000615 -0.002396 -0.005314 -0.007928 -0.010030 -0.011437 -0.012004 -0.011646 -0.010346 -0.008164 -0.005235 -0.001762 0.001995 0.005741 0.009169 0.011985 0.013934 0.014822 0.014535 0.013052 0.010443 0.006871 0.002572 -0.002158 -0.006991 -0.011591 -0.015644 -0.018877 -0.021084 -0.022139 -0.022004 -0.020729 -0.018447 -0.015366 -0.011743 -0.007874 -0.004063 -0.000605 0.002237 0.004252 0.005296 0.005297 0.004268 0.002297 -0.000456 -0.003772 -0.007387 -0.011015 -0.014365 -0.017164 -0.019176 -0.020223 -0.020195 -0.019059 -0.016867 -0.013747 -0.009899 -0.005577 -0.001071 0.003312 0.007275 0.010552 0.012928 0.014258 0.014478 0.013610 0.011757 0.009097 0.005861 0.002321 -0.001241 -0.004553 -0.007370 -0.009501 -0.010812 -0.011240 -0.010792 -0.009537 -0.007602 -0.005153 -0.002382 0.000512 0.003339 0.005930 0.008153 0.009914 0.011166 0.011898 0.012141 0.011950 0.011400 0.010580 0.009576 0.008470 0.007336 0.006232 0.005200 0.004270 0.003456 0.002762 0.002184 0.001711 0.001329 0.001025 0.000784 0.000595 0.000447 0.000331 0.000242 0.000174 0.000122 0.000084 0.000056 0.000036 0.000022 0.000013 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000002 0.000007 0.000016 0.000030 0.000050 0.000080 0.000122 0.000178 0.000255 0.000357 0.000490 0.000662 0.000883 0.001164 0.001517 0.001955 0.002491 0.003135 0.003894 0.004766 0.005740 0.006793 0.007887 0.008970 0.009975 0.010823 0.011429 0.011707 0.011580 0.010986 0.009890 0.008291 0.006225 0.003773 0.001055 -0.001769 -0.004518 -0.006994 -0.009005 -0.010381 -0.010989 -0.010749 -0.009648 -0.007738 -0.005144 -0.002049 0.001312 0.004673 0.007762 0.010318 0.012116 0.012991 0.012846 0.011669 0.009527 0.006568 0.003002 -0.000913 -0.004893 -0.008652 -0.011926 -0.014491 -0.016181 -0.016901 -0.016629 -0.015418 -0.013389 -0.010717 -0.007622 -0.004346 -0.001137 0.001766 0.004154 0.005858 0.006763 0.006816 0.006023 0.004457 0.002242 -0.000447 -0.003403 -0.006396 -0.009193 -0.011572 -0.013339 -0.014343 -0.014485 -0.013732 -0.012114 -0.009726 -0.006722 -0.003307 0.000283 0.003796 0.006980 0.009605 0.011486 0.012491 0.012558 0.011697 0.009993 0.007594 0.004701 0.001549 -0.001615 -0.004547 -0.007031 -0.008895 -0.010017 -0.010339 -0.009866 -0.008660 -0.006834 -0.004541 -0.001954 0.000743 0.003374 0.005785 0.007851 0.009486 0.010643 0.011316 0.011531 0.011339 0.010813 0.010032 0.009079 0.008032 0.006957 0.005910 0.004931 0.004049 0.003276 0.002617 0.002067 0.001618 0.001256 0.000967 0.000740 0.000561 0.000422 0.000313 0.000229 0.000165 0.000116 0.000080 0.000053 0.000034 0.000021 0.000012 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 0.000001 0.000006 0.000014 0.000027 0.000046 0.000074 0.000113 0.000166 0.000238 0.000334 0.000458 0.000620 0.000827 0.001090 0.001420 0.001830 0.002332 0.002935 0.003645 0.004462 0.005376 0.006366 0.007397 0.008421 0.009377 0.010191 0.010786 0.011081 0.011004 0.010500 0.009533 0.008102 0.006239 0.004016 0.001543 -0.001038 -0.003562 -0.005852 -0.007736 -0.009060 -0.009707 -0.009607 -0.008746 -0.007173 -0.004996 -0.002377 0.000481 0.003353 0.006005 0.008221 0.009816 0.010658 0.010676 0.009866 0.008295 0.006090 0.003429 0.000524 -0.002398 -0.005114 -0.007422 -0.009159 -0.010212 -0.010522 -0.010090 -0.008972 -0.007271 -0.005128 -0.002709 -0.000194 0.002240 0.004425 0.006218 0.007506 0.008211 0.008298 0.007775 0.006689 0.005125 0.003199 0.001054 -0.001155 -0.003264 -0.005117 -0.006569 -0.007505 -0.007844 -0.007544 -0.006613 -0.005105 -0.003120 -0.000798 0.001690 0.004157 0.006407 0.008260 0.009560 0.010193 0.010099 0.009276 0.007780 0.005727 0.003276 0.000618 -0.002041 -0.004498 -0.006569 -0.008103 -0.008996 -0.009194 -0.008698 -0.007562 -0.005881 -0.003789 -0.001439 0.001006 0.003389 0.005571 0.007440 0.008916 0.009958 0.010558 0.010740 0.010551 0.010055 0.009327 0.008441 0.007468 0.006470 0.005497 0.004588 0.003766 0.003047 0.002433 0.001921 0.001502 0.001165 0.000898 0.000686 0.000521 0.000392 0.000292 0.000214 0.000155 0.000110 0.000076 0.000051 0.000033 0.000020 0.000012 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000004 0.000012 0.000024 0.000042 0.000067 0.000103 0.000152 0.000218 0.000305 0.000420 0.000568 0.000758 0.000999 0.001302 0.001678 0.002137 0.002690 0.003341 0.004091 0.004930 0.005841 0.006793 0.007742 0.008632 0.009399 0.009971 0.010278 0.010254 0.009847 0.009028 0.007791 0.006167 0.004217 0.002037 -0.000249 -0.002497 -0.004553 -0.006269 -0.007514 -0.008189 -0.008233 -0.007639 -0.006447 -0.004751 -0.002685 -0.000415 0.001876 0.004004 0.005802 0.007134 0.007907 0.008078 0.007659 0.006712 0.005345 0.003698 0.001929 0.000201 -0.001335 -0.002552 -0.003357 -0.003695 -0.003553 -0.002958 -0.001968 -0.000668 0.000842 0.002455 0.004067 0.005579 0.006909 0.007989 0.008768 0.009216 0.009321 0.009087 0.008538 0.007711 0.006659 0.005444 0.004140 0.002830 0.001597 0.000525 -0.000311 -0.000846 -0.001036 -0.000858 -0.000321 0.000538 0.001651 0.002923 0.004240 0.005471 0.006488 0.007172 0.007428 0.007196 0.006457 0.005239 0.003615 0.001696 -0.000377 -0.002446 -0.004352 -0.005948 -0.007110 -0.007750 -0.007819 -0.007314 -0.006274 -0.004777 -0.002932 -0.000869 0.001275 0.003364 0.005276 0.006913 0.008206 0.009116 0.009634 0.009781 0.009599 0.009144 0.008481 0.007677 0.006794 0.005889 0.005006 0.004179 0.003432 0.002776 0.002217 0.001750 0.001368 0.001061 0.000817 0.000625 0.000475 0.000358 0.000267 0.000197 0.000143 0.000102 0.000071 0.000048 0.000031 0.000019 0.000011 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000001 0.000003 0.000010 0.000020 0.000036 0.000060 0.000092 0.000136 0.000195 0.000273 0.000375 0.000508 0.000678 0.000894 0.001165 0.001501 0.001912 0.002407 0.002989 0.003661 0.004413 0.005231 0.006087 0.006944 0.007753 0.008458 0.008996 0.009306 0.009330 0.009025 0.008363 0.007340 0.005980 0.004337 0.002491 0.000546 -0.001377 -0.003153 -0.004659 -0.005791 -0.006468 -0.006648 -0.006325 -0.005538 -0.004361 -0.002901 -0.001285 0.000352 0.001880 0.003187 0.004189 0.004838 0.005125 0.005077 0.004756 0.004248 0.003653 0.003073 0.002599 0.002305 0.002237 0.002413 0.002819 0.003420 0.004162 0.004981 0.005814 0.006605 0.007312 0.007910 0.008390 0.008759 0.009033 0.009233 0.009377 0.009480 0.009545 0.009569 0.009538 0.009433 0.009234 0.008926 0.008500 0.007960 0.007327 0.006632 0.005921 0.005243 0.004651 0.004188 0.003884 0.003748 0.003768 0.003905 0.004102 0.004283 0.004369 0.004284 0.003965 0.003376 0.002510 0.001394 0.000085 -0.001328 -0.002744 -0.004048 -0.005133 -0.005903 -0.006286 -0.006236 -0.005745 -0.004835 -0.003563 -0.002010 -0.000279 0.001519 0.003274 0.004884 0.006265 0.007356 0.008122 0.008555 0.008670 0.008502 0.008097 0.007512 0.006803 0.006026 0.005227 0.004448 0.003716 0.003054 0.002472 0.001974 0.001558 0.001219 0.000945 0.000729 0.000558 0.000425 0.000321 0.000241 0.000178 0.000130 0.000093 0.000065 0.000044 0.000029 0.000018 0.000011 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 0.000002 0.000008 0.000017 0.000031 0.000051 0.000079 0.000118 0.000169 0.000237 0.000326 0.000441 0.000589 0.000777 0.001013 0.001305 0.001663 0.002093 0.002599 0.003183 0.003837 0.004549 0.005295 0.006045 0.006757 0.007384 0.007873 0.008174 0.008239 0.008031 0.007529 0.006729 0.005652 0.004341 0.002861 0.001295 -0.000262 -0.001712 -0.002964 -0.003941 -0.004587 -0.004876 -0.004811 -0.004426 -0.003781 -0.002954 -0.002032 -0.001100 -0.000232 0.000516 0.001119 0.001575 0.001911 0.002174 0.002428 0.002738 0.003163 0.003749 0.004515 0.005452 0.006523 0.007666 0.008800 0.009836 0.010692 0.011297 0.011610 0.011621 0.011353 0.010866 0.010243 0.009584 0.008995 0.008567 0.008375 0.008457 0.008820 0.009431 0.010223 0.011105 0.011970 0.012708 0.013219 0.013426 0.013280 0.012770 0.011921 0.010791 0.009461 0.008028 0.006592 0.005242 0.004048 0.003052 0.002267 0.001674 0.001230 0.000878 0.000551 0.000190 -0.000248 -0.000786 -0.001421 -0.002125 -0.002848 -0.003527 -0.004092 -0.004474 -0.004615 -0.004474 -0.004031 -0.003292 -0.002287 -0.001070 0.000289 0.001706 0.003097 0.004380 0.005487 0.006366 0.006985 0.007335 0.007424 0.007278 0.006935 0.006441 0.005841 0.005181 0.004502 0.003836 0.003210 0.002642 0.002141 0.001711 0.001352 0.001058 0.000821 0.000634 0.000486 0.000371 0.000282 0.000212 0.000157 0.000115 0.000083 0.000058 0.000040 0.000027 0.000017 0.000010 0.000006 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000002 0.000000 0.000006 0.000014 0.000025 0.000043 0.000066 0.000098 0.000141 0.000199 0.000273 0.000370 0.000494 0.000652 0.000850 0.001096 0.001395 0.001755 0.002179 0.002667 0.003214 0.003809 0.004433 0.005062 0.005661 0.006194 0.006619 0.006897 0.006990 0.006870 0.006523 0.005947 0.005159 0.004194 0.003102 0.001945 0.000790 -0.000293 -0.001246 -0.002022 -0.002592 -0.002950 -0.003108 -0.003101 -0.002974 -0.002778 -0.002561 -0.002362 -0.002197 -0.002063 -0.001929 -0.001746 -0.001449 -0.000968 -0.000238 0.000791 0.002142 0.003801 0.005719 0.007808 0.009946 0.011992 0.013796 0.015217 0.016140 0.016493 0.016251 0.015449 0.014178 0.012579 0.010828 0.009119 0.007643 0.006569 0.006022 0.006070 0.006718 0.007908 0.009520 0.011390 0.013324 0.015120 0.016587 0.017564 0.017939 0.017657 0.016723 0.015202 0.013207 0.010888 0.008412 0.005949 0.003649 0.001632 -0.000020 -0.001273 -0.002134 -0.002649 -0.002887 -0.002933 -0.002870 -0.002772 -0.002692 -0.002659 -0.002681 -0.002739 -0.002802 -0.002825 -0.002762 -0.002571 -0.002221 -0.001697 -0.001002 -0.000159 0.000792 0.001801 0.002806 0.003749 0.004574 0.005239 0.005715 0.005987 0.006059 0.005948 0.005679 0.005288 0.004809 0.004278 0.003729 0.003187 0.002674 0.002206 0.001792 0.001435 0.001136 0.000890 0.000692 0.000535 0.000412 0.000315 0.000240 0.000181 0.000136 0.000100 0.000072 0.000051 0.000036 0.000024 0.000016 0.000010 0.000006 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000010 0.000020 0.000033 0.000053 0.000078 0.000113 0.000159 0.000219 0.000296 0.000396 0.000522 0.000681 0.000877 0.001116 0.001402 0.001739 0.002125 0.002557 0.003027 0.003518 0.004013 0.004486 0.004910 0.005255 0.005491 0.005596 0.005550 0.005345 0.004984 0.004482 0.003867 0.003174 0.002444 0.001720 0.001039 0.000428 -0.000097 -0.000538 -0.000909 -0.001238 -0.001560 -0.001909 -0.002315 -0.002789 -0.003323 -0.003882 -0.004402 -0.004799 -0.004972 -0.004818 -0.004241 -0.003168 -0.001565 0.000560 0.003142 0.006066 0.009169 0.012249 0.015088 0.017472 0.019208 0.020151 0.020221 0.019412 0.017800 0.015540 0.012851 0.009995 0.007258 0.004915 0.003204 0.002302 0.002305 0.003218 0.004958 0.007355 0.010175 0.013142 0.015965 0.018366 0.020108 0.021017 0.020996 0.020035 0.018204 0.015648 0.012568 0.009195 0.005774 0.002531 -0.000339 -0.002694 -0.004450 -0.005585 -0.006134 -0.006176 -0.005821 -0.005194 -0.004419 -0.003605 -0.002839 -0.002178 -0.001649 -0.001254 -0.000969 -0.000757 -0.000572 -0.000369 -0.000108 0.000235 0.000670 0.001189 0.001771 0.002380 0.002978 0.003524 0.003981 0.004322 0.004528 0.004597 0.004533 0.004352 0.004075 0.003728 0.003336 0.002924 0.002513 0.002119 0.001756 0.001432 0.001151 0.000914 0.000719 0.000561 0.000435 0.000336 0.000259 0.000198 0.000150 0.000113 0.000084 0.000061 0.000044 0.000031 0.000021 0.000014 0.000009 0.000006 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 0.000001 0.000006 0.000014 0.000024 0.000039 0.000058 0.000084 0.000119 0.000163 0.000221 0.000296 0.000390 0.000508 0.000653 0.000830 0.001041 0.001287 0.001569 0.001881 0.002218 0.002569 0.002920 0.003255 0.003555 0.003802 0.003980 0.004076 0.004083 0.004002 0.003839 0.003611 0.003337 0.003043 0.002749 0.002474 0.002224 0.001995 0.001769 0.001516 0.001196 0.000766 0.000185 -0.000576 -0.001526 -0.002647 -0.003888 -0.005165 -0.006361 -0.007338 -0.007947 -0.008044 -0.007506 -0.006251 -0.004251 -0.001543 0.001767 0.005504 0.009438 0.013295 0.016789 0.019641 0.021612 0.022529 0.022302 0.020943 0.018563 0.015373 0.011663 0.007777 0.004082 0.000928 -0.001380 -0.002619 -0.002667 -0.001517 0.000723 0.003839 0.007533 0.011454 0.015230 0.018505 0.020973 0.022403 0.022663 0.021729 0.019678 0.016685 0.012997 0.008905 0.004721 0.000740 -0.002778 -0.005637 -0.007713 -0.008959 -0.009405 -0.009143 -0.008310 -0.007072 -0.005602 -0.004063 -0.002593 -0.001298 -0.000244 0.000540 0.001060 0.001351 0.001464 0.001465 0.001414 0.001368 0.001368 0.001439 0.001586 0.001800 0.002060 0.002337 0.002600 0.002821 0.002979 0.003060 0.003058 0.002977 0.002826 0.002620 0.002374 0.002105 0.001828 0.001557 0.001302 0.001070 0.000866 0.000692 0.000547 0.000429 0.000335 0.000261 0.000202 0.000156 0.000119 0.000091 0.000068 0.000050 0.000036 0.000026 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000008 0.000015 0.000025 0.000038 0.000056 0.000079 0.000109 0.000148 0.000197 0.000259 0.000336 0.000431 0.000545 0.000679 0.000835 0.001009 0.001200 0.001401 0.001606 0.001805 0.001991 0.002154 0.002288 0.002388 0.002454 0.002491 0.002508 0.002519 0.002541 0.002591 0.002683 0.002822 0.003003 0.003203 0.003389 0.003510 0.003505 0.003309 0.002859 0.002105 0.001020 -0.000391 -0.002087 -0.003981 -0.005946 -0.007816 -0.009405 -0.010517 -0.010968 -0.010608 -0.009340 -0.007140 -0.004061 -0.000247 0.004083 0.008637 0.013083 0.017072 0.020272 0.022400 0.023255 0.022740 0.020876 0.017808 0.013793 0.009181 0.004386 -0.000156 -0.004026 -0.006864 -0.008404 -0.008502 -0.007151 -0.004478 -0.000738 0.003719 0.008475 0.013090 0.017140 0.020258 0.022169 0.022711 0.021847 0.019665 0.016365 0.012235 0.007621 0.002890 -0.001601 -0.005542 -0.008690 -0.010890 -0.012080 -0.012290 -0.011625 -0.010253 -0.008379 -0.006223 -0.003994 -0.001880 -0.000027 0.001467 0.002550 0.003217 0.003504 0.003475 0.003212 0.002806 0.002340 0.001888 0.001504 0.001221 0.001052 0.000990 0.001019 0.001110 0.001234 0.001362 0.001472 0.001547 0.001578 0.001563 0.001505 0.001410 0.001288 0.001148 0.000999 0.000852 0.000712 0.000585 0.000473 0.000379 0.000301 0.000238 0.000187 0.000147 0.000115 0.000089 0.000069 0.000052 0.000039 0.000029 0.000021 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000002 0.000006 0.000012 0.000019 0.000029 0.000041 0.000057 0.000076 0.000101 0.000132 0.000169 0.000214 0.000266 0.000325 0.000390 0.000459 0.000527 0.000591 0.000647 0.000691 0.000721 0.000737 0.000742 0.000745 0.000758 0.000797 0.000883 0.001037 0.001279 0.001625 0.002080 0.002636 0.003267 0.003928 0.004553 0.005062 0.005364 0.005366 0.004985 0.004158 0.002854 0.001084 -0.001091 -0.003558 -0.006152 -0.008669 -0.010878 -0.012539 -0.013432 -0.013379 -0.012265 -0.010061 -0.006833 -0.002745 0.001943 0.006898 0.011735 0.016057 0.019484 0.021698 0.022473 0.021702 0.019414 0.015774 0.011079 0.005727 0.000185 -0.005051 -0.009509 -0.012783 -0.014574 -0.014718 -0.013207 -0.010185 -0.005937 -0.000860 0.004578 0.009880 0.014567 0.018228 0.020550 0.021349 0.020582 0.018345 0.014863 0.010459 0.005521 0.000466 -0.004306 -0.008440 -0.011663 -0.013797 -0.014774 -0.014627 -0.013482 -0.011534 -0.009026 -0.006219 -0.003367 -0.000695 0.001617 0.003444 0.004719 0.005435 0.005631 0.005386 0.004805 0.004005 0.003098 0.002188 0.001356 0.000659 0.000128 -0.000227 -0.000418 -0.000471 -0.000419 -0.000297 -0.000139 0.000029 0.000183 0.000312 0.000406 0.000464 0.000488 0.000484 0.000457 0.000416 0.000366 0.000313 0.000263 0.000217 0.000177 0.000144 0.000116 0.000094 0.000075 0.000060 0.000048 0.000037 0.000029 0.000022 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000008 0.000009 0.000011 0.000012 0.000011 0.000008 0.000000 -0.000013 -0.000036 -0.000071 -0.000122 -0.000193 -0.000285 -0.000399 -0.000530 -0.000670 -0.000805 -0.000917 -0.000980 -0.000966 -0.000844 -0.000584 -0.000160 0.000444 0.001228 0.002173 0.003238 0.004355 0.005432 0.006362 0.007024 0.007298 0.007078 0.006284 0.004877 0.002869 0.000331 -0.002605 -0.005746 -0.008855 -0.011662 -0.013894 -0.015295 -0.015657 -0.014846 -0.012822 -0.009653 -0.005518 -0.000698 0.004441 0.009478 0.013978 0.017524 0.019769 0.020466 0.019496 0.016891 0.012832 0.007638 0.001742 -0.004347 -0.010095 -0.014988 -0.018586 -0.020564 -0.020745 -0.019120 -0.015844 -0.011226 -0.005694 0.000243 0.006049 0.011207 0.015272 0.017907 0.018913 0.018247 0.016015 0.012461 0.007936 0.002862 -0.002308 -0.007141 -0.011254 -0.014353 -0.016252 -0.016880 -0.016283 -0.014606 -0.012074 -0.008964 -0.005571 -0.002186 0.000934 0.003585 0.005623 0.006976 0.007635 0.007651 0.007122 0.006174 0.004951 0.003593 0.002231 0.000969 -0.000113 -0.000970 -0.001582 -0.001957 -0.002120 -0.002110 -0.001970 -0.001743 -0.001469 -0.001182 -0.000905 -0.000657 -0.000446 -0.000278 -0.000150 -0.000059 0.000001 0.000037 0.000056 0.000063 0.000064 0.000060 0.000055 0.000050 0.000044 0.000038 0.000033 0.000028 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000020 -0.000027 -0.000037 -0.000052 -0.000072 -0.000099 -0.000135 -0.000184 -0.000247 -0.000330 -0.000436 -0.000569 -0.000735 -0.000936 -0.001173 -0.001442 -0.001735 -0.002036 -0.002321 -0.002563 -0.002724 -0.002763 -0.002640 -0.002313 -0.001751 -0.000936 0.000133 0.001429 0.002898 0.004454 0.005985 0.007356 0.008420 0.009032 0.009061 0.008408 0.007021 0.004905 0.002135 -0.001145 -0.004726 -0.008346 -0.011705 -0.014499 -0.016442 -0.017297 -0.016910 -0.015224 -0.012301 -0.008321 -0.003577 0.001548 0.006612 0.011152 0.014728 0.016969 0.017610 0.016523 0.013736 0.009433 0.003947 -0.002269 -0.008685 -0.014739 -0.019895 -0.023689 -0.025783 -0.025989 -0.024297 -0.020870 -0.016031 -0.010229 -0.003995 0.002111 0.007548 0.011853 0.014677 0.015819 0.015235 0.013043 0.009503 0.004988 -0.000056 -0.005156 -0.009856 -0.013761 -0.016568 -0.018091 -0.018267 -0.017158 -0.014932 -0.011840 -0.008188 -0.004302 -0.000499 0.002942 0.005797 0.007917 0.009226 0.009725 0.009479 0.008604 0.007252 0.005590 0.003785 0.001990 0.000332 -0.001095 -0.002234 -0.003058 -0.003573 -0.003809 -0.003808 -0.003624 -0.003310 -0.002918 -0.002491 -0.002064 -0.001663 -0.001304 -0.000997 -0.000743 -0.000541 -0.000385 -0.000269 -0.000183 -0.000122 -0.000078 -0.000048 -0.000026 -0.000012 -0.000002 0.000004 0.000008 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000041 -0.000056 -0.000077 -0.000106 -0.000146 -0.000198 -0.000267 -0.000357 -0.000472 -0.000618 -0.000800 -0.001026 -0.001299 -0.001623 -0.001998 -0.002418 -0.002870 -0.003332 -0.003775 -0.004158 -0.004436 -0.004556 -0.004466 -0.004115 -0.003463 -0.002487 -0.001186 0.000411 0.002241 0.004206 0.006176 0.007995 0.009492 0.010497 0.010855 0.010445 0.009199 0.007110 0.004249 0.000761 -0.003135 -0.007159 -0.010995 -0.014312 -0.016797 -0.018190 -0.018312 -0.017086 -0.014560 -0.010906 -0.006415 -0.001472 0.003471 0.007939 0.011478 0.013701 0.014330 0.013225 0.010405 0.006051 0.000497 -0.005802 -0.012310 -0.018455 -0.023692 -0.027550 -0.029683 -0.029900 -0.028190 -0.024719 -0.019814 -0.013933 -0.007614 -0.001427 0.004084 0.008450 0.011323 0.012505 0.011962 0.009822 0.006358 0.001956 -0.002925 -0.007801 -0.012211 -0.015758 -0.018142 -0.019188 -0.018848 -0.017204 -0.014445 -0.010848 -0.006743 -0.002478 0.001610 0.005229 0.008149 0.010217 0.011367 0.011609 0.011028 0.009759 0.007979 0.005877 0.003644 0.001451 -0.000559 -0.002280 -0.003647 -0.004631 -0.005239 -0.005505 -0.005481 -0.005227 -0.004810 -0.004289 -0.003719 -0.003143 -0.002594 -0.002094 -0.001656 -0.001285 -0.000980 -0.000737 -0.000546 -0.000400 -0.000289 -0.000207 -0.000146 -0.000100 -0.000067 -0.000043 -0.000026 -0.000015 -0.000006 -0.000001 0.000002 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000059 -0.000081 -0.000112 -0.000153 -0.000210 -0.000284 -0.000382 -0.000509 -0.000670 -0.000873 -0.001124 -0.001433 -0.001804 -0.002241 -0.002745 -0.003307 -0.003912 -0.004533 -0.005134 -0.005668 -0.006079 -0.006304 -0.006280 -0.005947 -0.005256 -0.004175 -0.002701 -0.000862 0.001276 0.003607 0.005987 0.008245 0.010188 0.011625 0.012377 0.012302 0.011310 0.009380 0.006569 0.003019 -0.001052 -0.005359 -0.009570 -0.013340 -0.016335 -0.018272 -0.018947 -0.018263 -0.016245 -0.013048 -0.008947 -0.004320 0.000386 0.004697 0.008154 0.010365 0.011040 0.010027 0.007333 0.003127 -0.002271 -0.008415 -0.014779 -0.020800 -0.025938 -0.029728 -0.031823 -0.032037 -0.030357 -0.026946 -0.022129 -0.016359 -0.010168 -0.004117 0.001257 0.005498 0.008270 0.009386 0.008825 0.006726 0.003372 -0.000845 -0.005464 -0.010002 -0.014004 -0.017084 -0.018958 -0.019468 -0.018588 -0.016421 -0.013180 -0.009163 -0.004717 -0.000206 0.004023 0.007674 0.010516 0.012407 0.013288 0.013190 0.012215 0.010522 0.008307 0.005782 0.003154 0.000611 -0.001695 -0.003649 -0.005183 -0.006270 -0.006921 -0.007176 -0.007094 -0.006748 -0.006213 -0.005557 -0.004843 -0.004122 -0.003433 -0.002801 -0.002244 -0.001767 -0.001370 -0.001047 -0.000791 -0.000591 -0.000437 -0.000320 -0.000232 -0.000166 -0.000116 -0.000080 -0.000053 -0.000034 -0.000021 -0.000011 -0.000005 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000040 -0.000054 -0.000074 -0.000102 -0.000140 -0.000193 -0.000263 -0.000357 -0.000480 -0.000638 -0.000839 -0.001090 -0.001403 -0.001784 -0.002242 -0.002781 -0.003401 -0.004094 -0.004842 -0.005615 -0.006373 -0.007061 -0.007616 -0.007967 -0.008040 -0.007766 -0.007085 -0.005958 -0.004374 -0.002358 0.000025 0.002665 0.005412 0.008081 0.010467 0.012356 0.013550 0.013884 0.013246 0.011595 0.008972 0.005504 0.001403 -0.003047 -0.007515 -0.011642 -0.015083 -0.017534 -0.018768 -0.018664 -0.017221 -0.014568 -0.010956 -0.006742 -0.002355 0.001741 0.005096 0.007313 0.008100 0.007292 0.004880 0.001012 -0.004015 -0.009779 -0.015777 -0.021472 -0.026341 -0.029936 -0.031923 -0.032120 -0.030513 -0.027261 -0.022678 -0.017198 -0.011336 -0.005632 -0.000595 0.003340 0.005860 0.006799 0.006151 0.004066 0.000833 -0.003157 -0.007448 -0.011572 -0.015091 -0.017639 -0.018958 -0.018915 -0.017510 -0.014869 -0.011226 -0.006896 -0.002238 0.002375 0.006597 0.010134 0.012766 0.014362 0.014884 0.014379 0.012972 0.010842 0.008204 0.005288 0.002315 -0.000519 -0.003053 -0.005172 -0.006808 -0.007939 -0.008581 -0.008784 -0.008615 -0.008157 -0.007491 -0.006697 -0.005843 -0.004985 -0.004167 -0.003417 -0.002752 -0.002182 -0.001705 -0.001314 -0.001001 -0.000755 -0.000564 -0.000417 -0.000305 -0.000221 -0.000158 -0.000111 -0.000076 -0.000051 -0.000033 -0.000020 -0.000011 -0.000005 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000047 -0.000063 -0.000087 -0.000119 -0.000163 -0.000224 -0.000307 -0.000416 -0.000559 -0.000743 -0.000977 -0.001270 -0.001632 -0.002075 -0.002607 -0.003234 -0.003956 -0.004766 -0.005643 -0.006558 -0.007465 -0.008307 -0.009014 -0.009507 -0.009704 -0.009526 -0.008903 -0.007788 -0.006160 -0.004037 -0.001481 0.001402 0.004459 0.007498 0.010302 0.012643 0.014305 0.015101 0.014897 0.013630 0.011319 0.008072 0.004086 -0.000366 -0.004956 -0.009326 -0.013121 -0.016024 -0.017787 -0.018262 -0.017419 -0.015355 -0.012289 -0.008548 -0.004532 -0.000684 0.002560 0.004813 0.005778 0.005280 0.003290 -0.000069 -0.004533 -0.009716 -0.015153 -0.020341 -0.024792 -0.028082 -0.029897 -0.030065 -0.028572 -0.025567 -0.021346 -0.016318 -0.010965 -0.005793 -0.001275 0.002190 0.004320 0.004974 0.004167 0.002059 -0.001059 -0.004804 -0.008734 -0.012404 -0.015402 -0.017394 -0.018153 -0.017577 -0.015695 -0.012657 -0.008715 -0.004196 0.000534 0.005104 0.009174 0.012462 0.014764 0.015967 0.016056 0.015100 0.013243 0.010685 0.007656 0.004398 0.001142 -0.001911 -0.004599 -0.006810 -0.008481 -0.009596 -0.010182 -0.010294 -0.010012 -0.009424 -0.008622 -0.007690 -0.006703 -0.005720 -0.004785 -0.003932 -0.003176 -0.002526 -0.001981 -0.001534 -0.001174 -0.000889 -0.000667 -0.000496 -0.000365 -0.000266 -0.000191 -0.000135 -0.000094 -0.000064 -0.000042 -0.000027 -0.000016 -0.000009 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000038 -0.000051 -0.000070 -0.000096 -0.000131 -0.000181 -0.000248 -0.000340 -0.000461 -0.000620 -0.000824 -0.001084 -0.001409 -0.001813 -0.002305 -0.002898 -0.003597 -0.004405 -0.005313 -0.006304 -0.007346 -0.008393 -0.009383 -0.010244 -0.010890 -0.011232 -0.011182 -0.010663 -0.009615 -0.008008 -0.005850 -0.003195 -0.000144 0.003153 0.006503 0.009683 0.012456 0.014588 0.015876 0.016163 0.015362 0.013468 0.010566 0.006831 0.002518 -0.002057 -0.006543 -0.010582 -0.013848 -0.016076 -0.017094 -0.016839 -0.015373 -0.012875 -0.009635 -0.006016 -0.002431 0.000707 0.003024 0.004224 0.004123 0.002672 -0.000038 -0.003783 -0.008222 -0.012937 -0.017472 -0.021381 -0.024277 -0.025869 -0.025998 -0.024653 -0.021969 -0.018218 -0.013775 -0.009081 -0.004596 -0.000748 0.002109 0.003732 0.004011 0.002980 0.000811 -0.002210 -0.005708 -0.009268 -0.012472 -0.014945 -0.016390 -0.016618 -0.015562 -0.013278 -0.009941 -0.005818 -0.001243 0.003419 0.007806 0.011591 0.014510 0.016382 0.017118 0.016726 0.015298 0.012997 0.010039 0.006668 0.003133 -0.000331 -0.003524 -0.006289 -0.008517 -0.010156 -0.011200 -0.011683 -0.011672 -0.011255 -0.010527 -0.009587 -0.008523 -0.007412 -0.006317 -0.005283 -0.004342 -0.003512 -0.002798 -0.002199 -0.001706 -0.001309 -0.000994 -0.000747 -0.000557 -0.000411 -0.000300 -0.000217 -0.000154 -0.000108 -0.000074 -0.000049 -0.000032 -0.000019 -0.000011 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000029 -0.000040 -0.000055 -0.000075 -0.000102 -0.000140 -0.000193 -0.000265 -0.000363 -0.000493 -0.000663 -0.000882 -0.001161 -0.001510 -0.001943 -0.002473 -0.003112 -0.003868 -0.004743 -0.005732 -0.006818 -0.007970 -0.009141 -0.010271 -0.011281 -0.012086 -0.012588 -0.012694 -0.012317 -0.011386 -0.009862 -0.007740 -0.005063 -0.001924 0.001536 0.005126 0.008623 0.011784 0.014366 0.016149 0.016958 0.016680 0.015286 0.012832 0.009468 0.005424 0.000998 -0.003472 -0.007634 -0.011158 -0.013766 -0.015262 -0.015553 -0.014661 -0.012725 -0.009987 -0.006772 -0.003452 -0.000414 0.001989 0.003465 0.003823 0.002993 0.001029 -0.001885 -0.005462 -0.009339 -0.013114 -0.016392 -0.018827 -0.020160 -0.020246 -0.019075 -0.016768 -0.013568 -0.009810 -0.005887 -0.002205 0.000862 0.003010 0.004040 0.003876 0.002573 0.000311 -0.002629 -0.005892 -0.009088 -0.011838 -0.013806 -0.014741 -0.014491 -0.013027 -0.010436 -0.006911 -0.002730 0.001770 0.006232 0.010309 0.013693 0.016146 0.017513 0.017734 0.016839 0.014943 0.012227 0.008919 0.005271 0.001535 -0.002056 -0.005306 -0.008067 -0.010240 -0.011785 -0.012705 -0.013048 -0.012888 -0.012320 -0.011447 -0.010371 -0.009184 -0.007964 -0.006773 -0.005658 -0.004648 -0.003759 -0.002996 -0.002357 -0.001831 -0.001406 -0.001069 -0.000805 -0.000600 -0.000443 -0.000324 -0.000234 -0.000167 -0.000117 -0.000081 -0.000054 -0.000035 -0.000022 -0.000013 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000029 -0.000041 -0.000056 -0.000077 -0.000106 -0.000146 -0.000201 -0.000276 -0.000378 -0.000513 -0.000690 -0.000918 -0.001209 -0.001573 -0.002026 -0.002581 -0.003252 -0.004047 -0.004972 -0.006023 -0.007183 -0.008425 -0.009703 -0.010957 -0.012110 -0.013071 -0.013743 -0.014024 -0.013819 -0.013050 -0.011664 -0.009645 -0.007023 -0.003877 -0.000339 0.003410 0.007151 0.010639 0.013628 0.015886 0.017219 0.017493 0.016653 0.014726 0.011832 0.008171 0.004018 -0.000310 -0.004473 -0.008141 -0.011028 -0.012919 -0.013690 -0.013327 -0.011922 -0.009672 -0.006853 -0.003797 -0.000855 0.001642 0.003411 0.004258 0.004088 0.002925 0.000902 -0.001747 -0.004719 -0.007673 -0.010269 -0.012207 -0.013259 -0.013302 -0.012323 -0.010430 -0.007832 -0.004822 -0.001738 0.001072 0.003292 0.004674 0.005064 0.004421 0.002820 0.000447 -0.002425 -0.005463 -0.008312 -0.010632 -0.012133 -0.012609 -0.011952 -0.010168 -0.007371 -0.003771 0.000346 0.004650 0.008794 0.012452 0.015345 0.017262 0.018079 0.017762 0.016369 0.014033 0.010951 0.007359 0.003512 -0.000340 -0.003971 -0.007194 -0.009873 -0.011924 -0.013318 -0.014072 -0.014242 -0.013914 -0.013187 -0.012171 -0.010967 -0.009670 -0.008357 -0.007089 -0.005911 -0.004850 -0.003920 -0.003124 -0.002458 -0.001910 -0.001468 -0.001116 -0.000840 -0.000626 -0.000463 -0.000338 -0.000244 -0.000174 -0.000122 -0.000084 -0.000057 -0.000037 -0.000023 -0.000014 -0.000008 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000029 -0.000041 -0.000057 -0.000078 -0.000107 -0.000148 -0.000204 -0.000281 -0.000384 -0.000522 -0.000702 -0.000934 -0.001230 -0.001602 -0.002064 -0.002633 -0.003321 -0.004140 -0.005096 -0.006187 -0.007401 -0.008712 -0.010077 -0.011437 -0.012719 -0.013831 -0.014672 -0.015140 -0.015131 -0.014558 -0.013358 -0.011502 -0.009005 -0.005933 -0.002402 0.001418 0.005318 0.009059 0.012392 0.015078 0.016912 0.017739 0.017478 0.016129 0.013776 0.010591 0.006815 0.002743 -0.001303 -0.005001 -0.008061 -0.010253 -0.011427 -0.011531 -0.010614 -0.008823 -0.006388 -0.003594 -0.000754 0.001827 0.003880 0.005206 0.005695 0.005333 0.004209 0.002500 0.000446 -0.001672 -0.003572 -0.005002 -0.005772 -0.005774 -0.004998 -0.003534 -0.001559 0.000680 0.002902 0.004820 0.006178 0.006783 0.006527 0.005404 0.003507 0.001026 -0.001778 -0.004598 -0.007116 -0.009036 -0.010116 -0.010195 -0.009208 -0.007195 -0.004294 -0.000728 0.003216 0.007216 0.010946 0.014104 0.016442 0.017781 0.018031 0.017185 0.015323 0.012598 0.009216 0.005419 0.001459 -0.002420 -0.006003 -0.009118 -0.011644 -0.013512 -0.014707 -0.015260 -0.015237 -0.014729 -0.013844 -0.012689 -0.011371 -0.009980 -0.008593 -0.007269 -0.006047 -0.004954 -0.004000 -0.003186 -0.002505 -0.001947 -0.001496 -0.001137 -0.000856 -0.000638 -0.000471 -0.000344 -0.000248 -0.000177 -0.000124 -0.000085 -0.000057 -0.000037 -0.000024 -0.000014 -0.000008 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000028 -0.000040 -0.000056 -0.000077 -0.000107 -0.000148 -0.000204 -0.000280 -0.000384 -0.000521 -0.000700 -0.000932 -0.001227 -0.001599 -0.002062 -0.002633 -0.003325 -0.004152 -0.005121 -0.006234 -0.007480 -0.008837 -0.010266 -0.011713 -0.013105 -0.014354 -0.015360 -0.016016 -0.016216 -0.015865 -0.014889 -0.013248 -0.010940 -0.008016 -0.004577 -0.000774 0.003194 0.007100 0.010698 0.013749 0.016036 0.017390 0.017705 0.016952 0.015185 0.012539 0.009224 0.005503 0.001678 -0.001943 -0.005073 -0.007469 -0.008962 -0.009464 -0.008984 -0.007622 -0.005556 -0.003027 -0.000307 0.002328 0.004626 0.006387 0.007486 0.007879 0.007609 0.006798 0.005628 0.004315 0.003085 0.002143 0.001643 0.001675 0.002247 0.003286 0.004648 0.006134 0.007516 0.008570 0.009098 0.008962 0.008098 0.006531 0.004372 0.001809 -0.000912 -0.003513 -0.005713 -0.007263 -0.007968 -0.007713 -0.006473 -0.004318 -0.001406 0.002029 0.005707 0.009319 0.012563 0.015167 0.016917 0.017668 0.017361 0.016018 0.013740 0.010694 0.007093 0.003179 -0.000803 -0.004620 -0.008073 -0.011006 -0.013316 -0.014951 -0.015911 -0.016238 -0.016008 -0.015319 -0.014280 -0.013001 -0.011585 -0.010121 -0.008681 -0.007320 -0.006075 -0.004967 -0.004005 -0.003187 -0.002504 -0.001945 -0.001494 -0.001135 -0.000854 -0.000636 -0.000469 -0.000342 -0.000247 -0.000176 -0.000123 -0.000085 -0.000057 -0.000037 -0.000023 -0.000014 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000039 -0.000054 -0.000076 -0.000105 -0.000145 -0.000200 -0.000276 -0.000377 -0.000511 -0.000687 -0.000914 -0.001203 -0.001568 -0.002024 -0.002587 -0.003272 -0.004092 -0.005059 -0.006173 -0.007431 -0.008811 -0.010282 -0.011791 -0.013273 -0.014641 -0.015798 -0.016637 -0.017048 -0.016933 -0.016209 -0.014821 -0.012757 -0.010049 -0.006779 -0.003081 0.000864 0.004842 0.008616 0.011950 0.014622 0.016452 0.017313 0.017148 0.015981 0.013911 0.011111 0.007816 0.004297 0.000845 -0.002258 -0.004769 -0.006496 -0.007327 -0.007232 -0.006265 -0.004559 -0.002305 0.000264 0.002903 0.005379 0.007497 0.009118 0.010174 0.010665 0.010664 0.010294 0.009715 0.009098 0.008600 0.008344 0.008399 0.008773 0.009411 0.010198 0.010983 0.011591 0.011852 0.011629 0.010832 0.009438 0.007499 0.005139 0.002542 -0.000064 -0.002431 -0.004319 -0.005523 -0.005896 -0.005364 -0.003941 -0.001722 0.001118 0.004345 0.007684 0.010848 0.013562 0.015588 0.016745 0.016925 0.016099 0.014314 0.011691 0.008406 0.004675 0.000735 -0.003179 -0.006851 -0.010098 -0.012786 -0.014828 -0.016192 -0.016891 -0.016980 -0.016541 -0.015677 -0.014497 -0.013111 -0.011617 -0.010100 -0.008629 -0.007253 -0.006003 -0.004898 -0.003943 -0.003134 -0.002461 -0.001910 -0.001466 -0.001113 -0.000837 -0.000623 -0.000459 -0.000334 -0.000241 -0.000171 -0.000120 -0.000082 -0.000055 -0.000035 -0.000022 -0.000013 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000026 -0.000037 -0.000052 -0.000073 -0.000102 -0.000141 -0.000194 -0.000267 -0.000365 -0.000494 -0.000664 -0.000882 -0.001162 -0.001515 -0.001956 -0.002502 -0.003169 -0.003971 -0.004919 -0.006018 -0.007267 -0.008649 -0.010137 -0.011686 -0.013232 -0.014697 -0.015986 -0.016993 -0.017611 -0.017735 -0.017276 -0.016172 -0.014393 -0.011956 -0.008924 -0.005411 -0.001578 0.002377 0.006233 0.009758 0.012733 0.014967 0.016320 0.016709 0.016128 0.014642 0.012388 0.009565 0.006416 0.003209 0.000213 -0.002329 -0.004215 -0.005310 -0.005549 -0.004948 -0.003593 -0.001633 0.000741 0.003316 0.005882 0.008249 0.010273 0.011862 0.012984 0.013664 0.013976 0.014026 0.013935 0.013818 0.013766 0.013832 0.014023 0.014298 0.014575 0.014742 0.014674 0.014254 0.013396 0.012054 0.010242 0.008032 0.005558 0.002995 0.000553 -0.001554 -0.003127 -0.004003 -0.004078 -0.003321 -0.001775 0.000443 0.003147 0.006106 0.009059 0.011742 0.013909 0.015359 0.015947 0.015597 0.014310 0.012157 0.009272 0.005837 0.002068 -0.001808 -0.005570 -0.009021 -0.011999 -0.014389 -0.016126 -0.017193 -0.017619 -0.017467 -0.016826 -0.015800 -0.014498 -0.013026 -0.011478 -0.009933 -0.008452 -0.007080 -0.005845 -0.004759 -0.003824 -0.003035 -0.002381 -0.001846 -0.001416 -0.001075 -0.000807 -0.000600 -0.000442 -0.000322 -0.000231 -0.000164 -0.000114 -0.000078 -0.000052 -0.000033 -0.000021 -0.000012 -0.000007 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000017 -0.000024 -0.000035 -0.000050 -0.000070 -0.000097 -0.000135 -0.000186 -0.000255 -0.000348 -0.000471 -0.000632 -0.000840 -0.001106 -0.001442 -0.001864 -0.002386 -0.003025 -0.003797 -0.004714 -0.005783 -0.007005 -0.008369 -0.009851 -0.011414 -0.012999 -0.014535 -0.015931 -0.017087 -0.017895 -0.018252 -0.018062 -0.017255 -0.015790 -0.013667 -0.010930 -0.007673 -0.004033 -0.000190 0.003652 0.007273 0.010457 0.013012 0.014782 0.015668 0.015634 0.014714 0.013009 0.010682 0.007944 0.005038 0.002214 -0.000289 -0.002267 -0.003566 -0.004094 -0.003833 -0.002827 -0.001185 0.000943 0.003376 0.005925 0.008416 0.010698 0.012665 0.014258 0.015463 0.016311 0.016862 0.017191 0.017376 0.017481 0.017545 0.017573 0.017539 0.017388 0.017043 0.016425 0.015464 0.014115 0.012373 0.010278 0.007922 0.005438 0.002994 0.000773 -0.001040 -0.002285 -0.002843 -0.002650 -0.001708 -0.000086 0.002080 0.004602 0.007254 0.009796 0.011987 0.013618 0.014519 0.014582 0.013764 0.012092 0.009655 0.006598 0.003107 -0.000610 -0.004339 -0.007875 -0.011041 -0.013699 -0.015755 -0.017162 -0.017922 -0.018074 -0.017690 -0.016862 -0.015694 -0.014294 -0.012761 -0.011183 -0.009633 -0.008165 -0.006818 -0.005613 -0.004560 -0.003658 -0.002899 -0.002271 -0.001760 -0.001349 -0.001023 -0.000767 -0.000570 -0.000419 -0.000305 -0.000219 -0.000155 -0.000107 -0.000073 -0.000048 -0.000031 -0.000019 -0.000011 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000023 -0.000033 -0.000047 -0.000066 -0.000092 -0.000127 -0.000175 -0.000240 -0.000328 -0.000443 -0.000594 -0.000789 -0.001038 -0.001355 -0.001752 -0.002245 -0.002850 -0.003583 -0.004458 -0.005483 -0.006662 -0.007989 -0.009444 -0.010996 -0.012594 -0.014173 -0.015649 -0.016927 -0.017905 -0.018477 -0.018549 -0.018042 -0.016905 -0.015124 -0.012724 -0.009778 -0.006402 -0.002752 0.000986 0.004607 0.007904 0.010685 0.012788 0.014097 0.014552 0.014157 0.012981 0.011150 0.008843 0.006273 0.003669 0.001260 -0.000753 -0.002203 -0.002981 -0.003036 -0.002380 -0.001080 0.000746 0.002952 0.005374 0.007851 0.010236 0.012413 0.014302 0.015861 0.017083 0.017991 0.018623 0.019025 0.019237 0.019285 0.019176 0.018895 0.018410 0.017676 0.016652 0.015305 0.013628 0.011645 0.009419 0.007051 0.004672 0.002436 0.000502 -0.000978 -0.001881 -0.002127 -0.001685 -0.000589 0.001070 0.003148 0.005458 0.007786 0.009911 0.011624 0.012746 0.013146 0.012748 0.011538 0.009565 0.006935 0.003798 0.000339 -0.003244 -0.006751 -0.009998 -0.012831 -0.015134 -0.016834 -0.017903 -0.018357 -0.018246 -0.017648 -0.016656 -0.015374 -0.013902 -0.012335 -0.010753 -0.009221 -0.007786 -0.006480 -0.005320 -0.004313 -0.003453 -0.002733 -0.002139 -0.001655 -0.001267 -0.000960 -0.000720 -0.000534 -0.000392 -0.000285 -0.000204 -0.000144 -0.000100 -0.000068 -0.000044 -0.000028 -0.000017 -0.000010 -0.000005 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000030 -0.000043 -0.000061 -0.000085 -0.000118 -0.000163 -0.000223 -0.000304 -0.000411 -0.000551 -0.000731 -0.000963 -0.001257 -0.001626 -0.002085 -0.002651 -0.003339 -0.004162 -0.005133 -0.006256 -0.007529 -0.008938 -0.010456 -0.012042 -0.013635 -0.015162 -0.016533 -0.017651 -0.018416 -0.018730 -0.018514 -0.017706 -0.016279 -0.014243 -0.011649 -0.008592 -0.005204 -0.001650 0.001881 0.005197 0.008108 0.010451 0.012098 0.012970 0.013043 0.012355 0.011001 0.009124 0.006907 0.004557 0.002283 0.000283 -0.001275 -0.002265 -0.002615 -0.002306 -0.001375 0.000098 0.001997 0.004183 0.006511 0.008844 0.011061 0.013070 0.014807 0.016239 0.017358 0.018173 0.018704 0.018973 0.018995 0.018778 0.018317 0.017597 0.016604 0.015322 0.013752 0.011914 0.009854 0.007651 0.005406 0.003246 0.001307 -0.000276 -0.001385 -0.001932 -0.001868 -0.001196 0.000028 0.001698 0.003665 0.005748 0.007748 0.009469 0.010733 0.011394 0.011353 0.010567 0.009048 0.006864 0.004131 0.001002 -0.002344 -0.005720 -0.008946 -0.011858 -0.014325 -0.016253 -0.017590 -0.018327 -0.018489 -0.018137 -0.017351 -0.016224 -0.014856 -0.013343 -0.011769 -0.010207 -0.008715 -0.007331 -0.006083 -0.004981 -0.004029 -0.003221 -0.002545 -0.001989 -0.001538 -0.001176 -0.000890 -0.000667 -0.000494 -0.000362 -0.000263 -0.000188 -0.000132 -0.000092 -0.000062 -0.000041 -0.000026 -0.000016 -0.000009 -0.000005 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000028 -0.000039 -0.000056 -0.000078 -0.000108 -0.000149 -0.000205 -0.000278 -0.000376 -0.000504 -0.000670 -0.000882 -0.001151 -0.001491 -0.001915 -0.002437 -0.003075 -0.003841 -0.004749 -0.005805 -0.007010 -0.008356 -0.009820 -0.011368 -0.012949 -0.014496 -0.015929 -0.017156 -0.018082 -0.018613 -0.018666 -0.018175 -0.017101 -0.015439 -0.013222 -0.010523 -0.007450 -0.004148 -0.000784 0.002462 0.005412 0.007902 0.009797 0.011004 0.011477 0.011225 0.010311 0.008848 0.006987 0.004907 0.002799 0.000849 -0.000776 -0.001945 -0.002566 -0.002600 -0.002053 -0.000975 0.000546 0.002398 0.004455 0.006592 0.008692 0.010655 0.012405 0.013890 0.015081 0.015965 0.016544 0.016823 0.016812 0.016517 0.015942 0.015089 0.013961 0.012567 0.010931 0.009092 0.007112 0.005074 0.003079 0.001242 -0.000320 -0.001499 -0.002207 -0.002386 -0.002019 -0.001133 0.000197 0.001857 0.003699 0.005550 0.007232 0.008575 0.009431 0.009686 0.009275 0.008181 0.006438 0.004129 0.001377 -0.001665 -0.004828 -0.007941 -0.010840 -0.013387 -0.015471 -0.017022 -0.018005 -0.018426 -0.018322 -0.017758 -0.016816 -0.015588 -0.014167 -0.012641 -0.011088 -0.009570 -0.008136 -0.006820 -0.005642 -0.004609 -0.003720 -0.002968 -0.002342 -0.001828 -0.001412 -0.001078 -0.000815 -0.000609 -0.000451 -0.000330 -0.000239 -0.000171 -0.000120 -0.000083 -0.000056 -0.000037 -0.000024 -0.000014 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000025 -0.000035 -0.000050 -0.000070 -0.000097 -0.000134 -0.000184 -0.000251 -0.000340 -0.000455 -0.000605 -0.000798 -0.001043 -0.001352 -0.001738 -0.002216 -0.002800 -0.003505 -0.004343 -0.005325 -0.006452 -0.007720 -0.009113 -0.010602 -0.012145 -0.013683 -0.015145 -0.016447 -0.017500 -0.018215 -0.018507 -0.018309 -0.017573 -0.016281 -0.014449 -0.012129 -0.009409 -0.006409 -0.003277 -0.000175 0.002729 0.005278 0.007333 0.008791 0.009588 0.009711 0.009192 0.008114 0.006598 0.004795 0.002874 0.001005 -0.000652 -0.001964 -0.002831 -0.003193 -0.003034 -0.002379 -0.001288 0.000153 0.001839 0.003659 0.005505 0.007278 0.008896 0.010296 0.011436 0.012289 0.012842 0.013091 0.013042 0.012700 0.012076 0.011182 0.010035 0.008663 0.007102 0.005406 0.003642 0.001893 0.000254 -0.001175 -0.002299 -0.003036 -0.003325 -0.003136 -0.002479 -0.001399 0.000017 0.001649 0.003356 0.004978 0.006360 0.007358 0.007855 0.007767 0.007057 0.005733 0.003848 0.001494 -0.001201 -0.004091 -0.007017 -0.009824 -0.012370 -0.014538 -0.016240 -0.017424 -0.018075 -0.018209 -0.017872 -0.017132 -0.016072 -0.014777 -0.013335 -0.011825 -0.010317 -0.008863 -0.007506 -0.006270 -0.005172 -0.004215 -0.003395 -0.002705 -0.002131 -0.001661 -0.001280 -0.000977 -0.000737 -0.000550 -0.000407 -0.000297 -0.000215 -0.000153 -0.000108 -0.000075 -0.000051 -0.000034 -0.000022 -0.000014 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000031 -0.000044 -0.000062 -0.000086 -0.000119 -0.000164 -0.000223 -0.000303 -0.000406 -0.000541 -0.000714 -0.000934 -0.001212 -0.001561 -0.001993 -0.002523 -0.003164 -0.003930 -0.004831 -0.005872 -0.007052 -0.008359 -0.009771 -0.011253 -0.012755 -0.014215 -0.015557 -0.016701 -0.017562 -0.018058 -0.018120 -0.017695 -0.016755 -0.015300 -0.013364 -0.011015 -0.008352 -0.005500 -0.002604 0.000184 0.002713 0.004846 0.006474 0.007522 0.007953 0.007777 0.007049 0.005859 0.004332 0.002611 0.000849 -0.000807 -0.002226 -0.003304 -0.003969 -0.004189 -0.003964 -0.003331 -0.002352 -0.001109 0.000304 0.001791 0.003259 0.004628 0.005831 0.006820 0.007559 0.008028 0.008218 0.008129 0.007769 0.007152 0.006298 0.005233 0.003994 0.002627 0.001189 -0.000250 -0.001613 -0.002818 -0.003781 -0.004430 -0.004706 -0.004575 -0.004033 -0.003107 -0.001859 -0.000383 0.001205 0.002770 0.004171 0.005275 0.005964 0.006151 0.005782 0.004844 0.003364 0.001409 -0.000920 -0.003498 -0.006184 -0.008835 -0.011312 -0.013494 -0.015286 -0.016620 -0.017463 -0.017813 -0.017697 -0.017166 -0.016291 -0.015149 -0.013823 -0.012392 -0.010925 -0.009483 -0.008111 -0.006843 -0.005699 -0.004688 -0.003811 -0.003064 -0.002437 -0.001917 -0.001491 -0.001148 -0.000874 -0.000658 -0.000490 -0.000362 -0.000264 -0.000191 -0.000136 -0.000096 -0.000067 -0.000046 -0.000031 -0.000020 -0.000013 -0.000008 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000019 -0.000027 -0.000038 -0.000054 -0.000075 -0.000104 -0.000143 -0.000196 -0.000266 -0.000358 -0.000477 -0.000631 -0.000828 -0.001076 -0.001388 -0.001775 -0.002250 -0.002828 -0.003520 -0.004338 -0.005288 -0.006372 -0.007582 -0.008902 -0.010304 -0.011746 -0.013174 -0.014523 -0.015721 -0.016688 -0.017348 -0.017632 -0.017482 -0.016864 -0.015765 -0.014204 -0.012229 -0.009918 -0.007377 -0.004731 -0.002116 0.000327 0.002467 0.004193 0.005418 0.006094 0.006209 0.005791 0.004904 0.003646 0.002135 0.000503 -0.001118 -0.002604 -0.003852 -0.004784 -0.005354 -0.005545 -0.005371 -0.004873 -0.004112 -0.003162 -0.002104 -0.001020 0.000017 0.000943 0.001707 0.002273 0.002616 0.002725 0.002600 0.002248 0.001685 0.000935 0.000030 -0.000989 -0.002074 -0.003168 -0.004207 -0.005123 -0.005847 -0.006317 -0.006480 -0.006303 -0.005773 -0.004907 -0.003747 -0.002364 -0.000855 0.000668 0.002084 0.003270 0.004118 0.004536 0.004463 0.003870 0.002766 0.001194 -0.000767 -0.003016 -0.005430 -0.007878 -0.010232 -0.012371 -0.014195 -0.015628 -0.016621 -0.017157 -0.017246 -0.016923 -0.016242 -0.015272 -0.014087 -0.012763 -0.011370 -0.009970 -0.008613 -0.007337 -0.006168 -0.005121 -0.004202 -0.003409 -0.002735 -0.002171 -0.001705 -0.001324 -0.001017 -0.000773 -0.000581 -0.000432 -0.000318 -0.000231 -0.000167 -0.000119 -0.000084 -0.000059 -0.000041 -0.000028 -0.000019 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000033 -0.000046 -0.000064 -0.000089 -0.000123 -0.000169 -0.000231 -0.000311 -0.000417 -0.000552 -0.000726 -0.000946 -0.001222 -0.001565 -0.001988 -0.002503 -0.003122 -0.003856 -0.004713 -0.005696 -0.006802 -0.008019 -0.009325 -0.010686 -0.012058 -0.013384 -0.014599 -0.015634 -0.016415 -0.016877 -0.016961 -0.016626 -0.015852 -0.014642 -0.013029 -0.011072 -0.008856 -0.006487 -0.004086 -0.001780 0.000309 0.002068 0.003410 0.004272 0.004625 0.004477 0.003869 0.002870 0.001576 0.000096 -0.001455 -0.002964 -0.004333 -0.005483 -0.006357 -0.006926 -0.007186 -0.007158 -0.006881 -0.006412 -0.005815 -0.005155 -0.004496 -0.003896 -0.003401 -0.003046 -0.002853 -0.002834 -0.002991 -0.003314 -0.003788 -0.004386 -0.005076 -0.005818 -0.006566 -0.007266 -0.007865 -0.008307 -0.008540 -0.008521 -0.008219 -0.007621 -0.006734 -0.005589 -0.004241 -0.002767 -0.001260 0.000176 0.001434 0.002412 0.003023 0.003203 0.002913 0.002148 0.000933 -0.000676 -0.002596 -0.004723 -0.006942 -0.009133 -0.011184 -0.012992 -0.014477 -0.015580 -0.016270 -0.016541 -0.016414 -0.015929 -0.015142 -0.014117 -0.012925 -0.011634 -0.010304 -0.008990 -0.007732 -0.006561 -0.005498 -0.004552 -0.003726 -0.003016 -0.002415 -0.001913 -0.001499 -0.001162 -0.000891 -0.000675 -0.000506 -0.000375 -0.000275 -0.000200 -0.000144 -0.000103 -0.000073 -0.000051 -0.000036 -0.000025 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000039 -0.000054 -0.000075 -0.000105 -0.000144 -0.000198 -0.000268 -0.000360 -0.000478 -0.000631 -0.000824 -0.001066 -0.001368 -0.001741 -0.002195 -0.002743 -0.003394 -0.004158 -0.005039 -0.006037 -0.007144 -0.008342 -0.009607 -0.010901 -0.012176 -0.013378 -0.014442 -0.015303 -0.015899 -0.016171 -0.016077 -0.015587 -0.014695 -0.013419 -0.011802 -0.009910 -0.007831 -0.005667 -0.003533 -0.001542 0.000201 0.001605 0.002601 0.003147 0.003233 0.002878 0.002128 0.001056 -0.000250 -0.001695 -0.003180 -0.004614 -0.005920 -0.007037 -0.007925 -0.008568 -0.008968 -0.009148 -0.009142 -0.008998 -0.008766 -0.008497 -0.008238 -0.008028 -0.007895 -0.007861 -0.007933 -0.008114 -0.008393 -0.008754 -0.009174 -0.009620 -0.010056 -0.010442 -0.010735 -0.010890 -0.010868 -0.010634 -0.010162 -0.009442 -0.008478 -0.007294 -0.005932 -0.004455 -0.002940 -0.001474 -0.000152 0.000936 0.001709 0.002101 0.002071 0.001603 0.000708 -0.000574 -0.002179 -0.004021 -0.005999 -0.008007 -0.009938 -0.011694 -0.013192 -0.014367 -0.015177 -0.015607 -0.015661 -0.015365 -0.014764 -0.013912 -0.012871 -0.011704 -0.010470 -0.009225 -0.008010 -0.006861 -0.005802 -0.004847 -0.004002 -0.003268 -0.002640 -0.002110 -0.001669 -0.001305 -0.001009 -0.000772 -0.000583 -0.000436 -0.000322 -0.000235 -0.000170 -0.000122 -0.000087 -0.000062 -0.000044 -0.000031 -0.000022 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000032 -0.000045 -0.000063 -0.000088 -0.000122 -0.000168 -0.000228 -0.000308 -0.000411 -0.000543 -0.000711 -0.000922 -0.001185 -0.001510 -0.001907 -0.002387 -0.002959 -0.003633 -0.004413 -0.005302 -0.006294 -0.007379 -0.008536 -0.009735 -0.010938 -0.012097 -0.013157 -0.014059 -0.014745 -0.015161 -0.015259 -0.015009 -0.014396 -0.013424 -0.012121 -0.010539 -0.008746 -0.006831 -0.004890 -0.003026 -0.001338 0.000086 0.001172 0.001871 0.002158 0.002033 0.001523 0.000678 -0.000435 -0.001739 -0.003150 -0.004588 -0.005981 -0.007266 -0.008399 -0.009352 -0.010113 -0.010689 -0.011097 -0.011368 -0.011534 -0.011634 -0.011701 -0.011765 -0.011848 -0.011964 -0.012121 -0.012317 -0.012542 -0.012780 -0.013011 -0.013207 -0.013337 -0.013370 -0.013272 -0.013014 -0.012569 -0.011920 -0.011059 -0.009992 -0.008738 -0.007334 -0.005830 -0.004290 -0.002789 -0.001408 -0.000229 0.000675 0.001243 0.001430 0.001214 0.000598 -0.000393 -0.001708 -0.003278 -0.005019 -0.006835 -0.008629 -0.010308 -0.011789 -0.013004 -0.013907 -0.014469 -0.014685 -0.014569 -0.014151 -0.013477 -0.012600 -0.011575 -0.010460 -0.009306 -0.008159 -0.007055 -0.006020 -0.005075 -0.004228 -0.003483 -0.002838 -0.002288 -0.001825 -0.001441 -0.001125 -0.000868 -0.000662 -0.000499 -0.000371 -0.000273 -0.000199 -0.000143 -0.000103 -0.000073 -0.000052 -0.000037 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000038 -0.000053 -0.000073 -0.000102 -0.000141 -0.000192 -0.000261 -0.000349 -0.000463 -0.000608 -0.000790 -0.001017 -0.001298 -0.001642 -0.002058 -0.002555 -0.003143 -0.003826 -0.004608 -0.005486 -0.006454 -0.007496 -0.008590 -0.009703 -0.010796 -0.011822 -0.012730 -0.013467 -0.013981 -0.014227 -0.014171 -0.013790 -0.013082 -0.012062 -0.010765 -0.009245 -0.007574 -0.005835 -0.004117 -0.002510 -0.001099 0.000044 0.000862 0.001320 0.001405 0.001126 0.000512 -0.000389 -0.001517 -0.002806 -0.004186 -0.005591 -0.006963 -0.008253 -0.009428 -0.010464 -0.011355 -0.012103 -0.012721 -0.013229 -0.013649 -0.014003 -0.014309 -0.014583 -0.014832 -0.015059 -0.015260 -0.015426 -0.015543 -0.015592 -0.015552 -0.015401 -0.015114 -0.014672 -0.014056 -0.013256 -0.012269 -0.011104 -0.009779 -0.008326 -0.006789 -0.005222 -0.003691 -0.002264 -0.001013 -0.000006 0.000700 0.001061 0.001053 0.000671 -0.000069 -0.001129 -0.002453 -0.003970 -0.005597 -0.007248 -0.008835 -0.010280 -0.011513 -0.012482 -0.013154 -0.013513 -0.013562 -0.013323 -0.012827 -0.012120 -0.011251 -0.010270 -0.009229 -0.008170 -0.007131 -0.006142 -0.005225 -0.004391 -0.003649 -0.003000 -0.002440 -0.001964 -0.001564 -0.001232 -0.000960 -0.000739 -0.000562 -0.000422 -0.000313 -0.000230 -0.000166 -0.000119 -0.000085 -0.000060 -0.000043 -0.000031 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000031 -0.000044 -0.000061 -0.000085 -0.000117 -0.000161 -0.000219 -0.000294 -0.000391 -0.000515 -0.000671 -0.000865 -0.001106 -0.001400 -0.001758 -0.002186 -0.002692 -0.003284 -0.003963 -0.004731 -0.005583 -0.006508 -0.007489 -0.008500 -0.009510 -0.010480 -0.011364 -0.012116 -0.012688 -0.013038 -0.013128 -0.012936 -0.012448 -0.011671 -0.010628 -0.009359 -0.007920 -0.006380 -0.004815 -0.003305 -0.001929 -0.000756 0.000153 0.000758 0.001033 0.000974 0.000593 -0.000080 -0.001002 -0.002122 -0.003383 -0.004727 -0.006101 -0.007457 -0.008756 -0.009969 -0.011077 -0.012073 -0.012954 -0.013727 -0.014400 -0.014983 -0.015485 -0.015911 -0.016265 -0.016543 -0.016741 -0.016849 -0.016854 -0.016743 -0.016499 -0.016109 -0.015557 -0.014835 -0.013939 -0.012870 -0.011640 -0.010268 -0.008785 -0.007230 -0.005652 -0.004106 -0.002655 -0.001360 -0.000283 0.000524 0.001018 0.001173 0.000979 0.000445 -0.000399 -0.001508 -0.002825 -0.004277 -0.005788 -0.007279 -0.008676 -0.009909 -0.010927 -0.011689 -0.012172 -0.012373 -0.012301 -0.011980 -0.011446 -0.010739 -0.009905 -0.008991 -0.008038 -0.007084 -0.006160 -0.005288 -0.004485 -0.003760 -0.003118 -0.002559 -0.002078 -0.001669 -0.001327 -0.001044 -0.000812 -0.000624 -0.000473 -0.000354 -0.000262 -0.000191 -0.000138 -0.000098 -0.000070 -0.000049 -0.000035 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000019 -0.000026 -0.000036 -0.000050 -0.000070 -0.000097 -0.000134 -0.000182 -0.000246 -0.000328 -0.000432 -0.000564 -0.000729 -0.000933 -0.001183 -0.001487 -0.001852 -0.002285 -0.002791 -0.003375 -0.004038 -0.004778 -0.005587 -0.006452 -0.007356 -0.008271 -0.009166 -0.010002 -0.010739 -0.011334 -0.011747 -0.011943 -0.011893 -0.011583 -0.011010 -0.010185 -0.009138 -0.007911 -0.006559 -0.005146 -0.003740 -0.002414 -0.001232 -0.000254 0.000475 0.000923 0.001071 0.000922 0.000488 -0.000204 -0.001115 -0.002201 -0.003416 -0.004711 -0.006041 -0.007366 -0.008654 -0.009878 -0.011020 -0.012069 -0.013018 -0.013865 -0.014608 -0.015247 -0.015781 -0.016206 -0.016516 -0.016703 -0.016757 -0.016669 -0.016428 -0.016024 -0.015450 -0.014702 -0.013781 -0.012693 -0.011452 -0.010079 -0.008605 -0.007066 -0.005506 -0.003977 -0.002532 -0.001227 -0.000117 0.000750 0.001333 0.001605 0.001553 0.001182 0.000512 -0.000421 -0.001566 -0.002864 -0.004247 -0.005645 -0.006989 -0.008213 -0.009265 -0.010100 -0.010693 -0.011030 -0.011115 -0.010961 -0.010597 -0.010055 -0.009376 -0.008600 -0.007767 -0.006913 -0.006069 -0.005259 -0.004502 -0.003809 -0.003187 -0.002638 -0.002161 -0.001752 -0.001406 -0.001117 -0.000877 -0.000681 -0.000522 -0.000395 -0.000295 -0.000218 -0.000158 -0.000114 -0.000081 -0.000057 -0.000040 -0.000028 -0.000020 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000030 -0.000041 -0.000057 -0.000080 -0.000110 -0.000150 -0.000203 -0.000272 -0.000360 -0.000470 -0.000609 -0.000780 -0.000991 -0.001247 -0.001555 -0.001920 -0.002349 -0.002846 -0.003411 -0.004045 -0.004743 -0.005496 -0.006289 -0.007103 -0.007911 -0.008682 -0.009380 -0.009969 -0.010411 -0.010673 -0.010726 -0.010552 -0.010141 -0.009499 -0.008643 -0.007604 -0.006424 -0.005155 -0.003856 -0.002588 -0.001412 -0.000384 0.000449 0.001050 0.001393 0.001468 0.001277 0.000834 0.000162 -0.000705 -0.001730 -0.002873 -0.004094 -0.005354 -0.006618 -0.007857 -0.009046 -0.010165 -0.011199 -0.012136 -0.012967 -0.013683 -0.014275 -0.014737 -0.015057 -0.015226 -0.015236 -0.015077 -0.014742 -0.014228 -0.013534 -0.012665 -0.011629 -0.010443 -0.009128 -0.007715 -0.006238 -0.004740 -0.003268 -0.001869 -0.000594 0.000507 0.001390 0.002017 0.002360 0.002405 0.002150 0.001612 0.000818 -0.000189 -0.001358 -0.002631 -0.003945 -0.005237 -0.006446 -0.007521 -0.008418 -0.009105 -0.009565 -0.009794 -0.009798 -0.009599 -0.009221 -0.008698 -0.008067 -0.007363 -0.006621 -0.005870 -0.005136 -0.004438 -0.003790 -0.003200 -0.002673 -0.002209 -0.001808 -0.001464 -0.001174 -0.000931 -0.000730 -0.000566 -0.000434 -0.000328 -0.000244 -0.000180 -0.000130 -0.000093 -0.000066 -0.000046 -0.000032 -0.000023 -0.000016 -0.000012 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000034 -0.000047 -0.000065 -0.000090 -0.000123 -0.000167 -0.000224 -0.000296 -0.000388 -0.000504 -0.000647 -0.000823 -0.001036 -0.001294 -0.001600 -0.001960 -0.002377 -0.002853 -0.003390 -0.003983 -0.004628 -0.005313 -0.006024 -0.006739 -0.007433 -0.008076 -0.008635 -0.009079 -0.009374 -0.009494 -0.009418 -0.009134 -0.008639 -0.007942 -0.007064 -0.006037 -0.004902 -0.003706 -0.002502 -0.001343 -0.000282 0.000635 0.001369 0.001890 0.002179 0.002227 0.002039 0.001626 0.001011 0.000221 -0.000712 -0.001753 -0.002867 -0.004022 -0.005184 -0.006327 -0.007425 -0.008457 -0.009404 -0.010251 -0.010984 -0.011589 -0.012053 -0.012365 -0.012512 -0.012487 -0.012281 -0.011893 -0.011321 -0.010572 -0.009655 -0.008588 -0.007392 -0.006097 -0.004736 -0.003349 -0.001978 -0.000670 0.000531 0.001579 0.002433 0.003057 0.003426 0.003522 0.003341 0.002894 0.002202 0.001299 0.000231 -0.000952 -0.002195 -0.003441 -0.004635 -0.005727 -0.006674 -0.007443 -0.008012 -0.008371 -0.008524 -0.008480 -0.008261 -0.007895 -0.007410 -0.006841 -0.006218 -0.005570 -0.004922 -0.004295 -0.003702 -0.003155 -0.002660 -0.002219 -0.001832 -0.001498 -0.001212 -0.000971 -0.000770 -0.000603 -0.000467 -0.000358 -0.000270 -0.000201 -0.000148 -0.000107 -0.000076 -0.000054 -0.000037 -0.000026 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000020 -0.000027 -0.000038 -0.000052 -0.000073 -0.000100 -0.000136 -0.000182 -0.000242 -0.000318 -0.000413 -0.000532 -0.000677 -0.000854 -0.001068 -0.001322 -0.001620 -0.001967 -0.002364 -0.002812 -0.003310 -0.003854 -0.004437 -0.005046 -0.005667 -0.006278 -0.006854 -0.007369 -0.007792 -0.008095 -0.008253 -0.008243 -0.008051 -0.007670 -0.007103 -0.006362 -0.005468 -0.004453 -0.003355 -0.002217 -0.001085 -0.000006 0.000976 0.001821 0.002498 0.002983 0.003259 0.003322 0.003175 0.002830 0.002306 0.001625 0.000817 -0.000089 -0.001063 -0.002073 -0.003091 -0.004089 -0.005044 -0.005931 -0.006732 -0.007429 -0.008003 -0.008441 -0.008727 -0.008850 -0.008801 -0.008574 -0.008168 -0.007589 -0.006844 -0.005949 -0.004926 -0.003800 -0.002605 -0.001376 -0.000153 0.001021 0.002104 0.003056 0.003838 0.004417 0.004767 0.004872 0.004724 0.004329 0.003703 0.002874 0.001880 0.000765 -0.000422 -0.001630 -0.002810 -0.003915 -0.004903 -0.005742 -0.006407 -0.006884 -0.007171 -0.007273 -0.007206 -0.006990 -0.006651 -0.006217 -0.005718 -0.005179 -0.004625 -0.004076 -0.003548 -0.003053 -0.002597 -0.002187 -0.001822 -0.001504 -0.001229 -0.000994 -0.000796 -0.000631 -0.000494 -0.000383 -0.000293 -0.000221 -0.000164 -0.000120 -0.000087 -0.000062 -0.000043 -0.000030 -0.000021 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000042 -0.000058 -0.000080 -0.000109 -0.000147 -0.000196 -0.000258 -0.000336 -0.000433 -0.000553 -0.000699 -0.000874 -0.001083 -0.001328 -0.001613 -0.001940 -0.002309 -0.002722 -0.003174 -0.003662 -0.004176 -0.004705 -0.005232 -0.005736 -0.006195 -0.006583 -0.006875 -0.007047 -0.007077 -0.006951 -0.006656 -0.006192 -0.005563 -0.004784 -0.003877 -0.002870 -0.001799 -0.000702 0.000379 0.001406 0.002340 0.003149 0.003805 0.004289 0.004590 0.004702 0.004630 0.004384 0.003979 0.003437 0.002781 0.002039 0.001237 0.000404 -0.000434 -0.001250 -0.002021 -0.002725 -0.003342 -0.003852 -0.004238 -0.004486 -0.004584 -0.004521 -0.004296 -0.003907 -0.003363 -0.002674 -0.001860 -0.000943 0.000048 0.001080 0.002116 0.003118 0.004047 0.004865 0.005537 0.006032 0.006326 0.006401 0.006250 0.005873 0.005281 0.004499 0.003555 0.002489 0.001343 0.000163 -0.001006 -0.002121 -0.003144 -0.004041 -0.004789 -0.005370 -0.005777 -0.006013 -0.006086 -0.006013 -0.005815 -0.005514 -0.005138 -0.004710 -0.004254 -0.003790 -0.003333 -0.002896 -0.002488 -0.002115 -0.001779 -0.001481 -0.001222 -0.000998 -0.000807 -0.000646 -0.000512 -0.000401 -0.000311 -0.000237 -0.000179 -0.000133 -0.000098 -0.000070 -0.000050 -0.000035 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000024 -0.000033 -0.000046 -0.000064 -0.000087 -0.000118 -0.000157 -0.000208 -0.000272 -0.000351 -0.000449 -0.000568 -0.000710 -0.000880 -0.001080 -0.001311 -0.001577 -0.001878 -0.002215 -0.002586 -0.002988 -0.003415 -0.003858 -0.004303 -0.004734 -0.005133 -0.005477 -0.005744 -0.005913 -0.005964 -0.005880 -0.005650 -0.005266 -0.004729 -0.004047 -0.003235 -0.002314 -0.001311 -0.000258 0.000812 0.001863 0.002861 0.003773 0.004573 0.005238 0.005752 0.006104 0.006293 0.006320 0.006196 0.005933 0.005549 0.005066 0.004508 0.003898 0.003263 0.002626 0.002012 0.001442 0.000937 0.000517 0.000198 -0.000003 -0.000075 -0.000010 0.000196 0.000540 0.001015 0.001607 0.002297 0.003061 0.003870 0.004694 0.005496 0.006242 0.006898 0.007432 0.007814 0.008021 0.008037 0.007851 0.007463 0.006881 0.006121 0.005208 0.004175 0.003059 0.001900 0.000740 -0.000384 -0.001434 -0.002380 -0.003196 -0.003866 -0.004379 -0.004734 -0.004935 -0.004994 -0.004927 -0.004755 -0.004500 -0.004183 -0.003826 -0.003448 -0.003066 -0.002692 -0.002337 -0.002005 -0.001703 -0.001432 -0.001192 -0.000982 -0.000802 -0.000649 -0.000520 -0.000412 -0.000323 -0.000250 -0.000191 -0.000144 -0.000107 -0.000078 -0.000056 -0.000040 -0.000028 -0.000019 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000037 -0.000051 -0.000069 -0.000094 -0.000126 -0.000167 -0.000218 -0.000282 -0.000362 -0.000458 -0.000573 -0.000710 -0.000871 -0.001057 -0.001270 -0.001512 -0.001783 -0.002083 -0.002410 -0.002759 -0.003123 -0.003493 -0.003854 -0.004192 -0.004488 -0.004723 -0.004878 -0.004935 -0.004878 -0.004692 -0.004371 -0.003909 -0.003311 -0.002584 -0.001744 -0.000810 0.000193 0.001237 0.002291 0.003327 0.004314 0.005225 0.006037 0.006731 0.007294 0.007718 0.008000 0.008142 0.008152 0.008041 0.007825 0.007523 0.007155 0.006742 0.006308 0.005874 0.005460 0.005086 0.004770 0.004530 0.004379 0.004331 0.004390 0.004562 0.004842 0.005223 0.005691 0.006228 0.006810 0.007410 0.008001 0.008550 0.009027 0.009404 0.009653 0.009754 0.009689 0.009448 0.009029 0.008436 0.007681 0.006785 0.005774 0.004680 0.003539 0.002386 0.001258 0.000187 -0.000796 -0.001668 -0.002412 -0.003014 -0.003472 -0.003785 -0.003963 -0.004018 -0.003965 -0.003824 -0.003614 -0.003354 -0.003063 -0.002757 -0.002449 -0.002148 -0.001863 -0.001598 -0.001357 -0.001140 -0.000948 -0.000782 -0.000638 -0.000516 -0.000414 -0.000328 -0.000257 -0.000199 -0.000152 -0.000114 -0.000085 -0.000062 -0.000045 -0.000032 -0.000022 -0.000015 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000055 -0.000074 -0.000100 -0.000133 -0.000174 -0.000226 -0.000290 -0.000367 -0.000459 -0.000569 -0.000696 -0.000844 -0.001013 -0.001205 -0.001421 -0.001660 -0.001922 -0.002203 -0.002497 -0.002798 -0.003095 -0.003375 -0.003623 -0.003823 -0.003958 -0.004012 -0.003969 -0.003815 -0.003542 -0.003142 -0.002616 -0.001966 -0.001203 -0.000340 0.000605 0.001609 0.002648 0.003695 0.004725 0.005713 0.006635 0.007472 0.008208 0.008831 0.009334 0.009714 0.009973 0.010118 0.010157 0.010105 0.009977 0.009790 0.009563 0.009315 0.009064 0.008827 0.008622 0.008463 0.008363 0.008335 0.008383 0.008511 0.008716 0.008989 0.009319 0.009688 0.010076 0.010459 0.010812 0.011108 0.011323 0.011432 0.011416 0.011260 0.010952 0.010490 0.009874 0.009114 0.008226 0.007232 0.006157 0.005033 0.003891 0.002764 0.001682 0.000673 -0.000241 -0.001042 -0.001717 -0.002260 -0.002670 -0.002951 -0.003113 -0.003168 -0.003133 -0.003023 -0.002856 -0.002650 -0.002419 -0.002175 -0.001931 -0.001694 -0.001469 -0.001259 -0.001069 -0.000898 -0.000747 -0.000616 -0.000503 -0.000407 -0.000326 -0.000258 -0.000202 -0.000157 -0.000119 -0.000090 -0.000067 -0.000049 -0.000035 -0.000025 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000031 -0.000043 -0.000059 -0.000079 -0.000105 -0.000138 -0.000180 -0.000231 -0.000292 -0.000366 -0.000452 -0.000552 -0.000668 -0.000800 -0.000951 -0.001120 -0.001308 -0.001514 -0.001737 -0.001972 -0.002213 -0.002452 -0.002679 -0.002882 -0.003047 -0.003159 -0.003205 -0.003168 -0.003038 -0.002802 -0.002455 -0.001991 -0.001412 -0.000723 0.000068 0.000947 0.001899 0.002903 0.003938 0.004981 0.006010 0.007003 0.007940 0.008805 0.009584 0.010266 0.010845 0.011318 0.011686 0.011954 0.012129 0.012222 0.012247 0.012217 0.012147 0.012053 0.011949 0.011850 0.011769 0.011718 0.011706 0.011739 0.011819 0.011944 0.012107 0.012297 0.012499 0.012696 0.012869 0.012996 0.013056 0.013030 0.012900 0.012652 0.012275 0.011766 0.011124 0.010356 0.009474 0.008496 0.007442 0.006339 0.005215 0.004097 0.003015 0.001992 0.001052 0.000210 -0.000519 -0.001129 -0.001617 -0.001985 -0.002238 -0.002389 -0.002447 -0.002429 -0.002349 -0.002222 -0.002062 -0.001883 -0.001694 -0.001504 -0.001319 -0.001144 -0.000981 -0.000833 -0.000700 -0.000582 -0.000480 -0.000392 -0.000317 -0.000254 -0.000201 -0.000158 -0.000122 -0.000093 -0.000069 -0.000051 -0.000037 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000034 -0.000046 -0.000062 -0.000083 -0.000110 -0.000142 -0.000183 -0.000231 -0.000289 -0.000356 -0.000434 -0.000523 -0.000626 -0.000742 -0.000873 -0.001019 -0.001180 -0.001353 -0.001538 -0.001728 -0.001917 -0.002098 -0.002260 -0.002392 -0.002482 -0.002517 -0.002483 -0.002369 -0.002164 -0.001861 -0.001453 -0.000940 -0.000323 0.000394 0.001202 0.002090 0.003042 0.004042 0.005069 0.006106 0.007131 0.008126 0.009075 0.009963 0.010777 0.011508 0.012150 0.012700 0.013156 0.013524 0.013808 0.014017 0.014161 0.014251 0.014299 0.014315 0.014312 0.014301 0.014292 0.014293 0.014309 0.014341 0.014389 0.014446 0.014504 0.014552 0.014575 0.014557 0.014484 0.014338 0.014106 0.013775 0.013337 0.012786 0.012123 0.011350 0.010477 0.009519 0.008492 0.007418 0.006320 0.005224 0.004154 0.003134 0.002182 0.001318 0.000552 -0.000106 -0.000653 -0.001089 -0.001418 -0.001648 -0.001788 -0.001850 -0.001848 -0.001793 -0.001700 -0.001581 -0.001444 -0.001301 -0.001156 -0.001015 -0.000881 -0.000756 -0.000642 -0.000539 -0.000449 -0.000370 -0.000302 -0.000244 -0.000195 -0.000155 -0.000121 -0.000093 -0.000071 -0.000053 -0.000039 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000036 -0.000049 -0.000065 -0.000086 -0.000112 -0.000144 -0.000181 -0.000226 -0.000278 -0.000337 -0.000406 -0.000484 -0.000573 -0.000673 -0.000784 -0.000908 -0.001042 -0.001185 -0.001332 -0.001480 -0.001621 -0.001748 -0.001851 -0.001920 -0.001944 -0.001910 -0.001809 -0.001630 -0.001366 -0.001009 -0.000558 -0.000010 0.000632 0.001365 0.002180 0.003066 0.004010 0.004997 0.006010 0.007031 0.008044 0.009033 0.009982 0.010879 0.011713 0.012475 0.013158 0.013759 0.014277 0.014713 0.015071 0.015358 0.015581 0.015746 0.015863 0.015942 0.015990 0.016015 0.016025 0.016023 0.016011 0.015989 0.015953 0.015896 0.015810 0.015684 0.015507 0.015268 0.014955 0.014559 0.014074 0.013493 0.012817 0.012049 0.011194 0.010263 0.009272 0.008238 0.007179 0.006118 0.005076 0.004073 0.003128 0.002258 0.001475 0.000787 0.000200 -0.000286 -0.000673 -0.000966 -0.001172 -0.001303 -0.001367 -0.001377 -0.001344 -0.001280 -0.001192 -0.001092 -0.000985 -0.000876 -0.000770 -0.000669 -0.000575 -0.000489 -0.000411 -0.000342 -0.000281 -0.000230 -0.000185 -0.000148 -0.000117 -0.000092 -0.000070 -0.000053 -0.000040 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000051 -0.000068 -0.000088 -0.000112 -0.000141 -0.000175 -0.000215 -0.000260 -0.000311 -0.000370 -0.000437 -0.000512 -0.000597 -0.000691 -0.000793 -0.000902 -0.001015 -0.001128 -0.001237 -0.001334 -0.001413 -0.001464 -0.001477 -0.001444 -0.001353 -0.001197 -0.000967 -0.000657 -0.000264 0.000217 0.000786 0.001440 0.002175 0.002984 0.003857 0.004782 0.005745 0.006731 0.007725 0.008713 0.009680 0.010613 0.011501 0.012334 0.013102 0.013799 0.014422 0.014967 0.015436 0.015830 0.016153 0.016410 0.016606 0.016747 0.016841 0.016892 0.016907 0.016889 0.016840 0.016760 0.016646 0.016496 0.016302 0.016058 0.015758 0.015392 0.014955 0.014442 0.013849 0.013175 0.012423 0.011598 0.010707 0.009763 0.008779 0.007773 0.006761 0.005762 0.004794 0.003874 0.003017 0.002234 0.001536 0.000927 0.000410 -0.000017 -0.000356 -0.000615 -0.000800 -0.000920 -0.000985 -0.001004 -0.000988 -0.000946 -0.000885 -0.000812 -0.000734 -0.000655 -0.000576 -0.000502 -0.000432 -0.000367 -0.000309 -0.000257 -0.000211 -0.000172 -0.000139 -0.000111 -0.000088 -0.000068 -0.000052 -0.000040 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000053 -0.000068 -0.000087 -0.000109 -0.000134 -0.000164 -0.000198 -0.000236 -0.000280 -0.000330 -0.000386 -0.000449 -0.000520 -0.000597 -0.000679 -0.000765 -0.000851 -0.000933 -0.001006 -0.001065 -0.001101 -0.001106 -0.001072 -0.000991 -0.000855 -0.000657 -0.000390 -0.000050 0.000367 0.000863 0.001438 0.002090 0.002815 0.003606 0.004452 0.005344 0.006269 0.007214 0.008166 0.009112 0.010040 0.010939 0.011796 0.012603 0.013351 0.014034 0.014646 0.015185 0.015650 0.016041 0.016361 0.016611 0.016797 0.016922 0.016991 0.017008 0.016977 0.016898 0.016773 0.016602 0.016382 0.016109 0.015781 0.015394 0.014942 0.014425 0.013839 0.013185 0.012464 0.011681 0.010843 0.009958 0.009037 0.008095 0.007146 0.006206 0.005289 0.004410 0.003584 0.002821 0.002130 0.001518 0.000987 0.000538 0.000168 -0.000127 -0.000352 -0.000516 -0.000625 -0.000689 -0.000715 -0.000711 -0.000686 -0.000645 -0.000594 -0.000538 -0.000481 -0.000425 -0.000370 -0.000319 -0.000272 -0.000228 -0.000190 -0.000156 -0.000127 -0.000103 -0.000082 -0.000064 -0.000050 -0.000038 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000052 -0.000066 -0.000083 -0.000102 -0.000124 -0.000149 -0.000177 -0.000209 -0.000246 -0.000287 -0.000334 -0.000387 -0.000445 -0.000506 -0.000570 -0.000635 -0.000696 -0.000751 -0.000793 -0.000817 -0.000816 -0.000784 -0.000712 -0.000594 -0.000424 -0.000196 0.000094 0.000451 0.000878 0.001376 0.001944 0.002581 0.003282 0.004040 0.004846 0.005691 0.006563 0.007451 0.008345 0.009233 0.010105 0.010948 0.011754 0.012511 0.013213 0.013853 0.014425 0.014926 0.015355 0.015710 0.015993 0.016205 0.016349 0.016428 0.016445 0.016402 0.016303 0.016148 0.015938 0.015672 0.015349 0.014969 0.014531 0.014032 0.013474 0.012857 0.012183 0.011456 0.010681 0.009866 0.009020 0.008154 0.007280 0.006411 0.005559 0.004738 0.003958 0.003232 0.002566 0.001967 0.001440 0.000984 0.000600 0.000284 0.000031 -0.000164 -0.000306 -0.000405 -0.000465 -0.000494 -0.000500 -0.000486 -0.000460 -0.000426 -0.000388 -0.000347 -0.000307 -0.000268 -0.000232 -0.000197 -0.000166 -0.000138 -0.000114 -0.000093 -0.000075 -0.000059 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000050 -0.000062 -0.000077 -0.000093 -0.000111 -0.000131 -0.000154 -0.000181 -0.000212 -0.000246 -0.000285 -0.000328 -0.000374 -0.000422 -0.000470 -0.000515 -0.000555 -0.000585 -0.000600 -0.000595 -0.000564 -0.000501 -0.000400 -0.000256 -0.000063 0.000182 0.000484 0.000845 0.001270 0.001757 0.002306 0.002915 0.003578 0.004290 0.005041 0.005824 0.006630 0.007449 0.008271 0.009086 0.009884 0.010654 0.011388 0.012075 0.012708 0.013281 0.013788 0.014227 0.014594 0.014889 0.015111 0.015263 0.015345 0.015360 0.015311 0.015199 0.015027 0.014795 0.014506 0.014160 0.013758 0.013300 0.012788 0.012223 0.011610 0.010950 0.010250 0.009514 0.008752 0.007971 0.007181 0.006393 0.005618 0.004866 0.004147 0.003471 0.002845 0.002276 0.001767 0.001320 0.000936 0.000612 0.000345 0.000132 -0.000034 -0.000158 -0.000244 -0.000300 -0.000331 -0.000341 -0.000337 -0.000322 -0.000300 -0.000274 -0.000246 -0.000218 -0.000191 -0.000165 -0.000141 -0.000119 -0.000099 -0.000081 -0.000066 -0.000053 -0.000043 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000037 -0.000046 -0.000057 -0.000068 -0.000081 -0.000096 -0.000113 -0.000132 -0.000154 -0.000180 -0.000209 -0.000240 -0.000274 -0.000310 -0.000345 -0.000379 -0.000407 -0.000428 -0.000437 -0.000429 -0.000400 -0.000346 -0.000260 -0.000139 0.000022 0.000226 0.000478 0.000781 0.001136 0.001547 0.002012 0.002530 0.003098 0.003711 0.004364 0.005049 0.005760 0.006489 0.007226 0.007965 0.008694 0.009405 0.010088 0.010734 0.011334 0.011882 0.012372 0.012798 0.013157 0.013448 0.013668 0.013817 0.013897 0.013910 0.013857 0.013740 0.013563 0.013326 0.013033 0.012685 0.012284 0.011833 0.011335 0.010793 0.010210 0.009591 0.008942 0.008269 0.007579 0.006879 0.006180 0.005489 0.004815 0.004166 0.003552 0.002978 0.002450 0.001972 0.001547 0.001176 0.000857 0.000588 0.000366 0.000188 0.000049 -0.000057 -0.000132 -0.000182 -0.000212 -0.000226 -0.000227 -0.000219 -0.000206 -0.000189 -0.000170 -0.000152 -0.000133 -0.000115 -0.000098 -0.000083 -0.000069 -0.000057 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000034 -0.000042 -0.000050 -0.000059 -0.000070 -0.000082 -0.000095 -0.000112 -0.000130 -0.000152 -0.000175 -0.000201 -0.000227 -0.000253 -0.000277 -0.000298 -0.000311 -0.000316 -0.000307 -0.000281 -0.000234 -0.000162 -0.000062 0.000071 0.000239 0.000447 0.000697 0.000990 0.001330 0.001716 0.002149 0.002625 0.003142 0.003695 0.004281 0.004892 0.005523 0.006167 0.006816 0.007463 0.008098 0.008713 0.009299 0.009847 0.010351 0.010805 0.011202 0.011539 0.011812 0.012020 0.012161 0.012235 0.012245 0.012191 0.012076 0.011903 0.011674 0.011391 0.011058 0.010678 0.010255 0.009791 0.009290 0.008758 0.008198 0.007617 0.007020 0.006414 0.005805 0.005202 0.004611 0.004039 0.003493 0.002979 0.002501 0.002065 0.001672 0.001324 0.001020 0.000760 0.000540 0.000359 0.000212 0.000096 0.000008 -0.000057 -0.000101 -0.000129 -0.000144 -0.000148 -0.000145 -0.000138 -0.000127 -0.000116 -0.000103 -0.000091 -0.000079 -0.000067 -0.000057 -0.000048 -0.000040 -0.000033 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000050 -0.000059 -0.000068 -0.000080 -0.000094 -0.000110 -0.000127 -0.000146 -0.000166 -0.000185 -0.000203 -0.000217 -0.000226 -0.000227 -0.000218 -0.000195 -0.000156 -0.000097 -0.000014 0.000094 0.000232 0.000401 0.000604 0.000843 0.001120 0.001435 0.001789 0.002180 0.002606 0.003065 0.003552 0.004065 0.004597 0.005144 0.005700 0.006258 0.006809 0.007346 0.007861 0.008346 0.008794 0.009200 0.009557 0.009862 0.010110 0.010298 0.010426 0.010492 0.010499 0.010447 0.010339 0.010177 0.009964 0.009704 0.009398 0.009052 0.008669 0.008253 0.007807 0.007337 0.006847 0.006342 0.005828 0.005310 0.004795 0.004287 0.003794 0.003320 0.002870 0.002449 0.002060 0.001706 0.001389 0.001108 0.000864 0.000655 0.000478 0.000332 0.000213 0.000118 0.000045 -0.000009 -0.000048 -0.000073 -0.000087 -0.000093 -0.000094 -0.000090 -0.000084 -0.000077 -0.000069 -0.000061 -0.000053 -0.000045 -0.000039 -0.000033 -0.000027 -0.000023 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000042 -0.000049 -0.000057 -0.000067 -0.000079 -0.000092 -0.000107 -0.000121 -0.000136 -0.000148 -0.000158 -0.000164 -0.000163 -0.000155 -0.000135 -0.000102 -0.000054 0.000013 0.000101 0.000212 0.000348 0.000511 0.000702 0.000924 0.001177 0.001461 0.001776 0.002120 0.002491 0.002888 0.003308 0.003746 0.004200 0.004663 0.005131 0.005596 0.006052 0.006492 0.006909 0.007296 0.007648 0.007959 0.008225 0.008443 0.008608 0.008720 0.008778 0.008783 0.008735 0.008637 0.008491 0.008300 0.008068 0.007798 0.007494 0.007159 0.006797 0.006413 0.006011 0.005594 0.005168 0.004737 0.004306 0.003880 0.003463 0.003061 0.002676 0.002313 0.001975 0.001664 0.001383 0.001131 0.000909 0.000716 0.000551 0.000411 0.000294 0.000198 0.000122 0.000062 0.000017 -0.000015 -0.000036 -0.000050 -0.000056 -0.000058 -0.000057 -0.000054 -0.000050 -0.000045 -0.000040 -0.000035 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000035 -0.000041 -0.000048 -0.000057 -0.000067 -0.000078 -0.000089 -0.000100 -0.000109 -0.000116 -0.000119 -0.000117 -0.000109 -0.000093 -0.000066 -0.000027 0.000027 0.000097 0.000185 0.000293 0.000423 0.000574 0.000750 0.000949 0.001173 0.001421 0.001693 0.001988 0.002304 0.002639 0.002992 0.003358 0.003735 0.004118 0.004501 0.004878 0.005244 0.005592 0.005917 0.006213 0.006477 0.006704 0.006889 0.007031 0.007126 0.007175 0.007177 0.007135 0.007049 0.006922 0.006757 0.006557 0.006326 0.006066 0.005782 0.005477 0.005155 0.004820 0.004476 0.004125 0.003773 0.003423 0.003080 0.002745 0.002424 0.002118 0.001831 0.001564 0.001320 0.001100 0.000904 0.000731 0.000581 0.000452 0.000343 0.000251 0.000176 0.000115 0.000067 0.000030 0.000004 -0.000014 -0.000026 -0.000032 -0.000035 -0.000035 -0.000034 -0.000031 -0.000029 -0.000026 -0.000023 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000035 -0.000041 -0.000049 -0.000057 -0.000065 -0.000073 -0.000080 -0.000085 -0.000086 -0.000084 -0.000077 -0.000064 -0.000042 -0.000010 0.000032 0.000088 0.000157 0.000242 0.000343 0.000462 0.000598 0.000753 0.000927 0.001119 0.001330 0.001559 0.001805 0.002067 0.002344 0.002633 0.002933 0.003238 0.003545 0.003850 0.004146 0.004429 0.004695 0.004939 0.005157 0.005344 0.005498 0.005616 0.005695 0.005736 0.005737 0.005701 0.005628 0.005521 0.005382 0.005215 0.005022 0.004807 0.004572 0.004322 0.004060 0.003788 0.003510 0.003230 0.002949 0.002671 0.002400 0.002137 0.001885 0.001647 0.001424 0.001217 0.001029 0.000859 0.000709 0.000576 0.000461 0.000362 0.000278 0.000208 0.000149 0.000101 0.000063 0.000034 0.000013 -0.000002 -0.000012 -0.000018 -0.000020 -0.000021 -0.000021 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000025 -0.000030 -0.000036 -0.000042 -0.000048 -0.000054 -0.000059 -0.000062 -0.000063 -0.000060 -0.000054 -0.000043 -0.000025 -0.000001 0.000033 0.000076 0.000130 0.000196 0.000274 0.000366 0.000471 0.000590 0.000722 0.000869 0.001029 0.001203 0.001390 0.001591 0.001804 0.002027 0.002259 0.002497 0.002738 0.002977 0.003212 0.003437 0.003649 0.003845 0.004020 0.004172 0.004297 0.004392 0.004457 0.004490 0.004491 0.004461 0.004401 0.004313 0.004200 0.004064 0.003907 0.003733 0.003545 0.003345 0.003136 0.002921 0.002702 0.002482 0.002263 0.002048 0.001838 0.001636 0.001442 0.001260 0.001089 0.000932 0.000788 0.000660 0.000546 0.000445 0.000359 0.000284 0.000220 0.000166 0.000122 0.000085 0.000055 0.000033 0.000016 0.000004 -0.000004 -0.000009 -0.000012 -0.000013 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000035 -0.000039 -0.000043 -0.000045 -0.000045 -0.000043 -0.000037 -0.000028 -0.000014 0.000005 0.000031 0.000064 0.000106 0.000156 0.000216 0.000286 0.000366 0.000456 0.000555 0.000665 0.000785 0.000915 0.001056 0.001206 0.001365 0.001534 0.001710 0.001891 0.002075 0.002259 0.002440 0.002615 0.002781 0.002934 0.003072 0.003192 0.003291 0.003367 0.003419 0.003445 0.003446 0.003422 0.003375 0.003305 0.003215 0.003107 0.002983 0.002846 0.002697 0.002541 0.002378 0.002212 0.002043 0.001875 0.001708 0.001544 0.001385 0.001232 0.001086 0.000948 0.000820 0.000702 0.000594 0.000498 0.000412 0.000338 0.000273 0.000217 0.000170 0.000130 0.000096 0.000068 0.000046 0.000028 0.000015 0.000006 -0.000001 -0.000004 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000028 -0.000031 -0.000032 -0.000032 -0.000030 -0.000025 -0.000018 -0.000007 0.000008 0.000028 0.000053 0.000085 0.000123 0.000169 0.000221 0.000281 0.000348 0.000423 0.000504 0.000593 0.000688 0.000791 0.000901 0.001019 0.001143 0.001273 0.001408 0.001545 0.001684 0.001820 0.001953 0.002079 0.002197 0.002303 0.002395 0.002473 0.002532 0.002573 0.002594 0.002596 0.002578 0.002541 0.002487 0.002417 0.002333 0.002237 0.002131 0.002017 0.001897 0.001773 0.001647 0.001520 0.001393 0.001268 0.001146 0.001027 0.000914 0.000805 0.000703 0.000608 0.000520 0.000441 0.000369 0.000306 0.000251 0.000204 0.000163 0.000128 0.000099 0.000074 0.000053 0.000036 0.000023 0.000013 0.000005 0.000001 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000022 -0.000020 -0.000017 -0.000011 -0.000002 0.000009 0.000025 0.000044 0.000067 0.000096 0.000130 0.000169 0.000214 0.000263 0.000318 0.000378 0.000443 0.000512 0.000587 0.000666 0.000750 0.000840 0.000934 0.001032 0.001132 0.001234 0.001335 0.001433 0.001527 0.001615 0.001695 0.001765 0.001824 0.001870 0.001902 0.001919 0.001921 0.001908 0.001881 0.001840 0.001787 0.001724 0.001651 0.001571 0.001485 0.001395 0.001301 0.001207 0.001112 0.001019 0.000927 0.000837 0.000751 0.000668 0.000589 0.000514 0.000444 0.000380 0.000322 0.000270 0.000224 0.000184 0.000149 0.000120 0.000095 0.000073 0.000055 0.000040 0.000027 0.000017 0.000010 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000015 -0.000014 -0.000010 -0.000006 0.000001 0.000010 0.000021 0.000035 0.000053 0.000074 0.000099 0.000128 0.000161 0.000198 0.000238 0.000282 0.000328 0.000378 0.000431 0.000487 0.000547 0.000610 0.000676 0.000745 0.000817 0.000890 0.000963 0.001034 0.001103 0.001167 0.001226 0.001279 0.001323 0.001358 0.001382 0.001396 0.001399 0.001390 0.001370 0.001341 0.001302 0.001255 0.001201 0.001141 0.001077 0.001010 0.000941 0.000872 0.000802 0.000734 0.000667 0.000603 0.000541 0.000481 0.000424 0.000371 0.000320 0.000274 0.000232 0.000194 0.000161 0.000132 0.000107 0.000086 0.000068 0.000053 0.000040 0.000029 0.000020 0.000013 0.000007 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000009 -0.000006 -0.000003 0.000002 0.000009 0.000018 0.000028 0.000041 0.000057 0.000075 0.000096 0.000120 0.000147 0.000176 0.000208 0.000242 0.000277 0.000314 0.000353 0.000394 0.000438 0.000483 0.000531 0.000581 0.000632 0.000684 0.000735 0.000784 0.000830 0.000873 0.000911 0.000944 0.000970 0.000989 0.001000 0.001003 0.000997 0.000984 0.000963 0.000935 0.000901 0.000862 0.000818 0.000771 0.000722 0.000672 0.000621 0.000571 0.000521 0.000474 0.000428 0.000383 0.000341 0.000301 0.000263 0.000228 0.000195 0.000164 0.000138 0.000114 0.000094 0.000076 0.000061 0.000049 0.000038 0.000029 0.000021 0.000014 0.000009 0.000005 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000001 0.000003 0.000008 0.000014 0.000022 0.000032 0.000043 0.000056 0.000071 0.000088 0.000108 0.000129 0.000152 0.000176 0.000201 0.000227 0.000254 0.000282 0.000311 0.000342 0.000374 0.000408 0.000443 0.000479 0.000514 0.000549 0.000581 0.000612 0.000639 0.000663 0.000682 0.000696 0.000705 0.000709 0.000706 0.000697 0.000683 0.000663 0.000639 0.000611 0.000580 0.000546 0.000511 0.000474 0.000437 0.000401 0.000365 0.000331 0.000299 0.000268 0.000239 0.000211 0.000185 0.000160 0.000136 0.000115 0.000096 0.000080 0.000065 0.000053 0.000043 0.000035 0.000027 0.000021 0.000015 0.000010 0.000006 0.000003 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 -0.000000 0.000003 0.000007 0.000011 0.000017 0.000024 0.000032 0.000041 0.000052 0.000064 0.000078 0.000094 0.000110 0.000127 0.000145 0.000163 0.000181 0.000199 0.000219 0.000239 0.000261 0.000283 0.000307 0.000331 0.000355 0.000379 0.000401 0.000422 0.000441 0.000458 0.000473 0.000483 0.000491 0.000494 0.000493 0.000487 0.000478 0.000465 0.000448 0.000429 0.000406 0.000382 0.000357 0.000331 0.000304 0.000278 0.000253 0.000229 0.000206 0.000185 0.000165 0.000146 0.000127 0.000110 0.000094 0.000080 0.000067 0.000055 0.000045 0.000037 0.000030 0.000024 0.000019 0.000014 0.000010 0.000007 0.000004 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000001 0.000002 0.000005 0.000009 0.000013 0.000018 0.000023 0.000030 0.000037 0.000046 0.000056 0.000067 0.000079 0.000091 0.000103 0.000115 0.000127 0.000139 0.000152 0.000165 0.000179 0.000194 0.000210 0.000226 0.000242 0.000258 0.000273 0.000287 0.000301 0.000312 0.000323 0.000331 0.000336 0.000339 0.000339 0.000336 0.000331 0.000322 0.000311 0.000297 0.000282 0.000265 0.000247 0.000229 0.000210 0.000191 0.000173 0.000156 0.000140 0.000125 0.000112 0.000099 0.000087 0.000075 0.000064 0.000054 0.000046 0.000038 0.000031 0.000026 0.000021 0.000017 0.000013 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000006 0.000009 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000055 0.000063 0.000072 0.000080 0.000087 0.000095 0.000103 0.000112 0.000121 0.000131 0.000141 0.000152 0.000163 0.000173 0.000183 0.000193 0.000202 0.000210 0.000217 0.000223 0.000227 0.000230 0.000230 0.000229 0.000226 0.000220 0.000213 0.000204 0.000194 0.000182 0.000170 0.000156 0.000143 0.000130 0.000117 0.000105 0.000094 0.000084 0.000075 0.000066 0.000058 0.000051 0.000043 0.000037 0.000031 0.000026 0.000021 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000038 0.000043 0.000049 0.000054 0.000059 0.000064 0.000069 0.000075 0.000081 0.000087 0.000094 0.000101 0.000108 0.000115 0.000121 0.000127 0.000133 0.000139 0.000144 0.000148 0.000151 0.000153 0.000154 0.000154 0.000152 0.000148 0.000144 0.000138 0.000131 0.000124 0.000115 0.000106 0.000096 0.000087 0.000078 0.000070 0.000062 0.000056 0.000050 0.000044 0.000039 0.000034 0.000029 0.000024 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000008 0.000011 0.000013 0.000015 0.000018 0.000022 0.000025 0.000028 0.000032 0.000035 0.000038 0.000041 0.000045 0.000048 0.000052 0.000057 0.000062 0.000066 0.000071 0.000075 0.000079 0.000083 0.000087 0.000090 0.000093 0.000096 0.000099 0.000100 0.000101 0.000101 0.000100 0.000098 0.000096 0.000092 0.000088 0.000083 0.000077 0.000071 0.000064 0.000058 0.000051 0.000046 0.000041 0.000036 0.000032 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000023 0.000025 0.000028 0.000030 0.000033 0.000036 0.000040 0.000043 0.000046 0.000049 0.000051 0.000053 0.000055 0.000058 0.000059 0.000061 0.000063 0.000064 0.000065 0.000065 0.000065 0.000064 0.000062 0.000060 0.000057 0.000054 0.000050 0.000046 0.000042 0.000037 0.000033 0.000030 0.000026 0.000024 0.000021 0.000019 0.000017 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000015 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000030 0.000031 0.000033 0.000034 0.000035 0.000036 0.000037 0.000038 0.000039 0.000040 0.000041 0.000041 0.000041 0.000040 0.000040 0.000038 0.000036 0.000034 0.000032 0.000029 0.000026 0.000024 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000022 0.000022 0.000023 0.000024 0.000024 0.000025 0.000025 0.000025 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000018 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode5_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000014 0.000014 0.000014 0.000015 0.000015 0.000014 0.000014 0.000014 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000018 0.000018 0.000019 0.000019 0.000020 0.000021 0.000021 0.000021 0.000021 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000020 0.000021 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000023 0.000023 0.000024 0.000025 0.000025 0.000026 0.000026 0.000026 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000026 0.000027 0.000027 0.000027 0.000027 0.000028 0.000029 0.000030 0.000030 0.000031 0.000032 0.000032 0.000031 0.000031 0.000030 0.000029 0.000027 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000021 0.000020 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000016 0.000017 0.000018 0.000019 0.000020 0.000022 0.000023 0.000024 0.000025 0.000026 0.000028 0.000029 0.000030 0.000031 0.000031 0.000032 0.000032 0.000032 0.000033 0.000034 0.000035 0.000036 0.000037 0.000037 0.000038 0.000038 0.000037 0.000036 0.000035 0.000034 0.000032 0.000031 0.000029 0.000028 0.000027 0.000026 0.000025 0.000025 0.000025 0.000024 0.000024 0.000023 0.000022 0.000020 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000017 0.000019 0.000020 0.000022 0.000023 0.000024 0.000025 0.000027 0.000028 0.000029 0.000031 0.000032 0.000034 0.000035 0.000036 0.000037 0.000037 0.000038 0.000039 0.000040 0.000041 0.000042 0.000043 0.000044 0.000045 0.000045 0.000044 0.000044 0.000042 0.000041 0.000039 0.000038 0.000036 0.000035 0.000033 0.000032 0.000031 0.000031 0.000030 0.000029 0.000029 0.000028 0.000027 0.000026 0.000024 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000022 0.000024 0.000026 0.000027 0.000028 0.000030 0.000031 0.000032 0.000034 0.000036 0.000037 0.000039 0.000040 0.000042 0.000043 0.000044 0.000045 0.000046 0.000047 0.000048 0.000050 0.000051 0.000052 0.000053 0.000052 0.000052 0.000051 0.000049 0.000047 0.000046 0.000044 0.000042 0.000041 0.000039 0.000038 0.000037 0.000036 0.000036 0.000035 0.000034 0.000033 0.000032 0.000031 0.000029 0.000027 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000022 0.000025 0.000027 0.000029 0.000030 0.000032 0.000033 0.000034 0.000036 0.000037 0.000039 0.000041 0.000043 0.000044 0.000046 0.000048 0.000049 0.000051 0.000052 0.000054 0.000055 0.000057 0.000059 0.000060 0.000061 0.000061 0.000061 0.000060 0.000058 0.000056 0.000054 0.000052 0.000051 0.000049 0.000047 0.000046 0.000045 0.000044 0.000043 0.000043 0.000042 0.000041 0.000039 0.000038 0.000036 0.000034 0.000032 0.000029 0.000026 0.000023 0.000020 0.000018 0.000016 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000022 0.000024 0.000026 0.000029 0.000031 0.000033 0.000035 0.000037 0.000038 0.000039 0.000041 0.000042 0.000044 0.000046 0.000048 0.000050 0.000052 0.000054 0.000056 0.000058 0.000060 0.000062 0.000064 0.000066 0.000068 0.000069 0.000070 0.000070 0.000070 0.000068 0.000067 0.000064 0.000062 0.000060 0.000058 0.000056 0.000055 0.000054 0.000053 0.000052 0.000051 0.000051 0.000049 0.000048 0.000047 0.000045 0.000042 0.000040 0.000037 0.000034 0.000031 0.000027 0.000024 0.000021 0.000019 0.000017 0.000016 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000026 0.000028 0.000031 0.000034 0.000037 0.000039 0.000041 0.000042 0.000044 0.000045 0.000046 0.000048 0.000050 0.000052 0.000054 0.000056 0.000059 0.000061 0.000064 0.000066 0.000069 0.000071 0.000074 0.000076 0.000078 0.000079 0.000080 0.000080 0.000079 0.000077 0.000075 0.000072 0.000070 0.000068 0.000066 0.000064 0.000063 0.000063 0.000062 0.000061 0.000061 0.000060 0.000058 0.000057 0.000055 0.000052 0.000050 0.000047 0.000043 0.000040 0.000036 0.000032 0.000029 0.000026 0.000023 0.000021 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000020 0.000022 0.000025 0.000028 0.000031 0.000034 0.000037 0.000040 0.000043 0.000045 0.000047 0.000049 0.000050 0.000051 0.000052 0.000054 0.000055 0.000057 0.000060 0.000062 0.000065 0.000068 0.000071 0.000074 0.000077 0.000080 0.000082 0.000085 0.000087 0.000088 0.000089 0.000088 0.000087 0.000085 0.000083 0.000080 0.000078 0.000076 0.000074 0.000073 0.000072 0.000072 0.000072 0.000071 0.000071 0.000070 0.000068 0.000067 0.000064 0.000062 0.000058 0.000055 0.000051 0.000047 0.000042 0.000038 0.000034 0.000031 0.000028 0.000025 0.000023 0.000022 0.000021 0.000020 0.000018 0.000017 0.000015 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000022 0.000024 0.000027 0.000030 0.000033 0.000036 0.000040 0.000043 0.000046 0.000049 0.000052 0.000054 0.000055 0.000056 0.000057 0.000058 0.000060 0.000061 0.000063 0.000065 0.000068 0.000070 0.000074 0.000077 0.000080 0.000083 0.000087 0.000090 0.000092 0.000094 0.000095 0.000096 0.000095 0.000094 0.000092 0.000089 0.000087 0.000084 0.000083 0.000081 0.000081 0.000080 0.000081 0.000081 0.000081 0.000081 0.000081 0.000079 0.000078 0.000075 0.000072 0.000068 0.000064 0.000059 0.000055 0.000050 0.000045 0.000040 0.000036 0.000033 0.000030 0.000028 0.000026 0.000025 0.000023 0.000022 0.000020 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000021 0.000022 0.000024 0.000026 0.000029 0.000032 0.000035 0.000039 0.000042 0.000046 0.000050 0.000053 0.000056 0.000059 0.000061 0.000062 0.000063 0.000064 0.000065 0.000065 0.000066 0.000068 0.000070 0.000072 0.000075 0.000078 0.000081 0.000084 0.000088 0.000091 0.000094 0.000096 0.000098 0.000099 0.000099 0.000099 0.000097 0.000095 0.000093 0.000091 0.000089 0.000088 0.000087 0.000087 0.000088 0.000089 0.000090 0.000091 0.000092 0.000092 0.000091 0.000089 0.000087 0.000083 0.000079 0.000075 0.000070 0.000064 0.000059 0.000053 0.000048 0.000044 0.000040 0.000036 0.000034 0.000032 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000011 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000024 0.000026 0.000029 0.000031 0.000034 0.000038 0.000041 0.000045 0.000049 0.000053 0.000057 0.000060 0.000063 0.000066 0.000068 0.000069 0.000070 0.000070 0.000070 0.000070 0.000071 0.000071 0.000073 0.000074 0.000077 0.000079 0.000082 0.000085 0.000087 0.000090 0.000093 0.000095 0.000096 0.000097 0.000097 0.000096 0.000095 0.000094 0.000092 0.000091 0.000089 0.000089 0.000090 0.000091 0.000093 0.000095 0.000097 0.000099 0.000101 0.000102 0.000102 0.000101 0.000099 0.000096 0.000092 0.000087 0.000081 0.000075 0.000069 0.000063 0.000058 0.000052 0.000048 0.000044 0.000040 0.000038 0.000035 0.000033 0.000031 0.000029 0.000026 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000031 0.000034 0.000037 0.000040 0.000044 0.000048 0.000052 0.000057 0.000061 0.000064 0.000068 0.000071 0.000073 0.000075 0.000076 0.000076 0.000075 0.000074 0.000074 0.000073 0.000073 0.000073 0.000073 0.000074 0.000076 0.000077 0.000079 0.000081 0.000082 0.000084 0.000085 0.000086 0.000087 0.000087 0.000086 0.000086 0.000085 0.000084 0.000084 0.000084 0.000085 0.000087 0.000090 0.000094 0.000098 0.000102 0.000106 0.000109 0.000111 0.000113 0.000113 0.000112 0.000109 0.000105 0.000101 0.000095 0.000089 0.000082 0.000075 0.000069 0.000063 0.000057 0.000053 0.000048 0.000045 0.000042 0.000039 0.000036 0.000033 0.000030 0.000027 0.000024 0.000021 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000021 0.000023 0.000026 0.000028 0.000030 0.000032 0.000034 0.000037 0.000040 0.000043 0.000047 0.000051 0.000056 0.000060 0.000065 0.000069 0.000073 0.000076 0.000078 0.000080 0.000081 0.000081 0.000080 0.000078 0.000076 0.000074 0.000072 0.000070 0.000068 0.000067 0.000066 0.000065 0.000065 0.000065 0.000065 0.000065 0.000065 0.000065 0.000065 0.000065 0.000065 0.000065 0.000065 0.000066 0.000067 0.000068 0.000071 0.000074 0.000079 0.000084 0.000090 0.000096 0.000103 0.000109 0.000114 0.000119 0.000122 0.000124 0.000124 0.000123 0.000120 0.000116 0.000111 0.000104 0.000097 0.000090 0.000083 0.000076 0.000069 0.000063 0.000058 0.000053 0.000049 0.000045 0.000041 0.000038 0.000035 0.000031 0.000028 0.000024 0.000021 0.000017 0.000014 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000019 0.000022 0.000025 0.000028 0.000031 0.000033 0.000035 0.000037 0.000040 0.000043 0.000046 0.000050 0.000054 0.000059 0.000064 0.000069 0.000073 0.000077 0.000081 0.000084 0.000086 0.000086 0.000086 0.000084 0.000082 0.000078 0.000074 0.000069 0.000065 0.000060 0.000056 0.000052 0.000048 0.000045 0.000042 0.000039 0.000036 0.000034 0.000032 0.000031 0.000030 0.000029 0.000029 0.000030 0.000031 0.000033 0.000036 0.000041 0.000046 0.000053 0.000061 0.000070 0.000079 0.000089 0.000098 0.000108 0.000116 0.000124 0.000130 0.000135 0.000137 0.000138 0.000137 0.000134 0.000129 0.000123 0.000115 0.000107 0.000099 0.000091 0.000083 0.000075 0.000068 0.000062 0.000057 0.000052 0.000047 0.000043 0.000039 0.000035 0.000031 0.000027 0.000024 0.000020 0.000017 0.000013 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000026 0.000030 0.000033 0.000036 0.000039 0.000041 0.000043 0.000046 0.000049 0.000053 0.000057 0.000062 0.000068 0.000073 0.000078 0.000083 0.000087 0.000090 0.000091 0.000092 0.000091 0.000089 0.000085 0.000080 0.000073 0.000066 0.000058 0.000050 0.000042 0.000034 0.000026 0.000018 0.000011 0.000003 -0.000004 -0.000010 -0.000015 -0.000020 -0.000023 -0.000026 -0.000027 -0.000027 -0.000025 -0.000022 -0.000017 -0.000011 -0.000002 0.000008 0.000019 0.000032 0.000046 0.000060 0.000074 0.000088 0.000102 0.000115 0.000126 0.000136 0.000145 0.000151 0.000155 0.000156 0.000155 0.000151 0.000145 0.000137 0.000128 0.000119 0.000109 0.000099 0.000090 0.000081 0.000073 0.000066 0.000059 0.000054 0.000048 0.000044 0.000039 0.000035 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000020 0.000024 0.000027 0.000031 0.000035 0.000039 0.000042 0.000045 0.000048 0.000050 0.000053 0.000057 0.000061 0.000066 0.000071 0.000077 0.000083 0.000088 0.000093 0.000096 0.000098 0.000098 0.000097 0.000093 0.000088 0.000081 0.000072 0.000061 0.000050 0.000037 0.000024 0.000011 -0.000002 -0.000016 -0.000029 -0.000043 -0.000056 -0.000068 -0.000079 -0.000088 -0.000096 -0.000102 -0.000106 -0.000108 -0.000108 -0.000104 -0.000099 -0.000090 -0.000079 -0.000065 -0.000049 -0.000031 -0.000011 0.000009 0.000030 0.000051 0.000071 0.000090 0.000109 0.000126 0.000142 0.000155 0.000166 0.000174 0.000178 0.000179 0.000177 0.000172 0.000164 0.000154 0.000142 0.000130 0.000118 0.000107 0.000096 0.000085 0.000076 0.000068 0.000061 0.000055 0.000049 0.000044 0.000039 0.000035 0.000030 0.000026 0.000022 0.000019 0.000015 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000032 0.000037 0.000041 0.000045 0.000049 0.000052 0.000055 0.000058 0.000061 0.000065 0.000069 0.000075 0.000081 0.000087 0.000093 0.000098 0.000103 0.000105 0.000106 0.000104 0.000099 0.000092 0.000083 0.000071 0.000057 0.000041 0.000023 0.000004 -0.000016 -0.000036 -0.000057 -0.000078 -0.000100 -0.000120 -0.000141 -0.000160 -0.000177 -0.000192 -0.000204 -0.000214 -0.000220 -0.000222 -0.000220 -0.000215 -0.000205 -0.000191 -0.000174 -0.000152 -0.000128 -0.000101 -0.000073 -0.000043 -0.000013 0.000016 0.000045 0.000073 0.000099 0.000124 0.000146 0.000166 0.000183 0.000196 0.000204 0.000208 0.000208 0.000203 0.000195 0.000184 0.000170 0.000156 0.000141 0.000127 0.000113 0.000100 0.000089 0.000079 0.000070 0.000062 0.000055 0.000049 0.000044 0.000039 0.000034 0.000030 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000037 0.000042 0.000047 0.000052 0.000056 0.000059 0.000063 0.000066 0.000070 0.000074 0.000079 0.000085 0.000091 0.000097 0.000104 0.000109 0.000112 0.000113 0.000112 0.000107 0.000099 0.000087 0.000072 0.000053 0.000032 0.000008 -0.000018 -0.000045 -0.000075 -0.000105 -0.000136 -0.000167 -0.000199 -0.000229 -0.000259 -0.000287 -0.000312 -0.000334 -0.000352 -0.000366 -0.000374 -0.000376 -0.000373 -0.000364 -0.000349 -0.000328 -0.000302 -0.000271 -0.000235 -0.000197 -0.000156 -0.000114 -0.000072 -0.000031 0.000009 0.000048 0.000084 0.000119 0.000150 0.000179 0.000203 0.000222 0.000236 0.000243 0.000245 0.000241 0.000232 0.000220 0.000204 0.000187 0.000169 0.000152 0.000135 0.000119 0.000105 0.000093 0.000082 0.000072 0.000064 0.000057 0.000051 0.000045 0.000040 0.000035 0.000030 0.000026 0.000022 0.000018 0.000014 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000020 0.000023 0.000027 0.000032 0.000037 0.000043 0.000048 0.000054 0.000059 0.000063 0.000067 0.000071 0.000075 0.000079 0.000084 0.000089 0.000095 0.000102 0.000108 0.000114 0.000119 0.000121 0.000120 0.000115 0.000106 0.000093 0.000075 0.000052 0.000025 -0.000005 -0.000039 -0.000076 -0.000115 -0.000157 -0.000200 -0.000244 -0.000288 -0.000333 -0.000377 -0.000419 -0.000458 -0.000494 -0.000524 -0.000549 -0.000567 -0.000578 -0.000581 -0.000575 -0.000561 -0.000539 -0.000509 -0.000471 -0.000427 -0.000377 -0.000324 -0.000267 -0.000209 -0.000151 -0.000094 -0.000039 0.000014 0.000065 0.000112 0.000155 0.000194 0.000227 0.000254 0.000274 0.000286 0.000290 0.000287 0.000278 0.000264 0.000246 0.000225 0.000204 0.000183 0.000162 0.000143 0.000126 0.000111 0.000097 0.000086 0.000076 0.000067 0.000060 0.000053 0.000047 0.000041 0.000036 0.000031 0.000026 0.000021 0.000017 0.000014 0.000010 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000031 0.000037 0.000042 0.000048 0.000054 0.000060 0.000066 0.000071 0.000076 0.000080 0.000084 0.000089 0.000094 0.000100 0.000106 0.000113 0.000119 0.000124 0.000127 0.000127 0.000123 0.000114 0.000100 0.000080 0.000054 0.000022 -0.000015 -0.000058 -0.000104 -0.000155 -0.000210 -0.000267 -0.000326 -0.000387 -0.000449 -0.000510 -0.000570 -0.000628 -0.000682 -0.000730 -0.000771 -0.000805 -0.000829 -0.000842 -0.000845 -0.000836 -0.000816 -0.000784 -0.000742 -0.000690 -0.000629 -0.000561 -0.000488 -0.000411 -0.000332 -0.000254 -0.000176 -0.000101 -0.000029 0.000039 0.000102 0.000160 0.000212 0.000257 0.000293 0.000320 0.000338 0.000345 0.000344 0.000334 0.000318 0.000297 0.000273 0.000248 0.000223 0.000198 0.000175 0.000154 0.000136 0.000119 0.000105 0.000092 0.000082 0.000072 0.000064 0.000056 0.000049 0.000043 0.000037 0.000031 0.000025 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000022 0.000026 0.000030 0.000035 0.000041 0.000047 0.000054 0.000060 0.000067 0.000073 0.000079 0.000084 0.000089 0.000094 0.000099 0.000105 0.000111 0.000118 0.000124 0.000130 0.000133 0.000134 0.000131 0.000123 0.000108 0.000087 0.000058 0.000022 -0.000021 -0.000071 -0.000128 -0.000192 -0.000260 -0.000333 -0.000410 -0.000490 -0.000572 -0.000655 -0.000738 -0.000819 -0.000895 -0.000967 -0.001031 -0.001085 -0.001129 -0.001160 -0.001177 -0.001180 -0.001167 -0.001138 -0.001095 -0.001037 -0.000967 -0.000885 -0.000794 -0.000696 -0.000594 -0.000489 -0.000384 -0.000280 -0.000180 -0.000084 0.000006 0.000090 0.000167 0.000235 0.000294 0.000342 0.000378 0.000402 0.000413 0.000413 0.000403 0.000385 0.000362 0.000334 0.000304 0.000275 0.000245 0.000218 0.000192 0.000169 0.000148 0.000131 0.000115 0.000101 0.000089 0.000079 0.000069 0.000060 0.000052 0.000044 0.000037 0.000030 0.000024 0.000019 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000021 0.000025 0.000029 0.000034 0.000040 0.000046 0.000052 0.000060 0.000067 0.000074 0.000081 0.000087 0.000093 0.000099 0.000104 0.000110 0.000116 0.000122 0.000129 0.000135 0.000139 0.000141 0.000138 0.000131 0.000116 0.000095 0.000065 0.000026 -0.000022 -0.000080 -0.000146 -0.000221 -0.000304 -0.000395 -0.000491 -0.000593 -0.000698 -0.000806 -0.000915 -0.001024 -0.001129 -0.001230 -0.001322 -0.001405 -0.001476 -0.001532 -0.001572 -0.001593 -0.001595 -0.001577 -0.001538 -0.001481 -0.001404 -0.001312 -0.001204 -0.001085 -0.000956 -0.000822 -0.000684 -0.000546 -0.000410 -0.000278 -0.000152 -0.000034 0.000076 0.000176 0.000265 0.000341 0.000403 0.000450 0.000481 0.000498 0.000500 0.000490 0.000471 0.000444 0.000412 0.000377 0.000342 0.000307 0.000273 0.000242 0.000213 0.000188 0.000165 0.000145 0.000128 0.000112 0.000099 0.000086 0.000074 0.000064 0.000054 0.000045 0.000036 0.000029 0.000023 0.000017 0.000012 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000016 0.000020 0.000023 0.000028 0.000032 0.000038 0.000044 0.000051 0.000058 0.000066 0.000073 0.000081 0.000089 0.000096 0.000102 0.000109 0.000115 0.000121 0.000127 0.000134 0.000140 0.000145 0.000147 0.000146 0.000139 0.000126 0.000104 0.000074 0.000033 -0.000019 -0.000082 -0.000157 -0.000243 -0.000340 -0.000447 -0.000563 -0.000688 -0.000819 -0.000955 -0.001095 -0.001236 -0.001375 -0.001511 -0.001639 -0.001758 -0.001864 -0.001953 -0.002024 -0.002073 -0.002099 -0.002100 -0.002076 -0.002026 -0.001951 -0.001852 -0.001732 -0.001594 -0.001440 -0.001274 -0.001100 -0.000922 -0.000743 -0.000567 -0.000397 -0.000234 -0.000081 0.000060 0.000189 0.000302 0.000400 0.000479 0.000539 0.000581 0.000603 0.000609 0.000600 0.000578 0.000548 0.000511 0.000470 0.000428 0.000386 0.000345 0.000307 0.000271 0.000239 0.000210 0.000185 0.000162 0.000142 0.000124 0.000108 0.000092 0.000079 0.000066 0.000054 0.000044 0.000035 0.000027 0.000020 0.000014 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000036 0.000042 0.000049 0.000056 0.000064 0.000072 0.000080 0.000089 0.000097 0.000104 0.000112 0.000119 0.000125 0.000132 0.000139 0.000146 0.000151 0.000154 0.000154 0.000149 0.000137 0.000116 0.000085 0.000044 -0.000010 -0.000078 -0.000159 -0.000254 -0.000363 -0.000486 -0.000623 -0.000770 -0.000929 -0.001095 -0.001268 -0.001445 -0.001623 -0.001800 -0.001971 -0.002133 -0.002282 -0.002415 -0.002527 -0.002615 -0.002675 -0.002707 -0.002706 -0.002674 -0.002610 -0.002514 -0.002389 -0.002237 -0.002061 -0.001865 -0.001654 -0.001433 -0.001206 -0.000978 -0.000754 -0.000537 -0.000329 -0.000135 0.000045 0.000208 0.000352 0.000475 0.000575 0.000652 0.000705 0.000736 0.000746 0.000737 0.000714 0.000679 0.000637 0.000589 0.000539 0.000488 0.000438 0.000390 0.000346 0.000305 0.000268 0.000235 0.000206 0.000179 0.000156 0.000134 0.000115 0.000097 0.000081 0.000066 0.000053 0.000042 0.000032 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000034 0.000040 0.000047 0.000054 0.000062 0.000070 0.000079 0.000088 0.000097 0.000105 0.000114 0.000122 0.000129 0.000137 0.000144 0.000151 0.000158 0.000162 0.000163 0.000160 0.000150 0.000131 0.000101 0.000060 0.000005 -0.000065 -0.000151 -0.000254 -0.000373 -0.000511 -0.000665 -0.000835 -0.001020 -0.001217 -0.001425 -0.001641 -0.001862 -0.002085 -0.002304 -0.002517 -0.002718 -0.002903 -0.003067 -0.003205 -0.003313 -0.003386 -0.003423 -0.003422 -0.003380 -0.003298 -0.003178 -0.003022 -0.002831 -0.002611 -0.002366 -0.002102 -0.001824 -0.001539 -0.001253 -0.000971 -0.000697 -0.000436 -0.000192 0.000034 0.000238 0.000418 0.000572 0.000697 0.000794 0.000861 0.000901 0.000916 0.000909 0.000884 0.000845 0.000795 0.000739 0.000678 0.000617 0.000556 0.000496 0.000441 0.000389 0.000342 0.000299 0.000261 0.000226 0.000195 0.000167 0.000142 0.000119 0.000099 0.000080 0.000064 0.000050 0.000039 0.000029 0.000021 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000023 0.000028 0.000033 0.000038 0.000045 0.000052 0.000060 0.000068 0.000077 0.000086 0.000096 0.000106 0.000115 0.000124 0.000133 0.000141 0.000149 0.000157 0.000164 0.000170 0.000174 0.000173 0.000165 0.000149 0.000122 0.000083 0.000028 -0.000043 -0.000131 -0.000239 -0.000367 -0.000516 -0.000686 -0.000876 -0.001086 -0.001314 -0.001558 -0.001814 -0.002080 -0.002352 -0.002625 -0.002895 -0.003156 -0.003403 -0.003629 -0.003828 -0.003996 -0.004126 -0.004215 -0.004258 -0.004254 -0.004201 -0.004099 -0.003950 -0.003756 -0.003521 -0.003249 -0.002946 -0.002619 -0.002275 -0.001922 -0.001566 -0.001216 -0.000876 -0.000552 -0.000248 0.000032 0.000285 0.000507 0.000697 0.000852 0.000971 0.001056 0.001108 0.001129 0.001124 0.001096 0.001051 0.000993 0.000926 0.000853 0.000778 0.000703 0.000629 0.000559 0.000493 0.000433 0.000378 0.000328 0.000283 0.000243 0.000207 0.000175 0.000146 0.000120 0.000097 0.000078 0.000061 0.000047 0.000035 0.000025 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000031 0.000037 0.000043 0.000050 0.000057 0.000066 0.000075 0.000085 0.000095 0.000105 0.000115 0.000125 0.000135 0.000145 0.000154 0.000163 0.000172 0.000179 0.000185 0.000187 0.000183 0.000171 0.000148 0.000112 0.000061 -0.000009 -0.000098 -0.000208 -0.000341 -0.000499 -0.000682 -0.000890 -0.001122 -0.001379 -0.001656 -0.001953 -0.002265 -0.002588 -0.002919 -0.003250 -0.003578 -0.003894 -0.004192 -0.004465 -0.004705 -0.004906 -0.005062 -0.005167 -0.005217 -0.005209 -0.005143 -0.005017 -0.004835 -0.004597 -0.004310 -0.003977 -0.003607 -0.003207 -0.002785 -0.002352 -0.001916 -0.001486 -0.001069 -0.000671 -0.000299 0.000045 0.000354 0.000626 0.000857 0.001047 0.001194 0.001298 0.001363 0.001392 0.001388 0.001358 0.001306 0.001238 0.001157 0.001069 0.000977 0.000884 0.000793 0.000705 0.000622 0.000545 0.000474 0.000410 0.000352 0.000301 0.000255 0.000214 0.000178 0.000146 0.000118 0.000094 0.000073 0.000056 0.000042 0.000031 0.000022 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000021 0.000026 0.000030 0.000036 0.000042 0.000048 0.000056 0.000064 0.000073 0.000083 0.000093 0.000104 0.000115 0.000126 0.000137 0.000148 0.000159 0.000169 0.000179 0.000189 0.000197 0.000202 0.000202 0.000195 0.000178 0.000148 0.000102 0.000037 -0.000049 -0.000158 -0.000294 -0.000456 -0.000648 -0.000870 -0.001121 -0.001402 -0.001711 -0.002046 -0.002403 -0.002779 -0.003168 -0.003564 -0.003963 -0.004355 -0.004734 -0.005090 -0.005416 -0.005702 -0.005941 -0.006125 -0.006248 -0.006305 -0.006293 -0.006210 -0.006056 -0.005834 -0.005546 -0.005198 -0.004795 -0.004347 -0.003862 -0.003352 -0.002828 -0.002299 -0.001777 -0.001271 -0.000788 -0.000336 0.000080 0.000454 0.000783 0.001063 0.001292 0.001469 0.001597 0.001677 0.001713 0.001712 0.001678 0.001617 0.001536 0.001439 0.001333 0.001221 0.001106 0.000992 0.000882 0.000778 0.000680 0.000590 0.000509 0.000436 0.000370 0.000312 0.000260 0.000215 0.000176 0.000141 0.000112 0.000088 0.000068 0.000051 0.000038 0.000027 0.000019 0.000013 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000041 0.000047 0.000054 0.000062 0.000071 0.000081 0.000091 0.000102 0.000114 0.000126 0.000138 0.000151 0.000163 0.000175 0.000187 0.000199 0.000209 0.000218 0.000223 0.000221 0.000211 0.000189 0.000151 0.000094 0.000014 -0.000090 -0.000223 -0.000386 -0.000581 -0.000811 -0.001077 -0.001378 -0.001714 -0.002083 -0.002482 -0.002907 -0.003355 -0.003818 -0.004290 -0.004763 -0.005229 -0.005677 -0.006099 -0.006484 -0.006822 -0.007103 -0.007318 -0.007460 -0.007524 -0.007506 -0.007404 -0.007217 -0.006949 -0.006602 -0.006184 -0.005701 -0.005164 -0.004583 -0.003972 -0.003342 -0.002708 -0.002082 -0.001474 -0.000895 -0.000352 0.000147 0.000595 0.000988 0.001323 0.001596 0.001809 0.001962 0.002058 0.002103 0.002103 0.002064 0.001992 0.001895 0.001780 0.001650 0.001513 0.001373 0.001232 0.001096 0.000965 0.000843 0.000730 0.000627 0.000535 0.000453 0.000380 0.000316 0.000260 0.000211 0.000170 0.000135 0.000105 0.000081 0.000062 0.000046 0.000034 0.000024 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000040 0.000047 0.000054 0.000061 0.000070 0.000079 0.000089 0.000101 0.000113 0.000126 0.000139 0.000153 0.000166 0.000180 0.000195 0.000209 0.000222 0.000235 0.000244 0.000249 0.000247 0.000233 0.000205 0.000159 0.000090 -0.000005 -0.000130 -0.000287 -0.000481 -0.000713 -0.000985 -0.001299 -0.001655 -0.002052 -0.002488 -0.002960 -0.003462 -0.003990 -0.004535 -0.005092 -0.005648 -0.006196 -0.006723 -0.007218 -0.007668 -0.008062 -0.008389 -0.008639 -0.008802 -0.008873 -0.008847 -0.008721 -0.008497 -0.008175 -0.007762 -0.007264 -0.006690 -0.006052 -0.005363 -0.004637 -0.003890 -0.003137 -0.002392 -0.001670 -0.000981 -0.000337 0.000255 0.000787 0.001252 0.001648 0.001971 0.002222 0.002403 0.002518 0.002572 0.002572 0.002525 0.002440 0.002324 0.002185 0.002029 0.001862 0.001690 0.001518 0.001349 0.001188 0.001036 0.000896 0.000768 0.000653 0.000550 0.000460 0.000381 0.000312 0.000253 0.000203 0.000161 0.000126 0.000098 0.000074 0.000056 0.000041 0.000030 0.000022 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000019 0.000024 0.000028 0.000034 0.000040 0.000046 0.000053 0.000061 0.000069 0.000078 0.000088 0.000099 0.000111 0.000125 0.000139 0.000154 0.000169 0.000185 0.000201 0.000218 0.000235 0.000252 0.000266 0.000278 0.000283 0.000280 0.000263 0.000230 0.000175 0.000094 -0.000017 -0.000163 -0.000348 -0.000574 -0.000846 -0.001164 -0.001531 -0.001948 -0.002412 -0.002922 -0.003473 -0.004060 -0.004677 -0.005314 -0.005964 -0.006614 -0.007252 -0.007865 -0.008440 -0.008963 -0.009419 -0.009796 -0.010082 -0.010268 -0.010346 -0.010309 -0.010157 -0.009888 -0.009507 -0.009018 -0.008430 -0.007754 -0.007003 -0.006192 -0.005338 -0.004459 -0.003574 -0.002698 -0.001848 -0.001038 -0.000279 0.000416 0.001040 0.001586 0.002049 0.002428 0.002721 0.002932 0.003065 0.003128 0.003127 0.003071 0.002969 0.002830 0.002662 0.002473 0.002271 0.002063 0.001853 0.001647 0.001450 0.001264 0.001091 0.000934 0.000792 0.000666 0.000555 0.000458 0.000375 0.000303 0.000243 0.000192 0.000151 0.000117 0.000089 0.000067 0.000050 0.000037 0.000027 0.000020 0.000015 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000039 0.000046 0.000053 0.000061 0.000069 0.000078 0.000088 0.000098 0.000110 0.000124 0.000138 0.000154 0.000171 0.000188 0.000207 0.000227 0.000247 0.000268 0.000287 0.000305 0.000319 0.000326 0.000323 0.000304 0.000266 0.000203 0.000110 -0.000018 -0.000186 -0.000399 -0.000660 -0.000973 -0.001341 -0.001766 -0.002247 -0.002784 -0.003374 -0.004012 -0.004692 -0.005406 -0.006145 -0.006896 -0.007648 -0.008385 -0.009093 -0.009756 -0.010357 -0.010881 -0.011313 -0.011639 -0.011848 -0.011931 -0.011882 -0.011699 -0.011381 -0.010932 -0.010359 -0.009671 -0.008881 -0.008005 -0.007059 -0.006064 -0.005041 -0.004008 -0.002988 -0.001997 -0.001052 -0.000169 0.000641 0.001366 0.002001 0.002538 0.002976 0.003315 0.003558 0.003711 0.003781 0.003777 0.003708 0.003585 0.003418 0.003217 0.002990 0.002747 0.002496 0.002242 0.001993 0.001754 0.001528 0.001318 0.001127 0.000955 0.000801 0.000666 0.000549 0.000448 0.000362 0.000290 0.000229 0.000180 0.000139 0.000107 0.000081 0.000060 0.000045 0.000033 0.000024 0.000018 0.000014 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000031 0.000038 0.000045 0.000052 0.000060 0.000068 0.000078 0.000087 0.000098 0.000110 0.000123 0.000137 0.000153 0.000171 0.000190 0.000211 0.000234 0.000257 0.000282 0.000307 0.000332 0.000354 0.000372 0.000381 0.000379 0.000359 0.000317 0.000247 0.000142 -0.000002 -0.000193 -0.000434 -0.000731 -0.001088 -0.001508 -0.001993 -0.002543 -0.003158 -0.003833 -0.004565 -0.005345 -0.006164 -0.007012 -0.007874 -0.008737 -0.009582 -0.010392 -0.011150 -0.011836 -0.012433 -0.012923 -0.013291 -0.013525 -0.013613 -0.013550 -0.013332 -0.012959 -0.012435 -0.011769 -0.010971 -0.010056 -0.009042 -0.007950 -0.006801 -0.005619 -0.004427 -0.003248 -0.002104 -0.001013 0.000006 0.000940 0.001777 0.002507 0.003124 0.003626 0.004014 0.004290 0.004462 0.004538 0.004528 0.004444 0.004295 0.004095 0.003854 0.003584 0.003293 0.002993 0.002689 0.002391 0.002104 0.001833 0.001581 0.001350 0.001143 0.000958 0.000796 0.000655 0.000534 0.000431 0.000344 0.000273 0.000213 0.000165 0.000127 0.000096 0.000072 0.000053 0.000039 0.000029 0.000022 0.000017 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000042 0.000050 0.000058 0.000067 0.000076 0.000086 0.000097 0.000109 0.000122 0.000136 0.000152 0.000170 0.000191 0.000213 0.000238 0.000265 0.000293 0.000324 0.000355 0.000386 0.000414 0.000437 0.000451 0.000451 0.000432 0.000388 0.000312 0.000197 0.000037 -0.000175 -0.000446 -0.000779 -0.001181 -0.001654 -0.002202 -0.002824 -0.003520 -0.004286 -0.005117 -0.006003 -0.006935 -0.007899 -0.008880 -0.009861 -0.010821 -0.011742 -0.012601 -0.013378 -0.014053 -0.014605 -0.015018 -0.015277 -0.015370 -0.015290 -0.015033 -0.014600 -0.013995 -0.013227 -0.012310 -0.011260 -0.010098 -0.008847 -0.007531 -0.006178 -0.004814 -0.003465 -0.002155 -0.000907 0.000259 0.001327 0.002282 0.003114 0.003817 0.004387 0.004825 0.005136 0.005327 0.005407 0.005388 0.005283 0.005104 0.004865 0.004579 0.004257 0.003913 0.003556 0.003197 0.002843 0.002502 0.002179 0.001879 0.001605 0.001358 0.001139 0.000946 0.000778 0.000634 0.000511 0.000408 0.000323 0.000253 0.000195 0.000150 0.000113 0.000085 0.000063 0.000046 0.000034 0.000025 0.000019 0.000015 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000040 0.000047 0.000055 0.000064 0.000074 0.000084 0.000095 0.000107 0.000120 0.000134 0.000150 0.000169 0.000190 0.000213 0.000240 0.000269 0.000302 0.000337 0.000374 0.000413 0.000451 0.000487 0.000518 0.000538 0.000543 0.000527 0.000483 0.000403 0.000280 0.000106 -0.000126 -0.000424 -0.000793 -0.001239 -0.001767 -0.002379 -0.003075 -0.003856 -0.004716 -0.005650 -0.006648 -0.007698 -0.008785 -0.009891 -0.010997 -0.012080 -0.013117 -0.014084 -0.014958 -0.015714 -0.016332 -0.016792 -0.017077 -0.017175 -0.017076 -0.016777 -0.016278 -0.015585 -0.014709 -0.013664 -0.012470 -0.011150 -0.009729 -0.008236 -0.006701 -0.005153 -0.003623 -0.002136 -0.000721 0.000601 0.001811 0.002892 0.003832 0.004624 0.005265 0.005755 0.006101 0.006309 0.006390 0.006359 0.006228 0.006013 0.005729 0.005391 0.005013 0.004607 0.004188 0.003765 0.003349 0.002948 0.002569 0.002216 0.001893 0.001602 0.001343 0.001115 0.000917 0.000747 0.000603 0.000481 0.000380 0.000297 0.000230 0.000176 0.000133 0.000099 0.000073 0.000054 0.000039 0.000028 0.000021 0.000016 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000030 0.000036 0.000043 0.000051 0.000060 0.000070 0.000080 0.000091 0.000103 0.000116 0.000131 0.000147 0.000166 0.000187 0.000212 0.000239 0.000271 0.000306 0.000345 0.000388 0.000434 0.000482 0.000530 0.000576 0.000617 0.000646 0.000659 0.000649 0.000608 0.000527 0.000399 0.000214 -0.000036 -0.000359 -0.000762 -0.001252 -0.001833 -0.002509 -0.003281 -0.004147 -0.005104 -0.006144 -0.007257 -0.008430 -0.009644 -0.010881 -0.012118 -0.013328 -0.014487 -0.015567 -0.016542 -0.017385 -0.018071 -0.018580 -0.018893 -0.018994 -0.018875 -0.018531 -0.017964 -0.017178 -0.016187 -0.015008 -0.013662 -0.012174 -0.010575 -0.008895 -0.007168 -0.005427 -0.003705 -0.002034 -0.000443 0.001043 0.002401 0.003613 0.004666 0.005551 0.006264 0.006807 0.007186 0.007409 0.007489 0.007441 0.007280 0.007023 0.006688 0.006291 0.005848 0.005376 0.004887 0.004395 0.003910 0.003443 0.003001 0.002591 0.002214 0.001874 0.001572 0.001306 0.001074 0.000875 0.000706 0.000563 0.000445 0.000347 0.000268 0.000205 0.000155 0.000115 0.000085 0.000061 0.000044 0.000032 0.000023 0.000017 0.000013 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000055 0.000065 0.000075 0.000086 0.000098 0.000111 0.000126 0.000143 0.000161 0.000183 0.000208 0.000236 0.000269 0.000307 0.000349 0.000397 0.000449 0.000506 0.000565 0.000626 0.000685 0.000738 0.000780 0.000804 0.000803 0.000769 0.000692 0.000563 0.000371 0.000107 -0.000238 -0.000673 -0.001204 -0.001837 -0.002576 -0.003422 -0.004374 -0.005428 -0.006576 -0.007807 -0.009104 -0.010450 -0.011822 -0.013192 -0.014535 -0.015820 -0.017017 -0.018097 -0.019029 -0.019787 -0.020346 -0.020687 -0.020793 -0.020653 -0.020262 -0.019623 -0.018741 -0.017631 -0.016311 -0.014807 -0.013146 -0.011361 -0.009486 -0.007560 -0.005618 -0.003698 -0.001835 -0.000061 0.001594 0.003105 0.004452 0.005619 0.006599 0.007386 0.007981 0.008392 0.008628 0.008702 0.008632 0.008435 0.008131 0.007738 0.007275 0.006762 0.006215 0.005650 0.005082 0.004524 0.003985 0.003475 0.003001 0.002566 0.002174 0.001824 0.001515 0.001247 0.001016 0.000820 0.000654 0.000516 0.000403 0.000311 0.000237 0.000179 0.000133 0.000097 0.000070 0.000050 0.000035 0.000024 0.000017 0.000012 0.000010 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000042 0.000050 0.000059 0.000069 0.000080 0.000092 0.000105 0.000120 0.000136 0.000155 0.000177 0.000202 0.000231 0.000265 0.000304 0.000349 0.000400 0.000458 0.000522 0.000591 0.000665 0.000741 0.000816 0.000885 0.000943 0.000983 0.000997 0.000974 0.000906 0.000780 0.000586 0.000313 -0.000050 -0.000511 -0.001080 -0.001761 -0.002560 -0.003479 -0.004516 -0.005666 -0.006922 -0.008270 -0.009694 -0.011172 -0.012680 -0.014188 -0.015665 -0.017079 -0.018396 -0.019582 -0.020606 -0.021438 -0.022050 -0.022420 -0.022531 -0.022370 -0.021932 -0.021219 -0.020239 -0.019007 -0.017544 -0.015877 -0.014038 -0.012062 -0.009988 -0.007857 -0.005709 -0.003586 -0.001527 0.000432 0.002259 0.003925 0.005409 0.006693 0.007767 0.008627 0.009273 0.009713 0.009958 0.010023 0.009926 0.009688 0.009330 0.008873 0.008339 0.007748 0.007121 0.006474 0.005824 0.005185 0.004570 0.003987 0.003445 0.002948 0.002498 0.002097 0.001743 0.001435 0.001170 0.000944 0.000753 0.000594 0.000464 0.000358 0.000273 0.000205 0.000152 0.000111 0.000079 0.000055 0.000038 0.000025 0.000017 0.000011 0.000008 0.000007 0.000006 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000031 0.000037 0.000045 0.000053 0.000063 0.000073 0.000085 0.000097 0.000112 0.000128 0.000147 0.000169 0.000194 0.000224 0.000258 0.000299 0.000345 0.000399 0.000460 0.000530 0.000607 0.000692 0.000783 0.000878 0.000972 0.001062 0.001141 0.001202 0.001235 0.001230 0.001176 0.001060 0.000870 0.000594 0.000220 -0.000262 -0.000863 -0.001588 -0.002443 -0.003431 -0.004549 -0.005793 -0.007154 -0.008618 -0.010167 -0.011778 -0.013422 -0.015068 -0.016681 -0.018225 -0.019663 -0.020959 -0.022077 -0.022984 -0.023650 -0.024051 -0.024168 -0.023987 -0.023502 -0.022716 -0.021637 -0.020282 -0.018675 -0.016844 -0.014825 -0.012656 -0.010381 -0.008042 -0.005687 -0.003360 -0.001103 0.001043 0.003042 0.004864 0.006483 0.007883 0.009050 0.009980 0.010674 0.011140 0.011390 0.011441 0.011313 0.011028 0.010610 0.010084 0.009472 0.008798 0.008084 0.007350 0.006613 0.005890 0.005192 0.004532 0.003918 0.003354 0.002844 0.002388 0.001987 0.001636 0.001334 0.001076 0.000859 0.000678 0.000529 0.000408 0.000311 0.000233 0.000172 0.000125 0.000089 0.000061 0.000041 0.000027 0.000017 0.000010 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000040 0.000047 0.000056 0.000066 0.000077 0.000090 0.000103 0.000119 0.000138 0.000159 0.000185 0.000214 0.000249 0.000290 0.000337 0.000393 0.000457 0.000531 0.000614 0.000708 0.000811 0.000923 0.001040 0.001158 0.001274 0.001379 0.001466 0.001525 0.001544 0.001511 0.001413 0.001235 0.000963 0.000585 0.000088 -0.000537 -0.001300 -0.002205 -0.003255 -0.004449 -0.005783 -0.007246 -0.008823 -0.010495 -0.012235 -0.014014 -0.015797 -0.017545 -0.019219 -0.020779 -0.022185 -0.023398 -0.024382 -0.025104 -0.025538 -0.025662 -0.025462 -0.024933 -0.024075 -0.022899 -0.021424 -0.019673 -0.017680 -0.015482 -0.013122 -0.010645 -0.008101 -0.005539 -0.003009 -0.000557 0.001772 0.003941 0.005915 0.007668 0.009179 0.010436 0.011432 0.012171 0.012659 0.012910 0.012942 0.012778 0.012441 0.011959 0.011357 0.010662 0.009901 0.009096 0.008269 0.007441 0.006628 0.005845 0.005104 0.004414 0.003780 0.003207 0.002695 0.002242 0.001847 0.001507 0.001216 0.000971 0.000767 0.000598 0.000461 0.000351 0.000263 0.000194 0.000141 0.000099 0.000068 0.000045 0.000028 0.000017 0.000009 0.000005 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000024 0.000029 0.000035 0.000042 0.000050 0.000060 0.000070 0.000082 0.000095 0.000111 0.000128 0.000149 0.000174 0.000203 0.000237 0.000278 0.000326 0.000382 0.000448 0.000525 0.000613 0.000713 0.000826 0.000950 0.001086 0.001230 0.001377 0.001523 0.001661 0.001781 0.001873 0.001924 0.001920 0.001847 0.001689 0.001430 0.001057 0.000555 -0.000088 -0.000879 -0.001826 -0.002932 -0.004196 -0.005612 -0.007171 -0.008856 -0.010646 -0.012512 -0.014422 -0.016338 -0.018220 -0.020023 -0.021704 -0.023220 -0.024528 -0.025589 -0.026369 -0.026838 -0.026972 -0.026757 -0.026186 -0.025261 -0.023992 -0.022399 -0.020510 -0.018359 -0.015986 -0.013438 -0.010766 -0.008021 -0.005258 -0.002531 0.000111 0.002619 0.004951 0.007072 0.008952 0.010569 0.011909 0.012968 0.013745 0.014250 0.014497 0.014507 0.014301 0.013909 0.013357 0.012676 0.011895 0.011041 0.010141 0.009219 0.008296 0.007390 0.006519 0.005694 0.004926 0.004220 0.003582 0.003011 0.002506 0.002066 0.001686 0.001361 0.001087 0.000858 0.000670 0.000517 0.000393 0.000295 0.000217 0.000157 0.000110 0.000075 0.000049 0.000030 0.000017 0.000009 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000031 0.000037 0.000045 0.000054 0.000064 0.000075 0.000088 0.000102 0.000119 0.000139 0.000162 0.000190 0.000224 0.000264 0.000311 0.000368 0.000434 0.000512 0.000602 0.000707 0.000826 0.000961 0.001111 0.001275 0.001450 0.001631 0.001814 0.001991 0.002151 0.002283 0.002374 0.002408 0.002370 0.002241 0.002006 0.001646 0.001149 0.000500 -0.000311 -0.001290 -0.002442 -0.003767 -0.005258 -0.006905 -0.008690 -0.010591 -0.012577 -0.014613 -0.016659 -0.018669 -0.020598 -0.022399 -0.024023 -0.025427 -0.026567 -0.027406 -0.027912 -0.028060 -0.027834 -0.027226 -0.026238 -0.024882 -0.023179 -0.021158 -0.018856 -0.016316 -0.013590 -0.010730 -0.007793 -0.004839 -0.001923 0.000898 0.003575 0.006062 0.008320 0.010318 0.012034 0.013451 0.014564 0.015374 0.015891 0.016129 0.016110 0.015860 0.015407 0.014783 0.014020 0.013149 0.012200 0.011203 0.010183 0.009163 0.008163 0.007202 0.006292 0.005444 0.004666 0.003961 0.003331 0.002774 0.002287 0.001867 0.001508 0.001205 0.000952 0.000743 0.000573 0.000436 0.000327 0.000241 0.000173 0.000121 0.000082 0.000053 0.000032 0.000018 0.000009 0.000003 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000013 0.000015 0.000019 0.000023 0.000027 0.000033 0.000040 0.000049 0.000058 0.000069 0.000081 0.000094 0.000110 0.000129 0.000151 0.000177 0.000209 0.000248 0.000294 0.000349 0.000414 0.000492 0.000583 0.000690 0.000813 0.000955 0.001115 0.001294 0.001490 0.001701 0.001923 0.002148 0.002370 0.002578 0.002759 0.002899 0.002980 0.002986 0.002898 0.002696 0.002362 0.001881 0.001237 0.000418 -0.000583 -0.001771 -0.003145 -0.004701 -0.006426 -0.008303 -0.010306 -0.012404 -0.014559 -0.016727 -0.018861 -0.020911 -0.022828 -0.024559 -0.026057 -0.027276 -0.028177 -0.028723 -0.028889 -0.028657 -0.028018 -0.026975 -0.025541 -0.023736 -0.021593 -0.019151 -0.016456 -0.013563 -0.010529 -0.007414 -0.004281 -0.001191 0.001797 0.004630 0.007259 0.009642 0.011748 0.013551 0.015036 0.016195 0.017031 0.017552 0.017775 0.017724 0.017425 0.016909 0.016211 0.015363 0.014401 0.013356 0.012261 0.011142 0.010025 0.008932 0.007880 0.006885 0.005959 0.005108 0.004337 0.003648 0.003039 0.002507 0.002047 0.001654 0.001322 0.001045 0.000816 0.000630 0.000479 0.000359 0.000264 0.000190 0.000133 0.000090 0.000057 0.000035 0.000019 0.000009 0.000003 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000030 0.000036 0.000044 0.000053 0.000063 0.000074 0.000087 0.000102 0.000120 0.000140 0.000165 0.000194 0.000230 0.000274 0.000327 0.000391 0.000466 0.000556 0.000663 0.000787 0.000932 0.001098 0.001287 0.001499 0.001732 0.001984 0.002251 0.002526 0.002801 0.003064 0.003302 0.003500 0.003639 0.003700 0.003662 0.003505 0.003209 0.002756 0.002129 0.001315 0.000305 -0.000906 -0.002318 -0.003927 -0.005719 -0.007676 -0.009771 -0.011970 -0.014234 -0.016516 -0.018767 -0.020933 -0.022960 -0.024795 -0.026386 -0.027685 -0.028648 -0.029238 -0.029426 -0.029194 -0.028533 -0.027444 -0.025941 -0.024047 -0.021796 -0.019228 -0.016394 -0.013351 -0.010159 -0.006883 -0.003589 -0.000342 0.002796 0.005767 0.008522 0.011016 0.013215 0.015093 0.016634 0.017829 0.018681 0.019200 0.019404 0.019315 0.018964 0.018384 0.017609 0.016676 0.015623 0.014484 0.013292 0.012076 0.010863 0.009677 0.008537 0.007460 0.006456 0.005535 0.004701 0.003955 0.003295 0.002719 0.002221 0.001795 0.001436 0.001135 0.000887 0.000685 0.000521 0.000391 0.000287 0.000206 0.000144 0.000097 0.000062 0.000037 0.000020 0.000009 0.000003 -0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000057 0.000068 0.000081 0.000095 0.000111 0.000130 0.000153 0.000180 0.000213 0.000254 0.000303 0.000363 0.000436 0.000523 0.000627 0.000750 0.000894 0.001063 0.001257 0.001477 0.001725 0.002000 0.002298 0.002616 0.002947 0.003281 0.003608 0.003912 0.004177 0.004383 0.004510 0.004534 0.004434 0.004188 0.003775 0.003179 0.002383 0.001378 0.000158 -0.001279 -0.002926 -0.004772 -0.006796 -0.008970 -0.011259 -0.013620 -0.016006 -0.018364 -0.020638 -0.022771 -0.024705 -0.026387 -0.027765 -0.028791 -0.029428 -0.029645 -0.029420 -0.028746 -0.027622 -0.026064 -0.024096 -0.021752 -0.019076 -0.016122 -0.012948 -0.009620 -0.006204 -0.002772 0.000611 0.003877 0.006967 0.009828 0.012415 0.014691 0.016629 0.018212 0.019432 0.020291 0.020800 0.020977 0.020847 0.020441 0.019794 0.018943 0.017928 0.016786 0.015554 0.014268 0.012959 0.011654 0.010380 0.009156 0.007999 0.006923 0.005935 0.005041 0.004241 0.003534 0.002917 0.002383 0.001927 0.001542 0.001220 0.000954 0.000736 0.000561 0.000420 0.000309 0.000222 0.000154 0.000104 0.000066 0.000040 0.000022 0.000010 0.000003 -0.000000 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000036 0.000043 0.000052 0.000063 0.000075 0.000088 0.000103 0.000121 0.000142 0.000167 0.000197 0.000234 0.000279 0.000335 0.000403 0.000485 0.000584 0.000703 0.000844 0.001010 0.001204 0.001428 0.001684 0.001972 0.002292 0.002642 0.003016 0.003409 0.003810 0.004208 0.004586 0.004927 0.005210 0.005413 0.005511 0.005479 0.005296 0.004937 0.004384 0.003621 0.002636 0.001420 -0.000025 -0.001697 -0.003581 -0.005656 -0.007895 -0.010259 -0.012706 -0.015184 -0.017639 -0.020011 -0.022242 -0.024271 -0.026040 -0.027495 -0.028587 -0.029274 -0.029524 -0.029316 -0.028639 -0.027494 -0.025896 -0.023870 -0.021453 -0.018691 -0.015639 -0.012359 -0.008919 -0.005389 -0.001843 0.001650 0.005020 0.008205 0.011151 0.013809 0.016143 0.018123 0.019733 0.020965 0.021820 0.022310 0.022455 0.022280 0.021817 0.021104 0.020179 0.019082 0.017855 0.016536 0.015161 0.013764 0.012375 0.011018 0.009716 0.008487 0.007344 0.006295 0.005346 0.004498 0.003749 0.003094 0.002528 0.002045 0.001637 0.001295 0.001013 0.000782 0.000595 0.000446 0.000327 0.000235 0.000163 0.000110 0.000070 0.000042 0.000023 0.000011 0.000004 -0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000068 0.000081 0.000096 0.000112 0.000132 0.000155 0.000182 0.000215 0.000256 0.000306 0.000368 0.000444 0.000536 0.000648 0.000783 0.000943 0.001133 0.001355 0.001612 0.001905 0.002237 0.002607 0.003012 0.003448 0.003908 0.004383 0.004859 0.005319 0.005745 0.006115 0.006403 0.006585 0.006634 0.006524 0.006233 0.005738 0.005022 0.004071 0.002876 0.001437 -0.000242 -0.002148 -0.004259 -0.006547 -0.008971 -0.011488 -0.014045 -0.016584 -0.019045 -0.021365 -0.023481 -0.025333 -0.026864 -0.028022 -0.028763 -0.029053 -0.028870 -0.028202 -0.027050 -0.025430 -0.023367 -0.020899 -0.018075 -0.014950 -0.011591 -0.008067 -0.004452 -0.000821 0.002753 0.006199 0.009453 0.012458 0.015164 0.017534 0.019538 0.021159 0.022388 0.023228 0.023690 0.023796 0.023572 0.023051 0.022272 0.021276 0.020103 0.018797 0.017397 0.015942 0.014465 0.012998 0.011568 0.010198 0.008905 0.007703 0.006601 0.005605 0.004714 0.003928 0.003242 0.002649 0.002143 0.001715 0.001357 0.001062 0.000820 0.000624 0.000467 0.000342 0.000245 0.000170 0.000114 0.000073 0.000044 0.000024 0.000011 0.000004 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000034 0.000042 0.000051 0.000061 0.000074 0.000087 0.000103 0.000121 0.000142 0.000167 0.000198 0.000234 0.000279 0.000334 0.000403 0.000487 0.000590 0.000715 0.000867 0.001048 0.001262 0.001514 0.001805 0.002140 0.002518 0.002941 0.003405 0.003908 0.004441 0.004995 0.005556 0.006106 0.006624 0.007088 0.007471 0.007747 0.007886 0.007863 0.007652 0.007228 0.006573 0.005671 0.004513 0.003097 0.001427 -0.000484 -0.002614 -0.004933 -0.007402 -0.009973 -0.012593 -0.015204 -0.017741 -0.020140 -0.022336 -0.024266 -0.025870 -0.027094 -0.027892 -0.028229 -0.028081 -0.027435 -0.026292 -0.024668 -0.022590 -0.020096 -0.017235 -0.014068 -0.010660 -0.007083 -0.003414 0.000270 0.003894 0.007386 0.010679 0.013715 0.016444 0.018826 0.020833 0.022446 0.023658 0.024470 0.024896 0.024957 0.024681 0.024102 0.023260 0.022196 0.020954 0.019576 0.018104 0.016578 0.015033 0.013500 0.012008 0.010579 0.009233 0.007983 0.006838 0.005803 0.004879 0.004064 0.003353 0.002739 0.002215 0.001772 0.001402 0.001096 0.000846 0.000644 0.000481 0.000353 0.000252 0.000175 0.000117 0.000074 0.000044 0.000024 0.000011 0.000003 -0.000001 -0.000003 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000054 0.000066 0.000079 0.000093 0.000110 0.000130 0.000153 0.000180 0.000213 0.000253 0.000302 0.000363 0.000438 0.000531 0.000646 0.000785 0.000954 0.001156 0.001396 0.001679 0.002007 0.002384 0.002812 0.003291 0.003819 0.004392 0.005003 0.005641 0.006291 0.006936 0.007553 0.008119 0.008605 0.008983 0.009223 0.009297 0.009176 0.008836 0.008256 0.007418 0.006312 0.004935 0.003291 0.001393 -0.000739 -0.003072 -0.005567 -0.008176 -0.010844 -0.013511 -0.016112 -0.018580 -0.020847 -0.022848 -0.024521 -0.025811 -0.026669 -0.027059 -0.026956 -0.026345 -0.025229 -0.023622 -0.021552 -0.019057 -0.016190 -0.013010 -0.009585 -0.005989 -0.002301 0.001402 0.005042 0.008546 0.011847 0.014885 0.017609 0.019979 0.021967 0.023554 0.024732 0.025505 0.025886 0.025896 0.025565 0.024928 0.024026 0.022901 0.021596 0.020157 0.018625 0.017040 0.015439 0.013854 0.012314 0.010841 0.009455 0.008169 0.006992 0.005930 0.004982 0.004147 0.003419 0.002791 0.002255 0.001803 0.001426 0.001114 0.000860 0.000653 0.000488 0.000357 0.000255 0.000176 0.000118 0.000075 0.000044 0.000024 0.000010 0.000002 -0.000002 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000047 0.000057 0.000069 0.000083 0.000099 0.000117 0.000138 0.000163 0.000193 0.000229 0.000272 0.000326 0.000392 0.000474 0.000576 0.000702 0.000856 0.001042 0.001267 0.001534 0.001849 0.002215 0.002636 0.003116 0.003653 0.004247 0.004894 0.005586 0.006311 0.007056 0.007800 0.008521 0.009194 0.009789 0.010277 0.010625 0.010805 0.010786 0.010541 0.010047 0.009287 0.008249 0.006927 0.005325 0.003456 0.001341 -0.000989 -0.003493 -0.006124 -0.008824 -0.011532 -0.014183 -0.016707 -0.019035 -0.021101 -0.022839 -0.024193 -0.025114 -0.025563 -0.025513 -0.024952 -0.023880 -0.022311 -0.020273 -0.017806 -0.014961 -0.011801 -0.008394 -0.004815 -0.001143 0.002542 0.006163 0.009645 0.012920 0.015928 0.018619 0.020952 0.022898 0.024439 0.025568 0.026289 0.026616 0.026570 0.026183 0.025490 0.024532 0.023353 0.021996 0.020507 0.018928 0.017299 0.015658 0.014037 0.012464 0.010962 0.009551 0.008245 0.007050 0.005973 0.005013 0.004168 0.003432 0.002798 0.002259 0.001804 0.001425 0.001112 0.000857 0.000651 0.000485 0.000355 0.000253 0.000174 0.000116 0.000073 0.000043 0.000023 0.000010 0.000002 -0.000003 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000048 0.000059 0.000072 0.000086 0.000103 0.000123 0.000146 0.000173 0.000205 0.000244 0.000291 0.000349 0.000421 0.000510 0.000621 0.000758 0.000927 0.001131 0.001379 0.001673 0.002021 0.002426 0.002894 0.003425 0.004023 0.004685 0.005407 0.006182 0.006997 0.007838 0.008685 0.009513 0.010297 0.011005 0.011608 0.012071 0.012364 0.012455 0.012315 0.011919 0.011249 0.010290 0.009038 0.007493 0.005670 0.003588 0.001279 -0.001218 -0.003852 -0.006567 -0.009302 -0.011988 -0.014555 -0.016934 -0.019056 -0.020854 -0.022271 -0.023255 -0.023768 -0.023783 -0.023284 -0.022273 -0.020762 -0.018781 -0.016370 -0.013579 -0.010472 -0.007118 -0.003593 0.000025 0.003656 0.007220 0.010644 0.013859 0.016806 0.019434 0.021703 0.023585 0.025061 0.026125 0.026783 0.027047 0.026942 0.026498 0.025752 0.024744 0.023519 0.022122 0.020596 0.018985 0.017329 0.015665 0.014025 0.012438 0.010926 0.009508 0.008196 0.006999 0.005921 0.004962 0.004118 0.003386 0.002756 0.002220 0.001771 0.001396 0.001088 0.000837 0.000634 0.000472 0.000344 0.000245 0.000168 0.000111 0.000070 0.000041 0.000021 0.000008 0.000001 -0.000004 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000031 0.000040 0.000049 0.000061 0.000074 0.000089 0.000107 0.000128 0.000152 0.000181 0.000216 0.000258 0.000309 0.000371 0.000449 0.000545 0.000665 0.000814 0.000997 0.001220 0.001490 0.001813 0.002194 0.002639 0.003152 0.003737 0.004396 0.005126 0.005924 0.006782 0.007688 0.008626 0.009575 0.010512 0.011407 0.012232 0.012952 0.013535 0.013946 0.014152 0.014124 0.013836 0.013265 0.012398 0.011228 0.009755 0.007992 0.005959 0.003687 0.001215 -0.001406 -0.004121 -0.006865 -0.009572 -0.012170 -0.014588 -0.016756 -0.018608 -0.020084 -0.021133 -0.021715 -0.021801 -0.021377 -0.020443 -0.019013 -0.017113 -0.014785 -0.012079 -0.009059 -0.005793 -0.002358 0.001169 0.004706 0.008177 0.011506 0.014628 0.017481 0.020017 0.022196 0.023990 0.025382 0.026367 0.026950 0.027145 0.026977 0.026476 0.025680 0.024630 0.023370 0.021944 0.020398 0.018772 0.017107 0.015439 0.013801 0.012219 0.010716 0.009309 0.008011 0.006828 0.005765 0.004821 0.003993 0.003274 0.002659 0.002137 0.001700 0.001337 0.001039 0.000797 0.000602 0.000447 0.000325 0.000230 0.000158 0.000104 0.000065 0.000037 0.000019 0.000007 -0.000000 -0.000005 -0.000007 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000032 0.000040 0.000050 0.000062 0.000076 0.000092 0.000111 0.000133 0.000158 0.000189 0.000226 0.000271 0.000325 0.000392 0.000476 0.000579 0.000708 0.000868 0.001066 0.001308 0.001601 0.001951 0.002365 0.002849 0.003408 0.004046 0.004765 0.005562 0.006435 0.007375 0.008370 0.009403 0.010454 0.011497 0.012505 0.013444 0.014283 0.014986 0.015517 0.015844 0.015933 0.015758 0.015295 0.014529 0.013451 0.012062 0.010372 0.008402 0.006182 0.003751 0.001159 -0.001539 -0.004278 -0.006990 -0.009605 -0.012050 -0.014255 -0.016153 -0.017685 -0.018797 -0.019450 -0.019615 -0.019277 -0.018435 -0.017104 -0.015309 -0.013090 -0.010500 -0.007599 -0.004456 -0.001147 0.002250 0.005657 0.008997 0.012197 0.015190 0.017918 0.020333 0.022396 0.024081 0.025371 0.026262 0.026759 0.026879 0.026645 0.026089 0.025249 0.024165 0.022881 0.021442 0.019890 0.018268 0.016615 0.014965 0.013349 0.011794 0.010321 0.008945 0.007679 0.006529 0.005498 0.004585 0.003785 0.003094 0.002504 0.002006 0.001589 0.001246 0.000965 0.000737 0.000555 0.000410 0.000297 0.000209 0.000143 0.000093 0.000058 0.000033 0.000016 0.000005 -0.000002 -0.000006 -0.000008 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000032 0.000041 0.000051 0.000063 0.000078 0.000094 0.000114 0.000137 0.000164 0.000196 0.000236 0.000283 0.000341 0.000412 0.000501 0.000611 0.000749 0.000921 0.001133 0.001393 0.001708 0.002085 0.002532 0.003054 0.003658 0.004347 0.005123 0.005986 0.006931 0.007949 0.009029 0.010154 0.011303 0.012449 0.013564 0.014616 0.015571 0.016392 0.017044 0.017491 0.017700 0.017641 0.017291 0.016632 0.015655 0.014359 0.012754 0.010860 0.008705 0.006329 0.003781 0.001116 -0.001602 -0.004305 -0.006922 -0.009381 -0.011612 -0.013549 -0.015129 -0.016303 -0.017028 -0.017277 -0.017034 -0.016298 -0.015083 -0.013414 -0.011330 -0.008883 -0.006132 -0.003146 0.000001 0.003234 0.006475 0.009648 0.012683 0.015514 0.018087 0.020352 0.022275 0.023829 0.025000 0.025783 0.026186 0.026225 0.025925 0.025316 0.024438 0.023330 0.022035 0.020598 0.019059 0.017461 0.015839 0.014229 0.012658 0.011152 0.009731 0.008408 0.007195 0.006097 0.005115 0.004248 0.003493 0.002843 0.002290 0.001825 0.001438 0.001121 0.000863 0.000656 0.000491 0.000361 0.000259 0.000181 0.000122 0.000079 0.000047 0.000026 0.000011 0.000002 -0.000004 -0.000007 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000033 0.000042 0.000052 0.000065 0.000080 0.000097 0.000117 0.000140 0.000169 0.000203 0.000244 0.000293 0.000354 0.000430 0.000524 0.000641 0.000787 0.000970 0.001196 0.001474 0.001810 0.002213 0.002691 0.003250 0.003896 0.004633 0.005464 0.006387 0.007399 0.008491 0.009651 0.010862 0.012101 0.013344 0.014561 0.015720 0.016785 0.017720 0.018488 0.019053 0.019380 0.019438 0.019203 0.018654 0.017783 0.016588 0.015076 0.013268 0.011190 0.008883 0.006393 0.003776 0.001094 -0.001585 -0.004190 -0.006650 -0.008895 -0.010859 -0.012482 -0.013712 -0.014509 -0.014845 -0.014704 -0.014085 -0.013001 -0.011476 -0.009550 -0.007271 -0.004699 -0.001900 0.001054 0.004088 0.007128 0.010101 0.012938 0.015577 0.017964 0.020054 0.021813 0.023216 0.024251 0.024915 0.025216 0.025170 0.024802 0.024146 0.023236 0.022114 0.020823 0.019403 0.017897 0.016342 0.014774 0.013226 0.011723 0.010289 0.008942 0.007694 0.006554 0.005527 0.004613 0.003810 0.003114 0.002518 0.002014 0.001594 0.001246 0.000963 0.000735 0.000553 0.000410 0.000298 0.000211 0.000145 0.000096 0.000060 0.000034 0.000016 0.000005 -0.000002 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000034 0.000043 0.000054 0.000067 0.000082 0.000099 0.000120 0.000144 0.000173 0.000208 0.000250 0.000302 0.000366 0.000445 0.000544 0.000668 0.000822 0.001016 0.001255 0.001549 0.001906 0.002333 0.002839 0.003432 0.004116 0.004898 0.005778 0.006757 0.007829 0.008988 0.010220 0.011508 0.012830 0.014160 0.015470 0.016726 0.017893 0.018934 0.019812 0.020489 0.020929 0.021101 0.020978 0.020541 0.019778 0.018687 0.017275 0.015560 0.013570 0.011342 0.008922 0.006367 0.003736 0.001097 -0.001481 -0.003928 -0.006174 -0.008155 -0.009811 -0.011092 -0.011958 -0.012380 -0.012345 -0.011851 -0.010908 -0.009544 -0.007794 -0.005706 -0.003338 -0.000753 0.001978 0.004784 0.007592 0.010334 0.012943 0.015360 0.017535 0.019425 0.020998 0.022232 0.023117 0.023650 0.023841 0.023707 0.023274 0.022573 0.021641 0.020517 0.019242 0.017857 0.016402 0.014911 0.013419 0.011955 0.010544 0.009205 0.007954 0.006803 0.005757 0.004821 0.003993 0.003271 0.002650 0.002122 0.001679 0.001313 0.001013 0.000772 0.000580 0.000429 0.000312 0.000222 0.000153 0.000101 0.000063 0.000036 0.000017 0.000004 -0.000004 -0.000008 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000056 0.000069 0.000085 0.000102 0.000123 0.000147 0.000176 0.000212 0.000256 0.000310 0.000376 0.000458 0.000562 0.000691 0.000854 0.001057 0.001308 0.001617 0.001992 0.002441 0.002973 0.003595 0.004314 0.005134 0.006058 0.007084 0.008210 0.009426 0.010720 0.012074 0.013468 0.014875 0.016265 0.017607 0.018865 0.020001 0.020978 0.021757 0.022302 0.022581 0.022566 0.022237 0.021581 0.020595 0.019286 0.017670 0.015775 0.013635 0.011298 0.008817 0.006251 0.003666 0.001129 -0.001289 -0.003523 -0.005508 -0.007186 -0.008509 -0.009437 -0.009944 -0.010015 -0.009649 -0.008857 -0.007664 -0.006105 -0.004226 -0.002082 0.000265 0.002748 0.005299 0.007849 0.010331 0.012685 0.014855 0.016793 0.018461 0.019828 0.020877 0.021598 0.021991 0.022067 0.021843 0.021345 0.020605 0.019659 0.018545 0.017302 0.015968 0.014582 0.013176 0.011782 0.010424 0.009126 0.007905 0.006772 0.005738 0.004807 0.003981 0.003257 0.002632 0.002100 0.001654 0.001284 0.000983 0.000741 0.000549 0.000399 0.000284 0.000197 0.000132 0.000084 0.000049 0.000024 0.000007 -0.000004 -0.000011 -0.000015 -0.000016 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000013 0.000017 0.000022 0.000029 0.000037 0.000047 0.000058 0.000072 0.000087 0.000104 0.000125 0.000149 0.000179 0.000215 0.000260 0.000315 0.000383 0.000469 0.000576 0.000711 0.000880 0.001092 0.001355 0.001677 0.002067 0.002535 0.003089 0.003736 0.004483 0.005335 0.006295 0.007361 0.008529 0.009792 0.011137 0.012546 0.013997 0.015467 0.016924 0.018338 0.019671 0.020888 0.021950 0.022818 0.023457 0.023832 0.023917 0.023689 0.023136 0.022253 0.021047 0.019533 0.017737 0.015694 0.013448 0.011052 0.008565 0.006048 0.003569 0.001193 -0.001012 -0.002987 -0.004675 -0.006029 -0.007011 -0.007596 -0.007771 -0.007534 -0.006896 -0.005880 -0.004522 -0.002865 -0.000962 0.001129 0.003343 0.005617 0.007886 0.010086 0.012162 0.014062 0.015742 0.017168 0.018313 0.019162 0.019708 0.019953 0.019908 0.019593 0.019033 0.018260 0.017309 0.016215 0.015017 0.013752 0.012453 0.011152 0.009875 0.008645 0.007482 0.006399 0.005406 0.004509 0.003712 0.003014 0.002411 0.001899 0.001471 0.001119 0.000833 0.000607 0.000430 0.000294 0.000193 0.000119 0.000066 0.000030 0.000005 -0.000011 -0.000021 -0.000026 -0.000029 -0.000029 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000039 0.000049 0.000060 0.000074 0.000089 0.000106 0.000127 0.000151 0.000181 0.000217 0.000262 0.000318 0.000388 0.000476 0.000587 0.000726 0.000901 0.001120 0.001392 0.001725 0.002129 0.002612 0.003183 0.003850 0.004619 0.005495 0.006482 0.007577 0.008778 0.010075 0.011457 0.012906 0.014402 0.015918 0.017426 0.018894 0.020286 0.021566 0.022696 0.023637 0.024354 0.024812 0.024983 0.024846 0.024388 0.023604 0.022498 0.021086 0.019393 0.017452 0.015306 0.013006 0.010608 0.008174 0.005766 0.003450 0.001288 -0.000660 -0.002343 -0.003714 -0.004739 -0.005394 -0.005665 -0.005553 -0.005067 -0.004232 -0.003080 -0.001653 -0.000001 0.001820 0.003751 0.005732 0.007700 0.009601 0.011380 0.012991 0.014396 0.015564 0.016472 0.017109 0.017470 0.017560 0.017392 0.016986 0.016367 0.015566 0.014617 0.013556 0.012417 0.011235 0.010040 0.008861 0.007720 0.006638 0.005629 0.004704 0.003869 0.003129 0.002483 0.001930 0.001464 0.001079 0.000767 0.000520 0.000330 0.000186 0.000082 0.000010 -0.000037 -0.000066 -0.000080 -0.000085 -0.000084 -0.000080 -0.000073 -0.000065 -0.000058 -0.000051 -0.000044 -0.000038 -0.000033 -0.000029 -0.000025 -0.000021 -0.000019 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000032 0.000041 0.000051 0.000062 0.000075 0.000090 0.000108 0.000128 0.000152 0.000181 0.000217 0.000262 0.000319 0.000390 0.000480 0.000593 0.000736 0.000916 0.001141 0.001419 0.001760 0.002174 0.002668 0.003251 0.003932 0.004716 0.005609 0.006613 0.007727 0.008947 0.010266 0.011671 0.013144 0.014666 0.016211 0.017751 0.019254 0.020686 0.022010 0.023188 0.024183 0.024958 0.025482 0.025725 0.025666 0.025292 0.024598 0.023587 0.022275 0.020685 0.018849 0.016809 0.014614 0.012318 0.009979 0.007658 0.005418 0.003317 0.001411 -0.000250 -0.001623 -0.002677 -0.003388 -0.003745 -0.003749 -0.003411 -0.002753 -0.001806 -0.000612 0.000784 0.002329 0.003967 0.005642 0.007299 0.008886 0.010354 0.011663 0.012779 0.013676 0.014337 0.014752 0.014921 0.014851 0.014557 0.014060 0.013384 0.012561 0.011624 0.010605 0.009537 0.008451 0.007376 0.006334 0.005347 0.004429 0.003591 0.002840 0.002181 0.001614 0.001135 0.000741 0.000425 0.000180 -0.000004 -0.000135 -0.000222 -0.000274 -0.000298 -0.000301 -0.000289 -0.000268 -0.000241 -0.000212 -0.000183 -0.000155 -0.000131 -0.000109 -0.000091 -0.000076 -0.000063 -0.000052 -0.000043 -0.000036 -0.000030 -0.000026 -0.000022 -0.000018 -0.000016 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000042 0.000052 0.000064 0.000077 0.000091 0.000108 0.000128 0.000151 0.000180 0.000216 0.000261 0.000318 0.000390 0.000480 0.000595 0.000740 0.000923 0.001152 0.001435 0.001782 0.002201 0.002702 0.003292 0.003980 0.004771 0.005671 0.006682 0.007803 0.009030 0.010356 0.011767 0.013248 0.014779 0.016333 0.017885 0.019402 0.020851 0.022196 0.023401 0.024427 0.025241 0.025810 0.026107 0.026110 0.025806 0.025191 0.024268 0.023052 0.021563 0.019835 0.017906 0.015823 0.013638 0.011408 0.009189 0.007040 0.005017 0.003172 0.001552 0.000194 -0.000870 -0.001621 -0.002050 -0.002158 -0.001957 -0.001468 -0.000721 0.000245 0.001385 0.002652 0.003994 0.005359 0.006697 0.007961 0.009109 0.010107 0.010925 0.011542 0.011947 0.012134 0.012106 0.011874 0.011452 0.010864 0.010136 0.009296 0.008376 0.007408 0.006422 0.005444 0.004501 0.003610 0.002790 0.002050 0.001397 0.000836 0.000366 -0.000016 -0.000314 -0.000537 -0.000691 -0.000786 -0.000833 -0.000839 -0.000814 -0.000768 -0.000706 -0.000635 -0.000561 -0.000486 -0.000415 -0.000349 -0.000289 -0.000238 -0.000194 -0.000157 -0.000127 -0.000103 -0.000083 -0.000068 -0.000055 -0.000045 -0.000037 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000053 0.000065 0.000077 0.000091 0.000107 0.000127 0.000150 0.000178 0.000214 0.000258 0.000315 0.000387 0.000478 0.000593 0.000739 0.000924 0.001154 0.001439 0.001788 0.002209 0.002711 0.003303 0.003991 0.004781 0.005679 0.006686 0.007802 0.009022 0.010339 0.011741 0.013211 0.014730 0.016274 0.017815 0.019324 0.020767 0.022110 0.023316 0.024351 0.025180 0.025772 0.026102 0.026149 0.025900 0.025351 0.024506 0.023378 0.021988 0.020367 0.018553 0.016589 0.014526 0.012415 0.010312 0.008272 0.006345 0.004580 0.003019 0.001698 0.000643 -0.000130 -0.000612 -0.000807 -0.000728 -0.000394 0.000164 0.000910 0.001803 0.002796 0.003844 0.004899 0.005916 0.006855 0.007680 0.008361 0.008876 0.009209 0.009354 0.009309 0.009082 0.008685 0.008136 0.007459 0.006680 0.005828 0.004933 0.004022 0.003125 0.002265 0.001463 0.000734 0.000090 -0.000461 -0.000917 -0.001278 -0.001548 -0.001734 -0.001843 -0.001884 -0.001868 -0.001806 -0.001707 -0.001582 -0.001440 -0.001290 -0.001138 -0.000989 -0.000848 -0.000717 -0.000599 -0.000494 -0.000403 -0.000326 -0.000262 -0.000209 -0.000166 -0.000132 -0.000105 -0.000084 -0.000067 -0.000054 -0.000043 -0.000035 -0.000029 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000045 0.000054 0.000065 0.000077 0.000091 0.000106 0.000125 0.000148 0.000176 0.000210 0.000255 0.000311 0.000382 0.000472 0.000587 0.000733 0.000917 0.001147 0.001431 0.001779 0.002198 0.002697 0.003283 0.003964 0.004745 0.005631 0.006623 0.007721 0.008920 0.010212 0.011587 0.013028 0.014516 0.016027 0.017535 0.019011 0.020424 0.021739 0.022922 0.023940 0.024760 0.025352 0.025693 0.025763 0.025552 0.025054 0.024275 0.023227 0.021932 0.020417 0.018719 0.016880 0.014946 0.012967 0.010995 0.009079 0.007266 0.005602 0.004122 0.002859 0.001835 0.001063 0.000549 0.000287 0.000265 0.000461 0.000847 0.001388 0.002045 0.002775 0.003537 0.004288 0.004990 0.005607 0.006109 0.006474 0.006685 0.006733 0.006616 0.006339 0.005911 0.005350 0.004675 0.003911 0.003085 0.002224 0.001356 0.000509 -0.000293 -0.001029 -0.001684 -0.002245 -0.002704 -0.003060 -0.003312 -0.003467 -0.003531 -0.003513 -0.003426 -0.003280 -0.003088 -0.002862 -0.002613 -0.002353 -0.002089 -0.001832 -0.001586 -0.001356 -0.001146 -0.000957 -0.000790 -0.000645 -0.000522 -0.000418 -0.000332 -0.000263 -0.000207 -0.000163 -0.000128 -0.000101 -0.000080 -0.000063 -0.000050 -0.000041 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000054 0.000065 0.000076 0.000089 0.000105 0.000123 0.000145 0.000172 0.000207 0.000250 0.000305 0.000375 0.000464 0.000578 0.000722 0.000904 0.001131 0.001412 0.001755 0.002167 0.002657 0.003232 0.003899 0.004662 0.005526 0.006492 0.007559 0.008722 0.009975 0.011305 0.012697 0.014132 0.015589 0.017041 0.018461 0.019817 0.021079 0.022213 0.023188 0.023973 0.024541 0.024870 0.024944 0.024751 0.024289 0.023563 0.022586 0.021378 0.019966 0.018386 0.016676 0.014880 0.013044 0.011215 0.009440 0.007761 0.006217 0.004842 0.003660 0.002691 0.001945 0.001424 0.001120 0.001020 0.001101 0.001335 0.001690 0.002129 0.002612 0.003102 0.003561 0.003956 0.004259 0.004445 0.004498 0.004410 0.004175 0.003800 0.003292 0.002666 0.001942 0.001143 0.000294 -0.000578 -0.001446 -0.002282 -0.003063 -0.003767 -0.004378 -0.004881 -0.005271 -0.005543 -0.005700 -0.005747 -0.005692 -0.005546 -0.005323 -0.005037 -0.004701 -0.004331 -0.003938 -0.003537 -0.003138 -0.002752 -0.002384 -0.002043 -0.001731 -0.001451 -0.001202 -0.000986 -0.000800 -0.000643 -0.000512 -0.000405 -0.000318 -0.000249 -0.000194 -0.000151 -0.000118 -0.000093 -0.000073 -0.000058 -0.000046 -0.000037 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000045 0.000054 0.000064 0.000075 0.000088 0.000103 0.000121 0.000142 0.000169 0.000203 0.000245 0.000299 0.000368 0.000455 0.000566 0.000708 0.000886 0.001108 0.001382 0.001716 0.002118 0.002594 0.003152 0.003796 0.004533 0.005365 0.006293 0.007317 0.008430 0.009627 0.010895 0.012220 0.013583 0.014963 0.016335 0.017674 0.018949 0.020132 0.021191 0.022097 0.022822 0.023342 0.023637 0.023691 0.023498 0.023055 0.022369 0.021452 0.020325 0.019013 0.017550 0.015972 0.014321 0.012638 0.010967 0.009349 0.007822 0.006421 0.005172 0.004097 0.003209 0.002516 0.002014 0.001696 0.001544 0.001537 0.001645 0.001838 0.002080 0.002337 0.002573 0.002757 0.002861 0.002861 0.002743 0.002495 0.002114 0.001604 0.000975 0.000241 -0.000579 -0.001463 -0.002384 -0.003317 -0.004233 -0.005106 -0.005911 -0.006625 -0.007232 -0.007716 -0.008069 -0.008288 -0.008375 -0.008334 -0.008176 -0.007912 -0.007559 -0.007132 -0.006647 -0.006122 -0.005573 -0.005015 -0.004462 -0.003925 -0.003415 -0.002938 -0.002501 -0.002107 -0.001756 -0.001448 -0.001182 -0.000955 -0.000765 -0.000607 -0.000478 -0.000373 -0.000291 -0.000225 -0.000174 -0.000135 -0.000105 -0.000083 -0.000065 -0.000052 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000045 0.000054 0.000064 0.000074 0.000087 0.000101 0.000119 0.000140 0.000166 0.000198 0.000240 0.000292 0.000359 0.000444 0.000553 0.000690 0.000862 0.001078 0.001343 0.001665 0.002051 0.002508 0.003042 0.003658 0.004360 0.005150 0.006030 0.006997 0.008048 0.009173 0.010362 0.011600 0.012871 0.014154 0.015424 0.016658 0.017829 0.018907 0.019866 0.020678 0.021319 0.021767 0.022004 0.022020 0.021807 0.021367 0.020707 0.019839 0.018785 0.017569 0.016222 0.014779 0.013279 0.011758 0.010258 0.008813 0.007457 0.006219 0.005120 0.004177 0.003399 0.002786 0.002334 0.002031 0.001857 0.001790 0.001801 0.001859 0.001931 0.001985 0.001991 0.001921 0.001752 0.001469 0.001061 0.000525 -0.000136 -0.000911 -0.001785 -0.002739 -0.003748 -0.004787 -0.005828 -0.006842 -0.007802 -0.008681 -0.009456 -0.010106 -0.010617 -0.010979 -0.011186 -0.011240 -0.011145 -0.010912 -0.010554 -0.010088 -0.009531 -0.008904 -0.008226 -0.007516 -0.006793 -0.006072 -0.005370 -0.004698 -0.004066 -0.003483 -0.002952 -0.002476 -0.002056 -0.001689 -0.001374 -0.001107 -0.000884 -0.000699 -0.000548 -0.000427 -0.000331 -0.000255 -0.000197 -0.000152 -0.000118 -0.000092 -0.000073 -0.000059 -0.000048 -0.000039 -0.000033 -0.000028 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000037 0.000045 0.000053 0.000063 0.000074 0.000086 0.000100 0.000117 0.000137 0.000163 0.000194 0.000235 0.000286 0.000351 0.000433 0.000538 0.000670 0.000835 0.001041 0.001295 0.001601 0.001968 0.002401 0.002905 0.003485 0.004144 0.004884 0.005705 0.006605 0.007578 0.008618 0.009712 0.010848 0.012008 0.013172 0.014320 0.015427 0.016469 0.017420 0.018255 0.018950 0.019483 0.019837 0.019996 0.019953 0.019703 0.019250 0.018601 0.017772 0.016783 0.015658 0.014426 0.013121 0.011776 0.010427 0.009109 0.007852 0.006686 0.005632 0.004708 0.003923 0.003281 0.002779 0.002407 0.002150 0.001986 0.001890 0.001834 0.001787 0.001718 0.001598 0.001400 0.001101 0.000684 0.000138 -0.000540 -0.001346 -0.002271 -0.003299 -0.004408 -0.005572 -0.006764 -0.007954 -0.009111 -0.010206 -0.011210 -0.012097 -0.012845 -0.013437 -0.013858 -0.014105 -0.014173 -0.014070 -0.013803 -0.013387 -0.012838 -0.012178 -0.011427 -0.010608 -0.009744 -0.008857 -0.007966 -0.007090 -0.006244 -0.005442 -0.004694 -0.004006 -0.003385 -0.002831 -0.002343 -0.001921 -0.001559 -0.001253 -0.000997 -0.000787 -0.000615 -0.000478 -0.000369 -0.000283 -0.000217 -0.000167 -0.000129 -0.000101 -0.000080 -0.000065 -0.000053 -0.000044 -0.000037 -0.000031 -0.000026 -0.000023 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000030 0.000037 0.000045 0.000053 0.000062 0.000073 0.000085 0.000098 0.000115 0.000135 0.000160 0.000191 0.000230 0.000279 0.000342 0.000421 0.000521 0.000647 0.000805 0.001000 0.001238 0.001527 0.001870 0.002275 0.002744 0.003281 0.003890 0.004571 0.005324 0.006146 0.007030 0.007971 0.008956 0.009972 0.011004 0.012033 0.013039 0.013999 0.014892 0.015694 0.016383 0.016939 0.017344 0.017583 0.017645 0.017525 0.017221 0.016740 0.016091 0.015290 0.014358 0.013319 0.012200 0.011033 0.009850 0.008680 0.007555 0.006502 0.005543 0.004694 0.003967 0.003366 0.002889 0.002526 0.002265 0.002085 0.001963 0.001871 0.001781 0.001661 0.001483 0.001219 0.000846 0.000346 -0.000293 -0.001076 -0.002000 -0.003056 -0.004228 -0.005492 -0.006822 -0.008186 -0.009553 -0.010889 -0.012160 -0.013335 -0.014385 -0.015284 -0.016011 -0.016550 -0.016892 -0.017032 -0.016974 -0.016724 -0.016297 -0.015710 -0.014984 -0.014142 -0.013209 -0.012211 -0.011173 -0.010118 -0.009070 -0.008047 -0.007067 -0.006142 -0.005284 -0.004499 -0.003792 -0.003164 -0.002613 -0.002137 -0.001730 -0.001387 -0.001102 -0.000867 -0.000677 -0.000524 -0.000403 -0.000309 -0.000236 -0.000181 -0.000140 -0.000109 -0.000087 -0.000070 -0.000058 -0.000048 -0.000041 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000044 0.000052 0.000062 0.000072 0.000084 0.000097 0.000113 0.000133 0.000157 0.000187 0.000225 0.000273 0.000333 0.000409 0.000504 0.000623 0.000771 0.000953 0.001175 0.001442 0.001759 0.002130 0.002560 0.003050 0.003602 0.004217 0.004893 0.005626 0.006412 0.007242 0.008105 0.008988 0.009877 0.010754 0.011601 0.012397 0.013122 0.013757 0.014282 0.014681 0.014939 0.015045 0.014993 0.014780 0.014408 0.013886 0.013225 0.012443 0.011560 0.010602 0.009595 0.008568 0.007548 0.006566 0.005645 0.004808 0.004072 0.003448 0.002940 0.002547 0.002261 0.002067 0.001947 0.001876 0.001828 0.001774 0.001682 0.001523 0.001268 0.000893 0.000377 -0.000293 -0.001125 -0.002118 -0.003264 -0.004547 -0.005944 -0.007427 -0.008963 -0.010516 -0.012049 -0.013524 -0.014906 -0.016161 -0.017260 -0.018176 -0.018890 -0.019386 -0.019659 -0.019706 -0.019534 -0.019154 -0.018582 -0.017840 -0.016951 -0.015943 -0.014844 -0.013682 -0.012484 -0.011276 -0.010083 -0.008926 -0.007821 -0.006784 -0.005825 -0.004950 -0.004164 -0.003468 -0.002859 -0.002333 -0.001885 -0.001509 -0.001196 -0.000939 -0.000731 -0.000564 -0.000433 -0.000330 -0.000252 -0.000193 -0.000148 -0.000116 -0.000092 -0.000075 -0.000062 -0.000052 -0.000044 -0.000037 -0.000032 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000014 0.000019 0.000023 0.000029 0.000036 0.000043 0.000052 0.000061 0.000071 0.000083 0.000096 0.000112 0.000131 0.000154 0.000184 0.000221 0.000266 0.000324 0.000396 0.000485 0.000596 0.000733 0.000901 0.001105 0.001348 0.001636 0.001971 0.002356 0.002794 0.003284 0.003826 0.004418 0.005056 0.005734 0.006443 0.007174 0.007913 0.008646 0.009359 0.010032 0.010649 0.011192 0.011644 0.011990 0.012216 0.012312 0.012271 0.012090 0.011770 0.011318 0.010743 0.010060 0.009288 0.008450 0.007569 0.006671 0.005783 0.004932 0.004142 0.003434 0.002825 0.002327 0.001945 0.001677 0.001515 0.001445 0.001447 0.001497 0.001565 0.001623 0.001638 0.001579 0.001414 0.001116 0.000663 0.000037 -0.000771 -0.001765 -0.002939 -0.004279 -0.005763 -0.007364 -0.009047 -0.010773 -0.012501 -0.014190 -0.015800 -0.017290 -0.018626 -0.019777 -0.020716 -0.021425 -0.021891 -0.022108 -0.022077 -0.021807 -0.021313 -0.020615 -0.019736 -0.018704 -0.017549 -0.016302 -0.014993 -0.013652 -0.012308 -0.010986 -0.009708 -0.008493 -0.007355 -0.006305 -0.005350 -0.004494 -0.003736 -0.003075 -0.002505 -0.002020 -0.001613 -0.001276 -0.001000 -0.000776 -0.000598 -0.000457 -0.000348 -0.000265 -0.000202 -0.000156 -0.000121 -0.000097 -0.000079 -0.000065 -0.000055 -0.000046 -0.000039 -0.000033 -0.000029 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000022 0.000028 0.000035 0.000042 0.000051 0.000060 0.000070 0.000082 0.000095 0.000110 0.000129 0.000152 0.000181 0.000216 0.000260 0.000314 0.000381 0.000464 0.000566 0.000692 0.000844 0.001028 0.001246 0.001501 0.001798 0.002136 0.002517 0.002942 0.003407 0.003910 0.004446 0.005009 0.005590 0.006180 0.006765 0.007334 0.007871 0.008361 0.008788 0.009137 0.009395 0.009549 0.009591 0.009513 0.009313 0.008993 0.008556 0.008012 0.007375 0.006663 0.005895 0.005094 0.004286 0.003496 0.002749 0.002069 0.001476 0.000989 0.000618 0.000371 0.000246 0.000235 0.000324 0.000493 0.000715 0.000961 0.001198 0.001392 0.001508 0.001513 0.001375 0.001068 0.000571 -0.000132 -0.001046 -0.002171 -0.003495 -0.005001 -0.006661 -0.008442 -0.010303 -0.012202 -0.014092 -0.015928 -0.017664 -0.019260 -0.020678 -0.021885 -0.022855 -0.023570 -0.024017 -0.024193 -0.024101 -0.023752 -0.023164 -0.022359 -0.021364 -0.020210 -0.018930 -0.017555 -0.016120 -0.014657 -0.013195 -0.011762 -0.010380 -0.009069 -0.007845 -0.006716 -0.005692 -0.004774 -0.003964 -0.003257 -0.002649 -0.002133 -0.001700 -0.001342 -0.001049 -0.000813 -0.000624 -0.000477 -0.000362 -0.000275 -0.000209 -0.000161 -0.000126 -0.000100 -0.000081 -0.000067 -0.000057 -0.000048 -0.000041 -0.000035 -0.000030 -0.000025 -0.000022 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000041 0.000049 0.000059 0.000069 0.000080 0.000093 0.000109 0.000127 0.000150 0.000177 0.000211 0.000252 0.000303 0.000365 0.000441 0.000534 0.000647 0.000783 0.000945 0.001136 0.001358 0.001614 0.001903 0.002226 0.002581 0.002966 0.003376 0.003807 0.004250 0.004698 0.005141 0.005567 0.005965 0.006320 0.006618 0.006848 0.006996 0.007051 0.007006 0.006856 0.006596 0.006230 0.005761 0.005200 0.004558 0.003853 0.003104 0.002335 0.001568 0.000831 0.000146 -0.000460 -0.000968 -0.001360 -0.001621 -0.001745 -0.001732 -0.001588 -0.001326 -0.000969 -0.000542 -0.000078 0.000388 0.000819 0.001177 0.001423 0.001523 0.001445 0.001161 0.000652 -0.000095 -0.001082 -0.002306 -0.003751 -0.005394 -0.007203 -0.009139 -0.011159 -0.013212 -0.015250 -0.017221 -0.019078 -0.020776 -0.022276 -0.023544 -0.024553 -0.025285 -0.025727 -0.025878 -0.025743 -0.025335 -0.024674 -0.023785 -0.022698 -0.021445 -0.020062 -0.018583 -0.017045 -0.015481 -0.013922 -0.012397 -0.010929 -0.009540 -0.008243 -0.007050 -0.005968 -0.005001 -0.004146 -0.003402 -0.002763 -0.002221 -0.001767 -0.001392 -0.001086 -0.000840 -0.000644 -0.000490 -0.000372 -0.000282 -0.000214 -0.000165 -0.000129 -0.000102 -0.000083 -0.000069 -0.000058 -0.000049 -0.000042 -0.000036 -0.000031 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000032 0.000040 0.000048 0.000057 0.000067 0.000079 0.000092 0.000107 0.000125 0.000147 0.000173 0.000205 0.000243 0.000290 0.000347 0.000416 0.000498 0.000598 0.000716 0.000856 0.001020 0.001209 0.001422 0.001662 0.001925 0.002209 0.002512 0.002827 0.003150 0.003472 0.003784 0.004078 0.004342 0.004565 0.004734 0.004838 0.004867 0.004810 0.004659 0.004411 0.004064 0.003619 0.003082 0.002461 0.001770 0.001026 0.000248 -0.000541 -0.001316 -0.002051 -0.002721 -0.003300 -0.003767 -0.004102 -0.004289 -0.004321 -0.004194 -0.003913 -0.003490 -0.002945 -0.002306 -0.001606 -0.000882 -0.000175 0.000472 0.001018 0.001422 0.001645 0.001655 0.001426 0.000936 0.000178 -0.000852 -0.002144 -0.003680 -0.005432 -0.007363 -0.009432 -0.011588 -0.013777 -0.015947 -0.018043 -0.020013 -0.021811 -0.023393 -0.024726 -0.025782 -0.026542 -0.026994 -0.027137 -0.026979 -0.026533 -0.025821 -0.024872 -0.023716 -0.022389 -0.020928 -0.019370 -0.017753 -0.016111 -0.014477 -0.012881 -0.011348 -0.009897 -0.008545 -0.007302 -0.006176 -0.005169 -0.004281 -0.003509 -0.002846 -0.002284 -0.001814 -0.001426 -0.001111 -0.000857 -0.000656 -0.000499 -0.000378 -0.000286 -0.000218 -0.000167 -0.000131 -0.000104 -0.000085 -0.000070 -0.000059 -0.000051 -0.000043 -0.000037 -0.000032 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000031 0.000038 0.000046 0.000055 0.000065 0.000077 0.000090 0.000105 0.000122 0.000143 0.000168 0.000198 0.000234 0.000276 0.000327 0.000388 0.000460 0.000546 0.000647 0.000765 0.000900 0.001055 0.001227 0.001415 0.001619 0.001833 0.002053 0.002274 0.002488 0.002689 0.002866 0.003011 0.003112 0.003160 0.003145 0.003055 0.002882 0.002620 0.002264 0.001814 0.001270 0.000639 -0.000070 -0.000843 -0.001664 -0.002513 -0.003365 -0.004196 -0.004978 -0.005684 -0.006287 -0.006764 -0.007091 -0.007253 -0.007237 -0.007037 -0.006656 -0.006103 -0.005396 -0.004561 -0.003631 -0.002646 -0.001648 -0.000685 0.000198 0.000953 0.001537 0.001908 0.002034 0.001886 0.001446 0.000704 -0.000338 -0.001669 -0.003267 -0.005100 -0.007129 -0.009305 -0.011576 -0.013884 -0.016171 -0.018380 -0.020455 -0.022348 -0.024014 -0.025416 -0.026526 -0.027325 -0.027801 -0.027954 -0.027792 -0.027329 -0.026591 -0.025605 -0.024406 -0.023031 -0.021519 -0.019907 -0.018236 -0.016540 -0.014855 -0.013210 -0.011630 -0.010137 -0.008746 -0.007469 -0.006313 -0.005279 -0.004368 -0.003576 -0.002897 -0.002322 -0.001842 -0.001446 -0.001124 -0.000866 -0.000662 -0.000503 -0.000381 -0.000289 -0.000220 -0.000169 -0.000132 -0.000106 -0.000086 -0.000072 -0.000061 -0.000052 -0.000045 -0.000038 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000030 0.000037 0.000045 0.000053 0.000063 0.000075 0.000087 0.000102 0.000119 0.000139 0.000163 0.000190 0.000222 0.000260 0.000305 0.000357 0.000419 0.000491 0.000575 0.000671 0.000779 0.000900 0.001031 0.001170 0.001314 0.001459 0.001598 0.001726 0.001835 0.001916 0.001961 0.001959 0.001902 0.001779 0.001581 0.001301 0.000932 0.000470 -0.000087 -0.000737 -0.001473 -0.002287 -0.003164 -0.004087 -0.005037 -0.005988 -0.006914 -0.007786 -0.008576 -0.009253 -0.009791 -0.010165 -0.010355 -0.010345 -0.010126 -0.009696 -0.009061 -0.008236 -0.007243 -0.006114 -0.004889 -0.003612 -0.002332 -0.001101 0.000031 0.001011 0.001794 0.002335 0.002599 0.002557 0.002192 0.001494 0.000467 -0.000875 -0.002508 -0.004397 -0.006497 -0.008759 -0.011123 -0.013531 -0.015920 -0.018229 -0.020402 -0.022386 -0.024134 -0.025609 -0.026781 -0.027630 -0.028145 -0.028324 -0.028177 -0.027720 -0.026978 -0.025982 -0.024766 -0.023369 -0.021831 -0.020192 -0.018491 -0.016767 -0.015053 -0.013381 -0.011776 -0.010259 -0.008847 -0.007552 -0.006378 -0.005331 -0.004407 -0.003605 -0.002917 -0.002335 -0.001850 -0.001450 -0.001126 -0.000866 -0.000662 -0.000503 -0.000381 -0.000289 -0.000221 -0.000171 -0.000134 -0.000107 -0.000088 -0.000073 -0.000062 -0.000054 -0.000046 -0.000040 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000029 0.000036 0.000043 0.000052 0.000061 0.000072 0.000085 0.000099 0.000115 0.000134 0.000156 0.000181 0.000210 0.000243 0.000281 0.000326 0.000377 0.000436 0.000502 0.000577 0.000659 0.000747 0.000838 0.000930 0.001017 0.001095 0.001156 0.001194 0.001201 0.001167 0.001084 0.000942 0.000732 0.000445 0.000073 -0.000389 -0.000948 -0.001603 -0.002353 -0.003193 -0.004115 -0.005103 -0.006141 -0.007209 -0.008281 -0.009331 -0.010327 -0.011239 -0.012034 -0.012683 -0.013156 -0.013430 -0.013484 -0.013305 -0.012887 -0.012230 -0.011345 -0.010250 -0.008974 -0.007553 -0.006033 -0.004462 -0.002895 -0.001389 -0.000000 0.001218 0.002212 0.002939 0.003360 0.003446 0.003178 0.002548 0.001561 0.000232 -0.001411 -0.003331 -0.005480 -0.007804 -0.010242 -0.012732 -0.015207 -0.017606 -0.019867 -0.021937 -0.023767 -0.025317 -0.026558 -0.027466 -0.028032 -0.028254 -0.028142 -0.027712 -0.026990 -0.026007 -0.024799 -0.023406 -0.021868 -0.020227 -0.018523 -0.016794 -0.015075 -0.013397 -0.011787 -0.010266 -0.008850 -0.007551 -0.006375 -0.005325 -0.004400 -0.003596 -0.002908 -0.002326 -0.001840 -0.001441 -0.001118 -0.000860 -0.000656 -0.000499 -0.000378 -0.000288 -0.000221 -0.000171 -0.000135 -0.000109 -0.000090 -0.000075 -0.000064 -0.000056 -0.000048 -0.000042 -0.000036 -0.000031 -0.000026 -0.000022 -0.000019 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000028 0.000034 0.000042 0.000050 0.000059 0.000069 0.000082 0.000095 0.000111 0.000129 0.000148 0.000171 0.000196 0.000225 0.000257 0.000293 0.000335 0.000380 0.000431 0.000486 0.000543 0.000600 0.000654 0.000700 0.000733 0.000747 0.000735 0.000688 0.000599 0.000457 0.000253 -0.000022 -0.000376 -0.000818 -0.001353 -0.001988 -0.002724 -0.003560 -0.004492 -0.005512 -0.006606 -0.007759 -0.008949 -0.010151 -0.011338 -0.012479 -0.013540 -0.014486 -0.015285 -0.015903 -0.016312 -0.016487 -0.016409 -0.016066 -0.015454 -0.014577 -0.013447 -0.012090 -0.010537 -0.008829 -0.007018 -0.005156 -0.003305 -0.001523 0.000127 0.001588 0.002804 0.003728 0.004319 0.004548 0.004395 0.003853 0.002927 0.001634 0.000003 -0.001925 -0.004100 -0.006466 -0.008959 -0.011512 -0.014060 -0.016535 -0.018876 -0.021027 -0.022936 -0.024563 -0.025877 -0.026854 -0.027483 -0.027763 -0.027703 -0.027320 -0.026639 -0.025694 -0.024519 -0.023155 -0.021643 -0.020024 -0.018341 -0.016630 -0.014928 -0.013266 -0.011670 -0.010162 -0.008759 -0.007471 -0.006305 -0.005265 -0.004348 -0.003553 -0.002871 -0.002294 -0.001814 -0.001420 -0.001101 -0.000846 -0.000646 -0.000492 -0.000374 -0.000286 -0.000220 -0.000172 -0.000137 -0.000111 -0.000092 -0.000078 -0.000067 -0.000058 -0.000050 -0.000044 -0.000038 -0.000032 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000040 0.000048 0.000057 0.000067 0.000078 0.000091 0.000106 0.000123 0.000141 0.000161 0.000183 0.000207 0.000233 0.000262 0.000293 0.000327 0.000363 0.000399 0.000432 0.000461 0.000480 0.000484 0.000468 0.000423 0.000342 0.000217 0.000038 -0.000205 -0.000520 -0.000917 -0.001404 -0.001988 -0.002675 -0.003468 -0.004368 -0.005370 -0.006470 -0.007654 -0.008907 -0.010210 -0.011538 -0.012863 -0.014154 -0.015376 -0.016493 -0.017469 -0.018266 -0.018852 -0.019197 -0.019275 -0.019069 -0.018568 -0.017769 -0.016680 -0.015317 -0.013707 -0.011887 -0.009904 -0.007810 -0.005666 -0.003535 -0.001483 0.000427 0.002130 0.003571 0.004698 0.005469 0.005852 0.005828 0.005390 0.004542 0.003304 0.001705 -0.000211 -0.002393 -0.004780 -0.007309 -0.009910 -0.012515 -0.015055 -0.017467 -0.019691 -0.021678 -0.023382 -0.024772 -0.025825 -0.026528 -0.026880 -0.026888 -0.026570 -0.025951 -0.025064 -0.023945 -0.022633 -0.021170 -0.019598 -0.017958 -0.016288 -0.014623 -0.012996 -0.011433 -0.009955 -0.008579 -0.007317 -0.006174 -0.005154 -0.004256 -0.003476 -0.002808 -0.002243 -0.001773 -0.001387 -0.001075 -0.000827 -0.000632 -0.000482 -0.000368 -0.000283 -0.000219 -0.000173 -0.000139 -0.000114 -0.000095 -0.000081 -0.000069 -0.000060 -0.000053 -0.000046 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000039 0.000046 0.000055 0.000064 0.000075 0.000088 0.000101 0.000116 0.000133 0.000150 0.000169 0.000189 0.000209 0.000231 0.000254 0.000277 0.000299 0.000317 0.000330 0.000333 0.000320 0.000286 0.000224 0.000126 -0.000017 -0.000213 -0.000473 -0.000806 -0.001222 -0.001729 -0.002336 -0.003049 -0.003872 -0.004807 -0.005854 -0.007006 -0.008255 -0.009586 -0.010982 -0.012418 -0.013868 -0.015301 -0.016682 -0.017973 -0.019137 -0.020134 -0.020925 -0.021477 -0.021757 -0.021741 -0.021412 -0.020760 -0.019784 -0.018494 -0.016910 -0.015061 -0.012989 -0.010744 -0.008383 -0.005969 -0.003571 -0.001257 0.000904 0.002846 0.004509 0.005839 0.006792 0.007337 0.007451 0.007127 0.006372 0.005204 0.003655 0.001769 -0.000401 -0.002794 -0.005341 -0.007974 -0.010622 -0.013215 -0.015687 -0.017979 -0.020038 -0.021820 -0.023289 -0.024423 -0.025208 -0.025641 -0.025731 -0.025494 -0.024956 -0.024147 -0.023103 -0.021865 -0.020473 -0.018968 -0.017392 -0.015782 -0.014174 -0.012600 -0.011086 -0.009654 -0.008320 -0.007096 -0.005987 -0.004998 -0.004127 -0.003370 -0.002722 -0.002174 -0.001718 -0.001344 -0.001042 -0.000802 -0.000614 -0.000470 -0.000360 -0.000278 -0.000218 -0.000173 -0.000140 -0.000116 -0.000097 -0.000083 -0.000072 -0.000063 -0.000055 -0.000048 -0.000041 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000026 0.000032 0.000038 0.000045 0.000053 0.000062 0.000072 0.000084 0.000097 0.000111 0.000125 0.000140 0.000156 0.000172 0.000187 0.000203 0.000218 0.000231 0.000240 0.000244 0.000238 0.000217 0.000177 0.000109 0.000007 -0.000139 -0.000337 -0.000596 -0.000927 -0.001340 -0.001844 -0.002448 -0.003160 -0.003986 -0.004928 -0.005988 -0.007163 -0.008446 -0.009825 -0.011284 -0.012801 -0.014352 -0.015906 -0.017430 -0.018885 -0.020233 -0.021432 -0.022441 -0.023220 -0.023733 -0.023948 -0.023842 -0.023395 -0.022601 -0.021459 -0.019983 -0.018193 -0.016123 -0.013818 -0.011329 -0.008718 -0.006052 -0.003403 -0.000843 0.001557 0.003727 0.005604 0.007132 0.008267 0.008973 0.009230 0.009029 0.008376 0.007290 0.005804 0.003962 0.001820 -0.000561 -0.003112 -0.005762 -0.008439 -0.011072 -0.013595 -0.015947 -0.018074 -0.019929 -0.021478 -0.022696 -0.023569 -0.024093 -0.024276 -0.024134 -0.023690 -0.022976 -0.022026 -0.020879 -0.019576 -0.018157 -0.016663 -0.015132 -0.013598 -0.012093 -0.010643 -0.009271 -0.007991 -0.006815 -0.005751 -0.004801 -0.003965 -0.003238 -0.002616 -0.002090 -0.001652 -0.001293 -0.001003 -0.000773 -0.000594 -0.000456 -0.000351 -0.000273 -0.000216 -0.000173 -0.000141 -0.000118 -0.000100 -0.000086 -0.000074 -0.000065 -0.000056 -0.000049 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000037 0.000044 0.000051 0.000060 0.000070 0.000080 0.000092 0.000105 0.000118 0.000131 0.000143 0.000155 0.000167 0.000177 0.000184 0.000189 0.000188 0.000178 0.000156 0.000115 0.000050 -0.000046 -0.000183 -0.000369 -0.000614 -0.000927 -0.001319 -0.001800 -0.002380 -0.003066 -0.003868 -0.004789 -0.005833 -0.006998 -0.008282 -0.009674 -0.011162 -0.012727 -0.014346 -0.015991 -0.017629 -0.019224 -0.020737 -0.022126 -0.023347 -0.024358 -0.025118 -0.025589 -0.025740 -0.025545 -0.024988 -0.024062 -0.022769 -0.021121 -0.019144 -0.016874 -0.014356 -0.011645 -0.008808 -0.005912 -0.003033 -0.000245 0.002375 0.004757 0.006836 0.008553 0.009862 0.010727 0.011126 0.011050 0.010505 0.009509 0.008097 0.006313 0.004211 0.001856 -0.000684 -0.003336 -0.006029 -0.008691 -0.011255 -0.013658 -0.015845 -0.017771 -0.019398 -0.020701 -0.021665 -0.022287 -0.022571 -0.022534 -0.022197 -0.021590 -0.020748 -0.019708 -0.018509 -0.017192 -0.015796 -0.014358 -0.012912 -0.011490 -0.010117 -0.008816 -0.007601 -0.006484 -0.005473 -0.004570 -0.003775 -0.003084 -0.002492 -0.001992 -0.001576 -0.001235 -0.000959 -0.000741 -0.000571 -0.000440 -0.000341 -0.000267 -0.000212 -0.000172 -0.000142 -0.000119 -0.000101 -0.000087 -0.000076 -0.000066 -0.000057 -0.000050 -0.000043 -0.000036 -0.000031 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000025 0.000030 0.000036 0.000042 0.000050 0.000058 0.000067 0.000077 0.000088 0.000099 0.000110 0.000121 0.000132 0.000141 0.000148 0.000153 0.000155 0.000152 0.000142 0.000121 0.000085 0.000028 -0.000057 -0.000178 -0.000343 -0.000563 -0.000846 -0.001204 -0.001646 -0.002183 -0.002825 -0.003579 -0.004454 -0.005453 -0.006579 -0.007831 -0.009201 -0.010682 -0.012256 -0.013905 -0.015603 -0.017319 -0.019020 -0.020668 -0.022221 -0.023634 -0.024864 -0.025867 -0.026600 -0.027026 -0.027111 -0.026833 -0.026173 -0.025127 -0.023696 -0.021896 -0.019753 -0.017304 -0.014597 -0.011692 -0.008653 -0.005553 -0.002469 0.000521 0.003340 0.005914 0.008177 0.010068 0.011540 0.012556 0.013093 0.013141 0.012706 0.011807 0.010476 0.008758 0.006709 0.004392 0.001876 -0.000766 -0.003463 -0.006141 -0.008734 -0.011178 -0.013419 -0.015409 -0.017111 -0.018498 -0.019555 -0.020276 -0.020667 -0.020741 -0.020519 -0.020030 -0.019307 -0.018385 -0.017303 -0.016100 -0.014814 -0.013482 -0.012136 -0.010808 -0.009523 -0.008303 -0.007162 -0.006112 -0.005161 -0.004311 -0.003562 -0.002911 -0.002354 -0.001883 -0.001491 -0.001170 -0.000911 -0.000706 -0.000546 -0.000423 -0.000330 -0.000260 -0.000208 -0.000170 -0.000141 -0.000119 -0.000102 -0.000088 -0.000077 -0.000067 -0.000058 -0.000050 -0.000043 -0.000036 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000041 0.000048 0.000056 0.000064 0.000073 0.000083 0.000093 0.000103 0.000112 0.000120 0.000127 0.000131 0.000132 0.000129 0.000120 0.000102 0.000072 0.000025 -0.000045 -0.000147 -0.000286 -0.000474 -0.000720 -0.001034 -0.001426 -0.001908 -0.002489 -0.003178 -0.003985 -0.004917 -0.005976 -0.007165 -0.008482 -0.009919 -0.011465 -0.013103 -0.014813 -0.016566 -0.018332 -0.020075 -0.021754 -0.023328 -0.024750 -0.025975 -0.026959 -0.027658 -0.028034 -0.028056 -0.027698 -0.026944 -0.025789 -0.024238 -0.022305 -0.020018 -0.017416 -0.014549 -0.011476 -0.008265 -0.004990 -0.001731 0.001434 0.004426 0.007169 0.009594 0.011641 0.013261 0.014416 0.015083 0.015251 0.014925 0.014123 0.012878 0.011234 0.009247 0.006978 0.004498 0.001878 -0.000809 -0.003492 -0.006103 -0.008578 -0.010863 -0.012910 -0.014681 -0.016148 -0.017296 -0.018118 -0.018617 -0.018806 -0.018705 -0.018340 -0.017742 -0.016947 -0.015990 -0.014911 -0.013744 -0.012527 -0.011291 -0.010066 -0.008877 -0.007744 -0.006684 -0.005708 -0.004822 -0.004030 -0.003331 -0.002725 -0.002205 -0.001766 -0.001400 -0.001101 -0.000860 -0.000668 -0.000519 -0.000404 -0.000317 -0.000252 -0.000203 -0.000167 -0.000140 -0.000119 -0.000102 -0.000088 -0.000077 -0.000067 -0.000058 -0.000050 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000019 0.000024 0.000029 0.000034 0.000040 0.000047 0.000054 0.000061 0.000070 0.000079 0.000087 0.000096 0.000104 0.000110 0.000114 0.000116 0.000114 0.000107 0.000093 0.000070 0.000033 -0.000023 -0.000104 -0.000217 -0.000372 -0.000576 -0.000842 -0.001178 -0.001595 -0.002105 -0.002718 -0.003442 -0.004287 -0.005258 -0.006360 -0.007593 -0.008955 -0.010436 -0.012026 -0.013705 -0.015452 -0.017239 -0.019032 -0.020794 -0.022485 -0.024061 -0.025475 -0.026682 -0.027636 -0.028294 -0.028619 -0.028577 -0.028145 -0.027307 -0.026058 -0.024402 -0.022357 -0.019951 -0.017223 -0.014224 -0.011014 -0.007663 -0.004246 -0.000842 0.002468 0.005602 0.008486 0.011049 0.013230 0.014980 0.016260 0.017045 0.017324 0.017103 0.016398 0.015242 0.013677 0.011758 0.009547 0.007113 0.004527 0.001861 -0.000814 -0.003431 -0.005926 -0.008245 -0.010340 -0.012173 -0.013715 -0.014949 -0.015869 -0.016475 -0.016779 -0.016799 -0.016561 -0.016093 -0.015429 -0.014604 -0.013653 -0.012613 -0.011517 -0.010397 -0.009281 -0.008193 -0.007155 -0.006180 -0.005281 -0.004464 -0.003733 -0.003088 -0.002528 -0.002047 -0.001642 -0.001304 -0.001028 -0.000805 -0.000629 -0.000490 -0.000384 -0.000303 -0.000243 -0.000197 -0.000163 -0.000137 -0.000117 -0.000101 -0.000088 -0.000076 -0.000066 -0.000057 -0.000049 -0.000042 -0.000035 -0.000029 -0.000025 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000028 0.000033 0.000039 0.000045 0.000051 0.000058 0.000066 0.000074 0.000081 0.000089 0.000095 0.000100 0.000103 0.000103 0.000099 0.000090 0.000072 0.000044 0.000002 -0.000060 -0.000148 -0.000270 -0.000435 -0.000651 -0.000929 -0.001279 -0.001713 -0.002241 -0.002874 -0.003619 -0.004487 -0.005483 -0.006610 -0.007868 -0.009254 -0.010760 -0.012371 -0.014069 -0.015831 -0.017628 -0.019426 -0.021187 -0.022870 -0.024430 -0.025821 -0.026997 -0.027912 -0.028524 -0.028794 -0.028691 -0.028191 -0.027278 -0.025949 -0.024208 -0.022073 -0.019573 -0.016747 -0.013646 -0.010332 -0.006874 -0.003347 0.000167 0.003587 0.006834 0.009829 0.012503 0.014794 0.016652 0.018038 0.018928 0.019309 0.019186 0.018575 0.017506 0.016023 0.014178 0.012032 0.009654 0.007112 0.004479 0.001823 -0.000787 -0.003290 -0.005632 -0.007764 -0.009648 -0.011257 -0.012571 -0.013583 -0.014292 -0.014708 -0.014849 -0.014736 -0.014399 -0.013867 -0.013175 -0.012357 -0.011446 -0.010475 -0.009474 -0.008470 -0.007488 -0.006546 -0.005660 -0.004841 -0.004096 -0.003428 -0.002838 -0.002325 -0.001885 -0.001514 -0.001206 -0.000953 -0.000749 -0.000587 -0.000461 -0.000363 -0.000289 -0.000232 -0.000190 -0.000158 -0.000134 -0.000114 -0.000099 -0.000086 -0.000075 -0.000065 -0.000056 -0.000048 -0.000041 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000032 0.000037 0.000043 0.000049 0.000055 0.000062 0.000068 0.000075 0.000082 0.000087 0.000092 0.000094 0.000092 0.000087 0.000076 0.000056 0.000025 -0.000021 -0.000087 -0.000180 -0.000307 -0.000477 -0.000699 -0.000984 -0.001342 -0.001784 -0.002320 -0.002961 -0.003716 -0.004593 -0.005598 -0.006733 -0.007999 -0.009391 -0.010900 -0.012512 -0.014207 -0.015963 -0.017748 -0.019530 -0.021270 -0.022926 -0.024453 -0.025807 -0.026940 -0.027808 -0.028368 -0.028583 -0.028421 -0.027860 -0.026885 -0.025491 -0.023684 -0.021482 -0.018913 -0.016017 -0.012846 -0.009461 -0.005930 -0.002329 0.001260 0.004758 0.008083 0.011158 0.013914 0.016289 0.018232 0.019706 0.020684 0.021154 0.021120 0.020598 0.019615 0.018215 0.016448 0.014374 0.012058 0.009571 0.006982 0.004358 0.001767 -0.000732 -0.003084 -0.005241 -0.007167 -0.008832 -0.010217 -0.011313 -0.012118 -0.012641 -0.012896 -0.012906 -0.012696 -0.012295 -0.011736 -0.011049 -0.010267 -0.009422 -0.008541 -0.007651 -0.006775 -0.005931 -0.005135 -0.004397 -0.003724 -0.003119 -0.002585 -0.002120 -0.001722 -0.001385 -0.001105 -0.000877 -0.000692 -0.000545 -0.000430 -0.000341 -0.000273 -0.000221 -0.000182 -0.000152 -0.000129 -0.000111 -0.000096 -0.000084 -0.000073 -0.000064 -0.000055 -0.000047 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000026 0.000031 0.000036 0.000041 0.000046 0.000051 0.000057 0.000063 0.000069 0.000075 0.000080 0.000084 0.000085 0.000083 0.000077 0.000065 0.000044 0.000012 -0.000036 -0.000104 -0.000199 -0.000329 -0.000500 -0.000724 -0.001010 -0.001369 -0.001811 -0.002347 -0.002987 -0.003740 -0.004613 -0.005612 -0.006741 -0.007997 -0.009376 -0.010870 -0.012462 -0.014136 -0.015864 -0.017618 -0.019365 -0.021065 -0.022677 -0.024157 -0.025461 -0.026541 -0.027355 -0.027859 -0.028019 -0.027803 -0.027188 -0.026161 -0.024718 -0.022864 -0.020617 -0.018006 -0.015070 -0.011860 -0.008436 -0.004867 -0.001228 0.002402 0.005942 0.009311 0.012435 0.015243 0.017674 0.019679 0.021219 0.022268 0.022814 0.022859 0.022418 0.021518 0.020200 0.018513 0.016516 0.014272 0.011848 0.009313 0.006733 0.004173 0.001691 -0.000658 -0.002828 -0.004783 -0.006492 -0.007937 -0.009106 -0.009997 -0.010618 -0.010981 -0.011107 -0.011019 -0.010744 -0.010313 -0.009755 -0.009100 -0.008378 -0.007616 -0.006839 -0.006068 -0.005322 -0.004614 -0.003956 -0.003355 -0.002814 -0.002335 -0.001917 -0.001559 -0.001257 -0.001006 -0.000800 -0.000634 -0.000503 -0.000399 -0.000318 -0.000257 -0.000209 -0.000173 -0.000145 -0.000124 -0.000107 -0.000093 -0.000081 -0.000071 -0.000062 -0.000053 -0.000045 -0.000038 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000025 0.000029 0.000034 0.000038 0.000043 0.000047 0.000052 0.000058 0.000063 0.000068 0.000073 0.000076 0.000078 0.000076 0.000070 0.000057 0.000036 0.000003 -0.000045 -0.000114 -0.000209 -0.000337 -0.000508 -0.000729 -0.001012 -0.001365 -0.001801 -0.002328 -0.002957 -0.003697 -0.004555 -0.005536 -0.006643 -0.007874 -0.009225 -0.010686 -0.012242 -0.013873 -0.015556 -0.017261 -0.018955 -0.020598 -0.022152 -0.023572 -0.024814 -0.025833 -0.026587 -0.027034 -0.027140 -0.026874 -0.026214 -0.025148 -0.023671 -0.021790 -0.019521 -0.016894 -0.013946 -0.010728 -0.007298 -0.003725 -0.000081 0.003554 0.007101 0.010482 0.013622 0.016452 0.018913 0.020955 0.022539 0.023641 0.024248 0.024361 0.023993 0.023172 0.021935 0.020330 0.018413 0.016246 0.013894 0.011423 0.008898 0.006381 0.003931 0.001598 -0.000572 -0.002542 -0.004283 -0.005774 -0.007004 -0.007970 -0.008678 -0.009139 -0.009372 -0.009397 -0.009242 -0.008933 -0.008498 -0.007965 -0.007362 -0.006715 -0.006047 -0.005378 -0.004726 -0.004106 -0.003526 -0.002995 -0.002515 -0.002090 -0.001719 -0.001401 -0.001132 -0.000908 -0.000725 -0.000578 -0.000460 -0.000368 -0.000295 -0.000240 -0.000197 -0.000164 -0.000138 -0.000118 -0.000102 -0.000089 -0.000078 -0.000068 -0.000060 -0.000051 -0.000044 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000031 0.000035 0.000039 0.000043 0.000048 0.000052 0.000057 0.000062 0.000066 0.000070 0.000071 0.000069 0.000063 0.000051 0.000030 -0.000002 -0.000050 -0.000117 -0.000210 -0.000335 -0.000501 -0.000717 -0.000991 -0.001335 -0.001757 -0.002269 -0.002880 -0.003598 -0.004430 -0.005381 -0.006454 -0.007646 -0.008954 -0.010366 -0.011869 -0.013443 -0.015065 -0.016704 -0.018329 -0.019903 -0.021385 -0.022733 -0.023905 -0.024857 -0.025547 -0.025936 -0.025989 -0.025679 -0.024983 -0.023890 -0.022395 -0.020505 -0.018237 -0.015618 -0.012686 -0.009489 -0.006086 -0.002541 0.001073 0.004680 0.008202 0.011562 0.014687 0.017510 0.019973 0.022027 0.023636 0.024772 0.025424 0.025593 0.025291 0.024542 0.023384 0.021862 0.020029 0.017945 0.015672 0.013274 0.010814 0.008353 0.005945 0.003642 0.001486 -0.000484 -0.002241 -0.003765 -0.005043 -0.006071 -0.006853 -0.007400 -0.007728 -0.007858 -0.007812 -0.007616 -0.007297 -0.006879 -0.006389 -0.005851 -0.005286 -0.004715 -0.004154 -0.003617 -0.003112 -0.002648 -0.002228 -0.001855 -0.001528 -0.001248 -0.001011 -0.000814 -0.000652 -0.000522 -0.000418 -0.000337 -0.000272 -0.000222 -0.000184 -0.000154 -0.000130 -0.000112 -0.000097 -0.000085 -0.000075 -0.000065 -0.000057 -0.000049 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000022 0.000026 0.000029 0.000033 0.000036 0.000039 0.000043 0.000047 0.000052 0.000056 0.000060 0.000064 0.000065 0.000064 0.000058 0.000046 0.000026 -0.000005 -0.000051 -0.000116 -0.000205 -0.000325 -0.000484 -0.000690 -0.000953 -0.001282 -0.001687 -0.002177 -0.002762 -0.003450 -0.004248 -0.005159 -0.006187 -0.007329 -0.008580 -0.009931 -0.011367 -0.012870 -0.014416 -0.015977 -0.017520 -0.019011 -0.020411 -0.021680 -0.022774 -0.023654 -0.024278 -0.024609 -0.024613 -0.024265 -0.023543 -0.022434 -0.020937 -0.019057 -0.016810 -0.014224 -0.011333 -0.008186 -0.004838 -0.001352 0.002200 0.005747 0.009211 0.012519 0.015600 0.018388 0.020828 0.022871 0.024482 0.025636 0.026319 0.026532 0.026286 0.025605 0.024522 0.023082 0.021336 0.019339 0.017152 0.014836 0.012452 0.010057 0.007705 0.005444 0.003317 0.001360 -0.000399 -0.001940 -0.003250 -0.004326 -0.005169 -0.005789 -0.006201 -0.006422 -0.006475 -0.006382 -0.006168 -0.005856 -0.005471 -0.005034 -0.004567 -0.004088 -0.003613 -0.003153 -0.002720 -0.002319 -0.001956 -0.001631 -0.001347 -0.001103 -0.000896 -0.000724 -0.000583 -0.000469 -0.000378 -0.000306 -0.000250 -0.000205 -0.000171 -0.000144 -0.000122 -0.000105 -0.000092 -0.000080 -0.000071 -0.000062 -0.000054 -0.000046 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000027 0.000030 0.000033 0.000036 0.000039 0.000043 0.000047 0.000051 0.000055 0.000058 0.000060 0.000059 0.000053 0.000042 0.000023 -0.000007 -0.000050 -0.000111 -0.000195 -0.000308 -0.000458 -0.000653 -0.000901 -0.001212 -0.001594 -0.002058 -0.002612 -0.003264 -0.004019 -0.004883 -0.005856 -0.006938 -0.008122 -0.009401 -0.010759 -0.012179 -0.013638 -0.015109 -0.016561 -0.017961 -0.019271 -0.020452 -0.021465 -0.022269 -0.022826 -0.023100 -0.023061 -0.022680 -0.021940 -0.020830 -0.019344 -0.017491 -0.015286 -0.012753 -0.009928 -0.006857 -0.003592 -0.000195 0.003268 0.006724 0.010101 0.013329 0.016338 0.019066 0.021458 0.023469 0.025063 0.026216 0.026916 0.027162 0.026964 0.026344 0.025335 0.023977 0.022318 0.020412 0.018317 0.016091 0.013791 0.011473 0.009188 0.006983 0.004898 0.002969 0.001223 -0.000320 -0.001649 -0.002756 -0.003646 -0.004324 -0.004805 -0.005105 -0.005244 -0.005243 -0.005124 -0.004908 -0.004618 -0.004275 -0.003898 -0.003503 -0.003107 -0.002720 -0.002353 -0.002012 -0.001701 -0.001422 -0.001178 -0.000967 -0.000789 -0.000640 -0.000518 -0.000419 -0.000340 -0.000277 -0.000228 -0.000189 -0.000158 -0.000133 -0.000114 -0.000098 -0.000086 -0.000075 -0.000066 -0.000058 -0.000050 -0.000043 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000022 0.000024 0.000027 0.000030 0.000032 0.000035 0.000039 0.000042 0.000046 0.000050 0.000053 0.000055 0.000054 0.000049 0.000038 0.000021 -0.000007 -0.000047 -0.000104 -0.000182 -0.000287 -0.000426 -0.000607 -0.000839 -0.001128 -0.001486 -0.001920 -0.002438 -0.003047 -0.003755 -0.004564 -0.005476 -0.006490 -0.007600 -0.008797 -0.010069 -0.011397 -0.012761 -0.014134 -0.015487 -0.016788 -0.018002 -0.019092 -0.020019 -0.020747 -0.021238 -0.021458 -0.021378 -0.020973 -0.020225 -0.019123 -0.017664 -0.015853 -0.013707 -0.011248 -0.008511 -0.005538 -0.002381 0.000902 0.004247 0.007587 0.010851 0.013972 0.016884 0.019527 0.021850 0.023809 0.025369 0.026507 0.027210 0.027478 0.027320 0.026756 0.025816 0.024538 0.022969 0.021158 0.019160 0.017029 0.014822 0.012590 0.010384 0.008246 0.006217 0.004330 0.002611 0.001080 -0.000251 -0.001376 -0.002296 -0.003019 -0.003555 -0.003921 -0.004132 -0.004210 -0.004173 -0.004043 -0.003838 -0.003579 -0.003283 -0.002965 -0.002641 -0.002321 -0.002015 -0.001728 -0.001465 -0.001230 -0.001022 -0.000842 -0.000690 -0.000562 -0.000458 -0.000373 -0.000305 -0.000250 -0.000207 -0.000173 -0.000145 -0.000123 -0.000106 -0.000091 -0.000080 -0.000070 -0.000061 -0.000054 -0.000047 -0.000040 -0.000034 -0.000028 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000020 0.000022 0.000025 0.000027 0.000029 0.000032 0.000035 0.000038 0.000042 0.000046 0.000049 0.000050 0.000049 0.000045 0.000035 0.000019 -0.000006 -0.000043 -0.000095 -0.000166 -0.000263 -0.000390 -0.000557 -0.000769 -0.001036 -0.001366 -0.001767 -0.002246 -0.002811 -0.003466 -0.004216 -0.005062 -0.006002 -0.007031 -0.008142 -0.009320 -0.010551 -0.011812 -0.013082 -0.014331 -0.015529 -0.016643 -0.017639 -0.018481 -0.019131 -0.019558 -0.019728 -0.019613 -0.019190 -0.018442 -0.017359 -0.015939 -0.014186 -0.012114 -0.009747 -0.007116 -0.004263 -0.001235 0.001912 0.005117 0.008316 0.011443 0.014434 0.017227 0.019766 0.022001 0.023889 0.025399 0.026508 0.027203 0.027484 0.027357 0.026843 0.025969 0.024771 0.023291 0.021577 0.019680 0.017652 0.015545 0.013409 0.011290 0.009231 0.007270 0.005437 0.003760 0.002256 0.000937 -0.000191 -0.001128 -0.001880 -0.002457 -0.002874 -0.003145 -0.003289 -0.003323 -0.003266 -0.003136 -0.002951 -0.002727 -0.002478 -0.002218 -0.001959 -0.001707 -0.001470 -0.001251 -0.001054 -0.000880 -0.000729 -0.000600 -0.000492 -0.000403 -0.000331 -0.000272 -0.000225 -0.000188 -0.000158 -0.000133 -0.000114 -0.000098 -0.000085 -0.000074 -0.000065 -0.000057 -0.000049 -0.000043 -0.000037 -0.000031 -0.000026 -0.000022 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000020 0.000022 0.000025 0.000027 0.000029 0.000032 0.000035 0.000039 0.000042 0.000045 0.000046 0.000045 0.000041 0.000033 0.000018 -0.000005 -0.000038 -0.000085 -0.000149 -0.000236 -0.000352 -0.000502 -0.000696 -0.000939 -0.001240 -0.001606 -0.002044 -0.002561 -0.003162 -0.003850 -0.004626 -0.005489 -0.006434 -0.007454 -0.008535 -0.009664 -0.010821 -0.011983 -0.013125 -0.014218 -0.015231 -0.016132 -0.016888 -0.017464 -0.017829 -0.017952 -0.017808 -0.017375 -0.016636 -0.015582 -0.014211 -0.012527 -0.010544 -0.008283 -0.005776 -0.003059 -0.000179 0.002812 0.005857 0.008896 0.011867 0.014710 0.017366 0.019782 0.021912 0.023715 0.025161 0.026229 0.026905 0.027189 0.027088 0.026619 0.025807 0.024687 0.023297 0.021682 0.019890 0.017969 0.015968 0.013934 0.011912 0.009942 0.008060 0.006294 0.004670 0.003206 0.001913 0.000797 -0.000142 -0.000910 -0.001515 -0.001969 -0.002287 -0.002484 -0.002576 -0.002581 -0.002515 -0.002393 -0.002231 -0.002043 -0.001840 -0.001634 -0.001431 -0.001238 -0.001059 -0.000897 -0.000753 -0.000627 -0.000520 -0.000429 -0.000354 -0.000293 -0.000243 -0.000203 -0.000170 -0.000144 -0.000122 -0.000104 -0.000090 -0.000078 -0.000068 -0.000059 -0.000052 -0.000045 -0.000039 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000018 0.000020 0.000022 0.000025 0.000027 0.000030 0.000032 0.000036 0.000039 0.000041 0.000043 0.000042 0.000038 0.000031 0.000018 -0.000002 -0.000032 -0.000073 -0.000131 -0.000208 -0.000312 -0.000447 -0.000621 -0.000840 -0.001112 -0.001442 -0.001839 -0.002307 -0.002852 -0.003477 -0.004182 -0.004966 -0.005825 -0.006752 -0.007735 -0.008760 -0.009810 -0.010864 -0.011898 -0.012886 -0.013799 -0.014606 -0.015278 -0.015782 -0.016089 -0.016171 -0.016003 -0.015566 -0.014844 -0.013828 -0.012516 -0.010912 -0.009029 -0.006888 -0.004516 -0.001950 0.000768 0.003588 0.006458 0.009321 0.012120 0.014798 0.017302 0.019581 0.021592 0.023298 0.024669 0.025685 0.026334 0.026614 0.026531 0.026102 0.025350 0.024305 0.023005 0.021490 0.019806 0.017996 0.016107 0.014183 0.012265 0.010392 0.008598 0.006910 0.005351 0.003939 0.002684 0.001593 0.000664 -0.000106 -0.000725 -0.001204 -0.001555 -0.001793 -0.001932 -0.001987 -0.001973 -0.001905 -0.001797 -0.001660 -0.001507 -0.001347 -0.001187 -0.001033 -0.000889 -0.000758 -0.000641 -0.000538 -0.000449 -0.000374 -0.000312 -0.000260 -0.000217 -0.000183 -0.000154 -0.000131 -0.000112 -0.000096 -0.000083 -0.000072 -0.000062 -0.000055 -0.000048 -0.000041 -0.000036 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000023 0.000025 0.000027 0.000030 0.000033 0.000036 0.000038 0.000040 0.000039 0.000037 0.000030 0.000019 0.000001 -0.000025 -0.000061 -0.000112 -0.000180 -0.000272 -0.000392 -0.000547 -0.000742 -0.000984 -0.001280 -0.001635 -0.002055 -0.002544 -0.003106 -0.003740 -0.004446 -0.005219 -0.006053 -0.006938 -0.007860 -0.008804 -0.009751 -0.010678 -0.011562 -0.012376 -0.013093 -0.013684 -0.014120 -0.014374 -0.014419 -0.014234 -0.013799 -0.013100 -0.012130 -0.010885 -0.009370 -0.007596 -0.005583 -0.003358 -0.000953 0.001591 0.004229 0.006912 0.009587 0.012202 0.014704 0.017044 0.019175 0.021057 0.022656 0.023943 0.024899 0.025513 0.025782 0.025713 0.025320 0.024623 0.023653 0.022442 0.021028 0.019452 0.017756 0.015983 0.014174 0.012367 0.010599 0.008901 0.007300 0.005816 0.004466 0.003261 0.002205 0.001298 0.000538 -0.000083 -0.000574 -0.000947 -0.001213 -0.001387 -0.001482 -0.001510 -0.001486 -0.001422 -0.001329 -0.001218 -0.001097 -0.000974 -0.000854 -0.000741 -0.000636 -0.000542 -0.000460 -0.000388 -0.000326 -0.000274 -0.000231 -0.000195 -0.000165 -0.000140 -0.000120 -0.000103 -0.000088 -0.000076 -0.000066 -0.000057 -0.000050 -0.000043 -0.000038 -0.000033 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000028 0.000031 0.000034 0.000036 0.000038 0.000038 0.000035 0.000030 0.000021 0.000006 -0.000017 -0.000048 -0.000092 -0.000152 -0.000233 -0.000338 -0.000475 -0.000647 -0.000861 -0.001123 -0.001438 -0.001811 -0.002245 -0.002745 -0.003309 -0.003938 -0.004627 -0.005371 -0.006159 -0.006981 -0.007821 -0.008663 -0.009487 -0.010271 -0.010990 -0.011620 -0.012135 -0.012507 -0.012712 -0.012727 -0.012529 -0.012103 -0.011434 -0.010515 -0.009344 -0.007924 -0.006267 -0.004390 -0.002317 -0.000081 0.002282 0.004729 0.007217 0.009696 0.012119 0.014437 0.016605 0.018582 0.020327 0.021812 0.023008 0.023898 0.024471 0.024725 0.024665 0.024303 0.023660 0.022761 0.021638 0.020324 0.018859 0.017279 0.015625 0.013934 0.012244 0.010586 0.008991 0.007484 0.006083 0.004804 0.003657 0.002646 0.001772 0.001033 0.000421 -0.000072 -0.000455 -0.000740 -0.000938 -0.001061 -0.001122 -0.001132 -0.001104 -0.001046 -0.000970 -0.000882 -0.000791 -0.000700 -0.000612 -0.000531 -0.000458 -0.000392 -0.000334 -0.000284 -0.000241 -0.000205 -0.000175 -0.000149 -0.000128 -0.000109 -0.000094 -0.000081 -0.000070 -0.000060 -0.000052 -0.000046 -0.000040 -0.000034 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000026 0.000029 0.000032 0.000034 0.000036 0.000036 0.000035 0.000031 0.000023 0.000011 -0.000008 -0.000035 -0.000073 -0.000125 -0.000195 -0.000287 -0.000406 -0.000557 -0.000744 -0.000974 -0.001250 -0.001578 -0.001960 -0.002400 -0.002898 -0.003453 -0.004061 -0.004717 -0.005412 -0.006137 -0.006878 -0.007619 -0.008344 -0.009032 -0.009662 -0.010210 -0.010653 -0.010968 -0.011130 -0.011118 -0.010914 -0.010501 -0.009867 -0.009005 -0.007912 -0.006593 -0.005056 -0.003319 -0.001405 0.000658 0.002835 0.005089 0.007377 0.009656 0.011883 0.014013 0.016006 0.017822 0.019427 0.020792 0.021893 0.022713 0.023242 0.023476 0.023421 0.023087 0.022494 0.021665 0.020628 0.019415 0.018059 0.016596 0.015063 0.013494 0.011922 0.010380 0.008893 0.007484 0.006173 0.004972 0.003891 0.002934 0.002101 0.001391 0.000797 0.000313 -0.000071 -0.000364 -0.000576 -0.000719 -0.000803 -0.000840 -0.000838 -0.000809 -0.000761 -0.000701 -0.000635 -0.000568 -0.000503 -0.000441 -0.000385 -0.000334 -0.000288 -0.000248 -0.000213 -0.000183 -0.000157 -0.000135 -0.000116 -0.000100 -0.000086 -0.000074 -0.000064 -0.000055 -0.000048 -0.000042 -0.000036 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000024 0.000027 0.000030 0.000033 0.000035 0.000036 0.000035 0.000032 0.000026 0.000016 0.000000 -0.000023 -0.000055 -0.000100 -0.000160 -0.000240 -0.000342 -0.000473 -0.000635 -0.000834 -0.001074 -0.001360 -0.001693 -0.002077 -0.002511 -0.002995 -0.003527 -0.004099 -0.004707 -0.005340 -0.005986 -0.006633 -0.007265 -0.007863 -0.008409 -0.008881 -0.009259 -0.009521 -0.009646 -0.009613 -0.009407 -0.009012 -0.008417 -0.007615 -0.006605 -0.005388 -0.003975 -0.002380 -0.000626 0.001262 0.003253 0.005311 0.007399 0.009478 0.011508 0.013449 0.015265 0.016921 0.018384 0.019628 0.020632 0.021379 0.021859 0.022071 0.022018 0.021711 0.021166 0.020404 0.019451 0.018336 0.017089 0.015743 0.014331 0.012884 0.011434 0.010009 0.008633 0.007328 0.006110 0.004993 0.003983 0.003085 0.002301 0.001627 0.001060 0.000592 0.000217 -0.000075 -0.000294 -0.000448 -0.000547 -0.000602 -0.000621 -0.000614 -0.000588 -0.000550 -0.000505 -0.000458 -0.000411 -0.000365 -0.000323 -0.000284 -0.000248 -0.000216 -0.000188 -0.000163 -0.000141 -0.000122 -0.000106 -0.000091 -0.000079 -0.000068 -0.000059 -0.000051 -0.000044 -0.000038 -0.000033 -0.000028 -0.000024 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000031 0.000033 0.000035 0.000035 0.000033 0.000029 0.000021 0.000008 -0.000011 -0.000038 -0.000076 -0.000128 -0.000196 -0.000284 -0.000396 -0.000535 -0.000706 -0.000913 -0.001159 -0.001446 -0.001777 -0.002153 -0.002571 -0.003031 -0.003526 -0.004051 -0.004598 -0.005157 -0.005715 -0.006260 -0.006776 -0.007244 -0.007647 -0.007966 -0.008181 -0.008273 -0.008226 -0.008022 -0.007648 -0.007095 -0.006356 -0.005429 -0.004316 -0.003027 -0.001575 0.000020 0.001735 0.003540 0.005405 0.007296 0.009177 0.011012 0.012767 0.014408 0.015904 0.017226 0.018350 0.019256 0.019929 0.020361 0.020549 0.020496 0.020213 0.019713 0.019016 0.018145 0.017126 0.015986 0.014756 0.013464 0.012139 0.010811 0.009504 0.008240 0.007041 0.005920 0.004888 0.003954 0.003121 0.002390 0.001759 0.001224 0.000780 0.000420 0.000136 -0.000081 -0.000239 -0.000347 -0.000414 -0.000447 -0.000456 -0.000447 -0.000426 -0.000398 -0.000366 -0.000333 -0.000301 -0.000270 -0.000241 -0.000214 -0.000189 -0.000166 -0.000145 -0.000127 -0.000110 -0.000096 -0.000083 -0.000072 -0.000062 -0.000054 -0.000047 -0.000040 -0.000035 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000027 0.000029 0.000032 0.000034 0.000035 0.000034 0.000032 0.000025 0.000015 -0.000001 -0.000024 -0.000056 -0.000099 -0.000157 -0.000232 -0.000327 -0.000445 -0.000590 -0.000766 -0.000976 -0.001222 -0.001505 -0.001826 -0.002184 -0.002577 -0.003000 -0.003449 -0.003917 -0.004395 -0.004873 -0.005338 -0.005778 -0.006176 -0.006517 -0.006783 -0.006957 -0.007023 -0.006963 -0.006765 -0.006416 -0.005907 -0.005232 -0.004388 -0.003380 -0.002213 -0.000902 0.000537 0.002081 0.003706 0.005383 0.007081 0.008769 0.010416 0.011989 0.013460 0.014800 0.015984 0.016989 0.017799 0.018399 0.018782 0.018946 0.018892 0.018631 0.018174 0.017540 0.016748 0.015823 0.014788 0.013670 0.012496 0.011293 0.010084 0.008895 0.007744 0.006650 0.005626 0.004682 0.003826 0.003060 0.002386 0.001803 0.001306 0.000891 0.000551 0.000281 0.000071 -0.000085 -0.000195 -0.000268 -0.000311 -0.000331 -0.000334 -0.000326 -0.000311 -0.000291 -0.000270 -0.000248 -0.000226 -0.000205 -0.000184 -0.000165 -0.000146 -0.000129 -0.000114 -0.000100 -0.000087 -0.000076 -0.000066 -0.000057 -0.000049 -0.000043 -0.000037 -0.000032 -0.000027 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000028 0.000030 0.000033 0.000035 0.000035 0.000033 0.000029 0.000021 0.000008 -0.000011 -0.000038 -0.000074 -0.000123 -0.000186 -0.000265 -0.000365 -0.000487 -0.000636 -0.000812 -0.001020 -0.001260 -0.001531 -0.001834 -0.002167 -0.002525 -0.002905 -0.003301 -0.003705 -0.004110 -0.004504 -0.004875 -0.005211 -0.005496 -0.005715 -0.005854 -0.005897 -0.005830 -0.005641 -0.005319 -0.004854 -0.004243 -0.003483 -0.002576 -0.001530 -0.000355 0.000932 0.002312 0.003762 0.005257 0.006771 0.008274 0.009739 0.011139 0.012446 0.013636 0.014686 0.015578 0.016294 0.016824 0.017159 0.017298 0.017244 0.017003 0.016588 0.016014 0.015299 0.014463 0.013530 0.012521 0.011462 0.010376 0.009285 0.008211 0.007171 0.006181 0.005254 0.004399 0.003621 0.002924 0.002309 0.001775 0.001319 0.000937 0.000623 0.000370 0.000173 0.000024 -0.000085 -0.000160 -0.000208 -0.000235 -0.000246 -0.000247 -0.000241 -0.000231 -0.000218 -0.000204 -0.000190 -0.000174 -0.000159 -0.000144 -0.000129 -0.000115 -0.000102 -0.000090 -0.000079 -0.000069 -0.000060 -0.000052 -0.000045 -0.000039 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000028 0.000031 0.000034 0.000035 0.000034 0.000031 0.000025 0.000015 -0.000001 -0.000023 -0.000054 -0.000094 -0.000146 -0.000213 -0.000295 -0.000397 -0.000521 -0.000668 -0.000842 -0.001042 -0.001270 -0.001523 -0.001801 -0.002101 -0.002419 -0.002751 -0.003089 -0.003428 -0.003758 -0.004069 -0.004348 -0.004584 -0.004764 -0.004872 -0.004897 -0.004827 -0.004648 -0.004354 -0.003934 -0.003386 -0.002707 -0.001899 -0.000969 0.000074 0.001216 0.002438 0.003722 0.005045 0.006383 0.007710 0.009004 0.010238 0.011390 0.012438 0.013362 0.014145 0.014772 0.015234 0.015524 0.015640 0.015584 0.015364 0.014989 0.014472 0.013830 0.013081 0.012245 0.011341 0.010393 0.009420 0.008443 0.007480 0.006548 0.005660 0.004828 0.004059 0.003359 0.002731 0.002176 0.001693 0.001280 0.000933 0.000647 0.000416 0.000234 0.000094 -0.000009 -0.000082 -0.000131 -0.000162 -0.000179 -0.000187 -0.000187 -0.000184 -0.000177 -0.000169 -0.000160 -0.000149 -0.000138 -0.000127 -0.000115 -0.000103 -0.000092 -0.000081 -0.000072 -0.000063 -0.000055 -0.000047 -0.000041 -0.000035 -0.000031 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000026 0.000029 0.000032 0.000034 0.000034 0.000032 0.000028 0.000020 0.000007 -0.000012 -0.000037 -0.000070 -0.000113 -0.000168 -0.000236 -0.000320 -0.000422 -0.000543 -0.000687 -0.000852 -0.001040 -0.001250 -0.001480 -0.001728 -0.001991 -0.002266 -0.002546 -0.002827 -0.003101 -0.003358 -0.003588 -0.003782 -0.003926 -0.004009 -0.004020 -0.003948 -0.003783 -0.003516 -0.003142 -0.002654 -0.002053 -0.001341 -0.000521 0.000397 0.001400 0.002475 0.003602 0.004762 0.005935 0.007098 0.008230 0.009310 0.010317 0.011232 0.012037 0.012718 0.013262 0.013660 0.013907 0.014001 0.013945 0.013744 0.013407 0.012945 0.012373 0.011706 0.010963 0.010160 0.009317 0.008452 0.007584 0.006728 0.005899 0.005109 0.004368 0.003683 0.003059 0.002499 0.002003 0.001571 0.001202 0.000891 0.000634 0.000426 0.000262 0.000135 0.000040 -0.000029 -0.000078 -0.000110 -0.000130 -0.000141 -0.000146 -0.000147 -0.000145 -0.000141 -0.000136 -0.000129 -0.000121 -0.000112 -0.000102 -0.000093 -0.000083 -0.000074 -0.000065 -0.000057 -0.000049 -0.000043 -0.000037 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000023 0.000027 0.000030 0.000032 0.000033 0.000032 0.000029 0.000022 0.000012 -0.000003 -0.000024 -0.000051 -0.000087 -0.000131 -0.000186 -0.000255 -0.000337 -0.000437 -0.000553 -0.000689 -0.000842 -0.001014 -0.001202 -0.001404 -0.001620 -0.001844 -0.002074 -0.002304 -0.002528 -0.002739 -0.002927 -0.003083 -0.003197 -0.003260 -0.003260 -0.003189 -0.003038 -0.002800 -0.002468 -0.002040 -0.001513 -0.000890 -0.000175 0.000625 0.001499 0.002435 0.003416 0.004425 0.005445 0.006455 0.007439 0.008375 0.009248 0.010039 0.010735 0.011321 0.011787 0.012127 0.012335 0.012410 0.012354 0.012171 0.011870 0.011461 0.010955 0.010366 0.009709 0.009001 0.008258 0.007496 0.006730 0.005976 0.005245 0.004548 0.003894 0.003289 0.002738 0.002243 0.001805 0.001423 0.001096 0.000821 0.000594 0.000410 0.000264 0.000151 0.000066 0.000003 -0.000042 -0.000074 -0.000094 -0.000108 -0.000115 -0.000119 -0.000120 -0.000119 -0.000117 -0.000112 -0.000107 -0.000100 -0.000092 -0.000083 -0.000075 -0.000067 -0.000059 -0.000051 -0.000044 -0.000039 -0.000033 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000024 0.000027 0.000030 0.000031 0.000031 0.000028 0.000023 0.000015 0.000002 -0.000015 -0.000037 -0.000066 -0.000101 -0.000146 -0.000201 -0.000267 -0.000347 -0.000441 -0.000549 -0.000673 -0.000811 -0.000963 -0.001127 -0.001300 -0.001482 -0.001668 -0.001855 -0.002036 -0.002206 -0.002358 -0.002483 -0.002572 -0.002618 -0.002610 -0.002542 -0.002406 -0.002195 -0.001905 -0.001532 -0.001076 -0.000536 0.000082 0.000772 0.001527 0.002334 0.003180 0.004050 0.004929 0.005800 0.006647 0.007453 0.008202 0.008881 0.009476 0.009976 0.010372 0.010658 0.010831 0.010888 0.010833 0.010668 0.010401 0.010041 0.009597 0.009081 0.008506 0.007887 0.007237 0.006571 0.005902 0.005242 0.004603 0.003994 0.003422 0.002893 0.002411 0.001978 0.001594 0.001260 0.000974 0.000734 0.000536 0.000376 0.000248 0.000150 0.000075 0.000019 -0.000022 -0.000051 -0.000071 -0.000084 -0.000093 -0.000099 -0.000102 -0.000103 -0.000102 -0.000099 -0.000095 -0.000089 -0.000083 -0.000075 -0.000068 -0.000060 -0.000053 -0.000046 -0.000040 -0.000034 -0.000030 -0.000026 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000021 0.000024 0.000027 0.000028 0.000029 0.000027 0.000023 0.000016 0.000006 -0.000008 -0.000026 -0.000049 -0.000078 -0.000113 -0.000157 -0.000209 -0.000272 -0.000347 -0.000433 -0.000531 -0.000641 -0.000761 -0.000892 -0.001030 -0.001175 -0.001324 -0.001473 -0.001619 -0.001755 -0.001876 -0.001974 -0.002043 -0.002075 -0.002062 -0.001998 -0.001877 -0.001693 -0.001442 -0.001121 -0.000729 -0.000268 0.000261 0.000851 0.001496 0.002186 0.002909 0.003653 0.004404 0.005148 0.005871 0.006558 0.007197 0.007774 0.008278 0.008701 0.009034 0.009272 0.009412 0.009455 0.009400 0.009253 0.009018 0.008703 0.008317 0.007869 0.007371 0.006834 0.006271 0.005694 0.005114 0.004543 0.003989 0.003461 0.002966 0.002507 0.002089 0.001714 0.001381 0.001092 0.000845 0.000638 0.000467 0.000329 0.000220 0.000135 0.000071 0.000023 -0.000013 -0.000038 -0.000056 -0.000069 -0.000078 -0.000084 -0.000088 -0.000090 -0.000090 -0.000088 -0.000085 -0.000081 -0.000075 -0.000068 -0.000061 -0.000054 -0.000047 -0.000041 -0.000035 -0.000031 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000016 0.000019 0.000022 0.000024 0.000026 0.000026 0.000025 0.000021 0.000016 0.000007 -0.000004 -0.000019 -0.000037 -0.000060 -0.000088 -0.000121 -0.000162 -0.000211 -0.000269 -0.000336 -0.000413 -0.000498 -0.000593 -0.000695 -0.000804 -0.000919 -0.001036 -0.001154 -0.001270 -0.001377 -0.001472 -0.001549 -0.001601 -0.001622 -0.001606 -0.001548 -0.001441 -0.001283 -0.001068 -0.000795 -0.000463 -0.000072 0.000376 0.000875 0.001421 0.002004 0.002616 0.003246 0.003883 0.004513 0.005125 0.005707 0.006246 0.006732 0.007156 0.007509 0.007786 0.007981 0.008094 0.008123 0.008071 0.007940 0.007735 0.007462 0.007129 0.006744 0.006316 0.005855 0.005372 0.004876 0.004378 0.003888 0.003413 0.002960 0.002535 0.002141 0.001782 0.001460 0.001175 0.000927 0.000715 0.000538 0.000393 0.000275 0.000183 0.000112 0.000058 0.000017 -0.000012 -0.000034 -0.000049 -0.000061 -0.000069 -0.000074 -0.000078 -0.000080 -0.000081 -0.000080 -0.000077 -0.000073 -0.000068 -0.000062 -0.000055 -0.000049 -0.000042 -0.000036 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000013 0.000016 0.000019 0.000021 0.000022 0.000023 0.000022 0.000019 0.000014 0.000007 -0.000002 -0.000014 -0.000028 -0.000046 -0.000068 -0.000094 -0.000125 -0.000162 -0.000206 -0.000257 -0.000316 -0.000381 -0.000454 -0.000533 -0.000617 -0.000706 -0.000798 -0.000891 -0.000981 -0.001065 -0.001139 -0.001198 -0.001237 -0.001250 -0.001233 -0.001181 -0.001089 -0.000954 -0.000773 -0.000543 -0.000264 0.000063 0.000438 0.000856 0.001313 0.001802 0.002315 0.002844 0.003378 0.003907 0.004421 0.004909 0.005360 0.005766 0.006119 0.006411 0.006638 0.006797 0.006886 0.006904 0.006854 0.006738 0.006560 0.006326 0.006042 0.005714 0.005350 0.004958 0.004547 0.004126 0.003703 0.003286 0.002882 0.002497 0.002136 0.001802 0.001497 0.001223 0.000981 0.000771 0.000591 0.000441 0.000318 0.000220 0.000143 0.000083 0.000039 0.000006 -0.000018 -0.000035 -0.000048 -0.000057 -0.000063 -0.000068 -0.000071 -0.000073 -0.000074 -0.000073 -0.000070 -0.000067 -0.000062 -0.000056 -0.000050 -0.000044 -0.000038 -0.000032 -0.000027 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000016 0.000018 0.000019 0.000020 0.000019 0.000016 0.000012 0.000006 -0.000001 -0.000011 -0.000022 -0.000036 -0.000052 -0.000072 -0.000095 -0.000123 -0.000155 -0.000193 -0.000237 -0.000286 -0.000341 -0.000401 -0.000466 -0.000534 -0.000605 -0.000676 -0.000746 -0.000812 -0.000869 -0.000914 -0.000942 -0.000950 -0.000933 -0.000887 -0.000809 -0.000695 -0.000545 -0.000354 -0.000123 0.000148 0.000458 0.000805 0.001184 0.001589 0.002016 0.002456 0.002900 0.003341 0.003768 0.004174 0.004548 0.004884 0.005175 0.005414 0.005598 0.005725 0.005793 0.005802 0.005755 0.005653 0.005500 0.005301 0.005061 0.004784 0.004478 0.004148 0.003803 0.003449 0.003093 0.002742 0.002403 0.002079 0.001775 0.001494 0.001237 0.001007 0.000803 0.000627 0.000476 0.000350 0.000248 0.000166 0.000102 0.000053 0.000017 -0.000009 -0.000028 -0.000041 -0.000050 -0.000056 -0.000061 -0.000064 -0.000067 -0.000068 -0.000068 -0.000067 -0.000064 -0.000061 -0.000056 -0.000050 -0.000045 -0.000039 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000009 0.000012 0.000013 0.000015 0.000016 0.000016 0.000015 0.000013 0.000010 0.000005 -0.000001 -0.000009 -0.000018 -0.000028 -0.000040 -0.000055 -0.000071 -0.000091 -0.000115 -0.000142 -0.000174 -0.000210 -0.000251 -0.000295 -0.000344 -0.000395 -0.000449 -0.000504 -0.000558 -0.000609 -0.000653 -0.000687 -0.000707 -0.000711 -0.000695 -0.000656 -0.000591 -0.000497 -0.000373 -0.000217 -0.000028 0.000194 0.000448 0.000732 0.001043 0.001377 0.001728 0.002090 0.002457 0.002820 0.003173 0.003507 0.003815 0.004090 0.004326 0.004520 0.004668 0.004767 0.004818 0.004820 0.004776 0.004687 0.004557 0.004389 0.004188 0.003957 0.003702 0.003428 0.003141 0.002847 0.002550 0.002258 0.001976 0.001706 0.001453 0.001219 0.001005 0.000814 0.000644 0.000498 0.000373 0.000268 0.000184 0.000116 0.000064 0.000024 -0.000004 -0.000025 -0.000039 -0.000048 -0.000054 -0.000058 -0.000060 -0.000062 -0.000063 -0.000063 -0.000063 -0.000061 -0.000059 -0.000055 -0.000050 -0.000045 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000011 0.000012 0.000013 0.000013 0.000012 0.000010 0.000007 0.000003 -0.000002 -0.000008 -0.000014 -0.000022 -0.000031 -0.000041 -0.000053 -0.000067 -0.000084 -0.000103 -0.000125 -0.000151 -0.000180 -0.000212 -0.000248 -0.000286 -0.000327 -0.000369 -0.000410 -0.000449 -0.000482 -0.000508 -0.000523 -0.000525 -0.000511 -0.000478 -0.000424 -0.000348 -0.000247 -0.000121 0.000031 0.000211 0.000417 0.000647 0.000900 0.001171 0.001458 0.001754 0.002053 0.002350 0.002638 0.002911 0.003161 0.003385 0.003575 0.003730 0.003846 0.003923 0.003959 0.003956 0.003915 0.003839 0.003729 0.003589 0.003422 0.003232 0.003022 0.002797 0.002561 0.002319 0.002075 0.001835 0.001602 0.001379 0.001171 0.000978 0.000802 0.000645 0.000506 0.000385 0.000282 0.000197 0.000127 0.000072 0.000030 -0.000002 -0.000025 -0.000040 -0.000049 -0.000055 -0.000058 -0.000060 -0.000060 -0.000060 -0.000060 -0.000060 -0.000058 -0.000056 -0.000053 -0.000049 -0.000045 -0.000040 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000009 0.000007 0.000005 0.000001 -0.000002 -0.000007 -0.000012 -0.000017 -0.000024 -0.000031 -0.000039 -0.000048 -0.000059 -0.000073 -0.000088 -0.000105 -0.000126 -0.000149 -0.000174 -0.000202 -0.000232 -0.000263 -0.000295 -0.000325 -0.000350 -0.000370 -0.000382 -0.000382 -0.000370 -0.000343 -0.000299 -0.000239 -0.000158 -0.000058 0.000064 0.000207 0.000372 0.000557 0.000760 0.000979 0.001210 0.001450 0.001692 0.001933 0.002166 0.002386 0.002588 0.002767 0.002919 0.003041 0.003131 0.003189 0.003214 0.003207 0.003169 0.003104 0.003012 0.002896 0.002760 0.002604 0.002434 0.002251 0.002059 0.001863 0.001665 0.001469 0.001279 0.001098 0.000928 0.000771 0.000628 0.000500 0.000386 0.000288 0.000205 0.000136 0.000079 0.000035 0.000001 -0.000024 -0.000041 -0.000052 -0.000058 -0.000061 -0.000062 -0.000061 -0.000060 -0.000059 -0.000057 -0.000056 -0.000054 -0.000051 -0.000048 -0.000044 -0.000040 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000011 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000007 0.000006 0.000005 0.000003 0.000000 -0.000003 -0.000006 -0.000009 -0.000013 -0.000018 -0.000022 -0.000028 -0.000034 -0.000041 -0.000050 -0.000060 -0.000072 -0.000085 -0.000101 -0.000119 -0.000139 -0.000161 -0.000184 -0.000207 -0.000230 -0.000250 -0.000265 -0.000274 -0.000274 -0.000264 -0.000242 -0.000208 -0.000160 -0.000098 -0.000019 0.000077 0.000190 0.000321 0.000467 0.000629 0.000804 0.000989 0.001181 0.001376 0.001569 0.001756 0.001932 0.002092 0.002234 0.002354 0.002448 0.002517 0.002559 0.002575 0.002565 0.002531 0.002476 0.002400 0.002305 0.002194 0.002069 0.001932 0.001786 0.001632 0.001474 0.001315 0.001158 0.001005 0.000859 0.000722 0.000595 0.000480 0.000377 0.000286 0.000208 0.000141 0.000085 0.000040 0.000005 -0.000022 -0.000041 -0.000054 -0.000062 -0.000065 -0.000065 -0.000064 -0.000061 -0.000059 -0.000056 -0.000054 -0.000052 -0.000049 -0.000046 -0.000043 -0.000039 -0.000035 -0.000030 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000040 -0.000048 -0.000056 -0.000067 -0.000078 -0.000092 -0.000108 -0.000125 -0.000142 -0.000160 -0.000175 -0.000187 -0.000193 -0.000194 -0.000186 -0.000169 -0.000143 -0.000106 -0.000058 0.000003 0.000078 0.000166 0.000268 0.000383 0.000511 0.000649 0.000796 0.000948 0.001102 0.001255 0.001404 0.001543 0.001669 0.001780 0.001873 0.001945 0.001996 0.002026 0.002035 0.002024 0.001994 0.001947 0.001884 0.001808 0.001719 0.001619 0.001511 0.001395 0.001273 0.001148 0.001022 0.000897 0.000776 0.000659 0.000550 0.000449 0.000358 0.000276 0.000204 0.000142 0.000089 0.000045 0.000010 -0.000018 -0.000039 -0.000054 -0.000063 -0.000067 -0.000068 -0.000067 -0.000064 -0.000060 -0.000057 -0.000053 -0.000050 -0.000047 -0.000044 -0.000041 -0.000038 -0.000034 -0.000030 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000043 -0.000050 -0.000059 -0.000070 -0.000082 -0.000095 -0.000108 -0.000120 -0.000129 -0.000134 -0.000135 -0.000129 -0.000117 -0.000097 -0.000070 -0.000033 0.000013 0.000070 0.000138 0.000217 0.000306 0.000406 0.000514 0.000629 0.000748 0.000870 0.000990 0.001106 0.001215 0.001313 0.001399 0.001469 0.001524 0.001561 0.001581 0.001585 0.001573 0.001546 0.001507 0.001456 0.001395 0.001325 0.001246 0.001161 0.001070 0.000975 0.000878 0.000779 0.000681 0.000586 0.000495 0.000409 0.000330 0.000258 0.000194 0.000137 0.000089 0.000048 0.000014 -0.000014 -0.000035 -0.000051 -0.000061 -0.000067 -0.000069 -0.000068 -0.000066 -0.000062 -0.000058 -0.000053 -0.000050 -0.000046 -0.000043 -0.000040 -0.000037 -0.000033 -0.000029 -0.000026 -0.000022 -0.000019 -0.000015 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000027 -0.000031 -0.000037 -0.000044 -0.000052 -0.000061 -0.000071 -0.000080 -0.000087 -0.000092 -0.000093 -0.000089 -0.000081 -0.000066 -0.000046 -0.000019 0.000016 0.000058 0.000110 0.000170 0.000239 0.000315 0.000399 0.000488 0.000580 0.000675 0.000768 0.000858 0.000942 0.001017 0.001082 0.001135 0.001175 0.001202 0.001214 0.001214 0.001202 0.001179 0.001147 0.001106 0.001058 0.001003 0.000942 0.000876 0.000805 0.000732 0.000657 0.000581 0.000505 0.000432 0.000361 0.000295 0.000233 0.000178 0.000128 0.000085 0.000048 0.000016 -0.000009 -0.000030 -0.000046 -0.000057 -0.000064 -0.000068 -0.000068 -0.000066 -0.000063 -0.000058 -0.000054 -0.000049 -0.000045 -0.000042 -0.000039 -0.000035 -0.000032 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000019 -0.000022 -0.000027 -0.000032 -0.000038 -0.000045 -0.000052 -0.000058 -0.000062 -0.000063 -0.000061 -0.000056 -0.000046 -0.000032 -0.000013 0.000013 0.000044 0.000083 0.000128 0.000180 0.000238 0.000302 0.000370 0.000441 0.000513 0.000584 0.000653 0.000717 0.000774 0.000823 0.000862 0.000891 0.000909 0.000916 0.000913 0.000902 0.000882 0.000856 0.000823 0.000785 0.000743 0.000696 0.000646 0.000592 0.000536 0.000479 0.000421 0.000364 0.000308 0.000254 0.000204 0.000157 0.000115 0.000077 0.000044 0.000017 -0.000007 -0.000026 -0.000041 -0.000052 -0.000060 -0.000065 -0.000066 -0.000065 -0.000062 -0.000059 -0.000054 -0.000049 -0.000045 -0.000041 -0.000038 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000033 -0.000037 -0.000041 -0.000043 -0.000043 -0.000040 -0.000034 -0.000025 -0.000012 0.000007 0.000030 0.000058 0.000092 0.000131 0.000174 0.000222 0.000274 0.000327 0.000381 0.000435 0.000487 0.000535 0.000578 0.000614 0.000642 0.000662 0.000674 0.000677 0.000673 0.000662 0.000645 0.000624 0.000599 0.000569 0.000537 0.000501 0.000463 0.000423 0.000381 0.000338 0.000295 0.000252 0.000210 0.000170 0.000132 0.000097 0.000066 0.000038 0.000014 -0.000006 -0.000023 -0.000037 -0.000047 -0.000055 -0.000060 -0.000062 -0.000062 -0.000061 -0.000057 -0.000053 -0.000049 -0.000045 -0.000040 -0.000037 -0.000033 -0.000030 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000009 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000027 -0.000030 -0.000031 -0.000031 -0.000028 -0.000022 -0.000013 -0.000001 0.000016 0.000036 0.000061 0.000090 0.000122 0.000157 0.000195 0.000235 0.000275 0.000315 0.000354 0.000389 0.000420 0.000447 0.000467 0.000480 0.000487 0.000488 0.000483 0.000473 0.000460 0.000443 0.000423 0.000400 0.000376 0.000349 0.000321 0.000291 0.000260 0.000229 0.000197 0.000165 0.000134 0.000105 0.000077 0.000052 0.000029 0.000010 -0.000007 -0.000022 -0.000034 -0.000043 -0.000050 -0.000055 -0.000058 -0.000059 -0.000058 -0.000055 -0.000052 -0.000048 -0.000044 -0.000040 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000022 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000021 -0.000024 -0.000025 -0.000025 -0.000022 -0.000017 -0.000009 0.000003 0.000017 0.000035 0.000056 0.000080 0.000106 0.000133 0.000162 0.000192 0.000221 0.000249 0.000274 0.000297 0.000315 0.000329 0.000338 0.000342 0.000341 0.000336 0.000328 0.000316 0.000303 0.000287 0.000271 0.000252 0.000233 0.000212 0.000190 0.000168 0.000145 0.000121 0.000099 0.000077 0.000056 0.000036 0.000018 0.000003 -0.000011 -0.000023 -0.000032 -0.000040 -0.000046 -0.000050 -0.000053 -0.000054 -0.000054 -0.000052 -0.000049 -0.000046 -0.000042 -0.000039 -0.000035 -0.000032 -0.000029 -0.000026 -0.000024 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000016 -0.000020 -0.000022 -0.000024 -0.000024 -0.000021 -0.000016 -0.000008 0.000002 0.000015 0.000030 0.000047 0.000065 0.000085 0.000106 0.000127 0.000147 0.000167 0.000186 0.000201 0.000214 0.000224 0.000230 0.000231 0.000230 0.000225 0.000217 0.000208 0.000197 0.000186 0.000173 0.000159 0.000145 0.000130 0.000114 0.000098 0.000082 0.000065 0.000049 0.000034 0.000019 0.000006 -0.000006 -0.000016 -0.000025 -0.000032 -0.000038 -0.000043 -0.000046 -0.000048 -0.000050 -0.000049 -0.000048 -0.000046 -0.000043 -0.000040 -0.000037 -0.000034 -0.000031 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000017 -0.000021 -0.000024 -0.000025 -0.000025 -0.000022 -0.000017 -0.000010 -0.000001 0.000010 0.000021 0.000034 0.000048 0.000063 0.000077 0.000092 0.000106 0.000118 0.000129 0.000138 0.000144 0.000148 0.000148 0.000146 0.000142 0.000136 0.000128 0.000120 0.000111 0.000101 0.000091 0.000081 0.000070 0.000059 0.000047 0.000036 0.000024 0.000013 0.000003 -0.000007 -0.000015 -0.000023 -0.000029 -0.000034 -0.000038 -0.000041 -0.000043 -0.000045 -0.000046 -0.000045 -0.000044 -0.000043 -0.000040 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000007 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 -0.000001 -0.000003 -0.000007 -0.000011 -0.000016 -0.000020 -0.000024 -0.000027 -0.000028 -0.000027 -0.000024 -0.000019 -0.000013 -0.000005 0.000003 0.000012 0.000021 0.000031 0.000041 0.000051 0.000060 0.000068 0.000076 0.000082 0.000086 0.000088 0.000088 0.000086 0.000082 0.000077 0.000070 0.000064 0.000057 0.000050 0.000042 0.000035 0.000027 0.000019 0.000011 0.000003 -0.000004 -0.000012 -0.000018 -0.000024 -0.000029 -0.000034 -0.000037 -0.000039 -0.000041 -0.000042 -0.000042 -0.000042 -0.000042 -0.000041 -0.000039 -0.000037 -0.000035 -0.000032 -0.000030 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000001 -0.000002 -0.000005 -0.000010 -0.000014 -0.000019 -0.000024 -0.000027 -0.000029 -0.000029 -0.000028 -0.000025 -0.000021 -0.000016 -0.000010 -0.000004 0.000002 0.000009 0.000015 0.000021 0.000027 0.000033 0.000038 0.000041 0.000044 0.000045 0.000045 0.000043 0.000039 0.000035 0.000030 0.000025 0.000020 0.000014 0.000009 0.000003 -0.000002 -0.000008 -0.000013 -0.000018 -0.000023 -0.000028 -0.000032 -0.000035 -0.000038 -0.000040 -0.000041 -0.000041 -0.000041 -0.000041 -0.000040 -0.000039 -0.000038 -0.000037 -0.000035 -0.000032 -0.000030 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000003 0.000004 0.000004 0.000002 -0.000000 -0.000004 -0.000008 -0.000013 -0.000018 -0.000023 -0.000027 -0.000029 -0.000030 -0.000030 -0.000028 -0.000026 -0.000022 -0.000019 -0.000015 -0.000011 -0.000007 -0.000003 0.000001 0.000005 0.000009 0.000011 0.000014 0.000015 0.000016 0.000015 0.000014 0.000011 0.000008 0.000004 -0.000000 -0.000005 -0.000009 -0.000013 -0.000017 -0.000021 -0.000025 -0.000029 -0.000032 -0.000035 -0.000038 -0.000040 -0.000041 -0.000042 -0.000043 -0.000042 -0.000042 -0.000040 -0.000039 -0.000038 -0.000036 -0.000034 -0.000032 -0.000030 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 0.000000 0.000002 0.000004 0.000005 0.000005 0.000004 0.000001 -0.000002 -0.000006 -0.000011 -0.000016 -0.000021 -0.000025 -0.000028 -0.000030 -0.000030 -0.000029 -0.000028 -0.000026 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000023 -0.000026 -0.000029 -0.000032 -0.000035 -0.000037 -0.000039 -0.000041 -0.000042 -0.000043 -0.000044 -0.000044 -0.000043 -0.000042 -0.000040 -0.000038 -0.000036 -0.000035 -0.000033 -0.000030 -0.000028 -0.000026 -0.000024 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000005 0.000006 0.000004 0.000002 -0.000001 -0.000005 -0.000010 -0.000014 -0.000019 -0.000023 -0.000026 -0.000028 -0.000029 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000016 -0.000017 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000030 -0.000033 -0.000035 -0.000038 -0.000040 -0.000041 -0.000042 -0.000043 -0.000044 -0.000044 -0.000043 -0.000042 -0.000041 -0.000040 -0.000038 -0.000036 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000005 0.000006 0.000006 0.000005 0.000003 -0.000000 -0.000004 -0.000008 -0.000012 -0.000017 -0.000020 -0.000023 -0.000025 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000024 -0.000024 -0.000023 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000023 -0.000024 -0.000026 -0.000027 -0.000029 -0.000031 -0.000034 -0.000036 -0.000038 -0.000039 -0.000040 -0.000041 -0.000042 -0.000042 -0.000042 -0.000042 -0.000041 -0.000040 -0.000038 -0.000037 -0.000035 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000006 0.000006 0.000005 0.000003 0.000000 -0.000003 -0.000007 -0.000011 -0.000014 -0.000017 -0.000020 -0.000022 -0.000024 -0.000025 -0.000025 -0.000026 -0.000026 -0.000025 -0.000025 -0.000025 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000025 -0.000025 -0.000025 -0.000026 -0.000026 -0.000027 -0.000028 -0.000029 -0.000030 -0.000032 -0.000034 -0.000035 -0.000037 -0.000038 -0.000039 -0.000040 -0.000040 -0.000040 -0.000039 -0.000039 -0.000038 -0.000036 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000004 0.000002 0.000000 -0.000003 -0.000006 -0.000009 -0.000012 -0.000015 -0.000017 -0.000019 -0.000021 -0.000022 -0.000023 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000025 -0.000025 -0.000026 -0.000026 -0.000027 -0.000027 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000032 -0.000033 -0.000035 -0.000035 -0.000036 -0.000036 -0.000036 -0.000036 -0.000035 -0.000035 -0.000034 -0.000032 -0.000031 -0.000029 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000002 -0.000000 -0.000003 -0.000005 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000023 -0.000023 -0.000024 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000027 -0.000027 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000032 -0.000032 -0.000032 -0.000032 -0.000032 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000025 -0.000025 -0.000025 -0.000025 -0.000025 -0.000026 -0.000027 -0.000027 -0.000028 -0.000028 -0.000029 -0.000028 -0.000028 -0.000027 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000024 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000024 -0.000024 -0.000025 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000021 -0.000021 -0.000022 -0.000022 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode6_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000023 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000015 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000023 -0.000024 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000025 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000025 -0.000026 -0.000027 -0.000028 -0.000028 -0.000029 -0.000029 -0.000028 -0.000028 -0.000028 -0.000027 -0.000026 -0.000024 -0.000023 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000020 -0.000020 -0.000021 -0.000022 -0.000023 -0.000025 -0.000026 -0.000027 -0.000029 -0.000029 -0.000030 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000030 -0.000029 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000020 -0.000021 -0.000021 -0.000022 -0.000022 -0.000023 -0.000024 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000032 -0.000032 -0.000033 -0.000033 -0.000034 -0.000034 -0.000034 -0.000033 -0.000032 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000017 -0.000019 -0.000021 -0.000022 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000017 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000017 -0.000017 -0.000018 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000029 -0.000030 -0.000031 -0.000032 -0.000033 -0.000033 -0.000034 -0.000035 -0.000036 -0.000037 -0.000037 -0.000037 -0.000036 -0.000034 -0.000032 -0.000030 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000013 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000025 -0.000026 -0.000027 -0.000027 -0.000027 -0.000026 -0.000024 -0.000023 -0.000021 -0.000020 -0.000019 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000021 -0.000022 -0.000023 -0.000025 -0.000026 -0.000027 -0.000029 -0.000030 -0.000031 -0.000032 -0.000033 -0.000035 -0.000036 -0.000038 -0.000039 -0.000040 -0.000040 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000028 -0.000026 -0.000023 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000019 -0.000023 -0.000026 -0.000029 -0.000031 -0.000032 -0.000032 -0.000032 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000029 -0.000031 -0.000034 -0.000036 -0.000038 -0.000040 -0.000041 -0.000042 -0.000042 -0.000040 -0.000039 -0.000036 -0.000034 -0.000031 -0.000029 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000022 -0.000026 -0.000029 -0.000033 -0.000035 -0.000037 -0.000037 -0.000037 -0.000036 -0.000034 -0.000032 -0.000029 -0.000027 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000013 -0.000010 -0.000006 -0.000001 0.000003 0.000006 0.000008 0.000010 0.000010 0.000009 0.000008 0.000006 0.000004 0.000001 -0.000001 -0.000003 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000033 -0.000037 -0.000040 -0.000042 -0.000043 -0.000044 -0.000043 -0.000041 -0.000039 -0.000037 -0.000034 -0.000032 -0.000029 -0.000026 -0.000024 -0.000022 -0.000021 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000020 -0.000025 -0.000029 -0.000033 -0.000037 -0.000040 -0.000042 -0.000043 -0.000043 -0.000042 -0.000040 -0.000037 -0.000034 -0.000030 -0.000027 -0.000024 -0.000020 -0.000016 -0.000012 -0.000007 -0.000001 0.000006 0.000013 0.000020 0.000025 0.000030 0.000033 0.000034 0.000034 0.000033 0.000031 0.000029 0.000026 0.000023 0.000020 0.000016 0.000012 0.000008 0.000004 -0.000001 -0.000006 -0.000011 -0.000016 -0.000022 -0.000027 -0.000032 -0.000037 -0.000040 -0.000043 -0.000044 -0.000044 -0.000043 -0.000042 -0.000040 -0.000037 -0.000035 -0.000032 -0.000030 -0.000027 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000018 -0.000023 -0.000028 -0.000034 -0.000038 -0.000043 -0.000046 -0.000048 -0.000049 -0.000049 -0.000048 -0.000046 -0.000042 -0.000038 -0.000034 -0.000029 -0.000023 -0.000018 -0.000011 -0.000004 0.000005 0.000014 0.000024 0.000035 0.000045 0.000055 0.000062 0.000068 0.000071 0.000073 0.000072 0.000071 0.000068 0.000065 0.000061 0.000056 0.000051 0.000046 0.000039 0.000033 0.000025 0.000018 0.000010 0.000001 -0.000007 -0.000016 -0.000023 -0.000030 -0.000036 -0.000040 -0.000042 -0.000044 -0.000044 -0.000043 -0.000041 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000011 -0.000016 -0.000022 -0.000028 -0.000034 -0.000040 -0.000045 -0.000050 -0.000054 -0.000056 -0.000057 -0.000057 -0.000055 -0.000052 -0.000048 -0.000043 -0.000037 -0.000029 -0.000021 -0.000012 -0.000002 0.000010 0.000023 0.000037 0.000052 0.000068 0.000083 0.000097 0.000109 0.000118 0.000124 0.000128 0.000129 0.000128 0.000125 0.000121 0.000116 0.000110 0.000103 0.000095 0.000086 0.000076 0.000065 0.000053 0.000041 0.000028 0.000015 0.000003 -0.000008 -0.000018 -0.000026 -0.000032 -0.000037 -0.000040 -0.000042 -0.000042 -0.000042 -0.000041 -0.000039 -0.000038 -0.000036 -0.000034 -0.000032 -0.000031 -0.000029 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000001 -0.000002 -0.000005 -0.000009 -0.000015 -0.000021 -0.000027 -0.000034 -0.000041 -0.000048 -0.000054 -0.000060 -0.000064 -0.000066 -0.000067 -0.000066 -0.000064 -0.000060 -0.000054 -0.000047 -0.000038 -0.000028 -0.000016 -0.000002 0.000014 0.000031 0.000050 0.000071 0.000093 0.000115 0.000137 0.000157 0.000174 0.000188 0.000198 0.000204 0.000207 0.000207 0.000205 0.000200 0.000194 0.000186 0.000176 0.000165 0.000152 0.000137 0.000121 0.000104 0.000086 0.000068 0.000050 0.000032 0.000016 0.000002 -0.000010 -0.000020 -0.000027 -0.000033 -0.000037 -0.000039 -0.000040 -0.000041 -0.000040 -0.000040 -0.000039 -0.000038 -0.000036 -0.000035 -0.000033 -0.000032 -0.000030 -0.000028 -0.000025 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000002 -0.000000 -0.000003 -0.000008 -0.000013 -0.000020 -0.000027 -0.000035 -0.000044 -0.000052 -0.000060 -0.000068 -0.000073 -0.000078 -0.000080 -0.000080 -0.000079 -0.000075 -0.000069 -0.000061 -0.000051 -0.000038 -0.000023 -0.000006 0.000014 0.000036 0.000062 0.000089 0.000119 0.000150 0.000181 0.000211 0.000238 0.000262 0.000282 0.000297 0.000307 0.000313 0.000314 0.000312 0.000307 0.000299 0.000289 0.000276 0.000260 0.000242 0.000221 0.000199 0.000174 0.000149 0.000124 0.000098 0.000074 0.000052 0.000032 0.000015 0.000001 -0.000011 -0.000020 -0.000027 -0.000032 -0.000036 -0.000038 -0.000040 -0.000041 -0.000041 -0.000040 -0.000040 -0.000039 -0.000037 -0.000036 -0.000034 -0.000031 -0.000029 -0.000026 -0.000023 -0.000020 -0.000018 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000001 -0.000002 -0.000007 -0.000012 -0.000019 -0.000028 -0.000037 -0.000047 -0.000057 -0.000068 -0.000077 -0.000086 -0.000092 -0.000096 -0.000098 -0.000098 -0.000095 -0.000089 -0.000080 -0.000069 -0.000055 -0.000037 -0.000016 0.000009 0.000037 0.000069 0.000104 0.000142 0.000183 0.000225 0.000268 0.000308 0.000346 0.000379 0.000406 0.000427 0.000442 0.000451 0.000455 0.000454 0.000449 0.000439 0.000426 0.000408 0.000387 0.000362 0.000334 0.000303 0.000269 0.000235 0.000200 0.000166 0.000133 0.000103 0.000076 0.000052 0.000031 0.000014 -0.000001 -0.000012 -0.000021 -0.000028 -0.000033 -0.000037 -0.000040 -0.000042 -0.000043 -0.000043 -0.000042 -0.000041 -0.000040 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000014 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000002 -0.000001 -0.000006 -0.000012 -0.000019 -0.000028 -0.000039 -0.000050 -0.000063 -0.000076 -0.000089 -0.000100 -0.000110 -0.000117 -0.000122 -0.000123 -0.000122 -0.000116 -0.000108 -0.000096 -0.000080 -0.000060 -0.000035 -0.000006 0.000028 0.000067 0.000111 0.000159 0.000212 0.000267 0.000324 0.000380 0.000434 0.000484 0.000528 0.000565 0.000595 0.000616 0.000630 0.000637 0.000638 0.000632 0.000620 0.000603 0.000580 0.000552 0.000518 0.000481 0.000439 0.000394 0.000348 0.000302 0.000256 0.000213 0.000172 0.000135 0.000102 0.000073 0.000048 0.000028 0.000010 -0.000004 -0.000015 -0.000024 -0.000032 -0.000037 -0.000041 -0.000044 -0.000045 -0.000045 -0.000045 -0.000043 -0.000041 -0.000039 -0.000036 -0.000032 -0.000029 -0.000025 -0.000022 -0.000019 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000007 0.000007 0.000005 0.000003 -0.000000 -0.000005 -0.000011 -0.000019 -0.000029 -0.000040 -0.000054 -0.000069 -0.000085 -0.000101 -0.000117 -0.000131 -0.000143 -0.000151 -0.000156 -0.000157 -0.000154 -0.000147 -0.000134 -0.000117 -0.000095 -0.000068 -0.000034 0.000006 0.000052 0.000105 0.000164 0.000229 0.000299 0.000372 0.000447 0.000521 0.000592 0.000658 0.000716 0.000766 0.000806 0.000836 0.000857 0.000868 0.000871 0.000864 0.000850 0.000828 0.000799 0.000762 0.000718 0.000668 0.000614 0.000556 0.000495 0.000435 0.000375 0.000318 0.000264 0.000214 0.000170 0.000130 0.000096 0.000067 0.000042 0.000021 0.000003 -0.000011 -0.000023 -0.000032 -0.000038 -0.000043 -0.000046 -0.000048 -0.000048 -0.000047 -0.000045 -0.000042 -0.000039 -0.000035 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000004 0.000000 -0.000004 -0.000011 -0.000019 -0.000029 -0.000042 -0.000057 -0.000074 -0.000093 -0.000113 -0.000134 -0.000153 -0.000171 -0.000186 -0.000197 -0.000203 -0.000204 -0.000199 -0.000188 -0.000172 -0.000149 -0.000119 -0.000082 -0.000037 0.000017 0.000079 0.000150 0.000228 0.000314 0.000406 0.000501 0.000599 0.000695 0.000787 0.000872 0.000948 0.001014 0.001068 0.001109 0.001138 0.001155 0.001161 0.001155 0.001138 0.001111 0.001073 0.001025 0.000969 0.000905 0.000834 0.000760 0.000682 0.000604 0.000527 0.000453 0.000382 0.000317 0.000258 0.000205 0.000159 0.000119 0.000084 0.000054 0.000029 0.000008 -0.000009 -0.000022 -0.000033 -0.000041 -0.000046 -0.000048 -0.000050 -0.000049 -0.000048 -0.000045 -0.000042 -0.000038 -0.000035 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000003 0.000000 -0.000004 -0.000011 -0.000020 -0.000031 -0.000044 -0.000060 -0.000080 -0.000101 -0.000125 -0.000151 -0.000177 -0.000202 -0.000224 -0.000243 -0.000257 -0.000265 -0.000266 -0.000260 -0.000246 -0.000225 -0.000194 -0.000155 -0.000105 -0.000046 0.000025 0.000107 0.000199 0.000302 0.000413 0.000531 0.000654 0.000779 0.000902 0.001020 0.001130 0.001229 0.001315 0.001386 0.001442 0.001483 0.001508 0.001517 0.001512 0.001492 0.001458 0.001411 0.001351 0.001279 0.001198 0.001109 0.001014 0.000916 0.000817 0.000718 0.000623 0.000533 0.000449 0.000372 0.000302 0.000240 0.000186 0.000139 0.000098 0.000064 0.000035 0.000011 -0.000009 -0.000024 -0.000035 -0.000043 -0.000048 -0.000050 -0.000051 -0.000050 -0.000048 -0.000045 -0.000041 -0.000038 -0.000034 -0.000031 -0.000028 -0.000025 -0.000023 -0.000021 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 -0.000000 -0.000005 -0.000012 -0.000020 -0.000032 -0.000046 -0.000064 -0.000085 -0.000110 -0.000137 -0.000168 -0.000200 -0.000233 -0.000265 -0.000294 -0.000319 -0.000337 -0.000348 -0.000351 -0.000344 -0.000326 -0.000298 -0.000259 -0.000208 -0.000144 -0.000066 0.000026 0.000132 0.000251 0.000382 0.000525 0.000676 0.000832 0.000990 0.001147 0.001297 0.001437 0.001564 0.001675 0.001768 0.001842 0.001897 0.001933 0.001949 0.001945 0.001922 0.001881 0.001823 0.001748 0.001658 0.001556 0.001445 0.001326 0.001203 0.001079 0.000955 0.000835 0.000720 0.000613 0.000514 0.000424 0.000343 0.000272 0.000210 0.000156 0.000109 0.000070 0.000037 0.000011 -0.000010 -0.000026 -0.000038 -0.000045 -0.000050 -0.000052 -0.000052 -0.000050 -0.000047 -0.000044 -0.000041 -0.000037 -0.000034 -0.000031 -0.000028 -0.000026 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000006 0.000004 0.000003 0.000001 -0.000002 -0.000006 -0.000013 -0.000022 -0.000034 -0.000049 -0.000068 -0.000091 -0.000118 -0.000149 -0.000185 -0.000223 -0.000264 -0.000306 -0.000347 -0.000385 -0.000417 -0.000442 -0.000458 -0.000462 -0.000455 -0.000435 -0.000400 -0.000350 -0.000285 -0.000203 -0.000103 0.000014 0.000149 0.000301 0.000467 0.000647 0.000838 0.001034 0.001233 0.001429 0.001618 0.001795 0.001956 0.002098 0.002219 0.002317 0.002391 0.002439 0.002463 0.002463 0.002437 0.002388 0.002317 0.002225 0.002115 0.001989 0.001851 0.001704 0.001552 0.001397 0.001243 0.001093 0.000949 0.000814 0.000689 0.000574 0.000471 0.000379 0.000298 0.000228 0.000167 0.000115 0.000072 0.000037 0.000008 -0.000014 -0.000030 -0.000041 -0.000048 -0.000051 -0.000053 -0.000052 -0.000050 -0.000047 -0.000044 -0.000041 -0.000037 -0.000034 -0.000032 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000004 0.000002 0.000000 -0.000003 -0.000008 -0.000015 -0.000024 -0.000037 -0.000053 -0.000073 -0.000097 -0.000127 -0.000161 -0.000201 -0.000246 -0.000296 -0.000348 -0.000401 -0.000453 -0.000502 -0.000544 -0.000578 -0.000600 -0.000609 -0.000602 -0.000578 -0.000536 -0.000475 -0.000393 -0.000290 -0.000164 -0.000016 0.000153 0.000343 0.000552 0.000777 0.001014 0.001259 0.001506 0.001750 0.001986 0.002208 0.002411 0.002592 0.002746 0.002872 0.002969 0.003035 0.003070 0.003073 0.003046 0.002989 0.002903 0.002792 0.002657 0.002504 0.002335 0.002155 0.001968 0.001778 0.001589 0.001403 0.001225 0.001057 0.000900 0.000756 0.000626 0.000510 0.000407 0.000317 0.000239 0.000172 0.000116 0.000070 0.000033 0.000004 -0.000018 -0.000034 -0.000044 -0.000050 -0.000053 -0.000053 -0.000052 -0.000050 -0.000047 -0.000044 -0.000041 -0.000038 -0.000035 -0.000033 -0.000030 -0.000028 -0.000026 -0.000023 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000009 0.000007 0.000005 0.000003 -0.000000 -0.000004 -0.000010 -0.000017 -0.000027 -0.000040 -0.000057 -0.000078 -0.000104 -0.000136 -0.000174 -0.000219 -0.000270 -0.000327 -0.000389 -0.000455 -0.000523 -0.000589 -0.000652 -0.000707 -0.000752 -0.000783 -0.000797 -0.000792 -0.000766 -0.000716 -0.000641 -0.000540 -0.000412 -0.000256 -0.000072 0.000138 0.000374 0.000632 0.000910 0.001202 0.001504 0.001809 0.002111 0.002403 0.002678 0.002932 0.003158 0.003353 0.003515 0.003640 0.003727 0.003776 0.003786 0.003757 0.003690 0.003589 0.003456 0.003295 0.003109 0.002905 0.002687 0.002460 0.002228 0.001997 0.001771 0.001552 0.001345 0.001152 0.000974 0.000812 0.000666 0.000537 0.000424 0.000325 0.000241 0.000170 0.000111 0.000063 0.000026 -0.000003 -0.000024 -0.000038 -0.000047 -0.000052 -0.000054 -0.000054 -0.000053 -0.000050 -0.000047 -0.000044 -0.000041 -0.000038 -0.000036 -0.000033 -0.000031 -0.000028 -0.000026 -0.000023 -0.000020 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000009 0.000007 0.000005 0.000001 -0.000004 -0.000010 -0.000019 -0.000029 -0.000043 -0.000061 -0.000084 -0.000112 -0.000146 -0.000187 -0.000236 -0.000293 -0.000358 -0.000430 -0.000509 -0.000592 -0.000677 -0.000762 -0.000842 -0.000913 -0.000972 -0.001015 -0.001037 -0.001034 -0.001005 -0.000947 -0.000857 -0.000734 -0.000578 -0.000387 -0.000162 0.000096 0.000385 0.000701 0.001041 0.001398 0.001767 0.002139 0.002509 0.002867 0.003206 0.003520 0.003801 0.004045 0.004249 0.004408 0.004521 0.004587 0.004605 0.004576 0.004501 0.004382 0.004225 0.004033 0.003811 0.003566 0.003304 0.003031 0.002752 0.002473 0.002199 0.001934 0.001682 0.001446 0.001227 0.001028 0.000849 0.000689 0.000549 0.000427 0.000322 0.000233 0.000160 0.000100 0.000052 0.000016 -0.000011 -0.000030 -0.000043 -0.000051 -0.000055 -0.000056 -0.000056 -0.000053 -0.000051 -0.000047 -0.000044 -0.000041 -0.000038 -0.000036 -0.000033 -0.000030 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000010 0.000007 0.000003 -0.000002 -0.000009 -0.000019 -0.000030 -0.000046 -0.000065 -0.000089 -0.000119 -0.000156 -0.000201 -0.000254 -0.000317 -0.000389 -0.000471 -0.000562 -0.000661 -0.000765 -0.000872 -0.000978 -0.001079 -0.001171 -0.001247 -0.001304 -0.001335 -0.001337 -0.001306 -0.001239 -0.001132 -0.000985 -0.000796 -0.000565 -0.000292 0.000020 0.000370 0.000753 0.001164 0.001596 0.002043 0.002495 0.002943 0.003379 0.003793 0.004176 0.004522 0.004824 0.005077 0.005277 0.005421 0.005508 0.005537 0.005509 0.005424 0.005287 0.005103 0.004876 0.004614 0.004324 0.004012 0.003686 0.003352 0.003018 0.002690 0.002371 0.002068 0.001783 0.001518 0.001277 0.001058 0.000864 0.000692 0.000542 0.000414 0.000305 0.000215 0.000141 0.000083 0.000037 0.000003 -0.000022 -0.000039 -0.000049 -0.000056 -0.000058 -0.000058 -0.000057 -0.000054 -0.000051 -0.000047 -0.000044 -0.000041 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000013 0.000013 0.000012 0.000010 0.000006 0.000001 -0.000007 -0.000017 -0.000030 -0.000046 -0.000067 -0.000094 -0.000126 -0.000166 -0.000214 -0.000271 -0.000339 -0.000419 -0.000510 -0.000613 -0.000727 -0.000850 -0.000980 -0.001114 -0.001246 -0.001373 -0.001488 -0.001585 -0.001658 -0.001702 -0.001710 -0.001677 -0.001600 -0.001476 -0.001302 -0.001076 -0.000800 -0.000474 -0.000099 0.000320 0.000779 0.001272 0.001791 0.002327 0.002870 0.003410 0.003935 0.004435 0.004900 0.005321 0.005689 0.006000 0.006248 0.006429 0.006541 0.006584 0.006557 0.006463 0.006307 0.006093 0.005828 0.005520 0.005178 0.004811 0.004425 0.004031 0.003635 0.003244 0.002865 0.002503 0.002162 0.001846 0.001555 0.001293 0.001058 0.000851 0.000671 0.000516 0.000385 0.000276 0.000187 0.000116 0.000061 0.000019 -0.000012 -0.000034 -0.000048 -0.000056 -0.000060 -0.000061 -0.000060 -0.000057 -0.000054 -0.000050 -0.000046 -0.000043 -0.000040 -0.000037 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000014 0.000014 0.000013 0.000009 0.000004 -0.000003 -0.000013 -0.000027 -0.000045 -0.000067 -0.000096 -0.000130 -0.000173 -0.000224 -0.000286 -0.000360 -0.000447 -0.000547 -0.000662 -0.000791 -0.000932 -0.001085 -0.001245 -0.001410 -0.001573 -0.001730 -0.001873 -0.001995 -0.002089 -0.002146 -0.002162 -0.002128 -0.002041 -0.001897 -0.001694 -0.001428 -0.001102 -0.000715 -0.000271 0.000227 0.000772 0.001358 0.001975 0.002613 0.003260 0.003903 0.004531 0.005130 0.005688 0.006194 0.006640 0.007017 0.007319 0.007543 0.007685 0.007744 0.007721 0.007618 0.007440 0.007193 0.006887 0.006529 0.006130 0.005700 0.005248 0.004785 0.004320 0.003860 0.003413 0.002986 0.002582 0.002207 0.001862 0.001550 0.001271 0.001024 0.000809 0.000625 0.000470 0.000340 0.000234 0.000150 0.000084 0.000033 -0.000003 -0.000029 -0.000047 -0.000057 -0.000063 -0.000065 -0.000064 -0.000061 -0.000057 -0.000053 -0.000049 -0.000045 -0.000041 -0.000038 -0.000035 -0.000032 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000015 0.000015 0.000012 0.000008 0.000001 -0.000009 -0.000022 -0.000041 -0.000064 -0.000094 -0.000131 -0.000177 -0.000232 -0.000298 -0.000377 -0.000470 -0.000580 -0.000705 -0.000848 -0.001007 -0.001182 -0.001369 -0.001566 -0.001768 -0.001968 -0.002159 -0.002335 -0.002486 -0.002603 -0.002678 -0.002702 -0.002669 -0.002573 -0.002408 -0.002171 -0.001862 -0.001480 -0.001027 -0.000505 0.000081 0.000723 0.001412 0.002140 0.002892 0.003656 0.004417 0.005160 0.005870 0.006534 0.007137 0.007670 0.008122 0.008488 0.008760 0.008936 0.009014 0.008995 0.008883 0.008682 0.008401 0.008049 0.007636 0.007174 0.006675 0.006151 0.005612 0.005070 0.004533 0.004011 0.003511 0.003038 0.002597 0.002193 0.001825 0.001497 0.001207 0.000955 0.000739 0.000556 0.000404 0.000281 0.000182 0.000105 0.000046 0.000003 -0.000028 -0.000048 -0.000060 -0.000067 -0.000069 -0.000068 -0.000065 -0.000061 -0.000056 -0.000052 -0.000047 -0.000044 -0.000040 -0.000037 -0.000034 -0.000031 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000016 0.000015 0.000011 0.000006 -0.000004 -0.000017 -0.000035 -0.000059 -0.000089 -0.000128 -0.000175 -0.000234 -0.000304 -0.000388 -0.000488 -0.000605 -0.000741 -0.000897 -0.001073 -0.001269 -0.001482 -0.001711 -0.001950 -0.002194 -0.002436 -0.002669 -0.002882 -0.003066 -0.003211 -0.003306 -0.003342 -0.003310 -0.003203 -0.003016 -0.002746 -0.002389 -0.001946 -0.001419 -0.000811 -0.000129 0.000620 0.001426 0.002276 0.003156 0.004050 0.004942 0.005814 0.006649 0.007430 0.008142 0.008772 0.009310 0.009745 0.010072 0.010287 0.010387 0.010374 0.010252 0.010027 0.009708 0.009306 0.008833 0.008303 0.007729 0.007125 0.006503 0.005876 0.005256 0.004651 0.004071 0.003523 0.003011 0.002541 0.002114 0.001732 0.001395 0.001102 0.000852 0.000640 0.000465 0.000323 0.000209 0.000121 0.000054 0.000005 -0.000030 -0.000052 -0.000066 -0.000073 -0.000075 -0.000073 -0.000070 -0.000065 -0.000060 -0.000055 -0.000051 -0.000046 -0.000043 -0.000039 -0.000036 -0.000034 -0.000031 -0.000028 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000016 0.000014 0.000010 0.000002 -0.000010 -0.000027 -0.000050 -0.000081 -0.000120 -0.000169 -0.000229 -0.000302 -0.000391 -0.000496 -0.000621 -0.000766 -0.000934 -0.001125 -0.001340 -0.001578 -0.001837 -0.002113 -0.002401 -0.002695 -0.002986 -0.003265 -0.003521 -0.003743 -0.003920 -0.004038 -0.004088 -0.004059 -0.003943 -0.003734 -0.003426 -0.003018 -0.002510 -0.001903 -0.001202 -0.000413 0.000454 0.001387 0.002372 0.003393 0.004432 0.005468 0.006483 0.007455 0.008366 0.009199 0.009937 0.010567 0.011080 0.011468 0.011726 0.011851 0.011846 0.011714 0.011463 0.011104 0.010648 0.010110 0.009506 0.008850 0.008159 0.007448 0.006730 0.006018 0.005324 0.004658 0.004028 0.003440 0.002899 0.002408 0.001969 0.001582 0.001246 0.000960 0.000718 0.000519 0.000357 0.000229 0.000129 0.000055 0.000000 -0.000037 -0.000061 -0.000076 -0.000082 -0.000083 -0.000081 -0.000077 -0.000071 -0.000065 -0.000060 -0.000055 -0.000050 -0.000047 -0.000043 -0.000040 -0.000037 -0.000033 -0.000030 -0.000027 -0.000023 -0.000020 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000018 0.000018 0.000017 0.000013 0.000007 -0.000003 -0.000019 -0.000040 -0.000069 -0.000107 -0.000156 -0.000217 -0.000293 -0.000384 -0.000494 -0.000624 -0.000777 -0.000955 -0.001160 -0.001393 -0.001653 -0.001940 -0.002251 -0.002581 -0.002925 -0.003275 -0.003621 -0.003953 -0.004258 -0.004524 -0.004737 -0.004883 -0.004950 -0.004926 -0.004802 -0.004569 -0.004223 -0.003761 -0.003181 -0.002488 -0.001685 -0.000781 0.000214 0.001286 0.002419 0.003594 0.004789 0.005983 0.007153 0.008276 0.009329 0.010293 0.011149 0.011881 0.012479 0.012934 0.013238 0.013391 0.013394 0.013253 0.012974 0.012571 0.012058 0.011451 0.010767 0.010024 0.009240 0.008432 0.007616 0.006807 0.006017 0.005259 0.004542 0.003872 0.003257 0.002698 0.002200 0.001761 0.001380 0.001056 0.000785 0.000561 0.000380 0.000237 0.000127 0.000045 -0.000013 -0.000052 -0.000077 -0.000091 -0.000096 -0.000096 -0.000092 -0.000086 -0.000079 -0.000073 -0.000066 -0.000061 -0.000056 -0.000052 -0.000048 -0.000044 -0.000040 -0.000037 -0.000033 -0.000029 -0.000025 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000020 0.000019 0.000017 0.000012 0.000004 -0.000010 -0.000029 -0.000056 -0.000092 -0.000139 -0.000199 -0.000275 -0.000367 -0.000480 -0.000614 -0.000773 -0.000959 -0.001175 -0.001422 -0.001702 -0.002013 -0.002356 -0.002725 -0.003117 -0.003524 -0.003937 -0.004346 -0.004737 -0.005098 -0.005414 -0.005668 -0.005846 -0.005933 -0.005917 -0.005785 -0.005529 -0.005143 -0.004623 -0.003969 -0.003183 -0.002271 -0.001242 -0.000109 0.001113 0.002405 0.003745 0.005110 0.006474 0.007812 0.009097 0.010303 0.011408 0.012391 0.013234 0.013924 0.014449 0.014805 0.014988 0.015000 0.014848 0.014541 0.014092 0.013517 0.012835 0.012066 0.011230 0.010347 0.009436 0.008516 0.007604 0.006714 0.005859 0.005050 0.004296 0.003602 0.002974 0.002414 0.001922 0.001497 0.001135 0.000833 0.000585 0.000386 0.000230 0.000111 0.000023 -0.000038 -0.000078 -0.000101 -0.000113 -0.000116 -0.000113 -0.000106 -0.000099 -0.000090 -0.000082 -0.000075 -0.000069 -0.000063 -0.000058 -0.000054 -0.000049 -0.000045 -0.000041 -0.000036 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000020 0.000021 0.000022 0.000020 0.000017 0.000010 -0.000000 -0.000017 -0.000041 -0.000073 -0.000117 -0.000175 -0.000248 -0.000340 -0.000453 -0.000589 -0.000752 -0.000943 -0.001167 -0.001425 -0.001720 -0.002052 -0.002422 -0.002826 -0.003261 -0.003722 -0.004199 -0.004683 -0.005161 -0.005620 -0.006043 -0.006414 -0.006715 -0.006930 -0.007041 -0.007035 -0.006897 -0.006619 -0.006192 -0.005612 -0.004879 -0.003995 -0.002968 -0.001806 -0.000526 0.000856 0.002318 0.003835 0.005381 0.006926 0.008443 0.009900 0.011270 0.012525 0.013643 0.014604 0.015391 0.015993 0.016403 0.016618 0.016640 0.016476 0.016138 0.015640 0.015001 0.014240 0.013381 0.012447 0.011459 0.010441 0.009411 0.008391 0.007396 0.006440 0.005537 0.004695 0.003922 0.003223 0.002601 0.002056 0.001586 0.001188 0.000857 0.000586 0.000370 0.000203 0.000077 -0.000014 -0.000076 -0.000115 -0.000136 -0.000144 -0.000143 -0.000136 -0.000126 -0.000115 -0.000105 -0.000095 -0.000086 -0.000079 -0.000072 -0.000066 -0.000061 -0.000056 -0.000050 -0.000045 -0.000040 -0.000035 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000022 0.000023 0.000024 0.000024 0.000022 0.000017 0.000009 -0.000005 -0.000025 -0.000054 -0.000094 -0.000147 -0.000216 -0.000304 -0.000414 -0.000549 -0.000712 -0.000906 -0.001135 -0.001401 -0.001706 -0.002054 -0.002445 -0.002878 -0.003351 -0.003859 -0.004394 -0.004949 -0.005511 -0.006066 -0.006599 -0.007091 -0.007524 -0.007878 -0.008134 -0.008274 -0.008281 -0.008140 -0.007839 -0.007371 -0.006730 -0.005914 -0.004928 -0.003779 -0.002479 -0.001044 0.000507 0.002147 0.003851 0.005587 0.007324 0.009029 0.010667 0.012209 0.013622 0.014882 0.015966 0.016855 0.017537 0.018003 0.018251 0.018284 0.018108 0.017737 0.017188 0.016480 0.015637 0.014684 0.013646 0.012550 0.011419 0.010276 0.009144 0.008041 0.006982 0.005982 0.005052 0.004200 0.003431 0.002748 0.002151 0.001638 0.001206 0.000847 0.000557 0.000327 0.000151 0.000020 -0.000072 -0.000132 -0.000167 -0.000183 -0.000185 -0.000179 -0.000167 -0.000152 -0.000137 -0.000123 -0.000111 -0.000100 -0.000091 -0.000083 -0.000076 -0.000069 -0.000063 -0.000056 -0.000050 -0.000043 -0.000037 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000023 0.000025 0.000026 0.000027 0.000026 0.000023 0.000017 0.000006 -0.000010 -0.000035 -0.000069 -0.000116 -0.000179 -0.000261 -0.000365 -0.000496 -0.000656 -0.000848 -0.001077 -0.001346 -0.001658 -0.002016 -0.002422 -0.002877 -0.003380 -0.003927 -0.004514 -0.005132 -0.005771 -0.006418 -0.007057 -0.007671 -0.008238 -0.008739 -0.009152 -0.009455 -0.009628 -0.009652 -0.009509 -0.009188 -0.008679 -0.007975 -0.007076 -0.005984 -0.004709 -0.003265 -0.001668 0.000057 0.001884 0.003781 0.005716 0.007651 0.009551 0.011379 0.013098 0.014675 0.016082 0.017293 0.018288 0.019052 0.019576 0.019858 0.019900 0.019711 0.019305 0.018701 0.017922 0.016993 0.015942 0.014798 0.013589 0.012342 0.011084 0.009838 0.008625 0.007463 0.006367 0.005349 0.004418 0.003581 0.002839 0.002194 0.001641 0.001178 0.000796 0.000490 0.000250 0.000068 -0.000064 -0.000153 -0.000209 -0.000237 -0.000246 -0.000240 -0.000226 -0.000207 -0.000186 -0.000165 -0.000147 -0.000131 -0.000117 -0.000105 -0.000096 -0.000087 -0.000078 -0.000070 -0.000062 -0.000054 -0.000047 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000023 0.000026 0.000028 0.000030 0.000030 0.000029 0.000025 0.000017 0.000004 -0.000016 -0.000045 -0.000086 -0.000141 -0.000215 -0.000311 -0.000433 -0.000585 -0.000772 -0.000996 -0.001263 -0.001576 -0.001938 -0.002352 -0.002821 -0.003345 -0.003922 -0.004550 -0.005221 -0.005928 -0.006658 -0.007397 -0.008126 -0.008827 -0.009477 -0.010052 -0.010529 -0.010884 -0.011094 -0.011138 -0.010998 -0.010658 -0.010109 -0.009343 -0.008358 -0.007160 -0.005757 -0.004165 -0.002404 -0.000499 0.001519 0.003615 0.005753 0.007892 0.009993 0.012013 0.013914 0.015659 0.017216 0.018556 0.019657 0.020504 0.021087 0.021401 0.021451 0.021247 0.020805 0.020144 0.019291 0.018273 0.017122 0.015869 0.014545 0.013181 0.011806 0.010445 0.009122 0.007857 0.006666 0.005564 0.004558 0.003656 0.002860 0.002169 0.001582 0.001093 0.000693 0.000375 0.000130 -0.000052 -0.000180 -0.000264 -0.000310 -0.000329 -0.000326 -0.000310 -0.000286 -0.000257 -0.000228 -0.000201 -0.000176 -0.000155 -0.000138 -0.000123 -0.000110 -0.000099 -0.000088 -0.000078 -0.000068 -0.000059 -0.000050 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000023 0.000026 0.000030 0.000032 0.000033 0.000033 0.000031 0.000026 0.000016 0.000001 -0.000023 -0.000057 -0.000104 -0.000168 -0.000254 -0.000364 -0.000505 -0.000681 -0.000896 -0.001154 -0.001461 -0.001820 -0.002235 -0.002710 -0.003245 -0.003842 -0.004499 -0.005212 -0.005974 -0.006775 -0.007601 -0.008437 -0.009262 -0.010056 -0.010794 -0.011449 -0.011996 -0.012407 -0.012659 -0.012728 -0.012593 -0.012238 -0.011650 -0.010823 -0.009755 -0.008450 -0.006919 -0.005178 -0.003250 -0.001165 0.001046 0.003344 0.005687 0.008033 0.010335 0.012550 0.014634 0.016547 0.018253 0.019723 0.020931 0.021859 0.022498 0.022844 0.022901 0.022679 0.022197 0.021477 0.020547 0.019439 0.018185 0.016822 0.015382 0.013901 0.012409 0.010935 0.009504 0.008139 0.006858 0.005674 0.004598 0.003636 0.002792 0.002063 0.001447 0.000938 0.000526 0.000204 -0.000041 -0.000217 -0.000336 -0.000408 -0.000441 -0.000445 -0.000428 -0.000398 -0.000361 -0.000321 -0.000281 -0.000245 -0.000213 -0.000186 -0.000163 -0.000144 -0.000127 -0.000113 -0.000100 -0.000087 -0.000075 -0.000064 -0.000053 -0.000044 -0.000035 -0.000029 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000023 0.000027 0.000030 0.000033 0.000036 0.000037 0.000037 0.000034 0.000027 0.000016 -0.000003 -0.000030 -0.000069 -0.000124 -0.000198 -0.000295 -0.000421 -0.000582 -0.000781 -0.001026 -0.001319 -0.001668 -0.002075 -0.002546 -0.003083 -0.003689 -0.004362 -0.005103 -0.005905 -0.006761 -0.007659 -0.008587 -0.009524 -0.010451 -0.011343 -0.012173 -0.012913 -0.013534 -0.014007 -0.014304 -0.014401 -0.014276 -0.013908 -0.013286 -0.012402 -0.011252 -0.009843 -0.008185 -0.006298 -0.004205 -0.001940 0.000463 0.002961 0.005509 0.008059 0.010563 0.012970 0.015235 0.017314 0.019168 0.020764 0.022075 0.023082 0.023774 0.024148 0.024208 0.023966 0.023442 0.022660 0.021652 0.020451 0.019094 0.017620 0.016066 0.014468 0.012862 0.011278 0.009744 0.008283 0.006916 0.005657 0.004518 0.003504 0.002618 0.001859 0.001222 0.000700 0.000285 -0.000035 -0.000271 -0.000435 -0.000538 -0.000592 -0.000606 -0.000591 -0.000556 -0.000508 -0.000454 -0.000399 -0.000347 -0.000299 -0.000258 -0.000223 -0.000193 -0.000169 -0.000148 -0.000129 -0.000113 -0.000097 -0.000083 -0.000069 -0.000057 -0.000046 -0.000037 -0.000029 -0.000024 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000020 0.000023 0.000027 0.000031 0.000034 0.000037 0.000040 0.000041 0.000040 0.000036 0.000028 0.000014 -0.000007 -0.000038 -0.000083 -0.000145 -0.000228 -0.000338 -0.000480 -0.000661 -0.000885 -0.001159 -0.001488 -0.001879 -0.002336 -0.002864 -0.003465 -0.004142 -0.004895 -0.005721 -0.006615 -0.007568 -0.008568 -0.009599 -0.010642 -0.011673 -0.012667 -0.013593 -0.014421 -0.015120 -0.015658 -0.016006 -0.016136 -0.016024 -0.015649 -0.014997 -0.014058 -0.012832 -0.011323 -0.009544 -0.007514 -0.005261 -0.002820 -0.000230 0.002464 0.005212 0.007962 0.010661 0.013256 0.015696 0.017936 0.019931 0.021648 0.023057 0.024138 0.024879 0.025276 0.025334 0.025068 0.024498 0.023653 0.022564 0.021270 0.019810 0.018226 0.016559 0.014849 0.013132 0.011443 0.009810 0.008261 0.006816 0.005490 0.004295 0.003238 0.002320 0.001539 0.000891 0.000367 -0.000043 -0.000351 -0.000571 -0.000714 -0.000794 -0.000822 -0.000811 -0.000771 -0.000712 -0.000642 -0.000568 -0.000495 -0.000427 -0.000366 -0.000313 -0.000267 -0.000230 -0.000198 -0.000171 -0.000148 -0.000127 -0.000108 -0.000091 -0.000075 -0.000061 -0.000049 -0.000039 -0.000031 -0.000025 -0.000020 -0.000017 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000032 0.000035 0.000039 0.000042 0.000044 0.000044 0.000043 0.000038 0.000029 0.000013 -0.000011 -0.000047 -0.000097 -0.000166 -0.000260 -0.000382 -0.000540 -0.000739 -0.000987 -0.001291 -0.001656 -0.002089 -0.002596 -0.003181 -0.003847 -0.004596 -0.005429 -0.006341 -0.007328 -0.008379 -0.009482 -0.010620 -0.011770 -0.012907 -0.014004 -0.015028 -0.015947 -0.016727 -0.017334 -0.017736 -0.017903 -0.017809 -0.017431 -0.016754 -0.015769 -0.014472 -0.012870 -0.010976 -0.008812 -0.006407 -0.003798 -0.001028 0.001853 0.004792 0.007733 0.010619 0.013393 0.016000 0.018391 0.020519 0.022348 0.023847 0.024994 0.025776 0.026190 0.026243 0.025948 0.025329 0.024416 0.023246 0.021858 0.020297 0.018606 0.016829 0.015010 0.013188 0.011400 0.009678 0.008048 0.006533 0.005150 0.003911 0.002820 0.001881 0.001090 0.000441 -0.000074 -0.000469 -0.000756 -0.000948 -0.001061 -0.001109 -0.001105 -0.001061 -0.000990 -0.000902 -0.000804 -0.000706 -0.000611 -0.000524 -0.000446 -0.000378 -0.000321 -0.000273 -0.000233 -0.000199 -0.000170 -0.000144 -0.000121 -0.000100 -0.000082 -0.000066 -0.000052 -0.000041 -0.000032 -0.000026 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000021 0.000025 0.000028 0.000032 0.000036 0.000040 0.000044 0.000046 0.000048 0.000049 0.000046 0.000041 0.000030 0.000012 -0.000015 -0.000054 -0.000110 -0.000187 -0.000289 -0.000423 -0.000596 -0.000815 -0.001086 -0.001418 -0.001818 -0.002293 -0.002847 -0.003488 -0.004218 -0.005038 -0.005950 -0.006948 -0.008027 -0.009177 -0.010382 -0.011625 -0.012882 -0.014126 -0.015326 -0.016450 -0.017461 -0.018324 -0.019003 -0.019462 -0.019670 -0.019598 -0.019224 -0.018529 -0.017503 -0.016145 -0.014459 -0.012459 -0.010171 -0.007624 -0.004859 -0.001922 0.001134 0.004252 0.007371 0.010431 0.013370 0.016132 0.018661 0.020911 0.022840 0.024418 0.025621 0.026436 0.026860 0.026899 0.026570 0.025898 0.024917 0.023663 0.022182 0.020520 0.018725 0.016844 0.014922 0.013003 0.011124 0.009320 0.007620 0.006047 0.004618 0.003345 0.002234 0.001285 0.000496 -0.000141 -0.000636 -0.001003 -0.001257 -0.001412 -0.001485 -0.001492 -0.001446 -0.001362 -0.001253 -0.001128 -0.000998 -0.000870 -0.000749 -0.000638 -0.000540 -0.000456 -0.000384 -0.000323 -0.000273 -0.000230 -0.000194 -0.000163 -0.000135 -0.000111 -0.000090 -0.000071 -0.000056 -0.000044 -0.000035 -0.000028 -0.000022 -0.000019 -0.000016 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000033 0.000037 0.000041 0.000045 0.000049 0.000051 0.000053 0.000053 0.000050 0.000044 0.000032 0.000012 -0.000017 -0.000061 -0.000121 -0.000204 -0.000315 -0.000461 -0.000647 -0.000883 -0.001177 -0.001535 -0.001968 -0.002481 -0.003082 -0.003776 -0.004567 -0.005456 -0.006444 -0.007525 -0.008694 -0.009939 -0.011244 -0.012589 -0.013951 -0.015299 -0.016603 -0.017825 -0.018928 -0.019875 -0.020626 -0.021145 -0.021398 -0.021354 -0.020989 -0.020284 -0.019227 -0.017816 -0.016057 -0.013965 -0.011565 -0.008891 -0.005985 -0.002896 0.000318 0.003598 0.006878 0.010094 0.013183 0.016081 0.018733 0.021088 0.023105 0.024748 0.025995 0.026832 0.027256 0.027275 0.026906 0.026177 0.025123 0.023786 0.022212 0.020453 0.018557 0.016577 0.014559 0.012550 0.010591 0.008716 0.006957 0.005338 0.003875 0.002582 0.001463 0.000520 -0.000254 -0.000865 -0.001327 -0.001654 -0.001863 -0.001969 -0.001991 -0.001946 -0.001850 -0.001717 -0.001562 -0.001395 -0.001226 -0.001063 -0.000910 -0.000772 -0.000651 -0.000546 -0.000456 -0.000381 -0.000319 -0.000266 -0.000222 -0.000184 -0.000151 -0.000122 -0.000098 -0.000077 -0.000061 -0.000047 -0.000037 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000034 0.000038 0.000043 0.000047 0.000051 0.000054 0.000057 0.000059 0.000058 0.000055 0.000048 0.000035 0.000014 -0.000018 -0.000064 -0.000128 -0.000217 -0.000335 -0.000490 -0.000689 -0.000941 -0.001253 -0.001636 -0.002098 -0.002647 -0.003291 -0.004034 -0.004882 -0.005835 -0.006894 -0.008054 -0.009307 -0.010642 -0.012042 -0.013486 -0.014948 -0.016397 -0.017799 -0.019117 -0.020310 -0.021340 -0.022165 -0.022746 -0.023047 -0.023036 -0.022687 -0.021979 -0.020901 -0.019450 -0.017631 -0.015461 -0.012965 -0.010181 -0.007153 -0.003932 -0.000580 0.002841 0.006261 0.009613 0.012829 0.015844 0.018600 0.021042 0.023128 0.024821 0.026098 0.026944 0.027358 0.027347 0.026931 0.026140 0.025011 0.023590 0.021925 0.020071 0.018080 0.016007 0.013902 0.011813 0.009783 0.007850 0.006044 0.004392 0.002910 0.001611 0.000499 -0.000425 -0.001169 -0.001741 -0.002155 -0.002429 -0.002579 -0.002624 -0.002584 -0.002477 -0.002321 -0.002130 -0.001921 -0.001704 -0.001489 -0.001285 -0.001096 -0.000927 -0.000777 -0.000648 -0.000539 -0.000447 -0.000370 -0.000306 -0.000252 -0.000206 -0.000168 -0.000135 -0.000107 -0.000084 -0.000065 -0.000051 -0.000040 -0.000032 -0.000025 -0.000021 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000034 0.000039 0.000044 0.000048 0.000052 0.000057 0.000060 0.000063 0.000065 0.000064 0.000061 0.000054 0.000040 0.000019 -0.000014 -0.000062 -0.000130 -0.000223 -0.000346 -0.000509 -0.000718 -0.000982 -0.001311 -0.001715 -0.002202 -0.002783 -0.003463 -0.004251 -0.005149 -0.006160 -0.007284 -0.008515 -0.009845 -0.011263 -0.012750 -0.014285 -0.015840 -0.017383 -0.018878 -0.020287 -0.021568 -0.022679 -0.023576 -0.024220 -0.024572 -0.024599 -0.024272 -0.023571 -0.022483 -0.021003 -0.019140 -0.016909 -0.014337 -0.011463 -0.008334 -0.005005 -0.001538 0.001998 0.005534 0.008996 0.012315 0.015423 0.018259 0.020767 0.022902 0.024628 0.025918 0.026760 0.027151 0.027101 0.026631 0.025773 0.024566 0.023060 0.021306 0.019360 0.017279 0.015121 0.012937 0.010778 0.008690 0.006710 0.004872 0.003201 0.001714 0.000424 -0.000665 -0.001555 -0.002253 -0.002771 -0.003124 -0.003330 -0.003409 -0.003381 -0.003267 -0.003087 -0.002860 -0.002603 -0.002330 -0.002056 -0.001789 -0.001538 -0.001308 -0.001101 -0.000920 -0.000764 -0.000632 -0.000520 -0.000427 -0.000349 -0.000285 -0.000231 -0.000185 -0.000148 -0.000116 -0.000091 -0.000070 -0.000055 -0.000043 -0.000034 -0.000027 -0.000022 -0.000018 -0.000016 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000039 0.000044 0.000049 0.000054 0.000058 0.000063 0.000067 0.000070 0.000072 0.000072 0.000069 0.000061 0.000048 0.000026 -0.000007 -0.000055 -0.000124 -0.000219 -0.000346 -0.000514 -0.000730 -0.001003 -0.001345 -0.001765 -0.002273 -0.002878 -0.003590 -0.004414 -0.005355 -0.006416 -0.007595 -0.008888 -0.010286 -0.011776 -0.013341 -0.014957 -0.016595 -0.018224 -0.019804 -0.021297 -0.022660 -0.023847 -0.024816 -0.025523 -0.025928 -0.025997 -0.025699 -0.025014 -0.023927 -0.022434 -0.020542 -0.018269 -0.015643 -0.012703 -0.009498 -0.006086 -0.002533 0.001091 0.004713 0.008258 0.011652 0.014827 0.017717 0.020267 0.022429 0.024165 0.025451 0.026273 0.026628 0.026529 0.025997 0.025066 0.023780 0.022188 0.020346 0.018313 0.016149 0.013913 0.011660 0.009443 0.007308 0.005295 0.003438 0.001763 0.000287 -0.000978 -0.002029 -0.002869 -0.003507 -0.003956 -0.004233 -0.004357 -0.004351 -0.004238 -0.004038 -0.003775 -0.003467 -0.003134 -0.002791 -0.002451 -0.002125 -0.001821 -0.001543 -0.001296 -0.001079 -0.000892 -0.000734 -0.000600 -0.000489 -0.000397 -0.000320 -0.000257 -0.000205 -0.000161 -0.000126 -0.000098 -0.000076 -0.000059 -0.000046 -0.000036 -0.000029 -0.000023 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000033 0.000038 0.000043 0.000049 0.000054 0.000059 0.000064 0.000069 0.000074 0.000078 0.000080 0.000081 0.000078 0.000072 0.000059 0.000039 0.000006 -0.000041 -0.000110 -0.000204 -0.000332 -0.000502 -0.000721 -0.001000 -0.001350 -0.001780 -0.002303 -0.002926 -0.003661 -0.004513 -0.005487 -0.006587 -0.007810 -0.009152 -0.010606 -0.012157 -0.013786 -0.015470 -0.017181 -0.018883 -0.020539 -0.022107 -0.023544 -0.024803 -0.025839 -0.026607 -0.027067 -0.027182 -0.026920 -0.026260 -0.025186 -0.023696 -0.021794 -0.019499 -0.016842 -0.013861 -0.010609 -0.007144 -0.003535 0.000147 0.003823 0.007419 0.010858 0.014069 0.016985 0.019550 0.021714 0.023441 0.024703 0.025487 0.025793 0.025633 0.025031 0.024022 0.022653 0.020975 0.019048 0.016933 0.014692 0.012387 0.010075 0.007811 0.005642 0.003611 0.001750 0.000085 -0.001365 -0.002590 -0.003588 -0.004363 -0.004925 -0.005290 -0.005476 -0.005506 -0.005403 -0.005191 -0.004895 -0.004538 -0.004140 -0.003722 -0.003300 -0.002887 -0.002496 -0.002133 -0.001803 -0.001510 -0.001254 -0.001033 -0.000845 -0.000688 -0.000556 -0.000448 -0.000359 -0.000285 -0.000225 -0.000176 -0.000137 -0.000106 -0.000081 -0.000063 -0.000049 -0.000038 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000036 0.000042 0.000047 0.000053 0.000059 0.000065 0.000071 0.000076 0.000082 0.000086 0.000090 0.000091 0.000090 0.000085 0.000075 0.000056 0.000026 -0.000019 -0.000084 -0.000177 -0.000303 -0.000470 -0.000689 -0.000969 -0.001321 -0.001756 -0.002285 -0.002919 -0.003667 -0.004537 -0.005533 -0.006658 -0.007912 -0.009290 -0.010784 -0.012380 -0.014059 -0.015797 -0.017565 -0.019327 -0.021046 -0.022679 -0.024180 -0.025503 -0.026601 -0.027429 -0.027944 -0.028107 -0.027888 -0.027263 -0.026216 -0.024743 -0.022850 -0.020557 -0.017893 -0.014900 -0.011630 -0.008144 -0.004512 -0.000807 0.002891 0.006504 0.009954 0.013170 0.016082 0.018634 0.020775 0.022467 0.023685 0.024414 0.024656 0.024423 0.023742 0.022651 0.021196 0.019433 0.017424 0.015232 0.012921 0.010556 0.008196 0.005897 0.003708 0.001671 -0.000180 -0.001819 -0.003227 -0.004397 -0.005327 -0.006022 -0.006495 -0.006762 -0.006845 -0.006767 -0.006555 -0.006234 -0.005831 -0.005370 -0.004874 -0.004362 -0.003854 -0.003362 -0.002899 -0.002471 -0.002085 -0.001742 -0.001442 -0.001184 -0.000965 -0.000781 -0.000629 -0.000503 -0.000400 -0.000315 -0.000247 -0.000192 -0.000149 -0.000114 -0.000088 -0.000067 -0.000052 -0.000041 -0.000032 -0.000026 -0.000021 -0.000018 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000028 0.000033 0.000039 0.000045 0.000051 0.000058 0.000064 0.000071 0.000077 0.000084 0.000090 0.000096 0.000101 0.000104 0.000105 0.000102 0.000094 0.000079 0.000054 0.000013 -0.000048 -0.000135 -0.000255 -0.000418 -0.000631 -0.000906 -0.001254 -0.001687 -0.002215 -0.002849 -0.003600 -0.004475 -0.005480 -0.006617 -0.007886 -0.009283 -0.010801 -0.012424 -0.014135 -0.015910 -0.017718 -0.019525 -0.021291 -0.022975 -0.024529 -0.025907 -0.027062 -0.027945 -0.028514 -0.028729 -0.028559 -0.027978 -0.026970 -0.025532 -0.023669 -0.021401 -0.018757 -0.015781 -0.012525 -0.009051 -0.005430 -0.001738 0.001945 0.005540 0.008968 0.012155 0.015032 0.017541 0.019632 0.021266 0.022417 0.023074 0.023237 0.022920 0.022153 0.020973 0.019431 0.017584 0.015496 0.013232 0.010860 0.008444 0.006047 0.003725 0.001528 -0.000501 -0.002328 -0.003926 -0.005279 -0.006379 -0.007227 -0.007828 -0.008198 -0.008355 -0.008323 -0.008127 -0.007795 -0.007355 -0.006836 -0.006263 -0.005660 -0.005049 -0.004447 -0.003870 -0.003330 -0.002833 -0.002385 -0.001989 -0.001643 -0.001345 -0.001093 -0.000881 -0.000706 -0.000561 -0.000443 -0.000348 -0.000271 -0.000210 -0.000162 -0.000124 -0.000095 -0.000073 -0.000056 -0.000043 -0.000034 -0.000027 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000025 0.000030 0.000036 0.000042 0.000049 0.000055 0.000062 0.000069 0.000077 0.000084 0.000092 0.000099 0.000107 0.000113 0.000118 0.000122 0.000123 0.000119 0.000109 0.000089 0.000055 0.000002 -0.000077 -0.000188 -0.000341 -0.000545 -0.000810 -0.001147 -0.001569 -0.002086 -0.002711 -0.003452 -0.004319 -0.005317 -0.006450 -0.007717 -0.009116 -0.010637 -0.012269 -0.013992 -0.015784 -0.017613 -0.019446 -0.021244 -0.022964 -0.024559 -0.025981 -0.027183 -0.028117 -0.028739 -0.029008 -0.028892 -0.028364 -0.027410 -0.026023 -0.024211 -0.021992 -0.019396 -0.016467 -0.013257 -0.009830 -0.006257 -0.002614 0.001018 0.004559 0.007929 0.011054 0.013864 0.016300 0.018313 0.019864 0.020929 0.021495 0.021564 0.021153 0.020291 0.019019 0.017388 0.015459 0.013296 0.010967 0.008541 0.006084 0.003660 0.001327 -0.000865 -0.002872 -0.004660 -0.006205 -0.007489 -0.008507 -0.009259 -0.009756 -0.010011 -0.010048 -0.009890 -0.009566 -0.009105 -0.008539 -0.007896 -0.007204 -0.006489 -0.005772 -0.005072 -0.004405 -0.003783 -0.003214 -0.002702 -0.002248 -0.001854 -0.001514 -0.001227 -0.000986 -0.000786 -0.000623 -0.000490 -0.000382 -0.000297 -0.000229 -0.000176 -0.000135 -0.000103 -0.000079 -0.000060 -0.000047 -0.000037 -0.000029 -0.000024 -0.000020 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000032 0.000038 0.000045 0.000052 0.000059 0.000067 0.000074 0.000083 0.000091 0.000100 0.000109 0.000118 0.000127 0.000135 0.000142 0.000147 0.000149 0.000146 0.000133 0.000108 0.000065 -0.000003 -0.000102 -0.000241 -0.000429 -0.000677 -0.000996 -0.001399 -0.001896 -0.002499 -0.003218 -0.004062 -0.005037 -0.006148 -0.007394 -0.008774 -0.010279 -0.011898 -0.013612 -0.015399 -0.017229 -0.019069 -0.020880 -0.022618 -0.024239 -0.025694 -0.026935 -0.027913 -0.028585 -0.028909 -0.028852 -0.028388 -0.027500 -0.026182 -0.024441 -0.022295 -0.019776 -0.016924 -0.013794 -0.010449 -0.006960 -0.003403 0.000142 0.003592 0.006869 0.009897 0.012609 0.014944 0.016852 0.018297 0.019254 0.019713 0.019675 0.019159 0.018196 0.016828 0.015108 0.013099 0.010865 0.008478 0.006006 0.003519 0.001080 -0.001253 -0.003427 -0.005400 -0.007138 -0.008617 -0.009820 -0.010744 -0.011391 -0.011772 -0.011904 -0.011811 -0.011520 -0.011061 -0.010466 -0.009767 -0.008995 -0.008180 -0.007347 -0.006520 -0.005719 -0.004959 -0.004253 -0.003608 -0.003029 -0.002517 -0.002072 -0.001689 -0.001366 -0.001095 -0.000870 -0.000687 -0.000538 -0.000419 -0.000324 -0.000250 -0.000191 -0.000146 -0.000112 -0.000085 -0.000066 -0.000051 -0.000040 -0.000032 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000019 0.000024 0.000029 0.000035 0.000041 0.000048 0.000055 0.000063 0.000071 0.000080 0.000089 0.000099 0.000109 0.000120 0.000131 0.000143 0.000154 0.000166 0.000176 0.000185 0.000189 0.000186 0.000172 0.000142 0.000089 0.000006 -0.000115 -0.000282 -0.000507 -0.000800 -0.001174 -0.001639 -0.002208 -0.002891 -0.003697 -0.004632 -0.005702 -0.006908 -0.008247 -0.009714 -0.011297 -0.012980 -0.014740 -0.016549 -0.018374 -0.020178 -0.021918 -0.023549 -0.025024 -0.026293 -0.027309 -0.028028 -0.028408 -0.028415 -0.028022 -0.027213 -0.025981 -0.024332 -0.022284 -0.019868 -0.017125 -0.014107 -0.010878 -0.007508 -0.004073 -0.000653 0.002671 0.005821 0.008720 0.011302 0.013507 0.015287 0.016603 0.017434 0.017769 0.017613 0.016984 0.015914 0.014448 0.012640 0.010554 0.008255 0.005817 0.003309 0.000801 -0.001643 -0.003963 -0.006109 -0.008036 -0.009713 -0.011115 -0.012228 -0.013049 -0.013581 -0.013839 -0.013841 -0.013612 -0.013183 -0.012584 -0.011851 -0.011016 -0.010113 -0.009172 -0.008220 -0.007281 -0.006376 -0.005522 -0.004730 -0.004008 -0.003361 -0.002790 -0.002294 -0.001868 -0.001507 -0.001206 -0.000956 -0.000753 -0.000589 -0.000457 -0.000353 -0.000271 -0.000207 -0.000159 -0.000121 -0.000093 -0.000071 -0.000056 -0.000044 -0.000036 -0.000029 -0.000025 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000031 0.000037 0.000044 0.000051 0.000059 0.000067 0.000076 0.000085 0.000095 0.000106 0.000118 0.000131 0.000145 0.000160 0.000175 0.000192 0.000209 0.000225 0.000239 0.000248 0.000247 0.000232 0.000197 0.000134 0.000037 -0.000104 -0.000299 -0.000558 -0.000893 -0.001315 -0.001837 -0.002469 -0.003219 -0.004097 -0.005107 -0.006251 -0.007529 -0.008935 -0.010459 -0.012087 -0.013796 -0.015561 -0.017351 -0.019128 -0.020851 -0.022476 -0.023956 -0.025243 -0.026290 -0.027051 -0.027487 -0.027562 -0.027249 -0.026531 -0.025401 -0.023865 -0.021939 -0.019652 -0.017047 -0.014174 -0.011094 -0.007878 -0.004599 -0.001338 0.001826 0.004816 0.007556 0.009980 0.012030 0.013657 0.014825 0.015513 0.015712 0.015427 0.014678 0.013499 0.011934 0.010041 0.007881 0.005525 0.003044 0.000509 -0.002011 -0.004448 -0.006746 -0.008852 -0.010724 -0.012330 -0.013647 -0.014661 -0.015372 -0.015785 -0.015915 -0.015783 -0.015416 -0.014845 -0.014106 -0.013234 -0.012263 -0.011228 -0.010161 -0.009090 -0.008040 -0.007032 -0.006083 -0.005205 -0.004407 -0.003693 -0.003063 -0.002516 -0.002046 -0.001649 -0.001317 -0.001043 -0.000820 -0.000639 -0.000495 -0.000382 -0.000293 -0.000224 -0.000171 -0.000131 -0.000101 -0.000078 -0.000061 -0.000049 -0.000040 -0.000033 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000047 0.000054 0.000063 0.000071 0.000081 0.000091 0.000102 0.000114 0.000128 0.000143 0.000159 0.000178 0.000198 0.000221 0.000245 0.000271 0.000296 0.000318 0.000333 0.000336 0.000322 0.000283 0.000214 0.000106 -0.000051 -0.000268 -0.000554 -0.000922 -0.001384 -0.001949 -0.002628 -0.003430 -0.004360 -0.005421 -0.006616 -0.007938 -0.009380 -0.010929 -0.012565 -0.014264 -0.015996 -0.017725 -0.019413 -0.021015 -0.022487 -0.023781 -0.024850 -0.025651 -0.026142 -0.026288 -0.026062 -0.025447 -0.024435 -0.023029 -0.021247 -0.019117 -0.016677 -0.013978 -0.011079 -0.008048 -0.004959 -0.001888 0.001085 0.003884 0.006437 0.008678 0.010549 0.012004 0.013008 0.013540 0.013592 0.013172 0.012299 0.011009 0.009348 0.007372 0.005146 0.002739 0.000224 -0.002329 -0.004849 -0.007271 -0.009537 -0.011595 -0.013403 -0.014930 -0.016155 -0.017066 -0.017663 -0.017953 -0.017953 -0.017686 -0.017181 -0.016472 -0.015593 -0.014584 -0.013479 -0.012316 -0.011125 -0.009938 -0.008780 -0.007672 -0.006631 -0.005670 -0.004798 -0.004018 -0.003330 -0.002733 -0.002222 -0.001789 -0.001427 -0.001129 -0.000886 -0.000690 -0.000534 -0.000411 -0.000315 -0.000240 -0.000184 -0.000141 -0.000108 -0.000084 -0.000067 -0.000054 -0.000044 -0.000037 -0.000032 -0.000027 -0.000023 -0.000020 -0.000016 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000035 0.000042 0.000050 0.000058 0.000067 0.000076 0.000086 0.000097 0.000109 0.000123 0.000138 0.000155 0.000175 0.000197 0.000223 0.000252 0.000285 0.000321 0.000359 0.000395 0.000428 0.000451 0.000462 0.000452 0.000416 0.000346 0.000233 0.000068 -0.000159 -0.000461 -0.000849 -0.001333 -0.001924 -0.002631 -0.003462 -0.004421 -0.005510 -0.006727 -0.008064 -0.009512 -0.011052 -0.012662 -0.014314 -0.015977 -0.017610 -0.019174 -0.020623 -0.021913 -0.022997 -0.023832 -0.024377 -0.024597 -0.024466 -0.023964 -0.023083 -0.021827 -0.020210 -0.018258 -0.016009 -0.013511 -0.010822 -0.008006 -0.005136 -0.002285 0.000469 0.003053 0.005394 0.007430 0.009105 0.010372 0.011198 0.011564 0.011463 0.010903 0.009906 0.008508 0.006754 0.004702 0.002417 -0.000032 -0.002573 -0.005133 -0.007645 -0.010042 -0.012266 -0.014268 -0.016006 -0.017450 -0.018580 -0.019385 -0.019867 -0.020035 -0.019906 -0.019507 -0.018868 -0.018024 -0.017011 -0.015870 -0.014638 -0.013352 -0.012044 -0.010747 -0.009485 -0.008282 -0.007154 -0.006115 -0.005172 -0.004329 -0.003587 -0.002943 -0.002391 -0.001923 -0.001533 -0.001211 -0.000949 -0.000738 -0.000570 -0.000438 -0.000335 -0.000256 -0.000196 -0.000150 -0.000116 -0.000091 -0.000072 -0.000059 -0.000049 -0.000041 -0.000035 -0.000030 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000045 0.000053 0.000062 0.000071 0.000081 0.000092 0.000104 0.000117 0.000132 0.000149 0.000168 0.000191 0.000218 0.000249 0.000286 0.000327 0.000374 0.000426 0.000479 0.000531 0.000578 0.000615 0.000638 0.000641 0.000615 0.000554 0.000449 0.000290 0.000066 -0.000235 -0.000624 -0.001111 -0.001707 -0.002420 -0.003257 -0.004220 -0.005309 -0.006521 -0.007845 -0.009267 -0.010768 -0.012321 -0.013897 -0.015459 -0.016969 -0.018383 -0.019658 -0.020748 -0.021613 -0.022211 -0.022507 -0.022476 -0.022096 -0.021360 -0.020269 -0.018835 -0.017084 -0.015049 -0.012777 -0.010323 -0.007748 -0.005121 -0.002515 -0.000003 0.002343 0.004454 0.006269 0.007732 0.008800 0.009440 0.009635 0.009379 0.008680 0.007561 0.006058 0.004219 0.002100 -0.000235 -0.002716 -0.005272 -0.007831 -0.010324 -0.012688 -0.014865 -0.016805 -0.018468 -0.019826 -0.020859 -0.021559 -0.021928 -0.021977 -0.021726 -0.021201 -0.020434 -0.019463 -0.018326 -0.017062 -0.015711 -0.014311 -0.012895 -0.011496 -0.010139 -0.008849 -0.007641 -0.006529 -0.005521 -0.004621 -0.003828 -0.003140 -0.002550 -0.002051 -0.001634 -0.001290 -0.001009 -0.000784 -0.000605 -0.000464 -0.000354 -0.000270 -0.000207 -0.000159 -0.000123 -0.000097 -0.000078 -0.000063 -0.000053 -0.000045 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000033 0.000040 0.000048 0.000056 0.000065 0.000075 0.000086 0.000097 0.000110 0.000124 0.000140 0.000159 0.000181 0.000207 0.000238 0.000276 0.000320 0.000371 0.000430 0.000496 0.000567 0.000640 0.000713 0.000781 0.000841 0.000886 0.000911 0.000909 0.000872 0.000791 0.000654 0.000452 0.000173 -0.000196 -0.000665 -0.001244 -0.001940 -0.002758 -0.003701 -0.004766 -0.005947 -0.007232 -0.008604 -0.010040 -0.011512 -0.012987 -0.014428 -0.015794 -0.017044 -0.018134 -0.019023 -0.019672 -0.020047 -0.020121 -0.019872 -0.019292 -0.018379 -0.017145 -0.015612 -0.013811 -0.011786 -0.009587 -0.007275 -0.004913 -0.002571 -0.000319 0.001773 0.003639 0.005220 0.006463 0.007326 0.007778 0.007801 0.007391 0.006557 0.005323 0.003725 0.001810 -0.000367 -0.002740 -0.005242 -0.007802 -0.010349 -0.012816 -0.015138 -0.017261 -0.019136 -0.020723 -0.021994 -0.022933 -0.023531 -0.023792 -0.023729 -0.023364 -0.022723 -0.021840 -0.020754 -0.019503 -0.018129 -0.016672 -0.015169 -0.013657 -0.012167 -0.010727 -0.009358 -0.008079 -0.006903 -0.005837 -0.004885 -0.004047 -0.003319 -0.002695 -0.002167 -0.001725 -0.001361 -0.001064 -0.000825 -0.000636 -0.000487 -0.000371 -0.000283 -0.000216 -0.000166 -0.000129 -0.000102 -0.000082 -0.000067 -0.000057 -0.000048 -0.000041 -0.000035 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000017 0.000022 0.000028 0.000034 0.000042 0.000050 0.000059 0.000069 0.000079 0.000090 0.000103 0.000116 0.000131 0.000148 0.000169 0.000194 0.000223 0.000259 0.000303 0.000355 0.000416 0.000488 0.000569 0.000658 0.000755 0.000856 0.000957 0.001057 0.001150 0.001231 0.001294 0.001333 0.001337 0.001299 0.001206 0.001047 0.000809 0.000482 0.000053 -0.000486 -0.001144 -0.001923 -0.002824 -0.003844 -0.004975 -0.006201 -0.007503 -0.008855 -0.010229 -0.011588 -0.012895 -0.014111 -0.015194 -0.016105 -0.016804 -0.017259 -0.017441 -0.017330 -0.016915 -0.016192 -0.015172 -0.013871 -0.012321 -0.010559 -0.008633 -0.006599 -0.004517 -0.002454 -0.000476 0.001352 0.002965 0.004307 0.005327 0.005984 0.006249 0.006105 0.005548 0.004589 0.003251 0.001569 -0.000410 -0.002631 -0.005030 -0.007540 -0.010092 -0.012617 -0.015048 -0.017324 -0.019388 -0.021195 -0.022706 -0.023893 -0.024742 -0.025245 -0.025407 -0.025243 -0.024775 -0.024031 -0.023047 -0.021860 -0.020511 -0.019042 -0.017494 -0.015904 -0.014310 -0.012744 -0.011232 -0.009797 -0.008458 -0.007227 -0.006112 -0.005117 -0.004240 -0.003477 -0.002823 -0.002269 -0.001806 -0.001424 -0.001112 -0.000861 -0.000662 -0.000506 -0.000386 -0.000294 -0.000224 -0.000173 -0.000134 -0.000106 -0.000086 -0.000070 -0.000059 -0.000050 -0.000043 -0.000037 -0.000031 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000035 0.000043 0.000052 0.000061 0.000071 0.000082 0.000094 0.000107 0.000121 0.000137 0.000156 0.000178 0.000206 0.000239 0.000280 0.000329 0.000389 0.000461 0.000545 0.000642 0.000752 0.000873 0.001003 0.001141 0.001284 0.001428 0.001570 0.001705 0.001825 0.001924 0.001991 0.002016 0.001988 0.001892 0.001718 0.001451 0.001082 0.000600 -0.000001 -0.000724 -0.001569 -0.002529 -0.003595 -0.004749 -0.005969 -0.007229 -0.008496 -0.009736 -0.010910 -0.011981 -0.012909 -0.013658 -0.014193 -0.014488 -0.014521 -0.014278 -0.013755 -0.012958 -0.011902 -0.010613 -0.009126 -0.007485 -0.005740 -0.003950 -0.002173 -0.000475 0.001084 0.002442 0.003545 0.004345 0.004802 0.004887 0.004586 0.003895 0.002824 0.001395 -0.000355 -0.002382 -0.004631 -0.007040 -0.009545 -0.012077 -0.014570 -0.016957 -0.019180 -0.021183 -0.022921 -0.024358 -0.025467 -0.026232 -0.026650 -0.026726 -0.026475 -0.025919 -0.025089 -0.024020 -0.022750 -0.021322 -0.019776 -0.018154 -0.016496 -0.014836 -0.013209 -0.011640 -0.010154 -0.008767 -0.007493 -0.006338 -0.005307 -0.004399 -0.003609 -0.002930 -0.002355 -0.001874 -0.001476 -0.001152 -0.000891 -0.000684 -0.000522 -0.000397 -0.000302 -0.000230 -0.000177 -0.000138 -0.000109 -0.000088 -0.000072 -0.000060 -0.000051 -0.000044 -0.000037 -0.000031 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000053 0.000063 0.000073 0.000084 0.000097 0.000110 0.000125 0.000142 0.000163 0.000187 0.000217 0.000254 0.000299 0.000355 0.000423 0.000506 0.000603 0.000716 0.000846 0.000992 0.001154 0.001330 0.001519 0.001719 0.001925 0.002135 0.002343 0.002541 0.002721 0.002871 0.002981 0.003036 0.003023 0.002928 0.002739 0.002443 0.002032 0.001499 0.000841 0.000062 -0.000832 -0.001827 -0.002905 -0.004041 -0.005208 -0.006373 -0.007501 -0.008555 -0.009498 -0.010296 -0.010914 -0.011324 -0.011504 -0.011439 -0.011122 -0.010556 -0.009752 -0.008733 -0.007529 -0.006178 -0.004729 -0.003232 -0.001745 -0.000326 0.000965 0.002073 0.002944 0.003533 0.003800 0.003721 0.003278 0.002468 0.001303 -0.000197 -0.001997 -0.004053 -0.006312 -0.008716 -0.011200 -0.013699 -0.016148 -0.018485 -0.020649 -0.022589 -0.024260 -0.025627 -0.026664 -0.027357 -0.027702 -0.027706 -0.027384 -0.026759 -0.025862 -0.024728 -0.023397 -0.021909 -0.020308 -0.018633 -0.016925 -0.015219 -0.013548 -0.011940 -0.010417 -0.008996 -0.007691 -0.006508 -0.005452 -0.004520 -0.003709 -0.003012 -0.002421 -0.001926 -0.001516 -0.001182 -0.000913 -0.000700 -0.000533 -0.000405 -0.000308 -0.000234 -0.000180 -0.000140 -0.000110 -0.000089 -0.000073 -0.000061 -0.000051 -0.000043 -0.000037 -0.000031 -0.000025 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000053 0.000063 0.000074 0.000086 0.000098 0.000112 0.000128 0.000146 0.000168 0.000195 0.000228 0.000268 0.000318 0.000381 0.000457 0.000549 0.000660 0.000790 0.000940 0.001113 0.001307 0.001522 0.001759 0.002016 0.002291 0.002580 0.002879 0.003181 0.003477 0.003758 0.004010 0.004221 0.004376 0.004460 0.004458 0.004355 0.004141 0.003805 0.003343 0.002753 0.002039 0.001210 0.000282 -0.000725 -0.001786 -0.002871 -0.003949 -0.004984 -0.005943 -0.006789 -0.007491 -0.008019 -0.008349 -0.008466 -0.008359 -0.008027 -0.007480 -0.006733 -0.005814 -0.004756 -0.003601 -0.002396 -0.001194 -0.000049 0.000985 0.001853 0.002505 0.002897 0.002993 0.002767 0.002202 0.001297 0.000059 -0.001489 -0.003316 -0.005380 -0.007630 -0.010009 -0.012457 -0.014910 -0.017305 -0.019582 -0.021684 -0.023559 -0.025166 -0.026468 -0.027443 -0.028075 -0.028363 -0.028312 -0.027938 -0.027265 -0.026323 -0.025147 -0.023777 -0.022254 -0.020619 -0.018914 -0.017177 -0.015446 -0.013751 -0.012121 -0.010578 -0.009138 -0.007815 -0.006616 -0.005545 -0.004599 -0.003775 -0.003066 -0.002464 -0.001959 -0.001542 -0.001201 -0.000927 -0.000709 -0.000540 -0.000409 -0.000310 -0.000236 -0.000181 -0.000140 -0.000111 -0.000089 -0.000073 -0.000060 -0.000051 -0.000043 -0.000036 -0.000030 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000053 0.000063 0.000074 0.000086 0.000099 0.000113 0.000130 0.000150 0.000173 0.000202 0.000237 0.000282 0.000337 0.000405 0.000489 0.000591 0.000715 0.000861 0.001033 0.001232 0.001459 0.001715 0.002001 0.002317 0.002661 0.003031 0.003423 0.003831 0.004246 0.004659 0.005058 0.005428 0.005753 0.006018 0.006206 0.006300 0.006286 0.006152 0.005889 0.005492 0.004962 0.004304 0.003529 0.002655 0.001703 0.000699 -0.000328 -0.001345 -0.002318 -0.003215 -0.004001 -0.004649 -0.005132 -0.005432 -0.005537 -0.005441 -0.005149 -0.004674 -0.004037 -0.003267 -0.002400 -0.001479 -0.000552 0.000333 0.001123 0.001768 0.002220 0.002437 0.002385 0.002036 0.001375 0.000400 -0.000883 -0.002454 -0.004283 -0.006331 -0.008549 -0.010884 -0.013278 -0.015670 -0.018001 -0.020211 -0.022246 -0.024057 -0.025603 -0.026848 -0.027771 -0.028357 -0.028603 -0.028516 -0.028111 -0.027413 -0.026449 -0.025257 -0.023873 -0.022338 -0.020695 -0.018984 -0.017242 -0.015507 -0.013809 -0.012175 -0.010629 -0.009187 -0.007860 -0.006658 -0.005582 -0.004631 -0.003803 -0.003089 -0.002483 -0.001974 -0.001552 -0.001208 -0.000931 -0.000712 -0.000541 -0.000409 -0.000309 -0.000235 -0.000180 -0.000139 -0.000110 -0.000088 -0.000072 -0.000059 -0.000050 -0.000042 -0.000035 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000053 0.000063 0.000074 0.000086 0.000099 0.000114 0.000131 0.000152 0.000177 0.000208 0.000246 0.000294 0.000353 0.000428 0.000519 0.000632 0.000768 0.000931 0.001123 0.001349 0.001609 0.001906 0.002241 0.002616 0.003030 0.003482 0.003967 0.004481 0.005015 0.005561 0.006105 0.006633 0.007129 0.007574 0.007951 0.008242 0.008428 0.008496 0.008432 0.008228 0.007881 0.007393 0.006771 0.006029 0.005185 0.004261 0.003284 0.002284 0.001294 0.000346 -0.000528 -0.001296 -0.001933 -0.002416 -0.002731 -0.002868 -0.002828 -0.002619 -0.002257 -0.001765 -0.001175 -0.000524 0.000145 0.000787 0.001355 0.001799 0.002076 0.002145 0.001971 0.001528 0.000802 -0.000214 -0.001512 -0.003076 -0.004879 -0.006884 -0.009047 -0.011317 -0.013639 -0.015956 -0.018211 -0.020347 -0.022312 -0.024059 -0.025547 -0.026744 -0.027626 -0.028180 -0.028403 -0.028300 -0.027887 -0.027187 -0.026228 -0.025043 -0.023672 -0.022153 -0.020527 -0.018834 -0.017112 -0.015395 -0.013715 -0.012098 -0.010567 -0.009138 -0.007823 -0.006630 -0.005561 -0.004616 -0.003792 -0.003081 -0.002476 -0.001968 -0.001547 -0.001203 -0.000926 -0.000707 -0.000536 -0.000405 -0.000306 -0.000232 -0.000177 -0.000137 -0.000108 -0.000086 -0.000070 -0.000058 -0.000049 -0.000041 -0.000034 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000053 0.000062 0.000073 0.000085 0.000098 0.000114 0.000132 0.000153 0.000180 0.000212 0.000253 0.000304 0.000369 0.000449 0.000548 0.000670 0.000818 0.000997 0.001210 0.001461 0.001754 0.002091 0.002476 0.002909 0.003392 0.003923 0.004500 0.005118 0.005769 0.006444 0.007131 0.007813 0.008476 0.009098 0.009660 0.010143 0.010525 0.010789 0.010919 0.010904 0.010737 0.010415 0.009942 0.009328 0.008587 0.007739 0.006808 0.005822 0.004812 0.003809 0.002847 0.001958 0.001168 0.000503 -0.000018 -0.000383 -0.000588 -0.000636 -0.000536 -0.000309 0.000021 0.000422 0.000855 0.001278 0.001648 0.001920 0.002051 0.002002 0.001739 0.001236 0.000477 -0.000544 -0.001825 -0.003351 -0.005098 -0.007032 -0.009114 -0.011296 -0.013528 -0.015755 -0.017922 -0.019977 -0.021869 -0.023553 -0.024989 -0.026145 -0.026999 -0.027536 -0.027754 -0.027657 -0.027259 -0.026581 -0.025651 -0.024502 -0.023170 -0.021694 -0.020111 -0.018462 -0.016783 -0.015108 -0.013467 -0.011887 -0.010389 -0.008990 -0.007701 -0.006530 -0.005481 -0.004552 -0.003741 -0.003040 -0.002444 -0.001942 -0.001526 -0.001186 -0.000912 -0.000695 -0.000526 -0.000397 -0.000299 -0.000226 -0.000173 -0.000134 -0.000105 -0.000084 -0.000069 -0.000057 -0.000048 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000043 0.000052 0.000062 0.000072 0.000084 0.000097 0.000113 0.000131 0.000154 0.000181 0.000216 0.000259 0.000314 0.000382 0.000467 0.000574 0.000705 0.000865 0.001059 0.001292 0.001568 0.001892 0.002268 0.002700 0.003189 0.003739 0.004347 0.005012 0.005730 0.006493 0.007293 0.008116 0.008947 0.009768 0.010560 0.011299 0.011965 0.012535 0.012987 0.013303 0.013468 0.013472 0.013307 0.012975 0.012481 0.011836 0.011058 0.010166 0.009189 0.008154 0.007094 0.006042 0.005031 0.004090 0.003248 0.002526 0.001941 0.001502 0.001211 0.001063 0.001045 0.001137 0.001310 0.001532 0.001765 0.001968 0.002100 0.002118 0.001986 0.001670 0.001143 0.000388 -0.000604 -0.001832 -0.003285 -0.004944 -0.006779 -0.008753 -0.010825 -0.012947 -0.015068 -0.017137 -0.019104 -0.020919 -0.022541 -0.023929 -0.025053 -0.025891 -0.026427 -0.026658 -0.026587 -0.026226 -0.025596 -0.024722 -0.023635 -0.022369 -0.020961 -0.019448 -0.017868 -0.016257 -0.014646 -0.013066 -0.011542 -0.010096 -0.008743 -0.007496 -0.006361 -0.005343 -0.004440 -0.003651 -0.002968 -0.002386 -0.001896 -0.001490 -0.001157 -0.000889 -0.000677 -0.000511 -0.000385 -0.000290 -0.000219 -0.000167 -0.000130 -0.000102 -0.000082 -0.000067 -0.000056 -0.000047 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000043 0.000051 0.000060 0.000071 0.000083 0.000096 0.000112 0.000130 0.000154 0.000182 0.000218 0.000264 0.000321 0.000393 0.000484 0.000597 0.000736 0.000908 0.001116 0.001368 0.001668 0.002021 0.002434 0.002910 0.003452 0.004064 0.004745 0.005493 0.006305 0.007174 0.008090 0.009041 0.010011 0.010981 0.011931 0.012836 0.013673 0.014418 0.015045 0.015535 0.015868 0.016029 0.016011 0.015807 0.015422 0.014863 0.014144 0.013284 0.012307 0.011243 0.010122 0.008978 0.007846 0.006757 0.005743 0.004828 0.004034 0.003374 0.002857 0.002482 0.002240 0.002118 0.002091 0.002132 0.002206 0.002276 0.002302 0.002245 0.002068 0.001736 0.001224 0.000512 -0.000412 -0.001551 -0.002897 -0.004435 -0.006140 -0.007981 -0.009919 -0.011912 -0.013911 -0.015871 -0.017741 -0.019478 -0.021037 -0.022383 -0.023484 -0.024317 -0.024867 -0.025129 -0.025104 -0.024803 -0.024244 -0.023451 -0.022451 -0.021277 -0.019963 -0.018545 -0.017059 -0.015538 -0.014014 -0.012516 -0.011068 -0.009691 -0.008401 -0.007209 -0.006124 -0.005148 -0.004282 -0.003523 -0.002866 -0.002305 -0.001832 -0.001439 -0.001117 -0.000858 -0.000652 -0.000492 -0.000370 -0.000278 -0.000210 -0.000161 -0.000125 -0.000099 -0.000080 -0.000066 -0.000055 -0.000047 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000042 0.000050 0.000059 0.000069 0.000081 0.000094 0.000110 0.000129 0.000153 0.000182 0.000220 0.000267 0.000327 0.000403 0.000498 0.000617 0.000764 0.000945 0.001167 0.001436 0.001757 0.002138 0.002585 0.003101 0.003692 0.004361 0.005108 0.005933 0.006831 0.007796 0.008819 0.009887 0.010984 0.012090 0.013184 0.014241 0.015234 0.016137 0.016924 0.017571 0.018055 0.018358 0.018469 0.018380 0.018089 0.017603 0.016931 0.016092 0.015108 0.014008 0.012822 0.011585 0.010332 0.009099 0.007919 0.006822 0.005832 0.004968 0.004243 0.003662 0.003222 0.002913 0.002717 0.002610 0.002560 0.002533 0.002491 0.002397 0.002213 0.001907 0.001450 0.000819 0.000001 -0.001011 -0.002215 -0.003600 -0.005146 -0.006826 -0.008607 -0.010451 -0.012314 -0.014152 -0.015919 -0.017573 -0.019071 -0.020378 -0.021463 -0.022303 -0.022881 -0.023190 -0.023231 -0.023011 -0.022546 -0.021856 -0.020967 -0.019909 -0.018714 -0.017415 -0.016046 -0.014638 -0.013222 -0.011825 -0.010471 -0.009180 -0.007967 -0.006845 -0.005821 -0.004899 -0.004079 -0.003359 -0.002735 -0.002201 -0.001750 -0.001375 -0.001067 -0.000819 -0.000622 -0.000469 -0.000352 -0.000264 -0.000200 -0.000153 -0.000119 -0.000094 -0.000077 -0.000064 -0.000054 -0.000046 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000022 0.000028 0.000034 0.000041 0.000049 0.000058 0.000068 0.000079 0.000092 0.000108 0.000128 0.000152 0.000182 0.000221 0.000270 0.000332 0.000410 0.000509 0.000633 0.000787 0.000977 0.001211 0.001495 0.001836 0.002241 0.002717 0.003269 0.003904 0.004623 0.005429 0.006322 0.007296 0.008348 0.009466 0.010638 0.011847 0.013074 0.014295 0.015485 0.016616 0.017659 0.018586 0.019370 0.019986 0.020412 0.020634 0.020641 0.020428 0.019998 0.019360 0.018530 0.017530 0.016386 0.015131 0.013799 0.012428 0.011055 0.009718 0.008449 0.007277 0.006227 0.005316 0.004554 0.003943 0.003477 0.003144 0.002922 0.002784 0.002697 0.002627 0.002536 0.002387 0.002146 0.001783 0.001274 0.000599 -0.000250 -0.001278 -0.002477 -0.003835 -0.005329 -0.006931 -0.008607 -0.010318 -0.012023 -0.013679 -0.015246 -0.016683 -0.017955 -0.019031 -0.019887 -0.020506 -0.020878 -0.021001 -0.020881 -0.020529 -0.019964 -0.019209 -0.018289 -0.017235 -0.016076 -0.014845 -0.013570 -0.012281 -0.011003 -0.009760 -0.008570 -0.007450 -0.006410 -0.005459 -0.004600 -0.003835 -0.003162 -0.002577 -0.002076 -0.001652 -0.001299 -0.001008 -0.000774 -0.000587 -0.000442 -0.000332 -0.000249 -0.000188 -0.000144 -0.000112 -0.000090 -0.000073 -0.000061 -0.000052 -0.000045 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000033 0.000040 0.000047 0.000056 0.000066 0.000077 0.000090 0.000106 0.000126 0.000150 0.000181 0.000221 0.000271 0.000334 0.000415 0.000517 0.000645 0.000805 0.001003 0.001246 0.001543 0.001900 0.002326 0.002827 0.003410 0.004082 0.004844 0.005701 0.006652 0.007692 0.008817 0.010017 0.011278 0.012583 0.013913 0.015243 0.016547 0.017794 0.018956 0.020001 0.020900 0.021625 0.022152 0.022464 0.022546 0.022392 0.022002 0.021383 0.020549 0.019521 0.018326 0.016997 0.015569 0.014082 0.012575 0.011089 0.009661 0.008324 0.007107 0.006032 0.005114 0.004360 0.003769 0.003332 0.003030 0.002840 0.002732 0.002672 0.002624 0.002550 0.002414 0.002185 0.001835 0.001341 0.000689 -0.000130 -0.001114 -0.002256 -0.003539 -0.004940 -0.006430 -0.007974 -0.009535 -0.011074 -0.012549 -0.013924 -0.015163 -0.016236 -0.017117 -0.017787 -0.018235 -0.018456 -0.018452 -0.018232 -0.017811 -0.017208 -0.016446 -0.015551 -0.014552 -0.013477 -0.012353 -0.011207 -0.010065 -0.008947 -0.007873 -0.006857 -0.005910 -0.005042 -0.004256 -0.003554 -0.002935 -0.002396 -0.001933 -0.001540 -0.001212 -0.000941 -0.000723 -0.000549 -0.000413 -0.000309 -0.000232 -0.000175 -0.000134 -0.000104 -0.000084 -0.000069 -0.000058 -0.000050 -0.000043 -0.000037 -0.000032 -0.000027 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000038 0.000046 0.000054 0.000064 0.000075 0.000088 0.000104 0.000124 0.000149 0.000180 0.000220 0.000271 0.000336 0.000418 0.000522 0.000653 0.000817 0.001021 0.001272 0.001579 0.001949 0.002391 0.002913 0.003521 0.004222 0.005020 0.005918 0.006916 0.008010 0.009195 0.010461 0.011795 0.013179 0.014593 0.016011 0.017406 0.018748 0.020005 0.021143 0.022133 0.022943 0.023548 0.023926 0.024062 0.023946 0.023577 0.022961 0.022109 0.021043 0.019790 0.018381 0.016856 0.015254 0.013620 0.011995 0.010421 0.008936 0.007572 0.006357 0.005309 0.004442 0.003756 0.003247 0.002901 0.002696 0.002605 0.002593 0.002625 0.002664 0.002672 0.002614 0.002458 0.002179 0.001757 0.001177 0.000436 -0.000464 -0.001514 -0.002694 -0.003982 -0.005346 -0.006752 -0.008164 -0.009544 -0.010856 -0.012064 -0.013137 -0.014050 -0.014780 -0.015315 -0.015646 -0.015772 -0.015699 -0.015436 -0.015001 -0.014413 -0.013695 -0.012871 -0.011967 -0.011009 -0.010022 -0.009028 -0.008048 -0.007100 -0.006199 -0.005355 -0.004579 -0.003873 -0.003241 -0.002682 -0.002193 -0.001773 -0.001415 -0.001115 -0.000868 -0.000667 -0.000506 -0.000381 -0.000285 -0.000214 -0.000161 -0.000123 -0.000096 -0.000077 -0.000063 -0.000053 -0.000046 -0.000040 -0.000035 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000031 0.000037 0.000044 0.000052 0.000062 0.000073 0.000086 0.000102 0.000122 0.000147 0.000179 0.000219 0.000270 0.000335 0.000418 0.000524 0.000657 0.000823 0.001031 0.001288 0.001602 0.001981 0.002435 0.002972 0.003599 0.004322 0.005147 0.006076 0.007109 0.008244 0.009475 0.010792 0.012181 0.013625 0.015102 0.016586 0.018050 0.019462 0.020789 0.021996 0.023051 0.023921 0.024578 0.024999 0.025166 0.025067 0.024700 0.024069 0.023186 0.022070 0.020750 0.019258 0.017634 0.015921 0.014165 0.012411 0.010705 0.009089 0.007599 0.006267 0.005117 0.004163 0.003414 0.002866 0.002510 0.002325 0.002285 0.002358 0.002508 0.002696 0.002882 0.003028 0.003100 0.003067 0.002903 0.002590 0.002117 0.001480 0.000683 -0.000259 -0.001329 -0.002500 -0.003742 -0.005021 -0.006301 -0.007547 -0.008724 -0.009801 -0.010750 -0.011548 -0.012177 -0.012627 -0.012894 -0.012979 -0.012888 -0.012633 -0.012232 -0.011702 -0.011066 -0.010345 -0.009565 -0.008746 -0.007911 -0.007079 -0.006266 -0.005488 -0.004756 -0.004077 -0.003458 -0.002901 -0.002407 -0.001973 -0.001599 -0.001279 -0.001010 -0.000788 -0.000606 -0.000461 -0.000347 -0.000260 -0.000194 -0.000146 -0.000111 -0.000086 -0.000069 -0.000057 -0.000048 -0.000041 -0.000036 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000043 0.000051 0.000060 0.000071 0.000085 0.000101 0.000121 0.000146 0.000177 0.000217 0.000269 0.000334 0.000417 0.000522 0.000656 0.000824 0.001034 0.001293 0.001611 0.001996 0.002458 0.003003 0.003642 0.004380 0.005222 0.006172 0.007229 0.008392 0.009654 0.011005 0.012431 0.013915 0.015434 0.016963 0.018472 0.019929 0.021300 0.022550 0.023643 0.024547 0.025231 0.025670 0.025844 0.025742 0.025357 0.024695 0.023766 0.022590 0.021195 0.019616 0.017893 0.016072 0.014201 0.012329 0.010505 0.008774 0.007178 0.005753 0.004524 0.003513 0.002730 0.002175 0.001839 0.001707 0.001752 0.001944 0.002244 0.002613 0.003009 0.003390 0.003718 0.003957 0.004077 0.004052 0.003868 0.003513 0.002987 0.002297 0.001458 0.000490 -0.000579 -0.001718 -0.002894 -0.004072 -0.005218 -0.006300 -0.007287 -0.008156 -0.008885 -0.009462 -0.009876 -0.010126 -0.010215 -0.010150 -0.009944 -0.009611 -0.009171 -0.008643 -0.008048 -0.007406 -0.006737 -0.006059 -0.005389 -0.004740 -0.004123 -0.003548 -0.003020 -0.002541 -0.002115 -0.001740 -0.001414 -0.001135 -0.000899 -0.000703 -0.000542 -0.000413 -0.000311 -0.000233 -0.000174 -0.000130 -0.000098 -0.000076 -0.000060 -0.000049 -0.000041 -0.000036 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000011 0.000015 0.000019 0.000023 0.000028 0.000034 0.000041 0.000049 0.000058 0.000070 0.000083 0.000099 0.000119 0.000144 0.000175 0.000215 0.000266 0.000330 0.000413 0.000518 0.000651 0.000819 0.001028 0.001288 0.001607 0.001994 0.002458 0.003007 0.003651 0.004395 0.005246 0.006206 0.007276 0.008453 0.009730 0.011099 0.012544 0.014048 0.015588 0.017139 0.018669 0.020147 0.021537 0.022803 0.023909 0.024820 0.025506 0.025938 0.026097 0.025970 0.025550 0.024840 0.023852 0.022605 0.021129 0.019459 0.017636 0.015710 0.013731 0.011752 0.009823 0.007996 0.006314 0.004816 0.003535 0.002492 0.001702 0.001168 0.000883 0.000833 0.000994 0.001333 0.001812 0.002390 0.003022 0.003664 0.004272 0.004805 0.005228 0.005511 0.005631 0.005573 0.005331 0.004905 0.004306 0.003550 0.002662 0.001667 0.000600 -0.000508 -0.001621 -0.002707 -0.003735 -0.004676 -0.005508 -0.006213 -0.006779 -0.007199 -0.007472 -0.007601 -0.007595 -0.007465 -0.007226 -0.006895 -0.006489 -0.006028 -0.005530 -0.005010 -0.004485 -0.003969 -0.003471 -0.003001 -0.002566 -0.002169 -0.001813 -0.001497 -0.001221 -0.000984 -0.000783 -0.000614 -0.000475 -0.000363 -0.000274 -0.000205 -0.000153 -0.000114 -0.000085 -0.000065 -0.000051 -0.000041 -0.000034 -0.000030 -0.000026 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000057 0.000068 0.000082 0.000098 0.000117 0.000142 0.000173 0.000212 0.000262 0.000326 0.000407 0.000510 0.000642 0.000808 0.001016 0.001273 0.001590 0.001975 0.002437 0.002984 0.003626 0.004369 0.005219 0.006179 0.007249 0.008427 0.009706 0.011076 0.012523 0.014028 0.015568 0.017118 0.018646 0.020120 0.021504 0.022761 0.023854 0.024748 0.025410 0.025813 0.025936 0.025763 0.025289 0.024517 0.023458 0.022131 0.020567 0.018803 0.016883 0.014856 0.012776 0.010699 0.008680 0.006772 0.005023 0.003475 0.002163 0.001113 0.000341 -0.000147 -0.000354 -0.000295 0.000006 0.000517 0.001200 0.002010 0.002900 0.003821 0.004727 0.005570 0.006311 0.006915 0.007351 0.007601 0.007650 0.007497 0.007145 0.006607 0.005902 0.005058 0.004102 0.003067 0.001989 0.000900 -0.000165 -0.001178 -0.002112 -0.002946 -0.003663 -0.004254 -0.004711 -0.005035 -0.005230 -0.005304 -0.005267 -0.005133 -0.004919 -0.004640 -0.004312 -0.003952 -0.003573 -0.003190 -0.002812 -0.002448 -0.002107 -0.001791 -0.001505 -0.001250 -0.001025 -0.000830 -0.000663 -0.000523 -0.000406 -0.000312 -0.000236 -0.000177 -0.000131 -0.000097 -0.000072 -0.000054 -0.000041 -0.000033 -0.000027 -0.000023 -0.000021 -0.000019 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000017 0.000022 0.000027 0.000032 0.000039 0.000047 0.000056 0.000067 0.000080 0.000096 0.000116 0.000140 0.000170 0.000209 0.000257 0.000319 0.000399 0.000500 0.000629 0.000792 0.000996 0.001249 0.001561 0.001940 0.002395 0.002936 0.003570 0.004304 0.005145 0.006095 0.007154 0.008320 0.009586 0.010942 0.012373 0.013860 0.015381 0.016909 0.018413 0.019860 0.021214 0.022438 0.023494 0.024346 0.024962 0.025314 0.025380 0.025144 0.024601 0.023752 0.022610 0.021196 0.019540 0.017680 0.015663 0.013540 0.011368 0.009204 0.007108 0.005135 0.003336 0.001757 0.000435 -0.000601 -0.001332 -0.001750 -0.001858 -0.001669 -0.001206 -0.000502 0.000402 0.001461 0.002625 0.003840 0.005054 0.006219 0.007287 0.008218 0.008977 0.009539 0.009885 0.010007 0.009905 0.009587 0.009071 0.008378 0.007536 0.006578 0.005537 0.004449 0.003348 0.002267 0.001234 0.000275 -0.000590 -0.001347 -0.001986 -0.002502 -0.002895 -0.003169 -0.003331 -0.003393 -0.003367 -0.003267 -0.003109 -0.002905 -0.002671 -0.002419 -0.002159 -0.001900 -0.001651 -0.001417 -0.001200 -0.001004 -0.000829 -0.000676 -0.000544 -0.000431 -0.000337 -0.000260 -0.000197 -0.000148 -0.000110 -0.000081 -0.000059 -0.000044 -0.000032 -0.000025 -0.000020 -0.000017 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000046 0.000056 0.000066 0.000079 0.000095 0.000114 0.000138 0.000167 0.000205 0.000252 0.000312 0.000389 0.000488 0.000613 0.000771 0.000970 0.001217 0.001521 0.001891 0.002335 0.002864 0.003484 0.004203 0.005026 0.005957 0.006994 0.008137 0.009376 0.010703 0.012102 0.013554 0.015037 0.016524 0.017983 0.019382 0.020684 0.021852 0.022849 0.023638 0.024188 0.024469 0.024459 0.024144 0.023517 0.022581 0.021347 0.019839 0.018087 0.016132 0.014020 0.011807 0.009551 0.007312 0.005151 0.003128 0.001296 -0.000296 -0.001609 -0.002611 -0.003282 -0.003612 -0.003603 -0.003266 -0.002626 -0.001716 -0.000577 0.000742 0.002188 0.003703 0.005234 0.006723 0.008121 0.009381 0.010463 0.011337 0.011979 0.012376 0.012524 0.012427 0.012098 0.011558 0.010832 0.009952 0.008953 0.007869 0.006738 0.005594 0.004468 0.003390 0.002383 0.001466 0.000652 -0.000048 -0.000632 -0.001100 -0.001455 -0.001705 -0.001862 -0.001936 -0.001941 -0.001890 -0.001795 -0.001670 -0.001525 -0.001368 -0.001208 -0.001052 -0.000903 -0.000764 -0.000638 -0.000525 -0.000426 -0.000341 -0.000269 -0.000208 -0.000159 -0.000120 -0.000089 -0.000065 -0.000047 -0.000034 -0.000024 -0.000018 -0.000014 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000038 0.000046 0.000055 0.000066 0.000079 0.000094 0.000113 0.000136 0.000164 0.000200 0.000246 0.000304 0.000378 0.000473 0.000594 0.000747 0.000939 0.001177 0.001471 0.001829 0.002259 0.002771 0.003372 0.004069 0.004868 0.005770 0.006776 0.007883 0.009085 0.010369 0.011722 0.013124 0.014552 0.015979 0.017374 0.018705 0.019936 0.021028 0.021947 0.022654 0.023118 0.023311 0.023211 0.022803 0.022080 0.021047 0.019716 0.018110 0.016261 0.014211 0.012010 0.009713 0.007381 0.005077 0.002866 0.000807 -0.001043 -0.002633 -0.003920 -0.004873 -0.005468 -0.005696 -0.005555 -0.005059 -0.004231 -0.003105 -0.001725 -0.000142 0.001588 0.003406 0.005250 0.007062 0.008786 0.010371 0.011772 0.012952 0.013885 0.014552 0.014945 0.015065 0.014922 0.014533 0.013924 0.013126 0.012171 0.011097 0.009941 0.008741 0.007532 0.006343 0.005204 0.004137 0.003159 0.002284 0.001520 0.000869 0.000331 -0.000099 -0.000429 -0.000668 -0.000829 -0.000922 -0.000961 -0.000957 -0.000921 -0.000861 -0.000786 -0.000704 -0.000619 -0.000535 -0.000455 -0.000381 -0.000313 -0.000254 -0.000202 -0.000158 -0.000122 -0.000092 -0.000069 -0.000050 -0.000036 -0.000025 -0.000017 -0.000012 -0.000009 -0.000007 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000055 0.000066 0.000078 0.000093 0.000112 0.000134 0.000161 0.000196 0.000239 0.000295 0.000366 0.000457 0.000573 0.000719 0.000903 0.001131 0.001413 0.001756 0.002169 0.002660 0.003237 0.003907 0.004673 0.005540 0.006506 0.007569 0.008721 0.009951 0.011244 0.012581 0.013940 0.015291 0.016607 0.017854 0.018995 0.019996 0.020818 0.021428 0.021792 0.021883 0.021679 0.021167 0.020341 0.019204 0.017771 0.016065 0.014120 0.011978 0.009693 0.007320 0.004922 0.002566 0.000315 -0.001766 -0.003619 -0.005192 -0.006441 -0.007331 -0.007839 -0.007952 -0.007672 -0.007009 -0.005988 -0.004645 -0.003023 -0.001178 0.000833 0.002947 0.005098 0.007224 0.009264 0.011163 0.012872 0.014349 0.015562 0.016490 0.017121 0.017451 0.017488 0.017249 0.016756 0.016040 0.015133 0.014074 0.012902 0.011655 0.010372 0.009085 0.007826 0.006622 0.005493 0.004458 0.003526 0.002705 0.001998 0.001401 0.000909 0.000516 0.000210 -0.000019 -0.000182 -0.000291 -0.000356 -0.000387 -0.000392 -0.000379 -0.000353 -0.000320 -0.000283 -0.000244 -0.000207 -0.000171 -0.000139 -0.000111 -0.000087 -0.000066 -0.000050 -0.000036 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000045 0.000055 0.000065 0.000078 0.000093 0.000110 0.000132 0.000159 0.000192 0.000233 0.000286 0.000354 0.000440 0.000549 0.000688 0.000863 0.001080 0.001348 0.001674 0.002067 0.002534 0.003083 0.003720 0.004449 0.005273 0.006192 0.007202 0.008295 0.009460 0.010683 0.011944 0.013219 0.014483 0.015705 0.016853 0.017892 0.018786 0.019500 0.019998 0.020250 0.020228 0.019913 0.019289 0.018353 0.017109 0.015572 0.013767 0.011729 0.009502 0.007138 0.004698 0.002246 -0.000152 -0.002429 -0.004520 -0.006364 -0.007908 -0.009106 -0.009923 -0.010335 -0.010329 -0.009904 -0.009073 -0.007860 -0.006302 -0.004445 -0.002345 -0.000064 0.002333 0.004778 0.007203 0.009544 0.011742 0.013742 0.015500 0.016979 0.018155 0.019011 0.019542 0.019753 0.019658 0.019280 0.018646 0.017791 0.016754 0.015573 0.014290 0.012944 0.011572 0.010209 0.008883 0.007620 0.006440 0.005358 0.004383 0.003521 0.002772 0.002134 0.001600 0.001161 0.000809 0.000531 0.000319 0.000161 0.000047 -0.000031 -0.000081 -0.000110 -0.000123 -0.000125 -0.000119 -0.000108 -0.000095 -0.000080 -0.000066 -0.000053 -0.000042 -0.000032 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000030 0.000037 0.000045 0.000054 0.000065 0.000077 0.000092 0.000110 0.000131 0.000156 0.000188 0.000228 0.000278 0.000341 0.000422 0.000525 0.000656 0.000820 0.001025 0.001278 0.001585 0.001956 0.002396 0.002914 0.003514 0.004201 0.004977 0.005841 0.006791 0.007817 0.008910 0.010053 0.011227 0.012410 0.013574 0.014692 0.015731 0.016656 0.017434 0.018028 0.018407 0.018538 0.018397 0.017963 0.017223 0.016175 0.014824 0.013185 0.011284 0.009158 0.006852 0.004421 0.001924 -0.000572 -0.003000 -0.005291 -0.007379 -0.009203 -0.010708 -0.011847 -0.012585 -0.012896 -0.012767 -0.012198 -0.011202 -0.009803 -0.008039 -0.005959 -0.003619 -0.001083 0.001579 0.004298 0.007001 0.009622 0.012097 0.014368 0.016387 0.018114 0.019520 0.020587 0.021306 0.021681 0.021725 0.021457 0.020906 0.020107 0.019097 0.017916 0.016608 0.015214 0.013772 0.012320 0.010890 0.009511 0.008205 0.006991 0.005881 0.004883 0.003999 0.003230 0.002570 0.002013 0.001550 0.001171 0.000866 0.000625 0.000437 0.000294 0.000187 0.000109 0.000055 0.000018 -0.000005 -0.000019 -0.000025 -0.000027 -0.000026 -0.000023 -0.000020 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000036 0.000044 0.000054 0.000064 0.000077 0.000092 0.000109 0.000130 0.000154 0.000185 0.000222 0.000269 0.000328 0.000404 0.000500 0.000622 0.000776 0.000967 0.001203 0.001491 0.001837 0.002249 0.002732 0.003292 0.003933 0.004657 0.005463 0.006346 0.007300 0.008312 0.009368 0.010448 0.011531 0.012589 0.013595 0.014516 0.015321 0.015975 0.016444 0.016696 0.016703 0.016438 0.015884 0.015028 0.013868 0.012412 0.010675 0.008685 0.006479 0.004104 0.001615 -0.000927 -0.003455 -0.005900 -0.008194 -0.010268 -0.012062 -0.013519 -0.014593 -0.015247 -0.015456 -0.015207 -0.014498 -0.013344 -0.011770 -0.009815 -0.007528 -0.004967 -0.002200 0.000704 0.003671 0.006628 0.009502 0.012228 0.014745 0.017000 0.018952 0.020569 0.021828 0.022722 0.023249 0.023423 0.023261 0.022793 0.022051 0.021074 0.019904 0.018582 0.017153 0.015658 0.014136 0.012621 0.011146 0.009735 0.008409 0.007184 0.006069 0.005069 0.004187 0.003419 0.002759 0.002200 0.001732 0.001346 0.001032 0.000779 0.000579 0.000422 0.000302 0.000211 0.000144 0.000095 0.000061 0.000037 0.000021 0.000011 0.000004 0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000035 0.000043 0.000053 0.000064 0.000076 0.000091 0.000108 0.000128 0.000152 0.000181 0.000217 0.000261 0.000316 0.000386 0.000475 0.000588 0.000730 0.000907 0.001126 0.001393 0.001714 0.002095 0.002542 0.003061 0.003653 0.004321 0.005064 0.005877 0.006754 0.007681 0.008645 0.009626 0.010603 0.011550 0.012438 0.013238 0.013918 0.014445 0.014786 0.014911 0.014791 0.014403 0.013729 0.012760 0.011493 0.009937 0.008110 0.006040 0.003765 0.001332 -0.001203 -0.003778 -0.006325 -0.008776 -0.011060 -0.013110 -0.014865 -0.016269 -0.017273 -0.017843 -0.017952 -0.017586 -0.016747 -0.015448 -0.013714 -0.011586 -0.009114 -0.006357 -0.003384 -0.000267 0.002918 0.006097 0.009194 0.012141 0.014874 0.017339 0.019490 0.021294 0.022726 0.023776 0.024443 0.024737 0.024677 0.024288 0.023606 0.022668 0.021516 0.020194 0.018746 0.017214 0.015640 0.014061 0.012510 0.011015 0.009600 0.008280 0.007069 0.005974 0.004998 0.004138 0.003392 0.002752 0.002210 0.001755 0.001379 0.001071 0.000823 0.000625 0.000468 0.000347 0.000254 0.000183 0.000131 0.000092 0.000064 0.000043 0.000028 0.000018 0.000010 0.000005 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000028 0.000034 0.000042 0.000052 0.000063 0.000075 0.000090 0.000107 0.000127 0.000150 0.000178 0.000211 0.000252 0.000303 0.000367 0.000449 0.000553 0.000684 0.000847 0.001048 0.001293 0.001588 0.001938 0.002348 0.002823 0.003365 0.003976 0.004654 0.005395 0.006190 0.007030 0.007899 0.008778 0.009647 0.010480 0.011249 0.011927 0.012481 0.012880 0.013094 0.013092 0.012848 0.012340 0.011552 0.010475 0.009109 0.007462 0.005555 0.003416 0.001083 -0.001395 -0.003962 -0.006556 -0.009109 -0.011552 -0.013816 -0.015833 -0.017542 -0.018887 -0.019821 -0.020307 -0.020320 -0.019847 -0.018890 -0.017460 -0.015586 -0.013308 -0.010677 -0.007753 -0.004605 -0.001308 0.002063 0.005429 0.008715 0.011850 0.014767 0.017410 0.019733 0.021698 0.023281 0.024469 0.025260 0.025663 0.025697 0.025386 0.024765 0.023872 0.022747 0.021436 0.019983 0.018432 0.016825 0.015202 0.013598 0.012041 0.010557 0.009166 0.007880 0.006710 0.005659 0.004727 0.003911 0.003206 0.002603 0.002093 0.001666 0.001314 0.001026 0.000793 0.000608 0.000461 0.000346 0.000258 0.000190 0.000139 0.000100 0.000071 0.000050 0.000034 0.000022 0.000013 0.000007 0.000003 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000033 0.000041 0.000050 0.000062 0.000074 0.000089 0.000106 0.000125 0.000148 0.000174 0.000205 0.000243 0.000290 0.000349 0.000424 0.000518 0.000638 0.000787 0.000970 0.001194 0.001462 0.001780 0.002153 0.002584 0.003076 0.003628 0.004240 0.004907 0.005621 0.006372 0.007145 0.007922 0.008682 0.009401 0.010053 0.010609 0.011040 0.011315 0.011404 0.011280 0.010918 0.010297 0.009402 0.008226 0.006771 0.005045 0.003070 0.000875 -0.001501 -0.004010 -0.006595 -0.009193 -0.011739 -0.014163 -0.016395 -0.018371 -0.020027 -0.021310 -0.022173 -0.022579 -0.022504 -0.021935 -0.020873 -0.019333 -0.017341 -0.014939 -0.012177 -0.009118 -0.005829 -0.002387 0.001132 0.004649 0.008087 0.011372 0.014439 0.017228 0.019691 0.021791 0.023501 0.024807 0.025706 0.026207 0.026327 0.026091 0.025532 0.024687 0.023598 0.022309 0.020866 0.019313 0.017693 0.016046 0.014409 0.012813 0.011283 0.009841 0.008502 0.007277 0.006171 0.005185 0.004316 0.003561 0.002911 0.002359 0.001894 0.001507 0.001188 0.000929 0.000720 0.000553 0.000422 0.000319 0.000239 0.000178 0.000131 0.000095 0.000068 0.000047 0.000032 0.000020 0.000012 0.000006 0.000002 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000032 0.000040 0.000049 0.000060 0.000073 0.000087 0.000104 0.000123 0.000144 0.000169 0.000198 0.000234 0.000277 0.000331 0.000399 0.000484 0.000593 0.000727 0.000893 0.001095 0.001338 0.001625 0.001960 0.002348 0.002789 0.003283 0.003830 0.004423 0.005057 0.005720 0.006398 0.007075 0.007728 0.008336 0.008873 0.009312 0.009623 0.009779 0.009751 0.009513 0.009040 0.008315 0.007325 0.006062 0.004530 0.002739 0.000711 -0.001525 -0.003930 -0.006454 -0.009041 -0.011630 -0.014155 -0.016547 -0.018738 -0.020664 -0.022264 -0.023483 -0.024276 -0.024607 -0.024453 -0.023801 -0.022652 -0.021021 -0.018936 -0.016438 -0.013577 -0.010416 -0.007023 -0.003473 0.000155 0.003783 0.007334 0.010733 0.013912 0.016813 0.019386 0.021591 0.023404 0.024807 0.025798 0.026384 0.026581 0.026415 0.025918 0.025125 0.024080 0.022825 0.021405 0.019866 0.018250 0.016600 0.014951 0.013336 0.011782 0.010311 0.008940 0.007679 0.006537 0.005514 0.004610 0.003820 0.003138 0.002556 0.002063 0.001651 0.001311 0.001032 0.000806 0.000625 0.000481 0.000367 0.000278 0.000209 0.000156 0.000115 0.000083 0.000059 0.000041 0.000027 0.000016 0.000009 0.000004 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000038 0.000047 0.000058 0.000071 0.000085 0.000101 0.000119 0.000140 0.000163 0.000191 0.000223 0.000263 0.000312 0.000374 0.000451 0.000549 0.000670 0.000819 0.001000 0.001217 0.001473 0.001773 0.002118 0.002509 0.002947 0.003430 0.003953 0.004508 0.005086 0.005672 0.006250 0.006801 0.007303 0.007730 0.008058 0.008257 0.008302 0.008166 0.007822 0.007251 0.006434 0.005360 0.004024 0.002430 0.000590 -0.001476 -0.003737 -0.006153 -0.008676 -0.011251 -0.013816 -0.016306 -0.018655 -0.020796 -0.022665 -0.024203 -0.025358 -0.026084 -0.026348 -0.026124 -0.025403 -0.024186 -0.022487 -0.020335 -0.017770 -0.014842 -0.011614 -0.008154 -0.004536 -0.000838 0.002862 0.006485 0.009959 0.013214 0.016192 0.018842 0.021125 0.023014 0.024493 0.025558 0.026216 0.026482 0.026381 0.025944 0.025207 0.024211 0.022999 0.021616 0.020106 0.018513 0.016877 0.015236 0.013622 0.012064 0.010585 0.009201 0.007925 0.006764 0.005722 0.004798 0.003988 0.003287 0.002686 0.002176 0.001749 0.001395 0.001104 0.000867 0.000676 0.000523 0.000402 0.000307 0.000233 0.000175 0.000131 0.000096 0.000069 0.000049 0.000033 0.000021 0.000013 0.000007 0.000002 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000046 0.000056 0.000068 0.000082 0.000097 0.000115 0.000134 0.000156 0.000182 0.000212 0.000249 0.000293 0.000349 0.000419 0.000507 0.000615 0.000748 0.000909 0.001101 0.001328 0.001593 0.001897 0.002242 0.002626 0.003048 0.003502 0.003983 0.004479 0.004977 0.005463 0.005917 0.006318 0.006643 0.006867 0.006964 0.006908 0.006673 0.006237 0.005579 0.004684 0.003542 0.002148 0.000508 -0.001366 -0.003452 -0.005721 -0.008131 -0.010637 -0.013183 -0.015710 -0.018153 -0.020448 -0.022529 -0.024336 -0.025810 -0.026900 -0.027564 -0.027766 -0.027485 -0.026711 -0.025444 -0.023700 -0.021507 -0.018905 -0.015943 -0.012684 -0.009194 -0.005546 -0.001818 0.001914 0.005570 0.009080 0.012374 0.015394 0.018090 0.020422 0.022363 0.023896 0.025018 0.025733 0.026059 0.026018 0.025640 0.024960 0.024019 0.022859 0.021523 0.020056 0.018500 0.016896 0.015281 0.013688 0.012145 0.010676 0.009297 0.008023 0.006861 0.005816 0.004886 0.004070 0.003362 0.002754 0.002238 0.001804 0.001443 0.001146 0.000904 0.000708 0.000550 0.000425 0.000327 0.000250 0.000189 0.000142 0.000106 0.000077 0.000055 0.000038 0.000026 0.000016 0.000009 0.000004 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000035 0.000043 0.000054 0.000065 0.000078 0.000093 0.000109 0.000127 0.000148 0.000172 0.000200 0.000234 0.000275 0.000326 0.000388 0.000466 0.000563 0.000680 0.000822 0.000992 0.001191 0.001423 0.001689 0.001989 0.002323 0.002687 0.003078 0.003488 0.003907 0.004324 0.004724 0.005088 0.005396 0.005627 0.005757 0.005761 0.005615 0.005295 0.004779 0.004049 0.003091 0.001896 0.000461 -0.001208 -0.003098 -0.005188 -0.007446 -0.009834 -0.012306 -0.014808 -0.017282 -0.019666 -0.021896 -0.023911 -0.025650 -0.027057 -0.028084 -0.028689 -0.028839 -0.028513 -0.027700 -0.026403 -0.024637 -0.022429 -0.019819 -0.016856 -0.013600 -0.010116 -0.006476 -0.002756 0.000967 0.004619 0.008127 0.011425 0.014454 0.017164 0.019517 0.021484 0.023051 0.024212 0.024972 0.025347 0.025360 0.025038 0.024417 0.023536 0.022434 0.021156 0.019743 0.018239 0.016682 0.015109 0.013553 0.012043 0.010600 0.009244 0.007988 0.006840 0.005806 0.004885 0.004075 0.003371 0.002766 0.002251 0.001819 0.001458 0.001161 0.000918 0.000721 0.000563 0.000437 0.000337 0.000259 0.000198 0.000150 0.000113 0.000084 0.000061 0.000043 0.000029 0.000019 0.000012 0.000006 0.000003 0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000041 0.000051 0.000061 0.000073 0.000087 0.000102 0.000120 0.000139 0.000162 0.000188 0.000219 0.000257 0.000302 0.000359 0.000428 0.000514 0.000617 0.000742 0.000890 0.001064 0.001265 0.001496 0.001755 0.002041 0.002353 0.002684 0.003029 0.003378 0.003720 0.004040 0.004322 0.004547 0.004693 0.004739 0.004662 0.004438 0.004046 0.003465 0.002678 0.001672 0.000441 -0.001018 -0.002699 -0.004587 -0.006662 -0.008893 -0.011242 -0.013664 -0.016107 -0.018515 -0.020828 -0.022984 -0.024925 -0.026591 -0.027931 -0.028896 -0.029447 -0.029553 -0.029193 -0.028357 -0.027049 -0.025283 -0.023087 -0.020497 -0.017563 -0.014343 -0.010900 -0.007304 -0.003629 0.000050 0.003661 0.007132 0.010399 0.013404 0.016100 0.018446 0.020417 0.021997 0.023180 0.023972 0.024387 0.024446 0.024178 0.023615 0.022796 0.021759 0.020546 0.019198 0.017757 0.016261 0.014745 0.013241 0.011777 0.010377 0.009059 0.007835 0.006715 0.005705 0.004804 0.004011 0.003321 0.002728 0.002223 0.001798 0.001444 0.001152 0.000913 0.000719 0.000563 0.000438 0.000340 0.000262 0.000201 0.000154 0.000117 0.000087 0.000064 0.000046 0.000032 0.000022 0.000014 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000038 0.000047 0.000057 0.000068 0.000081 0.000095 0.000111 0.000130 0.000151 0.000175 0.000204 0.000239 0.000280 0.000331 0.000393 0.000468 0.000558 0.000667 0.000796 0.000946 0.001120 0.001318 0.001540 0.001783 0.002046 0.002324 0.002610 0.002895 0.003169 0.003418 0.003626 0.003777 0.003849 0.003823 0.003676 0.003388 0.002937 0.002304 0.001476 0.000439 -0.000812 -0.002278 -0.003952 -0.005822 -0.007864 -0.010051 -0.012345 -0.014701 -0.017072 -0.019401 -0.021631 -0.023705 -0.025566 -0.027156 -0.028427 -0.029333 -0.029835 -0.029905 -0.029522 -0.028679 -0.027377 -0.025633 -0.023471 -0.020929 -0.018053 -0.014899 -0.011529 -0.008011 -0.004415 -0.000814 0.002722 0.006123 0.009328 0.012280 0.014933 0.017248 0.019201 0.020774 0.021964 0.022774 0.023218 0.023318 0.023099 0.022594 0.021839 0.020870 0.019729 0.018455 0.017087 0.015662 0.014214 0.012776 0.011373 0.010028 0.008759 0.007581 0.006501 0.005525 0.004655 0.003888 0.003221 0.002648 0.002160 0.001749 0.001406 0.001123 0.000891 0.000703 0.000551 0.000430 0.000334 0.000259 0.000200 0.000153 0.000117 0.000088 0.000066 0.000048 0.000034 0.000023 0.000015 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000053 0.000063 0.000075 0.000088 0.000103 0.000120 0.000140 0.000163 0.000189 0.000221 0.000259 0.000304 0.000359 0.000425 0.000504 0.000599 0.000710 0.000840 0.000989 0.001157 0.001345 0.001550 0.001770 0.001999 0.002232 0.002461 0.002674 0.002860 0.003004 0.003089 0.003098 0.003011 0.002807 0.002467 0.001972 0.001303 0.000449 -0.000603 -0.001857 -0.003314 -0.004965 -0.006799 -0.008793 -0.010919 -0.013142 -0.015419 -0.017703 -0.019942 -0.022081 -0.024065 -0.025839 -0.027351 -0.028553 -0.029401 -0.029859 -0.029901 -0.029507 -0.028669 -0.027391 -0.025687 -0.023582 -0.021112 -0.018320 -0.015260 -0.011993 -0.008582 -0.005096 -0.001604 0.001826 0.005128 0.008242 0.011114 0.013699 0.015961 0.017874 0.019423 0.020604 0.021421 0.021885 0.022018 0.021845 0.021396 0.020704 0.019807 0.018743 0.017548 0.016261 0.014916 0.013547 0.012184 0.010852 0.009573 0.008366 0.007243 0.006213 0.005282 0.004451 0.003719 0.003082 0.002534 0.002067 0.001675 0.001347 0.001077 0.000855 0.000675 0.000530 0.000414 0.000323 0.000250 0.000194 0.000149 0.000114 0.000087 0.000065 0.000048 0.000034 0.000024 0.000016 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000026 0.000032 0.000040 0.000048 0.000058 0.000068 0.000080 0.000094 0.000110 0.000129 0.000150 0.000175 0.000204 0.000238 0.000279 0.000328 0.000386 0.000455 0.000536 0.000632 0.000743 0.000870 0.001013 0.001170 0.001341 0.001523 0.001709 0.001896 0.002074 0.002235 0.002366 0.002455 0.002486 0.002442 0.002305 0.002056 0.001678 0.001151 0.000461 -0.000405 -0.001456 -0.002698 -0.004128 -0.005741 -0.007523 -0.009453 -0.011504 -0.013641 -0.015826 -0.018012 -0.020150 -0.022189 -0.024076 -0.025760 -0.027191 -0.028323 -0.029116 -0.029536 -0.029556 -0.029161 -0.028342 -0.027103 -0.025457 -0.023428 -0.021050 -0.018365 -0.015425 -0.012285 -0.009008 -0.005659 -0.002303 0.000995 0.004171 0.007169 0.009936 0.012431 0.014619 0.016475 0.017985 0.019143 0.019954 0.020431 0.020590 0.020458 0.020061 0.019434 0.018609 0.017624 0.016512 0.015312 0.014054 0.012771 0.011492 0.010240 0.009036 0.007898 0.006839 0.005867 0.004988 0.004204 0.003512 0.002911 0.002393 0.001953 0.001582 0.001273 0.001018 0.000808 0.000639 0.000502 0.000392 0.000306 0.000238 0.000184 0.000142 0.000109 0.000083 0.000062 0.000046 0.000033 0.000024 0.000016 0.000010 0.000006 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000029 0.000036 0.000044 0.000052 0.000062 0.000073 0.000086 0.000101 0.000118 0.000138 0.000161 0.000188 0.000219 0.000255 0.000298 0.000349 0.000409 0.000480 0.000562 0.000656 0.000764 0.000884 0.001015 0.001156 0.001304 0.001453 0.001599 0.001735 0.001850 0.001935 0.001978 0.001963 0.001877 0.001702 0.001421 0.001016 0.000472 -0.000226 -0.001090 -0.002127 -0.003341 -0.004731 -0.006290 -0.008005 -0.009857 -0.011819 -0.013860 -0.015940 -0.018018 -0.020047 -0.021978 -0.023763 -0.025353 -0.026701 -0.027764 -0.028504 -0.028889 -0.028896 -0.028508 -0.027718 -0.026530 -0.024957 -0.023021 -0.020754 -0.018196 -0.015396 -0.012406 -0.009285 -0.006095 -0.002898 0.000244 0.003272 0.006132 0.008775 0.011161 0.013257 0.015039 0.016495 0.017619 0.018416 0.018895 0.019075 0.018978 0.018632 0.018066 0.017314 0.016408 0.015383 0.014272 0.013106 0.011915 0.010725 0.009559 0.008438 0.007376 0.006387 0.005480 0.004658 0.003925 0.003279 0.002717 0.002234 0.001823 0.001477 0.001188 0.000950 0.000755 0.000596 0.000468 0.000366 0.000285 0.000221 0.000171 0.000132 0.000101 0.000077 0.000058 0.000043 0.000032 0.000022 0.000016 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000056 0.000066 0.000078 0.000092 0.000108 0.000127 0.000148 0.000172 0.000200 0.000233 0.000271 0.000316 0.000368 0.000428 0.000498 0.000579 0.000669 0.000769 0.000878 0.000993 0.001112 0.001230 0.001341 0.001440 0.001517 0.001564 0.001569 0.001519 0.001401 0.001198 0.000894 0.000475 -0.000075 -0.000768 -0.001616 -0.002624 -0.003798 -0.005134 -0.006627 -0.008263 -0.010025 -0.011887 -0.013819 -0.015786 -0.017747 -0.019659 -0.021478 -0.023156 -0.024649 -0.025912 -0.026906 -0.027596 -0.027951 -0.027949 -0.027576 -0.026824 -0.025699 -0.024210 -0.022381 -0.020240 -0.017825 -0.015181 -0.012359 -0.009413 -0.006401 -0.003382 -0.000414 0.002448 0.005152 0.007654 0.009915 0.011904 0.013600 0.014991 0.016070 0.016842 0.017316 0.017510 0.017445 0.017145 0.016639 0.015957 0.015132 0.014194 0.013174 0.012102 0.011006 0.009909 0.008834 0.007798 0.006817 0.005903 0.005064 0.004304 0.003626 0.003029 0.002510 0.002063 0.001683 0.001363 0.001097 0.000876 0.000696 0.000550 0.000431 0.000337 0.000262 0.000203 0.000156 0.000120 0.000092 0.000070 0.000053 0.000039 0.000029 0.000021 0.000015 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000035 0.000042 0.000050 0.000060 0.000071 0.000084 0.000099 0.000116 0.000135 0.000158 0.000183 0.000212 0.000246 0.000285 0.000330 0.000382 0.000442 0.000510 0.000586 0.000669 0.000758 0.000852 0.000946 0.001037 0.001119 0.001188 0.001234 0.001250 0.001225 0.001149 0.001007 0.000785 0.000470 0.000048 -0.000497 -0.001174 -0.001994 -0.002964 -0.004085 -0.005356 -0.006771 -0.008318 -0.009980 -0.011732 -0.013548 -0.015393 -0.017231 -0.019022 -0.020722 -0.022290 -0.023684 -0.024863 -0.025789 -0.026430 -0.026758 -0.026753 -0.026400 -0.025694 -0.024639 -0.023245 -0.021533 -0.019529 -0.017269 -0.014795 -0.012154 -0.009396 -0.006577 -0.003750 -0.000970 0.001711 0.004246 0.006593 0.008716 0.010588 0.012187 0.013502 0.014528 0.015267 0.015731 0.015933 0.015893 0.015636 0.015186 0.014573 0.013826 0.012974 0.012046 0.011069 0.010068 0.009066 0.008083 0.007136 0.006239 0.005402 0.004634 0.003938 0.003317 0.002770 0.002295 0.001886 0.001538 0.001246 0.001002 0.000800 0.000635 0.000501 0.000393 0.000307 0.000238 0.000184 0.000141 0.000108 0.000082 0.000062 0.000047 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000031 0.000038 0.000046 0.000054 0.000065 0.000077 0.000090 0.000106 0.000124 0.000144 0.000167 0.000193 0.000223 0.000257 0.000296 0.000340 0.000391 0.000449 0.000512 0.000581 0.000654 0.000729 0.000803 0.000871 0.000930 0.000974 0.000996 0.000988 0.000941 0.000845 0.000688 0.000458 0.000140 -0.000277 -0.000806 -0.001458 -0.002241 -0.003160 -0.004219 -0.005416 -0.006745 -0.008195 -0.009748 -0.011385 -0.013077 -0.014796 -0.016506 -0.018170 -0.019750 -0.021206 -0.022500 -0.023594 -0.024453 -0.025048 -0.025351 -0.025346 -0.025018 -0.024364 -0.023385 -0.022092 -0.020504 -0.018645 -0.016549 -0.014254 -0.011803 -0.009244 -0.006627 -0.004003 -0.001422 0.001069 0.003425 0.005608 0.007585 0.009329 0.010823 0.012055 0.013021 0.013722 0.014169 0.014374 0.014355 0.014136 0.013739 0.013191 0.012519 0.011751 0.010913 0.010030 0.009124 0.008217 0.007327 0.006469 0.005655 0.004897 0.004200 0.003569 0.003006 0.002510 0.002079 0.001708 0.001393 0.001127 0.000906 0.000724 0.000575 0.000453 0.000355 0.000277 0.000214 0.000165 0.000126 0.000096 0.000072 0.000055 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000041 0.000050 0.000059 0.000070 0.000083 0.000097 0.000113 0.000132 0.000152 0.000176 0.000202 0.000232 0.000265 0.000304 0.000347 0.000395 0.000448 0.000505 0.000565 0.000624 0.000681 0.000732 0.000772 0.000797 0.000800 0.000774 0.000712 0.000604 0.000439 0.000206 -0.000106 -0.000509 -0.001015 -0.001633 -0.002370 -0.003233 -0.004223 -0.005338 -0.006574 -0.007920 -0.009360 -0.010875 -0.012441 -0.014029 -0.015609 -0.017145 -0.018603 -0.019946 -0.021140 -0.022149 -0.022943 -0.023492 -0.023774 -0.023771 -0.023472 -0.022872 -0.021973 -0.020785 -0.019326 -0.017617 -0.015690 -0.013579 -0.011324 -0.008970 -0.006562 -0.004146 -0.001770 0.000524 0.002696 0.004709 0.006534 0.008146 0.009530 0.010674 0.011573 0.012231 0.012656 0.012859 0.012857 0.012671 0.012323 0.011837 0.011237 0.010550 0.009799 0.009006 0.008194 0.007380 0.006581 0.005810 0.005080 0.004398 0.003772 0.003205 0.002699 0.002253 0.001866 0.001533 0.001249 0.001011 0.000813 0.000649 0.000515 0.000406 0.000318 0.000248 0.000191 0.000147 0.000112 0.000084 0.000064 0.000048 0.000036 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000031 0.000038 0.000045 0.000054 0.000064 0.000076 0.000089 0.000104 0.000121 0.000139 0.000160 0.000183 0.000209 0.000239 0.000271 0.000308 0.000349 0.000393 0.000440 0.000488 0.000535 0.000579 0.000616 0.000641 0.000651 0.000641 0.000603 0.000531 0.000417 0.000251 0.000023 -0.000278 -0.000661 -0.001137 -0.001715 -0.002401 -0.003200 -0.004116 -0.005145 -0.006283 -0.007522 -0.008846 -0.010237 -0.011674 -0.013130 -0.014578 -0.015986 -0.017322 -0.018553 -0.019647 -0.020573 -0.021302 -0.021808 -0.022069 -0.022071 -0.021802 -0.021258 -0.020441 -0.019360 -0.018031 -0.016474 -0.014717 -0.012792 -0.010736 -0.008588 -0.006390 -0.004186 -0.002017 0.000078 0.002062 0.003903 0.005573 0.007051 0.008321 0.009373 0.010204 0.010815 0.011213 0.011411 0.011422 0.011265 0.010961 0.010532 0.010001 0.009390 0.008722 0.008017 0.007294 0.006569 0.005858 0.005172 0.004522 0.003916 0.003358 0.002853 0.002403 0.002006 0.001660 0.001363 0.001111 0.000899 0.000723 0.000578 0.000459 0.000362 0.000284 0.000221 0.000171 0.000131 0.000099 0.000075 0.000056 0.000042 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000035 0.000042 0.000050 0.000059 0.000070 0.000082 0.000096 0.000111 0.000128 0.000146 0.000167 0.000190 0.000215 0.000243 0.000275 0.000309 0.000346 0.000385 0.000424 0.000461 0.000494 0.000520 0.000535 0.000535 0.000515 0.000470 0.000393 0.000277 0.000115 -0.000103 -0.000387 -0.000745 -0.001186 -0.001719 -0.002349 -0.003082 -0.003919 -0.004860 -0.005899 -0.007028 -0.008235 -0.009502 -0.010810 -0.012135 -0.013452 -0.014732 -0.015948 -0.017068 -0.018065 -0.018908 -0.019574 -0.020037 -0.020280 -0.020287 -0.020049 -0.019561 -0.018826 -0.017852 -0.016652 -0.015246 -0.013658 -0.011917 -0.010058 -0.008115 -0.006128 -0.004133 -0.002170 -0.000273 0.001525 0.003194 0.004709 0.006052 0.007207 0.008167 0.008926 0.009488 0.009857 0.010045 0.010065 0.009934 0.009670 0.009294 0.008827 0.008288 0.007698 0.007076 0.006437 0.005798 0.005170 0.004565 0.003991 0.003456 0.002964 0.002518 0.002120 0.001770 0.001465 0.001203 0.000980 0.000793 0.000638 0.000510 0.000406 0.000321 0.000252 0.000197 0.000152 0.000116 0.000089 0.000067 0.000050 0.000038 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000039 0.000046 0.000055 0.000065 0.000076 0.000088 0.000102 0.000117 0.000134 0.000152 0.000172 0.000195 0.000219 0.000246 0.000275 0.000306 0.000338 0.000370 0.000400 0.000425 0.000443 0.000450 0.000443 0.000417 0.000369 0.000291 0.000179 0.000024 -0.000181 -0.000443 -0.000773 -0.001176 -0.001661 -0.002234 -0.002898 -0.003656 -0.004507 -0.005446 -0.006466 -0.007556 -0.008701 -0.009881 -0.011077 -0.012265 -0.013421 -0.014518 -0.015531 -0.016431 -0.017195 -0.017799 -0.018222 -0.018447 -0.018459 -0.018252 -0.017819 -0.017165 -0.016295 -0.015221 -0.013962 -0.012540 -0.010980 -0.009313 -0.007571 -0.005789 -0.003999 -0.002238 -0.000535 0.001080 0.002580 0.003943 0.005153 0.006195 0.007061 0.007749 0.008260 0.008598 0.008774 0.008800 0.008691 0.008463 0.008135 0.007726 0.007255 0.006738 0.006193 0.005634 0.005074 0.004524 0.003995 0.003493 0.003024 0.002594 0.002204 0.001856 0.001549 0.001281 0.001052 0.000857 0.000694 0.000559 0.000448 0.000357 0.000283 0.000223 0.000175 0.000136 0.000104 0.000080 0.000061 0.000046 0.000035 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000025 0.000031 0.000037 0.000043 0.000051 0.000060 0.000070 0.000082 0.000094 0.000108 0.000123 0.000140 0.000157 0.000177 0.000198 0.000221 0.000245 0.000271 0.000298 0.000325 0.000349 0.000368 0.000381 0.000383 0.000372 0.000344 0.000295 0.000219 0.000113 -0.000031 -0.000219 -0.000458 -0.000757 -0.001120 -0.001556 -0.002070 -0.002665 -0.003344 -0.004106 -0.004947 -0.005861 -0.006837 -0.007861 -0.008917 -0.009988 -0.011052 -0.012086 -0.013069 -0.013976 -0.014785 -0.015472 -0.016017 -0.016400 -0.016607 -0.016625 -0.016447 -0.016068 -0.015491 -0.014721 -0.013769 -0.012652 -0.011388 -0.010003 -0.008522 -0.006973 -0.005389 -0.003798 -0.002231 -0.000716 0.000722 0.002058 0.003274 0.004354 0.005285 0.006061 0.006678 0.007138 0.007444 0.007606 0.007635 0.007543 0.007348 0.007064 0.006709 0.006299 0.005850 0.005376 0.004890 0.004404 0.003927 0.003467 0.003031 0.002625 0.002251 0.001913 0.001610 0.001344 0.001112 0.000913 0.000744 0.000603 0.000487 0.000391 0.000313 0.000249 0.000198 0.000156 0.000122 0.000094 0.000072 0.000055 0.000042 0.000033 0.000026 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000024 0.000029 0.000034 0.000041 0.000048 0.000056 0.000065 0.000076 0.000087 0.000100 0.000114 0.000128 0.000144 0.000161 0.000179 0.000199 0.000220 0.000243 0.000265 0.000287 0.000307 0.000323 0.000331 0.000331 0.000318 0.000290 0.000242 0.000172 0.000074 -0.000057 -0.000227 -0.000442 -0.000708 -0.001031 -0.001419 -0.001874 -0.002401 -0.003003 -0.003678 -0.004424 -0.005234 -0.006099 -0.007008 -0.007946 -0.008895 -0.009839 -0.010758 -0.011631 -0.012438 -0.013158 -0.013771 -0.014259 -0.014604 -0.014794 -0.014818 -0.014667 -0.014339 -0.013834 -0.013159 -0.012324 -0.011341 -0.010229 -0.009009 -0.007704 -0.006341 -0.004945 -0.003543 -0.002161 -0.000825 0.000444 0.001624 0.002698 0.003654 0.004478 0.005166 0.005714 0.006123 0.006397 0.006544 0.006573 0.006497 0.006330 0.006086 0.005780 0.005426 0.005039 0.004630 0.004211 0.003792 0.003381 0.002984 0.002609 0.002259 0.001938 0.001646 0.001386 0.001156 0.000956 0.000785 0.000640 0.000520 0.000420 0.000339 0.000273 0.000219 0.000175 0.000139 0.000109 0.000085 0.000066 0.000051 0.000040 0.000031 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000038 0.000045 0.000052 0.000061 0.000070 0.000081 0.000093 0.000105 0.000118 0.000132 0.000147 0.000163 0.000180 0.000199 0.000218 0.000238 0.000256 0.000273 0.000286 0.000292 0.000290 0.000277 0.000251 0.000207 0.000143 0.000055 -0.000062 -0.000213 -0.000402 -0.000636 -0.000920 -0.001260 -0.001658 -0.002120 -0.002648 -0.003240 -0.003894 -0.004605 -0.005366 -0.006164 -0.006988 -0.007824 -0.008654 -0.009463 -0.010232 -0.010944 -0.011579 -0.012122 -0.012556 -0.012865 -0.013038 -0.013066 -0.012940 -0.012659 -0.012223 -0.011637 -0.010910 -0.010054 -0.009084 -0.008020 -0.006881 -0.005691 -0.004472 -0.003247 -0.002040 -0.000873 0.000236 0.001269 0.002210 0.003047 0.003771 0.004375 0.004856 0.005216 0.005458 0.005589 0.005617 0.005554 0.005411 0.005203 0.004941 0.004638 0.004306 0.003957 0.003598 0.003239 0.002887 0.002549 0.002228 0.001929 0.001654 0.001405 0.001182 0.000986 0.000815 0.000670 0.000547 0.000445 0.000361 0.000293 0.000237 0.000192 0.000155 0.000124 0.000099 0.000078 0.000061 0.000048 0.000037 0.000029 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000042 0.000048 0.000056 0.000065 0.000075 0.000086 0.000097 0.000109 0.000122 0.000135 0.000149 0.000164 0.000180 0.000197 0.000214 0.000231 0.000245 0.000256 0.000262 0.000260 0.000248 0.000224 0.000185 0.000128 0.000051 -0.000052 -0.000183 -0.000348 -0.000551 -0.000797 -0.001090 -0.001435 -0.001835 -0.002292 -0.002805 -0.003373 -0.003991 -0.004652 -0.005347 -0.006065 -0.006793 -0.007517 -0.008223 -0.008894 -0.009516 -0.010073 -0.010550 -0.010932 -0.011207 -0.011364 -0.011394 -0.011292 -0.011054 -0.010681 -0.010177 -0.009550 -0.008811 -0.007973 -0.007053 -0.006069 -0.005039 -0.003984 -0.002925 -0.001881 -0.000870 0.000091 0.000986 0.001802 0.002528 0.003157 0.003681 0.004100 0.004414 0.004625 0.004739 0.004765 0.004712 0.004592 0.004414 0.004191 0.003934 0.003652 0.003355 0.003051 0.002746 0.002447 0.002160 0.001888 0.001634 0.001401 0.001190 0.001001 0.000834 0.000690 0.000566 0.000463 0.000377 0.000308 0.000251 0.000205 0.000168 0.000137 0.000111 0.000089 0.000071 0.000056 0.000044 0.000035 0.000028 0.000023 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000023 0.000028 0.000033 0.000038 0.000045 0.000052 0.000060 0.000069 0.000079 0.000090 0.000101 0.000112 0.000124 0.000137 0.000150 0.000164 0.000179 0.000194 0.000209 0.000222 0.000232 0.000237 0.000236 0.000226 0.000205 0.000172 0.000123 0.000056 -0.000032 -0.000145 -0.000285 -0.000459 -0.000669 -0.000919 -0.001214 -0.001556 -0.001947 -0.002387 -0.002874 -0.003406 -0.003975 -0.004573 -0.005192 -0.005820 -0.006446 -0.007056 -0.007637 -0.008175 -0.008659 -0.009073 -0.009408 -0.009650 -0.009791 -0.009823 -0.009741 -0.009542 -0.009226 -0.008797 -0.008262 -0.007631 -0.006914 -0.006126 -0.005283 -0.004400 -0.003497 -0.002589 -0.001694 -0.000826 -0.000002 0.000766 0.001466 0.002090 0.002630 0.003081 0.003441 0.003711 0.003892 0.003991 0.004014 0.003970 0.003868 0.003718 0.003530 0.003313 0.003075 0.002824 0.002568 0.002311 0.002059 0.001817 0.001588 0.001374 0.001178 0.000999 0.000840 0.000700 0.000578 0.000475 0.000388 0.000318 0.000260 0.000214 0.000177 0.000146 0.000120 0.000099 0.000080 0.000065 0.000052 0.000041 0.000033 0.000026 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000026 0.000030 0.000036 0.000041 0.000048 0.000056 0.000064 0.000073 0.000082 0.000093 0.000103 0.000114 0.000126 0.000138 0.000150 0.000164 0.000177 0.000191 0.000203 0.000212 0.000218 0.000218 0.000210 0.000193 0.000165 0.000124 0.000068 -0.000006 -0.000101 -0.000220 -0.000366 -0.000543 -0.000754 -0.001002 -0.001291 -0.001621 -0.001994 -0.002407 -0.002859 -0.003343 -0.003853 -0.004382 -0.004918 -0.005453 -0.005975 -0.006473 -0.006935 -0.007351 -0.007708 -0.007998 -0.008210 -0.008336 -0.008368 -0.008304 -0.008139 -0.007874 -0.007514 -0.007062 -0.006527 -0.005920 -0.005252 -0.004536 -0.003788 -0.003021 -0.002250 -0.001490 -0.000754 -0.000054 0.000599 0.001194 0.001725 0.002183 0.002567 0.002873 0.003101 0.003255 0.003339 0.003359 0.003322 0.003236 0.003110 0.002952 0.002770 0.002571 0.002361 0.002146 0.001931 0.001721 0.001518 0.001326 0.001147 0.000983 0.000834 0.000700 0.000583 0.000481 0.000395 0.000324 0.000266 0.000219 0.000182 0.000151 0.000127 0.000106 0.000088 0.000072 0.000059 0.000047 0.000038 0.000031 0.000025 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000013 0.000016 0.000020 0.000023 0.000028 0.000033 0.000038 0.000044 0.000051 0.000059 0.000067 0.000076 0.000085 0.000095 0.000105 0.000115 0.000126 0.000138 0.000150 0.000163 0.000175 0.000186 0.000196 0.000202 0.000203 0.000198 0.000185 0.000162 0.000129 0.000082 0.000021 -0.000057 -0.000156 -0.000277 -0.000423 -0.000599 -0.000805 -0.001046 -0.001322 -0.001633 -0.001980 -0.002359 -0.002766 -0.003197 -0.003643 -0.004096 -0.004549 -0.004991 -0.005413 -0.005805 -0.006159 -0.006465 -0.006713 -0.006897 -0.007008 -0.007040 -0.006991 -0.006856 -0.006637 -0.006336 -0.005959 -0.005511 -0.005001 -0.004441 -0.003840 -0.003211 -0.002566 -0.001919 -0.001280 -0.000661 -0.000072 0.000476 0.000977 0.001423 0.001809 0.002131 0.002387 0.002579 0.002708 0.002777 0.002793 0.002762 0.002690 0.002584 0.002453 0.002301 0.002135 0.001961 0.001782 0.001604 0.001429 0.001260 0.001101 0.000952 0.000815 0.000691 0.000580 0.000482 0.000398 0.000327 0.000268 0.000221 0.000183 0.000153 0.000129 0.000110 0.000093 0.000078 0.000065 0.000053 0.000043 0.000035 0.000028 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000040 0.000047 0.000054 0.000061 0.000069 0.000078 0.000086 0.000096 0.000105 0.000115 0.000126 0.000137 0.000149 0.000161 0.000172 0.000182 0.000188 0.000191 0.000188 0.000179 0.000161 0.000135 0.000098 0.000048 -0.000016 -0.000096 -0.000195 -0.000315 -0.000458 -0.000628 -0.000826 -0.001053 -0.001310 -0.001597 -0.001911 -0.002250 -0.002608 -0.002980 -0.003359 -0.003738 -0.004108 -0.004462 -0.004792 -0.005090 -0.005348 -0.005559 -0.005716 -0.005813 -0.005845 -0.005808 -0.005700 -0.005521 -0.005273 -0.004960 -0.004589 -0.004167 -0.003701 -0.003201 -0.002678 -0.002142 -0.001603 -0.001071 -0.000557 -0.000067 0.000389 0.000806 0.001177 0.001497 0.001764 0.001977 0.002135 0.002241 0.002297 0.002310 0.002283 0.002223 0.002135 0.002026 0.001900 0.001763 0.001619 0.001472 0.001324 0.001180 0.001040 0.000909 0.000785 0.000672 0.000569 0.000477 0.000397 0.000327 0.000269 0.000221 0.000182 0.000152 0.000129 0.000110 0.000094 0.000081 0.000069 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000031 0.000037 0.000042 0.000049 0.000056 0.000063 0.000070 0.000078 0.000087 0.000096 0.000105 0.000115 0.000125 0.000137 0.000148 0.000159 0.000169 0.000176 0.000180 0.000180 0.000174 0.000161 0.000140 0.000111 0.000072 0.000021 -0.000043 -0.000122 -0.000219 -0.000335 -0.000472 -0.000632 -0.000817 -0.001026 -0.001260 -0.001518 -0.001796 -0.002090 -0.002397 -0.002710 -0.003023 -0.003329 -0.003622 -0.003896 -0.004144 -0.004360 -0.004537 -0.004670 -0.004754 -0.004785 -0.004758 -0.004672 -0.004528 -0.004326 -0.004071 -0.003766 -0.003419 -0.003036 -0.002625 -0.002195 -0.001753 -0.001309 -0.000872 -0.000448 -0.000045 0.000330 0.000673 0.000977 0.001240 0.001459 0.001632 0.001761 0.001847 0.001892 0.001901 0.001877 0.001827 0.001755 0.001664 0.001561 0.001449 0.001330 0.001209 0.001088 0.000970 0.000855 0.000747 0.000645 0.000552 0.000467 0.000392 0.000325 0.000268 0.000220 0.000181 0.000151 0.000126 0.000108 0.000093 0.000081 0.000070 0.000060 0.000051 0.000042 0.000035 0.000028 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000038 0.000044 0.000050 0.000056 0.000063 0.000070 0.000078 0.000086 0.000095 0.000104 0.000114 0.000125 0.000136 0.000146 0.000156 0.000164 0.000170 0.000171 0.000168 0.000159 0.000145 0.000122 0.000092 0.000052 0.000002 -0.000061 -0.000137 -0.000230 -0.000339 -0.000467 -0.000615 -0.000783 -0.000972 -0.001179 -0.001404 -0.001643 -0.001893 -0.002147 -0.002402 -0.002652 -0.002892 -0.003116 -0.003319 -0.003497 -0.003645 -0.003757 -0.003829 -0.003857 -0.003838 -0.003772 -0.003657 -0.003495 -0.003289 -0.003042 -0.002761 -0.002449 -0.002114 -0.001763 -0.001404 -0.001042 -0.000686 -0.000341 -0.000013 0.000292 0.000570 0.000817 0.001030 0.001206 0.001346 0.001449 0.001517 0.001552 0.001557 0.001537 0.001495 0.001436 0.001362 0.001277 0.001185 0.001089 0.000990 0.000891 0.000794 0.000700 0.000611 0.000528 0.000452 0.000382 0.000320 0.000266 0.000220 0.000181 0.000149 0.000124 0.000105 0.000090 0.000078 0.000069 0.000060 0.000052 0.000044 0.000037 0.000030 0.000025 0.000020 0.000017 0.000014 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000039 0.000044 0.000050 0.000056 0.000063 0.000070 0.000077 0.000085 0.000094 0.000103 0.000113 0.000124 0.000135 0.000145 0.000153 0.000159 0.000162 0.000162 0.000157 0.000146 0.000130 0.000107 0.000077 0.000038 -0.000010 -0.000070 -0.000142 -0.000228 -0.000329 -0.000446 -0.000579 -0.000728 -0.000893 -0.001073 -0.001264 -0.001463 -0.001667 -0.001872 -0.002073 -0.002266 -0.002446 -0.002611 -0.002756 -0.002877 -0.002969 -0.003030 -0.003056 -0.003045 -0.002994 -0.002904 -0.002776 -0.002612 -0.002415 -0.002188 -0.001938 -0.001668 -0.001385 -0.001095 -0.000804 -0.000516 -0.000239 0.000024 0.000269 0.000492 0.000689 0.000859 0.000999 0.001109 0.001190 0.001243 0.001269 0.001272 0.001254 0.001219 0.001170 0.001110 0.001041 0.000967 0.000888 0.000808 0.000727 0.000648 0.000572 0.000499 0.000432 0.000369 0.000312 0.000262 0.000218 0.000180 0.000149 0.000123 0.000103 0.000088 0.000076 0.000066 0.000059 0.000051 0.000045 0.000038 0.000032 0.000026 0.000021 0.000017 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000022 0.000026 0.000030 0.000034 0.000039 0.000044 0.000050 0.000055 0.000062 0.000068 0.000076 0.000084 0.000093 0.000103 0.000113 0.000123 0.000133 0.000142 0.000149 0.000153 0.000154 0.000152 0.000146 0.000134 0.000118 0.000095 0.000066 0.000029 -0.000017 -0.000072 -0.000139 -0.000217 -0.000307 -0.000411 -0.000527 -0.000656 -0.000797 -0.000947 -0.001104 -0.001265 -0.001426 -0.001585 -0.001737 -0.001881 -0.002012 -0.002128 -0.002225 -0.002301 -0.002352 -0.002376 -0.002370 -0.002332 -0.002263 -0.002163 -0.002034 -0.001878 -0.001698 -0.001499 -0.001284 -0.001059 -0.000827 -0.000595 -0.000366 -0.000146 0.000063 0.000256 0.000432 0.000587 0.000720 0.000830 0.000915 0.000977 0.001016 0.001035 0.001036 0.001020 0.000991 0.000951 0.000902 0.000846 0.000786 0.000722 0.000658 0.000593 0.000528 0.000466 0.000407 0.000352 0.000301 0.000255 0.000214 0.000179 0.000148 0.000123 0.000102 0.000086 0.000074 0.000064 0.000056 0.000050 0.000044 0.000038 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000039 0.000043 0.000049 0.000054 0.000060 0.000067 0.000075 0.000083 0.000092 0.000102 0.000112 0.000122 0.000131 0.000138 0.000143 0.000146 0.000146 0.000142 0.000135 0.000124 0.000108 0.000086 0.000059 0.000024 -0.000017 -0.000068 -0.000127 -0.000196 -0.000275 -0.000364 -0.000463 -0.000571 -0.000687 -0.000808 -0.000933 -0.001058 -0.001180 -0.001299 -0.001410 -0.001513 -0.001604 -0.001681 -0.001743 -0.001785 -0.001806 -0.001804 -0.001777 -0.001725 -0.001649 -0.001548 -0.001426 -0.001286 -0.001129 -0.000959 -0.000781 -0.000599 -0.000416 -0.000236 -0.000064 0.000099 0.000250 0.000386 0.000506 0.000608 0.000691 0.000756 0.000802 0.000831 0.000843 0.000842 0.000828 0.000803 0.000770 0.000731 0.000686 0.000637 0.000586 0.000534 0.000482 0.000430 0.000380 0.000332 0.000287 0.000246 0.000209 0.000176 0.000147 0.000123 0.000102 0.000086 0.000072 0.000062 0.000054 0.000048 0.000043 0.000038 0.000033 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000029 0.000033 0.000038 0.000042 0.000047 0.000053 0.000059 0.000066 0.000074 0.000083 0.000092 0.000101 0.000111 0.000119 0.000127 0.000133 0.000137 0.000138 0.000137 0.000133 0.000126 0.000115 0.000100 0.000080 0.000055 0.000024 -0.000013 -0.000057 -0.000108 -0.000167 -0.000234 -0.000308 -0.000390 -0.000477 -0.000569 -0.000663 -0.000758 -0.000850 -0.000940 -0.001025 -0.001103 -0.001174 -0.001234 -0.001283 -0.001318 -0.001337 -0.001338 -0.001319 -0.001281 -0.001223 -0.001146 -0.001052 -0.000943 -0.000821 -0.000689 -0.000550 -0.000408 -0.000266 -0.000127 0.000007 0.000132 0.000247 0.000350 0.000441 0.000517 0.000579 0.000626 0.000659 0.000679 0.000686 0.000683 0.000670 0.000649 0.000622 0.000590 0.000554 0.000516 0.000475 0.000433 0.000392 0.000350 0.000310 0.000271 0.000235 0.000201 0.000171 0.000145 0.000122 0.000102 0.000086 0.000072 0.000062 0.000053 0.000047 0.000041 0.000037 0.000032 0.000028 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000025 0.000029 0.000032 0.000036 0.000041 0.000046 0.000052 0.000058 0.000065 0.000074 0.000082 0.000091 0.000100 0.000109 0.000116 0.000122 0.000127 0.000130 0.000130 0.000129 0.000125 0.000118 0.000108 0.000094 0.000077 0.000055 0.000028 -0.000003 -0.000040 -0.000083 -0.000132 -0.000187 -0.000247 -0.000311 -0.000379 -0.000448 -0.000518 -0.000586 -0.000652 -0.000715 -0.000774 -0.000827 -0.000874 -0.000912 -0.000941 -0.000957 -0.000960 -0.000948 -0.000921 -0.000878 -0.000820 -0.000748 -0.000664 -0.000570 -0.000469 -0.000361 -0.000252 -0.000143 -0.000036 0.000065 0.000159 0.000245 0.000322 0.000388 0.000443 0.000487 0.000520 0.000543 0.000555 0.000558 0.000553 0.000541 0.000524 0.000502 0.000476 0.000447 0.000416 0.000384 0.000351 0.000318 0.000285 0.000253 0.000222 0.000193 0.000166 0.000141 0.000120 0.000101 0.000085 0.000072 0.000061 0.000053 0.000046 0.000040 0.000036 0.000032 0.000028 0.000024 0.000021 0.000017 0.000014 0.000012 0.000009 0.000008 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000021 0.000024 0.000028 0.000031 0.000035 0.000040 0.000045 0.000051 0.000058 0.000065 0.000073 0.000082 0.000090 0.000098 0.000105 0.000112 0.000117 0.000121 0.000123 0.000123 0.000122 0.000118 0.000112 0.000103 0.000091 0.000077 0.000058 0.000036 0.000011 -0.000020 -0.000054 -0.000093 -0.000136 -0.000182 -0.000231 -0.000280 -0.000330 -0.000379 -0.000426 -0.000471 -0.000514 -0.000553 -0.000588 -0.000618 -0.000641 -0.000655 -0.000660 -0.000653 -0.000634 -0.000602 -0.000559 -0.000505 -0.000442 -0.000370 -0.000293 -0.000211 -0.000128 -0.000045 0.000035 0.000111 0.000180 0.000243 0.000298 0.000344 0.000383 0.000413 0.000434 0.000448 0.000454 0.000454 0.000448 0.000437 0.000422 0.000404 0.000383 0.000360 0.000336 0.000310 0.000285 0.000258 0.000232 0.000207 0.000182 0.000159 0.000137 0.000117 0.000100 0.000085 0.000072 0.000061 0.000053 0.000046 0.000040 0.000035 0.000031 0.000028 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000027 0.000030 0.000035 0.000039 0.000045 0.000051 0.000058 0.000065 0.000073 0.000081 0.000088 0.000095 0.000102 0.000107 0.000112 0.000115 0.000117 0.000117 0.000116 0.000113 0.000108 0.000101 0.000091 0.000079 0.000065 0.000048 0.000027 0.000004 -0.000023 -0.000052 -0.000084 -0.000118 -0.000152 -0.000186 -0.000219 -0.000252 -0.000283 -0.000313 -0.000341 -0.000367 -0.000390 -0.000408 -0.000421 -0.000426 -0.000423 -0.000410 -0.000388 -0.000356 -0.000316 -0.000268 -0.000214 -0.000156 -0.000094 -0.000032 0.000030 0.000089 0.000144 0.000194 0.000238 0.000276 0.000308 0.000333 0.000352 0.000364 0.000371 0.000372 0.000369 0.000363 0.000352 0.000340 0.000325 0.000308 0.000290 0.000271 0.000251 0.000231 0.000210 0.000190 0.000170 0.000150 0.000131 0.000114 0.000098 0.000084 0.000072 0.000061 0.000053 0.000045 0.000040 0.000035 0.000031 0.000027 0.000024 0.000021 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000026 0.000030 0.000034 0.000039 0.000045 0.000051 0.000058 0.000065 0.000072 0.000079 0.000086 0.000092 0.000098 0.000103 0.000107 0.000110 0.000112 0.000112 0.000111 0.000109 0.000105 0.000100 0.000093 0.000085 0.000074 0.000061 0.000046 0.000028 0.000009 -0.000012 -0.000034 -0.000057 -0.000079 -0.000101 -0.000122 -0.000142 -0.000162 -0.000182 -0.000201 -0.000218 -0.000232 -0.000243 -0.000248 -0.000248 -0.000240 -0.000224 -0.000202 -0.000172 -0.000137 -0.000096 -0.000053 -0.000007 0.000040 0.000085 0.000128 0.000167 0.000202 0.000232 0.000257 0.000276 0.000291 0.000301 0.000307 0.000308 0.000306 0.000301 0.000294 0.000284 0.000273 0.000261 0.000247 0.000233 0.000218 0.000203 0.000187 0.000172 0.000156 0.000140 0.000124 0.000109 0.000095 0.000082 0.000071 0.000061 0.000052 0.000045 0.000039 0.000034 0.000030 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000030 0.000034 0.000039 0.000045 0.000051 0.000058 0.000065 0.000071 0.000078 0.000084 0.000089 0.000095 0.000099 0.000103 0.000105 0.000107 0.000108 0.000108 0.000106 0.000104 0.000101 0.000097 0.000091 0.000084 0.000075 0.000064 0.000052 0.000039 0.000025 0.000012 -0.000002 -0.000015 -0.000028 -0.000040 -0.000053 -0.000066 -0.000079 -0.000092 -0.000103 -0.000112 -0.000117 -0.000118 -0.000113 -0.000103 -0.000087 -0.000066 -0.000040 -0.000010 0.000022 0.000056 0.000090 0.000122 0.000152 0.000180 0.000203 0.000222 0.000237 0.000248 0.000256 0.000259 0.000260 0.000257 0.000253 0.000246 0.000239 0.000230 0.000220 0.000210 0.000199 0.000188 0.000176 0.000164 0.000152 0.000140 0.000128 0.000115 0.000103 0.000091 0.000080 0.000069 0.000060 0.000052 0.000045 0.000039 0.000034 0.000030 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000026 0.000030 0.000034 0.000040 0.000045 0.000051 0.000057 0.000064 0.000070 0.000076 0.000081 0.000087 0.000091 0.000095 0.000099 0.000101 0.000103 0.000104 0.000105 0.000105 0.000104 0.000103 0.000100 0.000097 0.000093 0.000087 0.000081 0.000074 0.000066 0.000058 0.000051 0.000044 0.000037 0.000030 0.000023 0.000015 0.000006 -0.000003 -0.000012 -0.000019 -0.000024 -0.000025 -0.000023 -0.000016 -0.000005 0.000010 0.000029 0.000050 0.000074 0.000098 0.000122 0.000145 0.000166 0.000184 0.000199 0.000210 0.000218 0.000223 0.000225 0.000224 0.000221 0.000216 0.000209 0.000202 0.000194 0.000186 0.000178 0.000169 0.000161 0.000152 0.000143 0.000134 0.000124 0.000115 0.000105 0.000096 0.000086 0.000076 0.000067 0.000059 0.000051 0.000045 0.000039 0.000034 0.000030 0.000026 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000017 0.000019 0.000022 0.000026 0.000030 0.000035 0.000040 0.000045 0.000051 0.000056 0.000062 0.000068 0.000074 0.000079 0.000084 0.000088 0.000091 0.000095 0.000097 0.000099 0.000101 0.000103 0.000104 0.000104 0.000104 0.000104 0.000103 0.000101 0.000098 0.000095 0.000091 0.000088 0.000085 0.000082 0.000079 0.000076 0.000072 0.000068 0.000062 0.000056 0.000050 0.000044 0.000040 0.000038 0.000039 0.000044 0.000052 0.000062 0.000076 0.000091 0.000107 0.000124 0.000141 0.000157 0.000170 0.000182 0.000190 0.000196 0.000199 0.000199 0.000197 0.000193 0.000188 0.000181 0.000174 0.000167 0.000159 0.000152 0.000144 0.000137 0.000130 0.000123 0.000116 0.000109 0.000102 0.000095 0.000087 0.000079 0.000072 0.000064 0.000057 0.000050 0.000044 0.000038 0.000033 0.000029 0.000026 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000039 0.000044 0.000050 0.000055 0.000061 0.000066 0.000071 0.000076 0.000080 0.000084 0.000087 0.000091 0.000093 0.000096 0.000098 0.000100 0.000102 0.000104 0.000105 0.000106 0.000106 0.000106 0.000106 0.000105 0.000105 0.000104 0.000104 0.000104 0.000103 0.000102 0.000099 0.000096 0.000092 0.000088 0.000084 0.000081 0.000079 0.000080 0.000083 0.000088 0.000096 0.000105 0.000116 0.000127 0.000139 0.000150 0.000160 0.000168 0.000174 0.000178 0.000180 0.000179 0.000177 0.000172 0.000167 0.000160 0.000153 0.000145 0.000138 0.000131 0.000124 0.000118 0.000112 0.000107 0.000101 0.000095 0.000090 0.000084 0.000078 0.000072 0.000066 0.000060 0.000054 0.000048 0.000042 0.000037 0.000033 0.000029 0.000025 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000038 0.000043 0.000048 0.000054 0.000059 0.000064 0.000068 0.000073 0.000076 0.000080 0.000083 0.000087 0.000089 0.000092 0.000095 0.000098 0.000100 0.000103 0.000105 0.000107 0.000108 0.000109 0.000111 0.000112 0.000113 0.000114 0.000115 0.000116 0.000116 0.000115 0.000114 0.000111 0.000109 0.000106 0.000104 0.000103 0.000104 0.000106 0.000110 0.000115 0.000122 0.000129 0.000136 0.000144 0.000151 0.000156 0.000161 0.000163 0.000164 0.000163 0.000160 0.000155 0.000150 0.000143 0.000136 0.000129 0.000121 0.000115 0.000108 0.000103 0.000097 0.000092 0.000088 0.000083 0.000079 0.000074 0.000070 0.000065 0.000060 0.000055 0.000050 0.000045 0.000041 0.000036 0.000032 0.000028 0.000024 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000033 0.000037 0.000042 0.000047 0.000052 0.000056 0.000061 0.000065 0.000069 0.000072 0.000076 0.000079 0.000082 0.000085 0.000089 0.000092 0.000095 0.000098 0.000101 0.000103 0.000105 0.000108 0.000110 0.000112 0.000114 0.000116 0.000118 0.000119 0.000120 0.000120 0.000119 0.000118 0.000117 0.000116 0.000115 0.000115 0.000116 0.000118 0.000121 0.000124 0.000129 0.000133 0.000138 0.000142 0.000146 0.000149 0.000150 0.000150 0.000148 0.000145 0.000141 0.000135 0.000129 0.000122 0.000115 0.000108 0.000102 0.000096 0.000090 0.000085 0.000081 0.000077 0.000073 0.000070 0.000066 0.000062 0.000059 0.000055 0.000051 0.000047 0.000043 0.000038 0.000034 0.000030 0.000027 0.000023 0.000021 0.000018 0.000016 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000025 0.000028 0.000032 0.000036 0.000041 0.000045 0.000049 0.000053 0.000057 0.000061 0.000065 0.000068 0.000071 0.000075 0.000078 0.000081 0.000084 0.000088 0.000091 0.000094 0.000097 0.000099 0.000102 0.000104 0.000107 0.000109 0.000112 0.000114 0.000116 0.000117 0.000117 0.000117 0.000117 0.000116 0.000116 0.000116 0.000117 0.000119 0.000121 0.000123 0.000126 0.000129 0.000132 0.000134 0.000136 0.000137 0.000138 0.000137 0.000135 0.000132 0.000127 0.000122 0.000116 0.000110 0.000103 0.000097 0.000091 0.000085 0.000080 0.000075 0.000071 0.000068 0.000065 0.000062 0.000059 0.000056 0.000053 0.000050 0.000047 0.000043 0.000040 0.000036 0.000032 0.000029 0.000026 0.000022 0.000020 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000031 0.000035 0.000039 0.000042 0.000046 0.000050 0.000053 0.000057 0.000060 0.000063 0.000067 0.000070 0.000073 0.000076 0.000079 0.000082 0.000086 0.000088 0.000091 0.000094 0.000096 0.000099 0.000101 0.000104 0.000106 0.000108 0.000109 0.000109 0.000110 0.000110 0.000110 0.000111 0.000112 0.000113 0.000115 0.000117 0.000119 0.000122 0.000124 0.000125 0.000126 0.000126 0.000126 0.000125 0.000122 0.000119 0.000115 0.000110 0.000104 0.000099 0.000093 0.000087 0.000081 0.000076 0.000071 0.000067 0.000063 0.000060 0.000057 0.000055 0.000052 0.000050 0.000048 0.000045 0.000043 0.000040 0.000037 0.000034 0.000030 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000029 0.000033 0.000036 0.000040 0.000043 0.000046 0.000049 0.000052 0.000055 0.000058 0.000062 0.000065 0.000068 0.000071 0.000074 0.000076 0.000079 0.000082 0.000084 0.000087 0.000089 0.000091 0.000094 0.000096 0.000097 0.000098 0.000099 0.000099 0.000100 0.000100 0.000102 0.000103 0.000105 0.000107 0.000110 0.000112 0.000114 0.000115 0.000116 0.000116 0.000115 0.000113 0.000110 0.000107 0.000103 0.000098 0.000093 0.000088 0.000082 0.000077 0.000072 0.000067 0.000063 0.000059 0.000056 0.000053 0.000050 0.000048 0.000046 0.000045 0.000043 0.000041 0.000039 0.000037 0.000034 0.000031 0.000029 0.000026 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000017 0.000019 0.000022 0.000025 0.000028 0.000030 0.000033 0.000036 0.000039 0.000042 0.000045 0.000048 0.000050 0.000053 0.000056 0.000059 0.000062 0.000064 0.000067 0.000069 0.000071 0.000074 0.000076 0.000078 0.000080 0.000082 0.000084 0.000085 0.000086 0.000087 0.000087 0.000088 0.000089 0.000090 0.000092 0.000095 0.000097 0.000100 0.000102 0.000103 0.000104 0.000104 0.000104 0.000102 0.000099 0.000096 0.000092 0.000088 0.000083 0.000078 0.000073 0.000068 0.000064 0.000059 0.000056 0.000052 0.000049 0.000046 0.000044 0.000042 0.000041 0.000039 0.000038 0.000037 0.000035 0.000034 0.000031 0.000029 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000023 0.000025 0.000028 0.000030 0.000033 0.000035 0.000038 0.000040 0.000043 0.000045 0.000048 0.000051 0.000053 0.000055 0.000058 0.000060 0.000061 0.000063 0.000065 0.000067 0.000069 0.000071 0.000072 0.000073 0.000074 0.000075 0.000075 0.000076 0.000077 0.000078 0.000081 0.000083 0.000086 0.000088 0.000090 0.000092 0.000092 0.000092 0.000091 0.000089 0.000086 0.000082 0.000078 0.000074 0.000069 0.000065 0.000060 0.000056 0.000052 0.000049 0.000046 0.000043 0.000040 0.000038 0.000036 0.000035 0.000034 0.000033 0.000032 0.000031 0.000030 0.000029 0.000027 0.000025 0.000022 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000031 0.000033 0.000036 0.000038 0.000041 0.000043 0.000045 0.000047 0.000049 0.000050 0.000052 0.000053 0.000055 0.000056 0.000058 0.000059 0.000061 0.000062 0.000062 0.000063 0.000063 0.000064 0.000065 0.000067 0.000069 0.000071 0.000074 0.000076 0.000078 0.000080 0.000080 0.000080 0.000078 0.000076 0.000073 0.000070 0.000066 0.000062 0.000057 0.000053 0.000049 0.000046 0.000043 0.000040 0.000037 0.000035 0.000033 0.000031 0.000030 0.000029 0.000028 0.000028 0.000027 0.000027 0.000026 0.000024 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000022 0.000023 0.000025 0.000027 0.000029 0.000032 0.000034 0.000036 0.000038 0.000039 0.000041 0.000042 0.000043 0.000044 0.000045 0.000046 0.000047 0.000049 0.000050 0.000051 0.000051 0.000052 0.000052 0.000053 0.000054 0.000056 0.000058 0.000060 0.000063 0.000065 0.000067 0.000068 0.000069 0.000068 0.000067 0.000065 0.000062 0.000058 0.000055 0.000051 0.000047 0.000044 0.000041 0.000038 0.000035 0.000033 0.000030 0.000028 0.000027 0.000026 0.000025 0.000024 0.000023 0.000023 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000019 0.000020 0.000022 0.000024 0.000026 0.000028 0.000029 0.000031 0.000032 0.000033 0.000034 0.000035 0.000035 0.000036 0.000037 0.000038 0.000039 0.000040 0.000041 0.000042 0.000042 0.000043 0.000043 0.000044 0.000046 0.000048 0.000050 0.000052 0.000054 0.000056 0.000057 0.000058 0.000057 0.000056 0.000054 0.000052 0.000049 0.000046 0.000043 0.000039 0.000036 0.000034 0.000031 0.000029 0.000027 0.000025 0.000023 0.000022 0.000021 0.000020 0.000020 0.000019 0.000019 0.000019 0.000018 0.000018 0.000016 0.000015 0.000013 0.000012 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000019 0.000021 0.000022 0.000024 0.000025 0.000026 0.000027 0.000028 0.000028 0.000028 0.000029 0.000030 0.000030 0.000031 0.000032 0.000032 0.000033 0.000034 0.000034 0.000035 0.000036 0.000037 0.000039 0.000041 0.000043 0.000045 0.000046 0.000047 0.000048 0.000048 0.000047 0.000045 0.000043 0.000041 0.000038 0.000036 0.000033 0.000031 0.000028 0.000026 0.000024 0.000022 0.000021 0.000019 0.000018 0.000017 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000022 0.000022 0.000023 0.000023 0.000023 0.000024 0.000024 0.000025 0.000025 0.000026 0.000026 0.000027 0.000028 0.000029 0.000030 0.000031 0.000033 0.000034 0.000036 0.000038 0.000039 0.000039 0.000039 0.000039 0.000038 0.000036 0.000034 0.000032 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000019 0.000019 0.000019 0.000020 0.000020 0.000021 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000029 0.000030 0.000031 0.000032 0.000032 0.000032 0.000031 0.000030 0.000028 0.000027 0.000025 0.000024 0.000022 0.000020 0.000019 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000018 0.000019 0.000019 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000026 0.000026 0.000026 0.000025 0.000024 0.000023 0.000021 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000015 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000021 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode7_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000018 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000018 0.000018 0.000017 0.000016 0.000016 0.000015 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000018 0.000018 0.000019 0.000020 0.000022 0.000023 0.000023 0.000024 0.000025 0.000025 0.000026 0.000026 0.000026 0.000026 0.000025 0.000025 0.000025 0.000024 0.000023 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000025 0.000026 0.000027 0.000028 0.000030 0.000031 0.000032 0.000033 0.000033 0.000034 0.000034 0.000034 0.000034 0.000034 0.000033 0.000033 0.000032 0.000031 0.000030 0.000029 0.000028 0.000027 0.000026 0.000025 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000022 0.000023 0.000024 0.000026 0.000027 0.000028 0.000029 0.000031 0.000032 0.000034 0.000035 0.000037 0.000039 0.000040 0.000042 0.000043 0.000044 0.000044 0.000045 0.000045 0.000045 0.000044 0.000044 0.000043 0.000042 0.000041 0.000039 0.000038 0.000037 0.000035 0.000034 0.000033 0.000031 0.000030 0.000029 0.000027 0.000026 0.000025 0.000023 0.000022 0.000021 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000030 0.000032 0.000034 0.000035 0.000037 0.000039 0.000040 0.000042 0.000044 0.000046 0.000048 0.000050 0.000052 0.000054 0.000055 0.000056 0.000057 0.000058 0.000058 0.000058 0.000058 0.000057 0.000056 0.000054 0.000053 0.000051 0.000050 0.000048 0.000046 0.000045 0.000043 0.000042 0.000040 0.000038 0.000036 0.000035 0.000033 0.000031 0.000029 0.000027 0.000026 0.000024 0.000022 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000030 0.000033 0.000035 0.000037 0.000040 0.000042 0.000044 0.000046 0.000048 0.000050 0.000053 0.000055 0.000057 0.000060 0.000062 0.000065 0.000067 0.000069 0.000071 0.000072 0.000074 0.000074 0.000075 0.000075 0.000074 0.000073 0.000072 0.000070 0.000069 0.000067 0.000065 0.000063 0.000061 0.000059 0.000057 0.000055 0.000053 0.000051 0.000048 0.000046 0.000043 0.000041 0.000039 0.000036 0.000034 0.000032 0.000030 0.000028 0.000025 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000018 0.000020 0.000023 0.000026 0.000029 0.000032 0.000036 0.000039 0.000042 0.000045 0.000048 0.000051 0.000054 0.000057 0.000059 0.000062 0.000065 0.000068 0.000071 0.000074 0.000077 0.000080 0.000082 0.000085 0.000088 0.000090 0.000092 0.000094 0.000095 0.000095 0.000095 0.000095 0.000094 0.000092 0.000090 0.000088 0.000086 0.000083 0.000081 0.000079 0.000076 0.000074 0.000071 0.000069 0.000066 0.000063 0.000060 0.000057 0.000054 0.000051 0.000048 0.000045 0.000042 0.000039 0.000036 0.000033 0.000031 0.000028 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000030 0.000034 0.000038 0.000042 0.000046 0.000050 0.000054 0.000058 0.000061 0.000065 0.000069 0.000072 0.000076 0.000080 0.000083 0.000087 0.000090 0.000094 0.000098 0.000101 0.000105 0.000108 0.000111 0.000114 0.000116 0.000118 0.000120 0.000121 0.000121 0.000120 0.000119 0.000117 0.000115 0.000112 0.000110 0.000107 0.000104 0.000101 0.000098 0.000095 0.000092 0.000089 0.000086 0.000082 0.000078 0.000074 0.000070 0.000066 0.000062 0.000059 0.000055 0.000051 0.000047 0.000044 0.000040 0.000037 0.000033 0.000030 0.000027 0.000025 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000026 0.000029 0.000034 0.000038 0.000043 0.000048 0.000053 0.000058 0.000063 0.000068 0.000073 0.000078 0.000082 0.000087 0.000092 0.000096 0.000101 0.000105 0.000110 0.000114 0.000119 0.000123 0.000128 0.000132 0.000136 0.000140 0.000143 0.000146 0.000148 0.000150 0.000151 0.000151 0.000151 0.000150 0.000148 0.000145 0.000142 0.000139 0.000136 0.000132 0.000129 0.000126 0.000122 0.000118 0.000115 0.000110 0.000106 0.000101 0.000096 0.000091 0.000086 0.000081 0.000076 0.000071 0.000066 0.000061 0.000056 0.000052 0.000047 0.000043 0.000039 0.000035 0.000032 0.000029 0.000026 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000033 0.000037 0.000042 0.000048 0.000054 0.000060 0.000066 0.000072 0.000078 0.000085 0.000091 0.000097 0.000103 0.000109 0.000115 0.000121 0.000127 0.000132 0.000138 0.000144 0.000149 0.000155 0.000160 0.000165 0.000170 0.000175 0.000179 0.000182 0.000185 0.000187 0.000189 0.000189 0.000188 0.000187 0.000185 0.000182 0.000178 0.000175 0.000171 0.000167 0.000163 0.000159 0.000155 0.000150 0.000146 0.000140 0.000135 0.000129 0.000122 0.000116 0.000110 0.000103 0.000097 0.000091 0.000085 0.000078 0.000072 0.000066 0.000061 0.000055 0.000050 0.000045 0.000041 0.000037 0.000033 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000032 0.000036 0.000041 0.000047 0.000053 0.000060 0.000067 0.000074 0.000082 0.000089 0.000097 0.000105 0.000113 0.000120 0.000128 0.000136 0.000143 0.000150 0.000158 0.000165 0.000172 0.000179 0.000186 0.000193 0.000199 0.000205 0.000211 0.000217 0.000222 0.000226 0.000230 0.000232 0.000234 0.000234 0.000234 0.000232 0.000229 0.000226 0.000222 0.000218 0.000213 0.000209 0.000204 0.000200 0.000195 0.000189 0.000183 0.000177 0.000170 0.000162 0.000155 0.000147 0.000139 0.000131 0.000123 0.000115 0.000107 0.000100 0.000092 0.000084 0.000077 0.000071 0.000064 0.000058 0.000052 0.000047 0.000042 0.000037 0.000033 0.000029 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000019 0.000023 0.000026 0.000030 0.000035 0.000040 0.000045 0.000052 0.000059 0.000066 0.000074 0.000083 0.000092 0.000101 0.000110 0.000120 0.000129 0.000139 0.000148 0.000158 0.000167 0.000177 0.000186 0.000195 0.000204 0.000213 0.000222 0.000230 0.000238 0.000246 0.000254 0.000261 0.000268 0.000275 0.000280 0.000284 0.000287 0.000289 0.000289 0.000288 0.000286 0.000283 0.000280 0.000275 0.000270 0.000265 0.000260 0.000254 0.000249 0.000243 0.000236 0.000229 0.000221 0.000212 0.000203 0.000194 0.000184 0.000174 0.000164 0.000155 0.000145 0.000135 0.000125 0.000116 0.000107 0.000098 0.000089 0.000081 0.000073 0.000066 0.000059 0.000053 0.000047 0.000042 0.000037 0.000033 0.000029 0.000025 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000024 0.000029 0.000033 0.000038 0.000044 0.000050 0.000057 0.000064 0.000073 0.000082 0.000092 0.000102 0.000113 0.000124 0.000136 0.000147 0.000159 0.000170 0.000182 0.000194 0.000205 0.000217 0.000228 0.000240 0.000251 0.000262 0.000273 0.000283 0.000293 0.000303 0.000313 0.000322 0.000330 0.000338 0.000344 0.000349 0.000353 0.000355 0.000356 0.000355 0.000352 0.000349 0.000344 0.000339 0.000334 0.000328 0.000321 0.000315 0.000308 0.000300 0.000292 0.000283 0.000273 0.000263 0.000252 0.000240 0.000228 0.000217 0.000205 0.000192 0.000180 0.000168 0.000156 0.000145 0.000133 0.000122 0.000112 0.000101 0.000092 0.000083 0.000074 0.000067 0.000060 0.000053 0.000047 0.000042 0.000037 0.000032 0.000028 0.000024 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000022 0.000026 0.000031 0.000036 0.000041 0.000048 0.000054 0.000062 0.000071 0.000080 0.000090 0.000101 0.000113 0.000126 0.000139 0.000152 0.000166 0.000180 0.000194 0.000208 0.000222 0.000236 0.000250 0.000264 0.000279 0.000293 0.000307 0.000320 0.000333 0.000346 0.000359 0.000371 0.000383 0.000394 0.000404 0.000414 0.000421 0.000428 0.000432 0.000435 0.000435 0.000434 0.000432 0.000428 0.000423 0.000417 0.000410 0.000403 0.000395 0.000388 0.000379 0.000370 0.000359 0.000348 0.000336 0.000323 0.000309 0.000295 0.000281 0.000267 0.000252 0.000238 0.000223 0.000208 0.000194 0.000179 0.000165 0.000152 0.000139 0.000126 0.000114 0.000103 0.000093 0.000083 0.000074 0.000066 0.000059 0.000052 0.000046 0.000041 0.000035 0.000031 0.000026 0.000023 0.000019 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000028 0.000033 0.000039 0.000045 0.000052 0.000059 0.000068 0.000077 0.000087 0.000099 0.000111 0.000125 0.000139 0.000154 0.000169 0.000186 0.000202 0.000219 0.000236 0.000253 0.000270 0.000287 0.000304 0.000322 0.000339 0.000356 0.000373 0.000390 0.000406 0.000422 0.000437 0.000452 0.000466 0.000480 0.000492 0.000504 0.000513 0.000521 0.000526 0.000530 0.000531 0.000530 0.000527 0.000522 0.000517 0.000510 0.000502 0.000494 0.000484 0.000475 0.000464 0.000452 0.000439 0.000425 0.000410 0.000394 0.000378 0.000361 0.000344 0.000326 0.000309 0.000291 0.000273 0.000256 0.000238 0.000221 0.000204 0.000187 0.000171 0.000156 0.000141 0.000127 0.000115 0.000103 0.000092 0.000083 0.000074 0.000066 0.000058 0.000051 0.000045 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000042 0.000049 0.000056 0.000064 0.000074 0.000084 0.000095 0.000108 0.000122 0.000137 0.000153 0.000170 0.000187 0.000206 0.000225 0.000245 0.000265 0.000286 0.000307 0.000327 0.000348 0.000369 0.000390 0.000410 0.000431 0.000452 0.000472 0.000492 0.000511 0.000530 0.000548 0.000565 0.000582 0.000597 0.000610 0.000622 0.000631 0.000638 0.000642 0.000644 0.000643 0.000640 0.000635 0.000629 0.000621 0.000612 0.000602 0.000591 0.000579 0.000565 0.000550 0.000534 0.000517 0.000498 0.000479 0.000459 0.000438 0.000417 0.000396 0.000375 0.000354 0.000333 0.000312 0.000291 0.000270 0.000249 0.000229 0.000210 0.000191 0.000173 0.000156 0.000141 0.000127 0.000114 0.000102 0.000091 0.000081 0.000072 0.000064 0.000056 0.000049 0.000043 0.000037 0.000032 0.000027 0.000022 0.000019 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000022 0.000026 0.000032 0.000038 0.000044 0.000052 0.000060 0.000070 0.000080 0.000091 0.000103 0.000117 0.000132 0.000149 0.000167 0.000186 0.000206 0.000227 0.000249 0.000273 0.000296 0.000321 0.000345 0.000370 0.000395 0.000420 0.000445 0.000470 0.000496 0.000521 0.000545 0.000569 0.000593 0.000616 0.000639 0.000661 0.000681 0.000701 0.000719 0.000735 0.000749 0.000760 0.000769 0.000774 0.000777 0.000776 0.000773 0.000768 0.000761 0.000752 0.000742 0.000730 0.000716 0.000701 0.000685 0.000666 0.000646 0.000625 0.000602 0.000578 0.000554 0.000529 0.000504 0.000479 0.000454 0.000429 0.000404 0.000378 0.000353 0.000328 0.000303 0.000279 0.000255 0.000233 0.000211 0.000191 0.000172 0.000155 0.000139 0.000125 0.000112 0.000100 0.000089 0.000079 0.000070 0.000061 0.000053 0.000046 0.000040 0.000034 0.000028 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000028 0.000033 0.000040 0.000047 0.000055 0.000064 0.000075 0.000086 0.000098 0.000112 0.000127 0.000143 0.000161 0.000181 0.000202 0.000225 0.000249 0.000274 0.000300 0.000328 0.000356 0.000386 0.000415 0.000445 0.000475 0.000506 0.000536 0.000566 0.000596 0.000626 0.000655 0.000684 0.000713 0.000740 0.000767 0.000793 0.000817 0.000840 0.000862 0.000881 0.000897 0.000911 0.000921 0.000928 0.000931 0.000931 0.000929 0.000923 0.000916 0.000906 0.000894 0.000880 0.000864 0.000845 0.000825 0.000802 0.000778 0.000751 0.000724 0.000695 0.000665 0.000636 0.000606 0.000576 0.000546 0.000516 0.000486 0.000456 0.000426 0.000396 0.000366 0.000337 0.000309 0.000282 0.000256 0.000231 0.000209 0.000188 0.000169 0.000152 0.000136 0.000122 0.000109 0.000097 0.000086 0.000076 0.000066 0.000058 0.000050 0.000042 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000042 0.000049 0.000058 0.000068 0.000079 0.000091 0.000105 0.000120 0.000136 0.000154 0.000174 0.000195 0.000218 0.000244 0.000270 0.000299 0.000329 0.000360 0.000393 0.000426 0.000461 0.000497 0.000533 0.000569 0.000606 0.000642 0.000678 0.000714 0.000749 0.000784 0.000818 0.000852 0.000884 0.000916 0.000946 0.000975 0.001002 0.001026 0.001049 0.001068 0.001084 0.001096 0.001104 0.001109 0.001110 0.001108 0.001103 0.001094 0.001083 0.001070 0.001053 0.001034 0.001012 0.000987 0.000960 0.000930 0.000898 0.000865 0.000831 0.000796 0.000760 0.000725 0.000689 0.000653 0.000618 0.000582 0.000547 0.000511 0.000476 0.000440 0.000406 0.000372 0.000339 0.000308 0.000279 0.000252 0.000227 0.000205 0.000184 0.000165 0.000148 0.000132 0.000118 0.000105 0.000093 0.000081 0.000071 0.000061 0.000052 0.000044 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000022 0.000026 0.000031 0.000037 0.000044 0.000052 0.000061 0.000072 0.000083 0.000097 0.000111 0.000127 0.000145 0.000164 0.000186 0.000209 0.000235 0.000262 0.000292 0.000323 0.000357 0.000392 0.000429 0.000467 0.000508 0.000549 0.000592 0.000635 0.000678 0.000722 0.000765 0.000808 0.000851 0.000893 0.000934 0.000974 0.001013 0.001051 0.001087 0.001122 0.001155 0.001187 0.001215 0.001241 0.001263 0.001281 0.001296 0.001306 0.001312 0.001314 0.001313 0.001307 0.001298 0.001286 0.001271 0.001251 0.001229 0.001203 0.001174 0.001141 0.001105 0.001068 0.001028 0.000987 0.000946 0.000904 0.000862 0.000820 0.000778 0.000736 0.000694 0.000652 0.000610 0.000568 0.000526 0.000485 0.000445 0.000406 0.000370 0.000335 0.000303 0.000273 0.000246 0.000222 0.000199 0.000179 0.000160 0.000143 0.000127 0.000113 0.000099 0.000086 0.000075 0.000064 0.000055 0.000046 0.000039 0.000032 0.000027 0.000022 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000046 0.000054 0.000064 0.000075 0.000087 0.000101 0.000117 0.000134 0.000153 0.000174 0.000197 0.000223 0.000251 0.000281 0.000313 0.000348 0.000384 0.000424 0.000465 0.000508 0.000554 0.000601 0.000650 0.000701 0.000752 0.000804 0.000855 0.000907 0.000958 0.001008 0.001057 0.001105 0.001152 0.001197 0.001241 0.001283 0.001323 0.001361 0.001397 0.001429 0.001459 0.001484 0.001505 0.001522 0.001534 0.001541 0.001544 0.001543 0.001538 0.001528 0.001515 0.001497 0.001475 0.001449 0.001419 0.001384 0.001346 0.001305 0.001260 0.001214 0.001167 0.001118 0.001069 0.001020 0.000970 0.000921 0.000871 0.000822 0.000772 0.000723 0.000674 0.000625 0.000577 0.000530 0.000484 0.000441 0.000400 0.000362 0.000327 0.000295 0.000266 0.000239 0.000215 0.000193 0.000172 0.000153 0.000136 0.000120 0.000105 0.000091 0.000078 0.000067 0.000057 0.000048 0.000040 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000018 0.000021 0.000025 0.000030 0.000035 0.000041 0.000049 0.000057 0.000067 0.000078 0.000091 0.000106 0.000122 0.000140 0.000161 0.000183 0.000208 0.000236 0.000265 0.000298 0.000333 0.000371 0.000412 0.000455 0.000500 0.000548 0.000599 0.000652 0.000708 0.000766 0.000825 0.000886 0.000947 0.001008 0.001068 0.001128 0.001187 0.001245 0.001301 0.001355 0.001407 0.001457 0.001505 0.001551 0.001594 0.001634 0.001671 0.001703 0.001732 0.001755 0.001774 0.001788 0.001797 0.001801 0.001800 0.001794 0.001784 0.001769 0.001749 0.001724 0.001694 0.001659 0.001619 0.001575 0.001528 0.001477 0.001423 0.001369 0.001313 0.001256 0.001198 0.001141 0.001083 0.001025 0.000968 0.000910 0.000853 0.000795 0.000738 0.000682 0.000627 0.000573 0.000522 0.000474 0.000429 0.000388 0.000350 0.000316 0.000285 0.000256 0.000230 0.000206 0.000183 0.000163 0.000143 0.000126 0.000109 0.000094 0.000081 0.000068 0.000058 0.000048 0.000040 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000021 0.000026 0.000031 0.000036 0.000043 0.000051 0.000059 0.000070 0.000081 0.000094 0.000110 0.000127 0.000146 0.000168 0.000191 0.000218 0.000247 0.000279 0.000314 0.000352 0.000394 0.000438 0.000485 0.000535 0.000588 0.000644 0.000703 0.000765 0.000830 0.000897 0.000966 0.001037 0.001108 0.001180 0.001251 0.001321 0.001389 0.001456 0.001521 0.001583 0.001642 0.001699 0.001753 0.001805 0.001853 0.001898 0.001939 0.001975 0.002007 0.002033 0.002054 0.002069 0.002079 0.002084 0.002083 0.002077 0.002065 0.002048 0.002026 0.001997 0.001963 0.001923 0.001878 0.001828 0.001774 0.001716 0.001656 0.001594 0.001530 0.001465 0.001399 0.001333 0.001266 0.001200 0.001133 0.001066 0.001000 0.000933 0.000867 0.000801 0.000737 0.000675 0.000616 0.000559 0.000507 0.000459 0.000414 0.000374 0.000337 0.000304 0.000273 0.000244 0.000218 0.000193 0.000171 0.000150 0.000130 0.000113 0.000097 0.000082 0.000069 0.000058 0.000049 0.000040 0.000034 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000037 0.000044 0.000052 0.000061 0.000072 0.000084 0.000098 0.000114 0.000131 0.000151 0.000174 0.000199 0.000227 0.000257 0.000291 0.000329 0.000370 0.000414 0.000462 0.000514 0.000568 0.000626 0.000688 0.000752 0.000821 0.000893 0.000968 0.001046 0.001126 0.001208 0.001290 0.001373 0.001455 0.001536 0.001615 0.001691 0.001765 0.001836 0.001903 0.001967 0.002028 0.002085 0.002139 0.002189 0.002234 0.002274 0.002309 0.002337 0.002360 0.002376 0.002387 0.002392 0.002391 0.002384 0.002370 0.002351 0.002325 0.002293 0.002254 0.002210 0.002159 0.002103 0.002043 0.001979 0.001911 0.001841 0.001769 0.001696 0.001622 0.001547 0.001471 0.001394 0.001318 0.001241 0.001165 0.001088 0.001012 0.000936 0.000862 0.000790 0.000721 0.000656 0.000595 0.000539 0.000487 0.000440 0.000397 0.000357 0.000321 0.000288 0.000257 0.000228 0.000202 0.000177 0.000154 0.000134 0.000115 0.000098 0.000083 0.000070 0.000058 0.000048 0.000040 0.000033 0.000027 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000037 0.000045 0.000053 0.000063 0.000074 0.000086 0.000101 0.000117 0.000136 0.000156 0.000180 0.000206 0.000235 0.000267 0.000303 0.000342 0.000386 0.000433 0.000485 0.000540 0.000600 0.000663 0.000730 0.000801 0.000875 0.000954 0.001037 0.001123 0.001213 0.001305 0.001399 0.001493 0.001588 0.001682 0.001774 0.001864 0.001951 0.002034 0.002114 0.002190 0.002261 0.002329 0.002392 0.002451 0.002505 0.002554 0.002598 0.002635 0.002666 0.002690 0.002708 0.002718 0.002723 0.002721 0.002712 0.002697 0.002674 0.002645 0.002609 0.002566 0.002516 0.002460 0.002398 0.002332 0.002261 0.002187 0.002110 0.002030 0.001949 0.001866 0.001781 0.001696 0.001610 0.001523 0.001436 0.001348 0.001261 0.001173 0.001087 0.001002 0.000919 0.000840 0.000765 0.000695 0.000629 0.000569 0.000515 0.000464 0.000419 0.000376 0.000338 0.000302 0.000268 0.000237 0.000208 0.000182 0.000158 0.000136 0.000116 0.000098 0.000083 0.000069 0.000058 0.000048 0.000040 0.000033 0.000027 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000044 0.000053 0.000063 0.000075 0.000088 0.000103 0.000120 0.000139 0.000161 0.000185 0.000212 0.000242 0.000275 0.000313 0.000354 0.000400 0.000450 0.000505 0.000565 0.000629 0.000697 0.000770 0.000847 0.000928 0.001014 0.001104 0.001199 0.001297 0.001400 0.001505 0.001611 0.001719 0.001826 0.001931 0.002035 0.002137 0.002234 0.002328 0.002416 0.002500 0.002579 0.002653 0.002722 0.002786 0.002845 0.002898 0.002944 0.002984 0.003016 0.003041 0.003059 0.003069 0.003073 0.003069 0.003058 0.003040 0.003014 0.002981 0.002940 0.002892 0.002838 0.002776 0.002710 0.002637 0.002561 0.002480 0.002397 0.002310 0.002221 0.002130 0.002036 0.001941 0.001845 0.001747 0.001649 0.001550 0.001451 0.001352 0.001253 0.001157 0.001063 0.000972 0.000886 0.000806 0.000731 0.000662 0.000599 0.000541 0.000487 0.000439 0.000393 0.000352 0.000313 0.000277 0.000244 0.000213 0.000185 0.000160 0.000137 0.000116 0.000098 0.000082 0.000069 0.000057 0.000047 0.000039 0.000033 0.000027 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000016 0.000019 0.000024 0.000029 0.000036 0.000043 0.000052 0.000063 0.000075 0.000088 0.000104 0.000122 0.000142 0.000165 0.000190 0.000218 0.000249 0.000283 0.000322 0.000365 0.000412 0.000465 0.000523 0.000586 0.000654 0.000728 0.000807 0.000890 0.000978 0.001071 0.001169 0.001272 0.001379 0.001491 0.001607 0.001726 0.001846 0.001966 0.002086 0.002204 0.002320 0.002432 0.002540 0.002643 0.002740 0.002832 0.002918 0.002998 0.003072 0.003140 0.003203 0.003259 0.003307 0.003348 0.003382 0.003407 0.003424 0.003434 0.003435 0.003429 0.003415 0.003394 0.003364 0.003326 0.003281 0.003229 0.003170 0.003104 0.003032 0.002955 0.002874 0.002788 0.002699 0.002606 0.002510 0.002411 0.002309 0.002205 0.002098 0.001990 0.001880 0.001770 0.001658 0.001547 0.001436 0.001327 0.001221 0.001119 0.001022 0.000930 0.000845 0.000766 0.000693 0.000626 0.000565 0.000508 0.000456 0.000408 0.000364 0.000322 0.000284 0.000249 0.000217 0.000187 0.000161 0.000137 0.000116 0.000097 0.000082 0.000068 0.000057 0.000047 0.000039 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000028 0.000035 0.000042 0.000051 0.000062 0.000074 0.000088 0.000104 0.000123 0.000143 0.000167 0.000193 0.000222 0.000255 0.000291 0.000331 0.000375 0.000424 0.000478 0.000538 0.000605 0.000677 0.000755 0.000839 0.000929 0.001024 0.001125 0.001230 0.001342 0.001458 0.001580 0.001706 0.001836 0.001969 0.002102 0.002236 0.002368 0.002499 0.002626 0.002748 0.002866 0.002978 0.003083 0.003182 0.003273 0.003358 0.003437 0.003508 0.003573 0.003631 0.003681 0.003722 0.003755 0.003779 0.003795 0.003802 0.003801 0.003792 0.003775 0.003749 0.003715 0.003674 0.003624 0.003568 0.003505 0.003435 0.003360 0.003280 0.003195 0.003105 0.003011 0.002913 0.002812 0.002706 0.002597 0.002484 0.002368 0.002249 0.002128 0.002006 0.001882 0.001758 0.001635 0.001514 0.001395 0.001280 0.001171 0.001068 0.000971 0.000881 0.000798 0.000722 0.000651 0.000587 0.000527 0.000472 0.000421 0.000373 0.000330 0.000289 0.000252 0.000219 0.000188 0.000161 0.000136 0.000115 0.000097 0.000081 0.000067 0.000056 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000034 0.000041 0.000050 0.000060 0.000072 0.000087 0.000103 0.000122 0.000144 0.000168 0.000195 0.000226 0.000260 0.000297 0.000338 0.000384 0.000434 0.000490 0.000553 0.000621 0.000696 0.000779 0.000868 0.000963 0.001065 0.001173 0.001287 0.001407 0.001533 0.001664 0.001801 0.001942 0.002086 0.002233 0.002380 0.002527 0.002671 0.002813 0.002950 0.003082 0.003208 0.003328 0.003439 0.003543 0.003639 0.003728 0.003809 0.003882 0.003948 0.004005 0.004054 0.004095 0.004126 0.004147 0.004160 0.004164 0.004160 0.004146 0.004125 0.004095 0.004057 0.004012 0.003959 0.003900 0.003834 0.003762 0.003685 0.003603 0.003516 0.003424 0.003327 0.003226 0.003121 0.003010 0.002895 0.002775 0.002650 0.002522 0.002391 0.002257 0.002121 0.001985 0.001849 0.001715 0.001584 0.001457 0.001335 0.001219 0.001111 0.001009 0.000915 0.000828 0.000748 0.000674 0.000606 0.000543 0.000485 0.000431 0.000381 0.000335 0.000293 0.000254 0.000219 0.000188 0.000160 0.000135 0.000114 0.000096 0.000080 0.000067 0.000056 0.000046 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000040 0.000048 0.000059 0.000071 0.000085 0.000101 0.000121 0.000143 0.000168 0.000196 0.000228 0.000263 0.000302 0.000344 0.000391 0.000444 0.000501 0.000565 0.000636 0.000714 0.000799 0.000892 0.000993 0.001101 0.001216 0.001338 0.001467 0.001602 0.001743 0.001890 0.002041 0.002198 0.002357 0.002517 0.002678 0.002837 0.002992 0.003144 0.003290 0.003430 0.003562 0.003687 0.003803 0.003910 0.004008 0.004098 0.004179 0.004251 0.004315 0.004371 0.004417 0.004453 0.004480 0.004498 0.004506 0.004505 0.004496 0.004478 0.004452 0.004418 0.004376 0.004328 0.004273 0.004212 0.004145 0.004073 0.003996 0.003914 0.003828 0.003736 0.003640 0.003538 0.003430 0.003317 0.003197 0.003072 0.002940 0.002804 0.002663 0.002519 0.002373 0.002225 0.002078 0.001932 0.001788 0.001648 0.001514 0.001385 0.001264 0.001151 0.001045 0.000946 0.000856 0.000772 0.000694 0.000623 0.000557 0.000496 0.000439 0.000387 0.000339 0.000295 0.000255 0.000219 0.000187 0.000159 0.000134 0.000113 0.000095 0.000080 0.000066 0.000055 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000031 0.000038 0.000047 0.000057 0.000069 0.000083 0.000099 0.000119 0.000141 0.000166 0.000195 0.000228 0.000264 0.000304 0.000349 0.000398 0.000451 0.000511 0.000576 0.000649 0.000729 0.000817 0.000913 0.001018 0.001132 0.001253 0.001383 0.001520 0.001664 0.001815 0.001971 0.002134 0.002302 0.002473 0.002646 0.002820 0.002993 0.003162 0.003327 0.003487 0.003640 0.003785 0.003921 0.004048 0.004165 0.004273 0.004370 0.004457 0.004535 0.004604 0.004663 0.004713 0.004753 0.004783 0.004804 0.004815 0.004816 0.004809 0.004794 0.004770 0.004739 0.004701 0.004656 0.004606 0.004551 0.004490 0.004425 0.004356 0.004282 0.004203 0.004120 0.004031 0.003938 0.003838 0.003732 0.003618 0.003497 0.003368 0.003233 0.003090 0.002942 0.002790 0.002635 0.002477 0.002319 0.002161 0.002006 0.001854 0.001707 0.001566 0.001432 0.001306 0.001187 0.001077 0.000975 0.000880 0.000792 0.000711 0.000637 0.000567 0.000503 0.000444 0.000390 0.000340 0.000295 0.000254 0.000218 0.000186 0.000158 0.000133 0.000112 0.000094 0.000079 0.000066 0.000054 0.000045 0.000037 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000055 0.000067 0.000081 0.000097 0.000116 0.000138 0.000164 0.000193 0.000226 0.000263 0.000305 0.000351 0.000401 0.000457 0.000518 0.000585 0.000660 0.000742 0.000832 0.000932 0.001040 0.001158 0.001285 0.001421 0.001566 0.001718 0.001878 0.002045 0.002218 0.002397 0.002579 0.002765 0.002952 0.003137 0.003320 0.003499 0.003671 0.003836 0.003992 0.004139 0.004276 0.004402 0.004517 0.004620 0.004712 0.004793 0.004864 0.004925 0.004975 0.005016 0.005047 0.005067 0.005078 0.005080 0.005072 0.005057 0.005033 0.005003 0.004967 0.004926 0.004879 0.004829 0.004775 0.004718 0.004657 0.004593 0.004525 0.004454 0.004377 0.004296 0.004209 0.004115 0.004014 0.003904 0.003785 0.003657 0.003520 0.003375 0.003222 0.003064 0.002902 0.002737 0.002570 0.002402 0.002237 0.002074 0.001915 0.001761 0.001614 0.001475 0.001343 0.001220 0.001105 0.000999 0.000900 0.000809 0.000725 0.000647 0.000575 0.000508 0.000447 0.000391 0.000339 0.000293 0.000252 0.000216 0.000184 0.000156 0.000132 0.000111 0.000093 0.000078 0.000064 0.000053 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000042 0.000053 0.000064 0.000078 0.000095 0.000113 0.000135 0.000160 0.000189 0.000223 0.000260 0.000303 0.000350 0.000402 0.000459 0.000523 0.000592 0.000668 0.000752 0.000845 0.000947 0.001058 0.001180 0.001311 0.001453 0.001604 0.001765 0.001933 0.002110 0.002293 0.002482 0.002676 0.002873 0.003071 0.003270 0.003465 0.003656 0.003841 0.004017 0.004184 0.004340 0.004485 0.004617 0.004738 0.004845 0.004939 0.005021 0.005091 0.005150 0.005198 0.005235 0.005262 0.005279 0.005286 0.005283 0.005272 0.005253 0.005227 0.005194 0.005157 0.005116 0.005071 0.005024 0.004976 0.004926 0.004874 0.004822 0.004767 0.004710 0.004649 0.004585 0.004516 0.004440 0.004357 0.004265 0.004163 0.004050 0.003927 0.003793 0.003649 0.003496 0.003336 0.003170 0.003000 0.002827 0.002652 0.002478 0.002305 0.002135 0.001969 0.001810 0.001657 0.001512 0.001376 0.001248 0.001129 0.001018 0.000916 0.000822 0.000734 0.000653 0.000578 0.000509 0.000446 0.000389 0.000337 0.000291 0.000250 0.000214 0.000183 0.000155 0.000131 0.000110 0.000092 0.000076 0.000063 0.000051 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000039 0.000049 0.000061 0.000075 0.000091 0.000110 0.000131 0.000156 0.000185 0.000218 0.000256 0.000298 0.000346 0.000400 0.000459 0.000524 0.000595 0.000673 0.000759 0.000854 0.000958 0.001073 0.001198 0.001333 0.001479 0.001636 0.001803 0.001979 0.002165 0.002357 0.002556 0.002761 0.002968 0.003178 0.003388 0.003596 0.003798 0.003994 0.004181 0.004357 0.004521 0.004673 0.004810 0.004933 0.005042 0.005136 0.005216 0.005282 0.005335 0.005376 0.005405 0.005423 0.005431 0.005429 0.005417 0.005398 0.005370 0.005336 0.005297 0.005254 0.005209 0.005162 0.005115 0.005069 0.005024 0.004981 0.004939 0.004898 0.004857 0.004816 0.004772 0.004724 0.004672 0.004613 0.004546 0.004470 0.004382 0.004281 0.004168 0.004043 0.003905 0.003757 0.003599 0.003434 0.003262 0.003086 0.002907 0.002726 0.002545 0.002366 0.002189 0.002018 0.001852 0.001694 0.001544 0.001402 0.001270 0.001147 0.001033 0.000927 0.000829 0.000738 0.000655 0.000578 0.000507 0.000444 0.000386 0.000334 0.000289 0.000248 0.000212 0.000181 0.000153 0.000129 0.000108 0.000090 0.000074 0.000060 0.000049 0.000039 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000071 0.000087 0.000105 0.000127 0.000151 0.000180 0.000212 0.000249 0.000292 0.000340 0.000394 0.000454 0.000520 0.000593 0.000674 0.000762 0.000859 0.000966 0.001083 0.001211 0.001350 0.001500 0.001662 0.001834 0.002017 0.002209 0.002410 0.002619 0.002833 0.003051 0.003271 0.003492 0.003710 0.003924 0.004130 0.004326 0.004511 0.004682 0.004839 0.004979 0.005103 0.005211 0.005302 0.005376 0.005435 0.005478 0.005507 0.005523 0.005527 0.005519 0.005502 0.005475 0.005441 0.005399 0.005352 0.005300 0.005245 0.005190 0.005136 0.005083 0.005035 0.004991 0.004952 0.004919 0.004890 0.004865 0.004843 0.004822 0.004800 0.004776 0.004747 0.004712 0.004668 0.004613 0.004546 0.004465 0.004369 0.004258 0.004133 0.003995 0.003845 0.003685 0.003517 0.003342 0.003162 0.002978 0.002791 0.002604 0.002419 0.002236 0.002058 0.001887 0.001723 0.001568 0.001422 0.001285 0.001159 0.001041 0.000932 0.000831 0.000738 0.000652 0.000574 0.000503 0.000439 0.000382 0.000331 0.000285 0.000245 0.000209 0.000178 0.000150 0.000126 0.000105 0.000087 0.000071 0.000058 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000025 0.000032 0.000041 0.000052 0.000065 0.000081 0.000100 0.000121 0.000145 0.000173 0.000205 0.000242 0.000283 0.000331 0.000385 0.000445 0.000512 0.000587 0.000669 0.000759 0.000858 0.000967 0.001087 0.001218 0.001360 0.001514 0.001680 0.001857 0.002046 0.002245 0.002453 0.002669 0.002892 0.003119 0.003349 0.003580 0.003808 0.004031 0.004247 0.004452 0.004644 0.004821 0.004981 0.005124 0.005247 0.005351 0.005436 0.005502 0.005549 0.005578 0.005591 0.005588 0.005572 0.005543 0.005503 0.005454 0.005398 0.005334 0.005266 0.005194 0.005121 0.005048 0.004979 0.004914 0.004856 0.004807 0.004767 0.004736 0.004716 0.004704 0.004700 0.004702 0.004707 0.004713 0.004719 0.004721 0.004717 0.004704 0.004679 0.004641 0.004586 0.004515 0.004426 0.004321 0.004200 0.004065 0.003917 0.003757 0.003589 0.003411 0.003228 0.003039 0.002847 0.002655 0.002463 0.002274 0.002090 0.001913 0.001744 0.001584 0.001434 0.001294 0.001163 0.001043 0.000931 0.000828 0.000733 0.000647 0.000568 0.000497 0.000434 0.000377 0.000326 0.000281 0.000241 0.000205 0.000174 0.000146 0.000122 0.000101 0.000083 0.000067 0.000054 0.000043 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000029 0.000037 0.000047 0.000060 0.000075 0.000093 0.000113 0.000138 0.000165 0.000197 0.000233 0.000273 0.000320 0.000373 0.000433 0.000500 0.000575 0.000658 0.000750 0.000851 0.000962 0.001084 0.001218 0.001363 0.001521 0.001690 0.001872 0.002066 0.002270 0.002485 0.002707 0.002938 0.003173 0.003411 0.003650 0.003887 0.004119 0.004343 0.004556 0.004755 0.004937 0.005100 0.005243 0.005363 0.005462 0.005538 0.005592 0.005624 0.005636 0.005628 0.005602 0.005560 0.005503 0.005434 0.005355 0.005268 0.005174 0.005076 0.004976 0.004876 0.004777 0.004684 0.004598 0.004522 0.004459 0.004409 0.004374 0.004355 0.004350 0.004359 0.004381 0.004411 0.004449 0.004491 0.004534 0.004574 0.004610 0.004636 0.004650 0.004649 0.004630 0.004592 0.004535 0.004458 0.004362 0.004248 0.004119 0.003975 0.003818 0.003649 0.003471 0.003284 0.003091 0.002894 0.002695 0.002497 0.002302 0.002112 0.001930 0.001756 0.001592 0.001439 0.001295 0.001162 0.001038 0.000925 0.000820 0.000725 0.000638 0.000560 0.000490 0.000427 0.000370 0.000320 0.000275 0.000235 0.000199 0.000168 0.000140 0.000116 0.000096 0.000078 0.000063 0.000050 0.000040 0.000031 0.000024 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000043 0.000054 0.000068 0.000085 0.000105 0.000128 0.000155 0.000186 0.000222 0.000262 0.000307 0.000359 0.000418 0.000484 0.000559 0.000642 0.000735 0.000837 0.000950 0.001073 0.001209 0.001357 0.001518 0.001691 0.001877 0.002075 0.002285 0.002505 0.002733 0.002970 0.003212 0.003458 0.003704 0.003949 0.004188 0.004419 0.004639 0.004843 0.005029 0.005194 0.005335 0.005452 0.005544 0.005609 0.005649 0.005663 0.005654 0.005621 0.005567 0.005494 0.005403 0.005298 0.005181 0.005055 0.004922 0.004786 0.004648 0.004511 0.004378 0.004251 0.004134 0.004030 0.003942 0.003872 0.003822 0.003794 0.003788 0.003802 0.003836 0.003887 0.003952 0.004028 0.004112 0.004200 0.004287 0.004371 0.004446 0.004508 0.004555 0.004582 0.004587 0.004570 0.004531 0.004469 0.004386 0.004283 0.004161 0.004023 0.003869 0.003700 0.003520 0.003330 0.003132 0.002929 0.002724 0.002520 0.002319 0.002125 0.001938 0.001760 0.001593 0.001436 0.001289 0.001154 0.001029 0.000914 0.000809 0.000714 0.000627 0.000550 0.000480 0.000417 0.000361 0.000311 0.000266 0.000226 0.000191 0.000160 0.000133 0.000110 0.000090 0.000073 0.000058 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000038 0.000049 0.000062 0.000077 0.000096 0.000119 0.000145 0.000175 0.000209 0.000248 0.000293 0.000343 0.000401 0.000466 0.000539 0.000621 0.000714 0.000816 0.000929 0.001054 0.001191 0.001341 0.001505 0.001681 0.001871 0.002073 0.002287 0.002512 0.002746 0.002988 0.003236 0.003488 0.003741 0.003991 0.004237 0.004474 0.004699 0.004907 0.005096 0.005261 0.005401 0.005513 0.005596 0.005649 0.005673 0.005667 0.005633 0.005572 0.005486 0.005378 0.005248 0.005101 0.004939 0.004767 0.004586 0.004402 0.004216 0.004032 0.003854 0.003684 0.003525 0.003382 0.003258 0.003156 0.003080 0.003030 0.003010 0.003018 0.003054 0.003116 0.003201 0.003305 0.003426 0.003559 0.003699 0.003842 0.003983 0.004116 0.004237 0.004341 0.004425 0.004484 0.004519 0.004527 0.004509 0.004466 0.004398 0.004308 0.004195 0.004062 0.003910 0.003742 0.003559 0.003365 0.003161 0.002953 0.002742 0.002532 0.002327 0.002127 0.001937 0.001756 0.001585 0.001426 0.001277 0.001140 0.001014 0.000899 0.000794 0.000699 0.000613 0.000536 0.000467 0.000404 0.000349 0.000299 0.000255 0.000215 0.000181 0.000151 0.000125 0.000102 0.000083 0.000067 0.000053 0.000042 0.000033 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000044 0.000056 0.000070 0.000088 0.000109 0.000133 0.000162 0.000195 0.000233 0.000276 0.000325 0.000381 0.000445 0.000516 0.000597 0.000688 0.000789 0.000902 0.001027 0.001165 0.001316 0.001481 0.001660 0.001852 0.002058 0.002276 0.002505 0.002745 0.002992 0.003245 0.003502 0.003760 0.004016 0.004266 0.004508 0.004736 0.004948 0.005138 0.005304 0.005441 0.005547 0.005621 0.005660 0.005666 0.005638 0.005577 0.005485 0.005364 0.005216 0.005043 0.004849 0.004637 0.004411 0.004176 0.003935 0.003692 0.003452 0.003218 0.002994 0.002783 0.002589 0.002417 0.002271 0.002155 0.002071 0.002022 0.002009 0.002033 0.002093 0.002186 0.002308 0.002457 0.002628 0.002816 0.003016 0.003223 0.003429 0.003631 0.003821 0.003993 0.004144 0.004270 0.004367 0.004434 0.004471 0.004478 0.004455 0.004404 0.004326 0.004222 0.004094 0.003944 0.003774 0.003588 0.003389 0.003180 0.002965 0.002749 0.002534 0.002324 0.002121 0.001927 0.001743 0.001570 0.001409 0.001259 0.001121 0.000994 0.000879 0.000774 0.000680 0.000595 0.000518 0.000450 0.000388 0.000333 0.000284 0.000241 0.000203 0.000170 0.000141 0.000116 0.000094 0.000076 0.000060 0.000048 0.000037 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000050 0.000064 0.000080 0.000099 0.000122 0.000149 0.000181 0.000217 0.000259 0.000306 0.000360 0.000422 0.000491 0.000570 0.000659 0.000758 0.000870 0.000994 0.001131 0.001282 0.001447 0.001627 0.001821 0.002029 0.002250 0.002484 0.002727 0.002979 0.003238 0.003500 0.003762 0.004023 0.004277 0.004522 0.004753 0.004966 0.005157 0.005321 0.005455 0.005555 0.005619 0.005644 0.005631 0.005579 0.005490 0.005364 0.005205 0.005014 0.004794 0.004549 0.004283 0.003999 0.003702 0.003398 0.003090 0.002784 0.002485 0.002196 0.001922 0.001667 0.001436 0.001234 0.001064 0.000931 0.000839 0.000791 0.000787 0.000827 0.000912 0.001038 0.001201 0.001398 0.001624 0.001872 0.002139 0.002416 0.002697 0.002976 0.003245 0.003497 0.003727 0.003929 0.004101 0.004239 0.004342 0.004410 0.004443 0.004441 0.004407 0.004340 0.004243 0.004119 0.003968 0.003796 0.003606 0.003402 0.003187 0.002967 0.002746 0.002527 0.002313 0.002106 0.001909 0.001723 0.001548 0.001385 0.001234 0.001096 0.000969 0.000854 0.000750 0.000656 0.000572 0.000497 0.000429 0.000369 0.000315 0.000268 0.000226 0.000189 0.000157 0.000130 0.000106 0.000085 0.000068 0.000054 0.000042 0.000033 0.000025 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000057 0.000072 0.000090 0.000111 0.000137 0.000166 0.000201 0.000241 0.000286 0.000338 0.000397 0.000464 0.000541 0.000627 0.000724 0.000833 0.000955 0.001090 0.001240 0.001404 0.001584 0.001778 0.001987 0.002211 0.002447 0.002694 0.002950 0.003213 0.003480 0.003747 0.004012 0.004270 0.004518 0.004750 0.004964 0.005154 0.005316 0.005446 0.005539 0.005592 0.005603 0.005570 0.005494 0.005375 0.005215 0.005015 0.004779 0.004510 0.004211 0.003886 0.003540 0.003178 0.002804 0.002426 0.002047 0.001674 0.001312 0.000965 0.000639 0.000338 0.000067 -0.000168 -0.000363 -0.000512 -0.000613 -0.000662 -0.000658 -0.000600 -0.000490 -0.000331 -0.000124 0.000123 0.000407 0.000721 0.001059 0.001414 0.001778 0.002142 0.002499 0.002841 0.003160 0.003451 0.003709 0.003929 0.004111 0.004251 0.004351 0.004410 0.004429 0.004409 0.004352 0.004260 0.004137 0.003985 0.003809 0.003614 0.003404 0.003184 0.002959 0.002732 0.002509 0.002291 0.002082 0.001882 0.001694 0.001517 0.001354 0.001202 0.001064 0.000938 0.000823 0.000721 0.000628 0.000546 0.000472 0.000406 0.000347 0.000295 0.000250 0.000210 0.000175 0.000144 0.000118 0.000096 0.000077 0.000061 0.000048 0.000037 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000052 0.000065 0.000082 0.000101 0.000125 0.000153 0.000185 0.000223 0.000266 0.000316 0.000372 0.000437 0.000510 0.000593 0.000687 0.000793 0.000912 0.001044 0.001191 0.001354 0.001531 0.001725 0.001934 0.002158 0.002395 0.002645 0.002904 0.003171 0.003442 0.003714 0.003984 0.004245 0.004496 0.004730 0.004945 0.005133 0.005292 0.005417 0.005502 0.005544 0.005540 0.005489 0.005388 0.005239 0.005043 0.004802 0.004519 0.004198 0.003842 0.003456 0.003045 0.002614 0.002169 0.001715 0.001258 0.000806 0.000363 -0.000064 -0.000471 -0.000851 -0.001199 -0.001511 -0.001779 -0.002000 -0.002168 -0.002278 -0.002328 -0.002317 -0.002243 -0.002108 -0.001913 -0.001664 -0.001364 -0.001020 -0.000637 -0.000223 0.000214 0.000666 0.001123 0.001577 0.002017 0.002436 0.002827 0.003181 0.003496 0.003767 0.003993 0.004171 0.004301 0.004384 0.004420 0.004412 0.004362 0.004273 0.004148 0.003993 0.003812 0.003611 0.003395 0.003170 0.002939 0.002709 0.002481 0.002261 0.002048 0.001846 0.001656 0.001479 0.001314 0.001163 0.001025 0.000900 0.000788 0.000687 0.000596 0.000516 0.000444 0.000381 0.000324 0.000275 0.000231 0.000193 0.000160 0.000131 0.000107 0.000086 0.000068 0.000054 0.000042 0.000032 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000021 0.000028 0.000036 0.000046 0.000058 0.000074 0.000092 0.000114 0.000140 0.000170 0.000205 0.000246 0.000293 0.000347 0.000408 0.000478 0.000558 0.000648 0.000750 0.000865 0.000994 0.001138 0.001297 0.001472 0.001663 0.001870 0.002093 0.002331 0.002581 0.002843 0.003112 0.003388 0.003664 0.003938 0.004204 0.004458 0.004695 0.004910 0.005097 0.005253 0.005372 0.005449 0.005480 0.005461 0.005390 0.005266 0.005087 0.004855 0.004572 0.004241 0.003867 0.003454 0.003005 0.002527 0.002025 0.001505 0.000973 0.000436 -0.000099 -0.000627 -0.001140 -0.001633 -0.002099 -0.002533 -0.002929 -0.003281 -0.003583 -0.003830 -0.004016 -0.004137 -0.004190 -0.004173 -0.004084 -0.003925 -0.003698 -0.003406 -0.003055 -0.002649 -0.002197 -0.001705 -0.001182 -0.000637 -0.000082 0.000475 0.001022 0.001550 0.002049 0.002511 0.002931 0.003304 0.003625 0.003893 0.004105 0.004263 0.004366 0.004417 0.004417 0.004370 0.004280 0.004153 0.003992 0.003806 0.003598 0.003376 0.003145 0.002909 0.002674 0.002443 0.002219 0.002004 0.001800 0.001609 0.001431 0.001267 0.001117 0.000980 0.000857 0.000747 0.000649 0.000562 0.000484 0.000416 0.000355 0.000301 0.000254 0.000212 0.000176 0.000145 0.000118 0.000095 0.000076 0.000060 0.000047 0.000036 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000032 0.000041 0.000052 0.000066 0.000083 0.000103 0.000127 0.000156 0.000189 0.000227 0.000271 0.000322 0.000380 0.000447 0.000523 0.000609 0.000706 0.000817 0.000941 0.001080 0.001235 0.001405 0.001593 0.001797 0.002018 0.002254 0.002504 0.002766 0.003038 0.003316 0.003596 0.003874 0.004145 0.004404 0.004644 0.004861 0.005048 0.005202 0.005315 0.005385 0.005405 0.005371 0.005281 0.005133 0.004925 0.004658 0.004334 0.003956 0.003528 0.003056 0.002544 0.001998 0.001424 0.000828 0.000217 -0.000402 -0.001022 -0.001636 -0.002237 -0.002819 -0.003375 -0.003899 -0.004385 -0.004826 -0.005218 -0.005553 -0.005826 -0.006031 -0.006165 -0.006222 -0.006200 -0.006099 -0.005919 -0.005662 -0.005330 -0.004929 -0.004464 -0.003943 -0.003373 -0.002763 -0.002124 -0.001467 -0.000803 -0.000144 0.000499 0.001115 0.001694 0.002229 0.002713 0.003142 0.003510 0.003817 0.004060 0.004241 0.004360 0.004419 0.004424 0.004376 0.004283 0.004150 0.003983 0.003789 0.003574 0.003346 0.003108 0.002868 0.002628 0.002393 0.002166 0.001949 0.001744 0.001553 0.001375 0.001212 0.001064 0.000931 0.000811 0.000705 0.000610 0.000527 0.000452 0.000387 0.000329 0.000278 0.000233 0.000194 0.000160 0.000130 0.000106 0.000085 0.000067 0.000053 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000046 0.000059 0.000074 0.000093 0.000115 0.000142 0.000173 0.000209 0.000250 0.000298 0.000353 0.000416 0.000488 0.000569 0.000662 0.000768 0.000887 0.001020 0.001169 0.001335 0.001517 0.001717 0.001934 0.002167 0.002416 0.002677 0.002950 0.003229 0.003513 0.003795 0.004070 0.004334 0.004579 0.004799 0.004989 0.005142 0.005252 0.005314 0.005324 0.005277 0.005169 0.004997 0.004761 0.004460 0.004096 0.003672 0.003191 0.002660 0.002084 0.001469 0.000823 0.000151 -0.000538 -0.001239 -0.001943 -0.002644 -0.003333 -0.004004 -0.004650 -0.005265 -0.005842 -0.006376 -0.006860 -0.007288 -0.007654 -0.007952 -0.008177 -0.008323 -0.008386 -0.008364 -0.008254 -0.008057 -0.007774 -0.007406 -0.006960 -0.006440 -0.005853 -0.005208 -0.004514 -0.003781 -0.003022 -0.002248 -0.001474 -0.000711 0.000027 0.000730 0.001388 0.001993 0.002538 0.003018 0.003429 0.003769 0.004037 0.004234 0.004363 0.004428 0.004431 0.004380 0.004281 0.004140 0.003964 0.003762 0.003539 0.003304 0.003060 0.002814 0.002570 0.002332 0.002102 0.001883 0.001678 0.001487 0.001311 0.001151 0.001007 0.000878 0.000763 0.000661 0.000571 0.000491 0.000421 0.000358 0.000303 0.000255 0.000212 0.000175 0.000144 0.000117 0.000094 0.000074 0.000059 0.000045 0.000035 0.000026 0.000020 0.000014 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000052 0.000066 0.000083 0.000104 0.000128 0.000157 0.000191 0.000230 0.000275 0.000327 0.000386 0.000454 0.000531 0.000619 0.000719 0.000832 0.000959 0.001102 0.001261 0.001438 0.001632 0.001843 0.002072 0.002317 0.002577 0.002849 0.003129 0.003414 0.003700 0.003980 0.004249 0.004499 0.004725 0.004919 0.005073 0.005183 0.005242 0.005243 0.005184 0.005059 0.004866 0.004603 0.004270 0.003867 0.003397 0.002865 0.002277 0.001638 0.000955 0.000236 -0.000511 -0.001279 -0.002060 -0.002846 -0.003631 -0.004406 -0.005164 -0.005898 -0.006601 -0.007268 -0.007891 -0.008467 -0.008987 -0.009447 -0.009841 -0.010163 -0.010406 -0.010566 -0.010638 -0.010618 -0.010505 -0.010297 -0.009993 -0.009598 -0.009113 -0.008545 -0.007899 -0.007184 -0.006410 -0.005587 -0.004728 -0.003846 -0.002956 -0.002072 -0.001208 -0.000376 0.000411 0.001144 0.001815 0.002415 0.002939 0.003385 0.003751 0.004037 0.004245 0.004378 0.004441 0.004440 0.004381 0.004272 0.004121 0.003935 0.003724 0.003493 0.003249 0.002999 0.002747 0.002499 0.002257 0.002026 0.001807 0.001603 0.001414 0.001243 0.001087 0.000948 0.000825 0.000715 0.000618 0.000532 0.000457 0.000389 0.000330 0.000278 0.000232 0.000192 0.000158 0.000128 0.000103 0.000082 0.000065 0.000051 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000058 0.000074 0.000093 0.000115 0.000142 0.000174 0.000210 0.000252 0.000301 0.000357 0.000421 0.000494 0.000577 0.000671 0.000778 0.000899 0.001035 0.001187 0.001356 0.001543 0.001748 0.001971 0.002211 0.002467 0.002737 0.003017 0.003303 0.003592 0.003876 0.004150 0.004406 0.004639 0.004838 0.004998 0.005110 0.005168 0.005166 0.005097 0.004959 0.004747 0.004459 0.004095 0.003655 0.003143 0.002561 0.001917 0.001216 0.000466 -0.000323 -0.001145 -0.001990 -0.002849 -0.003716 -0.004581 -0.005438 -0.006278 -0.007094 -0.007881 -0.008631 -0.009339 -0.010000 -0.010607 -0.011157 -0.011643 -0.012060 -0.012402 -0.012663 -0.012838 -0.012922 -0.012910 -0.012799 -0.012587 -0.012272 -0.011858 -0.011344 -0.010737 -0.010042 -0.009267 -0.008420 -0.007514 -0.006561 -0.005576 -0.004573 -0.003569 -0.002578 -0.001616 -0.000696 0.000171 0.000972 0.001700 0.002347 0.002908 0.003381 0.003764 0.004060 0.004271 0.004401 0.004458 0.004447 0.004377 0.004256 0.004092 0.003896 0.003673 0.003432 0.003180 0.002923 0.002666 0.002414 0.002170 0.001939 0.001722 0.001521 0.001337 0.001171 0.001022 0.000889 0.000772 0.000668 0.000576 0.000494 0.000422 0.000359 0.000303 0.000253 0.000210 0.000173 0.000141 0.000114 0.000091 0.000072 0.000056 0.000043 0.000033 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000051 0.000065 0.000082 0.000103 0.000128 0.000157 0.000191 0.000230 0.000276 0.000328 0.000389 0.000457 0.000535 0.000624 0.000725 0.000840 0.000969 0.001114 0.001275 0.001454 0.001651 0.001867 0.002101 0.002351 0.002617 0.002895 0.003181 0.003471 0.003759 0.004038 0.004301 0.004541 0.004748 0.004915 0.005033 0.005095 0.005092 0.005019 0.004871 0.004644 0.004335 0.003944 0.003471 0.002917 0.002289 0.001590 0.000830 0.000015 -0.000844 -0.001739 -0.002659 -0.003595 -0.004539 -0.005482 -0.006415 -0.007331 -0.008223 -0.009084 -0.009909 -0.010692 -0.011428 -0.012113 -0.012742 -0.013311 -0.013815 -0.014249 -0.014608 -0.014886 -0.015077 -0.015175 -0.015176 -0.015075 -0.014868 -0.014554 -0.014131 -0.013602 -0.012969 -0.012237 -0.011414 -0.010507 -0.009529 -0.008492 -0.007411 -0.006302 -0.005182 -0.004067 -0.002975 -0.001921 -0.000919 0.000018 0.000878 0.001654 0.002338 0.002925 0.003415 0.003807 0.004104 0.004310 0.004432 0.004476 0.004451 0.004366 0.004230 0.004053 0.003842 0.003608 0.003356 0.003095 0.002832 0.002570 0.002316 0.002072 0.001843 0.001630 0.001434 0.001257 0.001098 0.000956 0.000831 0.000720 0.000621 0.000534 0.000457 0.000389 0.000328 0.000275 0.000229 0.000189 0.000154 0.000125 0.000100 0.000079 0.000062 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000034 0.000044 0.000056 0.000072 0.000091 0.000113 0.000140 0.000172 0.000209 0.000252 0.000301 0.000357 0.000421 0.000495 0.000579 0.000674 0.000782 0.000904 0.001041 0.001195 0.001365 0.001554 0.001762 0.001987 0.002231 0.002491 0.002765 0.003050 0.003340 0.003631 0.003915 0.004185 0.004432 0.004648 0.004825 0.004952 0.005020 0.005022 0.004951 0.004799 0.004562 0.004237 0.003823 0.003320 0.002730 0.002058 0.001309 0.000491 -0.000387 -0.001315 -0.002281 -0.003275 -0.004286 -0.005304 -0.006320 -0.007325 -0.008311 -0.009270 -0.010197 -0.011086 -0.011931 -0.012729 -0.013476 -0.014170 -0.014806 -0.015382 -0.015894 -0.016338 -0.016709 -0.017002 -0.017210 -0.017328 -0.017348 -0.017266 -0.017076 -0.016774 -0.016359 -0.015829 -0.015186 -0.014434 -0.013578 -0.012627 -0.011591 -0.010483 -0.009318 -0.008113 -0.006885 -0.005654 -0.004436 -0.003251 -0.002114 -0.001040 -0.000043 0.000866 0.001677 0.002387 0.002989 0.003485 0.003876 0.004166 0.004360 0.004467 0.004493 0.004450 0.004347 0.004193 0.003999 0.003773 0.003526 0.003264 0.002995 0.002725 0.002461 0.002207 0.001966 0.001741 0.001534 0.001346 0.001177 0.001026 0.000892 0.000774 0.000669 0.000576 0.000493 0.000420 0.000355 0.000299 0.000249 0.000206 0.000168 0.000137 0.000110 0.000087 0.000068 0.000053 0.000040 0.000030 0.000023 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000048 0.000062 0.000079 0.000100 0.000124 0.000154 0.000188 0.000228 0.000273 0.000326 0.000387 0.000455 0.000534 0.000623 0.000725 0.000840 0.000970 0.001115 0.001278 0.001458 0.001656 0.001874 0.002109 0.002362 0.002631 0.002912 0.003201 0.003493 0.003781 0.004057 0.004313 0.004539 0.004727 0.004865 0.004945 0.004956 0.004891 0.004741 0.004501 0.004167 0.003737 0.003210 0.002589 0.001877 0.001081 0.000209 -0.000729 -0.001723 -0.002759 -0.003825 -0.004910 -0.006001 -0.007088 -0.008161 -0.009211 -0.010230 -0.011212 -0.012153 -0.013047 -0.013891 -0.014683 -0.015421 -0.016105 -0.016731 -0.017300 -0.017809 -0.018254 -0.018633 -0.018938 -0.019165 -0.019305 -0.019353 -0.019300 -0.019139 -0.018866 -0.018474 -0.017962 -0.017329 -0.016576 -0.015708 -0.014732 -0.013656 -0.012494 -0.011261 -0.009973 -0.008650 -0.007312 -0.005977 -0.004666 -0.003397 -0.002188 -0.001055 -0.000011 0.000933 0.001769 0.002491 0.003097 0.003589 0.003969 0.004242 0.004417 0.004501 0.004505 0.004439 0.004314 0.004140 0.003928 0.003686 0.003426 0.003154 0.002878 0.002606 0.002342 0.002090 0.001854 0.001636 0.001437 0.001258 0.001098 0.000955 0.000829 0.000717 0.000618 0.000531 0.000453 0.000384 0.000323 0.000269 0.000223 0.000183 0.000149 0.000120 0.000095 0.000075 0.000058 0.000045 0.000034 0.000025 0.000018 0.000013 0.000009 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000031 0.000041 0.000053 0.000068 0.000087 0.000109 0.000136 0.000167 0.000204 0.000247 0.000296 0.000352 0.000417 0.000490 0.000574 0.000669 0.000777 0.000899 0.001037 0.001190 0.001362 0.001552 0.001760 0.001987 0.002232 0.002493 0.002769 0.003056 0.003347 0.003638 0.003920 0.004184 0.004421 0.004621 0.004773 0.004866 0.004891 0.004838 0.004697 0.004461 0.004125 0.003687 0.003144 0.002498 0.001753 0.000916 -0.000006 -0.001001 -0.002058 -0.003162 -0.004300 -0.005457 -0.006621 -0.007778 -0.008916 -0.010026 -0.011099 -0.012129 -0.013109 -0.014038 -0.014911 -0.015729 -0.016490 -0.017196 -0.017848 -0.018447 -0.018992 -0.019484 -0.019921 -0.020300 -0.020616 -0.020862 -0.021031 -0.021114 -0.021102 -0.020986 -0.020758 -0.020410 -0.019936 -0.019335 -0.018605 -0.017748 -0.016769 -0.015677 -0.014483 -0.013201 -0.011848 -0.010446 -0.009013 -0.007572 -0.006145 -0.004751 -0.003411 -0.002144 -0.000965 0.000113 0.001077 0.001922 0.002644 0.003242 0.003718 0.004077 0.004326 0.004474 0.004531 0.004507 0.004415 0.004265 0.004069 0.003837 0.003580 0.003308 0.003028 0.002749 0.002476 0.002214 0.001968 0.001739 0.001530 0.001341 0.001171 0.001020 0.000886 0.000768 0.000662 0.000569 0.000486 0.000413 0.000348 0.000291 0.000241 0.000198 0.000162 0.000130 0.000104 0.000082 0.000064 0.000049 0.000037 0.000028 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000034 0.000045 0.000058 0.000074 0.000094 0.000119 0.000147 0.000181 0.000221 0.000266 0.000319 0.000379 0.000448 0.000526 0.000614 0.000715 0.000830 0.000959 0.001104 0.001266 0.001447 0.001646 0.001864 0.002100 0.002354 0.002623 0.002905 0.003195 0.003487 0.003773 0.004045 0.004293 0.004506 0.004673 0.004784 0.004826 0.004790 0.004664 0.004440 0.004110 0.003672 0.003121 0.002460 0.001690 0.000819 -0.000146 -0.001193 -0.002309 -0.003479 -0.004687 -0.005917 -0.007153 -0.008380 -0.009584 -0.010753 -0.011877 -0.012949 -0.013961 -0.014912 -0.015799 -0.016623 -0.017385 -0.018088 -0.018735 -0.019332 -0.019881 -0.020385 -0.020845 -0.021263 -0.021636 -0.021959 -0.022226 -0.022429 -0.022557 -0.022599 -0.022543 -0.022380 -0.022097 -0.021687 -0.021143 -0.020462 -0.019643 -0.018689 -0.017605 -0.016403 -0.015095 -0.013700 -0.012237 -0.010728 -0.009196 -0.007664 -0.006155 -0.004691 -0.003295 -0.001984 -0.000774 0.000321 0.001291 0.002132 0.002840 0.003417 0.003867 0.004195 0.004411 0.004526 0.004549 0.004494 0.004372 0.004196 0.003977 0.003726 0.003456 0.003174 0.002889 0.002609 0.002338 0.002082 0.001843 0.001624 0.001425 0.001246 0.001086 0.000945 0.000819 0.000707 0.000608 0.000520 0.000442 0.000373 0.000313 0.000260 0.000214 0.000175 0.000142 0.000113 0.000090 0.000070 0.000054 0.000041 0.000031 0.000023 0.000017 0.000012 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000063 0.000081 0.000103 0.000129 0.000159 0.000195 0.000238 0.000286 0.000342 0.000406 0.000479 0.000561 0.000655 0.000762 0.000882 0.001019 0.001172 0.001342 0.001532 0.001740 0.001967 0.002213 0.002475 0.002751 0.003037 0.003329 0.003618 0.003897 0.004155 0.004382 0.004566 0.004696 0.004759 0.004744 0.004639 0.004433 0.004119 0.003690 0.003142 0.002475 0.001690 0.000794 -0.000206 -0.001298 -0.002468 -0.003700 -0.004977 -0.006279 -0.007588 -0.008887 -0.010158 -0.011388 -0.012564 -0.013676 -0.014716 -0.015682 -0.016571 -0.017384 -0.018125 -0.018800 -0.019413 -0.019974 -0.020489 -0.020964 -0.021407 -0.021820 -0.022207 -0.022565 -0.022893 -0.023182 -0.023424 -0.023607 -0.023718 -0.023742 -0.023664 -0.023471 -0.023151 -0.022693 -0.022090 -0.021338 -0.020438 -0.019392 -0.018210 -0.016904 -0.015491 -0.013991 -0.012425 -0.010819 -0.009198 -0.007587 -0.006010 -0.004492 -0.003054 -0.001715 -0.000492 0.000605 0.001566 0.002387 0.003069 0.003613 0.004025 0.004314 0.004490 0.004565 0.004551 0.004460 0.004307 0.004104 0.003863 0.003597 0.003314 0.003026 0.002740 0.002461 0.002196 0.001948 0.001718 0.001510 0.001321 0.001153 0.001004 0.000871 0.000753 0.000648 0.000555 0.000473 0.000399 0.000335 0.000279 0.000230 0.000189 0.000153 0.000123 0.000098 0.000077 0.000060 0.000046 0.000035 0.000026 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000031 0.000041 0.000053 0.000069 0.000088 0.000111 0.000139 0.000172 0.000210 0.000255 0.000306 0.000366 0.000433 0.000510 0.000597 0.000696 0.000808 0.000935 0.001078 0.001239 0.001418 0.001616 0.001833 0.002069 0.002323 0.002592 0.002874 0.003164 0.003454 0.003738 0.004006 0.004247 0.004449 0.004600 0.004686 0.004696 0.004618 0.004438 0.004147 0.003738 0.003203 0.002541 0.001752 0.000841 -0.000184 -0.001312 -0.002529 -0.003818 -0.005159 -0.006532 -0.007915 -0.009288 -0.010631 -0.011926 -0.013158 -0.014313 -0.015382 -0.016361 -0.017246 -0.018038 -0.018742 -0.019366 -0.019918 -0.020410 -0.020852 -0.021256 -0.021634 -0.021993 -0.022342 -0.022685 -0.023022 -0.023350 -0.023664 -0.023952 -0.024201 -0.024395 -0.024517 -0.024548 -0.024471 -0.024268 -0.023927 -0.023434 -0.022782 -0.021968 -0.020993 -0.019862 -0.018587 -0.017184 -0.015672 -0.014073 -0.012415 -0.010722 -0.009024 -0.007346 -0.005717 -0.004160 -0.002698 -0.001349 -0.000128 0.000953 0.001889 0.002677 0.003319 0.003819 0.004184 0.004426 0.004555 0.004586 0.004530 0.004404 0.004219 0.003990 0.003730 0.003450 0.003159 0.002868 0.002583 0.002310 0.002052 0.001813 0.001595 0.001398 0.001221 0.001063 0.000924 0.000799 0.000689 0.000591 0.000503 0.000426 0.000358 0.000298 0.000247 0.000203 0.000165 0.000133 0.000106 0.000084 0.000066 0.000050 0.000038 0.000028 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000034 0.000044 0.000058 0.000075 0.000095 0.000120 0.000149 0.000184 0.000225 0.000272 0.000327 0.000389 0.000460 0.000541 0.000633 0.000737 0.000855 0.000988 0.001138 0.001306 0.001493 0.001699 0.001924 0.002169 0.002430 0.002706 0.002992 0.003283 0.003571 0.003847 0.004101 0.004320 0.004493 0.004605 0.004644 0.004596 0.004448 0.004188 0.003807 0.003297 0.002652 0.001872 0.000960 -0.000078 -0.001232 -0.002486 -0.003824 -0.005225 -0.006666 -0.008124 -0.009574 -0.010993 -0.012360 -0.013654 -0.014860 -0.015965 -0.016960 -0.017842 -0.018611 -0.019270 -0.019828 -0.020297 -0.020691 -0.021025 -0.021316 -0.021581 -0.021834 -0.022089 -0.022355 -0.022640 -0.022947 -0.023273 -0.023612 -0.023952 -0.024279 -0.024573 -0.024813 -0.024977 -0.025043 -0.024990 -0.024796 -0.024447 -0.023930 -0.023237 -0.022365 -0.021319 -0.020107 -0.018744 -0.017248 -0.015643 -0.013954 -0.012211 -0.010443 -0.008680 -0.006952 -0.005286 -0.003708 -0.002239 -0.000897 0.000303 0.001353 0.002248 0.002989 0.003578 0.004023 0.004334 0.004521 0.004599 0.004582 0.004484 0.004321 0.004107 0.003855 0.003579 0.003288 0.002994 0.002703 0.002422 0.002156 0.001908 0.001680 0.001474 0.001289 0.001123 0.000976 0.000846 0.000729 0.000626 0.000534 0.000453 0.000381 0.000318 0.000264 0.000217 0.000177 0.000143 0.000115 0.000091 0.000071 0.000055 0.000042 0.000031 0.000023 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000048 0.000063 0.000081 0.000103 0.000129 0.000160 0.000197 0.000240 0.000290 0.000347 0.000412 0.000487 0.000572 0.000669 0.000778 0.000901 0.001040 0.001197 0.001372 0.001566 0.001780 0.002014 0.002265 0.002533 0.002814 0.003103 0.003393 0.003676 0.003941 0.004178 0.004373 0.004512 0.004582 0.004568 0.004457 0.004236 0.003892 0.003416 0.002801 0.002043 0.001143 0.000106 -0.001059 -0.002339 -0.003715 -0.005168 -0.006673 -0.008203 -0.009732 -0.011232 -0.012678 -0.014045 -0.015312 -0.016464 -0.017488 -0.018376 -0.019126 -0.019741 -0.020228 -0.020602 -0.020878 -0.021076 -0.021218 -0.021325 -0.021419 -0.021520 -0.021646 -0.021812 -0.022026 -0.022294 -0.022615 -0.022981 -0.023381 -0.023797 -0.024207 -0.024587 -0.024909 -0.025147 -0.025272 -0.025261 -0.025090 -0.024743 -0.024206 -0.023475 -0.022548 -0.021432 -0.020140 -0.018690 -0.017105 -0.015412 -0.013641 -0.011823 -0.009992 -0.008179 -0.006415 -0.004730 -0.003149 -0.001692 -0.000376 0.000786 0.001788 0.002628 0.003308 0.003834 0.004215 0.004463 0.004592 0.004615 0.004550 0.004410 0.004213 0.003972 0.003701 0.003412 0.003116 0.002820 0.002533 0.002258 0.002002 0.001765 0.001550 0.001357 0.001183 0.001029 0.000892 0.000770 0.000661 0.000564 0.000479 0.000404 0.000338 0.000281 0.000231 0.000189 0.000153 0.000123 0.000098 0.000077 0.000060 0.000046 0.000034 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000040 0.000052 0.000068 0.000087 0.000110 0.000138 0.000171 0.000210 0.000255 0.000307 0.000367 0.000436 0.000514 0.000603 0.000704 0.000818 0.000947 0.001092 0.001255 0.001437 0.001639 0.001860 0.002100 0.002358 0.002632 0.002916 0.003206 0.003493 0.003768 0.004020 0.004237 0.004404 0.004507 0.004531 0.004461 0.004283 0.003984 0.003552 0.002978 0.002256 0.001383 0.000363 -0.000799 -0.002090 -0.003492 -0.004986 -0.006546 -0.008144 -0.009751 -0.011336 -0.012868 -0.014318 -0.015661 -0.016876 -0.017944 -0.018854 -0.019599 -0.020181 -0.020605 -0.020883 -0.021033 -0.021078 -0.021043 -0.020956 -0.020845 -0.020738 -0.020661 -0.020636 -0.020683 -0.020813 -0.021033 -0.021345 -0.021740 -0.022207 -0.022724 -0.023267 -0.023808 -0.024313 -0.024750 -0.025086 -0.025289 -0.025332 -0.025191 -0.024847 -0.024292 -0.023519 -0.022534 -0.021346 -0.019973 -0.018436 -0.016765 -0.014989 -0.013143 -0.011262 -0.009380 -0.007533 -0.005752 -0.004066 -0.002500 -0.001075 0.000196 0.001303 0.002241 0.003012 0.003620 0.004073 0.004383 0.004564 0.004631 0.004600 0.004487 0.004309 0.004081 0.003817 0.003531 0.003234 0.002934 0.002641 0.002360 0.002095 0.001850 0.001626 0.001424 0.001243 0.001081 0.000937 0.000809 0.000695 0.000594 0.000505 0.000426 0.000357 0.000297 0.000245 0.000201 0.000163 0.000132 0.000105 0.000083 0.000065 0.000049 0.000037 0.000028 0.000020 0.000014 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000032 0.000043 0.000056 0.000072 0.000093 0.000117 0.000147 0.000181 0.000222 0.000269 0.000324 0.000387 0.000458 0.000540 0.000633 0.000739 0.000858 0.000992 0.001144 0.001313 0.001501 0.001709 0.001937 0.002184 0.002447 0.002725 0.003011 0.003300 0.003582 0.003847 0.004084 0.004278 0.004414 0.004477 0.004452 0.004323 0.004075 0.003696 0.003174 0.002499 0.001668 0.000680 -0.000461 -0.001746 -0.003158 -0.004678 -0.006282 -0.007940 -0.009621 -0.011290 -0.012914 -0.014459 -0.015892 -0.017187 -0.018320 -0.019274 -0.020038 -0.020607 -0.020984 -0.021180 -0.021211 -0.021100 -0.020877 -0.020572 -0.020222 -0.019861 -0.019523 -0.019242 -0.019044 -0.018953 -0.018986 -0.019151 -0.019450 -0.019877 -0.020417 -0.021047 -0.021740 -0.022461 -0.023174 -0.023838 -0.024415 -0.024865 -0.025155 -0.025255 -0.025140 -0.024796 -0.024213 -0.023392 -0.022341 -0.021075 -0.019617 -0.017993 -0.016238 -0.014385 -0.012473 -0.010540 -0.008623 -0.006758 -0.004979 -0.003312 -0.001783 -0.000408 0.000800 0.001834 0.002695 0.003384 0.003910 0.004284 0.004519 0.004631 0.004636 0.004551 0.004394 0.004180 0.003925 0.003644 0.003347 0.003045 0.002746 0.002458 0.002186 0.001933 0.001701 0.001491 0.001302 0.001133 0.000982 0.000848 0.000729 0.000624 0.000530 0.000448 0.000376 0.000313 0.000259 0.000213 0.000173 0.000140 0.000112 0.000089 0.000069 0.000053 0.000040 0.000030 0.000022 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000046 0.000060 0.000077 0.000099 0.000125 0.000156 0.000192 0.000234 0.000284 0.000340 0.000406 0.000481 0.000566 0.000663 0.000772 0.000897 0.001037 0.001194 0.001369 0.001564 0.001778 0.002012 0.002264 0.002532 0.002812 0.003099 0.003384 0.003660 0.003913 0.004131 0.004300 0.004403 0.004424 0.004347 0.004157 0.003837 0.003376 0.002761 0.001986 0.001046 -0.000057 -0.001317 -0.002721 -0.004251 -0.005883 -0.007589 -0.009335 -0.011085 -0.012802 -0.014448 -0.015985 -0.017379 -0.018601 -0.019626 -0.020436 -0.021022 -0.021381 -0.021520 -0.021452 -0.021200 -0.020793 -0.020266 -0.019658 -0.019012 -0.018370 -0.017775 -0.017264 -0.016872 -0.016628 -0.016551 -0.016653 -0.016938 -0.017397 -0.018017 -0.018771 -0.019629 -0.020550 -0.021493 -0.022410 -0.023256 -0.023984 -0.024554 -0.024928 -0.025076 -0.024977 -0.024618 -0.023994 -0.023111 -0.021983 -0.020631 -0.019082 -0.017371 -0.015534 -0.013611 -0.011643 -0.009673 -0.007738 -0.005875 -0.004118 -0.002492 -0.001020 0.000285 0.001413 0.002361 0.003131 0.003730 0.004167 0.004457 0.004615 0.004658 0.004603 0.004468 0.004270 0.004026 0.003750 0.003454 0.003151 0.002848 0.002554 0.002275 0.002014 0.001774 0.001556 0.001359 0.001183 0.001026 0.000886 0.000762 0.000652 0.000554 0.000468 0.000393 0.000328 0.000272 0.000224 0.000182 0.000148 0.000118 0.000094 0.000074 0.000057 0.000043 0.000032 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000064 0.000082 0.000105 0.000132 0.000164 0.000202 0.000246 0.000297 0.000356 0.000424 0.000502 0.000590 0.000691 0.000805 0.000934 0.001079 0.001242 0.001424 0.001624 0.001845 0.002084 0.002341 0.002612 0.002893 0.003179 0.003459 0.003726 0.003965 0.004163 0.004305 0.004373 0.004350 0.004220 0.003967 0.003575 0.003030 0.002323 0.001447 0.000398 -0.000818 -0.002194 -0.003714 -0.005355 -0.007092 -0.008890 -0.010712 -0.012519 -0.014269 -0.015919 -0.017429 -0.018762 -0.019886 -0.020776 -0.021415 -0.021794 -0.021913 -0.021781 -0.021418 -0.020850 -0.020114 -0.019252 -0.018310 -0.017339 -0.016390 -0.015511 -0.014750 -0.014146 -0.013733 -0.013535 -0.013568 -0.013835 -0.014329 -0.015034 -0.015923 -0.016958 -0.018097 -0.019290 -0.020484 -0.021624 -0.022658 -0.023536 -0.024214 -0.024656 -0.024834 -0.024729 -0.024333 -0.023649 -0.022687 -0.021469 -0.020021 -0.018377 -0.016577 -0.014663 -0.012679 -0.010670 -0.008679 -0.006746 -0.004907 -0.003193 -0.001629 -0.000233 0.000984 0.002017 0.002865 0.003536 0.004037 0.004382 0.004587 0.004668 0.004644 0.004533 0.004352 0.004119 0.003849 0.003556 0.003252 0.002946 0.002647 0.002361 0.002093 0.001846 0.001620 0.001416 0.001232 0.001069 0.000923 0.000793 0.000679 0.000577 0.000488 0.000410 0.000343 0.000284 0.000234 0.000191 0.000155 0.000125 0.000099 0.000078 0.000060 0.000046 0.000035 0.000026 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000040 0.000052 0.000067 0.000087 0.000110 0.000139 0.000172 0.000212 0.000257 0.000310 0.000372 0.000442 0.000522 0.000614 0.000718 0.000836 0.000970 0.001120 0.001288 0.001476 0.001682 0.001908 0.002152 0.002413 0.002687 0.002968 0.003251 0.003526 0.003781 0.004005 0.004181 0.004294 0.004325 0.004258 0.004075 0.003758 0.003292 0.002665 0.001866 0.000890 -0.000265 -0.001592 -0.003079 -0.004709 -0.006456 -0.008288 -0.010169 -0.012056 -0.013907 -0.015673 -0.017310 -0.018774 -0.020025 -0.021029 -0.021761 -0.022204 -0.022349 -0.022200 -0.021770 -0.021083 -0.020172 -0.019079 -0.017855 -0.016553 -0.015232 -0.013952 -0.012769 -0.011739 -0.010907 -0.010313 -0.009986 -0.009943 -0.010190 -0.010721 -0.011517 -0.012548 -0.013773 -0.015143 -0.016603 -0.018092 -0.019548 -0.020911 -0.022122 -0.023131 -0.023894 -0.024376 -0.024554 -0.024414 -0.023955 -0.023186 -0.022126 -0.020802 -0.019249 -0.017507 -0.015621 -0.013638 -0.011606 -0.009572 -0.007580 -0.005671 -0.003878 -0.002230 -0.000748 0.000553 0.001667 0.002593 0.003333 0.003897 0.004297 0.004548 0.004668 0.004675 0.004588 0.004425 0.004204 0.003942 0.003652 0.003347 0.003039 0.002736 0.002444 0.002170 0.001915 0.001682 0.001470 0.001280 0.001110 0.000958 0.000823 0.000704 0.000599 0.000507 0.000426 0.000356 0.000296 0.000244 0.000199 0.000162 0.000130 0.000104 0.000082 0.000064 0.000049 0.000037 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000032 0.000042 0.000055 0.000071 0.000091 0.000116 0.000145 0.000180 0.000221 0.000268 0.000323 0.000386 0.000459 0.000542 0.000636 0.000744 0.000866 0.001004 0.001159 0.001332 0.001525 0.001737 0.001968 0.002217 0.002481 0.002756 0.003037 0.003316 0.003583 0.003827 0.004033 0.004187 0.004270 0.004264 0.004152 0.003914 0.003534 0.002996 0.002287 0.001398 0.000324 -0.000933 -0.002366 -0.003961 -0.005695 -0.007539 -0.009458 -0.011411 -0.013352 -0.015232 -0.017001 -0.018609 -0.020008 -0.021158 -0.022022 -0.022575 -0.022799 -0.022688 -0.022249 -0.021498 -0.020465 -0.019188 -0.017716 -0.016108 -0.014426 -0.012736 -0.011107 -0.009605 -0.008291 -0.007220 -0.006436 -0.005972 -0.005849 -0.006075 -0.006643 -0.007533 -0.008711 -0.010134 -0.011747 -0.013487 -0.015286 -0.017075 -0.018785 -0.020350 -0.021711 -0.022816 -0.023626 -0.024109 -0.024248 -0.024038 -0.023485 -0.022605 -0.021426 -0.019983 -0.018318 -0.016477 -0.014511 -0.012472 -0.010409 -0.008370 -0.006401 -0.004538 -0.002814 -0.001253 0.000128 0.001320 0.002318 0.003125 0.003750 0.004203 0.004501 0.004659 0.004697 0.004634 0.004490 0.004282 0.004027 0.003741 0.003437 0.003127 0.002820 0.002524 0.002243 0.001982 0.001741 0.001523 0.001326 0.001149 0.000992 0.000852 0.000728 0.000620 0.000524 0.000441 0.000369 0.000306 0.000253 0.000207 0.000169 0.000136 0.000109 0.000086 0.000067 0.000052 0.000040 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000045 0.000058 0.000075 0.000096 0.000121 0.000152 0.000188 0.000230 0.000278 0.000335 0.000400 0.000474 0.000560 0.000657 0.000768 0.000893 0.001035 0.001195 0.001373 0.001571 0.001788 0.002024 0.002278 0.002545 0.002821 0.003100 0.003375 0.003634 0.003864 0.004053 0.004182 0.004235 0.004192 0.004035 0.003744 0.003302 0.002693 0.001905 0.000928 -0.000240 -0.001596 -0.003131 -0.004826 -0.006657 -0.008591 -0.010587 -0.012602 -0.014584 -0.016481 -0.018238 -0.019801 -0.021122 -0.022154 -0.022862 -0.023218 -0.023206 -0.022823 -0.022076 -0.020987 -0.019591 -0.017932 -0.016067 -0.014060 -0.011983 -0.009912 -0.007923 -0.006091 -0.004485 -0.003166 -0.002185 -0.001580 -0.001374 -0.001577 -0.002182 -0.003168 -0.004498 -0.006124 -0.007986 -0.010014 -0.012133 -0.014266 -0.016335 -0.018267 -0.019995 -0.021460 -0.022613 -0.023420 -0.023857 -0.023914 -0.023594 -0.022913 -0.021896 -0.020580 -0.019008 -0.017228 -0.015294 -0.013261 -0.011181 -0.009108 -0.007089 -0.005165 -0.003373 -0.001739 -0.000285 0.000979 0.002046 0.002918 0.003601 0.004106 0.004448 0.004644 0.004712 0.004674 0.004547 0.004352 0.004106 0.003824 0.003522 0.003211 0.002900 0.002599 0.002313 0.002045 0.001798 0.001573 0.001369 0.001186 0.001024 0.000879 0.000751 0.000639 0.000541 0.000455 0.000380 0.000316 0.000261 0.000214 0.000175 0.000141 0.000113 0.000090 0.000071 0.000055 0.000042 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000047 0.000061 0.000078 0.000100 0.000126 0.000158 0.000195 0.000238 0.000288 0.000346 0.000413 0.000489 0.000577 0.000676 0.000790 0.000919 0.001064 0.001228 0.001411 0.001614 0.001836 0.002077 0.002334 0.002603 0.002880 0.003158 0.003427 0.003677 0.003894 0.004064 0.004170 0.004193 0.004113 0.003912 0.003569 0.003067 0.002389 0.001524 0.000464 -0.000794 -0.002244 -0.003874 -0.005663 -0.007583 -0.009597 -0.011662 -0.013727 -0.015740 -0.017641 -0.019374 -0.020881 -0.022108 -0.023010 -0.023549 -0.023696 -0.023437 -0.022770 -0.021705 -0.020269 -0.018500 -0.016450 -0.014183 -0.011771 -0.009293 -0.006835 -0.004481 -0.002314 -0.000412 0.001158 0.002338 0.003087 0.003377 0.003198 0.002556 0.001475 -0.000008 -0.001839 -0.003951 -0.006270 -0.008713 -0.011195 -0.013630 -0.015936 -0.018039 -0.019872 -0.021380 -0.022521 -0.023267 -0.023603 -0.023530 -0.023061 -0.022221 -0.021045 -0.019579 -0.017874 -0.015984 -0.013969 -0.011885 -0.009788 -0.007729 -0.005753 -0.003901 -0.002202 -0.000680 0.000651 0.001783 0.002715 0.003453 0.004007 0.004392 0.004624 0.004722 0.004707 0.004599 0.004416 0.004178 0.003901 0.003600 0.003288 0.002975 0.002670 0.002378 0.002104 0.001851 0.001620 0.001410 0.001222 0.001054 0.000905 0.000773 0.000657 0.000556 0.000468 0.000391 0.000325 0.000269 0.000221 0.000181 0.000146 0.000118 0.000094 0.000074 0.000058 0.000044 0.000034 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000029 0.000038 0.000049 0.000064 0.000082 0.000104 0.000131 0.000163 0.000201 0.000246 0.000297 0.000356 0.000424 0.000503 0.000592 0.000694 0.000810 0.000942 0.001091 0.001259 0.001446 0.001653 0.001880 0.002125 0.002386 0.002657 0.002935 0.003210 0.003474 0.003715 0.003919 0.004070 0.004152 0.004146 0.004031 0.003786 0.003394 0.002834 0.002091 0.001153 0.000013 -0.001329 -0.002866 -0.004585 -0.006460 -0.008461 -0.010546 -0.012669 -0.014776 -0.016808 -0.018704 -0.020401 -0.021841 -0.022967 -0.023730 -0.024091 -0.024022 -0.023510 -0.022554 -0.021167 -0.019381 -0.017238 -0.014797 -0.012129 -0.009312 -0.006435 -0.003591 -0.000874 0.001625 0.003822 0.005640 0.007019 0.007911 0.008286 0.008132 0.007455 0.006279 0.004646 0.002613 0.000252 -0.002355 -0.005120 -0.007948 -0.010748 -0.013428 -0.015907 -0.018109 -0.019975 -0.021454 -0.022514 -0.023137 -0.023318 -0.023068 -0.022412 -0.021387 -0.020036 -0.018415 -0.016581 -0.014594 -0.012515 -0.010404 -0.008314 -0.006296 -0.004391 -0.002634 -0.001051 0.000341 0.001532 0.002520 0.003310 0.003910 0.004335 0.004601 0.004728 0.004735 0.004644 0.004474 0.004244 0.003972 0.003673 0.003360 0.003045 0.002736 0.002439 0.002160 0.001901 0.001664 0.001448 0.001255 0.001082 0.000928 0.000793 0.000674 0.000570 0.000480 0.000402 0.000334 0.000277 0.000228 0.000186 0.000151 0.000122 0.000098 0.000077 0.000060 0.000047 0.000035 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000051 0.000066 0.000085 0.000107 0.000135 0.000168 0.000207 0.000252 0.000305 0.000365 0.000435 0.000515 0.000606 0.000710 0.000829 0.000963 0.001116 0.001287 0.001478 0.001690 0.001921 0.002170 0.002433 0.002707 0.002984 0.003257 0.003516 0.003748 0.003938 0.004073 0.004132 0.004097 0.003947 0.003662 0.003222 0.002607 0.001803 0.000797 -0.000416 -0.001836 -0.003454 -0.005253 -0.007207 -0.009279 -0.011427 -0.013599 -0.015737 -0.017779 -0.019661 -0.021316 -0.022681 -0.023698 -0.024318 -0.024498 -0.024213 -0.023449 -0.022206 -0.020502 -0.018371 -0.015861 -0.013037 -0.009974 -0.006762 -0.003496 -0.000276 0.002795 0.005618 0.008101 0.010163 0.011735 0.012767 0.013225 0.013096 0.012385 0.011118 0.009340 0.007112 0.004510 0.001623 -0.001455 -0.004621 -0.007777 -0.010823 -0.013670 -0.016236 -0.018454 -0.020268 -0.021641 -0.022548 -0.022983 -0.022956 -0.022488 -0.021617 -0.020389 -0.018858 -0.017086 -0.015135 -0.013070 -0.010953 -0.008841 -0.006788 -0.004839 -0.003032 -0.001395 0.000052 0.001297 0.002337 0.003174 0.003817 0.004279 0.004577 0.004730 0.004759 0.004684 0.004526 0.004304 0.004037 0.003739 0.003426 0.003109 0.002796 0.002495 0.002211 0.001947 0.001704 0.001484 0.001285 0.001108 0.000951 0.000812 0.000690 0.000583 0.000491 0.000411 0.000342 0.000284 0.000234 0.000191 0.000156 0.000126 0.000101 0.000080 0.000063 0.000048 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000031 0.000040 0.000053 0.000068 0.000087 0.000111 0.000139 0.000173 0.000212 0.000258 0.000312 0.000373 0.000444 0.000525 0.000618 0.000724 0.000845 0.000982 0.001138 0.001313 0.001508 0.001723 0.001958 0.002211 0.002477 0.002752 0.003030 0.003300 0.003553 0.003776 0.003955 0.004072 0.004110 0.004048 0.003866 0.003543 0.003058 0.002392 0.001531 0.000463 -0.000818 -0.002309 -0.004000 -0.005871 -0.007893 -0.010029 -0.012229 -0.014441 -0.016603 -0.018648 -0.020508 -0.022114 -0.023402 -0.024309 -0.024785 -0.024788 -0.024291 -0.023281 -0.021761 -0.019752 -0.017289 -0.014427 -0.011235 -0.007797 -0.004207 -0.000569 0.003009 0.006417 0.009550 0.012306 0.014600 0.016357 0.017523 0.018061 0.017956 0.017213 0.015861 0.013946 0.011533 0.008703 0.005549 0.002174 -0.001315 -0.004810 -0.008206 -0.011406 -0.014322 -0.016879 -0.019017 -0.020691 -0.021875 -0.022559 -0.022749 -0.022468 -0.021751 -0.020646 -0.019210 -0.017504 -0.015595 -0.013550 -0.011433 -0.009307 -0.007226 -0.005241 -0.003390 -0.001706 -0.000211 0.001082 0.002168 0.003047 0.003729 0.004225 0.004553 0.004730 0.004779 0.004719 0.004572 0.004358 0.004095 0.003799 0.003486 0.003166 0.002851 0.002546 0.002257 0.001988 0.001741 0.001516 0.001313 0.001132 0.000971 0.000829 0.000705 0.000596 0.000501 0.000420 0.000350 0.000290 0.000239 0.000196 0.000160 0.000129 0.000104 0.000082 0.000065 0.000050 0.000038 0.000029 0.000021 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000032 0.000041 0.000054 0.000070 0.000089 0.000113 0.000142 0.000176 0.000216 0.000263 0.000318 0.000380 0.000452 0.000534 0.000629 0.000736 0.000859 0.000999 0.001158 0.001336 0.001534 0.001753 0.001992 0.002248 0.002517 0.002793 0.003070 0.003338 0.003587 0.003802 0.003969 0.004070 0.004088 0.004001 0.003789 0.003431 0.002905 0.002193 0.001281 0.000156 -0.001185 -0.002739 -0.004495 -0.006429 -0.008512 -0.010700 -0.012946 -0.015189 -0.017366 -0.019408 -0.021242 -0.022798 -0.024007 -0.024807 -0.025145 -0.024978 -0.024280 -0.023039 -0.021258 -0.018961 -0.016188 -0.012997 -0.009463 -0.005674 -0.001733 0.002251 0.006163 0.009885 0.013305 0.016316 0.018825 0.020755 0.022046 0.022659 0.022577 0.021807 0.020376 0.018334 0.015750 0.012708 0.009307 0.005656 0.001867 -0.001944 -0.005667 -0.009197 -0.012440 -0.015314 -0.017755 -0.019714 -0.021160 -0.022079 -0.022477 -0.022374 -0.021806 -0.020822 -0.019479 -0.017841 -0.015977 -0.013956 -0.011845 -0.009710 -0.007609 -0.005594 -0.003707 -0.001983 -0.000446 0.000888 0.002014 0.002932 0.003648 0.004175 0.004529 0.004729 0.004795 0.004750 0.004613 0.004406 0.004147 0.003853 0.003539 0.003218 0.002899 0.002591 0.002298 0.002025 0.001774 0.001545 0.001338 0.001154 0.000990 0.000845 0.000718 0.000607 0.000511 0.000428 0.000357 0.000296 0.000245 0.000201 0.000164 0.000132 0.000106 0.000084 0.000066 0.000051 0.000039 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000032 0.000042 0.000055 0.000071 0.000091 0.000115 0.000144 0.000179 0.000220 0.000267 0.000322 0.000385 0.000458 0.000541 0.000637 0.000746 0.000871 0.001014 0.001175 0.001356 0.001558 0.001780 0.002022 0.002281 0.002552 0.002830 0.003106 0.003372 0.003616 0.003824 0.003980 0.004068 0.004067 0.003958 0.003720 0.003329 0.002767 0.002015 0.001056 -0.000118 -0.001512 -0.003121 -0.004932 -0.006921 -0.009054 -0.011288 -0.013569 -0.015836 -0.018023 -0.020057 -0.021864 -0.023369 -0.024503 -0.025202 -0.025411 -0.025088 -0.024206 -0.022753 -0.020736 -0.018178 -0.015123 -0.011634 -0.007790 -0.003684 0.000576 0.004873 0.009086 0.013092 0.016771 0.020012 0.022717 0.024803 0.026207 0.026888 0.026828 0.026033 0.024532 0.022377 0.019638 0.016406 0.012783 0.008882 0.004823 0.000726 -0.003292 -0.007121 -0.010660 -0.013824 -0.016541 -0.018759 -0.020443 -0.021579 -0.022168 -0.022230 -0.021802 -0.020931 -0.019677 -0.018105 -0.016286 -0.014290 -0.012190 -0.010051 -0.007935 -0.005897 -0.003981 -0.002224 -0.000651 0.000719 0.001879 0.002829 0.003575 0.004129 0.004506 0.004726 0.004809 0.004776 0.004649 0.004448 0.004192 0.003900 0.003585 0.003263 0.002941 0.002630 0.002334 0.002058 0.001803 0.001571 0.001361 0.001173 0.001007 0.000859 0.000730 0.000618 0.000520 0.000436 0.000364 0.000302 0.000249 0.000205 0.000167 0.000135 0.000108 0.000086 0.000067 0.000052 0.000040 0.000030 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000025 0.000032 0.000043 0.000056 0.000072 0.000092 0.000117 0.000146 0.000181 0.000222 0.000270 0.000325 0.000389 0.000462 0.000547 0.000644 0.000755 0.000881 0.001026 0.001189 0.001373 0.001578 0.001803 0.002048 0.002310 0.002583 0.002861 0.003138 0.003402 0.003642 0.003843 0.003991 0.004066 0.004050 0.003921 0.003659 0.003242 0.002648 0.001860 0.000863 -0.000354 -0.001793 -0.003449 -0.005306 -0.007340 -0.009514 -0.011784 -0.014093 -0.016379 -0.018570 -0.020594 -0.022373 -0.023831 -0.024896 -0.025504 -0.025599 -0.025138 -0.024094 -0.022455 -0.020230 -0.017445 -0.014145 -0.010395 -0.006280 -0.001898 0.002638 0.007208 0.011684 0.015937 0.019842 0.023284 0.026160 0.028382 0.029885 0.030626 0.030586 0.029770 0.028208 0.025954 0.023082 0.019684 0.015867 0.011750 0.007455 0.003109 -0.001167 -0.005256 -0.009054 -0.012469 -0.015428 -0.017874 -0.019768 -0.021094 -0.021852 -0.022061 -0.021757 -0.020989 -0.019816 -0.018305 -0.016528 -0.014558 -0.012469 -0.010330 -0.008204 -0.006148 -0.004209 -0.002425 -0.000824 0.000576 0.001765 0.002742 0.003513 0.004089 0.004486 0.004723 0.004819 0.004797 0.004678 0.004483 0.004230 0.003939 0.003625 0.003301 0.002977 0.002663 0.002365 0.002086 0.001828 0.001593 0.001381 0.001190 0.001021 0.000872 0.000741 0.000627 0.000528 0.000442 0.000369 0.000307 0.000253 0.000208 0.000169 0.000137 0.000110 0.000087 0.000068 0.000053 0.000040 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000025 0.000033 0.000043 0.000056 0.000072 0.000093 0.000117 0.000147 0.000182 0.000223 0.000272 0.000327 0.000392 0.000466 0.000551 0.000649 0.000761 0.000889 0.001035 0.001201 0.001387 0.001594 0.001823 0.002070 0.002333 0.002608 0.002888 0.003164 0.003427 0.003663 0.003860 0.003999 0.004065 0.004035 0.003891 0.003610 0.003170 0.002550 0.001733 0.000703 -0.000549 -0.002024 -0.003717 -0.005611 -0.007680 -0.009887 -0.012184 -0.014514 -0.016812 -0.019005 -0.021018 -0.022771 -0.024188 -0.025194 -0.025725 -0.025724 -0.025147 -0.023968 -0.022175 -0.019777 -0.016802 -0.013298 -0.009334 -0.004995 -0.000384 0.004383 0.009179 0.013872 0.018330 0.022424 0.026033 0.029050 0.031386 0.032972 0.033764 0.033740 0.032906 0.031294 0.028958 0.025975 0.022440 0.018463 0.014166 0.009676 0.005123 0.000634 -0.003671 -0.007684 -0.011309 -0.014468 -0.017103 -0.019172 -0.020657 -0.021557 -0.021891 -0.021692 -0.021011 -0.019907 -0.018448 -0.016709 -0.014763 -0.012685 -0.010547 -0.008415 -0.006346 -0.004389 -0.002585 -0.000962 0.000461 0.001672 0.002671 0.003462 0.004056 0.004469 0.004720 0.004828 0.004815 0.004702 0.004511 0.004262 0.003972 0.003657 0.003332 0.003007 0.002691 0.002390 0.002108 0.001848 0.001611 0.001397 0.001205 0.001034 0.000883 0.000750 0.000635 0.000535 0.000448 0.000374 0.000311 0.000256 0.000210 0.000171 0.000138 0.000111 0.000088 0.000069 0.000053 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000043 0.000056 0.000072 0.000093 0.000118 0.000147 0.000183 0.000224 0.000272 0.000328 0.000393 0.000467 0.000553 0.000652 0.000765 0.000894 0.001042 0.001209 0.001398 0.001607 0.001838 0.002087 0.002352 0.002628 0.002909 0.003185 0.003446 0.003680 0.003873 0.004007 0.004064 0.004025 0.003869 0.003573 0.003115 0.002476 0.001636 0.000581 -0.000697 -0.002200 -0.003921 -0.005843 -0.007938 -0.010168 -0.012485 -0.014829 -0.017134 -0.019326 -0.021328 -0.023060 -0.024443 -0.025404 -0.025874 -0.025798 -0.025132 -0.023848 -0.021937 -0.019406 -0.016286 -0.012625 -0.008495 -0.003983 0.000804 0.005748 0.010718 0.015580 0.020196 0.024435 0.028174 0.031301 0.033725 0.035375 0.036206 0.036195 0.035348 0.033698 0.031298 0.028229 0.024588 0.020487 0.016051 0.011410 0.006698 0.002044 -0.002427 -0.006605 -0.010391 -0.013705 -0.016486 -0.018690 -0.020298 -0.021309 -0.021739 -0.021623 -0.021010 -0.019961 -0.018544 -0.016835 -0.014908 -0.012841 -0.010706 -0.008569 -0.006491 -0.004522 -0.002702 -0.001063 0.000377 0.001605 0.002619 0.003425 0.004033 0.004458 0.004718 0.004835 0.004829 0.004721 0.004534 0.004286 0.003997 0.003682 0.003356 0.003029 0.002712 0.002409 0.002126 0.001864 0.001625 0.001409 0.001215 0.001043 0.000891 0.000757 0.000641 0.000540 0.000453 0.000378 0.000314 0.000259 0.000212 0.000173 0.000139 0.000111 0.000088 0.000069 0.000053 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000043 0.000056 0.000072 0.000093 0.000117 0.000147 0.000182 0.000224 0.000272 0.000328 0.000393 0.000468 0.000555 0.000654 0.000768 0.000898 0.001047 0.001216 0.001405 0.001616 0.001848 0.002099 0.002365 0.002642 0.002923 0.003199 0.003460 0.003692 0.003882 0.004013 0.004065 0.004019 0.003855 0.003549 0.003079 0.002426 0.001570 0.000498 -0.000798 -0.002319 -0.004059 -0.005998 -0.008110 -0.010355 -0.012683 -0.015035 -0.017343 -0.019533 -0.021526 -0.023242 -0.024602 -0.025530 -0.025959 -0.025833 -0.025106 -0.023752 -0.021761 -0.019141 -0.015922 -0.012156 -0.007914 -0.003285 0.001621 0.006685 0.011774 0.016750 0.021474 0.025813 0.029639 0.032842 0.035327 0.037022 0.037879 0.037878 0.037022 0.035345 0.032902 0.029774 0.026059 0.021874 0.017342 0.012599 0.007778 0.003013 -0.001572 -0.005861 -0.009756 -0.013175 -0.016054 -0.018350 -0.020042 -0.021127 -0.021623 -0.021564 -0.020999 -0.019987 -0.018600 -0.016911 -0.014998 -0.012939 -0.010805 -0.008666 -0.006583 -0.004605 -0.002776 -0.001125 0.000325 0.001564 0.002589 0.003404 0.004020 0.004453 0.004720 0.004842 0.004840 0.004735 0.004550 0.004304 0.004015 0.003700 0.003373 0.003045 0.002726 0.002422 0.002137 0.001874 0.001634 0.001417 0.001223 0.001050 0.000897 0.000762 0.000645 0.000544 0.000456 0.000381 0.000316 0.000261 0.000214 0.000174 0.000140 0.000112 0.000088 0.000069 0.000054 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000042 0.000055 0.000072 0.000092 0.000117 0.000146 0.000182 0.000223 0.000272 0.000328 0.000393 0.000468 0.000555 0.000655 0.000769 0.000900 0.001050 0.001219 0.001409 0.001621 0.001854 0.002105 0.002372 0.002650 0.002931 0.003207 0.003467 0.003699 0.003888 0.004017 0.004067 0.004018 0.003849 0.003538 0.003062 0.002401 0.001538 0.000457 -0.000848 -0.002379 -0.004127 -0.006075 -0.008194 -0.010444 -0.012776 -0.015130 -0.017438 -0.019626 -0.021613 -0.023320 -0.024667 -0.025579 -0.025987 -0.025836 -0.025080 -0.023692 -0.021661 -0.018998 -0.015732 -0.011914 -0.007616 -0.002930 0.002036 0.007160 0.012309 0.017343 0.022122 0.026512 0.030384 0.033626 0.036143 0.037861 0.038733 0.038736 0.037876 0.036184 0.033719 0.030560 0.026808 0.022579 0.017999 0.013203 0.008327 0.003505 -0.001136 -0.005482 -0.009431 -0.012902 -0.015829 -0.018171 -0.019905 -0.021028 -0.021557 -0.021526 -0.020985 -0.019993 -0.018620 -0.016942 -0.015036 -0.012980 -0.010848 -0.008708 -0.006621 -0.004639 -0.002804 -0.001149 0.000307 0.001551 0.002580 0.003400 0.004019 0.004455 0.004724 0.004848 0.004848 0.004745 0.004561 0.004315 0.004026 0.003710 0.003383 0.003054 0.002734 0.002429 0.002144 0.001880 0.001639 0.001421 0.001226 0.001053 0.000899 0.000765 0.000648 0.000546 0.000458 0.000382 0.000317 0.000261 0.000214 0.000174 0.000140 0.000112 0.000088 0.000069 0.000054 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000032 0.000042 0.000055 0.000071 0.000091 0.000116 0.000146 0.000181 0.000222 0.000271 0.000327 0.000392 0.000468 0.000554 0.000654 0.000769 0.000901 0.001050 0.001220 0.001411 0.001622 0.001855 0.002106 0.002373 0.002651 0.002932 0.003208 0.003469 0.003701 0.003890 0.004018 0.004069 0.004020 0.003852 0.003540 0.003064 0.002403 0.001538 0.000457 -0.000848 -0.002379 -0.004126 -0.006072 -0.008188 -0.010436 -0.012765 -0.015116 -0.017421 -0.019605 -0.021589 -0.023294 -0.024640 -0.025552 -0.025961 -0.025812 -0.025059 -0.023674 -0.021647 -0.018987 -0.015724 -0.011910 -0.007615 -0.002932 0.002033 0.007156 0.012304 0.017338 0.022119 0.026510 0.030384 0.033628 0.036146 0.037867 0.038740 0.038743 0.037883 0.036191 0.033724 0.030564 0.026811 0.022579 0.017998 0.013201 0.008325 0.003503 -0.001138 -0.005482 -0.009430 -0.012899 -0.015824 -0.018165 -0.019897 -0.021018 -0.021546 -0.021515 -0.020973 -0.019981 -0.018608 -0.016930 -0.015023 -0.012967 -0.010834 -0.008693 -0.006606 -0.004624 -0.002789 -0.001133 0.000323 0.001566 0.002595 0.003413 0.004031 0.004465 0.004734 0.004856 0.004855 0.004751 0.004566 0.004319 0.004030 0.003714 0.003385 0.003056 0.002736 0.002430 0.002144 0.001879 0.001638 0.001420 0.001225 0.001052 0.000899 0.000765 0.000648 0.000546 0.000458 0.000382 0.000317 0.000261 0.000214 0.000174 0.000140 0.000112 0.000088 0.000069 0.000053 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000041 0.000054 0.000070 0.000090 0.000115 0.000144 0.000179 0.000221 0.000269 0.000325 0.000391 0.000466 0.000553 0.000653 0.000768 0.000899 0.001049 0.001218 0.001408 0.001619 0.001851 0.002102 0.002368 0.002645 0.002926 0.003202 0.003463 0.003697 0.003887 0.004018 0.004072 0.004027 0.003862 0.003556 0.003085 0.002430 0.001572 0.000499 -0.000797 -0.002318 -0.004054 -0.005989 -0.008094 -0.010331 -0.012649 -0.014992 -0.017290 -0.019471 -0.021456 -0.023166 -0.024522 -0.025450 -0.025882 -0.025761 -0.025043 -0.023699 -0.021718 -0.019109 -0.015901 -0.012146 -0.007912 -0.003291 0.001611 0.006672 0.011759 0.016737 0.021464 0.025807 0.029639 0.032847 0.035338 0.037038 0.037899 0.037899 0.037043 0.035363 0.032918 0.029785 0.026066 0.021876 0.017341 0.012595 0.007773 0.003007 -0.001575 -0.005862 -0.009752 -0.013166 -0.016039 -0.018330 -0.020018 -0.021100 -0.021593 -0.021532 -0.020965 -0.019953 -0.018565 -0.016875 -0.014961 -0.012900 -0.010765 -0.008624 -0.006539 -0.004560 -0.002729 -0.001078 0.000372 0.001609 0.002631 0.003443 0.004055 0.004484 0.004747 0.004865 0.004860 0.004753 0.004565 0.004317 0.004026 0.003710 0.003381 0.003051 0.002730 0.002424 0.002138 0.001874 0.001633 0.001415 0.001221 0.001048 0.000896 0.000762 0.000646 0.000545 0.000457 0.000381 0.000316 0.000261 0.000213 0.000173 0.000139 0.000111 0.000088 0.000069 0.000053 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000030 0.000040 0.000053 0.000069 0.000089 0.000113 0.000143 0.000178 0.000219 0.000267 0.000323 0.000388 0.000463 0.000550 0.000650 0.000765 0.000896 0.001045 0.001214 0.001403 0.001613 0.001843 0.002093 0.002358 0.002633 0.002914 0.003190 0.003452 0.003687 0.003880 0.004016 0.004074 0.004037 0.003880 0.003583 0.003124 0.002482 0.001639 0.000582 -0.000697 -0.002198 -0.003914 -0.005828 -0.007913 -0.010129 -0.012431 -0.014759 -0.017048 -0.019225 -0.021214 -0.022936 -0.024314 -0.025274 -0.025749 -0.025682 -0.025029 -0.023762 -0.021868 -0.019356 -0.016253 -0.012610 -0.008494 -0.003994 0.000785 0.005724 0.010693 0.015557 0.020178 0.024424 0.028171 0.031307 0.033741 0.035399 0.036235 0.036228 0.035381 0.033727 0.031323 0.028248 0.024600 0.020492 0.016050 0.011405 0.006690 0.002037 -0.002433 -0.006606 -0.010385 -0.013691 -0.016463 -0.018659 -0.020261 -0.021265 -0.021691 -0.021573 -0.020958 -0.019907 -0.018489 -0.016778 -0.014849 -0.012779 -0.010641 -0.008502 -0.006421 -0.004449 -0.002627 -0.000987 0.000452 0.001678 0.002689 0.003489 0.004091 0.004509 0.004764 0.004874 0.004863 0.004751 0.004559 0.004308 0.004016 0.003698 0.003369 0.003039 0.002718 0.002412 0.002126 0.001862 0.001622 0.001406 0.001212 0.001041 0.000890 0.000757 0.000642 0.000541 0.000454 0.000379 0.000314 0.000259 0.000212 0.000172 0.000138 0.000110 0.000087 0.000068 0.000053 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000040 0.000052 0.000068 0.000088 0.000112 0.000141 0.000175 0.000216 0.000264 0.000320 0.000385 0.000460 0.000546 0.000645 0.000759 0.000890 0.001038 0.001206 0.001394 0.001602 0.001831 0.002078 0.002342 0.002616 0.002896 0.003172 0.003435 0.003672 0.003869 0.004011 0.004077 0.004049 0.003905 0.003623 0.003180 0.002557 0.001736 0.000703 -0.000549 -0.002021 -0.003708 -0.005591 -0.007646 -0.009835 -0.012112 -0.014421 -0.016697 -0.018870 -0.020865 -0.022605 -0.024014 -0.025021 -0.025557 -0.025569 -0.025010 -0.023852 -0.022084 -0.019712 -0.016762 -0.013282 -0.009337 -0.005014 -0.000414 0.004346 0.009141 0.013837 0.018302 0.022405 0.026026 0.029056 0.031404 0.033001 0.033800 0.033780 0.032948 0.031333 0.028992 0.026001 0.022458 0.018473 0.014168 0.009673 0.005116 0.000627 -0.003676 -0.007684 -0.011301 -0.014451 -0.017075 -0.019134 -0.020610 -0.021503 -0.021831 -0.021629 -0.020945 -0.019838 -0.018378 -0.016635 -0.014686 -0.012606 -0.010464 -0.008327 -0.006254 -0.004293 -0.002485 -0.000860 0.000562 0.001771 0.002765 0.003549 0.004136 0.004541 0.004783 0.004883 0.004863 0.004744 0.004547 0.004293 0.003998 0.003679 0.003349 0.003019 0.002699 0.002394 0.002109 0.001846 0.001607 0.001392 0.001200 0.001031 0.000881 0.000750 0.000636 0.000536 0.000450 0.000375 0.000311 0.000256 0.000210 0.000170 0.000137 0.000109 0.000086 0.000068 0.000053 0.000040 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000051 0.000066 0.000086 0.000110 0.000138 0.000173 0.000213 0.000261 0.000316 0.000380 0.000455 0.000540 0.000639 0.000752 0.000882 0.001029 0.001196 0.001382 0.001588 0.001815 0.002060 0.002321 0.002593 0.002872 0.003148 0.003412 0.003652 0.003854 0.004003 0.004080 0.004064 0.003936 0.003672 0.003252 0.002655 0.001862 0.000862 -0.000355 -0.001790 -0.003437 -0.005282 -0.007298 -0.009451 -0.011697 -0.013980 -0.016240 -0.018407 -0.020409 -0.022172 -0.023621 -0.024686 -0.025301 -0.025412 -0.024973 -0.023957 -0.022349 -0.020156 -0.017402 -0.014131 -0.010406 -0.006310 -0.001942 0.002588 0.007156 0.011635 0.015896 0.019813 0.023270 0.026160 0.028398 0.029915 0.030666 0.030631 0.029817 0.028253 0.025994 0.023115 0.019708 0.015883 0.011758 0.007456 0.003105 -0.001172 -0.005260 -0.009054 -0.012462 -0.015411 -0.017845 -0.019728 -0.021043 -0.021793 -0.021996 -0.021688 -0.020916 -0.019740 -0.018225 -0.016444 -0.014471 -0.012377 -0.010232 -0.008101 -0.006038 -0.004094 -0.002305 -0.000701 0.000698 0.001885 0.002857 0.003621 0.004188 0.004576 0.004803 0.004890 0.004859 0.004731 0.004528 0.004269 0.003972 0.003651 0.003321 0.002992 0.002673 0.002369 0.002086 0.001825 0.001588 0.001375 0.001185 0.001018 0.000870 0.000741 0.000628 0.000530 0.000445 0.000371 0.000308 0.000253 0.000207 0.000168 0.000135 0.000108 0.000085 0.000067 0.000052 0.000040 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000028 0.000038 0.000050 0.000065 0.000084 0.000107 0.000136 0.000170 0.000210 0.000257 0.000312 0.000375 0.000449 0.000534 0.000631 0.000744 0.000872 0.001018 0.001183 0.001367 0.001571 0.001795 0.002037 0.002295 0.002566 0.002842 0.003118 0.003383 0.003627 0.003835 0.003992 0.004081 0.004081 0.003972 0.003731 0.003338 0.002772 0.002015 0.001054 -0.000120 -0.001509 -0.003108 -0.004904 -0.006874 -0.008983 -0.011189 -0.013442 -0.015680 -0.017839 -0.019849 -0.021637 -0.023133 -0.024265 -0.024973 -0.025200 -0.024904 -0.024055 -0.022638 -0.020658 -0.018137 -0.015116 -0.011655 -0.007832 -0.003742 0.000510 0.004805 0.009022 0.013037 0.016730 0.019988 0.022711 0.024814 0.026234 0.026927 0.026875 0.026083 0.024582 0.022422 0.019678 0.016438 0.012806 0.008897 0.004830 0.000726 -0.003296 -0.007126 -0.010662 -0.013820 -0.016528 -0.018735 -0.020408 -0.021533 -0.022113 -0.022169 -0.021735 -0.020860 -0.019601 -0.018025 -0.016200 -0.014199 -0.012092 -0.009946 -0.007822 -0.005776 -0.003852 -0.002088 -0.000512 0.000860 0.002018 0.002964 0.003702 0.004246 0.004613 0.004822 0.004894 0.004850 0.004713 0.004502 0.004238 0.003938 0.003616 0.003286 0.002958 0.002640 0.002338 0.002057 0.001799 0.001565 0.001355 0.001167 0.001002 0.000857 0.000729 0.000618 0.000522 0.000438 0.000365 0.000303 0.000249 0.000204 0.000165 0.000133 0.000106 0.000084 0.000066 0.000051 0.000039 0.000030 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000037 0.000048 0.000063 0.000082 0.000105 0.000133 0.000166 0.000206 0.000252 0.000306 0.000369 0.000441 0.000526 0.000622 0.000734 0.000860 0.001005 0.001167 0.001349 0.001551 0.001772 0.002011 0.002266 0.002533 0.002808 0.003082 0.003349 0.003596 0.003811 0.003978 0.004080 0.004098 0.004011 0.003797 0.003435 0.002906 0.002191 0.001276 0.000153 -0.001183 -0.002726 -0.004466 -0.006380 -0.008437 -0.010597 -0.012812 -0.015024 -0.017171 -0.019187 -0.021001 -0.022546 -0.023754 -0.024564 -0.024923 -0.024786 -0.024125 -0.022924 -0.021185 -0.018928 -0.016192 -0.013031 -0.009520 -0.005748 -0.001815 0.002168 0.006084 0.009816 0.013251 0.016280 0.018809 0.020759 0.022068 0.022695 0.022623 0.021858 0.020429 0.018385 0.015796 0.012748 0.009339 0.005679 0.001881 -0.001939 -0.005669 -0.009203 -0.012446 -0.015318 -0.017753 -0.019703 -0.021138 -0.022047 -0.022436 -0.022326 -0.021752 -0.020761 -0.019413 -0.017768 -0.015897 -0.013868 -0.011749 -0.009604 -0.007492 -0.005466 -0.003570 -0.001837 -0.000294 0.001044 0.002169 0.003082 0.003790 0.004308 0.004651 0.004839 0.004893 0.004836 0.004687 0.004469 0.004199 0.003895 0.003572 0.003242 0.002916 0.002600 0.002302 0.002024 0.001769 0.001538 0.001331 0.001147 0.000984 0.000841 0.000716 0.000607 0.000512 0.000430 0.000359 0.000298 0.000245 0.000200 0.000162 0.000130 0.000104 0.000082 0.000064 0.000050 0.000039 0.000030 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000047 0.000061 0.000080 0.000102 0.000129 0.000162 0.000201 0.000246 0.000299 0.000361 0.000433 0.000516 0.000612 0.000722 0.000847 0.000989 0.001149 0.001329 0.001527 0.001744 0.001980 0.002231 0.002495 0.002768 0.003042 0.003309 0.003560 0.003782 0.003960 0.004077 0.004114 0.004051 0.003867 0.003541 0.003053 0.002385 0.001523 0.000457 -0.000818 -0.002298 -0.003973 -0.005823 -0.007821 -0.009927 -0.012096 -0.014276 -0.016407 -0.018425 -0.020265 -0.021860 -0.023147 -0.024066 -0.024564 -0.024600 -0.024142 -0.023176 -0.021700 -0.019732 -0.017307 -0.014476 -0.011309 -0.007887 -0.004306 -0.000669 0.002914 0.006334 0.009482 0.012258 0.014574 0.016353 0.017539 0.018094 0.018001 0.017267 0.015918 0.014004 0.011588 0.008752 0.005591 0.002206 -0.001294 -0.004800 -0.008207 -0.011416 -0.014337 -0.016895 -0.019030 -0.020699 -0.021875 -0.022550 -0.022732 -0.022442 -0.021718 -0.020606 -0.019162 -0.017448 -0.015529 -0.013473 -0.011344 -0.009205 -0.007111 -0.005112 -0.003248 -0.001553 -0.000050 0.001248 0.002333 0.003209 0.003884 0.004371 0.004687 0.004852 0.004888 0.004814 0.004654 0.004427 0.004151 0.003844 0.003520 0.003191 0.002867 0.002555 0.002260 0.001986 0.001735 0.001508 0.001305 0.001124 0.000964 0.000824 0.000701 0.000594 0.000502 0.000421 0.000351 0.000291 0.000240 0.000196 0.000159 0.000127 0.000101 0.000080 0.000063 0.000049 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000046 0.000060 0.000077 0.000099 0.000125 0.000157 0.000195 0.000240 0.000292 0.000353 0.000424 0.000506 0.000600 0.000708 0.000832 0.000972 0.001129 0.001305 0.001500 0.001713 0.001945 0.002192 0.002453 0.002722 0.002995 0.003264 0.003519 0.003748 0.003937 0.004070 0.004129 0.004092 0.003941 0.003653 0.003210 0.002594 0.001789 0.000785 -0.000422 -0.001832 -0.003435 -0.005214 -0.007143 -0.009187 -0.011305 -0.013445 -0.015553 -0.017568 -0.019430 -0.021074 -0.022440 -0.023470 -0.024113 -0.024327 -0.024083 -0.023363 -0.022165 -0.020503 -0.018409 -0.015930 -0.013128 -0.010081 -0.006877 -0.003611 -0.000386 0.002697 0.005538 0.008042 0.010128 0.011725 0.012779 0.013256 0.013142 0.012442 0.011182 0.009406 0.007177 0.004571 0.001676 -0.001412 -0.004592 -0.007762 -0.010823 -0.013683 -0.016261 -0.018485 -0.020302 -0.021673 -0.022576 -0.023005 -0.022969 -0.022494 -0.021614 -0.020376 -0.018836 -0.017053 -0.015089 -0.013010 -0.010877 -0.008749 -0.006679 -0.004713 -0.002889 -0.001239 0.000218 0.001470 0.002511 0.003345 0.003981 0.004434 0.004721 0.004861 0.004876 0.004786 0.004613 0.004377 0.004095 0.003785 0.003461 0.003133 0.002811 0.002503 0.002212 0.001943 0.001697 0.001475 0.001275 0.001098 0.000942 0.000805 0.000685 0.000581 0.000490 0.000411 0.000343 0.000284 0.000234 0.000191 0.000154 0.000124 0.000098 0.000078 0.000061 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000010 0.000014 0.000019 0.000025 0.000034 0.000044 0.000058 0.000074 0.000095 0.000121 0.000152 0.000189 0.000233 0.000284 0.000344 0.000414 0.000494 0.000587 0.000693 0.000814 0.000951 0.001106 0.001278 0.001469 0.001678 0.001905 0.002148 0.002405 0.002672 0.002944 0.003213 0.003472 0.003709 0.003910 0.004059 0.004140 0.004131 0.004014 0.003767 0.003372 0.002811 0.002068 0.001132 -0.000003 -0.001336 -0.002860 -0.004561 -0.006414 -0.008389 -0.010445 -0.012538 -0.014615 -0.016622 -0.018499 -0.020187 -0.021628 -0.022767 -0.023554 -0.023949 -0.023922 -0.023454 -0.022541 -0.021195 -0.019444 -0.017329 -0.014909 -0.012253 -0.009442 -0.006565 -0.003714 -0.000983 0.001535 0.003755 0.005599 0.007005 0.007922 0.008319 0.008183 0.007520 0.006353 0.004725 0.002694 0.000329 -0.002286 -0.005063 -0.007907 -0.010726 -0.013426 -0.015924 -0.018143 -0.020022 -0.021510 -0.022574 -0.023196 -0.023374 -0.023118 -0.022454 -0.021419 -0.020058 -0.018423 -0.016575 -0.014572 -0.012476 -0.010345 -0.008235 -0.006196 -0.004271 -0.002495 -0.000896 0.000508 0.001707 0.002698 0.003486 0.004080 0.004496 0.004751 0.004864 0.004857 0.004750 0.004564 0.004318 0.004031 0.003719 0.003394 0.003068 0.002750 0.002446 0.002160 0.001896 0.001656 0.001438 0.001244 0.001071 0.000918 0.000784 0.000667 0.000565 0.000477 0.000400 0.000334 0.000276 0.000227 0.000185 0.000150 0.000120 0.000095 0.000075 0.000058 0.000045 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000025 0.000032 0.000043 0.000055 0.000072 0.000092 0.000116 0.000146 0.000182 0.000225 0.000275 0.000334 0.000402 0.000481 0.000572 0.000676 0.000794 0.000929 0.001079 0.001248 0.001434 0.001639 0.001861 0.002099 0.002352 0.002616 0.002886 0.003157 0.003420 0.003664 0.003877 0.004043 0.004146 0.004166 0.004084 0.003880 0.003535 0.003031 0.002353 0.001489 0.000432 -0.000819 -0.002259 -0.003874 -0.005644 -0.007540 -0.009528 -0.011565 -0.013603 -0.015592 -0.017476 -0.019200 -0.020709 -0.021951 -0.022878 -0.023450 -0.023637 -0.023420 -0.022793 -0.021766 -0.020361 -0.018616 -0.016584 -0.014326 -0.011917 -0.009437 -0.006969 -0.004599 -0.002411 -0.000484 0.001115 0.002325 0.003102 0.003418 0.003261 0.002636 0.001567 0.000091 -0.001737 -0.003852 -0.006180 -0.008637 -0.011138 -0.013596 -0.015928 -0.018056 -0.019912 -0.021441 -0.022597 -0.023353 -0.023695 -0.023622 -0.023148 -0.022300 -0.021114 -0.019634 -0.017914 -0.016007 -0.013972 -0.011867 -0.009748 -0.007665 -0.005666 -0.003789 -0.002069 -0.000528 0.000816 0.001957 0.002893 0.003630 0.004179 0.004555 0.004776 0.004860 0.004830 0.004705 0.004506 0.004252 0.003959 0.003644 0.003320 0.002996 0.002682 0.002383 0.002104 0.001846 0.001611 0.001399 0.001210 0.001042 0.000893 0.000763 0.000649 0.000549 0.000463 0.000388 0.000323 0.000267 0.000220 0.000179 0.000144 0.000115 0.000091 0.000072 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000041 0.000053 0.000069 0.000088 0.000112 0.000140 0.000175 0.000216 0.000265 0.000322 0.000389 0.000466 0.000555 0.000656 0.000772 0.000902 0.001049 0.001214 0.001395 0.001595 0.001812 0.002046 0.002294 0.002555 0.002824 0.003095 0.003362 0.003614 0.003838 0.004021 0.004146 0.004195 0.004149 0.003988 0.003694 0.003250 0.002639 0.001850 0.000874 -0.000290 -0.001639 -0.003163 -0.004842 -0.006653 -0.008563 -0.010535 -0.012525 -0.014485 -0.016367 -0.018117 -0.019684 -0.021019 -0.022075 -0.022815 -0.023209 -0.023236 -0.022889 -0.022175 -0.021113 -0.019736 -0.018089 -0.016230 -0.014222 -0.012139 -0.010055 -0.008048 -0.006191 -0.004556 -0.003205 -0.002191 -0.001553 -0.001318 -0.001495 -0.002080 -0.003050 -0.004371 -0.005994 -0.007858 -0.009895 -0.012031 -0.014186 -0.016283 -0.018246 -0.020006 -0.021501 -0.022682 -0.023511 -0.023965 -0.024032 -0.023716 -0.023033 -0.022010 -0.020682 -0.019095 -0.017298 -0.015344 -0.013288 -0.011184 -0.009086 -0.007040 -0.005090 -0.003271 -0.001614 -0.000140 0.001139 0.002216 0.003093 0.003775 0.004275 0.004609 0.004794 0.004849 0.004795 0.004653 0.004440 0.004177 0.003880 0.003563 0.003240 0.002919 0.002610 0.002317 0.002043 0.001792 0.001564 0.001358 0.001174 0.001011 0.000867 0.000740 0.000629 0.000532 0.000448 0.000375 0.000312 0.000258 0.000211 0.000172 0.000138 0.000110 0.000087 0.000068 0.000053 0.000041 0.000031 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000051 0.000065 0.000084 0.000106 0.000134 0.000167 0.000207 0.000254 0.000310 0.000374 0.000449 0.000535 0.000634 0.000746 0.000873 0.001016 0.001176 0.001352 0.001547 0.001758 0.001987 0.002231 0.002489 0.002756 0.003028 0.003299 0.003557 0.003793 0.003992 0.004139 0.004216 0.004205 0.004088 0.003846 0.003462 0.002920 0.002208 0.001317 0.000244 -0.001010 -0.002436 -0.004019 -0.005736 -0.007560 -0.009458 -0.011389 -0.013311 -0.015178 -0.016941 -0.018554 -0.019968 -0.021141 -0.022036 -0.022623 -0.022881 -0.022803 -0.022390 -0.021660 -0.020640 -0.019370 -0.017900 -0.016286 -0.014592 -0.012886 -0.011234 -0.009704 -0.008357 -0.007249 -0.006427 -0.005927 -0.005770 -0.005966 -0.006510 -0.007381 -0.008548 -0.009966 -0.011581 -0.013332 -0.015149 -0.016965 -0.018706 -0.020307 -0.021706 -0.022849 -0.023693 -0.024206 -0.024369 -0.024175 -0.023630 -0.022752 -0.021567 -0.020112 -0.018431 -0.016570 -0.014582 -0.012518 -0.010428 -0.008362 -0.006364 -0.004473 -0.002722 -0.001136 0.000266 0.001473 0.002481 0.003293 0.003918 0.004367 0.004656 0.004804 0.004829 0.004752 0.004591 0.004366 0.004095 0.003793 0.003476 0.003154 0.002837 0.002533 0.002246 0.001979 0.001735 0.001514 0.001315 0.001137 0.000979 0.000839 0.000716 0.000609 0.000515 0.000433 0.000362 0.000300 0.000247 0.000202 0.000164 0.000132 0.000105 0.000083 0.000064 0.000050 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000048 0.000062 0.000080 0.000101 0.000127 0.000159 0.000198 0.000243 0.000296 0.000358 0.000431 0.000514 0.000609 0.000718 0.000841 0.000979 0.001134 0.001306 0.001494 0.001701 0.001924 0.002164 0.002418 0.002684 0.002956 0.003229 0.003494 0.003740 0.003954 0.004122 0.004226 0.004251 0.004177 0.003987 0.003664 0.003192 0.002559 0.001754 0.000775 -0.000380 -0.001703 -0.003183 -0.004800 -0.006530 -0.008344 -0.010206 -0.012078 -0.013917 -0.015680 -0.017323 -0.018801 -0.020074 -0.021107 -0.021870 -0.022342 -0.022513 -0.022385 -0.021970 -0.021290 -0.020380 -0.019282 -0.018047 -0.016729 -0.015386 -0.014078 -0.012862 -0.011793 -0.010920 -0.010284 -0.009915 -0.009834 -0.010047 -0.010550 -0.011324 -0.012340 -0.013559 -0.014932 -0.016403 -0.017912 -0.019398 -0.020796 -0.022049 -0.023102 -0.023908 -0.024432 -0.024646 -0.024536 -0.024099 -0.023343 -0.022287 -0.020959 -0.019395 -0.017636 -0.015730 -0.013723 -0.011664 -0.009602 -0.007582 -0.005642 -0.003821 -0.002145 -0.000639 0.000683 0.001812 0.002747 0.003492 0.004055 0.004451 0.004695 0.004805 0.004800 0.004699 0.004520 0.004284 0.004005 0.003700 0.003382 0.003063 0.002750 0.002452 0.002172 0.001912 0.001676 0.001462 0.001269 0.001098 0.000946 0.000811 0.000692 0.000588 0.000496 0.000417 0.000348 0.000288 0.000237 0.000193 0.000156 0.000125 0.000099 0.000078 0.000061 0.000047 0.000036 0.000027 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000046 0.000059 0.000075 0.000096 0.000121 0.000151 0.000188 0.000231 0.000282 0.000342 0.000411 0.000491 0.000583 0.000688 0.000806 0.000940 0.001089 0.001256 0.001439 0.001640 0.001858 0.002093 0.002344 0.002607 0.002879 0.003154 0.003424 0.003679 0.003907 0.004094 0.004225 0.004283 0.004252 0.004113 0.003850 0.003449 0.002895 0.002180 0.001297 0.000245 -0.000972 -0.002343 -0.003854 -0.005482 -0.007204 -0.008986 -0.010796 -0.012595 -0.014343 -0.015999 -0.017524 -0.018878 -0.020028 -0.020945 -0.021610 -0.022009 -0.022142 -0.022018 -0.021656 -0.021083 -0.020336 -0.019457 -0.018493 -0.017494 -0.016511 -0.015593 -0.014788 -0.014138 -0.013677 -0.013433 -0.013422 -0.013650 -0.014112 -0.014792 -0.015664 -0.016691 -0.017832 -0.019037 -0.020253 -0.021425 -0.022498 -0.023422 -0.024149 -0.024640 -0.024865 -0.024802 -0.024442 -0.023785 -0.022841 -0.021630 -0.020181 -0.018528 -0.016712 -0.014778 -0.012769 -0.010733 -0.008713 -0.006750 -0.004882 -0.003140 -0.001549 -0.000130 0.001106 0.002153 0.003011 0.003685 0.004186 0.004527 0.004724 0.004796 0.004760 0.004636 0.004441 0.004193 0.003908 0.003600 0.003283 0.002967 0.002660 0.002367 0.002094 0.001843 0.001614 0.001408 0.001223 0.001058 0.000911 0.000781 0.000667 0.000566 0.000478 0.000400 0.000333 0.000275 0.000225 0.000183 0.000148 0.000118 0.000093 0.000073 0.000057 0.000044 0.000034 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000026 0.000033 0.000043 0.000055 0.000071 0.000090 0.000114 0.000143 0.000177 0.000219 0.000267 0.000324 0.000390 0.000467 0.000555 0.000655 0.000770 0.000898 0.001043 0.001203 0.001381 0.001576 0.001789 0.002019 0.002266 0.002526 0.002797 0.003073 0.003347 0.003610 0.003850 0.004055 0.004210 0.004301 0.004310 0.004221 0.004018 0.003687 0.003213 0.002588 0.001802 0.000856 -0.000251 -0.001509 -0.002907 -0.004428 -0.006048 -0.007742 -0.009478 -0.011223 -0.012941 -0.014594 -0.016146 -0.017560 -0.018805 -0.019853 -0.020684 -0.021285 -0.021652 -0.021792 -0.021719 -0.021455 -0.021031 -0.020481 -0.019845 -0.019165 -0.018483 -0.017843 -0.017282 -0.016839 -0.016541 -0.016412 -0.016465 -0.016706 -0.017129 -0.017720 -0.018454 -0.019302 -0.020225 -0.021181 -0.022122 -0.023001 -0.023772 -0.024391 -0.024817 -0.025019 -0.024972 -0.024659 -0.024076 -0.023225 -0.022119 -0.020778 -0.019232 -0.017514 -0.015663 -0.013720 -0.011729 -0.009731 -0.007768 -0.005877 -0.004091 -0.002438 -0.000940 0.000386 0.001531 0.002491 0.003268 0.003869 0.004306 0.004591 0.004742 0.004776 0.004710 0.004563 0.004352 0.004094 0.003804 0.003495 0.003179 0.002867 0.002565 0.002280 0.002015 0.001772 0.001551 0.001352 0.001174 0.001016 0.000876 0.000751 0.000641 0.000544 0.000458 0.000383 0.000318 0.000262 0.000214 0.000173 0.000139 0.000111 0.000088 0.000069 0.000053 0.000041 0.000031 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000052 0.000066 0.000085 0.000107 0.000134 0.000167 0.000206 0.000252 0.000306 0.000369 0.000442 0.000526 0.000622 0.000732 0.000855 0.000994 0.001149 0.001321 0.001510 0.001717 0.001942 0.002184 0.002441 0.002710 0.002986 0.003262 0.003531 0.003782 0.004003 0.004181 0.004302 0.004350 0.004309 0.004165 0.003903 0.003509 0.002972 0.002286 0.001446 0.000452 -0.000690 -0.001971 -0.003378 -0.004890 -0.006486 -0.008138 -0.009816 -0.011488 -0.013121 -0.014680 -0.016132 -0.017448 -0.018601 -0.019571 -0.020344 -0.020915 -0.021287 -0.021471 -0.021484 -0.021350 -0.021097 -0.020758 -0.020368 -0.019961 -0.019573 -0.019236 -0.018981 -0.018831 -0.018807 -0.018918 -0.019169 -0.019554 -0.020061 -0.020669 -0.021350 -0.022072 -0.022798 -0.023487 -0.024099 -0.024594 -0.024935 -0.025090 -0.025033 -0.024744 -0.024212 -0.023435 -0.022420 -0.021180 -0.019737 -0.018120 -0.016361 -0.014497 -0.012567 -0.010611 -0.008670 -0.006778 -0.004971 -0.003278 -0.001723 -0.000326 0.000901 0.001950 0.002820 0.003515 0.004042 0.004413 0.004643 0.004748 0.004744 0.004649 0.004480 0.004255 0.003987 0.003693 0.003384 0.003071 0.002763 0.002468 0.002191 0.001934 0.001699 0.001486 0.001295 0.001125 0.000974 0.000839 0.000720 0.000614 0.000521 0.000438 0.000366 0.000303 0.000249 0.000203 0.000164 0.000131 0.000104 0.000082 0.000064 0.000050 0.000038 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000048 0.000062 0.000079 0.000100 0.000126 0.000157 0.000194 0.000237 0.000288 0.000348 0.000417 0.000497 0.000589 0.000693 0.000812 0.000945 0.001094 0.001259 0.001443 0.001644 0.001863 0.002100 0.002352 0.002618 0.002893 0.003170 0.003443 0.003703 0.003938 0.004136 0.004285 0.004370 0.004375 0.004288 0.004093 0.003777 0.003329 0.002741 0.002008 0.001128 0.000105 -0.001057 -0.002344 -0.003742 -0.005231 -0.006789 -0.008388 -0.010001 -0.011595 -0.013142 -0.014611 -0.015972 -0.017203 -0.018282 -0.019196 -0.019939 -0.020509 -0.020915 -0.021169 -0.021290 -0.021299 -0.021224 -0.021091 -0.020928 -0.020765 -0.020628 -0.020541 -0.020524 -0.020592 -0.020754 -0.021012 -0.021362 -0.021792 -0.022284 -0.022814 -0.023353 -0.023871 -0.024333 -0.024706 -0.024955 -0.025050 -0.024966 -0.024682 -0.024183 -0.023465 -0.022527 -0.021378 -0.020035 -0.018518 -0.016856 -0.015081 -0.013227 -0.011331 -0.009430 -0.007560 -0.005755 -0.004044 -0.002454 -0.001005 0.000286 0.001408 0.002358 0.003136 0.003747 0.004199 0.004505 0.004680 0.004739 0.004699 0.004576 0.004388 0.004148 0.003873 0.003576 0.003267 0.002958 0.002657 0.002369 0.002099 0.001851 0.001625 0.001421 0.001238 0.001075 0.000931 0.000802 0.000688 0.000587 0.000497 0.000418 0.000349 0.000288 0.000236 0.000192 0.000155 0.000123 0.000098 0.000077 0.000060 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000058 0.000074 0.000094 0.000118 0.000147 0.000181 0.000222 0.000271 0.000327 0.000393 0.000469 0.000556 0.000655 0.000768 0.000895 0.001038 0.001197 0.001374 0.001569 0.001782 0.002012 0.002260 0.002521 0.002793 0.003071 0.003346 0.003613 0.003859 0.004076 0.004250 0.004369 0.004418 0.004385 0.004254 0.004014 0.003653 0.003162 0.002535 0.001769 0.000865 -0.000174 -0.001339 -0.002618 -0.003994 -0.005448 -0.006957 -0.008495 -0.010036 -0.011551 -0.013014 -0.014396 -0.015677 -0.016837 -0.017860 -0.018740 -0.019473 -0.020064 -0.020522 -0.020860 -0.021095 -0.021247 -0.021337 -0.021387 -0.021420 -0.021456 -0.021516 -0.021614 -0.021762 -0.021968 -0.022231 -0.022548 -0.022907 -0.023295 -0.023690 -0.024068 -0.024402 -0.024664 -0.024827 -0.024861 -0.024744 -0.024455 -0.023978 -0.023305 -0.022434 -0.021368 -0.020118 -0.018701 -0.017139 -0.015460 -0.013693 -0.011872 -0.010030 -0.008201 -0.006418 -0.004712 -0.003108 -0.001629 -0.000294 0.000885 0.001901 0.002749 0.003434 0.003960 0.004338 0.004580 0.004701 0.004716 0.004641 0.004492 0.004284 0.004033 0.003752 0.003453 0.003147 0.002842 0.002547 0.002268 0.002007 0.001768 0.001551 0.001355 0.001181 0.001025 0.000887 0.000765 0.000656 0.000559 0.000473 0.000398 0.000331 0.000274 0.000224 0.000181 0.000146 0.000116 0.000092 0.000072 0.000056 0.000044 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000025 0.000033 0.000042 0.000054 0.000069 0.000088 0.000110 0.000137 0.000170 0.000208 0.000253 0.000307 0.000369 0.000441 0.000523 0.000618 0.000725 0.000846 0.000983 0.001135 0.001305 0.001492 0.001698 0.001922 0.002163 0.002420 0.002688 0.002963 0.003240 0.003511 0.003768 0.004000 0.004197 0.004347 0.004437 0.004454 0.004384 0.004217 0.003939 0.003543 0.003020 0.002367 0.001581 0.000666 -0.000375 -0.001530 -0.002788 -0.004131 -0.005539 -0.006991 -0.008462 -0.009928 -0.011362 -0.012743 -0.014047 -0.015257 -0.016358 -0.017341 -0.018201 -0.018941 -0.019565 -0.020081 -0.020504 -0.020846 -0.021124 -0.021354 -0.021553 -0.021738 -0.021922 -0.022117 -0.022333 -0.022574 -0.022839 -0.023125 -0.023423 -0.023718 -0.023995 -0.024232 -0.024408 -0.024498 -0.024481 -0.024334 -0.024038 -0.023578 -0.022944 -0.022132 -0.021142 -0.019982 -0.018662 -0.017203 -0.015624 -0.013953 -0.012218 -0.010451 -0.008681 -0.006941 -0.005260 -0.003664 -0.002176 -0.000816 0.000401 0.001465 0.002370 0.003117 0.003708 0.004151 0.004456 0.004635 0.004704 0.004676 0.004568 0.004395 0.004171 0.003910 0.003624 0.003324 0.003021 0.002723 0.002436 0.002166 0.001914 0.001685 0.001477 0.001290 0.001124 0.000975 0.000844 0.000727 0.000623 0.000531 0.000449 0.000377 0.000314 0.000259 0.000211 0.000171 0.000137 0.000109 0.000086 0.000068 0.000053 0.000041 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000039 0.000050 0.000064 0.000081 0.000102 0.000128 0.000158 0.000194 0.000237 0.000287 0.000346 0.000414 0.000492 0.000581 0.000683 0.000798 0.000928 0.001073 0.001235 0.001415 0.001613 0.001830 0.002064 0.002314 0.002577 0.002849 0.003125 0.003399 0.003664 0.003909 0.004126 0.004304 0.004430 0.004494 0.004482 0.004382 0.004185 0.003879 0.003457 0.002914 0.002245 0.001452 0.000536 -0.000493 -0.001628 -0.002853 -0.004152 -0.005506 -0.006894 -0.008292 -0.009680 -0.011036 -0.012338 -0.013570 -0.014717 -0.015771 -0.016723 -0.017575 -0.018327 -0.018985 -0.019557 -0.020053 -0.020484 -0.020861 -0.021197 -0.021503 -0.021790 -0.022066 -0.022336 -0.022604 -0.022870 -0.023128 -0.023370 -0.023587 -0.023762 -0.023880 -0.023921 -0.023868 -0.023701 -0.023405 -0.022964 -0.022370 -0.021614 -0.020698 -0.019623 -0.018400 -0.017043 -0.015569 -0.014000 -0.012362 -0.010682 -0.008987 -0.007308 -0.005671 -0.004102 -0.002626 -0.001262 -0.000027 0.001068 0.002015 0.002810 0.003455 0.003954 0.004314 0.004548 0.004667 0.004686 0.004619 0.004481 0.004285 0.004046 0.003777 0.003488 0.003190 0.002892 0.002601 0.002323 0.002062 0.001821 0.001601 0.001403 0.001225 0.001067 0.000926 0.000800 0.000689 0.000591 0.000503 0.000425 0.000357 0.000297 0.000244 0.000200 0.000161 0.000129 0.000103 0.000081 0.000063 0.000049 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000021 0.000028 0.000036 0.000046 0.000059 0.000075 0.000095 0.000118 0.000147 0.000181 0.000221 0.000268 0.000323 0.000387 0.000461 0.000545 0.000642 0.000750 0.000873 0.001011 0.001166 0.001337 0.001527 0.001735 0.001961 0.002204 0.002460 0.002728 0.003002 0.003277 0.003547 0.003803 0.004037 0.004239 0.004398 0.004504 0.004545 0.004509 0.004386 0.004166 0.003841 0.003403 0.002848 0.002175 0.001384 0.000480 -0.000528 -0.001631 -0.002813 -0.004059 -0.005351 -0.006668 -0.007991 -0.009300 -0.010577 -0.011805 -0.012970 -0.014063 -0.015074 -0.016003 -0.016848 -0.017611 -0.018296 -0.018910 -0.019460 -0.019953 -0.020397 -0.020799 -0.021167 -0.021506 -0.021819 -0.022107 -0.022370 -0.022602 -0.022798 -0.022947 -0.023038 -0.023056 -0.022988 -0.022818 -0.022533 -0.022119 -0.021567 -0.020871 -0.020028 -0.019040 -0.017914 -0.016660 -0.015294 -0.013833 -0.012299 -0.010717 -0.009110 -0.007506 -0.005931 -0.004409 -0.002964 -0.001616 -0.000381 0.000727 0.001698 0.002527 0.003213 0.003757 0.004166 0.004447 0.004613 0.004675 0.004647 0.004543 0.004377 0.004162 0.003911 0.003635 0.003346 0.003051 0.002760 0.002477 0.002209 0.001959 0.001728 0.001519 0.001330 0.001161 0.001010 0.000876 0.000757 0.000652 0.000558 0.000475 0.000401 0.000336 0.000280 0.000230 0.000188 0.000152 0.000122 0.000097 0.000076 0.000060 0.000046 0.000036 0.000027 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000025 0.000033 0.000042 0.000054 0.000069 0.000087 0.000109 0.000136 0.000168 0.000205 0.000250 0.000301 0.000362 0.000431 0.000510 0.000601 0.000704 0.000820 0.000950 0.001096 0.001259 0.001440 0.001639 0.001857 0.002091 0.002340 0.002602 0.002872 0.003146 0.003419 0.003683 0.003931 0.004153 0.004341 0.004485 0.004573 0.004595 0.004541 0.004401 0.004166 0.003829 0.003383 0.002826 0.002158 0.001380 0.000499 -0.000478 -0.001538 -0.002669 -0.003854 -0.005077 -0.006320 -0.007565 -0.008795 -0.009995 -0.011151 -0.012254 -0.013294 -0.014267 -0.015170 -0.016004 -0.016769 -0.017468 -0.018105 -0.018683 -0.019207 -0.019682 -0.020110 -0.020496 -0.020839 -0.021141 -0.021399 -0.021609 -0.021765 -0.021859 -0.021881 -0.021820 -0.021665 -0.021405 -0.021029 -0.020528 -0.019896 -0.019131 -0.018232 -0.017205 -0.016058 -0.014802 -0.013454 -0.012032 -0.010555 -0.009048 -0.007533 -0.006034 -0.004575 -0.003178 -0.001863 -0.000648 0.000455 0.001433 0.002280 0.002993 0.003571 0.004018 0.004340 0.004546 0.004647 0.004656 0.004585 0.004448 0.004257 0.004025 0.003765 0.003485 0.003197 0.002907 0.002624 0.002351 0.002093 0.001854 0.001635 0.001436 0.001257 0.001097 0.000954 0.000827 0.000714 0.000614 0.000526 0.000447 0.000377 0.000316 0.000263 0.000216 0.000176 0.000143 0.000114 0.000091 0.000071 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000039 0.000050 0.000063 0.000080 0.000100 0.000125 0.000155 0.000190 0.000231 0.000280 0.000336 0.000402 0.000476 0.000561 0.000658 0.000767 0.000890 0.001028 0.001182 0.001354 0.001543 0.001751 0.001976 0.002217 0.002471 0.002736 0.003007 0.003281 0.003550 0.003808 0.004047 0.004259 0.004435 0.004565 0.004639 0.004648 0.004581 0.004430 0.004187 0.003845 0.003400 0.002850 0.002196 0.001441 0.000592 -0.000343 -0.001353 -0.002423 -0.003541 -0.004690 -0.005855 -0.007020 -0.008172 -0.009296 -0.010383 -0.011424 -0.012412 -0.013344 -0.014217 -0.015030 -0.015783 -0.016477 -0.017113 -0.017692 -0.018216 -0.018686 -0.019103 -0.019467 -0.019775 -0.020027 -0.020217 -0.020340 -0.020389 -0.020358 -0.020236 -0.020017 -0.019690 -0.019250 -0.018690 -0.018007 -0.017203 -0.016278 -0.015241 -0.014100 -0.012869 -0.011563 -0.010201 -0.008801 -0.007386 -0.005976 -0.004595 -0.003262 -0.001997 -0.000817 0.000263 0.001232 0.002081 0.002806 0.003405 0.003880 0.004233 0.004473 0.004609 0.004650 0.004610 0.004500 0.004332 0.004121 0.003876 0.003608 0.003327 0.003042 0.002759 0.002485 0.002223 0.001977 0.001750 0.001542 0.001353 0.001184 0.001033 0.000898 0.000778 0.000672 0.000577 0.000493 0.000419 0.000354 0.000296 0.000246 0.000202 0.000165 0.000133 0.000107 0.000085 0.000067 0.000052 0.000040 0.000031 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000057 0.000073 0.000092 0.000115 0.000142 0.000175 0.000214 0.000259 0.000312 0.000373 0.000443 0.000523 0.000613 0.000715 0.000831 0.000961 0.001106 0.001268 0.001448 0.001645 0.001860 0.002092 0.002337 0.002595 0.002862 0.003134 0.003405 0.003670 0.003922 0.004153 0.004357 0.004522 0.004642 0.004706 0.004705 0.004631 0.004474 0.004229 0.003890 0.003454 0.002920 0.002289 0.001567 0.000759 -0.000126 -0.001077 -0.002082 -0.003127 -0.004199 -0.005284 -0.006369 -0.007441 -0.008490 -0.009507 -0.010485 -0.011418 -0.012302 -0.013135 -0.013915 -0.014639 -0.015307 -0.015918 -0.016472 -0.016967 -0.017402 -0.017775 -0.018085 -0.018328 -0.018500 -0.018597 -0.018612 -0.018541 -0.018376 -0.018111 -0.017740 -0.017260 -0.016667 -0.015960 -0.015142 -0.014219 -0.013196 -0.012087 -0.010903 -0.009661 -0.008377 -0.007070 -0.005761 -0.004469 -0.003213 -0.002012 -0.000884 0.000159 0.001103 0.001939 0.002663 0.003269 0.003759 0.004134 0.004400 0.004563 0.004633 0.004620 0.004536 0.004391 0.004199 0.003969 0.003714 0.003442 0.003163 0.002883 0.002608 0.002344 0.002094 0.001860 0.001645 0.001449 0.001271 0.001112 0.000969 0.000842 0.000729 0.000629 0.000540 0.000461 0.000391 0.000330 0.000276 0.000229 0.000188 0.000153 0.000124 0.000099 0.000079 0.000062 0.000048 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000052 0.000066 0.000083 0.000105 0.000130 0.000161 0.000197 0.000239 0.000288 0.000345 0.000410 0.000485 0.000569 0.000665 0.000773 0.000895 0.001032 0.001185 0.001354 0.001541 0.001746 0.001967 0.002203 0.002452 0.002712 0.002979 0.003250 0.003518 0.003779 0.004025 0.004250 0.004446 0.004604 0.004717 0.004774 0.004768 0.004691 0.004535 0.004294 0.003965 0.003546 0.003036 0.002437 0.001755 0.000995 0.000167 -0.000719 -0.001653 -0.002623 -0.003615 -0.004618 -0.005621 -0.006614 -0.007586 -0.008531 -0.009442 -0.010314 -0.011142 -0.011924 -0.012655 -0.013334 -0.013957 -0.014521 -0.015025 -0.015466 -0.015841 -0.016146 -0.016379 -0.016536 -0.016612 -0.016603 -0.016504 -0.016311 -0.016018 -0.015624 -0.015125 -0.014521 -0.013813 -0.013006 -0.012106 -0.011121 -0.010064 -0.008946 -0.007785 -0.006595 -0.005394 -0.004201 -0.003034 -0.001910 -0.000845 0.000146 0.001051 0.001861 0.002568 0.003170 0.003663 0.004049 0.004332 0.004516 0.004609 0.004620 0.004559 0.004435 0.004261 0.004047 0.003804 0.003542 0.003269 0.002993 0.002720 0.002455 0.002202 0.001965 0.001744 0.001541 0.001356 0.001190 0.001040 0.000906 0.000787 0.000681 0.000587 0.000503 0.000429 0.000363 0.000306 0.000256 0.000212 0.000174 0.000142 0.000115 0.000092 0.000073 0.000057 0.000044 0.000034 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000022 0.000028 0.000036 0.000047 0.000060 0.000076 0.000095 0.000119 0.000147 0.000180 0.000219 0.000265 0.000318 0.000379 0.000448 0.000527 0.000617 0.000718 0.000832 0.000960 0.001103 0.001263 0.001439 0.001633 0.001843 0.002068 0.002308 0.002559 0.002820 0.003087 0.003355 0.003621 0.003877 0.004119 0.004339 0.004529 0.004682 0.004790 0.004844 0.004837 0.004762 0.004612 0.004383 0.004071 0.003675 0.003196 0.002636 0.002000 0.001295 0.000529 -0.000289 -0.001149 -0.002040 -0.002951 -0.003871 -0.004792 -0.005703 -0.006596 -0.007466 -0.008305 -0.009108 -0.009871 -0.010589 -0.011259 -0.011876 -0.012436 -0.012936 -0.013372 -0.013740 -0.014037 -0.014259 -0.014403 -0.014463 -0.014438 -0.014322 -0.014114 -0.013809 -0.013408 -0.012908 -0.012313 -0.011624 -0.010847 -0.009990 -0.009061 -0.008073 -0.007037 -0.005969 -0.004885 -0.003799 -0.002730 -0.001693 -0.000703 0.000224 0.001079 0.001849 0.002529 0.003112 0.003598 0.003984 0.004275 0.004472 0.004582 0.004612 0.004571 0.004467 0.004310 0.004112 0.003881 0.003629 0.003362 0.003091 0.002820 0.002556 0.002302 0.002061 0.001836 0.001628 0.001438 0.001265 0.001109 0.000969 0.000844 0.000732 0.000633 0.000545 0.000467 0.000397 0.000336 0.000282 0.000236 0.000195 0.000160 0.000130 0.000105 0.000084 0.000067 0.000052 0.000041 0.000031 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000033 0.000042 0.000054 0.000068 0.000086 0.000108 0.000134 0.000165 0.000201 0.000243 0.000292 0.000348 0.000413 0.000486 0.000570 0.000664 0.000771 0.000890 0.001025 0.001175 0.001340 0.001522 0.001721 0.001935 0.002163 0.002405 0.002657 0.002918 0.003184 0.003450 0.003712 0.003965 0.004203 0.004418 0.004605 0.004756 0.004862 0.004917 0.004913 0.004844 0.004706 0.004493 0.004204 0.003838 0.003395 0.002880 0.002296 0.001650 0.000949 0.000202 -0.000582 -0.001393 -0.002221 -0.003058 -0.003894 -0.004722 -0.005534 -0.006324 -0.007085 -0.007813 -0.008502 -0.009147 -0.009743 -0.010286 -0.010771 -0.011193 -0.011548 -0.011832 -0.012042 -0.012173 -0.012223 -0.012188 -0.012065 -0.011853 -0.011550 -0.011156 -0.010672 -0.010101 -0.009447 -0.008717 -0.007917 -0.007059 -0.006152 -0.005210 -0.004246 -0.003274 -0.002310 -0.001368 -0.000463 0.000392 0.001185 0.001905 0.002546 0.003101 0.003567 0.003944 0.004232 0.004435 0.004555 0.004599 0.004574 0.004487 0.004347 0.004163 0.003946 0.003703 0.003444 0.003178 0.002910 0.002647 0.002392 0.002150 0.001922 0.001710 0.001515 0.001337 0.001175 0.001030 0.000900 0.000783 0.000679 0.000586 0.000504 0.000431 0.000366 0.000309 0.000259 0.000216 0.000178 0.000146 0.000119 0.000096 0.000077 0.000061 0.000048 0.000037 0.000028 0.000021 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000029 0.000038 0.000049 0.000062 0.000078 0.000098 0.000122 0.000150 0.000183 0.000222 0.000267 0.000319 0.000379 0.000447 0.000525 0.000612 0.000712 0.000824 0.000949 0.001089 0.001244 0.001415 0.001601 0.001803 0.002020 0.002251 0.002493 0.002746 0.003006 0.003270 0.003534 0.003793 0.004043 0.004278 0.004491 0.004676 0.004825 0.004933 0.004991 0.004995 0.004937 0.004815 0.004623 0.004362 0.004030 0.003628 0.003161 0.002631 0.002047 0.001414 0.000740 0.000033 -0.000697 -0.001443 -0.002195 -0.002946 -0.003689 -0.004416 -0.005122 -0.005801 -0.006448 -0.007056 -0.007620 -0.008135 -0.008595 -0.008996 -0.009332 -0.009601 -0.009797 -0.009918 -0.009960 -0.009921 -0.009799 -0.009592 -0.009301 -0.008927 -0.008471 -0.007937 -0.007331 -0.006659 -0.005929 -0.005151 -0.004335 -0.003494 -0.002640 -0.001785 -0.000945 -0.000131 0.000643 0.001366 0.002027 0.002619 0.003136 0.003574 0.003932 0.004209 0.004407 0.004531 0.004583 0.004569 0.004496 0.004371 0.004202 0.003997 0.003766 0.003515 0.003255 0.002990 0.002729 0.002474 0.002231 0.002001 0.001786 0.001587 0.001405 0.001238 0.001088 0.000953 0.000832 0.000724 0.000627 0.000541 0.000464 0.000396 0.000336 0.000284 0.000237 0.000197 0.000162 0.000133 0.000108 0.000087 0.000069 0.000055 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000044 0.000056 0.000071 0.000088 0.000110 0.000136 0.000166 0.000202 0.000243 0.000291 0.000346 0.000409 0.000481 0.000563 0.000655 0.000759 0.000876 0.001007 0.001151 0.001311 0.001485 0.001675 0.001879 0.002098 0.002329 0.002572 0.002824 0.003082 0.003344 0.003606 0.003863 0.004111 0.004344 0.004556 0.004741 0.004892 0.005003 0.005068 0.005082 0.005039 0.004935 0.004769 0.004538 0.004243 0.003885 0.003468 0.002995 0.002474 0.001909 0.001308 0.000679 0.000029 -0.000633 -0.001300 -0.001965 -0.002621 -0.003263 -0.003883 -0.004477 -0.005038 -0.005561 -0.006040 -0.006468 -0.006842 -0.007156 -0.007406 -0.007588 -0.007699 -0.007737 -0.007698 -0.007582 -0.007388 -0.007118 -0.006772 -0.006354 -0.005867 -0.005318 -0.004713 -0.004061 -0.003370 -0.002650 -0.001914 -0.001172 -0.000436 0.000281 0.000968 0.001615 0.002210 0.002747 0.003218 0.003619 0.003949 0.004207 0.004394 0.004512 0.004566 0.004558 0.004495 0.004383 0.004227 0.004035 0.003815 0.003574 0.003321 0.003061 0.002802 0.002549 0.002305 0.002073 0.001856 0.001654 0.001468 0.001298 0.001143 0.001004 0.000879 0.000766 0.000666 0.000577 0.000497 0.000426 0.000363 0.000308 0.000259 0.000216 0.000179 0.000147 0.000120 0.000097 0.000078 0.000062 0.000049 0.000038 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000050 0.000063 0.000080 0.000099 0.000123 0.000150 0.000183 0.000221 0.000265 0.000315 0.000374 0.000440 0.000516 0.000601 0.000698 0.000806 0.000927 0.001062 0.001210 0.001373 0.001550 0.001742 0.001947 0.002166 0.002398 0.002640 0.002890 0.003147 0.003407 0.003667 0.003923 0.004169 0.004401 0.004613 0.004799 0.004954 0.005071 0.005145 0.005171 0.005145 0.005063 0.004924 0.004725 0.004469 0.004156 0.003790 0.003375 0.002917 0.002420 0.001892 0.001340 0.000770 0.000191 -0.000392 -0.000971 -0.001542 -0.002097 -0.002632 -0.003139 -0.003614 -0.004050 -0.004442 -0.004785 -0.005073 -0.005302 -0.005469 -0.005571 -0.005606 -0.005571 -0.005466 -0.005291 -0.005047 -0.004736 -0.004362 -0.003929 -0.003443 -0.002911 -0.002340 -0.001740 -0.001119 -0.000489 0.000141 0.000760 0.001358 0.001923 0.002447 0.002923 0.003342 0.003701 0.003997 0.004228 0.004397 0.004503 0.004552 0.004545 0.004487 0.004383 0.004238 0.004058 0.003850 0.003620 0.003375 0.003122 0.002867 0.002615 0.002372 0.002139 0.001920 0.001716 0.001527 0.001353 0.001195 0.001052 0.000923 0.000807 0.000704 0.000611 0.000529 0.000455 0.000389 0.000331 0.000280 0.000235 0.000196 0.000161 0.000132 0.000108 0.000087 0.000069 0.000055 0.000043 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000021 0.000028 0.000035 0.000045 0.000057 0.000071 0.000089 0.000110 0.000135 0.000165 0.000199 0.000240 0.000286 0.000339 0.000401 0.000470 0.000550 0.000639 0.000739 0.000851 0.000976 0.001113 0.001264 0.001429 0.001608 0.001801 0.002007 0.002225 0.002456 0.002697 0.002946 0.003201 0.003460 0.003718 0.003972 0.004218 0.004449 0.004662 0.004851 0.005010 0.005134 0.005219 0.005259 0.005251 0.005192 0.005080 0.004915 0.004698 0.004431 0.004116 0.003758 0.003362 0.002932 0.002475 0.001998 0.001507 0.001009 0.000509 0.000013 -0.000474 -0.000945 -0.001395 -0.001818 -0.002208 -0.002560 -0.002868 -0.003127 -0.003335 -0.003487 -0.003580 -0.003613 -0.003583 -0.003492 -0.003339 -0.003126 -0.002855 -0.002529 -0.002154 -0.001734 -0.001277 -0.000790 -0.000281 0.000242 0.000768 0.001290 0.001796 0.002279 0.002729 0.003140 0.003503 0.003815 0.004071 0.004272 0.004416 0.004505 0.004542 0.004530 0.004472 0.004373 0.004236 0.004066 0.003869 0.003649 0.003414 0.003169 0.002920 0.002672 0.002430 0.002198 0.001978 0.001772 0.001581 0.001404 0.001243 0.001097 0.000965 0.000846 0.000739 0.000644 0.000559 0.000483 0.000415 0.000355 0.000301 0.000254 0.000212 0.000176 0.000145 0.000119 0.000096 0.000077 0.000062 0.000049 0.000038 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000032 0.000040 0.000051 0.000064 0.000080 0.000098 0.000121 0.000148 0.000179 0.000216 0.000258 0.000307 0.000363 0.000428 0.000500 0.000583 0.000675 0.000778 0.000893 0.001020 0.001160 0.001312 0.001479 0.001658 0.001851 0.002056 0.002274 0.002504 0.002743 0.002991 0.003244 0.003501 0.003758 0.004011 0.004256 0.004488 0.004702 0.004894 0.005058 0.005190 0.005286 0.005340 0.005351 0.005315 0.005231 0.005100 0.004922 0.004699 0.004434 0.004131 0.003795 0.003430 0.003042 0.002638 0.002223 0.001802 0.001380 0.000964 0.000558 0.000168 -0.000201 -0.000543 -0.000852 -0.001125 -0.001355 -0.001540 -0.001676 -0.001761 -0.001793 -0.001771 -0.001695 -0.001567 -0.001386 -0.001157 -0.000882 -0.000565 -0.000212 0.000170 0.000575 0.000995 0.001423 0.001850 0.002268 0.002669 0.003044 0.003388 0.003693 0.003955 0.004169 0.004335 0.004451 0.004519 0.004540 0.004518 0.004455 0.004355 0.004222 0.004059 0.003871 0.003662 0.003437 0.003201 0.002960 0.002717 0.002479 0.002249 0.002029 0.001822 0.001629 0.001451 0.001287 0.001138 0.001003 0.000882 0.000773 0.000675 0.000588 0.000510 0.000440 0.000377 0.000322 0.000273 0.000229 0.000191 0.000158 0.000130 0.000106 0.000085 0.000068 0.000054 0.000043 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000071 0.000088 0.000108 0.000132 0.000160 0.000194 0.000232 0.000277 0.000328 0.000387 0.000454 0.000529 0.000614 0.000709 0.000814 0.000931 0.001060 0.001200 0.001354 0.001520 0.001700 0.001892 0.002096 0.002313 0.002541 0.002779 0.003025 0.003277 0.003532 0.003787 0.004038 0.004282 0.004514 0.004730 0.004925 0.005095 0.005235 0.005341 0.005410 0.005438 0.005425 0.005369 0.005270 0.005129 0.004949 0.004732 0.004481 0.004202 0.003899 0.003578 0.003242 0.002898 0.002550 0.002203 0.001862 0.001531 0.001217 0.000923 0.000656 0.000419 0.000218 0.000056 -0.000064 -0.000140 -0.000172 -0.000159 -0.000099 0.000004 0.000151 0.000339 0.000564 0.000822 0.001109 0.001419 0.001745 0.002081 0.002419 0.002753 0.003075 0.003378 0.003655 0.003902 0.004113 0.004283 0.004412 0.004499 0.004542 0.004545 0.004509 0.004437 0.004333 0.004200 0.004041 0.003859 0.003659 0.003443 0.003216 0.002983 0.002748 0.002515 0.002289 0.002071 0.001865 0.001672 0.001492 0.001327 0.001176 0.001039 0.000915 0.000803 0.000704 0.000614 0.000535 0.000463 0.000399 0.000342 0.000291 0.000246 0.000206 0.000171 0.000141 0.000116 0.000094 0.000076 0.000060 0.000048 0.000038 0.000029 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000032 0.000040 0.000050 0.000063 0.000078 0.000096 0.000117 0.000143 0.000173 0.000208 0.000249 0.000295 0.000349 0.000410 0.000479 0.000557 0.000643 0.000739 0.000846 0.000964 0.001093 0.001235 0.001388 0.001554 0.001733 0.001924 0.002127 0.002342 0.002568 0.002804 0.003048 0.003297 0.003550 0.003803 0.004053 0.004296 0.004527 0.004745 0.004942 0.005117 0.005264 0.005380 0.005462 0.005508 0.005515 0.005485 0.005416 0.005311 0.005170 0.004998 0.004797 0.004572 0.004327 0.004067 0.003795 0.003517 0.003237 0.002958 0.002685 0.002423 0.002177 0.001951 0.001750 0.001578 0.001438 0.001333 0.001264 0.001233 0.001238 0.001281 0.001360 0.001474 0.001621 0.001798 0.002001 0.002225 0.002466 0.002718 0.002975 0.003231 0.003479 0.003714 0.003929 0.004119 0.004279 0.004406 0.004498 0.004553 0.004571 0.004553 0.004502 0.004419 0.004308 0.004171 0.004012 0.003835 0.003640 0.003433 0.003215 0.002991 0.002764 0.002538 0.002316 0.002102 0.001898 0.001706 0.001526 0.001360 0.001208 0.001070 0.000944 0.000831 0.000729 0.000639 0.000557 0.000484 0.000419 0.000361 0.000309 0.000262 0.000221 0.000185 0.000153 0.000126 0.000103 0.000083 0.000066 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000055 0.000068 0.000084 0.000104 0.000127 0.000154 0.000185 0.000222 0.000265 0.000314 0.000369 0.000432 0.000502 0.000581 0.000669 0.000766 0.000874 0.000992 0.001121 0.001262 0.001415 0.001580 0.001757 0.001946 0.002148 0.002361 0.002585 0.002818 0.003059 0.003306 0.003556 0.003806 0.004053 0.004294 0.004525 0.004743 0.004942 0.005120 0.005273 0.005398 0.005492 0.005553 0.005580 0.005572 0.005531 0.005458 0.005354 0.005223 0.005068 0.004893 0.004702 0.004498 0.004285 0.004066 0.003846 0.003627 0.003415 0.003214 0.003028 0.002861 0.002717 0.002599 0.002508 0.002446 0.002414 0.002411 0.002438 0.002494 0.002577 0.002686 0.002817 0.002969 0.003135 0.003314 0.003498 0.003684 0.003865 0.004037 0.004193 0.004330 0.004443 0.004529 0.004584 0.004609 0.004601 0.004563 0.004495 0.004400 0.004280 0.004138 0.003977 0.003800 0.003610 0.003408 0.003198 0.002982 0.002763 0.002545 0.002330 0.002121 0.001920 0.001730 0.001552 0.001387 0.001235 0.001095 0.000969 0.000854 0.000752 0.000659 0.000577 0.000503 0.000437 0.000378 0.000325 0.000277 0.000235 0.000198 0.000165 0.000136 0.000111 0.000090 0.000073 0.000058 0.000046 0.000036 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000048 0.000060 0.000074 0.000091 0.000112 0.000136 0.000164 0.000198 0.000236 0.000280 0.000331 0.000388 0.000451 0.000523 0.000602 0.000691 0.000788 0.000896 0.001014 0.001143 0.001283 0.001434 0.001598 0.001773 0.001960 0.002159 0.002369 0.002590 0.002820 0.003058 0.003301 0.003547 0.003794 0.004038 0.004276 0.004505 0.004722 0.004922 0.005102 0.005259 0.005391 0.005494 0.005568 0.005611 0.005624 0.005608 0.005563 0.005493 0.005400 0.005287 0.005158 0.005014 0.004860 0.004698 0.004532 0.004364 0.004198 0.004039 0.003889 0.003754 0.003636 0.003537 0.003460 0.003405 0.003372 0.003362 0.003375 0.003409 0.003463 0.003537 0.003627 0.003732 0.003847 0.003968 0.004093 0.004215 0.004330 0.004435 0.004524 0.004594 0.004641 0.004663 0.004658 0.004626 0.004568 0.004484 0.004376 0.004247 0.004099 0.003936 0.003758 0.003570 0.003372 0.003168 0.002960 0.002749 0.002538 0.002330 0.002127 0.001931 0.001745 0.001569 0.001405 0.001254 0.001115 0.000988 0.000873 0.000770 0.000677 0.000594 0.000519 0.000453 0.000393 0.000339 0.000291 0.000248 0.000210 0.000176 0.000146 0.000120 0.000098 0.000079 0.000064 0.000051 0.000040 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000042 0.000052 0.000065 0.000080 0.000098 0.000119 0.000145 0.000175 0.000210 0.000250 0.000295 0.000346 0.000404 0.000468 0.000540 0.000620 0.000709 0.000806 0.000913 0.001031 0.001158 0.001297 0.001446 0.001607 0.001780 0.001964 0.002160 0.002367 0.002585 0.002811 0.003044 0.003283 0.003524 0.003766 0.004006 0.004240 0.004465 0.004679 0.004878 0.005059 0.005218 0.005354 0.005465 0.005548 0.005605 0.005636 0.005641 0.005622 0.005582 0.005523 0.005448 0.005358 0.005256 0.005145 0.005027 0.004904 0.004780 0.004659 0.004543 0.004437 0.004342 0.004262 0.004196 0.004147 0.004114 0.004098 0.004097 0.004112 0.004141 0.004184 0.004238 0.004301 0.004370 0.004442 0.004514 0.004581 0.004640 0.004687 0.004719 0.004732 0.004724 0.004694 0.004640 0.004563 0.004465 0.004345 0.004208 0.004054 0.003887 0.003708 0.003521 0.003327 0.003127 0.002925 0.002721 0.002518 0.002317 0.002121 0.001931 0.001749 0.001577 0.001416 0.001266 0.001128 0.001001 0.000887 0.000783 0.000690 0.000606 0.000532 0.000465 0.000405 0.000351 0.000303 0.000259 0.000220 0.000186 0.000156 0.000129 0.000106 0.000086 0.000069 0.000055 0.000044 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000023 0.000029 0.000036 0.000045 0.000056 0.000069 0.000085 0.000105 0.000127 0.000154 0.000185 0.000221 0.000261 0.000307 0.000359 0.000417 0.000482 0.000554 0.000634 0.000722 0.000819 0.000925 0.001041 0.001167 0.001303 0.001450 0.001608 0.001778 0.001959 0.002152 0.002355 0.002568 0.002789 0.003017 0.003250 0.003485 0.003721 0.003954 0.004183 0.004403 0.004613 0.004808 0.004987 0.005146 0.005284 0.005399 0.005491 0.005558 0.005604 0.005628 0.005632 0.005619 0.005589 0.005546 0.005489 0.005422 0.005346 0.005263 0.005177 0.005089 0.005004 0.004923 0.004849 0.004785 0.004730 0.004686 0.004653 0.004631 0.004619 0.004617 0.004624 0.004640 0.004663 0.004691 0.004721 0.004751 0.004778 0.004799 0.004811 0.004810 0.004794 0.004761 0.004708 0.004636 0.004544 0.004432 0.004303 0.004158 0.003999 0.003829 0.003649 0.003463 0.003271 0.003076 0.002879 0.002682 0.002486 0.002293 0.002103 0.001920 0.001743 0.001576 0.001418 0.001271 0.001134 0.001009 0.000895 0.000792 0.000698 0.000615 0.000540 0.000473 0.000414 0.000360 0.000312 0.000269 0.000230 0.000195 0.000164 0.000137 0.000113 0.000092 0.000075 0.000060 0.000048 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000039 0.000049 0.000060 0.000074 0.000091 0.000111 0.000135 0.000162 0.000194 0.000230 0.000272 0.000318 0.000370 0.000428 0.000493 0.000565 0.000644 0.000732 0.000827 0.000931 0.001045 0.001168 0.001302 0.001446 0.001601 0.001768 0.001945 0.002134 0.002332 0.002539 0.002755 0.002976 0.003202 0.003429 0.003657 0.003883 0.004104 0.004318 0.004521 0.004711 0.004886 0.005042 0.005180 0.005297 0.005393 0.005470 0.005528 0.005568 0.005592 0.005601 0.005596 0.005578 0.005548 0.005508 0.005460 0.005405 0.005347 0.005287 0.005229 0.005173 0.005123 0.005078 0.005039 0.005006 0.004979 0.004957 0.004941 0.004931 0.004924 0.004921 0.004919 0.004917 0.004912 0.004902 0.004885 0.004858 0.004819 0.004765 0.004695 0.004608 0.004504 0.004383 0.004246 0.004095 0.003932 0.003760 0.003580 0.003395 0.003206 0.003015 0.002824 0.002633 0.002444 0.002258 0.002076 0.001899 0.001729 0.001566 0.001413 0.001269 0.001135 0.001012 0.000899 0.000796 0.000703 0.000620 0.000545 0.000479 0.000419 0.000366 0.000318 0.000275 0.000237 0.000202 0.000171 0.000144 0.000120 0.000098 0.000080 0.000065 0.000052 0.000041 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000052 0.000064 0.000079 0.000096 0.000117 0.000141 0.000169 0.000202 0.000238 0.000280 0.000326 0.000379 0.000437 0.000501 0.000572 0.000650 0.000736 0.000830 0.000932 0.001043 0.001163 0.001294 0.001435 0.001587 0.001750 0.001923 0.002106 0.002298 0.002499 0.002707 0.002920 0.003137 0.003356 0.003574 0.003791 0.004003 0.004208 0.004403 0.004585 0.004753 0.004905 0.005040 0.005158 0.005258 0.005342 0.005410 0.005464 0.005503 0.005529 0.005542 0.005543 0.005533 0.005514 0.005486 0.005452 0.005414 0.005375 0.005335 0.005297 0.005260 0.005225 0.005192 0.005162 0.005133 0.005106 0.005080 0.005056 0.005031 0.005006 0.004977 0.004944 0.004905 0.004858 0.004800 0.004731 0.004648 0.004551 0.004438 0.004311 0.004170 0.004016 0.003851 0.003679 0.003499 0.003316 0.003131 0.002944 0.002758 0.002574 0.002392 0.002213 0.002039 0.001869 0.001705 0.001549 0.001401 0.001261 0.001130 0.001010 0.000898 0.000797 0.000705 0.000622 0.000547 0.000481 0.000422 0.000369 0.000322 0.000280 0.000242 0.000207 0.000177 0.000149 0.000125 0.000104 0.000085 0.000069 0.000055 0.000044 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000045 0.000055 0.000068 0.000083 0.000101 0.000122 0.000147 0.000175 0.000208 0.000245 0.000286 0.000333 0.000385 0.000442 0.000506 0.000575 0.000652 0.000735 0.000826 0.000926 0.001034 0.001152 0.001280 0.001417 0.001565 0.001723 0.001891 0.002068 0.002253 0.002446 0.002645 0.002848 0.003055 0.003264 0.003472 0.003678 0.003879 0.004073 0.004258 0.004431 0.004591 0.004737 0.004868 0.004985 0.005088 0.005177 0.005252 0.005315 0.005365 0.005403 0.005429 0.005443 0.005446 0.005440 0.005426 0.005407 0.005383 0.005357 0.005328 0.005298 0.005267 0.005235 0.005202 0.005168 0.005132 0.005096 0.005057 0.005016 0.004972 0.004923 0.004868 0.004807 0.004736 0.004656 0.004564 0.004461 0.004344 0.004214 0.004072 0.003918 0.003754 0.003583 0.003406 0.003226 0.003044 0.002863 0.002683 0.002505 0.002330 0.002159 0.001992 0.001830 0.001674 0.001524 0.001381 0.001247 0.001120 0.001003 0.000894 0.000794 0.000704 0.000621 0.000548 0.000481 0.000423 0.000370 0.000323 0.000282 0.000244 0.000211 0.000181 0.000154 0.000130 0.000108 0.000089 0.000073 0.000059 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000058 0.000071 0.000086 0.000105 0.000126 0.000151 0.000180 0.000213 0.000250 0.000291 0.000338 0.000389 0.000445 0.000507 0.000574 0.000649 0.000730 0.000818 0.000915 0.001021 0.001135 0.001259 0.001393 0.001536 0.001688 0.001849 0.002019 0.002196 0.002380 0.002569 0.002762 0.002957 0.003155 0.003351 0.003545 0.003734 0.003915 0.004088 0.004251 0.004402 0.004541 0.004668 0.004783 0.004886 0.004977 0.005057 0.005125 0.005181 0.005225 0.005257 0.005279 0.005290 0.005293 0.005288 0.005277 0.005261 0.005241 0.005217 0.005189 0.005158 0.005124 0.005086 0.005044 0.004999 0.004950 0.004897 0.004838 0.004775 0.004704 0.004626 0.004539 0.004443 0.004336 0.004218 0.004089 0.003949 0.003798 0.003639 0.003472 0.003300 0.003125 0.002948 0.002772 0.002598 0.002426 0.002259 0.002096 0.001937 0.001783 0.001634 0.001491 0.001355 0.001226 0.001104 0.000991 0.000885 0.000788 0.000700 0.000619 0.000546 0.000480 0.000422 0.000370 0.000323 0.000282 0.000245 0.000212 0.000183 0.000156 0.000133 0.000111 0.000093 0.000076 0.000062 0.000050 0.000040 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000049 0.000060 0.000073 0.000089 0.000108 0.000130 0.000155 0.000184 0.000217 0.000254 0.000295 0.000340 0.000389 0.000444 0.000504 0.000569 0.000641 0.000719 0.000805 0.000899 0.001002 0.001113 0.001232 0.001361 0.001498 0.001644 0.001798 0.001959 0.002127 0.002300 0.002479 0.002660 0.002844 0.003029 0.003212 0.003392 0.003567 0.003736 0.003896 0.004048 0.004189 0.004321 0.004443 0.004555 0.004656 0.004747 0.004827 0.004896 0.004953 0.004999 0.005034 0.005058 0.005073 0.005080 0.005079 0.005071 0.005058 0.005039 0.005015 0.004985 0.004950 0.004910 0.004864 0.004813 0.004757 0.004695 0.004627 0.004553 0.004471 0.004382 0.004284 0.004177 0.004061 0.003935 0.003800 0.003656 0.003503 0.003344 0.003179 0.003011 0.002841 0.002671 0.002504 0.002339 0.002179 0.002023 0.001873 0.001727 0.001586 0.001451 0.001322 0.001199 0.001082 0.000974 0.000872 0.000779 0.000693 0.000614 0.000543 0.000478 0.000420 0.000368 0.000322 0.000281 0.000245 0.000213 0.000184 0.000158 0.000134 0.000114 0.000095 0.000079 0.000065 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000034 0.000041 0.000051 0.000062 0.000076 0.000092 0.000111 0.000133 0.000159 0.000187 0.000220 0.000256 0.000295 0.000339 0.000387 0.000439 0.000497 0.000560 0.000629 0.000705 0.000788 0.000879 0.000978 0.001084 0.001199 0.001322 0.001453 0.001592 0.001737 0.001889 0.002047 0.002210 0.002377 0.002546 0.002717 0.002888 0.003057 0.003223 0.003384 0.003538 0.003686 0.003827 0.003959 0.004083 0.004198 0.004305 0.004402 0.004489 0.004566 0.004632 0.004687 0.004731 0.004765 0.004789 0.004804 0.004810 0.004809 0.004801 0.004787 0.004765 0.004737 0.004703 0.004661 0.004614 0.004559 0.004498 0.004431 0.004357 0.004276 0.004188 0.004092 0.003988 0.003876 0.003755 0.003627 0.003490 0.003346 0.003197 0.003042 0.002883 0.002722 0.002562 0.002402 0.002245 0.002092 0.001944 0.001801 0.001663 0.001530 0.001403 0.001281 0.001165 0.001055 0.000951 0.000854 0.000765 0.000682 0.000606 0.000537 0.000474 0.000417 0.000366 0.000321 0.000280 0.000244 0.000212 0.000183 0.000158 0.000135 0.000115 0.000097 0.000081 0.000067 0.000055 0.000044 0.000035 0.000028 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000035 0.000043 0.000052 0.000064 0.000078 0.000094 0.000114 0.000136 0.000161 0.000189 0.000221 0.000256 0.000294 0.000335 0.000381 0.000431 0.000486 0.000547 0.000614 0.000687 0.000767 0.000854 0.000949 0.001051 0.001160 0.001277 0.001401 0.001531 0.001668 0.001810 0.001958 0.002109 0.002264 0.002421 0.002578 0.002734 0.002888 0.003039 0.003186 0.003327 0.003463 0.003592 0.003715 0.003830 0.003938 0.004037 0.004127 0.004208 0.004278 0.004339 0.004389 0.004428 0.004459 0.004480 0.004492 0.004496 0.004492 0.004481 0.004462 0.004436 0.004402 0.004361 0.004312 0.004256 0.004193 0.004123 0.004046 0.003962 0.003871 0.003772 0.003666 0.003553 0.003432 0.003304 0.003171 0.003032 0.002888 0.002741 0.002592 0.002442 0.002292 0.002144 0.001999 0.001859 0.001723 0.001593 0.001468 0.001349 0.001234 0.001125 0.001022 0.000924 0.000832 0.000746 0.000667 0.000595 0.000528 0.000468 0.000413 0.000363 0.000319 0.000279 0.000243 0.000211 0.000183 0.000158 0.000135 0.000115 0.000098 0.000082 0.000068 0.000056 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000036 0.000044 0.000054 0.000066 0.000080 0.000096 0.000116 0.000138 0.000162 0.000190 0.000220 0.000253 0.000289 0.000329 0.000372 0.000420 0.000473 0.000531 0.000595 0.000665 0.000742 0.000825 0.000915 0.001012 0.001116 0.001226 0.001342 0.001464 0.001592 0.001724 0.001861 0.002000 0.002142 0.002285 0.002428 0.002569 0.002709 0.002845 0.002978 0.003107 0.003231 0.003349 0.003461 0.003567 0.003665 0.003755 0.003836 0.003908 0.003970 0.004023 0.004066 0.004100 0.004125 0.004141 0.004149 0.004148 0.004140 0.004123 0.004099 0.004066 0.004026 0.003978 0.003922 0.003859 0.003789 0.003711 0.003627 0.003535 0.003437 0.003332 0.003220 0.003103 0.002980 0.002852 0.002720 0.002586 0.002449 0.002311 0.002173 0.002035 0.001900 0.001768 0.001641 0.001518 0.001401 0.001289 0.001182 0.001080 0.000983 0.000891 0.000805 0.000724 0.000649 0.000580 0.000517 0.000459 0.000406 0.000358 0.000315 0.000276 0.000241 0.000210 0.000182 0.000157 0.000135 0.000115 0.000098 0.000082 0.000069 0.000057 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000037 0.000045 0.000055 0.000067 0.000082 0.000098 0.000117 0.000138 0.000162 0.000188 0.000216 0.000247 0.000282 0.000319 0.000361 0.000406 0.000457 0.000513 0.000574 0.000641 0.000714 0.000793 0.000878 0.000970 0.001067 0.001170 0.001278 0.001392 0.001510 0.001632 0.001757 0.001884 0.002012 0.002141 0.002270 0.002397 0.002523 0.002646 0.002766 0.002882 0.002994 0.003101 0.003202 0.003296 0.003383 0.003462 0.003533 0.003595 0.003649 0.003693 0.003728 0.003755 0.003773 0.003783 0.003785 0.003779 0.003764 0.003742 0.003711 0.003672 0.003625 0.003571 0.003509 0.003440 0.003365 0.003282 0.003193 0.003098 0.002996 0.002889 0.002777 0.002661 0.002541 0.002419 0.002295 0.002170 0.002044 0.001919 0.001795 0.001673 0.001554 0.001440 0.001330 0.001225 0.001125 0.001030 0.000940 0.000854 0.000774 0.000698 0.000627 0.000562 0.000502 0.000447 0.000397 0.000351 0.000310 0.000272 0.000238 0.000208 0.000180 0.000156 0.000134 0.000114 0.000097 0.000082 0.000069 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000046 0.000056 0.000069 0.000083 0.000099 0.000117 0.000137 0.000159 0.000184 0.000210 0.000240 0.000272 0.000308 0.000347 0.000391 0.000439 0.000492 0.000551 0.000614 0.000684 0.000758 0.000839 0.000924 0.001015 0.001111 0.001211 0.001315 0.001423 0.001534 0.001647 0.001761 0.001876 0.001992 0.002107 0.002221 0.002334 0.002444 0.002552 0.002656 0.002755 0.002850 0.002939 0.003021 0.003097 0.003164 0.003224 0.003276 0.003319 0.003355 0.003382 0.003401 0.003413 0.003416 0.003411 0.003398 0.003377 0.003348 0.003311 0.003267 0.003215 0.003156 0.003090 0.003018 0.002939 0.002855 0.002764 0.002668 0.002567 0.002463 0.002355 0.002245 0.002133 0.002021 0.001908 0.001795 0.001683 0.001572 0.001464 0.001358 0.001256 0.001158 0.001065 0.000977 0.000893 0.000814 0.000739 0.000669 0.000603 0.000541 0.000485 0.000433 0.000385 0.000342 0.000302 0.000266 0.000234 0.000204 0.000178 0.000154 0.000133 0.000114 0.000097 0.000082 0.000069 0.000057 0.000047 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000057 0.000069 0.000083 0.000098 0.000115 0.000134 0.000155 0.000178 0.000203 0.000230 0.000261 0.000295 0.000333 0.000374 0.000420 0.000471 0.000526 0.000587 0.000652 0.000723 0.000798 0.000878 0.000961 0.001049 0.001140 0.001235 0.001332 0.001431 0.001532 0.001634 0.001737 0.001840 0.001942 0.002044 0.002145 0.002243 0.002338 0.002430 0.002517 0.002600 0.002676 0.002746 0.002809 0.002865 0.002914 0.002955 0.002989 0.003016 0.003035 0.003047 0.003051 0.003047 0.003035 0.003016 0.002989 0.002955 0.002913 0.002865 0.002809 0.002748 0.002680 0.002607 0.002528 0.002444 0.002355 0.002262 0.002166 0.002067 0.001968 0.001867 0.001766 0.001666 0.001566 0.001466 0.001368 0.001272 0.001179 0.001089 0.001003 0.000921 0.000843 0.000770 0.000701 0.000636 0.000575 0.000518 0.000465 0.000417 0.000372 0.000331 0.000293 0.000259 0.000228 0.000200 0.000174 0.000151 0.000131 0.000112 0.000096 0.000081 0.000068 0.000057 0.000047 0.000039 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000032 0.000039 0.000047 0.000057 0.000069 0.000082 0.000096 0.000112 0.000129 0.000149 0.000170 0.000194 0.000220 0.000249 0.000282 0.000317 0.000357 0.000401 0.000449 0.000502 0.000559 0.000620 0.000686 0.000756 0.000829 0.000905 0.000984 0.001066 0.001150 0.001236 0.001325 0.001414 0.001505 0.001596 0.001688 0.001779 0.001870 0.001958 0.002045 0.002128 0.002207 0.002282 0.002352 0.002416 0.002473 0.002525 0.002569 0.002608 0.002639 0.002664 0.002683 0.002694 0.002698 0.002695 0.002684 0.002667 0.002642 0.002610 0.002572 0.002527 0.002477 0.002420 0.002358 0.002291 0.002218 0.002141 0.002060 0.001976 0.001889 0.001801 0.001712 0.001622 0.001533 0.001445 0.001357 0.001269 0.001183 0.001099 0.001017 0.000939 0.000864 0.000792 0.000725 0.000661 0.000601 0.000545 0.000493 0.000444 0.000399 0.000357 0.000318 0.000283 0.000250 0.000221 0.000194 0.000170 0.000148 0.000128 0.000110 0.000094 0.000080 0.000068 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000067 0.000079 0.000093 0.000108 0.000124 0.000142 0.000163 0.000185 0.000210 0.000237 0.000268 0.000302 0.000340 0.000382 0.000428 0.000477 0.000531 0.000588 0.000648 0.000711 0.000777 0.000845 0.000915 0.000988 0.001062 0.001139 0.001217 0.001296 0.001377 0.001458 0.001539 0.001619 0.001699 0.001776 0.001850 0.001922 0.001989 0.002051 0.002108 0.002160 0.002206 0.002246 0.002281 0.002310 0.002332 0.002349 0.002360 0.002364 0.002361 0.002351 0.002335 0.002313 0.002284 0.002249 0.002209 0.002163 0.002112 0.002056 0.001996 0.001931 0.001861 0.001789 0.001713 0.001636 0.001558 0.001479 0.001401 0.001323 0.001245 0.001168 0.001092 0.001017 0.000944 0.000873 0.000805 0.000740 0.000678 0.000620 0.000565 0.000514 0.000466 0.000421 0.000379 0.000340 0.000304 0.000271 0.000241 0.000213 0.000188 0.000165 0.000144 0.000125 0.000108 0.000092 0.000079 0.000067 0.000056 0.000047 0.000038 0.000031 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000032 0.000038 0.000046 0.000055 0.000065 0.000076 0.000089 0.000103 0.000118 0.000135 0.000154 0.000176 0.000199 0.000226 0.000255 0.000288 0.000324 0.000363 0.000406 0.000453 0.000502 0.000554 0.000608 0.000664 0.000722 0.000782 0.000844 0.000907 0.000973 0.001040 0.001110 0.001180 0.001251 0.001323 0.001394 0.001464 0.001532 0.001598 0.001661 0.001720 0.001776 0.001826 0.001872 0.001912 0.001948 0.001978 0.002004 0.002024 0.002039 0.002049 0.002052 0.002050 0.002041 0.002026 0.002006 0.001980 0.001950 0.001914 0.001873 0.001828 0.001778 0.001724 0.001667 0.001606 0.001541 0.001475 0.001407 0.001339 0.001270 0.001202 0.001134 0.001067 0.001000 0.000934 0.000870 0.000806 0.000745 0.000687 0.000631 0.000578 0.000528 0.000481 0.000437 0.000396 0.000358 0.000323 0.000290 0.000259 0.000231 0.000205 0.000181 0.000159 0.000139 0.000121 0.000105 0.000090 0.000077 0.000065 0.000055 0.000046 0.000038 0.000031 0.000025 0.000021 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000025 0.000031 0.000037 0.000045 0.000053 0.000062 0.000073 0.000085 0.000098 0.000112 0.000128 0.000146 0.000167 0.000189 0.000214 0.000242 0.000273 0.000307 0.000345 0.000384 0.000427 0.000471 0.000517 0.000565 0.000614 0.000665 0.000717 0.000771 0.000827 0.000885 0.000944 0.001005 0.001067 0.001129 0.001191 0.001253 0.001312 0.001370 0.001425 0.001477 0.001526 0.001570 0.001609 0.001645 0.001675 0.001702 0.001724 0.001742 0.001755 0.001763 0.001766 0.001764 0.001756 0.001743 0.001725 0.001703 0.001676 0.001644 0.001609 0.001569 0.001526 0.001479 0.001428 0.001375 0.001319 0.001262 0.001203 0.001144 0.001084 0.001025 0.000967 0.000909 0.000851 0.000795 0.000739 0.000685 0.000633 0.000583 0.000535 0.000490 0.000448 0.000408 0.000370 0.000336 0.000303 0.000273 0.000246 0.000220 0.000195 0.000173 0.000152 0.000134 0.000116 0.000101 0.000087 0.000075 0.000064 0.000054 0.000045 0.000038 0.000031 0.000025 0.000021 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000020 0.000025 0.000030 0.000036 0.000043 0.000050 0.000059 0.000069 0.000080 0.000093 0.000106 0.000121 0.000138 0.000158 0.000179 0.000203 0.000230 0.000259 0.000291 0.000325 0.000361 0.000399 0.000438 0.000478 0.000519 0.000562 0.000606 0.000651 0.000699 0.000748 0.000799 0.000851 0.000904 0.000958 0.001012 0.001065 0.001116 0.001167 0.001214 0.001259 0.001301 0.001339 0.001373 0.001403 0.001429 0.001452 0.001471 0.001486 0.001497 0.001504 0.001507 0.001505 0.001498 0.001487 0.001472 0.001452 0.001429 0.001402 0.001371 0.001337 0.001300 0.001259 0.001216 0.001170 0.001122 0.001073 0.001022 0.000971 0.000921 0.000870 0.000820 0.000770 0.000721 0.000673 0.000626 0.000580 0.000535 0.000493 0.000452 0.000414 0.000378 0.000344 0.000313 0.000284 0.000256 0.000231 0.000207 0.000185 0.000165 0.000146 0.000128 0.000112 0.000097 0.000084 0.000072 0.000062 0.000052 0.000044 0.000037 0.000031 0.000025 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000041 0.000048 0.000056 0.000065 0.000076 0.000087 0.000100 0.000114 0.000131 0.000149 0.000169 0.000192 0.000217 0.000244 0.000273 0.000304 0.000335 0.000368 0.000402 0.000436 0.000472 0.000509 0.000547 0.000587 0.000629 0.000672 0.000716 0.000762 0.000807 0.000853 0.000899 0.000943 0.000986 0.001027 0.001065 0.001101 0.001133 0.001162 0.001187 0.001210 0.001229 0.001245 0.001258 0.001267 0.001273 0.001275 0.001273 0.001268 0.001258 0.001245 0.001229 0.001209 0.001186 0.001160 0.001131 0.001099 0.001065 0.001028 0.000989 0.000948 0.000907 0.000864 0.000821 0.000778 0.000735 0.000692 0.000650 0.000608 0.000567 0.000527 0.000488 0.000451 0.000415 0.000381 0.000349 0.000318 0.000290 0.000263 0.000239 0.000216 0.000194 0.000174 0.000156 0.000138 0.000122 0.000107 0.000093 0.000081 0.000069 0.000059 0.000051 0.000043 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000033 0.000039 0.000045 0.000053 0.000062 0.000071 0.000082 0.000094 0.000107 0.000123 0.000140 0.000159 0.000180 0.000203 0.000228 0.000253 0.000280 0.000308 0.000336 0.000365 0.000394 0.000425 0.000457 0.000491 0.000526 0.000562 0.000600 0.000638 0.000676 0.000715 0.000753 0.000791 0.000827 0.000862 0.000894 0.000924 0.000951 0.000976 0.000997 0.001016 0.001032 0.001045 0.001056 0.001064 0.001069 0.001070 0.001069 0.001064 0.001056 0.001045 0.001032 0.001015 0.000996 0.000974 0.000950 0.000923 0.000894 0.000863 0.000831 0.000797 0.000762 0.000726 0.000690 0.000654 0.000618 0.000582 0.000546 0.000511 0.000476 0.000442 0.000410 0.000378 0.000348 0.000320 0.000293 0.000267 0.000243 0.000221 0.000200 0.000181 0.000163 0.000146 0.000130 0.000115 0.000101 0.000089 0.000077 0.000066 0.000057 0.000049 0.000041 0.000035 0.000030 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000036 0.000043 0.000050 0.000057 0.000066 0.000076 0.000088 0.000100 0.000115 0.000131 0.000149 0.000168 0.000188 0.000210 0.000232 0.000255 0.000279 0.000303 0.000327 0.000353 0.000380 0.000408 0.000437 0.000468 0.000499 0.000531 0.000563 0.000595 0.000627 0.000659 0.000689 0.000718 0.000745 0.000770 0.000793 0.000813 0.000831 0.000846 0.000859 0.000870 0.000879 0.000886 0.000890 0.000891 0.000890 0.000886 0.000880 0.000871 0.000860 0.000846 0.000831 0.000813 0.000792 0.000770 0.000746 0.000721 0.000694 0.000666 0.000637 0.000608 0.000578 0.000547 0.000517 0.000487 0.000457 0.000427 0.000398 0.000369 0.000342 0.000316 0.000291 0.000267 0.000244 0.000223 0.000203 0.000184 0.000167 0.000151 0.000135 0.000121 0.000108 0.000095 0.000084 0.000073 0.000063 0.000054 0.000046 0.000040 0.000034 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000040 0.000046 0.000053 0.000061 0.000071 0.000081 0.000093 0.000107 0.000121 0.000137 0.000154 0.000172 0.000191 0.000210 0.000230 0.000250 0.000270 0.000292 0.000314 0.000338 0.000362 0.000388 0.000413 0.000440 0.000466 0.000493 0.000519 0.000545 0.000570 0.000594 0.000616 0.000637 0.000656 0.000672 0.000687 0.000699 0.000710 0.000719 0.000726 0.000732 0.000735 0.000737 0.000736 0.000733 0.000728 0.000721 0.000711 0.000700 0.000688 0.000673 0.000656 0.000638 0.000619 0.000598 0.000576 0.000553 0.000530 0.000505 0.000481 0.000456 0.000431 0.000405 0.000380 0.000355 0.000331 0.000307 0.000284 0.000262 0.000242 0.000222 0.000203 0.000185 0.000169 0.000153 0.000138 0.000125 0.000112 0.000100 0.000089 0.000078 0.000069 0.000060 0.000051 0.000044 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000031 0.000036 0.000042 0.000049 0.000057 0.000065 0.000075 0.000086 0.000098 0.000111 0.000125 0.000140 0.000155 0.000171 0.000188 0.000204 0.000222 0.000239 0.000258 0.000278 0.000298 0.000319 0.000341 0.000362 0.000384 0.000406 0.000427 0.000448 0.000469 0.000488 0.000507 0.000524 0.000539 0.000552 0.000564 0.000574 0.000583 0.000590 0.000596 0.000600 0.000603 0.000605 0.000604 0.000602 0.000598 0.000592 0.000585 0.000576 0.000565 0.000553 0.000540 0.000525 0.000509 0.000492 0.000475 0.000457 0.000438 0.000418 0.000398 0.000378 0.000357 0.000336 0.000315 0.000294 0.000274 0.000254 0.000235 0.000217 0.000200 0.000183 0.000168 0.000153 0.000139 0.000126 0.000114 0.000103 0.000092 0.000082 0.000073 0.000064 0.000056 0.000048 0.000042 0.000036 0.000030 0.000026 0.000022 0.000018 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000024 0.000029 0.000033 0.000039 0.000045 0.000052 0.000060 0.000068 0.000078 0.000089 0.000100 0.000113 0.000125 0.000138 0.000152 0.000166 0.000180 0.000195 0.000211 0.000228 0.000245 0.000262 0.000279 0.000297 0.000315 0.000332 0.000350 0.000367 0.000383 0.000399 0.000414 0.000428 0.000440 0.000451 0.000460 0.000468 0.000475 0.000481 0.000486 0.000489 0.000492 0.000493 0.000493 0.000491 0.000488 0.000483 0.000477 0.000470 0.000461 0.000452 0.000441 0.000429 0.000416 0.000403 0.000389 0.000375 0.000360 0.000344 0.000328 0.000311 0.000294 0.000277 0.000260 0.000242 0.000225 0.000209 0.000193 0.000178 0.000164 0.000150 0.000138 0.000126 0.000114 0.000104 0.000094 0.000084 0.000075 0.000067 0.000059 0.000052 0.000045 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000015 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000035 0.000041 0.000047 0.000054 0.000062 0.000070 0.000080 0.000090 0.000100 0.000111 0.000122 0.000134 0.000146 0.000158 0.000172 0.000185 0.000199 0.000214 0.000228 0.000242 0.000256 0.000271 0.000285 0.000298 0.000312 0.000325 0.000337 0.000348 0.000358 0.000366 0.000374 0.000380 0.000386 0.000390 0.000394 0.000397 0.000399 0.000400 0.000400 0.000399 0.000396 0.000393 0.000388 0.000382 0.000375 0.000366 0.000358 0.000348 0.000338 0.000327 0.000317 0.000305 0.000293 0.000281 0.000268 0.000255 0.000241 0.000227 0.000213 0.000198 0.000184 0.000171 0.000158 0.000145 0.000134 0.000123 0.000112 0.000103 0.000093 0.000084 0.000076 0.000068 0.000061 0.000054 0.000047 0.000041 0.000036 0.000031 0.000027 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000017 0.000020 0.000024 0.000027 0.000032 0.000037 0.000042 0.000048 0.000055 0.000063 0.000071 0.000079 0.000088 0.000097 0.000107 0.000117 0.000128 0.000139 0.000150 0.000161 0.000173 0.000185 0.000196 0.000208 0.000219 0.000230 0.000242 0.000252 0.000263 0.000273 0.000282 0.000290 0.000297 0.000303 0.000308 0.000312 0.000315 0.000318 0.000320 0.000322 0.000323 0.000324 0.000323 0.000321 0.000318 0.000313 0.000308 0.000302 0.000296 0.000288 0.000280 0.000272 0.000264 0.000256 0.000247 0.000238 0.000228 0.000218 0.000208 0.000196 0.000185 0.000173 0.000161 0.000150 0.000139 0.000128 0.000118 0.000109 0.000100 0.000091 0.000083 0.000075 0.000068 0.000061 0.000055 0.000049 0.000043 0.000038 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000032 0.000037 0.000043 0.000049 0.000055 0.000062 0.000069 0.000077 0.000085 0.000093 0.000102 0.000111 0.000120 0.000130 0.000139 0.000149 0.000158 0.000167 0.000177 0.000186 0.000195 0.000203 0.000212 0.000220 0.000227 0.000234 0.000239 0.000244 0.000248 0.000251 0.000254 0.000256 0.000258 0.000259 0.000260 0.000261 0.000260 0.000259 0.000256 0.000252 0.000248 0.000243 0.000237 0.000231 0.000225 0.000218 0.000212 0.000205 0.000199 0.000192 0.000184 0.000176 0.000168 0.000159 0.000149 0.000140 0.000130 0.000121 0.000112 0.000103 0.000095 0.000088 0.000080 0.000073 0.000067 0.000061 0.000055 0.000049 0.000044 0.000039 0.000034 0.000030 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000033 0.000038 0.000043 0.000048 0.000054 0.000061 0.000067 0.000074 0.000081 0.000088 0.000096 0.000104 0.000111 0.000119 0.000127 0.000134 0.000142 0.000149 0.000156 0.000163 0.000170 0.000177 0.000183 0.000188 0.000193 0.000196 0.000199 0.000202 0.000204 0.000205 0.000207 0.000208 0.000209 0.000209 0.000209 0.000208 0.000206 0.000203 0.000199 0.000194 0.000189 0.000184 0.000179 0.000174 0.000169 0.000164 0.000159 0.000153 0.000148 0.000141 0.000135 0.000128 0.000120 0.000112 0.000105 0.000097 0.000090 0.000083 0.000076 0.000070 0.000064 0.000059 0.000054 0.000049 0.000044 0.000039 0.000035 0.000030 0.000027 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000033 0.000038 0.000042 0.000047 0.000053 0.000058 0.000064 0.000070 0.000076 0.000082 0.000088 0.000095 0.000101 0.000107 0.000113 0.000119 0.000125 0.000131 0.000136 0.000142 0.000147 0.000151 0.000155 0.000158 0.000160 0.000162 0.000163 0.000164 0.000165 0.000166 0.000167 0.000167 0.000167 0.000166 0.000165 0.000162 0.000159 0.000155 0.000151 0.000146 0.000142 0.000138 0.000133 0.000130 0.000126 0.000122 0.000117 0.000113 0.000107 0.000102 0.000096 0.000090 0.000083 0.000077 0.000072 0.000066 0.000061 0.000056 0.000052 0.000047 0.000043 0.000039 0.000035 0.000031 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000017 0.000019 0.000022 0.000025 0.000029 0.000033 0.000037 0.000041 0.000046 0.000050 0.000055 0.000060 0.000065 0.000070 0.000075 0.000080 0.000085 0.000089 0.000094 0.000099 0.000104 0.000109 0.000113 0.000117 0.000121 0.000124 0.000126 0.000128 0.000129 0.000130 0.000131 0.000132 0.000132 0.000133 0.000133 0.000133 0.000133 0.000131 0.000129 0.000126 0.000123 0.000119 0.000116 0.000112 0.000108 0.000105 0.000102 0.000099 0.000096 0.000093 0.000089 0.000085 0.000081 0.000076 0.000071 0.000066 0.000061 0.000057 0.000053 0.000049 0.000045 0.000041 0.000037 0.000034 0.000031 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000015 0.000017 0.000019 0.000022 0.000025 0.000028 0.000032 0.000035 0.000039 0.000043 0.000047 0.000051 0.000055 0.000059 0.000063 0.000067 0.000071 0.000075 0.000079 0.000083 0.000087 0.000090 0.000094 0.000097 0.000099 0.000101 0.000102 0.000103 0.000103 0.000104 0.000104 0.000105 0.000105 0.000106 0.000106 0.000105 0.000104 0.000102 0.000100 0.000097 0.000094 0.000091 0.000088 0.000085 0.000082 0.000080 0.000077 0.000075 0.000073 0.000070 0.000067 0.000063 0.000060 0.000056 0.000052 0.000048 0.000045 0.000042 0.000038 0.000035 0.000032 0.000030 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000027 0.000030 0.000033 0.000036 0.000039 0.000043 0.000046 0.000049 0.000052 0.000055 0.000059 0.000062 0.000065 0.000069 0.000072 0.000074 0.000077 0.000078 0.000080 0.000081 0.000081 0.000082 0.000082 0.000082 0.000082 0.000083 0.000083 0.000083 0.000083 0.000082 0.000080 0.000079 0.000076 0.000074 0.000071 0.000068 0.000066 0.000064 0.000062 0.000060 0.000058 0.000057 0.000055 0.000052 0.000050 0.000047 0.000044 0.000041 0.000038 0.000035 0.000033 0.000030 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000026 0.000028 0.000031 0.000033 0.000036 0.000038 0.000041 0.000043 0.000046 0.000049 0.000051 0.000054 0.000056 0.000059 0.000060 0.000062 0.000063 0.000063 0.000064 0.000064 0.000064 0.000064 0.000064 0.000064 0.000064 0.000065 0.000064 0.000064 0.000063 0.000061 0.000059 0.000057 0.000055 0.000053 0.000051 0.000049 0.000048 0.000046 0.000045 0.000044 0.000042 0.000041 0.000039 0.000037 0.000034 0.000032 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000030 0.000032 0.000034 0.000036 0.000038 0.000040 0.000042 0.000044 0.000046 0.000047 0.000048 0.000049 0.000049 0.000050 0.000049 0.000049 0.000049 0.000049 0.000049 0.000050 0.000050 0.000050 0.000049 0.000048 0.000047 0.000045 0.000044 0.000042 0.000040 0.000039 0.000037 0.000036 0.000035 0.000035 0.000034 0.000033 0.000031 0.000030 0.000028 0.000027 0.000025 0.000023 0.000022 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000023 0.000024 0.000026 0.000028 0.000029 0.000031 0.000033 0.000034 0.000035 0.000036 0.000037 0.000038 0.000038 0.000038 0.000038 0.000038 0.000038 0.000038 0.000038 0.000038 0.000038 0.000038 0.000037 0.000037 0.000036 0.000034 0.000033 0.000032 0.000030 0.000029 0.000028 0.000027 0.000027 0.000026 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000019 0.000020 0.000021 0.000023 0.000024 0.000025 0.000026 0.000027 0.000028 0.000029 0.000029 0.000029 0.000029 0.000029 0.000029 0.000028 0.000028 0.000028 0.000028 0.000028 0.000028 0.000028 0.000027 0.000027 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000021 0.000020 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000022 0.000022 0.000022 0.000022 0.000021 0.000021 0.000021 0.000021 0.000021 0.000021 0.000021 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode8_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000017 0.000017 0.000018 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000018 0.000017 0.000017 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000023 0.000024 0.000024 0.000025 0.000025 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000025 0.000025 0.000024 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000019 0.000021 0.000022 0.000024 0.000025 0.000026 0.000028 0.000029 0.000030 0.000031 0.000032 0.000032 0.000033 0.000034 0.000034 0.000035 0.000035 0.000035 0.000035 0.000035 0.000035 0.000035 0.000034 0.000033 0.000033 0.000032 0.000031 0.000030 0.000029 0.000027 0.000026 0.000025 0.000023 0.000022 0.000021 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000016 0.000017 0.000019 0.000021 0.000022 0.000024 0.000026 0.000028 0.000030 0.000032 0.000034 0.000036 0.000037 0.000039 0.000040 0.000041 0.000043 0.000044 0.000045 0.000046 0.000046 0.000047 0.000047 0.000047 0.000047 0.000047 0.000047 0.000046 0.000046 0.000045 0.000044 0.000043 0.000041 0.000040 0.000038 0.000037 0.000035 0.000033 0.000032 0.000030 0.000028 0.000026 0.000025 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000026 0.000028 0.000030 0.000032 0.000035 0.000037 0.000040 0.000043 0.000045 0.000047 0.000050 0.000052 0.000054 0.000055 0.000057 0.000058 0.000060 0.000061 0.000062 0.000062 0.000063 0.000063 0.000063 0.000063 0.000062 0.000061 0.000061 0.000059 0.000058 0.000057 0.000055 0.000053 0.000051 0.000049 0.000047 0.000045 0.000043 0.000040 0.000038 0.000035 0.000033 0.000030 0.000028 0.000026 0.000024 0.000021 0.000019 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000026 0.000029 0.000031 0.000034 0.000037 0.000040 0.000043 0.000047 0.000050 0.000053 0.000056 0.000060 0.000063 0.000066 0.000069 0.000071 0.000073 0.000075 0.000077 0.000079 0.000080 0.000081 0.000082 0.000083 0.000083 0.000083 0.000082 0.000082 0.000081 0.000080 0.000078 0.000077 0.000075 0.000073 0.000070 0.000068 0.000065 0.000062 0.000060 0.000057 0.000053 0.000050 0.000047 0.000044 0.000041 0.000037 0.000034 0.000031 0.000029 0.000026 0.000024 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000031 0.000035 0.000038 0.000042 0.000045 0.000049 0.000053 0.000057 0.000061 0.000066 0.000070 0.000074 0.000078 0.000083 0.000086 0.000090 0.000093 0.000096 0.000099 0.000101 0.000103 0.000105 0.000106 0.000107 0.000108 0.000108 0.000108 0.000108 0.000107 0.000106 0.000104 0.000102 0.000100 0.000098 0.000095 0.000092 0.000089 0.000086 0.000082 0.000078 0.000074 0.000070 0.000066 0.000062 0.000058 0.000054 0.000049 0.000045 0.000042 0.000038 0.000035 0.000031 0.000028 0.000025 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000027 0.000030 0.000034 0.000037 0.000042 0.000046 0.000050 0.000055 0.000060 0.000065 0.000070 0.000075 0.000081 0.000086 0.000091 0.000097 0.000102 0.000108 0.000113 0.000117 0.000121 0.000125 0.000129 0.000132 0.000134 0.000136 0.000138 0.000139 0.000140 0.000140 0.000140 0.000140 0.000139 0.000137 0.000135 0.000133 0.000130 0.000127 0.000123 0.000120 0.000116 0.000111 0.000107 0.000102 0.000097 0.000092 0.000087 0.000081 0.000076 0.000070 0.000065 0.000060 0.000055 0.000050 0.000046 0.000041 0.000038 0.000034 0.000030 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000028 0.000031 0.000035 0.000040 0.000044 0.000049 0.000055 0.000060 0.000066 0.000072 0.000078 0.000085 0.000091 0.000098 0.000105 0.000112 0.000118 0.000125 0.000132 0.000139 0.000145 0.000151 0.000157 0.000161 0.000166 0.000169 0.000173 0.000175 0.000177 0.000179 0.000180 0.000180 0.000180 0.000179 0.000178 0.000176 0.000174 0.000171 0.000167 0.000163 0.000159 0.000154 0.000149 0.000144 0.000138 0.000132 0.000125 0.000119 0.000112 0.000105 0.000098 0.000091 0.000084 0.000078 0.000071 0.000065 0.000060 0.000054 0.000049 0.000045 0.000040 0.000036 0.000032 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000025 0.000028 0.000032 0.000037 0.000041 0.000047 0.000052 0.000058 0.000065 0.000071 0.000078 0.000086 0.000093 0.000101 0.000110 0.000118 0.000126 0.000135 0.000143 0.000152 0.000161 0.000169 0.000178 0.000186 0.000193 0.000200 0.000206 0.000211 0.000216 0.000220 0.000223 0.000225 0.000227 0.000229 0.000229 0.000229 0.000228 0.000226 0.000224 0.000221 0.000217 0.000213 0.000208 0.000203 0.000197 0.000190 0.000184 0.000176 0.000169 0.000161 0.000152 0.000144 0.000135 0.000126 0.000117 0.000109 0.000100 0.000092 0.000085 0.000078 0.000071 0.000064 0.000058 0.000052 0.000047 0.000042 0.000037 0.000033 0.000028 0.000025 0.000021 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000025 0.000028 0.000032 0.000037 0.000042 0.000048 0.000054 0.000061 0.000068 0.000075 0.000084 0.000092 0.000101 0.000111 0.000120 0.000130 0.000140 0.000151 0.000161 0.000172 0.000183 0.000193 0.000204 0.000215 0.000225 0.000235 0.000245 0.000253 0.000261 0.000267 0.000273 0.000278 0.000281 0.000284 0.000287 0.000288 0.000289 0.000289 0.000288 0.000286 0.000283 0.000279 0.000274 0.000269 0.000263 0.000256 0.000249 0.000241 0.000233 0.000224 0.000214 0.000204 0.000194 0.000183 0.000172 0.000161 0.000150 0.000139 0.000129 0.000119 0.000109 0.000100 0.000091 0.000083 0.000075 0.000068 0.000061 0.000054 0.000048 0.000043 0.000037 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000017 0.000020 0.000024 0.000028 0.000032 0.000037 0.000042 0.000048 0.000055 0.000062 0.000070 0.000078 0.000087 0.000097 0.000107 0.000118 0.000129 0.000141 0.000153 0.000166 0.000178 0.000191 0.000204 0.000217 0.000230 0.000244 0.000257 0.000270 0.000283 0.000295 0.000307 0.000317 0.000327 0.000335 0.000342 0.000347 0.000352 0.000356 0.000358 0.000360 0.000361 0.000361 0.000360 0.000357 0.000354 0.000349 0.000343 0.000337 0.000329 0.000321 0.000312 0.000303 0.000292 0.000281 0.000270 0.000257 0.000245 0.000231 0.000217 0.000204 0.000190 0.000177 0.000164 0.000151 0.000140 0.000128 0.000117 0.000107 0.000097 0.000087 0.000079 0.000070 0.000062 0.000055 0.000049 0.000042 0.000037 0.000032 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000023 0.000027 0.000031 0.000036 0.000042 0.000048 0.000055 0.000062 0.000071 0.000080 0.000090 0.000100 0.000112 0.000124 0.000137 0.000150 0.000164 0.000179 0.000193 0.000209 0.000224 0.000240 0.000255 0.000271 0.000288 0.000304 0.000320 0.000336 0.000352 0.000367 0.000381 0.000394 0.000405 0.000415 0.000424 0.000431 0.000436 0.000441 0.000444 0.000446 0.000447 0.000447 0.000445 0.000443 0.000438 0.000433 0.000426 0.000418 0.000409 0.000399 0.000388 0.000377 0.000364 0.000351 0.000336 0.000321 0.000306 0.000289 0.000273 0.000256 0.000239 0.000223 0.000207 0.000191 0.000177 0.000162 0.000149 0.000136 0.000123 0.000112 0.000100 0.000090 0.000080 0.000071 0.000063 0.000055 0.000048 0.000041 0.000036 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000040 0.000047 0.000054 0.000062 0.000070 0.000080 0.000091 0.000102 0.000114 0.000128 0.000142 0.000157 0.000173 0.000189 0.000206 0.000224 0.000242 0.000260 0.000279 0.000298 0.000317 0.000336 0.000356 0.000375 0.000395 0.000415 0.000434 0.000452 0.000469 0.000485 0.000498 0.000510 0.000520 0.000529 0.000536 0.000541 0.000545 0.000548 0.000549 0.000549 0.000547 0.000544 0.000539 0.000532 0.000524 0.000514 0.000504 0.000492 0.000478 0.000464 0.000449 0.000433 0.000416 0.000398 0.000379 0.000359 0.000339 0.000318 0.000298 0.000278 0.000259 0.000240 0.000222 0.000204 0.000188 0.000171 0.000156 0.000141 0.000127 0.000114 0.000102 0.000091 0.000080 0.000070 0.000061 0.000053 0.000046 0.000039 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000038 0.000045 0.000052 0.000060 0.000069 0.000079 0.000090 0.000102 0.000115 0.000129 0.000144 0.000161 0.000178 0.000197 0.000216 0.000236 0.000257 0.000278 0.000300 0.000322 0.000344 0.000366 0.000389 0.000412 0.000436 0.000459 0.000483 0.000507 0.000530 0.000551 0.000572 0.000591 0.000607 0.000622 0.000634 0.000644 0.000652 0.000659 0.000663 0.000667 0.000668 0.000668 0.000666 0.000663 0.000657 0.000649 0.000639 0.000628 0.000615 0.000600 0.000585 0.000568 0.000550 0.000530 0.000510 0.000488 0.000465 0.000441 0.000417 0.000392 0.000368 0.000344 0.000321 0.000298 0.000276 0.000255 0.000234 0.000215 0.000196 0.000177 0.000160 0.000144 0.000129 0.000115 0.000102 0.000089 0.000078 0.000068 0.000059 0.000051 0.000043 0.000037 0.000031 0.000027 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000042 0.000049 0.000057 0.000066 0.000076 0.000087 0.000100 0.000113 0.000128 0.000144 0.000162 0.000181 0.000201 0.000222 0.000244 0.000267 0.000292 0.000317 0.000342 0.000368 0.000394 0.000420 0.000447 0.000474 0.000502 0.000529 0.000557 0.000586 0.000614 0.000641 0.000667 0.000691 0.000714 0.000733 0.000751 0.000765 0.000777 0.000787 0.000795 0.000801 0.000805 0.000807 0.000807 0.000805 0.000800 0.000793 0.000784 0.000773 0.000759 0.000744 0.000727 0.000708 0.000688 0.000666 0.000643 0.000619 0.000593 0.000565 0.000537 0.000509 0.000480 0.000451 0.000423 0.000395 0.000367 0.000341 0.000315 0.000290 0.000266 0.000243 0.000221 0.000200 0.000180 0.000162 0.000144 0.000128 0.000113 0.000099 0.000086 0.000075 0.000065 0.000055 0.000047 0.000040 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000038 0.000045 0.000053 0.000062 0.000072 0.000083 0.000096 0.000110 0.000125 0.000142 0.000160 0.000180 0.000201 0.000224 0.000248 0.000274 0.000301 0.000328 0.000357 0.000387 0.000417 0.000448 0.000478 0.000510 0.000541 0.000573 0.000605 0.000638 0.000671 0.000704 0.000737 0.000769 0.000800 0.000829 0.000855 0.000878 0.000899 0.000916 0.000931 0.000942 0.000952 0.000958 0.000963 0.000966 0.000966 0.000963 0.000958 0.000950 0.000940 0.000927 0.000911 0.000893 0.000872 0.000850 0.000826 0.000801 0.000773 0.000744 0.000713 0.000681 0.000648 0.000615 0.000581 0.000547 0.000514 0.000481 0.000449 0.000417 0.000386 0.000356 0.000327 0.000300 0.000273 0.000248 0.000224 0.000201 0.000180 0.000160 0.000141 0.000124 0.000109 0.000094 0.000082 0.000070 0.000060 0.000051 0.000044 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000040 0.000048 0.000057 0.000067 0.000078 0.000090 0.000104 0.000120 0.000137 0.000156 0.000176 0.000199 0.000223 0.000248 0.000276 0.000305 0.000335 0.000367 0.000400 0.000434 0.000469 0.000504 0.000540 0.000576 0.000612 0.000649 0.000686 0.000724 0.000762 0.000801 0.000840 0.000878 0.000916 0.000951 0.000985 0.001016 0.001043 0.001067 0.001088 0.001105 0.001119 0.001130 0.001138 0.001143 0.001146 0.001146 0.001144 0.001138 0.001129 0.001117 0.001102 0.001083 0.001062 0.001038 0.001012 0.000984 0.000953 0.000921 0.000887 0.000851 0.000814 0.000775 0.000736 0.000697 0.000658 0.000619 0.000580 0.000542 0.000505 0.000469 0.000433 0.000399 0.000366 0.000334 0.000304 0.000275 0.000248 0.000222 0.000198 0.000175 0.000154 0.000135 0.000118 0.000102 0.000088 0.000076 0.000065 0.000055 0.000047 0.000040 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000043 0.000051 0.000060 0.000071 0.000083 0.000097 0.000113 0.000130 0.000149 0.000169 0.000192 0.000217 0.000244 0.000272 0.000303 0.000336 0.000370 0.000406 0.000444 0.000483 0.000522 0.000563 0.000604 0.000646 0.000688 0.000730 0.000773 0.000816 0.000860 0.000904 0.000949 0.000994 0.001038 0.001081 0.001123 0.001162 0.001197 0.001229 0.001257 0.001281 0.001301 0.001317 0.001330 0.001340 0.001346 0.001349 0.001350 0.001347 0.001340 0.001330 0.001316 0.001298 0.001277 0.001252 0.001225 0.001194 0.001161 0.001125 0.001088 0.001048 0.001006 0.000963 0.000919 0.000874 0.000829 0.000784 0.000739 0.000694 0.000650 0.000606 0.000564 0.000522 0.000482 0.000442 0.000405 0.000369 0.000335 0.000302 0.000271 0.000242 0.000215 0.000190 0.000167 0.000146 0.000127 0.000110 0.000095 0.000081 0.000069 0.000059 0.000050 0.000042 0.000035 0.000030 0.000025 0.000020 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000037 0.000045 0.000053 0.000064 0.000075 0.000089 0.000104 0.000120 0.000139 0.000160 0.000183 0.000208 0.000235 0.000265 0.000296 0.000331 0.000367 0.000405 0.000446 0.000488 0.000532 0.000577 0.000624 0.000671 0.000719 0.000767 0.000815 0.000864 0.000913 0.000963 0.001014 0.001065 0.001116 0.001168 0.001218 0.001268 0.001315 0.001359 0.001400 0.001436 0.001469 0.001496 0.001520 0.001539 0.001554 0.001565 0.001572 0.001576 0.001576 0.001573 0.001565 0.001554 0.001538 0.001517 0.001493 0.001465 0.001433 0.001397 0.001359 0.001317 0.001274 0.001228 0.001180 0.001130 0.001080 0.001028 0.000977 0.000925 0.000874 0.000822 0.000772 0.000721 0.000672 0.000623 0.000576 0.000530 0.000486 0.000444 0.000403 0.000365 0.000329 0.000294 0.000262 0.000233 0.000205 0.000180 0.000157 0.000136 0.000118 0.000101 0.000087 0.000074 0.000063 0.000053 0.000045 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000038 0.000046 0.000055 0.000066 0.000079 0.000093 0.000109 0.000128 0.000148 0.000171 0.000195 0.000223 0.000252 0.000285 0.000320 0.000357 0.000398 0.000440 0.000485 0.000532 0.000581 0.000632 0.000685 0.000738 0.000793 0.000848 0.000903 0.000959 0.001015 0.001071 0.001128 0.001186 0.001245 0.001303 0.001362 0.001419 0.001475 0.001528 0.001578 0.001624 0.001666 0.001703 0.001734 0.001761 0.001783 0.001801 0.001813 0.001822 0.001826 0.001826 0.001822 0.001814 0.001800 0.001782 0.001759 0.001731 0.001699 0.001662 0.001621 0.001577 0.001530 0.001480 0.001427 0.001372 0.001316 0.001259 0.001200 0.001142 0.001083 0.001024 0.000966 0.000908 0.000850 0.000793 0.000737 0.000682 0.000629 0.000578 0.000529 0.000482 0.000437 0.000394 0.000354 0.000317 0.000282 0.000249 0.000219 0.000192 0.000167 0.000145 0.000125 0.000107 0.000092 0.000078 0.000066 0.000056 0.000047 0.000039 0.000032 0.000026 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000069 0.000082 0.000097 0.000115 0.000134 0.000156 0.000180 0.000207 0.000237 0.000269 0.000304 0.000342 0.000383 0.000427 0.000474 0.000523 0.000576 0.000630 0.000687 0.000745 0.000805 0.000867 0.000929 0.000992 0.001055 0.001119 0.001183 0.001247 0.001313 0.001378 0.001445 0.001511 0.001577 0.001641 0.001704 0.001763 0.001819 0.001871 0.001917 0.001959 0.001995 0.002025 0.002050 0.002070 0.002085 0.002094 0.002099 0.002099 0.002095 0.002085 0.002070 0.002050 0.002023 0.001992 0.001955 0.001913 0.001867 0.001817 0.001763 0.001706 0.001646 0.001584 0.001520 0.001456 0.001390 0.001324 0.001257 0.001191 0.001125 0.001059 0.000993 0.000928 0.000864 0.000801 0.000740 0.000681 0.000625 0.000570 0.000519 0.000469 0.000423 0.000379 0.000338 0.000300 0.000265 0.000233 0.000203 0.000177 0.000153 0.000132 0.000113 0.000096 0.000082 0.000069 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000040 0.000048 0.000059 0.000070 0.000084 0.000100 0.000119 0.000140 0.000163 0.000189 0.000218 0.000250 0.000285 0.000323 0.000364 0.000408 0.000456 0.000506 0.000560 0.000617 0.000677 0.000739 0.000804 0.000871 0.000939 0.001009 0.001080 0.001151 0.001223 0.001296 0.001368 0.001442 0.001516 0.001590 0.001665 0.001739 0.001812 0.001884 0.001953 0.002019 0.002081 0.002138 0.002190 0.002236 0.002277 0.002311 0.002339 0.002361 0.002378 0.002389 0.002394 0.002394 0.002389 0.002378 0.002361 0.002338 0.002309 0.002274 0.002232 0.002185 0.002133 0.002077 0.002016 0.001952 0.001885 0.001815 0.001744 0.001671 0.001597 0.001523 0.001449 0.001374 0.001299 0.001224 0.001150 0.001076 0.001004 0.000932 0.000863 0.000796 0.000731 0.000669 0.000610 0.000553 0.000500 0.000449 0.000402 0.000358 0.000318 0.000280 0.000246 0.000214 0.000186 0.000161 0.000138 0.000118 0.000100 0.000085 0.000071 0.000060 0.000049 0.000041 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000032 0.000040 0.000049 0.000059 0.000072 0.000086 0.000103 0.000122 0.000144 0.000169 0.000197 0.000228 0.000262 0.000299 0.000340 0.000384 0.000431 0.000482 0.000537 0.000595 0.000657 0.000722 0.000790 0.000861 0.000934 0.001010 0.001087 0.001166 0.001246 0.001326 0.001407 0.001489 0.001572 0.001654 0.001737 0.001821 0.001904 0.001987 0.002068 0.002147 0.002223 0.002296 0.002363 0.002426 0.002483 0.002534 0.002578 0.002616 0.002647 0.002672 0.002691 0.002703 0.002709 0.002709 0.002703 0.002691 0.002673 0.002647 0.002615 0.002576 0.002530 0.002477 0.002419 0.002356 0.002288 0.002217 0.002142 0.002065 0.001985 0.001904 0.001822 0.001739 0.001656 0.001573 0.001489 0.001405 0.001322 0.001239 0.001157 0.001077 0.000999 0.000923 0.000849 0.000779 0.000711 0.000647 0.000586 0.000529 0.000475 0.000425 0.000378 0.000334 0.000294 0.000258 0.000224 0.000194 0.000167 0.000143 0.000122 0.000103 0.000087 0.000073 0.000061 0.000050 0.000041 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000032 0.000040 0.000049 0.000060 0.000073 0.000088 0.000105 0.000125 0.000148 0.000174 0.000203 0.000236 0.000272 0.000312 0.000355 0.000402 0.000453 0.000508 0.000566 0.000628 0.000694 0.000764 0.000838 0.000914 0.000994 0.001077 0.001162 0.001248 0.001337 0.001426 0.001517 0.001608 0.001700 0.001792 0.001884 0.001977 0.002070 0.002162 0.002253 0.002343 0.002429 0.002512 0.002591 0.002664 0.002732 0.002794 0.002849 0.002898 0.002939 0.002973 0.003000 0.003020 0.003033 0.003040 0.003041 0.003034 0.003021 0.003001 0.002973 0.002938 0.002895 0.002844 0.002787 0.002723 0.002653 0.002579 0.002500 0.002417 0.002332 0.002244 0.002155 0.002064 0.001972 0.001880 0.001787 0.001694 0.001601 0.001508 0.001416 0.001324 0.001234 0.001147 0.001061 0.000979 0.000899 0.000823 0.000751 0.000682 0.000617 0.000556 0.000499 0.000445 0.000396 0.000350 0.000307 0.000268 0.000233 0.000201 0.000173 0.000147 0.000125 0.000106 0.000089 0.000074 0.000061 0.000051 0.000041 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000032 0.000039 0.000049 0.000060 0.000073 0.000088 0.000106 0.000127 0.000151 0.000178 0.000208 0.000243 0.000281 0.000323 0.000369 0.000419 0.000473 0.000530 0.000593 0.000659 0.000729 0.000804 0.000882 0.000965 0.001051 0.001140 0.001232 0.001327 0.001423 0.001521 0.001621 0.001722 0.001823 0.001926 0.002028 0.002131 0.002233 0.002336 0.002437 0.002537 0.002634 0.002728 0.002818 0.002903 0.002982 0.003054 0.003121 0.003180 0.003231 0.003275 0.003312 0.003341 0.003362 0.003377 0.003384 0.003385 0.003378 0.003364 0.003343 0.003313 0.003275 0.003228 0.003174 0.003111 0.003042 0.002966 0.002885 0.002799 0.002709 0.002616 0.002520 0.002422 0.002322 0.002221 0.002120 0.002018 0.001915 0.001812 0.001709 0.001607 0.001505 0.001405 0.001308 0.001212 0.001120 0.001031 0.000946 0.000865 0.000788 0.000715 0.000646 0.000582 0.000521 0.000464 0.000412 0.000363 0.000318 0.000277 0.000240 0.000206 0.000177 0.000150 0.000127 0.000107 0.000089 0.000074 0.000061 0.000050 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000031 0.000039 0.000048 0.000059 0.000073 0.000089 0.000107 0.000128 0.000153 0.000181 0.000212 0.000248 0.000287 0.000331 0.000380 0.000432 0.000489 0.000551 0.000616 0.000686 0.000761 0.000840 0.000924 0.001011 0.001103 0.001199 0.001298 0.001400 0.001504 0.001611 0.001720 0.001830 0.001941 0.002054 0.002166 0.002279 0.002392 0.002505 0.002616 0.002727 0.002835 0.002940 0.003041 0.003137 0.003227 0.003311 0.003389 0.003458 0.003520 0.003575 0.003621 0.003659 0.003689 0.003712 0.003727 0.003735 0.003735 0.003729 0.003715 0.003692 0.003661 0.003621 0.003571 0.003513 0.003446 0.003372 0.003291 0.003203 0.003111 0.003014 0.002913 0.002809 0.002703 0.002594 0.002485 0.002374 0.002262 0.002150 0.002037 0.001924 0.001812 0.001700 0.001590 0.001481 0.001376 0.001273 0.001174 0.001080 0.000989 0.000903 0.000822 0.000745 0.000672 0.000604 0.000540 0.000481 0.000425 0.000374 0.000327 0.000284 0.000245 0.000210 0.000179 0.000152 0.000128 0.000107 0.000089 0.000074 0.000061 0.000049 0.000040 0.000032 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000047 0.000059 0.000072 0.000088 0.000107 0.000129 0.000154 0.000182 0.000215 0.000251 0.000292 0.000338 0.000388 0.000443 0.000503 0.000568 0.000637 0.000711 0.000790 0.000873 0.000961 0.001054 0.001151 0.001253 0.001358 0.001467 0.001579 0.001694 0.001812 0.001931 0.002052 0.002174 0.002297 0.002420 0.002544 0.002667 0.002789 0.002909 0.003028 0.003144 0.003256 0.003364 0.003465 0.003560 0.003649 0.003729 0.003802 0.003866 0.003922 0.003969 0.004008 0.004039 0.004062 0.004077 0.004085 0.004086 0.004079 0.004065 0.004042 0.004010 0.003968 0.003917 0.003856 0.003786 0.003708 0.003622 0.003529 0.003431 0.003328 0.003220 0.003109 0.002995 0.002878 0.002760 0.002641 0.002520 0.002398 0.002276 0.002153 0.002030 0.001908 0.001787 0.001668 0.001551 0.001438 0.001329 0.001224 0.001124 0.001029 0.000938 0.000853 0.000772 0.000696 0.000624 0.000557 0.000494 0.000436 0.000382 0.000333 0.000288 0.000248 0.000212 0.000180 0.000152 0.000128 0.000107 0.000088 0.000073 0.000059 0.000048 0.000039 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000057 0.000071 0.000087 0.000106 0.000128 0.000153 0.000183 0.000216 0.000254 0.000296 0.000343 0.000395 0.000452 0.000514 0.000581 0.000654 0.000731 0.000814 0.000902 0.000994 0.001092 0.001194 0.001301 0.001413 0.001529 0.001648 0.001771 0.001896 0.002024 0.002154 0.002286 0.002418 0.002552 0.002685 0.002818 0.002951 0.003082 0.003211 0.003337 0.003460 0.003578 0.003690 0.003797 0.003896 0.003987 0.004070 0.004144 0.004209 0.004266 0.004313 0.004351 0.004381 0.004404 0.004419 0.004426 0.004427 0.004421 0.004407 0.004384 0.004352 0.004310 0.004258 0.004195 0.004123 0.004042 0.003953 0.003857 0.003754 0.003646 0.003533 0.003415 0.003295 0.003171 0.003045 0.002918 0.002788 0.002658 0.002526 0.002394 0.002261 0.002129 0.001997 0.001867 0.001739 0.001615 0.001495 0.001379 0.001269 0.001164 0.001064 0.000969 0.000879 0.000795 0.000715 0.000640 0.000569 0.000504 0.000443 0.000387 0.000336 0.000290 0.000249 0.000212 0.000180 0.000151 0.000126 0.000105 0.000087 0.000071 0.000058 0.000047 0.000037 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000056 0.000069 0.000085 0.000104 0.000126 0.000152 0.000182 0.000216 0.000254 0.000297 0.000345 0.000399 0.000457 0.000522 0.000591 0.000667 0.000748 0.000834 0.000926 0.001023 0.001125 0.001232 0.001345 0.001462 0.001584 0.001709 0.001839 0.001972 0.002108 0.002247 0.002387 0.002529 0.002672 0.002815 0.002958 0.003100 0.003241 0.003380 0.003516 0.003648 0.003776 0.003899 0.004015 0.004124 0.004225 0.004317 0.004401 0.004475 0.004540 0.004595 0.004641 0.004678 0.004706 0.004727 0.004741 0.004748 0.004748 0.004742 0.004729 0.004707 0.004676 0.004635 0.004583 0.004521 0.004449 0.004367 0.004276 0.004178 0.004073 0.003961 0.003844 0.003723 0.003597 0.003467 0.003335 0.003201 0.003065 0.002926 0.002786 0.002645 0.002503 0.002360 0.002218 0.002077 0.001938 0.001803 0.001671 0.001545 0.001424 0.001308 0.001198 0.001094 0.000995 0.000901 0.000813 0.000729 0.000651 0.000578 0.000510 0.000447 0.000390 0.000337 0.000290 0.000248 0.000211 0.000178 0.000149 0.000124 0.000102 0.000084 0.000069 0.000056 0.000045 0.000036 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000055 0.000068 0.000083 0.000102 0.000124 0.000150 0.000180 0.000214 0.000253 0.000297 0.000346 0.000400 0.000460 0.000526 0.000598 0.000676 0.000760 0.000849 0.000945 0.001046 0.001152 0.001264 0.001382 0.001504 0.001631 0.001763 0.001900 0.002040 0.002183 0.002329 0.002478 0.002628 0.002780 0.002932 0.003085 0.003236 0.003385 0.003533 0.003677 0.003818 0.003954 0.004085 0.004210 0.004328 0.004437 0.004538 0.004630 0.004712 0.004784 0.004847 0.004899 0.004942 0.004975 0.005000 0.005018 0.005030 0.005036 0.005036 0.005031 0.005019 0.004999 0.004970 0.004931 0.004881 0.004821 0.004751 0.004671 0.004582 0.004484 0.004378 0.004266 0.004147 0.004023 0.003895 0.003762 0.003626 0.003486 0.003344 0.003200 0.003052 0.002903 0.002752 0.002600 0.002448 0.002296 0.002147 0.002000 0.001858 0.001720 0.001588 0.001462 0.001342 0.001227 0.001118 0.001015 0.000918 0.000826 0.000739 0.000658 0.000582 0.000512 0.000448 0.000389 0.000336 0.000288 0.000245 0.000207 0.000174 0.000145 0.000121 0.000099 0.000081 0.000066 0.000053 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000053 0.000066 0.000081 0.000099 0.000121 0.000147 0.000176 0.000211 0.000250 0.000294 0.000344 0.000399 0.000461 0.000528 0.000601 0.000681 0.000767 0.000860 0.000958 0.001063 0.001173 0.001290 0.001412 0.001539 0.001672 0.001809 0.001951 0.002098 0.002248 0.002401 0.002557 0.002715 0.002875 0.003035 0.003196 0.003355 0.003513 0.003668 0.003819 0.003967 0.004110 0.004248 0.004379 0.004503 0.004619 0.004726 0.004824 0.004912 0.004990 0.005057 0.005115 0.005162 0.005199 0.005228 0.005249 0.005263 0.005272 0.005276 0.005276 0.005271 0.005261 0.005243 0.005218 0.005183 0.005138 0.005083 0.005017 0.004942 0.004856 0.004762 0.004659 0.004550 0.004433 0.004310 0.004181 0.004047 0.003910 0.003768 0.003622 0.003473 0.003320 0.003165 0.003006 0.002846 0.002685 0.002523 0.002363 0.002206 0.002053 0.001904 0.001761 0.001624 0.001493 0.001368 0.001249 0.001136 0.001029 0.000928 0.000833 0.000743 0.000660 0.000582 0.000511 0.000445 0.000385 0.000331 0.000283 0.000240 0.000203 0.000170 0.000141 0.000117 0.000096 0.000078 0.000064 0.000051 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000016 0.000020 0.000026 0.000033 0.000041 0.000051 0.000064 0.000079 0.000097 0.000118 0.000143 0.000172 0.000206 0.000245 0.000290 0.000340 0.000396 0.000458 0.000526 0.000601 0.000682 0.000770 0.000865 0.000966 0.001074 0.001188 0.001308 0.001434 0.001566 0.001704 0.001847 0.001994 0.002146 0.002302 0.002461 0.002624 0.002789 0.002955 0.003123 0.003290 0.003457 0.003621 0.003783 0.003941 0.004094 0.004241 0.004383 0.004518 0.004646 0.004765 0.004876 0.004977 0.005068 0.005149 0.005219 0.005279 0.005328 0.005367 0.005397 0.005419 0.005433 0.005443 0.005448 0.005450 0.005449 0.005445 0.005437 0.005424 0.005404 0.005376 0.005338 0.005290 0.005232 0.005164 0.005086 0.004999 0.004904 0.004800 0.004689 0.004570 0.004446 0.004315 0.004179 0.004038 0.003891 0.003740 0.003584 0.003424 0.003260 0.003094 0.002924 0.002754 0.002585 0.002418 0.002254 0.002095 0.001941 0.001793 0.001652 0.001516 0.001387 0.001264 0.001147 0.001036 0.000932 0.000834 0.000742 0.000657 0.000578 0.000505 0.000439 0.000379 0.000325 0.000277 0.000234 0.000197 0.000164 0.000136 0.000113 0.000092 0.000075 0.000061 0.000049 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000031 0.000039 0.000049 0.000061 0.000076 0.000093 0.000114 0.000139 0.000167 0.000201 0.000239 0.000283 0.000333 0.000389 0.000452 0.000520 0.000596 0.000678 0.000768 0.000864 0.000968 0.001078 0.001195 0.001319 0.001449 0.001585 0.001727 0.001875 0.002027 0.002184 0.002346 0.002510 0.002678 0.002849 0.003021 0.003195 0.003368 0.003541 0.003711 0.003878 0.004040 0.004196 0.004347 0.004490 0.004626 0.004755 0.004874 0.004985 0.005085 0.005176 0.005256 0.005324 0.005383 0.005430 0.005468 0.005496 0.005516 0.005528 0.005535 0.005538 0.005538 0.005538 0.005536 0.005534 0.005530 0.005522 0.005509 0.005490 0.005462 0.005425 0.005378 0.005322 0.005256 0.005181 0.005097 0.005004 0.004903 0.004794 0.004678 0.004554 0.004424 0.004287 0.004144 0.003994 0.003838 0.003677 0.003510 0.003338 0.003163 0.002986 0.002809 0.002633 0.002460 0.002291 0.002127 0.001969 0.001816 0.001670 0.001530 0.001397 0.001270 0.001150 0.001036 0.000929 0.000829 0.000736 0.000650 0.000570 0.000497 0.000430 0.000370 0.000317 0.000269 0.000227 0.000190 0.000159 0.000131 0.000108 0.000088 0.000072 0.000058 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000047 0.000058 0.000072 0.000089 0.000110 0.000134 0.000162 0.000194 0.000232 0.000276 0.000325 0.000381 0.000443 0.000512 0.000588 0.000670 0.000761 0.000858 0.000963 0.001075 0.001195 0.001321 0.001455 0.001594 0.001740 0.001892 0.002049 0.002211 0.002378 0.002547 0.002720 0.002896 0.003073 0.003251 0.003429 0.003606 0.003781 0.003951 0.004116 0.004275 0.004426 0.004569 0.004703 0.004828 0.004944 0.005050 0.005146 0.005231 0.005305 0.005369 0.005420 0.005462 0.005493 0.005514 0.005528 0.005534 0.005535 0.005532 0.005527 0.005522 0.005518 0.005516 0.005516 0.005517 0.005516 0.005513 0.005504 0.005489 0.005467 0.005436 0.005397 0.005348 0.005290 0.005223 0.005146 0.005061 0.004967 0.004865 0.004754 0.004634 0.004507 0.004371 0.004227 0.004075 0.003915 0.003748 0.003575 0.003397 0.003215 0.003032 0.002849 0.002667 0.002490 0.002316 0.002148 0.001985 0.001828 0.001678 0.001534 0.001398 0.001268 0.001145 0.001029 0.000921 0.000819 0.000725 0.000638 0.000558 0.000485 0.000419 0.000360 0.000307 0.000260 0.000219 0.000183 0.000152 0.000126 0.000103 0.000084 0.000068 0.000055 0.000044 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000021 0.000027 0.000035 0.000044 0.000055 0.000068 0.000085 0.000104 0.000128 0.000155 0.000187 0.000224 0.000267 0.000316 0.000370 0.000432 0.000500 0.000576 0.000658 0.000749 0.000846 0.000952 0.001065 0.001186 0.001315 0.001451 0.001594 0.001743 0.001899 0.002060 0.002227 0.002397 0.002572 0.002749 0.002929 0.003110 0.003292 0.003474 0.003654 0.003831 0.004003 0.004170 0.004329 0.004479 0.004619 0.004749 0.004867 0.004976 0.005073 0.005159 0.005234 0.005297 0.005348 0.005388 0.005417 0.005436 0.005445 0.005446 0.005440 0.005429 0.005415 0.005400 0.005386 0.005375 0.005368 0.005366 0.005369 0.005375 0.005383 0.005392 0.005398 0.005400 0.005396 0.005386 0.005368 0.005342 0.005307 0.005263 0.005210 0.005147 0.005074 0.004991 0.004899 0.004797 0.004684 0.004561 0.004428 0.004284 0.004131 0.003968 0.003797 0.003618 0.003435 0.003248 0.003060 0.002873 0.002687 0.002506 0.002328 0.002156 0.001990 0.001829 0.001676 0.001529 0.001389 0.001257 0.001133 0.001015 0.000906 0.000804 0.000710 0.000623 0.000543 0.000471 0.000406 0.000348 0.000296 0.000250 0.000210 0.000176 0.000146 0.000120 0.000098 0.000080 0.000064 0.000051 0.000041 0.000032 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000032 0.000041 0.000051 0.000064 0.000080 0.000099 0.000121 0.000148 0.000179 0.000215 0.000257 0.000304 0.000358 0.000419 0.000486 0.000561 0.000643 0.000733 0.000830 0.000936 0.001049 0.001171 0.001300 0.001438 0.001583 0.001735 0.001894 0.002059 0.002229 0.002404 0.002582 0.002764 0.002947 0.003132 0.003317 0.003501 0.003683 0.003862 0.004035 0.004201 0.004359 0.004506 0.004641 0.004764 0.004874 0.004971 0.005054 0.005126 0.005184 0.005231 0.005264 0.005286 0.005296 0.005295 0.005284 0.005265 0.005240 0.005210 0.005179 0.005147 0.005117 0.005092 0.005074 0.005063 0.005061 0.005068 0.005081 0.005101 0.005124 0.005148 0.005171 0.005191 0.005206 0.005216 0.005218 0.005213 0.005199 0.005175 0.005142 0.005098 0.005043 0.004976 0.004898 0.004807 0.004704 0.004588 0.004458 0.004316 0.004162 0.003997 0.003822 0.003640 0.003453 0.003263 0.003072 0.002881 0.002693 0.002508 0.002327 0.002152 0.001982 0.001819 0.001663 0.001514 0.001372 0.001239 0.001113 0.000996 0.000886 0.000784 0.000691 0.000605 0.000526 0.000455 0.000392 0.000335 0.000284 0.000240 0.000201 0.000168 0.000139 0.000114 0.000093 0.000075 0.000060 0.000048 0.000037 0.000029 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000029 0.000037 0.000047 0.000059 0.000074 0.000092 0.000114 0.000139 0.000169 0.000204 0.000245 0.000291 0.000344 0.000403 0.000470 0.000543 0.000624 0.000713 0.000810 0.000914 0.001027 0.001148 0.001278 0.001416 0.001562 0.001716 0.001877 0.002044 0.002218 0.002396 0.002578 0.002763 0.002950 0.003138 0.003326 0.003512 0.003695 0.003874 0.004047 0.004212 0.004366 0.004509 0.004638 0.004751 0.004850 0.004932 0.004998 0.005050 0.005086 0.005109 0.005119 0.005115 0.005098 0.005070 0.005032 0.004985 0.004931 0.004874 0.004816 0.004759 0.004706 0.004660 0.004622 0.004595 0.004580 0.004578 0.004590 0.004613 0.004646 0.004686 0.004732 0.004780 0.004828 0.004875 0.004918 0.004956 0.004987 0.005010 0.005024 0.005028 0.005021 0.005001 0.004969 0.004923 0.004862 0.004786 0.004693 0.004585 0.004460 0.004321 0.004167 0.004001 0.003825 0.003642 0.003452 0.003260 0.003067 0.002874 0.002684 0.002496 0.002313 0.002135 0.001963 0.001798 0.001640 0.001490 0.001347 0.001213 0.001088 0.000971 0.000862 0.000761 0.000669 0.000584 0.000507 0.000438 0.000376 0.000321 0.000272 0.000229 0.000191 0.000159 0.000131 0.000107 0.000087 0.000070 0.000055 0.000044 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000043 0.000054 0.000068 0.000085 0.000105 0.000130 0.000159 0.000192 0.000232 0.000277 0.000328 0.000386 0.000451 0.000523 0.000603 0.000690 0.000786 0.000889 0.001001 0.001121 0.001250 0.001387 0.001533 0.001687 0.001849 0.002018 0.002193 0.002374 0.002559 0.002747 0.002938 0.003128 0.003318 0.003505 0.003689 0.003868 0.004039 0.004201 0.004352 0.004489 0.004609 0.004713 0.004797 0.004862 0.004908 0.004935 0.004945 0.004939 0.004917 0.004880 0.004830 0.004767 0.004692 0.004608 0.004518 0.004423 0.004328 0.004236 0.004150 0.004072 0.004005 0.003952 0.003915 0.003896 0.003895 0.003912 0.003946 0.003995 0.004057 0.004128 0.004205 0.004287 0.004371 0.004454 0.004534 0.004609 0.004678 0.004738 0.004788 0.004826 0.004851 0.004862 0.004857 0.004835 0.004794 0.004734 0.004654 0.004554 0.004436 0.004300 0.004148 0.003983 0.003807 0.003623 0.003434 0.003240 0.003046 0.002852 0.002659 0.002470 0.002285 0.002106 0.001933 0.001766 0.001608 0.001458 0.001316 0.001182 0.001057 0.000941 0.000834 0.000735 0.000644 0.000562 0.000487 0.000420 0.000359 0.000306 0.000258 0.000217 0.000181 0.000149 0.000122 0.000099 0.000080 0.000064 0.000051 0.000040 0.000031 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000030 0.000038 0.000049 0.000062 0.000078 0.000097 0.000120 0.000147 0.000179 0.000217 0.000260 0.000310 0.000366 0.000430 0.000500 0.000578 0.000664 0.000758 0.000860 0.000970 0.001089 0.001216 0.001352 0.001497 0.001650 0.001812 0.001981 0.002157 0.002339 0.002526 0.002716 0.002909 0.003101 0.003293 0.003481 0.003665 0.003843 0.004013 0.004171 0.004317 0.004447 0.004558 0.004650 0.004719 0.004765 0.004788 0.004789 0.004767 0.004726 0.004666 0.004590 0.004497 0.004391 0.004272 0.004142 0.004005 0.003863 0.003721 0.003583 0.003451 0.003330 0.003224 0.003134 0.003065 0.003017 0.002993 0.002993 0.003017 0.003063 0.003131 0.003216 0.003316 0.003428 0.003549 0.003675 0.003804 0.003934 0.004061 0.004183 0.004298 0.004403 0.004496 0.004576 0.004639 0.004685 0.004710 0.004714 0.004695 0.004653 0.004586 0.004497 0.004385 0.004254 0.004106 0.003943 0.003769 0.003586 0.003397 0.003204 0.003009 0.002815 0.002621 0.002431 0.002246 0.002066 0.001893 0.001726 0.001568 0.001419 0.001278 0.001146 0.001023 0.000908 0.000803 0.000706 0.000618 0.000538 0.000465 0.000400 0.000341 0.000290 0.000244 0.000204 0.000169 0.000139 0.000113 0.000092 0.000073 0.000058 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000044 0.000056 0.000070 0.000088 0.000110 0.000135 0.000166 0.000201 0.000243 0.000291 0.000345 0.000406 0.000475 0.000551 0.000635 0.000727 0.000827 0.000935 0.001052 0.001178 0.001312 0.001455 0.001607 0.001767 0.001936 0.002111 0.002293 0.002481 0.002672 0.002865 0.003059 0.003252 0.003441 0.003624 0.003801 0.003967 0.004122 0.004262 0.004384 0.004486 0.004565 0.004618 0.004645 0.004644 0.004615 0.004559 0.004479 0.004376 0.004253 0.004111 0.003953 0.003781 0.003597 0.003404 0.003206 0.003006 0.002810 0.002622 0.002446 0.002287 0.002148 0.002033 0.001944 0.001884 0.001854 0.001855 0.001887 0.001948 0.002036 0.002148 0.002281 0.002432 0.002596 0.002771 0.002953 0.003139 0.003326 0.003510 0.003688 0.003858 0.004016 0.004159 0.004286 0.004392 0.004476 0.004535 0.004567 0.004571 0.004547 0.004494 0.004415 0.004312 0.004187 0.004044 0.003884 0.003713 0.003532 0.003344 0.003152 0.002958 0.002764 0.002571 0.002381 0.002196 0.002017 0.001844 0.001679 0.001522 0.001374 0.001235 0.001105 0.000985 0.000873 0.000770 0.000676 0.000590 0.000512 0.000442 0.000379 0.000322 0.000272 0.000228 0.000190 0.000157 0.000128 0.000104 0.000083 0.000067 0.000053 0.000041 0.000032 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000063 0.000080 0.000099 0.000123 0.000152 0.000185 0.000225 0.000270 0.000322 0.000381 0.000447 0.000521 0.000603 0.000692 0.000790 0.000896 0.001011 0.001135 0.001267 0.001408 0.001558 0.001716 0.001883 0.002057 0.002238 0.002425 0.002616 0.002809 0.003003 0.003196 0.003385 0.003568 0.003742 0.003906 0.004056 0.004189 0.004303 0.004395 0.004460 0.004497 0.004504 0.004478 0.004419 0.004328 0.004206 0.004056 0.003881 0.003683 0.003466 0.003233 0.002986 0.002728 0.002464 0.002197 0.001933 0.001677 0.001434 0.001210 0.001008 0.000834 0.000691 0.000581 0.000508 0.000472 0.000474 0.000514 0.000591 0.000701 0.000843 0.001013 0.001206 0.001419 0.001648 0.001889 0.002138 0.002391 0.002645 0.002895 0.003138 0.003371 0.003589 0.003788 0.003966 0.004119 0.004243 0.004336 0.004397 0.004424 0.004419 0.004381 0.004314 0.004219 0.004101 0.003963 0.003809 0.003641 0.003463 0.003277 0.003087 0.002895 0.002702 0.002510 0.002321 0.002137 0.001959 0.001788 0.001625 0.001470 0.001325 0.001188 0.001061 0.000944 0.000835 0.000735 0.000644 0.000561 0.000485 0.000417 0.000356 0.000302 0.000254 0.000212 0.000175 0.000144 0.000117 0.000094 0.000075 0.000060 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000044 0.000056 0.000071 0.000090 0.000112 0.000138 0.000169 0.000206 0.000249 0.000298 0.000354 0.000418 0.000489 0.000568 0.000655 0.000750 0.000853 0.000966 0.001087 0.001217 0.001355 0.001503 0.001659 0.001824 0.001996 0.002176 0.002361 0.002551 0.002743 0.002936 0.003128 0.003316 0.003497 0.003669 0.003829 0.003974 0.004101 0.004206 0.004287 0.004339 0.004359 0.004345 0.004295 0.004206 0.004079 0.003915 0.003717 0.003486 0.003228 0.002946 0.002644 0.002326 0.001995 0.001656 0.001313 0.000971 0.000637 0.000316 0.000015 -0.000262 -0.000508 -0.000720 -0.000894 -0.001026 -0.001114 -0.001156 -0.001153 -0.001104 -0.001011 -0.000876 -0.000702 -0.000494 -0.000254 0.000011 0.000298 0.000603 0.000922 0.001248 0.001579 0.001910 0.002236 0.002552 0.002853 0.003136 0.003395 0.003627 0.003827 0.003992 0.004120 0.004209 0.004260 0.004273 0.004250 0.004195 0.004110 0.004000 0.003868 0.003719 0.003555 0.003381 0.003199 0.003011 0.002821 0.002630 0.002440 0.002253 0.002071 0.001895 0.001726 0.001566 0.001414 0.001272 0.001139 0.001015 0.000901 0.000795 0.000698 0.000610 0.000530 0.000457 0.000391 0.000332 0.000280 0.000235 0.000195 0.000160 0.000131 0.000106 0.000085 0.000068 0.000053 0.000042 0.000033 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000029 0.000038 0.000049 0.000063 0.000080 0.000100 0.000125 0.000154 0.000188 0.000228 0.000274 0.000327 0.000387 0.000455 0.000531 0.000614 0.000706 0.000807 0.000916 0.001034 0.001161 0.001298 0.001443 0.001597 0.001759 0.001929 0.002106 0.002290 0.002478 0.002669 0.002861 0.003051 0.003237 0.003416 0.003586 0.003742 0.003881 0.004001 0.004097 0.004166 0.004204 0.004208 0.004174 0.004098 0.003980 0.003819 0.003613 0.003366 0.003080 0.002759 0.002408 0.002032 0.001635 0.001224 0.000802 0.000375 -0.000052 -0.000473 -0.000881 -0.001270 -0.001633 -0.001964 -0.002258 -0.002509 -0.002714 -0.002870 -0.002973 -0.003023 -0.003018 -0.002960 -0.002849 -0.002689 -0.002482 -0.002233 -0.001946 -0.001625 -0.001275 -0.000902 -0.000510 -0.000104 0.000310 0.000728 0.001144 0.001551 0.001945 0.002320 0.002671 0.002992 0.003278 0.003525 0.003731 0.003893 0.004010 0.004084 0.004115 0.004107 0.004063 0.003988 0.003886 0.003761 0.003618 0.003460 0.003290 0.003111 0.002927 0.002739 0.002550 0.002362 0.002178 0.001998 0.001825 0.001659 0.001502 0.001354 0.001215 0.001086 0.000966 0.000855 0.000753 0.000660 0.000574 0.000497 0.000426 0.000364 0.000308 0.000258 0.000215 0.000177 0.000145 0.000118 0.000095 0.000076 0.000060 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000055 0.000071 0.000089 0.000112 0.000138 0.000170 0.000207 0.000250 0.000300 0.000357 0.000421 0.000493 0.000573 0.000661 0.000758 0.000863 0.000978 0.001101 0.001235 0.001377 0.001528 0.001688 0.001856 0.002031 0.002212 0.002398 0.002587 0.002778 0.002966 0.003151 0.003328 0.003494 0.003646 0.003781 0.003893 0.003981 0.004038 0.004062 0.004049 0.003994 0.003895 0.003748 0.003552 0.003307 0.003013 0.002672 0.002288 0.001867 0.001414 0.000936 0.000438 -0.000073 -0.000592 -0.001112 -0.001627 -0.002130 -0.002615 -0.003073 -0.003499 -0.003885 -0.004227 -0.004518 -0.004754 -0.004933 -0.005052 -0.005109 -0.005103 -0.005036 -0.004908 -0.004723 -0.004482 -0.004191 -0.003854 -0.003477 -0.003063 -0.002619 -0.002150 -0.001662 -0.001159 -0.000649 -0.000138 0.000368 0.000862 0.001337 0.001788 0.002207 0.002589 0.002929 0.003223 0.003468 0.003662 0.003805 0.003900 0.003948 0.003954 0.003922 0.003857 0.003764 0.003647 0.003510 0.003357 0.003192 0.003017 0.002835 0.002650 0.002463 0.002278 0.002096 0.001919 0.001749 0.001588 0.001435 0.001291 0.001156 0.001031 0.000915 0.000808 0.000709 0.000619 0.000537 0.000462 0.000395 0.000335 0.000282 0.000236 0.000195 0.000160 0.000131 0.000105 0.000085 0.000067 0.000053 0.000042 0.000033 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000048 0.000062 0.000078 0.000099 0.000123 0.000153 0.000187 0.000227 0.000273 0.000326 0.000386 0.000454 0.000530 0.000614 0.000706 0.000808 0.000918 0.001038 0.001167 0.001306 0.001453 0.001610 0.001775 0.001948 0.002127 0.002312 0.002499 0.002688 0.002875 0.003058 0.003233 0.003397 0.003546 0.003676 0.003782 0.003861 0.003908 0.003918 0.003888 0.003814 0.003690 0.003516 0.003287 0.003003 0.002664 0.002271 0.001827 0.001338 0.000809 0.000247 -0.000341 -0.000946 -0.001561 -0.002180 -0.002795 -0.003400 -0.003986 -0.004547 -0.005074 -0.005561 -0.006002 -0.006389 -0.006719 -0.006986 -0.007188 -0.007321 -0.007385 -0.007379 -0.007303 -0.007158 -0.006947 -0.006674 -0.006343 -0.005957 -0.005523 -0.005046 -0.004531 -0.003984 -0.003411 -0.002819 -0.002214 -0.001603 -0.000994 -0.000395 0.000187 0.000745 0.001271 0.001757 0.002199 0.002590 0.002927 0.003208 0.003432 0.003600 0.003714 0.003779 0.003799 0.003778 0.003724 0.003639 0.003530 0.003399 0.003251 0.003089 0.002917 0.002737 0.002554 0.002370 0.002187 0.002008 0.001835 0.001670 0.001512 0.001364 0.001224 0.001094 0.000973 0.000861 0.000758 0.000663 0.000576 0.000498 0.000427 0.000363 0.000307 0.000257 0.000213 0.000176 0.000144 0.000116 0.000094 0.000075 0.000059 0.000047 0.000037 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000041 0.000053 0.000068 0.000087 0.000109 0.000136 0.000167 0.000204 0.000247 0.000296 0.000352 0.000416 0.000487 0.000567 0.000655 0.000751 0.000857 0.000972 0.001096 0.001230 0.001374 0.001527 0.001689 0.001859 0.002035 0.002218 0.002404 0.002591 0.002777 0.002959 0.003134 0.003296 0.003443 0.003569 0.003671 0.003743 0.003780 0.003779 0.003733 0.003640 0.003494 0.003292 0.003032 0.002711 0.002329 0.001886 0.001386 0.000831 0.000229 -0.000415 -0.001091 -0.001790 -0.002505 -0.003226 -0.003946 -0.004655 -0.005348 -0.006015 -0.006649 -0.007242 -0.007788 -0.008278 -0.008709 -0.009074 -0.009369 -0.009592 -0.009739 -0.009809 -0.009801 -0.009717 -0.009557 -0.009323 -0.009019 -0.008650 -0.008219 -0.007731 -0.007193 -0.006610 -0.005987 -0.005331 -0.004649 -0.003949 -0.003238 -0.002524 -0.001817 -0.001124 -0.000454 0.000184 0.000782 0.001332 0.001830 0.002268 0.002645 0.002959 0.003209 0.003399 0.003531 0.003612 0.003645 0.003636 0.003591 0.003515 0.003412 0.003286 0.003141 0.002982 0.002811 0.002634 0.002452 0.002270 0.002091 0.001916 0.001747 0.001586 0.001433 0.001289 0.001155 0.001029 0.000913 0.000805 0.000706 0.000615 0.000533 0.000458 0.000391 0.000331 0.000278 0.000232 0.000192 0.000157 0.000128 0.000103 0.000083 0.000066 0.000052 0.000041 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000046 0.000059 0.000076 0.000096 0.000120 0.000149 0.000182 0.000222 0.000267 0.000319 0.000379 0.000445 0.000520 0.000603 0.000694 0.000795 0.000904 0.001023 0.001152 0.001291 0.001439 0.001596 0.001763 0.001936 0.002116 0.002300 0.002487 0.002672 0.002854 0.003028 0.003191 0.003337 0.003461 0.003560 0.003627 0.003658 0.003647 0.003589 0.003479 0.003313 0.003086 0.002797 0.002441 0.002019 0.001529 0.000975 0.000360 -0.000312 -0.001033 -0.001794 -0.002586 -0.003399 -0.004222 -0.005048 -0.005865 -0.006665 -0.007441 -0.008183 -0.008885 -0.009537 -0.010134 -0.010669 -0.011137 -0.011532 -0.011851 -0.012090 -0.012248 -0.012324 -0.012315 -0.012223 -0.012050 -0.011796 -0.011466 -0.011063 -0.010592 -0.010057 -0.009463 -0.008817 -0.008124 -0.007391 -0.006624 -0.005832 -0.005023 -0.004205 -0.003390 -0.002585 -0.001801 -0.001047 -0.000333 0.000333 0.000943 0.001491 0.001971 0.002383 0.002725 0.002999 0.003209 0.003358 0.003453 0.003498 0.003500 0.003463 0.003393 0.003294 0.003171 0.003028 0.002869 0.002700 0.002523 0.002344 0.002165 0.001989 0.001818 0.001654 0.001498 0.001351 0.001212 0.001083 0.000962 0.000851 0.000748 0.000653 0.000567 0.000489 0.000419 0.000356 0.000300 0.000251 0.000208 0.000172 0.000140 0.000114 0.000091 0.000073 0.000058 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000051 0.000065 0.000083 0.000105 0.000131 0.000162 0.000198 0.000239 0.000287 0.000342 0.000405 0.000474 0.000552 0.000638 0.000733 0.000837 0.000950 0.001073 0.001205 0.001348 0.001500 0.001661 0.001831 0.002008 0.002189 0.002374 0.002559 0.002741 0.002915 0.003079 0.003226 0.003351 0.003450 0.003515 0.003542 0.003525 0.003458 0.003336 0.003153 0.002906 0.002590 0.002203 0.001744 0.001212 0.000608 -0.000064 -0.000800 -0.001592 -0.002433 -0.003313 -0.004220 -0.005144 -0.006073 -0.006996 -0.007904 -0.008788 -0.009638 -0.010446 -0.011205 -0.011907 -0.012546 -0.013116 -0.013612 -0.014030 -0.014365 -0.014617 -0.014783 -0.014861 -0.014852 -0.014754 -0.014570 -0.014301 -0.013951 -0.013522 -0.013018 -0.012444 -0.011805 -0.011106 -0.010352 -0.009549 -0.008706 -0.007829 -0.006928 -0.006012 -0.005092 -0.004177 -0.003279 -0.002409 -0.001577 -0.000793 -0.000066 0.000596 0.001188 0.001705 0.002147 0.002514 0.002809 0.003035 0.003199 0.003306 0.003362 0.003371 0.003340 0.003273 0.003175 0.003052 0.002909 0.002751 0.002582 0.002407 0.002230 0.002054 0.001883 0.001717 0.001558 0.001408 0.001266 0.001133 0.001009 0.000894 0.000788 0.000690 0.000601 0.000520 0.000447 0.000381 0.000322 0.000271 0.000225 0.000186 0.000153 0.000124 0.000100 0.000080 0.000064 0.000050 0.000039 0.000030 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000072 0.000091 0.000114 0.000142 0.000175 0.000213 0.000257 0.000307 0.000365 0.000430 0.000502 0.000583 0.000672 0.000770 0.000877 0.000994 0.001120 0.001256 0.001402 0.001557 0.001721 0.001893 0.002071 0.002253 0.002437 0.002618 0.002794 0.002959 0.003109 0.003237 0.003338 0.003405 0.003432 0.003413 0.003341 0.003211 0.003017 0.002754 0.002418 0.002005 0.001515 0.000945 0.000297 -0.000427 -0.001221 -0.002080 -0.002994 -0.003955 -0.004950 -0.005968 -0.006996 -0.008021 -0.009034 -0.010022 -0.010976 -0.011888 -0.012749 -0.013552 -0.014290 -0.014958 -0.015551 -0.016063 -0.016493 -0.016838 -0.017095 -0.017263 -0.017342 -0.017331 -0.017230 -0.017040 -0.016762 -0.016399 -0.015954 -0.015430 -0.014830 -0.014158 -0.013419 -0.012617 -0.011758 -0.010850 -0.009900 -0.008918 -0.007912 -0.006895 -0.005877 -0.004869 -0.003885 -0.002936 -0.002033 -0.001187 -0.000407 0.000300 0.000928 0.001476 0.001943 0.002331 0.002643 0.002884 0.003059 0.003175 0.003236 0.003249 0.003220 0.003152 0.003053 0.002929 0.002785 0.002626 0.002457 0.002285 0.002111 0.001940 0.001773 0.001612 0.001459 0.001315 0.001179 0.001052 0.000934 0.000825 0.000725 0.000634 0.000550 0.000474 0.000406 0.000345 0.000290 0.000243 0.000201 0.000165 0.000135 0.000109 0.000088 0.000070 0.000055 0.000043 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000028 0.000037 0.000048 0.000062 0.000079 0.000099 0.000124 0.000153 0.000188 0.000228 0.000274 0.000327 0.000387 0.000454 0.000529 0.000613 0.000705 0.000805 0.000915 0.001035 0.001164 0.001303 0.001451 0.001609 0.001775 0.001948 0.002126 0.002307 0.002488 0.002664 0.002831 0.002984 0.003116 0.003222 0.003293 0.003325 0.003308 0.003237 0.003105 0.002906 0.002633 0.002283 0.001852 0.001336 0.000736 0.000050 -0.000718 -0.001563 -0.002481 -0.003462 -0.004496 -0.005572 -0.006676 -0.007796 -0.008918 -0.010028 -0.011115 -0.012168 -0.013177 -0.014133 -0.015029 -0.015859 -0.016616 -0.017296 -0.017895 -0.018410 -0.018840 -0.019182 -0.019436 -0.019602 -0.019678 -0.019665 -0.019563 -0.019372 -0.019094 -0.018729 -0.018281 -0.017750 -0.017139 -0.016452 -0.015690 -0.014858 -0.013961 -0.013005 -0.011998 -0.010948 -0.009867 -0.008764 -0.007652 -0.006544 -0.005452 -0.004390 -0.003371 -0.002407 -0.001509 -0.000685 0.000059 0.000717 0.001290 0.001776 0.002180 0.002505 0.002756 0.002938 0.003058 0.003120 0.003132 0.003100 0.003029 0.002927 0.002800 0.002654 0.002494 0.002328 0.002158 0.001988 0.001821 0.001660 0.001506 0.001359 0.001221 0.001092 0.000972 0.000861 0.000759 0.000665 0.000579 0.000501 0.000430 0.000367 0.000310 0.000260 0.000216 0.000178 0.000146 0.000118 0.000095 0.000076 0.000060 0.000047 0.000037 0.000028 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000041 0.000053 0.000068 0.000086 0.000108 0.000134 0.000165 0.000201 0.000243 0.000291 0.000346 0.000408 0.000477 0.000555 0.000641 0.000735 0.000839 0.000951 0.001073 0.001205 0.001346 0.001497 0.001656 0.001822 0.001995 0.002172 0.002350 0.002525 0.002693 0.002849 0.002987 0.003098 0.003178 0.003216 0.003207 0.003142 0.003014 0.002815 0.002541 0.002185 0.001743 0.001211 0.000588 -0.000126 -0.000929 -0.001818 -0.002785 -0.003824 -0.004923 -0.006071 -0.007253 -0.008456 -0.009666 -0.010866 -0.012045 -0.013188 -0.014286 -0.015328 -0.016308 -0.017217 -0.018052 -0.018806 -0.019478 -0.020065 -0.020566 -0.020980 -0.021307 -0.021549 -0.021705 -0.021775 -0.021760 -0.021660 -0.021475 -0.021206 -0.020852 -0.020415 -0.019895 -0.019294 -0.018611 -0.017848 -0.017008 -0.016095 -0.015113 -0.014069 -0.012972 -0.011831 -0.010659 -0.009468 -0.008270 -0.007081 -0.005916 -0.004787 -0.003709 -0.002695 -0.001753 -0.000894 -0.000122 0.000559 0.001149 0.001650 0.002064 0.002396 0.002651 0.002834 0.002951 0.003010 0.003016 0.002978 0.002902 0.002795 0.002664 0.002517 0.002358 0.002194 0.002028 0.001863 0.001702 0.001546 0.001398 0.001259 0.001128 0.001006 0.000894 0.000790 0.000694 0.000606 0.000526 0.000453 0.000388 0.000329 0.000277 0.000231 0.000191 0.000157 0.000127 0.000103 0.000082 0.000065 0.000051 0.000040 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000045 0.000058 0.000073 0.000093 0.000116 0.000144 0.000176 0.000214 0.000257 0.000307 0.000364 0.000428 0.000499 0.000579 0.000667 0.000764 0.000870 0.000985 0.001109 0.001243 0.001385 0.001537 0.001696 0.001862 0.002033 0.002207 0.002380 0.002548 0.002706 0.002848 0.002967 0.003055 0.003103 0.003105 0.003051 0.002932 0.002742 0.002474 0.002120 0.001676 0.001138 0.000503 -0.000230 -0.001059 -0.001980 -0.002987 -0.004073 -0.005227 -0.006436 -0.007687 -0.008964 -0.010252 -0.011533 -0.012794 -0.014019 -0.015197 -0.016315 -0.017366 -0.018343 -0.019240 -0.020053 -0.020781 -0.021421 -0.021973 -0.022440 -0.022821 -0.023119 -0.023337 -0.023475 -0.023536 -0.023519 -0.023425 -0.023253 -0.023004 -0.022676 -0.022268 -0.021780 -0.021210 -0.020556 -0.019819 -0.018997 -0.018093 -0.017110 -0.016054 -0.014933 -0.013756 -0.012535 -0.011283 -0.010013 -0.008741 -0.007483 -0.006255 -0.005071 -0.003945 -0.002891 -0.001917 -0.001032 -0.000240 0.000457 0.001058 0.001565 0.001982 0.002313 0.002564 0.002741 0.002851 0.002901 0.002898 0.002852 0.002768 0.002657 0.002524 0.002376 0.002219 0.002058 0.001896 0.001736 0.001581 0.001433 0.001292 0.001160 0.001037 0.000923 0.000818 0.000720 0.000631 0.000549 0.000475 0.000407 0.000347 0.000293 0.000245 0.000203 0.000167 0.000136 0.000110 0.000088 0.000070 0.000055 0.000043 0.000033 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000049 0.000062 0.000079 0.000100 0.000124 0.000153 0.000187 0.000226 0.000271 0.000323 0.000381 0.000447 0.000520 0.000602 0.000692 0.000790 0.000898 0.001015 0.001141 0.001276 0.001420 0.001571 0.001730 0.001894 0.002062 0.002230 0.002396 0.002555 0.002700 0.002825 0.002923 0.002983 0.002999 0.002959 0.002856 0.002680 0.002425 0.002082 0.001645 0.001110 0.000474 -0.000266 -0.001108 -0.002049 -0.003085 -0.004207 -0.005404 -0.006663 -0.007971 -0.009311 -0.010667 -0.012019 -0.013352 -0.014650 -0.015897 -0.017081 -0.018192 -0.019223 -0.020167 -0.021022 -0.021785 -0.022456 -0.023038 -0.023532 -0.023942 -0.024271 -0.024525 -0.024706 -0.024819 -0.024865 -0.024846 -0.024762 -0.024613 -0.024396 -0.024110 -0.023752 -0.023319 -0.022805 -0.022208 -0.021524 -0.020750 -0.019885 -0.018931 -0.017893 -0.016776 -0.015589 -0.014344 -0.013053 -0.011732 -0.010395 -0.009061 -0.007746 -0.006466 -0.005239 -0.004077 -0.002994 -0.001998 -0.001096 -0.000293 0.000409 0.001012 0.001517 0.001929 0.002251 0.002492 0.002656 0.002753 0.002790 0.002776 0.002720 0.002631 0.002515 0.002380 0.002233 0.002078 0.001921 0.001763 0.001610 0.001462 0.001321 0.001188 0.001064 0.000949 0.000842 0.000744 0.000653 0.000570 0.000494 0.000425 0.000363 0.000307 0.000258 0.000214 0.000176 0.000144 0.000116 0.000093 0.000074 0.000058 0.000046 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000041 0.000052 0.000067 0.000085 0.000107 0.000132 0.000163 0.000198 0.000239 0.000285 0.000338 0.000398 0.000465 0.000540 0.000623 0.000714 0.000815 0.000924 0.001042 0.001169 0.001305 0.001448 0.001599 0.001756 0.001917 0.002080 0.002242 0.002399 0.002546 0.002676 0.002782 0.002855 0.002885 0.002863 0.002779 0.002624 0.002388 0.002064 0.001644 0.001123 0.000496 -0.000239 -0.001083 -0.002032 -0.003083 -0.004227 -0.005454 -0.006752 -0.008105 -0.009496 -0.010907 -0.012320 -0.013715 -0.015075 -0.016382 -0.017622 -0.018782 -0.019854 -0.020831 -0.021710 -0.022489 -0.023170 -0.023755 -0.024249 -0.024657 -0.024986 -0.025243 -0.025435 -0.025567 -0.025645 -0.025672 -0.025652 -0.025583 -0.025465 -0.025295 -0.025069 -0.024782 -0.024428 -0.023999 -0.023489 -0.022890 -0.022196 -0.021404 -0.020512 -0.019524 -0.018442 -0.017276 -0.016035 -0.014733 -0.013383 -0.012004 -0.010613 -0.009228 -0.007867 -0.006550 -0.005291 -0.004105 -0.003004 -0.001996 -0.001089 -0.000286 0.000413 0.001008 0.001501 0.001898 0.002204 0.002426 0.002573 0.002653 0.002676 0.002650 0.002585 0.002489 0.002370 0.002234 0.002088 0.001937 0.001783 0.001632 0.001485 0.001344 0.001212 0.001087 0.000971 0.000863 0.000764 0.000672 0.000588 0.000511 0.000441 0.000377 0.000320 0.000269 0.000224 0.000185 0.000151 0.000123 0.000098 0.000078 0.000062 0.000048 0.000038 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000071 0.000090 0.000113 0.000140 0.000172 0.000208 0.000251 0.000298 0.000353 0.000414 0.000482 0.000558 0.000642 0.000735 0.000836 0.000947 0.001066 0.001193 0.001329 0.001471 0.001620 0.001774 0.001931 0.002088 0.002242 0.002388 0.002521 0.002633 0.002717 0.002763 0.002760 0.002699 0.002568 0.002358 0.002059 0.001664 0.001166 0.000560 -0.000159 -0.000991 -0.001936 -0.002988 -0.004141 -0.005385 -0.006707 -0.008091 -0.009520 -0.010976 -0.012437 -0.013884 -0.015295 -0.016653 -0.017939 -0.019140 -0.020243 -0.021240 -0.022129 -0.022906 -0.023574 -0.024138 -0.024603 -0.024978 -0.025272 -0.025496 -0.025659 -0.025770 -0.025839 -0.025874 -0.025878 -0.025856 -0.025807 -0.025730 -0.025621 -0.025475 -0.025281 -0.025033 -0.024718 -0.024326 -0.023845 -0.023266 -0.022582 -0.021789 -0.020886 -0.019875 -0.018763 -0.017558 -0.016273 -0.014924 -0.013527 -0.012101 -0.010667 -0.009243 -0.007851 -0.006508 -0.005230 -0.004032 -0.002925 -0.001918 -0.001016 -0.000224 0.000460 0.001036 0.001508 0.001882 0.002164 0.002364 0.002490 0.002551 0.002558 0.002521 0.002447 0.002345 0.002224 0.002088 0.001943 0.001795 0.001647 0.001502 0.001362 0.001230 0.001105 0.000989 0.000880 0.000780 0.000688 0.000603 0.000525 0.000454 0.000389 0.000331 0.000279 0.000233 0.000193 0.000158 0.000128 0.000103 0.000082 0.000065 0.000051 0.000040 0.000031 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000046 0.000059 0.000075 0.000095 0.000119 0.000147 0.000180 0.000218 0.000262 0.000311 0.000367 0.000429 0.000498 0.000575 0.000661 0.000754 0.000856 0.000966 0.001085 0.001213 0.001347 0.001488 0.001634 0.001784 0.001935 0.002085 0.002229 0.002363 0.002480 0.002573 0.002632 0.002648 0.002610 0.002507 0.002327 0.002060 0.001698 0.001232 0.000656 -0.000036 -0.000844 -0.001770 -0.002810 -0.003958 -0.005205 -0.006537 -0.007939 -0.009394 -0.010881 -0.012378 -0.013865 -0.015318 -0.016717 -0.018041 -0.019273 -0.020399 -0.021409 -0.022295 -0.023057 -0.023696 -0.024216 -0.024627 -0.024938 -0.025163 -0.025314 -0.025406 -0.025452 -0.025465 -0.025458 -0.025439 -0.025416 -0.025392 -0.025369 -0.025343 -0.025310 -0.025261 -0.025185 -0.025068 -0.024897 -0.024655 -0.024328 -0.023900 -0.023362 -0.022705 -0.021924 -0.021021 -0.019997 -0.018863 -0.017628 -0.016309 -0.014923 -0.013488 -0.012028 -0.010562 -0.009113 -0.007702 -0.006345 -0.005061 -0.003864 -0.002764 -0.001770 -0.000887 -0.000117 0.000540 0.001088 0.001530 0.001874 0.002128 0.002301 0.002404 0.002446 0.002437 0.002388 0.002306 0.002200 0.002076 0.001940 0.001799 0.001655 0.001512 0.001374 0.001242 0.001118 0.001001 0.000893 0.000792 0.000699 0.000614 0.000536 0.000464 0.000399 0.000340 0.000288 0.000241 0.000200 0.000164 0.000133 0.000107 0.000086 0.000068 0.000053 0.000042 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000028 0.000037 0.000048 0.000062 0.000079 0.000100 0.000125 0.000154 0.000188 0.000227 0.000272 0.000323 0.000379 0.000443 0.000513 0.000591 0.000677 0.000770 0.000873 0.000983 0.001101 0.001227 0.001360 0.001498 0.001641 0.001786 0.001930 0.002071 0.002204 0.002324 0.002424 0.002495 0.002529 0.002513 0.002437 0.002290 0.002060 0.001736 0.001310 0.000773 0.000120 -0.000653 -0.001548 -0.002562 -0.003691 -0.004925 -0.006254 -0.007660 -0.009126 -0.010632 -0.012155 -0.013671 -0.015156 -0.016587 -0.017941 -0.019198 -0.020341 -0.021356 -0.022234 -0.022972 -0.023568 -0.024030 -0.024366 -0.024588 -0.024712 -0.024754 -0.024733 -0.024667 -0.024574 -0.024472 -0.024374 -0.024292 -0.024237 -0.024212 -0.024219 -0.024255 -0.024312 -0.024379 -0.024443 -0.024485 -0.024487 -0.024428 -0.024288 -0.024048 -0.023692 -0.023209 -0.022589 -0.021831 -0.020934 -0.019905 -0.018756 -0.017499 -0.016153 -0.014738 -0.013277 -0.011792 -0.010308 -0.008845 -0.007427 -0.006071 -0.004795 -0.003612 -0.002533 -0.001565 -0.000713 0.000023 0.000644 0.001153 0.001559 0.001868 0.002090 0.002235 0.002314 0.002337 0.002313 0.002253 0.002163 0.002053 0.001927 0.001793 0.001654 0.001515 0.001379 0.001249 0.001125 0.001009 0.000900 0.000800 0.000707 0.000622 0.000544 0.000472 0.000407 0.000348 0.000295 0.000248 0.000206 0.000169 0.000138 0.000111 0.000089 0.000071 0.000056 0.000043 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000065 0.000082 0.000104 0.000129 0.000160 0.000195 0.000236 0.000281 0.000333 0.000391 0.000455 0.000527 0.000605 0.000691 0.000784 0.000886 0.000996 0.001113 0.001237 0.001367 0.001502 0.001640 0.001779 0.001916 0.002047 0.002168 0.002273 0.002354 0.002402 0.002408 0.002359 0.002245 0.002053 0.001772 0.001391 0.000902 0.000297 -0.000430 -0.001282 -0.002257 -0.003352 -0.004560 -0.005870 -0.007267 -0.008732 -0.010243 -0.011779 -0.013314 -0.014822 -0.016277 -0.017655 -0.018932 -0.020088 -0.021106 -0.021973 -0.022683 -0.023232 -0.023627 -0.023874 -0.023988 -0.023987 -0.023890 -0.023720 -0.023499 -0.023251 -0.022999 -0.022763 -0.022561 -0.022409 -0.022317 -0.022291 -0.022333 -0.022439 -0.022600 -0.022802 -0.023026 -0.023252 -0.023455 -0.023610 -0.023690 -0.023673 -0.023536 -0.023264 -0.022843 -0.022267 -0.021533 -0.020647 -0.019616 -0.018455 -0.017181 -0.015815 -0.014381 -0.012903 -0.011405 -0.009913 -0.008451 -0.007039 -0.005698 -0.004444 -0.003289 -0.002245 -0.001316 -0.000507 0.000184 0.000759 0.001225 0.001588 0.001859 0.002048 0.002164 0.002219 0.002223 0.002185 0.002114 0.002018 0.001904 0.001778 0.001645 0.001510 0.001377 0.001248 0.001126 0.001011 0.000903 0.000804 0.000712 0.000627 0.000550 0.000478 0.000413 0.000354 0.000301 0.000253 0.000211 0.000174 0.000142 0.000115 0.000092 0.000073 0.000058 0.000045 0.000035 0.000027 0.000020 0.000015 0.000012 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000041 0.000052 0.000067 0.000085 0.000107 0.000134 0.000165 0.000201 0.000242 0.000290 0.000342 0.000401 0.000466 0.000538 0.000616 0.000702 0.000795 0.000896 0.001004 0.001119 0.001241 0.001368 0.001499 0.001632 0.001764 0.001893 0.002014 0.002122 0.002211 0.002271 0.002295 0.002272 0.002189 0.002036 0.001799 0.001468 0.001031 0.000481 -0.000190 -0.000987 -0.001910 -0.002958 -0.004126 -0.005402 -0.006774 -0.008223 -0.009728 -0.011266 -0.012809 -0.014331 -0.015804 -0.017201 -0.018495 -0.019662 -0.020683 -0.021541 -0.022224 -0.022728 -0.023054 -0.023209 -0.023207 -0.023067 -0.022809 -0.022461 -0.022050 -0.021604 -0.021152 -0.020721 -0.020336 -0.020018 -0.019787 -0.019654 -0.019628 -0.019710 -0.019895 -0.020171 -0.020523 -0.020928 -0.021361 -0.021791 -0.022187 -0.022518 -0.022756 -0.022872 -0.022845 -0.022659 -0.022301 -0.021767 -0.021058 -0.020181 -0.019149 -0.017979 -0.016692 -0.015312 -0.013866 -0.012380 -0.010880 -0.009394 -0.007945 -0.006554 -0.005242 -0.004024 -0.002913 -0.001916 -0.001039 -0.000283 0.000354 0.000878 0.001295 0.001614 0.001845 0.001999 0.002087 0.002119 0.002104 0.002053 0.001972 0.001870 0.001753 0.001627 0.001497 0.001368 0.001242 0.001121 0.001007 0.000901 0.000803 0.000713 0.000629 0.000553 0.000482 0.000418 0.000359 0.000306 0.000258 0.000216 0.000178 0.000146 0.000118 0.000095 0.000075 0.000059 0.000046 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000042 0.000054 0.000069 0.000088 0.000110 0.000137 0.000169 0.000206 0.000248 0.000296 0.000349 0.000409 0.000475 0.000546 0.000625 0.000710 0.000803 0.000902 0.001009 0.001122 0.001240 0.001364 0.001490 0.001617 0.001742 0.001862 0.001972 0.002066 0.002137 0.002177 0.002176 0.002123 0.002006 0.001813 0.001533 0.001152 0.000662 0.000054 -0.000678 -0.001539 -0.002527 -0.003639 -0.004867 -0.006199 -0.007618 -0.009103 -0.010630 -0.012171 -0.013699 -0.015183 -0.016594 -0.017903 -0.019083 -0.020110 -0.020962 -0.021626 -0.022092 -0.022357 -0.022426 -0.022310 -0.022028 -0.021602 -0.021060 -0.020435 -0.019759 -0.019066 -0.018390 -0.017763 -0.017215 -0.016772 -0.016455 -0.016279 -0.016252 -0.016377 -0.016647 -0.017050 -0.017566 -0.018168 -0.018826 -0.019505 -0.020167 -0.020776 -0.021296 -0.021696 -0.021946 -0.022026 -0.021920 -0.021618 -0.021120 -0.020429 -0.019557 -0.018521 -0.017343 -0.016046 -0.014658 -0.013208 -0.011724 -0.010235 -0.008767 -0.007345 -0.005990 -0.004722 -0.003555 -0.002500 -0.001564 -0.000748 -0.000054 0.000524 0.000992 0.001357 0.001631 0.001822 0.001942 0.002002 0.002011 0.001979 0.001914 0.001825 0.001718 0.001600 0.001476 0.001351 0.001228 0.001110 0.000999 0.000895 0.000799 0.000710 0.000628 0.000553 0.000484 0.000421 0.000363 0.000310 0.000262 0.000219 0.000181 0.000149 0.000121 0.000097 0.000077 0.000061 0.000047 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000043 0.000055 0.000071 0.000089 0.000112 0.000140 0.000172 0.000209 0.000252 0.000300 0.000354 0.000414 0.000480 0.000552 0.000630 0.000715 0.000806 0.000904 0.001008 0.001118 0.001234 0.001353 0.001474 0.001595 0.001713 0.001823 0.001921 0.002000 0.002054 0.002072 0.002046 0.001963 0.001812 0.001581 0.001258 0.000831 0.000290 -0.000371 -0.001159 -0.002076 -0.003120 -0.004286 -0.005562 -0.006935 -0.008385 -0.009887 -0.011415 -0.012939 -0.014428 -0.015850 -0.017173 -0.018367 -0.019405 -0.020261 -0.020917 -0.021357 -0.021576 -0.021573 -0.021356 -0.020942 -0.020352 -0.019616 -0.018767 -0.017843 -0.016882 -0.015925 -0.015010 -0.014175 -0.013454 -0.012878 -0.012469 -0.012247 -0.012220 -0.012391 -0.012753 -0.013290 -0.013979 -0.014791 -0.015690 -0.016634 -0.017582 -0.018490 -0.019316 -0.020023 -0.020577 -0.020951 -0.021125 -0.021084 -0.020825 -0.020350 -0.019668 -0.018795 -0.017752 -0.016565 -0.015262 -0.013872 -0.012426 -0.010955 -0.009488 -0.008052 -0.006672 -0.005369 -0.004159 -0.003056 -0.002069 -0.001202 -0.000456 0.000171 0.000686 0.001095 0.001408 0.001635 0.001787 0.001874 0.001907 0.001894 0.001846 0.001770 0.001674 0.001564 0.001447 0.001327 0.001208 0.001094 0.000985 0.000884 0.000790 0.000704 0.000625 0.000551 0.000484 0.000422 0.000364 0.000312 0.000265 0.000222 0.000184 0.000151 0.000122 0.000098 0.000078 0.000062 0.000048 0.000037 0.000028 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000044 0.000056 0.000072 0.000091 0.000114 0.000141 0.000174 0.000211 0.000254 0.000303 0.000357 0.000417 0.000482 0.000554 0.000631 0.000715 0.000805 0.000901 0.001003 0.001110 0.001222 0.001337 0.001453 0.001567 0.001676 0.001776 0.001862 0.001926 0.001962 0.001958 0.001907 0.001795 0.001611 0.001343 0.000979 0.000509 -0.000078 -0.000787 -0.001624 -0.002589 -0.003679 -0.004886 -0.006197 -0.007595 -0.009058 -0.010559 -0.012068 -0.013553 -0.014981 -0.016317 -0.017528 -0.018583 -0.019453 -0.020114 -0.020547 -0.020739 -0.020686 -0.020391 -0.019867 -0.019133 -0.018217 -0.017153 -0.015980 -0.014742 -0.013483 -0.012249 -0.011085 -0.010034 -0.009134 -0.008419 -0.007917 -0.007647 -0.007620 -0.007839 -0.008295 -0.008971 -0.009841 -0.010871 -0.012020 -0.013241 -0.014488 -0.015709 -0.016858 -0.017891 -0.018768 -0.019457 -0.019932 -0.020177 -0.020182 -0.019946 -0.019479 -0.018794 -0.017912 -0.016859 -0.015663 -0.014356 -0.012971 -0.011540 -0.010094 -0.008663 -0.007273 -0.005950 -0.004711 -0.003573 -0.002545 -0.001636 -0.000846 -0.000175 0.000382 0.000831 0.001181 0.001442 0.001624 0.001737 0.001793 0.001800 0.001768 0.001705 0.001620 0.001520 0.001410 0.001296 0.001182 0.001071 0.000967 0.000869 0.000778 0.000694 0.000617 0.000546 0.000481 0.000420 0.000364 0.000312 0.000265 0.000223 0.000185 0.000152 0.000124 0.000099 0.000079 0.000062 0.000048 0.000037 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000044 0.000057 0.000072 0.000091 0.000114 0.000142 0.000174 0.000211 0.000254 0.000303 0.000356 0.000416 0.000481 0.000552 0.000628 0.000710 0.000799 0.000893 0.000992 0.001096 0.001204 0.001314 0.001424 0.001532 0.001633 0.001722 0.001795 0.001844 0.001861 0.001836 0.001760 0.001619 0.001404 0.001102 0.000701 0.000191 -0.000436 -0.001187 -0.002064 -0.003068 -0.004192 -0.005427 -0.006758 -0.008166 -0.009624 -0.011105 -0.012576 -0.014002 -0.015347 -0.016576 -0.017654 -0.018548 -0.019229 -0.019674 -0.019864 -0.019789 -0.019447 -0.018845 -0.017998 -0.016931 -0.015677 -0.014275 -0.012769 -0.011209 -0.009646 -0.008132 -0.006715 -0.005444 -0.004363 -0.003509 -0.002912 -0.002594 -0.002568 -0.002835 -0.003387 -0.004204 -0.005257 -0.006507 -0.007910 -0.009413 -0.010963 -0.012506 -0.013986 -0.015355 -0.016567 -0.017584 -0.018376 -0.018922 -0.019208 -0.019232 -0.018999 -0.018522 -0.017822 -0.016924 -0.015857 -0.014655 -0.013351 -0.011978 -0.010572 -0.009164 -0.007783 -0.006454 -0.005201 -0.004039 -0.002983 -0.002040 -0.001214 -0.000507 0.000087 0.000571 0.000954 0.001246 0.001456 0.001594 0.001671 0.001697 0.001681 0.001632 0.001558 0.001467 0.001365 0.001257 0.001149 0.001043 0.000943 0.000849 0.000761 0.000681 0.000607 0.000538 0.000475 0.000416 0.000361 0.000311 0.000264 0.000223 0.000185 0.000152 0.000124 0.000100 0.000079 0.000063 0.000049 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000044 0.000057 0.000072 0.000091 0.000114 0.000141 0.000173 0.000210 0.000253 0.000300 0.000353 0.000412 0.000476 0.000545 0.000621 0.000701 0.000788 0.000879 0.000976 0.001077 0.001180 0.001286 0.001390 0.001490 0.001582 0.001661 0.001720 0.001754 0.001753 0.001707 0.001607 0.001440 0.001195 0.000861 0.000427 -0.000117 -0.000778 -0.001563 -0.002472 -0.003503 -0.004650 -0.005900 -0.007236 -0.008635 -0.010072 -0.011515 -0.012929 -0.014276 -0.015521 -0.016625 -0.017551 -0.018267 -0.018743 -0.018957 -0.018892 -0.018538 -0.017898 -0.016980 -0.015804 -0.014400 -0.012805 -0.011063 -0.009225 -0.007346 -0.005480 -0.003687 -0.002020 -0.000533 0.000726 0.001717 0.002407 0.002771 0.002796 0.002480 0.001834 0.000878 -0.000355 -0.001823 -0.003476 -0.005258 -0.007110 -0.008972 -0.010783 -0.012489 -0.014039 -0.015389 -0.016504 -0.017358 -0.017936 -0.018231 -0.018245 -0.017992 -0.017490 -0.016764 -0.015844 -0.014764 -0.013559 -0.012264 -0.010915 -0.009547 -0.008190 -0.006872 -0.005618 -0.004446 -0.003372 -0.002406 -0.001554 -0.000817 -0.000194 0.000320 0.000733 0.001051 0.001286 0.001446 0.001543 0.001587 0.001586 0.001550 0.001488 0.001406 0.001312 0.001212 0.001110 0.001010 0.000914 0.000824 0.000741 0.000664 0.000592 0.000527 0.000465 0.000408 0.000355 0.000306 0.000261 0.000220 0.000184 0.000152 0.000124 0.000100 0.000080 0.000063 0.000049 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000044 0.000056 0.000072 0.000090 0.000113 0.000140 0.000171 0.000207 0.000249 0.000296 0.000347 0.000405 0.000467 0.000535 0.000609 0.000687 0.000772 0.000861 0.000954 0.001051 0.001151 0.001251 0.001349 0.001441 0.001524 0.001592 0.001639 0.001657 0.001638 0.001572 0.001450 0.001258 0.000987 0.000626 0.000163 -0.000409 -0.001098 -0.001908 -0.002839 -0.003887 -0.005043 -0.006293 -0.007619 -0.008996 -0.010394 -0.011782 -0.013122 -0.014375 -0.015503 -0.016466 -0.017228 -0.017753 -0.018015 -0.017990 -0.017662 -0.017026 -0.016086 -0.014854 -0.013353 -0.011618 -0.009689 -0.007617 -0.005456 -0.003267 -0.001111 0.000951 0.002857 0.004551 0.005980 0.007101 0.007878 0.008285 0.008308 0.007946 0.007209 0.006120 0.004716 0.003039 0.001146 -0.000905 -0.003048 -0.005218 -0.007350 -0.009384 -0.011264 -0.012941 -0.014376 -0.015539 -0.016409 -0.016978 -0.017247 -0.017226 -0.016932 -0.016390 -0.015631 -0.014687 -0.013596 -0.012394 -0.011119 -0.009806 -0.008488 -0.007195 -0.005954 -0.004785 -0.003706 -0.002728 -0.001858 -0.001100 -0.000454 0.000084 0.000520 0.000861 0.001117 0.001297 0.001412 0.001472 0.001485 0.001462 0.001410 0.001338 0.001253 0.001160 0.001065 0.000971 0.000880 0.000795 0.000716 0.000642 0.000574 0.000511 0.000452 0.000397 0.000346 0.000299 0.000256 0.000216 0.000181 0.000150 0.000122 0.000099 0.000079 0.000063 0.000049 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000026 0.000033 0.000043 0.000055 0.000070 0.000089 0.000111 0.000137 0.000168 0.000203 0.000244 0.000289 0.000339 0.000395 0.000455 0.000521 0.000593 0.000669 0.000751 0.000837 0.000927 0.001020 0.001115 0.001209 0.001301 0.001385 0.001459 0.001516 0.001551 0.001554 0.001519 0.001434 0.001291 0.001078 0.000784 0.000399 -0.000087 -0.000681 -0.001390 -0.002216 -0.003158 -0.004211 -0.005364 -0.006601 -0.007902 -0.009240 -0.010585 -0.011903 -0.013154 -0.014299 -0.015298 -0.016110 -0.016698 -0.017028 -0.017070 -0.016805 -0.016217 -0.015304 -0.014072 -0.012536 -0.010724 -0.008673 -0.006429 -0.004045 -0.001582 0.000896 0.003323 0.005633 0.007760 0.009644 0.011230 0.012469 0.013325 0.013771 0.013791 0.013385 0.012564 0.011353 0.009789 0.007920 0.005804 0.003505 0.001092 -0.001367 -0.003800 -0.006143 -0.008335 -0.010324 -0.012065 -0.013525 -0.014680 -0.015519 -0.016040 -0.016252 -0.016170 -0.015819 -0.015229 -0.014432 -0.013467 -0.012370 -0.011181 -0.009937 -0.008672 -0.007419 -0.006204 -0.005050 -0.003977 -0.002997 -0.002120 -0.001350 -0.000688 -0.000133 0.000321 0.000680 0.000953 0.001150 0.001280 0.001353 0.001379 0.001368 0.001327 0.001264 0.001187 0.001102 0.001014 0.000926 0.000841 0.000761 0.000686 0.000616 0.000552 0.000491 0.000435 0.000383 0.000334 0.000289 0.000248 0.000210 0.000176 0.000146 0.000120 0.000098 0.000078 0.000062 0.000048 0.000037 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000042 0.000054 0.000069 0.000087 0.000108 0.000134 0.000164 0.000198 0.000237 0.000281 0.000329 0.000382 0.000441 0.000504 0.000573 0.000647 0.000725 0.000808 0.000894 0.000983 0.001073 0.001162 0.001246 0.001323 0.001388 0.001435 0.001457 0.001447 0.001396 0.001295 0.001133 0.000901 0.000588 0.000184 -0.000318 -0.000927 -0.001648 -0.002480 -0.003423 -0.004469 -0.005606 -0.006816 -0.008079 -0.009365 -0.010643 -0.011877 -0.013029 -0.014056 -0.014917 -0.015572 -0.015983 -0.016116 -0.015942 -0.015443 -0.014606 -0.013430 -0.011923 -0.010104 -0.008005 -0.005665 -0.003133 -0.000469 0.002266 0.005003 0.007672 0.010201 0.012524 0.014575 0.016297 0.017639 0.018564 0.019041 0.019058 0.018611 0.017715 0.016395 0.014691 0.012653 0.010340 0.007820 0.005165 0.002449 -0.000255 -0.002877 -0.005353 -0.007627 -0.009650 -0.011386 -0.012809 -0.013904 -0.014667 -0.015105 -0.015233 -0.015073 -0.014654 -0.014010 -0.013177 -0.012196 -0.011104 -0.009940 -0.008741 -0.007538 -0.006362 -0.005236 -0.004180 -0.003209 -0.002334 -0.001561 -0.000892 -0.000327 0.000138 0.000510 0.000797 0.001006 0.001149 0.001233 0.001270 0.001269 0.001238 0.001184 0.001116 0.001039 0.000957 0.000876 0.000797 0.000722 0.000652 0.000586 0.000525 0.000468 0.000415 0.000365 0.000319 0.000276 0.000237 0.000202 0.000170 0.000142 0.000117 0.000095 0.000077 0.000061 0.000048 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000032 0.000041 0.000053 0.000067 0.000084 0.000105 0.000130 0.000159 0.000192 0.000229 0.000271 0.000317 0.000368 0.000424 0.000484 0.000550 0.000620 0.000695 0.000775 0.000857 0.000941 0.001025 0.001108 0.001186 0.001255 0.001311 0.001348 0.001359 0.001336 0.001272 0.001156 0.000979 0.000732 0.000404 -0.000012 -0.000526 -0.001142 -0.001865 -0.002695 -0.003627 -0.004655 -0.005763 -0.006935 -0.008146 -0.009368 -0.010568 -0.011709 -0.012752 -0.013654 -0.014374 -0.014871 -0.015107 -0.015049 -0.014670 -0.013951 -0.012883 -0.011466 -0.009711 -0.007641 -0.005288 -0.002696 0.000084 0.002990 0.005956 0.008911 0.011782 0.014494 0.016979 0.019167 0.021000 0.022426 0.023405 0.023907 0.023918 0.023437 0.022478 0.021067 0.019246 0.017066 0.014589 0.011884 0.009027 0.006094 0.003160 0.000299 -0.002422 -0.004944 -0.007215 -0.009197 -0.010861 -0.012189 -0.013175 -0.013825 -0.014151 -0.014176 -0.013926 -0.013434 -0.012739 -0.011877 -0.010890 -0.009817 -0.008693 -0.007552 -0.006426 -0.005338 -0.004310 -0.003359 -0.002496 -0.001729 -0.001062 -0.000494 -0.000023 0.000356 0.000650 0.000869 0.001020 0.001114 0.001160 0.001167 0.001144 0.001099 0.001039 0.000970 0.000896 0.000822 0.000749 0.000679 0.000614 0.000552 0.000495 0.000441 0.000391 0.000344 0.000301 0.000261 0.000225 0.000192 0.000163 0.000136 0.000113 0.000092 0.000075 0.000059 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000040 0.000051 0.000065 0.000082 0.000102 0.000125 0.000153 0.000184 0.000220 0.000260 0.000304 0.000352 0.000404 0.000462 0.000524 0.000591 0.000662 0.000737 0.000814 0.000893 0.000972 0.001049 0.001120 0.001181 0.001228 0.001256 0.001257 0.001223 0.001147 0.001020 0.000831 0.000573 0.000236 -0.000188 -0.000705 -0.001321 -0.002037 -0.002854 -0.003766 -0.004763 -0.005832 -0.006953 -0.008102 -0.009250 -0.010362 -0.011403 -0.012332 -0.013107 -0.013686 -0.014029 -0.014098 -0.013862 -0.013293 -0.012377 -0.011105 -0.009478 -0.007512 -0.005230 -0.002667 0.000131 0.003110 0.006207 0.009354 0.012478 0.015503 0.018354 0.020959 0.023249 0.025164 0.026649 0.027666 0.028184 0.028189 0.027681 0.026672 0.025193 0.023282 0.020995 0.018393 0.015548 0.012535 0.009432 0.006319 0.003269 0.000352 -0.002371 -0.004846 -0.007033 -0.008901 -0.010430 -0.011613 -0.012452 -0.012960 -0.013156 -0.013066 -0.012723 -0.012163 -0.011425 -0.010547 -0.009570 -0.008530 -0.007461 -0.006394 -0.005355 -0.004366 -0.003444 -0.002603 -0.001851 -0.001194 -0.000631 -0.000162 0.000218 0.000516 0.000739 0.000896 0.000996 0.001049 0.001064 0.001048 0.001011 0.000959 0.000897 0.000830 0.000763 0.000696 0.000632 0.000572 0.000515 0.000461 0.000411 0.000364 0.000321 0.000281 0.000244 0.000211 0.000181 0.000154 0.000129 0.000108 0.000088 0.000072 0.000057 0.000045 0.000035 0.000027 0.000020 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000049 0.000062 0.000078 0.000097 0.000120 0.000146 0.000176 0.000210 0.000247 0.000289 0.000334 0.000383 0.000437 0.000495 0.000558 0.000625 0.000695 0.000768 0.000841 0.000914 0.000984 0.001048 0.001102 0.001141 0.001160 0.001152 0.001110 0.001024 0.000888 0.000691 0.000427 0.000086 -0.000338 -0.000852 -0.001458 -0.002160 -0.002954 -0.003834 -0.004792 -0.005810 -0.006871 -0.007948 -0.009013 -0.010032 -0.010967 -0.011780 -0.012429 -0.012873 -0.013070 -0.012986 -0.012590 -0.011856 -0.010771 -0.009329 -0.007533 -0.005399 -0.002954 -0.000234 0.002715 0.005836 0.009066 0.012335 0.015570 0.018694 0.021632 0.024311 0.026662 0.028624 0.030143 0.031179 0.031703 0.031701 0.031172 0.030132 0.028608 0.026641 0.024285 0.021604 0.018668 0.015554 0.012340 0.009105 0.005925 0.002869 0.000001 -0.002626 -0.004968 -0.006995 -0.008686 -0.010030 -0.011029 -0.011694 -0.012042 -0.012099 -0.011895 -0.011466 -0.010849 -0.010082 -0.009206 -0.008255 -0.007266 -0.006267 -0.005286 -0.004346 -0.003464 -0.002654 -0.001927 -0.001287 -0.000737 -0.000277 0.000099 0.000395 0.000618 0.000777 0.000881 0.000939 0.000959 0.000950 0.000920 0.000875 0.000820 0.000761 0.000700 0.000639 0.000581 0.000526 0.000473 0.000424 0.000378 0.000335 0.000295 0.000259 0.000226 0.000195 0.000168 0.000143 0.000121 0.000101 0.000083 0.000068 0.000054 0.000043 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000029 0.000037 0.000047 0.000060 0.000075 0.000093 0.000114 0.000139 0.000167 0.000199 0.000234 0.000273 0.000315 0.000361 0.000411 0.000465 0.000523 0.000585 0.000650 0.000717 0.000785 0.000851 0.000915 0.000972 0.001019 0.001051 0.001062 0.001046 0.000996 0.000904 0.000762 0.000562 0.000296 -0.000043 -0.000461 -0.000963 -0.001552 -0.002229 -0.002991 -0.003831 -0.004738 -0.005697 -0.006688 -0.007686 -0.008662 -0.009582 -0.010412 -0.011111 -0.011638 -0.011954 -0.012021 -0.011802 -0.011269 -0.010400 -0.009182 -0.007610 -0.005691 -0.003441 -0.000889 0.001929 0.004965 0.008163 0.011459 0.014785 0.018067 0.021229 0.024198 0.026899 0.029266 0.031237 0.032760 0.033796 0.034315 0.034305 0.033766 0.032711 0.031169 0.029182 0.026802 0.024091 0.021121 0.017965 0.014704 0.011413 0.008168 0.005040 0.002090 -0.000628 -0.003070 -0.005205 -0.007009 -0.008473 -0.009597 -0.010388 -0.010864 -0.011049 -0.010971 -0.010663 -0.010162 -0.009506 -0.008732 -0.007875 -0.006971 -0.006048 -0.005134 -0.004250 -0.003417 -0.002648 -0.001954 -0.001341 -0.000812 -0.000366 -0.000002 0.000287 0.000507 0.000665 0.000769 0.000830 0.000855 0.000851 0.000827 0.000789 0.000741 0.000688 0.000634 0.000580 0.000527 0.000477 0.000429 0.000384 0.000342 0.000303 0.000267 0.000235 0.000205 0.000178 0.000154 0.000132 0.000112 0.000094 0.000077 0.000063 0.000050 0.000039 0.000031 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000035 0.000045 0.000057 0.000071 0.000088 0.000108 0.000131 0.000157 0.000187 0.000219 0.000255 0.000294 0.000336 0.000382 0.000432 0.000485 0.000542 0.000602 0.000663 0.000724 0.000784 0.000841 0.000891 0.000931 0.000956 0.000961 0.000939 0.000884 0.000789 0.000645 0.000445 0.000183 -0.000148 -0.000553 -0.001037 -0.001601 -0.002245 -0.002965 -0.003755 -0.004604 -0.005495 -0.006408 -0.007321 -0.008203 -0.009024 -0.009748 -0.010337 -0.010751 -0.010953 -0.010905 -0.010575 -0.009934 -0.008964 -0.007653 -0.005998 -0.004008 -0.001700 0.000898 0.003747 0.006802 0.010006 0.013298 0.016609 0.019870 0.023005 0.025942 0.028610 0.030944 0.032885 0.034382 0.035396 0.035900 0.035881 0.035340 0.034291 0.032761 0.030792 0.028434 0.025748 0.022803 0.019672 0.016430 0.013154 0.009917 0.006786 0.003823 0.001080 -0.001399 -0.003583 -0.005449 -0.006986 -0.008193 -0.009076 -0.009652 -0.009941 -0.009970 -0.009772 -0.009380 -0.008830 -0.008157 -0.007397 -0.006581 -0.005740 -0.004900 -0.004082 -0.003306 -0.002587 -0.001934 -0.001355 -0.000854 -0.000431 -0.000083 0.000194 0.000405 0.000559 0.000662 0.000724 0.000751 0.000752 0.000733 0.000701 0.000660 0.000613 0.000565 0.000517 0.000470 0.000425 0.000382 0.000342 0.000305 0.000270 0.000238 0.000210 0.000184 0.000160 0.000139 0.000119 0.000101 0.000085 0.000070 0.000057 0.000045 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000042 0.000053 0.000066 0.000082 0.000101 0.000122 0.000147 0.000174 0.000204 0.000236 0.000272 0.000310 0.000352 0.000397 0.000446 0.000497 0.000550 0.000605 0.000660 0.000714 0.000764 0.000808 0.000841 0.000860 0.000859 0.000833 0.000775 0.000678 0.000536 0.000341 0.000088 -0.000229 -0.000615 -0.001072 -0.001603 -0.002206 -0.002877 -0.003609 -0.004390 -0.005206 -0.006037 -0.006859 -0.007646 -0.008367 -0.008988 -0.009473 -0.009786 -0.009889 -0.009748 -0.009332 -0.008616 -0.007584 -0.006224 -0.004537 -0.002532 -0.000226 0.002351 0.005163 0.008164 0.011300 0.014513 0.017737 0.020903 0.023942 0.026785 0.029363 0.031615 0.033484 0.034922 0.035893 0.036371 0.036343 0.035811 0.034788 0.033301 0.031390 0.029102 0.026498 0.023640 0.020601 0.017451 0.014263 0.011108 0.008049 0.005145 0.002448 -0.000003 -0.002174 -0.004046 -0.005605 -0.006850 -0.007788 -0.008430 -0.008798 -0.008915 -0.008811 -0.008517 -0.008066 -0.007492 -0.006828 -0.006105 -0.005350 -0.004589 -0.003844 -0.003133 -0.002471 -0.001868 -0.001332 -0.000866 -0.000471 -0.000145 0.000115 0.000314 0.000460 0.000560 0.000620 0.000649 0.000654 0.000640 0.000613 0.000577 0.000537 0.000495 0.000452 0.000411 0.000371 0.000334 0.000298 0.000265 0.000235 0.000208 0.000183 0.000161 0.000141 0.000123 0.000106 0.000090 0.000075 0.000062 0.000050 0.000040 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000025 0.000031 0.000040 0.000049 0.000061 0.000076 0.000093 0.000112 0.000135 0.000159 0.000186 0.000216 0.000248 0.000283 0.000320 0.000360 0.000403 0.000449 0.000496 0.000545 0.000593 0.000640 0.000683 0.000720 0.000748 0.000761 0.000756 0.000726 0.000667 0.000573 0.000436 0.000251 0.000012 -0.000286 -0.000646 -0.001071 -0.001561 -0.002116 -0.002729 -0.003396 -0.004103 -0.004837 -0.005580 -0.006309 -0.007000 -0.007622 -0.008146 -0.008536 -0.008759 -0.008781 -0.008569 -0.008097 -0.007341 -0.006286 -0.004925 -0.003259 -0.001297 0.000943 0.003432 0.006135 0.009009 0.012003 0.015061 0.018122 0.021122 0.023997 0.026680 0.029111 0.031230 0.032986 0.034334 0.035240 0.035681 0.035644 0.035131 0.034156 0.032743 0.030930 0.028763 0.026295 0.023589 0.020709 0.017724 0.014699 0.011701 0.008789 0.006019 0.003438 0.001084 -0.001012 -0.002831 -0.004360 -0.005598 -0.006549 -0.007224 -0.007642 -0.007824 -0.007796 -0.007588 -0.007229 -0.006749 -0.006180 -0.005549 -0.004884 -0.004208 -0.003542 -0.002903 -0.002306 -0.001760 -0.001273 -0.000849 -0.000488 -0.000190 0.000049 0.000233 0.000369 0.000462 0.000520 0.000550 0.000556 0.000546 0.000524 0.000494 0.000459 0.000423 0.000386 0.000350 0.000316 0.000283 0.000253 0.000225 0.000200 0.000177 0.000156 0.000138 0.000121 0.000106 0.000091 0.000078 0.000065 0.000053 0.000043 0.000034 0.000027 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000056 0.000069 0.000084 0.000101 0.000121 0.000143 0.000168 0.000194 0.000223 0.000253 0.000286 0.000321 0.000359 0.000398 0.000439 0.000481 0.000523 0.000563 0.000600 0.000630 0.000652 0.000660 0.000652 0.000621 0.000563 0.000473 0.000345 0.000173 -0.000047 -0.000320 -0.000648 -0.001034 -0.001477 -0.001976 -0.002526 -0.003120 -0.003748 -0.004396 -0.005047 -0.005682 -0.006275 -0.006803 -0.007234 -0.007539 -0.007687 -0.007646 -0.007389 -0.006889 -0.006128 -0.005093 -0.003778 -0.002185 -0.000324 0.001786 0.004120 0.006644 0.009318 0.012096 0.014925 0.017750 0.020513 0.023156 0.025618 0.027845 0.029783 0.031386 0.032613 0.033433 0.033825 0.033779 0.033297 0.032390 0.031082 0.029408 0.027408 0.025134 0.022641 0.019988 0.017236 0.014448 0.011681 0.008991 0.006427 0.004033 0.001843 -0.000116 -0.001824 -0.003271 -0.004455 -0.005378 -0.006052 -0.006491 -0.006714 -0.006745 -0.006608 -0.006330 -0.005939 -0.005462 -0.004924 -0.004351 -0.003764 -0.003182 -0.002621 -0.002095 -0.001613 -0.001182 -0.000805 -0.000484 -0.000218 -0.000004 0.000162 0.000285 0.000370 0.000424 0.000452 0.000460 0.000453 0.000435 0.000410 0.000380 0.000349 0.000318 0.000288 0.000259 0.000232 0.000207 0.000184 0.000164 0.000145 0.000129 0.000114 0.000100 0.000088 0.000076 0.000064 0.000054 0.000044 0.000035 0.000028 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000040 0.000050 0.000061 0.000074 0.000089 0.000107 0.000126 0.000147 0.000170 0.000195 0.000222 0.000250 0.000280 0.000312 0.000345 0.000380 0.000415 0.000449 0.000483 0.000513 0.000537 0.000553 0.000558 0.000547 0.000517 0.000462 0.000379 0.000262 0.000108 -0.000089 -0.000332 -0.000624 -0.000965 -0.001355 -0.001793 -0.002274 -0.002790 -0.003334 -0.003891 -0.004448 -0.004986 -0.005484 -0.005920 -0.006266 -0.006496 -0.006583 -0.006499 -0.006219 -0.005721 -0.004991 -0.004016 -0.002793 -0.001325 0.000379 0.002300 0.004414 0.006692 0.009097 0.011587 0.014117 0.016636 0.019096 0.021443 0.023626 0.025596 0.027307 0.028718 0.029795 0.030509 0.030844 0.030790 0.030347 0.029529 0.028356 0.026858 0.025072 0.023044 0.020822 0.018459 0.016009 0.013525 0.011060 0.008662 0.006373 0.004232 0.002270 0.000509 -0.001034 -0.002348 -0.003433 -0.004289 -0.004927 -0.005358 -0.005599 -0.005669 -0.005589 -0.005383 -0.005074 -0.004685 -0.004240 -0.003760 -0.003265 -0.002771 -0.002293 -0.001844 -0.001431 -0.001061 -0.000737 -0.000461 -0.000231 -0.000045 0.000099 0.000206 0.000282 0.000330 0.000356 0.000365 0.000360 0.000346 0.000325 0.000301 0.000275 0.000250 0.000225 0.000202 0.000180 0.000161 0.000143 0.000127 0.000113 0.000100 0.000089 0.000079 0.000069 0.000060 0.000050 0.000042 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000035 0.000043 0.000052 0.000064 0.000077 0.000091 0.000108 0.000126 0.000145 0.000166 0.000188 0.000212 0.000236 0.000262 0.000289 0.000317 0.000345 0.000372 0.000399 0.000422 0.000441 0.000453 0.000454 0.000442 0.000413 0.000364 0.000290 0.000188 0.000053 -0.000117 -0.000326 -0.000576 -0.000868 -0.001200 -0.001572 -0.001978 -0.002412 -0.002867 -0.003332 -0.003792 -0.004234 -0.004638 -0.004985 -0.005253 -0.005419 -0.005458 -0.005349 -0.005069 -0.004602 -0.003935 -0.003058 -0.001970 -0.000674 0.000820 0.002495 0.004331 0.006301 0.008374 0.010512 0.012678 0.014830 0.016924 0.018917 0.020767 0.022432 0.023875 0.025061 0.025961 0.026552 0.026820 0.026758 0.026366 0.025655 0.024643 0.023356 0.021826 0.020092 0.018195 0.016180 0.014091 0.011976 0.009876 0.007833 0.005883 0.004057 0.002379 0.000871 -0.000455 -0.001590 -0.002534 -0.003287 -0.003857 -0.004253 -0.004488 -0.004579 -0.004543 -0.004398 -0.004164 -0.003861 -0.003507 -0.003121 -0.002720 -0.002318 -0.001927 -0.001559 -0.001220 -0.000916 -0.000649 -0.000421 -0.000231 -0.000077 0.000044 0.000134 0.000197 0.000239 0.000262 0.000270 0.000267 0.000257 0.000240 0.000221 0.000201 0.000181 0.000161 0.000144 0.000128 0.000114 0.000101 0.000090 0.000081 0.000072 0.000064 0.000057 0.000050 0.000043 0.000036 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000036 0.000043 0.000052 0.000063 0.000075 0.000088 0.000103 0.000118 0.000135 0.000153 0.000171 0.000190 0.000210 0.000230 0.000251 0.000272 0.000292 0.000312 0.000329 0.000342 0.000350 0.000349 0.000337 0.000311 0.000268 0.000206 0.000120 0.000009 -0.000132 -0.000304 -0.000509 -0.000747 -0.001017 -0.001318 -0.001646 -0.001995 -0.002359 -0.002727 -0.003090 -0.003435 -0.003747 -0.004010 -0.004206 -0.004316 -0.004321 -0.004203 -0.003945 -0.003534 -0.002958 -0.002213 -0.001298 -0.000217 0.001021 0.002402 0.003908 0.005517 0.007201 0.008931 0.010678 0.012406 0.014082 0.015672 0.017143 0.018462 0.019600 0.020531 0.021232 0.021685 0.021879 0.021809 0.021476 0.020888 0.020061 0.019016 0.017779 0.016381 0.014855 0.013237 0.011564 0.009871 0.008193 0.006560 0.005003 0.003543 0.002202 0.000995 -0.000070 -0.000986 -0.001752 -0.002369 -0.002842 -0.003179 -0.003389 -0.003485 -0.003479 -0.003386 -0.003221 -0.002999 -0.002735 -0.002443 -0.002138 -0.001830 -0.001530 -0.001247 -0.000986 -0.000751 -0.000545 -0.000368 -0.000220 -0.000100 -0.000006 0.000065 0.000115 0.000149 0.000168 0.000175 0.000174 0.000167 0.000155 0.000141 0.000126 0.000111 0.000098 0.000086 0.000075 0.000066 0.000059 0.000053 0.000048 0.000043 0.000039 0.000035 0.000031 0.000026 0.000022 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000033 0.000040 0.000048 0.000057 0.000067 0.000079 0.000090 0.000103 0.000116 0.000129 0.000142 0.000155 0.000169 0.000182 0.000196 0.000210 0.000223 0.000234 0.000242 0.000245 0.000242 0.000230 0.000209 0.000174 0.000124 0.000058 -0.000029 -0.000137 -0.000269 -0.000426 -0.000607 -0.000813 -0.001040 -0.001286 -0.001547 -0.001817 -0.002088 -0.002352 -0.002601 -0.002823 -0.003005 -0.003135 -0.003198 -0.003180 -0.003067 -0.002848 -0.002512 -0.002054 -0.001469 -0.000759 0.000073 0.001018 0.002065 0.003198 0.004400 0.005651 0.006928 0.008209 0.009469 0.010685 0.011831 0.012885 0.013825 0.014630 0.015281 0.015765 0.016067 0.016182 0.016104 0.015837 0.015386 0.014764 0.013986 0.013071 0.012044 0.010928 0.009749 0.008533 0.007307 0.006094 0.004918 0.003797 0.002748 0.001784 0.000916 0.000149 -0.000514 -0.001072 -0.001525 -0.001878 -0.002135 -0.002303 -0.002390 -0.002404 -0.002354 -0.002253 -0.002109 -0.001933 -0.001736 -0.001527 -0.001316 -0.001109 -0.000914 -0.000733 -0.000570 -0.000427 -0.000304 -0.000202 -0.000118 -0.000051 -0.000001 0.000035 0.000059 0.000074 0.000080 0.000080 0.000076 0.000068 0.000059 0.000050 0.000041 0.000033 0.000027 0.000022 0.000019 0.000017 0.000015 0.000015 0.000014 0.000014 0.000013 0.000011 0.000010 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000028 0.000033 0.000039 0.000046 0.000054 0.000061 0.000069 0.000077 0.000084 0.000092 0.000098 0.000105 0.000112 0.000118 0.000125 0.000131 0.000136 0.000139 0.000139 0.000134 0.000124 0.000107 0.000081 0.000046 -0.000001 -0.000061 -0.000135 -0.000225 -0.000332 -0.000454 -0.000592 -0.000744 -0.000906 -0.001077 -0.001251 -0.001423 -0.001589 -0.001742 -0.001875 -0.001979 -0.002047 -0.002070 -0.002037 -0.001941 -0.001774 -0.001531 -0.001208 -0.000805 -0.000323 0.000233 0.000857 0.001538 0.002267 0.003030 0.003814 0.004604 0.005386 0.006145 0.006868 0.007541 0.008152 0.008688 0.009138 0.009494 0.009746 0.009890 0.009920 0.009836 0.009640 0.009337 0.008934 0.008442 0.007873 0.007242 0.006563 0.005853 0.005127 0.004400 0.003686 0.002998 0.002347 0.001740 0.001184 0.000683 0.000241 -0.000144 -0.000471 -0.000740 -0.000955 -0.001117 -0.001230 -0.001297 -0.001322 -0.001311 -0.001268 -0.001199 -0.001110 -0.001008 -0.000897 -0.000783 -0.000672 -0.000565 -0.000467 -0.000379 -0.000301 -0.000234 -0.000178 -0.000131 -0.000094 -0.000066 -0.000045 -0.000031 -0.000022 -0.000017 -0.000016 -0.000017 -0.000020 -0.000023 -0.000027 -0.000030 -0.000032 -0.000032 -0.000031 -0.000029 -0.000026 -0.000022 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000032 0.000035 0.000038 0.000040 0.000040 0.000041 0.000040 0.000040 0.000039 0.000039 0.000038 0.000038 0.000036 0.000032 0.000027 0.000018 0.000006 -0.000010 -0.000031 -0.000057 -0.000090 -0.000129 -0.000176 -0.000231 -0.000293 -0.000362 -0.000437 -0.000514 -0.000593 -0.000671 -0.000744 -0.000811 -0.000869 -0.000914 -0.000943 -0.000952 -0.000938 -0.000897 -0.000825 -0.000719 -0.000579 -0.000404 -0.000196 0.000042 0.000306 0.000591 0.000889 0.001193 0.001496 0.001792 0.002074 0.002337 0.002576 0.002788 0.002970 0.003121 0.003239 0.003323 0.003372 0.003387 0.003366 0.003310 0.003221 0.003100 0.002951 0.002777 0.002583 0.002373 0.002154 0.001930 0.001708 0.001490 0.001283 0.001088 0.000909 0.000746 0.000600 0.000470 0.000355 0.000252 0.000161 0.000079 0.000006 -0.000060 -0.000117 -0.000167 -0.000207 -0.000239 -0.000261 -0.000274 -0.000278 -0.000276 -0.000267 -0.000254 -0.000239 -0.000223 -0.000208 -0.000194 -0.000181 -0.000169 -0.000159 -0.000151 -0.000143 -0.000137 -0.000131 -0.000126 -0.000122 -0.000119 -0.000116 -0.000113 -0.000111 -0.000109 -0.000107 -0.000105 -0.000101 -0.000097 -0.000091 -0.000085 -0.000077 -0.000069 -0.000060 -0.000052 -0.000044 -0.000038 -0.000032 -0.000027 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000001 -0.000001 -0.000006 -0.000011 -0.000017 -0.000025 -0.000032 -0.000040 -0.000047 -0.000054 -0.000061 -0.000068 -0.000074 -0.000081 -0.000088 -0.000095 -0.000101 -0.000107 -0.000112 -0.000117 -0.000121 -0.000125 -0.000128 -0.000129 -0.000129 -0.000125 -0.000118 -0.000105 -0.000086 -0.000060 -0.000029 0.000008 0.000050 0.000096 0.000143 0.000191 0.000239 0.000284 0.000325 0.000358 0.000380 0.000387 0.000376 0.000342 0.000280 0.000187 0.000060 -0.000103 -0.000302 -0.000535 -0.000798 -0.001086 -0.001391 -0.001704 -0.002018 -0.002322 -0.002607 -0.002866 -0.003091 -0.003277 -0.003418 -0.003512 -0.003555 -0.003547 -0.003488 -0.003380 -0.003225 -0.003026 -0.002789 -0.002518 -0.002220 -0.001902 -0.001572 -0.001236 -0.000904 -0.000584 -0.000282 -0.000007 0.000236 0.000443 0.000610 0.000737 0.000825 0.000875 0.000893 0.000881 0.000846 0.000792 0.000724 0.000646 0.000564 0.000478 0.000393 0.000309 0.000229 0.000153 0.000084 0.000020 -0.000035 -0.000083 -0.000122 -0.000154 -0.000179 -0.000197 -0.000209 -0.000215 -0.000218 -0.000217 -0.000213 -0.000207 -0.000200 -0.000192 -0.000184 -0.000174 -0.000163 -0.000151 -0.000138 -0.000125 -0.000111 -0.000098 -0.000086 -0.000074 -0.000063 -0.000054 -0.000046 -0.000040 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000062 -0.000075 -0.000089 -0.000104 -0.000118 -0.000133 -0.000146 -0.000159 -0.000170 -0.000180 -0.000188 -0.000193 -0.000194 -0.000191 -0.000183 -0.000167 -0.000145 -0.000114 -0.000074 -0.000026 0.000033 0.000102 0.000183 0.000275 0.000379 0.000494 0.000618 0.000748 0.000879 0.001008 0.001127 0.001232 0.001315 0.001369 0.001388 0.001365 0.001293 0.001165 0.000975 0.000718 0.000389 -0.000014 -0.000492 -0.001045 -0.001668 -0.002354 -0.003095 -0.003876 -0.004683 -0.005497 -0.006299 -0.007069 -0.007788 -0.008437 -0.008999 -0.009459 -0.009806 -0.010030 -0.010127 -0.010092 -0.009928 -0.009638 -0.009230 -0.008714 -0.008102 -0.007409 -0.006651 -0.005845 -0.005009 -0.004161 -0.003318 -0.002500 -0.001720 -0.000995 -0.000336 0.000246 0.000745 0.001156 0.001479 0.001716 0.001872 0.001954 0.001969 0.001929 0.001842 0.001718 0.001568 0.001400 0.001221 0.001037 0.000856 0.000680 0.000513 0.000360 0.000221 0.000098 -0.000007 -0.000095 -0.000166 -0.000222 -0.000264 -0.000293 -0.000310 -0.000319 -0.000320 -0.000315 -0.000306 -0.000293 -0.000279 -0.000264 -0.000247 -0.000229 -0.000211 -0.000192 -0.000173 -0.000154 -0.000136 -0.000119 -0.000103 -0.000089 -0.000076 -0.000065 -0.000056 -0.000048 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000037 -0.000045 -0.000054 -0.000065 -0.000078 -0.000094 -0.000111 -0.000131 -0.000152 -0.000174 -0.000195 -0.000217 -0.000237 -0.000255 -0.000271 -0.000284 -0.000293 -0.000297 -0.000293 -0.000281 -0.000258 -0.000223 -0.000174 -0.000109 -0.000028 0.000070 0.000188 0.000324 0.000480 0.000656 0.000850 0.001060 0.001281 0.001508 0.001734 0.001949 0.002144 0.002307 0.002428 0.002493 0.002491 0.002411 0.002242 0.001973 0.001597 0.001106 0.000498 -0.000230 -0.001077 -0.002036 -0.003100 -0.004253 -0.005480 -0.006758 -0.008062 -0.009364 -0.010634 -0.011843 -0.012959 -0.013956 -0.014808 -0.015493 -0.015994 -0.016297 -0.016394 -0.016283 -0.015967 -0.015454 -0.014756 -0.013892 -0.012882 -0.011750 -0.010523 -0.009229 -0.007895 -0.006550 -0.005222 -0.003938 -0.002720 -0.001591 -0.000568 0.000336 0.001110 0.001751 0.002257 0.002633 0.002885 0.003023 0.003060 0.003009 0.002885 0.002704 0.002480 0.002225 0.001952 0.001672 0.001393 0.001122 0.000866 0.000630 0.000416 0.000228 0.000066 -0.000070 -0.000181 -0.000268 -0.000333 -0.000379 -0.000408 -0.000422 -0.000425 -0.000419 -0.000406 -0.000388 -0.000367 -0.000344 -0.000320 -0.000295 -0.000270 -0.000245 -0.000220 -0.000196 -0.000173 -0.000151 -0.000132 -0.000114 -0.000098 -0.000084 -0.000072 -0.000061 -0.000051 -0.000043 -0.000035 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000031 -0.000038 -0.000047 -0.000056 -0.000068 -0.000081 -0.000097 -0.000115 -0.000136 -0.000159 -0.000185 -0.000213 -0.000241 -0.000270 -0.000298 -0.000325 -0.000349 -0.000370 -0.000387 -0.000397 -0.000399 -0.000392 -0.000371 -0.000335 -0.000281 -0.000206 -0.000110 0.000011 0.000157 0.000331 0.000532 0.000762 0.001019 0.001300 0.001603 0.001920 0.002243 0.002563 0.002865 0.003137 0.003363 0.003526 0.003609 0.003595 0.003469 0.003216 0.002823 0.002280 0.001578 0.000714 -0.000313 -0.001499 -0.002835 -0.004306 -0.005894 -0.007573 -0.009313 -0.011080 -0.012836 -0.014543 -0.016159 -0.017647 -0.018968 -0.020090 -0.020984 -0.021627 -0.022002 -0.022099 -0.021915 -0.021455 -0.020731 -0.019761 -0.018570 -0.017186 -0.015644 -0.013978 -0.012226 -0.010428 -0.008620 -0.006841 -0.005125 -0.003503 -0.002002 -0.000645 0.000552 0.001577 0.002424 0.003093 0.003589 0.003922 0.004104 0.004152 0.004084 0.003918 0.003675 0.003374 0.003031 0.002665 0.002288 0.001913 0.001550 0.001207 0.000889 0.000603 0.000350 0.000133 -0.000050 -0.000199 -0.000317 -0.000405 -0.000467 -0.000507 -0.000527 -0.000532 -0.000524 -0.000507 -0.000483 -0.000456 -0.000425 -0.000394 -0.000361 -0.000329 -0.000297 -0.000267 -0.000237 -0.000209 -0.000183 -0.000160 -0.000138 -0.000119 -0.000102 -0.000087 -0.000074 -0.000062 -0.000052 -0.000043 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000033 -0.000041 -0.000051 -0.000062 -0.000075 -0.000090 -0.000107 -0.000127 -0.000150 -0.000176 -0.000206 -0.000238 -0.000271 -0.000307 -0.000342 -0.000377 -0.000410 -0.000441 -0.000467 -0.000487 -0.000499 -0.000500 -0.000488 -0.000460 -0.000412 -0.000341 -0.000244 -0.000117 0.000040 0.000232 0.000458 0.000722 0.001021 0.001356 0.001722 0.002114 0.002525 0.002944 0.003357 0.003748 0.004100 0.004392 0.004604 0.004714 0.004701 0.004545 0.004228 0.003733 0.003048 0.002164 0.001077 -0.000213 -0.001700 -0.003370 -0.005206 -0.007183 -0.009267 -0.011423 -0.013607 -0.015773 -0.017874 -0.019859 -0.021681 -0.023296 -0.024662 -0.025745 -0.026516 -0.026954 -0.027048 -0.026796 -0.026204 -0.025287 -0.024068 -0.022579 -0.020855 -0.018939 -0.016874 -0.014709 -0.012491 -0.010267 -0.008082 -0.005980 -0.003997 -0.002167 -0.000515 0.000937 0.002177 0.003200 0.004004 0.004597 0.004990 0.005200 0.005245 0.005149 0.004933 0.004623 0.004241 0.003810 0.003350 0.002877 0.002408 0.001955 0.001527 0.001132 0.000776 0.000461 0.000190 -0.000037 -0.000223 -0.000369 -0.000480 -0.000558 -0.000608 -0.000634 -0.000640 -0.000630 -0.000609 -0.000579 -0.000545 -0.000506 -0.000467 -0.000427 -0.000388 -0.000349 -0.000312 -0.000277 -0.000245 -0.000214 -0.000187 -0.000162 -0.000140 -0.000120 -0.000102 -0.000087 -0.000073 -0.000061 -0.000050 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000032 -0.000041 -0.000051 -0.000063 -0.000077 -0.000093 -0.000111 -0.000132 -0.000156 -0.000184 -0.000215 -0.000250 -0.000287 -0.000327 -0.000369 -0.000411 -0.000452 -0.000492 -0.000528 -0.000559 -0.000583 -0.000597 -0.000598 -0.000584 -0.000549 -0.000491 -0.000405 -0.000287 -0.000134 0.000057 0.000290 0.000566 0.000887 0.001252 0.001660 0.002107 0.002587 0.003089 0.003601 0.004107 0.004588 0.005023 0.005387 0.005656 0.005805 0.005807 0.005640 0.005281 0.004712 0.003917 0.002887 0.001617 0.000108 -0.001632 -0.003587 -0.005734 -0.008043 -0.010478 -0.012992 -0.015537 -0.018059 -0.020502 -0.022808 -0.024923 -0.026793 -0.028371 -0.029617 -0.030498 -0.030990 -0.031081 -0.030767 -0.030057 -0.028969 -0.027530 -0.025778 -0.023755 -0.021511 -0.019098 -0.016572 -0.013988 -0.011403 -0.008869 -0.006436 -0.004146 -0.002038 -0.000142 0.001521 0.002935 0.004095 0.005002 0.005663 0.006092 0.006309 0.006336 0.006198 0.005922 0.005538 0.005073 0.004551 0.003997 0.003431 0.002870 0.002330 0.001820 0.001352 0.000929 0.000556 0.000235 -0.000034 -0.000254 -0.000428 -0.000559 -0.000651 -0.000711 -0.000741 -0.000748 -0.000736 -0.000711 -0.000675 -0.000633 -0.000587 -0.000540 -0.000492 -0.000445 -0.000400 -0.000357 -0.000317 -0.000279 -0.000245 -0.000213 -0.000185 -0.000160 -0.000137 -0.000117 -0.000099 -0.000083 -0.000069 -0.000057 -0.000046 -0.000036 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000030 -0.000038 -0.000049 -0.000061 -0.000075 -0.000091 -0.000110 -0.000131 -0.000156 -0.000184 -0.000216 -0.000252 -0.000291 -0.000334 -0.000380 -0.000427 -0.000476 -0.000523 -0.000569 -0.000611 -0.000647 -0.000675 -0.000691 -0.000693 -0.000677 -0.000638 -0.000571 -0.000472 -0.000337 -0.000161 0.000060 0.000330 0.000650 0.001023 0.001450 0.001927 0.002451 0.003013 0.003603 0.004207 0.004805 0.005377 0.005897 0.006340 0.006675 0.006875 0.006910 0.006753 0.006379 0.005766 0.004898 0.003763 0.002355 0.000677 -0.001261 -0.003442 -0.005840 -0.008420 -0.011139 -0.013948 -0.016790 -0.019606 -0.022332 -0.024904 -0.027260 -0.029343 -0.031097 -0.032479 -0.033450 -0.033986 -0.034071 -0.033703 -0.032892 -0.031658 -0.030034 -0.028060 -0.025786 -0.023266 -0.020562 -0.017736 -0.014850 -0.011968 -0.009148 -0.006447 -0.003912 -0.001585 0.000501 0.002322 0.003864 0.005119 0.006091 0.006787 0.007225 0.007426 0.007415 0.007222 0.006877 0.006412 0.005857 0.005243 0.004595 0.003937 0.003289 0.002665 0.002079 0.001541 0.001057 0.000630 0.000264 -0.000044 -0.000295 -0.000493 -0.000642 -0.000747 -0.000814 -0.000848 -0.000855 -0.000841 -0.000811 -0.000769 -0.000720 -0.000666 -0.000611 -0.000556 -0.000502 -0.000450 -0.000401 -0.000355 -0.000313 -0.000274 -0.000239 -0.000208 -0.000179 -0.000154 -0.000132 -0.000111 -0.000093 -0.000077 -0.000063 -0.000051 -0.000041 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000044 -0.000056 -0.000070 -0.000086 -0.000105 -0.000126 -0.000150 -0.000178 -0.000210 -0.000246 -0.000286 -0.000330 -0.000378 -0.000429 -0.000482 -0.000536 -0.000589 -0.000641 -0.000688 -0.000729 -0.000761 -0.000781 -0.000785 -0.000768 -0.000726 -0.000653 -0.000545 -0.000395 -0.000200 0.000047 0.000348 0.000708 0.001129 0.001610 0.002151 0.002746 0.003387 0.004061 0.004753 0.005442 0.006105 0.006715 0.007241 0.007653 0.007917 0.008002 0.007878 0.007517 0.006894 0.005991 0.004795 0.003300 0.001508 -0.000570 -0.002914 -0.005496 -0.008277 -0.011211 -0.014243 -0.017313 -0.020355 -0.023299 -0.026078 -0.028623 -0.030870 -0.032761 -0.034248 -0.035289 -0.035856 -0.035935 -0.035522 -0.034628 -0.033277 -0.031503 -0.029353 -0.026879 -0.024143 -0.021210 -0.018150 -0.015031 -0.011922 -0.008888 -0.005988 -0.003274 -0.000792 0.001423 0.003348 0.004966 0.006271 0.007267 0.007964 0.008381 0.008541 0.008474 0.008210 0.007784 0.007231 0.006584 0.005876 0.005136 0.004389 0.003655 0.002953 0.002297 0.001695 0.001154 0.000680 0.000272 -0.000070 -0.000348 -0.000566 -0.000730 -0.000845 -0.000918 -0.000955 -0.000961 -0.000944 -0.000909 -0.000861 -0.000804 -0.000743 -0.000681 -0.000618 -0.000557 -0.000498 -0.000443 -0.000392 -0.000345 -0.000302 -0.000264 -0.000229 -0.000198 -0.000170 -0.000145 -0.000123 -0.000103 -0.000085 -0.000070 -0.000056 -0.000045 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000079 -0.000097 -0.000118 -0.000142 -0.000169 -0.000200 -0.000235 -0.000274 -0.000318 -0.000367 -0.000419 -0.000475 -0.000532 -0.000591 -0.000650 -0.000707 -0.000759 -0.000806 -0.000842 -0.000866 -0.000872 -0.000856 -0.000813 -0.000737 -0.000622 -0.000462 -0.000251 0.000016 0.000344 0.000737 0.001199 0.001730 0.002328 0.002988 0.003702 0.004455 0.005232 0.006010 0.006764 0.007465 0.008080 0.008576 0.008919 0.009072 0.009004 0.008684 0.008086 0.007188 0.005977 0.004447 0.002598 0.000443 -0.001999 -0.004694 -0.007605 -0.010679 -0.013861 -0.017085 -0.020282 -0.023377 -0.026299 -0.028975 -0.031338 -0.033325 -0.034884 -0.035972 -0.036560 -0.036631 -0.036182 -0.035226 -0.033787 -0.031904 -0.029624 -0.027006 -0.024115 -0.021020 -0.017797 -0.014518 -0.011256 -0.008080 -0.005054 -0.002233 0.000338 0.002621 0.004591 0.006232 0.007540 0.008519 0.009181 0.009547 0.009642 0.009498 0.009149 0.008632 0.007984 0.007242 0.006440 0.005608 0.004775 0.003962 0.003187 0.002465 0.001806 0.001216 0.000700 0.000257 -0.000112 -0.000412 -0.000647 -0.000823 -0.000946 -0.001022 -0.001059 -0.001064 -0.001043 -0.001003 -0.000949 -0.000886 -0.000818 -0.000747 -0.000677 -0.000609 -0.000544 -0.000484 -0.000428 -0.000376 -0.000329 -0.000287 -0.000250 -0.000216 -0.000185 -0.000158 -0.000134 -0.000112 -0.000093 -0.000076 -0.000061 -0.000048 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000056 -0.000071 -0.000088 -0.000107 -0.000130 -0.000156 -0.000186 -0.000219 -0.000258 -0.000300 -0.000348 -0.000400 -0.000456 -0.000516 -0.000578 -0.000642 -0.000705 -0.000767 -0.000825 -0.000876 -0.000917 -0.000945 -0.000955 -0.000942 -0.000900 -0.000823 -0.000704 -0.000537 -0.000316 -0.000034 0.000316 0.000737 0.001233 0.001806 0.002454 0.003173 0.003952 0.004779 0.005635 0.006499 0.007343 0.008136 0.008845 0.009434 0.009867 0.010105 0.010116 0.009865 0.009325 0.008474 0.007294 0.005780 0.003932 0.001761 -0.000710 -0.003449 -0.006416 -0.009557 -0.012813 -0.016117 -0.019395 -0.022573 -0.025575 -0.028324 -0.030752 -0.032792 -0.034391 -0.035504 -0.036100 -0.036162 -0.035687 -0.034689 -0.033193 -0.031240 -0.028880 -0.026174 -0.023191 -0.020003 -0.016688 -0.013324 -0.009985 -0.006743 -0.003665 -0.000806 0.001786 0.004073 0.006030 0.007643 0.008907 0.009828 0.010419 0.010705 0.010711 0.010472 0.010025 0.009407 0.008659 0.007820 0.006923 0.006004 0.005088 0.004201 0.003360 0.002581 0.001871 0.001240 0.000688 0.000218 -0.000174 -0.000491 -0.000737 -0.000921 -0.001047 -0.001125 -0.001161 -0.001163 -0.001138 -0.001092 -0.001032 -0.000963 -0.000888 -0.000811 -0.000734 -0.000659 -0.000589 -0.000522 -0.000461 -0.000406 -0.000355 -0.000310 -0.000269 -0.000232 -0.000199 -0.000170 -0.000144 -0.000120 -0.000099 -0.000081 -0.000065 -0.000051 -0.000040 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000038 -0.000049 -0.000062 -0.000077 -0.000096 -0.000117 -0.000142 -0.000170 -0.000201 -0.000237 -0.000278 -0.000324 -0.000374 -0.000430 -0.000490 -0.000553 -0.000619 -0.000687 -0.000755 -0.000821 -0.000884 -0.000940 -0.000987 -0.001020 -0.001035 -0.001026 -0.000987 -0.000911 -0.000792 -0.000622 -0.000395 -0.000102 0.000262 0.000705 0.001229 0.001836 0.002527 0.003296 0.004133 0.005027 0.005957 0.006901 0.007832 0.008718 0.009523 0.010212 0.010745 0.011085 0.011194 0.011040 0.010590 0.009823 0.008719 0.007271 0.005479 0.003355 0.000919 -0.001795 -0.004746 -0.007880 -0.011136 -0.014447 -0.017737 -0.020930 -0.023947 -0.026713 -0.029155 -0.031208 -0.032815 -0.033931 -0.034523 -0.034575 -0.034084 -0.033064 -0.031542 -0.029559 -0.027167 -0.024430 -0.021416 -0.018203 -0.014868 -0.011491 -0.008150 -0.004917 -0.001858 0.000969 0.003516 0.005746 0.007635 0.009168 0.010343 0.011167 0.011656 0.011833 0.011729 0.011379 0.010821 0.010096 0.009244 0.008306 0.007318 0.006314 0.005323 0.004368 0.003469 0.002639 0.001888 0.001221 0.000643 0.000151 -0.000256 -0.000583 -0.000836 -0.001023 -0.001151 -0.001227 -0.001260 -0.001258 -0.001228 -0.001177 -0.001110 -0.001034 -0.000953 -0.000869 -0.000786 -0.000706 -0.000630 -0.000559 -0.000493 -0.000433 -0.000379 -0.000331 -0.000287 -0.000248 -0.000212 -0.000181 -0.000152 -0.000127 -0.000105 -0.000085 -0.000069 -0.000054 -0.000042 -0.000032 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000041 -0.000053 -0.000067 -0.000084 -0.000103 -0.000126 -0.000152 -0.000181 -0.000215 -0.000253 -0.000297 -0.000345 -0.000398 -0.000456 -0.000519 -0.000586 -0.000655 -0.000727 -0.000799 -0.000870 -0.000938 -0.000999 -0.001051 -0.001090 -0.001111 -0.001107 -0.001074 -0.001002 -0.000886 -0.000717 -0.000488 -0.000190 0.000184 0.000641 0.001185 0.001820 0.002544 0.003355 0.004242 0.005193 0.006190 0.007209 0.008223 0.009199 0.010102 0.010895 0.011537 0.011991 0.012217 0.012182 0.011852 0.011203 0.010216 0.008882 0.007198 0.005177 0.002839 0.000215 -0.002652 -0.005709 -0.008895 -0.012142 -0.015376 -0.018519 -0.021493 -0.024221 -0.026630 -0.028655 -0.030239 -0.031336 -0.031913 -0.031954 -0.031457 -0.030435 -0.028916 -0.026942 -0.024566 -0.021850 -0.018867 -0.015693 -0.012407 -0.009088 -0.005815 -0.002661 0.000309 0.003038 0.005478 0.007594 0.009362 0.010769 0.011814 0.012506 0.012862 0.012908 0.012675 0.012199 0.011522 0.010684 0.009727 0.008692 0.007617 0.006534 0.005474 0.004459 0.003509 0.002637 0.001853 0.001161 0.000563 0.000058 -0.000358 -0.000689 -0.000944 -0.001130 -0.001255 -0.001328 -0.001356 -0.001348 -0.001312 -0.001255 -0.001183 -0.001100 -0.001013 -0.000923 -0.000835 -0.000749 -0.000668 -0.000592 -0.000522 -0.000459 -0.000401 -0.000350 -0.000303 -0.000261 -0.000224 -0.000190 -0.000160 -0.000133 -0.000110 -0.000089 -0.000071 -0.000056 -0.000044 -0.000034 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000056 -0.000071 -0.000089 -0.000110 -0.000133 -0.000161 -0.000192 -0.000227 -0.000267 -0.000312 -0.000363 -0.000418 -0.000479 -0.000545 -0.000614 -0.000687 -0.000762 -0.000838 -0.000914 -0.000986 -0.001053 -0.001112 -0.001157 -0.001185 -0.001188 -0.001162 -0.001097 -0.000987 -0.000822 -0.000596 -0.000297 0.000080 0.000545 0.001102 0.001755 0.002505 0.003347 0.004275 0.005275 0.006330 0.007416 0.008507 0.009570 0.010569 0.011468 0.012225 0.012802 0.013161 0.013263 0.013078 0.012579 0.011745 0.010565 0.009037 0.007171 0.004986 0.002512 -0.000208 -0.003124 -0.006175 -0.009295 -0.012409 -0.015442 -0.018317 -0.020956 -0.023289 -0.025250 -0.026782 -0.027840 -0.028393 -0.028422 -0.027928 -0.026922 -0.025434 -0.023505 -0.021188 -0.018545 -0.015648 -0.012573 -0.009399 -0.006204 -0.003065 -0.000055 0.002763 0.005333 0.007610 0.009560 0.011160 0.012400 0.013279 0.013809 0.014007 0.013902 0.013525 0.012915 0.012112 0.011160 0.010099 0.008971 0.007813 0.006659 0.005538 0.004472 0.003481 0.002577 0.001768 0.001058 0.000450 -0.000061 -0.000479 -0.000809 -0.001061 -0.001242 -0.001361 -0.001427 -0.001448 -0.001434 -0.001391 -0.001327 -0.001248 -0.001160 -0.001067 -0.000972 -0.000878 -0.000787 -0.000702 -0.000622 -0.000549 -0.000482 -0.000421 -0.000367 -0.000317 -0.000273 -0.000234 -0.000198 -0.000166 -0.000138 -0.000114 -0.000092 -0.000074 -0.000058 -0.000045 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000046 -0.000059 -0.000075 -0.000093 -0.000115 -0.000140 -0.000168 -0.000200 -0.000237 -0.000279 -0.000326 -0.000378 -0.000436 -0.000499 -0.000567 -0.000639 -0.000715 -0.000793 -0.000873 -0.000953 -0.001031 -0.001104 -0.001169 -0.001221 -0.001257 -0.001269 -0.001251 -0.001195 -0.001094 -0.000937 -0.000717 -0.000424 -0.000048 0.000418 0.000980 0.001643 0.002409 0.003274 0.004232 0.005270 0.006373 0.007518 0.008678 0.009822 0.010914 0.011917 0.012792 0.013499 0.013999 0.014255 0.014234 0.013908 0.013257 0.012267 0.010935 0.009269 0.007286 0.005016 0.002497 -0.000220 -0.003079 -0.006014 -0.008953 -0.011823 -0.014548 -0.017054 -0.019271 -0.021135 -0.022589 -0.023592 -0.024110 -0.024128 -0.023644 -0.022672 -0.021240 -0.019389 -0.017170 -0.014646 -0.011887 -0.008965 -0.005960 -0.002947 -0.000001 0.002808 0.005419 0.007778 0.009842 0.011581 0.012973 0.014010 0.014694 0.015037 0.015059 0.014788 0.014258 0.013507 0.012578 0.011511 0.010350 0.009135 0.007903 0.006687 0.005514 0.004407 0.003384 0.002457 0.001633 0.000916 0.000304 -0.000205 -0.000618 -0.000942 -0.001185 -0.001357 -0.001467 -0.001524 -0.001537 -0.001514 -0.001464 -0.001393 -0.001308 -0.001214 -0.001115 -0.001014 -0.000916 -0.000821 -0.000732 -0.000648 -0.000572 -0.000502 -0.000438 -0.000381 -0.000329 -0.000283 -0.000242 -0.000204 -0.000171 -0.000142 -0.000116 -0.000094 -0.000075 -0.000059 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000078 -0.000097 -0.000119 -0.000144 -0.000174 -0.000207 -0.000245 -0.000288 -0.000337 -0.000391 -0.000450 -0.000515 -0.000585 -0.000660 -0.000738 -0.000820 -0.000904 -0.000989 -0.001072 -0.001151 -0.001223 -0.001283 -0.001328 -0.001349 -0.001342 -0.001297 -0.001207 -0.001061 -0.000852 -0.000567 -0.000200 0.000261 0.000821 0.001486 0.002257 0.003135 0.004112 0.005179 0.006319 0.007512 0.008732 0.009948 0.011127 0.012231 0.013222 0.014060 0.014707 0.015126 0.015282 0.015149 0.014704 0.013931 0.012828 0.011398 0.009659 0.007635 0.005365 0.002894 0.000277 -0.002423 -0.005140 -0.007801 -0.010334 -0.012668 -0.014735 -0.016473 -0.017828 -0.018759 -0.019236 -0.019242 -0.018777 -0.017854 -0.016500 -0.014755 -0.012670 -0.010304 -0.007726 -0.005005 -0.002217 0.000564 0.003267 0.005826 0.008183 0.010286 0.012098 0.013588 0.014741 0.015548 0.016014 0.016153 0.015985 0.015540 0.014852 0.013960 0.012905 0.011730 0.010475 0.009181 0.007884 0.006615 0.005402 0.004265 0.003221 0.002282 0.001452 0.000735 0.000129 -0.000372 -0.000774 -0.001085 -0.001315 -0.001475 -0.001573 -0.001619 -0.001621 -0.001590 -0.001531 -0.001453 -0.001361 -0.001261 -0.001156 -0.001051 -0.000949 -0.000850 -0.000757 -0.000671 -0.000591 -0.000518 -0.000453 -0.000393 -0.000339 -0.000291 -0.000248 -0.000209 -0.000175 -0.000145 -0.000118 -0.000095 -0.000076 -0.000060 -0.000047 -0.000036 -0.000027 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000063 -0.000080 -0.000099 -0.000122 -0.000148 -0.000178 -0.000212 -0.000251 -0.000296 -0.000345 -0.000401 -0.000462 -0.000528 -0.000600 -0.000677 -0.000759 -0.000844 -0.000932 -0.001021 -0.001109 -0.001195 -0.001274 -0.001343 -0.001397 -0.001430 -0.001434 -0.001402 -0.001325 -0.001193 -0.000997 -0.000727 -0.000372 0.000077 0.000627 0.001285 0.002054 0.002933 0.003919 0.005001 0.006167 0.007397 0.008666 0.009945 0.011201 0.012399 0.013501 0.014468 0.015262 0.015847 0.016189 0.016260 0.016035 0.015501 0.014649 0.013485 0.012019 0.010277 0.008292 0.006106 0.003771 0.001344 -0.001111 -0.003525 -0.005832 -0.007962 -0.009850 -0.011440 -0.012678 -0.013525 -0.013954 -0.013949 -0.013508 -0.012647 -0.011390 -0.009777 -0.007854 -0.005680 -0.003319 -0.000838 0.001692 0.004201 0.006622 0.008892 0.010957 0.012772 0.014299 0.015515 0.016404 0.016963 0.017196 0.017120 0.016756 0.016133 0.015288 0.014258 0.013084 0.011807 0.010469 0.009107 0.007756 0.006447 0.005204 0.004049 0.002996 0.002054 0.001229 0.000521 -0.000073 -0.000558 -0.000943 -0.001237 -0.001451 -0.001595 -0.001678 -0.001711 -0.001702 -0.001660 -0.001592 -0.001506 -0.001407 -0.001301 -0.001192 -0.001082 -0.000976 -0.000874 -0.000778 -0.000689 -0.000607 -0.000532 -0.000464 -0.000402 -0.000347 -0.000297 -0.000252 -0.000212 -0.000177 -0.000146 -0.000119 -0.000096 -0.000076 -0.000060 -0.000047 -0.000036 -0.000027 -0.000021 -0.000015 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000039 -0.000050 -0.000064 -0.000081 -0.000100 -0.000123 -0.000150 -0.000180 -0.000216 -0.000256 -0.000301 -0.000352 -0.000409 -0.000471 -0.000539 -0.000613 -0.000692 -0.000776 -0.000864 -0.000956 -0.001050 -0.001144 -0.001236 -0.001323 -0.001400 -0.001464 -0.001508 -0.001525 -0.001507 -0.001446 -0.001330 -0.001152 -0.000899 -0.000562 -0.000131 0.000402 0.001045 0.001801 0.002672 0.003655 0.004742 0.005922 0.007175 0.008481 0.009811 0.011133 0.012415 0.013619 0.014708 0.015645 0.016394 0.016923 0.017201 0.017205 0.016920 0.016336 0.015454 0.014284 0.012848 0.011174 0.009301 0.007277 0.005153 0.002990 0.000850 -0.001202 -0.003104 -0.004794 -0.006216 -0.007324 -0.008079 -0.008455 -0.008438 -0.008029 -0.007240 -0.006095 -0.004632 -0.002895 -0.000938 0.001178 0.003390 0.005631 0.007837 0.009945 0.011898 0.013646 0.015148 0.016371 0.017294 0.017906 0.018205 0.018200 0.017905 0.017344 0.016548 0.015551 0.014390 0.013107 0.011740 0.010330 0.008913 0.007521 0.006184 0.004925 0.003763 0.002712 0.001778 0.000967 0.000276 -0.000297 -0.000761 -0.001124 -0.001397 -0.001590 -0.001716 -0.001782 -0.001800 -0.001778 -0.001725 -0.001648 -0.001553 -0.001448 -0.001335 -0.001221 -0.001108 -0.000998 -0.000893 -0.000794 -0.000703 -0.000619 -0.000542 -0.000472 -0.000409 -0.000351 -0.000300 -0.000254 -0.000213 -0.000177 -0.000146 -0.000119 -0.000096 -0.000076 -0.000060 -0.000046 -0.000036 -0.000027 -0.000021 -0.000015 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000039 -0.000050 -0.000064 -0.000081 -0.000101 -0.000124 -0.000151 -0.000182 -0.000218 -0.000259 -0.000305 -0.000357 -0.000415 -0.000479 -0.000548 -0.000623 -0.000704 -0.000791 -0.000882 -0.000977 -0.001075 -0.001175 -0.001273 -0.001368 -0.001454 -0.001528 -0.001584 -0.001615 -0.001612 -0.001567 -0.001470 -0.001312 -0.001080 -0.000766 -0.000359 0.000151 0.000770 0.001505 0.002358 0.003327 0.004407 0.005587 0.006851 0.008180 0.009546 0.010922 0.012274 0.013568 0.014768 0.015839 0.016745 0.017454 0.017938 0.018172 0.018138 0.017827 0.017237 0.016375 0.015258 0.013911 0.012369 0.010674 0.008873 0.007021 0.005175 0.003394 0.001738 0.000263 -0.000981 -0.001948 -0.002605 -0.002926 -0.002899 -0.002525 -0.001816 -0.000795 0.000504 0.002039 0.003760 0.005611 0.007533 0.009466 0.011349 0.013125 0.014744 0.016159 0.017334 0.018242 0.018866 0.019196 0.019234 0.018989 0.018479 0.017728 0.016767 0.015628 0.014349 0.012969 0.011527 0.010059 0.008600 0.007182 0.005831 0.004570 0.003414 0.002375 0.001460 0.000672 0.000007 -0.000540 -0.000976 -0.001313 -0.001561 -0.001731 -0.001836 -0.001884 -0.001885 -0.001850 -0.001784 -0.001697 -0.001594 -0.001481 -0.001364 -0.001245 -0.001128 -0.001015 -0.000907 -0.000806 -0.000713 -0.000627 -0.000549 -0.000477 -0.000412 -0.000354 -0.000302 -0.000255 -0.000213 -0.000177 -0.000145 -0.000118 -0.000095 -0.000075 -0.000059 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000039 -0.000050 -0.000064 -0.000080 -0.000100 -0.000123 -0.000150 -0.000182 -0.000218 -0.000260 -0.000307 -0.000360 -0.000419 -0.000484 -0.000555 -0.000631 -0.000714 -0.000803 -0.000897 -0.000995 -0.001097 -0.001202 -0.001306 -0.001408 -0.001504 -0.001588 -0.001656 -0.001700 -0.001713 -0.001687 -0.001610 -0.001474 -0.001268 -0.000980 -0.000602 -0.000122 0.000467 0.001172 0.001997 0.002942 0.004002 0.005170 0.006431 0.007768 0.009156 0.010569 0.011977 0.013346 0.014642 0.015833 0.016883 0.017763 0.018442 0.018898 0.019112 0.019071 0.018772 0.018219 0.017425 0.016411 0.015207 0.013849 0.012381 0.010849 0.009308 0.007809 0.006407 0.005154 0.004096 0.003274 0.002719 0.002454 0.002489 0.002825 0.003448 0.004339 0.005465 0.006788 0.008262 0.009837 0.011458 0.013071 0.014621 0.016058 0.017334 0.018412 0.019258 0.019851 0.020176 0.020228 0.020011 0.019536 0.018821 0.017892 0.016778 0.015513 0.014131 0.012671 0.011169 0.009659 0.008176 0.006746 0.005396 0.004145 0.003007 0.001993 0.001107 0.000350 -0.000282 -0.000796 -0.001201 -0.001507 -0.001727 -0.001872 -0.001953 -0.001982 -0.001966 -0.001915 -0.001838 -0.001740 -0.001629 -0.001509 -0.001386 -0.001263 -0.001142 -0.001026 -0.000917 -0.000814 -0.000719 -0.000632 -0.000552 -0.000479 -0.000414 -0.000354 -0.000301 -0.000254 -0.000212 -0.000175 -0.000144 -0.000116 -0.000093 -0.000074 -0.000058 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000049 -0.000063 -0.000079 -0.000099 -0.000122 -0.000149 -0.000181 -0.000218 -0.000260 -0.000308 -0.000362 -0.000422 -0.000488 -0.000560 -0.000638 -0.000722 -0.000812 -0.000908 -0.001010 -0.001116 -0.001225 -0.001335 -0.001444 -0.001548 -0.001642 -0.001722 -0.001780 -0.001810 -0.001802 -0.001747 -0.001635 -0.001456 -0.001199 -0.000854 -0.000410 0.000142 0.000810 0.001598 0.002507 0.003537 0.004680 0.005924 0.007253 0.008648 0.010081 0.011526 0.012953 0.014328 0.015621 0.016799 0.017832 0.018693 0.019358 0.019806 0.020025 0.020009 0.019757 0.019281 0.018595 0.017726 0.016704 0.015567 0.014357 0.013121 0.011906 0.010761 0.009732 0.008861 0.008185 0.007732 0.007522 0.007565 0.007859 0.008394 0.009150 0.010100 0.011207 0.012431 0.013726 0.015044 0.016336 0.017554 0.018652 0.019590 0.020334 0.020859 0.021145 0.021182 0.020968 0.020509 0.019819 0.018916 0.017826 0.016577 0.015203 0.013737 0.012215 0.010671 0.009138 0.007646 0.006221 0.004887 0.003659 0.002552 0.001573 0.000725 0.000007 -0.000586 -0.001061 -0.001430 -0.001703 -0.001892 -0.002010 -0.002067 -0.002074 -0.002041 -0.001975 -0.001885 -0.001777 -0.001657 -0.001531 -0.001403 -0.001276 -0.001152 -0.001034 -0.000922 -0.000818 -0.000722 -0.000633 -0.000552 -0.000479 -0.000412 -0.000353 -0.000299 -0.000252 -0.000210 -0.000173 -0.000141 -0.000114 -0.000091 -0.000072 -0.000056 -0.000044 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000061 -0.000077 -0.000097 -0.000120 -0.000147 -0.000179 -0.000217 -0.000259 -0.000308 -0.000362 -0.000423 -0.000489 -0.000562 -0.000641 -0.000727 -0.000819 -0.000917 -0.001021 -0.001130 -0.001243 -0.001358 -0.001474 -0.001585 -0.001689 -0.001781 -0.001853 -0.001898 -0.001910 -0.001877 -0.001792 -0.001642 -0.001419 -0.001111 -0.000707 -0.000197 0.000425 0.001168 0.002033 0.003021 0.004126 0.005339 0.006647 0.008030 0.009466 0.010930 0.012395 0.013829 0.015204 0.016490 0.017657 0.018679 0.019532 0.020197 0.020658 0.020907 0.020941 0.020767 0.020397 0.019850 0.019153 0.018339 0.017442 0.016505 0.015569 0.014675 0.013867 0.013180 0.012647 0.012294 0.012137 0.012185 0.012437 0.012883 0.013505 0.014279 0.015173 0.016150 0.017170 0.018191 0.019169 0.020063 0.020833 0.021445 0.021871 0.022088 0.022084 0.021851 0.021390 0.020710 0.019825 0.018755 0.017525 0.016164 0.014702 0.013172 0.011608 0.010042 0.008503 0.007020 0.005617 0.004313 0.003123 0.002058 0.001125 0.000323 -0.000349 -0.000897 -0.001330 -0.001660 -0.001897 -0.002054 -0.002143 -0.002175 -0.002161 -0.002109 -0.002028 -0.001925 -0.001807 -0.001679 -0.001547 -0.001414 -0.001283 -0.001157 -0.001037 -0.000924 -0.000818 -0.000721 -0.000632 -0.000550 -0.000476 -0.000409 -0.000349 -0.000295 -0.000248 -0.000206 -0.000169 -0.000138 -0.000111 -0.000089 -0.000070 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000046 -0.000059 -0.000075 -0.000094 -0.000117 -0.000144 -0.000177 -0.000214 -0.000257 -0.000306 -0.000361 -0.000422 -0.000489 -0.000563 -0.000643 -0.000730 -0.000823 -0.000923 -0.001029 -0.001140 -0.001257 -0.001376 -0.001497 -0.001616 -0.001729 -0.001831 -0.001916 -0.001978 -0.002009 -0.001999 -0.001941 -0.001823 -0.001635 -0.001367 -0.001007 -0.000545 0.000027 0.000717 0.001530 0.002465 0.003521 0.004690 0.005960 0.007315 0.008737 0.010201 0.011682 0.013154 0.014589 0.015958 0.017236 0.018395 0.019414 0.020270 0.020949 0.021440 0.021737 0.021844 0.021768 0.021524 0.021134 0.020625 0.020027 0.019374 0.018704 0.018052 0.017454 0.016943 0.016547 0.016288 0.016181 0.016233 0.016443 0.016802 0.017294 0.017897 0.018584 0.019324 0.020080 0.020817 0.021497 0.022084 0.022545 0.022851 0.022979 0.022913 0.022643 0.022165 0.021482 0.020606 0.019552 0.018340 0.016995 0.015545 0.014019 0.012448 0.010863 0.009294 0.007769 0.006313 0.004947 0.003687 0.002547 0.001536 0.000656 -0.000091 -0.000711 -0.001210 -0.001598 -0.001885 -0.002085 -0.002209 -0.002268 -0.002275 -0.002239 -0.002169 -0.002073 -0.001958 -0.001830 -0.001695 -0.001557 -0.001420 -0.001286 -0.001158 -0.001036 -0.000922 -0.000815 -0.000717 -0.000627 -0.000545 -0.000471 -0.000404 -0.000344 -0.000290 -0.000243 -0.000201 -0.000165 -0.000134 -0.000108 -0.000086 -0.000068 -0.000053 -0.000040 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000034 -0.000044 -0.000057 -0.000072 -0.000091 -0.000114 -0.000141 -0.000173 -0.000210 -0.000253 -0.000302 -0.000357 -0.000419 -0.000487 -0.000561 -0.000642 -0.000729 -0.000824 -0.000925 -0.001032 -0.001146 -0.001265 -0.001389 -0.001514 -0.001639 -0.001760 -0.001872 -0.001970 -0.002048 -0.002097 -0.002111 -0.002080 -0.001994 -0.001843 -0.001617 -0.001304 -0.000893 -0.000376 0.000255 0.001007 0.001881 0.002877 0.003988 0.005207 0.006519 0.007907 0.009352 0.010830 0.012317 0.013787 0.015217 0.016578 0.017848 0.019004 0.020024 0.020892 0.021596 0.022127 0.022486 0.022677 0.022710 0.022602 0.022375 0.022053 0.021665 0.021243 0.020816 0.020415 0.020069 0.019801 0.019630 0.019568 0.019622 0.019791 0.020066 0.020434 0.020876 0.021369 0.021886 0.022396 0.022868 0.023271 0.023574 0.023751 0.023777 0.023636 0.023315 0.022808 0.022114 0.021241 0.020199 0.019005 0.017679 0.016247 0.014734 0.013168 0.011579 0.009995 0.008444 0.006951 0.005538 0.004224 0.003022 0.001944 0.000995 0.000178 -0.000509 -0.001073 -0.001519 -0.001858 -0.002103 -0.002264 -0.002354 -0.002384 -0.002365 -0.002308 -0.002220 -0.002109 -0.001982 -0.001846 -0.001704 -0.001561 -0.001420 -0.001284 -0.001154 -0.001031 -0.000916 -0.000809 -0.000711 -0.000620 -0.000538 -0.000464 -0.000397 -0.000337 -0.000283 -0.000237 -0.000196 -0.000160 -0.000130 -0.000104 -0.000083 -0.000065 -0.000050 -0.000039 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000054 -0.000069 -0.000088 -0.000110 -0.000137 -0.000168 -0.000205 -0.000248 -0.000297 -0.000352 -0.000414 -0.000482 -0.000557 -0.000638 -0.000726 -0.000821 -0.000923 -0.001032 -0.001147 -0.001269 -0.001395 -0.001524 -0.001655 -0.001783 -0.001904 -0.002014 -0.002106 -0.002174 -0.002210 -0.002207 -0.002153 -0.002040 -0.001857 -0.001593 -0.001236 -0.000778 -0.000209 0.000476 0.001281 0.002207 0.003250 0.004404 0.005657 0.006996 0.008402 0.009855 0.011335 0.012818 0.014281 0.015700 0.017052 0.018314 0.019467 0.020492 0.021375 0.022108 0.022686 0.023112 0.023390 0.023534 0.023560 0.023488 0.023341 0.023143 0.022921 0.022700 0.022504 0.022352 0.022260 0.022240 0.022294 0.022423 0.022621 0.022874 0.023167 0.023482 0.023794 0.024078 0.024310 0.024463 0.024511 0.024434 0.024213 0.023835 0.023292 0.022582 0.021707 0.020675 0.019499 0.018197 0.016788 0.015297 0.013748 0.012168 0.010585 0.009024 0.007510 0.006066 0.004712 0.003463 0.002332 0.001325 0.000447 -0.000301 -0.000923 -0.001426 -0.001817 -0.002107 -0.002307 -0.002430 -0.002486 -0.002487 -0.002443 -0.002365 -0.002260 -0.002135 -0.001998 -0.001853 -0.001706 -0.001559 -0.001415 -0.001277 -0.001146 -0.001023 -0.000907 -0.000800 -0.000702 -0.000611 -0.000529 -0.000455 -0.000388 -0.000328 -0.000276 -0.000230 -0.000189 -0.000155 -0.000125 -0.000100 -0.000079 -0.000062 -0.000048 -0.000037 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000030 -0.000040 -0.000051 -0.000066 -0.000084 -0.000106 -0.000132 -0.000163 -0.000199 -0.000242 -0.000290 -0.000345 -0.000407 -0.000475 -0.000549 -0.000631 -0.000719 -0.000815 -0.000917 -0.001027 -0.001143 -0.001266 -0.001395 -0.001527 -0.001662 -0.001796 -0.001925 -0.002046 -0.002152 -0.002238 -0.002296 -0.002320 -0.002298 -0.002223 -0.002083 -0.001868 -0.001567 -0.001170 -0.000668 -0.000055 0.000676 0.001524 0.002490 0.003567 0.004748 0.006021 0.007372 0.008782 0.010233 0.011705 0.013176 0.014624 0.016028 0.017365 0.018617 0.019764 0.020792 0.021691 0.022453 0.023077 0.023567 0.023929 0.024176 0.024322 0.024387 0.024389 0.024348 0.024287 0.024224 0.024175 0.024153 0.024167 0.024221 0.024314 0.024440 0.024589 0.024749 0.024903 0.025032 0.025117 0.025136 0.025068 0.024894 0.024596 0.024163 0.023584 0.022856 0.021979 0.020958 0.019803 0.018528 0.017150 0.015689 0.014169 0.012611 0.011043 0.009487 0.007970 0.006512 0.005134 0.003853 0.002681 0.001630 0.000703 -0.000097 -0.000772 -0.001325 -0.001765 -0.002099 -0.002339 -0.002495 -0.002579 -0.002602 -0.002575 -0.002508 -0.002410 -0.002289 -0.002152 -0.002005 -0.001853 -0.001701 -0.001550 -0.001405 -0.001266 -0.001134 -0.001011 -0.000895 -0.000789 -0.000690 -0.000600 -0.000518 -0.000444 -0.000378 -0.000319 -0.000267 -0.000222 -0.000182 -0.000149 -0.000120 -0.000096 -0.000076 -0.000059 -0.000046 -0.000035 -0.000026 -0.000020 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000080 -0.000101 -0.000126 -0.000157 -0.000192 -0.000234 -0.000282 -0.000336 -0.000397 -0.000465 -0.000539 -0.000621 -0.000709 -0.000804 -0.000907 -0.001017 -0.001134 -0.001258 -0.001388 -0.001523 -0.001662 -0.001801 -0.001937 -0.002067 -0.002186 -0.002289 -0.002368 -0.002417 -0.002427 -0.002388 -0.002291 -0.002125 -0.001880 -0.001546 -0.001113 -0.000574 0.000077 0.000842 0.001722 0.002714 0.003811 0.005005 0.006284 0.007633 0.009035 0.010473 0.011928 0.013378 0.014804 0.016186 0.017503 0.018738 0.019874 0.020901 0.021809 0.022595 0.023258 0.023802 0.024236 0.024568 0.024813 0.024986 0.025103 0.025179 0.025230 0.025269 0.025307 0.025351 0.025403 0.025463 0.025526 0.025584 0.025626 0.025640 0.025611 0.025523 0.025359 0.025103 0.024741 0.024259 0.023650 0.022908 0.022032 0.021026 0.019896 0.018654 0.017314 0.015894 0.014412 0.012890 0.011351 0.009817 0.008312 0.006856 0.005471 0.004173 0.002977 0.001893 0.000929 0.000089 -0.000629 -0.001226 -0.001708 -0.002083 -0.002361 -0.002550 -0.002662 -0.002709 -0.002700 -0.002647 -0.002557 -0.002441 -0.002306 -0.002158 -0.002003 -0.001845 -0.001688 -0.001536 -0.001389 -0.001250 -0.001118 -0.000995 -0.000880 -0.000774 -0.000676 -0.000587 -0.000506 -0.000433 -0.000367 -0.000309 -0.000258 -0.000214 -0.000175 -0.000142 -0.000114 -0.000091 -0.000072 -0.000056 -0.000043 -0.000033 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000045 -0.000059 -0.000075 -0.000095 -0.000120 -0.000150 -0.000184 -0.000225 -0.000272 -0.000326 -0.000386 -0.000453 -0.000527 -0.000607 -0.000695 -0.000790 -0.000892 -0.001002 -0.001119 -0.001244 -0.001375 -0.001512 -0.001653 -0.001796 -0.001939 -0.002077 -0.002208 -0.002326 -0.002425 -0.002498 -0.002538 -0.002535 -0.002479 -0.002362 -0.002172 -0.001900 -0.001536 -0.001074 -0.000506 0.000172 0.000961 0.001860 0.002865 0.003969 0.005163 0.006435 0.007770 0.009154 0.010569 0.011996 0.013416 0.014811 0.016161 0.017448 0.018657 0.019775 0.020791 0.021700 0.022499 0.023189 0.023772 0.024257 0.024651 0.024965 0.025212 0.025402 0.025549 0.025662 0.025749 0.025816 0.025866 0.025897 0.025905 0.025885 0.025828 0.025725 0.025562 0.025330 0.025014 0.024604 0.024088 0.023459 0.022712 0.021844 0.020859 0.019761 0.018559 0.017265 0.015894 0.014462 0.012988 0.011492 0.009996 0.008519 0.007083 0.005707 0.004408 0.003203 0.002101 0.001114 0.000244 -0.000506 -0.001138 -0.001656 -0.002066 -0.002376 -0.002596 -0.002736 -0.002807 -0.002817 -0.002779 -0.002700 -0.002591 -0.002458 -0.002310 -0.002153 -0.001991 -0.001829 -0.001670 -0.001516 -0.001369 -0.001229 -0.001098 -0.000976 -0.000862 -0.000757 -0.000660 -0.000572 -0.000492 -0.000420 -0.000355 -0.000298 -0.000248 -0.000205 -0.000167 -0.000136 -0.000109 -0.000086 -0.000068 -0.000053 -0.000041 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000055 -0.000070 -0.000090 -0.000114 -0.000142 -0.000176 -0.000215 -0.000261 -0.000313 -0.000372 -0.000438 -0.000511 -0.000591 -0.000677 -0.000771 -0.000873 -0.000982 -0.001099 -0.001224 -0.001355 -0.001493 -0.001636 -0.001783 -0.001931 -0.002077 -0.002218 -0.002350 -0.002467 -0.002563 -0.002630 -0.002660 -0.002645 -0.002574 -0.002437 -0.002227 -0.001932 -0.001546 -0.001061 -0.000473 0.000222 0.001023 0.001929 0.002934 0.004033 0.005214 0.006468 0.007779 0.009133 0.010513 0.011902 0.013281 0.014633 0.015940 0.017186 0.018358 0.019446 0.020441 0.021338 0.022136 0.022835 0.023437 0.023948 0.024374 0.024723 0.025005 0.025228 0.025400 0.025526 0.025612 0.025658 0.025665 0.025628 0.025544 0.025406 0.025206 0.024936 0.024588 0.024151 0.023620 0.022986 0.022246 0.021397 0.020442 0.019384 0.018230 0.016991 0.015679 0.014307 0.012893 0.011454 0.010010 0.008577 0.007177 0.005827 0.004545 0.003345 0.002241 0.001243 0.000356 -0.000415 -0.001072 -0.001617 -0.002055 -0.002393 -0.002639 -0.002804 -0.002896 -0.002926 -0.002903 -0.002836 -0.002735 -0.002608 -0.002462 -0.002303 -0.002138 -0.001971 -0.001805 -0.001644 -0.001490 -0.001343 -0.001204 -0.001074 -0.000953 -0.000841 -0.000737 -0.000642 -0.000555 -0.000476 -0.000405 -0.000342 -0.000286 -0.000238 -0.000196 -0.000160 -0.000129 -0.000103 -0.000082 -0.000064 -0.000050 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000039 -0.000051 -0.000066 -0.000084 -0.000107 -0.000134 -0.000166 -0.000204 -0.000249 -0.000300 -0.000357 -0.000422 -0.000493 -0.000571 -0.000657 -0.000749 -0.000850 -0.000958 -0.001074 -0.001198 -0.001330 -0.001468 -0.001612 -0.001761 -0.001913 -0.002066 -0.002216 -0.002360 -0.002493 -0.002609 -0.002702 -0.002763 -0.002785 -0.002758 -0.002674 -0.002522 -0.002295 -0.001983 -0.001581 -0.001082 -0.000483 0.000218 0.001021 0.001922 0.002917 0.003998 0.005156 0.006379 0.007654 0.008966 0.010300 0.011638 0.012963 0.014260 0.015511 0.016705 0.017829 0.018874 0.019834 0.020705 0.021483 0.022170 0.022766 0.023275 0.023702 0.024053 0.024333 0.024549 0.024705 0.024804 0.024848 0.024834 0.024762 0.024628 0.024426 0.024152 0.023799 0.023363 0.022836 0.022216 0.021498 0.020681 0.019766 0.018758 0.017662 0.016486 0.015242 0.013941 0.012598 0.011228 0.009849 0.008476 0.007127 0.005819 0.004570 0.003393 0.002302 0.001307 0.000416 -0.000366 -0.001038 -0.001600 -0.002058 -0.002417 -0.002684 -0.002869 -0.002980 -0.003027 -0.003019 -0.002965 -0.002873 -0.002752 -0.002609 -0.002451 -0.002283 -0.002112 -0.001942 -0.001774 -0.001613 -0.001458 -0.001312 -0.001175 -0.001047 -0.000927 -0.000817 -0.000715 -0.000621 -0.000536 -0.000459 -0.000390 -0.000328 -0.000274 -0.000227 -0.000186 -0.000151 -0.000122 -0.000097 -0.000077 -0.000060 -0.000046 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000027 -0.000036 -0.000047 -0.000061 -0.000078 -0.000100 -0.000125 -0.000156 -0.000193 -0.000236 -0.000285 -0.000341 -0.000403 -0.000473 -0.000549 -0.000633 -0.000724 -0.000823 -0.000929 -0.001044 -0.001167 -0.001298 -0.001436 -0.001581 -0.001732 -0.001887 -0.002045 -0.002203 -0.002357 -0.002504 -0.002638 -0.002754 -0.002844 -0.002900 -0.002915 -0.002878 -0.002783 -0.002619 -0.002379 -0.002057 -0.001646 -0.001141 -0.000540 0.000158 0.000951 0.001837 0.002811 0.003863 0.004986 0.006167 0.007394 0.008652 0.009926 0.011200 0.012459 0.013687 0.014871 0.015999 0.017062 0.018052 0.018962 0.019788 0.020527 0.021179 0.021744 0.022224 0.022623 0.022943 0.023191 0.023367 0.023475 0.023515 0.023487 0.023388 0.023217 0.022969 0.022641 0.022229 0.021731 0.021143 0.020464 0.019693 0.018832 0.017884 0.016855 0.015752 0.014584 0.013363 0.012101 0.010811 0.009509 0.008208 0.006925 0.005675 0.004474 0.003335 0.002272 0.001296 0.000415 -0.000365 -0.001041 -0.001613 -0.002083 -0.002456 -0.002739 -0.002938 -0.003064 -0.003125 -0.003129 -0.003086 -0.003003 -0.002889 -0.002750 -0.002594 -0.002426 -0.002252 -0.002077 -0.001904 -0.001736 -0.001575 -0.001421 -0.001277 -0.001141 -0.001015 -0.000898 -0.000789 -0.000690 -0.000598 -0.000515 -0.000440 -0.000373 -0.000313 -0.000261 -0.000215 -0.000176 -0.000143 -0.000115 -0.000091 -0.000072 -0.000056 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000073 -0.000093 -0.000117 -0.000146 -0.000181 -0.000222 -0.000269 -0.000323 -0.000383 -0.000451 -0.000525 -0.000607 -0.000696 -0.000793 -0.000897 -0.001011 -0.001132 -0.001262 -0.001399 -0.001544 -0.001696 -0.001853 -0.002015 -0.002178 -0.002341 -0.002500 -0.002650 -0.002785 -0.002901 -0.002988 -0.003040 -0.003048 -0.003005 -0.002901 -0.002729 -0.002483 -0.002156 -0.001742 -0.001240 -0.000646 0.000039 0.000814 0.001674 0.002615 0.003628 0.004704 0.005832 0.006998 0.008189 0.009390 0.010588 0.011767 0.012914 0.014019 0.015070 0.016059 0.016979 0.017823 0.018587 0.019267 0.019863 0.020374 0.020802 0.021147 0.021414 0.021603 0.021716 0.021753 0.021714 0.021598 0.021401 0.021123 0.020760 0.020312 0.019776 0.019153 0.018443 0.017647 0.016771 0.015818 0.014797 0.013714 0.012581 0.011409 0.010208 0.008992 0.007775 0.006569 0.005390 0.004251 0.003165 0.002145 0.001202 0.000344 -0.000421 -0.001090 -0.001661 -0.002135 -0.002515 -0.002806 -0.003016 -0.003152 -0.003223 -0.003237 -0.003202 -0.003127 -0.003019 -0.002885 -0.002731 -0.002564 -0.002389 -0.002211 -0.002033 -0.001859 -0.001691 -0.001531 -0.001379 -0.001237 -0.001104 -0.000980 -0.000865 -0.000759 -0.000662 -0.000573 -0.000493 -0.000420 -0.000355 -0.000298 -0.000247 -0.000203 -0.000166 -0.000134 -0.000107 -0.000085 -0.000067 -0.000052 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000040 -0.000052 -0.000067 -0.000086 -0.000108 -0.000136 -0.000169 -0.000208 -0.000253 -0.000304 -0.000362 -0.000427 -0.000499 -0.000579 -0.000665 -0.000760 -0.000863 -0.000973 -0.001093 -0.001221 -0.001357 -0.001501 -0.001653 -0.001812 -0.001975 -0.002143 -0.002313 -0.002481 -0.002643 -0.002796 -0.002934 -0.003049 -0.003134 -0.003183 -0.003186 -0.003137 -0.003029 -0.002853 -0.002605 -0.002279 -0.001872 -0.001379 -0.000801 -0.000138 0.000609 0.001434 0.002331 0.003294 0.004311 0.005373 0.006466 0.007578 0.008695 0.009804 0.010893 0.011950 0.012964 0.013927 0.014830 0.015666 0.016429 0.017115 0.017720 0.018242 0.018681 0.019038 0.019313 0.019508 0.019623 0.019658 0.019613 0.019485 0.019275 0.018981 0.018600 0.018134 0.017583 0.016947 0.016231 0.015437 0.014570 0.013638 0.012649 0.011610 0.010534 0.009429 0.008308 0.007182 0.006065 0.004967 0.003902 0.002881 0.001917 0.001020 0.000199 -0.000539 -0.001189 -0.001749 -0.002217 -0.002597 -0.002891 -0.003106 -0.003248 -0.003325 -0.003346 -0.003317 -0.003248 -0.003144 -0.003014 -0.002863 -0.002696 -0.002521 -0.002340 -0.002159 -0.001980 -0.001806 -0.001640 -0.001482 -0.001333 -0.001193 -0.001063 -0.000942 -0.000830 -0.000727 -0.000633 -0.000547 -0.000469 -0.000399 -0.000336 -0.000281 -0.000233 -0.000191 -0.000155 -0.000125 -0.000100 -0.000079 -0.000062 -0.000048 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000079 -0.000100 -0.000126 -0.000157 -0.000194 -0.000236 -0.000285 -0.000341 -0.000404 -0.000473 -0.000550 -0.000634 -0.000726 -0.000826 -0.000934 -0.001051 -0.001177 -0.001311 -0.001454 -0.001605 -0.001763 -0.001928 -0.002098 -0.002272 -0.002447 -0.002621 -0.002788 -0.002943 -0.003082 -0.003196 -0.003280 -0.003326 -0.003326 -0.003275 -0.003165 -0.002990 -0.002746 -0.002428 -0.002033 -0.001558 -0.001004 -0.000371 0.000337 0.001117 0.001961 0.002862 0.003810 0.004795 0.005804 0.006826 0.007849 0.008861 0.009850 0.010807 0.011723 0.012588 0.013394 0.014135 0.014806 0.015401 0.015917 0.016354 0.016710 0.016985 0.017180 0.017294 0.017327 0.017278 0.017147 0.016933 0.016634 0.016251 0.015784 0.015236 0.014608 0.013906 0.013134 0.012299 0.011409 0.010472 0.009496 0.008493 0.007473 0.006445 0.005422 0.004414 0.003432 0.002487 0.001590 0.000751 -0.000022 -0.000722 -0.001342 -0.001880 -0.002334 -0.002705 -0.002995 -0.003210 -0.003354 -0.003434 -0.003458 -0.003433 -0.003367 -0.003266 -0.003138 -0.002989 -0.002823 -0.002647 -0.002465 -0.002281 -0.002098 -0.001919 -0.001747 -0.001583 -0.001428 -0.001282 -0.001145 -0.001018 -0.000901 -0.000792 -0.000692 -0.000601 -0.000518 -0.000444 -0.000377 -0.000317 -0.000264 -0.000218 -0.000179 -0.000145 -0.000116 -0.000092 -0.000073 -0.000057 -0.000044 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000026 -0.000034 -0.000044 -0.000056 -0.000072 -0.000092 -0.000116 -0.000145 -0.000180 -0.000220 -0.000266 -0.000319 -0.000379 -0.000446 -0.000520 -0.000601 -0.000690 -0.000787 -0.000893 -0.001007 -0.001130 -0.001261 -0.001402 -0.001551 -0.001708 -0.001873 -0.002044 -0.002221 -0.002401 -0.002582 -0.002759 -0.002930 -0.003088 -0.003227 -0.003341 -0.003423 -0.003467 -0.003467 -0.003416 -0.003308 -0.003140 -0.002905 -0.002601 -0.002225 -0.001776 -0.001253 -0.000659 0.000002 0.000727 0.001508 0.002338 0.003207 0.004105 0.005022 0.005946 0.006867 0.007775 0.008659 0.009510 0.010319 0.011078 0.011781 0.012419 0.012989 0.013487 0.013909 0.014254 0.014522 0.014712 0.014823 0.014854 0.014806 0.014676 0.014465 0.014173 0.013799 0.013345 0.012815 0.012212 0.011541 0.010809 0.010024 0.009192 0.008322 0.007424 0.006508 0.005583 0.004659 0.003746 0.002854 0.001992 0.001170 0.000397 -0.000318 -0.000969 -0.001549 -0.002056 -0.002486 -0.002840 -0.003120 -0.003328 -0.003469 -0.003549 -0.003574 -0.003550 -0.003486 -0.003387 -0.003260 -0.003111 -0.002945 -0.002769 -0.002585 -0.002398 -0.002212 -0.002029 -0.001852 -0.001682 -0.001521 -0.001370 -0.001227 -0.001095 -0.000971 -0.000857 -0.000752 -0.000656 -0.000568 -0.000489 -0.000418 -0.000354 -0.000297 -0.000247 -0.000204 -0.000166 -0.000134 -0.000107 -0.000085 -0.000067 -0.000052 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000023 -0.000031 -0.000040 -0.000051 -0.000066 -0.000084 -0.000107 -0.000134 -0.000166 -0.000204 -0.000248 -0.000298 -0.000355 -0.000419 -0.000490 -0.000568 -0.000654 -0.000748 -0.000850 -0.000960 -0.001080 -0.001209 -0.001346 -0.001493 -0.001648 -0.001811 -0.001982 -0.002159 -0.002342 -0.002527 -0.002713 -0.002895 -0.003068 -0.003227 -0.003366 -0.003480 -0.003561 -0.003605 -0.003606 -0.003559 -0.003459 -0.003301 -0.003081 -0.002797 -0.002447 -0.002030 -0.001547 -0.001000 -0.000393 0.000269 0.000979 0.001729 0.002512 0.003317 0.004135 0.004956 0.005771 0.006571 0.007345 0.008086 0.008785 0.009435 0.010030 0.010563 0.011030 0.011429 0.011756 0.012011 0.012191 0.012297 0.012327 0.012281 0.012158 0.011956 0.011678 0.011323 0.010894 0.010394 0.009829 0.009203 0.008525 0.007801 0.007040 0.006250 0.005440 0.004620 0.003798 0.002983 0.002184 0.001410 0.000669 -0.000031 -0.000681 -0.001276 -0.001808 -0.002276 -0.002675 -0.003005 -0.003266 -0.003462 -0.003595 -0.003670 -0.003693 -0.003669 -0.003604 -0.003506 -0.003379 -0.003230 -0.003064 -0.002886 -0.002700 -0.002511 -0.002322 -0.002136 -0.001954 -0.001780 -0.001613 -0.001456 -0.001308 -0.001170 -0.001041 -0.000922 -0.000812 -0.000711 -0.000618 -0.000535 -0.000459 -0.000391 -0.000330 -0.000277 -0.000229 -0.000189 -0.000153 -0.000124 -0.000098 -0.000078 -0.000061 -0.000047 -0.000036 -0.000027 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000060 -0.000077 -0.000097 -0.000122 -0.000152 -0.000188 -0.000229 -0.000277 -0.000331 -0.000392 -0.000459 -0.000534 -0.000617 -0.000707 -0.000806 -0.000913 -0.001029 -0.001153 -0.001287 -0.001430 -0.001582 -0.001743 -0.001912 -0.002088 -0.002271 -0.002459 -0.002650 -0.002839 -0.003024 -0.003198 -0.003357 -0.003496 -0.003609 -0.003692 -0.003738 -0.003744 -0.003705 -0.003616 -0.003473 -0.003274 -0.003016 -0.002697 -0.002319 -0.001881 -0.001387 -0.000842 -0.000250 0.000382 0.001048 0.001739 0.002448 0.003165 0.003881 0.004589 0.005279 0.005943 0.006573 0.007162 0.007702 0.008190 0.008619 0.008987 0.009290 0.009527 0.009696 0.009796 0.009825 0.009782 0.009668 0.009481 0.009223 0.008894 0.008498 0.008038 0.007520 0.006950 0.006335 0.005683 0.005001 0.004298 0.003583 0.002863 0.002147 0.001444 0.000760 0.000103 -0.000520 -0.001100 -0.001633 -0.002113 -0.002535 -0.002896 -0.003195 -0.003433 -0.003611 -0.003731 -0.003797 -0.003814 -0.003787 -0.003721 -0.003622 -0.003494 -0.003345 -0.003178 -0.002999 -0.002812 -0.002620 -0.002428 -0.002238 -0.002052 -0.001874 -0.001702 -0.001540 -0.001387 -0.001244 -0.001111 -0.000986 -0.000872 -0.000766 -0.000669 -0.000580 -0.000500 -0.000428 -0.000363 -0.000306 -0.000256 -0.000212 -0.000173 -0.000141 -0.000113 -0.000090 -0.000071 -0.000055 -0.000042 -0.000032 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000042 -0.000055 -0.000070 -0.000089 -0.000112 -0.000140 -0.000173 -0.000211 -0.000256 -0.000307 -0.000364 -0.000429 -0.000501 -0.000580 -0.000666 -0.000761 -0.000864 -0.000975 -0.001096 -0.001225 -0.001364 -0.001512 -0.001669 -0.001835 -0.002009 -0.002191 -0.002379 -0.002571 -0.002765 -0.002957 -0.003142 -0.003317 -0.003476 -0.003615 -0.003730 -0.003815 -0.003867 -0.003881 -0.003853 -0.003779 -0.003657 -0.003482 -0.003254 -0.002972 -0.002637 -0.002250 -0.001815 -0.001336 -0.000818 -0.000267 0.000312 0.000911 0.001522 0.002138 0.002751 0.003352 0.003934 0.004490 0.005011 0.005492 0.005928 0.006314 0.006646 0.006922 0.007138 0.007293 0.007385 0.007413 0.007376 0.007273 0.007104 0.006871 0.006574 0.006216 0.005803 0.005338 0.004830 0.004284 0.003709 0.003112 0.002500 0.001882 0.001265 0.000655 0.000062 -0.000510 -0.001053 -0.001562 -0.002030 -0.002452 -0.002824 -0.003144 -0.003408 -0.003617 -0.003772 -0.003875 -0.003929 -0.003937 -0.003904 -0.003834 -0.003733 -0.003605 -0.003455 -0.003287 -0.003107 -0.002918 -0.002724 -0.002529 -0.002336 -0.002147 -0.001964 -0.001789 -0.001622 -0.001464 -0.001316 -0.001178 -0.001049 -0.000930 -0.000820 -0.000718 -0.000626 -0.000541 -0.000465 -0.000397 -0.000336 -0.000282 -0.000235 -0.000194 -0.000158 -0.000128 -0.000103 -0.000081 -0.000064 -0.000049 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000029 -0.000038 -0.000049 -0.000063 -0.000080 -0.000101 -0.000127 -0.000158 -0.000193 -0.000235 -0.000283 -0.000337 -0.000398 -0.000466 -0.000542 -0.000624 -0.000715 -0.000813 -0.000920 -0.001036 -0.001161 -0.001295 -0.001439 -0.001591 -0.001753 -0.001923 -0.002102 -0.002288 -0.002480 -0.002675 -0.002870 -0.003063 -0.003248 -0.003423 -0.003582 -0.003723 -0.003840 -0.003931 -0.003991 -0.004017 -0.004003 -0.003948 -0.003849 -0.003702 -0.003508 -0.003266 -0.002978 -0.002646 -0.002273 -0.001863 -0.001420 -0.000950 -0.000458 0.000050 0.000567 0.001085 0.001597 0.002095 0.002574 0.003025 0.003444 0.003826 0.004165 0.004459 0.004703 0.004897 0.005036 0.005120 0.005147 0.005116 0.005026 0.004877 0.004671 0.004409 0.004094 0.003731 0.003324 0.002881 0.002408 0.001912 0.001401 0.000881 0.000360 -0.000157 -0.000662 -0.001150 -0.001614 -0.002050 -0.002451 -0.002814 -0.003135 -0.003409 -0.003636 -0.003814 -0.003943 -0.004025 -0.004063 -0.004059 -0.004018 -0.003943 -0.003838 -0.003707 -0.003556 -0.003388 -0.003207 -0.003017 -0.002822 -0.002625 -0.002429 -0.002237 -0.002050 -0.001871 -0.001700 -0.001538 -0.001386 -0.001243 -0.001110 -0.000987 -0.000873 -0.000767 -0.000670 -0.000582 -0.000502 -0.000430 -0.000366 -0.000309 -0.000258 -0.000214 -0.000176 -0.000144 -0.000116 -0.000092 -0.000073 -0.000057 -0.000044 -0.000034 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000072 -0.000092 -0.000115 -0.000143 -0.000176 -0.000215 -0.000260 -0.000310 -0.000368 -0.000432 -0.000503 -0.000582 -0.000668 -0.000761 -0.000864 -0.000974 -0.001094 -0.001223 -0.001361 -0.001509 -0.001666 -0.001831 -0.002005 -0.002188 -0.002377 -0.002570 -0.002767 -0.002963 -0.003155 -0.003341 -0.003516 -0.003677 -0.003820 -0.003943 -0.004042 -0.004112 -0.004151 -0.004155 -0.004120 -0.004045 -0.003929 -0.003771 -0.003573 -0.003334 -0.003059 -0.002748 -0.002407 -0.002038 -0.001646 -0.001237 -0.000816 -0.000390 0.000035 0.000451 0.000853 0.001235 0.001591 0.001917 0.002209 0.002463 0.002676 0.002845 0.002968 0.003043 0.003069 0.003044 0.002968 0.002840 0.002663 0.002437 0.002167 0.001855 0.001508 0.001131 0.000731 0.000315 -0.000112 -0.000542 -0.000970 -0.001390 -0.001796 -0.002184 -0.002548 -0.002884 -0.003188 -0.003455 -0.003684 -0.003871 -0.004015 -0.004117 -0.004176 -0.004196 -0.004179 -0.004127 -0.004044 -0.003934 -0.003801 -0.003648 -0.003479 -0.003297 -0.003107 -0.002911 -0.002713 -0.002515 -0.002321 -0.002131 -0.001949 -0.001774 -0.001609 -0.001453 -0.001306 -0.001169 -0.001042 -0.000924 -0.000815 -0.000714 -0.000622 -0.000539 -0.000463 -0.000395 -0.000335 -0.000281 -0.000235 -0.000194 -0.000159 -0.000129 -0.000104 -0.000083 -0.000065 -0.000051 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000051 -0.000065 -0.000082 -0.000103 -0.000129 -0.000159 -0.000195 -0.000236 -0.000284 -0.000337 -0.000398 -0.000465 -0.000538 -0.000620 -0.000709 -0.000806 -0.000911 -0.001026 -0.001149 -0.001282 -0.001424 -0.001575 -0.001734 -0.001903 -0.002080 -0.002264 -0.002455 -0.002649 -0.002846 -0.003042 -0.003234 -0.003420 -0.003596 -0.003760 -0.003909 -0.004039 -0.004147 -0.004229 -0.004282 -0.004303 -0.004290 -0.004242 -0.004157 -0.004037 -0.003882 -0.003694 -0.003473 -0.003224 -0.002948 -0.002649 -0.002332 -0.002001 -0.001662 -0.001320 -0.000982 -0.000653 -0.000339 -0.000044 0.000227 0.000472 0.000686 0.000867 0.001012 0.001118 0.001184 0.001208 0.001189 0.001127 0.001021 0.000873 0.000684 0.000458 0.000198 -0.000091 -0.000402 -0.000731 -0.001071 -0.001416 -0.001761 -0.002101 -0.002430 -0.002745 -0.003041 -0.003314 -0.003559 -0.003775 -0.003957 -0.004104 -0.004214 -0.004287 -0.004324 -0.004324 -0.004291 -0.004228 -0.004136 -0.004020 -0.003883 -0.003728 -0.003558 -0.003376 -0.003186 -0.002990 -0.002791 -0.002593 -0.002397 -0.002206 -0.002021 -0.001843 -0.001675 -0.001515 -0.001365 -0.001225 -0.001094 -0.000973 -0.000860 -0.000757 -0.000661 -0.000575 -0.000496 -0.000425 -0.000361 -0.000305 -0.000255 -0.000212 -0.000175 -0.000143 -0.000115 -0.000093 -0.000073 -0.000058 -0.000045 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000073 -0.000092 -0.000115 -0.000143 -0.000176 -0.000214 -0.000257 -0.000307 -0.000363 -0.000426 -0.000495 -0.000571 -0.000655 -0.000747 -0.000847 -0.000956 -0.001073 -0.001200 -0.001336 -0.001481 -0.001634 -0.001796 -0.001966 -0.002145 -0.002330 -0.002521 -0.002715 -0.002912 -0.003107 -0.003300 -0.003488 -0.003667 -0.003835 -0.003989 -0.004127 -0.004244 -0.004337 -0.004405 -0.004444 -0.004453 -0.004431 -0.004379 -0.004297 -0.004184 -0.004044 -0.003876 -0.003684 -0.003469 -0.003235 -0.002986 -0.002727 -0.002462 -0.002198 -0.001938 -0.001688 -0.001451 -0.001231 -0.001032 -0.000856 -0.000707 -0.000586 -0.000496 -0.000439 -0.000417 -0.000430 -0.000479 -0.000564 -0.000684 -0.000836 -0.001020 -0.001229 -0.001461 -0.001711 -0.001972 -0.002240 -0.002509 -0.002775 -0.003034 -0.003281 -0.003513 -0.003726 -0.003916 -0.004082 -0.004220 -0.004327 -0.004404 -0.004449 -0.004461 -0.004442 -0.004394 -0.004318 -0.004218 -0.004095 -0.003953 -0.003795 -0.003623 -0.003441 -0.003251 -0.003056 -0.002858 -0.002660 -0.002464 -0.002272 -0.002085 -0.001906 -0.001735 -0.001573 -0.001420 -0.001277 -0.001143 -0.001018 -0.000903 -0.000796 -0.000698 -0.000609 -0.000527 -0.000453 -0.000387 -0.000328 -0.000276 -0.000230 -0.000190 -0.000156 -0.000127 -0.000102 -0.000082 -0.000065 -0.000051 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000051 -0.000065 -0.000082 -0.000103 -0.000127 -0.000157 -0.000191 -0.000231 -0.000277 -0.000329 -0.000387 -0.000451 -0.000522 -0.000601 -0.000687 -0.000782 -0.000885 -0.000997 -0.001117 -0.001246 -0.001384 -0.001531 -0.001686 -0.001849 -0.002020 -0.002198 -0.002384 -0.002574 -0.002769 -0.002965 -0.003162 -0.003356 -0.003545 -0.003727 -0.003900 -0.004060 -0.004204 -0.004329 -0.004434 -0.004515 -0.004572 -0.004603 -0.004608 -0.004586 -0.004539 -0.004467 -0.004371 -0.004251 -0.004111 -0.003951 -0.003776 -0.003589 -0.003395 -0.003197 -0.003000 -0.002809 -0.002626 -0.002455 -0.002298 -0.002158 -0.002038 -0.001941 -0.001867 -0.001819 -0.001799 -0.001807 -0.001843 -0.001909 -0.002001 -0.002120 -0.002262 -0.002425 -0.002604 -0.002795 -0.002994 -0.003195 -0.003396 -0.003590 -0.003776 -0.003950 -0.004108 -0.004248 -0.004367 -0.004463 -0.004533 -0.004578 -0.004595 -0.004584 -0.004546 -0.004483 -0.004395 -0.004285 -0.004155 -0.004009 -0.003847 -0.003674 -0.003492 -0.003302 -0.003107 -0.002910 -0.002713 -0.002518 -0.002327 -0.002140 -0.001961 -0.001789 -0.001625 -0.001470 -0.001324 -0.001188 -0.001061 -0.000943 -0.000833 -0.000733 -0.000641 -0.000557 -0.000481 -0.000412 -0.000350 -0.000296 -0.000247 -0.000206 -0.000169 -0.000139 -0.000112 -0.000090 -0.000072 -0.000057 -0.000045 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000027 -0.000035 -0.000045 -0.000057 -0.000072 -0.000090 -0.000113 -0.000139 -0.000170 -0.000206 -0.000248 -0.000295 -0.000348 -0.000408 -0.000474 -0.000547 -0.000628 -0.000717 -0.000814 -0.000920 -0.001034 -0.001156 -0.001287 -0.001426 -0.001573 -0.001729 -0.001892 -0.002063 -0.002241 -0.002427 -0.002617 -0.002812 -0.003008 -0.003205 -0.003401 -0.003592 -0.003777 -0.003953 -0.004117 -0.004267 -0.004400 -0.004515 -0.004609 -0.004682 -0.004733 -0.004763 -0.004770 -0.004756 -0.004720 -0.004663 -0.004586 -0.004492 -0.004381 -0.004258 -0.004125 -0.003987 -0.003847 -0.003709 -0.003574 -0.003447 -0.003329 -0.003223 -0.003131 -0.003055 -0.002996 -0.002958 -0.002939 -0.002943 -0.002968 -0.003015 -0.003083 -0.003170 -0.003274 -0.003394 -0.003525 -0.003663 -0.003805 -0.003947 -0.004086 -0.004218 -0.004339 -0.004449 -0.004543 -0.004620 -0.004678 -0.004715 -0.004729 -0.004720 -0.004688 -0.004632 -0.004554 -0.004454 -0.004335 -0.004199 -0.004048 -0.003884 -0.003710 -0.003527 -0.003338 -0.003145 -0.002949 -0.002754 -0.002560 -0.002370 -0.002184 -0.002005 -0.001833 -0.001669 -0.001514 -0.001367 -0.001229 -0.001099 -0.000979 -0.000868 -0.000765 -0.000671 -0.000584 -0.000506 -0.000435 -0.000372 -0.000315 -0.000265 -0.000221 -0.000183 -0.000150 -0.000122 -0.000099 -0.000079 -0.000063 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000063 -0.000079 -0.000099 -0.000122 -0.000150 -0.000183 -0.000220 -0.000263 -0.000311 -0.000366 -0.000427 -0.000495 -0.000570 -0.000653 -0.000744 -0.000844 -0.000951 -0.001066 -0.001190 -0.001321 -0.001460 -0.001607 -0.001762 -0.001925 -0.002096 -0.002275 -0.002460 -0.002650 -0.002845 -0.003041 -0.003239 -0.003434 -0.003626 -0.003813 -0.003991 -0.004158 -0.004312 -0.004451 -0.004574 -0.004680 -0.004768 -0.004838 -0.004890 -0.004923 -0.004937 -0.004932 -0.004910 -0.004870 -0.004815 -0.004747 -0.004668 -0.004582 -0.004492 -0.004400 -0.004308 -0.004220 -0.004137 -0.004061 -0.003994 -0.003938 -0.003894 -0.003863 -0.003847 -0.003847 -0.003862 -0.003892 -0.003938 -0.003997 -0.004067 -0.004148 -0.004236 -0.004327 -0.004420 -0.004510 -0.004595 -0.004672 -0.004739 -0.004793 -0.004834 -0.004858 -0.004865 -0.004853 -0.004821 -0.004769 -0.004697 -0.004605 -0.004495 -0.004368 -0.004226 -0.004071 -0.003904 -0.003729 -0.003546 -0.003358 -0.003167 -0.002973 -0.002780 -0.002588 -0.002400 -0.002216 -0.002038 -0.001868 -0.001704 -0.001549 -0.001402 -0.001263 -0.001133 -0.001011 -0.000898 -0.000794 -0.000698 -0.000610 -0.000530 -0.000457 -0.000392 -0.000333 -0.000281 -0.000236 -0.000196 -0.000161 -0.000132 -0.000107 -0.000086 -0.000069 -0.000055 -0.000043 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000043 -0.000055 -0.000069 -0.000086 -0.000107 -0.000132 -0.000160 -0.000194 -0.000232 -0.000276 -0.000326 -0.000382 -0.000444 -0.000514 -0.000591 -0.000676 -0.000769 -0.000869 -0.000978 -0.001094 -0.001217 -0.001348 -0.001487 -0.001633 -0.001788 -0.001951 -0.002121 -0.002299 -0.002484 -0.002674 -0.002867 -0.003063 -0.003260 -0.003455 -0.003646 -0.003832 -0.004010 -0.004178 -0.004335 -0.004479 -0.004610 -0.004726 -0.004827 -0.004913 -0.004983 -0.005038 -0.005076 -0.005098 -0.005104 -0.005095 -0.005073 -0.005040 -0.004999 -0.004950 -0.004898 -0.004844 -0.004790 -0.004737 -0.004688 -0.004643 -0.004604 -0.004573 -0.004550 -0.004536 -0.004533 -0.004539 -0.004556 -0.004582 -0.004616 -0.004657 -0.004704 -0.004754 -0.004805 -0.004855 -0.004900 -0.004940 -0.004971 -0.004992 -0.005001 -0.004996 -0.004978 -0.004943 -0.004892 -0.004824 -0.004737 -0.004634 -0.004515 -0.004381 -0.004234 -0.004075 -0.003907 -0.003731 -0.003549 -0.003363 -0.003173 -0.002983 -0.002792 -0.002603 -0.002417 -0.002235 -0.002060 -0.001891 -0.001729 -0.001575 -0.001429 -0.001291 -0.001161 -0.001039 -0.000925 -0.000819 -0.000722 -0.000632 -0.000551 -0.000477 -0.000410 -0.000350 -0.000297 -0.000249 -0.000208 -0.000172 -0.000142 -0.000115 -0.000093 -0.000075 -0.000060 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000060 -0.000075 -0.000093 -0.000114 -0.000140 -0.000169 -0.000204 -0.000243 -0.000288 -0.000338 -0.000396 -0.000460 -0.000531 -0.000610 -0.000696 -0.000790 -0.000891 -0.000999 -0.001115 -0.001238 -0.001368 -0.001506 -0.001652 -0.001806 -0.001968 -0.002138 -0.002315 -0.002499 -0.002687 -0.002879 -0.003072 -0.003266 -0.003459 -0.003648 -0.003832 -0.004008 -0.004176 -0.004335 -0.004482 -0.004618 -0.004742 -0.004854 -0.004953 -0.005039 -0.005111 -0.005168 -0.005211 -0.005240 -0.005256 -0.005261 -0.005255 -0.005242 -0.005224 -0.005201 -0.005175 -0.005149 -0.005122 -0.005097 -0.005073 -0.005053 -0.005037 -0.005026 -0.005020 -0.005019 -0.005024 -0.005033 -0.005046 -0.005062 -0.005080 -0.005098 -0.005115 -0.005129 -0.005138 -0.005140 -0.005133 -0.005117 -0.005089 -0.005049 -0.004996 -0.004930 -0.004848 -0.004751 -0.004639 -0.004513 -0.004374 -0.004223 -0.004061 -0.003892 -0.003716 -0.003535 -0.003351 -0.003165 -0.002977 -0.002790 -0.002604 -0.002422 -0.002243 -0.002070 -0.001903 -0.001744 -0.001592 -0.001447 -0.001311 -0.001182 -0.001060 -0.000947 -0.000841 -0.000743 -0.000652 -0.000569 -0.000494 -0.000426 -0.000365 -0.000311 -0.000262 -0.000220 -0.000183 -0.000151 -0.000123 -0.000100 -0.000081 -0.000065 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000065 -0.000080 -0.000099 -0.000121 -0.000147 -0.000177 -0.000212 -0.000252 -0.000298 -0.000350 -0.000409 -0.000474 -0.000547 -0.000626 -0.000713 -0.000807 -0.000908 -0.001015 -0.001130 -0.001252 -0.001381 -0.001518 -0.001664 -0.001817 -0.001978 -0.002147 -0.002322 -0.002503 -0.002688 -0.002876 -0.003066 -0.003256 -0.003444 -0.003630 -0.003810 -0.003984 -0.004150 -0.004309 -0.004458 -0.004598 -0.004728 -0.004848 -0.004957 -0.005055 -0.005139 -0.005211 -0.005269 -0.005315 -0.005350 -0.005374 -0.005389 -0.005398 -0.005401 -0.005399 -0.005394 -0.005386 -0.005377 -0.005366 -0.005355 -0.005345 -0.005336 -0.005329 -0.005322 -0.005317 -0.005313 -0.005308 -0.005304 -0.005298 -0.005291 -0.005280 -0.005265 -0.005244 -0.005215 -0.005179 -0.005133 -0.005076 -0.005009 -0.004930 -0.004839 -0.004735 -0.004618 -0.004487 -0.004345 -0.004192 -0.004030 -0.003860 -0.003685 -0.003505 -0.003324 -0.003140 -0.002957 -0.002774 -0.002592 -0.002414 -0.002239 -0.002070 -0.001906 -0.001749 -0.001599 -0.001457 -0.001322 -0.001195 -0.001075 -0.000962 -0.000857 -0.000759 -0.000669 -0.000585 -0.000510 -0.000441 -0.000379 -0.000323 -0.000274 -0.000231 -0.000192 -0.000159 -0.000131 -0.000107 -0.000087 -0.000070 -0.000056 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000055 -0.000069 -0.000085 -0.000104 -0.000127 -0.000153 -0.000184 -0.000220 -0.000261 -0.000308 -0.000361 -0.000421 -0.000487 -0.000560 -0.000640 -0.000726 -0.000819 -0.000919 -0.001026 -0.001140 -0.001260 -0.001388 -0.001524 -0.001668 -0.001820 -0.001979 -0.002145 -0.002317 -0.002494 -0.002675 -0.002858 -0.003043 -0.003227 -0.003410 -0.003590 -0.003766 -0.003936 -0.004100 -0.004257 -0.004407 -0.004549 -0.004683 -0.004809 -0.004924 -0.005028 -0.005121 -0.005202 -0.005270 -0.005328 -0.005375 -0.005413 -0.005443 -0.005466 -0.005483 -0.005495 -0.005502 -0.005506 -0.005506 -0.005503 -0.005498 -0.005491 -0.005482 -0.005472 -0.005459 -0.005444 -0.005426 -0.005405 -0.005381 -0.005353 -0.005320 -0.005282 -0.005238 -0.005186 -0.005126 -0.005058 -0.004980 -0.004893 -0.004795 -0.004687 -0.004567 -0.004435 -0.004293 -0.004140 -0.003979 -0.003811 -0.003638 -0.003461 -0.003282 -0.003102 -0.002923 -0.002744 -0.002568 -0.002394 -0.002224 -0.002058 -0.001898 -0.001744 -0.001597 -0.001458 -0.001325 -0.001200 -0.001082 -0.000971 -0.000868 -0.000771 -0.000681 -0.000598 -0.000522 -0.000453 -0.000390 -0.000334 -0.000284 -0.000240 -0.000201 -0.000167 -0.000138 -0.000113 -0.000092 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000047 -0.000059 -0.000073 -0.000089 -0.000109 -0.000132 -0.000159 -0.000190 -0.000227 -0.000269 -0.000317 -0.000371 -0.000431 -0.000497 -0.000570 -0.000649 -0.000735 -0.000827 -0.000926 -0.001031 -0.001143 -0.001263 -0.001389 -0.001524 -0.001665 -0.001814 -0.001970 -0.002132 -0.002299 -0.002471 -0.002646 -0.002824 -0.003002 -0.003180 -0.003356 -0.003529 -0.003699 -0.003864 -0.004025 -0.004180 -0.004329 -0.004472 -0.004607 -0.004734 -0.004852 -0.004959 -0.005055 -0.005140 -0.005215 -0.005279 -0.005333 -0.005379 -0.005418 -0.005450 -0.005475 -0.005495 -0.005508 -0.005517 -0.005520 -0.005519 -0.005514 -0.005504 -0.005490 -0.005472 -0.005449 -0.005421 -0.005387 -0.005349 -0.005305 -0.005256 -0.005201 -0.005139 -0.005070 -0.004994 -0.004909 -0.004817 -0.004715 -0.004605 -0.004485 -0.004355 -0.004215 -0.004066 -0.003909 -0.003744 -0.003574 -0.003401 -0.003226 -0.003050 -0.002875 -0.002702 -0.002531 -0.002362 -0.002198 -0.002037 -0.001881 -0.001731 -0.001588 -0.001451 -0.001321 -0.001198 -0.001083 -0.000974 -0.000872 -0.000777 -0.000688 -0.000606 -0.000531 -0.000462 -0.000400 -0.000343 -0.000293 -0.000249 -0.000209 -0.000175 -0.000145 -0.000119 -0.000097 -0.000079 -0.000063 -0.000050 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000062 -0.000076 -0.000092 -0.000112 -0.000136 -0.000164 -0.000196 -0.000234 -0.000276 -0.000324 -0.000379 -0.000439 -0.000505 -0.000577 -0.000655 -0.000740 -0.000830 -0.000927 -0.001031 -0.001141 -0.001259 -0.001383 -0.001515 -0.001653 -0.001799 -0.001950 -0.002107 -0.002268 -0.002434 -0.002602 -0.002772 -0.002943 -0.003113 -0.003282 -0.003448 -0.003611 -0.003771 -0.003927 -0.004079 -0.004225 -0.004366 -0.004499 -0.004624 -0.004741 -0.004847 -0.004943 -0.005029 -0.005105 -0.005171 -0.005229 -0.005279 -0.005321 -0.005357 -0.005385 -0.005406 -0.005421 -0.005429 -0.005431 -0.005427 -0.005417 -0.005401 -0.005379 -0.005350 -0.005314 -0.005272 -0.005224 -0.005169 -0.005108 -0.005041 -0.004967 -0.004887 -0.004799 -0.004703 -0.004601 -0.004491 -0.004373 -0.004246 -0.004112 -0.003968 -0.003817 -0.003658 -0.003494 -0.003326 -0.003156 -0.002986 -0.002816 -0.002648 -0.002482 -0.002320 -0.002161 -0.002006 -0.001855 -0.001710 -0.001570 -0.001437 -0.001311 -0.001191 -0.001077 -0.000971 -0.000871 -0.000778 -0.000691 -0.000610 -0.000536 -0.000468 -0.000406 -0.000350 -0.000300 -0.000255 -0.000216 -0.000181 -0.000150 -0.000124 -0.000102 -0.000083 -0.000067 -0.000053 -0.000043 -0.000034 -0.000026 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000078 -0.000095 -0.000116 -0.000140 -0.000168 -0.000201 -0.000239 -0.000282 -0.000330 -0.000384 -0.000443 -0.000509 -0.000580 -0.000656 -0.000739 -0.000828 -0.000923 -0.001025 -0.001133 -0.001248 -0.001369 -0.001497 -0.001632 -0.001772 -0.001918 -0.002069 -0.002224 -0.002382 -0.002543 -0.002705 -0.002867 -0.003029 -0.003189 -0.003348 -0.003504 -0.003658 -0.003808 -0.003954 -0.004096 -0.004231 -0.004360 -0.004480 -0.004592 -0.004695 -0.004787 -0.004870 -0.004945 -0.005011 -0.005068 -0.005118 -0.005160 -0.005195 -0.005221 -0.005241 -0.005252 -0.005256 -0.005254 -0.005243 -0.005226 -0.005201 -0.005168 -0.005128 -0.005080 -0.005025 -0.004963 -0.004895 -0.004820 -0.004739 -0.004650 -0.004556 -0.004454 -0.004346 -0.004232 -0.004110 -0.003981 -0.003845 -0.003702 -0.003552 -0.003396 -0.003236 -0.003073 -0.002909 -0.002745 -0.002583 -0.002423 -0.002267 -0.002114 -0.001964 -0.001820 -0.001680 -0.001545 -0.001416 -0.001294 -0.001177 -0.001066 -0.000962 -0.000865 -0.000774 -0.000689 -0.000610 -0.000537 -0.000470 -0.000409 -0.000354 -0.000304 -0.000260 -0.000220 -0.000186 -0.000155 -0.000129 -0.000106 -0.000087 -0.000070 -0.000056 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000054 -0.000066 -0.000080 -0.000098 -0.000119 -0.000144 -0.000172 -0.000205 -0.000243 -0.000286 -0.000334 -0.000387 -0.000445 -0.000509 -0.000578 -0.000654 -0.000735 -0.000821 -0.000914 -0.001013 -0.001118 -0.001230 -0.001347 -0.001471 -0.001600 -0.001735 -0.001875 -0.002019 -0.002166 -0.002317 -0.002469 -0.002622 -0.002775 -0.002928 -0.003080 -0.003230 -0.003379 -0.003525 -0.003668 -0.003807 -0.003941 -0.004069 -0.004191 -0.004304 -0.004409 -0.004505 -0.004592 -0.004671 -0.004741 -0.004804 -0.004858 -0.004905 -0.004943 -0.004974 -0.004996 -0.005009 -0.005015 -0.005013 -0.005003 -0.004984 -0.004958 -0.004923 -0.004880 -0.004828 -0.004770 -0.004704 -0.004632 -0.004553 -0.004468 -0.004376 -0.004278 -0.004174 -0.004065 -0.003949 -0.003827 -0.003699 -0.003565 -0.003425 -0.003279 -0.003128 -0.002974 -0.002819 -0.002662 -0.002507 -0.002354 -0.002204 -0.002057 -0.001914 -0.001776 -0.001642 -0.001513 -0.001389 -0.001270 -0.001157 -0.001050 -0.000949 -0.000854 -0.000765 -0.000683 -0.000606 -0.000535 -0.000469 -0.000410 -0.000355 -0.000306 -0.000262 -0.000223 -0.000189 -0.000159 -0.000132 -0.000109 -0.000090 -0.000073 -0.000059 -0.000047 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000055 -0.000067 -0.000082 -0.000100 -0.000122 -0.000146 -0.000175 -0.000208 -0.000245 -0.000287 -0.000334 -0.000386 -0.000443 -0.000506 -0.000573 -0.000647 -0.000725 -0.000810 -0.000900 -0.000995 -0.001097 -0.001204 -0.001317 -0.001436 -0.001559 -0.001688 -0.001821 -0.001957 -0.002096 -0.002238 -0.002381 -0.002525 -0.002669 -0.002812 -0.002955 -0.003096 -0.003236 -0.003373 -0.003508 -0.003638 -0.003763 -0.003882 -0.003994 -0.004099 -0.004195 -0.004284 -0.004364 -0.004437 -0.004502 -0.004559 -0.004608 -0.004648 -0.004680 -0.004704 -0.004719 -0.004726 -0.004724 -0.004713 -0.004695 -0.004667 -0.004631 -0.004587 -0.004535 -0.004475 -0.004408 -0.004334 -0.004255 -0.004169 -0.004077 -0.003979 -0.003875 -0.003766 -0.003652 -0.003533 -0.003408 -0.003278 -0.003143 -0.003003 -0.002860 -0.002714 -0.002567 -0.002420 -0.002275 -0.002132 -0.001992 -0.001856 -0.001724 -0.001596 -0.001473 -0.001354 -0.001241 -0.001132 -0.001029 -0.000932 -0.000840 -0.000753 -0.000673 -0.000598 -0.000529 -0.000465 -0.000407 -0.000354 -0.000306 -0.000263 -0.000224 -0.000190 -0.000161 -0.000134 -0.000112 -0.000092 -0.000075 -0.000061 -0.000049 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000056 -0.000069 -0.000084 -0.000102 -0.000123 -0.000148 -0.000176 -0.000209 -0.000245 -0.000287 -0.000332 -0.000383 -0.000439 -0.000499 -0.000565 -0.000635 -0.000711 -0.000793 -0.000879 -0.000971 -0.001069 -0.001172 -0.001279 -0.001392 -0.001509 -0.001631 -0.001756 -0.001885 -0.002015 -0.002148 -0.002281 -0.002415 -0.002549 -0.002683 -0.002816 -0.002947 -0.003077 -0.003205 -0.003329 -0.003449 -0.003564 -0.003673 -0.003775 -0.003870 -0.003957 -0.004037 -0.004110 -0.004175 -0.004233 -0.004282 -0.004324 -0.004357 -0.004381 -0.004396 -0.004403 -0.004401 -0.004391 -0.004372 -0.004345 -0.004309 -0.004264 -0.004212 -0.004153 -0.004087 -0.004015 -0.003936 -0.003852 -0.003762 -0.003666 -0.003566 -0.003460 -0.003349 -0.003234 -0.003114 -0.002990 -0.002862 -0.002730 -0.002595 -0.002459 -0.002321 -0.002185 -0.002050 -0.001918 -0.001789 -0.001663 -0.001542 -0.001425 -0.001313 -0.001205 -0.001101 -0.001003 -0.000909 -0.000821 -0.000737 -0.000659 -0.000587 -0.000520 -0.000458 -0.000401 -0.000350 -0.000303 -0.000261 -0.000224 -0.000190 -0.000161 -0.000135 -0.000113 -0.000094 -0.000077 -0.000063 -0.000051 -0.000041 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000024 -0.000030 -0.000038 -0.000046 -0.000057 -0.000070 -0.000085 -0.000103 -0.000124 -0.000148 -0.000176 -0.000208 -0.000244 -0.000284 -0.000328 -0.000377 -0.000431 -0.000489 -0.000552 -0.000620 -0.000693 -0.000771 -0.000854 -0.000942 -0.001034 -0.001132 -0.001234 -0.001341 -0.001451 -0.001565 -0.001683 -0.001802 -0.001924 -0.002047 -0.002170 -0.002294 -0.002418 -0.002541 -0.002664 -0.002785 -0.002905 -0.003022 -0.003135 -0.003244 -0.003348 -0.003446 -0.003538 -0.003623 -0.003701 -0.003772 -0.003836 -0.003892 -0.003941 -0.003983 -0.004015 -0.004039 -0.004054 -0.004061 -0.004059 -0.004049 -0.004030 -0.004003 -0.003968 -0.003925 -0.003875 -0.003817 -0.003754 -0.003684 -0.003609 -0.003528 -0.003441 -0.003350 -0.003254 -0.003153 -0.003047 -0.002937 -0.002824 -0.002707 -0.002586 -0.002463 -0.002338 -0.002211 -0.002085 -0.001959 -0.001835 -0.001714 -0.001596 -0.001481 -0.001371 -0.001265 -0.001162 -0.001065 -0.000971 -0.000882 -0.000798 -0.000718 -0.000643 -0.000573 -0.000508 -0.000448 -0.000393 -0.000343 -0.000298 -0.000258 -0.000221 -0.000189 -0.000160 -0.000135 -0.000113 -0.000094 -0.000078 -0.000064 -0.000052 -0.000042 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000070 -0.000085 -0.000103 -0.000124 -0.000147 -0.000175 -0.000205 -0.000240 -0.000279 -0.000322 -0.000369 -0.000420 -0.000476 -0.000536 -0.000601 -0.000670 -0.000745 -0.000823 -0.000907 -0.000994 -0.001086 -0.001182 -0.001282 -0.001386 -0.001492 -0.001601 -0.001712 -0.001824 -0.001936 -0.002050 -0.002163 -0.002276 -0.002389 -0.002501 -0.002612 -0.002721 -0.002827 -0.002929 -0.003027 -0.003120 -0.003207 -0.003288 -0.003363 -0.003431 -0.003493 -0.003547 -0.003595 -0.003635 -0.003666 -0.003690 -0.003704 -0.003711 -0.003709 -0.003699 -0.003680 -0.003654 -0.003621 -0.003579 -0.003531 -0.003477 -0.003417 -0.003351 -0.003280 -0.003203 -0.003122 -0.003036 -0.002945 -0.002850 -0.002751 -0.002648 -0.002541 -0.002432 -0.002320 -0.002206 -0.002090 -0.001974 -0.001859 -0.001744 -0.001631 -0.001521 -0.001414 -0.001310 -0.001210 -0.001114 -0.001022 -0.000934 -0.000850 -0.000770 -0.000695 -0.000623 -0.000557 -0.000494 -0.000437 -0.000384 -0.000335 -0.000292 -0.000252 -0.000217 -0.000186 -0.000158 -0.000134 -0.000112 -0.000094 -0.000078 -0.000064 -0.000053 -0.000043 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000070 -0.000085 -0.000102 -0.000122 -0.000145 -0.000172 -0.000201 -0.000235 -0.000272 -0.000313 -0.000358 -0.000407 -0.000460 -0.000517 -0.000578 -0.000644 -0.000714 -0.000788 -0.000867 -0.000949 -0.001035 -0.001125 -0.001218 -0.001314 -0.001412 -0.001512 -0.001613 -0.001715 -0.001818 -0.001920 -0.002024 -0.002127 -0.002229 -0.002331 -0.002431 -0.002529 -0.002625 -0.002716 -0.002803 -0.002884 -0.002960 -0.003031 -0.003095 -0.003154 -0.003206 -0.003251 -0.003289 -0.003319 -0.003341 -0.003355 -0.003361 -0.003359 -0.003349 -0.003332 -0.003307 -0.003275 -0.003236 -0.003191 -0.003140 -0.003084 -0.003022 -0.002956 -0.002885 -0.002810 -0.002730 -0.002646 -0.002557 -0.002465 -0.002369 -0.002270 -0.002169 -0.002066 -0.001961 -0.001856 -0.001750 -0.001645 -0.001541 -0.001439 -0.001340 -0.001243 -0.001150 -0.001061 -0.000975 -0.000892 -0.000814 -0.000739 -0.000668 -0.000600 -0.000537 -0.000478 -0.000423 -0.000372 -0.000326 -0.000284 -0.000246 -0.000212 -0.000182 -0.000155 -0.000132 -0.000111 -0.000093 -0.000077 -0.000064 -0.000053 -0.000043 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000070 -0.000084 -0.000101 -0.000120 -0.000142 -0.000168 -0.000196 -0.000228 -0.000264 -0.000302 -0.000345 -0.000391 -0.000441 -0.000495 -0.000553 -0.000614 -0.000680 -0.000750 -0.000823 -0.000900 -0.000980 -0.001063 -0.001148 -0.001236 -0.001325 -0.001416 -0.001508 -0.001600 -0.001693 -0.001786 -0.001879 -0.001972 -0.002065 -0.002156 -0.002246 -0.002334 -0.002418 -0.002498 -0.002574 -0.002644 -0.002710 -0.002770 -0.002825 -0.002874 -0.002916 -0.002951 -0.002980 -0.003000 -0.003013 -0.003018 -0.003016 -0.003007 -0.002991 -0.002968 -0.002938 -0.002902 -0.002860 -0.002813 -0.002761 -0.002704 -0.002643 -0.002578 -0.002509 -0.002435 -0.002358 -0.002277 -0.002192 -0.002104 -0.002013 -0.001920 -0.001826 -0.001731 -0.001636 -0.001540 -0.001446 -0.001352 -0.001261 -0.001172 -0.001085 -0.001002 -0.000922 -0.000846 -0.000773 -0.000703 -0.000637 -0.000574 -0.000515 -0.000459 -0.000407 -0.000359 -0.000315 -0.000275 -0.000238 -0.000206 -0.000177 -0.000151 -0.000129 -0.000109 -0.000091 -0.000076 -0.000063 -0.000052 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000068 -0.000082 -0.000099 -0.000117 -0.000139 -0.000163 -0.000190 -0.000220 -0.000253 -0.000290 -0.000330 -0.000373 -0.000420 -0.000470 -0.000524 -0.000582 -0.000643 -0.000708 -0.000775 -0.000846 -0.000920 -0.000996 -0.001074 -0.001153 -0.001234 -0.001315 -0.001398 -0.001481 -0.001564 -0.001648 -0.001731 -0.001815 -0.001898 -0.001980 -0.002060 -0.002136 -0.002210 -0.002279 -0.002344 -0.002405 -0.002460 -0.002511 -0.002556 -0.002595 -0.002628 -0.002654 -0.002673 -0.002685 -0.002689 -0.002687 -0.002679 -0.002664 -0.002642 -0.002615 -0.002582 -0.002544 -0.002500 -0.002453 -0.002401 -0.002345 -0.002286 -0.002223 -0.002156 -0.002085 -0.002011 -0.001934 -0.001854 -0.001772 -0.001688 -0.001603 -0.001517 -0.001431 -0.001346 -0.001261 -0.001178 -0.001096 -0.001017 -0.000940 -0.000866 -0.000796 -0.000728 -0.000664 -0.000602 -0.000544 -0.000489 -0.000437 -0.000389 -0.000344 -0.000302 -0.000264 -0.000230 -0.000199 -0.000171 -0.000147 -0.000125 -0.000106 -0.000089 -0.000075 -0.000062 -0.000052 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000037 -0.000046 -0.000055 -0.000067 -0.000080 -0.000096 -0.000114 -0.000134 -0.000157 -0.000182 -0.000211 -0.000242 -0.000276 -0.000313 -0.000353 -0.000397 -0.000443 -0.000494 -0.000547 -0.000604 -0.000663 -0.000725 -0.000790 -0.000857 -0.000925 -0.000995 -0.001067 -0.001139 -0.001212 -0.001285 -0.001360 -0.001434 -0.001509 -0.001584 -0.001659 -0.001732 -0.001804 -0.001874 -0.001940 -0.002003 -0.002063 -0.002118 -0.002168 -0.002215 -0.002256 -0.002292 -0.002322 -0.002345 -0.002363 -0.002373 -0.002378 -0.002376 -0.002368 -0.002354 -0.002334 -0.002309 -0.002279 -0.002245 -0.002205 -0.002162 -0.002115 -0.002065 -0.002011 -0.001954 -0.001894 -0.001830 -0.001763 -0.001694 -0.001622 -0.001548 -0.001472 -0.001396 -0.001320 -0.001243 -0.001167 -0.001092 -0.001018 -0.000946 -0.000876 -0.000808 -0.000743 -0.000681 -0.000622 -0.000565 -0.000512 -0.000461 -0.000413 -0.000368 -0.000327 -0.000288 -0.000252 -0.000220 -0.000191 -0.000164 -0.000141 -0.000121 -0.000103 -0.000087 -0.000073 -0.000061 -0.000051 -0.000042 -0.000034 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000044 -0.000054 -0.000065 -0.000078 -0.000093 -0.000109 -0.000129 -0.000150 -0.000174 -0.000200 -0.000229 -0.000260 -0.000294 -0.000332 -0.000372 -0.000415 -0.000462 -0.000511 -0.000562 -0.000616 -0.000673 -0.000731 -0.000791 -0.000852 -0.000915 -0.000978 -0.001043 -0.001108 -0.001173 -0.001239 -0.001306 -0.001373 -0.001439 -0.001505 -0.001569 -0.001632 -0.001691 -0.001748 -0.001801 -0.001851 -0.001897 -0.001939 -0.001976 -0.002008 -0.002035 -0.002057 -0.002073 -0.002082 -0.002086 -0.002084 -0.002077 -0.002064 -0.002047 -0.002024 -0.001997 -0.001966 -0.001930 -0.001891 -0.001849 -0.001804 -0.001756 -0.001704 -0.001650 -0.001593 -0.001534 -0.001472 -0.001408 -0.001342 -0.001275 -0.001207 -0.001139 -0.001071 -0.001004 -0.000938 -0.000873 -0.000809 -0.000748 -0.000689 -0.000632 -0.000578 -0.000526 -0.000477 -0.000431 -0.000387 -0.000346 -0.000308 -0.000272 -0.000239 -0.000209 -0.000181 -0.000157 -0.000135 -0.000116 -0.000099 -0.000084 -0.000071 -0.000059 -0.000049 -0.000041 -0.000034 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000043 -0.000052 -0.000063 -0.000075 -0.000089 -0.000105 -0.000122 -0.000142 -0.000164 -0.000188 -0.000215 -0.000244 -0.000275 -0.000310 -0.000347 -0.000386 -0.000428 -0.000473 -0.000519 -0.000568 -0.000619 -0.000671 -0.000724 -0.000779 -0.000834 -0.000890 -0.000947 -0.001005 -0.001063 -0.001122 -0.001181 -0.001240 -0.001298 -0.001355 -0.001410 -0.001463 -0.001514 -0.001561 -0.001606 -0.001647 -0.001684 -0.001718 -0.001747 -0.001771 -0.001790 -0.001804 -0.001813 -0.001816 -0.001814 -0.001808 -0.001797 -0.001781 -0.001761 -0.001736 -0.001708 -0.001677 -0.001642 -0.001604 -0.001564 -0.001521 -0.001475 -0.001427 -0.001377 -0.001324 -0.001269 -0.001212 -0.001154 -0.001095 -0.001036 -0.000976 -0.000917 -0.000858 -0.000800 -0.000743 -0.000687 -0.000634 -0.000582 -0.000533 -0.000486 -0.000442 -0.000400 -0.000360 -0.000323 -0.000288 -0.000255 -0.000225 -0.000197 -0.000171 -0.000149 -0.000128 -0.000110 -0.000094 -0.000080 -0.000068 -0.000057 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000050 -0.000060 -0.000072 -0.000084 -0.000099 -0.000115 -0.000133 -0.000154 -0.000176 -0.000200 -0.000227 -0.000256 -0.000287 -0.000320 -0.000356 -0.000394 -0.000434 -0.000476 -0.000519 -0.000564 -0.000610 -0.000657 -0.000705 -0.000754 -0.000804 -0.000854 -0.000905 -0.000957 -0.001008 -0.001060 -0.001111 -0.001161 -0.001210 -0.001257 -0.001301 -0.001343 -0.001383 -0.001419 -0.001452 -0.001482 -0.001508 -0.001529 -0.001547 -0.001559 -0.001566 -0.001569 -0.001568 -0.001562 -0.001551 -0.001537 -0.001519 -0.001498 -0.001473 -0.001445 -0.001414 -0.001381 -0.001345 -0.001307 -0.001267 -0.001224 -0.001180 -0.001134 -0.001086 -0.001036 -0.000985 -0.000934 -0.000882 -0.000830 -0.000778 -0.000727 -0.000676 -0.000627 -0.000579 -0.000533 -0.000488 -0.000446 -0.000406 -0.000368 -0.000332 -0.000298 -0.000267 -0.000237 -0.000209 -0.000184 -0.000161 -0.000140 -0.000121 -0.000104 -0.000089 -0.000076 -0.000065 -0.000055 -0.000046 -0.000038 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000057 -0.000068 -0.000080 -0.000093 -0.000108 -0.000124 -0.000143 -0.000163 -0.000185 -0.000209 -0.000235 -0.000264 -0.000294 -0.000326 -0.000360 -0.000395 -0.000432 -0.000470 -0.000510 -0.000550 -0.000592 -0.000634 -0.000677 -0.000721 -0.000765 -0.000810 -0.000855 -0.000899 -0.000944 -0.000987 -0.001030 -0.001071 -0.001110 -0.001147 -0.001181 -0.001213 -0.001242 -0.001269 -0.001291 -0.001310 -0.001325 -0.001336 -0.001343 -0.001345 -0.001344 -0.001338 -0.001329 -0.001317 -0.001301 -0.001282 -0.001260 -0.001236 -0.001209 -0.001179 -0.001148 -0.001115 -0.001079 -0.001042 -0.001004 -0.000963 -0.000921 -0.000878 -0.000834 -0.000790 -0.000745 -0.000700 -0.000655 -0.000611 -0.000567 -0.000525 -0.000484 -0.000444 -0.000406 -0.000370 -0.000336 -0.000304 -0.000273 -0.000245 -0.000218 -0.000194 -0.000171 -0.000150 -0.000130 -0.000113 -0.000098 -0.000084 -0.000072 -0.000061 -0.000052 -0.000044 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000038 -0.000045 -0.000054 -0.000064 -0.000074 -0.000086 -0.000100 -0.000115 -0.000132 -0.000150 -0.000170 -0.000192 -0.000215 -0.000240 -0.000267 -0.000295 -0.000325 -0.000356 -0.000389 -0.000423 -0.000457 -0.000492 -0.000529 -0.000566 -0.000603 -0.000641 -0.000680 -0.000718 -0.000757 -0.000796 -0.000833 -0.000870 -0.000905 -0.000939 -0.000971 -0.001001 -0.001029 -0.001054 -0.001077 -0.001097 -0.001114 -0.001127 -0.001136 -0.001142 -0.001144 -0.001143 -0.001138 -0.001130 -0.001119 -0.001105 -0.001089 -0.001070 -0.001049 -0.001025 -0.001000 -0.000972 -0.000943 -0.000913 -0.000880 -0.000847 -0.000812 -0.000776 -0.000739 -0.000701 -0.000663 -0.000624 -0.000585 -0.000547 -0.000509 -0.000472 -0.000436 -0.000401 -0.000367 -0.000335 -0.000305 -0.000276 -0.000249 -0.000223 -0.000200 -0.000177 -0.000157 -0.000138 -0.000121 -0.000105 -0.000091 -0.000078 -0.000067 -0.000057 -0.000049 -0.000041 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000050 -0.000059 -0.000069 -0.000080 -0.000092 -0.000105 -0.000120 -0.000137 -0.000155 -0.000174 -0.000195 -0.000217 -0.000241 -0.000266 -0.000292 -0.000319 -0.000347 -0.000377 -0.000407 -0.000437 -0.000469 -0.000501 -0.000533 -0.000566 -0.000599 -0.000632 -0.000665 -0.000697 -0.000729 -0.000759 -0.000788 -0.000816 -0.000842 -0.000866 -0.000887 -0.000907 -0.000924 -0.000939 -0.000950 -0.000958 -0.000963 -0.000965 -0.000963 -0.000959 -0.000952 -0.000943 -0.000931 -0.000917 -0.000901 -0.000883 -0.000863 -0.000841 -0.000817 -0.000792 -0.000766 -0.000738 -0.000709 -0.000679 -0.000648 -0.000617 -0.000584 -0.000552 -0.000519 -0.000486 -0.000453 -0.000421 -0.000389 -0.000359 -0.000329 -0.000301 -0.000274 -0.000249 -0.000225 -0.000202 -0.000181 -0.000161 -0.000143 -0.000126 -0.000111 -0.000097 -0.000084 -0.000072 -0.000062 -0.000053 -0.000046 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000039 -0.000046 -0.000054 -0.000063 -0.000073 -0.000084 -0.000096 -0.000109 -0.000124 -0.000140 -0.000157 -0.000175 -0.000195 -0.000215 -0.000237 -0.000260 -0.000283 -0.000308 -0.000333 -0.000359 -0.000385 -0.000412 -0.000439 -0.000467 -0.000495 -0.000523 -0.000551 -0.000579 -0.000606 -0.000631 -0.000656 -0.000680 -0.000701 -0.000722 -0.000741 -0.000757 -0.000772 -0.000784 -0.000794 -0.000801 -0.000805 -0.000807 -0.000805 -0.000802 -0.000796 -0.000788 -0.000778 -0.000766 -0.000752 -0.000737 -0.000720 -0.000701 -0.000681 -0.000660 -0.000637 -0.000614 -0.000589 -0.000564 -0.000537 -0.000510 -0.000483 -0.000455 -0.000427 -0.000400 -0.000372 -0.000345 -0.000319 -0.000293 -0.000268 -0.000245 -0.000223 -0.000201 -0.000182 -0.000163 -0.000146 -0.000129 -0.000114 -0.000101 -0.000088 -0.000077 -0.000066 -0.000057 -0.000049 -0.000042 -0.000036 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000042 -0.000049 -0.000057 -0.000066 -0.000076 -0.000087 -0.000098 -0.000111 -0.000125 -0.000140 -0.000156 -0.000173 -0.000191 -0.000210 -0.000229 -0.000250 -0.000270 -0.000292 -0.000314 -0.000336 -0.000359 -0.000382 -0.000406 -0.000430 -0.000453 -0.000476 -0.000499 -0.000521 -0.000542 -0.000561 -0.000580 -0.000597 -0.000613 -0.000627 -0.000639 -0.000650 -0.000658 -0.000664 -0.000667 -0.000668 -0.000667 -0.000664 -0.000659 -0.000652 -0.000644 -0.000634 -0.000623 -0.000610 -0.000596 -0.000580 -0.000563 -0.000545 -0.000526 -0.000506 -0.000485 -0.000464 -0.000442 -0.000419 -0.000396 -0.000373 -0.000349 -0.000326 -0.000303 -0.000280 -0.000258 -0.000237 -0.000217 -0.000197 -0.000179 -0.000162 -0.000145 -0.000130 -0.000116 -0.000103 -0.000091 -0.000080 -0.000069 -0.000060 -0.000052 -0.000045 -0.000039 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000045 -0.000052 -0.000059 -0.000068 -0.000078 -0.000088 -0.000099 -0.000111 -0.000124 -0.000138 -0.000153 -0.000168 -0.000184 -0.000201 -0.000218 -0.000235 -0.000253 -0.000272 -0.000291 -0.000310 -0.000330 -0.000350 -0.000369 -0.000389 -0.000408 -0.000426 -0.000443 -0.000459 -0.000475 -0.000489 -0.000502 -0.000514 -0.000524 -0.000533 -0.000540 -0.000545 -0.000548 -0.000549 -0.000548 -0.000545 -0.000541 -0.000536 -0.000529 -0.000521 -0.000511 -0.000501 -0.000489 -0.000476 -0.000462 -0.000447 -0.000431 -0.000414 -0.000396 -0.000378 -0.000360 -0.000341 -0.000322 -0.000303 -0.000283 -0.000264 -0.000245 -0.000226 -0.000208 -0.000190 -0.000174 -0.000158 -0.000143 -0.000129 -0.000115 -0.000103 -0.000092 -0.000081 -0.000071 -0.000062 -0.000054 -0.000047 -0.000041 -0.000035 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000034 -0.000040 -0.000046 -0.000053 -0.000061 -0.000069 -0.000078 -0.000087 -0.000098 -0.000109 -0.000121 -0.000133 -0.000146 -0.000160 -0.000174 -0.000188 -0.000203 -0.000218 -0.000233 -0.000249 -0.000265 -0.000282 -0.000298 -0.000314 -0.000330 -0.000345 -0.000359 -0.000373 -0.000385 -0.000397 -0.000408 -0.000418 -0.000426 -0.000433 -0.000439 -0.000443 -0.000445 -0.000446 -0.000446 -0.000443 -0.000440 -0.000436 -0.000430 -0.000423 -0.000416 -0.000407 -0.000398 -0.000387 -0.000375 -0.000363 -0.000349 -0.000335 -0.000321 -0.000306 -0.000291 -0.000275 -0.000259 -0.000243 -0.000227 -0.000211 -0.000196 -0.000180 -0.000166 -0.000151 -0.000138 -0.000125 -0.000113 -0.000101 -0.000091 -0.000081 -0.000072 -0.000063 -0.000055 -0.000048 -0.000042 -0.000037 -0.000032 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000026 -0.000031 -0.000036 -0.000041 -0.000047 -0.000053 -0.000061 -0.000068 -0.000076 -0.000085 -0.000095 -0.000105 -0.000115 -0.000126 -0.000138 -0.000149 -0.000161 -0.000173 -0.000185 -0.000198 -0.000212 -0.000225 -0.000239 -0.000252 -0.000265 -0.000277 -0.000288 -0.000299 -0.000310 -0.000319 -0.000328 -0.000336 -0.000343 -0.000349 -0.000354 -0.000357 -0.000359 -0.000360 -0.000359 -0.000357 -0.000355 -0.000351 -0.000347 -0.000341 -0.000335 -0.000328 -0.000320 -0.000312 -0.000302 -0.000292 -0.000281 -0.000269 -0.000257 -0.000245 -0.000232 -0.000220 -0.000207 -0.000194 -0.000181 -0.000168 -0.000155 -0.000143 -0.000131 -0.000119 -0.000108 -0.000098 -0.000088 -0.000079 -0.000071 -0.000063 -0.000055 -0.000049 -0.000043 -0.000037 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000027 -0.000032 -0.000036 -0.000041 -0.000047 -0.000053 -0.000059 -0.000066 -0.000074 -0.000082 -0.000090 -0.000099 -0.000108 -0.000117 -0.000126 -0.000136 -0.000146 -0.000156 -0.000167 -0.000178 -0.000189 -0.000200 -0.000210 -0.000220 -0.000229 -0.000238 -0.000246 -0.000254 -0.000261 -0.000268 -0.000274 -0.000279 -0.000282 -0.000285 -0.000287 -0.000287 -0.000287 -0.000285 -0.000283 -0.000280 -0.000277 -0.000273 -0.000268 -0.000262 -0.000256 -0.000249 -0.000241 -0.000232 -0.000223 -0.000214 -0.000204 -0.000194 -0.000184 -0.000174 -0.000163 -0.000153 -0.000142 -0.000132 -0.000122 -0.000112 -0.000102 -0.000093 -0.000084 -0.000076 -0.000068 -0.000061 -0.000055 -0.000048 -0.000043 -0.000037 -0.000033 -0.000028 -0.000025 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000031 -0.000036 -0.000040 -0.000045 -0.000051 -0.000057 -0.000063 -0.000070 -0.000077 -0.000084 -0.000091 -0.000098 -0.000106 -0.000114 -0.000122 -0.000131 -0.000140 -0.000148 -0.000157 -0.000165 -0.000173 -0.000181 -0.000188 -0.000194 -0.000200 -0.000206 -0.000212 -0.000216 -0.000220 -0.000223 -0.000225 -0.000227 -0.000227 -0.000227 -0.000226 -0.000224 -0.000222 -0.000219 -0.000216 -0.000212 -0.000207 -0.000202 -0.000196 -0.000190 -0.000183 -0.000176 -0.000168 -0.000161 -0.000153 -0.000144 -0.000136 -0.000128 -0.000119 -0.000111 -0.000103 -0.000095 -0.000087 -0.000079 -0.000072 -0.000065 -0.000059 -0.000053 -0.000047 -0.000042 -0.000037 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000034 -0.000039 -0.000043 -0.000048 -0.000053 -0.000059 -0.000064 -0.000070 -0.000076 -0.000082 -0.000088 -0.000095 -0.000101 -0.000108 -0.000115 -0.000122 -0.000129 -0.000135 -0.000141 -0.000146 -0.000152 -0.000157 -0.000161 -0.000165 -0.000169 -0.000172 -0.000175 -0.000177 -0.000178 -0.000178 -0.000178 -0.000177 -0.000176 -0.000174 -0.000172 -0.000169 -0.000166 -0.000162 -0.000158 -0.000153 -0.000148 -0.000143 -0.000137 -0.000131 -0.000125 -0.000119 -0.000112 -0.000106 -0.000099 -0.000092 -0.000086 -0.000079 -0.000073 -0.000067 -0.000061 -0.000055 -0.000050 -0.000045 -0.000040 -0.000036 -0.000032 -0.000028 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000036 -0.000040 -0.000044 -0.000049 -0.000053 -0.000058 -0.000062 -0.000067 -0.000072 -0.000078 -0.000083 -0.000089 -0.000094 -0.000099 -0.000104 -0.000109 -0.000113 -0.000117 -0.000121 -0.000125 -0.000128 -0.000131 -0.000134 -0.000136 -0.000137 -0.000138 -0.000139 -0.000138 -0.000138 -0.000137 -0.000135 -0.000133 -0.000131 -0.000128 -0.000126 -0.000122 -0.000119 -0.000115 -0.000111 -0.000106 -0.000101 -0.000096 -0.000091 -0.000086 -0.000081 -0.000076 -0.000071 -0.000065 -0.000060 -0.000055 -0.000051 -0.000046 -0.000042 -0.000038 -0.000034 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000030 -0.000033 -0.000037 -0.000040 -0.000044 -0.000047 -0.000051 -0.000055 -0.000059 -0.000063 -0.000068 -0.000072 -0.000076 -0.000080 -0.000083 -0.000087 -0.000090 -0.000093 -0.000096 -0.000099 -0.000101 -0.000103 -0.000105 -0.000106 -0.000107 -0.000107 -0.000107 -0.000106 -0.000105 -0.000104 -0.000103 -0.000101 -0.000099 -0.000096 -0.000094 -0.000091 -0.000088 -0.000085 -0.000081 -0.000078 -0.000074 -0.000070 -0.000066 -0.000062 -0.000058 -0.000054 -0.000049 -0.000046 -0.000042 -0.000038 -0.000035 -0.000031 -0.000028 -0.000025 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000030 -0.000032 -0.000035 -0.000038 -0.000041 -0.000045 -0.000048 -0.000051 -0.000054 -0.000058 -0.000060 -0.000063 -0.000066 -0.000068 -0.000071 -0.000073 -0.000075 -0.000077 -0.000079 -0.000080 -0.000081 -0.000081 -0.000082 -0.000081 -0.000081 -0.000080 -0.000079 -0.000078 -0.000077 -0.000075 -0.000073 -0.000071 -0.000069 -0.000067 -0.000064 -0.000062 -0.000059 -0.000056 -0.000053 -0.000050 -0.000047 -0.000043 -0.000040 -0.000037 -0.000034 -0.000031 -0.000028 -0.000026 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000031 -0.000033 -0.000036 -0.000038 -0.000041 -0.000043 -0.000046 -0.000048 -0.000050 -0.000052 -0.000053 -0.000055 -0.000057 -0.000058 -0.000060 -0.000061 -0.000061 -0.000062 -0.000062 -0.000062 -0.000061 -0.000061 -0.000060 -0.000059 -0.000058 -0.000057 -0.000055 -0.000054 -0.000052 -0.000050 -0.000048 -0.000046 -0.000044 -0.000042 -0.000040 -0.000037 -0.000035 -0.000032 -0.000030 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000030 -0.000032 -0.000034 -0.000036 -0.000037 -0.000039 -0.000040 -0.000041 -0.000043 -0.000044 -0.000045 -0.000046 -0.000046 -0.000046 -0.000047 -0.000046 -0.000046 -0.000046 -0.000045 -0.000044 -0.000043 -0.000042 -0.000041 -0.000040 -0.000039 -0.000038 -0.000036 -0.000035 -0.000033 -0.000031 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000023 -0.000024 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000032 -0.000033 -0.000033 -0.000034 -0.000034 -0.000035 -0.000035 -0.000035 -0.000034 -0.000034 -0.000034 -0.000033 -0.000032 -0.000031 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000025 -0.000025 -0.000025 -0.000026 -0.000026 -0.000026 -0.000025 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000022 -0.000022 -0.000021 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig3_Mode9_0_2p5.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000021 0.000021 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000022 0.000024 0.000026 0.000027 0.000027 0.000028 0.000028 0.000028 0.000027 0.000027 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000026 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000024 -0.000022 -0.000020 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000005 -0.000003 -0.000000 0.000002 0.000004 0.000007 0.000009 0.000012 0.000014 0.000017 0.000020 0.000022 0.000025 0.000027 0.000029 0.000031 0.000033 0.000035 0.000035 0.000036 0.000036 0.000036 0.000035 0.000034 0.000034 0.000033 0.000031 0.000030 0.000029 0.000028 0.000026 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000022 -0.000024 -0.000025 -0.000027 -0.000028 -0.000029 -0.000031 -0.000032 -0.000033 -0.000033 -0.000034 -0.000035 -0.000035 -0.000035 -0.000035 -0.000034 -0.000033 -0.000031 -0.000029 -0.000027 -0.000024 -0.000022 -0.000019 -0.000016 -0.000013 -0.000010 -0.000007 -0.000004 -0.000000 0.000003 0.000006 0.000009 0.000012 0.000016 0.000019 0.000022 0.000026 0.000029 0.000032 0.000035 0.000038 0.000040 0.000042 0.000044 0.000045 0.000046 0.000046 0.000046 0.000045 0.000044 0.000043 0.000042 0.000041 0.000039 0.000038 0.000036 0.000034 0.000032 0.000030 0.000028 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000030 -0.000032 -0.000033 -0.000035 -0.000037 -0.000038 -0.000040 -0.000041 -0.000042 -0.000043 -0.000044 -0.000045 -0.000045 -0.000045 -0.000045 -0.000044 -0.000042 -0.000040 -0.000038 -0.000035 -0.000032 -0.000028 -0.000025 -0.000021 -0.000017 -0.000013 -0.000009 -0.000005 -0.000001 0.000004 0.000008 0.000012 0.000016 0.000020 0.000024 0.000029 0.000033 0.000037 0.000041 0.000045 0.000048 0.000051 0.000054 0.000056 0.000057 0.000058 0.000058 0.000058 0.000057 0.000056 0.000055 0.000054 0.000052 0.000050 0.000048 0.000046 0.000044 0.000041 0.000039 0.000036 0.000033 0.000030 0.000027 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000031 -0.000033 -0.000036 -0.000039 -0.000041 -0.000044 -0.000046 -0.000048 -0.000050 -0.000051 -0.000053 -0.000054 -0.000056 -0.000057 -0.000057 -0.000058 -0.000058 -0.000057 -0.000056 -0.000054 -0.000052 -0.000049 -0.000045 -0.000041 -0.000037 -0.000032 -0.000027 -0.000022 -0.000017 -0.000012 -0.000006 -0.000001 0.000004 0.000010 0.000015 0.000020 0.000026 0.000031 0.000037 0.000042 0.000047 0.000052 0.000057 0.000061 0.000064 0.000067 0.000070 0.000071 0.000072 0.000073 0.000072 0.000072 0.000071 0.000069 0.000068 0.000066 0.000064 0.000062 0.000059 0.000056 0.000053 0.000049 0.000046 0.000042 0.000038 0.000035 0.000031 0.000028 0.000026 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000040 -0.000044 -0.000047 -0.000050 -0.000054 -0.000056 -0.000059 -0.000062 -0.000064 -0.000066 -0.000068 -0.000070 -0.000071 -0.000072 -0.000073 -0.000073 -0.000073 -0.000072 -0.000071 -0.000069 -0.000066 -0.000062 -0.000058 -0.000053 -0.000047 -0.000041 -0.000035 -0.000029 -0.000022 -0.000016 -0.000009 -0.000002 0.000005 0.000012 0.000018 0.000025 0.000032 0.000039 0.000046 0.000053 0.000059 0.000066 0.000071 0.000076 0.000080 0.000084 0.000087 0.000089 0.000090 0.000090 0.000090 0.000089 0.000088 0.000087 0.000085 0.000083 0.000081 0.000078 0.000075 0.000071 0.000067 0.000062 0.000058 0.000053 0.000049 0.000044 0.000040 0.000036 0.000033 0.000030 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000027 -0.000031 -0.000035 -0.000039 -0.000043 -0.000047 -0.000052 -0.000056 -0.000061 -0.000065 -0.000069 -0.000072 -0.000076 -0.000079 -0.000081 -0.000084 -0.000086 -0.000088 -0.000090 -0.000091 -0.000092 -0.000092 -0.000092 -0.000091 -0.000089 -0.000087 -0.000083 -0.000078 -0.000073 -0.000067 -0.000060 -0.000053 -0.000045 -0.000037 -0.000029 -0.000020 -0.000012 -0.000003 0.000005 0.000014 0.000022 0.000031 0.000040 0.000049 0.000057 0.000066 0.000074 0.000081 0.000088 0.000094 0.000099 0.000103 0.000107 0.000109 0.000111 0.000112 0.000112 0.000111 0.000110 0.000108 0.000106 0.000104 0.000101 0.000098 0.000093 0.000089 0.000084 0.000079 0.000073 0.000067 0.000062 0.000057 0.000051 0.000047 0.000042 0.000038 0.000034 0.000031 0.000027 0.000024 0.000021 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000040 -0.000045 -0.000050 -0.000055 -0.000061 -0.000066 -0.000072 -0.000077 -0.000082 -0.000087 -0.000091 -0.000096 -0.000099 -0.000103 -0.000106 -0.000109 -0.000111 -0.000113 -0.000114 -0.000115 -0.000115 -0.000115 -0.000113 -0.000111 -0.000108 -0.000104 -0.000098 -0.000092 -0.000084 -0.000076 -0.000067 -0.000057 -0.000047 -0.000037 -0.000027 -0.000016 -0.000006 0.000005 0.000016 0.000027 0.000038 0.000049 0.000060 0.000071 0.000081 0.000091 0.000100 0.000108 0.000116 0.000122 0.000127 0.000131 0.000134 0.000136 0.000137 0.000137 0.000137 0.000136 0.000134 0.000132 0.000129 0.000126 0.000121 0.000117 0.000111 0.000105 0.000098 0.000092 0.000085 0.000078 0.000071 0.000065 0.000059 0.000054 0.000049 0.000044 0.000039 0.000035 0.000031 0.000027 0.000024 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000024 -0.000027 -0.000031 -0.000036 -0.000041 -0.000046 -0.000051 -0.000057 -0.000064 -0.000070 -0.000077 -0.000084 -0.000090 -0.000097 -0.000103 -0.000109 -0.000115 -0.000120 -0.000124 -0.000129 -0.000132 -0.000136 -0.000138 -0.000140 -0.000142 -0.000143 -0.000143 -0.000142 -0.000140 -0.000137 -0.000134 -0.000128 -0.000122 -0.000114 -0.000105 -0.000095 -0.000084 -0.000072 -0.000060 -0.000048 -0.000035 -0.000022 -0.000009 0.000004 0.000018 0.000031 0.000045 0.000059 0.000073 0.000086 0.000099 0.000111 0.000122 0.000132 0.000141 0.000148 0.000155 0.000160 0.000163 0.000166 0.000168 0.000168 0.000168 0.000167 0.000165 0.000163 0.000160 0.000155 0.000150 0.000144 0.000138 0.000130 0.000122 0.000114 0.000106 0.000098 0.000090 0.000082 0.000075 0.000068 0.000062 0.000056 0.000050 0.000044 0.000039 0.000035 0.000030 0.000026 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000035 -0.000040 -0.000046 -0.000052 -0.000058 -0.000065 -0.000073 -0.000080 -0.000088 -0.000097 -0.000105 -0.000113 -0.000121 -0.000128 -0.000136 -0.000142 -0.000149 -0.000154 -0.000159 -0.000164 -0.000168 -0.000171 -0.000173 -0.000175 -0.000176 -0.000175 -0.000174 -0.000172 -0.000169 -0.000164 -0.000157 -0.000150 -0.000140 -0.000129 -0.000117 -0.000104 -0.000090 -0.000075 -0.000060 -0.000045 -0.000029 -0.000013 0.000003 0.000020 0.000037 0.000054 0.000071 0.000087 0.000104 0.000120 0.000134 0.000148 0.000160 0.000170 0.000179 0.000187 0.000193 0.000198 0.000201 0.000204 0.000205 0.000205 0.000204 0.000202 0.000199 0.000196 0.000190 0.000184 0.000177 0.000169 0.000161 0.000151 0.000142 0.000132 0.000122 0.000113 0.000103 0.000094 0.000086 0.000078 0.000070 0.000063 0.000056 0.000050 0.000044 0.000039 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000029 -0.000033 -0.000038 -0.000044 -0.000051 -0.000058 -0.000065 -0.000073 -0.000082 -0.000091 -0.000100 -0.000110 -0.000120 -0.000130 -0.000140 -0.000149 -0.000158 -0.000167 -0.000175 -0.000183 -0.000190 -0.000196 -0.000201 -0.000206 -0.000210 -0.000212 -0.000214 -0.000214 -0.000214 -0.000212 -0.000209 -0.000205 -0.000199 -0.000191 -0.000182 -0.000171 -0.000158 -0.000144 -0.000128 -0.000111 -0.000094 -0.000075 -0.000057 -0.000037 -0.000018 0.000002 0.000022 0.000043 0.000064 0.000084 0.000105 0.000125 0.000144 0.000161 0.000177 0.000192 0.000205 0.000216 0.000225 0.000233 0.000239 0.000243 0.000246 0.000248 0.000248 0.000248 0.000246 0.000242 0.000238 0.000232 0.000225 0.000216 0.000207 0.000197 0.000186 0.000174 0.000163 0.000151 0.000140 0.000129 0.000118 0.000108 0.000098 0.000088 0.000080 0.000071 0.000063 0.000056 0.000049 0.000043 0.000037 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000049 -0.000056 -0.000064 -0.000072 -0.000082 -0.000092 -0.000102 -0.000113 -0.000124 -0.000136 -0.000148 -0.000160 -0.000171 -0.000183 -0.000193 -0.000204 -0.000214 -0.000223 -0.000231 -0.000238 -0.000245 -0.000250 -0.000254 -0.000257 -0.000259 -0.000259 -0.000258 -0.000256 -0.000252 -0.000247 -0.000240 -0.000231 -0.000219 -0.000206 -0.000191 -0.000174 -0.000155 -0.000135 -0.000115 -0.000093 -0.000070 -0.000047 -0.000023 0.000001 0.000026 0.000051 0.000075 0.000100 0.000125 0.000148 0.000171 0.000192 0.000211 0.000229 0.000244 0.000257 0.000269 0.000278 0.000286 0.000291 0.000296 0.000298 0.000299 0.000298 0.000296 0.000292 0.000287 0.000280 0.000272 0.000262 0.000251 0.000239 0.000227 0.000213 0.000200 0.000186 0.000173 0.000159 0.000146 0.000134 0.000122 0.000110 0.000099 0.000089 0.000079 0.000070 0.000061 0.000054 0.000046 0.000040 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000024 -0.000029 -0.000034 -0.000039 -0.000046 -0.000053 -0.000061 -0.000070 -0.000080 -0.000090 -0.000101 -0.000113 -0.000126 -0.000139 -0.000153 -0.000167 -0.000181 -0.000195 -0.000208 -0.000222 -0.000235 -0.000247 -0.000258 -0.000269 -0.000279 -0.000288 -0.000295 -0.000301 -0.000306 -0.000309 -0.000311 -0.000311 -0.000309 -0.000306 -0.000301 -0.000295 -0.000286 -0.000275 -0.000262 -0.000246 -0.000228 -0.000208 -0.000186 -0.000163 -0.000138 -0.000112 -0.000085 -0.000057 -0.000029 0.000001 0.000030 0.000060 0.000089 0.000119 0.000148 0.000175 0.000202 0.000227 0.000250 0.000270 0.000289 0.000305 0.000319 0.000330 0.000340 0.000347 0.000352 0.000355 0.000357 0.000356 0.000354 0.000350 0.000343 0.000336 0.000326 0.000315 0.000303 0.000289 0.000274 0.000259 0.000243 0.000227 0.000211 0.000196 0.000180 0.000165 0.000150 0.000136 0.000123 0.000110 0.000098 0.000087 0.000077 0.000067 0.000058 0.000050 0.000043 0.000036 0.000031 0.000026 0.000021 0.000018 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000042 -0.000049 -0.000057 -0.000066 -0.000076 -0.000087 -0.000099 -0.000111 -0.000125 -0.000139 -0.000154 -0.000170 -0.000186 -0.000203 -0.000219 -0.000236 -0.000252 -0.000268 -0.000283 -0.000297 -0.000310 -0.000323 -0.000334 -0.000344 -0.000352 -0.000359 -0.000365 -0.000368 -0.000369 -0.000369 -0.000367 -0.000363 -0.000357 -0.000348 -0.000338 -0.000325 -0.000309 -0.000291 -0.000270 -0.000246 -0.000221 -0.000193 -0.000164 -0.000133 -0.000101 -0.000068 -0.000034 0.000001 0.000036 0.000071 0.000106 0.000140 0.000174 0.000206 0.000237 0.000266 0.000293 0.000318 0.000340 0.000359 0.000376 0.000390 0.000401 0.000410 0.000417 0.000421 0.000422 0.000422 0.000419 0.000415 0.000408 0.000399 0.000388 0.000376 0.000362 0.000346 0.000329 0.000312 0.000294 0.000275 0.000257 0.000238 0.000220 0.000202 0.000184 0.000167 0.000151 0.000136 0.000121 0.000108 0.000095 0.000083 0.000072 0.000063 0.000054 0.000046 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000039 -0.000045 -0.000053 -0.000062 -0.000071 -0.000082 -0.000094 -0.000107 -0.000122 -0.000137 -0.000153 -0.000170 -0.000188 -0.000207 -0.000226 -0.000245 -0.000264 -0.000284 -0.000302 -0.000321 -0.000338 -0.000355 -0.000370 -0.000384 -0.000397 -0.000408 -0.000418 -0.000425 -0.000431 -0.000434 -0.000435 -0.000434 -0.000431 -0.000426 -0.000419 -0.000409 -0.000396 -0.000380 -0.000362 -0.000340 -0.000316 -0.000288 -0.000258 -0.000226 -0.000192 -0.000156 -0.000118 -0.000079 -0.000039 0.000002 0.000043 0.000084 0.000125 0.000165 0.000204 0.000241 0.000277 0.000311 0.000342 0.000371 0.000397 0.000420 0.000440 0.000457 0.000470 0.000481 0.000489 0.000494 0.000496 0.000496 0.000493 0.000488 0.000481 0.000471 0.000459 0.000445 0.000429 0.000411 0.000393 0.000373 0.000352 0.000330 0.000309 0.000287 0.000265 0.000244 0.000224 0.000204 0.000184 0.000166 0.000149 0.000132 0.000117 0.000103 0.000090 0.000078 0.000067 0.000057 0.000049 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000048 -0.000057 -0.000066 -0.000077 -0.000089 -0.000102 -0.000116 -0.000132 -0.000149 -0.000167 -0.000186 -0.000206 -0.000228 -0.000249 -0.000271 -0.000294 -0.000317 -0.000339 -0.000361 -0.000382 -0.000402 -0.000421 -0.000438 -0.000454 -0.000469 -0.000481 -0.000491 -0.000499 -0.000505 -0.000508 -0.000509 -0.000507 -0.000503 -0.000496 -0.000487 -0.000475 -0.000460 -0.000441 -0.000419 -0.000394 -0.000365 -0.000334 -0.000299 -0.000261 -0.000221 -0.000179 -0.000135 -0.000090 -0.000043 0.000005 0.000052 0.000100 0.000146 0.000192 0.000237 0.000280 0.000321 0.000360 0.000396 0.000430 0.000460 0.000487 0.000511 0.000531 0.000547 0.000560 0.000569 0.000575 0.000578 0.000578 0.000576 0.000570 0.000562 0.000551 0.000538 0.000523 0.000505 0.000486 0.000464 0.000442 0.000418 0.000394 0.000369 0.000343 0.000318 0.000293 0.000269 0.000246 0.000223 0.000201 0.000181 0.000161 0.000143 0.000126 0.000110 0.000096 0.000083 0.000071 0.000061 0.000051 0.000043 0.000036 0.000030 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000070 -0.000082 -0.000095 -0.000109 -0.000125 -0.000142 -0.000161 -0.000181 -0.000203 -0.000225 -0.000249 -0.000273 -0.000299 -0.000324 -0.000350 -0.000377 -0.000402 -0.000427 -0.000451 -0.000474 -0.000496 -0.000516 -0.000534 -0.000550 -0.000563 -0.000574 -0.000583 -0.000588 -0.000591 -0.000591 -0.000588 -0.000583 -0.000574 -0.000562 -0.000548 -0.000529 -0.000507 -0.000481 -0.000452 -0.000419 -0.000382 -0.000342 -0.000298 -0.000252 -0.000203 -0.000152 -0.000100 -0.000046 0.000009 0.000063 0.000117 0.000170 0.000222 0.000273 0.000322 0.000369 0.000414 0.000455 0.000494 0.000529 0.000561 0.000589 0.000612 0.000631 0.000646 0.000657 0.000665 0.000669 0.000669 0.000667 0.000661 0.000652 0.000641 0.000627 0.000610 0.000591 0.000569 0.000545 0.000520 0.000493 0.000465 0.000436 0.000407 0.000378 0.000350 0.000321 0.000294 0.000267 0.000242 0.000218 0.000195 0.000174 0.000154 0.000135 0.000118 0.000102 0.000088 0.000075 0.000064 0.000054 0.000045 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000045 -0.000053 -0.000063 -0.000074 -0.000086 -0.000100 -0.000116 -0.000134 -0.000153 -0.000173 -0.000195 -0.000219 -0.000244 -0.000270 -0.000298 -0.000326 -0.000355 -0.000385 -0.000415 -0.000445 -0.000474 -0.000503 -0.000530 -0.000556 -0.000581 -0.000603 -0.000623 -0.000641 -0.000655 -0.000667 -0.000675 -0.000681 -0.000683 -0.000682 -0.000677 -0.000670 -0.000659 -0.000645 -0.000626 -0.000604 -0.000578 -0.000548 -0.000513 -0.000475 -0.000432 -0.000386 -0.000336 -0.000283 -0.000227 -0.000169 -0.000109 -0.000047 0.000014 0.000076 0.000137 0.000197 0.000255 0.000312 0.000368 0.000421 0.000472 0.000520 0.000564 0.000605 0.000641 0.000673 0.000700 0.000722 0.000740 0.000754 0.000763 0.000768 0.000769 0.000767 0.000761 0.000753 0.000741 0.000726 0.000707 0.000686 0.000662 0.000636 0.000607 0.000577 0.000545 0.000513 0.000480 0.000447 0.000414 0.000381 0.000349 0.000319 0.000289 0.000261 0.000235 0.000210 0.000186 0.000164 0.000144 0.000125 0.000108 0.000093 0.000079 0.000067 0.000056 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000038 -0.000046 -0.000055 -0.000065 -0.000077 -0.000091 -0.000106 -0.000123 -0.000142 -0.000162 -0.000185 -0.000209 -0.000235 -0.000263 -0.000292 -0.000322 -0.000354 -0.000387 -0.000420 -0.000454 -0.000488 -0.000522 -0.000555 -0.000588 -0.000619 -0.000648 -0.000676 -0.000701 -0.000723 -0.000742 -0.000758 -0.000770 -0.000778 -0.000783 -0.000784 -0.000781 -0.000775 -0.000765 -0.000752 -0.000734 -0.000712 -0.000685 -0.000654 -0.000618 -0.000578 -0.000534 -0.000485 -0.000431 -0.000375 -0.000314 -0.000250 -0.000184 -0.000116 -0.000048 0.000022 0.000090 0.000158 0.000225 0.000291 0.000355 0.000417 0.000477 0.000534 0.000588 0.000639 0.000685 0.000727 0.000764 0.000795 0.000821 0.000842 0.000858 0.000869 0.000876 0.000878 0.000877 0.000872 0.000863 0.000851 0.000835 0.000816 0.000793 0.000766 0.000737 0.000705 0.000671 0.000635 0.000599 0.000561 0.000523 0.000486 0.000449 0.000412 0.000377 0.000343 0.000311 0.000280 0.000251 0.000224 0.000198 0.000175 0.000152 0.000132 0.000114 0.000097 0.000082 0.000070 0.000058 0.000049 0.000040 0.000033 0.000027 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000056 -0.000067 -0.000080 -0.000094 -0.000110 -0.000129 -0.000149 -0.000171 -0.000196 -0.000222 -0.000251 -0.000281 -0.000313 -0.000347 -0.000382 -0.000418 -0.000455 -0.000493 -0.000531 -0.000570 -0.000608 -0.000646 -0.000682 -0.000717 -0.000750 -0.000781 -0.000809 -0.000833 -0.000854 -0.000871 -0.000883 -0.000891 -0.000895 -0.000895 -0.000891 -0.000882 -0.000869 -0.000852 -0.000829 -0.000802 -0.000771 -0.000734 -0.000692 -0.000645 -0.000594 -0.000538 -0.000477 -0.000413 -0.000344 -0.000273 -0.000199 -0.000123 -0.000046 0.000031 0.000107 0.000182 0.000256 0.000328 0.000399 0.000469 0.000536 0.000600 0.000661 0.000718 0.000771 0.000818 0.000860 0.000897 0.000927 0.000951 0.000970 0.000984 0.000992 0.000997 0.000996 0.000992 0.000984 0.000972 0.000955 0.000935 0.000910 0.000882 0.000849 0.000814 0.000776 0.000736 0.000694 0.000652 0.000610 0.000567 0.000525 0.000483 0.000443 0.000405 0.000368 0.000333 0.000299 0.000268 0.000238 0.000210 0.000184 0.000160 0.000138 0.000119 0.000101 0.000086 0.000072 0.000060 0.000050 0.000041 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000069 -0.000082 -0.000097 -0.000114 -0.000134 -0.000155 -0.000179 -0.000206 -0.000234 -0.000265 -0.000298 -0.000333 -0.000370 -0.000408 -0.000448 -0.000489 -0.000531 -0.000574 -0.000618 -0.000661 -0.000704 -0.000746 -0.000787 -0.000826 -0.000863 -0.000897 -0.000927 -0.000954 -0.000977 -0.000994 -0.001007 -0.001015 -0.001018 -0.001016 -0.001009 -0.000997 -0.000980 -0.000958 -0.000931 -0.000898 -0.000860 -0.000817 -0.000768 -0.000714 -0.000655 -0.000591 -0.000523 -0.000450 -0.000373 -0.000293 -0.000211 -0.000127 -0.000043 0.000042 0.000125 0.000208 0.000289 0.000368 0.000447 0.000523 0.000597 0.000669 0.000737 0.000801 0.000861 0.000915 0.000963 0.001004 0.001039 0.001068 0.001090 0.001107 0.001118 0.001125 0.001126 0.001123 0.001116 0.001104 0.001087 0.001066 0.001040 0.001009 0.000973 0.000934 0.000892 0.000847 0.000801 0.000753 0.000705 0.000658 0.000610 0.000563 0.000518 0.000474 0.000432 0.000392 0.000354 0.000318 0.000284 0.000251 0.000221 0.000193 0.000167 0.000144 0.000123 0.000104 0.000088 0.000074 0.000062 0.000051 0.000042 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000047 -0.000058 -0.000070 -0.000083 -0.000099 -0.000117 -0.000138 -0.000161 -0.000186 -0.000214 -0.000245 -0.000278 -0.000314 -0.000352 -0.000392 -0.000434 -0.000477 -0.000522 -0.000569 -0.000616 -0.000665 -0.000713 -0.000761 -0.000809 -0.000856 -0.000902 -0.000945 -0.000986 -0.001023 -0.001057 -0.001086 -0.001110 -0.001128 -0.001141 -0.001149 -0.001150 -0.001146 -0.001136 -0.001120 -0.001099 -0.001071 -0.001038 -0.000999 -0.000953 -0.000902 -0.000845 -0.000783 -0.000716 -0.000643 -0.000566 -0.000485 -0.000400 -0.000312 -0.000221 -0.000130 -0.000037 0.000054 0.000145 0.000235 0.000323 0.000410 0.000496 0.000579 0.000661 0.000740 0.000816 0.000888 0.000954 0.001015 0.001070 0.001117 0.001158 0.001191 0.001218 0.001238 0.001253 0.001262 0.001266 0.001265 0.001258 0.001247 0.001231 0.001209 0.001181 0.001148 0.001109 0.001066 0.001020 0.000970 0.000918 0.000865 0.000812 0.000758 0.000705 0.000652 0.000602 0.000552 0.000505 0.000460 0.000416 0.000375 0.000336 0.000298 0.000263 0.000231 0.000201 0.000173 0.000148 0.000126 0.000107 0.000090 0.000075 0.000063 0.000052 0.000043 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000070 -0.000084 -0.000100 -0.000119 -0.000141 -0.000165 -0.000192 -0.000222 -0.000255 -0.000290 -0.000328 -0.000369 -0.000412 -0.000457 -0.000505 -0.000554 -0.000605 -0.000657 -0.000710 -0.000764 -0.000818 -0.000871 -0.000924 -0.000976 -0.001026 -0.001074 -0.001119 -0.001160 -0.001196 -0.001228 -0.001253 -0.001272 -0.001285 -0.001291 -0.001290 -0.001283 -0.001269 -0.001249 -0.001222 -0.001188 -0.001148 -0.001101 -0.001048 -0.000988 -0.000923 -0.000852 -0.000775 -0.000694 -0.000608 -0.000518 -0.000424 -0.000328 -0.000229 -0.000130 -0.000030 0.000069 0.000167 0.000263 0.000359 0.000453 0.000545 0.000637 0.000726 0.000813 0.000896 0.000976 0.001050 0.001118 0.001180 0.001235 0.001281 0.001321 0.001352 0.001377 0.001395 0.001408 0.001414 0.001415 0.001411 0.001401 0.001385 0.001362 0.001334 0.001298 0.001257 0.001210 0.001159 0.001105 0.001047 0.000988 0.000929 0.000869 0.000809 0.000751 0.000694 0.000639 0.000586 0.000535 0.000486 0.000439 0.000395 0.000352 0.000312 0.000274 0.000239 0.000207 0.000178 0.000152 0.000129 0.000109 0.000091 0.000076 0.000063 0.000052 0.000042 0.000034 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000046 -0.000057 -0.000069 -0.000084 -0.000101 -0.000120 -0.000143 -0.000168 -0.000196 -0.000228 -0.000263 -0.000300 -0.000341 -0.000385 -0.000431 -0.000480 -0.000531 -0.000584 -0.000639 -0.000696 -0.000754 -0.000812 -0.000872 -0.000932 -0.000991 -0.001050 -0.001107 -0.001162 -0.001214 -0.001262 -0.001307 -0.001346 -0.001379 -0.001405 -0.001425 -0.001436 -0.001440 -0.001437 -0.001425 -0.001407 -0.001381 -0.001348 -0.001307 -0.001260 -0.001204 -0.001142 -0.001074 -0.000999 -0.000918 -0.000832 -0.000741 -0.000646 -0.000547 -0.000445 -0.000341 -0.000235 -0.000128 -0.000022 0.000084 0.000189 0.000292 0.000394 0.000495 0.000595 0.000693 0.000790 0.000884 0.000976 0.001063 0.001146 0.001222 0.001292 0.001354 0.001408 0.001454 0.001491 0.001521 0.001544 0.001560 0.001570 0.001574 0.001572 0.001564 0.001549 0.001526 0.001497 0.001460 0.001416 0.001366 0.001310 0.001251 0.001188 0.001123 0.001057 0.000990 0.000924 0.000860 0.000796 0.000735 0.000676 0.000619 0.000564 0.000511 0.000460 0.000412 0.000366 0.000323 0.000282 0.000245 0.000212 0.000182 0.000155 0.000131 0.000110 0.000092 0.000076 0.000063 0.000051 0.000042 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000056 -0.000069 -0.000083 -0.000101 -0.000121 -0.000144 -0.000170 -0.000200 -0.000232 -0.000269 -0.000309 -0.000352 -0.000398 -0.000448 -0.000500 -0.000555 -0.000612 -0.000671 -0.000732 -0.000795 -0.000859 -0.000924 -0.000990 -0.001056 -0.001121 -0.001185 -0.001247 -0.001307 -0.001363 -0.001415 -0.001463 -0.001504 -0.001538 -0.001565 -0.001584 -0.001594 -0.001595 -0.001587 -0.001571 -0.001547 -0.001514 -0.001474 -0.001425 -0.001369 -0.001305 -0.001233 -0.001155 -0.001070 -0.000979 -0.000884 -0.000783 -0.000679 -0.000572 -0.000462 -0.000350 -0.000237 -0.000124 -0.000012 0.000100 0.000211 0.000320 0.000428 0.000535 0.000641 0.000746 0.000850 0.000952 0.001052 0.001148 0.001239 0.001324 0.001402 0.001472 0.001534 0.001587 0.001631 0.001667 0.001696 0.001717 0.001731 0.001738 0.001739 0.001733 0.001720 0.001699 0.001669 0.001631 0.001585 0.001532 0.001472 0.001407 0.001339 0.001268 0.001195 0.001122 0.001050 0.000978 0.000908 0.000841 0.000775 0.000711 0.000650 0.000591 0.000534 0.000479 0.000427 0.000377 0.000331 0.000289 0.000250 0.000215 0.000184 0.000156 0.000132 0.000110 0.000092 0.000075 0.000062 0.000050 0.000040 0.000032 0.000026 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000044 -0.000055 -0.000067 -0.000082 -0.000100 -0.000120 -0.000144 -0.000171 -0.000201 -0.000235 -0.000273 -0.000315 -0.000361 -0.000410 -0.000462 -0.000518 -0.000576 -0.000638 -0.000701 -0.000767 -0.000835 -0.000904 -0.000975 -0.001046 -0.001118 -0.001190 -0.001261 -0.001330 -0.001398 -0.001462 -0.001523 -0.001578 -0.001628 -0.001670 -0.001705 -0.001732 -0.001748 -0.001755 -0.001752 -0.001739 -0.001717 -0.001686 -0.001645 -0.001596 -0.001539 -0.001473 -0.001399 -0.001318 -0.001229 -0.001134 -0.001034 -0.000928 -0.000818 -0.000705 -0.000590 -0.000473 -0.000355 -0.000237 -0.000119 -0.000001 0.000115 0.000230 0.000345 0.000458 0.000570 0.000682 0.000794 0.000904 0.001014 0.001121 0.001225 0.001325 0.001419 0.001506 0.001585 0.001656 0.001717 0.001769 0.001812 0.001847 0.001873 0.001893 0.001905 0.001910 0.001908 0.001897 0.001877 0.001849 0.001810 0.001763 0.001707 0.001644 0.001574 0.001501 0.001423 0.001344 0.001265 0.001185 0.001107 0.001030 0.000956 0.000883 0.000813 0.000745 0.000679 0.000615 0.000553 0.000494 0.000439 0.000386 0.000338 0.000294 0.000253 0.000217 0.000185 0.000156 0.000131 0.000109 0.000090 0.000074 0.000060 0.000048 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000043 -0.000053 -0.000066 -0.000081 -0.000098 -0.000119 -0.000143 -0.000170 -0.000202 -0.000237 -0.000276 -0.000319 -0.000367 -0.000418 -0.000474 -0.000533 -0.000595 -0.000660 -0.000729 -0.000799 -0.000872 -0.000946 -0.001023 -0.001100 -0.001178 -0.001256 -0.001334 -0.001411 -0.001486 -0.001559 -0.001627 -0.001691 -0.001749 -0.001801 -0.001844 -0.001878 -0.001902 -0.001915 -0.001918 -0.001909 -0.001890 -0.001859 -0.001819 -0.001770 -0.001711 -0.001644 -0.001568 -0.001484 -0.001392 -0.001293 -0.001187 -0.001077 -0.000962 -0.000843 -0.000722 -0.000600 -0.000478 -0.000355 -0.000233 -0.000111 0.000009 0.000129 0.000247 0.000364 0.000481 0.000598 0.000714 0.000831 0.000947 0.001063 0.001178 0.001290 0.001398 0.001501 0.001598 0.001687 0.001767 0.001837 0.001898 0.001949 0.001992 0.002026 0.002052 0.002070 0.002080 0.002083 0.002076 0.002059 0.002032 0.001995 0.001947 0.001890 0.001824 0.001751 0.001672 0.001589 0.001504 0.001418 0.001332 0.001246 0.001162 0.001081 0.001001 0.000923 0.000848 0.000774 0.000703 0.000635 0.000569 0.000506 0.000448 0.000393 0.000343 0.000297 0.000255 0.000218 0.000185 0.000155 0.000130 0.000107 0.000088 0.000072 0.000058 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000052 -0.000064 -0.000079 -0.000096 -0.000117 -0.000141 -0.000169 -0.000201 -0.000237 -0.000277 -0.000322 -0.000371 -0.000424 -0.000482 -0.000544 -0.000610 -0.000680 -0.000752 -0.000828 -0.000906 -0.000986 -0.001068 -0.001151 -0.001236 -0.001321 -0.001406 -0.001490 -0.001572 -0.001653 -0.001730 -0.001802 -0.001868 -0.001928 -0.001980 -0.002022 -0.002054 -0.002074 -0.002083 -0.002079 -0.002062 -0.002034 -0.001994 -0.001944 -0.001884 -0.001814 -0.001735 -0.001647 -0.001552 -0.001449 -0.001340 -0.001224 -0.001104 -0.000980 -0.000854 -0.000727 -0.000600 -0.000473 -0.000348 -0.000224 -0.000101 0.000020 0.000140 0.000259 0.000377 0.000495 0.000614 0.000733 0.000854 0.000975 0.001096 0.001217 0.001336 0.001452 0.001565 0.001671 0.001770 0.001860 0.001941 0.002012 0.002073 0.002125 0.002168 0.002202 0.002228 0.002246 0.002254 0.002253 0.002241 0.002218 0.002182 0.002136 0.002078 0.002010 0.001935 0.001852 0.001764 0.001674 0.001581 0.001488 0.001396 0.001305 0.001215 0.001128 0.001043 0.000959 0.000879 0.000800 0.000724 0.000651 0.000581 0.000515 0.000454 0.000397 0.000345 0.000298 0.000255 0.000217 0.000183 0.000153 0.000127 0.000104 0.000085 0.000069 0.000055 0.000044 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000031 -0.000040 -0.000050 -0.000062 -0.000076 -0.000094 -0.000114 -0.000139 -0.000167 -0.000199 -0.000235 -0.000276 -0.000322 -0.000372 -0.000428 -0.000488 -0.000553 -0.000622 -0.000695 -0.000772 -0.000852 -0.000936 -0.001022 -0.001110 -0.001200 -0.001291 -0.001383 -0.001474 -0.001566 -0.001656 -0.001744 -0.001829 -0.001910 -0.001985 -0.002053 -0.002113 -0.002164 -0.002203 -0.002231 -0.002246 -0.002247 -0.002234 -0.002208 -0.002169 -0.002117 -0.002054 -0.001981 -0.001898 -0.001806 -0.001706 -0.001599 -0.001485 -0.001364 -0.001239 -0.001110 -0.000979 -0.000847 -0.000716 -0.000585 -0.000457 -0.000332 -0.000209 -0.000088 0.000030 0.000148 0.000264 0.000380 0.000497 0.000615 0.000735 0.000856 0.000980 0.001105 0.001230 0.001356 0.001480 0.001601 0.001716 0.001826 0.001927 0.002020 0.002103 0.002176 0.002239 0.002293 0.002338 0.002374 0.002401 0.002418 0.002424 0.002419 0.002401 0.002370 0.002326 0.002270 0.002202 0.002125 0.002039 0.001948 0.001852 0.001754 0.001654 0.001555 0.001456 0.001359 0.001264 0.001171 0.001080 0.000991 0.000904 0.000820 0.000739 0.000662 0.000589 0.000521 0.000457 0.000399 0.000345 0.000297 0.000253 0.000214 0.000180 0.000149 0.000123 0.000101 0.000082 0.000066 0.000053 0.000042 0.000033 0.000026 0.000021 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000059 -0.000073 -0.000090 -0.000111 -0.000135 -0.000163 -0.000195 -0.000232 -0.000274 -0.000320 -0.000372 -0.000429 -0.000490 -0.000557 -0.000629 -0.000706 -0.000787 -0.000872 -0.000960 -0.001052 -0.001147 -0.001243 -0.001342 -0.001441 -0.001540 -0.001639 -0.001737 -0.001832 -0.001925 -0.002014 -0.002098 -0.002175 -0.002243 -0.002302 -0.002350 -0.002385 -0.002406 -0.002412 -0.002403 -0.002379 -0.002341 -0.002288 -0.002222 -0.002145 -0.002056 -0.001958 -0.001852 -0.001738 -0.001617 -0.001491 -0.001360 -0.001226 -0.001090 -0.000953 -0.000817 -0.000683 -0.000553 -0.000427 -0.000305 -0.000187 -0.000072 0.000040 0.000151 0.000261 0.000372 0.000484 0.000597 0.000714 0.000834 0.000957 0.001083 0.001211 0.001342 0.001472 0.001601 0.001726 0.001846 0.001960 0.002065 0.002162 0.002248 0.002325 0.002393 0.002451 0.002500 0.002540 0.002568 0.002585 0.002589 0.002579 0.002554 0.002515 0.002463 0.002397 0.002320 0.002233 0.002138 0.002038 0.001935 0.001829 0.001723 0.001618 0.001513 0.001410 0.001308 0.001209 0.001111 0.001017 0.000924 0.000836 0.000751 0.000670 0.000595 0.000524 0.000458 0.000398 0.000343 0.000294 0.000249 0.000209 0.000175 0.000144 0.000118 0.000096 0.000078 0.000063 0.000050 0.000040 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000056 -0.000070 -0.000086 -0.000107 -0.000130 -0.000158 -0.000191 -0.000228 -0.000270 -0.000317 -0.000369 -0.000427 -0.000490 -0.000559 -0.000633 -0.000712 -0.000797 -0.000886 -0.000979 -0.001076 -0.001177 -0.001281 -0.001386 -0.001493 -0.001601 -0.001708 -0.001813 -0.001917 -0.002018 -0.002115 -0.002207 -0.002293 -0.002370 -0.002437 -0.002492 -0.002535 -0.002562 -0.002574 -0.002569 -0.002548 -0.002509 -0.002455 -0.002386 -0.002303 -0.002207 -0.002101 -0.001986 -0.001863 -0.001734 -0.001600 -0.001461 -0.001320 -0.001177 -0.001035 -0.000894 -0.000757 -0.000625 -0.000498 -0.000378 -0.000264 -0.000155 -0.000051 0.000050 0.000150 0.000249 0.000349 0.000451 0.000556 0.000665 0.000779 0.000898 0.001022 0.001151 0.001284 0.001419 0.001555 0.001690 0.001821 0.001948 0.002067 0.002179 0.002282 0.002376 0.002461 0.002536 0.002601 0.002655 0.002699 0.002729 0.002745 0.002746 0.002731 0.002700 0.002653 0.002592 0.002517 0.002430 0.002334 0.002231 0.002124 0.002013 0.001900 0.001788 0.001675 0.001564 0.001454 0.001346 0.001240 0.001137 0.001036 0.000939 0.000846 0.000758 0.000675 0.000596 0.000523 0.000456 0.000395 0.000338 0.000288 0.000243 0.000203 0.000168 0.000138 0.000113 0.000092 0.000074 0.000059 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000082 -0.000101 -0.000125 -0.000152 -0.000184 -0.000221 -0.000263 -0.000311 -0.000364 -0.000423 -0.000487 -0.000557 -0.000633 -0.000715 -0.000802 -0.000894 -0.000992 -0.001094 -0.001201 -0.001311 -0.001424 -0.001538 -0.001654 -0.001770 -0.001884 -0.001997 -0.002106 -0.002212 -0.002312 -0.002406 -0.002491 -0.002567 -0.002630 -0.002680 -0.002714 -0.002731 -0.002731 -0.002711 -0.002673 -0.002617 -0.002544 -0.002454 -0.002351 -0.002235 -0.002108 -0.001974 -0.001832 -0.001686 -0.001537 -0.001386 -0.001235 -0.001085 -0.000938 -0.000797 -0.000661 -0.000534 -0.000416 -0.000307 -0.000205 -0.000112 -0.000023 0.000061 0.000144 0.000226 0.000310 0.000396 0.000487 0.000584 0.000687 0.000798 0.000916 0.001042 0.001175 0.001313 0.001454 0.001597 0.001740 0.001880 0.002016 0.002145 0.002268 0.002381 0.002486 0.002581 0.002666 0.002740 0.002802 0.002850 0.002883 0.002898 0.002896 0.002876 0.002838 0.002784 0.002713 0.002629 0.002534 0.002430 0.002319 0.002203 0.002085 0.001966 0.001846 0.001727 0.001608 0.001492 0.001377 0.001264 0.001155 0.001050 0.000949 0.000852 0.000761 0.000675 0.000594 0.000519 0.000451 0.000388 0.000331 0.000280 0.000235 0.000195 0.000161 0.000132 0.000107 0.000086 0.000069 0.000055 0.000044 0.000035 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000061 -0.000077 -0.000096 -0.000118 -0.000145 -0.000177 -0.000213 -0.000255 -0.000303 -0.000356 -0.000416 -0.000481 -0.000553 -0.000630 -0.000714 -0.000803 -0.000899 -0.001000 -0.001106 -0.001217 -0.001333 -0.001452 -0.001574 -0.001699 -0.001823 -0.001947 -0.002069 -0.002188 -0.002302 -0.002411 -0.002513 -0.002607 -0.002691 -0.002763 -0.002820 -0.002861 -0.002883 -0.002887 -0.002869 -0.002831 -0.002773 -0.002695 -0.002598 -0.002485 -0.002357 -0.002217 -0.002068 -0.001911 -0.001749 -0.001585 -0.001420 -0.001257 -0.001096 -0.000941 -0.000792 -0.000653 -0.000524 -0.000406 -0.000301 -0.000208 -0.000126 -0.000053 0.000013 0.000074 0.000133 0.000192 0.000252 0.000317 0.000387 0.000465 0.000552 0.000649 0.000757 0.000875 0.001004 0.001142 0.001288 0.001439 0.001593 0.001747 0.001901 0.002050 0.002194 0.002330 0.002459 0.002579 0.002688 0.002786 0.002871 0.002940 0.002994 0.003028 0.003043 0.003038 0.003013 0.002969 0.002906 0.002827 0.002735 0.002631 0.002518 0.002400 0.002277 0.002151 0.002025 0.001897 0.001771 0.001645 0.001521 0.001400 0.001282 0.001168 0.001058 0.000953 0.000853 0.000759 0.000670 0.000588 0.000511 0.000441 0.000378 0.000320 0.000269 0.000225 0.000186 0.000153 0.000124 0.000101 0.000081 0.000065 0.000052 0.000041 0.000032 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000072 -0.000090 -0.000111 -0.000137 -0.000168 -0.000204 -0.000245 -0.000293 -0.000346 -0.000406 -0.000472 -0.000544 -0.000623 -0.000709 -0.000800 -0.000898 -0.001002 -0.001112 -0.001227 -0.001347 -0.001472 -0.001601 -0.001733 -0.001866 -0.002000 -0.002131 -0.002260 -0.002384 -0.002503 -0.002614 -0.002716 -0.002808 -0.002888 -0.002953 -0.003000 -0.003029 -0.003036 -0.003021 -0.002983 -0.002922 -0.002838 -0.002733 -0.002609 -0.002468 -0.002312 -0.002144 -0.001968 -0.001787 -0.001603 -0.001420 -0.001239 -0.001063 -0.000895 -0.000736 -0.000589 -0.000455 -0.000337 -0.000234 -0.000149 -0.000078 -0.000022 0.000024 0.000060 0.000090 0.000118 0.000145 0.000175 0.000210 0.000252 0.000304 0.000368 0.000445 0.000537 0.000644 0.000765 0.000900 0.001047 0.001204 0.001369 0.001538 0.001710 0.001881 0.002049 0.002213 0.002369 0.002517 0.002656 0.002782 0.002895 0.002992 0.003070 0.003129 0.003166 0.003181 0.003173 0.003142 0.003091 0.003021 0.002934 0.002833 0.002721 0.002601 0.002474 0.002343 0.002210 0.002075 0.001940 0.001805 0.001672 0.001542 0.001415 0.001292 0.001173 0.001060 0.000951 0.000849 0.000752 0.000661 0.000577 0.000499 0.000428 0.000365 0.000308 0.000257 0.000214 0.000176 0.000144 0.000117 0.000094 0.000076 0.000060 0.000048 0.000038 0.000029 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000083 -0.000104 -0.000129 -0.000159 -0.000194 -0.000234 -0.000281 -0.000334 -0.000393 -0.000460 -0.000533 -0.000612 -0.000699 -0.000793 -0.000893 -0.000999 -0.001112 -0.001230 -0.001355 -0.001485 -0.001619 -0.001758 -0.001899 -0.002041 -0.002182 -0.002321 -0.002456 -0.002584 -0.002705 -0.002817 -0.002918 -0.003006 -0.003078 -0.003132 -0.003167 -0.003178 -0.003166 -0.003127 -0.003063 -0.002973 -0.002860 -0.002723 -0.002566 -0.002392 -0.002204 -0.002005 -0.001799 -0.001590 -0.001383 -0.001179 -0.000983 -0.000796 -0.000622 -0.000462 -0.000320 -0.000197 -0.000094 -0.000013 0.000047 0.000088 0.000112 0.000121 0.000119 0.000111 0.000099 0.000086 0.000077 0.000074 0.000081 0.000099 0.000133 0.000183 0.000252 0.000341 0.000450 0.000578 0.000723 0.000884 0.001058 0.001242 0.001433 0.001628 0.001823 0.002016 0.002204 0.002386 0.002558 0.002718 0.002864 0.002994 0.003104 0.003192 0.003257 0.003297 0.003311 0.003300 0.003264 0.003206 0.003128 0.003033 0.002924 0.002804 0.002675 0.002540 0.002401 0.002259 0.002116 0.001973 0.001831 0.001691 0.001555 0.001423 0.001295 0.001172 0.001055 0.000944 0.000839 0.000739 0.000647 0.000562 0.000483 0.000413 0.000349 0.000293 0.000244 0.000202 0.000166 0.000135 0.000109 0.000088 0.000070 0.000056 0.000044 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000077 -0.000096 -0.000120 -0.000148 -0.000182 -0.000222 -0.000267 -0.000320 -0.000379 -0.000445 -0.000518 -0.000598 -0.000686 -0.000780 -0.000882 -0.000991 -0.001106 -0.001228 -0.001356 -0.001490 -0.001629 -0.001773 -0.001921 -0.002070 -0.002221 -0.002369 -0.002514 -0.002654 -0.002785 -0.002907 -0.003018 -0.003114 -0.003194 -0.003256 -0.003296 -0.003312 -0.003302 -0.003264 -0.003196 -0.003100 -0.002976 -0.002826 -0.002653 -0.002458 -0.002246 -0.002021 -0.001787 -0.001548 -0.001310 -0.001077 -0.000853 -0.000642 -0.000446 -0.000268 -0.000112 0.000021 0.000128 0.000209 0.000263 0.000290 0.000294 0.000276 0.000242 0.000194 0.000137 0.000077 0.000016 -0.000041 -0.000091 -0.000129 -0.000153 -0.000158 -0.000141 -0.000102 -0.000037 0.000054 0.000170 0.000310 0.000471 0.000653 0.000850 0.001060 0.001279 0.001503 0.001729 0.001953 0.002172 0.002382 0.002582 0.002768 0.002936 0.003084 0.003209 0.003308 0.003379 0.003421 0.003434 0.003419 0.003378 0.003313 0.003228 0.003125 0.003007 0.002879 0.002741 0.002597 0.002448 0.002298 0.002146 0.001995 0.001846 0.001701 0.001559 0.001422 0.001291 0.001165 0.001044 0.000930 0.000822 0.000722 0.000628 0.000542 0.000464 0.000394 0.000332 0.000278 0.000230 0.000190 0.000155 0.000126 0.000102 0.000081 0.000065 0.000051 0.000040 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000043 -0.000055 -0.000070 -0.000088 -0.000111 -0.000138 -0.000170 -0.000208 -0.000253 -0.000304 -0.000362 -0.000427 -0.000500 -0.000581 -0.000668 -0.000764 -0.000867 -0.000977 -0.001094 -0.001219 -0.001350 -0.001487 -0.001631 -0.001780 -0.001933 -0.002090 -0.002248 -0.002405 -0.002560 -0.002710 -0.002852 -0.002985 -0.003106 -0.003212 -0.003301 -0.003370 -0.003417 -0.003438 -0.003430 -0.003392 -0.003322 -0.003220 -0.003085 -0.002920 -0.002728 -0.002511 -0.002273 -0.002018 -0.001752 -0.001479 -0.001205 -0.000936 -0.000677 -0.000432 -0.000207 -0.000004 0.000173 0.000322 0.000440 0.000525 0.000578 0.000597 0.000584 0.000542 0.000475 0.000387 0.000284 0.000171 0.000053 -0.000066 -0.000181 -0.000286 -0.000378 -0.000452 -0.000503 -0.000529 -0.000526 -0.000493 -0.000427 -0.000329 -0.000199 -0.000041 0.000145 0.000354 0.000583 0.000826 0.001080 0.001341 0.001603 0.001864 0.002119 0.002364 0.002595 0.002810 0.003002 0.003170 0.003309 0.003418 0.003495 0.003539 0.003551 0.003532 0.003485 0.003413 0.003320 0.003208 0.003081 0.002943 0.002796 0.002642 0.002484 0.002325 0.002165 0.002007 0.001852 0.001702 0.001555 0.001414 0.001279 0.001150 0.001026 0.000910 0.000801 0.000699 0.000605 0.000520 0.000443 0.000375 0.000315 0.000262 0.000216 0.000177 0.000144 0.000117 0.000094 0.000075 0.000059 0.000046 0.000036 0.000028 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000081 -0.000102 -0.000127 -0.000158 -0.000194 -0.000237 -0.000287 -0.000343 -0.000408 -0.000480 -0.000560 -0.000648 -0.000743 -0.000847 -0.000958 -0.001077 -0.001203 -0.001337 -0.001477 -0.001625 -0.001778 -0.001936 -0.002099 -0.002263 -0.002429 -0.002593 -0.002753 -0.002906 -0.003049 -0.003181 -0.003297 -0.003396 -0.003473 -0.003527 -0.003554 -0.003550 -0.003513 -0.003440 -0.003332 -0.003187 -0.003007 -0.002795 -0.002553 -0.002286 -0.001999 -0.001697 -0.001385 -0.001070 -0.000759 -0.000458 -0.000172 0.000091 0.000328 0.000534 0.000707 0.000842 0.000939 0.000996 0.001013 0.000989 0.000928 0.000833 0.000708 0.000559 0.000392 0.000212 0.000027 -0.000159 -0.000340 -0.000510 -0.000664 -0.000797 -0.000904 -0.000980 -0.001022 -0.001027 -0.000993 -0.000919 -0.000806 -0.000655 -0.000469 -0.000252 -0.000007 0.000260 0.000545 0.000842 0.001146 0.001452 0.001756 0.002052 0.002336 0.002602 0.002847 0.003065 0.003252 0.003406 0.003525 0.003606 0.003651 0.003661 0.003638 0.003585 0.003505 0.003403 0.003281 0.003144 0.002996 0.002838 0.002675 0.002508 0.002340 0.002174 0.002009 0.001849 0.001694 0.001543 0.001398 0.001260 0.001127 0.001002 0.000884 0.000774 0.000673 0.000580 0.000496 0.000421 0.000355 0.000296 0.000246 0.000202 0.000165 0.000134 0.000107 0.000086 0.000068 0.000054 0.000042 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000045 -0.000057 -0.000073 -0.000092 -0.000116 -0.000145 -0.000179 -0.000220 -0.000268 -0.000323 -0.000386 -0.000457 -0.000536 -0.000624 -0.000719 -0.000823 -0.000934 -0.001054 -0.001182 -0.001317 -0.001460 -0.001610 -0.001767 -0.001930 -0.002098 -0.002269 -0.002442 -0.002614 -0.002783 -0.002946 -0.003100 -0.003242 -0.003369 -0.003477 -0.003564 -0.003626 -0.003659 -0.003660 -0.003625 -0.003551 -0.003438 -0.003283 -0.003088 -0.002856 -0.002588 -0.002291 -0.001968 -0.001626 -0.001272 -0.000912 -0.000553 -0.000203 0.000131 0.000442 0.000722 0.000967 0.001172 0.001335 0.001451 0.001520 0.001541 0.001514 0.001440 0.001322 0.001165 0.000974 0.000755 0.000515 0.000262 0.000001 -0.000261 -0.000516 -0.000760 -0.000985 -0.001185 -0.001355 -0.001490 -0.001584 -0.001636 -0.001641 -0.001598 -0.001508 -0.001372 -0.001191 -0.000970 -0.000712 -0.000424 -0.000109 0.000225 0.000572 0.000927 0.001284 0.001637 0.001979 0.002305 0.002608 0.002884 0.003128 0.003335 0.003502 0.003629 0.003714 0.003759 0.003766 0.003737 0.003676 0.003587 0.003475 0.003343 0.003195 0.003036 0.002868 0.002695 0.002520 0.002344 0.002171 0.002002 0.001837 0.001677 0.001522 0.001374 0.001233 0.001099 0.000972 0.000854 0.000744 0.000644 0.000553 0.000471 0.000398 0.000333 0.000277 0.000229 0.000187 0.000152 0.000123 0.000098 0.000078 0.000061 0.000048 0.000037 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000031 -0.000040 -0.000051 -0.000065 -0.000083 -0.000105 -0.000132 -0.000164 -0.000203 -0.000249 -0.000302 -0.000363 -0.000432 -0.000510 -0.000596 -0.000691 -0.000794 -0.000906 -0.001026 -0.001155 -0.001291 -0.001436 -0.001588 -0.001748 -0.001914 -0.002087 -0.002263 -0.002443 -0.002622 -0.002800 -0.002973 -0.003137 -0.003290 -0.003427 -0.003546 -0.003643 -0.003714 -0.003754 -0.003760 -0.003728 -0.003655 -0.003538 -0.003375 -0.003166 -0.002914 -0.002620 -0.002291 -0.001931 -0.001547 -0.001145 -0.000735 -0.000323 0.000081 0.000471 0.000836 0.001169 0.001463 0.001712 0.001911 0.002056 0.002146 0.002180 0.002157 0.002077 0.001945 0.001762 0.001536 0.001270 0.000974 0.000654 0.000318 -0.000026 -0.000370 -0.000708 -0.001032 -0.001336 -0.001611 -0.001852 -0.002052 -0.002208 -0.002313 -0.002365 -0.002362 -0.002303 -0.002188 -0.002019 -0.001800 -0.001534 -0.001227 -0.000885 -0.000515 -0.000123 0.000283 0.000697 0.001110 0.001516 0.001907 0.002277 0.002619 0.002926 0.003194 0.003419 0.003599 0.003732 0.003819 0.003862 0.003863 0.003827 0.003757 0.003658 0.003535 0.003391 0.003232 0.003062 0.002884 0.002702 0.002519 0.002338 0.002159 0.001984 0.001815 0.001651 0.001494 0.001343 0.001200 0.001065 0.000938 0.000820 0.000712 0.000613 0.000524 0.000444 0.000374 0.000312 0.000258 0.000212 0.000172 0.000139 0.000111 0.000089 0.000070 0.000055 0.000043 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000045 -0.000058 -0.000074 -0.000095 -0.000119 -0.000149 -0.000186 -0.000229 -0.000279 -0.000338 -0.000405 -0.000481 -0.000566 -0.000659 -0.000762 -0.000873 -0.000993 -0.001122 -0.001259 -0.001405 -0.001559 -0.001720 -0.001890 -0.002065 -0.002247 -0.002432 -0.002619 -0.002805 -0.002986 -0.003161 -0.003324 -0.003472 -0.003602 -0.003709 -0.003789 -0.003838 -0.003851 -0.003823 -0.003752 -0.003632 -0.003463 -0.003242 -0.002971 -0.002653 -0.002292 -0.001893 -0.001464 -0.001013 -0.000548 -0.000079 0.000386 0.000837 0.001264 0.001658 0.002010 0.002312 0.002559 0.002745 0.002866 0.002922 0.002912 0.002836 0.002696 0.002497 0.002242 0.001938 0.001592 0.001211 0.000805 0.000381 -0.000052 -0.000486 -0.000912 -0.001323 -0.001711 -0.002067 -0.002386 -0.002660 -0.002883 -0.003050 -0.003157 -0.003201 -0.003181 -0.003095 -0.002946 -0.002735 -0.002467 -0.002147 -0.001782 -0.001378 -0.000943 -0.000485 -0.000012 0.000465 0.000940 0.001403 0.001845 0.002260 0.002638 0.002976 0.003266 0.003507 0.003696 0.003834 0.003920 0.003959 0.003954 0.003908 0.003828 0.003717 0.003581 0.003426 0.003255 0.003075 0.002888 0.002698 0.002508 0.002320 0.002137 0.001958 0.001784 0.001618 0.001458 0.001305 0.001161 0.001026 0.000900 0.000783 0.000677 0.000580 0.000494 0.000417 0.000348 0.000289 0.000238 0.000194 0.000157 0.000126 0.000100 0.000079 0.000062 0.000048 0.000037 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000040 -0.000051 -0.000066 -0.000084 -0.000107 -0.000135 -0.000168 -0.000208 -0.000256 -0.000312 -0.000377 -0.000450 -0.000532 -0.000624 -0.000725 -0.000836 -0.000955 -0.001083 -0.001221 -0.001367 -0.001522 -0.001685 -0.001856 -0.002034 -0.002219 -0.002409 -0.002602 -0.002796 -0.002986 -0.003171 -0.003344 -0.003504 -0.003644 -0.003762 -0.003853 -0.003910 -0.003931 -0.003910 -0.003841 -0.003722 -0.003548 -0.003318 -0.003031 -0.002690 -0.002298 -0.001861 -0.001386 -0.000883 -0.000360 0.000171 0.000701 0.001219 0.001714 0.002176 0.002595 0.002961 0.003265 0.003502 0.003667 0.003756 0.003769 0.003705 0.003568 0.003360 0.003086 0.002752 0.002364 0.001931 0.001461 0.000964 0.000447 -0.000079 -0.000605 -0.001123 -0.001625 -0.002101 -0.002544 -0.002946 -0.003299 -0.003596 -0.003833 -0.004003 -0.004103 -0.004130 -0.004082 -0.003961 -0.003768 -0.003505 -0.003179 -0.002796 -0.002362 -0.001886 -0.001377 -0.000846 -0.000301 0.000246 0.000785 0.001306 0.001800 0.002258 0.002672 0.003037 0.003347 0.003600 0.003796 0.003934 0.004018 0.004050 0.004035 0.003979 0.003886 0.003762 0.003614 0.003446 0.003265 0.003074 0.002879 0.002681 0.002485 0.002292 0.002104 0.001921 0.001745 0.001576 0.001414 0.001261 0.001117 0.000983 0.000858 0.000744 0.000640 0.000546 0.000462 0.000388 0.000322 0.000266 0.000217 0.000176 0.000142 0.000113 0.000089 0.000070 0.000055 0.000042 0.000032 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000058 -0.000075 -0.000095 -0.000120 -0.000151 -0.000188 -0.000233 -0.000286 -0.000347 -0.000417 -0.000497 -0.000586 -0.000685 -0.000793 -0.000912 -0.001039 -0.001176 -0.001322 -0.001477 -0.001641 -0.001813 -0.001994 -0.002181 -0.002375 -0.002573 -0.002773 -0.002972 -0.003166 -0.003350 -0.003521 -0.003674 -0.003803 -0.003905 -0.003973 -0.004003 -0.003989 -0.003925 -0.003808 -0.003632 -0.003395 -0.003095 -0.002734 -0.002314 -0.001841 -0.001321 -0.000765 -0.000182 0.000415 0.001014 0.001605 0.002175 0.002712 0.003204 0.003642 0.004014 0.004313 0.004531 0.004665 0.004712 0.004672 0.004547 0.004339 0.004055 0.003699 0.003279 0.002803 0.002279 0.001717 0.001126 0.000516 -0.000104 -0.000725 -0.001337 -0.001931 -0.002498 -0.003030 -0.003518 -0.003955 -0.004333 -0.004645 -0.004886 -0.005050 -0.005133 -0.005134 -0.005050 -0.004884 -0.004636 -0.004313 -0.003918 -0.003461 -0.002949 -0.002393 -0.001803 -0.001192 -0.000571 0.000048 0.000653 0.001233 0.001777 0.002276 0.002722 0.003111 0.003437 0.003699 0.003897 0.004033 0.004111 0.004134 0.004107 0.004038 0.003931 0.003794 0.003633 0.003453 0.003261 0.003061 0.002857 0.002653 0.002452 0.002254 0.002062 0.001876 0.001697 0.001527 0.001364 0.001211 0.001068 0.000935 0.000813 0.000701 0.000600 0.000509 0.000429 0.000358 0.000296 0.000242 0.000197 0.000159 0.000127 0.000100 0.000079 0.000061 0.000048 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000030 -0.000039 -0.000051 -0.000065 -0.000084 -0.000107 -0.000135 -0.000169 -0.000210 -0.000259 -0.000316 -0.000383 -0.000459 -0.000545 -0.000641 -0.000747 -0.000863 -0.000990 -0.001125 -0.001271 -0.001426 -0.001590 -0.001763 -0.001944 -0.002133 -0.002330 -0.002532 -0.002737 -0.002943 -0.003145 -0.003340 -0.003523 -0.003689 -0.003831 -0.003945 -0.004026 -0.004066 -0.004061 -0.004005 -0.003892 -0.003717 -0.003476 -0.003166 -0.002789 -0.002344 -0.001837 -0.001275 -0.000667 -0.000025 0.000640 0.001313 0.001982 0.002632 0.003251 0.003824 0.004341 0.004789 0.005159 0.005441 0.005631 0.005723 0.005717 0.005614 0.005417 0.005131 0.004763 0.004319 0.003809 0.003241 0.002624 0.001969 0.001285 0.000582 -0.000130 -0.000842 -0.001546 -0.002231 -0.002889 -0.003510 -0.004087 -0.004611 -0.005073 -0.005467 -0.005785 -0.006021 -0.006171 -0.006229 -0.006195 -0.006066 -0.005844 -0.005533 -0.005137 -0.004664 -0.004123 -0.003525 -0.002881 -0.002204 -0.001509 -0.000808 -0.000116 0.000554 0.001190 0.001781 0.002318 0.002792 0.003199 0.003537 0.003803 0.004000 0.004130 0.004198 0.004209 0.004169 0.004084 0.003963 0.003812 0.003637 0.003445 0.003242 0.003033 0.002823 0.002613 0.002406 0.002205 0.002009 0.001821 0.001641 0.001470 0.001308 0.001156 0.001015 0.000885 0.000765 0.000657 0.000559 0.000472 0.000395 0.000327 0.000269 0.000219 0.000177 0.000141 0.000112 0.000088 0.000069 0.000053 0.000041 0.000031 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000057 -0.000073 -0.000094 -0.000119 -0.000150 -0.000188 -0.000233 -0.000287 -0.000349 -0.000421 -0.000503 -0.000595 -0.000698 -0.000811 -0.000935 -0.001069 -0.001213 -0.001367 -0.001531 -0.001704 -0.001886 -0.002076 -0.002274 -0.002479 -0.002688 -0.002900 -0.003110 -0.003315 -0.003510 -0.003688 -0.003845 -0.003973 -0.004068 -0.004122 -0.004129 -0.004082 -0.003976 -0.003804 -0.003563 -0.003247 -0.002857 -0.002392 -0.001856 -0.001255 -0.000598 0.000103 0.000835 0.001584 0.002334 0.003070 0.003776 0.004438 0.005041 0.005573 0.006022 0.006378 0.006633 0.006781 0.006820 0.006750 0.006573 0.006295 0.005922 0.005463 0.004926 0.004322 0.003661 0.002953 0.002207 0.001434 0.000644 -0.000156 -0.000954 -0.001744 -0.002515 -0.003259 -0.003968 -0.004633 -0.005244 -0.005794 -0.006274 -0.006676 -0.006993 -0.007218 -0.007345 -0.007371 -0.007292 -0.007108 -0.006822 -0.006436 -0.005959 -0.005398 -0.004764 -0.004072 -0.003334 -0.002566 -0.001784 -0.001002 -0.000238 0.000495 0.001184 0.001817 0.002386 0.002882 0.003303 0.003646 0.003912 0.004103 0.004224 0.004279 0.004274 0.004218 0.004117 0.003980 0.003813 0.003625 0.003422 0.003209 0.002992 0.002775 0.002560 0.002349 0.002144 0.001947 0.001757 0.001577 0.001406 0.001246 0.001096 0.000958 0.000831 0.000715 0.000610 0.000517 0.000433 0.000360 0.000297 0.000242 0.000196 0.000157 0.000125 0.000098 0.000077 0.000059 0.000046 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000063 -0.000082 -0.000104 -0.000132 -0.000167 -0.000208 -0.000257 -0.000315 -0.000383 -0.000460 -0.000548 -0.000647 -0.000756 -0.000876 -0.001008 -0.001150 -0.001302 -0.001465 -0.001638 -0.001820 -0.002010 -0.002210 -0.002416 -0.002628 -0.002844 -0.003061 -0.003275 -0.003480 -0.003672 -0.003843 -0.003987 -0.004098 -0.004168 -0.004190 -0.004156 -0.004061 -0.003897 -0.003658 -0.003341 -0.002942 -0.002462 -0.001902 -0.001267 -0.000565 0.000191 0.000989 0.001813 0.002646 0.003471 0.004270 0.005027 0.005724 0.006349 0.006886 0.007324 0.007653 0.007866 0.007960 0.007932 0.007784 0.007522 0.007153 0.006686 0.006130 0.005498 0.004799 0.004047 0.003250 0.002420 0.001565 0.000695 -0.000182 -0.001057 -0.001923 -0.002772 -0.003596 -0.004386 -0.005134 -0.005831 -0.006469 -0.007039 -0.007531 -0.007936 -0.008246 -0.008454 -0.008552 -0.008537 -0.008405 -0.008157 -0.007796 -0.007326 -0.006756 -0.006099 -0.005366 -0.004573 -0.003736 -0.002874 -0.002004 -0.001144 -0.000310 0.000482 0.001219 0.001888 0.002482 0.002995 0.003423 0.003766 0.004026 0.004207 0.004313 0.004351 0.004329 0.004254 0.004135 0.003981 0.003799 0.003597 0.003383 0.003161 0.002937 0.002714 0.002494 0.002280 0.002073 0.001875 0.001685 0.001505 0.001336 0.001179 0.001032 0.000898 0.000775 0.000663 0.000563 0.000473 0.000395 0.000326 0.000267 0.000216 0.000173 0.000138 0.000109 0.000085 0.000066 0.000051 0.000039 0.000029 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000041 -0.000054 -0.000070 -0.000091 -0.000116 -0.000147 -0.000184 -0.000229 -0.000283 -0.000345 -0.000418 -0.000501 -0.000594 -0.000699 -0.000815 -0.000943 -0.001082 -0.001232 -0.001393 -0.001564 -0.001745 -0.001936 -0.002136 -0.002343 -0.002558 -0.002777 -0.002999 -0.003220 -0.003435 -0.003639 -0.003825 -0.003987 -0.004115 -0.004203 -0.004243 -0.004227 -0.004146 -0.003994 -0.003764 -0.003450 -0.003049 -0.002558 -0.001979 -0.001316 -0.000576 0.000231 0.001092 0.001989 0.002905 0.003820 0.004716 0.005573 0.006372 0.007095 0.007729 0.008258 0.008670 0.008958 0.009115 0.009138 0.009029 0.008791 0.008433 0.007963 0.007394 0.006738 0.006008 0.005217 0.004377 0.003499 0.002593 0.001668 0.000731 -0.000209 -0.001147 -0.002076 -0.002990 -0.003881 -0.004743 -0.005568 -0.006347 -0.007072 -0.007732 -0.008318 -0.008819 -0.009224 -0.009524 -0.009709 -0.009771 -0.009707 -0.009513 -0.009191 -0.008744 -0.008181 -0.007510 -0.006748 -0.005909 -0.005011 -0.004073 -0.003116 -0.002160 -0.001223 -0.000324 0.000520 0.001297 0.001995 0.002607 0.003129 0.003558 0.003895 0.004143 0.004308 0.004396 0.004413 0.004370 0.004274 0.004136 0.003964 0.003767 0.003553 0.003328 0.003098 0.002868 0.002640 0.002417 0.002200 0.001992 0.001794 0.001606 0.001428 0.001262 0.001108 0.000966 0.000836 0.000718 0.000611 0.000515 0.000430 0.000356 0.000292 0.000237 0.000191 0.000152 0.000120 0.000094 0.000073 0.000056 0.000043 0.000032 0.000024 0.000018 0.000014 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000020 -0.000026 -0.000035 -0.000046 -0.000060 -0.000078 -0.000100 -0.000128 -0.000162 -0.000203 -0.000252 -0.000309 -0.000377 -0.000454 -0.000542 -0.000642 -0.000753 -0.000876 -0.001010 -0.001157 -0.001315 -0.001484 -0.001664 -0.001854 -0.002053 -0.002262 -0.002478 -0.002700 -0.002926 -0.003153 -0.003376 -0.003592 -0.003792 -0.003970 -0.004118 -0.004227 -0.004288 -0.004292 -0.004231 -0.004096 -0.003880 -0.003575 -0.003178 -0.002684 -0.002093 -0.001408 -0.000635 0.000216 0.001133 0.002099 0.003096 0.004102 0.005096 0.006057 0.006963 0.007794 0.008532 0.009160 0.009665 0.010036 0.010265 0.010349 0.010285 0.010079 0.009738 0.009271 0.008692 0.008015 0.007256 0.006430 0.005550 0.004631 0.003682 0.002713 0.001733 0.000747 -0.000239 -0.001221 -0.002194 -0.003155 -0.004099 -0.005019 -0.005911 -0.006764 -0.007571 -0.008322 -0.009005 -0.009607 -0.010117 -0.010520 -0.010805 -0.010962 -0.010982 -0.010861 -0.010595 -0.010189 -0.009647 -0.008980 -0.008201 -0.007327 -0.006376 -0.005370 -0.004331 -0.003281 -0.002241 -0.001234 -0.000278 0.000612 0.001421 0.002140 0.002762 0.003284 0.003707 0.004031 0.004261 0.004405 0.004469 0.004462 0.004395 0.004277 0.004118 0.003929 0.003717 0.003491 0.003257 0.003020 0.002784 0.002553 0.002328 0.002111 0.001903 0.001706 0.001521 0.001347 0.001186 0.001036 0.000899 0.000773 0.000660 0.000558 0.000467 0.000388 0.000319 0.000259 0.000209 0.000167 0.000132 0.000104 0.000080 0.000062 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000051 -0.000066 -0.000086 -0.000110 -0.000141 -0.000177 -0.000222 -0.000275 -0.000337 -0.000409 -0.000492 -0.000585 -0.000691 -0.000808 -0.000938 -0.001079 -0.001233 -0.001399 -0.001576 -0.001764 -0.001963 -0.002171 -0.002388 -0.002612 -0.002841 -0.003073 -0.003304 -0.003530 -0.003743 -0.003938 -0.004105 -0.004236 -0.004320 -0.004349 -0.004312 -0.004200 -0.004003 -0.003715 -0.003328 -0.002839 -0.002245 -0.001547 -0.000750 0.000138 0.001105 0.002134 0.003207 0.004301 0.005394 0.006461 0.007478 0.008423 0.009273 0.010010 0.010617 0.011081 0.011392 0.011544 0.011534 0.011367 0.011048 0.010589 0.010002 0.009306 0.008518 0.007655 0.006736 0.005775 0.004786 0.003781 0.002767 0.001751 0.000738 -0.000271 -0.001273 -0.002268 -0.003255 -0.004231 -0.005193 -0.006136 -0.007053 -0.007936 -0.008774 -0.009555 -0.010264 -0.010886 -0.011405 -0.011806 -0.012073 -0.012196 -0.012166 -0.011978 -0.011631 -0.011130 -0.010483 -0.009704 -0.008809 -0.007818 -0.006753 -0.005638 -0.004498 -0.003358 -0.002242 -0.001172 -0.000166 0.000759 0.001591 0.002321 0.002945 0.003459 0.003866 0.004170 0.004376 0.004492 0.004528 0.004494 0.004401 0.004260 0.004081 0.003875 0.003649 0.003412 0.003170 0.002928 0.002688 0.002455 0.002229 0.002013 0.001808 0.001615 0.001433 0.001264 0.001107 0.000963 0.000830 0.000710 0.000602 0.000506 0.000420 0.000346 0.000283 0.000228 0.000183 0.000145 0.000114 0.000088 0.000068 0.000052 0.000040 0.000030 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000056 -0.000073 -0.000094 -0.000121 -0.000154 -0.000194 -0.000242 -0.000299 -0.000365 -0.000442 -0.000530 -0.000630 -0.000741 -0.000865 -0.001001 -0.001149 -0.001310 -0.001484 -0.001669 -0.001866 -0.002073 -0.002289 -0.002514 -0.002746 -0.002982 -0.003219 -0.003454 -0.003679 -0.003889 -0.004076 -0.004229 -0.004339 -0.004395 -0.004386 -0.004301 -0.004131 -0.003867 -0.003499 -0.003023 -0.002434 -0.001733 -0.000921 -0.000006 0.001001 0.002086 0.003228 0.004406 0.005595 0.006768 0.007900 0.008963 0.009933 0.010787 0.011506 0.012072 0.012475 0.012705 0.012759 0.012637 0.012347 0.011899 0.011307 0.010592 0.009771 0.008868 0.007904 0.006897 0.005865 0.004822 0.003778 0.002740 0.001713 0.000698 -0.000306 -0.001301 -0.002290 -0.003276 -0.004260 -0.005241 -0.006218 -0.007185 -0.008134 -0.009054 -0.009933 -0.010752 -0.011495 -0.012142 -0.012672 -0.013068 -0.013313 -0.013395 -0.013306 -0.013041 -0.012601 -0.011995 -0.011234 -0.010335 -0.009317 -0.008204 -0.007023 -0.005801 -0.004565 -0.003342 -0.002157 -0.001033 0.000012 0.000962 0.001806 0.002537 0.003151 0.003649 0.004032 0.004307 0.004482 0.004566 0.004571 0.004507 0.004387 0.004222 0.004024 0.003802 0.003564 0.003318 0.003069 0.002823 0.002581 0.002348 0.002124 0.001911 0.001709 0.001520 0.001343 0.001179 0.001028 0.000889 0.000762 0.000647 0.000545 0.000454 0.000375 0.000306 0.000248 0.000199 0.000158 0.000124 0.000097 0.000075 0.000057 0.000043 0.000033 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000035 -0.000046 -0.000061 -0.000080 -0.000103 -0.000132 -0.000168 -0.000211 -0.000262 -0.000323 -0.000395 -0.000476 -0.000570 -0.000675 -0.000792 -0.000922 -0.001065 -0.001221 -0.001389 -0.001570 -0.001763 -0.001967 -0.002183 -0.002408 -0.002641 -0.002880 -0.003122 -0.003363 -0.003600 -0.003824 -0.004029 -0.004204 -0.004341 -0.004426 -0.004448 -0.004397 -0.004259 -0.004025 -0.003685 -0.003232 -0.002659 -0.001964 -0.001149 -0.000219 0.000818 0.001947 0.003150 0.004405 0.005685 0.006963 0.008209 0.009394 0.010490 0.011469 0.012310 0.012991 0.013496 0.013815 0.013942 0.013875 0.013621 0.013189 0.012594 0.011858 0.011002 0.010052 0.009033 0.007971 0.006885 0.005795 0.004715 0.003655 0.002620 0.001610 0.000624 -0.000343 -0.001298 -0.002250 -0.003204 -0.004167 -0.005143 -0.006132 -0.007131 -0.008133 -0.009129 -0.010102 -0.011035 -0.011905 -0.012690 -0.013365 -0.013907 -0.014295 -0.014512 -0.014544 -0.014384 -0.014031 -0.013488 -0.012766 -0.011881 -0.010853 -0.009708 -0.008472 -0.007176 -0.005850 -0.004524 -0.003227 -0.001984 -0.000817 0.000255 0.001218 0.002063 0.002783 0.003377 0.003846 0.004197 0.004436 0.004574 0.004622 0.004592 0.004498 0.004351 0.004164 0.003947 0.003710 0.003462 0.003209 0.002956 0.002708 0.002467 0.002235 0.002014 0.001805 0.001608 0.001424 0.001253 0.001094 0.000948 0.000815 0.000694 0.000585 0.000489 0.000404 0.000331 0.000269 0.000216 0.000172 0.000136 0.000106 0.000082 0.000063 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000029 -0.000038 -0.000050 -0.000066 -0.000087 -0.000112 -0.000143 -0.000182 -0.000228 -0.000283 -0.000349 -0.000424 -0.000511 -0.000610 -0.000721 -0.000845 -0.000981 -0.001131 -0.001293 -0.001469 -0.001657 -0.001857 -0.002070 -0.002293 -0.002525 -0.002766 -0.003011 -0.003259 -0.003504 -0.003741 -0.003963 -0.004160 -0.004323 -0.004438 -0.004495 -0.004480 -0.004381 -0.004184 -0.003880 -0.003459 -0.002913 -0.002237 -0.001432 -0.000498 0.000556 0.001717 0.002969 0.004290 0.005654 0.007031 0.008390 0.009698 0.010924 0.012037 0.013008 0.013815 0.014435 0.014856 0.015068 0.015067 0.014858 0.014448 0.013854 0.013097 0.012202 0.011198 0.010114 0.008981 0.007826 0.006673 0.005542 0.004447 0.003397 0.002393 0.001433 0.000512 -0.000382 -0.001261 -0.002138 -0.003026 -0.003937 -0.004877 -0.005853 -0.006864 -0.007905 -0.008965 -0.010029 -0.011075 -0.012079 -0.013012 -0.013847 -0.014554 -0.015106 -0.015480 -0.015659 -0.015630 -0.015387 -0.014931 -0.014272 -0.013423 -0.012404 -0.011243 -0.009966 -0.008608 -0.007201 -0.005778 -0.004372 -0.003011 -0.001722 -0.000525 0.000560 0.001523 0.002354 0.003050 0.003612 0.004044 0.004354 0.004551 0.004648 0.004657 0.004592 0.004466 0.004293 0.004084 0.003851 0.003602 0.003346 0.003088 0.002833 0.002585 0.002346 0.002118 0.001902 0.001697 0.001506 0.001327 0.001162 0.001008 0.000868 0.000741 0.000626 0.000524 0.000435 0.000357 0.000290 0.000234 0.000186 0.000147 0.000115 0.000089 0.000068 0.000052 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000055 -0.000072 -0.000094 -0.000121 -0.000155 -0.000196 -0.000246 -0.000305 -0.000374 -0.000455 -0.000547 -0.000651 -0.000768 -0.000898 -0.001041 -0.001197 -0.001367 -0.001549 -0.001745 -0.001953 -0.002172 -0.002403 -0.002643 -0.002890 -0.003141 -0.003394 -0.003641 -0.003878 -0.004095 -0.004282 -0.004429 -0.004521 -0.004546 -0.004489 -0.004337 -0.004076 -0.003697 -0.003188 -0.002544 -0.001761 -0.000839 0.000217 0.001396 0.002683 0.004058 0.005494 0.006962 0.008428 0.009859 0.011217 0.012469 0.013581 0.014524 0.015274 0.015811 0.016122 0.016200 0.016047 0.015670 0.015083 0.014309 0.013373 0.012307 0.011146 0.009926 0.008681 0.007442 0.006237 0.005084 0.003999 0.002987 0.002048 0.001175 0.000357 -0.000424 -0.001186 -0.001948 -0.002732 -0.003553 -0.004427 -0.005362 -0.006361 -0.007422 -0.008535 -0.009682 -0.010841 -0.011983 -0.013075 -0.014082 -0.014971 -0.015709 -0.016265 -0.016615 -0.016743 -0.016637 -0.016296 -0.015724 -0.014934 -0.013946 -0.012787 -0.011487 -0.010080 -0.008602 -0.007091 -0.005581 -0.004106 -0.002695 -0.001374 -0.000164 0.000920 0.001867 0.002670 0.003330 0.003849 0.004234 0.004496 0.004646 0.004698 0.004667 0.004566 0.004410 0.004213 0.003985 0.003738 0.003480 0.003218 0.002958 0.002703 0.002458 0.002222 0.001999 0.001787 0.001588 0.001403 0.001230 0.001070 0.000923 0.000789 0.000668 0.000560 0.000466 0.000383 0.000312 0.000252 0.000201 0.000159 0.000125 0.000097 0.000074 0.000057 0.000043 0.000032 0.000024 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000025 -0.000034 -0.000045 -0.000059 -0.000078 -0.000101 -0.000130 -0.000167 -0.000211 -0.000264 -0.000326 -0.000400 -0.000485 -0.000583 -0.000693 -0.000816 -0.000952 -0.001101 -0.001264 -0.001441 -0.001630 -0.001833 -0.002048 -0.002274 -0.002512 -0.002758 -0.003012 -0.003268 -0.003524 -0.003773 -0.004007 -0.004218 -0.004393 -0.004521 -0.004587 -0.004575 -0.004473 -0.004263 -0.003935 -0.003475 -0.002875 -0.002128 -0.001233 -0.000191 0.000989 0.002295 0.003707 0.005202 0.006749 0.008315 0.009862 0.011351 0.012745 0.014005 0.015096 0.015989 0.016659 0.017087 0.017262 0.017181 0.016849 0.016280 0.015494 0.014518 0.013387 0.012140 0.010816 0.009459 0.008107 0.006795 0.005553 0.004402 0.003354 0.002413 0.001576 0.000830 0.000156 -0.000468 -0.001068 -0.001674 -0.002311 -0.003005 -0.003776 -0.004639 -0.005602 -0.006663 -0.007813 -0.009036 -0.010305 -0.011587 -0.012846 -0.014040 -0.015129 -0.016072 -0.016833 -0.017382 -0.017694 -0.017753 -0.017552 -0.017094 -0.016388 -0.015454 -0.014318 -0.013012 -0.011572 -0.010037 -0.008447 -0.006842 -0.005258 -0.003729 -0.002284 -0.000948 0.000259 0.001324 0.002239 0.003001 0.003612 0.004078 0.004409 0.004617 0.004717 0.004723 0.004651 0.004515 0.004331 0.004111 0.003867 0.003609 0.003344 0.003080 0.002820 0.002568 0.002326 0.002095 0.001877 0.001671 0.001478 0.001298 0.001131 0.000977 0.000837 0.000710 0.000597 0.000497 0.000410 0.000334 0.000270 0.000217 0.000172 0.000135 0.000105 0.000080 0.000061 0.000046 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000048 -0.000064 -0.000084 -0.000109 -0.000140 -0.000179 -0.000226 -0.000282 -0.000348 -0.000426 -0.000516 -0.000619 -0.000734 -0.000863 -0.001006 -0.001162 -0.001332 -0.001515 -0.001711 -0.001920 -0.002142 -0.002376 -0.002620 -0.002872 -0.003131 -0.003392 -0.003650 -0.003898 -0.004129 -0.004331 -0.004492 -0.004598 -0.004634 -0.004583 -0.004431 -0.004161 -0.003760 -0.003216 -0.002520 -0.001667 -0.000657 0.000507 0.001813 0.003245 0.004780 0.006391 0.008043 0.009697 0.011313 0.012849 0.014261 0.015511 0.016560 0.017379 0.017943 0.018235 0.018247 0.017980 0.017444 0.016658 0.015650 0.014455 0.013114 0.011675 0.010184 0.008690 0.007237 0.005866 0.004606 0.003480 0.002499 0.001665 0.000968 0.000390 -0.000094 -0.000515 -0.000908 -0.001311 -0.001758 -0.002284 -0.002916 -0.003675 -0.004572 -0.005611 -0.006783 -0.008071 -0.009445 -0.010870 -0.012302 -0.013695 -0.014999 -0.016168 -0.017158 -0.017930 -0.018453 -0.018705 -0.018674 -0.018356 -0.017761 -0.016905 -0.015814 -0.014522 -0.013066 -0.011488 -0.009832 -0.008140 -0.006454 -0.004811 -0.003246 -0.001786 -0.000454 0.000732 0.001761 0.002629 0.003335 0.003886 0.004291 0.004561 0.004712 0.004759 0.004719 0.004607 0.004439 0.004229 0.003990 0.003733 0.003467 0.003199 0.002935 0.002677 0.002429 0.002191 0.001966 0.001753 0.001553 0.001366 0.001193 0.001032 0.000886 0.000753 0.000634 0.000529 0.000437 0.000357 0.000289 0.000232 0.000184 0.000145 0.000113 0.000087 0.000066 0.000050 0.000037 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000029 -0.000039 -0.000052 -0.000069 -0.000090 -0.000117 -0.000150 -0.000191 -0.000241 -0.000300 -0.000371 -0.000452 -0.000547 -0.000654 -0.000776 -0.000910 -0.001059 -0.001222 -0.001398 -0.001588 -0.001791 -0.002007 -0.002236 -0.002476 -0.002725 -0.002983 -0.003247 -0.003511 -0.003770 -0.004017 -0.004241 -0.004433 -0.004577 -0.004659 -0.004662 -0.004569 -0.004364 -0.004029 -0.003552 -0.002920 -0.002126 -0.001164 -0.000037 0.001248 0.002680 0.004236 0.005891 0.007612 0.009361 0.011094 0.012766 0.014332 0.015746 0.016964 0.017950 0.018670 0.019102 0.019231 0.019053 0.018572 0.017805 0.016779 0.015527 0.014095 0.012532 0.010891 0.009229 0.007601 0.006057 0.004639 0.003382 0.002308 0.001426 0.000734 0.000218 -0.000148 -0.000396 -0.000567 -0.000705 -0.000859 -0.001072 -0.001387 -0.001841 -0.002461 -0.003265 -0.004258 -0.005434 -0.006774 -0.008248 -0.009815 -0.011426 -0.013027 -0.014563 -0.015977 -0.017218 -0.018238 -0.018998 -0.019471 -0.019636 -0.019487 -0.019028 -0.018275 -0.017253 -0.015996 -0.014542 -0.012938 -0.011229 -0.009461 -0.007681 -0.005931 -0.004248 -0.002666 -0.001212 0.000095 0.001240 0.002216 0.003021 0.003661 0.004143 0.004479 0.004685 0.004776 0.004770 0.004684 0.004535 0.004337 0.004105 0.003851 0.003585 0.003315 0.003046 0.002783 0.002529 0.002285 0.002053 0.001834 0.001627 0.001434 0.001253 0.001087 0.000934 0.000796 0.000671 0.000561 0.000464 0.000380 0.000308 0.000248 0.000197 0.000155 0.000121 0.000093 0.000071 0.000054 0.000040 0.000030 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000056 -0.000074 -0.000096 -0.000125 -0.000160 -0.000204 -0.000256 -0.000319 -0.000393 -0.000479 -0.000578 -0.000690 -0.000816 -0.000957 -0.001112 -0.001281 -0.001464 -0.001660 -0.001870 -0.002092 -0.002327 -0.002573 -0.002829 -0.003091 -0.003358 -0.003624 -0.003883 -0.004127 -0.004344 -0.004522 -0.004647 -0.004702 -0.004670 -0.004532 -0.004271 -0.003870 -0.003314 -0.002592 -0.001697 -0.000625 0.000619 0.002027 0.003581 0.005259 0.007028 0.008852 0.010688 0.012488 0.014203 0.015783 0.017178 0.018345 0.019242 0.019840 0.020114 0.020054 0.019658 0.018937 0.017915 0.016625 0.015111 0.013425 0.011626 0.009777 0.007943 0.006184 0.004557 0.003110 0.001877 0.000881 0.000130 -0.000383 -0.000677 -0.000786 -0.000752 -0.000626 -0.000462 -0.000319 -0.000253 -0.000315 -0.000553 -0.000999 -0.001680 -0.002603 -0.003764 -0.005144 -0.006709 -0.008416 -0.010209 -0.012028 -0.013808 -0.015484 -0.016996 -0.018287 -0.019311 -0.020029 -0.020418 -0.020465 -0.020169 -0.019545 -0.018615 -0.017415 -0.015984 -0.014369 -0.012621 -0.010790 -0.008926 -0.007076 -0.005281 -0.003581 -0.002005 -0.000579 0.000682 0.001768 0.002674 0.003404 0.003966 0.004372 0.004635 0.004774 0.004805 0.004748 0.004619 0.004435 0.004212 0.003962 0.003697 0.003426 0.003154 0.002886 0.002627 0.002377 0.002139 0.001913 0.001699 0.001499 0.001313 0.001140 0.000982 0.000838 0.000708 0.000593 0.000491 0.000403 0.000327 0.000263 0.000210 0.000165 0.000129 0.000100 0.000076 0.000058 0.000043 0.000032 0.000024 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000033 -0.000045 -0.000060 -0.000079 -0.000103 -0.000133 -0.000171 -0.000217 -0.000272 -0.000338 -0.000415 -0.000505 -0.000608 -0.000725 -0.000856 -0.001003 -0.001163 -0.001338 -0.001527 -0.001730 -0.001947 -0.002175 -0.002416 -0.002668 -0.002928 -0.003195 -0.003465 -0.003732 -0.003990 -0.004228 -0.004436 -0.004600 -0.004703 -0.004729 -0.004659 -0.004474 -0.004154 -0.003683 -0.003047 -0.002234 -0.001237 -0.000055 0.001306 0.002834 0.004508 0.006302 0.008179 0.010098 0.012011 0.013865 0.015607 0.017183 0.018541 0.019634 0.020421 0.020871 0.020962 0.020686 0.020047 0.019062 0.017761 0.016186 0.014391 0.012436 0.010392 0.008330 0.006323 0.004439 0.002740 0.001279 0.000092 -0.000798 -0.001386 -0.001683 -0.001716 -0.001526 -0.001165 -0.000695 -0.000183 0.000302 0.000693 0.000924 0.000942 0.000702 0.000176 -0.000652 -0.001779 -0.003184 -0.004833 -0.006676 -0.008653 -0.010696 -0.012731 -0.014684 -0.016486 -0.018069 -0.019379 -0.020369 -0.021007 -0.021275 -0.021169 -0.020698 -0.019884 -0.018762 -0.017372 -0.015766 -0.013994 -0.012112 -0.010174 -0.008232 -0.006333 -0.004519 -0.002825 -0.001280 0.000096 0.001290 0.002298 0.003121 0.003765 0.004241 0.004565 0.004753 0.004824 0.004797 0.004691 0.004523 0.004310 0.004066 0.003803 0.003531 0.003257 0.002985 0.002721 0.002465 0.002221 0.001989 0.001769 0.001563 0.001371 0.001192 0.001028 0.000879 0.000744 0.000624 0.000518 0.000425 0.000346 0.000279 0.000222 0.000175 0.000137 0.000106 0.000081 0.000062 0.000046 0.000034 0.000025 0.000019 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000036 -0.000048 -0.000064 -0.000084 -0.000110 -0.000142 -0.000181 -0.000229 -0.000287 -0.000356 -0.000437 -0.000531 -0.000638 -0.000759 -0.000896 -0.001047 -0.001213 -0.001394 -0.001589 -0.001798 -0.002021 -0.002255 -0.002502 -0.002759 -0.003024 -0.003295 -0.003567 -0.003834 -0.004089 -0.004321 -0.004518 -0.004665 -0.004745 -0.004740 -0.004630 -0.004395 -0.004016 -0.003474 -0.002756 -0.001850 -0.000752 0.000539 0.002015 0.003660 0.005450 0.007354 0.009332 0.011336 0.013314 0.015209 0.016963 0.018518 0.019820 0.020818 0.021472 0.021750 0.021633 0.021118 0.020212 0.018940 0.017339 0.015461 0.013369 0.011134 0.008836 0.006557 0.004377 0.002375 0.000617 -0.000842 -0.001961 -0.002719 -0.003113 -0.003160 -0.002894 -0.002364 -0.001634 -0.000777 0.000128 0.000999 0.001754 0.002319 0.002629 0.002629 0.002285 0.001576 0.000504 -0.000912 -0.002634 -0.004609 -0.006769 -0.009040 -0.011339 -0.013582 -0.015689 -0.017584 -0.019200 -0.020484 -0.021395 -0.021908 -0.022015 -0.021720 -0.021045 -0.020022 -0.018694 -0.017112 -0.015331 -0.013411 -0.011411 -0.009386 -0.007390 -0.005468 -0.003662 -0.002002 -0.000513 0.000791 0.001900 0.002815 0.003541 0.004090 0.004475 0.004715 0.004827 0.004832 0.004750 0.004600 0.004399 0.004162 0.003903 0.003631 0.003354 0.003080 0.002811 0.002550 0.002300 0.002062 0.001836 0.001624 0.001426 0.001242 0.001073 0.000918 0.000779 0.000654 0.000544 0.000447 0.000364 0.000294 0.000234 0.000185 0.000145 0.000112 0.000086 0.000066 0.000049 0.000037 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000051 -0.000068 -0.000089 -0.000116 -0.000150 -0.000192 -0.000242 -0.000303 -0.000375 -0.000459 -0.000556 -0.000667 -0.000793 -0.000934 -0.001090 -0.001261 -0.001447 -0.001648 -0.001863 -0.002091 -0.002332 -0.002584 -0.002846 -0.003115 -0.003389 -0.003663 -0.003929 -0.004180 -0.004405 -0.004590 -0.004719 -0.004775 -0.004737 -0.004585 -0.004299 -0.003859 -0.003246 -0.002445 -0.001448 -0.000249 0.001150 0.002737 0.004495 0.006396 0.008403 0.010473 0.012552 0.014583 0.016506 0.018257 0.019774 0.021000 0.021884 0.022383 0.022468 0.022123 0.021346 0.020153 0.018574 0.016655 0.014458 0.012056 0.009532 0.006974 0.004476 0.002127 0.000013 -0.001793 -0.003232 -0.004263 -0.004864 -0.005037 -0.004802 -0.004201 -0.003295 -0.002157 -0.000873 0.000464 0.001759 0.002918 0.003853 0.004487 0.004758 0.004623 0.004057 0.003058 0.001647 -0.000138 -0.002237 -0.004580 -0.007081 -0.009649 -0.012192 -0.014617 -0.016838 -0.018779 -0.020376 -0.021580 -0.022360 -0.022701 -0.022605 -0.022088 -0.021184 -0.019935 -0.018394 -0.016620 -0.014675 -0.012624 -0.010526 -0.008441 -0.006418 -0.004504 -0.002733 -0.001134 0.000275 0.001484 0.002491 0.003300 0.003921 0.004369 0.004660 0.004815 0.004854 0.004798 0.004667 0.004479 0.004250 0.003995 0.003724 0.003447 0.003169 0.002896 0.002631 0.002375 0.002132 0.001900 0.001683 0.001479 0.001290 0.001116 0.000957 0.000812 0.000683 0.000569 0.000469 0.000382 0.000308 0.000246 0.000195 0.000153 0.000119 0.000091 0.000069 0.000052 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000054 -0.000072 -0.000094 -0.000123 -0.000158 -0.000202 -0.000255 -0.000318 -0.000392 -0.000480 -0.000580 -0.000695 -0.000825 -0.000970 -0.001131 -0.001307 -0.001498 -0.001704 -0.001925 -0.002158 -0.002405 -0.002662 -0.002928 -0.003202 -0.003478 -0.003753 -0.004018 -0.004265 -0.004481 -0.004653 -0.004763 -0.004793 -0.004721 -0.004527 -0.004190 -0.003687 -0.003003 -0.002121 -0.001033 0.000265 0.001768 0.003463 0.005329 0.007334 0.009437 0.011589 0.013733 0.015807 0.017743 0.019476 0.020939 0.022073 0.022824 0.023151 0.023024 0.022431 0.021375 0.019876 0.017974 0.015724 0.013196 0.010474 0.007653 0.004833 0.002116 -0.000398 -0.002615 -0.004458 -0.005862 -0.006785 -0.007207 -0.007132 -0.006588 -0.005623 -0.004308 -0.002730 -0.000985 0.000819 0.002572 0.004166 0.005502 0.006490 0.007059 0.007157 0.006755 0.005848 0.004456 0.002620 0.000403 -0.002117 -0.004848 -0.007690 -0.010537 -0.013289 -0.015848 -0.018128 -0.020053 -0.021569 -0.022633 -0.023227 -0.023346 -0.023007 -0.022239 -0.021085 -0.019601 -0.017848 -0.015891 -0.013800 -0.011640 -0.009474 -0.007358 -0.005342 -0.003466 -0.001761 -0.000249 0.001058 0.002155 0.003046 0.003739 0.004249 0.004593 0.004791 0.004864 0.004835 0.004724 0.004550 0.004330 0.004080 0.003812 0.003534 0.003254 0.002977 0.002707 0.002447 0.002197 0.001961 0.001738 0.001530 0.001336 0.001157 0.000993 0.000845 0.000711 0.000593 0.000489 0.000399 0.000323 0.000258 0.000204 0.000160 0.000125 0.000096 0.000073 0.000055 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000043 -0.000057 -0.000076 -0.000099 -0.000129 -0.000166 -0.000211 -0.000266 -0.000332 -0.000410 -0.000500 -0.000604 -0.000722 -0.000856 -0.001005 -0.001170 -0.001350 -0.001546 -0.001757 -0.001983 -0.002222 -0.002473 -0.002735 -0.003006 -0.003283 -0.003562 -0.003837 -0.004100 -0.004342 -0.004549 -0.004707 -0.004797 -0.004801 -0.004695 -0.004459 -0.004069 -0.003506 -0.002751 -0.001789 -0.000612 0.000781 0.002384 0.004182 0.006150 0.008252 0.010442 0.012668 0.014866 0.016970 0.018909 0.020610 0.022005 0.023032 0.023635 0.023774 0.023420 0.022565 0.021215 0.019398 0.017162 0.014570 0.011703 0.008656 0.005535 0.002451 -0.000482 -0.003155 -0.005468 -0.007335 -0.008690 -0.009489 -0.009713 -0.009370 -0.008493 -0.007140 -0.005391 -0.003345 -0.001113 0.001184 0.003422 0.005478 0.007240 0.008606 0.009495 0.009847 0.009627 0.008829 0.007470 0.005594 0.003267 0.000575 -0.002383 -0.005497 -0.008653 -0.011737 -0.014642 -0.017269 -0.019534 -0.021373 -0.022736 -0.023596 -0.023947 -0.023799 -0.023181 -0.022138 -0.020724 -0.019004 -0.017048 -0.014929 -0.012717 -0.010479 -0.008278 -0.006167 -0.004192 -0.002386 -0.000775 0.000626 0.001812 0.002782 0.003547 0.004118 0.004514 0.004756 0.004864 0.004862 0.004771 0.004612 0.004403 0.004159 0.003893 0.003615 0.003333 0.003053 0.002779 0.002514 0.002260 0.002018 0.001791 0.001577 0.001379 0.001196 0.001028 0.000875 0.000738 0.000616 0.000509 0.000416 0.000336 0.000269 0.000214 0.000168 0.000131 0.000101 0.000077 0.000058 0.000044 0.000033 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000033 -0.000045 -0.000060 -0.000079 -0.000104 -0.000135 -0.000173 -0.000221 -0.000278 -0.000346 -0.000426 -0.000519 -0.000626 -0.000748 -0.000885 -0.001038 -0.001206 -0.001391 -0.001592 -0.001807 -0.002037 -0.002281 -0.002536 -0.002803 -0.003078 -0.003358 -0.003639 -0.003914 -0.004175 -0.004412 -0.004610 -0.004754 -0.004824 -0.004801 -0.004662 -0.004383 -0.003942 -0.003319 -0.002495 -0.001455 -0.000194 0.001291 0.002990 0.004885 0.006947 0.009138 0.011408 0.013697 0.015940 0.018064 0.019993 0.021651 0.022966 0.023873 0.024317 0.024256 0.023664 0.022536 0.020883 0.018741 0.016163 0.013224 0.010015 0.006642 0.003222 -0.000122 -0.003267 -0.006093 -0.008492 -0.010374 -0.011668 -0.012329 -0.012341 -0.011713 -0.010487 -0.008728 -0.006527 -0.003995 -0.001257 0.001552 0.004293 0.006829 0.009035 0.010796 0.012022 0.012644 0.012623 0.011946 0.010633 0.008727 0.006300 0.003443 0.000263 -0.003120 -0.006583 -0.010000 -0.013252 -0.016231 -0.018843 -0.021012 -0.022682 -0.023819 -0.024411 -0.024465 -0.024009 -0.023087 -0.021756 -0.020081 -0.018137 -0.016000 -0.013745 -0.011446 -0.009168 -0.006971 -0.004902 -0.003001 -0.001296 0.000196 0.001466 0.002514 0.003348 0.003980 0.004428 0.004712 0.004855 0.004880 0.004811 0.004667 0.004468 0.004231 0.003968 0.003691 0.003408 0.003125 0.002847 0.002577 0.002318 0.002072 0.001840 0.001622 0.001420 0.001232 0.001061 0.000904 0.000764 0.000638 0.000528 0.000432 0.000350 0.000280 0.000223 0.000175 0.000136 0.000105 0.000081 0.000061 0.000046 0.000034 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000047 -0.000063 -0.000083 -0.000108 -0.000140 -0.000180 -0.000229 -0.000288 -0.000358 -0.000441 -0.000537 -0.000647 -0.000772 -0.000912 -0.001068 -0.001241 -0.001429 -0.001633 -0.001853 -0.002087 -0.002335 -0.002595 -0.002866 -0.003145 -0.003428 -0.003710 -0.003986 -0.004245 -0.004475 -0.004664 -0.004794 -0.004845 -0.004795 -0.004622 -0.004302 -0.003812 -0.003131 -0.002240 -0.001126 0.000217 0.001787 0.003576 0.005560 0.007710 0.009982 0.012322 0.014667 0.016945 0.019078 0.020987 0.022592 0.023818 0.024597 0.024873 0.024605 0.023770 0.022363 0.020404 0.017934 0.015014 0.011729 0.008180 0.004484 0.000769 -0.002830 -0.006179 -0.009150 -0.011628 -0.013515 -0.014739 -0.015253 -0.015041 -0.014119 -0.012533 -0.010359 -0.007696 -0.004669 -0.001415 0.001915 0.005168 0.008194 0.010853 0.013020 0.014593 0.015496 0.015683 0.015140 0.013882 0.011958 0.009440 0.006427 0.003034 -0.000613 -0.004376 -0.008122 -0.011720 -0.015051 -0.018009 -0.020511 -0.022491 -0.023909 -0.024748 -0.025012 -0.024726 -0.023934 -0.022693 -0.021073 -0.019151 -0.017006 -0.014719 -0.012367 -0.010021 -0.007744 -0.005589 -0.003599 -0.001805 -0.000227 0.001124 0.002246 0.003147 0.003837 0.004335 0.004662 0.004839 0.004892 0.004843 0.004715 0.004527 0.004296 0.004037 0.003761 0.003476 0.003191 0.002909 0.002635 0.002372 0.002122 0.001886 0.001664 0.001458 0.001267 0.001092 0.000932 0.000788 0.000659 0.000546 0.000447 0.000363 0.000291 0.000231 0.000182 0.000142 0.000110 0.000084 0.000064 0.000048 0.000036 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000049 -0.000065 -0.000086 -0.000113 -0.000146 -0.000187 -0.000237 -0.000298 -0.000370 -0.000455 -0.000553 -0.000666 -0.000794 -0.000937 -0.001097 -0.001272 -0.001464 -0.001672 -0.001895 -0.002133 -0.002385 -0.002649 -0.002924 -0.003206 -0.003492 -0.003776 -0.004051 -0.004308 -0.004533 -0.004712 -0.004828 -0.004859 -0.004784 -0.004579 -0.004219 -0.003682 -0.002945 -0.001991 -0.000807 0.000611 0.002262 0.004133 0.006201 0.008430 0.010774 0.013175 0.015566 0.017870 0.020005 0.021886 0.023432 0.024562 0.025208 0.025312 0.024835 0.023754 0.022070 0.019807 0.017012 0.013755 0.010130 0.006248 0.002237 -0.001763 -0.005608 -0.009152 -0.012260 -0.014807 -0.016692 -0.017839 -0.018200 -0.017761 -0.016542 -0.014594 -0.012002 -0.008878 -0.005356 -0.001587 0.002263 0.006028 0.009544 0.012657 0.015232 0.017156 0.018345 0.018746 0.018343 0.017150 0.015216 0.012618 0.009459 0.005861 0.001963 -0.002092 -0.006158 -0.010094 -0.013769 -0.017069 -0.019899 -0.022187 -0.023886 -0.024972 -0.025448 -0.025336 -0.024679 -0.023536 -0.021978 -0.020085 -0.017940 -0.015629 -0.013233 -0.010828 -0.008480 -0.006247 -0.004175 -0.002298 -0.000639 0.000789 0.001983 0.002947 0.003694 0.004240 0.004607 0.004818 0.004897 0.004869 0.004756 0.004579 0.004355 0.004099 0.003824 0.003539 0.003252 0.002967 0.002689 0.002422 0.002168 0.001928 0.001703 0.001493 0.001299 0.001120 0.000958 0.000810 0.000679 0.000563 0.000462 0.000375 0.000301 0.000239 0.000188 0.000147 0.000114 0.000087 0.000066 0.000050 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000051 -0.000068 -0.000089 -0.000116 -0.000150 -0.000193 -0.000244 -0.000307 -0.000381 -0.000468 -0.000568 -0.000684 -0.000814 -0.000960 -0.001123 -0.001301 -0.001496 -0.001707 -0.001934 -0.002175 -0.002431 -0.002698 -0.002976 -0.003262 -0.003550 -0.003836 -0.004111 -0.004365 -0.004585 -0.004755 -0.004857 -0.004870 -0.004771 -0.004535 -0.004137 -0.003555 -0.002766 -0.001753 -0.000504 0.000984 0.002709 0.004655 0.006797 0.009097 0.011505 0.013959 0.016387 0.018709 0.020839 0.022687 0.024168 0.025200 0.025711 0.025644 0.024960 0.023638 0.021683 0.019124 0.016014 0.012432 0.008479 0.004277 -0.000035 -0.004308 -0.008386 -0.012114 -0.015348 -0.017958 -0.019835 -0.020901 -0.021108 -0.020444 -0.018930 -0.016627 -0.013627 -0.010049 -0.006042 -0.001771 0.002589 0.006855 0.010851 0.014410 0.017386 0.019656 0.021129 0.021746 0.021486 0.020363 0.018427 0.015758 0.012465 0.008677 0.004540 0.000207 -0.004165 -0.008424 -0.012431 -0.016060 -0.019209 -0.021797 -0.023770 -0.025100 -0.025785 -0.025846 -0.025326 -0.024284 -0.022793 -0.020935 -0.018799 -0.016472 -0.014040 -0.011583 -0.009172 -0.006868 -0.004720 -0.002767 -0.001033 0.000467 0.001727 0.002752 0.003552 0.004144 0.004550 0.004793 0.004898 0.004890 0.004792 0.004625 0.004408 0.004156 0.003882 0.003596 0.003307 0.003019 0.002738 0.002468 0.002210 0.001967 0.001738 0.001525 0.001328 0.001147 0.000981 0.000832 0.000698 0.000579 0.000475 0.000386 0.000310 0.000247 0.000194 0.000152 0.000117 0.000090 0.000068 0.000051 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000029 -0.000040 -0.000053 -0.000070 -0.000092 -0.000120 -0.000155 -0.000198 -0.000251 -0.000315 -0.000390 -0.000479 -0.000582 -0.000700 -0.000833 -0.000981 -0.001146 -0.001327 -0.001525 -0.001739 -0.001968 -0.002213 -0.002472 -0.002743 -0.003024 -0.003312 -0.003603 -0.003890 -0.004165 -0.004416 -0.004631 -0.004793 -0.004882 -0.004878 -0.004756 -0.004491 -0.004058 -0.003434 -0.002597 -0.001530 -0.000222 0.001330 0.003121 0.005135 0.007343 0.009705 0.012168 0.014666 0.017125 0.019458 0.021577 0.023388 0.024803 0.025736 0.026116 0.025883 0.024999 0.023446 0.021233 0.018391 0.014982 0.011092 0.006830 0.002327 -0.002269 -0.006796 -0.011091 -0.014991 -0.018340 -0.021005 -0.022871 -0.023856 -0.023914 -0.023031 -0.021235 -0.018590 -0.015197 -0.011187 -0.006716 -0.001963 0.002884 0.007630 0.012086 0.016073 0.019435 0.022040 0.023787 0.024615 0.024497 0.023447 0.021515 0.018785 0.015371 0.011407 0.007048 0.002457 -0.002202 -0.006766 -0.011085 -0.015027 -0.018478 -0.021351 -0.023586 -0.025150 -0.026037 -0.026268 -0.025882 -0.024941 -0.023519 -0.021701 -0.019578 -0.017241 -0.014780 -0.012279 -0.009812 -0.007445 -0.005230 -0.003207 -0.001404 0.000162 0.001484 0.002565 0.003415 0.004050 0.004493 0.004766 0.004895 0.004906 0.004822 0.004665 0.004454 0.004206 0.003934 0.003648 0.003356 0.003066 0.002782 0.002509 0.002248 0.002001 0.001770 0.001554 0.001355 0.001171 0.001003 0.000851 0.000714 0.000594 0.000488 0.000397 0.000319 0.000254 0.000200 0.000156 0.000120 0.000092 0.000070 0.000052 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000054 -0.000072 -0.000095 -0.000123 -0.000159 -0.000203 -0.000257 -0.000322 -0.000399 -0.000490 -0.000595 -0.000714 -0.000849 -0.001000 -0.001167 -0.001351 -0.001551 -0.001767 -0.001999 -0.002247 -0.002508 -0.002782 -0.003067 -0.003357 -0.003650 -0.003938 -0.004213 -0.004462 -0.004673 -0.004826 -0.004904 -0.004884 -0.004740 -0.004449 -0.003984 -0.003323 -0.002442 -0.001327 0.000034 0.001642 0.003492 0.005565 0.007831 0.010247 0.012757 0.015292 0.017773 0.020113 0.022218 0.023991 0.025340 0.026179 0.026433 0.026044 0.024973 0.023205 0.020750 0.017647 0.013961 0.009785 0.005237 0.000457 -0.004398 -0.009159 -0.013652 -0.017707 -0.021161 -0.023873 -0.025726 -0.026635 -0.026551 -0.025463 -0.023403 -0.020440 -0.016681 -0.012267 -0.007364 -0.002161 0.003140 0.008335 0.013220 0.017609 0.021333 0.024252 0.026259 0.027287 0.027306 0.026329 0.024406 0.021625 0.018102 0.013980 0.009420 0.004592 -0.000329 -0.005173 -0.009781 -0.014010 -0.017741 -0.020880 -0.023359 -0.025142 -0.026220 -0.026610 -0.026354 -0.025511 -0.024158 -0.022381 -0.020275 -0.017933 -0.015449 -0.012911 -0.010396 -0.007973 -0.005697 -0.003612 -0.001747 -0.000121 0.001257 0.002389 0.003285 0.003960 0.004437 0.004738 0.004890 0.004918 0.004847 0.004700 0.004495 0.004250 0.003979 0.003692 0.003400 0.003107 0.002821 0.002545 0.002281 0.002032 0.001798 0.001580 0.001378 0.001192 0.001022 0.000868 0.000729 0.000607 0.000499 0.000406 0.000327 0.000260 0.000205 0.000160 0.000123 0.000094 0.000071 0.000054 0.000040 0.000029 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000056 -0.000074 -0.000097 -0.000126 -0.000162 -0.000207 -0.000262 -0.000328 -0.000407 -0.000499 -0.000606 -0.000727 -0.000864 -0.001016 -0.001185 -0.001371 -0.001573 -0.001791 -0.002026 -0.002276 -0.002540 -0.002817 -0.003104 -0.003397 -0.003692 -0.003981 -0.004255 -0.004503 -0.004709 -0.004856 -0.004923 -0.004888 -0.004727 -0.004412 -0.003919 -0.003224 -0.002306 -0.001148 0.000259 0.001917 0.003818 0.005942 0.008257 0.010718 0.013266 0.015831 0.018331 0.020673 0.022761 0.024497 0.025785 0.026537 0.026677 0.026145 0.024904 0.022940 0.020268 0.016928 0.012993 0.008560 0.003756 -0.001272 -0.006359 -0.011329 -0.015999 -0.020191 -0.023738 -0.026492 -0.028332 -0.029170 -0.028958 -0.027685 -0.025386 -0.022135 -0.018045 -0.013265 -0.007970 -0.002361 0.003352 0.008953 0.014229 0.018983 0.023036 0.026242 0.028487 0.029698 0.029845 0.028937 0.027027 0.024203 0.020587 0.016326 0.011587 0.006549 0.001394 -0.003700 -0.008566 -0.013053 -0.017036 -0.020413 -0.023113 -0.025096 -0.026348 -0.026886 -0.026749 -0.025998 -0.024711 -0.022975 -0.020886 -0.018543 -0.016041 -0.013472 -0.010916 -0.008445 -0.006117 -0.003976 -0.002056 -0.000377 0.001051 0.002229 0.003165 0.003877 0.004384 0.004710 0.004883 0.004927 0.004868 0.004729 0.004530 0.004288 0.004017 0.003731 0.003437 0.003143 0.002854 0.002575 0.002309 0.002058 0.001821 0.001601 0.001397 0.001210 0.001038 0.000882 0.000742 0.000618 0.000509 0.000414 0.000334 0.000266 0.000209 0.000163 0.000126 0.000096 0.000073 0.000054 0.000041 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000043 -0.000057 -0.000075 -0.000099 -0.000128 -0.000165 -0.000211 -0.000267 -0.000334 -0.000414 -0.000507 -0.000615 -0.000738 -0.000876 -0.001030 -0.001201 -0.001388 -0.001592 -0.001812 -0.002049 -0.002301 -0.002567 -0.002846 -0.003135 -0.003431 -0.003728 -0.004018 -0.004292 -0.004538 -0.004741 -0.004882 -0.004940 -0.004893 -0.004715 -0.004381 -0.003864 -0.003140 -0.002190 -0.000996 0.000450 0.002150 0.004093 0.006259 0.008615 0.011114 0.013694 0.016283 0.018795 0.021137 0.023210 0.024911 0.026145 0.026819 0.026857 0.026201 0.024811 0.022677 0.019815 0.016270 0.012118 0.007463 0.002437 -0.002806 -0.008094 -0.013244 -0.018067 -0.022378 -0.026004 -0.028793 -0.030622 -0.031399 -0.031075 -0.029642 -0.027135 -0.023634 -0.019256 -0.014157 -0.008523 -0.002558 0.003515 0.009471 0.015089 0.020161 0.024504 0.027962 0.030417 0.031792 0.032053 0.031209 0.029312 0.026454 0.022759 0.018380 0.013489 0.008270 0.002914 -0.002395 -0.007483 -0.012195 -0.016395 -0.019980 -0.022874 -0.025030 -0.026436 -0.027104 -0.027074 -0.026406 -0.025178 -0.023480 -0.021409 -0.019067 -0.016552 -0.013957 -0.011368 -0.008856 -0.006482 -0.004295 -0.002327 -0.000603 0.000869 0.002086 0.003059 0.003802 0.004335 0.004684 0.004874 0.004932 0.004884 0.004752 0.004558 0.004318 0.004049 0.003762 0.003467 0.003172 0.002881 0.002601 0.002333 0.002079 0.001841 0.001619 0.001414 0.001224 0.001051 0.000894 0.000753 0.000627 0.000517 0.000421 0.000339 0.000270 0.000213 0.000166 0.000128 0.000097 0.000074 0.000055 0.000041 0.000030 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000013 -0.000017 -0.000024 -0.000032 -0.000043 -0.000058 -0.000077 -0.000100 -0.000130 -0.000168 -0.000214 -0.000271 -0.000338 -0.000419 -0.000513 -0.000622 -0.000746 -0.000886 -0.001042 -0.001214 -0.001402 -0.001607 -0.001829 -0.002067 -0.002321 -0.002589 -0.002870 -0.003161 -0.003459 -0.003757 -0.004048 -0.004322 -0.004567 -0.004767 -0.004903 -0.004955 -0.004898 -0.004707 -0.004356 -0.003820 -0.003073 -0.002097 -0.000874 0.000604 0.002337 0.004314 0.006515 0.008903 0.011432 0.014037 0.016644 0.019166 0.021507 0.023565 0.025237 0.026424 0.027034 0.026988 0.026227 0.024714 0.022439 0.019419 0.015704 0.011373 0.006534 0.001325 -0.004096 -0.009550 -0.014848 -0.019797 -0.024206 -0.027898 -0.030718 -0.032538 -0.033266 -0.032851 -0.031286 -0.028608 -0.024900 -0.020285 -0.014923 -0.009006 -0.002748 0.003624 0.009876 0.015779 0.021118 0.025703 0.029372 0.032004 0.033516 0.033874 0.033085 0.031202 0.028318 0.024560 0.020085 0.015070 0.009704 0.004183 -0.001303 -0.006574 -0.011469 -0.015850 -0.019607 -0.022660 -0.024962 -0.026497 -0.027275 -0.027335 -0.026737 -0.025560 -0.023895 -0.021841 -0.019502 -0.016976 -0.014362 -0.011744 -0.009199 -0.006788 -0.004562 -0.002556 -0.000793 0.000715 0.001966 0.002968 0.003737 0.004292 0.004660 0.004865 0.004935 0.004895 0.004770 0.004579 0.004342 0.004074 0.003787 0.003492 0.003195 0.002903 0.002621 0.002351 0.002096 0.001856 0.001633 0.001426 0.001235 0.001061 0.000903 0.000760 0.000634 0.000523 0.000426 0.000343 0.000273 0.000215 0.000168 0.000129 0.000098 0.000074 0.000056 0.000041 0.000031 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000059 -0.000078 -0.000102 -0.000132 -0.000170 -0.000217 -0.000273 -0.000342 -0.000423 -0.000518 -0.000628 -0.000753 -0.000894 -0.001050 -0.001223 -0.001413 -0.001619 -0.001842 -0.002081 -0.002336 -0.002606 -0.002889 -0.003181 -0.003480 -0.003780 -0.004072 -0.004346 -0.004590 -0.004788 -0.004921 -0.004967 -0.004902 -0.004702 -0.004339 -0.003788 -0.003025 -0.002028 -0.000784 0.000717 0.002475 0.004479 0.006705 0.009119 0.011669 0.014293 0.016914 0.019443 0.021782 0.023829 0.025478 0.026629 0.027189 0.027078 0.026237 0.024629 0.022245 0.019104 0.015258 0.010788 0.005808 0.000458 -0.005099 -0.010682 -0.016095 -0.021141 -0.025627 -0.029371 -0.032216 -0.034030 -0.034723 -0.034240 -0.032575 -0.029768 -0.025903 -0.021106 -0.015543 -0.009409 -0.002923 0.003679 0.010160 0.016283 0.021830 0.026603 0.030437 0.033207 0.034828 0.035263 0.034518 0.032648 0.029747 0.025942 0.021395 0.016285 0.010807 0.005160 -0.000460 -0.005871 -0.010907 -0.015425 -0.019314 -0.022492 -0.024907 -0.026541 -0.027404 -0.027536 -0.026994 -0.025858 -0.024219 -0.022180 -0.019842 -0.017310 -0.014680 -0.012040 -0.009469 -0.007030 -0.004773 -0.002736 -0.000944 0.000592 0.001869 0.002895 0.003684 0.004257 0.004639 0.004857 0.004936 0.004903 0.004782 0.004594 0.004359 0.004092 0.003805 0.003509 0.003212 0.002919 0.002636 0.002365 0.002108 0.001868 0.001643 0.001435 0.001243 0.001068 0.000909 0.000766 0.000638 0.000526 0.000429 0.000346 0.000276 0.000217 0.000169 0.000130 0.000099 0.000075 0.000056 0.000042 0.000031 0.000023 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000059 -0.000078 -0.000103 -0.000133 -0.000171 -0.000218 -0.000276 -0.000344 -0.000426 -0.000522 -0.000632 -0.000758 -0.000899 -0.001056 -0.001230 -0.001420 -0.001627 -0.001850 -0.002090 -0.002346 -0.002617 -0.002901 -0.003195 -0.003496 -0.003796 -0.004088 -0.004363 -0.004606 -0.004803 -0.004933 -0.004976 -0.004907 -0.004700 -0.004330 -0.003769 -0.002995 -0.001986 -0.000727 0.000790 0.002565 0.004586 0.006830 0.009260 0.011826 0.014463 0.017093 0.019627 0.021966 0.024005 0.025639 0.026766 0.027291 0.027137 0.026242 0.024569 0.022111 0.018888 0.014953 0.010389 0.005313 -0.000134 -0.005785 -0.011454 -0.016947 -0.022061 -0.026600 -0.030382 -0.033246 -0.035060 -0.035731 -0.035205 -0.033476 -0.030585 -0.026616 -0.021698 -0.015999 -0.009719 -0.003080 0.003680 0.010317 0.016591 0.022281 0.027183 0.031132 0.033998 0.035695 0.036184 0.035472 0.033613 0.030701 0.026867 0.022272 0.017100 0.011547 0.005816 0.000105 -0.005399 -0.010529 -0.015141 -0.019119 -0.022381 -0.024873 -0.026576 -0.027499 -0.027680 -0.027177 -0.026069 -0.024450 -0.022420 -0.020085 -0.017547 -0.014906 -0.012252 -0.009662 -0.007203 -0.004924 -0.002866 -0.001052 0.000504 0.001799 0.002842 0.003645 0.004231 0.004624 0.004849 0.004934 0.004906 0.004788 0.004603 0.004369 0.004103 0.003816 0.003520 0.003222 0.002929 0.002645 0.002374 0.002116 0.001875 0.001649 0.001440 0.001248 0.001072 0.000912 0.000768 0.000640 0.000528 0.000431 0.000347 0.000277 0.000218 0.000170 0.000131 0.000100 0.000075 0.000057 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000033 -0.000045 -0.000060 -0.000079 -0.000103 -0.000134 -0.000172 -0.000219 -0.000277 -0.000346 -0.000428 -0.000523 -0.000634 -0.000760 -0.000902 -0.001059 -0.001234 -0.001424 -0.001631 -0.001855 -0.002096 -0.002352 -0.002624 -0.002908 -0.003203 -0.003504 -0.003804 -0.004097 -0.004372 -0.004615 -0.004811 -0.004940 -0.004982 -0.004911 -0.004701 -0.004327 -0.003763 -0.002984 -0.001969 -0.000704 0.000821 0.002604 0.004634 0.006887 0.009327 0.011902 0.014546 0.017182 0.019719 0.022058 0.024094 0.025721 0.026836 0.027345 0.027169 0.026247 0.024543 0.022048 0.018783 0.014803 0.010192 0.005067 -0.000429 -0.006129 -0.011844 -0.017379 -0.022529 -0.027099 -0.030903 -0.033781 -0.035599 -0.036264 -0.035722 -0.033966 -0.031036 -0.027019 -0.022044 -0.016280 -0.009928 -0.003212 0.003627 0.010343 0.016696 0.022459 0.027430 0.031439 0.034356 0.036094 0.036614 0.035921 0.034070 0.031155 0.027308 0.022692 0.017490 0.011902 0.006130 0.000375 -0.005175 -0.010351 -0.015009 -0.019032 -0.022336 -0.024868 -0.026607 -0.027561 -0.027768 -0.027286 -0.026194 -0.024585 -0.022560 -0.020226 -0.017685 -0.015038 -0.012375 -0.009775 -0.007303 -0.005012 -0.002941 -0.001115 0.000452 0.001758 0.002810 0.003622 0.004215 0.004613 0.004843 0.004931 0.004906 0.004790 0.004605 0.004372 0.004106 0.003820 0.003524 0.003226 0.002933 0.002649 0.002377 0.002120 0.001878 0.001652 0.001442 0.001249 0.001073 0.000912 0.000768 0.000640 0.000528 0.000430 0.000347 0.000277 0.000218 0.000170 0.000131 0.000100 0.000076 0.000057 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000045 -0.000060 -0.000079 -0.000103 -0.000134 -0.000172 -0.000219 -0.000277 -0.000346 -0.000427 -0.000523 -0.000634 -0.000760 -0.000902 -0.001060 -0.001234 -0.001425 -0.001632 -0.001856 -0.002097 -0.002353 -0.002625 -0.002909 -0.003204 -0.003505 -0.003805 -0.004098 -0.004372 -0.004616 -0.004812 -0.004942 -0.004984 -0.004913 -0.004705 -0.004332 -0.003769 -0.002991 -0.001978 -0.000714 0.000810 0.002593 0.004624 0.006878 0.009319 0.011896 0.014543 0.017181 0.019720 0.022061 0.024098 0.025726 0.026842 0.027353 0.027179 0.026258 0.024555 0.022061 0.018798 0.014818 0.010207 0.005080 -0.000418 -0.006119 -0.011838 -0.017377 -0.022533 -0.027108 -0.030920 -0.033806 -0.035634 -0.036308 -0.035776 -0.034030 -0.031110 -0.027102 -0.022135 -0.016377 -0.010028 -0.003315 0.003523 0.010240 0.016596 0.022362 0.027337 0.031351 0.034274 0.036017 0.036541 0.035854 0.034008 0.031098 0.027256 0.022643 0.017446 0.011861 0.006093 0.000341 -0.005206 -0.010380 -0.015036 -0.019058 -0.022362 -0.024895 -0.026635 -0.027592 -0.027801 -0.027321 -0.026230 -0.024622 -0.022597 -0.020262 -0.017720 -0.015072 -0.012406 -0.009803 -0.007328 -0.005034 -0.002960 -0.001131 0.000439 0.001747 0.002801 0.003615 0.004209 0.004608 0.004838 0.004928 0.004902 0.004786 0.004602 0.004368 0.004102 0.003816 0.003521 0.003224 0.002931 0.002648 0.002376 0.002119 0.001877 0.001651 0.001441 0.001248 0.001071 0.000910 0.000766 0.000638 0.000526 0.000429 0.000346 0.000275 0.000217 0.000169 0.000130 0.000100 0.000075 0.000057 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000033 -0.000045 -0.000060 -0.000079 -0.000103 -0.000134 -0.000172 -0.000218 -0.000276 -0.000344 -0.000426 -0.000521 -0.000632 -0.000758 -0.000900 -0.001058 -0.001232 -0.001423 -0.001630 -0.001853 -0.002094 -0.002350 -0.002620 -0.002904 -0.003198 -0.003498 -0.003798 -0.004091 -0.004365 -0.004608 -0.004805 -0.004937 -0.004981 -0.004914 -0.004711 -0.004344 -0.003787 -0.003017 -0.002012 -0.000756 0.000759 0.002533 0.004556 0.006803 0.009238 0.011810 0.014454 0.017090 0.019629 0.021973 0.024016 0.025654 0.026785 0.027315 0.027165 0.026275 0.024607 0.022152 0.018932 0.014997 0.010433 0.005354 -0.000098 -0.005756 -0.011435 -0.016940 -0.022069 -0.026627 -0.030431 -0.033319 -0.035161 -0.035860 -0.035366 -0.033667 -0.030805 -0.026862 -0.021967 -0.016286 -0.010018 -0.003386 0.003372 0.010011 0.016293 0.021992 0.026908 0.030871 0.033752 0.035465 0.035969 0.035273 0.033430 0.030532 0.026711 0.022129 0.016969 0.011428 0.005708 0.000007 -0.005489 -0.010612 -0.015218 -0.019194 -0.022456 -0.024951 -0.026659 -0.027588 -0.027775 -0.027277 -0.026174 -0.024557 -0.022528 -0.020191 -0.017650 -0.015005 -0.012344 -0.009746 -0.007277 -0.004990 -0.002922 -0.001099 0.000464 0.001767 0.002815 0.003624 0.004214 0.004609 0.004837 0.004923 0.004895 0.004778 0.004592 0.004358 0.004092 0.003806 0.003511 0.003215 0.002923 0.002640 0.002370 0.002113 0.001872 0.001646 0.001437 0.001243 0.001066 0.000906 0.000762 0.000634 0.000523 0.000426 0.000343 0.000273 0.000215 0.000168 0.000129 0.000099 0.000075 0.000056 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000033 -0.000045 -0.000059 -0.000078 -0.000102 -0.000133 -0.000170 -0.000217 -0.000273 -0.000342 -0.000423 -0.000518 -0.000628 -0.000753 -0.000895 -0.001053 -0.001227 -0.001417 -0.001624 -0.001847 -0.002086 -0.002341 -0.002610 -0.002893 -0.003186 -0.003484 -0.003783 -0.004075 -0.004349 -0.004593 -0.004792 -0.004926 -0.004975 -0.004914 -0.004718 -0.004361 -0.003817 -0.003060 -0.002070 -0.000830 0.000668 0.002426 0.004432 0.006664 0.009085 0.011645 0.014278 0.016909 0.019446 0.021794 0.023848 0.025504 0.026662 0.027230 0.027127 0.026294 0.024694 0.022316 0.019179 0.015334 0.010864 0.005879 0.000520 -0.005049 -0.010647 -0.016081 -0.021152 -0.025668 -0.029448 -0.032333 -0.034192 -0.034932 -0.034500 -0.032886 -0.030126 -0.026304 -0.021545 -0.016011 -0.009897 -0.003423 0.003176 0.009661 0.015796 0.021359 0.026152 0.030010 0.032805 0.034452 0.034913 0.034195 0.032351 0.029473 0.025691 0.021166 0.016076 0.010617 0.004987 -0.000617 -0.006013 -0.011037 -0.015548 -0.019433 -0.022611 -0.025031 -0.026673 -0.027546 -0.027687 -0.027154 -0.026024 -0.024390 -0.022351 -0.020012 -0.017475 -0.014836 -0.012186 -0.009602 -0.007149 -0.004877 -0.002826 -0.001020 0.000529 0.001817 0.002853 0.003650 0.004230 0.004617 0.004837 0.004918 0.004886 0.004765 0.004577 0.004342 0.004075 0.003789 0.003494 0.003199 0.002909 0.002628 0.002358 0.002103 0.001863 0.001638 0.001429 0.001236 0.001059 0.000899 0.000756 0.000629 0.000518 0.000422 0.000340 0.000271 0.000213 0.000166 0.000128 0.000098 0.000074 0.000056 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000059 -0.000077 -0.000101 -0.000131 -0.000168 -0.000214 -0.000270 -0.000338 -0.000418 -0.000513 -0.000622 -0.000747 -0.000888 -0.001045 -0.001218 -0.001408 -0.001614 -0.001836 -0.002074 -0.002327 -0.002595 -0.002876 -0.003166 -0.003463 -0.003761 -0.004051 -0.004325 -0.004570 -0.004771 -0.004909 -0.004964 -0.004912 -0.004727 -0.004384 -0.003856 -0.003119 -0.002151 -0.000934 0.000539 0.002272 0.004253 0.006460 0.008859 0.011399 0.014018 0.016637 0.019171 0.021523 0.023591 0.025273 0.026471 0.027091 0.027058 0.026309 0.024807 0.022541 0.019528 0.015815 0.011482 0.006638 0.001417 -0.004020 -0.009496 -0.014823 -0.019805 -0.024256 -0.027997 -0.030872 -0.032753 -0.033547 -0.033201 -0.031704 -0.029091 -0.025442 -0.020877 -0.015555 -0.009666 -0.003424 0.002943 0.009200 0.015117 0.020478 0.025090 0.028791 0.031457 0.033006 0.033400 0.032648 0.030801 0.027952 0.024226 0.019781 0.014794 0.009455 0.003958 -0.001506 -0.006758 -0.011637 -0.016008 -0.019760 -0.022815 -0.025124 -0.026669 -0.027459 -0.027532 -0.026946 -0.025778 -0.024119 -0.022067 -0.019724 -0.017193 -0.014567 -0.011936 -0.009374 -0.006945 -0.004699 -0.002674 -0.000894 0.000631 0.001896 0.002912 0.003691 0.004256 0.004630 0.004840 0.004913 0.004874 0.004748 0.004557 0.004320 0.004052 0.003766 0.003472 0.003178 0.002889 0.002610 0.002342 0.002088 0.001849 0.001626 0.001418 0.001226 0.001050 0.000891 0.000748 0.000622 0.000512 0.000416 0.000335 0.000267 0.000210 0.000164 0.000126 0.000097 0.000073 0.000055 0.000041 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000058 -0.000076 -0.000099 -0.000129 -0.000166 -0.000211 -0.000266 -0.000333 -0.000413 -0.000506 -0.000614 -0.000738 -0.000878 -0.001035 -0.001207 -0.001396 -0.001601 -0.001821 -0.002058 -0.002309 -0.002575 -0.002853 -0.003141 -0.003436 -0.003731 -0.004020 -0.004294 -0.004540 -0.004744 -0.004887 -0.004949 -0.004908 -0.004737 -0.004412 -0.003905 -0.003193 -0.002253 -0.001067 0.000374 0.002073 0.004021 0.006196 0.008564 0.011076 0.013672 0.016276 0.018802 0.021158 0.023243 0.024958 0.026205 0.026895 0.026949 0.026309 0.024934 0.022813 0.019960 0.016418 0.012265 0.007602 0.002562 -0.002702 -0.008018 -0.013202 -0.018067 -0.022429 -0.026116 -0.028974 -0.030879 -0.031739 -0.031500 -0.030151 -0.027724 -0.024295 -0.019980 -0.014931 -0.009331 -0.003388 0.002678 0.008639 0.014274 0.019372 0.023748 0.027245 0.029743 0.031164 0.031472 0.030675 0.028825 0.026011 0.022358 0.018018 0.013163 0.007979 0.002653 -0.002629 -0.007693 -0.012386 -0.016575 -0.020156 -0.023052 -0.025217 -0.026636 -0.027320 -0.027305 -0.026651 -0.025433 -0.023742 -0.021674 -0.019329 -0.016807 -0.014200 -0.011594 -0.009063 -0.006668 -0.004459 -0.002469 -0.000723 0.000768 0.002003 0.002991 0.003747 0.004291 0.004649 0.004845 0.004907 0.004860 0.004728 0.004532 0.004292 0.004023 0.003737 0.003444 0.003151 0.002864 0.002587 0.002321 0.002069 0.001832 0.001610 0.001404 0.001213 0.001038 0.000880 0.000739 0.000614 0.000504 0.000410 0.000330 0.000263 0.000207 0.000161 0.000124 0.000095 0.000072 0.000054 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000042 -0.000057 -0.000075 -0.000097 -0.000126 -0.000162 -0.000207 -0.000261 -0.000327 -0.000406 -0.000498 -0.000605 -0.000728 -0.000867 -0.001022 -0.001193 -0.001380 -0.001584 -0.001803 -0.002037 -0.002286 -0.002549 -0.002825 -0.003110 -0.003402 -0.003696 -0.003983 -0.004257 -0.004504 -0.004711 -0.004860 -0.004931 -0.004902 -0.004749 -0.004444 -0.003963 -0.003281 -0.002374 -0.001226 0.000176 0.001833 0.003738 0.005872 0.008200 0.010677 0.013243 0.015825 0.018340 0.020698 0.022802 0.024555 0.025861 0.026632 0.026792 0.026281 0.025060 0.023112 0.020451 0.017116 0.013179 0.008738 0.003917 -0.001136 -0.006256 -0.011266 -0.015986 -0.020238 -0.023855 -0.026690 -0.028619 -0.029553 -0.029439 -0.028265 -0.026058 -0.022891 -0.018874 -0.014151 -0.008899 -0.003315 0.002389 0.007994 0.013288 0.018070 0.022161 0.025412 0.027709 0.028975 0.029179 0.028329 0.026475 0.023705 0.020140 0.015927 0.011233 0.006235 0.001117 -0.003945 -0.008785 -0.013253 -0.017224 -0.020597 -0.023302 -0.025295 -0.026563 -0.027118 -0.026999 -0.026264 -0.024988 -0.023260 -0.021174 -0.018829 -0.016320 -0.013738 -0.011166 -0.008674 -0.006323 -0.004159 -0.002215 -0.000513 0.000936 0.002134 0.003088 0.003815 0.004335 0.004671 0.004851 0.004899 0.004842 0.004703 0.004503 0.004260 0.003989 0.003703 0.003411 0.003119 0.002834 0.002559 0.002296 0.002046 0.001811 0.001591 0.001386 0.001197 0.001024 0.000868 0.000728 0.000604 0.000496 0.000403 0.000324 0.000258 0.000203 0.000158 0.000122 0.000093 0.000071 0.000053 0.000040 0.000029 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000041 -0.000055 -0.000073 -0.000095 -0.000123 -0.000159 -0.000202 -0.000256 -0.000320 -0.000398 -0.000489 -0.000594 -0.000715 -0.000853 -0.001006 -0.001176 -0.001362 -0.001563 -0.001780 -0.002012 -0.002259 -0.002519 -0.002792 -0.003074 -0.003364 -0.003655 -0.003941 -0.004214 -0.004463 -0.004673 -0.004829 -0.004910 -0.004896 -0.004761 -0.004481 -0.004029 -0.003381 -0.002514 -0.001408 -0.000054 0.001554 0.003409 0.005492 0.007772 0.010205 0.012732 0.015286 0.017785 0.020143 0.022266 0.024060 0.025431 0.026294 0.026574 0.026211 0.025163 0.023415 0.020973 0.017877 0.014189 0.010002 0.005435 0.000627 -0.004265 -0.009072 -0.013621 -0.017742 -0.021275 -0.024077 -0.026029 -0.027044 -0.027069 -0.026090 -0.024133 -0.021263 -0.017584 -0.013234 -0.008378 -0.003205 0.002084 0.007282 0.012186 0.016605 0.020370 0.023339 0.025404 0.026495 0.026580 0.025670 0.023814 0.021097 0.017635 0.013569 0.009060 0.004279 -0.000601 -0.005410 -0.009991 -0.014201 -0.017921 -0.021057 -0.023543 -0.025339 -0.026435 -0.026844 -0.026607 -0.025781 -0.024441 -0.022673 -0.020570 -0.018227 -0.015736 -0.013187 -0.010656 -0.008214 -0.005916 -0.003806 -0.001917 -0.000268 0.001133 0.002286 0.003201 0.003893 0.004383 0.004696 0.004856 0.004890 0.004822 0.004675 0.004469 0.004223 0.003950 0.003664 0.003373 0.003083 0.002800 0.002527 0.002266 0.002019 0.001786 0.001568 0.001366 0.001179 0.001008 0.000853 0.000715 0.000593 0.000486 0.000395 0.000317 0.000252 0.000198 0.000154 0.000119 0.000091 0.000069 0.000052 0.000039 0.000029 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000054 -0.000071 -0.000093 -0.000120 -0.000155 -0.000197 -0.000250 -0.000313 -0.000389 -0.000478 -0.000582 -0.000702 -0.000837 -0.000989 -0.001156 -0.001340 -0.001540 -0.001754 -0.001984 -0.002227 -0.002485 -0.002754 -0.003034 -0.003320 -0.003609 -0.003894 -0.004167 -0.004418 -0.004632 -0.004795 -0.004888 -0.004889 -0.004775 -0.004522 -0.004102 -0.003492 -0.002668 -0.001612 -0.000311 0.001241 0.003037 0.005060 0.007283 0.009662 0.012144 0.014662 0.017140 0.019494 0.021635 0.023471 0.024912 0.025874 0.026284 0.026081 0.025225 0.023695 0.021497 0.018663 0.015251 0.011349 0.007065 0.002531 -0.002104 -0.006681 -0.011037 -0.015008 -0.018442 -0.021202 -0.023175 -0.024273 -0.024447 -0.023679 -0.021992 -0.019447 -0.016139 -0.012198 -0.007779 -0.003059 0.001773 0.006521 0.010994 0.015014 0.018419 0.021078 0.022889 0.023786 0.023743 0.022769 0.020913 0.018256 0.014909 0.011009 0.006708 0.002168 -0.002446 -0.006974 -0.011266 -0.015190 -0.018633 -0.021507 -0.023752 -0.025331 -0.026238 -0.026489 -0.026123 -0.025200 -0.023792 -0.021984 -0.019865 -0.017528 -0.015063 -0.012552 -0.010072 -0.007688 -0.005452 -0.003407 -0.001581 0.000008 0.001353 0.002455 0.003324 0.003978 0.004435 0.004721 0.004860 0.004877 0.004797 0.004641 0.004430 0.004180 0.003907 0.003620 0.003330 0.003042 0.002762 0.002491 0.002233 0.001988 0.001758 0.001543 0.001342 0.001158 0.000989 0.000837 0.000700 0.000580 0.000476 0.000386 0.000310 0.000246 0.000193 0.000150 0.000116 0.000089 0.000067 0.000050 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000029 -0.000039 -0.000052 -0.000069 -0.000090 -0.000117 -0.000150 -0.000192 -0.000243 -0.000305 -0.000379 -0.000466 -0.000569 -0.000686 -0.000819 -0.000969 -0.001134 -0.001316 -0.001512 -0.001724 -0.001951 -0.002192 -0.002446 -0.002712 -0.002989 -0.003272 -0.003559 -0.003843 -0.004116 -0.004369 -0.004588 -0.004759 -0.004863 -0.004881 -0.004790 -0.004565 -0.004181 -0.003612 -0.002836 -0.001834 -0.000592 0.000896 0.002625 0.004582 0.006738 0.009055 0.011482 0.013957 0.016407 0.018753 0.020908 0.022785 0.024297 0.025362 0.025908 0.025876 0.025222 0.023925 0.021988 0.019436 0.016324 0.012729 0.008752 0.004517 0.000162 -0.004163 -0.008304 -0.012108 -0.015430 -0.018139 -0.020125 -0.021307 -0.021634 -0.021087 -0.019686 -0.017485 -0.014572 -0.011067 -0.007114 -0.002878 0.001464 0.005731 0.009744 0.013335 0.016356 0.018684 0.020224 0.020916 0.020737 0.019697 0.017844 0.015255 0.012037 0.008318 0.004243 -0.000035 -0.004361 -0.008584 -0.012566 -0.016180 -0.019325 -0.021918 -0.023903 -0.025252 -0.025958 -0.026041 -0.025541 -0.024517 -0.023041 -0.021195 -0.019065 -0.016740 -0.014306 -0.011843 -0.009422 -0.007105 -0.004940 -0.002967 -0.001213 0.000309 0.001590 0.002636 0.003456 0.004066 0.004488 0.004745 0.004861 0.004860 0.004767 0.004602 0.004385 0.004133 0.003858 0.003572 0.003283 0.002997 0.002719 0.002451 0.002195 0.001954 0.001726 0.001514 0.001316 0.001134 0.000968 0.000818 0.000684 0.000566 0.000464 0.000376 0.000301 0.000239 0.000188 0.000146 0.000112 0.000086 0.000065 0.000049 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000050 -0.000066 -0.000087 -0.000113 -0.000146 -0.000186 -0.000236 -0.000296 -0.000368 -0.000454 -0.000554 -0.000669 -0.000800 -0.000947 -0.001110 -0.001288 -0.001482 -0.001691 -0.001915 -0.002152 -0.002403 -0.002666 -0.002939 -0.003220 -0.003505 -0.003788 -0.004061 -0.004316 -0.004540 -0.004719 -0.004837 -0.004873 -0.004805 -0.004610 -0.004263 -0.003739 -0.003014 -0.002070 -0.000893 0.000525 0.002181 0.004061 0.006143 0.008390 0.010754 0.013177 0.015592 0.017923 0.020088 0.022002 0.023584 0.024752 0.025437 0.025578 0.025134 0.024081 0.022415 0.020160 0.017362 0.014091 0.010441 0.006524 0.002468 -0.001587 -0.005497 -0.009118 -0.012314 -0.014960 -0.016954 -0.018216 -0.018695 -0.018373 -0.017265 -0.015419 -0.012915 -0.009863 -0.006396 -0.002664 0.001168 0.004932 0.008464 0.011609 0.014230 0.016213 0.017472 0.017952 0.017634 0.016529 0.014682 0.012169 0.009090 0.005566 0.001733 -0.002267 -0.006287 -0.010189 -0.013841 -0.017131 -0.019961 -0.022259 -0.023975 -0.025083 -0.025581 -0.025492 -0.024857 -0.023733 -0.022191 -0.020310 -0.018174 -0.015869 -0.013474 -0.011067 -0.008714 -0.006472 -0.004387 -0.002495 -0.000819 0.000628 0.001841 0.002825 0.003591 0.004156 0.004539 0.004765 0.004856 0.004837 0.004731 0.004557 0.004334 0.004079 0.003804 0.003518 0.003231 0.002947 0.002672 0.002407 0.002154 0.001916 0.001691 0.001482 0.001288 0.001109 0.000946 0.000798 0.000667 0.000552 0.000451 0.000365 0.000293 0.000232 0.000182 0.000141 0.000109 0.000083 0.000063 0.000047 0.000035 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000036 -0.000048 -0.000064 -0.000084 -0.000109 -0.000141 -0.000180 -0.000228 -0.000287 -0.000357 -0.000441 -0.000538 -0.000651 -0.000779 -0.000923 -0.001083 -0.001258 -0.001449 -0.001654 -0.001874 -0.002108 -0.002356 -0.002615 -0.002886 -0.003164 -0.003446 -0.003728 -0.004002 -0.004259 -0.004489 -0.004677 -0.004808 -0.004862 -0.004819 -0.004656 -0.004347 -0.003870 -0.003200 -0.002318 -0.001209 0.000133 0.001708 0.003506 0.005505 0.007673 0.009966 0.012330 0.014701 0.017009 0.019176 0.021123 0.022769 0.024037 0.024859 0.025175 0.024942 0.024135 0.022747 0.020796 0.018322 0.015387 0.012076 0.008490 0.004748 0.000978 -0.002687 -0.006112 -0.009169 -0.011743 -0.013735 -0.015070 -0.015698 -0.015598 -0.014784 -0.013296 -0.011206 -0.008614 -0.005640 -0.002422 0.000889 0.004141 0.007183 0.009873 0.012087 0.013719 0.014694 0.014962 0.014505 0.013338 0.011504 0.009074 0.006143 0.002824 -0.000757 -0.004465 -0.008168 -0.011735 -0.015048 -0.018002 -0.020509 -0.022504 -0.023944 -0.024807 -0.025097 -0.024837 -0.024067 -0.022847 -0.021244 -0.019335 -0.017201 -0.014922 -0.012576 -0.010233 -0.007956 -0.005798 -0.003801 -0.001996 -0.000405 0.000961 0.002101 0.003019 0.003728 0.004244 0.004587 0.004780 0.004846 0.004808 0.004687 0.004505 0.004277 0.004019 0.003743 0.003458 0.003173 0.002892 0.002620 0.002358 0.002109 0.001874 0.001653 0.001447 0.001257 0.001081 0.000921 0.000777 0.000649 0.000536 0.000438 0.000354 0.000283 0.000224 0.000176 0.000137 0.000105 0.000080 0.000061 0.000046 0.000034 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000046 -0.000061 -0.000080 -0.000105 -0.000135 -0.000173 -0.000220 -0.000277 -0.000346 -0.000427 -0.000522 -0.000632 -0.000757 -0.000897 -0.001054 -0.001225 -0.001412 -0.001614 -0.001831 -0.002061 -0.002304 -0.002560 -0.002827 -0.003102 -0.003383 -0.003663 -0.003938 -0.004198 -0.004433 -0.004630 -0.004774 -0.004848 -0.004830 -0.004699 -0.004431 -0.004001 -0.003388 -0.002571 -0.001536 -0.000274 0.001215 0.002923 0.004832 0.006913 0.009126 0.011421 0.013741 0.016018 0.018179 0.020150 0.021852 0.023214 0.024167 0.024653 0.024629 0.024066 0.022957 0.021312 0.019166 0.016572 0.013606 0.010360 0.006940 0.003465 0.000056 -0.003161 -0.006069 -0.008560 -0.010540 -0.011938 -0.012705 -0.012821 -0.012294 -0.011158 -0.009479 -0.007344 -0.004862 -0.002157 0.000635 0.003375 0.005928 0.008164 0.009971 0.011256 0.011949 0.012008 0.011418 0.010195 0.008379 0.006040 0.003264 0.000158 -0.003162 -0.006572 -0.009950 -0.013176 -0.016143 -0.018756 -0.020937 -0.022628 -0.023792 -0.024412 -0.024496 -0.024068 -0.023171 -0.021861 -0.020205 -0.018277 -0.016154 -0.013911 -0.011621 -0.009350 -0.007158 -0.005091 -0.003188 -0.001478 0.000023 0.001304 0.002366 0.003214 0.003863 0.004328 0.004629 0.004788 0.004828 0.004770 0.004636 0.004444 0.004211 0.003951 0.003675 0.003392 0.003109 0.002832 0.002563 0.002305 0.002060 0.001829 0.001612 0.001410 0.001223 0.001051 0.000895 0.000754 0.000629 0.000519 0.000424 0.000342 0.000274 0.000216 0.000169 0.000131 0.000101 0.000077 0.000058 0.000044 0.000033 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000058 -0.000077 -0.000100 -0.000130 -0.000166 -0.000212 -0.000267 -0.000333 -0.000412 -0.000504 -0.000611 -0.000733 -0.000870 -0.001023 -0.001191 -0.001373 -0.001571 -0.001783 -0.002009 -0.002249 -0.002501 -0.002764 -0.003036 -0.003314 -0.003593 -0.003868 -0.004130 -0.004371 -0.004577 -0.004735 -0.004828 -0.004836 -0.004738 -0.004510 -0.004130 -0.003575 -0.002826 -0.001868 -0.000691 0.000707 0.002320 0.004133 0.006119 0.008244 0.010462 0.012720 0.014956 0.017102 0.019086 0.020836 0.022281 0.023356 0.024004 0.024181 0.023857 0.023021 0.021679 0.019858 0.017605 0.014985 0.012081 0.008988 0.005813 0.002668 -0.000334 -0.003083 -0.005479 -0.007436 -0.008885 -0.009779 -0.010098 -0.009845 -0.009051 -0.007770 -0.006080 -0.004078 -0.001875 0.000409 0.002648 0.004721 0.006514 0.007925 0.008872 0.009292 0.009151 0.008436 0.007164 0.005375 0.003132 0.000518 -0.002370 -0.005425 -0.008533 -0.011583 -0.014467 -0.017089 -0.019362 -0.021219 -0.022609 -0.023502 -0.023886 -0.023771 -0.023185 -0.022169 -0.020780 -0.019081 -0.017144 -0.015041 -0.012843 -0.010619 -0.008429 -0.006328 -0.004360 -0.002558 -0.000947 0.000458 0.001650 0.002631 0.003408 0.003994 0.004406 0.004664 0.004788 0.004802 0.004725 0.004577 0.004376 0.004138 0.003876 0.003600 0.003319 0.003039 0.002765 0.002501 0.002247 0.002007 0.001780 0.001568 0.001370 0.001187 0.001020 0.000867 0.000730 0.000608 0.000501 0.000409 0.000330 0.000263 0.000208 0.000163 0.000126 0.000097 0.000074 0.000056 0.000042 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000055 -0.000073 -0.000096 -0.000124 -0.000159 -0.000203 -0.000256 -0.000320 -0.000397 -0.000486 -0.000590 -0.000708 -0.000841 -0.000990 -0.001153 -0.001332 -0.001525 -0.001733 -0.001954 -0.002189 -0.002436 -0.002695 -0.002964 -0.003239 -0.003516 -0.003791 -0.004056 -0.004302 -0.004517 -0.004689 -0.004801 -0.004834 -0.004769 -0.004582 -0.004252 -0.003757 -0.003078 -0.002199 -0.001110 0.000193 0.001706 0.003415 0.005300 0.007329 0.009462 0.011649 0.013833 0.015952 0.017938 0.019723 0.021240 0.022424 0.023222 0.023589 0.023493 0.022920 0.021872 0.020369 0.018451 0.016173 0.013608 0.010842 0.007969 0.005091 0.002311 -0.000271 -0.002562 -0.004483 -0.005970 -0.006976 -0.007481 -0.007485 -0.007013 -0.006111 -0.004846 -0.003304 -0.001583 0.000212 0.001971 0.003584 0.004951 0.005983 0.006608 0.006771 0.006442 0.005614 0.004304 0.002549 0.000409 -0.002038 -0.004705 -0.007493 -0.010300 -0.013025 -0.015571 -0.017851 -0.019792 -0.021332 -0.022430 -0.023062 -0.023221 -0.022919 -0.022187 -0.021065 -0.019609 -0.017880 -0.015945 -0.013873 -0.011730 -0.009581 -0.007480 -0.005478 -0.003613 -0.001917 -0.000409 0.000896 0.001996 0.002893 0.003596 0.004118 0.004476 0.004690 0.004780 0.004767 0.004670 0.004509 0.004299 0.004057 0.003793 0.003518 0.003239 0.002963 0.002693 0.002433 0.002185 0.001949 0.001727 0.001520 0.001327 0.001149 0.000986 0.000838 0.000705 0.000586 0.000483 0.000393 0.000317 0.000253 0.000199 0.000156 0.000121 0.000093 0.000070 0.000053 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000053 -0.000069 -0.000091 -0.000118 -0.000152 -0.000194 -0.000245 -0.000307 -0.000380 -0.000467 -0.000567 -0.000682 -0.000811 -0.000955 -0.001114 -0.001288 -0.001476 -0.001679 -0.001895 -0.002125 -0.002368 -0.002622 -0.002887 -0.003158 -0.003434 -0.003708 -0.003974 -0.004225 -0.004449 -0.004634 -0.004764 -0.004823 -0.004790 -0.004644 -0.004365 -0.003930 -0.003322 -0.002524 -0.001525 -0.000321 0.001087 0.002690 0.004467 0.006393 0.008431 0.010537 0.012660 0.014740 0.016715 0.018521 0.020094 0.021374 0.022307 0.022848 0.022966 0.022642 0.021874 0.020677 0.019082 0.017137 0.014905 0.012460 0.009887 0.007277 0.004722 0.002314 0.000137 -0.001736 -0.003245 -0.004346 -0.005017 -0.005256 -0.005081 -0.004532 -0.003666 -0.002556 -0.001288 0.000047 0.001352 0.002532 0.003499 0.004177 0.004501 0.004426 0.003928 0.003002 0.001664 -0.000047 -0.002077 -0.004355 -0.006801 -0.009324 -0.011834 -0.014239 -0.016455 -0.018405 -0.020024 -0.021261 -0.022081 -0.022466 -0.022414 -0.021941 -0.021077 -0.019864 -0.018355 -0.016610 -0.014690 -0.012661 -0.010584 -0.008517 -0.006514 -0.004616 -0.002861 -0.001274 0.000126 0.001330 0.002336 0.003148 0.003776 0.004233 0.004537 0.004707 0.004763 0.004723 0.004607 0.004432 0.004214 0.003967 0.003702 0.003428 0.003153 0.002880 0.002616 0.002361 0.002118 0.001888 0.001672 0.001470 0.001282 0.001109 0.000950 0.000807 0.000678 0.000563 0.000463 0.000377 0.000303 0.000242 0.000191 0.000149 0.000115 0.000088 0.000067 0.000050 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000037 -0.000049 -0.000066 -0.000086 -0.000112 -0.000144 -0.000185 -0.000234 -0.000293 -0.000364 -0.000447 -0.000543 -0.000654 -0.000779 -0.000919 -0.001073 -0.001242 -0.001425 -0.001622 -0.001833 -0.002058 -0.002295 -0.002545 -0.002804 -0.003072 -0.003345 -0.003618 -0.003885 -0.004140 -0.004372 -0.004569 -0.004717 -0.004800 -0.004799 -0.004694 -0.004465 -0.004091 -0.003553 -0.002837 -0.001930 -0.000826 0.000474 0.001965 0.003630 0.005446 0.007382 0.009398 0.011447 0.013476 0.015427 0.017239 0.018853 0.020211 0.021261 0.021959 0.022272 0.022179 0.021674 0.020766 0.019480 0.017854 0.015943 0.013811 0.011532 0.009187 0.006859 0.004629 0.002574 0.000761 -0.000754 -0.001930 -0.002744 -0.003192 -0.003287 -0.003060 -0.002559 -0.001848 -0.000997 -0.000088 0.000797 0.001578 0.002178 0.002530 0.002581 0.002292 0.001645 0.000637 -0.000714 -0.002372 -0.004287 -0.006394 -0.008619 -0.010882 -0.013103 -0.015199 -0.017098 -0.018731 -0.020045 -0.020995 -0.021554 -0.021711 -0.021467 -0.020841 -0.019863 -0.018576 -0.017031 -0.015282 -0.013391 -0.011416 -0.009415 -0.007440 -0.005540 -0.003754 -0.002112 -0.000638 0.000652 0.001753 0.002664 0.003390 0.003943 0.004336 0.004587 0.004714 0.004735 0.004669 0.004534 0.004347 0.004121 0.003871 0.003605 0.003332 0.003060 0.002792 0.002533 0.002284 0.002047 0.001823 0.001613 0.001416 0.001234 0.001066 0.000913 0.000774 0.000649 0.000539 0.000443 0.000360 0.000289 0.000230 0.000181 0.000141 0.000109 0.000083 0.000063 0.000047 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000046 -0.000062 -0.000081 -0.000106 -0.000137 -0.000175 -0.000222 -0.000279 -0.000346 -0.000426 -0.000519 -0.000625 -0.000746 -0.000880 -0.001030 -0.001193 -0.001371 -0.001563 -0.001768 -0.001987 -0.002219 -0.002463 -0.002717 -0.002981 -0.003250 -0.003521 -0.003789 -0.004047 -0.004285 -0.004494 -0.004659 -0.004765 -0.004795 -0.004729 -0.004549 -0.004235 -0.003768 -0.003134 -0.002319 -0.001317 -0.000126 0.001250 0.002799 0.004500 0.006326 0.008243 0.010209 0.012174 0.014086 0.015889 0.017527 0.018944 0.020092 0.020926 0.021413 0.021530 0.021267 0.020628 0.019631 0.018308 0.016702 0.014871 0.012878 0.010793 0.008690 0.006641 0.004715 0.002974 0.001469 0.000238 -0.000695 -0.001323 -0.001655 -0.001715 -0.001543 -0.001191 -0.000718 -0.000194 0.000312 0.000732 0.001000 0.001061 0.000869 0.000394 -0.000379 -0.001450 -0.002800 -0.004396 -0.006190 -0.008125 -0.010133 -0.012144 -0.014086 -0.015887 -0.017484 -0.018819 -0.019846 -0.020531 -0.020851 -0.020801 -0.020386 -0.019627 -0.018555 -0.017212 -0.015646 -0.013910 -0.012061 -0.010152 -0.008236 -0.006362 -0.004572 -0.002900 -0.001376 -0.000018 0.001162 0.002159 0.002975 0.003617 0.004095 0.004425 0.004623 0.004707 0.004696 0.004605 0.004453 0.004254 0.004021 0.003767 0.003501 0.003231 0.002962 0.002700 0.002446 0.002204 0.001973 0.001755 0.001551 0.001361 0.001184 0.001022 0.000874 0.000739 0.000620 0.000514 0.000421 0.000342 0.000274 0.000218 0.000171 0.000133 0.000103 0.000078 0.000059 0.000044 0.000033 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000058 -0.000076 -0.000099 -0.000129 -0.000165 -0.000210 -0.000264 -0.000329 -0.000405 -0.000493 -0.000595 -0.000711 -0.000841 -0.000985 -0.001143 -0.001315 -0.001501 -0.001701 -0.001913 -0.002139 -0.002377 -0.002626 -0.002885 -0.003150 -0.003419 -0.003686 -0.003946 -0.004190 -0.004408 -0.004589 -0.004717 -0.004776 -0.004749 -0.004616 -0.004360 -0.003963 -0.003409 -0.002687 -0.001786 -0.000705 0.000555 0.001983 0.003565 0.005276 0.007086 0.008958 0.010847 0.012707 0.014485 0.016128 0.017586 0.018810 0.019758 0.020395 0.020698 0.020653 0.020260 0.019531 0.018490 0.017173 0.015628 0.013909 0.012076 0.010195 0.008328 0.006538 0.004879 0.003400 0.002135 0.001109 0.000330 -0.000205 -0.000515 -0.000630 -0.000594 -0.000457 -0.000273 -0.000102 -0.000001 -0.000024 -0.000218 -0.000618 -0.001251 -0.002126 -0.003240 -0.004574 -0.006098 -0.007768 -0.009530 -0.011327 -0.013095 -0.014771 -0.016294 -0.017609 -0.018667 -0.019430 -0.019872 -0.019977 -0.019743 -0.019180 -0.018310 -0.017165 -0.015785 -0.014216 -0.012508 -0.010713 -0.008881 -0.007060 -0.005293 -0.003619 -0.002067 -0.000663 0.000578 0.001647 0.002541 0.003263 0.003822 0.004228 0.004497 0.004644 0.004688 0.004645 0.004531 0.004362 0.004153 0.003914 0.003658 0.003392 0.003125 0.002861 0.002604 0.002356 0.002120 0.001896 0.001685 0.001488 0.001303 0.001133 0.000976 0.000833 0.000704 0.000589 0.000487 0.000399 0.000323 0.000259 0.000205 0.000161 0.000125 0.000096 0.000073 0.000055 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000054 -0.000071 -0.000093 -0.000121 -0.000155 -0.000198 -0.000249 -0.000310 -0.000383 -0.000467 -0.000565 -0.000675 -0.000800 -0.000939 -0.001091 -0.001257 -0.001437 -0.001631 -0.001837 -0.002057 -0.002288 -0.002532 -0.002785 -0.003046 -0.003311 -0.003577 -0.003838 -0.004086 -0.004313 -0.004507 -0.004655 -0.004741 -0.004750 -0.004664 -0.004464 -0.004135 -0.003660 -0.003027 -0.002227 -0.001256 -0.000113 0.001194 0.002653 0.004243 0.005940 0.007709 0.009512 0.011305 0.013042 0.014673 0.016151 0.017430 0.018468 0.019231 0.019695 0.019843 0.019670 0.019184 0.018403 0.017354 0.016078 0.014618 0.013028 0.011362 0.009677 0.008027 0.006461 0.005022 0.003744 0.002651 0.001753 0.001051 0.000530 0.000169 -0.000067 -0.000217 -0.000328 -0.000446 -0.000619 -0.000891 -0.001300 -0.001874 -0.002633 -0.003584 -0.004721 -0.006026 -0.007468 -0.009010 -0.010603 -0.012195 -0.013732 -0.015157 -0.016420 -0.017474 -0.018279 -0.018804 -0.019029 -0.018944 -0.018552 -0.017866 -0.016907 -0.015710 -0.014311 -0.012756 -0.011091 -0.009363 -0.007618 -0.005899 -0.004246 -0.002692 -0.001264 0.000019 0.001143 0.002102 0.002894 0.003525 0.004002 0.004338 0.004548 0.004648 0.004654 0.004581 0.004446 0.004263 0.004044 0.003801 0.003543 0.003279 0.003015 0.002756 0.002505 0.002264 0.002034 0.001817 0.001613 0.001422 0.001244 0.001080 0.000929 0.000791 0.000667 0.000557 0.000460 0.000376 0.000303 0.000243 0.000192 0.000151 0.000117 0.000090 0.000068 0.000051 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000050 -0.000066 -0.000087 -0.000113 -0.000145 -0.000185 -0.000234 -0.000292 -0.000361 -0.000441 -0.000534 -0.000639 -0.000758 -0.000891 -0.001038 -0.001198 -0.001372 -0.001559 -0.001759 -0.001972 -0.002197 -0.002434 -0.002681 -0.002937 -0.003198 -0.003462 -0.003723 -0.003974 -0.004207 -0.004413 -0.004579 -0.004691 -0.004733 -0.004690 -0.004544 -0.004280 -0.003881 -0.003336 -0.002635 -0.001772 -0.000746 0.000439 0.001773 0.003240 0.004817 0.006476 0.008182 0.009897 0.011578 0.013180 0.014658 0.015968 0.017073 0.017937 0.018535 0.018848 0.018870 0.018601 0.018055 0.017253 0.016225 0.015010 0.013650 0.012193 0.010687 0.009179 0.007714 0.006331 0.005060 0.003925 0.002939 0.002104 0.001414 0.000850 0.000388 -0.000003 -0.000360 -0.000721 -0.001122 -0.001600 -0.002184 -0.002897 -0.003752 -0.004753 -0.005893 -0.007153 -0.008507 -0.009919 -0.011345 -0.012741 -0.014059 -0.015252 -0.016276 -0.017091 -0.017668 -0.017981 -0.018016 -0.017769 -0.017245 -0.016459 -0.015436 -0.014207 -0.012809 -0.011284 -0.009675 -0.008025 -0.006377 -0.004768 -0.003234 -0.001803 -0.000499 0.000662 0.001670 0.002520 0.003213 0.003754 0.004154 0.004424 0.004579 0.004633 0.004604 0.004505 0.004351 0.004155 0.003929 0.003682 0.003425 0.003163 0.002903 0.002649 0.002404 0.002170 0.001947 0.001737 0.001540 0.001356 0.001184 0.001026 0.000881 0.000749 0.000630 0.000524 0.000432 0.000352 0.000284 0.000226 0.000179 0.000140 0.000108 0.000083 0.000063 0.000048 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000046 -0.000061 -0.000081 -0.000105 -0.000136 -0.000173 -0.000219 -0.000274 -0.000338 -0.000414 -0.000502 -0.000603 -0.000716 -0.000843 -0.000984 -0.001138 -0.001305 -0.001485 -0.001679 -0.001885 -0.002103 -0.002334 -0.002575 -0.002825 -0.003082 -0.003342 -0.003602 -0.003854 -0.004093 -0.004308 -0.004489 -0.004624 -0.004697 -0.004694 -0.004599 -0.004396 -0.004070 -0.003610 -0.003005 -0.002247 -0.001335 -0.000271 0.000938 0.002278 0.003732 0.005274 0.006875 0.008500 0.010110 0.011666 0.013125 0.014446 0.015593 0.016533 0.017238 0.017690 0.017878 0.017801 0.017464 0.016884 0.016085 0.015095 0.013952 0.012695 0.011364 0.010001 0.008644 0.007328 0.006084 0.004932 0.003888 0.002956 0.002134 0.001411 0.000768 0.000183 -0.000374 -0.000929 -0.001514 -0.002155 -0.002875 -0.003691 -0.004612 -0.005639 -0.006762 -0.007966 -0.009224 -0.010504 -0.011769 -0.012979 -0.014093 -0.015071 -0.015877 -0.016479 -0.016853 -0.016981 -0.016854 -0.016470 -0.015841 -0.014981 -0.013915 -0.012675 -0.011296 -0.009817 -0.008277 -0.006716 -0.005171 -0.003678 -0.002266 -0.000960 0.000219 0.001259 0.002152 0.002896 0.003493 0.003949 0.004275 0.004483 0.004586 0.004600 0.004538 0.004416 0.004245 0.004039 0.003807 0.003559 0.003302 0.003043 0.002788 0.002540 0.002302 0.002074 0.001859 0.001656 0.001466 0.001288 0.001123 0.000971 0.000832 0.000706 0.000592 0.000492 0.000404 0.000329 0.000264 0.000210 0.000166 0.000129 0.000100 0.000077 0.000058 0.000044 0.000033 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000057 -0.000075 -0.000098 -0.000126 -0.000161 -0.000204 -0.000255 -0.000316 -0.000388 -0.000471 -0.000566 -0.000674 -0.000795 -0.000929 -0.001077 -0.001237 -0.001411 -0.001597 -0.001796 -0.002008 -0.002231 -0.002466 -0.002710 -0.002962 -0.003218 -0.003475 -0.003728 -0.003969 -0.004192 -0.004387 -0.004541 -0.004642 -0.004675 -0.004627 -0.004481 -0.004225 -0.003845 -0.003331 -0.002676 -0.001876 -0.000931 0.000154 0.001368 0.002696 0.004117 0.005605 0.007130 0.008658 0.010152 0.011573 0.012885 0.014052 0.015042 0.015829 0.016393 0.016720 0.016806 0.016653 0.016271 0.015677 0.014895 0.013954 0.012885 0.011723 0.010504 0.009262 0.008026 0.006825 0.005680 0.004606 0.003610 0.002694 0.001853 0.001073 0.000338 -0.000371 -0.001077 -0.001801 -0.002564 -0.003382 -0.004267 -0.005225 -0.006254 -0.007344 -0.008480 -0.009636 -0.010785 -0.011894 -0.012929 -0.013853 -0.014636 -0.015247 -0.015661 -0.015858 -0.015828 -0.015566 -0.015074 -0.014363 -0.013453 -0.012367 -0.011136 -0.009792 -0.008372 -0.006913 -0.005449 -0.004015 -0.002640 -0.001353 -0.000173 0.000883 0.001804 0.002585 0.003227 0.003732 0.004107 0.004364 0.004514 0.004570 0.004547 0.004457 0.004314 0.004130 0.003915 0.003679 0.003430 0.003176 0.002922 0.002672 0.002430 0.002199 0.001979 0.001770 0.001575 0.001392 0.001221 0.001062 0.000917 0.000783 0.000663 0.000555 0.000460 0.000377 0.000306 0.000245 0.000195 0.000153 0.000119 0.000092 0.000070 0.000053 0.000040 0.000030 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000052 -0.000069 -0.000090 -0.000117 -0.000150 -0.000189 -0.000237 -0.000294 -0.000362 -0.000440 -0.000529 -0.000632 -0.000747 -0.000874 -0.001015 -0.001169 -0.001336 -0.001515 -0.001707 -0.001911 -0.002128 -0.002356 -0.002593 -0.002839 -0.003090 -0.003344 -0.003595 -0.003838 -0.004067 -0.004271 -0.004442 -0.004567 -0.004633 -0.004627 -0.004535 -0.004343 -0.004038 -0.003611 -0.003054 -0.002361 -0.001532 -0.000569 0.000519 0.001719 0.003016 0.004386 0.005804 0.007238 0.008657 0.010025 0.011309 0.012474 0.013492 0.014335 0.014984 0.015424 0.015647 0.015650 0.015441 0.015030 0.014436 0.013680 0.012788 0.011789 0.010712 0.009587 0.008441 0.007299 0.006182 0.005104 0.004076 0.003102 0.002181 0.001305 0.000464 -0.000355 -0.001168 -0.001990 -0.002836 -0.003717 -0.004640 -0.005609 -0.006618 -0.007660 -0.008717 -0.009768 -0.010787 -0.011747 -0.012618 -0.013371 -0.013978 -0.014415 -0.014665 -0.014713 -0.014551 -0.014180 -0.013604 -0.012838 -0.011899 -0.010813 -0.009608 -0.008315 -0.006968 -0.005598 -0.004238 -0.002919 -0.001667 -0.000504 0.000551 0.001486 0.002292 0.002966 0.003509 0.003927 0.004227 0.004420 0.004517 0.004530 0.004474 0.004360 0.004199 0.004004 0.003783 0.003545 0.003298 0.003047 0.002798 0.002554 0.002319 0.002095 0.001882 0.001682 0.001493 0.001317 0.001153 0.001002 0.000862 0.000735 0.000621 0.000518 0.000428 0.000350 0.000283 0.000226 0.000179 0.000141 0.000109 0.000084 0.000064 0.000049 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000048 -0.000064 -0.000083 -0.000108 -0.000138 -0.000175 -0.000220 -0.000273 -0.000336 -0.000409 -0.000493 -0.000590 -0.000699 -0.000820 -0.000954 -0.001101 -0.001260 -0.001433 -0.001617 -0.001814 -0.002023 -0.002244 -0.002475 -0.002714 -0.002959 -0.003208 -0.003456 -0.003700 -0.003931 -0.004144 -0.004328 -0.004474 -0.004569 -0.004601 -0.004556 -0.004423 -0.004189 -0.003843 -0.003378 -0.002788 -0.002070 -0.001226 -0.000262 0.000812 0.001983 0.003232 0.004536 0.005869 0.007201 0.008502 0.009741 0.010886 0.011909 0.012786 0.013495 0.014021 0.014354 0.014489 0.014428 0.014177 0.013750 0.013162 0.012434 0.011589 0.010651 0.009646 0.008597 0.007528 0.006456 0.005399 0.004367 0.003367 0.002402 0.001468 0.000561 -0.000328 -0.001209 -0.002092 -0.002985 -0.003896 -0.004829 -0.005784 -0.006756 -0.007735 -0.008705 -0.009649 -0.010542 -0.011361 -0.012081 -0.012677 -0.013128 -0.013415 -0.013525 -0.013447 -0.013180 -0.012724 -0.012089 -0.011289 -0.010344 -0.009276 -0.008113 -0.006884 -0.005618 -0.004346 -0.003096 -0.001895 -0.000765 0.000274 0.001207 0.002024 0.002719 0.003290 0.003742 0.004078 0.004309 0.004443 0.004492 0.004468 0.004382 0.004247 0.004073 0.003869 0.003644 0.003406 0.003161 0.002915 0.002672 0.002435 0.002208 0.001991 0.001786 0.001593 0.001412 0.001243 0.001086 0.000941 0.000808 0.000688 0.000579 0.000483 0.000398 0.000324 0.000261 0.000209 0.000165 0.000129 0.000100 0.000077 0.000059 0.000044 0.000033 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000025 -0.000033 -0.000044 -0.000058 -0.000076 -0.000099 -0.000127 -0.000161 -0.000203 -0.000252 -0.000310 -0.000379 -0.000458 -0.000549 -0.000651 -0.000766 -0.000893 -0.001033 -0.001185 -0.001350 -0.001527 -0.001717 -0.001919 -0.002132 -0.002355 -0.002587 -0.002826 -0.003069 -0.003313 -0.003554 -0.003787 -0.004005 -0.004200 -0.004363 -0.004483 -0.004548 -0.004546 -0.004466 -0.004296 -0.004026 -0.003647 -0.003153 -0.002541 -0.001812 -0.000969 -0.000018 0.001028 0.002154 0.003340 0.004565 0.005803 0.007025 0.008204 0.009312 0.010322 0.011210 0.011957 0.012545 0.012964 0.013205 0.013268 0.013155 0.012873 0.012436 0.011857 0.011157 0.010353 0.009468 0.008522 0.007535 0.006526 0.005510 0.004499 0.003502 0.002525 0.001567 0.000629 -0.000294 -0.001207 -0.002116 -0.003025 -0.003938 -0.004856 -0.005776 -0.006694 -0.007599 -0.008478 -0.009313 -0.010084 -0.010771 -0.011353 -0.011810 -0.012124 -0.012282 -0.012274 -0.012096 -0.011745 -0.011229 -0.010557 -0.009744 -0.008809 -0.007775 -0.006668 -0.005513 -0.004339 -0.003170 -0.002033 -0.000951 0.000058 0.000975 0.001790 0.002493 0.003083 0.003559 0.003924 0.004186 0.004352 0.004433 0.004440 0.004383 0.004273 0.004121 0.003935 0.003726 0.003499 0.003263 0.003022 0.002781 0.002545 0.002316 0.002096 0.001887 0.001690 0.001504 0.001331 0.001169 0.001019 0.000881 0.000755 0.000641 0.000538 0.000447 0.000368 0.000299 0.000241 0.000192 0.000151 0.000118 0.000091 0.000070 0.000053 0.000040 0.000030 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000030 -0.000040 -0.000053 -0.000070 -0.000091 -0.000116 -0.000148 -0.000186 -0.000232 -0.000286 -0.000349 -0.000423 -0.000508 -0.000605 -0.000713 -0.000833 -0.000966 -0.001111 -0.001268 -0.001438 -0.001620 -0.001814 -0.002019 -0.002234 -0.002458 -0.002690 -0.002927 -0.003166 -0.003403 -0.003636 -0.003857 -0.004060 -0.004236 -0.004376 -0.004470 -0.004506 -0.004473 -0.004361 -0.004159 -0.003860 -0.003456 -0.002944 -0.002324 -0.001596 -0.000766 0.000158 0.001161 0.002229 0.003342 0.004478 0.005613 0.006721 0.007777 0.008757 0.009638 0.010401 0.011030 0.011510 0.011835 0.011998 0.012000 0.011845 0.011540 0.011097 0.010530 0.009854 0.009087 0.008247 0.007351 0.006417 0.005459 0.004491 0.003522 0.002560 0.001609 0.000671 -0.000255 -0.001169 -0.002074 -0.002972 -0.003861 -0.004742 -0.005612 -0.006463 -0.007286 -0.008070 -0.008797 -0.009452 -0.010017 -0.010473 -0.010806 -0.011003 -0.011052 -0.010949 -0.010691 -0.010280 -0.009724 -0.009034 -0.008225 -0.007317 -0.006331 -0.005290 -0.004219 -0.003141 -0.002080 -0.001057 -0.000093 0.000796 0.001596 0.002297 0.002894 0.003384 0.003770 0.004057 0.004250 0.004359 0.004393 0.004362 0.004277 0.004147 0.003981 0.003788 0.003575 0.003349 0.003115 0.002879 0.002645 0.002416 0.002195 0.001984 0.001783 0.001594 0.001416 0.001250 0.001096 0.000954 0.000823 0.000703 0.000595 0.000499 0.000413 0.000339 0.000275 0.000221 0.000175 0.000138 0.000107 0.000083 0.000064 0.000048 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000037 -0.000049 -0.000064 -0.000083 -0.000106 -0.000135 -0.000170 -0.000212 -0.000262 -0.000321 -0.000389 -0.000469 -0.000559 -0.000661 -0.000774 -0.000900 -0.001038 -0.001188 -0.001350 -0.001524 -0.001709 -0.001906 -0.002113 -0.002329 -0.002553 -0.002782 -0.003015 -0.003248 -0.003478 -0.003700 -0.003908 -0.004095 -0.004252 -0.004369 -0.004437 -0.004446 -0.004385 -0.004245 -0.004018 -0.003697 -0.003279 -0.002760 -0.002141 -0.001426 -0.000622 0.000262 0.001212 0.002212 0.003243 0.004283 0.005311 0.006304 0.007239 0.008097 0.008858 0.009506 0.010028 0.010414 0.010656 0.010753 0.010704 0.010515 0.010193 0.009747 0.009191 0.008539 0.007805 0.007005 0.006156 0.005270 0.004362 0.003442 0.002519 0.001600 0.000688 -0.000213 -0.001102 -0.001978 -0.002840 -0.003686 -0.004514 -0.005318 -0.006093 -0.006829 -0.007515 -0.008138 -0.008683 -0.009135 -0.009480 -0.009706 -0.009802 -0.009762 -0.009583 -0.009265 -0.008813 -0.008236 -0.007545 -0.006757 -0.005889 -0.004962 -0.003996 -0.003014 -0.002036 -0.001083 -0.000174 0.000674 0.001447 0.002135 0.002728 0.003225 0.003623 0.003927 0.004141 0.004273 0.004331 0.004324 0.004262 0.004153 0.004007 0.003831 0.003633 0.003418 0.003194 0.002965 0.002735 0.002508 0.002288 0.002075 0.001872 0.001680 0.001499 0.001329 0.001171 0.001024 0.000889 0.000765 0.000652 0.000550 0.000460 0.000380 0.000311 0.000252 0.000202 0.000160 0.000126 0.000098 0.000075 0.000058 0.000044 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000058 -0.000075 -0.000096 -0.000122 -0.000154 -0.000193 -0.000239 -0.000293 -0.000357 -0.000431 -0.000515 -0.000610 -0.000717 -0.000836 -0.000966 -0.001108 -0.001262 -0.001428 -0.001606 -0.001794 -0.001992 -0.002200 -0.002415 -0.002636 -0.002862 -0.003089 -0.003316 -0.003537 -0.003748 -0.003941 -0.004111 -0.004248 -0.004343 -0.004387 -0.004371 -0.004286 -0.004124 -0.003878 -0.003545 -0.003120 -0.002604 -0.001998 -0.001307 -0.000539 0.000296 0.001183 0.002107 0.003049 0.003990 0.004911 0.005791 0.006611 0.007355 0.008006 0.008550 0.008977 0.009279 0.009450 0.009490 0.009399 0.009182 0.008847 0.008402 0.007859 0.007230 0.006530 0.005771 0.004968 0.004134 0.003279 0.002415 0.001548 0.000684 -0.000170 -0.001012 -0.001839 -0.002647 -0.003433 -0.004193 -0.004922 -0.005613 -0.006259 -0.006850 -0.007372 -0.007815 -0.008165 -0.008412 -0.008545 -0.008558 -0.008446 -0.008210 -0.007850 -0.007375 -0.006792 -0.006116 -0.005360 -0.004543 -0.003682 -0.002797 -0.001907 -0.001031 -0.000186 0.000611 0.001347 0.002010 0.002591 0.003084 0.003488 0.003802 0.004032 0.004181 0.004259 0.004272 0.004230 0.004141 0.004013 0.003854 0.003671 0.003470 0.003257 0.003036 0.002812 0.002590 0.002371 0.002159 0.001955 0.001761 0.001578 0.001405 0.001243 0.001093 0.000953 0.000825 0.000708 0.000602 0.000507 0.000422 0.000348 0.000284 0.000229 0.000183 0.000145 0.000114 0.000088 0.000068 0.000052 0.000039 0.000030 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000040 -0.000052 -0.000067 -0.000087 -0.000110 -0.000139 -0.000175 -0.000217 -0.000267 -0.000325 -0.000394 -0.000472 -0.000561 -0.000661 -0.000773 -0.000896 -0.001030 -0.001177 -0.001334 -0.001503 -0.001683 -0.001872 -0.002070 -0.002276 -0.002489 -0.002707 -0.002928 -0.003150 -0.003368 -0.003579 -0.003778 -0.003956 -0.004108 -0.004226 -0.004299 -0.004322 -0.004284 -0.004180 -0.004002 -0.003746 -0.003408 -0.002986 -0.002481 -0.001897 -0.001239 -0.000516 0.000261 0.001079 0.001922 0.002773 0.003615 0.004431 0.005204 0.005916 0.006555 0.007105 0.007556 0.007899 0.008128 0.008238 0.008230 0.008105 0.007867 0.007524 0.007084 0.006557 0.005955 0.005291 0.004578 0.003827 0.003051 0.002259 0.001460 0.000663 -0.000128 -0.000906 -0.001667 -0.002406 -0.003120 -0.003803 -0.004450 -0.005055 -0.005610 -0.006107 -0.006535 -0.006883 -0.007143 -0.007304 -0.007359 -0.007304 -0.007137 -0.006859 -0.006474 -0.005990 -0.005416 -0.004765 -0.004052 -0.003293 -0.002505 -0.001704 -0.000909 -0.000133 0.000606 0.001296 0.001925 0.002484 0.002966 0.003366 0.003685 0.003924 0.004087 0.004180 0.004210 0.004185 0.004113 0.004003 0.003860 0.003691 0.003504 0.003302 0.003091 0.002876 0.002659 0.002444 0.002234 0.002031 0.001837 0.001652 0.001477 0.001313 0.001159 0.001016 0.000884 0.000763 0.000653 0.000554 0.000465 0.000386 0.000318 0.000258 0.000208 0.000166 0.000131 0.000103 0.000080 0.000061 0.000047 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000060 -0.000078 -0.000099 -0.000125 -0.000157 -0.000196 -0.000242 -0.000296 -0.000359 -0.000431 -0.000514 -0.000608 -0.000712 -0.000828 -0.000954 -0.001093 -0.001242 -0.001402 -0.001573 -0.001753 -0.001942 -0.002139 -0.002343 -0.002553 -0.002766 -0.002982 -0.003196 -0.003405 -0.003605 -0.003790 -0.003953 -0.004088 -0.004186 -0.004241 -0.004245 -0.004191 -0.004073 -0.003886 -0.003625 -0.003290 -0.002878 -0.002393 -0.001838 -0.001221 -0.000549 0.000165 0.000909 0.001669 0.002429 0.003175 0.003891 0.004563 0.005177 0.005720 0.006181 0.006549 0.006819 0.006984 0.007043 0.006995 0.006843 0.006591 0.006247 0.005817 0.005313 0.004745 0.004124 0.003464 0.002774 0.002065 0.001346 0.000627 -0.000087 -0.000788 -0.001472 -0.002133 -0.002766 -0.003365 -0.003927 -0.004445 -0.004911 -0.005318 -0.005658 -0.005922 -0.006101 -0.006189 -0.006180 -0.006071 -0.005863 -0.005558 -0.005161 -0.004680 -0.004126 -0.003511 -0.002848 -0.002153 -0.001440 -0.000725 -0.000023 0.000654 0.001292 0.001880 0.002409 0.002872 0.003262 0.003579 0.003821 0.003992 0.004097 0.004140 0.004130 0.004073 0.003977 0.003849 0.003695 0.003521 0.003331 0.003131 0.002924 0.002715 0.002505 0.002299 0.002099 0.001905 0.001720 0.001544 0.001378 0.001222 0.001077 0.000942 0.000817 0.000703 0.000600 0.000507 0.000424 0.000352 0.000288 0.000234 0.000188 0.000150 0.000118 0.000092 0.000071 0.000055 0.000042 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000041 -0.000054 -0.000069 -0.000088 -0.000112 -0.000141 -0.000176 -0.000218 -0.000267 -0.000325 -0.000392 -0.000469 -0.000556 -0.000653 -0.000762 -0.000881 -0.001011 -0.001151 -0.001303 -0.001464 -0.001635 -0.001815 -0.002002 -0.002197 -0.002398 -0.002604 -0.002813 -0.003021 -0.003228 -0.003427 -0.003615 -0.003786 -0.003933 -0.004051 -0.004133 -0.004171 -0.004161 -0.004095 -0.003968 -0.003777 -0.003519 -0.003192 -0.002798 -0.002338 -0.001819 -0.001248 -0.000633 0.000015 0.000684 0.001362 0.002034 0.002689 0.003313 0.003893 0.004417 0.004875 0.005256 0.005552 0.005758 0.005870 0.005887 0.005808 0.005637 0.005379 0.005041 0.004630 0.004156 0.003630 0.003062 0.002464 0.001844 0.001214 0.000580 -0.000048 -0.000665 -0.001264 -0.001840 -0.002387 -0.002901 -0.003377 -0.003808 -0.004189 -0.004512 -0.004772 -0.004959 -0.005069 -0.005095 -0.005035 -0.004886 -0.004649 -0.004330 -0.003932 -0.003465 -0.002940 -0.002367 -0.001759 -0.001131 -0.000495 0.000135 0.000747 0.001330 0.001872 0.002365 0.002802 0.003176 0.003484 0.003725 0.003900 0.004012 0.004065 0.004067 0.004023 0.003939 0.003824 0.003683 0.003521 0.003344 0.003155 0.002958 0.002756 0.002554 0.002353 0.002156 0.001965 0.001781 0.001605 0.001439 0.001282 0.001134 0.000997 0.000869 0.000752 0.000645 0.000549 0.000462 0.000386 0.000318 0.000260 0.000211 0.000169 0.000134 0.000106 0.000082 0.000064 0.000049 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000061 -0.000078 -0.000100 -0.000126 -0.000157 -0.000196 -0.000241 -0.000294 -0.000355 -0.000426 -0.000507 -0.000597 -0.000698 -0.000809 -0.000931 -0.001063 -0.001206 -0.001358 -0.001519 -0.001690 -0.001868 -0.002054 -0.002246 -0.002443 -0.002644 -0.002846 -0.003047 -0.003244 -0.003433 -0.003608 -0.003765 -0.003898 -0.004001 -0.004068 -0.004094 -0.004073 -0.003999 -0.003869 -0.003679 -0.003428 -0.003115 -0.002743 -0.002315 -0.001837 -0.001315 -0.000759 -0.000178 0.000417 0.001016 0.001606 0.002177 0.002717 0.003214 0.003658 0.004040 0.004352 0.004586 0.004739 0.004807 0.004790 0.004690 0.004510 0.004255 0.003932 0.003549 0.003116 0.002642 0.002136 0.001609 0.001070 0.000527 -0.000012 -0.000540 -0.001052 -0.001540 -0.002001 -0.002429 -0.002820 -0.003168 -0.003468 -0.003715 -0.003901 -0.004022 -0.004072 -0.004048 -0.003947 -0.003769 -0.003516 -0.003192 -0.002803 -0.002359 -0.001868 -0.001342 -0.000793 -0.000233 0.000327 0.000875 0.001401 0.001895 0.002348 0.002754 0.003106 0.003401 0.003635 0.003810 0.003926 0.003987 0.003998 0.003964 0.003892 0.003788 0.003658 0.003508 0.003341 0.003163 0.002976 0.002784 0.002589 0.002395 0.002203 0.002015 0.001834 0.001660 0.001494 0.001336 0.001188 0.001049 0.000920 0.000800 0.000690 0.000590 0.000500 0.000420 0.000349 0.000287 0.000234 0.000189 0.000151 0.000120 0.000094 0.000073 0.000057 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000042 -0.000054 -0.000069 -0.000088 -0.000112 -0.000140 -0.000175 -0.000216 -0.000264 -0.000320 -0.000385 -0.000459 -0.000543 -0.000637 -0.000740 -0.000854 -0.000977 -0.001111 -0.001254 -0.001406 -0.001567 -0.001736 -0.001912 -0.002095 -0.002283 -0.002476 -0.002670 -0.002866 -0.003058 -0.003245 -0.003423 -0.003586 -0.003730 -0.003850 -0.003940 -0.003996 -0.004012 -0.003984 -0.003906 -0.003776 -0.003591 -0.003352 -0.003058 -0.002712 -0.002319 -0.001884 -0.001414 -0.000917 -0.000401 0.000125 0.000650 0.001165 0.001660 0.002124 0.002548 0.002922 0.003238 0.003489 0.003671 0.003780 0.003814 0.003775 0.003664 0.003484 0.003243 0.002946 0.002601 0.002217 0.001804 0.001369 0.000921 0.000469 0.000020 -0.000419 -0.000842 -0.001244 -0.001620 -0.001965 -0.002275 -0.002545 -0.002771 -0.002947 -0.003069 -0.003132 -0.003133 -0.003068 -0.002937 -0.002740 -0.002479 -0.002159 -0.001787 -0.001370 -0.000919 -0.000443 0.000047 0.000540 0.001026 0.001496 0.001941 0.002353 0.002726 0.003052 0.003329 0.003553 0.003723 0.003840 0.003905 0.003923 0.003898 0.003836 0.003742 0.003622 0.003482 0.003325 0.003157 0.002980 0.002797 0.002611 0.002424 0.002238 0.002055 0.001877 0.001705 0.001541 0.001385 0.001237 0.001097 0.000967 0.000845 0.000733 0.000630 0.000537 0.000453 0.000379 0.000314 0.000258 0.000209 0.000169 0.000135 0.000106 0.000083 0.000065 0.000050 0.000038 0.000029 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000047 -0.000061 -0.000078 -0.000099 -0.000124 -0.000155 -0.000193 -0.000236 -0.000288 -0.000347 -0.000415 -0.000492 -0.000578 -0.000674 -0.000779 -0.000894 -0.001019 -0.001153 -0.001296 -0.001448 -0.001607 -0.001774 -0.001947 -0.002126 -0.002310 -0.002496 -0.002684 -0.002871 -0.003055 -0.003232 -0.003398 -0.003550 -0.003683 -0.003791 -0.003872 -0.003919 -0.003928 -0.003895 -0.003816 -0.003689 -0.003513 -0.003289 -0.003017 -0.002700 -0.002344 -0.001953 -0.001534 -0.001093 -0.000638 -0.000177 0.000282 0.000729 0.001156 0.001553 0.001911 0.002224 0.002484 0.002685 0.002825 0.002900 0.002911 0.002860 0.002748 0.002580 0.002362 0.002101 0.001803 0.001477 0.001131 0.000773 0.000409 0.000048 -0.000304 -0.000642 -0.000961 -0.001255 -0.001522 -0.001756 -0.001954 -0.002113 -0.002227 -0.002293 -0.002307 -0.002267 -0.002170 -0.002017 -0.001809 -0.001548 -0.001240 -0.000890 -0.000505 -0.000096 0.000329 0.000760 0.001189 0.001605 0.002003 0.002373 0.002710 0.003010 0.003266 0.003476 0.003639 0.003753 0.003820 0.003843 0.003826 0.003772 0.003687 0.003576 0.003445 0.003298 0.003139 0.002971 0.002797 0.002620 0.002440 0.002261 0.002084 0.001911 0.001742 0.001581 0.001426 0.001279 0.001141 0.001010 0.000887 0.000774 0.000669 0.000573 0.000486 0.000409 0.000341 0.000282 0.000230 0.000187 0.000150 0.000119 0.000094 0.000074 0.000057 0.000044 0.000034 0.000026 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000054 -0.000069 -0.000087 -0.000110 -0.000138 -0.000171 -0.000210 -0.000257 -0.000311 -0.000373 -0.000443 -0.000522 -0.000610 -0.000708 -0.000815 -0.000931 -0.001056 -0.001190 -0.001332 -0.001482 -0.001639 -0.001803 -0.001972 -0.002147 -0.002325 -0.002505 -0.002685 -0.002864 -0.003039 -0.003206 -0.003362 -0.003504 -0.003626 -0.003726 -0.003798 -0.003838 -0.003842 -0.003806 -0.003729 -0.003608 -0.003443 -0.003235 -0.002987 -0.002702 -0.002383 -0.002035 -0.001664 -0.001275 -0.000876 -0.000473 -0.000074 0.000313 0.000680 0.001018 0.001321 0.001581 0.001794 0.001955 0.002063 0.002116 0.002114 0.002061 0.001959 0.001812 0.001627 0.001410 0.001166 0.000904 0.000629 0.000349 0.000071 -0.000200 -0.000458 -0.000699 -0.000918 -0.001111 -0.001276 -0.001410 -0.001508 -0.001567 -0.001585 -0.001558 -0.001485 -0.001365 -0.001198 -0.000986 -0.000732 -0.000439 -0.000114 0.000235 0.000601 0.000976 0.001351 0.001718 0.002070 0.002400 0.002703 0.002974 0.003208 0.003403 0.003555 0.003665 0.003733 0.003759 0.003747 0.003701 0.003624 0.003522 0.003399 0.003260 0.003110 0.002950 0.002785 0.002616 0.002444 0.002273 0.002102 0.001934 0.001770 0.001612 0.001460 0.001315 0.001177 0.001047 0.000925 0.000811 0.000705 0.000607 0.000519 0.000439 0.000368 0.000305 0.000251 0.000205 0.000165 0.000132 0.000105 0.000083 0.000065 0.000050 0.000038 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000060 -0.000076 -0.000097 -0.000121 -0.000151 -0.000186 -0.000228 -0.000277 -0.000333 -0.000397 -0.000469 -0.000550 -0.000640 -0.000739 -0.000846 -0.000963 -0.001088 -0.001221 -0.001361 -0.001509 -0.001663 -0.001823 -0.001988 -0.002156 -0.002328 -0.002501 -0.002674 -0.002845 -0.003011 -0.003170 -0.003317 -0.003449 -0.003563 -0.003654 -0.003719 -0.003753 -0.003753 -0.003716 -0.003641 -0.003528 -0.003376 -0.003187 -0.002964 -0.002709 -0.002426 -0.002119 -0.001792 -0.001451 -0.001101 -0.000750 -0.000403 -0.000069 0.000245 0.000533 0.000788 0.001005 0.001181 0.001313 0.001399 0.001439 0.001436 0.001391 0.001307 0.001191 0.001045 0.000876 0.000690 0.000493 0.000290 0.000088 -0.000108 -0.000293 -0.000463 -0.000613 -0.000741 -0.000844 -0.000920 -0.000965 -0.000977 -0.000954 -0.000894 -0.000796 -0.000659 -0.000485 -0.000274 -0.000030 0.000243 0.000539 0.000853 0.001177 0.001503 0.001824 0.002134 0.002427 0.002697 0.002940 0.003152 0.003330 0.003471 0.003575 0.003641 0.003669 0.003662 0.003622 0.003553 0.003459 0.003344 0.003214 0.003071 0.002919 0.002762 0.002600 0.002437 0.002273 0.002109 0.001947 0.001788 0.001634 0.001485 0.001342 0.001207 0.001078 0.000957 0.000844 0.000738 0.000639 0.000549 0.000467 0.000394 0.000329 0.000272 0.000223 0.000181 0.000146 0.000117 0.000092 0.000073 0.000057 0.000044 0.000034 0.000026 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000041 -0.000052 -0.000067 -0.000085 -0.000106 -0.000133 -0.000164 -0.000202 -0.000245 -0.000296 -0.000354 -0.000420 -0.000494 -0.000576 -0.000667 -0.000766 -0.000874 -0.000990 -0.001114 -0.001245 -0.001383 -0.001528 -0.001678 -0.001833 -0.001993 -0.002156 -0.002321 -0.002487 -0.002653 -0.002816 -0.002974 -0.003124 -0.003263 -0.003387 -0.003493 -0.003576 -0.003633 -0.003662 -0.003658 -0.003622 -0.003551 -0.003447 -0.003309 -0.003140 -0.002941 -0.002715 -0.002465 -0.002194 -0.001907 -0.001608 -0.001302 -0.000996 -0.000696 -0.000408 -0.000138 0.000107 0.000323 0.000507 0.000655 0.000767 0.000841 0.000879 0.000883 0.000854 0.000797 0.000715 0.000612 0.000494 0.000365 0.000231 0.000097 -0.000032 -0.000151 -0.000257 -0.000347 -0.000417 -0.000465 -0.000491 -0.000490 -0.000463 -0.000406 -0.000320 -0.000202 -0.000055 0.000123 0.000328 0.000558 0.000809 0.001077 0.001355 0.001637 0.001917 0.002189 0.002447 0.002687 0.002903 0.003093 0.003254 0.003384 0.003480 0.003543 0.003572 0.003569 0.003535 0.003473 0.003388 0.003281 0.003159 0.003023 0.002879 0.002729 0.002575 0.002419 0.002262 0.002105 0.001950 0.001796 0.001647 0.001502 0.001362 0.001229 0.001103 0.000983 0.000871 0.000765 0.000667 0.000576 0.000493 0.000418 0.000351 0.000292 0.000241 0.000197 0.000160 0.000128 0.000102 0.000081 0.000063 0.000049 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000074 -0.000093 -0.000116 -0.000144 -0.000177 -0.000217 -0.000262 -0.000315 -0.000374 -0.000441 -0.000516 -0.000599 -0.000690 -0.000790 -0.000897 -0.001012 -0.001134 -0.001263 -0.001398 -0.001539 -0.001684 -0.001834 -0.001988 -0.002145 -0.002304 -0.002464 -0.002623 -0.002779 -0.002929 -0.003071 -0.003201 -0.003316 -0.003413 -0.003488 -0.003539 -0.003562 -0.003557 -0.003522 -0.003457 -0.003362 -0.003239 -0.003088 -0.002912 -0.002712 -0.002492 -0.002253 -0.002001 -0.001738 -0.001471 -0.001205 -0.000944 -0.000695 -0.000463 -0.000252 -0.000065 0.000094 0.000224 0.000325 0.000396 0.000439 0.000456 0.000450 0.000422 0.000376 0.000317 0.000248 0.000174 0.000100 0.000029 -0.000033 -0.000084 -0.000120 -0.000140 -0.000142 -0.000124 -0.000086 -0.000025 0.000058 0.000165 0.000296 0.000450 0.000626 0.000822 0.001036 0.001265 0.001503 0.001747 0.001991 0.002229 0.002455 0.002667 0.002859 0.003028 0.003173 0.003290 0.003379 0.003438 0.003468 0.003468 0.003439 0.003385 0.003307 0.003209 0.003095 0.002967 0.002830 0.002687 0.002540 0.002391 0.002241 0.002091 0.001942 0.001796 0.001651 0.001511 0.001375 0.001245 0.001120 0.001003 0.000892 0.000787 0.000690 0.000600 0.000517 0.000441 0.000373 0.000312 0.000259 0.000213 0.000173 0.000140 0.000112 0.000089 0.000070 0.000055 0.000043 0.000033 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000039 -0.000050 -0.000064 -0.000081 -0.000101 -0.000126 -0.000155 -0.000190 -0.000231 -0.000278 -0.000332 -0.000393 -0.000461 -0.000536 -0.000620 -0.000711 -0.000809 -0.000915 -0.001029 -0.001148 -0.001274 -0.001405 -0.001541 -0.001682 -0.001827 -0.001975 -0.002126 -0.002279 -0.002433 -0.002585 -0.002733 -0.002875 -0.003008 -0.003129 -0.003235 -0.003323 -0.003390 -0.003433 -0.003453 -0.003446 -0.003413 -0.003355 -0.003270 -0.003160 -0.003027 -0.002871 -0.002694 -0.002500 -0.002289 -0.002067 -0.001837 -0.001603 -0.001370 -0.001143 -0.000926 -0.000723 -0.000539 -0.000374 -0.000231 -0.000111 -0.000014 0.000062 0.000116 0.000150 0.000167 0.000170 0.000160 0.000142 0.000119 0.000095 0.000075 0.000061 0.000057 0.000066 0.000088 0.000125 0.000179 0.000249 0.000336 0.000440 0.000562 0.000702 0.000858 0.001029 0.001215 0.001412 0.001618 0.001829 0.002040 0.002248 0.002447 0.002633 0.002803 0.002954 0.003083 0.003189 0.003270 0.003325 0.003354 0.003357 0.003334 0.003286 0.003216 0.003127 0.003021 0.002902 0.002773 0.002637 0.002497 0.002354 0.002211 0.002068 0.001926 0.001785 0.001647 0.001512 0.001380 0.001253 0.001132 0.001016 0.000907 0.000804 0.000708 0.000619 0.000536 0.000460 0.000392 0.000330 0.000275 0.000228 0.000187 0.000152 0.000122 0.000098 0.000078 0.000061 0.000048 0.000037 0.000028 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000034 -0.000043 -0.000055 -0.000070 -0.000087 -0.000109 -0.000135 -0.000166 -0.000203 -0.000245 -0.000293 -0.000348 -0.000409 -0.000478 -0.000553 -0.000637 -0.000727 -0.000824 -0.000929 -0.001039 -0.001156 -0.001277 -0.001404 -0.001536 -0.001671 -0.001811 -0.001954 -0.002100 -0.002246 -0.002393 -0.002538 -0.002678 -0.002811 -0.002934 -0.003045 -0.003141 -0.003220 -0.003279 -0.003317 -0.003333 -0.003326 -0.003296 -0.003243 -0.003168 -0.003070 -0.002952 -0.002814 -0.002658 -0.002485 -0.002299 -0.002103 -0.001899 -0.001693 -0.001488 -0.001288 -0.001097 -0.000917 -0.000751 -0.000601 -0.000468 -0.000352 -0.000252 -0.000169 -0.000102 -0.000049 -0.000007 0.000023 0.000047 0.000066 0.000085 0.000105 0.000132 0.000167 0.000213 0.000270 0.000339 0.000421 0.000516 0.000623 0.000744 0.000876 0.001020 0.001176 0.001341 0.001514 0.001694 0.001878 0.002062 0.002244 0.002419 0.002583 0.002734 0.002868 0.002983 0.003078 0.003152 0.003203 0.003231 0.003235 0.003217 0.003176 0.003115 0.003034 0.002938 0.002827 0.002707 0.002579 0.002445 0.002310 0.002173 0.002036 0.001901 0.001766 0.001634 0.001505 0.001378 0.001255 0.001137 0.001024 0.000917 0.000816 0.000721 0.000633 0.000551 0.000476 0.000407 0.000345 0.000290 0.000241 0.000199 0.000163 0.000132 0.000106 0.000085 0.000067 0.000053 0.000041 0.000032 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000060 -0.000075 -0.000094 -0.000117 -0.000144 -0.000177 -0.000214 -0.000257 -0.000306 -0.000361 -0.000423 -0.000492 -0.000567 -0.000650 -0.000739 -0.000834 -0.000936 -0.001044 -0.001156 -0.001274 -0.001396 -0.001523 -0.001654 -0.001788 -0.001926 -0.002065 -0.002205 -0.002345 -0.002481 -0.002612 -0.002735 -0.002848 -0.002949 -0.003035 -0.003104 -0.003156 -0.003189 -0.003202 -0.003195 -0.003168 -0.003121 -0.003054 -0.002967 -0.002862 -0.002739 -0.002599 -0.002446 -0.002280 -0.002105 -0.001924 -0.001741 -0.001558 -0.001379 -0.001207 -0.001044 -0.000892 -0.000751 -0.000622 -0.000505 -0.000401 -0.000309 -0.000227 -0.000156 -0.000093 -0.000036 0.000017 0.000069 0.000123 0.000182 0.000249 0.000324 0.000408 0.000503 0.000607 0.000721 0.000843 0.000974 0.001113 0.001259 0.001411 0.001568 0.001729 0.001891 0.002054 0.002214 0.002369 0.002514 0.002648 0.002768 0.002871 0.002957 0.003023 0.003070 0.003097 0.003104 0.003089 0.003055 0.003001 0.002930 0.002843 0.002742 0.002630 0.002511 0.002385 0.002256 0.002126 0.001996 0.001867 0.001739 0.001613 0.001489 0.001368 0.001250 0.001136 0.001027 0.000922 0.000823 0.000730 0.000643 0.000562 0.000488 0.000420 0.000358 0.000303 0.000254 0.000210 0.000173 0.000141 0.000114 0.000092 0.000073 0.000058 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000051 -0.000064 -0.000081 -0.000101 -0.000125 -0.000153 -0.000186 -0.000224 -0.000268 -0.000318 -0.000373 -0.000435 -0.000503 -0.000578 -0.000659 -0.000746 -0.000839 -0.000938 -0.001042 -0.001151 -0.001264 -0.001382 -0.001504 -0.001630 -0.001759 -0.001890 -0.002023 -0.002155 -0.002286 -0.002413 -0.002534 -0.002646 -0.002749 -0.002839 -0.002916 -0.002977 -0.003023 -0.003051 -0.003062 -0.003055 -0.003030 -0.002987 -0.002927 -0.002849 -0.002754 -0.002644 -0.002519 -0.002380 -0.002231 -0.002074 -0.001911 -0.001746 -0.001581 -0.001419 -0.001261 -0.001110 -0.000965 -0.000829 -0.000701 -0.000583 -0.000472 -0.000371 -0.000277 -0.000189 -0.000107 -0.000028 0.000050 0.000130 0.000215 0.000305 0.000403 0.000508 0.000622 0.000742 0.000869 0.001002 0.001139 0.001280 0.001425 0.001572 0.001720 0.001868 0.002014 0.002158 0.002296 0.002426 0.002546 0.002653 0.002747 0.002824 0.002885 0.002928 0.002954 0.002962 0.002951 0.002923 0.002877 0.002814 0.002737 0.002646 0.002543 0.002433 0.002316 0.002195 0.002072 0.001948 0.001825 0.001704 0.001584 0.001466 0.001351 0.001238 0.001129 0.001024 0.000922 0.000826 0.000735 0.000649 0.000570 0.000497 0.000429 0.000368 0.000313 0.000264 0.000220 0.000182 0.000150 0.000122 0.000098 0.000079 0.000063 0.000049 0.000039 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000055 -0.000069 -0.000086 -0.000107 -0.000132 -0.000161 -0.000195 -0.000234 -0.000278 -0.000327 -0.000382 -0.000444 -0.000511 -0.000584 -0.000663 -0.000748 -0.000839 -0.000934 -0.001034 -0.001139 -0.001248 -0.001362 -0.001479 -0.001599 -0.001722 -0.001846 -0.001971 -0.002095 -0.002217 -0.002334 -0.002444 -0.002546 -0.002638 -0.002718 -0.002786 -0.002840 -0.002879 -0.002903 -0.002912 -0.002905 -0.002882 -0.002843 -0.002788 -0.002717 -0.002631 -0.002530 -0.002415 -0.002289 -0.002153 -0.002009 -0.001861 -0.001710 -0.001559 -0.001410 -0.001263 -0.001119 -0.000980 -0.000847 -0.000719 -0.000597 -0.000481 -0.000371 -0.000266 -0.000165 -0.000067 0.000031 0.000130 0.000233 0.000341 0.000455 0.000576 0.000702 0.000833 0.000968 0.001107 0.001247 0.001388 0.001528 0.001668 0.001807 0.001942 0.002073 0.002199 0.002317 0.002426 0.002524 0.002609 0.002681 0.002737 0.002777 0.002802 0.002811 0.002804 0.002781 0.002742 0.002688 0.002620 0.002539 0.002446 0.002345 0.002237 0.002124 0.002009 0.001892 0.001776 0.001661 0.001547 0.001435 0.001326 0.001219 0.001115 0.001014 0.000917 0.000824 0.000735 0.000652 0.000574 0.000502 0.000436 0.000375 0.000321 0.000272 0.000228 0.000190 0.000157 0.000128 0.000104 0.000084 0.000067 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000029 -0.000037 -0.000046 -0.000058 -0.000073 -0.000091 -0.000113 -0.000138 -0.000168 -0.000202 -0.000241 -0.000285 -0.000334 -0.000389 -0.000449 -0.000515 -0.000587 -0.000664 -0.000746 -0.000833 -0.000925 -0.001022 -0.001122 -0.001227 -0.001335 -0.001447 -0.001561 -0.001677 -0.001794 -0.001911 -0.002026 -0.002138 -0.002244 -0.002344 -0.002435 -0.002517 -0.002588 -0.002647 -0.002694 -0.002728 -0.002748 -0.002754 -0.002746 -0.002724 -0.002688 -0.002637 -0.002571 -0.002491 -0.002397 -0.002290 -0.002173 -0.002048 -0.001916 -0.001779 -0.001640 -0.001500 -0.001359 -0.001220 -0.001082 -0.000947 -0.000814 -0.000686 -0.000561 -0.000441 -0.000324 -0.000211 -0.000099 0.000012 0.000125 0.000241 0.000361 0.000486 0.000616 0.000750 0.000887 0.001026 0.001166 0.001306 0.001444 0.001579 0.001711 0.001839 0.001962 0.002078 0.002188 0.002289 0.002380 0.002459 0.002526 0.002579 0.002618 0.002643 0.002653 0.002649 0.002631 0.002599 0.002553 0.002494 0.002422 0.002340 0.002248 0.002150 0.002045 0.001938 0.001829 0.001719 0.001611 0.001503 0.001397 0.001294 0.001193 0.001094 0.000999 0.000906 0.000817 0.000732 0.000651 0.000575 0.000505 0.000440 0.000380 0.000326 0.000278 0.000234 0.000196 0.000163 0.000134 0.000110 0.000089 0.000071 0.000057 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000049 -0.000062 -0.000077 -0.000096 -0.000118 -0.000144 -0.000174 -0.000208 -0.000247 -0.000290 -0.000339 -0.000393 -0.000451 -0.000516 -0.000585 -0.000660 -0.000739 -0.000823 -0.000912 -0.001004 -0.001101 -0.001200 -0.001303 -0.001409 -0.001516 -0.001625 -0.001734 -0.001842 -0.001948 -0.002049 -0.002146 -0.002235 -0.002316 -0.002388 -0.002450 -0.002501 -0.002541 -0.002570 -0.002586 -0.002590 -0.002581 -0.002559 -0.002524 -0.002475 -0.002412 -0.002335 -0.002246 -0.002146 -0.002037 -0.001920 -0.001798 -0.001671 -0.001541 -0.001409 -0.001275 -0.001141 -0.001007 -0.000875 -0.000744 -0.000615 -0.000489 -0.000365 -0.000244 -0.000124 -0.000004 0.000117 0.000241 0.000368 0.000499 0.000634 0.000772 0.000911 0.001050 0.001189 0.001325 0.001458 0.001586 0.001709 0.001826 0.001937 0.002041 0.002136 0.002222 0.002297 0.002361 0.002413 0.002451 0.002476 0.002489 0.002488 0.002475 0.002449 0.002410 0.002360 0.002298 0.002226 0.002144 0.002054 0.001959 0.001860 0.001759 0.001657 0.001554 0.001453 0.001353 0.001256 0.001160 0.001067 0.000977 0.000889 0.000805 0.000724 0.000646 0.000573 0.000505 0.000441 0.000383 0.000330 0.000282 0.000239 0.000201 0.000168 0.000139 0.000114 0.000093 0.000075 0.000060 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000041 -0.000052 -0.000065 -0.000081 -0.000100 -0.000122 -0.000148 -0.000178 -0.000212 -0.000251 -0.000293 -0.000341 -0.000393 -0.000451 -0.000513 -0.000580 -0.000652 -0.000728 -0.000809 -0.000894 -0.000982 -0.001074 -0.001169 -0.001265 -0.001364 -0.001465 -0.001566 -0.001667 -0.001766 -0.001862 -0.001954 -0.002040 -0.002119 -0.002190 -0.002253 -0.002306 -0.002350 -0.002383 -0.002407 -0.002419 -0.002421 -0.002410 -0.002388 -0.002352 -0.002303 -0.002241 -0.002167 -0.002082 -0.001987 -0.001885 -0.001775 -0.001661 -0.001542 -0.001419 -0.001293 -0.001165 -0.001035 -0.000905 -0.000774 -0.000645 -0.000517 -0.000390 -0.000265 -0.000141 -0.000016 0.000109 0.000236 0.000367 0.000500 0.000636 0.000773 0.000911 0.001048 0.001183 0.001313 0.001439 0.001559 0.001672 0.001779 0.001878 0.001969 0.002052 0.002125 0.002187 0.002238 0.002277 0.002304 0.002319 0.002322 0.002313 0.002293 0.002262 0.002220 0.002167 0.002104 0.002032 0.001953 0.001867 0.001777 0.001683 0.001589 0.001493 0.001398 0.001304 0.001212 0.001122 0.001035 0.000949 0.000867 0.000787 0.000710 0.000637 0.000567 0.000501 0.000440 0.000383 0.000331 0.000284 0.000242 0.000204 0.000171 0.000142 0.000117 0.000096 0.000078 0.000063 0.000050 0.000040 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000068 -0.000084 -0.000103 -0.000126 -0.000152 -0.000181 -0.000215 -0.000252 -0.000294 -0.000341 -0.000391 -0.000447 -0.000507 -0.000572 -0.000641 -0.000715 -0.000792 -0.000873 -0.000956 -0.001043 -0.001131 -0.001222 -0.001314 -0.001407 -0.001501 -0.001593 -0.001683 -0.001770 -0.001852 -0.001928 -0.001997 -0.002058 -0.002112 -0.002157 -0.002194 -0.002222 -0.002241 -0.002250 -0.002248 -0.002235 -0.002210 -0.002173 -0.002123 -0.002062 -0.001990 -0.001908 -0.001818 -0.001722 -0.001619 -0.001511 -0.001398 -0.001281 -0.001160 -0.001036 -0.000910 -0.000783 -0.000655 -0.000528 -0.000401 -0.000275 -0.000150 -0.000025 0.000101 0.000229 0.000359 0.000492 0.000626 0.000760 0.000894 0.001026 0.001154 0.001277 0.001394 0.001505 0.001609 0.001705 0.001793 0.001873 0.001944 0.002006 0.002057 0.002098 0.002127 0.002145 0.002152 0.002148 0.002134 0.002109 0.002075 0.002031 0.001978 0.001916 0.001846 0.001769 0.001688 0.001603 0.001516 0.001427 0.001339 0.001251 0.001165 0.001080 0.000997 0.000917 0.000840 0.000765 0.000692 0.000623 0.000557 0.000494 0.000436 0.000381 0.000330 0.000284 0.000243 0.000206 0.000173 0.000145 0.000120 0.000099 0.000080 0.000065 0.000052 0.000042 0.000033 0.000026 0.000021 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000057 -0.000070 -0.000087 -0.000106 -0.000128 -0.000154 -0.000183 -0.000216 -0.000252 -0.000293 -0.000338 -0.000387 -0.000441 -0.000499 -0.000561 -0.000628 -0.000698 -0.000771 -0.000847 -0.000926 -0.001006 -0.001089 -0.001173 -0.001259 -0.001345 -0.001430 -0.001514 -0.001595 -0.001672 -0.001744 -0.001810 -0.001869 -0.001922 -0.001968 -0.002006 -0.002037 -0.002060 -0.002074 -0.002078 -0.002073 -0.002056 -0.002028 -0.001989 -0.001938 -0.001877 -0.001808 -0.001730 -0.001645 -0.001553 -0.001456 -0.001353 -0.001245 -0.001132 -0.001015 -0.000895 -0.000773 -0.000649 -0.000525 -0.000401 -0.000277 -0.000154 -0.000030 0.000095 0.000220 0.000348 0.000477 0.000606 0.000736 0.000863 0.000988 0.001108 0.001223 0.001331 0.001433 0.001526 0.001612 0.001690 0.001760 0.001821 0.001872 0.001914 0.001946 0.001968 0.001979 0.001981 0.001972 0.001954 0.001927 0.001891 0.001847 0.001794 0.001734 0.001667 0.001595 0.001519 0.001439 0.001358 0.001277 0.001195 0.001114 0.001035 0.000957 0.000881 0.000808 0.000738 0.000670 0.000605 0.000543 0.000484 0.000428 0.000376 0.000327 0.000283 0.000243 0.000207 0.000175 0.000146 0.000122 0.000101 0.000082 0.000067 0.000054 0.000043 0.000035 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000058 -0.000072 -0.000089 -0.000108 -0.000130 -0.000155 -0.000183 -0.000215 -0.000251 -0.000290 -0.000334 -0.000381 -0.000433 -0.000489 -0.000549 -0.000612 -0.000678 -0.000747 -0.000818 -0.000891 -0.000966 -0.001043 -0.001121 -0.001199 -0.001278 -0.001355 -0.001430 -0.001501 -0.001569 -0.001631 -0.001687 -0.001738 -0.001783 -0.001822 -0.001854 -0.001879 -0.001897 -0.001906 -0.001906 -0.001896 -0.001875 -0.001844 -0.001803 -0.001752 -0.001693 -0.001625 -0.001551 -0.001470 -0.001383 -0.001290 -0.001191 -0.001087 -0.000978 -0.000865 -0.000749 -0.000631 -0.000512 -0.000392 -0.000272 -0.000152 -0.000032 0.000089 0.000211 0.000333 0.000457 0.000580 0.000703 0.000823 0.000939 0.001051 0.001156 0.001255 0.001347 0.001431 0.001507 0.001575 0.001635 0.001687 0.001731 0.001765 0.001790 0.001806 0.001812 0.001809 0.001797 0.001777 0.001749 0.001713 0.001669 0.001618 0.001561 0.001498 0.001430 0.001359 0.001286 0.001211 0.001136 0.001061 0.000987 0.000914 0.000843 0.000775 0.000708 0.000645 0.000584 0.000525 0.000470 0.000417 0.000368 0.000322 0.000280 0.000241 0.000206 0.000174 0.000147 0.000123 0.000102 0.000084 0.000068 0.000055 0.000045 0.000036 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000038 -0.000048 -0.000060 -0.000074 -0.000090 -0.000109 -0.000130 -0.000155 -0.000182 -0.000213 -0.000248 -0.000286 -0.000328 -0.000373 -0.000423 -0.000476 -0.000533 -0.000592 -0.000654 -0.000718 -0.000784 -0.000852 -0.000921 -0.000992 -0.001064 -0.001135 -0.001206 -0.001275 -0.001341 -0.001403 -0.001461 -0.001514 -0.001562 -0.001606 -0.001644 -0.001676 -0.001702 -0.001722 -0.001734 -0.001738 -0.001734 -0.001719 -0.001695 -0.001662 -0.001619 -0.001569 -0.001511 -0.001447 -0.001376 -0.001298 -0.001215 -0.001125 -0.001030 -0.000929 -0.000824 -0.000715 -0.000603 -0.000490 -0.000376 -0.000261 -0.000147 -0.000032 0.000084 0.000200 0.000316 0.000433 0.000549 0.000663 0.000775 0.000882 0.000985 0.001081 0.001170 0.001252 0.001327 0.001394 0.001453 0.001505 0.001549 0.001586 0.001614 0.001633 0.001644 0.001646 0.001641 0.001627 0.001606 0.001577 0.001542 0.001500 0.001451 0.001397 0.001339 0.001276 0.001210 0.001143 0.001075 0.001006 0.000937 0.000870 0.000803 0.000739 0.000677 0.000617 0.000560 0.000505 0.000453 0.000404 0.000358 0.000314 0.000274 0.000237 0.000203 0.000173 0.000146 0.000123 0.000102 0.000084 0.000069 0.000056 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000049 -0.000061 -0.000075 -0.000091 -0.000109 -0.000130 -0.000154 -0.000180 -0.000210 -0.000243 -0.000280 -0.000320 -0.000364 -0.000411 -0.000461 -0.000514 -0.000570 -0.000627 -0.000686 -0.000747 -0.000809 -0.000873 -0.000938 -0.001003 -0.001067 -0.001130 -0.001190 -0.001247 -0.001301 -0.001350 -0.001396 -0.001437 -0.001474 -0.001505 -0.001532 -0.001553 -0.001567 -0.001574 -0.001573 -0.001563 -0.001545 -0.001518 -0.001483 -0.001441 -0.001392 -0.001336 -0.001274 -0.001206 -0.001131 -0.001051 -0.000964 -0.000872 -0.000775 -0.000674 -0.000570 -0.000463 -0.000356 -0.000248 -0.000139 -0.000030 0.000078 0.000188 0.000297 0.000406 0.000514 0.000619 0.000722 0.000820 0.000913 0.001000 0.001080 0.001153 0.001219 0.001277 0.001329 0.001374 0.001411 0.001441 0.001464 0.001479 0.001486 0.001485 0.001478 0.001463 0.001441 0.001414 0.001380 0.001340 0.001294 0.001244 0.001190 0.001132 0.001072 0.001011 0.000948 0.000886 0.000824 0.000762 0.000702 0.000644 0.000588 0.000534 0.000483 0.000435 0.000388 0.000345 0.000304 0.000266 0.000231 0.000199 0.000170 0.000144 0.000122 0.000101 0.000084 0.000069 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000050 -0.000061 -0.000075 -0.000090 -0.000108 -0.000128 -0.000151 -0.000177 -0.000205 -0.000237 -0.000272 -0.000311 -0.000352 -0.000397 -0.000443 -0.000492 -0.000543 -0.000596 -0.000650 -0.000706 -0.000763 -0.000821 -0.000880 -0.000938 -0.000995 -0.001050 -0.001102 -0.001151 -0.001197 -0.001239 -0.001278 -0.001313 -0.001344 -0.001370 -0.001391 -0.001406 -0.001415 -0.001417 -0.001411 -0.001398 -0.001377 -0.001348 -0.001313 -0.001271 -0.001224 -0.001170 -0.001110 -0.001044 -0.000972 -0.000893 -0.000810 -0.000721 -0.000628 -0.000532 -0.000433 -0.000333 -0.000232 -0.000131 -0.000029 0.000073 0.000174 0.000276 0.000376 0.000476 0.000572 0.000666 0.000755 0.000839 0.000916 0.000988 0.001052 0.001110 0.001161 0.001206 0.001244 0.001275 0.001300 0.001318 0.001329 0.001334 0.001331 0.001322 0.001307 0.001286 0.001259 0.001227 0.001190 0.001148 0.001101 0.001051 0.000999 0.000944 0.000889 0.000832 0.000776 0.000720 0.000665 0.000611 0.000558 0.000508 0.000460 0.000414 0.000371 0.000331 0.000293 0.000257 0.000224 0.000194 0.000166 0.000142 0.000120 0.000100 0.000083 0.000069 0.000056 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000050 -0.000062 -0.000075 -0.000090 -0.000107 -0.000126 -0.000148 -0.000172 -0.000200 -0.000230 -0.000264 -0.000300 -0.000338 -0.000379 -0.000423 -0.000467 -0.000514 -0.000562 -0.000612 -0.000663 -0.000715 -0.000767 -0.000819 -0.000870 -0.000920 -0.000968 -0.001012 -0.001055 -0.001094 -0.001130 -0.001163 -0.001192 -0.001217 -0.001238 -0.001254 -0.001264 -0.001268 -0.001265 -0.001255 -0.001239 -0.001216 -0.001187 -0.001152 -0.001112 -0.001065 -0.001013 -0.000955 -0.000890 -0.000821 -0.000745 -0.000665 -0.000581 -0.000493 -0.000402 -0.000310 -0.000216 -0.000122 -0.000028 0.000066 0.000160 0.000253 0.000345 0.000435 0.000523 0.000608 0.000688 0.000763 0.000832 0.000895 0.000952 0.001003 0.001047 0.001085 0.001118 0.001144 0.001165 0.001179 0.001187 0.001189 0.001185 0.001176 0.001161 0.001140 0.001115 0.001085 0.001050 0.001011 0.000969 0.000924 0.000876 0.000827 0.000777 0.000726 0.000676 0.000626 0.000576 0.000528 0.000481 0.000436 0.000394 0.000353 0.000315 0.000280 0.000247 0.000216 0.000187 0.000161 0.000138 0.000117 0.000098 0.000082 0.000068 0.000056 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000041 -0.000050 -0.000061 -0.000074 -0.000088 -0.000104 -0.000123 -0.000144 -0.000167 -0.000193 -0.000222 -0.000253 -0.000286 -0.000322 -0.000360 -0.000399 -0.000440 -0.000482 -0.000526 -0.000571 -0.000617 -0.000664 -0.000711 -0.000757 -0.000801 -0.000844 -0.000885 -0.000924 -0.000960 -0.000993 -0.001024 -0.001051 -0.001075 -0.001095 -0.001111 -0.001121 -0.001127 -0.001126 -0.001120 -0.001108 -0.001090 -0.001066 -0.001037 -0.001002 -0.000962 -0.000917 -0.000866 -0.000810 -0.000748 -0.000680 -0.000609 -0.000532 -0.000453 -0.000370 -0.000286 -0.000200 -0.000114 -0.000028 0.000059 0.000144 0.000229 0.000313 0.000394 0.000474 0.000549 0.000621 0.000688 0.000749 0.000805 0.000855 0.000899 0.000937 0.000970 0.000997 0.001020 0.001036 0.001048 0.001053 0.001054 0.001049 0.001039 0.001024 0.001005 0.000981 0.000953 0.000921 0.000886 0.000847 0.000806 0.000764 0.000720 0.000675 0.000630 0.000585 0.000540 0.000496 0.000453 0.000412 0.000372 0.000335 0.000299 0.000266 0.000235 0.000207 0.000180 0.000156 0.000133 0.000113 0.000096 0.000080 0.000067 0.000055 0.000045 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000041 -0.000050 -0.000060 -0.000072 -0.000086 -0.000101 -0.000119 -0.000139 -0.000161 -0.000185 -0.000212 -0.000240 -0.000271 -0.000304 -0.000338 -0.000373 -0.000411 -0.000449 -0.000489 -0.000530 -0.000571 -0.000612 -0.000653 -0.000693 -0.000732 -0.000769 -0.000804 -0.000837 -0.000867 -0.000896 -0.000921 -0.000944 -0.000963 -0.000978 -0.000989 -0.000995 -0.000996 -0.000992 -0.000983 -0.000969 -0.000950 -0.000926 -0.000897 -0.000863 -0.000824 -0.000780 -0.000730 -0.000676 -0.000616 -0.000553 -0.000485 -0.000413 -0.000339 -0.000263 -0.000185 -0.000107 -0.000028 0.000050 0.000128 0.000205 0.000280 0.000353 0.000424 0.000492 0.000555 0.000615 0.000669 0.000718 0.000762 0.000800 0.000833 0.000861 0.000884 0.000903 0.000916 0.000925 0.000929 0.000928 0.000923 0.000913 0.000899 0.000880 0.000858 0.000832 0.000803 0.000771 0.000736 0.000700 0.000662 0.000623 0.000583 0.000543 0.000503 0.000464 0.000425 0.000387 0.000350 0.000315 0.000283 0.000252 0.000223 0.000196 0.000172 0.000149 0.000128 0.000110 0.000093 0.000078 0.000065 0.000054 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000058 -0.000070 -0.000083 -0.000097 -0.000114 -0.000132 -0.000153 -0.000176 -0.000200 -0.000226 -0.000254 -0.000284 -0.000315 -0.000347 -0.000381 -0.000415 -0.000451 -0.000488 -0.000524 -0.000561 -0.000596 -0.000631 -0.000664 -0.000696 -0.000725 -0.000753 -0.000779 -0.000803 -0.000823 -0.000841 -0.000856 -0.000866 -0.000873 -0.000876 -0.000874 -0.000867 -0.000856 -0.000841 -0.000821 -0.000797 -0.000768 -0.000735 -0.000696 -0.000654 -0.000606 -0.000554 -0.000498 -0.000438 -0.000375 -0.000308 -0.000240 -0.000170 -0.000099 -0.000028 0.000042 0.000112 0.000181 0.000248 0.000314 0.000377 0.000436 0.000493 0.000545 0.000593 0.000635 0.000674 0.000707 0.000735 0.000759 0.000779 0.000794 0.000805 0.000811 0.000814 0.000812 0.000807 0.000797 0.000784 0.000767 0.000746 0.000722 0.000696 0.000667 0.000636 0.000603 0.000569 0.000535 0.000500 0.000465 0.000430 0.000395 0.000361 0.000328 0.000296 0.000266 0.000237 0.000211 0.000186 0.000163 0.000142 0.000123 0.000105 0.000090 0.000076 0.000063 0.000052 0.000043 0.000035 0.000029 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000056 -0.000067 -0.000079 -0.000093 -0.000108 -0.000126 -0.000145 -0.000165 -0.000187 -0.000211 -0.000236 -0.000263 -0.000291 -0.000320 -0.000351 -0.000382 -0.000414 -0.000446 -0.000478 -0.000510 -0.000540 -0.000570 -0.000598 -0.000625 -0.000650 -0.000674 -0.000695 -0.000714 -0.000731 -0.000744 -0.000755 -0.000761 -0.000765 -0.000764 -0.000759 -0.000751 -0.000739 -0.000723 -0.000702 -0.000678 -0.000650 -0.000617 -0.000580 -0.000539 -0.000494 -0.000445 -0.000393 -0.000337 -0.000279 -0.000218 -0.000156 -0.000092 -0.000029 0.000034 0.000097 0.000158 0.000218 0.000276 0.000331 0.000384 0.000433 0.000479 0.000521 0.000558 0.000591 0.000620 0.000644 0.000665 0.000681 0.000693 0.000702 0.000707 0.000709 0.000707 0.000701 0.000692 0.000679 0.000663 0.000644 0.000623 0.000599 0.000573 0.000545 0.000517 0.000487 0.000456 0.000426 0.000395 0.000364 0.000334 0.000304 0.000276 0.000248 0.000222 0.000197 0.000175 0.000154 0.000134 0.000117 0.000101 0.000086 0.000073 0.000061 0.000051 0.000042 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000045 -0.000054 -0.000064 -0.000075 -0.000088 -0.000102 -0.000118 -0.000135 -0.000154 -0.000174 -0.000195 -0.000218 -0.000242 -0.000268 -0.000294 -0.000321 -0.000349 -0.000377 -0.000405 -0.000433 -0.000460 -0.000486 -0.000512 -0.000536 -0.000558 -0.000579 -0.000599 -0.000616 -0.000631 -0.000643 -0.000653 -0.000660 -0.000663 -0.000663 -0.000660 -0.000654 -0.000644 -0.000631 -0.000614 -0.000594 -0.000570 -0.000542 -0.000511 -0.000476 -0.000437 -0.000395 -0.000349 -0.000301 -0.000250 -0.000196 -0.000141 -0.000085 -0.000029 0.000027 0.000083 0.000137 0.000190 0.000240 0.000289 0.000335 0.000378 0.000418 0.000454 0.000486 0.000515 0.000540 0.000560 0.000578 0.000591 0.000602 0.000609 0.000613 0.000613 0.000611 0.000605 0.000597 0.000585 0.000570 0.000553 0.000534 0.000512 0.000489 0.000465 0.000439 0.000413 0.000387 0.000360 0.000333 0.000307 0.000280 0.000255 0.000230 0.000206 0.000184 0.000163 0.000144 0.000126 0.000110 0.000095 0.000082 0.000070 0.000059 0.000049 0.000041 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000061 -0.000071 -0.000083 -0.000096 -0.000110 -0.000126 -0.000142 -0.000161 -0.000180 -0.000201 -0.000222 -0.000245 -0.000269 -0.000293 -0.000317 -0.000342 -0.000366 -0.000390 -0.000413 -0.000435 -0.000456 -0.000476 -0.000495 -0.000512 -0.000528 -0.000542 -0.000553 -0.000562 -0.000568 -0.000571 -0.000572 -0.000570 -0.000565 -0.000557 -0.000547 -0.000533 -0.000516 -0.000496 -0.000473 -0.000446 -0.000417 -0.000384 -0.000347 -0.000308 -0.000266 -0.000221 -0.000175 -0.000127 -0.000078 -0.000028 0.000021 0.000070 0.000117 0.000164 0.000208 0.000250 0.000290 0.000327 0.000362 0.000393 0.000421 0.000445 0.000466 0.000484 0.000499 0.000510 0.000519 0.000525 0.000527 0.000527 0.000525 0.000519 0.000511 0.000500 0.000487 0.000471 0.000454 0.000434 0.000414 0.000393 0.000371 0.000348 0.000325 0.000302 0.000279 0.000256 0.000234 0.000212 0.000191 0.000170 0.000152 0.000134 0.000118 0.000103 0.000090 0.000077 0.000066 0.000056 0.000047 0.000039 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000049 -0.000057 -0.000066 -0.000077 -0.000089 -0.000102 -0.000116 -0.000131 -0.000148 -0.000165 -0.000184 -0.000203 -0.000223 -0.000244 -0.000265 -0.000286 -0.000307 -0.000328 -0.000348 -0.000367 -0.000386 -0.000404 -0.000420 -0.000436 -0.000450 -0.000462 -0.000472 -0.000480 -0.000486 -0.000489 -0.000490 -0.000488 -0.000485 -0.000478 -0.000470 -0.000458 -0.000445 -0.000428 -0.000409 -0.000387 -0.000362 -0.000334 -0.000303 -0.000269 -0.000233 -0.000195 -0.000154 -0.000113 -0.000070 -0.000027 0.000016 0.000059 0.000100 0.000140 0.000179 0.000215 0.000250 0.000282 0.000311 0.000337 0.000361 0.000382 0.000400 0.000415 0.000428 0.000437 0.000444 0.000449 0.000451 0.000451 0.000448 0.000442 0.000435 0.000425 0.000412 0.000398 0.000383 0.000366 0.000348 0.000329 0.000310 0.000291 0.000271 0.000251 0.000232 0.000212 0.000193 0.000174 0.000157 0.000140 0.000124 0.000109 0.000096 0.000084 0.000072 0.000062 0.000053 0.000045 0.000038 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000039 -0.000045 -0.000053 -0.000062 -0.000071 -0.000082 -0.000094 -0.000106 -0.000120 -0.000135 -0.000151 -0.000167 -0.000185 -0.000202 -0.000220 -0.000238 -0.000256 -0.000274 -0.000292 -0.000308 -0.000325 -0.000340 -0.000355 -0.000368 -0.000380 -0.000391 -0.000400 -0.000407 -0.000412 -0.000415 -0.000416 -0.000415 -0.000413 -0.000408 -0.000401 -0.000391 -0.000380 -0.000366 -0.000351 -0.000332 -0.000311 -0.000288 -0.000261 -0.000233 -0.000202 -0.000169 -0.000135 -0.000099 -0.000062 -0.000025 0.000012 0.000049 0.000085 0.000120 0.000153 0.000184 0.000213 0.000240 0.000265 0.000288 0.000308 0.000325 0.000341 0.000354 0.000364 0.000372 0.000378 0.000382 0.000383 0.000382 0.000379 0.000374 0.000367 0.000358 0.000346 0.000334 0.000320 0.000305 0.000289 0.000273 0.000257 0.000241 0.000224 0.000207 0.000191 0.000174 0.000158 0.000143 0.000128 0.000114 0.000100 0.000088 0.000077 0.000067 0.000058 0.000050 0.000042 0.000036 0.000030 0.000025 0.000020 0.000017 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000042 -0.000049 -0.000057 -0.000066 -0.000075 -0.000086 -0.000097 -0.000110 -0.000123 -0.000137 -0.000152 -0.000167 -0.000182 -0.000197 -0.000213 -0.000228 -0.000243 -0.000257 -0.000271 -0.000285 -0.000297 -0.000309 -0.000320 -0.000329 -0.000337 -0.000343 -0.000347 -0.000350 -0.000351 -0.000351 -0.000349 -0.000345 -0.000339 -0.000332 -0.000322 -0.000311 -0.000298 -0.000283 -0.000266 -0.000246 -0.000224 -0.000200 -0.000173 -0.000146 -0.000116 -0.000086 -0.000054 -0.000023 0.000009 0.000041 0.000071 0.000101 0.000130 0.000156 0.000181 0.000204 0.000225 0.000244 0.000261 0.000276 0.000288 0.000299 0.000308 0.000315 0.000320 0.000323 0.000323 0.000322 0.000319 0.000314 0.000307 0.000299 0.000289 0.000277 0.000265 0.000252 0.000239 0.000225 0.000211 0.000197 0.000184 0.000170 0.000156 0.000142 0.000129 0.000116 0.000103 0.000091 0.000081 0.000071 0.000062 0.000054 0.000046 0.000040 0.000034 0.000028 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000039 -0.000045 -0.000052 -0.000060 -0.000069 -0.000078 -0.000089 -0.000100 -0.000111 -0.000123 -0.000136 -0.000149 -0.000162 -0.000175 -0.000188 -0.000201 -0.000213 -0.000225 -0.000236 -0.000247 -0.000257 -0.000266 -0.000274 -0.000281 -0.000287 -0.000291 -0.000293 -0.000294 -0.000294 -0.000293 -0.000290 -0.000285 -0.000279 -0.000272 -0.000263 -0.000252 -0.000239 -0.000225 -0.000208 -0.000190 -0.000170 -0.000148 -0.000124 -0.000099 -0.000073 -0.000047 -0.000020 0.000007 0.000034 0.000060 0.000085 0.000109 0.000132 0.000153 0.000172 0.000190 0.000206 0.000220 0.000232 0.000243 0.000252 0.000259 0.000265 0.000269 0.000271 0.000271 0.000269 0.000266 0.000261 0.000255 0.000247 0.000238 0.000228 0.000218 0.000206 0.000195 0.000184 0.000172 0.000160 0.000149 0.000137 0.000126 0.000115 0.000104 0.000093 0.000083 0.000073 0.000064 0.000056 0.000049 0.000042 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000036 -0.000041 -0.000048 -0.000055 -0.000063 -0.000071 -0.000080 -0.000090 -0.000100 -0.000110 -0.000121 -0.000132 -0.000143 -0.000154 -0.000164 -0.000175 -0.000185 -0.000195 -0.000204 -0.000213 -0.000220 -0.000227 -0.000233 -0.000238 -0.000241 -0.000244 -0.000245 -0.000245 -0.000244 -0.000242 -0.000238 -0.000233 -0.000227 -0.000220 -0.000211 -0.000201 -0.000189 -0.000175 -0.000160 -0.000143 -0.000125 -0.000105 -0.000084 -0.000062 -0.000040 -0.000018 0.000005 0.000028 0.000050 0.000071 0.000092 0.000111 0.000128 0.000145 0.000159 0.000172 0.000184 0.000194 0.000203 0.000211 0.000217 0.000222 0.000224 0.000226 0.000225 0.000223 0.000220 0.000215 0.000210 0.000203 0.000195 0.000186 0.000177 0.000167 0.000158 0.000148 0.000139 0.000129 0.000120 0.000110 0.000101 0.000092 0.000083 0.000074 0.000065 0.000058 0.000051 0.000044 0.000038 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000043 -0.000049 -0.000056 -0.000064 -0.000072 -0.000080 -0.000089 -0.000097 -0.000107 -0.000116 -0.000125 -0.000134 -0.000143 -0.000151 -0.000159 -0.000167 -0.000174 -0.000181 -0.000187 -0.000192 -0.000196 -0.000199 -0.000201 -0.000203 -0.000203 -0.000202 -0.000200 -0.000197 -0.000194 -0.000189 -0.000183 -0.000176 -0.000167 -0.000157 -0.000146 -0.000134 -0.000120 -0.000104 -0.000088 -0.000070 -0.000053 -0.000034 -0.000015 0.000004 0.000022 0.000041 0.000059 0.000076 0.000092 0.000107 0.000121 0.000133 0.000144 0.000153 0.000162 0.000169 0.000176 0.000181 0.000184 0.000186 0.000187 0.000186 0.000184 0.000181 0.000176 0.000171 0.000165 0.000158 0.000150 0.000142 0.000134 0.000126 0.000119 0.000111 0.000103 0.000095 0.000088 0.000080 0.000072 0.000065 0.000058 0.000051 0.000045 0.000039 0.000034 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000022 -0.000025 -0.000029 -0.000034 -0.000039 -0.000044 -0.000050 -0.000057 -0.000063 -0.000070 -0.000078 -0.000085 -0.000093 -0.000100 -0.000108 -0.000115 -0.000122 -0.000129 -0.000136 -0.000142 -0.000147 -0.000152 -0.000157 -0.000160 -0.000163 -0.000165 -0.000166 -0.000167 -0.000166 -0.000165 -0.000163 -0.000159 -0.000156 -0.000151 -0.000145 -0.000138 -0.000130 -0.000121 -0.000111 -0.000099 -0.000086 -0.000073 -0.000059 -0.000044 -0.000029 -0.000013 0.000003 0.000018 0.000034 0.000049 0.000063 0.000077 0.000089 0.000100 0.000110 0.000119 0.000127 0.000134 0.000140 0.000145 0.000149 0.000152 0.000153 0.000153 0.000152 0.000150 0.000147 0.000143 0.000138 0.000133 0.000127 0.000120 0.000114 0.000107 0.000100 0.000094 0.000088 0.000081 0.000075 0.000069 0.000063 0.000057 0.000051 0.000045 0.000040 0.000035 0.000030 0.000026 0.000023 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000023 -0.000026 -0.000030 -0.000035 -0.000039 -0.000044 -0.000050 -0.000055 -0.000061 -0.000067 -0.000074 -0.000080 -0.000086 -0.000092 -0.000098 -0.000104 -0.000109 -0.000114 -0.000119 -0.000123 -0.000127 -0.000130 -0.000132 -0.000134 -0.000135 -0.000136 -0.000136 -0.000135 -0.000133 -0.000130 -0.000127 -0.000123 -0.000118 -0.000113 -0.000107 -0.000099 -0.000091 -0.000081 -0.000071 -0.000060 -0.000048 -0.000036 -0.000024 -0.000011 0.000002 0.000015 0.000028 0.000040 0.000052 0.000063 0.000073 0.000082 0.000090 0.000098 0.000104 0.000110 0.000115 0.000119 0.000122 0.000124 0.000125 0.000125 0.000124 0.000121 0.000118 0.000115 0.000110 0.000106 0.000101 0.000095 0.000090 0.000084 0.000079 0.000074 0.000069 0.000063 0.000058 0.000054 0.000049 0.000044 0.000039 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000030 -0.000034 -0.000039 -0.000043 -0.000048 -0.000053 -0.000058 -0.000063 -0.000068 -0.000073 -0.000078 -0.000083 -0.000088 -0.000092 -0.000096 -0.000099 -0.000102 -0.000105 -0.000107 -0.000108 -0.000109 -0.000110 -0.000110 -0.000109 -0.000108 -0.000106 -0.000103 -0.000100 -0.000096 -0.000092 -0.000086 -0.000081 -0.000074 -0.000066 -0.000058 -0.000049 -0.000039 -0.000029 -0.000019 -0.000009 0.000002 0.000012 0.000023 0.000033 0.000043 0.000052 0.000060 0.000067 0.000074 0.000080 0.000085 0.000089 0.000093 0.000097 0.000099 0.000101 0.000101 0.000101 0.000099 0.000097 0.000095 0.000091 0.000088 0.000084 0.000079 0.000075 0.000071 0.000066 0.000062 0.000057 0.000053 0.000049 0.000045 0.000041 0.000037 0.000034 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000026 -0.000030 -0.000033 -0.000037 -0.000041 -0.000045 -0.000049 -0.000054 -0.000058 -0.000062 -0.000066 -0.000070 -0.000073 -0.000076 -0.000079 -0.000082 -0.000084 -0.000085 -0.000087 -0.000088 -0.000088 -0.000088 -0.000087 -0.000086 -0.000085 -0.000083 -0.000080 -0.000077 -0.000073 -0.000069 -0.000065 -0.000059 -0.000053 -0.000047 -0.000039 -0.000032 -0.000024 -0.000015 -0.000007 0.000002 0.000010 0.000019 0.000027 0.000035 0.000042 0.000048 0.000054 0.000060 0.000064 0.000068 0.000072 0.000075 0.000078 0.000080 0.000081 0.000081 0.000081 0.000079 0.000077 0.000075 0.000072 0.000069 0.000066 0.000062 0.000059 0.000055 0.000051 0.000048 0.000044 0.000041 0.000038 0.000035 0.000031 0.000028 0.000025 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000031 -0.000035 -0.000038 -0.000042 -0.000045 -0.000049 -0.000052 -0.000055 -0.000058 -0.000060 -0.000063 -0.000065 -0.000066 -0.000068 -0.000069 -0.000070 -0.000070 -0.000070 -0.000070 -0.000069 -0.000067 -0.000066 -0.000063 -0.000061 -0.000058 -0.000055 -0.000052 -0.000047 -0.000043 -0.000037 -0.000031 -0.000025 -0.000019 -0.000012 -0.000005 0.000002 0.000009 0.000016 0.000022 0.000028 0.000034 0.000039 0.000044 0.000048 0.000051 0.000054 0.000057 0.000060 0.000062 0.000063 0.000064 0.000064 0.000064 0.000063 0.000061 0.000059 0.000057 0.000054 0.000051 0.000048 0.000046 0.000043 0.000040 0.000037 0.000034 0.000031 0.000029 0.000026 0.000024 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000024 -0.000027 -0.000029 -0.000032 -0.000035 -0.000038 -0.000041 -0.000043 -0.000045 -0.000047 -0.000049 -0.000051 -0.000052 -0.000054 -0.000054 -0.000055 -0.000055 -0.000055 -0.000055 -0.000054 -0.000053 -0.000052 -0.000050 -0.000048 -0.000046 -0.000043 -0.000041 -0.000037 -0.000034 -0.000029 -0.000025 -0.000020 -0.000014 -0.000009 -0.000003 0.000002 0.000008 0.000013 0.000018 0.000023 0.000027 0.000031 0.000035 0.000038 0.000040 0.000043 0.000045 0.000047 0.000049 0.000050 0.000050 0.000050 0.000050 0.000049 0.000047 0.000046 0.000044 0.000042 0.000040 0.000037 0.000035 0.000033 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000029 -0.000031 -0.000033 -0.000035 -0.000037 -0.000039 -0.000040 -0.000041 -0.000042 -0.000043 -0.000043 -0.000043 -0.000043 -0.000043 -0.000042 -0.000041 -0.000040 -0.000039 -0.000037 -0.000036 -0.000034 -0.000032 -0.000029 -0.000026 -0.000023 -0.000019 -0.000015 -0.000011 -0.000006 -0.000002 0.000002 0.000007 0.000011 0.000015 0.000019 0.000022 0.000025 0.000027 0.000030 0.000032 0.000033 0.000035 0.000036 0.000038 0.000038 0.000039 0.000039 0.000039 0.000038 0.000037 0.000035 0.000034 0.000032 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000026 -0.000027 -0.000029 -0.000030 -0.000031 -0.000032 -0.000033 -0.000033 -0.000033 -0.000033 -0.000033 -0.000033 -0.000033 -0.000032 -0.000031 -0.000030 -0.000029 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000011 -0.000008 -0.000005 -0.000001 0.000002 0.000006 0.000009 0.000012 0.000015 0.000017 0.000020 0.000021 0.000023 0.000025 0.000026 0.000027 0.000028 0.000029 0.000030 0.000030 0.000030 0.000029 0.000029 0.000028 0.000027 0.000026 0.000025 0.000023 0.000022 0.000020 0.000019 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000026 -0.000026 -0.000026 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000006 -0.000003 -0.000000 0.000002 0.000005 0.000007 0.000010 0.000012 0.000014 0.000015 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000022 0.000023 0.000023 0.000022 0.000022 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000002 0.000004 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode0_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000024 -0.000023 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000029 -0.000031 -0.000033 -0.000035 -0.000037 -0.000038 -0.000039 -0.000040 -0.000040 -0.000040 -0.000039 -0.000038 -0.000037 -0.000036 -0.000034 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000022 -0.000025 -0.000028 -0.000031 -0.000033 -0.000036 -0.000039 -0.000042 -0.000044 -0.000046 -0.000048 -0.000049 -0.000050 -0.000050 -0.000050 -0.000050 -0.000048 -0.000047 -0.000045 -0.000043 -0.000041 -0.000038 -0.000036 -0.000033 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000028 -0.000031 -0.000034 -0.000038 -0.000041 -0.000045 -0.000048 -0.000052 -0.000055 -0.000057 -0.000060 -0.000061 -0.000062 -0.000063 -0.000063 -0.000062 -0.000061 -0.000059 -0.000056 -0.000054 -0.000051 -0.000048 -0.000044 -0.000041 -0.000038 -0.000034 -0.000030 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000030 -0.000034 -0.000038 -0.000042 -0.000047 -0.000051 -0.000055 -0.000060 -0.000064 -0.000068 -0.000071 -0.000074 -0.000076 -0.000077 -0.000078 -0.000078 -0.000077 -0.000075 -0.000073 -0.000069 -0.000066 -0.000062 -0.000058 -0.000054 -0.000050 -0.000046 -0.000041 -0.000037 -0.000032 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000041 -0.000046 -0.000052 -0.000057 -0.000062 -0.000068 -0.000073 -0.000078 -0.000083 -0.000087 -0.000091 -0.000093 -0.000095 -0.000096 -0.000096 -0.000094 -0.000092 -0.000089 -0.000085 -0.000081 -0.000076 -0.000071 -0.000066 -0.000060 -0.000055 -0.000049 -0.000044 -0.000038 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000033 -0.000038 -0.000044 -0.000050 -0.000056 -0.000062 -0.000069 -0.000076 -0.000083 -0.000089 -0.000096 -0.000101 -0.000107 -0.000111 -0.000114 -0.000116 -0.000117 -0.000116 -0.000115 -0.000112 -0.000108 -0.000103 -0.000098 -0.000092 -0.000086 -0.000079 -0.000072 -0.000066 -0.000059 -0.000052 -0.000046 -0.000039 -0.000033 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000017 -0.000022 -0.000027 -0.000032 -0.000039 -0.000045 -0.000052 -0.000059 -0.000067 -0.000075 -0.000083 -0.000092 -0.000100 -0.000108 -0.000116 -0.000123 -0.000129 -0.000134 -0.000138 -0.000140 -0.000141 -0.000141 -0.000138 -0.000135 -0.000130 -0.000124 -0.000118 -0.000110 -0.000103 -0.000095 -0.000087 -0.000078 -0.000070 -0.000062 -0.000054 -0.000046 -0.000038 -0.000031 -0.000025 -0.000019 -0.000015 -0.000011 -0.000007 -0.000005 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000001 -0.000000 -0.000003 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000030 -0.000037 -0.000044 -0.000052 -0.000061 -0.000070 -0.000079 -0.000089 -0.000099 -0.000109 -0.000120 -0.000130 -0.000139 -0.000147 -0.000155 -0.000161 -0.000165 -0.000168 -0.000169 -0.000168 -0.000166 -0.000161 -0.000156 -0.000149 -0.000140 -0.000132 -0.000122 -0.000113 -0.000103 -0.000093 -0.000083 -0.000073 -0.000063 -0.000054 -0.000045 -0.000036 -0.000029 -0.000022 -0.000016 -0.000011 -0.000007 -0.000004 -0.000001 0.000001 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000005 -0.000009 -0.000014 -0.000019 -0.000026 -0.000033 -0.000041 -0.000050 -0.000060 -0.000070 -0.000081 -0.000093 -0.000105 -0.000117 -0.000130 -0.000142 -0.000154 -0.000165 -0.000175 -0.000184 -0.000191 -0.000196 -0.000199 -0.000200 -0.000199 -0.000196 -0.000191 -0.000185 -0.000176 -0.000167 -0.000156 -0.000145 -0.000133 -0.000121 -0.000109 -0.000097 -0.000085 -0.000074 -0.000062 -0.000052 -0.000042 -0.000032 -0.000024 -0.000017 -0.000011 -0.000006 -0.000002 0.000001 0.000003 0.000005 0.000007 0.000008 0.000008 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000008 0.000007 0.000006 0.000004 0.000001 -0.000003 -0.000007 -0.000013 -0.000019 -0.000027 -0.000036 -0.000046 -0.000056 -0.000068 -0.000080 -0.000094 -0.000108 -0.000122 -0.000137 -0.000152 -0.000167 -0.000181 -0.000194 -0.000206 -0.000216 -0.000224 -0.000230 -0.000234 -0.000235 -0.000234 -0.000231 -0.000225 -0.000217 -0.000208 -0.000196 -0.000184 -0.000171 -0.000157 -0.000142 -0.000128 -0.000114 -0.000100 -0.000086 -0.000072 -0.000059 -0.000047 -0.000036 -0.000026 -0.000018 -0.000011 -0.000005 -0.000000 0.000004 0.000007 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000008 0.000005 0.000001 -0.000005 -0.000011 -0.000019 -0.000028 -0.000038 -0.000050 -0.000062 -0.000076 -0.000091 -0.000107 -0.000124 -0.000141 -0.000159 -0.000176 -0.000194 -0.000210 -0.000226 -0.000240 -0.000251 -0.000261 -0.000268 -0.000272 -0.000274 -0.000273 -0.000269 -0.000263 -0.000254 -0.000243 -0.000230 -0.000215 -0.000199 -0.000183 -0.000166 -0.000149 -0.000132 -0.000115 -0.000099 -0.000082 -0.000067 -0.000053 -0.000040 -0.000028 -0.000018 -0.000010 -0.000003 0.000003 0.000007 0.000011 0.000013 0.000015 0.000016 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000016 0.000016 0.000017 0.000017 0.000016 0.000015 0.000013 0.000009 0.000005 -0.000001 -0.000008 -0.000017 -0.000027 -0.000039 -0.000053 -0.000068 -0.000084 -0.000102 -0.000121 -0.000141 -0.000161 -0.000182 -0.000203 -0.000223 -0.000242 -0.000260 -0.000276 -0.000290 -0.000301 -0.000309 -0.000314 -0.000317 -0.000316 -0.000311 -0.000304 -0.000294 -0.000281 -0.000266 -0.000249 -0.000231 -0.000212 -0.000192 -0.000172 -0.000152 -0.000132 -0.000112 -0.000094 -0.000075 -0.000059 -0.000043 -0.000030 -0.000018 -0.000007 0.000001 0.000007 0.000013 0.000016 0.000019 0.000020 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000022 0.000023 0.000023 0.000023 0.000021 0.000019 0.000016 0.000011 0.000005 -0.000004 -0.000014 -0.000026 -0.000040 -0.000056 -0.000073 -0.000093 -0.000113 -0.000136 -0.000159 -0.000182 -0.000206 -0.000230 -0.000254 -0.000276 -0.000297 -0.000315 -0.000331 -0.000344 -0.000354 -0.000360 -0.000363 -0.000362 -0.000357 -0.000349 -0.000338 -0.000323 -0.000306 -0.000287 -0.000266 -0.000244 -0.000221 -0.000197 -0.000174 -0.000150 -0.000127 -0.000105 -0.000084 -0.000064 -0.000046 -0.000030 -0.000016 -0.000004 0.000006 0.000013 0.000019 0.000023 0.000026 0.000027 0.000028 0.000027 0.000026 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000024 0.000026 0.000028 0.000030 0.000030 0.000030 0.000029 0.000027 0.000023 0.000018 0.000011 0.000002 -0.000009 -0.000023 -0.000039 -0.000058 -0.000078 -0.000101 -0.000125 -0.000150 -0.000177 -0.000204 -0.000232 -0.000260 -0.000286 -0.000312 -0.000336 -0.000357 -0.000375 -0.000390 -0.000401 -0.000409 -0.000412 -0.000411 -0.000406 -0.000398 -0.000385 -0.000369 -0.000349 -0.000327 -0.000303 -0.000277 -0.000251 -0.000223 -0.000196 -0.000169 -0.000142 -0.000116 -0.000092 -0.000069 -0.000048 -0.000029 -0.000013 0.000001 0.000012 0.000021 0.000027 0.000032 0.000035 0.000036 0.000036 0.000035 0.000033 0.000031 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000019 0.000021 0.000025 0.000028 0.000031 0.000033 0.000036 0.000038 0.000039 0.000039 0.000038 0.000036 0.000032 0.000027 0.000019 0.000009 -0.000003 -0.000019 -0.000037 -0.000059 -0.000082 -0.000108 -0.000136 -0.000165 -0.000196 -0.000227 -0.000258 -0.000290 -0.000320 -0.000349 -0.000377 -0.000401 -0.000422 -0.000439 -0.000452 -0.000461 -0.000465 -0.000464 -0.000459 -0.000449 -0.000435 -0.000417 -0.000395 -0.000370 -0.000342 -0.000313 -0.000282 -0.000251 -0.000219 -0.000188 -0.000157 -0.000127 -0.000099 -0.000073 -0.000048 -0.000027 -0.000008 0.000007 0.000020 0.000030 0.000037 0.000042 0.000045 0.000046 0.000045 0.000044 0.000041 0.000038 0.000035 0.000032 0.000029 0.000026 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000030 0.000034 0.000038 0.000041 0.000044 0.000047 0.000049 0.000049 0.000049 0.000047 0.000043 0.000038 0.000029 0.000018 0.000004 -0.000013 -0.000034 -0.000058 -0.000085 -0.000115 -0.000146 -0.000179 -0.000214 -0.000249 -0.000285 -0.000321 -0.000355 -0.000388 -0.000419 -0.000447 -0.000471 -0.000491 -0.000506 -0.000516 -0.000521 -0.000521 -0.000515 -0.000504 -0.000489 -0.000468 -0.000443 -0.000415 -0.000383 -0.000350 -0.000315 -0.000279 -0.000243 -0.000207 -0.000172 -0.000138 -0.000105 -0.000075 -0.000048 -0.000023 -0.000002 0.000016 0.000030 0.000041 0.000049 0.000054 0.000057 0.000058 0.000057 0.000054 0.000051 0.000047 0.000043 0.000039 0.000035 0.000032 0.000028 0.000025 0.000022 0.000019 0.000017 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000032 0.000037 0.000041 0.000046 0.000050 0.000054 0.000057 0.000060 0.000061 0.000061 0.000060 0.000056 0.000050 0.000041 0.000029 0.000014 -0.000006 -0.000029 -0.000056 -0.000086 -0.000120 -0.000155 -0.000193 -0.000232 -0.000272 -0.000312 -0.000352 -0.000391 -0.000428 -0.000463 -0.000495 -0.000522 -0.000545 -0.000563 -0.000574 -0.000580 -0.000580 -0.000574 -0.000562 -0.000545 -0.000521 -0.000493 -0.000461 -0.000425 -0.000387 -0.000348 -0.000307 -0.000266 -0.000226 -0.000186 -0.000147 -0.000110 -0.000076 -0.000045 -0.000017 0.000006 0.000026 0.000042 0.000054 0.000063 0.000068 0.000071 0.000071 0.000070 0.000067 0.000063 0.000058 0.000053 0.000048 0.000043 0.000039 0.000034 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000039 0.000044 0.000050 0.000055 0.000061 0.000066 0.000070 0.000073 0.000075 0.000076 0.000074 0.000071 0.000065 0.000056 0.000043 0.000025 0.000004 -0.000022 -0.000052 -0.000086 -0.000123 -0.000163 -0.000205 -0.000248 -0.000293 -0.000338 -0.000383 -0.000427 -0.000469 -0.000509 -0.000545 -0.000576 -0.000602 -0.000622 -0.000636 -0.000643 -0.000643 -0.000637 -0.000623 -0.000603 -0.000577 -0.000545 -0.000509 -0.000469 -0.000426 -0.000381 -0.000335 -0.000289 -0.000243 -0.000198 -0.000155 -0.000114 -0.000075 -0.000040 -0.000010 0.000017 0.000039 0.000056 0.000069 0.000079 0.000084 0.000087 0.000087 0.000085 0.000081 0.000076 0.000070 0.000064 0.000058 0.000052 0.000046 0.000041 0.000036 0.000032 0.000027 0.000024 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000021 0.000024 0.000029 0.000034 0.000040 0.000046 0.000053 0.000059 0.000066 0.000073 0.000079 0.000084 0.000088 0.000091 0.000092 0.000091 0.000088 0.000082 0.000072 0.000058 0.000040 0.000016 -0.000012 -0.000045 -0.000082 -0.000124 -0.000168 -0.000215 -0.000264 -0.000313 -0.000364 -0.000414 -0.000463 -0.000511 -0.000555 -0.000596 -0.000632 -0.000662 -0.000685 -0.000701 -0.000709 -0.000709 -0.000702 -0.000687 -0.000664 -0.000634 -0.000598 -0.000557 -0.000512 -0.000464 -0.000414 -0.000363 -0.000311 -0.000260 -0.000210 -0.000161 -0.000115 -0.000072 -0.000034 0.000000 0.000029 0.000053 0.000073 0.000087 0.000097 0.000103 0.000105 0.000105 0.000102 0.000097 0.000091 0.000084 0.000077 0.000070 0.000063 0.000056 0.000049 0.000043 0.000038 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000021 0.000024 0.000029 0.000034 0.000040 0.000047 0.000054 0.000062 0.000070 0.000078 0.000086 0.000093 0.000100 0.000105 0.000109 0.000111 0.000111 0.000108 0.000102 0.000091 0.000077 0.000057 0.000031 0.000000 -0.000036 -0.000077 -0.000122 -0.000171 -0.000223 -0.000277 -0.000332 -0.000388 -0.000444 -0.000500 -0.000553 -0.000603 -0.000649 -0.000689 -0.000723 -0.000749 -0.000768 -0.000777 -0.000778 -0.000769 -0.000752 -0.000726 -0.000693 -0.000653 -0.000607 -0.000557 -0.000503 -0.000447 -0.000390 -0.000332 -0.000275 -0.000219 -0.000165 -0.000114 -0.000067 -0.000025 0.000013 0.000044 0.000071 0.000092 0.000107 0.000118 0.000124 0.000126 0.000125 0.000121 0.000116 0.000108 0.000100 0.000092 0.000083 0.000074 0.000066 0.000058 0.000051 0.000045 0.000039 0.000033 0.000028 0.000024 0.000021 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000040 0.000047 0.000055 0.000064 0.000073 0.000082 0.000092 0.000101 0.000110 0.000118 0.000125 0.000130 0.000133 0.000133 0.000131 0.000124 0.000114 0.000098 0.000076 0.000049 0.000016 -0.000023 -0.000068 -0.000117 -0.000171 -0.000228 -0.000288 -0.000349 -0.000411 -0.000474 -0.000536 -0.000595 -0.000652 -0.000703 -0.000749 -0.000787 -0.000816 -0.000837 -0.000848 -0.000848 -0.000839 -0.000819 -0.000791 -0.000753 -0.000709 -0.000658 -0.000601 -0.000542 -0.000479 -0.000416 -0.000352 -0.000288 -0.000226 -0.000167 -0.000111 -0.000060 -0.000013 0.000027 0.000062 0.000091 0.000113 0.000130 0.000141 0.000147 0.000150 0.000148 0.000143 0.000136 0.000128 0.000118 0.000108 0.000098 0.000088 0.000078 0.000069 0.000060 0.000053 0.000045 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000040 0.000047 0.000055 0.000064 0.000074 0.000085 0.000096 0.000107 0.000118 0.000128 0.000138 0.000146 0.000153 0.000157 0.000158 0.000156 0.000150 0.000138 0.000122 0.000099 0.000070 0.000034 -0.000008 -0.000056 -0.000110 -0.000168 -0.000231 -0.000297 -0.000364 -0.000434 -0.000503 -0.000572 -0.000638 -0.000701 -0.000758 -0.000809 -0.000852 -0.000885 -0.000908 -0.000920 -0.000920 -0.000910 -0.000888 -0.000856 -0.000814 -0.000765 -0.000708 -0.000646 -0.000580 -0.000511 -0.000440 -0.000369 -0.000300 -0.000232 -0.000167 -0.000106 -0.000050 0.000001 0.000045 0.000082 0.000113 0.000137 0.000155 0.000167 0.000174 0.000176 0.000173 0.000168 0.000160 0.000150 0.000139 0.000127 0.000115 0.000103 0.000092 0.000081 0.000071 0.000061 0.000053 0.000046 0.000039 0.000033 0.000028 0.000023 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000020 0.000023 0.000028 0.000033 0.000039 0.000047 0.000055 0.000064 0.000074 0.000085 0.000098 0.000110 0.000123 0.000136 0.000149 0.000160 0.000170 0.000178 0.000184 0.000186 0.000184 0.000178 0.000166 0.000148 0.000124 0.000093 0.000055 0.000010 -0.000042 -0.000100 -0.000164 -0.000232 -0.000304 -0.000378 -0.000455 -0.000532 -0.000608 -0.000681 -0.000751 -0.000815 -0.000871 -0.000919 -0.000956 -0.000981 -0.000994 -0.000994 -0.000982 -0.000958 -0.000922 -0.000876 -0.000821 -0.000759 -0.000690 -0.000617 -0.000541 -0.000464 -0.000386 -0.000309 -0.000235 -0.000165 -0.000098 -0.000038 0.000017 0.000065 0.000105 0.000138 0.000164 0.000184 0.000196 0.000203 0.000205 0.000202 0.000195 0.000186 0.000174 0.000161 0.000148 0.000134 0.000120 0.000107 0.000094 0.000082 0.000071 0.000062 0.000053 0.000045 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000039 0.000046 0.000054 0.000063 0.000074 0.000085 0.000098 0.000112 0.000126 0.000142 0.000157 0.000171 0.000185 0.000197 0.000206 0.000213 0.000216 0.000215 0.000208 0.000196 0.000177 0.000151 0.000118 0.000077 0.000029 -0.000027 -0.000089 -0.000158 -0.000232 -0.000310 -0.000392 -0.000476 -0.000561 -0.000644 -0.000726 -0.000803 -0.000873 -0.000935 -0.000988 -0.001028 -0.001056 -0.001070 -0.001070 -0.001057 -0.001029 -0.000990 -0.000939 -0.000878 -0.000810 -0.000734 -0.000654 -0.000571 -0.000486 -0.000401 -0.000318 -0.000237 -0.000161 -0.000089 -0.000023 0.000036 0.000087 0.000130 0.000166 0.000194 0.000214 0.000228 0.000235 0.000236 0.000233 0.000225 0.000214 0.000201 0.000186 0.000170 0.000154 0.000138 0.000123 0.000108 0.000095 0.000082 0.000071 0.000061 0.000052 0.000044 0.000037 0.000031 0.000026 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000044 0.000052 0.000062 0.000072 0.000084 0.000097 0.000112 0.000128 0.000144 0.000161 0.000179 0.000196 0.000211 0.000225 0.000237 0.000245 0.000249 0.000248 0.000241 0.000228 0.000208 0.000180 0.000145 0.000101 0.000050 -0.000010 -0.000077 -0.000152 -0.000232 -0.000317 -0.000406 -0.000498 -0.000591 -0.000683 -0.000772 -0.000857 -0.000934 -0.001002 -0.001059 -0.001104 -0.001134 -0.001149 -0.001149 -0.001133 -0.001103 -0.001059 -0.001003 -0.000937 -0.000862 -0.000779 -0.000692 -0.000601 -0.000509 -0.000416 -0.000326 -0.000238 -0.000155 -0.000078 -0.000007 0.000056 0.000111 0.000158 0.000196 0.000226 0.000248 0.000262 0.000269 0.000270 0.000266 0.000257 0.000245 0.000230 0.000213 0.000195 0.000177 0.000158 0.000141 0.000124 0.000108 0.000094 0.000081 0.000069 0.000059 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000051 0.000060 0.000070 0.000082 0.000096 0.000111 0.000127 0.000145 0.000164 0.000183 0.000203 0.000222 0.000240 0.000256 0.000269 0.000278 0.000283 0.000283 0.000276 0.000262 0.000241 0.000211 0.000173 0.000127 0.000071 0.000007 -0.000066 -0.000146 -0.000233 -0.000326 -0.000423 -0.000523 -0.000624 -0.000725 -0.000822 -0.000915 -0.000999 -0.001074 -0.001136 -0.001184 -0.001216 -0.001232 -0.001231 -0.001214 -0.001180 -0.001132 -0.001071 -0.000998 -0.000916 -0.000826 -0.000731 -0.000632 -0.000532 -0.000432 -0.000334 -0.000239 -0.000150 -0.000066 0.000010 0.000078 0.000137 0.000187 0.000228 0.000260 0.000283 0.000298 0.000306 0.000307 0.000302 0.000292 0.000278 0.000261 0.000242 0.000222 0.000201 0.000180 0.000160 0.000141 0.000123 0.000107 0.000092 0.000079 0.000067 0.000057 0.000048 0.000040 0.000033 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000041 0.000048 0.000057 0.000068 0.000080 0.000093 0.000108 0.000125 0.000144 0.000164 0.000185 0.000206 0.000229 0.000250 0.000270 0.000288 0.000303 0.000314 0.000320 0.000320 0.000313 0.000298 0.000275 0.000243 0.000202 0.000152 0.000092 0.000023 -0.000056 -0.000142 -0.000237 -0.000337 -0.000443 -0.000552 -0.000662 -0.000772 -0.000879 -0.000979 -0.001071 -0.001152 -0.001219 -0.001271 -0.001305 -0.001322 -0.001321 -0.001301 -0.001264 -0.001210 -0.001143 -0.001064 -0.000974 -0.000877 -0.000773 -0.000666 -0.000557 -0.000449 -0.000343 -0.000241 -0.000144 -0.000054 0.000027 0.000100 0.000164 0.000217 0.000261 0.000295 0.000320 0.000336 0.000344 0.000345 0.000340 0.000329 0.000313 0.000294 0.000273 0.000250 0.000226 0.000203 0.000180 0.000159 0.000139 0.000120 0.000104 0.000089 0.000076 0.000064 0.000054 0.000045 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000032 0.000038 0.000046 0.000054 0.000065 0.000076 0.000090 0.000105 0.000122 0.000141 0.000162 0.000184 0.000207 0.000232 0.000256 0.000280 0.000303 0.000323 0.000340 0.000352 0.000359 0.000359 0.000351 0.000335 0.000310 0.000276 0.000231 0.000177 0.000112 0.000037 -0.000048 -0.000143 -0.000245 -0.000355 -0.000469 -0.000588 -0.000708 -0.000828 -0.000943 -0.001053 -0.001152 -0.001240 -0.001312 -0.001368 -0.001405 -0.001422 -0.001419 -0.001397 -0.001356 -0.001298 -0.001224 -0.001138 -0.001040 -0.000934 -0.000822 -0.000706 -0.000588 -0.000470 -0.000355 -0.000245 -0.000140 -0.000044 0.000044 0.000123 0.000190 0.000248 0.000294 0.000331 0.000357 0.000375 0.000384 0.000385 0.000379 0.000367 0.000350 0.000329 0.000306 0.000280 0.000254 0.000227 0.000202 0.000178 0.000155 0.000135 0.000116 0.000099 0.000085 0.000072 0.000060 0.000050 0.000042 0.000034 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000030 0.000036 0.000043 0.000051 0.000061 0.000072 0.000086 0.000101 0.000118 0.000137 0.000158 0.000181 0.000205 0.000232 0.000259 0.000286 0.000312 0.000337 0.000359 0.000378 0.000391 0.000399 0.000399 0.000390 0.000373 0.000346 0.000308 0.000260 0.000201 0.000130 0.000048 -0.000045 -0.000148 -0.000260 -0.000379 -0.000504 -0.000634 -0.000765 -0.000895 -0.001021 -0.001139 -0.001247 -0.001341 -0.001420 -0.001479 -0.001518 -0.001536 -0.001533 -0.001507 -0.001462 -0.001398 -0.001318 -0.001224 -0.001117 -0.001002 -0.000880 -0.000754 -0.000626 -0.000498 -0.000373 -0.000253 -0.000141 -0.000036 0.000059 0.000143 0.000216 0.000278 0.000328 0.000367 0.000396 0.000415 0.000425 0.000426 0.000420 0.000407 0.000389 0.000366 0.000340 0.000311 0.000282 0.000253 0.000225 0.000198 0.000173 0.000150 0.000129 0.000111 0.000094 0.000080 0.000067 0.000056 0.000046 0.000038 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000027 0.000033 0.000040 0.000048 0.000057 0.000068 0.000081 0.000095 0.000112 0.000131 0.000152 0.000176 0.000201 0.000229 0.000257 0.000287 0.000317 0.000346 0.000373 0.000397 0.000417 0.000432 0.000440 0.000440 0.000430 0.000411 0.000381 0.000340 0.000287 0.000222 0.000145 0.000055 -0.000047 -0.000160 -0.000282 -0.000413 -0.000550 -0.000692 -0.000835 -0.000977 -0.001114 -0.001243 -0.001360 -0.001463 -0.001547 -0.001611 -0.001652 -0.001671 -0.001666 -0.001638 -0.001588 -0.001518 -0.001430 -0.001327 -0.001211 -0.001085 -0.000952 -0.000814 -0.000675 -0.000536 -0.000400 -0.000269 -0.000147 -0.000033 0.000069 0.000160 0.000239 0.000306 0.000360 0.000402 0.000434 0.000455 0.000466 0.000468 0.000462 0.000448 0.000429 0.000404 0.000375 0.000344 0.000312 0.000280 0.000249 0.000219 0.000192 0.000166 0.000143 0.000123 0.000104 0.000088 0.000074 0.000062 0.000051 0.000042 0.000035 0.000029 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000044 0.000053 0.000063 0.000075 0.000089 0.000106 0.000124 0.000145 0.000169 0.000195 0.000223 0.000253 0.000285 0.000317 0.000349 0.000381 0.000410 0.000437 0.000458 0.000473 0.000481 0.000481 0.000470 0.000449 0.000416 0.000371 0.000312 0.000241 0.000155 0.000056 -0.000056 -0.000180 -0.000315 -0.000459 -0.000610 -0.000766 -0.000923 -0.001079 -0.001229 -0.001370 -0.001498 -0.001609 -0.001700 -0.001769 -0.001814 -0.001834 -0.001827 -0.001796 -0.001741 -0.001664 -0.001567 -0.001454 -0.001327 -0.001189 -0.001043 -0.000892 -0.000739 -0.000587 -0.000438 -0.000296 -0.000162 -0.000038 0.000073 0.000172 0.000258 0.000330 0.000390 0.000437 0.000471 0.000495 0.000508 0.000511 0.000505 0.000490 0.000469 0.000443 0.000412 0.000378 0.000343 0.000308 0.000274 0.000242 0.000211 0.000183 0.000158 0.000135 0.000115 0.000097 0.000082 0.000068 0.000056 0.000047 0.000038 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000028 0.000033 0.000040 0.000048 0.000058 0.000070 0.000083 0.000099 0.000117 0.000137 0.000160 0.000186 0.000215 0.000246 0.000279 0.000313 0.000348 0.000383 0.000417 0.000449 0.000476 0.000499 0.000515 0.000523 0.000522 0.000509 0.000485 0.000449 0.000398 0.000334 0.000255 0.000160 0.000051 -0.000073 -0.000211 -0.000360 -0.000520 -0.000688 -0.000860 -0.001034 -0.001206 -0.001371 -0.001526 -0.001667 -0.001789 -0.001889 -0.001964 -0.002012 -0.002033 -0.002026 -0.001991 -0.001930 -0.001845 -0.001739 -0.001614 -0.001474 -0.001321 -0.001160 -0.000994 -0.000825 -0.000657 -0.000493 -0.000336 -0.000189 -0.000053 0.000069 0.000178 0.000272 0.000351 0.000417 0.000468 0.000507 0.000534 0.000549 0.000553 0.000548 0.000533 0.000511 0.000483 0.000450 0.000414 0.000376 0.000338 0.000301 0.000265 0.000232 0.000201 0.000174 0.000149 0.000126 0.000107 0.000090 0.000075 0.000062 0.000051 0.000042 0.000035 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000030 0.000037 0.000044 0.000053 0.000064 0.000077 0.000091 0.000108 0.000128 0.000151 0.000176 0.000205 0.000236 0.000269 0.000305 0.000342 0.000380 0.000418 0.000454 0.000488 0.000517 0.000540 0.000557 0.000564 0.000561 0.000547 0.000520 0.000478 0.000422 0.000351 0.000262 0.000158 0.000036 -0.000102 -0.000255 -0.000421 -0.000599 -0.000786 -0.000978 -0.001172 -0.001363 -0.001547 -0.001719 -0.001875 -0.002011 -0.002121 -0.002205 -0.002258 -0.002281 -0.002273 -0.002234 -0.002166 -0.002072 -0.001954 -0.001815 -0.001659 -0.001489 -0.001310 -0.001125 -0.000937 -0.000750 -0.000568 -0.000394 -0.000231 -0.000081 0.000054 0.000174 0.000278 0.000367 0.000439 0.000498 0.000541 0.000572 0.000590 0.000596 0.000591 0.000577 0.000553 0.000524 0.000488 0.000450 0.000409 0.000368 0.000328 0.000290 0.000254 0.000220 0.000190 0.000163 0.000138 0.000117 0.000098 0.000082 0.000068 0.000056 0.000046 0.000038 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000058 0.000070 0.000084 0.000100 0.000119 0.000141 0.000165 0.000193 0.000224 0.000258 0.000294 0.000333 0.000373 0.000413 0.000453 0.000492 0.000527 0.000557 0.000581 0.000597 0.000604 0.000599 0.000582 0.000551 0.000504 0.000441 0.000361 0.000263 0.000146 0.000010 -0.000144 -0.000315 -0.000501 -0.000701 -0.000910 -0.001126 -0.001343 -0.001558 -0.001765 -0.001958 -0.002133 -0.002285 -0.002410 -0.002503 -0.002564 -0.002590 -0.002581 -0.002538 -0.002462 -0.002356 -0.002224 -0.002068 -0.001893 -0.001702 -0.001501 -0.001293 -0.001082 -0.000873 -0.000669 -0.000475 -0.000293 -0.000125 0.000026 0.000160 0.000276 0.000375 0.000457 0.000523 0.000573 0.000608 0.000630 0.000638 0.000634 0.000620 0.000596 0.000565 0.000528 0.000487 0.000444 0.000400 0.000357 0.000315 0.000276 0.000240 0.000207 0.000177 0.000151 0.000127 0.000107 0.000089 0.000074 0.000061 0.000051 0.000042 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000044 0.000053 0.000064 0.000077 0.000092 0.000110 0.000130 0.000154 0.000181 0.000211 0.000244 0.000280 0.000320 0.000361 0.000404 0.000447 0.000489 0.000530 0.000566 0.000598 0.000622 0.000637 0.000642 0.000635 0.000614 0.000577 0.000524 0.000453 0.000363 0.000253 0.000122 -0.000029 -0.000202 -0.000394 -0.000604 -0.000829 -0.001066 -0.001310 -0.001556 -0.001799 -0.002034 -0.002253 -0.002452 -0.002625 -0.002766 -0.002874 -0.002943 -0.002974 -0.002965 -0.002917 -0.002832 -0.002712 -0.002562 -0.002385 -0.002186 -0.001970 -0.001742 -0.001506 -0.001268 -0.001031 -0.000801 -0.000582 -0.000376 -0.000188 -0.000017 0.000133 0.000265 0.000376 0.000469 0.000544 0.000601 0.000642 0.000668 0.000679 0.000677 0.000663 0.000639 0.000607 0.000568 0.000524 0.000478 0.000432 0.000386 0.000341 0.000299 0.000260 0.000224 0.000192 0.000163 0.000138 0.000116 0.000097 0.000080 0.000067 0.000055 0.000045 0.000037 0.000030 0.000025 0.000020 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000039 0.000048 0.000058 0.000070 0.000084 0.000100 0.000120 0.000142 0.000168 0.000197 0.000229 0.000265 0.000304 0.000346 0.000390 0.000435 0.000481 0.000526 0.000568 0.000605 0.000637 0.000661 0.000675 0.000678 0.000667 0.000641 0.000599 0.000538 0.000458 0.000356 0.000233 0.000085 -0.000086 -0.000280 -0.000497 -0.000735 -0.000990 -0.001259 -0.001536 -0.001817 -0.002095 -0.002363 -0.002615 -0.002843 -0.003042 -0.003206 -0.003331 -0.003412 -0.003449 -0.003441 -0.003387 -0.003290 -0.003154 -0.002982 -0.002779 -0.002551 -0.002304 -0.002042 -0.001772 -0.001500 -0.001230 -0.000969 -0.000719 -0.000486 -0.000272 -0.000079 0.000092 0.000241 0.000368 0.000474 0.000559 0.000625 0.000673 0.000704 0.000718 0.000719 0.000706 0.000681 0.000648 0.000608 0.000562 0.000514 0.000464 0.000415 0.000368 0.000323 0.000281 0.000242 0.000208 0.000177 0.000149 0.000125 0.000105 0.000087 0.000072 0.000060 0.000049 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000043 0.000052 0.000063 0.000076 0.000091 0.000109 0.000130 0.000155 0.000182 0.000213 0.000248 0.000287 0.000328 0.000373 0.000420 0.000467 0.000515 0.000562 0.000605 0.000644 0.000676 0.000699 0.000711 0.000711 0.000696 0.000664 0.000614 0.000545 0.000453 0.000338 0.000198 0.000031 -0.000162 -0.000382 -0.000628 -0.000897 -0.001188 -0.001495 -0.001813 -0.002136 -0.002456 -0.002765 -0.003056 -0.003321 -0.003553 -0.003744 -0.003891 -0.003988 -0.004033 -0.004025 -0.003965 -0.003854 -0.003697 -0.003499 -0.003264 -0.003000 -0.002714 -0.002412 -0.002100 -0.001787 -0.001477 -0.001177 -0.000892 -0.000625 -0.000381 -0.000160 0.000035 0.000204 0.000349 0.000470 0.000568 0.000644 0.000700 0.000736 0.000755 0.000758 0.000747 0.000723 0.000689 0.000647 0.000600 0.000549 0.000497 0.000445 0.000395 0.000347 0.000302 0.000261 0.000223 0.000190 0.000161 0.000135 0.000113 0.000094 0.000078 0.000064 0.000053 0.000044 0.000036 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000021 0.000026 0.000031 0.000038 0.000046 0.000056 0.000068 0.000082 0.000099 0.000118 0.000141 0.000167 0.000197 0.000231 0.000268 0.000309 0.000353 0.000400 0.000450 0.000500 0.000550 0.000598 0.000642 0.000681 0.000713 0.000734 0.000744 0.000740 0.000719 0.000681 0.000622 0.000541 0.000436 0.000305 0.000146 -0.000042 -0.000261 -0.000511 -0.000790 -0.001098 -0.001430 -0.001783 -0.002149 -0.002521 -0.002892 -0.003251 -0.003590 -0.003899 -0.004171 -0.004397 -0.004570 -0.004686 -0.004742 -0.004735 -0.004667 -0.004539 -0.004357 -0.004126 -0.003853 -0.003546 -0.003212 -0.002860 -0.002499 -0.002136 -0.001778 -0.001432 -0.001104 -0.000798 -0.000518 -0.000265 -0.000042 0.000152 0.000318 0.000456 0.000568 0.000656 0.000721 0.000764 0.000788 0.000795 0.000785 0.000763 0.000729 0.000686 0.000637 0.000585 0.000530 0.000475 0.000422 0.000371 0.000323 0.000279 0.000239 0.000204 0.000172 0.000145 0.000121 0.000101 0.000084 0.000069 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000041 0.000050 0.000061 0.000074 0.000089 0.000107 0.000128 0.000153 0.000181 0.000213 0.000248 0.000288 0.000331 0.000378 0.000428 0.000480 0.000532 0.000584 0.000633 0.000679 0.000717 0.000748 0.000767 0.000773 0.000764 0.000737 0.000690 0.000621 0.000527 0.000407 0.000257 0.000076 -0.000138 -0.000387 -0.000671 -0.000990 -0.001342 -0.001724 -0.002129 -0.002552 -0.002983 -0.003414 -0.003833 -0.004229 -0.004593 -0.004913 -0.005180 -0.005386 -0.005526 -0.005593 -0.005588 -0.005510 -0.005362 -0.005150 -0.004880 -0.004560 -0.004200 -0.003809 -0.003398 -0.002977 -0.002554 -0.002139 -0.001739 -0.001360 -0.001008 -0.000686 -0.000396 -0.000141 0.000082 0.000271 0.000430 0.000559 0.000660 0.000735 0.000787 0.000817 0.000828 0.000821 0.000800 0.000767 0.000724 0.000674 0.000620 0.000563 0.000506 0.000449 0.000395 0.000345 0.000298 0.000256 0.000218 0.000185 0.000155 0.000130 0.000108 0.000090 0.000074 0.000061 0.000050 0.000041 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000017 0.000020 0.000025 0.000030 0.000037 0.000045 0.000054 0.000066 0.000080 0.000096 0.000115 0.000138 0.000164 0.000194 0.000228 0.000266 0.000308 0.000354 0.000404 0.000456 0.000510 0.000564 0.000618 0.000668 0.000714 0.000752 0.000780 0.000797 0.000798 0.000783 0.000748 0.000691 0.000609 0.000501 0.000362 0.000190 -0.000016 -0.000260 -0.000544 -0.000868 -0.001233 -0.001636 -0.002074 -0.002542 -0.003031 -0.003531 -0.004033 -0.004523 -0.004988 -0.005416 -0.005794 -0.006111 -0.006356 -0.006523 -0.006605 -0.006601 -0.006511 -0.006339 -0.006090 -0.005773 -0.005397 -0.004974 -0.004516 -0.004035 -0.003543 -0.003050 -0.002567 -0.002103 -0.001665 -0.001259 -0.000889 -0.000557 -0.000263 -0.000009 0.000208 0.000390 0.000537 0.000654 0.000741 0.000803 0.000840 0.000856 0.000854 0.000835 0.000803 0.000761 0.000710 0.000654 0.000596 0.000536 0.000477 0.000420 0.000367 0.000318 0.000273 0.000233 0.000197 0.000166 0.000139 0.000116 0.000096 0.000079 0.000065 0.000054 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000018 0.000022 0.000027 0.000032 0.000040 0.000048 0.000058 0.000071 0.000086 0.000103 0.000124 0.000148 0.000176 0.000208 0.000244 0.000285 0.000329 0.000378 0.000429 0.000484 0.000540 0.000596 0.000651 0.000702 0.000747 0.000784 0.000809 0.000822 0.000818 0.000796 0.000751 0.000682 0.000586 0.000460 0.000300 0.000103 -0.000133 -0.000411 -0.000735 -0.001105 -0.001523 -0.001985 -0.002489 -0.003028 -0.003594 -0.004176 -0.004760 -0.005333 -0.005879 -0.006382 -0.006828 -0.007203 -0.007495 -0.007693 -0.007793 -0.007790 -0.007686 -0.007484 -0.007192 -0.006819 -0.006378 -0.005881 -0.005344 -0.004781 -0.004205 -0.003631 -0.003069 -0.002531 -0.002024 -0.001556 -0.001130 -0.000749 -0.000413 -0.000122 0.000126 0.000334 0.000503 0.000637 0.000739 0.000811 0.000857 0.000880 0.000882 0.000867 0.000837 0.000796 0.000745 0.000688 0.000628 0.000566 0.000505 0.000446 0.000390 0.000338 0.000290 0.000248 0.000210 0.000177 0.000148 0.000123 0.000102 0.000085 0.000070 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000028 0.000035 0.000042 0.000052 0.000063 0.000076 0.000092 0.000110 0.000133 0.000158 0.000188 0.000222 0.000260 0.000303 0.000350 0.000401 0.000455 0.000512 0.000570 0.000627 0.000683 0.000734 0.000778 0.000813 0.000835 0.000842 0.000832 0.000801 0.000745 0.000663 0.000550 0.000404 0.000220 -0.000005 -0.000275 -0.000593 -0.000963 -0.001386 -0.001864 -0.002395 -0.002975 -0.003597 -0.004251 -0.004926 -0.005606 -0.006275 -0.006914 -0.007505 -0.008029 -0.008471 -0.008816 -0.009051 -0.009170 -0.009168 -0.009047 -0.008810 -0.008468 -0.008030 -0.007513 -0.006931 -0.006302 -0.005644 -0.004972 -0.004303 -0.003650 -0.003027 -0.002442 -0.001902 -0.001413 -0.000976 -0.000592 -0.000259 0.000024 0.000260 0.000454 0.000608 0.000726 0.000811 0.000868 0.000898 0.000907 0.000896 0.000869 0.000828 0.000779 0.000722 0.000660 0.000597 0.000533 0.000471 0.000413 0.000358 0.000308 0.000263 0.000223 0.000188 0.000158 0.000131 0.000109 0.000090 0.000074 0.000061 0.000050 0.000041 0.000034 0.000028 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000045 0.000055 0.000067 0.000081 0.000098 0.000118 0.000141 0.000169 0.000200 0.000236 0.000277 0.000322 0.000371 0.000424 0.000481 0.000539 0.000599 0.000658 0.000714 0.000764 0.000807 0.000838 0.000856 0.000858 0.000839 0.000798 0.000730 0.000632 0.000501 0.000332 0.000121 -0.000136 -0.000444 -0.000808 -0.001230 -0.001715 -0.002262 -0.002871 -0.003537 -0.004253 -0.005009 -0.005790 -0.006580 -0.007357 -0.008102 -0.008793 -0.009407 -0.009925 -0.010330 -0.010607 -0.010747 -0.010746 -0.010604 -0.010328 -0.009928 -0.009417 -0.008812 -0.008132 -0.007399 -0.006631 -0.005849 -0.005073 -0.004317 -0.003596 -0.002922 -0.002301 -0.001740 -0.001241 -0.000802 -0.000424 -0.000101 0.000168 0.000389 0.000566 0.000702 0.000803 0.000871 0.000911 0.000926 0.000920 0.000897 0.000859 0.000810 0.000754 0.000691 0.000627 0.000561 0.000497 0.000436 0.000379 0.000326 0.000279 0.000237 0.000200 0.000167 0.000140 0.000116 0.000096 0.000079 0.000065 0.000054 0.000044 0.000036 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000048 0.000058 0.000071 0.000086 0.000104 0.000125 0.000150 0.000179 0.000212 0.000250 0.000293 0.000340 0.000392 0.000447 0.000506 0.000567 0.000628 0.000688 0.000744 0.000793 0.000833 0.000861 0.000874 0.000868 0.000840 0.000787 0.000705 0.000590 0.000438 0.000244 0.000003 -0.000291 -0.000642 -0.001056 -0.001539 -0.002092 -0.002718 -0.003416 -0.004180 -0.005004 -0.005874 -0.006775 -0.007687 -0.008588 -0.009452 -0.010255 -0.010969 -0.011573 -0.012044 -0.012368 -0.012532 -0.012531 -0.012367 -0.012046 -0.011580 -0.010985 -0.010281 -0.009492 -0.008639 -0.007749 -0.006844 -0.005945 -0.005073 -0.004243 -0.003468 -0.002757 -0.002115 -0.001545 -0.001046 -0.000616 -0.000250 0.000057 0.000309 0.000510 0.000668 0.000785 0.000866 0.000917 0.000940 0.000941 0.000922 0.000887 0.000840 0.000784 0.000722 0.000656 0.000589 0.000523 0.000459 0.000400 0.000345 0.000295 0.000251 0.000211 0.000177 0.000148 0.000123 0.000102 0.000084 0.000069 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000061 0.000074 0.000090 0.000109 0.000132 0.000158 0.000189 0.000224 0.000264 0.000309 0.000359 0.000413 0.000470 0.000531 0.000594 0.000656 0.000716 0.000772 0.000819 0.000857 0.000880 0.000886 0.000872 0.000834 0.000768 0.000671 0.000537 0.000362 0.000140 -0.000135 -0.000469 -0.000868 -0.001340 -0.001889 -0.002520 -0.003235 -0.004032 -0.004907 -0.005850 -0.006849 -0.007883 -0.008933 -0.009970 -0.010967 -0.011893 -0.012719 -0.013417 -0.013963 -0.014337 -0.014527 -0.014527 -0.014337 -0.013966 -0.013426 -0.012738 -0.011925 -0.011012 -0.010028 -0.009001 -0.007957 -0.006924 -0.005921 -0.004970 -0.004083 -0.003271 -0.002539 -0.001891 -0.001325 -0.000837 -0.000422 -0.000075 0.000211 0.000441 0.000621 0.000757 0.000854 0.000916 0.000949 0.000957 0.000943 0.000912 0.000868 0.000813 0.000750 0.000684 0.000615 0.000548 0.000482 0.000420 0.000363 0.000311 0.000264 0.000223 0.000187 0.000157 0.000130 0.000108 0.000089 0.000073 0.000060 0.000049 0.000040 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000035 0.000043 0.000053 0.000064 0.000078 0.000095 0.000115 0.000139 0.000166 0.000199 0.000236 0.000278 0.000325 0.000377 0.000433 0.000493 0.000556 0.000620 0.000683 0.000744 0.000798 0.000844 0.000877 0.000895 0.000894 0.000871 0.000822 0.000742 0.000627 0.000473 0.000273 0.000021 -0.000291 -0.000669 -0.001122 -0.001658 -0.002282 -0.002999 -0.003812 -0.004720 -0.005718 -0.006794 -0.007933 -0.009116 -0.010316 -0.011504 -0.012646 -0.013708 -0.014655 -0.015456 -0.016083 -0.016513 -0.016731 -0.016731 -0.016513 -0.016086 -0.015467 -0.014676 -0.013742 -0.012693 -0.011564 -0.010386 -0.009191 -0.008008 -0.006863 -0.005777 -0.004767 -0.003843 -0.003013 -0.002279 -0.001638 -0.001086 -0.000618 -0.000226 0.000097 0.000358 0.000564 0.000720 0.000834 0.000910 0.000953 0.000969 0.000961 0.000935 0.000893 0.000839 0.000778 0.000711 0.000641 0.000572 0.000504 0.000440 0.000381 0.000327 0.000278 0.000235 0.000198 0.000165 0.000137 0.000114 0.000094 0.000077 0.000063 0.000052 0.000042 0.000034 0.000028 0.000022 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000045 0.000055 0.000067 0.000082 0.000099 0.000120 0.000145 0.000174 0.000208 0.000247 0.000291 0.000340 0.000394 0.000453 0.000515 0.000580 0.000645 0.000709 0.000769 0.000822 0.000865 0.000895 0.000907 0.000898 0.000865 0.000804 0.000709 0.000576 0.000400 0.000172 -0.000113 -0.000464 -0.000892 -0.001403 -0.002008 -0.002714 -0.003527 -0.004448 -0.005478 -0.006609 -0.007830 -0.009125 -0.010469 -0.011833 -0.013184 -0.014483 -0.015692 -0.016771 -0.017684 -0.018398 -0.018888 -0.019137 -0.019137 -0.018888 -0.018401 -0.017694 -0.016791 -0.015725 -0.014531 -0.013244 -0.011902 -0.010542 -0.009197 -0.007896 -0.006664 -0.005519 -0.004474 -0.003536 -0.002707 -0.001985 -0.001364 -0.000837 -0.000396 -0.000032 0.000263 0.000496 0.000675 0.000806 0.000897 0.000952 0.000976 0.000976 0.000954 0.000915 0.000864 0.000803 0.000736 0.000666 0.000595 0.000526 0.000460 0.000398 0.000342 0.000292 0.000247 0.000208 0.000174 0.000144 0.000120 0.000099 0.000081 0.000067 0.000054 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000057 0.000070 0.000085 0.000104 0.000126 0.000152 0.000182 0.000218 0.000258 0.000304 0.000355 0.000412 0.000472 0.000536 0.000603 0.000669 0.000734 0.000793 0.000844 0.000884 0.000909 0.000915 0.000898 0.000855 0.000780 0.000670 0.000518 0.000318 0.000061 -0.000259 -0.000654 -0.001134 -0.001710 -0.002390 -0.003185 -0.004100 -0.005139 -0.006300 -0.007576 -0.008954 -0.010415 -0.011933 -0.013473 -0.014999 -0.016467 -0.017834 -0.019053 -0.020085 -0.020893 -0.021447 -0.021729 -0.021729 -0.021447 -0.020895 -0.020094 -0.019073 -0.017866 -0.016513 -0.015057 -0.013539 -0.012002 -0.010483 -0.009015 -0.007626 -0.006336 -0.005160 -0.004106 -0.003175 -0.002364 -0.001668 -0.001077 -0.000583 -0.000176 0.000155 0.000418 0.000621 0.000772 0.000878 0.000946 0.000980 0.000986 0.000970 0.000935 0.000886 0.000827 0.000760 0.000689 0.000617 0.000546 0.000479 0.000415 0.000357 0.000305 0.000258 0.000217 0.000182 0.000151 0.000125 0.000103 0.000085 0.000070 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000048 0.000059 0.000072 0.000089 0.000108 0.000131 0.000158 0.000190 0.000227 0.000269 0.000316 0.000370 0.000428 0.000491 0.000557 0.000624 0.000692 0.000756 0.000815 0.000864 0.000901 0.000921 0.000920 0.000895 0.000841 0.000753 0.000626 0.000453 0.000228 -0.000059 -0.000417 -0.000859 -0.001395 -0.002038 -0.002800 -0.003689 -0.004714 -0.005878 -0.007179 -0.008609 -0.010155 -0.011794 -0.013495 -0.015223 -0.016935 -0.018582 -0.020114 -0.021483 -0.022641 -0.023547 -0.024170 -0.024487 -0.024487 -0.024170 -0.023550 -0.022650 -0.021501 -0.020145 -0.018625 -0.016990 -0.015286 -0.013561 -0.011858 -0.010212 -0.008656 -0.007213 -0.005897 -0.004718 -0.003677 -0.002772 -0.001995 -0.001337 -0.000786 -0.000332 0.000037 0.000331 0.000560 0.000732 0.000854 0.000935 0.000979 0.000994 0.000983 0.000953 0.000906 0.000848 0.000782 0.000711 0.000638 0.000566 0.000497 0.000432 0.000372 0.000318 0.000269 0.000227 0.000190 0.000158 0.000131 0.000108 0.000089 0.000073 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000061 0.000075 0.000092 0.000112 0.000136 0.000164 0.000197 0.000235 0.000279 0.000328 0.000383 0.000443 0.000508 0.000575 0.000644 0.000712 0.000777 0.000834 0.000881 0.000915 0.000930 0.000922 0.000888 0.000823 0.000721 0.000577 0.000384 0.000133 -0.000187 -0.000585 -0.001075 -0.001671 -0.002386 -0.003232 -0.004222 -0.005362 -0.006657 -0.008105 -0.009698 -0.011420 -0.013244 -0.015139 -0.017063 -0.018969 -0.020803 -0.022509 -0.024033 -0.025323 -0.026334 -0.027029 -0.027382 -0.027382 -0.027030 -0.026338 -0.025334 -0.024053 -0.022541 -0.020846 -0.019023 -0.017125 -0.015204 -0.013307 -0.011476 -0.009744 -0.008139 -0.006676 -0.005366 -0.004210 -0.003205 -0.002343 -0.001613 -0.001003 -0.000499 -0.000090 0.000237 0.000493 0.000686 0.000826 0.000920 0.000975 0.000998 0.000994 0.000967 0.000924 0.000868 0.000802 0.000731 0.000658 0.000584 0.000514 0.000447 0.000386 0.000330 0.000280 0.000236 0.000198 0.000165 0.000137 0.000113 0.000092 0.000075 0.000061 0.000050 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000028 0.000034 0.000042 0.000052 0.000063 0.000078 0.000095 0.000116 0.000140 0.000170 0.000204 0.000243 0.000288 0.000339 0.000396 0.000458 0.000524 0.000593 0.000663 0.000731 0.000795 0.000852 0.000897 0.000926 0.000936 0.000922 0.000880 0.000803 0.000688 0.000526 0.000311 0.000033 -0.000320 -0.000760 -0.001301 -0.001958 -0.002747 -0.003682 -0.004775 -0.006035 -0.007467 -0.009068 -0.010829 -0.012732 -0.014749 -0.016844 -0.018971 -0.021076 -0.023103 -0.024989 -0.026674 -0.028101 -0.029219 -0.029988 -0.030379 -0.030380 -0.029991 -0.029226 -0.028115 -0.026698 -0.025024 -0.023149 -0.021133 -0.019034 -0.016910 -0.014813 -0.012790 -0.010877 -0.009104 -0.007489 -0.006042 -0.004766 -0.003658 -0.002707 -0.001902 -0.001230 -0.000675 -0.000223 0.000138 0.000420 0.000636 0.000793 0.000901 0.000968 0.000999 0.001001 0.000980 0.000939 0.000885 0.000821 0.000750 0.000676 0.000602 0.000530 0.000462 0.000399 0.000342 0.000290 0.000245 0.000206 0.000171 0.000142 0.000117 0.000096 0.000078 0.000063 0.000051 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000035 0.000043 0.000053 0.000065 0.000080 0.000098 0.000119 0.000145 0.000175 0.000210 0.000251 0.000298 0.000350 0.000408 0.000471 0.000539 0.000609 0.000680 0.000748 0.000812 0.000867 0.000910 0.000936 0.000941 0.000921 0.000869 0.000782 0.000653 0.000474 0.000236 -0.000070 -0.000457 -0.000939 -0.001532 -0.002253 -0.003118 -0.004143 -0.005342 -0.006725 -0.008295 -0.010052 -0.011985 -0.014073 -0.016286 -0.018585 -0.020918 -0.023227 -0.025450 -0.027519 -0.029368 -0.030933 -0.032161 -0.033006 -0.033437 -0.033439 -0.033012 -0.032174 -0.030955 -0.029399 -0.027562 -0.025504 -0.023290 -0.020987 -0.018656 -0.016356 -0.014137 -0.012039 -0.010095 -0.008323 -0.006737 -0.005339 -0.004123 -0.003081 -0.002200 -0.001463 -0.000856 -0.000362 0.000034 0.000344 0.000582 0.000757 0.000879 0.000957 0.000997 0.001006 0.000989 0.000952 0.000900 0.000837 0.000766 0.000692 0.000617 0.000545 0.000475 0.000411 0.000352 0.000300 0.000253 0.000213 0.000177 0.000147 0.000121 0.000099 0.000081 0.000065 0.000053 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000036 0.000045 0.000055 0.000067 0.000083 0.000101 0.000123 0.000150 0.000181 0.000217 0.000259 0.000306 0.000360 0.000419 0.000484 0.000552 0.000623 0.000695 0.000764 0.000827 0.000881 0.000922 0.000945 0.000945 0.000918 0.000858 0.000760 0.000617 0.000420 0.000161 -0.000173 -0.000594 -0.001119 -0.001765 -0.002549 -0.003491 -0.004607 -0.005913 -0.007419 -0.009130 -0.011044 -0.013149 -0.015423 -0.017833 -0.020335 -0.022875 -0.025389 -0.027808 -0.030061 -0.032073 -0.033778 -0.035115 -0.036037 -0.036508 -0.036512 -0.036049 -0.035137 -0.033809 -0.032116 -0.030115 -0.027873 -0.025463 -0.022954 -0.020416 -0.017912 -0.015496 -0.013212 -0.011095 -0.009167 -0.007440 -0.005918 -0.004595 -0.003461 -0.002502 -0.001701 -0.001040 -0.000503 -0.000073 0.000266 0.000525 0.000718 0.000855 0.000943 0.000992 0.001007 0.000996 0.000963 0.000913 0.000851 0.000781 0.000707 0.000632 0.000558 0.000488 0.000422 0.000363 0.000309 0.000261 0.000219 0.000183 0.000151 0.000125 0.000102 0.000083 0.000067 0.000054 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000037 0.000046 0.000056 0.000069 0.000085 0.000104 0.000127 0.000154 0.000186 0.000223 0.000266 0.000315 0.000369 0.000430 0.000495 0.000565 0.000637 0.000709 0.000778 0.000841 0.000894 0.000932 0.000952 0.000948 0.000915 0.000847 0.000738 0.000581 0.000367 0.000086 -0.000275 -0.000730 -0.001298 -0.001995 -0.002843 -0.003861 -0.005068 -0.006479 -0.008107 -0.009957 -0.012025 -0.014301 -0.016758 -0.019363 -0.022066 -0.024810 -0.027525 -0.030139 -0.032572 -0.034746 -0.036588 -0.038033 -0.039030 -0.039541 -0.039547 -0.039048 -0.038065 -0.036632 -0.034802 -0.032640 -0.030218 -0.027613 -0.024902 -0.022160 -0.019454 -0.016844 -0.014376 -0.012089 -0.010005 -0.008139 -0.006494 -0.005064 -0.003839 -0.002802 -0.001937 -0.001224 -0.000644 -0.000180 0.000186 0.000468 0.000678 0.000828 0.000928 0.000985 0.001007 0.001001 0.000971 0.000924 0.000864 0.000795 0.000721 0.000645 0.000570 0.000499 0.000433 0.000372 0.000317 0.000268 0.000225 0.000188 0.000156 0.000128 0.000105 0.000085 0.000069 0.000056 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000058 0.000071 0.000087 0.000107 0.000130 0.000158 0.000191 0.000229 0.000273 0.000322 0.000378 0.000439 0.000506 0.000577 0.000649 0.000722 0.000791 0.000854 0.000905 0.000942 0.000958 0.000950 0.000911 0.000835 0.000716 0.000546 0.000316 0.000014 -0.000374 -0.000863 -0.001471 -0.002219 -0.003129 -0.004221 -0.005515 -0.007030 -0.008776 -0.010761 -0.012980 -0.015421 -0.018056 -0.020849 -0.023747 -0.026688 -0.029599 -0.032400 -0.035008 -0.037338 -0.039313 -0.040863 -0.041932 -0.042481 -0.042490 -0.041958 -0.040905 -0.039371 -0.037410 -0.035093 -0.032496 -0.029703 -0.026797 -0.023856 -0.020955 -0.018156 -0.015510 -0.013057 -0.010822 -0.008821 -0.007056 -0.005522 -0.004208 -0.003097 -0.002169 -0.001405 -0.000784 -0.000286 0.000107 0.000409 0.000637 0.000800 0.000911 0.000976 0.001005 0.001004 0.000978 0.000934 0.000875 0.000807 0.000733 0.000657 0.000582 0.000509 0.000442 0.000380 0.000324 0.000274 0.000230 0.000192 0.000159 0.000131 0.000108 0.000088 0.000071 0.000057 0.000046 0.000037 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000017 0.000020 0.000025 0.000031 0.000039 0.000048 0.000059 0.000073 0.000090 0.000110 0.000134 0.000162 0.000196 0.000234 0.000279 0.000330 0.000386 0.000448 0.000516 0.000587 0.000661 0.000733 0.000803 0.000865 0.000916 0.000950 0.000964 0.000952 0.000907 0.000824 0.000696 0.000513 0.000267 -0.000055 -0.000468 -0.000989 -0.001637 -0.002433 -0.003401 -0.004564 -0.005942 -0.007555 -0.009415 -0.011528 -0.013891 -0.016488 -0.019293 -0.022264 -0.025348 -0.028476 -0.031572 -0.034551 -0.037323 -0.039801 -0.041902 -0.043551 -0.044689 -0.045275 -0.045286 -0.044722 -0.043604 -0.041974 -0.039890 -0.037426 -0.034664 -0.031692 -0.028600 -0.025471 -0.022384 -0.019406 -0.016591 -0.013980 -0.011602 -0.009472 -0.007593 -0.005961 -0.004562 -0.003379 -0.002392 -0.001579 -0.000918 -0.000388 0.000029 0.000352 0.000596 0.000772 0.000893 0.000967 0.001002 0.001006 0.000983 0.000941 0.000884 0.000817 0.000743 0.000667 0.000591 0.000519 0.000450 0.000387 0.000330 0.000280 0.000235 0.000196 0.000163 0.000134 0.000110 0.000090 0.000073 0.000059 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000049 0.000061 0.000075 0.000092 0.000112 0.000137 0.000166 0.000200 0.000240 0.000285 0.000336 0.000394 0.000457 0.000525 0.000597 0.000671 0.000744 0.000813 0.000875 0.000925 0.000958 0.000969 0.000953 0.000903 0.000814 0.000676 0.000482 0.000221 -0.000120 -0.000556 -0.001107 -0.001791 -0.002632 -0.003655 -0.004884 -0.006341 -0.008045 -0.010010 -0.012243 -0.014739 -0.017483 -0.020445 -0.023582 -0.026836 -0.030138 -0.033405 -0.036548 -0.039473 -0.042088 -0.044304 -0.046044 -0.047246 -0.047865 -0.047878 -0.047285 -0.046108 -0.044389 -0.042191 -0.039591 -0.036677 -0.033540 -0.030276 -0.026973 -0.023714 -0.020569 -0.017597 -0.014840 -0.012329 -0.010079 -0.008095 -0.006370 -0.004893 -0.003643 -0.002601 -0.001743 -0.001045 -0.000486 -0.000044 0.000298 0.000556 0.000745 0.000875 0.000957 0.000998 0.001006 0.000987 0.000948 0.000892 0.000826 0.000752 0.000676 0.000600 0.000527 0.000457 0.000394 0.000336 0.000284 0.000239 0.000200 0.000166 0.000137 0.000112 0.000092 0.000074 0.000060 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000033 0.000041 0.000050 0.000062 0.000076 0.000094 0.000115 0.000140 0.000170 0.000204 0.000244 0.000290 0.000342 0.000400 0.000464 0.000533 0.000605 0.000679 0.000753 0.000822 0.000884 0.000933 0.000964 0.000973 0.000954 0.000900 0.000804 0.000658 0.000454 0.000180 -0.000178 -0.000636 -0.001213 -0.001931 -0.002813 -0.003886 -0.005174 -0.006702 -0.008489 -0.010550 -0.012891 -0.015508 -0.018383 -0.021487 -0.024773 -0.028182 -0.031640 -0.035061 -0.038351 -0.041413 -0.044150 -0.046470 -0.048292 -0.049550 -0.050199 -0.050215 -0.049595 -0.048364 -0.046566 -0.044266 -0.041544 -0.038492 -0.035208 -0.031789 -0.028330 -0.024916 -0.021621 -0.018506 -0.015618 -0.012986 -0.010628 -0.008548 -0.006741 -0.005192 -0.003883 -0.002791 -0.001892 -0.001161 -0.000575 -0.000112 0.000247 0.000520 0.000719 0.000859 0.000947 0.000994 0.001006 0.000990 0.000953 0.000899 0.000833 0.000760 0.000684 0.000608 0.000534 0.000464 0.000399 0.000341 0.000289 0.000243 0.000203 0.000169 0.000139 0.000114 0.000093 0.000076 0.000061 0.000049 0.000039 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000041 0.000051 0.000063 0.000078 0.000096 0.000117 0.000143 0.000173 0.000208 0.000249 0.000295 0.000347 0.000406 0.000470 0.000539 0.000612 0.000686 0.000760 0.000830 0.000891 0.000939 0.000970 0.000977 0.000955 0.000896 0.000795 0.000643 0.000429 0.000143 -0.000230 -0.000706 -0.001306 -0.002053 -0.002971 -0.004087 -0.005428 -0.007018 -0.008878 -0.011022 -0.013458 -0.016179 -0.019170 -0.022397 -0.025813 -0.029357 -0.032949 -0.036504 -0.039922 -0.043102 -0.045945 -0.048354 -0.050246 -0.051554 -0.052229 -0.052245 -0.051603 -0.050325 -0.048458 -0.046070 -0.043243 -0.040072 -0.036659 -0.033106 -0.029511 -0.025962 -0.022537 -0.019299 -0.016296 -0.013559 -0.011107 -0.008944 -0.007064 -0.005454 -0.004093 -0.002958 -0.002023 -0.001264 -0.000654 -0.000172 0.000202 0.000487 0.000696 0.000843 0.000938 0.000990 0.001006 0.000993 0.000957 0.000904 0.000840 0.000767 0.000691 0.000615 0.000540 0.000470 0.000404 0.000345 0.000292 0.000246 0.000206 0.000171 0.000141 0.000116 0.000095 0.000077 0.000062 0.000050 0.000040 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000034 0.000042 0.000052 0.000065 0.000080 0.000098 0.000120 0.000145 0.000176 0.000211 0.000252 0.000299 0.000351 0.000410 0.000475 0.000544 0.000617 0.000692 0.000766 0.000835 0.000896 0.000944 0.000974 0.000979 0.000955 0.000893 0.000787 0.000629 0.000408 0.000112 -0.000273 -0.000765 -0.001384 -0.002155 -0.003103 -0.004255 -0.005640 -0.007281 -0.009202 -0.011416 -0.013930 -0.016739 -0.019825 -0.023155 -0.026679 -0.030333 -0.034038 -0.037702 -0.041225 -0.044504 -0.047433 -0.049916 -0.051866 -0.053213 -0.053909 -0.053927 -0.053265 -0.051948 -0.050025 -0.047563 -0.044649 -0.041381 -0.037862 -0.034199 -0.030491 -0.026831 -0.023298 -0.019957 -0.016858 -0.014034 -0.011504 -0.009272 -0.007333 -0.005672 -0.004268 -0.003097 -0.002133 -0.001350 -0.000721 -0.000223 0.000164 0.000458 0.000676 0.000830 0.000930 0.000985 0.001005 0.000994 0.000960 0.000909 0.000845 0.000773 0.000697 0.000621 0.000546 0.000475 0.000409 0.000349 0.000296 0.000249 0.000208 0.000173 0.000143 0.000118 0.000096 0.000078 0.000063 0.000051 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000043 0.000053 0.000066 0.000081 0.000099 0.000121 0.000147 0.000178 0.000214 0.000255 0.000302 0.000355 0.000414 0.000478 0.000548 0.000621 0.000696 0.000770 0.000839 0.000900 0.000948 0.000977 0.000981 0.000954 0.000890 0.000781 0.000618 0.000391 0.000088 -0.000306 -0.000810 -0.001445 -0.002234 -0.003205 -0.004386 -0.005804 -0.007486 -0.009453 -0.011721 -0.014296 -0.017173 -0.020333 -0.023742 -0.027350 -0.031089 -0.034880 -0.038629 -0.042233 -0.045585 -0.048581 -0.051120 -0.053114 -0.054492 -0.055204 -0.055221 -0.054545 -0.053198 -0.051231 -0.048713 -0.045733 -0.042389 -0.038790 -0.035042 -0.031247 -0.027501 -0.023885 -0.020465 -0.017292 -0.014401 -0.011810 -0.009524 -0.007539 -0.005839 -0.004403 -0.003205 -0.002219 -0.001417 -0.000773 -0.000264 0.000133 0.000435 0.000659 0.000818 0.000922 0.000981 0.001003 0.000995 0.000963 0.000913 0.000850 0.000778 0.000702 0.000625 0.000550 0.000479 0.000413 0.000352 0.000299 0.000252 0.000210 0.000175 0.000145 0.000119 0.000097 0.000079 0.000064 0.000052 0.000042 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000028 0.000035 0.000043 0.000054 0.000067 0.000082 0.000101 0.000123 0.000149 0.000180 0.000215 0.000257 0.000304 0.000357 0.000416 0.000481 0.000550 0.000624 0.000699 0.000773 0.000842 0.000903 0.000950 0.000978 0.000982 0.000954 0.000888 0.000777 0.000610 0.000380 0.000071 -0.000330 -0.000842 -0.001487 -0.002289 -0.003276 -0.004476 -0.005917 -0.007626 -0.009626 -0.011931 -0.014547 -0.017471 -0.020682 -0.024145 -0.027809 -0.031607 -0.035456 -0.039262 -0.042920 -0.046323 -0.049363 -0.051939 -0.053963 -0.055361 -0.056083 -0.056101 -0.055414 -0.054047 -0.052050 -0.049495 -0.046470 -0.043076 -0.039422 -0.035616 -0.031763 -0.027959 -0.024285 -0.020811 -0.017588 -0.014650 -0.012017 -0.009696 -0.007679 -0.005953 -0.004495 -0.003279 -0.002278 -0.001464 -0.000811 -0.000294 0.000110 0.000418 0.000646 0.000809 0.000916 0.000978 0.001002 0.000995 0.000964 0.000915 0.000853 0.000782 0.000706 0.000629 0.000554 0.000482 0.000416 0.000355 0.000301 0.000254 0.000212 0.000177 0.000146 0.000120 0.000098 0.000080 0.000065 0.000052 0.000042 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000035 0.000044 0.000054 0.000067 0.000083 0.000101 0.000124 0.000150 0.000181 0.000216 0.000258 0.000305 0.000358 0.000417 0.000481 0.000551 0.000625 0.000700 0.000774 0.000843 0.000904 0.000951 0.000979 0.000982 0.000953 0.000887 0.000774 0.000606 0.000373 0.000062 -0.000342 -0.000858 -0.001509 -0.002318 -0.003313 -0.004523 -0.005976 -0.007699 -0.009715 -0.012039 -0.014678 -0.017625 -0.020862 -0.024353 -0.028046 -0.031873 -0.035752 -0.039585 -0.043270 -0.046698 -0.049760 -0.052355 -0.054393 -0.055801 -0.056527 -0.056545 -0.055853 -0.054476 -0.052465 -0.049891 -0.046844 -0.043425 -0.039744 -0.035909 -0.032027 -0.028193 -0.024490 -0.020988 -0.017738 -0.014776 -0.012122 -0.009782 -0.007750 -0.006010 -0.004542 -0.003318 -0.002310 -0.001491 -0.000833 -0.000312 0.000095 0.000406 0.000637 0.000802 0.000911 0.000974 0.001000 0.000995 0.000965 0.000917 0.000855 0.000784 0.000709 0.000632 0.000557 0.000485 0.000418 0.000357 0.000303 0.000255 0.000214 0.000178 0.000147 0.000121 0.000099 0.000081 0.000065 0.000053 0.000042 0.000034 0.000027 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000035 0.000044 0.000055 0.000067 0.000083 0.000102 0.000124 0.000150 0.000181 0.000216 0.000258 0.000304 0.000357 0.000416 0.000481 0.000551 0.000624 0.000699 0.000773 0.000843 0.000904 0.000951 0.000979 0.000982 0.000953 0.000887 0.000774 0.000606 0.000373 0.000062 -0.000343 -0.000859 -0.001510 -0.002319 -0.003315 -0.004525 -0.005979 -0.007702 -0.009719 -0.012044 -0.014683 -0.017632 -0.020870 -0.024361 -0.028054 -0.031881 -0.035758 -0.039591 -0.043275 -0.046701 -0.049762 -0.052355 -0.054392 -0.055800 -0.056526 -0.056543 -0.055852 -0.054476 -0.052466 -0.049894 -0.046848 -0.043430 -0.039750 -0.035916 -0.032033 -0.028199 -0.024496 -0.020992 -0.017741 -0.014778 -0.012123 -0.009782 -0.007750 -0.006011 -0.004543 -0.003321 -0.002314 -0.001496 -0.000839 -0.000318 0.000089 0.000400 0.000632 0.000797 0.000907 0.000971 0.000998 0.000993 0.000965 0.000917 0.000856 0.000785 0.000710 0.000634 0.000558 0.000486 0.000420 0.000359 0.000304 0.000257 0.000215 0.000179 0.000148 0.000122 0.000099 0.000081 0.000065 0.000053 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000055 0.000067 0.000083 0.000101 0.000124 0.000150 0.000180 0.000216 0.000256 0.000303 0.000356 0.000415 0.000480 0.000549 0.000623 0.000698 0.000772 0.000842 0.000903 0.000950 0.000978 0.000982 0.000954 0.000889 0.000777 0.000611 0.000380 0.000071 -0.000331 -0.000844 -0.001491 -0.002294 -0.003282 -0.004483 -0.005925 -0.007636 -0.009637 -0.011945 -0.014564 -0.017490 -0.020703 -0.024168 -0.027833 -0.031629 -0.035476 -0.039278 -0.042932 -0.046331 -0.049367 -0.051940 -0.053961 -0.055357 -0.056078 -0.056096 -0.055411 -0.054046 -0.052053 -0.049502 -0.046481 -0.043091 -0.039440 -0.035636 -0.031783 -0.027977 -0.024302 -0.020824 -0.017597 -0.014655 -0.012020 -0.009697 -0.007681 -0.005956 -0.004501 -0.003288 -0.002291 -0.001480 -0.000829 -0.000313 0.000091 0.000400 0.000630 0.000794 0.000904 0.000968 0.000995 0.000991 0.000963 0.000916 0.000855 0.000785 0.000710 0.000633 0.000558 0.000487 0.000420 0.000359 0.000305 0.000257 0.000215 0.000179 0.000148 0.000122 0.000100 0.000081 0.000066 0.000053 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000054 0.000067 0.000082 0.000101 0.000123 0.000148 0.000179 0.000214 0.000254 0.000301 0.000353 0.000412 0.000477 0.000547 0.000620 0.000695 0.000770 0.000840 0.000901 0.000949 0.000978 0.000982 0.000956 0.000892 0.000783 0.000620 0.000393 0.000088 -0.000308 -0.000814 -0.001450 -0.002242 -0.003215 -0.004397 -0.005818 -0.007502 -0.009472 -0.011744 -0.014323 -0.017204 -0.020368 -0.023779 -0.027386 -0.031123 -0.034910 -0.038652 -0.042250 -0.045595 -0.048585 -0.051118 -0.053108 -0.054484 -0.055194 -0.055212 -0.054539 -0.053197 -0.051236 -0.048725 -0.045752 -0.042416 -0.038821 -0.035076 -0.031282 -0.027534 -0.023913 -0.020488 -0.017309 -0.014412 -0.011817 -0.009529 -0.007544 -0.005847 -0.004415 -0.003223 -0.002242 -0.001445 -0.000804 -0.000296 0.000101 0.000405 0.000632 0.000794 0.000902 0.000966 0.000992 0.000988 0.000960 0.000913 0.000852 0.000782 0.000708 0.000632 0.000557 0.000486 0.000419 0.000359 0.000305 0.000257 0.000215 0.000179 0.000148 0.000122 0.000100 0.000081 0.000065 0.000053 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000044 0.000054 0.000067 0.000082 0.000100 0.000121 0.000147 0.000177 0.000211 0.000252 0.000298 0.000350 0.000409 0.000473 0.000543 0.000616 0.000692 0.000766 0.000837 0.000898 0.000947 0.000977 0.000983 0.000959 0.000898 0.000792 0.000634 0.000412 0.000114 -0.000273 -0.000768 -0.001390 -0.002164 -0.003115 -0.004270 -0.005657 -0.007302 -0.009227 -0.011446 -0.013966 -0.016780 -0.019870 -0.023201 -0.026725 -0.030375 -0.034074 -0.037729 -0.041243 -0.044512 -0.047432 -0.049908 -0.051853 -0.053198 -0.053893 -0.053913 -0.053256 -0.051947 -0.050033 -0.047581 -0.044678 -0.041419 -0.037907 -0.034248 -0.030541 -0.026878 -0.023340 -0.019992 -0.016885 -0.014054 -0.011518 -0.009284 -0.007345 -0.005687 -0.004289 -0.003125 -0.002168 -0.001390 -0.000765 -0.000269 0.000119 0.000416 0.000637 0.000796 0.000902 0.000964 0.000989 0.000984 0.000955 0.000908 0.000847 0.000778 0.000704 0.000628 0.000554 0.000483 0.000417 0.000357 0.000304 0.000256 0.000215 0.000179 0.000148 0.000121 0.000099 0.000081 0.000065 0.000053 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000044 0.000054 0.000066 0.000081 0.000098 0.000120 0.000145 0.000174 0.000208 0.000248 0.000294 0.000346 0.000404 0.000468 0.000538 0.000611 0.000687 0.000762 0.000833 0.000895 0.000945 0.000976 0.000984 0.000963 0.000905 0.000804 0.000652 0.000437 0.000149 -0.000227 -0.000707 -0.001311 -0.002061 -0.002983 -0.004103 -0.005448 -0.007042 -0.008908 -0.011059 -0.013500 -0.016228 -0.019222 -0.022450 -0.025865 -0.029402 -0.032987 -0.036530 -0.039936 -0.043104 -0.045936 -0.048337 -0.050224 -0.051529 -0.052204 -0.052225 -0.051590 -0.050323 -0.048469 -0.046095 -0.043282 -0.040123 -0.036719 -0.033172 -0.029577 -0.026026 -0.022595 -0.019349 -0.016336 -0.013591 -0.011133 -0.008967 -0.007088 -0.005481 -0.004126 -0.002998 -0.002071 -0.001317 -0.000712 -0.000232 0.000144 0.000432 0.000647 0.000800 0.000902 0.000961 0.000984 0.000978 0.000949 0.000901 0.000841 0.000772 0.000698 0.000623 0.000549 0.000479 0.000414 0.000355 0.000302 0.000254 0.000213 0.000177 0.000147 0.000121 0.000099 0.000080 0.000065 0.000052 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000043 0.000053 0.000065 0.000079 0.000097 0.000118 0.000142 0.000171 0.000205 0.000244 0.000289 0.000341 0.000398 0.000462 0.000532 0.000605 0.000681 0.000756 0.000827 0.000891 0.000941 0.000975 0.000985 0.000967 0.000914 0.000819 0.000673 0.000467 0.000190 -0.000171 -0.000633 -0.001214 -0.001936 -0.002823 -0.003901 -0.005194 -0.006728 -0.008522 -0.010590 -0.012938 -0.015560 -0.018439 -0.021543 -0.024826 -0.028227 -0.031674 -0.035082 -0.038358 -0.041406 -0.044130 -0.046441 -0.048257 -0.049514 -0.050165 -0.050188 -0.049579 -0.048362 -0.046581 -0.044299 -0.041594 -0.038557 -0.035283 -0.031871 -0.028413 -0.024996 -0.021695 -0.018572 -0.015674 -0.013034 -0.010670 -0.008586 -0.006779 -0.005234 -0.003931 -0.002846 -0.001954 -0.001229 -0.000647 -0.000185 0.000176 0.000453 0.000659 0.000806 0.000903 0.000958 0.000979 0.000971 0.000941 0.000893 0.000832 0.000763 0.000690 0.000616 0.000543 0.000474 0.000410 0.000351 0.000298 0.000252 0.000211 0.000176 0.000145 0.000120 0.000098 0.000080 0.000065 0.000052 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000035 0.000043 0.000052 0.000064 0.000078 0.000095 0.000115 0.000139 0.000168 0.000201 0.000240 0.000284 0.000335 0.000392 0.000456 0.000525 0.000598 0.000673 0.000749 0.000820 0.000885 0.000937 0.000972 0.000986 0.000971 0.000923 0.000835 0.000697 0.000502 0.000238 -0.000106 -0.000547 -0.001102 -0.001792 -0.002639 -0.003667 -0.004902 -0.006365 -0.008077 -0.010050 -0.012290 -0.014792 -0.017538 -0.020500 -0.023632 -0.026877 -0.030166 -0.033418 -0.036544 -0.039454 -0.042055 -0.044261 -0.045996 -0.047198 -0.047821 -0.047844 -0.047266 -0.046107 -0.044408 -0.042232 -0.039651 -0.036754 -0.033630 -0.030373 -0.027073 -0.023811 -0.020661 -0.017680 -0.014914 -0.012395 -0.010138 -0.008150 -0.006425 -0.004950 -0.003706 -0.002671 -0.001819 -0.001127 -0.000571 -0.000130 0.000214 0.000478 0.000674 0.000813 0.000905 0.000955 0.000973 0.000963 0.000931 0.000882 0.000821 0.000753 0.000680 0.000607 0.000535 0.000467 0.000404 0.000346 0.000294 0.000248 0.000208 0.000173 0.000143 0.000118 0.000097 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000042 0.000052 0.000063 0.000077 0.000093 0.000113 0.000137 0.000164 0.000197 0.000235 0.000279 0.000329 0.000386 0.000448 0.000517 0.000589 0.000665 0.000740 0.000812 0.000877 0.000930 0.000968 0.000985 0.000975 0.000933 0.000851 0.000723 0.000540 0.000292 -0.000034 -0.000452 -0.000977 -0.001631 -0.002433 -0.003408 -0.004577 -0.005963 -0.007584 -0.009453 -0.011573 -0.013941 -0.016541 -0.019344 -0.022308 -0.025381 -0.028495 -0.031574 -0.034535 -0.037291 -0.039756 -0.041846 -0.043490 -0.044630 -0.045222 -0.045246 -0.044700 -0.043604 -0.041998 -0.039938 -0.037496 -0.034753 -0.031795 -0.028711 -0.025586 -0.022498 -0.019514 -0.016692 -0.014073 -0.011687 -0.009550 -0.007667 -0.006033 -0.004636 -0.003458 -0.002476 -0.001669 -0.001013 -0.000486 -0.000068 0.000258 0.000507 0.000692 0.000822 0.000907 0.000952 0.000966 0.000953 0.000919 0.000870 0.000809 0.000740 0.000669 0.000596 0.000526 0.000459 0.000397 0.000340 0.000289 0.000244 0.000205 0.000170 0.000141 0.000116 0.000095 0.000078 0.000063 0.000051 0.000041 0.000033 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000034 0.000041 0.000051 0.000062 0.000075 0.000091 0.000111 0.000134 0.000161 0.000193 0.000230 0.000274 0.000323 0.000379 0.000440 0.000508 0.000580 0.000654 0.000729 0.000801 0.000867 0.000922 0.000962 0.000982 0.000977 0.000941 0.000868 0.000750 0.000580 0.000348 0.000043 -0.000349 -0.000843 -0.001457 -0.002212 -0.003128 -0.004228 -0.005531 -0.007054 -0.008810 -0.010802 -0.013026 -0.015467 -0.018100 -0.020885 -0.023771 -0.026697 -0.029590 -0.032373 -0.034964 -0.037280 -0.039245 -0.040791 -0.041863 -0.042421 -0.042446 -0.041935 -0.040907 -0.039399 -0.037465 -0.035172 -0.032595 -0.029817 -0.026920 -0.023984 -0.021082 -0.018279 -0.015627 -0.013166 -0.010925 -0.008917 -0.007148 -0.005612 -0.004299 -0.003190 -0.002267 -0.001507 -0.000889 -0.000393 -0.000000 0.000306 0.000540 0.000712 0.000832 0.000909 0.000949 0.000958 0.000943 0.000907 0.000856 0.000795 0.000727 0.000656 0.000585 0.000515 0.000449 0.000388 0.000333 0.000283 0.000239 0.000200 0.000167 0.000138 0.000114 0.000093 0.000076 0.000062 0.000050 0.000040 0.000033 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000049 0.000060 0.000073 0.000089 0.000108 0.000131 0.000158 0.000189 0.000226 0.000268 0.000316 0.000371 0.000431 0.000498 0.000568 0.000642 0.000717 0.000789 0.000855 0.000912 0.000954 0.000978 0.000978 0.000948 0.000884 0.000777 0.000621 0.000407 0.000123 -0.000241 -0.000702 -0.001275 -0.001980 -0.002835 -0.003861 -0.005077 -0.006498 -0.008135 -0.009992 -0.012065 -0.014341 -0.016794 -0.019390 -0.022081 -0.024809 -0.027506 -0.030101 -0.032517 -0.034677 -0.036510 -0.037953 -0.038953 -0.039475 -0.039499 -0.039025 -0.038068 -0.036665 -0.034864 -0.032727 -0.030325 -0.027736 -0.025035 -0.022298 -0.019592 -0.016979 -0.014507 -0.012214 -0.010124 -0.008252 -0.006602 -0.005169 -0.003943 -0.002908 -0.002046 -0.001336 -0.000758 -0.000295 0.000072 0.000358 0.000575 0.000734 0.000844 0.000912 0.000946 0.000951 0.000931 0.000894 0.000842 0.000780 0.000713 0.000642 0.000572 0.000504 0.000439 0.000379 0.000325 0.000276 0.000233 0.000195 0.000163 0.000135 0.000111 0.000091 0.000074 0.000060 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000048 0.000059 0.000072 0.000087 0.000106 0.000128 0.000154 0.000185 0.000221 0.000262 0.000309 0.000362 0.000422 0.000487 0.000556 0.000629 0.000702 0.000774 0.000841 0.000899 0.000944 0.000971 0.000976 0.000954 0.000898 0.000803 0.000662 0.000465 0.000204 -0.000133 -0.000559 -0.001090 -0.001743 -0.002535 -0.003486 -0.004612 -0.005928 -0.007442 -0.009160 -0.011078 -0.013183 -0.015452 -0.017853 -0.020342 -0.022865 -0.025361 -0.027762 -0.029998 -0.031997 -0.033693 -0.035028 -0.035955 -0.036439 -0.036463 -0.036026 -0.035143 -0.033847 -0.032182 -0.030206 -0.027986 -0.025591 -0.023092 -0.020560 -0.018058 -0.015641 -0.013354 -0.011232 -0.009298 -0.007566 -0.006039 -0.004713 -0.003577 -0.002618 -0.001818 -0.001159 -0.000623 -0.000193 0.000148 0.000412 0.000611 0.000757 0.000856 0.000916 0.000943 0.000943 0.000920 0.000880 0.000827 0.000765 0.000698 0.000628 0.000559 0.000492 0.000428 0.000370 0.000317 0.000269 0.000227 0.000190 0.000158 0.000131 0.000108 0.000088 0.000072 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000038 0.000047 0.000057 0.000070 0.000085 0.000103 0.000125 0.000150 0.000180 0.000215 0.000256 0.000301 0.000353 0.000411 0.000475 0.000543 0.000614 0.000687 0.000758 0.000825 0.000884 0.000931 0.000962 0.000973 0.000957 0.000910 0.000827 0.000700 0.000522 0.000284 -0.000025 -0.000416 -0.000905 -0.001505 -0.002235 -0.003110 -0.004145 -0.005354 -0.006745 -0.008322 -0.010083 -0.012015 -0.014098 -0.016302 -0.018586 -0.020903 -0.023194 -0.025399 -0.027451 -0.029286 -0.030844 -0.032071 -0.032922 -0.033368 -0.033392 -0.032992 -0.032184 -0.030995 -0.029469 -0.027656 -0.025619 -0.023420 -0.021127 -0.018802 -0.016505 -0.014286 -0.012187 -0.010239 -0.008463 -0.006872 -0.005469 -0.004250 -0.003206 -0.002323 -0.001586 -0.000979 -0.000485 -0.000089 0.000225 0.000467 0.000649 0.000780 0.000868 0.000919 0.000940 0.000934 0.000908 0.000866 0.000812 0.000749 0.000682 0.000613 0.000545 0.000479 0.000417 0.000360 0.000308 0.000261 0.000220 0.000184 0.000153 0.000127 0.000105 0.000086 0.000070 0.000057 0.000046 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000037 0.000046 0.000056 0.000068 0.000083 0.000100 0.000121 0.000146 0.000175 0.000209 0.000249 0.000293 0.000344 0.000400 0.000462 0.000528 0.000598 0.000670 0.000740 0.000808 0.000868 0.000917 0.000951 0.000966 0.000957 0.000920 0.000847 0.000735 0.000575 0.000360 0.000079 -0.000278 -0.000724 -0.001273 -0.001939 -0.002738 -0.003683 -0.004786 -0.006055 -0.007493 -0.009097 -0.010857 -0.012754 -0.014762 -0.016843 -0.018953 -0.021041 -0.023049 -0.024918 -0.026591 -0.028010 -0.029128 -0.029905 -0.030313 -0.030336 -0.029974 -0.029239 -0.028158 -0.026769 -0.025119 -0.023263 -0.021261 -0.019171 -0.017053 -0.014960 -0.012938 -0.011025 -0.009250 -0.007632 -0.006182 -0.004902 -0.003790 -0.002836 -0.002029 -0.001355 -0.000800 -0.000348 0.000015 0.000301 0.000522 0.000686 0.000803 0.000880 0.000922 0.000936 0.000925 0.000896 0.000851 0.000795 0.000732 0.000666 0.000597 0.000530 0.000465 0.000405 0.000349 0.000298 0.000253 0.000213 0.000179 0.000149 0.000123 0.000101 0.000083 0.000068 0.000055 0.000045 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000044 0.000054 0.000066 0.000080 0.000098 0.000118 0.000142 0.000170 0.000203 0.000241 0.000284 0.000333 0.000388 0.000448 0.000512 0.000581 0.000651 0.000721 0.000788 0.000849 0.000901 0.000938 0.000958 0.000955 0.000926 0.000865 0.000767 0.000624 0.000431 0.000178 -0.000146 -0.000550 -0.001049 -0.001654 -0.002378 -0.003235 -0.004234 -0.005383 -0.006684 -0.008135 -0.009726 -0.011442 -0.013257 -0.015139 -0.017047 -0.018934 -0.020750 -0.022440 -0.023952 -0.025235 -0.026247 -0.026950 -0.027320 -0.027342 -0.027017 -0.026355 -0.025379 -0.024124 -0.022633 -0.020956 -0.019145 -0.017255 -0.015340 -0.013446 -0.011617 -0.009887 -0.008281 -0.006817 -0.005505 -0.004346 -0.003338 -0.002474 -0.001742 -0.001130 -0.000624 -0.000213 0.000116 0.000376 0.000575 0.000722 0.000825 0.000891 0.000924 0.000931 0.000915 0.000882 0.000835 0.000778 0.000715 0.000648 0.000581 0.000515 0.000451 0.000392 0.000338 0.000288 0.000245 0.000206 0.000172 0.000143 0.000118 0.000097 0.000080 0.000065 0.000053 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000043 0.000053 0.000064 0.000078 0.000094 0.000114 0.000137 0.000164 0.000196 0.000233 0.000275 0.000322 0.000375 0.000433 0.000496 0.000562 0.000631 0.000701 0.000768 0.000829 0.000882 0.000923 0.000947 0.000950 0.000929 0.000879 0.000794 0.000669 0.000497 0.000270 -0.000021 -0.000386 -0.000835 -0.001381 -0.002034 -0.002805 -0.003704 -0.004737 -0.005906 -0.007209 -0.008639 -0.010179 -0.011808 -0.013497 -0.015209 -0.016903 -0.018532 -0.020049 -0.021406 -0.022558 -0.023466 -0.024098 -0.024431 -0.024453 -0.024162 -0.023570 -0.022696 -0.021570 -0.020233 -0.018727 -0.017101 -0.015404 -0.013684 -0.011984 -0.010342 -0.008788 -0.007346 -0.006031 -0.004851 -0.003809 -0.002903 -0.002124 -0.001464 -0.000912 -0.000456 -0.000084 0.000213 0.000446 0.000625 0.000755 0.000845 0.000900 0.000925 0.000924 0.000904 0.000867 0.000818 0.000760 0.000696 0.000630 0.000563 0.000498 0.000436 0.000379 0.000326 0.000278 0.000236 0.000198 0.000166 0.000138 0.000114 0.000094 0.000077 0.000062 0.000051 0.000041 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000042 0.000051 0.000062 0.000075 0.000091 0.000110 0.000132 0.000158 0.000189 0.000224 0.000264 0.000310 0.000361 0.000417 0.000478 0.000543 0.000611 0.000679 0.000745 0.000807 0.000862 0.000905 0.000933 0.000943 0.000930 0.000890 0.000818 0.000709 0.000557 0.000355 0.000095 -0.000232 -0.000635 -0.001124 -0.001709 -0.002399 -0.003203 -0.004125 -0.005169 -0.006332 -0.007606 -0.008980 -0.010432 -0.011938 -0.013463 -0.014972 -0.016424 -0.017775 -0.018983 -0.020010 -0.020819 -0.021383 -0.021681 -0.021702 -0.021444 -0.020918 -0.020140 -0.019137 -0.017945 -0.016603 -0.015154 -0.013641 -0.012107 -0.010591 -0.009126 -0.007740 -0.006454 -0.005281 -0.004228 -0.003298 -0.002488 -0.001791 -0.001200 -0.000705 -0.000296 0.000037 0.000304 0.000512 0.000670 0.000785 0.000861 0.000905 0.000922 0.000916 0.000890 0.000850 0.000799 0.000740 0.000676 0.000611 0.000545 0.000481 0.000421 0.000365 0.000313 0.000267 0.000227 0.000191 0.000159 0.000132 0.000109 0.000090 0.000074 0.000060 0.000049 0.000039 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000049 0.000059 0.000072 0.000087 0.000105 0.000127 0.000152 0.000181 0.000215 0.000253 0.000297 0.000346 0.000400 0.000460 0.000523 0.000589 0.000656 0.000722 0.000784 0.000839 0.000885 0.000917 0.000932 0.000927 0.000896 0.000837 0.000744 0.000611 0.000432 0.000201 -0.000090 -0.000449 -0.000885 -0.001406 -0.002020 -0.002734 -0.003553 -0.004479 -0.005510 -0.006639 -0.007856 -0.009143 -0.010475 -0.011826 -0.013162 -0.014446 -0.015641 -0.016709 -0.017617 -0.018333 -0.018833 -0.019097 -0.019117 -0.018890 -0.018425 -0.017737 -0.016850 -0.015795 -0.014607 -0.013323 -0.011983 -0.010624 -0.009281 -0.007983 -0.006756 -0.005616 -0.004577 -0.003643 -0.002818 -0.002098 -0.001479 -0.000953 -0.000512 -0.000147 0.000150 0.000387 0.000571 0.000710 0.000809 0.000873 0.000908 0.000917 0.000904 0.000875 0.000832 0.000779 0.000719 0.000655 0.000590 0.000526 0.000463 0.000405 0.000350 0.000301 0.000256 0.000217 0.000182 0.000152 0.000127 0.000105 0.000086 0.000070 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000069 0.000083 0.000101 0.000121 0.000145 0.000173 0.000205 0.000242 0.000284 0.000331 0.000383 0.000440 0.000501 0.000566 0.000631 0.000696 0.000758 0.000815 0.000862 0.000898 0.000919 0.000920 0.000899 0.000852 0.000773 0.000657 0.000501 0.000297 0.000039 -0.000279 -0.000666 -0.001127 -0.001670 -0.002301 -0.003024 -0.003841 -0.004750 -0.005745 -0.006817 -0.007949 -0.009122 -0.010311 -0.011485 -0.012614 -0.013664 -0.014603 -0.015400 -0.016029 -0.016469 -0.016701 -0.016719 -0.016520 -0.016111 -0.015506 -0.014727 -0.013799 -0.012753 -0.011624 -0.010445 -0.009248 -0.008066 -0.006924 -0.005843 -0.004840 -0.003924 -0.003102 -0.002374 -0.001738 -0.001191 -0.000725 -0.000334 -0.000011 0.000252 0.000461 0.000623 0.000744 0.000828 0.000881 0.000906 0.000907 0.000890 0.000856 0.000811 0.000757 0.000696 0.000633 0.000569 0.000505 0.000445 0.000388 0.000335 0.000287 0.000245 0.000207 0.000174 0.000145 0.000121 0.000100 0.000082 0.000067 0.000054 0.000044 0.000036 0.000029 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000017 0.000020 0.000025 0.000030 0.000037 0.000045 0.000054 0.000066 0.000079 0.000096 0.000115 0.000138 0.000165 0.000195 0.000231 0.000271 0.000316 0.000366 0.000421 0.000480 0.000542 0.000606 0.000670 0.000731 0.000788 0.000838 0.000877 0.000902 0.000911 0.000898 0.000861 0.000796 0.000697 0.000561 0.000382 0.000155 -0.000125 -0.000466 -0.000873 -0.001351 -0.001906 -0.002541 -0.003258 -0.004055 -0.004928 -0.005867 -0.006859 -0.007886 -0.008925 -0.009952 -0.010938 -0.011855 -0.012675 -0.013371 -0.013920 -0.014303 -0.014506 -0.014522 -0.014348 -0.013990 -0.013462 -0.012780 -0.011969 -0.011054 -0.010066 -0.009034 -0.007988 -0.006953 -0.005954 -0.005008 -0.004129 -0.003327 -0.002607 -0.001968 -0.001410 -0.000928 -0.000518 -0.000173 0.000112 0.000343 0.000527 0.000668 0.000771 0.000841 0.000883 0.000899 0.000894 0.000872 0.000835 0.000788 0.000733 0.000673 0.000610 0.000546 0.000485 0.000425 0.000370 0.000320 0.000274 0.000233 0.000197 0.000165 0.000138 0.000115 0.000095 0.000078 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000035 0.000043 0.000052 0.000062 0.000075 0.000091 0.000109 0.000131 0.000156 0.000185 0.000219 0.000257 0.000300 0.000348 0.000400 0.000457 0.000517 0.000579 0.000642 0.000703 0.000760 0.000811 0.000853 0.000883 0.000897 0.000893 0.000866 0.000813 0.000730 0.000612 0.000457 0.000258 0.000012 -0.000287 -0.000644 -0.001064 -0.001550 -0.002106 -0.002733 -0.003429 -0.004191 -0.005010 -0.005875 -0.006770 -0.007675 -0.008568 -0.009425 -0.010222 -0.010933 -0.011537 -0.012013 -0.012345 -0.012520 -0.012533 -0.012381 -0.012070 -0.011610 -0.011017 -0.010311 -0.009516 -0.008656 -0.007759 -0.006848 -0.005948 -0.005078 -0.004254 -0.003489 -0.002790 -0.002161 -0.001603 -0.001115 -0.000693 -0.000333 -0.000031 0.000219 0.000422 0.000582 0.000703 0.000791 0.000848 0.000880 0.000888 0.000878 0.000851 0.000812 0.000763 0.000707 0.000647 0.000585 0.000523 0.000463 0.000406 0.000352 0.000304 0.000260 0.000221 0.000186 0.000157 0.000131 0.000109 0.000090 0.000074 0.000060 0.000049 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000027 0.000033 0.000040 0.000049 0.000059 0.000071 0.000086 0.000103 0.000124 0.000148 0.000175 0.000207 0.000244 0.000284 0.000330 0.000380 0.000434 0.000492 0.000552 0.000613 0.000673 0.000731 0.000783 0.000827 0.000861 0.000880 0.000883 0.000865 0.000823 0.000754 0.000654 0.000520 0.000347 0.000132 -0.000130 -0.000442 -0.000809 -0.001234 -0.001719 -0.002265 -0.002872 -0.003535 -0.004247 -0.004998 -0.005775 -0.006559 -0.007333 -0.008075 -0.008763 -0.009378 -0.009899 -0.010309 -0.010594 -0.010745 -0.010754 -0.010622 -0.010351 -0.009953 -0.009439 -0.008828 -0.008140 -0.007396 -0.006619 -0.005830 -0.005050 -0.004297 -0.003583 -0.002919 -0.002312 -0.001766 -0.001280 -0.000854 -0.000486 -0.000172 0.000093 0.000312 0.000489 0.000627 0.000731 0.000804 0.000850 0.000871 0.000873 0.000857 0.000827 0.000786 0.000736 0.000680 0.000621 0.000560 0.000499 0.000441 0.000386 0.000334 0.000288 0.000246 0.000209 0.000176 0.000148 0.000123 0.000102 0.000085 0.000069 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000018 0.000021 0.000026 0.000031 0.000038 0.000046 0.000056 0.000067 0.000081 0.000097 0.000117 0.000139 0.000166 0.000196 0.000230 0.000269 0.000312 0.000359 0.000411 0.000466 0.000524 0.000584 0.000643 0.000700 0.000753 0.000799 0.000835 0.000859 0.000868 0.000858 0.000827 0.000771 0.000687 0.000571 0.000422 0.000235 0.000006 -0.000266 -0.000586 -0.000956 -0.001379 -0.001854 -0.002382 -0.002957 -0.003575 -0.004226 -0.004898 -0.005577 -0.006245 -0.006884 -0.007477 -0.008006 -0.008453 -0.008805 -0.009049 -0.009177 -0.009183 -0.009067 -0.008833 -0.008488 -0.008045 -0.007518 -0.006924 -0.006283 -0.005613 -0.004933 -0.004260 -0.003609 -0.002993 -0.002419 -0.001893 -0.001420 -0.000998 -0.000628 -0.000307 -0.000033 0.000198 0.000389 0.000542 0.000662 0.000750 0.000810 0.000845 0.000858 0.000853 0.000833 0.000800 0.000757 0.000706 0.000651 0.000593 0.000533 0.000475 0.000418 0.000365 0.000316 0.000271 0.000231 0.000196 0.000166 0.000139 0.000116 0.000096 0.000079 0.000065 0.000053 0.000043 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000043 0.000052 0.000063 0.000076 0.000092 0.000110 0.000131 0.000156 0.000184 0.000216 0.000253 0.000294 0.000339 0.000388 0.000441 0.000496 0.000554 0.000612 0.000668 0.000721 0.000768 0.000807 0.000835 0.000849 0.000847 0.000824 0.000780 0.000710 0.000611 0.000483 0.000320 0.000122 -0.000116 -0.000395 -0.000717 -0.001085 -0.001499 -0.001957 -0.002456 -0.002992 -0.003555 -0.004136 -0.004722 -0.005297 -0.005848 -0.006357 -0.006810 -0.007193 -0.007493 -0.007701 -0.007808 -0.007812 -0.007710 -0.007507 -0.007210 -0.006828 -0.006374 -0.005864 -0.005313 -0.004737 -0.004152 -0.003573 -0.003013 -0.002481 -0.001986 -0.001532 -0.001122 -0.000756 -0.000435 -0.000155 0.000084 0.000285 0.000451 0.000584 0.000686 0.000760 0.000808 0.000834 0.000841 0.000830 0.000806 0.000770 0.000726 0.000675 0.000621 0.000563 0.000506 0.000449 0.000395 0.000344 0.000297 0.000255 0.000217 0.000184 0.000155 0.000130 0.000109 0.000090 0.000074 0.000061 0.000050 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000028 0.000034 0.000041 0.000049 0.000059 0.000071 0.000086 0.000103 0.000123 0.000146 0.000173 0.000203 0.000237 0.000276 0.000318 0.000365 0.000415 0.000468 0.000524 0.000580 0.000635 0.000688 0.000736 0.000777 0.000807 0.000826 0.000830 0.000815 0.000781 0.000723 0.000640 0.000530 0.000389 0.000216 0.000010 -0.000233 -0.000515 -0.000835 -0.001195 -0.001593 -0.002027 -0.002491 -0.002979 -0.003481 -0.003986 -0.004482 -0.004955 -0.005392 -0.005781 -0.006108 -0.006364 -0.006539 -0.006629 -0.006629 -0.006540 -0.006364 -0.006107 -0.005779 -0.005389 -0.004951 -0.004477 -0.003983 -0.003480 -0.002983 -0.002501 -0.002043 -0.001616 -0.001224 -0.000869 -0.000552 -0.000273 -0.000030 0.000179 0.000354 0.000498 0.000613 0.000700 0.000762 0.000800 0.000818 0.000818 0.000803 0.000776 0.000738 0.000693 0.000643 0.000589 0.000533 0.000478 0.000423 0.000372 0.000323 0.000279 0.000239 0.000203 0.000172 0.000145 0.000122 0.000101 0.000084 0.000070 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000021 0.000026 0.000031 0.000038 0.000046 0.000055 0.000067 0.000080 0.000096 0.000115 0.000136 0.000161 0.000190 0.000222 0.000258 0.000298 0.000342 0.000390 0.000441 0.000494 0.000548 0.000602 0.000654 0.000702 0.000744 0.000777 0.000799 0.000808 0.000800 0.000774 0.000728 0.000658 0.000563 0.000442 0.000292 0.000111 -0.000101 -0.000347 -0.000626 -0.000940 -0.001287 -0.001665 -0.002068 -0.002491 -0.002925 -0.003361 -0.003789 -0.004196 -0.004571 -0.004904 -0.005184 -0.005402 -0.005550 -0.005625 -0.005623 -0.005544 -0.005391 -0.005169 -0.004886 -0.004550 -0.004173 -0.003767 -0.003342 -0.002910 -0.002483 -0.002068 -0.001673 -0.001304 -0.000965 -0.000658 -0.000383 -0.000140 0.000072 0.000254 0.000406 0.000532 0.000631 0.000705 0.000756 0.000786 0.000797 0.000792 0.000773 0.000743 0.000704 0.000659 0.000609 0.000556 0.000503 0.000449 0.000397 0.000348 0.000302 0.000260 0.000223 0.000189 0.000160 0.000135 0.000113 0.000094 0.000078 0.000065 0.000053 0.000044 0.000035 0.000029 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000042 0.000051 0.000062 0.000075 0.000089 0.000107 0.000127 0.000150 0.000177 0.000207 0.000240 0.000278 0.000319 0.000365 0.000413 0.000464 0.000516 0.000568 0.000619 0.000667 0.000709 0.000743 0.000768 0.000781 0.000780 0.000761 0.000724 0.000666 0.000585 0.000479 0.000349 0.000191 0.000005 -0.000211 -0.000456 -0.000731 -0.001034 -0.001363 -0.001714 -0.002082 -0.002459 -0.002836 -0.003206 -0.003557 -0.003880 -0.004166 -0.004406 -0.004592 -0.004718 -0.004780 -0.004776 -0.004706 -0.004572 -0.004380 -0.004135 -0.003845 -0.003520 -0.003170 -0.002804 -0.002432 -0.002064 -0.001706 -0.001365 -0.001046 -0.000752 -0.000485 -0.000245 -0.000033 0.000152 0.000310 0.000444 0.000552 0.000638 0.000701 0.000743 0.000766 0.000772 0.000762 0.000740 0.000708 0.000669 0.000624 0.000574 0.000523 0.000472 0.000420 0.000371 0.000325 0.000282 0.000242 0.000207 0.000176 0.000149 0.000125 0.000105 0.000088 0.000073 0.000060 0.000050 0.000041 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000039 0.000047 0.000057 0.000069 0.000083 0.000099 0.000118 0.000139 0.000164 0.000192 0.000223 0.000258 0.000297 0.000340 0.000386 0.000434 0.000484 0.000534 0.000584 0.000630 0.000672 0.000708 0.000735 0.000751 0.000754 0.000742 0.000712 0.000664 0.000594 0.000503 0.000389 0.000250 0.000086 -0.000104 -0.000319 -0.000561 -0.000828 -0.001116 -0.001423 -0.001744 -0.002072 -0.002401 -0.002721 -0.003026 -0.003305 -0.003552 -0.003758 -0.003918 -0.004025 -0.004077 -0.004072 -0.004009 -0.003892 -0.003724 -0.003510 -0.003259 -0.002978 -0.002675 -0.002358 -0.002037 -0.001718 -0.001407 -0.001112 -0.000835 -0.000579 -0.000345 -0.000136 0.000050 0.000212 0.000351 0.000467 0.000562 0.000636 0.000689 0.000723 0.000740 0.000741 0.000729 0.000705 0.000672 0.000632 0.000587 0.000539 0.000490 0.000441 0.000392 0.000345 0.000302 0.000261 0.000225 0.000192 0.000163 0.000138 0.000116 0.000097 0.000081 0.000068 0.000056 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000044 0.000053 0.000064 0.000076 0.000091 0.000108 0.000128 0.000151 0.000177 0.000206 0.000239 0.000275 0.000315 0.000359 0.000404 0.000452 0.000500 0.000548 0.000594 0.000635 0.000671 0.000699 0.000717 0.000724 0.000717 0.000694 0.000653 0.000594 0.000514 0.000413 0.000291 0.000146 -0.000023 -0.000214 -0.000428 -0.000663 -0.000917 -0.001188 -0.001469 -0.001756 -0.002043 -0.002323 -0.002588 -0.002831 -0.003045 -0.003224 -0.003362 -0.003454 -0.003498 -0.003491 -0.003435 -0.003332 -0.003184 -0.002998 -0.002778 -0.002533 -0.002269 -0.001993 -0.001713 -0.001435 -0.001165 -0.000907 -0.000665 -0.000441 -0.000236 -0.000052 0.000111 0.000254 0.000377 0.000479 0.000561 0.000625 0.000670 0.000698 0.000710 0.000707 0.000692 0.000667 0.000634 0.000594 0.000550 0.000504 0.000457 0.000410 0.000364 0.000320 0.000279 0.000242 0.000207 0.000177 0.000150 0.000127 0.000107 0.000090 0.000075 0.000062 0.000052 0.000043 0.000035 0.000028 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000058 0.000070 0.000084 0.000099 0.000118 0.000139 0.000163 0.000190 0.000220 0.000254 0.000292 0.000332 0.000376 0.000421 0.000467 0.000513 0.000556 0.000597 0.000632 0.000661 0.000681 0.000690 0.000687 0.000669 0.000635 0.000584 0.000514 0.000425 0.000315 0.000186 0.000036 -0.000135 -0.000325 -0.000535 -0.000760 -0.000999 -0.001248 -0.001501 -0.001753 -0.001998 -0.002230 -0.002443 -0.002631 -0.002787 -0.002907 -0.002987 -0.003025 -0.003018 -0.002967 -0.002875 -0.002745 -0.002580 -0.002387 -0.002172 -0.001940 -0.001698 -0.001453 -0.001209 -0.000972 -0.000745 -0.000532 -0.000334 -0.000153 0.000010 0.000155 0.000281 0.000390 0.000480 0.000552 0.000606 0.000645 0.000667 0.000675 0.000669 0.000653 0.000627 0.000594 0.000556 0.000513 0.000469 0.000424 0.000380 0.000337 0.000296 0.000258 0.000223 0.000191 0.000163 0.000138 0.000117 0.000098 0.000083 0.000069 0.000058 0.000048 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000044 0.000053 0.000064 0.000076 0.000091 0.000108 0.000127 0.000149 0.000174 0.000202 0.000234 0.000268 0.000306 0.000347 0.000390 0.000434 0.000477 0.000519 0.000558 0.000593 0.000622 0.000642 0.000653 0.000653 0.000639 0.000611 0.000566 0.000504 0.000424 0.000326 0.000210 0.000075 -0.000079 -0.000250 -0.000437 -0.000639 -0.000851 -0.001072 -0.001296 -0.001519 -0.001736 -0.001941 -0.002129 -0.002294 -0.002432 -0.002538 -0.002608 -0.002641 -0.002634 -0.002588 -0.002506 -0.002390 -0.002244 -0.002073 -0.001882 -0.001677 -0.001463 -0.001246 -0.001031 -0.000821 -0.000620 -0.000430 -0.000254 -0.000093 0.000053 0.000182 0.000295 0.000391 0.000471 0.000534 0.000582 0.000614 0.000632 0.000636 0.000629 0.000612 0.000586 0.000554 0.000517 0.000477 0.000435 0.000393 0.000351 0.000311 0.000273 0.000237 0.000205 0.000175 0.000149 0.000127 0.000107 0.000090 0.000076 0.000064 0.000053 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000058 0.000069 0.000083 0.000098 0.000116 0.000136 0.000159 0.000185 0.000214 0.000246 0.000282 0.000320 0.000360 0.000401 0.000442 0.000482 0.000520 0.000553 0.000581 0.000602 0.000614 0.000616 0.000605 0.000581 0.000541 0.000486 0.000414 0.000325 0.000220 0.000097 -0.000042 -0.000196 -0.000365 -0.000546 -0.000737 -0.000934 -0.001134 -0.001333 -0.001526 -0.001708 -0.001875 -0.002022 -0.002145 -0.002239 -0.002302 -0.002330 -0.002324 -0.002283 -0.002209 -0.002106 -0.001975 -0.001822 -0.001652 -0.001469 -0.001279 -0.001085 -0.000893 -0.000705 -0.000525 -0.000355 -0.000197 -0.000052 0.000080 0.000196 0.000297 0.000384 0.000455 0.000511 0.000552 0.000579 0.000593 0.000595 0.000587 0.000569 0.000544 0.000513 0.000478 0.000440 0.000401 0.000362 0.000323 0.000286 0.000250 0.000217 0.000188 0.000161 0.000137 0.000116 0.000098 0.000083 0.000069 0.000058 0.000049 0.000040 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000043 0.000052 0.000063 0.000075 0.000089 0.000105 0.000123 0.000144 0.000168 0.000195 0.000225 0.000258 0.000293 0.000331 0.000369 0.000408 0.000446 0.000481 0.000513 0.000540 0.000560 0.000573 0.000576 0.000567 0.000546 0.000511 0.000461 0.000396 0.000315 0.000218 0.000107 -0.000020 -0.000161 -0.000314 -0.000478 -0.000650 -0.000827 -0.001007 -0.001185 -0.001358 -0.001521 -0.001671 -0.001803 -0.001913 -0.001998 -0.002054 -0.002080 -0.002074 -0.002038 -0.001971 -0.001878 -0.001761 -0.001624 -0.001471 -0.001307 -0.001135 -0.000961 -0.000788 -0.000618 -0.000456 -0.000302 -0.000158 -0.000027 0.000093 0.000198 0.000290 0.000368 0.000432 0.000482 0.000518 0.000541 0.000553 0.000553 0.000543 0.000526 0.000502 0.000472 0.000440 0.000404 0.000368 0.000332 0.000296 0.000261 0.000229 0.000199 0.000171 0.000147 0.000125 0.000106 0.000089 0.000075 0.000063 0.000053 0.000044 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000039 0.000047 0.000056 0.000067 0.000080 0.000095 0.000111 0.000131 0.000152 0.000177 0.000205 0.000235 0.000268 0.000302 0.000338 0.000374 0.000410 0.000443 0.000473 0.000498 0.000518 0.000530 0.000534 0.000527 0.000508 0.000476 0.000430 0.000371 0.000297 0.000208 0.000105 -0.000011 -0.000139 -0.000279 -0.000428 -0.000584 -0.000745 -0.000907 -0.001068 -0.001224 -0.001372 -0.001507 -0.001626 -0.001726 -0.001803 -0.001854 -0.001877 -0.001872 -0.001840 -0.001780 -0.001696 -0.001591 -0.001467 -0.001329 -0.001181 -0.001025 -0.000867 -0.000710 -0.000556 -0.000407 -0.000267 -0.000135 -0.000015 0.000094 0.000191 0.000275 0.000346 0.000404 0.000449 0.000481 0.000501 0.000510 0.000510 0.000500 0.000483 0.000460 0.000433 0.000402 0.000370 0.000336 0.000303 0.000270 0.000238 0.000209 0.000181 0.000156 0.000134 0.000114 0.000096 0.000081 0.000068 0.000057 0.000048 0.000040 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000042 0.000050 0.000060 0.000072 0.000085 0.000100 0.000118 0.000138 0.000160 0.000185 0.000213 0.000243 0.000275 0.000308 0.000342 0.000374 0.000405 0.000433 0.000457 0.000476 0.000487 0.000491 0.000484 0.000467 0.000438 0.000396 0.000341 0.000272 0.000191 0.000096 -0.000011 -0.000129 -0.000257 -0.000393 -0.000535 -0.000682 -0.000829 -0.000975 -0.001117 -0.001251 -0.001374 -0.001482 -0.001573 -0.001643 -0.001690 -0.001712 -0.001708 -0.001679 -0.001626 -0.001550 -0.001455 -0.001343 -0.001218 -0.001083 -0.000941 -0.000797 -0.000653 -0.000511 -0.000375 -0.000245 -0.000124 -0.000013 0.000088 0.000177 0.000254 0.000319 0.000372 0.000413 0.000442 0.000460 0.000468 0.000467 0.000457 0.000441 0.000420 0.000394 0.000366 0.000336 0.000306 0.000275 0.000245 0.000217 0.000190 0.000165 0.000142 0.000121 0.000103 0.000087 0.000073 0.000062 0.000052 0.000044 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000026 0.000031 0.000037 0.000045 0.000054 0.000064 0.000076 0.000090 0.000106 0.000124 0.000144 0.000167 0.000192 0.000220 0.000249 0.000279 0.000310 0.000340 0.000369 0.000394 0.000416 0.000433 0.000444 0.000447 0.000441 0.000425 0.000398 0.000359 0.000308 0.000244 0.000169 0.000081 -0.000017 -0.000126 -0.000243 -0.000368 -0.000499 -0.000633 -0.000767 -0.000901 -0.001030 -0.001152 -0.001264 -0.001363 -0.001446 -0.001511 -0.001554 -0.001575 -0.001573 -0.001547 -0.001500 -0.001431 -0.001345 -0.001243 -0.001129 -0.001005 -0.000876 -0.000743 -0.000611 -0.000480 -0.000354 -0.000234 -0.000122 -0.000019 0.000075 0.000157 0.000229 0.000289 0.000338 0.000376 0.000402 0.000419 0.000426 0.000424 0.000415 0.000400 0.000381 0.000357 0.000331 0.000304 0.000276 0.000249 0.000222 0.000196 0.000171 0.000149 0.000128 0.000109 0.000093 0.000079 0.000066 0.000056 0.000047 0.000039 0.000033 0.000027 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000033 0.000040 0.000048 0.000057 0.000068 0.000081 0.000095 0.000111 0.000130 0.000150 0.000173 0.000198 0.000224 0.000252 0.000280 0.000307 0.000333 0.000356 0.000376 0.000392 0.000401 0.000404 0.000398 0.000383 0.000357 0.000321 0.000273 0.000214 0.000143 0.000063 -0.000029 -0.000129 -0.000237 -0.000352 -0.000471 -0.000594 -0.000718 -0.000840 -0.000958 -0.001069 -0.001172 -0.001263 -0.001339 -0.001399 -0.001440 -0.001460 -0.001458 -0.001436 -0.001394 -0.001332 -0.001254 -0.001161 -0.001056 -0.000943 -0.000824 -0.000702 -0.000579 -0.000458 -0.000341 -0.000230 -0.000125 -0.000029 0.000058 0.000135 0.000202 0.000258 0.000303 0.000338 0.000363 0.000378 0.000385 0.000383 0.000375 0.000361 0.000343 0.000322 0.000299 0.000274 0.000249 0.000224 0.000199 0.000176 0.000154 0.000134 0.000115 0.000098 0.000083 0.000071 0.000059 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000036 0.000043 0.000051 0.000061 0.000072 0.000085 0.000099 0.000116 0.000134 0.000155 0.000177 0.000201 0.000226 0.000251 0.000275 0.000299 0.000320 0.000338 0.000351 0.000360 0.000361 0.000355 0.000341 0.000316 0.000282 0.000237 0.000182 0.000117 0.000042 -0.000043 -0.000135 -0.000235 -0.000340 -0.000450 -0.000563 -0.000676 -0.000788 -0.000896 -0.000999 -0.001093 -0.001176 -0.001247 -0.001302 -0.001340 -0.001359 -0.001359 -0.001340 -0.001302 -0.001246 -0.001175 -0.001090 -0.000994 -0.000890 -0.000780 -0.000667 -0.000554 -0.000442 -0.000333 -0.000229 -0.000132 -0.000042 0.000039 0.000111 0.000173 0.000226 0.000268 0.000301 0.000324 0.000338 0.000345 0.000344 0.000337 0.000324 0.000308 0.000289 0.000268 0.000245 0.000223 0.000200 0.000178 0.000157 0.000138 0.000120 0.000103 0.000088 0.000075 0.000063 0.000053 0.000044 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000038 0.000045 0.000054 0.000064 0.000075 0.000088 0.000103 0.000120 0.000138 0.000158 0.000179 0.000201 0.000223 0.000245 0.000266 0.000285 0.000301 0.000313 0.000319 0.000320 0.000314 0.000299 0.000276 0.000244 0.000202 0.000150 0.000090 0.000020 -0.000058 -0.000143 -0.000235 -0.000332 -0.000433 -0.000536 -0.000640 -0.000742 -0.000842 -0.000936 -0.001022 -0.001099 -0.001163 -0.001214 -0.001250 -0.001268 -0.001270 -0.001253 -0.001219 -0.001169 -0.001104 -0.001027 -0.000939 -0.000843 -0.000742 -0.000637 -0.000532 -0.000428 -0.000327 -0.000231 -0.000140 -0.000056 0.000019 0.000087 0.000145 0.000194 0.000234 0.000265 0.000287 0.000301 0.000307 0.000306 0.000300 0.000289 0.000275 0.000258 0.000239 0.000219 0.000198 0.000178 0.000159 0.000140 0.000123 0.000106 0.000091 0.000078 0.000066 0.000056 0.000047 0.000039 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000033 0.000040 0.000047 0.000056 0.000066 0.000078 0.000091 0.000106 0.000122 0.000140 0.000158 0.000178 0.000197 0.000217 0.000235 0.000252 0.000266 0.000276 0.000281 0.000281 0.000274 0.000260 0.000238 0.000207 0.000168 0.000120 0.000063 -0.000001 -0.000073 -0.000152 -0.000236 -0.000325 -0.000418 -0.000512 -0.000607 -0.000701 -0.000792 -0.000878 -0.000957 -0.001027 -0.001086 -0.001134 -0.001167 -0.001185 -0.001186 -0.001172 -0.001142 -0.001097 -0.001038 -0.000968 -0.000887 -0.000799 -0.000706 -0.000609 -0.000512 -0.000416 -0.000322 -0.000233 -0.000148 -0.000070 0.000001 0.000064 0.000118 0.000164 0.000202 0.000231 0.000251 0.000265 0.000271 0.000271 0.000266 0.000256 0.000244 0.000228 0.000211 0.000194 0.000176 0.000158 0.000140 0.000124 0.000108 0.000094 0.000081 0.000069 0.000058 0.000049 0.000041 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000035 0.000042 0.000049 0.000058 0.000069 0.000080 0.000093 0.000107 0.000123 0.000139 0.000156 0.000173 0.000190 0.000206 0.000221 0.000232 0.000241 0.000245 0.000244 0.000237 0.000223 0.000202 0.000173 0.000136 0.000091 0.000038 -0.000021 -0.000088 -0.000160 -0.000237 -0.000319 -0.000403 -0.000490 -0.000576 -0.000662 -0.000745 -0.000823 -0.000895 -0.000959 -0.001013 -0.001057 -0.001088 -0.001105 -0.001107 -0.001095 -0.001068 -0.001028 -0.000975 -0.000910 -0.000837 -0.000756 -0.000670 -0.000582 -0.000492 -0.000403 -0.000317 -0.000234 -0.000156 -0.000083 -0.000017 0.000042 0.000093 0.000136 0.000171 0.000198 0.000218 0.000231 0.000237 0.000238 0.000234 0.000226 0.000214 0.000201 0.000186 0.000170 0.000154 0.000139 0.000123 0.000109 0.000095 0.000082 0.000071 0.000060 0.000051 0.000043 0.000036 0.000031 0.000026 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000051 0.000060 0.000070 0.000082 0.000094 0.000107 0.000122 0.000136 0.000151 0.000166 0.000180 0.000192 0.000202 0.000209 0.000212 0.000210 0.000202 0.000189 0.000168 0.000141 0.000107 0.000065 0.000016 -0.000039 -0.000100 -0.000167 -0.000237 -0.000312 -0.000389 -0.000467 -0.000546 -0.000624 -0.000699 -0.000770 -0.000835 -0.000893 -0.000943 -0.000982 -0.001011 -0.001027 -0.001030 -0.001020 -0.000996 -0.000960 -0.000912 -0.000853 -0.000786 -0.000713 -0.000634 -0.000553 -0.000471 -0.000390 -0.000310 -0.000234 -0.000161 -0.000094 -0.000033 0.000022 0.000070 0.000110 0.000143 0.000168 0.000187 0.000199 0.000205 0.000207 0.000203 0.000197 0.000187 0.000175 0.000162 0.000149 0.000135 0.000121 0.000108 0.000095 0.000083 0.000072 0.000062 0.000053 0.000045 0.000038 0.000032 0.000027 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000032 0.000038 0.000045 0.000052 0.000061 0.000071 0.000082 0.000093 0.000106 0.000118 0.000131 0.000144 0.000155 0.000166 0.000174 0.000179 0.000181 0.000178 0.000171 0.000158 0.000138 0.000113 0.000081 0.000042 -0.000003 -0.000054 -0.000110 -0.000171 -0.000235 -0.000303 -0.000373 -0.000444 -0.000515 -0.000585 -0.000653 -0.000717 -0.000776 -0.000829 -0.000873 -0.000909 -0.000935 -0.000950 -0.000954 -0.000945 -0.000924 -0.000892 -0.000849 -0.000796 -0.000736 -0.000669 -0.000598 -0.000524 -0.000449 -0.000375 -0.000302 -0.000232 -0.000165 -0.000103 -0.000046 0.000005 0.000049 0.000087 0.000117 0.000141 0.000158 0.000170 0.000176 0.000177 0.000175 0.000170 0.000162 0.000152 0.000141 0.000129 0.000117 0.000105 0.000093 0.000082 0.000072 0.000062 0.000054 0.000046 0.000039 0.000033 0.000028 0.000023 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000033 0.000039 0.000045 0.000053 0.000062 0.000071 0.000081 0.000091 0.000102 0.000113 0.000124 0.000133 0.000142 0.000148 0.000152 0.000153 0.000150 0.000143 0.000130 0.000112 0.000088 0.000058 0.000022 -0.000019 -0.000065 -0.000117 -0.000172 -0.000231 -0.000292 -0.000356 -0.000420 -0.000484 -0.000547 -0.000608 -0.000665 -0.000718 -0.000765 -0.000805 -0.000837 -0.000861 -0.000875 -0.000879 -0.000871 -0.000853 -0.000825 -0.000786 -0.000739 -0.000684 -0.000624 -0.000560 -0.000493 -0.000425 -0.000358 -0.000292 -0.000228 -0.000167 -0.000110 -0.000057 -0.000011 0.000030 0.000065 0.000093 0.000115 0.000132 0.000142 0.000149 0.000151 0.000149 0.000145 0.000138 0.000130 0.000121 0.000111 0.000100 0.000090 0.000080 0.000071 0.000062 0.000054 0.000046 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000033 0.000039 0.000046 0.000053 0.000061 0.000070 0.000079 0.000088 0.000097 0.000106 0.000114 0.000121 0.000126 0.000129 0.000129 0.000125 0.000118 0.000106 0.000089 0.000067 0.000039 0.000007 -0.000031 -0.000073 -0.000120 -0.000170 -0.000224 -0.000279 -0.000337 -0.000394 -0.000452 -0.000508 -0.000563 -0.000614 -0.000660 -0.000702 -0.000738 -0.000766 -0.000788 -0.000800 -0.000804 -0.000798 -0.000783 -0.000758 -0.000723 -0.000681 -0.000633 -0.000579 -0.000521 -0.000461 -0.000400 -0.000339 -0.000280 -0.000222 -0.000166 -0.000114 -0.000066 -0.000024 0.000014 0.000046 0.000072 0.000092 0.000107 0.000118 0.000124 0.000126 0.000125 0.000122 0.000117 0.000110 0.000102 0.000094 0.000086 0.000077 0.000069 0.000061 0.000053 0.000046 0.000040 0.000034 0.000029 0.000024 0.000021 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000034 0.000039 0.000045 0.000052 0.000060 0.000067 0.000075 0.000083 0.000090 0.000096 0.000102 0.000106 0.000108 0.000107 0.000103 0.000096 0.000085 0.000069 0.000049 0.000024 -0.000006 -0.000040 -0.000078 -0.000121 -0.000166 -0.000214 -0.000265 -0.000316 -0.000368 -0.000419 -0.000470 -0.000518 -0.000562 -0.000604 -0.000640 -0.000671 -0.000697 -0.000716 -0.000728 -0.000731 -0.000727 -0.000713 -0.000691 -0.000662 -0.000624 -0.000581 -0.000533 -0.000482 -0.000428 -0.000374 -0.000319 -0.000265 -0.000213 -0.000163 -0.000116 -0.000073 -0.000034 0.000000 0.000029 0.000053 0.000072 0.000086 0.000095 0.000101 0.000103 0.000103 0.000101 0.000097 0.000092 0.000086 0.000079 0.000072 0.000065 0.000058 0.000052 0.000045 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000033 0.000039 0.000044 0.000051 0.000057 0.000063 0.000070 0.000076 0.000081 0.000085 0.000088 0.000089 0.000088 0.000084 0.000077 0.000067 0.000052 0.000034 0.000012 -0.000015 -0.000046 -0.000080 -0.000118 -0.000159 -0.000203 -0.000248 -0.000294 -0.000340 -0.000386 -0.000431 -0.000473 -0.000512 -0.000548 -0.000580 -0.000607 -0.000630 -0.000646 -0.000657 -0.000661 -0.000657 -0.000646 -0.000627 -0.000601 -0.000568 -0.000530 -0.000487 -0.000442 -0.000394 -0.000346 -0.000297 -0.000249 -0.000203 -0.000158 -0.000116 -0.000077 -0.000042 -0.000011 0.000015 0.000036 0.000053 0.000066 0.000075 0.000081 0.000084 0.000084 0.000083 0.000080 0.000076 0.000071 0.000066 0.000061 0.000055 0.000049 0.000044 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000038 0.000043 0.000048 0.000053 0.000059 0.000063 0.000068 0.000071 0.000073 0.000073 0.000071 0.000068 0.000061 0.000051 0.000038 0.000022 0.000002 -0.000022 -0.000049 -0.000080 -0.000114 -0.000151 -0.000190 -0.000230 -0.000271 -0.000312 -0.000353 -0.000392 -0.000429 -0.000463 -0.000494 -0.000522 -0.000545 -0.000565 -0.000580 -0.000589 -0.000593 -0.000590 -0.000580 -0.000564 -0.000542 -0.000513 -0.000480 -0.000442 -0.000402 -0.000360 -0.000317 -0.000274 -0.000231 -0.000190 -0.000150 -0.000113 -0.000079 -0.000048 -0.000020 0.000003 0.000022 0.000038 0.000049 0.000058 0.000063 0.000066 0.000067 0.000067 0.000065 0.000062 0.000059 0.000055 0.000050 0.000046 0.000041 0.000037 0.000033 0.000028 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000027 0.000032 0.000036 0.000040 0.000045 0.000049 0.000053 0.000056 0.000058 0.000059 0.000059 0.000057 0.000053 0.000047 0.000038 0.000027 0.000012 -0.000006 -0.000027 -0.000051 -0.000079 -0.000109 -0.000141 -0.000175 -0.000211 -0.000247 -0.000284 -0.000319 -0.000354 -0.000386 -0.000416 -0.000443 -0.000466 -0.000487 -0.000504 -0.000516 -0.000525 -0.000528 -0.000526 -0.000518 -0.000504 -0.000485 -0.000460 -0.000431 -0.000398 -0.000363 -0.000326 -0.000288 -0.000250 -0.000212 -0.000176 -0.000141 -0.000108 -0.000078 -0.000051 -0.000027 -0.000006 0.000011 0.000025 0.000035 0.000043 0.000048 0.000051 0.000053 0.000053 0.000052 0.000050 0.000048 0.000045 0.000041 0.000038 0.000034 0.000031 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000030 0.000033 0.000037 0.000040 0.000043 0.000046 0.000047 0.000048 0.000047 0.000045 0.000041 0.000036 0.000028 0.000017 0.000004 -0.000012 -0.000030 -0.000052 -0.000075 -0.000102 -0.000130 -0.000160 -0.000192 -0.000223 -0.000255 -0.000286 -0.000316 -0.000344 -0.000370 -0.000393 -0.000414 -0.000431 -0.000446 -0.000457 -0.000464 -0.000467 -0.000466 -0.000459 -0.000448 -0.000431 -0.000410 -0.000385 -0.000356 -0.000325 -0.000293 -0.000259 -0.000226 -0.000193 -0.000161 -0.000130 -0.000101 -0.000075 -0.000051 -0.000031 -0.000013 0.000002 0.000014 0.000024 0.000031 0.000036 0.000039 0.000041 0.000041 0.000041 0.000040 0.000038 0.000036 0.000034 0.000031 0.000028 0.000025 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000011 0.000014 0.000016 0.000019 0.000022 0.000024 0.000027 0.000030 0.000033 0.000035 0.000037 0.000038 0.000038 0.000037 0.000035 0.000031 0.000026 0.000019 0.000009 -0.000002 -0.000016 -0.000032 -0.000051 -0.000071 -0.000094 -0.000119 -0.000145 -0.000172 -0.000200 -0.000227 -0.000254 -0.000280 -0.000305 -0.000327 -0.000347 -0.000365 -0.000380 -0.000393 -0.000402 -0.000409 -0.000411 -0.000410 -0.000405 -0.000395 -0.000381 -0.000362 -0.000340 -0.000316 -0.000289 -0.000260 -0.000231 -0.000202 -0.000173 -0.000145 -0.000118 -0.000094 -0.000071 -0.000050 -0.000032 -0.000017 -0.000004 0.000006 0.000015 0.000021 0.000026 0.000029 0.000031 0.000032 0.000032 0.000032 0.000030 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000027 0.000028 0.000029 0.000030 0.000030 0.000028 0.000026 0.000023 0.000018 0.000011 0.000003 -0.000007 -0.000019 -0.000033 -0.000049 -0.000067 -0.000086 -0.000107 -0.000130 -0.000153 -0.000176 -0.000200 -0.000224 -0.000246 -0.000267 -0.000286 -0.000304 -0.000319 -0.000332 -0.000343 -0.000352 -0.000357 -0.000360 -0.000359 -0.000354 -0.000346 -0.000334 -0.000318 -0.000299 -0.000278 -0.000254 -0.000230 -0.000205 -0.000179 -0.000154 -0.000130 -0.000106 -0.000085 -0.000065 -0.000048 -0.000033 -0.000020 -0.000009 0.000000 0.000008 0.000013 0.000018 0.000021 0.000023 0.000024 0.000025 0.000025 0.000024 0.000023 0.000022 0.000020 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000021 0.000022 0.000023 0.000023 0.000023 0.000021 0.000019 0.000016 0.000011 0.000005 -0.000002 -0.000010 -0.000020 -0.000032 -0.000046 -0.000061 -0.000078 -0.000096 -0.000114 -0.000134 -0.000154 -0.000175 -0.000195 -0.000214 -0.000232 -0.000249 -0.000264 -0.000277 -0.000289 -0.000298 -0.000306 -0.000310 -0.000313 -0.000312 -0.000308 -0.000301 -0.000290 -0.000277 -0.000261 -0.000242 -0.000222 -0.000201 -0.000179 -0.000157 -0.000136 -0.000115 -0.000095 -0.000076 -0.000059 -0.000045 -0.000032 -0.000021 -0.000012 -0.000004 0.000002 0.000008 0.000011 0.000014 0.000017 0.000018 0.000019 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000017 0.000018 0.000018 0.000017 0.000015 0.000013 0.000010 0.000006 0.000001 -0.000005 -0.000012 -0.000021 -0.000031 -0.000043 -0.000055 -0.000069 -0.000084 -0.000100 -0.000117 -0.000134 -0.000151 -0.000168 -0.000184 -0.000200 -0.000214 -0.000228 -0.000239 -0.000249 -0.000258 -0.000264 -0.000268 -0.000270 -0.000269 -0.000266 -0.000259 -0.000250 -0.000239 -0.000225 -0.000210 -0.000193 -0.000175 -0.000156 -0.000137 -0.000119 -0.000100 -0.000083 -0.000068 -0.000053 -0.000041 -0.000030 -0.000021 -0.000013 -0.000007 -0.000001 0.000003 0.000007 0.000010 0.000012 0.000013 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000009 0.000006 0.000002 -0.000002 -0.000007 -0.000014 -0.000021 -0.000029 -0.000039 -0.000049 -0.000061 -0.000073 -0.000086 -0.000100 -0.000114 -0.000129 -0.000143 -0.000157 -0.000171 -0.000183 -0.000195 -0.000205 -0.000214 -0.000221 -0.000226 -0.000230 -0.000231 -0.000230 -0.000227 -0.000222 -0.000214 -0.000205 -0.000193 -0.000180 -0.000166 -0.000151 -0.000135 -0.000119 -0.000103 -0.000087 -0.000073 -0.000059 -0.000047 -0.000037 -0.000028 -0.000020 -0.000014 -0.000008 -0.000004 0.000000 0.000003 0.000006 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000005 0.000003 -0.000001 -0.000004 -0.000009 -0.000014 -0.000020 -0.000027 -0.000035 -0.000043 -0.000053 -0.000063 -0.000074 -0.000085 -0.000097 -0.000109 -0.000121 -0.000133 -0.000145 -0.000155 -0.000165 -0.000174 -0.000182 -0.000188 -0.000192 -0.000195 -0.000197 -0.000196 -0.000193 -0.000189 -0.000182 -0.000174 -0.000164 -0.000153 -0.000141 -0.000129 -0.000116 -0.000102 -0.000089 -0.000076 -0.000063 -0.000052 -0.000042 -0.000033 -0.000025 -0.000019 -0.000013 -0.000009 -0.000005 -0.000002 0.000001 0.000003 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000004 0.000002 0.000000 -0.000002 -0.000006 -0.000009 -0.000014 -0.000019 -0.000024 -0.000031 -0.000038 -0.000046 -0.000054 -0.000063 -0.000072 -0.000082 -0.000092 -0.000102 -0.000112 -0.000122 -0.000131 -0.000139 -0.000147 -0.000153 -0.000158 -0.000162 -0.000165 -0.000166 -0.000165 -0.000163 -0.000159 -0.000153 -0.000147 -0.000138 -0.000129 -0.000120 -0.000109 -0.000098 -0.000087 -0.000076 -0.000065 -0.000055 -0.000045 -0.000037 -0.000029 -0.000023 -0.000017 -0.000013 -0.000009 -0.000006 -0.000003 -0.000001 0.000001 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000022 -0.000027 -0.000033 -0.000039 -0.000046 -0.000053 -0.000061 -0.000069 -0.000077 -0.000085 -0.000094 -0.000102 -0.000109 -0.000116 -0.000123 -0.000128 -0.000133 -0.000136 -0.000138 -0.000139 -0.000138 -0.000136 -0.000133 -0.000128 -0.000122 -0.000116 -0.000108 -0.000100 -0.000092 -0.000083 -0.000074 -0.000065 -0.000056 -0.000047 -0.000039 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000033 -0.000039 -0.000045 -0.000051 -0.000057 -0.000064 -0.000071 -0.000078 -0.000084 -0.000091 -0.000097 -0.000102 -0.000106 -0.000110 -0.000113 -0.000114 -0.000115 -0.000114 -0.000113 -0.000110 -0.000106 -0.000101 -0.000096 -0.000090 -0.000083 -0.000076 -0.000069 -0.000062 -0.000054 -0.000047 -0.000040 -0.000034 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000037 -0.000042 -0.000048 -0.000053 -0.000059 -0.000064 -0.000070 -0.000075 -0.000080 -0.000084 -0.000088 -0.000091 -0.000093 -0.000094 -0.000094 -0.000094 -0.000092 -0.000090 -0.000087 -0.000083 -0.000079 -0.000074 -0.000069 -0.000063 -0.000057 -0.000051 -0.000045 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000027 -0.000031 -0.000035 -0.000040 -0.000044 -0.000049 -0.000053 -0.000058 -0.000062 -0.000066 -0.000069 -0.000072 -0.000074 -0.000076 -0.000077 -0.000077 -0.000076 -0.000075 -0.000073 -0.000071 -0.000068 -0.000064 -0.000060 -0.000056 -0.000052 -0.000047 -0.000042 -0.000038 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000033 -0.000037 -0.000040 -0.000044 -0.000047 -0.000051 -0.000054 -0.000056 -0.000058 -0.000060 -0.000061 -0.000062 -0.000062 -0.000062 -0.000061 -0.000059 -0.000057 -0.000055 -0.000052 -0.000049 -0.000045 -0.000042 -0.000038 -0.000035 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000028 -0.000030 -0.000033 -0.000036 -0.000039 -0.000041 -0.000044 -0.000046 -0.000047 -0.000048 -0.000049 -0.000050 -0.000050 -0.000049 -0.000049 -0.000047 -0.000046 -0.000044 -0.000042 -0.000039 -0.000037 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000030 -0.000032 -0.000034 -0.000035 -0.000037 -0.000038 -0.000039 -0.000039 -0.000040 -0.000039 -0.000039 -0.000039 -0.000038 -0.000037 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000026 -0.000027 -0.000028 -0.000030 -0.000030 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000030 -0.000030 -0.000029 -0.000028 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000024 -0.000025 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode10_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000012 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000027 -0.000028 -0.000029 -0.000029 -0.000029 -0.000028 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000004 -0.000002 0.000000 0.000002 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000018 0.000019 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000035 -0.000037 -0.000038 -0.000038 -0.000037 -0.000036 -0.000034 -0.000031 -0.000029 -0.000026 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000010 -0.000007 -0.000005 -0.000002 0.000001 0.000004 0.000006 0.000008 0.000010 0.000011 0.000013 0.000015 0.000016 0.000018 0.000020 0.000022 0.000024 0.000025 0.000025 0.000025 0.000024 0.000023 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000036 -0.000040 -0.000043 -0.000046 -0.000048 -0.000049 -0.000049 -0.000048 -0.000046 -0.000044 -0.000040 -0.000036 -0.000033 -0.000029 -0.000026 -0.000023 -0.000020 -0.000018 -0.000015 -0.000012 -0.000008 -0.000004 -0.000000 0.000003 0.000007 0.000010 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000026 0.000028 0.000030 0.000032 0.000033 0.000033 0.000033 0.000032 0.000030 0.000029 0.000026 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000039 -0.000044 -0.000049 -0.000053 -0.000057 -0.000061 -0.000063 -0.000064 -0.000064 -0.000063 -0.000060 -0.000056 -0.000052 -0.000047 -0.000042 -0.000037 -0.000033 -0.000029 -0.000025 -0.000022 -0.000018 -0.000013 -0.000009 -0.000004 0.000001 0.000007 0.000011 0.000016 0.000020 0.000023 0.000026 0.000029 0.000032 0.000034 0.000037 0.000039 0.000041 0.000043 0.000044 0.000044 0.000043 0.000042 0.000040 0.000038 0.000035 0.000032 0.000028 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000035 -0.000040 -0.000046 -0.000052 -0.000059 -0.000065 -0.000070 -0.000076 -0.000080 -0.000083 -0.000084 -0.000084 -0.000082 -0.000079 -0.000074 -0.000068 -0.000061 -0.000055 -0.000048 -0.000042 -0.000037 -0.000032 -0.000026 -0.000021 -0.000015 -0.000009 -0.000002 0.000005 0.000011 0.000018 0.000024 0.000029 0.000034 0.000039 0.000043 0.000046 0.000050 0.000053 0.000055 0.000057 0.000059 0.000059 0.000059 0.000058 0.000056 0.000053 0.000050 0.000046 0.000042 0.000037 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000036 -0.000041 -0.000048 -0.000055 -0.000062 -0.000070 -0.000078 -0.000086 -0.000093 -0.000100 -0.000105 -0.000109 -0.000111 -0.000110 -0.000108 -0.000103 -0.000097 -0.000089 -0.000081 -0.000072 -0.000063 -0.000055 -0.000048 -0.000040 -0.000033 -0.000026 -0.000018 -0.000009 -0.000000 0.000009 0.000018 0.000027 0.000036 0.000043 0.000050 0.000056 0.000061 0.000066 0.000071 0.000074 0.000077 0.000080 0.000081 0.000081 0.000080 0.000078 0.000075 0.000071 0.000066 0.000061 0.000055 0.000049 0.000044 0.000038 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000048 -0.000056 -0.000065 -0.000074 -0.000084 -0.000094 -0.000104 -0.000114 -0.000123 -0.000131 -0.000138 -0.000143 -0.000145 -0.000145 -0.000142 -0.000136 -0.000128 -0.000118 -0.000107 -0.000096 -0.000084 -0.000073 -0.000063 -0.000052 -0.000042 -0.000032 -0.000021 -0.000009 0.000003 0.000015 0.000027 0.000039 0.000051 0.000061 0.000071 0.000079 0.000087 0.000093 0.000099 0.000104 0.000107 0.000110 0.000111 0.000110 0.000108 0.000105 0.000100 0.000094 0.000088 0.000080 0.000073 0.000065 0.000058 0.000051 0.000044 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000040 -0.000047 -0.000056 -0.000065 -0.000075 -0.000087 -0.000099 -0.000112 -0.000125 -0.000138 -0.000150 -0.000162 -0.000173 -0.000181 -0.000187 -0.000190 -0.000190 -0.000186 -0.000179 -0.000169 -0.000157 -0.000143 -0.000128 -0.000113 -0.000098 -0.000084 -0.000069 -0.000055 -0.000040 -0.000025 -0.000009 0.000007 0.000023 0.000040 0.000056 0.000071 0.000085 0.000098 0.000110 0.000120 0.000129 0.000137 0.000143 0.000147 0.000150 0.000151 0.000149 0.000146 0.000141 0.000134 0.000125 0.000116 0.000106 0.000096 0.000086 0.000076 0.000067 0.000059 0.000051 0.000044 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000044 -0.000053 -0.000063 -0.000074 -0.000087 -0.000101 -0.000116 -0.000132 -0.000148 -0.000165 -0.000182 -0.000198 -0.000213 -0.000227 -0.000237 -0.000245 -0.000248 -0.000248 -0.000243 -0.000235 -0.000222 -0.000207 -0.000190 -0.000171 -0.000152 -0.000132 -0.000112 -0.000092 -0.000072 -0.000052 -0.000031 -0.000010 0.000012 0.000034 0.000055 0.000077 0.000098 0.000117 0.000135 0.000151 0.000165 0.000177 0.000187 0.000195 0.000200 0.000203 0.000204 0.000201 0.000196 0.000188 0.000178 0.000167 0.000154 0.000140 0.000127 0.000113 0.000101 0.000089 0.000078 0.000068 0.000059 0.000050 0.000043 0.000036 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000070 -0.000083 -0.000098 -0.000115 -0.000133 -0.000153 -0.000174 -0.000196 -0.000218 -0.000239 -0.000260 -0.000279 -0.000296 -0.000309 -0.000318 -0.000323 -0.000323 -0.000317 -0.000307 -0.000292 -0.000273 -0.000252 -0.000228 -0.000203 -0.000177 -0.000150 -0.000123 -0.000095 -0.000067 -0.000039 -0.000011 0.000018 0.000047 0.000076 0.000105 0.000132 0.000158 0.000182 0.000203 0.000222 0.000239 0.000252 0.000263 0.000270 0.000273 0.000273 0.000269 0.000261 0.000250 0.000236 0.000220 0.000203 0.000185 0.000167 0.000149 0.000132 0.000116 0.000102 0.000088 0.000076 0.000066 0.000056 0.000048 0.000040 0.000033 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000064 -0.000077 -0.000092 -0.000110 -0.000129 -0.000151 -0.000175 -0.000201 -0.000229 -0.000257 -0.000285 -0.000313 -0.000339 -0.000364 -0.000385 -0.000401 -0.000413 -0.000419 -0.000419 -0.000412 -0.000400 -0.000382 -0.000359 -0.000332 -0.000302 -0.000270 -0.000236 -0.000200 -0.000164 -0.000126 -0.000089 -0.000050 -0.000012 0.000027 0.000065 0.000104 0.000141 0.000178 0.000212 0.000244 0.000272 0.000298 0.000319 0.000337 0.000351 0.000360 0.000364 0.000363 0.000357 0.000346 0.000330 0.000312 0.000290 0.000267 0.000243 0.000219 0.000195 0.000173 0.000151 0.000132 0.000115 0.000099 0.000085 0.000072 0.000061 0.000052 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000056 -0.000068 -0.000083 -0.000101 -0.000121 -0.000144 -0.000169 -0.000198 -0.000229 -0.000263 -0.000298 -0.000335 -0.000371 -0.000407 -0.000440 -0.000471 -0.000497 -0.000518 -0.000533 -0.000541 -0.000541 -0.000533 -0.000518 -0.000496 -0.000468 -0.000435 -0.000397 -0.000356 -0.000312 -0.000265 -0.000217 -0.000167 -0.000116 -0.000065 -0.000014 0.000038 0.000089 0.000140 0.000190 0.000238 0.000283 0.000324 0.000362 0.000396 0.000424 0.000448 0.000465 0.000476 0.000481 0.000479 0.000470 0.000454 0.000434 0.000409 0.000380 0.000349 0.000317 0.000285 0.000254 0.000224 0.000196 0.000171 0.000148 0.000127 0.000109 0.000092 0.000078 0.000066 0.000055 0.000045 0.000037 0.000030 0.000023 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000059 -0.000073 -0.000089 -0.000108 -0.000131 -0.000157 -0.000187 -0.000220 -0.000257 -0.000297 -0.000341 -0.000386 -0.000433 -0.000479 -0.000524 -0.000567 -0.000606 -0.000639 -0.000666 -0.000684 -0.000694 -0.000695 -0.000686 -0.000668 -0.000642 -0.000608 -0.000567 -0.000519 -0.000467 -0.000410 -0.000349 -0.000286 -0.000220 -0.000152 -0.000084 -0.000015 0.000053 0.000121 0.000188 0.000254 0.000316 0.000375 0.000430 0.000479 0.000522 0.000559 0.000589 0.000611 0.000625 0.000630 0.000626 0.000614 0.000593 0.000565 0.000532 0.000494 0.000454 0.000412 0.000370 0.000329 0.000290 0.000253 0.000219 0.000189 0.000162 0.000138 0.000117 0.000099 0.000083 0.000069 0.000057 0.000046 0.000037 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000050 -0.000062 -0.000076 -0.000094 -0.000115 -0.000140 -0.000169 -0.000202 -0.000240 -0.000283 -0.000331 -0.000382 -0.000438 -0.000495 -0.000555 -0.000614 -0.000671 -0.000725 -0.000774 -0.000816 -0.000850 -0.000874 -0.000887 -0.000889 -0.000879 -0.000858 -0.000826 -0.000785 -0.000734 -0.000674 -0.000608 -0.000535 -0.000456 -0.000373 -0.000287 -0.000197 -0.000107 -0.000016 0.000075 0.000165 0.000253 0.000338 0.000419 0.000496 0.000566 0.000629 0.000685 0.000731 0.000769 0.000796 0.000813 0.000818 0.000812 0.000794 0.000767 0.000730 0.000687 0.000638 0.000585 0.000531 0.000476 0.000423 0.000372 0.000324 0.000280 0.000241 0.000205 0.000175 0.000148 0.000124 0.000104 0.000086 0.000071 0.000058 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000065 -0.000080 -0.000098 -0.000120 -0.000147 -0.000179 -0.000216 -0.000258 -0.000307 -0.000362 -0.000422 -0.000487 -0.000558 -0.000631 -0.000706 -0.000780 -0.000853 -0.000921 -0.000983 -0.001036 -0.001079 -0.001110 -0.001128 -0.001132 -0.001122 -0.001097 -0.001059 -0.001007 -0.000944 -0.000870 -0.000786 -0.000693 -0.000592 -0.000484 -0.000371 -0.000254 -0.000134 -0.000014 0.000105 0.000223 0.000338 0.000449 0.000554 0.000652 0.000742 0.000822 0.000891 0.000949 0.000995 0.001028 0.001048 0.001052 0.001043 0.001019 0.000983 0.000935 0.000879 0.000816 0.000748 0.000678 0.000608 0.000539 0.000474 0.000412 0.000356 0.000305 0.000259 0.000220 0.000185 0.000155 0.000129 0.000107 0.000088 0.000072 0.000058 0.000046 0.000036 0.000029 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000067 -0.000082 -0.000101 -0.000125 -0.000153 -0.000187 -0.000227 -0.000273 -0.000327 -0.000389 -0.000458 -0.000534 -0.000616 -0.000704 -0.000796 -0.000890 -0.000984 -0.001075 -0.001161 -0.001239 -0.001306 -0.001361 -0.001402 -0.001426 -0.001433 -0.001422 -0.001394 -0.001348 -0.001286 -0.001208 -0.001116 -0.001009 -0.000891 -0.000761 -0.000622 -0.000475 -0.000323 -0.000167 -0.000010 0.000147 0.000300 0.000449 0.000592 0.000727 0.000852 0.000965 0.001065 0.001152 0.001223 0.001278 0.001317 0.001338 0.001342 0.001327 0.001296 0.001248 0.001187 0.001115 0.001034 0.000948 0.000859 0.000770 0.000682 0.000599 0.000520 0.000448 0.000383 0.000325 0.000275 0.000231 0.000193 0.000160 0.000133 0.000109 0.000088 0.000071 0.000057 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000055 -0.000068 -0.000084 -0.000103 -0.000127 -0.000157 -0.000192 -0.000235 -0.000285 -0.000344 -0.000411 -0.000488 -0.000574 -0.000669 -0.000772 -0.000882 -0.000996 -0.001113 -0.001230 -0.001344 -0.001452 -0.001550 -0.001635 -0.001706 -0.001758 -0.001792 -0.001803 -0.001794 -0.001762 -0.001708 -0.001632 -0.001537 -0.001421 -0.001288 -0.001137 -0.000972 -0.000793 -0.000604 -0.000406 -0.000204 0.000000 0.000203 0.000402 0.000594 0.000777 0.000949 0.001106 0.001248 0.001372 0.001477 0.001563 0.001628 0.001673 0.001695 0.001696 0.001674 0.001632 0.001570 0.001492 0.001400 0.001298 0.001190 0.001078 0.000965 0.000856 0.000750 0.000652 0.000561 0.000479 0.000406 0.000342 0.000287 0.000239 0.000198 0.000163 0.000134 0.000109 0.000088 0.000070 0.000056 0.000044 0.000035 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000044 -0.000054 -0.000068 -0.000084 -0.000104 -0.000129 -0.000159 -0.000195 -0.000240 -0.000293 -0.000355 -0.000428 -0.000511 -0.000607 -0.000713 -0.000831 -0.000958 -0.001094 -0.001236 -0.001381 -0.001526 -0.001668 -0.001802 -0.001924 -0.002032 -0.002122 -0.002191 -0.002235 -0.002255 -0.002247 -0.002212 -0.002149 -0.002059 -0.001942 -0.001800 -0.001633 -0.001443 -0.001233 -0.001004 -0.000761 -0.000507 -0.000246 0.000017 0.000279 0.000535 0.000781 0.001014 0.001230 0.001427 0.001602 0.001754 0.001881 0.001983 0.002058 0.002107 0.002129 0.002124 0.002093 0.002036 0.001957 0.001858 0.001742 0.001615 0.001479 0.001340 0.001200 0.001063 0.000932 0.000809 0.000696 0.000594 0.000503 0.000423 0.000354 0.000294 0.000243 0.000200 0.000163 0.000133 0.000107 0.000086 0.000068 0.000054 0.000043 0.000034 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000066 -0.000082 -0.000103 -0.000127 -0.000158 -0.000195 -0.000241 -0.000296 -0.000361 -0.000438 -0.000527 -0.000630 -0.000747 -0.000878 -0.001022 -0.001179 -0.001346 -0.001520 -0.001698 -0.001877 -0.002052 -0.002218 -0.002371 -0.002506 -0.002620 -0.002709 -0.002769 -0.002799 -0.002796 -0.002759 -0.002687 -0.002581 -0.002439 -0.002264 -0.002057 -0.001819 -0.001553 -0.001264 -0.000954 -0.000629 -0.000294 0.000044 0.000379 0.000705 0.001018 0.001312 0.001583 0.001827 0.002043 0.002227 0.002378 0.002497 0.002583 0.002635 0.002654 0.002640 0.002594 0.002519 0.002417 0.002292 0.002148 0.001989 0.001822 0.001650 0.001477 0.001309 0.001148 0.000996 0.000857 0.000730 0.000618 0.000519 0.000433 0.000360 0.000297 0.000243 0.000198 0.000161 0.000129 0.000104 0.000082 0.000065 0.000052 0.000041 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000039 -0.000050 -0.000063 -0.000079 -0.000099 -0.000124 -0.000155 -0.000192 -0.000238 -0.000294 -0.000361 -0.000441 -0.000535 -0.000644 -0.000769 -0.000912 -0.001071 -0.001247 -0.001438 -0.001641 -0.001853 -0.002071 -0.002289 -0.002503 -0.002707 -0.002897 -0.003065 -0.003209 -0.003324 -0.003405 -0.003450 -0.003454 -0.003418 -0.003337 -0.003213 -0.003044 -0.002831 -0.002575 -0.002279 -0.001946 -0.001580 -0.001188 -0.000775 -0.000349 0.000081 0.000507 0.000921 0.001316 0.001684 0.002022 0.002323 0.002586 0.002807 0.002986 0.003122 0.003217 0.003269 0.003281 0.003254 0.003189 0.003090 0.002960 0.002803 0.002624 0.002429 0.002224 0.002013 0.001803 0.001597 0.001400 0.001216 0.001045 0.000891 0.000753 0.000632 0.000527 0.000437 0.000360 0.000294 0.000240 0.000194 0.000156 0.000124 0.000099 0.000078 0.000062 0.000049 0.000039 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000028 -0.000035 -0.000046 -0.000058 -0.000074 -0.000094 -0.000118 -0.000148 -0.000186 -0.000231 -0.000287 -0.000355 -0.000436 -0.000533 -0.000647 -0.000779 -0.000931 -0.001103 -0.001295 -0.001507 -0.001737 -0.001982 -0.002239 -0.002502 -0.002767 -0.003027 -0.003277 -0.003509 -0.003719 -0.003900 -0.004047 -0.004155 -0.004219 -0.004237 -0.004203 -0.004116 -0.003973 -0.003773 -0.003516 -0.003203 -0.002838 -0.002423 -0.001965 -0.001471 -0.000950 -0.000413 0.000131 0.000668 0.001190 0.001684 0.002144 0.002561 0.002931 0.003249 0.003513 0.003722 0.003876 0.003977 0.004026 0.004027 0.003980 0.003890 0.003759 0.003594 0.003398 0.003178 0.002940 0.002690 0.002435 0.002180 0.001932 0.001694 0.001471 0.001265 0.001078 0.000911 0.000765 0.000637 0.000527 0.000433 0.000354 0.000287 0.000232 0.000186 0.000148 0.000118 0.000093 0.000073 0.000058 0.000046 0.000036 0.000028 0.000023 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000041 -0.000053 -0.000068 -0.000087 -0.000110 -0.000139 -0.000176 -0.000221 -0.000276 -0.000343 -0.000424 -0.000522 -0.000638 -0.000775 -0.000933 -0.001115 -0.001322 -0.001552 -0.001806 -0.002081 -0.002375 -0.002682 -0.002998 -0.003316 -0.003630 -0.003932 -0.004216 -0.004474 -0.004700 -0.004887 -0.005029 -0.005121 -0.005156 -0.005130 -0.005039 -0.004877 -0.004643 -0.004337 -0.003958 -0.003510 -0.002997 -0.002428 -0.001812 -0.001160 -0.000486 0.000195 0.000868 0.001519 0.002135 0.002705 0.003218 0.003668 0.004050 0.004362 0.004603 0.004775 0.004880 0.004922 0.004904 0.004830 0.004706 0.004537 0.004328 0.004085 0.003816 0.003527 0.003225 0.002918 0.002613 0.002316 0.002031 0.001764 0.001517 0.001293 0.001093 0.000917 0.000763 0.000631 0.000517 0.000422 0.000342 0.000275 0.000220 0.000175 0.000139 0.000110 0.000086 0.000068 0.000053 0.000042 0.000033 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000061 -0.000078 -0.000100 -0.000128 -0.000163 -0.000206 -0.000260 -0.000325 -0.000406 -0.000503 -0.000619 -0.000757 -0.000920 -0.001108 -0.001325 -0.001570 -0.001843 -0.002144 -0.002471 -0.002819 -0.003184 -0.003559 -0.003939 -0.004314 -0.004678 -0.005021 -0.005337 -0.005617 -0.005854 -0.006039 -0.006167 -0.006227 -0.006215 -0.006122 -0.005942 -0.005672 -0.005310 -0.004855 -0.004311 -0.003683 -0.002982 -0.002219 -0.001410 -0.000573 0.000274 0.001111 0.001918 0.002679 0.003379 0.004006 0.004550 0.005007 0.005373 0.005649 0.005838 0.005943 0.005971 0.005927 0.005817 0.005650 0.005432 0.005169 0.004870 0.004543 0.004195 0.003834 0.003468 0.003105 0.002752 0.002414 0.002097 0.001804 0.001538 0.001300 0.001090 0.000907 0.000748 0.000613 0.000499 0.000404 0.000324 0.000259 0.000206 0.000163 0.000128 0.000101 0.000079 0.000062 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000032 -0.000041 -0.000054 -0.000070 -0.000090 -0.000116 -0.000148 -0.000189 -0.000240 -0.000303 -0.000381 -0.000475 -0.000590 -0.000727 -0.000891 -0.001082 -0.001304 -0.001559 -0.001848 -0.002169 -0.002524 -0.002907 -0.003317 -0.003746 -0.004189 -0.004637 -0.005082 -0.005516 -0.005929 -0.006312 -0.006657 -0.006954 -0.007193 -0.007366 -0.007461 -0.007468 -0.007378 -0.007182 -0.006875 -0.006450 -0.005909 -0.005254 -0.004492 -0.003635 -0.002700 -0.001705 -0.000673 0.000370 0.001401 0.002394 0.003326 0.004180 0.004939 0.005593 0.006134 0.006561 0.006874 0.007078 0.007179 0.007185 0.007106 0.006951 0.006729 0.006451 0.006124 0.005759 0.005364 0.004947 0.004518 0.004085 0.003657 0.003241 0.002844 0.002471 0.002126 0.001813 0.001533 0.001285 0.001068 0.000881 0.000721 0.000586 0.000473 0.000380 0.000303 0.000240 0.000189 0.000149 0.000117 0.000091 0.000071 0.000056 0.000044 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000047 -0.000061 -0.000079 -0.000103 -0.000133 -0.000170 -0.000218 -0.000277 -0.000351 -0.000441 -0.000552 -0.000686 -0.000847 -0.001038 -0.001262 -0.001521 -0.001819 -0.002155 -0.002530 -0.002943 -0.003390 -0.003867 -0.004368 -0.004885 -0.005410 -0.005933 -0.006446 -0.006939 -0.007400 -0.007821 -0.008190 -0.008496 -0.008724 -0.008863 -0.008899 -0.008818 -0.008608 -0.008260 -0.007768 -0.007130 -0.006348 -0.005432 -0.004396 -0.003259 -0.002047 -0.000788 0.000485 0.001743 0.002952 0.004085 0.005117 0.006029 0.006808 0.007445 0.007938 0.008290 0.008506 0.008597 0.008574 0.008450 0.008237 0.007949 0.007599 0.007196 0.006753 0.006279 0.005784 0.005278 0.004770 0.004269 0.003783 0.003320 0.002885 0.002484 0.002119 0.001791 0.001501 0.001247 0.001028 0.000841 0.000683 0.000551 0.000441 0.000351 0.000278 0.000219 0.000172 0.000134 0.000105 0.000081 0.000063 0.000050 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000031 -0.000040 -0.000053 -0.000069 -0.000090 -0.000117 -0.000151 -0.000194 -0.000249 -0.000318 -0.000403 -0.000508 -0.000636 -0.000791 -0.000978 -0.001199 -0.001458 -0.001758 -0.002103 -0.002491 -0.002925 -0.003401 -0.003917 -0.004468 -0.005046 -0.005644 -0.006253 -0.006864 -0.007466 -0.008048 -0.008600 -0.009110 -0.009564 -0.009947 -0.010245 -0.010439 -0.010511 -0.010445 -0.010224 -0.009835 -0.009270 -0.008523 -0.007599 -0.006507 -0.005266 -0.003899 -0.002438 -0.000918 0.000621 0.002139 0.003597 0.004959 0.006196 0.007282 0.008202 0.008947 0.009512 0.009904 0.010130 0.010204 0.010142 0.009961 0.009679 0.009311 0.008875 0.008384 0.007851 0.007287 0.006704 0.006112 0.005521 0.004939 0.004377 0.003841 0.003339 0.002875 0.002453 0.002074 0.001738 0.001444 0.001190 0.000973 0.000790 0.000636 0.000509 0.000405 0.000320 0.000252 0.000197 0.000154 0.000119 0.000093 0.000072 0.000056 0.000044 0.000034 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000059 -0.000077 -0.000101 -0.000132 -0.000171 -0.000221 -0.000283 -0.000362 -0.000459 -0.000580 -0.000727 -0.000905 -0.001119 -0.001373 -0.001670 -0.002015 -0.002409 -0.002854 -0.003350 -0.003895 -0.004484 -0.005114 -0.005775 -0.006461 -0.007162 -0.007868 -0.008568 -0.009251 -0.009905 -0.010516 -0.011067 -0.011543 -0.011921 -0.012182 -0.012301 -0.012257 -0.012028 -0.011597 -0.010952 -0.010087 -0.009004 -0.007716 -0.006244 -0.004618 -0.002875 -0.001060 0.000779 0.002592 0.004331 0.005952 0.007418 0.008700 0.009777 0.010638 0.011282 0.011714 0.011946 0.011996 0.011886 0.011636 0.011271 0.010810 0.010275 0.009682 0.009047 0.008383 0.007701 0.007014 0.006331 0.005662 0.005017 0.004404 0.003829 0.003298 0.002814 0.002380 0.001995 0.001658 0.001366 0.001117 0.000906 0.000729 0.000583 0.000463 0.000366 0.000287 0.000225 0.000175 0.000136 0.000105 0.000081 0.000063 0.000049 0.000038 0.000030 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000066 -0.000087 -0.000114 -0.000148 -0.000193 -0.000249 -0.000320 -0.000409 -0.000520 -0.000657 -0.000824 -0.001027 -0.001270 -0.001558 -0.001896 -0.002288 -0.002735 -0.003240 -0.003802 -0.004418 -0.005086 -0.005798 -0.006548 -0.007327 -0.008126 -0.008935 -0.009742 -0.010536 -0.011303 -0.012027 -0.012689 -0.013269 -0.013742 -0.014080 -0.014255 -0.014240 -0.014006 -0.013532 -0.012803 -0.011809 -0.010553 -0.009049 -0.007322 -0.005408 -0.003353 -0.001211 0.000960 0.003100 0.005150 0.007057 0.008777 0.010273 0.011522 0.012510 0.013237 0.013709 0.013944 0.013963 0.013794 0.013464 0.013002 0.012435 0.011787 0.011080 0.010331 0.009555 0.008766 0.007975 0.007193 0.006431 0.005698 0.005001 0.004350 0.003748 0.003200 0.002707 0.002270 0.001887 0.001555 0.001271 0.001031 0.000830 0.000663 0.000526 0.000415 0.000326 0.000254 0.000198 0.000153 0.000119 0.000092 0.000071 0.000055 0.000043 0.000033 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000042 -0.000056 -0.000074 -0.000097 -0.000127 -0.000166 -0.000216 -0.000279 -0.000359 -0.000460 -0.000585 -0.000739 -0.000928 -0.001156 -0.001430 -0.001755 -0.002135 -0.002575 -0.003077 -0.003644 -0.004273 -0.004964 -0.005712 -0.006511 -0.007353 -0.008230 -0.009133 -0.010051 -0.010973 -0.011887 -0.012776 -0.013625 -0.014410 -0.015106 -0.015684 -0.016110 -0.016351 -0.016370 -0.016135 -0.015618 -0.014799 -0.013668 -0.012225 -0.010488 -0.008485 -0.006259 -0.003866 -0.001368 0.001164 0.003658 0.006045 0.008263 0.010256 0.011984 0.013418 0.014542 0.015355 0.015868 0.016101 0.016082 0.015844 0.015422 0.014852 0.014166 0.013393 0.012559 0.011686 0.010789 0.009884 0.008982 0.008096 0.007235 0.006409 0.005627 0.004895 0.004220 0.003605 0.003052 0.002560 0.002129 0.001755 0.001435 0.001164 0.000937 0.000748 0.000594 0.000468 0.000367 0.000286 0.000222 0.000172 0.000133 0.000103 0.000079 0.000061 0.000047 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000036 -0.000047 -0.000062 -0.000082 -0.000108 -0.000142 -0.000185 -0.000241 -0.000312 -0.000401 -0.000513 -0.000653 -0.000826 -0.001036 -0.001292 -0.001597 -0.001959 -0.002383 -0.002872 -0.003431 -0.004060 -0.004758 -0.005525 -0.006354 -0.007241 -0.008177 -0.009155 -0.010165 -0.011197 -0.012240 -0.013281 -0.014302 -0.015284 -0.016201 -0.017023 -0.017716 -0.018239 -0.018551 -0.018610 -0.018377 -0.017816 -0.016904 -0.015627 -0.013988 -0.012004 -0.009708 -0.007152 -0.004400 -0.001526 0.001388 0.004258 0.007002 0.009548 0.011832 0.013804 0.015432 0.016698 0.017601 0.018154 0.018381 0.018318 0.018003 0.017480 0.016790 0.015974 0.015066 0.014096 0.013089 0.012063 0.011036 0.010019 0.009024 0.008062 0.007141 0.006271 0.005458 0.004708 0.004024 0.003409 0.002862 0.002382 0.001964 0.001607 0.001303 0.001049 0.000838 0.000665 0.000524 0.000411 0.000320 0.000248 0.000192 0.000148 0.000114 0.000088 0.000068 0.000052 0.000040 0.000031 0.000023 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000040 -0.000052 -0.000069 -0.000091 -0.000119 -0.000157 -0.000205 -0.000267 -0.000345 -0.000445 -0.000569 -0.000724 -0.000915 -0.001149 -0.001431 -0.001769 -0.002169 -0.002636 -0.003175 -0.003790 -0.004481 -0.005248 -0.006089 -0.006999 -0.007973 -0.009004 -0.010083 -0.011202 -0.012351 -0.013518 -0.014690 -0.015848 -0.016969 -0.018024 -0.018980 -0.019793 -0.020419 -0.020808 -0.020910 -0.020678 -0.020074 -0.019066 -0.017640 -0.015797 -0.013558 -0.010961 -0.008064 -0.004941 -0.001679 0.001628 0.004885 0.007998 0.010882 0.013464 0.015689 0.017516 0.018928 0.019922 0.020514 0.020734 0.020621 0.020224 0.019592 0.018776 0.017822 0.016771 0.015658 0.014512 0.013353 0.012199 0.011064 0.009959 0.008894 0.007879 0.006920 0.006026 0.005202 0.004450 0.003773 0.003171 0.002641 0.002180 0.001784 0.001448 0.001165 0.000931 0.000739 0.000582 0.000456 0.000355 0.000276 0.000213 0.000164 0.000126 0.000097 0.000074 0.000057 0.000043 0.000033 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000044 -0.000057 -0.000076 -0.000100 -0.000131 -0.000173 -0.000226 -0.000294 -0.000381 -0.000490 -0.000627 -0.000798 -0.001008 -0.001264 -0.001574 -0.001944 -0.002381 -0.002891 -0.003478 -0.004147 -0.004898 -0.005731 -0.006644 -0.007633 -0.008692 -0.009814 -0.010993 -0.012220 -0.013485 -0.014777 -0.016081 -0.017376 -0.018638 -0.019834 -0.020924 -0.021860 -0.022589 -0.023056 -0.023201 -0.022972 -0.022323 -0.021219 -0.019643 -0.017596 -0.015101 -0.012202 -0.008964 -0.005472 -0.001823 0.001878 0.005521 0.009002 0.012223 0.015104 0.017581 0.019609 0.021166 0.022251 0.022882 0.023092 0.022929 0.022447 0.021703 0.020757 0.019662 0.018466 0.017208 0.015919 0.014626 0.013345 0.012093 0.010879 0.009714 0.008606 0.007562 0.006589 0.005693 0.004875 0.004138 0.003480 0.002901 0.002397 0.001963 0.001594 0.001284 0.001026 0.000814 0.000641 0.000502 0.000391 0.000303 0.000234 0.000180 0.000139 0.000106 0.000081 0.000062 0.000047 0.000036 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000063 -0.000083 -0.000109 -0.000144 -0.000189 -0.000247 -0.000322 -0.000417 -0.000536 -0.000686 -0.000872 -0.001101 -0.001380 -0.001716 -0.002118 -0.002591 -0.003141 -0.003775 -0.004494 -0.005302 -0.006197 -0.007177 -0.008239 -0.009378 -0.010588 -0.011862 -0.013192 -0.014569 -0.015981 -0.017413 -0.018842 -0.020241 -0.021573 -0.022793 -0.023847 -0.024677 -0.025217 -0.025403 -0.025175 -0.024481 -0.023282 -0.021560 -0.019315 -0.016573 -0.013383 -0.009818 -0.005971 -0.001950 0.002127 0.006141 0.009974 0.013520 0.016689 0.019408 0.021630 0.023328 0.024502 0.025171 0.025374 0.025161 0.024597 0.023745 0.022671 0.021438 0.020099 0.018698 0.017271 0.015847 0.014444 0.013078 0.011760 0.010499 0.009304 0.008180 0.007133 0.006168 0.005288 0.004493 0.003784 0.003158 0.002612 0.002142 0.001740 0.001403 0.001121 0.000890 0.000701 0.000549 0.000428 0.000331 0.000256 0.000197 0.000151 0.000116 0.000088 0.000067 0.000051 0.000039 0.000029 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000040 -0.000052 -0.000069 -0.000091 -0.000119 -0.000157 -0.000206 -0.000269 -0.000350 -0.000453 -0.000582 -0.000744 -0.000946 -0.001193 -0.001494 -0.001856 -0.002287 -0.002794 -0.003382 -0.004058 -0.004824 -0.005682 -0.006633 -0.007673 -0.008801 -0.010012 -0.011301 -0.012661 -0.014086 -0.015566 -0.017090 -0.018639 -0.020192 -0.021718 -0.023175 -0.024514 -0.025676 -0.026595 -0.027200 -0.027420 -0.027189 -0.026450 -0.025162 -0.023302 -0.020874 -0.017904 -0.014447 -0.010583 -0.006413 -0.002055 0.002365 0.006715 0.010870 0.014712 0.018144 0.021087 0.023488 0.025318 0.026577 0.027284 0.027481 0.027227 0.026587 0.025636 0.024445 0.023084 0.021611 0.020078 0.018522 0.016975 0.015459 0.013989 0.012575 0.011228 0.009953 0.008756 0.007643 0.006616 0.005679 0.004832 0.004075 0.003405 0.002820 0.002314 0.001883 0.001518 0.001215 0.000964 0.000760 0.000595 0.000463 0.000359 0.000277 0.000213 0.000163 0.000125 0.000095 0.000072 0.000055 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000057 -0.000074 -0.000098 -0.000129 -0.000170 -0.000222 -0.000290 -0.000377 -0.000488 -0.000627 -0.000802 -0.001017 -0.001282 -0.001604 -0.001990 -0.002448 -0.002985 -0.003607 -0.004320 -0.005126 -0.006028 -0.007025 -0.008117 -0.009301 -0.010573 -0.011929 -0.013363 -0.014869 -0.016439 -0.018058 -0.019710 -0.021369 -0.023002 -0.024566 -0.026005 -0.027256 -0.028248 -0.028903 -0.029147 -0.028907 -0.028124 -0.026753 -0.024772 -0.022184 -0.019018 -0.015334 -0.011217 -0.006774 -0.002131 0.002577 0.007212 0.011637 0.015731 0.019387 0.022522 0.025079 0.027027 0.028362 0.029107 0.029306 0.029020 0.028321 0.027287 0.025998 0.024527 0.022939 0.021289 0.019622 0.017968 0.016353 0.014792 0.013297 0.011875 0.010532 0.009273 0.008102 0.007022 0.006036 0.005143 0.004343 0.003634 0.003014 0.002477 0.002017 0.001628 0.001304 0.001036 0.000817 0.000640 0.000498 0.000386 0.000298 0.000229 0.000175 0.000134 0.000102 0.000077 0.000059 0.000044 0.000033 0.000025 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000027 -0.000035 -0.000046 -0.000061 -0.000080 -0.000105 -0.000138 -0.000182 -0.000238 -0.000311 -0.000404 -0.000522 -0.000670 -0.000856 -0.001085 -0.001366 -0.001706 -0.002114 -0.002596 -0.003159 -0.003810 -0.004553 -0.005392 -0.006328 -0.007362 -0.008494 -0.009720 -0.011039 -0.012447 -0.013938 -0.015508 -0.017146 -0.018840 -0.020570 -0.022311 -0.024026 -0.025669 -0.027180 -0.028494 -0.029533 -0.030219 -0.030471 -0.030214 -0.029388 -0.027946 -0.025866 -0.023151 -0.019835 -0.015978 -0.011671 -0.007025 -0.002172 0.002749 0.007593 0.012220 0.016502 0.020329 0.023612 0.026292 0.028336 0.029739 0.030522 0.030732 0.030430 0.029693 0.028602 0.027241 0.025688 0.024012 0.022273 0.020517 0.018780 0.017087 0.015455 0.013895 0.012415 0.011019 0.009711 0.008495 0.007373 0.006347 0.005416 0.004581 0.003840 0.003189 0.002624 0.002140 0.001730 0.001387 0.001103 0.000871 0.000683 0.000532 0.000412 0.000318 0.000244 0.000187 0.000142 0.000108 0.000082 0.000062 0.000047 0.000035 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000064 -0.000085 -0.000112 -0.000147 -0.000193 -0.000253 -0.000330 -0.000429 -0.000553 -0.000710 -0.000906 -0.001147 -0.001442 -0.001799 -0.002224 -0.002726 -0.003311 -0.003983 -0.004749 -0.005611 -0.006571 -0.007630 -0.008787 -0.010041 -0.011390 -0.012830 -0.014358 -0.015967 -0.017649 -0.019389 -0.021167 -0.022957 -0.024719 -0.026403 -0.027952 -0.029292 -0.030348 -0.031036 -0.031277 -0.030994 -0.030127 -0.028629 -0.026478 -0.023682 -0.020272 -0.016314 -0.011899 -0.007141 -0.002172 0.002865 0.007823 0.012562 0.016952 0.020879 0.024255 0.027016 0.029128 0.030585 0.031407 0.031638 0.031343 0.030596 0.029482 0.028086 0.026488 0.024761 0.022967 0.021156 0.019365 0.017622 0.015943 0.014342 0.012823 0.011393 0.010054 0.008808 0.007656 0.006602 0.005643 0.004782 0.004015 0.003340 0.002753 0.002249 0.001820 0.001462 0.001164 0.000920 0.000722 0.000563 0.000436 0.000336 0.000258 0.000197 0.000150 0.000114 0.000086 0.000065 0.000049 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000039 -0.000051 -0.000068 -0.000090 -0.000118 -0.000155 -0.000204 -0.000267 -0.000348 -0.000451 -0.000582 -0.000746 -0.000950 -0.001202 -0.001509 -0.001878 -0.002318 -0.002835 -0.003434 -0.004122 -0.004901 -0.005776 -0.006748 -0.007818 -0.008985 -0.010248 -0.011607 -0.013057 -0.014596 -0.016216 -0.017909 -0.019660 -0.021449 -0.023246 -0.025011 -0.026694 -0.028234 -0.029558 -0.030591 -0.031250 -0.031456 -0.031136 -0.030229 -0.028694 -0.026510 -0.023684 -0.020253 -0.016280 -0.011856 -0.007095 -0.002126 0.002909 0.007868 0.012610 0.017009 0.020952 0.024351 0.027142 0.029289 0.030783 0.031644 0.031912 0.031648 0.030928 0.029832 0.028445 0.026848 0.025116 0.023311 0.021486 0.019680 0.017920 0.016227 0.014611 0.013079 0.011636 0.010284 0.009025 0.007860 0.006790 0.005816 0.004937 0.004153 0.003462 0.002859 0.002339 0.001897 0.001526 0.001217 0.000963 0.000757 0.000591 0.000458 0.000353 0.000271 0.000207 0.000157 0.000119 0.000090 0.000068 0.000051 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000040 -0.000054 -0.000071 -0.000094 -0.000123 -0.000162 -0.000213 -0.000279 -0.000363 -0.000470 -0.000606 -0.000776 -0.000988 -0.001247 -0.001563 -0.001942 -0.002391 -0.002917 -0.003525 -0.004219 -0.005003 -0.005879 -0.006850 -0.007915 -0.009074 -0.010328 -0.011673 -0.013108 -0.014628 -0.016227 -0.017894 -0.019616 -0.021371 -0.023127 -0.024844 -0.026472 -0.027951 -0.029209 -0.030173 -0.030765 -0.030910 -0.030539 -0.029597 -0.028047 -0.025871 -0.023080 -0.019709 -0.015821 -0.011503 -0.006865 -0.002030 0.002869 0.007695 0.012316 0.016611 0.020473 0.023816 0.026577 0.028719 0.030232 0.031130 0.031450 0.031248 0.030594 0.029564 0.028240 0.026700 0.025017 0.023253 0.021463 0.019685 0.017950 0.016277 0.014678 0.013161 0.011731 0.010388 0.009135 0.007973 0.006903 0.005926 0.005042 0.004251 0.003551 0.002939 0.002410 0.001958 0.001578 0.001261 0.001000 0.000787 0.000615 0.000477 0.000368 0.000282 0.000216 0.000164 0.000124 0.000093 0.000070 0.000052 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000042 -0.000055 -0.000073 -0.000097 -0.000128 -0.000169 -0.000221 -0.000289 -0.000376 -0.000486 -0.000626 -0.000801 -0.001017 -0.001282 -0.001604 -0.001988 -0.002442 -0.002971 -0.003579 -0.004271 -0.005048 -0.005914 -0.006869 -0.007913 -0.009047 -0.010268 -0.011576 -0.012967 -0.014436 -0.015977 -0.017579 -0.019226 -0.020895 -0.022556 -0.024168 -0.025683 -0.027041 -0.028177 -0.029023 -0.029506 -0.029560 -0.029125 -0.028153 -0.026613 -0.024493 -0.021806 -0.018586 -0.014894 -0.010810 -0.006434 -0.001880 0.002733 0.007281 0.011644 0.015710 0.019383 0.022581 0.025245 0.027339 0.028848 0.029782 0.030171 0.030063 0.029520 0.028610 0.027407 0.025984 0.024411 0.022749 0.021048 0.019350 0.017684 0.016072 0.014526 0.013056 0.011664 0.010355 0.009129 0.007989 0.006935 0.005969 0.005092 0.004304 0.003604 0.002990 0.002458 0.002002 0.001617 0.001295 0.001029 0.000811 0.000635 0.000493 0.000381 0.000292 0.000223 0.000169 0.000128 0.000096 0.000072 0.000054 0.000040 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000043 -0.000057 -0.000075 -0.000100 -0.000132 -0.000174 -0.000227 -0.000297 -0.000386 -0.000499 -0.000641 -0.000818 -0.001037 -0.001305 -0.001629 -0.002014 -0.002467 -0.002992 -0.003593 -0.004273 -0.005034 -0.005877 -0.006802 -0.007809 -0.008897 -0.010064 -0.011309 -0.012626 -0.014011 -0.015454 -0.016946 -0.018468 -0.019998 -0.021505 -0.022950 -0.024287 -0.025463 -0.026418 -0.027091 -0.027423 -0.027357 -0.026843 -0.025847 -0.024345 -0.022332 -0.019823 -0.016852 -0.013473 -0.009758 -0.005792 -0.001673 0.002496 0.006612 0.010570 0.014276 0.017645 0.020604 0.023101 0.025098 0.026578 0.027546 0.028021 0.028041 0.027655 0.026921 0.025902 0.024663 0.023266 0.021767 0.020216 0.018652 0.017105 0.015597 0.014143 0.012752 0.011429 0.010178 0.009001 0.007902 0.006881 0.005941 0.005083 0.004309 0.003619 0.003011 0.002482 0.002027 0.001641 0.001317 0.001049 0.000828 0.000649 0.000505 0.000391 0.000300 0.000229 0.000174 0.000131 0.000099 0.000074 0.000055 0.000041 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000043 -0.000058 -0.000077 -0.000102 -0.000135 -0.000177 -0.000232 -0.000303 -0.000393 -0.000507 -0.000650 -0.000828 -0.001048 -0.001316 -0.001637 -0.002019 -0.002465 -0.002980 -0.003566 -0.004225 -0.004958 -0.005765 -0.006646 -0.007599 -0.008622 -0.009713 -0.010868 -0.012082 -0.013347 -0.014654 -0.015990 -0.017336 -0.018671 -0.019963 -0.021178 -0.022273 -0.023201 -0.023914 -0.024362 -0.024498 -0.024281 -0.023678 -0.022664 -0.021229 -0.019375 -0.017121 -0.014498 -0.011552 -0.008342 -0.004936 -0.001410 0.002157 0.005684 0.009090 0.012302 0.015250 0.017875 0.020131 0.021982 0.023409 0.024406 0.024983 0.025164 0.024982 0.024480 0.023708 0.022719 0.021565 0.020295 0.018955 0.017582 0.016205 0.014847 0.013523 0.012245 0.011021 0.009854 0.008749 0.007710 0.006739 0.005840 0.005015 0.004266 0.003595 0.003000 0.002481 0.002032 0.001650 0.001328 0.001060 0.000839 0.000659 0.000514 0.000398 0.000306 0.000234 0.000177 0.000134 0.000101 0.000075 0.000056 0.000041 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000033 -0.000044 -0.000058 -0.000078 -0.000104 -0.000137 -0.000180 -0.000236 -0.000307 -0.000397 -0.000511 -0.000654 -0.000831 -0.001049 -0.001313 -0.001629 -0.002002 -0.002436 -0.002934 -0.003497 -0.004126 -0.004821 -0.005581 -0.006403 -0.007286 -0.008226 -0.009219 -0.010259 -0.011340 -0.012451 -0.013582 -0.014718 -0.015839 -0.016923 -0.017942 -0.018863 -0.019652 -0.020271 -0.020683 -0.020854 -0.020754 -0.020359 -0.019654 -0.018631 -0.017292 -0.015651 -0.013725 -0.011546 -0.009149 -0.006576 -0.003874 -0.001092 0.001719 0.004506 0.007219 0.009806 0.012221 0.014420 0.016363 0.018020 0.019366 0.020387 0.021081 0.021452 0.021518 0.021303 0.020839 0.020164 0.019319 0.018342 0.017274 0.016147 0.014990 0.013825 0.012672 0.011541 0.010444 0.009386 0.008375 0.007415 0.006511 0.005666 0.004886 0.004174 0.003531 0.002958 0.002454 0.002017 0.001643 0.001326 0.001061 0.000842 0.000663 0.000518 0.000402 0.000309 0.000237 0.000180 0.000136 0.000102 0.000077 0.000057 0.000042 0.000031 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000033 -0.000044 -0.000059 -0.000078 -0.000104 -0.000138 -0.000181 -0.000237 -0.000308 -0.000398 -0.000511 -0.000652 -0.000827 -0.001040 -0.001298 -0.001604 -0.001964 -0.002380 -0.002854 -0.003387 -0.003978 -0.004625 -0.005326 -0.006078 -0.006877 -0.007717 -0.008591 -0.009493 -0.010413 -0.011340 -0.012258 -0.013152 -0.014002 -0.014785 -0.015475 -0.016045 -0.016469 -0.016721 -0.016780 -0.016627 -0.016255 -0.015658 -0.014843 -0.013821 -0.012608 -0.011227 -0.009700 -0.008053 -0.006310 -0.004494 -0.002626 -0.000725 0.001191 0.003103 0.004993 0.006838 0.008617 0.010303 0.011867 0.013284 0.014524 0.015563 0.016384 0.016973 0.017325 0.017445 0.017344 0.017042 0.016564 0.015940 0.015198 0.014369 0.013479 0.012550 0.011603 0.010651 0.009708 0.008784 0.007886 0.007023 0.006200 0.005424 0.004701 0.004034 0.003428 0.002884 0.002403 0.001982 0.001620 0.001312 0.001053 0.000838 0.000661 0.000518 0.000402 0.000310 0.000238 0.000181 0.000138 0.000104 0.000078 0.000058 0.000043 0.000031 0.000023 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000059 -0.000078 -0.000104 -0.000138 -0.000181 -0.000236 -0.000307 -0.000396 -0.000507 -0.000645 -0.000815 -0.001022 -0.001270 -0.001563 -0.001906 -0.002299 -0.002744 -0.003240 -0.003785 -0.004376 -0.005009 -0.005679 -0.006380 -0.007105 -0.007844 -0.008588 -0.009324 -0.010038 -0.010712 -0.011329 -0.011867 -0.012304 -0.012618 -0.012789 -0.012799 -0.012637 -0.012298 -0.011786 -0.011111 -0.010297 -0.009368 -0.008356 -0.007296 -0.006217 -0.005148 -0.004108 -0.003108 -0.002149 -0.001223 -0.000317 0.000587 0.001511 0.002469 0.003474 0.004529 0.005630 0.006759 0.007895 0.009005 0.010056 0.011011 0.011837 0.012506 0.013000 0.013307 0.013427 0.013368 0.013144 0.012778 0.012292 0.011708 0.011052 0.010341 0.009596 0.008831 0.008060 0.007294 0.006542 0.005815 0.005119 0.004462 0.003850 0.003289 0.002780 0.002327 0.001928 0.001582 0.001285 0.001035 0.000826 0.000653 0.000513 0.000400 0.000309 0.000238 0.000182 0.000138 0.000104 0.000078 0.000058 0.000043 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000058 -0.000078 -0.000103 -0.000137 -0.000179 -0.000234 -0.000303 -0.000390 -0.000498 -0.000632 -0.000796 -0.000994 -0.001230 -0.001507 -0.001829 -0.002195 -0.002606 -0.003059 -0.003552 -0.004080 -0.004637 -0.005217 -0.005810 -0.006408 -0.006999 -0.007569 -0.008102 -0.008582 -0.008988 -0.009299 -0.009494 -0.009552 -0.009455 -0.009189 -0.008749 -0.008138 -0.007371 -0.006473 -0.005479 -0.004436 -0.003393 -0.002404 -0.001518 -0.000777 -0.000211 0.000166 0.000358 0.000386 0.000290 0.000118 -0.000073 -0.000221 -0.000273 -0.000181 0.000086 0.000546 0.001197 0.002020 0.002981 0.004033 0.005125 0.006200 0.007207 0.008102 0.008849 0.009426 0.009822 0.010038 0.010083 0.009973 0.009728 0.009371 0.008923 0.008406 0.007838 0.007236 0.006615 0.005988 0.005365 0.004758 0.004176 0.003627 0.003116 0.002649 0.002228 0.001855 0.001529 0.001247 0.001007 0.000806 0.000640 0.000504 0.000393 0.000305 0.000235 0.000180 0.000137 0.000104 0.000078 0.000058 0.000043 0.000032 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000057 -0.000076 -0.000102 -0.000134 -0.000176 -0.000229 -0.000297 -0.000381 -0.000485 -0.000614 -0.000770 -0.000957 -0.001179 -0.001438 -0.001735 -0.002071 -0.002443 -0.002850 -0.003286 -0.003745 -0.004221 -0.004704 -0.005184 -0.005648 -0.006081 -0.006466 -0.006785 -0.007017 -0.007138 -0.007126 -0.006959 -0.006617 -0.006087 -0.005363 -0.004453 -0.003376 -0.002166 -0.000871 0.000448 0.001720 0.002871 0.003827 0.004521 0.004901 0.004935 0.004616 0.003963 0.003021 0.001859 0.000565 -0.000766 -0.002031 -0.003135 -0.003998 -0.004555 -0.004767 -0.004622 -0.004133 -0.003337 -0.002292 -0.001068 0.000260 0.001612 0.002920 0.004123 0.005176 0.006049 0.006725 0.007202 0.007490 0.007603 0.007563 0.007394 0.007119 0.006760 0.006338 0.005870 0.005375 0.004865 0.004353 0.003852 0.003370 0.002915 0.002494 0.002110 0.001765 0.001461 0.001197 0.000971 0.000780 0.000620 0.000490 0.000384 0.000298 0.000231 0.000177 0.000136 0.000103 0.000077 0.000058 0.000043 0.000032 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000042 -0.000056 -0.000075 -0.000099 -0.000131 -0.000171 -0.000223 -0.000288 -0.000368 -0.000468 -0.000590 -0.000737 -0.000912 -0.001118 -0.001356 -0.001627 -0.001929 -0.002261 -0.002618 -0.002994 -0.003383 -0.003774 -0.004158 -0.004521 -0.004847 -0.005118 -0.005316 -0.005416 -0.005394 -0.005226 -0.004885 -0.004350 -0.003603 -0.002636 -0.001452 -0.000072 0.001470 0.003120 0.004805 0.006441 0.007933 0.009181 0.010092 0.010583 0.010593 0.010088 0.009067 0.007565 0.005650 0.003423 0.001006 -0.001464 -0.003846 -0.006005 -0.007824 -0.009210 -0.010101 -0.010469 -0.010323 -0.009702 -0.008674 -0.007325 -0.005755 -0.004063 -0.002347 -0.000690 0.000838 0.002188 0.003327 0.004242 0.004931 0.005408 0.005692 0.005806 0.005778 0.005632 0.005393 0.005084 0.004724 0.004329 0.003917 0.003499 0.003087 0.002691 0.002318 0.001974 0.001661 0.001382 0.001137 0.000925 0.000746 0.000595 0.000471 0.000370 0.000289 0.000224 0.000173 0.000132 0.000101 0.000076 0.000057 0.000042 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000041 -0.000054 -0.000072 -0.000096 -0.000126 -0.000165 -0.000214 -0.000276 -0.000353 -0.000447 -0.000561 -0.000698 -0.000860 -0.001049 -0.001265 -0.001508 -0.001776 -0.002065 -0.002371 -0.002687 -0.003003 -0.003310 -0.003595 -0.003841 -0.004031 -0.004144 -0.004156 -0.004042 -0.003772 -0.003320 -0.002658 -0.001765 -0.000625 0.000764 0.002389 0.004220 0.006205 0.008269 0.010321 0.012251 0.013941 0.015271 0.016126 0.016411 0.016056 0.015026 0.013327 0.011008 0.008161 0.004913 0.001422 -0.002139 -0.005590 -0.008759 -0.011497 -0.013680 -0.015227 -0.016094 -0.016285 -0.015842 -0.014840 -0.013384 -0.011590 -0.009582 -0.007481 -0.005394 -0.003412 -0.001605 -0.000019 0.001317 0.002397 0.003227 0.003826 0.004217 0.004430 0.004494 0.004436 0.004282 0.004055 0.003776 0.003461 0.003128 0.002787 0.002451 0.002128 0.001824 0.001544 0.001292 0.001068 0.000873 0.000706 0.000565 0.000448 0.000353 0.000276 0.000215 0.000166 0.000128 0.000097 0.000074 0.000055 0.000041 0.000031 0.000023 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000052 -0.000069 -0.000092 -0.000121 -0.000157 -0.000204 -0.000262 -0.000334 -0.000422 -0.000528 -0.000654 -0.000802 -0.000973 -0.001166 -0.001380 -0.001613 -0.001860 -0.002115 -0.002371 -0.002618 -0.002843 -0.003031 -0.003167 -0.003227 -0.003190 -0.003028 -0.002711 -0.002209 -0.001492 -0.000531 0.000694 0.002195 0.003971 0.005999 0.008238 0.010620 0.013055 0.015430 0.017616 0.019473 0.020862 0.021653 0.021738 0.021039 0.019522 0.017200 0.014134 0.010436 0.006260 0.001793 -0.002758 -0.007180 -0.011270 -0.014844 -0.017758 -0.019907 -0.021237 -0.021746 -0.021475 -0.020511 -0.018968 -0.016982 -0.014697 -0.012253 -0.009781 -0.007389 -0.005166 -0.003174 -0.001450 -0.000011 0.001146 0.002037 0.002687 0.003126 0.003386 0.003498 0.003492 0.003392 0.003222 0.003002 0.002750 0.002479 0.002202 0.001928 0.001665 0.001419 0.001193 0.000991 0.000813 0.000660 0.000530 0.000422 0.000333 0.000261 0.000204 0.000158 0.000121 0.000093 0.000070 0.000053 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000050 -0.000066 -0.000087 -0.000114 -0.000148 -0.000191 -0.000245 -0.000312 -0.000393 -0.000491 -0.000606 -0.000739 -0.000891 -0.001062 -0.001247 -0.001446 -0.001652 -0.001858 -0.002057 -0.002237 -0.002385 -0.002486 -0.002519 -0.002462 -0.002288 -0.001969 -0.001471 -0.000763 0.000188 0.001410 0.002923 0.004737 0.006845 0.009216 0.011798 0.014513 0.017253 0.019890 0.022279 0.024262 0.025684 0.026403 0.026301 0.025297 0.023355 0.020493 0.016787 0.012364 0.007398 0.002102 -0.003290 -0.008538 -0.013410 -0.017700 -0.021240 -0.023909 -0.025644 -0.026435 -0.026327 -0.025409 -0.023808 -0.021673 -0.019164 -0.016440 -0.013646 -0.010911 -0.008336 -0.005996 -0.003940 -0.002190 -0.000749 0.000398 0.001275 0.001914 0.002349 0.002613 0.002739 0.002754 0.002685 0.002553 0.002376 0.002171 0.001950 0.001724 0.001501 0.001287 0.001089 0.000909 0.000749 0.000610 0.000491 0.000392 0.000310 0.000244 0.000191 0.000148 0.000114 0.000087 0.000066 0.000050 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000046 -0.000061 -0.000081 -0.000106 -0.000137 -0.000177 -0.000227 -0.000288 -0.000362 -0.000450 -0.000553 -0.000672 -0.000806 -0.000954 -0.001112 -0.001278 -0.001445 -0.001606 -0.001752 -0.001872 -0.001951 -0.001973 -0.001917 -0.001758 -0.001468 -0.001016 -0.000369 0.000510 0.001651 0.003084 0.004828 0.006889 0.009254 0.011888 0.014731 0.017692 0.020654 0.023478 0.026002 0.028061 0.029487 0.030128 0.029862 0.028604 0.026320 0.023033 0.018827 0.013841 0.008267 0.002333 -0.003706 -0.009589 -0.015065 -0.019910 -0.023939 -0.027020 -0.029080 -0.030106 -0.030141 -0.029279 -0.027654 -0.025423 -0.022759 -0.019832 -0.016802 -0.013808 -0.010965 -0.008358 -0.006043 -0.004049 -0.002381 -0.001029 0.000033 0.000836 0.001416 0.001809 0.002047 0.002162 0.002181 0.002126 0.002018 0.001872 0.001703 0.001520 0.001335 0.001153 0.000981 0.000823 0.000680 0.000556 0.000449 0.000359 0.000285 0.000225 0.000176 0.000137 0.000105 0.000081 0.000061 0.000046 0.000035 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000056 -0.000074 -0.000096 -0.000125 -0.000161 -0.000206 -0.000261 -0.000327 -0.000406 -0.000497 -0.000602 -0.000718 -0.000844 -0.000977 -0.001112 -0.001244 -0.001364 -0.001464 -0.001531 -0.001552 -0.001508 -0.001378 -0.001137 -0.000756 -0.000202 0.000559 0.001562 0.002841 0.004423 0.006325 0.008551 0.011085 0.013886 0.016888 0.019994 0.023080 0.025999 0.028584 0.030660 0.032057 0.032618 0.032218 0.030772 0.028248 0.024672 0.020135 0.014783 0.008816 0.002473 -0.003979 -0.010270 -0.016136 -0.021343 -0.025696 -0.029057 -0.031346 -0.032547 -0.032702 -0.031905 -0.030293 -0.028028 -0.025288 -0.022252 -0.019085 -0.015936 -0.012927 -0.010149 -0.007664 -0.005506 -0.003683 -0.002186 -0.000992 -0.000069 0.000620 0.001110 0.001437 0.001632 0.001723 0.001733 0.001683 0.001589 0.001465 0.001323 0.001171 0.001019 0.000872 0.000735 0.000610 0.000500 0.000405 0.000325 0.000258 0.000204 0.000159 0.000124 0.000096 0.000073 0.000056 0.000042 0.000032 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000037 -0.000050 -0.000065 -0.000086 -0.000111 -0.000143 -0.000183 -0.000232 -0.000290 -0.000360 -0.000439 -0.000529 -0.000629 -0.000734 -0.000843 -0.000951 -0.001052 -0.001137 -0.001198 -0.001222 -0.001195 -0.001100 -0.000915 -0.000616 -0.000172 0.000448 0.001279 0.002356 0.003711 0.005370 0.007348 0.009647 0.012248 0.015107 0.018155 0.021292 0.024393 0.027307 0.029868 0.031901 0.033235 0.033715 0.033217 0.031659 0.029011 0.025302 0.020624 0.015126 0.009009 0.002515 -0.004090 -0.010533 -0.016548 -0.021900 -0.026392 -0.029884 -0.032292 -0.033599 -0.033845 -0.033121 -0.031563 -0.029332 -0.026606 -0.023564 -0.020373 -0.017186 -0.014125 -0.011285 -0.008732 -0.006501 -0.004604 -0.003033 -0.001766 -0.000773 -0.000017 0.000537 0.000924 0.001176 0.001321 0.001381 0.001377 0.001326 0.001241 0.001133 0.001013 0.000888 0.000764 0.000646 0.000538 0.000442 0.000359 0.000288 0.000229 0.000181 0.000142 0.000110 0.000085 0.000065 0.000050 0.000038 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000056 -0.000074 -0.000096 -0.000124 -0.000159 -0.000201 -0.000252 -0.000311 -0.000380 -0.000456 -0.000539 -0.000626 -0.000714 -0.000798 -0.000871 -0.000928 -0.000958 -0.000949 -0.000888 -0.000758 -0.000539 -0.000205 0.000270 0.000918 0.001773 0.002867 0.004232 0.005890 0.007856 0.010129 0.012688 0.015489 0.018462 0.021510 0.024509 0.027314 0.029763 0.031688 0.032924 0.033324 0.032769 0.031181 0.028534 0.024858 0.020243 0.014834 0.008827 0.002455 -0.004025 -0.010347 -0.016256 -0.021522 -0.025956 -0.029419 -0.031830 -0.033169 -0.033473 -0.032830 -0.031368 -0.029242 -0.026623 -0.023685 -0.020592 -0.017489 -0.014498 -0.011714 -0.009201 -0.006996 -0.005112 -0.003543 -0.002268 -0.001259 -0.000481 0.000100 0.000518 0.000802 0.000981 0.001076 0.001107 0.001088 0.001034 0.000955 0.000861 0.000760 0.000657 0.000558 0.000466 0.000383 0.000312 0.000251 0.000200 0.000158 0.000124 0.000096 0.000074 0.000057 0.000043 0.000033 0.000025 0.000019 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000047 -0.000062 -0.000081 -0.000104 -0.000134 -0.000169 -0.000212 -0.000262 -0.000319 -0.000382 -0.000450 -0.000520 -0.000589 -0.000652 -0.000705 -0.000739 -0.000746 -0.000715 -0.000633 -0.000485 -0.000252 0.000089 0.000564 0.001201 0.002032 0.003086 0.004392 0.005971 0.007834 0.009979 0.012385 0.015009 0.017785 0.020622 0.023403 0.025994 0.028244 0.029997 0.031103 0.031425 0.030854 0.029322 0.026804 0.023330 0.018985 0.013903 0.008267 0.002293 -0.003781 -0.009708 -0.015251 -0.020199 -0.024374 -0.027646 -0.029940 -0.031236 -0.031565 -0.031009 -0.029684 -0.027734 -0.025318 -0.022595 -0.019719 -0.016826 -0.014031 -0.011421 -0.009059 -0.006980 -0.005197 -0.003707 -0.002490 -0.001521 -0.000767 -0.000197 0.000221 0.000514 0.000707 0.000820 0.000872 0.000876 0.000846 0.000790 0.000718 0.000637 0.000553 0.000471 0.000394 0.000325 0.000264 0.000213 0.000170 0.000134 0.000105 0.000081 0.000063 0.000048 0.000036 0.000028 0.000021 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000037 -0.000049 -0.000065 -0.000084 -0.000108 -0.000137 -0.000172 -0.000212 -0.000258 -0.000309 -0.000363 -0.000417 -0.000470 -0.000517 -0.000552 -0.000570 -0.000562 -0.000519 -0.000430 -0.000281 -0.000054 0.000270 0.000713 0.001301 0.002061 0.003020 0.004201 0.005623 0.007295 0.009214 0.011360 0.013694 0.016156 0.018665 0.021117 0.023392 0.025360 0.026882 0.027826 0.028073 0.027529 0.026134 0.023869 0.020760 0.016883 0.012358 0.007345 0.002035 -0.003362 -0.008631 -0.013561 -0.017966 -0.021690 -0.024616 -0.026678 -0.027857 -0.028179 -0.027715 -0.026567 -0.024862 -0.022738 -0.020337 -0.017794 -0.015232 -0.012751 -0.010430 -0.008325 -0.006469 -0.004874 -0.003537 -0.002441 -0.001565 -0.000879 -0.000356 0.000032 0.000309 0.000496 0.000613 0.000673 0.000691 0.000676 0.000637 0.000583 0.000520 0.000453 0.000386 0.000324 0.000267 0.000217 0.000175 0.000139 0.000110 0.000086 0.000066 0.000051 0.000039 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000019 -0.000027 -0.000036 -0.000048 -0.000063 -0.000082 -0.000105 -0.000132 -0.000163 -0.000199 -0.000237 -0.000278 -0.000319 -0.000357 -0.000390 -0.000413 -0.000420 -0.000405 -0.000360 -0.000275 -0.000139 0.000062 0.000345 0.000729 0.001233 0.001880 0.002691 0.003687 0.004882 0.006284 0.007887 0.009676 0.011617 0.013658 0.015732 0.017754 0.019624 0.021233 0.022470 0.023225 0.023401 0.022923 0.021741 0.019841 0.017246 0.014018 0.010258 0.006096 0.001691 -0.002787 -0.007158 -0.011250 -0.014910 -0.018008 -0.020448 -0.022173 -0.023168 -0.023453 -0.023086 -0.022150 -0.020749 -0.018999 -0.017017 -0.014913 -0.012790 -0.010732 -0.008804 -0.007054 -0.005509 -0.004179 -0.003062 -0.002145 -0.001410 -0.000833 -0.000390 -0.000059 0.000179 0.000344 0.000449 0.000507 0.000529 0.000523 0.000496 0.000456 0.000408 0.000356 0.000304 0.000255 0.000210 0.000170 0.000137 0.000108 0.000085 0.000066 0.000051 0.000039 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000024 -0.000032 -0.000043 -0.000057 -0.000073 -0.000092 -0.000115 -0.000140 -0.000167 -0.000196 -0.000224 -0.000250 -0.000272 -0.000286 -0.000287 -0.000272 -0.000233 -0.000162 -0.000052 0.000108 0.000331 0.000630 0.001020 0.001518 0.002140 0.002900 0.003809 0.004871 0.006084 0.007433 0.008892 0.010422 0.011972 0.013478 0.014866 0.016054 0.016961 0.017504 0.017614 0.017233 0.016328 0.014889 0.012933 0.010508 0.007688 0.004571 0.001272 -0.002079 -0.005352 -0.008418 -0.011162 -0.013487 -0.015322 -0.016623 -0.017377 -0.017599 -0.017332 -0.016637 -0.015593 -0.014285 -0.012801 -0.011226 -0.009634 -0.008090 -0.006643 -0.005329 -0.004168 -0.003169 -0.002330 -0.001641 -0.001087 -0.000652 -0.000318 -0.000067 0.000115 0.000241 0.000323 0.000369 0.000387 0.000384 0.000366 0.000337 0.000301 0.000262 0.000224 0.000187 0.000153 0.000124 0.000099 0.000078 0.000061 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000023 -0.000031 -0.000041 -0.000053 -0.000067 -0.000082 -0.000099 -0.000116 -0.000133 -0.000149 -0.000162 -0.000169 -0.000169 -0.000157 -0.000129 -0.000081 -0.000007 0.000100 0.000247 0.000443 0.000697 0.001018 0.001417 0.001902 0.002480 0.003153 0.003917 0.004763 0.005673 0.006624 0.007582 0.008507 0.009354 0.010073 0.010615 0.010929 0.010975 0.010719 0.010140 0.009235 0.008014 0.006508 0.004761 0.002834 0.000797 -0.001273 -0.003295 -0.005192 -0.006890 -0.008332 -0.009472 -0.010282 -0.010752 -0.010892 -0.010727 -0.010296 -0.009647 -0.008833 -0.007909 -0.006928 -0.005937 -0.004976 -0.004077 -0.003260 -0.002540 -0.001921 -0.001402 -0.000978 -0.000637 -0.000370 -0.000165 -0.000012 0.000099 0.000176 0.000225 0.000252 0.000262 0.000258 0.000244 0.000223 0.000198 0.000172 0.000145 0.000120 0.000098 0.000078 0.000062 0.000048 0.000037 0.000028 0.000021 0.000016 0.000012 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000010 -0.000015 -0.000020 -0.000026 -0.000032 -0.000039 -0.000045 -0.000051 -0.000056 -0.000059 -0.000059 -0.000054 -0.000043 -0.000022 0.000010 0.000056 0.000118 0.000199 0.000302 0.000430 0.000586 0.000772 0.000991 0.001241 0.001520 0.001823 0.002143 0.002470 0.002792 0.003095 0.003365 0.003585 0.003740 0.003815 0.003800 0.003684 0.003463 0.003137 0.002712 0.002198 0.001609 0.000963 0.000283 -0.000408 -0.001084 -0.001721 -0.002294 -0.002783 -0.003172 -0.003449 -0.003609 -0.003655 -0.003595 -0.003441 -0.003210 -0.002922 -0.002596 -0.002251 -0.001904 -0.001569 -0.001258 -0.000978 -0.000733 -0.000526 -0.000355 -0.000217 -0.000108 -0.000025 0.000037 0.000082 0.000113 0.000133 0.000145 0.000148 0.000145 0.000137 0.000126 0.000113 0.000098 0.000082 0.000068 0.000054 0.000043 0.000033 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000016 0.000018 0.000020 0.000023 0.000026 0.000030 0.000033 0.000037 0.000041 0.000044 0.000046 0.000047 0.000046 0.000043 0.000037 0.000029 0.000017 -0.000001 -0.000027 -0.000065 -0.000118 -0.000190 -0.000285 -0.000406 -0.000557 -0.000741 -0.000959 -0.001213 -0.001498 -0.001811 -0.002140 -0.002474 -0.002796 -0.003086 -0.003325 -0.003492 -0.003568 -0.003538 -0.003389 -0.003118 -0.002726 -0.002223 -0.001626 -0.000957 -0.000247 0.000475 0.001177 0.001831 0.002411 0.002898 0.003280 0.003550 0.003708 0.003760 0.003716 0.003588 0.003391 0.003143 0.002858 0.002553 0.002242 0.001936 0.001644 0.001375 0.001132 0.000917 0.000732 0.000575 0.000445 0.000339 0.000254 0.000187 0.000136 0.000098 0.000069 0.000047 0.000031 0.000019 0.000010 0.000003 -0.000002 -0.000006 -0.000009 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000042 0.000051 0.000061 0.000072 0.000085 0.000099 0.000113 0.000127 0.000140 0.000149 0.000154 0.000152 0.000143 0.000121 0.000086 0.000031 -0.000049 -0.000161 -0.000315 -0.000519 -0.000785 -0.001123 -0.001544 -0.002055 -0.002663 -0.003368 -0.004166 -0.005045 -0.005984 -0.006952 -0.007910 -0.008812 -0.009604 -0.010230 -0.010636 -0.010772 -0.010600 -0.010091 -0.009238 -0.008047 -0.006549 -0.004792 -0.002839 -0.000769 0.001334 0.003383 0.005297 0.007003 0.008443 0.009575 0.010378 0.010845 0.010991 0.010842 0.010436 0.009821 0.009046 0.008164 0.007224 0.006268 0.005336 0.004456 0.003650 0.002931 0.002305 0.001773 0.001329 0.000967 0.000677 0.000450 0.000276 0.000146 0.000052 -0.000015 -0.000059 -0.000087 -0.000102 -0.000109 -0.000108 -0.000104 -0.000096 -0.000087 -0.000077 -0.000067 -0.000058 -0.000048 -0.000040 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000036 0.000045 0.000055 0.000067 0.000082 0.000099 0.000119 0.000141 0.000165 0.000190 0.000215 0.000238 0.000256 0.000266 0.000267 0.000253 0.000220 0.000162 0.000070 -0.000064 -0.000254 -0.000512 -0.000855 -0.001299 -0.001861 -0.002558 -0.003402 -0.004401 -0.005558 -0.006863 -0.008295 -0.009819 -0.011385 -0.012930 -0.014376 -0.015640 -0.016632 -0.017266 -0.017465 -0.017165 -0.016326 -0.014933 -0.013002 -0.010580 -0.007744 -0.004597 -0.001262 0.002126 0.005429 0.008515 0.011267 0.013590 0.015417 0.016710 0.017460 0.017686 0.017433 0.016763 0.015753 0.014485 0.013043 0.011508 0.009952 0.008436 0.007009 0.005705 0.004545 0.003539 0.002686 0.001979 0.001404 0.000947 0.000592 0.000322 0.000122 -0.000021 -0.000118 -0.000181 -0.000217 -0.000232 -0.000233 -0.000224 -0.000208 -0.000188 -0.000166 -0.000144 -0.000123 -0.000103 -0.000085 -0.000069 -0.000055 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000024 0.000031 0.000038 0.000048 0.000060 0.000074 0.000092 0.000112 0.000137 0.000166 0.000198 0.000232 0.000269 0.000306 0.000340 0.000369 0.000389 0.000395 0.000382 0.000343 0.000270 0.000151 -0.000027 -0.000279 -0.000624 -0.001084 -0.001679 -0.002434 -0.003369 -0.004502 -0.005844 -0.007396 -0.009146 -0.011066 -0.013108 -0.015206 -0.017272 -0.019206 -0.020894 -0.022218 -0.023063 -0.023325 -0.022922 -0.021800 -0.019940 -0.017362 -0.014131 -0.010348 -0.006150 -0.001702 0.002816 0.007221 0.011336 0.015005 0.018101 0.020533 0.022249 0.023238 0.023525 0.023170 0.022258 0.020890 0.019179 0.017238 0.015176 0.013088 0.011058 0.009150 0.007409 0.005865 0.004527 0.003397 0.002463 0.001708 0.001110 0.000648 0.000300 0.000045 -0.000134 -0.000253 -0.000326 -0.000364 -0.000375 -0.000367 -0.000347 -0.000317 -0.000283 -0.000248 -0.000213 -0.000179 -0.000149 -0.000122 -0.000098 -0.000078 -0.000061 -0.000048 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000047 0.000059 0.000074 0.000093 0.000116 0.000143 0.000176 0.000213 0.000255 0.000302 0.000351 0.000401 0.000449 0.000492 0.000525 0.000542 0.000536 0.000500 0.000421 0.000287 0.000082 -0.000214 -0.000623 -0.001171 -0.001883 -0.002788 -0.003912 -0.005275 -0.006893 -0.008767 -0.010882 -0.013203 -0.015674 -0.018213 -0.020717 -0.023061 -0.025110 -0.026720 -0.027752 -0.028081 -0.027607 -0.026265 -0.024031 -0.020932 -0.017042 -0.012486 -0.007430 -0.002071 0.003373 0.008678 0.013634 0.018050 0.021772 0.024690 0.026741 0.027912 0.028235 0.027782 0.026656 0.024981 0.022895 0.020535 0.018032 0.015505 0.013051 0.010749 0.008653 0.006797 0.005195 0.003844 0.002732 0.001837 0.001134 0.000594 0.000191 -0.000100 -0.000299 -0.000428 -0.000502 -0.000533 -0.000534 -0.000513 -0.000477 -0.000432 -0.000383 -0.000332 -0.000283 -0.000237 -0.000195 -0.000159 -0.000127 -0.000101 -0.000079 -0.000061 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000043 0.000055 0.000070 0.000089 0.000112 0.000140 0.000174 0.000214 0.000261 0.000314 0.000373 0.000436 0.000501 0.000566 0.000626 0.000676 0.000710 0.000720 0.000695 0.000623 0.000489 0.000274 -0.000043 -0.000488 -0.001090 -0.001878 -0.002884 -0.004137 -0.005663 -0.007478 -0.009585 -0.011967 -0.014587 -0.017380 -0.020255 -0.023094 -0.025758 -0.028091 -0.029932 -0.031123 -0.031521 -0.031014 -0.029526 -0.027030 -0.023557 -0.019190 -0.014069 -0.008382 -0.002353 0.003772 0.009740 0.015312 0.020272 0.024446 0.027710 0.029993 0.031279 0.031607 0.031060 0.029754 0.027833 0.025452 0.022768 0.019929 0.017069 0.014299 0.011706 0.009352 0.007273 0.005483 0.003981 0.002749 0.001763 0.000994 0.000409 -0.000020 -0.000324 -0.000527 -0.000650 -0.000712 -0.000729 -0.000712 -0.000672 -0.000617 -0.000553 -0.000486 -0.000419 -0.000355 -0.000296 -0.000243 -0.000196 -0.000157 -0.000123 -0.000096 -0.000074 -0.000057 -0.000044 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000050 0.000063 0.000081 0.000103 0.000130 0.000164 0.000204 0.000252 0.000309 0.000373 0.000445 0.000524 0.000607 0.000691 0.000772 0.000845 0.000902 0.000935 0.000932 0.000880 0.000762 0.000558 0.000244 -0.000207 -0.000825 -0.001643 -0.002695 -0.004014 -0.005627 -0.007553 -0.009795 -0.012339 -0.015143 -0.018140 -0.021232 -0.024294 -0.027175 -0.029708 -0.031718 -0.033036 -0.033506 -0.033006 -0.031454 -0.028820 -0.025135 -0.020490 -0.015034 -0.008969 -0.002537 0.003999 0.010366 0.016306 0.021587 0.026021 0.029476 0.031875 0.033204 0.033505 0.032868 0.031421 0.029320 0.026733 0.023830 0.020770 0.017697 0.014730 0.011961 0.009455 0.007249 0.005358 0.003778 0.002490 0.001468 0.000677 0.000085 -0.000342 -0.000634 -0.000820 -0.000922 -0.000961 -0.000952 -0.000910 -0.000846 -0.000767 -0.000681 -0.000593 -0.000508 -0.000428 -0.000355 -0.000290 -0.000234 -0.000186 -0.000146 -0.000113 -0.000087 -0.000067 -0.000051 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000043 0.000055 0.000071 0.000091 0.000116 0.000148 0.000186 0.000233 0.000289 0.000356 0.000432 0.000519 0.000614 0.000717 0.000823 0.000929 0.001029 0.001117 0.001181 0.001211 0.001191 0.001106 0.000933 0.000648 0.000223 -0.000372 -0.001173 -0.002215 -0.003532 -0.005153 -0.007100 -0.009377 -0.011971 -0.014842 -0.017920 -0.021107 -0.024272 -0.027263 -0.029906 -0.032021 -0.033430 -0.033974 -0.033522 -0.031990 -0.029347 -0.025620 -0.020904 -0.015352 -0.009173 -0.002614 0.004051 0.010541 0.016589 0.021957 0.026453 0.029937 0.032334 0.033630 0.033869 0.033149 0.031602 0.029392 0.026692 0.023679 0.020519 0.017357 0.014316 0.011490 0.008942 0.006710 0.004807 0.003227 0.001949 0.000945 0.000180 -0.000382 -0.000775 -0.001031 -0.001180 -0.001245 -0.001247 -0.001203 -0.001128 -0.001033 -0.000926 -0.000814 -0.000704 -0.000599 -0.000502 -0.000415 -0.000337 -0.000271 -0.000215 -0.000168 -0.000130 -0.000100 -0.000077 -0.000058 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000021 0.000028 0.000036 0.000047 0.000061 0.000078 0.000100 0.000128 0.000164 0.000207 0.000261 0.000325 0.000402 0.000491 0.000592 0.000705 0.000829 0.000960 0.001095 0.001227 0.001350 0.001454 0.001527 0.001553 0.001516 0.001395 0.001165 0.000798 0.000263 -0.000475 -0.001451 -0.002700 -0.004253 -0.006133 -0.008346 -0.010881 -0.013700 -0.016738 -0.019897 -0.023049 -0.026043 -0.028707 -0.030860 -0.032325 -0.032941 -0.032578 -0.031149 -0.028620 -0.025019 -0.020437 -0.015026 -0.008993 -0.002583 0.003931 0.010272 0.016172 0.021397 0.025755 0.029110 0.031387 0.032576 0.032723 0.031925 0.030320 0.028070 0.025351 0.022338 0.019195 0.016068 0.013076 0.010309 0.007828 0.005669 0.003841 0.002337 0.001135 0.000203 -0.000491 -0.000986 -0.001315 -0.001511 -0.001603 -0.001615 -0.001569 -0.001480 -0.001364 -0.001232 -0.001092 -0.000952 -0.000817 -0.000691 -0.000576 -0.000474 -0.000384 -0.000307 -0.000243 -0.000190 -0.000147 -0.000113 -0.000086 -0.000066 -0.000050 -0.000038 -0.000029 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000065 0.000084 0.000109 0.000140 0.000179 0.000227 0.000287 0.000359 0.000445 0.000547 0.000664 0.000796 0.000942 0.001100 0.001266 0.001435 0.001599 0.001749 0.001874 0.001958 0.001985 0.001935 0.001783 0.001503 0.001064 0.000433 -0.000426 -0.001546 -0.002960 -0.004690 -0.006747 -0.009121 -0.011780 -0.014662 -0.017677 -0.020705 -0.023600 -0.026199 -0.028327 -0.029812 -0.030500 -0.030261 -0.029010 -0.026713 -0.023393 -0.019137 -0.014090 -0.008447 -0.002446 0.003655 0.009588 0.015100 0.019965 0.023999 0.027075 0.029124 0.030136 0.030160 0.029294 0.027670 0.025448 0.022797 0.019887 0.016875 0.013898 0.011069 0.008471 0.006160 0.004165 0.002494 0.001136 0.000069 -0.000738 -0.001321 -0.001714 -0.001951 -0.002065 -0.002082 -0.002027 -0.001920 -0.001778 -0.001614 -0.001440 -0.001264 -0.001093 -0.000931 -0.000783 -0.000649 -0.000531 -0.000429 -0.000343 -0.000270 -0.000211 -0.000163 -0.000125 -0.000096 -0.000073 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000031 0.000041 0.000053 0.000069 0.000090 0.000116 0.000150 0.000192 0.000245 0.000310 0.000390 0.000486 0.000600 0.000733 0.000884 0.001054 0.001240 0.001440 0.001648 0.001857 0.002060 0.002244 0.002397 0.002501 0.002538 0.002485 0.002318 0.002006 0.001519 0.000823 -0.000115 -0.001327 -0.002835 -0.004654 -0.006777 -0.009177 -0.011802 -0.014571 -0.017374 -0.020079 -0.022534 -0.024578 -0.026051 -0.026805 -0.026721 -0.025714 -0.023751 -0.020851 -0.017092 -0.012605 -0.007572 -0.002210 0.003243 0.008540 0.013447 0.017757 0.021303 0.023968 0.025691 0.026467 0.026344 0.025417 0.023812 0.021679 0.019177 0.016463 0.013682 0.010959 0.008394 0.006062 0.004010 0.002261 0.000818 -0.000331 -0.001211 -0.001851 -0.002284 -0.002546 -0.002668 -0.002679 -0.002606 -0.002472 -0.002295 -0.002091 -0.001874 -0.001654 -0.001438 -0.001234 -0.001044 -0.000872 -0.000720 -0.000587 -0.000472 -0.000376 -0.000296 -0.000231 -0.000178 -0.000137 -0.000104 -0.000079 -0.000061 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000043 0.000056 0.000073 0.000095 0.000123 0.000159 0.000204 0.000261 0.000332 0.000419 0.000524 0.000650 0.000798 0.000969 0.001162 0.001377 0.001611 0.001860 0.002118 0.002378 0.002628 0.002857 0.003049 0.003187 0.003251 0.003216 0.003058 0.002746 0.002249 0.001537 0.000579 -0.000650 -0.002163 -0.003960 -0.006021 -0.008304 -0.010739 -0.013233 -0.015669 -0.017914 -0.019823 -0.021252 -0.022068 -0.022159 -0.021450 -0.019905 -0.017539 -0.014419 -0.010658 -0.006418 -0.001887 0.002721 0.007189 0.011312 0.014906 0.017826 0.019969 0.021286 0.021777 0.021489 0.020510 0.018958 0.016968 0.014683 0.012245 0.009780 0.007396 0.005181 0.003195 0.001476 0.000039 -0.001118 -0.002009 -0.002658 -0.003094 -0.003350 -0.003456 -0.003443 -0.003336 -0.003161 -0.002937 -0.002683 -0.002412 -0.002138 -0.001868 -0.001611 -0.001371 -0.001153 -0.000958 -0.000786 -0.000638 -0.000512 -0.000407 -0.000320 -0.000249 -0.000192 -0.000147 -0.000112 -0.000086 -0.000065 -0.000050 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000044 0.000058 0.000076 0.000099 0.000128 0.000166 0.000214 0.000275 0.000351 0.000444 0.000558 0.000696 0.000858 0.001047 0.001264 0.001508 0.001777 0.002068 0.002376 0.002695 0.003016 0.003327 0.003615 0.003864 0.004056 0.004170 0.004182 0.004068 0.003798 0.003344 0.002677 0.001773 0.000616 -0.000799 -0.002460 -0.004335 -0.006370 -0.008488 -0.010594 -0.012574 -0.014306 -0.015665 -0.016534 -0.016817 -0.016443 -0.015379 -0.013634 -0.011260 -0.008353 -0.005044 -0.001494 0.002118 0.005611 0.008811 0.011565 0.013752 0.015291 0.016144 0.016315 0.015850 0.014830 0.013358 0.011554 0.009543 0.007442 0.005358 0.003382 0.001581 0.000001 -0.001330 -0.002407 -0.003234 -0.003829 -0.004217 -0.004424 -0.004481 -0.004414 -0.004251 -0.004016 -0.003730 -0.003410 -0.003074 -0.002732 -0.002398 -0.002077 -0.001777 -0.001503 -0.001256 -0.001038 -0.000848 -0.000686 -0.000549 -0.000435 -0.000341 -0.000265 -0.000205 -0.000157 -0.000120 -0.000091 -0.000069 -0.000053 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000034 0.000045 0.000059 0.000078 0.000102 0.000133 0.000172 0.000223 0.000287 0.000367 0.000466 0.000588 0.000736 0.000912 0.001119 0.001358 0.001629 0.001932 0.002265 0.002625 0.003004 0.003397 0.003793 0.004181 0.004546 0.004874 0.005145 0.005341 0.005437 0.005411 0.005234 0.004882 0.004331 0.003562 0.002565 0.001346 -0.000077 -0.001666 -0.003364 -0.005095 -0.006772 -0.008295 -0.009562 -0.010477 -0.010957 -0.010941 -0.010398 -0.009329 -0.007773 -0.005802 -0.003519 -0.001050 0.001465 0.003883 0.006068 0.007900 0.009287 0.010168 0.010518 0.010349 0.009703 0.008652 0.007284 0.005699 0.004000 0.002280 0.000624 -0.000901 -0.002246 -0.003380 -0.004288 -0.004973 -0.005444 -0.005722 -0.005829 -0.005792 -0.005636 -0.005387 -0.005067 -0.004697 -0.004295 -0.003877 -0.003456 -0.003043 -0.002647 -0.002276 -0.001934 -0.001625 -0.001351 -0.001110 -0.000903 -0.000728 -0.000580 -0.000459 -0.000359 -0.000279 -0.000215 -0.000165 -0.000126 -0.000096 -0.000073 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000046 0.000061 0.000080 0.000105 0.000136 0.000177 0.000230 0.000297 0.000381 0.000485 0.000614 0.000771 0.000959 0.001182 0.001441 0.001738 0.002074 0.002448 0.002856 0.003296 0.003760 0.004241 0.004730 0.005213 0.005679 0.006111 0.006492 0.006805 0.007027 0.007136 0.007109 0.006921 0.006554 0.005993 0.005234 0.004284 0.003165 0.001913 0.000581 -0.000769 -0.002062 -0.003222 -0.004173 -0.004848 -0.005197 -0.005191 -0.004824 -0.004119 -0.003125 -0.001914 -0.000574 0.000793 0.002088 0.003211 0.004081 0.004635 0.004835 0.004669 0.004155 0.003331 0.002260 0.001012 -0.000332 -0.001697 -0.003010 -0.004215 -0.005267 -0.006135 -0.006805 -0.007277 -0.007557 -0.007662 -0.007614 -0.007435 -0.007148 -0.006777 -0.006343 -0.005864 -0.005358 -0.004840 -0.004323 -0.003818 -0.003335 -0.002880 -0.002460 -0.002078 -0.001736 -0.001435 -0.001174 -0.000952 -0.000764 -0.000608 -0.000479 -0.000375 -0.000291 -0.000224 -0.000172 -0.000131 -0.000100 -0.000076 -0.000057 -0.000043 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000046 0.000061 0.000081 0.000106 0.000139 0.000181 0.000235 0.000304 0.000391 0.000500 0.000635 0.000800 0.000998 0.001235 0.001512 0.001833 0.002199 0.002610 0.003065 0.003562 0.004095 0.004659 0.005245 0.005843 0.006444 0.007033 0.007598 0.008123 0.008591 0.008981 0.009274 0.009446 0.009477 0.009349 0.009049 0.008572 0.007925 0.007124 0.006197 0.005182 0.004127 0.003085 0.002108 0.001246 0.000540 0.000017 -0.000313 -0.000457 -0.000438 -0.000298 -0.000089 0.000131 0.000301 0.000364 0.000274 -0.000001 -0.000477 -0.001151 -0.002002 -0.002993 -0.004074 -0.005190 -0.006286 -0.007307 -0.008210 -0.008960 -0.009537 -0.009930 -0.010141 -0.010179 -0.010060 -0.009806 -0.009437 -0.008977 -0.008446 -0.007865 -0.007250 -0.006616 -0.005979 -0.005348 -0.004736 -0.004151 -0.003600 -0.003089 -0.002623 -0.002203 -0.001832 -0.001508 -0.001228 -0.000992 -0.000793 -0.000629 -0.000495 -0.000387 -0.000300 -0.000231 -0.000177 -0.000135 -0.000103 -0.000078 -0.000059 -0.000044 -0.000033 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000047 0.000062 0.000082 0.000107 0.000141 0.000184 0.000239 0.000310 0.000399 0.000511 0.000650 0.000821 0.001028 0.001276 0.001569 0.001911 0.002303 0.002748 0.003246 0.003795 0.004392 0.005033 0.005710 0.006417 0.007145 0.007883 0.008622 0.009348 0.010048 0.010705 0.011301 0.011815 0.012226 0.012510 0.012649 0.012627 0.012434 0.012069 0.011536 0.010849 0.010032 0.009111 0.008118 0.007086 0.006045 0.005019 0.004024 0.003069 0.002152 0.001263 0.000386 -0.000497 -0.001407 -0.002362 -0.003371 -0.004439 -0.005559 -0.006714 -0.007879 -0.009020 -0.010100 -0.011082 -0.011929 -0.012615 -0.013118 -0.013431 -0.013553 -0.013492 -0.013264 -0.012891 -0.012395 -0.011800 -0.011129 -0.010404 -0.009644 -0.008864 -0.008079 -0.007301 -0.006539 -0.005804 -0.005103 -0.004444 -0.003831 -0.003269 -0.002761 -0.002309 -0.001911 -0.001566 -0.001271 -0.001022 -0.000815 -0.000645 -0.000507 -0.000395 -0.000306 -0.000236 -0.000181 -0.000138 -0.000105 -0.000079 -0.000060 -0.000045 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000046 0.000062 0.000082 0.000108 0.000141 0.000185 0.000241 0.000313 0.000403 0.000518 0.000660 0.000835 0.001049 0.001306 0.001611 0.001970 0.002385 0.002859 0.003393 0.003989 0.004643 0.005352 0.006113 0.006918 0.007761 0.008635 0.009532 0.010441 0.011353 0.012254 0.013127 0.013952 0.014709 0.015371 0.015913 0.016309 0.016537 0.016576 0.016412 0.016035 0.015444 0.014643 0.013644 0.012463 0.011120 0.009635 0.008032 0.006330 0.004551 0.002713 0.000833 -0.001069 -0.002977 -0.004869 -0.006726 -0.008521 -0.010229 -0.011820 -0.013266 -0.014537 -0.015607 -0.016454 -0.017065 -0.017435 -0.017567 -0.017475 -0.017177 -0.016699 -0.016072 -0.015324 -0.014485 -0.013581 -0.012637 -0.011673 -0.010705 -0.009746 -0.008807 -0.007897 -0.007025 -0.006195 -0.005415 -0.004689 -0.004022 -0.003415 -0.002872 -0.002391 -0.001971 -0.001609 -0.001302 -0.001044 -0.000830 -0.000655 -0.000513 -0.000400 -0.000310 -0.000238 -0.000182 -0.000139 -0.000106 -0.000080 -0.000060 -0.000045 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000034 0.000046 0.000061 0.000081 0.000107 0.000141 0.000185 0.000241 0.000313 0.000404 0.000519 0.000663 0.000841 0.001059 0.001322 0.001637 0.002008 0.002440 0.002938 0.003503 0.004137 0.004840 0.005608 0.006440 0.007331 0.008276 0.009268 0.010303 0.011373 0.012470 0.013583 0.014697 0.015796 0.016855 0.017848 0.018744 0.019510 0.020111 0.020511 0.020676 0.020579 0.020196 0.019510 0.018514 0.017209 0.015606 0.013722 0.011584 0.009225 0.006683 0.004005 0.001237 -0.001569 -0.004359 -0.007082 -0.009686 -0.012121 -0.014343 -0.016313 -0.017997 -0.019373 -0.020423 -0.021143 -0.021538 -0.021623 -0.021423 -0.020970 -0.020302 -0.019460 -0.018482 -0.017408 -0.016271 -0.015100 -0.013919 -0.012748 -0.011600 -0.010486 -0.009414 -0.008391 -0.007422 -0.006511 -0.005663 -0.004881 -0.004167 -0.003524 -0.002951 -0.002448 -0.002011 -0.001636 -0.001319 -0.001055 -0.000837 -0.000659 -0.000515 -0.000401 -0.000310 -0.000239 -0.000183 -0.000139 -0.000106 -0.000080 -0.000060 -0.000045 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000006 0.000007 0.000010 0.000014 0.000018 0.000025 0.000034 0.000045 0.000060 0.000080 0.000105 0.000139 0.000182 0.000238 0.000310 0.000401 0.000516 0.000660 0.000839 0.001059 0.001325 0.001645 0.002025 0.002470 0.002985 0.003573 0.004237 0.004978 0.005795 0.006686 0.007647 0.008675 0.009766 0.010916 0.012120 0.013371 0.014660 0.015976 0.017300 0.018612 0.019881 0.021074 0.022151 0.023067 0.023774 0.024223 0.024368 0.024168 0.023587 0.022603 0.021202 0.019387 0.017172 0.014587 0.011675 0.008491 0.005103 0.001584 -0.001985 -0.005522 -0.008945 -0.012176 -0.015147 -0.017796 -0.020076 -0.021953 -0.023406 -0.024429 -0.025032 -0.025237 -0.025076 -0.024592 -0.023834 -0.022855 -0.021707 -0.020439 -0.019095 -0.017712 -0.016321 -0.014946 -0.013604 -0.012308 -0.011067 -0.009885 -0.008769 -0.007721 -0.006744 -0.005840 -0.005013 -0.004264 -0.003593 -0.002998 -0.002478 -0.002029 -0.001646 -0.001323 -0.001055 -0.000835 -0.000656 -0.000513 -0.000398 -0.000308 -0.000237 -0.000181 -0.000138 -0.000105 -0.000079 -0.000060 -0.000045 -0.000033 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000033 0.000044 0.000058 0.000078 0.000103 0.000136 0.000178 0.000233 0.000304 0.000394 0.000508 0.000651 0.000829 0.001048 0.001315 0.001637 0.002021 0.002473 0.002998 0.003602 0.004288 0.005056 0.005909 0.006844 0.007859 0.008952 0.010121 0.011361 0.012668 0.014040 0.015467 0.016939 0.018440 0.019949 0.021435 0.022863 0.024186 0.025354 0.026308 0.026987 0.027332 0.027286 0.026799 0.025833 0.024366 0.022390 0.019918 0.016982 0.013633 0.009939 0.005985 0.001867 -0.002312 -0.006443 -0.010422 -0.014151 -0.017542 -0.020524 -0.023041 -0.025060 -0.026563 -0.027554 -0.028053 -0.028097 -0.027734 -0.027020 -0.026019 -0.024794 -0.023405 -0.021910 -0.020356 -0.018784 -0.017224 -0.015700 -0.014227 -0.012818 -0.011478 -0.010213 -0.009024 -0.007916 -0.006889 -0.005945 -0.005085 -0.004310 -0.003620 -0.003011 -0.002481 -0.002025 -0.001638 -0.001314 -0.001045 -0.000826 -0.000648 -0.000505 -0.000392 -0.000303 -0.000233 -0.000179 -0.000136 -0.000103 -0.000078 -0.000059 -0.000044 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000031 0.000042 0.000056 0.000075 0.000099 0.000131 0.000172 0.000226 0.000295 0.000383 0.000495 0.000635 0.000811 0.001027 0.001292 0.001613 0.001996 0.002449 0.002979 0.003590 0.004288 0.005073 0.005948 0.006913 0.007966 0.009104 0.010327 0.011631 0.013014 0.014471 0.015996 0.017580 0.019207 0.020857 0.022499 0.024096 0.025600 0.026953 0.028092 0.028947 0.029447 0.029524 0.029116 0.028175 0.026669 0.024585 0.021932 0.018743 0.015076 0.011009 0.006639 0.002079 -0.002547 -0.007115 -0.011501 -0.015591 -0.019285 -0.022502 -0.025183 -0.027293 -0.028819 -0.029773 -0.030184 -0.030100 -0.029581 -0.028694 -0.027512 -0.026106 -0.024545 -0.022888 -0.021186 -0.019481 -0.017803 -0.016175 -0.014612 -0.013124 -0.011716 -0.010392 -0.009155 -0.008006 -0.006945 -0.005975 -0.005095 -0.004306 -0.003605 -0.002990 -0.002457 -0.002000 -0.001614 -0.001292 -0.001025 -0.000809 -0.000634 -0.000494 -0.000383 -0.000296 -0.000228 -0.000175 -0.000133 -0.000101 -0.000077 -0.000058 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000040 0.000054 0.000071 0.000095 0.000125 0.000165 0.000217 0.000283 0.000369 0.000478 0.000614 0.000786 0.000998 0.001258 0.001573 0.001952 0.002401 0.002929 0.003539 0.004239 0.005031 0.005916 0.006895 0.007968 0.009133 0.010387 0.011730 0.013158 0.014667 0.016251 0.017903 0.019607 0.021343 0.023082 0.024786 0.026405 0.027881 0.029143 0.030118 0.030728 0.030895 0.030552 0.029641 0.028124 0.025981 0.023221 0.019878 0.016010 0.011704 0.007066 0.002222 -0.002695 -0.007544 -0.012189 -0.016506 -0.020386 -0.023743 -0.026515 -0.028668 -0.030193 -0.031106 -0.031446 -0.031267 -0.030637 -0.029632 -0.028331 -0.026810 -0.025141 -0.023385 -0.021595 -0.019812 -0.018065 -0.016377 -0.014762 -0.013229 -0.011783 -0.010427 -0.009162 -0.007991 -0.006914 -0.005932 -0.005045 -0.004252 -0.003550 -0.002937 -0.002407 -0.001955 -0.001574 -0.001257 -0.000996 -0.000784 -0.000614 -0.000478 -0.000371 -0.000287 -0.000221 -0.000169 -0.000129 -0.000098 -0.000074 -0.000056 -0.000042 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000038 0.000051 0.000068 0.000090 0.000119 0.000157 0.000206 0.000270 0.000352 0.000457 0.000589 0.000754 0.000960 0.001212 0.001520 0.001890 0.002330 0.002849 0.003452 0.004145 0.004932 0.005815 0.006795 0.007871 0.009043 0.010308 0.011665 0.013109 0.014639 0.016247 0.017926 0.019661 0.021433 0.023214 0.024966 0.026639 0.028176 0.029504 0.030547 0.031223 0.031451 0.031158 0.030281 0.028776 0.026623 0.023826 0.020417 0.016460 0.012043 0.007278 0.002296 -0.002759 -0.007741 -0.012507 -0.016925 -0.020882 -0.024289 -0.027085 -0.029236 -0.030737 -0.031608 -0.031893 -0.031650 -0.030954 -0.029884 -0.028522 -0.026946 -0.025229 -0.023433 -0.021609 -0.019798 -0.018029 -0.016322 -0.014691 -0.013144 -0.011687 -0.010323 -0.009052 -0.007878 -0.006801 -0.005821 -0.004938 -0.004152 -0.003458 -0.002854 -0.002334 -0.001891 -0.001520 -0.001211 -0.000958 -0.000754 -0.000589 -0.000459 -0.000356 -0.000275 -0.000212 -0.000163 -0.000125 -0.000095 -0.000072 -0.000054 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000020 0.000027 0.000036 0.000048 0.000064 0.000084 0.000112 0.000148 0.000194 0.000255 0.000333 0.000433 0.000560 0.000718 0.000915 0.001158 0.001454 0.001812 0.002239 0.002743 0.003331 0.004009 0.004781 0.005650 0.006618 0.007683 0.008844 0.010100 0.011448 0.012885 0.014405 0.016005 0.017674 0.019399 0.021162 0.022935 0.024683 0.026357 0.027900 0.029243 0.030306 0.031010 0.031271 0.031013 0.030173 0.028703 0.026581 0.023808 0.020418 0.016471 0.012058 0.007293 0.002308 -0.002749 -0.007730 -0.012490 -0.016894 -0.020830 -0.024208 -0.026968 -0.029078 -0.030535 -0.031364 -0.031608 -0.031332 -0.030609 -0.029521 -0.028149 -0.026572 -0.024861 -0.023076 -0.021267 -0.019473 -0.017721 -0.016031 -0.014417 -0.012885 -0.011442 -0.010091 -0.008834 -0.007674 -0.006612 -0.005647 -0.004781 -0.004010 -0.003333 -0.002745 -0.002239 -0.001811 -0.001453 -0.001156 -0.000914 -0.000718 -0.000561 -0.000437 -0.000339 -0.000262 -0.000202 -0.000155 -0.000119 -0.000091 -0.000069 -0.000052 -0.000039 -0.000029 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000025 0.000034 0.000045 0.000060 0.000079 0.000104 0.000138 0.000182 0.000239 0.000313 0.000408 0.000527 0.000678 0.000865 0.001096 0.001379 0.001721 0.002130 0.002615 0.003182 0.003837 0.004586 0.005431 0.006373 0.007412 0.008548 0.009777 0.011096 0.012502 0.013989 0.015551 0.017179 0.018860 0.020575 0.022300 0.023999 0.025628 0.027132 0.028443 0.029487 0.030184 0.030453 0.030219 0.029418 0.028002 0.025946 0.023252 0.019951 0.016102 0.011793 0.007137 0.002267 -0.002674 -0.007539 -0.012183 -0.016475 -0.020305 -0.023585 -0.026257 -0.028293 -0.029691 -0.030476 -0.030694 -0.030409 -0.029694 -0.028628 -0.027291 -0.025759 -0.024099 -0.022369 -0.020616 -0.018876 -0.017176 -0.015534 -0.013963 -0.012471 -0.011064 -0.009746 -0.008520 -0.007390 -0.006355 -0.005418 -0.004578 -0.003833 -0.003179 -0.002613 -0.002128 -0.001718 -0.001376 -0.001093 -0.000863 -0.000677 -0.000529 -0.000412 -0.000319 -0.000247 -0.000190 -0.000146 -0.000112 -0.000086 -0.000065 -0.000049 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000042 0.000055 0.000073 0.000097 0.000128 0.000169 0.000223 0.000292 0.000380 0.000493 0.000634 0.000810 0.001028 0.001295 0.001619 0.002007 0.002468 0.003009 0.003635 0.004352 0.005164 0.006070 0.007072 0.008168 0.009354 0.010628 0.011984 0.013417 0.014919 0.016480 0.018088 0.019724 0.021366 0.022982 0.024529 0.025955 0.027200 0.028192 0.028855 0.029112 0.028891 0.028130 0.026782 0.024823 0.022252 0.019098 0.015418 0.011296 0.006842 0.002182 -0.002546 -0.007198 -0.011636 -0.015736 -0.019389 -0.022515 -0.025059 -0.026993 -0.028318 -0.029061 -0.029266 -0.028993 -0.028313 -0.027303 -0.026036 -0.024585 -0.023012 -0.021372 -0.019707 -0.018052 -0.016431 -0.014861 -0.013356 -0.011924 -0.010572 -0.009304 -0.008125 -0.007037 -0.006043 -0.005143 -0.004338 -0.003625 -0.003002 -0.002463 -0.002003 -0.001614 -0.001291 -0.001024 -0.000808 -0.000633 -0.000494 -0.000385 -0.000298 -0.000231 -0.000178 -0.000137 -0.000105 -0.000080 -0.000061 -0.000046 -0.000034 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000051 0.000068 0.000090 0.000119 0.000157 0.000206 0.000270 0.000352 0.000457 0.000588 0.000753 0.000956 0.001206 0.001509 0.001874 0.002308 0.002817 0.003410 0.004089 0.004859 0.005721 0.006675 0.007719 0.008850 0.010064 0.011355 0.012716 0.014139 0.015614 0.017127 0.018662 0.020196 0.021701 0.023138 0.024461 0.025611 0.026526 0.027134 0.027365 0.027149 0.026429 0.025161 0.023320 0.020906 0.017945 0.014490 0.010620 0.006438 0.002062 -0.002375 -0.006740 -0.010904 -0.014748 -0.018172 -0.021101 -0.023483 -0.025295 -0.026540 -0.027240 -0.027440 -0.027195 -0.026573 -0.025643 -0.024473 -0.023130 -0.021671 -0.020146 -0.018594 -0.017046 -0.015525 -0.014047 -0.012627 -0.011271 -0.009988 -0.008784 -0.007663 -0.006629 -0.005685 -0.004832 -0.004069 -0.003396 -0.002807 -0.002300 -0.001867 -0.001503 -0.001201 -0.000952 -0.000750 -0.000588 -0.000459 -0.000357 -0.000276 -0.000214 -0.000165 -0.000127 -0.000097 -0.000074 -0.000056 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000048 0.000063 0.000083 0.000109 0.000144 0.000189 0.000248 0.000324 0.000420 0.000542 0.000693 0.000882 0.001113 0.001394 0.001733 0.002137 0.002613 0.003167 0.003803 0.004525 0.005336 0.006234 0.007217 0.008283 0.009426 0.010640 0.011917 0.013247 0.014621 0.016024 0.017441 0.018851 0.020227 0.021537 0.022736 0.023775 0.024596 0.025135 0.025328 0.025112 0.024434 0.023253 0.021546 0.019313 0.016577 0.013387 0.009815 0.005956 0.001919 -0.002174 -0.006200 -0.010039 -0.013583 -0.016740 -0.019441 -0.021640 -0.023317 -0.024473 -0.025132 -0.025333 -0.025128 -0.024577 -0.023744 -0.022690 -0.021473 -0.020146 -0.018753 -0.017330 -0.015905 -0.014498 -0.013127 -0.011803 -0.010536 -0.009334 -0.008203 -0.007150 -0.006179 -0.005293 -0.004493 -0.003779 -0.003149 -0.002600 -0.002128 -0.001726 -0.001388 -0.001107 -0.000877 -0.000691 -0.000541 -0.000422 -0.000328 -0.000254 -0.000196 -0.000152 -0.000117 -0.000089 -0.000068 -0.000052 -0.000039 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000044 0.000058 0.000076 0.000100 0.000132 0.000173 0.000227 0.000296 0.000383 0.000494 0.000633 0.000806 0.001018 0.001277 0.001589 0.001962 0.002401 0.002913 0.003503 0.004174 0.004927 0.005763 0.006679 0.007672 0.008736 0.009864 0.011047 0.012276 0.013539 0.014823 0.016112 0.017388 0.018627 0.019798 0.020864 0.021782 0.022500 0.022961 0.023110 0.022890 0.022254 0.021165 0.019602 0.017565 0.015075 0.012174 0.008929 0.005425 0.001761 -0.001954 -0.005607 -0.009091 -0.012307 -0.015175 -0.017630 -0.019633 -0.021166 -0.022230 -0.022847 -0.023054 -0.022895 -0.022424 -0.021697 -0.020767 -0.019687 -0.018502 -0.017251 -0.015966 -0.014673 -0.013390 -0.012133 -0.010914 -0.009744 -0.008630 -0.007582 -0.006604 -0.005702 -0.004879 -0.004137 -0.003476 -0.002893 -0.002387 -0.001951 -0.001581 -0.001270 -0.001013 -0.000802 -0.000631 -0.000494 -0.000385 -0.000299 -0.000232 -0.000179 -0.000138 -0.000106 -0.000081 -0.000062 -0.000047 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000040 0.000053 0.000069 0.000091 0.000119 0.000157 0.000205 0.000268 0.000347 0.000448 0.000574 0.000731 0.000924 0.001160 0.001444 0.001784 0.002186 0.002655 0.003196 0.003813 0.004506 0.005275 0.006120 0.007034 0.008014 0.009050 0.010135 0.011256 0.012404 0.013565 0.014723 0.015862 0.016959 0.017989 0.018920 0.019713 0.020325 0.020706 0.020809 0.020584 0.019989 0.018994 0.017579 0.015745 0.013509 0.010909 0.008005 0.004871 0.001595 -0.001725 -0.004990 -0.008105 -0.010982 -0.013550 -0.015752 -0.017553 -0.018939 -0.019910 -0.020487 -0.020700 -0.020589 -0.020200 -0.019582 -0.018780 -0.017839 -0.016798 -0.015692 -0.014549 -0.013390 -0.012234 -0.011096 -0.009987 -0.008918 -0.007899 -0.006936 -0.006038 -0.005209 -0.004453 -0.003772 -0.003166 -0.002633 -0.002171 -0.001773 -0.001436 -0.001154 -0.000920 -0.000728 -0.000573 -0.000448 -0.000350 -0.000272 -0.000210 -0.000163 -0.000125 -0.000096 -0.000074 -0.000056 -0.000043 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000048 0.000062 0.000082 0.000108 0.000141 0.000184 0.000240 0.000312 0.000402 0.000516 0.000657 0.000831 0.001044 0.001301 0.001609 0.001973 0.002398 0.002890 0.003450 0.004082 0.004783 0.005553 0.006387 0.007279 0.008221 0.009204 0.010217 0.011249 0.012286 0.013314 0.014317 0.015276 0.016168 0.016966 0.017638 0.018146 0.018449 0.018506 0.018276 0.017723 0.016821 0.015554 0.013921 0.011939 0.009642 0.007078 0.004315 0.001428 -0.001498 -0.004375 -0.007121 -0.009660 -0.011928 -0.013878 -0.015480 -0.016719 -0.017598 -0.018134 -0.018353 -0.018289 -0.017981 -0.017468 -0.016790 -0.015985 -0.015086 -0.014122 -0.013118 -0.012093 -0.011064 -0.010045 -0.009047 -0.008081 -0.007157 -0.006283 -0.005467 -0.004713 -0.004026 -0.003407 -0.002858 -0.002375 -0.001957 -0.001598 -0.001294 -0.001039 -0.000828 -0.000656 -0.000516 -0.000404 -0.000315 -0.000245 -0.000190 -0.000147 -0.000113 -0.000087 -0.000067 -0.000051 -0.000039 -0.000029 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000073 0.000096 0.000126 0.000165 0.000214 0.000278 0.000359 0.000460 0.000586 0.000742 0.000932 0.001162 0.001438 0.001765 0.002147 0.002589 0.003094 0.003664 0.004297 0.004991 0.005744 0.006548 0.007396 0.008278 0.009184 0.010101 0.011019 0.011921 0.012794 0.013622 0.014383 0.015056 0.015613 0.016024 0.016254 0.016269 0.016035 0.015524 0.014712 0.013588 0.012152 0.010416 0.008410 0.006178 0.003773 0.001264 -0.001279 -0.003781 -0.006170 -0.008381 -0.010360 -0.012067 -0.013475 -0.014573 -0.015363 -0.015859 -0.016081 -0.016060 -0.015825 -0.015412 -0.014851 -0.014174 -0.013408 -0.012579 -0.011708 -0.010812 -0.009906 -0.009003 -0.008115 -0.007252 -0.006423 -0.005637 -0.004902 -0.004224 -0.003605 -0.003049 -0.002556 -0.002123 -0.001748 -0.001428 -0.001156 -0.000928 -0.000740 -0.000586 -0.000462 -0.000362 -0.000282 -0.000219 -0.000170 -0.000132 -0.000102 -0.000078 -0.000060 -0.000046 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000050 0.000065 0.000085 0.000112 0.000146 0.000190 0.000246 0.000317 0.000407 0.000519 0.000657 0.000825 0.001030 0.001275 0.001565 0.001906 0.002300 0.002751 0.003259 0.003825 0.004445 0.005118 0.005835 0.006590 0.007374 0.008176 0.008985 0.009787 0.010572 0.011324 0.012030 0.012671 0.013229 0.013682 0.014004 0.014168 0.014147 0.013912 0.013442 0.012717 0.011729 0.010478 0.008976 0.007246 0.005325 0.003260 0.001106 -0.001076 -0.003224 -0.005276 -0.007178 -0.008885 -0.010362 -0.011588 -0.012552 -0.013256 -0.013711 -0.013934 -0.013949 -0.013781 -0.013456 -0.013001 -0.012441 -0.011799 -0.011095 -0.010348 -0.009573 -0.008784 -0.007992 -0.007209 -0.006445 -0.005709 -0.005010 -0.004355 -0.003750 -0.003199 -0.002705 -0.002266 -0.001882 -0.001549 -0.001265 -0.001024 -0.000823 -0.000657 -0.000521 -0.000410 -0.000322 -0.000251 -0.000196 -0.000152 -0.000117 -0.000091 -0.000070 -0.000054 -0.000041 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000044 0.000058 0.000075 0.000098 0.000128 0.000167 0.000216 0.000279 0.000357 0.000455 0.000576 0.000725 0.000904 0.001120 0.001376 0.001677 0.002026 0.002424 0.002874 0.003374 0.003924 0.004518 0.005152 0.005818 0.006508 0.007211 0.007917 0.008613 0.009289 0.009930 0.010525 0.011059 0.011515 0.011875 0.012120 0.012227 0.012175 0.011944 0.011513 0.010872 0.010011 0.008932 0.007645 0.006169 0.004536 0.002784 0.000957 -0.000892 -0.002713 -0.004455 -0.006073 -0.007528 -0.008794 -0.009850 -0.010689 -0.011312 -0.011726 -0.011947 -0.011992 -0.011880 -0.011633 -0.011271 -0.010815 -0.010283 -0.009693 -0.009059 -0.008396 -0.007715 -0.007027 -0.006343 -0.005673 -0.005026 -0.004410 -0.003833 -0.003300 -0.002814 -0.002378 -0.001991 -0.001653 -0.001361 -0.001112 -0.000901 -0.000724 -0.000578 -0.000459 -0.000362 -0.000284 -0.000222 -0.000173 -0.000134 -0.000104 -0.000081 -0.000062 -0.000048 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000039 0.000051 0.000066 0.000086 0.000112 0.000146 0.000189 0.000243 0.000311 0.000397 0.000502 0.000631 0.000788 0.000976 0.001200 0.001464 0.001769 0.002118 0.002512 0.002951 0.003433 0.003953 0.004508 0.005090 0.005691 0.006302 0.006912 0.007511 0.008087 0.008630 0.009126 0.009565 0.009932 0.010213 0.010391 0.010452 0.010377 0.010151 0.009761 0.009197 0.008453 0.007530 0.006439 0.005194 0.003821 0.002350 0.000820 -0.000730 -0.002256 -0.003717 -0.005078 -0.006306 -0.007379 -0.008281 -0.009005 -0.009552 -0.009927 -0.010141 -0.010208 -0.010143 -0.009962 -0.009680 -0.009314 -0.008879 -0.008389 -0.007857 -0.007295 -0.006713 -0.006121 -0.005530 -0.004948 -0.004384 -0.003847 -0.003343 -0.002877 -0.002453 -0.002072 -0.001735 -0.001441 -0.001186 -0.000969 -0.000786 -0.000632 -0.000505 -0.000401 -0.000317 -0.000249 -0.000195 -0.000152 -0.000118 -0.000092 -0.000071 -0.000055 -0.000043 -0.000033 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000027 0.000034 0.000045 0.000058 0.000075 0.000098 0.000126 0.000163 0.000210 0.000269 0.000343 0.000434 0.000546 0.000681 0.000844 0.001038 0.001267 0.001532 0.001835 0.002178 0.002559 0.002977 0.003428 0.003909 0.004413 0.004932 0.005457 0.005980 0.006491 0.006978 0.007433 0.007844 0.008200 0.008491 0.008705 0.008830 0.008853 0.008763 0.008547 0.008196 0.007703 0.007065 0.006284 0.005366 0.004326 0.003183 0.001963 0.000694 -0.000589 -0.001854 -0.003067 -0.004199 -0.005225 -0.006126 -0.006889 -0.007509 -0.007986 -0.008322 -0.008527 -0.008609 -0.008580 -0.008453 -0.008238 -0.007949 -0.007598 -0.007196 -0.006753 -0.006280 -0.005787 -0.005283 -0.004776 -0.004275 -0.003789 -0.003325 -0.002889 -0.002486 -0.002119 -0.001790 -0.001499 -0.001245 -0.001026 -0.000838 -0.000680 -0.000548 -0.000438 -0.000349 -0.000276 -0.000217 -0.000170 -0.000133 -0.000104 -0.000081 -0.000063 -0.000049 -0.000038 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000050 0.000065 0.000084 0.000109 0.000141 0.000181 0.000232 0.000295 0.000373 0.000468 0.000585 0.000725 0.000892 0.001088 0.001316 0.001577 0.001872 0.002200 0.002559 0.002947 0.003360 0.003791 0.004235 0.004684 0.005128 0.005559 0.005969 0.006346 0.006683 0.006970 0.007198 0.007357 0.007439 0.007435 0.007335 0.007132 0.006819 0.006392 0.005849 0.005193 0.004428 0.003567 0.002625 0.001622 0.000582 -0.000470 -0.001507 -0.002504 -0.003436 -0.004284 -0.005034 -0.005675 -0.006201 -0.006613 -0.006912 -0.007103 -0.007195 -0.007194 -0.007109 -0.006950 -0.006725 -0.006445 -0.006117 -0.005753 -0.005359 -0.004945 -0.004518 -0.004087 -0.003661 -0.003246 -0.002848 -0.002475 -0.002130 -0.001816 -0.001534 -0.001285 -0.001067 -0.000880 -0.000719 -0.000584 -0.000471 -0.000377 -0.000300 -0.000238 -0.000187 -0.000147 -0.000115 -0.000090 -0.000070 -0.000054 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000034 0.000044 0.000056 0.000073 0.000094 0.000121 0.000155 0.000198 0.000251 0.000318 0.000399 0.000498 0.000618 0.000760 0.000927 0.001122 0.001345 0.001596 0.001876 0.002182 0.002512 0.002863 0.003229 0.003605 0.003984 0.004358 0.004720 0.005061 0.005372 0.005646 0.005875 0.006050 0.006166 0.006215 0.006191 0.006088 0.005901 0.005625 0.005258 0.004800 0.004252 0.003620 0.002913 0.002144 0.001327 0.000482 -0.000371 -0.001213 -0.002023 -0.002783 -0.003479 -0.004097 -0.004630 -0.005073 -0.005426 -0.005689 -0.005865 -0.005960 -0.005979 -0.005927 -0.005812 -0.005640 -0.005419 -0.005156 -0.004858 -0.004532 -0.004187 -0.003830 -0.003467 -0.003106 -0.002755 -0.002418 -0.002101 -0.001809 -0.001542 -0.001303 -0.001092 -0.000908 -0.000749 -0.000613 -0.000498 -0.000402 -0.000322 -0.000257 -0.000204 -0.000161 -0.000126 -0.000099 -0.000077 -0.000060 -0.000047 -0.000037 -0.000029 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000038 0.000048 0.000062 0.000080 0.000103 0.000132 0.000168 0.000214 0.000270 0.000339 0.000422 0.000523 0.000643 0.000785 0.000949 0.001138 0.001350 0.001586 0.001844 0.002123 0.002418 0.002726 0.003042 0.003360 0.003672 0.003973 0.004254 0.004509 0.004730 0.004911 0.005045 0.005127 0.005152 0.005116 0.005014 0.004844 0.004603 0.004290 0.003906 0.003452 0.002934 0.002358 0.001735 0.001076 0.000396 -0.000291 -0.000967 -0.001620 -0.002234 -0.002798 -0.003303 -0.003743 -0.004113 -0.004412 -0.004641 -0.004801 -0.004895 -0.004927 -0.004900 -0.004820 -0.004691 -0.004518 -0.004308 -0.004067 -0.003800 -0.003515 -0.003218 -0.002915 -0.002613 -0.002317 -0.002035 -0.001769 -0.001523 -0.001299 -0.001098 -0.000921 -0.000766 -0.000632 -0.000518 -0.000421 -0.000340 -0.000273 -0.000218 -0.000173 -0.000137 -0.000107 -0.000084 -0.000066 -0.000051 -0.000040 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000042 0.000053 0.000068 0.000087 0.000112 0.000142 0.000181 0.000228 0.000286 0.000356 0.000441 0.000542 0.000660 0.000798 0.000955 0.001133 0.001330 0.001546 0.001779 0.002026 0.002283 0.002546 0.002809 0.003068 0.003316 0.003547 0.003754 0.003931 0.004073 0.004174 0.004230 0.004238 0.004195 0.004099 0.003947 0.003739 0.003475 0.003155 0.002781 0.002359 0.001893 0.001391 0.000864 0.000321 -0.000226 -0.000765 -0.001285 -0.001776 -0.002230 -0.002640 -0.002999 -0.003305 -0.003557 -0.003754 -0.003897 -0.003987 -0.004026 -0.004018 -0.003964 -0.003869 -0.003736 -0.003570 -0.003376 -0.003160 -0.002926 -0.002680 -0.002429 -0.002178 -0.001933 -0.001697 -0.001476 -0.001271 -0.001085 -0.000918 -0.000770 -0.000641 -0.000530 -0.000434 -0.000353 -0.000286 -0.000229 -0.000183 -0.000146 -0.000115 -0.000091 -0.000071 -0.000056 -0.000043 -0.000034 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000036 0.000045 0.000058 0.000074 0.000095 0.000120 0.000152 0.000192 0.000240 0.000299 0.000370 0.000453 0.000552 0.000666 0.000797 0.000944 0.001108 0.001287 0.001480 0.001684 0.001896 0.002113 0.002330 0.002543 0.002746 0.002933 0.003100 0.003241 0.003352 0.003427 0.003465 0.003462 0.003416 0.003327 0.003194 0.003016 0.002795 0.002530 0.002225 0.001882 0.001508 0.001107 0.000688 0.000258 -0.000174 -0.000600 -0.001011 -0.001401 -0.001763 -0.002091 -0.002382 -0.002634 -0.002844 -0.003011 -0.003136 -0.003220 -0.003263 -0.003267 -0.003233 -0.003165 -0.003064 -0.002934 -0.002780 -0.002605 -0.002415 -0.002214 -0.002007 -0.001800 -0.001598 -0.001403 -0.001221 -0.001052 -0.000899 -0.000761 -0.000639 -0.000533 -0.000440 -0.000361 -0.000294 -0.000238 -0.000191 -0.000153 -0.000122 -0.000096 -0.000076 -0.000059 -0.000047 -0.000036 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000049 0.000063 0.000080 0.000101 0.000128 0.000161 0.000202 0.000250 0.000309 0.000378 0.000459 0.000553 0.000660 0.000781 0.000916 0.001063 0.001221 0.001389 0.001563 0.001740 0.001918 0.002091 0.002256 0.002407 0.002541 0.002653 0.002738 0.002794 0.002818 0.002808 0.002763 0.002683 0.002568 0.002418 0.002233 0.002016 0.001768 0.001492 0.001192 0.000874 0.000543 0.000206 -0.000133 -0.000467 -0.000789 -0.001096 -0.001381 -0.001643 -0.001877 -0.002081 -0.002254 -0.002395 -0.002504 -0.002580 -0.002623 -0.002635 -0.002616 -0.002567 -0.002492 -0.002392 -0.002270 -0.002130 -0.001976 -0.001813 -0.001644 -0.001475 -0.001310 -0.001151 -0.001002 -0.000864 -0.000739 -0.000626 -0.000526 -0.000439 -0.000363 -0.000298 -0.000243 -0.000197 -0.000158 -0.000127 -0.000101 -0.000080 -0.000063 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000026 0.000032 0.000041 0.000052 0.000067 0.000085 0.000107 0.000135 0.000168 0.000209 0.000257 0.000314 0.000380 0.000456 0.000544 0.000643 0.000752 0.000872 0.001001 0.001138 0.001279 0.001423 0.001567 0.001707 0.001839 0.001961 0.002067 0.002155 0.002220 0.002261 0.002276 0.002262 0.002220 0.002150 0.002052 0.001926 0.001774 0.001596 0.001395 0.001174 0.000937 0.000686 0.000426 0.000162 -0.000102 -0.000361 -0.000612 -0.000850 -0.001074 -0.001280 -0.001467 -0.001631 -0.001773 -0.001890 -0.001983 -0.002050 -0.002092 -0.002108 -0.002099 -0.002066 -0.002010 -0.001933 -0.001838 -0.001727 -0.001604 -0.001472 -0.001336 -0.001199 -0.001065 -0.000936 -0.000815 -0.000704 -0.000602 -0.000511 -0.000430 -0.000359 -0.000297 -0.000244 -0.000199 -0.000161 -0.000130 -0.000104 -0.000083 -0.000066 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000044 0.000056 0.000071 0.000089 0.000112 0.000140 0.000173 0.000213 0.000259 0.000313 0.000375 0.000446 0.000526 0.000614 0.000711 0.000815 0.000925 0.001040 0.001155 0.001271 0.001383 0.001489 0.001586 0.001670 0.001738 0.001788 0.001818 0.001825 0.001810 0.001772 0.001712 0.001629 0.001525 0.001400 0.001256 0.001095 0.000919 0.000731 0.000534 0.000331 0.000126 -0.000077 -0.000277 -0.000471 -0.000655 -0.000829 -0.000990 -0.001137 -0.001269 -0.001384 -0.001480 -0.001559 -0.001617 -0.001656 -0.001674 -0.001671 -0.001649 -0.001608 -0.001550 -0.001476 -0.001388 -0.001291 -0.001185 -0.001076 -0.000966 -0.000859 -0.000756 -0.000659 -0.000569 -0.000488 -0.000415 -0.000350 -0.000292 -0.000242 -0.000199 -0.000162 -0.000132 -0.000106 -0.000085 -0.000068 -0.000054 -0.000043 -0.000034 -0.000026 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000018 0.000023 0.000028 0.000036 0.000046 0.000059 0.000074 0.000093 0.000116 0.000143 0.000175 0.000213 0.000256 0.000306 0.000363 0.000427 0.000498 0.000576 0.000660 0.000748 0.000839 0.000932 0.001023 0.001113 0.001197 0.001273 0.001339 0.001392 0.001430 0.001451 0.001455 0.001440 0.001406 0.001354 0.001285 0.001199 0.001098 0.000982 0.000853 0.000714 0.000566 0.000413 0.000256 0.000098 -0.000059 -0.000212 -0.000360 -0.000502 -0.000636 -0.000761 -0.000876 -0.000980 -0.001072 -0.001151 -0.001216 -0.001266 -0.001300 -0.001318 -0.001320 -0.001306 -0.001276 -0.001232 -0.001175 -0.001107 -0.001030 -0.000947 -0.000860 -0.000773 -0.000687 -0.000605 -0.000529 -0.000458 -0.000393 -0.000335 -0.000282 -0.000236 -0.000196 -0.000161 -0.000132 -0.000107 -0.000086 -0.000069 -0.000056 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000030 0.000038 0.000048 0.000061 0.000077 0.000096 0.000118 0.000144 0.000174 0.000209 0.000249 0.000294 0.000345 0.000402 0.000464 0.000530 0.000600 0.000672 0.000746 0.000818 0.000889 0.000955 0.001015 0.001066 0.001107 0.001136 0.001151 0.001152 0.001137 0.001108 0.001065 0.001007 0.000937 0.000855 0.000763 0.000661 0.000551 0.000436 0.000317 0.000196 0.000075 -0.000045 -0.000162 -0.000275 -0.000383 -0.000485 -0.000581 -0.000671 -0.000752 -0.000826 -0.000889 -0.000942 -0.000984 -0.001014 -0.001031 -0.001035 -0.001026 -0.001004 -0.000971 -0.000928 -0.000875 -0.000815 -0.000750 -0.000682 -0.000613 -0.000546 -0.000482 -0.000421 -0.000366 -0.000315 -0.000269 -0.000227 -0.000190 -0.000158 -0.000130 -0.000106 -0.000086 -0.000070 -0.000056 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000050 0.000063 0.000078 0.000096 0.000117 0.000141 0.000169 0.000201 0.000237 0.000277 0.000322 0.000370 0.000423 0.000478 0.000535 0.000592 0.000649 0.000704 0.000756 0.000803 0.000843 0.000875 0.000897 0.000907 0.000906 0.000893 0.000868 0.000831 0.000784 0.000728 0.000662 0.000588 0.000508 0.000423 0.000334 0.000242 0.000149 0.000057 -0.000034 -0.000123 -0.000209 -0.000291 -0.000369 -0.000443 -0.000512 -0.000575 -0.000633 -0.000683 -0.000726 -0.000760 -0.000785 -0.000800 -0.000804 -0.000799 -0.000784 -0.000759 -0.000726 -0.000686 -0.000640 -0.000589 -0.000537 -0.000484 -0.000431 -0.000381 -0.000334 -0.000291 -0.000251 -0.000215 -0.000182 -0.000153 -0.000127 -0.000105 -0.000086 -0.000070 -0.000057 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000025 0.000032 0.000040 0.000051 0.000063 0.000078 0.000095 0.000114 0.000136 0.000161 0.000189 0.000220 0.000255 0.000293 0.000334 0.000377 0.000422 0.000467 0.000511 0.000554 0.000594 0.000631 0.000662 0.000687 0.000703 0.000711 0.000709 0.000697 0.000675 0.000645 0.000607 0.000561 0.000509 0.000452 0.000389 0.000323 0.000255 0.000184 0.000114 0.000043 -0.000026 -0.000093 -0.000158 -0.000221 -0.000280 -0.000336 -0.000389 -0.000439 -0.000483 -0.000523 -0.000557 -0.000584 -0.000604 -0.000616 -0.000621 -0.000618 -0.000607 -0.000589 -0.000564 -0.000534 -0.000498 -0.000460 -0.000420 -0.000379 -0.000339 -0.000300 -0.000264 -0.000230 -0.000199 -0.000171 -0.000145 -0.000122 -0.000102 -0.000084 -0.000069 -0.000056 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000020 0.000025 0.000032 0.000041 0.000051 0.000062 0.000075 0.000091 0.000108 0.000127 0.000149 0.000173 0.000200 0.000230 0.000262 0.000295 0.000330 0.000364 0.000399 0.000432 0.000463 0.000492 0.000516 0.000535 0.000548 0.000553 0.000551 0.000541 0.000523 0.000498 0.000467 0.000431 0.000390 0.000345 0.000297 0.000247 0.000194 0.000141 0.000087 0.000033 -0.000019 -0.000071 -0.000120 -0.000168 -0.000213 -0.000256 -0.000297 -0.000334 -0.000368 -0.000399 -0.000425 -0.000446 -0.000462 -0.000472 -0.000476 -0.000474 -0.000466 -0.000453 -0.000435 -0.000412 -0.000386 -0.000357 -0.000326 -0.000295 -0.000264 -0.000235 -0.000207 -0.000181 -0.000157 -0.000135 -0.000115 -0.000097 -0.000081 -0.000068 -0.000056 -0.000046 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000026 0.000032 0.000040 0.000049 0.000060 0.000071 0.000084 0.000099 0.000116 0.000135 0.000156 0.000179 0.000203 0.000229 0.000255 0.000282 0.000309 0.000335 0.000359 0.000381 0.000400 0.000415 0.000424 0.000428 0.000426 0.000417 0.000403 0.000383 0.000358 0.000330 0.000298 0.000264 0.000227 0.000189 0.000149 0.000109 0.000068 0.000027 -0.000014 -0.000053 -0.000091 -0.000128 -0.000162 -0.000195 -0.000226 -0.000255 -0.000281 -0.000304 -0.000323 -0.000339 -0.000351 -0.000359 -0.000362 -0.000361 -0.000356 -0.000347 -0.000333 -0.000316 -0.000297 -0.000275 -0.000252 -0.000229 -0.000206 -0.000183 -0.000162 -0.000142 -0.000124 -0.000107 -0.000092 -0.000078 -0.000065 -0.000054 -0.000045 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000032 0.000039 0.000046 0.000055 0.000065 0.000077 0.000089 0.000104 0.000120 0.000137 0.000156 0.000176 0.000196 0.000217 0.000237 0.000257 0.000276 0.000293 0.000308 0.000319 0.000327 0.000330 0.000328 0.000321 0.000309 0.000293 0.000274 0.000252 0.000228 0.000202 0.000174 0.000146 0.000116 0.000085 0.000054 0.000023 -0.000008 -0.000039 -0.000069 -0.000097 -0.000124 -0.000149 -0.000172 -0.000194 -0.000214 -0.000231 -0.000245 -0.000257 -0.000266 -0.000272 -0.000275 -0.000274 -0.000271 -0.000264 -0.000254 -0.000242 -0.000227 -0.000211 -0.000194 -0.000177 -0.000159 -0.000142 -0.000126 -0.000111 -0.000097 -0.000084 -0.000072 -0.000062 -0.000052 -0.000043 -0.000036 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000043 0.000050 0.000059 0.000068 0.000079 0.000091 0.000104 0.000119 0.000134 0.000149 0.000165 0.000181 0.000196 0.000211 0.000224 0.000236 0.000245 0.000250 0.000253 0.000251 0.000245 0.000236 0.000224 0.000210 0.000193 0.000175 0.000156 0.000135 0.000114 0.000092 0.000069 0.000045 0.000021 -0.000004 -0.000028 -0.000051 -0.000073 -0.000094 -0.000113 -0.000131 -0.000147 -0.000162 -0.000175 -0.000186 -0.000194 -0.000201 -0.000205 -0.000208 -0.000207 -0.000205 -0.000200 -0.000193 -0.000184 -0.000173 -0.000161 -0.000149 -0.000136 -0.000123 -0.000110 -0.000098 -0.000087 -0.000076 -0.000066 -0.000057 -0.000049 -0.000041 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000027 0.000032 0.000038 0.000044 0.000052 0.000060 0.000069 0.000079 0.000090 0.000101 0.000113 0.000125 0.000137 0.000149 0.000160 0.000171 0.000180 0.000187 0.000191 0.000193 0.000191 0.000187 0.000180 0.000172 0.000161 0.000149 0.000136 0.000121 0.000106 0.000091 0.000074 0.000057 0.000038 0.000020 0.000001 -0.000018 -0.000036 -0.000054 -0.000070 -0.000085 -0.000099 -0.000111 -0.000122 -0.000132 -0.000140 -0.000147 -0.000151 -0.000155 -0.000156 -0.000156 -0.000155 -0.000151 -0.000146 -0.000140 -0.000132 -0.000123 -0.000114 -0.000104 -0.000094 -0.000085 -0.000076 -0.000067 -0.000059 -0.000052 -0.000045 -0.000038 -0.000033 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000029 0.000034 0.000039 0.000045 0.000052 0.000060 0.000068 0.000076 0.000085 0.000095 0.000104 0.000113 0.000122 0.000130 0.000136 0.000142 0.000145 0.000146 0.000145 0.000142 0.000137 0.000131 0.000124 0.000115 0.000106 0.000096 0.000085 0.000073 0.000061 0.000048 0.000034 0.000019 0.000004 -0.000011 -0.000025 -0.000039 -0.000051 -0.000063 -0.000074 -0.000083 -0.000092 -0.000099 -0.000105 -0.000110 -0.000114 -0.000116 -0.000118 -0.000118 -0.000116 -0.000114 -0.000110 -0.000106 -0.000100 -0.000094 -0.000087 -0.000079 -0.000072 -0.000065 -0.000059 -0.000052 -0.000046 -0.000040 -0.000035 -0.000030 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000025 0.000029 0.000034 0.000039 0.000045 0.000051 0.000058 0.000064 0.000071 0.000078 0.000085 0.000092 0.000098 0.000103 0.000107 0.000110 0.000111 0.000110 0.000108 0.000104 0.000100 0.000095 0.000089 0.000083 0.000076 0.000068 0.000060 0.000051 0.000041 0.000030 0.000019 0.000007 -0.000005 -0.000016 -0.000027 -0.000037 -0.000046 -0.000054 -0.000061 -0.000067 -0.000073 -0.000078 -0.000082 -0.000085 -0.000087 -0.000088 -0.000088 -0.000088 -0.000086 -0.000083 -0.000080 -0.000076 -0.000071 -0.000066 -0.000060 -0.000055 -0.000050 -0.000045 -0.000040 -0.000036 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000039 0.000044 0.000049 0.000054 0.000059 0.000064 0.000069 0.000074 0.000078 0.000081 0.000082 0.000083 0.000083 0.000081 0.000079 0.000076 0.000073 0.000070 0.000065 0.000061 0.000055 0.000049 0.000042 0.000035 0.000027 0.000018 0.000009 -0.000000 -0.000009 -0.000017 -0.000025 -0.000032 -0.000038 -0.000044 -0.000049 -0.000053 -0.000057 -0.000060 -0.000063 -0.000065 -0.000066 -0.000066 -0.000066 -0.000064 -0.000063 -0.000060 -0.000057 -0.000054 -0.000050 -0.000046 -0.000042 -0.000038 -0.000034 -0.000031 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000012 0.000015 0.000017 0.000020 0.000023 0.000026 0.000030 0.000033 0.000037 0.000041 0.000045 0.000048 0.000052 0.000055 0.000058 0.000060 0.000062 0.000062 0.000062 0.000061 0.000060 0.000058 0.000056 0.000054 0.000052 0.000048 0.000045 0.000040 0.000035 0.000029 0.000023 0.000016 0.000010 0.000003 -0.000004 -0.000010 -0.000016 -0.000021 -0.000026 -0.000030 -0.000034 -0.000038 -0.000041 -0.000044 -0.000046 -0.000048 -0.000049 -0.000049 -0.000049 -0.000048 -0.000047 -0.000045 -0.000043 -0.000040 -0.000037 -0.000034 -0.000031 -0.000028 -0.000026 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000025 0.000028 0.000031 0.000034 0.000036 0.000039 0.000042 0.000044 0.000045 0.000046 0.000046 0.000046 0.000046 0.000045 0.000044 0.000043 0.000042 0.000040 0.000038 0.000036 0.000032 0.000028 0.000024 0.000019 0.000014 0.000009 0.000004 -0.000000 -0.000005 -0.000009 -0.000013 -0.000016 -0.000020 -0.000023 -0.000026 -0.000029 -0.000031 -0.000033 -0.000035 -0.000036 -0.000036 -0.000036 -0.000036 -0.000035 -0.000033 -0.000032 -0.000030 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000023 0.000025 0.000027 0.000029 0.000031 0.000033 0.000034 0.000034 0.000035 0.000034 0.000034 0.000034 0.000033 0.000033 0.000032 0.000031 0.000030 0.000028 0.000025 0.000022 0.000019 0.000015 0.000012 0.000008 0.000005 0.000002 -0.000001 -0.000004 -0.000007 -0.000009 -0.000012 -0.000015 -0.000017 -0.000020 -0.000022 -0.000024 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000025 -0.000025 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000019 0.000021 0.000022 0.000023 0.000024 0.000025 0.000025 0.000026 0.000026 0.000025 0.000025 0.000025 0.000025 0.000024 0.000023 0.000022 0.000021 0.000019 0.000017 0.000014 0.000012 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode11_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000023 -0.000024 -0.000024 -0.000024 -0.000023 -0.000023 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000021 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000025 -0.000026 -0.000027 -0.000029 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000029 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000021 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000032 -0.000033 -0.000035 -0.000036 -0.000037 -0.000038 -0.000039 -0.000039 -0.000039 -0.000039 -0.000038 -0.000038 -0.000038 -0.000037 -0.000036 -0.000035 -0.000033 -0.000032 -0.000030 -0.000028 -0.000026 -0.000025 -0.000023 -0.000022 -0.000021 -0.000019 -0.000018 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000027 -0.000029 -0.000032 -0.000034 -0.000037 -0.000039 -0.000041 -0.000043 -0.000045 -0.000046 -0.000048 -0.000049 -0.000049 -0.000050 -0.000050 -0.000050 -0.000050 -0.000049 -0.000049 -0.000048 -0.000046 -0.000045 -0.000043 -0.000040 -0.000038 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000031 -0.000035 -0.000038 -0.000041 -0.000045 -0.000047 -0.000050 -0.000053 -0.000055 -0.000057 -0.000059 -0.000061 -0.000062 -0.000063 -0.000064 -0.000064 -0.000064 -0.000064 -0.000064 -0.000063 -0.000062 -0.000060 -0.000058 -0.000055 -0.000052 -0.000049 -0.000045 -0.000042 -0.000039 -0.000037 -0.000034 -0.000032 -0.000030 -0.000027 -0.000025 -0.000023 -0.000020 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000040 -0.000045 -0.000049 -0.000053 -0.000057 -0.000061 -0.000064 -0.000068 -0.000070 -0.000073 -0.000075 -0.000077 -0.000079 -0.000080 -0.000081 -0.000082 -0.000082 -0.000082 -0.000082 -0.000081 -0.000079 -0.000077 -0.000074 -0.000070 -0.000066 -0.000062 -0.000058 -0.000054 -0.000050 -0.000047 -0.000043 -0.000040 -0.000037 -0.000035 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000040 -0.000046 -0.000051 -0.000057 -0.000063 -0.000068 -0.000073 -0.000078 -0.000082 -0.000086 -0.000089 -0.000092 -0.000095 -0.000097 -0.000099 -0.000101 -0.000102 -0.000104 -0.000104 -0.000105 -0.000104 -0.000103 -0.000101 -0.000098 -0.000094 -0.000090 -0.000084 -0.000079 -0.000074 -0.000068 -0.000064 -0.000059 -0.000055 -0.000051 -0.000048 -0.000044 -0.000040 -0.000036 -0.000032 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000011 -0.000015 -0.000018 -0.000023 -0.000027 -0.000033 -0.000038 -0.000045 -0.000051 -0.000058 -0.000065 -0.000072 -0.000079 -0.000086 -0.000092 -0.000098 -0.000103 -0.000107 -0.000111 -0.000115 -0.000118 -0.000121 -0.000124 -0.000126 -0.000128 -0.000130 -0.000131 -0.000131 -0.000131 -0.000130 -0.000127 -0.000124 -0.000119 -0.000113 -0.000107 -0.000100 -0.000093 -0.000087 -0.000081 -0.000076 -0.000070 -0.000066 -0.000061 -0.000056 -0.000051 -0.000047 -0.000042 -0.000036 -0.000031 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000024 -0.000029 -0.000035 -0.000042 -0.000049 -0.000057 -0.000065 -0.000074 -0.000082 -0.000091 -0.000099 -0.000107 -0.000115 -0.000122 -0.000128 -0.000133 -0.000138 -0.000142 -0.000146 -0.000149 -0.000152 -0.000155 -0.000158 -0.000160 -0.000162 -0.000162 -0.000162 -0.000161 -0.000158 -0.000153 -0.000148 -0.000141 -0.000134 -0.000126 -0.000118 -0.000110 -0.000103 -0.000096 -0.000090 -0.000084 -0.000078 -0.000072 -0.000066 -0.000060 -0.000054 -0.000047 -0.000040 -0.000034 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000020 -0.000026 -0.000032 -0.000038 -0.000046 -0.000055 -0.000064 -0.000073 -0.000083 -0.000093 -0.000103 -0.000113 -0.000123 -0.000133 -0.000142 -0.000150 -0.000157 -0.000163 -0.000169 -0.000174 -0.000178 -0.000182 -0.000185 -0.000189 -0.000192 -0.000194 -0.000196 -0.000197 -0.000197 -0.000195 -0.000192 -0.000188 -0.000181 -0.000174 -0.000166 -0.000157 -0.000147 -0.000138 -0.000130 -0.000122 -0.000114 -0.000107 -0.000099 -0.000092 -0.000085 -0.000077 -0.000069 -0.000061 -0.000052 -0.000044 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000022 -0.000028 -0.000034 -0.000042 -0.000051 -0.000060 -0.000071 -0.000082 -0.000093 -0.000105 -0.000117 -0.000129 -0.000141 -0.000152 -0.000163 -0.000173 -0.000182 -0.000190 -0.000197 -0.000204 -0.000209 -0.000214 -0.000218 -0.000222 -0.000225 -0.000229 -0.000232 -0.000234 -0.000235 -0.000235 -0.000233 -0.000230 -0.000226 -0.000219 -0.000211 -0.000202 -0.000193 -0.000182 -0.000172 -0.000162 -0.000153 -0.000144 -0.000135 -0.000126 -0.000117 -0.000108 -0.000098 -0.000088 -0.000078 -0.000068 -0.000058 -0.000048 -0.000040 -0.000032 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000018 -0.000023 -0.000030 -0.000038 -0.000046 -0.000056 -0.000067 -0.000079 -0.000092 -0.000105 -0.000119 -0.000134 -0.000148 -0.000162 -0.000175 -0.000188 -0.000199 -0.000210 -0.000220 -0.000229 -0.000236 -0.000243 -0.000248 -0.000253 -0.000257 -0.000261 -0.000265 -0.000268 -0.000271 -0.000273 -0.000275 -0.000275 -0.000274 -0.000271 -0.000267 -0.000261 -0.000253 -0.000244 -0.000234 -0.000223 -0.000212 -0.000201 -0.000190 -0.000180 -0.000169 -0.000159 -0.000148 -0.000136 -0.000125 -0.000112 -0.000100 -0.000087 -0.000075 -0.000063 -0.000053 -0.000043 -0.000035 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000014 -0.000019 -0.000026 -0.000033 -0.000042 -0.000052 -0.000063 -0.000075 -0.000089 -0.000104 -0.000119 -0.000136 -0.000152 -0.000169 -0.000186 -0.000201 -0.000216 -0.000230 -0.000242 -0.000254 -0.000264 -0.000272 -0.000280 -0.000286 -0.000291 -0.000296 -0.000299 -0.000303 -0.000306 -0.000309 -0.000312 -0.000314 -0.000316 -0.000317 -0.000317 -0.000315 -0.000311 -0.000306 -0.000299 -0.000291 -0.000281 -0.000270 -0.000258 -0.000247 -0.000235 -0.000223 -0.000211 -0.000199 -0.000186 -0.000172 -0.000158 -0.000143 -0.000128 -0.000112 -0.000097 -0.000083 -0.000070 -0.000058 -0.000048 -0.000039 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000015 -0.000021 -0.000028 -0.000037 -0.000047 -0.000058 -0.000071 -0.000085 -0.000101 -0.000118 -0.000136 -0.000155 -0.000174 -0.000194 -0.000214 -0.000233 -0.000250 -0.000266 -0.000281 -0.000294 -0.000305 -0.000314 -0.000322 -0.000329 -0.000334 -0.000338 -0.000341 -0.000343 -0.000346 -0.000348 -0.000350 -0.000352 -0.000355 -0.000357 -0.000359 -0.000360 -0.000360 -0.000358 -0.000355 -0.000349 -0.000342 -0.000333 -0.000323 -0.000312 -0.000301 -0.000289 -0.000276 -0.000263 -0.000249 -0.000234 -0.000217 -0.000200 -0.000182 -0.000164 -0.000145 -0.000127 -0.000109 -0.000093 -0.000078 -0.000065 -0.000053 -0.000043 -0.000035 -0.000027 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000011 -0.000016 -0.000023 -0.000031 -0.000040 -0.000052 -0.000065 -0.000080 -0.000097 -0.000115 -0.000135 -0.000156 -0.000178 -0.000201 -0.000224 -0.000248 -0.000270 -0.000292 -0.000311 -0.000328 -0.000343 -0.000355 -0.000365 -0.000373 -0.000379 -0.000383 -0.000386 -0.000387 -0.000388 -0.000388 -0.000388 -0.000388 -0.000389 -0.000391 -0.000393 -0.000396 -0.000399 -0.000402 -0.000405 -0.000406 -0.000406 -0.000403 -0.000399 -0.000393 -0.000385 -0.000375 -0.000365 -0.000353 -0.000341 -0.000327 -0.000311 -0.000294 -0.000275 -0.000254 -0.000233 -0.000210 -0.000187 -0.000165 -0.000143 -0.000123 -0.000104 -0.000087 -0.000072 -0.000059 -0.000047 -0.000037 -0.000029 -0.000021 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000011 -0.000017 -0.000024 -0.000033 -0.000044 -0.000057 -0.000073 -0.000090 -0.000110 -0.000131 -0.000154 -0.000179 -0.000206 -0.000233 -0.000261 -0.000288 -0.000316 -0.000342 -0.000365 -0.000386 -0.000404 -0.000418 -0.000428 -0.000436 -0.000441 -0.000443 -0.000443 -0.000442 -0.000439 -0.000436 -0.000432 -0.000429 -0.000426 -0.000424 -0.000425 -0.000427 -0.000431 -0.000436 -0.000442 -0.000449 -0.000454 -0.000459 -0.000461 -0.000461 -0.000459 -0.000455 -0.000449 -0.000441 -0.000431 -0.000420 -0.000405 -0.000389 -0.000370 -0.000348 -0.000324 -0.000298 -0.000271 -0.000243 -0.000215 -0.000188 -0.000162 -0.000139 -0.000117 -0.000097 -0.000080 -0.000064 -0.000051 -0.000039 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000012 -0.000018 -0.000026 -0.000036 -0.000048 -0.000063 -0.000081 -0.000101 -0.000124 -0.000149 -0.000177 -0.000206 -0.000238 -0.000270 -0.000304 -0.000337 -0.000370 -0.000402 -0.000431 -0.000457 -0.000479 -0.000496 -0.000508 -0.000516 -0.000519 -0.000519 -0.000515 -0.000509 -0.000501 -0.000492 -0.000482 -0.000473 -0.000464 -0.000457 -0.000452 -0.000451 -0.000453 -0.000458 -0.000466 -0.000477 -0.000489 -0.000501 -0.000512 -0.000522 -0.000529 -0.000534 -0.000536 -0.000535 -0.000532 -0.000526 -0.000516 -0.000503 -0.000486 -0.000465 -0.000441 -0.000413 -0.000382 -0.000349 -0.000314 -0.000280 -0.000246 -0.000214 -0.000183 -0.000155 -0.000130 -0.000107 -0.000087 -0.000069 -0.000053 -0.000041 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000012 -0.000019 -0.000028 -0.000039 -0.000052 -0.000069 -0.000089 -0.000112 -0.000139 -0.000168 -0.000201 -0.000236 -0.000274 -0.000313 -0.000354 -0.000394 -0.000435 -0.000474 -0.000510 -0.000543 -0.000570 -0.000592 -0.000608 -0.000617 -0.000619 -0.000616 -0.000608 -0.000595 -0.000580 -0.000562 -0.000544 -0.000524 -0.000506 -0.000490 -0.000476 -0.000467 -0.000463 -0.000465 -0.000472 -0.000485 -0.000502 -0.000522 -0.000543 -0.000565 -0.000585 -0.000602 -0.000617 -0.000629 -0.000637 -0.000641 -0.000641 -0.000635 -0.000625 -0.000608 -0.000586 -0.000558 -0.000525 -0.000488 -0.000448 -0.000406 -0.000364 -0.000321 -0.000280 -0.000241 -0.000205 -0.000172 -0.000142 -0.000115 -0.000092 -0.000072 -0.000055 -0.000042 -0.000031 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000004 -0.000007 -0.000013 -0.000020 -0.000029 -0.000041 -0.000056 -0.000074 -0.000097 -0.000123 -0.000154 -0.000188 -0.000227 -0.000269 -0.000314 -0.000361 -0.000410 -0.000460 -0.000510 -0.000558 -0.000604 -0.000646 -0.000682 -0.000711 -0.000732 -0.000744 -0.000747 -0.000742 -0.000729 -0.000709 -0.000684 -0.000655 -0.000623 -0.000590 -0.000557 -0.000527 -0.000500 -0.000478 -0.000463 -0.000455 -0.000456 -0.000467 -0.000485 -0.000511 -0.000542 -0.000577 -0.000613 -0.000648 -0.000681 -0.000710 -0.000735 -0.000755 -0.000770 -0.000779 -0.000780 -0.000774 -0.000759 -0.000736 -0.000705 -0.000667 -0.000623 -0.000575 -0.000523 -0.000470 -0.000416 -0.000364 -0.000315 -0.000268 -0.000226 -0.000187 -0.000152 -0.000122 -0.000096 -0.000075 -0.000057 -0.000042 -0.000031 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000008 -0.000013 -0.000020 -0.000030 -0.000043 -0.000059 -0.000079 -0.000104 -0.000133 -0.000168 -0.000207 -0.000252 -0.000301 -0.000355 -0.000412 -0.000472 -0.000533 -0.000595 -0.000656 -0.000714 -0.000767 -0.000815 -0.000854 -0.000883 -0.000901 -0.000908 -0.000903 -0.000886 -0.000859 -0.000823 -0.000780 -0.000731 -0.000680 -0.000627 -0.000576 -0.000528 -0.000486 -0.000452 -0.000428 -0.000417 -0.000418 -0.000432 -0.000459 -0.000497 -0.000544 -0.000597 -0.000653 -0.000709 -0.000762 -0.000812 -0.000856 -0.000894 -0.000924 -0.000945 -0.000956 -0.000956 -0.000944 -0.000921 -0.000887 -0.000843 -0.000791 -0.000732 -0.000669 -0.000603 -0.000536 -0.000470 -0.000407 -0.000348 -0.000293 -0.000244 -0.000200 -0.000161 -0.000128 -0.000100 -0.000076 -0.000058 -0.000043 -0.000032 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000008 -0.000013 -0.000021 -0.000031 -0.000044 -0.000061 -0.000082 -0.000109 -0.000141 -0.000179 -0.000224 -0.000275 -0.000332 -0.000396 -0.000464 -0.000536 -0.000611 -0.000688 -0.000764 -0.000838 -0.000908 -0.000970 -0.001023 -0.001065 -0.001094 -0.001107 -0.001105 -0.001088 -0.001055 -0.001009 -0.000950 -0.000882 -0.000808 -0.000729 -0.000649 -0.000572 -0.000501 -0.000438 -0.000388 -0.000353 -0.000336 -0.000337 -0.000357 -0.000396 -0.000451 -0.000519 -0.000597 -0.000680 -0.000764 -0.000846 -0.000924 -0.000994 -0.001055 -0.001105 -0.001143 -0.001167 -0.001176 -0.001169 -0.001146 -0.001109 -0.001059 -0.000997 -0.000926 -0.000849 -0.000767 -0.000684 -0.000602 -0.000523 -0.000448 -0.000378 -0.000315 -0.000259 -0.000210 -0.000167 -0.000131 -0.000102 -0.000078 -0.000059 -0.000044 -0.000032 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000008 -0.000013 -0.000021 -0.000031 -0.000044 -0.000061 -0.000084 -0.000112 -0.000146 -0.000188 -0.000238 -0.000295 -0.000360 -0.000433 -0.000513 -0.000599 -0.000690 -0.000785 -0.000880 -0.000974 -0.001064 -0.001147 -0.001219 -0.001279 -0.001323 -0.001350 -0.001357 -0.001343 -0.001308 -0.001254 -0.001181 -0.001093 -0.000992 -0.000881 -0.000766 -0.000650 -0.000538 -0.000435 -0.000345 -0.000273 -0.000223 -0.000197 -0.000198 -0.000227 -0.000282 -0.000360 -0.000457 -0.000568 -0.000687 -0.000810 -0.000930 -0.001044 -0.001148 -0.001240 -0.001317 -0.001378 -0.001419 -0.001440 -0.001440 -0.001419 -0.001379 -0.001321 -0.001248 -0.001163 -0.001069 -0.000969 -0.000866 -0.000764 -0.000665 -0.000571 -0.000483 -0.000404 -0.000333 -0.000271 -0.000217 -0.000172 -0.000134 -0.000103 -0.000078 -0.000059 -0.000043 -0.000032 -0.000023 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000008 -0.000013 -0.000020 -0.000030 -0.000043 -0.000061 -0.000083 -0.000112 -0.000149 -0.000193 -0.000246 -0.000309 -0.000382 -0.000465 -0.000557 -0.000658 -0.000766 -0.000880 -0.000998 -0.001116 -0.001231 -0.001340 -0.001439 -0.001523 -0.001591 -0.001637 -0.001660 -0.001657 -0.001627 -0.001570 -0.001488 -0.001381 -0.001253 -0.001108 -0.000951 -0.000787 -0.000623 -0.000464 -0.000318 -0.000192 -0.000090 -0.000020 0.000016 0.000014 -0.000026 -0.000102 -0.000210 -0.000345 -0.000501 -0.000668 -0.000841 -0.001011 -0.001173 -0.001322 -0.001454 -0.001566 -0.001655 -0.001718 -0.001755 -0.001764 -0.001746 -0.001703 -0.001636 -0.001551 -0.001449 -0.001335 -0.001213 -0.001087 -0.000961 -0.000838 -0.000721 -0.000612 -0.000513 -0.000425 -0.000346 -0.000279 -0.000222 -0.000174 -0.000134 -0.000102 -0.000077 -0.000057 -0.000042 -0.000030 -0.000022 -0.000015 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000007 -0.000012 -0.000018 -0.000028 -0.000041 -0.000058 -0.000081 -0.000110 -0.000148 -0.000194 -0.000250 -0.000318 -0.000397 -0.000488 -0.000592 -0.000707 -0.000833 -0.000968 -0.001110 -0.001256 -0.001401 -0.001542 -0.001674 -0.001792 -0.001891 -0.001967 -0.002015 -0.002033 -0.002017 -0.001967 -0.001882 -0.001763 -0.001612 -0.001434 -0.001232 -0.001014 -0.000787 -0.000560 -0.000340 -0.000138 0.000037 0.000176 0.000274 0.000323 0.000320 0.000266 0.000162 0.000014 -0.000172 -0.000385 -0.000615 -0.000852 -0.001087 -0.001311 -0.001517 -0.001701 -0.001857 -0.001982 -0.002073 -0.002130 -0.002150 -0.002136 -0.002090 -0.002014 -0.001913 -0.001791 -0.001654 -0.001506 -0.001352 -0.001198 -0.001047 -0.000903 -0.000769 -0.000646 -0.000536 -0.000439 -0.000354 -0.000283 -0.000222 -0.000173 -0.000132 -0.000100 -0.000075 -0.000055 -0.000040 -0.000028 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000006 -0.000010 -0.000016 -0.000025 -0.000038 -0.000054 -0.000076 -0.000105 -0.000143 -0.000190 -0.000248 -0.000319 -0.000403 -0.000502 -0.000616 -0.000745 -0.000888 -0.001044 -0.001211 -0.001386 -0.001565 -0.001743 -0.001914 -0.002073 -0.002214 -0.002330 -0.002416 -0.002467 -0.002479 -0.002448 -0.002372 -0.002252 -0.002088 -0.001882 -0.001639 -0.001366 -0.001071 -0.000763 -0.000453 -0.000155 0.000119 0.000357 0.000547 0.000679 0.000746 0.000743 0.000669 0.000529 0.000329 0.000079 -0.000208 -0.000519 -0.000839 -0.001156 -0.001459 -0.001738 -0.001986 -0.002197 -0.002368 -0.002494 -0.002575 -0.002610 -0.002600 -0.002550 -0.002463 -0.002344 -0.002199 -0.002034 -0.001855 -0.001669 -0.001481 -0.001297 -0.001121 -0.000956 -0.000805 -0.000669 -0.000549 -0.000445 -0.000356 -0.000281 -0.000219 -0.000168 -0.000128 -0.000096 -0.000070 -0.000051 -0.000037 -0.000025 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000008 -0.000014 -0.000022 -0.000033 -0.000049 -0.000070 -0.000098 -0.000135 -0.000181 -0.000240 -0.000312 -0.000400 -0.000504 -0.000627 -0.000767 -0.000926 -0.001103 -0.001294 -0.001499 -0.001713 -0.001931 -0.002147 -0.002355 -0.002546 -0.002714 -0.002851 -0.002950 -0.003004 -0.003009 -0.002960 -0.002855 -0.002692 -0.002472 -0.002198 -0.001876 -0.001513 -0.001120 -0.000710 -0.000297 0.000102 0.000469 0.000788 0.001042 0.001219 0.001308 0.001304 0.001207 0.001021 0.000755 0.000423 0.000042 -0.000371 -0.000796 -0.001217 -0.001618 -0.001988 -0.002317 -0.002597 -0.002823 -0.002991 -0.003101 -0.003153 -0.003150 -0.003095 -0.002993 -0.002853 -0.002680 -0.002482 -0.002268 -0.002044 -0.001817 -0.001593 -0.001379 -0.001179 -0.000994 -0.000828 -0.000681 -0.000553 -0.000443 -0.000350 -0.000274 -0.000211 -0.000160 -0.000120 -0.000089 -0.000065 -0.000046 -0.000032 -0.000022 -0.000015 -0.000009 -0.000006 -0.000003 -0.000001 -0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000003 -0.000006 -0.000011 -0.000019 -0.000029 -0.000043 -0.000063 -0.000089 -0.000124 -0.000169 -0.000227 -0.000299 -0.000388 -0.000495 -0.000624 -0.000773 -0.000945 -0.001139 -0.001354 -0.001588 -0.001837 -0.002096 -0.002360 -0.002621 -0.002871 -0.003100 -0.003301 -0.003463 -0.003577 -0.003637 -0.003635 -0.003566 -0.003426 -0.003212 -0.002926 -0.002570 -0.002151 -0.001677 -0.001163 -0.000625 -0.000083 0.000442 0.000926 0.001346 0.001682 0.001916 0.002034 0.002029 0.001902 0.001658 0.001309 0.000875 0.000376 -0.000164 -0.000720 -0.001270 -0.001794 -0.002276 -0.002703 -0.003066 -0.003359 -0.003578 -0.003723 -0.003794 -0.003796 -0.003735 -0.003616 -0.003450 -0.003244 -0.003008 -0.002752 -0.002483 -0.002210 -0.001941 -0.001682 -0.001439 -0.001216 -0.001013 -0.000834 -0.000678 -0.000544 -0.000431 -0.000337 -0.000260 -0.000198 -0.000149 -0.000110 -0.000080 -0.000058 -0.000041 -0.000028 -0.000019 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000005 -0.000009 -0.000015 -0.000024 -0.000037 -0.000055 -0.000079 -0.000111 -0.000154 -0.000209 -0.000279 -0.000367 -0.000476 -0.000607 -0.000762 -0.000944 -0.001152 -0.001387 -0.001647 -0.001928 -0.002228 -0.002540 -0.002857 -0.003169 -0.003468 -0.003743 -0.003982 -0.004175 -0.004310 -0.004378 -0.004370 -0.004279 -0.004099 -0.003827 -0.003462 -0.003008 -0.002471 -0.001863 -0.001202 -0.000507 0.000195 0.000875 0.001504 0.002050 0.002487 0.002791 0.002945 0.002940 0.002776 0.002460 0.002010 0.001448 0.000804 0.000108 -0.000609 -0.001317 -0.001990 -0.002608 -0.003155 -0.003617 -0.003990 -0.004268 -0.004452 -0.004545 -0.004552 -0.004482 -0.004342 -0.004145 -0.003900 -0.003619 -0.003313 -0.002992 -0.002666 -0.002344 -0.002034 -0.001742 -0.001472 -0.001228 -0.001012 -0.000823 -0.000661 -0.000524 -0.000410 -0.000317 -0.000241 -0.000181 -0.000135 -0.000098 -0.000071 -0.000050 -0.000035 -0.000023 -0.000015 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000003 -0.000007 -0.000012 -0.000020 -0.000031 -0.000047 -0.000068 -0.000098 -0.000137 -0.000188 -0.000255 -0.000340 -0.000446 -0.000577 -0.000734 -0.000922 -0.001140 -0.001390 -0.001671 -0.001982 -0.002319 -0.002676 -0.003048 -0.003425 -0.003798 -0.004154 -0.004481 -0.004766 -0.004996 -0.005157 -0.005237 -0.005225 -0.005111 -0.004887 -0.004548 -0.004092 -0.003522 -0.002846 -0.002078 -0.001239 -0.000355 0.000540 0.001409 0.002214 0.002914 0.003475 0.003865 0.004063 0.004057 0.003848 0.003445 0.002870 0.002154 0.001334 0.000448 -0.000464 -0.001362 -0.002215 -0.002996 -0.003683 -0.004263 -0.004728 -0.005074 -0.005302 -0.005418 -0.005429 -0.005346 -0.005181 -0.004946 -0.004655 -0.004321 -0.003958 -0.003576 -0.003189 -0.002806 -0.002437 -0.002088 -0.001766 -0.001474 -0.001215 -0.000988 -0.000794 -0.000630 -0.000493 -0.000381 -0.000291 -0.000219 -0.000162 -0.000119 -0.000086 -0.000061 -0.000042 -0.000029 -0.000019 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000004 -0.000009 -0.000015 -0.000025 -0.000039 -0.000058 -0.000084 -0.000119 -0.000166 -0.000228 -0.000308 -0.000409 -0.000536 -0.000692 -0.000880 -0.001103 -0.001362 -0.001659 -0.001993 -0.002362 -0.002761 -0.003184 -0.003624 -0.004070 -0.004510 -0.004932 -0.005320 -0.005660 -0.005934 -0.006128 -0.006225 -0.006212 -0.006076 -0.005804 -0.005390 -0.004829 -0.004125 -0.003286 -0.002329 -0.001279 -0.000171 0.000954 0.002049 0.003064 0.003948 0.004657 0.005150 0.005401 0.005395 0.005131 0.004624 0.003901 0.003000 0.001968 0.000855 -0.000287 -0.001412 -0.002477 -0.003449 -0.004301 -0.005018 -0.005588 -0.006010 -0.006286 -0.006425 -0.006438 -0.006338 -0.006140 -0.005860 -0.005515 -0.005119 -0.004689 -0.004239 -0.003782 -0.003329 -0.002893 -0.002480 -0.002098 -0.001752 -0.001444 -0.001175 -0.000944 -0.000748 -0.000586 -0.000453 -0.000346 -0.000260 -0.000193 -0.000142 -0.000102 -0.000073 -0.000051 -0.000035 -0.000023 -0.000015 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000006 -0.000011 -0.000019 -0.000031 -0.000048 -0.000071 -0.000102 -0.000144 -0.000200 -0.000273 -0.000368 -0.000488 -0.000637 -0.000821 -0.001043 -0.001306 -0.001612 -0.001961 -0.002354 -0.002787 -0.003256 -0.003752 -0.004268 -0.004792 -0.005310 -0.005806 -0.006265 -0.006668 -0.006996 -0.007230 -0.007352 -0.007342 -0.007183 -0.006861 -0.006364 -0.005686 -0.004829 -0.003802 -0.002625 -0.001331 0.000040 0.001435 0.002795 0.004056 0.005158 0.006040 0.006655 0.006968 0.006961 0.006633 0.006003 0.005104 0.003986 0.002706 0.001327 -0.000086 -0.001475 -0.002788 -0.003981 -0.005023 -0.005894 -0.006583 -0.007089 -0.007416 -0.007578 -0.007587 -0.007463 -0.007225 -0.006891 -0.006482 -0.006016 -0.005510 -0.004981 -0.004444 -0.003914 -0.003402 -0.002917 -0.002469 -0.002062 -0.001700 -0.001383 -0.001110 -0.000881 -0.000689 -0.000533 -0.000407 -0.000306 -0.000228 -0.000167 -0.000121 -0.000086 -0.000060 -0.000041 -0.000028 -0.000018 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000008 -0.000014 -0.000024 -0.000038 -0.000057 -0.000085 -0.000121 -0.000171 -0.000237 -0.000323 -0.000434 -0.000574 -0.000750 -0.000965 -0.001224 -0.001530 -0.001887 -0.002295 -0.002753 -0.003257 -0.003802 -0.004380 -0.004981 -0.005591 -0.006195 -0.006777 -0.007316 -0.007793 -0.008185 -0.008470 -0.008623 -0.008621 -0.008443 -0.008068 -0.007481 -0.006674 -0.005644 -0.004405 -0.002979 -0.001404 0.000268 0.001974 0.003639 0.005186 0.006538 0.007621 0.008377 0.008762 0.008754 0.008352 0.007579 0.006478 0.005108 0.003541 0.001855 0.000129 -0.001564 -0.003159 -0.004604 -0.005861 -0.006905 -0.007725 -0.008321 -0.008702 -0.008883 -0.008884 -0.008728 -0.008440 -0.008042 -0.007558 -0.007010 -0.006418 -0.005800 -0.005175 -0.004558 -0.003962 -0.003399 -0.002877 -0.002403 -0.001981 -0.001611 -0.001294 -0.001026 -0.000803 -0.000621 -0.000474 -0.000357 -0.000266 -0.000195 -0.000141 -0.000101 -0.000071 -0.000049 -0.000033 -0.000021 -0.000014 -0.000008 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000010 -0.000017 -0.000029 -0.000045 -0.000068 -0.000100 -0.000143 -0.000201 -0.000278 -0.000377 -0.000506 -0.000669 -0.000872 -0.001121 -0.001421 -0.001775 -0.002188 -0.002659 -0.003187 -0.003769 -0.004397 -0.005065 -0.005758 -0.006464 -0.007165 -0.007842 -0.008473 -0.009036 -0.009503 -0.009848 -0.010042 -0.010056 -0.009862 -0.009435 -0.008753 -0.007804 -0.006585 -0.005109 -0.003403 -0.001512 0.000501 0.002558 0.004569 0.006441 0.008076 0.009388 0.010304 0.010771 0.010761 0.010275 0.009339 0.008007 0.006350 0.004458 0.002424 0.000344 -0.001691 -0.003604 -0.005331 -0.006826 -0.008061 -0.009024 -0.009716 -0.010149 -0.010346 -0.010331 -0.010134 -0.009785 -0.009311 -0.008740 -0.008098 -0.007409 -0.006693 -0.005970 -0.005257 -0.004570 -0.003920 -0.003319 -0.002772 -0.002285 -0.001859 -0.001493 -0.001184 -0.000927 -0.000716 -0.000547 -0.000412 -0.000307 -0.000225 -0.000163 -0.000116 -0.000082 -0.000056 -0.000038 -0.000025 -0.000016 -0.000010 -0.000006 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000006 -0.000012 -0.000021 -0.000034 -0.000053 -0.000080 -0.000117 -0.000166 -0.000233 -0.000321 -0.000436 -0.000584 -0.000771 -0.001004 -0.001289 -0.001632 -0.002038 -0.002510 -0.003049 -0.003652 -0.004317 -0.005037 -0.005800 -0.006595 -0.007405 -0.008212 -0.008996 -0.009731 -0.010390 -0.010945 -0.011363 -0.011609 -0.011647 -0.011444 -0.010965 -0.010185 -0.009085 -0.007661 -0.005926 -0.003912 -0.001672 0.000718 0.003166 0.005564 0.007796 0.009749 0.011317 0.012411 0.012969 0.012957 0.012376 0.011259 0.009669 0.007693 0.005437 0.003015 0.000542 -0.001873 -0.004137 -0.006174 -0.007930 -0.009371 -0.010485 -0.011276 -0.011761 -0.011967 -0.011928 -0.011678 -0.011255 -0.010692 -0.010022 -0.009275 -0.008476 -0.007652 -0.006822 -0.006005 -0.005219 -0.004477 -0.003791 -0.003167 -0.002611 -0.002125 -0.001706 -0.001353 -0.001059 -0.000819 -0.000625 -0.000471 -0.000351 -0.000258 -0.000187 -0.000134 -0.000094 -0.000065 -0.000044 -0.000029 -0.000019 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000003 -0.000007 -0.000014 -0.000025 -0.000040 -0.000062 -0.000092 -0.000134 -0.000191 -0.000267 -0.000368 -0.000498 -0.000666 -0.000878 -0.001143 -0.001466 -0.001855 -0.002316 -0.002850 -0.003460 -0.004144 -0.004897 -0.005712 -0.006578 -0.007481 -0.008405 -0.009328 -0.010228 -0.011078 -0.011848 -0.012503 -0.013007 -0.013317 -0.013391 -0.013186 -0.012660 -0.011780 -0.010523 -0.008881 -0.006868 -0.004521 -0.001902 0.000899 0.003774 0.006593 0.009221 0.011522 0.013369 0.014659 0.015317 0.015303 0.014619 0.013302 0.011429 0.009103 0.006450 0.003604 0.000703 -0.002125 -0.004770 -0.007142 -0.009177 -0.010837 -0.012110 -0.013000 -0.013533 -0.013741 -0.013666 -0.013351 -0.012840 -0.012175 -0.011392 -0.010527 -0.009609 -0.008665 -0.007719 -0.006792 -0.005901 -0.005062 -0.004286 -0.003581 -0.002953 -0.002404 -0.001931 -0.001531 -0.001199 -0.000927 -0.000708 -0.000534 -0.000397 -0.000292 -0.000212 -0.000152 -0.000107 -0.000074 -0.000050 -0.000034 -0.000022 -0.000014 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000009 -0.000017 -0.000029 -0.000046 -0.000071 -0.000105 -0.000153 -0.000217 -0.000303 -0.000416 -0.000563 -0.000751 -0.000990 -0.001287 -0.001650 -0.002086 -0.002602 -0.003202 -0.003886 -0.004652 -0.005498 -0.006413 -0.007387 -0.008405 -0.009449 -0.010497 -0.011524 -0.012501 -0.013394 -0.014163 -0.014766 -0.015154 -0.015276 -0.015078 -0.014512 -0.013534 -0.012117 -0.010249 -0.007944 -0.005245 -0.002223 0.001018 0.004349 0.007621 0.010674 0.013348 0.015497 0.016997 0.017763 0.017747 0.016951 0.015421 0.013244 0.010542 0.007462 0.004163 0.000804 -0.002465 -0.005514 -0.008240 -0.010568 -0.012457 -0.013890 -0.014879 -0.015452 -0.015653 -0.015530 -0.015137 -0.014525 -0.013743 -0.012834 -0.011839 -0.010790 -0.009719 -0.008650 -0.007606 -0.006606 -0.005665 -0.004796 -0.004008 -0.003306 -0.002692 -0.002163 -0.001716 -0.001344 -0.001040 -0.000794 -0.000599 -0.000446 -0.000328 -0.000238 -0.000170 -0.000120 -0.000083 -0.000057 -0.000038 -0.000025 -0.000016 -0.000010 -0.000006 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000005 -0.000011 -0.000020 -0.000033 -0.000052 -0.000080 -0.000118 -0.000171 -0.000243 -0.000338 -0.000464 -0.000628 -0.000838 -0.001103 -0.001432 -0.001835 -0.002320 -0.002893 -0.003558 -0.004317 -0.005169 -0.006108 -0.007126 -0.008212 -0.009350 -0.010521 -0.011701 -0.012865 -0.013979 -0.015007 -0.015904 -0.016620 -0.017100 -0.017282 -0.017104 -0.016506 -0.015437 -0.013861 -0.011763 -0.009158 -0.006094 -0.002652 0.001048 0.004858 0.008605 0.012104 0.015172 0.017638 0.019361 0.020241 0.020224 0.019311 0.017555 0.015059 0.011962 0.008435 0.004660 0.000822 -0.002907 -0.006377 -0.009469 -0.012098 -0.014217 -0.015811 -0.016893 -0.017500 -0.017681 -0.017498 -0.017012 -0.016285 -0.015373 -0.014326 -0.013190 -0.012002 -0.010795 -0.009597 -0.008432 -0.007319 -0.006275 -0.005312 -0.004440 -0.003664 -0.002984 -0.002400 -0.001905 -0.001493 -0.001155 -0.000882 -0.000666 -0.000496 -0.000365 -0.000265 -0.000189 -0.000134 -0.000093 -0.000064 -0.000043 -0.000028 -0.000018 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000000 -0.000002 -0.000006 -0.000012 -0.000022 -0.000037 -0.000058 -0.000089 -0.000131 -0.000189 -0.000268 -0.000373 -0.000512 -0.000692 -0.000923 -0.001214 -0.001576 -0.002019 -0.002551 -0.003180 -0.003910 -0.004744 -0.005681 -0.006714 -0.007837 -0.009036 -0.010296 -0.011598 -0.012916 -0.014224 -0.015485 -0.016658 -0.017695 -0.018539 -0.019125 -0.019382 -0.019236 -0.018617 -0.017466 -0.015737 -0.013412 -0.010507 -0.007074 -0.003205 0.000963 0.005263 0.009497 0.013455 0.016928 0.019721 0.021674 0.022672 0.022654 0.021621 0.019635 0.016811 0.013309 0.009323 0.005061 0.000733 -0.003464 -0.007360 -0.010822 -0.013753 -0.016100 -0.017848 -0.019014 -0.019643 -0.019793 -0.019536 -0.018944 -0.018089 -0.017035 -0.015839 -0.014553 -0.013219 -0.011871 -0.010541 -0.009252 -0.008025 -0.006878 -0.005822 -0.004867 -0.004017 -0.003274 -0.002634 -0.002092 -0.001640 -0.001270 -0.000970 -0.000732 -0.000545 -0.000401 -0.000291 -0.000208 -0.000147 -0.000102 -0.000070 -0.000047 -0.000031 -0.000020 -0.000013 -0.000008 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000002 -0.000007 -0.000014 -0.000025 -0.000041 -0.000064 -0.000097 -0.000143 -0.000206 -0.000292 -0.000407 -0.000557 -0.000753 -0.001004 -0.001320 -0.001713 -0.002194 -0.002772 -0.003455 -0.004249 -0.005156 -0.006174 -0.007300 -0.008525 -0.009837 -0.011220 -0.012654 -0.014114 -0.015570 -0.016985 -0.018313 -0.019501 -0.020484 -0.021189 -0.021534 -0.021435 -0.020810 -0.019588 -0.017718 -0.015177 -0.011979 -0.008183 -0.003892 0.000742 0.005530 0.010251 0.014668 0.018547 0.021668 0.023852 0.024969 0.024952 0.023800 0.021583 0.018431 0.014524 0.010080 0.005333 0.000519 -0.004142 -0.008460 -0.012283 -0.015507 -0.018072 -0.019963 -0.021202 -0.021839 -0.021946 -0.021602 -0.020893 -0.019898 -0.018691 -0.017340 -0.015898 -0.014412 -0.012922 -0.011458 -0.010046 -0.008708 -0.007459 -0.006313 -0.005278 -0.004358 -0.003553 -0.002860 -0.002273 -0.001783 -0.001381 -0.001056 -0.000797 -0.000594 -0.000436 -0.000317 -0.000227 -0.000160 -0.000111 -0.000076 -0.000051 -0.000034 -0.000022 -0.000014 -0.000008 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000002 -0.000007 -0.000015 -0.000026 -0.000044 -0.000069 -0.000104 -0.000154 -0.000222 -0.000314 -0.000436 -0.000598 -0.000808 -0.001077 -0.001417 -0.001840 -0.002356 -0.002977 -0.003711 -0.004563 -0.005538 -0.006634 -0.007847 -0.009170 -0.010591 -0.012094 -0.013659 -0.015261 -0.016868 -0.018440 -0.019929 -0.021275 -0.022407 -0.023242 -0.023689 -0.023650 -0.023034 -0.021758 -0.019763 -0.017023 -0.013551 -0.009410 -0.004715 0.000367 0.005626 0.010819 0.015682 0.019955 0.023396 0.025806 0.027040 0.027023 0.025757 0.023317 0.019848 0.015549 0.010662 0.005446 0.000163 -0.004943 -0.009663 -0.013830 -0.017327 -0.020093 -0.022110 -0.023405 -0.024037 -0.024086 -0.023644 -0.022806 -0.021664 -0.020300 -0.018787 -0.017187 -0.015550 -0.013918 -0.012323 -0.010792 -0.009346 -0.008002 -0.006770 -0.005660 -0.004674 -0.003812 -0.003070 -0.002441 -0.001916 -0.001485 -0.001135 -0.000857 -0.000638 -0.000469 -0.000340 -0.000243 -0.000172 -0.000119 -0.000082 -0.000055 -0.000036 -0.000023 -0.000014 -0.000009 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000001 -0.000002 -0.000007 -0.000015 -0.000027 -0.000046 -0.000072 -0.000110 -0.000162 -0.000234 -0.000331 -0.000461 -0.000633 -0.000856 -0.001141 -0.001502 -0.001950 -0.002498 -0.003157 -0.003936 -0.004841 -0.005877 -0.007043 -0.008337 -0.009751 -0.011273 -0.012890 -0.014581 -0.016320 -0.018075 -0.019804 -0.021455 -0.022964 -0.024251 -0.025225 -0.025783 -0.025819 -0.025227 -0.023917 -0.021820 -0.018906 -0.015187 -0.010732 -0.005666 -0.000169 0.005528 0.011159 0.016439 0.021081 0.024823 0.027445 0.028790 0.028776 0.027404 0.024756 0.020991 0.016328 0.011028 0.005377 -0.000340 -0.005858 -0.010946 -0.015425 -0.019168 -0.022108 -0.024229 -0.025561 -0.026172 -0.026151 -0.025601 -0.024627 -0.023332 -0.021809 -0.020135 -0.018380 -0.016596 -0.014827 -0.013108 -0.011465 -0.009920 -0.008487 -0.007178 -0.006000 -0.004955 -0.004042 -0.003256 -0.002590 -0.002034 -0.001576 -0.001206 -0.000910 -0.000677 -0.000498 -0.000361 -0.000258 -0.000182 -0.000126 -0.000086 -0.000058 -0.000038 -0.000024 -0.000015 -0.000009 -0.000005 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 -0.000001 -0.000006 -0.000015 -0.000028 -0.000047 -0.000074 -0.000113 -0.000168 -0.000243 -0.000344 -0.000480 -0.000659 -0.000892 -0.001192 -0.001570 -0.002040 -0.002614 -0.003305 -0.004121 -0.005071 -0.006159 -0.007385 -0.008748 -0.010242 -0.011856 -0.013576 -0.015382 -0.017250 -0.019146 -0.021027 -0.022837 -0.024506 -0.025950 -0.027067 -0.027745 -0.027866 -0.027317 -0.025994 -0.023823 -0.020767 -0.016841 -0.012116 -0.006727 -0.000866 0.005218 0.011239 0.016889 0.021860 0.025871 0.028683 0.030129 0.030119 0.028654 0.025823 0.021796 0.016809 0.011145 0.005109 -0.000990 -0.006867 -0.012276 -0.017022 -0.020971 -0.024052 -0.026249 -0.027597 -0.028170 -0.028067 -0.027402 -0.026290 -0.024843 -0.023162 -0.021334 -0.019430 -0.017508 -0.015614 -0.013782 -0.012039 -0.010405 -0.008895 -0.007519 -0.006283 -0.005188 -0.004232 -0.003410 -0.002713 -0.002131 -0.001651 -0.001263 -0.000953 -0.000709 -0.000520 -0.000376 -0.000268 -0.000189 -0.000131 -0.000089 -0.000060 -0.000039 -0.000025 -0.000015 -0.000008 -0.000004 -0.000002 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000003 -0.000000 -0.000005 -0.000014 -0.000027 -0.000046 -0.000074 -0.000114 -0.000170 -0.000247 -0.000351 -0.000491 -0.000676 -0.000917 -0.001226 -0.001617 -0.002103 -0.002697 -0.003412 -0.004257 -0.005241 -0.006369 -0.007643 -0.009061 -0.010620 -0.012310 -0.014118 -0.016026 -0.018009 -0.020033 -0.022054 -0.024012 -0.025835 -0.027430 -0.028689 -0.029492 -0.029709 -0.029217 -0.027905 -0.025692 -0.022537 -0.018453 -0.013516 -0.007866 -0.001709 0.004692 0.011034 0.016992 0.022238 0.026473 0.029446 0.030977 0.030972 0.029431 0.026450 0.022207 0.016954 0.010989 0.004639 -0.001772 -0.007941 -0.013606 -0.018562 -0.022668 -0.025848 -0.028089 -0.029429 -0.029948 -0.029754 -0.028970 -0.027722 -0.026129 -0.024301 -0.022329 -0.020291 -0.018246 -0.016242 -0.014313 -0.012485 -0.010778 -0.009205 -0.007776 -0.006495 -0.005361 -0.004373 -0.003523 -0.002802 -0.002200 -0.001705 -0.001303 -0.000982 -0.000730 -0.000535 -0.000386 -0.000275 -0.000193 -0.000133 -0.000090 -0.000060 -0.000039 -0.000024 -0.000015 -0.000008 -0.000004 -0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000005 0.000004 0.000001 -0.000004 -0.000012 -0.000025 -0.000044 -0.000072 -0.000112 -0.000169 -0.000246 -0.000352 -0.000493 -0.000681 -0.000926 -0.001242 -0.001640 -0.002136 -0.002742 -0.003471 -0.004334 -0.005339 -0.006493 -0.007798 -0.009255 -0.010861 -0.012608 -0.014485 -0.016474 -0.018552 -0.020685 -0.022828 -0.024919 -0.026880 -0.028616 -0.030010 -0.030935 -0.031254 -0.030835 -0.029560 -0.027341 -0.024135 -0.019953 -0.014872 -0.009041 -0.002673 0.003958 0.010537 0.016722 0.022173 0.026576 0.029671 0.031268 0.031269 0.029676 0.026584 0.022184 0.016736 0.010552 0.003973 -0.002663 -0.009038 -0.014881 -0.019977 -0.024180 -0.027412 -0.029660 -0.030967 -0.031417 -0.031126 -0.030225 -0.028847 -0.027121 -0.025161 -0.023065 -0.020913 -0.018766 -0.016673 -0.014667 -0.012776 -0.011015 -0.009398 -0.007932 -0.006620 -0.005462 -0.004453 -0.003586 -0.002851 -0.002238 -0.001732 -0.001323 -0.000996 -0.000739 -0.000540 -0.000389 -0.000276 -0.000193 -0.000133 -0.000089 -0.000059 -0.000038 -0.000023 -0.000014 -0.000007 -0.000003 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000003 -0.000002 -0.000010 -0.000022 -0.000041 -0.000068 -0.000108 -0.000163 -0.000240 -0.000345 -0.000486 -0.000674 -0.000920 -0.001236 -0.001636 -0.002134 -0.002743 -0.003476 -0.004344 -0.005356 -0.006519 -0.007837 -0.009313 -0.010944 -0.012724 -0.014645 -0.016691 -0.018838 -0.021054 -0.023293 -0.025492 -0.027570 -0.029427 -0.030943 -0.031984 -0.032407 -0.032074 -0.030860 -0.028675 -0.025471 -0.021259 -0.016118 -0.010198 -0.003719 0.003040 0.009753 0.016070 0.021642 0.026148 0.029316 0.030956 0.030965 0.029343 0.026191 0.021702 0.016144 0.009838 0.003132 -0.003624 -0.010105 -0.016033 -0.021189 -0.025421 -0.028651 -0.030867 -0.032114 -0.032483 -0.032093 -0.031081 -0.029589 -0.027749 -0.025681 -0.023486 -0.021246 -0.019025 -0.016870 -0.014815 -0.012884 -0.011093 -0.009454 -0.007971 -0.006647 -0.005479 -0.004464 -0.003592 -0.002853 -0.002237 -0.001730 -0.001319 -0.000991 -0.000733 -0.000535 -0.000384 -0.000271 -0.000188 -0.000129 -0.000086 -0.000056 -0.000036 -0.000022 -0.000012 -0.000006 -0.000002 0.000000 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000004 0.000000 -0.000007 -0.000018 -0.000036 -0.000062 -0.000100 -0.000153 -0.000228 -0.000330 -0.000469 -0.000653 -0.000895 -0.001207 -0.001602 -0.002094 -0.002696 -0.003421 -0.004279 -0.005282 -0.006436 -0.007746 -0.009217 -0.010848 -0.012636 -0.014572 -0.016643 -0.018828 -0.021094 -0.023396 -0.025671 -0.027836 -0.029788 -0.031405 -0.032549 -0.033073 -0.032835 -0.031708 -0.029597 -0.026454 -0.022288 -0.017177 -0.011272 -0.004794 0.001975 0.008706 0.015047 0.020644 0.025174 0.028363 0.030017 0.030033 0.028412 0.025255 0.020755 0.015185 0.008866 0.002152 -0.004606 -0.011081 -0.016991 -0.022115 -0.026301 -0.029471 -0.031614 -0.032777 -0.033054 -0.032567 -0.031459 -0.029873 -0.027945 -0.025800 -0.023539 -0.021246 -0.018984 -0.016800 -0.014726 -0.012785 -0.010992 -0.009354 -0.007877 -0.006561 -0.005403 -0.004396 -0.003533 -0.002804 -0.002195 -0.001694 -0.001289 -0.000966 -0.000713 -0.000518 -0.000370 -0.000260 -0.000179 -0.000122 -0.000081 -0.000052 -0.000032 -0.000019 -0.000010 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000006 0.000003 -0.000003 -0.000013 -0.000030 -0.000054 -0.000089 -0.000139 -0.000210 -0.000308 -0.000440 -0.000618 -0.000851 -0.001153 -0.001536 -0.002012 -0.002596 -0.003300 -0.004134 -0.005110 -0.006234 -0.007515 -0.008956 -0.010559 -0.012323 -0.014242 -0.016304 -0.018488 -0.020766 -0.023091 -0.025401 -0.027615 -0.029628 -0.031318 -0.032545 -0.033162 -0.033025 -0.032008 -0.030013 -0.026992 -0.022951 -0.017967 -0.012190 -0.005836 0.000814 0.007436 0.013680 0.019198 0.023666 0.026815 0.028453 0.028477 0.026887 0.023784 0.019360 0.013883 0.007673 0.001078 -0.005554 -0.011898 -0.017677 -0.022671 -0.026731 -0.029781 -0.031809 -0.032865 -0.033043 -0.032468 -0.031282 -0.029630 -0.027650 -0.025465 -0.023178 -0.020871 -0.018608 -0.016432 -0.014376 -0.012459 -0.010693 -0.009085 -0.007639 -0.006354 -0.005224 -0.004245 -0.003406 -0.002698 -0.002108 -0.001624 -0.001232 -0.000920 -0.000676 -0.000489 -0.000347 -0.000242 -0.000166 -0.000111 -0.000073 -0.000046 -0.000028 -0.000016 -0.000007 -0.000002 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000006 0.000001 -0.000007 -0.000021 -0.000043 -0.000074 -0.000120 -0.000185 -0.000276 -0.000400 -0.000567 -0.000787 -0.001072 -0.001435 -0.001887 -0.002442 -0.003110 -0.003905 -0.004835 -0.005909 -0.007136 -0.008521 -0.010067 -0.011774 -0.013638 -0.015651 -0.017793 -0.020037 -0.022339 -0.024639 -0.026857 -0.028889 -0.030616 -0.031900 -0.032596 -0.032563 -0.031675 -0.029836 -0.026997 -0.023164 -0.018409 -0.012877 -0.006777 -0.000381 0.005997 0.012018 0.017342 0.021657 0.024703 0.026290 0.026321 0.024795 0.021810 0.017552 0.012281 0.006307 -0.000033 -0.006402 -0.012486 -0.018015 -0.022777 -0.026629 -0.029496 -0.031370 -0.032299 -0.032377 -0.031727 -0.030489 -0.028806 -0.026814 -0.024634 -0.022366 -0.020092 -0.017871 -0.015747 -0.013746 -0.011889 -0.010184 -0.008637 -0.007249 -0.006018 -0.004939 -0.004005 -0.003207 -0.002534 -0.001975 -0.001516 -0.001146 -0.000853 -0.000623 -0.000448 -0.000315 -0.000218 -0.000147 -0.000097 -0.000062 -0.000038 -0.000022 -0.000011 -0.000004 -0.000000 0.000002 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000010 0.000006 -0.000000 -0.000012 -0.000029 -0.000057 -0.000097 -0.000155 -0.000236 -0.000348 -0.000500 -0.000702 -0.000965 -0.001299 -0.001717 -0.002230 -0.002851 -0.003589 -0.004455 -0.005459 -0.006607 -0.007908 -0.009365 -0.010980 -0.012752 -0.014673 -0.016727 -0.018888 -0.021116 -0.023354 -0.025524 -0.027528 -0.029251 -0.030559 -0.031316 -0.031383 -0.030640 -0.028994 -0.026396 -0.022851 -0.018427 -0.013258 -0.007544 -0.001540 0.004455 0.010121 0.015137 0.019205 0.022079 0.023580 0.023617 0.022188 0.019385 0.015386 0.010436 0.004827 -0.001120 -0.007087 -0.012778 -0.017936 -0.022363 -0.025924 -0.028548 -0.030230 -0.031016 -0.030996 -0.030291 -0.029032 -0.027360 -0.025402 -0.023277 -0.021080 -0.018888 -0.016758 -0.014729 -0.012827 -0.011067 -0.009459 -0.008004 -0.006703 -0.005551 -0.004545 -0.003676 -0.002936 -0.002313 -0.001796 -0.001373 -0.001033 -0.000764 -0.000554 -0.000394 -0.000275 -0.000187 -0.000124 -0.000080 -0.000050 -0.000029 -0.000015 -0.000006 -0.000001 0.000002 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000014 0.000012 0.000008 0.000000 -0.000014 -0.000035 -0.000068 -0.000117 -0.000187 -0.000285 -0.000418 -0.000596 -0.000829 -0.001128 -0.001502 -0.001963 -0.002522 -0.003188 -0.003972 -0.004883 -0.005930 -0.007118 -0.008455 -0.009944 -0.011583 -0.013368 -0.015285 -0.017312 -0.019412 -0.021531 -0.023598 -0.025522 -0.027194 -0.028490 -0.029282 -0.029441 -0.028854 -0.027433 -0.025132 -0.021952 -0.017957 -0.013268 -0.008068 -0.002593 0.002883 0.008065 0.012655 0.016382 0.019018 0.020398 0.020439 0.019138 0.016582 0.012932 0.008415 0.003301 -0.002117 -0.007545 -0.012712 -0.017383 -0.021375 -0.024566 -0.026891 -0.028347 -0.028978 -0.028869 -0.028130 -0.026888 -0.025271 -0.023400 -0.021383 -0.019310 -0.017253 -0.015264 -0.013378 -0.011617 -0.009995 -0.008518 -0.007188 -0.006001 -0.004956 -0.004045 -0.003260 -0.002593 -0.002034 -0.001571 -0.001194 -0.000892 -0.000654 -0.000469 -0.000330 -0.000226 -0.000151 -0.000097 -0.000060 -0.000035 -0.000018 -0.000007 -0.000001 0.000003 0.000005 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000019 0.000018 0.000013 0.000005 -0.000011 -0.000035 -0.000073 -0.000129 -0.000209 -0.000320 -0.000470 -0.000668 -0.000923 -0.001245 -0.001643 -0.002127 -0.002706 -0.003391 -0.004190 -0.005110 -0.006161 -0.007347 -0.008673 -0.010141 -0.011746 -0.013478 -0.015318 -0.017233 -0.019176 -0.021082 -0.022871 -0.024443 -0.025687 -0.026486 -0.026724 -0.026298 -0.025129 -0.023172 -0.020428 -0.016952 -0.012852 -0.008288 -0.003472 0.001355 0.005928 0.009983 0.013279 0.015612 0.016837 0.016879 0.015736 0.013486 0.010272 0.006296 0.001798 -0.002961 -0.007722 -0.012243 -0.016316 -0.019781 -0.022528 -0.024504 -0.025706 -0.026175 -0.025987 -0.025244 -0.024057 -0.022543 -0.020812 -0.018959 -0.017067 -0.015199 -0.013401 -0.011704 -0.010128 -0.008683 -0.007372 -0.006197 -0.005154 -0.004238 -0.003443 -0.002761 -0.002184 -0.001702 -0.001304 -0.000982 -0.000725 -0.000524 -0.000370 -0.000254 -0.000169 -0.000108 -0.000065 -0.000036 -0.000017 -0.000005 0.000002 0.000006 0.000008 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000024 0.000027 0.000028 0.000028 0.000025 0.000017 0.000002 -0.000024 -0.000064 -0.000124 -0.000209 -0.000326 -0.000483 -0.000688 -0.000948 -0.001273 -0.001671 -0.002151 -0.002720 -0.003388 -0.004162 -0.005049 -0.006056 -0.007188 -0.008446 -0.009829 -0.011330 -0.012931 -0.014607 -0.016317 -0.018006 -0.019603 -0.021025 -0.022174 -0.022949 -0.023248 -0.022984 -0.022085 -0.020513 -0.018267 -0.015391 -0.011976 -0.008159 -0.004117 -0.000059 0.003792 0.007212 0.009994 0.011965 0.013003 0.013043 0.012086 0.010196 0.007496 0.004157 0.000385 -0.003600 -0.007578 -0.011342 -0.014719 -0.017574 -0.019815 -0.021399 -0.022324 -0.022629 -0.022378 -0.021659 -0.020569 -0.019207 -0.017668 -0.016036 -0.014379 -0.012752 -0.011195 -0.009733 -0.008382 -0.007150 -0.006039 -0.005048 -0.004173 -0.003410 -0.002751 -0.002188 -0.001715 -0.001322 -0.001000 -0.000741 -0.000536 -0.000377 -0.000257 -0.000168 -0.000104 -0.000060 -0.000030 -0.000010 0.000002 0.000009 0.000012 0.000014 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000017 0.000020 0.000025 0.000030 0.000035 0.000040 0.000044 0.000047 0.000047 0.000042 0.000030 0.000007 -0.000029 -0.000085 -0.000166 -0.000278 -0.000426 -0.000619 -0.000863 -0.001165 -0.001532 -0.001972 -0.002493 -0.003102 -0.003804 -0.004607 -0.005515 -0.006530 -0.007654 -0.008879 -0.010195 -0.011581 -0.013004 -0.014421 -0.015775 -0.016997 -0.018008 -0.018726 -0.019068 -0.018960 -0.018344 -0.017188 -0.015488 -0.013278 -0.010630 -0.007652 -0.004487 -0.001299 0.001733 0.004431 0.006628 0.008187 0.009010 0.009047 0.008297 0.006812 0.004692 0.002074 -0.000880 -0.003992 -0.007087 -0.010003 -0.012603 -0.014779 -0.016463 -0.017621 -0.018256 -0.018398 -0.018101 -0.017437 -0.016483 -0.015321 -0.014025 -0.012665 -0.011295 -0.009959 -0.008687 -0.007502 -0.006414 -0.005428 -0.004545 -0.003764 -0.003080 -0.002488 -0.001982 -0.001553 -0.001196 -0.000902 -0.000664 -0.000475 -0.000327 -0.000215 -0.000133 -0.000074 -0.000033 -0.000007 0.000010 0.000019 0.000023 0.000024 0.000024 0.000022 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000044 0.000052 0.000062 0.000071 0.000079 0.000085 0.000088 0.000084 0.000072 0.000047 0.000005 -0.000057 -0.000145 -0.000264 -0.000420 -0.000618 -0.000864 -0.001165 -0.001526 -0.001954 -0.002454 -0.003032 -0.003691 -0.004436 -0.005266 -0.006180 -0.007170 -0.008221 -0.009311 -0.010408 -0.011471 -0.012448 -0.013282 -0.013911 -0.014273 -0.014313 -0.013985 -0.013263 -0.012145 -0.010651 -0.008833 -0.006767 -0.004556 -0.002317 -0.000181 0.001725 0.003281 0.004387 0.004974 0.005004 0.004478 0.003436 0.001947 0.000113 -0.001949 -0.004112 -0.006250 -0.008247 -0.010006 -0.011454 -0.012544 -0.013254 -0.013590 -0.013575 -0.013251 -0.012670 -0.011890 -0.010969 -0.009963 -0.008921 -0.007883 -0.006880 -0.005935 -0.005062 -0.004268 -0.003556 -0.002927 -0.002376 -0.001901 -0.001496 -0.001154 -0.000871 -0.000638 -0.000451 -0.000303 -0.000189 -0.000104 -0.000042 0.000000 0.000027 0.000043 0.000050 0.000052 0.000050 0.000046 0.000041 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000043 0.000053 0.000065 0.000079 0.000095 0.000112 0.000129 0.000147 0.000163 0.000177 0.000185 0.000185 0.000174 0.000149 0.000107 0.000044 -0.000045 -0.000163 -0.000317 -0.000509 -0.000746 -0.001031 -0.001368 -0.001761 -0.002213 -0.002727 -0.003300 -0.003932 -0.004613 -0.005332 -0.006070 -0.006802 -0.007497 -0.008120 -0.008631 -0.008991 -0.009165 -0.009122 -0.008845 -0.008327 -0.007581 -0.006633 -0.005527 -0.004322 -0.003087 -0.001899 -0.000831 0.000044 0.000670 0.001004 0.001025 0.000735 0.000158 -0.000664 -0.001672 -0.002794 -0.003958 -0.005088 -0.006120 -0.007000 -0.007689 -0.008163 -0.008414 -0.008450 -0.008288 -0.007955 -0.007483 -0.006908 -0.006264 -0.005585 -0.004900 -0.004230 -0.003596 -0.003008 -0.002475 -0.002000 -0.001584 -0.001224 -0.000919 -0.000665 -0.000457 -0.000289 -0.000157 -0.000056 0.000019 0.000073 0.000109 0.000130 0.000139 0.000139 0.000133 0.000122 0.000109 0.000095 0.000082 0.000069 0.000058 0.000049 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000038 0.000049 0.000062 0.000078 0.000097 0.000119 0.000145 0.000174 0.000207 0.000244 0.000283 0.000324 0.000366 0.000408 0.000448 0.000485 0.000516 0.000539 0.000551 0.000549 0.000529 0.000490 0.000427 0.000339 0.000222 0.000075 -0.000105 -0.000321 -0.000572 -0.000860 -0.001182 -0.001533 -0.001905 -0.002290 -0.002674 -0.003043 -0.003381 -0.003674 -0.003907 -0.004071 -0.004159 -0.004169 -0.004107 -0.003981 -0.003807 -0.003601 -0.003385 -0.003179 -0.003003 -0.002873 -0.002800 -0.002789 -0.002839 -0.002941 -0.003082 -0.003243 -0.003405 -0.003547 -0.003649 -0.003698 -0.003684 -0.003603 -0.003456 -0.003250 -0.002992 -0.002695 -0.002370 -0.002028 -0.001682 -0.001342 -0.001017 -0.000714 -0.000440 -0.000197 0.000012 0.000186 0.000327 0.000436 0.000515 0.000566 0.000594 0.000600 0.000590 0.000567 0.000535 0.000497 0.000455 0.000411 0.000367 0.000322 0.000280 0.000239 0.000202 0.000169 0.000140 0.000115 0.000094 0.000076 0.000062 0.000050 0.000040 0.000032 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000033 0.000043 0.000056 0.000071 0.000090 0.000114 0.000143 0.000177 0.000218 0.000266 0.000322 0.000387 0.000462 0.000546 0.000640 0.000744 0.000859 0.000983 0.001117 0.001258 0.001407 0.001560 0.001717 0.001877 0.002039 0.002202 0.002363 0.002521 0.002670 0.002806 0.002923 0.003011 0.003061 0.003064 0.003006 0.002878 0.002669 0.002369 0.001974 0.001480 0.000890 0.000210 -0.000546 -0.001359 -0.002205 -0.003053 -0.003871 -0.004623 -0.005275 -0.005796 -0.006161 -0.006350 -0.006351 -0.006164 -0.005795 -0.005260 -0.004582 -0.003791 -0.002919 -0.002003 -0.001079 -0.000182 0.000657 0.001412 0.002063 0.002601 0.003019 0.003323 0.003519 0.003621 0.003643 0.003600 0.003506 0.003373 0.003213 0.003035 0.002844 0.002646 0.002444 0.002240 0.002038 0.001839 0.001645 0.001459 0.001283 0.001120 0.000969 0.000833 0.000710 0.000600 0.000504 0.000419 0.000345 0.000282 0.000228 0.000184 0.000147 0.000117 0.000094 0.000074 0.000059 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000062 0.000080 0.000102 0.000130 0.000165 0.000207 0.000259 0.000322 0.000398 0.000487 0.000593 0.000717 0.000862 0.001027 0.001217 0.001431 0.001671 0.001938 0.002231 0.002551 0.002899 0.003275 0.003681 0.004115 0.004578 0.005067 0.005575 0.006094 0.006611 0.007106 0.007557 0.007935 0.008209 0.008342 0.008301 0.008054 0.007572 0.006839 0.005848 0.004606 0.003138 0.001486 -0.000293 -0.002125 -0.003928 -0.005613 -0.007094 -0.008289 -0.009132 -0.009575 -0.009591 -0.009177 -0.008356 -0.007171 -0.005686 -0.003978 -0.002133 -0.000239 0.001618 0.003361 0.004924 0.006258 0.007330 0.008128 0.008653 0.008924 0.008968 0.008821 0.008523 0.008111 0.007622 0.007085 0.006527 0.005966 0.005415 0.004884 0.004379 0.003901 0.003452 0.003034 0.002647 0.002292 0.001970 0.001680 0.001422 0.001194 0.000996 0.000824 0.000677 0.000552 0.000446 0.000358 0.000285 0.000226 0.000178 0.000140 0.000110 0.000087 0.000068 0.000053 0.000042 0.000032 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000029 0.000039 0.000051 0.000067 0.000087 0.000113 0.000145 0.000185 0.000235 0.000297 0.000374 0.000467 0.000580 0.000715 0.000876 0.001067 0.001290 0.001549 0.001847 0.002186 0.002568 0.002996 0.003472 0.003998 0.004577 0.005211 0.005901 0.006648 0.007449 0.008297 0.009179 0.010076 0.010960 0.011794 0.012534 0.013127 0.013516 0.013644 0.013456 0.012905 0.011959 0.010602 0.008844 0.006719 0.004290 0.001646 -0.001100 -0.003819 -0.006373 -0.008625 -0.010448 -0.011739 -0.012421 -0.012452 -0.011829 -0.010589 -0.008802 -0.006568 -0.004009 -0.001260 0.001541 0.004263 0.006789 0.009021 0.010888 0.012346 0.013378 0.013995 0.014226 0.014119 0.013731 0.013124 0.012359 0.011492 0.010570 0.009632 0.008708 0.007817 0.006972 0.006180 0.005444 0.004766 0.004143 0.003577 0.003065 0.002606 0.002199 0.001841 0.001529 0.001261 0.001032 0.000837 0.000674 0.000539 0.000428 0.000337 0.000265 0.000207 0.000162 0.000126 0.000098 0.000076 0.000059 0.000045 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000031 0.000041 0.000054 0.000071 0.000093 0.000122 0.000157 0.000203 0.000260 0.000331 0.000419 0.000528 0.000662 0.000823 0.001018 0.001250 0.001524 0.001844 0.002216 0.002643 0.003129 0.003678 0.004293 0.004978 0.005738 0.006577 0.007497 0.008501 0.009584 0.010740 0.011951 0.013194 0.014432 0.015616 0.016687 0.017574 0.018201 0.018488 0.018361 0.017756 0.016625 0.014949 0.012735 0.010028 0.006909 0.003495 -0.000065 -0.003600 -0.006929 -0.009870 -0.012257 -0.013948 -0.014845 -0.014892 -0.014085 -0.012473 -0.010150 -0.007249 -0.003933 -0.000380 0.003229 0.006721 0.009943 0.012769 0.015108 0.016905 0.018142 0.018834 0.019023 0.018774 0.018164 0.017274 0.016186 0.014974 0.013702 0.012420 0.011166 0.009967 0.008839 0.007789 0.006822 0.005937 0.005132 0.004405 0.003753 0.003172 0.002661 0.002214 0.001827 0.001496 0.001215 0.000979 0.000783 0.000621 0.000490 0.000384 0.000299 0.000233 0.000180 0.000139 0.000108 0.000083 0.000064 0.000049 0.000037 0.000028 0.000021 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000042 0.000057 0.000075 0.000098 0.000129 0.000168 0.000217 0.000280 0.000359 0.000458 0.000580 0.000731 0.000915 0.001137 0.001404 0.001721 0.002093 0.002527 0.003028 0.003601 0.004252 0.004985 0.005806 0.006720 0.007733 0.008849 0.010070 0.011395 0.012813 0.014308 0.015848 0.017390 0.018876 0.020233 0.021375 0.022208 0.022636 0.022567 0.021920 0.020640 0.018696 0.016101 0.012904 0.009204 0.005141 0.000894 -0.003332 -0.007317 -0.010842 -0.013706 -0.015738 -0.016819 -0.016882 -0.015922 -0.013997 -0.011222 -0.007759 -0.003804 0.000429 0.004720 0.008862 0.012670 0.015997 0.018732 0.020813 0.022220 0.022973 0.023123 0.022750 0.021946 0.020813 0.019447 0.017940 0.016367 0.014790 0.013254 0.011792 0.010421 0.009152 0.007988 0.006928 0.005968 0.005105 0.004334 0.003651 0.003051 0.002529 0.002079 0.001694 0.001370 0.001098 0.000874 0.000690 0.000541 0.000422 0.000328 0.000254 0.000196 0.000151 0.000116 0.000089 0.000068 0.000051 0.000039 0.000029 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000032 0.000043 0.000058 0.000077 0.000102 0.000134 0.000175 0.000228 0.000296 0.000381 0.000487 0.000620 0.000785 0.000986 0.001231 0.001525 0.001875 0.002287 0.002770 0.003328 0.003970 0.004699 0.005525 0.006451 0.007486 0.008636 0.009907 0.011300 0.012815 0.014441 0.016159 0.017935 0.019719 0.021446 0.023030 0.024376 0.025375 0.025917 0.025895 0.025220 0.023824 0.021674 0.018782 0.015204 0.011050 0.006480 0.001695 -0.003072 -0.007572 -0.011556 -0.014795 -0.017097 -0.018324 -0.018401 -0.017323 -0.015156 -0.012030 -0.008127 -0.003671 0.001093 0.005918 0.010568 0.014836 0.018553 0.021599 0.023901 0.025440 0.026237 0.026355 0.025882 0.024925 0.023599 0.022014 0.020272 0.018462 0.016652 0.014895 0.013225 0.011663 0.010222 0.008903 0.007705 0.006624 0.005654 0.004791 0.004027 0.003358 0.002776 0.002275 0.001849 0.001490 0.001190 0.000944 0.000743 0.000581 0.000452 0.000350 0.000270 0.000208 0.000159 0.000122 0.000093 0.000070 0.000053 0.000040 0.000029 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000013 0.000017 0.000024 0.000032 0.000043 0.000058 0.000078 0.000104 0.000137 0.000180 0.000235 0.000306 0.000395 0.000508 0.000648 0.000822 0.001035 0.001295 0.001607 0.001980 0.002420 0.002935 0.003533 0.004220 0.005004 0.005893 0.006892 0.008010 0.009255 0.010632 0.012144 0.013791 0.015562 0.017435 0.019375 0.021328 0.023221 0.024966 0.026454 0.027569 0.028191 0.028204 0.027510 0.026036 0.023745 0.020649 0.016809 0.012344 0.007425 0.002269 -0.002871 -0.007726 -0.012028 -0.015527 -0.018018 -0.019348 -0.019438 -0.018281 -0.015949 -0.012581 -0.008377 -0.003578 0.001553 0.006746 0.011746 0.016330 0.020317 0.023576 0.026031 0.027660 0.028488 0.028583 0.028042 0.026980 0.025520 0.023783 0.021881 0.019907 0.017937 0.016026 0.014213 0.012520 0.010959 0.009533 0.008241 0.007076 0.006034 0.005106 0.004287 0.003569 0.002946 0.002410 0.001955 0.001572 0.001253 0.000991 0.000778 0.000607 0.000471 0.000364 0.000280 0.000215 0.000165 0.000126 0.000095 0.000072 0.000054 0.000040 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000031 0.000043 0.000058 0.000078 0.000104 0.000138 0.000182 0.000238 0.000310 0.000402 0.000517 0.000662 0.000840 0.001060 0.001327 0.001648 0.002032 0.002485 0.003016 0.003633 0.004344 0.005155 0.006076 0.007112 0.008273 0.009566 0.010997 0.012571 0.014286 0.016131 0.018085 0.020110 0.022150 0.024131 0.025958 0.027521 0.028696 0.029360 0.029392 0.028688 0.027175 0.024812 0.021612 0.017639 0.013014 0.007916 0.002569 -0.002764 -0.007803 -0.012270 -0.015906 -0.018496 -0.019883 -0.019983 -0.018790 -0.016375 -0.012886 -0.008528 -0.003553 0.001766 0.007148 0.012329 0.017076 0.021202 0.024571 0.027105 0.028782 0.029628 0.029713 0.029138 0.028023 0.026497 0.024685 0.022702 0.020646 0.018594 0.016605 0.014719 0.012959 0.011338 0.009857 0.008516 0.007309 0.006229 0.005269 0.004421 0.003678 0.003034 0.002480 0.002009 0.001613 0.001284 0.001014 0.000795 0.000619 0.000480 0.000370 0.000285 0.000218 0.000167 0.000127 0.000096 0.000072 0.000054 0.000040 0.000029 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000011 0.000016 0.000022 0.000030 0.000041 0.000056 0.000076 0.000102 0.000136 0.000180 0.000236 0.000309 0.000401 0.000516 0.000661 0.000839 0.001059 0.001325 0.001646 0.002028 0.002481 0.003011 0.003627 0.004336 0.005147 0.006067 0.007103 0.008265 0.009558 0.010991 0.012565 0.014281 0.016128 0.018084 0.020111 0.022155 0.024138 0.025968 0.027532 0.028710 0.029375 0.029407 0.028703 0.027189 0.024826 0.021624 0.017649 0.013022 0.007921 0.002571 -0.002767 -0.007813 -0.012287 -0.015931 -0.018529 -0.019925 -0.020032 -0.018843 -0.016433 -0.012945 -0.008587 -0.003610 0.001712 0.007098 0.012284 0.017035 0.021166 0.024539 0.027077 0.028757 0.029607 0.029697 0.029126 0.028015 0.026492 0.024683 0.022703 0.020648 0.018598 0.016610 0.014724 0.012964 0.011342 0.009862 0.008521 0.007313 0.006233 0.005273 0.004424 0.003681 0.003036 0.002481 0.002009 0.001612 0.001282 0.001012 0.000793 0.000617 0.000478 0.000369 0.000283 0.000217 0.000165 0.000125 0.000095 0.000071 0.000053 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000021 0.000029 0.000040 0.000054 0.000073 0.000099 0.000132 0.000175 0.000230 0.000301 0.000391 0.000504 0.000645 0.000818 0.001031 0.001290 0.001600 0.001970 0.002407 0.002918 0.003513 0.004197 0.004979 0.005867 0.006866 0.007986 0.009232 0.010611 0.012127 0.013778 0.015553 0.017432 0.019379 0.021340 0.023241 0.024993 0.026488 0.027609 0.028234 0.028249 0.027555 0.026079 0.023786 0.020686 0.016842 0.012371 0.007443 0.002275 -0.002880 -0.007754 -0.012077 -0.015600 -0.018115 -0.019469 -0.019579 -0.018439 -0.016118 -0.012756 -0.008551 -0.003746 0.001395 0.006599 0.011613 0.016210 0.020210 0.023481 0.025948 0.027588 0.028429 0.028536 0.028006 0.026955 0.025506 0.023778 0.021884 0.019916 0.017950 0.016041 0.014228 0.012535 0.010973 0.009546 0.008253 0.007088 0.006045 0.005117 0.004297 0.003577 0.002952 0.002414 0.001955 0.001570 0.001249 0.000986 0.000773 0.000601 0.000466 0.000359 0.000276 0.000211 0.000161 0.000122 0.000092 0.000068 0.000051 0.000037 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000027 0.000037 0.000051 0.000070 0.000094 0.000126 0.000167 0.000220 0.000288 0.000373 0.000481 0.000614 0.000778 0.000979 0.001221 0.001512 0.001858 0.002265 0.002742 0.003295 0.003932 0.004659 0.005482 0.006410 0.007447 0.008600 0.009875 0.011274 0.012795 0.014429 0.016156 0.017942 0.019739 0.021478 0.023075 0.024432 0.025440 0.025988 0.025970 0.025295 0.023897 0.021744 0.018846 0.015262 0.011099 0.006515 0.001711 -0.003081 -0.007612 -0.011631 -0.014908 -0.017250 -0.018515 -0.018626 -0.017575 -0.015426 -0.012308 -0.008405 -0.003940 0.000840 0.005684 0.010355 0.014644 0.018382 0.021447 0.023770 0.025328 0.026145 0.026282 0.025829 0.024890 0.023580 0.022009 0.020280 0.018478 0.016674 0.014919 0.013249 0.011687 0.010243 0.008922 0.007723 0.006641 0.005672 0.004807 0.004042 0.003370 0.002785 0.002281 0.001850 0.001487 0.001185 0.000937 0.000735 0.000573 0.000444 0.000342 0.000263 0.000201 0.000153 0.000116 0.000087 0.000065 0.000048 0.000035 0.000026 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000034 0.000047 0.000065 0.000087 0.000117 0.000156 0.000205 0.000268 0.000348 0.000447 0.000570 0.000720 0.000902 0.001122 0.001385 0.001696 0.002061 0.002488 0.002982 0.003549 0.004196 0.004928 0.005750 0.006667 0.007685 0.008807 0.010036 0.011369 0.012797 0.014303 0.015857 0.017415 0.018918 0.020292 0.021449 0.022295 0.022732 0.022668 0.022024 0.020743 0.018796 0.016195 0.012991 0.009280 0.005199 0.000927 -0.003333 -0.007359 -0.010932 -0.013847 -0.015934 -0.017066 -0.017174 -0.016251 -0.014351 -0.011588 -0.008124 -0.004157 0.000096 0.004412 0.008581 0.012418 0.015771 0.018534 0.020642 0.022076 0.022856 0.023033 0.022686 0.021906 0.020795 0.019448 0.017955 0.016393 0.014822 0.013289 0.011825 0.010452 0.009179 0.008012 0.006949 0.005988 0.005125 0.004354 0.003670 0.003067 0.002541 0.002086 0.001697 0.001368 0.001093 0.000866 0.000681 0.000532 0.000413 0.000318 0.000245 0.000187 0.000142 0.000108 0.000081 0.000060 0.000045 0.000033 0.000024 0.000017 0.000013 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000007 0.000010 0.000015 0.000022 0.000031 0.000043 0.000059 0.000080 0.000107 0.000142 0.000187 0.000244 0.000316 0.000404 0.000513 0.000646 0.000805 0.000996 0.001223 0.001490 0.001802 0.002165 0.002584 0.003063 0.003608 0.004222 0.004910 0.005675 0.006520 0.007449 0.008461 0.009554 0.010721 0.011946 0.013205 0.014460 0.015664 0.016755 0.017661 0.018304 0.018605 0.018487 0.017887 0.016758 0.015081 0.012863 0.010148 0.007016 0.003582 -0.000008 -0.003584 -0.006964 -0.009964 -0.012414 -0.014171 -0.015131 -0.015233 -0.014471 -0.012889 -0.010581 -0.007679 -0.004349 -0.000773 0.002866 0.006390 0.009644 0.012503 0.014875 0.016706 0.017976 0.018702 0.018925 0.018708 0.018126 0.017262 0.016196 0.015001 0.013740 0.012464 0.011211 0.010009 0.008876 0.007820 0.006848 0.005959 0.005153 0.004425 0.003773 0.003192 0.002679 0.002228 0.001837 0.001501 0.001215 0.000975 0.000776 0.000613 0.000480 0.000374 0.000289 0.000223 0.000170 0.000130 0.000098 0.000074 0.000056 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000019 0.000027 0.000038 0.000052 0.000071 0.000095 0.000126 0.000166 0.000216 0.000278 0.000354 0.000446 0.000558 0.000690 0.000847 0.001032 0.001247 0.001496 0.001784 0.002114 0.002490 0.002914 0.003390 0.003919 0.004504 0.005146 0.005846 0.006603 0.007415 0.008275 0.009172 0.010085 0.010988 0.011843 0.012605 0.013220 0.013630 0.013776 0.013601 0.013060 0.012120 0.010766 0.009006 0.006875 0.004432 0.001766 -0.001014 -0.003780 -0.006392 -0.008711 -0.010608 -0.011975 -0.012728 -0.012822 -0.012250 -0.011044 -0.009273 -0.007039 -0.004465 -0.001691 0.001142 0.003899 0.006461 0.008731 0.010635 0.012131 0.013202 0.013858 0.014127 0.014056 0.013701 0.013123 0.012381 0.011531 0.010620 0.009688 0.008763 0.007867 0.007014 0.006214 0.005471 0.004787 0.004163 0.003595 0.003084 0.002625 0.002217 0.001856 0.001541 0.001268 0.001034 0.000836 0.000669 0.000532 0.000420 0.000328 0.000255 0.000197 0.000152 0.000116 0.000088 0.000067 0.000050 0.000038 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000016 0.000023 0.000032 0.000045 0.000061 0.000082 0.000109 0.000142 0.000184 0.000235 0.000298 0.000372 0.000459 0.000562 0.000681 0.000818 0.000975 0.001155 0.001359 0.001589 0.001849 0.002138 0.002459 0.002810 0.003194 0.003609 0.004054 0.004528 0.005028 0.005548 0.006081 0.006613 0.007128 0.007601 0.008003 0.008301 0.008459 0.008440 0.008212 0.007746 0.007024 0.006040 0.004801 0.003329 0.001664 -0.000139 -0.002008 -0.003862 -0.005611 -0.007166 -0.008442 -0.009367 -0.009888 -0.009971 -0.009612 -0.008827 -0.007659 -0.006174 -0.004451 -0.002580 -0.000653 0.001241 0.003022 0.004624 0.005998 0.007112 0.007952 0.008519 0.008831 0.008914 0.008803 0.008534 0.008146 0.007674 0.007148 0.006594 0.006030 0.005473 0.004932 0.004416 0.003928 0.003473 0.003051 0.002663 0.002309 0.001987 0.001697 0.001438 0.001208 0.001005 0.000830 0.000678 0.000550 0.000442 0.000352 0.000278 0.000218 0.000170 0.000131 0.000101 0.000077 0.000059 0.000045 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000013 0.000019 0.000027 0.000037 0.000051 0.000068 0.000090 0.000117 0.000150 0.000190 0.000237 0.000291 0.000354 0.000424 0.000502 0.000588 0.000683 0.000788 0.000902 0.001026 0.001160 0.001305 0.001458 0.001620 0.001788 0.001959 0.002133 0.002305 0.002473 0.002634 0.002782 0.002914 0.003021 0.003093 0.003121 0.003090 0.002990 0.002807 0.002532 0.002158 0.001682 0.001105 0.000432 -0.000325 -0.001150 -0.002020 -0.002907 -0.003779 -0.004598 -0.005329 -0.005935 -0.006385 -0.006654 -0.006726 -0.006593 -0.006261 -0.005743 -0.005065 -0.004259 -0.003362 -0.002413 -0.001452 -0.000516 0.000363 0.001159 0.001853 0.002433 0.002896 0.003241 0.003477 0.003614 0.003666 0.003646 0.003569 0.003447 0.003290 0.003109 0.002910 0.002700 0.002485 0.002270 0.002059 0.001854 0.001658 0.001473 0.001298 0.001135 0.000985 0.000847 0.000721 0.000608 0.000508 0.000420 0.000344 0.000279 0.000224 0.000178 0.000140 0.000110 0.000086 0.000066 0.000051 0.000040 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000010 0.000015 0.000021 0.000030 0.000040 0.000054 0.000070 0.000091 0.000115 0.000143 0.000174 0.000208 0.000244 0.000280 0.000316 0.000350 0.000381 0.000407 0.000428 0.000441 0.000446 0.000440 0.000421 0.000385 0.000330 0.000250 0.000144 0.000006 -0.000165 -0.000370 -0.000611 -0.000885 -0.001189 -0.001518 -0.001865 -0.002221 -0.002575 -0.002914 -0.003222 -0.003488 -0.003697 -0.003842 -0.003918 -0.003927 -0.003874 -0.003773 -0.003638 -0.003488 -0.003341 -0.003215 -0.003124 -0.003080 -0.003086 -0.003144 -0.003247 -0.003384 -0.003542 -0.003703 -0.003850 -0.003966 -0.004036 -0.004049 -0.003997 -0.003877 -0.003690 -0.003442 -0.003142 -0.002803 -0.002437 -0.002058 -0.001678 -0.001309 -0.000961 -0.000642 -0.000357 -0.000111 0.000095 0.000261 0.000389 0.000483 0.000549 0.000589 0.000609 0.000612 0.000602 0.000580 0.000550 0.000512 0.000470 0.000424 0.000377 0.000330 0.000285 0.000242 0.000202 0.000167 0.000137 0.000110 0.000088 0.000070 0.000056 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000011 0.000016 0.000022 0.000030 0.000040 0.000051 0.000064 0.000079 0.000095 0.000110 0.000123 0.000132 0.000135 0.000128 0.000110 0.000076 0.000024 -0.000050 -0.000148 -0.000273 -0.000431 -0.000624 -0.000858 -0.001137 -0.001466 -0.001851 -0.002296 -0.002801 -0.003367 -0.003989 -0.004658 -0.005361 -0.006078 -0.006784 -0.007450 -0.008041 -0.008518 -0.008845 -0.008987 -0.008915 -0.008614 -0.008081 -0.007329 -0.006389 -0.005306 -0.004140 -0.002961 -0.001840 -0.000852 -0.000059 0.000483 0.000741 0.000699 0.000360 -0.000250 -0.001086 -0.002091 -0.003199 -0.004337 -0.005436 -0.006434 -0.007277 -0.007929 -0.008364 -0.008578 -0.008575 -0.008375 -0.008006 -0.007500 -0.006893 -0.006223 -0.005522 -0.004819 -0.004140 -0.003501 -0.002916 -0.002391 -0.001929 -0.001528 -0.001184 -0.000892 -0.000648 -0.000445 -0.000279 -0.000146 -0.000043 0.000034 0.000088 0.000123 0.000142 0.000149 0.000147 0.000138 0.000125 0.000110 0.000095 0.000080 0.000067 0.000055 0.000045 0.000037 0.000030 0.000025 0.000020 0.000017 0.000014 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000008 0.000011 0.000015 0.000020 0.000026 0.000032 0.000039 0.000044 0.000048 0.000047 0.000040 0.000023 -0.000007 -0.000055 -0.000126 -0.000223 -0.000352 -0.000517 -0.000724 -0.000977 -0.001282 -0.001646 -0.002072 -0.002569 -0.003141 -0.003795 -0.004533 -0.005358 -0.006266 -0.007248 -0.008288 -0.009363 -0.010441 -0.011478 -0.012427 -0.013228 -0.013822 -0.014148 -0.014153 -0.013792 -0.013044 -0.011906 -0.010404 -0.008591 -0.006546 -0.004372 -0.002186 -0.000115 0.001716 0.003194 0.004224 0.004741 0.004713 0.004144 0.003075 0.001577 -0.000253 -0.002299 -0.004438 -0.006545 -0.008509 -0.010233 -0.011647 -0.012703 -0.013380 -0.013683 -0.013636 -0.013282 -0.012672 -0.011865 -0.010920 -0.009893 -0.008834 -0.007785 -0.006777 -0.005832 -0.004966 -0.004185 -0.003490 -0.002877 -0.002342 -0.001879 -0.001481 -0.001144 -0.000860 -0.000627 -0.000438 -0.000289 -0.000174 -0.000090 -0.000030 0.000010 0.000035 0.000048 0.000053 0.000053 0.000050 0.000045 0.000040 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000007 0.000009 0.000011 0.000013 0.000014 0.000014 0.000011 0.000003 -0.000013 -0.000039 -0.000081 -0.000143 -0.000231 -0.000350 -0.000507 -0.000709 -0.000961 -0.001272 -0.001646 -0.002093 -0.002617 -0.003226 -0.003928 -0.004728 -0.005632 -0.006644 -0.007763 -0.008984 -0.010293 -0.011669 -0.013079 -0.014478 -0.015808 -0.017002 -0.017982 -0.018665 -0.018970 -0.018826 -0.018177 -0.016991 -0.015270 -0.013049 -0.010403 -0.007443 -0.004311 -0.001171 0.001801 0.004430 0.006557 0.008048 0.008810 0.008797 0.008012 0.006508 0.004383 0.001772 -0.001163 -0.004250 -0.007316 -0.010200 -0.012767 -0.014913 -0.016568 -0.017700 -0.018309 -0.018427 -0.018108 -0.017421 -0.016446 -0.015263 -0.013949 -0.012571 -0.011189 -0.009845 -0.008574 -0.007394 -0.006318 -0.005349 -0.004485 -0.003722 -0.003052 -0.002470 -0.001969 -0.001542 -0.001184 -0.000888 -0.000649 -0.000459 -0.000312 -0.000202 -0.000121 -0.000064 -0.000026 -0.000001 0.000014 0.000022 0.000025 0.000026 0.000025 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000001 -0.000002 -0.000008 -0.000020 -0.000039 -0.000068 -0.000113 -0.000178 -0.000269 -0.000393 -0.000558 -0.000770 -0.001039 -0.001372 -0.001778 -0.002265 -0.002841 -0.003514 -0.004291 -0.005180 -0.006187 -0.007317 -0.008574 -0.009954 -0.011451 -0.013048 -0.014715 -0.016413 -0.018085 -0.019661 -0.021056 -0.022175 -0.022917 -0.023182 -0.022882 -0.021950 -0.020348 -0.018080 -0.015191 -0.011775 -0.007971 -0.003958 0.000059 0.003857 0.007218 0.009938 0.011852 0.012839 0.012841 0.011858 0.009956 0.007257 0.003931 0.000179 -0.003780 -0.007728 -0.011462 -0.014810 -0.017638 -0.019857 -0.021421 -0.022330 -0.022620 -0.022356 -0.021622 -0.020517 -0.019139 -0.017583 -0.015934 -0.014264 -0.012629 -0.011070 -0.009613 -0.008274 -0.007059 -0.005968 -0.004997 -0.004138 -0.003387 -0.002735 -0.002175 -0.001702 -0.001307 -0.000984 -0.000724 -0.000520 -0.000362 -0.000244 -0.000157 -0.000096 -0.000053 -0.000024 -0.000005 0.000006 0.000012 0.000015 0.000016 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000017 -0.000029 -0.000048 -0.000076 -0.000119 -0.000180 -0.000265 -0.000383 -0.000539 -0.000744 -0.001006 -0.001335 -0.001741 -0.002232 -0.002819 -0.003511 -0.004316 -0.005242 -0.006296 -0.007484 -0.008811 -0.010279 -0.011883 -0.013613 -0.015448 -0.017356 -0.019288 -0.021180 -0.022949 -0.024497 -0.025715 -0.026483 -0.026689 -0.026230 -0.025029 -0.023044 -0.020278 -0.016788 -0.012683 -0.008129 -0.003333 0.001460 0.005989 0.009995 0.013240 0.015527 0.016713 0.016727 0.015570 0.013317 0.010112 0.006153 0.001679 -0.003052 -0.007784 -0.012276 -0.016324 -0.019768 -0.022499 -0.024464 -0.025659 -0.026123 -0.025931 -0.025182 -0.023986 -0.022461 -0.020715 -0.018848 -0.016944 -0.015067 -0.013266 -0.011574 -0.010009 -0.008582 -0.007292 -0.006137 -0.005112 -0.004210 -0.003423 -0.002745 -0.002168 -0.001685 -0.001286 -0.000964 -0.000707 -0.000508 -0.000356 -0.000242 -0.000159 -0.000100 -0.000058 -0.000030 -0.000012 -0.000001 0.000006 0.000010 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000011 -0.000018 -0.000029 -0.000046 -0.000072 -0.000109 -0.000163 -0.000238 -0.000342 -0.000482 -0.000667 -0.000906 -0.001211 -0.001592 -0.002059 -0.002625 -0.003298 -0.004089 -0.005008 -0.006060 -0.007254 -0.008595 -0.010086 -0.011727 -0.013511 -0.015428 -0.017451 -0.019545 -0.021656 -0.023710 -0.025618 -0.027269 -0.028542 -0.029306 -0.029436 -0.028819 -0.027369 -0.025041 -0.021840 -0.017829 -0.013133 -0.007937 -0.002477 0.002974 0.008122 0.012675 0.016363 0.018964 0.020318 0.020343 0.019038 0.016489 0.012856 0.008363 0.003276 -0.002112 -0.007512 -0.012653 -0.017303 -0.021280 -0.024462 -0.026785 -0.028244 -0.028880 -0.028775 -0.028039 -0.026795 -0.025171 -0.023290 -0.021261 -0.019178 -0.017113 -0.015121 -0.013239 -0.011491 -0.009888 -0.008432 -0.007123 -0.005955 -0.004923 -0.004020 -0.003240 -0.002573 -0.002013 -0.001550 -0.001173 -0.000871 -0.000635 -0.000453 -0.000316 -0.000215 -0.000141 -0.000089 -0.000053 -0.000028 -0.000012 -0.000002 0.000004 0.000008 0.000009 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000016 -0.000025 -0.000039 -0.000061 -0.000092 -0.000136 -0.000199 -0.000287 -0.000405 -0.000564 -0.000773 -0.001041 -0.001381 -0.001805 -0.002324 -0.002950 -0.003694 -0.004567 -0.005578 -0.006734 -0.008040 -0.009503 -0.011122 -0.012896 -0.014818 -0.016872 -0.019032 -0.021257 -0.023488 -0.025648 -0.027638 -0.029343 -0.030631 -0.031363 -0.031404 -0.030633 -0.028961 -0.026339 -0.022773 -0.018333 -0.013155 -0.007440 -0.001444 0.004536 0.010178 0.015166 0.019208 0.022059 0.023547 0.023579 0.022158 0.019372 0.015397 0.010476 0.004899 -0.001018 -0.006958 -0.012625 -0.017767 -0.022186 -0.025746 -0.028376 -0.030070 -0.030870 -0.030864 -0.030168 -0.028915 -0.027241 -0.025278 -0.023145 -0.020939 -0.018741 -0.016610 -0.014587 -0.012698 -0.010958 -0.009370 -0.007937 -0.006653 -0.005515 -0.004517 -0.003652 -0.002911 -0.002287 -0.001770 -0.001347 -0.001009 -0.000742 -0.000536 -0.000379 -0.000262 -0.000176 -0.000115 -0.000072 -0.000042 -0.000022 -0.000009 -0.000001 0.000004 0.000006 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000019 -0.000031 -0.000048 -0.000072 -0.000108 -0.000158 -0.000229 -0.000325 -0.000456 -0.000630 -0.000857 -0.001148 -0.001516 -0.001972 -0.002531 -0.003204 -0.004004 -0.004940 -0.006021 -0.007255 -0.008646 -0.010198 -0.011910 -0.013778 -0.015793 -0.017937 -0.020182 -0.022484 -0.024780 -0.026990 -0.029012 -0.030723 -0.031988 -0.032662 -0.032605 -0.031692 -0.029829 -0.026966 -0.023113 -0.018342 -0.012798 -0.006693 -0.000298 0.006072 0.012079 0.017387 0.021687 0.024721 0.026305 0.026343 0.024835 0.021875 0.017649 0.012412 0.006471 0.000162 -0.006181 -0.012246 -0.017763 -0.022523 -0.026381 -0.029262 -0.031155 -0.032106 -0.032205 -0.031573 -0.030346 -0.028668 -0.026676 -0.024492 -0.022220 -0.019943 -0.017724 -0.015607 -0.013621 -0.011782 -0.010098 -0.008571 -0.007200 -0.005980 -0.004908 -0.003976 -0.003178 -0.002504 -0.001944 -0.001486 -0.001118 -0.000828 -0.000602 -0.000430 -0.000301 -0.000205 -0.000136 -0.000087 -0.000054 -0.000030 -0.000015 -0.000006 0.000000 0.000004 0.000006 0.000006 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000014 -0.000022 -0.000035 -0.000054 -0.000081 -0.000120 -0.000175 -0.000251 -0.000354 -0.000494 -0.000678 -0.000919 -0.001226 -0.001614 -0.002094 -0.002681 -0.003388 -0.004226 -0.005206 -0.006336 -0.007623 -0.009070 -0.010680 -0.012449 -0.014373 -0.016440 -0.018629 -0.020910 -0.023237 -0.025547 -0.027756 -0.029761 -0.031437 -0.032646 -0.033242 -0.033083 -0.032041 -0.030024 -0.026980 -0.022919 -0.017918 -0.012127 -0.005764 0.000890 0.007512 0.013752 0.019263 0.023725 0.026874 0.028518 0.028558 0.026994 0.023923 0.019536 0.014096 0.007921 0.001357 -0.005251 -0.011580 -0.017352 -0.022349 -0.026422 -0.029492 -0.031547 -0.032631 -0.032836 -0.032285 -0.031116 -0.029475 -0.027500 -0.025316 -0.023029 -0.020723 -0.018465 -0.016300 -0.014258 -0.012360 -0.010613 -0.009024 -0.007593 -0.006316 -0.005191 -0.004212 -0.003372 -0.002663 -0.002072 -0.001589 -0.001200 -0.000891 -0.000652 -0.000468 -0.000330 -0.000228 -0.000153 -0.000100 -0.000063 -0.000037 -0.000020 -0.000009 -0.000002 0.000002 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000015 -0.000024 -0.000038 -0.000058 -0.000087 -0.000128 -0.000186 -0.000265 -0.000374 -0.000519 -0.000710 -0.000959 -0.001277 -0.001676 -0.002171 -0.002775 -0.003502 -0.004362 -0.005367 -0.006525 -0.007841 -0.009317 -0.010955 -0.012749 -0.014693 -0.016772 -0.018964 -0.021237 -0.023544 -0.025821 -0.027984 -0.029930 -0.031535 -0.032661 -0.033165 -0.032904 -0.031753 -0.029619 -0.026453 -0.022267 -0.017137 -0.011216 -0.004725 0.002054 0.008791 0.015135 0.020734 0.025267 0.028463 0.030132 0.030171 0.028580 0.025459 0.020999 0.015467 0.009184 0.002498 -0.004239 -0.010702 -0.016609 -0.021741 -0.025944 -0.029140 -0.031313 -0.032509 -0.032817 -0.032359 -0.031273 -0.029702 -0.027785 -0.025646 -0.023391 -0.021103 -0.018850 -0.016678 -0.014620 -0.012697 -0.010922 -0.009300 -0.007835 -0.006525 -0.005369 -0.004362 -0.003496 -0.002764 -0.002155 -0.001656 -0.001253 -0.000934 -0.000685 -0.000494 -0.000350 -0.000243 -0.000165 -0.000109 -0.000070 -0.000043 -0.000024 -0.000012 -0.000005 -0.000000 0.000002 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000015 -0.000025 -0.000039 -0.000060 -0.000090 -0.000132 -0.000192 -0.000273 -0.000384 -0.000532 -0.000727 -0.000979 -0.001301 -0.001705 -0.002206 -0.002816 -0.003549 -0.004417 -0.005430 -0.006595 -0.007917 -0.009398 -0.011036 -0.012825 -0.014755 -0.016811 -0.018969 -0.021195 -0.023443 -0.025647 -0.027726 -0.029577 -0.031082 -0.032106 -0.032508 -0.032151 -0.030913 -0.028703 -0.025476 -0.021242 -0.016080 -0.010141 -0.003645 0.003129 0.009854 0.016180 0.021761 0.026275 0.029458 0.031117 0.031152 0.029563 0.026449 0.021999 0.016478 0.010205 0.003526 -0.003212 -0.009685 -0.015614 -0.020780 -0.025033 -0.028291 -0.030540 -0.031823 -0.032225 -0.031866 -0.030881 -0.029409 -0.027584 -0.025527 -0.023342 -0.021112 -0.018903 -0.016762 -0.014722 -0.012808 -0.011034 -0.009407 -0.007933 -0.006613 -0.005446 -0.004428 -0.003553 -0.002812 -0.002195 -0.001689 -0.001281 -0.000957 -0.000704 -0.000509 -0.000362 -0.000253 -0.000173 -0.000115 -0.000074 -0.000046 -0.000027 -0.000015 -0.000007 -0.000002 0.000001 0.000003 0.000003 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000005 -0.000009 -0.000015 -0.000025 -0.000040 -0.000061 -0.000091 -0.000134 -0.000193 -0.000275 -0.000386 -0.000534 -0.000729 -0.000981 -0.001301 -0.001704 -0.002202 -0.002808 -0.003536 -0.004397 -0.005402 -0.006556 -0.007864 -0.009326 -0.010939 -0.012695 -0.014584 -0.016587 -0.018679 -0.020826 -0.022980 -0.025079 -0.027042 -0.028774 -0.030157 -0.031065 -0.031363 -0.030919 -0.029618 -0.027373 -0.024140 -0.019933 -0.014830 -0.008976 -0.002588 0.004063 0.010658 0.016857 0.022321 0.026739 0.029850 0.031469 0.031498 0.029937 0.026882 0.022517 0.017102 0.010948 0.004390 -0.002231 -0.008600 -0.014446 -0.019555 -0.023779 -0.027040 -0.029321 -0.030663 -0.031149 -0.030891 -0.030018 -0.028664 -0.026957 -0.025012 -0.022930 -0.020791 -0.018658 -0.016579 -0.014589 -0.012712 -0.010965 -0.009359 -0.007899 -0.006590 -0.005430 -0.004418 -0.003547 -0.002810 -0.002195 -0.001691 -0.001284 -0.000961 -0.000708 -0.000514 -0.000367 -0.000257 -0.000176 -0.000118 -0.000077 -0.000048 -0.000029 -0.000016 -0.000008 -0.000003 0.000000 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000008 -0.000015 -0.000025 -0.000039 -0.000060 -0.000090 -0.000132 -0.000191 -0.000272 -0.000381 -0.000527 -0.000718 -0.000965 -0.001280 -0.001675 -0.002162 -0.002756 -0.003468 -0.004311 -0.005292 -0.006419 -0.007695 -0.009118 -0.010685 -0.012386 -0.014208 -0.016133 -0.018133 -0.020174 -0.022208 -0.024177 -0.026003 -0.027595 -0.028843 -0.029628 -0.029823 -0.029306 -0.027966 -0.025725 -0.022541 -0.018429 -0.013465 -0.007789 -0.001608 0.004816 0.011178 0.017153 0.022415 0.026666 0.029657 0.031210 0.031231 0.029720 0.026770 0.022557 0.017331 0.011390 0.005056 -0.001344 -0.007509 -0.013178 -0.018147 -0.022273 -0.025481 -0.027754 -0.029128 -0.029682 -0.029521 -0.028766 -0.027543 -0.025972 -0.024161 -0.022206 -0.020183 -0.018152 -0.016162 -0.014247 -0.012432 -0.010736 -0.009172 -0.007747 -0.006466 -0.005331 -0.004340 -0.003486 -0.002763 -0.002161 -0.001666 -0.001267 -0.000949 -0.000701 -0.000510 -0.000364 -0.000256 -0.000176 -0.000119 -0.000078 -0.000049 -0.000030 -0.000017 -0.000009 -0.000004 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000008 -0.000014 -0.000024 -0.000038 -0.000059 -0.000088 -0.000129 -0.000186 -0.000264 -0.000370 -0.000511 -0.000697 -0.000936 -0.001240 -0.001621 -0.002092 -0.002666 -0.003353 -0.004166 -0.005112 -0.006198 -0.007426 -0.008794 -0.010296 -0.011923 -0.013659 -0.015485 -0.017372 -0.019287 -0.021184 -0.023005 -0.024678 -0.026118 -0.027225 -0.027886 -0.027985 -0.027408 -0.026056 -0.023855 -0.020768 -0.016811 -0.012056 -0.006636 -0.000748 0.005361 0.011405 0.017074 0.022063 0.026089 0.028919 0.030384 0.030396 0.028954 0.026147 0.022143 0.017176 0.011528 0.005505 -0.000588 -0.006463 -0.011877 -0.016634 -0.020601 -0.023706 -0.025932 -0.027313 -0.027918 -0.027847 -0.027210 -0.026123 -0.024698 -0.023037 -0.021225 -0.019337 -0.017429 -0.015548 -0.013728 -0.011995 -0.010369 -0.008865 -0.007492 -0.006256 -0.005160 -0.004201 -0.003376 -0.002678 -0.002095 -0.001617 -0.001231 -0.000923 -0.000683 -0.000497 -0.000356 -0.000251 -0.000173 -0.000117 -0.000077 -0.000049 -0.000030 -0.000017 -0.000009 -0.000004 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000004 -0.000007 -0.000014 -0.000023 -0.000036 -0.000056 -0.000084 -0.000123 -0.000178 -0.000253 -0.000354 -0.000489 -0.000666 -0.000894 -0.001184 -0.001548 -0.001997 -0.002543 -0.003199 -0.003973 -0.004874 -0.005907 -0.007074 -0.008373 -0.009796 -0.011333 -0.012968 -0.014680 -0.016441 -0.018216 -0.019962 -0.021625 -0.023138 -0.024422 -0.025385 -0.025926 -0.025939 -0.025320 -0.023980 -0.021851 -0.018903 -0.015151 -0.010662 -0.005563 -0.000036 0.005689 0.011344 0.016643 0.021302 0.025059 0.027695 0.029055 0.029057 0.027701 0.025070 0.021318 0.016666 0.011376 0.005731 0.000017 -0.005501 -0.010594 -0.015082 -0.018840 -0.021800 -0.023946 -0.025307 -0.025947 -0.025954 -0.025430 -0.024480 -0.023207 -0.021701 -0.020044 -0.018302 -0.016531 -0.014773 -0.013063 -0.011428 -0.009887 -0.008458 -0.007151 -0.005973 -0.004927 -0.004013 -0.003226 -0.002559 -0.002004 -0.001547 -0.001179 -0.000886 -0.000656 -0.000478 -0.000343 -0.000242 -0.000167 -0.000113 -0.000075 -0.000048 -0.000030 -0.000017 -0.000009 -0.000004 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000007 -0.000013 -0.000021 -0.000034 -0.000053 -0.000079 -0.000117 -0.000168 -0.000239 -0.000334 -0.000461 -0.000628 -0.000842 -0.001115 -0.001458 -0.001881 -0.002395 -0.003012 -0.003741 -0.004589 -0.005560 -0.006657 -0.007876 -0.009209 -0.010646 -0.012168 -0.013756 -0.015380 -0.017007 -0.018596 -0.020097 -0.021447 -0.022576 -0.023401 -0.023830 -0.023769 -0.023126 -0.021820 -0.019792 -0.017016 -0.013508 -0.009331 -0.004602 0.000512 0.005800 0.011016 0.015899 0.020186 0.023640 0.026060 0.027304 0.027296 0.026038 0.023605 0.020140 0.015845 0.010959 0.005744 0.000460 -0.004648 -0.009372 -0.013546 -0.017055 -0.019836 -0.021873 -0.023192 -0.023849 -0.023922 -0.023503 -0.022686 -0.021562 -0.020214 -0.018715 -0.017127 -0.015499 -0.013874 -0.012285 -0.010758 -0.009315 -0.007973 -0.006743 -0.005633 -0.004647 -0.003785 -0.003043 -0.002415 -0.001891 -0.001462 -0.001114 -0.000838 -0.000621 -0.000453 -0.000325 -0.000230 -0.000159 -0.000108 -0.000071 -0.000046 -0.000029 -0.000017 -0.000009 -0.000004 -0.000001 0.000000 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000019 -0.000031 -0.000049 -0.000074 -0.000109 -0.000157 -0.000222 -0.000311 -0.000429 -0.000583 -0.000783 -0.001037 -0.001356 -0.001749 -0.002228 -0.002802 -0.003480 -0.004269 -0.005172 -0.006191 -0.007323 -0.008559 -0.009887 -0.011290 -0.012746 -0.014229 -0.015706 -0.017137 -0.018476 -0.019668 -0.020648 -0.021342 -0.021670 -0.021550 -0.020898 -0.019647 -0.017743 -0.015167 -0.011932 -0.008099 -0.003773 0.000894 0.005710 0.010454 0.014889 0.018780 0.021910 0.024099 0.025219 0.025203 0.024051 0.021833 0.018677 0.014766 0.010316 0.005564 0.000746 -0.003919 -0.008240 -0.012068 -0.015300 -0.017876 -0.019782 -0.021039 -0.021696 -0.021822 -0.021497 -0.020805 -0.019825 -0.018631 -0.017289 -0.015855 -0.014375 -0.012887 -0.011425 -0.010014 -0.008676 -0.007428 -0.006283 -0.005248 -0.004330 -0.003526 -0.002835 -0.002250 -0.001763 -0.001363 -0.001040 -0.000782 -0.000580 -0.000424 -0.000305 -0.000215 -0.000149 -0.000101 -0.000067 -0.000043 -0.000027 -0.000016 -0.000009 -0.000004 -0.000001 0.000000 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000010 -0.000018 -0.000029 -0.000045 -0.000067 -0.000099 -0.000144 -0.000204 -0.000285 -0.000394 -0.000535 -0.000719 -0.000952 -0.001245 -0.001607 -0.002047 -0.002575 -0.003199 -0.003925 -0.004756 -0.005693 -0.006733 -0.007866 -0.009082 -0.010362 -0.011685 -0.013026 -0.014353 -0.015629 -0.016812 -0.017853 -0.018693 -0.019269 -0.019509 -0.019343 -0.018700 -0.017520 -0.015759 -0.013400 -0.010458 -0.006988 -0.003085 0.001116 0.005443 0.009698 0.013672 0.017153 0.019950 0.021903 0.022897 0.022874 0.021833 0.019837 0.017002 0.013489 0.009491 0.005220 0.000886 -0.003316 -0.007215 -0.010680 -0.013615 -0.015969 -0.017727 -0.018906 -0.019548 -0.019714 -0.019471 -0.018893 -0.018048 -0.017001 -0.015811 -0.014528 -0.013194 -0.011845 -0.010512 -0.009221 -0.007992 -0.006844 -0.005789 -0.004835 -0.003988 -0.003247 -0.002610 -0.002072 -0.001623 -0.001256 -0.000958 -0.000721 -0.000535 -0.000391 -0.000281 -0.000199 -0.000138 -0.000094 -0.000062 -0.000040 -0.000025 -0.000015 -0.000008 -0.000004 -0.000001 0.000000 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000005 -0.000009 -0.000016 -0.000026 -0.000040 -0.000061 -0.000090 -0.000130 -0.000185 -0.000258 -0.000356 -0.000485 -0.000651 -0.000863 -0.001129 -0.001458 -0.001859 -0.002340 -0.002908 -0.003569 -0.004325 -0.005178 -0.006123 -0.007153 -0.008254 -0.009411 -0.010603 -0.011804 -0.012985 -0.014113 -0.015149 -0.016048 -0.016761 -0.017231 -0.017399 -0.017201 -0.016580 -0.015485 -0.013878 -0.011748 -0.009109 -0.006010 -0.002535 0.001195 0.005030 0.008796 0.012307 0.015379 0.017844 0.019562 0.020432 0.020402 0.019475 0.017703 0.015190 0.012077 0.008534 0.004747 0.000900 -0.002834 -0.006306 -0.009399 -0.012030 -0.014153 -0.015751 -0.016841 -0.017456 -0.017648 -0.017474 -0.016997 -0.016275 -0.015366 -0.014320 -0.013182 -0.011990 -0.010777 -0.009572 -0.008401 -0.007284 -0.006238 -0.005275 -0.004405 -0.003632 -0.002957 -0.002376 -0.001886 -0.001478 -0.001143 -0.000872 -0.000657 -0.000488 -0.000356 -0.000256 -0.000181 -0.000126 -0.000085 -0.000057 -0.000037 -0.000023 -0.000014 -0.000008 -0.000004 -0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000008 -0.000013 -0.000022 -0.000035 -0.000054 -0.000080 -0.000116 -0.000164 -0.000230 -0.000318 -0.000433 -0.000583 -0.000773 -0.001012 -0.001308 -0.001669 -0.002102 -0.002614 -0.003209 -0.003891 -0.004659 -0.005510 -0.006436 -0.007425 -0.008461 -0.009525 -0.010591 -0.011635 -0.012623 -0.013522 -0.014293 -0.014892 -0.015271 -0.015378 -0.015163 -0.014576 -0.013575 -0.012131 -0.010233 -0.007897 -0.005166 -0.002113 0.001155 0.004508 0.007795 0.010856 0.013530 0.015673 0.017162 0.017912 0.017879 0.017063 0.015511 0.013313 0.010591 0.007494 0.004181 0.000813 -0.002462 -0.005513 -0.008238 -0.010566 -0.012453 -0.013888 -0.014879 -0.015457 -0.015663 -0.015545 -0.015156 -0.014545 -0.013762 -0.012850 -0.011848 -0.010790 -0.009709 -0.008630 -0.007577 -0.006570 -0.005626 -0.004756 -0.003970 -0.003272 -0.002663 -0.002139 -0.001697 -0.001330 -0.001028 -0.000785 -0.000591 -0.000439 -0.000320 -0.000230 -0.000163 -0.000113 -0.000076 -0.000051 -0.000033 -0.000020 -0.000012 -0.000007 -0.000003 -0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000012 -0.000019 -0.000031 -0.000047 -0.000070 -0.000101 -0.000145 -0.000203 -0.000281 -0.000383 -0.000515 -0.000684 -0.000897 -0.001161 -0.001482 -0.001868 -0.002324 -0.002855 -0.003463 -0.004149 -0.004908 -0.005733 -0.006613 -0.007532 -0.008473 -0.009413 -0.010327 -0.011187 -0.011962 -0.012617 -0.013116 -0.013418 -0.013479 -0.013258 -0.012714 -0.011813 -0.010532 -0.008864 -0.006824 -0.004449 -0.001804 0.001020 0.003913 0.006744 0.009375 0.011672 0.013508 0.014782 0.015420 0.015383 0.014675 0.013334 0.011437 0.009090 0.006419 0.003559 0.000649 -0.002184 -0.004830 -0.007199 -0.009231 -0.010888 -0.012157 -0.013047 -0.013579 -0.013788 -0.013714 -0.013400 -0.012887 -0.012216 -0.011426 -0.010550 -0.009620 -0.008662 -0.007704 -0.006765 -0.005866 -0.005022 -0.004244 -0.003541 -0.002917 -0.002373 -0.001905 -0.001511 -0.001183 -0.000915 -0.000698 -0.000525 -0.000389 -0.000284 -0.000204 -0.000144 -0.000100 -0.000067 -0.000045 -0.000029 -0.000018 -0.000011 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000010 -0.000016 -0.000026 -0.000040 -0.000060 -0.000088 -0.000125 -0.000176 -0.000244 -0.000334 -0.000450 -0.000599 -0.000786 -0.001018 -0.001301 -0.001642 -0.002044 -0.002513 -0.003051 -0.003657 -0.004328 -0.005056 -0.005832 -0.006641 -0.007467 -0.008289 -0.009083 -0.009826 -0.010489 -0.011043 -0.011456 -0.011693 -0.011721 -0.011503 -0.011008 -0.010210 -0.009090 -0.007644 -0.005887 -0.003849 -0.001588 0.000821 0.003282 0.005686 0.007918 0.009862 0.011415 0.012489 0.013023 0.012986 0.012378 0.011235 0.009621 0.007624 0.005350 0.002916 0.000435 -0.001983 -0.004247 -0.006280 -0.008030 -0.009465 -0.010573 -0.011359 -0.011841 -0.012045 -0.012003 -0.011751 -0.011322 -0.010752 -0.010071 -0.009311 -0.008497 -0.007656 -0.006811 -0.005981 -0.005185 -0.004438 -0.003749 -0.003126 -0.002574 -0.002092 -0.001679 -0.001331 -0.001042 -0.000805 -0.000614 -0.000461 -0.000342 -0.000249 -0.000178 -0.000125 -0.000086 -0.000058 -0.000038 -0.000025 -0.000015 -0.000009 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000014 -0.000022 -0.000034 -0.000051 -0.000075 -0.000107 -0.000151 -0.000210 -0.000288 -0.000389 -0.000518 -0.000681 -0.000883 -0.001130 -0.001427 -0.001780 -0.002190 -0.002661 -0.003191 -0.003779 -0.004416 -0.005095 -0.005802 -0.006520 -0.007233 -0.007919 -0.008557 -0.009121 -0.009586 -0.009926 -0.010112 -0.010115 -0.009908 -0.009467 -0.008770 -0.007804 -0.006568 -0.005074 -0.003350 -0.001443 0.000583 0.002648 0.004662 0.006528 0.008151 0.009445 0.010338 0.010778 0.010741 0.010227 0.009266 0.007910 0.006234 0.004326 0.002281 0.000195 -0.001842 -0.003752 -0.005473 -0.006961 -0.008188 -0.009142 -0.009826 -0.010254 -0.010446 -0.010427 -0.010225 -0.009868 -0.009384 -0.008801 -0.008144 -0.007437 -0.006704 -0.005964 -0.005237 -0.004539 -0.003883 -0.003278 -0.002732 -0.002248 -0.001826 -0.001465 -0.001160 -0.000907 -0.000700 -0.000533 -0.000401 -0.000296 -0.000215 -0.000154 -0.000108 -0.000074 -0.000049 -0.000032 -0.000021 -0.000013 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000018 -0.000028 -0.000043 -0.000063 -0.000090 -0.000128 -0.000178 -0.000245 -0.000332 -0.000443 -0.000583 -0.000758 -0.000971 -0.001228 -0.001533 -0.001889 -0.002297 -0.002758 -0.003268 -0.003822 -0.004410 -0.005022 -0.005643 -0.006257 -0.006846 -0.007389 -0.007866 -0.008256 -0.008534 -0.008679 -0.008667 -0.008477 -0.008089 -0.007490 -0.006669 -0.005626 -0.004373 -0.002934 -0.001349 0.000331 0.002040 0.003703 0.005241 0.006576 0.007639 0.008369 0.008727 0.008690 0.008261 0.007464 0.006341 0.004954 0.003374 0.001680 -0.000049 -0.001741 -0.003332 -0.004770 -0.006018 -0.007052 -0.007863 -0.008450 -0.008823 -0.008997 -0.008992 -0.008830 -0.008532 -0.008124 -0.007626 -0.007061 -0.006451 -0.005816 -0.005174 -0.004543 -0.003935 -0.003365 -0.002839 -0.002365 -0.001944 -0.001578 -0.001265 -0.001001 -0.000782 -0.000603 -0.000459 -0.000344 -0.000254 -0.000184 -0.000131 -0.000091 -0.000062 -0.000041 -0.000027 -0.000017 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000015 -0.000023 -0.000035 -0.000052 -0.000075 -0.000107 -0.000150 -0.000206 -0.000280 -0.000374 -0.000494 -0.000643 -0.000825 -0.001045 -0.001307 -0.001613 -0.001964 -0.002361 -0.002800 -0.003277 -0.003783 -0.004309 -0.004841 -0.005367 -0.005868 -0.006329 -0.006731 -0.007055 -0.007282 -0.007395 -0.007374 -0.007204 -0.006871 -0.006363 -0.005674 -0.004807 -0.003771 -0.002587 -0.001286 0.000087 0.001480 0.002833 0.004082 0.005164 0.006023 0.006611 0.006896 0.006861 0.006508 0.005855 0.004938 0.003806 0.002517 0.001133 -0.000281 -0.001668 -0.002974 -0.004159 -0.005191 -0.006052 -0.006730 -0.007226 -0.007545 -0.007699 -0.007701 -0.007569 -0.007321 -0.006976 -0.006553 -0.006070 -0.005547 -0.005001 -0.004448 -0.003903 -0.003380 -0.002887 -0.002435 -0.002026 -0.001665 -0.001350 -0.001082 -0.000855 -0.000667 -0.000514 -0.000390 -0.000292 -0.000214 -0.000155 -0.000110 -0.000076 -0.000051 -0.000034 -0.000021 -0.000013 -0.000008 -0.000005 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000012 -0.000019 -0.000029 -0.000043 -0.000062 -0.000089 -0.000124 -0.000171 -0.000233 -0.000313 -0.000413 -0.000539 -0.000694 -0.000881 -0.001103 -0.001364 -0.001663 -0.002002 -0.002377 -0.002784 -0.003216 -0.003665 -0.004118 -0.004564 -0.004989 -0.005377 -0.005714 -0.005983 -0.006169 -0.006257 -0.006233 -0.006085 -0.005803 -0.005379 -0.004810 -0.004098 -0.003253 -0.002292 -0.001240 -0.000134 0.000985 0.002069 0.003067 0.003930 0.004612 0.005078 0.005301 0.005268 0.004980 0.004453 0.003715 0.002804 0.001766 0.000652 -0.000488 -0.001608 -0.002666 -0.003628 -0.004471 -0.005177 -0.005737 -0.006149 -0.006416 -0.006547 -0.006552 -0.006443 -0.006236 -0.005945 -0.005585 -0.005175 -0.004728 -0.004261 -0.003788 -0.003323 -0.002875 -0.002455 -0.002068 -0.001720 -0.001412 -0.001144 -0.000915 -0.000723 -0.000563 -0.000433 -0.000328 -0.000245 -0.000179 -0.000129 -0.000090 -0.000062 -0.000041 -0.000027 -0.000017 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000015 -0.000023 -0.000035 -0.000051 -0.000072 -0.000102 -0.000141 -0.000192 -0.000258 -0.000342 -0.000447 -0.000577 -0.000734 -0.000921 -0.001141 -0.001395 -0.001682 -0.002000 -0.002345 -0.002711 -0.003090 -0.003473 -0.003849 -0.004206 -0.004532 -0.004813 -0.005036 -0.005188 -0.005258 -0.005235 -0.005109 -0.004875 -0.004526 -0.004063 -0.003487 -0.002807 -0.002037 -0.001200 -0.000321 0.000564 0.001418 0.002203 0.002879 0.003412 0.003774 0.003944 0.003913 0.003681 0.003261 0.002675 0.001952 0.001130 0.000246 -0.000660 -0.001551 -0.002396 -0.003167 -0.003845 -0.004415 -0.004870 -0.005207 -0.005427 -0.005535 -0.005539 -0.005447 -0.005273 -0.005027 -0.004723 -0.004375 -0.003996 -0.003599 -0.003198 -0.002803 -0.002423 -0.002067 -0.001740 -0.001445 -0.001185 -0.000959 -0.000767 -0.000605 -0.000470 -0.000361 -0.000273 -0.000202 -0.000148 -0.000106 -0.000074 -0.000050 -0.000033 -0.000021 -0.000013 -0.000008 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000019 -0.000028 -0.000041 -0.000058 -0.000082 -0.000114 -0.000156 -0.000211 -0.000280 -0.000367 -0.000474 -0.000605 -0.000762 -0.000946 -0.001159 -0.001399 -0.001667 -0.001956 -0.002264 -0.002583 -0.002904 -0.003219 -0.003518 -0.003789 -0.004022 -0.004207 -0.004332 -0.004389 -0.004369 -0.004266 -0.004075 -0.003793 -0.003421 -0.002961 -0.002422 -0.001815 -0.001157 -0.000471 0.000218 0.000881 0.001487 0.002008 0.002416 0.002691 0.002818 0.002788 0.002603 0.002273 0.001814 0.001250 0.000607 -0.000083 -0.000792 -0.001491 -0.002155 -0.002764 -0.003302 -0.003756 -0.004120 -0.004390 -0.004567 -0.004653 -0.004653 -0.004575 -0.004427 -0.004219 -0.003962 -0.003668 -0.003348 -0.003014 -0.002676 -0.002343 -0.002024 -0.001724 -0.001450 -0.001203 -0.000985 -0.000796 -0.000635 -0.000500 -0.000388 -0.000297 -0.000224 -0.000166 -0.000120 -0.000085 -0.000059 -0.000040 -0.000026 -0.000016 -0.000010 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000015 -0.000022 -0.000032 -0.000046 -0.000066 -0.000091 -0.000125 -0.000169 -0.000226 -0.000297 -0.000385 -0.000493 -0.000623 -0.000776 -0.000953 -0.001153 -0.001376 -0.001618 -0.001874 -0.002139 -0.002407 -0.002669 -0.002917 -0.003142 -0.003335 -0.003488 -0.003592 -0.003639 -0.003624 -0.003542 -0.003390 -0.003166 -0.002872 -0.002511 -0.002089 -0.001617 -0.001108 -0.000580 -0.000053 0.000452 0.000912 0.001305 0.001612 0.001816 0.001907 0.001878 0.001733 0.001476 0.001122 0.000688 0.000194 -0.000337 -0.000883 -0.001423 -0.001937 -0.002411 -0.002830 -0.003186 -0.003472 -0.003685 -0.003823 -0.003889 -0.003885 -0.003817 -0.003691 -0.003515 -0.003299 -0.003051 -0.002783 -0.002502 -0.002219 -0.001941 -0.001674 -0.001425 -0.001196 -0.000991 -0.000810 -0.000654 -0.000521 -0.000409 -0.000317 -0.000242 -0.000181 -0.000133 -0.000096 -0.000068 -0.000047 -0.000031 -0.000020 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000025 -0.000036 -0.000051 -0.000072 -0.000099 -0.000135 -0.000180 -0.000238 -0.000309 -0.000398 -0.000504 -0.000630 -0.000776 -0.000941 -0.001125 -0.001325 -0.001537 -0.001756 -0.001977 -0.002194 -0.002399 -0.002584 -0.002744 -0.002871 -0.002957 -0.002999 -0.002990 -0.002927 -0.002808 -0.002634 -0.002406 -0.002126 -0.001801 -0.001440 -0.001052 -0.000653 -0.000255 0.000123 0.000465 0.000756 0.000981 0.001128 0.001190 0.001164 0.001049 0.000853 0.000583 0.000254 -0.000119 -0.000521 -0.000935 -0.001345 -0.001737 -0.002099 -0.002421 -0.002695 -0.002916 -0.003080 -0.003186 -0.003233 -0.003225 -0.003164 -0.003056 -0.002907 -0.002725 -0.002518 -0.002294 -0.002060 -0.001824 -0.001593 -0.001373 -0.001166 -0.000978 -0.000809 -0.000660 -0.000531 -0.000422 -0.000331 -0.000255 -0.000194 -0.000145 -0.000106 -0.000076 -0.000053 -0.000036 -0.000024 -0.000015 -0.000009 -0.000005 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000013 -0.000019 -0.000028 -0.000040 -0.000056 -0.000077 -0.000105 -0.000141 -0.000187 -0.000245 -0.000317 -0.000403 -0.000506 -0.000625 -0.000760 -0.000911 -0.001075 -0.001249 -0.001429 -0.001610 -0.001787 -0.001956 -0.002108 -0.002240 -0.002345 -0.002419 -0.002456 -0.002453 -0.002407 -0.002318 -0.002185 -0.002011 -0.001798 -0.001552 -0.001280 -0.000990 -0.000692 -0.000399 -0.000121 0.000129 0.000339 0.000500 0.000603 0.000644 0.000619 0.000530 0.000381 0.000179 -0.000066 -0.000344 -0.000643 -0.000951 -0.001256 -0.001550 -0.001822 -0.002065 -0.002273 -0.002440 -0.002564 -0.002642 -0.002674 -0.002661 -0.002606 -0.002513 -0.002388 -0.002235 -0.002062 -0.001875 -0.001681 -0.001487 -0.001296 -0.001115 -0.000946 -0.000791 -0.000653 -0.000532 -0.000427 -0.000338 -0.000264 -0.000203 -0.000154 -0.000114 -0.000083 -0.000059 -0.000041 -0.000027 -0.000018 -0.000011 -0.000006 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000030 -0.000042 -0.000059 -0.000081 -0.000109 -0.000146 -0.000192 -0.000249 -0.000319 -0.000402 -0.000498 -0.000608 -0.000731 -0.000864 -0.001005 -0.001151 -0.001299 -0.001444 -0.001581 -0.001706 -0.001815 -0.001903 -0.001965 -0.001999 -0.002002 -0.001971 -0.001907 -0.001808 -0.001678 -0.001520 -0.001337 -0.001135 -0.000922 -0.000705 -0.000492 -0.000292 -0.000114 0.000035 0.000147 0.000217 0.000242 0.000219 0.000150 0.000039 -0.000110 -0.000290 -0.000493 -0.000711 -0.000936 -0.001160 -0.001376 -0.001577 -0.001757 -0.001911 -0.002035 -0.002125 -0.002181 -0.002200 -0.002184 -0.002134 -0.002054 -0.001947 -0.001819 -0.001675 -0.001521 -0.001361 -0.001201 -0.001046 -0.000897 -0.000760 -0.000634 -0.000522 -0.000424 -0.000340 -0.000268 -0.000208 -0.000159 -0.000120 -0.000088 -0.000064 -0.000045 -0.000031 -0.000020 -0.000013 -0.000008 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000031 -0.000044 -0.000061 -0.000083 -0.000112 -0.000148 -0.000194 -0.000249 -0.000316 -0.000393 -0.000482 -0.000580 -0.000688 -0.000802 -0.000920 -0.001039 -0.001156 -0.001268 -0.001370 -0.001460 -0.001533 -0.001587 -0.001619 -0.001627 -0.001608 -0.001564 -0.001494 -0.001400 -0.001284 -0.001151 -0.001005 -0.000851 -0.000696 -0.000545 -0.000404 -0.000280 -0.000177 -0.000101 -0.000056 -0.000043 -0.000063 -0.000116 -0.000198 -0.000306 -0.000436 -0.000581 -0.000737 -0.000898 -0.001058 -0.001214 -0.001359 -0.001489 -0.001601 -0.001691 -0.001755 -0.001792 -0.001802 -0.001783 -0.001738 -0.001668 -0.001578 -0.001471 -0.001352 -0.001224 -0.001094 -0.000963 -0.000836 -0.000716 -0.000605 -0.000504 -0.000414 -0.000335 -0.000267 -0.000210 -0.000163 -0.000124 -0.000092 -0.000067 -0.000048 -0.000033 -0.000023 -0.000015 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000032 -0.000045 -0.000062 -0.000084 -0.000113 -0.000149 -0.000193 -0.000246 -0.000307 -0.000378 -0.000457 -0.000542 -0.000634 -0.000728 -0.000824 -0.000918 -0.001009 -0.001092 -0.001166 -0.001228 -0.001275 -0.001305 -0.001316 -0.001308 -0.001280 -0.001232 -0.001166 -0.001084 -0.000990 -0.000887 -0.000779 -0.000671 -0.000566 -0.000470 -0.000385 -0.000317 -0.000267 -0.000239 -0.000233 -0.000251 -0.000291 -0.000351 -0.000428 -0.000519 -0.000621 -0.000730 -0.000842 -0.000955 -0.001064 -0.001166 -0.001258 -0.001337 -0.001400 -0.001444 -0.001468 -0.001469 -0.001449 -0.001408 -0.001347 -0.001271 -0.001182 -0.001083 -0.000979 -0.000872 -0.000766 -0.000664 -0.000567 -0.000478 -0.000397 -0.000325 -0.000262 -0.000208 -0.000163 -0.000125 -0.000095 -0.000070 -0.000051 -0.000036 -0.000024 -0.000016 -0.000010 -0.000006 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000015 -0.000022 -0.000032 -0.000045 -0.000062 -0.000084 -0.000112 -0.000147 -0.000189 -0.000238 -0.000294 -0.000356 -0.000424 -0.000496 -0.000572 -0.000648 -0.000723 -0.000796 -0.000864 -0.000925 -0.000977 -0.001019 -0.001047 -0.001061 -0.001061 -0.001045 -0.001015 -0.000971 -0.000916 -0.000851 -0.000781 -0.000707 -0.000634 -0.000564 -0.000500 -0.000444 -0.000400 -0.000369 -0.000353 -0.000352 -0.000367 -0.000396 -0.000439 -0.000493 -0.000556 -0.000626 -0.000700 -0.000776 -0.000852 -0.000926 -0.000996 -0.001060 -0.001114 -0.001156 -0.001185 -0.001198 -0.001193 -0.001172 -0.001135 -0.001083 -0.001018 -0.000944 -0.000862 -0.000777 -0.000691 -0.000605 -0.000523 -0.000446 -0.000375 -0.000310 -0.000253 -0.000204 -0.000161 -0.000125 -0.000096 -0.000072 -0.000052 -0.000037 -0.000026 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000015 -0.000022 -0.000032 -0.000045 -0.000062 -0.000084 -0.000111 -0.000144 -0.000182 -0.000226 -0.000275 -0.000329 -0.000386 -0.000445 -0.000506 -0.000566 -0.000624 -0.000680 -0.000730 -0.000774 -0.000810 -0.000837 -0.000853 -0.000858 -0.000852 -0.000835 -0.000808 -0.000773 -0.000731 -0.000685 -0.000637 -0.000590 -0.000545 -0.000504 -0.000469 -0.000442 -0.000424 -0.000415 -0.000417 -0.000429 -0.000450 -0.000480 -0.000517 -0.000559 -0.000605 -0.000654 -0.000703 -0.000753 -0.000802 -0.000848 -0.000890 -0.000925 -0.000952 -0.000969 -0.000974 -0.000966 -0.000945 -0.000911 -0.000866 -0.000812 -0.000750 -0.000683 -0.000614 -0.000544 -0.000476 -0.000410 -0.000348 -0.000292 -0.000241 -0.000196 -0.000157 -0.000124 -0.000096 -0.000072 -0.000054 -0.000039 -0.000027 -0.000018 -0.000012 -0.000007 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000014 -0.000022 -0.000032 -0.000045 -0.000061 -0.000082 -0.000108 -0.000138 -0.000172 -0.000211 -0.000253 -0.000297 -0.000344 -0.000391 -0.000439 -0.000486 -0.000531 -0.000573 -0.000610 -0.000641 -0.000666 -0.000683 -0.000692 -0.000693 -0.000686 -0.000672 -0.000652 -0.000627 -0.000599 -0.000570 -0.000541 -0.000514 -0.000489 -0.000469 -0.000453 -0.000444 -0.000440 -0.000443 -0.000453 -0.000468 -0.000489 -0.000513 -0.000540 -0.000569 -0.000599 -0.000630 -0.000660 -0.000691 -0.000719 -0.000745 -0.000767 -0.000783 -0.000791 -0.000791 -0.000780 -0.000759 -0.000729 -0.000690 -0.000644 -0.000593 -0.000538 -0.000482 -0.000426 -0.000372 -0.000320 -0.000271 -0.000226 -0.000186 -0.000151 -0.000120 -0.000094 -0.000072 -0.000054 -0.000040 -0.000028 -0.000019 -0.000013 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000005 -0.000009 -0.000014 -0.000022 -0.000031 -0.000044 -0.000060 -0.000080 -0.000103 -0.000130 -0.000160 -0.000192 -0.000227 -0.000263 -0.000301 -0.000339 -0.000376 -0.000413 -0.000447 -0.000478 -0.000506 -0.000528 -0.000546 -0.000558 -0.000564 -0.000564 -0.000559 -0.000549 -0.000537 -0.000522 -0.000506 -0.000490 -0.000475 -0.000462 -0.000452 -0.000444 -0.000440 -0.000440 -0.000443 -0.000451 -0.000461 -0.000474 -0.000490 -0.000506 -0.000523 -0.000540 -0.000558 -0.000575 -0.000592 -0.000608 -0.000623 -0.000635 -0.000643 -0.000645 -0.000640 -0.000628 -0.000609 -0.000581 -0.000548 -0.000509 -0.000467 -0.000423 -0.000378 -0.000333 -0.000289 -0.000248 -0.000210 -0.000175 -0.000143 -0.000116 -0.000092 -0.000071 -0.000054 -0.000040 -0.000029 -0.000020 -0.000013 -0.000008 -0.000005 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000009 -0.000014 -0.000022 -0.000031 -0.000043 -0.000058 -0.000076 -0.000097 -0.000120 -0.000145 -0.000172 -0.000200 -0.000230 -0.000260 -0.000290 -0.000319 -0.000347 -0.000374 -0.000398 -0.000418 -0.000435 -0.000449 -0.000458 -0.000463 -0.000464 -0.000463 -0.000458 -0.000452 -0.000446 -0.000439 -0.000432 -0.000427 -0.000423 -0.000421 -0.000420 -0.000422 -0.000426 -0.000431 -0.000438 -0.000446 -0.000455 -0.000464 -0.000473 -0.000482 -0.000490 -0.000498 -0.000506 -0.000513 -0.000520 -0.000525 -0.000527 -0.000525 -0.000518 -0.000505 -0.000486 -0.000462 -0.000434 -0.000401 -0.000367 -0.000331 -0.000295 -0.000259 -0.000224 -0.000192 -0.000162 -0.000134 -0.000110 -0.000088 -0.000069 -0.000054 -0.000041 -0.000030 -0.000021 -0.000014 -0.000009 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000009 -0.000014 -0.000021 -0.000031 -0.000042 -0.000055 -0.000071 -0.000088 -0.000108 -0.000129 -0.000151 -0.000174 -0.000198 -0.000222 -0.000246 -0.000269 -0.000291 -0.000312 -0.000331 -0.000347 -0.000361 -0.000372 -0.000380 -0.000386 -0.000389 -0.000390 -0.000390 -0.000389 -0.000388 -0.000387 -0.000387 -0.000387 -0.000388 -0.000390 -0.000393 -0.000397 -0.000401 -0.000406 -0.000410 -0.000415 -0.000419 -0.000422 -0.000425 -0.000427 -0.000429 -0.000431 -0.000433 -0.000434 -0.000433 -0.000431 -0.000426 -0.000418 -0.000405 -0.000388 -0.000367 -0.000342 -0.000315 -0.000287 -0.000258 -0.000229 -0.000201 -0.000174 -0.000148 -0.000124 -0.000103 -0.000084 -0.000067 -0.000052 -0.000040 -0.000030 -0.000022 -0.000015 -0.000010 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000009 -0.000014 -0.000021 -0.000029 -0.000040 -0.000051 -0.000065 -0.000080 -0.000096 -0.000113 -0.000131 -0.000150 -0.000169 -0.000189 -0.000208 -0.000227 -0.000245 -0.000262 -0.000277 -0.000291 -0.000303 -0.000312 -0.000320 -0.000326 -0.000331 -0.000335 -0.000338 -0.000340 -0.000342 -0.000345 -0.000348 -0.000351 -0.000354 -0.000358 -0.000362 -0.000365 -0.000368 -0.000370 -0.000372 -0.000373 -0.000373 -0.000372 -0.000370 -0.000368 -0.000366 -0.000364 -0.000361 -0.000358 -0.000353 -0.000346 -0.000337 -0.000324 -0.000309 -0.000290 -0.000269 -0.000247 -0.000224 -0.000200 -0.000177 -0.000155 -0.000134 -0.000114 -0.000095 -0.000078 -0.000063 -0.000050 -0.000039 -0.000030 -0.000022 -0.000015 -0.000010 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000014 -0.000021 -0.000028 -0.000037 -0.000047 -0.000058 -0.000071 -0.000084 -0.000098 -0.000113 -0.000129 -0.000145 -0.000161 -0.000177 -0.000193 -0.000208 -0.000222 -0.000235 -0.000247 -0.000257 -0.000266 -0.000274 -0.000280 -0.000285 -0.000290 -0.000295 -0.000299 -0.000303 -0.000307 -0.000312 -0.000316 -0.000320 -0.000323 -0.000326 -0.000328 -0.000329 -0.000329 -0.000328 -0.000326 -0.000322 -0.000319 -0.000314 -0.000310 -0.000305 -0.000300 -0.000295 -0.000288 -0.000281 -0.000271 -0.000259 -0.000245 -0.000229 -0.000212 -0.000193 -0.000174 -0.000155 -0.000137 -0.000119 -0.000102 -0.000087 -0.000072 -0.000059 -0.000048 -0.000037 -0.000029 -0.000021 -0.000015 -0.000011 -0.000007 -0.000004 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000014 -0.000020 -0.000026 -0.000034 -0.000042 -0.000052 -0.000062 -0.000074 -0.000086 -0.000098 -0.000111 -0.000125 -0.000139 -0.000152 -0.000166 -0.000179 -0.000191 -0.000202 -0.000212 -0.000221 -0.000229 -0.000236 -0.000242 -0.000247 -0.000253 -0.000258 -0.000263 -0.000268 -0.000272 -0.000277 -0.000281 -0.000285 -0.000287 -0.000289 -0.000289 -0.000288 -0.000286 -0.000282 -0.000278 -0.000273 -0.000267 -0.000261 -0.000255 -0.000249 -0.000243 -0.000235 -0.000227 -0.000218 -0.000207 -0.000194 -0.000181 -0.000166 -0.000151 -0.000135 -0.000120 -0.000105 -0.000091 -0.000078 -0.000066 -0.000055 -0.000044 -0.000035 -0.000027 -0.000021 -0.000015 -0.000010 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000024 -0.000031 -0.000038 -0.000046 -0.000055 -0.000065 -0.000075 -0.000086 -0.000097 -0.000109 -0.000121 -0.000133 -0.000145 -0.000156 -0.000166 -0.000175 -0.000184 -0.000191 -0.000198 -0.000204 -0.000209 -0.000215 -0.000220 -0.000225 -0.000230 -0.000235 -0.000240 -0.000244 -0.000247 -0.000250 -0.000251 -0.000251 -0.000250 -0.000247 -0.000242 -0.000237 -0.000232 -0.000226 -0.000219 -0.000213 -0.000206 -0.000199 -0.000192 -0.000184 -0.000175 -0.000165 -0.000154 -0.000142 -0.000130 -0.000117 -0.000105 -0.000092 -0.000081 -0.000069 -0.000059 -0.000049 -0.000041 -0.000033 -0.000026 -0.000020 -0.000014 -0.000010 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000022 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000067 -0.000076 -0.000087 -0.000097 -0.000107 -0.000118 -0.000127 -0.000137 -0.000145 -0.000153 -0.000159 -0.000165 -0.000171 -0.000176 -0.000181 -0.000186 -0.000191 -0.000196 -0.000201 -0.000205 -0.000209 -0.000213 -0.000215 -0.000216 -0.000216 -0.000214 -0.000211 -0.000207 -0.000202 -0.000196 -0.000190 -0.000183 -0.000177 -0.000170 -0.000163 -0.000156 -0.000148 -0.000140 -0.000131 -0.000122 -0.000112 -0.000101 -0.000091 -0.000081 -0.000071 -0.000061 -0.000053 -0.000044 -0.000037 -0.000030 -0.000024 -0.000018 -0.000014 -0.000010 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000060 -0.000069 -0.000078 -0.000087 -0.000096 -0.000104 -0.000112 -0.000120 -0.000126 -0.000132 -0.000137 -0.000142 -0.000147 -0.000152 -0.000156 -0.000161 -0.000166 -0.000170 -0.000174 -0.000178 -0.000181 -0.000183 -0.000184 -0.000184 -0.000182 -0.000179 -0.000175 -0.000170 -0.000164 -0.000159 -0.000153 -0.000146 -0.000140 -0.000133 -0.000126 -0.000119 -0.000112 -0.000104 -0.000096 -0.000088 -0.000079 -0.000071 -0.000062 -0.000054 -0.000046 -0.000039 -0.000033 -0.000027 -0.000022 -0.000017 -0.000013 -0.000009 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000034 -0.000041 -0.000048 -0.000055 -0.000063 -0.000070 -0.000078 -0.000085 -0.000092 -0.000098 -0.000104 -0.000109 -0.000114 -0.000118 -0.000122 -0.000126 -0.000131 -0.000135 -0.000139 -0.000143 -0.000147 -0.000150 -0.000153 -0.000154 -0.000155 -0.000155 -0.000153 -0.000150 -0.000147 -0.000142 -0.000137 -0.000132 -0.000126 -0.000120 -0.000114 -0.000108 -0.000102 -0.000095 -0.000089 -0.000082 -0.000075 -0.000068 -0.000061 -0.000054 -0.000048 -0.000041 -0.000035 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000008 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000044 -0.000050 -0.000057 -0.000063 -0.000069 -0.000075 -0.000080 -0.000085 -0.000089 -0.000093 -0.000097 -0.000101 -0.000105 -0.000108 -0.000112 -0.000116 -0.000120 -0.000123 -0.000126 -0.000128 -0.000129 -0.000130 -0.000129 -0.000128 -0.000125 -0.000122 -0.000118 -0.000114 -0.000109 -0.000104 -0.000098 -0.000093 -0.000087 -0.000082 -0.000076 -0.000070 -0.000065 -0.000059 -0.000053 -0.000047 -0.000042 -0.000036 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000040 -0.000046 -0.000051 -0.000056 -0.000061 -0.000065 -0.000069 -0.000073 -0.000076 -0.000079 -0.000083 -0.000086 -0.000089 -0.000093 -0.000096 -0.000099 -0.000102 -0.000104 -0.000106 -0.000107 -0.000107 -0.000107 -0.000106 -0.000103 -0.000101 -0.000097 -0.000093 -0.000089 -0.000085 -0.000080 -0.000075 -0.000070 -0.000065 -0.000060 -0.000055 -0.000050 -0.000046 -0.000041 -0.000036 -0.000032 -0.000027 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000007 -0.000005 -0.000003 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000041 -0.000045 -0.000049 -0.000052 -0.000056 -0.000059 -0.000061 -0.000064 -0.000067 -0.000070 -0.000073 -0.000076 -0.000079 -0.000082 -0.000084 -0.000086 -0.000087 -0.000088 -0.000088 -0.000087 -0.000086 -0.000084 -0.000082 -0.000079 -0.000076 -0.000072 -0.000069 -0.000065 -0.000060 -0.000056 -0.000052 -0.000047 -0.000043 -0.000039 -0.000035 -0.000031 -0.000027 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000029 -0.000033 -0.000036 -0.000039 -0.000042 -0.000044 -0.000047 -0.000049 -0.000052 -0.000054 -0.000057 -0.000060 -0.000062 -0.000065 -0.000067 -0.000068 -0.000069 -0.000070 -0.000071 -0.000071 -0.000070 -0.000069 -0.000068 -0.000066 -0.000064 -0.000061 -0.000058 -0.000055 -0.000052 -0.000048 -0.000044 -0.000041 -0.000037 -0.000034 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000023 -0.000026 -0.000028 -0.000031 -0.000033 -0.000035 -0.000037 -0.000039 -0.000041 -0.000044 -0.000046 -0.000048 -0.000050 -0.000052 -0.000054 -0.000055 -0.000056 -0.000056 -0.000056 -0.000056 -0.000056 -0.000055 -0.000054 -0.000053 -0.000051 -0.000049 -0.000047 -0.000044 -0.000041 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000023 -0.000024 -0.000026 -0.000028 -0.000030 -0.000031 -0.000033 -0.000035 -0.000037 -0.000039 -0.000040 -0.000042 -0.000043 -0.000044 -0.000044 -0.000044 -0.000044 -0.000044 -0.000044 -0.000043 -0.000042 -0.000041 -0.000040 -0.000039 -0.000037 -0.000035 -0.000032 -0.000030 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000025 -0.000027 -0.000028 -0.000030 -0.000031 -0.000032 -0.000033 -0.000034 -0.000034 -0.000034 -0.000034 -0.000034 -0.000034 -0.000033 -0.000033 -0.000033 -0.000032 -0.000031 -0.000030 -0.000029 -0.000027 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000026 -0.000026 -0.000026 -0.000025 -0.000025 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode12_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000002 -0.000005 -0.000007 -0.000010 -0.000013 -0.000015 -0.000017 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000009 0.000007 0.000005 0.000002 -0.000001 -0.000005 -0.000008 -0.000012 -0.000015 -0.000018 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000023 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000023 0.000024 0.000025 0.000025 0.000025 0.000025 0.000025 0.000024 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000010 0.000007 0.000003 -0.000001 -0.000006 -0.000010 -0.000014 -0.000018 -0.000021 -0.000023 -0.000025 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000026 -0.000027 -0.000028 -0.000028 -0.000029 -0.000029 -0.000029 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000014 0.000016 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000030 0.000031 0.000032 0.000032 0.000032 0.000031 0.000031 0.000030 0.000029 0.000028 0.000027 0.000026 0.000024 0.000022 0.000019 0.000016 0.000013 0.000008 0.000003 -0.000002 -0.000007 -0.000013 -0.000017 -0.000022 -0.000025 -0.000027 -0.000029 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000031 -0.000031 -0.000033 -0.000033 -0.000034 -0.000035 -0.000035 -0.000035 -0.000035 -0.000034 -0.000033 -0.000032 -0.000030 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000014 0.000016 0.000019 0.000021 0.000024 0.000027 0.000030 0.000032 0.000035 0.000037 0.000038 0.000039 0.000040 0.000040 0.000039 0.000039 0.000038 0.000037 0.000037 0.000035 0.000034 0.000032 0.000030 0.000027 0.000024 0.000020 0.000015 0.000010 0.000003 -0.000003 -0.000010 -0.000016 -0.000021 -0.000026 -0.000029 -0.000032 -0.000033 -0.000034 -0.000034 -0.000034 -0.000034 -0.000034 -0.000035 -0.000036 -0.000038 -0.000039 -0.000040 -0.000041 -0.000042 -0.000042 -0.000042 -0.000042 -0.000041 -0.000040 -0.000038 -0.000036 -0.000034 -0.000032 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000027 0.000031 0.000034 0.000037 0.000041 0.000043 0.000046 0.000047 0.000048 0.000049 0.000049 0.000048 0.000048 0.000047 0.000046 0.000045 0.000043 0.000041 0.000039 0.000036 0.000033 0.000029 0.000023 0.000017 0.000011 0.000003 -0.000005 -0.000012 -0.000019 -0.000025 -0.000030 -0.000034 -0.000036 -0.000037 -0.000038 -0.000038 -0.000038 -0.000038 -0.000039 -0.000040 -0.000042 -0.000043 -0.000045 -0.000047 -0.000049 -0.000050 -0.000051 -0.000051 -0.000051 -0.000051 -0.000050 -0.000048 -0.000046 -0.000044 -0.000041 -0.000038 -0.000035 -0.000032 -0.000030 -0.000027 -0.000025 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000014 0.000016 0.000018 0.000021 0.000024 0.000028 0.000031 0.000035 0.000039 0.000043 0.000047 0.000051 0.000054 0.000057 0.000058 0.000060 0.000060 0.000060 0.000059 0.000058 0.000057 0.000055 0.000054 0.000052 0.000049 0.000046 0.000043 0.000038 0.000033 0.000027 0.000019 0.000011 0.000003 -0.000006 -0.000015 -0.000022 -0.000029 -0.000034 -0.000038 -0.000040 -0.000041 -0.000041 -0.000042 -0.000042 -0.000042 -0.000043 -0.000045 -0.000047 -0.000049 -0.000052 -0.000055 -0.000057 -0.000059 -0.000061 -0.000062 -0.000063 -0.000063 -0.000062 -0.000061 -0.000058 -0.000056 -0.000052 -0.000049 -0.000045 -0.000042 -0.000039 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000024 0.000027 0.000031 0.000036 0.000040 0.000045 0.000049 0.000054 0.000059 0.000063 0.000067 0.000070 0.000072 0.000073 0.000073 0.000073 0.000071 0.000070 0.000068 0.000066 0.000063 0.000061 0.000057 0.000053 0.000049 0.000043 0.000037 0.000029 0.000021 0.000012 0.000002 -0.000008 -0.000017 -0.000025 -0.000032 -0.000037 -0.000040 -0.000042 -0.000043 -0.000044 -0.000044 -0.000044 -0.000045 -0.000047 -0.000049 -0.000052 -0.000056 -0.000059 -0.000063 -0.000066 -0.000070 -0.000073 -0.000075 -0.000077 -0.000078 -0.000078 -0.000076 -0.000074 -0.000071 -0.000067 -0.000063 -0.000059 -0.000054 -0.000050 -0.000046 -0.000042 -0.000038 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000030 0.000035 0.000040 0.000045 0.000051 0.000057 0.000062 0.000068 0.000074 0.000078 0.000083 0.000086 0.000088 0.000089 0.000089 0.000088 0.000086 0.000084 0.000081 0.000078 0.000074 0.000070 0.000066 0.000060 0.000054 0.000047 0.000039 0.000030 0.000021 0.000011 0.000001 -0.000009 -0.000018 -0.000026 -0.000033 -0.000038 -0.000041 -0.000043 -0.000043 -0.000044 -0.000044 -0.000045 -0.000047 -0.000050 -0.000053 -0.000057 -0.000062 -0.000067 -0.000072 -0.000077 -0.000082 -0.000086 -0.000091 -0.000094 -0.000096 -0.000096 -0.000095 -0.000093 -0.000089 -0.000085 -0.000080 -0.000075 -0.000070 -0.000065 -0.000059 -0.000054 -0.000049 -0.000044 -0.000038 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000015 0.000019 0.000023 0.000027 0.000032 0.000038 0.000044 0.000050 0.000057 0.000064 0.000071 0.000078 0.000085 0.000092 0.000097 0.000102 0.000105 0.000108 0.000109 0.000108 0.000107 0.000104 0.000101 0.000097 0.000092 0.000086 0.000080 0.000073 0.000066 0.000058 0.000049 0.000039 0.000030 0.000019 0.000009 -0.000001 -0.000011 -0.000020 -0.000027 -0.000032 -0.000036 -0.000039 -0.000040 -0.000040 -0.000040 -0.000041 -0.000043 -0.000046 -0.000049 -0.000054 -0.000060 -0.000067 -0.000074 -0.000081 -0.000088 -0.000095 -0.000102 -0.000108 -0.000113 -0.000116 -0.000118 -0.000118 -0.000116 -0.000112 -0.000107 -0.000101 -0.000095 -0.000089 -0.000082 -0.000076 -0.000069 -0.000062 -0.000055 -0.000048 -0.000041 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000040 0.000047 0.000055 0.000063 0.000072 0.000080 0.000089 0.000098 0.000106 0.000114 0.000120 0.000126 0.000130 0.000132 0.000133 0.000132 0.000129 0.000125 0.000120 0.000114 0.000107 0.000099 0.000090 0.000080 0.000070 0.000059 0.000048 0.000036 0.000025 0.000015 0.000004 -0.000005 -0.000014 -0.000021 -0.000027 -0.000031 -0.000033 -0.000033 -0.000033 -0.000033 -0.000033 -0.000034 -0.000036 -0.000040 -0.000045 -0.000053 -0.000061 -0.000070 -0.000080 -0.000090 -0.000100 -0.000110 -0.000120 -0.000128 -0.000135 -0.000141 -0.000144 -0.000144 -0.000143 -0.000139 -0.000134 -0.000127 -0.000120 -0.000112 -0.000104 -0.000095 -0.000086 -0.000078 -0.000069 -0.000060 -0.000052 -0.000044 -0.000037 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000029 0.000035 0.000042 0.000050 0.000059 0.000068 0.000078 0.000089 0.000100 0.000111 0.000122 0.000132 0.000141 0.000149 0.000155 0.000159 0.000162 0.000162 0.000160 0.000156 0.000150 0.000143 0.000133 0.000123 0.000111 0.000098 0.000085 0.000070 0.000056 0.000042 0.000029 0.000016 0.000005 -0.000005 -0.000013 -0.000020 -0.000025 -0.000027 -0.000028 -0.000027 -0.000025 -0.000023 -0.000021 -0.000020 -0.000020 -0.000023 -0.000028 -0.000036 -0.000046 -0.000057 -0.000070 -0.000083 -0.000097 -0.000111 -0.000125 -0.000139 -0.000151 -0.000161 -0.000169 -0.000174 -0.000176 -0.000175 -0.000172 -0.000166 -0.000159 -0.000150 -0.000140 -0.000130 -0.000119 -0.000108 -0.000097 -0.000085 -0.000074 -0.000064 -0.000054 -0.000045 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000043 0.000051 0.000061 0.000072 0.000084 0.000097 0.000111 0.000124 0.000138 0.000151 0.000163 0.000174 0.000183 0.000191 0.000196 0.000198 0.000197 0.000194 0.000188 0.000179 0.000168 0.000155 0.000139 0.000122 0.000104 0.000085 0.000066 0.000047 0.000030 0.000014 -0.000000 -0.000011 -0.000020 -0.000027 -0.000030 -0.000031 -0.000030 -0.000026 -0.000020 -0.000014 -0.000008 -0.000003 0.000000 0.000000 -0.000003 -0.000009 -0.000019 -0.000032 -0.000047 -0.000064 -0.000082 -0.000102 -0.000121 -0.000140 -0.000159 -0.000175 -0.000190 -0.000201 -0.000209 -0.000213 -0.000214 -0.000211 -0.000205 -0.000197 -0.000186 -0.000174 -0.000161 -0.000148 -0.000134 -0.000119 -0.000105 -0.000092 -0.000079 -0.000067 -0.000056 -0.000046 -0.000038 -0.000030 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000043 0.000052 0.000063 0.000075 0.000089 0.000104 0.000120 0.000137 0.000154 0.000171 0.000187 0.000202 0.000215 0.000226 0.000235 0.000240 0.000242 0.000240 0.000235 0.000226 0.000213 0.000197 0.000177 0.000156 0.000132 0.000107 0.000081 0.000055 0.000031 0.000008 -0.000011 -0.000026 -0.000037 -0.000045 -0.000048 -0.000047 -0.000043 -0.000035 -0.000024 -0.000012 0.000001 0.000013 0.000022 0.000029 0.000031 0.000028 0.000020 0.000008 -0.000008 -0.000028 -0.000051 -0.000076 -0.000102 -0.000128 -0.000154 -0.000179 -0.000202 -0.000222 -0.000239 -0.000250 -0.000257 -0.000260 -0.000258 -0.000252 -0.000242 -0.000230 -0.000216 -0.000199 -0.000182 -0.000165 -0.000147 -0.000129 -0.000112 -0.000096 -0.000082 -0.000068 -0.000057 -0.000046 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000064 0.000077 0.000092 0.000109 0.000128 0.000147 0.000168 0.000189 0.000210 0.000230 0.000249 0.000265 0.000279 0.000289 0.000295 0.000296 0.000292 0.000283 0.000270 0.000251 0.000228 0.000201 0.000171 0.000138 0.000103 0.000068 0.000035 0.000003 -0.000025 -0.000048 -0.000065 -0.000076 -0.000081 -0.000080 -0.000073 -0.000061 -0.000044 -0.000024 -0.000002 0.000020 0.000040 0.000056 0.000068 0.000073 0.000072 0.000063 0.000049 0.000028 0.000002 -0.000028 -0.000061 -0.000096 -0.000131 -0.000167 -0.000201 -0.000232 -0.000260 -0.000282 -0.000299 -0.000310 -0.000315 -0.000314 -0.000308 -0.000298 -0.000283 -0.000265 -0.000245 -0.000224 -0.000202 -0.000180 -0.000158 -0.000137 -0.000117 -0.000099 -0.000083 -0.000069 -0.000057 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000043 0.000053 0.000065 0.000079 0.000095 0.000113 0.000134 0.000156 0.000181 0.000207 0.000233 0.000259 0.000284 0.000307 0.000327 0.000343 0.000355 0.000361 0.000361 0.000355 0.000342 0.000322 0.000295 0.000263 0.000226 0.000184 0.000139 0.000093 0.000047 0.000002 -0.000038 -0.000073 -0.000101 -0.000120 -0.000131 -0.000132 -0.000125 -0.000109 -0.000087 -0.000058 -0.000025 0.000010 0.000044 0.000076 0.000102 0.000121 0.000132 0.000133 0.000124 0.000107 0.000081 0.000047 0.000008 -0.000035 -0.000082 -0.000129 -0.000177 -0.000223 -0.000265 -0.000303 -0.000334 -0.000357 -0.000374 -0.000382 -0.000383 -0.000377 -0.000365 -0.000347 -0.000326 -0.000301 -0.000275 -0.000247 -0.000219 -0.000192 -0.000166 -0.000143 -0.000121 -0.000101 -0.000084 -0.000069 -0.000056 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000052 0.000065 0.000079 0.000096 0.000116 0.000138 0.000164 0.000191 0.000221 0.000253 0.000286 0.000318 0.000349 0.000378 0.000402 0.000422 0.000436 0.000442 0.000441 0.000430 0.000411 0.000383 0.000346 0.000302 0.000251 0.000195 0.000135 0.000073 0.000012 -0.000045 -0.000097 -0.000141 -0.000175 -0.000197 -0.000206 -0.000203 -0.000187 -0.000160 -0.000123 -0.000078 -0.000027 0.000025 0.000077 0.000124 0.000164 0.000193 0.000211 0.000216 0.000208 0.000187 0.000155 0.000112 0.000062 0.000004 -0.000057 -0.000121 -0.000185 -0.000246 -0.000303 -0.000353 -0.000395 -0.000427 -0.000450 -0.000463 -0.000466 -0.000460 -0.000446 -0.000425 -0.000399 -0.000369 -0.000336 -0.000301 -0.000267 -0.000234 -0.000202 -0.000173 -0.000146 -0.000122 -0.000102 -0.000084 -0.000068 -0.000055 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000041 0.000051 0.000064 0.000079 0.000096 0.000117 0.000141 0.000169 0.000199 0.000234 0.000271 0.000310 0.000350 0.000390 0.000429 0.000464 0.000495 0.000519 0.000535 0.000541 0.000537 0.000521 0.000494 0.000455 0.000406 0.000346 0.000278 0.000203 0.000124 0.000043 -0.000037 -0.000112 -0.000179 -0.000234 -0.000275 -0.000301 -0.000308 -0.000299 -0.000271 -0.000229 -0.000172 -0.000105 -0.000031 0.000046 0.000121 0.000189 0.000247 0.000291 0.000319 0.000330 0.000322 0.000298 0.000257 0.000202 0.000136 0.000061 -0.000020 -0.000105 -0.000189 -0.000270 -0.000345 -0.000412 -0.000468 -0.000512 -0.000543 -0.000561 -0.000567 -0.000561 -0.000545 -0.000520 -0.000488 -0.000451 -0.000410 -0.000368 -0.000325 -0.000284 -0.000245 -0.000209 -0.000177 -0.000148 -0.000123 -0.000101 -0.000083 -0.000067 -0.000054 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000032 0.000040 0.000050 0.000062 0.000077 0.000095 0.000117 0.000142 0.000171 0.000205 0.000243 0.000285 0.000330 0.000378 0.000428 0.000478 0.000525 0.000569 0.000607 0.000636 0.000655 0.000661 0.000654 0.000631 0.000594 0.000542 0.000475 0.000396 0.000306 0.000207 0.000103 -0.000002 -0.000105 -0.000202 -0.000288 -0.000358 -0.000409 -0.000438 -0.000444 -0.000426 -0.000383 -0.000320 -0.000237 -0.000141 -0.000035 0.000073 0.000179 0.000276 0.000358 0.000422 0.000463 0.000481 0.000475 0.000445 0.000394 0.000323 0.000236 0.000138 0.000031 -0.000079 -0.000190 -0.000296 -0.000395 -0.000482 -0.000556 -0.000614 -0.000655 -0.000680 -0.000690 -0.000684 -0.000665 -0.000635 -0.000595 -0.000550 -0.000500 -0.000448 -0.000396 -0.000345 -0.000298 -0.000254 -0.000214 -0.000179 -0.000148 -0.000122 -0.000100 -0.000081 -0.000065 -0.000052 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000060 0.000075 0.000093 0.000115 0.000141 0.000172 0.000208 0.000249 0.000295 0.000346 0.000402 0.000461 0.000522 0.000584 0.000642 0.000696 0.000743 0.000778 0.000800 0.000806 0.000795 0.000764 0.000714 0.000644 0.000557 0.000453 0.000336 0.000208 0.000073 -0.000064 -0.000197 -0.000322 -0.000431 -0.000521 -0.000585 -0.000620 -0.000623 -0.000593 -0.000531 -0.000440 -0.000324 -0.000189 -0.000042 0.000109 0.000256 0.000390 0.000505 0.000594 0.000654 0.000682 0.000677 0.000640 0.000574 0.000482 0.000369 0.000240 0.000101 -0.000043 -0.000187 -0.000325 -0.000453 -0.000566 -0.000661 -0.000737 -0.000791 -0.000824 -0.000837 -0.000832 -0.000809 -0.000773 -0.000725 -0.000669 -0.000608 -0.000544 -0.000481 -0.000419 -0.000361 -0.000307 -0.000259 -0.000216 -0.000179 -0.000147 -0.000120 -0.000097 -0.000079 -0.000063 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000046 0.000058 0.000073 0.000091 0.000113 0.000139 0.000170 0.000208 0.000251 0.000301 0.000358 0.000420 0.000489 0.000561 0.000636 0.000711 0.000784 0.000850 0.000906 0.000950 0.000976 0.000981 0.000965 0.000923 0.000858 0.000767 0.000654 0.000520 0.000368 0.000203 0.000029 -0.000147 -0.000319 -0.000479 -0.000619 -0.000734 -0.000815 -0.000857 -0.000857 -0.000812 -0.000725 -0.000599 -0.000438 -0.000253 -0.000051 0.000156 0.000356 0.000540 0.000697 0.000820 0.000903 0.000943 0.000939 0.000892 0.000807 0.000688 0.000541 0.000373 0.000193 0.000006 -0.000180 -0.000357 -0.000521 -0.000666 -0.000787 -0.000884 -0.000954 -0.000997 -0.001015 -0.001010 -0.000984 -0.000940 -0.000882 -0.000814 -0.000739 -0.000661 -0.000583 -0.000508 -0.000437 -0.000372 -0.000313 -0.000262 -0.000216 -0.000178 -0.000145 -0.000117 -0.000094 -0.000075 -0.000060 -0.000048 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000043 0.000055 0.000069 0.000087 0.000109 0.000135 0.000167 0.000205 0.000250 0.000303 0.000364 0.000433 0.000509 0.000593 0.000681 0.000773 0.000865 0.000953 0.001034 0.001103 0.001155 0.001186 0.001191 0.001168 0.001115 0.001030 0.000914 0.000769 0.000598 0.000404 0.000192 -0.000030 -0.000256 -0.000476 -0.000681 -0.000862 -0.001008 -0.001111 -0.001163 -0.001159 -0.001097 -0.000978 -0.000806 -0.000589 -0.000338 -0.000066 0.000213 0.000484 0.000731 0.000943 0.001110 0.001223 0.001278 0.001275 0.001216 0.001106 0.000951 0.000760 0.000543 0.000310 0.000070 -0.000167 -0.000393 -0.000601 -0.000784 -0.000938 -0.001061 -0.001149 -0.001205 -0.001229 -0.001224 -0.001193 -0.001140 -0.001070 -0.000987 -0.000896 -0.000802 -0.000707 -0.000615 -0.000529 -0.000450 -0.000379 -0.000316 -0.000261 -0.000214 -0.000174 -0.000141 -0.000113 -0.000090 -0.000072 -0.000057 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000032 0.000040 0.000051 0.000065 0.000083 0.000104 0.000130 0.000162 0.000200 0.000246 0.000301 0.000365 0.000438 0.000522 0.000615 0.000717 0.000825 0.000937 0.001049 0.001156 0.001254 0.001338 0.001400 0.001437 0.001442 0.001412 0.001344 0.001236 0.001090 0.000907 0.000690 0.000444 0.000175 -0.000107 -0.000395 -0.000676 -0.000939 -0.001170 -0.001358 -0.001490 -0.001555 -0.001548 -0.001463 -0.001304 -0.001074 -0.000785 -0.000450 -0.000088 0.000283 0.000643 0.000973 0.001255 0.001477 0.001628 0.001702 0.001700 0.001624 0.001481 0.001281 0.001035 0.000756 0.000458 0.000152 -0.000149 -0.000435 -0.000696 -0.000926 -0.001119 -0.001272 -0.001383 -0.001453 -0.001484 -0.001479 -0.001442 -0.001379 -0.001294 -0.001194 -0.001084 -0.000969 -0.000854 -0.000743 -0.000639 -0.000543 -0.000457 -0.000381 -0.000314 -0.000258 -0.000209 -0.000169 -0.000135 -0.000108 -0.000086 -0.000068 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000047 0.000061 0.000077 0.000098 0.000123 0.000155 0.000193 0.000239 0.000294 0.000360 0.000438 0.000527 0.000628 0.000741 0.000865 0.000996 0.001131 0.001267 0.001397 0.001515 0.001616 0.001691 0.001735 0.001740 0.001701 0.001616 0.001482 0.001300 0.001071 0.000799 0.000490 0.000152 -0.000205 -0.000569 -0.000927 -0.001262 -0.001558 -0.001798 -0.001967 -0.002050 -0.002039 -0.001928 -0.001718 -0.001417 -0.001037 -0.000598 -0.000122 0.000366 0.000839 0.001273 0.001644 0.001934 0.002132 0.002231 0.002229 0.002131 0.001947 0.001690 0.001375 0.001019 0.000640 0.000253 -0.000125 -0.000483 -0.000809 -0.001094 -0.001334 -0.001523 -0.001661 -0.001748 -0.001787 -0.001782 -0.001739 -0.001663 -0.001561 -0.001440 -0.001307 -0.001168 -0.001029 -0.000895 -0.000769 -0.000653 -0.000549 -0.000457 -0.000377 -0.000309 -0.000251 -0.000202 -0.000162 -0.000129 -0.000102 -0.000080 -0.000063 -0.000049 -0.000039 -0.000030 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000025 0.000033 0.000043 0.000055 0.000071 0.000091 0.000115 0.000146 0.000183 0.000229 0.000285 0.000351 0.000431 0.000524 0.000631 0.000754 0.000890 0.001039 0.001197 0.001361 0.001524 0.001681 0.001824 0.001945 0.002035 0.002087 0.002092 0.002045 0.001940 0.001776 0.001551 0.001268 0.000931 0.000546 0.000124 -0.000324 -0.000782 -0.001234 -0.001658 -0.002035 -0.002342 -0.002558 -0.002666 -0.002652 -0.002509 -0.002239 -0.001849 -0.001358 -0.000788 -0.000171 0.000462 0.001076 0.001638 0.002119 0.002495 0.002751 0.002878 0.002875 0.002750 0.002514 0.002186 0.001786 0.001337 0.000859 0.000375 -0.000097 -0.000541 -0.000944 -0.001296 -0.001590 -0.001822 -0.001991 -0.002098 -0.002146 -0.002141 -0.002089 -0.001997 -0.001875 -0.001729 -0.001569 -0.001402 -0.001235 -0.001074 -0.000922 -0.000783 -0.000658 -0.000547 -0.000451 -0.000369 -0.000299 -0.000241 -0.000193 -0.000153 -0.000121 -0.000095 -0.000074 -0.000058 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000050 0.000064 0.000083 0.000106 0.000136 0.000172 0.000217 0.000271 0.000338 0.000418 0.000513 0.000625 0.000754 0.000901 0.001065 0.001243 0.001433 0.001629 0.001825 0.002014 0.002185 0.002330 0.002439 0.002501 0.002507 0.002450 0.002324 0.002124 0.001851 0.001504 0.001091 0.000617 0.000094 -0.000463 -0.001036 -0.001602 -0.002137 -0.002613 -0.003003 -0.003279 -0.003418 -0.003403 -0.003224 -0.002881 -0.002385 -0.001758 -0.001030 -0.000239 0.000571 0.001357 0.002076 0.002691 0.003171 0.003497 0.003658 0.003653 0.003493 0.003194 0.002780 0.002276 0.001713 0.001117 0.000515 -0.000069 -0.000615 -0.001109 -0.001538 -0.001896 -0.002177 -0.002381 -0.002510 -0.002567 -0.002561 -0.002498 -0.002388 -0.002241 -0.002067 -0.001876 -0.001676 -0.001476 -0.001282 -0.001101 -0.000934 -0.000784 -0.000652 -0.000537 -0.000439 -0.000355 -0.000286 -0.000228 -0.000181 -0.000143 -0.000112 -0.000087 -0.000068 -0.000053 -0.000041 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000033 0.000044 0.000057 0.000075 0.000096 0.000124 0.000159 0.000202 0.000255 0.000320 0.000399 0.000494 0.000608 0.000742 0.000896 0.001072 0.001268 0.001481 0.001708 0.001942 0.002176 0.002400 0.002605 0.002779 0.002909 0.002984 0.002993 0.002926 0.002776 0.002537 0.002208 0.001790 0.001287 0.000708 0.000067 -0.000620 -0.001329 -0.002033 -0.002702 -0.003300 -0.003792 -0.004143 -0.004323 -0.004308 -0.004087 -0.003659 -0.003036 -0.002247 -0.001329 -0.000331 0.000693 0.001686 0.002593 0.003369 0.003973 0.004382 0.004582 0.004574 0.004371 0.003995 0.003476 0.002848 0.002148 0.001412 0.000671 -0.000044 -0.000711 -0.001310 -0.001829 -0.002259 -0.002596 -0.002839 -0.002992 -0.003060 -0.003051 -0.002974 -0.002842 -0.002666 -0.002458 -0.002230 -0.001992 -0.001754 -0.001523 -0.001307 -0.001108 -0.000930 -0.000773 -0.000636 -0.000519 -0.000420 -0.000337 -0.000268 -0.000212 -0.000167 -0.000131 -0.000102 -0.000079 -0.000061 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000050 0.000066 0.000086 0.000112 0.000144 0.000185 0.000235 0.000298 0.000375 0.000469 0.000583 0.000718 0.000876 0.001060 0.001269 0.001501 0.001755 0.002024 0.002302 0.002580 0.002846 0.003090 0.003297 0.003454 0.003545 0.003559 0.003483 0.003307 0.003026 0.002634 0.002134 0.001530 0.000830 0.000050 -0.000788 -0.001659 -0.002527 -0.003356 -0.004100 -0.004715 -0.005158 -0.005389 -0.005379 -0.005111 -0.004584 -0.003814 -0.002833 -0.001691 -0.000448 0.000827 0.002064 0.003194 0.004159 0.004910 0.005415 0.005660 0.005647 0.005391 0.004922 0.004278 0.003503 0.002642 0.001740 0.000837 -0.000032 -0.000837 -0.001558 -0.002179 -0.002691 -0.003090 -0.003376 -0.003554 -0.003631 -0.003617 -0.003523 -0.003365 -0.003154 -0.002907 -0.002635 -0.002353 -0.002071 -0.001799 -0.001543 -0.001308 -0.001096 -0.000910 -0.000748 -0.000610 -0.000493 -0.000395 -0.000314 -0.000248 -0.000195 -0.000152 -0.000118 -0.000091 -0.000070 -0.000054 -0.000041 -0.000031 -0.000024 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000044 0.000057 0.000076 0.000099 0.000128 0.000166 0.000214 0.000273 0.000347 0.000438 0.000549 0.000683 0.000842 0.001030 0.001247 0.001493 0.001768 0.002067 0.002384 0.002712 0.003040 0.003356 0.003645 0.003892 0.004079 0.004192 0.004213 0.004129 0.003927 0.003600 0.003141 0.002550 0.001831 0.000994 0.000055 -0.000960 -0.002018 -0.003079 -0.004095 -0.005013 -0.005776 -0.006329 -0.006624 -0.006623 -0.006304 -0.005664 -0.004724 -0.003523 -0.002121 -0.000594 0.000973 0.002494 0.003882 0.005066 0.005985 0.006602 0.006897 0.006875 0.006555 0.005976 0.005185 0.004236 0.003188 0.002093 0.001003 -0.000042 -0.001006 -0.001864 -0.002600 -0.003203 -0.003669 -0.004001 -0.004204 -0.004289 -0.004266 -0.004151 -0.003960 -0.003710 -0.003416 -0.003096 -0.002764 -0.002432 -0.002111 -0.001810 -0.001533 -0.001285 -0.001065 -0.000875 -0.000712 -0.000574 -0.000460 -0.000365 -0.000288 -0.000225 -0.000175 -0.000136 -0.000105 -0.000080 -0.000061 -0.000047 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000065 0.000086 0.000113 0.000147 0.000191 0.000246 0.000316 0.000402 0.000508 0.000638 0.000795 0.000982 0.001202 0.001457 0.001746 0.002068 0.002419 0.002791 0.003176 0.003562 0.003934 0.004275 0.004568 0.004793 0.004931 0.004964 0.004875 0.004648 0.004273 0.003741 0.003050 0.002204 0.001212 0.000094 -0.001122 -0.002396 -0.003680 -0.004914 -0.006034 -0.006970 -0.007655 -0.008027 -0.008040 -0.007666 -0.006902 -0.005769 -0.004318 -0.002620 -0.000769 0.001132 0.002976 0.004659 0.006092 0.007202 0.007944 0.008294 0.008258 0.007862 0.007153 0.006190 0.005042 0.003776 0.002461 0.001157 -0.000087 -0.001229 -0.002241 -0.003103 -0.003805 -0.004344 -0.004724 -0.004952 -0.005040 -0.005005 -0.004863 -0.004634 -0.004337 -0.003991 -0.003614 -0.003225 -0.002836 -0.002461 -0.002109 -0.001786 -0.001495 -0.001239 -0.001016 -0.000826 -0.000665 -0.000532 -0.000421 -0.000331 -0.000259 -0.000201 -0.000155 -0.000119 -0.000091 -0.000069 -0.000053 -0.000040 -0.000030 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000024 0.000032 0.000042 0.000056 0.000074 0.000098 0.000129 0.000168 0.000219 0.000282 0.000363 0.000463 0.000586 0.000738 0.000920 0.001138 0.001395 0.001691 0.002028 0.002403 0.002812 0.003246 0.003696 0.004147 0.004582 0.004983 0.005330 0.005599 0.005770 0.005820 0.005729 0.005479 0.005055 0.004447 0.003649 0.002664 0.001501 0.000182 -0.001260 -0.002779 -0.004315 -0.005800 -0.007152 -0.008288 -0.009126 -0.009590 -0.009624 -0.009193 -0.008292 -0.006946 -0.005215 -0.003187 -0.000973 0.001302 0.003509 0.005523 0.007234 0.008558 0.009437 0.009846 0.009790 0.009304 0.008444 0.007285 0.005907 0.004395 0.002830 0.001284 -0.000183 -0.001523 -0.002704 -0.003704 -0.004512 -0.005127 -0.005554 -0.005804 -0.005894 -0.005840 -0.005665 -0.005390 -0.005039 -0.004632 -0.004193 -0.003739 -0.003287 -0.002851 -0.002442 -0.002066 -0.001729 -0.001431 -0.001173 -0.000952 -0.000766 -0.000611 -0.000483 -0.000379 -0.000295 -0.000228 -0.000176 -0.000135 -0.000103 -0.000078 -0.000059 -0.000045 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000027 0.000036 0.000048 0.000063 0.000084 0.000111 0.000146 0.000191 0.000249 0.000322 0.000414 0.000530 0.000672 0.000847 0.001058 0.001310 0.001607 0.001950 0.002340 0.002774 0.003247 0.003751 0.004272 0.004796 0.005304 0.005773 0.006182 0.006504 0.006714 0.006788 0.006701 0.006431 0.005959 0.005272 0.004361 0.003225 0.001876 0.000336 -0.001356 -0.003147 -0.004968 -0.006733 -0.008349 -0.009713 -0.010726 -0.011300 -0.011363 -0.010874 -0.009825 -0.008247 -0.006210 -0.003818 -0.001204 0.001485 0.004092 0.006469 0.008487 0.010044 0.011071 0.011540 0.011458 0.010866 0.009834 0.008450 0.006814 0.005025 0.003181 0.001367 -0.000347 -0.001905 -0.003269 -0.004416 -0.005335 -0.006028 -0.006501 -0.006770 -0.006854 -0.006776 -0.006560 -0.006231 -0.005817 -0.005343 -0.004832 -0.004306 -0.003784 -0.003280 -0.002808 -0.002375 -0.001985 -0.001642 -0.001344 -0.001090 -0.000875 -0.000697 -0.000550 -0.000431 -0.000335 -0.000258 -0.000198 -0.000151 -0.000115 -0.000087 -0.000066 -0.000050 -0.000037 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000040 0.000054 0.000071 0.000095 0.000125 0.000165 0.000216 0.000282 0.000365 0.000471 0.000603 0.000766 0.000966 0.001209 0.001498 0.001839 0.002233 0.002681 0.003180 0.003725 0.004304 0.004905 0.005511 0.006099 0.006646 0.007125 0.007509 0.007768 0.007873 0.007796 0.007511 0.006995 0.006228 0.005198 0.003904 0.002355 0.000577 -0.001389 -0.003480 -0.005613 -0.007691 -0.009599 -0.011219 -0.012432 -0.013131 -0.013233 -0.012688 -0.011484 -0.009658 -0.007292 -0.004507 -0.001459 0.001677 0.004718 0.007490 0.009839 0.011645 0.012830 0.013358 0.013240 0.012527 0.011300 0.009665 0.007739 0.005644 0.003492 0.001384 -0.000598 -0.002391 -0.003951 -0.005253 -0.006287 -0.007057 -0.007574 -0.007856 -0.007928 -0.007816 -0.007550 -0.007160 -0.006675 -0.006124 -0.005533 -0.004928 -0.004327 -0.003750 -0.003208 -0.002711 -0.002265 -0.001872 -0.001531 -0.001239 -0.000994 -0.000790 -0.000622 -0.000486 -0.000377 -0.000290 -0.000222 -0.000169 -0.000128 -0.000097 -0.000073 -0.000055 -0.000041 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000034 0.000045 0.000060 0.000080 0.000106 0.000140 0.000185 0.000243 0.000317 0.000412 0.000532 0.000681 0.000867 0.001096 0.001372 0.001702 0.002091 0.002540 0.003051 0.003621 0.004242 0.004905 0.005594 0.006288 0.006966 0.007599 0.008159 0.008614 0.008931 0.009077 0.009019 0.008726 0.008169 0.007324 0.006174 0.004716 0.002956 0.000923 -0.001336 -0.003750 -0.006224 -0.008642 -0.010873 -0.012775 -0.014210 -0.015053 -0.015206 -0.014607 -0.013245 -0.011159 -0.008445 -0.005243 -0.001734 0.001878 0.005381 0.008571 0.011270 0.013339 0.014686 0.015271 0.015108 0.014255 0.012810 0.010898 0.008656 0.006225 0.003739 0.001313 -0.000957 -0.002999 -0.004765 -0.006228 -0.007379 -0.008223 -0.008778 -0.009066 -0.009117 -0.008963 -0.008638 -0.008176 -0.007611 -0.006974 -0.006295 -0.005602 -0.004916 -0.004258 -0.003641 -0.003075 -0.002567 -0.002120 -0.001731 -0.001400 -0.001121 -0.000890 -0.000700 -0.000546 -0.000422 -0.000324 -0.000247 -0.000188 -0.000142 -0.000107 -0.000081 -0.000060 -0.000045 -0.000034 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000050 0.000067 0.000089 0.000118 0.000157 0.000207 0.000272 0.000355 0.000462 0.000597 0.000766 0.000976 0.001234 0.001547 0.001920 0.002360 0.002869 0.003448 0.004093 0.004798 0.005550 0.006333 0.007125 0.007901 0.008631 0.009281 0.009818 0.010204 0.010401 0.010371 0.010078 0.009486 0.008567 0.007299 0.005673 0.003695 0.001396 -0.001173 -0.003930 -0.006767 -0.009551 -0.012130 -0.014340 -0.016020 -0.017025 -0.017241 -0.016596 -0.015075 -0.012724 -0.009649 -0.006013 -0.002024 0.002086 0.006070 0.009696 0.012759 0.015097 0.016607 0.017244 0.017022 0.016012 0.014328 0.012113 0.009529 0.006738 0.003893 0.001129 -0.001445 -0.003748 -0.005726 -0.007352 -0.008617 -0.009531 -0.010117 -0.010402 -0.010422 -0.010216 -0.009822 -0.009278 -0.008622 -0.007891 -0.007116 -0.006327 -0.005549 -0.004803 -0.004104 -0.003464 -0.002890 -0.002384 -0.001946 -0.001572 -0.001257 -0.000996 -0.000782 -0.000609 -0.000470 -0.000360 -0.000274 -0.000208 -0.000157 -0.000118 -0.000088 -0.000066 -0.000049 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000018 0.000023 0.000031 0.000041 0.000055 0.000074 0.000098 0.000131 0.000174 0.000230 0.000302 0.000396 0.000515 0.000666 0.000856 0.001091 0.001381 0.001732 0.002152 0.002646 0.003218 0.003868 0.004594 0.005387 0.006234 0.007119 0.008016 0.008898 0.009733 0.010484 0.011113 0.011578 0.011838 0.011848 0.011565 0.010948 0.009962 0.008579 0.006786 0.004588 0.002015 -0.000874 -0.003989 -0.007208 -0.010379 -0.013328 -0.015868 -0.017813 -0.018999 -0.019291 -0.018610 -0.016935 -0.014318 -0.010879 -0.006802 -0.002322 0.002296 0.006772 0.010843 0.014274 0.016883 0.018552 0.019231 0.018938 0.017753 0.015809 0.013270 0.010321 0.007149 0.003927 0.000810 -0.002079 -0.004650 -0.006844 -0.008631 -0.010007 -0.010984 -0.011590 -0.011862 -0.011841 -0.011571 -0.011096 -0.010460 -0.009705 -0.008869 -0.007990 -0.007098 -0.006221 -0.005381 -0.004595 -0.003876 -0.003232 -0.002664 -0.002172 -0.001752 -0.001400 -0.001108 -0.000868 -0.000675 -0.000520 -0.000398 -0.000302 -0.000229 -0.000172 -0.000129 -0.000097 -0.000072 -0.000054 -0.000040 -0.000029 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000034 0.000045 0.000060 0.000081 0.000108 0.000144 0.000191 0.000253 0.000334 0.000438 0.000570 0.000738 0.000950 0.001212 0.001535 0.001926 0.002394 0.002945 0.003582 0.004307 0.005117 0.006003 0.006951 0.007942 0.008950 0.009946 0.010895 0.011756 0.012488 0.013045 0.013379 0.013440 0.013180 0.012550 0.011507 0.010017 0.008063 0.005647 0.002800 -0.000415 -0.003898 -0.007511 -0.011084 -0.014419 -0.017306 -0.019536 -0.020918 -0.021303 -0.020598 -0.018779 -0.015904 -0.012105 -0.007589 -0.002620 0.002505 0.007473 0.011985 0.015780 0.018654 0.020473 0.021181 0.020802 0.019427 0.017205 0.014324 0.010993 0.007423 0.003813 0.000333 -0.002877 -0.005718 -0.008126 -0.010070 -0.011547 -0.012577 -0.013193 -0.013439 -0.013364 -0.013018 -0.012452 -0.011713 -0.010849 -0.009902 -0.008910 -0.007909 -0.006926 -0.005987 -0.005110 -0.004308 -0.003589 -0.002956 -0.002408 -0.001941 -0.001549 -0.001224 -0.000959 -0.000744 -0.000573 -0.000437 -0.000332 -0.000250 -0.000188 -0.000141 -0.000105 -0.000078 -0.000058 -0.000043 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000021 0.000028 0.000037 0.000049 0.000066 0.000088 0.000118 0.000157 0.000209 0.000278 0.000366 0.000481 0.000627 0.000813 0.001046 0.001337 0.001694 0.002127 0.002644 0.003253 0.003958 0.004760 0.005657 0.006638 0.007690 0.008792 0.009917 0.011034 0.012103 0.013083 0.013928 0.014587 0.015008 0.015135 0.014911 0.014281 0.013194 0.011610 0.009505 0.006879 0.003762 0.000224 -0.003627 -0.007639 -0.011621 -0.015354 -0.018601 -0.021128 -0.022722 -0.023216 -0.022503 -0.020556 -0.017437 -0.013294 -0.008354 -0.002909 0.002710 0.008155 0.013095 0.017240 0.020363 0.022316 0.023039 0.022558 0.020977 0.018463 0.015227 0.011504 0.007529 0.003524 -0.000321 -0.003851 -0.006958 -0.009572 -0.011662 -0.013230 -0.014300 -0.014913 -0.015120 -0.014978 -0.014545 -0.013875 -0.013025 -0.012043 -0.010977 -0.009866 -0.008749 -0.007657 -0.006614 -0.005642 -0.004753 -0.003957 -0.003257 -0.002651 -0.002135 -0.001702 -0.001344 -0.001051 -0.000815 -0.000627 -0.000478 -0.000362 -0.000273 -0.000205 -0.000153 -0.000114 -0.000084 -0.000062 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000053 0.000071 0.000095 0.000128 0.000171 0.000228 0.000302 0.000399 0.000524 0.000684 0.000888 0.001145 0.001463 0.001855 0.002330 0.002898 0.003566 0.004339 0.005220 0.006204 0.007283 0.008441 0.009656 0.010902 0.012143 0.013340 0.014446 0.015413 0.016185 0.016705 0.016911 0.016738 0.016124 0.015010 0.013347 0.011107 0.008284 0.004911 0.001059 -0.003154 -0.007560 -0.011951 -0.016083 -0.019696 -0.022530 -0.024350 -0.024967 -0.024265 -0.022212 -0.018873 -0.014410 -0.009072 -0.003179 0.002905 0.008800 0.014141 0.018611 0.021960 0.024026 0.024745 0.024147 0.022347 0.019532 0.015935 0.011816 0.007436 0.003039 -0.001164 -0.005007 -0.008368 -0.011176 -0.013399 -0.015043 -0.016137 -0.016731 -0.016885 -0.016663 -0.016130 -0.015348 -0.014377 -0.013270 -0.012078 -0.010844 -0.009608 -0.008402 -0.007253 -0.006183 -0.005206 -0.004332 -0.003563 -0.002898 -0.002332 -0.001858 -0.001466 -0.001146 -0.000887 -0.000682 -0.000519 -0.000393 -0.000296 -0.000221 -0.000165 -0.000123 -0.000091 -0.000067 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000042 0.000057 0.000076 0.000102 0.000137 0.000184 0.000245 0.000326 0.000431 0.000567 0.000741 0.000963 0.001242 0.001589 0.002015 0.002532 0.003150 0.003877 0.004719 0.005677 0.006749 0.007925 0.009189 0.010520 0.011887 0.013255 0.014583 0.015821 0.016917 0.017812 0.018443 0.018741 0.018636 0.018055 0.016932 0.015211 0.012855 0.009857 0.006246 0.002098 -0.002460 -0.007247 -0.012037 -0.016563 -0.020541 -0.023686 -0.025739 -0.026496 -0.025825 -0.023692 -0.020165 -0.015418 -0.009722 -0.003422 0.003086 0.009389 0.015093 0.019851 0.023394 0.025547 0.026241 0.025510 0.023482 0.020361 0.016404 0.011895 0.007119 0.002343 -0.002205 -0.006342 -0.009940 -0.012923 -0.015260 -0.016961 -0.018062 -0.018622 -0.018708 -0.018392 -0.017748 -0.016844 -0.015745 -0.014508 -0.013186 -0.011826 -0.010468 -0.009148 -0.007892 -0.006724 -0.005659 -0.004706 -0.003868 -0.003145 -0.002529 -0.002013 -0.001587 -0.001240 -0.000959 -0.000736 -0.000561 -0.000424 -0.000319 -0.000238 -0.000177 -0.000131 -0.000097 -0.000071 -0.000052 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000033 0.000044 0.000060 0.000081 0.000109 0.000147 0.000197 0.000263 0.000349 0.000462 0.000609 0.000797 0.001036 0.001337 0.001711 0.002171 0.002729 0.003396 0.004180 0.005089 0.006123 0.007281 0.008552 0.009921 0.011364 0.012853 0.014348 0.015808 0.017181 0.018412 0.019437 0.020189 0.020593 0.020570 0.020041 0.018931 0.017174 0.014728 0.011579 0.007757 0.003339 -0.001539 -0.006684 -0.011852 -0.016757 -0.021089 -0.024542 -0.026834 -0.027742 -0.027126 -0.024944 -0.021267 -0.016283 -0.010279 -0.003628 0.003248 0.009905 0.015919 0.020918 0.024616 0.026824 0.027470 0.026592 0.024331 0.020907 0.016599 0.011714 0.006562 0.001429 -0.003439 -0.007846 -0.011656 -0.014789 -0.017218 -0.018954 -0.020043 -0.020551 -0.020553 -0.020133 -0.019368 -0.018335 -0.017102 -0.015732 -0.014279 -0.012792 -0.011313 -0.009878 -0.008518 -0.007253 -0.006101 -0.005071 -0.004167 -0.003385 -0.002721 -0.002165 -0.001706 -0.001331 -0.001030 -0.000790 -0.000601 -0.000454 -0.000341 -0.000255 -0.000189 -0.000140 -0.000103 -0.000076 -0.000056 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000034 0.000046 0.000063 0.000085 0.000115 0.000155 0.000208 0.000279 0.000371 0.000492 0.000648 0.000849 0.001105 0.001426 0.001827 0.002319 0.002915 0.003628 0.004467 0.005439 0.006547 0.007786 0.009148 0.010618 0.012170 0.013776 0.015396 0.016987 0.018495 0.019863 0.021024 0.021905 0.022426 0.022501 0.022042 0.020966 0.019200 0.016692 0.013424 0.009423 0.004770 -0.000394 -0.005864 -0.011381 -0.016638 -0.021306 -0.025055 -0.027586 -0.028657 -0.028117 -0.025920 -0.022140 -0.016973 -0.010725 -0.003789 0.003386 0.010329 0.016590 0.021776 0.025581 0.027809 0.028383 0.027347 0.024851 0.021134 0.016493 0.011257 0.005757 0.000299 -0.004854 -0.009498 -0.013488 -0.016742 -0.019234 -0.020982 -0.022038 -0.022476 -0.022382 -0.021845 -0.020952 -0.019785 -0.018417 -0.016912 -0.015329 -0.013717 -0.012121 -0.010576 -0.009114 -0.007758 -0.006523 -0.005419 -0.004451 -0.003615 -0.002904 -0.002310 -0.001819 -0.001419 -0.001097 -0.000841 -0.000640 -0.000483 -0.000362 -0.000270 -0.000201 -0.000148 -0.000109 -0.000080 -0.000059 -0.000043 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000035 0.000048 0.000065 0.000089 0.000120 0.000162 0.000218 0.000293 0.000390 0.000518 0.000684 0.000896 0.001167 0.001508 0.001933 0.002454 0.003086 0.003842 0.004731 0.005762 0.006936 0.008251 0.009698 0.011261 0.012916 0.014632 0.016372 0.018088 0.019729 0.021233 0.022532 0.023547 0.024195 0.024381 0.024010 0.022991 0.021241 0.018702 0.015351 0.011211 0.006364 0.000958 -0.004795 -0.010620 -0.016194 -0.021169 -0.025196 -0.027958 -0.029200 -0.028758 -0.026582 -0.022750 -0.017463 -0.011042 -0.003899 0.003494 0.010645 0.017081 0.022390 0.026252 0.028461 0.028940 0.027736 0.025011 0.021017 0.016070 0.010519 0.004711 -0.001030 -0.006427 -0.011265 -0.015397 -0.018737 -0.021262 -0.022996 -0.023998 -0.024350 -0.024146 -0.023485 -0.022459 -0.021156 -0.019652 -0.018016 -0.016307 -0.014576 -0.012869 -0.011222 -0.009665 -0.008223 -0.006912 -0.005741 -0.004713 -0.003826 -0.003073 -0.002443 -0.001923 -0.001500 -0.001159 -0.000888 -0.000676 -0.000510 -0.000382 -0.000285 -0.000211 -0.000156 -0.000115 -0.000084 -0.000061 -0.000045 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000019 0.000026 0.000036 0.000049 0.000067 0.000091 0.000124 0.000168 0.000227 0.000305 0.000407 0.000541 0.000715 0.000938 0.001222 0.001580 0.002026 0.002573 0.003237 0.004030 0.004964 0.006046 0.007279 0.008662 0.010185 0.011831 0.013579 0.015396 0.017245 0.019080 0.020846 0.022482 0.023917 0.025069 0.025848 0.026155 0.025888 0.024946 0.023240 0.020704 0.017308 0.013073 0.008082 0.002484 -0.003499 -0.009580 -0.015426 -0.020670 -0.024948 -0.027928 -0.029342 -0.029018 -0.026901 -0.023069 -0.017731 -0.011217 -0.003953 0.003570 0.010842 0.017373 0.022735 0.026598 0.028750 0.029112 0.027736 0.024793 0.020547 0.015331 0.009508 0.003442 -0.002529 -0.008119 -0.013104 -0.017332 -0.020720 -0.023246 -0.024939 -0.025866 -0.026117 -0.025794 -0.025003 -0.023843 -0.022405 -0.020771 -0.019010 -0.017183 -0.015343 -0.013534 -0.011794 -0.010153 -0.008635 -0.007255 -0.006025 -0.004945 -0.004014 -0.003223 -0.002561 -0.002015 -0.001571 -0.001214 -0.000930 -0.000707 -0.000534 -0.000400 -0.000298 -0.000221 -0.000163 -0.000120 -0.000088 -0.000064 -0.000047 -0.000034 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000013 0.000019 0.000026 0.000036 0.000050 0.000068 0.000094 0.000128 0.000173 0.000234 0.000315 0.000421 0.000560 0.000741 0.000973 0.001268 0.001640 0.002103 0.002672 0.003361 0.004186 0.005156 0.006281 0.007565 0.009004 0.010590 0.012308 0.014135 0.016040 0.017986 0.019926 0.021808 0.023567 0.025131 0.026417 0.027329 0.027765 0.027613 0.026768 0.025131 0.022631 0.019231 0.014950 0.009868 0.004139 -0.002013 -0.008292 -0.014352 -0.019817 -0.024310 -0.027487 -0.029070 -0.028880 -0.026859 -0.023082 -0.017763 -0.011240 -0.003949 0.003609 0.010909 0.017450 0.022794 0.026601 0.028657 0.028884 0.027337 0.024194 0.019731 0.014291 0.008250 0.001986 -0.004155 -0.009879 -0.014956 -0.019232 -0.022626 -0.025119 -0.026745 -0.027579 -0.027717 -0.027269 -0.026347 -0.025055 -0.023489 -0.021733 -0.019857 -0.017925 -0.015988 -0.014091 -0.012271 -0.010559 -0.008977 -0.007542 -0.006261 -0.005138 -0.004170 -0.003348 -0.002660 -0.002092 -0.001631 -0.001260 -0.000965 -0.000734 -0.000553 -0.000415 -0.000309 -0.000229 -0.000169 -0.000124 -0.000091 -0.000066 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000026 0.000036 0.000050 0.000069 0.000095 0.000130 0.000176 0.000239 0.000322 0.000431 0.000574 0.000760 0.000999 0.001303 0.001685 0.002161 0.002746 0.003455 0.004303 0.005301 0.006459 0.007780 0.009262 0.010897 0.012671 0.014561 0.016537 0.018563 0.020593 0.022574 0.024443 0.026126 0.027537 0.028580 0.029145 0.029117 0.028384 0.026840 0.024409 0.021048 0.016772 0.011658 0.005862 -0.000389 -0.006796 -0.013006 -0.018636 -0.023299 -0.026644 -0.028387 -0.028343 -0.026449 -0.022782 -0.017555 -0.011109 -0.003885 0.003608 0.010841 0.017305 0.022556 0.026252 0.028178 0.028255 0.026544 0.023228 0.018590 0.012981 0.006787 0.000392 -0.005851 -0.011643 -0.016753 -0.021027 -0.024384 -0.026810 -0.028345 -0.029069 -0.029086 -0.028511 -0.027461 -0.026045 -0.024362 -0.022497 -0.020523 -0.018501 -0.016484 -0.014517 -0.012634 -0.010867 -0.009236 -0.007758 -0.006440 -0.005285 -0.004288 -0.003442 -0.002734 -0.002151 -0.001676 -0.001295 -0.000992 -0.000754 -0.000569 -0.000426 -0.000317 -0.000235 -0.000173 -0.000127 -0.000093 -0.000068 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000026 0.000036 0.000050 0.000069 0.000095 0.000131 0.000178 0.000242 0.000326 0.000438 0.000583 0.000772 0.001015 0.001324 0.001713 0.002197 0.002792 0.003513 0.004376 0.005391 0.006569 0.007913 0.009423 0.011090 0.012901 0.014834 0.016861 0.018946 0.021045 0.023105 0.025065 0.026850 0.028374 0.029537 0.030228 0.030328 0.029717 0.028288 0.025956 0.022676 0.018457 0.013375 0.007582 0.001307 -0.005152 -0.011438 -0.017166 -0.021946 -0.025423 -0.027309 -0.027415 -0.025679 -0.022172 -0.017107 -0.010824 -0.003764 0.003566 0.010635 0.016935 0.022022 0.025555 0.027320 0.027239 0.025378 0.021924 0.017162 0.011449 0.005174 -0.001277 -0.007548 -0.013338 -0.018418 -0.022635 -0.025912 -0.028240 -0.029663 -0.030265 -0.030157 -0.029459 -0.028290 -0.026763 -0.024980 -0.023024 -0.020971 -0.018881 -0.016806 -0.014788 -0.012863 -0.011059 -0.009397 -0.007892 -0.006551 -0.005376 -0.004362 -0.003501 -0.002781 -0.002187 -0.001704 -0.001316 -0.001008 -0.000766 -0.000578 -0.000433 -0.000322 -0.000239 -0.000176 -0.000129 -0.000094 -0.000069 -0.000050 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000026 0.000036 0.000050 0.000069 0.000095 0.000131 0.000179 0.000243 0.000328 0.000440 0.000586 0.000776 0.001021 0.001331 0.001723 0.002209 0.002807 0.003532 0.004398 0.005418 0.006602 0.007954 0.009473 0.011153 0.012979 0.014933 0.016987 0.019106 0.021248 0.023364 0.025390 0.027256 0.028873 0.030142 0.030949 0.031172 0.030691 0.029392 0.027188 0.024029 0.019921 0.014935 0.009220 0.003000 -0.003427 -0.009710 -0.015462 -0.020298 -0.023862 -0.025867 -0.026125 -0.024568 -0.021268 -0.016432 -0.010394 -0.003590 0.003480 0.010293 0.016346 0.021202 0.024524 0.026102 0.025864 0.023875 0.020325 0.015499 0.009755 0.003477 -0.002947 -0.009165 -0.014880 -0.019866 -0.023973 -0.027130 -0.029330 -0.030623 -0.031098 -0.030867 -0.030053 -0.028780 -0.027162 -0.025299 -0.023277 -0.021170 -0.019036 -0.016927 -0.014883 -0.012939 -0.011120 -0.009447 -0.007933 -0.006585 -0.005404 -0.004385 -0.003520 -0.002796 -0.002199 -0.001713 -0.001323 -0.001013 -0.000770 -0.000581 -0.000435 -0.000324 -0.000240 -0.000177 -0.000130 -0.000095 -0.000069 -0.000050 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000035 0.000049 0.000068 0.000095 0.000130 0.000177 0.000241 0.000326 0.000437 0.000583 0.000772 0.001014 0.001323 0.001711 0.002194 0.002787 0.003506 0.004365 0.005378 0.006552 0.007894 0.009403 0.011073 0.012891 0.014839 0.016892 0.019017 0.021174 0.023315 0.025380 0.027297 0.028983 0.030335 0.031242 0.031581 0.031230 0.030073 0.028022 0.025023 0.021077 0.016251 0.010689 0.004609 -0.001700 -0.007892 -0.013589 -0.018413 -0.022013 -0.024107 -0.024507 -0.023147 -0.020093 -0.015546 -0.009831 -0.003369 0.003352 0.009821 0.015549 0.020112 0.023183 0.024558 0.024169 0.022083 0.018487 0.013665 0.007967 0.001774 -0.004537 -0.010619 -0.016184 -0.021011 -0.024957 -0.027955 -0.030003 -0.031154 -0.031498 -0.031152 -0.030239 -0.028883 -0.027197 -0.025282 -0.023222 -0.021090 -0.018943 -0.016828 -0.014786 -0.012847 -0.011038 -0.009376 -0.007873 -0.006536 -0.005364 -0.004353 -0.003494 -0.002776 -0.002183 -0.001701 -0.001313 -0.001006 -0.000764 -0.000577 -0.000432 -0.000322 -0.000238 -0.000176 -0.000129 -0.000094 -0.000069 -0.000050 -0.000036 -0.000026 -0.000019 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000013 0.000018 0.000025 0.000035 0.000049 0.000067 0.000093 0.000128 0.000175 0.000237 0.000320 0.000429 0.000572 0.000758 0.000995 0.001297 0.001678 0.002150 0.002730 0.003433 0.004274 0.005264 0.006413 0.007726 0.009203 0.010839 0.012623 0.014538 0.016560 0.018659 0.020798 0.022930 0.024999 0.026936 0.028658 0.030067 0.031052 0.031492 0.031266 0.030259 0.028380 0.025575 0.021841 0.017239 0.011906 0.006049 -0.000051 -0.006063 -0.011621 -0.016359 -0.019937 -0.022082 -0.022611 -0.021456 -0.018680 -0.014474 -0.009148 -0.003108 0.003180 0.009227 0.014563 0.018780 0.021567 0.022729 0.022203 0.020057 0.016474 0.011729 0.006163 0.000143 -0.005964 -0.011827 -0.017165 -0.021770 -0.025506 -0.028311 -0.030186 -0.031187 -0.031407 -0.030958 -0.029967 -0.028554 -0.026831 -0.024896 -0.022832 -0.020708 -0.018579 -0.016491 -0.014481 -0.012577 -0.010803 -0.009175 -0.007704 -0.006396 -0.005250 -0.004261 -0.003421 -0.002718 -0.002137 -0.001665 -0.001286 -0.000984 -0.000748 -0.000564 -0.000423 -0.000315 -0.000234 -0.000172 -0.000127 -0.000093 -0.000067 -0.000049 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000034 0.000047 0.000066 0.000091 0.000124 0.000170 0.000230 0.000311 0.000416 0.000554 0.000733 0.000963 0.001254 0.001620 0.002076 0.002634 0.003312 0.004121 0.005074 0.006180 0.007444 0.008867 0.010445 0.012167 0.014018 0.015977 0.018016 0.020101 0.022187 0.024222 0.026141 0.027864 0.029297 0.030333 0.030855 0.030743 0.029887 0.028196 0.025614 0.022138 0.017820 0.012789 0.007241 0.001438 -0.004302 -0.009634 -0.014209 -0.017703 -0.019855 -0.020489 -0.019541 -0.017066 -0.013244 -0.008366 -0.002815 0.002969 0.008525 0.013409 0.017237 0.019717 0.020665 0.020025 0.017863 0.014355 0.009766 0.004418 -0.001336 -0.007150 -0.012708 -0.017747 -0.022070 -0.025550 -0.028132 -0.029819 -0.030669 -0.030773 -0.030243 -0.029199 -0.027760 -0.026035 -0.024117 -0.022086 -0.020008 -0.017933 -0.015906 -0.013958 -0.012119 -0.010407 -0.008838 -0.007422 -0.006163 -0.005059 -0.004107 -0.003298 -0.002620 -0.002061 -0.001605 -0.001239 -0.000949 -0.000721 -0.000544 -0.000408 -0.000304 -0.000226 -0.000167 -0.000122 -0.000090 -0.000065 -0.000047 -0.000034 -0.000025 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000024 0.000033 0.000046 0.000063 0.000087 0.000119 0.000163 0.000220 0.000297 0.000397 0.000529 0.000698 0.000916 0.001192 0.001539 0.001970 0.002499 0.003139 0.003905 0.004806 0.005851 0.007047 0.008393 0.009887 0.011518 0.013275 0.015137 0.017080 0.019072 0.021073 0.023034 0.024894 0.026579 0.027999 0.029054 0.029632 0.029619 0.028910 0.027417 0.025084 0.021905 0.017929 0.013270 0.008110 0.002694 -0.002685 -0.007703 -0.012034 -0.015378 -0.017488 -0.018200 -0.017450 -0.015290 -0.011884 -0.007502 -0.002497 0.002723 0.007729 0.012114 0.015520 0.017677 0.018419 0.017694 0.015565 0.012200 0.007847 0.002807 -0.002590 -0.008022 -0.013195 -0.017865 -0.021849 -0.025033 -0.027366 -0.028856 -0.029559 -0.029562 -0.028973 -0.027909 -0.026481 -0.024792 -0.022931 -0.020973 -0.018978 -0.016996 -0.015064 -0.013214 -0.011470 -0.009848 -0.008364 -0.007025 -0.005834 -0.004791 -0.003890 -0.003124 -0.002483 -0.001953 -0.001521 -0.001175 -0.000900 -0.000684 -0.000516 -0.000387 -0.000289 -0.000214 -0.000158 -0.000116 -0.000085 -0.000062 -0.000045 -0.000033 -0.000023 -0.000017 -0.000012 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000032 0.000044 0.000060 0.000082 0.000113 0.000153 0.000207 0.000279 0.000373 0.000495 0.000653 0.000855 0.001112 0.001434 0.001834 0.002324 0.002918 0.003626 0.004461 0.005429 0.006536 0.007783 0.009167 0.010680 0.012311 0.014042 0.015852 0.017712 0.019587 0.021431 0.023190 0.024794 0.026162 0.027200 0.027806 0.027873 0.027302 0.026010 0.023947 0.021101 0.017515 0.013293 0.008598 0.003653 -0.001277 -0.005895 -0.009904 -0.013029 -0.015045 -0.015799 -0.015234 -0.013393 -0.010426 -0.006576 -0.002163 0.002444 0.006857 0.010705 0.013667 0.015497 0.016046 0.015270 0.013229 0.010076 0.006038 0.001394 -0.003558 -0.008523 -0.013234 -0.017469 -0.021064 -0.023916 -0.025981 -0.027269 -0.027832 -0.027755 -0.027136 -0.026086 -0.024707 -0.023095 -0.021333 -0.019490 -0.017621 -0.015769 -0.013969 -0.012249 -0.010630 -0.009128 -0.007753 -0.006513 -0.005411 -0.004444 -0.003610 -0.002900 -0.002305 -0.001814 -0.001413 -0.001092 -0.000836 -0.000635 -0.000480 -0.000360 -0.000269 -0.000200 -0.000148 -0.000109 -0.000080 -0.000058 -0.000043 -0.000031 -0.000022 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000041 0.000056 0.000076 0.000104 0.000142 0.000191 0.000256 0.000342 0.000453 0.000597 0.000781 0.001013 0.001305 0.001667 0.002111 0.002648 0.003288 0.004042 0.004917 0.005916 0.007041 0.008291 0.009657 0.011132 0.012699 0.014340 0.016030 0.017738 0.019423 0.021036 0.022517 0.023792 0.024776 0.025378 0.025501 0.025056 0.023967 0.022187 0.019703 0.016553 0.012825 0.008665 0.004268 -0.000129 -0.004265 -0.007875 -0.010714 -0.012581 -0.013341 -0.012940 -0.011416 -0.008900 -0.005607 -0.001819 0.002139 0.005924 0.009210 0.011714 0.013220 0.013598 0.012810 0.010911 0.008038 0.004395 0.000230 -0.004193 -0.008612 -0.012790 -0.016532 -0.019693 -0.022184 -0.023966 -0.025052 -0.025488 -0.025352 -0.024735 -0.023735 -0.022446 -0.020954 -0.019334 -0.017647 -0.015942 -0.014259 -0.012627 -0.011071 -0.009608 -0.008251 -0.007010 -0.005891 -0.004896 -0.004024 -0.003270 -0.002628 -0.002090 -0.001645 -0.001282 -0.000991 -0.000759 -0.000578 -0.000436 -0.000328 -0.000245 -0.000182 -0.000135 -0.000100 -0.000073 -0.000054 -0.000039 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000037 0.000051 0.000069 0.000094 0.000128 0.000172 0.000230 0.000306 0.000405 0.000532 0.000694 0.000899 0.001155 0.001473 0.001863 0.002333 0.002895 0.003555 0.004320 0.005194 0.006178 0.007270 0.008464 0.009754 0.011125 0.012563 0.014046 0.015546 0.017031 0.018458 0.019772 0.020913 0.021806 0.022372 0.022527 0.022192 0.021302 0.019813 0.017715 0.015037 0.011855 0.008292 0.004514 0.000725 -0.002853 -0.005991 -0.008479 -0.010145 -0.010870 -0.010609 -0.009393 -0.007334 -0.004613 -0.001472 0.001811 0.004946 0.007655 0.009696 0.010888 0.011119 0.010359 0.008657 0.006131 0.002958 -0.000652 -0.004469 -0.008269 -0.011852 -0.015049 -0.017739 -0.019844 -0.021334 -0.022221 -0.022545 -0.022376 -0.021792 -0.020880 -0.019721 -0.018391 -0.016954 -0.015464 -0.013963 -0.012485 -0.011055 -0.009692 -0.008413 -0.007228 -0.006144 -0.005167 -0.004297 -0.003533 -0.002873 -0.002311 -0.001839 -0.001448 -0.001130 -0.000874 -0.000670 -0.000511 -0.000386 -0.000291 -0.000218 -0.000162 -0.000120 -0.000089 -0.000066 -0.000048 -0.000035 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000033 0.000045 0.000061 0.000083 0.000112 0.000150 0.000201 0.000266 0.000350 0.000458 0.000596 0.000769 0.000986 0.001255 0.001583 0.001979 0.002452 0.003006 0.003648 0.004381 0.005205 0.006119 0.007118 0.008197 0.009344 0.010547 0.011788 0.013046 0.014292 0.015492 0.016601 0.017569 0.018335 0.018833 0.018994 0.018752 0.018054 0.016862 0.015168 0.012993 0.010399 0.007486 0.004389 0.001273 -0.001679 -0.004280 -0.006358 -0.007772 -0.008424 -0.008277 -0.007356 -0.005751 -0.003610 -0.001130 0.001465 0.003937 0.006061 0.007643 0.008534 0.008646 0.007956 0.006502 0.004385 0.001748 -0.001235 -0.004379 -0.007499 -0.010431 -0.013041 -0.015227 -0.016929 -0.018122 -0.018816 -0.019046 -0.018869 -0.018350 -0.017561 -0.016571 -0.015442 -0.014228 -0.012973 -0.011712 -0.010471 -0.009274 -0.008134 -0.007064 -0.006074 -0.005167 -0.004349 -0.003621 -0.002981 -0.002426 -0.001953 -0.001556 -0.001227 -0.000959 -0.000743 -0.000571 -0.000436 -0.000331 -0.000249 -0.000187 -0.000140 -0.000104 -0.000077 -0.000057 -0.000042 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000038 0.000052 0.000071 0.000095 0.000127 0.000168 0.000221 0.000290 0.000378 0.000489 0.000628 0.000802 0.001016 0.001277 0.001592 0.001966 0.002406 0.002913 0.003491 0.004139 0.004858 0.005642 0.006487 0.007384 0.008325 0.009295 0.010278 0.011252 0.012191 0.013060 0.013820 0.014426 0.014827 0.014970 0.014805 0.014290 0.013397 0.012118 0.010469 0.008498 0.006277 0.003911 0.001525 -0.000743 -0.002752 -0.004368 -0.005485 -0.006029 -0.005971 -0.005329 -0.004171 -0.002611 -0.000796 0.001103 0.002907 0.004448 0.005578 0.006186 0.006207 0.005624 0.004467 0.002813 0.000770 -0.001528 -0.003940 -0.006328 -0.008566 -0.010552 -0.012212 -0.013498 -0.014392 -0.014901 -0.015054 -0.014893 -0.014469 -0.013838 -0.013052 -0.012159 -0.011202 -0.010215 -0.009225 -0.008252 -0.007313 -0.006421 -0.005583 -0.004807 -0.004096 -0.003453 -0.002880 -0.002375 -0.001937 -0.001562 -0.001247 -0.000986 -0.000772 -0.000600 -0.000463 -0.000354 -0.000270 -0.000204 -0.000154 -0.000116 -0.000087 -0.000064 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000043 0.000057 0.000076 0.000101 0.000133 0.000174 0.000226 0.000292 0.000374 0.000477 0.000604 0.000761 0.000951 0.001178 0.001448 0.001764 0.002127 0.002539 0.003000 0.003508 0.004061 0.004655 0.005283 0.005940 0.006615 0.007297 0.007971 0.008619 0.009219 0.009743 0.010161 0.010440 0.010544 0.010439 0.010098 0.009502 0.008646 0.007540 0.006216 0.004721 0.003125 0.001511 -0.000028 -0.001399 -0.002512 -0.003296 -0.003700 -0.003707 -0.003327 -0.002608 -0.001624 -0.000474 0.000729 0.001867 0.002829 0.003519 0.003863 0.003819 0.003376 0.002556 0.001409 0.000009 -0.001556 -0.003193 -0.004807 -0.006317 -0.007655 -0.008770 -0.009632 -0.010228 -0.010563 -0.010654 -0.010531 -0.010228 -0.009782 -0.009229 -0.008603 -0.007933 -0.007241 -0.006548 -0.005867 -0.005209 -0.004583 -0.003996 -0.003450 -0.002948 -0.002494 -0.002086 -0.001726 -0.001413 -0.001144 -0.000917 -0.000728 -0.000573 -0.000447 -0.000347 -0.000268 -0.000205 -0.000157 -0.000119 -0.000090 -0.000068 -0.000051 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000033 0.000043 0.000057 0.000075 0.000097 0.000125 0.000159 0.000202 0.000255 0.000320 0.000399 0.000494 0.000610 0.000746 0.000907 0.001093 0.001306 0.001544 0.001808 0.002096 0.002406 0.002735 0.003080 0.003436 0.003799 0.004161 0.004515 0.004851 0.005159 0.005426 0.005636 0.005773 0.005820 0.005763 0.005588 0.005286 0.004855 0.004302 0.003639 0.002892 0.002092 0.001281 0.000501 -0.000199 -0.000778 -0.001200 -0.001442 -0.001494 -0.001363 -0.001071 -0.000657 -0.000166 0.000347 0.000825 0.001217 0.001479 0.001576 0.001489 0.001214 0.000762 0.000156 -0.000567 -0.001366 -0.002195 -0.003008 -0.003767 -0.004439 -0.005000 -0.005434 -0.005735 -0.005904 -0.005948 -0.005881 -0.005719 -0.005480 -0.005184 -0.004847 -0.004485 -0.004110 -0.003733 -0.003361 -0.003000 -0.002656 -0.002331 -0.002028 -0.001747 -0.001489 -0.001257 -0.001049 -0.000865 -0.000707 -0.000572 -0.000458 -0.000365 -0.000289 -0.000227 -0.000178 -0.000138 -0.000107 -0.000083 -0.000063 -0.000048 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000029 0.000038 0.000048 0.000060 0.000074 0.000091 0.000111 0.000133 0.000159 0.000188 0.000222 0.000261 0.000305 0.000353 0.000407 0.000464 0.000524 0.000586 0.000648 0.000708 0.000765 0.000818 0.000864 0.000904 0.000935 0.000957 0.000969 0.000972 0.000967 0.000955 0.000938 0.000919 0.000899 0.000882 0.000870 0.000864 0.000865 0.000871 0.000881 0.000890 0.000896 0.000895 0.000883 0.000856 0.000813 0.000751 0.000667 0.000562 0.000436 0.000291 0.000130 -0.000040 -0.000212 -0.000379 -0.000533 -0.000668 -0.000781 -0.000870 -0.000935 -0.000979 -0.001005 -0.001018 -0.001021 -0.001020 -0.001017 -0.001016 -0.001019 -0.001025 -0.001035 -0.001045 -0.001051 -0.001052 -0.001045 -0.001029 -0.001004 -0.000971 -0.000931 -0.000885 -0.000836 -0.000784 -0.000730 -0.000676 -0.000622 -0.000568 -0.000513 -0.000459 -0.000406 -0.000354 -0.000305 -0.000260 -0.000219 -0.000183 -0.000153 -0.000126 -0.000104 -0.000086 -0.000070 -0.000057 -0.000045 -0.000036 -0.000029 -0.000022 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000021 0.000023 0.000024 0.000023 0.000019 0.000011 -0.000003 -0.000023 -0.000051 -0.000089 -0.000139 -0.000203 -0.000283 -0.000381 -0.000501 -0.000642 -0.000809 -0.001000 -0.001217 -0.001459 -0.001725 -0.002011 -0.002314 -0.002627 -0.002943 -0.003248 -0.003529 -0.003767 -0.003943 -0.004035 -0.004022 -0.003886 -0.003614 -0.003199 -0.002648 -0.001975 -0.001210 -0.000392 0.000433 0.001212 0.001892 0.002423 0.002765 0.002889 0.002782 0.002450 0.001915 0.001219 0.000418 -0.000424 -0.001237 -0.001952 -0.002511 -0.002869 -0.002998 -0.002892 -0.002562 -0.002037 -0.001361 -0.000584 0.000240 0.001058 0.001823 0.002495 0.003047 0.003464 0.003741 0.003885 0.003910 0.003835 0.003681 0.003469 0.003217 0.002941 0.002655 0.002367 0.002084 0.001813 0.001556 0.001317 0.001098 0.000901 0.000728 0.000577 0.000450 0.000344 0.000258 0.000189 0.000135 0.000092 0.000060 0.000036 0.000019 0.000007 -0.000001 -0.000006 -0.000008 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 -0.000001 -0.000006 -0.000014 -0.000026 -0.000045 -0.000072 -0.000110 -0.000162 -0.000230 -0.000320 -0.000433 -0.000576 -0.000751 -0.000963 -0.001215 -0.001512 -0.001855 -0.002246 -0.002686 -0.003173 -0.003705 -0.004278 -0.004885 -0.005517 -0.006160 -0.006797 -0.007405 -0.007956 -0.008416 -0.008748 -0.008911 -0.008866 -0.008580 -0.008028 -0.007201 -0.006109 -0.004782 -0.003275 -0.001661 -0.000031 0.001516 0.002878 0.003959 0.004681 0.004989 0.004859 0.004303 0.003367 0.002131 0.000699 -0.000803 -0.002244 -0.003497 -0.004453 -0.005027 -0.005170 -0.004870 -0.004150 -0.003065 -0.001696 -0.000141 0.001498 0.003120 0.004634 0.005967 0.007065 0.007898 0.008457 0.008752 0.008808 0.008659 0.008347 0.007909 0.007384 0.006803 0.006194 0.005577 0.004967 0.004377 0.003814 0.003286 0.002797 0.002352 0.001952 0.001600 0.001294 0.001033 0.000813 0.000631 0.000483 0.000364 0.000269 0.000196 0.000140 0.000098 0.000067 0.000044 0.000029 0.000018 0.000011 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000020 -0.000032 -0.000049 -0.000075 -0.000111 -0.000160 -0.000227 -0.000316 -0.000431 -0.000580 -0.000767 -0.000998 -0.001281 -0.001620 -0.002022 -0.002490 -0.003028 -0.003637 -0.004317 -0.005065 -0.005877 -0.006746 -0.007661 -0.008607 -0.009565 -0.010509 -0.011405 -0.012212 -0.012882 -0.013358 -0.013584 -0.013504 -0.013067 -0.012240 -0.011011 -0.009393 -0.007433 -0.005207 -0.002825 -0.000416 0.001872 0.003890 0.005500 0.006585 0.007066 0.006908 0.006129 0.004797 0.003028 0.000979 -0.001170 -0.003227 -0.005008 -0.006354 -0.007145 -0.007308 -0.006825 -0.005731 -0.004108 -0.002073 0.000234 0.002660 0.005059 0.007300 0.009273 0.010903 0.012142 0.012978 0.013423 0.013515 0.013300 0.012839 0.012188 0.011403 0.010531 0.009613 0.008679 0.007754 0.006856 0.005999 0.005191 0.004442 0.003756 0.003138 0.002590 0.002111 0.001699 0.001350 0.001059 0.000820 0.000626 0.000472 0.000351 0.000257 0.000186 0.000132 0.000093 0.000064 0.000044 0.000029 0.000019 0.000012 0.000008 0.000005 0.000003 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000016 -0.000025 -0.000038 -0.000057 -0.000084 -0.000121 -0.000173 -0.000244 -0.000338 -0.000462 -0.000622 -0.000826 -0.001083 -0.001399 -0.001784 -0.002244 -0.002787 -0.003418 -0.004141 -0.004956 -0.005863 -0.006858 -0.007934 -0.009080 -0.010283 -0.011523 -0.012773 -0.014001 -0.015161 -0.016202 -0.017059 -0.017663 -0.017938 -0.017812 -0.017223 -0.016128 -0.014509 -0.012386 -0.009820 -0.006910 -0.003797 -0.000651 0.002338 0.004974 0.007078 0.008499 0.009132 0.008935 0.007929 0.006204 0.003914 0.001260 -0.001521 -0.004181 -0.006480 -0.008213 -0.009223 -0.009418 -0.008774 -0.007336 -0.005209 -0.002546 0.000469 0.003642 0.006780 0.009712 0.012299 0.014438 0.016071 0.017178 0.017777 0.017912 0.017646 0.017053 0.016209 0.015185 0.014044 0.012839 0.011610 0.010391 0.009204 0.008068 0.006997 0.006001 0.005088 0.004264 0.003529 0.002886 0.002331 0.001859 0.001465 0.001139 0.000875 0.000664 0.000498 0.000368 0.000270 0.000195 0.000139 0.000098 0.000069 0.000047 0.000032 0.000021 0.000014 0.000009 0.000006 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000025 -0.000037 -0.000055 -0.000080 -0.000116 -0.000165 -0.000232 -0.000322 -0.000442 -0.000598 -0.000800 -0.001056 -0.001377 -0.001772 -0.002251 -0.002824 -0.003498 -0.004280 -0.005174 -0.006181 -0.007297 -0.008519 -0.009836 -0.011237 -0.012702 -0.014207 -0.015720 -0.017200 -0.018594 -0.019838 -0.020856 -0.021562 -0.021868 -0.021686 -0.020941 -0.019582 -0.017589 -0.014988 -0.011850 -0.008299 -0.004505 -0.000674 0.002961 0.006166 0.008719 0.010438 0.011197 0.010942 0.009703 0.007589 0.004786 0.001543 -0.001853 -0.005099 -0.007906 -0.010023 -0.011260 -0.011505 -0.010728 -0.008985 -0.006402 -0.003164 0.000506 0.004370 0.008197 0.011777 0.014940 0.017564 0.019574 0.020947 0.021703 0.021893 0.021594 0.020894 0.019884 0.018651 0.017271 0.015808 0.014313 0.012825 0.011375 0.009985 0.008671 0.007448 0.006325 0.005308 0.004402 0.003606 0.002918 0.002333 0.001842 0.001437 0.001107 0.000843 0.000635 0.000473 0.000348 0.000253 0.000183 0.000130 0.000092 0.000064 0.000044 0.000030 0.000020 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000033 -0.000048 -0.000070 -0.000102 -0.000145 -0.000205 -0.000286 -0.000394 -0.000537 -0.000723 -0.000962 -0.001265 -0.001644 -0.002110 -0.002675 -0.003350 -0.004143 -0.005062 -0.006110 -0.007289 -0.008594 -0.010019 -0.011552 -0.013178 -0.014873 -0.016610 -0.018351 -0.020048 -0.021639 -0.023050 -0.024195 -0.024976 -0.025289 -0.025035 -0.024130 -0.022514 -0.020167 -0.017117 -0.013451 -0.009311 -0.004894 -0.000442 0.003776 0.007487 0.010434 0.012406 0.013257 0.012925 0.011444 0.008944 0.005642 0.001829 -0.002162 -0.005976 -0.009278 -0.011776 -0.013249 -0.013566 -0.012693 -0.010691 -0.007709 -0.003959 0.000299 0.004790 0.009244 0.013419 0.017116 0.020191 0.022560 0.024192 0.025108 0.025369 0.025059 0.024281 0.023139 0.021732 0.020150 0.018465 0.016738 0.015015 0.013331 0.011714 0.010184 0.008757 0.007445 0.006255 0.005193 0.004260 0.003451 0.002763 0.002185 0.001707 0.001319 0.001007 0.000760 0.000568 0.000420 0.000307 0.000222 0.000159 0.000113 0.000079 0.000054 0.000037 0.000025 0.000016 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000013 -0.000018 -0.000027 -0.000040 -0.000058 -0.000085 -0.000121 -0.000172 -0.000241 -0.000334 -0.000458 -0.000621 -0.000834 -0.001106 -0.001451 -0.001881 -0.002410 -0.003051 -0.003815 -0.004713 -0.005751 -0.006935 -0.008264 -0.009733 -0.011334 -0.013053 -0.014871 -0.016762 -0.018693 -0.020622 -0.022494 -0.024241 -0.025781 -0.027016 -0.027839 -0.028135 -0.027795 -0.026725 -0.024860 -0.022180 -0.018718 -0.014571 -0.009902 -0.004931 0.000069 0.004797 0.008945 0.012224 0.014398 0.015303 0.014871 0.013141 0.010260 0.006475 0.002114 -0.002446 -0.006806 -0.010587 -0.013461 -0.015179 -0.015593 -0.014662 -0.012455 -0.009138 -0.004949 -0.000178 0.004865 0.009877 0.014585 0.018766 0.022257 0.024961 0.026843 0.027925 0.028271 0.027976 0.027152 0.025915 0.024374 0.022630 0.020764 0.018844 0.016923 0.015041 0.013230 0.011513 0.009908 0.008431 0.007090 0.005891 0.004836 0.003922 0.003143 0.002488 0.001947 0.001506 0.001152 0.000872 0.000653 0.000484 0.000355 0.000258 0.000185 0.000132 0.000092 0.000064 0.000044 0.000029 0.000019 0.000013 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000032 -0.000046 -0.000067 -0.000097 -0.000138 -0.000195 -0.000272 -0.000376 -0.000513 -0.000694 -0.000929 -0.001230 -0.001611 -0.002085 -0.002667 -0.003372 -0.004213 -0.005199 -0.006339 -0.007637 -0.009092 -0.010698 -0.012446 -0.014318 -0.016293 -0.018341 -0.020426 -0.022501 -0.024505 -0.026365 -0.027991 -0.029279 -0.030110 -0.030364 -0.029922 -0.028684 -0.026582 -0.023594 -0.019760 -0.015187 -0.010053 -0.004604 0.000865 0.006022 0.010530 0.014074 0.016395 0.017314 0.016759 0.014774 0.011522 0.007275 0.002395 -0.002703 -0.007581 -0.011822 -0.015064 -0.017034 -0.017568 -0.016621 -0.014266 -0.010683 -0.006133 -0.000932 0.004581 0.010074 0.015248 0.019856 0.023721 0.026735 0.028856 0.030107 0.030554 0.030300 0.029463 0.028169 0.026537 0.024675 0.022671 0.020601 0.018522 0.016480 0.014509 0.012637 0.010884 0.009268 0.007799 0.006485 0.005327 0.004324 0.003467 0.002748 0.002153 0.001668 0.001278 0.000968 0.000726 0.000539 0.000397 0.000289 0.000208 0.000148 0.000104 0.000072 0.000049 0.000033 0.000022 0.000014 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000025 -0.000036 -0.000052 -0.000075 -0.000108 -0.000153 -0.000214 -0.000298 -0.000410 -0.000559 -0.000755 -0.001008 -0.001333 -0.001742 -0.002253 -0.002879 -0.003637 -0.004539 -0.005597 -0.006819 -0.008208 -0.009764 -0.011480 -0.013342 -0.015333 -0.017427 -0.019593 -0.021790 -0.023967 -0.026059 -0.027988 -0.029659 -0.030960 -0.031769 -0.031956 -0.031398 -0.029991 -0.027664 -0.024398 -0.020237 -0.015297 -0.009771 -0.003923 0.001929 0.007430 0.012218 0.015956 0.018368 0.019262 0.018563 0.016320 0.012711 0.008030 0.002665 -0.002933 -0.008293 -0.012967 -0.016564 -0.018790 -0.019467 -0.018545 -0.016101 -0.012324 -0.007495 -0.001951 0.003945 0.009837 0.015403 0.020379 0.024572 0.027865 0.030211 0.031631 0.032194 0.032005 0.031190 0.029879 0.028199 0.026263 0.024167 0.021990 0.019795 0.017631 0.015537 0.013544 0.011674 0.009947 0.008376 0.006969 0.005728 0.004652 0.003733 0.002961 0.002322 0.001801 0.001381 0.001049 0.000788 0.000586 0.000432 0.000315 0.000227 0.000162 0.000114 0.000079 0.000054 0.000037 0.000024 0.000016 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000039 -0.000057 -0.000081 -0.000116 -0.000164 -0.000230 -0.000319 -0.000438 -0.000595 -0.000802 -0.001070 -0.001413 -0.001845 -0.002383 -0.003043 -0.003841 -0.004790 -0.005903 -0.007187 -0.008645 -0.010276 -0.012071 -0.014016 -0.016090 -0.018267 -0.020511 -0.022778 -0.025014 -0.027151 -0.029106 -0.030780 -0.032058 -0.032813 -0.032912 -0.032228 -0.030654 -0.028120 -0.024608 -0.020167 -0.014924 -0.009082 -0.002919 0.003228 0.008984 0.013970 0.017832 0.020277 0.021110 0.020250 0.017752 0.013805 0.008724 0.002919 -0.003133 -0.008934 -0.014007 -0.017941 -0.020422 -0.021260 -0.020401 -0.017924 -0.014026 -0.009001 -0.003204 0.002985 0.009189 0.015070 0.020350 0.024822 0.028361 0.030915 0.032502 0.033192 0.033091 0.032329 0.031039 0.029352 0.027386 0.025241 0.023001 0.020732 0.018487 0.016308 0.014227 0.012272 0.010463 0.008815 0.007338 0.006034 0.004903 0.003937 0.003125 0.002453 0.001904 0.001462 0.001111 0.000836 0.000623 0.000460 0.000336 0.000242 0.000173 0.000122 0.000085 0.000058 0.000039 0.000026 0.000017 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000042 -0.000060 -0.000086 -0.000123 -0.000173 -0.000241 -0.000334 -0.000458 -0.000622 -0.000836 -0.001114 -0.001470 -0.001918 -0.002476 -0.003160 -0.003985 -0.004967 -0.006116 -0.007442 -0.008946 -0.010625 -0.012471 -0.014468 -0.016592 -0.018814 -0.021096 -0.023393 -0.025646 -0.027786 -0.029727 -0.031367 -0.032589 -0.033263 -0.033255 -0.032437 -0.030702 -0.027981 -0.024260 -0.019593 -0.014112 -0.008031 -0.001640 0.004711 0.010634 0.015736 0.019651 0.022079 0.022816 0.021783 0.019038 0.014782 0.009342 0.003147 -0.003305 -0.009495 -0.014927 -0.019170 -0.021898 -0.022911 -0.022149 -0.019693 -0.015745 -0.010606 -0.004645 0.001746 0.008175 0.014293 0.019808 0.024507 0.028254 0.030996 0.032745 0.033569 0.033576 0.032893 0.031659 0.030005 0.028050 0.025900 0.023638 0.021336 0.019048 0.016819 0.014685 0.012676 0.010814 0.009115 0.007591 0.006246 0.005077 0.004079 0.003240 0.002544 0.001977 0.001520 0.001157 0.000871 0.000650 0.000480 0.000351 0.000254 0.000182 0.000128 0.000090 0.000062 0.000042 0.000028 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000030 -0.000044 -0.000063 -0.000090 -0.000127 -0.000179 -0.000249 -0.000344 -0.000470 -0.000638 -0.000858 -0.001142 -0.001505 -0.001963 -0.002532 -0.003228 -0.004070 -0.005069 -0.006239 -0.007586 -0.009114 -0.010817 -0.012686 -0.014703 -0.016844 -0.019076 -0.021361 -0.023649 -0.025881 -0.027986 -0.029876 -0.031449 -0.032585 -0.033156 -0.033027 -0.032072 -0.030187 -0.027304 -0.023412 -0.018572 -0.012922 -0.006682 -0.000149 0.006317 0.012320 0.017460 0.021363 0.023724 0.024337 0.023124 0.020149 0.015618 0.009868 0.003343 -0.003446 -0.009967 -0.015708 -0.020227 -0.023187 -0.024381 -0.023745 -0.021358 -0.017425 -0.012253 -0.006214 0.000288 0.006856 0.013130 0.018814 0.023683 0.027600 0.030504 0.032404 0.033366 0.033494 0.032916 0.031767 0.030180 0.028275 0.026157 0.023913 0.021615 0.019321 0.017077 0.014924 0.012891 0.011004 0.009280 0.007732 0.006364 0.005176 0.004160 0.003306 0.002598 0.002020 0.001555 0.001184 0.000893 0.000667 0.000493 0.000361 0.000262 0.000187 0.000133 0.000093 0.000064 0.000043 0.000029 0.000019 0.000012 0.000008 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000031 -0.000045 -0.000064 -0.000091 -0.000129 -0.000182 -0.000253 -0.000348 -0.000476 -0.000645 -0.000866 -0.001153 -0.001518 -0.001979 -0.002551 -0.003252 -0.004096 -0.005100 -0.006274 -0.007625 -0.009154 -0.010858 -0.012724 -0.014733 -0.016860 -0.019071 -0.021324 -0.023569 -0.025746 -0.027782 -0.029589 -0.031065 -0.032092 -0.032542 -0.032284 -0.031195 -0.029172 -0.026155 -0.022136 -0.017180 -0.011428 -0.005107 0.001482 0.007977 0.013978 0.019080 0.022911 0.025162 0.025631 0.024240 0.021056 0.016291 0.010289 0.003500 -0.003557 -0.010342 -0.016336 -0.021090 -0.024259 -0.025633 -0.025144 -0.022868 -0.019011 -0.013878 -0.007845 -0.001317 0.005304 0.011657 0.017439 0.022424 0.026467 0.029505 0.031542 0.032640 0.032899 0.032443 0.031404 0.029914 0.028091 0.026040 0.023848 0.021589 0.019322 0.017097 0.014953 0.012926 0.011040 0.009315 0.007764 0.006393 0.005202 0.004183 0.003325 0.002615 0.002035 0.001567 0.001195 0.000902 0.000674 0.000499 0.000366 0.000265 0.000190 0.000135 0.000094 0.000065 0.000044 0.000030 0.000019 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000031 -0.000045 -0.000065 -0.000092 -0.000130 -0.000182 -0.000253 -0.000348 -0.000475 -0.000644 -0.000864 -0.001148 -0.001511 -0.001969 -0.002537 -0.003232 -0.004070 -0.005064 -0.006227 -0.007563 -0.009076 -0.010758 -0.012597 -0.014574 -0.016659 -0.018819 -0.021011 -0.023184 -0.025276 -0.027214 -0.028912 -0.030268 -0.031168 -0.031486 -0.031095 -0.029878 -0.027737 -0.024616 -0.020514 -0.015498 -0.009713 -0.003388 0.003177 0.009618 0.015539 0.020537 0.024241 0.026349 0.026658 0.025096 0.021733 0.016783 0.010593 0.003613 -0.003637 -0.010613 -0.016797 -0.021736 -0.025086 -0.026631 -0.026303 -0.024173 -0.020443 -0.015417 -0.009466 -0.002993 0.003601 0.009957 0.015769 0.020812 0.024938 0.028078 0.030234 0.031460 0.031853 0.031530 0.030621 0.029251 0.027536 0.025581 0.023472 0.021282 0.019073 0.016894 0.014790 0.012794 0.010933 0.009230 0.007696 0.006340 0.005160 0.004151 0.003302 0.002598 0.002022 0.001558 0.001189 0.000899 0.000672 0.000498 0.000366 0.000265 0.000191 0.000135 0.000095 0.000066 0.000045 0.000030 0.000020 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000031 -0.000045 -0.000064 -0.000091 -0.000129 -0.000180 -0.000250 -0.000343 -0.000469 -0.000634 -0.000850 -0.001130 -0.001487 -0.001935 -0.002492 -0.003173 -0.003994 -0.004968 -0.006105 -0.007413 -0.008890 -0.010531 -0.012323 -0.014243 -0.016264 -0.018349 -0.020455 -0.022530 -0.024513 -0.026331 -0.027899 -0.029118 -0.029878 -0.030058 -0.029537 -0.028203 -0.025966 -0.022776 -0.018635 -0.013615 -0.007863 -0.001606 0.004858 0.011171 0.016942 0.021775 0.025308 0.027244 0.027387 0.025670 0.022163 0.017082 0.010771 0.003676 -0.003685 -0.010775 -0.017080 -0.022151 -0.025644 -0.027345 -0.027182 -0.025224 -0.021666 -0.016805 -0.011005 -0.004662 0.001830 0.008115 0.013893 0.018938 0.023100 0.026309 0.028560 0.029903 0.030427 0.030244 0.029476 0.028243 0.026659 0.024823 0.022821 0.020726 0.018600 0.016495 0.014453 0.012512 0.010699 0.009036 0.007538 0.006212 0.005058 0.004070 0.003239 0.002549 0.001986 0.001531 0.001169 0.000884 0.000662 0.000491 0.000361 0.000262 0.000188 0.000134 0.000094 0.000065 0.000044 0.000030 0.000020 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000031 -0.000044 -0.000063 -0.000089 -0.000126 -0.000176 -0.000243 -0.000335 -0.000457 -0.000618 -0.000828 -0.001099 -0.001446 -0.001881 -0.002421 -0.003081 -0.003875 -0.004818 -0.005918 -0.007182 -0.008610 -0.010193 -0.011919 -0.013764 -0.015700 -0.017690 -0.019689 -0.021647 -0.023501 -0.025182 -0.026606 -0.027678 -0.028292 -0.028334 -0.027690 -0.026256 -0.023948 -0.020723 -0.016589 -0.011620 -0.005963 0.000158 0.006452 0.012568 0.018128 0.022746 0.026071 0.027816 0.027795 0.025944 0.022334 0.017180 0.010819 0.003690 -0.003700 -0.010824 -0.017178 -0.022322 -0.025917 -0.027752 -0.027752 -0.025983 -0.022632 -0.017985 -0.012396 -0.006250 0.000072 0.006220 0.011901 0.016892 0.021046 0.024287 0.026608 0.028051 0.028699 0.028654 0.028033 0.026949 0.025509 0.023810 0.021935 0.019956 0.017935 0.015924 0.013966 0.012099 0.010352 0.008748 0.007301 0.006018 0.004902 0.003946 0.003141 0.002473 0.001927 0.001487 0.001136 0.000860 0.000644 0.000478 0.000351 0.000255 0.000184 0.000131 0.000092 0.000064 0.000044 0.000029 0.000019 0.000012 0.000008 0.000005 0.000003 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000030 -0.000043 -0.000061 -0.000086 -0.000121 -0.000170 -0.000235 -0.000323 -0.000440 -0.000595 -0.000798 -0.001059 -0.001391 -0.001809 -0.002326 -0.002959 -0.003720 -0.004623 -0.005676 -0.006886 -0.008250 -0.009762 -0.011406 -0.013161 -0.014995 -0.016873 -0.018751 -0.020576 -0.022289 -0.023821 -0.025093 -0.026013 -0.026481 -0.026391 -0.025636 -0.024120 -0.021769 -0.018546 -0.014464 -0.009598 -0.004094 0.001831 0.007892 0.013754 0.019050 0.023412 0.026501 0.028046 0.027868 0.025909 0.022243 0.017076 0.010738 0.003656 -0.003680 -0.010757 -0.017087 -0.022243 -0.025895 -0.027836 -0.027991 -0.026420 -0.023302 -0.018910 -0.013583 -0.007691 -0.001601 0.004350 0.009877 0.014763 0.018862 0.022100 0.024462 0.025985 0.026743 0.026832 0.026357 0.025427 0.024140 0.022590 0.020856 0.019009 0.017109 0.015209 0.013352 0.011576 0.009911 0.008379 0.006996 0.005770 0.004701 0.003785 0.003014 0.002374 0.001851 0.001429 0.001092 0.000827 0.000620 0.000461 0.000339 0.000246 0.000177 0.000126 0.000089 0.000062 0.000042 0.000029 0.000019 0.000012 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000028 -0.000041 -0.000058 -0.000083 -0.000116 -0.000162 -0.000224 -0.000308 -0.000420 -0.000568 -0.000761 -0.001009 -0.001325 -0.001722 -0.002213 -0.002813 -0.003535 -0.004391 -0.005389 -0.006534 -0.007825 -0.009254 -0.010805 -0.012457 -0.014178 -0.015933 -0.017677 -0.019360 -0.020924 -0.022302 -0.023418 -0.024187 -0.024514 -0.024302 -0.023452 -0.021877 -0.019512 -0.016327 -0.012339 -0.007624 -0.002324 0.003350 0.009126 0.014684 0.019675 0.023748 0.026585 0.027926 0.027606 0.025571 0.021894 0.016775 0.010533 0.003577 -0.003623 -0.010575 -0.016810 -0.021916 -0.025577 -0.027592 -0.027888 -0.026518 -0.023650 -0.019544 -0.014520 -0.008930 -0.003124 0.002575 0.007896 0.012629 0.016632 0.019829 0.022202 0.023783 0.024636 0.024847 0.024514 0.023735 0.022605 0.021210 0.019626 0.017922 0.016156 0.014380 0.012637 0.010965 0.009394 0.007946 0.006637 0.005476 0.004463 0.003595 0.002863 0.002256 0.001760 0.001359 0.001039 0.000787 0.000591 0.000439 0.000323 0.000235 0.000169 0.000120 0.000085 0.000059 0.000041 0.000027 0.000018 0.000012 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000039 -0.000055 -0.000078 -0.000110 -0.000153 -0.000212 -0.000292 -0.000398 -0.000537 -0.000719 -0.000953 -0.001250 -0.001623 -0.002085 -0.002649 -0.003327 -0.004130 -0.005067 -0.006141 -0.007351 -0.008688 -0.010138 -0.011677 -0.013276 -0.014900 -0.016504 -0.018039 -0.019450 -0.020673 -0.021636 -0.022259 -0.022455 -0.022135 -0.021209 -0.019600 -0.017251 -0.014139 -0.010284 -0.005763 -0.000714 0.004665 0.010113 0.015328 0.019982 0.023746 0.026319 0.027462 0.027018 0.024941 0.021301 0.016292 0.010214 0.003458 -0.003529 -0.010281 -0.016351 -0.021349 -0.024972 -0.027027 -0.027445 -0.026272 -0.023664 -0.019865 -0.015175 -0.009927 -0.004449 0.000954 0.006024 0.010561 0.014427 0.017548 0.019903 0.021517 0.022444 0.022763 0.022562 0.021930 0.020955 0.019717 0.018287 0.016732 0.015107 0.013463 0.011844 0.010286 0.008818 0.007463 0.006236 0.005147 0.004196 0.003381 0.002694 0.002123 0.001656 0.001280 0.000979 0.000742 0.000557 0.000414 0.000305 0.000222 0.000160 0.000114 0.000080 0.000056 0.000039 0.000026 0.000017 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000026 -0.000037 -0.000052 -0.000074 -0.000103 -0.000144 -0.000199 -0.000274 -0.000373 -0.000503 -0.000673 -0.000891 -0.001168 -0.001516 -0.001946 -0.002471 -0.003102 -0.003849 -0.004720 -0.005718 -0.006842 -0.008081 -0.009423 -0.010845 -0.012317 -0.013804 -0.015265 -0.016653 -0.017912 -0.018983 -0.019799 -0.020286 -0.020364 -0.019952 -0.018971 -0.017353 -0.015049 -0.012042 -0.008357 -0.004067 0.000695 0.005741 0.010828 0.015672 0.019968 0.023409 0.025718 0.026672 0.026127 0.024043 0.020487 0.015643 0.009794 0.003307 -0.003398 -0.009881 -0.015723 -0.020557 -0.024096 -0.026159 -0.026677 -0.025691 -0.023347 -0.019868 -0.015535 -0.010657 -0.005541 -0.000471 0.004310 0.008613 0.012308 0.015321 0.017629 0.019249 0.020231 0.020641 0.020559 0.020065 0.019238 0.018153 0.016878 0.015473 0.013994 0.012488 0.010997 0.009558 0.008200 0.006944 0.005805 0.004793 0.003909 0.003150 0.002510 0.001979 0.001544 0.001193 0.000913 0.000693 0.000520 0.000387 0.000285 0.000207 0.000149 0.000107 0.000075 0.000053 0.000036 0.000025 0.000016 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000012 -0.000017 -0.000024 -0.000035 -0.000049 -0.000069 -0.000096 -0.000134 -0.000185 -0.000254 -0.000346 -0.000467 -0.000624 -0.000826 -0.001082 -0.001403 -0.001800 -0.002284 -0.002866 -0.003556 -0.004358 -0.005277 -0.006311 -0.007450 -0.008681 -0.009982 -0.011325 -0.012675 -0.013994 -0.015235 -0.016347 -0.017273 -0.017952 -0.018315 -0.018291 -0.017806 -0.016792 -0.015190 -0.012958 -0.010086 -0.006600 -0.002571 0.001874 0.006560 0.011262 0.015717 0.019642 0.022758 0.024807 0.025586 0.024965 0.022908 0.019480 0.014851 0.009287 0.003129 -0.003231 -0.009386 -0.014945 -0.019564 -0.022978 -0.025015 -0.025610 -0.024800 -0.022715 -0.019562 -0.015599 -0.011110 -0.006380 -0.001672 0.002790 0.006829 0.010323 0.013199 0.015432 0.017036 0.018049 0.018532 0.018553 0.018184 0.017497 0.016560 0.015434 0.014179 0.012844 0.011477 0.010118 0.008801 0.007555 0.006402 0.005354 0.004422 0.003608 0.002908 0.002318 0.001828 0.001427 0.001103 0.000844 0.000640 0.000481 0.000358 0.000264 0.000192 0.000139 0.000099 0.000070 0.000049 0.000034 0.000023 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000046 -0.000064 -0.000089 -0.000124 -0.000171 -0.000235 -0.000319 -0.000430 -0.000574 -0.000759 -0.000994 -0.001288 -0.001651 -0.002094 -0.002626 -0.003256 -0.003989 -0.004828 -0.005770 -0.006808 -0.007928 -0.009108 -0.010322 -0.011538 -0.012718 -0.013817 -0.014789 -0.015581 -0.016134 -0.016388 -0.016279 -0.015742 -0.014717 -0.013153 -0.011018 -0.008305 -0.005042 -0.001298 0.002810 0.007119 0.011421 0.015477 0.019030 0.021822 0.023622 0.024244 0.023572 0.021574 0.018311 0.013942 0.008710 0.002932 -0.003034 -0.008811 -0.014038 -0.018401 -0.021652 -0.023634 -0.024283 -0.023632 -0.021799 -0.018970 -0.015382 -0.011293 -0.006964 -0.002635 0.001487 0.005239 0.008506 0.011220 0.013356 0.014920 0.015945 0.016481 0.016588 0.016331 0.015771 0.014972 0.013989 0.012877 0.011684 0.010455 0.009226 0.008033 0.006900 0.005850 0.004895 0.004044 0.003300 0.002661 0.002122 0.001674 0.001307 0.001010 0.000773 0.000587 0.000441 0.000328 0.000242 0.000176 0.000127 0.000091 0.000065 0.000045 0.000031 0.000021 0.000014 0.000009 0.000006 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000042 -0.000059 -0.000082 -0.000114 -0.000157 -0.000215 -0.000292 -0.000392 -0.000523 -0.000692 -0.000905 -0.001172 -0.001501 -0.001903 -0.002385 -0.002956 -0.003620 -0.004380 -0.005232 -0.006169 -0.007179 -0.008240 -0.009329 -0.010415 -0.011461 -0.012427 -0.013268 -0.013936 -0.014379 -0.014540 -0.014363 -0.013793 -0.012776 -0.011272 -0.009254 -0.006720 -0.003698 -0.000254 0.003504 0.007426 0.011324 0.014982 0.018166 0.020644 0.022209 0.022694 0.021995 0.020083 0.017018 0.012943 0.008081 0.002720 -0.002812 -0.008172 -0.013032 -0.017104 -0.020162 -0.022061 -0.022742 -0.022233 -0.020639 -0.018127 -0.014911 -0.011224 -0.007301 -0.003361 0.000408 0.003857 0.006880 0.009414 0.011431 0.012935 0.013952 0.014523 0.014700 0.014538 0.014092 0.013419 0.012570 0.011595 0.010538 0.009441 0.008341 0.007267 0.006247 0.005299 0.004436 0.003666 0.002993 0.002414 0.001926 0.001519 0.001186 0.000917 0.000702 0.000533 0.000401 0.000298 0.000220 0.000161 0.000116 0.000083 0.000059 0.000042 0.000029 0.000020 0.000013 0.000009 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000039 -0.000054 -0.000075 -0.000104 -0.000143 -0.000195 -0.000265 -0.000356 -0.000474 -0.000625 -0.000817 -0.001057 -0.001354 -0.001715 -0.002149 -0.002662 -0.003259 -0.003940 -0.004705 -0.005544 -0.006447 -0.007394 -0.008363 -0.009324 -0.010244 -0.011086 -0.011808 -0.012365 -0.012710 -0.012795 -0.012569 -0.011983 -0.010994 -0.009568 -0.007683 -0.005341 -0.002572 0.000564 0.003967 0.007503 0.011001 0.014267 0.017092 0.019272 0.020619 0.020986 0.020281 0.018480 0.015636 0.011881 0.007415 0.002499 -0.002572 -0.007489 -0.011956 -0.015711 -0.018552 -0.020347 -0.021039 -0.020654 -0.019283 -0.017076 -0.014222 -0.010930 -0.007411 -0.003862 -0.000451 0.002687 0.005456 0.007795 0.009679 0.011106 0.012097 0.012686 0.012915 0.012832 0.012487 0.011928 0.011201 0.010353 0.009425 0.008455 0.007477 0.006520 0.005608 0.004759 0.003986 0.003296 0.002691 0.002172 0.001733 0.001367 0.001068 0.000826 0.000633 0.000480 0.000361 0.000269 0.000199 0.000145 0.000105 0.000076 0.000054 0.000038 0.000027 0.000018 0.000012 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000026 -0.000036 -0.000050 -0.000069 -0.000095 -0.000130 -0.000176 -0.000238 -0.000320 -0.000426 -0.000561 -0.000732 -0.000947 -0.001212 -0.001534 -0.001921 -0.002378 -0.002910 -0.003517 -0.004197 -0.004943 -0.005743 -0.006582 -0.007437 -0.008281 -0.009085 -0.009812 -0.010426 -0.010885 -0.011148 -0.011172 -0.010912 -0.010328 -0.009382 -0.008047 -0.006307 -0.004167 -0.001656 0.001171 0.004223 0.007378 0.010485 0.013373 0.015857 0.017755 0.018904 0.019172 0.018480 0.016808 0.014203 0.010783 0.006729 0.002272 -0.002324 -0.006783 -0.010841 -0.014264 -0.016871 -0.018542 -0.019229 -0.018949 -0.017783 -0.015863 -0.013356 -0.010446 -0.007322 -0.004157 -0.001101 0.001725 0.004234 0.006371 0.008110 0.009447 0.010397 0.010987 0.011253 0.011235 0.010975 0.010516 0.009901 0.009170 0.008361 0.007509 0.006647 0.005800 0.004992 0.004238 0.003551 0.002938 0.002400 0.001938 0.001547 0.001221 0.000954 0.000738 0.000566 0.000429 0.000323 0.000241 0.000178 0.000130 0.000095 0.000068 0.000049 0.000034 0.000024 0.000017 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000062 -0.000085 -0.000116 -0.000158 -0.000213 -0.000286 -0.000379 -0.000500 -0.000652 -0.000842 -0.001076 -0.001361 -0.001704 -0.002108 -0.002578 -0.003114 -0.003714 -0.004372 -0.005077 -0.005813 -0.006562 -0.007298 -0.007994 -0.008618 -0.009135 -0.009510 -0.009705 -0.009682 -0.009404 -0.008835 -0.007944 -0.006711 -0.005124 -0.003189 -0.000935 0.001587 0.004296 0.007084 0.009818 0.012347 0.014509 0.016147 0.017116 0.017304 0.016640 0.015109 0.012752 0.009675 0.006037 0.002042 -0.002076 -0.006074 -0.009717 -0.012800 -0.015163 -0.016699 -0.017363 -0.017171 -0.016191 -0.014538 -0.012358 -0.009813 -0.007066 -0.004272 -0.001562 0.000957 0.003207 0.005139 0.006726 0.007963 0.008860 0.009438 0.009727 0.009759 0.009571 0.009199 0.008683 0.008057 0.007358 0.006616 0.005862 0.005119 0.004408 0.003745 0.003139 0.002598 0.002124 0.001715 0.001370 0.001082 0.000846 0.000655 0.000502 0.000381 0.000287 0.000214 0.000158 0.000116 0.000084 0.000061 0.000044 0.000031 0.000022 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000041 -0.000056 -0.000076 -0.000104 -0.000141 -0.000190 -0.000253 -0.000336 -0.000442 -0.000575 -0.000743 -0.000949 -0.001199 -0.001500 -0.001855 -0.002267 -0.002737 -0.003262 -0.003838 -0.004453 -0.005096 -0.005746 -0.006384 -0.006982 -0.007513 -0.007946 -0.008249 -0.008388 -0.008331 -0.008046 -0.007503 -0.006678 -0.005553 -0.004121 -0.002391 -0.000388 0.001840 0.004220 0.006659 0.009041 0.011233 0.013097 0.014495 0.015305 0.015428 0.014805 0.013421 0.011316 0.008580 0.005353 0.001813 -0.001834 -0.005377 -0.008611 -0.011356 -0.013471 -0.014863 -0.015493 -0.015370 -0.014556 -0.013149 -0.011272 -0.009068 -0.006679 -0.004236 -0.001857 0.000365 0.002363 0.004090 0.005523 0.006654 0.007489 0.008044 0.008343 0.008412 0.008282 0.007985 0.007555 0.007024 0.006424 0.005783 0.005129 0.004482 0.003862 0.003282 0.002753 0.002280 0.001864 0.001507 0.001204 0.000952 0.000744 0.000576 0.000442 0.000336 0.000253 0.000189 0.000140 0.000103 0.000075 0.000054 0.000039 0.000028 0.000019 0.000013 0.000009 0.000006 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000027 -0.000037 -0.000050 -0.000068 -0.000092 -0.000125 -0.000167 -0.000223 -0.000295 -0.000388 -0.000505 -0.000650 -0.000830 -0.001049 -0.001311 -0.001620 -0.001979 -0.002388 -0.002845 -0.003344 -0.003878 -0.004434 -0.004996 -0.005543 -0.006054 -0.006503 -0.006862 -0.007104 -0.007199 -0.007120 -0.006838 -0.006330 -0.005576 -0.004562 -0.003285 -0.001753 0.000008 0.001955 0.004026 0.006139 0.008192 0.010073 0.011664 0.012846 0.013515 0.013588 0.013013 0.011780 0.009922 0.007518 0.004688 0.001589 -0.001605 -0.004708 -0.007545 -0.009959 -0.011830 -0.013075 -0.013660 -0.013593 -0.012925 -0.011738 -0.010141 -0.008252 -0.006193 -0.004080 -0.002013 -0.000071 0.001684 0.003213 0.004492 0.005514 0.006280 0.006804 0.007101 0.007196 0.007112 0.006879 0.006524 0.006077 0.005566 0.005016 0.004452 0.003894 0.003357 0.002855 0.002396 0.001985 0.001625 0.001314 0.001051 0.000831 0.000650 0.000504 0.000387 0.000294 0.000222 0.000166 0.000123 0.000090 0.000066 0.000048 0.000034 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000024 -0.000032 -0.000044 -0.000060 -0.000081 -0.000109 -0.000146 -0.000195 -0.000258 -0.000338 -0.000439 -0.000565 -0.000721 -0.000910 -0.001137 -0.001405 -0.001715 -0.002068 -0.002463 -0.002894 -0.003354 -0.003831 -0.004313 -0.004780 -0.005213 -0.005590 -0.005886 -0.006077 -0.006138 -0.006044 -0.005774 -0.005306 -0.004626 -0.003723 -0.002596 -0.001255 0.000278 0.001963 0.003747 0.005557 0.007309 0.008908 0.010251 0.011240 0.011787 0.011821 0.011299 0.010214 0.008594 0.006506 0.004055 0.001372 -0.001391 -0.004078 -0.006537 -0.008636 -0.010269 -0.011369 -0.011903 -0.011878 -0.011336 -0.010347 -0.009000 -0.007398 -0.005643 -0.003833 -0.002054 -0.000375 0.001151 0.002490 0.003620 0.004532 0.005227 0.005712 0.006000 0.006110 0.006062 0.005880 0.005590 0.005217 0.004785 0.004317 0.003835 0.003357 0.002896 0.002465 0.002070 0.001716 0.001405 0.001138 0.000910 0.000721 0.000564 0.000437 0.000336 0.000256 0.000193 0.000144 0.000107 0.000079 0.000058 0.000042 0.000030 0.000021 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000052 -0.000071 -0.000095 -0.000127 -0.000169 -0.000223 -0.000292 -0.000379 -0.000488 -0.000622 -0.000785 -0.000980 -0.001210 -0.001476 -0.001780 -0.002118 -0.002487 -0.002881 -0.003288 -0.003698 -0.004094 -0.004459 -0.004773 -0.005015 -0.005164 -0.005199 -0.005099 -0.004845 -0.004422 -0.003815 -0.003020 -0.002036 -0.000874 0.000446 0.001890 0.003410 0.004946 0.006426 0.007769 0.008891 0.009710 0.010151 0.010156 0.009691 0.008748 0.007352 0.005561 0.003462 0.001168 -0.001195 -0.003494 -0.005600 -0.007402 -0.008812 -0.009770 -0.010250 -0.010255 -0.009821 -0.009006 -0.007883 -0.006538 -0.005058 -0.003524 -0.002008 -0.000570 0.000744 0.001905 0.002893 0.003697 0.004318 0.004760 0.005032 0.005149 0.005128 0.004989 0.004754 0.004444 0.004082 0.003687 0.003279 0.002872 0.002480 0.002112 0.001775 0.001473 0.001207 0.000978 0.000783 0.000621 0.000486 0.000377 0.000290 0.000221 0.000166 0.000125 0.000093 0.000068 0.000050 0.000036 0.000026 0.000018 0.000013 0.000008 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000061 -0.000082 -0.000109 -0.000145 -0.000191 -0.000250 -0.000325 -0.000418 -0.000532 -0.000672 -0.000838 -0.001035 -0.001262 -0.001521 -0.001810 -0.002124 -0.002458 -0.002804 -0.003151 -0.003484 -0.003790 -0.004050 -0.004246 -0.004362 -0.004377 -0.004276 -0.004043 -0.003664 -0.003130 -0.002437 -0.001587 -0.000590 0.000536 0.001760 0.003043 0.004332 0.005569 0.006685 0.007613 0.008282 0.008633 0.008618 0.008208 0.007399 0.006211 0.004692 0.002917 0.000978 -0.001018 -0.002961 -0.004744 -0.006273 -0.007474 -0.008299 -0.008723 -0.008750 -0.008407 -0.007742 -0.006816 -0.005699 -0.004463 -0.003175 -0.001897 -0.000679 0.000443 0.001439 0.002293 0.002995 0.003543 0.003939 0.004191 0.004308 0.004306 0.004202 0.004012 0.003758 0.003456 0.003126 0.002782 0.002440 0.002108 0.001797 0.001512 0.001255 0.001030 0.000835 0.000670 0.000531 0.000416 0.000323 0.000248 0.000189 0.000143 0.000107 0.000079 0.000059 0.000043 0.000031 0.000022 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000052 -0.000069 -0.000093 -0.000123 -0.000162 -0.000213 -0.000276 -0.000355 -0.000453 -0.000571 -0.000713 -0.000879 -0.001073 -0.001292 -0.001537 -0.001803 -0.002085 -0.002377 -0.002668 -0.002947 -0.003201 -0.003415 -0.003573 -0.003662 -0.003664 -0.003566 -0.003355 -0.003020 -0.002556 -0.001958 -0.001231 -0.000383 0.000567 0.001595 0.002666 0.003737 0.004760 0.005678 0.006435 0.006976 0.007251 0.007222 0.006866 0.006180 0.005180 0.003908 0.002425 0.000806 -0.000860 -0.002483 -0.003973 -0.005255 -0.006266 -0.006967 -0.007336 -0.007377 -0.007110 -0.006574 -0.005819 -0.004901 -0.003880 -0.002810 -0.001743 -0.000720 0.000227 0.001073 0.001804 0.002410 0.002887 0.003238 0.003466 0.003580 0.003591 0.003513 0.003362 0.003153 0.002905 0.002630 0.002344 0.002057 0.001779 0.001518 0.001278 0.001063 0.000873 0.000708 0.000569 0.000451 0.000354 0.000275 0.000211 0.000161 0.000122 0.000091 0.000068 0.000050 0.000036 0.000026 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000024 -0.000032 -0.000044 -0.000059 -0.000078 -0.000104 -0.000137 -0.000179 -0.000233 -0.000300 -0.000382 -0.000482 -0.000602 -0.000743 -0.000906 -0.001091 -0.001297 -0.001521 -0.001758 -0.002002 -0.002245 -0.002477 -0.002687 -0.002862 -0.002989 -0.003056 -0.003049 -0.002957 -0.002769 -0.002478 -0.002078 -0.001568 -0.000952 -0.000238 0.000557 0.001412 0.002297 0.003178 0.004014 0.004761 0.005372 0.005804 0.006016 0.005978 0.005672 0.005097 0.004266 0.003213 0.001988 0.000653 -0.000720 -0.002059 -0.003290 -0.004351 -0.005193 -0.005781 -0.006098 -0.006147 -0.005943 -0.005516 -0.004907 -0.004161 -0.003325 -0.002445 -0.001562 -0.000712 0.000080 0.000792 0.001411 0.001928 0.002339 0.002645 0.002848 0.002955 0.002974 0.002917 0.002797 0.002628 0.002424 0.002197 0.001960 0.001722 0.001491 0.001273 0.001073 0.000893 0.000735 0.000597 0.000480 0.000381 0.000299 0.000232 0.000179 0.000136 0.000103 0.000077 0.000057 0.000042 0.000031 0.000022 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000020 -0.000027 -0.000036 -0.000049 -0.000065 -0.000087 -0.000115 -0.000150 -0.000195 -0.000251 -0.000320 -0.000405 -0.000505 -0.000624 -0.000760 -0.000916 -0.001088 -0.001275 -0.001473 -0.001676 -0.001877 -0.002069 -0.002241 -0.002384 -0.002485 -0.002535 -0.002523 -0.002439 -0.002275 -0.002024 -0.001683 -0.001252 -0.000735 -0.000140 0.000519 0.001223 0.001948 0.002665 0.003342 0.003943 0.004430 0.004770 0.004930 0.004888 0.004628 0.004151 0.003468 0.002608 0.001608 0.000521 -0.000598 -0.001689 -0.002694 -0.003562 -0.004254 -0.004742 -0.005011 -0.005063 -0.004909 -0.004573 -0.004087 -0.003487 -0.002810 -0.002093 -0.001370 -0.000670 -0.000014 0.000579 0.001098 0.001535 0.001886 0.002150 0.002327 0.002424 0.002448 0.002406 0.002312 0.002175 0.002009 0.001823 0.001628 0.001431 0.001241 0.001061 0.000895 0.000746 0.000614 0.000500 0.000402 0.000319 0.000251 0.000195 0.000150 0.000114 0.000086 0.000065 0.000048 0.000035 0.000026 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000054 -0.000072 -0.000095 -0.000125 -0.000163 -0.000210 -0.000267 -0.000338 -0.000422 -0.000520 -0.000635 -0.000764 -0.000907 -0.001063 -0.001227 -0.001394 -0.001560 -0.001718 -0.001858 -0.001973 -0.002054 -0.002091 -0.002076 -0.002001 -0.001859 -0.001646 -0.001359 -0.000998 -0.000568 -0.000077 0.000464 0.001039 0.001628 0.002206 0.002748 0.003226 0.003610 0.003873 0.003992 0.003947 0.003729 0.003338 0.002784 0.002088 0.001283 0.000408 -0.000492 -0.001370 -0.002181 -0.002883 -0.003446 -0.003845 -0.004071 -0.004122 -0.004008 -0.003747 -0.003363 -0.002885 -0.002342 -0.001764 -0.001177 -0.000605 -0.000067 0.000423 0.000854 0.001220 0.001516 0.001740 0.001893 0.001979 0.002004 0.001974 0.001900 0.001790 0.001654 0.001503 0.001343 0.001182 0.001026 0.000878 0.000742 0.000619 0.000510 0.000416 0.000335 0.000266 0.000209 0.000163 0.000125 0.000095 0.000072 0.000054 0.000040 0.000029 0.000021 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000033 -0.000045 -0.000060 -0.000079 -0.000104 -0.000135 -0.000174 -0.000222 -0.000280 -0.000350 -0.000432 -0.000527 -0.000634 -0.000752 -0.000880 -0.001015 -0.001153 -0.001289 -0.001417 -0.001530 -0.001623 -0.001686 -0.001714 -0.001698 -0.001633 -0.001512 -0.001334 -0.001095 -0.000796 -0.000442 -0.000039 0.000402 0.000867 0.001340 0.001802 0.002232 0.002608 0.002907 0.003108 0.003193 0.003149 0.002968 0.002651 0.002206 0.001650 0.001009 0.000314 -0.000402 -0.001100 -0.001746 -0.002308 -0.002760 -0.003084 -0.003270 -0.003319 -0.003236 -0.003035 -0.002735 -0.002357 -0.001925 -0.001463 -0.000991 -0.000528 -0.000090 0.000311 0.000666 0.000969 0.001216 0.001405 0.001535 0.001610 0.001634 0.001612 0.001553 0.001465 0.001355 0.001231 0.001101 0.000970 0.000842 0.000722 0.000610 0.000510 0.000421 0.000343 0.000277 0.000220 0.000174 0.000135 0.000104 0.000079 0.000060 0.000045 0.000033 0.000024 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000037 -0.000049 -0.000065 -0.000086 -0.000112 -0.000144 -0.000183 -0.000232 -0.000289 -0.000357 -0.000434 -0.000522 -0.000619 -0.000724 -0.000834 -0.000947 -0.001057 -0.001160 -0.001252 -0.001326 -0.001376 -0.001396 -0.001381 -0.001325 -0.001225 -0.001077 -0.000880 -0.000635 -0.000346 -0.000020 0.000336 0.000709 0.001086 0.001452 0.001790 0.002083 0.002313 0.002464 0.002524 0.002482 0.002333 0.002079 0.001726 0.001287 0.000783 0.000237 -0.000325 -0.000874 -0.001383 -0.001827 -0.002186 -0.002446 -0.002598 -0.002642 -0.002583 -0.002429 -0.002197 -0.001901 -0.001561 -0.001194 -0.000817 -0.000446 -0.000092 0.000233 0.000524 0.000773 0.000977 0.001133 0.001243 0.001306 0.001327 0.001311 0.001264 0.001193 0.001104 0.001003 0.000897 0.000791 0.000687 0.000589 0.000499 0.000417 0.000345 0.000282 0.000227 0.000181 0.000143 0.000111 0.000086 0.000066 0.000050 0.000037 0.000028 0.000020 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000041 -0.000054 -0.000071 -0.000092 -0.000119 -0.000151 -0.000191 -0.000237 -0.000293 -0.000356 -0.000428 -0.000507 -0.000592 -0.000681 -0.000772 -0.000861 -0.000944 -0.001017 -0.001076 -0.001115 -0.001130 -0.001117 -0.001070 -0.000988 -0.000867 -0.000707 -0.000509 -0.000275 -0.000013 0.000272 0.000569 0.000867 0.001154 0.001417 0.001642 0.001817 0.001930 0.001970 0.001932 0.001811 0.001610 0.001333 0.000991 0.000600 0.000175 -0.000261 -0.000688 -0.001084 -0.001431 -0.001713 -0.001919 -0.002042 -0.002081 -0.002038 -0.001922 -0.001743 -0.001514 -0.001248 -0.000959 -0.000660 -0.000364 -0.000081 0.000182 0.000417 0.000620 0.000787 0.000916 0.001006 0.001058 0.001076 0.001063 0.001025 0.000967 0.000895 0.000813 0.000728 0.000641 0.000558 0.000478 0.000405 0.000340 0.000281 0.000230 0.000186 0.000148 0.000117 0.000092 0.000071 0.000054 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000059 -0.000076 -0.000098 -0.000124 -0.000156 -0.000194 -0.000239 -0.000290 -0.000348 -0.000412 -0.000480 -0.000552 -0.000625 -0.000696 -0.000762 -0.000820 -0.000867 -0.000898 -0.000909 -0.000898 -0.000860 -0.000794 -0.000696 -0.000568 -0.000409 -0.000223 -0.000014 0.000211 0.000446 0.000679 0.000903 0.001106 0.001278 0.001410 0.001492 0.001519 0.001485 0.001389 0.001231 0.001017 0.000754 0.000453 0.000128 -0.000207 -0.000535 -0.000841 -0.001109 -0.001329 -0.001490 -0.001588 -0.001621 -0.001591 -0.001504 -0.001367 -0.001190 -0.000983 -0.000757 -0.000522 -0.000288 -0.000062 0.000149 0.000338 0.000502 0.000637 0.000742 0.000815 0.000857 0.000871 0.000860 0.000829 0.000781 0.000722 0.000656 0.000587 0.000517 0.000450 0.000386 0.000328 0.000275 0.000227 0.000186 0.000151 0.000121 0.000096 0.000075 0.000058 0.000045 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000063 -0.000080 -0.000102 -0.000127 -0.000158 -0.000193 -0.000234 -0.000281 -0.000332 -0.000386 -0.000444 -0.000502 -0.000558 -0.000611 -0.000657 -0.000694 -0.000718 -0.000727 -0.000718 -0.000688 -0.000636 -0.000559 -0.000457 -0.000332 -0.000185 -0.000021 0.000156 0.000339 0.000521 0.000694 0.000849 0.000980 0.001078 0.001139 0.001156 0.001128 0.001052 0.000931 0.000767 0.000567 0.000339 0.000092 -0.000162 -0.000411 -0.000645 -0.000851 -0.001020 -0.001145 -0.001222 -0.001249 -0.001229 -0.001164 -0.001060 -0.000924 -0.000764 -0.000588 -0.000404 -0.000219 -0.000039 0.000129 0.000280 0.000412 0.000520 0.000603 0.000661 0.000695 0.000705 0.000695 0.000668 0.000629 0.000581 0.000527 0.000471 0.000415 0.000361 0.000310 0.000263 0.000221 0.000183 0.000150 0.000122 0.000098 0.000078 0.000061 0.000048 0.000037 0.000028 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000040 -0.000052 -0.000066 -0.000083 -0.000103 -0.000127 -0.000156 -0.000188 -0.000225 -0.000265 -0.000308 -0.000354 -0.000400 -0.000444 -0.000486 -0.000522 -0.000551 -0.000570 -0.000578 -0.000571 -0.000548 -0.000508 -0.000448 -0.000369 -0.000272 -0.000157 -0.000029 0.000108 0.000249 0.000389 0.000522 0.000640 0.000739 0.000812 0.000857 0.000869 0.000846 0.000788 0.000696 0.000573 0.000423 0.000252 0.000066 -0.000125 -0.000313 -0.000489 -0.000646 -0.000775 -0.000871 -0.000931 -0.000954 -0.000939 -0.000891 -0.000812 -0.000709 -0.000585 -0.000449 -0.000305 -0.000159 -0.000018 0.000116 0.000236 0.000341 0.000427 0.000493 0.000538 0.000563 0.000570 0.000560 0.000537 0.000505 0.000465 0.000422 0.000377 0.000332 0.000289 0.000248 0.000210 0.000177 0.000147 0.000120 0.000098 0.000079 0.000063 0.000050 0.000039 0.000030 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000043 -0.000054 -0.000068 -0.000083 -0.000102 -0.000124 -0.000150 -0.000178 -0.000210 -0.000244 -0.000280 -0.000316 -0.000351 -0.000383 -0.000412 -0.000435 -0.000450 -0.000457 -0.000452 -0.000435 -0.000405 -0.000360 -0.000299 -0.000225 -0.000137 -0.000039 0.000067 0.000175 0.000282 0.000382 0.000472 0.000547 0.000602 0.000636 0.000644 0.000627 0.000584 0.000515 0.000424 0.000312 0.000185 0.000048 -0.000095 -0.000236 -0.000368 -0.000486 -0.000584 -0.000658 -0.000704 -0.000722 -0.000712 -0.000676 -0.000617 -0.000538 -0.000443 -0.000337 -0.000225 -0.000111 0.000001 0.000106 0.000202 0.000285 0.000352 0.000404 0.000438 0.000456 0.000460 0.000451 0.000431 0.000404 0.000372 0.000336 0.000300 0.000264 0.000230 0.000197 0.000168 0.000141 0.000117 0.000096 0.000078 0.000063 0.000050 0.000040 0.000032 0.000025 0.000019 0.000015 0.000011 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000044 -0.000055 -0.000067 -0.000082 -0.000099 -0.000118 -0.000140 -0.000165 -0.000191 -0.000219 -0.000247 -0.000275 -0.000300 -0.000323 -0.000341 -0.000354 -0.000359 -0.000357 -0.000345 -0.000322 -0.000289 -0.000244 -0.000188 -0.000122 -0.000047 0.000033 0.000115 0.000196 0.000272 0.000340 0.000397 0.000439 0.000464 0.000472 0.000460 0.000428 0.000378 0.000311 0.000229 0.000136 0.000034 -0.000072 -0.000177 -0.000275 -0.000364 -0.000438 -0.000493 -0.000529 -0.000543 -0.000536 -0.000509 -0.000464 -0.000404 -0.000331 -0.000249 -0.000162 -0.000072 0.000016 0.000099 0.000174 0.000239 0.000292 0.000332 0.000357 0.000370 0.000371 0.000362 0.000345 0.000322 0.000296 0.000268 0.000239 0.000210 0.000183 0.000157 0.000133 0.000112 0.000093 0.000076 0.000062 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000065 -0.000078 -0.000092 -0.000109 -0.000128 -0.000149 -0.000170 -0.000192 -0.000214 -0.000234 -0.000251 -0.000266 -0.000276 -0.000281 -0.000280 -0.000272 -0.000257 -0.000233 -0.000200 -0.000158 -0.000109 -0.000053 0.000007 0.000068 0.000129 0.000187 0.000238 0.000282 0.000314 0.000335 0.000341 0.000334 0.000312 0.000276 0.000227 0.000167 0.000098 0.000023 -0.000055 -0.000132 -0.000206 -0.000272 -0.000327 -0.000369 -0.000396 -0.000407 -0.000402 -0.000382 -0.000347 -0.000301 -0.000245 -0.000181 -0.000113 -0.000043 0.000026 0.000092 0.000151 0.000202 0.000243 0.000273 0.000292 0.000300 0.000299 0.000290 0.000276 0.000257 0.000235 0.000212 0.000189 0.000166 0.000145 0.000124 0.000105 0.000089 0.000073 0.000060 0.000049 0.000040 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000043 -0.000051 -0.000061 -0.000072 -0.000084 -0.000099 -0.000114 -0.000131 -0.000148 -0.000165 -0.000181 -0.000195 -0.000206 -0.000215 -0.000220 -0.000220 -0.000215 -0.000205 -0.000188 -0.000164 -0.000134 -0.000098 -0.000057 -0.000012 0.000034 0.000080 0.000123 0.000162 0.000195 0.000221 0.000238 0.000244 0.000240 0.000225 0.000200 0.000164 0.000121 0.000070 0.000015 -0.000043 -0.000100 -0.000155 -0.000204 -0.000245 -0.000276 -0.000297 -0.000305 -0.000301 -0.000285 -0.000259 -0.000223 -0.000179 -0.000130 -0.000076 -0.000021 0.000033 0.000085 0.000131 0.000171 0.000202 0.000225 0.000238 0.000243 0.000241 0.000233 0.000220 0.000204 0.000187 0.000168 0.000150 0.000132 0.000114 0.000098 0.000083 0.000070 0.000058 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000040 -0.000047 -0.000055 -0.000065 -0.000075 -0.000087 -0.000100 -0.000113 -0.000126 -0.000139 -0.000150 -0.000160 -0.000167 -0.000172 -0.000173 -0.000170 -0.000163 -0.000152 -0.000136 -0.000114 -0.000088 -0.000057 -0.000024 0.000010 0.000044 0.000077 0.000107 0.000133 0.000153 0.000167 0.000173 0.000172 0.000162 0.000144 0.000118 0.000086 0.000049 0.000008 -0.000035 -0.000077 -0.000117 -0.000154 -0.000184 -0.000208 -0.000223 -0.000229 -0.000226 -0.000213 -0.000193 -0.000164 -0.000130 -0.000091 -0.000049 -0.000006 0.000037 0.000077 0.000113 0.000144 0.000168 0.000185 0.000194 0.000197 0.000194 0.000186 0.000175 0.000162 0.000148 0.000133 0.000118 0.000104 0.000090 0.000078 0.000066 0.000055 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000049 -0.000057 -0.000066 -0.000076 -0.000086 -0.000096 -0.000106 -0.000116 -0.000123 -0.000130 -0.000134 -0.000136 -0.000135 -0.000131 -0.000123 -0.000112 -0.000097 -0.000078 -0.000056 -0.000031 -0.000005 0.000021 0.000046 0.000068 0.000088 0.000105 0.000116 0.000122 0.000122 0.000115 0.000103 0.000084 0.000060 0.000033 0.000003 -0.000029 -0.000060 -0.000090 -0.000117 -0.000140 -0.000157 -0.000169 -0.000173 -0.000170 -0.000160 -0.000143 -0.000121 -0.000094 -0.000063 -0.000030 0.000004 0.000038 0.000069 0.000098 0.000121 0.000139 0.000152 0.000158 0.000160 0.000156 0.000149 0.000140 0.000129 0.000117 0.000105 0.000094 0.000082 0.000072 0.000061 0.000052 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000032 -0.000037 -0.000043 -0.000050 -0.000057 -0.000065 -0.000073 -0.000081 -0.000089 -0.000095 -0.000101 -0.000105 -0.000107 -0.000108 -0.000105 -0.000101 -0.000093 -0.000082 -0.000068 -0.000052 -0.000033 -0.000014 0.000006 0.000025 0.000042 0.000058 0.000071 0.000081 0.000086 0.000087 0.000082 0.000073 0.000059 0.000042 0.000021 -0.000001 -0.000025 -0.000048 -0.000070 -0.000090 -0.000107 -0.000120 -0.000128 -0.000131 -0.000128 -0.000120 -0.000106 -0.000088 -0.000067 -0.000042 -0.000016 0.000010 0.000036 0.000061 0.000083 0.000101 0.000115 0.000124 0.000129 0.000129 0.000125 0.000119 0.000112 0.000103 0.000093 0.000084 0.000074 0.000065 0.000057 0.000048 0.000041 0.000034 0.000029 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000043 -0.000049 -0.000055 -0.000062 -0.000068 -0.000074 -0.000079 -0.000083 -0.000085 -0.000086 -0.000085 -0.000082 -0.000077 -0.000069 -0.000059 -0.000047 -0.000033 -0.000018 -0.000003 0.000012 0.000026 0.000038 0.000048 0.000056 0.000061 0.000061 0.000058 0.000052 0.000041 0.000028 0.000013 -0.000004 -0.000021 -0.000038 -0.000055 -0.000069 -0.000082 -0.000092 -0.000098 -0.000099 -0.000097 -0.000090 -0.000079 -0.000064 -0.000047 -0.000028 -0.000007 0.000013 0.000034 0.000053 0.000069 0.000083 0.000094 0.000101 0.000104 0.000103 0.000100 0.000095 0.000089 0.000082 0.000074 0.000066 0.000059 0.000052 0.000045 0.000038 0.000032 0.000027 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000018 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000047 -0.000052 -0.000057 -0.000062 -0.000065 -0.000068 -0.000069 -0.000069 -0.000068 -0.000064 -0.000058 -0.000051 -0.000041 -0.000031 -0.000019 -0.000007 0.000004 0.000015 0.000025 0.000033 0.000040 0.000043 0.000044 0.000042 0.000036 0.000029 0.000019 0.000008 -0.000005 -0.000017 -0.000030 -0.000042 -0.000053 -0.000063 -0.000070 -0.000074 -0.000075 -0.000073 -0.000067 -0.000058 -0.000046 -0.000033 -0.000018 -0.000002 0.000014 0.000030 0.000044 0.000057 0.000067 0.000075 0.000080 0.000082 0.000082 0.000080 0.000076 0.000070 0.000065 0.000059 0.000053 0.000047 0.000041 0.000035 0.000030 0.000026 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000040 -0.000044 -0.000048 -0.000051 -0.000054 -0.000056 -0.000057 -0.000056 -0.000053 -0.000049 -0.000043 -0.000036 -0.000027 -0.000018 -0.000009 0.000000 0.000009 0.000017 0.000024 0.000029 0.000031 0.000032 0.000030 0.000026 0.000020 0.000013 0.000004 -0.000005 -0.000014 -0.000023 -0.000032 -0.000041 -0.000048 -0.000053 -0.000056 -0.000056 -0.000054 -0.000049 -0.000042 -0.000033 -0.000022 -0.000011 0.000001 0.000013 0.000025 0.000036 0.000045 0.000053 0.000059 0.000063 0.000065 0.000064 0.000062 0.000059 0.000056 0.000051 0.000047 0.000042 0.000037 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000031 -0.000034 -0.000038 -0.000041 -0.000043 -0.000045 -0.000046 -0.000046 -0.000044 -0.000041 -0.000037 -0.000031 -0.000024 -0.000016 -0.000009 -0.000001 0.000006 0.000012 0.000018 0.000021 0.000023 0.000024 0.000022 0.000019 0.000014 0.000009 0.000003 -0.000004 -0.000011 -0.000018 -0.000024 -0.000030 -0.000036 -0.000039 -0.000041 -0.000042 -0.000040 -0.000036 -0.000030 -0.000023 -0.000015 -0.000006 0.000003 0.000012 0.000020 0.000028 0.000035 0.000041 0.000045 0.000048 0.000049 0.000049 0.000048 0.000046 0.000043 0.000040 0.000037 0.000033 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000029 -0.000032 -0.000035 -0.000036 -0.000038 -0.000038 -0.000037 -0.000034 -0.000031 -0.000026 -0.000020 -0.000014 -0.000008 -0.000001 0.000005 0.000010 0.000014 0.000017 0.000018 0.000018 0.000017 0.000014 0.000011 0.000006 0.000002 -0.000003 -0.000008 -0.000013 -0.000018 -0.000022 -0.000026 -0.000029 -0.000030 -0.000030 -0.000028 -0.000025 -0.000021 -0.000015 -0.000009 -0.000003 0.000003 0.000010 0.000016 0.000021 0.000026 0.000030 0.000034 0.000036 0.000037 0.000037 0.000037 0.000035 0.000034 0.000031 0.000029 0.000026 0.000024 0.000021 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000027 -0.000029 -0.000031 -0.000031 -0.000030 -0.000028 -0.000025 -0.000021 -0.000017 -0.000011 -0.000006 -0.000001 0.000004 0.000008 0.000011 0.000014 0.000015 0.000014 0.000013 0.000011 0.000008 0.000005 0.000001 -0.000003 -0.000006 -0.000010 -0.000013 -0.000016 -0.000018 -0.000020 -0.000021 -0.000020 -0.000019 -0.000016 -0.000013 -0.000009 -0.000005 -0.000001 0.000004 0.000008 0.000012 0.000016 0.000019 0.000022 0.000024 0.000026 0.000027 0.000028 0.000028 0.000027 0.000026 0.000024 0.000023 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000025 -0.000025 -0.000023 -0.000021 -0.000018 -0.000013 -0.000009 -0.000004 0.000000 0.000004 0.000007 0.000010 0.000011 0.000012 0.000012 0.000010 0.000008 0.000006 0.000003 0.000001 -0.000002 -0.000005 -0.000007 -0.000010 -0.000011 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000010 -0.000007 -0.000004 -0.000001 0.000002 0.000005 0.000007 0.000010 0.000012 0.000014 0.000016 0.000017 0.000019 0.000020 0.000020 0.000020 0.000020 0.000020 0.000019 0.000018 0.000016 0.000015 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000020 -0.000021 -0.000020 -0.000019 -0.000017 -0.000014 -0.000011 -0.000007 -0.000003 0.000001 0.000004 0.000007 0.000009 0.000010 0.000010 0.000010 0.000008 0.000007 0.000005 0.000002 0.000000 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000016 -0.000014 -0.000012 -0.000008 -0.000005 -0.000002 0.000001 0.000004 0.000006 0.000008 0.000009 0.000009 0.000008 0.000007 0.000005 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000013 -0.000012 -0.000009 -0.000007 -0.000004 -0.000001 0.000002 0.000004 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000011 -0.000011 -0.000010 -0.000008 -0.000006 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 0.000000 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode13_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 0.000000 0.000002 0.000004 0.000006 0.000008 0.000009 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000001 0.000001 0.000004 0.000006 0.000009 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000022 -0.000022 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000009 -0.000007 -0.000004 -0.000000 0.000003 0.000006 0.000009 0.000012 0.000015 0.000017 0.000019 0.000021 0.000022 0.000023 0.000024 0.000024 0.000024 0.000024 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000022 -0.000024 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000031 -0.000032 -0.000032 -0.000032 -0.000032 -0.000032 -0.000033 -0.000032 -0.000032 -0.000032 -0.000031 -0.000029 -0.000028 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000011 -0.000007 -0.000003 0.000001 0.000006 0.000010 0.000014 0.000017 0.000021 0.000023 0.000026 0.000028 0.000029 0.000031 0.000032 0.000032 0.000033 0.000033 0.000032 0.000031 0.000030 0.000029 0.000027 0.000025 0.000024 0.000022 0.000021 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000030 -0.000032 -0.000034 -0.000036 -0.000038 -0.000039 -0.000041 -0.000042 -0.000042 -0.000043 -0.000043 -0.000044 -0.000044 -0.000044 -0.000044 -0.000044 -0.000043 -0.000043 -0.000041 -0.000040 -0.000038 -0.000035 -0.000032 -0.000029 -0.000025 -0.000021 -0.000016 -0.000011 -0.000006 -0.000001 0.000004 0.000010 0.000015 0.000020 0.000024 0.000028 0.000032 0.000035 0.000038 0.000040 0.000042 0.000043 0.000044 0.000044 0.000044 0.000043 0.000042 0.000041 0.000039 0.000037 0.000035 0.000032 0.000030 0.000028 0.000026 0.000024 0.000022 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000039 -0.000042 -0.000045 -0.000047 -0.000050 -0.000052 -0.000054 -0.000056 -0.000057 -0.000058 -0.000059 -0.000059 -0.000059 -0.000059 -0.000059 -0.000058 -0.000057 -0.000056 -0.000054 -0.000052 -0.000049 -0.000045 -0.000041 -0.000036 -0.000031 -0.000025 -0.000018 -0.000012 -0.000005 0.000002 0.000008 0.000015 0.000022 0.000028 0.000034 0.000039 0.000044 0.000048 0.000051 0.000054 0.000056 0.000058 0.000059 0.000059 0.000059 0.000058 0.000057 0.000055 0.000052 0.000050 0.000047 0.000044 0.000041 0.000038 0.000035 0.000032 0.000030 0.000027 0.000025 0.000023 0.000020 0.000018 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000017 -0.000019 -0.000021 -0.000024 -0.000027 -0.000031 -0.000035 -0.000038 -0.000042 -0.000046 -0.000050 -0.000055 -0.000059 -0.000062 -0.000066 -0.000070 -0.000073 -0.000075 -0.000077 -0.000078 -0.000079 -0.000080 -0.000080 -0.000079 -0.000079 -0.000077 -0.000076 -0.000073 -0.000070 -0.000067 -0.000062 -0.000057 -0.000051 -0.000044 -0.000037 -0.000029 -0.000021 -0.000012 -0.000003 0.000005 0.000014 0.000022 0.000031 0.000039 0.000046 0.000053 0.000059 0.000064 0.000069 0.000072 0.000075 0.000078 0.000079 0.000080 0.000080 0.000078 0.000076 0.000074 0.000070 0.000067 0.000062 0.000058 0.000054 0.000050 0.000046 0.000043 0.000039 0.000036 0.000032 0.000029 0.000026 0.000024 0.000021 0.000019 0.000016 0.000014 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000031 -0.000035 -0.000039 -0.000044 -0.000049 -0.000054 -0.000060 -0.000065 -0.000071 -0.000076 -0.000082 -0.000087 -0.000092 -0.000096 -0.000099 -0.000102 -0.000105 -0.000106 -0.000107 -0.000107 -0.000106 -0.000105 -0.000103 -0.000100 -0.000096 -0.000091 -0.000086 -0.000080 -0.000072 -0.000064 -0.000055 -0.000045 -0.000034 -0.000023 -0.000012 -0.000001 0.000010 0.000021 0.000032 0.000043 0.000053 0.000063 0.000071 0.000079 0.000086 0.000092 0.000097 0.000101 0.000104 0.000106 0.000107 0.000106 0.000104 0.000102 0.000098 0.000094 0.000088 0.000083 0.000077 0.000072 0.000066 0.000061 0.000056 0.000051 0.000046 0.000042 0.000038 0.000034 0.000030 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000038 -0.000044 -0.000049 -0.000055 -0.000062 -0.000069 -0.000076 -0.000083 -0.000091 -0.000098 -0.000106 -0.000113 -0.000120 -0.000126 -0.000131 -0.000135 -0.000139 -0.000141 -0.000142 -0.000142 -0.000141 -0.000139 -0.000135 -0.000131 -0.000125 -0.000119 -0.000111 -0.000102 -0.000092 -0.000081 -0.000068 -0.000055 -0.000041 -0.000027 -0.000012 0.000003 0.000017 0.000031 0.000045 0.000058 0.000071 0.000084 0.000095 0.000106 0.000115 0.000123 0.000129 0.000134 0.000138 0.000140 0.000141 0.000140 0.000138 0.000134 0.000129 0.000124 0.000117 0.000110 0.000102 0.000094 0.000087 0.000080 0.000073 0.000066 0.000060 0.000054 0.000049 0.000043 0.000038 0.000034 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000048 -0.000054 -0.000062 -0.000070 -0.000078 -0.000087 -0.000097 -0.000106 -0.000116 -0.000126 -0.000136 -0.000146 -0.000155 -0.000164 -0.000171 -0.000177 -0.000182 -0.000186 -0.000187 -0.000187 -0.000186 -0.000183 -0.000178 -0.000171 -0.000163 -0.000154 -0.000143 -0.000131 -0.000117 -0.000102 -0.000086 -0.000068 -0.000050 -0.000031 -0.000012 0.000007 0.000025 0.000044 0.000061 0.000079 0.000095 0.000111 0.000126 0.000140 0.000152 0.000162 0.000170 0.000177 0.000182 0.000185 0.000185 0.000184 0.000181 0.000176 0.000170 0.000162 0.000153 0.000143 0.000133 0.000123 0.000113 0.000103 0.000094 0.000085 0.000077 0.000069 0.000062 0.000055 0.000048 0.000042 0.000037 0.000032 0.000028 0.000024 0.000021 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000033 -0.000038 -0.000044 -0.000051 -0.000059 -0.000068 -0.000077 -0.000087 -0.000098 -0.000110 -0.000122 -0.000135 -0.000148 -0.000161 -0.000175 -0.000188 -0.000200 -0.000211 -0.000222 -0.000230 -0.000237 -0.000242 -0.000245 -0.000245 -0.000243 -0.000239 -0.000232 -0.000223 -0.000212 -0.000200 -0.000185 -0.000168 -0.000150 -0.000130 -0.000108 -0.000085 -0.000061 -0.000037 -0.000012 0.000012 0.000036 0.000059 0.000082 0.000104 0.000126 0.000146 0.000165 0.000183 0.000199 0.000212 0.000223 0.000232 0.000238 0.000241 0.000242 0.000240 0.000236 0.000229 0.000221 0.000210 0.000199 0.000186 0.000173 0.000159 0.000146 0.000133 0.000121 0.000109 0.000098 0.000088 0.000078 0.000069 0.000061 0.000053 0.000046 0.000040 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000022 -0.000025 -0.000030 -0.000035 -0.000040 -0.000047 -0.000055 -0.000063 -0.000073 -0.000084 -0.000095 -0.000108 -0.000122 -0.000138 -0.000153 -0.000170 -0.000187 -0.000205 -0.000222 -0.000239 -0.000256 -0.000271 -0.000285 -0.000297 -0.000307 -0.000314 -0.000318 -0.000319 -0.000316 -0.000310 -0.000301 -0.000290 -0.000275 -0.000258 -0.000238 -0.000216 -0.000192 -0.000166 -0.000137 -0.000107 -0.000076 -0.000045 -0.000013 0.000018 0.000049 0.000079 0.000108 0.000137 0.000164 0.000191 0.000215 0.000238 0.000258 0.000275 0.000289 0.000300 0.000308 0.000312 0.000313 0.000310 0.000304 0.000296 0.000285 0.000271 0.000256 0.000240 0.000222 0.000205 0.000187 0.000170 0.000154 0.000139 0.000124 0.000111 0.000098 0.000086 0.000076 0.000066 0.000057 0.000049 0.000043 0.000037 0.000032 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000036 -0.000042 -0.000049 -0.000057 -0.000067 -0.000078 -0.000090 -0.000103 -0.000118 -0.000135 -0.000153 -0.000172 -0.000192 -0.000214 -0.000236 -0.000258 -0.000281 -0.000303 -0.000325 -0.000345 -0.000364 -0.000380 -0.000393 -0.000403 -0.000409 -0.000411 -0.000408 -0.000400 -0.000389 -0.000374 -0.000354 -0.000332 -0.000306 -0.000277 -0.000246 -0.000211 -0.000174 -0.000136 -0.000096 -0.000056 -0.000015 0.000025 0.000064 0.000103 0.000140 0.000177 0.000212 0.000246 0.000278 0.000307 0.000332 0.000354 0.000372 0.000386 0.000395 0.000400 0.000401 0.000398 0.000390 0.000379 0.000365 0.000347 0.000328 0.000306 0.000284 0.000261 0.000238 0.000216 0.000195 0.000175 0.000157 0.000139 0.000123 0.000108 0.000094 0.000082 0.000071 0.000061 0.000052 0.000045 0.000038 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000037 -0.000044 -0.000051 -0.000060 -0.000070 -0.000082 -0.000095 -0.000110 -0.000127 -0.000146 -0.000167 -0.000190 -0.000214 -0.000240 -0.000267 -0.000295 -0.000324 -0.000353 -0.000382 -0.000410 -0.000436 -0.000461 -0.000483 -0.000500 -0.000514 -0.000522 -0.000525 -0.000522 -0.000513 -0.000498 -0.000479 -0.000454 -0.000425 -0.000392 -0.000354 -0.000313 -0.000269 -0.000222 -0.000172 -0.000122 -0.000070 -0.000019 0.000032 0.000083 0.000132 0.000180 0.000227 0.000272 0.000315 0.000355 0.000392 0.000424 0.000452 0.000474 0.000492 0.000504 0.000510 0.000511 0.000507 0.000497 0.000482 0.000464 0.000441 0.000416 0.000389 0.000360 0.000331 0.000302 0.000273 0.000246 0.000220 0.000196 0.000174 0.000153 0.000134 0.000116 0.000101 0.000087 0.000074 0.000064 0.000055 0.000047 0.000040 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000045 -0.000053 -0.000062 -0.000073 -0.000085 -0.000100 -0.000116 -0.000135 -0.000156 -0.000180 -0.000206 -0.000235 -0.000265 -0.000298 -0.000332 -0.000368 -0.000405 -0.000441 -0.000478 -0.000514 -0.000548 -0.000580 -0.000608 -0.000632 -0.000650 -0.000662 -0.000666 -0.000663 -0.000652 -0.000634 -0.000610 -0.000578 -0.000541 -0.000498 -0.000450 -0.000398 -0.000341 -0.000281 -0.000219 -0.000154 -0.000089 -0.000024 0.000041 0.000105 0.000168 0.000230 0.000289 0.000347 0.000401 0.000451 0.000497 0.000538 0.000572 0.000601 0.000622 0.000637 0.000645 0.000646 0.000641 0.000628 0.000610 0.000586 0.000557 0.000525 0.000490 0.000454 0.000416 0.000379 0.000343 0.000308 0.000275 0.000245 0.000216 0.000190 0.000165 0.000144 0.000124 0.000106 0.000091 0.000078 0.000066 0.000056 0.000048 0.000041 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000046 -0.000054 -0.000064 -0.000075 -0.000088 -0.000104 -0.000122 -0.000142 -0.000165 -0.000192 -0.000221 -0.000254 -0.000289 -0.000327 -0.000368 -0.000411 -0.000456 -0.000502 -0.000549 -0.000595 -0.000641 -0.000684 -0.000725 -0.000762 -0.000793 -0.000817 -0.000832 -0.000839 -0.000836 -0.000824 -0.000802 -0.000771 -0.000732 -0.000685 -0.000631 -0.000570 -0.000503 -0.000431 -0.000356 -0.000277 -0.000196 -0.000114 -0.000032 0.000050 0.000132 0.000212 0.000290 0.000365 0.000438 0.000506 0.000569 0.000627 0.000677 0.000720 0.000755 0.000782 0.000801 0.000811 0.000812 0.000805 0.000789 0.000765 0.000735 0.000699 0.000658 0.000614 0.000568 0.000520 0.000473 0.000427 0.000383 0.000342 0.000303 0.000267 0.000234 0.000204 0.000176 0.000151 0.000130 0.000111 0.000094 0.000080 0.000068 0.000058 0.000049 0.000042 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000039 -0.000046 -0.000054 -0.000065 -0.000077 -0.000091 -0.000107 -0.000126 -0.000148 -0.000173 -0.000201 -0.000234 -0.000270 -0.000310 -0.000355 -0.000402 -0.000453 -0.000506 -0.000562 -0.000620 -0.000678 -0.000736 -0.000794 -0.000849 -0.000901 -0.000948 -0.000987 -0.001019 -0.001040 -0.001049 -0.001047 -0.001033 -0.001007 -0.000969 -0.000921 -0.000862 -0.000794 -0.000717 -0.000633 -0.000543 -0.000449 -0.000350 -0.000249 -0.000146 -0.000043 0.000061 0.000163 0.000265 0.000363 0.000459 0.000550 0.000635 0.000714 0.000784 0.000847 0.000900 0.000943 0.000977 0.000999 0.001012 0.001013 0.001003 0.000984 0.000954 0.000916 0.000871 0.000820 0.000764 0.000706 0.000646 0.000587 0.000529 0.000474 0.000422 0.000373 0.000328 0.000287 0.000249 0.000215 0.000185 0.000158 0.000134 0.000114 0.000097 0.000082 0.000069 0.000059 0.000050 0.000042 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000046 -0.000054 -0.000065 -0.000077 -0.000092 -0.000109 -0.000128 -0.000152 -0.000178 -0.000209 -0.000244 -0.000284 -0.000329 -0.000378 -0.000432 -0.000491 -0.000554 -0.000620 -0.000689 -0.000760 -0.000833 -0.000906 -0.000977 -0.001047 -0.001112 -0.001171 -0.001221 -0.001261 -0.001289 -0.001303 -0.001302 -0.001286 -0.001255 -0.001209 -0.001150 -0.001077 -0.000993 -0.000898 -0.000793 -0.000681 -0.000563 -0.000440 -0.000314 -0.000186 -0.000057 0.000073 0.000202 0.000329 0.000453 0.000573 0.000686 0.000792 0.000889 0.000976 0.001053 0.001118 0.001171 0.001211 0.001239 0.001254 0.001255 0.001243 0.001218 0.001181 0.001133 0.001077 0.001013 0.000944 0.000871 0.000797 0.000724 0.000652 0.000583 0.000518 0.000457 0.000401 0.000350 0.000303 0.000261 0.000224 0.000191 0.000162 0.000137 0.000116 0.000098 0.000083 0.000070 0.000059 0.000050 0.000042 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000037 -0.000045 -0.000054 -0.000064 -0.000077 -0.000092 -0.000109 -0.000130 -0.000154 -0.000182 -0.000214 -0.000251 -0.000294 -0.000343 -0.000397 -0.000458 -0.000524 -0.000596 -0.000673 -0.000754 -0.000840 -0.000928 -0.001017 -0.001107 -0.001196 -0.001282 -0.001363 -0.001436 -0.001499 -0.001550 -0.001586 -0.001605 -0.001606 -0.001588 -0.001552 -0.001497 -0.001425 -0.001337 -0.001233 -0.001116 -0.000988 -0.000849 -0.000703 -0.000551 -0.000395 -0.000235 -0.000074 0.000088 0.000249 0.000408 0.000563 0.000711 0.000852 0.000982 0.001102 0.001208 0.001301 0.001380 0.001444 0.001493 0.001526 0.001543 0.001544 0.001528 0.001497 0.001451 0.001392 0.001322 0.001243 0.001158 0.001068 0.000977 0.000885 0.000797 0.000711 0.000631 0.000556 0.000487 0.000424 0.000367 0.000316 0.000270 0.000230 0.000195 0.000165 0.000139 0.000117 0.000099 0.000083 0.000070 0.000059 0.000049 0.000041 0.000035 0.000029 0.000025 0.000021 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000036 -0.000044 -0.000053 -0.000063 -0.000076 -0.000091 -0.000108 -0.000129 -0.000154 -0.000183 -0.000217 -0.000256 -0.000301 -0.000352 -0.000411 -0.000477 -0.000550 -0.000631 -0.000718 -0.000812 -0.000912 -0.001016 -0.001124 -0.001234 -0.001345 -0.001454 -0.001560 -0.001659 -0.001749 -0.001827 -0.001890 -0.001936 -0.001961 -0.001964 -0.001945 -0.001904 -0.001840 -0.001754 -0.001647 -0.001522 -0.001379 -0.001222 -0.001053 -0.000873 -0.000685 -0.000492 -0.000294 -0.000094 0.000107 0.000307 0.000504 0.000696 0.000879 0.001052 0.001212 0.001357 0.001487 0.001599 0.001694 0.001771 0.001828 0.001867 0.001886 0.001886 0.001865 0.001826 0.001769 0.001697 0.001611 0.001514 0.001409 0.001299 0.001187 0.001076 0.000967 0.000862 0.000764 0.000672 0.000588 0.000511 0.000442 0.000380 0.000325 0.000276 0.000234 0.000197 0.000166 0.000140 0.000117 0.000098 0.000082 0.000069 0.000058 0.000048 0.000040 0.000034 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000029 -0.000035 -0.000042 -0.000051 -0.000061 -0.000074 -0.000089 -0.000106 -0.000127 -0.000152 -0.000182 -0.000216 -0.000256 -0.000303 -0.000357 -0.000419 -0.000489 -0.000569 -0.000657 -0.000754 -0.000860 -0.000974 -0.001095 -0.001222 -0.001354 -0.001488 -0.001623 -0.001756 -0.001884 -0.002005 -0.002115 -0.002210 -0.002287 -0.002344 -0.002376 -0.002383 -0.002364 -0.002316 -0.002242 -0.002141 -0.002014 -0.001864 -0.001692 -0.001502 -0.001295 -0.001076 -0.000846 -0.000608 -0.000365 -0.000117 0.000131 0.000379 0.000621 0.000857 0.001081 0.001292 0.001487 0.001663 0.001819 0.001954 0.002067 0.002157 0.002225 0.002269 0.002290 0.002287 0.002260 0.002211 0.002141 0.002052 0.001947 0.001829 0.001702 0.001569 0.001433 0.001297 0.001165 0.001038 0.000919 0.000808 0.000706 0.000613 0.000529 0.000454 0.000388 0.000329 0.000279 0.000235 0.000197 0.000165 0.000138 0.000116 0.000096 0.000081 0.000067 0.000056 0.000047 0.000039 0.000033 0.000028 0.000023 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000059 -0.000071 -0.000086 -0.000103 -0.000124 -0.000149 -0.000178 -0.000213 -0.000254 -0.000302 -0.000357 -0.000421 -0.000495 -0.000579 -0.000674 -0.000779 -0.000896 -0.001023 -0.001160 -0.001306 -0.001459 -0.001618 -0.001780 -0.001943 -0.002103 -0.002258 -0.002404 -0.002536 -0.002651 -0.002745 -0.002814 -0.002856 -0.002867 -0.002847 -0.002795 -0.002709 -0.002592 -0.002443 -0.002265 -0.002060 -0.001832 -0.001583 -0.001317 -0.001037 -0.000746 -0.000447 -0.000143 0.000162 0.000465 0.000762 0.001050 0.001323 0.001579 0.001814 0.002025 0.002212 0.002372 0.002505 0.002610 0.002688 0.002738 0.002759 0.002752 0.002717 0.002656 0.002570 0.002461 0.002334 0.002192 0.002039 0.001878 0.001715 0.001552 0.001393 0.001240 0.001097 0.000963 0.000841 0.000730 0.000629 0.000540 0.000460 0.000391 0.000330 0.000278 0.000233 0.000195 0.000162 0.000135 0.000113 0.000094 0.000078 0.000065 0.000055 0.000046 0.000038 0.000032 0.000027 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000046 -0.000055 -0.000067 -0.000082 -0.000099 -0.000119 -0.000144 -0.000173 -0.000207 -0.000248 -0.000296 -0.000352 -0.000418 -0.000494 -0.000581 -0.000680 -0.000793 -0.000918 -0.001057 -0.001208 -0.001372 -0.001546 -0.001729 -0.001919 -0.002113 -0.002308 -0.002499 -0.002684 -0.002858 -0.003016 -0.003153 -0.003266 -0.003350 -0.003402 -0.003420 -0.003400 -0.003343 -0.003246 -0.003111 -0.002939 -0.002730 -0.002489 -0.002217 -0.001919 -0.001598 -0.001259 -0.000906 -0.000542 -0.000172 0.000200 0.000569 0.000930 0.001278 0.001608 0.001916 0.002197 0.002450 0.002670 0.002859 0.003014 0.003135 0.003224 0.003278 0.003299 0.003287 0.003241 0.003165 0.003059 0.002928 0.002776 0.002605 0.002422 0.002231 0.002036 0.001842 0.001653 0.001471 0.001300 0.001141 0.000996 0.000863 0.000744 0.000637 0.000543 0.000460 0.000388 0.000326 0.000273 0.000228 0.000190 0.000158 0.000131 0.000109 0.000091 0.000076 0.000063 0.000053 0.000044 0.000037 0.000031 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000063 -0.000077 -0.000094 -0.000113 -0.000137 -0.000166 -0.000199 -0.000239 -0.000287 -0.000343 -0.000409 -0.000486 -0.000575 -0.000678 -0.000794 -0.000927 -0.001074 -0.001238 -0.001417 -0.001610 -0.001816 -0.002033 -0.002258 -0.002488 -0.002719 -0.002945 -0.003164 -0.003369 -0.003555 -0.003718 -0.003852 -0.003953 -0.004018 -0.004043 -0.004026 -0.003964 -0.003857 -0.003704 -0.003506 -0.003264 -0.002981 -0.002661 -0.002307 -0.001924 -0.001517 -0.001091 -0.000652 -0.000204 0.000246 0.000692 0.001128 0.001546 0.001942 0.002309 0.002643 0.002941 0.003201 0.003420 0.003599 0.003737 0.003836 0.003894 0.003913 0.003893 0.003834 0.003740 0.003612 0.003455 0.003273 0.003071 0.002854 0.002628 0.002398 0.002169 0.001946 0.001732 0.001530 0.001342 0.001170 0.001014 0.000873 0.000748 0.000637 0.000539 0.000454 0.000381 0.000319 0.000266 0.000221 0.000184 0.000152 0.000126 0.000105 0.000087 0.000073 0.000060 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000059 -0.000072 -0.000088 -0.000107 -0.000130 -0.000157 -0.000190 -0.000229 -0.000275 -0.000330 -0.000396 -0.000472 -0.000562 -0.000666 -0.000785 -0.000922 -0.001076 -0.001249 -0.001440 -0.001650 -0.001876 -0.002118 -0.002372 -0.002636 -0.002905 -0.003175 -0.003441 -0.003696 -0.003936 -0.004154 -0.004345 -0.004503 -0.004624 -0.004704 -0.004738 -0.004724 -0.004660 -0.004542 -0.004371 -0.004146 -0.003868 -0.003540 -0.003166 -0.002749 -0.002295 -0.001811 -0.001302 -0.000776 -0.000239 0.000301 0.000836 0.001357 0.001856 0.002326 0.002761 0.003155 0.003504 0.003805 0.004058 0.004263 0.004418 0.004526 0.004587 0.004602 0.004571 0.004496 0.004381 0.004227 0.004040 0.003825 0.003588 0.003334 0.003069 0.002800 0.002533 0.002272 0.002022 0.001787 0.001567 0.001366 0.001183 0.001019 0.000872 0.000742 0.000628 0.000529 0.000443 0.000370 0.000308 0.000256 0.000212 0.000176 0.000146 0.000121 0.000100 0.000083 0.000069 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000045 -0.000055 -0.000067 -0.000082 -0.000100 -0.000122 -0.000148 -0.000179 -0.000217 -0.000262 -0.000315 -0.000379 -0.000454 -0.000542 -0.000646 -0.000766 -0.000905 -0.001063 -0.001242 -0.001442 -0.001664 -0.001907 -0.002169 -0.002449 -0.002744 -0.003050 -0.003362 -0.003675 -0.003983 -0.004279 -0.004557 -0.004809 -0.005031 -0.005217 -0.005360 -0.005457 -0.005503 -0.005495 -0.005428 -0.005301 -0.005111 -0.004858 -0.004542 -0.004165 -0.003732 -0.003246 -0.002713 -0.002142 -0.001540 -0.000914 -0.000276 0.000365 0.001000 0.001618 0.002208 0.002763 0.003273 0.003733 0.004138 0.004486 0.004775 0.005005 0.005178 0.005294 0.005356 0.005363 0.005319 0.005225 0.005085 0.004902 0.004682 0.004430 0.004154 0.003859 0.003553 0.003242 0.002933 0.002632 0.002343 0.002070 0.001816 0.001583 0.001371 0.001180 0.001009 0.000858 0.000726 0.000611 0.000512 0.000427 0.000355 0.000295 0.000244 0.000202 0.000168 0.000139 0.000115 0.000095 0.000079 0.000066 0.000054 0.000045 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000050 -0.000062 -0.000076 -0.000092 -0.000113 -0.000138 -0.000168 -0.000203 -0.000246 -0.000298 -0.000359 -0.000432 -0.000518 -0.000620 -0.000739 -0.000877 -0.001037 -0.001219 -0.001424 -0.001654 -0.001909 -0.002187 -0.002488 -0.002810 -0.003148 -0.003498 -0.003856 -0.004215 -0.004568 -0.004907 -0.005225 -0.005516 -0.005772 -0.005987 -0.006155 -0.006272 -0.006332 -0.006331 -0.006265 -0.006129 -0.005921 -0.005639 -0.005282 -0.004853 -0.004355 -0.003794 -0.003175 -0.002507 -0.001801 -0.001067 -0.000316 0.000439 0.001186 0.001911 0.002603 0.003250 0.003844 0.004376 0.004842 0.005239 0.005566 0.005823 0.006012 0.006135 0.006195 0.006193 0.006132 0.006015 0.005847 0.005631 0.005375 0.005084 0.004765 0.004427 0.004076 0.003721 0.003367 0.003023 0.002692 0.002379 0.002088 0.001820 0.001576 0.001357 0.001160 0.000987 0.000834 0.000702 0.000588 0.000490 0.000408 0.000338 0.000280 0.000232 0.000192 0.000159 0.000131 0.000109 0.000090 0.000075 0.000062 0.000051 0.000042 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000037 -0.000046 -0.000056 -0.000069 -0.000085 -0.000104 -0.000128 -0.000156 -0.000190 -0.000230 -0.000279 -0.000337 -0.000407 -0.000490 -0.000588 -0.000705 -0.000841 -0.000999 -0.001181 -0.001389 -0.001623 -0.001885 -0.002174 -0.002490 -0.002832 -0.003197 -0.003580 -0.003977 -0.004383 -0.004789 -0.005189 -0.005573 -0.005935 -0.006266 -0.006558 -0.006805 -0.007001 -0.007141 -0.007217 -0.007226 -0.007160 -0.007017 -0.006790 -0.006479 -0.006080 -0.005596 -0.005030 -0.004387 -0.003674 -0.002903 -0.002084 -0.001230 -0.000356 0.000523 0.001392 0.002234 0.003037 0.003785 0.004469 0.005079 0.005610 0.006059 0.006425 0.006708 0.006913 0.007040 0.007095 0.007080 0.006999 0.006856 0.006656 0.006405 0.006110 0.005777 0.005414 0.005030 0.004633 0.004231 0.003831 0.003441 0.003066 0.002712 0.002381 0.002076 0.001799 0.001548 0.001324 0.001126 0.000952 0.000801 0.000671 0.000559 0.000465 0.000386 0.000319 0.000264 0.000218 0.000180 0.000149 0.000123 0.000102 0.000084 0.000070 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000051 -0.000063 -0.000078 -0.000096 -0.000117 -0.000143 -0.000175 -0.000214 -0.000259 -0.000315 -0.000381 -0.000460 -0.000554 -0.000665 -0.000797 -0.000951 -0.001131 -0.001337 -0.001572 -0.001836 -0.002132 -0.002458 -0.002814 -0.003197 -0.003606 -0.004036 -0.004481 -0.004935 -0.005390 -0.005837 -0.006269 -0.006675 -0.007047 -0.007378 -0.007660 -0.007886 -0.008049 -0.008144 -0.008164 -0.008101 -0.007951 -0.007706 -0.007364 -0.006922 -0.006380 -0.005742 -0.005014 -0.004203 -0.003321 -0.002382 -0.001401 -0.000395 0.000616 0.001615 0.002583 0.003503 0.004359 0.005138 0.005830 0.006429 0.006932 0.007337 0.007647 0.007864 0.007994 0.008041 0.008010 0.007906 0.007734 0.007500 0.007211 0.006875 0.006498 0.006090 0.005660 0.005215 0.004766 0.004319 0.003882 0.003462 0.003064 0.002693 0.002349 0.002036 0.001753 0.001500 0.001276 0.001080 0.000908 0.000761 0.000635 0.000527 0.000437 0.000362 0.000299 0.000247 0.000204 0.000169 0.000139 0.000115 0.000095 0.000078 0.000064 0.000053 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000071 -0.000087 -0.000107 -0.000131 -0.000161 -0.000197 -0.000240 -0.000291 -0.000353 -0.000428 -0.000517 -0.000622 -0.000748 -0.000896 -0.001070 -0.001272 -0.001504 -0.001767 -0.002064 -0.002394 -0.002757 -0.003153 -0.003580 -0.004034 -0.004510 -0.005003 -0.005505 -0.006008 -0.006503 -0.006981 -0.007431 -0.007846 -0.008216 -0.008534 -0.008791 -0.008980 -0.009095 -0.009126 -0.009067 -0.008910 -0.008648 -0.008275 -0.007788 -0.007188 -0.006476 -0.005659 -0.004745 -0.003749 -0.002686 -0.001573 -0.000431 0.000718 0.001852 0.002950 0.003991 0.004958 0.005836 0.006612 0.007280 0.007837 0.008282 0.008617 0.008846 0.008976 0.009013 0.008963 0.008833 0.008630 0.008360 0.008032 0.007654 0.007234 0.006781 0.006304 0.005813 0.005316 0.004822 0.004339 0.003873 0.003432 0.003019 0.002636 0.002287 0.001970 0.001687 0.001436 0.001215 0.001023 0.000857 0.000715 0.000595 0.000493 0.000408 0.000337 0.000278 0.000230 0.000190 0.000157 0.000129 0.000106 0.000088 0.000072 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000052 -0.000064 -0.000079 -0.000097 -0.000119 -0.000147 -0.000180 -0.000220 -0.000268 -0.000326 -0.000395 -0.000478 -0.000578 -0.000696 -0.000837 -0.001003 -0.001197 -0.001422 -0.001680 -0.001973 -0.002302 -0.002667 -0.003069 -0.003505 -0.003974 -0.004472 -0.004994 -0.005533 -0.006081 -0.006630 -0.007171 -0.007694 -0.008188 -0.008644 -0.009053 -0.009406 -0.009694 -0.009909 -0.010044 -0.010087 -0.010032 -0.009867 -0.009587 -0.009183 -0.008652 -0.007992 -0.007206 -0.006300 -0.005284 -0.004173 -0.002984 -0.001739 -0.000461 0.000826 0.002096 0.003324 0.004487 0.005565 0.006540 0.007400 0.008137 0.008747 0.009230 0.009588 0.009828 0.009957 0.009982 0.009912 0.009755 0.009520 0.009215 0.008848 0.008429 0.007967 0.007470 0.006949 0.006412 0.005870 0.005331 0.004802 0.004293 0.003809 0.003354 0.002933 0.002546 0.002196 0.001882 0.001604 0.001358 0.001144 0.000959 0.000801 0.000666 0.000553 0.000457 0.000378 0.000312 0.000257 0.000212 0.000175 0.000144 0.000119 0.000097 0.000080 0.000065 0.000053 0.000043 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000071 -0.000088 -0.000108 -0.000133 -0.000163 -0.000200 -0.000244 -0.000298 -0.000363 -0.000440 -0.000533 -0.000643 -0.000775 -0.000931 -0.001115 -0.001330 -0.001579 -0.001864 -0.002186 -0.002548 -0.002948 -0.003387 -0.003863 -0.004373 -0.004913 -0.005477 -0.006059 -0.006651 -0.007243 -0.007826 -0.008390 -0.008924 -0.009419 -0.009864 -0.010250 -0.010568 -0.010807 -0.010959 -0.011014 -0.010960 -0.010788 -0.010489 -0.010054 -0.009479 -0.008760 -0.007902 -0.006909 -0.005794 -0.004572 -0.003263 -0.001891 -0.000482 0.000937 0.002337 0.003690 0.004969 0.006153 0.007222 0.008162 0.008964 0.009624 0.010143 0.010523 0.010773 0.010900 0.010913 0.010824 0.010641 0.010375 0.010035 0.009633 0.009176 0.008675 0.008138 0.007577 0.006999 0.006415 0.005833 0.005263 0.004712 0.004187 0.003693 0.003234 0.002812 0.002428 0.002084 0.001777 0.001507 0.001271 0.001067 0.000891 0.000742 0.000616 0.000510 0.000421 0.000348 0.000287 0.000236 0.000195 0.000160 0.000132 0.000108 0.000088 0.000072 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000064 -0.000079 -0.000098 -0.000120 -0.000147 -0.000181 -0.000221 -0.000271 -0.000330 -0.000402 -0.000488 -0.000590 -0.000713 -0.000858 -0.001031 -0.001233 -0.001469 -0.001741 -0.002052 -0.002404 -0.002797 -0.003232 -0.003707 -0.004220 -0.004768 -0.005347 -0.005949 -0.006570 -0.007199 -0.007828 -0.008448 -0.009048 -0.009617 -0.010145 -0.010621 -0.011036 -0.011378 -0.011637 -0.011804 -0.011866 -0.011812 -0.011630 -0.011311 -0.010845 -0.010226 -0.009453 -0.008526 -0.007454 -0.006247 -0.004924 -0.003506 -0.002018 -0.000490 0.001048 0.002564 0.004028 0.005412 0.006691 0.007843 0.008855 0.009716 0.010422 0.010974 0.011375 0.011634 0.011759 0.011763 0.011657 0.011451 0.011159 0.010791 0.010357 0.009868 0.009334 0.008764 0.008167 0.007554 0.006934 0.006316 0.005708 0.005120 0.004558 0.004028 0.003533 0.003078 0.002662 0.002288 0.001955 0.001660 0.001402 0.001178 0.000986 0.000821 0.000682 0.000565 0.000467 0.000385 0.000318 0.000262 0.000216 0.000177 0.000146 0.000119 0.000098 0.000080 0.000065 0.000053 0.000043 0.000034 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000071 -0.000088 -0.000108 -0.000132 -0.000163 -0.000200 -0.000244 -0.000299 -0.000364 -0.000443 -0.000538 -0.000651 -0.000785 -0.000945 -0.001133 -0.001354 -0.001611 -0.001907 -0.002243 -0.002623 -0.003046 -0.003512 -0.004020 -0.004567 -0.005149 -0.005760 -0.006396 -0.007048 -0.007708 -0.008367 -0.009016 -0.009643 -0.010239 -0.010792 -0.011291 -0.011726 -0.012086 -0.012358 -0.012533 -0.012596 -0.012537 -0.012343 -0.012002 -0.011505 -0.010846 -0.010023 -0.009036 -0.007894 -0.006610 -0.005201 -0.003691 -0.002109 -0.000484 0.001151 0.002762 0.004317 0.005785 0.007141 0.008362 0.009433 0.010344 0.011088 0.011668 0.012088 0.012357 0.012484 0.012482 0.012365 0.012144 0.011833 0.011444 0.010988 0.010475 0.009917 0.009322 0.008699 0.008059 0.007410 0.006763 0.006125 0.005506 0.004912 0.004350 0.003824 0.003338 0.002894 0.002492 0.002133 0.001814 0.001535 0.001292 0.001083 0.000903 0.000751 0.000623 0.000515 0.000425 0.000351 0.000289 0.000238 0.000195 0.000160 0.000131 0.000107 0.000088 0.000071 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000078 -0.000096 -0.000119 -0.000146 -0.000179 -0.000219 -0.000268 -0.000328 -0.000400 -0.000486 -0.000590 -0.000714 -0.000860 -0.001034 -0.001239 -0.001478 -0.001755 -0.002072 -0.002433 -0.002838 -0.003288 -0.003782 -0.004318 -0.004893 -0.005503 -0.006141 -0.006802 -0.007477 -0.008159 -0.008838 -0.009504 -0.010149 -0.010760 -0.011326 -0.011838 -0.012282 -0.012648 -0.012923 -0.013096 -0.013153 -0.013082 -0.012870 -0.012505 -0.011979 -0.011284 -0.010418 -0.009383 -0.008187 -0.006845 -0.005374 -0.003800 -0.002151 -0.000460 0.001240 0.002915 0.004530 0.006055 0.007463 0.008731 0.009843 0.010789 0.011563 0.012166 0.012603 0.012883 0.013016 0.013016 0.012896 0.012670 0.012352 0.011953 0.011487 0.010963 0.010393 0.009784 0.009147 0.008491 0.007825 0.007158 0.006499 0.005857 0.005239 0.004651 0.004100 0.003587 0.003118 0.002691 0.002308 0.001968 0.001669 0.001407 0.001181 0.000987 0.000822 0.000682 0.000565 0.000466 0.000385 0.000317 0.000261 0.000215 0.000176 0.000144 0.000118 0.000096 0.000078 0.000063 0.000051 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000056 -0.000070 -0.000086 -0.000106 -0.000130 -0.000159 -0.000196 -0.000240 -0.000294 -0.000359 -0.000437 -0.000531 -0.000644 -0.000778 -0.000937 -0.001125 -0.001345 -0.001601 -0.001897 -0.002235 -0.002617 -0.003044 -0.003517 -0.004034 -0.004593 -0.005189 -0.005819 -0.006474 -0.007150 -0.007838 -0.008529 -0.009216 -0.009888 -0.010535 -0.011147 -0.011712 -0.012220 -0.012659 -0.013016 -0.013281 -0.013439 -0.013478 -0.013386 -0.013151 -0.012760 -0.012205 -0.011480 -0.010582 -0.009516 -0.008289 -0.006915 -0.005414 -0.003810 -0.002134 -0.000416 0.001309 0.003006 0.004642 0.006187 0.007614 0.008900 0.010030 0.010993 0.011784 0.012403 0.012855 0.013149 0.013296 0.013307 0.013197 0.012980 0.012669 0.012278 0.011817 0.011297 0.010730 0.010123 0.009486 0.008827 0.008156 0.007482 0.006813 0.006158 0.005525 0.004921 0.004350 0.003818 0.003328 0.002881 0.002478 0.002118 0.001800 0.001522 0.001281 0.001072 0.000894 0.000743 0.000616 0.000509 0.000420 0.000347 0.000285 0.000235 0.000193 0.000158 0.000129 0.000105 0.000086 0.000069 0.000056 0.000046 0.000037 0.000030 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000062 -0.000076 -0.000094 -0.000115 -0.000141 -0.000174 -0.000213 -0.000261 -0.000320 -0.000390 -0.000475 -0.000578 -0.000699 -0.000844 -0.001015 -0.001216 -0.001451 -0.001723 -0.002035 -0.002391 -0.002791 -0.003237 -0.003727 -0.004261 -0.004834 -0.005443 -0.006082 -0.006745 -0.007423 -0.008110 -0.008798 -0.009476 -0.010137 -0.010771 -0.011366 -0.011912 -0.012398 -0.012812 -0.013142 -0.013378 -0.013506 -0.013514 -0.013390 -0.013123 -0.012703 -0.012123 -0.011376 -0.010462 -0.009385 -0.008154 -0.006782 -0.005290 -0.003701 -0.002044 -0.000350 0.001348 0.003018 0.004627 0.006147 0.007552 0.008822 0.009941 0.010898 0.011690 0.012317 0.012782 0.013094 0.013261 0.013297 0.013213 0.013022 0.012738 0.012372 0.011936 0.011441 0.010896 0.010308 0.009689 0.009044 0.008384 0.007717 0.007051 0.006396 0.005759 0.005147 0.004567 0.004023 0.003518 0.003056 0.002637 0.002262 0.001928 0.001635 0.001379 0.001157 0.000967 0.000805 0.000668 0.000553 0.000457 0.000377 0.000311 0.000256 0.000210 0.000172 0.000141 0.000115 0.000093 0.000076 0.000061 0.000050 0.000040 0.000033 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000044 -0.000054 -0.000067 -0.000082 -0.000101 -0.000125 -0.000153 -0.000188 -0.000231 -0.000283 -0.000347 -0.000423 -0.000515 -0.000624 -0.000755 -0.000910 -0.001092 -0.001306 -0.001554 -0.001840 -0.002167 -0.002536 -0.002951 -0.003409 -0.003910 -0.004453 -0.005032 -0.005643 -0.006280 -0.006936 -0.007604 -0.008275 -0.008942 -0.009595 -0.010226 -0.010825 -0.011382 -0.011887 -0.012328 -0.012695 -0.012977 -0.013162 -0.013241 -0.013201 -0.013033 -0.012728 -0.012277 -0.011674 -0.010917 -0.010005 -0.008944 -0.007742 -0.006414 -0.004977 -0.003455 -0.001873 -0.000261 0.001352 0.002936 0.004463 0.005905 0.007241 0.008453 0.009526 0.010452 0.011227 0.011850 0.012325 0.012658 0.012856 0.012929 0.012889 0.012745 0.012510 0.012194 0.011807 0.011358 0.010857 0.010311 0.009729 0.009118 0.008486 0.007843 0.007197 0.006556 0.005928 0.005321 0.004741 0.004194 0.003683 0.003212 0.002782 0.002395 0.002049 0.001742 0.001474 0.001241 0.001039 0.000867 0.000721 0.000598 0.000495 0.000408 0.000337 0.000277 0.000228 0.000187 0.000153 0.000125 0.000101 0.000082 0.000067 0.000054 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000072 -0.000089 -0.000110 -0.000135 -0.000166 -0.000204 -0.000250 -0.000306 -0.000374 -0.000456 -0.000554 -0.000672 -0.000811 -0.000975 -0.001168 -0.001392 -0.001652 -0.001949 -0.002287 -0.002668 -0.003090 -0.003555 -0.004060 -0.004602 -0.005177 -0.005778 -0.006400 -0.007035 -0.007675 -0.008313 -0.008940 -0.009548 -0.010127 -0.010669 -0.011164 -0.011602 -0.011973 -0.012266 -0.012474 -0.012586 -0.012593 -0.012488 -0.012262 -0.011910 -0.011427 -0.010809 -0.010056 -0.009169 -0.008155 -0.007022 -0.005784 -0.004456 -0.003058 -0.001614 -0.000148 0.001314 0.002748 0.004130 0.005437 0.006651 0.007759 0.008748 0.009613 0.010349 0.010955 0.011435 0.011791 0.012029 0.012155 0.012178 0.012105 0.011944 0.011703 0.011391 0.011016 0.010584 0.010104 0.009581 0.009025 0.008443 0.007843 0.007233 0.006623 0.006020 0.005431 0.004863 0.004323 0.003815 0.003343 0.002909 0.002514 0.002159 0.001843 0.001564 0.001321 0.001110 0.000928 0.000773 0.000642 0.000532 0.000440 0.000363 0.000299 0.000246 0.000202 0.000165 0.000135 0.000110 0.000089 0.000072 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000078 -0.000096 -0.000118 -0.000145 -0.000179 -0.000219 -0.000269 -0.000329 -0.000402 -0.000489 -0.000594 -0.000718 -0.000865 -0.001038 -0.001240 -0.001474 -0.001743 -0.002049 -0.002395 -0.002780 -0.003206 -0.003670 -0.004170 -0.004702 -0.005260 -0.005838 -0.006429 -0.007027 -0.007622 -0.008207 -0.008773 -0.009312 -0.009816 -0.010275 -0.010681 -0.011024 -0.011296 -0.011488 -0.011593 -0.011606 -0.011520 -0.011331 -0.011035 -0.010630 -0.010116 -0.009492 -0.008760 -0.007926 -0.006994 -0.005974 -0.004876 -0.003714 -0.002505 -0.001264 -0.000012 0.001231 0.002447 0.003618 0.004728 0.005765 0.006719 0.007582 0.008351 0.009023 0.009597 0.010074 0.010454 0.010741 0.010935 0.011041 0.011062 0.011001 0.010865 0.010657 0.010383 0.010049 0.009660 0.009224 0.008747 0.008236 0.007700 0.007147 0.006585 0.006023 0.005467 0.004925 0.004404 0.003908 0.003443 0.003011 0.002616 0.002257 0.001935 0.001648 0.001397 0.001177 0.000987 0.000824 0.000686 0.000569 0.000471 0.000390 0.000321 0.000264 0.000217 0.000178 0.000145 0.000118 0.000096 0.000078 0.000063 0.000051 0.000041 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000023 -0.000028 -0.000035 -0.000044 -0.000054 -0.000067 -0.000083 -0.000103 -0.000127 -0.000156 -0.000192 -0.000235 -0.000288 -0.000353 -0.000430 -0.000522 -0.000633 -0.000764 -0.000918 -0.001098 -0.001308 -0.001549 -0.001824 -0.002136 -0.002485 -0.002871 -0.003293 -0.003748 -0.004234 -0.004744 -0.005272 -0.005813 -0.006358 -0.006900 -0.007431 -0.007941 -0.008424 -0.008871 -0.009273 -0.009621 -0.009909 -0.010127 -0.010269 -0.010330 -0.010306 -0.010193 -0.009991 -0.009701 -0.009324 -0.008862 -0.008321 -0.007704 -0.007016 -0.006264 -0.005454 -0.004593 -0.003690 -0.002754 -0.001795 -0.000825 0.000144 0.001100 0.002030 0.002925 0.003777 0.004579 0.005328 0.006021 0.006658 0.007238 0.007760 0.008224 0.008627 0.008967 0.009242 0.009450 0.009588 0.009655 0.009652 0.009578 0.009436 0.009229 0.008961 0.008638 0.008265 0.007850 0.007401 0.006925 0.006431 0.005927 0.005420 0.004919 0.004429 0.003957 0.003508 0.003087 0.002696 0.002338 0.002014 0.001723 0.001466 0.001240 0.001043 0.000874 0.000729 0.000606 0.000503 0.000416 0.000343 0.000283 0.000232 0.000190 0.000155 0.000126 0.000103 0.000083 0.000067 0.000055 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000058 -0.000072 -0.000089 -0.000110 -0.000135 -0.000167 -0.000205 -0.000251 -0.000308 -0.000376 -0.000458 -0.000555 -0.000671 -0.000808 -0.000968 -0.001155 -0.001370 -0.001616 -0.001895 -0.002208 -0.002556 -0.002936 -0.003347 -0.003785 -0.004246 -0.004722 -0.005209 -0.005697 -0.006179 -0.006646 -0.007091 -0.007506 -0.007881 -0.008209 -0.008482 -0.008691 -0.008830 -0.008893 -0.008876 -0.008776 -0.008594 -0.008331 -0.007994 -0.007588 -0.007123 -0.006605 -0.006046 -0.005453 -0.004835 -0.004199 -0.003551 -0.002898 -0.002242 -0.001589 -0.000941 -0.000304 0.000318 0.000922 0.001503 0.002061 0.002595 0.003108 0.003602 0.004081 0.004549 0.005006 0.005453 0.005889 0.006308 0.006704 0.007069 0.007394 0.007670 0.007890 0.008047 0.008137 0.008157 0.008108 0.007990 0.007808 0.007567 0.007273 0.006934 0.006557 0.006151 0.005724 0.005283 0.004837 0.004392 0.003955 0.003533 0.003130 0.002752 0.002400 0.002079 0.001788 0.001528 0.001297 0.001095 0.000920 0.000769 0.000641 0.000533 0.000441 0.000365 0.000301 0.000247 0.000203 0.000165 0.000135 0.000109 0.000089 0.000072 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000050 -0.000062 -0.000077 -0.000095 -0.000117 -0.000144 -0.000178 -0.000218 -0.000268 -0.000327 -0.000399 -0.000485 -0.000587 -0.000707 -0.000849 -0.001015 -0.001206 -0.001425 -0.001674 -0.001953 -0.002264 -0.002604 -0.002972 -0.003365 -0.003777 -0.004202 -0.004633 -0.005063 -0.005483 -0.005884 -0.006258 -0.006597 -0.006892 -0.007135 -0.007319 -0.007434 -0.007475 -0.007437 -0.007315 -0.007109 -0.006821 -0.006456 -0.006024 -0.005536 -0.005007 -0.004451 -0.003883 -0.003320 -0.002773 -0.002254 -0.001770 -0.001327 -0.000926 -0.000568 -0.000249 0.000033 0.000282 0.000503 0.000700 0.000880 0.001048 0.001214 0.001389 0.001582 0.001805 0.002064 0.002366 0.002713 0.003101 0.003525 0.003972 0.004430 0.004882 0.005312 0.005705 0.006048 0.006329 0.006541 0.006678 0.006740 0.006727 0.006645 0.006498 0.006293 0.006038 0.005740 0.005409 0.005051 0.004675 0.004288 0.003898 0.003513 0.003138 0.002779 0.002441 0.002128 0.001840 0.001580 0.001347 0.001142 0.000963 0.000808 0.000675 0.000562 0.000466 0.000386 0.000319 0.000262 0.000215 0.000175 0.000143 0.000116 0.000094 0.000076 0.000062 0.000050 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000053 -0.000066 -0.000081 -0.000101 -0.000124 -0.000153 -0.000189 -0.000232 -0.000284 -0.000346 -0.000421 -0.000511 -0.000617 -0.000742 -0.000888 -0.001057 -0.001251 -0.001472 -0.001720 -0.001997 -0.002300 -0.002628 -0.002978 -0.003344 -0.003720 -0.004099 -0.004473 -0.004832 -0.005168 -0.005471 -0.005733 -0.005945 -0.006098 -0.006185 -0.006198 -0.006129 -0.005975 -0.005731 -0.005397 -0.004977 -0.004478 -0.003912 -0.003295 -0.002649 -0.001994 -0.001353 -0.000750 -0.000203 0.000270 0.000658 0.000952 0.001151 0.001256 0.001275 0.001216 0.001091 0.000913 0.000692 0.000444 0.000182 -0.000078 -0.000318 -0.000521 -0.000667 -0.000739 -0.000724 -0.000611 -0.000395 -0.000078 0.000331 0.000818 0.001364 0.001945 0.002539 0.003120 0.003668 0.004163 0.004592 0.004943 0.005212 0.005396 0.005498 0.005522 0.005475 0.005363 0.005195 0.004977 0.004719 0.004429 0.004114 0.003784 0.003446 0.003108 0.002777 0.002459 0.002158 0.001878 0.001622 0.001390 0.001184 0.001002 0.000843 0.000707 0.000590 0.000490 0.000406 0.000336 0.000276 0.000227 0.000185 0.000151 0.000123 0.000099 0.000080 0.000065 0.000052 0.000042 0.000034 0.000028 0.000022 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000086 -0.000106 -0.000132 -0.000162 -0.000199 -0.000245 -0.000299 -0.000365 -0.000443 -0.000536 -0.000645 -0.000774 -0.000923 -0.001094 -0.001290 -0.001510 -0.001755 -0.002025 -0.002316 -0.002626 -0.002951 -0.003282 -0.003614 -0.003936 -0.004239 -0.004514 -0.004751 -0.004940 -0.005071 -0.005135 -0.005126 -0.005033 -0.004852 -0.004575 -0.004201 -0.003727 -0.003159 -0.002504 -0.001777 -0.000998 -0.000192 0.000613 0.001385 0.002094 0.002712 0.003213 0.003580 0.003800 0.003868 0.003785 0.003561 0.003207 0.002743 0.002186 0.001556 0.000875 0.000163 -0.000558 -0.001266 -0.001935 -0.002539 -0.003053 -0.003451 -0.003713 -0.003823 -0.003770 -0.003556 -0.003188 -0.002682 -0.002063 -0.001359 -0.000603 0.000173 0.000938 0.001664 0.002329 0.002917 0.003416 0.003821 0.004132 0.004351 0.004484 0.004536 0.004515 0.004430 0.004287 0.004097 0.003868 0.003609 0.003329 0.003038 0.002742 0.002450 0.002168 0.001901 0.001652 0.001424 0.001219 0.001036 0.000876 0.000736 0.000616 0.000513 0.000426 0.000352 0.000290 0.000238 0.000195 0.000159 0.000129 0.000104 0.000085 0.000068 0.000055 0.000045 0.000036 0.000029 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000073 -0.000091 -0.000112 -0.000139 -0.000171 -0.000210 -0.000257 -0.000314 -0.000382 -0.000463 -0.000559 -0.000672 -0.000803 -0.000954 -0.001126 -0.001321 -0.001538 -0.001777 -0.002036 -0.002311 -0.002598 -0.002890 -0.003179 -0.003456 -0.003711 -0.003933 -0.004111 -0.004234 -0.004292 -0.004275 -0.004174 -0.003982 -0.003690 -0.003294 -0.002788 -0.002173 -0.001451 -0.000632 0.000270 0.001233 0.002227 0.003218 0.004169 0.005038 0.005790 0.006389 0.006809 0.007031 0.007045 0.006850 0.006454 0.005874 0.005130 0.004248 0.003255 0.002177 0.001041 -0.000128 -0.001302 -0.002453 -0.003552 -0.004565 -0.005461 -0.006206 -0.006773 -0.007138 -0.007285 -0.007209 -0.006917 -0.006423 -0.005756 -0.004949 -0.004042 -0.003077 -0.002093 -0.001129 -0.000215 0.000625 0.001373 0.002020 0.002560 0.002995 0.003327 0.003562 0.003706 0.003769 0.003757 0.003682 0.003551 0.003374 0.003163 0.002927 0.002675 0.002416 0.002159 0.001908 0.001671 0.001450 0.001248 0.001066 0.000904 0.000763 0.000640 0.000535 0.000445 0.000368 0.000304 0.000249 0.000204 0.000166 0.000135 0.000110 0.000089 0.000072 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000062 -0.000077 -0.000095 -0.000118 -0.000146 -0.000179 -0.000220 -0.000269 -0.000328 -0.000399 -0.000482 -0.000581 -0.000695 -0.000828 -0.000980 -0.001152 -0.001345 -0.001557 -0.001786 -0.002031 -0.002285 -0.002542 -0.002796 -0.003035 -0.003249 -0.003427 -0.003556 -0.003624 -0.003621 -0.003534 -0.003354 -0.003072 -0.002680 -0.002173 -0.001544 -0.000793 0.000077 0.001059 0.002138 0.003291 0.004486 0.005686 0.006845 0.007915 0.008850 0.009605 0.010143 0.010437 0.010470 0.010237 0.009745 0.009012 0.008063 0.006927 0.005639 0.004230 0.002733 0.001176 -0.000411 -0.002002 -0.003565 -0.005069 -0.006478 -0.007753 -0.008855 -0.009748 -0.010398 -0.010782 -0.010887 -0.010713 -0.010274 -0.009597 -0.008719 -0.007687 -0.006550 -0.005359 -0.004159 -0.002993 -0.001893 -0.000884 0.000018 0.000803 0.001469 0.002017 0.002450 0.002776 0.003001 0.003134 0.003185 0.003164 0.003081 0.002948 0.002776 0.002575 0.002356 0.002128 0.001900 0.001677 0.001466 0.001269 0.001090 0.000929 0.000787 0.000662 0.000555 0.000462 0.000383 0.000316 0.000260 0.000213 0.000174 0.000141 0.000115 0.000093 0.000075 0.000061 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000052 -0.000065 -0.000081 -0.000100 -0.000124 -0.000152 -0.000187 -0.000230 -0.000281 -0.000342 -0.000414 -0.000500 -0.000600 -0.000716 -0.000850 -0.001002 -0.001172 -0.001360 -0.001564 -0.001782 -0.002008 -0.002237 -0.002460 -0.002668 -0.002850 -0.002993 -0.003085 -0.003111 -0.003059 -0.002917 -0.002674 -0.002318 -0.001843 -0.001239 -0.000503 0.000370 0.001376 0.002509 0.003756 0.005094 0.006490 0.007903 0.009285 0.010581 0.011733 0.012687 0.013394 0.013817 0.013931 0.013725 0.013204 0.012386 0.011300 0.009982 0.008471 0.006810 0.005034 0.003178 0.001269 -0.000667 -0.002605 -0.004519 -0.006377 -0.008144 -0.009777 -0.011232 -0.012462 -0.013424 -0.014084 -0.014416 -0.014413 -0.014082 -0.013446 -0.012545 -0.011428 -0.010151 -0.008775 -0.007357 -0.005947 -0.004589 -0.003316 -0.002152 -0.001112 -0.000203 0.000572 0.001216 0.001735 0.002134 0.002424 0.002613 0.002712 0.002732 0.002686 0.002586 0.002443 0.002270 0.002078 0.001875 0.001671 0.001473 0.001284 0.001110 0.000951 0.000808 0.000683 0.000573 0.000478 0.000397 0.000328 0.000270 0.000222 0.000181 0.000147 0.000120 0.000097 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000068 -0.000084 -0.000104 -0.000129 -0.000159 -0.000195 -0.000239 -0.000291 -0.000354 -0.000428 -0.000515 -0.000617 -0.000734 -0.000868 -0.001018 -0.001185 -0.001367 -0.001561 -0.001764 -0.001968 -0.002167 -0.002351 -0.002509 -0.002627 -0.002692 -0.002689 -0.002604 -0.002423 -0.002133 -0.001723 -0.001183 -0.000504 0.000320 0.001293 0.002414 0.003679 0.005076 0.006582 0.008167 0.009788 0.011392 0.012921 0.014307 0.015487 0.016399 0.016995 0.017238 0.017111 0.016614 0.015764 0.014595 0.013149 0.011478 0.009631 0.007655 0.005589 0.003465 0.001305 -0.000875 -0.003059 -0.005229 -0.007362 -0.009424 -0.011374 -0.013162 -0.014732 -0.016028 -0.017001 -0.017614 -0.017841 -0.017682 -0.017153 -0.016288 -0.015141 -0.013772 -0.012250 -0.010641 -0.009008 -0.007404 -0.005874 -0.004449 -0.003152 -0.001995 -0.000985 -0.000122 0.000598 0.001182 0.001637 0.001972 0.002200 0.002332 0.002381 0.002360 0.002282 0.002160 0.002008 0.001836 0.001654 0.001471 0.001292 0.001124 0.000968 0.000827 0.000701 0.000590 0.000494 0.000411 0.000340 0.000280 0.000230 0.000188 0.000153 0.000125 0.000101 0.000082 0.000066 0.000054 0.000044 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000057 -0.000071 -0.000088 -0.000109 -0.000134 -0.000165 -0.000202 -0.000247 -0.000301 -0.000365 -0.000441 -0.000529 -0.000631 -0.000749 -0.000882 -0.001030 -0.001192 -0.001366 -0.001548 -0.001733 -0.001912 -0.002078 -0.002218 -0.002319 -0.002368 -0.002348 -0.002244 -0.002041 -0.001724 -0.001280 -0.000697 0.000034 0.000921 0.001970 0.003181 0.004552 0.006072 0.007723 0.009474 0.011284 0.013099 0.014855 0.016479 0.017897 0.019036 0.019835 0.020243 0.020233 0.019798 0.018953 0.017735 0.016195 0.014396 0.012403 0.010277 0.008070 0.005820 0.003550 0.001272 -0.001014 -0.003309 -0.005611 -0.007911 -0.010183 -0.012389 -0.014475 -0.016376 -0.018022 -0.019347 -0.020293 -0.020818 -0.020905 -0.020558 -0.019805 -0.018696 -0.017297 -0.015680 -0.013924 -0.012101 -0.010276 -0.008505 -0.006829 -0.005279 -0.003876 -0.002629 -0.001542 -0.000615 0.000158 0.000784 0.001274 0.001637 0.001888 0.002037 0.002101 0.002093 0.002028 0.001920 0.001782 0.001625 0.001460 0.001294 0.001133 0.000982 0.000843 0.000717 0.000606 0.000508 0.000424 0.000351 0.000290 0.000238 0.000195 0.000159 0.000130 0.000105 0.000085 0.000069 0.000056 0.000045 0.000037 0.000030 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000074 -0.000092 -0.000113 -0.000139 -0.000171 -0.000209 -0.000255 -0.000310 -0.000375 -0.000452 -0.000541 -0.000643 -0.000760 -0.000892 -0.001036 -0.001192 -0.001357 -0.001525 -0.001689 -0.001841 -0.001970 -0.002062 -0.002103 -0.002078 -0.001968 -0.001758 -0.001431 -0.000973 -0.000370 0.000389 0.001313 0.002410 0.003682 0.005129 0.006742 0.008507 0.010395 0.012367 0.014370 0.016336 0.018190 0.019847 0.021224 0.022244 0.022843 0.022980 0.022635 0.021820 0.020571 0.018947 0.017025 0.014889 0.012621 0.010293 0.007961 0.005658 0.003394 0.001161 -0.001063 -0.003306 -0.005590 -0.007924 -0.010298 -0.012680 -0.015014 -0.017227 -0.019234 -0.020945 -0.022279 -0.023174 -0.023588 -0.023509 -0.022954 -0.021966 -0.020611 -0.018965 -0.017116 -0.015147 -0.013136 -0.011150 -0.009242 -0.007452 -0.005809 -0.004330 -0.003022 -0.001887 -0.000922 -0.000120 0.000528 0.001032 0.001405 0.001661 0.001814 0.001880 0.001876 0.001816 0.001715 0.001586 0.001442 0.001290 0.001138 0.000993 0.000857 0.000732 0.000620 0.000522 0.000436 0.000362 0.000299 0.000246 0.000202 0.000165 0.000134 0.000109 0.000089 0.000072 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000062 -0.000077 -0.000095 -0.000117 -0.000144 -0.000176 -0.000216 -0.000262 -0.000318 -0.000384 -0.000461 -0.000551 -0.000653 -0.000769 -0.000898 -0.001038 -0.001187 -0.001341 -0.001493 -0.001635 -0.001757 -0.001846 -0.001887 -0.001865 -0.001761 -0.001557 -0.001237 -0.000784 -0.000183 0.000581 0.001516 0.002633 0.003936 0.005426 0.007099 0.008943 0.010933 0.013034 0.015194 0.017347 0.019412 0.021301 0.022917 0.024171 0.024981 0.025289 0.025061 0.024297 0.023028 0.021319 0.019257 0.016949 0.014502 0.012021 0.009586 0.007255 0.005051 0.002966 0.000964 -0.001008 -0.003012 -0.005103 -0.007318 -0.009667 -0.012129 -0.014650 -0.017146 -0.019515 -0.021643 -0.023422 -0.024760 -0.025587 -0.025869 -0.025606 -0.024831 -0.023604 -0.022006 -0.020130 -0.018071 -0.015918 -0.013751 -0.011638 -0.009628 -0.007760 -0.006057 -0.004533 -0.003193 -0.002037 -0.001060 -0.000253 0.000394 0.000892 0.001257 0.001503 0.001648 0.001707 0.001698 0.001637 0.001539 0.001416 0.001280 0.001139 0.001000 0.000868 0.000745 0.000634 0.000535 0.000448 0.000373 0.000308 0.000254 0.000209 0.000171 0.000139 0.000113 0.000092 0.000075 0.000060 0.000049 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000052 -0.000064 -0.000080 -0.000098 -0.000121 -0.000148 -0.000182 -0.000221 -0.000269 -0.000326 -0.000392 -0.000470 -0.000559 -0.000661 -0.000775 -0.000901 -0.001036 -0.001177 -0.001319 -0.001454 -0.001572 -0.001662 -0.001709 -0.001697 -0.001608 -0.001424 -0.001125 -0.000693 -0.000113 0.000633 0.001555 0.002665 0.003969 0.005472 0.007171 0.009057 0.011112 0.013303 0.015585 0.017892 0.020144 0.022248 0.024099 0.025593 0.026633 0.027139 0.027058 0.026372 0.025101 0.023307 0.021085 0.018559 0.015867 0.013149 0.010525 0.008091 0.005900 0.003962 0.002245 0.000676 -0.000837 -0.002400 -0.004109 -0.006038 -0.008222 -0.010657 -0.013291 -0.016033 -0.018760 -0.021331 -0.023606 -0.025458 -0.026786 -0.027526 -0.027654 -0.027189 -0.026183 -0.024716 -0.022887 -0.020800 -0.018558 -0.016254 -0.013968 -0.011764 -0.009690 -0.007778 -0.006049 -0.004512 -0.003170 -0.002020 -0.001055 -0.000266 0.000359 0.000835 0.001176 0.001400 0.001525 0.001569 0.001550 0.001484 0.001385 0.001266 0.001137 0.001005 0.000877 0.000757 0.000646 0.000547 0.000459 0.000382 0.000317 0.000262 0.000215 0.000176 0.000144 0.000117 0.000095 0.000077 0.000063 0.000051 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000053 -0.000066 -0.000082 -0.000101 -0.000124 -0.000152 -0.000186 -0.000227 -0.000275 -0.000332 -0.000399 -0.000477 -0.000566 -0.000667 -0.000779 -0.000902 -0.001031 -0.001163 -0.001292 -0.001408 -0.001501 -0.001558 -0.001562 -0.001495 -0.001339 -0.001074 -0.000679 -0.000136 0.000571 0.001457 0.002535 0.003814 0.005299 0.006991 0.008885 0.010966 0.013209 0.015572 0.017996 0.020404 0.022699 0.024774 0.026512 0.027798 0.028532 0.028636 0.028069 0.026832 0.024972 0.022584 0.019804 0.016794 0.013730 0.010784 0.008099 0.005780 0.003876 0.002379 0.001223 0.000296 -0.000546 -0.001460 -0.002593 -0.004061 -0.005935 -0.008228 -0.010896 -0.013837 -0.016910 -0.019945 -0.022763 -0.025197 -0.027109 -0.028400 -0.029018 -0.028962 -0.028272 -0.027024 -0.025320 -0.023274 -0.021000 -0.018606 -0.016186 -0.013820 -0.011564 -0.009462 -0.007542 -0.005819 -0.004299 -0.002981 -0.001863 -0.000934 -0.000184 0.000402 0.000838 0.001142 0.001334 0.001432 0.001456 0.001423 0.001349 0.001248 0.001131 0.001008 0.000885 0.000767 0.000657 0.000558 0.000469 0.000392 0.000325 0.000269 0.000221 0.000181 0.000148 0.000121 0.000098 0.000080 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000068 -0.000084 -0.000104 -0.000128 -0.000156 -0.000191 -0.000232 -0.000281 -0.000339 -0.000406 -0.000484 -0.000573 -0.000672 -0.000782 -0.000900 -0.001023 -0.001146 -0.001261 -0.001359 -0.001426 -0.001449 -0.001409 -0.001288 -0.001065 -0.000719 -0.000230 0.000422 0.001252 0.002275 0.003503 0.004943 0.006598 0.008467 0.010539 0.012794 0.015198 0.017698 0.020223 0.022681 0.024960 0.026937 0.028484 0.029478 0.029815 0.029425 0.028280 0.026405 0.023881 0.020841 0.017465 0.013959 0.010543 0.007419 0.004757 0.002668 0.001197 0.000312 -0.000090 -0.000173 -0.000138 -0.000201 -0.000568 -0.001405 -0.002823 -0.004858 -0.007476 -0.010568 -0.013969 -0.017479 -0.020877 -0.023953 -0.026525 -0.028455 -0.029656 -0.030103 -0.029821 -0.028879 -0.027379 -0.025442 -0.023196 -0.020763 -0.018253 -0.015757 -0.013348 -0.011079 -0.008985 -0.007090 -0.005403 -0.003927 -0.002661 -0.001597 -0.000726 -0.000033 0.000496 0.000880 0.001138 0.001291 0.001357 0.001358 0.001309 0.001226 0.001123 0.001008 0.000890 0.000775 0.000667 0.000568 0.000479 0.000401 0.000333 0.000276 0.000227 0.000186 0.000152 0.000124 0.000101 0.000082 0.000066 0.000054 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000036 -0.000045 -0.000056 -0.000070 -0.000086 -0.000106 -0.000130 -0.000160 -0.000195 -0.000236 -0.000286 -0.000344 -0.000412 -0.000490 -0.000578 -0.000676 -0.000784 -0.000898 -0.001015 -0.001128 -0.001229 -0.001307 -0.001349 -0.001338 -0.001255 -0.001080 -0.000791 -0.000367 0.000213 0.000969 0.001917 0.003070 0.004439 0.006030 0.007843 0.009873 0.012104 0.014509 0.017045 0.019647 0.022230 0.024687 0.026891 0.028704 0.029986 0.030607 0.030465 0.029496 0.027693 0.025108 0.021856 0.018118 0.014119 0.010115 0.006369 0.003122 0.000564 -0.001182 -0.002083 -0.002197 -0.001672 -0.000725 0.000377 0.001349 0.001923 0.001874 0.001049 -0.000620 -0.003105 -0.006295 -0.010002 -0.013989 -0.017994 -0.021760 -0.025056 -0.027699 -0.029566 -0.030601 -0.030811 -0.030254 -0.029032 -0.027272 -0.025113 -0.022692 -0.020133 -0.017545 -0.015012 -0.012600 -0.010354 -0.008302 -0.006462 -0.004839 -0.003435 -0.002244 -0.001257 -0.000461 0.000158 0.000619 0.000942 0.001148 0.001257 0.001291 0.001267 0.001203 0.001112 0.001006 0.000894 0.000783 0.000676 0.000577 0.000488 0.000409 0.000341 0.000282 0.000233 0.000191 0.000156 0.000127 0.000104 0.000084 0.000068 0.000055 0.000044 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000058 -0.000071 -0.000088 -0.000109 -0.000133 -0.000163 -0.000198 -0.000241 -0.000291 -0.000349 -0.000417 -0.000495 -0.000583 -0.000680 -0.000785 -0.000895 -0.001005 -0.001109 -0.001196 -0.001256 -0.001272 -0.001228 -0.001104 -0.000877 -0.000526 -0.000027 0.000639 0.001494 0.002552 0.003827 0.005328 0.007057 0.009014 0.011187 0.013556 0.016086 0.018723 0.021391 0.023990 0.026398 0.028472 0.030060 0.031012 0.031192 0.030500 0.028885 0.026359 0.023005 0.018981 0.014512 0.009877 0.005382 0.001336 -0.001982 -0.004358 -0.005663 -0.005875 -0.005082 -0.003480 -0.001347 0.000979 0.003144 0.004805 0.005680 0.005564 0.004361 0.002082 -0.001153 -0.005136 -0.009595 -0.014222 -0.018710 -0.022776 -0.026190 -0.028788 -0.030481 -0.031252 -0.031150 -0.030271 -0.028749 -0.026731 -0.024369 -0.021804 -0.019158 -0.016532 -0.014002 -0.011625 -0.009436 -0.007458 -0.005701 -0.004170 -0.002860 -0.001765 -0.000873 -0.000168 0.000366 0.000751 0.001007 0.001158 0.001223 0.001224 0.001178 0.001100 0.001003 0.000897 0.000788 0.000684 0.000586 0.000496 0.000417 0.000348 0.000288 0.000238 0.000195 0.000160 0.000130 0.000106 0.000086 0.000070 0.000056 0.000045 0.000036 0.000029 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000073 -0.000090 -0.000111 -0.000136 -0.000166 -0.000202 -0.000244 -0.000295 -0.000354 -0.000422 -0.000500 -0.000587 -0.000683 -0.000786 -0.000892 -0.000996 -0.001090 -0.001165 -0.001206 -0.001199 -0.001123 -0.000959 -0.000684 -0.000274 0.000293 0.001041 0.001986 0.003146 0.004532 0.006152 0.008007 0.010090 0.012389 0.014874 0.017504 0.020213 0.022913 0.025490 0.027805 0.029702 0.031015 0.031584 0.031270 0.029976 0.027665 0.024372 0.020215 0.015393 0.010181 0.004910 -0.000060 -0.004372 -0.007712 -0.009840 -0.010623 -0.010053 -0.008250 -0.005459 -0.002024 0.001646 0.005117 0.007978 0.009878 0.010565 0.009905 0.007898 0.004665 0.000438 -0.004477 -0.009726 -0.014948 -0.019810 -0.024031 -0.027403 -0.029802 -0.031188 -0.031593 -0.031110 -0.029875 -0.028044 -0.025784 -0.023249 -0.020579 -0.017889 -0.015268 -0.012781 -0.010474 -0.008375 -0.006499 -0.004853 -0.003435 -0.002241 -0.001260 -0.000477 0.000126 0.000568 0.000873 0.001061 0.001157 0.001181 0.001152 0.001086 0.000998 0.000897 0.000793 0.000690 0.000593 0.000504 0.000424 0.000354 0.000294 0.000243 0.000199 0.000163 0.000133 0.000108 0.000088 0.000071 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000048 -0.000060 -0.000075 -0.000092 -0.000113 -0.000138 -0.000169 -0.000205 -0.000248 -0.000299 -0.000358 -0.000427 -0.000505 -0.000592 -0.000687 -0.000787 -0.000889 -0.000988 -0.001073 -0.001135 -0.001160 -0.001130 -0.001026 -0.000826 -0.000506 -0.000042 0.000588 0.001408 0.002436 0.003688 0.005174 0.006900 0.008864 0.011058 0.013462 0.016043 0.018747 0.021501 0.024203 0.026724 0.028913 0.030597 0.031599 0.031748 0.030907 0.028982 0.025950 0.021872 0.016900 0.011278 0.005330 -0.000559 -0.005977 -0.010520 -0.013838 -0.015668 -0.015874 -0.014460 -0.011583 -0.007538 -0.002734 0.002347 0.007192 0.011317 0.014305 0.015852 0.015791 0.014103 0.010915 0.006477 0.001132 -0.004721 -0.010672 -0.016331 -0.021368 -0.025532 -0.028662 -0.030691 -0.031636 -0.031583 -0.030670 -0.029062 -0.026936 -0.024464 -0.021799 -0.019071 -0.016382 -0.013808 -0.011402 -0.009199 -0.007219 -0.005472 -0.003959 -0.002677 -0.001615 -0.000761 -0.000096 0.000399 0.000747 0.000971 0.001094 0.001139 0.001126 0.001072 0.000992 0.000897 0.000796 0.000695 0.000599 0.000510 0.000430 0.000360 0.000299 0.000247 0.000203 0.000166 0.000135 0.000110 0.000089 0.000072 0.000058 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000062 -0.000076 -0.000094 -0.000115 -0.000141 -0.000171 -0.000208 -0.000252 -0.000303 -0.000363 -0.000431 -0.000509 -0.000596 -0.000690 -0.000789 -0.000888 -0.000981 -0.001058 -0.001110 -0.001119 -0.001069 -0.000939 -0.000706 -0.000347 0.000165 0.000852 0.001736 0.002837 0.004169 0.005741 0.007559 0.009618 0.011905 0.014395 0.017050 0.019807 0.022581 0.025260 0.027702 0.029740 0.031188 0.031858 0.031574 0.030194 0.027633 0.023884 0.019031 0.013261 0.006863 0.000208 -0.006265 -0.012095 -0.016833 -0.020094 -0.021595 -0.021196 -0.018917 -0.014948 -0.009635 -0.003450 0.003050 0.009280 0.014681 0.018774 0.021202 0.021764 0.020425 0.017315 0.012701 0.006960 0.000535 -0.006113 -0.012544 -0.018380 -0.023324 -0.027180 -0.029856 -0.031350 -0.031741 -0.031168 -0.029804 -0.027836 -0.025450 -0.022814 -0.020071 -0.017337 -0.014696 -0.012211 -0.009921 -0.007853 -0.006019 -0.004424 -0.003064 -0.001932 -0.001015 -0.000296 0.000246 0.000632 0.000888 0.001036 0.001101 0.001102 0.001059 0.000986 0.000896 0.000798 0.000699 0.000604 0.000516 0.000436 0.000365 0.000304 0.000251 0.000206 0.000168 0.000137 0.000112 0.000091 0.000073 0.000059 0.000048 0.000038 0.000031 0.000025 0.000020 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000050 -0.000063 -0.000077 -0.000095 -0.000117 -0.000143 -0.000174 -0.000211 -0.000255 -0.000307 -0.000367 -0.000436 -0.000514 -0.000600 -0.000694 -0.000791 -0.000887 -0.000975 -0.001047 -0.001088 -0.001084 -0.001017 -0.000865 -0.000604 -0.000209 0.000343 0.001078 0.002018 0.003181 0.004581 0.006227 0.008122 0.010258 0.012620 0.015179 0.017888 0.020678 0.023455 0.026093 0.028439 0.030313 0.031518 0.031856 0.031144 0.029240 0.026067 0.021631 0.016043 0.009523 0.002398 -0.004911 -0.011919 -0.018115 -0.023012 -0.026191 -0.027353 -0.026353 -0.023227 -0.018199 -0.011660 -0.004145 0.003723 0.011287 0.017921 0.023084 0.026372 0.027550 0.026569 0.023558 0.018802 0.012710 0.005764 -0.001529 -0.008682 -0.015268 -0.020951 -0.025500 -0.028796 -0.030822 -0.031651 -0.031418 -0.030304 -0.028505 -0.026219 -0.023629 -0.020890 -0.018128 -0.015438 -0.012891 -0.010533 -0.008393 -0.006487 -0.004822 -0.003398 -0.002206 -0.001235 -0.000469 0.000112 0.000532 0.000815 0.000985 0.001066 0.001080 0.001046 0.000980 0.000894 0.000800 0.000703 0.000609 0.000521 0.000441 0.000370 0.000307 0.000254 0.000209 0.000171 0.000139 0.000113 0.000092 0.000074 0.000060 0.000049 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000064 -0.000079 -0.000097 -0.000119 -0.000145 -0.000176 -0.000214 -0.000258 -0.000310 -0.000371 -0.000440 -0.000518 -0.000605 -0.000698 -0.000793 -0.000887 -0.000972 -0.001038 -0.001072 -0.001057 -0.000975 -0.000804 -0.000519 -0.000097 0.000490 0.001265 0.002250 0.003464 0.004920 0.006626 0.008582 0.010779 0.013200 0.015809 0.018555 0.021362 0.024126 0.026713 0.028958 0.030669 0.031640 0.031663 0.030552 0.028164 0.024430 0.019370 0.013116 0.005920 -0.001854 -0.009743 -0.017219 -0.023730 -0.028751 -0.031836 -0.032668 -0.031104 -0.027194 -0.021188 -0.013525 -0.004789 0.004332 0.013120 0.020886 0.027034 0.031119 0.032874 0.032236 0.029334 0.024470 0.018078 0.010675 0.002811 -0.004984 -0.012243 -0.018592 -0.023770 -0.027633 -0.030150 -0.031385 -0.031473 -0.030598 -0.028966 -0.026787 -0.024252 -0.021529 -0.018754 -0.016033 -0.013441 -0.011030 -0.008833 -0.006870 -0.005150 -0.003672 -0.002432 -0.001418 -0.000613 0.000002 0.000449 0.000754 0.000942 0.001037 0.001062 0.001035 0.000975 0.000893 0.000801 0.000706 0.000613 0.000525 0.000445 0.000374 0.000311 0.000257 0.000211 0.000173 0.000141 0.000114 0.000093 0.000075 0.000061 0.000049 0.000040 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000052 -0.000064 -0.000080 -0.000098 -0.000120 -0.000147 -0.000178 -0.000216 -0.000261 -0.000313 -0.000374 -0.000444 -0.000523 -0.000609 -0.000702 -0.000797 -0.000889 -0.000971 -0.001033 -0.001060 -0.001037 -0.000944 -0.000758 -0.000455 -0.000010 0.000603 0.001409 0.002430 0.003683 0.005181 0.006932 0.008934 0.011177 0.013640 0.016284 0.019052 0.021863 0.024606 0.027138 0.029284 0.030846 0.031606 0.031351 0.029891 0.027085 0.022867 0.017272 0.010451 0.002683 -0.005638 -0.014013 -0.021877 -0.028643 -0.033754 -0.036743 -0.037280 -0.035221 -0.030627 -0.023775 -0.015140 -0.005353 0.004849 0.014691 0.023433 0.030435 0.035211 0.037473 0.037142 0.034349 0.029406 0.022772 0.014993 0.006652 -0.001683 -0.009511 -0.016425 -0.022139 -0.026489 -0.029430 -0.031017 -0.031388 -0.030727 -0.029249 -0.027169 -0.024692 -0.021994 -0.019219 -0.016479 -0.013857 -0.011408 -0.009170 -0.007165 -0.005402 -0.003884 -0.002607 -0.001559 -0.000725 -0.000084 0.000385 0.000707 0.000909 0.001015 0.001048 0.001028 0.000972 0.000893 0.000803 0.000709 0.000617 0.000529 0.000449 0.000377 0.000314 0.000260 0.000213 0.000175 0.000142 0.000116 0.000094 0.000076 0.000062 0.000050 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000052 -0.000065 -0.000080 -0.000099 -0.000121 -0.000148 -0.000180 -0.000218 -0.000264 -0.000317 -0.000378 -0.000448 -0.000527 -0.000614 -0.000706 -0.000801 -0.000892 -0.000972 -0.001031 -0.001054 -0.001025 -0.000924 -0.000728 -0.000412 0.000048 0.000681 0.001508 0.002554 0.003834 0.005362 0.007144 0.009177 0.011450 0.013938 0.016602 0.019380 0.022187 0.024905 0.027385 0.029446 0.030881 0.031469 0.030990 0.029250 0.026111 0.021512 0.015497 0.008234 0.000019 -0.008725 -0.017473 -0.025632 -0.032587 -0.037759 -0.040660 -0.040954 -0.038496 -0.033356 -0.025833 -0.016427 -0.005808 0.005248 0.015924 0.025440 0.033118 0.038447 0.041114 0.041035 0.038337 0.033345 0.026531 0.018467 0.009762 0.001010 -0.007258 -0.014612 -0.020744 -0.025475 -0.028750 -0.030619 -0.031216 -0.030729 -0.029379 -0.027387 -0.024963 -0.022291 -0.019523 -0.016776 -0.014137 -0.011665 -0.009400 -0.007367 -0.005576 -0.004031 -0.002727 -0.001656 -0.000801 -0.000143 0.000341 0.000676 0.000887 0.001001 0.001039 0.001024 0.000971 0.000894 0.000806 0.000712 0.000620 0.000533 0.000452 0.000380 0.000317 0.000262 0.000215 0.000176 0.000144 0.000117 0.000095 0.000077 0.000062 0.000051 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000052 -0.000065 -0.000081 -0.000099 -0.000122 -0.000149 -0.000182 -0.000220 -0.000266 -0.000320 -0.000382 -0.000452 -0.000532 -0.000618 -0.000711 -0.000805 -0.000896 -0.000976 -0.001033 -0.001054 -0.001022 -0.000916 -0.000714 -0.000391 0.000078 0.000721 0.001562 0.002621 0.003917 0.005461 0.007259 0.009308 0.011596 0.014096 0.016767 0.019545 0.022341 0.025034 0.027471 0.029467 0.030810 0.031274 0.030637 0.028705 0.025337 0.020478 0.014178 0.006616 -0.001898 -0.010924 -0.019919 -0.028271 -0.035345 -0.040547 -0.043380 -0.043500 -0.040761 -0.035243 -0.027256 -0.017321 -0.006131 0.005510 0.016758 0.026805 0.034949 0.040659 0.043611 0.043709 0.041086 0.036069 0.029143 0.020894 0.011950 0.002924 -0.005636 -0.013284 -0.019697 -0.024686 -0.028188 -0.030249 -0.031002 -0.030639 -0.029381 -0.027454 -0.025074 -0.022428 -0.019672 -0.016926 -0.014282 -0.011800 -0.009522 -0.007474 -0.005668 -0.004108 -0.002791 -0.001707 -0.000841 -0.000173 0.000318 0.000660 0.000877 0.000995 0.001037 0.001023 0.000972 0.000897 0.000809 0.000716 0.000624 0.000536 0.000455 0.000383 0.000319 0.000264 0.000217 0.000178 0.000145 0.000118 0.000096 0.000078 0.000063 0.000051 0.000041 0.000033 0.000027 0.000021 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000052 -0.000065 -0.000081 -0.000099 -0.000122 -0.000150 -0.000183 -0.000222 -0.000268 -0.000322 -0.000385 -0.000456 -0.000536 -0.000623 -0.000716 -0.000810 -0.000902 -0.000981 -0.001038 -0.001059 -0.001027 -0.000920 -0.000717 -0.000393 0.000079 0.000725 0.001568 0.002631 0.003930 0.005477 0.007278 0.009329 0.011617 0.014115 0.016781 0.019551 0.022332 0.025004 0.027412 0.029368 0.030659 0.031057 0.030339 0.028310 0.024831 0.019846 0.013411 0.005709 -0.002943 -0.012098 -0.021204 -0.029639 -0.036760 -0.041966 -0.044755 -0.044780 -0.041897 -0.036188 -0.027970 -0.017774 -0.006303 0.005625 0.017153 0.027460 0.035834 0.041734 0.044830 0.045024 0.042445 0.037427 0.030458 0.022132 0.013084 0.003936 -0.004756 -0.012538 -0.019080 -0.024188 -0.027797 -0.029951 -0.030782 -0.030483 -0.029274 -0.027386 -0.025035 -0.022409 -0.019667 -0.016931 -0.014291 -0.011812 -0.009535 -0.007486 -0.005678 -0.004116 -0.002797 -0.001711 -0.000843 -0.000174 0.000319 0.000661 0.000879 0.000997 0.001040 0.001027 0.000976 0.000901 0.000813 0.000719 0.000627 0.000539 0.000458 0.000385 0.000321 0.000266 0.000219 0.000179 0.000146 0.000119 0.000097 0.000078 0.000064 0.000051 0.000042 0.000034 0.000027 0.000021 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000052 -0.000065 -0.000080 -0.000099 -0.000122 -0.000150 -0.000183 -0.000223 -0.000270 -0.000324 -0.000387 -0.000459 -0.000539 -0.000627 -0.000720 -0.000816 -0.000908 -0.000989 -0.001048 -0.001070 -0.001040 -0.000937 -0.000737 -0.000416 0.000051 0.000691 0.001528 0.002583 0.003873 0.005411 0.007201 0.009239 0.011514 0.013998 0.016648 0.019402 0.022167 0.024824 0.027217 0.029162 0.030445 0.030839 0.030122 0.028099 0.024632 0.019664 0.013251 0.005574 -0.003050 -0.012174 -0.021250 -0.029655 -0.036749 -0.041934 -0.044706 -0.044723 -0.041839 -0.036137 -0.027934 -0.017759 -0.006313 0.005588 0.017089 0.027372 0.035727 0.041615 0.044706 0.044903 0.042338 0.037340 0.030398 0.022104 0.013091 0.003980 -0.004676 -0.012424 -0.018937 -0.024021 -0.027611 -0.029752 -0.030576 -0.030275 -0.029071 -0.027192 -0.024852 -0.022240 -0.019512 -0.016791 -0.014166 -0.011701 -0.009437 -0.007400 -0.005604 -0.004053 -0.002743 -0.001666 -0.000806 -0.000145 0.000342 0.000680 0.000893 0.001009 0.001049 0.001034 0.000982 0.000906 0.000817 0.000723 0.000630 0.000541 0.000460 0.000387 0.000323 0.000267 0.000220 0.000180 0.000147 0.000120 0.000097 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000052 -0.000064 -0.000080 -0.000099 -0.000122 -0.000150 -0.000184 -0.000224 -0.000271 -0.000326 -0.000389 -0.000461 -0.000542 -0.000630 -0.000725 -0.000821 -0.000915 -0.000999 -0.001060 -0.001087 -0.001062 -0.000965 -0.000773 -0.000462 -0.000006 0.000620 0.001441 0.002478 0.003748 0.005263 0.007028 0.009041 0.011289 0.013746 0.016371 0.019102 0.021850 0.024498 0.026894 0.028856 0.030175 0.030627 0.029993 0.028080 0.024747 0.019938 0.013703 0.006217 -0.002211 -0.011147 -0.020050 -0.028314 -0.035308 -0.040445 -0.043230 -0.043324 -0.040583 -0.035087 -0.027144 -0.017272 -0.006157 0.005403 0.016570 0.026544 0.034631 0.040303 0.043241 0.043352 0.040766 0.035809 0.028964 0.020811 0.011972 0.003054 -0.005399 -0.012948 -0.019273 -0.024188 -0.027633 -0.029656 -0.030389 -0.030023 -0.028777 -0.026875 -0.024529 -0.021923 -0.019210 -0.016509 -0.013908 -0.011468 -0.009230 -0.007219 -0.005448 -0.003919 -0.002631 -0.001574 -0.000732 -0.000085 0.000389 0.000715 0.000920 0.001029 0.001064 0.001045 0.000990 0.000912 0.000821 0.000726 0.000632 0.000543 0.000461 0.000388 0.000324 0.000268 0.000221 0.000181 0.000148 0.000120 0.000098 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000064 -0.000079 -0.000098 -0.000122 -0.000150 -0.000183 -0.000223 -0.000271 -0.000326 -0.000390 -0.000462 -0.000543 -0.000633 -0.000728 -0.000827 -0.000923 -0.001010 -0.001076 -0.001109 -0.001092 -0.001005 -0.000826 -0.000530 -0.000092 0.000513 0.001309 0.002317 0.003555 0.005035 0.006763 0.008737 0.010945 0.013363 0.015953 0.018655 0.021384 0.024028 0.026441 0.028448 0.029844 0.030413 0.029939 0.028232 0.025150 0.020635 0.014727 0.007590 -0.000484 -0.009078 -0.017675 -0.025688 -0.032512 -0.037574 -0.040397 -0.040649 -0.038187 -0.033085 -0.025635 -0.016333 -0.005839 0.005081 0.015623 0.025017 0.032599 0.037863 0.040507 0.040445 0.037808 0.032915 0.026233 0.018326 0.009794 0.001221 -0.006872 -0.014063 -0.020050 -0.024661 -0.027843 -0.029649 -0.030212 -0.029721 -0.028389 -0.026437 -0.024068 -0.021461 -0.018763 -0.016087 -0.013519 -0.011116 -0.008917 -0.006944 -0.005210 -0.003718 -0.002463 -0.001435 -0.000620 0.000003 0.000457 0.000767 0.000959 0.001057 0.001084 0.001060 0.001000 0.000918 0.000825 0.000728 0.000633 0.000543 0.000461 0.000388 0.000324 0.000268 0.000221 0.000181 0.000148 0.000120 0.000098 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000063 -0.000078 -0.000097 -0.000121 -0.000149 -0.000183 -0.000223 -0.000270 -0.000325 -0.000389 -0.000462 -0.000544 -0.000634 -0.000731 -0.000832 -0.000932 -0.001023 -0.001095 -0.001136 -0.001129 -0.001055 -0.000893 -0.000618 -0.000205 0.000370 0.001133 0.002102 0.003298 0.004731 0.006408 0.008330 0.010485 0.012853 0.015397 0.018063 0.020770 0.023414 0.025856 0.027928 0.029437 0.030174 0.029928 0.028512 0.025787 0.021685 0.016238 0.009592 0.002019 -0.006095 -0.014261 -0.021924 -0.028508 -0.033470 -0.036349 -0.036828 -0.034765 -0.030224 -0.023476 -0.014986 -0.005374 0.004638 0.014292 0.022864 0.029729 0.034414 0.036639 0.036331 0.033618 0.028811 0.022357 0.014793 0.006689 -0.001402 -0.008989 -0.015680 -0.021195 -0.025380 -0.028194 -0.029695 -0.030020 -0.029351 -0.027898 -0.025871 -0.023467 -0.020854 -0.018173 -0.015530 -0.013004 -0.010649 -0.008500 -0.006579 -0.004895 -0.003450 -0.002240 -0.001253 -0.000474 0.000118 0.000545 0.000834 0.001008 0.001093 0.001109 0.001077 0.001011 0.000925 0.000829 0.000730 0.000634 0.000543 0.000461 0.000387 0.000323 0.000267 0.000220 0.000180 0.000147 0.000120 0.000098 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000062 -0.000077 -0.000096 -0.000119 -0.000147 -0.000181 -0.000221 -0.000269 -0.000324 -0.000388 -0.000461 -0.000543 -0.000635 -0.000734 -0.000837 -0.000940 -0.001036 -0.001116 -0.001167 -0.001173 -0.001116 -0.000974 -0.000725 -0.000343 0.000196 0.000915 0.001837 0.002978 0.004353 0.005968 0.007824 0.009914 0.012219 0.014707 0.017327 0.020008 0.022651 0.025128 0.027282 0.028931 0.029874 0.029910 0.028856 0.026572 0.022985 0.018112 0.012080 0.005131 -0.002382 -0.010006 -0.017229 -0.023511 -0.028343 -0.031291 -0.032051 -0.030485 -0.026642 -0.020770 -0.013293 -0.004782 0.004096 0.012642 0.020189 0.026160 0.030124 0.031829 0.031215 0.028412 0.023715 0.017548 0.010414 0.002846 -0.004643 -0.011602 -0.017670 -0.022601 -0.026259 -0.028618 -0.029745 -0.029775 -0.028888 -0.027286 -0.025169 -0.022721 -0.020102 -0.017442 -0.014840 -0.012366 -0.010071 -0.007986 -0.006129 -0.004508 -0.003122 -0.001967 -0.001030 -0.000295 0.000258 0.000653 0.000915 0.001068 0.001135 0.001139 0.001096 0.001024 0.000933 0.000833 0.000731 0.000633 0.000542 0.000459 0.000385 0.000321 0.000266 0.000219 0.000179 0.000147 0.000119 0.000097 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000021 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000076 -0.000095 -0.000118 -0.000146 -0.000179 -0.000219 -0.000266 -0.000321 -0.000385 -0.000459 -0.000542 -0.000634 -0.000734 -0.000841 -0.000948 -0.001051 -0.001139 -0.001201 -0.001222 -0.001184 -0.001067 -0.000848 -0.000504 -0.000008 0.000661 0.001525 0.002602 0.003907 0.005447 0.007226 0.009238 0.011467 0.013886 0.016451 0.019096 0.021734 0.024247 0.026490 0.028293 0.029469 0.029825 0.029183 0.027404 0.024408 0.020198 0.014875 0.008650 0.001838 -0.005155 -0.011860 -0.017784 -0.022456 -0.025474 -0.026551 -0.025552 -0.022511 -0.017645 -0.011334 -0.004092 0.003480 0.010750 0.017116 0.022061 0.025200 0.026312 0.025355 0.022456 0.017896 0.012068 0.005438 -0.001505 -0.008296 -0.014527 -0.019880 -0.024137 -0.027191 -0.029032 -0.029733 -0.029431 -0.028301 -0.026533 -0.024317 -0.021825 -0.019205 -0.016573 -0.014021 -0.011612 -0.009390 -0.007381 -0.005601 -0.004054 -0.002739 -0.001649 -0.000771 -0.000088 0.000420 0.000777 0.001008 0.001136 0.001184 0.001172 0.001118 0.001037 0.000940 0.000836 0.000732 0.000632 0.000540 0.000456 0.000383 0.000319 0.000264 0.000217 0.000178 0.000145 0.000118 0.000096 0.000078 0.000063 0.000051 0.000041 0.000033 0.000027 0.000021 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000048 -0.000060 -0.000075 -0.000093 -0.000116 -0.000144 -0.000177 -0.000216 -0.000263 -0.000318 -0.000382 -0.000455 -0.000539 -0.000632 -0.000734 -0.000844 -0.000956 -0.001065 -0.001162 -0.001237 -0.001275 -0.001259 -0.001170 -0.000986 -0.000683 -0.000238 0.000373 0.001171 0.002175 0.003399 0.004853 0.006542 0.008463 0.010603 0.012940 0.015436 0.018035 0.020658 0.023200 0.025531 0.027492 0.028910 0.029604 0.029404 0.028170 0.025815 0.022325 0.017779 0.012350 0.006311 0.000021 -0.006105 -0.011623 -0.016105 -0.019184 -0.020593 -0.020199 -0.018022 -0.014246 -0.009200 -0.003336 0.002817 0.008701 0.013787 0.017622 0.019872 0.020352 0.019034 0.016047 0.011651 0.006209 0.000142 -0.006109 -0.012131 -0.017564 -0.022134 -0.025660 -0.028061 -0.029345 -0.029592 -0.028938 -0.027553 -0.025616 -0.023304 -0.020774 -0.018160 -0.015569 -0.013080 -0.010749 -0.008612 -0.006693 -0.005001 -0.003540 -0.002306 -0.001290 -0.000480 0.000144 0.000601 0.000916 0.001111 0.001211 0.001236 0.001208 0.001141 0.001051 0.000947 0.000838 0.000731 0.000630 0.000537 0.000453 0.000379 0.000315 0.000261 0.000215 0.000176 0.000144 0.000117 0.000095 0.000077 0.000063 0.000051 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000059 -0.000073 -0.000092 -0.000114 -0.000141 -0.000174 -0.000213 -0.000259 -0.000314 -0.000377 -0.000451 -0.000534 -0.000629 -0.000733 -0.000845 -0.000962 -0.001078 -0.001185 -0.001274 -0.001330 -0.001339 -0.001280 -0.001134 -0.000878 -0.000488 0.000058 0.000783 0.001704 0.002838 0.004195 0.005782 0.007598 0.009635 0.011876 0.014290 0.016827 0.019421 0.021979 0.024384 0.026494 0.028150 0.029183 0.029429 0.028753 0.027059 0.024320 0.020586 0.015996 0.010777 0.005235 -0.000267 -0.005338 -0.009600 -0.012720 -0.014455 -0.014673 -0.013381 -0.010727 -0.006988 -0.002549 0.002136 0.006587 0.010352 0.013045 0.014385 0.014224 0.012553 0.009496 0.005294 0.000275 -0.005186 -0.010700 -0.015908 -0.020503 -0.024255 -0.027023 -0.028751 -0.029463 -0.029250 -0.028245 -0.026610 -0.024513 -0.022115 -0.019561 -0.016969 -0.014434 -0.012023 -0.009784 -0.007747 -0.005930 -0.004339 -0.002974 -0.001831 -0.000898 -0.000162 0.000397 0.000798 0.001066 0.001222 0.001291 0.001293 0.001245 0.001165 0.001064 0.000954 0.000840 0.000730 0.000627 0.000533 0.000449 0.000375 0.000312 0.000257 0.000212 0.000173 0.000142 0.000115 0.000094 0.000076 0.000062 0.000050 0.000040 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000037 -0.000046 -0.000057 -0.000072 -0.000090 -0.000112 -0.000138 -0.000171 -0.000209 -0.000255 -0.000309 -0.000372 -0.000445 -0.000529 -0.000624 -0.000730 -0.000845 -0.000967 -0.001090 -0.001208 -0.001311 -0.001387 -0.001421 -0.001395 -0.001290 -0.001084 -0.000754 -0.000278 0.000367 0.001198 0.002232 0.003481 0.004954 0.006654 0.008575 0.010704 0.013018 0.015476 0.018021 0.020575 0.023034 0.025272 0.027145 0.028497 0.029176 0.029045 0.028007 0.026017 0.023101 0.019361 0.014980 0.010211 0.005361 0.000764 -0.003246 -0.006379 -0.008411 -0.009217 -0.008789 -0.007239 -0.004791 -0.001764 0.001465 0.004498 0.006957 0.008527 0.008980 0.008204 0.006206 0.003108 -0.000869 -0.005437 -0.010265 -0.015021 -0.019399 -0.023145 -0.026076 -0.028086 -0.029148 -0.029302 -0.028644 -0.027307 -0.025442 -0.023206 -0.020745 -0.018186 -0.015636 -0.013174 -0.010858 -0.008727 -0.006805 -0.005102 -0.003623 -0.002366 -0.001321 -0.000479 0.000177 0.000665 0.001006 0.001223 0.001339 0.001375 0.001351 0.001284 0.001189 0.001078 0.000960 0.000841 0.000728 0.000623 0.000528 0.000443 0.000370 0.000307 0.000254 0.000208 0.000171 0.000139 0.000114 0.000092 0.000075 0.000061 0.000049 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000070 -0.000088 -0.000109 -0.000135 -0.000167 -0.000205 -0.000250 -0.000303 -0.000366 -0.000439 -0.000523 -0.000619 -0.000726 -0.000844 -0.000970 -0.001101 -0.001229 -0.001346 -0.001442 -0.001503 -0.001511 -0.001450 -0.001296 -0.001030 -0.000628 -0.000070 0.000664 0.001591 0.002724 0.004073 0.005643 0.007433 0.009435 0.011632 0.013991 0.016465 0.018989 0.021473 0.023808 0.025864 0.027501 0.028574 0.028954 0.028538 0.027269 0.025148 0.022243 0.018691 0.014695 0.010506 0.006404 0.002673 -0.000434 -0.002717 -0.004058 -0.004434 -0.003923 -0.002699 -0.001013 0.000832 0.002517 0.003741 0.004252 0.003879 0.002543 0.000266 -0.002833 -0.006557 -0.010654 -0.014841 -0.018839 -0.022397 -0.025312 -0.027445 -0.028728 -0.029157 -0.028789 -0.027722 -0.026088 -0.024028 -0.021684 -0.019189 -0.016653 -0.014168 -0.011800 -0.009598 -0.007591 -0.005797 -0.004222 -0.002865 -0.001723 -0.000786 -0.000040 0.000530 0.000943 0.001221 0.001386 0.001458 0.001460 0.001409 0.001322 0.001212 0.001090 0.000964 0.000841 0.000725 0.000618 0.000522 0.000438 0.000365 0.000302 0.000249 0.000205 0.000167 0.000137 0.000111 0.000091 0.000074 0.000060 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000054 -0.000068 -0.000085 -0.000106 -0.000132 -0.000163 -0.000200 -0.000244 -0.000297 -0.000359 -0.000431 -0.000515 -0.000612 -0.000721 -0.000841 -0.000972 -0.001109 -0.001247 -0.001380 -0.001496 -0.001583 -0.001627 -0.001609 -0.001510 -0.001310 -0.000986 -0.000518 0.000114 0.000926 0.001934 0.003149 0.004579 0.006226 0.008085 0.010146 0.012384 0.014762 0.017225 0.019700 0.022092 0.024287 0.026158 0.027575 0.028411 0.028562 0.027961 0.026586 0.024473 0.021717 0.018473 0.014938 0.011340 0.007915 0.004878 0.002404 0.000606 -0.000481 -0.000905 -0.000789 -0.000324 0.000261 0.000719 0.000823 0.000384 -0.000721 -0.002537 -0.005030 -0.008085 -0.011529 -0.015144 -0.018697 -0.021958 -0.024729 -0.026856 -0.028243 -0.028853 -0.028706 -0.027871 -0.026450 -0.024568 -0.022358 -0.019948 -0.017453 -0.014971 -0.012576 -0.010326 -0.008256 -0.006390 -0.004737 -0.003300 -0.002076 -0.001058 -0.000234 0.000410 0.000890 0.001226 0.001438 0.001548 0.001577 0.001544 0.001466 0.001358 0.001233 0.001100 0.000967 0.000839 0.000720 0.000612 0.000515 0.000431 0.000358 0.000296 0.000244 0.000200 0.000164 0.000134 0.000109 0.000089 0.000072 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000053 -0.000066 -0.000083 -0.000103 -0.000128 -0.000158 -0.000194 -0.000238 -0.000290 -0.000351 -0.000423 -0.000507 -0.000603 -0.000713 -0.000836 -0.000971 -0.001115 -0.001263 -0.001409 -0.001545 -0.001659 -0.001738 -0.001765 -0.001721 -0.001588 -0.001344 -0.000969 -0.000444 0.000249 0.001126 0.002199 0.003478 0.004969 0.006672 0.008578 0.010673 0.012928 0.015299 0.017726 0.020128 0.022410 0.024457 0.026151 0.027372 0.028018 0.028011 0.027311 0.025925 0.023912 0.021380 0.018477 0.015382 0.012285 0.009365 0.006774 0.004616 0.002937 0.001717 0.000876 0.000282 -0.000230 -0.000836 -0.001699 -0.002949 -0.004664 -0.006861 -0.009494 -0.012455 -0.015594 -0.018727 -0.021666 -0.024229 -0.026267 -0.027672 -0.028383 -0.028396 -0.027748 -0.026518 -0.024809 -0.022741 -0.020435 -0.018005 -0.015551 -0.013155 -0.010879 -0.008768 -0.006850 -0.005138 -0.003639 -0.002351 -0.001268 -0.000379 0.000326 0.000864 0.001252 0.001508 0.001653 0.001708 0.001692 0.001623 0.001519 0.001391 0.001251 0.001108 0.000968 0.000836 0.000714 0.000604 0.000508 0.000423 0.000351 0.000290 0.000239 0.000196 0.000160 0.000131 0.000106 0.000086 0.000070 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000041 -0.000051 -0.000064 -0.000080 -0.000100 -0.000124 -0.000153 -0.000188 -0.000231 -0.000282 -0.000342 -0.000414 -0.000497 -0.000594 -0.000705 -0.000829 -0.000968 -0.001117 -0.001275 -0.001435 -0.001590 -0.001730 -0.001843 -0.001913 -0.001925 -0.001859 -0.001695 -0.001415 -0.000999 -0.000428 0.000312 0.001237 0.002358 0.003683 0.005214 0.006950 0.008880 0.010984 0.013230 0.015569 0.017935 0.020245 0.022403 0.024300 0.025826 0.026879 0.027377 0.027265 0.026525 0.025184 0.023308 0.021002 0.018400 0.015648 0.012894 0.010264 0.007857 0.005723 0.003868 0.002250 0.000787 -0.000627 -0.002106 -0.003755 -0.005653 -0.007838 -0.010304 -0.012994 -0.015810 -0.018623 -0.021282 -0.023640 -0.025559 -0.026935 -0.027698 -0.027823 -0.027328 -0.026267 -0.024725 -0.022805 -0.020619 -0.018275 -0.015874 -0.013503 -0.011227 -0.009097 -0.007148 -0.005397 -0.003854 -0.002520 -0.001389 -0.000453 0.000300 0.000884 0.001313 0.001606 0.001782 0.001860 0.001860 0.001800 0.001697 0.001566 0.001419 0.001265 0.001113 0.000967 0.000830 0.000706 0.000596 0.000499 0.000415 0.000344 0.000283 0.000233 0.000191 0.000156 0.000127 0.000103 0.000084 0.000068 0.000055 0.000045 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000062 -0.000077 -0.000096 -0.000119 -0.000148 -0.000182 -0.000224 -0.000274 -0.000333 -0.000404 -0.000486 -0.000583 -0.000694 -0.000820 -0.000961 -0.001116 -0.001282 -0.001455 -0.001628 -0.001793 -0.001938 -0.002052 -0.002117 -0.002117 -0.002033 -0.001847 -0.001540 -0.001094 -0.000493 0.000280 0.001236 0.002385 0.003734 0.005284 0.007030 0.008959 0.011048 0.013259 0.015540 0.017822 0.020022 0.022044 0.023787 0.025154 0.026059 0.026437 0.026250 0.025497 0.024210 0.022455 0.020326 0.017933 0.015390 0.012804 0.010262 0.007821 0.005505 0.003304 0.001180 -0.000923 -0.003066 -0.005305 -0.007674 -0.010179 -0.012794 -0.015458 -0.018079 -0.020550 -0.022751 -0.024570 -0.025911 -0.026706 -0.026920 -0.026557 -0.025654 -0.024276 -0.022513 -0.020462 -0.018228 -0.015907 -0.013586 -0.011337 -0.009214 -0.007256 -0.005488 -0.003921 -0.002558 -0.001397 -0.000429 0.000355 0.000970 0.001429 0.001749 0.001948 0.002043 0.002055 0.002001 0.001898 0.001762 0.001607 0.001441 0.001275 0.001113 0.000962 0.000822 0.000697 0.000586 0.000489 0.000406 0.000335 0.000276 0.000227 0.000185 0.000151 0.000123 0.000100 0.000082 0.000066 0.000054 0.000043 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000074 -0.000092 -0.000115 -0.000142 -0.000176 -0.000216 -0.000265 -0.000323 -0.000393 -0.000474 -0.000570 -0.000681 -0.000809 -0.000952 -0.001111 -0.001285 -0.001469 -0.001658 -0.001846 -0.002023 -0.002177 -0.002293 -0.002357 -0.002352 -0.002259 -0.002060 -0.001738 -0.001275 -0.000657 0.000130 0.001098 0.002256 0.003607 0.005152 0.006884 0.008787 0.010834 0.012984 0.015182 0.017358 0.019427 0.021300 0.022885 0.024095 0.024859 0.025125 0.024870 0.024097 0.022840 0.021158 0.019128 0.016838 0.014373 0.011811 0.009211 0.006611 0.004026 0.001455 -0.001118 -0.003711 -0.006338 -0.008999 -0.011673 -0.014318 -0.016872 -0.019253 -0.021372 -0.023137 -0.024468 -0.025303 -0.025606 -0.025371 -0.024624 -0.023415 -0.021819 -0.019924 -0.017823 -0.015610 -0.013370 -0.011177 -0.009088 -0.007148 -0.005384 -0.003814 -0.002443 -0.001269 -0.000288 0.000512 0.001143 0.001618 0.001953 0.002164 0.002270 0.002287 0.002234 0.002128 0.001984 0.001818 0.001638 0.001456 0.001278 0.001110 0.000953 0.000811 0.000685 0.000574 0.000478 0.000396 0.000327 0.000268 0.000220 0.000180 0.000147 0.000120 0.000097 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000057 -0.000071 -0.000089 -0.000111 -0.000137 -0.000169 -0.000209 -0.000256 -0.000313 -0.000381 -0.000461 -0.000556 -0.000667 -0.000794 -0.000939 -0.001102 -0.001282 -0.001476 -0.001680 -0.001889 -0.002094 -0.002285 -0.002451 -0.002576 -0.002645 -0.002641 -0.002548 -0.002347 -0.002023 -0.001559 -0.000941 -0.000158 0.000803 0.001946 0.003277 0.004794 0.006487 0.008338 0.010318 0.012381 0.014470 0.016514 0.018432 0.020141 0.021556 0.022603 0.023222 0.023371 0.023033 0.022215 0.020948 0.019282 0.017278 0.015005 0.012530 0.009912 0.007198 0.004423 0.001612 -0.001218 -0.004052 -0.006872 -0.009650 -0.012347 -0.014911 -0.017280 -0.019382 -0.021144 -0.022501 -0.023399 -0.023804 -0.023706 -0.023122 -0.022093 -0.020681 -0.018961 -0.017021 -0.014946 -0.012819 -0.010714 -0.008690 -0.006796 -0.005063 -0.003513 -0.002153 -0.000987 -0.000009 0.000790 0.001420 0.001897 0.002233 0.002446 0.002551 0.002566 0.002508 0.002393 0.002238 0.002057 0.001861 0.001661 0.001464 0.001276 0.001101 0.000941 0.000798 0.000671 0.000561 0.000466 0.000385 0.000317 0.000260 0.000213 0.000174 0.000142 0.000115 0.000094 0.000076 0.000062 0.000050 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000068 -0.000085 -0.000106 -0.000132 -0.000163 -0.000201 -0.000246 -0.000302 -0.000368 -0.000447 -0.000541 -0.000650 -0.000778 -0.000924 -0.001089 -0.001273 -0.001475 -0.001692 -0.001920 -0.002151 -0.002376 -0.002586 -0.002768 -0.002907 -0.002988 -0.002996 -0.002913 -0.002723 -0.002411 -0.001961 -0.001362 -0.000601 0.000330 0.001439 0.002727 0.004192 0.005823 0.007597 0.009482 0.011430 0.013383 0.015270 0.017017 0.018543 0.019776 0.020649 0.021110 0.021128 0.020688 0.019799 0.018488 0.016797 0.014776 0.012484 0.009975 0.007303 0.004516 0.001658 -0.001232 -0.004114 -0.006946 -0.009682 -0.012270 -0.014654 -0.016772 -0.018564 -0.019973 -0.020953 -0.021475 -0.021526 -0.021117 -0.020280 -0.019068 -0.017546 -0.015791 -0.013884 -0.011903 -0.009919 -0.007993 -0.006176 -0.004503 -0.002997 -0.001673 -0.000534 0.000422 0.001202 0.001817 0.002280 0.002605 0.002806 0.002900 0.002903 0.002831 0.002702 0.002530 0.002330 0.002114 0.001892 0.001673 0.001464 0.001268 0.001088 0.000925 0.000781 0.000655 0.000546 0.000452 0.000373 0.000306 0.000251 0.000205 0.000168 0.000136 0.000111 0.000090 0.000073 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000052 -0.000065 -0.000082 -0.000102 -0.000126 -0.000156 -0.000192 -0.000237 -0.000290 -0.000355 -0.000432 -0.000524 -0.000632 -0.000758 -0.000904 -0.001071 -0.001259 -0.001467 -0.001695 -0.001938 -0.002191 -0.002447 -0.002697 -0.002930 -0.003134 -0.003295 -0.003397 -0.003426 -0.003364 -0.003198 -0.002913 -0.002495 -0.001932 -0.001214 -0.000330 0.000723 0.001948 0.003339 0.004883 0.006555 0.008318 0.010124 0.011915 0.013623 0.015177 0.016505 0.017542 0.018231 0.018527 0.018404 0.017853 0.016883 0.015519 0.013798 0.011767 0.009477 0.006982 0.004339 0.001601 -0.001175 -0.003934 -0.006620 -0.009176 -0.011542 -0.013661 -0.015476 -0.016937 -0.018002 -0.018643 -0.018845 -0.018616 -0.017979 -0.016979 -0.015671 -0.014123 -0.012410 -0.010604 -0.008773 -0.006978 -0.005270 -0.003686 -0.002253 -0.000988 0.000101 0.001016 0.001760 0.002344 0.002778 0.003077 0.003255 0.003326 0.003307 0.003214 0.003062 0.002866 0.002642 0.002401 0.002154 0.001910 0.001675 0.001455 0.001252 0.001069 0.000906 0.000762 0.000637 0.000529 0.000437 0.000360 0.000295 0.000242 0.000197 0.000161 0.000131 0.000106 0.000086 0.000070 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000063 -0.000078 -0.000097 -0.000120 -0.000149 -0.000184 -0.000227 -0.000279 -0.000341 -0.000416 -0.000506 -0.000612 -0.000736 -0.000881 -0.001048 -0.001238 -0.001451 -0.001687 -0.001943 -0.002214 -0.002496 -0.002782 -0.003061 -0.003323 -0.003556 -0.003746 -0.003878 -0.003938 -0.003911 -0.003782 -0.003539 -0.003168 -0.002659 -0.001999 -0.001182 -0.000202 0.000941 0.002237 0.003672 0.005217 0.006833 0.008473 0.010080 0.011590 0.012937 0.014059 0.014896 0.015399 0.015533 0.015278 0.014629 0.013597 0.012208 0.010498 0.008514 0.006307 0.003934 0.001458 -0.001061 -0.003557 -0.005967 -0.008229 -0.010283 -0.012073 -0.013549 -0.014670 -0.015406 -0.015744 -0.015683 -0.015241 -0.014453 -0.013365 -0.012038 -0.010537 -0.008929 -0.007278 -0.005642 -0.004071 -0.002605 -0.001272 -0.000092 0.000926 0.001779 0.002470 0.003006 0.003398 0.003658 0.003799 0.003837 0.003786 0.003662 0.003479 0.003254 0.002999 0.002727 0.002450 0.002177 0.001914 0.001666 0.001438 0.001231 0.001046 0.000882 0.000739 0.000616 0.000510 0.000421 0.000346 0.000283 0.000232 0.000189 0.000154 0.000125 0.000102 0.000083 0.000067 0.000054 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000075 -0.000093 -0.000115 -0.000142 -0.000176 -0.000217 -0.000266 -0.000327 -0.000399 -0.000486 -0.000590 -0.000712 -0.000855 -0.001021 -0.001212 -0.001427 -0.001669 -0.001934 -0.002220 -0.002523 -0.002838 -0.003157 -0.003471 -0.003768 -0.004037 -0.004264 -0.004435 -0.004537 -0.004556 -0.004478 -0.004291 -0.003981 -0.003538 -0.002952 -0.002215 -0.001324 -0.000282 0.000902 0.002206 0.003603 0.005054 0.006510 0.007919 0.009222 0.010360 0.011277 0.011924 0.012260 0.012257 0.011903 0.011199 0.010158 0.008811 0.007194 0.005356 0.003352 0.001244 -0.000905 -0.003030 -0.005066 -0.006951 -0.008627 -0.010044 -0.011159 -0.011942 -0.012372 -0.012445 -0.012173 -0.011579 -0.010704 -0.009596 -0.008312 -0.006913 -0.005458 -0.004002 -0.002592 -0.001268 -0.000059 0.001014 0.001939 0.002711 0.003331 0.003804 0.004139 0.004348 0.004442 0.004436 0.004344 0.004180 0.003959 0.003696 0.003405 0.003097 0.002785 0.002478 0.002182 0.001904 0.001647 0.001413 0.001203 0.001018 0.000855 0.000714 0.000594 0.000491 0.000404 0.000331 0.000271 0.000221 0.000180 0.000147 0.000119 0.000097 0.000079 0.000064 0.000052 0.000042 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000057 -0.000071 -0.000088 -0.000109 -0.000135 -0.000167 -0.000206 -0.000254 -0.000312 -0.000382 -0.000466 -0.000566 -0.000685 -0.000826 -0.000990 -0.001179 -0.001396 -0.001640 -0.001911 -0.002208 -0.002528 -0.002867 -0.003219 -0.003576 -0.003929 -0.004267 -0.004579 -0.004851 -0.005071 -0.005225 -0.005300 -0.005283 -0.005161 -0.004923 -0.004558 -0.004056 -0.003410 -0.002621 -0.001692 -0.000638 0.000522 0.001757 0.003030 0.004296 0.005505 0.006605 0.007547 0.008281 0.008768 0.008976 0.008887 0.008495 0.007806 0.006840 0.005630 0.004215 0.002646 0.000979 -0.000725 -0.002405 -0.004000 -0.005452 -0.006711 -0.007732 -0.008482 -0.008937 -0.009087 -0.008936 -0.008499 -0.007807 -0.006899 -0.005822 -0.004629 -0.003373 -0.002105 -0.000868 0.000298 0.001366 0.002313 0.003127 0.003801 0.004334 0.004731 0.004997 0.005143 0.005180 0.005121 0.004979 0.004768 0.004503 0.004196 0.003862 0.003514 0.003161 0.002815 0.002483 0.002170 0.001880 0.001617 0.001380 0.001170 0.000985 0.000825 0.000687 0.000569 0.000470 0.000386 0.000316 0.000258 0.000211 0.000171 0.000139 0.000113 0.000092 0.000075 0.000061 0.000049 0.000039 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000043 -0.000054 -0.000067 -0.000084 -0.000104 -0.000128 -0.000159 -0.000196 -0.000241 -0.000296 -0.000363 -0.000444 -0.000541 -0.000657 -0.000794 -0.000954 -0.001141 -0.001356 -0.001601 -0.001875 -0.002179 -0.002511 -0.002868 -0.003245 -0.003638 -0.004038 -0.004436 -0.004821 -0.005181 -0.005506 -0.005781 -0.005994 -0.006133 -0.006184 -0.006136 -0.005976 -0.005694 -0.005282 -0.004736 -0.004056 -0.003250 -0.002332 -0.001324 -0.000255 0.000840 0.001920 0.002943 0.003864 0.004640 0.005233 0.005611 0.005755 0.005651 0.005303 0.004722 0.003931 0.002966 0.001867 0.000683 -0.000533 -0.001727 -0.002845 -0.003839 -0.004665 -0.005288 -0.005682 -0.005831 -0.005732 -0.005394 -0.004836 -0.004088 -0.003190 -0.002183 -0.001114 -0.000027 0.001036 0.002041 0.002960 0.003772 0.004464 0.005028 0.005463 0.005771 0.005959 0.006033 0.006005 0.005886 0.005688 0.005424 0.005108 0.004752 0.004371 0.003977 0.003580 0.003191 0.002818 0.002466 0.002141 0.001844 0.001577 0.001340 0.001131 0.000949 0.000792 0.000658 0.000544 0.000448 0.000368 0.000301 0.000245 0.000200 0.000163 0.000132 0.000107 0.000087 0.000071 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000079 -0.000098 -0.000121 -0.000150 -0.000185 -0.000228 -0.000281 -0.000345 -0.000422 -0.000515 -0.000627 -0.000759 -0.000916 -0.001098 -0.001310 -0.001552 -0.001827 -0.002133 -0.002472 -0.002841 -0.003238 -0.003659 -0.004096 -0.004542 -0.004989 -0.005425 -0.005840 -0.006221 -0.006556 -0.006833 -0.007038 -0.007161 -0.007187 -0.007107 -0.006910 -0.006591 -0.006146 -0.005579 -0.004897 -0.004117 -0.003258 -0.002347 -0.001415 -0.000498 0.000370 0.001150 0.001811 0.002322 0.002663 0.002820 0.002789 0.002578 0.002202 0.001686 0.001063 0.000373 -0.000343 -0.001040 -0.001676 -0.002210 -0.002610 -0.002849 -0.002908 -0.002779 -0.002465 -0.001976 -0.001334 -0.000567 0.000291 0.001202 0.002127 0.003032 0.003885 0.004659 0.005337 0.005904 0.006355 0.006686 0.006901 0.007003 0.007000 0.006901 0.006717 0.006459 0.006138 0.005768 0.005361 0.004929 0.004485 0.004040 0.003605 0.003188 0.002794 0.002429 0.002096 0.001796 0.001529 0.001293 0.001088 0.000910 0.000757 0.000627 0.000518 0.000425 0.000349 0.000285 0.000232 0.000189 0.000154 0.000125 0.000101 0.000082 0.000067 0.000054 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000048 -0.000060 -0.000074 -0.000092 -0.000114 -0.000141 -0.000174 -0.000215 -0.000265 -0.000326 -0.000399 -0.000488 -0.000595 -0.000723 -0.000874 -0.001051 -0.001258 -0.001496 -0.001767 -0.002073 -0.002414 -0.002790 -0.003200 -0.003639 -0.004105 -0.004589 -0.005085 -0.005584 -0.006074 -0.006545 -0.006984 -0.007379 -0.007719 -0.007991 -0.008182 -0.008280 -0.008276 -0.008162 -0.007932 -0.007585 -0.007126 -0.006562 -0.005909 -0.005184 -0.004410 -0.003613 -0.002821 -0.002063 -0.001366 -0.000756 -0.000253 0.000130 0.000386 0.000516 0.000529 0.000442 0.000278 0.000066 -0.000165 -0.000381 -0.000552 -0.000649 -0.000648 -0.000531 -0.000288 0.000084 0.000579 0.001184 0.001880 0.002640 0.003435 0.004235 0.005010 0.005733 0.006380 0.006936 0.007388 0.007730 0.007961 0.008082 0.008098 0.008016 0.007846 0.007595 0.007275 0.006896 0.006471 0.006011 0.005528 0.005033 0.004539 0.004055 0.003591 0.003152 0.002746 0.002373 0.002037 0.001737 0.001473 0.001241 0.001040 0.000868 0.000720 0.000596 0.000490 0.000403 0.000329 0.000269 0.000219 0.000178 0.000145 0.000118 0.000096 0.000078 0.000063 0.000051 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000086 -0.000107 -0.000132 -0.000164 -0.000202 -0.000249 -0.000307 -0.000377 -0.000461 -0.000563 -0.000685 -0.000830 -0.001000 -0.001200 -0.001431 -0.001697 -0.001999 -0.002338 -0.002716 -0.003132 -0.003583 -0.004067 -0.004580 -0.005113 -0.005660 -0.006210 -0.006753 -0.007278 -0.007773 -0.008226 -0.008624 -0.008955 -0.009208 -0.009371 -0.009436 -0.009395 -0.009246 -0.008987 -0.008623 -0.008162 -0.007615 -0.006997 -0.006326 -0.005621 -0.004904 -0.004196 -0.003518 -0.002886 -0.002314 -0.001810 -0.001378 -0.001013 -0.000709 -0.000451 -0.000224 -0.000007 0.000220 0.000476 0.000778 0.001140 0.001572 0.002078 0.002655 0.003296 0.003987 0.004711 0.005445 0.006166 0.006850 0.007476 0.008025 0.008482 0.008838 0.009087 0.009229 0.009266 0.009203 0.009048 0.008808 0.008493 0.008113 0.007679 0.007200 0.006688 0.006155 0.005611 0.005068 0.004536 0.004024 0.003540 0.003088 0.002675 0.002300 0.001965 0.001669 0.001409 0.001184 0.000990 0.000823 0.000682 0.000563 0.000463 0.000379 0.000310 0.000253 0.000206 0.000168 0.000136 0.000111 0.000090 0.000073 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000042 -0.000052 -0.000065 -0.000080 -0.000100 -0.000124 -0.000153 -0.000189 -0.000234 -0.000288 -0.000354 -0.000434 -0.000530 -0.000646 -0.000783 -0.000947 -0.001138 -0.001361 -0.001619 -0.001913 -0.002247 -0.002622 -0.003037 -0.003493 -0.003988 -0.004518 -0.005077 -0.005658 -0.006253 -0.006852 -0.007445 -0.008018 -0.008562 -0.009063 -0.009510 -0.009891 -0.010195 -0.010411 -0.010532 -0.010552 -0.010468 -0.010280 -0.009991 -0.009607 -0.009135 -0.008586 -0.007972 -0.007308 -0.006608 -0.005886 -0.005158 -0.004434 -0.003725 -0.003036 -0.002370 -0.001726 -0.001099 -0.000484 0.000127 0.000742 0.001371 0.002019 0.002693 0.003392 0.004117 0.004861 0.005614 0.006364 0.007095 0.007790 0.008432 0.009004 0.009490 0.009881 0.010169 0.010350 0.010424 0.010394 0.010267 0.010050 0.009751 0.009380 0.008947 0.008461 0.007933 0.007374 0.006795 0.006205 0.005616 0.005038 0.004480 0.003950 0.003455 0.002998 0.002584 0.002212 0.001882 0.001593 0.001341 0.001123 0.000936 0.000777 0.000643 0.000529 0.000435 0.000356 0.000291 0.000237 0.000193 0.000157 0.000128 0.000104 0.000084 0.000068 0.000055 0.000045 0.000036 0.000029 0.000023 0.000018 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000048 -0.000060 -0.000075 -0.000093 -0.000115 -0.000143 -0.000177 -0.000219 -0.000269 -0.000331 -0.000406 -0.000497 -0.000606 -0.000736 -0.000891 -0.001073 -0.001286 -0.001533 -0.001818 -0.002143 -0.002510 -0.002920 -0.003374 -0.003871 -0.004409 -0.004982 -0.005585 -0.006210 -0.006849 -0.007490 -0.008123 -0.008736 -0.009318 -0.009856 -0.010338 -0.010755 -0.011094 -0.011347 -0.011508 -0.011570 -0.011532 -0.011391 -0.011149 -0.010807 -0.010371 -0.009846 -0.009239 -0.008559 -0.007816 -0.007021 -0.006183 -0.005312 -0.004417 -0.003503 -0.002578 -0.001645 -0.000707 0.000232 0.001172 0.002111 0.003045 0.003973 0.004889 0.005786 0.006657 0.007491 0.008276 0.009000 0.009650 0.010213 0.010681 0.011044 0.011297 0.011440 0.011474 0.011403 0.011233 0.010972 0.010630 0.010216 0.009741 0.009214 0.008646 0.008047 0.007427 0.006798 0.006169 0.005549 0.004949 0.004377 0.003839 0.003341 0.002886 0.002476 0.002111 0.001790 0.001510 0.001267 0.001059 0.000881 0.000730 0.000603 0.000496 0.000406 0.000333 0.000271 0.000221 0.000180 0.000147 0.000119 0.000097 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000044 -0.000055 -0.000069 -0.000086 -0.000107 -0.000133 -0.000165 -0.000204 -0.000251 -0.000309 -0.000379 -0.000464 -0.000566 -0.000688 -0.000833 -0.001005 -0.001207 -0.001443 -0.001715 -0.002028 -0.002383 -0.002784 -0.003230 -0.003722 -0.004258 -0.004835 -0.005448 -0.006090 -0.006752 -0.007425 -0.008099 -0.008761 -0.009400 -0.010005 -0.010564 -0.011067 -0.011501 -0.011859 -0.012131 -0.012311 -0.012393 -0.012374 -0.012250 -0.012020 -0.011682 -0.011237 -0.010688 -0.010037 -0.009290 -0.008454 -0.007537 -0.006548 -0.005497 -0.004394 -0.003251 -0.002078 -0.000887 0.000310 0.001505 0.002685 0.003841 0.004964 0.006042 0.007067 0.008028 0.008914 0.009714 0.010420 0.011022 0.011513 0.011888 0.012146 0.012286 0.012311 0.012227 0.012041 0.011761 0.011397 0.010959 0.010458 0.009904 0.009308 0.008680 0.008030 0.007369 0.006707 0.006053 0.005417 0.004807 0.004231 0.003694 0.003201 0.002754 0.002354 0.002001 0.001691 0.001422 0.001191 0.000993 0.000825 0.000682 0.000562 0.000462 0.000378 0.000309 0.000253 0.000206 0.000168 0.000136 0.000111 0.000090 0.000073 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000064 -0.000080 -0.000099 -0.000123 -0.000153 -0.000189 -0.000234 -0.000287 -0.000352 -0.000431 -0.000526 -0.000639 -0.000775 -0.000936 -0.001126 -0.001348 -0.001607 -0.001905 -0.002246 -0.002632 -0.003065 -0.003546 -0.004073 -0.004645 -0.005256 -0.005902 -0.006573 -0.007262 -0.007958 -0.008650 -0.009327 -0.009977 -0.010589 -0.011152 -0.011656 -0.012090 -0.012445 -0.012714 -0.012890 -0.012966 -0.012936 -0.012796 -0.012540 -0.012166 -0.011670 -0.011053 -0.010316 -0.009462 -0.008497 -0.007431 -0.006273 -0.005038 -0.003740 -0.002395 -0.001022 0.000363 0.001740 0.003094 0.004408 0.005667 0.006857 0.007966 0.008982 0.009894 0.010693 0.011373 0.011928 0.012355 0.012653 0.012826 0.012876 0.012811 0.012637 0.012365 0.012004 0.011566 0.011060 0.010497 0.009889 0.009246 0.008579 0.007898 0.007213 0.006533 0.005869 0.005228 0.004620 0.004049 0.003521 0.003040 0.002607 0.002221 0.001882 0.001587 0.001332 0.001113 0.000926 0.000768 0.000634 0.000522 0.000429 0.000351 0.000287 0.000234 0.000191 0.000155 0.000126 0.000103 0.000084 0.000068 0.000055 0.000045 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000059 -0.000073 -0.000092 -0.000114 -0.000141 -0.000175 -0.000216 -0.000266 -0.000326 -0.000399 -0.000486 -0.000591 -0.000717 -0.000867 -0.001044 -0.001252 -0.001495 -0.001776 -0.002100 -0.002469 -0.002884 -0.003348 -0.003859 -0.004417 -0.005017 -0.005655 -0.006323 -0.007013 -0.007716 -0.008420 -0.009116 -0.009791 -0.010435 -0.011037 -0.011585 -0.012071 -0.012484 -0.012816 -0.013059 -0.013204 -0.013245 -0.013173 -0.012983 -0.012667 -0.012220 -0.011638 -0.010921 -0.010068 -0.009084 -0.007978 -0.006760 -0.005444 -0.004051 -0.002598 -0.001110 0.000392 0.001885 0.003347 0.004758 0.006099 0.007353 0.008506 0.009546 0.010462 0.011247 0.011896 0.012407 0.012780 0.013017 0.013125 0.013108 0.012977 0.012741 0.012410 0.011995 0.011508 0.010958 0.010358 0.009717 0.009048 0.008360 0.007665 0.006971 0.006288 0.005626 0.004992 0.004394 0.003838 0.003326 0.002863 0.002447 0.002080 0.001758 0.001479 0.001239 0.001034 0.000859 0.000711 0.000587 0.000483 0.000396 0.000324 0.000265 0.000216 0.000176 0.000143 0.000117 0.000095 0.000077 0.000063 0.000051 0.000041 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000043 -0.000054 -0.000067 -0.000084 -0.000105 -0.000130 -0.000161 -0.000199 -0.000245 -0.000300 -0.000367 -0.000447 -0.000544 -0.000660 -0.000798 -0.000961 -0.001155 -0.001381 -0.001645 -0.001949 -0.002297 -0.002691 -0.003133 -0.003623 -0.004160 -0.004741 -0.005361 -0.006014 -0.006693 -0.007388 -0.008090 -0.008788 -0.009471 -0.010128 -0.010748 -0.011321 -0.011836 -0.012283 -0.012655 -0.012941 -0.013133 -0.013222 -0.013200 -0.013059 -0.012789 -0.012384 -0.011839 -0.011148 -0.010312 -0.009334 -0.008220 -0.006981 -0.005634 -0.004199 -0.002697 -0.001154 0.000403 0.001950 0.003462 0.004914 0.006288 0.007563 0.008726 0.009763 0.010665 0.011425 0.012041 0.012512 0.012841 0.013032 0.013092 0.013031 0.012857 0.012581 0.012215 0.011770 0.011255 0.010683 0.010065 0.009411 0.008733 0.008042 0.007347 0.006658 0.005984 0.005335 0.004718 0.004140 0.003604 0.003115 0.002673 0.002280 0.001933 0.001631 0.001370 0.001145 0.000954 0.000792 0.000655 0.000540 0.000444 0.000364 0.000298 0.000243 0.000198 0.000162 0.000132 0.000108 0.000088 0.000071 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000062 -0.000077 -0.000096 -0.000119 -0.000148 -0.000182 -0.000224 -0.000275 -0.000336 -0.000409 -0.000498 -0.000604 -0.000730 -0.000881 -0.001059 -0.001268 -0.001513 -0.001796 -0.002122 -0.002492 -0.002908 -0.003372 -0.003882 -0.004436 -0.005030 -0.005659 -0.006316 -0.006993 -0.007679 -0.008365 -0.009041 -0.009694 -0.010316 -0.010895 -0.011420 -0.011883 -0.012273 -0.012583 -0.012801 -0.012920 -0.012931 -0.012823 -0.012589 -0.012221 -0.011710 -0.011052 -0.010245 -0.009292 -0.008198 -0.006974 -0.005636 -0.004205 -0.002704 -0.001160 0.000399 0.001947 0.003457 0.004905 0.006269 0.007530 0.008672 0.009684 0.010557 0.011284 0.011866 0.012301 0.012595 0.012753 0.012783 0.012694 0.012498 0.012203 0.011822 0.011364 0.010842 0.010266 0.009647 0.008996 0.008324 0.007642 0.006960 0.006288 0.005635 0.005008 0.004416 0.003863 0.003354 0.002891 0.002476 0.002107 0.001784 0.001502 0.001260 0.001052 0.000876 0.000726 0.000601 0.000495 0.000407 0.000333 0.000273 0.000223 0.000182 0.000148 0.000121 0.000099 0.000080 0.000066 0.000053 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000023 -0.000028 -0.000036 -0.000045 -0.000056 -0.000070 -0.000088 -0.000109 -0.000135 -0.000166 -0.000204 -0.000250 -0.000306 -0.000373 -0.000453 -0.000549 -0.000665 -0.000802 -0.000965 -0.001158 -0.001383 -0.001644 -0.001945 -0.002289 -0.002677 -0.003110 -0.003589 -0.004111 -0.004673 -0.005271 -0.005897 -0.006545 -0.007205 -0.007868 -0.008524 -0.009161 -0.009770 -0.010340 -0.010861 -0.011322 -0.011716 -0.012031 -0.012260 -0.012393 -0.012421 -0.012336 -0.012128 -0.011790 -0.011312 -0.010691 -0.009924 -0.009011 -0.007959 -0.006777 -0.005482 -0.004093 -0.002634 -0.001133 0.000385 0.001890 0.003357 0.004761 0.006081 0.007298 0.008397 0.009366 0.010197 0.010887 0.011433 0.011837 0.012104 0.012240 0.012253 0.012153 0.011949 0.011651 0.011270 0.010817 0.010302 0.009736 0.009130 0.008495 0.007841 0.007181 0.006523 0.005877 0.005252 0.004655 0.004093 0.003572 0.003094 0.002662 0.002275 0.001933 0.001634 0.001375 0.001151 0.000961 0.000799 0.000662 0.000547 0.000451 0.000371 0.000304 0.000248 0.000203 0.000166 0.000135 0.000110 0.000090 0.000074 0.000060 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000041 -0.000051 -0.000064 -0.000079 -0.000099 -0.000122 -0.000150 -0.000185 -0.000227 -0.000277 -0.000337 -0.000410 -0.000498 -0.000602 -0.000727 -0.000875 -0.001050 -0.001255 -0.001495 -0.001771 -0.002087 -0.002445 -0.002845 -0.003289 -0.003775 -0.004300 -0.004860 -0.005450 -0.006062 -0.006688 -0.007319 -0.007944 -0.008555 -0.009140 -0.009690 -0.010193 -0.010641 -0.011023 -0.011332 -0.011558 -0.011693 -0.011728 -0.011656 -0.011467 -0.011153 -0.010708 -0.010127 -0.009405 -0.008545 -0.007551 -0.006433 -0.005206 -0.003889 -0.002504 -0.001078 0.000362 0.001791 0.003183 0.004514 0.005764 0.006915 0.007952 0.008866 0.009647 0.010294 0.010804 0.011181 0.011428 0.011551 0.011557 0.011456 0.011256 0.010967 0.010599 0.010162 0.009666 0.009121 0.008539 0.007930 0.007305 0.006675 0.006049 0.005437 0.004847 0.004286 0.003760 0.003274 0.002831 0.002431 0.002074 0.001760 0.001486 0.001249 0.001045 0.000872 0.000725 0.000601 0.000496 0.000409 0.000336 0.000275 0.000225 0.000184 0.000150 0.000123 0.000100 0.000082 0.000067 0.000055 0.000044 0.000036 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000037 -0.000046 -0.000058 -0.000072 -0.000089 -0.000110 -0.000136 -0.000167 -0.000204 -0.000250 -0.000304 -0.000370 -0.000448 -0.000543 -0.000655 -0.000789 -0.000947 -0.001133 -0.001350 -0.001601 -0.001888 -0.002215 -0.002582 -0.002989 -0.003436 -0.003921 -0.004440 -0.004988 -0.005558 -0.006144 -0.006735 -0.007324 -0.007900 -0.008453 -0.008973 -0.009449 -0.009874 -0.010236 -0.010529 -0.010743 -0.010871 -0.010905 -0.010838 -0.010663 -0.010371 -0.009957 -0.009416 -0.008745 -0.007946 -0.007022 -0.005983 -0.004842 -0.003617 -0.002330 -0.001004 0.000335 0.001664 0.002958 0.004195 0.005356 0.006425 0.007388 0.008236 0.008962 0.009563 0.010039 0.010390 0.010621 0.010737 0.010744 0.010650 0.010463 0.010191 0.009844 0.009432 0.008963 0.008448 0.007898 0.007323 0.006734 0.006141 0.005554 0.004981 0.004431 0.003910 0.003423 0.002975 0.002568 0.002202 0.001877 0.001591 0.001342 0.001127 0.000943 0.000786 0.000653 0.000541 0.000447 0.000369 0.000303 0.000249 0.000204 0.000166 0.000136 0.000111 0.000091 0.000074 0.000061 0.000049 0.000040 0.000033 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000052 -0.000065 -0.000080 -0.000099 -0.000122 -0.000149 -0.000183 -0.000224 -0.000273 -0.000331 -0.000402 -0.000487 -0.000587 -0.000707 -0.000849 -0.001016 -0.001211 -0.001437 -0.001697 -0.001992 -0.002324 -0.002694 -0.003101 -0.003544 -0.004019 -0.004522 -0.005048 -0.005588 -0.006136 -0.006683 -0.007218 -0.007733 -0.008217 -0.008660 -0.009055 -0.009391 -0.009660 -0.009857 -0.009972 -0.010000 -0.009934 -0.009768 -0.009495 -0.009111 -0.008612 -0.007995 -0.007261 -0.006414 -0.005463 -0.004421 -0.003302 -0.002127 -0.000917 0.000306 0.001519 0.002700 0.003830 0.004891 0.005868 0.006750 0.007527 0.008194 0.008748 0.009188 0.009515 0.009733 0.009846 0.009858 0.009776 0.009607 0.009358 0.009038 0.008655 0.008219 0.007740 0.007227 0.006692 0.006144 0.005594 0.005050 0.004521 0.004014 0.003535 0.003090 0.002682 0.002312 0.001980 0.001686 0.001428 0.001204 0.001011 0.000845 0.000705 0.000585 0.000485 0.000401 0.000331 0.000272 0.000223 0.000183 0.000150 0.000123 0.000100 0.000082 0.000067 0.000055 0.000045 0.000036 0.000030 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000058 -0.000072 -0.000088 -0.000109 -0.000133 -0.000163 -0.000199 -0.000243 -0.000296 -0.000358 -0.000434 -0.000524 -0.000630 -0.000757 -0.000906 -0.001080 -0.001282 -0.001514 -0.001778 -0.002076 -0.002409 -0.002776 -0.003176 -0.003606 -0.004064 -0.004542 -0.005036 -0.005537 -0.006038 -0.006529 -0.007001 -0.007446 -0.007852 -0.008212 -0.008518 -0.008761 -0.008936 -0.009035 -0.009054 -0.008987 -0.008828 -0.008573 -0.008219 -0.007760 -0.007198 -0.006532 -0.005766 -0.004908 -0.003969 -0.002964 -0.001908 -0.000821 0.000276 0.001365 0.002427 0.003442 0.004398 0.005279 0.006075 0.006779 0.007386 0.007892 0.008297 0.008601 0.008807 0.008918 0.008937 0.008869 0.008720 0.008497 0.008206 0.007857 0.007457 0.007017 0.006546 0.006054 0.005551 0.005047 0.004549 0.004066 0.003604 0.003169 0.002766 0.002398 0.002064 0.001767 0.001504 0.001273 0.001073 0.000901 0.000753 0.000628 0.000522 0.000432 0.000357 0.000295 0.000243 0.000200 0.000164 0.000134 0.000110 0.000090 0.000074 0.000060 0.000049 0.000040 0.000033 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000079 -0.000097 -0.000118 -0.000145 -0.000177 -0.000216 -0.000262 -0.000318 -0.000385 -0.000464 -0.000559 -0.000671 -0.000802 -0.000957 -0.001135 -0.001341 -0.001576 -0.001841 -0.002137 -0.002465 -0.002823 -0.003209 -0.003620 -0.004051 -0.004497 -0.004951 -0.005404 -0.005849 -0.006277 -0.006679 -0.007046 -0.007370 -0.007644 -0.007860 -0.008011 -0.008094 -0.008102 -0.008033 -0.007881 -0.007643 -0.007317 -0.006900 -0.006391 -0.005793 -0.005109 -0.004345 -0.003511 -0.002619 -0.001685 -0.000724 0.000247 0.001211 0.002151 0.003052 0.003900 0.004684 0.005395 0.006027 0.006573 0.007032 0.007402 0.007683 0.007877 0.007986 0.008012 0.007958 0.007830 0.007633 0.007374 0.007059 0.006697 0.006298 0.005870 0.005424 0.004967 0.004510 0.004060 0.003624 0.003208 0.002817 0.002456 0.002127 0.001830 0.001565 0.001331 0.001127 0.000950 0.000797 0.000667 0.000556 0.000462 0.000383 0.000317 0.000262 0.000216 0.000178 0.000146 0.000120 0.000098 0.000081 0.000066 0.000054 0.000044 0.000036 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000038 -0.000046 -0.000057 -0.000070 -0.000085 -0.000105 -0.000128 -0.000156 -0.000190 -0.000231 -0.000280 -0.000339 -0.000409 -0.000492 -0.000591 -0.000707 -0.000842 -0.000999 -0.001180 -0.001387 -0.001621 -0.001882 -0.002172 -0.002489 -0.002833 -0.003198 -0.003583 -0.003981 -0.004387 -0.004792 -0.005191 -0.005574 -0.005933 -0.006261 -0.006549 -0.006790 -0.006978 -0.007107 -0.007173 -0.007172 -0.007101 -0.006956 -0.006735 -0.006437 -0.006060 -0.005605 -0.005072 -0.004467 -0.003794 -0.003063 -0.002283 -0.001467 -0.000628 0.000220 0.001061 0.001883 0.002672 0.003416 0.004107 0.004735 0.005295 0.005783 0.006195 0.006531 0.006789 0.006970 0.007076 0.007108 0.007068 0.006959 0.006788 0.006558 0.006278 0.005955 0.005597 0.005213 0.004812 0.004403 0.003994 0.003591 0.003201 0.002831 0.002484 0.002163 0.001872 0.001609 0.001376 0.001170 0.000991 0.000835 0.000701 0.000587 0.000489 0.000407 0.000338 0.000280 0.000231 0.000191 0.000157 0.000130 0.000107 0.000088 0.000072 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000034 -0.000041 -0.000050 -0.000062 -0.000075 -0.000092 -0.000113 -0.000137 -0.000167 -0.000203 -0.000246 -0.000297 -0.000358 -0.000431 -0.000517 -0.000618 -0.000737 -0.000874 -0.001032 -0.001212 -0.001417 -0.001646 -0.001900 -0.002179 -0.002481 -0.002803 -0.003143 -0.003495 -0.003853 -0.004212 -0.004565 -0.004904 -0.005222 -0.005510 -0.005763 -0.005973 -0.006135 -0.006243 -0.006294 -0.006284 -0.006212 -0.006075 -0.005871 -0.005601 -0.005263 -0.004859 -0.004390 -0.003859 -0.003273 -0.002639 -0.001964 -0.001260 -0.000537 0.000194 0.000920 0.001630 0.002313 0.002960 0.003561 0.004111 0.004604 0.005035 0.005402 0.005703 0.005938 0.006106 0.006208 0.006243 0.006215 0.006124 0.005977 0.005776 0.005529 0.005243 0.004926 0.004585 0.004230 0.003867 0.003504 0.003148 0.002804 0.002477 0.002172 0.001891 0.001635 0.001405 0.001201 0.001022 0.000865 0.000730 0.000613 0.000513 0.000428 0.000357 0.000296 0.000246 0.000203 0.000168 0.000139 0.000115 0.000094 0.000078 0.000064 0.000052 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000054 -0.000066 -0.000081 -0.000099 -0.000120 -0.000146 -0.000177 -0.000214 -0.000259 -0.000312 -0.000375 -0.000450 -0.000538 -0.000640 -0.000759 -0.000896 -0.001053 -0.001230 -0.001429 -0.001650 -0.001893 -0.002156 -0.002438 -0.002735 -0.003042 -0.003356 -0.003670 -0.003979 -0.004276 -0.004553 -0.004805 -0.005024 -0.005206 -0.005343 -0.005432 -0.005470 -0.005453 -0.005382 -0.005253 -0.005068 -0.004825 -0.004524 -0.004168 -0.003759 -0.003299 -0.002793 -0.002248 -0.001671 -0.001069 -0.000453 0.000170 0.000790 0.001397 0.001982 0.002539 0.003058 0.003535 0.003964 0.004342 0.004666 0.004934 0.005145 0.005299 0.005394 0.005432 0.005412 0.005338 0.005212 0.005039 0.004824 0.004573 0.004294 0.003995 0.003683 0.003365 0.003047 0.002736 0.002435 0.002150 0.001884 0.001639 0.001417 0.001218 0.001041 0.000886 0.000751 0.000633 0.000532 0.000446 0.000373 0.000311 0.000258 0.000215 0.000178 0.000147 0.000122 0.000101 0.000083 0.000069 0.000057 0.000046 0.000038 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000048 -0.000058 -0.000071 -0.000086 -0.000105 -0.000127 -0.000154 -0.000186 -0.000225 -0.000271 -0.000325 -0.000389 -0.000465 -0.000553 -0.000656 -0.000774 -0.000908 -0.001061 -0.001233 -0.001423 -0.001633 -0.001861 -0.002104 -0.002361 -0.002627 -0.002899 -0.003171 -0.003438 -0.003695 -0.003935 -0.004152 -0.004340 -0.004495 -0.004610 -0.004683 -0.004710 -0.004689 -0.004620 -0.004501 -0.004333 -0.004117 -0.003853 -0.003542 -0.003187 -0.002792 -0.002360 -0.001896 -0.001407 -0.000898 -0.000377 0.000148 0.000672 0.001186 0.001684 0.002158 0.002602 0.003012 0.003383 0.003711 0.003994 0.004230 0.004418 0.004556 0.004644 0.004682 0.004670 0.004610 0.004503 0.004355 0.004169 0.003951 0.003709 0.003449 0.003178 0.002902 0.002627 0.002357 0.002097 0.001851 0.001622 0.001411 0.001220 0.001048 0.000896 0.000763 0.000647 0.000546 0.000460 0.000386 0.000323 0.000269 0.000224 0.000186 0.000155 0.000129 0.000107 0.000088 0.000073 0.000060 0.000050 0.000041 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000042 -0.000051 -0.000062 -0.000075 -0.000091 -0.000110 -0.000133 -0.000161 -0.000194 -0.000233 -0.000280 -0.000335 -0.000400 -0.000475 -0.000563 -0.000663 -0.000779 -0.000909 -0.001056 -0.001219 -0.001399 -0.001594 -0.001802 -0.002022 -0.002250 -0.002483 -0.002716 -0.002945 -0.003165 -0.003370 -0.003556 -0.003716 -0.003847 -0.003943 -0.004001 -0.004020 -0.003996 -0.003931 -0.003823 -0.003673 -0.003482 -0.003252 -0.002983 -0.002679 -0.002342 -0.001975 -0.001584 -0.001173 -0.000747 -0.000311 0.000129 0.000567 0.000999 0.001418 0.001818 0.002196 0.002545 0.002862 0.003145 0.003390 0.003595 0.003760 0.003883 0.003963 0.004000 0.003993 0.003944 0.003855 0.003729 0.003570 0.003384 0.003176 0.002952 0.002718 0.002481 0.002245 0.002014 0.001791 0.001581 0.001385 0.001205 0.001042 0.000896 0.000766 0.000653 0.000554 0.000468 0.000394 0.000331 0.000277 0.000232 0.000193 0.000161 0.000134 0.000111 0.000093 0.000077 0.000064 0.000053 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000054 -0.000065 -0.000079 -0.000095 -0.000115 -0.000138 -0.000166 -0.000200 -0.000239 -0.000286 -0.000341 -0.000405 -0.000480 -0.000565 -0.000663 -0.000774 -0.000899 -0.001037 -0.001190 -0.001355 -0.001532 -0.001718 -0.001912 -0.002109 -0.002307 -0.002501 -0.002687 -0.002861 -0.003018 -0.003154 -0.003263 -0.003343 -0.003389 -0.003401 -0.003377 -0.003316 -0.003220 -0.003088 -0.002922 -0.002723 -0.002492 -0.002233 -0.001948 -0.001640 -0.001313 -0.000970 -0.000616 -0.000255 0.000111 0.000475 0.000834 0.001184 0.001520 0.001838 0.002133 0.002402 0.002643 0.002853 0.003031 0.003174 0.003281 0.003353 0.003387 0.003384 0.003345 0.003271 0.003165 0.003031 0.002872 0.002695 0.002504 0.002306 0.002104 0.001903 0.001706 0.001518 0.001340 0.001174 0.001022 0.000884 0.000760 0.000651 0.000555 0.000471 0.000399 0.000336 0.000283 0.000237 0.000199 0.000166 0.000138 0.000115 0.000096 0.000080 0.000067 0.000055 0.000046 0.000038 0.000032 0.000026 0.000021 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000047 -0.000056 -0.000068 -0.000082 -0.000098 -0.000118 -0.000142 -0.000170 -0.000204 -0.000243 -0.000290 -0.000344 -0.000407 -0.000479 -0.000562 -0.000655 -0.000760 -0.000877 -0.001005 -0.001144 -0.001292 -0.001449 -0.001611 -0.001777 -0.001943 -0.002106 -0.002262 -0.002408 -0.002540 -0.002653 -0.002744 -0.002809 -0.002846 -0.002854 -0.002830 -0.002775 -0.002690 -0.002575 -0.002432 -0.002262 -0.002066 -0.001848 -0.001609 -0.001352 -0.001080 -0.000796 -0.000504 -0.000206 0.000094 0.000395 0.000691 0.000981 0.001261 0.001526 0.001774 0.002001 0.002204 0.002383 0.002534 0.002657 0.002750 0.002812 0.002844 0.002844 0.002813 0.002752 0.002664 0.002551 0.002418 0.002268 0.002107 0.001940 0.001769 0.001600 0.001435 0.001277 0.001127 0.000988 0.000860 0.000744 0.000641 0.000549 0.000468 0.000398 0.000337 0.000285 0.000240 0.000202 0.000169 0.000142 0.000118 0.000099 0.000082 0.000069 0.000057 0.000048 0.000040 0.000033 0.000027 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000059 -0.000070 -0.000084 -0.000101 -0.000121 -0.000145 -0.000173 -0.000206 -0.000245 -0.000290 -0.000343 -0.000403 -0.000472 -0.000551 -0.000638 -0.000736 -0.000842 -0.000958 -0.001082 -0.001212 -0.001347 -0.001485 -0.001623 -0.001758 -0.001888 -0.002009 -0.002119 -0.002213 -0.002288 -0.002341 -0.002370 -0.002374 -0.002352 -0.002304 -0.002230 -0.002131 -0.002009 -0.001865 -0.001701 -0.001518 -0.001319 -0.001106 -0.000882 -0.000649 -0.000410 -0.000166 0.000079 0.000325 0.000569 0.000807 0.001038 0.001258 0.001464 0.001653 0.001824 0.001974 0.002102 0.002206 0.002286 0.002340 0.002368 0.002370 0.002345 0.002296 0.002224 0.002130 0.002019 0.001894 0.001760 0.001619 0.001477 0.001336 0.001198 0.001066 0.000941 0.000825 0.000719 0.000623 0.000536 0.000460 0.000393 0.000335 0.000284 0.000240 0.000203 0.000170 0.000143 0.000120 0.000100 0.000084 0.000070 0.000059 0.000049 0.000041 0.000034 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000020 -0.000025 -0.000029 -0.000035 -0.000042 -0.000050 -0.000060 -0.000072 -0.000086 -0.000102 -0.000122 -0.000146 -0.000173 -0.000206 -0.000244 -0.000287 -0.000338 -0.000395 -0.000460 -0.000532 -0.000613 -0.000701 -0.000797 -0.000899 -0.001006 -0.001117 -0.001230 -0.001344 -0.001455 -0.001563 -0.001662 -0.001752 -0.001830 -0.001891 -0.001934 -0.001958 -0.001959 -0.001939 -0.001898 -0.001834 -0.001751 -0.001648 -0.001527 -0.001390 -0.001238 -0.001073 -0.000898 -0.000715 -0.000525 -0.000331 -0.000133 0.000066 0.000266 0.000464 0.000659 0.000848 0.001029 0.001199 0.001356 0.001498 0.001623 0.001730 0.001818 0.001885 0.001931 0.001956 0.001959 0.001940 0.001901 0.001842 0.001765 0.001673 0.001570 0.001459 0.001342 0.001224 0.001107 0.000993 0.000884 0.000781 0.000685 0.000597 0.000518 0.000446 0.000383 0.000328 0.000279 0.000237 0.000201 0.000170 0.000143 0.000120 0.000101 0.000085 0.000071 0.000060 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000030 -0.000036 -0.000043 -0.000051 -0.000061 -0.000073 -0.000086 -0.000103 -0.000122 -0.000145 -0.000172 -0.000203 -0.000239 -0.000281 -0.000328 -0.000382 -0.000441 -0.000507 -0.000579 -0.000657 -0.000741 -0.000829 -0.000919 -0.001012 -0.001104 -0.001195 -0.001282 -0.001364 -0.001437 -0.001500 -0.001550 -0.001585 -0.001603 -0.001604 -0.001586 -0.001551 -0.001498 -0.001428 -0.001342 -0.001241 -0.001128 -0.001003 -0.000868 -0.000725 -0.000576 -0.000423 -0.000266 -0.000106 0.000054 0.000215 0.000376 0.000534 0.000687 0.000835 0.000974 0.001104 0.001221 0.001325 0.001413 0.001487 0.001543 0.001582 0.001604 0.001607 0.001593 0.001561 0.001514 0.001451 0.001377 0.001292 0.001201 0.001105 0.001008 0.000911 0.000818 0.000728 0.000643 0.000565 0.000493 0.000427 0.000369 0.000317 0.000272 0.000232 0.000197 0.000167 0.000142 0.000120 0.000101 0.000085 0.000071 0.000060 0.000050 0.000042 0.000035 0.000030 0.000025 0.000021 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000061 -0.000073 -0.000086 -0.000102 -0.000121 -0.000143 -0.000169 -0.000198 -0.000232 -0.000271 -0.000315 -0.000363 -0.000417 -0.000475 -0.000539 -0.000606 -0.000677 -0.000751 -0.000826 -0.000900 -0.000974 -0.001044 -0.001110 -0.001169 -0.001220 -0.001260 -0.001288 -0.001302 -0.001302 -0.001287 -0.001258 -0.001214 -0.001156 -0.001085 -0.001003 -0.000910 -0.000807 -0.000698 -0.000582 -0.000462 -0.000339 -0.000213 -0.000085 0.000044 0.000173 0.000302 0.000429 0.000553 0.000673 0.000786 0.000892 0.000988 0.001073 0.001146 0.001207 0.001254 0.001287 0.001305 0.001309 0.001298 0.001273 0.001235 0.001185 0.001125 0.001056 0.000982 0.000904 0.000824 0.000746 0.000669 0.000596 0.000527 0.000463 0.000404 0.000351 0.000303 0.000261 0.000224 0.000191 0.000163 0.000139 0.000117 0.000099 0.000084 0.000070 0.000059 0.000050 0.000042 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000037 -0.000044 -0.000052 -0.000061 -0.000072 -0.000085 -0.000100 -0.000118 -0.000139 -0.000163 -0.000191 -0.000222 -0.000258 -0.000297 -0.000340 -0.000388 -0.000439 -0.000493 -0.000550 -0.000609 -0.000669 -0.000729 -0.000788 -0.000844 -0.000896 -0.000943 -0.000984 -0.001015 -0.001038 -0.001049 -0.001049 -0.001036 -0.001012 -0.000976 -0.000929 -0.000872 -0.000804 -0.000729 -0.000646 -0.000558 -0.000465 -0.000369 -0.000270 -0.000170 -0.000068 0.000035 0.000137 0.000240 0.000342 0.000442 0.000538 0.000630 0.000716 0.000794 0.000863 0.000923 0.000973 0.001012 0.001039 0.001055 0.001058 0.001051 0.001031 0.001001 0.000961 0.000913 0.000857 0.000797 0.000734 0.000670 0.000606 0.000544 0.000485 0.000429 0.000377 0.000329 0.000286 0.000248 0.000214 0.000184 0.000157 0.000134 0.000114 0.000097 0.000082 0.000069 0.000058 0.000049 0.000041 0.000035 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000037 -0.000043 -0.000051 -0.000060 -0.000070 -0.000083 -0.000097 -0.000114 -0.000134 -0.000156 -0.000181 -0.000210 -0.000241 -0.000276 -0.000314 -0.000355 -0.000398 -0.000444 -0.000491 -0.000539 -0.000586 -0.000633 -0.000677 -0.000719 -0.000756 -0.000787 -0.000812 -0.000830 -0.000838 -0.000838 -0.000828 -0.000808 -0.000780 -0.000742 -0.000695 -0.000641 -0.000581 -0.000514 -0.000444 -0.000370 -0.000293 -0.000215 -0.000135 -0.000055 0.000026 0.000108 0.000190 0.000271 0.000351 0.000428 0.000501 0.000570 0.000634 0.000690 0.000739 0.000779 0.000811 0.000833 0.000846 0.000850 0.000844 0.000829 0.000806 0.000774 0.000736 0.000692 0.000644 0.000593 0.000541 0.000490 0.000440 0.000392 0.000347 0.000305 0.000267 0.000232 0.000201 0.000174 0.000150 0.000128 0.000110 0.000093 0.000079 0.000067 0.000057 0.000048 0.000040 0.000034 0.000029 0.000024 0.000021 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000023 -0.000026 -0.000031 -0.000036 -0.000042 -0.000049 -0.000058 -0.000068 -0.000080 -0.000093 -0.000109 -0.000127 -0.000147 -0.000170 -0.000195 -0.000223 -0.000253 -0.000285 -0.000320 -0.000356 -0.000393 -0.000431 -0.000468 -0.000505 -0.000540 -0.000572 -0.000601 -0.000626 -0.000645 -0.000658 -0.000665 -0.000664 -0.000656 -0.000641 -0.000618 -0.000588 -0.000551 -0.000508 -0.000460 -0.000407 -0.000351 -0.000293 -0.000232 -0.000171 -0.000108 -0.000045 0.000019 0.000084 0.000149 0.000213 0.000276 0.000338 0.000396 0.000452 0.000502 0.000548 0.000587 0.000620 0.000646 0.000664 0.000675 0.000678 0.000674 0.000662 0.000644 0.000619 0.000589 0.000554 0.000516 0.000476 0.000435 0.000394 0.000354 0.000316 0.000280 0.000246 0.000215 0.000188 0.000163 0.000141 0.000121 0.000104 0.000089 0.000076 0.000065 0.000055 0.000046 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000035 -0.000041 -0.000047 -0.000055 -0.000065 -0.000076 -0.000088 -0.000102 -0.000119 -0.000137 -0.000157 -0.000179 -0.000203 -0.000228 -0.000255 -0.000284 -0.000313 -0.000343 -0.000372 -0.000401 -0.000428 -0.000453 -0.000475 -0.000494 -0.000509 -0.000518 -0.000523 -0.000522 -0.000516 -0.000504 -0.000486 -0.000462 -0.000434 -0.000400 -0.000362 -0.000321 -0.000277 -0.000231 -0.000184 -0.000135 -0.000086 -0.000037 0.000014 0.000064 0.000115 0.000166 0.000216 0.000264 0.000311 0.000355 0.000396 0.000432 0.000464 0.000490 0.000511 0.000525 0.000534 0.000537 0.000534 0.000525 0.000511 0.000492 0.000469 0.000442 0.000412 0.000380 0.000348 0.000315 0.000283 0.000253 0.000224 0.000197 0.000173 0.000151 0.000131 0.000114 0.000098 0.000084 0.000072 0.000062 0.000053 0.000045 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000039 -0.000045 -0.000052 -0.000061 -0.000071 -0.000082 -0.000095 -0.000109 -0.000125 -0.000142 -0.000161 -0.000181 -0.000203 -0.000225 -0.000248 -0.000271 -0.000294 -0.000316 -0.000337 -0.000356 -0.000373 -0.000387 -0.000398 -0.000406 -0.000409 -0.000408 -0.000403 -0.000393 -0.000379 -0.000361 -0.000339 -0.000313 -0.000283 -0.000251 -0.000217 -0.000181 -0.000145 -0.000107 -0.000069 -0.000030 0.000009 0.000048 0.000088 0.000128 0.000167 0.000205 0.000243 0.000277 0.000310 0.000339 0.000364 0.000385 0.000401 0.000413 0.000420 0.000422 0.000420 0.000414 0.000403 0.000388 0.000370 0.000349 0.000326 0.000302 0.000276 0.000251 0.000225 0.000201 0.000178 0.000157 0.000138 0.000121 0.000105 0.000091 0.000079 0.000068 0.000059 0.000050 0.000043 0.000036 0.000031 0.000026 0.000022 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000049 -0.000057 -0.000066 -0.000076 -0.000087 -0.000099 -0.000113 -0.000128 -0.000143 -0.000160 -0.000177 -0.000195 -0.000213 -0.000231 -0.000248 -0.000264 -0.000279 -0.000291 -0.000302 -0.000310 -0.000315 -0.000317 -0.000316 -0.000312 -0.000304 -0.000294 -0.000280 -0.000263 -0.000243 -0.000220 -0.000195 -0.000169 -0.000142 -0.000113 -0.000084 -0.000055 -0.000025 0.000005 0.000035 0.000066 0.000097 0.000128 0.000158 0.000187 0.000215 0.000241 0.000264 0.000283 0.000300 0.000313 0.000322 0.000328 0.000330 0.000328 0.000323 0.000315 0.000304 0.000291 0.000275 0.000257 0.000238 0.000218 0.000198 0.000179 0.000160 0.000142 0.000125 0.000110 0.000096 0.000084 0.000073 0.000063 0.000055 0.000047 0.000040 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000025 -0.000029 -0.000034 -0.000039 -0.000045 -0.000052 -0.000060 -0.000069 -0.000078 -0.000089 -0.000100 -0.000113 -0.000126 -0.000139 -0.000153 -0.000167 -0.000180 -0.000193 -0.000206 -0.000217 -0.000226 -0.000234 -0.000240 -0.000243 -0.000244 -0.000243 -0.000239 -0.000233 -0.000225 -0.000215 -0.000202 -0.000186 -0.000169 -0.000151 -0.000131 -0.000110 -0.000088 -0.000066 -0.000044 -0.000021 0.000002 0.000025 0.000049 0.000073 0.000097 0.000120 0.000143 0.000165 0.000185 0.000203 0.000219 0.000232 0.000242 0.000250 0.000254 0.000255 0.000254 0.000251 0.000245 0.000237 0.000227 0.000215 0.000202 0.000187 0.000172 0.000156 0.000141 0.000126 0.000112 0.000099 0.000087 0.000076 0.000067 0.000058 0.000051 0.000044 0.000038 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000031 -0.000036 -0.000041 -0.000047 -0.000054 -0.000062 -0.000070 -0.000079 -0.000088 -0.000098 -0.000108 -0.000119 -0.000129 -0.000140 -0.000150 -0.000159 -0.000167 -0.000174 -0.000180 -0.000184 -0.000186 -0.000187 -0.000185 -0.000182 -0.000178 -0.000171 -0.000163 -0.000153 -0.000142 -0.000129 -0.000115 -0.000100 -0.000084 -0.000068 -0.000051 -0.000035 -0.000018 -0.000000 0.000018 0.000036 0.000054 0.000072 0.000091 0.000109 0.000126 0.000141 0.000156 0.000168 0.000178 0.000186 0.000192 0.000195 0.000196 0.000196 0.000193 0.000189 0.000183 0.000176 0.000167 0.000157 0.000146 0.000134 0.000122 0.000110 0.000099 0.000088 0.000078 0.000069 0.000060 0.000053 0.000046 0.000040 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000032 -0.000037 -0.000042 -0.000048 -0.000054 -0.000061 -0.000068 -0.000076 -0.000084 -0.000092 -0.000100 -0.000108 -0.000115 -0.000122 -0.000128 -0.000133 -0.000137 -0.000140 -0.000141 -0.000141 -0.000140 -0.000138 -0.000134 -0.000129 -0.000123 -0.000116 -0.000107 -0.000097 -0.000087 -0.000075 -0.000064 -0.000052 -0.000039 -0.000027 -0.000014 -0.000002 0.000012 0.000025 0.000039 0.000053 0.000068 0.000081 0.000095 0.000107 0.000118 0.000128 0.000136 0.000142 0.000146 0.000149 0.000150 0.000149 0.000148 0.000145 0.000141 0.000135 0.000129 0.000122 0.000113 0.000104 0.000095 0.000086 0.000077 0.000069 0.000061 0.000054 0.000047 0.000042 0.000037 0.000032 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000042 -0.000047 -0.000053 -0.000058 -0.000064 -0.000070 -0.000076 -0.000082 -0.000088 -0.000093 -0.000097 -0.000101 -0.000104 -0.000106 -0.000106 -0.000106 -0.000105 -0.000103 -0.000100 -0.000096 -0.000092 -0.000086 -0.000080 -0.000073 -0.000065 -0.000056 -0.000048 -0.000039 -0.000030 -0.000021 -0.000012 -0.000002 0.000007 0.000018 0.000028 0.000039 0.000050 0.000060 0.000071 0.000080 0.000089 0.000096 0.000102 0.000107 0.000111 0.000113 0.000113 0.000113 0.000112 0.000110 0.000107 0.000103 0.000099 0.000094 0.000087 0.000081 0.000074 0.000067 0.000060 0.000053 0.000047 0.000042 0.000037 0.000033 0.000029 0.000025 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000036 -0.000041 -0.000045 -0.000049 -0.000053 -0.000058 -0.000062 -0.000066 -0.000070 -0.000073 -0.000076 -0.000078 -0.000079 -0.000079 -0.000079 -0.000078 -0.000076 -0.000074 -0.000071 -0.000068 -0.000064 -0.000059 -0.000054 -0.000048 -0.000042 -0.000035 -0.000029 -0.000023 -0.000016 -0.000010 -0.000003 0.000005 0.000012 0.000020 0.000028 0.000036 0.000044 0.000052 0.000060 0.000066 0.000072 0.000077 0.000081 0.000083 0.000085 0.000085 0.000085 0.000084 0.000083 0.000081 0.000078 0.000075 0.000071 0.000067 0.000062 0.000057 0.000051 0.000046 0.000041 0.000037 0.000033 0.000029 0.000026 0.000023 0.000020 0.000018 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000028 -0.000031 -0.000034 -0.000037 -0.000040 -0.000044 -0.000047 -0.000050 -0.000052 -0.000055 -0.000057 -0.000058 -0.000059 -0.000059 -0.000058 -0.000057 -0.000056 -0.000054 -0.000052 -0.000050 -0.000047 -0.000043 -0.000039 -0.000035 -0.000030 -0.000026 -0.000021 -0.000017 -0.000012 -0.000008 -0.000003 0.000003 0.000008 0.000014 0.000020 0.000026 0.000033 0.000039 0.000044 0.000049 0.000054 0.000057 0.000060 0.000062 0.000063 0.000064 0.000064 0.000063 0.000062 0.000061 0.000059 0.000057 0.000054 0.000051 0.000047 0.000043 0.000039 0.000036 0.000032 0.000028 0.000025 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000026 -0.000028 -0.000030 -0.000032 -0.000035 -0.000037 -0.000039 -0.000040 -0.000042 -0.000043 -0.000043 -0.000043 -0.000043 -0.000042 -0.000041 -0.000039 -0.000038 -0.000036 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000012 -0.000009 -0.000006 -0.000003 0.000001 0.000005 0.000010 0.000014 0.000019 0.000024 0.000029 0.000033 0.000037 0.000040 0.000043 0.000045 0.000046 0.000047 0.000047 0.000047 0.000047 0.000046 0.000045 0.000044 0.000043 0.000041 0.000039 0.000036 0.000033 0.000030 0.000027 0.000024 0.000022 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000026 -0.000027 -0.000028 -0.000030 -0.000030 -0.000031 -0.000031 -0.000031 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000002 0.000000 0.000003 0.000007 0.000010 0.000014 0.000018 0.000021 0.000024 0.000027 0.000030 0.000032 0.000033 0.000034 0.000035 0.000035 0.000035 0.000034 0.000034 0.000033 0.000033 0.000032 0.000030 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000023 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 -0.000000 0.000002 0.000005 0.000007 0.000010 0.000013 0.000016 0.000018 0.000020 0.000022 0.000024 0.000025 0.000025 0.000025 0.000026 0.000025 0.000025 0.000025 0.000024 0.000024 0.000023 0.000023 0.000021 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000012 0.000013 0.000015 0.000016 0.000017 0.000018 0.000018 0.000019 0.000018 0.000018 0.000018 0.000018 0.000018 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode14_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000002 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000024 -0.000025 -0.000025 -0.000025 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000014 -0.000011 -0.000008 -0.000005 -0.000003 -0.000001 0.000001 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000029 -0.000031 -0.000031 -0.000032 -0.000031 -0.000031 -0.000029 -0.000028 -0.000025 -0.000023 -0.000020 -0.000016 -0.000013 -0.000009 -0.000006 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000003 -0.000006 -0.000008 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000030 -0.000032 -0.000035 -0.000037 -0.000038 -0.000039 -0.000039 -0.000039 -0.000037 -0.000036 -0.000033 -0.000030 -0.000027 -0.000023 -0.000018 -0.000014 -0.000010 -0.000006 -0.000003 -0.000000 0.000002 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000004 0.000001 -0.000001 -0.000004 -0.000007 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000032 -0.000036 -0.000039 -0.000043 -0.000045 -0.000047 -0.000048 -0.000048 -0.000047 -0.000045 -0.000043 -0.000039 -0.000035 -0.000030 -0.000025 -0.000020 -0.000015 -0.000010 -0.000006 -0.000002 0.000001 0.000003 0.000005 0.000007 0.000009 0.000010 0.000012 0.000012 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000014 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000008 0.000005 0.000002 -0.000001 -0.000004 -0.000008 -0.000011 -0.000015 -0.000020 -0.000024 -0.000029 -0.000034 -0.000039 -0.000044 -0.000048 -0.000052 -0.000055 -0.000057 -0.000058 -0.000058 -0.000057 -0.000054 -0.000050 -0.000046 -0.000040 -0.000035 -0.000028 -0.000022 -0.000016 -0.000010 -0.000005 -0.000001 0.000002 0.000005 0.000008 0.000010 0.000012 0.000013 0.000015 0.000016 0.000016 0.000016 0.000016 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000017 0.000016 0.000015 0.000013 0.000011 0.000008 0.000004 0.000001 -0.000004 -0.000009 -0.000014 -0.000020 -0.000026 -0.000032 -0.000039 -0.000046 -0.000052 -0.000058 -0.000063 -0.000067 -0.000070 -0.000071 -0.000070 -0.000068 -0.000064 -0.000059 -0.000053 -0.000046 -0.000039 -0.000032 -0.000024 -0.000017 -0.000010 -0.000004 0.000001 0.000005 0.000009 0.000011 0.000014 0.000016 0.000018 0.000019 0.000020 0.000020 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000021 0.000022 0.000023 0.000024 0.000024 0.000024 0.000025 0.000024 0.000024 0.000023 0.000021 0.000019 0.000016 0.000012 0.000008 0.000002 -0.000004 -0.000011 -0.000019 -0.000027 -0.000036 -0.000044 -0.000053 -0.000061 -0.000069 -0.000075 -0.000080 -0.000083 -0.000084 -0.000083 -0.000080 -0.000075 -0.000069 -0.000061 -0.000053 -0.000044 -0.000035 -0.000026 -0.000017 -0.000009 -0.000002 0.000004 0.000009 0.000013 0.000017 0.000020 0.000022 0.000024 0.000025 0.000026 0.000026 0.000026 0.000025 0.000024 0.000023 0.000022 0.000020 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000025 0.000027 0.000028 0.000030 0.000031 0.000032 0.000033 0.000033 0.000033 0.000033 0.000033 0.000032 0.000030 0.000027 0.000023 0.000017 0.000011 0.000003 -0.000006 -0.000016 -0.000027 -0.000038 -0.000050 -0.000061 -0.000071 -0.000080 -0.000088 -0.000094 -0.000098 -0.000099 -0.000098 -0.000094 -0.000088 -0.000080 -0.000071 -0.000061 -0.000050 -0.000039 -0.000028 -0.000018 -0.000008 0.000001 0.000008 0.000015 0.000020 0.000024 0.000028 0.000030 0.000032 0.000033 0.000034 0.000034 0.000033 0.000032 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000014 0.000016 0.000019 0.000022 0.000025 0.000028 0.000031 0.000034 0.000036 0.000038 0.000040 0.000041 0.000043 0.000044 0.000045 0.000046 0.000046 0.000045 0.000043 0.000040 0.000036 0.000030 0.000022 0.000012 0.000001 -0.000012 -0.000025 -0.000040 -0.000054 -0.000068 -0.000081 -0.000092 -0.000102 -0.000109 -0.000113 -0.000115 -0.000113 -0.000108 -0.000101 -0.000092 -0.000082 -0.000070 -0.000057 -0.000044 -0.000031 -0.000018 -0.000006 0.000005 0.000015 0.000023 0.000029 0.000034 0.000038 0.000041 0.000043 0.000044 0.000044 0.000044 0.000042 0.000041 0.000039 0.000037 0.000034 0.000032 0.000030 0.000027 0.000024 0.000022 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000026 0.000030 0.000034 0.000038 0.000042 0.000045 0.000048 0.000051 0.000053 0.000056 0.000058 0.000059 0.000061 0.000062 0.000062 0.000060 0.000057 0.000052 0.000045 0.000036 0.000024 0.000010 -0.000005 -0.000022 -0.000040 -0.000057 -0.000074 -0.000089 -0.000103 -0.000115 -0.000123 -0.000129 -0.000130 -0.000129 -0.000124 -0.000116 -0.000105 -0.000093 -0.000079 -0.000065 -0.000049 -0.000033 -0.000018 -0.000003 0.000011 0.000023 0.000033 0.000041 0.000047 0.000052 0.000055 0.000057 0.000057 0.000057 0.000056 0.000054 0.000052 0.000049 0.000046 0.000043 0.000040 0.000037 0.000034 0.000030 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000027 0.000032 0.000037 0.000042 0.000047 0.000051 0.000056 0.000060 0.000064 0.000068 0.000071 0.000074 0.000077 0.000080 0.000081 0.000082 0.000080 0.000077 0.000072 0.000063 0.000052 0.000038 0.000022 0.000003 -0.000017 -0.000037 -0.000058 -0.000078 -0.000096 -0.000113 -0.000126 -0.000137 -0.000143 -0.000146 -0.000145 -0.000139 -0.000131 -0.000119 -0.000105 -0.000089 -0.000072 -0.000054 -0.000035 -0.000016 0.000002 0.000019 0.000034 0.000046 0.000056 0.000064 0.000069 0.000072 0.000074 0.000074 0.000073 0.000071 0.000068 0.000065 0.000062 0.000058 0.000054 0.000050 0.000046 0.000042 0.000037 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000027 0.000032 0.000038 0.000044 0.000050 0.000056 0.000062 0.000068 0.000074 0.000080 0.000085 0.000090 0.000094 0.000098 0.000102 0.000104 0.000105 0.000104 0.000100 0.000094 0.000084 0.000072 0.000055 0.000036 0.000015 -0.000008 -0.000032 -0.000056 -0.000080 -0.000101 -0.000121 -0.000137 -0.000149 -0.000157 -0.000161 -0.000160 -0.000155 -0.000145 -0.000133 -0.000117 -0.000099 -0.000079 -0.000057 -0.000035 -0.000012 0.000010 0.000030 0.000048 0.000063 0.000076 0.000085 0.000091 0.000094 0.000095 0.000095 0.000092 0.000089 0.000086 0.000081 0.000077 0.000072 0.000067 0.000062 0.000057 0.000051 0.000046 0.000040 0.000035 0.000029 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000027 0.000032 0.000037 0.000044 0.000051 0.000059 0.000067 0.000075 0.000082 0.000090 0.000097 0.000105 0.000111 0.000118 0.000123 0.000128 0.000131 0.000133 0.000132 0.000128 0.000120 0.000109 0.000094 0.000076 0.000054 0.000030 0.000003 -0.000024 -0.000052 -0.000079 -0.000103 -0.000126 -0.000145 -0.000160 -0.000170 -0.000175 -0.000175 -0.000169 -0.000160 -0.000146 -0.000128 -0.000108 -0.000085 -0.000059 -0.000033 -0.000006 0.000020 0.000045 0.000066 0.000085 0.000099 0.000110 0.000117 0.000120 0.000121 0.000120 0.000116 0.000112 0.000107 0.000101 0.000095 0.000089 0.000083 0.000076 0.000069 0.000062 0.000055 0.000048 0.000042 0.000035 0.000030 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000014 0.000016 0.000019 0.000022 0.000026 0.000031 0.000036 0.000043 0.000051 0.000059 0.000068 0.000078 0.000088 0.000098 0.000108 0.000117 0.000127 0.000136 0.000144 0.000152 0.000158 0.000162 0.000164 0.000163 0.000159 0.000151 0.000138 0.000122 0.000101 0.000076 0.000048 0.000019 -0.000013 -0.000044 -0.000074 -0.000103 -0.000128 -0.000151 -0.000168 -0.000181 -0.000187 -0.000188 -0.000183 -0.000173 -0.000158 -0.000139 -0.000115 -0.000089 -0.000059 -0.000028 0.000004 0.000035 0.000063 0.000089 0.000111 0.000128 0.000140 0.000148 0.000152 0.000152 0.000150 0.000145 0.000139 0.000132 0.000124 0.000116 0.000108 0.000100 0.000092 0.000083 0.000075 0.000066 0.000057 0.000049 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000022 0.000025 0.000030 0.000035 0.000041 0.000049 0.000057 0.000067 0.000078 0.000090 0.000102 0.000114 0.000126 0.000139 0.000151 0.000163 0.000174 0.000184 0.000192 0.000198 0.000201 0.000200 0.000195 0.000186 0.000172 0.000154 0.000131 0.000103 0.000072 0.000038 0.000003 -0.000032 -0.000067 -0.000099 -0.000129 -0.000154 -0.000175 -0.000190 -0.000199 -0.000201 -0.000196 -0.000186 -0.000169 -0.000147 -0.000120 -0.000090 -0.000056 -0.000019 0.000018 0.000054 0.000087 0.000117 0.000142 0.000162 0.000177 0.000185 0.000189 0.000189 0.000185 0.000179 0.000170 0.000161 0.000151 0.000141 0.000131 0.000120 0.000110 0.000099 0.000088 0.000078 0.000067 0.000058 0.000049 0.000041 0.000034 0.000028 0.000024 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000046 0.000054 0.000064 0.000075 0.000088 0.000101 0.000115 0.000130 0.000146 0.000161 0.000176 0.000191 0.000205 0.000218 0.000229 0.000237 0.000242 0.000242 0.000237 0.000228 0.000213 0.000192 0.000166 0.000135 0.000100 0.000062 0.000023 -0.000017 -0.000056 -0.000093 -0.000127 -0.000156 -0.000181 -0.000198 -0.000209 -0.000213 -0.000208 -0.000197 -0.000178 -0.000154 -0.000123 -0.000087 -0.000048 -0.000006 0.000036 0.000078 0.000117 0.000151 0.000180 0.000203 0.000219 0.000229 0.000233 0.000232 0.000226 0.000218 0.000207 0.000195 0.000182 0.000168 0.000155 0.000142 0.000129 0.000115 0.000102 0.000090 0.000078 0.000066 0.000056 0.000047 0.000039 0.000033 0.000027 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000036 0.000043 0.000050 0.000059 0.000070 0.000083 0.000097 0.000112 0.000129 0.000146 0.000165 0.000183 0.000202 0.000221 0.000239 0.000255 0.000269 0.000280 0.000287 0.000289 0.000285 0.000275 0.000259 0.000236 0.000208 0.000173 0.000134 0.000092 0.000047 0.000002 -0.000043 -0.000085 -0.000123 -0.000157 -0.000185 -0.000206 -0.000220 -0.000224 -0.000220 -0.000207 -0.000186 -0.000158 -0.000122 -0.000081 -0.000036 0.000012 0.000061 0.000109 0.000153 0.000192 0.000224 0.000250 0.000268 0.000279 0.000282 0.000280 0.000273 0.000261 0.000247 0.000231 0.000215 0.000198 0.000181 0.000165 0.000148 0.000132 0.000116 0.000101 0.000087 0.000074 0.000063 0.000053 0.000044 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000038 0.000045 0.000054 0.000063 0.000075 0.000088 0.000104 0.000121 0.000140 0.000160 0.000182 0.000205 0.000228 0.000251 0.000273 0.000293 0.000311 0.000326 0.000336 0.000340 0.000338 0.000329 0.000312 0.000288 0.000256 0.000218 0.000174 0.000125 0.000075 0.000023 -0.000027 -0.000075 -0.000119 -0.000158 -0.000191 -0.000215 -0.000230 -0.000236 -0.000231 -0.000217 -0.000193 -0.000159 -0.000118 -0.000071 -0.000018 0.000037 0.000093 0.000147 0.000196 0.000240 0.000276 0.000304 0.000323 0.000334 0.000337 0.000333 0.000323 0.000308 0.000290 0.000270 0.000249 0.000228 0.000207 0.000187 0.000167 0.000148 0.000129 0.000112 0.000096 0.000081 0.000069 0.000058 0.000048 0.000040 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000029 0.000034 0.000040 0.000047 0.000055 0.000066 0.000078 0.000092 0.000109 0.000128 0.000149 0.000172 0.000197 0.000223 0.000251 0.000278 0.000306 0.000331 0.000354 0.000374 0.000388 0.000396 0.000396 0.000388 0.000371 0.000345 0.000311 0.000268 0.000218 0.000164 0.000106 0.000048 -0.000010 -0.000065 -0.000115 -0.000160 -0.000197 -0.000225 -0.000243 -0.000250 -0.000244 -0.000227 -0.000198 -0.000159 -0.000111 -0.000056 0.000005 0.000068 0.000131 0.000192 0.000247 0.000295 0.000334 0.000364 0.000384 0.000394 0.000396 0.000389 0.000376 0.000357 0.000334 0.000309 0.000283 0.000257 0.000231 0.000207 0.000183 0.000160 0.000139 0.000119 0.000102 0.000086 0.000072 0.000061 0.000051 0.000042 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000039 0.000046 0.000055 0.000065 0.000078 0.000092 0.000110 0.000130 0.000153 0.000179 0.000207 0.000238 0.000270 0.000303 0.000335 0.000367 0.000396 0.000422 0.000441 0.000454 0.000458 0.000452 0.000436 0.000409 0.000371 0.000324 0.000268 0.000207 0.000141 0.000074 0.000008 -0.000055 -0.000113 -0.000165 -0.000207 -0.000240 -0.000260 -0.000267 -0.000260 -0.000239 -0.000205 -0.000159 -0.000102 -0.000037 0.000033 0.000105 0.000177 0.000244 0.000305 0.000357 0.000399 0.000430 0.000449 0.000458 0.000457 0.000446 0.000428 0.000404 0.000376 0.000345 0.000313 0.000282 0.000251 0.000222 0.000194 0.000168 0.000144 0.000123 0.000104 0.000087 0.000073 0.000061 0.000051 0.000043 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000024 0.000027 0.000032 0.000037 0.000044 0.000052 0.000061 0.000074 0.000088 0.000106 0.000127 0.000152 0.000180 0.000211 0.000246 0.000283 0.000321 0.000360 0.000399 0.000435 0.000468 0.000494 0.000513 0.000521 0.000519 0.000504 0.000477 0.000436 0.000385 0.000323 0.000253 0.000179 0.000102 0.000026 -0.000047 -0.000114 -0.000174 -0.000223 -0.000261 -0.000283 -0.000291 -0.000281 -0.000256 -0.000214 -0.000159 -0.000092 -0.000016 0.000065 0.000148 0.000228 0.000303 0.000370 0.000426 0.000469 0.000500 0.000518 0.000524 0.000518 0.000502 0.000478 0.000448 0.000413 0.000375 0.000337 0.000299 0.000263 0.000229 0.000198 0.000169 0.000143 0.000120 0.000100 0.000083 0.000069 0.000057 0.000048 0.000040 0.000034 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000028 0.000032 0.000038 0.000045 0.000053 0.000064 0.000078 0.000096 0.000117 0.000143 0.000173 0.000207 0.000245 0.000287 0.000331 0.000377 0.000424 0.000468 0.000509 0.000544 0.000570 0.000585 0.000587 0.000575 0.000548 0.000506 0.000449 0.000381 0.000303 0.000218 0.000130 0.000042 -0.000043 -0.000122 -0.000191 -0.000249 -0.000292 -0.000318 -0.000325 -0.000312 -0.000280 -0.000230 -0.000163 -0.000084 0.000005 0.000099 0.000193 0.000284 0.000367 0.000439 0.000499 0.000543 0.000573 0.000588 0.000589 0.000577 0.000554 0.000522 0.000484 0.000441 0.000396 0.000351 0.000307 0.000266 0.000227 0.000192 0.000161 0.000134 0.000110 0.000090 0.000073 0.000060 0.000049 0.000041 0.000034 0.000029 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000024 0.000028 0.000033 0.000039 0.000049 0.000061 0.000077 0.000098 0.000123 0.000154 0.000191 0.000233 0.000279 0.000330 0.000384 0.000438 0.000492 0.000543 0.000588 0.000623 0.000646 0.000655 0.000647 0.000621 0.000578 0.000517 0.000441 0.000354 0.000257 0.000156 0.000054 -0.000046 -0.000138 -0.000220 -0.000288 -0.000338 -0.000368 -0.000374 -0.000357 -0.000317 -0.000255 -0.000175 -0.000081 0.000023 0.000132 0.000239 0.000341 0.000433 0.000511 0.000573 0.000619 0.000646 0.000656 0.000651 0.000631 0.000599 0.000558 0.000510 0.000458 0.000404 0.000351 0.000301 0.000254 0.000212 0.000174 0.000141 0.000113 0.000090 0.000071 0.000056 0.000044 0.000035 0.000029 0.000024 0.000020 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000014 0.000018 0.000024 0.000033 0.000047 0.000066 0.000091 0.000122 0.000160 0.000205 0.000257 0.000314 0.000375 0.000439 0.000504 0.000566 0.000623 0.000669 0.000703 0.000720 0.000718 0.000695 0.000650 0.000586 0.000503 0.000404 0.000295 0.000178 0.000058 -0.000059 -0.000169 -0.000266 -0.000347 -0.000406 -0.000439 -0.000445 -0.000423 -0.000372 -0.000297 -0.000201 -0.000089 0.000033 0.000159 0.000282 0.000396 0.000498 0.000582 0.000648 0.000692 0.000717 0.000721 0.000707 0.000677 0.000634 0.000581 0.000522 0.000459 0.000396 0.000335 0.000278 0.000226 0.000180 0.000140 0.000107 0.000080 0.000058 0.000041 0.000029 0.000020 0.000015 0.000011 0.000009 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000002 0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000012 -0.000013 -0.000011 -0.000006 0.000003 0.000019 0.000041 0.000072 0.000111 0.000158 0.000214 0.000278 0.000348 0.000423 0.000500 0.000575 0.000645 0.000706 0.000752 0.000779 0.000785 0.000766 0.000723 0.000654 0.000564 0.000453 0.000328 0.000192 0.000052 -0.000087 -0.000218 -0.000335 -0.000431 -0.000500 -0.000539 -0.000544 -0.000515 -0.000453 -0.000361 -0.000245 -0.000112 0.000031 0.000177 0.000317 0.000446 0.000559 0.000650 0.000719 0.000762 0.000782 0.000778 0.000754 0.000712 0.000656 0.000589 0.000517 0.000442 0.000368 0.000298 0.000234 0.000177 0.000128 0.000088 0.000055 0.000030 0.000011 -0.000002 -0.000010 -0.000014 -0.000015 -0.000014 -0.000012 -0.000010 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000009 -0.000013 -0.000019 -0.000025 -0.000033 -0.000041 -0.000049 -0.000056 -0.000061 -0.000062 -0.000058 -0.000048 -0.000029 -0.000001 0.000038 0.000088 0.000148 0.000219 0.000298 0.000385 0.000476 0.000566 0.000653 0.000729 0.000790 0.000831 0.000847 0.000835 0.000793 0.000722 0.000623 0.000499 0.000355 0.000197 0.000032 -0.000133 -0.000290 -0.000430 -0.000545 -0.000628 -0.000673 -0.000678 -0.000641 -0.000564 -0.000453 -0.000315 -0.000157 0.000011 0.000180 0.000342 0.000488 0.000613 0.000712 0.000783 0.000826 0.000839 0.000826 0.000790 0.000733 0.000661 0.000579 0.000491 0.000402 0.000316 0.000237 0.000165 0.000104 0.000053 0.000013 -0.000018 -0.000039 -0.000053 -0.000060 -0.000061 -0.000059 -0.000054 -0.000047 -0.000040 -0.000033 -0.000026 -0.000020 -0.000015 -0.000010 -0.000007 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000008 -0.000012 -0.000017 -0.000024 -0.000032 -0.000042 -0.000054 -0.000068 -0.000083 -0.000098 -0.000114 -0.000127 -0.000137 -0.000141 -0.000137 -0.000124 -0.000100 -0.000062 -0.000012 0.000053 0.000131 0.000220 0.000320 0.000427 0.000535 0.000641 0.000737 0.000816 0.000873 0.000903 0.000900 0.000862 0.000788 0.000680 0.000541 0.000376 0.000191 -0.000004 -0.000201 -0.000389 -0.000557 -0.000695 -0.000795 -0.000848 -0.000852 -0.000806 -0.000713 -0.000579 -0.000414 -0.000226 -0.000029 0.000168 0.000353 0.000519 0.000659 0.000767 0.000841 0.000881 0.000887 0.000862 0.000810 0.000736 0.000646 0.000545 0.000440 0.000335 0.000236 0.000146 0.000067 0.000002 -0.000050 -0.000089 -0.000116 -0.000131 -0.000138 -0.000136 -0.000130 -0.000119 -0.000105 -0.000091 -0.000077 -0.000063 -0.000051 -0.000040 -0.000031 -0.000023 -0.000016 -0.000011 -0.000007 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000007 -0.000012 -0.000017 -0.000024 -0.000033 -0.000044 -0.000057 -0.000073 -0.000092 -0.000114 -0.000138 -0.000163 -0.000189 -0.000214 -0.000234 -0.000249 -0.000255 -0.000250 -0.000231 -0.000196 -0.000145 -0.000077 0.000008 0.000109 0.000224 0.000348 0.000478 0.000606 0.000724 0.000827 0.000904 0.000950 0.000960 0.000928 0.000853 0.000736 0.000580 0.000390 0.000175 -0.000056 -0.000291 -0.000516 -0.000719 -0.000885 -0.001005 -0.001069 -0.001073 -0.001017 -0.000904 -0.000744 -0.000546 -0.000324 -0.000092 0.000137 0.000351 0.000540 0.000696 0.000814 0.000890 0.000926 0.000922 0.000882 0.000812 0.000718 0.000606 0.000484 0.000358 0.000236 0.000122 0.000021 -0.000065 -0.000134 -0.000186 -0.000222 -0.000242 -0.000250 -0.000247 -0.000235 -0.000217 -0.000195 -0.000171 -0.000147 -0.000123 -0.000102 -0.000082 -0.000065 -0.000051 -0.000039 -0.000029 -0.000021 -0.000014 -0.000009 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000014 -0.000021 -0.000029 -0.000039 -0.000053 -0.000069 -0.000089 -0.000112 -0.000140 -0.000172 -0.000208 -0.000246 -0.000286 -0.000324 -0.000359 -0.000387 -0.000406 -0.000411 -0.000399 -0.000370 -0.000320 -0.000249 -0.000156 -0.000042 0.000089 0.000235 0.000388 0.000543 0.000689 0.000819 0.000922 0.000990 0.001015 0.000993 0.000918 0.000793 0.000618 0.000400 0.000148 -0.000125 -0.000404 -0.000674 -0.000917 -0.001118 -0.001262 -0.001339 -0.001343 -0.001275 -0.001140 -0.000948 -0.000713 -0.000451 -0.000178 0.000090 0.000338 0.000553 0.000727 0.000855 0.000933 0.000962 0.000945 0.000887 0.000794 0.000675 0.000537 0.000390 0.000242 0.000100 -0.000031 -0.000144 -0.000238 -0.000310 -0.000361 -0.000391 -0.000404 -0.000400 -0.000385 -0.000359 -0.000327 -0.000291 -0.000254 -0.000217 -0.000182 -0.000150 -0.000122 -0.000097 -0.000076 -0.000059 -0.000045 -0.000033 -0.000024 -0.000016 -0.000011 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000016 -0.000023 -0.000032 -0.000044 -0.000059 -0.000077 -0.000100 -0.000128 -0.000161 -0.000201 -0.000245 -0.000296 -0.000350 -0.000406 -0.000463 -0.000515 -0.000560 -0.000594 -0.000613 -0.000612 -0.000589 -0.000542 -0.000468 -0.000366 -0.000239 -0.000089 0.000081 0.000262 0.000448 0.000628 0.000791 0.000926 0.001021 0.001068 0.001059 0.000987 0.000853 0.000657 0.000408 0.000115 -0.000207 -0.000539 -0.000861 -0.001153 -0.001394 -0.001567 -0.001660 -0.001665 -0.001584 -0.001423 -0.001194 -0.000914 -0.000603 -0.000282 0.000031 0.000317 0.000563 0.000757 0.000894 0.000972 0.000991 0.000956 0.000874 0.000753 0.000604 0.000436 0.000260 0.000085 -0.000080 -0.000229 -0.000355 -0.000456 -0.000531 -0.000579 -0.000603 -0.000604 -0.000588 -0.000556 -0.000514 -0.000464 -0.000411 -0.000357 -0.000304 -0.000255 -0.000210 -0.000171 -0.000137 -0.000108 -0.000084 -0.000064 -0.000048 -0.000035 -0.000025 -0.000017 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000023 -0.000033 -0.000046 -0.000062 -0.000082 -0.000108 -0.000139 -0.000177 -0.000222 -0.000275 -0.000336 -0.000404 -0.000477 -0.000555 -0.000633 -0.000707 -0.000773 -0.000827 -0.000862 -0.000875 -0.000861 -0.000817 -0.000741 -0.000632 -0.000490 -0.000318 -0.000121 0.000094 0.000317 0.000536 0.000740 0.000914 0.001045 0.001120 0.001128 0.001063 0.000921 0.000704 0.000419 0.000079 -0.000299 -0.000692 -0.001076 -0.001425 -0.001713 -0.001921 -0.002032 -0.002039 -0.001943 -0.001750 -0.001478 -0.001145 -0.000777 -0.000399 -0.000033 0.000298 0.000578 0.000794 0.000940 0.001013 0.001017 0.000958 0.000845 0.000689 0.000502 0.000298 0.000087 -0.000119 -0.000310 -0.000478 -0.000619 -0.000728 -0.000804 -0.000849 -0.000863 -0.000851 -0.000817 -0.000766 -0.000703 -0.000632 -0.000557 -0.000482 -0.000411 -0.000344 -0.000284 -0.000231 -0.000185 -0.000146 -0.000114 -0.000088 -0.000066 -0.000049 -0.000036 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000016 -0.000023 -0.000033 -0.000046 -0.000062 -0.000084 -0.000111 -0.000144 -0.000186 -0.000236 -0.000295 -0.000365 -0.000445 -0.000535 -0.000632 -0.000735 -0.000839 -0.000939 -0.001031 -0.001108 -0.001164 -0.001194 -0.001192 -0.001153 -0.001076 -0.000958 -0.000799 -0.000603 -0.000375 -0.000122 0.000145 0.000412 0.000665 0.000888 0.001062 0.001173 0.001206 0.001152 0.001004 0.000764 0.000440 0.000046 -0.000397 -0.000861 -0.001316 -0.001730 -0.002075 -0.002323 -0.002456 -0.002465 -0.002349 -0.002120 -0.001795 -0.001400 -0.000965 -0.000519 -0.000092 0.000291 0.000608 0.000847 0.000999 0.001064 0.001047 0.000955 0.000802 0.000601 0.000369 0.000120 -0.000132 -0.000374 -0.000595 -0.000787 -0.000943 -0.001061 -0.001138 -0.001176 -0.001179 -0.001150 -0.001095 -0.001020 -0.000931 -0.000834 -0.000734 -0.000634 -0.000540 -0.000452 -0.000373 -0.000303 -0.000244 -0.000193 -0.000151 -0.000117 -0.000089 -0.000066 -0.000049 -0.000035 -0.000025 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000031 -0.000044 -0.000061 -0.000082 -0.000110 -0.000145 -0.000188 -0.000242 -0.000306 -0.000383 -0.000473 -0.000576 -0.000691 -0.000817 -0.000949 -0.001084 -0.001216 -0.001339 -0.001444 -0.001525 -0.001575 -0.001588 -0.001557 -0.001479 -0.001352 -0.001176 -0.000952 -0.000687 -0.000389 -0.000071 0.000253 0.000566 0.000847 0.001075 0.001232 0.001297 0.001259 0.001108 0.000845 0.000478 0.000024 -0.000492 -0.001037 -0.001575 -0.002066 -0.002475 -0.002770 -0.002928 -0.002938 -0.002800 -0.002526 -0.002140 -0.001671 -0.001156 -0.000631 -0.000133 0.000308 0.000667 0.000929 0.001085 0.001136 0.001088 0.000954 0.000749 0.000493 0.000204 -0.000100 -0.000402 -0.000687 -0.000943 -0.001162 -0.001335 -0.001461 -0.001539 -0.001569 -0.001557 -0.001508 -0.001428 -0.001325 -0.001205 -0.001077 -0.000946 -0.000817 -0.000694 -0.000581 -0.000480 -0.000391 -0.000314 -0.000249 -0.000195 -0.000151 -0.000115 -0.000087 -0.000065 -0.000047 -0.000034 -0.000024 -0.000017 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000014 -0.000020 -0.000029 -0.000041 -0.000057 -0.000078 -0.000106 -0.000141 -0.000185 -0.000240 -0.000308 -0.000389 -0.000487 -0.000600 -0.000730 -0.000876 -0.001034 -0.001202 -0.001374 -0.001543 -0.001701 -0.001840 -0.001951 -0.002026 -0.002056 -0.002035 -0.001958 -0.001821 -0.001624 -0.001370 -0.001063 -0.000713 -0.000334 0.000058 0.000442 0.000794 0.001089 0.001302 0.001409 0.001394 0.001244 0.000957 0.000544 0.000022 -0.000577 -0.001215 -0.001848 -0.002428 -0.002911 -0.003259 -0.003446 -0.003456 -0.003291 -0.002964 -0.002504 -0.001948 -0.001339 -0.000723 -0.000143 0.000365 0.000770 0.001055 0.001211 0.001239 0.001150 0.000961 0.000692 0.000367 0.000008 -0.000362 -0.000724 -0.001061 -0.001359 -0.001609 -0.001802 -0.001938 -0.002015 -0.002036 -0.002006 -0.001932 -0.001822 -0.001685 -0.001530 -0.001365 -0.001197 -0.001033 -0.000878 -0.000735 -0.000607 -0.000494 -0.000398 -0.000316 -0.000248 -0.000192 -0.000147 -0.000111 -0.000083 -0.000061 -0.000044 -0.000032 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000038 -0.000053 -0.000073 -0.000099 -0.000133 -0.000177 -0.000232 -0.000301 -0.000385 -0.000487 -0.000608 -0.000750 -0.000911 -0.001091 -0.001288 -0.001497 -0.001711 -0.001922 -0.002123 -0.002301 -0.002447 -0.002551 -0.002602 -0.002594 -0.002518 -0.002371 -0.002152 -0.001862 -0.001506 -0.001096 -0.000645 -0.000173 0.000296 0.000733 0.001108 0.001391 0.001551 0.001566 0.001421 0.001112 0.000648 0.000051 -0.000642 -0.001386 -0.002127 -0.002808 -0.003376 -0.003786 -0.004004 -0.004014 -0.003815 -0.003426 -0.002879 -0.002220 -0.001502 -0.000780 -0.000105 0.000477 0.000933 0.001240 0.001390 0.001388 0.001246 0.000987 0.000638 0.000227 -0.000217 -0.000668 -0.001102 -0.001501 -0.001848 -0.002134 -0.002351 -0.002497 -0.002573 -0.002582 -0.002531 -0.002429 -0.002284 -0.002108 -0.001910 -0.001702 -0.001491 -0.001286 -0.001093 -0.000915 -0.000756 -0.000616 -0.000496 -0.000394 -0.000310 -0.000240 -0.000184 -0.000140 -0.000105 -0.000077 -0.000057 -0.000041 -0.000029 -0.000021 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000025 -0.000035 -0.000048 -0.000067 -0.000091 -0.000124 -0.000165 -0.000219 -0.000287 -0.000371 -0.000475 -0.000600 -0.000749 -0.000922 -0.001120 -0.001340 -0.001581 -0.001836 -0.002099 -0.002360 -0.002608 -0.002832 -0.003019 -0.003157 -0.003233 -0.003239 -0.003166 -0.003008 -0.002763 -0.002432 -0.002020 -0.001539 -0.001004 -0.000438 0.000131 0.000669 0.001141 0.001508 0.001734 0.001789 0.001654 0.001323 0.000804 0.000125 -0.000675 -0.001538 -0.002402 -0.003199 -0.003865 -0.004345 -0.004598 -0.004606 -0.004367 -0.003903 -0.003255 -0.002477 -0.001632 -0.000787 -0.000005 0.000661 0.001171 0.001500 0.001639 0.001595 0.001386 0.001041 0.000593 0.000078 -0.000469 -0.001017 -0.001537 -0.002009 -0.002415 -0.002743 -0.002987 -0.003146 -0.003220 -0.003216 -0.003141 -0.003005 -0.002820 -0.002598 -0.002352 -0.002093 -0.001833 -0.001581 -0.001343 -0.001124 -0.000929 -0.000757 -0.000610 -0.000485 -0.000381 -0.000296 -0.000228 -0.000173 -0.000130 -0.000096 -0.000071 -0.000051 -0.000037 -0.000026 -0.000019 -0.000013 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000022 -0.000031 -0.000044 -0.000060 -0.000083 -0.000113 -0.000152 -0.000203 -0.000268 -0.000350 -0.000453 -0.000579 -0.000731 -0.000911 -0.001120 -0.001359 -0.001625 -0.001916 -0.002224 -0.002542 -0.002859 -0.003163 -0.003439 -0.003672 -0.003848 -0.003954 -0.003977 -0.003907 -0.003737 -0.003462 -0.003084 -0.002608 -0.002044 -0.001412 -0.000736 -0.000048 0.000611 0.001197 0.001665 0.001971 0.002078 0.001959 0.001607 0.001029 0.000257 -0.000662 -0.001661 -0.002665 -0.003594 -0.004370 -0.004929 -0.005223 -0.005226 -0.004940 -0.004389 -0.003623 -0.002706 -0.001716 -0.000731 0.000174 0.000934 0.001503 0.001852 0.001972 0.001874 0.001582 0.001132 0.000566 -0.000074 -0.000744 -0.001406 -0.002029 -0.002587 -0.003061 -0.003439 -0.003715 -0.003888 -0.003961 -0.003941 -0.003838 -0.003664 -0.003433 -0.003159 -0.002857 -0.002542 -0.002225 -0.001919 -0.001630 -0.001365 -0.001128 -0.000920 -0.000741 -0.000590 -0.000464 -0.000361 -0.000278 -0.000211 -0.000159 -0.000118 -0.000087 -0.000064 -0.000046 -0.000033 -0.000023 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000028 -0.000039 -0.000054 -0.000074 -0.000102 -0.000138 -0.000185 -0.000246 -0.000324 -0.000423 -0.000546 -0.000697 -0.000879 -0.001094 -0.001345 -0.001630 -0.001948 -0.002295 -0.002663 -0.003044 -0.003424 -0.003790 -0.004124 -0.004410 -0.004630 -0.004769 -0.004812 -0.004745 -0.004561 -0.004253 -0.003821 -0.003269 -0.002610 -0.001864 -0.001059 -0.000234 0.000566 0.001288 0.001877 0.002278 0.002448 0.002353 0.001980 0.001340 0.000464 -0.000588 -0.001741 -0.002904 -0.003982 -0.004885 -0.005534 -0.005872 -0.005870 -0.005529 -0.004878 -0.003975 -0.002899 -0.001742 -0.000597 0.000446 0.001311 0.001943 0.002310 0.002405 0.002240 0.001847 0.001272 0.000564 -0.000223 -0.001038 -0.001836 -0.002579 -0.003237 -0.003791 -0.004227 -0.004539 -0.004729 -0.004800 -0.004762 -0.004628 -0.004411 -0.004128 -0.003795 -0.003431 -0.003051 -0.002671 -0.002303 -0.001956 -0.001639 -0.001355 -0.001105 -0.000891 -0.000709 -0.000558 -0.000435 -0.000335 -0.000255 -0.000192 -0.000143 -0.000106 -0.000077 -0.000056 -0.000040 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000024 -0.000034 -0.000048 -0.000066 -0.000090 -0.000123 -0.000166 -0.000222 -0.000295 -0.000389 -0.000506 -0.000652 -0.000831 -0.001047 -0.001302 -0.001598 -0.001935 -0.002311 -0.002720 -0.003156 -0.003606 -0.004057 -0.004492 -0.004892 -0.005236 -0.005506 -0.005682 -0.005746 -0.005684 -0.005483 -0.005136 -0.004642 -0.004004 -0.003235 -0.002358 -0.001404 -0.000418 0.000547 0.001427 0.002157 0.002672 0.002918 0.002854 0.002462 0.001752 0.000763 -0.000439 -0.001765 -0.003109 -0.004357 -0.005403 -0.006154 -0.006543 -0.006535 -0.006129 -0.005363 -0.004305 -0.003048 -0.001701 -0.000375 0.000822 0.001804 0.002505 0.002890 0.002950 0.002704 0.002192 0.001468 0.000594 -0.000365 -0.001349 -0.002303 -0.003184 -0.003959 -0.004605 -0.005107 -0.005462 -0.005670 -0.005740 -0.005682 -0.005512 -0.005247 -0.004906 -0.004509 -0.004075 -0.003624 -0.003172 -0.002735 -0.002324 -0.001947 -0.001610 -0.001314 -0.001059 -0.000844 -0.000664 -0.000517 -0.000399 -0.000304 -0.000229 -0.000172 -0.000127 -0.000093 -0.000067 -0.000048 -0.000035 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000014 -0.000021 -0.000029 -0.000041 -0.000057 -0.000079 -0.000108 -0.000147 -0.000198 -0.000265 -0.000351 -0.000461 -0.000599 -0.000771 -0.000981 -0.001234 -0.001533 -0.001880 -0.002275 -0.002715 -0.003195 -0.003704 -0.004232 -0.004761 -0.005272 -0.005744 -0.006154 -0.006478 -0.006695 -0.006783 -0.006724 -0.006505 -0.006114 -0.005548 -0.004811 -0.003916 -0.002888 -0.001762 -0.000591 0.000563 0.001626 0.002521 0.003169 0.003505 0.003479 0.003069 0.002285 0.001168 -0.000203 -0.001724 -0.003271 -0.004712 -0.005920 -0.006788 -0.007235 -0.007219 -0.006741 -0.005845 -0.004610 -0.003148 -0.001586 -0.000058 0.001314 0.002425 0.003202 0.003602 0.003620 0.003278 0.002626 0.001730 0.000665 -0.000493 -0.001671 -0.002805 -0.003845 -0.004753 -0.005503 -0.006081 -0.006483 -0.006713 -0.006781 -0.006701 -0.006492 -0.006174 -0.005769 -0.005300 -0.004789 -0.004259 -0.003729 -0.003216 -0.002734 -0.002291 -0.001895 -0.001547 -0.001247 -0.000994 -0.000783 -0.000610 -0.000470 -0.000359 -0.000271 -0.000203 -0.000150 -0.000110 -0.000080 -0.000058 -0.000041 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000035 -0.000049 -0.000068 -0.000094 -0.000128 -0.000174 -0.000234 -0.000312 -0.000413 -0.000541 -0.000703 -0.000903 -0.001148 -0.001442 -0.001790 -0.002193 -0.002651 -0.003162 -0.003718 -0.004309 -0.004921 -0.005536 -0.006130 -0.006681 -0.007162 -0.007546 -0.007808 -0.007922 -0.007867 -0.007625 -0.007184 -0.006538 -0.005688 -0.004650 -0.003449 -0.002127 -0.000745 0.000626 0.001899 0.002982 0.003784 0.004224 0.004245 0.003817 0.002950 0.001693 0.000133 -0.001607 -0.003384 -0.005043 -0.006435 -0.007435 -0.007947 -0.007924 -0.007365 -0.006322 -0.004890 -0.003198 -0.001397 0.000359 0.001925 0.003181 0.004040 0.004457 0.004424 0.003972 0.003160 0.002067 0.000783 -0.000601 -0.002000 -0.003338 -0.004559 -0.005617 -0.006484 -0.007147 -0.007603 -0.007857 -0.007923 -0.007820 -0.007568 -0.007191 -0.006716 -0.006168 -0.005574 -0.004957 -0.004342 -0.003746 -0.003185 -0.002671 -0.002209 -0.001804 -0.001455 -0.001160 -0.000914 -0.000712 -0.000549 -0.000420 -0.000317 -0.000238 -0.000176 -0.000130 -0.000094 -0.000068 -0.000049 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000041 -0.000058 -0.000080 -0.000110 -0.000150 -0.000203 -0.000273 -0.000364 -0.000481 -0.000630 -0.000817 -0.001049 -0.001331 -0.001671 -0.002071 -0.002536 -0.003063 -0.003651 -0.004290 -0.004970 -0.005674 -0.006381 -0.007067 -0.007703 -0.008261 -0.008710 -0.009020 -0.009162 -0.009110 -0.008844 -0.008346 -0.007608 -0.006631 -0.005430 -0.004035 -0.002492 -0.000870 0.000747 0.002257 0.003553 0.004528 0.005088 0.005163 0.004717 0.003759 0.002344 0.000574 -0.001412 -0.003446 -0.005349 -0.006949 -0.008098 -0.008685 -0.008655 -0.008008 -0.006802 -0.005150 -0.003202 -0.001134 0.000875 0.002657 0.004073 0.005024 0.005458 0.005368 0.004791 0.003798 0.002484 0.000954 -0.000684 -0.002331 -0.003899 -0.005321 -0.006547 -0.007546 -0.008304 -0.008819 -0.009100 -0.009165 -0.009035 -0.008735 -0.008295 -0.007744 -0.007111 -0.006426 -0.005717 -0.005009 -0.004323 -0.003678 -0.003085 -0.002553 -0.002086 -0.001683 -0.001342 -0.001058 -0.000824 -0.000636 -0.000486 -0.000367 -0.000275 -0.000204 -0.000150 -0.000110 -0.000079 -0.000057 -0.000040 -0.000028 -0.000020 -0.000014 -0.000009 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000024 -0.000034 -0.000048 -0.000067 -0.000092 -0.000127 -0.000173 -0.000235 -0.000315 -0.000420 -0.000555 -0.000726 -0.000941 -0.001207 -0.001531 -0.001919 -0.002378 -0.002908 -0.003511 -0.004181 -0.004911 -0.005686 -0.006489 -0.007296 -0.008079 -0.008807 -0.009448 -0.009966 -0.010328 -0.010499 -0.010451 -0.010156 -0.009595 -0.008755 -0.007636 -0.006253 -0.004640 -0.002849 -0.000959 0.000932 0.002708 0.004243 0.005413 0.006106 0.006241 0.005776 0.004717 0.003127 0.001122 -0.001138 -0.003459 -0.005636 -0.007469 -0.008785 -0.009458 -0.009421 -0.008677 -0.007293 -0.005398 -0.003168 -0.000804 0.001486 0.003507 0.005101 0.006155 0.006608 0.006455 0.005741 0.004548 0.002988 0.001184 -0.000737 -0.002658 -0.004481 -0.006127 -0.007540 -0.008685 -0.009547 -0.010128 -0.010439 -0.010501 -0.010342 -0.009992 -0.009484 -0.008851 -0.008127 -0.007344 -0.006536 -0.005728 -0.004946 -0.004210 -0.003533 -0.002926 -0.002391 -0.001930 -0.001539 -0.001213 -0.000946 -0.000730 -0.000558 -0.000422 -0.000316 -0.000235 -0.000173 -0.000126 -0.000091 -0.000065 -0.000046 -0.000033 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000039 -0.000055 -0.000076 -0.000106 -0.000146 -0.000199 -0.000269 -0.000361 -0.000481 -0.000635 -0.000830 -0.001075 -0.001377 -0.001746 -0.002187 -0.002707 -0.003308 -0.003991 -0.004751 -0.005577 -0.006454 -0.007362 -0.008275 -0.009162 -0.009988 -0.010717 -0.011309 -0.011726 -0.011929 -0.011883 -0.011557 -0.010925 -0.009973 -0.008697 -0.007113 -0.005258 -0.003194 -0.001007 0.001188 0.003258 0.005057 0.006441 0.007282 0.007482 0.006993 0.005822 0.004037 0.001772 -0.000792 -0.003432 -0.005913 -0.008004 -0.009506 -0.010276 -0.010235 -0.009386 -0.007807 -0.005647 -0.003106 -0.000418 0.002180 0.004467 0.006259 0.007427 0.007904 0.007684 0.006821 0.005410 0.003581 0.001478 -0.000753 -0.002977 -0.005080 -0.006971 -0.008588 -0.009893 -0.010870 -0.011522 -0.011866 -0.011926 -0.011737 -0.011332 -0.010750 -0.010030 -0.009209 -0.008323 -0.007409 -0.006496 -0.005612 -0.004779 -0.004013 -0.003325 -0.002718 -0.002195 -0.001751 -0.001381 -0.001077 -0.000831 -0.000635 -0.000480 -0.000360 -0.000267 -0.000197 -0.000144 -0.000104 -0.000075 -0.000053 -0.000037 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000031 -0.000044 -0.000062 -0.000087 -0.000120 -0.000165 -0.000226 -0.000305 -0.000410 -0.000546 -0.000720 -0.000941 -0.001218 -0.001559 -0.001974 -0.002471 -0.003057 -0.003734 -0.004502 -0.005356 -0.006284 -0.007269 -0.008289 -0.009314 -0.010311 -0.011241 -0.012062 -0.012733 -0.013208 -0.013444 -0.013400 -0.013039 -0.012330 -0.011255 -0.009808 -0.008004 -0.005885 -0.003520 -0.001009 0.001519 0.003909 0.005996 0.007612 0.008612 0.008882 0.008365 0.007067 0.005066 0.002513 -0.000386 -0.003378 -0.006193 -0.008568 -0.010277 -0.011154 -0.011111 -0.010150 -0.008361 -0.005912 -0.003034 0.000009 0.002945 0.005523 0.007534 0.008831 0.009338 0.009050 0.008027 0.006382 0.004263 0.001837 -0.000730 -0.003282 -0.005689 -0.007847 -0.009685 -0.011163 -0.012265 -0.012995 -0.013373 -0.013433 -0.013211 -0.012748 -0.012089 -0.011276 -0.010352 -0.009358 -0.008331 -0.007308 -0.006316 -0.005382 -0.004522 -0.003748 -0.003066 -0.002477 -0.001977 -0.001559 -0.001216 -0.000939 -0.000717 -0.000543 -0.000407 -0.000302 -0.000222 -0.000162 -0.000117 -0.000084 -0.000060 -0.000042 -0.000030 -0.000021 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000025 -0.000036 -0.000050 -0.000070 -0.000098 -0.000135 -0.000186 -0.000254 -0.000344 -0.000462 -0.000615 -0.000810 -0.001058 -0.001368 -0.001750 -0.002215 -0.002771 -0.003426 -0.004182 -0.005040 -0.005992 -0.007027 -0.008126 -0.009263 -0.010406 -0.011517 -0.012555 -0.013475 -0.014227 -0.014763 -0.015034 -0.014992 -0.014593 -0.013802 -0.012593 -0.010960 -0.008919 -0.006515 -0.003824 -0.000962 0.001924 0.004660 0.007055 0.008921 0.010088 0.010429 0.009876 0.008437 0.006198 0.003328 0.000063 -0.003313 -0.006493 -0.009179 -0.011114 -0.012110 -0.012068 -0.010987 -0.008971 -0.006212 -0.002969 0.000459 0.003763 0.006659 0.008911 0.010352 0.010898 0.010542 0.009353 0.007461 0.005033 0.002260 -0.000666 -0.003569 -0.006301 -0.008745 -0.010822 -0.012486 -0.013721 -0.014535 -0.014952 -0.015011 -0.014755 -0.014233 -0.013492 -0.012582 -0.011550 -0.010441 -0.009298 -0.008158 -0.007055 -0.006015 -0.005056 -0.004194 -0.003433 -0.002774 -0.002215 -0.001748 -0.001364 -0.001053 -0.000804 -0.000608 -0.000456 -0.000338 -0.000249 -0.000182 -0.000132 -0.000094 -0.000067 -0.000048 -0.000033 -0.000023 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000040 -0.000056 -0.000079 -0.000109 -0.000151 -0.000208 -0.000284 -0.000384 -0.000515 -0.000686 -0.000904 -0.001180 -0.001524 -0.001949 -0.002466 -0.003083 -0.003810 -0.004649 -0.005599 -0.006655 -0.007801 -0.009018 -0.010276 -0.011541 -0.012771 -0.013922 -0.014943 -0.015781 -0.016381 -0.016688 -0.016647 -0.016208 -0.015328 -0.013978 -0.012147 -0.009852 -0.007142 -0.004105 -0.000869 0.002400 0.005504 0.008227 0.010354 0.011695 0.012106 0.011509 0.009911 0.007411 0.004196 0.000533 -0.003258 -0.006833 -0.009855 -0.012035 -0.013162 -0.013121 -0.011915 -0.009658 -0.006567 -0.002932 0.000910 0.004611 0.007853 0.010369 0.011972 0.012566 0.012145 0.010786 0.008635 0.005883 0.002746 -0.000559 -0.003835 -0.006911 -0.009659 -0.011989 -0.013851 -0.015228 -0.016131 -0.016591 -0.016650 -0.016359 -0.015774 -0.014949 -0.013938 -0.012794 -0.011567 -0.010302 -0.009042 -0.007823 -0.006672 -0.005613 -0.004658 -0.003815 -0.003085 -0.002464 -0.001945 -0.001518 -0.001172 -0.000895 -0.000677 -0.000507 -0.000377 -0.000277 -0.000202 -0.000146 -0.000105 -0.000075 -0.000053 -0.000037 -0.000026 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000031 -0.000044 -0.000062 -0.000087 -0.000121 -0.000168 -0.000230 -0.000314 -0.000425 -0.000571 -0.000759 -0.001000 -0.001305 -0.001685 -0.002154 -0.002724 -0.003405 -0.004205 -0.005129 -0.006176 -0.007337 -0.008598 -0.009936 -0.011319 -0.012709 -0.014063 -0.015330 -0.016456 -0.017382 -0.018048 -0.018392 -0.018351 -0.017870 -0.016897 -0.015397 -0.013358 -0.010796 -0.007764 -0.004361 -0.000730 0.002942 0.006430 0.009495 0.011893 0.013412 0.013889 0.013237 0.011463 0.008678 0.005092 0.001002 -0.003235 -0.007232 -0.010614 -0.013057 -0.014324 -0.014288 -0.012950 -0.010439 -0.006995 -0.002944 0.001339 0.005467 0.009080 0.011883 0.013666 0.014320 0.013838 0.012308 0.009891 0.006805 0.003289 -0.000413 -0.004077 -0.007515 -0.010581 -0.013176 -0.015246 -0.016773 -0.017771 -0.018275 -0.018336 -0.018010 -0.017361 -0.016448 -0.015333 -0.014074 -0.012724 -0.011335 -0.009952 -0.008613 -0.007349 -0.006185 -0.005136 -0.004208 -0.003405 -0.002721 -0.002148 -0.001677 -0.001295 -0.000989 -0.000748 -0.000561 -0.000416 -0.000306 -0.000224 -0.000162 -0.000116 -0.000083 -0.000059 -0.000042 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000025 -0.000035 -0.000049 -0.000069 -0.000096 -0.000133 -0.000184 -0.000253 -0.000345 -0.000467 -0.000627 -0.000834 -0.001098 -0.001432 -0.001849 -0.002363 -0.002987 -0.003732 -0.004608 -0.005619 -0.006763 -0.008033 -0.009410 -0.010870 -0.012380 -0.013899 -0.015378 -0.016764 -0.017997 -0.019013 -0.019747 -0.020128 -0.020089 -0.019563 -0.018493 -0.016839 -0.014583 -0.011742 -0.008375 -0.004592 -0.000551 0.003537 0.007424 0.010840 0.013515 0.015212 0.015748 0.015029 0.013062 0.009971 0.005988 0.001444 -0.003265 -0.007708 -0.011471 -0.014192 -0.015608 -0.015579 -0.014106 -0.011329 -0.007515 -0.003024 0.001725 0.006304 0.010314 0.013425 0.015405 0.016132 0.015596 0.013896 0.011212 0.007784 0.003879 -0.000231 -0.004296 -0.008107 -0.011503 -0.014373 -0.016659 -0.018342 -0.019439 -0.019991 -0.020054 -0.019693 -0.018978 -0.017977 -0.016756 -0.015378 -0.013904 -0.012388 -0.010878 -0.009418 -0.008039 -0.006769 -0.005623 -0.004610 -0.003731 -0.002983 -0.002356 -0.001840 -0.001421 -0.001086 -0.000821 -0.000615 -0.000457 -0.000336 -0.000245 -0.000178 -0.000128 -0.000091 -0.000065 -0.000046 -0.000032 -0.000023 -0.000016 -0.000012 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000019 -0.000027 -0.000038 -0.000053 -0.000075 -0.000105 -0.000145 -0.000201 -0.000276 -0.000377 -0.000510 -0.000684 -0.000909 -0.001196 -0.001560 -0.002014 -0.002573 -0.003251 -0.004061 -0.005013 -0.006112 -0.007354 -0.008732 -0.010227 -0.011811 -0.013449 -0.015097 -0.016703 -0.018209 -0.019550 -0.020658 -0.021460 -0.021880 -0.021840 -0.021268 -0.020100 -0.018287 -0.015808 -0.012682 -0.008973 -0.004799 -0.000339 0.004175 0.008468 0.012239 0.015192 0.017062 0.017650 0.016852 0.014676 0.011258 0.006857 0.001836 -0.003367 -0.008277 -0.012437 -0.015449 -0.017022 -0.017002 -0.015388 -0.012336 -0.008138 -0.003191 0.002045 0.007097 0.011525 0.014965 0.017159 0.017970 0.017391 0.015527 0.012576 0.008803 0.004505 -0.000018 -0.004493 -0.008685 -0.012417 -0.015570 -0.018077 -0.019920 -0.021119 -0.021720 -0.021787 -0.021392 -0.020611 -0.019519 -0.018191 -0.016694 -0.015093 -0.013449 -0.011812 -0.010229 -0.008735 -0.007357 -0.006114 -0.005015 -0.004061 -0.003248 -0.002566 -0.002005 -0.001549 -0.001184 -0.000896 -0.000671 -0.000498 -0.000367 -0.000268 -0.000194 -0.000140 -0.000100 -0.000071 -0.000051 -0.000036 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000029 -0.000041 -0.000058 -0.000081 -0.000113 -0.000157 -0.000218 -0.000299 -0.000408 -0.000552 -0.000740 -0.000983 -0.001294 -0.001687 -0.002177 -0.002781 -0.003514 -0.004389 -0.005416 -0.006601 -0.007942 -0.009427 -0.011039 -0.012746 -0.014512 -0.016289 -0.018021 -0.019647 -0.021097 -0.022297 -0.023167 -0.023625 -0.023585 -0.022967 -0.021698 -0.019725 -0.017022 -0.013608 -0.009551 -0.004984 -0.000102 0.004840 0.009538 0.013664 0.016890 0.018927 0.019558 0.018668 0.016268 0.012509 0.007672 0.002157 -0.003555 -0.008946 -0.013515 -0.016828 -0.018564 -0.018554 -0.016798 -0.013465 -0.008872 -0.003456 0.002283 0.007824 0.012687 0.016472 0.018894 0.019804 0.019191 0.017170 0.013958 0.009844 0.005154 0.000216 -0.004669 -0.009245 -0.013318 -0.016755 -0.019486 -0.021491 -0.022794 -0.023445 -0.023516 -0.023086 -0.022239 -0.021058 -0.019622 -0.018005 -0.016279 -0.014506 -0.012743 -0.011037 -0.009427 -0.007943 -0.006603 -0.005418 -0.004389 -0.003511 -0.002775 -0.002169 -0.001676 -0.001281 -0.000970 -0.000727 -0.000540 -0.000398 -0.000290 -0.000210 -0.000152 -0.000109 -0.000077 -0.000055 -0.000039 -0.000028 -0.000020 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000031 -0.000044 -0.000062 -0.000087 -0.000122 -0.000169 -0.000234 -0.000321 -0.000438 -0.000593 -0.000795 -0.001056 -0.001390 -0.001812 -0.002338 -0.002986 -0.003772 -0.004710 -0.005811 -0.007081 -0.008518 -0.010109 -0.011835 -0.013664 -0.015555 -0.017458 -0.019315 -0.021059 -0.022617 -0.023907 -0.024845 -0.025341 -0.025302 -0.024637 -0.023268 -0.021135 -0.018209 -0.014508 -0.010108 -0.005150 0.000151 0.005515 0.010613 0.015085 0.018576 0.020771 0.021434 0.020441 0.017806 0.013693 0.008410 0.002392 -0.003838 -0.009719 -0.014704 -0.018321 -0.020223 -0.020225 -0.018326 -0.014708 -0.009717 -0.003824 0.002425 0.008467 0.013775 0.017916 0.020578 0.021599 0.020963 0.018797 0.015333 0.010887 0.005811 0.000463 -0.004828 -0.009786 -0.014196 -0.017916 -0.020870 -0.023037 -0.024443 -0.025145 -0.025220 -0.024755 -0.023843 -0.022573 -0.021030 -0.019296 -0.017446 -0.015546 -0.013658 -0.011832 -0.010108 -0.008519 -0.007084 -0.005814 -0.004711 -0.003770 -0.002981 -0.002330 -0.001801 -0.001377 -0.001043 -0.000782 -0.000581 -0.000428 -0.000313 -0.000227 -0.000163 -0.000117 -0.000084 -0.000060 -0.000043 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000033 -0.000047 -0.000066 -0.000093 -0.000129 -0.000180 -0.000249 -0.000343 -0.000467 -0.000632 -0.000847 -0.001126 -0.001482 -0.001932 -0.002493 -0.003183 -0.004020 -0.005020 -0.006193 -0.007545 -0.009074 -0.010768 -0.012604 -0.014550 -0.016563 -0.018589 -0.020567 -0.022426 -0.024088 -0.025468 -0.026472 -0.027004 -0.026964 -0.026255 -0.024788 -0.022499 -0.019354 -0.015374 -0.010637 -0.005299 0.000409 0.006185 0.011669 0.016474 0.020216 0.022556 0.023240 0.022135 0.019258 0.014786 0.009054 0.002531 -0.004219 -0.010589 -0.015989 -0.019911 -0.021979 -0.021994 -0.019953 -0.016051 -0.010662 -0.004293 0.002467 0.009010 0.014768 0.019271 0.022181 0.023322 0.022677 0.020376 0.016675 0.011909 0.006461 0.000715 -0.004973 -0.010302 -0.015043 -0.019041 -0.022214 -0.024539 -0.026046 -0.026797 -0.026875 -0.026377 -0.025401 -0.024043 -0.022397 -0.020548 -0.018577 -0.016555 -0.014545 -0.012602 -0.010768 -0.009077 -0.007549 -0.006197 -0.005022 -0.004020 -0.003180 -0.002486 -0.001922 -0.001470 -0.001114 -0.000835 -0.000621 -0.000457 -0.000334 -0.000243 -0.000175 -0.000126 -0.000090 -0.000064 -0.000046 -0.000033 -0.000024 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000035 -0.000049 -0.000069 -0.000098 -0.000137 -0.000190 -0.000264 -0.000363 -0.000495 -0.000669 -0.000897 -0.001192 -0.001569 -0.002046 -0.002640 -0.003371 -0.004257 -0.005315 -0.006556 -0.007986 -0.009603 -0.011394 -0.013335 -0.015393 -0.017522 -0.019665 -0.021759 -0.023728 -0.025490 -0.026955 -0.028023 -0.028591 -0.028550 -0.027797 -0.026237 -0.023797 -0.020443 -0.016194 -0.011135 -0.005433 0.000664 0.006830 0.012682 0.017801 0.021777 0.024248 0.024941 0.023718 0.020596 0.015767 0.009590 0.002570 -0.004691 -0.011540 -0.017348 -0.021568 -0.023800 -0.023827 -0.021648 -0.017469 -0.011690 -0.004853 0.002410 0.009447 0.015651 0.020514 0.023677 0.024945 0.024300 0.021881 0.017958 0.012891 0.007088 0.000963 -0.005105 -0.010792 -0.015851 -0.020116 -0.023498 -0.025976 -0.027580 -0.028377 -0.028459 -0.027927 -0.026889 -0.025448 -0.023702 -0.021744 -0.019657 -0.017517 -0.015392 -0.013336 -0.011397 -0.009608 -0.007993 -0.006562 -0.005319 -0.004258 -0.003369 -0.002634 -0.002037 -0.001559 -0.001181 -0.000886 -0.000659 -0.000486 -0.000355 -0.000258 -0.000186 -0.000134 -0.000096 -0.000068 -0.000049 -0.000035 -0.000025 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000018 -0.000025 -0.000036 -0.000051 -0.000073 -0.000102 -0.000143 -0.000200 -0.000277 -0.000381 -0.000520 -0.000703 -0.000943 -0.001254 -0.001651 -0.002152 -0.002777 -0.003546 -0.004478 -0.005590 -0.006894 -0.008397 -0.010096 -0.011977 -0.014017 -0.016179 -0.018416 -0.020670 -0.022872 -0.024945 -0.026802 -0.028346 -0.029474 -0.030076 -0.030036 -0.029242 -0.027593 -0.025012 -0.021461 -0.016959 -0.011599 -0.005556 0.000904 0.007436 0.013628 0.019038 0.023227 0.025813 0.026506 0.025160 0.021797 0.016620 0.010014 0.002513 -0.005238 -0.012549 -0.018748 -0.023255 -0.025644 -0.025684 -0.023371 -0.018927 -0.012772 -0.005486 0.002262 0.009777 0.016412 0.021629 0.025040 0.026440 0.025805 0.023283 0.019158 0.013812 0.007679 0.001198 -0.005226 -0.011249 -0.016608 -0.021125 -0.024706 -0.027327 -0.029021 -0.029862 -0.029945 -0.029382 -0.028286 -0.026765 -0.024925 -0.022863 -0.020668 -0.018418 -0.016184 -0.014024 -0.011986 -0.010106 -0.008408 -0.006904 -0.005597 -0.004481 -0.003545 -0.002773 -0.002145 -0.001642 -0.001244 -0.000934 -0.000695 -0.000512 -0.000375 -0.000272 -0.000197 -0.000141 -0.000101 -0.000072 -0.000052 -0.000037 -0.000027 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000038 -0.000053 -0.000076 -0.000107 -0.000149 -0.000208 -0.000289 -0.000397 -0.000542 -0.000734 -0.000985 -0.001309 -0.001724 -0.002248 -0.002902 -0.003705 -0.004679 -0.005840 -0.007203 -0.008772 -0.010546 -0.012510 -0.014640 -0.016898 -0.019234 -0.021588 -0.023890 -0.026058 -0.028001 -0.029620 -0.030804 -0.031436 -0.031397 -0.030566 -0.028836 -0.026126 -0.022394 -0.017661 -0.012024 -0.005670 0.001122 0.007986 0.014487 0.020158 0.024538 0.027221 0.027907 0.026440 0.022845 0.017338 0.010326 0.002374 -0.005839 -0.013582 -0.020148 -0.024924 -0.027459 -0.027511 -0.025073 -0.020379 -0.013873 -0.006165 0.002039 0.010005 0.017050 0.022602 0.026254 0.027784 0.027168 0.024557 0.020252 0.014654 0.008220 0.001413 -0.005338 -0.011670 -0.017305 -0.022054 -0.025817 -0.028570 -0.030347 -0.031227 -0.031312 -0.030719 -0.029567 -0.027973 -0.026047 -0.023890 -0.021595 -0.019244 -0.016911 -0.014655 -0.012526 -0.010563 -0.008788 -0.007217 -0.005851 -0.004685 -0.003707 -0.002900 -0.002244 -0.001718 -0.001302 -0.000978 -0.000728 -0.000537 -0.000393 -0.000285 -0.000206 -0.000148 -0.000106 -0.000076 -0.000054 -0.000039 -0.000028 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000019 -0.000027 -0.000039 -0.000055 -0.000078 -0.000110 -0.000155 -0.000216 -0.000299 -0.000412 -0.000562 -0.000761 -0.001022 -0.001359 -0.001789 -0.002333 -0.003012 -0.003846 -0.004857 -0.006063 -0.007477 -0.009106 -0.010946 -0.012984 -0.015194 -0.017536 -0.019961 -0.022405 -0.024796 -0.027049 -0.029070 -0.030756 -0.031990 -0.032651 -0.032613 -0.031749 -0.029947 -0.027122 -0.023229 -0.018291 -0.012408 -0.005777 0.001309 0.008466 0.015240 0.021140 0.025684 0.028450 0.029121 0.027538 0.023727 0.017918 0.010534 0.002170 -0.006462 -0.014598 -0.021498 -0.026519 -0.029187 -0.029249 -0.026698 -0.021777 -0.014950 -0.006856 0.001765 0.010144 0.017564 0.023427 0.027303 0.028958 0.028365 0.025682 0.021220 0.015400 0.008699 0.001602 -0.005441 -0.012050 -0.017931 -0.022888 -0.026814 -0.029684 -0.031536 -0.032450 -0.032535 -0.031914 -0.030713 -0.029052 -0.027049 -0.024807 -0.022423 -0.019982 -0.017559 -0.015218 -0.013008 -0.010970 -0.009128 -0.007496 -0.006078 -0.004868 -0.003852 -0.003014 -0.002332 -0.001786 -0.001354 -0.001017 -0.000757 -0.000559 -0.000409 -0.000297 -0.000215 -0.000154 -0.000110 -0.000079 -0.000056 -0.000040 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000019 -0.000028 -0.000040 -0.000057 -0.000080 -0.000113 -0.000159 -0.000222 -0.000308 -0.000424 -0.000579 -0.000784 -0.001053 -0.001400 -0.001844 -0.002406 -0.003106 -0.003966 -0.005009 -0.006253 -0.007712 -0.009392 -0.011290 -0.013391 -0.015669 -0.018085 -0.020585 -0.023107 -0.025575 -0.027902 -0.029992 -0.031735 -0.033014 -0.033701 -0.033663 -0.032772 -0.030909 -0.027985 -0.023955 -0.018840 -0.012747 -0.005879 0.001458 0.008865 0.015870 0.021964 0.026646 0.029477 0.030131 0.028443 0.024440 0.018363 0.010653 0.001927 -0.007073 -0.015554 -0.022746 -0.027980 -0.030766 -0.030837 -0.028186 -0.023065 -0.015956 -0.007523 0.001465 0.010208 0.017961 0.024100 0.028177 0.029947 0.029380 0.026639 0.022046 0.016036 0.009106 0.001759 -0.005536 -0.012384 -0.018478 -0.023614 -0.027681 -0.030652 -0.032566 -0.033509 -0.033593 -0.032948 -0.031703 -0.029985 -0.027913 -0.025598 -0.023137 -0.020618 -0.018119 -0.015704 -0.013425 -0.011322 -0.009421 -0.007738 -0.006274 -0.005025 -0.003977 -0.003112 -0.002408 -0.001845 -0.001399 -0.001051 -0.000783 -0.000578 -0.000423 -0.000308 -0.000222 -0.000160 -0.000114 -0.000081 -0.000058 -0.000041 -0.000030 -0.000021 -0.000016 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000014 -0.000020 -0.000028 -0.000040 -0.000058 -0.000082 -0.000116 -0.000163 -0.000227 -0.000315 -0.000434 -0.000593 -0.000803 -0.001078 -0.001434 -0.001889 -0.002464 -0.003182 -0.004064 -0.005134 -0.006409 -0.007904 -0.009626 -0.011571 -0.013725 -0.016059 -0.018535 -0.021098 -0.023684 -0.026216 -0.028604 -0.030750 -0.032542 -0.033858 -0.034567 -0.034532 -0.033619 -0.031707 -0.028703 -0.024560 -0.019302 -0.013038 -0.005978 0.001563 0.009173 0.016365 0.022615 0.027407 0.030289 0.030926 0.029147 0.024983 0.018681 0.010699 0.001672 -0.007635 -0.016403 -0.023838 -0.029250 -0.032132 -0.032210 -0.029476 -0.024188 -0.016844 -0.008127 0.001168 0.010218 0.018251 0.024623 0.028870 0.030740 0.030198 0.027412 0.022713 0.016549 0.009430 0.001879 -0.005624 -0.012668 -0.018938 -0.024220 -0.028402 -0.031455 -0.033420 -0.034385 -0.034468 -0.033801 -0.032519 -0.030754 -0.028626 -0.026250 -0.023726 -0.021143 -0.018581 -0.016105 -0.013769 -0.011613 -0.009664 -0.007938 -0.006437 -0.005156 -0.004081 -0.003193 -0.002472 -0.001894 -0.001437 -0.001080 -0.000805 -0.000594 -0.000435 -0.000317 -0.000229 -0.000164 -0.000117 -0.000084 -0.000059 -0.000042 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000041 -0.000059 -0.000083 -0.000118 -0.000165 -0.000231 -0.000320 -0.000441 -0.000603 -0.000816 -0.001096 -0.001459 -0.001922 -0.002508 -0.003239 -0.004138 -0.005228 -0.006527 -0.008050 -0.009804 -0.011786 -0.013979 -0.016357 -0.018879 -0.021491 -0.024126 -0.026707 -0.029143 -0.031333 -0.033163 -0.034508 -0.035235 -0.035203 -0.034276 -0.032327 -0.029263 -0.025036 -0.019671 -0.013278 -0.006073 0.001621 0.009383 0.016716 0.023083 0.027957 0.030877 0.031498 0.029649 0.025360 0.018885 0.010692 0.001433 -0.008111 -0.017101 -0.024723 -0.030272 -0.033229 -0.033312 -0.030513 -0.025095 -0.017568 -0.008631 0.000904 0.010191 0.018443 0.024997 0.029379 0.031328 0.030809 0.027990 0.023210 0.016928 0.009666 0.001957 -0.005704 -0.012899 -0.019302 -0.024696 -0.028965 -0.032080 -0.034083 -0.035063 -0.035144 -0.034459 -0.033148 -0.031345 -0.029175 -0.026752 -0.024179 -0.021547 -0.018937 -0.016414 -0.014034 -0.011837 -0.009852 -0.008092 -0.006563 -0.005257 -0.004161 -0.003257 -0.002521 -0.001932 -0.001466 -0.001102 -0.000822 -0.000607 -0.000445 -0.000324 -0.000234 -0.000168 -0.000120 -0.000085 -0.000061 -0.000043 -0.000031 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000014 -0.000020 -0.000029 -0.000041 -0.000059 -0.000084 -0.000119 -0.000167 -0.000233 -0.000324 -0.000446 -0.000609 -0.000825 -0.001108 -0.001475 -0.001944 -0.002537 -0.003276 -0.004187 -0.005290 -0.006606 -0.008148 -0.009924 -0.011930 -0.014150 -0.016558 -0.019111 -0.021756 -0.024425 -0.027040 -0.029509 -0.031730 -0.033587 -0.034954 -0.035694 -0.035666 -0.034730 -0.032760 -0.029657 -0.025376 -0.019940 -0.013463 -0.006164 0.001630 0.009492 0.016917 0.023361 0.028289 0.031233 0.031845 0.029949 0.025576 0.018985 0.010651 0.001234 -0.008469 -0.017608 -0.025357 -0.030999 -0.034006 -0.034092 -0.031248 -0.025742 -0.018090 -0.009001 0.000697 0.010148 0.018549 0.025229 0.029703 0.031707 0.031203 0.028363 0.023529 0.017167 0.009809 0.001993 -0.005776 -0.013071 -0.019564 -0.025033 -0.029359 -0.032514 -0.034540 -0.035530 -0.035607 -0.034910 -0.033578 -0.031749 -0.029549 -0.027094 -0.024488 -0.021823 -0.019180 -0.016626 -0.014216 -0.011992 -0.009981 -0.008199 -0.006650 -0.005327 -0.004217 -0.003301 -0.002556 -0.001959 -0.001487 -0.001118 -0.000834 -0.000616 -0.000452 -0.000329 -0.000237 -0.000170 -0.000122 -0.000086 -0.000061 -0.000044 -0.000031 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000041 -0.000059 -0.000084 -0.000119 -0.000168 -0.000234 -0.000325 -0.000448 -0.000612 -0.000829 -0.001113 -0.001481 -0.001953 -0.002549 -0.003293 -0.004209 -0.005320 -0.006644 -0.008196 -0.009983 -0.012001 -0.014235 -0.016657 -0.019227 -0.021889 -0.024576 -0.027209 -0.029696 -0.031934 -0.033807 -0.035186 -0.035936 -0.035913 -0.034975 -0.032997 -0.029879 -0.025574 -0.020107 -0.013592 -0.006250 0.001590 0.009498 0.016966 0.023447 0.028402 0.031360 0.031968 0.030051 0.025640 0.018994 0.010591 0.001099 -0.008684 -0.017897 -0.025708 -0.031397 -0.034428 -0.034515 -0.031648 -0.026096 -0.018380 -0.009214 0.000567 0.010101 0.018579 0.025322 0.029843 0.031874 0.031378 0.028527 0.023665 0.017263 0.009855 0.001986 -0.005837 -0.013182 -0.019719 -0.025224 -0.029577 -0.032749 -0.034784 -0.035776 -0.035850 -0.035144 -0.033801 -0.031958 -0.029742 -0.027271 -0.024648 -0.021966 -0.019306 -0.016736 -0.014311 -0.012073 -0.010049 -0.008256 -0.006697 -0.005365 -0.004248 -0.003325 -0.002575 -0.001974 -0.001499 -0.001127 -0.000841 -0.000622 -0.000456 -0.000332 -0.000239 -0.000172 -0.000123 -0.000087 -0.000062 -0.000044 -0.000032 -0.000023 -0.000017 -0.000012 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000028 -0.000041 -0.000059 -0.000084 -0.000119 -0.000167 -0.000233 -0.000324 -0.000447 -0.000610 -0.000827 -0.001111 -0.001479 -0.001950 -0.002546 -0.003290 -0.004206 -0.005316 -0.006640 -0.008192 -0.009979 -0.011997 -0.014231 -0.016654 -0.019224 -0.021888 -0.024577 -0.027212 -0.029701 -0.031942 -0.033818 -0.035202 -0.035956 -0.035938 -0.035006 -0.033034 -0.029923 -0.025626 -0.020167 -0.013661 -0.006328 0.001504 0.009404 0.016866 0.023344 0.028299 0.031259 0.031873 0.029962 0.025559 0.018921 0.010525 0.001039 -0.008738 -0.017947 -0.025756 -0.031442 -0.034472 -0.034558 -0.031690 -0.026137 -0.018420 -0.009254 0.000527 0.010061 0.018538 0.025281 0.029801 0.031831 0.031334 0.028481 0.023619 0.017216 0.009807 0.001938 -0.005884 -0.013228 -0.019762 -0.025263 -0.029612 -0.032780 -0.034810 -0.035798 -0.035867 -0.035158 -0.033813 -0.031968 -0.029751 -0.027279 -0.024655 -0.021973 -0.019313 -0.016743 -0.014318 -0.012080 -0.010056 -0.008262 -0.006702 -0.005370 -0.004252 -0.003329 -0.002578 -0.001977 -0.001501 -0.001129 -0.000842 -0.000623 -0.000457 -0.000332 -0.000240 -0.000172 -0.000123 -0.000088 -0.000062 -0.000044 -0.000032 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000028 -0.000040 -0.000058 -0.000083 -0.000117 -0.000165 -0.000231 -0.000321 -0.000442 -0.000605 -0.000820 -0.001101 -0.001466 -0.001934 -0.002526 -0.003265 -0.004175 -0.005279 -0.006595 -0.008137 -0.009913 -0.011919 -0.014139 -0.016548 -0.019103 -0.021751 -0.024426 -0.027047 -0.029524 -0.031753 -0.033620 -0.034999 -0.035753 -0.035741 -0.034822 -0.032870 -0.029788 -0.025530 -0.020118 -0.013667 -0.006394 0.001375 0.009215 0.016624 0.023058 0.027986 0.030938 0.031565 0.029689 0.025340 0.018772 0.010459 0.001062 -0.008626 -0.017753 -0.025493 -0.031129 -0.034132 -0.034215 -0.031368 -0.025860 -0.018207 -0.009118 0.000581 0.010031 0.018431 0.025109 0.029580 0.031581 0.031073 0.028229 0.023392 0.017027 0.009667 0.001852 -0.005915 -0.013205 -0.019691 -0.025149 -0.029463 -0.032604 -0.034617 -0.035593 -0.035659 -0.034952 -0.033613 -0.031779 -0.029575 -0.027118 -0.024510 -0.021844 -0.019200 -0.016646 -0.014236 -0.012011 -0.010000 -0.008217 -0.006666 -0.005342 -0.004230 -0.003312 -0.002565 -0.001967 -0.001494 -0.001124 -0.000838 -0.000620 -0.000455 -0.000331 -0.000239 -0.000172 -0.000123 -0.000087 -0.000062 -0.000044 -0.000032 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000039 -0.000057 -0.000081 -0.000115 -0.000162 -0.000227 -0.000315 -0.000435 -0.000595 -0.000807 -0.001084 -0.001444 -0.001906 -0.002490 -0.003220 -0.004119 -0.005208 -0.006508 -0.008031 -0.009785 -0.011766 -0.013960 -0.016339 -0.018864 -0.021482 -0.024125 -0.026717 -0.029165 -0.031370 -0.033217 -0.034582 -0.035331 -0.035325 -0.034425 -0.032507 -0.029476 -0.025286 -0.019959 -0.013606 -0.006443 0.001212 0.008940 0.016247 0.022600 0.027475 0.030408 0.031054 0.029239 0.024988 0.018552 0.010395 0.001167 -0.008351 -0.017322 -0.024929 -0.030469 -0.033419 -0.033498 -0.030696 -0.025277 -0.017749 -0.008812 0.000722 0.010008 0.018257 0.024808 0.029185 0.031128 0.030603 0.027777 0.022992 0.016705 0.009441 0.001732 -0.005926 -0.013112 -0.019504 -0.024882 -0.029132 -0.032225 -0.034206 -0.035167 -0.035229 -0.034529 -0.033207 -0.031395 -0.029218 -0.026791 -0.024215 -0.021581 -0.018970 -0.016447 -0.014066 -0.011869 -0.009882 -0.008121 -0.006589 -0.005281 -0.004182 -0.003274 -0.002536 -0.001945 -0.001477 -0.001111 -0.000828 -0.000613 -0.000449 -0.000327 -0.000236 -0.000170 -0.000121 -0.000087 -0.000062 -0.000044 -0.000032 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000026 -0.000038 -0.000055 -0.000079 -0.000112 -0.000158 -0.000221 -0.000308 -0.000425 -0.000581 -0.000789 -0.001061 -0.001414 -0.001866 -0.002439 -0.003155 -0.004037 -0.005106 -0.006381 -0.007876 -0.009597 -0.011542 -0.013695 -0.016032 -0.018512 -0.021083 -0.023680 -0.026226 -0.028633 -0.030799 -0.032614 -0.033957 -0.034696 -0.034695 -0.033820 -0.031949 -0.028989 -0.024894 -0.019687 -0.013476 -0.006470 0.001021 0.008588 0.015748 0.021983 0.026778 0.029680 0.030352 0.028620 0.024509 0.018260 0.010327 0.001343 -0.007929 -0.016671 -0.024087 -0.029487 -0.032362 -0.032436 -0.029700 -0.024412 -0.017069 -0.008355 0.000937 0.009982 0.018011 0.024377 0.028618 0.030481 0.029931 0.027135 0.022428 0.016257 0.009135 0.001584 -0.005915 -0.012949 -0.019203 -0.024466 -0.028623 -0.031649 -0.033587 -0.034525 -0.034584 -0.033897 -0.032599 -0.030822 -0.028686 -0.026303 -0.023774 -0.021189 -0.018625 -0.016148 -0.013811 -0.011654 -0.009704 -0.007975 -0.006472 -0.005187 -0.004108 -0.003217 -0.002492 -0.001910 -0.001450 -0.001091 -0.000813 -0.000601 -0.000441 -0.000321 -0.000232 -0.000167 -0.000119 -0.000085 -0.000061 -0.000044 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000037 -0.000053 -0.000076 -0.000108 -0.000152 -0.000214 -0.000298 -0.000411 -0.000564 -0.000766 -0.001030 -0.001374 -0.001815 -0.002373 -0.003071 -0.003930 -0.004973 -0.006216 -0.007674 -0.009352 -0.011249 -0.013350 -0.015631 -0.018052 -0.020562 -0.023098 -0.025584 -0.027934 -0.030049 -0.031822 -0.033134 -0.033859 -0.033863 -0.033018 -0.031204 -0.028333 -0.024359 -0.019305 -0.013274 -0.006468 0.000811 0.008170 0.015142 0.021221 0.025910 0.028770 0.029471 0.027841 0.023905 0.017894 0.010246 0.001574 -0.007384 -0.015833 -0.023003 -0.028224 -0.031002 -0.031071 -0.028422 -0.023305 -0.016202 -0.007776 0.001205 0.009940 0.017686 0.023817 0.027884 0.029645 0.029067 0.026315 0.021712 0.015694 0.008759 0.001412 -0.005879 -0.012716 -0.018794 -0.023907 -0.027946 -0.030886 -0.032768 -0.033680 -0.033737 -0.033067 -0.031802 -0.030069 -0.027987 -0.025663 -0.023196 -0.020674 -0.018172 -0.015755 -0.013475 -0.011371 -0.009468 -0.007782 -0.006315 -0.005061 -0.004009 -0.003139 -0.002431 -0.001864 -0.001415 -0.001064 -0.000793 -0.000586 -0.000429 -0.000313 -0.000226 -0.000162 -0.000116 -0.000083 -0.000059 -0.000043 -0.000031 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000024 -0.000035 -0.000050 -0.000072 -0.000103 -0.000146 -0.000205 -0.000286 -0.000396 -0.000543 -0.000738 -0.000995 -0.001327 -0.001754 -0.002294 -0.002970 -0.003802 -0.004812 -0.006016 -0.007429 -0.009055 -0.010894 -0.012931 -0.015143 -0.017491 -0.019927 -0.022388 -0.024801 -0.027081 -0.029133 -0.030853 -0.032127 -0.032832 -0.032841 -0.032029 -0.030283 -0.027516 -0.023687 -0.018814 -0.012999 -0.006434 0.000592 0.007699 0.014441 0.020331 0.024890 0.027693 0.028422 0.026911 0.023179 0.017448 0.010138 0.001837 -0.006746 -0.014847 -0.021723 -0.026731 -0.029395 -0.029459 -0.026915 -0.022004 -0.015190 -0.007109 0.001498 0.009864 0.017272 0.023123 0.026987 0.028630 0.028025 0.025329 0.020855 0.015026 0.008319 0.001220 -0.005819 -0.012417 -0.018282 -0.023215 -0.027112 -0.029949 -0.031766 -0.032646 -0.032701 -0.032053 -0.030829 -0.029151 -0.027134 -0.024882 -0.022490 -0.020044 -0.017618 -0.015274 -0.013063 -0.011022 -0.009178 -0.007543 -0.006121 -0.004906 -0.003886 -0.003043 -0.002356 -0.001806 -0.001370 -0.001030 -0.000767 -0.000567 -0.000415 -0.000302 -0.000218 -0.000157 -0.000112 -0.000080 -0.000057 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000023 -0.000033 -0.000048 -0.000068 -0.000098 -0.000139 -0.000195 -0.000273 -0.000378 -0.000520 -0.000707 -0.000954 -0.001273 -0.001684 -0.002204 -0.002854 -0.003654 -0.004626 -0.005785 -0.007145 -0.008711 -0.010482 -0.012445 -0.014576 -0.016841 -0.019190 -0.021563 -0.023890 -0.026088 -0.028066 -0.029724 -0.030951 -0.031632 -0.031643 -0.030868 -0.029197 -0.026549 -0.022883 -0.018219 -0.012651 -0.006363 0.000370 0.007188 0.013662 0.019330 0.023733 0.026465 0.027220 0.025837 0.022332 0.016916 0.009986 0.002104 -0.006054 -0.013758 -0.020302 -0.025068 -0.027604 -0.027665 -0.025242 -0.020567 -0.014082 -0.006396 0.001786 0.009732 0.016759 0.022295 0.025931 0.027447 0.026816 0.024191 0.019873 0.014265 0.007824 0.001014 -0.005734 -0.012057 -0.017675 -0.022401 -0.026136 -0.028855 -0.030597 -0.031442 -0.031494 -0.030871 -0.029695 -0.028081 -0.026140 -0.023971 -0.021667 -0.019310 -0.016972 -0.014712 -0.012581 -0.010615 -0.008838 -0.007263 -0.005894 -0.004724 -0.003741 -0.002929 -0.002268 -0.001738 -0.001318 -0.000991 -0.000737 -0.000544 -0.000399 -0.000290 -0.000209 -0.000151 -0.000108 -0.000077 -0.000055 -0.000040 -0.000029 -0.000021 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000031 -0.000045 -0.000064 -0.000092 -0.000131 -0.000185 -0.000259 -0.000359 -0.000494 -0.000673 -0.000908 -0.001214 -0.001606 -0.002103 -0.002724 -0.003489 -0.004418 -0.005527 -0.006827 -0.008326 -0.010021 -0.011900 -0.013942 -0.016111 -0.018361 -0.020636 -0.022865 -0.024970 -0.026865 -0.028451 -0.029625 -0.030276 -0.030290 -0.029552 -0.027963 -0.025445 -0.021960 -0.017526 -0.012232 -0.006252 0.000154 0.006646 0.012820 0.018236 0.022459 0.025104 0.025878 0.024628 0.021365 0.016288 0.009772 0.002347 -0.005347 -0.012619 -0.018798 -0.023301 -0.025697 -0.025755 -0.023468 -0.019053 -0.012930 -0.005676 0.002040 0.009527 0.016138 0.021333 0.024725 0.026108 0.025457 0.022919 0.018780 0.013423 0.007282 0.000797 -0.005625 -0.011640 -0.016984 -0.021480 -0.025033 -0.027622 -0.029281 -0.030086 -0.030136 -0.029543 -0.028420 -0.026878 -0.025021 -0.022946 -0.020741 -0.018483 -0.016243 -0.014079 -0.012038 -0.010155 -0.008453 -0.006946 -0.005636 -0.004517 -0.003577 -0.002800 -0.002168 -0.001661 -0.001260 -0.000946 -0.000704 -0.000519 -0.000380 -0.000276 -0.000200 -0.000143 -0.000103 -0.000073 -0.000053 -0.000038 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000029 -0.000042 -0.000060 -0.000086 -0.000123 -0.000174 -0.000244 -0.000339 -0.000467 -0.000637 -0.000860 -0.001150 -0.001522 -0.001993 -0.002583 -0.003310 -0.004193 -0.005246 -0.006482 -0.007907 -0.009519 -0.011307 -0.013249 -0.015314 -0.017456 -0.019621 -0.021743 -0.023746 -0.025547 -0.027055 -0.028169 -0.028787 -0.028799 -0.028102 -0.026600 -0.024221 -0.020930 -0.016744 -0.011747 -0.006101 -0.000050 0.006087 0.011930 0.017066 0.021087 0.023628 0.024412 0.023293 0.020281 0.015559 0.009478 0.002536 -0.004666 -0.011478 -0.017270 -0.021493 -0.023742 -0.023799 -0.021656 -0.017519 -0.011784 -0.004991 0.002231 0.009231 0.015402 0.020239 0.023379 0.024627 0.023965 0.021531 0.017594 0.012516 0.006705 0.000575 -0.005493 -0.011173 -0.016220 -0.020466 -0.023822 -0.026269 -0.027839 -0.028601 -0.028649 -0.028088 -0.027023 -0.025560 -0.023796 -0.021824 -0.019726 -0.017578 -0.015445 -0.013385 -0.011442 -0.009650 -0.008031 -0.006598 -0.005352 -0.004289 -0.003396 -0.002658 -0.002058 -0.001576 -0.001195 -0.000897 -0.000668 -0.000492 -0.000360 -0.000262 -0.000189 -0.000136 -0.000097 -0.000070 -0.000050 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000018 -0.000027 -0.000039 -0.000056 -0.000080 -0.000114 -0.000162 -0.000228 -0.000318 -0.000438 -0.000598 -0.000809 -0.001082 -0.001433 -0.001878 -0.002434 -0.003120 -0.003953 -0.004947 -0.006114 -0.007460 -0.008983 -0.010673 -0.012510 -0.014462 -0.016488 -0.018535 -0.020541 -0.022434 -0.024134 -0.025556 -0.026605 -0.027185 -0.027195 -0.026537 -0.025126 -0.022893 -0.019807 -0.015883 -0.011201 -0.005911 -0.000238 0.005518 0.011005 0.015839 0.019636 0.022056 0.022839 0.021846 0.019085 0.014724 0.009090 0.002647 -0.004046 -0.010383 -0.015773 -0.019706 -0.021803 -0.021858 -0.019867 -0.016021 -0.010688 -0.004373 0.002336 0.008832 0.014552 0.019022 0.021906 0.023025 0.022362 0.020046 0.016332 0.011556 0.006101 0.000351 -0.005337 -0.010662 -0.015392 -0.019372 -0.022521 -0.024817 -0.026292 -0.027010 -0.027056 -0.026529 -0.025527 -0.024148 -0.022484 -0.020621 -0.018638 -0.016607 -0.014590 -0.012641 -0.010803 -0.009108 -0.007578 -0.006224 -0.005048 -0.004044 -0.003201 -0.002506 -0.001940 -0.001485 -0.001126 -0.000846 -0.000629 -0.000464 -0.000339 -0.000246 -0.000178 -0.000128 -0.000092 -0.000065 -0.000047 -0.000033 -0.000024 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000017 -0.000024 -0.000035 -0.000051 -0.000074 -0.000106 -0.000151 -0.000212 -0.000296 -0.000409 -0.000559 -0.000756 -0.001011 -0.001340 -0.001757 -0.002278 -0.002921 -0.003702 -0.004635 -0.005730 -0.006993 -0.008423 -0.010009 -0.011734 -0.013568 -0.015472 -0.017395 -0.019278 -0.021053 -0.022647 -0.023977 -0.024956 -0.025495 -0.025501 -0.024884 -0.023565 -0.021482 -0.018608 -0.014958 -0.010603 -0.005683 -0.000407 0.004950 0.010062 0.014573 0.018128 0.020410 0.021178 0.020301 0.017785 0.013784 0.008599 0.002659 -0.003518 -0.009371 -0.014354 -0.017992 -0.019934 -0.019990 -0.018153 -0.014602 -0.009679 -0.003851 0.002338 0.008326 0.013590 0.017694 0.020327 0.021325 0.020672 0.018491 0.015017 0.010563 0.005482 0.000132 -0.005159 -0.010111 -0.014511 -0.018215 -0.021147 -0.023288 -0.024664 -0.025335 -0.025381 -0.024889 -0.023953 -0.022662 -0.021103 -0.019356 -0.017494 -0.015586 -0.013691 -0.011859 -0.010132 -0.008539 -0.007102 -0.005831 -0.004728 -0.003786 -0.002997 -0.002345 -0.001815 -0.001390 -0.001054 -0.000791 -0.000589 -0.000434 -0.000317 -0.000230 -0.000166 -0.000119 -0.000086 -0.000061 -0.000044 -0.000031 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000033 -0.000047 -0.000068 -0.000098 -0.000139 -0.000196 -0.000274 -0.000379 -0.000518 -0.000701 -0.000939 -0.001245 -0.001632 -0.002118 -0.002717 -0.003444 -0.004313 -0.005334 -0.006511 -0.007845 -0.009325 -0.010934 -0.012645 -0.014421 -0.016215 -0.017970 -0.019624 -0.021106 -0.022341 -0.023247 -0.023742 -0.023742 -0.023165 -0.021940 -0.020011 -0.017353 -0.013981 -0.009962 -0.005423 -0.000555 0.004390 0.009113 0.013286 0.016583 0.018712 0.019451 0.018677 0.016395 0.012745 0.008003 0.002561 -0.003103 -0.008474 -0.013050 -0.016393 -0.018179 -0.018235 -0.016554 -0.013298 -0.008784 -0.003441 0.002231 0.007714 0.012528 0.016274 0.018665 0.019553 0.018924 0.016892 0.013673 0.009555 0.004863 -0.000075 -0.004957 -0.009527 -0.013588 -0.017010 -0.019720 -0.021701 -0.022977 -0.023602 -0.023646 -0.023193 -0.022325 -0.021126 -0.019675 -0.018047 -0.016310 -0.014530 -0.012761 -0.011050 -0.009438 -0.007952 -0.006611 -0.005426 -0.004397 -0.003521 -0.002786 -0.002180 -0.001687 -0.001292 -0.000980 -0.000736 -0.000547 -0.000403 -0.000295 -0.000214 -0.000155 -0.000111 -0.000079 -0.000057 -0.000040 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000030 -0.000043 -0.000062 -0.000090 -0.000128 -0.000180 -0.000252 -0.000349 -0.000477 -0.000646 -0.000866 -0.001148 -0.001507 -0.001955 -0.002509 -0.003182 -0.003986 -0.004931 -0.006022 -0.007257 -0.008629 -0.010120 -0.011706 -0.013352 -0.015013 -0.016638 -0.018167 -0.019534 -0.020671 -0.021503 -0.021953 -0.021946 -0.021408 -0.020276 -0.018501 -0.016061 -0.012970 -0.009289 -0.005134 -0.000679 0.003847 0.008172 0.011996 0.015024 0.016987 0.017682 0.016997 0.014934 0.011620 0.007306 0.002351 -0.002811 -0.007710 -0.011885 -0.014937 -0.016570 -0.016625 -0.015096 -0.012131 -0.008017 -0.003150 0.002016 0.007007 0.011385 0.014786 0.016950 0.017741 0.017148 0.015276 0.012323 0.008550 0.004256 -0.000263 -0.004730 -0.008914 -0.012634 -0.015770 -0.018257 -0.020079 -0.021254 -0.021832 -0.021877 -0.021463 -0.020665 -0.019559 -0.018218 -0.016712 -0.015104 -0.013454 -0.011813 -0.010227 -0.008732 -0.007354 -0.006112 -0.005014 -0.004062 -0.003252 -0.002572 -0.002012 -0.001557 -0.001193 -0.000904 -0.000679 -0.000505 -0.000373 -0.000273 -0.000198 -0.000143 -0.000102 -0.000073 -0.000052 -0.000037 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000039 -0.000057 -0.000082 -0.000117 -0.000165 -0.000230 -0.000319 -0.000436 -0.000591 -0.000793 -0.001052 -0.001381 -0.001793 -0.002302 -0.002920 -0.003659 -0.004528 -0.005531 -0.006668 -0.007930 -0.009303 -0.010762 -0.012276 -0.013804 -0.015297 -0.016700 -0.017953 -0.018991 -0.019746 -0.020151 -0.020137 -0.019638 -0.018598 -0.016976 -0.014751 -0.011938 -0.008593 -0.004821 -0.000778 0.003328 0.007252 0.010724 0.013474 0.015261 0.015899 0.015287 0.013425 0.010428 0.006523 0.002035 -0.002643 -0.007084 -0.010870 -0.013640 -0.015124 -0.015177 -0.013793 -0.011109 -0.007383 -0.002974 0.001704 0.006223 0.010184 0.013259 0.015212 0.015921 0.015376 0.013673 0.010992 0.007570 0.003674 -0.000425 -0.004479 -0.008278 -0.011659 -0.014512 -0.016779 -0.018442 -0.019519 -0.020051 -0.020097 -0.019722 -0.018994 -0.017982 -0.016753 -0.015369 -0.013891 -0.012372 -0.010861 -0.009400 -0.008023 -0.006755 -0.005612 -0.004602 -0.003727 -0.002982 -0.002359 -0.001845 -0.001427 -0.001093 -0.000829 -0.000623 -0.000463 -0.000342 -0.000250 -0.000181 -0.000131 -0.000094 -0.000067 -0.000047 -0.000034 -0.000024 -0.000017 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000025 -0.000036 -0.000052 -0.000074 -0.000106 -0.000149 -0.000209 -0.000289 -0.000396 -0.000537 -0.000721 -0.000957 -0.001257 -0.001632 -0.002097 -0.002661 -0.003336 -0.004129 -0.005045 -0.006084 -0.007237 -0.008492 -0.009826 -0.011209 -0.012604 -0.013965 -0.015243 -0.016381 -0.017321 -0.018002 -0.018361 -0.018339 -0.017878 -0.016929 -0.015455 -0.013441 -0.010901 -0.007886 -0.004489 -0.000851 0.002841 0.006368 0.009487 0.011957 0.013560 0.014131 0.013575 0.011895 0.009193 0.005674 0.001628 -0.002589 -0.006592 -0.010006 -0.012504 -0.013843 -0.013893 -0.012648 -0.010230 -0.006874 -0.002902 0.001313 0.005384 0.008953 0.011723 0.013484 0.014125 0.013639 0.012112 0.009705 0.006631 0.003130 -0.000556 -0.004204 -0.007625 -0.010674 -0.013251 -0.015302 -0.016811 -0.017792 -0.018281 -0.018328 -0.017993 -0.017335 -0.016417 -0.015298 -0.014036 -0.012686 -0.011298 -0.009917 -0.008581 -0.007321 -0.006162 -0.005117 -0.004195 -0.003396 -0.002716 -0.002148 -0.001679 -0.001299 -0.000995 -0.000755 -0.000567 -0.000422 -0.000311 -0.000228 -0.000165 -0.000119 -0.000085 -0.000060 -0.000043 -0.000030 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000023 -0.000033 -0.000047 -0.000067 -0.000095 -0.000135 -0.000188 -0.000260 -0.000357 -0.000484 -0.000650 -0.000864 -0.001135 -0.001476 -0.001896 -0.002407 -0.003019 -0.003739 -0.004569 -0.005511 -0.006558 -0.007696 -0.008906 -0.010161 -0.011425 -0.012658 -0.013813 -0.014838 -0.015682 -0.016289 -0.016605 -0.016575 -0.016150 -0.015288 -0.013959 -0.012149 -0.009872 -0.007175 -0.004141 -0.000897 0.002392 0.005531 0.008304 0.010496 0.011913 0.012406 0.011893 0.010376 0.007945 0.004784 0.001153 -0.002629 -0.006219 -0.009280 -0.011520 -0.012721 -0.012766 -0.011650 -0.009483 -0.006475 -0.002914 0.000865 0.004517 0.007720 0.010210 0.011798 0.012386 0.011967 0.010618 0.008482 0.005750 0.002634 -0.000651 -0.003905 -0.006961 -0.009690 -0.012001 -0.013845 -0.015205 -0.016094 -0.016541 -0.016591 -0.016295 -0.015706 -0.014879 -0.013869 -0.012727 -0.011503 -0.010244 -0.008990 -0.007777 -0.006634 -0.005581 -0.004633 -0.003796 -0.003072 -0.002457 -0.001942 -0.001518 -0.001174 -0.000899 -0.000682 -0.000512 -0.000381 -0.000281 -0.000206 -0.000149 -0.000107 -0.000077 -0.000054 -0.000038 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000042 -0.000060 -0.000086 -0.000121 -0.000168 -0.000233 -0.000319 -0.000433 -0.000582 -0.000774 -0.001018 -0.001324 -0.001702 -0.002162 -0.002713 -0.003360 -0.004108 -0.004956 -0.005899 -0.006924 -0.008014 -0.009143 -0.010280 -0.011388 -0.012423 -0.013340 -0.014092 -0.014628 -0.014901 -0.014864 -0.014474 -0.013695 -0.012503 -0.010887 -0.008862 -0.006468 -0.003782 -0.000914 0.001990 0.004756 0.007193 0.009113 0.010344 0.010754 0.010272 0.008898 0.006714 0.003884 0.000638 -0.002740 -0.005943 -0.008673 -0.010670 -0.011740 -0.011779 -0.010783 -0.008849 -0.006165 -0.002987 0.000387 0.003650 0.006516 0.008749 0.010183 0.010730 0.010384 0.009213 0.007342 0.004939 0.002193 -0.000707 -0.003586 -0.006295 -0.008718 -0.010776 -0.012423 -0.013643 -0.014444 -0.014852 -0.014905 -0.014647 -0.014124 -0.013386 -0.012481 -0.011456 -0.010355 -0.009221 -0.008091 -0.006998 -0.005968 -0.005019 -0.004165 -0.003411 -0.002759 -0.002206 -0.001743 -0.001362 -0.001053 -0.000806 -0.000612 -0.000459 -0.000342 -0.000252 -0.000184 -0.000134 -0.000096 -0.000068 -0.000048 -0.000034 -0.000024 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000019 -0.000027 -0.000038 -0.000054 -0.000076 -0.000107 -0.000150 -0.000207 -0.000284 -0.000385 -0.000517 -0.000688 -0.000906 -0.001179 -0.001517 -0.001927 -0.002419 -0.002997 -0.003666 -0.004424 -0.005266 -0.006183 -0.007156 -0.008165 -0.009180 -0.010167 -0.011088 -0.011901 -0.012564 -0.013033 -0.013266 -0.013222 -0.012865 -0.012165 -0.011102 -0.009668 -0.007879 -0.005771 -0.003412 -0.000899 0.001639 0.004051 0.006169 0.007828 0.008876 0.009201 0.008739 0.007492 0.005532 0.003003 0.000112 -0.002892 -0.005738 -0.008161 -0.009931 -0.010878 -0.010910 -0.010023 -0.008304 -0.005919 -0.003095 -0.000095 0.002810 0.005367 0.007368 0.008666 0.009183 0.008913 0.007914 0.006297 0.004209 0.001813 -0.000725 -0.003250 -0.005633 -0.007770 -0.009590 -0.011052 -0.012139 -0.012859 -0.013231 -0.013286 -0.013064 -0.012606 -0.011952 -0.011148 -0.010235 -0.009252 -0.008239 -0.007229 -0.006251 -0.005329 -0.004480 -0.003716 -0.003043 -0.002460 -0.001965 -0.001552 -0.001213 -0.000938 -0.000718 -0.000544 -0.000409 -0.000304 -0.000224 -0.000164 -0.000119 -0.000085 -0.000061 -0.000043 -0.000030 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000024 -0.000034 -0.000048 -0.000068 -0.000095 -0.000132 -0.000182 -0.000250 -0.000339 -0.000456 -0.000607 -0.000800 -0.001042 -0.001340 -0.001704 -0.002140 -0.002652 -0.003245 -0.003917 -0.004664 -0.005477 -0.006340 -0.007234 -0.008132 -0.009005 -0.009817 -0.010532 -0.011112 -0.011517 -0.011712 -0.011661 -0.011335 -0.010708 -0.009765 -0.008501 -0.006931 -0.005089 -0.003034 -0.000851 0.001346 0.003426 0.005244 0.006656 0.007531 0.007771 0.007321 0.006185 0.004426 0.002173 -0.000395 -0.003056 -0.005574 -0.007714 -0.009276 -0.010109 -0.010134 -0.009347 -0.007826 -0.005715 -0.003215 -0.000556 0.002022 0.004298 0.006090 0.007267 0.007762 0.007568 0.006735 0.005358 0.003563 0.001494 -0.000706 -0.002903 -0.004982 -0.006853 -0.008452 -0.009742 -0.010708 -0.011351 -0.011689 -0.011749 -0.011561 -0.011162 -0.010590 -0.009881 -0.009073 -0.008204 -0.007305 -0.006408 -0.005540 -0.004722 -0.003968 -0.003290 -0.002693 -0.002176 -0.001738 -0.001372 -0.001071 -0.000828 -0.000633 -0.000480 -0.000361 -0.000268 -0.000198 -0.000144 -0.000105 -0.000075 -0.000053 -0.000038 -0.000026 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000022 -0.000030 -0.000043 -0.000060 -0.000083 -0.000116 -0.000160 -0.000218 -0.000296 -0.000399 -0.000531 -0.000700 -0.000912 -0.001175 -0.001495 -0.001877 -0.002328 -0.002849 -0.003440 -0.004097 -0.004812 -0.005571 -0.006356 -0.007145 -0.007910 -0.008620 -0.009243 -0.009744 -0.010090 -0.010250 -0.010193 -0.009894 -0.009334 -0.008501 -0.007393 -0.006024 -0.004425 -0.002649 -0.000771 0.001112 0.002886 0.004427 0.005609 0.006322 0.006480 0.006038 0.005000 0.003422 0.001417 -0.000856 -0.003206 -0.005424 -0.007307 -0.008678 -0.009408 -0.009426 -0.008730 -0.007389 -0.005528 -0.003323 -0.000976 0.001305 0.003327 0.004931 0.006002 0.006481 0.006360 0.005682 0.004527 0.003005 0.001237 -0.000653 -0.002548 -0.004348 -0.005975 -0.007373 -0.008505 -0.009358 -0.009932 -0.010240 -0.010302 -0.010147 -0.009805 -0.009307 -0.008688 -0.007981 -0.007216 -0.006426 -0.005637 -0.004872 -0.004151 -0.003487 -0.002890 -0.002364 -0.001909 -0.001524 -0.001202 -0.000938 -0.000725 -0.000554 -0.000420 -0.000315 -0.000234 -0.000173 -0.000126 -0.000091 -0.000065 -0.000046 -0.000033 -0.000023 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000038 -0.000052 -0.000073 -0.000101 -0.000138 -0.000189 -0.000257 -0.000346 -0.000461 -0.000608 -0.000792 -0.001021 -0.001299 -0.001633 -0.002026 -0.002480 -0.002995 -0.003568 -0.004191 -0.004853 -0.005537 -0.006224 -0.006888 -0.007503 -0.008040 -0.008468 -0.008760 -0.008886 -0.008823 -0.008550 -0.008051 -0.007317 -0.006350 -0.005163 -0.003785 -0.002263 -0.000661 0.000937 0.002433 0.003721 0.004694 0.005258 0.005341 0.004904 0.003953 0.002538 0.000757 -0.001251 -0.003319 -0.005266 -0.006916 -0.008115 -0.008751 -0.008764 -0.008152 -0.006973 -0.005340 -0.003403 -0.001337 0.000676 0.002469 0.003903 0.004880 0.005346 0.005293 0.004758 0.003806 0.002531 0.001037 -0.000570 -0.002191 -0.003739 -0.005145 -0.006358 -0.007348 -0.008099 -0.008609 -0.008889 -0.008955 -0.008830 -0.008540 -0.008113 -0.007577 -0.006962 -0.006296 -0.005607 -0.004917 -0.004249 -0.003618 -0.003038 -0.002517 -0.002058 -0.001661 -0.001325 -0.001045 -0.000815 -0.000629 -0.000481 -0.000364 -0.000273 -0.000203 -0.000149 -0.000109 -0.000079 -0.000056 -0.000040 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000063 -0.000087 -0.000119 -0.000163 -0.000221 -0.000297 -0.000396 -0.000523 -0.000682 -0.000879 -0.001119 -0.001407 -0.001747 -0.002139 -0.002584 -0.003079 -0.003618 -0.004189 -0.004780 -0.005372 -0.005943 -0.006470 -0.006928 -0.007290 -0.007530 -0.007627 -0.007558 -0.007307 -0.006862 -0.006218 -0.005378 -0.004354 -0.003174 -0.001879 -0.000524 0.000818 0.002065 0.003126 0.003911 0.004342 0.004357 0.003926 0.003053 0.001784 0.000205 -0.001564 -0.003379 -0.005083 -0.006523 -0.007568 -0.008121 -0.008130 -0.007593 -0.006563 -0.005135 -0.003439 -0.001628 0.000144 0.001731 0.003013 0.003905 0.004359 0.004369 0.003960 0.003191 0.002139 0.000890 -0.000464 -0.001838 -0.003159 -0.004366 -0.005414 -0.006275 -0.006934 -0.007388 -0.007643 -0.007713 -0.007616 -0.007374 -0.007011 -0.006552 -0.006022 -0.005447 -0.004850 -0.004253 -0.003674 -0.003127 -0.002625 -0.002173 -0.001775 -0.001432 -0.001142 -0.000900 -0.000701 -0.000541 -0.000413 -0.000312 -0.000234 -0.000173 -0.000127 -0.000093 -0.000067 -0.000048 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000039 -0.000054 -0.000074 -0.000102 -0.000139 -0.000188 -0.000253 -0.000338 -0.000446 -0.000582 -0.000750 -0.000955 -0.001202 -0.001492 -0.001827 -0.002209 -0.002632 -0.003093 -0.003582 -0.004087 -0.004592 -0.005078 -0.005525 -0.005910 -0.006211 -0.006406 -0.006475 -0.006400 -0.006169 -0.005773 -0.005209 -0.004481 -0.003602 -0.002598 -0.001503 -0.000367 0.000749 0.001775 0.002636 0.003257 0.003570 0.003527 0.003102 0.002302 0.001165 -0.000233 -0.001789 -0.003377 -0.004863 -0.006116 -0.007025 -0.007504 -0.007510 -0.007043 -0.006146 -0.004903 -0.003424 -0.001841 -0.000286 0.001116 0.002262 0.003076 0.003519 0.003581 0.003285 0.002677 0.001820 0.000790 -0.000340 -0.001495 -0.002614 -0.003643 -0.004544 -0.005291 -0.005868 -0.006271 -0.006504 -0.006578 -0.006506 -0.006308 -0.006004 -0.005615 -0.005163 -0.004671 -0.004159 -0.003646 -0.003148 -0.002679 -0.002247 -0.001859 -0.001518 -0.001224 -0.000975 -0.000767 -0.000597 -0.000460 -0.000351 -0.000265 -0.000198 -0.000147 -0.000107 -0.000078 -0.000056 -0.000040 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000046 -0.000063 -0.000086 -0.000117 -0.000159 -0.000214 -0.000285 -0.000376 -0.000491 -0.000633 -0.000807 -0.001016 -0.001261 -0.001546 -0.001869 -0.002228 -0.002618 -0.003032 -0.003459 -0.003885 -0.004294 -0.004668 -0.004988 -0.005234 -0.005387 -0.005431 -0.005352 -0.005139 -0.004786 -0.004292 -0.003663 -0.002912 -0.002061 -0.001143 -0.000198 0.000721 0.001556 0.002243 0.002721 0.002935 0.002844 0.002427 0.001693 0.000676 -0.000559 -0.001923 -0.003309 -0.004602 -0.005690 -0.006476 -0.006891 -0.006897 -0.006493 -0.005716 -0.004638 -0.003354 -0.001975 -0.000614 0.000622 0.001644 0.002388 0.002817 0.002923 0.002723 0.002254 0.001569 0.000729 -0.000204 -0.001167 -0.002108 -0.002981 -0.003751 -0.004396 -0.004900 -0.005259 -0.005473 -0.005550 -0.005502 -0.005343 -0.005092 -0.004766 -0.004385 -0.003968 -0.003532 -0.003096 -0.002672 -0.002273 -0.001905 -0.001575 -0.001285 -0.001035 -0.000824 -0.000648 -0.000504 -0.000388 -0.000295 -0.000222 -0.000166 -0.000122 -0.000089 -0.000065 -0.000047 -0.000033 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000039 -0.000053 -0.000072 -0.000098 -0.000133 -0.000179 -0.000238 -0.000315 -0.000410 -0.000529 -0.000675 -0.000849 -0.001055 -0.001294 -0.001564 -0.001865 -0.002192 -0.002539 -0.002896 -0.003251 -0.003591 -0.003900 -0.004161 -0.004358 -0.004474 -0.004497 -0.004413 -0.004216 -0.003902 -0.003470 -0.002928 -0.002288 -0.001571 -0.000805 -0.000025 0.000725 0.001395 0.001935 0.002292 0.002423 0.002293 0.001889 0.001217 0.000309 -0.000781 -0.001974 -0.003180 -0.004301 -0.005242 -0.005922 -0.006281 -0.006287 -0.005940 -0.005271 -0.004341 -0.003230 -0.002033 -0.000845 0.000242 0.001152 0.001831 0.002244 0.002385 0.002265 0.001914 0.001376 0.000699 -0.000062 -0.000858 -0.001644 -0.002380 -0.003036 -0.003592 -0.004032 -0.004351 -0.004548 -0.004629 -0.004601 -0.004478 -0.004273 -0.004004 -0.003686 -0.003336 -0.002970 -0.002603 -0.002245 -0.001908 -0.001599 -0.001321 -0.001077 -0.000867 -0.000689 -0.000541 -0.000420 -0.000323 -0.000245 -0.000184 -0.000137 -0.000100 -0.000073 -0.000053 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000032 -0.000044 -0.000060 -0.000082 -0.000111 -0.000148 -0.000197 -0.000260 -0.000339 -0.000438 -0.000558 -0.000702 -0.000873 -0.001070 -0.001295 -0.001544 -0.001815 -0.002101 -0.002396 -0.002688 -0.002966 -0.003217 -0.003426 -0.003580 -0.003664 -0.003668 -0.003582 -0.003400 -0.003119 -0.002743 -0.002276 -0.001733 -0.001131 -0.000495 0.000145 0.000751 0.001283 0.001698 0.001956 0.002018 0.001861 0.001472 0.000859 0.000049 -0.000909 -0.001950 -0.002997 -0.003966 -0.004778 -0.005364 -0.005674 -0.005681 -0.005385 -0.004812 -0.004014 -0.003057 -0.002021 -0.000987 -0.000034 0.000776 0.001393 0.001789 0.001954 0.001899 0.001647 0.001232 0.000695 0.000079 -0.000574 -0.001225 -0.001842 -0.002399 -0.002877 -0.003261 -0.003545 -0.003727 -0.003810 -0.003800 -0.003708 -0.003546 -0.003326 -0.003065 -0.002775 -0.002471 -0.002164 -0.001866 -0.001585 -0.001327 -0.001095 -0.000892 -0.000717 -0.000570 -0.000447 -0.000347 -0.000266 -0.000201 -0.000150 -0.000111 -0.000081 -0.000059 -0.000042 -0.000030 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000037 -0.000050 -0.000067 -0.000091 -0.000122 -0.000162 -0.000213 -0.000277 -0.000358 -0.000456 -0.000574 -0.000713 -0.000875 -0.001058 -0.001262 -0.001483 -0.001716 -0.001956 -0.002193 -0.002417 -0.002617 -0.002781 -0.002897 -0.002953 -0.002942 -0.002854 -0.002686 -0.002436 -0.002108 -0.001708 -0.001247 -0.000743 -0.000217 0.000304 0.000790 0.001207 0.001520 0.001696 0.001706 0.001530 0.001159 0.000602 -0.000118 -0.000959 -0.001865 -0.002770 -0.003606 -0.004304 -0.004808 -0.005075 -0.005084 -0.004833 -0.004345 -0.003662 -0.002841 -0.001948 -0.001052 -0.000217 0.000501 0.001060 0.001436 0.001618 0.001614 0.001442 0.001129 0.000708 0.000215 -0.000315 -0.000852 -0.001368 -0.001839 -0.002248 -0.002583 -0.002836 -0.003004 -0.003089 -0.003095 -0.003030 -0.002904 -0.002729 -0.002517 -0.002280 -0.002030 -0.001778 -0.001532 -0.001301 -0.001088 -0.000897 -0.000730 -0.000587 -0.000465 -0.000365 -0.000282 -0.000216 -0.000163 -0.000121 -0.000089 -0.000065 -0.000047 -0.000033 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000055 -0.000074 -0.000099 -0.000131 -0.000172 -0.000224 -0.000288 -0.000367 -0.000462 -0.000574 -0.000705 -0.000852 -0.001016 -0.001194 -0.001381 -0.001573 -0.001762 -0.001939 -0.002094 -0.002219 -0.002303 -0.002337 -0.002312 -0.002225 -0.002070 -0.001848 -0.001562 -0.001219 -0.000830 -0.000409 0.000024 0.000447 0.000834 0.001157 0.001388 0.001499 0.001469 0.001282 0.000932 0.000427 -0.000211 -0.000946 -0.001732 -0.002513 -0.003230 -0.003829 -0.004261 -0.004491 -0.004501 -0.004290 -0.003877 -0.003296 -0.002594 -0.001827 -0.001051 -0.000323 0.000312 0.000818 0.001171 0.001362 0.001397 0.001288 0.001058 0.000733 0.000342 -0.000086 -0.000527 -0.000955 -0.001352 -0.001703 -0.001994 -0.002220 -0.002375 -0.002461 -0.002480 -0.002438 -0.002344 -0.002207 -0.002038 -0.001848 -0.001646 -0.001441 -0.001241 -0.001053 -0.000880 -0.000725 -0.000589 -0.000473 -0.000375 -0.000293 -0.000226 -0.000173 -0.000130 -0.000096 -0.000070 -0.000051 -0.000036 -0.000025 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000059 -0.000079 -0.000104 -0.000136 -0.000177 -0.000228 -0.000291 -0.000366 -0.000455 -0.000558 -0.000675 -0.000805 -0.000945 -0.001093 -0.001243 -0.001390 -0.001526 -0.001645 -0.001736 -0.001793 -0.001807 -0.001774 -0.001687 -0.001545 -0.001348 -0.001099 -0.000806 -0.000477 -0.000127 0.000229 0.000571 0.000877 0.001124 0.001289 0.001351 0.001292 0.001100 0.000773 0.000318 -0.000245 -0.000886 -0.001566 -0.002237 -0.002852 -0.003363 -0.003732 -0.003930 -0.003940 -0.003764 -0.003415 -0.002923 -0.002326 -0.001669 -0.001000 -0.000366 0.000194 0.000649 0.000978 0.001172 0.001235 0.001175 0.001011 0.000764 0.000457 0.000113 -0.000246 -0.000602 -0.000936 -0.001235 -0.001489 -0.001690 -0.001834 -0.001919 -0.001948 -0.001926 -0.001860 -0.001756 -0.001625 -0.001475 -0.001314 -0.001150 -0.000991 -0.000839 -0.000701 -0.000577 -0.000468 -0.000375 -0.000297 -0.000232 -0.000179 -0.000136 -0.000102 -0.000075 -0.000054 -0.000039 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000061 -0.000081 -0.000106 -0.000138 -0.000177 -0.000226 -0.000285 -0.000354 -0.000434 -0.000525 -0.000625 -0.000733 -0.000847 -0.000962 -0.001073 -0.001175 -0.001262 -0.001325 -0.001360 -0.001359 -0.001318 -0.001233 -0.001103 -0.000929 -0.000713 -0.000462 -0.000185 0.000107 0.000398 0.000674 0.000914 0.001100 0.001214 0.001238 0.001159 0.000968 0.000665 0.000257 -0.000238 -0.000796 -0.001381 -0.001956 -0.002480 -0.002916 -0.003229 -0.003398 -0.003409 -0.003262 -0.002970 -0.002554 -0.002047 -0.001486 -0.000911 -0.000361 0.000131 0.000538 0.000842 0.001034 0.001116 0.001093 0.000981 0.000797 0.000557 0.000283 -0.000010 -0.000304 -0.000585 -0.000841 -0.001062 -0.001240 -0.001373 -0.001457 -0.001495 -0.001489 -0.001445 -0.001370 -0.001271 -0.001155 -0.001030 -0.000902 -0.000776 -0.000657 -0.000548 -0.000451 -0.000365 -0.000292 -0.000231 -0.000180 -0.000138 -0.000105 -0.000078 -0.000057 -0.000041 -0.000029 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000036 -0.000047 -0.000061 -0.000080 -0.000104 -0.000134 -0.000171 -0.000216 -0.000268 -0.000329 -0.000398 -0.000473 -0.000555 -0.000640 -0.000725 -0.000807 -0.000880 -0.000940 -0.000980 -0.000996 -0.000983 -0.000937 -0.000855 -0.000737 -0.000582 -0.000395 -0.000181 0.000052 0.000295 0.000533 0.000754 0.000942 0.001080 0.001154 0.001150 0.001058 0.000873 0.000594 0.000230 -0.000205 -0.000688 -0.001190 -0.001681 -0.002126 -0.002495 -0.002760 -0.002904 -0.002914 -0.002792 -0.002547 -0.002197 -0.001768 -0.001291 -0.000798 -0.000322 0.000108 0.000471 0.000749 0.000935 0.001028 0.001033 0.000961 0.000825 0.000641 0.000422 0.000185 -0.000058 -0.000294 -0.000513 -0.000705 -0.000864 -0.000986 -0.001069 -0.001112 -0.001120 -0.001095 -0.001044 -0.000972 -0.000886 -0.000791 -0.000692 -0.000596 -0.000504 -0.000420 -0.000344 -0.000279 -0.000222 -0.000175 -0.000136 -0.000104 -0.000079 -0.000058 -0.000042 -0.000030 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000034 -0.000044 -0.000058 -0.000076 -0.000098 -0.000125 -0.000158 -0.000197 -0.000242 -0.000292 -0.000347 -0.000407 -0.000468 -0.000529 -0.000586 -0.000635 -0.000673 -0.000695 -0.000696 -0.000674 -0.000624 -0.000546 -0.000437 -0.000301 -0.000138 0.000044 0.000241 0.000442 0.000637 0.000813 0.000958 0.001058 0.001101 0.001078 0.000979 0.000802 0.000547 0.000224 -0.000156 -0.000573 -0.001004 -0.001421 -0.001797 -0.002108 -0.002331 -0.002452 -0.002461 -0.002359 -0.002154 -0.001860 -0.001498 -0.001093 -0.000673 -0.000263 0.000113 0.000434 0.000686 0.000863 0.000961 0.000986 0.000945 0.000848 0.000706 0.000533 0.000341 0.000140 -0.000058 -0.000245 -0.000412 -0.000554 -0.000666 -0.000746 -0.000795 -0.000813 -0.000804 -0.000772 -0.000722 -0.000660 -0.000591 -0.000518 -0.000445 -0.000376 -0.000313 -0.000256 -0.000206 -0.000164 -0.000129 -0.000100 -0.000076 -0.000057 -0.000042 -0.000031 -0.000022 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000023 -0.000030 -0.000040 -0.000052 -0.000068 -0.000087 -0.000110 -0.000138 -0.000170 -0.000205 -0.000244 -0.000285 -0.000327 -0.000368 -0.000405 -0.000435 -0.000455 -0.000462 -0.000452 -0.000422 -0.000371 -0.000296 -0.000197 -0.000076 0.000065 0.000222 0.000387 0.000553 0.000712 0.000851 0.000962 0.001032 0.001052 0.001014 0.000912 0.000745 0.000514 0.000228 -0.000104 -0.000462 -0.000829 -0.001182 -0.001499 -0.001759 -0.001946 -0.002046 -0.002054 -0.001968 -0.001796 -0.001549 -0.001244 -0.000901 -0.000543 -0.000192 0.000134 0.000416 0.000643 0.000808 0.000908 0.000946 0.000928 0.000860 0.000753 0.000617 0.000461 0.000295 0.000128 -0.000032 -0.000178 -0.000304 -0.000407 -0.000484 -0.000535 -0.000560 -0.000564 -0.000548 -0.000517 -0.000475 -0.000426 -0.000374 -0.000321 -0.000271 -0.000225 -0.000183 -0.000147 -0.000117 -0.000091 -0.000070 -0.000053 -0.000040 -0.000029 -0.000021 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000072 -0.000091 -0.000112 -0.000136 -0.000161 -0.000188 -0.000214 -0.000239 -0.000260 -0.000275 -0.000281 -0.000276 -0.000257 -0.000222 -0.000170 -0.000098 -0.000007 0.000100 0.000223 0.000357 0.000496 0.000633 0.000761 0.000871 0.000953 0.001000 0.001002 0.000954 0.000853 0.000696 0.000488 0.000235 -0.000053 -0.000361 -0.000672 -0.000970 -0.001236 -0.001453 -0.001607 -0.001690 -0.001694 -0.001621 -0.001476 -0.001268 -0.001012 -0.000723 -0.000419 -0.000119 0.000162 0.000409 0.000611 0.000763 0.000862 0.000908 0.000906 0.000862 0.000782 0.000675 0.000549 0.000412 0.000271 0.000134 0.000006 -0.000106 -0.000200 -0.000274 -0.000326 -0.000357 -0.000370 -0.000367 -0.000351 -0.000325 -0.000293 -0.000257 -0.000221 -0.000186 -0.000154 -0.000125 -0.000100 -0.000078 -0.000061 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000013 -0.000017 -0.000024 -0.000032 -0.000041 -0.000053 -0.000066 -0.000081 -0.000096 -0.000111 -0.000125 -0.000137 -0.000145 -0.000149 -0.000144 -0.000131 -0.000105 -0.000067 -0.000014 0.000054 0.000137 0.000234 0.000341 0.000455 0.000572 0.000685 0.000788 0.000873 0.000933 0.000960 0.000950 0.000896 0.000796 0.000651 0.000463 0.000240 -0.000009 -0.000273 -0.000537 -0.000787 -0.001009 -0.001189 -0.001316 -0.001382 -0.001384 -0.001321 -0.001197 -0.001022 -0.000806 -0.000562 -0.000305 -0.000049 0.000191 0.000406 0.000585 0.000723 0.000818 0.000869 0.000878 0.000851 0.000793 0.000710 0.000608 0.000494 0.000375 0.000258 0.000146 0.000046 -0.000040 -0.000110 -0.000162 -0.000197 -0.000217 -0.000223 -0.000218 -0.000205 -0.000187 -0.000165 -0.000142 -0.000119 -0.000098 -0.000079 -0.000062 -0.000048 -0.000037 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000009 -0.000013 -0.000018 -0.000024 -0.000031 -0.000038 -0.000045 -0.000051 -0.000056 -0.000058 -0.000058 -0.000052 -0.000040 -0.000020 0.000010 0.000051 0.000103 0.000168 0.000244 0.000330 0.000424 0.000522 0.000620 0.000713 0.000795 0.000860 0.000901 0.000914 0.000893 0.000836 0.000739 0.000605 0.000437 0.000241 0.000025 -0.000200 -0.000424 -0.000634 -0.000818 -0.000967 -0.001071 -0.001123 -0.001122 -0.001066 -0.000961 -0.000812 -0.000629 -0.000423 -0.000206 0.000011 0.000217 0.000402 0.000560 0.000684 0.000773 0.000826 0.000844 0.000830 0.000788 0.000723 0.000641 0.000547 0.000447 0.000345 0.000248 0.000159 0.000080 0.000015 -0.000036 -0.000073 -0.000098 -0.000111 -0.000115 -0.000112 -0.000104 -0.000093 -0.000080 -0.000067 -0.000054 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000003 0.000003 0.000002 -0.000000 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000004 0.000000 0.000008 0.000020 0.000037 0.000062 0.000094 0.000136 0.000187 0.000248 0.000318 0.000395 0.000478 0.000562 0.000644 0.000720 0.000785 0.000833 0.000860 0.000861 0.000833 0.000773 0.000681 0.000559 0.000408 0.000236 0.000049 -0.000144 -0.000333 -0.000509 -0.000663 -0.000785 -0.000870 -0.000911 -0.000906 -0.000856 -0.000765 -0.000638 -0.000483 -0.000309 -0.000125 0.000059 0.000235 0.000395 0.000533 0.000644 0.000726 0.000778 0.000801 0.000797 0.000768 0.000718 0.000653 0.000575 0.000490 0.000403 0.000318 0.000239 0.000168 0.000107 0.000057 0.000019 -0.000009 -0.000027 -0.000037 -0.000041 -0.000041 -0.000038 -0.000033 -0.000027 -0.000022 -0.000016 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000018 0.000022 0.000027 0.000033 0.000043 0.000055 0.000071 0.000092 0.000119 0.000153 0.000194 0.000244 0.000301 0.000364 0.000434 0.000506 0.000578 0.000647 0.000709 0.000759 0.000794 0.000809 0.000801 0.000768 0.000708 0.000621 0.000509 0.000375 0.000224 0.000062 -0.000103 -0.000264 -0.000412 -0.000540 -0.000641 -0.000709 -0.000740 -0.000733 -0.000688 -0.000609 -0.000500 -0.000367 -0.000219 -0.000063 0.000093 0.000244 0.000381 0.000502 0.000601 0.000676 0.000727 0.000752 0.000755 0.000736 0.000698 0.000645 0.000581 0.000510 0.000436 0.000362 0.000291 0.000227 0.000171 0.000123 0.000085 0.000056 0.000034 0.000020 0.000010 0.000005 0.000002 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000030 0.000035 0.000041 0.000049 0.000059 0.000072 0.000087 0.000106 0.000129 0.000157 0.000191 0.000231 0.000277 0.000330 0.000388 0.000449 0.000512 0.000574 0.000632 0.000682 0.000721 0.000744 0.000750 0.000736 0.000700 0.000640 0.000559 0.000456 0.000337 0.000204 0.000064 -0.000078 -0.000214 -0.000339 -0.000446 -0.000529 -0.000584 -0.000608 -0.000599 -0.000558 -0.000488 -0.000394 -0.000280 -0.000154 -0.000020 0.000114 0.000243 0.000362 0.000467 0.000555 0.000623 0.000671 0.000698 0.000705 0.000693 0.000665 0.000623 0.000571 0.000511 0.000448 0.000383 0.000321 0.000263 0.000212 0.000167 0.000130 0.000100 0.000077 0.000059 0.000046 0.000037 0.000030 0.000025 0.000021 0.000018 0.000016 0.000014 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000046 0.000054 0.000064 0.000076 0.000090 0.000107 0.000127 0.000151 0.000179 0.000212 0.000250 0.000293 0.000341 0.000393 0.000447 0.000502 0.000555 0.000603 0.000643 0.000672 0.000687 0.000686 0.000666 0.000628 0.000570 0.000494 0.000401 0.000294 0.000178 0.000056 -0.000066 -0.000182 -0.000287 -0.000377 -0.000446 -0.000490 -0.000508 -0.000498 -0.000460 -0.000399 -0.000316 -0.000218 -0.000109 0.000006 0.000121 0.000233 0.000336 0.000428 0.000506 0.000568 0.000612 0.000640 0.000649 0.000643 0.000622 0.000589 0.000547 0.000497 0.000443 0.000388 0.000333 0.000282 0.000235 0.000193 0.000157 0.000128 0.000104 0.000085 0.000070 0.000058 0.000048 0.000041 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000044 0.000052 0.000062 0.000073 0.000086 0.000101 0.000118 0.000138 0.000161 0.000188 0.000219 0.000255 0.000294 0.000337 0.000383 0.000431 0.000478 0.000523 0.000562 0.000594 0.000615 0.000623 0.000617 0.000594 0.000555 0.000499 0.000429 0.000344 0.000249 0.000146 0.000040 -0.000064 -0.000164 -0.000253 -0.000328 -0.000385 -0.000421 -0.000434 -0.000423 -0.000389 -0.000334 -0.000262 -0.000176 -0.000081 0.000018 0.000118 0.000215 0.000305 0.000386 0.000455 0.000511 0.000552 0.000579 0.000590 0.000588 0.000573 0.000547 0.000513 0.000472 0.000426 0.000379 0.000331 0.000285 0.000243 0.000205 0.000171 0.000143 0.000119 0.000099 0.000083 0.000070 0.000059 0.000050 0.000042 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000039 0.000047 0.000055 0.000065 0.000077 0.000090 0.000104 0.000121 0.000140 0.000163 0.000188 0.000217 0.000249 0.000285 0.000323 0.000364 0.000405 0.000445 0.000482 0.000515 0.000539 0.000554 0.000557 0.000546 0.000521 0.000482 0.000429 0.000364 0.000287 0.000202 0.000112 0.000019 -0.000071 -0.000156 -0.000232 -0.000295 -0.000343 -0.000371 -0.000380 -0.000369 -0.000338 -0.000289 -0.000225 -0.000150 -0.000067 0.000020 0.000108 0.000193 0.000272 0.000343 0.000404 0.000454 0.000492 0.000517 0.000529 0.000530 0.000519 0.000500 0.000472 0.000438 0.000400 0.000359 0.000318 0.000278 0.000240 0.000205 0.000175 0.000148 0.000125 0.000106 0.000090 0.000076 0.000065 0.000055 0.000046 0.000039 0.000033 0.000027 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000039 0.000047 0.000055 0.000065 0.000076 0.000089 0.000103 0.000119 0.000137 0.000158 0.000181 0.000207 0.000236 0.000268 0.000302 0.000337 0.000372 0.000406 0.000437 0.000463 0.000481 0.000491 0.000490 0.000476 0.000451 0.000412 0.000362 0.000302 0.000232 0.000156 0.000076 -0.000004 -0.000083 -0.000156 -0.000221 -0.000274 -0.000313 -0.000336 -0.000342 -0.000330 -0.000301 -0.000257 -0.000201 -0.000134 -0.000061 0.000016 0.000092 0.000167 0.000236 0.000299 0.000353 0.000398 0.000432 0.000456 0.000468 0.000471 0.000464 0.000449 0.000427 0.000399 0.000367 0.000333 0.000298 0.000263 0.000229 0.000198 0.000170 0.000145 0.000124 0.000106 0.000090 0.000077 0.000066 0.000056 0.000047 0.000040 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000031 0.000038 0.000045 0.000053 0.000063 0.000073 0.000085 0.000098 0.000113 0.000130 0.000148 0.000170 0.000193 0.000219 0.000247 0.000276 0.000306 0.000336 0.000364 0.000389 0.000410 0.000424 0.000429 0.000425 0.000410 0.000383 0.000347 0.000300 0.000244 0.000182 0.000114 0.000043 -0.000028 -0.000096 -0.000159 -0.000214 -0.000259 -0.000291 -0.000309 -0.000312 -0.000301 -0.000274 -0.000235 -0.000184 -0.000125 -0.000061 0.000007 0.000074 0.000140 0.000201 0.000256 0.000304 0.000343 0.000374 0.000396 0.000409 0.000413 0.000409 0.000397 0.000380 0.000357 0.000331 0.000302 0.000272 0.000242 0.000213 0.000185 0.000160 0.000138 0.000119 0.000102 0.000087 0.000075 0.000064 0.000055 0.000047 0.000039 0.000033 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000035 0.000042 0.000050 0.000059 0.000068 0.000079 0.000091 0.000105 0.000120 0.000136 0.000155 0.000176 0.000198 0.000223 0.000248 0.000273 0.000298 0.000321 0.000342 0.000358 0.000368 0.000370 0.000363 0.000347 0.000322 0.000287 0.000244 0.000193 0.000137 0.000076 0.000014 -0.000048 -0.000108 -0.000162 -0.000210 -0.000247 -0.000274 -0.000288 -0.000289 -0.000277 -0.000253 -0.000217 -0.000172 -0.000120 -0.000063 -0.000004 0.000056 0.000113 0.000166 0.000215 0.000257 0.000292 0.000320 0.000340 0.000352 0.000357 0.000355 0.000346 0.000333 0.000314 0.000293 0.000269 0.000243 0.000218 0.000193 0.000169 0.000147 0.000127 0.000110 0.000095 0.000082 0.000070 0.000061 0.000052 0.000044 0.000038 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000038 0.000045 0.000053 0.000062 0.000072 0.000083 0.000095 0.000108 0.000123 0.000139 0.000157 0.000177 0.000198 0.000219 0.000240 0.000261 0.000280 0.000296 0.000309 0.000315 0.000315 0.000307 0.000291 0.000267 0.000234 0.000195 0.000149 0.000099 0.000045 -0.000010 -0.000065 -0.000117 -0.000164 -0.000204 -0.000236 -0.000258 -0.000270 -0.000269 -0.000257 -0.000235 -0.000202 -0.000162 -0.000116 -0.000066 -0.000014 0.000038 0.000088 0.000134 0.000176 0.000214 0.000245 0.000270 0.000288 0.000299 0.000305 0.000304 0.000298 0.000287 0.000273 0.000255 0.000235 0.000214 0.000192 0.000171 0.000151 0.000132 0.000115 0.000100 0.000086 0.000075 0.000065 0.000056 0.000048 0.000041 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000040 0.000047 0.000055 0.000064 0.000073 0.000084 0.000096 0.000108 0.000123 0.000138 0.000155 0.000173 0.000191 0.000209 0.000226 0.000241 0.000254 0.000263 0.000267 0.000265 0.000256 0.000241 0.000218 0.000188 0.000153 0.000112 0.000067 0.000020 -0.000028 -0.000076 -0.000121 -0.000162 -0.000197 -0.000224 -0.000243 -0.000251 -0.000250 -0.000238 -0.000218 -0.000189 -0.000153 -0.000112 -0.000069 -0.000024 0.000021 0.000064 0.000105 0.000141 0.000174 0.000201 0.000223 0.000240 0.000251 0.000257 0.000257 0.000253 0.000245 0.000233 0.000219 0.000203 0.000185 0.000167 0.000149 0.000132 0.000116 0.000101 0.000088 0.000077 0.000067 0.000058 0.000050 0.000044 0.000038 0.000032 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000041 0.000048 0.000056 0.000064 0.000073 0.000083 0.000094 0.000107 0.000120 0.000134 0.000149 0.000164 0.000179 0.000193 0.000205 0.000215 0.000221 0.000223 0.000220 0.000212 0.000197 0.000176 0.000150 0.000118 0.000082 0.000043 0.000001 -0.000041 -0.000082 -0.000121 -0.000157 -0.000187 -0.000210 -0.000225 -0.000232 -0.000230 -0.000219 -0.000201 -0.000175 -0.000143 -0.000108 -0.000070 -0.000032 0.000007 0.000044 0.000078 0.000110 0.000138 0.000162 0.000182 0.000197 0.000207 0.000213 0.000214 0.000212 0.000206 0.000197 0.000186 0.000172 0.000158 0.000143 0.000128 0.000113 0.000100 0.000088 0.000077 0.000067 0.000058 0.000051 0.000045 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000041 0.000048 0.000055 0.000063 0.000071 0.000081 0.000091 0.000102 0.000114 0.000126 0.000139 0.000151 0.000162 0.000172 0.000179 0.000184 0.000185 0.000181 0.000173 0.000159 0.000140 0.000117 0.000089 0.000058 0.000024 -0.000012 -0.000048 -0.000084 -0.000117 -0.000148 -0.000174 -0.000194 -0.000207 -0.000212 -0.000210 -0.000200 -0.000183 -0.000161 -0.000134 -0.000103 -0.000071 -0.000038 -0.000005 0.000026 0.000055 0.000082 0.000107 0.000128 0.000145 0.000159 0.000169 0.000174 0.000176 0.000175 0.000171 0.000164 0.000155 0.000144 0.000132 0.000120 0.000108 0.000096 0.000085 0.000074 0.000065 0.000057 0.000050 0.000044 0.000039 0.000034 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000040 0.000046 0.000053 0.000060 0.000068 0.000077 0.000086 0.000096 0.000106 0.000116 0.000126 0.000134 0.000142 0.000147 0.000150 0.000150 0.000146 0.000139 0.000127 0.000110 0.000090 0.000066 0.000039 0.000011 -0.000020 -0.000051 -0.000081 -0.000110 -0.000136 -0.000158 -0.000175 -0.000186 -0.000191 -0.000189 -0.000180 -0.000166 -0.000146 -0.000123 -0.000097 -0.000070 -0.000042 -0.000015 0.000011 0.000036 0.000059 0.000080 0.000098 0.000114 0.000126 0.000135 0.000141 0.000143 0.000143 0.000140 0.000134 0.000127 0.000119 0.000109 0.000100 0.000090 0.000080 0.000071 0.000062 0.000054 0.000048 0.000042 0.000037 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000029 0.000034 0.000039 0.000044 0.000050 0.000057 0.000064 0.000072 0.000080 0.000088 0.000096 0.000103 0.000110 0.000115 0.000119 0.000121 0.000120 0.000116 0.000110 0.000099 0.000085 0.000068 0.000048 0.000025 0.000001 -0.000025 -0.000051 -0.000076 -0.000100 -0.000122 -0.000141 -0.000156 -0.000165 -0.000169 -0.000168 -0.000161 -0.000149 -0.000132 -0.000113 -0.000091 -0.000068 -0.000045 -0.000023 -0.000001 0.000020 0.000039 0.000057 0.000073 0.000087 0.000098 0.000106 0.000111 0.000114 0.000114 0.000112 0.000108 0.000103 0.000096 0.000089 0.000081 0.000073 0.000065 0.000058 0.000051 0.000045 0.000039 0.000035 0.000031 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000032 0.000036 0.000042 0.000047 0.000053 0.000059 0.000065 0.000072 0.000078 0.000083 0.000088 0.000092 0.000094 0.000095 0.000094 0.000091 0.000085 0.000076 0.000065 0.000050 0.000034 0.000015 -0.000005 -0.000027 -0.000048 -0.000069 -0.000089 -0.000108 -0.000123 -0.000136 -0.000144 -0.000148 -0.000147 -0.000142 -0.000132 -0.000118 -0.000102 -0.000085 -0.000066 -0.000047 -0.000029 -0.000011 0.000007 0.000023 0.000038 0.000052 0.000064 0.000074 0.000081 0.000086 0.000089 0.000090 0.000088 0.000086 0.000082 0.000077 0.000071 0.000065 0.000059 0.000053 0.000047 0.000041 0.000036 0.000032 0.000028 0.000025 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000022 0.000026 0.000030 0.000034 0.000038 0.000043 0.000048 0.000053 0.000058 0.000062 0.000066 0.000070 0.000072 0.000074 0.000074 0.000073 0.000070 0.000065 0.000058 0.000048 0.000036 0.000023 0.000007 -0.000009 -0.000027 -0.000044 -0.000062 -0.000078 -0.000093 -0.000106 -0.000117 -0.000124 -0.000128 -0.000128 -0.000124 -0.000116 -0.000105 -0.000093 -0.000078 -0.000063 -0.000048 -0.000033 -0.000018 -0.000004 0.000010 0.000023 0.000035 0.000045 0.000054 0.000060 0.000065 0.000068 0.000069 0.000068 0.000066 0.000063 0.000060 0.000056 0.000051 0.000046 0.000042 0.000037 0.000033 0.000029 0.000026 0.000023 0.000020 0.000018 0.000016 0.000015 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000030 0.000034 0.000038 0.000042 0.000046 0.000049 0.000052 0.000054 0.000055 0.000056 0.000056 0.000055 0.000052 0.000048 0.000043 0.000035 0.000026 0.000014 0.000002 -0.000012 -0.000026 -0.000040 -0.000054 -0.000068 -0.000080 -0.000091 -0.000099 -0.000106 -0.000109 -0.000109 -0.000107 -0.000101 -0.000093 -0.000083 -0.000072 -0.000060 -0.000048 -0.000035 -0.000023 -0.000011 0.000000 0.000011 0.000021 0.000030 0.000038 0.000043 0.000047 0.000050 0.000051 0.000051 0.000050 0.000048 0.000046 0.000043 0.000039 0.000036 0.000032 0.000029 0.000026 0.000023 0.000020 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000027 0.000030 0.000033 0.000036 0.000038 0.000040 0.000041 0.000042 0.000042 0.000042 0.000041 0.000039 0.000035 0.000031 0.000025 0.000018 0.000009 -0.000002 -0.000013 -0.000024 -0.000036 -0.000048 -0.000058 -0.000068 -0.000077 -0.000084 -0.000089 -0.000092 -0.000093 -0.000092 -0.000088 -0.000082 -0.000074 -0.000066 -0.000056 -0.000046 -0.000037 -0.000027 -0.000017 -0.000007 0.000002 0.000011 0.000018 0.000025 0.000030 0.000033 0.000036 0.000037 0.000037 0.000037 0.000035 0.000034 0.000032 0.000030 0.000027 0.000025 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000021 0.000023 0.000025 0.000027 0.000029 0.000030 0.000031 0.000031 0.000031 0.000030 0.000029 0.000028 0.000025 0.000022 0.000017 0.000012 0.000004 -0.000004 -0.000013 -0.000023 -0.000032 -0.000041 -0.000050 -0.000058 -0.000065 -0.000070 -0.000075 -0.000078 -0.000079 -0.000078 -0.000076 -0.000071 -0.000066 -0.000059 -0.000052 -0.000044 -0.000036 -0.000028 -0.000020 -0.000012 -0.000004 0.000003 0.000009 0.000015 0.000019 0.000022 0.000025 0.000026 0.000026 0.000026 0.000025 0.000024 0.000023 0.000022 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000022 0.000022 0.000021 0.000021 0.000019 0.000018 0.000015 0.000012 0.000007 0.000001 -0.000005 -0.000013 -0.000021 -0.000028 -0.000036 -0.000043 -0.000049 -0.000054 -0.000059 -0.000063 -0.000065 -0.000066 -0.000066 -0.000064 -0.000061 -0.000057 -0.000053 -0.000047 -0.000041 -0.000035 -0.000029 -0.000022 -0.000015 -0.000009 -0.000003 0.000003 0.000008 0.000011 0.000014 0.000016 0.000017 0.000018 0.000018 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000007 0.000004 -0.000001 -0.000006 -0.000012 -0.000019 -0.000025 -0.000031 -0.000037 -0.000042 -0.000046 -0.000049 -0.000052 -0.000054 -0.000055 -0.000055 -0.000054 -0.000052 -0.000050 -0.000046 -0.000042 -0.000037 -0.000033 -0.000028 -0.000022 -0.000017 -0.000011 -0.000006 -0.000002 0.000002 0.000006 0.000008 0.000010 0.000011 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000006 0.000004 0.000002 -0.000002 -0.000006 -0.000011 -0.000016 -0.000022 -0.000027 -0.000031 -0.000035 -0.000039 -0.000041 -0.000044 -0.000045 -0.000046 -0.000046 -0.000046 -0.000044 -0.000042 -0.000040 -0.000037 -0.000033 -0.000030 -0.000026 -0.000022 -0.000017 -0.000013 -0.000009 -0.000005 -0.000001 0.000002 0.000004 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000000 -0.000003 -0.000006 -0.000010 -0.000014 -0.000019 -0.000023 -0.000026 -0.000030 -0.000032 -0.000035 -0.000036 -0.000038 -0.000038 -0.000038 -0.000038 -0.000037 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000024 -0.000020 -0.000017 -0.000013 -0.000010 -0.000006 -0.000003 -0.000001 0.000001 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000015 -0.000019 -0.000022 -0.000025 -0.000027 -0.000029 -0.000030 -0.000031 -0.000032 -0.000032 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000015 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000021 -0.000021 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode15_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000003 0.000003 0.000002 0.000000 -0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000007 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000022 -0.000024 -0.000025 -0.000026 -0.000027 -0.000028 -0.000029 -0.000029 -0.000030 -0.000030 -0.000030 -0.000029 -0.000028 -0.000026 -0.000024 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000028 -0.000028 -0.000029 -0.000029 -0.000028 -0.000028 -0.000027 -0.000026 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000032 -0.000034 -0.000035 -0.000037 -0.000038 -0.000039 -0.000040 -0.000041 -0.000041 -0.000041 -0.000040 -0.000038 -0.000036 -0.000033 -0.000030 -0.000026 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000017 -0.000021 -0.000025 -0.000028 -0.000031 -0.000034 -0.000036 -0.000037 -0.000039 -0.000039 -0.000040 -0.000040 -0.000039 -0.000039 -0.000037 -0.000036 -0.000034 -0.000032 -0.000030 -0.000028 -0.000026 -0.000023 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000026 -0.000029 -0.000032 -0.000035 -0.000038 -0.000040 -0.000043 -0.000045 -0.000048 -0.000050 -0.000051 -0.000053 -0.000054 -0.000054 -0.000055 -0.000054 -0.000053 -0.000051 -0.000048 -0.000045 -0.000040 -0.000036 -0.000031 -0.000027 -0.000023 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000014 -0.000019 -0.000024 -0.000029 -0.000033 -0.000038 -0.000042 -0.000045 -0.000048 -0.000051 -0.000053 -0.000054 -0.000054 -0.000054 -0.000054 -0.000053 -0.000051 -0.000049 -0.000046 -0.000043 -0.000040 -0.000037 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000034 -0.000038 -0.000041 -0.000045 -0.000049 -0.000053 -0.000057 -0.000060 -0.000063 -0.000066 -0.000068 -0.000070 -0.000071 -0.000072 -0.000072 -0.000071 -0.000070 -0.000067 -0.000063 -0.000058 -0.000053 -0.000047 -0.000042 -0.000036 -0.000030 -0.000025 -0.000020 -0.000015 -0.000011 -0.000007 -0.000005 -0.000004 -0.000004 -0.000006 -0.000009 -0.000014 -0.000019 -0.000025 -0.000032 -0.000038 -0.000044 -0.000050 -0.000055 -0.000060 -0.000064 -0.000068 -0.000070 -0.000072 -0.000073 -0.000073 -0.000072 -0.000070 -0.000068 -0.000065 -0.000061 -0.000057 -0.000053 -0.000049 -0.000045 -0.000041 -0.000036 -0.000032 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000039 -0.000043 -0.000048 -0.000054 -0.000059 -0.000064 -0.000070 -0.000075 -0.000079 -0.000083 -0.000087 -0.000090 -0.000092 -0.000094 -0.000094 -0.000094 -0.000093 -0.000090 -0.000086 -0.000081 -0.000075 -0.000068 -0.000061 -0.000053 -0.000046 -0.000038 -0.000031 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000005 -0.000008 -0.000012 -0.000018 -0.000025 -0.000033 -0.000041 -0.000049 -0.000057 -0.000065 -0.000072 -0.000078 -0.000084 -0.000089 -0.000093 -0.000095 -0.000097 -0.000097 -0.000096 -0.000093 -0.000090 -0.000086 -0.000081 -0.000075 -0.000070 -0.000064 -0.000058 -0.000053 -0.000047 -0.000042 -0.000037 -0.000033 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000015 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000043 -0.000049 -0.000055 -0.000062 -0.000069 -0.000076 -0.000083 -0.000090 -0.000097 -0.000103 -0.000109 -0.000114 -0.000118 -0.000120 -0.000122 -0.000123 -0.000122 -0.000119 -0.000115 -0.000109 -0.000102 -0.000094 -0.000085 -0.000075 -0.000065 -0.000055 -0.000046 -0.000037 -0.000028 -0.000020 -0.000013 -0.000008 -0.000004 -0.000003 -0.000004 -0.000007 -0.000013 -0.000021 -0.000030 -0.000040 -0.000051 -0.000061 -0.000072 -0.000082 -0.000091 -0.000100 -0.000108 -0.000115 -0.000121 -0.000124 -0.000126 -0.000127 -0.000125 -0.000122 -0.000117 -0.000112 -0.000105 -0.000098 -0.000091 -0.000083 -0.000076 -0.000068 -0.000061 -0.000054 -0.000048 -0.000042 -0.000037 -0.000032 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000022 -0.000026 -0.000030 -0.000035 -0.000041 -0.000048 -0.000055 -0.000062 -0.000070 -0.000079 -0.000088 -0.000097 -0.000107 -0.000116 -0.000125 -0.000134 -0.000141 -0.000147 -0.000152 -0.000156 -0.000158 -0.000158 -0.000156 -0.000152 -0.000145 -0.000137 -0.000127 -0.000116 -0.000104 -0.000090 -0.000077 -0.000064 -0.000051 -0.000039 -0.000028 -0.000018 -0.000009 -0.000002 0.000002 0.000003 0.000001 -0.000004 -0.000011 -0.000021 -0.000033 -0.000046 -0.000060 -0.000074 -0.000088 -0.000102 -0.000114 -0.000127 -0.000137 -0.000147 -0.000154 -0.000160 -0.000163 -0.000164 -0.000162 -0.000158 -0.000152 -0.000145 -0.000136 -0.000127 -0.000117 -0.000107 -0.000098 -0.000088 -0.000079 -0.000070 -0.000061 -0.000054 -0.000047 -0.000040 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000044 -0.000052 -0.000060 -0.000069 -0.000078 -0.000089 -0.000100 -0.000112 -0.000124 -0.000136 -0.000149 -0.000160 -0.000171 -0.000181 -0.000189 -0.000195 -0.000199 -0.000201 -0.000200 -0.000197 -0.000191 -0.000181 -0.000170 -0.000156 -0.000140 -0.000123 -0.000105 -0.000087 -0.000070 -0.000053 -0.000037 -0.000022 -0.000010 0.000001 0.000009 0.000014 0.000016 0.000013 0.000006 -0.000004 -0.000017 -0.000032 -0.000049 -0.000068 -0.000086 -0.000105 -0.000123 -0.000140 -0.000157 -0.000172 -0.000185 -0.000195 -0.000203 -0.000207 -0.000209 -0.000207 -0.000202 -0.000195 -0.000186 -0.000175 -0.000163 -0.000150 -0.000138 -0.000125 -0.000112 -0.000100 -0.000089 -0.000078 -0.000068 -0.000059 -0.000051 -0.000044 -0.000037 -0.000032 -0.000027 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000040 -0.000047 -0.000056 -0.000065 -0.000075 -0.000086 -0.000098 -0.000111 -0.000126 -0.000141 -0.000157 -0.000173 -0.000189 -0.000204 -0.000218 -0.000231 -0.000241 -0.000249 -0.000253 -0.000255 -0.000252 -0.000247 -0.000237 -0.000223 -0.000207 -0.000187 -0.000165 -0.000141 -0.000117 -0.000093 -0.000069 -0.000047 -0.000026 -0.000007 0.000009 0.000022 0.000032 0.000038 0.000038 0.000034 0.000026 0.000012 -0.000005 -0.000025 -0.000047 -0.000071 -0.000096 -0.000121 -0.000145 -0.000169 -0.000191 -0.000211 -0.000229 -0.000243 -0.000254 -0.000261 -0.000263 -0.000262 -0.000256 -0.000248 -0.000236 -0.000223 -0.000208 -0.000192 -0.000175 -0.000159 -0.000143 -0.000127 -0.000112 -0.000098 -0.000086 -0.000074 -0.000064 -0.000054 -0.000046 -0.000039 -0.000033 -0.000028 -0.000023 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000050 -0.000059 -0.000069 -0.000080 -0.000093 -0.000107 -0.000123 -0.000140 -0.000158 -0.000177 -0.000198 -0.000218 -0.000239 -0.000258 -0.000276 -0.000292 -0.000304 -0.000313 -0.000318 -0.000319 -0.000314 -0.000305 -0.000290 -0.000271 -0.000247 -0.000220 -0.000189 -0.000157 -0.000124 -0.000091 -0.000060 -0.000030 -0.000002 0.000022 0.000043 0.000059 0.000071 0.000077 0.000077 0.000071 0.000060 0.000043 0.000020 -0.000006 -0.000035 -0.000067 -0.000100 -0.000133 -0.000166 -0.000198 -0.000229 -0.000256 -0.000280 -0.000300 -0.000315 -0.000325 -0.000329 -0.000328 -0.000323 -0.000312 -0.000299 -0.000282 -0.000263 -0.000243 -0.000222 -0.000201 -0.000180 -0.000160 -0.000141 -0.000123 -0.000107 -0.000092 -0.000079 -0.000067 -0.000057 -0.000049 -0.000041 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000053 -0.000062 -0.000073 -0.000086 -0.000100 -0.000116 -0.000133 -0.000153 -0.000174 -0.000197 -0.000222 -0.000248 -0.000274 -0.000299 -0.000324 -0.000346 -0.000366 -0.000381 -0.000391 -0.000396 -0.000395 -0.000388 -0.000373 -0.000352 -0.000324 -0.000291 -0.000253 -0.000211 -0.000167 -0.000122 -0.000078 -0.000035 0.000004 0.000040 0.000072 0.000098 0.000119 0.000133 0.000140 0.000139 0.000131 0.000116 0.000093 0.000064 0.000030 -0.000009 -0.000051 -0.000095 -0.000140 -0.000184 -0.000228 -0.000269 -0.000306 -0.000339 -0.000366 -0.000387 -0.000401 -0.000409 -0.000409 -0.000403 -0.000391 -0.000375 -0.000355 -0.000331 -0.000306 -0.000280 -0.000253 -0.000227 -0.000201 -0.000177 -0.000154 -0.000133 -0.000114 -0.000098 -0.000083 -0.000070 -0.000059 -0.000050 -0.000042 -0.000035 -0.000029 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000046 -0.000055 -0.000065 -0.000077 -0.000091 -0.000106 -0.000123 -0.000143 -0.000165 -0.000189 -0.000216 -0.000245 -0.000276 -0.000308 -0.000341 -0.000373 -0.000404 -0.000431 -0.000455 -0.000473 -0.000485 -0.000489 -0.000485 -0.000472 -0.000451 -0.000420 -0.000382 -0.000335 -0.000283 -0.000226 -0.000167 -0.000106 -0.000047 0.000010 0.000063 0.000110 0.000151 0.000185 0.000211 0.000229 0.000237 0.000235 0.000224 0.000203 0.000173 0.000135 0.000090 0.000038 -0.000017 -0.000076 -0.000136 -0.000196 -0.000255 -0.000310 -0.000360 -0.000404 -0.000442 -0.000471 -0.000492 -0.000504 -0.000506 -0.000501 -0.000487 -0.000468 -0.000443 -0.000414 -0.000383 -0.000350 -0.000316 -0.000283 -0.000251 -0.000220 -0.000191 -0.000165 -0.000141 -0.000120 -0.000102 -0.000086 -0.000072 -0.000061 -0.000051 -0.000043 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000046 -0.000056 -0.000067 -0.000080 -0.000094 -0.000111 -0.000130 -0.000152 -0.000176 -0.000203 -0.000234 -0.000267 -0.000303 -0.000342 -0.000382 -0.000423 -0.000463 -0.000500 -0.000534 -0.000562 -0.000583 -0.000595 -0.000598 -0.000589 -0.000570 -0.000538 -0.000495 -0.000442 -0.000379 -0.000308 -0.000232 -0.000152 -0.000071 0.000009 0.000084 0.000155 0.000218 0.000272 0.000316 0.000350 0.000371 0.000381 0.000378 0.000362 0.000334 0.000294 0.000243 0.000183 0.000115 0.000041 -0.000037 -0.000118 -0.000198 -0.000276 -0.000349 -0.000417 -0.000477 -0.000528 -0.000569 -0.000598 -0.000616 -0.000622 -0.000617 -0.000603 -0.000580 -0.000550 -0.000515 -0.000476 -0.000435 -0.000393 -0.000351 -0.000310 -0.000271 -0.000235 -0.000202 -0.000173 -0.000147 -0.000124 -0.000104 -0.000088 -0.000074 -0.000062 -0.000051 -0.000043 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000046 -0.000056 -0.000068 -0.000081 -0.000097 -0.000115 -0.000136 -0.000159 -0.000186 -0.000216 -0.000249 -0.000287 -0.000328 -0.000373 -0.000421 -0.000471 -0.000521 -0.000569 -0.000615 -0.000656 -0.000689 -0.000712 -0.000725 -0.000724 -0.000710 -0.000680 -0.000636 -0.000577 -0.000504 -0.000419 -0.000325 -0.000222 -0.000116 -0.000008 0.000098 0.000199 0.000292 0.000376 0.000448 0.000506 0.000550 0.000578 0.000590 0.000585 0.000563 0.000525 0.000471 0.000404 0.000323 0.000232 0.000134 0.000029 -0.000077 -0.000184 -0.000287 -0.000385 -0.000476 -0.000556 -0.000625 -0.000680 -0.000721 -0.000747 -0.000759 -0.000756 -0.000740 -0.000713 -0.000677 -0.000635 -0.000587 -0.000536 -0.000484 -0.000432 -0.000381 -0.000333 -0.000288 -0.000247 -0.000211 -0.000178 -0.000150 -0.000126 -0.000106 -0.000088 -0.000074 -0.000061 -0.000051 -0.000042 -0.000035 -0.000029 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000067 -0.000081 -0.000098 -0.000117 -0.000139 -0.000164 -0.000193 -0.000226 -0.000263 -0.000304 -0.000350 -0.000401 -0.000457 -0.000515 -0.000576 -0.000637 -0.000697 -0.000752 -0.000800 -0.000838 -0.000865 -0.000876 -0.000871 -0.000848 -0.000806 -0.000744 -0.000664 -0.000567 -0.000454 -0.000328 -0.000193 -0.000052 0.000091 0.000231 0.000365 0.000490 0.000602 0.000698 0.000776 0.000835 0.000872 0.000887 0.000879 0.000849 0.000797 0.000724 0.000633 0.000525 0.000404 0.000273 0.000135 -0.000006 -0.000147 -0.000284 -0.000414 -0.000534 -0.000641 -0.000732 -0.000807 -0.000863 -0.000900 -0.000918 -0.000919 -0.000902 -0.000871 -0.000829 -0.000777 -0.000718 -0.000656 -0.000592 -0.000527 -0.000465 -0.000406 -0.000351 -0.000300 -0.000255 -0.000216 -0.000181 -0.000152 -0.000127 -0.000106 -0.000088 -0.000073 -0.000061 -0.000050 -0.000041 -0.000034 -0.000028 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000053 -0.000065 -0.000079 -0.000096 -0.000116 -0.000140 -0.000166 -0.000197 -0.000233 -0.000273 -0.000318 -0.000369 -0.000426 -0.000488 -0.000556 -0.000627 -0.000701 -0.000776 -0.000847 -0.000913 -0.000970 -0.001014 -0.001043 -0.001053 -0.001041 -0.001007 -0.000948 -0.000865 -0.000758 -0.000629 -0.000480 -0.000315 -0.000137 0.000048 0.000236 0.000422 0.000600 0.000766 0.000916 0.001045 0.001151 0.001229 0.001279 0.001299 0.001288 0.001246 0.001175 0.001077 0.000954 0.000810 0.000649 0.000474 0.000291 0.000105 -0.000080 -0.000260 -0.000431 -0.000588 -0.000729 -0.000850 -0.000949 -0.001025 -0.001076 -0.001104 -0.001108 -0.001092 -0.001056 -0.001006 -0.000944 -0.000873 -0.000797 -0.000719 -0.000640 -0.000564 -0.000492 -0.000425 -0.000363 -0.000308 -0.000260 -0.000218 -0.000182 -0.000152 -0.000126 -0.000105 -0.000087 -0.000071 -0.000059 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000041 -0.000051 -0.000062 -0.000076 -0.000093 -0.000114 -0.000138 -0.000166 -0.000198 -0.000236 -0.000279 -0.000328 -0.000383 -0.000445 -0.000514 -0.000590 -0.000673 -0.000759 -0.000849 -0.000938 -0.001024 -0.001102 -0.001169 -0.001219 -0.001250 -0.001257 -0.001237 -0.001189 -0.001109 -0.000998 -0.000858 -0.000689 -0.000496 -0.000281 -0.000050 0.000192 0.000439 0.000683 0.000920 0.001141 0.001342 0.001516 0.001659 0.001765 0.001833 0.001860 0.001844 0.001788 0.001692 0.001559 0.001394 0.001201 0.000986 0.000755 0.000515 0.000270 0.000027 -0.000208 -0.000431 -0.000636 -0.000820 -0.000978 -0.001108 -0.001209 -0.001278 -0.001317 -0.001327 -0.001311 -0.001272 -0.001213 -0.001139 -0.001054 -0.000962 -0.000867 -0.000773 -0.000680 -0.000593 -0.000511 -0.000437 -0.000371 -0.000312 -0.000262 -0.000218 -0.000181 -0.000150 -0.000124 -0.000102 -0.000084 -0.000069 -0.000056 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000048 -0.000059 -0.000073 -0.000089 -0.000109 -0.000133 -0.000161 -0.000195 -0.000234 -0.000279 -0.000332 -0.000391 -0.000458 -0.000534 -0.000618 -0.000710 -0.000809 -0.000914 -0.001021 -0.001128 -0.001230 -0.001322 -0.001400 -0.001458 -0.001490 -0.001494 -0.001464 -0.001397 -0.001292 -0.001148 -0.000966 -0.000749 -0.000499 -0.000222 0.000077 0.000391 0.000712 0.001033 0.001345 0.001639 0.001907 0.002141 0.002334 0.002478 0.002570 0.002607 0.002587 0.002511 0.002382 0.002205 0.001984 0.001727 0.001442 0.001138 0.000821 0.000501 0.000184 -0.000122 -0.000410 -0.000676 -0.000913 -0.001117 -0.001286 -0.001416 -0.001508 -0.001562 -0.001580 -0.001565 -0.001521 -0.001452 -0.001365 -0.001264 -0.001154 -0.001041 -0.000927 -0.000816 -0.000711 -0.000613 -0.000524 -0.000444 -0.000373 -0.000312 -0.000260 -0.000215 -0.000177 -0.000146 -0.000120 -0.000098 -0.000080 -0.000065 -0.000053 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000055 -0.000068 -0.000084 -0.000103 -0.000126 -0.000154 -0.000188 -0.000228 -0.000275 -0.000329 -0.000392 -0.000464 -0.000546 -0.000637 -0.000739 -0.000849 -0.000969 -0.001094 -0.001222 -0.001349 -0.001469 -0.001578 -0.001668 -0.001733 -0.001768 -0.001767 -0.001724 -0.001636 -0.001500 -0.001316 -0.001084 -0.000807 -0.000489 -0.000135 0.000248 0.000653 0.001069 0.001488 0.001897 0.002285 0.002641 0.002953 0.003212 0.003407 0.003532 0.003583 0.003558 0.003458 0.003286 0.003050 0.002757 0.002418 0.002043 0.001643 0.001229 0.000812 0.000401 0.000006 -0.000365 -0.000705 -0.001008 -0.001269 -0.001484 -0.001651 -0.001770 -0.001842 -0.001869 -0.001856 -0.001807 -0.001729 -0.001626 -0.001507 -0.001377 -0.001241 -0.001105 -0.000973 -0.000847 -0.000731 -0.000624 -0.000528 -0.000444 -0.000371 -0.000308 -0.000254 -0.000209 -0.000172 -0.000140 -0.000114 -0.000093 -0.000075 -0.000061 -0.000049 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000078 -0.000096 -0.000118 -0.000145 -0.000178 -0.000218 -0.000265 -0.000321 -0.000386 -0.000462 -0.000548 -0.000646 -0.000756 -0.000878 -0.001010 -0.001152 -0.001301 -0.001453 -0.001603 -0.001745 -0.001872 -0.001976 -0.002051 -0.002088 -0.002081 -0.002023 -0.001910 -0.001738 -0.001506 -0.001214 -0.000865 -0.000464 -0.000016 0.000472 0.000989 0.001524 0.002065 0.002597 0.003105 0.003574 0.003987 0.004331 0.004592 0.004761 0.004831 0.004801 0.004670 0.004445 0.004135 0.003750 0.003305 0.002814 0.002293 0.001755 0.001216 0.000688 0.000182 -0.000292 -0.000724 -0.001107 -0.001436 -0.001707 -0.001918 -0.002069 -0.002163 -0.002201 -0.002191 -0.002137 -0.002046 -0.001927 -0.001787 -0.001633 -0.001473 -0.001312 -0.001155 -0.001006 -0.000867 -0.000740 -0.000626 -0.000526 -0.000438 -0.000363 -0.000299 -0.000246 -0.000201 -0.000164 -0.000133 -0.000108 -0.000087 -0.000070 -0.000056 -0.000045 -0.000036 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000058 -0.000071 -0.000088 -0.000109 -0.000135 -0.000166 -0.000204 -0.000251 -0.000307 -0.000373 -0.000451 -0.000541 -0.000644 -0.000761 -0.000892 -0.001037 -0.001195 -0.001363 -0.001539 -0.001718 -0.001894 -0.002061 -0.002209 -0.002330 -0.002415 -0.002456 -0.002442 -0.002367 -0.002225 -0.002011 -0.001722 -0.001360 -0.000926 -0.000424 0.000138 0.000752 0.001407 0.002089 0.002782 0.003467 0.004126 0.004736 0.005276 0.005727 0.006073 0.006298 0.006394 0.006358 0.006191 0.005899 0.005496 0.004996 0.004418 0.003782 0.003108 0.002417 0.001725 0.001051 0.000408 -0.000190 -0.000733 -0.001213 -0.001623 -0.001960 -0.002222 -0.002411 -0.002530 -0.002582 -0.002574 -0.002514 -0.002410 -0.002272 -0.002108 -0.001928 -0.001739 -0.001549 -0.001363 -0.001187 -0.001023 -0.000873 -0.000738 -0.000620 -0.000516 -0.000427 -0.000351 -0.000287 -0.000234 -0.000190 -0.000154 -0.000124 -0.000100 -0.000080 -0.000064 -0.000051 -0.000041 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000052 -0.000065 -0.000080 -0.000100 -0.000123 -0.000153 -0.000189 -0.000234 -0.000288 -0.000354 -0.000432 -0.000524 -0.000630 -0.000753 -0.000892 -0.001047 -0.001219 -0.001405 -0.001603 -0.001810 -0.002020 -0.002226 -0.002420 -0.002593 -0.002733 -0.002831 -0.002875 -0.002855 -0.002761 -0.002586 -0.002324 -0.001971 -0.001526 -0.000992 -0.000372 0.000326 0.001092 0.001913 0.002774 0.003652 0.004525 0.005368 0.006152 0.006850 0.007435 0.007885 0.008181 0.008310 0.008268 0.008056 0.007683 0.007165 0.006523 0.005781 0.004966 0.004106 0.003225 0.002348 0.001496 0.000688 -0.000060 -0.000735 -0.001329 -0.001835 -0.002249 -0.002571 -0.002803 -0.002950 -0.003017 -0.003012 -0.002945 -0.002826 -0.002665 -0.002474 -0.002263 -0.002042 -0.001819 -0.001601 -0.001394 -0.001201 -0.001025 -0.000866 -0.000726 -0.000604 -0.000499 -0.000409 -0.000334 -0.000271 -0.000220 -0.000177 -0.000143 -0.000115 -0.000092 -0.000073 -0.000058 -0.000046 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000058 -0.000073 -0.000090 -0.000112 -0.000140 -0.000174 -0.000216 -0.000267 -0.000330 -0.000407 -0.000498 -0.000605 -0.000731 -0.000875 -0.001039 -0.001222 -0.001424 -0.001642 -0.001875 -0.002116 -0.002361 -0.002601 -0.002827 -0.003027 -0.003190 -0.003302 -0.003352 -0.003325 -0.003211 -0.003000 -0.002684 -0.002258 -0.001719 -0.001069 -0.000312 0.000545 0.001491 0.002511 0.003583 0.004684 0.005783 0.006847 0.007841 0.008729 0.009476 0.010053 0.010436 0.010606 0.010558 0.010292 0.009821 0.009165 0.008351 0.007411 0.006381 0.005294 0.004186 0.003086 0.002023 0.001019 0.000094 -0.000736 -0.001463 -0.002078 -0.002581 -0.002970 -0.003251 -0.003429 -0.003512 -0.003510 -0.003435 -0.003297 -0.003111 -0.002889 -0.002643 -0.002386 -0.002125 -0.001871 -0.001629 -0.001403 -0.001196 -0.001010 -0.000846 -0.000703 -0.000579 -0.000475 -0.000387 -0.000313 -0.000253 -0.000204 -0.000164 -0.000131 -0.000104 -0.000083 -0.000066 -0.000052 -0.000041 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000052 -0.000065 -0.000081 -0.000101 -0.000126 -0.000157 -0.000196 -0.000245 -0.000304 -0.000377 -0.000466 -0.000572 -0.000697 -0.000843 -0.001012 -0.001203 -0.001417 -0.001653 -0.001908 -0.002179 -0.002460 -0.002744 -0.003022 -0.003284 -0.003516 -0.003704 -0.003834 -0.003890 -0.003858 -0.003723 -0.003473 -0.003098 -0.002591 -0.001947 -0.001166 -0.000251 0.000790 0.001944 0.003194 0.004515 0.005877 0.007241 0.008567 0.009809 0.010922 0.011862 0.012590 0.013075 0.013295 0.013239 0.012911 0.012324 0.011505 0.010487 0.009313 0.008027 0.006674 0.005297 0.003936 0.002626 0.001394 0.000265 -0.000744 -0.001622 -0.002362 -0.002964 -0.003429 -0.003763 -0.003974 -0.004074 -0.004074 -0.003987 -0.003829 -0.003613 -0.003356 -0.003071 -0.002772 -0.002470 -0.002174 -0.001892 -0.001629 -0.001388 -0.001172 -0.000980 -0.000813 -0.000670 -0.000548 -0.000445 -0.000360 -0.000290 -0.000233 -0.000187 -0.000149 -0.000118 -0.000094 -0.000074 -0.000059 -0.000046 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000037 -0.000046 -0.000057 -0.000072 -0.000090 -0.000113 -0.000141 -0.000177 -0.000221 -0.000277 -0.000345 -0.000429 -0.000531 -0.000653 -0.000799 -0.000968 -0.001164 -0.001386 -0.001634 -0.001908 -0.002203 -0.002516 -0.002841 -0.003170 -0.003491 -0.003793 -0.004060 -0.004278 -0.004429 -0.004495 -0.004459 -0.004303 -0.004013 -0.003575 -0.002979 -0.002219 -0.001293 -0.000202 0.001047 0.002438 0.003952 0.005558 0.007219 0.008889 0.010516 0.012046 0.013419 0.014582 0.015485 0.016089 0.016366 0.016303 0.015902 0.015181 0.014172 0.012919 0.011474 0.009892 0.008232 0.006547 0.004886 0.003292 0.001801 0.000441 -0.000770 -0.001817 -0.002696 -0.003407 -0.003953 -0.004345 -0.004592 -0.004707 -0.004707 -0.004606 -0.004423 -0.004174 -0.003876 -0.003548 -0.003202 -0.002853 -0.002511 -0.002185 -0.001880 -0.001602 -0.001351 -0.001129 -0.000936 -0.000770 -0.000628 -0.000510 -0.000412 -0.000331 -0.000265 -0.000212 -0.000169 -0.000134 -0.000106 -0.000084 -0.000066 -0.000052 -0.000041 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000051 -0.000063 -0.000080 -0.000100 -0.000126 -0.000158 -0.000198 -0.000249 -0.000312 -0.000390 -0.000486 -0.000603 -0.000744 -0.000910 -0.001106 -0.001331 -0.001587 -0.001873 -0.002187 -0.002527 -0.002888 -0.003261 -0.003638 -0.004007 -0.004354 -0.004663 -0.004915 -0.005091 -0.005170 -0.005132 -0.004957 -0.004626 -0.004122 -0.003433 -0.002549 -0.001464 -0.000180 0.001298 0.002953 0.004761 0.006686 0.008684 0.010699 0.012667 0.014520 0.016187 0.017602 0.018703 0.019442 0.019784 0.019712 0.019229 0.018356 0.017133 0.015614 0.013862 0.011948 0.009941 0.007908 0.005910 0.004000 0.002220 0.000603 -0.000829 -0.002062 -0.003092 -0.003920 -0.004553 -0.005004 -0.005286 -0.005416 -0.005413 -0.005295 -0.005082 -0.004794 -0.004452 -0.004073 -0.003676 -0.003275 -0.002882 -0.002507 -0.002157 -0.001837 -0.001548 -0.001293 -0.001071 -0.000879 -0.000717 -0.000581 -0.000468 -0.000375 -0.000300 -0.000239 -0.000190 -0.000150 -0.000119 -0.000093 -0.000073 -0.000057 -0.000045 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000044 -0.000056 -0.000070 -0.000088 -0.000111 -0.000140 -0.000176 -0.000222 -0.000279 -0.000351 -0.000440 -0.000549 -0.000682 -0.000842 -0.001032 -0.001255 -0.001512 -0.001805 -0.002132 -0.002491 -0.002880 -0.003292 -0.003719 -0.004149 -0.004571 -0.004968 -0.005323 -0.005614 -0.005819 -0.005916 -0.005881 -0.005689 -0.005319 -0.004749 -0.003964 -0.002949 -0.001697 -0.000205 0.001519 0.003460 0.005589 0.007864 0.010231 0.012624 0.014967 0.017176 0.019167 0.020859 0.022178 0.023065 0.023478 0.023396 0.022822 0.021782 0.020324 0.018512 0.016423 0.014142 0.011754 0.009340 0.006974 0.004718 0.002624 0.000729 -0.000941 -0.002373 -0.003562 -0.004513 -0.005236 -0.005746 -0.006062 -0.006204 -0.006193 -0.006052 -0.005805 -0.005473 -0.005081 -0.004648 -0.004194 -0.003736 -0.003287 -0.002859 -0.002459 -0.002093 -0.001763 -0.001472 -0.001217 -0.000999 -0.000813 -0.000658 -0.000529 -0.000424 -0.000338 -0.000269 -0.000213 -0.000168 -0.000132 -0.000104 -0.000081 -0.000064 -0.000050 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000024 -0.000031 -0.000038 -0.000048 -0.000061 -0.000077 -0.000097 -0.000123 -0.000155 -0.000196 -0.000247 -0.000312 -0.000393 -0.000493 -0.000617 -0.000767 -0.000948 -0.001164 -0.001416 -0.001708 -0.002039 -0.002410 -0.002819 -0.003260 -0.003727 -0.004211 -0.004701 -0.005180 -0.005633 -0.006038 -0.006374 -0.006615 -0.006735 -0.006706 -0.006502 -0.006096 -0.005464 -0.004583 -0.003436 -0.002010 -0.000303 0.001681 0.003924 0.006392 0.009039 0.011800 0.014597 0.017340 0.019931 0.022269 0.024258 0.025810 0.026855 0.027343 0.027250 0.026579 0.025360 0.023649 0.021523 0.019074 0.016401 0.013606 0.010785 0.008027 0.005405 0.002978 0.000790 -0.001130 -0.002768 -0.004121 -0.005196 -0.006008 -0.006575 -0.006921 -0.007069 -0.007046 -0.006877 -0.006590 -0.006209 -0.005760 -0.005268 -0.004752 -0.004232 -0.003723 -0.003237 -0.002784 -0.002368 -0.001995 -0.001664 -0.001375 -0.001127 -0.000917 -0.000741 -0.000595 -0.000475 -0.000378 -0.000300 -0.000237 -0.000187 -0.000146 -0.000115 -0.000090 -0.000070 -0.000055 -0.000043 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000042 -0.000052 -0.000066 -0.000084 -0.000106 -0.000135 -0.000171 -0.000217 -0.000275 -0.000347 -0.000438 -0.000551 -0.000689 -0.000858 -0.001062 -0.001304 -0.001588 -0.001916 -0.002289 -0.002707 -0.003166 -0.003663 -0.004190 -0.004736 -0.005288 -0.005830 -0.006343 -0.006805 -0.007191 -0.007473 -0.007622 -0.007607 -0.007397 -0.006962 -0.006272 -0.005299 -0.004022 -0.002424 -0.000499 0.001748 0.004299 0.007118 0.010148 0.013316 0.016532 0.019690 0.022676 0.025374 0.027670 0.029463 0.030672 0.031238 0.031133 0.030360 0.028955 0.026982 0.024531 0.021707 0.018628 0.015411 0.012170 0.009006 0.006006 0.003238 0.000752 -0.001422 -0.003267 -0.004782 -0.005979 -0.006875 -0.007493 -0.007862 -0.008010 -0.007968 -0.007765 -0.007431 -0.006995 -0.006485 -0.005928 -0.005346 -0.004760 -0.004186 -0.003640 -0.003129 -0.002662 -0.002241 -0.001868 -0.001543 -0.001264 -0.001027 -0.000829 -0.000665 -0.000530 -0.000421 -0.000333 -0.000262 -0.000206 -0.000161 -0.000126 -0.000098 -0.000076 -0.000059 -0.000046 -0.000036 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000057 -0.000072 -0.000092 -0.000116 -0.000148 -0.000188 -0.000239 -0.000304 -0.000385 -0.000486 -0.000612 -0.000767 -0.000955 -0.001182 -0.001452 -0.001769 -0.002134 -0.002551 -0.003018 -0.003531 -0.004086 -0.004675 -0.005286 -0.005905 -0.006514 -0.007092 -0.007615 -0.008057 -0.008386 -0.008571 -0.008578 -0.008371 -0.007915 -0.007175 -0.006120 -0.004721 -0.002959 -0.000823 0.001682 0.004538 0.007702 0.011114 0.014688 0.018321 0.021894 0.025275 0.028332 0.030936 0.032970 0.034342 0.034985 0.034868 0.033993 0.032401 0.030166 0.027388 0.024190 0.020705 0.017067 0.013407 0.009840 0.006464 0.003359 0.000578 -0.001842 -0.003887 -0.005558 -0.006867 -0.007837 -0.008498 -0.008881 -0.009020 -0.008951 -0.008706 -0.008319 -0.007822 -0.007246 -0.006620 -0.005968 -0.005312 -0.004672 -0.004061 -0.003491 -0.002969 -0.002499 -0.002083 -0.001720 -0.001408 -0.001144 -0.000922 -0.000739 -0.000588 -0.000466 -0.000368 -0.000289 -0.000226 -0.000176 -0.000137 -0.000107 -0.000083 -0.000064 -0.000050 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000061 -0.000078 -0.000099 -0.000127 -0.000162 -0.000206 -0.000263 -0.000334 -0.000424 -0.000537 -0.000676 -0.000848 -0.001057 -0.001308 -0.001606 -0.001957 -0.002362 -0.002823 -0.003339 -0.003908 -0.004524 -0.005177 -0.005855 -0.006543 -0.007222 -0.007869 -0.008458 -0.008960 -0.009343 -0.009572 -0.009609 -0.009414 -0.008949 -0.008173 -0.007048 -0.005543 -0.003632 -0.001302 0.001445 0.004587 0.008079 0.011853 0.015814 0.019846 0.023815 0.027574 0.030975 0.033872 0.036136 0.037663 0.038379 0.038249 0.037276 0.035505 0.033018 0.029929 0.026372 0.022498 0.018458 0.014397 0.010446 0.006715 0.003290 0.000234 -0.002416 -0.004645 -0.006454 -0.007861 -0.008892 -0.009582 -0.009967 -0.010087 -0.009981 -0.009687 -0.009241 -0.008679 -0.008033 -0.007333 -0.006608 -0.005881 -0.005172 -0.004495 -0.003864 -0.003286 -0.002766 -0.002305 -0.001903 -0.001558 -0.001264 -0.001019 -0.000815 -0.000648 -0.000513 -0.000404 -0.000316 -0.000247 -0.000192 -0.000149 -0.000115 -0.000089 -0.000069 -0.000054 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000066 -0.000084 -0.000108 -0.000138 -0.000176 -0.000225 -0.000288 -0.000367 -0.000466 -0.000590 -0.000743 -0.000932 -0.001161 -0.001437 -0.001765 -0.002149 -0.002594 -0.003100 -0.003667 -0.004292 -0.004968 -0.005686 -0.006432 -0.007191 -0.007941 -0.008659 -0.009318 -0.009886 -0.010328 -0.010608 -0.010684 -0.010514 -0.010052 -0.009255 -0.008081 -0.006490 -0.004454 -0.001957 0.001001 0.004396 0.008181 0.012279 0.016587 0.020978 0.025304 0.029405 0.033115 0.036276 0.038748 0.040414 0.041196 0.041053 0.039990 0.038057 0.035342 0.031971 0.028091 0.023866 0.019463 0.015041 0.010745 0.006696 0.002987 -0.000312 -0.003163 -0.005548 -0.007472 -0.008955 -0.010028 -0.010730 -0.011104 -0.011193 -0.011041 -0.010690 -0.010179 -0.009547 -0.008828 -0.008055 -0.007256 -0.006456 -0.005677 -0.004935 -0.004242 -0.003608 -0.003037 -0.002531 -0.002090 -0.001710 -0.001388 -0.001118 -0.000894 -0.000710 -0.000561 -0.000441 -0.000344 -0.000268 -0.000208 -0.000161 -0.000124 -0.000096 -0.000074 -0.000057 -0.000045 -0.000035 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000070 -0.000090 -0.000116 -0.000149 -0.000191 -0.000245 -0.000313 -0.000400 -0.000508 -0.000644 -0.000811 -0.001017 -0.001267 -0.001568 -0.001925 -0.002343 -0.002827 -0.003377 -0.003994 -0.004674 -0.005409 -0.006191 -0.007005 -0.007834 -0.008656 -0.009447 -0.010176 -0.010813 -0.011319 -0.011657 -0.011781 -0.011647 -0.011205 -0.010407 -0.009204 -0.007556 -0.005428 -0.002802 0.000324 0.003923 0.007946 0.012310 0.016905 0.021593 0.026215 0.030598 0.034565 0.037946 0.040588 0.042370 0.043205 0.043051 0.041913 0.039844 0.036940 0.033334 0.029184 0.024668 0.019964 0.015244 0.010663 0.006352 0.002413 -0.001083 -0.004091 -0.006596 -0.008603 -0.010134 -0.011226 -0.011921 -0.012268 -0.012314 -0.012107 -0.011692 -0.011113 -0.010408 -0.009615 -0.008768 -0.007895 -0.007025 -0.006177 -0.005370 -0.004617 -0.003928 -0.003307 -0.002757 -0.002277 -0.001863 -0.001512 -0.001218 -0.000974 -0.000773 -0.000610 -0.000478 -0.000373 -0.000290 -0.000224 -0.000173 -0.000133 -0.000103 -0.000079 -0.000061 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000075 -0.000097 -0.000124 -0.000160 -0.000206 -0.000264 -0.000339 -0.000433 -0.000551 -0.000698 -0.000880 -0.001103 -0.001373 -0.001698 -0.002083 -0.002535 -0.003056 -0.003649 -0.004313 -0.005045 -0.005838 -0.006682 -0.007561 -0.008457 -0.009349 -0.010210 -0.011010 -0.011716 -0.012290 -0.012690 -0.012872 -0.012785 -0.012379 -0.011600 -0.010397 -0.008724 -0.006545 -0.003837 -0.000601 0.003139 0.007328 0.011881 0.016680 0.021580 0.026414 0.030999 0.035150 0.038688 0.041453 0.043317 0.044189 0.044027 0.042834 0.040667 0.037626 0.033850 0.029506 0.024779 0.019859 0.014925 0.010141 0.005646 0.001545 -0.002083 -0.005195 -0.007772 -0.009822 -0.011370 -0.012455 -0.013123 -0.013426 -0.013418 -0.013148 -0.012665 -0.012014 -0.011237 -0.010372 -0.009453 -0.008511 -0.007572 -0.006659 -0.005791 -0.004981 -0.004239 -0.003571 -0.002978 -0.002460 -0.002014 -0.001635 -0.001317 -0.001053 -0.000835 -0.000658 -0.000516 -0.000402 -0.000312 -0.000241 -0.000185 -0.000142 -0.000109 -0.000084 -0.000065 -0.000050 -0.000039 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000028 -0.000037 -0.000048 -0.000062 -0.000080 -0.000103 -0.000133 -0.000171 -0.000221 -0.000284 -0.000364 -0.000466 -0.000593 -0.000751 -0.000947 -0.001186 -0.001476 -0.001824 -0.002236 -0.002719 -0.003275 -0.003908 -0.004617 -0.005397 -0.006243 -0.007143 -0.008081 -0.009040 -0.009997 -0.010925 -0.011793 -0.012567 -0.013208 -0.013675 -0.013919 -0.013890 -0.013535 -0.012797 -0.011622 -0.009962 -0.007778 -0.005046 -0.001767 0.002035 0.006302 0.010947 0.015847 0.020854 0.025794 0.030481 0.034724 0.038341 0.041167 0.043071 0.043962 0.043794 0.042573 0.040355 0.037244 0.033381 0.028937 0.024103 0.019072 0.014030 0.009146 0.004560 0.000385 -0.003300 -0.006449 -0.009045 -0.011093 -0.012622 -0.013672 -0.014293 -0.014539 -0.014466 -0.014128 -0.013576 -0.012855 -0.012009 -0.011075 -0.010090 -0.009083 -0.008082 -0.007111 -0.006186 -0.005324 -0.004534 -0.003821 -0.003189 -0.002636 -0.002160 -0.001754 -0.001413 -0.001129 -0.000896 -0.000706 -0.000553 -0.000430 -0.000333 -0.000257 -0.000197 -0.000151 -0.000116 -0.000089 -0.000069 -0.000053 -0.000041 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000030 -0.000039 -0.000051 -0.000065 -0.000085 -0.000109 -0.000141 -0.000182 -0.000235 -0.000303 -0.000389 -0.000497 -0.000633 -0.000802 -0.001011 -0.001265 -0.001574 -0.001943 -0.002380 -0.002891 -0.003479 -0.004148 -0.004896 -0.005719 -0.006611 -0.007560 -0.008551 -0.009564 -0.010578 -0.011565 -0.012494 -0.013331 -0.014037 -0.014570 -0.014880 -0.014917 -0.014625 -0.013948 -0.012830 -0.011222 -0.009083 -0.006390 -0.003144 0.000630 0.004874 0.009498 0.014380 0.019369 0.024291 0.028962 0.033189 0.036791 0.039605 0.041501 0.042387 0.042217 0.041000 0.038788 0.035686 0.031834 0.027404 0.022584 0.017568 0.012542 0.007675 0.003111 -0.001040 -0.004695 -0.007809 -0.010363 -0.012362 -0.013835 -0.014824 -0.015379 -0.015557 -0.015414 -0.015007 -0.014387 -0.013600 -0.012691 -0.011698 -0.010655 -0.009593 -0.008539 -0.007516 -0.006544 -0.005636 -0.004803 -0.004052 -0.003384 -0.002800 -0.002296 -0.001866 -0.001504 -0.001202 -0.000954 -0.000751 -0.000588 -0.000457 -0.000354 -0.000273 -0.000209 -0.000160 -0.000123 -0.000094 -0.000072 -0.000056 -0.000043 -0.000034 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000041 -0.000053 -0.000069 -0.000089 -0.000115 -0.000149 -0.000193 -0.000249 -0.000321 -0.000412 -0.000527 -0.000671 -0.000849 -0.001070 -0.001339 -0.001664 -0.002052 -0.002511 -0.003047 -0.003663 -0.004361 -0.005142 -0.006001 -0.006930 -0.007919 -0.008951 -0.010008 -0.011068 -0.012103 -0.013083 -0.013975 -0.014738 -0.015330 -0.015705 -0.015810 -0.015591 -0.014991 -0.013957 -0.012437 -0.010394 -0.007807 -0.004674 -0.001024 0.003086 0.007566 0.012296 0.017128 0.021895 0.026416 0.030505 0.033989 0.036709 0.038541 0.039396 0.039231 0.038052 0.035911 0.032909 0.029179 0.024889 0.020220 0.015359 0.010487 0.005770 0.001347 -0.002671 -0.006204 -0.009205 -0.011654 -0.013558 -0.014941 -0.015845 -0.016320 -0.016423 -0.016211 -0.015738 -0.015057 -0.014216 -0.013255 -0.012213 -0.011125 -0.010019 -0.008924 -0.007861 -0.006850 -0.005906 -0.005039 -0.004255 -0.003558 -0.002947 -0.002419 -0.001967 -0.001587 -0.001269 -0.001007 -0.000794 -0.000621 -0.000483 -0.000374 -0.000288 -0.000221 -0.000169 -0.000129 -0.000099 -0.000076 -0.000059 -0.000045 -0.000035 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000072 -0.000093 -0.000121 -0.000157 -0.000203 -0.000262 -0.000337 -0.000433 -0.000554 -0.000705 -0.000892 -0.001123 -0.001404 -0.001743 -0.002148 -0.002626 -0.003181 -0.003819 -0.004542 -0.005347 -0.006232 -0.007188 -0.008204 -0.009265 -0.010352 -0.011442 -0.012511 -0.013528 -0.014459 -0.015266 -0.015909 -0.016340 -0.016510 -0.016366 -0.015855 -0.014923 -0.013526 -0.011627 -0.009208 -0.006270 -0.002842 0.001018 0.005226 0.009664 0.014195 0.018659 0.022888 0.026710 0.029962 0.032501 0.034210 0.035006 0.034851 0.033749 0.031749 0.028943 0.025456 0.021441 0.017068 0.012511 0.007941 0.003512 -0.000643 -0.004417 -0.007734 -0.010545 -0.012831 -0.014594 -0.015858 -0.016660 -0.017048 -0.017077 -0.016800 -0.016273 -0.015545 -0.014662 -0.013666 -0.012592 -0.011474 -0.010341 -0.009219 -0.008130 -0.007093 -0.006124 -0.005232 -0.004425 -0.003705 -0.003073 -0.002525 -0.002056 -0.001660 -0.001329 -0.001055 -0.000832 -0.000651 -0.000506 -0.000392 -0.000302 -0.000232 -0.000177 -0.000136 -0.000104 -0.000080 -0.000061 -0.000047 -0.000037 -0.000029 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000058 -0.000075 -0.000097 -0.000126 -0.000163 -0.000211 -0.000273 -0.000352 -0.000451 -0.000577 -0.000734 -0.000929 -0.001168 -0.001460 -0.001811 -0.002228 -0.002720 -0.003290 -0.003944 -0.004682 -0.005502 -0.006402 -0.007372 -0.008401 -0.009475 -0.010575 -0.011678 -0.012762 -0.013795 -0.014747 -0.015580 -0.016255 -0.016727 -0.016951 -0.016877 -0.016457 -0.015642 -0.014392 -0.012678 -0.010484 -0.007817 -0.004705 -0.001205 0.002602 0.006609 0.010691 0.014703 0.018496 0.021918 0.024826 0.027093 0.028616 0.029326 0.029186 0.028201 0.026414 0.023904 0.020781 0.017181 0.013253 0.009152 0.005031 0.001028 -0.002734 -0.006156 -0.009166 -0.011717 -0.013786 -0.015373 -0.016496 -0.017187 -0.017490 -0.017452 -0.017126 -0.016562 -0.015807 -0.014904 -0.013893 -0.012808 -0.011680 -0.010539 -0.009408 -0.008309 -0.007261 -0.006279 -0.005374 -0.004553 -0.003819 -0.003173 -0.002611 -0.002129 -0.001721 -0.001379 -0.001096 -0.000865 -0.000677 -0.000527 -0.000408 -0.000314 -0.000241 -0.000185 -0.000141 -0.000108 -0.000083 -0.000064 -0.000049 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000059 -0.000077 -0.000100 -0.000130 -0.000169 -0.000219 -0.000283 -0.000364 -0.000467 -0.000597 -0.000758 -0.000959 -0.001205 -0.001504 -0.001863 -0.002290 -0.002791 -0.003370 -0.004031 -0.004775 -0.005601 -0.006503 -0.007472 -0.008499 -0.009567 -0.010659 -0.011755 -0.012830 -0.013856 -0.014803 -0.015637 -0.016319 -0.016811 -0.017069 -0.017050 -0.016713 -0.016016 -0.014930 -0.013429 -0.011508 -0.009176 -0.006465 -0.003428 -0.000139 0.003306 0.006798 0.010216 0.013434 0.016327 0.018778 0.020685 0.021964 0.022558 0.022440 0.021611 0.020106 0.017990 0.015352 0.012301 0.008962 0.005462 0.001930 -0.001516 -0.004769 -0.007741 -0.010365 -0.012594 -0.014404 -0.015790 -0.016761 -0.017343 -0.017571 -0.017486 -0.017133 -0.016556 -0.015801 -0.014905 -0.013905 -0.012835 -0.011722 -0.010594 -0.009474 -0.008384 -0.007342 -0.006363 -0.005458 -0.004634 -0.003895 -0.003242 -0.002674 -0.002184 -0.001768 -0.001419 -0.001130 -0.000892 -0.000699 -0.000545 -0.000422 -0.000325 -0.000250 -0.000192 -0.000147 -0.000112 -0.000086 -0.000066 -0.000051 -0.000040 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000047 -0.000061 -0.000079 -0.000103 -0.000134 -0.000173 -0.000225 -0.000290 -0.000374 -0.000479 -0.000612 -0.000777 -0.000982 -0.001232 -0.001536 -0.001900 -0.002331 -0.002835 -0.003416 -0.004077 -0.004818 -0.005636 -0.006526 -0.007480 -0.008485 -0.009528 -0.010591 -0.011654 -0.012694 -0.013685 -0.014597 -0.015400 -0.016059 -0.016538 -0.016801 -0.016812 -0.016539 -0.015951 -0.015028 -0.013757 -0.012139 -0.010193 -0.007950 -0.005462 -0.002796 -0.000029 0.002749 0.005443 0.007960 0.010207 0.012100 0.013565 0.014544 0.014997 0.014904 0.014268 0.013110 0.011478 0.009433 0.007056 0.004435 0.001668 -0.001150 -0.003923 -0.006567 -0.009006 -0.011179 -0.013042 -0.014566 -0.015738 -0.016561 -0.017047 -0.017222 -0.017117 -0.016769 -0.016215 -0.015492 -0.014636 -0.013679 -0.012652 -0.011581 -0.010492 -0.009406 -0.008346 -0.007328 -0.006368 -0.005477 -0.004662 -0.003929 -0.003279 -0.002710 -0.002219 -0.001800 -0.001447 -0.001154 -0.000912 -0.000716 -0.000559 -0.000433 -0.000334 -0.000257 -0.000197 -0.000151 -0.000116 -0.000089 -0.000068 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000062 -0.000080 -0.000104 -0.000136 -0.000177 -0.000229 -0.000296 -0.000381 -0.000488 -0.000622 -0.000790 -0.000996 -0.001249 -0.001555 -0.001920 -0.002350 -0.002851 -0.003426 -0.004077 -0.004804 -0.005602 -0.006467 -0.007388 -0.008354 -0.009350 -0.010359 -0.011363 -0.012338 -0.013261 -0.014105 -0.014840 -0.015436 -0.015863 -0.016093 -0.016099 -0.015859 -0.015357 -0.014583 -0.013540 -0.012240 -0.010709 -0.008982 -0.007108 -0.005143 -0.003149 -0.001188 0.000676 0.002385 0.003886 0.005133 0.006086 0.006718 0.007008 0.006945 0.006531 0.005777 0.004705 0.003348 0.001748 -0.000044 -0.001971 -0.003971 -0.005981 -0.007937 -0.009781 -0.011460 -0.012930 -0.014157 -0.015121 -0.015811 -0.016228 -0.016384 -0.016297 -0.015994 -0.015502 -0.014852 -0.014074 -0.013196 -0.012245 -0.011245 -0.010221 -0.009195 -0.008186 -0.007212 -0.006288 -0.005426 -0.004634 -0.003918 -0.003279 -0.002718 -0.002231 -0.001814 -0.001462 -0.001168 -0.000925 -0.000727 -0.000568 -0.000441 -0.000341 -0.000262 -0.000201 -0.000154 -0.000118 -0.000091 -0.000070 -0.000054 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000062 -0.000081 -0.000105 -0.000137 -0.000179 -0.000232 -0.000299 -0.000385 -0.000493 -0.000628 -0.000796 -0.001003 -0.001255 -0.001559 -0.001920 -0.002345 -0.002837 -0.003399 -0.004031 -0.004732 -0.005498 -0.006321 -0.007193 -0.008100 -0.009027 -0.009958 -0.010874 -0.011754 -0.012574 -0.013310 -0.013936 -0.014426 -0.014756 -0.014906 -0.014862 -0.014613 -0.014159 -0.013507 -0.012673 -0.011685 -0.010575 -0.009387 -0.008166 -0.006955 -0.005797 -0.004727 -0.003773 -0.002951 -0.002272 -0.001738 -0.001349 -0.001102 -0.000994 -0.001023 -0.001191 -0.001500 -0.001952 -0.002551 -0.003295 -0.004176 -0.005182 -0.006292 -0.007474 -0.008693 -0.009907 -0.011070 -0.012142 -0.013082 -0.013858 -0.014446 -0.014833 -0.015013 -0.014991 -0.014780 -0.014398 -0.013865 -0.013206 -0.012445 -0.011605 -0.010708 -0.009779 -0.008837 -0.007901 -0.006991 -0.006121 -0.005304 -0.004547 -0.003859 -0.003241 -0.002695 -0.002219 -0.001809 -0.001462 -0.001170 -0.000929 -0.000732 -0.000573 -0.000445 -0.000344 -0.000265 -0.000204 -0.000156 -0.000120 -0.000092 -0.000070 -0.000054 -0.000042 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000062 -0.000081 -0.000106 -0.000138 -0.000179 -0.000232 -0.000300 -0.000386 -0.000494 -0.000628 -0.000795 -0.001000 -0.001249 -0.001548 -0.001902 -0.002316 -0.002792 -0.003332 -0.003936 -0.004601 -0.005322 -0.006090 -0.006895 -0.007724 -0.008561 -0.009388 -0.010189 -0.010941 -0.011623 -0.012211 -0.012684 -0.013019 -0.013202 -0.013221 -0.013073 -0.012764 -0.012310 -0.011735 -0.011075 -0.010370 -0.009669 -0.009016 -0.008455 -0.008019 -0.007730 -0.007590 -0.007591 -0.007704 -0.007893 -0.008115 -0.008326 -0.008487 -0.008571 -0.008566 -0.008472 -0.008309 -0.008105 -0.007901 -0.007740 -0.007663 -0.007703 -0.007883 -0.008208 -0.008670 -0.009245 -0.009899 -0.010589 -0.011269 -0.011895 -0.012426 -0.012832 -0.013089 -0.013185 -0.013119 -0.012896 -0.012529 -0.012033 -0.011427 -0.010734 -0.009972 -0.009165 -0.008332 -0.007493 -0.006666 -0.005867 -0.005108 -0.004401 -0.003751 -0.003164 -0.002641 -0.002182 -0.001785 -0.001447 -0.001161 -0.000924 -0.000730 -0.000572 -0.000446 -0.000345 -0.000266 -0.000205 -0.000157 -0.000120 -0.000092 -0.000071 -0.000054 -0.000042 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000047 -0.000061 -0.000080 -0.000105 -0.000137 -0.000178 -0.000231 -0.000299 -0.000384 -0.000490 -0.000623 -0.000787 -0.000988 -0.001232 -0.001522 -0.001864 -0.002262 -0.002716 -0.003228 -0.003795 -0.004414 -0.005078 -0.005777 -0.006500 -0.007232 -0.007957 -0.008658 -0.009316 -0.009909 -0.010417 -0.010818 -0.011093 -0.011226 -0.011209 -0.011041 -0.010732 -0.010305 -0.009793 -0.009241 -0.008702 -0.008237 -0.007904 -0.007757 -0.007835 -0.008162 -0.008737 -0.009531 -0.010495 -0.011557 -0.012629 -0.013621 -0.014443 -0.015022 -0.015304 -0.015263 -0.014904 -0.014258 -0.013386 -0.012366 -0.011287 -0.010239 -0.009305 -0.008553 -0.008025 -0.007744 -0.007703 -0.007877 -0.008224 -0.008689 -0.009215 -0.009745 -0.010226 -0.010618 -0.010890 -0.011024 -0.011012 -0.010857 -0.010567 -0.010156 -0.009643 -0.009047 -0.008389 -0.007688 -0.006966 -0.006241 -0.005528 -0.004843 -0.004196 -0.003595 -0.003047 -0.002555 -0.002120 -0.001741 -0.001416 -0.001140 -0.000910 -0.000720 -0.000566 -0.000442 -0.000343 -0.000265 -0.000204 -0.000156 -0.000120 -0.000092 -0.000070 -0.000054 -0.000042 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000061 -0.000079 -0.000104 -0.000136 -0.000176 -0.000228 -0.000295 -0.000378 -0.000483 -0.000612 -0.000772 -0.000967 -0.001202 -0.001481 -0.001808 -0.002185 -0.002612 -0.003088 -0.003611 -0.004174 -0.004770 -0.005388 -0.006015 -0.006635 -0.007230 -0.007783 -0.008273 -0.008679 -0.008980 -0.009157 -0.009193 -0.009078 -0.008810 -0.008400 -0.007872 -0.007266 -0.006633 -0.006041 -0.005562 -0.005275 -0.005253 -0.005556 -0.006225 -0.007269 -0.008667 -0.010362 -0.012261 -0.014246 -0.016183 -0.017930 -0.019354 -0.020344 -0.020821 -0.020747 -0.020126 -0.019009 -0.017482 -0.015662 -0.013686 -0.011693 -0.009817 -0.008168 -0.006828 -0.005848 -0.005240 -0.004988 -0.005049 -0.005359 -0.005847 -0.006436 -0.007055 -0.007641 -0.008146 -0.008533 -0.008781 -0.008883 -0.008838 -0.008658 -0.008357 -0.007953 -0.007467 -0.006920 -0.006332 -0.005724 -0.005112 -0.004512 -0.003936 -0.003393 -0.002893 -0.002438 -0.002033 -0.001677 -0.001369 -0.001107 -0.000886 -0.000703 -0.000554 -0.000433 -0.000337 -0.000261 -0.000201 -0.000154 -0.000118 -0.000091 -0.000069 -0.000053 -0.000041 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000045 -0.000060 -0.000078 -0.000102 -0.000133 -0.000173 -0.000224 -0.000288 -0.000369 -0.000471 -0.000596 -0.000750 -0.000938 -0.001162 -0.001426 -0.001734 -0.002085 -0.002480 -0.002915 -0.003387 -0.003888 -0.004408 -0.004935 -0.005454 -0.005948 -0.006399 -0.006786 -0.007088 -0.007283 -0.007350 -0.007271 -0.007032 -0.006628 -0.006064 -0.005363 -0.004563 -0.003718 -0.002903 -0.002204 -0.001716 -0.001535 -0.001750 -0.002429 -0.003612 -0.005299 -0.007449 -0.009973 -0.012741 -0.015591 -0.018340 -0.020799 -0.022792 -0.024172 -0.024835 -0.024730 -0.023865 -0.022302 -0.020158 -0.017588 -0.014771 -0.011898 -0.009146 -0.006671 -0.004592 -0.002987 -0.001886 -0.001282 -0.001127 -0.001352 -0.001868 -0.002581 -0.003398 -0.004235 -0.005023 -0.005711 -0.006262 -0.006659 -0.006894 -0.006973 -0.006909 -0.006719 -0.006424 -0.006047 -0.005608 -0.005129 -0.004629 -0.004123 -0.003627 -0.003150 -0.002704 -0.002293 -0.001922 -0.001594 -0.001307 -0.001061 -0.000853 -0.000679 -0.000536 -0.000421 -0.000328 -0.000254 -0.000196 -0.000151 -0.000116 -0.000089 -0.000068 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000058 -0.000076 -0.000100 -0.000130 -0.000168 -0.000218 -0.000280 -0.000358 -0.000455 -0.000575 -0.000722 -0.000899 -0.001111 -0.001358 -0.001643 -0.001966 -0.002325 -0.002715 -0.003130 -0.003563 -0.004000 -0.004429 -0.004833 -0.005192 -0.005487 -0.005696 -0.005795 -0.005762 -0.005576 -0.005218 -0.004677 -0.003953 -0.003059 -0.002027 -0.000909 0.000224 0.001278 0.002147 0.002715 0.002866 0.002497 0.001533 -0.000069 -0.002300 -0.005099 -0.008350 -0.011890 -0.015512 -0.018990 -0.022091 -0.024599 -0.026333 -0.027167 -0.027037 -0.025952 -0.023989 -0.021291 -0.018046 -0.014478 -0.010819 -0.007293 -0.004095 -0.001378 0.000754 0.002255 0.003126 0.003415 0.003202 0.002591 0.001694 0.000626 -0.000509 -0.001625 -0.002650 -0.003537 -0.004256 -0.004794 -0.005153 -0.005344 -0.005383 -0.005292 -0.005095 -0.004815 -0.004473 -0.004092 -0.003688 -0.003277 -0.002873 -0.002485 -0.002123 -0.001791 -0.001493 -0.001231 -0.001004 -0.000810 -0.000648 -0.000514 -0.000404 -0.000316 -0.000245 -0.000190 -0.000146 -0.000112 -0.000086 -0.000066 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000044 -0.000057 -0.000074 -0.000097 -0.000126 -0.000163 -0.000210 -0.000269 -0.000343 -0.000436 -0.000549 -0.000688 -0.000854 -0.001050 -0.001278 -0.001539 -0.001830 -0.002150 -0.002491 -0.002848 -0.003208 -0.003560 -0.003887 -0.004171 -0.004391 -0.004525 -0.004549 -0.004439 -0.004170 -0.003720 -0.003071 -0.002214 -0.001152 0.000093 0.001482 0.002950 0.004408 0.005747 0.006840 0.007551 0.007747 0.007311 0.006158 0.004247 0.001590 -0.001734 -0.005586 -0.009770 -0.014045 -0.018143 -0.021793 -0.024743 -0.026783 -0.027765 -0.027616 -0.026345 -0.024042 -0.020872 -0.017056 -0.012852 -0.008532 -0.004360 -0.000567 0.002664 0.005208 0.007003 0.008047 0.008387 0.008116 0.007349 0.006219 0.004858 0.003390 0.001921 0.000535 -0.000705 -0.001761 -0.002615 -0.003263 -0.003716 -0.003990 -0.004108 -0.004096 -0.003978 -0.003777 -0.003518 -0.003218 -0.002897 -0.002567 -0.002243 -0.001932 -0.001642 -0.001378 -0.001143 -0.000937 -0.000760 -0.000610 -0.000486 -0.000383 -0.000300 -0.000234 -0.000181 -0.000140 -0.000108 -0.000082 -0.000063 -0.000048 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000055 -0.000072 -0.000094 -0.000121 -0.000156 -0.000201 -0.000257 -0.000327 -0.000413 -0.000519 -0.000648 -0.000801 -0.000981 -0.001189 -0.001423 -0.001681 -0.001959 -0.002251 -0.002547 -0.002834 -0.003099 -0.003324 -0.003489 -0.003571 -0.003545 -0.003386 -0.003068 -0.002564 -0.001852 -0.000913 0.000260 0.001660 0.003262 0.005015 0.006844 0.008648 0.010299 0.011655 0.012561 0.012868 0.012447 0.011205 0.009097 0.006143 0.002432 -0.001875 -0.006557 -0.011342 -0.015930 -0.020017 -0.023321 -0.025608 -0.026712 -0.026551 -0.025134 -0.022564 -0.019021 -0.014754 -0.010051 -0.005219 -0.000551 0.003691 0.007299 0.010130 0.012109 0.013230 0.013545 0.013153 0.012184 0.010786 0.009108 0.007292 0.005460 0.003711 0.002117 0.000725 -0.000441 -0.001375 -0.002085 -0.002591 -0.002915 -0.003084 -0.003125 -0.003064 -0.002926 -0.002731 -0.002498 -0.002245 -0.001984 -0.001726 -0.001480 -0.001251 -0.001045 -0.000861 -0.000702 -0.000567 -0.000453 -0.000359 -0.000283 -0.000221 -0.000172 -0.000133 -0.000102 -0.000078 -0.000060 -0.000046 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000032 -0.000041 -0.000054 -0.000070 -0.000090 -0.000116 -0.000149 -0.000190 -0.000243 -0.000308 -0.000388 -0.000486 -0.000604 -0.000743 -0.000906 -0.001091 -0.001298 -0.001522 -0.001759 -0.002001 -0.002236 -0.002453 -0.002634 -0.002760 -0.002810 -0.002759 -0.002582 -0.002250 -0.001735 -0.001009 -0.000048 0.001165 0.002637 0.004359 0.006300 0.008404 0.010585 0.012731 0.014702 0.016338 0.017473 0.017943 0.017608 0.016367 0.014174 0.011053 0.007103 0.002496 -0.002524 -0.007662 -0.012596 -0.016994 -0.020553 -0.023020 -0.024215 -0.024049 -0.022533 -0.019775 -0.015972 -0.011390 -0.006341 -0.001156 0.003846 0.008380 0.012220 0.015209 0.017264 0.018375 0.018599 0.018039 0.016839 0.015159 0.013163 0.011007 0.008826 0.006730 0.004802 0.003095 0.001636 0.000435 -0.000517 -0.001239 -0.001756 -0.002096 -0.002287 -0.002358 -0.002335 -0.002240 -0.002094 -0.001914 -0.001716 -0.001511 -0.001309 -0.001117 -0.000939 -0.000780 -0.000640 -0.000519 -0.000417 -0.000332 -0.000262 -0.000206 -0.000160 -0.000124 -0.000096 -0.000073 -0.000056 -0.000043 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000031 -0.000040 -0.000051 -0.000066 -0.000086 -0.000110 -0.000140 -0.000179 -0.000227 -0.000287 -0.000361 -0.000450 -0.000556 -0.000682 -0.000826 -0.000989 -0.001167 -0.001358 -0.001554 -0.001747 -0.001925 -0.002074 -0.002176 -0.002212 -0.002157 -0.001985 -0.001671 -0.001183 -0.000491 0.000432 0.001613 0.003069 0.004806 0.006814 0.009056 0.011474 0.013974 0.016434 0.018705 0.020618 0.021992 0.022656 0.022461 0.021299 0.019125 0.015962 0.011915 0.007168 0.001975 -0.003355 -0.008480 -0.013057 -0.016765 -0.019339 -0.020591 -0.020428 -0.018860 -0.016001 -0.012054 -0.007301 -0.002067 0.003302 0.008469 0.013137 0.017067 0.020091 0.022123 0.023151 0.023233 0.022480 0.021043 0.019091 0.016800 0.014336 0.011844 0.009443 0.007221 0.005237 0.003523 0.002088 0.000923 0.000011 -0.000676 -0.001168 -0.001494 -0.001684 -0.001766 -0.001763 -0.001697 -0.001587 -0.001448 -0.001294 -0.001134 -0.000978 -0.000830 -0.000694 -0.000573 -0.000468 -0.000378 -0.000302 -0.000239 -0.000188 -0.000147 -0.000114 -0.000088 -0.000068 -0.000052 -0.000040 -0.000031 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000029 -0.000038 -0.000049 -0.000063 -0.000081 -0.000103 -0.000131 -0.000167 -0.000211 -0.000265 -0.000331 -0.000412 -0.000507 -0.000617 -0.000743 -0.000884 -0.001035 -0.001193 -0.001350 -0.001497 -0.001622 -0.001710 -0.001742 -0.001697 -0.001550 -0.001276 -0.000844 -0.000226 0.000612 0.001697 0.003057 0.004710 0.006661 0.008897 0.011383 0.014054 0.016815 0.019536 0.022064 0.024220 0.025820 0.026686 0.026662 0.025640 0.023571 0.020479 0.016472 0.011736 0.006532 0.001175 -0.003988 -0.008606 -0.012353 -0.014961 -0.016235 -0.016082 -0.014511 -0.011637 -0.007668 -0.002888 0.002370 0.007755 0.012923 0.017571 0.021454 0.024403 0.026328 0.027217 0.027130 0.026181 0.024524 0.022337 0.019800 0.017086 0.014346 0.011703 0.009250 0.007048 0.005131 0.003509 0.002175 0.001108 0.000282 -0.000335 -0.000773 -0.001065 -0.001236 -0.001314 -0.001319 -0.001272 -0.001188 -0.001080 -0.000961 -0.000838 -0.000719 -0.000606 -0.000504 -0.000414 -0.000336 -0.000270 -0.000215 -0.000170 -0.000133 -0.000103 -0.000080 -0.000061 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000028 -0.000036 -0.000046 -0.000059 -0.000075 -0.000096 -0.000121 -0.000153 -0.000193 -0.000242 -0.000301 -0.000372 -0.000455 -0.000551 -0.000659 -0.000778 -0.000903 -0.001030 -0.001151 -0.001257 -0.001335 -0.001370 -0.001342 -0.001230 -0.001010 -0.000654 -0.000133 0.000584 0.001529 0.002732 0.004219 0.006008 0.008105 0.010497 0.013148 0.015991 0.018930 0.021835 0.024548 0.026892 0.028678 0.029727 0.029884 0.029039 0.027143 0.024218 0.020372 0.015790 0.010729 0.005501 0.000450 -0.004076 -0.007756 -0.010321 -0.011583 -0.011445 -0.009918 -0.007114 -0.003240 0.001425 0.006551 0.011790 0.016803 0.021288 0.025005 0.027784 0.029537 0.030253 0.029990 0.028866 0.027035 0.024674 0.021966 0.019084 0.016181 0.013381 0.010777 0.008433 0.006382 0.004635 0.003184 0.002009 0.001083 0.000374 -0.000150 -0.000520 -0.000764 -0.000907 -0.000972 -0.000978 -0.000942 -0.000877 -0.000794 -0.000702 -0.000609 -0.000518 -0.000434 -0.000359 -0.000293 -0.000237 -0.000189 -0.000150 -0.000117 -0.000091 -0.000071 -0.000054 -0.000041 -0.000032 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000054 -0.000069 -0.000087 -0.000111 -0.000139 -0.000175 -0.000217 -0.000269 -0.000331 -0.000402 -0.000484 -0.000575 -0.000673 -0.000774 -0.000873 -0.000962 -0.001033 -0.001071 -0.001062 -0.000988 -0.000826 -0.000552 -0.000140 0.000440 0.001218 0.002225 0.003492 0.005044 0.006898 0.009062 0.011522 0.014242 0.017158 0.020174 0.023162 0.025969 0.028418 0.030327 0.031518 0.031842 0.031189 0.029511 0.026831 0.023249 0.018946 0.014167 0.009214 0.004416 0.000108 -0.003401 -0.005854 -0.007067 -0.006949 -0.005509 -0.002856 0.000813 0.005229 0.010077 0.015021 0.019737 0.023934 0.027381 0.029915 0.031452 0.031981 0.031562 0.030308 0.028369 0.025919 0.023135 0.020188 0.017226 0.014371 0.011715 0.009318 0.007214 0.005413 0.003908 0.002679 0.001698 0.000935 0.000357 -0.000065 -0.000360 -0.000553 -0.000664 -0.000713 -0.000716 -0.000687 -0.000635 -0.000571 -0.000501 -0.000431 -0.000365 -0.000303 -0.000249 -0.000202 -0.000162 -0.000128 -0.000101 -0.000079 -0.000061 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000062 -0.000078 -0.000099 -0.000124 -0.000155 -0.000192 -0.000237 -0.000289 -0.000349 -0.000418 -0.000492 -0.000571 -0.000650 -0.000725 -0.000787 -0.000828 -0.000835 -0.000794 -0.000686 -0.000492 -0.000187 0.000254 0.000859 0.001656 0.002677 0.003948 0.005496 0.007338 0.009479 0.011908 0.014591 0.017466 0.020442 0.023398 0.026187 0.028643 0.030590 0.031863 0.032318 0.031851 0.030417 0.028037 0.024804 0.020885 0.016511 0.011961 0.007544 0.003570 0.000327 -0.001945 -0.003076 -0.002981 -0.001669 0.000761 0.004125 0.008172 0.012611 0.017128 0.021422 0.025223 0.028317 0.030551 0.031848 0.032199 0.031661 0.030340 0.028379 0.025941 0.023196 0.020302 0.017400 0.014605 0.012004 0.009653 0.007586 0.005810 0.004319 0.003094 0.002109 0.001333 0.000736 0.000289 -0.000034 -0.000257 -0.000400 -0.000481 -0.000515 -0.000513 -0.000488 -0.000448 -0.000399 -0.000347 -0.000296 -0.000248 -0.000204 -0.000166 -0.000134 -0.000106 -0.000084 -0.000065 -0.000050 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000069 -0.000086 -0.000108 -0.000134 -0.000166 -0.000203 -0.000247 -0.000296 -0.000352 -0.000411 -0.000473 -0.000533 -0.000586 -0.000626 -0.000645 -0.000629 -0.000567 -0.000441 -0.000233 0.000080 0.000521 0.001115 0.001890 0.002872 0.004088 0.005561 0.007308 0.009334 0.011628 0.014160 0.016873 0.019685 0.022483 0.025134 0.027483 0.029373 0.030650 0.031183 0.030879 0.029696 0.027652 0.024832 0.021385 0.017519 0.013485 0.009560 0.006023 0.003131 0.001100 0.000082 0.000153 0.001305 0.003448 0.006419 0.009992 0.013906 0.017883 0.021651 0.024969 0.027645 0.029544 0.030596 0.030794 0.030190 0.028880 0.026995 0.024683 0.022097 0.019383 0.016667 0.014053 0.011621 0.009421 0.007482 0.005814 0.004408 0.003247 0.002308 0.001562 0.000981 0.000539 0.000211 -0.000024 -0.000183 -0.000283 -0.000338 -0.000358 -0.000353 -0.000332 -0.000301 -0.000265 -0.000228 -0.000193 -0.000160 -0.000131 -0.000106 -0.000084 -0.000066 -0.000052 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000058 -0.000073 -0.000091 -0.000113 -0.000139 -0.000169 -0.000204 -0.000244 -0.000287 -0.000333 -0.000379 -0.000422 -0.000459 -0.000481 -0.000484 -0.000455 -0.000383 -0.000253 -0.000048 0.000250 0.000662 0.001211 0.001921 0.002814 0.003915 0.005244 0.006816 0.008634 0.010692 0.012960 0.015392 0.017913 0.020426 0.022813 0.024940 0.026668 0.027864 0.028414 0.028238 0.027298 0.025610 0.023248 0.020341 0.017068 0.013644 0.010306 0.007294 0.004828 0.003092 0.002215 0.002262 0.003226 0.005029 0.007532 0.010543 0.013839 0.017180 0.020338 0.023106 0.025319 0.026863 0.027678 0.027760 0.027151 0.025937 0.024230 0.022160 0.019858 0.017450 0.015045 0.012733 0.010581 0.008634 0.006917 0.005435 0.004183 0.003146 0.002301 0.001626 0.001096 0.000686 0.000377 0.000149 -0.000012 -0.000120 -0.000186 -0.000220 -0.000231 -0.000225 -0.000209 -0.000187 -0.000163 -0.000138 -0.000116 -0.000095 -0.000077 -0.000062 -0.000049 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000074 -0.000091 -0.000111 -0.000135 -0.000161 -0.000191 -0.000223 -0.000257 -0.000289 -0.000319 -0.000341 -0.000351 -0.000344 -0.000309 -0.000238 -0.000118 0.000066 0.000328 0.000686 0.001158 0.001764 0.002524 0.003455 0.004575 0.005897 0.007423 0.009148 0.011048 0.013085 0.015196 0.017304 0.019308 0.021101 0.022566 0.023596 0.024098 0.024007 0.023293 0.021970 0.020098 0.017782 0.015168 0.012428 0.009755 0.007341 0.005363 0.003967 0.003257 0.003282 0.004037 0.005459 0.007435 0.009813 0.012414 0.015047 0.017529 0.019697 0.021417 0.022599 0.023194 0.023200 0.022651 0.021617 0.020188 0.018469 0.016568 0.014584 0.012607 0.010708 0.008941 0.007341 0.005927 0.004706 0.003671 0.002811 0.002107 0.001541 0.001091 0.000740 0.000470 0.000267 0.000118 0.000013 -0.000056 -0.000098 -0.000119 -0.000125 -0.000121 -0.000112 -0.000099 -0.000085 -0.000072 -0.000060 -0.000049 -0.000040 -0.000032 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000068 -0.000083 -0.000100 -0.000119 -0.000139 -0.000161 -0.000183 -0.000204 -0.000221 -0.000233 -0.000235 -0.000222 -0.000189 -0.000128 -0.000029 0.000119 0.000327 0.000609 0.000977 0.001447 0.002032 0.002747 0.003604 0.004611 0.005772 0.007082 0.008524 0.010067 0.011667 0.013262 0.014781 0.016139 0.017252 0.018039 0.018432 0.018385 0.017876 0.016917 0.015555 0.013867 0.011960 0.009964 0.008017 0.006259 0.004818 0.003800 0.003276 0.003284 0.003815 0.004824 0.006230 0.007922 0.009771 0.011642 0.013402 0.014933 0.016142 0.016962 0.017358 0.017328 0.016898 0.016118 0.015055 0.013784 0.012383 0.010926 0.009476 0.008085 0.006791 0.005618 0.004580 0.003681 0.002918 0.002280 0.001755 0.001329 0.000987 0.000715 0.000502 0.000337 0.000212 0.000120 0.000055 0.000011 -0.000016 -0.000031 -0.000038 -0.000039 -0.000037 -0.000034 -0.000030 -0.000026 -0.000022 -0.000018 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000037 -0.000045 -0.000055 -0.000065 -0.000076 -0.000088 -0.000100 -0.000112 -0.000122 -0.000129 -0.000132 -0.000129 -0.000116 -0.000090 -0.000045 0.000024 0.000124 0.000265 0.000452 0.000696 0.001004 0.001385 0.001848 0.002398 0.003042 0.003782 0.004613 0.005525 0.006499 0.007506 0.008508 0.009458 0.010303 0.010992 0.011474 0.011710 0.011671 0.011348 0.010751 0.009909 0.008874 0.007711 0.006499 0.005322 0.004263 0.003397 0.002784 0.002465 0.002458 0.002758 0.003335 0.004141 0.005111 0.006171 0.007241 0.008248 0.009121 0.009808 0.010269 0.010485 0.010453 0.010189 0.009722 0.009091 0.008342 0.007520 0.006667 0.005821 0.005009 0.004254 0.003569 0.002961 0.002432 0.001980 0.001599 0.001281 0.001020 0.000805 0.000630 0.000487 0.000372 0.000280 0.000207 0.000151 0.000110 0.000079 0.000057 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000026 -0.000030 -0.000034 -0.000038 -0.000040 -0.000042 -0.000043 -0.000041 -0.000038 -0.000031 -0.000021 -0.000005 0.000018 0.000051 0.000098 0.000161 0.000244 0.000349 0.000480 0.000637 0.000824 0.001041 0.001291 0.001572 0.001884 0.002221 0.002577 0.002939 0.003294 0.003622 0.003904 0.004122 0.004259 0.004304 0.004250 0.004100 0.003861 0.003547 0.003179 0.002781 0.002380 0.002001 0.001668 0.001401 0.001213 0.001111 0.001096 0.001161 0.001296 0.001487 0.001717 0.001966 0.002218 0.002453 0.002657 0.002817 0.002923 0.002970 0.002957 0.002888 0.002771 0.002615 0.002434 0.002238 0.002038 0.001841 0.001654 0.001480 0.001319 0.001174 0.001044 0.000927 0.000824 0.000732 0.000650 0.000575 0.000507 0.000443 0.000384 0.000331 0.000282 0.000239 0.000202 0.000170 0.000143 0.000120 0.000100 0.000082 0.000067 0.000053 0.000042 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000013 0.000019 0.000026 0.000035 0.000044 0.000054 0.000062 0.000069 0.000073 0.000072 0.000068 0.000058 0.000040 0.000014 -0.000024 -0.000078 -0.000151 -0.000249 -0.000375 -0.000532 -0.000722 -0.000945 -0.001199 -0.001481 -0.001783 -0.002096 -0.002410 -0.002711 -0.002981 -0.003204 -0.003362 -0.003439 -0.003421 -0.003303 -0.003086 -0.002780 -0.002403 -0.001983 -0.001552 -0.001146 -0.000802 -0.000555 -0.000433 -0.000452 -0.000618 -0.000924 -0.001349 -0.001863 -0.002427 -0.002999 -0.003538 -0.004007 -0.004375 -0.004623 -0.004741 -0.004728 -0.004593 -0.004350 -0.004018 -0.003618 -0.003174 -0.002707 -0.002240 -0.001790 -0.001372 -0.000996 -0.000669 -0.000392 -0.000165 0.000017 0.000156 0.000258 0.000328 0.000370 0.000388 0.000389 0.000375 0.000352 0.000324 0.000292 0.000259 0.000227 0.000196 0.000167 0.000140 0.000116 0.000094 0.000075 0.000059 0.000046 0.000035 0.000027 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000062 0.000077 0.000094 0.000112 0.000129 0.000144 0.000155 0.000158 0.000151 0.000128 0.000087 0.000022 -0.000073 -0.000206 -0.000384 -0.000618 -0.000917 -0.001292 -0.001754 -0.002309 -0.002960 -0.003707 -0.004541 -0.005446 -0.006398 -0.007365 -0.008306 -0.009175 -0.009921 -0.010493 -0.010844 -0.010936 -0.010745 -0.010268 -0.009520 -0.008542 -0.007395 -0.006157 -0.004919 -0.003778 -0.002826 -0.002144 -0.001794 -0.001810 -0.002200 -0.002936 -0.003965 -0.005209 -0.006574 -0.007959 -0.009263 -0.010399 -0.011293 -0.011898 -0.012186 -0.012158 -0.011833 -0.011245 -0.010444 -0.009482 -0.008417 -0.007305 -0.006194 -0.005126 -0.004133 -0.003238 -0.002452 -0.001780 -0.001218 -0.000760 -0.000396 -0.000115 0.000095 0.000244 0.000342 0.000399 0.000424 0.000426 0.000410 0.000383 0.000349 0.000311 0.000272 0.000234 0.000198 0.000164 0.000134 0.000108 0.000086 0.000067 0.000051 0.000039 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000020 0.000027 0.000035 0.000045 0.000058 0.000073 0.000091 0.000113 0.000136 0.000162 0.000189 0.000215 0.000237 0.000251 0.000253 0.000237 0.000196 0.000123 0.000009 -0.000156 -0.000385 -0.000692 -0.001090 -0.001598 -0.002230 -0.003003 -0.003926 -0.005006 -0.006239 -0.007611 -0.009095 -0.010651 -0.012223 -0.013744 -0.015135 -0.016314 -0.017198 -0.017712 -0.017797 -0.017421 -0.016579 -0.015304 -0.013665 -0.011763 -0.009728 -0.007705 -0.005848 -0.004303 -0.003196 -0.002621 -0.002630 -0.003229 -0.004375 -0.005982 -0.007927 -0.010063 -0.012233 -0.014281 -0.016069 -0.017484 -0.018449 -0.018924 -0.018905 -0.018423 -0.017533 -0.016310 -0.014838 -0.013207 -0.011502 -0.009800 -0.008164 -0.006643 -0.005269 -0.004062 -0.003026 -0.002157 -0.001445 -0.000875 -0.000430 -0.000093 0.000153 0.000322 0.000430 0.000489 0.000510 0.000504 0.000479 0.000442 0.000397 0.000349 0.000301 0.000255 0.000213 0.000174 0.000141 0.000112 0.000088 0.000068 0.000052 0.000040 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000031 0.000040 0.000053 0.000068 0.000086 0.000108 0.000133 0.000163 0.000196 0.000232 0.000269 0.000304 0.000335 0.000355 0.000359 0.000339 0.000286 0.000189 0.000036 -0.000187 -0.000497 -0.000911 -0.001452 -0.002138 -0.002993 -0.004036 -0.005281 -0.006736 -0.008394 -0.010237 -0.012228 -0.014311 -0.016409 -0.018431 -0.020271 -0.021815 -0.022952 -0.023581 -0.023626 -0.023044 -0.021835 -0.020043 -0.017766 -0.015141 -0.012344 -0.009575 -0.007038 -0.004930 -0.003419 -0.002628 -0.002624 -0.003415 -0.004941 -0.007086 -0.009687 -0.012548 -0.015459 -0.018214 -0.020628 -0.022553 -0.023883 -0.024565 -0.024593 -0.024005 -0.022876 -0.021303 -0.019401 -0.017286 -0.015073 -0.012861 -0.010734 -0.008755 -0.006968 -0.005396 -0.004046 -0.002913 -0.001983 -0.001237 -0.000653 -0.000208 0.000118 0.000346 0.000493 0.000577 0.000612 0.000611 0.000584 0.000540 0.000486 0.000428 0.000369 0.000313 0.000261 0.000214 0.000173 0.000138 0.000108 0.000084 0.000065 0.000049 0.000038 0.000028 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000031 0.000041 0.000054 0.000070 0.000090 0.000114 0.000142 0.000176 0.000214 0.000257 0.000304 0.000352 0.000399 0.000441 0.000470 0.000481 0.000464 0.000406 0.000296 0.000118 -0.000146 -0.000516 -0.001013 -0.001663 -0.002491 -0.003524 -0.004783 -0.006288 -0.008045 -0.010049 -0.012274 -0.014676 -0.017184 -0.019707 -0.022129 -0.024320 -0.026141 -0.027454 -0.028140 -0.028105 -0.027298 -0.025721 -0.023432 -0.020551 -0.017252 -0.013750 -0.010292 -0.007130 -0.004503 -0.002618 -0.001624 -0.001604 -0.002563 -0.004430 -0.007061 -0.010257 -0.013778 -0.017370 -0.020780 -0.023783 -0.026196 -0.027892 -0.028803 -0.028921 -0.028291 -0.027001 -0.025172 -0.022940 -0.020447 -0.017831 -0.015213 -0.012695 -0.010351 -0.008233 -0.006370 -0.004771 -0.003429 -0.002327 -0.001443 -0.000752 -0.000226 0.000159 0.000427 0.000600 0.000698 0.000737 0.000733 0.000699 0.000645 0.000580 0.000509 0.000439 0.000372 0.000309 0.000254 0.000205 0.000164 0.000129 0.000100 0.000077 0.000059 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000052 0.000068 0.000087 0.000112 0.000141 0.000177 0.000218 0.000266 0.000320 0.000378 0.000439 0.000500 0.000556 0.000600 0.000623 0.000616 0.000564 0.000452 0.000264 -0.000020 -0.000425 -0.000974 -0.001697 -0.002621 -0.003777 -0.005190 -0.006881 -0.008857 -0.011111 -0.013615 -0.016315 -0.019132 -0.021959 -0.024662 -0.027092 -0.029090 -0.030496 -0.031174 -0.031017 -0.029969 -0.028032 -0.025279 -0.021847 -0.017939 -0.013808 -0.009738 -0.006021 -0.002936 -0.000719 0.000457 0.000497 -0.000604 -0.002762 -0.005814 -0.009527 -0.013628 -0.017821 -0.021817 -0.025356 -0.028227 -0.030281 -0.031440 -0.031691 -0.031085 -0.029723 -0.027739 -0.025291 -0.022541 -0.019645 -0.016742 -0.013945 -0.011341 -0.008990 -0.006921 -0.005147 -0.003660 -0.002441 -0.001466 -0.000706 -0.000131 0.000287 0.000575 0.000757 0.000855 0.000889 0.000874 0.000827 0.000759 0.000678 0.000594 0.000510 0.000431 0.000358 0.000293 0.000237 0.000189 0.000149 0.000116 0.000090 0.000069 0.000053 0.000040 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000047 0.000062 0.000081 0.000105 0.000134 0.000169 0.000211 0.000261 0.000319 0.000384 0.000455 0.000531 0.000609 0.000682 0.000745 0.000787 0.000798 0.000762 0.000664 0.000484 0.000200 -0.000212 -0.000780 -0.001534 -0.002505 -0.003726 -0.005224 -0.007021 -0.009124 -0.011526 -0.014195 -0.017073 -0.020072 -0.023073 -0.025933 -0.028485 -0.030553 -0.031967 -0.032574 -0.032260 -0.030964 -0.028690 -0.025519 -0.021607 -0.017178 -0.012513 -0.007927 -0.003746 -0.000277 0.002220 0.003552 0.003615 0.002403 0.000010 -0.003384 -0.007524 -0.012105 -0.016803 -0.021298 -0.025303 -0.028584 -0.030977 -0.032391 -0.032813 -0.032296 -0.030948 -0.028916 -0.026371 -0.023490 -0.020442 -0.017380 -0.014427 -0.011677 -0.009193 -0.007012 -0.005143 -0.003580 -0.002304 -0.001288 -0.000500 0.000090 0.000513 0.000797 0.000970 0.001053 0.001069 0.001036 0.000969 0.000881 0.000783 0.000681 0.000583 0.000490 0.000407 0.000332 0.000268 0.000214 0.000169 0.000132 0.000102 0.000079 0.000060 0.000046 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000031 0.000041 0.000055 0.000072 0.000094 0.000121 0.000155 0.000196 0.000245 0.000304 0.000371 0.000449 0.000535 0.000628 0.000724 0.000819 0.000906 0.000974 0.001011 0.001003 0.000932 0.000778 0.000518 0.000127 -0.000425 -0.001169 -0.002137 -0.003363 -0.004875 -0.006695 -0.008833 -0.011278 -0.013998 -0.016931 -0.019983 -0.023031 -0.025922 -0.028480 -0.030521 -0.031863 -0.032347 -0.031851 -0.030313 -0.027740 -0.024218 -0.019915 -0.015072 -0.009989 -0.005004 -0.000465 0.003301 0.006015 0.007470 0.007556 0.006268 0.003702 0.000054 -0.004405 -0.009352 -0.014439 -0.019327 -0.023709 -0.027335 -0.030029 -0.031694 -0.032312 -0.031937 -0.030681 -0.028700 -0.026172 -0.023283 -0.020211 -0.017116 -0.014127 -0.011344 -0.008833 -0.006631 -0.004750 -0.003183 -0.001910 -0.000904 -0.000132 0.000438 0.000836 0.001094 0.001237 0.001292 0.001278 0.001217 0.001124 0.001012 0.000892 0.000772 0.000657 0.000550 0.000455 0.000371 0.000299 0.000238 0.000188 0.000147 0.000114 0.000088 0.000067 0.000052 0.000039 0.000030 0.000023 0.000017 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000027 0.000036 0.000047 0.000062 0.000082 0.000106 0.000138 0.000176 0.000223 0.000279 0.000346 0.000424 0.000514 0.000616 0.000727 0.000846 0.000966 0.001081 0.001181 0.001254 0.001285 0.001255 0.001145 0.000932 0.000589 0.000087 -0.000605 -0.001521 -0.002693 -0.004152 -0.005918 -0.008000 -0.010388 -0.013049 -0.015921 -0.018907 -0.021882 -0.024689 -0.027150 -0.029075 -0.030280 -0.030602 -0.029917 -0.028163 -0.025347 -0.021560 -0.016976 -0.011846 -0.006480 -0.001228 0.003549 0.007511 0.010368 0.011909 0.012018 0.010687 0.008020 0.004215 -0.000446 -0.005628 -0.010973 -0.016129 -0.020780 -0.024667 -0.027606 -0.029496 -0.030316 -0.030119 -0.029019 -0.027174 -0.024764 -0.021979 -0.019001 -0.015990 -0.013081 -0.010372 -0.007932 -0.005798 -0.003982 -0.002479 -0.001268 -0.000321 0.000394 0.000908 0.001254 0.001461 0.001558 0.001568 0.001515 0.001417 0.001291 0.001150 0.001006 0.000864 0.000731 0.000610 0.000502 0.000408 0.000328 0.000261 0.000206 0.000161 0.000125 0.000097 0.000074 0.000057 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000030 0.000040 0.000053 0.000069 0.000091 0.000118 0.000153 0.000195 0.000248 0.000311 0.000387 0.000476 0.000579 0.000697 0.000829 0.000971 0.001120 0.001268 0.001406 0.001523 0.001602 0.001628 0.001580 0.001434 0.001165 0.000745 0.000141 -0.000677 -0.001743 -0.003086 -0.004725 -0.006670 -0.008912 -0.011417 -0.014123 -0.016937 -0.019734 -0.022360 -0.024637 -0.026379 -0.027402 -0.027544 -0.026684 -0.024758 -0.021775 -0.017829 -0.013092 -0.007818 -0.002319 0.003052 0.007932 0.011980 0.014902 0.016486 0.016613 0.015278 0.012582 0.008725 0.003991 -0.001284 -0.006741 -0.012025 -0.016819 -0.020862 -0.023970 -0.026038 -0.027044 -0.027041 -0.026140 -0.024495 -0.022285 -0.019698 -0.016914 -0.014091 -0.011360 -0.008821 -0.006539 -0.004553 -0.002874 -0.001496 -0.000400 0.000442 0.001061 0.001489 0.001756 0.001892 0.001924 0.001877 0.001773 0.001631 0.001467 0.001294 0.001121 0.000957 0.000805 0.000668 0.000548 0.000444 0.000356 0.000283 0.000223 0.000174 0.000135 0.000105 0.000081 0.000062 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000033 0.000044 0.000057 0.000075 0.000099 0.000129 0.000166 0.000213 0.000271 0.000341 0.000425 0.000526 0.000643 0.000778 0.000931 0.001099 0.001278 0.001463 0.001644 0.001811 0.001949 0.002042 0.002069 0.002010 0.001838 0.001526 0.001045 0.000363 -0.000551 -0.001724 -0.003176 -0.004916 -0.006935 -0.009201 -0.011657 -0.014213 -0.016750 -0.019119 -0.021150 -0.022664 -0.023482 -0.023450 -0.022448 -0.020415 -0.017362 -0.013378 -0.008632 -0.003372 0.002098 0.007431 0.012274 0.016289 0.019192 0.020772 0.020914 0.019611 0.016961 0.013161 0.008488 0.003269 -0.002142 -0.007400 -0.012195 -0.016273 -0.019451 -0.021630 -0.022786 -0.022967 -0.022281 -0.020877 -0.018926 -0.016608 -0.014096 -0.011542 -0.009072 -0.006781 -0.004732 -0.002960 -0.001478 -0.000278 0.000658 0.001357 0.001848 0.002161 0.002327 0.002374 0.002327 0.002212 0.002048 0.001856 0.001649 0.001439 0.001237 0.001049 0.000877 0.000724 0.000592 0.000478 0.000382 0.000303 0.000238 0.000186 0.000145 0.000112 0.000086 0.000066 0.000051 0.000038 0.000029 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000028 0.000036 0.000047 0.000062 0.000081 0.000106 0.000138 0.000178 0.000229 0.000292 0.000368 0.000461 0.000572 0.000704 0.000856 0.001030 0.001225 0.001437 0.001661 0.001889 0.002112 0.002315 0.002484 0.002600 0.002642 0.002586 0.002405 0.002072 0.001558 0.000833 -0.000128 -0.001345 -0.002826 -0.004564 -0.006531 -0.008673 -0.010908 -0.013126 -0.015188 -0.016937 -0.018203 -0.018820 -0.018641 -0.017553 -0.015499 -0.012486 -0.008599 -0.003998 0.001083 0.006355 0.011489 0.016149 0.020013 0.022810 0.024338 0.024489 0.023253 0.020724 0.017091 0.012614 0.007606 0.002403 -0.002667 -0.007311 -0.011286 -0.014423 -0.016624 -0.017869 -0.018202 -0.017725 -0.016574 -0.014913 -0.012909 -0.010723 -0.008497 -0.006348 -0.004364 -0.002604 -0.001098 0.000141 0.001122 0.001862 0.002386 0.002723 0.002901 0.002948 0.002891 0.002755 0.002563 0.002333 0.002085 0.001832 0.001584 0.001351 0.001137 0.000946 0.000777 0.000632 0.000509 0.000406 0.000321 0.000252 0.000197 0.000153 0.000118 0.000091 0.000070 0.000054 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000029 0.000038 0.000050 0.000065 0.000085 0.000112 0.000146 0.000189 0.000243 0.000310 0.000393 0.000494 0.000615 0.000760 0.000930 0.001125 0.001347 0.001592 0.001856 0.002134 0.002416 0.002690 0.002942 0.003155 0.003309 0.003382 0.003349 0.003183 0.002859 0.002349 0.001629 0.000681 -0.000505 -0.001923 -0.003549 -0.005337 -0.007213 -0.009080 -0.010814 -0.012270 -0.013295 -0.013737 -0.013459 -0.012360 -0.010382 -0.007533 -0.003886 0.000411 0.005147 0.010053 0.014829 0.019163 0.022759 0.025365 0.026795 0.026946 0.025811 0.023476 0.020113 0.015966 0.011322 0.006489 0.001770 -0.002565 -0.006295 -0.009264 -0.011385 -0.012640 -0.013070 -0.012768 -0.011860 -0.010494 -0.008822 -0.006990 -0.005125 -0.003334 -0.001695 -0.000260 0.000944 0.001909 0.002642 0.003162 0.003490 0.003655 0.003682 0.003598 0.003428 0.003194 0.002919 0.002620 0.002313 0.002012 0.001725 0.001460 0.001221 0.001009 0.000826 0.000669 0.000536 0.000427 0.000337 0.000264 0.000206 0.000160 0.000124 0.000095 0.000073 0.000056 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000052 0.000068 0.000089 0.000116 0.000152 0.000197 0.000254 0.000325 0.000414 0.000522 0.000653 0.000811 0.000997 0.001213 0.001461 0.001739 0.002044 0.002371 0.002714 0.003061 0.003400 0.003714 0.003987 0.004196 0.004320 0.004334 0.004213 0.003933 0.003471 0.002809 0.001938 0.000860 -0.000406 -0.001822 -0.003328 -0.004837 -0.006244 -0.007421 -0.008235 -0.008548 -0.008240 -0.007216 -0.005424 -0.002865 0.000398 0.004237 0.008465 0.012846 0.017113 0.020988 0.024206 0.026541 0.027828 0.027973 0.026969 0.024894 0.021901 0.018207 0.014068 0.009761 0.005552 0.001681 -0.001659 -0.004330 -0.006259 -0.007431 -0.007886 -0.007707 -0.007008 -0.005917 -0.004570 -0.003093 -0.001600 -0.000181 0.001097 0.002190 0.003075 0.003749 0.004220 0.004504 0.004625 0.004608 0.004476 0.004254 0.003965 0.003631 0.003270 0.002899 0.002533 0.002184 0.001858 0.001562 0.001298 0.001067 0.000869 0.000701 0.000560 0.000444 0.000350 0.000274 0.000213 0.000166 0.000128 0.000099 0.000076 0.000058 0.000044 0.000033 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000032 0.000041 0.000054 0.000070 0.000092 0.000120 0.000156 0.000203 0.000263 0.000337 0.000431 0.000545 0.000686 0.000855 0.001056 0.001292 0.001564 0.001873 0.002218 0.002594 0.002996 0.003416 0.003841 0.004258 0.004650 0.004999 0.005283 0.005479 0.005566 0.005520 0.005320 0.004948 0.004395 0.003658 0.002751 0.001701 0.000558 -0.000610 -0.001715 -0.002649 -0.003299 -0.003547 -0.003286 -0.002432 -0.000935 0.001209 0.003950 0.007186 0.010759 0.014471 0.018094 0.021390 0.024133 0.026128 0.027231 0.027363 0.026517 0.024760 0.022223 0.019092 0.015588 0.011945 0.008390 0.005127 0.002316 0.000070 -0.001552 -0.002542 -0.002939 -0.002816 -0.002270 -0.001415 -0.000363 0.000777 0.001912 0.002967 0.003887 0.004638 0.005205 0.005586 0.005791 0.005838 0.005749 0.005547 0.005254 0.004893 0.004486 0.004050 0.003604 0.003163 0.002740 0.002343 0.001979 0.001654 0.001367 0.001118 0.000906 0.000728 0.000580 0.000459 0.000361 0.000282 0.000219 0.000170 0.000131 0.000101 0.000078 0.000059 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000042 0.000055 0.000072 0.000093 0.000122 0.000159 0.000208 0.000269 0.000347 0.000444 0.000564 0.000712 0.000891 0.001106 0.001359 0.001654 0.001992 0.002374 0.002796 0.003255 0.003743 0.004252 0.004768 0.005277 0.005761 0.006201 0.006576 0.006865 0.007047 0.007102 0.007011 0.006764 0.006353 0.005786 0.005080 0.004270 0.003408 0.002564 0.001821 0.001273 0.001019 0.001150 0.001740 0.002836 0.004449 0.006548 0.009054 0.011846 0.014767 0.017633 0.020252 0.022439 0.024036 0.024923 0.025037 0.024370 0.022978 0.020968 0.018491 0.015727 0.012866 0.010090 0.007559 0.005400 0.003696 0.002490 0.001780 0.001530 0.001675 0.002131 0.002807 0.003610 0.004453 0.005262 0.005978 0.006562 0.006988 0.007249 0.007348 0.007298 0.007115 0.006822 0.006440 0.005991 0.005495 0.004972 0.004439 0.003912 0.003404 0.002926 0.002485 0.002086 0.001733 0.001425 0.001161 0.000937 0.000750 0.000596 0.000470 0.000368 0.000287 0.000223 0.000172 0.000133 0.000102 0.000078 0.000060 0.000046 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000043 0.000056 0.000073 0.000095 0.000124 0.000161 0.000210 0.000273 0.000353 0.000453 0.000578 0.000732 0.000919 0.001145 0.001414 0.001729 0.002092 0.002506 0.002970 0.003481 0.004033 0.004619 0.005227 0.005845 0.006456 0.007043 0.007586 0.008065 0.008461 0.008753 0.008923 0.008957 0.008844 0.008584 0.008183 0.007664 0.007059 0.006420 0.005807 0.005295 0.004960 0.004879 0.005117 0.005720 0.006706 0.008062 0.009738 0.011651 0.013687 0.015710 0.017578 0.019150 0.020306 0.020953 0.021044 0.020572 0.019579 0.018148 0.016393 0.014451 0.012461 0.010559 0.008860 0.007452 0.006390 0.005694 0.005355 0.005336 0.005581 0.006021 0.006583 0.007195 0.007792 0.008321 0.008740 0.009022 0.009155 0.009137 0.008976 0.008688 0.008292 0.007808 0.007258 0.006663 0.006041 0.005410 0.004787 0.004184 0.003614 0.003086 0.002606 0.002176 0.001799 0.001473 0.001195 0.000961 0.000767 0.000607 0.000478 0.000374 0.000291 0.000225 0.000174 0.000134 0.000103 0.000079 0.000060 0.000046 0.000035 0.000027 0.000020 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000021 0.000027 0.000034 0.000044 0.000056 0.000073 0.000095 0.000124 0.000162 0.000212 0.000275 0.000356 0.000459 0.000587 0.000745 0.000939 0.001174 0.001455 0.001786 0.002171 0.002613 0.003112 0.003668 0.004276 0.004931 0.005622 0.006337 0.007063 0.007782 0.008477 0.009127 0.009715 0.010219 0.010620 0.010902 0.011049 0.011052 0.010909 0.010627 0.010223 0.009726 0.009179 0.008634 0.008148 0.007784 0.007597 0.007632 0.007917 0.008459 0.009236 0.010204 0.011295 0.012423 0.013493 0.014414 0.015102 0.015495 0.015559 0.015291 0.014718 0.013898 0.012906 0.011834 0.010773 0.009808 0.009009 0.008424 0.008076 0.007966 0.008074 0.008361 0.008779 0.009273 0.009789 0.010275 0.010688 0.010991 0.011163 0.011189 0.011068 0.010807 0.010418 0.009919 0.009332 0.008678 0.007977 0.007249 0.006514 0.005786 0.005082 0.004413 0.003788 0.003217 0.002702 0.002246 0.001849 0.001507 0.001218 0.000977 0.000777 0.000614 0.000482 0.000376 0.000292 0.000226 0.000174 0.000133 0.000102 0.000078 0.000060 0.000046 0.000035 0.000026 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000044 0.000056 0.000073 0.000095 0.000124 0.000162 0.000211 0.000275 0.000357 0.000460 0.000590 0.000752 0.000950 0.001191 0.001481 0.001824 0.002226 0.002691 0.003219 0.003813 0.004468 0.005180 0.005941 0.006741 0.007565 0.008398 0.009224 0.010023 0.010775 0.011461 0.012058 0.012547 0.012909 0.013126 0.013186 0.013083 0.012819 0.012403 0.011859 0.011218 0.010521 0.009815 0.009149 0.008567 0.008108 0.007795 0.007640 0.007635 0.007756 0.007968 0.008226 0.008483 0.008695 0.008828 0.008865 0.008802 0.008655 0.008454 0.008239 0.008054 0.007944 0.007944 0.008077 0.008352 0.008763 0.009289 0.009897 0.010550 0.011204 0.011818 0.012353 0.012778 0.013067 0.013206 0.013186 0.013007 0.012679 0.012215 0.011634 0.010958 0.010207 0.009406 0.008575 0.007734 0.006901 0.006090 0.005317 0.004591 0.003921 0.003313 0.002771 0.002294 0.001881 0.001529 0.001232 0.000985 0.000781 0.000616 0.000482 0.000376 0.000291 0.000224 0.000172 0.000132 0.000101 0.000077 0.000059 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000044 0.000056 0.000073 0.000094 0.000123 0.000161 0.000210 0.000273 0.000355 0.000458 0.000589 0.000752 0.000952 0.001197 0.001492 0.001844 0.002258 0.002739 0.003289 0.003911 0.004603 0.005361 0.006179 0.007046 0.007951 0.008879 0.009812 0.010733 0.011619 0.012452 0.013206 0.013860 0.014388 0.014767 0.014975 0.014993 0.014809 0.014417 0.013819 0.013031 0.012076 0.010990 0.009814 0.008594 0.007377 0.006206 0.005121 0.004151 0.003316 0.002626 0.002086 0.001691 0.001436 0.001315 0.001324 0.001461 0.001730 0.002135 0.002681 0.003369 0.004195 0.005149 0.006210 0.007350 0.008531 0.009714 0.010854 0.011912 0.012849 0.013634 0.014246 0.014668 0.014896 0.014928 0.014772 0.014442 0.013956 0.013334 0.012601 0.011781 0.010899 0.009978 0.009040 0.008106 0.007193 0.006315 0.005486 0.004715 0.004009 0.003374 0.002811 0.002319 0.001895 0.001536 0.001234 0.000984 0.000779 0.000613 0.000479 0.000372 0.000288 0.000221 0.000170 0.000130 0.000099 0.000075 0.000057 0.000044 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000043 0.000056 0.000072 0.000093 0.000121 0.000158 0.000207 0.000269 0.000350 0.000453 0.000583 0.000745 0.000946 0.001191 0.001489 0.001845 0.002265 0.002756 0.003321 0.003962 0.004680 0.005472 0.006332 0.007251 0.008217 0.009217 0.010233 0.011247 0.012237 0.013180 0.014052 0.014826 0.015473 0.015962 0.016265 0.016351 0.016194 0.015773 0.015077 0.014104 0.012864 0.011380 0.009689 0.007837 0.005882 0.003884 0.001908 0.000018 -0.001726 -0.003269 -0.004565 -0.005575 -0.006271 -0.006633 -0.006651 -0.006325 -0.005665 -0.004689 -0.003425 -0.001912 -0.000196 0.001666 0.003615 0.005588 0.007519 0.009350 0.011027 0.012505 0.013753 0.014748 0.015481 0.015952 0.016169 0.016149 0.015912 0.015482 0.014885 0.014149 0.013304 0.012377 0.011395 0.010383 0.009364 0.008359 0.007384 0.006456 0.005585 0.004781 0.004051 0.003397 0.002821 0.002320 0.001891 0.001528 0.001225 0.000975 0.000770 0.000604 0.000472 0.000366 0.000282 0.000217 0.000166 0.000127 0.000096 0.000073 0.000056 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000016 0.000021 0.000026 0.000034 0.000043 0.000055 0.000071 0.000091 0.000119 0.000155 0.000202 0.000264 0.000343 0.000444 0.000572 0.000732 0.000931 0.001175 0.001471 0.001827 0.002249 0.002744 0.003315 0.003967 0.004700 0.005513 0.006400 0.007353 0.008362 0.009412 0.010486 0.011565 0.012627 0.013646 0.014596 0.015448 0.016168 0.016721 0.017070 0.017176 0.017002 0.016514 0.015688 0.014508 0.012973 0.011097 0.008911 0.006464 0.003820 0.001058 -0.001736 -0.004467 -0.007040 -0.009360 -0.011342 -0.012911 -0.014006 -0.014587 -0.014630 -0.014135 -0.013120 -0.011626 -0.009711 -0.007448 -0.004924 -0.002231 0.000533 0.003275 0.005905 0.008347 0.010538 0.012431 0.013997 0.015221 0.016105 0.016662 0.016914 0.016888 0.016616 0.016132 0.015469 0.014661 0.013743 0.012744 0.011694 0.010619 0.009544 0.008490 0.007474 0.006512 0.005614 0.004791 0.004046 0.003383 0.002801 0.002298 0.001868 0.001507 0.001205 0.000957 0.000755 0.000591 0.000461 0.000357 0.000275 0.000211 0.000161 0.000123 0.000093 0.000071 0.000053 0.000040 0.000031 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000053 0.000069 0.000089 0.000116 0.000151 0.000197 0.000257 0.000334 0.000432 0.000557 0.000714 0.000908 0.001148 0.001441 0.001793 0.002212 0.002704 0.003274 0.003928 0.004665 0.005486 0.006386 0.007357 0.008390 0.009469 0.010577 0.011694 0.012797 0.013859 0.014852 0.015743 0.016496 0.017072 0.017426 0.017513 0.017288 0.016707 0.015733 0.014342 0.012521 0.010279 0.007642 0.004661 0.001406 -0.002030 -0.005540 -0.009006 -0.012299 -0.015294 -0.017871 -0.019924 -0.021367 -0.022138 -0.022203 -0.021561 -0.020241 -0.018299 -0.015819 -0.012906 -0.009677 -0.006261 -0.002782 0.000636 0.003887 0.006877 0.009536 0.011815 0.013686 0.015142 0.016192 0.016860 0.017177 0.017182 0.016914 0.016416 0.015726 0.014885 0.013928 0.012889 0.011801 0.010691 0.009584 0.008503 0.007464 0.006485 0.005575 0.004744 0.003996 0.003333 0.002753 0.002253 0.001828 0.001471 0.001175 0.000931 0.000733 0.000574 0.000446 0.000345 0.000265 0.000203 0.000155 0.000118 0.000089 0.000068 0.000051 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000032 0.000040 0.000052 0.000067 0.000086 0.000112 0.000146 0.000190 0.000248 0.000322 0.000417 0.000538 0.000690 0.000879 0.001113 0.001398 0.001743 0.002154 0.002638 0.003201 0.003847 0.004579 0.005396 0.006295 0.007269 0.008307 0.009395 0.010515 0.011645 0.012762 0.013838 0.014842 0.015740 0.016491 0.017055 0.017382 0.017422 0.017123 0.016434 0.015311 0.013719 0.011641 0.009077 0.006054 0.002620 -0.001145 -0.005142 -0.009245 -0.013315 -0.017201 -0.020750 -0.023816 -0.026266 -0.027993 -0.028920 -0.029004 -0.028243 -0.026672 -0.024365 -0.021423 -0.017976 -0.014169 -0.010156 -0.006087 -0.002105 0.001665 0.005119 0.008181 0.010797 0.012943 0.014616 0.015832 0.016621 0.017024 0.017084 0.016851 0.016370 0.015686 0.014842 0.013878 0.012829 0.011730 0.010608 0.009492 0.008403 0.007361 0.006380 0.005472 0.004645 0.003904 0.003248 0.002678 0.002187 0.001772 0.001423 0.001135 0.000898 0.000706 0.000552 0.000429 0.000331 0.000255 0.000195 0.000148 0.000113 0.000085 0.000064 0.000049 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000014 0.000018 0.000024 0.000030 0.000039 0.000050 0.000064 0.000083 0.000108 0.000140 0.000183 0.000238 0.000309 0.000400 0.000516 0.000662 0.000844 0.001070 0.001345 0.001679 0.002078 0.002549 0.003098 0.003729 0.004447 0.005250 0.006135 0.007097 0.008124 0.009203 0.010314 0.011436 0.012544 0.013608 0.014596 0.015472 0.016195 0.016721 0.016998 0.016972 0.016588 0.015790 0.014527 0.012760 0.010466 0.007642 0.004310 0.000523 -0.003639 -0.008066 -0.012623 -0.017155 -0.021492 -0.025463 -0.028899 -0.031651 -0.033594 -0.034639 -0.034738 -0.033887 -0.032128 -0.029543 -0.026252 -0.022400 -0.018153 -0.013684 -0.009163 -0.004747 -0.000574 0.003245 0.006626 0.009516 0.011892 0.013753 0.015121 0.016029 0.016525 0.016657 0.016478 0.016038 0.015385 0.014565 0.013618 0.012584 0.011496 0.010386 0.009280 0.008202 0.007171 0.006204 0.005310 0.004499 0.003773 0.003134 0.002579 0.002103 0.001701 0.001365 0.001087 0.000859 0.000675 0.000527 0.000409 0.000316 0.000243 0.000186 0.000141 0.000107 0.000081 0.000061 0.000046 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000029 0.000037 0.000047 0.000061 0.000079 0.000103 0.000134 0.000175 0.000227 0.000294 0.000381 0.000491 0.000630 0.000804 0.001020 0.001284 0.001604 0.001987 0.002440 0.002969 0.003580 0.004274 0.005053 0.005914 0.006851 0.007853 0.008907 0.009992 0.011087 0.012165 0.013196 0.014147 0.014981 0.015656 0.016125 0.016338 0.016238 0.015768 0.014868 0.013486 0.011580 0.009123 0.006109 0.002559 -0.001474 -0.005909 -0.010630 -0.015494 -0.020338 -0.024979 -0.029233 -0.032919 -0.035873 -0.037962 -0.039087 -0.039196 -0.038286 -0.036401 -0.033631 -0.030105 -0.025982 -0.021439 -0.016663 -0.011834 -0.007122 -0.002671 0.001402 0.005011 0.008102 0.010652 0.012662 0.014156 0.015172 0.015758 0.015967 0.015854 0.015470 0.014866 0.014088 0.013179 0.012179 0.011122 0.010041 0.008963 0.007912 0.006908 0.005966 0.005098 0.004312 0.003610 0.002994 0.002460 0.002003 0.001618 0.001297 0.001032 0.000815 0.000640 0.000500 0.000388 0.000299 0.000230 0.000176 0.000134 0.000102 0.000077 0.000058 0.000044 0.000033 0.000025 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000035 0.000045 0.000058 0.000075 0.000098 0.000127 0.000165 0.000215 0.000279 0.000360 0.000464 0.000595 0.000760 0.000964 0.001215 0.001519 0.001884 0.002315 0.002820 0.003403 0.004068 0.004815 0.005642 0.006543 0.007508 0.008522 0.009567 0.010619 0.011651 0.012634 0.013532 0.014309 0.014922 0.015326 0.015468 0.015293 0.014743 0.013759 0.012288 0.010285 0.007723 0.004595 0.000921 -0.003248 -0.007829 -0.012705 -0.017732 -0.022739 -0.027539 -0.031941 -0.035756 -0.038817 -0.040981 -0.042149 -0.042265 -0.041324 -0.039374 -0.036509 -0.032862 -0.028597 -0.023901 -0.018964 -0.013974 -0.009103 -0.004501 -0.000286 0.003454 0.006666 0.009327 0.011439 0.013027 0.014129 0.014796 0.015080 0.015035 0.014716 0.014171 0.013449 0.012593 0.011642 0.010632 0.009594 0.008558 0.007547 0.006581 0.005677 0.004844 0.004091 0.003421 0.002833 0.002325 0.001891 0.001526 0.001222 0.000972 0.000768 0.000603 0.000470 0.000365 0.000282 0.000217 0.000166 0.000127 0.000096 0.000073 0.000055 0.000042 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000033 0.000042 0.000055 0.000071 0.000092 0.000120 0.000156 0.000202 0.000262 0.000338 0.000436 0.000559 0.000713 0.000905 0.001141 0.001427 0.001770 0.002178 0.002654 0.003206 0.003835 0.004544 0.005329 0.006185 0.007103 0.008067 0.009060 0.010057 0.011031 0.011953 0.012788 0.013499 0.014043 0.014377 0.014449 0.014205 0.013589 0.012544 0.011017 0.008964 0.006359 0.003194 -0.000512 -0.004709 -0.009316 -0.014217 -0.019267 -0.024297 -0.029119 -0.033542 -0.037376 -0.040452 -0.042628 -0.043802 -0.043920 -0.042977 -0.041019 -0.038142 -0.034479 -0.030197 -0.025480 -0.020521 -0.015507 -0.010611 -0.005980 -0.001733 0.002044 0.005298 0.008005 0.010169 0.011813 0.012977 0.013707 0.014056 0.014077 0.013824 0.013345 0.012687 0.011892 0.011001 0.010048 0.009066 0.008083 0.007123 0.006206 0.005347 0.004558 0.003845 0.003211 0.002656 0.002178 0.001770 0.001428 0.001143 0.000908 0.000717 0.000563 0.000440 0.000342 0.000265 0.000204 0.000157 0.000120 0.000091 0.000069 0.000052 0.000039 0.000030 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000030 0.000039 0.000051 0.000066 0.000086 0.000112 0.000146 0.000189 0.000244 0.000316 0.000406 0.000521 0.000665 0.000843 0.001063 0.001330 0.001650 0.002031 0.002477 0.002993 0.003583 0.004247 0.004985 0.005790 0.006652 0.007559 0.008490 0.009423 0.010332 0.011186 0.011951 0.012591 0.013065 0.013330 0.013338 0.013036 0.012372 0.011291 0.009743 0.007688 0.005100 0.001970 -0.001682 -0.005809 -0.010331 -0.015137 -0.020086 -0.025012 -0.029735 -0.034065 -0.037818 -0.040829 -0.042959 -0.044109 -0.044225 -0.043303 -0.041388 -0.038573 -0.034989 -0.030798 -0.026180 -0.021324 -0.016410 -0.011608 -0.007060 -0.002883 0.000842 0.004061 0.006752 0.008917 0.010580 0.011775 0.012548 0.012950 0.013030 0.012840 0.012427 0.011836 0.011109 0.010284 0.009396 0.008478 0.007557 0.006656 0.005795 0.004989 0.004249 0.003581 0.002988 0.002469 0.002023 0.001643 0.001325 0.001060 0.000843 0.000666 0.000523 0.000409 0.000318 0.000247 0.000191 0.000147 0.000113 0.000086 0.000065 0.000050 0.000038 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000022 0.000028 0.000037 0.000048 0.000062 0.000080 0.000104 0.000135 0.000175 0.000227 0.000293 0.000377 0.000483 0.000615 0.000780 0.000983 0.001230 0.001526 0.001878 0.002291 0.002770 0.003318 0.003935 0.004621 0.005369 0.006171 0.007014 0.007878 0.008742 0.009579 0.010361 0.011054 0.011623 0.012029 0.012231 0.012183 0.011837 0.011144 0.010054 0.008521 0.006508 0.003990 0.000961 -0.002560 -0.006530 -0.010872 -0.015480 -0.020221 -0.024938 -0.029456 -0.033597 -0.037186 -0.040064 -0.042100 -0.043199 -0.043310 -0.042429 -0.040599 -0.037909 -0.034483 -0.030476 -0.026059 -0.021411 -0.016705 -0.012100 -0.007733 -0.003714 -0.000121 0.002996 0.005613 0.007734 0.009377 0.010575 0.011369 0.011808 0.011936 0.011803 0.011453 0.010929 0.010271 0.009516 0.008699 0.007850 0.006996 0.006160 0.005361 0.004613 0.003926 0.003306 0.002757 0.002277 0.001865 0.001514 0.001221 0.000977 0.000777 0.000614 0.000483 0.000378 0.000295 0.000229 0.000178 0.000137 0.000106 0.000081 0.000062 0.000047 0.000036 0.000027 0.000021 0.000015 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000034 0.000044 0.000057 0.000074 0.000096 0.000125 0.000162 0.000210 0.000270 0.000347 0.000444 0.000566 0.000717 0.000903 0.001129 0.001400 0.001723 0.002103 0.002543 0.003046 0.003614 0.004245 0.004935 0.005673 0.006448 0.007242 0.008034 0.008798 0.009506 0.010127 0.010628 0.010970 0.011117 0.011024 0.010650 0.009948 0.008875 0.007389 0.005456 0.003056 0.000183 -0.003146 -0.006887 -0.010971 -0.015299 -0.019747 -0.024167 -0.028399 -0.032275 -0.035632 -0.038324 -0.040227 -0.041255 -0.041358 -0.040535 -0.038824 -0.036308 -0.033104 -0.029354 -0.025219 -0.020864 -0.016450 -0.012127 -0.008019 -0.004231 -0.000835 0.002122 0.004617 0.006651 0.008240 0.009413 0.010208 0.010666 0.010831 0.010747 0.010454 0.009994 0.009405 0.008722 0.007977 0.007200 0.006417 0.005649 0.004915 0.004228 0.003597 0.003028 0.002524 0.002084 0.001706 0.001386 0.001117 0.000894 0.000711 0.000563 0.000443 0.000348 0.000272 0.000212 0.000165 0.000128 0.000099 0.000076 0.000058 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000041 0.000053 0.000068 0.000089 0.000115 0.000149 0.000193 0.000248 0.000318 0.000407 0.000517 0.000655 0.000823 0.001029 0.001275 0.001569 0.001914 0.002315 0.002774 0.003292 0.003868 0.004497 0.005170 0.005877 0.006599 0.007318 0.008009 0.008645 0.009197 0.009633 0.009919 0.010018 0.009894 0.009506 0.008814 0.007780 0.006368 0.004548 0.002302 -0.000372 -0.003458 -0.006917 -0.010685 -0.014671 -0.018762 -0.022823 -0.026707 -0.030263 -0.033341 -0.035807 -0.037551 -0.038492 -0.038586 -0.037831 -0.036264 -0.033958 -0.031020 -0.027582 -0.023787 -0.019788 -0.015731 -0.011750 -0.007962 -0.004460 -0.001311 0.001440 0.003773 0.005686 0.007193 0.008317 0.009092 0.009555 0.009744 0.009699 0.009457 0.009058 0.008535 0.007922 0.007249 0.006545 0.005834 0.005136 0.004469 0.003843 0.003269 0.002752 0.002294 0.001894 0.001551 0.001259 0.001015 0.000813 0.000648 0.000513 0.000405 0.000318 0.000249 0.000195 0.000152 0.000118 0.000092 0.000071 0.000055 0.000042 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000048 0.000063 0.000081 0.000106 0.000137 0.000176 0.000226 0.000290 0.000370 0.000470 0.000594 0.000746 0.000931 0.001153 0.001418 0.001729 0.002091 0.002506 0.002974 0.003495 0.004064 0.004673 0.005311 0.005963 0.006610 0.007229 0.007796 0.008283 0.008661 0.008897 0.008960 0.008815 0.008427 0.007762 0.006786 0.005469 0.003786 0.001723 -0.000721 -0.003532 -0.006673 -0.010086 -0.013690 -0.017382 -0.021043 -0.024542 -0.027741 -0.030509 -0.032726 -0.034292 -0.035137 -0.035222 -0.034543 -0.033134 -0.031062 -0.028421 -0.025327 -0.021911 -0.018307 -0.014647 -0.011051 -0.007621 -0.004443 -0.001576 0.000938 0.003080 0.004847 0.006248 0.007304 0.008042 0.008495 0.008696 0.008681 0.008484 0.008139 0.007678 0.007133 0.006532 0.005900 0.005260 0.004632 0.004030 0.003466 0.002949 0.002483 0.002070 0.001710 0.001400 0.001137 0.000917 0.000735 0.000586 0.000465 0.000367 0.000289 0.000227 0.000178 0.000140 0.000109 0.000085 0.000066 0.000052 0.000040 0.000031 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000044 0.000057 0.000074 0.000096 0.000125 0.000160 0.000206 0.000263 0.000335 0.000425 0.000535 0.000671 0.000837 0.001035 0.001272 0.001551 0.001875 0.002247 0.002667 0.003134 0.003644 0.004191 0.004762 0.005346 0.005923 0.006475 0.006976 0.007404 0.007729 0.007923 0.007958 0.007802 0.007427 0.006801 0.005898 0.004692 0.003163 0.001300 -0.000897 -0.003413 -0.006216 -0.009254 -0.012454 -0.015728 -0.018969 -0.022063 -0.024890 -0.027334 -0.029290 -0.030671 -0.031416 -0.031490 -0.030892 -0.029649 -0.027821 -0.025489 -0.022757 -0.019738 -0.016550 -0.013307 -0.010114 -0.007064 -0.004229 -0.001664 0.000594 0.002527 0.004130 0.005410 0.006382 0.007071 0.007502 0.007705 0.007711 0.007551 0.007255 0.006852 0.006370 0.005837 0.005274 0.004704 0.004143 0.003606 0.003103 0.002641 0.002224 0.001855 0.001533 0.001256 0.001021 0.000824 0.000661 0.000527 0.000419 0.000331 0.000262 0.000206 0.000162 0.000128 0.000100 0.000079 0.000062 0.000048 0.000038 0.000029 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000040 0.000052 0.000068 0.000088 0.000113 0.000145 0.000186 0.000237 0.000301 0.000381 0.000480 0.000600 0.000747 0.000924 0.001134 0.001381 0.001669 0.002000 0.002374 0.002789 0.003243 0.003729 0.004237 0.004755 0.005267 0.005755 0.006196 0.006569 0.006848 0.007008 0.007023 0.006866 0.006512 0.005936 0.005116 0.004030 0.002663 0.001008 -0.000934 -0.003150 -0.005610 -0.008268 -0.011063 -0.013916 -0.016736 -0.019424 -0.021878 -0.023998 -0.025693 -0.026890 -0.027535 -0.027599 -0.027081 -0.026004 -0.024420 -0.022399 -0.020029 -0.017408 -0.014636 -0.011812 -0.009027 -0.006359 -0.003872 -0.001614 0.000381 0.002097 0.003527 0.004676 0.005556 0.006185 0.006585 0.006782 0.006802 0.006671 0.006418 0.006067 0.005646 0.005176 0.004679 0.004175 0.003679 0.003203 0.002757 0.002348 0.001979 0.001651 0.001365 0.001119 0.000910 0.000735 0.000590 0.000471 0.000375 0.000297 0.000235 0.000186 0.000147 0.000116 0.000092 0.000072 0.000057 0.000045 0.000035 0.000027 0.000021 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000037 0.000048 0.000062 0.000079 0.000102 0.000131 0.000167 0.000213 0.000270 0.000340 0.000427 0.000534 0.000663 0.000819 0.001004 0.001222 0.001476 0.001768 0.002097 0.002464 0.002865 0.003294 0.003742 0.004199 0.004650 0.005078 0.005465 0.005789 0.006028 0.006160 0.006161 0.006011 0.005685 0.005166 0.004433 0.003471 0.002269 0.000821 -0.000870 -0.002791 -0.004915 -0.007205 -0.009605 -0.012050 -0.014463 -0.016760 -0.018853 -0.020660 -0.022104 -0.023123 -0.023672 -0.023727 -0.023286 -0.022371 -0.021022 -0.019301 -0.017281 -0.015043 -0.012674 -0.010256 -0.007865 -0.005569 -0.003422 -0.001466 0.000271 0.001770 0.003026 0.004041 0.004823 0.005386 0.005749 0.005933 0.005960 0.005854 0.005637 0.005334 0.004967 0.004556 0.004121 0.003679 0.003243 0.002825 0.002433 0.002073 0.001748 0.001460 0.001208 0.000991 0.000807 0.000652 0.000524 0.000419 0.000334 0.000265 0.000211 0.000167 0.000133 0.000105 0.000083 0.000066 0.000052 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000026 0.000033 0.000043 0.000056 0.000072 0.000092 0.000118 0.000150 0.000190 0.000240 0.000302 0.000378 0.000472 0.000585 0.000721 0.000883 0.001074 0.001297 0.001552 0.001840 0.002162 0.002513 0.002888 0.003281 0.003681 0.004076 0.004450 0.004786 0.005067 0.005272 0.005382 0.005376 0.005236 0.004944 0.004483 0.003840 0.003001 0.001960 0.000712 -0.000738 -0.002378 -0.004186 -0.006127 -0.008156 -0.010219 -0.012249 -0.014179 -0.015935 -0.017450 -0.018659 -0.019512 -0.019972 -0.020019 -0.019651 -0.018885 -0.017758 -0.016317 -0.014624 -0.012746 -0.010754 -0.008717 -0.006697 -0.004751 -0.002925 -0.001255 0.000234 0.001525 0.002612 0.003495 0.004178 0.004674 0.004996 0.005163 0.005192 0.005104 0.004919 0.004658 0.004339 0.003982 0.003604 0.003219 0.002839 0.002475 0.002133 0.001819 0.001535 0.001283 0.001062 0.000872 0.000711 0.000575 0.000463 0.000371 0.000296 0.000236 0.000188 0.000149 0.000119 0.000095 0.000076 0.000060 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000050 0.000064 0.000082 0.000105 0.000133 0.000169 0.000212 0.000267 0.000333 0.000415 0.000513 0.000632 0.000773 0.000939 0.001132 0.001353 0.001604 0.001883 0.002188 0.002515 0.002857 0.003205 0.003547 0.003872 0.004164 0.004407 0.004582 0.004675 0.004666 0.004541 0.004284 0.003883 0.003326 0.002606 0.001716 0.000656 -0.000570 -0.001950 -0.003465 -0.005087 -0.006777 -0.008489 -0.010172 -0.011767 -0.013217 -0.014465 -0.015461 -0.016164 -0.016543 -0.016582 -0.016280 -0.015652 -0.014725 -0.013539 -0.012144 -0.010593 -0.008945 -0.007255 -0.005574 -0.003949 -0.002419 -0.001013 0.000246 0.001343 0.002270 0.003026 0.003615 0.004043 0.004324 0.004470 0.004498 0.004424 0.004266 0.004041 0.003766 0.003458 0.003131 0.002797 0.002469 0.002153 0.001857 0.001584 0.001338 0.001120 0.000928 0.000763 0.000623 0.000505 0.000407 0.000327 0.000261 0.000209 0.000166 0.000133 0.000106 0.000085 0.000068 0.000054 0.000044 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000057 0.000073 0.000093 0.000118 0.000149 0.000187 0.000234 0.000292 0.000363 0.000448 0.000551 0.000672 0.000815 0.000982 0.001173 0.001389 0.001629 0.001893 0.002174 0.002470 0.002770 0.003066 0.003347 0.003599 0.003808 0.003959 0.004037 0.004029 0.003920 0.003699 0.003356 0.002882 0.002272 0.001523 0.000634 -0.000388 -0.001534 -0.002787 -0.004122 -0.005509 -0.006910 -0.008282 -0.009580 -0.010758 -0.011771 -0.012578 -0.013148 -0.013456 -0.013488 -0.013246 -0.012739 -0.011990 -0.011030 -0.009898 -0.008638 -0.007295 -0.005914 -0.004535 -0.003198 -0.001932 -0.000764 0.000286 0.001205 0.001986 0.002624 0.003123 0.003488 0.003727 0.003853 0.003877 0.003813 0.003678 0.003485 0.003249 0.002984 0.002702 0.002415 0.002133 0.001861 0.001606 0.001372 0.001160 0.000971 0.000806 0.000664 0.000543 0.000441 0.000356 0.000286 0.000230 0.000184 0.000147 0.000118 0.000094 0.000076 0.000061 0.000049 0.000039 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000051 0.000065 0.000082 0.000104 0.000131 0.000164 0.000205 0.000255 0.000316 0.000390 0.000477 0.000582 0.000704 0.000846 0.001010 0.001194 0.001400 0.001626 0.001867 0.002120 0.002378 0.002632 0.002874 0.003090 0.003270 0.003400 0.003468 0.003461 0.003369 0.003183 0.002894 0.002497 0.001987 0.001365 0.000630 -0.000212 -0.001151 -0.002173 -0.003258 -0.004380 -0.005509 -0.006612 -0.007653 -0.008595 -0.009404 -0.010049 -0.010503 -0.010749 -0.010777 -0.010586 -0.010184 -0.009588 -0.008824 -0.007921 -0.006912 -0.005834 -0.004720 -0.003605 -0.002518 -0.001485 -0.000528 0.000337 0.001098 0.001746 0.002278 0.002695 0.003001 0.003202 0.003306 0.003325 0.003270 0.003153 0.002988 0.002786 0.002559 0.002318 0.002072 0.001830 0.001598 0.001380 0.001180 0.000999 0.000838 0.000696 0.000574 0.000470 0.000383 0.000310 0.000250 0.000201 0.000161 0.000129 0.000104 0.000084 0.000067 0.000054 0.000044 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000028 0.000035 0.000045 0.000057 0.000072 0.000091 0.000114 0.000143 0.000179 0.000222 0.000274 0.000337 0.000412 0.000501 0.000605 0.000726 0.000864 0.001021 0.001196 0.001387 0.001592 0.001808 0.002028 0.002245 0.002451 0.002636 0.002790 0.002902 0.002961 0.002958 0.002883 0.002729 0.002490 0.002162 0.001742 0.001231 0.000631 -0.000054 -0.000814 -0.001637 -0.002507 -0.003403 -0.004301 -0.005175 -0.005997 -0.006739 -0.007376 -0.007883 -0.008241 -0.008435 -0.008459 -0.008311 -0.007998 -0.007532 -0.006933 -0.006222 -0.005427 -0.004573 -0.003688 -0.002797 -0.001925 -0.001092 -0.000317 0.000387 0.001009 0.001540 0.001979 0.002323 0.002575 0.002740 0.002825 0.002839 0.002790 0.002689 0.002547 0.002375 0.002181 0.001976 0.001767 0.001561 0.001364 0.001179 0.001009 0.000855 0.000718 0.000598 0.000494 0.000406 0.000331 0.000269 0.000217 0.000175 0.000141 0.000113 0.000091 0.000074 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000040 0.000050 0.000063 0.000080 0.000100 0.000124 0.000155 0.000192 0.000237 0.000290 0.000354 0.000429 0.000517 0.000618 0.000735 0.000867 0.001014 0.001175 0.001349 0.001531 0.001717 0.001901 0.002076 0.002234 0.002366 0.002462 0.002515 0.002515 0.002456 0.002332 0.002137 0.001870 0.001529 0.001115 0.000630 0.000080 -0.000528 -0.001184 -0.001873 -0.002579 -0.003283 -0.003967 -0.004607 -0.005185 -0.005679 -0.006072 -0.006351 -0.006503 -0.006523 -0.006411 -0.006171 -0.005813 -0.005350 -0.004799 -0.004179 -0.003512 -0.002816 -0.002113 -0.001422 -0.000758 -0.000137 0.000429 0.000930 0.001361 0.001717 0.001997 0.002202 0.002336 0.002404 0.002412 0.002369 0.002282 0.002160 0.002013 0.001848 0.001674 0.001498 0.001324 0.001157 0.001001 0.000857 0.000727 0.000612 0.000511 0.000423 0.000348 0.000285 0.000232 0.000188 0.000152 0.000123 0.000099 0.000080 0.000065 0.000052 0.000042 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000055 0.000069 0.000087 0.000108 0.000134 0.000165 0.000203 0.000248 0.000302 0.000365 0.000439 0.000524 0.000621 0.000731 0.000855 0.000990 0.001135 0.001288 0.001445 0.001600 0.001748 0.001882 0.001994 0.002077 0.002124 0.002128 0.002083 0.001985 0.001829 0.001615 0.001342 0.001010 0.000623 0.000186 -0.000295 -0.000811 -0.001351 -0.001901 -0.002448 -0.002975 -0.003468 -0.003911 -0.004290 -0.004592 -0.004806 -0.004924 -0.004942 -0.004859 -0.004678 -0.004406 -0.004053 -0.003632 -0.003155 -0.002639 -0.002099 -0.001550 -0.001008 -0.000484 0.000007 0.000457 0.000858 0.001202 0.001488 0.001713 0.001878 0.001984 0.002037 0.002041 0.002002 0.001926 0.001822 0.001697 0.001558 0.001411 0.001262 0.001116 0.000976 0.000845 0.000724 0.000616 0.000519 0.000434 0.000360 0.000297 0.000244 0.000199 0.000162 0.000131 0.000106 0.000086 0.000070 0.000056 0.000046 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000048 0.000060 0.000075 0.000093 0.000115 0.000142 0.000174 0.000212 0.000256 0.000309 0.000370 0.000441 0.000522 0.000613 0.000716 0.000828 0.000950 0.001077 0.001208 0.001338 0.001462 0.001575 0.001670 0.001742 0.001784 0.001791 0.001759 0.001682 0.001560 0.001391 0.001175 0.000913 0.000608 0.000264 -0.000113 -0.000515 -0.000933 -0.001358 -0.001777 -0.002180 -0.002555 -0.002891 -0.003178 -0.003407 -0.003570 -0.003661 -0.003677 -0.003617 -0.003483 -0.003280 -0.003014 -0.002695 -0.002332 -0.001938 -0.001522 -0.001098 -0.000676 -0.000268 0.000118 0.000472 0.000787 0.001060 0.001286 0.001465 0.001595 0.001679 0.001719 0.001719 0.001683 0.001618 0.001530 0.001424 0.001306 0.001182 0.001058 0.000935 0.000819 0.000709 0.000609 0.000518 0.000438 0.000367 0.000305 0.000252 0.000208 0.000170 0.000139 0.000113 0.000092 0.000075 0.000060 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000022 0.000027 0.000034 0.000042 0.000052 0.000064 0.000080 0.000098 0.000121 0.000147 0.000179 0.000216 0.000260 0.000310 0.000369 0.000435 0.000511 0.000596 0.000689 0.000790 0.000895 0.001004 0.001112 0.001216 0.001310 0.001391 0.001452 0.001490 0.001500 0.001477 0.001420 0.001326 0.001195 0.001026 0.000821 0.000583 0.000315 0.000023 -0.000288 -0.000609 -0.000932 -0.001251 -0.001555 -0.001838 -0.002091 -0.002307 -0.002479 -0.002602 -0.002672 -0.002686 -0.002644 -0.002546 -0.002395 -0.002198 -0.001958 -0.001685 -0.001385 -0.001068 -0.000743 -0.000418 -0.000102 0.000197 0.000472 0.000719 0.000932 0.001109 0.001248 0.001350 0.001415 0.001444 0.001441 0.001409 0.001353 0.001278 0.001188 0.001089 0.000986 0.000882 0.000780 0.000683 0.000592 0.000509 0.000434 0.000367 0.000308 0.000257 0.000213 0.000176 0.000144 0.000118 0.000097 0.000079 0.000064 0.000052 0.000042 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000045 0.000055 0.000068 0.000084 0.000102 0.000125 0.000151 0.000181 0.000217 0.000259 0.000307 0.000361 0.000424 0.000493 0.000570 0.000653 0.000740 0.000830 0.000919 0.001005 0.001084 0.001151 0.001204 0.001238 0.001249 0.001235 0.001193 0.001122 0.001022 0.000891 0.000733 0.000549 0.000343 0.000118 -0.000119 -0.000363 -0.000608 -0.000848 -0.001076 -0.001288 -0.001476 -0.001637 -0.001766 -0.001859 -0.001913 -0.001925 -0.001895 -0.001825 -0.001715 -0.001568 -0.001390 -0.001186 -0.000960 -0.000719 -0.000471 -0.000223 0.000019 0.000249 0.000461 0.000651 0.000816 0.000953 0.001060 0.001138 0.001187 0.001208 0.001203 0.001174 0.001126 0.001062 0.000986 0.000904 0.000818 0.000731 0.000647 0.000567 0.000492 0.000424 0.000362 0.000307 0.000258 0.000216 0.000179 0.000148 0.000122 0.000100 0.000082 0.000067 0.000055 0.000045 0.000036 0.000030 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000025 0.000031 0.000038 0.000047 0.000058 0.000071 0.000086 0.000104 0.000126 0.000151 0.000180 0.000214 0.000253 0.000298 0.000349 0.000406 0.000469 0.000537 0.000608 0.000682 0.000755 0.000826 0.000891 0.000948 0.000993 0.001023 0.001035 0.001027 0.000998 0.000945 0.000869 0.000770 0.000649 0.000508 0.000351 0.000180 0.000000 -0.000184 -0.000368 -0.000547 -0.000717 -0.000874 -0.001014 -0.001134 -0.001230 -0.001299 -0.001340 -0.001351 -0.001331 -0.001280 -0.001200 -0.001093 -0.000961 -0.000808 -0.000639 -0.000457 -0.000269 -0.000080 0.000104 0.000279 0.000441 0.000586 0.000711 0.000815 0.000897 0.000956 0.000993 0.001006 0.000999 0.000974 0.000932 0.000878 0.000815 0.000746 0.000675 0.000603 0.000534 0.000468 0.000407 0.000351 0.000300 0.000255 0.000215 0.000180 0.000150 0.000124 0.000103 0.000084 0.000069 0.000057 0.000046 0.000038 0.000031 0.000025 0.000020 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000049 0.000060 0.000072 0.000087 0.000105 0.000125 0.000149 0.000176 0.000208 0.000245 0.000286 0.000333 0.000384 0.000439 0.000498 0.000558 0.000618 0.000676 0.000729 0.000776 0.000814 0.000840 0.000853 0.000850 0.000830 0.000792 0.000735 0.000661 0.000570 0.000463 0.000344 0.000215 0.000079 -0.000059 -0.000196 -0.000329 -0.000455 -0.000571 -0.000674 -0.000763 -0.000834 -0.000885 -0.000916 -0.000926 -0.000912 -0.000876 -0.000818 -0.000739 -0.000642 -0.000528 -0.000401 -0.000265 -0.000123 0.000019 0.000159 0.000291 0.000413 0.000522 0.000617 0.000695 0.000756 0.000800 0.000826 0.000835 0.000827 0.000804 0.000768 0.000722 0.000670 0.000613 0.000554 0.000495 0.000438 0.000384 0.000335 0.000289 0.000247 0.000210 0.000178 0.000149 0.000124 0.000103 0.000086 0.000071 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000041 0.000050 0.000060 0.000072 0.000086 0.000103 0.000122 0.000145 0.000170 0.000200 0.000234 0.000272 0.000313 0.000358 0.000405 0.000454 0.000502 0.000549 0.000593 0.000632 0.000664 0.000687 0.000699 0.000699 0.000686 0.000659 0.000618 0.000563 0.000495 0.000415 0.000325 0.000228 0.000127 0.000024 -0.000077 -0.000176 -0.000269 -0.000354 -0.000430 -0.000495 -0.000547 -0.000586 -0.000609 -0.000616 -0.000607 -0.000581 -0.000539 -0.000482 -0.000410 -0.000325 -0.000231 -0.000128 -0.000022 0.000085 0.000190 0.000289 0.000380 0.000461 0.000531 0.000589 0.000635 0.000666 0.000684 0.000689 0.000680 0.000660 0.000629 0.000591 0.000547 0.000500 0.000452 0.000404 0.000358 0.000314 0.000273 0.000236 0.000203 0.000172 0.000146 0.000123 0.000103 0.000085 0.000071 0.000059 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000042 0.000050 0.000060 0.000071 0.000084 0.000100 0.000118 0.000139 0.000163 0.000190 0.000221 0.000254 0.000290 0.000328 0.000367 0.000407 0.000445 0.000480 0.000512 0.000538 0.000558 0.000570 0.000572 0.000564 0.000546 0.000516 0.000475 0.000425 0.000365 0.000299 0.000227 0.000152 0.000075 0.000000 -0.000072 -0.000141 -0.000204 -0.000259 -0.000307 -0.000345 -0.000373 -0.000390 -0.000396 -0.000390 -0.000371 -0.000340 -0.000298 -0.000245 -0.000182 -0.000111 -0.000035 0.000045 0.000125 0.000203 0.000276 0.000343 0.000403 0.000455 0.000497 0.000530 0.000552 0.000564 0.000565 0.000557 0.000539 0.000513 0.000481 0.000445 0.000406 0.000367 0.000328 0.000290 0.000255 0.000222 0.000192 0.000165 0.000141 0.000119 0.000100 0.000084 0.000070 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000035 0.000041 0.000049 0.000058 0.000069 0.000081 0.000096 0.000113 0.000132 0.000154 0.000178 0.000205 0.000234 0.000265 0.000296 0.000328 0.000358 0.000387 0.000413 0.000434 0.000451 0.000461 0.000465 0.000461 0.000448 0.000427 0.000397 0.000360 0.000316 0.000267 0.000214 0.000159 0.000102 0.000047 -0.000006 -0.000056 -0.000102 -0.000143 -0.000177 -0.000205 -0.000226 -0.000238 -0.000242 -0.000237 -0.000224 -0.000201 -0.000170 -0.000130 -0.000084 -0.000031 0.000026 0.000085 0.000144 0.000202 0.000256 0.000305 0.000348 0.000385 0.000416 0.000439 0.000454 0.000462 0.000461 0.000453 0.000437 0.000415 0.000389 0.000359 0.000328 0.000296 0.000264 0.000234 0.000206 0.000179 0.000155 0.000133 0.000114 0.000096 0.000081 0.000068 0.000057 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000040 0.000047 0.000056 0.000066 0.000078 0.000091 0.000107 0.000124 0.000144 0.000165 0.000188 0.000212 0.000237 0.000262 0.000287 0.000310 0.000331 0.000349 0.000362 0.000372 0.000376 0.000373 0.000365 0.000350 0.000329 0.000302 0.000269 0.000233 0.000194 0.000154 0.000112 0.000072 0.000033 -0.000004 -0.000037 -0.000067 -0.000092 -0.000111 -0.000126 -0.000135 -0.000137 -0.000133 -0.000123 -0.000106 -0.000083 -0.000054 -0.000019 0.000020 0.000062 0.000106 0.000149 0.000191 0.000231 0.000266 0.000297 0.000323 0.000345 0.000360 0.000371 0.000375 0.000373 0.000365 0.000352 0.000334 0.000312 0.000288 0.000263 0.000237 0.000212 0.000188 0.000165 0.000144 0.000125 0.000107 0.000092 0.000078 0.000066 0.000055 0.000046 0.000038 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000028 0.000033 0.000039 0.000045 0.000053 0.000063 0.000074 0.000086 0.000100 0.000115 0.000132 0.000150 0.000169 0.000189 0.000209 0.000228 0.000247 0.000264 0.000278 0.000289 0.000297 0.000301 0.000300 0.000295 0.000284 0.000269 0.000249 0.000225 0.000199 0.000170 0.000141 0.000111 0.000081 0.000053 0.000026 0.000002 -0.000019 -0.000037 -0.000051 -0.000061 -0.000066 -0.000068 -0.000065 -0.000057 -0.000044 -0.000027 -0.000005 0.000021 0.000050 0.000081 0.000113 0.000144 0.000175 0.000203 0.000228 0.000250 0.000268 0.000283 0.000293 0.000300 0.000302 0.000299 0.000292 0.000281 0.000267 0.000249 0.000230 0.000210 0.000189 0.000169 0.000150 0.000132 0.000115 0.000100 0.000086 0.000073 0.000062 0.000052 0.000044 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000027 0.000031 0.000037 0.000043 0.000050 0.000059 0.000069 0.000079 0.000091 0.000105 0.000119 0.000134 0.000150 0.000165 0.000181 0.000195 0.000209 0.000220 0.000230 0.000236 0.000240 0.000239 0.000236 0.000228 0.000217 0.000202 0.000185 0.000166 0.000145 0.000123 0.000102 0.000080 0.000059 0.000040 0.000023 0.000008 -0.000004 -0.000013 -0.000020 -0.000023 -0.000024 -0.000021 -0.000015 -0.000005 0.000008 0.000024 0.000043 0.000064 0.000087 0.000110 0.000133 0.000155 0.000174 0.000192 0.000207 0.000219 0.000229 0.000236 0.000240 0.000241 0.000238 0.000232 0.000223 0.000211 0.000197 0.000182 0.000166 0.000150 0.000134 0.000119 0.000105 0.000092 0.000079 0.000068 0.000058 0.000049 0.000042 0.000035 0.000029 0.000025 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000047 0.000054 0.000063 0.000072 0.000082 0.000094 0.000105 0.000117 0.000130 0.000142 0.000154 0.000164 0.000173 0.000181 0.000186 0.000189 0.000189 0.000186 0.000181 0.000173 0.000162 0.000149 0.000135 0.000120 0.000104 0.000088 0.000073 0.000058 0.000045 0.000033 0.000022 0.000014 0.000008 0.000004 0.000003 0.000003 0.000006 0.000010 0.000018 0.000027 0.000039 0.000053 0.000069 0.000085 0.000102 0.000118 0.000133 0.000147 0.000159 0.000169 0.000177 0.000183 0.000188 0.000190 0.000190 0.000187 0.000182 0.000175 0.000166 0.000155 0.000143 0.000131 0.000118 0.000106 0.000094 0.000083 0.000072 0.000063 0.000054 0.000046 0.000039 0.000033 0.000028 0.000023 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000015 0.000017 0.000020 0.000023 0.000027 0.000032 0.000037 0.000043 0.000049 0.000056 0.000064 0.000073 0.000082 0.000091 0.000101 0.000111 0.000120 0.000128 0.000135 0.000141 0.000145 0.000148 0.000148 0.000146 0.000141 0.000135 0.000127 0.000118 0.000107 0.000096 0.000085 0.000073 0.000062 0.000052 0.000043 0.000034 0.000027 0.000022 0.000019 0.000017 0.000016 0.000017 0.000020 0.000024 0.000029 0.000036 0.000045 0.000055 0.000066 0.000078 0.000090 0.000101 0.000112 0.000121 0.000129 0.000136 0.000141 0.000145 0.000148 0.000149 0.000148 0.000146 0.000142 0.000136 0.000129 0.000121 0.000112 0.000102 0.000093 0.000083 0.000074 0.000065 0.000057 0.000050 0.000043 0.000037 0.000031 0.000026 0.000022 0.000019 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000013 0.000016 0.000018 0.000021 0.000025 0.000029 0.000033 0.000038 0.000044 0.000050 0.000056 0.000063 0.000071 0.000078 0.000085 0.000093 0.000099 0.000105 0.000109 0.000112 0.000114 0.000114 0.000113 0.000109 0.000104 0.000098 0.000091 0.000083 0.000075 0.000067 0.000059 0.000051 0.000043 0.000037 0.000031 0.000027 0.000024 0.000022 0.000022 0.000022 0.000024 0.000026 0.000029 0.000034 0.000039 0.000045 0.000053 0.000061 0.000069 0.000077 0.000085 0.000092 0.000098 0.000103 0.000108 0.000111 0.000113 0.000115 0.000115 0.000114 0.000112 0.000109 0.000105 0.000100 0.000094 0.000087 0.000080 0.000072 0.000065 0.000058 0.000051 0.000045 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000017 0.000019 0.000022 0.000026 0.000029 0.000034 0.000038 0.000043 0.000048 0.000054 0.000060 0.000065 0.000071 0.000076 0.000080 0.000084 0.000086 0.000087 0.000087 0.000086 0.000083 0.000079 0.000075 0.000069 0.000063 0.000057 0.000051 0.000045 0.000039 0.000034 0.000030 0.000026 0.000023 0.000022 0.000021 0.000022 0.000023 0.000025 0.000027 0.000030 0.000033 0.000037 0.000042 0.000047 0.000053 0.000059 0.000064 0.000070 0.000074 0.000078 0.000082 0.000084 0.000086 0.000087 0.000088 0.000088 0.000087 0.000086 0.000083 0.000080 0.000076 0.000072 0.000067 0.000061 0.000056 0.000051 0.000045 0.000040 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000026 0.000029 0.000033 0.000037 0.000041 0.000045 0.000049 0.000054 0.000057 0.000061 0.000063 0.000065 0.000066 0.000066 0.000065 0.000063 0.000059 0.000055 0.000051 0.000046 0.000042 0.000037 0.000033 0.000029 0.000025 0.000022 0.000020 0.000018 0.000018 0.000018 0.000019 0.000021 0.000023 0.000025 0.000027 0.000030 0.000033 0.000037 0.000041 0.000044 0.000048 0.000052 0.000056 0.000059 0.000061 0.000063 0.000065 0.000066 0.000067 0.000067 0.000067 0.000066 0.000065 0.000063 0.000061 0.000058 0.000055 0.000051 0.000047 0.000043 0.000039 0.000035 0.000031 0.000028 0.000025 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000024 0.000027 0.000030 0.000034 0.000037 0.000040 0.000043 0.000045 0.000047 0.000049 0.000049 0.000049 0.000048 0.000046 0.000044 0.000041 0.000037 0.000033 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000014 0.000013 0.000013 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000026 0.000028 0.000031 0.000033 0.000036 0.000039 0.000041 0.000043 0.000045 0.000047 0.000048 0.000049 0.000050 0.000050 0.000050 0.000050 0.000049 0.000048 0.000047 0.000045 0.000043 0.000041 0.000038 0.000036 0.000033 0.000030 0.000027 0.000025 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000022 0.000025 0.000027 0.000029 0.000031 0.000033 0.000035 0.000036 0.000036 0.000036 0.000035 0.000034 0.000032 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000008 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000026 0.000028 0.000030 0.000032 0.000033 0.000034 0.000035 0.000036 0.000037 0.000037 0.000037 0.000037 0.000037 0.000036 0.000036 0.000035 0.000033 0.000032 0.000030 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000020 0.000021 0.000023 0.000024 0.000025 0.000026 0.000026 0.000026 0.000026 0.000024 0.000023 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000022 0.000023 0.000024 0.000025 0.000025 0.000026 0.000027 0.000027 0.000027 0.000027 0.000027 0.000027 0.000027 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000018 0.000017 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000018 0.000019 0.000019 0.000019 0.000020 0.000020 0.000020 0.000019 0.000019 0.000019 0.000018 0.000018 0.000017 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000005 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode16_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 -0.000000 0.000002 0.000004 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000004 -0.000002 0.000000 0.000003 0.000005 0.000007 0.000009 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000004 -0.000002 0.000001 0.000004 0.000007 0.000010 0.000012 0.000014 0.000015 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000007 -0.000004 -0.000000 0.000003 0.000007 0.000011 0.000014 0.000016 0.000018 0.000019 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000003 0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000009 0.000011 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000015 -0.000013 -0.000010 -0.000006 -0.000002 0.000002 0.000007 0.000011 0.000015 0.000019 0.000022 0.000024 0.000025 0.000026 0.000025 0.000025 0.000024 0.000022 0.000021 0.000019 0.000016 0.000014 0.000011 0.000007 0.000004 0.000000 -0.000003 -0.000006 -0.000008 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000004 -0.000001 0.000001 0.000004 0.000007 0.000009 0.000012 0.000014 0.000016 0.000017 0.000018 0.000019 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000021 -0.000022 -0.000024 -0.000024 -0.000025 -0.000025 -0.000024 -0.000023 -0.000021 -0.000019 -0.000016 -0.000013 -0.000009 -0.000004 0.000001 0.000006 0.000012 0.000017 0.000022 0.000026 0.000030 0.000032 0.000033 0.000034 0.000033 0.000032 0.000031 0.000029 0.000027 0.000024 0.000021 0.000018 0.000014 0.000009 0.000005 -0.000000 -0.000005 -0.000009 -0.000012 -0.000015 -0.000016 -0.000017 -0.000016 -0.000015 -0.000014 -0.000011 -0.000009 -0.000006 -0.000003 0.000000 0.000004 0.000008 0.000011 0.000014 0.000017 0.000020 0.000021 0.000023 0.000024 0.000024 0.000024 0.000024 0.000023 0.000022 0.000020 0.000019 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000028 -0.000029 -0.000029 -0.000029 -0.000027 -0.000026 -0.000023 -0.000020 -0.000016 -0.000011 -0.000006 0.000000 0.000006 0.000013 0.000020 0.000026 0.000032 0.000037 0.000040 0.000043 0.000044 0.000044 0.000044 0.000042 0.000040 0.000038 0.000035 0.000032 0.000028 0.000023 0.000018 0.000011 0.000005 -0.000002 -0.000008 -0.000014 -0.000018 -0.000022 -0.000024 -0.000025 -0.000025 -0.000023 -0.000021 -0.000018 -0.000015 -0.000011 -0.000006 -0.000002 0.000003 0.000008 0.000012 0.000017 0.000020 0.000024 0.000026 0.000028 0.000029 0.000029 0.000029 0.000029 0.000028 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000024 -0.000026 -0.000028 -0.000030 -0.000032 -0.000033 -0.000034 -0.000034 -0.000033 -0.000031 -0.000028 -0.000024 -0.000019 -0.000014 -0.000007 -0.000000 0.000007 0.000015 0.000023 0.000031 0.000039 0.000046 0.000051 0.000055 0.000058 0.000059 0.000059 0.000057 0.000055 0.000053 0.000049 0.000045 0.000041 0.000035 0.000029 0.000021 0.000013 0.000004 -0.000005 -0.000013 -0.000021 -0.000028 -0.000033 -0.000036 -0.000038 -0.000038 -0.000037 -0.000034 -0.000030 -0.000025 -0.000019 -0.000013 -0.000007 -0.000000 0.000006 0.000012 0.000018 0.000023 0.000028 0.000031 0.000033 0.000035 0.000036 0.000036 0.000035 0.000034 0.000033 0.000031 0.000029 0.000027 0.000024 0.000022 0.000020 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000029 -0.000031 -0.000034 -0.000036 -0.000038 -0.000039 -0.000039 -0.000039 -0.000037 -0.000034 -0.000029 -0.000024 -0.000017 -0.000009 -0.000001 0.000008 0.000018 0.000028 0.000038 0.000048 0.000057 0.000065 0.000071 0.000076 0.000079 0.000079 0.000079 0.000076 0.000073 0.000069 0.000064 0.000058 0.000052 0.000044 0.000035 0.000025 0.000014 0.000002 -0.000010 -0.000022 -0.000033 -0.000042 -0.000050 -0.000055 -0.000058 -0.000058 -0.000057 -0.000053 -0.000048 -0.000041 -0.000033 -0.000025 -0.000016 -0.000007 0.000002 0.000010 0.000018 0.000025 0.000031 0.000036 0.000039 0.000041 0.000043 0.000043 0.000043 0.000042 0.000040 0.000038 0.000036 0.000033 0.000030 0.000027 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000028 -0.000031 -0.000035 -0.000038 -0.000041 -0.000043 -0.000045 -0.000046 -0.000046 -0.000044 -0.000041 -0.000036 -0.000030 -0.000022 -0.000013 -0.000002 0.000009 0.000021 0.000034 0.000047 0.000059 0.000072 0.000083 0.000092 0.000100 0.000105 0.000108 0.000108 0.000106 0.000102 0.000097 0.000091 0.000083 0.000075 0.000065 0.000054 0.000042 0.000028 0.000013 -0.000004 -0.000020 -0.000036 -0.000051 -0.000064 -0.000075 -0.000082 -0.000087 -0.000088 -0.000086 -0.000082 -0.000075 -0.000066 -0.000056 -0.000044 -0.000032 -0.000020 -0.000007 0.000005 0.000015 0.000025 0.000033 0.000040 0.000045 0.000048 0.000050 0.000051 0.000051 0.000050 0.000048 0.000046 0.000043 0.000040 0.000037 0.000034 0.000030 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000024 -0.000027 -0.000031 -0.000034 -0.000038 -0.000042 -0.000045 -0.000049 -0.000051 -0.000053 -0.000054 -0.000053 -0.000050 -0.000045 -0.000038 -0.000029 -0.000018 -0.000005 0.000009 0.000024 0.000040 0.000057 0.000074 0.000090 0.000105 0.000119 0.000130 0.000139 0.000145 0.000148 0.000147 0.000144 0.000138 0.000130 0.000120 0.000109 0.000096 0.000082 0.000066 0.000049 0.000029 0.000008 -0.000014 -0.000036 -0.000058 -0.000078 -0.000096 -0.000110 -0.000121 -0.000128 -0.000130 -0.000129 -0.000123 -0.000115 -0.000103 -0.000089 -0.000073 -0.000057 -0.000040 -0.000023 -0.000006 0.000009 0.000022 0.000034 0.000043 0.000050 0.000055 0.000059 0.000060 0.000060 0.000060 0.000058 0.000056 0.000053 0.000049 0.000045 0.000041 0.000037 0.000033 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000037 -0.000041 -0.000046 -0.000050 -0.000055 -0.000058 -0.000061 -0.000063 -0.000063 -0.000061 -0.000056 -0.000049 -0.000039 -0.000027 -0.000011 0.000006 0.000025 0.000046 0.000068 0.000089 0.000111 0.000132 0.000151 0.000169 0.000183 0.000194 0.000201 0.000203 0.000202 0.000196 0.000187 0.000175 0.000160 0.000143 0.000124 0.000104 0.000081 0.000055 0.000028 -0.000000 -0.000030 -0.000060 -0.000089 -0.000116 -0.000140 -0.000160 -0.000175 -0.000185 -0.000189 -0.000188 -0.000182 -0.000170 -0.000155 -0.000136 -0.000116 -0.000093 -0.000070 -0.000047 -0.000025 -0.000004 0.000015 0.000031 0.000044 0.000054 0.000062 0.000067 0.000070 0.000071 0.000070 0.000069 0.000066 0.000063 0.000059 0.000055 0.000050 0.000045 0.000040 0.000036 0.000032 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000028 -0.000031 -0.000035 -0.000040 -0.000045 -0.000050 -0.000055 -0.000061 -0.000066 -0.000070 -0.000073 -0.000074 -0.000073 -0.000069 -0.000063 -0.000053 -0.000039 -0.000022 -0.000001 0.000023 0.000049 0.000077 0.000105 0.000134 0.000163 0.000190 0.000215 0.000238 0.000256 0.000270 0.000278 0.000280 0.000277 0.000268 0.000254 0.000236 0.000215 0.000190 0.000162 0.000131 0.000098 0.000062 0.000024 -0.000015 -0.000055 -0.000095 -0.000134 -0.000170 -0.000202 -0.000229 -0.000250 -0.000264 -0.000270 -0.000269 -0.000261 -0.000247 -0.000227 -0.000202 -0.000174 -0.000144 -0.000113 -0.000082 -0.000052 -0.000024 0.000002 0.000024 0.000042 0.000057 0.000067 0.000075 0.000080 0.000082 0.000082 0.000081 0.000078 0.000075 0.000070 0.000065 0.000060 0.000054 0.000048 0.000043 0.000038 0.000033 0.000029 0.000025 0.000021 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000038 -0.000043 -0.000048 -0.000054 -0.000060 -0.000067 -0.000073 -0.000078 -0.000083 -0.000086 -0.000087 -0.000085 -0.000079 -0.000069 -0.000055 -0.000037 -0.000013 0.000015 0.000046 0.000081 0.000118 0.000157 0.000196 0.000234 0.000270 0.000303 0.000332 0.000356 0.000373 0.000383 0.000386 0.000380 0.000367 0.000347 0.000321 0.000289 0.000252 0.000212 0.000167 0.000120 0.000069 0.000016 -0.000038 -0.000092 -0.000146 -0.000198 -0.000246 -0.000288 -0.000324 -0.000351 -0.000370 -0.000379 -0.000378 -0.000368 -0.000350 -0.000324 -0.000291 -0.000254 -0.000215 -0.000173 -0.000131 -0.000091 -0.000053 -0.000019 0.000011 0.000036 0.000057 0.000072 0.000083 0.000090 0.000094 0.000095 0.000095 0.000092 0.000088 0.000083 0.000077 0.000071 0.000064 0.000058 0.000051 0.000045 0.000040 0.000034 0.000030 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000028 -0.000031 -0.000036 -0.000040 -0.000046 -0.000052 -0.000058 -0.000065 -0.000073 -0.000080 -0.000087 -0.000093 -0.000098 -0.000101 -0.000101 -0.000097 -0.000089 -0.000076 -0.000057 -0.000031 -0.000000 0.000037 0.000079 0.000126 0.000175 0.000227 0.000278 0.000329 0.000377 0.000421 0.000460 0.000491 0.000513 0.000526 0.000528 0.000520 0.000501 0.000472 0.000435 0.000389 0.000337 0.000278 0.000215 0.000147 0.000076 0.000003 -0.000071 -0.000145 -0.000217 -0.000286 -0.000349 -0.000405 -0.000452 -0.000488 -0.000512 -0.000524 -0.000523 -0.000510 -0.000486 -0.000452 -0.000410 -0.000361 -0.000308 -0.000253 -0.000198 -0.000144 -0.000094 -0.000048 -0.000008 0.000026 0.000054 0.000075 0.000090 0.000101 0.000107 0.000110 0.000110 0.000107 0.000103 0.000097 0.000091 0.000083 0.000076 0.000068 0.000061 0.000053 0.000047 0.000040 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000038 -0.000043 -0.000049 -0.000055 -0.000062 -0.000070 -0.000078 -0.000087 -0.000095 -0.000103 -0.000110 -0.000115 -0.000118 -0.000116 -0.000111 -0.000099 -0.000081 -0.000055 -0.000022 0.000020 0.000069 0.000124 0.000186 0.000251 0.000320 0.000388 0.000456 0.000520 0.000578 0.000629 0.000670 0.000699 0.000716 0.000718 0.000706 0.000680 0.000640 0.000588 0.000524 0.000450 0.000368 0.000278 0.000183 0.000084 -0.000017 -0.000119 -0.000219 -0.000316 -0.000407 -0.000490 -0.000563 -0.000624 -0.000670 -0.000701 -0.000716 -0.000714 -0.000697 -0.000665 -0.000620 -0.000564 -0.000500 -0.000431 -0.000358 -0.000286 -0.000215 -0.000149 -0.000088 -0.000035 0.000010 0.000047 0.000076 0.000097 0.000112 0.000122 0.000126 0.000127 0.000125 0.000120 0.000114 0.000106 0.000098 0.000089 0.000080 0.000071 0.000063 0.000055 0.000048 0.000041 0.000035 0.000030 0.000026 0.000022 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000040 -0.000045 -0.000052 -0.000059 -0.000066 -0.000075 -0.000084 -0.000094 -0.000104 -0.000113 -0.000122 -0.000130 -0.000135 -0.000136 -0.000133 -0.000124 -0.000108 -0.000084 -0.000050 -0.000006 0.000048 0.000112 0.000185 0.000265 0.000352 0.000441 0.000532 0.000621 0.000705 0.000783 0.000850 0.000904 0.000943 0.000965 0.000968 0.000952 0.000916 0.000862 0.000791 0.000703 0.000601 0.000487 0.000362 0.000230 0.000093 -0.000046 -0.000185 -0.000321 -0.000450 -0.000571 -0.000680 -0.000775 -0.000852 -0.000911 -0.000950 -0.000967 -0.000964 -0.000940 -0.000897 -0.000837 -0.000764 -0.000680 -0.000589 -0.000494 -0.000399 -0.000307 -0.000221 -0.000142 -0.000072 -0.000013 0.000036 0.000074 0.000103 0.000124 0.000137 0.000144 0.000147 0.000145 0.000140 0.000133 0.000124 0.000115 0.000104 0.000094 0.000084 0.000074 0.000064 0.000056 0.000048 0.000041 0.000035 0.000030 0.000025 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000019 -0.000022 -0.000026 -0.000030 -0.000035 -0.000041 -0.000047 -0.000054 -0.000062 -0.000070 -0.000079 -0.000090 -0.000100 -0.000112 -0.000123 -0.000134 -0.000144 -0.000152 -0.000157 -0.000157 -0.000152 -0.000139 -0.000117 -0.000084 -0.000039 0.000018 0.000088 0.000170 0.000265 0.000369 0.000481 0.000597 0.000716 0.000832 0.000943 0.001045 0.001133 0.001205 0.001257 0.001286 0.001292 0.001271 0.001225 0.001153 0.001057 0.000938 0.000800 0.000643 0.000473 0.000292 0.000104 -0.000086 -0.000274 -0.000457 -0.000630 -0.000789 -0.000932 -0.001054 -0.001153 -0.001226 -0.001273 -0.001293 -0.001285 -0.001251 -0.001193 -0.001114 -0.001018 -0.000909 -0.000791 -0.000668 -0.000545 -0.000426 -0.000314 -0.000212 -0.000122 -0.000044 0.000019 0.000070 0.000108 0.000136 0.000154 0.000165 0.000169 0.000168 0.000163 0.000155 0.000145 0.000134 0.000122 0.000110 0.000098 0.000086 0.000075 0.000065 0.000056 0.000048 0.000041 0.000035 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000048 -0.000055 -0.000064 -0.000073 -0.000083 -0.000095 -0.000107 -0.000119 -0.000132 -0.000145 -0.000158 -0.000169 -0.000177 -0.000182 -0.000180 -0.000171 -0.000153 -0.000123 -0.000080 -0.000023 0.000051 0.000140 0.000246 0.000367 0.000500 0.000644 0.000794 0.000947 0.001098 0.001242 0.001374 0.001490 0.001585 0.001655 0.001696 0.001705 0.001681 0.001622 0.001528 0.001402 0.001244 0.001058 0.000848 0.000617 0.000372 0.000118 -0.000139 -0.000392 -0.000637 -0.000866 -0.001076 -0.001261 -0.001418 -0.001543 -0.001634 -0.001689 -0.001709 -0.001694 -0.001646 -0.001568 -0.001464 -0.001338 -0.001196 -0.001044 -0.000886 -0.000728 -0.000576 -0.000432 -0.000301 -0.000186 -0.000086 -0.000004 0.000062 0.000112 0.000149 0.000173 0.000188 0.000194 0.000194 0.000189 0.000181 0.000169 0.000156 0.000142 0.000128 0.000114 0.000101 0.000088 0.000076 0.000065 0.000056 0.000047 0.000040 0.000034 0.000029 0.000025 0.000021 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000041 -0.000048 -0.000056 -0.000065 -0.000075 -0.000086 -0.000099 -0.000112 -0.000126 -0.000141 -0.000156 -0.000171 -0.000185 -0.000197 -0.000206 -0.000210 -0.000206 -0.000193 -0.000168 -0.000129 -0.000073 0.000001 0.000094 0.000208 0.000342 0.000494 0.000663 0.000846 0.001037 0.001232 0.001425 0.001611 0.001782 0.001933 0.002059 0.002152 0.002209 0.002225 0.002198 0.002125 0.002007 0.001843 0.001637 0.001391 0.001112 0.000804 0.000476 0.000136 -0.000207 -0.000546 -0.000870 -0.001173 -0.001447 -0.001686 -0.001886 -0.002042 -0.002153 -0.002217 -0.002235 -0.002209 -0.002142 -0.002037 -0.001899 -0.001736 -0.001553 -0.001357 -0.001155 -0.000955 -0.000761 -0.000580 -0.000414 -0.000267 -0.000141 -0.000036 0.000049 0.000114 0.000161 0.000194 0.000214 0.000223 0.000225 0.000220 0.000210 0.000197 0.000182 0.000166 0.000150 0.000133 0.000117 0.000102 0.000088 0.000076 0.000065 0.000055 0.000047 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000027 -0.000033 -0.000039 -0.000047 -0.000055 -0.000065 -0.000076 -0.000088 -0.000101 -0.000116 -0.000132 -0.000148 -0.000166 -0.000184 -0.000201 -0.000217 -0.000230 -0.000239 -0.000242 -0.000236 -0.000217 -0.000184 -0.000134 -0.000063 0.000031 0.000148 0.000291 0.000459 0.000649 0.000861 0.001090 0.001330 0.001577 0.001822 0.002058 0.002279 0.002475 0.002639 0.002764 0.002844 0.002872 0.002844 0.002756 0.002608 0.002400 0.002133 0.001814 0.001447 0.001043 0.000609 0.000159 -0.000295 -0.000742 -0.001168 -0.001564 -0.001920 -0.002227 -0.002479 -0.002673 -0.002806 -0.002879 -0.002892 -0.002849 -0.002754 -0.002614 -0.002434 -0.002222 -0.001988 -0.001739 -0.001484 -0.001232 -0.000988 -0.000760 -0.000552 -0.000368 -0.000209 -0.000076 0.000031 0.000113 0.000174 0.000216 0.000243 0.000256 0.000259 0.000255 0.000244 0.000229 0.000212 0.000193 0.000174 0.000155 0.000136 0.000119 0.000103 0.000088 0.000075 0.000064 0.000054 0.000045 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000053 -0.000063 -0.000074 -0.000087 -0.000102 -0.000118 -0.000135 -0.000154 -0.000174 -0.000194 -0.000215 -0.000235 -0.000254 -0.000268 -0.000278 -0.000279 -0.000269 -0.000245 -0.000202 -0.000138 -0.000049 0.000067 0.000213 0.000390 0.000597 0.000833 0.001096 0.001379 0.001679 0.001986 0.002294 0.002593 0.002874 0.003126 0.003341 0.003508 0.003618 0.003664 0.003638 0.003536 0.003354 0.003093 0.002754 0.002343 0.001869 0.001342 0.000777 0.000189 -0.000405 -0.000988 -0.001543 -0.002056 -0.002513 -0.002903 -0.003220 -0.003458 -0.003617 -0.003696 -0.003700 -0.003633 -0.003502 -0.003315 -0.003081 -0.002810 -0.002512 -0.002198 -0.001879 -0.001564 -0.001261 -0.000977 -0.000719 -0.000489 -0.000292 -0.000127 0.000007 0.000111 0.000188 0.000242 0.000276 0.000294 0.000300 0.000295 0.000283 0.000267 0.000247 0.000225 0.000202 0.000180 0.000158 0.000138 0.000119 0.000102 0.000087 0.000073 0.000062 0.000052 0.000044 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000050 -0.000060 -0.000072 -0.000085 -0.000100 -0.000117 -0.000136 -0.000157 -0.000179 -0.000203 -0.000227 -0.000251 -0.000275 -0.000296 -0.000313 -0.000323 -0.000323 -0.000309 -0.000277 -0.000224 -0.000144 -0.000035 0.000109 0.000288 0.000504 0.000757 0.001046 0.001367 0.001716 0.002084 0.002465 0.002848 0.003223 0.003577 0.003899 0.004177 0.004398 0.004550 0.004622 0.004603 0.004487 0.004267 0.003943 0.003517 0.002996 0.002390 0.001713 0.000985 0.000226 -0.000541 -0.001293 -0.002007 -0.002663 -0.003244 -0.003736 -0.004130 -0.004421 -0.004607 -0.004692 -0.004680 -0.004580 -0.004402 -0.004155 -0.003853 -0.003508 -0.003133 -0.002741 -0.002345 -0.001955 -0.001581 -0.001232 -0.000915 -0.000633 -0.000390 -0.000186 -0.000021 0.000107 0.000203 0.000271 0.000314 0.000338 0.000346 0.000342 0.000329 0.000310 0.000287 0.000261 0.000235 0.000209 0.000183 0.000160 0.000138 0.000118 0.000100 0.000084 0.000071 0.000060 0.000050 0.000042 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000068 -0.000081 -0.000097 -0.000114 -0.000134 -0.000156 -0.000181 -0.000207 -0.000235 -0.000264 -0.000293 -0.000320 -0.000345 -0.000364 -0.000375 -0.000373 -0.000355 -0.000316 -0.000251 -0.000154 -0.000020 0.000153 0.000370 0.000631 0.000937 0.001287 0.001676 0.002099 0.002549 0.003015 0.003487 0.003952 0.004396 0.004804 0.005160 0.005450 0.005657 0.005764 0.005759 0.005630 0.005369 0.004973 0.004445 0.003791 0.003025 0.002167 0.001241 0.000273 -0.000705 -0.001663 -0.002570 -0.003401 -0.004132 -0.004747 -0.005232 -0.005583 -0.005800 -0.005887 -0.005853 -0.005709 -0.005469 -0.005148 -0.004762 -0.004327 -0.003859 -0.003373 -0.002885 -0.002407 -0.001951 -0.001526 -0.001140 -0.000797 -0.000502 -0.000254 -0.000053 0.000104 0.000222 0.000305 0.000359 0.000389 0.000400 0.000396 0.000382 0.000360 0.000333 0.000303 0.000272 0.000242 0.000212 0.000184 0.000158 0.000135 0.000115 0.000097 0.000081 0.000068 0.000057 0.000048 0.000040 0.000034 0.000028 0.000024 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000043 -0.000053 -0.000064 -0.000077 -0.000092 -0.000109 -0.000130 -0.000153 -0.000179 -0.000208 -0.000239 -0.000272 -0.000306 -0.000340 -0.000372 -0.000401 -0.000423 -0.000435 -0.000433 -0.000411 -0.000363 -0.000285 -0.000168 -0.000009 0.000198 0.000456 0.000768 0.001134 0.001552 0.002018 0.002527 0.003070 0.003636 0.004213 0.004785 0.005335 0.005847 0.006301 0.006676 0.006952 0.007108 0.007125 0.006986 0.006680 0.006203 0.005554 0.004744 0.003790 0.002715 0.001551 0.000333 -0.000898 -0.002103 -0.003243 -0.004283 -0.005193 -0.005952 -0.006544 -0.006965 -0.007214 -0.007300 -0.007234 -0.007034 -0.006717 -0.006304 -0.005815 -0.005271 -0.004692 -0.004096 -0.003500 -0.002920 -0.002368 -0.001856 -0.001391 -0.000979 -0.000624 -0.000326 -0.000085 0.000105 0.000247 0.000348 0.000413 0.000450 0.000464 0.000460 0.000444 0.000418 0.000386 0.000351 0.000315 0.000279 0.000244 0.000212 0.000182 0.000155 0.000131 0.000110 0.000093 0.000077 0.000065 0.000054 0.000045 0.000038 0.000032 0.000027 0.000022 0.000019 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000048 -0.000059 -0.000071 -0.000086 -0.000103 -0.000123 -0.000147 -0.000174 -0.000204 -0.000238 -0.000275 -0.000314 -0.000354 -0.000394 -0.000432 -0.000466 -0.000492 -0.000506 -0.000503 -0.000477 -0.000421 -0.000329 -0.000192 -0.000005 0.000238 0.000543 0.000910 0.001342 0.001837 0.002390 0.002996 0.003645 0.004326 0.005023 0.005720 0.006397 0.007032 0.007603 0.008083 0.008446 0.008664 0.008713 0.008569 0.008216 0.007647 0.006861 0.005870 0.004695 0.003365 0.001921 0.000409 -0.001122 -0.002619 -0.004033 -0.005319 -0.006439 -0.007366 -0.008082 -0.008581 -0.008865 -0.008944 -0.008837 -0.008565 -0.008154 -0.007628 -0.007016 -0.006343 -0.005632 -0.004907 -0.004186 -0.003489 -0.002828 -0.002217 -0.001663 -0.001174 -0.000752 -0.000399 -0.000112 0.000113 0.000281 0.000401 0.000479 0.000522 0.000539 0.000535 0.000516 0.000485 0.000448 0.000407 0.000364 0.000322 0.000281 0.000243 0.000209 0.000177 0.000150 0.000126 0.000105 0.000088 0.000073 0.000061 0.000051 0.000043 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000066 -0.000080 -0.000096 -0.000116 -0.000139 -0.000166 -0.000197 -0.000233 -0.000272 -0.000315 -0.000360 -0.000408 -0.000455 -0.000500 -0.000540 -0.000571 -0.000588 -0.000586 -0.000556 -0.000492 -0.000386 -0.000228 -0.000012 0.000270 0.000624 0.001051 0.001555 0.002134 0.002784 0.003498 0.004266 0.005076 0.005912 0.006752 0.007576 0.008358 0.009067 0.009674 0.010143 0.010439 0.010530 0.010386 0.009985 0.009315 0.008376 0.007178 0.005749 0.004126 0.002357 0.000503 -0.001375 -0.003212 -0.004943 -0.006513 -0.007876 -0.008997 -0.009854 -0.010440 -0.010759 -0.010826 -0.010666 -0.010306 -0.009779 -0.009120 -0.008362 -0.007536 -0.006673 -0.005798 -0.004936 -0.004105 -0.003322 -0.002599 -0.001948 -0.001373 -0.000879 -0.000465 -0.000130 0.000133 0.000330 0.000469 0.000559 0.000610 0.000629 0.000624 0.000600 0.000564 0.000520 0.000471 0.000421 0.000371 0.000323 0.000279 0.000238 0.000202 0.000170 0.000143 0.000119 0.000099 0.000083 0.000069 0.000058 0.000048 0.000040 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000049 -0.000060 -0.000073 -0.000089 -0.000108 -0.000130 -0.000156 -0.000187 -0.000223 -0.000264 -0.000310 -0.000360 -0.000413 -0.000469 -0.000524 -0.000578 -0.000625 -0.000663 -0.000684 -0.000683 -0.000652 -0.000581 -0.000461 -0.000282 -0.000035 0.000287 0.000692 0.001184 0.001764 0.002434 0.003188 0.004021 0.004922 0.005877 0.006867 0.007872 0.008864 0.009813 0.010685 0.011440 0.012035 0.012427 0.012574 0.012437 0.011987 0.011208 0.010098 0.008670 0.006954 0.004998 0.002862 0.000618 -0.001656 -0.003878 -0.005971 -0.007866 -0.009504 -0.010843 -0.011858 -0.012539 -0.012894 -0.012943 -0.012715 -0.012249 -0.011587 -0.010770 -0.009841 -0.008840 -0.007802 -0.006758 -0.005735 -0.004755 -0.003836 -0.002993 -0.002234 -0.001567 -0.000995 -0.000517 -0.000131 0.000171 0.000397 0.000556 0.000659 0.000716 0.000736 0.000728 0.000699 0.000655 0.000602 0.000544 0.000485 0.000426 0.000370 0.000319 0.000272 0.000230 0.000193 0.000162 0.000135 0.000112 0.000093 0.000077 0.000064 0.000054 0.000045 0.000037 0.000031 0.000026 0.000021 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000045 -0.000055 -0.000067 -0.000082 -0.000099 -0.000120 -0.000146 -0.000176 -0.000211 -0.000252 -0.000299 -0.000352 -0.000410 -0.000472 -0.000537 -0.000603 -0.000666 -0.000723 -0.000768 -0.000796 -0.000799 -0.000767 -0.000690 -0.000557 -0.000358 -0.000082 0.000281 0.000739 0.001297 0.001958 0.002724 0.003590 0.004551 0.005596 0.006709 0.007872 0.009059 0.010241 0.011381 0.012438 0.013364 0.014106 0.014612 0.014827 0.014705 0.014208 0.013314 0.012018 0.010336 0.008304 0.005979 0.003433 0.000755 -0.001960 -0.004613 -0.007110 -0.009365 -0.011310 -0.012891 -0.014079 -0.014864 -0.015254 -0.015276 -0.014968 -0.014377 -0.013556 -0.012558 -0.011435 -0.010235 -0.008999 -0.007766 -0.006565 -0.005422 -0.004356 -0.003381 -0.002508 -0.001743 -0.001090 -0.000546 -0.000107 0.000235 0.000490 0.000668 0.000783 0.000844 0.000863 0.000850 0.000814 0.000760 0.000697 0.000628 0.000557 0.000488 0.000423 0.000363 0.000309 0.000261 0.000219 0.000183 0.000152 0.000126 0.000104 0.000087 0.000072 0.000060 0.000050 0.000042 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000050 -0.000061 -0.000075 -0.000091 -0.000111 -0.000135 -0.000163 -0.000197 -0.000238 -0.000285 -0.000338 -0.000399 -0.000466 -0.000538 -0.000614 -0.000691 -0.000766 -0.000834 -0.000890 -0.000926 -0.000934 -0.000904 -0.000824 -0.000681 -0.000463 -0.000159 0.000244 0.000754 0.001379 0.002123 0.002988 0.003972 0.005068 0.006267 0.007551 0.008901 0.010288 0.011679 0.013031 0.014295 0.015414 0.016325 0.016961 0.017259 0.017160 0.016618 0.015604 0.014111 0.012156 0.009783 0.007056 0.004065 0.000914 -0.002282 -0.005406 -0.008343 -0.010992 -0.013269 -0.015113 -0.016487 -0.017380 -0.017804 -0.017791 -0.017389 -0.016655 -0.015655 -0.014453 -0.013112 -0.011690 -0.010238 -0.008797 -0.007403 -0.006083 -0.004859 -0.003746 -0.002754 -0.001889 -0.001152 -0.000541 -0.000049 0.000332 0.000614 0.000810 0.000933 0.000997 0.001013 0.000993 0.000946 0.000881 0.000804 0.000722 0.000639 0.000558 0.000482 0.000413 0.000350 0.000295 0.000247 0.000206 0.000171 0.000142 0.000117 0.000097 0.000080 0.000067 0.000055 0.000046 0.000038 0.000032 0.000026 0.000021 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000045 -0.000055 -0.000068 -0.000083 -0.000101 -0.000124 -0.000150 -0.000183 -0.000221 -0.000267 -0.000321 -0.000382 -0.000452 -0.000529 -0.000612 -0.000700 -0.000790 -0.000879 -0.000961 -0.001029 -0.001077 -0.001094 -0.001068 -0.000987 -0.000836 -0.000603 -0.000273 0.000167 0.000728 0.001418 0.002245 0.003210 0.004313 0.005550 0.006908 0.008373 0.009922 0.011524 0.013141 0.014723 0.016214 0.017545 0.018642 0.019425 0.019819 0.019752 0.019168 0.018033 0.016336 0.014096 0.011361 0.008211 0.004747 0.001093 -0.002615 -0.006239 -0.009644 -0.012712 -0.015342 -0.017463 -0.019033 -0.020037 -0.020491 -0.020435 -0.019925 -0.019033 -0.017835 -0.016409 -0.014831 -0.013168 -0.011481 -0.009817 -0.008218 -0.006712 -0.005323 -0.004067 -0.002953 -0.001987 -0.001167 -0.000491 0.000051 0.000468 0.000775 0.000986 0.001115 0.001178 0.001188 0.001158 0.001098 0.001018 0.000926 0.000829 0.000731 0.000637 0.000548 0.000468 0.000396 0.000333 0.000278 0.000232 0.000192 0.000159 0.000131 0.000108 0.000090 0.000074 0.000061 0.000051 0.000042 0.000035 0.000029 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000050 -0.000061 -0.000075 -0.000092 -0.000113 -0.000138 -0.000168 -0.000205 -0.000248 -0.000300 -0.000361 -0.000431 -0.000510 -0.000598 -0.000694 -0.000796 -0.000902 -0.001006 -0.001104 -0.001189 -0.001250 -0.001279 -0.001261 -0.001183 -0.001029 -0.000784 -0.000433 0.000040 0.000647 0.001400 0.002305 0.003369 0.004591 0.005968 0.007490 0.009141 0.010896 0.012723 0.014578 0.016404 0.018136 0.019694 0.020991 0.021936 0.022436 0.022410 0.021791 0.020537 0.018634 0.016103 0.012999 0.009412 0.005461 0.001289 -0.002948 -0.007089 -0.010978 -0.014477 -0.017471 -0.019877 -0.021644 -0.022759 -0.023240 -0.023132 -0.022504 -0.021440 -0.020030 -0.018365 -0.016535 -0.014619 -0.012684 -0.010788 -0.008975 -0.007278 -0.005722 -0.004322 -0.003088 -0.002022 -0.001123 -0.000385 0.000203 0.000653 0.000980 0.001201 0.001333 0.001391 0.001391 0.001347 0.001270 0.001173 0.001063 0.000948 0.000833 0.000724 0.000622 0.000530 0.000447 0.000375 0.000313 0.000260 0.000215 0.000178 0.000146 0.000121 0.000099 0.000082 0.000068 0.000056 0.000046 0.000038 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000045 -0.000055 -0.000068 -0.000084 -0.000103 -0.000126 -0.000154 -0.000188 -0.000229 -0.000278 -0.000336 -0.000405 -0.000484 -0.000574 -0.000675 -0.000785 -0.000903 -0.001026 -0.001149 -0.001266 -0.001369 -0.001448 -0.001492 -0.001487 -0.001416 -0.001264 -0.001013 -0.000646 -0.000146 0.000502 0.001310 0.002288 0.003445 0.004781 0.006295 0.007978 0.009815 0.011779 0.013834 0.015931 0.018009 0.019990 0.021784 0.023291 0.024405 0.025021 0.025044 0.024397 0.023030 0.020927 0.018110 0.014640 0.010620 0.006184 0.001495 -0.003270 -0.007926 -0.012297 -0.016226 -0.019581 -0.022267 -0.024229 -0.025450 -0.025951 -0.025786 -0.025033 -0.023789 -0.022158 -0.020248 -0.018159 -0.015982 -0.013795 -0.011663 -0.009635 -0.007747 -0.006026 -0.004486 -0.003135 -0.001976 -0.001004 -0.000211 0.000416 0.000892 0.001234 0.001460 0.001589 0.001638 0.001623 0.001561 0.001465 0.001347 0.001216 0.001080 0.000947 0.000821 0.000703 0.000598 0.000504 0.000422 0.000351 0.000291 0.000241 0.000198 0.000163 0.000134 0.000110 0.000091 0.000074 0.000061 0.000050 0.000041 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000050 -0.000061 -0.000076 -0.000093 -0.000114 -0.000140 -0.000171 -0.000209 -0.000255 -0.000311 -0.000377 -0.000454 -0.000543 -0.000645 -0.000760 -0.000886 -0.001022 -0.001164 -0.001307 -0.001446 -0.001571 -0.001672 -0.001736 -0.001747 -0.001690 -0.001545 -0.001294 -0.000918 -0.000399 0.000281 0.001135 0.002177 0.003416 0.004857 0.006500 0.008337 0.010351 0.012518 0.014797 0.017135 0.019461 0.021690 0.023721 0.025439 0.026726 0.027463 0.027543 0.026877 0.025410 0.023121 0.020034 0.016218 0.011785 0.006887 0.001704 -0.003564 -0.008712 -0.013544 -0.017882 -0.021580 -0.024532 -0.026676 -0.027993 -0.028508 -0.028280 -0.027399 -0.025974 -0.024124 -0.021968 -0.019622 -0.017188 -0.014754 -0.012391 -0.010154 -0.008083 -0.006204 -0.004533 -0.003076 -0.001833 -0.000798 0.000042 0.000700 0.001194 0.001543 0.001767 0.001887 0.001921 0.001887 0.001803 0.001683 0.001540 0.001385 0.001227 0.001073 0.000927 0.000793 0.000672 0.000566 0.000473 0.000393 0.000325 0.000268 0.000220 0.000181 0.000148 0.000122 0.000100 0.000082 0.000067 0.000055 0.000045 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000055 -0.000068 -0.000084 -0.000103 -0.000127 -0.000155 -0.000191 -0.000233 -0.000285 -0.000347 -0.000421 -0.000507 -0.000608 -0.000723 -0.000853 -0.000996 -0.001152 -0.001315 -0.001482 -0.001646 -0.001797 -0.001923 -0.002011 -0.002045 -0.002006 -0.001875 -0.001631 -0.001255 -0.000727 -0.000026 0.000863 0.001956 0.003264 0.004796 0.006552 0.008528 0.010707 0.013062 0.015551 0.018115 0.020678 0.023144 0.025401 0.027324 0.028780 0.029638 0.029779 0.029106 0.027555 0.025104 0.021779 0.017653 0.012851 0.007537 0.001909 -0.003814 -0.009406 -0.014652 -0.019358 -0.023364 -0.026553 -0.028857 -0.030255 -0.030775 -0.030482 -0.029476 -0.027877 -0.025817 -0.023429 -0.020840 -0.018163 -0.015497 -0.012919 -0.010488 -0.008249 -0.006228 -0.004440 -0.002891 -0.001578 -0.000491 0.000383 0.001061 0.001563 0.001911 0.002125 0.002229 0.002242 0.002184 0.002073 0.001925 0.001754 0.001572 0.001389 0.001211 0.001044 0.000891 0.000754 0.000633 0.000528 0.000438 0.000362 0.000298 0.000244 0.000200 0.000164 0.000134 0.000109 0.000089 0.000073 0.000059 0.000048 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000049 -0.000061 -0.000075 -0.000092 -0.000114 -0.000140 -0.000172 -0.000211 -0.000259 -0.000317 -0.000386 -0.000468 -0.000566 -0.000678 -0.000808 -0.000954 -0.001116 -0.001293 -0.001480 -0.001673 -0.001865 -0.002045 -0.002200 -0.002318 -0.002379 -0.002365 -0.002255 -0.002028 -0.001662 -0.001135 -0.000427 0.000483 0.001611 0.002972 0.004575 0.006425 0.008517 0.010837 0.013356 0.016030 0.018796 0.021571 0.024251 0.026713 0.028823 0.030435 0.031409 0.031614 0.030946 0.029335 0.026758 0.023239 0.018860 0.013753 0.008095 0.002098 -0.004001 -0.009961 -0.015550 -0.020560 -0.024819 -0.028201 -0.030632 -0.032092 -0.032607 -0.032251 -0.031129 -0.029372 -0.027123 -0.024527 -0.021721 -0.018830 -0.015958 -0.013191 -0.010592 -0.008208 -0.006067 -0.004184 -0.002562 -0.001196 -0.000074 0.000819 0.001505 0.002004 0.002340 0.002536 0.002616 0.002602 0.002513 0.002370 0.002190 0.001988 0.001776 0.001565 0.001361 0.001171 0.000998 0.000842 0.000706 0.000588 0.000487 0.000401 0.000330 0.000270 0.000220 0.000180 0.000147 0.000119 0.000097 0.000079 0.000064 0.000052 0.000043 0.000035 0.000028 0.000023 0.000019 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000054 -0.000066 -0.000082 -0.000102 -0.000125 -0.000154 -0.000190 -0.000233 -0.000286 -0.000351 -0.000428 -0.000520 -0.000628 -0.000754 -0.000899 -0.001063 -0.001246 -0.001446 -0.001659 -0.001880 -0.002103 -0.002315 -0.002504 -0.002655 -0.002749 -0.002767 -0.002687 -0.002485 -0.002140 -0.001627 -0.000924 -0.000011 0.001134 0.002525 0.004176 0.006093 0.008273 0.010702 0.013351 0.016175 0.019105 0.022054 0.024910 0.027545 0.029812 0.031559 0.032635 0.032904 0.032255 0.030613 0.027954 0.024304 0.019748 0.014425 0.008521 0.002261 -0.004108 -0.010332 -0.016166 -0.021392 -0.025830 -0.029346 -0.031863 -0.033357 -0.033858 -0.033442 -0.032221 -0.030333 -0.027928 -0.025161 -0.022179 -0.019113 -0.016076 -0.013157 -0.010426 -0.007930 -0.005699 -0.003747 -0.002075 -0.000678 0.000460 0.001357 0.002035 0.002518 0.002832 0.003000 0.003048 0.002999 0.002874 0.002695 0.002478 0.002241 0.001996 0.001754 0.001523 0.001307 0.001112 0.000937 0.000784 0.000652 0.000539 0.000443 0.000363 0.000297 0.000242 0.000197 0.000160 0.000130 0.000106 0.000086 0.000070 0.000056 0.000046 0.000037 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000038 -0.000047 -0.000058 -0.000072 -0.000090 -0.000111 -0.000137 -0.000169 -0.000209 -0.000257 -0.000316 -0.000387 -0.000472 -0.000574 -0.000695 -0.000835 -0.000996 -0.001179 -0.001384 -0.001609 -0.001850 -0.002102 -0.002358 -0.002606 -0.002832 -0.003022 -0.003155 -0.003211 -0.003168 -0.003001 -0.002687 -0.002202 -0.001521 -0.000621 0.000518 0.001916 0.003587 0.005539 0.007771 0.010270 0.013005 0.015930 0.018975 0.022047 0.025030 0.027789 0.030173 0.032023 0.033183 0.033511 0.032895 0.031256 0.028570 0.024865 0.020228 0.014801 0.008776 0.002386 -0.004118 -0.010473 -0.016430 -0.021763 -0.026286 -0.029863 -0.032413 -0.033913 -0.034390 -0.033923 -0.032626 -0.030641 -0.028126 -0.025239 -0.022134 -0.018947 -0.015797 -0.012776 -0.009958 -0.007392 -0.005107 -0.003118 -0.001425 -0.000021 0.001112 0.001995 0.002650 0.003104 0.003384 0.003515 0.003522 0.003431 0.003265 0.003044 0.002787 0.002511 0.002231 0.001956 0.001694 0.001452 0.001233 0.001038 0.000867 0.000720 0.000594 0.000488 0.000399 0.000326 0.000265 0.000215 0.000174 0.000141 0.000114 0.000093 0.000075 0.000061 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000079 -0.000098 -0.000121 -0.000150 -0.000185 -0.000228 -0.000281 -0.000346 -0.000425 -0.000519 -0.000632 -0.000765 -0.000920 -0.001099 -0.001302 -0.001530 -0.001781 -0.002052 -0.002337 -0.002628 -0.002915 -0.003182 -0.003414 -0.003591 -0.003692 -0.003693 -0.003570 -0.003299 -0.002854 -0.002210 -0.001344 -0.000232 0.001146 0.002805 0.004756 0.006998 0.009518 0.012287 0.015257 0.018355 0.021486 0.024533 0.027358 0.029805 0.031716 0.032932 0.033312 0.032741 0.031144 0.028495 0.024824 0.020217 0.014819 0.008823 0.002459 -0.004019 -0.010349 -0.016281 -0.021590 -0.026090 -0.029643 -0.032168 -0.033638 -0.034081 -0.033575 -0.032233 -0.030199 -0.027629 -0.024686 -0.021524 -0.018283 -0.015082 -0.012019 -0.009168 -0.006579 -0.004284 -0.002295 -0.000613 0.000773 0.001878 0.002727 0.003344 0.003756 0.003990 0.004074 0.004033 0.003894 0.003680 0.003414 0.003113 0.002797 0.002478 0.002168 0.001875 0.001604 0.001360 0.001144 0.000954 0.000791 0.000652 0.000535 0.000437 0.000356 0.000289 0.000234 0.000190 0.000153 0.000124 0.000100 0.000081 0.000065 0.000053 0.000043 0.000034 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000044 -0.000055 -0.000068 -0.000085 -0.000105 -0.000131 -0.000162 -0.000201 -0.000249 -0.000307 -0.000378 -0.000464 -0.000568 -0.000692 -0.000838 -0.001009 -0.001206 -0.001430 -0.001682 -0.001961 -0.002263 -0.002583 -0.002912 -0.003239 -0.003550 -0.003828 -0.004053 -0.004203 -0.004255 -0.004185 -0.003966 -0.003574 -0.002984 -0.002169 -0.001107 0.000222 0.001837 0.003747 0.005953 0.008442 0.011185 0.014132 0.017212 0.020329 0.023366 0.026184 0.028632 0.030552 0.031791 0.032209 0.031696 0.030181 0.027639 0.024099 0.019650 0.014430 0.008629 0.002469 -0.003802 -0.009931 -0.015674 -0.020814 -0.025168 -0.028603 -0.031036 -0.032441 -0.032842 -0.032314 -0.030966 -0.028936 -0.026378 -0.023452 -0.020309 -0.017090 -0.013912 -0.010875 -0.008052 -0.005495 -0.003235 -0.001286 0.000352 0.001690 0.002745 0.003542 0.004105 0.004461 0.004640 0.004668 0.004573 0.004381 0.004115 0.003800 0.003453 0.003093 0.002735 0.002388 0.002062 0.001763 0.001493 0.001254 0.001045 0.000865 0.000713 0.000584 0.000476 0.000387 0.000314 0.000254 0.000205 0.000166 0.000134 0.000108 0.000087 0.000070 0.000056 0.000045 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000038 -0.000047 -0.000058 -0.000073 -0.000091 -0.000113 -0.000141 -0.000175 -0.000218 -0.000270 -0.000333 -0.000411 -0.000505 -0.000619 -0.000754 -0.000914 -0.001100 -0.001316 -0.001563 -0.001840 -0.002147 -0.002481 -0.002836 -0.003204 -0.003574 -0.003930 -0.004256 -0.004532 -0.004736 -0.004844 -0.004832 -0.004675 -0.004347 -0.003823 -0.003078 -0.002089 -0.000834 0.000702 0.002531 0.004652 0.007053 0.009705 0.012558 0.015541 0.018562 0.021505 0.024238 0.026614 0.028485 0.029704 0.030142 0.029697 0.028303 0.025940 0.022638 0.018479 0.013598 0.008170 0.002405 -0.003464 -0.009202 -0.014581 -0.019395 -0.023474 -0.026690 -0.028964 -0.030268 -0.030623 -0.030093 -0.028782 -0.026819 -0.024348 -0.021521 -0.018483 -0.015369 -0.012294 -0.009356 -0.006627 -0.004159 -0.001983 -0.000115 0.001445 0.002708 0.003692 0.004418 0.004914 0.005205 0.005319 0.005286 0.005131 0.004882 0.004562 0.004195 0.003801 0.003397 0.002998 0.002614 0.002255 0.001925 0.001629 0.001367 0.001139 0.000942 0.000775 0.000635 0.000517 0.000420 0.000340 0.000275 0.000222 0.000179 0.000144 0.000116 0.000093 0.000075 0.000060 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000062 -0.000078 -0.000097 -0.000122 -0.000152 -0.000189 -0.000235 -0.000291 -0.000360 -0.000445 -0.000547 -0.000670 -0.000817 -0.000991 -0.001194 -0.001429 -0.001698 -0.002001 -0.002337 -0.002703 -0.003094 -0.003501 -0.003913 -0.004316 -0.004691 -0.005019 -0.005279 -0.005446 -0.005497 -0.005407 -0.005151 -0.004704 -0.004044 -0.003147 -0.001993 -0.000566 0.001142 0.003131 0.005387 0.007881 0.010565 0.013370 0.016208 0.018968 0.021529 0.023756 0.025511 0.026664 0.027100 0.026728 0.025493 0.023380 0.020419 0.016687 0.012306 0.007434 0.002260 -0.003009 -0.008162 -0.012996 -0.017327 -0.021000 -0.023897 -0.025945 -0.027115 -0.027420 -0.026916 -0.025692 -0.023862 -0.021558 -0.018916 -0.016072 -0.013151 -0.010262 -0.007497 -0.004929 -0.002608 -0.000565 0.001182 0.002633 0.003796 0.004688 0.005330 0.005747 0.005964 0.006009 0.005910 0.005693 0.005385 0.005011 0.004593 0.004151 0.003703 0.003263 0.002842 0.002450 0.002090 0.001768 0.001483 0.001234 0.001021 0.000840 0.000687 0.000559 0.000454 0.000367 0.000296 0.000239 0.000192 0.000154 0.000124 0.000100 0.000080 0.000064 0.000051 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000053 -0.000066 -0.000083 -0.000104 -0.000130 -0.000162 -0.000202 -0.000252 -0.000313 -0.000388 -0.000479 -0.000590 -0.000723 -0.000882 -0.001069 -0.001289 -0.001543 -0.001834 -0.002162 -0.002527 -0.002925 -0.003352 -0.003798 -0.004252 -0.004699 -0.005123 -0.005502 -0.005817 -0.006043 -0.006158 -0.006137 -0.005958 -0.005597 -0.005031 -0.004241 -0.003209 -0.001920 -0.000368 0.001444 0.003501 0.005774 0.008216 0.010761 0.013328 0.015817 0.018118 0.020112 0.021683 0.022719 0.023124 0.022825 0.021781 0.019984 0.017462 0.014287 0.010562 0.006423 0.002029 -0.002447 -0.006828 -0.010943 -0.014637 -0.017778 -0.020262 -0.022023 -0.023029 -0.023288 -0.022839 -0.021755 -0.020130 -0.018074 -0.015707 -0.013146 -0.010504 -0.007882 -0.005365 -0.003021 -0.000900 0.000964 0.002555 0.003869 0.004911 0.005697 0.006243 0.006574 0.006714 0.006688 0.006523 0.006245 0.005879 0.005452 0.004984 0.004495 0.004005 0.003525 0.003069 0.002644 0.002255 0.001907 0.001599 0.001331 0.001101 0.000905 0.000740 0.000602 0.000488 0.000395 0.000318 0.000256 0.000206 0.000165 0.000133 0.000106 0.000085 0.000068 0.000054 0.000043 0.000035 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000044 -0.000056 -0.000070 -0.000088 -0.000110 -0.000138 -0.000173 -0.000216 -0.000269 -0.000335 -0.000415 -0.000514 -0.000632 -0.000775 -0.000946 -0.001148 -0.001384 -0.001657 -0.001970 -0.002323 -0.002715 -0.003144 -0.003604 -0.004087 -0.004581 -0.005071 -0.005539 -0.005967 -0.006333 -0.006616 -0.006792 -0.006839 -0.006736 -0.006462 -0.005998 -0.005324 -0.004427 -0.003297 -0.001930 -0.000333 0.001479 0.003473 0.005605 0.007815 0.010028 0.012158 0.014113 0.015795 0.017111 0.017975 0.018316 0.018084 0.017254 0.015826 0.013831 0.011328 0.008400 0.005155 0.001713 -0.001794 -0.005231 -0.008469 -0.011389 -0.013884 -0.015873 -0.017295 -0.018119 -0.018339 -0.017981 -0.017091 -0.015741 -0.014014 -0.012006 -0.009814 -0.007534 -0.005253 -0.003050 -0.000988 0.000885 0.002534 0.003940 0.005095 0.006002 0.006671 0.007118 0.007362 0.007425 0.007330 0.007102 0.006767 0.006349 0.005872 0.005358 0.004827 0.004296 0.003780 0.003290 0.002834 0.002418 0.002044 0.001715 0.001427 0.001180 0.000970 0.000793 0.000646 0.000523 0.000423 0.000341 0.000274 0.000220 0.000176 0.000141 0.000113 0.000090 0.000072 0.000057 0.000046 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000059 -0.000074 -0.000093 -0.000117 -0.000147 -0.000184 -0.000230 -0.000287 -0.000357 -0.000443 -0.000548 -0.000675 -0.000828 -0.001010 -0.001226 -0.001478 -0.001770 -0.002103 -0.002480 -0.002898 -0.003356 -0.003847 -0.004364 -0.004893 -0.005420 -0.005929 -0.006399 -0.006810 -0.007142 -0.007373 -0.007482 -0.007450 -0.007260 -0.006894 -0.006338 -0.005583 -0.004624 -0.003461 -0.002105 -0.000576 0.001093 0.002859 0.004667 0.006453 0.008146 0.009675 0.010968 0.011960 0.012596 0.012837 0.012657 0.012052 0.011033 0.009631 0.007893 0.005879 0.003661 0.001317 -0.001072 -0.003422 -0.005651 -0.007681 -0.009441 -0.010870 -0.011916 -0.012547 -0.012745 -0.012514 -0.011874 -0.010866 -0.009544 -0.007973 -0.006226 -0.004380 -0.002506 -0.000672 0.001062 0.002651 0.004057 0.005259 0.006244 0.007010 0.007562 0.007911 0.008072 0.008065 0.007909 0.007627 0.007243 0.006779 0.006260 0.005706 0.005138 0.004572 0.004022 0.003501 0.003017 0.002575 0.002178 0.001828 0.001522 0.001259 0.001035 0.000846 0.000689 0.000558 0.000451 0.000363 0.000292 0.000234 0.000187 0.000150 0.000120 0.000095 0.000076 0.000061 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000062 -0.000078 -0.000098 -0.000123 -0.000155 -0.000195 -0.000244 -0.000304 -0.000379 -0.000470 -0.000581 -0.000716 -0.000879 -0.001073 -0.001302 -0.001569 -0.001879 -0.002232 -0.002630 -0.003073 -0.003556 -0.004075 -0.004620 -0.005179 -0.005738 -0.006278 -0.006782 -0.007229 -0.007599 -0.007874 -0.008033 -0.008061 -0.007943 -0.007666 -0.007221 -0.006604 -0.005816 -0.004863 -0.003763 -0.002540 -0.001228 0.000130 0.001485 0.002785 0.003977 0.005011 0.005846 0.006450 0.006804 0.006902 0.006751 0.006366 0.005776 0.005009 0.004101 0.003085 0.001992 0.000851 -0.000311 -0.001466 -0.002589 -0.003648 -0.004610 -0.005436 -0.006088 -0.006530 -0.006729 -0.006666 -0.006330 -0.005726 -0.004874 -0.003807 -0.002569 -0.001213 0.000205 0.001629 0.003005 0.004287 0.005438 0.006429 0.007243 0.007872 0.008315 0.008576 0.008667 0.008602 0.008398 0.008075 0.007653 0.007156 0.006604 0.006019 0.005420 0.004824 0.004247 0.003699 0.003190 0.002724 0.002306 0.001936 0.001613 0.001335 0.001098 0.000898 0.000731 0.000592 0.000479 0.000385 0.000309 0.000248 0.000198 0.000158 0.000126 0.000101 0.000080 0.000064 0.000051 0.000040 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000065 -0.000082 -0.000103 -0.000130 -0.000164 -0.000205 -0.000257 -0.000321 -0.000400 -0.000496 -0.000614 -0.000757 -0.000928 -0.001133 -0.001375 -0.001657 -0.001982 -0.002354 -0.002772 -0.003235 -0.003740 -0.004282 -0.004849 -0.005431 -0.006012 -0.006575 -0.007101 -0.007571 -0.007966 -0.008268 -0.008460 -0.008530 -0.008466 -0.008260 -0.007909 -0.007415 -0.006785 -0.006035 -0.005189 -0.004276 -0.003335 -0.002408 -0.001537 -0.000764 -0.000123 0.000363 0.000683 0.000843 0.000862 0.000773 0.000615 0.000433 0.000266 0.000148 0.000098 0.000121 0.000207 0.000331 0.000460 0.000559 0.000596 0.000551 0.000417 0.000206 -0.000055 -0.000326 -0.000559 -0.000707 -0.000724 -0.000579 -0.000252 0.000260 0.000943 0.001770 0.002703 0.003696 0.004701 0.005673 0.006571 0.007360 0.008017 0.008525 0.008875 0.009068 0.009108 0.009005 0.008771 0.008424 0.007981 0.007463 0.006891 0.006285 0.005665 0.005048 0.004449 0.003879 0.003349 0.002863 0.002427 0.002039 0.001701 0.001408 0.001159 0.000948 0.000772 0.000626 0.000506 0.000407 0.000327 0.000262 0.000209 0.000167 0.000133 0.000106 0.000084 0.000067 0.000053 0.000042 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000043 -0.000054 -0.000068 -0.000086 -0.000108 -0.000137 -0.000172 -0.000216 -0.000270 -0.000338 -0.000420 -0.000522 -0.000646 -0.000796 -0.000976 -0.001191 -0.001444 -0.001739 -0.002080 -0.002467 -0.002902 -0.003382 -0.003905 -0.004463 -0.005046 -0.005642 -0.006235 -0.006808 -0.007342 -0.007819 -0.008220 -0.008530 -0.008734 -0.008822 -0.008786 -0.008624 -0.008339 -0.007940 -0.007443 -0.006872 -0.006260 -0.005644 -0.005067 -0.004571 -0.004195 -0.003968 -0.003905 -0.004004 -0.004240 -0.004571 -0.004934 -0.005258 -0.005465 -0.005484 -0.005256 -0.004746 -0.003949 -0.002889 -0.001620 -0.000223 0.001207 0.002569 0.003771 0.004738 0.005422 0.005808 0.005911 0.005776 0.005469 0.005067 0.004651 0.004294 0.004057 0.003980 0.004083 0.004364 0.004803 0.005366 0.006009 0.006686 0.007351 0.007963 0.008490 0.008905 0.009193 0.009345 0.009361 0.009245 0.009005 0.008655 0.008210 0.007689 0.007112 0.006498 0.005867 0.005237 0.004623 0.004038 0.003492 0.002990 0.002537 0.002135 0.001783 0.001478 0.001217 0.000997 0.000812 0.000659 0.000532 0.000429 0.000344 0.000276 0.000220 0.000176 0.000140 0.000112 0.000089 0.000071 0.000056 0.000044 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000036 -0.000045 -0.000056 -0.000071 -0.000090 -0.000114 -0.000143 -0.000180 -0.000226 -0.000283 -0.000354 -0.000440 -0.000546 -0.000676 -0.000832 -0.001021 -0.001245 -0.001508 -0.001815 -0.002169 -0.002569 -0.003017 -0.003511 -0.004046 -0.004614 -0.005205 -0.005805 -0.006399 -0.006968 -0.007494 -0.007959 -0.008345 -0.008639 -0.008827 -0.008903 -0.008863 -0.008710 -0.008453 -0.008110 -0.007705 -0.007275 -0.006859 -0.006506 -0.006263 -0.006177 -0.006282 -0.006596 -0.007117 -0.007815 -0.008634 -0.009489 -0.010278 -0.010885 -0.011195 -0.011104 -0.010537 -0.009455 -0.007863 -0.005816 -0.003413 -0.000789 0.001896 0.004476 0.006796 0.008727 0.010180 0.011112 0.011528 0.011479 0.011049 0.010347 0.009493 0.008603 0.007779 0.007101 0.006621 0.006362 0.006324 0.006480 0.006792 0.007209 0.007681 0.008157 0.008593 0.008956 0.009220 0.009369 0.009395 0.009297 0.009079 0.008751 0.008326 0.007822 0.007256 0.006649 0.006020 0.005387 0.004767 0.004173 0.003616 0.003103 0.002638 0.002223 0.001859 0.001543 0.001272 0.001042 0.000850 0.000690 0.000558 0.000450 0.000361 0.000289 0.000231 0.000185 0.000147 0.000117 0.000093 0.000074 0.000059 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000059 -0.000074 -0.000094 -0.000119 -0.000150 -0.000188 -0.000236 -0.000296 -0.000369 -0.000459 -0.000570 -0.000704 -0.000867 -0.001063 -0.001295 -0.001568 -0.001885 -0.002248 -0.002659 -0.003117 -0.003620 -0.004161 -0.004732 -0.005322 -0.005916 -0.006497 -0.007047 -0.007547 -0.007980 -0.008328 -0.008578 -0.008721 -0.008750 -0.008667 -0.008479 -0.008204 -0.007866 -0.007501 -0.007155 -0.006882 -0.006738 -0.006780 -0.007059 -0.007606 -0.008433 -0.009520 -0.010812 -0.012221 -0.013623 -0.014872 -0.015810 -0.016282 -0.016153 -0.015326 -0.013758 -0.011465 -0.008529 -0.005091 -0.001341 0.002498 0.006197 0.009538 0.012340 0.014472 0.015868 0.016522 0.016493 0.015885 0.014840 0.013517 0.012075 0.010658 0.009386 0.008342 0.007574 0.007097 0.006894 0.006926 0.007140 0.007474 0.007869 0.008271 0.008633 0.008922 0.009111 0.009187 0.009142 0.008978 0.008700 0.008320 0.007853 0.007317 0.006733 0.006119 0.005494 0.004877 0.004282 0.003720 0.003200 0.002726 0.002302 0.001928 0.001602 0.001323 0.001085 0.000886 0.000720 0.000582 0.000470 0.000377 0.000303 0.000242 0.000193 0.000154 0.000123 0.000097 0.000077 0.000062 0.000049 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000078 -0.000098 -0.000124 -0.000156 -0.000196 -0.000246 -0.000308 -0.000384 -0.000477 -0.000592 -0.000731 -0.000900 -0.001102 -0.001341 -0.001622 -0.001946 -0.002318 -0.002736 -0.003200 -0.003707 -0.004248 -0.004815 -0.005394 -0.005970 -0.006525 -0.007041 -0.007497 -0.007875 -0.008160 -0.008338 -0.008401 -0.008346 -0.008177 -0.007906 -0.007558 -0.007166 -0.006777 -0.006448 -0.006247 -0.006241 -0.006499 -0.007076 -0.008006 -0.009295 -0.010908 -0.012768 -0.014756 -0.016713 -0.018449 -0.019764 -0.020463 -0.020379 -0.019394 -0.017457 -0.014592 -0.010905 -0.006579 -0.001854 0.002988 0.007656 0.011875 0.015413 0.018102 0.019851 0.020649 0.020560 0.019714 0.018284 0.016469 0.014470 0.012473 0.010633 0.009066 0.007842 0.006988 0.006493 0.006317 0.006398 0.006667 0.007050 0.007482 0.007904 0.008272 0.008551 0.008721 0.008769 0.008692 0.008494 0.008185 0.007778 0.007292 0.006745 0.006160 0.005556 0.004952 0.004363 0.003802 0.003280 0.002801 0.002371 0.001990 0.001657 0.001370 0.001125 0.000919 0.000748 0.000605 0.000489 0.000393 0.000315 0.000252 0.000202 0.000161 0.000128 0.000102 0.000081 0.000064 0.000051 0.000040 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000051 -0.000064 -0.000081 -0.000102 -0.000129 -0.000162 -0.000204 -0.000256 -0.000319 -0.000398 -0.000495 -0.000613 -0.000757 -0.000930 -0.001138 -0.001383 -0.001669 -0.002000 -0.002377 -0.002800 -0.003266 -0.003771 -0.004306 -0.004861 -0.005420 -0.005968 -0.006484 -0.006949 -0.007342 -0.007645 -0.007841 -0.007917 -0.007866 -0.007686 -0.007384 -0.006979 -0.006498 -0.005987 -0.005502 -0.005114 -0.004902 -0.004951 -0.005339 -0.006131 -0.007365 -0.009045 -0.011125 -0.013509 -0.016051 -0.018555 -0.020795 -0.022529 -0.023522 -0.023576 -0.022550 -0.020382 -0.017103 -0.012840 -0.007811 -0.002304 0.003348 0.008796 0.013711 0.017816 0.020910 0.022879 0.023710 0.023476 0.022329 0.020476 0.018153 0.015605 0.013055 0.010694 0.008664 0.007055 0.005903 0.005200 0.004901 0.004937 0.005222 0.005673 0.006207 0.006756 0.007262 0.007684 0.007993 0.008175 0.008221 0.008133 0.007920 0.007596 0.007178 0.006687 0.006144 0.005572 0.004990 0.004415 0.003862 0.003343 0.002864 0.002430 0.002044 0.001705 0.001412 0.001162 0.000950 0.000774 0.000627 0.000506 0.000408 0.000327 0.000262 0.000210 0.000167 0.000133 0.000106 0.000084 0.000067 0.000053 0.000042 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000042 -0.000053 -0.000066 -0.000084 -0.000106 -0.000134 -0.000168 -0.000211 -0.000265 -0.000331 -0.000412 -0.000511 -0.000633 -0.000781 -0.000958 -0.001170 -0.001420 -0.001712 -0.002047 -0.002426 -0.002850 -0.003314 -0.003812 -0.004336 -0.004871 -0.005403 -0.005911 -0.006376 -0.006775 -0.007088 -0.007294 -0.007377 -0.007322 -0.007123 -0.006778 -0.006298 -0.005704 -0.005031 -0.004332 -0.003675 -0.003145 -0.002835 -0.002844 -0.003266 -0.004178 -0.005625 -0.007610 -0.010083 -0.012931 -0.015985 -0.019020 -0.021771 -0.023959 -0.025313 -0.025600 -0.024657 -0.022412 -0.018897 -0.014257 -0.008737 -0.002668 0.003569 0.009577 0.014980 0.019460 0.022786 0.024829 0.025573 0.025102 0.023593 0.021284 0.018449 0.015371 0.012310 0.009488 0.007070 0.005161 0.003804 0.002989 0.002664 0.002746 0.003139 0.003739 0.004452 0.005195 0.005900 0.006518 0.007014 0.007368 0.007571 0.007622 0.007531 0.007310 0.006979 0.006559 0.006072 0.005542 0.004991 0.004438 0.003900 0.003388 0.002912 0.002478 0.002089 0.001747 0.001450 0.001195 0.000979 0.000798 0.000647 0.000523 0.000422 0.000339 0.000272 0.000217 0.000174 0.000138 0.000110 0.000088 0.000070 0.000055 0.000044 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000043 -0.000054 -0.000069 -0.000087 -0.000110 -0.000138 -0.000174 -0.000218 -0.000273 -0.000341 -0.000425 -0.000527 -0.000652 -0.000803 -0.000984 -0.001200 -0.001454 -0.001748 -0.002085 -0.002465 -0.002887 -0.003345 -0.003833 -0.004339 -0.004849 -0.005344 -0.005804 -0.006206 -0.006527 -0.006743 -0.006834 -0.006780 -0.006568 -0.006188 -0.005642 -0.004940 -0.004107 -0.003183 -0.002231 -0.001328 -0.000572 -0.000074 0.000052 -0.000304 -0.001234 -0.002794 -0.004990 -0.007770 -0.011013 -0.014528 -0.018063 -0.021324 -0.023993 -0.025767 -0.026380 -0.025648 -0.023483 -0.019918 -0.015109 -0.009326 -0.002932 0.003652 0.009985 0.015653 0.020304 0.023681 0.025646 0.026181 0.025385 0.023457 0.020666 0.017323 0.013745 0.010226 0.007013 0.004291 0.002176 0.000713 -0.000112 -0.000364 -0.000138 0.000450 0.001283 0.002249 0.003252 0.004215 0.005079 0.005804 0.006368 0.006759 0.006976 0.007029 0.006931 0.006703 0.006366 0.005947 0.005470 0.004959 0.004434 0.003915 0.003415 0.002946 0.002515 0.002127 0.001782 0.001482 0.001224 0.001004 0.000819 0.000666 0.000539 0.000434 0.000349 0.000280 0.000224 0.000179 0.000143 0.000114 0.000091 0.000072 0.000057 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000023 -0.000028 -0.000035 -0.000044 -0.000056 -0.000071 -0.000089 -0.000113 -0.000142 -0.000179 -0.000225 -0.000281 -0.000351 -0.000436 -0.000541 -0.000669 -0.000823 -0.001008 -0.001227 -0.001483 -0.001779 -0.002117 -0.002495 -0.002912 -0.003362 -0.003835 -0.004319 -0.004798 -0.005250 -0.005653 -0.005983 -0.006214 -0.006321 -0.006280 -0.006071 -0.005679 -0.005093 -0.004313 -0.003350 -0.002233 -0.001008 0.000259 0.001477 0.002534 0.003306 0.003660 0.003466 0.002618 0.001047 -0.001264 -0.004263 -0.007823 -0.011739 -0.015737 -0.019494 -0.022663 -0.024906 -0.025931 -0.025528 -0.023595 -0.020161 -0.015390 -0.009569 -0.003086 0.003605 0.010030 0.015741 0.020360 0.023613 0.025351 0.025562 0.024360 0.021965 0.018678 0.014840 0.010800 0.006882 0.003355 0.000418 -0.001808 -0.003278 -0.004015 -0.004097 -0.003638 -0.002769 -0.001628 -0.000340 0.000983 0.002255 0.003409 0.004402 0.005206 0.005811 0.006216 0.006431 0.006472 0.006360 0.006119 0.005777 0.005361 0.004895 0.004405 0.003910 0.003426 0.002967 0.002542 0.002155 0.001811 0.001509 0.001249 0.001026 0.000839 0.000682 0.000553 0.000446 0.000359 0.000288 0.000231 0.000185 0.000147 0.000117 0.000094 0.000074 0.000059 0.000047 0.000037 0.000030 0.000023 0.000018 0.000015 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000058 -0.000073 -0.000092 -0.000116 -0.000146 -0.000184 -0.000231 -0.000289 -0.000360 -0.000447 -0.000555 -0.000685 -0.000842 -0.001029 -0.001250 -0.001508 -0.001805 -0.002142 -0.002517 -0.002927 -0.003365 -0.003821 -0.004280 -0.004722 -0.005127 -0.005468 -0.005719 -0.005852 -0.005839 -0.005656 -0.005278 -0.004688 -0.003875 -0.002837 -0.001585 -0.000148 0.001422 0.003052 0.004642 0.006067 0.007186 0.007848 0.007906 0.007233 0.005743 0.003410 0.000280 -0.003519 -0.007772 -0.012189 -0.016422 -0.020096 -0.022846 -0.024351 -0.024380 -0.022814 -0.019677 -0.015132 -0.009480 -0.003128 0.003447 0.009745 0.015294 0.019695 0.022662 0.024042 0.023830 0.022154 0.019258 0.015468 0.011158 0.006702 0.002448 -0.001317 -0.004384 -0.006629 -0.008014 -0.008573 -0.008401 -0.007628 -0.006407 -0.004892 -0.003227 -0.001534 0.000088 0.001567 0.002855 0.003924 0.004762 0.005371 0.005762 0.005952 0.005965 0.005828 0.005570 0.005220 0.004806 0.004354 0.003887 0.003422 0.002976 0.002558 0.002176 0.001834 0.001532 0.001270 0.001046 0.000856 0.000697 0.000565 0.000457 0.000368 0.000296 0.000237 0.000189 0.000151 0.000121 0.000096 0.000076 0.000061 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000059 -0.000075 -0.000094 -0.000119 -0.000150 -0.000188 -0.000236 -0.000295 -0.000368 -0.000457 -0.000567 -0.000699 -0.000858 -0.001048 -0.001271 -0.001530 -0.001826 -0.002161 -0.002531 -0.002933 -0.003358 -0.003795 -0.004225 -0.004630 -0.004984 -0.005259 -0.005428 -0.005458 -0.005321 -0.004989 -0.004434 -0.003638 -0.002585 -0.001272 0.000288 0.002067 0.004011 0.006039 0.008042 0.009885 0.011408 0.012443 0.012823 0.012402 0.011076 0.008803 0.005620 0.001656 -0.002870 -0.007656 -0.012334 -0.016507 -0.019783 -0.021818 -0.022358 -0.021269 -0.018564 -0.014405 -0.009099 -0.003065 0.003203 0.009188 0.014399 0.018425 0.020972 0.021888 0.021176 0.018978 0.015562 0.011279 0.006526 0.001704 -0.002823 -0.006753 -0.009872 -0.012058 -0.013281 -0.013589 -0.013093 -0.011945 -0.010317 -0.008382 -0.006299 -0.004204 -0.002204 -0.000378 0.001224 0.002571 0.003654 0.004475 0.005048 0.005394 0.005537 0.005508 0.005338 0.005058 0.004698 0.004287 0.003850 0.003407 0.002975 0.002567 0.002190 0.001850 0.001550 0.001287 0.001062 0.000871 0.000710 0.000577 0.000466 0.000376 0.000302 0.000242 0.000194 0.000155 0.000123 0.000098 0.000078 0.000062 0.000049 0.000039 0.000031 0.000025 0.000020 0.000015 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000076 -0.000096 -0.000121 -0.000153 -0.000192 -0.000241 -0.000301 -0.000375 -0.000466 -0.000577 -0.000711 -0.000872 -0.001064 -0.001288 -0.001547 -0.001843 -0.002175 -0.002540 -0.002933 -0.003344 -0.003759 -0.004161 -0.004527 -0.004830 -0.005040 -0.005125 -0.005053 -0.004792 -0.004309 -0.003578 -0.002572 -0.001277 0.000313 0.002188 0.004319 0.006649 0.009092 0.011531 0.013819 0.015782 0.017233 0.017985 0.017871 0.016770 0.014623 0.011457 0.007393 0.002654 -0.002448 -0.007534 -0.012185 -0.015988 -0.018577 -0.019677 -0.019139 -0.016964 -0.013310 -0.008484 -0.002912 0.002903 0.008431 0.013172 0.016707 0.018738 0.019117 0.017857 0.015116 0.011181 0.006425 0.001268 -0.003871 -0.008610 -0.012642 -0.015749 -0.017814 -0.018816 -0.018819 -0.017955 -0.016393 -0.014326 -0.011945 -0.009424 -0.006911 -0.004523 -0.002342 -0.000423 0.001205 0.002534 0.003568 0.004324 0.004824 0.005097 0.005176 0.005093 0.004883 0.004579 0.004210 0.003803 0.003383 0.002966 0.002568 0.002198 0.001862 0.001563 0.001302 0.001076 0.000884 0.000722 0.000586 0.000474 0.000382 0.000307 0.000246 0.000197 0.000157 0.000125 0.000100 0.000080 0.000063 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000062 -0.000078 -0.000098 -0.000124 -0.000156 -0.000196 -0.000245 -0.000307 -0.000382 -0.000474 -0.000587 -0.000722 -0.000885 -0.001077 -0.001302 -0.001562 -0.001856 -0.002185 -0.002544 -0.002928 -0.003325 -0.003720 -0.004094 -0.004422 -0.004675 -0.004822 -0.004828 -0.004658 -0.004277 -0.003651 -0.002749 -0.001542 -0.000013 0.001847 0.004030 0.006505 0.009216 0.012071 0.014946 0.017684 0.020097 0.021980 0.023128 0.023354 0.022516 0.020541 0.017441 0.013332 0.008436 0.003068 -0.002379 -0.007473 -0.011782 -0.014921 -0.016597 -0.016645 -0.015053 -0.011974 -0.007710 -0.002689 0.002580 0.007562 0.011752 0.014726 0.016189 0.015999 0.014176 0.010898 0.006466 0.001273 -0.004243 -0.009646 -0.014546 -0.018627 -0.021674 -0.023575 -0.024323 -0.023996 -0.022744 -0.020756 -0.018244 -0.015416 -0.012460 -0.009536 -0.006767 -0.004241 -0.002013 -0.000113 0.001452 0.002690 0.003620 0.004268 0.004666 0.004848 0.004850 0.004707 0.004456 0.004128 0.003752 0.003354 0.002953 0.002565 0.002202 0.001870 0.001573 0.001313 0.001087 0.000894 0.000731 0.000594 0.000481 0.000388 0.000312 0.000250 0.000200 0.000159 0.000127 0.000101 0.000081 0.000064 0.000051 0.000041 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000050 -0.000063 -0.000079 -0.000100 -0.000126 -0.000158 -0.000199 -0.000249 -0.000311 -0.000388 -0.000481 -0.000595 -0.000732 -0.000896 -0.001089 -0.001314 -0.001573 -0.001866 -0.002192 -0.002546 -0.002920 -0.003304 -0.003681 -0.004029 -0.004322 -0.004530 -0.004619 -0.004553 -0.004294 -0.003804 -0.003047 -0.001988 -0.000596 0.001149 0.003259 0.005727 0.008524 0.011590 0.014833 0.018122 0.021289 0.024134 0.026438 0.027977 0.028547 0.027986 0.026205 0.023204 0.019091 0.014084 0.008502 0.002745 -0.002743 -0.007516 -0.011173 -0.013403 -0.014029 -0.013026 -0.010536 -0.006860 -0.002423 0.002267 0.006672 0.010284 0.012682 0.013574 0.012823 0.010463 0.006680 0.001795 -0.003785 -0.009607 -0.015225 -0.020239 -0.024332 -0.027290 -0.029009 -0.029493 -0.028838 -0.027207 -0.024810 -0.021875 -0.018624 -0.015261 -0.011952 -0.008830 -0.005985 -0.003473 -0.001324 0.000458 0.001882 0.002972 0.003755 0.004266 0.004542 0.004621 0.004540 0.004338 0.004047 0.003700 0.003323 0.002937 0.002559 0.002203 0.001875 0.001581 0.001321 0.001095 0.000902 0.000738 0.000601 0.000486 0.000392 0.000315 0.000253 0.000202 0.000161 0.000128 0.000102 0.000081 0.000065 0.000052 0.000041 0.000033 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000064 -0.000080 -0.000101 -0.000128 -0.000161 -0.000202 -0.000253 -0.000316 -0.000393 -0.000487 -0.000602 -0.000740 -0.000904 -0.001098 -0.001324 -0.001582 -0.001874 -0.002197 -0.002546 -0.002913 -0.003285 -0.003646 -0.003972 -0.004236 -0.004405 -0.004445 -0.004317 -0.003981 -0.003398 -0.002528 -0.001333 0.000218 0.002152 0.004479 0.007196 0.010275 0.013654 0.017240 0.020896 0.024447 0.027682 0.030367 0.032265 0.033154 0.032857 0.031269 0.028380 0.024289 0.019210 0.013463 0.007453 0.001632 -0.003543 -0.007656 -0.010384 -0.011536 -0.011078 -0.009143 -0.006023 -0.002142 0.001993 0.005847 0.008914 0.010773 0.011138 0.009880 0.007039 0.002817 -0.002457 -0.008360 -0.014432 -0.020216 -0.025307 -0.029388 -0.032248 -0.033789 -0.034028 -0.033072 -0.031100 -0.028339 -0.025028 -0.021407 -0.017686 -0.014043 -0.010613 -0.007491 -0.004734 -0.002370 -0.000402 0.001183 0.002409 0.003308 0.003917 0.004274 0.004419 0.004392 0.004232 0.003975 0.003653 0.003293 0.002921 0.002552 0.002202 0.001878 0.001585 0.001326 0.001101 0.000908 0.000743 0.000605 0.000490 0.000395 0.000318 0.000255 0.000203 0.000162 0.000129 0.000103 0.000082 0.000065 0.000052 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000051 -0.000065 -0.000081 -0.000103 -0.000129 -0.000163 -0.000204 -0.000256 -0.000319 -0.000397 -0.000493 -0.000608 -0.000747 -0.000912 -0.001106 -0.001332 -0.001590 -0.001880 -0.002201 -0.002546 -0.002907 -0.003271 -0.003619 -0.003928 -0.004168 -0.004307 -0.004309 -0.004132 -0.003736 -0.003079 -0.002120 -0.000818 0.000861 0.002945 0.005447 0.008365 0.011670 0.015304 0.019169 0.023125 0.026991 0.030547 0.033550 0.035748 0.036907 0.036836 0.035420 0.032637 0.028580 0.023459 0.017593 0.011389 0.005307 -0.000188 -0.004671 -0.007808 -0.009398 -0.009396 -0.007929 -0.005284 -0.001878 0.001783 0.005168 0.007772 0.009179 0.009106 0.007431 0.004202 -0.000371 -0.005949 -0.012103 -0.018362 -0.024265 -0.029404 -0.033463 -0.036232 -0.037622 -0.037656 -0.036453 -0.034204 -0.031148 -0.027536 -0.023617 -0.019611 -0.015701 -0.012027 -0.008686 -0.005734 -0.003200 -0.001085 0.000627 0.001961 0.002951 0.003637 0.004058 0.004256 0.004272 0.004146 0.003916 0.003613 0.003269 0.002906 0.002545 0.002199 0.001878 0.001587 0.001330 0.001105 0.000911 0.000746 0.000608 0.000493 0.000397 0.000319 0.000256 0.000204 0.000163 0.000130 0.000103 0.000082 0.000065 0.000052 0.000041 0.000033 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000041 -0.000052 -0.000065 -0.000082 -0.000104 -0.000131 -0.000165 -0.000207 -0.000259 -0.000323 -0.000401 -0.000497 -0.000613 -0.000752 -0.000918 -0.001112 -0.001338 -0.001596 -0.001886 -0.002205 -0.002548 -0.002905 -0.003264 -0.003603 -0.003900 -0.004125 -0.004244 -0.004219 -0.004010 -0.003573 -0.002865 -0.001844 -0.000468 0.001300 0.003488 0.006113 0.009172 0.012639 0.016453 0.020518 0.024689 0.028782 0.032571 0.035804 0.038222 0.039580 0.039680 0.038395 0.035697 0.031673 0.026531 0.020589 0.014255 0.007993 0.002273 -0.002472 -0.005903 -0.007808 -0.008139 -0.007014 -0.004717 -0.001660 0.001654 0.004696 0.006964 0.008045 0.007660 0.005692 0.002194 -0.002619 -0.008403 -0.014723 -0.021104 -0.027082 -0.032248 -0.036284 -0.038986 -0.040267 -0.040156 -0.038781 -0.036341 -0.033080 -0.029260 -0.025136 -0.020934 -0.016842 -0.013000 -0.009509 -0.006424 -0.003774 -0.001558 0.000240 0.001648 0.002702 0.003440 0.003906 0.004141 0.004187 0.004085 0.003873 0.003585 0.003251 0.002895 0.002539 0.002196 0.001877 0.001588 0.001330 0.001106 0.000912 0.000748 0.000609 0.000494 0.000398 0.000320 0.000256 0.000205 0.000163 0.000130 0.000103 0.000082 0.000065 0.000052 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000083 -0.000105 -0.000132 -0.000166 -0.000208 -0.000261 -0.000325 -0.000404 -0.000500 -0.000617 -0.000756 -0.000922 -0.001117 -0.001343 -0.001601 -0.001891 -0.002210 -0.002552 -0.002908 -0.003264 -0.003601 -0.003893 -0.004110 -0.004220 -0.004183 -0.003957 -0.003500 -0.002768 -0.001716 -0.000302 0.001512 0.003754 0.006443 0.009577 0.013129 0.017041 0.021213 0.025503 0.029721 0.033639 0.037001 0.039543 0.041014 0.041211 0.040002 0.037357 0.033358 0.028211 0.022234 0.015835 0.009479 0.003640 -0.001246 -0.004835 -0.006912 -0.007423 -0.006486 -0.004378 -0.001512 0.001615 0.004472 0.006562 0.007474 0.006930 0.004815 0.001186 -0.003743 -0.009623 -0.016019 -0.022454 -0.028463 -0.033639 -0.037662 -0.040329 -0.041556 -0.041376 -0.039917 -0.037384 -0.034025 -0.030105 -0.025882 -0.021586 -0.017404 -0.013482 -0.009918 -0.006769 -0.004062 -0.001797 0.000043 0.001487 0.002572 0.003337 0.003825 0.004079 0.004141 0.004052 0.003850 0.003569 0.003240 0.002889 0.002535 0.002194 0.001876 0.001587 0.001329 0.001105 0.000912 0.000747 0.000609 0.000493 0.000398 0.000320 0.000256 0.000205 0.000163 0.000130 0.000103 0.000082 0.000065 0.000052 0.000041 0.000032 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000083 -0.000105 -0.000133 -0.000167 -0.000210 -0.000262 -0.000327 -0.000406 -0.000503 -0.000619 -0.000759 -0.000925 -0.001120 -0.001346 -0.001605 -0.001895 -0.002216 -0.002559 -0.002917 -0.003274 -0.003612 -0.003905 -0.004125 -0.004236 -0.004201 -0.003978 -0.003523 -0.002793 -0.001742 -0.000329 0.001485 0.003728 0.006419 0.009557 0.013115 0.017035 0.021218 0.025520 0.029753 0.033689 0.037069 0.039629 0.041119 0.041333 0.040140 0.037508 0.033521 0.028381 0.022408 0.016009 0.009649 0.003803 -0.001095 -0.004697 -0.006789 -0.007317 -0.006396 -0.004304 -0.001452 0.001663 0.004512 0.006599 0.007513 0.006977 0.004874 0.001261 -0.003650 -0.009512 -0.015890 -0.022311 -0.028310 -0.033479 -0.037502 -0.040173 -0.041408 -0.041239 -0.039793 -0.037274 -0.033929 -0.030023 -0.025814 -0.021530 -0.017360 -0.013448 -0.009892 -0.006751 -0.004051 -0.001791 0.000045 0.001486 0.002569 0.003333 0.003821 0.004075 0.004137 0.004049 0.003847 0.003567 0.003238 0.002887 0.002533 0.002192 0.001873 0.001584 0.001327 0.001102 0.000909 0.000745 0.000607 0.000492 0.000397 0.000319 0.000256 0.000204 0.000163 0.000129 0.000103 0.000081 0.000065 0.000051 0.000040 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000083 -0.000105 -0.000133 -0.000167 -0.000210 -0.000263 -0.000328 -0.000407 -0.000503 -0.000620 -0.000760 -0.000926 -0.001121 -0.001348 -0.001607 -0.001900 -0.002222 -0.002569 -0.002930 -0.003292 -0.003637 -0.003939 -0.004169 -0.004293 -0.004274 -0.004071 -0.003640 -0.002938 -0.001921 -0.000548 0.001220 0.003411 0.006042 0.009112 0.012596 0.016434 0.020528 0.024738 0.028876 0.032715 0.036003 0.038476 0.039888 0.040038 0.038799 0.036142 0.032150 0.027030 0.021100 0.014766 0.008491 0.002749 -0.002030 -0.005501 -0.007452 -0.007832 -0.006757 -0.004506 -0.001492 0.001788 0.004807 0.007066 0.008154 0.007792 0.005860 0.002410 -0.002350 -0.008079 -0.014347 -0.020684 -0.026631 -0.031780 -0.035814 -0.038527 -0.039831 -0.039752 -0.038415 -0.036016 -0.032797 -0.029019 -0.024934 -0.020769 -0.016709 -0.012898 -0.009432 -0.006371 -0.003739 -0.001539 0.000246 0.001645 0.002692 0.003427 0.003892 0.004127 0.004175 0.004075 0.003865 0.003578 0.003245 0.002890 0.002533 0.002190 0.001870 0.001580 0.001323 0.001098 0.000905 0.000742 0.000604 0.000490 0.000395 0.000317 0.000254 0.000203 0.000162 0.000129 0.000102 0.000081 0.000064 0.000051 0.000040 0.000031 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000031 -0.000040 -0.000051 -0.000065 -0.000083 -0.000105 -0.000132 -0.000167 -0.000209 -0.000262 -0.000327 -0.000406 -0.000503 -0.000619 -0.000759 -0.000925 -0.001120 -0.001348 -0.001609 -0.001903 -0.002229 -0.002580 -0.002948 -0.003318 -0.003674 -0.003990 -0.004239 -0.004388 -0.004398 -0.004232 -0.003846 -0.003199 -0.002246 -0.000949 0.000730 0.002817 0.005329 0.008264 0.011596 0.015267 0.019180 0.023197 0.027134 0.030771 0.033861 0.036148 0.037394 0.037407 0.036066 0.033348 0.029342 0.024257 0.018409 0.012204 0.006101 0.000568 -0.003970 -0.007175 -0.008842 -0.008921 -0.007536 -0.004969 -0.001633 0.001974 0.005322 0.007912 0.009331 0.009296 0.007682 0.004532 0.000048 -0.005439 -0.011507 -0.017695 -0.023546 -0.028657 -0.032710 -0.035496 -0.036922 -0.037007 -0.035865 -0.033682 -0.030693 -0.027148 -0.023292 -0.019345 -0.015488 -0.011862 -0.008562 -0.005648 -0.003145 -0.001055 0.000636 0.001954 0.002935 0.003615 0.004034 0.004233 0.004252 0.004129 0.003901 0.003601 0.003258 0.002896 0.002534 0.002188 0.001866 0.001575 0.001317 0.001093 0.000900 0.000737 0.000600 0.000486 0.000392 0.000315 0.000252 0.000202 0.000161 0.000128 0.000101 0.000080 0.000064 0.000050 0.000040 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000050 -0.000064 -0.000082 -0.000104 -0.000131 -0.000166 -0.000208 -0.000261 -0.000325 -0.000404 -0.000501 -0.000617 -0.000756 -0.000922 -0.001118 -0.001346 -0.001608 -0.001905 -0.002234 -0.002592 -0.002968 -0.003350 -0.003721 -0.004057 -0.004332 -0.004514 -0.004567 -0.004453 -0.004132 -0.003561 -0.002701 -0.001513 0.000037 0.001975 0.004315 0.007054 0.010166 0.013593 0.017241 0.020977 0.024622 0.027963 0.030765 0.032781 0.033788 0.033602 0.032116 0.029313 0.025291 0.020259 0.014536 0.008522 0.002671 -0.002558 -0.006749 -0.009572 -0.010831 -0.010486 -0.008664 -0.005652 -0.001866 0.002195 0.006000 0.009050 0.010929 0.011348 0.010174 0.007443 0.003344 -0.001804 -0.007590 -0.013563 -0.019274 -0.024324 -0.028395 -0.031275 -0.032864 -0.033169 -0.032292 -0.030408 -0.027736 -0.024514 -0.020975 -0.017332 -0.013759 -0.010393 -0.007327 -0.004619 -0.002297 -0.000364 0.001193 0.002399 0.003284 0.003885 0.004239 0.004385 0.004362 0.004206 0.003953 0.003634 0.003277 0.002905 0.002536 0.002185 0.001861 0.001568 0.001310 0.001086 0.000894 0.000731 0.000595 0.000482 0.000389 0.000312 0.000250 0.000200 0.000159 0.000127 0.000100 0.000080 0.000063 0.000050 0.000039 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000039 -0.000050 -0.000063 -0.000080 -0.000102 -0.000130 -0.000164 -0.000206 -0.000258 -0.000323 -0.000401 -0.000497 -0.000612 -0.000751 -0.000917 -0.001113 -0.001341 -0.001605 -0.001905 -0.002239 -0.002603 -0.002989 -0.003385 -0.003774 -0.004135 -0.004443 -0.004667 -0.004772 -0.004723 -0.004481 -0.004007 -0.003263 -0.002213 -0.000824 0.000925 0.003048 0.005541 0.008375 0.011496 0.014812 0.018194 0.021472 0.024445 0.026888 0.028570 0.029282 0.028857 0.027199 0.024303 0.020273 0.015322 0.009767 0.004003 -0.001526 -0.006370 -0.010126 -0.012478 -0.013239 -0.012380 -0.010035 -0.006494 -0.002174 0.002423 0.006770 0.010365 0.012791 0.013753 0.013111 0.010889 0.007262 0.002536 -0.002895 -0.008592 -0.014116 -0.019075 -0.023153 -0.026132 -0.027905 -0.028467 -0.027906 -0.026379 -0.024089 -0.021258 -0.018107 -0.014836 -0.011612 -0.008566 -0.005788 -0.003336 -0.001238 0.000501 0.001891 0.002955 0.003721 0.004222 0.004495 0.004575 0.004499 0.004301 0.004016 0.003673 0.003299 0.002914 0.002538 0.002181 0.001854 0.001560 0.001301 0.001077 0.000886 0.000724 0.000589 0.000477 0.000384 0.000309 0.000247 0.000197 0.000157 0.000125 0.000099 0.000079 0.000062 0.000049 0.000039 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000062 -0.000079 -0.000101 -0.000128 -0.000161 -0.000203 -0.000255 -0.000319 -0.000397 -0.000492 -0.000607 -0.000745 -0.000910 -0.001105 -0.001334 -0.001599 -0.001902 -0.002240 -0.002611 -0.003008 -0.003419 -0.003830 -0.004220 -0.004564 -0.004836 -0.005002 -0.005028 -0.004879 -0.004517 -0.003907 -0.003015 -0.001815 -0.000283 0.001590 0.003797 0.006312 0.009080 0.012014 0.014991 0.017851 0.020405 0.022443 0.023753 0.024142 0.023459 0.021624 0.018644 0.014628 0.009793 0.004451 -0.001008 -0.006153 -0.010550 -0.013810 -0.015632 -0.015843 -0.014424 -0.011517 -0.007413 -0.002531 0.002631 0.007549 0.011722 0.014733 0.016284 0.016226 0.014571 0.011478 0.007236 0.002221 -0.003144 -0.008434 -0.013263 -0.017321 -0.020387 -0.022344 -0.023177 -0.022955 -0.021818 -0.019950 -0.017555 -0.014838 -0.011985 -0.009156 -0.006472 -0.004023 -0.001863 -0.000022 0.001494 0.002693 0.003594 0.004223 0.004609 0.004787 0.004791 0.004653 0.004408 0.004086 0.003715 0.003321 0.002923 0.002537 0.002176 0.001845 0.001550 0.001291 0.001067 0.000877 0.000716 0.000582 0.000471 0.000379 0.000304 0.000244 0.000195 0.000155 0.000123 0.000098 0.000078 0.000061 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000048 -0.000061 -0.000078 -0.000099 -0.000125 -0.000159 -0.000200 -0.000251 -0.000314 -0.000391 -0.000485 -0.000599 -0.000736 -0.000900 -0.001095 -0.001324 -0.001590 -0.001895 -0.002238 -0.002616 -0.003023 -0.003451 -0.003884 -0.004304 -0.004689 -0.005012 -0.005244 -0.005352 -0.005303 -0.005064 -0.004601 -0.003884 -0.002887 -0.001593 0.000007 0.001905 0.004074 0.006461 0.008984 0.011528 0.013943 0.016055 0.017671 0.018598 0.018660 0.017727 0.015732 0.012695 0.008730 0.004054 -0.001025 -0.006130 -0.010843 -0.014750 -0.017479 -0.018748 -0.018398 -0.016421 -0.012964 -0.008321 -0.002904 0.002793 0.008252 0.012981 0.016562 0.018698 0.019233 0.018165 0.015639 0.011922 0.007371 0.002389 -0.002616 -0.007271 -0.011269 -0.014390 -0.016510 -0.017600 -0.017714 -0.016971 -0.015536 -0.013594 -0.011331 -0.008921 -0.006509 -0.004213 -0.002115 -0.000270 0.001295 0.002570 0.003561 0.004285 0.004764 0.005026 0.005101 0.005020 0.004816 0.004518 0.004157 0.003757 0.003341 0.002929 0.002534 0.002167 0.001833 0.001537 0.001278 0.001055 0.000866 0.000707 0.000574 0.000464 0.000373 0.000300 0.000240 0.000191 0.000152 0.000121 0.000096 0.000076 0.000061 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000060 -0.000076 -0.000097 -0.000123 -0.000156 -0.000197 -0.000247 -0.000309 -0.000385 -0.000478 -0.000590 -0.000726 -0.000888 -0.001082 -0.001311 -0.001577 -0.001883 -0.002230 -0.002615 -0.003033 -0.003476 -0.003931 -0.004382 -0.004808 -0.005185 -0.005485 -0.005679 -0.005735 -0.005623 -0.005313 -0.004777 -0.003993 -0.002945 -0.001628 -0.000049 0.001765 0.003762 0.005867 0.007972 0.009942 0.011616 0.012820 0.013380 0.013141 0.011990 0.009876 0.006827 0.002963 -0.001501 -0.006268 -0.010974 -0.015221 -0.018614 -0.020806 -0.021534 -0.020654 -0.018168 -0.014227 -0.009121 -0.003257 0.002885 0.008799 0.014003 0.018088 0.020757 0.021850 0.021354 0.019396 0.016224 0.012169 0.007613 0.002943 -0.001484 -0.005369 -0.008494 -0.010732 -0.012041 -0.012460 -0.012088 -0.011070 -0.009570 -0.007757 -0.005788 -0.003798 -0.001895 -0.000155 0.001369 0.002650 0.003676 0.004453 0.004993 0.005317 0.005450 0.005418 0.005251 0.004977 0.004626 0.004223 0.003793 0.003357 0.002930 0.002526 0.002154 0.001818 0.001521 0.001263 0.001041 0.000853 0.000696 0.000564 0.000456 0.000367 0.000294 0.000235 0.000187 0.000149 0.000119 0.000095 0.000075 0.000060 0.000047 0.000037 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000036 -0.000046 -0.000058 -0.000074 -0.000095 -0.000120 -0.000153 -0.000193 -0.000242 -0.000303 -0.000377 -0.000469 -0.000579 -0.000713 -0.000874 -0.001067 -0.001294 -0.001560 -0.001867 -0.002216 -0.002606 -0.003033 -0.003491 -0.003968 -0.004449 -0.004915 -0.005345 -0.005712 -0.005991 -0.006152 -0.006167 -0.006010 -0.005655 -0.005083 -0.004280 -0.003242 -0.001978 -0.000514 0.001104 0.002804 0.004489 0.006036 0.007302 0.008130 0.008366 0.007876 0.006563 0.004390 0.001393 -0.002307 -0.006502 -0.010906 -0.015174 -0.018932 -0.021811 -0.023487 -0.023717 -0.022377 -0.019475 -0.015163 -0.009724 -0.003551 0.002893 0.009121 0.014668 0.019139 0.022243 0.023819 0.023845 0.022430 0.019799 0.016259 0.012164 0.007878 0.003739 0.000031 -0.003034 -0.005324 -0.006791 -0.007459 -0.007409 -0.006765 -0.005672 -0.004280 -0.002730 -0.001144 0.000381 0.001773 0.002982 0.003984 0.004765 0.005330 0.005688 0.005858 0.005861 0.005723 0.005469 0.005127 0.004723 0.004280 0.003821 0.003365 0.002925 0.002513 0.002136 0.001799 0.001502 0.001245 0.001025 0.000839 0.000683 0.000554 0.000447 0.000359 0.000288 0.000230 0.000183 0.000146 0.000116 0.000093 0.000074 0.000059 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000057 -0.000073 -0.000093 -0.000118 -0.000149 -0.000188 -0.000236 -0.000296 -0.000369 -0.000458 -0.000567 -0.000699 -0.000858 -0.001048 -0.001273 -0.001538 -0.001844 -0.002194 -0.002588 -0.003023 -0.003494 -0.003989 -0.004498 -0.005002 -0.005481 -0.005913 -0.006273 -0.006534 -0.006672 -0.006662 -0.006481 -0.006111 -0.005542 -0.004769 -0.003803 -0.002666 -0.001402 -0.000074 0.001229 0.002399 0.003308 0.003819 0.003798 0.003127 0.001728 -0.000427 -0.003296 -0.006761 -0.010623 -0.014615 -0.018415 -0.021675 -0.024055 -0.025258 -0.025066 -0.023369 -0.020181 -0.015650 -0.010050 -0.003752 0.002807 0.009163 0.014879 0.019578 0.022981 0.024930 0.025396 0.024472 0.022359 0.019338 0.015731 0.011876 0.008085 0.004626 0.001701 -0.000561 -0.002106 -0.002945 -0.003146 -0.002812 -0.002069 -0.001048 0.000126 0.001344 0.002520 0.003587 0.004502 0.005240 0.005790 0.006152 0.006337 0.006359 0.006239 0.005999 0.005664 0.005257 0.004802 0.004323 0.003837 0.003362 0.002911 0.002492 0.002112 0.001775 0.001479 0.001224 0.001006 0.000823 0.000669 0.000541 0.000436 0.000350 0.000281 0.000224 0.000179 0.000142 0.000114 0.000091 0.000072 0.000058 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000035 -0.000044 -0.000056 -0.000071 -0.000090 -0.000115 -0.000145 -0.000183 -0.000230 -0.000288 -0.000359 -0.000447 -0.000553 -0.000683 -0.000839 -0.001026 -0.001248 -0.001510 -0.001815 -0.002165 -0.002561 -0.003001 -0.003481 -0.003993 -0.004525 -0.005062 -0.005586 -0.006076 -0.006510 -0.006865 -0.007115 -0.007240 -0.007219 -0.007036 -0.006681 -0.006150 -0.005452 -0.004608 -0.003657 -0.002655 -0.001678 -0.000823 -0.000201 0.000071 -0.000126 -0.000888 -0.002285 -0.004333 -0.006990 -0.010143 -0.013610 -0.017143 -0.020449 -0.023213 -0.025127 -0.025922 -0.025404 -0.023478 -0.020162 -0.015597 -0.010038 -0.003829 0.002623 0.008892 0.014571 0.019309 0.022846 0.025031 0.025831 0.025325 0.023691 0.021178 0.018078 0.014694 0.011313 0.008180 0.005480 0.003338 0.001809 0.000889 0.000525 0.000631 0.001098 0.001813 0.002669 0.003570 0.004439 0.005219 0.005871 0.006371 0.006710 0.006888 0.006914 0.006801 0.006567 0.006234 0.005823 0.005357 0.004858 0.004345 0.003837 0.003346 0.002886 0.002463 0.002082 0.001745 0.001452 0.001199 0.000985 0.000804 0.000653 0.000528 0.000425 0.000341 0.000273 0.000218 0.000174 0.000139 0.000111 0.000088 0.000071 0.000056 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000069 -0.000088 -0.000111 -0.000141 -0.000178 -0.000223 -0.000279 -0.000349 -0.000434 -0.000538 -0.000664 -0.000817 -0.001001 -0.001219 -0.001478 -0.001779 -0.002127 -0.002522 -0.002965 -0.003451 -0.003975 -0.004525 -0.005090 -0.005652 -0.006193 -0.006692 -0.007128 -0.007478 -0.007723 -0.007843 -0.007823 -0.007655 -0.007334 -0.006867 -0.006272 -0.005583 -0.004847 -0.004131 -0.003516 -0.003097 -0.002977 -0.003254 -0.004013 -0.005309 -0.007156 -0.009513 -0.012278 -0.015288 -0.018322 -0.021120 -0.023401 -0.024893 -0.025358 -0.024627 -0.022616 -0.019347 -0.014948 -0.009649 -0.003762 0.002348 0.008294 0.013711 0.018283 0.021772 0.024040 0.025052 0.024876 0.023666 0.021640 0.019055 0.016179 0.013265 0.010531 0.008145 0.006219 0.004804 0.003904 0.003474 0.003443 0.003720 0.004208 0.004814 0.005459 0.006075 0.006613 0.007040 0.007336 0.007492 0.007509 0.007395 0.007163 0.006830 0.006415 0.005939 0.005422 0.004884 0.004344 0.003817 0.003316 0.002850 0.002425 0.002045 0.001710 0.001420 0.001171 0.000960 0.000783 0.000635 0.000513 0.000413 0.000331 0.000265 0.000211 0.000169 0.000135 0.000107 0.000086 0.000069 0.000055 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000042 -0.000053 -0.000067 -0.000085 -0.000108 -0.000136 -0.000172 -0.000216 -0.000270 -0.000337 -0.000420 -0.000521 -0.000644 -0.000793 -0.000972 -0.001186 -0.001439 -0.001736 -0.002080 -0.002472 -0.002914 -0.003403 -0.003934 -0.004497 -0.005082 -0.005674 -0.006256 -0.006808 -0.007312 -0.007746 -0.008091 -0.008330 -0.008447 -0.008434 -0.008285 -0.008006 -0.007610 -0.007124 -0.006589 -0.006059 -0.005602 -0.005300 -0.005236 -0.005496 -0.006152 -0.007249 -0.008802 -0.010774 -0.013080 -0.015579 -0.018082 -0.020364 -0.022185 -0.023308 -0.023531 -0.022705 -0.020761 -0.017718 -0.013687 -0.008870 -0.003538 0.001990 0.007379 0.012309 0.016505 0.019758 0.021949 0.023045 0.023102 0.022252 0.020681 0.018610 0.016268 0.013870 0.011604 0.009615 0.007997 0.006798 0.006018 0.005622 0.005551 0.005727 0.006071 0.006504 0.006959 0.007381 0.007729 0.007976 0.008105 0.008110 0.007994 0.007764 0.007432 0.007016 0.006533 0.006003 0.005445 0.004877 0.004316 0.003776 0.003268 0.002800 0.002376 0.001999 0.001669 0.001383 0.001139 0.000933 0.000760 0.000616 0.000497 0.000399 0.000320 0.000256 0.000204 0.000163 0.000130 0.000104 0.000083 0.000067 0.000054 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000041 -0.000051 -0.000065 -0.000082 -0.000104 -0.000131 -0.000165 -0.000207 -0.000260 -0.000325 -0.000404 -0.000502 -0.000621 -0.000766 -0.000941 -0.001149 -0.001396 -0.001687 -0.002024 -0.002411 -0.002849 -0.003336 -0.003868 -0.004439 -0.005037 -0.005649 -0.006261 -0.006854 -0.007410 -0.007909 -0.008333 -0.008665 -0.008890 -0.008997 -0.008981 -0.008842 -0.008591 -0.008248 -0.007845 -0.007425 -0.007044 -0.006769 -0.006670 -0.006818 -0.007275 -0.008083 -0.009256 -0.010769 -0.012554 -0.014498 -0.016448 -0.018217 -0.019607 -0.020421 -0.020490 -0.019689 -0.017958 -0.015312 -0.011842 -0.007715 -0.003157 0.001567 0.006177 0.010407 0.014028 0.016867 0.018825 0.019875 0.020066 0.019507 0.018353 0.016784 0.014989 0.013147 0.011407 0.009887 0.008663 0.007770 0.007206 0.006941 0.006923 0.007088 0.007371 0.007707 0.008042 0.008331 0.008544 0.008657 0.008660 0.008550 0.008330 0.008008 0.007599 0.007118 0.006582 0.006011 0.005423 0.004834 0.004260 0.003713 0.003203 0.002737 0.002317 0.001945 0.001621 0.001342 0.001104 0.000903 0.000734 0.000595 0.000480 0.000385 0.000309 0.000247 0.000197 0.000158 0.000126 0.000101 0.000081 0.000065 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000050 -0.000063 -0.000079 -0.000100 -0.000126 -0.000158 -0.000199 -0.000249 -0.000311 -0.000388 -0.000482 -0.000597 -0.000737 -0.000906 -0.001108 -0.001348 -0.001631 -0.001960 -0.002339 -0.002769 -0.003250 -0.003779 -0.004349 -0.004952 -0.005576 -0.006206 -0.006826 -0.007418 -0.007964 -0.008445 -0.008844 -0.009145 -0.009337 -0.009412 -0.009367 -0.009207 -0.008946 -0.008608 -0.008225 -0.007842 -0.007512 -0.007292 -0.007243 -0.007418 -0.007857 -0.008578 -0.009571 -0.010789 -0.012149 -0.013535 -0.014804 -0.015800 -0.016366 -0.016367 -0.015701 -0.014316 -0.012219 -0.009479 -0.006224 -0.002630 0.001097 0.004736 0.008081 0.010951 0.013217 0.014800 0.015686 0.015914 0.015575 0.014791 0.013704 0.012461 0.011196 0.010025 0.009033 0.008272 0.007763 0.007499 0.007450 0.007571 0.007808 0.008108 0.008420 0.008701 0.008919 0.009048 0.009076 0.008994 0.008803 0.008510 0.008124 0.007659 0.007132 0.006560 0.005962 0.005354 0.004753 0.004174 0.003627 0.003120 0.002660 0.002247 0.001884 0.001568 0.001296 0.001065 0.000870 0.000708 0.000573 0.000462 0.000371 0.000297 0.000238 0.000190 0.000152 0.000121 0.000097 0.000078 0.000063 0.000050 0.000040 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000076 -0.000096 -0.000121 -0.000152 -0.000190 -0.000238 -0.000298 -0.000371 -0.000461 -0.000572 -0.000707 -0.000869 -0.001064 -0.001296 -0.001569 -0.001888 -0.002256 -0.002676 -0.003146 -0.003666 -0.004230 -0.004830 -0.005455 -0.006092 -0.006725 -0.007337 -0.007909 -0.008425 -0.008865 -0.009213 -0.009456 -0.009582 -0.009585 -0.009466 -0.009232 -0.008897 -0.008486 -0.008031 -0.007573 -0.007161 -0.006843 -0.006668 -0.006677 -0.006894 -0.007325 -0.007947 -0.008710 -0.009537 -0.010327 -0.010969 -0.011348 -0.011359 -0.010923 -0.009994 -0.008571 -0.006697 -0.004457 -0.001976 0.000601 0.003118 0.005430 0.007410 0.008970 0.010061 0.010678 0.010858 0.010670 0.010207 0.009572 0.008869 0.008190 0.007611 0.007184 0.006937 0.006872 0.006975 0.007213 0.007544 0.007925 0.008311 0.008665 0.008953 0.009154 0.009251 0.009236 0.009109 0.008872 0.008536 0.008111 0.007613 0.007059 0.006467 0.005855 0.005240 0.004637 0.004060 0.003519 0.003021 0.002570 0.002168 0.001815 0.001509 0.001246 0.001023 0.000836 0.000679 0.000549 0.000443 0.000356 0.000285 0.000228 0.000182 0.000146 0.000117 0.000094 0.000075 0.000060 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000058 -0.000073 -0.000092 -0.000115 -0.000145 -0.000181 -0.000227 -0.000284 -0.000354 -0.000440 -0.000546 -0.000675 -0.000830 -0.001017 -0.001239 -0.001502 -0.001809 -0.002164 -0.002569 -0.003026 -0.003532 -0.004083 -0.004672 -0.005289 -0.005921 -0.006554 -0.007170 -0.007752 -0.008280 -0.008737 -0.009104 -0.009364 -0.009506 -0.009517 -0.009395 -0.009138 -0.008754 -0.008259 -0.007675 -0.007033 -0.006371 -0.005731 -0.005160 -0.004698 -0.004381 -0.004229 -0.004247 -0.004418 -0.004703 -0.005047 -0.005380 -0.005627 -0.005714 -0.005584 -0.005195 -0.004535 -0.003620 -0.002494 -0.001226 0.000100 0.001395 0.002573 0.003565 0.004325 0.004835 0.005102 0.005159 0.005059 0.004866 0.004644 0.004456 0.004353 0.004370 0.004525 0.004819 0.005237 0.005751 0.006327 0.006924 0.007505 0.008034 0.008484 0.008832 0.009064 0.009172 0.009156 0.009018 0.008767 0.008415 0.007975 0.007465 0.006903 0.006306 0.005693 0.005082 0.004486 0.003919 0.003390 0.002905 0.002468 0.002080 0.001739 0.001445 0.001192 0.000979 0.000799 0.000649 0.000525 0.000423 0.000340 0.000273 0.000218 0.000175 0.000140 0.000112 0.000090 0.000072 0.000058 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000070 -0.000088 -0.000110 -0.000138 -0.000173 -0.000216 -0.000270 -0.000336 -0.000418 -0.000519 -0.000641 -0.000790 -0.000968 -0.001180 -0.001430 -0.001724 -0.002064 -0.002452 -0.002891 -0.003378 -0.003911 -0.004482 -0.005082 -0.005700 -0.006320 -0.006926 -0.007500 -0.008023 -0.008474 -0.008834 -0.009085 -0.009210 -0.009195 -0.009031 -0.008712 -0.008238 -0.007617 -0.006861 -0.005994 -0.005046 -0.004053 -0.003059 -0.002110 -0.001250 -0.000519 0.000054 0.000452 0.000676 0.000739 0.000669 0.000505 0.000288 0.000060 -0.000143 -0.000296 -0.000389 -0.000423 -0.000414 -0.000385 -0.000361 -0.000365 -0.000412 -0.000504 -0.000632 -0.000772 -0.000894 -0.000961 -0.000936 -0.000789 -0.000499 -0.000055 0.000540 0.001270 0.002109 0.003024 0.003973 0.004916 0.005815 0.006635 0.007349 0.007936 0.008384 0.008686 0.008843 0.008858 0.008741 0.008503 0.008160 0.007728 0.007225 0.006670 0.006083 0.005483 0.004885 0.004305 0.003755 0.003243 0.002776 0.002356 0.001983 0.001658 0.001376 0.001136 0.000932 0.000761 0.000618 0.000500 0.000403 0.000324 0.000260 0.000208 0.000167 0.000133 0.000107 0.000086 0.000069 0.000055 0.000044 0.000036 0.000029 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000053 -0.000067 -0.000084 -0.000105 -0.000131 -0.000164 -0.000205 -0.000256 -0.000319 -0.000396 -0.000491 -0.000607 -0.000748 -0.000917 -0.001118 -0.001355 -0.001634 -0.001956 -0.002326 -0.002744 -0.003208 -0.003717 -0.004265 -0.004841 -0.005435 -0.006032 -0.006615 -0.007167 -0.007666 -0.008093 -0.008426 -0.008643 -0.008727 -0.008659 -0.008425 -0.008014 -0.007421 -0.006644 -0.005692 -0.004577 -0.003325 -0.001969 -0.000550 0.000880 0.002266 0.003552 0.004682 0.005610 0.006297 0.006720 0.006867 0.006742 0.006360 0.005745 0.004931 0.003953 0.002851 0.001660 0.000419 -0.000838 -0.002075 -0.003257 -0.004346 -0.005303 -0.006088 -0.006667 -0.007006 -0.007085 -0.006891 -0.006427 -0.005707 -0.004760 -0.003625 -0.002348 -0.000983 0.000418 0.001801 0.003120 0.004336 0.005416 0.006340 0.007092 0.007669 0.008070 0.008303 0.008376 0.008304 0.008103 0.007789 0.007383 0.006904 0.006372 0.005807 0.005229 0.004655 0.004098 0.003571 0.003081 0.002635 0.002235 0.001881 0.001571 0.001304 0.001076 0.000883 0.000721 0.000586 0.000474 0.000382 0.000308 0.000247 0.000198 0.000158 0.000127 0.000102 0.000082 0.000065 0.000053 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000051 -0.000064 -0.000080 -0.000100 -0.000125 -0.000156 -0.000194 -0.000242 -0.000301 -0.000374 -0.000464 -0.000573 -0.000705 -0.000864 -0.001054 -0.001277 -0.001540 -0.001844 -0.002192 -0.002586 -0.003026 -0.003507 -0.004025 -0.004571 -0.005134 -0.005699 -0.006249 -0.006766 -0.007229 -0.007617 -0.007905 -0.008073 -0.008096 -0.007956 -0.007632 -0.007111 -0.006380 -0.005435 -0.004274 -0.002908 -0.001354 0.000356 0.002180 0.004062 0.005937 0.007732 0.009367 0.010768 0.011863 0.012593 0.012912 0.012792 0.012223 0.011217 0.009803 0.008029 0.005959 0.003666 0.001235 -0.001245 -0.003683 -0.005989 -0.008076 -0.009868 -0.011299 -0.012318 -0.012896 -0.013021 -0.012704 -0.011975 -0.010884 -0.009492 -0.007871 -0.006098 -0.004248 -0.002393 -0.000598 0.001084 0.002612 0.003955 0.005097 0.006029 0.006750 0.007269 0.007596 0.007747 0.007739 0.007591 0.007324 0.006958 0.006516 0.006019 0.005487 0.004941 0.004397 0.003869 0.003370 0.002907 0.002485 0.002107 0.001773 0.001481 0.001230 0.001014 0.000833 0.000680 0.000553 0.000448 0.000361 0.000291 0.000233 0.000187 0.000150 0.000120 0.000096 0.000077 0.000062 0.000050 0.000040 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000075 -0.000094 -0.000118 -0.000147 -0.000183 -0.000228 -0.000284 -0.000352 -0.000436 -0.000538 -0.000662 -0.000811 -0.000988 -0.001198 -0.001443 -0.001727 -0.002054 -0.002422 -0.002834 -0.003284 -0.003769 -0.004280 -0.004805 -0.005331 -0.005841 -0.006315 -0.006731 -0.007068 -0.007301 -0.007406 -0.007357 -0.007132 -0.006709 -0.006069 -0.005196 -0.004080 -0.002717 -0.001110 0.000726 0.002760 0.004951 0.007238 0.009546 0.011785 0.013859 0.015665 0.017104 0.018085 0.018532 0.018390 0.017629 0.016247 0.014274 0.011766 0.008809 0.005511 0.001997 -0.001596 -0.005127 -0.008458 -0.011460 -0.014022 -0.016054 -0.017495 -0.018313 -0.018508 -0.018109 -0.017172 -0.015773 -0.014006 -0.011969 -0.009764 -0.007489 -0.005232 -0.003066 -0.001053 0.000765 0.002359 0.003713 0.004823 0.005694 0.006338 0.006770 0.007009 0.007077 0.006994 0.006785 0.006471 0.006077 0.005623 0.005133 0.004625 0.004118 0.003625 0.003157 0.002724 0.002329 0.001975 0.001662 0.001389 0.001153 0.000952 0.000781 0.000638 0.000519 0.000421 0.000340 0.000274 0.000220 0.000176 0.000141 0.000113 0.000091 0.000073 0.000058 0.000047 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000057 -0.000071 -0.000089 -0.000111 -0.000138 -0.000172 -0.000215 -0.000267 -0.000330 -0.000409 -0.000504 -0.000619 -0.000757 -0.000922 -0.001117 -0.001345 -0.001609 -0.001912 -0.002254 -0.002636 -0.003054 -0.003503 -0.003975 -0.004459 -0.004941 -0.005404 -0.005828 -0.006192 -0.006471 -0.006642 -0.006677 -0.006550 -0.006237 -0.005712 -0.004954 -0.003944 -0.002668 -0.001118 0.000704 0.002787 0.005102 0.007606 0.010233 0.012901 0.015509 0.017941 0.020075 0.021788 0.022962 0.023497 0.023315 0.022370 0.020648 0.018179 0.015027 0.011298 0.007126 0.002673 -0.001884 -0.006363 -0.010584 -0.014384 -0.017620 -0.020185 -0.022007 -0.023053 -0.023331 -0.022887 -0.021795 -0.020158 -0.018091 -0.015717 -0.013160 -0.010534 -0.007939 -0.005460 -0.003162 -0.001091 0.000725 0.002272 0.003550 0.004564 0.005332 0.005870 0.006202 0.006351 0.006341 0.006196 0.005942 0.005602 0.005199 0.004756 0.004292 0.003825 0.003370 0.002937 0.002535 0.002168 0.001839 0.001548 0.001294 0.001075 0.000888 0.000729 0.000596 0.000485 0.000394 0.000318 0.000256 0.000206 0.000166 0.000133 0.000106 0.000085 0.000068 0.000055 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000053 -0.000067 -0.000083 -0.000104 -0.000130 -0.000162 -0.000201 -0.000249 -0.000309 -0.000381 -0.000470 -0.000576 -0.000704 -0.000856 -0.001036 -0.001246 -0.001490 -0.001769 -0.002085 -0.002436 -0.002820 -0.003232 -0.003663 -0.004103 -0.004538 -0.004951 -0.005322 -0.005629 -0.005848 -0.005953 -0.005917 -0.005712 -0.005312 -0.004690 -0.003823 -0.002689 -0.001273 0.000435 0.002436 0.004720 0.007260 0.010011 0.012904 0.015851 0.018740 0.021444 0.023824 0.025737 0.027047 0.027634 0.027401 0.026290 0.024279 0.021395 0.017711 0.013347 0.008460 0.003239 -0.002106 -0.007360 -0.012310 -0.016764 -0.020559 -0.023568 -0.025714 -0.026963 -0.027329 -0.026869 -0.025676 -0.023869 -0.021582 -0.018958 -0.016135 -0.013240 -0.010385 -0.007660 -0.005135 -0.002858 -0.000857 0.000854 0.002276 0.003419 0.004300 0.004940 0.005363 0.005593 0.005657 0.005580 0.005389 0.005107 0.004758 0.004366 0.003948 0.003525 0.003109 0.002713 0.002343 0.002006 0.001703 0.001434 0.001200 0.000997 0.000824 0.000677 0.000554 0.000452 0.000366 0.000296 0.000239 0.000193 0.000155 0.000124 0.000100 0.000080 0.000064 0.000051 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000040 -0.000050 -0.000062 -0.000078 -0.000097 -0.000121 -0.000151 -0.000188 -0.000233 -0.000288 -0.000355 -0.000436 -0.000534 -0.000651 -0.000791 -0.000956 -0.001149 -0.001373 -0.001628 -0.001917 -0.002237 -0.002587 -0.002961 -0.003350 -0.003746 -0.004132 -0.004494 -0.004811 -0.005061 -0.005219 -0.005259 -0.005154 -0.004876 -0.004396 -0.003687 -0.002726 -0.001489 0.000039 0.001871 0.004008 0.006441 0.009142 0.012067 0.015145 0.018282 0.021362 0.024249 0.026790 0.028832 0.030224 0.030829 0.030542 0.029291 0.027050 0.023845 0.019755 0.014908 0.009480 0.003679 -0.002262 -0.008100 -0.013602 -0.018554 -0.022774 -0.026128 -0.028529 -0.029946 -0.030397 -0.029948 -0.028703 -0.026793 -0.024367 -0.021580 -0.018580 -0.015503 -0.012469 -0.009572 -0.006885 -0.004457 -0.002318 -0.000479 0.001060 0.002310 0.003289 0.004019 0.004524 0.004831 0.004967 0.004957 0.004829 0.004606 0.004313 0.003972 0.003603 0.003223 0.002848 0.002488 0.002152 0.001844 0.001567 0.001321 0.001106 0.000920 0.000761 0.000626 0.000513 0.000418 0.000340 0.000275 0.000222 0.000179 0.000144 0.000116 0.000093 0.000074 0.000060 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000057 -0.000072 -0.000090 -0.000113 -0.000140 -0.000174 -0.000216 -0.000267 -0.000328 -0.000403 -0.000493 -0.000600 -0.000727 -0.000878 -0.001054 -0.001258 -0.001490 -0.001752 -0.002042 -0.002358 -0.002694 -0.003043 -0.003394 -0.003733 -0.004044 -0.004307 -0.004501 -0.004601 -0.004581 -0.004413 -0.004069 -0.003520 -0.002739 -0.001703 -0.000389 0.001221 0.003138 0.005363 0.007887 0.010684 0.013708 0.016887 0.020127 0.023308 0.026288 0.028910 0.031012 0.032433 0.033031 0.032689 0.031330 0.028926 0.025500 0.021134 0.015963 0.010172 0.003985 -0.002352 -0.008580 -0.014451 -0.019736 -0.024245 -0.027836 -0.030420 -0.031964 -0.032492 -0.032073 -0.030820 -0.028872 -0.026384 -0.023517 -0.020428 -0.017257 -0.014126 -0.011133 -0.008351 -0.005830 -0.003601 -0.001675 -0.000053 0.001278 0.002334 0.003138 0.003714 0.004090 0.004292 0.004345 0.004277 0.004111 0.003872 0.003582 0.003261 0.002926 0.002591 0.002268 0.001964 0.001685 0.001434 0.001210 0.001014 0.000845 0.000699 0.000576 0.000472 0.000385 0.000313 0.000254 0.000206 0.000166 0.000133 0.000107 0.000086 0.000069 0.000055 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000053 -0.000066 -0.000083 -0.000104 -0.000130 -0.000161 -0.000200 -0.000246 -0.000303 -0.000371 -0.000452 -0.000550 -0.000666 -0.000803 -0.000962 -0.001146 -0.001357 -0.001593 -0.001854 -0.002137 -0.002437 -0.002746 -0.003053 -0.003347 -0.003609 -0.003822 -0.003964 -0.004010 -0.003935 -0.003712 -0.003312 -0.002708 -0.001873 -0.000784 0.000581 0.002239 0.004199 0.006464 0.009023 0.011850 0.014899 0.018101 0.021359 0.024555 0.027545 0.030172 0.032270 0.033675 0.034242 0.033851 0.032420 0.029919 0.026372 0.021859 0.016520 0.010543 0.004158 -0.002380 -0.008808 -0.014868 -0.020326 -0.024989 -0.028711 -0.031402 -0.033031 -0.033623 -0.033250 -0.032027 -0.030096 -0.027617 -0.024751 -0.021655 -0.018472 -0.015324 -0.012306 -0.009495 -0.006939 -0.004670 -0.002700 -0.001028 0.000354 0.001464 0.002324 0.002958 0.003391 0.003649 0.003759 0.003746 0.003633 0.003446 0.003205 0.002929 0.002637 0.002341 0.002054 0.001782 0.001532 0.001305 0.001103 0.000925 0.000771 0.000639 0.000527 0.000433 0.000354 0.000288 0.000234 0.000189 0.000153 0.000123 0.000099 0.000080 0.000064 0.000051 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000049 -0.000061 -0.000077 -0.000096 -0.000120 -0.000149 -0.000184 -0.000226 -0.000278 -0.000340 -0.000414 -0.000502 -0.000607 -0.000731 -0.000875 -0.001040 -0.001229 -0.001441 -0.001675 -0.001926 -0.002192 -0.002463 -0.002730 -0.002980 -0.003197 -0.003364 -0.003458 -0.003457 -0.003335 -0.003066 -0.002622 -0.001978 -0.001108 0.000012 0.001400 0.003071 0.005036 0.007293 0.009833 0.012630 0.015637 0.018787 0.021987 0.025120 0.028046 0.030610 0.032649 0.034001 0.034519 0.034085 0.032619 0.030086 0.026511 0.021973 0.016612 0.010613 0.004207 -0.002353 -0.008802 -0.014884 -0.020366 -0.025056 -0.028808 -0.031535 -0.033206 -0.033846 -0.033529 -0.032368 -0.030505 -0.028095 -0.025299 -0.022272 -0.019151 -0.016056 -0.013083 -0.010303 -0.007768 -0.005506 -0.003532 -0.001846 -0.000441 0.000700 0.001596 0.002270 0.002748 0.003053 0.003210 0.003245 0.003181 0.003040 0.002844 0.002612 0.002360 0.002102 0.001849 0.001608 0.001384 0.001181 0.001000 0.000840 0.000701 0.000582 0.000480 0.000395 0.000323 0.000263 0.000214 0.000174 0.000141 0.000113 0.000091 0.000074 0.000059 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000045 -0.000056 -0.000070 -0.000088 -0.000110 -0.000136 -0.000169 -0.000208 -0.000254 -0.000310 -0.000377 -0.000457 -0.000551 -0.000662 -0.000791 -0.000940 -0.001109 -0.001298 -0.001505 -0.001728 -0.001961 -0.002197 -0.002426 -0.002637 -0.002813 -0.002938 -0.002991 -0.002949 -0.002789 -0.002485 -0.002011 -0.001342 -0.000454 0.000673 0.002057 0.003711 0.005642 0.007850 0.010322 0.013034 0.015940 0.018975 0.022051 0.025055 0.027854 0.030299 0.032232 0.033498 0.033955 0.033489 0.032019 0.029515 0.025997 0.021544 0.016289 0.010415 0.004144 -0.002276 -0.008589 -0.014545 -0.019919 -0.024522 -0.028214 -0.030911 -0.032583 -0.033256 -0.033000 -0.031926 -0.030170 -0.027882 -0.025215 -0.022318 -0.019323 -0.016345 -0.013474 -0.010781 -0.008314 -0.006103 -0.004163 -0.002496 -0.001096 0.000052 0.000965 0.001664 0.002172 0.002512 0.002708 0.002783 0.002760 0.002661 0.002506 0.002314 0.002099 0.001876 0.001655 0.001443 0.001245 0.001064 0.000902 0.000759 0.000634 0.000527 0.000436 0.000359 0.000294 0.000240 0.000196 0.000159 0.000129 0.000104 0.000084 0.000068 0.000054 0.000044 0.000035 0.000028 0.000022 0.000017 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000041 -0.000051 -0.000065 -0.000081 -0.000101 -0.000125 -0.000154 -0.000189 -0.000232 -0.000282 -0.000343 -0.000414 -0.000499 -0.000598 -0.000714 -0.000846 -0.000996 -0.001164 -0.001347 -0.001543 -0.001747 -0.001951 -0.002146 -0.002321 -0.002461 -0.002549 -0.002567 -0.002492 -0.002303 -0.001974 -0.001483 -0.000804 0.000082 0.001195 0.002550 0.004158 0.006024 0.008146 0.010510 0.013091 0.015847 0.018715 0.021613 0.024435 0.027056 0.029337 0.031129 0.032286 0.032675 0.032185 0.030743 0.028318 0.024931 0.020655 0.015617 0.009991 0.003986 -0.002160 -0.008204 -0.013910 -0.019061 -0.023481 -0.027037 -0.029647 -0.031284 -0.031973 -0.031781 -0.030812 -0.029193 -0.027066 -0.024576 -0.021859 -0.019042 -0.016230 -0.013511 -0.010949 -0.008592 -0.006470 -0.004597 -0.002978 -0.001607 -0.000474 0.000437 0.001144 0.001669 0.002033 0.002257 0.002364 0.002375 0.002312 0.002193 0.002036 0.001856 0.001665 0.001474 0.001288 0.001114 0.000954 0.000811 0.000683 0.000572 0.000476 0.000394 0.000325 0.000267 0.000218 0.000178 0.000145 0.000118 0.000095 0.000077 0.000062 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000059 -0.000074 -0.000092 -0.000114 -0.000140 -0.000172 -0.000210 -0.000256 -0.000310 -0.000374 -0.000450 -0.000538 -0.000641 -0.000759 -0.000892 -0.001040 -0.001201 -0.001373 -0.001549 -0.001724 -0.001889 -0.002033 -0.002142 -0.002200 -0.002189 -0.002090 -0.001880 -0.001538 -0.001040 -0.000367 0.000502 0.001582 0.002887 0.004425 0.006198 0.008203 0.010426 0.012842 0.015410 0.018072 0.020752 0.023353 0.025760 0.027844 0.029470 0.030502 0.030818 0.030316 0.028927 0.026624 0.023425 0.019401 0.014667 0.009385 0.003753 -0.002013 -0.007684 -0.013040 -0.017880 -0.022041 -0.025397 -0.027874 -0.029447 -0.030137 -0.030007 -0.029153 -0.027692 -0.025755 -0.023474 -0.020975 -0.018374 -0.015767 -0.013236 -0.010841 -0.008628 -0.006624 -0.004845 -0.003298 -0.001979 -0.000880 0.000012 0.000713 0.001242 0.001617 0.001860 0.001991 0.002030 0.001996 0.001908 0.001782 0.001632 0.001471 0.001306 0.001145 0.000993 0.000853 0.000726 0.000613 0.000514 0.000428 0.000355 0.000293 0.000241 0.000198 0.000162 0.000132 0.000107 0.000087 0.000070 0.000057 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000054 -0.000067 -0.000084 -0.000103 -0.000127 -0.000156 -0.000190 -0.000231 -0.000280 -0.000337 -0.000404 -0.000483 -0.000574 -0.000678 -0.000796 -0.000926 -0.001067 -0.001216 -0.001369 -0.001519 -0.001657 -0.001774 -0.001857 -0.001890 -0.001858 -0.001741 -0.001520 -0.001173 -0.000682 -0.000027 0.000810 0.001841 0.003078 0.004526 0.006186 0.008053 0.010111 0.012336 0.014690 0.017119 0.019555 0.021909 0.024078 0.025945 0.027390 0.028289 0.028531 0.028026 0.026712 0.024563 0.021597 0.017878 0.013512 0.008647 0.003462 -0.001845 -0.007066 -0.012000 -0.016464 -0.020308 -0.023419 -0.025728 -0.027211 -0.027889 -0.027818 -0.027084 -0.025793 -0.024063 -0.022012 -0.019754 -0.017394 -0.015018 -0.012701 -0.010498 -0.008452 -0.006589 -0.004926 -0.003470 -0.002221 -0.001173 -0.000314 0.000367 0.000888 0.001266 0.001518 0.001664 0.001723 0.001714 0.001651 0.001552 0.001429 0.001293 0.001153 0.001014 0.000882 0.000759 0.000647 0.000548 0.000460 0.000384 0.000319 0.000264 0.000218 0.000179 0.000146 0.000119 0.000097 0.000079 0.000064 0.000052 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000076 -0.000094 -0.000115 -0.000141 -0.000171 -0.000208 -0.000251 -0.000302 -0.000362 -0.000431 -0.000512 -0.000604 -0.000707 -0.000822 -0.000945 -0.001075 -0.001206 -0.001334 -0.001449 -0.001544 -0.001605 -0.001619 -0.001571 -0.001444 -0.001219 -0.000878 -0.000403 0.000223 0.001015 0.001985 0.003140 0.004484 0.006016 0.007728 0.009606 0.011625 0.013750 0.015933 0.018110 0.020204 0.022124 0.023766 0.025023 0.025787 0.025960 0.025461 0.024236 0.022263 0.019559 0.016181 0.012225 0.007822 0.003133 -0.001666 -0.006388 -0.010853 -0.014899 -0.018390 -0.021224 -0.023340 -0.024717 -0.025371 -0.025353 -0.024738 -0.023620 -0.022104 -0.020292 -0.018288 -0.016180 -0.014050 -0.011961 -0.009965 -0.008101 -0.006394 -0.004862 -0.003512 -0.002347 -0.001362 -0.000549 0.000102 0.000605 0.000975 0.001229 0.001384 0.001457 0.001465 0.001424 0.001347 0.001246 0.001133 0.001013 0.000894 0.000780 0.000673 0.000576 0.000488 0.000411 0.000344 0.000286 0.000237 0.000196 0.000161 0.000132 0.000108 0.000088 0.000072 0.000058 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000023 -0.000028 -0.000036 -0.000044 -0.000055 -0.000068 -0.000084 -0.000103 -0.000126 -0.000154 -0.000186 -0.000224 -0.000270 -0.000322 -0.000384 -0.000455 -0.000536 -0.000626 -0.000727 -0.000834 -0.000946 -0.001060 -0.001168 -0.001264 -0.001340 -0.001384 -0.001385 -0.001327 -0.001196 -0.000975 -0.000647 -0.000196 0.000393 0.001131 0.002029 0.003092 0.004322 0.005717 0.007267 0.008957 0.010764 0.012654 0.014586 0.016502 0.018335 0.020005 0.021422 0.022494 0.023127 0.023236 0.022751 0.021626 0.019842 0.017416 0.014398 0.010871 0.006953 0.002783 -0.001484 -0.005683 -0.009657 -0.013263 -0.016382 -0.018923 -0.020833 -0.022091 -0.022712 -0.022740 -0.022239 -0.021291 -0.019986 -0.018413 -0.016661 -0.014809 -0.012927 -0.011071 -0.009288 -0.007613 -0.006071 -0.004679 -0.003445 -0.002373 -0.001461 -0.000703 -0.000092 0.000385 0.000740 0.000989 0.001146 0.001228 0.001249 0.001224 0.001165 0.001084 0.000989 0.000888 0.000786 0.000688 0.000595 0.000510 0.000434 0.000366 0.000307 0.000256 0.000213 0.000176 0.000145 0.000119 0.000098 0.000080 0.000065 0.000053 0.000042 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000061 -0.000076 -0.000093 -0.000113 -0.000137 -0.000166 -0.000200 -0.000240 -0.000286 -0.000340 -0.000403 -0.000474 -0.000553 -0.000640 -0.000734 -0.000831 -0.000928 -0.001020 -0.001101 -0.001161 -0.001193 -0.001184 -0.001121 -0.000992 -0.000780 -0.000471 -0.000050 0.000493 0.001171 0.001991 0.002957 0.004068 0.005321 0.006706 0.008207 0.009803 0.011462 0.013147 0.014809 0.016388 0.017816 0.019018 0.019914 0.020424 0.020476 0.020012 0.018993 0.017404 0.015259 0.012603 0.009509 0.006077 0.002427 -0.001305 -0.004980 -0.008461 -0.011625 -0.014368 -0.016612 -0.018310 -0.019444 -0.020026 -0.020091 -0.019696 -0.018908 -0.017805 -0.016462 -0.014954 -0.013351 -0.011710 -0.010084 -0.008512 -0.007027 -0.005652 -0.004403 -0.003289 -0.002316 -0.001483 -0.000788 -0.000223 0.000222 0.000556 0.000794 0.000948 0.001033 0.001063 0.001050 0.001005 0.000940 0.000861 0.000776 0.000689 0.000604 0.000524 0.000451 0.000384 0.000325 0.000274 0.000229 0.000191 0.000158 0.000131 0.000108 0.000088 0.000072 0.000059 0.000048 0.000038 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000055 -0.000067 -0.000082 -0.000100 -0.000122 -0.000147 -0.000177 -0.000212 -0.000253 -0.000301 -0.000355 -0.000417 -0.000487 -0.000563 -0.000644 -0.000728 -0.000811 -0.000889 -0.000956 -0.001005 -0.001028 -0.001013 -0.000949 -0.000825 -0.000627 -0.000341 0.000043 0.000538 0.001152 0.001890 0.002755 0.003747 0.004858 0.006081 0.007398 0.008789 0.010227 0.011677 0.013098 0.014438 0.015641 0.016642 0.017374 0.017773 0.017777 0.017340 0.016428 0.015032 0.013163 0.010860 0.008186 0.005226 0.002081 -0.001135 -0.004302 -0.007305 -0.010039 -0.012416 -0.014370 -0.015859 -0.016867 -0.017404 -0.017499 -0.017198 -0.016558 -0.015641 -0.014513 -0.013235 -0.011865 -0.010455 -0.009048 -0.007679 -0.006378 -0.005167 -0.004059 -0.003067 -0.002195 -0.001445 -0.000815 -0.000300 0.000107 0.000416 0.000638 0.000785 0.000870 0.000904 0.000900 0.000866 0.000813 0.000748 0.000676 0.000602 0.000529 0.000461 0.000397 0.000339 0.000288 0.000243 0.000204 0.000170 0.000142 0.000117 0.000097 0.000080 0.000065 0.000053 0.000043 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000060 -0.000073 -0.000089 -0.000108 -0.000130 -0.000156 -0.000187 -0.000223 -0.000265 -0.000312 -0.000367 -0.000427 -0.000493 -0.000563 -0.000635 -0.000707 -0.000773 -0.000830 -0.000870 -0.000885 -0.000867 -0.000806 -0.000691 -0.000509 -0.000250 0.000097 0.000540 0.001088 0.001744 0.002509 0.003383 0.004357 0.005423 0.006565 0.007764 0.008994 0.010227 0.011425 0.012546 0.013542 0.014361 0.014948 0.015249 0.015216 0.014809 0.014004 0.012792 0.011186 0.009218 0.006940 0.004423 0.001752 -0.000977 -0.003666 -0.006219 -0.008548 -0.010579 -0.012257 -0.013545 -0.014431 -0.014921 -0.015037 -0.014818 -0.014308 -0.013560 -0.012626 -0.011558 -0.010403 -0.009206 -0.008003 -0.006825 -0.005699 -0.004643 -0.003673 -0.002799 -0.002027 -0.001360 -0.000798 -0.000336 0.000032 0.000313 0.000516 0.000653 0.000734 0.000770 0.000771 0.000746 0.000703 0.000648 0.000587 0.000524 0.000462 0.000403 0.000348 0.000299 0.000254 0.000215 0.000181 0.000152 0.000127 0.000105 0.000087 0.000072 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000035 -0.000043 -0.000053 -0.000065 -0.000079 -0.000095 -0.000115 -0.000138 -0.000165 -0.000196 -0.000232 -0.000274 -0.000321 -0.000373 -0.000430 -0.000490 -0.000553 -0.000614 -0.000671 -0.000718 -0.000751 -0.000762 -0.000744 -0.000687 -0.000582 -0.000419 -0.000188 0.000119 0.000511 0.000993 0.001568 0.002237 0.002997 0.003842 0.004760 0.005739 0.006760 0.007801 0.008836 0.009833 0.010758 0.011571 0.012230 0.012689 0.012907 0.012845 0.012472 0.011770 0.010732 0.009369 0.007709 0.005795 0.003686 0.001450 -0.000834 -0.003085 -0.005225 -0.007182 -0.008894 -0.010315 -0.011417 -0.012186 -0.012626 -0.012756 -0.012604 -0.012208 -0.011608 -0.010846 -0.009965 -0.009004 -0.008000 -0.006982 -0.005980 -0.005015 -0.004105 -0.003265 -0.002504 -0.001829 -0.001244 -0.000747 -0.000338 -0.000012 0.000239 0.000422 0.000547 0.000622 0.000657 0.000661 0.000641 0.000606 0.000560 0.000509 0.000455 0.000402 0.000351 0.000304 0.000262 0.000224 0.000190 0.000161 0.000135 0.000113 0.000094 0.000078 0.000064 0.000053 0.000043 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000047 -0.000057 -0.000069 -0.000083 -0.000101 -0.000121 -0.000144 -0.000171 -0.000203 -0.000239 -0.000279 -0.000325 -0.000374 -0.000426 -0.000480 -0.000532 -0.000581 -0.000621 -0.000649 -0.000657 -0.000639 -0.000588 -0.000495 -0.000352 -0.000149 0.000120 0.000461 0.000880 0.001378 0.001956 0.002609 0.003332 0.004115 0.004945 0.005805 0.006675 0.007534 0.008354 0.009107 0.009761 0.010281 0.010633 0.010783 0.010701 0.010364 0.009758 0.008879 0.007738 0.006356 0.004770 0.003025 0.001179 -0.000706 -0.002565 -0.004335 -0.005957 -0.007381 -0.008571 -0.009501 -0.010160 -0.010551 -0.010687 -0.010591 -0.010290 -0.009817 -0.009205 -0.008487 -0.007697 -0.006863 -0.006012 -0.005168 -0.004350 -0.003574 -0.002853 -0.002198 -0.001615 -0.001107 -0.000675 -0.000318 -0.000032 0.000189 0.000351 0.000461 0.000529 0.000561 0.000566 0.000551 0.000522 0.000483 0.000439 0.000394 0.000348 0.000305 0.000265 0.000229 0.000196 0.000167 0.000141 0.000119 0.000100 0.000084 0.000070 0.000058 0.000047 0.000039 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000034 -0.000041 -0.000050 -0.000060 -0.000073 -0.000088 -0.000105 -0.000126 -0.000149 -0.000176 -0.000207 -0.000243 -0.000281 -0.000324 -0.000369 -0.000415 -0.000460 -0.000502 -0.000536 -0.000559 -0.000566 -0.000550 -0.000506 -0.000425 -0.000301 -0.000126 0.000106 0.000399 0.000758 0.001184 0.001677 0.002232 0.002844 0.003504 0.004200 0.004916 0.005637 0.006341 0.007008 0.007614 0.008132 0.008536 0.008799 0.008895 0.008801 0.008501 0.007984 0.007249 0.006304 0.005169 0.003870 0.002446 0.000942 -0.000594 -0.002109 -0.003553 -0.004881 -0.006051 -0.007035 -0.007810 -0.008369 -0.008712 -0.008848 -0.008794 -0.008571 -0.008204 -0.007720 -0.007143 -0.006500 -0.005816 -0.005111 -0.004407 -0.003720 -0.003065 -0.002454 -0.001895 -0.001397 -0.000961 -0.000590 -0.000282 -0.000035 0.000156 0.000297 0.000393 0.000452 0.000481 0.000486 0.000473 0.000448 0.000416 0.000378 0.000340 0.000301 0.000264 0.000230 0.000199 0.000171 0.000146 0.000124 0.000105 0.000088 0.000074 0.000062 0.000051 0.000042 0.000035 0.000028 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000044 -0.000053 -0.000064 -0.000077 -0.000092 -0.000109 -0.000129 -0.000153 -0.000180 -0.000210 -0.000243 -0.000280 -0.000318 -0.000358 -0.000397 -0.000432 -0.000462 -0.000482 -0.000488 -0.000475 -0.000437 -0.000368 -0.000262 -0.000113 0.000083 0.000332 0.000636 0.000995 0.001410 0.001877 0.002389 0.002939 0.003516 0.004108 0.004698 0.005270 0.005807 0.006288 0.006694 0.007002 0.007193 0.007248 0.007149 0.006886 0.006450 0.005842 0.005069 0.004147 0.003097 0.001949 0.000739 -0.000496 -0.001716 -0.002880 -0.003953 -0.004903 -0.005706 -0.006345 -0.006813 -0.007110 -0.007241 -0.007218 -0.007058 -0.006778 -0.006399 -0.005941 -0.005424 -0.004868 -0.004290 -0.003708 -0.003137 -0.002590 -0.002076 -0.001606 -0.001184 -0.000815 -0.000499 -0.000237 -0.000027 0.000136 0.000256 0.000338 0.000388 0.000412 0.000416 0.000406 0.000384 0.000357 0.000325 0.000292 0.000259 0.000228 0.000199 0.000172 0.000148 0.000127 0.000108 0.000092 0.000078 0.000065 0.000055 0.000046 0.000038 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000046 -0.000055 -0.000067 -0.000079 -0.000095 -0.000112 -0.000132 -0.000155 -0.000181 -0.000210 -0.000241 -0.000274 -0.000308 -0.000341 -0.000372 -0.000398 -0.000415 -0.000421 -0.000410 -0.000378 -0.000321 -0.000232 -0.000108 0.000057 0.000265 0.000518 0.000818 0.001163 0.001550 0.001975 0.002429 0.002903 0.003386 0.003865 0.004326 0.004753 0.005132 0.005445 0.005676 0.005812 0.005836 0.005738 0.005510 0.005147 0.004649 0.004024 0.003284 0.002445 0.001531 0.000569 -0.000412 -0.001382 -0.002308 -0.003165 -0.003927 -0.004575 -0.005096 -0.005484 -0.005737 -0.005858 -0.005858 -0.005746 -0.005536 -0.005244 -0.004884 -0.004472 -0.004025 -0.003556 -0.003080 -0.002609 -0.002156 -0.001730 -0.001337 -0.000984 -0.000675 -0.000410 -0.000190 -0.000013 0.000124 0.000224 0.000293 0.000334 0.000354 0.000357 0.000347 0.000329 0.000305 0.000278 0.000250 0.000222 0.000195 0.000171 0.000148 0.000128 0.000110 0.000094 0.000080 0.000068 0.000057 0.000048 0.000040 0.000033 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000027 -0.000033 -0.000040 -0.000048 -0.000058 -0.000069 -0.000082 -0.000097 -0.000114 -0.000133 -0.000156 -0.000180 -0.000207 -0.000235 -0.000264 -0.000293 -0.000320 -0.000342 -0.000357 -0.000363 -0.000355 -0.000329 -0.000282 -0.000209 -0.000107 0.000029 0.000200 0.000409 0.000656 0.000940 0.001258 0.001605 0.001976 0.002362 0.002753 0.003138 0.003506 0.003843 0.004138 0.004377 0.004549 0.004641 0.004645 0.004552 0.004357 0.004058 0.003655 0.003155 0.002567 0.001905 0.001186 0.000430 -0.000341 -0.001102 -0.001831 -0.002507 -0.003110 -0.003628 -0.004048 -0.004365 -0.004577 -0.004687 -0.004700 -0.004625 -0.004470 -0.004247 -0.003967 -0.003643 -0.003286 -0.002909 -0.002524 -0.002141 -0.001769 -0.001418 -0.001095 -0.000803 -0.000546 -0.000326 -0.000144 0.000003 0.000116 0.000199 0.000255 0.000288 0.000304 0.000305 0.000297 0.000281 0.000260 0.000237 0.000213 0.000190 0.000167 0.000146 0.000127 0.000110 0.000094 0.000081 0.000069 0.000059 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000059 -0.000070 -0.000083 -0.000098 -0.000115 -0.000133 -0.000154 -0.000177 -0.000202 -0.000227 -0.000251 -0.000274 -0.000294 -0.000308 -0.000313 -0.000307 -0.000287 -0.000249 -0.000190 -0.000107 0.000003 0.000142 0.000312 0.000512 0.000743 0.001001 0.001282 0.001582 0.001893 0.002207 0.002514 0.002805 0.003069 0.003297 0.003478 0.003603 0.003664 0.003655 0.003570 0.003406 0.003162 0.002840 0.002444 0.001983 0.001465 0.000906 0.000319 -0.000279 -0.000870 -0.001437 -0.001964 -0.002437 -0.002845 -0.003180 -0.003436 -0.003612 -0.003709 -0.003730 -0.003681 -0.003568 -0.003400 -0.003185 -0.002931 -0.002650 -0.002350 -0.002040 -0.001731 -0.001430 -0.001145 -0.000880 -0.000642 -0.000432 -0.000251 -0.000102 0.000018 0.000111 0.000178 0.000223 0.000249 0.000261 0.000261 0.000253 0.000239 0.000221 0.000202 0.000181 0.000161 0.000142 0.000125 0.000108 0.000094 0.000081 0.000069 0.000059 0.000050 0.000043 0.000036 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000061 -0.000071 -0.000084 -0.000098 -0.000114 -0.000132 -0.000152 -0.000173 -0.000194 -0.000215 -0.000235 -0.000252 -0.000265 -0.000270 -0.000266 -0.000251 -0.000221 -0.000174 -0.000108 -0.000020 0.000091 0.000227 0.000388 0.000573 0.000780 0.001006 0.001245 0.001494 0.001743 0.001986 0.002215 0.002420 0.002594 0.002730 0.002820 0.002859 0.002843 0.002767 0.002631 0.002435 0.002180 0.001871 0.001512 0.001113 0.000682 0.000231 -0.000227 -0.000681 -0.001117 -0.001523 -0.001890 -0.002208 -0.002471 -0.002676 -0.002820 -0.002903 -0.002927 -0.002897 -0.002816 -0.002690 -0.002525 -0.002329 -0.002109 -0.001872 -0.001627 -0.001380 -0.001138 -0.000909 -0.000695 -0.000503 -0.000332 -0.000187 -0.000066 0.000031 0.000105 0.000159 0.000194 0.000215 0.000223 0.000222 0.000215 0.000202 0.000187 0.000171 0.000154 0.000137 0.000121 0.000106 0.000092 0.000080 0.000069 0.000059 0.000050 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000061 -0.000072 -0.000084 -0.000098 -0.000113 -0.000130 -0.000148 -0.000166 -0.000185 -0.000202 -0.000217 -0.000227 -0.000233 -0.000231 -0.000219 -0.000196 -0.000160 -0.000108 -0.000039 0.000049 0.000156 0.000284 0.000430 0.000594 0.000773 0.000963 0.001159 0.001355 0.001546 0.001724 0.001883 0.002015 0.002116 0.002181 0.002205 0.002185 0.002120 0.002009 0.001853 0.001654 0.001415 0.001140 0.000835 0.000507 0.000165 -0.000183 -0.000527 -0.000859 -0.001169 -0.001450 -0.001696 -0.001901 -0.002062 -0.002178 -0.002248 -0.002273 -0.002254 -0.002196 -0.002103 -0.001978 -0.001827 -0.001656 -0.001471 -0.001278 -0.001083 -0.000891 -0.000709 -0.000539 -0.000385 -0.000249 -0.000132 -0.000036 0.000041 0.000100 0.000142 0.000169 0.000185 0.000190 0.000189 0.000182 0.000171 0.000158 0.000144 0.000130 0.000116 0.000102 0.000089 0.000078 0.000067 0.000058 0.000050 0.000043 0.000037 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000045 -0.000053 -0.000061 -0.000072 -0.000083 -0.000096 -0.000111 -0.000126 -0.000142 -0.000158 -0.000173 -0.000186 -0.000195 -0.000200 -0.000200 -0.000192 -0.000174 -0.000147 -0.000107 -0.000053 0.000015 0.000098 0.000198 0.000312 0.000440 0.000580 0.000729 0.000883 0.001036 0.001184 0.001322 0.001443 0.001544 0.001619 0.001665 0.001679 0.001659 0.001605 0.001516 0.001394 0.001240 0.001057 0.000848 0.000618 0.000372 0.000115 -0.000145 -0.000404 -0.000653 -0.000887 -0.001101 -0.001289 -0.001447 -0.001573 -0.001666 -0.001723 -0.001746 -0.001735 -0.001694 -0.001624 -0.001530 -0.001415 -0.001283 -0.001139 -0.000988 -0.000836 -0.000686 -0.000542 -0.000408 -0.000287 -0.000180 -0.000088 -0.000013 0.000048 0.000094 0.000126 0.000147 0.000158 0.000162 0.000160 0.000153 0.000144 0.000133 0.000121 0.000109 0.000097 0.000086 0.000075 0.000065 0.000057 0.000049 0.000042 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000020 -0.000023 -0.000028 -0.000033 -0.000038 -0.000045 -0.000053 -0.000061 -0.000071 -0.000082 -0.000095 -0.000108 -0.000121 -0.000135 -0.000148 -0.000159 -0.000167 -0.000172 -0.000173 -0.000167 -0.000154 -0.000134 -0.000104 -0.000063 -0.000011 0.000053 0.000129 0.000217 0.000316 0.000425 0.000540 0.000659 0.000777 0.000891 0.000997 0.001089 0.001165 0.001221 0.001254 0.001262 0.001244 0.001200 0.001131 0.001036 0.000919 0.000781 0.000624 0.000453 0.000270 0.000080 -0.000114 -0.000306 -0.000492 -0.000667 -0.000828 -0.000970 -0.001091 -0.001189 -0.001261 -0.001307 -0.001327 -0.001321 -0.001291 -0.001240 -0.001168 -0.001080 -0.000979 -0.000869 -0.000752 -0.000634 -0.000517 -0.000406 -0.000302 -0.000208 -0.000125 -0.000054 0.000005 0.000052 0.000087 0.000111 0.000127 0.000135 0.000137 0.000135 0.000129 0.000121 0.000111 0.000101 0.000091 0.000081 0.000072 0.000063 0.000055 0.000047 0.000041 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000045 -0.000052 -0.000061 -0.000070 -0.000081 -0.000092 -0.000104 -0.000115 -0.000126 -0.000136 -0.000143 -0.000148 -0.000148 -0.000145 -0.000136 -0.000121 -0.000099 -0.000069 -0.000030 0.000018 0.000076 0.000143 0.000218 0.000301 0.000389 0.000480 0.000570 0.000657 0.000738 0.000808 0.000865 0.000907 0.000931 0.000936 0.000921 0.000886 0.000833 0.000761 0.000673 0.000570 0.000454 0.000328 0.000194 0.000055 -0.000087 -0.000229 -0.000366 -0.000496 -0.000616 -0.000723 -0.000815 -0.000890 -0.000946 -0.000983 -0.000999 -0.000996 -0.000974 -0.000935 -0.000881 -0.000814 -0.000736 -0.000651 -0.000562 -0.000471 -0.000382 -0.000296 -0.000216 -0.000144 -0.000081 -0.000027 0.000018 0.000053 0.000079 0.000098 0.000109 0.000115 0.000116 0.000113 0.000108 0.000101 0.000093 0.000085 0.000076 0.000068 0.000060 0.000052 0.000046 0.000040 0.000034 0.000030 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000045 -0.000052 -0.000060 -0.000069 -0.000078 -0.000088 -0.000098 -0.000107 -0.000115 -0.000122 -0.000126 -0.000127 -0.000125 -0.000119 -0.000108 -0.000092 -0.000070 -0.000042 -0.000007 0.000036 0.000086 0.000143 0.000205 0.000271 0.000340 0.000408 0.000474 0.000535 0.000588 0.000631 0.000662 0.000680 0.000684 0.000672 0.000646 0.000606 0.000553 0.000487 0.000412 0.000328 0.000236 0.000139 0.000038 -0.000065 -0.000168 -0.000269 -0.000365 -0.000454 -0.000535 -0.000604 -0.000661 -0.000704 -0.000732 -0.000745 -0.000743 -0.000726 -0.000697 -0.000656 -0.000604 -0.000545 -0.000480 -0.000412 -0.000342 -0.000274 -0.000210 -0.000149 -0.000095 -0.000048 -0.000007 0.000026 0.000052 0.000072 0.000085 0.000093 0.000097 0.000097 0.000095 0.000091 0.000085 0.000078 0.000071 0.000063 0.000056 0.000050 0.000043 0.000038 0.000033 0.000028 0.000025 0.000021 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000044 -0.000051 -0.000058 -0.000067 -0.000075 -0.000083 -0.000091 -0.000098 -0.000103 -0.000107 -0.000108 -0.000107 -0.000103 -0.000096 -0.000085 -0.000069 -0.000049 -0.000023 0.000008 0.000044 0.000086 0.000132 0.000181 0.000232 0.000283 0.000333 0.000378 0.000418 0.000451 0.000475 0.000489 0.000492 0.000484 0.000465 0.000436 0.000397 0.000349 0.000295 0.000234 0.000169 0.000099 0.000027 -0.000047 -0.000122 -0.000195 -0.000266 -0.000332 -0.000392 -0.000444 -0.000487 -0.000520 -0.000541 -0.000551 -0.000549 -0.000536 -0.000513 -0.000482 -0.000442 -0.000397 -0.000347 -0.000295 -0.000243 -0.000192 -0.000143 -0.000098 -0.000058 -0.000023 0.000007 0.000031 0.000050 0.000064 0.000074 0.000079 0.000082 0.000082 0.000079 0.000076 0.000071 0.000065 0.000059 0.000053 0.000047 0.000041 0.000036 0.000031 0.000027 0.000024 0.000020 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000043 -0.000049 -0.000056 -0.000063 -0.000070 -0.000077 -0.000083 -0.000087 -0.000090 -0.000092 -0.000091 -0.000089 -0.000084 -0.000076 -0.000066 -0.000052 -0.000034 -0.000012 0.000015 0.000045 0.000078 0.000114 0.000152 0.000190 0.000226 0.000260 0.000291 0.000316 0.000334 0.000346 0.000349 0.000344 0.000330 0.000310 0.000282 0.000248 0.000210 0.000167 0.000120 0.000071 0.000020 -0.000033 -0.000087 -0.000140 -0.000192 -0.000241 -0.000285 -0.000324 -0.000357 -0.000381 -0.000397 -0.000404 -0.000403 -0.000392 -0.000374 -0.000349 -0.000319 -0.000284 -0.000246 -0.000207 -0.000167 -0.000129 -0.000093 -0.000060 -0.000031 -0.000006 0.000016 0.000033 0.000046 0.000056 0.000063 0.000067 0.000069 0.000068 0.000066 0.000063 0.000059 0.000054 0.000049 0.000044 0.000039 0.000034 0.000030 0.000026 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000047 -0.000053 -0.000059 -0.000064 -0.000069 -0.000073 -0.000075 -0.000077 -0.000077 -0.000075 -0.000072 -0.000068 -0.000061 -0.000051 -0.000039 -0.000024 -0.000005 0.000016 0.000040 0.000066 0.000093 0.000121 0.000148 0.000173 0.000196 0.000215 0.000230 0.000240 0.000243 0.000240 0.000232 0.000217 0.000198 0.000175 0.000148 0.000118 0.000086 0.000052 0.000016 -0.000022 -0.000060 -0.000099 -0.000137 -0.000173 -0.000206 -0.000235 -0.000260 -0.000278 -0.000290 -0.000295 -0.000293 -0.000284 -0.000270 -0.000250 -0.000226 -0.000199 -0.000170 -0.000141 -0.000112 -0.000083 -0.000057 -0.000034 -0.000013 0.000005 0.000021 0.000033 0.000042 0.000049 0.000054 0.000056 0.000057 0.000057 0.000055 0.000052 0.000049 0.000045 0.000040 0.000036 0.000032 0.000028 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000035 -0.000040 -0.000045 -0.000049 -0.000054 -0.000057 -0.000061 -0.000063 -0.000064 -0.000064 -0.000064 -0.000062 -0.000059 -0.000055 -0.000048 -0.000040 -0.000030 -0.000017 -0.000002 0.000014 0.000033 0.000052 0.000072 0.000092 0.000111 0.000128 0.000143 0.000155 0.000163 0.000166 0.000165 0.000160 0.000151 0.000138 0.000122 0.000104 0.000084 0.000062 0.000038 0.000013 -0.000013 -0.000041 -0.000069 -0.000097 -0.000123 -0.000148 -0.000170 -0.000188 -0.000202 -0.000210 -0.000214 -0.000211 -0.000204 -0.000192 -0.000177 -0.000158 -0.000137 -0.000115 -0.000093 -0.000072 -0.000051 -0.000032 -0.000015 -0.000001 0.000012 0.000022 0.000031 0.000037 0.000042 0.000045 0.000047 0.000048 0.000047 0.000045 0.000043 0.000040 0.000037 0.000033 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000041 -0.000044 -0.000047 -0.000050 -0.000052 -0.000053 -0.000053 -0.000053 -0.000052 -0.000051 -0.000048 -0.000044 -0.000039 -0.000032 -0.000024 -0.000014 -0.000002 0.000010 0.000024 0.000038 0.000053 0.000067 0.000080 0.000091 0.000101 0.000108 0.000111 0.000112 0.000109 0.000103 0.000095 0.000085 0.000073 0.000060 0.000045 0.000029 0.000012 -0.000007 -0.000027 -0.000047 -0.000067 -0.000087 -0.000106 -0.000122 -0.000135 -0.000146 -0.000152 -0.000154 -0.000152 -0.000146 -0.000136 -0.000124 -0.000109 -0.000093 -0.000076 -0.000060 -0.000044 -0.000029 -0.000016 -0.000004 0.000006 0.000015 0.000022 0.000028 0.000032 0.000036 0.000038 0.000039 0.000039 0.000038 0.000037 0.000035 0.000033 0.000030 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000039 -0.000041 -0.000042 -0.000044 -0.000044 -0.000044 -0.000044 -0.000043 -0.000042 -0.000039 -0.000036 -0.000032 -0.000026 -0.000020 -0.000012 -0.000003 0.000006 0.000016 0.000027 0.000037 0.000047 0.000056 0.000064 0.000070 0.000073 0.000074 0.000073 0.000070 0.000065 0.000059 0.000052 0.000043 0.000033 0.000023 0.000011 -0.000002 -0.000017 -0.000031 -0.000046 -0.000061 -0.000075 -0.000087 -0.000097 -0.000105 -0.000109 -0.000110 -0.000108 -0.000103 -0.000096 -0.000086 -0.000074 -0.000062 -0.000049 -0.000037 -0.000026 -0.000015 -0.000006 0.000003 0.000010 0.000016 0.000021 0.000025 0.000028 0.000030 0.000031 0.000032 0.000032 0.000031 0.000030 0.000028 0.000027 0.000024 0.000022 0.000020 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000029 -0.000031 -0.000033 -0.000035 -0.000036 -0.000036 -0.000037 -0.000037 -0.000036 -0.000036 -0.000034 -0.000032 -0.000030 -0.000026 -0.000022 -0.000017 -0.000011 -0.000004 0.000003 0.000010 0.000018 0.000025 0.000032 0.000039 0.000043 0.000047 0.000048 0.000048 0.000047 0.000044 0.000041 0.000037 0.000031 0.000025 0.000018 0.000010 0.000001 -0.000010 -0.000021 -0.000032 -0.000043 -0.000053 -0.000062 -0.000069 -0.000075 -0.000078 -0.000079 -0.000077 -0.000073 -0.000067 -0.000059 -0.000050 -0.000041 -0.000031 -0.000022 -0.000014 -0.000006 0.000000 0.000006 0.000011 0.000015 0.000018 0.000021 0.000023 0.000024 0.000025 0.000026 0.000026 0.000025 0.000024 0.000023 0.000021 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000024 -0.000022 -0.000018 -0.000015 -0.000010 -0.000005 0.000000 0.000006 0.000012 0.000017 0.000022 0.000026 0.000029 0.000031 0.000032 0.000031 0.000030 0.000029 0.000026 0.000023 0.000019 0.000015 0.000009 0.000002 -0.000005 -0.000013 -0.000021 -0.000030 -0.000037 -0.000044 -0.000049 -0.000053 -0.000056 -0.000056 -0.000054 -0.000051 -0.000046 -0.000040 -0.000034 -0.000027 -0.000020 -0.000013 -0.000007 -0.000002 0.000003 0.000007 0.000010 0.000013 0.000015 0.000017 0.000019 0.000020 0.000020 0.000020 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000025 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000022 -0.000020 -0.000018 -0.000015 -0.000012 -0.000009 -0.000005 -0.000001 0.000004 0.000008 0.000012 0.000015 0.000017 0.000019 0.000020 0.000021 0.000021 0.000020 0.000019 0.000017 0.000015 0.000012 0.000008 0.000003 -0.000002 -0.000008 -0.000015 -0.000021 -0.000026 -0.000031 -0.000035 -0.000038 -0.000040 -0.000040 -0.000039 -0.000036 -0.000032 -0.000028 -0.000023 -0.000017 -0.000012 -0.000007 -0.000003 0.000001 0.000004 0.000007 0.000009 0.000011 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000007 -0.000004 -0.000001 0.000002 0.000005 0.000008 0.000010 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000013 0.000012 0.000010 0.000007 0.000003 -0.000001 -0.000005 -0.000010 -0.000015 -0.000019 -0.000023 -0.000025 -0.000027 -0.000028 -0.000028 -0.000027 -0.000025 -0.000022 -0.000019 -0.000015 -0.000011 -0.000007 -0.000004 -0.000001 0.000002 0.000004 0.000006 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000005 -0.000003 -0.000001 0.000002 0.000004 0.000005 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000005 0.000003 -0.000000 -0.000004 -0.000007 -0.000011 -0.000014 -0.000016 -0.000019 -0.000020 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000002 -0.000000 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 -0.000000 -0.000003 -0.000005 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode17_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000026 -0.000026 -0.000025 -0.000025 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000032 -0.000033 -0.000034 -0.000035 -0.000036 -0.000035 -0.000035 -0.000035 -0.000034 -0.000034 -0.000034 -0.000034 -0.000034 -0.000035 -0.000035 -0.000035 -0.000034 -0.000033 -0.000032 -0.000030 -0.000028 -0.000026 -0.000025 -0.000023 -0.000021 -0.000019 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000029 -0.000032 -0.000035 -0.000038 -0.000040 -0.000043 -0.000045 -0.000047 -0.000048 -0.000049 -0.000049 -0.000049 -0.000048 -0.000048 -0.000048 -0.000048 -0.000049 -0.000049 -0.000049 -0.000050 -0.000049 -0.000048 -0.000047 -0.000045 -0.000043 -0.000040 -0.000038 -0.000035 -0.000033 -0.000030 -0.000028 -0.000025 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000039 -0.000043 -0.000047 -0.000050 -0.000054 -0.000057 -0.000060 -0.000063 -0.000065 -0.000066 -0.000067 -0.000067 -0.000067 -0.000067 -0.000067 -0.000068 -0.000068 -0.000069 -0.000070 -0.000070 -0.000069 -0.000068 -0.000066 -0.000063 -0.000060 -0.000057 -0.000053 -0.000050 -0.000046 -0.000043 -0.000040 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000040 -0.000044 -0.000048 -0.000053 -0.000057 -0.000062 -0.000067 -0.000072 -0.000077 -0.000081 -0.000085 -0.000088 -0.000090 -0.000091 -0.000092 -0.000093 -0.000093 -0.000094 -0.000094 -0.000095 -0.000096 -0.000097 -0.000097 -0.000096 -0.000095 -0.000092 -0.000089 -0.000084 -0.000080 -0.000075 -0.000070 -0.000065 -0.000061 -0.000056 -0.000051 -0.000047 -0.000042 -0.000038 -0.000034 -0.000030 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000037 -0.000042 -0.000048 -0.000053 -0.000059 -0.000065 -0.000071 -0.000077 -0.000084 -0.000090 -0.000097 -0.000103 -0.000109 -0.000114 -0.000118 -0.000122 -0.000124 -0.000126 -0.000127 -0.000128 -0.000129 -0.000130 -0.000132 -0.000133 -0.000133 -0.000133 -0.000132 -0.000130 -0.000127 -0.000122 -0.000117 -0.000111 -0.000105 -0.000098 -0.000092 -0.000085 -0.000078 -0.000072 -0.000066 -0.000060 -0.000054 -0.000048 -0.000043 -0.000038 -0.000033 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000022 -0.000027 -0.000032 -0.000037 -0.000044 -0.000050 -0.000057 -0.000064 -0.000072 -0.000080 -0.000088 -0.000096 -0.000104 -0.000113 -0.000122 -0.000130 -0.000139 -0.000147 -0.000154 -0.000160 -0.000165 -0.000169 -0.000172 -0.000174 -0.000175 -0.000177 -0.000178 -0.000180 -0.000181 -0.000181 -0.000181 -0.000180 -0.000177 -0.000173 -0.000167 -0.000160 -0.000152 -0.000144 -0.000136 -0.000127 -0.000118 -0.000109 -0.000100 -0.000091 -0.000083 -0.000075 -0.000067 -0.000060 -0.000053 -0.000046 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000050 -0.000059 -0.000067 -0.000077 -0.000086 -0.000097 -0.000107 -0.000118 -0.000129 -0.000141 -0.000152 -0.000164 -0.000175 -0.000187 -0.000197 -0.000207 -0.000215 -0.000222 -0.000228 -0.000232 -0.000235 -0.000238 -0.000240 -0.000241 -0.000243 -0.000244 -0.000245 -0.000244 -0.000242 -0.000239 -0.000233 -0.000226 -0.000217 -0.000208 -0.000197 -0.000186 -0.000174 -0.000162 -0.000150 -0.000138 -0.000126 -0.000114 -0.000103 -0.000092 -0.000082 -0.000072 -0.000062 -0.000053 -0.000045 -0.000038 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000068 -0.000078 -0.000090 -0.000103 -0.000116 -0.000130 -0.000145 -0.000160 -0.000175 -0.000190 -0.000206 -0.000221 -0.000236 -0.000251 -0.000265 -0.000278 -0.000289 -0.000299 -0.000307 -0.000313 -0.000317 -0.000320 -0.000323 -0.000325 -0.000326 -0.000327 -0.000328 -0.000327 -0.000324 -0.000319 -0.000312 -0.000303 -0.000293 -0.000280 -0.000266 -0.000252 -0.000236 -0.000220 -0.000204 -0.000187 -0.000171 -0.000155 -0.000139 -0.000125 -0.000111 -0.000097 -0.000084 -0.000072 -0.000061 -0.000051 -0.000042 -0.000035 -0.000029 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000046 -0.000055 -0.000065 -0.000077 -0.000090 -0.000105 -0.000120 -0.000137 -0.000155 -0.000175 -0.000194 -0.000215 -0.000235 -0.000256 -0.000277 -0.000298 -0.000318 -0.000337 -0.000356 -0.000372 -0.000387 -0.000400 -0.000410 -0.000418 -0.000424 -0.000428 -0.000431 -0.000433 -0.000435 -0.000436 -0.000435 -0.000434 -0.000430 -0.000424 -0.000415 -0.000404 -0.000390 -0.000375 -0.000357 -0.000338 -0.000318 -0.000296 -0.000274 -0.000252 -0.000230 -0.000208 -0.000187 -0.000167 -0.000148 -0.000130 -0.000112 -0.000096 -0.000081 -0.000068 -0.000057 -0.000047 -0.000039 -0.000032 -0.000026 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000050 -0.000060 -0.000073 -0.000087 -0.000102 -0.000119 -0.000139 -0.000160 -0.000182 -0.000207 -0.000233 -0.000260 -0.000287 -0.000315 -0.000344 -0.000371 -0.000399 -0.000425 -0.000451 -0.000474 -0.000496 -0.000515 -0.000532 -0.000545 -0.000555 -0.000563 -0.000568 -0.000572 -0.000574 -0.000576 -0.000576 -0.000576 -0.000573 -0.000568 -0.000560 -0.000549 -0.000534 -0.000517 -0.000497 -0.000475 -0.000450 -0.000423 -0.000395 -0.000366 -0.000336 -0.000307 -0.000278 -0.000250 -0.000222 -0.000197 -0.000172 -0.000149 -0.000127 -0.000108 -0.000091 -0.000075 -0.000062 -0.000051 -0.000042 -0.000035 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000034 -0.000042 -0.000053 -0.000065 -0.000079 -0.000095 -0.000113 -0.000134 -0.000157 -0.000182 -0.000210 -0.000241 -0.000274 -0.000308 -0.000345 -0.000382 -0.000420 -0.000457 -0.000495 -0.000531 -0.000565 -0.000598 -0.000629 -0.000657 -0.000682 -0.000703 -0.000720 -0.000733 -0.000743 -0.000750 -0.000754 -0.000757 -0.000758 -0.000758 -0.000757 -0.000752 -0.000745 -0.000735 -0.000721 -0.000703 -0.000681 -0.000655 -0.000626 -0.000594 -0.000559 -0.000522 -0.000484 -0.000445 -0.000406 -0.000367 -0.000330 -0.000293 -0.000259 -0.000226 -0.000196 -0.000168 -0.000142 -0.000119 -0.000099 -0.000082 -0.000068 -0.000056 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000068 -0.000084 -0.000102 -0.000123 -0.000147 -0.000174 -0.000204 -0.000238 -0.000275 -0.000315 -0.000359 -0.000405 -0.000454 -0.000504 -0.000554 -0.000604 -0.000653 -0.000701 -0.000746 -0.000789 -0.000828 -0.000864 -0.000895 -0.000922 -0.000944 -0.000961 -0.000974 -0.000983 -0.000989 -0.000992 -0.000993 -0.000993 -0.000990 -0.000983 -0.000974 -0.000960 -0.000941 -0.000918 -0.000890 -0.000857 -0.000820 -0.000778 -0.000733 -0.000685 -0.000634 -0.000583 -0.000532 -0.000481 -0.000432 -0.000384 -0.000338 -0.000296 -0.000255 -0.000219 -0.000185 -0.000156 -0.000130 -0.000107 -0.000089 -0.000073 -0.000059 -0.000048 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000044 -0.000055 -0.000069 -0.000087 -0.000107 -0.000131 -0.000158 -0.000189 -0.000224 -0.000264 -0.000308 -0.000356 -0.000409 -0.000467 -0.000528 -0.000592 -0.000658 -0.000724 -0.000790 -0.000855 -0.000917 -0.000976 -0.001031 -0.001081 -0.001127 -0.001168 -0.001202 -0.001231 -0.001253 -0.001270 -0.001281 -0.001289 -0.001293 -0.001295 -0.001293 -0.001288 -0.001279 -0.001266 -0.001247 -0.001223 -0.001192 -0.001156 -0.001113 -0.001065 -0.001011 -0.000953 -0.000890 -0.000825 -0.000759 -0.000692 -0.000625 -0.000561 -0.000498 -0.000439 -0.000383 -0.000331 -0.000283 -0.000240 -0.000201 -0.000168 -0.000139 -0.000114 -0.000093 -0.000076 -0.000061 -0.000049 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000055 -0.000070 -0.000088 -0.000110 -0.000135 -0.000166 -0.000201 -0.000241 -0.000286 -0.000338 -0.000395 -0.000458 -0.000527 -0.000602 -0.000681 -0.000765 -0.000850 -0.000937 -0.001023 -0.001107 -0.001187 -0.001264 -0.001335 -0.001400 -0.001459 -0.001511 -0.001556 -0.001593 -0.001623 -0.001645 -0.001661 -0.001672 -0.001677 -0.001679 -0.001676 -0.001669 -0.001656 -0.001638 -0.001612 -0.001580 -0.001540 -0.001492 -0.001437 -0.001374 -0.001304 -0.001229 -0.001148 -0.001064 -0.000978 -0.000892 -0.000806 -0.000722 -0.000641 -0.000564 -0.000491 -0.000424 -0.000362 -0.000307 -0.000258 -0.000215 -0.000177 -0.000146 -0.000119 -0.000096 -0.000077 -0.000061 -0.000048 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000054 -0.000069 -0.000088 -0.000110 -0.000138 -0.000170 -0.000209 -0.000253 -0.000305 -0.000363 -0.000429 -0.000503 -0.000584 -0.000672 -0.000768 -0.000871 -0.000978 -0.001088 -0.001200 -0.001311 -0.001419 -0.001523 -0.001621 -0.001713 -0.001797 -0.001874 -0.001941 -0.002000 -0.002049 -0.002088 -0.002119 -0.002141 -0.002156 -0.002164 -0.002166 -0.002161 -0.002151 -0.002133 -0.002107 -0.002073 -0.002030 -0.001977 -0.001914 -0.001841 -0.001760 -0.001670 -0.001572 -0.001469 -0.001361 -0.001251 -0.001140 -0.001030 -0.000922 -0.000818 -0.000719 -0.000625 -0.000539 -0.000460 -0.000389 -0.000327 -0.000272 -0.000224 -0.000184 -0.000150 -0.000121 -0.000097 -0.000076 -0.000060 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000041 -0.000052 -0.000067 -0.000086 -0.000109 -0.000137 -0.000171 -0.000212 -0.000261 -0.000318 -0.000383 -0.000457 -0.000541 -0.000634 -0.000737 -0.000850 -0.000972 -0.001102 -0.001238 -0.001379 -0.001521 -0.001662 -0.001801 -0.001934 -0.002060 -0.002178 -0.002287 -0.002386 -0.002475 -0.002552 -0.002617 -0.002670 -0.002712 -0.002743 -0.002764 -0.002776 -0.002779 -0.002773 -0.002758 -0.002733 -0.002697 -0.002650 -0.002592 -0.002521 -0.002438 -0.002343 -0.002237 -0.002121 -0.001995 -0.001863 -0.001726 -0.001585 -0.001444 -0.001303 -0.001166 -0.001033 -0.000907 -0.000788 -0.000679 -0.000579 -0.000489 -0.000410 -0.000341 -0.000281 -0.000230 -0.000186 -0.000150 -0.000119 -0.000094 -0.000073 -0.000056 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000029 -0.000038 -0.000049 -0.000064 -0.000082 -0.000105 -0.000134 -0.000169 -0.000212 -0.000263 -0.000324 -0.000394 -0.000476 -0.000569 -0.000675 -0.000792 -0.000922 -0.001064 -0.001217 -0.001380 -0.001551 -0.001728 -0.001907 -0.002086 -0.002262 -0.002431 -0.002593 -0.002745 -0.002886 -0.003015 -0.003130 -0.003232 -0.003320 -0.003393 -0.003450 -0.003494 -0.003524 -0.003541 -0.003545 -0.003537 -0.003516 -0.003481 -0.003431 -0.003367 -0.003287 -0.003192 -0.003082 -0.002958 -0.002820 -0.002671 -0.002511 -0.002342 -0.002168 -0.001990 -0.001811 -0.001634 -0.001460 -0.001293 -0.001133 -0.000984 -0.000846 -0.000721 -0.000609 -0.000509 -0.000423 -0.000348 -0.000284 -0.000230 -0.000184 -0.000146 -0.000115 -0.000089 -0.000068 -0.000052 -0.000039 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000034 -0.000045 -0.000059 -0.000077 -0.000100 -0.000129 -0.000164 -0.000207 -0.000260 -0.000323 -0.000398 -0.000485 -0.000587 -0.000703 -0.000834 -0.000980 -0.001141 -0.001318 -0.001508 -0.001711 -0.001924 -0.002144 -0.002367 -0.002591 -0.002812 -0.003027 -0.003233 -0.003427 -0.003609 -0.003777 -0.003929 -0.004064 -0.004182 -0.004280 -0.004360 -0.004421 -0.004464 -0.004488 -0.004495 -0.004483 -0.004452 -0.004403 -0.004334 -0.004246 -0.004138 -0.004012 -0.003867 -0.003704 -0.003526 -0.003334 -0.003130 -0.002917 -0.002697 -0.002474 -0.002250 -0.002027 -0.001810 -0.001601 -0.001402 -0.001216 -0.001045 -0.000889 -0.000750 -0.000627 -0.000520 -0.000427 -0.000348 -0.000281 -0.000225 -0.000178 -0.000139 -0.000108 -0.000082 -0.000062 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000040 -0.000054 -0.000071 -0.000093 -0.000121 -0.000156 -0.000199 -0.000252 -0.000316 -0.000393 -0.000484 -0.000592 -0.000716 -0.000858 -0.001019 -0.001199 -0.001398 -0.001615 -0.001849 -0.002098 -0.002360 -0.002631 -0.002908 -0.003186 -0.003462 -0.003731 -0.003992 -0.004240 -0.004474 -0.004692 -0.004891 -0.005070 -0.005227 -0.005361 -0.005470 -0.005555 -0.005614 -0.005648 -0.005657 -0.005640 -0.005598 -0.005529 -0.005434 -0.005314 -0.005169 -0.005000 -0.004809 -0.004598 -0.004368 -0.004123 -0.003865 -0.003597 -0.003322 -0.003043 -0.002765 -0.002489 -0.002220 -0.001962 -0.001717 -0.001488 -0.001277 -0.001086 -0.000916 -0.000765 -0.000633 -0.000520 -0.000423 -0.000340 -0.000272 -0.000214 -0.000167 -0.000129 -0.000099 -0.000074 -0.000056 -0.000041 -0.000031 -0.000022 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000020 -0.000026 -0.000035 -0.000047 -0.000064 -0.000085 -0.000112 -0.000145 -0.000188 -0.000240 -0.000303 -0.000381 -0.000473 -0.000584 -0.000714 -0.000864 -0.001037 -0.001232 -0.001451 -0.001692 -0.001956 -0.002241 -0.002544 -0.002863 -0.003194 -0.003533 -0.003876 -0.004217 -0.004553 -0.004881 -0.005196 -0.005495 -0.005776 -0.006036 -0.006272 -0.006481 -0.006660 -0.006808 -0.006923 -0.007004 -0.007051 -0.007063 -0.007039 -0.006980 -0.006885 -0.006756 -0.006594 -0.006400 -0.006177 -0.005928 -0.005654 -0.005361 -0.005050 -0.004725 -0.004390 -0.004049 -0.003704 -0.003361 -0.003023 -0.002694 -0.002378 -0.002080 -0.001801 -0.001546 -0.001314 -0.001106 -0.000924 -0.000764 -0.000626 -0.000508 -0.000409 -0.000326 -0.000256 -0.000200 -0.000154 -0.000117 -0.000088 -0.000066 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000030 -0.000041 -0.000055 -0.000075 -0.000100 -0.000132 -0.000173 -0.000223 -0.000286 -0.000362 -0.000454 -0.000564 -0.000696 -0.000851 -0.001031 -0.001238 -0.001472 -0.001735 -0.002025 -0.002342 -0.002684 -0.003050 -0.003435 -0.003835 -0.004247 -0.004665 -0.005084 -0.005500 -0.005908 -0.006305 -0.006685 -0.007046 -0.007382 -0.007690 -0.007964 -0.008202 -0.008399 -0.008553 -0.008662 -0.008724 -0.008739 -0.008705 -0.008624 -0.008496 -0.008322 -0.008106 -0.007851 -0.007559 -0.007236 -0.006886 -0.006513 -0.006121 -0.005716 -0.005301 -0.004881 -0.004459 -0.004041 -0.003630 -0.003232 -0.002851 -0.002492 -0.002157 -0.001850 -0.001572 -0.001324 -0.001104 -0.000913 -0.000747 -0.000606 -0.000487 -0.000387 -0.000304 -0.000237 -0.000182 -0.000139 -0.000104 -0.000078 -0.000057 -0.000042 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000047 -0.000064 -0.000087 -0.000117 -0.000156 -0.000204 -0.000263 -0.000337 -0.000426 -0.000535 -0.000666 -0.000821 -0.001004 -0.001217 -0.001461 -0.001739 -0.002050 -0.002394 -0.002771 -0.003178 -0.003613 -0.004072 -0.004552 -0.005047 -0.005552 -0.006062 -0.006573 -0.007078 -0.007573 -0.008052 -0.008509 -0.008939 -0.009336 -0.009692 -0.010002 -0.010260 -0.010462 -0.010605 -0.010686 -0.010704 -0.010658 -0.010549 -0.010378 -0.010148 -0.009865 -0.009532 -0.009156 -0.008743 -0.008298 -0.007829 -0.007341 -0.006840 -0.006331 -0.005818 -0.005307 -0.004802 -0.004309 -0.003833 -0.003379 -0.002951 -0.002554 -0.002190 -0.001861 -0.001567 -0.001307 -0.001080 -0.000884 -0.000716 -0.000574 -0.000456 -0.000358 -0.000278 -0.000214 -0.000163 -0.000122 -0.000091 -0.000067 -0.000049 -0.000036 -0.000026 -0.000018 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000011 -0.000014 -0.000020 -0.000027 -0.000038 -0.000054 -0.000074 -0.000101 -0.000136 -0.000181 -0.000237 -0.000307 -0.000393 -0.000497 -0.000624 -0.000776 -0.000958 -0.001171 -0.001419 -0.001705 -0.002029 -0.002393 -0.002796 -0.003238 -0.003716 -0.004228 -0.004771 -0.005339 -0.005928 -0.006533 -0.007148 -0.007768 -0.008386 -0.008997 -0.009593 -0.010166 -0.010709 -0.011213 -0.011668 -0.012065 -0.012398 -0.012659 -0.012843 -0.012946 -0.012967 -0.012905 -0.012761 -0.012537 -0.012240 -0.011874 -0.011448 -0.010970 -0.010448 -0.009892 -0.009309 -0.008707 -0.008094 -0.007474 -0.006855 -0.006242 -0.005640 -0.005055 -0.004492 -0.003957 -0.003455 -0.002989 -0.002563 -0.002178 -0.001834 -0.001529 -0.001263 -0.001034 -0.000837 -0.000671 -0.000532 -0.000418 -0.000325 -0.000249 -0.000189 -0.000142 -0.000106 -0.000078 -0.000057 -0.000041 -0.000029 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000022 -0.000031 -0.000043 -0.000061 -0.000085 -0.000116 -0.000157 -0.000208 -0.000273 -0.000353 -0.000452 -0.000573 -0.000719 -0.000895 -0.001103 -0.001349 -0.001635 -0.001964 -0.002338 -0.002758 -0.003225 -0.003736 -0.004291 -0.004887 -0.005520 -0.006185 -0.006879 -0.007595 -0.008329 -0.009073 -0.009821 -0.010566 -0.011297 -0.012006 -0.012681 -0.013310 -0.013881 -0.014382 -0.014802 -0.015132 -0.015364 -0.015494 -0.015518 -0.015436 -0.015250 -0.014964 -0.014585 -0.014123 -0.013587 -0.012989 -0.012341 -0.011654 -0.010940 -0.010207 -0.009464 -0.008720 -0.007981 -0.007254 -0.006544 -0.005857 -0.005200 -0.004578 -0.003995 -0.003456 -0.002964 -0.002518 -0.002121 -0.001769 -0.001461 -0.001195 -0.000968 -0.000776 -0.000615 -0.000483 -0.000375 -0.000288 -0.000218 -0.000164 -0.000122 -0.000090 -0.000065 -0.000047 -0.000033 -0.000023 -0.000016 -0.000010 -0.000007 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000012 -0.000016 -0.000024 -0.000034 -0.000049 -0.000069 -0.000096 -0.000132 -0.000178 -0.000237 -0.000310 -0.000402 -0.000515 -0.000652 -0.000818 -0.001018 -0.001255 -0.001534 -0.001860 -0.002234 -0.002660 -0.003139 -0.003671 -0.004256 -0.004891 -0.005576 -0.006305 -0.007075 -0.007882 -0.008720 -0.009584 -0.010467 -0.011360 -0.012255 -0.013140 -0.014002 -0.014827 -0.015599 -0.016302 -0.016921 -0.017440 -0.017849 -0.018136 -0.018295 -0.018323 -0.018218 -0.017984 -0.017627 -0.017156 -0.016582 -0.015921 -0.015187 -0.014395 -0.013560 -0.012696 -0.011816 -0.010930 -0.010047 -0.009176 -0.008324 -0.007497 -0.006702 -0.005944 -0.005230 -0.004562 -0.003946 -0.003384 -0.002876 -0.002422 -0.002021 -0.001669 -0.001366 -0.001106 -0.000886 -0.000703 -0.000551 -0.000428 -0.000328 -0.000249 -0.000187 -0.000139 -0.000102 -0.000074 -0.000053 -0.000037 -0.000026 -0.000018 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000026 -0.000038 -0.000055 -0.000077 -0.000108 -0.000148 -0.000199 -0.000265 -0.000348 -0.000451 -0.000578 -0.000732 -0.000919 -0.001143 -0.001410 -0.001723 -0.002088 -0.002508 -0.002987 -0.003525 -0.004124 -0.004783 -0.005501 -0.006276 -0.007105 -0.007985 -0.008912 -0.009881 -0.010885 -0.011917 -0.012968 -0.014026 -0.015078 -0.016108 -0.017097 -0.018026 -0.018875 -0.019623 -0.020253 -0.020748 -0.021096 -0.021288 -0.021320 -0.021190 -0.020903 -0.020466 -0.019893 -0.019197 -0.018398 -0.017514 -0.016564 -0.015567 -0.014540 -0.013499 -0.012456 -0.011424 -0.010411 -0.009427 -0.008477 -0.007568 -0.006706 -0.005895 -0.005141 -0.004446 -0.003813 -0.003241 -0.002730 -0.002278 -0.001882 -0.001540 -0.001247 -0.001000 -0.000793 -0.000622 -0.000483 -0.000370 -0.000281 -0.000211 -0.000157 -0.000115 -0.000083 -0.000059 -0.000042 -0.000029 -0.000019 -0.000013 -0.000008 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000029 -0.000042 -0.000060 -0.000085 -0.000119 -0.000163 -0.000220 -0.000293 -0.000385 -0.000499 -0.000640 -0.000811 -0.001018 -0.001266 -0.001562 -0.001909 -0.002313 -0.002778 -0.003308 -0.003904 -0.004568 -0.005301 -0.006101 -0.006967 -0.007897 -0.008889 -0.009938 -0.011040 -0.012190 -0.013378 -0.014594 -0.015824 -0.017052 -0.018258 -0.019420 -0.020514 -0.021516 -0.022401 -0.023147 -0.023735 -0.024147 -0.024375 -0.024411 -0.024255 -0.023912 -0.023392 -0.022711 -0.021886 -0.020941 -0.019897 -0.018780 -0.017612 -0.016413 -0.015203 -0.013997 -0.012809 -0.011650 -0.010528 -0.009452 -0.008428 -0.007461 -0.006555 -0.005714 -0.004941 -0.004236 -0.003601 -0.003034 -0.002532 -0.002093 -0.001713 -0.001388 -0.001112 -0.000882 -0.000692 -0.000537 -0.000412 -0.000313 -0.000235 -0.000174 -0.000128 -0.000092 -0.000066 -0.000046 -0.000032 -0.000021 -0.000014 -0.000008 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000031 -0.000046 -0.000066 -0.000093 -0.000130 -0.000178 -0.000240 -0.000320 -0.000420 -0.000545 -0.000698 -0.000885 -0.001112 -0.001383 -0.001706 -0.002084 -0.002525 -0.003033 -0.003611 -0.004262 -0.004988 -0.005790 -0.006668 -0.007622 -0.008649 -0.009749 -0.010919 -0.012154 -0.013448 -0.014792 -0.016172 -0.017575 -0.018979 -0.020361 -0.021697 -0.022957 -0.024113 -0.025136 -0.025999 -0.026679 -0.027157 -0.027421 -0.027462 -0.027281 -0.026882 -0.026279 -0.025489 -0.024535 -0.023443 -0.022240 -0.020954 -0.019613 -0.018241 -0.016861 -0.015491 -0.014148 -0.012843 -0.011587 -0.010387 -0.009250 -0.008181 -0.007182 -0.006258 -0.005410 -0.004639 -0.003944 -0.003323 -0.002775 -0.002294 -0.001878 -0.001522 -0.001220 -0.000968 -0.000760 -0.000590 -0.000452 -0.000343 -0.000258 -0.000191 -0.000140 -0.000101 -0.000072 -0.000050 -0.000034 -0.000023 -0.000014 -0.000009 -0.000005 -0.000002 -0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000009 -0.000015 -0.000022 -0.000034 -0.000049 -0.000071 -0.000100 -0.000139 -0.000191 -0.000258 -0.000343 -0.000451 -0.000585 -0.000750 -0.000952 -0.001196 -0.001489 -0.001835 -0.002243 -0.002717 -0.003262 -0.003883 -0.004583 -0.005364 -0.006229 -0.007177 -0.008210 -0.009327 -0.010528 -0.011810 -0.013170 -0.014599 -0.016089 -0.017625 -0.019189 -0.020759 -0.022308 -0.023806 -0.025222 -0.026522 -0.027674 -0.028647 -0.029415 -0.029956 -0.030255 -0.030302 -0.030098 -0.029648 -0.028968 -0.028076 -0.027000 -0.025770 -0.024416 -0.022971 -0.021467 -0.019932 -0.018391 -0.016867 -0.015376 -0.013935 -0.012553 -0.011238 -0.009997 -0.008833 -0.007750 -0.006751 -0.005835 -0.005003 -0.004254 -0.003585 -0.002994 -0.002477 -0.002029 -0.001645 -0.001319 -0.001047 -0.000821 -0.000638 -0.000489 -0.000371 -0.000278 -0.000206 -0.000150 -0.000108 -0.000077 -0.000053 -0.000036 -0.000024 -0.000015 -0.000009 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000024 -0.000036 -0.000052 -0.000075 -0.000106 -0.000147 -0.000201 -0.000272 -0.000362 -0.000476 -0.000618 -0.000794 -0.001008 -0.001267 -0.001577 -0.001944 -0.002376 -0.002876 -0.003453 -0.004109 -0.004849 -0.005676 -0.006592 -0.007599 -0.008700 -0.009893 -0.011180 -0.012559 -0.014026 -0.015572 -0.017189 -0.018859 -0.020563 -0.022275 -0.023966 -0.025604 -0.027152 -0.028576 -0.029838 -0.030905 -0.031749 -0.032344 -0.032674 -0.032728 -0.032505 -0.032014 -0.031268 -0.030291 -0.029112 -0.027763 -0.026280 -0.024699 -0.023054 -0.021378 -0.019698 -0.018039 -0.016422 -0.014862 -0.013371 -0.011957 -0.010627 -0.009383 -0.008229 -0.007165 -0.006192 -0.005309 -0.004515 -0.003806 -0.003180 -0.002632 -0.002157 -0.001749 -0.001404 -0.001114 -0.000875 -0.000679 -0.000521 -0.000395 -0.000295 -0.000218 -0.000159 -0.000114 -0.000080 -0.000055 -0.000037 -0.000024 -0.000015 -0.000008 -0.000004 -0.000002 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000016 -0.000024 -0.000037 -0.000054 -0.000077 -0.000109 -0.000152 -0.000208 -0.000281 -0.000375 -0.000494 -0.000643 -0.000826 -0.001049 -0.001320 -0.001643 -0.002026 -0.002474 -0.002995 -0.003593 -0.004274 -0.005043 -0.005903 -0.006856 -0.007907 -0.009056 -0.010307 -0.011659 -0.013110 -0.014658 -0.016293 -0.018004 -0.019774 -0.021581 -0.023398 -0.025193 -0.026932 -0.028576 -0.030087 -0.031429 -0.032565 -0.033463 -0.034098 -0.034452 -0.034513 -0.034279 -0.033759 -0.032969 -0.031932 -0.030680 -0.029247 -0.027670 -0.025989 -0.024241 -0.022460 -0.020677 -0.018918 -0.017206 -0.015557 -0.013984 -0.012495 -0.011097 -0.009794 -0.008586 -0.007474 -0.006459 -0.005539 -0.004711 -0.003973 -0.003321 -0.002750 -0.002255 -0.001830 -0.001469 -0.001167 -0.000916 -0.000711 -0.000545 -0.000413 -0.000308 -0.000227 -0.000165 -0.000117 -0.000082 -0.000056 -0.000037 -0.000023 -0.000014 -0.000007 -0.000003 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000016 -0.000025 -0.000037 -0.000054 -0.000078 -0.000110 -0.000154 -0.000211 -0.000286 -0.000382 -0.000503 -0.000655 -0.000843 -0.001073 -0.001350 -0.001681 -0.002072 -0.002530 -0.003061 -0.003671 -0.004365 -0.005148 -0.006024 -0.006997 -0.008071 -0.009247 -0.010528 -0.011916 -0.013407 -0.014999 -0.016683 -0.018445 -0.020267 -0.022127 -0.023995 -0.025840 -0.027626 -0.029314 -0.030866 -0.032243 -0.033409 -0.034334 -0.034989 -0.035355 -0.035422 -0.035188 -0.034659 -0.033852 -0.032791 -0.031507 -0.030037 -0.028418 -0.026689 -0.024891 -0.023057 -0.021221 -0.019409 -0.017646 -0.015949 -0.014330 -0.012801 -0.011366 -0.010029 -0.008792 -0.007654 -0.006615 -0.005674 -0.004828 -0.004074 -0.003407 -0.002823 -0.002317 -0.001882 -0.001512 -0.001201 -0.000943 -0.000732 -0.000561 -0.000424 -0.000316 -0.000232 -0.000167 -0.000118 -0.000082 -0.000055 -0.000035 -0.000021 -0.000012 -0.000005 -0.000001 0.000001 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000015 -0.000024 -0.000036 -0.000053 -0.000077 -0.000109 -0.000152 -0.000209 -0.000284 -0.000380 -0.000502 -0.000654 -0.000843 -0.001074 -0.001353 -0.001685 -0.002078 -0.002537 -0.003068 -0.003677 -0.004369 -0.005150 -0.006023 -0.006994 -0.008065 -0.009240 -0.010520 -0.011907 -0.013397 -0.014988 -0.016668 -0.018424 -0.020238 -0.022086 -0.023939 -0.025766 -0.027531 -0.029197 -0.030727 -0.032085 -0.033235 -0.034148 -0.034796 -0.035162 -0.035234 -0.035010 -0.034495 -0.033707 -0.032667 -0.031406 -0.029958 -0.028360 -0.026652 -0.024870 -0.023051 -0.021225 -0.019422 -0.017665 -0.015971 -0.014355 -0.012826 -0.011392 -0.010055 -0.008818 -0.007680 -0.006641 -0.005700 -0.004853 -0.004098 -0.003430 -0.002844 -0.002336 -0.001899 -0.001527 -0.001214 -0.000953 -0.000739 -0.000566 -0.000427 -0.000317 -0.000232 -0.000166 -0.000116 -0.000079 -0.000052 -0.000032 -0.000018 -0.000009 -0.000003 0.000001 0.000003 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000013 -0.000021 -0.000033 -0.000049 -0.000072 -0.000103 -0.000145 -0.000201 -0.000274 -0.000368 -0.000488 -0.000638 -0.000824 -0.001051 -0.001325 -0.001652 -0.002037 -0.002487 -0.003006 -0.003600 -0.004275 -0.005035 -0.005884 -0.006828 -0.007868 -0.009008 -0.010250 -0.011592 -0.013034 -0.014567 -0.016183 -0.017868 -0.019601 -0.021361 -0.023119 -0.024847 -0.026511 -0.028078 -0.029515 -0.030789 -0.031868 -0.032725 -0.033336 -0.033685 -0.033759 -0.033558 -0.033086 -0.032356 -0.031390 -0.030214 -0.028858 -0.027358 -0.025748 -0.024064 -0.022337 -0.020600 -0.018878 -0.017193 -0.015565 -0.014007 -0.012530 -0.011140 -0.009843 -0.008640 -0.007533 -0.006520 -0.005601 -0.004774 -0.004035 -0.003380 -0.002806 -0.002307 -0.001877 -0.001510 -0.001201 -0.000944 -0.000731 -0.000559 -0.000421 -0.000311 -0.000226 -0.000160 -0.000111 -0.000074 -0.000047 -0.000028 -0.000014 -0.000005 0.000001 0.000004 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000005 -0.000010 -0.000017 -0.000028 -0.000043 -0.000065 -0.000094 -0.000134 -0.000187 -0.000257 -0.000347 -0.000461 -0.000605 -0.000783 -0.001001 -0.001264 -0.001578 -0.001946 -0.002376 -0.002871 -0.003436 -0.004076 -0.004795 -0.005597 -0.006485 -0.007463 -0.008533 -0.009694 -0.010944 -0.012282 -0.013697 -0.015182 -0.016719 -0.018292 -0.019879 -0.021456 -0.022996 -0.024472 -0.025856 -0.027121 -0.028240 -0.029187 -0.029940 -0.030480 -0.030792 -0.030867 -0.030703 -0.030302 -0.029675 -0.028840 -0.027816 -0.026631 -0.025311 -0.023886 -0.022387 -0.020841 -0.019276 -0.017716 -0.016180 -0.014686 -0.013249 -0.011880 -0.010585 -0.009371 -0.008241 -0.007197 -0.006240 -0.005369 -0.004583 -0.003878 -0.003254 -0.002704 -0.002225 -0.001812 -0.001459 -0.001161 -0.000912 -0.000706 -0.000539 -0.000404 -0.000297 -0.000214 -0.000150 -0.000102 -0.000066 -0.000040 -0.000022 -0.000009 -0.000001 0.000005 0.000008 0.000009 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000005 -0.000011 -0.000020 -0.000034 -0.000053 -0.000080 -0.000117 -0.000166 -0.000230 -0.000314 -0.000420 -0.000554 -0.000720 -0.000924 -0.001169 -0.001460 -0.001803 -0.002201 -0.002659 -0.003180 -0.003767 -0.004424 -0.005155 -0.005961 -0.006844 -0.007804 -0.008840 -0.009948 -0.011124 -0.012357 -0.013638 -0.014951 -0.016280 -0.017607 -0.018911 -0.020173 -0.021371 -0.022487 -0.023499 -0.024392 -0.025146 -0.025747 -0.026181 -0.026438 -0.026510 -0.026395 -0.026094 -0.025615 -0.024967 -0.024165 -0.023227 -0.022172 -0.021022 -0.019799 -0.018525 -0.017221 -0.015905 -0.014597 -0.013312 -0.012062 -0.010859 -0.009712 -0.008628 -0.007611 -0.006666 -0.005795 -0.004997 -0.004275 -0.003625 -0.003046 -0.002535 -0.002089 -0.001703 -0.001372 -0.001092 -0.000857 -0.000663 -0.000504 -0.000376 -0.000274 -0.000195 -0.000134 -0.000089 -0.000055 -0.000031 -0.000014 -0.000003 0.000005 0.000009 0.000012 0.000013 0.000012 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000002 -0.000003 -0.000010 -0.000022 -0.000038 -0.000062 -0.000094 -0.000138 -0.000195 -0.000270 -0.000365 -0.000485 -0.000635 -0.000817 -0.001038 -0.001300 -0.001607 -0.001964 -0.002371 -0.002833 -0.003350 -0.003926 -0.004561 -0.005256 -0.006012 -0.006824 -0.007691 -0.008607 -0.009564 -0.010552 -0.011559 -0.012573 -0.013578 -0.014560 -0.015506 -0.016403 -0.017239 -0.018004 -0.018690 -0.019289 -0.019794 -0.020197 -0.020493 -0.020676 -0.020742 -0.020688 -0.020515 -0.020222 -0.019815 -0.019298 -0.018680 -0.017969 -0.017178 -0.016317 -0.015401 -0.014442 -0.013454 -0.012451 -0.011445 -0.010448 -0.009471 -0.008524 -0.007615 -0.006752 -0.005941 -0.005185 -0.004488 -0.003850 -0.003274 -0.002757 -0.002299 -0.001897 -0.001548 -0.001248 -0.000992 -0.000778 -0.000600 -0.000454 -0.000336 -0.000242 -0.000169 -0.000113 -0.000072 -0.000041 -0.000020 -0.000005 0.000005 0.000011 0.000014 0.000016 0.000016 0.000015 0.000014 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000007 0.000002 -0.000007 -0.000020 -0.000039 -0.000065 -0.000102 -0.000151 -0.000214 -0.000296 -0.000398 -0.000527 -0.000683 -0.000873 -0.001098 -0.001362 -0.001665 -0.002011 -0.002399 -0.002831 -0.003306 -0.003824 -0.004383 -0.004980 -0.005611 -0.006269 -0.006946 -0.007632 -0.008317 -0.008989 -0.009636 -0.010246 -0.010811 -0.011325 -0.011783 -0.012185 -0.012533 -0.012829 -0.013079 -0.013286 -0.013454 -0.013585 -0.013679 -0.013735 -0.013752 -0.013725 -0.013652 -0.013528 -0.013349 -0.013110 -0.012811 -0.012448 -0.012024 -0.011541 -0.011002 -0.010414 -0.009784 -0.009122 -0.008436 -0.007739 -0.007040 -0.006350 -0.005678 -0.005032 -0.004420 -0.003847 -0.003316 -0.002830 -0.002391 -0.001998 -0.001651 -0.001348 -0.001087 -0.000863 -0.000675 -0.000518 -0.000388 -0.000284 -0.000201 -0.000136 -0.000087 -0.000051 -0.000025 -0.000007 0.000005 0.000013 0.000017 0.000020 0.000020 0.000020 0.000018 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000019 0.000019 0.000017 0.000012 0.000003 -0.000011 -0.000031 -0.000059 -0.000097 -0.000148 -0.000213 -0.000295 -0.000398 -0.000524 -0.000677 -0.000859 -0.001071 -0.001313 -0.001586 -0.001890 -0.002222 -0.002580 -0.002962 -0.003363 -0.003777 -0.004196 -0.004612 -0.005013 -0.005388 -0.005724 -0.006011 -0.006239 -0.006402 -0.006495 -0.006522 -0.006489 -0.006406 -0.006288 -0.006152 -0.006014 -0.005892 -0.005799 -0.005747 -0.005741 -0.005784 -0.005876 -0.006009 -0.006176 -0.006362 -0.006554 -0.006737 -0.006894 -0.007011 -0.007077 -0.007081 -0.007018 -0.006885 -0.006682 -0.006414 -0.006088 -0.005714 -0.005303 -0.004866 -0.004416 -0.003964 -0.003519 -0.003090 -0.002683 -0.002303 -0.001955 -0.001638 -0.001356 -0.001108 -0.000891 -0.000705 -0.000548 -0.000416 -0.000308 -0.000220 -0.000150 -0.000096 -0.000055 -0.000025 -0.000005 0.000009 0.000018 0.000022 0.000025 0.000025 0.000025 0.000023 0.000021 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000026 0.000030 0.000032 0.000034 0.000033 0.000029 0.000021 0.000009 -0.000010 -0.000036 -0.000071 -0.000118 -0.000177 -0.000252 -0.000344 -0.000456 -0.000588 -0.000742 -0.000916 -0.001109 -0.001318 -0.001540 -0.001770 -0.002002 -0.002229 -0.002442 -0.002630 -0.002780 -0.002880 -0.002916 -0.002876 -0.002749 -0.002529 -0.002214 -0.001807 -0.001321 -0.000771 -0.000181 0.000422 0.001007 0.001546 0.002009 0.002373 0.002616 0.002727 0.002699 0.002534 0.002238 0.001828 0.001323 0.000748 0.000130 -0.000502 -0.001121 -0.001701 -0.002221 -0.002663 -0.003015 -0.003270 -0.003428 -0.003492 -0.003470 -0.003373 -0.003215 -0.003010 -0.002770 -0.002510 -0.002240 -0.001970 -0.001708 -0.001459 -0.001229 -0.001019 -0.000831 -0.000666 -0.000523 -0.000400 -0.000298 -0.000213 -0.000144 -0.000090 -0.000049 -0.000018 0.000004 0.000018 0.000026 0.000031 0.000033 0.000033 0.000031 0.000030 0.000027 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000030 0.000036 0.000042 0.000047 0.000052 0.000056 0.000058 0.000057 0.000053 0.000045 0.000032 0.000013 -0.000013 -0.000047 -0.000091 -0.000147 -0.000214 -0.000295 -0.000386 -0.000487 -0.000594 -0.000704 -0.000809 -0.000903 -0.000978 -0.001024 -0.001027 -0.000975 -0.000851 -0.000641 -0.000331 0.000093 0.000639 0.001309 0.002102 0.003004 0.003997 0.005053 0.006137 0.007211 0.008232 0.009158 0.009950 0.010573 0.011002 0.011216 0.011206 0.010973 0.010527 0.009887 0.009079 0.008138 0.007101 0.006008 0.004901 0.003815 0.002787 0.001842 0.001004 0.000287 -0.000303 -0.000765 -0.001104 -0.001333 -0.001464 -0.001512 -0.001496 -0.001429 -0.001327 -0.001201 -0.001064 -0.000922 -0.000782 -0.000649 -0.000527 -0.000417 -0.000320 -0.000236 -0.000165 -0.000107 -0.000060 -0.000023 0.000004 0.000023 0.000036 0.000043 0.000045 0.000045 0.000044 0.000041 0.000038 0.000034 0.000031 0.000028 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000038 0.000046 0.000054 0.000063 0.000072 0.000081 0.000089 0.000096 0.000101 0.000105 0.000106 0.000104 0.000099 0.000091 0.000078 0.000061 0.000039 0.000013 -0.000015 -0.000041 -0.000061 -0.000069 -0.000057 -0.000015 0.000066 0.000202 0.000405 0.000694 0.001085 0.001594 0.002238 0.003027 0.003968 0.005060 0.006294 0.007652 0.009106 0.010619 0.012147 0.013640 0.015047 0.016316 0.017398 0.018251 0.018844 0.019151 0.019162 0.018875 0.018302 0.017464 0.016395 0.015134 0.013728 0.012227 0.010681 0.009139 0.007645 0.006238 0.004948 0.003797 0.002798 0.001956 0.001267 0.000723 0.000309 0.000010 -0.000194 -0.000321 -0.000386 -0.000406 -0.000394 -0.000360 -0.000313 -0.000259 -0.000205 -0.000152 -0.000103 -0.000059 -0.000022 0.000008 0.000032 0.000049 0.000061 0.000068 0.000070 0.000069 0.000066 0.000061 0.000055 0.000050 0.000044 0.000039 0.000035 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000029 0.000037 0.000046 0.000056 0.000068 0.000080 0.000093 0.000108 0.000122 0.000137 0.000152 0.000167 0.000183 0.000199 0.000216 0.000233 0.000252 0.000273 0.000296 0.000323 0.000358 0.000405 0.000470 0.000560 0.000685 0.000856 0.001086 0.001391 0.001787 0.002293 0.002926 0.003706 0.004645 0.005755 0.007038 0.008489 0.010096 0.011832 0.013663 0.015546 0.017427 0.019252 0.020960 0.022495 0.023801 0.024834 0.025555 0.025938 0.025969 0.025648 0.024984 0.024003 0.022739 0.021236 0.019545 0.017723 0.015828 0.013916 0.012040 0.010247 0.008575 0.007052 0.005697 0.004520 0.003520 0.002690 0.002017 0.001485 0.001075 0.000767 0.000543 0.000384 0.000275 0.000205 0.000161 0.000136 0.000124 0.000120 0.000121 0.000123 0.000126 0.000128 0.000128 0.000125 0.000121 0.000114 0.000106 0.000097 0.000087 0.000077 0.000067 0.000059 0.000051 0.000044 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000027 0.000034 0.000043 0.000054 0.000067 0.000081 0.000097 0.000115 0.000134 0.000156 0.000179 0.000204 0.000231 0.000261 0.000294 0.000332 0.000375 0.000424 0.000481 0.000547 0.000625 0.000719 0.000834 0.000977 0.001157 0.001384 0.001671 0.002033 0.002485 0.003047 0.003737 0.004573 0.005573 0.006749 0.008108 0.009652 0.011371 0.013246 0.015247 0.017336 0.019463 0.021573 0.023606 0.025500 0.027196 0.028637 0.029777 0.030578 0.031012 0.031063 0.030732 0.030027 0.028972 0.027601 0.025959 0.024098 0.022077 0.019958 0.017800 0.015663 0.013597 0.011646 0.009845 0.008217 0.006775 0.005524 0.004460 0.003570 0.002840 0.002252 0.001784 0.001418 0.001134 0.000916 0.000748 0.000620 0.000522 0.000447 0.000388 0.000342 0.000305 0.000274 0.000248 0.000224 0.000202 0.000181 0.000162 0.000143 0.000125 0.000108 0.000093 0.000079 0.000067 0.000058 0.000049 0.000042 0.000036 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000018 0.000023 0.000030 0.000039 0.000050 0.000062 0.000077 0.000094 0.000114 0.000136 0.000161 0.000189 0.000220 0.000255 0.000294 0.000338 0.000387 0.000445 0.000511 0.000588 0.000678 0.000782 0.000906 0.001052 0.001227 0.001438 0.001695 0.002008 0.002392 0.002860 0.003430 0.004120 0.004947 0.005930 0.007083 0.008416 0.009933 0.011632 0.013499 0.015511 0.017636 0.019833 0.022051 0.024234 0.026325 0.028264 0.029993 0.031462 0.032623 0.033443 0.033896 0.033966 0.033652 0.032962 0.031916 0.030545 0.028889 0.026998 0.024928 0.022737 0.020488 0.018238 0.016042 0.013945 0.011987 0.010194 0.008584 0.007164 0.005933 0.004885 0.004005 0.003277 0.002682 0.002200 0.001811 0.001499 0.001248 0.001046 0.000883 0.000751 0.000642 0.000554 0.000480 0.000417 0.000364 0.000318 0.000277 0.000241 0.000208 0.000179 0.000153 0.000129 0.000109 0.000091 0.000076 0.000064 0.000054 0.000046 0.000039 0.000033 0.000028 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000044 0.000056 0.000070 0.000087 0.000107 0.000130 0.000157 0.000187 0.000222 0.000260 0.000304 0.000354 0.000410 0.000475 0.000549 0.000636 0.000738 0.000856 0.000994 0.001155 0.001344 0.001568 0.001834 0.002151 0.002530 0.002984 0.003528 0.004177 0.004947 0.005856 0.006917 0.008142 0.009538 0.011105 0.012835 0.014713 0.016713 0.018801 0.020936 0.023072 0.025157 0.027139 0.028965 0.030587 0.031960 0.033048 0.033820 0.034256 0.034342 0.034075 0.033460 0.032513 0.031258 0.029725 0.027958 0.026003 0.023914 0.021746 0.019555 0.017391 0.015302 0.013327 0.011496 0.009829 0.008338 0.007026 0.005890 0.004920 0.004101 0.003418 0.002852 0.002386 0.002001 0.001684 0.001422 0.001204 0.001024 0.000873 0.000747 0.000641 0.000551 0.000473 0.000407 0.000349 0.000298 0.000253 0.000214 0.000180 0.000150 0.000125 0.000103 0.000085 0.000071 0.000059 0.000049 0.000042 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000029 0.000038 0.000049 0.000062 0.000078 0.000097 0.000120 0.000146 0.000177 0.000212 0.000252 0.000298 0.000349 0.000408 0.000476 0.000553 0.000643 0.000747 0.000868 0.001009 0.001172 0.001363 0.001585 0.001844 0.002148 0.002505 0.002926 0.003422 0.004005 0.004689 0.005488 0.006414 0.007479 0.008688 0.010045 0.011544 0.013174 0.014917 0.016746 0.018629 0.020529 0.022404 0.024213 0.025913 0.027467 0.028837 0.029993 0.030908 0.031564 0.031944 0.032041 0.031849 0.031371 0.030613 0.029589 0.028319 0.026832 0.025163 0.023352 0.021445 0.019489 0.017530 0.015610 0.013769 0.012035 0.010434 0.008979 0.007678 0.006532 0.005538 0.004684 0.003958 0.003346 0.002832 0.002400 0.002037 0.001731 0.001473 0.001256 0.001071 0.000915 0.000782 0.000669 0.000572 0.000488 0.000415 0.000351 0.000296 0.000248 0.000206 0.000171 0.000141 0.000116 0.000095 0.000078 0.000064 0.000053 0.000044 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000032 0.000041 0.000053 0.000068 0.000086 0.000107 0.000132 0.000161 0.000195 0.000234 0.000279 0.000331 0.000390 0.000456 0.000533 0.000621 0.000722 0.000839 0.000974 0.001131 0.001312 0.001522 0.001764 0.002045 0.002369 0.002745 0.003182 0.003687 0.004272 0.004946 0.005718 0.006597 0.007588 0.008693 0.009907 0.011223 0.012625 0.014091 0.015598 0.017115 0.018612 0.020057 0.021423 0.022683 0.023813 0.024796 0.025619 0.026270 0.026744 0.027033 0.027134 0.027042 0.026754 0.026267 0.025582 0.024703 0.023643 0.022418 0.021053 0.019577 0.018026 0.016435 0.014842 0.013281 0.011780 0.010365 0.009053 0.007857 0.006783 0.005833 0.005001 0.004281 0.003662 0.003132 0.002680 0.002293 0.001962 0.001680 0.001437 0.001230 0.001052 0.000900 0.000769 0.000656 0.000558 0.000473 0.000399 0.000335 0.000280 0.000232 0.000191 0.000157 0.000128 0.000105 0.000085 0.000070 0.000057 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000045 0.000058 0.000073 0.000092 0.000115 0.000142 0.000174 0.000211 0.000254 0.000303 0.000359 0.000424 0.000497 0.000580 0.000675 0.000784 0.000909 0.001053 0.001219 0.001409 0.001627 0.001877 0.002163 0.002490 0.002864 0.003290 0.003774 0.004323 0.004943 0.005636 0.006406 0.007252 0.008169 0.009148 0.010176 0.011234 0.012301 0.013352 0.014364 0.015316 0.016189 0.016971 0.017653 0.018235 0.018719 0.019112 0.019422 0.019658 0.019825 0.019923 0.019950 0.019894 0.019744 0.019486 0.019105 0.018593 0.017945 0.017166 0.016267 0.015267 0.014189 0.013060 0.011908 0.010761 0.009641 0.008571 0.007567 0.006641 0.005800 0.005046 0.004378 0.003791 0.003279 0.002833 0.002445 0.002109 0.001817 0.001563 0.001344 0.001154 0.000989 0.000847 0.000723 0.000616 0.000522 0.000441 0.000370 0.000309 0.000256 0.000211 0.000173 0.000141 0.000115 0.000094 0.000076 0.000062 0.000051 0.000041 0.000034 0.000028 0.000022 0.000018 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000037 0.000048 0.000062 0.000079 0.000099 0.000123 0.000152 0.000186 0.000225 0.000271 0.000323 0.000383 0.000451 0.000528 0.000616 0.000715 0.000828 0.000956 0.001103 0.001270 0.001460 0.001677 0.001922 0.002199 0.002511 0.002861 0.003253 0.003688 0.004168 0.004693 0.005262 0.005871 0.006511 0.007174 0.007842 0.008499 0.009124 0.009695 0.010191 0.010596 0.010898 0.011096 0.011193 0.011203 0.011147 0.011052 0.010947 0.010862 0.010821 0.010841 0.010931 0.011085 0.011290 0.011521 0.011748 0.011937 0.012057 0.012081 0.011989 0.011773 0.011432 0.010973 0.010413 0.009772 0.009072 0.008336 0.007588 0.006848 0.006134 0.005458 0.004830 0.004256 0.003737 0.003272 0.002858 0.002491 0.002167 0.001882 0.001630 0.001410 0.001217 0.001049 0.000901 0.000773 0.000660 0.000561 0.000475 0.000400 0.000334 0.000278 0.000229 0.000189 0.000154 0.000126 0.000102 0.000083 0.000067 0.000055 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000030 0.000040 0.000051 0.000066 0.000084 0.000105 0.000130 0.000160 0.000196 0.000237 0.000284 0.000338 0.000400 0.000471 0.000550 0.000639 0.000740 0.000853 0.000980 0.001123 0.001285 0.001466 0.001671 0.001899 0.002154 0.002435 0.002745 0.003081 0.003443 0.003828 0.004229 0.004639 0.005047 0.005440 0.005801 0.006109 0.006344 0.006480 0.006499 0.006384 0.006126 0.005726 0.005196 0.004560 0.003853 0.003119 0.002409 0.001776 0.001269 0.000932 0.000793 0.000866 0.001150 0.001623 0.002250 0.002985 0.003774 0.004563 0.005302 0.005947 0.006467 0.006841 0.007062 0.007131 0.007060 0.006866 0.006572 0.006199 0.005773 0.005316 0.004847 0.004383 0.003936 0.003513 0.003122 0.002762 0.002435 0.002140 0.001876 0.001639 0.001428 0.001242 0.001077 0.000931 0.000803 0.000689 0.000589 0.000501 0.000423 0.000355 0.000297 0.000246 0.000203 0.000167 0.000137 0.000111 0.000090 0.000073 0.000059 0.000048 0.000038 0.000031 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000025 0.000032 0.000042 0.000054 0.000069 0.000088 0.000110 0.000136 0.000167 0.000204 0.000246 0.000294 0.000349 0.000412 0.000483 0.000562 0.000651 0.000749 0.000858 0.000979 0.001114 0.001263 0.001429 0.001612 0.001814 0.002035 0.002273 0.002527 0.002794 0.003066 0.003336 0.003593 0.003824 0.004012 0.004137 0.004177 0.004108 0.003903 0.003540 0.002998 0.002268 0.001347 0.000249 -0.001001 -0.002359 -0.003770 -0.005169 -0.006481 -0.007631 -0.008551 -0.009182 -0.009481 -0.009428 -0.009026 -0.008298 -0.007291 -0.006066 -0.004694 -0.003252 -0.001813 -0.000442 0.000808 0.001896 0.002799 0.003505 0.004016 0.004344 0.004508 0.004532 0.004443 0.004267 0.004028 0.003750 0.003452 0.003147 0.002847 0.002558 0.002287 0.002035 0.001803 0.001592 0.001400 0.001228 0.001074 0.000936 0.000812 0.000702 0.000604 0.000517 0.000440 0.000372 0.000313 0.000261 0.000217 0.000179 0.000147 0.000120 0.000098 0.000079 0.000064 0.000051 0.000041 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000034 0.000044 0.000057 0.000072 0.000091 0.000114 0.000141 0.000172 0.000209 0.000252 0.000300 0.000355 0.000417 0.000487 0.000564 0.000650 0.000743 0.000845 0.000956 0.001076 0.001208 0.001351 0.001506 0.001673 0.001851 0.002037 0.002227 0.002413 0.002586 0.002734 0.002842 0.002890 0.002857 0.002719 0.002449 0.002018 0.001399 0.000568 -0.000492 -0.001787 -0.003312 -0.005043 -0.006941 -0.008948 -0.010990 -0.012983 -0.014833 -0.016446 -0.017737 -0.018632 -0.019080 -0.019052 -0.018551 -0.017605 -0.016266 -0.014610 -0.012723 -0.010700 -0.008634 -0.006610 -0.004700 -0.002962 -0.001434 -0.000140 0.000913 0.001732 0.002332 0.002738 0.002977 0.003080 0.003074 0.002989 0.002847 0.002669 0.002472 0.002266 0.002060 0.001861 0.001672 0.001494 0.001330 0.001179 0.001041 0.000916 0.000802 0.000700 0.000607 0.000524 0.000449 0.000383 0.000324 0.000273 0.000228 0.000190 0.000157 0.000129 0.000105 0.000085 0.000068 0.000055 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000027 0.000036 0.000046 0.000059 0.000075 0.000094 0.000117 0.000144 0.000176 0.000213 0.000255 0.000303 0.000357 0.000417 0.000484 0.000557 0.000636 0.000722 0.000813 0.000910 0.001013 0.001122 0.001238 0.001359 0.001486 0.001616 0.001744 0.001865 0.001968 0.002041 0.002070 0.002034 0.001913 0.001680 0.001308 0.000767 0.000026 -0.000943 -0.002164 -0.003651 -0.005408 -0.007422 -0.009662 -0.012078 -0.014601 -0.017143 -0.019606 -0.021882 -0.023863 -0.025450 -0.026559 -0.027130 -0.027131 -0.026561 -0.025450 -0.023859 -0.021870 -0.019582 -0.017102 -0.014539 -0.011994 -0.009553 -0.007288 -0.005250 -0.003472 -0.001967 -0.000734 0.000239 0.000975 0.001504 0.001857 0.002065 0.002160 0.002170 0.002119 0.002026 0.001906 0.001772 0.001632 0.001491 0.001354 0.001222 0.001097 0.000981 0.000873 0.000773 0.000682 0.000598 0.000521 0.000451 0.000388 0.000331 0.000281 0.000237 0.000198 0.000165 0.000136 0.000111 0.000090 0.000073 0.000058 0.000046 0.000036 0.000028 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000037 0.000048 0.000061 0.000077 0.000096 0.000119 0.000146 0.000178 0.000214 0.000255 0.000302 0.000354 0.000411 0.000473 0.000540 0.000611 0.000686 0.000764 0.000845 0.000926 0.001010 0.001094 0.001179 0.001262 0.001341 0.001410 0.001462 0.001485 0.001467 0.001389 0.001230 0.000968 0.000575 0.000021 -0.000725 -0.001694 -0.002914 -0.004408 -0.006189 -0.008258 -0.010597 -0.013172 -0.015925 -0.018781 -0.021646 -0.024410 -0.026959 -0.029177 -0.030958 -0.032210 -0.032869 -0.032898 -0.032297 -0.031095 -0.029354 -0.027162 -0.024624 -0.021856 -0.018975 -0.016091 -0.013301 -0.010684 -0.008299 -0.006186 -0.004364 -0.002836 -0.001590 -0.000605 0.000147 0.000698 0.001081 0.001329 0.001472 0.001534 0.001539 0.001503 0.001441 0.001361 0.001272 0.001177 0.001082 0.000987 0.000896 0.000809 0.000727 0.000649 0.000576 0.000508 0.000445 0.000386 0.000333 0.000285 0.000242 0.000204 0.000171 0.000142 0.000117 0.000095 0.000077 0.000061 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000012 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000038 0.000049 0.000062 0.000078 0.000097 0.000120 0.000147 0.000178 0.000213 0.000253 0.000298 0.000346 0.000399 0.000455 0.000514 0.000576 0.000638 0.000700 0.000761 0.000819 0.000875 0.000926 0.000973 0.001012 0.001040 0.001053 0.001041 0.000993 0.000897 0.000734 0.000483 0.000122 -0.000378 -0.001044 -0.001907 -0.002998 -0.004344 -0.005966 -0.007876 -0.010072 -0.012539 -0.015237 -0.018110 -0.021081 -0.024053 -0.026919 -0.029560 -0.031861 -0.033712 -0.035023 -0.035726 -0.035783 -0.035191 -0.033979 -0.032209 -0.029966 -0.027358 -0.024502 -0.021515 -0.018510 -0.015588 -0.012831 -0.010301 -0.008039 -0.006067 -0.004390 -0.003000 -0.001875 -0.000988 -0.000310 0.000193 0.000552 0.000797 0.000952 0.001041 0.001080 0.001084 0.001063 0.001024 0.000974 0.000916 0.000855 0.000791 0.000727 0.000664 0.000603 0.000543 0.000486 0.000431 0.000378 0.000330 0.000285 0.000244 0.000208 0.000175 0.000147 0.000121 0.000099 0.000080 0.000064 0.000051 0.000040 0.000031 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000050 0.000063 0.000079 0.000098 0.000120 0.000146 0.000177 0.000211 0.000249 0.000290 0.000335 0.000382 0.000431 0.000481 0.000530 0.000577 0.000622 0.000662 0.000696 0.000722 0.000740 0.000749 0.000745 0.000726 0.000687 0.000620 0.000515 0.000360 0.000140 -0.000165 -0.000576 -0.001117 -0.001815 -0.002696 -0.003790 -0.005120 -0.006708 -0.008563 -0.010687 -0.013062 -0.015655 -0.018412 -0.021262 -0.024113 -0.026863 -0.029403 -0.031620 -0.033410 -0.034687 -0.035385 -0.035466 -0.034926 -0.033791 -0.032117 -0.029986 -0.027499 -0.024767 -0.021903 -0.019015 -0.016198 -0.013532 -0.011076 -0.008869 -0.006934 -0.005275 -0.003883 -0.002740 -0.001822 -0.001099 -0.000543 -0.000124 0.000184 0.000405 0.000557 0.000658 0.000719 0.000750 0.000760 0.000752 0.000733 0.000704 0.000669 0.000630 0.000588 0.000545 0.000500 0.000454 0.000409 0.000364 0.000321 0.000281 0.000243 0.000209 0.000177 0.000149 0.000124 0.000102 0.000083 0.000066 0.000052 0.000041 0.000032 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000040 0.000051 0.000064 0.000079 0.000098 0.000120 0.000145 0.000174 0.000207 0.000242 0.000281 0.000320 0.000361 0.000401 0.000440 0.000476 0.000507 0.000532 0.000550 0.000559 0.000556 0.000542 0.000514 0.000470 0.000409 0.000325 0.000215 0.000069 -0.000122 -0.000369 -0.000688 -0.001095 -0.001610 -0.002255 -0.003052 -0.004026 -0.005199 -0.006588 -0.008207 -0.010056 -0.012124 -0.014385 -0.016794 -0.019289 -0.021793 -0.024217 -0.026463 -0.028433 -0.030033 -0.031185 -0.031828 -0.031928 -0.031479 -0.030502 -0.029046 -0.027184 -0.025004 -0.022606 -0.020090 -0.017551 -0.015074 -0.012729 -0.010566 -0.008621 -0.006909 -0.005434 -0.004189 -0.003154 -0.002310 -0.001630 -0.001090 -0.000666 -0.000337 -0.000084 0.000108 0.000253 0.000360 0.000436 0.000488 0.000521 0.000537 0.000541 0.000535 0.000521 0.000501 0.000477 0.000448 0.000415 0.000380 0.000344 0.000308 0.000272 0.000238 0.000207 0.000177 0.000150 0.000126 0.000104 0.000084 0.000068 0.000054 0.000042 0.000033 0.000026 0.000021 0.000017 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000041 0.000052 0.000064 0.000079 0.000098 0.000119 0.000143 0.000171 0.000202 0.000234 0.000268 0.000302 0.000335 0.000366 0.000393 0.000414 0.000429 0.000434 0.000429 0.000412 0.000381 0.000336 0.000274 0.000195 0.000097 -0.000022 -0.000164 -0.000334 -0.000537 -0.000781 -0.001074 -0.001426 -0.001852 -0.002365 -0.002984 -0.003725 -0.004609 -0.005653 -0.006868 -0.008261 -0.009828 -0.011552 -0.013404 -0.015338 -0.017295 -0.019204 -0.020987 -0.022564 -0.023858 -0.024802 -0.025345 -0.025457 -0.025131 -0.024382 -0.023251 -0.021795 -0.020088 -0.018209 -0.016240 -0.014259 -0.012332 -0.010514 -0.008844 -0.007345 -0.006028 -0.004892 -0.003927 -0.003118 -0.002446 -0.001892 -0.001436 -0.001062 -0.000754 -0.000501 -0.000292 -0.000121 0.000018 0.000130 0.000219 0.000286 0.000336 0.000371 0.000393 0.000405 0.000407 0.000402 0.000389 0.000370 0.000346 0.000319 0.000290 0.000260 0.000231 0.000202 0.000175 0.000149 0.000126 0.000105 0.000086 0.000069 0.000055 0.000044 0.000034 0.000027 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000034 0.000042 0.000052 0.000064 0.000079 0.000097 0.000118 0.000141 0.000167 0.000195 0.000224 0.000254 0.000282 0.000307 0.000327 0.000342 0.000348 0.000345 0.000330 0.000302 0.000260 0.000202 0.000127 0.000035 -0.000076 -0.000203 -0.000348 -0.000510 -0.000689 -0.000884 -0.001097 -0.001329 -0.001584 -0.001866 -0.002183 -0.002544 -0.002962 -0.003452 -0.004029 -0.004709 -0.005502 -0.006414 -0.007442 -0.008575 -0.009785 -0.011038 -0.012285 -0.013472 -0.014542 -0.015438 -0.016108 -0.016514 -0.016631 -0.016450 -0.015983 -0.015256 -0.014312 -0.013203 -0.011987 -0.010722 -0.009461 -0.008251 -0.007124 -0.006104 -0.005200 -0.004415 -0.003742 -0.003168 -0.002681 -0.002265 -0.001905 -0.001591 -0.001312 -0.001063 -0.000839 -0.000637 -0.000457 -0.000298 -0.000160 -0.000042 0.000056 0.000136 0.000200 0.000248 0.000284 0.000308 0.000322 0.000325 0.000321 0.000308 0.000291 0.000269 0.000245 0.000221 0.000196 0.000171 0.000147 0.000125 0.000105 0.000086 0.000070 0.000056 0.000045 0.000035 0.000028 0.000022 0.000018 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000043 0.000053 0.000065 0.000079 0.000096 0.000116 0.000138 0.000162 0.000188 0.000213 0.000238 0.000259 0.000276 0.000286 0.000287 0.000278 0.000257 0.000223 0.000173 0.000106 0.000023 -0.000079 -0.000199 -0.000336 -0.000487 -0.000651 -0.000822 -0.000996 -0.001167 -0.001328 -0.001474 -0.001600 -0.001701 -0.001776 -0.001827 -0.001861 -0.001887 -0.001921 -0.001979 -0.002080 -0.002240 -0.002473 -0.002783 -0.003170 -0.003621 -0.004115 -0.004625 -0.005117 -0.005556 -0.005911 -0.006154 -0.006267 -0.006243 -0.006085 -0.005809 -0.005439 -0.005005 -0.004539 -0.004074 -0.003636 -0.003246 -0.002915 -0.002646 -0.002435 -0.002272 -0.002144 -0.002037 -0.001937 -0.001833 -0.001717 -0.001586 -0.001438 -0.001275 -0.001103 -0.000926 -0.000751 -0.000584 -0.000428 -0.000288 -0.000164 -0.000058 0.000032 0.000105 0.000164 0.000209 0.000241 0.000260 0.000269 0.000268 0.000260 0.000246 0.000229 0.000209 0.000188 0.000166 0.000144 0.000124 0.000104 0.000086 0.000070 0.000057 0.000045 0.000036 0.000029 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000043 0.000053 0.000065 0.000079 0.000095 0.000114 0.000134 0.000157 0.000179 0.000201 0.000220 0.000235 0.000243 0.000243 0.000232 0.000208 0.000170 0.000116 0.000045 -0.000045 -0.000153 -0.000279 -0.000423 -0.000582 -0.000753 -0.000929 -0.001102 -0.001262 -0.001397 -0.001495 -0.001541 -0.001521 -0.001423 -0.001236 -0.000955 -0.000580 -0.000117 0.000420 0.001012 0.001633 0.002254 0.002848 0.003389 0.003855 0.004232 0.004516 0.004708 0.004814 0.004848 0.004824 0.004755 0.004653 0.004523 0.004368 0.004186 0.003970 0.003712 0.003405 0.003045 0.002631 0.002169 0.001672 0.001155 0.000640 0.000147 -0.000303 -0.000692 -0.001009 -0.001244 -0.001396 -0.001469 -0.001470 -0.001411 -0.001304 -0.001165 -0.001005 -0.000838 -0.000672 -0.000514 -0.000370 -0.000241 -0.000128 -0.000032 0.000048 0.000112 0.000161 0.000195 0.000217 0.000227 0.000228 0.000222 0.000211 0.000196 0.000179 0.000160 0.000141 0.000121 0.000103 0.000086 0.000071 0.000057 0.000046 0.000037 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000044 0.000053 0.000065 0.000078 0.000094 0.000111 0.000131 0.000151 0.000170 0.000188 0.000202 0.000211 0.000211 0.000200 0.000177 0.000139 0.000085 0.000013 -0.000079 -0.000189 -0.000319 -0.000468 -0.000633 -0.000811 -0.000997 -0.001181 -0.001351 -0.001493 -0.001590 -0.001621 -0.001566 -0.001402 -0.001108 -0.000666 -0.000064 0.000704 0.001636 0.002718 0.003928 0.005234 0.006596 0.007972 0.009316 0.010587 0.011747 0.012765 0.013618 0.014290 0.014774 0.015065 0.015166 0.015079 0.014811 0.014370 0.013762 0.013000 0.012094 0.011062 0.009924 0.008706 0.007439 0.006154 0.004890 0.003680 0.002559 0.001553 0.000683 -0.000037 -0.000604 -0.001019 -0.001295 -0.001447 -0.001494 -0.001459 -0.001361 -0.001223 -0.001060 -0.000889 -0.000718 -0.000557 -0.000408 -0.000275 -0.000159 -0.000061 0.000021 0.000085 0.000133 0.000166 0.000187 0.000197 0.000199 0.000193 0.000183 0.000170 0.000154 0.000136 0.000119 0.000102 0.000085 0.000071 0.000058 0.000047 0.000038 0.000030 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000044 0.000054 0.000065 0.000077 0.000092 0.000109 0.000126 0.000144 0.000161 0.000175 0.000184 0.000186 0.000179 0.000159 0.000125 0.000074 0.000005 -0.000084 -0.000193 -0.000323 -0.000472 -0.000641 -0.000825 -0.001020 -0.001218 -0.001407 -0.001574 -0.001699 -0.001760 -0.001731 -0.001586 -0.001294 -0.000830 -0.000167 0.000713 0.001821 0.003155 0.004704 0.006443 0.008333 0.010326 0.012367 0.014394 0.016349 0.018173 0.019815 0.021231 0.022386 0.023253 0.023817 0.024066 0.024000 0.023622 0.022945 0.021984 0.020764 0.019313 0.017670 0.015874 0.013973 0.012018 0.010062 0.008156 0.006349 0.004685 0.003197 0.001910 0.000837 -0.000020 -0.000668 -0.001124 -0.001411 -0.001554 -0.001583 -0.001526 -0.001409 -0.001253 -0.001078 -0.000898 -0.000722 -0.000557 -0.000407 -0.000273 -0.000158 -0.000062 0.000016 0.000076 0.000121 0.000150 0.000168 0.000176 0.000177 0.000171 0.000161 0.000147 0.000132 0.000116 0.000100 0.000085 0.000071 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000025 0.000031 0.000037 0.000045 0.000054 0.000064 0.000077 0.000091 0.000106 0.000122 0.000137 0.000151 0.000161 0.000166 0.000162 0.000148 0.000121 0.000077 0.000016 -0.000066 -0.000169 -0.000294 -0.000441 -0.000608 -0.000794 -0.000994 -0.001203 -0.001412 -0.001607 -0.001771 -0.001883 -0.001918 -0.001844 -0.001631 -0.001245 -0.000653 0.000175 0.001261 0.002620 0.004252 0.006146 0.008273 0.010592 0.013048 0.015575 0.018103 0.020558 0.022868 0.024966 0.026794 0.028303 0.029454 0.030221 0.030585 0.030541 0.030092 0.029252 0.028042 0.026496 0.024654 0.022568 0.020295 0.017896 0.015437 0.012985 0.010604 0.008352 0.006282 0.004432 0.002831 0.001491 0.000413 -0.000412 -0.001006 -0.001397 -0.001615 -0.001695 -0.001669 -0.001568 -0.001418 -0.001240 -0.001051 -0.000863 -0.000684 -0.000519 -0.000371 -0.000242 -0.000133 -0.000043 0.000027 0.000081 0.000118 0.000143 0.000157 0.000162 0.000160 0.000152 0.000141 0.000128 0.000113 0.000098 0.000084 0.000071 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000037 0.000045 0.000054 0.000064 0.000076 0.000089 0.000103 0.000117 0.000130 0.000141 0.000148 0.000149 0.000140 0.000121 0.000087 0.000036 -0.000035 -0.000127 -0.000242 -0.000380 -0.000540 -0.000721 -0.000921 -0.001135 -0.001356 -0.001575 -0.001776 -0.001942 -0.002050 -0.002071 -0.001974 -0.001724 -0.001286 -0.000623 0.000296 0.001497 0.002995 0.004791 0.006874 0.009213 0.011766 0.014472 0.017263 0.020061 0.022786 0.025357 0.027702 0.029753 0.031454 0.032763 0.033645 0.034080 0.034059 0.033584 0.032669 0.031338 0.029628 0.027586 0.025269 0.022742 0.020075 0.017342 0.014617 0.011971 0.009470 0.007168 0.005111 0.003327 0.001831 0.000625 -0.000305 -0.000981 -0.001432 -0.001694 -0.001803 -0.001795 -0.001703 -0.001554 -0.001373 -0.001176 -0.000978 -0.000787 -0.000609 -0.000449 -0.000309 -0.000190 -0.000091 -0.000012 0.000048 0.000092 0.000122 0.000141 0.000149 0.000150 0.000145 0.000136 0.000124 0.000111 0.000097 0.000083 0.000070 0.000059 0.000048 0.000039 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000037 0.000045 0.000054 0.000063 0.000075 0.000087 0.000100 0.000112 0.000124 0.000132 0.000136 0.000133 0.000121 0.000097 0.000058 0.000001 -0.000076 -0.000175 -0.000299 -0.000446 -0.000616 -0.000808 -0.001019 -0.001243 -0.001474 -0.001702 -0.001911 -0.002083 -0.002195 -0.002219 -0.002122 -0.001871 -0.001429 -0.000759 0.000169 0.001382 0.002893 0.004704 0.006802 0.009158 0.011727 0.014449 0.017254 0.020067 0.022804 0.025389 0.027745 0.029809 0.031524 0.032848 0.033747 0.034202 0.034203 0.033751 0.032857 0.031545 0.029850 0.027818 0.025504 0.022972 0.020293 0.017541 0.014791 0.012115 0.009581 0.007245 0.005153 0.003336 0.001810 0.000577 -0.000374 -0.001066 -0.001530 -0.001801 -0.001915 -0.001908 -0.001815 -0.001662 -0.001474 -0.001270 -0.001062 -0.000862 -0.000675 -0.000507 -0.000358 -0.000231 -0.000126 -0.000041 0.000024 0.000073 0.000107 0.000128 0.000140 0.000143 0.000139 0.000132 0.000121 0.000108 0.000095 0.000082 0.000070 0.000059 0.000049 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000025 0.000031 0.000037 0.000045 0.000053 0.000063 0.000073 0.000085 0.000097 0.000108 0.000118 0.000124 0.000126 0.000121 0.000106 0.000079 0.000036 -0.000024 -0.000105 -0.000209 -0.000337 -0.000490 -0.000666 -0.000864 -0.001082 -0.001314 -0.001552 -0.001787 -0.002004 -0.002187 -0.002312 -0.002354 -0.002282 -0.002064 -0.001666 -0.001054 -0.000199 0.000922 0.002321 0.003998 0.005939 0.008114 0.010480 0.012981 0.015551 0.018120 0.020613 0.022958 0.025091 0.026954 0.028501 0.029696 0.030513 0.030936 0.030956 0.030574 0.029797 0.028645 0.027144 0.025331 0.023254 0.020968 0.018535 0.016021 0.013496 0.011027 0.008679 0.006506 0.004554 0.002854 0.001426 0.000272 -0.000617 -0.001261 -0.001689 -0.001932 -0.002026 -0.002005 -0.001900 -0.001738 -0.001542 -0.001330 -0.001116 -0.000909 -0.000716 -0.000542 -0.000388 -0.000257 -0.000147 -0.000059 0.000010 0.000061 0.000097 0.000121 0.000133 0.000138 0.000135 0.000128 0.000118 0.000107 0.000094 0.000081 0.000070 0.000059 0.000049 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000044 0.000053 0.000062 0.000072 0.000083 0.000094 0.000104 0.000112 0.000118 0.000118 0.000111 0.000095 0.000066 0.000022 -0.000039 -0.000122 -0.000227 -0.000356 -0.000510 -0.000688 -0.000888 -0.001108 -0.001342 -0.001584 -0.001824 -0.002050 -0.002245 -0.002390 -0.002463 -0.002436 -0.002281 -0.001969 -0.001471 -0.000762 0.000175 0.001348 0.002756 0.004382 0.006198 0.008163 0.010228 0.012335 0.014424 0.016435 0.018310 0.020002 0.021469 0.022680 0.023614 0.024256 0.024597 0.024633 0.024363 0.023790 0.022924 0.021779 0.020379 0.018753 0.016941 0.014989 0.012949 0.010877 0.008832 0.006869 0.005040 0.003387 0.001943 0.000727 -0.000254 -0.001006 -0.001544 -0.001891 -0.002075 -0.002127 -0.002077 -0.001952 -0.001777 -0.001572 -0.001354 -0.001136 -0.000925 -0.000730 -0.000554 -0.000399 -0.000266 -0.000156 -0.000066 0.000004 0.000056 0.000093 0.000117 0.000130 0.000134 0.000133 0.000126 0.000116 0.000105 0.000093 0.000081 0.000069 0.000058 0.000048 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000044 0.000052 0.000061 0.000071 0.000081 0.000092 0.000101 0.000109 0.000113 0.000112 0.000105 0.000088 0.000060 0.000016 -0.000044 -0.000125 -0.000228 -0.000355 -0.000506 -0.000681 -0.000878 -0.001094 -0.001326 -0.001566 -0.001807 -0.002039 -0.002247 -0.002416 -0.002527 -0.002558 -0.002488 -0.002293 -0.001951 -0.001445 -0.000764 0.000096 0.001128 0.002314 0.003627 0.005032 0.006486 0.007944 0.009362 0.010697 0.011914 0.012985 0.013895 0.014632 0.015195 0.015584 0.015802 0.015850 0.015725 0.015426 0.014949 0.014292 0.013460 0.012459 0.011307 0.010027 0.008652 0.007220 0.005774 0.004360 0.003021 0.001796 0.000717 -0.000195 -0.000928 -0.001484 -0.001871 -0.002104 -0.002207 -0.002201 -0.002112 -0.001963 -0.001773 -0.001561 -0.001340 -0.001120 -0.000911 -0.000718 -0.000544 -0.000391 -0.000260 -0.000151 -0.000063 0.000006 0.000057 0.000093 0.000117 0.000129 0.000133 0.000131 0.000124 0.000115 0.000104 0.000092 0.000080 0.000068 0.000057 0.000048 0.000039 0.000032 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000036 0.000043 0.000051 0.000060 0.000070 0.000080 0.000090 0.000099 0.000106 0.000110 0.000110 0.000103 0.000086 0.000059 0.000018 -0.000040 -0.000117 -0.000214 -0.000335 -0.000479 -0.000645 -0.000834 -0.001041 -0.001264 -0.001497 -0.001733 -0.001965 -0.002182 -0.002373 -0.002523 -0.002618 -0.002642 -0.002579 -0.002418 -0.002148 -0.001766 -0.001275 -0.000688 -0.000023 0.000694 0.001432 0.002158 0.002842 0.003457 0.003983 0.004410 0.004739 0.004978 0.005145 0.005260 0.005342 0.005407 0.005462 0.005504 0.005524 0.005505 0.005426 0.005266 0.005009 0.004644 0.004167 0.003587 0.002920 0.002193 0.001436 0.000685 -0.000026 -0.000668 -0.001216 -0.001655 -0.001979 -0.002187 -0.002289 -0.002297 -0.002227 -0.002097 -0.001923 -0.001721 -0.001504 -0.001284 -0.001069 -0.000866 -0.000679 -0.000512 -0.000365 -0.000239 -0.000135 -0.000050 0.000015 0.000064 0.000098 0.000119 0.000131 0.000134 0.000131 0.000124 0.000114 0.000102 0.000090 0.000078 0.000067 0.000057 0.000047 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000042 0.000050 0.000060 0.000069 0.000079 0.000089 0.000098 0.000105 0.000110 0.000110 0.000103 0.000089 0.000064 0.000027 -0.000026 -0.000097 -0.000187 -0.000297 -0.000430 -0.000583 -0.000757 -0.000949 -0.001156 -0.001375 -0.001599 -0.001824 -0.002043 -0.002248 -0.002431 -0.002584 -0.002698 -0.002768 -0.002788 -0.002760 -0.002689 -0.002584 -0.002464 -0.002351 -0.002268 -0.002241 -0.002292 -0.002438 -0.002684 -0.003027 -0.003450 -0.003923 -0.004406 -0.004856 -0.005227 -0.005479 -0.005584 -0.005528 -0.005311 -0.004954 -0.004486 -0.003948 -0.003388 -0.002848 -0.002371 -0.001986 -0.001714 -0.001559 -0.001516 -0.001568 -0.001691 -0.001855 -0.002032 -0.002195 -0.002325 -0.002406 -0.002431 -0.002399 -0.002313 -0.002182 -0.002014 -0.001821 -0.001612 -0.001398 -0.001185 -0.000981 -0.000790 -0.000615 -0.000459 -0.000322 -0.000205 -0.000108 -0.000030 0.000031 0.000076 0.000106 0.000125 0.000134 0.000135 0.000131 0.000123 0.000113 0.000101 0.000089 0.000077 0.000066 0.000056 0.000046 0.000038 0.000031 0.000025 0.000020 0.000015 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000042 0.000050 0.000059 0.000068 0.000078 0.000089 0.000098 0.000106 0.000111 0.000112 0.000107 0.000095 0.000074 0.000041 -0.000006 -0.000068 -0.000147 -0.000245 -0.000362 -0.000498 -0.000652 -0.000822 -0.001006 -0.001202 -0.001405 -0.001614 -0.001823 -0.002030 -0.002233 -0.002428 -0.002617 -0.002800 -0.002983 -0.003176 -0.003392 -0.003651 -0.003976 -0.004390 -0.004918 -0.005579 -0.006387 -0.007342 -0.008432 -0.009628 -0.010887 -0.012148 -0.013345 -0.014405 -0.015257 -0.015843 -0.016119 -0.016065 -0.015682 -0.014997 -0.014054 -0.012915 -0.011650 -0.010332 -0.009029 -0.007802 -0.006695 -0.005738 -0.004945 -0.004312 -0.003825 -0.003461 -0.003193 -0.002990 -0.002828 -0.002684 -0.002542 -0.002391 -0.002226 -0.002045 -0.001852 -0.001650 -0.001445 -0.001242 -0.001045 -0.000859 -0.000686 -0.000528 -0.000388 -0.000265 -0.000160 -0.000072 -0.000002 0.000052 0.000091 0.000117 0.000132 0.000138 0.000137 0.000131 0.000123 0.000112 0.000100 0.000088 0.000076 0.000065 0.000055 0.000045 0.000037 0.000030 0.000024 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000041 0.000049 0.000058 0.000068 0.000078 0.000088 0.000098 0.000106 0.000112 0.000115 0.000112 0.000103 0.000086 0.000059 0.000020 -0.000032 -0.000098 -0.000181 -0.000279 -0.000393 -0.000521 -0.000664 -0.000818 -0.000983 -0.001156 -0.001336 -0.001523 -0.001716 -0.001918 -0.002133 -0.002367 -0.002630 -0.002936 -0.003304 -0.003755 -0.004318 -0.005019 -0.005888 -0.006946 -0.008212 -0.009687 -0.011361 -0.013202 -0.015162 -0.017169 -0.019141 -0.020980 -0.022590 -0.023879 -0.024768 -0.025203 -0.025156 -0.024628 -0.023653 -0.022288 -0.020612 -0.018718 -0.016705 -0.014667 -0.012688 -0.010840 -0.009171 -0.007714 -0.006479 -0.005459 -0.004637 -0.003986 -0.003474 -0.003069 -0.002742 -0.002468 -0.002229 -0.002010 -0.001802 -0.001602 -0.001407 -0.001218 -0.001036 -0.000865 -0.000704 -0.000556 -0.000421 -0.000300 -0.000195 -0.000104 -0.000029 0.000031 0.000076 0.000109 0.000129 0.000140 0.000142 0.000139 0.000132 0.000122 0.000111 0.000099 0.000087 0.000075 0.000064 0.000054 0.000044 0.000036 0.000030 0.000024 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000057 0.000067 0.000077 0.000088 0.000098 0.000107 0.000114 0.000119 0.000118 0.000113 0.000100 0.000080 0.000050 0.000009 -0.000043 -0.000108 -0.000184 -0.000273 -0.000373 -0.000482 -0.000600 -0.000726 -0.000859 -0.000999 -0.001148 -0.001308 -0.001486 -0.001690 -0.001932 -0.002230 -0.002604 -0.003080 -0.003689 -0.004464 -0.005440 -0.006646 -0.008109 -0.009839 -0.011836 -0.014076 -0.016514 -0.019082 -0.021690 -0.024233 -0.026591 -0.028647 -0.030291 -0.031429 -0.031997 -0.031960 -0.031320 -0.030116 -0.028415 -0.026312 -0.023918 -0.021351 -0.018727 -0.016153 -0.013718 -0.011491 -0.009515 -0.007813 -0.006386 -0.005219 -0.004284 -0.003548 -0.002975 -0.002528 -0.002175 -0.001891 -0.001653 -0.001446 -0.001261 -0.001091 -0.000933 -0.000786 -0.000648 -0.000521 -0.000403 -0.000296 -0.000200 -0.000115 -0.000041 0.000019 0.000068 0.000104 0.000128 0.000142 0.000148 0.000148 0.000142 0.000133 0.000122 0.000110 0.000098 0.000085 0.000073 0.000062 0.000052 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000056 0.000066 0.000076 0.000087 0.000098 0.000108 0.000116 0.000122 0.000125 0.000123 0.000115 0.000102 0.000081 0.000052 0.000015 -0.000030 -0.000084 -0.000144 -0.000212 -0.000284 -0.000361 -0.000441 -0.000525 -0.000613 -0.000709 -0.000816 -0.000944 -0.001105 -0.001314 -0.001594 -0.001971 -0.002477 -0.003149 -0.004026 -0.005147 -0.006546 -0.008249 -0.010268 -0.012597 -0.015204 -0.018035 -0.021009 -0.024023 -0.026952 -0.029666 -0.032029 -0.033919 -0.035232 -0.035896 -0.035871 -0.035161 -0.033807 -0.031883 -0.029495 -0.026767 -0.023831 -0.020819 -0.017852 -0.015034 -0.012445 -0.010140 -0.008147 -0.006472 -0.005102 -0.004010 -0.003159 -0.002508 -0.002018 -0.001649 -0.001370 -0.001153 -0.000980 -0.000835 -0.000710 -0.000598 -0.000497 -0.000403 -0.000316 -0.000234 -0.000159 -0.000090 -0.000028 0.000026 0.000071 0.000107 0.000132 0.000148 0.000156 0.000157 0.000153 0.000145 0.000134 0.000122 0.000110 0.000097 0.000084 0.000072 0.000061 0.000051 0.000043 0.000035 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000037 0.000045 0.000054 0.000064 0.000075 0.000086 0.000097 0.000108 0.000118 0.000125 0.000130 0.000132 0.000130 0.000123 0.000112 0.000095 0.000074 0.000048 0.000019 -0.000013 -0.000046 -0.000080 -0.000112 -0.000141 -0.000169 -0.000195 -0.000224 -0.000260 -0.000314 -0.000399 -0.000533 -0.000741 -0.001053 -0.001506 -0.002139 -0.002997 -0.004123 -0.005553 -0.007317 -0.009426 -0.011872 -0.014622 -0.017616 -0.020765 -0.023959 -0.027065 -0.029944 -0.032454 -0.034465 -0.035867 -0.036583 -0.036573 -0.035838 -0.034422 -0.032403 -0.029892 -0.027019 -0.023925 -0.020749 -0.017621 -0.014650 -0.011924 -0.009501 -0.007414 -0.005671 -0.004258 -0.003147 -0.002300 -0.001671 -0.001219 -0.000900 -0.000679 -0.000526 -0.000418 -0.000339 -0.000277 -0.000226 -0.000180 -0.000137 -0.000096 -0.000055 -0.000015 0.000025 0.000062 0.000096 0.000124 0.000146 0.000161 0.000168 0.000170 0.000166 0.000158 0.000148 0.000135 0.000122 0.000109 0.000095 0.000083 0.000071 0.000060 0.000050 0.000042 0.000034 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000043 0.000052 0.000062 0.000073 0.000085 0.000096 0.000107 0.000118 0.000127 0.000135 0.000140 0.000143 0.000143 0.000140 0.000136 0.000130 0.000123 0.000118 0.000114 0.000115 0.000122 0.000136 0.000160 0.000193 0.000235 0.000284 0.000333 0.000374 0.000394 0.000373 0.000286 0.000102 -0.000217 -0.000714 -0.001435 -0.002426 -0.003728 -0.005370 -0.007368 -0.009715 -0.012378 -0.015296 -0.018383 -0.021525 -0.024591 -0.027439 -0.029929 -0.031928 -0.033328 -0.034050 -0.034055 -0.033343 -0.031955 -0.029973 -0.027506 -0.024684 -0.021648 -0.018539 -0.015485 -0.012598 -0.009963 -0.007639 -0.005659 -0.004028 -0.002731 -0.001740 -0.001012 -0.000504 -0.000169 0.000037 0.000149 0.000201 0.000214 0.000206 0.000189 0.000169 0.000151 0.000137 0.000128 0.000126 0.000130 0.000139 0.000151 0.000163 0.000175 0.000183 0.000187 0.000187 0.000182 0.000174 0.000163 0.000150 0.000136 0.000122 0.000108 0.000094 0.000081 0.000069 0.000058 0.000049 0.000040 0.000033 0.000027 0.000022 0.000017 0.000014 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000034 0.000041 0.000050 0.000060 0.000071 0.000082 0.000094 0.000106 0.000117 0.000128 0.000137 0.000146 0.000153 0.000159 0.000165 0.000172 0.000180 0.000191 0.000208 0.000231 0.000265 0.000310 0.000370 0.000447 0.000542 0.000656 0.000787 0.000932 0.001083 0.001228 0.001350 0.001425 0.001422 0.001304 0.001028 0.000548 -0.000185 -0.001212 -0.002568 -0.004271 -0.006317 -0.008678 -0.011300 -0.014100 -0.016972 -0.019791 -0.022423 -0.024733 -0.026596 -0.027907 -0.028591 -0.028609 -0.027962 -0.026690 -0.024868 -0.022600 -0.020013 -0.017240 -0.014413 -0.011656 -0.009072 -0.006741 -0.004717 -0.003026 -0.001672 -0.000637 0.000112 0.000614 0.000917 0.001067 0.001105 0.001068 0.000986 0.000882 0.000771 0.000664 0.000565 0.000479 0.000406 0.000347 0.000302 0.000269 0.000247 0.000234 0.000226 0.000221 0.000217 0.000211 0.000203 0.000192 0.000180 0.000166 0.000151 0.000136 0.000121 0.000106 0.000092 0.000079 0.000067 0.000056 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000068 0.000079 0.000091 0.000104 0.000115 0.000127 0.000138 0.000149 0.000160 0.000171 0.000184 0.000200 0.000221 0.000248 0.000284 0.000332 0.000394 0.000475 0.000577 0.000705 0.000859 0.001044 0.001259 0.001503 0.001770 0.002052 0.002335 0.002598 0.002813 0.002945 0.002955 0.002795 0.002419 0.001781 0.000845 -0.000410 -0.001988 -0.003868 -0.006005 -0.008328 -0.010743 -0.013138 -0.015394 -0.017387 -0.019005 -0.020151 -0.020757 -0.020788 -0.020243 -0.019157 -0.017601 -0.015668 -0.013472 -0.011135 -0.008774 -0.006501 -0.004405 -0.002556 -0.000998 0.000252 0.001195 0.001852 0.002258 0.002455 0.002487 0.002399 0.002231 0.002016 0.001781 0.001546 0.001324 0.001121 0.000942 0.000787 0.000656 0.000548 0.000462 0.000394 0.000344 0.000307 0.000280 0.000260 0.000244 0.000229 0.000215 0.000200 0.000184 0.000167 0.000151 0.000135 0.000119 0.000104 0.000089 0.000076 0.000064 0.000054 0.000045 0.000037 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000045 0.000054 0.000065 0.000076 0.000088 0.000100 0.000112 0.000124 0.000136 0.000149 0.000162 0.000178 0.000196 0.000220 0.000250 0.000290 0.000342 0.000410 0.000497 0.000608 0.000748 0.000919 0.001128 0.001377 0.001670 0.002008 0.002390 0.002810 0.003259 0.003720 0.004170 0.004580 0.004911 0.005121 0.005163 0.004992 0.004570 0.003869 0.002879 0.001610 0.000096 -0.001608 -0.003426 -0.005264 -0.007021 -0.008592 -0.009880 -0.010803 -0.011300 -0.011340 -0.010923 -0.010079 -0.008867 -0.007370 -0.005683 -0.003911 -0.002155 -0.000503 0.000968 0.002206 0.003181 0.003882 0.004320 0.004521 0.004520 0.004359 0.004081 0.003727 0.003331 0.002925 0.002530 0.002161 0.001827 0.001532 0.001276 0.001057 0.000873 0.000721 0.000597 0.000499 0.000424 0.000367 0.000324 0.000291 0.000265 0.000242 0.000222 0.000203 0.000185 0.000166 0.000149 0.000132 0.000116 0.000100 0.000086 0.000073 0.000061 0.000051 0.000042 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000051 0.000061 0.000072 0.000083 0.000095 0.000107 0.000119 0.000131 0.000144 0.000160 0.000178 0.000200 0.000229 0.000266 0.000315 0.000379 0.000462 0.000568 0.000702 0.000871 0.001078 0.001331 0.001634 0.001995 0.002417 0.002902 0.003449 0.004054 0.004707 0.005389 0.006076 0.006736 0.007329 0.007813 0.008142 0.008276 0.008183 0.007845 0.007261 0.006449 0.005447 0.004311 0.003111 0.001928 0.000845 -0.000060 -0.000720 -0.001086 -0.001133 -0.000859 -0.000288 0.000530 0.001531 0.002637 0.003766 0.004839 0.005788 0.006558 0.007115 0.007441 0.007540 0.007429 0.007138 0.006704 0.006168 0.005568 0.004943 0.004321 0.003727 0.003178 0.002683 0.002247 0.001869 0.001545 0.001272 0.001043 0.000854 0.000701 0.000578 0.000483 0.000409 0.000353 0.000310 0.000276 0.000248 0.000224 0.000202 0.000182 0.000163 0.000145 0.000127 0.000111 0.000096 0.000082 0.000069 0.000058 0.000048 0.000039 0.000032 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000056 0.000067 0.000077 0.000088 0.000099 0.000111 0.000123 0.000136 0.000152 0.000171 0.000195 0.000226 0.000267 0.000321 0.000392 0.000484 0.000602 0.000752 0.000939 0.001172 0.001456 0.001800 0.002212 0.002700 0.003268 0.003922 0.004661 0.005480 0.006370 0.007310 0.008276 0.009232 0.010140 0.010956 0.011639 0.012153 0.012473 0.012585 0.012492 0.012212 0.011782 0.011246 0.010663 0.010092 0.009590 0.009209 0.008983 0.008934 0.009062 0.009350 0.009761 0.010248 0.010753 0.011217 0.011586 0.011814 0.011868 0.011733 0.011407 0.010903 0.010248 0.009475 0.008621 0.007726 0.006824 0.005947 0.005119 0.004358 0.003675 0.003073 0.002552 0.002108 0.001732 0.001417 0.001156 0.000940 0.000766 0.000626 0.000516 0.000432 0.000367 0.000317 0.000278 0.000247 0.000220 0.000197 0.000176 0.000156 0.000138 0.000121 0.000105 0.000090 0.000077 0.000064 0.000054 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000023 0.000029 0.000035 0.000043 0.000052 0.000061 0.000071 0.000081 0.000091 0.000101 0.000112 0.000124 0.000138 0.000157 0.000180 0.000211 0.000253 0.000308 0.000380 0.000475 0.000597 0.000753 0.000949 0.001194 0.001495 0.001862 0.002306 0.002836 0.003462 0.004191 0.005029 0.005978 0.007031 0.008179 0.009400 0.010666 0.011943 0.013192 0.014369 0.015438 0.016364 0.017124 0.017706 0.018110 0.018350 0.018450 0.018443 0.018366 0.018256 0.018146 0.018060 0.018013 0.018004 0.018024 0.018047 0.018042 0.017975 0.017807 0.017509 0.017057 0.016441 0.015661 0.014733 0.013679 0.012532 0.011328 0.010105 0.008898 0.007739 0.006653 0.005658 0.004765 0.003980 0.003300 0.002720 0.002230 0.001821 0.001482 0.001202 0.000973 0.000787 0.000639 0.000523 0.000433 0.000364 0.000311 0.000270 0.000238 0.000211 0.000187 0.000166 0.000147 0.000129 0.000113 0.000098 0.000083 0.000071 0.000059 0.000049 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000055 0.000063 0.000072 0.000080 0.000089 0.000098 0.000108 0.000121 0.000136 0.000157 0.000186 0.000224 0.000276 0.000345 0.000436 0.000554 0.000706 0.000899 0.001142 0.001444 0.001815 0.002267 0.002813 0.003464 0.004232 0.005127 0.006155 0.007316 0.008605 0.010010 0.011508 0.013069 0.014659 0.016236 0.017760 0.019193 0.020502 0.021663 0.022658 0.023484 0.024142 0.024644 0.025007 0.025247 0.025382 0.025425 0.025383 0.025258 0.025042 0.024725 0.024290 0.023721 0.023002 0.022125 0.021087 0.019897 0.018572 0.017140 0.015631 0.014084 0.012537 0.011026 0.009582 0.008233 0.006998 0.005889 0.004912 0.004066 0.003343 0.002734 0.002226 0.001805 0.001460 0.001177 0.000948 0.000763 0.000616 0.000501 0.000412 0.000344 0.000292 0.000252 0.000221 0.000195 0.000173 0.000153 0.000135 0.000118 0.000103 0.000089 0.000076 0.000064 0.000053 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000035 0.000041 0.000048 0.000055 0.000062 0.000069 0.000075 0.000082 0.000089 0.000099 0.000111 0.000127 0.000151 0.000183 0.000227 0.000287 0.000368 0.000475 0.000613 0.000792 0.001019 0.001304 0.001659 0.002095 0.002628 0.003270 0.004036 0.004939 0.005988 0.007191 0.008546 0.010048 0.011680 0.013419 0.015233 0.017084 0.018933 0.020736 0.022456 0.024058 0.025511 0.026795 0.027897 0.028807 0.029524 0.030051 0.030388 0.030540 0.030508 0.030292 0.029893 0.029306 0.028530 0.027565 0.026413 0.025084 0.023595 0.021968 0.020236 0.018433 0.016599 0.014775 0.012997 0.011300 0.009713 0.008257 0.006947 0.005788 0.004781 0.003920 0.003194 0.002589 0.002090 0.001682 0.001350 0.001082 0.000866 0.000693 0.000557 0.000450 0.000369 0.000307 0.000260 0.000225 0.000197 0.000174 0.000154 0.000136 0.000121 0.000106 0.000092 0.000079 0.000068 0.000057 0.000048 0.000039 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000036 0.000041 0.000047 0.000052 0.000056 0.000060 0.000064 0.000069 0.000074 0.000081 0.000092 0.000108 0.000131 0.000164 0.000211 0.000276 0.000363 0.000479 0.000632 0.000829 0.001081 0.001399 0.001796 0.002287 0.002885 0.003608 0.004468 0.005481 0.006655 0.007995 0.009501 0.011161 0.012958 0.014865 0.016848 0.018869 0.020884 0.022852 0.024730 0.026480 0.028070 0.029473 0.030667 0.031635 0.032366 0.032851 0.033086 0.033067 0.032795 0.032271 0.031501 0.030493 0.029259 0.027818 0.026192 0.024411 0.022512 0.020533 0.018517 0.016508 0.014545 0.012665 0.010900 0.009272 0.007801 0.006493 0.005352 0.004373 0.003546 0.002857 0.002290 0.001829 0.001457 0.001158 0.000919 0.000730 0.000580 0.000464 0.000374 0.000306 0.000255 0.000217 0.000188 0.000166 0.000147 0.000132 0.000117 0.000104 0.000092 0.000080 0.000069 0.000059 0.000050 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000019 0.000023 0.000027 0.000031 0.000035 0.000038 0.000041 0.000044 0.000045 0.000046 0.000046 0.000047 0.000049 0.000052 0.000059 0.000070 0.000090 0.000119 0.000163 0.000225 0.000311 0.000427 0.000583 0.000786 0.001049 0.001384 0.001805 0.002327 0.002966 0.003737 0.004656 0.005734 0.006980 0.008397 0.009979 0.011714 0.013580 0.015548 0.017583 0.019642 0.021684 0.023665 0.025540 0.027272 0.028823 0.030164 0.031269 0.032116 0.032689 0.032977 0.032974 0.032678 0.032095 0.031234 0.030111 0.028748 0.027171 0.025413 0.023514 0.021514 0.019461 0.017397 0.015368 0.013411 0.011562 0.009845 0.008283 0.006886 0.005660 0.004603 0.003707 0.002961 0.002348 0.001851 0.001454 0.001139 0.000891 0.000697 0.000546 0.000430 0.000341 0.000274 0.000224 0.000188 0.000163 0.000144 0.000129 0.000117 0.000106 0.000096 0.000087 0.000077 0.000068 0.000059 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000016 0.000019 0.000022 0.000025 0.000028 0.000030 0.000031 0.000031 0.000030 0.000028 0.000024 0.000019 0.000014 0.000009 0.000006 0.000004 0.000007 0.000016 0.000035 0.000066 0.000115 0.000187 0.000291 0.000433 0.000625 0.000879 0.001206 0.001623 0.002143 0.002783 0.003557 0.004479 0.005559 0.006803 0.008210 0.009771 0.011470 0.013284 0.015182 0.017126 0.019075 0.020988 0.022820 0.024530 0.026080 0.027433 0.028560 0.029434 0.030034 0.030344 0.030357 0.030071 0.029492 0.028632 0.027510 0.026153 0.024592 0.022866 0.021016 0.019087 0.017124 0.015172 0.013272 0.011459 0.009763 0.008207 0.006806 0.005568 0.004495 0.003582 0.002820 0.002196 0.001693 0.001295 0.000984 0.000744 0.000562 0.000425 0.000323 0.000248 0.000193 0.000155 0.000129 0.000111 0.000100 0.000093 0.000088 0.000084 0.000079 0.000074 0.000068 0.000062 0.000055 0.000048 0.000042 0.000035 0.000030 0.000025 0.000020 0.000017 0.000014 0.000011 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000014 0.000016 0.000018 0.000020 0.000021 0.000022 0.000021 0.000019 0.000015 0.000009 0.000002 -0.000008 -0.000020 -0.000034 -0.000049 -0.000065 -0.000080 -0.000094 -0.000103 -0.000106 -0.000099 -0.000077 -0.000034 0.000037 0.000146 0.000303 0.000519 0.000807 0.001181 0.001656 0.002244 0.002961 0.003816 0.004817 0.005966 0.007258 0.008683 0.010223 0.011851 0.013537 0.015246 0.016939 0.018576 0.020119 0.021530 0.022773 0.023817 0.024635 0.025204 0.025508 0.025538 0.025290 0.024771 0.023994 0.022979 0.021752 0.020345 0.018797 0.017148 0.015440 0.013716 0.012016 0.010376 0.008827 0.007393 0.006092 0.004935 0.003927 0.003067 0.002348 0.001761 0.001292 0.000926 0.000648 0.000441 0.000292 0.000187 0.000116 0.000071 0.000043 0.000028 0.000022 0.000022 0.000027 0.000033 0.000039 0.000045 0.000049 0.000052 0.000052 0.000050 0.000047 0.000043 0.000039 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000009 0.000011 0.000013 0.000014 0.000015 0.000015 0.000014 0.000012 0.000008 0.000001 -0.000008 -0.000020 -0.000035 -0.000054 -0.000077 -0.000104 -0.000135 -0.000169 -0.000206 -0.000246 -0.000285 -0.000323 -0.000355 -0.000377 -0.000383 -0.000365 -0.000316 -0.000224 -0.000080 0.000128 0.000413 0.000787 0.001263 0.001849 0.002556 0.003385 0.004337 0.005405 0.006575 0.007831 0.009146 0.010495 0.011845 0.013164 0.014418 0.015575 0.016605 0.017479 0.018171 0.018661 0.018933 0.018977 0.018792 0.018380 0.017754 0.016932 0.015938 0.014800 0.013551 0.012227 0.010864 0.009498 0.008162 0.006887 0.005695 0.004607 0.003634 0.002784 0.002059 0.001456 0.000968 0.000586 0.000296 0.000087 -0.000057 -0.000148 -0.000197 -0.000217 -0.000215 -0.000200 -0.000176 -0.000148 -0.000119 -0.000090 -0.000063 -0.000038 -0.000017 0.000001 0.000014 0.000024 0.000030 0.000032 0.000033 0.000032 0.000029 0.000026 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000010 0.000010 0.000009 0.000007 0.000003 -0.000003 -0.000012 -0.000024 -0.000040 -0.000061 -0.000087 -0.000119 -0.000157 -0.000203 -0.000257 -0.000318 -0.000387 -0.000464 -0.000547 -0.000635 -0.000724 -0.000810 -0.000888 -0.000950 -0.000990 -0.000998 -0.000966 -0.000883 -0.000739 -0.000525 -0.000232 0.000148 0.000620 0.001185 0.001841 0.002580 0.003391 0.004258 0.005162 0.006081 0.006991 0.007869 0.008689 0.009429 0.010065 0.010578 0.010952 0.011171 0.011229 0.011122 0.010852 0.010428 0.009864 0.009177 0.008390 0.007529 0.006620 0.005691 0.004768 0.003876 0.003036 0.002266 0.001579 0.000982 0.000479 0.000070 -0.000249 -0.000485 -0.000646 -0.000743 -0.000786 -0.000787 -0.000755 -0.000701 -0.000632 -0.000555 -0.000477 -0.000400 -0.000328 -0.000262 -0.000204 -0.000153 -0.000109 -0.000072 -0.000043 -0.000020 -0.000003 0.000008 0.000016 0.000020 0.000021 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000000 -0.000005 -0.000012 -0.000023 -0.000038 -0.000058 -0.000084 -0.000116 -0.000157 -0.000207 -0.000267 -0.000339 -0.000424 -0.000523 -0.000636 -0.000764 -0.000906 -0.001061 -0.001227 -0.001399 -0.001573 -0.001744 -0.001905 -0.002050 -0.002171 -0.002262 -0.002314 -0.002322 -0.002278 -0.002178 -0.002019 -0.001799 -0.001522 -0.001191 -0.000815 -0.000402 0.000036 0.000486 0.000934 0.001366 0.001768 0.002126 0.002427 0.002659 0.002812 0.002881 0.002861 0.002754 0.002562 0.002295 0.001962 0.001577 0.001155 0.000714 0.000268 -0.000166 -0.000572 -0.000939 -0.001256 -0.001516 -0.001717 -0.001857 -0.001937 -0.001963 -0.001940 -0.001876 -0.001777 -0.001652 -0.001509 -0.001355 -0.001197 -0.001040 -0.000889 -0.000748 -0.000619 -0.000504 -0.000402 -0.000315 -0.000240 -0.000178 -0.000126 -0.000085 -0.000053 -0.000029 -0.000012 -0.000000 0.000007 0.000011 0.000013 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000003 0.000003 0.000001 -0.000002 -0.000006 -0.000012 -0.000021 -0.000034 -0.000051 -0.000074 -0.000104 -0.000143 -0.000191 -0.000252 -0.000326 -0.000415 -0.000522 -0.000648 -0.000796 -0.000966 -0.001159 -0.001377 -0.001618 -0.001879 -0.002160 -0.002456 -0.002764 -0.003078 -0.003396 -0.003713 -0.004023 -0.004322 -0.004605 -0.004869 -0.005109 -0.005321 -0.005504 -0.005655 -0.005774 -0.005861 -0.005916 -0.005942 -0.005941 -0.005915 -0.005869 -0.005807 -0.005734 -0.005654 -0.005573 -0.005496 -0.005426 -0.005364 -0.005312 -0.005269 -0.005232 -0.005199 -0.005164 -0.005124 -0.005074 -0.005008 -0.004922 -0.004813 -0.004677 -0.004514 -0.004323 -0.004106 -0.003865 -0.003606 -0.003332 -0.003049 -0.002762 -0.002475 -0.002194 -0.001923 -0.001665 -0.001424 -0.001203 -0.001002 -0.000824 -0.000668 -0.000533 -0.000419 -0.000322 -0.000242 -0.000176 -0.000124 -0.000084 -0.000053 -0.000030 -0.000015 -0.000004 0.000002 0.000006 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000029 -0.000043 -0.000062 -0.000088 -0.000122 -0.000165 -0.000221 -0.000290 -0.000376 -0.000481 -0.000608 -0.000759 -0.000937 -0.001145 -0.001386 -0.001660 -0.001969 -0.002312 -0.002690 -0.003100 -0.003542 -0.004012 -0.004510 -0.005033 -0.005579 -0.006147 -0.006732 -0.007332 -0.007942 -0.008557 -0.009170 -0.009775 -0.010362 -0.010924 -0.011451 -0.011934 -0.012364 -0.012733 -0.013034 -0.013261 -0.013411 -0.013483 -0.013476 -0.013392 -0.013236 -0.013010 -0.012722 -0.012377 -0.011982 -0.011544 -0.011071 -0.010568 -0.010043 -0.009502 -0.008951 -0.008393 -0.007832 -0.007273 -0.006717 -0.006169 -0.005632 -0.005110 -0.004605 -0.004121 -0.003660 -0.003225 -0.002817 -0.002438 -0.002089 -0.001771 -0.001485 -0.001231 -0.001008 -0.000816 -0.000651 -0.000511 -0.000395 -0.000299 -0.000221 -0.000159 -0.000111 -0.000074 -0.000047 -0.000028 -0.000014 -0.000006 -0.000000 0.000002 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000016 -0.000024 -0.000035 -0.000050 -0.000071 -0.000099 -0.000136 -0.000184 -0.000245 -0.000322 -0.000418 -0.000536 -0.000679 -0.000851 -0.001056 -0.001297 -0.001578 -0.001901 -0.002269 -0.002683 -0.003145 -0.003655 -0.004213 -0.004819 -0.005474 -0.006177 -0.006930 -0.007731 -0.008579 -0.009472 -0.010406 -0.011373 -0.012365 -0.013370 -0.014373 -0.015357 -0.016306 -0.017199 -0.018018 -0.018743 -0.019359 -0.019851 -0.020206 -0.020416 -0.020478 -0.020391 -0.020157 -0.019784 -0.019282 -0.018665 -0.017946 -0.017143 -0.016275 -0.015357 -0.014409 -0.013445 -0.012479 -0.011524 -0.010589 -0.009681 -0.008806 -0.007968 -0.007172 -0.006420 -0.005714 -0.005054 -0.004441 -0.003875 -0.003356 -0.002882 -0.002453 -0.002069 -0.001727 -0.001426 -0.001165 -0.000941 -0.000750 -0.000590 -0.000457 -0.000348 -0.000260 -0.000190 -0.000135 -0.000093 -0.000062 -0.000040 -0.000024 -0.000013 -0.000006 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000040 -0.000056 -0.000078 -0.000108 -0.000147 -0.000198 -0.000263 -0.000346 -0.000450 -0.000578 -0.000735 -0.000924 -0.001150 -0.001418 -0.001731 -0.002094 -0.002510 -0.002982 -0.003513 -0.004105 -0.004758 -0.005476 -0.006260 -0.007112 -0.008034 -0.009026 -0.010090 -0.011223 -0.012422 -0.013678 -0.014981 -0.016314 -0.017660 -0.018995 -0.020294 -0.021530 -0.022674 -0.023700 -0.024582 -0.025297 -0.025827 -0.026157 -0.026279 -0.026189 -0.025892 -0.025395 -0.024714 -0.023867 -0.022877 -0.021769 -0.020570 -0.019307 -0.018006 -0.016691 -0.015383 -0.014100 -0.012856 -0.011661 -0.010524 -0.009449 -0.008441 -0.007500 -0.006627 -0.005822 -0.005084 -0.004409 -0.003797 -0.003245 -0.002750 -0.002309 -0.001921 -0.001583 -0.001290 -0.001041 -0.000829 -0.000653 -0.000507 -0.000387 -0.000291 -0.000214 -0.000155 -0.000109 -0.000075 -0.000050 -0.000032 -0.000020 -0.000012 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000032 -0.000044 -0.000061 -0.000084 -0.000114 -0.000154 -0.000207 -0.000275 -0.000362 -0.000471 -0.000607 -0.000774 -0.000975 -0.001217 -0.001505 -0.001842 -0.002235 -0.002687 -0.003203 -0.003787 -0.004440 -0.005168 -0.005971 -0.006854 -0.007819 -0.008870 -0.010008 -0.011234 -0.012549 -0.013946 -0.015419 -0.016955 -0.018537 -0.020142 -0.021742 -0.023308 -0.024805 -0.026200 -0.027457 -0.028545 -0.029435 -0.030101 -0.030526 -0.030696 -0.030607 -0.030261 -0.029671 -0.028852 -0.027829 -0.026631 -0.025289 -0.023837 -0.022310 -0.020740 -0.019158 -0.017591 -0.016059 -0.014581 -0.013170 -0.011835 -0.010581 -0.009411 -0.008326 -0.007327 -0.006410 -0.005574 -0.004816 -0.004132 -0.003518 -0.002972 -0.002488 -0.002065 -0.001697 -0.001381 -0.001113 -0.000887 -0.000698 -0.000543 -0.000416 -0.000314 -0.000233 -0.000170 -0.000121 -0.000085 -0.000058 -0.000039 -0.000025 -0.000016 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000047 -0.000064 -0.000087 -0.000118 -0.000159 -0.000213 -0.000282 -0.000371 -0.000483 -0.000624 -0.000796 -0.001005 -0.001257 -0.001557 -0.001910 -0.002322 -0.002799 -0.003344 -0.003963 -0.004659 -0.005437 -0.006299 -0.007250 -0.008293 -0.009431 -0.010667 -0.012003 -0.013438 -0.014968 -0.016584 -0.018275 -0.020020 -0.021796 -0.023573 -0.025316 -0.026989 -0.028553 -0.029968 -0.031197 -0.032207 -0.032969 -0.033460 -0.033665 -0.033579 -0.033203 -0.032550 -0.031639 -0.030498 -0.029160 -0.027661 -0.026040 -0.024335 -0.022586 -0.020826 -0.019084 -0.017387 -0.015753 -0.014198 -0.012729 -0.011354 -0.010075 -0.008893 -0.007807 -0.006813 -0.005909 -0.005092 -0.004357 -0.003700 -0.003117 -0.002604 -0.002156 -0.001769 -0.001438 -0.001157 -0.000922 -0.000726 -0.000565 -0.000434 -0.000329 -0.000246 -0.000181 -0.000131 -0.000093 -0.000065 -0.000044 -0.000030 -0.000020 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000048 -0.000065 -0.000089 -0.000119 -0.000160 -0.000214 -0.000284 -0.000373 -0.000486 -0.000627 -0.000802 -0.001014 -0.001270 -0.001575 -0.001936 -0.002357 -0.002846 -0.003407 -0.004044 -0.004764 -0.005569 -0.006464 -0.007453 -0.008539 -0.009726 -0.011015 -0.012409 -0.013907 -0.015505 -0.017194 -0.018963 -0.020790 -0.022653 -0.024519 -0.026354 -0.028118 -0.029770 -0.031269 -0.032575 -0.033652 -0.034468 -0.034999 -0.035227 -0.035145 -0.034756 -0.034072 -0.033115 -0.031913 -0.030501 -0.028921 -0.027212 -0.025416 -0.023574 -0.021721 -0.019890 -0.018106 -0.016391 -0.014759 -0.013221 -0.011781 -0.010443 -0.009207 -0.008072 -0.007034 -0.006091 -0.005239 -0.004475 -0.003793 -0.003189 -0.002659 -0.002198 -0.001800 -0.001461 -0.001175 -0.000935 -0.000737 -0.000574 -0.000442 -0.000337 -0.000253 -0.000187 -0.000137 -0.000098 -0.000070 -0.000049 -0.000034 -0.000023 -0.000017 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000035 -0.000048 -0.000065 -0.000088 -0.000119 -0.000159 -0.000212 -0.000280 -0.000368 -0.000480 -0.000620 -0.000793 -0.001004 -0.001258 -0.001562 -0.001922 -0.002344 -0.002833 -0.003396 -0.004037 -0.004762 -0.005574 -0.006478 -0.007477 -0.008574 -0.009773 -0.011075 -0.012480 -0.013989 -0.015597 -0.017296 -0.019074 -0.020911 -0.022784 -0.024661 -0.026508 -0.028286 -0.029954 -0.031470 -0.032793 -0.033888 -0.034720 -0.035264 -0.035503 -0.035428 -0.035042 -0.034356 -0.033393 -0.032183 -0.030761 -0.029168 -0.027445 -0.025636 -0.023779 -0.021912 -0.020066 -0.018269 -0.016539 -0.014894 -0.013341 -0.011887 -0.010535 -0.009285 -0.008136 -0.007085 -0.006129 -0.005266 -0.004491 -0.003801 -0.003191 -0.002657 -0.002192 -0.001793 -0.001454 -0.001168 -0.000929 -0.000732 -0.000571 -0.000441 -0.000337 -0.000254 -0.000190 -0.000139 -0.000101 -0.000073 -0.000051 -0.000036 -0.000026 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000035 -0.000047 -0.000064 -0.000087 -0.000116 -0.000155 -0.000207 -0.000273 -0.000358 -0.000467 -0.000602 -0.000770 -0.000976 -0.001224 -0.001522 -0.001874 -0.002287 -0.002767 -0.003321 -0.003952 -0.004665 -0.005466 -0.006357 -0.007341 -0.008422 -0.009601 -0.010880 -0.012257 -0.013733 -0.015303 -0.016958 -0.018687 -0.020472 -0.022289 -0.024111 -0.025903 -0.027630 -0.029251 -0.030726 -0.032017 -0.033085 -0.033900 -0.034436 -0.034674 -0.034608 -0.034238 -0.033577 -0.032644 -0.031471 -0.030092 -0.028545 -0.026873 -0.025115 -0.023311 -0.021495 -0.019699 -0.017948 -0.016262 -0.014654 -0.013135 -0.011711 -0.010383 -0.009153 -0.008020 -0.006982 -0.006037 -0.005183 -0.004417 -0.003734 -0.003131 -0.002603 -0.002145 -0.001753 -0.001420 -0.001139 -0.000906 -0.000714 -0.000558 -0.000432 -0.000331 -0.000251 -0.000188 -0.000139 -0.000102 -0.000074 -0.000053 -0.000038 -0.000027 -0.000019 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000062 -0.000084 -0.000112 -0.000150 -0.000199 -0.000262 -0.000343 -0.000447 -0.000576 -0.000737 -0.000933 -0.001172 -0.001457 -0.001796 -0.002193 -0.002656 -0.003190 -0.003799 -0.004488 -0.005261 -0.006121 -0.007070 -0.008111 -0.009245 -0.010470 -0.011788 -0.013195 -0.014687 -0.016257 -0.017891 -0.019575 -0.021288 -0.023002 -0.024688 -0.026311 -0.027836 -0.029225 -0.030441 -0.031449 -0.032221 -0.032730 -0.032960 -0.032903 -0.032560 -0.031942 -0.031069 -0.029969 -0.028674 -0.027222 -0.025649 -0.023995 -0.022296 -0.020584 -0.018888 -0.017231 -0.015632 -0.014104 -0.012657 -0.011296 -0.010023 -0.008841 -0.007750 -0.006747 -0.005833 -0.005006 -0.004263 -0.003601 -0.003017 -0.002506 -0.002063 -0.001684 -0.001363 -0.001093 -0.000869 -0.000686 -0.000536 -0.000416 -0.000319 -0.000243 -0.000183 -0.000136 -0.000101 -0.000073 -0.000053 -0.000038 -0.000027 -0.000020 -0.000015 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000023 -0.000031 -0.000043 -0.000059 -0.000080 -0.000107 -0.000143 -0.000189 -0.000248 -0.000325 -0.000422 -0.000543 -0.000694 -0.000879 -0.001104 -0.001373 -0.001694 -0.002070 -0.002509 -0.003014 -0.003592 -0.004245 -0.004978 -0.005792 -0.006690 -0.007673 -0.008740 -0.009891 -0.011125 -0.012437 -0.013823 -0.015276 -0.016784 -0.018333 -0.019903 -0.021473 -0.023015 -0.024499 -0.025892 -0.027161 -0.028274 -0.029197 -0.029905 -0.030374 -0.030589 -0.030542 -0.030233 -0.029674 -0.028881 -0.027880 -0.026700 -0.025374 -0.023938 -0.022425 -0.020868 -0.019297 -0.017736 -0.016208 -0.014729 -0.013311 -0.011963 -0.010690 -0.009497 -0.008384 -0.007353 -0.006404 -0.005537 -0.004751 -0.004044 -0.003414 -0.002858 -0.002372 -0.001952 -0.001592 -0.001287 -0.001032 -0.000821 -0.000648 -0.000507 -0.000394 -0.000303 -0.000232 -0.000175 -0.000131 -0.000097 -0.000071 -0.000052 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000041 -0.000056 -0.000075 -0.000101 -0.000134 -0.000177 -0.000233 -0.000304 -0.000393 -0.000506 -0.000645 -0.000817 -0.001025 -0.001276 -0.001574 -0.001925 -0.002334 -0.002805 -0.003344 -0.003953 -0.004636 -0.005394 -0.006228 -0.007139 -0.008126 -0.009187 -0.010319 -0.011519 -0.012781 -0.014097 -0.015458 -0.016850 -0.018257 -0.019660 -0.021035 -0.022356 -0.023596 -0.024726 -0.025715 -0.026539 -0.027170 -0.027591 -0.027786 -0.027748 -0.027479 -0.026986 -0.026286 -0.025399 -0.024352 -0.023175 -0.021897 -0.020548 -0.019157 -0.017749 -0.016346 -0.014968 -0.013629 -0.012340 -0.011110 -0.009943 -0.008844 -0.007816 -0.006860 -0.005977 -0.005169 -0.004435 -0.003774 -0.003185 -0.002665 -0.002211 -0.001818 -0.001483 -0.001199 -0.000961 -0.000765 -0.000604 -0.000473 -0.000368 -0.000284 -0.000218 -0.000165 -0.000124 -0.000092 -0.000068 -0.000050 -0.000036 -0.000026 -0.000019 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000038 -0.000052 -0.000071 -0.000094 -0.000125 -0.000165 -0.000216 -0.000280 -0.000362 -0.000465 -0.000592 -0.000749 -0.000939 -0.001169 -0.001442 -0.001764 -0.002140 -0.002573 -0.003067 -0.003627 -0.004252 -0.004947 -0.005709 -0.006540 -0.007437 -0.008398 -0.009420 -0.010498 -0.011625 -0.012796 -0.014000 -0.015226 -0.016460 -0.017685 -0.018884 -0.020033 -0.021109 -0.022090 -0.022949 -0.023664 -0.024213 -0.024580 -0.024753 -0.024724 -0.024496 -0.024074 -0.023471 -0.022706 -0.021801 -0.020781 -0.019671 -0.018496 -0.017281 -0.016046 -0.014812 -0.013594 -0.012405 -0.011255 -0.010152 -0.009100 -0.008106 -0.007171 -0.006298 -0.005491 -0.004750 -0.004076 -0.003468 -0.002927 -0.002448 -0.002030 -0.001669 -0.001361 -0.001100 -0.000882 -0.000702 -0.000555 -0.000435 -0.000339 -0.000262 -0.000201 -0.000153 -0.000116 -0.000086 -0.000064 -0.000047 -0.000034 -0.000024 -0.000018 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000026 -0.000035 -0.000049 -0.000066 -0.000088 -0.000116 -0.000152 -0.000198 -0.000256 -0.000329 -0.000422 -0.000536 -0.000677 -0.000849 -0.001056 -0.001303 -0.001595 -0.001935 -0.002327 -0.002774 -0.003280 -0.003845 -0.004471 -0.005158 -0.005904 -0.006707 -0.007564 -0.008472 -0.009424 -0.010415 -0.011438 -0.012484 -0.013544 -0.014605 -0.015654 -0.016677 -0.017654 -0.018569 -0.019400 -0.020128 -0.020734 -0.021201 -0.021514 -0.021663 -0.021643 -0.021454 -0.021101 -0.020596 -0.019953 -0.019189 -0.018325 -0.017383 -0.016381 -0.015341 -0.014280 -0.013215 -0.012157 -0.011120 -0.010110 -0.009137 -0.008204 -0.007317 -0.006480 -0.005697 -0.004969 -0.004300 -0.003690 -0.003140 -0.002649 -0.002216 -0.001838 -0.001511 -0.001232 -0.000996 -0.000799 -0.000636 -0.000503 -0.000395 -0.000308 -0.000239 -0.000184 -0.000140 -0.000106 -0.000079 -0.000059 -0.000043 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000061 -0.000081 -0.000106 -0.000138 -0.000179 -0.000231 -0.000296 -0.000378 -0.000480 -0.000605 -0.000758 -0.000942 -0.001163 -0.001422 -0.001726 -0.002076 -0.002475 -0.002926 -0.003429 -0.003986 -0.004595 -0.005256 -0.005964 -0.006718 -0.007512 -0.008341 -0.009199 -0.010079 -0.010974 -0.011874 -0.012770 -0.013652 -0.014507 -0.015322 -0.016082 -0.016772 -0.017375 -0.017878 -0.018265 -0.018526 -0.018652 -0.018640 -0.018488 -0.018202 -0.017788 -0.017260 -0.016630 -0.015915 -0.015131 -0.014295 -0.013422 -0.012526 -0.011622 -0.010719 -0.009827 -0.008954 -0.008107 -0.007291 -0.006512 -0.005773 -0.005079 -0.004432 -0.003837 -0.003293 -0.002803 -0.002365 -0.001978 -0.001640 -0.001349 -0.001100 -0.000890 -0.000714 -0.000569 -0.000451 -0.000354 -0.000277 -0.000215 -0.000165 -0.000126 -0.000095 -0.000071 -0.000053 -0.000039 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000031 -0.000042 -0.000056 -0.000073 -0.000096 -0.000125 -0.000161 -0.000206 -0.000263 -0.000335 -0.000424 -0.000534 -0.000668 -0.000830 -0.001024 -0.001252 -0.001519 -0.001827 -0.002179 -0.002575 -0.003018 -0.003506 -0.004040 -0.004616 -0.005234 -0.005887 -0.006572 -0.007284 -0.008017 -0.008763 -0.009516 -0.010269 -0.011014 -0.011742 -0.012445 -0.013111 -0.013731 -0.014291 -0.014781 -0.015189 -0.015504 -0.015717 -0.015822 -0.015816 -0.015698 -0.015471 -0.015141 -0.014717 -0.014209 -0.013630 -0.012991 -0.012305 -0.011585 -0.010842 -0.010086 -0.009326 -0.008570 -0.007825 -0.007098 -0.006393 -0.005717 -0.005073 -0.004466 -0.003900 -0.003377 -0.002899 -0.002468 -0.002082 -0.001742 -0.001445 -0.001188 -0.000969 -0.000784 -0.000630 -0.000503 -0.000398 -0.000314 -0.000245 -0.000190 -0.000146 -0.000112 -0.000085 -0.000064 -0.000047 -0.000035 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000050 -0.000066 -0.000086 -0.000111 -0.000143 -0.000182 -0.000231 -0.000293 -0.000370 -0.000465 -0.000581 -0.000722 -0.000890 -0.001089 -0.001321 -0.001588 -0.001893 -0.002238 -0.002621 -0.003045 -0.003506 -0.004003 -0.004533 -0.005093 -0.005677 -0.006280 -0.006897 -0.007522 -0.008147 -0.008768 -0.009378 -0.009970 -0.010538 -0.011074 -0.011569 -0.012016 -0.012406 -0.012731 -0.012982 -0.013153 -0.013239 -0.013238 -0.013149 -0.012974 -0.012717 -0.012385 -0.011984 -0.011523 -0.011012 -0.010460 -0.009875 -0.009267 -0.008644 -0.008013 -0.007380 -0.006753 -0.006136 -0.005535 -0.004955 -0.004401 -0.003877 -0.003387 -0.002934 -0.002520 -0.002145 -0.001810 -0.001514 -0.001256 -0.001033 -0.000843 -0.000683 -0.000549 -0.000439 -0.000348 -0.000274 -0.000214 -0.000166 -0.000128 -0.000098 -0.000074 -0.000056 -0.000041 -0.000031 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000034 -0.000045 -0.000059 -0.000076 -0.000098 -0.000125 -0.000159 -0.000201 -0.000254 -0.000319 -0.000401 -0.000500 -0.000621 -0.000765 -0.000935 -0.001134 -0.001363 -0.001625 -0.001920 -0.002249 -0.002611 -0.003005 -0.003428 -0.003879 -0.004352 -0.004844 -0.005349 -0.005862 -0.006378 -0.006891 -0.007397 -0.007889 -0.008364 -0.008816 -0.009239 -0.009629 -0.009980 -0.010285 -0.010538 -0.010735 -0.010870 -0.010939 -0.010942 -0.010878 -0.010747 -0.010552 -0.010297 -0.009987 -0.009628 -0.009226 -0.008788 -0.008320 -0.007830 -0.007323 -0.006804 -0.006281 -0.005758 -0.005240 -0.004733 -0.004242 -0.003771 -0.003324 -0.002906 -0.002518 -0.002163 -0.001842 -0.001555 -0.001301 -0.001079 -0.000888 -0.000725 -0.000588 -0.000473 -0.000378 -0.000300 -0.000236 -0.000185 -0.000143 -0.000110 -0.000084 -0.000064 -0.000048 -0.000036 -0.000026 -0.000020 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000031 -0.000040 -0.000052 -0.000067 -0.000086 -0.000108 -0.000137 -0.000173 -0.000217 -0.000273 -0.000341 -0.000426 -0.000528 -0.000650 -0.000794 -0.000962 -0.001157 -0.001379 -0.001628 -0.001906 -0.002212 -0.002544 -0.002901 -0.003279 -0.003674 -0.004084 -0.004502 -0.004924 -0.005345 -0.005762 -0.006168 -0.006561 -0.006937 -0.007292 -0.007622 -0.007925 -0.008195 -0.008430 -0.008624 -0.008776 -0.008881 -0.008937 -0.008943 -0.008898 -0.008802 -0.008658 -0.008466 -0.008231 -0.007956 -0.007645 -0.007302 -0.006933 -0.006543 -0.006135 -0.005714 -0.005286 -0.004854 -0.004424 -0.004001 -0.003590 -0.003194 -0.002817 -0.002464 -0.002136 -0.001836 -0.001563 -0.001320 -0.001105 -0.000917 -0.000755 -0.000616 -0.000500 -0.000402 -0.000321 -0.000255 -0.000201 -0.000157 -0.000122 -0.000094 -0.000072 -0.000054 -0.000041 -0.000030 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000046 -0.000058 -0.000074 -0.000093 -0.000117 -0.000147 -0.000184 -0.000231 -0.000288 -0.000359 -0.000444 -0.000546 -0.000667 -0.000808 -0.000971 -0.001156 -0.001365 -0.001597 -0.001852 -0.002129 -0.002426 -0.002739 -0.003066 -0.003403 -0.003746 -0.004089 -0.004430 -0.004764 -0.005088 -0.005398 -0.005693 -0.005968 -0.006223 -0.006454 -0.006660 -0.006838 -0.006986 -0.007101 -0.007182 -0.007227 -0.007234 -0.007204 -0.007136 -0.007032 -0.006891 -0.006715 -0.006507 -0.006270 -0.006006 -0.005718 -0.005410 -0.005085 -0.004747 -0.004400 -0.004048 -0.003695 -0.003345 -0.003004 -0.002675 -0.002361 -0.002066 -0.001792 -0.001541 -0.001313 -0.001108 -0.000928 -0.000770 -0.000634 -0.000518 -0.000420 -0.000338 -0.000270 -0.000214 -0.000169 -0.000132 -0.000102 -0.000079 -0.000060 -0.000046 -0.000034 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000050 -0.000063 -0.000079 -0.000099 -0.000124 -0.000155 -0.000193 -0.000241 -0.000299 -0.000370 -0.000455 -0.000555 -0.000672 -0.000806 -0.000959 -0.001132 -0.001323 -0.001534 -0.001762 -0.002005 -0.002262 -0.002530 -0.002804 -0.003082 -0.003359 -0.003632 -0.003898 -0.004154 -0.004397 -0.004625 -0.004836 -0.005031 -0.005206 -0.005361 -0.005495 -0.005606 -0.005693 -0.005755 -0.005791 -0.005799 -0.005780 -0.005733 -0.005659 -0.005556 -0.005427 -0.005272 -0.005093 -0.004891 -0.004669 -0.004429 -0.004173 -0.003904 -0.003625 -0.003340 -0.003053 -0.002767 -0.002487 -0.002216 -0.001958 -0.001714 -0.001488 -0.001280 -0.001091 -0.000921 -0.000771 -0.000640 -0.000527 -0.000431 -0.000349 -0.000281 -0.000225 -0.000178 -0.000140 -0.000110 -0.000085 -0.000065 -0.000050 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000053 -0.000067 -0.000083 -0.000103 -0.000129 -0.000160 -0.000200 -0.000248 -0.000306 -0.000375 -0.000457 -0.000553 -0.000663 -0.000788 -0.000928 -0.001085 -0.001256 -0.001441 -0.001639 -0.001848 -0.002064 -0.002285 -0.002508 -0.002730 -0.002947 -0.003157 -0.003357 -0.003546 -0.003722 -0.003883 -0.004030 -0.004162 -0.004278 -0.004378 -0.004461 -0.004527 -0.004574 -0.004603 -0.004612 -0.004600 -0.004569 -0.004516 -0.004443 -0.004348 -0.004234 -0.004100 -0.003947 -0.003777 -0.003591 -0.003391 -0.003178 -0.002957 -0.002728 -0.002497 -0.002266 -0.002039 -0.001818 -0.001607 -0.001408 -0.001223 -0.001052 -0.000897 -0.000758 -0.000635 -0.000527 -0.000434 -0.000355 -0.000288 -0.000231 -0.000185 -0.000147 -0.000115 -0.000090 -0.000070 -0.000054 -0.000041 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000086 -0.000106 -0.000132 -0.000164 -0.000203 -0.000251 -0.000307 -0.000374 -0.000451 -0.000540 -0.000641 -0.000754 -0.000880 -0.001017 -0.001166 -0.001325 -0.001492 -0.001665 -0.001842 -0.002019 -0.002195 -0.002366 -0.002531 -0.002687 -0.002833 -0.002968 -0.003091 -0.003202 -0.003301 -0.003388 -0.003462 -0.003524 -0.003574 -0.003610 -0.003633 -0.003642 -0.003635 -0.003614 -0.003578 -0.003525 -0.003457 -0.003372 -0.003273 -0.003158 -0.003028 -0.002885 -0.002730 -0.002563 -0.002388 -0.002207 -0.002022 -0.001837 -0.001654 -0.001477 -0.001306 -0.001145 -0.000995 -0.000857 -0.000731 -0.000618 -0.000518 -0.000430 -0.000354 -0.000289 -0.000234 -0.000189 -0.000151 -0.000120 -0.000094 -0.000074 -0.000057 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000070 -0.000087 -0.000108 -0.000134 -0.000166 -0.000204 -0.000249 -0.000303 -0.000365 -0.000435 -0.000516 -0.000606 -0.000706 -0.000816 -0.000934 -0.001060 -0.001193 -0.001330 -0.001469 -0.001609 -0.001747 -0.001882 -0.002010 -0.002131 -0.002244 -0.002347 -0.002441 -0.002524 -0.002599 -0.002663 -0.002719 -0.002766 -0.002804 -0.002832 -0.002850 -0.002858 -0.002855 -0.002841 -0.002815 -0.002778 -0.002728 -0.002666 -0.002592 -0.002505 -0.002407 -0.002298 -0.002178 -0.002048 -0.001911 -0.001769 -0.001623 -0.001476 -0.001330 -0.001188 -0.001052 -0.000923 -0.000802 -0.000691 -0.000590 -0.000499 -0.000418 -0.000347 -0.000286 -0.000234 -0.000190 -0.000153 -0.000122 -0.000097 -0.000076 -0.000060 -0.000046 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000046 -0.000057 -0.000071 -0.000088 -0.000108 -0.000134 -0.000164 -0.000201 -0.000243 -0.000292 -0.000348 -0.000412 -0.000483 -0.000562 -0.000648 -0.000741 -0.000840 -0.000944 -0.001051 -0.001160 -0.001269 -0.001377 -0.001482 -0.001582 -0.001675 -0.001762 -0.001841 -0.001912 -0.001976 -0.002032 -0.002081 -0.002123 -0.002158 -0.002187 -0.002209 -0.002224 -0.002231 -0.002230 -0.002220 -0.002202 -0.002175 -0.002139 -0.002093 -0.002038 -0.001973 -0.001898 -0.001815 -0.001722 -0.001622 -0.001516 -0.001404 -0.001290 -0.001174 -0.001059 -0.000947 -0.000839 -0.000737 -0.000641 -0.000553 -0.000472 -0.000399 -0.000335 -0.000279 -0.000230 -0.000188 -0.000152 -0.000122 -0.000098 -0.000078 -0.000061 -0.000048 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000046 -0.000057 -0.000070 -0.000087 -0.000107 -0.000131 -0.000160 -0.000194 -0.000232 -0.000276 -0.000326 -0.000382 -0.000443 -0.000510 -0.000582 -0.000659 -0.000740 -0.000823 -0.000907 -0.000992 -0.001075 -0.001156 -0.001233 -0.001305 -0.001372 -0.001433 -0.001487 -0.001536 -0.001579 -0.001616 -0.001648 -0.001675 -0.001698 -0.001715 -0.001727 -0.001733 -0.001733 -0.001726 -0.001713 -0.001694 -0.001667 -0.001633 -0.001591 -0.001542 -0.001486 -0.001422 -0.001351 -0.001274 -0.001192 -0.001105 -0.001016 -0.000926 -0.000836 -0.000748 -0.000664 -0.000583 -0.000508 -0.000438 -0.000375 -0.000317 -0.000266 -0.000222 -0.000183 -0.000149 -0.000121 -0.000098 -0.000078 -0.000062 -0.000049 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000056 -0.000069 -0.000085 -0.000104 -0.000127 -0.000153 -0.000183 -0.000217 -0.000256 -0.000299 -0.000347 -0.000398 -0.000454 -0.000513 -0.000575 -0.000639 -0.000703 -0.000768 -0.000832 -0.000894 -0.000953 -0.001009 -0.001060 -0.001107 -0.001149 -0.001186 -0.001219 -0.001248 -0.001273 -0.001294 -0.001312 -0.001325 -0.001334 -0.001340 -0.001340 -0.001336 -0.001326 -0.001312 -0.001292 -0.001266 -0.001235 -0.001198 -0.001155 -0.001106 -0.001052 -0.000993 -0.000929 -0.000863 -0.000794 -0.000724 -0.000655 -0.000587 -0.000521 -0.000458 -0.000399 -0.000345 -0.000295 -0.000250 -0.000210 -0.000175 -0.000145 -0.000118 -0.000096 -0.000078 -0.000062 -0.000050 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000054 -0.000067 -0.000082 -0.000099 -0.000120 -0.000143 -0.000170 -0.000199 -0.000233 -0.000269 -0.000309 -0.000352 -0.000397 -0.000444 -0.000492 -0.000541 -0.000590 -0.000639 -0.000686 -0.000731 -0.000774 -0.000813 -0.000849 -0.000882 -0.000911 -0.000937 -0.000959 -0.000979 -0.000995 -0.001009 -0.001019 -0.001027 -0.001031 -0.001032 -0.001029 -0.001022 -0.001011 -0.000996 -0.000977 -0.000953 -0.000925 -0.000892 -0.000855 -0.000813 -0.000768 -0.000719 -0.000668 -0.000616 -0.000562 -0.000509 -0.000456 -0.000405 -0.000357 -0.000311 -0.000269 -0.000231 -0.000196 -0.000165 -0.000138 -0.000114 -0.000093 -0.000076 -0.000061 -0.000049 -0.000039 -0.000031 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000052 -0.000064 -0.000077 -0.000093 -0.000111 -0.000131 -0.000154 -0.000180 -0.000208 -0.000238 -0.000271 -0.000305 -0.000340 -0.000376 -0.000413 -0.000450 -0.000487 -0.000522 -0.000556 -0.000589 -0.000619 -0.000647 -0.000673 -0.000696 -0.000716 -0.000734 -0.000749 -0.000762 -0.000773 -0.000781 -0.000787 -0.000790 -0.000791 -0.000789 -0.000784 -0.000776 -0.000765 -0.000751 -0.000732 -0.000711 -0.000685 -0.000657 -0.000625 -0.000590 -0.000553 -0.000514 -0.000474 -0.000433 -0.000393 -0.000352 -0.000314 -0.000276 -0.000242 -0.000209 -0.000180 -0.000153 -0.000129 -0.000108 -0.000089 -0.000073 -0.000060 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000049 -0.000059 -0.000071 -0.000085 -0.000101 -0.000119 -0.000138 -0.000160 -0.000183 -0.000207 -0.000233 -0.000259 -0.000286 -0.000314 -0.000341 -0.000368 -0.000395 -0.000420 -0.000445 -0.000468 -0.000490 -0.000510 -0.000528 -0.000544 -0.000559 -0.000571 -0.000581 -0.000589 -0.000596 -0.000600 -0.000603 -0.000604 -0.000603 -0.000599 -0.000593 -0.000585 -0.000574 -0.000560 -0.000544 -0.000524 -0.000502 -0.000477 -0.000451 -0.000422 -0.000393 -0.000363 -0.000332 -0.000301 -0.000271 -0.000241 -0.000213 -0.000186 -0.000162 -0.000139 -0.000119 -0.000100 -0.000084 -0.000070 -0.000057 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000045 -0.000054 -0.000065 -0.000077 -0.000091 -0.000106 -0.000122 -0.000139 -0.000158 -0.000177 -0.000197 -0.000217 -0.000237 -0.000257 -0.000277 -0.000296 -0.000315 -0.000334 -0.000351 -0.000368 -0.000384 -0.000398 -0.000411 -0.000423 -0.000433 -0.000441 -0.000447 -0.000452 -0.000456 -0.000458 -0.000459 -0.000458 -0.000456 -0.000452 -0.000446 -0.000437 -0.000427 -0.000414 -0.000399 -0.000382 -0.000363 -0.000342 -0.000321 -0.000299 -0.000276 -0.000253 -0.000230 -0.000207 -0.000185 -0.000163 -0.000143 -0.000125 -0.000107 -0.000092 -0.000078 -0.000065 -0.000054 -0.000045 -0.000036 -0.000030 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000069 -0.000080 -0.000093 -0.000106 -0.000120 -0.000134 -0.000148 -0.000163 -0.000178 -0.000192 -0.000206 -0.000221 -0.000235 -0.000248 -0.000262 -0.000275 -0.000287 -0.000299 -0.000309 -0.000318 -0.000326 -0.000332 -0.000338 -0.000342 -0.000344 -0.000346 -0.000347 -0.000347 -0.000346 -0.000343 -0.000338 -0.000332 -0.000324 -0.000314 -0.000302 -0.000289 -0.000274 -0.000259 -0.000243 -0.000226 -0.000209 -0.000192 -0.000174 -0.000157 -0.000141 -0.000125 -0.000110 -0.000095 -0.000082 -0.000071 -0.000060 -0.000050 -0.000042 -0.000035 -0.000028 -0.000023 -0.000019 -0.000015 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000061 -0.000070 -0.000080 -0.000090 -0.000101 -0.000111 -0.000122 -0.000132 -0.000143 -0.000153 -0.000163 -0.000173 -0.000183 -0.000193 -0.000203 -0.000213 -0.000222 -0.000230 -0.000238 -0.000244 -0.000249 -0.000253 -0.000257 -0.000259 -0.000261 -0.000262 -0.000262 -0.000261 -0.000259 -0.000256 -0.000251 -0.000245 -0.000237 -0.000228 -0.000218 -0.000207 -0.000195 -0.000182 -0.000170 -0.000157 -0.000144 -0.000132 -0.000119 -0.000107 -0.000095 -0.000083 -0.000073 -0.000063 -0.000054 -0.000046 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000039 -0.000046 -0.000053 -0.000060 -0.000068 -0.000075 -0.000083 -0.000091 -0.000098 -0.000105 -0.000112 -0.000120 -0.000127 -0.000134 -0.000141 -0.000149 -0.000156 -0.000163 -0.000170 -0.000176 -0.000181 -0.000185 -0.000189 -0.000192 -0.000194 -0.000195 -0.000197 -0.000197 -0.000197 -0.000195 -0.000193 -0.000189 -0.000185 -0.000178 -0.000171 -0.000163 -0.000155 -0.000146 -0.000136 -0.000127 -0.000118 -0.000108 -0.000099 -0.000089 -0.000080 -0.000071 -0.000063 -0.000055 -0.000048 -0.000041 -0.000035 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000035 -0.000040 -0.000045 -0.000051 -0.000056 -0.000062 -0.000067 -0.000072 -0.000077 -0.000082 -0.000087 -0.000092 -0.000097 -0.000102 -0.000108 -0.000114 -0.000119 -0.000124 -0.000129 -0.000133 -0.000137 -0.000140 -0.000142 -0.000144 -0.000146 -0.000147 -0.000147 -0.000147 -0.000147 -0.000145 -0.000142 -0.000138 -0.000134 -0.000128 -0.000122 -0.000115 -0.000108 -0.000101 -0.000094 -0.000087 -0.000081 -0.000074 -0.000067 -0.000060 -0.000054 -0.000047 -0.000041 -0.000036 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000038 -0.000042 -0.000045 -0.000049 -0.000053 -0.000056 -0.000059 -0.000063 -0.000066 -0.000069 -0.000073 -0.000077 -0.000082 -0.000086 -0.000090 -0.000094 -0.000097 -0.000100 -0.000103 -0.000105 -0.000107 -0.000108 -0.000109 -0.000110 -0.000110 -0.000109 -0.000108 -0.000106 -0.000103 -0.000100 -0.000095 -0.000091 -0.000085 -0.000080 -0.000075 -0.000070 -0.000065 -0.000060 -0.000055 -0.000050 -0.000045 -0.000040 -0.000035 -0.000031 -0.000026 -0.000023 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000028 -0.000031 -0.000033 -0.000036 -0.000038 -0.000041 -0.000043 -0.000045 -0.000047 -0.000049 -0.000052 -0.000055 -0.000058 -0.000061 -0.000064 -0.000068 -0.000070 -0.000073 -0.000075 -0.000077 -0.000078 -0.000080 -0.000081 -0.000081 -0.000081 -0.000081 -0.000080 -0.000079 -0.000077 -0.000074 -0.000071 -0.000067 -0.000063 -0.000059 -0.000055 -0.000051 -0.000047 -0.000044 -0.000040 -0.000036 -0.000033 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000026 -0.000028 -0.000029 -0.000031 -0.000032 -0.000033 -0.000035 -0.000036 -0.000038 -0.000041 -0.000043 -0.000046 -0.000048 -0.000050 -0.000053 -0.000054 -0.000056 -0.000057 -0.000058 -0.000059 -0.000060 -0.000060 -0.000060 -0.000059 -0.000058 -0.000056 -0.000054 -0.000052 -0.000049 -0.000046 -0.000043 -0.000040 -0.000037 -0.000034 -0.000031 -0.000029 -0.000026 -0.000023 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000023 -0.000024 -0.000025 -0.000027 -0.000028 -0.000030 -0.000032 -0.000034 -0.000036 -0.000038 -0.000039 -0.000041 -0.000042 -0.000042 -0.000043 -0.000044 -0.000044 -0.000044 -0.000043 -0.000042 -0.000041 -0.000040 -0.000038 -0.000035 -0.000033 -0.000031 -0.000029 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000031 -0.000032 -0.000031 -0.000031 -0.000031 -0.000030 -0.000029 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000023 -0.000023 -0.000022 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode18_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000014 0.000014 0.000014 0.000015 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000018 0.000018 0.000019 0.000019 0.000019 0.000020 0.000020 0.000021 0.000021 0.000021 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000021 0.000021 0.000021 0.000021 0.000021 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000025 0.000026 0.000026 0.000026 0.000027 0.000027 0.000028 0.000028 0.000029 0.000029 0.000029 0.000028 0.000028 0.000028 0.000027 0.000027 0.000027 0.000026 0.000026 0.000026 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000023 0.000025 0.000026 0.000028 0.000030 0.000031 0.000032 0.000033 0.000034 0.000034 0.000035 0.000035 0.000036 0.000036 0.000037 0.000038 0.000038 0.000038 0.000038 0.000037 0.000037 0.000036 0.000035 0.000034 0.000034 0.000034 0.000033 0.000033 0.000033 0.000032 0.000031 0.000030 0.000029 0.000027 0.000025 0.000023 0.000022 0.000020 0.000018 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000023 0.000026 0.000028 0.000030 0.000032 0.000035 0.000037 0.000039 0.000041 0.000043 0.000044 0.000045 0.000046 0.000046 0.000047 0.000047 0.000048 0.000049 0.000049 0.000050 0.000050 0.000050 0.000049 0.000048 0.000047 0.000046 0.000045 0.000044 0.000043 0.000043 0.000042 0.000042 0.000041 0.000040 0.000039 0.000037 0.000035 0.000033 0.000031 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000025 0.000028 0.000030 0.000033 0.000036 0.000039 0.000042 0.000045 0.000048 0.000051 0.000054 0.000056 0.000058 0.000059 0.000060 0.000061 0.000062 0.000062 0.000063 0.000064 0.000065 0.000065 0.000065 0.000065 0.000064 0.000062 0.000061 0.000060 0.000058 0.000057 0.000056 0.000056 0.000055 0.000054 0.000053 0.000052 0.000050 0.000048 0.000046 0.000043 0.000040 0.000037 0.000034 0.000031 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000020 0.000022 0.000024 0.000027 0.000029 0.000032 0.000035 0.000038 0.000042 0.000046 0.000050 0.000054 0.000059 0.000063 0.000066 0.000070 0.000073 0.000075 0.000077 0.000078 0.000079 0.000081 0.000082 0.000083 0.000084 0.000084 0.000085 0.000085 0.000084 0.000083 0.000081 0.000080 0.000078 0.000076 0.000075 0.000074 0.000073 0.000072 0.000071 0.000069 0.000067 0.000065 0.000062 0.000059 0.000055 0.000052 0.000048 0.000044 0.000040 0.000037 0.000033 0.000030 0.000027 0.000024 0.000022 0.000020 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000022 0.000025 0.000028 0.000031 0.000034 0.000037 0.000041 0.000045 0.000049 0.000054 0.000059 0.000064 0.000070 0.000075 0.000080 0.000085 0.000090 0.000094 0.000097 0.000100 0.000102 0.000103 0.000105 0.000106 0.000108 0.000109 0.000109 0.000110 0.000109 0.000109 0.000107 0.000106 0.000104 0.000102 0.000100 0.000098 0.000097 0.000095 0.000094 0.000092 0.000090 0.000087 0.000084 0.000080 0.000076 0.000071 0.000066 0.000061 0.000056 0.000052 0.000047 0.000043 0.000038 0.000035 0.000031 0.000028 0.000025 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000032 0.000035 0.000039 0.000043 0.000047 0.000052 0.000057 0.000062 0.000068 0.000075 0.000082 0.000089 0.000096 0.000103 0.000109 0.000115 0.000120 0.000124 0.000128 0.000131 0.000134 0.000136 0.000138 0.000139 0.000140 0.000141 0.000141 0.000141 0.000140 0.000138 0.000136 0.000134 0.000132 0.000130 0.000128 0.000126 0.000124 0.000122 0.000119 0.000116 0.000113 0.000108 0.000103 0.000098 0.000091 0.000085 0.000078 0.000072 0.000066 0.000060 0.000054 0.000048 0.000043 0.000039 0.000035 0.000031 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000023 0.000027 0.000031 0.000035 0.000040 0.000044 0.000049 0.000054 0.000060 0.000066 0.000072 0.000079 0.000087 0.000095 0.000103 0.000112 0.000121 0.000130 0.000138 0.000146 0.000153 0.000159 0.000164 0.000168 0.000171 0.000174 0.000177 0.000179 0.000180 0.000181 0.000181 0.000180 0.000179 0.000177 0.000175 0.000173 0.000171 0.000168 0.000166 0.000163 0.000160 0.000157 0.000154 0.000149 0.000144 0.000138 0.000131 0.000124 0.000116 0.000108 0.000099 0.000091 0.000083 0.000075 0.000068 0.000061 0.000054 0.000049 0.000043 0.000039 0.000034 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000038 0.000044 0.000049 0.000055 0.000062 0.000068 0.000075 0.000083 0.000091 0.000099 0.000109 0.000119 0.000130 0.000141 0.000152 0.000163 0.000174 0.000183 0.000192 0.000200 0.000207 0.000213 0.000218 0.000222 0.000226 0.000228 0.000230 0.000231 0.000231 0.000230 0.000228 0.000226 0.000224 0.000221 0.000219 0.000216 0.000213 0.000210 0.000206 0.000201 0.000196 0.000190 0.000183 0.000175 0.000166 0.000156 0.000146 0.000135 0.000124 0.000114 0.000103 0.000094 0.000084 0.000076 0.000068 0.000061 0.000054 0.000048 0.000042 0.000037 0.000033 0.000029 0.000025 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000041 0.000047 0.000054 0.000061 0.000069 0.000077 0.000085 0.000094 0.000103 0.000113 0.000124 0.000136 0.000148 0.000162 0.000175 0.000189 0.000203 0.000216 0.000229 0.000240 0.000251 0.000260 0.000268 0.000275 0.000280 0.000285 0.000289 0.000291 0.000292 0.000292 0.000291 0.000289 0.000287 0.000284 0.000281 0.000278 0.000275 0.000271 0.000266 0.000261 0.000255 0.000247 0.000239 0.000229 0.000219 0.000208 0.000195 0.000182 0.000169 0.000155 0.000142 0.000129 0.000116 0.000105 0.000094 0.000084 0.000075 0.000067 0.000059 0.000053 0.000046 0.000041 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000031 0.000037 0.000043 0.000050 0.000058 0.000066 0.000075 0.000085 0.000094 0.000105 0.000116 0.000127 0.000140 0.000153 0.000168 0.000183 0.000199 0.000216 0.000233 0.000250 0.000267 0.000283 0.000297 0.000310 0.000322 0.000333 0.000342 0.000350 0.000357 0.000362 0.000365 0.000366 0.000366 0.000365 0.000363 0.000360 0.000357 0.000354 0.000350 0.000346 0.000341 0.000335 0.000327 0.000319 0.000309 0.000297 0.000285 0.000271 0.000257 0.000241 0.000225 0.000208 0.000191 0.000175 0.000159 0.000144 0.000129 0.000116 0.000104 0.000093 0.000082 0.000073 0.000065 0.000057 0.000050 0.000044 0.000038 0.000033 0.000029 0.000025 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000017 0.000020 0.000023 0.000027 0.000032 0.000038 0.000045 0.000052 0.000061 0.000070 0.000081 0.000092 0.000103 0.000115 0.000128 0.000141 0.000156 0.000171 0.000187 0.000205 0.000224 0.000244 0.000264 0.000285 0.000306 0.000326 0.000346 0.000364 0.000381 0.000396 0.000410 0.000423 0.000433 0.000442 0.000449 0.000453 0.000455 0.000456 0.000454 0.000452 0.000449 0.000446 0.000442 0.000437 0.000431 0.000425 0.000416 0.000406 0.000394 0.000381 0.000366 0.000350 0.000333 0.000314 0.000295 0.000275 0.000255 0.000234 0.000214 0.000194 0.000176 0.000158 0.000142 0.000127 0.000114 0.000101 0.000090 0.000080 0.000070 0.000062 0.000054 0.000047 0.000041 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000033 0.000039 0.000046 0.000054 0.000064 0.000074 0.000085 0.000097 0.000111 0.000125 0.000139 0.000155 0.000171 0.000188 0.000207 0.000226 0.000247 0.000270 0.000294 0.000319 0.000344 0.000369 0.000394 0.000418 0.000441 0.000462 0.000482 0.000500 0.000516 0.000530 0.000542 0.000551 0.000557 0.000561 0.000562 0.000561 0.000558 0.000555 0.000551 0.000546 0.000540 0.000532 0.000523 0.000511 0.000498 0.000482 0.000465 0.000445 0.000425 0.000403 0.000381 0.000357 0.000332 0.000308 0.000283 0.000259 0.000235 0.000213 0.000192 0.000173 0.000155 0.000138 0.000123 0.000110 0.000097 0.000086 0.000076 0.000066 0.000058 0.000050 0.000044 0.000038 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000022 0.000025 0.000029 0.000035 0.000041 0.000048 0.000056 0.000066 0.000077 0.000089 0.000103 0.000117 0.000133 0.000149 0.000167 0.000185 0.000204 0.000224 0.000246 0.000270 0.000295 0.000322 0.000350 0.000380 0.000410 0.000441 0.000471 0.000500 0.000528 0.000555 0.000580 0.000603 0.000624 0.000643 0.000658 0.000670 0.000679 0.000684 0.000686 0.000685 0.000683 0.000679 0.000674 0.000667 0.000659 0.000649 0.000636 0.000621 0.000603 0.000582 0.000560 0.000535 0.000510 0.000483 0.000455 0.000426 0.000397 0.000367 0.000338 0.000309 0.000282 0.000256 0.000231 0.000208 0.000186 0.000167 0.000149 0.000132 0.000118 0.000104 0.000092 0.000081 0.000071 0.000062 0.000054 0.000047 0.000040 0.000035 0.000030 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000031 0.000036 0.000042 0.000049 0.000058 0.000068 0.000079 0.000092 0.000107 0.000123 0.000140 0.000158 0.000177 0.000197 0.000218 0.000240 0.000264 0.000289 0.000317 0.000346 0.000378 0.000411 0.000446 0.000482 0.000519 0.000556 0.000591 0.000626 0.000659 0.000690 0.000720 0.000746 0.000770 0.000791 0.000807 0.000819 0.000826 0.000830 0.000830 0.000828 0.000823 0.000817 0.000809 0.000798 0.000784 0.000766 0.000746 0.000722 0.000695 0.000666 0.000636 0.000604 0.000571 0.000537 0.000502 0.000468 0.000433 0.000398 0.000365 0.000333 0.000303 0.000274 0.000247 0.000222 0.000199 0.000178 0.000159 0.000141 0.000126 0.000111 0.000098 0.000086 0.000075 0.000065 0.000057 0.000049 0.000042 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000017 0.000019 0.000023 0.000027 0.000031 0.000037 0.000043 0.000051 0.000060 0.000070 0.000082 0.000095 0.000110 0.000127 0.000145 0.000165 0.000186 0.000208 0.000230 0.000254 0.000280 0.000306 0.000335 0.000367 0.000400 0.000437 0.000476 0.000517 0.000559 0.000603 0.000647 0.000690 0.000732 0.000773 0.000812 0.000849 0.000883 0.000913 0.000940 0.000961 0.000978 0.000989 0.000995 0.000997 0.000995 0.000989 0.000981 0.000970 0.000955 0.000936 0.000913 0.000885 0.000854 0.000820 0.000783 0.000745 0.000705 0.000665 0.000625 0.000584 0.000543 0.000503 0.000463 0.000425 0.000388 0.000354 0.000321 0.000290 0.000262 0.000235 0.000211 0.000189 0.000168 0.000150 0.000133 0.000117 0.000103 0.000090 0.000079 0.000068 0.000059 0.000051 0.000044 0.000037 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000027 0.000032 0.000038 0.000044 0.000052 0.000061 0.000072 0.000084 0.000098 0.000114 0.000131 0.000150 0.000171 0.000193 0.000217 0.000241 0.000266 0.000293 0.000321 0.000351 0.000383 0.000418 0.000456 0.000497 0.000541 0.000589 0.000638 0.000690 0.000742 0.000794 0.000845 0.000895 0.000943 0.000989 0.001032 0.001071 0.001105 0.001134 0.001156 0.001172 0.001181 0.001185 0.001184 0.001178 0.001167 0.001152 0.001132 0.001106 0.001075 0.001039 0.000999 0.000955 0.000908 0.000861 0.000813 0.000764 0.000716 0.000669 0.000621 0.000575 0.000530 0.000487 0.000446 0.000407 0.000371 0.000336 0.000304 0.000274 0.000247 0.000221 0.000198 0.000177 0.000157 0.000139 0.000122 0.000107 0.000094 0.000081 0.000071 0.000061 0.000052 0.000044 0.000038 0.000032 0.000026 0.000022 0.000018 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000027 0.000032 0.000038 0.000045 0.000053 0.000062 0.000073 0.000086 0.000100 0.000116 0.000134 0.000154 0.000176 0.000200 0.000224 0.000250 0.000276 0.000304 0.000333 0.000363 0.000395 0.000430 0.000468 0.000509 0.000555 0.000605 0.000658 0.000715 0.000775 0.000836 0.000898 0.000960 0.001021 0.001081 0.001138 0.001192 0.001241 0.001286 0.001323 0.001353 0.001375 0.001389 0.001396 0.001396 0.001388 0.001375 0.001355 0.001327 0.001293 0.001252 0.001205 0.001152 0.001097 0.001039 0.000980 0.000922 0.000864 0.000808 0.000753 0.000699 0.000647 0.000597 0.000549 0.000504 0.000462 0.000422 0.000384 0.000349 0.000316 0.000286 0.000257 0.000231 0.000206 0.000184 0.000163 0.000144 0.000127 0.000111 0.000096 0.000084 0.000072 0.000062 0.000053 0.000044 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000032 0.000038 0.000045 0.000053 0.000063 0.000074 0.000087 0.000102 0.000118 0.000137 0.000158 0.000180 0.000205 0.000231 0.000257 0.000285 0.000313 0.000342 0.000372 0.000404 0.000437 0.000473 0.000513 0.000558 0.000607 0.000661 0.000721 0.000785 0.000853 0.000924 0.000997 0.001071 0.001146 0.001219 0.001290 0.001358 0.001421 0.001478 0.001527 0.001567 0.001597 0.001618 0.001628 0.001629 0.001621 0.001603 0.001576 0.001539 0.001494 0.001440 0.001378 0.001312 0.001242 0.001170 0.001098 0.001028 0.000960 0.000894 0.000831 0.000771 0.000713 0.000659 0.000608 0.000560 0.000515 0.000473 0.000433 0.000395 0.000360 0.000326 0.000295 0.000266 0.000239 0.000213 0.000190 0.000168 0.000148 0.000130 0.000113 0.000098 0.000085 0.000073 0.000062 0.000052 0.000044 0.000036 0.000030 0.000025 0.000020 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000026 0.000031 0.000037 0.000044 0.000053 0.000062 0.000074 0.000087 0.000102 0.000119 0.000138 0.000160 0.000183 0.000209 0.000235 0.000263 0.000292 0.000321 0.000350 0.000380 0.000410 0.000441 0.000474 0.000511 0.000551 0.000596 0.000647 0.000705 0.000769 0.000839 0.000916 0.000997 0.001083 0.001171 0.001261 0.001351 0.001439 0.001524 0.001604 0.001677 0.001741 0.001794 0.001835 0.001864 0.001879 0.001882 0.001872 0.001848 0.001812 0.001764 0.001704 0.001634 0.001555 0.001471 0.001383 0.001295 0.001208 0.001124 0.001044 0.000968 0.000898 0.000831 0.000769 0.000711 0.000658 0.000609 0.000563 0.000520 0.000479 0.000440 0.000403 0.000368 0.000335 0.000303 0.000273 0.000245 0.000219 0.000195 0.000172 0.000151 0.000132 0.000115 0.000099 0.000085 0.000072 0.000061 0.000051 0.000043 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000036 0.000043 0.000051 0.000061 0.000073 0.000086 0.000102 0.000119 0.000139 0.000161 0.000185 0.000211 0.000239 0.000268 0.000298 0.000328 0.000357 0.000386 0.000415 0.000443 0.000473 0.000503 0.000537 0.000575 0.000619 0.000669 0.000727 0.000794 0.000870 0.000954 0.001046 0.001145 0.001249 0.001357 0.001466 0.001576 0.001682 0.001784 0.001877 0.001960 0.002030 0.002085 0.002124 0.002146 0.002150 0.002137 0.002107 0.002059 0.001995 0.001917 0.001827 0.001727 0.001621 0.001512 0.001404 0.001299 0.001200 0.001107 0.001022 0.000943 0.000872 0.000807 0.000748 0.000694 0.000646 0.000601 0.000559 0.000520 0.000482 0.000446 0.000410 0.000375 0.000342 0.000310 0.000280 0.000251 0.000224 0.000198 0.000175 0.000153 0.000133 0.000115 0.000099 0.000084 0.000071 0.000060 0.000050 0.000041 0.000034 0.000028 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000010 0.000013 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000042 0.000050 0.000060 0.000071 0.000085 0.000100 0.000118 0.000138 0.000161 0.000186 0.000213 0.000242 0.000272 0.000303 0.000334 0.000364 0.000393 0.000420 0.000445 0.000470 0.000494 0.000520 0.000548 0.000580 0.000618 0.000664 0.000720 0.000787 0.000865 0.000956 0.001058 0.001171 0.001292 0.001421 0.001554 0.001688 0.001821 0.001949 0.002069 0.002176 0.002267 0.002340 0.002392 0.002422 0.002428 0.002412 0.002371 0.002309 0.002225 0.002124 0.002008 0.001882 0.001750 0.001616 0.001485 0.001360 0.001244 0.001138 0.001042 0.000957 0.000882 0.000817 0.000759 0.000709 0.000664 0.000624 0.000588 0.000553 0.000518 0.000484 0.000450 0.000416 0.000382 0.000349 0.000316 0.000285 0.000255 0.000227 0.000201 0.000177 0.000154 0.000133 0.000115 0.000098 0.000082 0.000069 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000034 0.000041 0.000048 0.000058 0.000069 0.000082 0.000098 0.000116 0.000136 0.000159 0.000185 0.000213 0.000243 0.000275 0.000308 0.000340 0.000371 0.000400 0.000426 0.000449 0.000469 0.000487 0.000503 0.000518 0.000536 0.000558 0.000586 0.000623 0.000672 0.000735 0.000814 0.000908 0.001019 0.001145 0.001286 0.001437 0.001597 0.001762 0.001928 0.002089 0.002240 0.002377 0.002495 0.002590 0.002659 0.002699 0.002708 0.002686 0.002633 0.002551 0.002443 0.002313 0.002166 0.002008 0.001844 0.001681 0.001524 0.001376 0.001242 0.001121 0.001017 0.000927 0.000851 0.000788 0.000736 0.000693 0.000657 0.000627 0.000599 0.000572 0.000545 0.000517 0.000487 0.000455 0.000422 0.000389 0.000355 0.000322 0.000290 0.000259 0.000230 0.000203 0.000177 0.000154 0.000132 0.000113 0.000095 0.000080 0.000066 0.000055 0.000045 0.000036 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000018 0.000022 0.000027 0.000032 0.000039 0.000047 0.000056 0.000067 0.000080 0.000095 0.000113 0.000134 0.000157 0.000184 0.000213 0.000244 0.000277 0.000312 0.000346 0.000378 0.000408 0.000435 0.000456 0.000473 0.000484 0.000490 0.000493 0.000494 0.000496 0.000501 0.000513 0.000535 0.000572 0.000626 0.000699 0.000795 0.000912 0.001052 0.001211 0.001389 0.001580 0.001781 0.001985 0.002186 0.002378 0.002553 0.002704 0.002827 0.002916 0.002967 0.002979 0.002950 0.002880 0.002774 0.002634 0.002468 0.002283 0.002086 0.001885 0.001687 0.001500 0.001328 0.001174 0.001040 0.000928 0.000836 0.000764 0.000708 0.000667 0.000637 0.000617 0.000601 0.000588 0.000575 0.000559 0.000541 0.000518 0.000492 0.000462 0.000430 0.000396 0.000362 0.000328 0.000295 0.000263 0.000232 0.000204 0.000177 0.000152 0.000130 0.000109 0.000091 0.000076 0.000063 0.000051 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000030 0.000036 0.000044 0.000053 0.000064 0.000077 0.000092 0.000110 0.000131 0.000154 0.000181 0.000211 0.000244 0.000279 0.000315 0.000352 0.000387 0.000419 0.000447 0.000468 0.000482 0.000489 0.000486 0.000477 0.000461 0.000441 0.000419 0.000401 0.000389 0.000389 0.000406 0.000444 0.000507 0.000598 0.000719 0.000869 0.001049 0.001255 0.001482 0.001724 0.001975 0.002225 0.002465 0.002686 0.002879 0.003037 0.003150 0.003216 0.003229 0.003190 0.003099 0.002961 0.002783 0.002572 0.002339 0.002095 0.001850 0.001613 0.001392 0.001192 0.001019 0.000874 0.000757 0.000668 0.000605 0.000563 0.000540 0.000532 0.000533 0.000540 0.000549 0.000556 0.000558 0.000554 0.000542 0.000525 0.000501 0.000472 0.000440 0.000406 0.000370 0.000335 0.000299 0.000266 0.000233 0.000203 0.000174 0.000149 0.000125 0.000105 0.000087 0.000072 0.000058 0.000048 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000028 0.000034 0.000041 0.000050 0.000061 0.000074 0.000089 0.000106 0.000127 0.000151 0.000178 0.000209 0.000243 0.000280 0.000319 0.000358 0.000397 0.000432 0.000463 0.000486 0.000500 0.000504 0.000495 0.000475 0.000443 0.000401 0.000352 0.000300 0.000248 0.000204 0.000172 0.000160 0.000173 0.000218 0.000299 0.000418 0.000578 0.000777 0.001012 0.001279 0.001570 0.001875 0.002183 0.002483 0.002761 0.003006 0.003205 0.003349 0.003431 0.003446 0.003393 0.003275 0.003098 0.002870 0.002604 0.002314 0.002014 0.001716 0.001433 0.001173 0.000945 0.000753 0.000599 0.000483 0.000404 0.000357 0.000339 0.000344 0.000366 0.000399 0.000438 0.000477 0.000511 0.000537 0.000553 0.000559 0.000553 0.000539 0.000516 0.000487 0.000453 0.000417 0.000379 0.000341 0.000303 0.000267 0.000232 0.000200 0.000170 0.000144 0.000120 0.000099 0.000082 0.000067 0.000054 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000057 0.000070 0.000085 0.000102 0.000123 0.000147 0.000175 0.000206 0.000241 0.000280 0.000322 0.000364 0.000407 0.000447 0.000482 0.000510 0.000527 0.000531 0.000520 0.000492 0.000448 0.000387 0.000311 0.000224 0.000130 0.000035 -0.000054 -0.000129 -0.000181 -0.000203 -0.000186 -0.000124 -0.000012 0.000152 0.000369 0.000636 0.000947 0.001293 0.001662 0.002041 0.002412 0.002760 0.003066 0.003317 0.003498 0.003599 0.003615 0.003545 0.003392 0.003165 0.002877 0.002544 0.002184 0.001816 0.001456 0.001119 0.000818 0.000560 0.000351 0.000193 0.000085 0.000023 0.000004 0.000020 0.000064 0.000129 0.000205 0.000287 0.000366 0.000436 0.000495 0.000538 0.000566 0.000578 0.000576 0.000561 0.000537 0.000505 0.000469 0.000429 0.000387 0.000346 0.000305 0.000266 0.000229 0.000195 0.000164 0.000137 0.000113 0.000093 0.000076 0.000061 0.000049 0.000040 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000043 0.000053 0.000065 0.000080 0.000097 0.000118 0.000142 0.000170 0.000202 0.000239 0.000279 0.000323 0.000370 0.000417 0.000463 0.000505 0.000539 0.000562 0.000570 0.000561 0.000531 0.000479 0.000404 0.000305 0.000186 0.000051 -0.000097 -0.000248 -0.000394 -0.000525 -0.000631 -0.000701 -0.000723 -0.000691 -0.000595 -0.000432 -0.000200 0.000099 0.000458 0.000868 0.001312 0.001774 0.002232 0.002663 0.003045 0.003358 0.003583 0.003708 0.003725 0.003632 0.003436 0.003148 0.002785 0.002370 0.001925 0.001476 0.001043 0.000646 0.000298 0.000010 -0.000213 -0.000369 -0.000461 -0.000493 -0.000472 -0.000408 -0.000310 -0.000189 -0.000055 0.000082 0.000212 0.000330 0.000430 0.000509 0.000565 0.000599 0.000613 0.000610 0.000593 0.000565 0.000528 0.000486 0.000441 0.000395 0.000349 0.000304 0.000262 0.000223 0.000188 0.000157 0.000129 0.000106 0.000086 0.000070 0.000056 0.000045 0.000036 0.000028 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000019 0.000024 0.000031 0.000038 0.000048 0.000060 0.000074 0.000091 0.000112 0.000136 0.000164 0.000197 0.000235 0.000277 0.000324 0.000374 0.000427 0.000479 0.000528 0.000571 0.000603 0.000620 0.000618 0.000592 0.000540 0.000457 0.000343 0.000199 0.000026 -0.000170 -0.000384 -0.000605 -0.000824 -0.001028 -0.001203 -0.001336 -0.001414 -0.001423 -0.001354 -0.001200 -0.000956 -0.000625 -0.000212 0.000269 0.000801 0.001361 0.001921 0.002453 0.002927 0.003316 0.003595 0.003748 0.003765 0.003645 0.003395 0.003031 0.002578 0.002063 0.001516 0.000970 0.000452 -0.000015 -0.000414 -0.000733 -0.000965 -0.001111 -0.001175 -0.001163 -0.001086 -0.000957 -0.000789 -0.000595 -0.000388 -0.000182 0.000014 0.000191 0.000342 0.000465 0.000556 0.000619 0.000654 0.000665 0.000657 0.000633 0.000597 0.000553 0.000504 0.000452 0.000400 0.000349 0.000301 0.000256 0.000215 0.000179 0.000148 0.000121 0.000098 0.000079 0.000064 0.000051 0.000040 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000022 0.000027 0.000034 0.000043 0.000054 0.000068 0.000085 0.000105 0.000129 0.000157 0.000190 0.000229 0.000273 0.000322 0.000376 0.000434 0.000493 0.000552 0.000605 0.000649 0.000678 0.000688 0.000673 0.000628 0.000547 0.000428 0.000269 0.000069 -0.000169 -0.000439 -0.000733 -0.001041 -0.001350 -0.001645 -0.001909 -0.002124 -0.002273 -0.002341 -0.002311 -0.002175 -0.001925 -0.001561 -0.001091 -0.000528 0.000106 0.000782 0.001466 0.002119 0.002704 0.003184 0.003529 0.003716 0.003733 0.003578 0.003263 0.002808 0.002244 0.001608 0.000940 0.000279 -0.000340 -0.000888 -0.001343 -0.001691 -0.001928 -0.002054 -0.002075 -0.002003 -0.001852 -0.001638 -0.001380 -0.001094 -0.000797 -0.000504 -0.000228 0.000020 0.000234 0.000409 0.000544 0.000640 0.000701 0.000729 0.000732 0.000713 0.000678 0.000632 0.000578 0.000519 0.000460 0.000401 0.000346 0.000294 0.000247 0.000205 0.000169 0.000138 0.000112 0.000090 0.000072 0.000057 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000049 0.000061 0.000077 0.000097 0.000120 0.000148 0.000182 0.000221 0.000266 0.000317 0.000375 0.000438 0.000504 0.000572 0.000637 0.000695 0.000741 0.000768 0.000770 0.000740 0.000672 0.000559 0.000398 0.000184 -0.000081 -0.000395 -0.000752 -0.001143 -0.001556 -0.001974 -0.002381 -0.002755 -0.003074 -0.003316 -0.003459 -0.003485 -0.003378 -0.003128 -0.002732 -0.002198 -0.001540 -0.000787 0.000026 0.000856 0.001655 0.002373 0.002963 0.003387 0.003616 0.003633 0.003437 0.003042 0.002476 0.001779 0.000998 0.000184 -0.000613 -0.001350 -0.001990 -0.002507 -0.002885 -0.003120 -0.003213 -0.003176 -0.003024 -0.002778 -0.002458 -0.002087 -0.001688 -0.001281 -0.000884 -0.000513 -0.000179 0.000109 0.000346 0.000532 0.000668 0.000758 0.000808 0.000823 0.000810 0.000775 0.000725 0.000665 0.000599 0.000530 0.000463 0.000398 0.000338 0.000283 0.000235 0.000193 0.000157 0.000127 0.000102 0.000081 0.000064 0.000051 0.000040 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000043 0.000055 0.000070 0.000088 0.000111 0.000138 0.000171 0.000210 0.000256 0.000309 0.000370 0.000437 0.000510 0.000587 0.000665 0.000738 0.000802 0.000851 0.000876 0.000869 0.000823 0.000730 0.000581 0.000372 0.000097 -0.000243 -0.000645 -0.001104 -0.001609 -0.002145 -0.002695 -0.003236 -0.003744 -0.004191 -0.004549 -0.004791 -0.004889 -0.004824 -0.004580 -0.004152 -0.003546 -0.002781 -0.001888 -0.000912 0.000092 0.001064 0.001942 0.002666 0.003186 0.003465 0.003482 0.003236 0.002746 0.002047 0.001190 0.000235 -0.000753 -0.001713 -0.002587 -0.003334 -0.003919 -0.004327 -0.004552 -0.004600 -0.004487 -0.004234 -0.003868 -0.003417 -0.002910 -0.002375 -0.001837 -0.001317 -0.000834 -0.000400 -0.000026 0.000284 0.000528 0.000710 0.000833 0.000906 0.000934 0.000927 0.000892 0.000837 0.000769 0.000693 0.000614 0.000535 0.000459 0.000389 0.000325 0.000269 0.000220 0.000179 0.000144 0.000115 0.000092 0.000072 0.000057 0.000044 0.000035 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000038 0.000049 0.000062 0.000079 0.000101 0.000127 0.000159 0.000197 0.000243 0.000297 0.000360 0.000431 0.000510 0.000595 0.000685 0.000774 0.000858 0.000931 0.000983 0.001007 0.000993 0.000931 0.000810 0.000622 0.000360 0.000017 -0.000407 -0.000910 -0.001485 -0.002121 -0.002801 -0.003505 -0.004206 -0.004874 -0.005476 -0.005976 -0.006339 -0.006529 -0.006519 -0.006288 -0.005826 -0.005139 -0.004248 -0.003192 -0.002024 -0.000813 0.000367 0.001435 0.002319 0.002953 0.003292 0.003309 0.003004 0.002399 0.001541 0.000493 -0.000669 -0.001864 -0.003014 -0.004051 -0.004920 -0.005584 -0.006021 -0.006229 -0.006218 -0.006008 -0.005631 -0.005119 -0.004511 -0.003842 -0.003147 -0.002455 -0.001793 -0.001180 -0.000633 -0.000161 0.000231 0.000541 0.000773 0.000934 0.001030 0.001072 0.001070 0.001034 0.000972 0.000893 0.000805 0.000712 0.000619 0.000531 0.000449 0.000374 0.000309 0.000252 0.000204 0.000164 0.000131 0.000104 0.000082 0.000064 0.000050 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000043 0.000055 0.000071 0.000091 0.000115 0.000146 0.000183 0.000228 0.000282 0.000345 0.000419 0.000502 0.000595 0.000695 0.000800 0.000904 0.001001 0.001084 0.001144 0.001169 0.001149 0.001070 0.000922 0.000693 0.000373 -0.000043 -0.000560 -0.001175 -0.001880 -0.002665 -0.003510 -0.004391 -0.005278 -0.006135 -0.006920 -0.007590 -0.008098 -0.008400 -0.008459 -0.008246 -0.007748 -0.006968 -0.005930 -0.004681 -0.003287 -0.001831 -0.000406 0.000889 0.001961 0.002732 0.003141 0.003158 0.002782 0.002041 0.000993 -0.000281 -0.001688 -0.003127 -0.004502 -0.005729 -0.006740 -0.007492 -0.007961 -0.008145 -0.008059 -0.007734 -0.007207 -0.006523 -0.005730 -0.004872 -0.003991 -0.003122 -0.002297 -0.001538 -0.000862 -0.000281 0.000200 0.000582 0.000869 0.001068 0.001190 0.001245 0.001246 0.001205 0.001134 0.001041 0.000937 0.000828 0.000719 0.000615 0.000518 0.000431 0.000355 0.000289 0.000233 0.000186 0.000148 0.000117 0.000092 0.000072 0.000056 0.000043 0.000033 0.000026 0.000020 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000049 0.000063 0.000081 0.000103 0.000132 0.000167 0.000211 0.000263 0.000326 0.000401 0.000487 0.000585 0.000694 0.000811 0.000934 0.001056 0.001171 0.001269 0.001339 0.001368 0.001344 0.001252 0.001077 0.000805 0.000426 -0.000070 -0.000686 -0.001422 -0.002272 -0.003222 -0.004253 -0.005335 -0.006435 -0.007509 -0.008506 -0.009373 -0.010051 -0.010486 -0.010627 -0.010437 -0.009896 -0.009008 -0.007798 -0.006323 -0.004663 -0.002919 -0.001207 0.000353 0.001648 0.002577 0.003070 0.003087 0.002626 0.001724 0.000453 -0.001088 -0.002782 -0.004507 -0.006145 -0.007592 -0.008770 -0.009623 -0.010127 -0.010282 -0.010108 -0.009645 -0.008944 -0.008061 -0.007055 -0.005980 -0.004887 -0.003819 -0.002810 -0.001888 -0.001072 -0.000372 0.000207 0.000666 0.001009 0.001248 0.001394 0.001460 0.001461 0.001412 0.001327 0.001217 0.001093 0.000963 0.000835 0.000712 0.000599 0.000497 0.000407 0.000331 0.000266 0.000212 0.000168 0.000132 0.000104 0.000081 0.000062 0.000048 0.000037 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000042 0.000055 0.000071 0.000092 0.000118 0.000151 0.000192 0.000243 0.000304 0.000378 0.000465 0.000566 0.000681 0.000809 0.000947 0.001092 0.001236 0.001372 0.001489 0.001574 0.001613 0.001589 0.001486 0.001286 0.000974 0.000534 -0.000043 -0.000765 -0.001632 -0.002638 -0.003769 -0.005004 -0.006311 -0.007649 -0.008967 -0.010206 -0.011297 -0.012170 -0.012755 -0.012990 -0.012825 -0.012234 -0.011218 -0.009808 -0.008070 -0.006100 -0.004022 -0.001975 -0.000106 0.001446 0.002559 0.003147 0.003162 0.002602 0.001513 -0.000018 -0.001869 -0.003898 -0.005955 -0.007898 -0.009602 -0.010971 -0.011943 -0.012488 -0.012608 -0.012334 -0.011716 -0.010816 -0.009706 -0.008458 -0.007139 -0.005809 -0.004518 -0.003309 -0.002209 -0.001239 -0.000412 0.000269 0.000807 0.001208 0.001485 0.001652 0.001725 0.001722 0.001660 0.001556 0.001424 0.001275 0.001121 0.000969 0.000825 0.000692 0.000572 0.000468 0.000379 0.000304 0.000242 0.000191 0.000150 0.000117 0.000091 0.000070 0.000054 0.000041 0.000031 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000048 0.000062 0.000081 0.000104 0.000135 0.000173 0.000220 0.000279 0.000351 0.000436 0.000538 0.000656 0.000791 0.000941 0.001104 0.001275 0.001446 0.001609 0.001751 0.001858 0.001911 0.001894 0.001785 0.001565 0.001214 0.000716 0.000056 -0.000775 -0.001778 -0.002949 -0.004275 -0.005732 -0.007284 -0.008885 -0.010474 -0.011980 -0.013321 -0.014411 -0.015163 -0.015500 -0.015360 -0.014709 -0.013543 -0.011901 -0.009859 -0.007532 -0.005069 -0.002638 -0.000415 0.001430 0.002754 0.003449 0.003460 0.002784 0.001479 -0.000351 -0.002558 -0.004971 -0.007409 -0.009703 -0.011702 -0.013293 -0.014403 -0.014997 -0.015082 -0.014697 -0.013904 -0.012783 -0.011421 -0.009904 -0.008314 -0.006724 -0.005191 -0.003763 -0.002472 -0.001340 -0.000380 0.000407 0.001024 0.001481 0.001792 0.001975 0.002050 0.002037 0.001956 0.001827 0.001666 0.001488 0.001305 0.001125 0.000954 0.000798 0.000659 0.000538 0.000434 0.000347 0.000275 0.000217 0.000170 0.000132 0.000102 0.000078 0.000060 0.000046 0.000035 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000031 0.000041 0.000053 0.000070 0.000091 0.000118 0.000153 0.000197 0.000252 0.000320 0.000403 0.000503 0.000621 0.000759 0.000917 0.001093 0.001284 0.001487 0.001691 0.001887 0.002061 0.002196 0.002272 0.002268 0.002160 0.001926 0.001543 0.000990 0.000249 -0.000690 -0.001833 -0.003176 -0.004707 -0.006399 -0.008214 -0.010097 -0.011980 -0.013777 -0.015390 -0.016716 -0.017649 -0.018095 -0.017978 -0.017252 -0.015914 -0.014006 -0.011617 -0.008884 -0.005985 -0.003119 -0.000497 0.001679 0.003238 0.004053 0.004057 0.003250 0.001698 -0.000471 -0.003081 -0.005929 -0.008800 -0.011491 -0.013827 -0.015672 -0.016940 -0.017594 -0.017645 -0.017141 -0.016159 -0.014796 -0.013157 -0.011348 -0.009465 -0.007592 -0.005799 -0.004138 -0.002646 -0.001347 -0.000251 0.000641 0.001334 0.001842 0.002182 0.002374 0.002443 0.002412 0.002305 0.002143 0.001948 0.001734 0.001515 0.001302 0.001102 0.000920 0.000757 0.000616 0.000496 0.000396 0.000313 0.000246 0.000192 0.000149 0.000114 0.000088 0.000067 0.000050 0.000038 0.000029 0.000022 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000035 0.000046 0.000060 0.000078 0.000103 0.000134 0.000174 0.000224 0.000288 0.000366 0.000462 0.000577 0.000715 0.000875 0.001059 0.001265 0.001491 0.001730 0.001973 0.002210 0.002424 0.002595 0.002703 0.002721 0.002625 0.002386 0.001978 0.001376 0.000561 -0.000483 -0.001765 -0.003283 -0.005024 -0.006961 -0.009052 -0.011235 -0.013429 -0.015535 -0.017439 -0.019016 -0.020141 -0.020700 -0.020600 -0.019786 -0.018251 -0.016042 -0.013264 -0.010078 -0.006691 -0.003341 -0.000276 0.002267 0.004085 0.005031 0.005025 0.004068 0.002241 -0.000306 -0.003366 -0.006699 -0.010053 -0.013189 -0.015901 -0.018032 -0.019482 -0.020209 -0.020229 -0.019599 -0.018415 -0.016793 -0.014859 -0.012736 -0.010540 -0.008369 -0.006301 -0.004398 -0.002699 -0.001229 0.000002 0.000994 0.001757 0.002308 0.002668 0.002861 0.002914 0.002855 0.002713 0.002511 0.002272 0.002015 0.001755 0.001504 0.001270 0.001057 0.000868 0.000705 0.000566 0.000451 0.000356 0.000279 0.000217 0.000167 0.000128 0.000098 0.000074 0.000056 0.000042 0.000031 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000039 0.000051 0.000067 0.000088 0.000115 0.000151 0.000196 0.000254 0.000327 0.000417 0.000527 0.000660 0.000819 0.001005 0.001219 0.001459 0.001724 0.002006 0.002296 0.002581 0.002843 0.003062 0.003211 0.003263 0.003189 0.002956 0.002535 0.001896 0.001016 -0.000127 -0.001543 -0.003233 -0.005185 -0.007372 -0.009746 -0.012238 -0.014756 -0.017186 -0.019394 -0.021233 -0.022557 -0.023229 -0.023140 -0.022224 -0.020468 -0.017926 -0.014720 -0.011037 -0.007118 -0.003239 0.000310 0.003253 0.005353 0.006438 0.006419 0.005298 0.003168 0.000206 -0.003347 -0.007211 -0.011093 -0.014717 -0.017844 -0.020292 -0.021946 -0.022760 -0.022752 -0.021994 -0.020599 -0.018705 -0.016459 -0.014008 -0.011484 -0.009002 -0.006652 -0.004501 -0.002594 -0.000956 0.000403 0.001488 0.002312 0.002895 0.003262 0.003443 0.003470 0.003373 0.003184 0.002932 0.002642 0.002334 0.002027 0.001731 0.001457 0.001210 0.000992 0.000804 0.000645 0.000512 0.000403 0.000315 0.000244 0.000188 0.000144 0.000109 0.000082 0.000062 0.000046 0.000034 0.000025 0.000019 0.000014 0.000011 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000043 0.000056 0.000074 0.000098 0.000129 0.000169 0.000221 0.000287 0.000369 0.000472 0.000599 0.000752 0.000934 0.001149 0.001396 0.001676 0.001985 0.002317 0.002661 0.003003 0.003324 0.003600 0.003803 0.003902 0.003863 0.003651 0.003231 0.002569 0.001635 0.000407 -0.001132 -0.002986 -0.005145 -0.007579 -0.010238 -0.013044 -0.015893 -0.018654 -0.021173 -0.023281 -0.024807 -0.025592 -0.025508 -0.024476 -0.022479 -0.019578 -0.015912 -0.011695 -0.007205 -0.002760 0.001306 0.004675 0.007074 0.008308 0.008273 0.006973 0.004518 0.001111 -0.002971 -0.007405 -0.011856 -0.016005 -0.019579 -0.022369 -0.024246 -0.025158 -0.025127 -0.024240 -0.022629 -0.020453 -0.017886 -0.015096 -0.012236 -0.009438 -0.006802 -0.004406 -0.002295 -0.000498 0.000981 0.002146 0.003016 0.003616 0.003977 0.004132 0.004117 0.003970 0.003723 0.003410 0.003059 0.002693 0.002330 0.001985 0.001666 0.001380 0.001129 0.000913 0.000731 0.000579 0.000455 0.000355 0.000275 0.000211 0.000161 0.000121 0.000091 0.000068 0.000050 0.000037 0.000027 0.000020 0.000015 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000047 0.000062 0.000082 0.000109 0.000144 0.000189 0.000247 0.000321 0.000415 0.000532 0.000676 0.000851 0.001060 0.001306 0.001591 0.001915 0.002274 0.002662 0.003068 0.003477 0.003867 0.004212 0.004482 0.004642 0.004655 0.004480 0.004078 0.003410 0.002441 0.001144 -0.000504 -0.002508 -0.004862 -0.007535 -0.010472 -0.013589 -0.016768 -0.019861 -0.022693 -0.025072 -0.026801 -0.027698 -0.027614 -0.026457 -0.024206 -0.020927 -0.016779 -0.012003 -0.006915 -0.001879 0.002727 0.006540 0.009252 0.010639 0.010586 0.009098 0.006301 0.002426 -0.002210 -0.007242 -0.012288 -0.016988 -0.021031 -0.024183 -0.026296 -0.027313 -0.027264 -0.026247 -0.024416 -0.021955 -0.019062 -0.015931 -0.012735 -0.009621 -0.006706 -0.004071 -0.001769 0.000176 0.001757 0.002985 0.003884 0.004484 0.004820 0.004933 0.004862 0.004649 0.004332 0.003948 0.003525 0.003092 0.002666 0.002264 0.001896 0.001566 0.001278 0.001032 0.000824 0.000652 0.000512 0.000398 0.000307 0.000235 0.000178 0.000134 0.000100 0.000074 0.000055 0.000040 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000030 0.000039 0.000052 0.000069 0.000091 0.000121 0.000159 0.000210 0.000275 0.000359 0.000464 0.000596 0.000759 0.000957 0.001195 0.001476 0.001802 0.002175 0.002590 0.003041 0.003518 0.004002 0.004472 0.004899 0.005250 0.005487 0.005568 0.005449 0.005085 0.004432 0.003450 0.002104 0.000370 -0.001766 -0.004297 -0.007193 -0.010395 -0.013812 -0.017313 -0.020733 -0.023875 -0.026523 -0.028454 -0.029461 -0.029375 -0.028089 -0.025579 -0.021917 -0.017278 -0.011934 -0.006239 -0.000600 0.004555 0.008820 0.011849 0.013392 0.013319 0.011638 0.008491 0.004138 -0.001064 -0.006706 -0.012360 -0.017621 -0.022142 -0.025662 -0.028015 -0.029140 -0.029072 -0.027926 -0.025875 -0.023129 -0.019913 -0.016444 -0.012918 -0.009500 -0.006318 -0.003460 -0.000983 0.001088 0.002751 0.004021 0.004927 0.005505 0.005798 0.005849 0.005706 0.005412 0.005012 0.004543 0.004040 0.003530 0.003035 0.002570 0.002146 0.001769 0.001441 0.001160 0.000925 0.000731 0.000572 0.000444 0.000342 0.000261 0.000197 0.000148 0.000110 0.000081 0.000060 0.000043 0.000032 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000032 0.000043 0.000057 0.000076 0.000100 0.000133 0.000176 0.000232 0.000305 0.000398 0.000516 0.000663 0.000846 0.001070 0.001338 0.001657 0.002029 0.002455 0.002931 0.003453 0.004007 0.004576 0.005137 0.005659 0.006106 0.006436 0.006604 0.006561 0.006257 0.005643 0.004672 0.003304 0.001507 -0.000734 -0.003417 -0.006513 -0.009960 -0.013658 -0.017466 -0.021201 -0.024645 -0.027557 -0.029687 -0.030805 -0.030720 -0.029312 -0.026550 -0.022512 -0.017392 -0.011489 -0.005196 0.001036 0.006733 0.011444 0.014786 0.016482 0.016389 0.014516 0.011021 0.006196 0.000432 -0.005813 -0.012066 -0.017879 -0.022870 -0.026749 -0.029335 -0.030562 -0.030472 -0.029194 -0.026924 -0.023898 -0.020367 -0.016572 -0.012732 -0.009027 -0.005598 -0.002541 0.000086 0.002258 0.003977 0.005263 0.006151 0.006684 0.006911 0.006881 0.006647 0.006257 0.005760 0.005195 0.004601 0.004006 0.003433 0.002899 0.002415 0.001986 0.001614 0.001298 0.001032 0.000814 0.000635 0.000492 0.000378 0.000287 0.000217 0.000162 0.000120 0.000088 0.000065 0.000047 0.000034 0.000025 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000026 0.000035 0.000047 0.000062 0.000083 0.000110 0.000146 0.000193 0.000255 0.000335 0.000438 0.000569 0.000734 0.000938 0.001188 0.001490 0.001849 0.002269 0.002752 0.003295 0.003893 0.004532 0.005196 0.005858 0.006486 0.007043 0.007483 0.007757 0.007811 0.007591 0.007041 0.006109 0.004748 0.002921 0.000605 -0.002200 -0.005467 -0.009130 -0.013085 -0.017178 -0.021209 -0.024942 -0.028109 -0.030437 -0.031670 -0.031596 -0.030081 -0.027089 -0.022702 -0.017130 -0.010701 -0.003842 0.002953 0.009165 0.014301 0.017941 0.019782 0.019669 0.017612 0.013785 0.008507 0.002209 -0.004610 -0.011431 -0.017767 -0.023198 -0.027409 -0.030206 -0.031519 -0.031396 -0.029982 -0.027496 -0.024198 -0.020364 -0.016262 -0.012131 -0.008166 -0.004519 -0.001293 0.001453 0.003695 0.005439 0.006712 0.007555 0.008017 0.008154 0.008023 0.007680 0.007178 0.006570 0.005898 0.005203 0.004515 0.003858 0.003249 0.002700 0.002216 0.001797 0.001442 0.001145 0.000900 0.000701 0.000542 0.000415 0.000315 0.000237 0.000177 0.000130 0.000096 0.000070 0.000051 0.000037 0.000027 0.000019 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000038 0.000050 0.000067 0.000090 0.000119 0.000159 0.000211 0.000279 0.000367 0.000480 0.000624 0.000806 0.001032 0.001310 0.001647 0.002048 0.002519 0.003063 0.003677 0.004356 0.005087 0.005852 0.006625 0.007372 0.008052 0.008617 0.009015 0.009188 0.009076 0.008618 0.007755 0.006433 0.004609 0.002254 -0.000637 -0.004038 -0.007883 -0.012062 -0.016411 -0.020716 -0.024720 -0.028133 -0.030658 -0.032014 -0.031970 -0.030378 -0.027193 -0.022504 -0.016534 -0.009634 -0.002265 0.005039 0.011718 0.017241 0.021152 0.023125 0.022993 0.020767 0.016636 0.010945 0.004160 -0.003179 -0.010513 -0.017315 -0.023134 -0.027633 -0.030602 -0.031972 -0.031797 -0.030239 -0.027538 -0.023978 -0.019861 -0.015477 -0.011083 -0.006892 -0.003063 0.000295 0.003123 0.005399 0.007134 0.008361 0.009129 0.009494 0.009518 0.009264 0.008794 0.008165 0.007433 0.006644 0.005839 0.005050 0.004303 0.003616 0.002998 0.002455 0.001987 0.001591 0.001260 0.000989 0.000769 0.000592 0.000452 0.000342 0.000257 0.000191 0.000141 0.000103 0.000075 0.000054 0.000039 0.000028 0.000021 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000040 0.000054 0.000072 0.000097 0.000129 0.000172 0.000228 0.000302 0.000398 0.000522 0.000680 0.000880 0.001129 0.001435 0.001808 0.002253 0.002777 0.003383 0.004071 0.004835 0.005664 0.006537 0.007428 0.008303 0.009118 0.009823 0.010363 0.010675 0.010694 0.010356 0.009592 0.008344 0.006560 0.004205 0.001269 -0.002226 -0.006213 -0.010579 -0.015150 -0.019701 -0.023955 -0.027605 -0.030327 -0.031822 -0.031837 -0.030208 -0.026888 -0.021963 -0.015669 -0.008379 -0.000583 0.007153 0.014231 0.020084 0.024228 0.026314 0.026164 0.023791 0.019397 0.013351 0.006149 -0.001632 -0.009397 -0.016584 -0.022716 -0.027435 -0.030522 -0.031907 -0.031654 -0.029938 -0.027022 -0.023212 -0.018834 -0.014197 -0.009577 -0.005199 -0.001230 0.002218 0.005085 0.007355 0.009044 0.010192 0.010854 0.011095 0.010984 0.010587 0.009973 0.009204 0.008336 0.007420 0.006498 0.005603 0.004762 0.003992 0.003303 0.002699 0.002180 0.001742 0.001377 0.001078 0.000836 0.000643 0.000490 0.000370 0.000277 0.000206 0.000151 0.000111 0.000080 0.000058 0.000042 0.000030 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000024 0.000032 0.000043 0.000058 0.000077 0.000104 0.000139 0.000185 0.000246 0.000326 0.000430 0.000564 0.000736 0.000953 0.001225 0.001561 0.001969 0.002459 0.003037 0.003707 0.004471 0.005323 0.006251 0.007237 0.008252 0.009262 0.010222 0.011079 0.011775 0.012245 0.012419 0.012225 0.011592 0.010452 0.008745 0.006432 0.003494 -0.000049 -0.004135 -0.008644 -0.013400 -0.018165 -0.022649 -0.026524 -0.029449 -0.031102 -0.031214 -0.029606 -0.026221 -0.021148 -0.014629 -0.007054 0.001065 0.009131 0.016519 0.022631 0.026957 0.029131 0.028965 0.026475 0.021871 0.015545 0.008018 -0.000103 -0.008192 -0.015659 -0.022006 -0.026858 -0.029992 -0.031338 -0.030969 -0.029079 -0.025945 -0.021898 -0.017282 -0.012427 -0.007622 -0.003102 0.000961 0.004452 0.007315 0.009537 0.011142 0.012176 0.012703 0.012794 0.012524 0.011968 0.011196 0.010274 0.009262 0.008213 0.007168 0.006164 0.005225 0.004370 0.003609 0.002943 0.002373 0.001892 0.001493 0.001167 0.000903 0.000693 0.000526 0.000397 0.000296 0.000220 0.000161 0.000118 0.000085 0.000062 0.000044 0.000032 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000034 0.000045 0.000061 0.000082 0.000110 0.000148 0.000197 0.000262 0.000348 0.000460 0.000605 0.000790 0.001025 0.001320 0.001684 0.002128 0.002662 0.003293 0.004028 0.004867 0.005807 0.006837 0.007937 0.009080 0.010229 0.011340 0.012358 0.013223 0.013866 0.014213 0.014189 0.013714 0.012714 0.011124 0.008893 0.005999 0.002453 -0.001683 -0.006291 -0.011190 -0.016136 -0.020826 -0.024917 -0.028052 -0.029890 -0.030145 -0.028625 -0.025264 -0.020147 -0.013521 -0.005787 0.002528 0.010805 0.018395 0.024678 0.029126 0.031358 0.031180 0.028606 0.023859 0.017343 0.009602 0.001265 -0.007020 -0.014642 -0.021085 -0.025967 -0.029062 -0.030304 -0.029776 -0.027686 -0.024332 -0.020060 -0.015234 -0.010197 -0.005251 -0.000636 0.003470 0.006956 0.009769 0.011901 0.013383 0.014271 0.014635 0.014553 0.014107 0.013376 0.012435 0.011352 0.010190 0.009003 0.007834 0.006718 0.005682 0.004742 0.003908 0.003182 0.002561 0.002038 0.001605 0.001252 0.000967 0.000740 0.000561 0.000422 0.000315 0.000233 0.000171 0.000125 0.000090 0.000065 0.000047 0.000034 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000047 0.000064 0.000086 0.000116 0.000156 0.000208 0.000278 0.000369 0.000488 0.000643 0.000842 0.001094 0.001410 0.001802 0.002280 0.002856 0.003539 0.004336 0.005250 0.006276 0.007405 0.008618 0.009888 0.011179 0.012444 0.013629 0.014670 0.015497 0.016034 0.016198 0.015907 0.015078 0.013639 0.011531 0.008724 0.005223 0.001085 -0.003576 -0.008576 -0.013668 -0.018539 -0.022838 -0.026191 -0.028244 -0.028695 -0.027339 -0.024100 -0.019058 -0.012459 -0.004707 0.003659 0.012010 0.019682 0.026039 0.030540 0.032796 0.032608 0.029991 0.025174 0.018572 0.010742 0.002328 -0.006007 -0.013640 -0.020047 -0.024843 -0.027802 -0.028866 -0.028131 -0.025816 -0.022235 -0.017753 -0.012744 -0.007564 -0.002521 0.002138 0.006238 0.009671 0.012387 0.014388 0.015713 0.016425 0.016601 0.016328 0.015691 0.014775 0.013657 0.012409 0.011095 0.009769 0.008476 0.007251 0.006120 0.005097 0.004193 0.003408 0.002738 0.002176 0.001710 0.001331 0.001026 0.000784 0.000593 0.000445 0.000331 0.000245 0.000179 0.000131 0.000095 0.000068 0.000049 0.000035 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000027 0.000036 0.000049 0.000066 0.000090 0.000121 0.000163 0.000218 0.000291 0.000388 0.000514 0.000678 0.000889 0.001157 0.001493 0.001910 0.002421 0.003036 0.003768 0.004623 0.005606 0.006714 0.007938 0.009261 0.010655 0.012084 0.013502 0.014854 0.016074 0.017092 0.017828 0.018196 0.018108 0.017476 0.016219 0.014271 0.011593 0.008183 0.004089 -0.000577 -0.005636 -0.010837 -0.015866 -0.020361 -0.023942 -0.026241 -0.026943 -0.025832 -0.022821 -0.017980 -0.011550 -0.003933 0.004331 0.012609 0.020231 0.026556 0.031037 0.033281 0.033086 0.030471 0.025664 0.019087 0.011303 0.002962 -0.005266 -0.012758 -0.018988 -0.023573 -0.026295 -0.027105 -0.026110 -0.023545 -0.019734 -0.015055 -0.009892 -0.004609 0.000483 0.005138 0.009183 0.012514 0.015093 0.016926 0.018063 0.018573 0.018544 0.018065 0.017228 0.016121 0.014825 0.013413 0.011949 0.010489 0.009077 0.007747 0.006524 0.005425 0.004455 0.003614 0.002899 0.002300 0.001805 0.001403 0.001079 0.000823 0.000621 0.000466 0.000346 0.000255 0.000187 0.000136 0.000098 0.000071 0.000051 0.000037 0.000026 0.000019 0.000014 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000028 0.000037 0.000050 0.000068 0.000093 0.000125 0.000169 0.000226 0.000303 0.000404 0.000537 0.000709 0.000930 0.001212 0.001566 0.002006 0.002544 0.003195 0.003970 0.004878 0.005924 0.007107 0.008419 0.009843 0.011353 0.012914 0.014478 0.015992 0.017390 0.018599 0.019538 0.020119 0.020247 0.019831 0.018782 0.017025 0.014513 0.011235 0.007230 0.002604 -0.002470 -0.007743 -0.012902 -0.017583 -0.021398 -0.023971 -0.024979 -0.024192 -0.021513 -0.017000 -0.010883 -0.003556 0.004449 0.012503 0.019942 0.026126 0.030512 0.032707 0.032510 0.029940 0.025227 0.018789 0.011190 0.003076 -0.004888 -0.012083 -0.017993 -0.022244 -0.024629 -0.025111 -0.023808 -0.020968 -0.016926 -0.012068 -0.006783 -0.001438 0.003657 0.008260 0.012203 0.015392 0.017794 0.019429 0.020353 0.020644 0.020396 0.019704 0.018666 0.017370 0.015900 0.014329 0.012723 0.011137 0.009613 0.008187 0.006882 0.005712 0.004683 0.003794 0.003039 0.002407 0.001886 0.001463 0.001124 0.000855 0.000645 0.000482 0.000358 0.000263 0.000193 0.000140 0.000101 0.000073 0.000052 0.000038 0.000027 0.000019 0.000014 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000038 0.000051 0.000070 0.000095 0.000128 0.000173 0.000233 0.000312 0.000417 0.000554 0.000733 0.000963 0.001256 0.001625 0.002083 0.002646 0.003326 0.004138 0.005091 0.006191 0.007439 0.008828 0.010342 0.011956 0.013636 0.015336 0.017001 0.018568 0.019962 0.021102 0.021895 0.022247 0.022058 0.021234 0.019693 0.017378 0.014268 0.010395 0.005851 0.000805 -0.004504 -0.009764 -0.014613 -0.018663 -0.021532 -0.022892 -0.022502 -0.020251 -0.016185 -0.010519 -0.003631 0.003962 0.011647 0.018773 0.024711 0.028928 0.031038 0.030844 0.028364 0.023824 0.017639 0.010359 0.002620 -0.004926 -0.011678 -0.017132 -0.020933 -0.022888 -0.022975 -0.021325 -0.018194 -0.013926 -0.008910 -0.003538 0.001828 0.006880 0.011385 0.015185 0.018193 0.020389 0.021801 0.022495 0.022557 0.022085 0.021183 0.019947 0.018471 0.016837 0.015121 0.013386 0.011686 0.010065 0.008555 0.007178 0.005948 0.004869 0.003939 0.003150 0.002491 0.001950 0.001510 0.001158 0.000880 0.000662 0.000494 0.000366 0.000269 0.000196 0.000143 0.000103 0.000074 0.000053 0.000038 0.000027 0.000020 0.000014 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000038 0.000052 0.000070 0.000096 0.000130 0.000175 0.000236 0.000318 0.000425 0.000566 0.000750 0.000987 0.001288 0.001668 0.002140 0.002720 0.003424 0.004263 0.005251 0.006395 0.007695 0.009146 0.010734 0.012436 0.014217 0.016036 0.017836 0.019557 0.021122 0.022451 0.023451 0.024023 0.024064 0.023475 0.022167 0.020072 0.017162 0.013455 0.009034 0.004057 -0.001247 -0.006574 -0.011569 -0.015845 -0.019023 -0.020767 -0.020830 -0.019089 -0.015575 -0.010481 -0.004166 0.002877 0.010060 0.016751 0.022347 0.026327 0.028319 0.028132 0.025783 0.021494 0.015663 0.008827 0.001600 -0.005391 -0.011565 -0.016446 -0.019697 -0.021147 -0.020787 -0.018762 -0.015336 -0.010856 -0.005711 -0.000289 0.005053 0.010019 0.014385 0.018003 0.020800 0.022766 0.023941 0.024396 0.024228 0.023538 0.022434 0.021015 0.019374 0.017595 0.015752 0.013906 0.012112 0.010410 0.008831 0.007398 0.006120 0.005003 0.004041 0.003228 0.002549 0.001992 0.001541 0.001180 0.000895 0.000673 0.000501 0.000370 0.000272 0.000198 0.000143 0.000103 0.000074 0.000053 0.000038 0.000027 0.000019 0.000014 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000038 0.000052 0.000070 0.000096 0.000130 0.000176 0.000238 0.000320 0.000429 0.000573 0.000759 0.000999 0.001306 0.001692 0.002172 0.002764 0.003481 0.004339 0.005350 0.006523 0.007859 0.009355 0.010998 0.012767 0.014628 0.016541 0.018454 0.020305 0.022021 0.023521 0.024711 0.025492 0.025757 0.025403 0.024334 0.022475 0.019787 0.016278 0.012018 0.007150 0.001894 -0.003462 -0.008570 -0.013053 -0.016533 -0.018677 -0.019230 -0.018058 -0.015175 -0.010752 -0.005121 0.001257 0.007823 0.013978 0.019146 0.022831 0.024677 0.024502 0.022321 0.018347 0.012962 0.006677 0.000076 -0.006242 -0.011732 -0.015944 -0.018570 -0.019460 -0.018623 -0.016214 -0.012504 -0.007838 -0.002601 0.002827 0.008101 0.012937 0.017124 0.020529 0.023092 0.024815 0.025745 0.025964 0.025574 0.024681 0.023393 0.021812 0.020031 0.018131 0.016185 0.014254 0.012388 0.010627 0.009000 0.007527 0.006218 0.005076 0.004095 0.003266 0.002576 0.002011 0.001553 0.001188 0.000899 0.000675 0.000502 0.000370 0.000271 0.000197 0.000143 0.000103 0.000074 0.000053 0.000038 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000038 0.000051 0.000069 0.000095 0.000129 0.000175 0.000237 0.000319 0.000428 0.000572 0.000759 0.001000 0.001307 0.001694 0.002177 0.002771 0.003494 0.004359 0.005380 0.006565 0.007920 0.009440 0.011114 0.012923 0.014837 0.016817 0.018813 0.020765 0.022603 0.024246 0.025602 0.026570 0.027043 0.026914 0.026083 0.024467 0.022018 0.018732 0.014667 0.009950 0.004786 -0.000552 -0.005730 -0.010384 -0.014144 -0.016678 -0.017732 -0.017160 -0.014957 -0.011273 -0.006404 -0.000780 0.005082 0.010620 0.015294 0.018638 0.020316 0.020156 0.018174 0.014569 0.009700 0.004049 -0.001835 -0.007395 -0.012120 -0.015600 -0.017556 -0.017861 -0.016543 -0.013764 -0.009798 -0.004987 0.000294 0.005678 0.010835 0.015498 0.019472 0.022639 0.024953 0.026426 0.027115 0.027110 0.026516 0.025442 0.023999 0.022286 0.020395 0.018406 0.016389 0.014401 0.012492 0.010698 0.009046 0.007555 0.006232 0.005080 0.004093 0.003261 0.002569 0.002002 0.001545 0.001180 0.000892 0.000669 0.000496 0.000366 0.000267 0.000194 0.000140 0.000100 0.000072 0.000051 0.000036 0.000026 0.000019 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000027 0.000037 0.000050 0.000068 0.000093 0.000126 0.000172 0.000233 0.000314 0.000422 0.000564 0.000749 0.000987 0.001291 0.001674 0.002152 0.002741 0.003457 0.004317 0.005332 0.006513 0.007865 0.009385 0.011065 0.012886 0.014821 0.016833 0.018877 0.020894 0.022818 0.024568 0.026056 0.027182 0.027838 0.027915 0.027311 0.025937 0.023735 0.020693 0.016853 0.012329 0.007306 0.002041 -0.003152 -0.007923 -0.011917 -0.014809 -0.016343 -0.016368 -0.014861 -0.011945 -0.007884 -0.003066 0.002034 0.006903 0.011037 0.014008 0.015502 0.015361 0.013599 0.010400 0.006098 0.001139 -0.003972 -0.008720 -0.012641 -0.015360 -0.016634 -0.016362 -0.014586 -0.011477 -0.007305 -0.002406 0.002860 0.008143 0.013132 0.017580 0.021309 0.024218 0.026274 0.027500 0.027962 0.027754 0.026983 0.025762 0.024197 0.022389 0.020426 0.018386 0.016333 0.014324 0.012403 0.010605 0.008955 0.007469 0.006154 0.005010 0.004031 0.003207 0.002524 0.001965 0.001514 0.001155 0.000873 0.000653 0.000484 0.000356 0.000260 0.000188 0.000135 0.000097 0.000069 0.000049 0.000035 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000048 0.000065 0.000089 0.000122 0.000166 0.000226 0.000305 0.000410 0.000549 0.000729 0.000960 0.001256 0.001629 0.002095 0.002670 0.003369 0.004209 0.005202 0.006360 0.007686 0.009181 0.010837 0.012638 0.014559 0.016566 0.018617 0.020657 0.022623 0.024439 0.026018 0.027263 0.028068 0.028324 0.027927 0.026785 0.024834 0.022050 0.018465 0.014175 0.009348 0.004218 -0.000921 -0.005739 -0.009898 -0.013085 -0.015049 -0.015633 -0.014799 -0.012644 -0.009397 -0.005401 -0.001084 0.003089 0.006661 0.009242 0.010545 0.010425 0.008896 0.006124 0.002414 -0.001827 -0.006141 -0.010062 -0.013172 -0.015142 -0.015761 -0.014953 -0.012774 -0.009399 -0.005095 -0.000181 0.004998 0.010116 0.014883 0.019073 0.022530 0.025167 0.026964 0.027954 0.028210 0.027828 0.026916 0.025587 0.023944 0.022085 0.020094 0.018043 0.015996 0.014004 0.012106 0.010337 0.008717 0.007261 0.005975 0.004859 0.003906 0.003104 0.002440 0.001897 0.001460 0.001113 0.000840 0.000628 0.000465 0.000341 0.000248 0.000180 0.000129 0.000092 0.000065 0.000046 0.000033 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000033 0.000045 0.000062 0.000085 0.000116 0.000159 0.000216 0.000292 0.000393 0.000525 0.000698 0.000919 0.001202 0.001560 0.002006 0.002556 0.003227 0.004033 0.004987 0.006101 0.007379 0.008822 0.010423 0.012169 0.014037 0.015998 0.018012 0.020030 0.021990 0.023823 0.025446 0.026764 0.027677 0.028077 0.027860 0.026933 0.025229 0.022716 0.019412 0.015399 0.010825 0.005901 0.000898 -0.003879 -0.008113 -0.011507 -0.013819 -0.014889 -0.014668 -0.013227 -0.010760 -0.007566 -0.004022 -0.000541 0.002469 0.004658 0.005769 0.005672 0.004378 0.002037 -0.001078 -0.004605 -0.008131 -0.011246 -0.013581 -0.014849 -0.014875 -0.013605 -0.011109 -0.007560 -0.003214 0.001624 0.006635 0.011515 0.016003 0.019894 0.023052 0.025407 0.026950 0.027723 0.027801 0.027281 0.026272 0.024880 0.023208 0.021346 0.019374 0.017361 0.015362 0.013427 0.011591 0.009884 0.008325 0.006927 0.005694 0.004625 0.003714 0.002948 0.002315 0.001798 0.001383 0.001053 0.000794 0.000593 0.000438 0.000321 0.000234 0.000168 0.000121 0.000086 0.000061 0.000043 0.000030 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000031 0.000042 0.000058 0.000080 0.000109 0.000149 0.000203 0.000275 0.000370 0.000494 0.000656 0.000864 0.001130 0.001465 0.001884 0.002400 0.003031 0.003788 0.004686 0.005735 0.006941 0.008304 0.009819 0.011475 0.013252 0.015124 0.017055 0.018999 0.020903 0.022700 0.024313 0.025655 0.026628 0.027130 0.027061 0.026330 0.024864 0.022628 0.019631 0.015938 0.011678 0.007038 0.002263 -0.002371 -0.006570 -0.010059 -0.012608 -0.014060 -0.014358 -0.013550 -0.011795 -0.009348 -0.006534 -0.003716 -0.001247 0.000563 0.001488 0.001413 0.000348 -0.001574 -0.004116 -0.006957 -0.009739 -0.012103 -0.013731 -0.014380 -0.013907 -0.012281 -0.009577 -0.005967 -0.001691 0.002969 0.007720 0.012286 0.016434 0.019984 0.022820 0.024888 0.026188 0.026766 0.026700 0.026085 0.025025 0.023622 0.021972 0.020159 0.018257 0.016329 0.014426 0.012589 0.010854 0.009244 0.007778 0.006465 0.005309 0.004308 0.003455 0.002740 0.002149 0.001668 0.001281 0.000975 0.000734 0.000548 0.000405 0.000296 0.000215 0.000155 0.000111 0.000078 0.000055 0.000039 0.000027 0.000019 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000039 0.000054 0.000074 0.000101 0.000138 0.000187 0.000253 0.000340 0.000455 0.000603 0.000794 0.001038 0.001345 0.001729 0.002203 0.002780 0.003476 0.004301 0.005265 0.006374 0.007630 0.009028 0.010559 0.012206 0.013946 0.015746 0.017568 0.019361 0.021067 0.022616 0.023927 0.024910 0.025471 0.025513 0.024950 0.023711 0.021758 0.019090 0.015760 0.011876 0.007603 0.003155 -0.001220 -0.005260 -0.008713 -0.011367 -0.013074 -0.013769 -0.013482 -0.012341 -0.010558 -0.008407 -0.006197 -0.004232 -0.002777 -0.002027 -0.002081 -0.002930 -0.004462 -0.006469 -0.008680 -0.010786 -0.012481 -0.013500 -0.013640 -0.012790 -0.010935 -0.008156 -0.004613 -0.000530 0.003839 0.008231 0.012403 0.016151 0.019319 0.021812 0.023589 0.024659 0.025069 0.024896 0.024231 0.023171 0.021810 0.020236 0.018526 0.016746 0.014952 0.013189 0.011494 0.009898 0.008420 0.007077 0.005876 0.004821 0.003908 0.003131 0.002480 0.001943 0.001507 0.001156 0.000879 0.000661 0.000493 0.000364 0.000266 0.000193 0.000139 0.000099 0.000070 0.000049 0.000034 0.000024 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000049 0.000067 0.000091 0.000124 0.000168 0.000228 0.000306 0.000408 0.000540 0.000710 0.000927 0.001201 0.001543 0.001965 0.002479 0.003099 0.003834 0.004694 0.005685 0.006808 0.008059 0.009431 0.010910 0.012475 0.014099 0.015748 0.017380 0.018941 0.020370 0.021596 0.022537 0.023110 0.023225 0.022803 0.021777 0.020108 0.017791 0.014865 0.011421 0.007599 0.003581 -0.000416 -0.004164 -0.007439 -0.010052 -0.011867 -0.012818 -0.012922 -0.012276 -0.011052 -0.009478 -0.007807 -0.006295 -0.005163 -0.004572 -0.004608 -0.005262 -0.006439 -0.007968 -0.009619 -0.011136 -0.012268 -0.012795 -0.012556 -0.011467 -0.009527 -0.006815 -0.003480 0.000281 0.004242 0.008176 0.011873 0.015160 0.017907 0.020038 0.021524 0.022378 0.022649 0.022408 0.021739 0.020729 0.019464 0.018020 0.016465 0.014857 0.013244 0.011666 0.010154 0.008733 0.007421 0.006231 0.005168 0.004236 0.003430 0.002745 0.002172 0.001700 0.001317 0.001009 0.000766 0.000576 0.000429 0.000317 0.000231 0.000168 0.000120 0.000085 0.000060 0.000042 0.000029 0.000020 0.000014 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000023 0.000031 0.000043 0.000058 0.000080 0.000108 0.000147 0.000198 0.000265 0.000353 0.000468 0.000614 0.000800 0.001035 0.001328 0.001690 0.002131 0.002663 0.003294 0.004032 0.004883 0.005848 0.006925 0.008107 0.009383 0.010734 0.012140 0.013570 0.014990 0.016354 0.017611 0.018700 0.019550 0.020088 0.020239 0.019930 0.019102 0.017719 0.015771 0.013290 0.010346 0.007055 0.003569 0.000070 -0.003251 -0.006203 -0.008625 -0.010396 -0.011454 -0.011807 -0.011526 -0.010748 -0.009653 -0.008444 -0.007327 -0.006479 -0.006032 -0.006053 -0.006536 -0.007403 -0.008515 -0.009688 -0.010716 -0.011398 -0.011561 -0.011081 -0.009899 -0.008022 -0.005524 -0.002536 0.000772 0.004210 0.007588 0.010733 0.013502 0.015792 0.017544 0.018738 0.019393 0.019553 0.019281 0.018653 0.017742 0.016622 0.015358 0.014008 0.012620 0.011233 0.009881 0.008590 0.007379 0.006263 0.005252 0.004351 0.003562 0.002881 0.002303 0.001820 0.001423 0.001100 0.000842 0.000638 0.000479 0.000356 0.000263 0.000192 0.000139 0.000099 0.000070 0.000049 0.000034 0.000023 0.000016 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000036 0.000049 0.000067 0.000091 0.000123 0.000165 0.000220 0.000293 0.000386 0.000506 0.000658 0.000850 0.001088 0.001383 0.001742 0.002174 0.002688 0.003289 0.003982 0.004768 0.005646 0.006610 0.007650 0.008754 0.009902 0.011073 0.012237 0.013359 0.014396 0.015300 0.016013 0.016477 0.016627 0.016404 0.015761 0.014663 0.013102 0.011100 0.008712 0.006029 0.003170 0.000280 -0.002486 -0.004978 -0.007062 -0.008641 -0.009662 -0.010124 -0.010081 -0.009635 -0.008920 -0.008094 -0.007312 -0.006711 -0.006390 -0.006400 -0.006737 -0.007340 -0.008101 -0.008879 -0.009517 -0.009865 -0.009791 -0.009207 -0.008072 -0.006400 -0.004256 -0.001748 0.000987 0.003796 0.006529 0.009050 0.011250 0.013050 0.014408 0.015313 0.015783 0.015857 0.015590 0.015041 0.014273 0.013344 0.012306 0.011205 0.010078 0.008957 0.007868 0.006830 0.005858 0.004965 0.004158 0.003440 0.002812 0.002271 0.001812 0.001430 0.001115 0.000860 0.000657 0.000497 0.000372 0.000276 0.000203 0.000148 0.000107 0.000076 0.000054 0.000037 0.000026 0.000017 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000029 0.000039 0.000053 0.000072 0.000096 0.000129 0.000171 0.000227 0.000298 0.000389 0.000504 0.000648 0.000828 0.001049 0.001318 0.001643 0.002028 0.002478 0.002997 0.003587 0.004245 0.004967 0.005746 0.006573 0.007432 0.008309 0.009180 0.010021 0.010799 0.011478 0.012016 0.012369 0.012488 0.012330 0.011858 0.011045 0.009885 0.008393 0.006609 0.004599 0.002451 0.000270 -0.001831 -0.003739 -0.005357 -0.006613 -0.007465 -0.007912 -0.007991 -0.007771 -0.007349 -0.006833 -0.006332 -0.005942 -0.005733 -0.005738 -0.005953 -0.006333 -0.006804 -0.007265 -0.007606 -0.007723 -0.007527 -0.006960 -0.005999 -0.004658 -0.002990 -0.001077 0.000980 0.003069 0.005080 0.006918 0.008505 0.009788 0.010740 0.011357 0.011655 0.011666 0.011432 0.010998 0.010409 0.009708 0.008933 0.008117 0.007287 0.006464 0.005667 0.004910 0.004203 0.003555 0.002970 0.002452 0.001999 0.001610 0.001282 0.001008 0.000783 0.000602 0.000458 0.000345 0.000257 0.000190 0.000139 0.000101 0.000072 0.000051 0.000036 0.000025 0.000016 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000029 0.000038 0.000051 0.000068 0.000090 0.000119 0.000157 0.000204 0.000264 0.000340 0.000434 0.000551 0.000695 0.000869 0.001078 0.001326 0.001616 0.001949 0.002328 0.002750 0.003212 0.003710 0.004238 0.004785 0.005341 0.005892 0.006422 0.006910 0.007334 0.007668 0.007881 0.007947 0.007835 0.007524 0.006996 0.006249 0.005292 0.004150 0.002865 0.001493 0.000099 -0.001246 -0.002473 -0.003522 -0.004347 -0.004927 -0.005258 -0.005365 -0.005288 -0.005085 -0.004821 -0.004558 -0.004352 -0.004242 -0.004246 -0.004360 -0.004555 -0.004786 -0.004993 -0.005112 -0.005084 -0.004859 -0.004407 -0.003719 -0.002809 -0.001713 -0.000484 0.000813 0.002111 0.003342 0.004450 0.005391 0.006137 0.006674 0.007005 0.007142 0.007107 0.006927 0.006632 0.006249 0.005805 0.005322 0.004818 0.004310 0.003810 0.003328 0.002872 0.002448 0.002061 0.001714 0.001407 0.001141 0.000913 0.000722 0.000563 0.000434 0.000330 0.000248 0.000184 0.000135 0.000099 0.000071 0.000051 0.000036 0.000025 0.000017 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000030 0.000039 0.000051 0.000065 0.000084 0.000107 0.000135 0.000170 0.000213 0.000265 0.000327 0.000403 0.000492 0.000597 0.000720 0.000860 0.001018 0.001193 0.001384 0.001588 0.001802 0.002021 0.002240 0.002453 0.002653 0.002833 0.002982 0.003091 0.003148 0.003144 0.003068 0.002911 0.002669 0.002342 0.001936 0.001463 0.000939 0.000388 -0.000166 -0.000694 -0.001174 -0.001583 -0.001908 -0.002143 -0.002291 -0.002362 -0.002372 -0.002341 -0.002289 -0.002235 -0.002195 -0.002177 -0.002185 -0.002212 -0.002247 -0.002274 -0.002272 -0.002221 -0.002106 -0.001915 -0.001643 -0.001294 -0.000880 -0.000419 0.000067 0.000552 0.001013 0.001426 0.001776 0.002051 0.002247 0.002365 0.002410 0.002392 0.002321 0.002210 0.002070 0.001911 0.001740 0.001565 0.001391 0.001221 0.001058 0.000904 0.000762 0.000632 0.000517 0.000416 0.000328 0.000255 0.000194 0.000144 0.000104 0.000073 0.000049 0.000032 0.000019 0.000010 0.000005 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000008 0.000004 -0.000002 -0.000012 -0.000026 -0.000045 -0.000070 -0.000103 -0.000142 -0.000191 -0.000248 -0.000314 -0.000390 -0.000475 -0.000571 -0.000677 -0.000793 -0.000918 -0.001050 -0.001186 -0.001324 -0.001457 -0.001581 -0.001686 -0.001766 -0.001812 -0.001816 -0.001772 -0.001673 -0.001519 -0.001312 -0.001058 -0.000767 -0.000456 -0.000141 0.000157 0.000419 0.000626 0.000766 0.000831 0.000823 0.000751 0.000631 0.000486 0.000342 0.000223 0.000149 0.000134 0.000184 0.000295 0.000456 0.000646 0.000843 0.001020 0.001151 0.001214 0.001196 0.001087 0.000889 0.000609 0.000263 -0.000130 -0.000547 -0.000966 -0.001363 -0.001722 -0.002025 -0.002264 -0.002435 -0.002537 -0.002574 -0.002554 -0.002485 -0.002377 -0.002238 -0.002079 -0.001906 -0.001727 -0.001547 -0.001371 -0.001202 -0.001043 -0.000896 -0.000761 -0.000640 -0.000532 -0.000439 -0.000358 -0.000291 -0.000234 -0.000187 -0.000148 -0.000116 -0.000090 -0.000069 -0.000053 -0.000040 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000013 -0.000020 -0.000030 -0.000044 -0.000064 -0.000090 -0.000126 -0.000173 -0.000235 -0.000314 -0.000415 -0.000540 -0.000693 -0.000877 -0.001095 -0.001348 -0.001637 -0.001962 -0.002323 -0.002716 -0.003139 -0.003587 -0.004052 -0.004525 -0.004995 -0.005445 -0.005857 -0.006208 -0.006474 -0.006626 -0.006639 -0.006488 -0.006155 -0.005631 -0.004918 -0.004032 -0.003002 -0.001875 -0.000704 0.000447 0.001513 0.002436 0.003165 0.003669 0.003937 0.003980 0.003835 0.003554 0.003204 0.002855 0.002569 0.002399 0.002373 0.002499 0.002757 0.003107 0.003490 0.003840 0.004087 0.004168 0.004036 0.003665 0.003049 0.002206 0.001177 0.000014 -0.001219 -0.002456 -0.003634 -0.004698 -0.005604 -0.006326 -0.006849 -0.007173 -0.007310 -0.007279 -0.007105 -0.006813 -0.006433 -0.005987 -0.005499 -0.004990 -0.004474 -0.003966 -0.003477 -0.003014 -0.002584 -0.002191 -0.001837 -0.001523 -0.001250 -0.001015 -0.000816 -0.000650 -0.000514 -0.000402 -0.000312 -0.000241 -0.000184 -0.000139 -0.000104 -0.000078 -0.000058 -0.000043 -0.000032 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000011 -0.000016 -0.000024 -0.000034 -0.000049 -0.000070 -0.000097 -0.000135 -0.000185 -0.000252 -0.000339 -0.000451 -0.000594 -0.000774 -0.000996 -0.001266 -0.001590 -0.001973 -0.002416 -0.002921 -0.003489 -0.004115 -0.004796 -0.005525 -0.006292 -0.007084 -0.007884 -0.008671 -0.009418 -0.010093 -0.010657 -0.011068 -0.011280 -0.011250 -0.010937 -0.010314 -0.009368 -0.008105 -0.006555 -0.004774 -0.002840 -0.000846 0.001098 0.002887 0.004420 0.005619 0.006436 0.006855 0.006903 0.006641 0.006161 0.005573 0.004992 0.004522 0.004244 0.004205 0.004411 0.004830 0.005390 0.005996 0.006535 0.006894 0.006973 0.006698 0.006028 0.004959 0.003528 0.001800 -0.000132 -0.002163 -0.004183 -0.006092 -0.007800 -0.009242 -0.010376 -0.011182 -0.011666 -0.011847 -0.011761 -0.011447 -0.010951 -0.010316 -0.009582 -0.008784 -0.007954 -0.007117 -0.006296 -0.005506 -0.004761 -0.004070 -0.003441 -0.002876 -0.002377 -0.001943 -0.001572 -0.001259 -0.000998 -0.000785 -0.000611 -0.000472 -0.000361 -0.000274 -0.000206 -0.000154 -0.000114 -0.000085 -0.000062 -0.000046 -0.000034 -0.000026 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000027 -0.000038 -0.000054 -0.000077 -0.000107 -0.000148 -0.000203 -0.000276 -0.000372 -0.000497 -0.000657 -0.000860 -0.001115 -0.001429 -0.001811 -0.002267 -0.002805 -0.003428 -0.004138 -0.004934 -0.005811 -0.006763 -0.007778 -0.008843 -0.009939 -0.011042 -0.012120 -0.013137 -0.014048 -0.014798 -0.015330 -0.015581 -0.015491 -0.015008 -0.014093 -0.012731 -0.010937 -0.008754 -0.006263 -0.003574 -0.000823 0.001842 0.004271 0.006329 0.007910 0.008950 0.009436 0.009407 0.008956 0.008213 0.007334 0.006479 0.005795 0.005393 0.005338 0.005637 0.006240 0.007050 0.007929 0.008719 0.009263 0.009421 0.009089 0.008211 0.006781 0.004849 0.002509 -0.000114 -0.002874 -0.005620 -0.008213 -0.010532 -0.012488 -0.014023 -0.015113 -0.015764 -0.016006 -0.015886 -0.015459 -0.014786 -0.013925 -0.012930 -0.011850 -0.010726 -0.009594 -0.008481 -0.007412 -0.006404 -0.005469 -0.004618 -0.003855 -0.003182 -0.002598 -0.002098 -0.001677 -0.001328 -0.001041 -0.000809 -0.000623 -0.000476 -0.000360 -0.000271 -0.000202 -0.000150 -0.000110 -0.000081 -0.000060 -0.000044 -0.000033 -0.000025 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000036 -0.000052 -0.000073 -0.000102 -0.000142 -0.000195 -0.000266 -0.000360 -0.000483 -0.000643 -0.000848 -0.001108 -0.001432 -0.001831 -0.002315 -0.002895 -0.003576 -0.004364 -0.005262 -0.006266 -0.007372 -0.008570 -0.009846 -0.011181 -0.012549 -0.013921 -0.015256 -0.016507 -0.017616 -0.018518 -0.019138 -0.019400 -0.019228 -0.018561 -0.017352 -0.015588 -0.013287 -0.010514 -0.007371 -0.004002 -0.000581 0.002704 0.005664 0.008131 0.009975 0.011122 0.011560 0.011350 0.010614 0.009524 0.008284 0.007102 0.006167 0.005622 0.005549 0.005956 0.006779 0.007890 0.009109 0.010233 0.011057 0.011400 0.011126 0.010157 0.008487 0.006174 0.003332 0.000121 -0.003276 -0.006671 -0.009886 -0.012772 -0.015212 -0.017135 -0.018509 -0.019340 -0.019664 -0.019537 -0.019030 -0.018216 -0.017166 -0.015949 -0.014624 -0.013241 -0.011846 -0.010474 -0.009153 -0.007907 -0.006751 -0.005699 -0.004755 -0.003923 -0.003200 -0.002583 -0.002063 -0.001632 -0.001278 -0.000992 -0.000763 -0.000582 -0.000440 -0.000330 -0.000246 -0.000182 -0.000134 -0.000099 -0.000073 -0.000054 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000031 -0.000045 -0.000064 -0.000090 -0.000125 -0.000173 -0.000237 -0.000323 -0.000437 -0.000585 -0.000777 -0.001022 -0.001332 -0.001719 -0.002195 -0.002771 -0.003460 -0.004269 -0.005205 -0.006269 -0.007459 -0.008768 -0.010182 -0.011685 -0.013253 -0.014856 -0.016455 -0.018003 -0.019444 -0.020709 -0.021719 -0.022388 -0.022626 -0.022349 -0.021483 -0.019980 -0.017827 -0.015055 -0.011742 -0.008018 -0.004059 -0.000073 0.003712 0.007073 0.009812 0.011780 0.012895 0.013155 0.012640 0.011509 0.009977 0.008297 0.006728 0.005500 0.004791 0.004699 0.005235 0.006317 0.007787 0.009424 0.010977 0.012192 0.012842 0.012757 0.011837 0.010067 0.007510 0.004299 0.000622 -0.003306 -0.007258 -0.011024 -0.014422 -0.017313 -0.019607 -0.021264 -0.022288 -0.022718 -0.022620 -0.022071 -0.021158 -0.019965 -0.018570 -0.017043 -0.015445 -0.013827 -0.012232 -0.010693 -0.009240 -0.007891 -0.006661 -0.005558 -0.004585 -0.003740 -0.003018 -0.002410 -0.001905 -0.001491 -0.001156 -0.000889 -0.000677 -0.000512 -0.000384 -0.000286 -0.000212 -0.000156 -0.000115 -0.000085 -0.000062 -0.000046 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000037 -0.000053 -0.000075 -0.000105 -0.000146 -0.000201 -0.000275 -0.000374 -0.000505 -0.000675 -0.000895 -0.001176 -0.001530 -0.001971 -0.002514 -0.003171 -0.003954 -0.004874 -0.005936 -0.007143 -0.008491 -0.009970 -0.011567 -0.013260 -0.015020 -0.016813 -0.018592 -0.020305 -0.021885 -0.023255 -0.024325 -0.025000 -0.025178 -0.024767 -0.023688 -0.021892 -0.019370 -0.016164 -0.012371 -0.008147 -0.003697 0.000735 0.004888 0.008508 0.011370 0.013312 0.014250 0.014192 0.013245 0.011604 0.009532 0.007334 0.005317 0.003756 0.002862 0.002751 0.003435 0.004818 0.006708 0.008844 0.010923 0.012642 0.013728 0.013971 0.013247 0.011526 0.008873 0.005436 0.001424 -0.002916 -0.007326 -0.011562 -0.015412 -0.018714 -0.021361 -0.023301 -0.024532 -0.025096 -0.025060 -0.024513 -0.023550 -0.022263 -0.020740 -0.019061 -0.017295 -0.015499 -0.013722 -0.012005 -0.010379 -0.008868 -0.007489 -0.006250 -0.005157 -0.004207 -0.003395 -0.002710 -0.002142 -0.001676 -0.001300 -0.000999 -0.000761 -0.000575 -0.000432 -0.000322 -0.000239 -0.000176 -0.000130 -0.000095 -0.000070 -0.000052 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000029 -0.000042 -0.000059 -0.000084 -0.000117 -0.000163 -0.000225 -0.000308 -0.000418 -0.000563 -0.000752 -0.000996 -0.001307 -0.001699 -0.002186 -0.002784 -0.003507 -0.004369 -0.005380 -0.006547 -0.007870 -0.009345 -0.010962 -0.012703 -0.014544 -0.016452 -0.018386 -0.020295 -0.022120 -0.023786 -0.025207 -0.026287 -0.026921 -0.027001 -0.026428 -0.025122 -0.023036 -0.020167 -0.016570 -0.012363 -0.007724 -0.002889 0.001868 0.006254 0.009987 0.012824 0.014591 0.015207 0.014696 0.013194 0.010936 0.008233 0.005443 0.002923 0.000994 -0.000103 -0.000231 0.000621 0.002341 0.004708 0.007416 0.010114 0.012445 0.014089 0.014795 0.014409 0.012885 0.010285 0.006765 0.002552 -0.002080 -0.006843 -0.011465 -0.015704 -0.019376 -0.022354 -0.024573 -0.026026 -0.026749 -0.026815 -0.026315 -0.025349 -0.024021 -0.022424 -0.020646 -0.018761 -0.016836 -0.014923 -0.013069 -0.011309 -0.009669 -0.008170 -0.006822 -0.005631 -0.004595 -0.003709 -0.002962 -0.002341 -0.001832 -0.001420 -0.001092 -0.000832 -0.000629 -0.000472 -0.000352 -0.000261 -0.000193 -0.000142 -0.000104 -0.000077 -0.000057 -0.000042 -0.000031 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000032 -0.000046 -0.000065 -0.000091 -0.000128 -0.000178 -0.000245 -0.000335 -0.000454 -0.000611 -0.000816 -0.001079 -0.001414 -0.001835 -0.002359 -0.003001 -0.003777 -0.004701 -0.005783 -0.007029 -0.008441 -0.010013 -0.011732 -0.013577 -0.015523 -0.017531 -0.019556 -0.021543 -0.023425 -0.025122 -0.026541 -0.027580 -0.028128 -0.028072 -0.027312 -0.025768 -0.023396 -0.020205 -0.016263 -0.011706 -0.006739 -0.001624 0.003337 0.007823 0.011530 0.014200 0.015654 0.015817 0.014734 0.012570 0.009603 0.006195 0.002754 -0.000310 -0.002635 -0.003946 -0.004090 -0.003054 -0.000966 0.001922 0.005263 0.008655 0.011691 0.013999 0.015287 0.015369 0.014179 0.011770 0.008302 0.004018 -0.000788 -0.005804 -0.010726 -0.015292 -0.019289 -0.022575 -0.025069 -0.026754 -0.027663 -0.027866 -0.027456 -0.026539 -0.025222 -0.023605 -0.021780 -0.019830 -0.017824 -0.015822 -0.013874 -0.012018 -0.010285 -0.008697 -0.007267 -0.006001 -0.004900 -0.003956 -0.003160 -0.002498 -0.001956 -0.001517 -0.001166 -0.000889 -0.000672 -0.000505 -0.000377 -0.000280 -0.000207 -0.000152 -0.000112 -0.000082 -0.000061 -0.000045 -0.000033 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000011 -0.000016 -0.000024 -0.000034 -0.000049 -0.000069 -0.000098 -0.000137 -0.000189 -0.000261 -0.000356 -0.000483 -0.000649 -0.000865 -0.001143 -0.001496 -0.001939 -0.002490 -0.003165 -0.003979 -0.004946 -0.006078 -0.007381 -0.008853 -0.010489 -0.012274 -0.014184 -0.016191 -0.018252 -0.020319 -0.022331 -0.024216 -0.025890 -0.027255 -0.028204 -0.028623 -0.028398 -0.027428 -0.025637 -0.022989 -0.019503 -0.015262 -0.010423 -0.005212 0.000083 0.005134 0.009599 0.013156 0.015536 0.016559 0.016161 0.014409 0.011502 0.007761 0.003596 -0.000532 -0.004166 -0.006902 -0.008433 -0.008590 -0.007359 -0.004883 -0.001444 0.002570 0.006710 0.010516 0.013569 0.015533 0.016189 0.015446 0.013348 0.010053 0.005815 0.000943 -0.004228 -0.009371 -0.014199 -0.018478 -0.022046 -0.024807 -0.026733 -0.027850 -0.028223 -0.027945 -0.027124 -0.025867 -0.024282 -0.022464 -0.020499 -0.018462 -0.016417 -0.014416 -0.012504 -0.010713 -0.009067 -0.007583 -0.006267 -0.005119 -0.004136 -0.003305 -0.002614 -0.002047 -0.001588 -0.001221 -0.000931 -0.000705 -0.000530 -0.000396 -0.000294 -0.000217 -0.000160 -0.000118 -0.000087 -0.000064 -0.000047 -0.000034 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000036 -0.000051 -0.000073 -0.000102 -0.000143 -0.000198 -0.000272 -0.000372 -0.000503 -0.000676 -0.000900 -0.001187 -0.001552 -0.002010 -0.002579 -0.003273 -0.004111 -0.005106 -0.006267 -0.007601 -0.009107 -0.010776 -0.012591 -0.014528 -0.016553 -0.018622 -0.020682 -0.022669 -0.024508 -0.026108 -0.027371 -0.028186 -0.028438 -0.028015 -0.026818 -0.024776 -0.021864 -0.018112 -0.013619 -0.008562 -0.003188 0.002195 0.007237 0.011576 0.014878 0.016869 0.017371 0.016334 0.013849 0.010150 0.005601 0.000659 -0.004168 -0.008377 -0.011522 -0.013270 -0.013437 -0.012008 -0.009139 -0.005140 -0.000438 0.004472 0.009084 0.012930 0.015633 0.016937 0.016728 0.015035 0.012012 0.007918 0.003075 -0.002164 -0.007453 -0.012482 -0.016999 -0.020821 -0.023838 -0.026009 -0.027350 -0.027921 -0.027812 -0.027128 -0.025979 -0.024473 -0.022710 -0.020779 -0.018757 -0.016713 -0.014702 -0.012771 -0.010956 -0.009283 -0.007771 -0.006428 -0.005255 -0.004248 -0.003397 -0.002688 -0.002106 -0.001635 -0.001258 -0.000960 -0.000727 -0.000547 -0.000409 -0.000304 -0.000225 -0.000166 -0.000122 -0.000090 -0.000066 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000026 -0.000038 -0.000053 -0.000075 -0.000106 -0.000147 -0.000204 -0.000280 -0.000382 -0.000516 -0.000692 -0.000920 -0.001213 -0.001584 -0.002049 -0.002625 -0.003329 -0.004176 -0.005181 -0.006353 -0.007696 -0.009208 -0.010880 -0.012694 -0.014621 -0.016625 -0.018660 -0.020669 -0.022585 -0.024330 -0.025813 -0.026931 -0.027574 -0.027629 -0.026984 -0.025548 -0.023258 -0.020098 -0.016112 -0.011415 -0.006200 -0.000734 0.004655 0.009602 0.013732 0.016700 0.018230 0.018154 0.016435 0.013191 0.008690 0.003334 -0.002375 -0.007883 -0.012646 -0.016185 -0.018140 -0.018313 -0.016689 -0.013437 -0.008893 -0.003516 0.002156 0.007573 0.012223 0.015688 0.017680 0.018058 0.016834 0.014157 0.010286 0.005551 0.000318 -0.005050 -0.010225 -0.014935 -0.018982 -0.022239 -0.024653 -0.026228 -0.027018 -0.027106 -0.026596 -0.025595 -0.024212 -0.022547 -0.020693 -0.018729 -0.016725 -0.014742 -0.012828 -0.011021 -0.009351 -0.007836 -0.006488 -0.005309 -0.004295 -0.003437 -0.002721 -0.002134 -0.001658 -0.001276 -0.000975 -0.000739 -0.000556 -0.000416 -0.000310 -0.000229 -0.000169 -0.000125 -0.000092 -0.000068 -0.000050 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000039 -0.000055 -0.000077 -0.000108 -0.000150 -0.000207 -0.000284 -0.000386 -0.000522 -0.000698 -0.000927 -0.001221 -0.001592 -0.002057 -0.002632 -0.003334 -0.004178 -0.005177 -0.006341 -0.007672 -0.009167 -0.010815 -0.012596 -0.014480 -0.016427 -0.018390 -0.020310 -0.022116 -0.023728 -0.025055 -0.025994 -0.026436 -0.026269 -0.025389 -0.023711 -0.021181 -0.017794 -0.013607 -0.008752 -0.003437 0.002057 0.007386 0.012171 0.016029 0.018610 0.019641 0.018963 0.016558 0.012566 0.007289 0.001165 -0.005264 -0.011407 -0.016683 -0.020582 -0.022724 -0.022899 -0.021093 -0.017485 -0.012431 -0.006423 -0.000031 0.006152 0.011578 0.015792 0.018472 0.019455 0.018734 0.016449 0.012856 0.008290 0.003125 -0.002263 -0.007530 -0.012391 -0.016631 -0.020108 -0.022756 -0.024569 -0.025591 -0.025898 -0.025587 -0.024767 -0.023541 -0.022013 -0.020272 -0.018403 -0.016477 -0.014556 -0.012690 -0.010920 -0.009279 -0.007786 -0.006454 -0.005287 -0.004281 -0.003429 -0.002717 -0.002132 -0.001658 -0.001278 -0.000977 -0.000741 -0.000558 -0.000418 -0.000312 -0.000231 -0.000171 -0.000126 -0.000093 -0.000069 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000028 -0.000039 -0.000056 -0.000078 -0.000109 -0.000150 -0.000207 -0.000284 -0.000386 -0.000520 -0.000696 -0.000922 -0.001212 -0.001579 -0.002037 -0.002604 -0.003294 -0.004122 -0.005102 -0.006240 -0.007540 -0.008996 -0.010596 -0.012317 -0.014129 -0.015990 -0.017849 -0.019645 -0.021309 -0.022757 -0.023899 -0.024632 -0.024852 -0.024450 -0.023330 -0.021413 -0.018658 -0.015070 -0.010720 -0.005752 -0.000387 0.005079 0.010293 0.014867 0.018413 0.020582 0.021107 0.019838 0.016777 0.012088 0.006099 -0.000719 -0.007791 -0.014495 -0.020219 -0.024431 -0.026733 -0.026907 -0.024938 -0.021016 -0.015512 -0.008942 -0.001907 0.004970 0.011106 0.016016 0.019351 0.020922 0.020707 0.018833 0.015551 0.011196 0.006148 0.000791 -0.004521 -0.009490 -0.013887 -0.017560 -0.020427 -0.022472 -0.023729 -0.024267 -0.024176 -0.023558 -0.022518 -0.021154 -0.019559 -0.017816 -0.015997 -0.014166 -0.012377 -0.010671 -0.009082 -0.007632 -0.006334 -0.005195 -0.004211 -0.003376 -0.002679 -0.002104 -0.001637 -0.001263 -0.000967 -0.000734 -0.000554 -0.000416 -0.000310 -0.000230 -0.000171 -0.000126 -0.000093 -0.000069 -0.000051 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000028 -0.000040 -0.000056 -0.000078 -0.000108 -0.000150 -0.000206 -0.000281 -0.000381 -0.000513 -0.000685 -0.000906 -0.001189 -0.001547 -0.001993 -0.002543 -0.003213 -0.004015 -0.004963 -0.006061 -0.007313 -0.008711 -0.010242 -0.011881 -0.013597 -0.015345 -0.017075 -0.018723 -0.020219 -0.021479 -0.022415 -0.022928 -0.022914 -0.022273 -0.020916 -0.018774 -0.015814 -0.012056 -0.007581 -0.002545 0.002821 0.008212 0.013269 0.017600 0.020816 0.022573 0.022611 0.020796 0.017142 0.011838 0.005235 -0.002172 -0.009782 -0.016947 -0.023037 -0.027501 -0.029930 -0.030100 -0.027996 -0.023813 -0.017938 -0.010901 -0.003327 0.004139 0.010888 0.016409 0.020330 0.022442 0.022706 0.021238 0.018280 0.014164 0.009270 0.003986 -0.001327 -0.006362 -0.010880 -0.014717 -0.017782 -0.020046 -0.021533 -0.022303 -0.022440 -0.022041 -0.021204 -0.020026 -0.018599 -0.017005 -0.015319 -0.013603 -0.011912 -0.010292 -0.008775 -0.007386 -0.006139 -0.005042 -0.004093 -0.003285 -0.002610 -0.002052 -0.001599 -0.001235 -0.000946 -0.000720 -0.000544 -0.000409 -0.000305 -0.000227 -0.000169 -0.000125 -0.000092 -0.000068 -0.000051 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000040 -0.000056 -0.000078 -0.000107 -0.000148 -0.000202 -0.000276 -0.000373 -0.000501 -0.000667 -0.000881 -0.001154 -0.001498 -0.001927 -0.002456 -0.003097 -0.003865 -0.004769 -0.005816 -0.007005 -0.008330 -0.009775 -0.011314 -0.012914 -0.014531 -0.016112 -0.017593 -0.018903 -0.019962 -0.020681 -0.020965 -0.020717 -0.019843 -0.018261 -0.015914 -0.012780 -0.008887 -0.004328 0.000733 0.006057 0.011334 0.016202 0.020272 0.023158 0.024524 0.024121 0.021826 0.017672 0.011864 0.004770 -0.003095 -0.011114 -0.018625 -0.024983 -0.029629 -0.032147 -0.032310 -0.030103 -0.025726 -0.019571 -0.012183 -0.004195 0.003730 0.010966 0.016985 0.021397 0.023978 0.024672 0.023583 0.020944 0.017079 0.012366 0.007191 0.001918 -0.003141 -0.007740 -0.011707 -0.014941 -0.017402 -0.019105 -0.020101 -0.020466 -0.020289 -0.019664 -0.018686 -0.017442 -0.016015 -0.014478 -0.012896 -0.011323 -0.009804 -0.008376 -0.007063 -0.005881 -0.004837 -0.003932 -0.003161 -0.002515 -0.001981 -0.001545 -0.001195 -0.000917 -0.000699 -0.000529 -0.000398 -0.000298 -0.000222 -0.000166 -0.000123 -0.000091 -0.000068 -0.000050 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000021 -0.000029 -0.000040 -0.000056 -0.000077 -0.000105 -0.000144 -0.000197 -0.000268 -0.000361 -0.000484 -0.000643 -0.000848 -0.001108 -0.001436 -0.001844 -0.002345 -0.002953 -0.003679 -0.004532 -0.005517 -0.006634 -0.007873 -0.009218 -0.010643 -0.012114 -0.013585 -0.015003 -0.016306 -0.017423 -0.018273 -0.018773 -0.018831 -0.018357 -0.017264 -0.015479 -0.012956 -0.009680 -0.005692 -0.001092 0.003950 0.009191 0.014321 0.018979 0.022782 0.025353 0.026366 0.025583 0.022897 0.018354 0.012171 0.004729 -0.003446 -0.011731 -0.019457 -0.025977 -0.030727 -0.033293 -0.033446 -0.031173 -0.026674 -0.020345 -0.012731 -0.004471 0.003764 0.011344 0.017728 0.022517 0.025474 0.026532 0.025781 0.023441 0.019830 0.015316 0.010281 0.005086 0.000044 -0.004594 -0.008652 -0.012019 -0.014649 -0.016547 -0.017753 -0.018336 -0.018378 -0.017967 -0.017193 -0.016141 -0.014891 -0.013515 -0.012078 -0.010635 -0.009232 -0.007904 -0.006678 -0.005571 -0.004590 -0.003738 -0.003010 -0.002398 -0.001892 -0.001479 -0.001145 -0.000880 -0.000672 -0.000510 -0.000384 -0.000289 -0.000216 -0.000161 -0.000120 -0.000089 -0.000067 -0.000050 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000029 -0.000040 -0.000055 -0.000075 -0.000103 -0.000140 -0.000190 -0.000258 -0.000347 -0.000463 -0.000614 -0.000808 -0.001054 -0.001363 -0.001747 -0.002218 -0.002787 -0.003466 -0.004262 -0.005178 -0.006213 -0.007357 -0.008594 -0.009896 -0.011228 -0.012546 -0.013795 -0.014915 -0.015835 -0.016479 -0.016765 -0.016609 -0.015925 -0.014635 -0.012677 -0.010010 -0.006634 -0.002594 0.002004 0.006985 0.012105 0.017059 0.021493 0.025031 0.027311 0.028020 0.026933 0.023957 0.019148 0.012731 0.005095 -0.003235 -0.011636 -0.019442 -0.026011 -0.030787 -0.033358 -0.033500 -0.031199 -0.026654 -0.020258 -0.012552 -0.004171 0.004219 0.011987 0.018594 0.023635 0.026865 0.028207 0.027741 0.025674 0.022311 0.018008 0.013139 0.008058 0.003076 -0.001559 -0.005664 -0.009126 -0.011891 -0.013953 -0.015347 -0.016131 -0.016380 -0.016177 -0.015604 -0.014744 -0.013675 -0.012466 -0.011182 -0.009878 -0.008598 -0.007379 -0.006248 -0.005222 -0.004311 -0.003518 -0.002838 -0.002265 -0.001790 -0.001402 -0.001088 -0.000838 -0.000641 -0.000487 -0.000368 -0.000277 -0.000208 -0.000156 -0.000117 -0.000087 -0.000065 -0.000049 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000028 -0.000039 -0.000053 -0.000073 -0.000099 -0.000135 -0.000183 -0.000246 -0.000330 -0.000439 -0.000581 -0.000762 -0.000993 -0.001281 -0.001639 -0.002077 -0.002605 -0.003233 -0.003967 -0.004810 -0.005759 -0.006803 -0.007926 -0.009099 -0.010288 -0.011449 -0.012529 -0.013466 -0.014195 -0.014641 -0.014727 -0.014374 -0.013504 -0.012047 -0.009949 -0.007179 -0.003745 0.000303 0.004853 0.009730 0.014695 0.019448 0.023647 0.026930 0.028950 0.029409 0.028099 0.024937 0.019988 0.013482 0.005806 -0.002522 -0.010888 -0.018640 -0.025150 -0.029873 -0.032408 -0.032537 -0.030246 -0.025732 -0.019377 -0.011712 -0.003359 0.005029 0.012831 0.019515 0.024678 0.028073 0.029618 0.029379 0.027553 0.024427 0.020344 0.015664 0.010732 0.005850 0.001264 -0.002844 -0.006358 -0.009217 -0.011411 -0.012963 -0.013925 -0.014363 -0.014353 -0.013973 -0.013300 -0.012409 -0.011368 -0.010239 -0.009076 -0.007923 -0.006818 -0.005787 -0.004848 -0.004011 -0.003279 -0.002651 -0.002120 -0.001679 -0.001317 -0.001024 -0.000790 -0.000606 -0.000461 -0.000350 -0.000264 -0.000199 -0.000149 -0.000112 -0.000084 -0.000063 -0.000047 -0.000036 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000020 -0.000028 -0.000038 -0.000052 -0.000070 -0.000095 -0.000129 -0.000174 -0.000233 -0.000311 -0.000413 -0.000545 -0.000714 -0.000927 -0.001194 -0.001524 -0.001927 -0.002412 -0.002988 -0.003658 -0.004426 -0.005286 -0.006228 -0.007234 -0.008278 -0.009324 -0.010329 -0.011243 -0.012006 -0.012553 -0.012816 -0.012720 -0.012194 -0.011166 -0.009576 -0.007377 -0.004547 -0.001099 0.002910 0.007367 0.012101 0.016877 0.021407 0.025365 0.028404 0.030197 0.030462 0.029009 0.025763 0.020798 0.014342 0.006771 -0.001406 -0.009595 -0.017167 -0.023513 -0.028110 -0.030571 -0.030685 -0.028442 -0.024029 -0.017818 -0.010320 -0.002137 0.006099 0.013787 0.020407 0.025568 0.029025 0.030691 0.030623 0.029002 0.026101 0.022245 0.017776 0.013025 0.008284 0.003792 -0.000274 -0.003794 -0.006706 -0.008992 -0.010670 -0.011781 -0.012384 -0.012549 -0.012348 -0.011852 -0.011132 -0.010254 -0.009277 -0.008254 -0.007230 -0.006239 -0.005309 -0.004458 -0.003697 -0.003029 -0.002454 -0.001967 -0.001561 -0.001227 -0.000956 -0.000740 -0.000568 -0.000434 -0.000330 -0.000250 -0.000189 -0.000142 -0.000107 -0.000081 -0.000061 -0.000046 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000050 -0.000067 -0.000091 -0.000122 -0.000164 -0.000219 -0.000291 -0.000385 -0.000507 -0.000662 -0.000858 -0.001103 -0.001405 -0.001773 -0.002215 -0.002737 -0.003343 -0.004035 -0.004806 -0.005646 -0.006538 -0.007454 -0.008361 -0.009217 -0.009972 -0.010571 -0.010952 -0.011049 -0.010796 -0.010124 -0.008972 -0.007286 -0.005027 -0.002180 0.001236 0.005160 0.009482 0.014034 0.018591 0.022879 0.026589 0.029397 0.030994 0.031119 0.029596 0.026363 0.021494 0.015211 0.007881 -0.000011 -0.007897 -0.015174 -0.021265 -0.025670 -0.028022 -0.028122 -0.025958 -0.021712 -0.015737 -0.008519 -0.000634 0.007315 0.014753 0.021184 0.026229 0.029652 0.031364 0.031413 0.029967 0.027280 0.023655 0.019418 0.014879 0.010317 0.005961 0.001984 -0.001498 -0.004420 -0.006758 -0.008524 -0.009752 -0.010494 -0.010812 -0.010770 -0.010436 -0.009875 -0.009151 -0.008321 -0.007434 -0.006535 -0.005657 -0.004827 -0.004064 -0.003378 -0.002774 -0.002252 -0.001809 -0.001439 -0.001134 -0.000886 -0.000687 -0.000529 -0.000405 -0.000308 -0.000234 -0.000178 -0.000134 -0.000102 -0.000077 -0.000058 -0.000044 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000047 -0.000064 -0.000085 -0.000114 -0.000153 -0.000204 -0.000270 -0.000357 -0.000468 -0.000610 -0.000788 -0.001011 -0.001285 -0.001618 -0.002017 -0.002486 -0.003030 -0.003647 -0.004331 -0.005073 -0.005853 -0.006647 -0.007421 -0.008136 -0.008745 -0.009194 -0.009427 -0.009381 -0.008996 -0.008210 -0.006968 -0.005223 -0.002945 -0.000124 0.003215 0.007012 0.011158 0.015491 0.019801 0.023831 0.027289 0.029876 0.031305 0.031336 0.029809 0.026669 0.021993 0.015993 0.009017 0.001524 -0.005949 -0.012837 -0.018594 -0.022753 -0.024968 -0.025052 -0.022998 -0.018973 -0.013312 -0.006472 0.001006 0.008553 0.015627 0.021760 0.026593 0.029899 0.031592 0.031713 0.030415 0.027930 0.024543 0.020554 0.016257 0.011910 0.007732 0.003886 0.000486 -0.002402 -0.004752 -0.006569 -0.007881 -0.008732 -0.009176 -0.009272 -0.009082 -0.008667 -0.008085 -0.007391 -0.006634 -0.005853 -0.005084 -0.004351 -0.003673 -0.003061 -0.002520 -0.002051 -0.001652 -0.001317 -0.001040 -0.000814 -0.000633 -0.000488 -0.000375 -0.000286 -0.000218 -0.000166 -0.000126 -0.000095 -0.000072 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000060 -0.000080 -0.000107 -0.000142 -0.000188 -0.000249 -0.000328 -0.000429 -0.000557 -0.000719 -0.000919 -0.001166 -0.001465 -0.001822 -0.002241 -0.002724 -0.003269 -0.003871 -0.004519 -0.005194 -0.005873 -0.006524 -0.007110 -0.007586 -0.007902 -0.008007 -0.007842 -0.007352 -0.006483 -0.005185 -0.003419 -0.001161 0.001592 0.004814 0.008444 0.012377 0.016461 0.020500 0.024254 0.027457 0.029831 0.031115 0.031091 0.029612 0.026633 0.022227 0.016596 0.010065 0.003062 -0.003914 -0.010335 -0.015697 -0.019567 -0.021622 -0.021692 -0.019769 -0.016011 -0.010725 -0.004340 0.002643 0.009696 0.016315 0.022063 0.026605 0.029730 0.031352 0.031508 0.030335 0.028046 0.024902 0.021179 0.017147 0.013048 0.009084 0.005409 0.002132 -0.000682 -0.003004 -0.004835 -0.006197 -0.007126 -0.007670 -0.007881 -0.007815 -0.007528 -0.007075 -0.006506 -0.005868 -0.005199 -0.004532 -0.003891 -0.003294 -0.002753 -0.002272 -0.001854 -0.001496 -0.001195 -0.000946 -0.000743 -0.000579 -0.000448 -0.000345 -0.000264 -0.000202 -0.000154 -0.000117 -0.000089 -0.000068 -0.000052 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000056 -0.000074 -0.000098 -0.000131 -0.000173 -0.000228 -0.000299 -0.000390 -0.000505 -0.000650 -0.000830 -0.001051 -0.001317 -0.001634 -0.002005 -0.002430 -0.002908 -0.003433 -0.003993 -0.004571 -0.005144 -0.005683 -0.006152 -0.006511 -0.006714 -0.006711 -0.006452 -0.005885 -0.004962 -0.003641 -0.001889 0.000312 0.002960 0.006029 0.009457 0.013145 0.016953 0.020700 0.024166 0.027109 0.029278 0.030434 0.030381 0.028990 0.026220 0.022142 0.016944 0.010923 0.004476 -0.001940 -0.007841 -0.012764 -0.016313 -0.018194 -0.018250 -0.016475 -0.013015 -0.008151 -0.002276 0.004149 0.010642 0.016738 0.022039 0.026234 0.029129 0.030643 0.030807 0.029744 0.027646 0.024750 0.021307 0.017562 0.013738 0.010020 0.006551 0.003433 0.000730 -0.001529 -0.003339 -0.004718 -0.005695 -0.006312 -0.006613 -0.006651 -0.006474 -0.006134 -0.005677 -0.005147 -0.004581 -0.004008 -0.003453 -0.002933 -0.002457 -0.002034 -0.001663 -0.001346 -0.001078 -0.000855 -0.000673 -0.000526 -0.000408 -0.000315 -0.000242 -0.000185 -0.000141 -0.000108 -0.000082 -0.000063 -0.000048 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000039 -0.000052 -0.000068 -0.000090 -0.000119 -0.000157 -0.000207 -0.000271 -0.000352 -0.000456 -0.000585 -0.000745 -0.000940 -0.001176 -0.001455 -0.001781 -0.002153 -0.002569 -0.003022 -0.003501 -0.003991 -0.004469 -0.004908 -0.005276 -0.005534 -0.005642 -0.005553 -0.005223 -0.004605 -0.003657 -0.002344 -0.000638 0.001474 0.003987 0.006871 0.010068 0.013487 0.016998 0.020437 0.023605 0.026285 0.028251 0.029291 0.029229 0.027951 0.025422 0.021709 0.016982 0.011514 0.005664 -0.000155 -0.005502 -0.009961 -0.013171 -0.014869 -0.014913 -0.013296 -0.010153 -0.005740 -0.000410 0.005420 0.011310 0.016844 0.021657 0.025471 0.028105 0.029487 0.029642 0.028679 0.026770 0.024126 0.020973 0.017532 0.014004 0.010557 0.007322 0.004395 0.001834 -0.000329 -0.002087 -0.003452 -0.004450 -0.005113 -0.005482 -0.005601 -0.005516 -0.005272 -0.004914 -0.004481 -0.004007 -0.003520 -0.003044 -0.002593 -0.002179 -0.001808 -0.001483 -0.001203 -0.000966 -0.000768 -0.000606 -0.000474 -0.000369 -0.000285 -0.000220 -0.000169 -0.000129 -0.000099 -0.000076 -0.000058 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000047 -0.000063 -0.000082 -0.000109 -0.000143 -0.000187 -0.000244 -0.000316 -0.000408 -0.000523 -0.000664 -0.000837 -0.001044 -0.001288 -0.001572 -0.001895 -0.002254 -0.002642 -0.003049 -0.003460 -0.003854 -0.004206 -0.004487 -0.004662 -0.004692 -0.004539 -0.004160 -0.003516 -0.002569 -0.001290 0.000343 0.002339 0.004690 0.007366 0.010312 0.013443 0.016642 0.019762 0.022627 0.025042 0.026808 0.027738 0.027676 0.026523 0.024251 0.020919 0.016683 0.011786 0.006548 0.001343 -0.003439 -0.007423 -0.010288 -0.011800 -0.011831 -0.010379 -0.007562 -0.003610 0.001161 0.006379 0.011651 0.016604 0.020914 0.024329 0.026689 0.027927 0.028064 0.027196 0.025474 0.023085 0.020230 0.017104 0.013887 0.010730 0.007751 0.005038 0.002646 0.000606 -0.001073 -0.002399 -0.003390 -0.004076 -0.004489 -0.004670 -0.004659 -0.004497 -0.004223 -0.003874 -0.003481 -0.003071 -0.002665 -0.002278 -0.001921 -0.001598 -0.001314 -0.001069 -0.000860 -0.000686 -0.000542 -0.000426 -0.000332 -0.000258 -0.000199 -0.000153 -0.000118 -0.000090 -0.000069 -0.000053 -0.000041 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000044 -0.000057 -0.000075 -0.000098 -0.000129 -0.000168 -0.000218 -0.000283 -0.000364 -0.000465 -0.000589 -0.000740 -0.000921 -0.001134 -0.001380 -0.001658 -0.001966 -0.002296 -0.002639 -0.002981 -0.003302 -0.003580 -0.003788 -0.003895 -0.003867 -0.003668 -0.003261 -0.002612 -0.001689 -0.000467 0.001072 0.002931 0.005100 0.007551 0.010231 0.013063 0.015943 0.018740 0.021299 0.023450 0.025018 0.025840 0.025781 0.024756 0.022741 0.019791 0.016043 0.011714 0.007086 0.002489 -0.001731 -0.005245 -0.007770 -0.009098 -0.009119 -0.007831 -0.005337 -0.001843 0.002374 0.006983 0.011642 0.016018 0.019825 0.022844 0.024930 0.026023 0.026141 0.025366 0.023831 0.021697 0.019142 0.016337 0.013439 0.010583 0.007875 0.005393 0.003189 0.001293 -0.000285 -0.001548 -0.002511 -0.003198 -0.003636 -0.003860 -0.003905 -0.003808 -0.003605 -0.003328 -0.003006 -0.002664 -0.002321 -0.001991 -0.001684 -0.001406 -0.001159 -0.000945 -0.000762 -0.000609 -0.000483 -0.000380 -0.000297 -0.000231 -0.000179 -0.000139 -0.000107 -0.000082 -0.000063 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000040 -0.000052 -0.000068 -0.000089 -0.000115 -0.000150 -0.000195 -0.000252 -0.000323 -0.000411 -0.000520 -0.000652 -0.000809 -0.000993 -0.001205 -0.001444 -0.001706 -0.001985 -0.002272 -0.002553 -0.002813 -0.003030 -0.003179 -0.003234 -0.003163 -0.002936 -0.002519 -0.001884 -0.001003 0.000145 0.001571 0.003278 0.005253 0.007468 0.009876 0.012406 0.014966 0.017442 0.019698 0.021587 0.022960 0.023675 0.023617 0.022714 0.020946 0.018364 0.015088 0.011306 0.007266 0.003256 -0.000424 -0.003486 -0.005683 -0.006835 -0.006847 -0.005716 -0.003536 -0.000483 0.003198 0.007222 0.011288 0.015108 0.018433 0.021069 0.022892 0.023849 0.023951 0.023270 0.021919 0.020039 0.017781 0.015295 0.012718 0.010167 0.007737 0.005496 0.003493 0.001756 0.000296 -0.000886 -0.001803 -0.002471 -0.002916 -0.003166 -0.003252 -0.003206 -0.003060 -0.002844 -0.002583 -0.002300 -0.002012 -0.001732 -0.001470 -0.001230 -0.001017 -0.000832 -0.000673 -0.000539 -0.000429 -0.000339 -0.000266 -0.000207 -0.000161 -0.000125 -0.000097 -0.000075 -0.000058 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000061 -0.000080 -0.000103 -0.000134 -0.000173 -0.000223 -0.000285 -0.000362 -0.000457 -0.000571 -0.000707 -0.000865 -0.001047 -0.001251 -0.001473 -0.001708 -0.001947 -0.002178 -0.002386 -0.002553 -0.002657 -0.002673 -0.002574 -0.002333 -0.001923 -0.001316 -0.000492 0.000567 0.001870 0.003415 0.005189 0.007166 0.009301 0.011532 0.013779 0.015941 0.017902 0.019537 0.020718 0.021326 0.021264 0.020471 0.018933 0.016694 0.013859 0.010591 0.007104 0.003645 0.000474 -0.002162 -0.004051 -0.005038 -0.005041 -0.004060 -0.002175 0.000462 0.003639 0.007112 0.010621 0.013920 0.016792 0.019072 0.020652 0.021483 0.021577 0.020991 0.019821 0.018189 0.016221 0.014048 0.011787 0.009538 0.007385 0.005389 0.003593 0.002024 0.000694 -0.000394 -0.001249 -0.001885 -0.002322 -0.002583 -0.002696 -0.002688 -0.002587 -0.002420 -0.002210 -0.001977 -0.001737 -0.001501 -0.001278 -0.001073 -0.000890 -0.000730 -0.000592 -0.000476 -0.000380 -0.000301 -0.000237 -0.000185 -0.000145 -0.000112 -0.000087 -0.000068 -0.000052 -0.000040 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000072 -0.000092 -0.000119 -0.000154 -0.000197 -0.000251 -0.000318 -0.000400 -0.000499 -0.000616 -0.000752 -0.000907 -0.001079 -0.001267 -0.001464 -0.001662 -0.001851 -0.002018 -0.002145 -0.002214 -0.002204 -0.002090 -0.001849 -0.001456 -0.000891 -0.000134 0.000827 0.001999 0.003378 0.004951 0.006692 0.008561 0.010503 0.012448 0.014309 0.015989 0.017380 0.018377 0.018878 0.018805 0.018108 0.016777 0.014850 0.012419 0.009622 0.006643 0.003691 0.000987 -0.001257 -0.002862 -0.003698 -0.003695 -0.002853 -0.001240 0.001013 0.003727 0.006693 0.009692 0.012512 0.014971 0.016927 0.018288 0.019010 0.019102 0.018611 0.017619 0.016224 0.014535 0.012662 0.010705 0.008749 0.006868 0.005113 0.003525 0.002128 0.000935 -0.000051 -0.000834 -0.001425 -0.001841 -0.002101 -0.002228 -0.002247 -0.002181 -0.002054 -0.001886 -0.001695 -0.001495 -0.001297 -0.001108 -0.000934 -0.000777 -0.000639 -0.000520 -0.000419 -0.000336 -0.000267 -0.000211 -0.000166 -0.000130 -0.000101 -0.000079 -0.000061 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000030 -0.000039 -0.000050 -0.000064 -0.000082 -0.000106 -0.000136 -0.000174 -0.000221 -0.000279 -0.000350 -0.000434 -0.000535 -0.000651 -0.000783 -0.000929 -0.001087 -0.001252 -0.001416 -0.001571 -0.001704 -0.001802 -0.001846 -0.001819 -0.001700 -0.001468 -0.001104 -0.000588 0.000094 0.000952 0.001991 0.003204 0.004580 0.006093 0.007707 0.009375 0.011035 0.012614 0.014029 0.015192 0.016013 0.016411 0.016322 0.015705 0.014555 0.012906 0.010836 0.008462 0.005940 0.003445 0.001163 -0.000728 -0.002079 -0.002778 -0.002770 -0.002054 -0.000688 0.001218 0.003514 0.006023 0.008562 0.010953 0.013043 0.014711 0.015879 0.016509 0.016607 0.016210 0.015386 0.014216 0.012790 0.011200 0.009530 0.007854 0.006232 0.004711 0.003326 0.002100 0.001045 0.000167 -0.000538 -0.001076 -0.001462 -0.001710 -0.001842 -0.001877 -0.001836 -0.001740 -0.001606 -0.001450 -0.001284 -0.001118 -0.000958 -0.000810 -0.000676 -0.000558 -0.000456 -0.000369 -0.000296 -0.000236 -0.000187 -0.000148 -0.000116 -0.000091 -0.000071 -0.000055 -0.000043 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000057 -0.000073 -0.000094 -0.000120 -0.000153 -0.000194 -0.000244 -0.000305 -0.000377 -0.000463 -0.000562 -0.000674 -0.000798 -0.000931 -0.001069 -0.001205 -0.001333 -0.001440 -0.001515 -0.001543 -0.001508 -0.001392 -0.001178 -0.000848 -0.000387 0.000216 0.000970 0.001877 0.002929 0.004116 0.005413 0.006788 0.008201 0.009597 0.010915 0.012086 0.013038 0.013696 0.013996 0.013886 0.013336 0.012342 0.010936 0.009183 0.007183 0.005064 0.002973 0.001065 -0.000514 -0.001639 -0.002220 -0.002208 -0.001605 -0.000459 0.001139 0.003064 0.005169 0.007302 0.009315 0.011080 0.012497 0.013498 0.014053 0.014162 0.013857 0.013190 0.012228 0.011046 0.009718 0.008315 0.006899 0.005520 0.004221 0.003030 0.001970 0.001052 0.000282 -0.000341 -0.000821 -0.001169 -0.001400 -0.001528 -0.001571 -0.001548 -0.001474 -0.001367 -0.001239 -0.001102 -0.000962 -0.000828 -0.000702 -0.000588 -0.000487 -0.000399 -0.000324 -0.000261 -0.000209 -0.000166 -0.000132 -0.000104 -0.000082 -0.000064 -0.000050 -0.000039 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000051 -0.000065 -0.000083 -0.000106 -0.000134 -0.000170 -0.000213 -0.000265 -0.000327 -0.000400 -0.000485 -0.000579 -0.000684 -0.000796 -0.000912 -0.001026 -0.001132 -0.001220 -0.001279 -0.001297 -0.001260 -0.001154 -0.000962 -0.000671 -0.000268 0.000256 0.000907 0.001686 0.002586 0.003594 0.004691 0.005846 0.007025 0.008181 0.009263 0.010213 0.010973 0.011484 0.011694 0.011562 0.011066 0.010205 0.009009 0.007530 0.005854 0.004085 0.002346 0.000763 -0.000544 -0.001473 -0.001950 -0.001937 -0.001434 -0.000481 0.000847 0.002448 0.004202 0.005982 0.007667 0.009151 0.010352 0.011212 0.011705 0.011829 0.011609 0.011086 0.010314 0.009353 0.008264 0.007104 0.005926 0.004772 0.003678 0.002669 0.001766 0.000979 0.000316 -0.000224 -0.000644 -0.000951 -0.001157 -0.001275 -0.001320 -0.001308 -0.001251 -0.001165 -0.001059 -0.000944 -0.000828 -0.000714 -0.000608 -0.000510 -0.000424 -0.000349 -0.000284 -0.000230 -0.000185 -0.000148 -0.000118 -0.000093 -0.000073 -0.000058 -0.000045 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000058 -0.000074 -0.000093 -0.000118 -0.000148 -0.000186 -0.000231 -0.000284 -0.000346 -0.000418 -0.000498 -0.000587 -0.000682 -0.000780 -0.000876 -0.000965 -0.001038 -0.001087 -0.001100 -0.001066 -0.000973 -0.000807 -0.000557 -0.000212 0.000234 0.000787 0.001445 0.002203 0.003047 0.003960 0.004916 0.005884 0.006825 0.007697 0.008452 0.009043 0.009422 0.009551 0.009398 0.008947 0.008200 0.007181 0.005938 0.004540 0.003072 0.001635 0.000331 -0.000744 -0.001506 -0.001896 -0.001883 -0.001467 -0.000681 0.000415 0.001738 0.003189 0.004666 0.006071 0.007316 0.008332 0.009074 0.009516 0.009657 0.009514 0.009120 0.008516 0.007752 0.006876 0.005935 0.004971 0.004020 0.003113 0.002272 0.001515 0.000852 0.000290 -0.000169 -0.000528 -0.000792 -0.000971 -0.001075 -0.001117 -0.001110 -0.001065 -0.000994 -0.000906 -0.000810 -0.000711 -0.000615 -0.000525 -0.000443 -0.000369 -0.000305 -0.000249 -0.000202 -0.000163 -0.000131 -0.000105 -0.000083 -0.000066 -0.000052 -0.000041 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000041 -0.000051 -0.000065 -0.000082 -0.000104 -0.000130 -0.000162 -0.000200 -0.000246 -0.000299 -0.000360 -0.000429 -0.000504 -0.000585 -0.000668 -0.000750 -0.000826 -0.000889 -0.000931 -0.000943 -0.000916 -0.000838 -0.000699 -0.000490 -0.000202 0.000171 0.000632 0.001178 0.001805 0.002501 0.003249 0.004028 0.004809 0.005561 0.006249 0.006833 0.007277 0.007545 0.007604 0.007432 0.007019 0.006368 0.005502 0.004458 0.003295 0.002083 0.000901 -0.000167 -0.001045 -0.001666 -0.001983 -0.001971 -0.001630 -0.000987 -0.000089 0.000997 0.002191 0.003412 0.004579 0.005621 0.006482 0.007123 0.007523 0.007680 0.007605 0.007323 0.006867 0.006274 0.005585 0.004835 0.004061 0.003292 0.002552 0.001863 0.001239 0.000690 0.000223 -0.000159 -0.000459 -0.000680 -0.000830 -0.000918 -0.000954 -0.000948 -0.000910 -0.000850 -0.000776 -0.000695 -0.000611 -0.000530 -0.000453 -0.000383 -0.000321 -0.000266 -0.000218 -0.000178 -0.000144 -0.000116 -0.000093 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000046 -0.000057 -0.000072 -0.000091 -0.000114 -0.000141 -0.000174 -0.000213 -0.000259 -0.000311 -0.000369 -0.000434 -0.000503 -0.000574 -0.000645 -0.000711 -0.000767 -0.000805 -0.000819 -0.000799 -0.000738 -0.000627 -0.000457 -0.000222 0.000083 0.000459 0.000904 0.001414 0.001977 0.002579 0.003202 0.003821 0.004410 0.004939 0.005379 0.005699 0.005872 0.005873 0.005688 0.005308 0.004741 0.004003 0.003128 0.002163 0.001165 0.000198 -0.000673 -0.001387 -0.001891 -0.002148 -0.002138 -0.001861 -0.001338 -0.000607 0.000279 0.001258 0.002263 0.003230 0.004101 0.004832 0.005388 0.005753 0.005922 0.005904 0.005717 0.005386 0.004941 0.004411 0.003828 0.003219 0.002608 0.002016 0.001462 0.000957 0.000512 0.000132 -0.000180 -0.000424 -0.000604 -0.000725 -0.000795 -0.000822 -0.000815 -0.000781 -0.000729 -0.000666 -0.000596 -0.000526 -0.000456 -0.000391 -0.000332 -0.000278 -0.000231 -0.000191 -0.000156 -0.000127 -0.000103 -0.000082 -0.000066 -0.000052 -0.000042 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000051 -0.000064 -0.000080 -0.000099 -0.000123 -0.000152 -0.000185 -0.000224 -0.000269 -0.000319 -0.000375 -0.000434 -0.000496 -0.000558 -0.000617 -0.000667 -0.000703 -0.000720 -0.000709 -0.000665 -0.000579 -0.000446 -0.000260 -0.000017 0.000283 0.000639 0.001044 0.001491 0.001967 0.002454 0.002934 0.003384 0.003781 0.004100 0.004318 0.004414 0.004371 0.004177 0.003829 0.003333 0.002705 0.001972 0.001174 0.000354 -0.000435 -0.001142 -0.001720 -0.002128 -0.002336 -0.002328 -0.002106 -0.001684 -0.001092 -0.000372 0.000426 0.001251 0.002050 0.002778 0.003398 0.003882 0.004215 0.004393 0.004421 0.004313 0.004086 0.003764 0.003369 0.002927 0.002458 0.001984 0.001521 0.001084 0.000684 0.000331 0.000030 -0.000218 -0.000411 -0.000552 -0.000646 -0.000699 -0.000716 -0.000706 -0.000674 -0.000628 -0.000573 -0.000513 -0.000452 -0.000393 -0.000337 -0.000287 -0.000241 -0.000201 -0.000166 -0.000137 -0.000112 -0.000090 -0.000073 -0.000058 -0.000047 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000070 -0.000087 -0.000108 -0.000132 -0.000161 -0.000195 -0.000233 -0.000277 -0.000325 -0.000377 -0.000431 -0.000486 -0.000538 -0.000585 -0.000620 -0.000640 -0.000639 -0.000610 -0.000548 -0.000448 -0.000305 -0.000117 0.000116 0.000393 0.000709 0.001056 0.001423 0.001796 0.002159 0.002493 0.002780 0.003001 0.003137 0.003173 0.003096 0.002900 0.002582 0.002149 0.001615 0.001003 0.000343 -0.000328 -0.000970 -0.001543 -0.002010 -0.002339 -0.002507 -0.002503 -0.002325 -0.001987 -0.001511 -0.000930 -0.000281 0.000393 0.001052 0.001660 0.002186 0.002608 0.002912 0.003094 0.003158 0.003111 0.002969 0.002747 0.002465 0.002140 0.001790 0.001431 0.001077 0.000741 0.000433 0.000160 -0.000073 -0.000264 -0.000412 -0.000518 -0.000587 -0.000623 -0.000631 -0.000616 -0.000586 -0.000543 -0.000494 -0.000442 -0.000389 -0.000338 -0.000291 -0.000248 -0.000209 -0.000175 -0.000145 -0.000119 -0.000098 -0.000079 -0.000064 -0.000052 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000062 -0.000077 -0.000094 -0.000116 -0.000140 -0.000170 -0.000203 -0.000241 -0.000283 -0.000328 -0.000376 -0.000425 -0.000473 -0.000516 -0.000552 -0.000575 -0.000582 -0.000567 -0.000526 -0.000455 -0.000350 -0.000210 -0.000034 0.000175 0.000414 0.000676 0.000952 0.001230 0.001496 0.001736 0.001935 0.002077 0.002150 0.002141 0.002042 0.001848 0.001560 0.001183 0.000730 0.000219 -0.000324 -0.000872 -0.001393 -0.001856 -0.002233 -0.002498 -0.002634 -0.002633 -0.002493 -0.002225 -0.001844 -0.001377 -0.000853 -0.000304 0.000238 0.000745 0.001191 0.001558 0.001834 0.002016 0.002105 0.002106 0.002031 0.001890 0.001698 0.001469 0.001216 0.000953 0.000691 0.000441 0.000210 0.000005 -0.000169 -0.000310 -0.000418 -0.000494 -0.000540 -0.000561 -0.000560 -0.000542 -0.000511 -0.000472 -0.000428 -0.000382 -0.000336 -0.000292 -0.000251 -0.000214 -0.000181 -0.000152 -0.000126 -0.000104 -0.000085 -0.000070 -0.000056 -0.000045 -0.000036 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000044 -0.000055 -0.000068 -0.000083 -0.000101 -0.000123 -0.000148 -0.000177 -0.000210 -0.000247 -0.000287 -0.000330 -0.000374 -0.000418 -0.000459 -0.000494 -0.000520 -0.000534 -0.000531 -0.000508 -0.000462 -0.000390 -0.000290 -0.000163 -0.000010 0.000165 0.000357 0.000557 0.000757 0.000945 0.001109 0.001238 0.001320 0.001345 0.001305 0.001193 0.001007 0.000747 0.000421 0.000038 -0.000387 -0.000833 -0.001279 -0.001701 -0.002074 -0.002377 -0.002590 -0.002702 -0.002703 -0.002595 -0.002384 -0.002082 -0.001710 -0.001289 -0.000843 -0.000399 0.000021 0.000398 0.000717 0.000967 0.001145 0.001250 0.001286 0.001262 0.001184 0.001064 0.000911 0.000738 0.000553 0.000366 0.000186 0.000020 -0.000128 -0.000252 -0.000352 -0.000426 -0.000475 -0.000502 -0.000510 -0.000501 -0.000480 -0.000449 -0.000412 -0.000372 -0.000331 -0.000290 -0.000252 -0.000217 -0.000185 -0.000156 -0.000131 -0.000109 -0.000091 -0.000074 -0.000061 -0.000049 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000060 -0.000073 -0.000089 -0.000108 -0.000130 -0.000155 -0.000184 -0.000216 -0.000252 -0.000290 -0.000330 -0.000370 -0.000409 -0.000444 -0.000472 -0.000492 -0.000499 -0.000491 -0.000465 -0.000420 -0.000354 -0.000267 -0.000160 -0.000038 0.000096 0.000236 0.000372 0.000498 0.000603 0.000679 0.000716 0.000706 0.000645 0.000528 0.000353 0.000123 -0.000158 -0.000480 -0.000831 -0.001196 -0.001558 -0.001898 -0.002198 -0.002441 -0.002613 -0.002705 -0.002709 -0.002627 -0.002462 -0.002226 -0.001931 -0.001595 -0.001236 -0.000874 -0.000527 -0.000210 0.000065 0.000290 0.000460 0.000574 0.000635 0.000648 0.000618 0.000553 0.000461 0.000350 0.000227 0.000101 -0.000022 -0.000135 -0.000236 -0.000319 -0.000385 -0.000431 -0.000458 -0.000469 -0.000466 -0.000451 -0.000426 -0.000395 -0.000361 -0.000324 -0.000287 -0.000252 -0.000218 -0.000188 -0.000160 -0.000136 -0.000114 -0.000095 -0.000079 -0.000065 -0.000053 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000053 -0.000065 -0.000078 -0.000095 -0.000114 -0.000136 -0.000161 -0.000190 -0.000221 -0.000255 -0.000291 -0.000328 -0.000365 -0.000399 -0.000429 -0.000453 -0.000468 -0.000472 -0.000463 -0.000439 -0.000400 -0.000345 -0.000277 -0.000196 -0.000108 -0.000017 0.000070 0.000148 0.000207 0.000243 0.000247 0.000215 0.000141 0.000025 -0.000136 -0.000338 -0.000577 -0.000846 -0.001135 -0.001432 -0.001724 -0.001997 -0.002237 -0.002432 -0.002571 -0.002646 -0.002653 -0.002592 -0.002466 -0.002282 -0.002051 -0.001785 -0.001499 -0.001206 -0.000921 -0.000655 -0.000419 -0.000220 -0.000061 0.000056 0.000133 0.000172 0.000178 0.000154 0.000108 0.000045 -0.000028 -0.000107 -0.000184 -0.000256 -0.000319 -0.000370 -0.000407 -0.000431 -0.000441 -0.000439 -0.000427 -0.000407 -0.000380 -0.000350 -0.000317 -0.000283 -0.000250 -0.000219 -0.000189 -0.000163 -0.000139 -0.000118 -0.000099 -0.000082 -0.000068 -0.000056 -0.000046 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000069 -0.000083 -0.000100 -0.000119 -0.000141 -0.000166 -0.000194 -0.000225 -0.000257 -0.000291 -0.000325 -0.000359 -0.000390 -0.000416 -0.000437 -0.000450 -0.000454 -0.000447 -0.000429 -0.000400 -0.000361 -0.000314 -0.000261 -0.000208 -0.000159 -0.000118 -0.000092 -0.000085 -0.000103 -0.000150 -0.000229 -0.000340 -0.000485 -0.000660 -0.000862 -0.001085 -0.001321 -0.001561 -0.001795 -0.002012 -0.002204 -0.002359 -0.002471 -0.002534 -0.002543 -0.002499 -0.002404 -0.002263 -0.002084 -0.001876 -0.001649 -0.001415 -0.001182 -0.000962 -0.000761 -0.000586 -0.000440 -0.000324 -0.000239 -0.000183 -0.000153 -0.000146 -0.000158 -0.000184 -0.000221 -0.000263 -0.000305 -0.000345 -0.000378 -0.000403 -0.000419 -0.000425 -0.000421 -0.000410 -0.000391 -0.000367 -0.000339 -0.000309 -0.000279 -0.000248 -0.000218 -0.000190 -0.000165 -0.000141 -0.000121 -0.000102 -0.000086 -0.000072 -0.000060 -0.000049 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000050 -0.000061 -0.000073 -0.000087 -0.000104 -0.000124 -0.000146 -0.000171 -0.000198 -0.000227 -0.000258 -0.000290 -0.000322 -0.000352 -0.000381 -0.000405 -0.000425 -0.000438 -0.000443 -0.000441 -0.000432 -0.000415 -0.000394 -0.000369 -0.000345 -0.000323 -0.000310 -0.000307 -0.000321 -0.000353 -0.000408 -0.000487 -0.000591 -0.000719 -0.000869 -0.001038 -0.001221 -0.001412 -0.001604 -0.001790 -0.001962 -0.002114 -0.002238 -0.002328 -0.002379 -0.002391 -0.002360 -0.002290 -0.002184 -0.002047 -0.001886 -0.001708 -0.001521 -0.001334 -0.001153 -0.000984 -0.000832 -0.000700 -0.000589 -0.000501 -0.000435 -0.000389 -0.000361 -0.000349 -0.000349 -0.000358 -0.000373 -0.000389 -0.000404 -0.000415 -0.000421 -0.000420 -0.000413 -0.000399 -0.000381 -0.000357 -0.000331 -0.000303 -0.000274 -0.000245 -0.000217 -0.000191 -0.000166 -0.000143 -0.000123 -0.000105 -0.000089 -0.000075 -0.000062 -0.000052 -0.000043 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000037 -0.000044 -0.000053 -0.000064 -0.000076 -0.000091 -0.000108 -0.000128 -0.000150 -0.000174 -0.000200 -0.000228 -0.000257 -0.000287 -0.000317 -0.000346 -0.000373 -0.000396 -0.000416 -0.000430 -0.000440 -0.000445 -0.000445 -0.000442 -0.000438 -0.000434 -0.000434 -0.000439 -0.000453 -0.000479 -0.000520 -0.000578 -0.000654 -0.000748 -0.000859 -0.000987 -0.001127 -0.001276 -0.001429 -0.001581 -0.001728 -0.001864 -0.001983 -0.002080 -0.002152 -0.002196 -0.002208 -0.002188 -0.002137 -0.002058 -0.001955 -0.001832 -0.001694 -0.001547 -0.001398 -0.001250 -0.001109 -0.000979 -0.000862 -0.000759 -0.000673 -0.000602 -0.000546 -0.000505 -0.000477 -0.000458 -0.000448 -0.000443 -0.000440 -0.000438 -0.000433 -0.000424 -0.000412 -0.000395 -0.000375 -0.000351 -0.000325 -0.000298 -0.000270 -0.000242 -0.000216 -0.000190 -0.000166 -0.000145 -0.000125 -0.000107 -0.000091 -0.000077 -0.000065 -0.000054 -0.000045 -0.000038 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000046 -0.000056 -0.000067 -0.000080 -0.000094 -0.000111 -0.000131 -0.000152 -0.000175 -0.000201 -0.000228 -0.000256 -0.000284 -0.000312 -0.000340 -0.000365 -0.000389 -0.000409 -0.000427 -0.000442 -0.000454 -0.000464 -0.000474 -0.000485 -0.000498 -0.000516 -0.000541 -0.000575 -0.000620 -0.000677 -0.000747 -0.000831 -0.000927 -0.001034 -0.001149 -0.001269 -0.001391 -0.001511 -0.001626 -0.001731 -0.001824 -0.001901 -0.001958 -0.001994 -0.002006 -0.001994 -0.001958 -0.001901 -0.001824 -0.001731 -0.001625 -0.001512 -0.001393 -0.001274 -0.001158 -0.001048 -0.000946 -0.000853 -0.000770 -0.000699 -0.000640 -0.000591 -0.000552 -0.000522 -0.000499 -0.000481 -0.000465 -0.000450 -0.000434 -0.000416 -0.000396 -0.000373 -0.000348 -0.000321 -0.000294 -0.000267 -0.000240 -0.000214 -0.000189 -0.000166 -0.000145 -0.000126 -0.000108 -0.000093 -0.000079 -0.000067 -0.000056 -0.000047 -0.000039 -0.000033 -0.000027 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000040 -0.000048 -0.000058 -0.000069 -0.000082 -0.000097 -0.000114 -0.000133 -0.000153 -0.000176 -0.000200 -0.000226 -0.000253 -0.000280 -0.000307 -0.000333 -0.000359 -0.000383 -0.000405 -0.000426 -0.000446 -0.000465 -0.000485 -0.000505 -0.000527 -0.000553 -0.000584 -0.000621 -0.000666 -0.000721 -0.000784 -0.000858 -0.000939 -0.001028 -0.001122 -0.001218 -0.001314 -0.001408 -0.001497 -0.001578 -0.001650 -0.001710 -0.001755 -0.001784 -0.001796 -0.001790 -0.001766 -0.001724 -0.001668 -0.001599 -0.001519 -0.001431 -0.001339 -0.001244 -0.001150 -0.001057 -0.000969 -0.000886 -0.000811 -0.000742 -0.000682 -0.000630 -0.000587 -0.000550 -0.000519 -0.000492 -0.000468 -0.000445 -0.000422 -0.000398 -0.000373 -0.000347 -0.000320 -0.000292 -0.000264 -0.000238 -0.000212 -0.000188 -0.000165 -0.000145 -0.000126 -0.000109 -0.000094 -0.000080 -0.000068 -0.000058 -0.000049 -0.000041 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000060 -0.000071 -0.000084 -0.000099 -0.000115 -0.000133 -0.000154 -0.000175 -0.000199 -0.000223 -0.000249 -0.000274 -0.000300 -0.000326 -0.000352 -0.000377 -0.000401 -0.000426 -0.000450 -0.000475 -0.000500 -0.000527 -0.000557 -0.000590 -0.000628 -0.000672 -0.000722 -0.000779 -0.000842 -0.000911 -0.000985 -0.001061 -0.001137 -0.001213 -0.001285 -0.001353 -0.001416 -0.001470 -0.001516 -0.001552 -0.001576 -0.001587 -0.001584 -0.001568 -0.001539 -0.001499 -0.001448 -0.001388 -0.001321 -0.001250 -0.001175 -0.001099 -0.001022 -0.000947 -0.000875 -0.000807 -0.000743 -0.000686 -0.000634 -0.000589 -0.000549 -0.000514 -0.000483 -0.000454 -0.000427 -0.000400 -0.000373 -0.000346 -0.000318 -0.000290 -0.000262 -0.000236 -0.000210 -0.000186 -0.000164 -0.000144 -0.000125 -0.000109 -0.000094 -0.000081 -0.000069 -0.000059 -0.000050 -0.000042 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000061 -0.000072 -0.000085 -0.000099 -0.000116 -0.000133 -0.000153 -0.000174 -0.000196 -0.000219 -0.000243 -0.000268 -0.000293 -0.000318 -0.000344 -0.000370 -0.000396 -0.000423 -0.000450 -0.000478 -0.000507 -0.000538 -0.000571 -0.000607 -0.000648 -0.000693 -0.000743 -0.000797 -0.000855 -0.000915 -0.000977 -0.001037 -0.001096 -0.001152 -0.001204 -0.001251 -0.001292 -0.001327 -0.001355 -0.001374 -0.001384 -0.001384 -0.001374 -0.001354 -0.001325 -0.001288 -0.001244 -0.001194 -0.001139 -0.001081 -0.001020 -0.000957 -0.000894 -0.000832 -0.000771 -0.000714 -0.000661 -0.000612 -0.000567 -0.000527 -0.000491 -0.000459 -0.000428 -0.000399 -0.000371 -0.000343 -0.000315 -0.000287 -0.000260 -0.000234 -0.000209 -0.000185 -0.000163 -0.000143 -0.000124 -0.000108 -0.000093 -0.000080 -0.000069 -0.000059 -0.000050 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000062 -0.000073 -0.000085 -0.000099 -0.000115 -0.000132 -0.000151 -0.000171 -0.000192 -0.000214 -0.000237 -0.000260 -0.000285 -0.000309 -0.000335 -0.000361 -0.000388 -0.000415 -0.000443 -0.000472 -0.000502 -0.000534 -0.000568 -0.000604 -0.000644 -0.000687 -0.000733 -0.000781 -0.000831 -0.000880 -0.000928 -0.000974 -0.001016 -0.001056 -0.001091 -0.001122 -0.001148 -0.001169 -0.001185 -0.001193 -0.001195 -0.001189 -0.001175 -0.001155 -0.001128 -0.001096 -0.001059 -0.001017 -0.000972 -0.000923 -0.000872 -0.000820 -0.000767 -0.000715 -0.000664 -0.000616 -0.000571 -0.000529 -0.000491 -0.000456 -0.000424 -0.000393 -0.000364 -0.000336 -0.000309 -0.000282 -0.000256 -0.000231 -0.000206 -0.000183 -0.000162 -0.000142 -0.000123 -0.000107 -0.000092 -0.000079 -0.000068 -0.000058 -0.000050 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000044 -0.000053 -0.000062 -0.000073 -0.000085 -0.000099 -0.000114 -0.000130 -0.000148 -0.000166 -0.000186 -0.000207 -0.000229 -0.000251 -0.000274 -0.000299 -0.000323 -0.000349 -0.000375 -0.000401 -0.000428 -0.000456 -0.000485 -0.000516 -0.000548 -0.000583 -0.000620 -0.000658 -0.000698 -0.000738 -0.000778 -0.000815 -0.000851 -0.000884 -0.000913 -0.000939 -0.000962 -0.000982 -0.000998 -0.001010 -0.001017 -0.001019 -0.001016 -0.001007 -0.000993 -0.000974 -0.000951 -0.000923 -0.000892 -0.000857 -0.000819 -0.000778 -0.000735 -0.000690 -0.000646 -0.000602 -0.000559 -0.000519 -0.000481 -0.000446 -0.000414 -0.000383 -0.000354 -0.000327 -0.000300 -0.000274 -0.000250 -0.000226 -0.000202 -0.000180 -0.000160 -0.000140 -0.000122 -0.000106 -0.000092 -0.000079 -0.000067 -0.000058 -0.000049 -0.000042 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000027 -0.000032 -0.000037 -0.000044 -0.000052 -0.000062 -0.000072 -0.000084 -0.000097 -0.000111 -0.000127 -0.000143 -0.000161 -0.000179 -0.000199 -0.000219 -0.000240 -0.000262 -0.000285 -0.000308 -0.000332 -0.000356 -0.000381 -0.000406 -0.000432 -0.000459 -0.000487 -0.000516 -0.000547 -0.000579 -0.000612 -0.000644 -0.000676 -0.000705 -0.000733 -0.000758 -0.000780 -0.000799 -0.000817 -0.000831 -0.000843 -0.000852 -0.000858 -0.000860 -0.000858 -0.000852 -0.000843 -0.000829 -0.000813 -0.000793 -0.000770 -0.000743 -0.000713 -0.000680 -0.000645 -0.000608 -0.000571 -0.000533 -0.000497 -0.000462 -0.000428 -0.000397 -0.000367 -0.000339 -0.000313 -0.000287 -0.000263 -0.000240 -0.000218 -0.000196 -0.000176 -0.000156 -0.000138 -0.000121 -0.000105 -0.000091 -0.000078 -0.000067 -0.000057 -0.000048 -0.000041 -0.000035 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000027 -0.000031 -0.000037 -0.000044 -0.000052 -0.000061 -0.000071 -0.000083 -0.000095 -0.000108 -0.000122 -0.000138 -0.000154 -0.000171 -0.000189 -0.000208 -0.000227 -0.000247 -0.000268 -0.000289 -0.000311 -0.000333 -0.000355 -0.000377 -0.000400 -0.000424 -0.000449 -0.000475 -0.000501 -0.000528 -0.000553 -0.000578 -0.000601 -0.000623 -0.000641 -0.000658 -0.000673 -0.000686 -0.000697 -0.000706 -0.000712 -0.000717 -0.000718 -0.000717 -0.000713 -0.000706 -0.000697 -0.000685 -0.000671 -0.000654 -0.000634 -0.000611 -0.000585 -0.000557 -0.000527 -0.000496 -0.000464 -0.000433 -0.000403 -0.000374 -0.000347 -0.000321 -0.000296 -0.000272 -0.000249 -0.000227 -0.000207 -0.000187 -0.000168 -0.000151 -0.000134 -0.000118 -0.000103 -0.000089 -0.000077 -0.000066 -0.000056 -0.000048 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000037 -0.000044 -0.000051 -0.000060 -0.000070 -0.000080 -0.000091 -0.000104 -0.000117 -0.000131 -0.000146 -0.000161 -0.000178 -0.000195 -0.000212 -0.000230 -0.000249 -0.000267 -0.000286 -0.000305 -0.000324 -0.000344 -0.000364 -0.000385 -0.000406 -0.000427 -0.000449 -0.000469 -0.000488 -0.000506 -0.000523 -0.000537 -0.000550 -0.000561 -0.000570 -0.000578 -0.000585 -0.000590 -0.000593 -0.000594 -0.000593 -0.000590 -0.000585 -0.000579 -0.000570 -0.000560 -0.000548 -0.000533 -0.000515 -0.000495 -0.000473 -0.000449 -0.000424 -0.000398 -0.000372 -0.000346 -0.000322 -0.000298 -0.000275 -0.000253 -0.000233 -0.000213 -0.000194 -0.000176 -0.000159 -0.000143 -0.000128 -0.000113 -0.000100 -0.000087 -0.000075 -0.000065 -0.000055 -0.000047 -0.000040 -0.000034 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000036 -0.000043 -0.000050 -0.000058 -0.000067 -0.000077 -0.000087 -0.000098 -0.000110 -0.000123 -0.000136 -0.000150 -0.000165 -0.000180 -0.000195 -0.000211 -0.000227 -0.000243 -0.000259 -0.000275 -0.000292 -0.000309 -0.000326 -0.000343 -0.000360 -0.000377 -0.000393 -0.000408 -0.000421 -0.000434 -0.000445 -0.000454 -0.000463 -0.000470 -0.000476 -0.000481 -0.000484 -0.000486 -0.000487 -0.000486 -0.000483 -0.000480 -0.000475 -0.000469 -0.000462 -0.000453 -0.000442 -0.000429 -0.000414 -0.000396 -0.000377 -0.000357 -0.000336 -0.000314 -0.000293 -0.000272 -0.000252 -0.000233 -0.000214 -0.000196 -0.000179 -0.000163 -0.000148 -0.000133 -0.000120 -0.000107 -0.000095 -0.000084 -0.000073 -0.000063 -0.000054 -0.000046 -0.000039 -0.000033 -0.000028 -0.000023 -0.000020 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000036 -0.000042 -0.000048 -0.000056 -0.000064 -0.000072 -0.000082 -0.000092 -0.000102 -0.000114 -0.000126 -0.000138 -0.000151 -0.000164 -0.000177 -0.000190 -0.000204 -0.000217 -0.000231 -0.000245 -0.000259 -0.000273 -0.000287 -0.000300 -0.000313 -0.000326 -0.000337 -0.000347 -0.000357 -0.000365 -0.000372 -0.000379 -0.000384 -0.000389 -0.000392 -0.000395 -0.000396 -0.000396 -0.000395 -0.000392 -0.000389 -0.000386 -0.000382 -0.000376 -0.000370 -0.000362 -0.000353 -0.000341 -0.000328 -0.000313 -0.000297 -0.000280 -0.000262 -0.000245 -0.000228 -0.000211 -0.000195 -0.000179 -0.000164 -0.000149 -0.000136 -0.000123 -0.000111 -0.000100 -0.000089 -0.000079 -0.000070 -0.000061 -0.000053 -0.000045 -0.000038 -0.000033 -0.000027 -0.000023 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000034 -0.000040 -0.000046 -0.000052 -0.000060 -0.000067 -0.000076 -0.000085 -0.000094 -0.000104 -0.000114 -0.000125 -0.000136 -0.000147 -0.000158 -0.000169 -0.000181 -0.000192 -0.000204 -0.000215 -0.000227 -0.000238 -0.000248 -0.000258 -0.000268 -0.000276 -0.000284 -0.000291 -0.000297 -0.000303 -0.000308 -0.000312 -0.000316 -0.000318 -0.000320 -0.000320 -0.000319 -0.000318 -0.000316 -0.000314 -0.000311 -0.000308 -0.000304 -0.000299 -0.000293 -0.000286 -0.000278 -0.000268 -0.000256 -0.000244 -0.000230 -0.000216 -0.000202 -0.000188 -0.000174 -0.000161 -0.000147 -0.000135 -0.000123 -0.000112 -0.000101 -0.000091 -0.000082 -0.000073 -0.000065 -0.000057 -0.000050 -0.000043 -0.000037 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000043 -0.000048 -0.000055 -0.000062 -0.000069 -0.000077 -0.000085 -0.000093 -0.000102 -0.000111 -0.000120 -0.000129 -0.000139 -0.000148 -0.000158 -0.000168 -0.000177 -0.000186 -0.000195 -0.000203 -0.000211 -0.000218 -0.000224 -0.000230 -0.000235 -0.000240 -0.000244 -0.000248 -0.000252 -0.000254 -0.000256 -0.000257 -0.000257 -0.000256 -0.000255 -0.000253 -0.000251 -0.000248 -0.000246 -0.000243 -0.000239 -0.000235 -0.000230 -0.000223 -0.000216 -0.000207 -0.000197 -0.000187 -0.000176 -0.000165 -0.000153 -0.000142 -0.000131 -0.000120 -0.000110 -0.000100 -0.000091 -0.000082 -0.000075 -0.000067 -0.000060 -0.000053 -0.000047 -0.000041 -0.000036 -0.000031 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000023 -0.000026 -0.000030 -0.000034 -0.000039 -0.000044 -0.000050 -0.000056 -0.000062 -0.000069 -0.000076 -0.000083 -0.000090 -0.000097 -0.000105 -0.000113 -0.000121 -0.000128 -0.000136 -0.000144 -0.000152 -0.000159 -0.000165 -0.000171 -0.000176 -0.000181 -0.000185 -0.000189 -0.000192 -0.000196 -0.000199 -0.000202 -0.000204 -0.000206 -0.000206 -0.000206 -0.000205 -0.000203 -0.000201 -0.000199 -0.000197 -0.000195 -0.000193 -0.000190 -0.000187 -0.000183 -0.000178 -0.000172 -0.000166 -0.000158 -0.000150 -0.000142 -0.000133 -0.000124 -0.000115 -0.000106 -0.000097 -0.000089 -0.000081 -0.000074 -0.000067 -0.000061 -0.000055 -0.000049 -0.000044 -0.000038 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000031 -0.000035 -0.000040 -0.000044 -0.000050 -0.000055 -0.000060 -0.000066 -0.000072 -0.000078 -0.000084 -0.000090 -0.000097 -0.000103 -0.000110 -0.000116 -0.000122 -0.000128 -0.000133 -0.000137 -0.000141 -0.000145 -0.000148 -0.000151 -0.000153 -0.000156 -0.000159 -0.000161 -0.000163 -0.000164 -0.000164 -0.000164 -0.000163 -0.000161 -0.000159 -0.000158 -0.000156 -0.000154 -0.000152 -0.000149 -0.000147 -0.000144 -0.000140 -0.000136 -0.000131 -0.000125 -0.000119 -0.000113 -0.000106 -0.000099 -0.000092 -0.000085 -0.000078 -0.000072 -0.000065 -0.000060 -0.000054 -0.000049 -0.000044 -0.000040 -0.000035 -0.000031 -0.000027 -0.000024 -0.000020 -0.000017 -0.000015 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000028 -0.000031 -0.000035 -0.000039 -0.000043 -0.000048 -0.000052 -0.000057 -0.000062 -0.000067 -0.000072 -0.000077 -0.000082 -0.000087 -0.000092 -0.000097 -0.000102 -0.000106 -0.000109 -0.000112 -0.000115 -0.000117 -0.000119 -0.000122 -0.000124 -0.000126 -0.000128 -0.000129 -0.000130 -0.000130 -0.000130 -0.000129 -0.000127 -0.000126 -0.000124 -0.000122 -0.000121 -0.000119 -0.000117 -0.000115 -0.000112 -0.000109 -0.000106 -0.000102 -0.000098 -0.000094 -0.000089 -0.000084 -0.000078 -0.000073 -0.000068 -0.000062 -0.000057 -0.000053 -0.000048 -0.000044 -0.000040 -0.000036 -0.000032 -0.000029 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000027 -0.000031 -0.000034 -0.000037 -0.000041 -0.000044 -0.000048 -0.000052 -0.000056 -0.000060 -0.000064 -0.000069 -0.000073 -0.000076 -0.000080 -0.000083 -0.000086 -0.000088 -0.000090 -0.000092 -0.000094 -0.000096 -0.000098 -0.000100 -0.000101 -0.000102 -0.000103 -0.000103 -0.000102 -0.000101 -0.000100 -0.000098 -0.000097 -0.000096 -0.000094 -0.000092 -0.000091 -0.000089 -0.000087 -0.000084 -0.000082 -0.000079 -0.000076 -0.000073 -0.000069 -0.000066 -0.000062 -0.000058 -0.000053 -0.000050 -0.000046 -0.000042 -0.000039 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000021 -0.000018 -0.000016 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000026 -0.000029 -0.000032 -0.000034 -0.000037 -0.000040 -0.000044 -0.000047 -0.000050 -0.000053 -0.000056 -0.000059 -0.000062 -0.000064 -0.000067 -0.000069 -0.000070 -0.000072 -0.000074 -0.000075 -0.000077 -0.000078 -0.000079 -0.000080 -0.000080 -0.000080 -0.000080 -0.000079 -0.000078 -0.000077 -0.000075 -0.000074 -0.000073 -0.000071 -0.000070 -0.000068 -0.000067 -0.000065 -0.000063 -0.000061 -0.000059 -0.000056 -0.000054 -0.000051 -0.000048 -0.000045 -0.000042 -0.000039 -0.000037 -0.000034 -0.000031 -0.000029 -0.000026 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000029 -0.000031 -0.000033 -0.000036 -0.000038 -0.000041 -0.000043 -0.000045 -0.000047 -0.000049 -0.000051 -0.000053 -0.000054 -0.000056 -0.000057 -0.000059 -0.000060 -0.000061 -0.000062 -0.000062 -0.000062 -0.000062 -0.000062 -0.000061 -0.000060 -0.000059 -0.000058 -0.000057 -0.000056 -0.000055 -0.000053 -0.000052 -0.000051 -0.000050 -0.000048 -0.000047 -0.000045 -0.000043 -0.000041 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000023 -0.000025 -0.000027 -0.000029 -0.000031 -0.000033 -0.000034 -0.000036 -0.000037 -0.000039 -0.000040 -0.000042 -0.000043 -0.000044 -0.000045 -0.000046 -0.000047 -0.000048 -0.000048 -0.000048 -0.000048 -0.000047 -0.000047 -0.000046 -0.000045 -0.000044 -0.000043 -0.000043 -0.000042 -0.000041 -0.000040 -0.000039 -0.000038 -0.000037 -0.000035 -0.000034 -0.000033 -0.000032 -0.000030 -0.000029 -0.000028 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000026 -0.000027 -0.000028 -0.000029 -0.000031 -0.000032 -0.000033 -0.000034 -0.000035 -0.000036 -0.000037 -0.000037 -0.000037 -0.000037 -0.000037 -0.000036 -0.000035 -0.000035 -0.000034 -0.000033 -0.000033 -0.000032 -0.000031 -0.000031 -0.000030 -0.000029 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000028 -0.000028 -0.000028 -0.000028 -0.000028 -0.000028 -0.000027 -0.000026 -0.000026 -0.000025 -0.000025 -0.000024 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode19_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000003 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 0.000001 0.000003 0.000005 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000006 -0.000003 0.000001 0.000004 0.000007 0.000009 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000026 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000009 -0.000005 -0.000001 0.000003 0.000007 0.000011 0.000014 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000015 0.000014 0.000014 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000025 -0.000026 -0.000028 -0.000029 -0.000030 -0.000031 -0.000032 -0.000033 -0.000034 -0.000034 -0.000034 -0.000034 -0.000034 -0.000033 -0.000032 -0.000031 -0.000029 -0.000027 -0.000026 -0.000024 -0.000023 -0.000021 -0.000021 -0.000020 -0.000019 -0.000017 -0.000015 -0.000012 -0.000009 -0.000004 0.000001 0.000007 0.000012 0.000016 0.000019 0.000021 0.000022 0.000023 0.000023 0.000022 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000028 -0.000030 -0.000032 -0.000034 -0.000036 -0.000038 -0.000039 -0.000040 -0.000041 -0.000042 -0.000043 -0.000043 -0.000043 -0.000043 -0.000042 -0.000041 -0.000039 -0.000037 -0.000034 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000023 -0.000021 -0.000019 -0.000016 -0.000013 -0.000008 -0.000002 0.000004 0.000010 0.000016 0.000022 0.000025 0.000028 0.000029 0.000029 0.000029 0.000029 0.000028 0.000027 0.000026 0.000025 0.000024 0.000023 0.000023 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000021 0.000021 0.000020 0.000019 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000030 -0.000032 -0.000034 -0.000036 -0.000039 -0.000041 -0.000044 -0.000046 -0.000048 -0.000050 -0.000051 -0.000052 -0.000053 -0.000054 -0.000054 -0.000054 -0.000053 -0.000052 -0.000049 -0.000047 -0.000043 -0.000040 -0.000037 -0.000034 -0.000032 -0.000029 -0.000027 -0.000024 -0.000021 -0.000018 -0.000013 -0.000007 0.000000 0.000008 0.000015 0.000022 0.000028 0.000033 0.000036 0.000037 0.000037 0.000037 0.000036 0.000035 0.000034 0.000033 0.000032 0.000031 0.000030 0.000030 0.000030 0.000030 0.000030 0.000030 0.000029 0.000028 0.000027 0.000026 0.000025 0.000024 0.000022 0.000021 0.000019 0.000018 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000023 -0.000026 -0.000028 -0.000030 -0.000033 -0.000035 -0.000038 -0.000040 -0.000043 -0.000046 -0.000049 -0.000052 -0.000055 -0.000058 -0.000060 -0.000062 -0.000064 -0.000065 -0.000067 -0.000067 -0.000067 -0.000067 -0.000065 -0.000062 -0.000059 -0.000055 -0.000051 -0.000046 -0.000042 -0.000039 -0.000035 -0.000032 -0.000028 -0.000024 -0.000018 -0.000012 -0.000005 0.000004 0.000012 0.000021 0.000030 0.000036 0.000041 0.000045 0.000047 0.000047 0.000047 0.000046 0.000045 0.000044 0.000042 0.000041 0.000040 0.000039 0.000038 0.000038 0.000038 0.000038 0.000037 0.000037 0.000036 0.000034 0.000033 0.000031 0.000030 0.000028 0.000026 0.000024 0.000023 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000031 -0.000033 -0.000036 -0.000038 -0.000041 -0.000044 -0.000047 -0.000050 -0.000053 -0.000057 -0.000060 -0.000064 -0.000068 -0.000071 -0.000074 -0.000077 -0.000079 -0.000082 -0.000083 -0.000084 -0.000084 -0.000082 -0.000079 -0.000075 -0.000070 -0.000064 -0.000058 -0.000053 -0.000048 -0.000043 -0.000037 -0.000032 -0.000026 -0.000019 -0.000010 -0.000001 0.000009 0.000019 0.000029 0.000039 0.000047 0.000053 0.000056 0.000058 0.000059 0.000059 0.000058 0.000056 0.000055 0.000053 0.000052 0.000050 0.000049 0.000048 0.000048 0.000047 0.000047 0.000046 0.000045 0.000044 0.000042 0.000040 0.000039 0.000037 0.000035 0.000032 0.000030 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000029 -0.000031 -0.000034 -0.000036 -0.000039 -0.000042 -0.000045 -0.000047 -0.000050 -0.000053 -0.000056 -0.000060 -0.000064 -0.000068 -0.000073 -0.000078 -0.000082 -0.000087 -0.000091 -0.000095 -0.000098 -0.000101 -0.000103 -0.000104 -0.000102 -0.000099 -0.000094 -0.000088 -0.000081 -0.000074 -0.000066 -0.000059 -0.000052 -0.000044 -0.000036 -0.000028 -0.000018 -0.000008 0.000004 0.000016 0.000028 0.000040 0.000051 0.000060 0.000066 0.000071 0.000073 0.000074 0.000073 0.000072 0.000070 0.000068 0.000066 0.000064 0.000062 0.000060 0.000059 0.000058 0.000057 0.000056 0.000055 0.000054 0.000052 0.000050 0.000048 0.000046 0.000044 0.000042 0.000039 0.000037 0.000034 0.000031 0.000028 0.000026 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000028 -0.000031 -0.000034 -0.000037 -0.000040 -0.000043 -0.000046 -0.000048 -0.000051 -0.000053 -0.000056 -0.000059 -0.000062 -0.000066 -0.000070 -0.000075 -0.000081 -0.000087 -0.000093 -0.000099 -0.000105 -0.000111 -0.000117 -0.000122 -0.000125 -0.000127 -0.000126 -0.000124 -0.000118 -0.000111 -0.000102 -0.000093 -0.000083 -0.000073 -0.000063 -0.000052 -0.000041 -0.000030 -0.000017 -0.000003 0.000011 0.000026 0.000040 0.000054 0.000066 0.000076 0.000084 0.000088 0.000091 0.000091 0.000090 0.000088 0.000086 0.000083 0.000080 0.000077 0.000074 0.000072 0.000070 0.000068 0.000067 0.000066 0.000064 0.000063 0.000061 0.000059 0.000057 0.000054 0.000052 0.000049 0.000046 0.000043 0.000040 0.000037 0.000034 0.000030 0.000027 0.000024 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000024 -0.000027 -0.000030 -0.000034 -0.000037 -0.000041 -0.000044 -0.000047 -0.000050 -0.000053 -0.000055 -0.000057 -0.000059 -0.000061 -0.000063 -0.000066 -0.000070 -0.000074 -0.000080 -0.000086 -0.000093 -0.000101 -0.000110 -0.000118 -0.000127 -0.000136 -0.000144 -0.000150 -0.000154 -0.000155 -0.000152 -0.000147 -0.000139 -0.000129 -0.000117 -0.000104 -0.000091 -0.000077 -0.000063 -0.000047 -0.000032 -0.000015 0.000002 0.000020 0.000038 0.000056 0.000072 0.000086 0.000097 0.000105 0.000110 0.000112 0.000112 0.000110 0.000107 0.000103 0.000098 0.000094 0.000089 0.000085 0.000082 0.000079 0.000077 0.000075 0.000074 0.000072 0.000071 0.000069 0.000067 0.000065 0.000062 0.000060 0.000057 0.000054 0.000051 0.000047 0.000043 0.000040 0.000036 0.000032 0.000029 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000032 -0.000036 -0.000040 -0.000044 -0.000048 -0.000051 -0.000055 -0.000057 -0.000060 -0.000062 -0.000063 -0.000064 -0.000065 -0.000066 -0.000068 -0.000071 -0.000075 -0.000081 -0.000088 -0.000097 -0.000107 -0.000118 -0.000130 -0.000142 -0.000155 -0.000166 -0.000176 -0.000183 -0.000187 -0.000186 -0.000181 -0.000173 -0.000161 -0.000147 -0.000131 -0.000114 -0.000095 -0.000076 -0.000056 -0.000034 -0.000013 0.000010 0.000032 0.000054 0.000075 0.000094 0.000110 0.000123 0.000131 0.000136 0.000137 0.000136 0.000132 0.000126 0.000120 0.000113 0.000107 0.000100 0.000095 0.000090 0.000086 0.000083 0.000081 0.000080 0.000078 0.000077 0.000075 0.000074 0.000072 0.000070 0.000067 0.000065 0.000061 0.000058 0.000054 0.000050 0.000046 0.000042 0.000037 0.000033 0.000030 0.000026 0.000022 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000042 -0.000046 -0.000051 -0.000055 -0.000059 -0.000062 -0.000065 -0.000066 -0.000067 -0.000068 -0.000067 -0.000066 -0.000066 -0.000066 -0.000068 -0.000071 -0.000077 -0.000085 -0.000095 -0.000107 -0.000122 -0.000138 -0.000155 -0.000172 -0.000189 -0.000204 -0.000215 -0.000223 -0.000225 -0.000222 -0.000214 -0.000201 -0.000185 -0.000165 -0.000143 -0.000119 -0.000093 -0.000066 -0.000039 -0.000010 0.000018 0.000047 0.000074 0.000099 0.000122 0.000140 0.000154 0.000162 0.000166 0.000166 0.000162 0.000155 0.000147 0.000137 0.000127 0.000117 0.000108 0.000100 0.000093 0.000088 0.000085 0.000082 0.000081 0.000080 0.000079 0.000079 0.000078 0.000077 0.000076 0.000074 0.000072 0.000069 0.000065 0.000061 0.000057 0.000052 0.000048 0.000043 0.000039 0.000034 0.000030 0.000026 0.000023 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000038 -0.000043 -0.000048 -0.000053 -0.000058 -0.000063 -0.000067 -0.000069 -0.000071 -0.000072 -0.000071 -0.000070 -0.000067 -0.000064 -0.000061 -0.000059 -0.000059 -0.000061 -0.000066 -0.000074 -0.000086 -0.000101 -0.000119 -0.000140 -0.000163 -0.000187 -0.000211 -0.000232 -0.000250 -0.000263 -0.000270 -0.000270 -0.000263 -0.000250 -0.000231 -0.000208 -0.000180 -0.000150 -0.000116 -0.000081 -0.000045 -0.000008 0.000029 0.000064 0.000098 0.000129 0.000155 0.000176 0.000191 0.000199 0.000202 0.000198 0.000191 0.000180 0.000166 0.000151 0.000136 0.000122 0.000109 0.000098 0.000089 0.000083 0.000079 0.000076 0.000076 0.000076 0.000077 0.000078 0.000079 0.000079 0.000079 0.000079 0.000078 0.000075 0.000072 0.000068 0.000064 0.000059 0.000054 0.000049 0.000044 0.000040 0.000035 0.000031 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000026 -0.000030 -0.000034 -0.000039 -0.000044 -0.000049 -0.000055 -0.000061 -0.000066 -0.000070 -0.000073 -0.000075 -0.000076 -0.000075 -0.000072 -0.000067 -0.000062 -0.000056 -0.000050 -0.000045 -0.000042 -0.000042 -0.000045 -0.000054 -0.000067 -0.000085 -0.000108 -0.000135 -0.000165 -0.000197 -0.000230 -0.000260 -0.000287 -0.000307 -0.000321 -0.000326 -0.000322 -0.000310 -0.000290 -0.000262 -0.000229 -0.000190 -0.000148 -0.000102 -0.000055 -0.000007 0.000040 0.000086 0.000128 0.000165 0.000196 0.000219 0.000235 0.000242 0.000242 0.000234 0.000221 0.000203 0.000183 0.000161 0.000140 0.000119 0.000101 0.000086 0.000074 0.000066 0.000061 0.000059 0.000060 0.000062 0.000066 0.000069 0.000073 0.000077 0.000079 0.000081 0.000081 0.000080 0.000078 0.000075 0.000070 0.000066 0.000061 0.000055 0.000050 0.000045 0.000040 0.000035 0.000031 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000034 -0.000039 -0.000044 -0.000050 -0.000056 -0.000062 -0.000068 -0.000073 -0.000076 -0.000079 -0.000079 -0.000077 -0.000073 -0.000067 -0.000059 -0.000050 -0.000039 -0.000029 -0.000019 -0.000012 -0.000009 -0.000011 -0.000019 -0.000034 -0.000055 -0.000084 -0.000118 -0.000158 -0.000201 -0.000244 -0.000287 -0.000325 -0.000357 -0.000380 -0.000393 -0.000394 -0.000384 -0.000364 -0.000332 -0.000292 -0.000244 -0.000190 -0.000131 -0.000070 -0.000007 0.000054 0.000112 0.000164 0.000210 0.000246 0.000273 0.000288 0.000293 0.000288 0.000274 0.000252 0.000225 0.000195 0.000164 0.000133 0.000105 0.000080 0.000060 0.000044 0.000034 0.000028 0.000028 0.000030 0.000036 0.000043 0.000051 0.000059 0.000067 0.000073 0.000078 0.000082 0.000083 0.000082 0.000080 0.000077 0.000072 0.000067 0.000062 0.000057 0.000051 0.000046 0.000041 0.000036 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000030 -0.000035 -0.000039 -0.000045 -0.000050 -0.000056 -0.000063 -0.000069 -0.000074 -0.000078 -0.000081 -0.000081 -0.000079 -0.000074 -0.000066 -0.000056 -0.000043 -0.000028 -0.000011 0.000006 0.000021 0.000033 0.000041 0.000042 0.000035 0.000018 -0.000007 -0.000042 -0.000086 -0.000137 -0.000193 -0.000252 -0.000310 -0.000364 -0.000411 -0.000448 -0.000472 -0.000482 -0.000476 -0.000456 -0.000422 -0.000374 -0.000314 -0.000246 -0.000170 -0.000090 -0.000009 0.000070 0.000144 0.000210 0.000266 0.000309 0.000338 0.000353 0.000354 0.000341 0.000317 0.000283 0.000243 0.000200 0.000156 0.000113 0.000074 0.000041 0.000013 -0.000007 -0.000019 -0.000025 -0.000024 -0.000018 -0.000008 0.000005 0.000019 0.000033 0.000047 0.000059 0.000070 0.000077 0.000082 0.000084 0.000083 0.000081 0.000078 0.000073 0.000068 0.000063 0.000057 0.000052 0.000046 0.000041 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000035 -0.000040 -0.000045 -0.000051 -0.000057 -0.000063 -0.000069 -0.000074 -0.000079 -0.000082 -0.000082 -0.000080 -0.000074 -0.000065 -0.000051 -0.000035 -0.000015 0.000008 0.000033 0.000057 0.000081 0.000100 0.000113 0.000118 0.000113 0.000095 0.000065 0.000022 -0.000033 -0.000098 -0.000172 -0.000250 -0.000328 -0.000403 -0.000470 -0.000526 -0.000566 -0.000588 -0.000590 -0.000572 -0.000535 -0.000478 -0.000405 -0.000318 -0.000221 -0.000117 -0.000012 0.000090 0.000185 0.000269 0.000338 0.000389 0.000421 0.000433 0.000427 0.000403 0.000364 0.000314 0.000257 0.000196 0.000134 0.000076 0.000023 -0.000022 -0.000058 -0.000084 -0.000100 -0.000105 -0.000102 -0.000091 -0.000074 -0.000054 -0.000031 -0.000008 0.000014 0.000034 0.000052 0.000065 0.000075 0.000081 0.000084 0.000084 0.000082 0.000079 0.000074 0.000069 0.000064 0.000058 0.000052 0.000046 0.000041 0.000035 0.000030 0.000026 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000034 -0.000039 -0.000045 -0.000051 -0.000057 -0.000063 -0.000069 -0.000075 -0.000079 -0.000082 -0.000082 -0.000079 -0.000073 -0.000062 -0.000047 -0.000026 -0.000001 0.000028 0.000061 0.000096 0.000132 0.000165 0.000194 0.000215 0.000226 0.000223 0.000204 0.000169 0.000117 0.000048 -0.000035 -0.000130 -0.000232 -0.000337 -0.000440 -0.000534 -0.000614 -0.000676 -0.000716 -0.000730 -0.000717 -0.000676 -0.000610 -0.000520 -0.000410 -0.000285 -0.000152 -0.000015 0.000117 0.000239 0.000345 0.000430 0.000490 0.000525 0.000533 0.000516 0.000476 0.000418 0.000345 0.000264 0.000178 0.000094 0.000014 -0.000056 -0.000116 -0.000163 -0.000196 -0.000214 -0.000219 -0.000212 -0.000195 -0.000169 -0.000139 -0.000105 -0.000070 -0.000036 -0.000005 0.000022 0.000044 0.000061 0.000073 0.000081 0.000084 0.000085 0.000083 0.000080 0.000076 0.000070 0.000065 0.000058 0.000052 0.000046 0.000040 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000044 -0.000050 -0.000056 -0.000063 -0.000069 -0.000075 -0.000079 -0.000082 -0.000082 -0.000079 -0.000072 -0.000060 -0.000042 -0.000018 0.000012 0.000048 0.000089 0.000136 0.000185 0.000234 0.000282 0.000323 0.000354 0.000372 0.000373 0.000354 0.000313 0.000250 0.000164 0.000060 -0.000062 -0.000194 -0.000333 -0.000471 -0.000600 -0.000714 -0.000805 -0.000869 -0.000899 -0.000893 -0.000851 -0.000773 -0.000662 -0.000524 -0.000365 -0.000192 -0.000016 0.000155 0.000311 0.000444 0.000549 0.000621 0.000657 0.000658 0.000625 0.000564 0.000478 0.000375 0.000262 0.000145 0.000031 -0.000076 -0.000170 -0.000248 -0.000309 -0.000350 -0.000372 -0.000376 -0.000363 -0.000337 -0.000300 -0.000255 -0.000206 -0.000156 -0.000107 -0.000062 -0.000022 0.000012 0.000038 0.000058 0.000072 0.000081 0.000085 0.000086 0.000085 0.000081 0.000077 0.000071 0.000065 0.000059 0.000052 0.000046 0.000040 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000027 -0.000031 -0.000037 -0.000043 -0.000049 -0.000056 -0.000062 -0.000069 -0.000075 -0.000080 -0.000083 -0.000083 -0.000080 -0.000072 -0.000059 -0.000039 -0.000013 0.000022 0.000065 0.000115 0.000173 0.000236 0.000303 0.000371 0.000436 0.000494 0.000539 0.000567 0.000573 0.000554 0.000507 0.000431 0.000326 0.000195 0.000041 -0.000129 -0.000310 -0.000492 -0.000667 -0.000824 -0.000954 -0.001049 -0.001102 -0.001107 -0.001064 -0.000973 -0.000837 -0.000663 -0.000459 -0.000238 -0.000012 0.000207 0.000406 0.000574 0.000703 0.000788 0.000825 0.000815 0.000762 0.000670 0.000548 0.000405 0.000250 0.000092 -0.000061 -0.000202 -0.000326 -0.000428 -0.000505 -0.000556 -0.000582 -0.000584 -0.000564 -0.000526 -0.000473 -0.000411 -0.000343 -0.000273 -0.000204 -0.000141 -0.000084 -0.000035 0.000004 0.000035 0.000057 0.000073 0.000082 0.000087 0.000088 0.000087 0.000083 0.000078 0.000072 0.000065 0.000059 0.000052 0.000045 0.000039 0.000033 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000047 -0.000054 -0.000061 -0.000068 -0.000074 -0.000080 -0.000083 -0.000084 -0.000081 -0.000074 -0.000060 -0.000039 -0.000010 0.000028 0.000076 0.000135 0.000204 0.000282 0.000367 0.000458 0.000549 0.000637 0.000715 0.000778 0.000819 0.000833 0.000816 0.000763 0.000672 0.000544 0.000382 0.000189 -0.000029 -0.000261 -0.000500 -0.000731 -0.000943 -0.001123 -0.001260 -0.001342 -0.001364 -0.001321 -0.001214 -0.001047 -0.000828 -0.000571 -0.000289 0.000001 0.000280 0.000532 0.000744 0.000903 0.001002 0.001038 0.001013 0.000930 0.000799 0.000630 0.000435 0.000226 0.000015 -0.000188 -0.000373 -0.000534 -0.000664 -0.000762 -0.000825 -0.000855 -0.000853 -0.000823 -0.000769 -0.000697 -0.000612 -0.000519 -0.000424 -0.000331 -0.000245 -0.000167 -0.000099 -0.000043 0.000001 0.000035 0.000059 0.000076 0.000086 0.000090 0.000091 0.000089 0.000085 0.000079 0.000073 0.000066 0.000058 0.000051 0.000044 0.000038 0.000033 0.000028 0.000023 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000039 -0.000045 -0.000052 -0.000059 -0.000067 -0.000074 -0.000080 -0.000084 -0.000086 -0.000084 -0.000077 -0.000064 -0.000043 -0.000013 0.000028 0.000081 0.000147 0.000226 0.000318 0.000421 0.000534 0.000654 0.000774 0.000891 0.000995 0.001081 0.001140 0.001165 0.001151 0.001091 0.000985 0.000831 0.000631 0.000390 0.000117 -0.000180 -0.000487 -0.000790 -0.001071 -0.001314 -0.001503 -0.001624 -0.001667 -0.001626 -0.001501 -0.001297 -0.001025 -0.000700 -0.000342 0.000026 0.000380 0.000699 0.000963 0.001157 0.001273 0.001306 0.001259 0.001139 0.000957 0.000726 0.000464 0.000186 -0.000092 -0.000357 -0.000597 -0.000804 -0.000970 -0.001092 -0.001169 -0.001202 -0.001194 -0.001151 -0.001077 -0.000979 -0.000866 -0.000742 -0.000616 -0.000493 -0.000378 -0.000273 -0.000183 -0.000106 -0.000044 0.000004 0.000039 0.000065 0.000081 0.000091 0.000095 0.000095 0.000092 0.000087 0.000080 0.000073 0.000065 0.000058 0.000050 0.000044 0.000037 0.000032 0.000027 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000043 -0.000050 -0.000057 -0.000065 -0.000072 -0.000079 -0.000085 -0.000088 -0.000088 -0.000082 -0.000070 -0.000050 -0.000020 0.000022 0.000078 0.000148 0.000235 0.000339 0.000459 0.000594 0.000742 0.000897 0.001054 0.001206 0.001344 0.001459 0.001540 0.001580 0.001571 0.001506 0.001382 0.001197 0.000954 0.000657 0.000315 -0.000059 -0.000451 -0.000840 -0.001207 -0.001528 -0.001783 -0.001954 -0.002025 -0.001988 -0.001843 -0.001594 -0.001255 -0.000848 -0.000397 0.000067 0.000514 0.000914 0.001242 0.001479 0.001614 0.001641 0.001565 0.001395 0.001146 0.000838 0.000491 0.000127 -0.000235 -0.000577 -0.000885 -0.001147 -0.001355 -0.001507 -0.001599 -0.001635 -0.001619 -0.001557 -0.001458 -0.001329 -0.001179 -0.001018 -0.000854 -0.000694 -0.000544 -0.000407 -0.000288 -0.000186 -0.000103 -0.000038 0.000012 0.000049 0.000073 0.000089 0.000097 0.000100 0.000098 0.000094 0.000088 0.000081 0.000073 0.000065 0.000057 0.000049 0.000042 0.000036 0.000030 0.000025 0.000021 0.000018 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000040 -0.000047 -0.000055 -0.000063 -0.000071 -0.000079 -0.000085 -0.000090 -0.000091 -0.000088 -0.000078 -0.000060 -0.000032 0.000009 0.000065 0.000139 0.000231 0.000344 0.000477 0.000632 0.000805 0.000994 0.001193 0.001395 0.001591 0.001770 0.001920 0.002031 0.002091 0.002089 0.002020 0.001877 0.001657 0.001363 0.001000 0.000577 0.000109 -0.000384 -0.000879 -0.001350 -0.001768 -0.002106 -0.002338 -0.002445 -0.002416 -0.002246 -0.001944 -0.001525 -0.001017 -0.000453 0.000129 0.000688 0.001187 0.001593 0.001881 0.002036 0.002054 0.001938 0.001704 0.001372 0.000966 0.000514 0.000043 -0.000422 -0.000858 -0.001248 -0.001576 -0.001835 -0.002019 -0.002128 -0.002166 -0.002138 -0.002053 -0.001921 -0.001753 -0.001560 -0.001354 -0.001144 -0.000939 -0.000746 -0.000571 -0.000417 -0.000285 -0.000177 -0.000090 -0.000023 0.000027 0.000062 0.000085 0.000098 0.000104 0.000105 0.000102 0.000096 0.000089 0.000081 0.000072 0.000064 0.000056 0.000048 0.000041 0.000034 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000045 -0.000053 -0.000061 -0.000069 -0.000078 -0.000085 -0.000092 -0.000095 -0.000095 -0.000088 -0.000073 -0.000048 -0.000009 0.000045 0.000118 0.000212 0.000330 0.000473 0.000643 0.000838 0.001058 0.001297 0.001548 0.001804 0.002053 0.002282 0.002476 0.002623 0.002708 0.002719 0.002646 0.002483 0.002224 0.001871 0.001430 0.000912 0.000333 -0.000282 -0.000906 -0.001503 -0.002039 -0.002477 -0.002785 -0.002938 -0.002918 -0.002721 -0.002355 -0.001840 -0.001211 -0.000509 0.000214 0.000910 0.001528 0.002026 0.002374 0.002552 0.002555 0.002390 0.002075 0.001638 0.001111 0.000529 -0.000073 -0.000662 -0.001212 -0.001698 -0.002105 -0.002422 -0.002643 -0.002770 -0.002807 -0.002762 -0.002647 -0.002475 -0.002260 -0.002014 -0.001753 -0.001489 -0.001231 -0.000988 -0.000767 -0.000572 -0.000405 -0.000266 -0.000154 -0.000066 -0.000001 0.000047 0.000078 0.000098 0.000108 0.000112 0.000110 0.000105 0.000098 0.000090 0.000080 0.000071 0.000062 0.000054 0.000046 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000036 -0.000043 -0.000050 -0.000058 -0.000067 -0.000076 -0.000085 -0.000093 -0.000099 -0.000101 -0.000098 -0.000087 -0.000066 -0.000033 0.000017 0.000086 0.000179 0.000298 0.000446 0.000625 0.000837 0.001081 0.001355 0.001652 0.001967 0.002287 0.002599 0.002887 0.003135 0.003327 0.003444 0.003472 0.003398 0.003213 0.002910 0.002491 0.001959 0.001328 0.000618 -0.000142 -0.000918 -0.001667 -0.002344 -0.002904 -0.003306 -0.003514 -0.003507 -0.003278 -0.002836 -0.002207 -0.001432 -0.000567 0.000327 0.001185 0.001945 0.002554 0.002971 0.003174 0.003157 0.002928 0.002513 0.001947 0.001272 0.000532 -0.000227 -0.000966 -0.001649 -0.002249 -0.002747 -0.003129 -0.003391 -0.003535 -0.003568 -0.003502 -0.003349 -0.003128 -0.002856 -0.002548 -0.002222 -0.001893 -0.001573 -0.001272 -0.000998 -0.000755 -0.000547 -0.000372 -0.000230 -0.000119 -0.000034 0.000027 0.000069 0.000096 0.000111 0.000118 0.000118 0.000114 0.000107 0.000098 0.000089 0.000079 0.000069 0.000060 0.000051 0.000043 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000034 -0.000041 -0.000048 -0.000056 -0.000065 -0.000075 -0.000084 -0.000094 -0.000102 -0.000107 -0.000107 -0.000101 -0.000086 -0.000059 -0.000015 0.000047 0.000134 0.000249 0.000396 0.000579 0.000800 0.001061 0.001362 0.001698 0.002065 0.002452 0.002846 0.003233 0.003593 0.003905 0.004150 0.004308 0.004359 0.004287 0.004080 0.003729 0.003234 0.002598 0.001837 0.000973 0.000042 -0.000914 -0.001844 -0.002690 -0.003396 -0.003909 -0.004185 -0.004195 -0.003929 -0.003398 -0.002633 -0.001686 -0.000626 0.000470 0.001520 0.002447 0.003185 0.003683 0.003913 0.003868 0.003560 0.003023 0.002300 0.001447 0.000519 -0.000427 -0.001342 -0.002182 -0.002914 -0.003515 -0.003970 -0.004277 -0.004437 -0.004462 -0.004365 -0.004167 -0.003887 -0.003546 -0.003165 -0.002764 -0.002360 -0.001968 -0.001600 -0.001264 -0.000967 -0.000710 -0.000495 -0.000319 -0.000181 -0.000075 0.000003 0.000058 0.000093 0.000114 0.000124 0.000127 0.000124 0.000117 0.000108 0.000098 0.000087 0.000076 0.000066 0.000056 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000046 -0.000054 -0.000063 -0.000073 -0.000083 -0.000094 -0.000103 -0.000111 -0.000116 -0.000115 -0.000106 -0.000085 -0.000050 0.000004 0.000081 0.000188 0.000328 0.000507 0.000730 0.000999 0.001316 0.001680 0.002089 0.002534 0.003005 0.003486 0.003959 0.004402 0.004791 0.005101 0.005308 0.005389 0.005324 0.005095 0.004693 0.004112 0.003358 0.002446 0.001405 0.000274 -0.000894 -0.002035 -0.003081 -0.003960 -0.004606 -0.004963 -0.004994 -0.004686 -0.004050 -0.003126 -0.001978 -0.000689 0.000644 0.001919 0.003041 0.003928 0.004519 0.004778 0.004697 0.004294 0.003609 0.002700 0.001635 0.000485 -0.000681 -0.001801 -0.002822 -0.003704 -0.004421 -0.004957 -0.005309 -0.005484 -0.005494 -0.005361 -0.005106 -0.004755 -0.004335 -0.003869 -0.003381 -0.002891 -0.002416 -0.001971 -0.001566 -0.001206 -0.000895 -0.000634 -0.000420 -0.000251 -0.000120 -0.000024 0.000044 0.000089 0.000117 0.000131 0.000136 0.000134 0.000127 0.000118 0.000107 0.000096 0.000084 0.000073 0.000062 0.000053 0.000044 0.000037 0.000030 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000070 -0.000081 -0.000092 -0.000104 -0.000114 -0.000122 -0.000126 -0.000123 -0.000111 -0.000086 -0.000042 0.000023 0.000117 0.000246 0.000414 0.000630 0.000896 0.001219 0.001599 0.002036 0.002526 0.003060 0.003626 0.004206 0.004778 0.005317 0.005795 0.006183 0.006451 0.006571 0.006517 0.006268 0.005810 0.005135 0.004248 0.003166 0.001920 0.000559 -0.000854 -0.002243 -0.003522 -0.004604 -0.005405 -0.005858 -0.005916 -0.005559 -0.004803 -0.003695 -0.002312 -0.000758 0.000848 0.002384 0.003732 0.004791 0.005486 0.005776 0.005651 0.005133 0.004274 0.003146 0.001834 0.000425 -0.000995 -0.002350 -0.003578 -0.004630 -0.005476 -0.006099 -0.006498 -0.006683 -0.006673 -0.006491 -0.006169 -0.005735 -0.005222 -0.004658 -0.004071 -0.003483 -0.002916 -0.002385 -0.001901 -0.001471 -0.001100 -0.000787 -0.000531 -0.000327 -0.000170 -0.000054 0.000029 0.000085 0.000120 0.000139 0.000146 0.000145 0.000139 0.000129 0.000118 0.000105 0.000093 0.000080 0.000069 0.000058 0.000049 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000057 -0.000067 -0.000078 -0.000090 -0.000103 -0.000115 -0.000127 -0.000135 -0.000138 -0.000134 -0.000118 -0.000087 -0.000035 0.000043 0.000155 0.000307 0.000506 0.000761 0.001076 0.001458 0.001908 0.002425 0.003005 0.003639 0.004311 0.005002 0.005687 0.006336 0.006916 0.007395 0.007736 0.007905 0.007870 0.007605 0.007089 0.006313 0.005278 0.004003 0.002526 0.000902 -0.000792 -0.002466 -0.004014 -0.005331 -0.006314 -0.006879 -0.006969 -0.006559 -0.005666 -0.004347 -0.002696 -0.000839 0.001082 0.002916 0.004520 0.005775 0.006589 0.006912 0.006732 0.006080 0.005020 0.003639 0.002041 0.000335 -0.001375 -0.002998 -0.004457 -0.005698 -0.006685 -0.007402 -0.007848 -0.008039 -0.007998 -0.007758 -0.007355 -0.006825 -0.006205 -0.005530 -0.004830 -0.004134 -0.003463 -0.002836 -0.002265 -0.001758 -0.001321 -0.000952 -0.000650 -0.000409 -0.000223 -0.000084 0.000015 0.000082 0.000124 0.000148 0.000158 0.000158 0.000152 0.000142 0.000129 0.000115 0.000102 0.000088 0.000075 0.000064 0.000053 0.000044 0.000037 0.000030 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000044 -0.000053 -0.000063 -0.000075 -0.000087 -0.000101 -0.000115 -0.000129 -0.000141 -0.000150 -0.000153 -0.000147 -0.000128 -0.000091 -0.000031 0.000061 0.000191 0.000368 0.000601 0.000898 0.001266 0.001712 0.002237 0.002842 0.003521 0.004263 0.005053 0.005867 0.006677 0.007450 0.008149 0.008733 0.009160 0.009390 0.009384 0.009108 0.008534 0.007649 0.006452 0.004965 0.003228 0.001308 -0.000706 -0.002703 -0.004559 -0.006144 -0.007336 -0.008032 -0.008160 -0.007692 -0.006645 -0.005089 -0.003135 -0.000934 0.001341 0.003512 0.005407 0.006882 0.007828 0.008185 0.007943 0.007137 0.005845 0.004176 0.002254 0.000213 -0.001824 -0.003746 -0.005464 -0.006913 -0.008053 -0.008867 -0.009359 -0.009549 -0.009468 -0.009157 -0.008659 -0.008018 -0.007278 -0.006477 -0.005653 -0.004836 -0.004051 -0.003318 -0.002652 -0.002062 -0.001553 -0.001123 -0.000772 -0.000491 -0.000275 -0.000113 0.000003 0.000082 0.000132 0.000160 0.000172 0.000173 0.000167 0.000156 0.000142 0.000127 0.000111 0.000097 0.000083 0.000070 0.000059 0.000049 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000070 -0.000083 -0.000097 -0.000112 -0.000128 -0.000144 -0.000157 -0.000167 -0.000170 -0.000163 -0.000142 -0.000099 -0.000030 0.000074 0.000223 0.000426 0.000694 0.001035 0.001459 0.001973 0.002579 0.003278 0.004063 0.004923 0.005840 0.006789 0.007738 0.008649 0.009480 0.010185 0.010714 0.011019 0.011053 0.010771 0.010141 0.009143 0.007773 0.006052 0.004029 0.001779 -0.000591 -0.002952 -0.005153 -0.007042 -0.008471 -0.009316 -0.009492 -0.008961 -0.007746 -0.005925 -0.003634 -0.001050 0.001622 0.004169 0.006388 0.008107 0.009200 0.009594 0.009278 0.008298 0.006746 0.004753 0.002471 0.000055 -0.002345 -0.004598 -0.006599 -0.008273 -0.009576 -0.010491 -0.011025 -0.011206 -0.011075 -0.010679 -0.010071 -0.009304 -0.008428 -0.007489 -0.006527 -0.005578 -0.004668 -0.003822 -0.003054 -0.002375 -0.001789 -0.001296 -0.000892 -0.000570 -0.000322 -0.000137 -0.000004 0.000087 0.000144 0.000176 0.000190 0.000192 0.000184 0.000172 0.000156 0.000140 0.000123 0.000106 0.000091 0.000077 0.000064 0.000053 0.000044 0.000036 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000054 -0.000065 -0.000078 -0.000092 -0.000108 -0.000125 -0.000143 -0.000161 -0.000176 -0.000187 -0.000191 -0.000184 -0.000160 -0.000114 -0.000036 0.000081 0.000249 0.000478 0.000780 0.001167 0.001649 0.002233 0.002924 0.003721 0.004619 0.005604 0.006658 0.007752 0.008851 0.009915 0.010893 0.011735 0.012382 0.012777 0.012862 0.012585 0.011903 0.010789 0.009235 0.007264 0.004929 0.002318 -0.000446 -0.003208 -0.005794 -0.008021 -0.009716 -0.010730 -0.010962 -0.010366 -0.008967 -0.006858 -0.004196 -0.001190 0.001920 0.004881 0.007456 0.009444 0.010696 0.011129 0.010731 0.009557 0.007717 0.005367 0.002686 -0.000141 -0.002937 -0.005550 -0.007857 -0.009772 -0.011246 -0.012262 -0.012835 -0.012998 -0.012803 -0.012308 -0.011575 -0.010667 -0.009641 -0.008549 -0.007437 -0.006345 -0.005302 -0.004335 -0.003459 -0.002686 -0.002020 -0.001461 -0.001004 -0.000640 -0.000360 -0.000152 -0.000003 0.000099 0.000163 0.000198 0.000213 0.000214 0.000205 0.000191 0.000173 0.000154 0.000135 0.000117 0.000100 0.000084 0.000070 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000060 -0.000072 -0.000086 -0.000103 -0.000121 -0.000140 -0.000160 -0.000180 -0.000198 -0.000212 -0.000217 -0.000210 -0.000186 -0.000136 -0.000051 0.000077 0.000262 0.000517 0.000853 0.001286 0.001826 0.002481 0.003258 0.004157 0.005171 0.006288 0.007485 0.008734 0.009995 0.011223 0.012364 0.013359 0.014140 0.014641 0.014793 0.014531 0.013804 0.012574 0.010830 0.008594 0.005925 0.002924 -0.000266 -0.003466 -0.006473 -0.009072 -0.011060 -0.012263 -0.012560 -0.011898 -0.010303 -0.007883 -0.004820 -0.001357 0.002227 0.005638 0.008600 0.010879 0.012303 0.012777 0.012288 0.010901 0.008747 0.006009 0.002896 -0.000375 -0.003599 -0.006597 -0.009229 -0.011397 -0.013047 -0.014164 -0.014768 -0.014903 -0.014630 -0.014020 -0.013147 -0.012082 -0.010892 -0.009635 -0.008363 -0.007118 -0.005935 -0.004840 -0.003853 -0.002983 -0.002236 -0.001610 -0.001100 -0.000695 -0.000384 -0.000154 0.000010 0.000121 0.000190 0.000228 0.000243 0.000242 0.000231 0.000213 0.000193 0.000171 0.000149 0.000128 0.000109 0.000092 0.000077 0.000064 0.000052 0.000043 0.000035 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000066 -0.000080 -0.000096 -0.000114 -0.000134 -0.000157 -0.000180 -0.000203 -0.000224 -0.000241 -0.000249 -0.000244 -0.000220 -0.000168 -0.000079 0.000059 0.000260 0.000537 0.000906 0.001382 0.001978 0.002704 0.003567 0.004568 0.005701 0.006952 0.008298 0.009708 0.011140 0.012545 0.013862 0.015025 0.015957 0.016581 0.016815 0.016582 0.015818 0.014476 0.012539 0.010028 0.007008 0.003594 -0.000051 -0.003721 -0.007180 -0.010182 -0.012488 -0.013898 -0.014271 -0.013543 -0.011743 -0.008994 -0.005504 -0.001553 0.002537 0.006429 0.009804 0.012394 0.014001 0.014517 0.013929 0.012313 0.009822 0.006669 0.003094 -0.000649 -0.004325 -0.007729 -0.010700 -0.013129 -0.014957 -0.016171 -0.016798 -0.016891 -0.016526 -0.015786 -0.014757 -0.013520 -0.012152 -0.010719 -0.009277 -0.007873 -0.006544 -0.005319 -0.004218 -0.003251 -0.002423 -0.001732 -0.001171 -0.000727 -0.000388 -0.000137 0.000039 0.000157 0.000229 0.000267 0.000280 0.000276 0.000261 0.000240 0.000215 0.000190 0.000165 0.000142 0.000120 0.000101 0.000084 0.000069 0.000057 0.000046 0.000038 0.000031 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000060 -0.000073 -0.000088 -0.000106 -0.000126 -0.000150 -0.000175 -0.000202 -0.000229 -0.000254 -0.000275 -0.000288 -0.000287 -0.000265 -0.000214 -0.000122 0.000023 0.000235 0.000532 0.000930 0.001446 0.002095 0.002888 0.003834 0.004934 0.006184 0.007569 0.009067 0.010643 0.012253 0.013844 0.015350 0.016695 0.017794 0.018558 0.018891 0.018702 0.017913 0.016467 0.014339 0.011549 0.008168 0.004324 0.000202 -0.003962 -0.007901 -0.011330 -0.013977 -0.015612 -0.016070 -0.015279 -0.013267 -0.010176 -0.006240 -0.001778 0.002843 0.007240 0.011049 0.013965 0.015763 0.016322 0.015627 0.013769 0.010923 0.007333 0.003275 -0.000962 -0.005108 -0.008931 -0.012250 -0.014943 -0.016946 -0.018249 -0.018887 -0.018925 -0.018452 -0.017566 -0.016365 -0.014943 -0.013386 -0.011767 -0.010148 -0.008580 -0.007104 -0.005749 -0.004535 -0.003474 -0.002569 -0.001816 -0.001207 -0.000728 -0.000364 -0.000098 0.000088 0.000210 0.000282 0.000317 0.000326 0.000318 0.000298 0.000271 0.000242 0.000212 0.000183 0.000156 0.000132 0.000110 0.000092 0.000075 0.000062 0.000050 0.000041 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000053 -0.000065 -0.000080 -0.000097 -0.000117 -0.000140 -0.000167 -0.000196 -0.000227 -0.000259 -0.000290 -0.000316 -0.000335 -0.000339 -0.000323 -0.000275 -0.000185 -0.000037 0.000183 0.000495 0.000916 0.001466 0.002161 0.003015 0.004038 0.005233 0.006596 0.008112 0.009759 0.011502 0.013295 0.015078 0.016782 0.018323 0.019605 0.020525 0.020974 0.020846 0.020048 0.018510 0.016199 0.013132 0.009387 0.005105 0.000495 -0.004181 -0.008616 -0.012491 -0.015496 -0.017369 -0.017923 -0.017072 -0.014849 -0.011408 -0.007015 -0.002028 0.003139 0.008055 0.012311 0.015561 0.017555 0.018156 0.017350 0.015239 0.012026 0.007984 0.003429 -0.001313 -0.005939 -0.010187 -0.013854 -0.016806 -0.018976 -0.020356 -0.020990 -0.020958 -0.020361 -0.019313 -0.017926 -0.016307 -0.014552 -0.012740 -0.010941 -0.009209 -0.007586 -0.006104 -0.004782 -0.003632 -0.002655 -0.001847 -0.001196 -0.000688 -0.000306 -0.000028 0.000162 0.000283 0.000352 0.000382 0.000384 0.000368 0.000341 0.000308 0.000272 0.000237 0.000204 0.000173 0.000145 0.000121 0.000100 0.000082 0.000067 0.000055 0.000044 0.000036 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000072 -0.000088 -0.000107 -0.000130 -0.000156 -0.000186 -0.000219 -0.000256 -0.000293 -0.000331 -0.000365 -0.000392 -0.000404 -0.000396 -0.000355 -0.000270 -0.000125 0.000098 0.000417 0.000855 0.001430 0.002163 0.003069 0.004160 0.005440 0.006907 0.008548 0.010339 0.012247 0.014221 0.016201 0.018110 0.019857 0.021335 0.022428 0.023011 0.022963 0.022173 0.020559 0.018079 0.014748 0.010646 0.005929 0.000828 -0.004363 -0.009304 -0.013634 -0.017007 -0.019128 -0.019786 -0.018882 -0.016451 -0.012662 -0.007813 -0.002298 0.003419 0.008857 0.013562 0.017148 0.019337 0.019977 0.019055 0.016688 0.013101 0.008603 0.003547 -0.001703 -0.006807 -0.011473 -0.015480 -0.018680 -0.021001 -0.022443 -0.023056 -0.022935 -0.022197 -0.020973 -0.019388 -0.017563 -0.015602 -0.013595 -0.011616 -0.009722 -0.007959 -0.006356 -0.004935 -0.003705 -0.002666 -0.001811 -0.001128 -0.000600 -0.000205 0.000076 0.000265 0.000381 0.000442 0.000462 0.000454 0.000428 0.000392 0.000350 0.000307 0.000265 0.000226 0.000191 0.000160 0.000132 0.000109 0.000089 0.000073 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000052 -0.000064 -0.000079 -0.000097 -0.000118 -0.000143 -0.000173 -0.000207 -0.000246 -0.000288 -0.000333 -0.000378 -0.000422 -0.000459 -0.000483 -0.000486 -0.000457 -0.000382 -0.000246 -0.000029 0.000291 0.000735 0.001327 0.002086 0.003032 0.004178 0.005531 0.007090 0.008844 0.010770 0.012835 0.014987 0.017163 0.019280 0.021240 0.022925 0.024205 0.024941 0.024991 0.024232 0.022564 0.019937 0.016360 0.011919 0.006783 0.001204 -0.004495 -0.009935 -0.014720 -0.018464 -0.020837 -0.021606 -0.020658 -0.018029 -0.013905 -0.008609 -0.002580 0.003676 0.009627 0.014771 0.018685 0.021063 0.021738 0.020698 0.018072 0.014114 0.009165 0.003616 -0.002130 -0.007697 -0.012766 -0.017093 -0.020519 -0.022971 -0.024452 -0.025024 -0.024796 -0.023901 -0.022487 -0.020694 -0.018656 -0.016488 -0.014287 -0.012132 -0.010084 -0.008189 -0.006478 -0.004970 -0.003672 -0.002583 -0.001695 -0.000991 -0.000451 -0.000055 0.000222 0.000402 0.000506 0.000553 0.000560 0.000538 0.000500 0.000451 0.000399 0.000347 0.000298 0.000252 0.000211 0.000176 0.000145 0.000119 0.000097 0.000079 0.000064 0.000052 0.000042 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000070 -0.000086 -0.000106 -0.000130 -0.000159 -0.000192 -0.000231 -0.000275 -0.000324 -0.000377 -0.000433 -0.000488 -0.000538 -0.000577 -0.000595 -0.000583 -0.000526 -0.000405 -0.000201 0.000109 0.000548 0.001143 0.001915 0.002886 0.004071 0.005480 0.007115 0.008966 0.011014 0.013223 0.015544 0.017910 0.020235 0.022411 0.024311 0.025791 0.026695 0.026866 0.026160 0.024466 0.021721 0.017929 0.013180 0.007653 0.001622 -0.004560 -0.010482 -0.015708 -0.019814 -0.022440 -0.023324 -0.022344 -0.019534 -0.015095 -0.009379 -0.002860 0.003907 0.010344 0.015905 0.020129 0.022681 0.023384 0.022225 0.019346 0.015028 0.009643 0.003623 -0.002594 -0.008596 -0.014037 -0.018653 -0.022276 -0.024829 -0.026322 -0.026829 -0.026474 -0.025407 -0.023791 -0.021784 -0.019530 -0.017157 -0.014768 -0.012446 -0.010257 -0.008244 -0.006440 -0.004861 -0.003513 -0.002390 -0.001483 -0.000771 -0.000234 0.000153 0.000415 0.000578 0.000663 0.000690 0.000677 0.000638 0.000583 0.000520 0.000455 0.000392 0.000334 0.000281 0.000234 0.000193 0.000159 0.000130 0.000106 0.000086 0.000069 0.000056 0.000045 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000076 -0.000094 -0.000116 -0.000143 -0.000175 -0.000213 -0.000257 -0.000308 -0.000365 -0.000428 -0.000495 -0.000564 -0.000630 -0.000687 -0.000726 -0.000737 -0.000703 -0.000606 -0.000426 -0.000138 0.000284 0.000867 0.001635 0.002612 0.003818 0.005263 0.006954 0.008883 0.011033 0.013370 0.015846 0.018392 0.020917 0.023307 0.025426 0.027115 0.028203 0.028516 0.027892 0.026204 0.023378 0.019412 0.014398 0.008525 0.002084 -0.004543 -0.010913 -0.016553 -0.021005 -0.023874 -0.024878 -0.023879 -0.020912 -0.016190 -0.010091 -0.003127 0.004108 0.010990 0.016931 0.021434 0.024140 0.024860 0.023581 0.020460 0.015801 0.010010 0.003553 -0.003093 -0.009488 -0.015257 -0.020119 -0.023897 -0.026515 -0.027988 -0.028404 -0.027900 -0.026646 -0.024820 -0.022596 -0.020130 -0.017558 -0.014992 -0.012519 -0.010204 -0.008093 -0.006216 -0.004587 -0.003207 -0.002070 -0.001162 -0.000459 0.000060 0.000425 0.000662 0.000796 0.000854 0.000854 0.000817 0.000754 0.000679 0.000598 0.000518 0.000443 0.000374 0.000312 0.000259 0.000213 0.000174 0.000142 0.000115 0.000093 0.000075 0.000061 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000053 -0.000066 -0.000082 -0.000102 -0.000127 -0.000157 -0.000192 -0.000235 -0.000285 -0.000343 -0.000410 -0.000484 -0.000565 -0.000650 -0.000735 -0.000815 -0.000881 -0.000920 -0.000917 -0.000855 -0.000709 -0.000455 -0.000066 0.000488 0.001233 0.002197 0.003400 0.004859 0.006581 0.008564 0.010792 0.013236 0.015847 0.018556 0.021270 0.023868 0.026205 0.028109 0.029395 0.029871 0.029359 0.027715 0.024853 0.020765 0.015541 0.009380 0.002588 -0.004429 -0.011198 -0.017212 -0.021980 -0.025079 -0.026203 -0.025201 -0.022107 -0.017146 -0.010718 -0.003366 0.004275 0.011544 0.017812 0.022554 0.025386 0.026109 0.024711 0.021365 0.016395 0.010238 0.003395 -0.003627 -0.010356 -0.016394 -0.021447 -0.025330 -0.027968 -0.029384 -0.029679 -0.029007 -0.027552 -0.025511 -0.023070 -0.020399 -0.017642 -0.014915 -0.012311 -0.009893 -0.007708 -0.005782 -0.004125 -0.002738 -0.001609 -0.000719 -0.000045 0.000440 0.000768 0.000965 0.001061 0.001082 0.001048 0.000979 0.000888 0.000789 0.000687 0.000590 0.000499 0.000418 0.000347 0.000286 0.000234 0.000191 0.000154 0.000125 0.000101 0.000081 0.000065 0.000053 0.000043 0.000035 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000057 -0.000071 -0.000089 -0.000111 -0.000138 -0.000171 -0.000211 -0.000259 -0.000316 -0.000382 -0.000459 -0.000546 -0.000642 -0.000746 -0.000855 -0.000962 -0.001059 -0.001134 -0.001172 -0.001153 -0.001054 -0.000849 -0.000509 -0.000003 0.000699 0.001626 0.002802 0.004247 0.005973 0.007982 0.010261 0.012785 0.015506 0.018357 0.021242 0.024037 0.026586 0.028708 0.030203 0.030863 0.030495 0.028938 0.026093 0.021943 0.016578 0.010201 0.003133 -0.004203 -0.011307 -0.017642 -0.022689 -0.025996 -0.027238 -0.026250 -0.023067 -0.017920 -0.011229 -0.003565 0.004407 0.011987 0.018519 0.023445 0.026368 0.027076 0.025563 0.022013 0.016771 0.010302 0.003136 -0.004191 -0.011181 -0.017418 -0.022595 -0.026522 -0.029128 -0.030446 -0.030589 -0.029727 -0.028062 -0.025803 -0.023152 -0.020289 -0.017364 -0.014500 -0.011789 -0.009296 -0.007064 -0.005116 -0.003460 -0.002091 -0.000994 -0.000147 0.000479 0.000912 0.001185 0.001330 0.001376 0.001349 0.001272 0.001165 0.001041 0.000913 0.000787 0.000669 0.000562 0.000468 0.000386 0.000316 0.000257 0.000209 0.000168 0.000135 0.000109 0.000087 0.000070 0.000056 0.000046 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000061 -0.000076 -0.000096 -0.000120 -0.000150 -0.000186 -0.000231 -0.000284 -0.000348 -0.000424 -0.000512 -0.000613 -0.000728 -0.000854 -0.000989 -0.001128 -0.001262 -0.001381 -0.001468 -0.001503 -0.001464 -0.001323 -0.001049 -0.000611 0.000025 0.000889 0.002011 0.003414 0.005114 0.007116 0.009415 0.011987 0.014790 0.017756 0.020790 0.023763 0.026514 0.028853 0.030566 0.031432 0.031240 0.029815 0.027046 0.022906 0.017479 0.010972 0.003714 -0.003855 -0.011216 -0.017807 -0.023084 -0.026573 -0.027928 -0.026976 -0.023745 -0.018475 -0.011599 -0.003710 0.004499 0.012304 0.019020 0.024069 0.027040 0.027715 0.026091 0.022363 0.016897 0.010181 0.002768 -0.004780 -0.011945 -0.018298 -0.023520 -0.027423 -0.029941 -0.031115 -0.031074 -0.030003 -0.028118 -0.025645 -0.022795 -0.019757 -0.016689 -0.013714 -0.010926 -0.008389 -0.006142 -0.004204 -0.002579 -0.001257 -0.000218 0.000563 0.001117 0.001478 0.001681 0.001758 0.001740 0.001656 0.001528 0.001375 0.001213 0.001051 0.000898 0.000757 0.000631 0.000522 0.000428 0.000349 0.000283 0.000228 0.000183 0.000147 0.000118 0.000094 0.000075 0.000060 0.000049 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000051 -0.000065 -0.000082 -0.000103 -0.000129 -0.000162 -0.000202 -0.000251 -0.000311 -0.000382 -0.000468 -0.000569 -0.000686 -0.000821 -0.000972 -0.001137 -0.001313 -0.001491 -0.001660 -0.001805 -0.001907 -0.001941 -0.001879 -0.001690 -0.001340 -0.000794 -0.000018 0.001021 0.002350 0.003991 0.005953 0.008237 0.010823 0.013674 0.016724 0.019878 0.023008 0.025947 0.028497 0.030434 0.031524 0.031543 0.030301 0.027671 0.023617 0.018218 0.011677 0.004329 -0.003377 -0.010905 -0.017677 -0.023129 -0.026767 -0.028230 -0.027334 -0.024103 -0.018780 -0.011809 -0.003795 0.004549 0.012478 0.019290 0.024393 0.027364 0.027985 0.026256 0.022383 0.016748 0.009858 0.002286 -0.005388 -0.012632 -0.019005 -0.024188 -0.027992 -0.030359 -0.031343 -0.031085 -0.029786 -0.027677 -0.024995 -0.021961 -0.018772 -0.015588 -0.012535 -0.009704 -0.007158 -0.004930 -0.003036 -0.001474 -0.000229 0.000723 0.001412 0.001872 0.002141 0.002255 0.002249 0.002155 0.002002 0.001814 0.001610 0.001403 0.001204 0.001019 0.000853 0.000707 0.000581 0.000473 0.000384 0.000309 0.000249 0.000199 0.000159 0.000127 0.000101 0.000081 0.000064 0.000051 0.000041 0.000033 0.000027 0.000022 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000043 -0.000054 -0.000069 -0.000087 -0.000110 -0.000139 -0.000174 -0.000218 -0.000272 -0.000338 -0.000418 -0.000514 -0.000629 -0.000764 -0.000921 -0.001100 -0.001299 -0.001516 -0.001743 -0.001971 -0.002183 -0.002361 -0.002482 -0.002515 -0.002430 -0.002190 -0.001758 -0.001096 -0.000170 0.001054 0.002601 0.004488 0.006719 0.009282 0.012143 0.015243 0.018487 0.021747 0.024855 0.027607 0.029771 0.031104 0.031367 0.030357 0.027934 0.024050 0.018773 0.012303 0.004973 -0.002764 -0.010362 -0.017233 -0.022797 -0.026548 -0.028111 -0.027294 -0.024115 -0.018815 -0.011843 -0.003813 0.004553 0.012499 0.019312 0.024392 0.027313 0.027858 0.026031 0.022049 0.016306 0.009324 0.001688 -0.006009 -0.013226 -0.019519 -0.024570 -0.028196 -0.030349 -0.031094 -0.030588 -0.029045 -0.026709 -0.023827 -0.020628 -0.017314 -0.014047 -0.010951 -0.008115 -0.005597 -0.003427 -0.001612 -0.000147 0.000990 0.001827 0.002398 0.002742 0.002898 0.002905 0.002801 0.002619 0.002388 0.002131 0.001868 0.001611 0.001370 0.001151 0.000957 0.000788 0.000644 0.000522 0.000421 0.000338 0.000270 0.000215 0.000171 0.000136 0.000108 0.000086 0.000068 0.000054 0.000044 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000073 -0.000093 -0.000117 -0.000148 -0.000187 -0.000234 -0.000293 -0.000366 -0.000455 -0.000563 -0.000693 -0.000847 -0.001028 -0.001237 -0.001474 -0.001737 -0.002019 -0.002311 -0.002599 -0.002865 -0.003085 -0.003229 -0.003265 -0.003155 -0.002860 -0.002341 -0.001556 -0.000470 0.000949 0.002724 0.004864 0.007365 0.010199 0.013310 0.016609 0.019970 0.023225 0.026167 0.028560 0.030151 0.030690 0.029963 0.027815 0.024185 0.019129 0.012838 0.005639 -0.002016 -0.009581 -0.016463 -0.022073 -0.025899 -0.027554 -0.026839 -0.023764 -0.018568 -0.011696 -0.003763 0.004508 0.012358 0.019072 0.024052 0.026871 0.027317 0.025402 0.021350 0.015564 0.008574 0.000976 -0.006635 -0.013715 -0.019824 -0.024648 -0.028015 -0.029889 -0.030348 -0.029564 -0.027763 -0.025200 -0.022130 -0.018790 -0.015380 -0.012065 -0.008964 -0.006163 -0.003713 -0.001637 0.000061 0.001397 0.002394 0.003087 0.003515 0.003719 0.003743 0.003628 0.003411 0.003129 0.002809 0.002476 0.002147 0.001835 0.001549 0.001293 0.001068 0.000874 0.000710 0.000573 0.000460 0.000368 0.000293 0.000233 0.000184 0.000146 0.000115 0.000091 0.000072 0.000057 0.000046 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000061 -0.000077 -0.000098 -0.000125 -0.000158 -0.000199 -0.000251 -0.000315 -0.000395 -0.000493 -0.000613 -0.000759 -0.000934 -0.001141 -0.001383 -0.001660 -0.001972 -0.002314 -0.002678 -0.003050 -0.003413 -0.003744 -0.004013 -0.004187 -0.004227 -0.004092 -0.003739 -0.003125 -0.002207 -0.000949 0.000677 0.002690 0.005090 0.007856 0.010939 0.014258 0.017688 0.021065 0.024183 0.026802 0.028663 0.029510 0.029113 0.027307 0.024015 0.019279 0.013276 0.006322 -0.001139 -0.008567 -0.015370 -0.020960 -0.024820 -0.026559 -0.025968 -0.023052 -0.018039 -0.011368 -0.003646 0.004412 0.012052 0.018569 0.023369 0.026035 0.026361 0.024367 0.020285 0.014523 0.007614 0.000155 -0.007260 -0.014093 -0.019912 -0.024415 -0.027444 -0.028976 -0.029104 -0.028014 -0.025944 -0.023158 -0.019916 -0.016458 -0.012986 -0.009658 -0.006592 -0.003865 -0.001522 0.000421 0.001968 0.003140 0.003968 0.004490 0.004751 0.004796 0.004669 0.004415 0.004073 0.003679 0.003262 0.002845 0.002445 0.002074 0.001739 0.001442 0.001185 0.000965 0.000780 0.000627 0.000501 0.000398 0.000316 0.000250 0.000197 0.000156 0.000123 0.000097 0.000076 0.000060 0.000048 0.000038 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000081 -0.000104 -0.000132 -0.000167 -0.000212 -0.000267 -0.000337 -0.000425 -0.000533 -0.000666 -0.000828 -0.001024 -0.001259 -0.001535 -0.001855 -0.002220 -0.002626 -0.003067 -0.003530 -0.003999 -0.004451 -0.004858 -0.005185 -0.005392 -0.005438 -0.005274 -0.004855 -0.004133 -0.003068 -0.001624 0.000224 0.002485 0.005144 0.008162 0.011463 0.014930 0.018403 0.021680 0.024520 0.026662 0.027842 0.027821 0.026419 0.023545 0.019223 0.013613 0.007016 -0.000142 -0.007331 -0.013969 -0.019475 -0.023330 -0.025143 -0.024698 -0.021992 -0.017240 -0.010868 -0.003467 0.004262 0.011584 0.017807 0.022352 0.024815 0.025003 0.022941 0.018869 0.013195 0.006453 -0.000767 -0.007879 -0.014359 -0.019787 -0.023880 -0.026494 -0.027625 -0.027383 -0.025963 -0.023616 -0.020612 -0.017216 -0.013667 -0.010164 -0.006860 -0.003867 -0.001254 0.000944 0.002719 0.004081 0.005060 0.005691 0.006019 0.006091 0.005956 0.005663 0.005257 0.004779 0.004264 0.003742 0.003235 0.002759 0.002325 0.001937 0.001598 0.001306 0.001059 0.000852 0.000681 0.000542 0.000430 0.000339 0.000267 0.000210 0.000165 0.000130 0.000102 0.000080 0.000063 0.000050 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000052 -0.000066 -0.000085 -0.000109 -0.000138 -0.000176 -0.000224 -0.000284 -0.000360 -0.000455 -0.000573 -0.000719 -0.000899 -0.001117 -0.001380 -0.001693 -0.002058 -0.002478 -0.002952 -0.003473 -0.004033 -0.004615 -0.005197 -0.005752 -0.006244 -0.006633 -0.006875 -0.006920 -0.006718 -0.006218 -0.005373 -0.004141 -0.002490 -0.000404 0.002112 0.005027 0.008275 0.011746 0.015290 0.018707 0.021762 0.024191 0.025725 0.026118 0.025176 0.022791 0.018970 0.013850 0.007710 0.000957 -0.005899 -0.012291 -0.017650 -0.021463 -0.023341 -0.023063 -0.020613 -0.016195 -0.010212 -0.003235 0.004060 0.010962 0.016802 0.021024 0.023240 0.023271 0.021154 0.017129 0.011605 0.005110 -0.001779 -0.008490 -0.014517 -0.019463 -0.023062 -0.025195 -0.025873 -0.025224 -0.023456 -0.020828 -0.017615 -0.014084 -0.010470 -0.006968 -0.003724 -0.000839 0.001625 0.003643 0.005217 0.006365 0.007123 0.007534 0.007647 0.007513 0.007184 0.006712 0.006142 0.005518 0.004875 0.004242 0.003640 0.003084 0.002583 0.002141 0.001757 0.001430 0.001154 0.000925 0.000737 0.000584 0.000461 0.000362 0.000284 0.000223 0.000174 0.000136 0.000107 0.000084 0.000066 0.000052 0.000041 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000042 -0.000054 -0.000069 -0.000088 -0.000113 -0.000145 -0.000185 -0.000236 -0.000300 -0.000382 -0.000485 -0.000613 -0.000773 -0.000971 -0.001212 -0.001504 -0.001853 -0.002265 -0.002742 -0.003285 -0.003890 -0.004550 -0.005250 -0.005969 -0.006679 -0.007345 -0.007927 -0.008378 -0.008647 -0.008679 -0.008420 -0.007818 -0.006823 -0.005399 -0.003518 -0.001177 0.001602 0.004763 0.008209 0.011797 0.015336 0.018596 0.021313 0.023218 0.024056 0.023620 0.021785 0.018537 0.013990 0.008396 0.002137 -0.004303 -0.010378 -0.015536 -0.019275 -0.021209 -0.021114 -0.018963 -0.014940 -0.009425 -0.002961 0.003808 0.010202 0.015582 0.019420 0.021352 0.021213 0.019050 0.015107 0.009790 0.003611 -0.002865 -0.009088 -0.014578 -0.018960 -0.021997 -0.023591 -0.023775 -0.022692 -0.020563 -0.017654 -0.014243 -0.010596 -0.006943 -0.003471 -0.000318 0.002425 0.004709 0.006519 0.007864 0.008775 0.009291 0.009463 0.009345 0.008991 0.008457 0.007795 0.007055 0.006279 0.005502 0.004754 0.004053 0.003415 0.002846 0.002347 0.001918 0.001555 0.001250 0.000998 0.000792 0.000625 0.000492 0.000385 0.000301 0.000235 0.000183 0.000143 0.000112 0.000087 0.000068 0.000053 0.000042 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000071 -0.000092 -0.000118 -0.000151 -0.000193 -0.000247 -0.000316 -0.000404 -0.000514 -0.000653 -0.000827 -0.001042 -0.001307 -0.001628 -0.002014 -0.002472 -0.003007 -0.003620 -0.004311 -0.005073 -0.005893 -0.006751 -0.007621 -0.008467 -0.009249 -0.009917 -0.010419 -0.010697 -0.010693 -0.010350 -0.009612 -0.008435 -0.006785 -0.004647 -0.002032 0.001015 0.004409 0.008017 0.011660 0.015112 0.018116 0.020400 0.021703 0.021806 0.020568 0.017950 0.014041 0.009065 0.003370 -0.002586 -0.008286 -0.013198 -0.016835 -0.018818 -0.018918 -0.017098 -0.013521 -0.008538 -0.002659 0.003509 0.009324 0.014184 0.017591 0.019208 0.018890 0.016692 0.012861 0.007795 0.001992 -0.004004 -0.009671 -0.014554 -0.018312 -0.020733 -0.021745 -0.021404 -0.019869 -0.017372 -0.014187 -0.010591 -0.006847 -0.003179 0.000236 0.003270 0.005846 0.007925 0.009504 0.010601 0.011256 0.011516 0.011437 0.011077 0.010495 0.009749 0.008893 0.007978 0.007046 0.006134 0.005268 0.004468 0.003746 0.003108 0.002553 0.002078 0.001678 0.001345 0.001070 0.000846 0.000666 0.000522 0.000408 0.000318 0.000247 0.000192 0.000149 0.000116 0.000090 0.000071 0.000055 0.000043 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000073 -0.000094 -0.000122 -0.000156 -0.000201 -0.000259 -0.000332 -0.000425 -0.000543 -0.000693 -0.000880 -0.001113 -0.001400 -0.001750 -0.002173 -0.002676 -0.003268 -0.003951 -0.004727 -0.005591 -0.006530 -0.007528 -0.008558 -0.009586 -0.010568 -0.011456 -0.012195 -0.012725 -0.012983 -0.012908 -0.012439 -0.011525 -0.010122 -0.008206 -0.005776 -0.002866 0.000453 0.004061 0.007789 0.011421 0.014704 0.017367 0.019144 0.019805 0.019191 0.017241 0.014015 0.009704 0.004626 -0.000800 -0.006082 -0.010715 -0.014229 -0.016253 -0.016558 -0.015091 -0.011994 -0.007588 -0.002344 0.003172 0.008359 0.012655 0.015600 0.016883 0.016379 0.014156 0.010460 0.005679 0.000296 -0.005173 -0.010234 -0.014465 -0.017555 -0.019325 -0.019730 -0.018848 -0.016855 -0.013992 -0.010539 -0.006773 -0.002951 0.000711 0.004048 0.006943 0.009332 0.011189 0.012521 0.013359 0.013748 0.013744 0.013408 0.012803 0.011990 0.011031 0.009981 0.008891 0.007805 0.006757 0.005775 0.004876 0.004071 0.003365 0.002754 0.002234 0.001798 0.001437 0.001140 0.000899 0.000705 0.000551 0.000429 0.000334 0.000259 0.000201 0.000156 0.000121 0.000094 0.000073 0.000057 0.000045 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000075 -0.000097 -0.000125 -0.000162 -0.000209 -0.000269 -0.000346 -0.000445 -0.000571 -0.000730 -0.000931 -0.001180 -0.001489 -0.001867 -0.002325 -0.002873 -0.003520 -0.004271 -0.005129 -0.006092 -0.007149 -0.008283 -0.009470 -0.010674 -0.011854 -0.012959 -0.013933 -0.014712 -0.015232 -0.015426 -0.015230 -0.014584 -0.013437 -0.011753 -0.009523 -0.006764 -0.003537 0.000053 0.003849 0.007645 0.011196 0.014229 0.016477 0.017698 0.017718 0.016450 0.013927 0.010306 0.005869 0.001001 -0.003840 -0.008174 -0.011553 -0.013613 -0.014124 -0.013021 -0.010422 -0.006614 -0.002031 0.002806 0.007340 0.011052 0.013518 0.014460 0.013771 0.011532 0.007986 0.003512 -0.001427 -0.006343 -0.010772 -0.014327 -0.016732 -0.017839 -0.017631 -0.016207 -0.013760 -0.010543 -0.006836 -0.002916 0.000967 0.004607 0.007849 0.010592 0.012783 0.014409 0.015489 0.016064 0.016186 0.015919 0.015328 0.014481 0.013442 0.012274 0.011034 0.009774 0.008537 0.007358 0.006263 0.005268 0.004383 0.003610 0.002946 0.002383 0.001913 0.001524 0.001206 0.000949 0.000743 0.000579 0.000450 0.000349 0.000270 0.000209 0.000162 0.000125 0.000097 0.000075 0.000059 0.000046 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000046 -0.000059 -0.000077 -0.000099 -0.000128 -0.000166 -0.000215 -0.000279 -0.000360 -0.000464 -0.000597 -0.000766 -0.000978 -0.001244 -0.001573 -0.001977 -0.002469 -0.003059 -0.003757 -0.004573 -0.005509 -0.006565 -0.007733 -0.008997 -0.010333 -0.011706 -0.013075 -0.014388 -0.015586 -0.016607 -0.017380 -0.017837 -0.017908 -0.017526 -0.016633 -0.015184 -0.013156 -0.010557 -0.007431 -0.003872 -0.000022 0.003921 0.007720 0.011107 0.013808 0.015575 0.016215 0.015621 0.013795 0.010861 0.007065 0.002757 -0.001638 -0.005670 -0.008908 -0.011000 -0.011714 -0.010972 -0.008868 -0.005659 -0.001736 0.002423 0.006306 0.009437 0.011428 0.012033 0.011166 0.008917 0.005529 0.001369 -0.003122 -0.007480 -0.011277 -0.014160 -0.015887 -0.016342 -0.015534 -0.013586 -0.010705 -0.007153 -0.003211 0.000846 0.004774 0.008379 0.011518 0.014103 0.016094 0.017490 0.018322 0.018638 0.018502 0.017980 0.017144 0.016065 0.014811 0.013444 0.012025 0.010604 0.009224 0.007921 0.006720 0.005635 0.004675 0.003840 0.003125 0.002522 0.002019 0.001605 0.001268 0.000995 0.000777 0.000605 0.000469 0.000363 0.000280 0.000216 0.000167 0.000129 0.000100 0.000078 0.000061 0.000047 0.000037 0.000030 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000028 -0.000036 -0.000046 -0.000060 -0.000078 -0.000101 -0.000131 -0.000171 -0.000221 -0.000287 -0.000372 -0.000481 -0.000620 -0.000798 -0.001021 -0.001301 -0.001649 -0.002078 -0.002600 -0.003228 -0.003975 -0.004849 -0.005857 -0.006999 -0.008269 -0.009652 -0.011126 -0.012656 -0.014199 -0.015704 -0.017112 -0.018357 -0.019368 -0.020072 -0.020394 -0.020264 -0.019613 -0.018390 -0.016561 -0.014119 -0.011097 -0.007576 -0.003687 0.000387 0.004412 0.008124 0.011249 0.013529 0.014756 0.014801 0.013639 0.011362 0.008180 0.004411 0.000444 -0.003296 -0.006398 -0.008519 -0.009425 -0.009029 -0.007400 -0.004763 -0.001471 0.002038 0.005299 0.007874 0.009415 0.009701 0.008668 0.006414 0.003183 -0.000671 -0.004727 -0.008549 -0.011740 -0.013982 -0.015064 -0.014902 -0.013531 -0.011094 -0.007810 -0.003950 0.000202 0.004376 0.008337 0.011899 0.014933 0.017362 0.019160 0.020337 0.020933 0.021007 0.020628 0.019869 0.018807 0.017513 0.016060 0.014511 0.012927 0.011359 0.009850 0.008434 0.007135 0.005968 0.004940 0.004048 0.003287 0.002647 0.002115 0.001678 0.001323 0.001037 0.000809 0.000628 0.000486 0.000375 0.000290 0.000223 0.000172 0.000133 0.000103 0.000080 0.000062 0.000049 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000047 -0.000061 -0.000079 -0.000103 -0.000134 -0.000174 -0.000227 -0.000295 -0.000383 -0.000496 -0.000641 -0.000826 -0.001059 -0.001352 -0.001717 -0.002167 -0.002716 -0.003378 -0.004167 -0.005093 -0.006165 -0.007383 -0.008744 -0.010233 -0.011828 -0.013496 -0.015195 -0.016872 -0.018467 -0.019913 -0.021137 -0.022064 -0.022614 -0.022712 -0.022284 -0.021268 -0.019621 -0.017327 -0.014406 -0.010926 -0.007007 -0.002823 0.001401 0.005404 0.008909 0.011652 0.013411 0.014038 0.013481 0.011803 0.009183 0.005905 0.002330 -0.001143 -0.004121 -0.006268 -0.007352 -0.007272 -0.006077 -0.003964 -0.001250 0.001667 0.004360 0.006431 0.007562 0.007560 0.006380 0.004127 0.001043 -0.002528 -0.006183 -0.009514 -0.012151 -0.013807 -0.014305 -0.013585 -0.011708 -0.008832 -0.005192 -0.001062 0.003273 0.007545 0.011527 0.015044 0.017976 0.020261 0.021881 0.022858 0.023242 0.023097 0.022501 0.021531 0.020266 0.018783 0.017154 0.015445 0.013716 0.012018 0.010396 0.008881 0.007498 0.006259 0.005170 0.004229 0.003429 0.002756 0.002199 0.001742 0.001371 0.001073 0.000836 0.000648 0.000501 0.000387 0.000298 0.000229 0.000177 0.000136 0.000105 0.000082 0.000064 0.000050 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000047 -0.000061 -0.000080 -0.000104 -0.000136 -0.000177 -0.000231 -0.000301 -0.000392 -0.000509 -0.000659 -0.000850 -0.001091 -0.001395 -0.001774 -0.002242 -0.002814 -0.003505 -0.004330 -0.005300 -0.006425 -0.007708 -0.009145 -0.010723 -0.012421 -0.014207 -0.016036 -0.017859 -0.019613 -0.021230 -0.022636 -0.023753 -0.024500 -0.024793 -0.024557 -0.023721 -0.022233 -0.020069 -0.017238 -0.013797 -0.009856 -0.005580 -0.001189 0.003060 0.006891 0.010031 0.012248 0.013375 0.013340 0.012179 0.010044 0.007189 0.003950 0.000705 -0.002167 -0.004341 -0.005580 -0.005775 -0.004957 -0.003296 -0.001080 0.001327 0.003532 0.005169 0.005949 0.005703 0.004399 0.002151 -0.000802 -0.004125 -0.007432 -0.010337 -0.012496 -0.013650 -0.013646 -0.012450 -0.010142 -0.006897 -0.002957 0.001398 0.005882 0.010232 0.014226 0.017699 0.020541 0.022698 0.024165 0.024971 0.025173 0.024843 0.024063 0.022914 0.021480 0.019838 0.018062 0.016219 0.014369 0.012564 0.010848 0.009251 0.007798 0.006500 0.005361 0.004380 0.003546 0.002847 0.002268 0.001795 0.001411 0.001103 0.000858 0.000665 0.000514 0.000396 0.000305 0.000234 0.000180 0.000139 0.000107 0.000083 0.000065 0.000051 0.000040 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000048 -0.000062 -0.000081 -0.000105 -0.000138 -0.000180 -0.000235 -0.000307 -0.000400 -0.000519 -0.000673 -0.000869 -0.001117 -0.001430 -0.001819 -0.002302 -0.002892 -0.003606 -0.004459 -0.005464 -0.006632 -0.007965 -0.009462 -0.011110 -0.012889 -0.014766 -0.016699 -0.018636 -0.020516 -0.022268 -0.023819 -0.025088 -0.025990 -0.026441 -0.026357 -0.025665 -0.024306 -0.022246 -0.019488 -0.016079 -0.012122 -0.007775 -0.003251 0.001195 0.005285 0.008743 0.011326 0.012854 0.013236 0.012487 0.010737 0.008217 0.005244 0.002177 -0.000616 -0.002815 -0.004182 -0.004600 -0.004085 -0.002787 -0.000969 0.001032 0.002849 0.004143 0.004648 0.004211 0.002813 0.000572 -0.002273 -0.005395 -0.008422 -0.010986 -0.012764 -0.013519 -0.013119 -0.011548 -0.008903 -0.005369 -0.001197 0.003330 0.007926 0.012332 0.016332 0.019767 0.022534 0.024589 0.025933 0.026604 0.026663 0.026188 0.025264 0.023977 0.022411 0.020646 0.018756 0.016810 0.014868 0.012982 0.011193 0.009534 0.008027 0.006684 0.005508 0.004495 0.003636 0.002916 0.002322 0.001835 0.001442 0.001126 0.000876 0.000678 0.000523 0.000403 0.000310 0.000238 0.000183 0.000141 0.000109 0.000085 0.000066 0.000051 0.000040 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000062 -0.000081 -0.000106 -0.000139 -0.000182 -0.000238 -0.000311 -0.000405 -0.000527 -0.000683 -0.000883 -0.001136 -0.001455 -0.001852 -0.002345 -0.002948 -0.003678 -0.004552 -0.005582 -0.006779 -0.008148 -0.009686 -0.011384 -0.013219 -0.015160 -0.017166 -0.019183 -0.021150 -0.022998 -0.024651 -0.026026 -0.027039 -0.027600 -0.027625 -0.027035 -0.025766 -0.023779 -0.021071 -0.017685 -0.013715 -0.009317 -0.004697 -0.000111 0.004164 0.007849 0.010692 0.012504 0.013181 0.012722 0.011241 0.008954 0.006162 0.003214 0.000470 -0.001754 -0.003218 -0.003797 -0.003499 -0.002459 -0.000920 0.000796 0.002344 0.003401 0.003717 0.003151 0.001692 -0.000538 -0.003303 -0.006281 -0.009110 -0.011434 -0.012946 -0.013423 -0.012748 -0.010920 -0.008045 -0.004315 0.000013 0.004654 0.009324 0.013765 0.017765 0.021169 0.023883 0.025866 0.027124 0.027701 0.027662 0.027089 0.026067 0.024686 0.023031 0.021183 0.019218 0.017203 0.015200 0.013259 0.011423 0.009723 0.008180 0.006807 0.005607 0.004573 0.003697 0.002964 0.002358 0.001863 0.001463 0.001142 0.000888 0.000687 0.000530 0.000408 0.000313 0.000241 0.000185 0.000143 0.000110 0.000085 0.000066 0.000052 0.000041 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000063 -0.000082 -0.000107 -0.000140 -0.000183 -0.000240 -0.000313 -0.000409 -0.000532 -0.000690 -0.000892 -0.001147 -0.001470 -0.001872 -0.002371 -0.002981 -0.003721 -0.004606 -0.005650 -0.006863 -0.008252 -0.009813 -0.011537 -0.013402 -0.015378 -0.017423 -0.019483 -0.021498 -0.023398 -0.025107 -0.026540 -0.027613 -0.028235 -0.028318 -0.027782 -0.026561 -0.024612 -0.021930 -0.018552 -0.014573 -0.010142 -0.005467 -0.000800 0.003580 0.007392 0.010380 0.012349 0.013185 0.012882 0.011541 0.009373 0.006669 0.003776 0.001047 -0.001201 -0.002726 -0.003401 -0.003225 -0.002325 -0.000937 0.000630 0.002038 0.002975 0.003198 0.002572 0.001088 -0.001130 -0.003846 -0.006742 -0.009464 -0.011660 -0.013032 -0.013365 -0.012551 -0.010594 -0.007604 -0.003779 0.000623 0.005317 0.010018 0.014472 0.018467 0.021853 0.024537 0.026481 0.027696 0.028225 0.028137 0.027514 0.026445 0.025018 0.023320 0.021433 0.019432 0.017385 0.015354 0.013388 0.011530 0.009811 0.008253 0.006867 0.005654 0.004611 0.003727 0.002988 0.002377 0.001878 0.001474 0.001150 0.000894 0.000691 0.000533 0.000410 0.000315 0.000242 0.000186 0.000143 0.000111 0.000086 0.000067 0.000052 0.000041 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000063 -0.000082 -0.000107 -0.000140 -0.000184 -0.000241 -0.000315 -0.000410 -0.000534 -0.000692 -0.000895 -0.001151 -0.001475 -0.001878 -0.002378 -0.002991 -0.003732 -0.004620 -0.005666 -0.006883 -0.008274 -0.009839 -0.011566 -0.013435 -0.015414 -0.017463 -0.019529 -0.021551 -0.023458 -0.025173 -0.026615 -0.027695 -0.028324 -0.028414 -0.027883 -0.026664 -0.024716 -0.022032 -0.018649 -0.014661 -0.010218 -0.005528 -0.000841 0.003561 0.007396 0.010408 0.012399 0.013253 0.012963 0.011629 0.009459 0.006748 0.003840 0.001091 -0.001179 -0.002729 -0.003428 -0.003274 -0.002392 -0.001018 0.000540 0.001946 0.002886 0.003116 0.002500 0.001030 -0.001173 -0.003874 -0.006757 -0.009466 -0.011652 -0.013018 -0.013348 -0.012535 -0.010583 -0.007601 -0.003786 0.000605 0.005288 0.009980 0.014424 0.018412 0.021791 0.024470 0.026412 0.027626 0.028156 0.028070 0.027450 0.026385 0.024963 0.023271 0.021389 0.019394 0.017352 0.015326 0.013366 0.011513 0.009798 0.008244 0.006860 0.005650 0.004609 0.003726 0.002987 0.002377 0.001878 0.001474 0.001151 0.000894 0.000691 0.000533 0.000410 0.000315 0.000242 0.000186 0.000143 0.000111 0.000086 0.000067 0.000052 0.000041 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000063 -0.000082 -0.000107 -0.000140 -0.000183 -0.000240 -0.000314 -0.000410 -0.000533 -0.000691 -0.000892 -0.001147 -0.001469 -0.001870 -0.002367 -0.002976 -0.003712 -0.004593 -0.005631 -0.006836 -0.008214 -0.009762 -0.011469 -0.013315 -0.015269 -0.017288 -0.019321 -0.021307 -0.023176 -0.024851 -0.026250 -0.027286 -0.027868 -0.027911 -0.027335 -0.026074 -0.024088 -0.021374 -0.017971 -0.013976 -0.009541 -0.004876 -0.000232 0.004108 0.007862 0.010776 0.012654 0.013385 0.012965 0.011502 0.009212 0.006396 0.003405 0.000602 -0.001690 -0.003227 -0.003879 -0.003646 -0.002660 -0.001161 0.000531 0.002072 0.003138 0.003476 0.002943 0.001525 -0.000662 -0.003383 -0.006319 -0.009112 -0.011408 -0.012901 -0.013371 -0.012701 -0.010888 -0.008035 -0.004335 -0.000039 0.004569 0.009208 0.013621 0.017598 0.020984 0.023685 0.025660 0.026917 0.027496 0.027464 0.026900 0.025890 0.024523 0.022884 0.021052 0.019104 0.017106 0.015119 0.013194 0.011372 0.009685 0.008153 0.006789 0.005594 0.004566 0.003693 0.002962 0.002358 0.001863 0.001463 0.001143 0.000888 0.000687 0.000529 0.000407 0.000313 0.000240 0.000185 0.000142 0.000110 0.000085 0.000066 0.000052 0.000040 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000062 -0.000081 -0.000106 -0.000139 -0.000182 -0.000239 -0.000312 -0.000406 -0.000528 -0.000684 -0.000883 -0.001136 -0.001453 -0.001849 -0.002338 -0.002937 -0.003661 -0.004526 -0.005544 -0.006725 -0.008073 -0.009585 -0.011250 -0.013047 -0.014945 -0.016902 -0.018867 -0.020777 -0.022564 -0.024152 -0.025459 -0.026399 -0.026884 -0.026830 -0.026160 -0.024813 -0.022754 -0.019984 -0.016548 -0.012547 -0.008140 -0.003539 0.001000 0.005197 0.008770 0.011468 0.013102 0.013573 0.012887 0.011167 0.008642 0.005628 0.002490 -0.000400 -0.002711 -0.004199 -0.004735 -0.004326 -0.003117 -0.001363 0.000601 0.002409 0.003720 0.004264 0.003883 0.002552 0.000384 -0.002389 -0.005444 -0.008414 -0.010934 -0.012684 -0.013429 -0.013038 -0.011494 -0.008889 -0.005404 -0.001285 0.003188 0.007734 0.012095 0.016057 0.019462 0.022209 0.024252 0.025593 0.026268 0.026338 0.025879 0.024976 0.023711 0.022171 0.020433 0.018571 0.016653 0.014738 0.012877 0.011111 0.009473 0.007983 0.006653 0.005488 0.004483 0.003629 0.002913 0.002320 0.001835 0.001442 0.001127 0.000876 0.000678 0.000523 0.000402 0.000309 0.000238 0.000183 0.000141 0.000109 0.000084 0.000066 0.000051 0.000040 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000037 -0.000047 -0.000062 -0.000081 -0.000105 -0.000138 -0.000180 -0.000236 -0.000308 -0.000401 -0.000521 -0.000674 -0.000869 -0.001116 -0.001427 -0.001813 -0.002291 -0.002875 -0.003580 -0.004421 -0.005409 -0.006553 -0.007855 -0.009314 -0.010916 -0.012640 -0.014455 -0.016318 -0.018180 -0.019977 -0.021642 -0.023100 -0.024269 -0.025066 -0.025406 -0.025209 -0.024402 -0.022930 -0.020765 -0.017916 -0.014435 -0.010433 -0.006074 -0.001575 0.002804 0.006781 0.010077 0.012451 0.013723 0.013808 0.012731 0.010635 0.007772 0.004477 0.001134 -0.001871 -0.004200 -0.005604 -0.005960 -0.005288 -0.003746 -0.001614 0.000746 0.002943 0.004607 0.005446 0.005280 0.004070 0.001922 -0.000932 -0.004165 -0.007396 -0.010244 -0.012370 -0.013516 -0.013529 -0.012373 -0.010122 -0.006946 -0.003081 0.001199 0.005614 0.009903 0.013847 0.017281 0.020095 0.022238 0.023700 0.024513 0.024730 0.024422 0.023670 0.022553 0.021154 0.019549 0.017812 0.016007 0.014194 0.012424 0.010738 0.009169 0.007738 0.006458 0.005334 0.004362 0.003535 0.002841 0.002265 0.001793 0.001410 0.001103 0.000858 0.000664 0.000513 0.000395 0.000303 0.000233 0.000180 0.000138 0.000107 0.000083 0.000065 0.000051 0.000040 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000036 -0.000047 -0.000061 -0.000080 -0.000104 -0.000136 -0.000178 -0.000232 -0.000303 -0.000394 -0.000511 -0.000660 -0.000850 -0.001090 -0.001391 -0.001766 -0.002228 -0.002792 -0.003471 -0.004280 -0.005228 -0.006323 -0.007566 -0.008955 -0.010474 -0.012104 -0.013811 -0.015554 -0.017281 -0.018931 -0.020438 -0.021727 -0.022718 -0.023331 -0.023486 -0.023105 -0.022124 -0.020494 -0.018197 -0.015250 -0.011717 -0.007718 -0.003426 0.000934 0.005100 0.008788 0.011726 0.013679 0.014483 0.014073 0.012498 0.009926 0.006636 0.002989 -0.000607 -0.003752 -0.006094 -0.007384 -0.007505 -0.006489 -0.004521 -0.001907 0.000958 0.003648 0.005760 0.006970 0.007074 0.006016 0.003890 0.000929 -0.002532 -0.006097 -0.009363 -0.011966 -0.013620 -0.014146 -0.013482 -0.011681 -0.008896 -0.005352 -0.001316 0.002932 0.007129 0.011050 0.014520 0.017421 0.019688 0.021304 0.022290 0.022692 0.022576 0.022013 0.021084 0.019863 0.018427 0.016847 0.015185 0.013502 0.011847 0.010263 0.008781 0.007424 0.006207 0.005135 0.004206 0.003414 0.002747 0.002194 0.001739 0.001369 0.001072 0.000835 0.000647 0.000500 0.000385 0.000296 0.000228 0.000176 0.000136 0.000105 0.000082 0.000064 0.000050 0.000039 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000060 -0.000078 -0.000102 -0.000134 -0.000174 -0.000227 -0.000296 -0.000384 -0.000498 -0.000642 -0.000826 -0.001057 -0.001347 -0.001707 -0.002150 -0.002689 -0.003337 -0.004106 -0.005006 -0.006041 -0.007214 -0.008518 -0.009939 -0.011454 -0.013032 -0.014630 -0.016196 -0.017672 -0.018989 -0.020076 -0.020856 -0.021251 -0.021187 -0.020591 -0.019405 -0.017593 -0.015144 -0.012087 -0.008500 -0.004511 -0.000307 0.003883 0.007789 0.011131 0.013640 0.015093 0.015344 0.014351 0.012191 0.009062 0.005276 0.001224 -0.002664 -0.005963 -0.008314 -0.009464 -0.009303 -0.007882 -0.005411 -0.002231 0.001226 0.004493 0.007128 0.008771 0.009189 0.008306 0.006206 0.003119 -0.000608 -0.004564 -0.008319 -0.011480 -0.013730 -0.014856 -0.014768 -0.013495 -0.011169 -0.008002 -0.004255 -0.000205 0.003882 0.007772 0.011281 0.014279 0.016690 0.018484 0.019672 0.020290 0.020397 0.020058 0.019347 0.018336 0.017099 0.015703 0.014210 0.012680 0.011161 0.009696 0.008318 0.007050 0.005907 0.004897 0.004019 0.003268 0.002635 0.002107 0.001673 0.001320 0.001034 0.000807 0.000626 0.000484 0.000374 0.000288 0.000222 0.000171 0.000132 0.000102 0.000080 0.000062 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000046 -0.000059 -0.000077 -0.000101 -0.000131 -0.000171 -0.000222 -0.000288 -0.000373 -0.000483 -0.000622 -0.000798 -0.001019 -0.001296 -0.001639 -0.002059 -0.002569 -0.003181 -0.003905 -0.004749 -0.005716 -0.006808 -0.008015 -0.009324 -0.010710 -0.012141 -0.013574 -0.014958 -0.016234 -0.017337 -0.018197 -0.018739 -0.018892 -0.018582 -0.017748 -0.016339 -0.014327 -0.011715 -0.008544 -0.004904 -0.000938 0.003160 0.007150 0.010759 0.013706 0.015731 0.016623 0.016258 0.014618 0.011812 0.008072 0.003742 -0.000753 -0.004954 -0.008417 -0.010770 -0.011758 -0.011280 -0.009408 -0.006380 -0.002574 0.001536 0.005438 0.008649 0.010769 0.011535 0.010846 0.008774 0.005551 0.001531 -0.002854 -0.007147 -0.010923 -0.013829 -0.015618 -0.016169 -0.015482 -0.013668 -0.010923 -0.007501 -0.003676 0.000282 0.004132 0.007679 0.010781 0.013346 0.015335 0.016743 0.017600 0.017952 0.017861 0.017393 0.016616 0.015601 0.014410 0.013108 0.011749 0.010383 0.009053 0.007792 0.006624 0.005566 0.004626 0.003806 0.003102 0.002506 0.002008 0.001598 0.001263 0.000992 0.000775 0.000602 0.000466 0.000360 0.000278 0.000214 0.000166 0.000128 0.000099 0.000077 0.000060 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000076 -0.000098 -0.000128 -0.000166 -0.000216 -0.000279 -0.000361 -0.000466 -0.000598 -0.000766 -0.000976 -0.001238 -0.001562 -0.001957 -0.002436 -0.003007 -0.003681 -0.004463 -0.005356 -0.006358 -0.007460 -0.008645 -0.009890 -0.011160 -0.012413 -0.013599 -0.014659 -0.015530 -0.016144 -0.016432 -0.016324 -0.015755 -0.014669 -0.013026 -0.010809 -0.008032 -0.004749 -0.001065 0.002866 0.006838 0.010602 0.013883 0.016402 0.017905 0.018198 0.017176 0.014852 0.011364 0.006983 0.002087 -0.002866 -0.007389 -0.011016 -0.013362 -0.014172 -0.013356 -0.011005 -0.007389 -0.002923 0.001873 0.006444 0.010259 0.012881 0.014012 0.013529 0.011490 0.008127 0.003803 -0.001029 -0.005885 -0.010305 -0.013901 -0.016391 -0.017618 -0.017553 -0.016286 -0.013995 -0.010925 -0.007348 -0.003536 0.000262 0.003840 0.007043 0.009767 0.011956 0.013595 0.014702 0.015315 0.015487 0.015277 0.014751 0.013973 0.013005 0.011906 0.010733 0.009533 0.008349 0.007215 0.006156 0.005190 0.004327 0.003571 0.002918 0.002364 0.001899 0.001515 0.001200 0.000944 0.000739 0.000576 0.000447 0.000346 0.000267 0.000207 0.000160 0.000124 0.000096 0.000075 0.000058 0.000046 0.000036 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000057 -0.000074 -0.000096 -0.000124 -0.000161 -0.000208 -0.000269 -0.000347 -0.000447 -0.000573 -0.000731 -0.000929 -0.001176 -0.001478 -0.001847 -0.002291 -0.002820 -0.003440 -0.004156 -0.004969 -0.005876 -0.006866 -0.007921 -0.009015 -0.010116 -0.011180 -0.012156 -0.012990 -0.013618 -0.013977 -0.014000 -0.013623 -0.012789 -0.011449 -0.009573 -0.007153 -0.004218 -0.000834 0.002881 0.006759 0.010585 0.014103 0.017035 0.019103 0.020064 0.019739 0.018047 0.015027 0.010853 0.005827 0.000366 -0.005041 -0.009877 -0.013659 -0.015989 -0.016612 -0.015448 -0.012609 -0.008397 -0.003267 0.002221 0.007464 0.011889 0.015017 0.016518 0.016245 0.014246 0.010747 0.006124 0.000848 -0.004571 -0.009638 -0.013930 -0.017129 -0.019044 -0.019618 -0.018914 -0.017096 -0.014397 -0.011085 -0.007436 -0.003704 -0.000106 0.003190 0.006066 0.008453 0.010323 0.011683 0.012561 0.013001 0.013059 0.012791 0.012258 0.011521 0.010636 0.009656 0.008630 0.007600 0.006600 0.005657 0.004789 0.004008 0.003319 0.002722 0.002212 0.001782 0.001425 0.001132 0.000893 0.000701 0.000547 0.000426 0.000330 0.000256 0.000198 0.000153 0.000119 0.000092 0.000072 0.000056 0.000044 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000043 -0.000056 -0.000072 -0.000093 -0.000120 -0.000155 -0.000201 -0.000259 -0.000333 -0.000426 -0.000545 -0.000694 -0.000880 -0.001109 -0.001390 -0.001730 -0.002139 -0.002622 -0.003186 -0.003834 -0.004564 -0.005373 -0.006247 -0.007167 -0.008108 -0.009034 -0.009903 -0.010667 -0.011269 -0.011651 -0.011752 -0.011510 -0.010866 -0.009771 -0.008183 -0.006082 -0.003473 -0.000395 0.003071 0.006797 0.010604 0.014266 0.017521 0.020089 0.021698 0.022115 0.021176 0.018823 0.015123 0.010282 0.004636 -0.001365 -0.007200 -0.012329 -0.016247 -0.018550 -0.018981 -0.017472 -0.014158 -0.009367 -0.003592 0.002564 0.008457 0.013471 0.017089 0.018952 0.018889 0.016934 0.013313 0.008409 0.002711 -0.003245 -0.008935 -0.013902 -0.017792 -0.020383 -0.021587 -0.021446 -0.020105 -0.017786 -0.014753 -0.011282 -0.007632 -0.004031 -0.000658 0.002357 0.004930 0.007023 0.008628 0.009767 0.010473 0.010795 0.010786 0.010501 0.009997 0.009327 0.008545 0.007697 0.006825 0.005963 0.005139 0.004372 0.003676 0.003057 0.002517 0.002053 0.001660 0.001332 0.001061 0.000840 0.000661 0.000518 0.000404 0.000314 0.000244 0.000189 0.000147 0.000114 0.000089 0.000069 0.000054 0.000042 0.000033 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000033 -0.000042 -0.000054 -0.000070 -0.000090 -0.000116 -0.000149 -0.000192 -0.000247 -0.000317 -0.000405 -0.000516 -0.000655 -0.000827 -0.001039 -0.001298 -0.001610 -0.001981 -0.002419 -0.002926 -0.003504 -0.004151 -0.004860 -0.005617 -0.006402 -0.007188 -0.007940 -0.008615 -0.009166 -0.009540 -0.009679 -0.009527 -0.009027 -0.008127 -0.006782 -0.004962 -0.002656 0.000121 0.003319 0.006845 0.010559 0.014272 0.017751 0.020731 0.022932 0.024086 0.023970 0.022440 0.019459 0.015120 0.009658 0.003441 -0.003052 -0.009272 -0.014657 -0.018687 -0.020950 -0.021192 -0.019355 -0.015592 -0.010262 -0.003889 0.002886 0.009379 0.014939 0.019015 0.021218 0.021356 0.019453 0.015731 0.010579 0.004501 -0.001946 -0.008210 -0.013804 -0.018342 -0.021573 -0.023381 -0.023785 -0.022912 -0.020974 -0.018227 -0.014947 -0.011398 -0.007814 -0.004385 -0.001254 0.001486 0.003783 0.005619 0.007005 0.007966 0.008545 0.008787 0.008744 0.008469 0.008013 0.007426 0.006756 0.006041 0.005317 0.004613 0.003948 0.003337 0.002789 0.002307 0.001890 0.001535 0.001236 0.000988 0.000785 0.000620 0.000487 0.000381 0.000297 0.000231 0.000180 0.000140 0.000109 0.000084 0.000066 0.000051 0.000040 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000067 -0.000086 -0.000111 -0.000143 -0.000183 -0.000234 -0.000300 -0.000382 -0.000485 -0.000614 -0.000773 -0.000968 -0.001204 -0.001486 -0.001822 -0.002213 -0.002663 -0.003173 -0.003737 -0.004347 -0.004989 -0.005642 -0.006276 -0.006857 -0.007344 -0.007689 -0.007841 -0.007748 -0.007356 -0.006613 -0.005473 -0.003900 -0.001872 0.000614 0.003532 0.006820 0.010376 0.014051 0.017648 0.020929 0.023626 0.025462 0.026177 0.025558 0.023479 0.019922 0.015005 0.008990 0.002272 -0.004645 -0.011191 -0.016785 -0.020896 -0.023106 -0.023165 -0.021026 -0.016861 -0.011051 -0.004151 0.003170 0.010194 0.016237 0.020720 0.023230 0.023557 0.021714 0.017918 0.012562 0.006161 -0.000709 -0.007477 -0.013626 -0.018748 -0.022561 -0.024928 -0.025843 -0.025419 -0.023853 -0.021396 -0.018319 -0.014890 -0.011347 -0.007889 -0.004667 -0.001787 0.000688 0.002732 0.004343 0.005542 0.006360 0.006840 0.007027 0.006971 0.006721 0.006324 0.005825 0.005264 0.004676 0.004089 0.003525 0.002999 0.002521 0.002097 0.001726 0.001408 0.001139 0.000915 0.000729 0.000578 0.000455 0.000357 0.000280 0.000218 0.000170 0.000132 0.000103 0.000080 0.000063 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000030 -0.000039 -0.000050 -0.000064 -0.000082 -0.000106 -0.000135 -0.000173 -0.000221 -0.000282 -0.000358 -0.000454 -0.000572 -0.000718 -0.000895 -0.001109 -0.001363 -0.001662 -0.002009 -0.002404 -0.002846 -0.003330 -0.003845 -0.004376 -0.004901 -0.005390 -0.005808 -0.006115 -0.006265 -0.006211 -0.005901 -0.005286 -0.004321 -0.002967 -0.001193 0.001014 0.003647 0.006672 0.010017 0.013571 0.017179 0.020637 0.023706 0.026119 0.027601 0.027901 0.026821 0.024247 0.020184 0.014771 0.008290 0.001158 -0.006101 -0.012900 -0.018646 -0.022801 -0.024946 -0.024835 -0.022432 -0.017923 -0.011710 -0.004369 0.003404 0.010868 0.017314 0.022141 0.024916 0.025415 0.023639 0.019802 0.014297 0.007645 0.000434 -0.006747 -0.013364 -0.018985 -0.023307 -0.026171 -0.027552 -0.027545 -0.026336 -0.024166 -0.021303 -0.018013 -0.014537 -0.011079 -0.007800 -0.004812 -0.002189 0.000032 0.001842 0.003253 0.004289 0.004987 0.005388 0.005537 0.005479 0.005261 0.004925 0.004511 0.004052 0.003578 0.003111 0.002667 0.002257 0.001889 0.001564 0.001283 0.001043 0.000841 0.000673 0.000536 0.000424 0.000334 0.000262 0.000205 0.000160 0.000125 0.000098 0.000076 0.000059 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000048 -0.000061 -0.000078 -0.000100 -0.000128 -0.000163 -0.000208 -0.000264 -0.000334 -0.000422 -0.000530 -0.000663 -0.000823 -0.001015 -0.001242 -0.001506 -0.001810 -0.002152 -0.002530 -0.002938 -0.003363 -0.003788 -0.004192 -0.004544 -0.004811 -0.004951 -0.004922 -0.004678 -0.004172 -0.003359 -0.002199 -0.000659 0.001283 0.003634 0.006378 0.009471 0.012837 0.016356 0.019868 0.023167 0.026013 0.028143 0.029288 0.029208 0.027717 0.024718 0.020232 0.014415 0.007569 0.000124 -0.007383 -0.014353 -0.020188 -0.024347 -0.026415 -0.026151 -0.023528 -0.018746 -0.012220 -0.004542 0.003576 0.011376 0.018133 0.023230 0.026221 0.026871 0.025170 0.021328 0.015735 0.008914 0.001458 -0.006034 -0.013015 -0.019037 -0.023781 -0.027068 -0.028858 -0.029230 -0.028355 -0.026467 -0.023825 -0.020692 -0.017310 -0.013886 -0.010583 -0.007525 -0.004790 -0.002425 -0.000448 0.001144 0.002372 0.003264 0.003856 0.004191 0.004310 0.004257 0.004072 0.003794 0.003457 0.003089 0.002713 0.002346 0.002002 0.001687 0.001406 0.001160 0.000948 0.000769 0.000618 0.000494 0.000392 0.000310 0.000244 0.000192 0.000150 0.000118 0.000092 0.000072 0.000056 0.000044 0.000034 0.000027 0.000021 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000028 -0.000035 -0.000045 -0.000058 -0.000074 -0.000094 -0.000120 -0.000153 -0.000194 -0.000246 -0.000310 -0.000390 -0.000488 -0.000608 -0.000752 -0.000923 -0.001124 -0.001356 -0.001619 -0.001911 -0.002229 -0.002565 -0.002906 -0.003234 -0.003526 -0.003754 -0.003881 -0.003871 -0.003681 -0.003269 -0.002591 -0.001607 -0.000283 0.001409 0.003483 0.005939 0.008755 0.011878 0.015227 0.018677 0.022066 0.025187 0.027803 0.029656 0.030488 0.030068 0.028225 0.024878 0.020060 0.013943 0.006839 -0.000811 -0.008462 -0.015516 -0.021373 -0.025496 -0.027475 -0.027078 -0.024286 -0.019308 -0.012568 -0.004665 0.003680 0.011702 0.018668 0.023955 0.027109 0.027886 0.026269 0.022460 0.016845 0.009942 0.002345 -0.005347 -0.012580 -0.018896 -0.023964 -0.027593 -0.029728 -0.030434 -0.029867 -0.028250 -0.025835 -0.022876 -0.019614 -0.016256 -0.012968 -0.009876 -0.007069 -0.004598 -0.002490 -0.000748 0.000640 0.001698 0.002458 0.002956 0.003232 0.003327 0.003279 0.003125 0.002899 0.002628 0.002337 0.002043 0.001759 0.001495 0.001255 0.001042 0.000857 0.000698 0.000565 0.000453 0.000361 0.000287 0.000227 0.000179 0.000141 0.000110 0.000087 0.000068 0.000053 0.000041 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000070 -0.000089 -0.000113 -0.000143 -0.000181 -0.000228 -0.000287 -0.000359 -0.000448 -0.000555 -0.000684 -0.000835 -0.001011 -0.001212 -0.001437 -0.001684 -0.001947 -0.002217 -0.002481 -0.002721 -0.002912 -0.003027 -0.003032 -0.002889 -0.002559 -0.002002 -0.001179 -0.000055 0.001400 0.003208 0.005376 0.007898 0.010744 0.013859 0.017153 0.020503 0.023742 0.026669 0.029052 0.030639 0.031185 0.030471 0.028341 0.024725 0.019672 0.013362 0.006113 -0.001628 -0.009321 -0.016369 -0.022180 -0.026226 -0.028107 -0.027600 -0.024693 -0.019600 -0.012748 -0.004738 0.003712 0.011838 0.018909 0.024303 0.027562 0.028441 0.026915 0.023179 0.017609 0.010714 0.003081 -0.004695 -0.012063 -0.018562 -0.023854 -0.027740 -0.030151 -0.031140 -0.030851 -0.029493 -0.027305 -0.024536 -0.021419 -0.018158 -0.014920 -0.011835 -0.008994 -0.006457 -0.004256 -0.002400 -0.000884 0.000310 0.001210 0.001848 0.002260 0.002484 0.002556 0.002513 0.002385 0.002202 0.001987 0.001759 0.001531 0.001313 0.001111 0.000930 0.000770 0.000631 0.000513 0.000414 0.000332 0.000264 0.000210 0.000166 0.000131 0.000103 0.000081 0.000064 0.000050 0.000039 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000031 -0.000040 -0.000051 -0.000065 -0.000083 -0.000105 -0.000133 -0.000168 -0.000211 -0.000264 -0.000329 -0.000409 -0.000505 -0.000619 -0.000752 -0.000905 -0.001078 -0.001268 -0.001473 -0.001686 -0.001897 -0.002092 -0.002253 -0.002356 -0.002373 -0.002271 -0.002015 -0.001567 -0.000891 0.000048 0.001281 0.002834 0.004720 0.006944 0.009492 0.012330 0.015397 0.018603 0.021821 0.024889 0.027610 0.029758 0.031094 0.031384 0.030425 0.028073 0.024272 0.019080 0.012684 0.005403 -0.002320 -0.009951 -0.016906 -0.022605 -0.026535 -0.028309 -0.027714 -0.024746 -0.019620 -0.012760 -0.004759 0.003673 0.011786 0.018858 0.024275 0.027584 0.028539 0.027111 0.023485 0.018025 0.011227 0.003662 -0.004086 -0.011473 -0.018043 -0.023459 -0.027514 -0.030132 -0.031353 -0.031309 -0.030192 -0.028231 -0.025663 -0.022712 -0.019578 -0.016426 -0.013385 -0.010551 -0.007987 -0.005730 -0.003797 -0.002187 -0.000887 0.000125 0.000877 0.001402 0.001735 0.001910 0.001962 0.001921 0.001816 0.001668 0.001498 0.001320 0.001144 0.000977 0.000824 0.000687 0.000567 0.000464 0.000376 0.000303 0.000243 0.000193 0.000154 0.000122 0.000096 0.000076 0.000060 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000061 -0.000078 -0.000098 -0.000124 -0.000155 -0.000194 -0.000242 -0.000301 -0.000372 -0.000457 -0.000558 -0.000674 -0.000806 -0.000953 -0.001113 -0.001280 -0.001448 -0.001607 -0.001742 -0.001834 -0.001861 -0.001794 -0.001603 -0.001254 -0.000712 0.000057 0.001083 0.002395 0.004010 0.005940 0.008182 0.010718 0.013510 0.016495 0.019580 0.022641 0.025519 0.028024 0.029941 0.031043 0.031109 0.029954 0.027445 0.023540 0.018304 0.011925 0.004720 -0.002879 -0.010351 -0.017130 -0.022655 -0.026434 -0.028094 -0.027435 -0.024459 -0.019378 -0.012608 -0.004728 0.003571 0.011557 0.018530 0.023890 0.027195 0.028201 0.026877 0.023396 0.018107 0.011487 0.004089 -0.003523 -0.010819 -0.017355 -0.022797 -0.026938 -0.029694 -0.031096 -0.031260 -0.030367 -0.028629 -0.026270 -0.023504 -0.020523 -0.017487 -0.014526 -0.011735 -0.009182 -0.006907 -0.004931 -0.003261 -0.001887 -0.000792 0.000049 0.000664 0.001085 0.001346 0.001477 0.001510 0.001470 0.001381 0.001263 0.001128 0.000989 0.000854 0.000726 0.000610 0.000507 0.000417 0.000340 0.000276 0.000222 0.000178 0.000142 0.000113 0.000089 0.000071 0.000056 0.000044 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000058 -0.000073 -0.000091 -0.000115 -0.000143 -0.000179 -0.000222 -0.000274 -0.000338 -0.000413 -0.000501 -0.000602 -0.000715 -0.000839 -0.000971 -0.001105 -0.001234 -0.001347 -0.001431 -0.001465 -0.001428 -0.001293 -0.001031 -0.000608 0.000005 0.000841 0.001927 0.003285 0.004931 0.006870 0.009096 0.011586 0.014298 0.017169 0.020106 0.022988 0.025661 0.027945 0.029636 0.030522 0.030399 0.029095 0.026493 0.022561 0.017368 0.011101 0.004070 -0.003307 -0.010531 -0.017059 -0.022354 -0.025948 -0.027489 -0.026788 -0.023852 -0.018889 -0.012301 -0.004645 0.003414 0.011171 0.017953 0.023182 0.026432 0.027465 0.026247 0.022942 0.017879 0.011513 0.004370 -0.003008 -0.010114 -0.016518 -0.021896 -0.026044 -0.028874 -0.030406 -0.030745 -0.030054 -0.028531 -0.026385 -0.023818 -0.021011 -0.018121 -0.015271 -0.012557 -0.010049 -0.007791 -0.005807 -0.004109 -0.002690 -0.001540 -0.000636 0.000046 0.000536 0.000864 0.001060 0.001152 0.001167 0.001128 0.001053 0.000956 0.000850 0.000741 0.000637 0.000540 0.000452 0.000374 0.000307 0.000250 0.000202 0.000163 0.000130 0.000104 0.000083 0.000066 0.000052 0.000041 0.000032 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000034 -0.000043 -0.000054 -0.000068 -0.000085 -0.000106 -0.000132 -0.000164 -0.000203 -0.000250 -0.000306 -0.000373 -0.000450 -0.000537 -0.000633 -0.000736 -0.000843 -0.000948 -0.001044 -0.001119 -0.001159 -0.001146 -0.001058 -0.000869 -0.000552 -0.000076 0.000587 0.001466 0.002584 0.003960 0.005607 0.007524 0.009701 0.012114 0.014718 0.017448 0.020214 0.022900 0.025358 0.027419 0.028893 0.029584 0.029304 0.027897 0.025261 0.021371 0.016300 0.010232 0.003463 -0.003608 -0.010506 -0.016716 -0.021734 -0.025116 -0.026534 -0.025812 -0.022959 -0.018178 -0.011851 -0.004510 0.003213 0.010651 0.017160 0.022193 0.025343 0.026381 0.025272 0.022168 0.017377 0.011328 0.004517 -0.002542 -0.009370 -0.015556 -0.020791 -0.024874 -0.027718 -0.029333 -0.029812 -0.029301 -0.027984 -0.026051 -0.023692 -0.021077 -0.018354 -0.015642 -0.013036 -0.010604 -0.008394 -0.006434 -0.004737 -0.003303 -0.002124 -0.001181 -0.000454 0.000085 0.000463 0.000708 0.000848 0.000907 0.000908 0.000869 0.000804 0.000725 0.000641 0.000556 0.000475 0.000401 0.000335 0.000277 0.000227 0.000184 0.000149 0.000120 0.000096 0.000076 0.000061 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000051 -0.000063 -0.000079 -0.000098 -0.000122 -0.000150 -0.000185 -0.000227 -0.000277 -0.000335 -0.000402 -0.000477 -0.000558 -0.000643 -0.000729 -0.000810 -0.000877 -0.000920 -0.000926 -0.000875 -0.000748 -0.000519 -0.000164 0.000347 0.001039 0.001938 0.003064 0.004433 0.006052 0.007920 0.010023 0.012332 0.014803 0.017371 0.019949 0.022426 0.024664 0.026504 0.027772 0.028289 0.027883 0.026416 0.023797 0.020011 0.015131 0.009334 0.002902 -0.003790 -0.010297 -0.016136 -0.020835 -0.023984 -0.025276 -0.024550 -0.021819 -0.017275 -0.011277 -0.004326 0.002984 0.010024 0.016193 0.020974 0.023985 0.025008 0.024009 0.021125 0.016644 0.010964 0.004549 -0.002122 -0.008598 -0.014495 -0.019518 -0.023475 -0.026280 -0.027935 -0.028521 -0.028169 -0.027044 -0.025322 -0.023176 -0.020764 -0.018225 -0.015673 -0.013199 -0.010871 -0.008737 -0.006828 -0.005160 -0.003737 -0.002552 -0.001594 -0.000841 -0.000272 0.000140 0.000420 0.000596 0.000689 0.000722 0.000711 0.000673 0.000617 0.000552 0.000484 0.000418 0.000355 0.000299 0.000248 0.000205 0.000167 0.000136 0.000110 0.000088 0.000070 0.000056 0.000044 0.000035 0.000027 0.000021 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000073 -0.000091 -0.000112 -0.000138 -0.000169 -0.000207 -0.000251 -0.000302 -0.000360 -0.000423 -0.000491 -0.000561 -0.000629 -0.000689 -0.000733 -0.000751 -0.000729 -0.000650 -0.000494 -0.000239 0.000140 0.000669 0.001371 0.002270 0.003382 0.004721 0.006290 0.008085 0.010089 0.012274 0.014593 0.016984 0.019362 0.021622 0.023638 0.025264 0.026339 0.026702 0.026200 0.024710 0.022155 0.018525 0.013894 0.008428 0.002393 -0.003864 -0.009928 -0.015353 -0.019706 -0.022605 -0.023770 -0.023057 -0.020477 -0.016211 -0.010596 -0.004096 0.002737 0.009320 0.015095 0.019580 0.022419 0.023411 0.022520 0.019870 0.015726 0.010455 0.004484 -0.001744 -0.007811 -0.013360 -0.018115 -0.021896 -0.024616 -0.026273 -0.026936 -0.026721 -0.025774 -0.024256 -0.022323 -0.020121 -0.017778 -0.015403 -0.013081 -0.010878 -0.008844 -0.007010 -0.005394 -0.004004 -0.002837 -0.001883 -0.001124 -0.000541 -0.000111 0.000192 0.000392 0.000510 0.000566 0.000578 0.000560 0.000523 0.000474 0.000421 0.000367 0.000314 0.000266 0.000223 0.000185 0.000152 0.000124 0.000100 0.000081 0.000064 0.000051 0.000041 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000068 -0.000084 -0.000103 -0.000126 -0.000154 -0.000188 -0.000226 -0.000271 -0.000321 -0.000375 -0.000432 -0.000489 -0.000542 -0.000585 -0.000610 -0.000608 -0.000566 -0.000467 -0.000293 -0.000023 0.000367 0.000899 0.001596 0.002476 0.003556 0.004845 0.006344 0.008047 0.009936 0.011979 0.014132 0.016334 0.018506 0.020549 0.022346 0.023765 0.024662 0.024893 0.024323 0.022843 0.020389 0.016957 0.012618 0.007530 0.001936 -0.003843 -0.009428 -0.014410 -0.018395 -0.021034 -0.022075 -0.021385 -0.018980 -0.015026 -0.009832 -0.003826 0.002486 0.008568 0.013908 0.018065 0.020710 0.021656 0.020870 0.018463 0.014674 0.009838 0.004344 -0.001402 -0.007019 -0.012177 -0.016622 -0.020186 -0.022784 -0.024411 -0.025124 -0.025024 -0.024241 -0.022917 -0.021193 -0.019203 -0.017064 -0.014875 -0.012719 -0.010659 -0.008743 -0.007003 -0.005461 -0.004124 -0.002994 -0.002061 -0.001313 -0.000731 -0.000295 0.000019 0.000233 0.000366 0.000440 0.000468 0.000466 0.000443 0.000408 0.000366 0.000322 0.000278 0.000237 0.000200 0.000167 0.000138 0.000113 0.000091 0.000074 0.000059 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000041 -0.000051 -0.000063 -0.000077 -0.000095 -0.000116 -0.000141 -0.000170 -0.000204 -0.000243 -0.000287 -0.000333 -0.000380 -0.000426 -0.000466 -0.000496 -0.000507 -0.000491 -0.000434 -0.000323 -0.000139 0.000137 0.000526 0.001048 0.001725 0.002573 0.003605 0.004828 0.006243 0.007839 0.009597 0.011488 0.013466 0.015474 0.017437 0.019265 0.020850 0.022075 0.022810 0.022929 0.022315 0.020873 0.018551 0.015349 0.011335 0.006656 0.001533 -0.003742 -0.008826 -0.013349 -0.016954 -0.019330 -0.020249 -0.019593 -0.017377 -0.013755 -0.009007 -0.003523 0.002240 0.007794 0.012675 0.016482 0.018916 0.019807 0.019121 0.016959 0.013534 0.009147 0.004150 -0.001091 -0.006231 -0.010969 -0.015075 -0.018392 -0.020841 -0.022412 -0.023150 -0.023145 -0.022509 -0.021367 -0.019847 -0.018066 -0.016132 -0.014136 -0.012155 -0.010250 -0.008466 -0.006837 -0.005383 -0.004117 -0.003038 -0.002143 -0.001420 -0.000852 -0.000420 -0.000106 0.000113 0.000256 0.000339 0.000379 0.000388 0.000376 0.000351 0.000319 0.000283 0.000246 0.000212 0.000179 0.000150 0.000125 0.000102 0.000083 0.000067 0.000054 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000071 -0.000087 -0.000106 -0.000128 -0.000154 -0.000185 -0.000219 -0.000256 -0.000295 -0.000335 -0.000371 -0.000402 -0.000421 -0.000422 -0.000395 -0.000330 -0.000212 -0.000026 0.000247 0.000625 0.001129 0.001775 0.002578 0.003550 0.004695 0.006012 0.007491 0.009111 0.010842 0.012641 0.014453 0.016210 0.017829 0.019213 0.020257 0.020848 0.020875 0.020238 0.018857 0.016689 0.013739 0.010071 0.005818 0.001181 -0.003578 -0.008151 -0.012210 -0.015435 -0.017549 -0.018349 -0.017733 -0.015716 -0.012436 -0.008145 -0.003194 0.002008 0.007023 0.011433 0.014880 0.017094 0.017922 0.017332 0.015411 0.012350 0.008415 0.003921 -0.000806 -0.005456 -0.009761 -0.013510 -0.016561 -0.018840 -0.020333 -0.021078 -0.021149 -0.020643 -0.019671 -0.018343 -0.016765 -0.015034 -0.013232 -0.011431 -0.009688 -0.008046 -0.006539 -0.005187 -0.004002 -0.002989 -0.002144 -0.001456 -0.000912 -0.000496 -0.000189 0.000028 0.000173 0.000262 0.000309 0.000326 0.000321 0.000304 0.000279 0.000249 0.000219 0.000189 0.000161 0.000136 0.000113 0.000093 0.000076 0.000062 0.000049 0.000039 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000054 -0.000065 -0.000080 -0.000096 -0.000117 -0.000140 -0.000167 -0.000196 -0.000229 -0.000262 -0.000295 -0.000325 -0.000347 -0.000359 -0.000352 -0.000319 -0.000250 -0.000131 0.000052 0.000315 0.000676 0.001152 0.001758 0.002508 0.003411 0.004470 0.005682 0.007036 0.008511 0.010079 0.011699 0.013319 0.014877 0.016296 0.017492 0.018371 0.018835 0.018789 0.018148 0.016845 0.014846 0.012160 0.008847 0.005027 0.000879 -0.003365 -0.007432 -0.011032 -0.013883 -0.015742 -0.016430 -0.015859 -0.014042 -0.011103 -0.007269 -0.002847 0.001796 0.006273 0.010214 0.013301 0.015293 0.016053 0.015552 0.013865 0.011159 0.007670 0.003672 -0.000544 -0.004705 -0.008572 -0.011958 -0.014734 -0.016829 -0.018230 -0.018964 -0.019095 -0.018704 -0.017886 -0.016739 -0.015355 -0.013820 -0.012210 -0.010589 -0.009011 -0.007517 -0.006138 -0.004896 -0.003803 -0.002865 -0.002078 -0.001435 -0.000924 -0.000530 -0.000237 -0.000028 0.000115 0.000204 0.000254 0.000275 0.000277 0.000265 0.000245 0.000221 0.000195 0.000169 0.000145 0.000123 0.000102 0.000085 0.000069 0.000056 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000060 -0.000073 -0.000088 -0.000106 -0.000127 -0.000150 -0.000177 -0.000204 -0.000233 -0.000261 -0.000285 -0.000302 -0.000308 -0.000296 -0.000260 -0.000190 -0.000074 0.000101 0.000349 0.000687 0.001129 0.001689 0.002380 0.003207 0.004174 0.005276 0.006502 0.007833 0.009238 0.010682 0.012117 0.013484 0.014716 0.015738 0.016469 0.016824 0.016722 0.016091 0.014879 0.013059 0.010642 0.007684 0.004291 0.000621 -0.003120 -0.006696 -0.009851 -0.012342 -0.013957 -0.014539 -0.014014 -0.012394 -0.009790 -0.006399 -0.002493 0.001607 0.005561 0.009045 0.011779 0.013552 0.014242 0.013823 0.012359 0.009994 0.006933 0.003417 -0.000303 -0.003987 -0.007424 -0.010449 -0.012947 -0.014853 -0.016151 -0.016862 -0.017037 -0.016745 -0.016068 -0.015087 -0.013885 -0.012538 -0.011113 -0.009669 -0.008255 -0.006909 -0.005663 -0.004536 -0.003540 -0.002683 -0.001961 -0.001369 -0.000897 -0.000532 -0.000257 -0.000060 0.000075 0.000162 0.000212 0.000236 0.000240 0.000232 0.000216 0.000196 0.000174 0.000152 0.000131 0.000111 0.000093 0.000077 0.000063 0.000051 0.000041 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000020 -0.000025 -0.000031 -0.000037 -0.000045 -0.000055 -0.000067 -0.000080 -0.000096 -0.000115 -0.000136 -0.000159 -0.000183 -0.000208 -0.000231 -0.000251 -0.000264 -0.000266 -0.000252 -0.000215 -0.000147 -0.000037 0.000126 0.000356 0.000667 0.001071 0.001582 0.002209 0.002957 0.003830 0.004821 0.005918 0.007105 0.008353 0.009627 0.010885 0.012073 0.013133 0.013997 0.014597 0.014859 0.014716 0.014109 0.012996 0.011358 0.009207 0.006594 0.003614 0.000404 -0.002857 -0.005964 -0.008699 -0.010849 -0.012232 -0.012717 -0.012237 -0.010807 -0.008522 -0.005554 -0.002140 0.001442 0.004898 0.007945 0.010341 0.011903 0.012524 0.012179 0.010923 0.008880 0.006224 0.003165 -0.000083 -0.003309 -0.006332 -0.009008 -0.011232 -0.012949 -0.014138 -0.014816 -0.015022 -0.014815 -0.014262 -0.013434 -0.012401 -0.011230 -0.009981 -0.008707 -0.007452 -0.006254 -0.005139 -0.004129 -0.003233 -0.002460 -0.001807 -0.001271 -0.000841 -0.000507 -0.000256 -0.000074 0.000052 0.000133 0.000181 0.000205 0.000211 0.000205 0.000192 0.000175 0.000156 0.000137 0.000118 0.000100 0.000084 0.000070 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000050 -0.000061 -0.000073 -0.000088 -0.000104 -0.000123 -0.000143 -0.000164 -0.000186 -0.000205 -0.000222 -0.000232 -0.000232 -0.000217 -0.000182 -0.000118 -0.000016 0.000133 0.000342 0.000623 0.000988 0.001446 0.002008 0.002677 0.003455 0.004335 0.005308 0.006355 0.007451 0.008565 0.009657 0.010680 0.011583 0.012306 0.012791 0.012976 0.012806 0.012233 0.011224 0.009765 0.007871 0.005588 0.002999 0.000223 -0.002588 -0.005257 -0.007598 -0.009431 -0.010601 -0.010996 -0.010561 -0.009309 -0.007323 -0.004751 -0.001798 0.001300 0.004289 0.006928 0.009006 0.010369 0.010922 0.010643 0.009578 0.007833 0.005555 0.002921 0.000117 -0.002680 -0.005312 -0.007655 -0.009617 -0.011147 -0.012226 -0.012863 -0.013090 -0.012954 -0.012510 -0.011818 -0.010940 -0.009932 -0.008847 -0.007735 -0.006633 -0.005577 -0.004592 -0.003695 -0.002900 -0.002211 -0.001629 -0.001150 -0.000765 -0.000465 -0.000239 -0.000075 0.000039 0.000114 0.000159 0.000181 0.000187 0.000183 0.000172 0.000158 0.000141 0.000124 0.000107 0.000091 0.000077 0.000064 0.000053 0.000043 0.000035 0.000028 0.000023 0.000018 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000021 -0.000026 -0.000031 -0.000038 -0.000046 -0.000055 -0.000067 -0.000079 -0.000094 -0.000111 -0.000129 -0.000147 -0.000166 -0.000183 -0.000197 -0.000206 -0.000205 -0.000190 -0.000158 -0.000099 -0.000008 0.000126 0.000313 0.000563 0.000887 0.001293 0.001790 0.002381 0.003065 0.003839 0.004691 0.005605 0.006558 0.007522 0.008461 0.009334 0.010095 0.010694 0.011081 0.011204 0.011018 0.010485 0.009581 0.008296 0.006646 0.004673 0.002447 0.000072 -0.002323 -0.004590 -0.006570 -0.008112 -0.009087 -0.009401 -0.009008 -0.007921 -0.006210 -0.004004 -0.001473 0.001179 0.003738 0.006000 0.007786 0.008962 0.009451 0.009231 0.008340 0.006865 0.004932 0.002689 0.000293 -0.002107 -0.004376 -0.006407 -0.008122 -0.009473 -0.010441 -0.011033 -0.011270 -0.011192 -0.010842 -0.010272 -0.009533 -0.008674 -0.007742 -0.006779 -0.005823 -0.004901 -0.004039 -0.003254 -0.002556 -0.001950 -0.001438 -0.001015 -0.000676 -0.000411 -0.000211 -0.000065 0.000036 0.000102 0.000142 0.000162 0.000168 0.000165 0.000155 0.000142 0.000127 0.000112 0.000097 0.000083 0.000070 0.000058 0.000048 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000060 -0.000072 -0.000085 -0.000100 -0.000116 -0.000132 -0.000149 -0.000164 -0.000177 -0.000184 -0.000183 -0.000170 -0.000140 -0.000089 -0.000008 0.000110 0.000274 0.000493 0.000776 0.001131 0.001565 0.002079 0.002675 0.003347 0.004085 0.004875 0.005695 0.006521 0.007321 0.008058 0.008694 0.009185 0.009488 0.009562 0.009370 0.008883 0.008081 0.006962 0.005539 0.003850 0.001958 -0.000052 -0.002070 -0.003972 -0.005626 -0.006907 -0.007707 -0.007948 -0.007595 -0.006658 -0.005198 -0.003322 -0.001175 0.001074 0.003244 0.005164 0.006684 0.007692 0.008120 0.007951 0.007214 0.005983 0.004361 0.002471 0.000444 -0.001594 -0.003531 -0.005275 -0.006759 -0.007941 -0.008803 -0.009345 -0.009585 -0.009552 -0.009284 -0.008820 -0.008205 -0.007480 -0.006687 -0.005863 -0.005040 -0.004245 -0.003499 -0.002819 -0.002213 -0.001688 -0.001243 -0.000875 -0.000580 -0.000350 -0.000176 -0.000050 0.000039 0.000096 0.000131 0.000148 0.000153 0.000150 0.000141 0.000129 0.000116 0.000102 0.000088 0.000076 0.000064 0.000053 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000038 -0.000046 -0.000054 -0.000065 -0.000077 -0.000090 -0.000104 -0.000119 -0.000134 -0.000148 -0.000159 -0.000165 -0.000165 -0.000154 -0.000129 -0.000084 -0.000015 0.000087 0.000228 0.000417 0.000662 0.000968 0.001341 0.001784 0.002296 0.002872 0.003504 0.004179 0.004878 0.005579 0.006253 0.006870 0.007395 0.007792 0.008026 0.008063 0.007873 0.007434 0.006732 0.005766 0.004552 0.003123 0.001530 -0.000152 -0.001833 -0.003410 -0.004775 -0.005824 -0.006469 -0.006648 -0.006331 -0.005529 -0.004293 -0.002712 -0.000907 0.000982 0.002806 0.004421 0.005703 0.006559 0.006932 0.006806 0.006205 0.005189 0.003843 0.002267 0.000570 -0.001145 -0.002782 -0.004266 -0.005539 -0.006563 -0.007321 -0.007812 -0.008048 -0.008051 -0.007850 -0.007479 -0.006972 -0.006368 -0.005700 -0.005002 -0.004301 -0.003622 -0.002985 -0.002402 -0.001883 -0.001432 -0.001051 -0.000736 -0.000484 -0.000287 -0.000138 -0.000030 0.000045 0.000094 0.000123 0.000137 0.000140 0.000137 0.000129 0.000118 0.000105 0.000093 0.000081 0.000069 0.000058 0.000049 0.000041 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000069 -0.000080 -0.000093 -0.000107 -0.000120 -0.000133 -0.000143 -0.000150 -0.000150 -0.000142 -0.000121 -0.000084 -0.000025 0.000061 0.000181 0.000341 0.000549 0.000809 0.001126 0.001502 0.001936 0.002425 0.002960 0.003530 0.004119 0.004707 0.005270 0.005780 0.006210 0.006528 0.006706 0.006715 0.006533 0.006142 0.005534 0.004711 0.003685 0.002487 0.001162 -0.000231 -0.001615 -0.002907 -0.004018 -0.004865 -0.005376 -0.005502 -0.005219 -0.004537 -0.003499 -0.002178 -0.000673 0.000900 0.002418 0.003765 0.004838 0.005560 0.005882 0.005793 0.005310 0.004482 0.003376 0.002076 0.000669 -0.000759 -0.002130 -0.003381 -0.004462 -0.005341 -0.006003 -0.006442 -0.006668 -0.006697 -0.006552 -0.006258 -0.005847 -0.005349 -0.004792 -0.004207 -0.003617 -0.003044 -0.002505 -0.002012 -0.001572 -0.001191 -0.000869 -0.000603 -0.000390 -0.000225 -0.000100 -0.000009 0.000053 0.000093 0.000117 0.000128 0.000130 0.000126 0.000118 0.000107 0.000096 0.000085 0.000073 0.000063 0.000053 0.000045 0.000037 0.000031 0.000025 0.000021 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000062 -0.000072 -0.000084 -0.000096 -0.000108 -0.000120 -0.000130 -0.000136 -0.000138 -0.000132 -0.000115 -0.000085 -0.000037 0.000034 0.000134 0.000268 0.000441 0.000659 0.000925 0.001240 0.001604 0.002013 0.002461 0.002937 0.003427 0.003915 0.004379 0.004797 0.005145 0.005397 0.005529 0.005519 0.005349 0.005007 0.004487 0.003792 0.002935 0.001942 0.000850 -0.000290 -0.001416 -0.002462 -0.003355 -0.004028 -0.004426 -0.004507 -0.004256 -0.003680 -0.002814 -0.001719 -0.000475 0.000824 0.002078 0.003193 0.004084 0.004688 0.004967 0.004907 0.004525 0.003857 0.002959 0.001897 0.000743 -0.000435 -0.001572 -0.002616 -0.003526 -0.004274 -0.004845 -0.005234 -0.005446 -0.005493 -0.005392 -0.005165 -0.004835 -0.004429 -0.003971 -0.003486 -0.002995 -0.002517 -0.002067 -0.001654 -0.001287 -0.000969 -0.000701 -0.000480 -0.000303 -0.000166 -0.000063 0.000011 0.000062 0.000094 0.000112 0.000120 0.000120 0.000116 0.000108 0.000098 0.000088 0.000077 0.000067 0.000057 0.000049 0.000041 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000039 -0.000047 -0.000055 -0.000065 -0.000075 -0.000086 -0.000097 -0.000108 -0.000118 -0.000125 -0.000127 -0.000124 -0.000112 -0.000088 -0.000049 0.000008 0.000090 0.000200 0.000342 0.000522 0.000741 0.001002 0.001302 0.001641 0.002010 0.002403 0.002807 0.003207 0.003586 0.003924 0.004202 0.004399 0.004495 0.004473 0.004319 0.004023 0.003584 0.003004 0.002296 0.001481 0.000592 -0.000331 -0.001237 -0.002073 -0.002780 -0.003308 -0.003610 -0.003657 -0.003435 -0.002951 -0.002234 -0.001333 -0.000313 0.000752 0.001781 0.002696 0.003432 0.003935 0.004174 0.004140 0.003842 0.003311 0.002589 0.001731 0.000793 -0.000169 -0.001104 -0.001967 -0.002726 -0.003356 -0.003843 -0.004184 -0.004379 -0.004437 -0.004372 -0.004199 -0.003939 -0.003612 -0.003240 -0.002843 -0.002439 -0.002046 -0.001674 -0.001334 -0.001031 -0.000769 -0.000549 -0.000368 -0.000224 -0.000112 -0.000029 0.000030 0.000070 0.000095 0.000109 0.000113 0.000112 0.000107 0.000099 0.000089 0.000080 0.000070 0.000061 0.000052 0.000044 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000029 -0.000035 -0.000042 -0.000049 -0.000058 -0.000067 -0.000077 -0.000088 -0.000098 -0.000107 -0.000114 -0.000118 -0.000117 -0.000108 -0.000091 -0.000061 -0.000015 0.000050 0.000139 0.000254 0.000400 0.000578 0.000790 0.001035 0.001311 0.001612 0.001932 0.002260 0.002584 0.002890 0.003161 0.003381 0.003532 0.003600 0.003571 0.003434 0.003183 0.002816 0.002338 0.001759 0.001099 0.000382 -0.000356 -0.001076 -0.001736 -0.002289 -0.002696 -0.002920 -0.002940 -0.002744 -0.002340 -0.001751 -0.001014 -0.000183 0.000683 0.001521 0.002269 0.002872 0.003290 0.003495 0.003480 0.003253 0.002835 0.002263 0.001576 0.000822 0.000043 -0.000717 -0.001425 -0.002051 -0.002577 -0.002989 -0.003283 -0.003460 -0.003525 -0.003486 -0.003359 -0.003157 -0.002898 -0.002599 -0.002279 -0.001951 -0.001631 -0.001328 -0.001052 -0.000806 -0.000594 -0.000415 -0.000270 -0.000154 -0.000065 0.000000 0.000047 0.000078 0.000096 0.000105 0.000107 0.000104 0.000098 0.000090 0.000081 0.000072 0.000063 0.000055 0.000047 0.000040 0.000033 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000060 -0.000069 -0.000079 -0.000089 -0.000098 -0.000105 -0.000109 -0.000110 -0.000105 -0.000093 -0.000070 -0.000035 0.000016 0.000086 0.000178 0.000294 0.000437 0.000607 0.000803 0.001025 0.001267 0.001523 0.001786 0.002046 0.002289 0.002503 0.002675 0.002790 0.002837 0.002805 0.002686 0.002475 0.002173 0.001783 0.001316 0.000786 0.000216 -0.000368 -0.000933 -0.001447 -0.001874 -0.002181 -0.002344 -0.002343 -0.002172 -0.001836 -0.001354 -0.000756 -0.000083 0.000617 0.001295 0.001902 0.002395 0.002740 0.002917 0.002918 0.002748 0.002425 0.001975 0.001433 0.000832 0.000208 -0.000405 -0.000979 -0.001491 -0.001926 -0.002271 -0.002523 -0.002681 -0.002747 -0.002730 -0.002638 -0.002485 -0.002283 -0.002047 -0.001791 -0.001530 -0.001273 -0.001030 -0.000808 -0.000612 -0.000442 -0.000301 -0.000186 -0.000095 -0.000025 0.000025 0.000061 0.000083 0.000096 0.000101 0.000101 0.000097 0.000090 0.000082 0.000074 0.000065 0.000057 0.000049 0.000042 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000020 -0.000023 -0.000028 -0.000033 -0.000039 -0.000046 -0.000054 -0.000062 -0.000071 -0.000080 -0.000089 -0.000096 -0.000102 -0.000104 -0.000102 -0.000094 -0.000078 -0.000051 -0.000012 0.000042 0.000113 0.000204 0.000316 0.000450 0.000605 0.000780 0.000972 0.001175 0.001383 0.001588 0.001779 0.001946 0.002079 0.002165 0.002196 0.002163 0.002062 0.001888 0.001642 0.001329 0.000956 0.000536 0.000088 -0.000368 -0.000807 -0.001202 -0.001525 -0.001754 -0.001867 -0.001852 -0.001703 -0.001426 -0.001034 -0.000551 -0.000010 0.000553 0.001099 0.001589 0.001990 0.002275 0.002427 0.002440 0.002317 0.002071 0.001723 0.001299 0.000825 0.000331 -0.000158 -0.000620 -0.001035 -0.001391 -0.001678 -0.001891 -0.002030 -0.002095 -0.002093 -0.002030 -0.001916 -0.001761 -0.001578 -0.001378 -0.001172 -0.000969 -0.000777 -0.000602 -0.000448 -0.000315 -0.000205 -0.000115 -0.000045 0.000007 0.000045 0.000071 0.000087 0.000095 0.000097 0.000095 0.000090 0.000083 0.000075 0.000067 0.000059 0.000051 0.000044 0.000038 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000048 -0.000056 -0.000064 -0.000072 -0.000081 -0.000088 -0.000094 -0.000098 -0.000098 -0.000094 -0.000083 -0.000064 -0.000035 0.000006 0.000060 0.000130 0.000216 0.000320 0.000440 0.000576 0.000725 0.000884 0.001046 0.001205 0.001353 0.001482 0.001582 0.001646 0.001666 0.001635 0.001550 0.001408 0.001211 0.000962 0.000668 0.000340 -0.000009 -0.000361 -0.000697 -0.000995 -0.001237 -0.001403 -0.001478 -0.001453 -0.001324 -0.001096 -0.000778 -0.000391 0.000042 0.000492 0.000929 0.001323 0.001648 0.001883 0.002014 0.002035 0.001949 0.001766 0.001501 0.001174 0.000805 0.000417 0.000031 -0.000337 -0.000670 -0.000959 -0.001195 -0.001374 -0.001495 -0.001557 -0.001566 -0.001526 -0.001443 -0.001327 -0.001188 -0.001033 -0.000874 -0.000716 -0.000567 -0.000432 -0.000312 -0.000210 -0.000126 -0.000058 -0.000006 0.000033 0.000060 0.000078 0.000089 0.000093 0.000093 0.000089 0.000083 0.000076 0.000068 0.000061 0.000053 0.000046 0.000039 0.000034 0.000028 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000037 -0.000043 -0.000050 -0.000058 -0.000065 -0.000073 -0.000081 -0.000087 -0.000092 -0.000094 -0.000092 -0.000085 -0.000073 -0.000052 -0.000022 0.000018 0.000070 0.000135 0.000214 0.000305 0.000409 0.000523 0.000644 0.000768 0.000890 0.001003 0.001101 0.001176 0.001222 0.001234 0.001206 0.001136 0.001022 0.000866 0.000670 0.000441 0.000187 -0.000080 -0.000348 -0.000601 -0.000823 -0.001000 -0.001117 -0.001163 -0.001132 -0.001021 -0.000833 -0.000578 -0.000269 0.000076 0.000434 0.000782 0.001097 0.001360 0.001553 0.001665 0.001693 0.001637 0.001504 0.001305 0.001056 0.000773 0.000472 0.000170 -0.000120 -0.000386 -0.000618 -0.000810 -0.000959 -0.001063 -0.001121 -0.001137 -0.001114 -0.001057 -0.000972 -0.000868 -0.000752 -0.000630 -0.000510 -0.000396 -0.000293 -0.000203 -0.000126 -0.000063 -0.000013 0.000025 0.000052 0.000071 0.000083 0.000089 0.000090 0.000088 0.000083 0.000077 0.000070 0.000062 0.000055 0.000048 0.000041 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000039 -0.000045 -0.000052 -0.000059 -0.000066 -0.000073 -0.000080 -0.000085 -0.000089 -0.000089 -0.000086 -0.000078 -0.000064 -0.000043 -0.000014 0.000024 0.000071 0.000129 0.000197 0.000274 0.000360 0.000451 0.000544 0.000636 0.000721 0.000794 0.000849 0.000882 0.000888 0.000864 0.000807 0.000716 0.000594 0.000442 0.000266 0.000072 -0.000130 -0.000331 -0.000519 -0.000681 -0.000807 -0.000886 -0.000910 -0.000876 -0.000781 -0.000627 -0.000423 -0.000177 0.000096 0.000379 0.000654 0.000906 0.001117 0.001276 0.001372 0.001404 0.001370 0.001277 0.001131 0.000945 0.000730 0.000500 0.000266 0.000039 -0.000170 -0.000355 -0.000510 -0.000633 -0.000721 -0.000774 -0.000795 -0.000784 -0.000747 -0.000687 -0.000611 -0.000525 -0.000435 -0.000345 -0.000260 -0.000184 -0.000117 -0.000060 -0.000015 0.000021 0.000047 0.000066 0.000078 0.000085 0.000087 0.000086 0.000083 0.000077 0.000071 0.000064 0.000056 0.000049 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000034 -0.000040 -0.000046 -0.000053 -0.000059 -0.000066 -0.000073 -0.000079 -0.000083 -0.000085 -0.000084 -0.000080 -0.000071 -0.000058 -0.000038 -0.000011 0.000022 0.000064 0.000113 0.000169 0.000231 0.000298 0.000367 0.000434 0.000497 0.000550 0.000591 0.000614 0.000616 0.000595 0.000549 0.000479 0.000384 0.000268 0.000134 -0.000012 -0.000163 -0.000312 -0.000448 -0.000564 -0.000650 -0.000701 -0.000710 -0.000674 -0.000592 -0.000467 -0.000304 -0.000110 0.000105 0.000327 0.000545 0.000744 0.000914 0.001043 0.001126 0.001159 0.001143 0.001080 0.000976 0.000839 0.000679 0.000505 0.000326 0.000152 -0.000012 -0.000158 -0.000282 -0.000382 -0.000456 -0.000504 -0.000526 -0.000525 -0.000502 -0.000462 -0.000409 -0.000347 -0.000282 -0.000216 -0.000155 -0.000099 -0.000051 -0.000011 0.000021 0.000045 0.000063 0.000075 0.000081 0.000084 0.000084 0.000082 0.000077 0.000072 0.000065 0.000058 0.000051 0.000044 0.000038 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000036 -0.000041 -0.000047 -0.000053 -0.000060 -0.000066 -0.000072 -0.000077 -0.000080 -0.000081 -0.000079 -0.000075 -0.000066 -0.000054 -0.000036 -0.000014 0.000015 0.000049 0.000088 0.000133 0.000180 0.000230 0.000278 0.000323 0.000362 0.000390 0.000406 0.000406 0.000388 0.000352 0.000298 0.000225 0.000137 0.000037 -0.000072 -0.000183 -0.000290 -0.000387 -0.000467 -0.000524 -0.000554 -0.000551 -0.000516 -0.000447 -0.000345 -0.000215 -0.000062 0.000106 0.000280 0.000451 0.000609 0.000744 0.000849 0.000920 0.000953 0.000949 0.000909 0.000837 0.000740 0.000622 0.000493 0.000358 0.000225 0.000099 -0.000015 -0.000113 -0.000194 -0.000255 -0.000298 -0.000321 -0.000326 -0.000314 -0.000289 -0.000253 -0.000211 -0.000164 -0.000118 -0.000074 -0.000035 -0.000001 0.000026 0.000047 0.000062 0.000073 0.000079 0.000082 0.000082 0.000080 0.000076 0.000071 0.000066 0.000059 0.000052 0.000046 0.000040 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000047 -0.000053 -0.000059 -0.000065 -0.000070 -0.000074 -0.000076 -0.000077 -0.000075 -0.000071 -0.000064 -0.000053 -0.000039 -0.000020 0.000002 0.000029 0.000059 0.000092 0.000126 0.000160 0.000192 0.000218 0.000238 0.000248 0.000247 0.000233 0.000205 0.000163 0.000108 0.000042 -0.000032 -0.000111 -0.000191 -0.000267 -0.000334 -0.000388 -0.000423 -0.000437 -0.000428 -0.000394 -0.000335 -0.000253 -0.000150 -0.000030 0.000102 0.000238 0.000371 0.000495 0.000602 0.000687 0.000747 0.000779 0.000783 0.000760 0.000713 0.000645 0.000562 0.000467 0.000367 0.000267 0.000172 0.000084 0.000008 -0.000057 -0.000107 -0.000144 -0.000167 -0.000176 -0.000172 -0.000158 -0.000136 -0.000108 -0.000077 -0.000045 -0.000015 0.000011 0.000033 0.000051 0.000064 0.000073 0.000078 0.000080 0.000080 0.000078 0.000075 0.000071 0.000065 0.000059 0.000053 0.000047 0.000041 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000047 -0.000053 -0.000058 -0.000063 -0.000067 -0.000070 -0.000072 -0.000073 -0.000071 -0.000068 -0.000063 -0.000055 -0.000044 -0.000030 -0.000013 0.000006 0.000028 0.000050 0.000073 0.000094 0.000113 0.000126 0.000132 0.000130 0.000119 0.000097 0.000065 0.000025 -0.000024 -0.000078 -0.000135 -0.000191 -0.000244 -0.000289 -0.000322 -0.000342 -0.000346 -0.000332 -0.000300 -0.000251 -0.000184 -0.000102 -0.000008 0.000094 0.000200 0.000303 0.000400 0.000485 0.000554 0.000604 0.000634 0.000643 0.000632 0.000603 0.000558 0.000500 0.000433 0.000360 0.000286 0.000215 0.000149 0.000090 0.000039 -0.000002 -0.000033 -0.000055 -0.000066 -0.000068 -0.000062 -0.000050 -0.000033 -0.000013 0.000007 0.000026 0.000043 0.000057 0.000067 0.000074 0.000078 0.000080 0.000079 0.000077 0.000074 0.000069 0.000065 0.000059 0.000053 0.000048 0.000042 0.000036 0.000031 0.000026 0.000022 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000041 -0.000046 -0.000051 -0.000056 -0.000060 -0.000064 -0.000067 -0.000069 -0.000069 -0.000069 -0.000067 -0.000063 -0.000058 -0.000051 -0.000041 -0.000030 -0.000017 -0.000003 0.000012 0.000025 0.000037 0.000045 0.000049 0.000046 0.000037 0.000021 -0.000003 -0.000032 -0.000068 -0.000106 -0.000146 -0.000185 -0.000220 -0.000249 -0.000268 -0.000277 -0.000274 -0.000258 -0.000229 -0.000187 -0.000133 -0.000069 0.000005 0.000084 0.000166 0.000246 0.000322 0.000388 0.000443 0.000485 0.000512 0.000525 0.000522 0.000506 0.000478 0.000439 0.000392 0.000341 0.000288 0.000236 0.000187 0.000142 0.000103 0.000070 0.000044 0.000024 0.000012 0.000006 0.000006 0.000012 0.000020 0.000032 0.000043 0.000054 0.000064 0.000071 0.000076 0.000079 0.000079 0.000078 0.000076 0.000072 0.000068 0.000063 0.000058 0.000053 0.000048 0.000042 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000041 -0.000045 -0.000050 -0.000054 -0.000057 -0.000061 -0.000063 -0.000065 -0.000067 -0.000068 -0.000067 -0.000066 -0.000063 -0.000059 -0.000053 -0.000046 -0.000038 -0.000030 -0.000022 -0.000015 -0.000010 -0.000009 -0.000011 -0.000018 -0.000031 -0.000048 -0.000069 -0.000094 -0.000121 -0.000149 -0.000174 -0.000197 -0.000214 -0.000224 -0.000225 -0.000218 -0.000201 -0.000175 -0.000140 -0.000097 -0.000046 0.000011 0.000073 0.000136 0.000198 0.000257 0.000309 0.000353 0.000388 0.000412 0.000426 0.000429 0.000422 0.000405 0.000380 0.000349 0.000314 0.000277 0.000240 0.000205 0.000172 0.000142 0.000116 0.000094 0.000077 0.000064 0.000056 0.000053 0.000053 0.000056 0.000061 0.000066 0.000072 0.000076 0.000079 0.000080 0.000080 0.000078 0.000075 0.000071 0.000067 0.000062 0.000057 0.000052 0.000047 0.000042 0.000037 0.000032 0.000027 0.000023 0.000020 0.000016 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000031 -0.000035 -0.000039 -0.000043 -0.000047 -0.000051 -0.000054 -0.000057 -0.000060 -0.000063 -0.000065 -0.000067 -0.000068 -0.000068 -0.000068 -0.000066 -0.000064 -0.000060 -0.000056 -0.000052 -0.000049 -0.000046 -0.000046 -0.000048 -0.000054 -0.000063 -0.000075 -0.000090 -0.000108 -0.000126 -0.000144 -0.000160 -0.000174 -0.000183 -0.000186 -0.000183 -0.000173 -0.000157 -0.000134 -0.000105 -0.000070 -0.000030 0.000014 0.000061 0.000110 0.000158 0.000203 0.000244 0.000280 0.000308 0.000330 0.000344 0.000350 0.000349 0.000340 0.000326 0.000306 0.000283 0.000258 0.000233 0.000208 0.000184 0.000162 0.000142 0.000124 0.000109 0.000097 0.000088 0.000082 0.000079 0.000078 0.000079 0.000080 0.000081 0.000082 0.000081 0.000080 0.000077 0.000074 0.000070 0.000065 0.000061 0.000056 0.000051 0.000046 0.000041 0.000036 0.000032 0.000027 0.000023 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000034 -0.000038 -0.000041 -0.000045 -0.000048 -0.000052 -0.000055 -0.000058 -0.000062 -0.000065 -0.000067 -0.000070 -0.000071 -0.000072 -0.000072 -0.000072 -0.000071 -0.000069 -0.000068 -0.000067 -0.000068 -0.000070 -0.000075 -0.000081 -0.000090 -0.000100 -0.000111 -0.000123 -0.000135 -0.000144 -0.000152 -0.000155 -0.000154 -0.000148 -0.000138 -0.000122 -0.000103 -0.000079 -0.000051 -0.000020 0.000014 0.000050 0.000087 0.000124 0.000159 0.000192 0.000220 0.000244 0.000262 0.000276 0.000284 0.000286 0.000284 0.000276 0.000264 0.000250 0.000234 0.000217 0.000200 0.000183 0.000167 0.000152 0.000138 0.000125 0.000114 0.000105 0.000098 0.000093 0.000090 0.000088 0.000086 0.000084 0.000083 0.000080 0.000077 0.000073 0.000069 0.000064 0.000059 0.000054 0.000049 0.000045 0.000040 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000036 -0.000039 -0.000043 -0.000046 -0.000050 -0.000053 -0.000057 -0.000061 -0.000064 -0.000068 -0.000070 -0.000073 -0.000075 -0.000076 -0.000077 -0.000077 -0.000077 -0.000078 -0.000079 -0.000081 -0.000084 -0.000089 -0.000094 -0.000101 -0.000108 -0.000116 -0.000122 -0.000127 -0.000130 -0.000130 -0.000127 -0.000120 -0.000109 -0.000095 -0.000078 -0.000058 -0.000037 -0.000013 0.000013 0.000040 0.000068 0.000096 0.000123 0.000149 0.000171 0.000191 0.000208 0.000220 0.000229 0.000234 0.000234 0.000231 0.000225 0.000216 0.000206 0.000195 0.000184 0.000173 0.000162 0.000151 0.000140 0.000129 0.000119 0.000111 0.000104 0.000098 0.000093 0.000090 0.000086 0.000083 0.000080 0.000076 0.000072 0.000067 0.000062 0.000057 0.000053 0.000048 0.000043 0.000038 0.000034 0.000030 0.000026 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000025 -0.000028 -0.000031 -0.000034 -0.000038 -0.000041 -0.000045 -0.000048 -0.000052 -0.000056 -0.000060 -0.000064 -0.000067 -0.000070 -0.000073 -0.000075 -0.000076 -0.000078 -0.000079 -0.000080 -0.000081 -0.000083 -0.000085 -0.000088 -0.000092 -0.000096 -0.000101 -0.000105 -0.000108 -0.000110 -0.000110 -0.000107 -0.000103 -0.000095 -0.000085 -0.000073 -0.000059 -0.000043 -0.000026 -0.000008 0.000011 0.000031 0.000052 0.000073 0.000094 0.000114 0.000133 0.000149 0.000164 0.000175 0.000184 0.000189 0.000192 0.000191 0.000188 0.000183 0.000178 0.000171 0.000164 0.000157 0.000149 0.000141 0.000133 0.000124 0.000116 0.000109 0.000102 0.000096 0.000091 0.000087 0.000083 0.000079 0.000075 0.000070 0.000066 0.000061 0.000056 0.000051 0.000046 0.000041 0.000037 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000040 -0.000043 -0.000047 -0.000051 -0.000055 -0.000058 -0.000062 -0.000065 -0.000068 -0.000070 -0.000072 -0.000074 -0.000076 -0.000077 -0.000078 -0.000080 -0.000081 -0.000083 -0.000086 -0.000088 -0.000090 -0.000092 -0.000093 -0.000093 -0.000091 -0.000087 -0.000082 -0.000074 -0.000065 -0.000055 -0.000043 -0.000031 -0.000018 -0.000005 0.000009 0.000023 0.000038 0.000054 0.000070 0.000086 0.000102 0.000116 0.000128 0.000139 0.000147 0.000153 0.000156 0.000157 0.000155 0.000153 0.000150 0.000146 0.000142 0.000137 0.000132 0.000127 0.000120 0.000114 0.000107 0.000101 0.000095 0.000090 0.000085 0.000081 0.000077 0.000073 0.000068 0.000063 0.000059 0.000054 0.000049 0.000044 0.000040 0.000036 0.000032 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000019 -0.000021 -0.000023 -0.000026 -0.000029 -0.000032 -0.000035 -0.000038 -0.000042 -0.000045 -0.000049 -0.000052 -0.000056 -0.000059 -0.000061 -0.000064 -0.000066 -0.000068 -0.000069 -0.000070 -0.000072 -0.000073 -0.000074 -0.000075 -0.000077 -0.000078 -0.000079 -0.000079 -0.000078 -0.000077 -0.000074 -0.000069 -0.000064 -0.000057 -0.000049 -0.000040 -0.000031 -0.000022 -0.000013 -0.000003 0.000007 0.000017 0.000028 0.000040 0.000052 0.000065 0.000077 0.000089 0.000100 0.000109 0.000117 0.000122 0.000126 0.000127 0.000127 0.000126 0.000124 0.000122 0.000119 0.000116 0.000113 0.000109 0.000105 0.000100 0.000095 0.000090 0.000085 0.000081 0.000077 0.000073 0.000069 0.000065 0.000060 0.000056 0.000051 0.000047 0.000042 0.000038 0.000034 0.000030 0.000027 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000031 -0.000034 -0.000037 -0.000040 -0.000043 -0.000046 -0.000049 -0.000052 -0.000054 -0.000056 -0.000058 -0.000060 -0.000061 -0.000062 -0.000063 -0.000064 -0.000065 -0.000066 -0.000067 -0.000067 -0.000067 -0.000066 -0.000065 -0.000062 -0.000059 -0.000054 -0.000049 -0.000042 -0.000035 -0.000028 -0.000021 -0.000015 -0.000008 -0.000002 0.000005 0.000012 0.000020 0.000029 0.000038 0.000049 0.000059 0.000069 0.000078 0.000086 0.000093 0.000098 0.000101 0.000102 0.000102 0.000102 0.000101 0.000099 0.000097 0.000096 0.000093 0.000091 0.000088 0.000084 0.000081 0.000077 0.000073 0.000070 0.000067 0.000063 0.000060 0.000056 0.000052 0.000048 0.000044 0.000040 0.000036 0.000032 0.000029 0.000026 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000020 -0.000022 -0.000024 -0.000027 -0.000029 -0.000032 -0.000035 -0.000037 -0.000040 -0.000042 -0.000044 -0.000046 -0.000048 -0.000050 -0.000051 -0.000052 -0.000053 -0.000054 -0.000055 -0.000056 -0.000056 -0.000057 -0.000057 -0.000056 -0.000055 -0.000053 -0.000050 -0.000046 -0.000041 -0.000036 -0.000030 -0.000025 -0.000019 -0.000014 -0.000009 -0.000005 -0.000001 0.000003 0.000008 0.000014 0.000021 0.000028 0.000037 0.000045 0.000054 0.000061 0.000068 0.000074 0.000078 0.000081 0.000082 0.000082 0.000081 0.000080 0.000079 0.000078 0.000077 0.000075 0.000073 0.000071 0.000069 0.000066 0.000064 0.000061 0.000059 0.000056 0.000054 0.000051 0.000048 0.000044 0.000041 0.000038 0.000034 0.000031 0.000027 0.000024 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000032 -0.000034 -0.000035 -0.000037 -0.000039 -0.000040 -0.000041 -0.000043 -0.000044 -0.000045 -0.000045 -0.000046 -0.000047 -0.000047 -0.000047 -0.000047 -0.000046 -0.000045 -0.000043 -0.000039 -0.000036 -0.000031 -0.000026 -0.000021 -0.000017 -0.000012 -0.000009 -0.000006 -0.000003 -0.000000 0.000002 0.000006 0.000010 0.000016 0.000022 0.000029 0.000036 0.000042 0.000049 0.000055 0.000059 0.000062 0.000065 0.000065 0.000065 0.000065 0.000064 0.000063 0.000061 0.000060 0.000059 0.000058 0.000056 0.000055 0.000053 0.000051 0.000050 0.000048 0.000046 0.000044 0.000042 0.000040 0.000037 0.000034 0.000031 0.000028 0.000026 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000026 -0.000028 -0.000029 -0.000030 -0.000032 -0.000033 -0.000034 -0.000035 -0.000035 -0.000036 -0.000037 -0.000038 -0.000038 -0.000039 -0.000039 -0.000039 -0.000038 -0.000036 -0.000034 -0.000031 -0.000027 -0.000023 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000000 0.000002 0.000004 0.000008 0.000012 0.000018 0.000023 0.000029 0.000035 0.000040 0.000044 0.000048 0.000050 0.000052 0.000052 0.000052 0.000051 0.000050 0.000049 0.000048 0.000046 0.000045 0.000044 0.000043 0.000042 0.000041 0.000040 0.000039 0.000038 0.000037 0.000036 0.000034 0.000032 0.000030 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000023 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000028 -0.000029 -0.000030 -0.000030 -0.000031 -0.000031 -0.000032 -0.000031 -0.000031 -0.000029 -0.000027 -0.000024 -0.000020 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000011 0.000015 0.000020 0.000025 0.000029 0.000033 0.000036 0.000039 0.000040 0.000041 0.000042 0.000041 0.000040 0.000039 0.000038 0.000036 0.000035 0.000034 0.000033 0.000033 0.000032 0.000031 0.000031 0.000030 0.000029 0.000029 0.000028 0.000027 0.000025 0.000024 0.000022 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000020 -0.000021 -0.000021 -0.000022 -0.000023 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000025 -0.000024 -0.000023 -0.000021 -0.000018 -0.000014 -0.000011 -0.000008 -0.000005 -0.000002 -0.000001 0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000014 0.000018 0.000021 0.000025 0.000028 0.000030 0.000032 0.000033 0.000033 0.000033 0.000032 0.000031 0.000030 0.000029 0.000028 0.000026 0.000026 0.000025 0.000024 0.000023 0.000023 0.000023 0.000022 0.000022 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000019 -0.000019 -0.000017 -0.000015 -0.000013 -0.000010 -0.000007 -0.000004 -0.000001 0.000000 0.000001 0.000002 0.000001 0.000001 0.000002 0.000002 0.000004 0.000007 0.000010 0.000013 0.000016 0.000019 0.000022 0.000023 0.000025 0.000026 0.000026 0.000026 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000017 0.000017 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000009 -0.000006 -0.000003 -0.000001 0.000001 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000015 0.000017 0.000019 0.000020 0.000020 0.000021 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000007 -0.000005 -0.000003 -0.000000 0.000002 0.000003 0.000004 0.000005 0.000004 0.000004 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000014 0.000015 0.000016 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000002 -0.000000 0.000002 0.000004 0.000005 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000005 0.000006 0.000006 0.000007 0.000006 0.000006 0.000005 0.000005 0.000006 0.000006 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode1_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000023 -0.000023 -0.000024 -0.000024 -0.000024 -0.000023 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000020 -0.000021 -0.000022 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000028 -0.000029 -0.000029 -0.000030 -0.000030 -0.000031 -0.000031 -0.000031 -0.000031 -0.000030 -0.000030 -0.000029 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000024 -0.000022 -0.000021 -0.000020 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000029 -0.000031 -0.000032 -0.000033 -0.000035 -0.000036 -0.000036 -0.000037 -0.000038 -0.000039 -0.000039 -0.000040 -0.000040 -0.000040 -0.000040 -0.000039 -0.000039 -0.000038 -0.000037 -0.000036 -0.000035 -0.000034 -0.000032 -0.000031 -0.000029 -0.000027 -0.000025 -0.000024 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000029 -0.000031 -0.000033 -0.000036 -0.000038 -0.000040 -0.000042 -0.000043 -0.000045 -0.000046 -0.000047 -0.000048 -0.000049 -0.000050 -0.000051 -0.000051 -0.000052 -0.000052 -0.000052 -0.000051 -0.000050 -0.000049 -0.000048 -0.000047 -0.000045 -0.000043 -0.000041 -0.000039 -0.000037 -0.000035 -0.000033 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000024 -0.000026 -0.000029 -0.000031 -0.000034 -0.000037 -0.000040 -0.000043 -0.000046 -0.000049 -0.000052 -0.000054 -0.000056 -0.000058 -0.000059 -0.000061 -0.000062 -0.000063 -0.000064 -0.000065 -0.000066 -0.000066 -0.000067 -0.000066 -0.000066 -0.000065 -0.000063 -0.000062 -0.000060 -0.000058 -0.000056 -0.000053 -0.000050 -0.000048 -0.000045 -0.000042 -0.000039 -0.000036 -0.000033 -0.000031 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000027 -0.000030 -0.000034 -0.000037 -0.000040 -0.000044 -0.000048 -0.000052 -0.000056 -0.000059 -0.000063 -0.000066 -0.000069 -0.000072 -0.000074 -0.000076 -0.000078 -0.000080 -0.000081 -0.000082 -0.000083 -0.000084 -0.000085 -0.000085 -0.000085 -0.000084 -0.000083 -0.000081 -0.000079 -0.000077 -0.000074 -0.000071 -0.000068 -0.000064 -0.000061 -0.000057 -0.000053 -0.000049 -0.000046 -0.000042 -0.000039 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000021 -0.000019 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000028 -0.000031 -0.000035 -0.000039 -0.000043 -0.000047 -0.000052 -0.000056 -0.000061 -0.000066 -0.000071 -0.000076 -0.000080 -0.000084 -0.000088 -0.000092 -0.000094 -0.000097 -0.000099 -0.000101 -0.000103 -0.000105 -0.000106 -0.000107 -0.000108 -0.000108 -0.000107 -0.000106 -0.000105 -0.000103 -0.000100 -0.000097 -0.000094 -0.000090 -0.000086 -0.000081 -0.000077 -0.000072 -0.000067 -0.000062 -0.000058 -0.000053 -0.000049 -0.000044 -0.000040 -0.000036 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000031 -0.000035 -0.000040 -0.000044 -0.000049 -0.000054 -0.000060 -0.000066 -0.000072 -0.000078 -0.000084 -0.000090 -0.000096 -0.000101 -0.000107 -0.000111 -0.000116 -0.000119 -0.000123 -0.000125 -0.000128 -0.000130 -0.000132 -0.000134 -0.000135 -0.000136 -0.000136 -0.000135 -0.000134 -0.000132 -0.000130 -0.000126 -0.000123 -0.000118 -0.000114 -0.000108 -0.000103 -0.000097 -0.000091 -0.000085 -0.000079 -0.000073 -0.000067 -0.000061 -0.000055 -0.000050 -0.000045 -0.000040 -0.000036 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000031 -0.000035 -0.000039 -0.000044 -0.000050 -0.000056 -0.000062 -0.000069 -0.000076 -0.000083 -0.000090 -0.000098 -0.000106 -0.000113 -0.000120 -0.000127 -0.000134 -0.000139 -0.000145 -0.000149 -0.000154 -0.000157 -0.000160 -0.000163 -0.000166 -0.000168 -0.000169 -0.000170 -0.000170 -0.000169 -0.000168 -0.000165 -0.000162 -0.000158 -0.000153 -0.000148 -0.000142 -0.000136 -0.000129 -0.000121 -0.000114 -0.000106 -0.000098 -0.000091 -0.000083 -0.000076 -0.000069 -0.000062 -0.000056 -0.000050 -0.000045 -0.000040 -0.000035 -0.000031 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000038 -0.000043 -0.000049 -0.000055 -0.000062 -0.000069 -0.000077 -0.000086 -0.000095 -0.000104 -0.000113 -0.000122 -0.000132 -0.000141 -0.000150 -0.000158 -0.000166 -0.000173 -0.000180 -0.000186 -0.000191 -0.000196 -0.000200 -0.000203 -0.000206 -0.000208 -0.000210 -0.000211 -0.000211 -0.000210 -0.000208 -0.000205 -0.000201 -0.000196 -0.000190 -0.000184 -0.000177 -0.000169 -0.000160 -0.000151 -0.000141 -0.000132 -0.000122 -0.000113 -0.000103 -0.000094 -0.000086 -0.000077 -0.000069 -0.000062 -0.000055 -0.000049 -0.000043 -0.000038 -0.000033 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000041 -0.000047 -0.000053 -0.000060 -0.000068 -0.000077 -0.000086 -0.000096 -0.000107 -0.000118 -0.000129 -0.000140 -0.000152 -0.000164 -0.000175 -0.000186 -0.000196 -0.000205 -0.000214 -0.000222 -0.000229 -0.000236 -0.000242 -0.000247 -0.000251 -0.000254 -0.000257 -0.000259 -0.000260 -0.000260 -0.000258 -0.000256 -0.000252 -0.000247 -0.000242 -0.000235 -0.000227 -0.000218 -0.000208 -0.000198 -0.000187 -0.000175 -0.000163 -0.000151 -0.000139 -0.000128 -0.000116 -0.000106 -0.000095 -0.000085 -0.000076 -0.000068 -0.000060 -0.000053 -0.000046 -0.000041 -0.000035 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000034 -0.000039 -0.000044 -0.000050 -0.000057 -0.000065 -0.000074 -0.000084 -0.000094 -0.000106 -0.000118 -0.000131 -0.000145 -0.000159 -0.000173 -0.000187 -0.000201 -0.000215 -0.000228 -0.000240 -0.000252 -0.000263 -0.000272 -0.000281 -0.000289 -0.000296 -0.000302 -0.000308 -0.000312 -0.000315 -0.000317 -0.000318 -0.000317 -0.000316 -0.000312 -0.000308 -0.000302 -0.000295 -0.000287 -0.000278 -0.000267 -0.000256 -0.000243 -0.000229 -0.000215 -0.000201 -0.000186 -0.000171 -0.000157 -0.000143 -0.000130 -0.000117 -0.000105 -0.000094 -0.000083 -0.000074 -0.000065 -0.000057 -0.000050 -0.000043 -0.000037 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000015 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000035 -0.000041 -0.000047 -0.000054 -0.000061 -0.000070 -0.000079 -0.000090 -0.000102 -0.000115 -0.000130 -0.000145 -0.000161 -0.000177 -0.000195 -0.000212 -0.000229 -0.000246 -0.000263 -0.000279 -0.000293 -0.000307 -0.000320 -0.000332 -0.000342 -0.000352 -0.000361 -0.000368 -0.000374 -0.000379 -0.000383 -0.000385 -0.000386 -0.000385 -0.000382 -0.000379 -0.000373 -0.000366 -0.000358 -0.000349 -0.000338 -0.000325 -0.000311 -0.000296 -0.000280 -0.000263 -0.000245 -0.000227 -0.000209 -0.000192 -0.000175 -0.000158 -0.000143 -0.000128 -0.000114 -0.000101 -0.000090 -0.000079 -0.000069 -0.000060 -0.000052 -0.000045 -0.000039 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000037 -0.000042 -0.000049 -0.000056 -0.000065 -0.000074 -0.000084 -0.000096 -0.000109 -0.000124 -0.000140 -0.000157 -0.000176 -0.000195 -0.000216 -0.000237 -0.000258 -0.000279 -0.000299 -0.000319 -0.000338 -0.000356 -0.000372 -0.000387 -0.000401 -0.000414 -0.000426 -0.000436 -0.000445 -0.000452 -0.000458 -0.000461 -0.000464 -0.000464 -0.000463 -0.000460 -0.000455 -0.000449 -0.000441 -0.000431 -0.000420 -0.000408 -0.000393 -0.000377 -0.000359 -0.000340 -0.000319 -0.000298 -0.000276 -0.000255 -0.000233 -0.000212 -0.000192 -0.000173 -0.000155 -0.000139 -0.000123 -0.000109 -0.000096 -0.000084 -0.000073 -0.000064 -0.000055 -0.000047 -0.000041 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000027 -0.000031 -0.000037 -0.000043 -0.000050 -0.000058 -0.000067 -0.000077 -0.000089 -0.000101 -0.000116 -0.000132 -0.000149 -0.000169 -0.000190 -0.000212 -0.000236 -0.000260 -0.000286 -0.000311 -0.000336 -0.000361 -0.000385 -0.000407 -0.000428 -0.000448 -0.000466 -0.000483 -0.000498 -0.000512 -0.000524 -0.000534 -0.000542 -0.000548 -0.000553 -0.000555 -0.000555 -0.000553 -0.000550 -0.000544 -0.000536 -0.000527 -0.000516 -0.000503 -0.000488 -0.000472 -0.000453 -0.000432 -0.000410 -0.000385 -0.000360 -0.000334 -0.000308 -0.000282 -0.000256 -0.000232 -0.000209 -0.000188 -0.000168 -0.000149 -0.000132 -0.000116 -0.000102 -0.000088 -0.000077 -0.000066 -0.000057 -0.000049 -0.000042 -0.000035 -0.000030 -0.000025 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000044 -0.000051 -0.000060 -0.000069 -0.000080 -0.000092 -0.000106 -0.000121 -0.000138 -0.000158 -0.000179 -0.000202 -0.000228 -0.000254 -0.000283 -0.000312 -0.000343 -0.000373 -0.000403 -0.000432 -0.000460 -0.000487 -0.000512 -0.000535 -0.000557 -0.000576 -0.000594 -0.000610 -0.000624 -0.000636 -0.000645 -0.000652 -0.000657 -0.000659 -0.000659 -0.000657 -0.000652 -0.000646 -0.000637 -0.000626 -0.000613 -0.000599 -0.000582 -0.000562 -0.000541 -0.000517 -0.000490 -0.000462 -0.000432 -0.000401 -0.000369 -0.000338 -0.000308 -0.000279 -0.000252 -0.000226 -0.000202 -0.000179 -0.000159 -0.000140 -0.000122 -0.000106 -0.000092 -0.000079 -0.000068 -0.000058 -0.000050 -0.000042 -0.000036 -0.000030 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000070 -0.000082 -0.000094 -0.000109 -0.000125 -0.000144 -0.000164 -0.000188 -0.000213 -0.000241 -0.000271 -0.000303 -0.000337 -0.000372 -0.000408 -0.000444 -0.000479 -0.000514 -0.000547 -0.000579 -0.000608 -0.000635 -0.000661 -0.000684 -0.000704 -0.000723 -0.000739 -0.000752 -0.000763 -0.000771 -0.000776 -0.000778 -0.000778 -0.000775 -0.000770 -0.000762 -0.000752 -0.000739 -0.000724 -0.000708 -0.000688 -0.000666 -0.000641 -0.000613 -0.000582 -0.000549 -0.000514 -0.000477 -0.000441 -0.000404 -0.000368 -0.000334 -0.000301 -0.000270 -0.000241 -0.000215 -0.000190 -0.000167 -0.000146 -0.000127 -0.000110 -0.000095 -0.000081 -0.000069 -0.000059 -0.000050 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000042 -0.000050 -0.000059 -0.000070 -0.000082 -0.000096 -0.000111 -0.000128 -0.000148 -0.000170 -0.000195 -0.000222 -0.000253 -0.000286 -0.000322 -0.000360 -0.000400 -0.000441 -0.000483 -0.000525 -0.000567 -0.000607 -0.000646 -0.000683 -0.000717 -0.000749 -0.000779 -0.000805 -0.000830 -0.000851 -0.000869 -0.000884 -0.000896 -0.000905 -0.000911 -0.000913 -0.000913 -0.000909 -0.000903 -0.000894 -0.000882 -0.000868 -0.000851 -0.000831 -0.000809 -0.000783 -0.000755 -0.000722 -0.000687 -0.000648 -0.000608 -0.000565 -0.000522 -0.000479 -0.000437 -0.000397 -0.000358 -0.000322 -0.000287 -0.000256 -0.000226 -0.000199 -0.000174 -0.000152 -0.000131 -0.000113 -0.000097 -0.000082 -0.000070 -0.000059 -0.000050 -0.000042 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000041 -0.000049 -0.000058 -0.000069 -0.000082 -0.000096 -0.000112 -0.000130 -0.000151 -0.000174 -0.000200 -0.000230 -0.000263 -0.000299 -0.000338 -0.000380 -0.000424 -0.000471 -0.000519 -0.000568 -0.000617 -0.000665 -0.000713 -0.000758 -0.000801 -0.000841 -0.000878 -0.000912 -0.000943 -0.000970 -0.000995 -0.001016 -0.001033 -0.001046 -0.001056 -0.001063 -0.001065 -0.001065 -0.001061 -0.001053 -0.001043 -0.001029 -0.001013 -0.000993 -0.000971 -0.000945 -0.000916 -0.000883 -0.000846 -0.000805 -0.000761 -0.000714 -0.000665 -0.000615 -0.000565 -0.000516 -0.000469 -0.000424 -0.000381 -0.000340 -0.000303 -0.000268 -0.000236 -0.000206 -0.000180 -0.000155 -0.000133 -0.000114 -0.000097 -0.000082 -0.000069 -0.000058 -0.000049 -0.000041 -0.000035 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000039 -0.000047 -0.000057 -0.000067 -0.000080 -0.000095 -0.000112 -0.000131 -0.000152 -0.000177 -0.000204 -0.000235 -0.000270 -0.000309 -0.000351 -0.000397 -0.000446 -0.000498 -0.000552 -0.000608 -0.000664 -0.000721 -0.000777 -0.000831 -0.000883 -0.000932 -0.000979 -0.001022 -0.001061 -0.001096 -0.001128 -0.001156 -0.001179 -0.001199 -0.001214 -0.001225 -0.001232 -0.001235 -0.001235 -0.001230 -0.001222 -0.001210 -0.001195 -0.001176 -0.001153 -0.001127 -0.001098 -0.001064 -0.001026 -0.000984 -0.000937 -0.000886 -0.000833 -0.000777 -0.000720 -0.000663 -0.000606 -0.000551 -0.000498 -0.000448 -0.000401 -0.000357 -0.000316 -0.000278 -0.000243 -0.000211 -0.000183 -0.000157 -0.000134 -0.000114 -0.000096 -0.000081 -0.000068 -0.000057 -0.000048 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000032 -0.000038 -0.000045 -0.000054 -0.000065 -0.000078 -0.000093 -0.000110 -0.000129 -0.000152 -0.000177 -0.000206 -0.000239 -0.000275 -0.000316 -0.000361 -0.000411 -0.000464 -0.000521 -0.000581 -0.000643 -0.000707 -0.000772 -0.000837 -0.000901 -0.000963 -0.001023 -0.001079 -0.001132 -0.001181 -0.001226 -0.001267 -0.001303 -0.001334 -0.001361 -0.001383 -0.001400 -0.001413 -0.001421 -0.001425 -0.001424 -0.001420 -0.001410 -0.001397 -0.001379 -0.001357 -0.001332 -0.001302 -0.001267 -0.001229 -0.001185 -0.001137 -0.001084 -0.001027 -0.000966 -0.000903 -0.000838 -0.000772 -0.000707 -0.000644 -0.000583 -0.000525 -0.000470 -0.000418 -0.000370 -0.000325 -0.000284 -0.000247 -0.000213 -0.000183 -0.000156 -0.000133 -0.000112 -0.000094 -0.000079 -0.000066 -0.000055 -0.000046 -0.000038 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000052 -0.000062 -0.000075 -0.000090 -0.000107 -0.000127 -0.000150 -0.000176 -0.000206 -0.000239 -0.000278 -0.000320 -0.000368 -0.000421 -0.000478 -0.000539 -0.000605 -0.000674 -0.000745 -0.000818 -0.000892 -0.000965 -0.001038 -0.001109 -0.001177 -0.001241 -0.001301 -0.001357 -0.001408 -0.001454 -0.001495 -0.001531 -0.001561 -0.001586 -0.001606 -0.001620 -0.001630 -0.001635 -0.001635 -0.001629 -0.001619 -0.001604 -0.001583 -0.001558 -0.001529 -0.001494 -0.001455 -0.001411 -0.001361 -0.001306 -0.001247 -0.001182 -0.001114 -0.001042 -0.000969 -0.000895 -0.000821 -0.000748 -0.000678 -0.000611 -0.000547 -0.000487 -0.000431 -0.000379 -0.000331 -0.000287 -0.000248 -0.000213 -0.000181 -0.000154 -0.000130 -0.000109 -0.000092 -0.000077 -0.000064 -0.000053 -0.000044 -0.000037 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000041 -0.000049 -0.000059 -0.000071 -0.000086 -0.000103 -0.000123 -0.000146 -0.000173 -0.000203 -0.000238 -0.000277 -0.000322 -0.000372 -0.000427 -0.000487 -0.000553 -0.000624 -0.000699 -0.000777 -0.000858 -0.000940 -0.001024 -0.001107 -0.001189 -0.001269 -0.001346 -0.001418 -0.001486 -0.001550 -0.001607 -0.001659 -0.001706 -0.001746 -0.001780 -0.001809 -0.001832 -0.001848 -0.001860 -0.001866 -0.001866 -0.001860 -0.001848 -0.001831 -0.001808 -0.001779 -0.001745 -0.001706 -0.001661 -0.001610 -0.001554 -0.001493 -0.001425 -0.001353 -0.001276 -0.001196 -0.001114 -0.001030 -0.000947 -0.000864 -0.000784 -0.000707 -0.000633 -0.000563 -0.000498 -0.000438 -0.000383 -0.000332 -0.000286 -0.000245 -0.000209 -0.000177 -0.000150 -0.000126 -0.000105 -0.000088 -0.000073 -0.000061 -0.000050 -0.000042 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000047 -0.000056 -0.000068 -0.000082 -0.000098 -0.000118 -0.000141 -0.000167 -0.000198 -0.000234 -0.000274 -0.000320 -0.000371 -0.000429 -0.000492 -0.000562 -0.000637 -0.000717 -0.000802 -0.000890 -0.000982 -0.001075 -0.001169 -0.001262 -0.001354 -0.001444 -0.001530 -0.001611 -0.001687 -0.001758 -0.001823 -0.001882 -0.001934 -0.001980 -0.002019 -0.002052 -0.002078 -0.002097 -0.002111 -0.002118 -0.002118 -0.002112 -0.002099 -0.002079 -0.002052 -0.002020 -0.001981 -0.001936 -0.001885 -0.001828 -0.001764 -0.001695 -0.001620 -0.001539 -0.001454 -0.001365 -0.001273 -0.001179 -0.001085 -0.000992 -0.000901 -0.000812 -0.000728 -0.000648 -0.000573 -0.000504 -0.000440 -0.000382 -0.000329 -0.000282 -0.000240 -0.000204 -0.000172 -0.000144 -0.000121 -0.000101 -0.000084 -0.000070 -0.000057 -0.000047 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000044 -0.000053 -0.000064 -0.000077 -0.000093 -0.000112 -0.000134 -0.000161 -0.000191 -0.000227 -0.000267 -0.000314 -0.000367 -0.000426 -0.000492 -0.000565 -0.000644 -0.000729 -0.000820 -0.000915 -0.001015 -0.001117 -0.001221 -0.001326 -0.001430 -0.001532 -0.001632 -0.001728 -0.001819 -0.001904 -0.001983 -0.002056 -0.002122 -0.002181 -0.002232 -0.002277 -0.002314 -0.002344 -0.002367 -0.002382 -0.002391 -0.002391 -0.002384 -0.002370 -0.002347 -0.002317 -0.002280 -0.002235 -0.002184 -0.002126 -0.002062 -0.001991 -0.001914 -0.001830 -0.001741 -0.001646 -0.001547 -0.001445 -0.001341 -0.001235 -0.001131 -0.001027 -0.000927 -0.000832 -0.000741 -0.000655 -0.000576 -0.000503 -0.000436 -0.000376 -0.000322 -0.000275 -0.000233 -0.000196 -0.000165 -0.000138 -0.000115 -0.000096 -0.000079 -0.000065 -0.000054 -0.000044 -0.000036 -0.000030 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000059 -0.000072 -0.000087 -0.000105 -0.000127 -0.000152 -0.000182 -0.000218 -0.000258 -0.000305 -0.000358 -0.000419 -0.000486 -0.000561 -0.000644 -0.000733 -0.000829 -0.000931 -0.001038 -0.001149 -0.001263 -0.001378 -0.001494 -0.001610 -0.001724 -0.001834 -0.001940 -0.002040 -0.002135 -0.002223 -0.002304 -0.002378 -0.002444 -0.002502 -0.002553 -0.002595 -0.002630 -0.002656 -0.002674 -0.002684 -0.002685 -0.002677 -0.002660 -0.002635 -0.002601 -0.002558 -0.002508 -0.002450 -0.002385 -0.002313 -0.002234 -0.002148 -0.002055 -0.001956 -0.001852 -0.001743 -0.001630 -0.001514 -0.001397 -0.001280 -0.001164 -0.001052 -0.000944 -0.000841 -0.000744 -0.000654 -0.000572 -0.000496 -0.000428 -0.000367 -0.000313 -0.000265 -0.000224 -0.000188 -0.000157 -0.000131 -0.000108 -0.000090 -0.000074 -0.000061 -0.000050 -0.000041 -0.000033 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000055 -0.000067 -0.000081 -0.000098 -0.000119 -0.000143 -0.000172 -0.000207 -0.000247 -0.000293 -0.000346 -0.000407 -0.000475 -0.000552 -0.000637 -0.000730 -0.000830 -0.000937 -0.001051 -0.001169 -0.001292 -0.001418 -0.001546 -0.001674 -0.001801 -0.001926 -0.002048 -0.002164 -0.002275 -0.002379 -0.002476 -0.002566 -0.002648 -0.002722 -0.002788 -0.002845 -0.002894 -0.002933 -0.002964 -0.002985 -0.002996 -0.002997 -0.002989 -0.002970 -0.002941 -0.002902 -0.002854 -0.002797 -0.002732 -0.002659 -0.002579 -0.002491 -0.002395 -0.002293 -0.002185 -0.002070 -0.001950 -0.001825 -0.001698 -0.001568 -0.001439 -0.001310 -0.001185 -0.001064 -0.000949 -0.000841 -0.000740 -0.000646 -0.000561 -0.000484 -0.000415 -0.000354 -0.000300 -0.000253 -0.000213 -0.000178 -0.000148 -0.000122 -0.000101 -0.000083 -0.000068 -0.000056 -0.000045 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000051 -0.000062 -0.000075 -0.000091 -0.000110 -0.000134 -0.000161 -0.000194 -0.000233 -0.000279 -0.000331 -0.000391 -0.000460 -0.000537 -0.000623 -0.000718 -0.000822 -0.000934 -0.001053 -0.001178 -0.001310 -0.001445 -0.001583 -0.001723 -0.001864 -0.002003 -0.002139 -0.002272 -0.002399 -0.002520 -0.002634 -0.002741 -0.002840 -0.002931 -0.003014 -0.003088 -0.003152 -0.003207 -0.003252 -0.003287 -0.003311 -0.003324 -0.003326 -0.003317 -0.003296 -0.003263 -0.003220 -0.003166 -0.003102 -0.003029 -0.002947 -0.002858 -0.002760 -0.002655 -0.002543 -0.002424 -0.002299 -0.002167 -0.002031 -0.001891 -0.001749 -0.001606 -0.001464 -0.001326 -0.001192 -0.001064 -0.000944 -0.000831 -0.000727 -0.000632 -0.000545 -0.000468 -0.000399 -0.000339 -0.000286 -0.000240 -0.000200 -0.000166 -0.000138 -0.000113 -0.000093 -0.000076 -0.000062 -0.000050 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000046 -0.000056 -0.000069 -0.000084 -0.000102 -0.000124 -0.000150 -0.000181 -0.000218 -0.000262 -0.000313 -0.000372 -0.000440 -0.000517 -0.000603 -0.000699 -0.000805 -0.000920 -0.001044 -0.001175 -0.001313 -0.001457 -0.001605 -0.001756 -0.001909 -0.002061 -0.002212 -0.002360 -0.002504 -0.002642 -0.002774 -0.002898 -0.003015 -0.003124 -0.003224 -0.003316 -0.003398 -0.003471 -0.003533 -0.003584 -0.003624 -0.003651 -0.003666 -0.003669 -0.003658 -0.003635 -0.003599 -0.003550 -0.003490 -0.003418 -0.003337 -0.003246 -0.003147 -0.003040 -0.002925 -0.002802 -0.002672 -0.002536 -0.002392 -0.002244 -0.002091 -0.001936 -0.001780 -0.001626 -0.001474 -0.001327 -0.001186 -0.001053 -0.000928 -0.000813 -0.000707 -0.000611 -0.000525 -0.000448 -0.000380 -0.000321 -0.000269 -0.000224 -0.000186 -0.000154 -0.000126 -0.000103 -0.000084 -0.000069 -0.000056 -0.000045 -0.000036 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000052 -0.000063 -0.000077 -0.000093 -0.000114 -0.000138 -0.000168 -0.000203 -0.000244 -0.000293 -0.000350 -0.000416 -0.000492 -0.000578 -0.000674 -0.000781 -0.000898 -0.001024 -0.001160 -0.001304 -0.001455 -0.001611 -0.001772 -0.001936 -0.002100 -0.002265 -0.002428 -0.002587 -0.002742 -0.002891 -0.003033 -0.003167 -0.003294 -0.003413 -0.003523 -0.003624 -0.003716 -0.003797 -0.003866 -0.003923 -0.003968 -0.003999 -0.004017 -0.004020 -0.004008 -0.003983 -0.003943 -0.003889 -0.003822 -0.003743 -0.003653 -0.003554 -0.003445 -0.003327 -0.003202 -0.003068 -0.002927 -0.002779 -0.002623 -0.002463 -0.002297 -0.002129 -0.001961 -0.001793 -0.001628 -0.001468 -0.001314 -0.001168 -0.001031 -0.000904 -0.000787 -0.000681 -0.000585 -0.000500 -0.000424 -0.000358 -0.000300 -0.000250 -0.000207 -0.000171 -0.000140 -0.000115 -0.000093 -0.000076 -0.000061 -0.000049 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000047 -0.000057 -0.000070 -0.000085 -0.000104 -0.000126 -0.000154 -0.000187 -0.000226 -0.000272 -0.000327 -0.000390 -0.000464 -0.000548 -0.000642 -0.000749 -0.000866 -0.000994 -0.001133 -0.001281 -0.001438 -0.001601 -0.001771 -0.001944 -0.002120 -0.002297 -0.002473 -0.002647 -0.002817 -0.002982 -0.003142 -0.003294 -0.003439 -0.003576 -0.003704 -0.003824 -0.003935 -0.004035 -0.004124 -0.004201 -0.004265 -0.004314 -0.004349 -0.004369 -0.004373 -0.004361 -0.004333 -0.004289 -0.004230 -0.004157 -0.004071 -0.003973 -0.003864 -0.003746 -0.003618 -0.003482 -0.003337 -0.003185 -0.003024 -0.002857 -0.002684 -0.002507 -0.002326 -0.002145 -0.001964 -0.001786 -0.001613 -0.001446 -0.001287 -0.001138 -0.000999 -0.000871 -0.000754 -0.000649 -0.000555 -0.000471 -0.000397 -0.000333 -0.000278 -0.000230 -0.000189 -0.000155 -0.000127 -0.000103 -0.000083 -0.000067 -0.000054 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000052 -0.000063 -0.000077 -0.000094 -0.000115 -0.000140 -0.000171 -0.000207 -0.000251 -0.000302 -0.000363 -0.000433 -0.000514 -0.000606 -0.000710 -0.000827 -0.000955 -0.001095 -0.001246 -0.001407 -0.001576 -0.001752 -0.001933 -0.002119 -0.002306 -0.002495 -0.002682 -0.002866 -0.003047 -0.003222 -0.003391 -0.003553 -0.003707 -0.003854 -0.003992 -0.004121 -0.004240 -0.004349 -0.004446 -0.004530 -0.004600 -0.004654 -0.004693 -0.004715 -0.004719 -0.004707 -0.004677 -0.004630 -0.004567 -0.004488 -0.004395 -0.004289 -0.004172 -0.004044 -0.003907 -0.003760 -0.003605 -0.003441 -0.003269 -0.003090 -0.002906 -0.002716 -0.002524 -0.002330 -0.002137 -0.001947 -0.001761 -0.001581 -0.001410 -0.001249 -0.001098 -0.000959 -0.000831 -0.000716 -0.000613 -0.000521 -0.000439 -0.000368 -0.000307 -0.000254 -0.000209 -0.000171 -0.000139 -0.000113 -0.000092 -0.000074 -0.000060 -0.000048 -0.000038 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000031 -0.000038 -0.000046 -0.000057 -0.000070 -0.000085 -0.000104 -0.000127 -0.000155 -0.000188 -0.000229 -0.000277 -0.000334 -0.000400 -0.000477 -0.000566 -0.000667 -0.000781 -0.000908 -0.001048 -0.001199 -0.001362 -0.001535 -0.001716 -0.001904 -0.002097 -0.002294 -0.002493 -0.002691 -0.002889 -0.003083 -0.003272 -0.003456 -0.003634 -0.003804 -0.003967 -0.004122 -0.004269 -0.004406 -0.004534 -0.004650 -0.004754 -0.004844 -0.004918 -0.004977 -0.005018 -0.005042 -0.005048 -0.005035 -0.005004 -0.004954 -0.004887 -0.004804 -0.004705 -0.004593 -0.004469 -0.004333 -0.004186 -0.004030 -0.003865 -0.003691 -0.003508 -0.003319 -0.003123 -0.002923 -0.002719 -0.002514 -0.002310 -0.002108 -0.001910 -0.001718 -0.001535 -0.001362 -0.001199 -0.001049 -0.000911 -0.000786 -0.000673 -0.000572 -0.000483 -0.000405 -0.000337 -0.000279 -0.000230 -0.000188 -0.000153 -0.000124 -0.000100 -0.000081 -0.000065 -0.000052 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000051 -0.000062 -0.000076 -0.000093 -0.000114 -0.000139 -0.000170 -0.000207 -0.000251 -0.000304 -0.000366 -0.000439 -0.000524 -0.000621 -0.000731 -0.000854 -0.000991 -0.001142 -0.001305 -0.001479 -0.001664 -0.001856 -0.002056 -0.002260 -0.002467 -0.002676 -0.002884 -0.003089 -0.003292 -0.003489 -0.003680 -0.003865 -0.004043 -0.004213 -0.004374 -0.004527 -0.004671 -0.004804 -0.004926 -0.005034 -0.005128 -0.005206 -0.005268 -0.005311 -0.005336 -0.005343 -0.005330 -0.005298 -0.005247 -0.005178 -0.005092 -0.004990 -0.004873 -0.004743 -0.004601 -0.004448 -0.004284 -0.004110 -0.003927 -0.003735 -0.003536 -0.003331 -0.003121 -0.002908 -0.002693 -0.002479 -0.002266 -0.002057 -0.001855 -0.001660 -0.001475 -0.001302 -0.001141 -0.000992 -0.000857 -0.000735 -0.000625 -0.000528 -0.000443 -0.000369 -0.000305 -0.000251 -0.000206 -0.000167 -0.000136 -0.000110 -0.000089 -0.000071 -0.000057 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000045 -0.000055 -0.000068 -0.000083 -0.000102 -0.000125 -0.000152 -0.000186 -0.000227 -0.000275 -0.000333 -0.000401 -0.000480 -0.000572 -0.000677 -0.000796 -0.000929 -0.001076 -0.001237 -0.001411 -0.001596 -0.001792 -0.001995 -0.002205 -0.002418 -0.002635 -0.002851 -0.003067 -0.003280 -0.003488 -0.003692 -0.003888 -0.004078 -0.004260 -0.004435 -0.004600 -0.004757 -0.004904 -0.005039 -0.005163 -0.005273 -0.005368 -0.005447 -0.005509 -0.005553 -0.005578 -0.005585 -0.005573 -0.005541 -0.005491 -0.005422 -0.005336 -0.005233 -0.005115 -0.004983 -0.004838 -0.004681 -0.004511 -0.004331 -0.004141 -0.003943 -0.003737 -0.003524 -0.003307 -0.003086 -0.002863 -0.002640 -0.002418 -0.002200 -0.001987 -0.001783 -0.001588 -0.001404 -0.001233 -0.001074 -0.000929 -0.000798 -0.000680 -0.000575 -0.000483 -0.000402 -0.000333 -0.000274 -0.000224 -0.000183 -0.000148 -0.000120 -0.000097 -0.000078 -0.000063 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000039 -0.000048 -0.000059 -0.000073 -0.000090 -0.000111 -0.000136 -0.000166 -0.000203 -0.000247 -0.000299 -0.000362 -0.000436 -0.000522 -0.000621 -0.000734 -0.000861 -0.001004 -0.001161 -0.001332 -0.001516 -0.001712 -0.001917 -0.002129 -0.002348 -0.002569 -0.002793 -0.003016 -0.003237 -0.003455 -0.003667 -0.003874 -0.004073 -0.004265 -0.004448 -0.004623 -0.004789 -0.004944 -0.005089 -0.005223 -0.005343 -0.005450 -0.005542 -0.005618 -0.005678 -0.005720 -0.005745 -0.005752 -0.005741 -0.005711 -0.005663 -0.005598 -0.005515 -0.005416 -0.005302 -0.005172 -0.005028 -0.004871 -0.004701 -0.004519 -0.004326 -0.004123 -0.003913 -0.003696 -0.003474 -0.003248 -0.003019 -0.002789 -0.002561 -0.002335 -0.002114 -0.001901 -0.001697 -0.001504 -0.001323 -0.001156 -0.001002 -0.000862 -0.000735 -0.000622 -0.000523 -0.000436 -0.000361 -0.000297 -0.000243 -0.000198 -0.000161 -0.000130 -0.000105 -0.000085 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000079 -0.000097 -0.000120 -0.000147 -0.000180 -0.000220 -0.000267 -0.000324 -0.000392 -0.000471 -0.000564 -0.000670 -0.000791 -0.000927 -0.001078 -0.001245 -0.001425 -0.001618 -0.001823 -0.002036 -0.002256 -0.002482 -0.002709 -0.002938 -0.003165 -0.003389 -0.003608 -0.003822 -0.004028 -0.004227 -0.004416 -0.004596 -0.004766 -0.004926 -0.005074 -0.005211 -0.005336 -0.005447 -0.005544 -0.005627 -0.005695 -0.005748 -0.005786 -0.005808 -0.005815 -0.005806 -0.005780 -0.005739 -0.005681 -0.005607 -0.005518 -0.005412 -0.005292 -0.005155 -0.005004 -0.004839 -0.004660 -0.004469 -0.004268 -0.004058 -0.003840 -0.003617 -0.003388 -0.003157 -0.002923 -0.002690 -0.002459 -0.002232 -0.002012 -0.001801 -0.001600 -0.001411 -0.001235 -0.001073 -0.000925 -0.000790 -0.000670 -0.000564 -0.000471 -0.000390 -0.000322 -0.000263 -0.000215 -0.000174 -0.000141 -0.000114 -0.000092 -0.000074 -0.000059 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000085 -0.000105 -0.000129 -0.000158 -0.000194 -0.000237 -0.000288 -0.000350 -0.000422 -0.000507 -0.000606 -0.000719 -0.000848 -0.000992 -0.001152 -0.001326 -0.001515 -0.001716 -0.001927 -0.002147 -0.002373 -0.002603 -0.002834 -0.003064 -0.003292 -0.003516 -0.003734 -0.003945 -0.004147 -0.004339 -0.004520 -0.004690 -0.004849 -0.004995 -0.005128 -0.005248 -0.005355 -0.005447 -0.005527 -0.005593 -0.005647 -0.005688 -0.005717 -0.005735 -0.005741 -0.005735 -0.005717 -0.005686 -0.005642 -0.005584 -0.005512 -0.005424 -0.005320 -0.005200 -0.005063 -0.004910 -0.004743 -0.004561 -0.004367 -0.004163 -0.003950 -0.003729 -0.003503 -0.003272 -0.003038 -0.002803 -0.002569 -0.002339 -0.002114 -0.001898 -0.001691 -0.001495 -0.001312 -0.001142 -0.000986 -0.000844 -0.000717 -0.000604 -0.000505 -0.000419 -0.000346 -0.000284 -0.000231 -0.000188 -0.000152 -0.000123 -0.000099 -0.000079 -0.000064 -0.000051 -0.000041 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000048 -0.000059 -0.000073 -0.000091 -0.000112 -0.000138 -0.000170 -0.000208 -0.000254 -0.000309 -0.000375 -0.000452 -0.000543 -0.000648 -0.000768 -0.000904 -0.001055 -0.001222 -0.001404 -0.001599 -0.001806 -0.002023 -0.002247 -0.002476 -0.002708 -0.002939 -0.003169 -0.003394 -0.003614 -0.003826 -0.004028 -0.004219 -0.004399 -0.004565 -0.004717 -0.004855 -0.004977 -0.005085 -0.005177 -0.005254 -0.005318 -0.005369 -0.005409 -0.005440 -0.005463 -0.005479 -0.005489 -0.005494 -0.005493 -0.005486 -0.005472 -0.005449 -0.005416 -0.005371 -0.005311 -0.005235 -0.005142 -0.005030 -0.004900 -0.004753 -0.004589 -0.004411 -0.004220 -0.004018 -0.003806 -0.003586 -0.003360 -0.003129 -0.002896 -0.002663 -0.002432 -0.002205 -0.001985 -0.001773 -0.001572 -0.001383 -0.001207 -0.001045 -0.000896 -0.000763 -0.000644 -0.000539 -0.000448 -0.000370 -0.000304 -0.000248 -0.000201 -0.000163 -0.000132 -0.000106 -0.000085 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000033 -0.000041 -0.000051 -0.000063 -0.000078 -0.000097 -0.000120 -0.000147 -0.000181 -0.000222 -0.000271 -0.000330 -0.000400 -0.000482 -0.000578 -0.000689 -0.000815 -0.000957 -0.001115 -0.001288 -0.001476 -0.001677 -0.001888 -0.002108 -0.002334 -0.002563 -0.002793 -0.003022 -0.003246 -0.003465 -0.003675 -0.003875 -0.004063 -0.004237 -0.004395 -0.004537 -0.004660 -0.004765 -0.004852 -0.004920 -0.004971 -0.005006 -0.005026 -0.005037 -0.005039 -0.005037 -0.005033 -0.005031 -0.005030 -0.005034 -0.005041 -0.005050 -0.005060 -0.005068 -0.005070 -0.005064 -0.005045 -0.005011 -0.004958 -0.004885 -0.004791 -0.004676 -0.004542 -0.004390 -0.004221 -0.004037 -0.003841 -0.003633 -0.003417 -0.003195 -0.002967 -0.002738 -0.002509 -0.002282 -0.002061 -0.001847 -0.001642 -0.001449 -0.001267 -0.001099 -0.000946 -0.000806 -0.000682 -0.000572 -0.000476 -0.000394 -0.000323 -0.000264 -0.000215 -0.000174 -0.000141 -0.000113 -0.000091 -0.000073 -0.000059 -0.000047 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000054 -0.000067 -0.000083 -0.000103 -0.000127 -0.000157 -0.000193 -0.000236 -0.000289 -0.000351 -0.000425 -0.000511 -0.000612 -0.000728 -0.000859 -0.001007 -0.001170 -0.001349 -0.001541 -0.001745 -0.001959 -0.002179 -0.002404 -0.002630 -0.002856 -0.003077 -0.003292 -0.003498 -0.003694 -0.003875 -0.004041 -0.004189 -0.004316 -0.004421 -0.004503 -0.004562 -0.004597 -0.004610 -0.004603 -0.004578 -0.004541 -0.004494 -0.004445 -0.004398 -0.004359 -0.004331 -0.004317 -0.004318 -0.004336 -0.004367 -0.004410 -0.004460 -0.004512 -0.004560 -0.004598 -0.004622 -0.004626 -0.004608 -0.004566 -0.004498 -0.004407 -0.004292 -0.004156 -0.004000 -0.003827 -0.003639 -0.003439 -0.003230 -0.003012 -0.002791 -0.002567 -0.002344 -0.002124 -0.001909 -0.001703 -0.001507 -0.001322 -0.001150 -0.000991 -0.000847 -0.000718 -0.000603 -0.000503 -0.000417 -0.000343 -0.000280 -0.000228 -0.000185 -0.000150 -0.000121 -0.000097 -0.000078 -0.000062 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000071 -0.000088 -0.000109 -0.000135 -0.000166 -0.000204 -0.000250 -0.000305 -0.000371 -0.000448 -0.000539 -0.000644 -0.000764 -0.000900 -0.001053 -0.001220 -0.001402 -0.001597 -0.001803 -0.002016 -0.002235 -0.002455 -0.002675 -0.002892 -0.003102 -0.003302 -0.003491 -0.003664 -0.003820 -0.003954 -0.004065 -0.004149 -0.004204 -0.004230 -0.004225 -0.004191 -0.004130 -0.004046 -0.003942 -0.003827 -0.003707 -0.003590 -0.003485 -0.003399 -0.003337 -0.003305 -0.003305 -0.003337 -0.003398 -0.003485 -0.003590 -0.003707 -0.003826 -0.003941 -0.004042 -0.004123 -0.004179 -0.004206 -0.004204 -0.004170 -0.004107 -0.004016 -0.003900 -0.003760 -0.003600 -0.003422 -0.003231 -0.003029 -0.002819 -0.002604 -0.002387 -0.002172 -0.001960 -0.001754 -0.001557 -0.001370 -0.001194 -0.001032 -0.000884 -0.000751 -0.000633 -0.000529 -0.000438 -0.000361 -0.000296 -0.000241 -0.000196 -0.000158 -0.000128 -0.000103 -0.000082 -0.000066 -0.000053 -0.000042 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000048 -0.000060 -0.000075 -0.000093 -0.000115 -0.000142 -0.000175 -0.000215 -0.000264 -0.000322 -0.000390 -0.000471 -0.000565 -0.000674 -0.000798 -0.000938 -0.001093 -0.001264 -0.001448 -0.001644 -0.001848 -0.002059 -0.002272 -0.002486 -0.002696 -0.002899 -0.003092 -0.003273 -0.003437 -0.003581 -0.003702 -0.003794 -0.003856 -0.003882 -0.003872 -0.003823 -0.003736 -0.003613 -0.003456 -0.003272 -0.003068 -0.002854 -0.002640 -0.002437 -0.002258 -0.002113 -0.002010 -0.001956 -0.001954 -0.002005 -0.002104 -0.002246 -0.002422 -0.002621 -0.002833 -0.003044 -0.003245 -0.003426 -0.003578 -0.003696 -0.003778 -0.003821 -0.003826 -0.003795 -0.003729 -0.003633 -0.003509 -0.003362 -0.003196 -0.003014 -0.002820 -0.002618 -0.002412 -0.002203 -0.001996 -0.001793 -0.001597 -0.001410 -0.001233 -0.001069 -0.000918 -0.000781 -0.000659 -0.000552 -0.000459 -0.000379 -0.000311 -0.000253 -0.000206 -0.000166 -0.000134 -0.000108 -0.000087 -0.000069 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000041 -0.000051 -0.000063 -0.000079 -0.000098 -0.000121 -0.000149 -0.000184 -0.000226 -0.000277 -0.000337 -0.000408 -0.000492 -0.000589 -0.000701 -0.000828 -0.000970 -0.001128 -0.001300 -0.001484 -0.001678 -0.001880 -0.002085 -0.002291 -0.002493 -0.002689 -0.002875 -0.003047 -0.003202 -0.003334 -0.003441 -0.003516 -0.003555 -0.003553 -0.003507 -0.003413 -0.003270 -0.003079 -0.002843 -0.002566 -0.002258 -0.001929 -0.001592 -0.001262 -0.000954 -0.000684 -0.000467 -0.000314 -0.000233 -0.000230 -0.000303 -0.000449 -0.000660 -0.000924 -0.001226 -0.001551 -0.001885 -0.002210 -0.002515 -0.002788 -0.003021 -0.003208 -0.003348 -0.003439 -0.003482 -0.003481 -0.003440 -0.003363 -0.003255 -0.003120 -0.002965 -0.002792 -0.002608 -0.002415 -0.002217 -0.002017 -0.001820 -0.001627 -0.001442 -0.001265 -0.001100 -0.000947 -0.000808 -0.000684 -0.000574 -0.000478 -0.000395 -0.000324 -0.000265 -0.000215 -0.000174 -0.000141 -0.000113 -0.000091 -0.000073 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000053 -0.000066 -0.000082 -0.000102 -0.000126 -0.000156 -0.000192 -0.000236 -0.000289 -0.000351 -0.000425 -0.000511 -0.000611 -0.000725 -0.000853 -0.000997 -0.001156 -0.001327 -0.001510 -0.001700 -0.001896 -0.002093 -0.002288 -0.002477 -0.002655 -0.002819 -0.002964 -0.003086 -0.003180 -0.003239 -0.003258 -0.003231 -0.003152 -0.003016 -0.002819 -0.002560 -0.002241 -0.001866 -0.001443 -0.000984 -0.000503 -0.000018 0.000452 0.000886 0.001264 0.001567 0.001781 0.001893 0.001898 0.001796 0.001593 0.001299 0.000930 0.000503 0.000040 -0.000440 -0.000917 -0.001373 -0.001793 -0.002166 -0.002483 -0.002741 -0.002937 -0.003073 -0.003152 -0.003178 -0.003158 -0.003097 -0.003002 -0.002879 -0.002734 -0.002571 -0.002395 -0.002211 -0.002023 -0.001833 -0.001646 -0.001464 -0.001290 -0.001125 -0.000972 -0.000831 -0.000705 -0.000593 -0.000495 -0.000410 -0.000337 -0.000276 -0.000224 -0.000182 -0.000147 -0.000118 -0.000095 -0.000076 -0.000061 -0.000048 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000068 -0.000085 -0.000106 -0.000131 -0.000162 -0.000200 -0.000245 -0.000299 -0.000364 -0.000439 -0.000527 -0.000629 -0.000744 -0.000874 -0.001018 -0.001176 -0.001345 -0.001524 -0.001709 -0.001897 -0.002083 -0.002264 -0.002435 -0.002592 -0.002729 -0.002842 -0.002925 -0.002972 -0.002975 -0.002926 -0.002820 -0.002647 -0.002402 -0.002082 -0.001684 -0.001212 -0.000673 -0.000076 0.000562 0.001223 0.001883 0.002518 0.003100 0.003605 0.004009 0.004291 0.004440 0.004446 0.004311 0.004041 0.003649 0.003155 0.002582 0.001955 0.001301 0.000645 0.000010 -0.000585 -0.001124 -0.001596 -0.001994 -0.002316 -0.002562 -0.002736 -0.002843 -0.002891 -0.002887 -0.002840 -0.002756 -0.002643 -0.002506 -0.002352 -0.002186 -0.002011 -0.001833 -0.001654 -0.001477 -0.001306 -0.001144 -0.000991 -0.000850 -0.000723 -0.000610 -0.000510 -0.000423 -0.000349 -0.000285 -0.000232 -0.000188 -0.000152 -0.000122 -0.000098 -0.000079 -0.000063 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000057 -0.000071 -0.000088 -0.000110 -0.000136 -0.000168 -0.000206 -0.000253 -0.000309 -0.000374 -0.000451 -0.000541 -0.000643 -0.000760 -0.000889 -0.001033 -0.001188 -0.001354 -0.001527 -0.001704 -0.001882 -0.002055 -0.002219 -0.002368 -0.002499 -0.002606 -0.002681 -0.002718 -0.002710 -0.002646 -0.002519 -0.002319 -0.002036 -0.001665 -0.001200 -0.000640 0.000010 0.000742 0.001540 0.002386 0.003255 0.004117 0.004941 0.005694 0.006344 0.006862 0.007224 0.007413 0.007420 0.007246 0.006898 0.006394 0.005757 0.005015 0.004200 0.003345 0.002481 0.001638 0.000841 0.000109 -0.000542 -0.001104 -0.001572 -0.001947 -0.002232 -0.002434 -0.002562 -0.002625 -0.002633 -0.002595 -0.002519 -0.002414 -0.002286 -0.002140 -0.001983 -0.001818 -0.001649 -0.001480 -0.001315 -0.001155 -0.001005 -0.000865 -0.000738 -0.000623 -0.000522 -0.000434 -0.000359 -0.000294 -0.000240 -0.000194 -0.000157 -0.000126 -0.000101 -0.000081 -0.000065 -0.000052 -0.000041 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000058 -0.000072 -0.000090 -0.000112 -0.000139 -0.000172 -0.000212 -0.000259 -0.000316 -0.000383 -0.000461 -0.000551 -0.000654 -0.000770 -0.000899 -0.001040 -0.001192 -0.001352 -0.001518 -0.001686 -0.001850 -0.002007 -0.002151 -0.002277 -0.002379 -0.002449 -0.002482 -0.002467 -0.002395 -0.002256 -0.002038 -0.001730 -0.001322 -0.000805 -0.000174 0.000570 0.001424 0.002374 0.003402 0.004483 0.005587 0.006677 0.007714 0.008658 0.009471 0.010117 0.010567 0.010801 0.010809 0.010590 0.010155 0.009523 0.008724 0.007792 0.006764 0.005683 0.004585 0.003507 0.002481 0.001531 0.000675 -0.000073 -0.000708 -0.001229 -0.001641 -0.001952 -0.002171 -0.002310 -0.002381 -0.002396 -0.002364 -0.002295 -0.002196 -0.002075 -0.001937 -0.001788 -0.001632 -0.001473 -0.001314 -0.001160 -0.001013 -0.000875 -0.000749 -0.000634 -0.000533 -0.000444 -0.000367 -0.000301 -0.000246 -0.000199 -0.000161 -0.000130 -0.000104 -0.000083 -0.000067 -0.000053 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000074 -0.000092 -0.000114 -0.000142 -0.000175 -0.000215 -0.000264 -0.000321 -0.000388 -0.000467 -0.000557 -0.000660 -0.000775 -0.000902 -0.001040 -0.001187 -0.001340 -0.001497 -0.001653 -0.001803 -0.001942 -0.002063 -0.002162 -0.002231 -0.002262 -0.002246 -0.002172 -0.002030 -0.001806 -0.001486 -0.001057 -0.000508 0.000172 0.000988 0.001939 0.003018 0.004211 0.005494 0.006836 0.008199 0.009541 0.010813 0.011968 0.012959 0.013745 0.014291 0.014574 0.014581 0.014312 0.013780 0.013008 0.012030 0.010888 0.009627 0.008295 0.006939 0.005602 0.004322 0.003129 0.002048 0.001092 0.000272 -0.000413 -0.000967 -0.001399 -0.001721 -0.001946 -0.002088 -0.002162 -0.002178 -0.002149 -0.002083 -0.001989 -0.001874 -0.001743 -0.001602 -0.001454 -0.001305 -0.001157 -0.001014 -0.000880 -0.000755 -0.000641 -0.000540 -0.000451 -0.000373 -0.000307 -0.000250 -0.000203 -0.000164 -0.000132 -0.000106 -0.000085 -0.000068 -0.000054 -0.000043 -0.000035 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000075 -0.000093 -0.000116 -0.000143 -0.000177 -0.000218 -0.000266 -0.000324 -0.000391 -0.000470 -0.000559 -0.000661 -0.000774 -0.000898 -0.001031 -0.001172 -0.001318 -0.001464 -0.001607 -0.001740 -0.001858 -0.001956 -0.002025 -0.002058 -0.002045 -0.001976 -0.001839 -0.001619 -0.001301 -0.000869 -0.000308 0.000397 0.001255 0.002272 0.003449 0.004774 0.006231 0.007790 0.009415 0.011059 0.012672 0.014197 0.015578 0.016761 0.017696 0.018345 0.018680 0.018685 0.018362 0.017725 0.016801 0.015631 0.014262 0.012749 0.011147 0.009511 0.007894 0.006340 0.004885 0.003558 0.002377 0.001354 0.000491 -0.000219 -0.000783 -0.001217 -0.001536 -0.001757 -0.001895 -0.001964 -0.001979 -0.001950 -0.001885 -0.001795 -0.001684 -0.001559 -0.001424 -0.001285 -0.001146 -0.001009 -0.000878 -0.000756 -0.000645 -0.000544 -0.000455 -0.000377 -0.000310 -0.000253 -0.000205 -0.000166 -0.000133 -0.000107 -0.000086 -0.000069 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000038 -0.000048 -0.000060 -0.000075 -0.000094 -0.000116 -0.000144 -0.000178 -0.000219 -0.000267 -0.000324 -0.000392 -0.000469 -0.000557 -0.000657 -0.000767 -0.000887 -0.001015 -0.001149 -0.001285 -0.001419 -0.001547 -0.001662 -0.001759 -0.001830 -0.001867 -0.001862 -0.001802 -0.001677 -0.001470 -0.001167 -0.000748 -0.000196 0.000507 0.001378 0.002427 0.003660 0.005077 0.006664 0.008401 0.010253 0.012176 0.014118 0.016017 0.017808 0.019427 0.020810 0.021903 0.022658 0.023046 0.023049 0.022667 0.021919 0.020835 0.019462 0.017854 0.016075 0.014188 0.012259 0.010345 0.008501 0.006768 0.005181 0.003762 0.002523 0.001469 0.000594 -0.000113 -0.000668 -0.001088 -0.001392 -0.001599 -0.001726 -0.001787 -0.001796 -0.001764 -0.001700 -0.001611 -0.001503 -0.001384 -0.001256 -0.001126 -0.000996 -0.000871 -0.000753 -0.000643 -0.000544 -0.000456 -0.000378 -0.000311 -0.000254 -0.000206 -0.000167 -0.000134 -0.000107 -0.000086 -0.000069 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000038 -0.000048 -0.000060 -0.000075 -0.000093 -0.000116 -0.000144 -0.000177 -0.000218 -0.000266 -0.000323 -0.000389 -0.000465 -0.000551 -0.000648 -0.000755 -0.000870 -0.000991 -0.001117 -0.001242 -0.001364 -0.001475 -0.001571 -0.001645 -0.001688 -0.001692 -0.001646 -0.001538 -0.001353 -0.001074 -0.000682 -0.000158 0.000520 0.001373 0.002417 0.003665 0.005124 0.006790 0.008650 0.010677 0.012831 0.015063 0.017310 0.019503 0.021568 0.023431 0.025020 0.026273 0.027137 0.027578 0.027578 0.027136 0.026272 0.025023 0.023440 0.021587 0.019534 0.017355 0.015123 0.012904 0.010761 0.008741 0.006885 0.005218 0.003756 0.002503 0.001454 0.000599 -0.000082 -0.000608 -0.001000 -0.001280 -0.001466 -0.001577 -0.001626 -0.001628 -0.001591 -0.001524 -0.001436 -0.001332 -0.001217 -0.001097 -0.000976 -0.000857 -0.000743 -0.000637 -0.000540 -0.000454 -0.000377 -0.000310 -0.000254 -0.000206 -0.000166 -0.000133 -0.000107 -0.000085 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000059 -0.000074 -0.000093 -0.000115 -0.000143 -0.000176 -0.000216 -0.000263 -0.000319 -0.000384 -0.000458 -0.000542 -0.000635 -0.000737 -0.000846 -0.000960 -0.001076 -0.001190 -0.001298 -0.001392 -0.001468 -0.001518 -0.001532 -0.001501 -0.001414 -0.001256 -0.001010 -0.000657 -0.000176 0.000457 0.001264 0.002269 0.003491 0.004942 0.006630 0.008549 0.010684 0.013003 0.015462 0.018003 0.020556 0.023044 0.025383 0.027490 0.029284 0.030696 0.031669 0.032163 0.032158 0.031655 0.030675 0.029260 0.027468 0.025369 0.023042 0.020570 0.018033 0.015509 0.013064 0.010756 0.008628 0.006711 0.005023 0.003569 0.002344 0.001336 0.000527 -0.000108 -0.000590 -0.000944 -0.001191 -0.001352 -0.001443 -0.001478 -0.001469 -0.001427 -0.001358 -0.001270 -0.001169 -0.001060 -0.000948 -0.000836 -0.000728 -0.000626 -0.000532 -0.000448 -0.000372 -0.000307 -0.000251 -0.000203 -0.000164 -0.000132 -0.000105 -0.000084 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000059 -0.000073 -0.000091 -0.000113 -0.000140 -0.000173 -0.000212 -0.000259 -0.000313 -0.000376 -0.000448 -0.000528 -0.000617 -0.000714 -0.000817 -0.000923 -0.001029 -0.001131 -0.001223 -0.001300 -0.001355 -0.001380 -0.001366 -0.001301 -0.001172 -0.000963 -0.000656 -0.000230 0.000341 0.001081 0.002017 0.003174 0.004570 0.006223 0.008136 0.010304 0.012709 0.015314 0.018070 0.020913 0.023765 0.026539 0.029144 0.031486 0.033480 0.035046 0.036124 0.036668 0.036658 0.036094 0.035002 0.033425 0.031430 0.029091 0.026498 0.023741 0.020909 0.018086 0.015348 0.012758 0.010365 0.008202 0.006291 0.004638 0.003240 0.002082 0.001144 0.000402 -0.000171 -0.000599 -0.000907 -0.001118 -0.001250 -0.001319 -0.001339 -0.001319 -0.001270 -0.001199 -0.001112 -0.001015 -0.000913 -0.000809 -0.000707 -0.000611 -0.000520 -0.000438 -0.000365 -0.000301 -0.000246 -0.000200 -0.000161 -0.000129 -0.000103 -0.000082 -0.000066 -0.000052 -0.000042 -0.000033 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000057 -0.000071 -0.000089 -0.000111 -0.000137 -0.000169 -0.000207 -0.000252 -0.000305 -0.000366 -0.000434 -0.000512 -0.000596 -0.000687 -0.000783 -0.000880 -0.000976 -0.001065 -0.001142 -0.001201 -0.001236 -0.001236 -0.001193 -0.001094 -0.000925 -0.000667 -0.000301 0.000197 0.000854 0.001698 0.002758 0.004059 0.005624 0.007469 0.009597 0.012002 0.014662 0.017538 0.020574 0.023701 0.026832 0.029875 0.032728 0.035292 0.037471 0.039182 0.040356 0.040947 0.040932 0.040312 0.039113 0.037385 0.035199 0.032636 0.029793 0.026768 0.023658 0.020556 0.017542 0.014685 0.012041 0.009645 0.007523 0.005681 0.004116 0.002813 0.001752 0.000906 0.000247 -0.000253 -0.000620 -0.000880 -0.001051 -0.001154 -0.001201 -0.001205 -0.001176 -0.001121 -0.001048 -0.000964 -0.000871 -0.000776 -0.000682 -0.000590 -0.000504 -0.000426 -0.000355 -0.000293 -0.000240 -0.000194 -0.000157 -0.000125 -0.000100 -0.000080 -0.000064 -0.000051 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000056 -0.000069 -0.000087 -0.000107 -0.000133 -0.000164 -0.000201 -0.000244 -0.000295 -0.000353 -0.000419 -0.000492 -0.000572 -0.000657 -0.000745 -0.000833 -0.000918 -0.000994 -0.001056 -0.001098 -0.001112 -0.001089 -0.001018 -0.000887 -0.000679 -0.000376 0.000045 0.000610 0.001347 0.002288 0.003461 0.004897 0.006617 0.008637 0.010962 0.013583 0.016475 0.019595 0.022884 0.026266 0.029649 0.032932 0.036008 0.038769 0.041114 0.042953 0.044214 0.044846 0.044826 0.044154 0.042861 0.040998 0.038640 0.035877 0.032810 0.029545 0.026186 0.022831 0.019568 0.016471 0.013599 0.010993 0.008677 0.006662 0.004944 0.003509 0.002333 0.001391 0.000651 0.000084 -0.000339 -0.000643 -0.000853 -0.000986 -0.001060 -0.001086 -0.001075 -0.001037 -0.000979 -0.000906 -0.000824 -0.000738 -0.000651 -0.000566 -0.000485 -0.000410 -0.000343 -0.000284 -0.000232 -0.000188 -0.000151 -0.000121 -0.000097 -0.000077 -0.000061 -0.000049 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000067 -0.000083 -0.000103 -0.000128 -0.000157 -0.000193 -0.000234 -0.000283 -0.000338 -0.000400 -0.000469 -0.000544 -0.000623 -0.000703 -0.000782 -0.000856 -0.000920 -0.000967 -0.000993 -0.000987 -0.000942 -0.000846 -0.000685 -0.000443 -0.000099 0.000372 0.000996 0.001804 0.002829 0.004104 0.005656 0.007512 0.009685 0.012180 0.014986 0.018076 0.021405 0.024909 0.028506 0.032101 0.035587 0.038850 0.041776 0.044260 0.046206 0.047539 0.048206 0.048181 0.047466 0.046093 0.044116 0.041615 0.038684 0.035429 0.031962 0.028392 0.024823 0.021349 0.018048 0.014981 0.012193 0.009712 0.007547 0.005696 0.004144 0.002869 0.001841 0.001029 0.000403 -0.000070 -0.000415 -0.000659 -0.000821 -0.000918 -0.000964 -0.000972 -0.000949 -0.000904 -0.000843 -0.000772 -0.000695 -0.000616 -0.000537 -0.000462 -0.000392 -0.000328 -0.000272 -0.000223 -0.000181 -0.000146 -0.000117 -0.000093 -0.000074 -0.000059 -0.000047 -0.000037 -0.000030 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000051 -0.000064 -0.000079 -0.000099 -0.000122 -0.000150 -0.000183 -0.000223 -0.000269 -0.000321 -0.000380 -0.000444 -0.000514 -0.000586 -0.000659 -0.000729 -0.000793 -0.000844 -0.000878 -0.000888 -0.000865 -0.000800 -0.000681 -0.000495 -0.000223 0.000157 0.000668 0.001342 0.002209 0.003304 0.004660 0.006308 0.008272 0.010567 0.013197 0.016150 0.019396 0.022888 0.026557 0.030321 0.034079 0.037719 0.041124 0.044176 0.046765 0.048792 0.050179 0.050871 0.050842 0.050095 0.048661 0.046598 0.043988 0.040929 0.037531 0.033909 0.030177 0.026444 0.022807 0.019346 0.016127 0.013197 0.010584 0.008300 0.006342 0.004696 0.003339 0.002240 0.001370 0.000693 0.000179 -0.000201 -0.000474 -0.000661 -0.000779 -0.000844 -0.000867 -0.000859 -0.000827 -0.000778 -0.000717 -0.000649 -0.000577 -0.000506 -0.000436 -0.000371 -0.000312 -0.000259 -0.000212 -0.000172 -0.000139 -0.000111 -0.000089 -0.000070 -0.000056 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000048 -0.000060 -0.000075 -0.000093 -0.000115 -0.000141 -0.000173 -0.000210 -0.000253 -0.000302 -0.000357 -0.000417 -0.000481 -0.000547 -0.000612 -0.000674 -0.000728 -0.000768 -0.000790 -0.000786 -0.000748 -0.000666 -0.000529 -0.000321 -0.000025 0.000381 0.000925 0.001635 0.002545 0.003691 0.005106 0.006822 0.008862 0.011243 0.013966 0.017018 0.020368 0.023967 0.027745 0.031616 0.035478 0.039216 0.042710 0.045840 0.048494 0.050570 0.051990 0.052697 0.052665 0.051897 0.050425 0.048309 0.045631 0.042492 0.039004 0.035284 0.031449 0.027611 0.023867 0.020302 0.016982 0.013957 0.011254 0.008888 0.006855 0.005142 0.003725 0.002576 0.001661 0.000946 0.000400 -0.000007 -0.000303 -0.000510 -0.000646 -0.000727 -0.000764 -0.000769 -0.000748 -0.000709 -0.000658 -0.000599 -0.000536 -0.000471 -0.000408 -0.000348 -0.000293 -0.000244 -0.000200 -0.000163 -0.000132 -0.000106 -0.000084 -0.000067 -0.000053 -0.000042 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000070 -0.000087 -0.000107 -0.000131 -0.000161 -0.000195 -0.000235 -0.000281 -0.000332 -0.000387 -0.000446 -0.000505 -0.000564 -0.000618 -0.000662 -0.000693 -0.000704 -0.000688 -0.000638 -0.000543 -0.000391 -0.000169 0.000144 0.000568 0.001131 0.001864 0.002800 0.003974 0.005421 0.007173 0.009253 0.011675 0.014442 0.017539 0.020934 0.024577 0.028397 0.032308 0.036206 0.039977 0.043500 0.046655 0.049328 0.051418 0.052846 0.053556 0.053522 0.052747 0.051263 0.049131 0.046432 0.043267 0.039750 0.035997 0.032126 0.028248 0.024463 0.020857 0.017495 0.014428 0.011684 0.009278 0.007208 0.005460 0.004011 0.002832 0.001891 0.001153 0.000587 0.000161 -0.000152 -0.000373 -0.000522 -0.000615 -0.000664 -0.000680 -0.000669 -0.000640 -0.000598 -0.000547 -0.000491 -0.000434 -0.000377 -0.000323 -0.000273 -0.000227 -0.000187 -0.000153 -0.000124 -0.000099 -0.000079 -0.000063 -0.000050 -0.000040 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000052 -0.000064 -0.000080 -0.000098 -0.000121 -0.000148 -0.000180 -0.000216 -0.000258 -0.000305 -0.000355 -0.000409 -0.000462 -0.000514 -0.000560 -0.000597 -0.000620 -0.000622 -0.000597 -0.000537 -0.000433 -0.000273 -0.000041 0.000280 0.000712 0.001282 0.002020 0.002961 0.004139 0.005588 0.007340 0.009417 0.011834 0.014590 0.017671 0.021046 0.024663 0.028453 0.032329 0.036191 0.039924 0.043409 0.046529 0.049171 0.051236 0.052645 0.053346 0.053311 0.052544 0.051076 0.048967 0.046298 0.043168 0.039687 0.035971 0.032137 0.028295 0.024542 0.020963 0.017625 0.014575 0.011845 0.009448 0.007382 0.005634 0.004183 0.002999 0.002052 0.001307 0.000733 0.000299 -0.000022 -0.000252 -0.000410 -0.000512 -0.000570 -0.000594 -0.000592 -0.000571 -0.000537 -0.000494 -0.000446 -0.000395 -0.000344 -0.000296 -0.000251 -0.000210 -0.000173 -0.000142 -0.000115 -0.000092 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000058 -0.000072 -0.000089 -0.000109 -0.000134 -0.000163 -0.000196 -0.000234 -0.000277 -0.000322 -0.000370 -0.000418 -0.000463 -0.000503 -0.000533 -0.000548 -0.000544 -0.000513 -0.000447 -0.000338 -0.000174 0.000059 0.000379 0.000807 0.001370 0.002097 0.003021 0.004176 0.005595 0.007308 0.009338 0.011696 0.014384 0.017385 0.020669 0.024185 0.027868 0.031631 0.035378 0.038997 0.042376 0.045398 0.047956 0.049954 0.051318 0.051995 0.051960 0.051216 0.049794 0.047751 0.045165 0.042131 0.038757 0.035155 0.031436 0.027707 0.024064 0.020586 0.017340 0.014373 0.011713 0.009376 0.007359 0.005650 0.004229 0.003068 0.002136 0.001402 0.000834 0.000402 0.000081 -0.000151 -0.000312 -0.000419 -0.000482 -0.000512 -0.000517 -0.000503 -0.000476 -0.000440 -0.000398 -0.000354 -0.000310 -0.000267 -0.000227 -0.000191 -0.000158 -0.000129 -0.000105 -0.000085 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000078 -0.000097 -0.000119 -0.000145 -0.000175 -0.000209 -0.000247 -0.000288 -0.000330 -0.000372 -0.000412 -0.000446 -0.000470 -0.000480 -0.000471 -0.000436 -0.000369 -0.000260 -0.000098 0.000129 0.000439 0.000852 0.001393 0.002090 0.002974 0.004078 0.005434 0.007069 0.009004 0.011250 0.013809 0.016663 0.019784 0.023124 0.026618 0.030188 0.033739 0.037169 0.040369 0.043229 0.045649 0.047539 0.048828 0.049467 0.049432 0.048727 0.047381 0.045447 0.042999 0.040127 0.036932 0.033520 0.029996 0.026462 0.023006 0.019707 0.016625 0.013805 0.011277 0.009052 0.007130 0.005501 0.004143 0.003032 0.002139 0.001434 0.000886 0.000469 0.000157 -0.000069 -0.000229 -0.000336 -0.000402 -0.000435 -0.000445 -0.000437 -0.000415 -0.000386 -0.000351 -0.000313 -0.000275 -0.000238 -0.000203 -0.000170 -0.000142 -0.000117 -0.000095 -0.000077 -0.000061 -0.000049 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000044 -0.000054 -0.000068 -0.000084 -0.000103 -0.000126 -0.000153 -0.000183 -0.000217 -0.000253 -0.000290 -0.000326 -0.000360 -0.000389 -0.000408 -0.000415 -0.000403 -0.000368 -0.000302 -0.000197 -0.000044 0.000171 0.000461 0.000847 0.001352 0.002000 0.002822 0.003847 0.005105 0.006621 0.008414 0.010495 0.012864 0.015505 0.018391 0.021477 0.024705 0.028000 0.031277 0.034440 0.037389 0.040025 0.042254 0.043994 0.045179 0.045766 0.045732 0.045081 0.043840 0.042058 0.039802 0.037155 0.034211 0.031065 0.027817 0.024556 0.021368 0.018322 0.015476 0.012871 0.010532 0.008474 0.006694 0.005183 0.003923 0.002891 0.002059 0.001401 0.000889 0.000498 0.000205 -0.000010 -0.000162 -0.000265 -0.000329 -0.000364 -0.000377 -0.000372 -0.000356 -0.000332 -0.000302 -0.000271 -0.000238 -0.000207 -0.000177 -0.000150 -0.000125 -0.000103 -0.000084 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000070 -0.000087 -0.000107 -0.000130 -0.000157 -0.000186 -0.000217 -0.000248 -0.000280 -0.000309 -0.000333 -0.000349 -0.000353 -0.000341 -0.000307 -0.000246 -0.000150 -0.000010 0.000184 0.000446 0.000794 0.001247 0.001829 0.002567 0.003486 0.004613 0.005972 0.007578 0.009442 0.011562 0.013925 0.016507 0.019266 0.022150 0.025094 0.028020 0.030843 0.033474 0.035824 0.037811 0.039361 0.040416 0.040937 0.040905 0.040323 0.039215 0.037625 0.035613 0.033252 0.030626 0.027821 0.024923 0.022014 0.019169 0.016450 0.013908 0.011580 0.009489 0.007648 0.006055 0.004702 0.003573 0.002646 0.001899 0.001306 0.000844 0.000490 0.000224 0.000029 -0.000110 -0.000205 -0.000265 -0.000299 -0.000312 -0.000310 -0.000298 -0.000278 -0.000254 -0.000228 -0.000202 -0.000176 -0.000151 -0.000128 -0.000107 -0.000089 -0.000073 -0.000059 -0.000048 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000056 -0.000070 -0.000087 -0.000107 -0.000129 -0.000154 -0.000180 -0.000207 -0.000233 -0.000257 -0.000278 -0.000291 -0.000294 -0.000283 -0.000253 -0.000200 -0.000117 0.000004 0.000171 0.000397 0.000696 0.001085 0.001584 0.002216 0.003005 0.003971 0.005136 0.006513 0.008111 0.009929 0.011955 0.014167 0.016532 0.019003 0.021523 0.024028 0.026444 0.028695 0.030704 0.032402 0.033725 0.034625 0.035068 0.035039 0.034539 0.033590 0.032228 0.030507 0.028488 0.026243 0.023845 0.021368 0.018881 0.016449 0.014124 0.011949 0.009958 0.008169 0.006592 0.005228 0.004068 0.003099 0.002304 0.001661 0.001152 0.000753 0.000448 0.000218 0.000049 -0.000072 -0.000155 -0.000208 -0.000238 -0.000250 -0.000250 -0.000241 -0.000225 -0.000206 -0.000186 -0.000165 -0.000144 -0.000124 -0.000106 -0.000089 -0.000074 -0.000061 -0.000050 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000053 -0.000066 -0.000082 -0.000101 -0.000121 -0.000142 -0.000164 -0.000186 -0.000206 -0.000223 -0.000234 -0.000237 -0.000228 -0.000205 -0.000162 -0.000095 0.000001 0.000136 0.000318 0.000558 0.000872 0.001274 0.001783 0.002418 0.003197 0.004136 0.005248 0.006538 0.008005 0.009642 0.011428 0.013338 0.015334 0.017369 0.019391 0.021341 0.023156 0.024776 0.026144 0.027209 0.027932 0.028286 0.028259 0.027853 0.027085 0.025985 0.024595 0.022967 0.021157 0.019225 0.017230 0.015227 0.013269 0.011397 0.009646 0.008042 0.006602 0.005332 0.004232 0.003298 0.002517 0.001875 0.001357 0.000945 0.000623 0.000375 0.000189 0.000052 -0.000046 -0.000113 -0.000157 -0.000181 -0.000192 -0.000192 -0.000185 -0.000173 -0.000159 -0.000143 -0.000127 -0.000112 -0.000097 -0.000083 -0.000071 -0.000059 -0.000049 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000045 -0.000058 -0.000072 -0.000087 -0.000104 -0.000121 -0.000138 -0.000154 -0.000168 -0.000177 -0.000181 -0.000176 -0.000161 -0.000131 -0.000083 -0.000014 0.000083 0.000215 0.000390 0.000617 0.000910 0.001281 0.001745 0.002315 0.003002 0.003817 0.004764 0.005843 0.007046 0.008361 0.009768 0.011237 0.012736 0.014225 0.015660 0.016996 0.018186 0.019190 0.019970 0.020497 0.020753 0.020729 0.020425 0.019856 0.019044 0.018020 0.016823 0.015492 0.014074 0.012611 0.011144 0.009709 0.008339 0.007058 0.005885 0.004831 0.003902 0.003098 0.002415 0.001844 0.001375 0.000996 0.000694 0.000459 0.000278 0.000141 0.000041 -0.000030 -0.000079 -0.000111 -0.000128 -0.000135 -0.000135 -0.000130 -0.000121 -0.000111 -0.000100 -0.000090 -0.000079 -0.000069 -0.000060 -0.000052 -0.000044 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000017 -0.000024 -0.000032 -0.000042 -0.000053 -0.000064 -0.000076 -0.000089 -0.000101 -0.000112 -0.000120 -0.000126 -0.000126 -0.000119 -0.000104 -0.000077 -0.000038 0.000018 0.000095 0.000198 0.000333 0.000507 0.000730 0.001008 0.001352 0.001769 0.002265 0.002844 0.003504 0.004243 0.005052 0.005918 0.006824 0.007749 0.008667 0.009551 0.010374 0.011105 0.011720 0.012195 0.012514 0.012664 0.012641 0.012447 0.012090 0.011585 0.010951 0.010213 0.009396 0.008527 0.007633 0.006739 0.005866 0.005034 0.004257 0.003546 0.002908 0.002346 0.001860 0.001447 0.001103 0.000820 0.000592 0.000411 0.000269 0.000161 0.000079 0.000020 -0.000022 -0.000051 -0.000068 -0.000077 -0.000080 -0.000079 -0.000075 -0.000070 -0.000064 -0.000058 -0.000052 -0.000046 -0.000041 -0.000036 -0.000032 -0.000027 -0.000023 -0.000020 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000001 -0.000002 -0.000006 -0.000011 -0.000017 -0.000024 -0.000031 -0.000039 -0.000047 -0.000055 -0.000063 -0.000070 -0.000075 -0.000078 -0.000078 -0.000074 -0.000067 -0.000054 -0.000035 -0.000007 0.000031 0.000081 0.000148 0.000234 0.000342 0.000477 0.000640 0.000835 0.001060 0.001314 0.001596 0.001900 0.002219 0.002546 0.002871 0.003182 0.003471 0.003724 0.003934 0.004093 0.004193 0.004233 0.004211 0.004130 0.003993 0.003806 0.003578 0.003317 0.003033 0.002736 0.002434 0.002136 0.001848 0.001576 0.001324 0.001095 0.000890 0.000711 0.000557 0.000427 0.000319 0.000232 0.000162 0.000107 0.000064 0.000032 0.000009 -0.000008 -0.000019 -0.000025 -0.000028 -0.000028 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000017 0.000019 0.000020 0.000020 0.000020 0.000020 0.000019 0.000017 0.000015 0.000012 0.000008 0.000003 -0.000004 -0.000013 -0.000023 -0.000036 -0.000051 -0.000071 -0.000096 -0.000127 -0.000166 -0.000215 -0.000276 -0.000351 -0.000442 -0.000552 -0.000682 -0.000833 -0.001006 -0.001200 -0.001416 -0.001652 -0.001904 -0.002170 -0.002445 -0.002723 -0.003000 -0.003269 -0.003521 -0.003752 -0.003952 -0.004116 -0.004237 -0.004310 -0.004331 -0.004299 -0.004215 -0.004080 -0.003898 -0.003676 -0.003420 -0.003138 -0.002840 -0.002534 -0.002229 -0.001933 -0.001653 -0.001393 -0.001158 -0.000950 -0.000767 -0.000611 -0.000479 -0.000368 -0.000278 -0.000205 -0.000147 -0.000101 -0.000065 -0.000038 -0.000016 -0.000000 0.000012 0.000021 0.000027 0.000031 0.000033 0.000033 0.000032 0.000029 0.000025 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000025 0.000030 0.000034 0.000038 0.000042 0.000047 0.000051 0.000056 0.000059 0.000063 0.000064 0.000064 0.000062 0.000056 0.000046 0.000031 0.000009 -0.000022 -0.000064 -0.000120 -0.000194 -0.000291 -0.000415 -0.000573 -0.000772 -0.001019 -0.001321 -0.001685 -0.002117 -0.002620 -0.003198 -0.003848 -0.004566 -0.005345 -0.006172 -0.007033 -0.007910 -0.008780 -0.009621 -0.010408 -0.011116 -0.011722 -0.012204 -0.012544 -0.012730 -0.012752 -0.012610 -0.012307 -0.011855 -0.011269 -0.010570 -0.009781 -0.008928 -0.008037 -0.007135 -0.006245 -0.005389 -0.004583 -0.003842 -0.003174 -0.002583 -0.002070 -0.001631 -0.001263 -0.000958 -0.000710 -0.000510 -0.000353 -0.000230 -0.000136 -0.000065 -0.000012 0.000026 0.000053 0.000071 0.000082 0.000087 0.000088 0.000085 0.000080 0.000072 0.000064 0.000055 0.000046 0.000038 0.000031 0.000025 0.000020 0.000015 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000041 0.000049 0.000056 0.000065 0.000074 0.000083 0.000093 0.000102 0.000110 0.000117 0.000122 0.000122 0.000118 0.000107 0.000088 0.000057 0.000012 -0.000050 -0.000136 -0.000251 -0.000402 -0.000598 -0.000848 -0.001165 -0.001560 -0.002045 -0.002633 -0.003333 -0.004153 -0.005096 -0.006161 -0.007342 -0.008625 -0.009992 -0.011416 -0.012866 -0.014307 -0.015698 -0.016999 -0.018167 -0.019163 -0.019952 -0.020505 -0.020799 -0.020823 -0.020575 -0.020063 -0.019306 -0.018332 -0.017174 -0.015873 -0.014470 -0.013010 -0.011535 -0.010084 -0.008690 -0.007381 -0.006178 -0.005095 -0.004138 -0.003307 -0.002599 -0.002005 -0.001514 -0.001116 -0.000796 -0.000544 -0.000348 -0.000198 -0.000086 -0.000003 0.000056 0.000097 0.000123 0.000138 0.000144 0.000144 0.000138 0.000128 0.000116 0.000103 0.000089 0.000076 0.000063 0.000052 0.000043 0.000034 0.000027 0.000022 0.000017 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000036 0.000044 0.000053 0.000063 0.000074 0.000087 0.000100 0.000115 0.000130 0.000144 0.000158 0.000171 0.000180 0.000184 0.000182 0.000171 0.000148 0.000110 0.000054 -0.000027 -0.000140 -0.000291 -0.000491 -0.000752 -0.001088 -0.001513 -0.002045 -0.002699 -0.003494 -0.004442 -0.005555 -0.006837 -0.008289 -0.009900 -0.011652 -0.013521 -0.015470 -0.017456 -0.019430 -0.021336 -0.023117 -0.024716 -0.026078 -0.027155 -0.027906 -0.028303 -0.028329 -0.027982 -0.027275 -0.026234 -0.024896 -0.023309 -0.021528 -0.019612 -0.017621 -0.015611 -0.013635 -0.011740 -0.009962 -0.008330 -0.006861 -0.005564 -0.004440 -0.003482 -0.002680 -0.002018 -0.001480 -0.001049 -0.000710 -0.000447 -0.000246 -0.000096 0.000015 0.000093 0.000146 0.000179 0.000197 0.000203 0.000200 0.000191 0.000177 0.000160 0.000141 0.000123 0.000105 0.000088 0.000073 0.000060 0.000049 0.000039 0.000031 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000043 0.000053 0.000064 0.000077 0.000092 0.000108 0.000126 0.000146 0.000166 0.000187 0.000206 0.000224 0.000238 0.000247 0.000247 0.000237 0.000213 0.000170 0.000104 0.000007 -0.000127 -0.000310 -0.000553 -0.000872 -0.001282 -0.001803 -0.002456 -0.003262 -0.004241 -0.005411 -0.006786 -0.008373 -0.010170 -0.012168 -0.014344 -0.016666 -0.019089 -0.021561 -0.024017 -0.026389 -0.028606 -0.030596 -0.032290 -0.033628 -0.034560 -0.035050 -0.035078 -0.034642 -0.033758 -0.032458 -0.030790 -0.028814 -0.026599 -0.024218 -0.021745 -0.019252 -0.016803 -0.014456 -0.012256 -0.010237 -0.008422 -0.006821 -0.005433 -0.004252 -0.003264 -0.002449 -0.001787 -0.001259 -0.000843 -0.000520 -0.000274 -0.000091 0.000043 0.000138 0.000201 0.000240 0.000260 0.000265 0.000259 0.000245 0.000226 0.000203 0.000180 0.000156 0.000133 0.000113 0.000094 0.000077 0.000063 0.000051 0.000041 0.000032 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000040 0.000050 0.000062 0.000075 0.000091 0.000109 0.000129 0.000152 0.000176 0.000202 0.000228 0.000254 0.000277 0.000297 0.000310 0.000315 0.000307 0.000282 0.000236 0.000164 0.000056 -0.000096 -0.000304 -0.000583 -0.000949 -0.001422 -0.002024 -0.002780 -0.003714 -0.004851 -0.006211 -0.007811 -0.009660 -0.011757 -0.014089 -0.016633 -0.019348 -0.022184 -0.025078 -0.027955 -0.030735 -0.033334 -0.035665 -0.037650 -0.039217 -0.040307 -0.040878 -0.040908 -0.040394 -0.039354 -0.037828 -0.035871 -0.033555 -0.030960 -0.028173 -0.025280 -0.022365 -0.019506 -0.016766 -0.014201 -0.011848 -0.009734 -0.007871 -0.006257 -0.004885 -0.003738 -0.002793 -0.002027 -0.001415 -0.000934 -0.000562 -0.000279 -0.000068 0.000086 0.000193 0.000264 0.000306 0.000325 0.000328 0.000318 0.000299 0.000275 0.000247 0.000218 0.000189 0.000161 0.000136 0.000114 0.000094 0.000077 0.000062 0.000050 0.000040 0.000031 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000036 0.000045 0.000056 0.000070 0.000085 0.000104 0.000125 0.000149 0.000176 0.000205 0.000236 0.000268 0.000300 0.000330 0.000356 0.000375 0.000384 0.000379 0.000357 0.000311 0.000234 0.000119 -0.000045 -0.000272 -0.000577 -0.000979 -0.001501 -0.002168 -0.003006 -0.004043 -0.005307 -0.006821 -0.008605 -0.010669 -0.013011 -0.015619 -0.018466 -0.021507 -0.024687 -0.027932 -0.031160 -0.034280 -0.037197 -0.039815 -0.042043 -0.043801 -0.045024 -0.045663 -0.045693 -0.045113 -0.043943 -0.042226 -0.040028 -0.037427 -0.034515 -0.031388 -0.028146 -0.024882 -0.021682 -0.018618 -0.015751 -0.013124 -0.010765 -0.008687 -0.006890 -0.005363 -0.004087 -0.003038 -0.002189 -0.001512 -0.000980 -0.000569 -0.000257 -0.000025 0.000143 0.000259 0.000334 0.000377 0.000395 0.000394 0.000379 0.000354 0.000324 0.000290 0.000255 0.000221 0.000188 0.000159 0.000133 0.000110 0.000090 0.000073 0.000059 0.000047 0.000037 0.000028 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000049 0.000062 0.000077 0.000095 0.000116 0.000140 0.000168 0.000199 0.000233 0.000269 0.000307 0.000345 0.000382 0.000414 0.000440 0.000455 0.000456 0.000437 0.000393 0.000317 0.000199 0.000028 -0.000211 -0.000533 -0.000960 -0.001516 -0.002229 -0.003127 -0.004240 -0.005599 -0.007229 -0.009152 -0.011379 -0.013909 -0.016729 -0.019810 -0.023105 -0.026551 -0.030070 -0.033574 -0.036961 -0.040128 -0.042971 -0.045390 -0.047299 -0.048625 -0.049317 -0.049347 -0.048713 -0.047439 -0.045573 -0.043183 -0.040358 -0.037197 -0.033806 -0.030291 -0.026755 -0.023290 -0.019976 -0.016877 -0.014040 -0.011494 -0.009253 -0.007318 -0.005674 -0.004303 -0.003177 -0.002267 -0.001543 -0.000975 -0.000537 -0.000206 0.000040 0.000216 0.000336 0.000412 0.000453 0.000468 0.000461 0.000441 0.000409 0.000372 0.000332 0.000291 0.000251 0.000215 0.000181 0.000151 0.000125 0.000102 0.000083 0.000066 0.000053 0.000042 0.000032 0.000025 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000042 0.000054 0.000067 0.000084 0.000104 0.000127 0.000154 0.000185 0.000220 0.000259 0.000300 0.000344 0.000388 0.000432 0.000471 0.000504 0.000527 0.000535 0.000522 0.000483 0.000410 0.000293 0.000121 -0.000121 -0.000451 -0.000892 -0.001467 -0.002207 -0.003141 -0.004303 -0.005723 -0.007430 -0.009445 -0.011782 -0.014440 -0.017406 -0.020650 -0.024121 -0.027755 -0.031469 -0.035167 -0.038745 -0.042091 -0.045095 -0.047651 -0.049668 -0.051067 -0.051796 -0.051825 -0.051152 -0.049802 -0.047826 -0.045300 -0.042314 -0.038976 -0.035396 -0.031689 -0.027961 -0.024312 -0.020824 -0.017565 -0.014584 -0.011911 -0.009561 -0.007533 -0.005814 -0.004382 -0.003207 -0.002260 -0.001508 -0.000919 -0.000467 -0.000125 0.000126 0.000304 0.000424 0.000497 0.000534 0.000543 0.000530 0.000502 0.000464 0.000420 0.000373 0.000326 0.000281 0.000240 0.000202 0.000168 0.000139 0.000113 0.000092 0.000074 0.000059 0.000046 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000036 0.000046 0.000058 0.000073 0.000091 0.000112 0.000137 0.000167 0.000201 0.000239 0.000282 0.000329 0.000378 0.000429 0.000480 0.000527 0.000569 0.000600 0.000616 0.000611 0.000580 0.000513 0.000402 0.000235 -0.000004 -0.000333 -0.000775 -0.001355 -0.002103 -0.003052 -0.004234 -0.005682 -0.007425 -0.009487 -0.011880 -0.014607 -0.017653 -0.020987 -0.024559 -0.028301 -0.032129 -0.035942 -0.039633 -0.043086 -0.046186 -0.048824 -0.050905 -0.052348 -0.053097 -0.053123 -0.052425 -0.051027 -0.048985 -0.046375 -0.043293 -0.039849 -0.036159 -0.032340 -0.028503 -0.024748 -0.021164 -0.017817 -0.014758 -0.012018 -0.009612 -0.007539 -0.005783 -0.004323 -0.003129 -0.002168 -0.001406 -0.000812 -0.000358 -0.000017 0.000232 0.000407 0.000522 0.000589 0.000620 0.000621 0.000600 0.000564 0.000518 0.000467 0.000413 0.000360 0.000310 0.000263 0.000221 0.000184 0.000152 0.000124 0.000100 0.000080 0.000064 0.000050 0.000039 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000038 0.000048 0.000061 0.000077 0.000096 0.000119 0.000146 0.000178 0.000215 0.000257 0.000304 0.000355 0.000411 0.000468 0.000526 0.000582 0.000632 0.000672 0.000698 0.000703 0.000682 0.000625 0.000524 0.000367 0.000138 -0.000181 -0.000613 -0.001184 -0.001923 -0.002863 -0.004039 -0.005483 -0.007225 -0.009288 -0.011688 -0.014426 -0.017488 -0.020843 -0.024441 -0.028214 -0.032076 -0.035927 -0.039655 -0.043144 -0.046277 -0.048944 -0.051046 -0.052503 -0.053257 -0.053280 -0.052569 -0.051153 -0.049085 -0.046444 -0.043329 -0.039850 -0.036124 -0.032272 -0.028404 -0.024622 -0.021015 -0.017650 -0.014577 -0.011829 -0.009418 -0.007344 -0.005591 -0.004135 -0.002948 -0.001995 -0.001242 -0.000658 -0.000212 0.000119 0.000358 0.000524 0.000629 0.000687 0.000708 0.000700 0.000670 0.000625 0.000571 0.000512 0.000451 0.000392 0.000337 0.000286 0.000240 0.000199 0.000164 0.000134 0.000108 0.000086 0.000068 0.000054 0.000042 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000031 0.000040 0.000051 0.000065 0.000081 0.000101 0.000126 0.000154 0.000188 0.000227 0.000272 0.000323 0.000379 0.000440 0.000504 0.000569 0.000633 0.000693 0.000743 0.000780 0.000797 0.000788 0.000745 0.000658 0.000515 0.000302 0.000001 -0.000411 -0.000959 -0.001673 -0.002586 -0.003731 -0.005140 -0.006845 -0.008870 -0.011228 -0.013922 -0.016940 -0.020251 -0.023806 -0.027537 -0.031360 -0.035173 -0.038868 -0.042327 -0.045434 -0.048078 -0.050162 -0.051605 -0.052351 -0.052369 -0.051660 -0.050250 -0.048195 -0.045574 -0.042484 -0.039036 -0.035347 -0.031534 -0.027710 -0.023974 -0.020414 -0.017096 -0.014070 -0.011366 -0.008999 -0.006964 -0.005249 -0.003828 -0.002672 -0.001748 -0.001021 -0.000459 -0.000035 0.000279 0.000502 0.000652 0.000744 0.000789 0.000798 0.000779 0.000739 0.000685 0.000622 0.000555 0.000488 0.000423 0.000362 0.000307 0.000257 0.000213 0.000175 0.000142 0.000115 0.000092 0.000073 0.000057 0.000044 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000042 0.000053 0.000067 0.000085 0.000106 0.000131 0.000161 0.000197 0.000238 0.000286 0.000340 0.000401 0.000467 0.000537 0.000610 0.000682 0.000751 0.000812 0.000861 0.000891 0.000896 0.000869 0.000799 0.000676 0.000485 0.000208 -0.000174 -0.000689 -0.001364 -0.002230 -0.003322 -0.004672 -0.006308 -0.008256 -0.010529 -0.013132 -0.016052 -0.019260 -0.022708 -0.026332 -0.030047 -0.033757 -0.037353 -0.040722 -0.043749 -0.046325 -0.048354 -0.049758 -0.050482 -0.050496 -0.049800 -0.048422 -0.046416 -0.043859 -0.040848 -0.037491 -0.033903 -0.030197 -0.026484 -0.022860 -0.019409 -0.016197 -0.013272 -0.010662 -0.008379 -0.006423 -0.004776 -0.003417 -0.002315 -0.001437 -0.000750 -0.000224 0.000171 0.000458 0.000659 0.000789 0.000864 0.000894 0.000889 0.000858 0.000807 0.000743 0.000671 0.000597 0.000522 0.000452 0.000386 0.000326 0.000272 0.000225 0.000185 0.000150 0.000121 0.000096 0.000076 0.000060 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000021 0.000026 0.000034 0.000043 0.000055 0.000070 0.000088 0.000109 0.000136 0.000167 0.000204 0.000248 0.000298 0.000355 0.000420 0.000490 0.000567 0.000646 0.000727 0.000806 0.000879 0.000940 0.000984 0.001005 0.000996 0.000946 0.000846 0.000681 0.000436 0.000090 -0.000381 -0.001005 -0.001811 -0.002831 -0.004097 -0.005638 -0.007477 -0.009629 -0.012098 -0.014873 -0.017927 -0.021214 -0.024672 -0.028222 -0.031770 -0.035212 -0.038437 -0.041336 -0.043803 -0.045747 -0.047091 -0.047781 -0.047791 -0.047120 -0.045795 -0.043869 -0.041417 -0.038532 -0.035319 -0.031887 -0.028347 -0.024802 -0.021347 -0.018061 -0.015006 -0.012227 -0.009753 -0.007593 -0.005745 -0.004195 -0.002920 -0.001890 -0.001074 -0.000440 0.000042 0.000399 0.000654 0.000826 0.000933 0.000988 0.001000 0.000980 0.000935 0.000872 0.000798 0.000718 0.000635 0.000554 0.000477 0.000407 0.000343 0.000286 0.000236 0.000193 0.000156 0.000125 0.000100 0.000079 0.000062 0.000049 0.000038 0.000029 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000035 0.000044 0.000056 0.000071 0.000090 0.000112 0.000139 0.000172 0.000210 0.000255 0.000308 0.000368 0.000436 0.000511 0.000593 0.000680 0.000769 0.000857 0.000941 0.001015 0.001074 0.001113 0.001122 0.001095 0.001021 0.000887 0.000677 0.000374 -0.000046 -0.000609 -0.001342 -0.002276 -0.003441 -0.004864 -0.006568 -0.008569 -0.010869 -0.013460 -0.016317 -0.019398 -0.022643 -0.025979 -0.029316 -0.032555 -0.035593 -0.038325 -0.040650 -0.042482 -0.043748 -0.044396 -0.044402 -0.043765 -0.042512 -0.040693 -0.038379 -0.035660 -0.032634 -0.029406 -0.026079 -0.022752 -0.019513 -0.016436 -0.013580 -0.010987 -0.008681 -0.006674 -0.004961 -0.003529 -0.002356 -0.001413 -0.000671 -0.000099 0.000330 0.000642 0.000859 0.001001 0.001081 0.001112 0.001105 0.001068 0.001009 0.000934 0.000850 0.000760 0.000670 0.000583 0.000500 0.000425 0.000357 0.000297 0.000245 0.000200 0.000161 0.000129 0.000103 0.000081 0.000064 0.000050 0.000039 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000028 0.000035 0.000045 0.000057 0.000073 0.000091 0.000114 0.000142 0.000175 0.000215 0.000261 0.000316 0.000378 0.000450 0.000529 0.000616 0.000709 0.000805 0.000903 0.000998 0.001085 0.001160 0.001216 0.001247 0.001244 0.001198 0.001097 0.000927 0.000670 0.000306 -0.000188 -0.000840 -0.001676 -0.002726 -0.004015 -0.005565 -0.007390 -0.009496 -0.011873 -0.014500 -0.017339 -0.020334 -0.023417 -0.026504 -0.029504 -0.032320 -0.034854 -0.037011 -0.038711 -0.039884 -0.040484 -0.040487 -0.039893 -0.038726 -0.037035 -0.034886 -0.032364 -0.029559 -0.026571 -0.023496 -0.020424 -0.017438 -0.014605 -0.011980 -0.009602 -0.007492 -0.005660 -0.004102 -0.002805 -0.001746 -0.000902 -0.000242 0.000260 0.000630 0.000894 0.001070 0.001177 0.001228 0.001235 0.001207 0.001153 0.001079 0.000992 0.000897 0.000798 0.000701 0.000607 0.000520 0.000441 0.000369 0.000306 0.000252 0.000205 0.000165 0.000132 0.000105 0.000083 0.000066 0.000051 0.000040 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000058 0.000073 0.000092 0.000115 0.000144 0.000177 0.000218 0.000266 0.000322 0.000386 0.000460 0.000543 0.000635 0.000733 0.000837 0.000943 0.001049 0.001149 0.001240 0.001314 0.001366 0.001388 0.001372 0.001306 0.001177 0.000970 0.000667 0.000245 -0.000319 -0.001051 -0.001977 -0.003121 -0.004503 -0.006137 -0.008029 -0.010172 -0.012547 -0.015118 -0.017836 -0.020637 -0.023448 -0.026182 -0.028750 -0.031063 -0.033034 -0.034586 -0.035658 -0.036205 -0.036206 -0.035660 -0.034591 -0.033044 -0.031080 -0.028777 -0.026220 -0.023498 -0.020700 -0.017910 -0.015203 -0.012639 -0.010268 -0.008124 -0.006229 -0.004588 -0.003198 -0.002046 -0.001112 -0.000372 0.000198 0.000626 0.000936 0.001148 0.001281 0.001352 0.001373 0.001354 0.001305 0.001233 0.001144 0.001044 0.000939 0.000832 0.000727 0.000628 0.000536 0.000453 0.000379 0.000313 0.000257 0.000209 0.000168 0.000135 0.000107 0.000085 0.000067 0.000052 0.000041 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000058 0.000074 0.000093 0.000116 0.000144 0.000179 0.000220 0.000268 0.000326 0.000392 0.000468 0.000554 0.000649 0.000753 0.000863 0.000978 0.001094 0.001206 0.001312 0.001404 0.001478 0.001525 0.001539 0.001509 0.001423 0.001267 0.001025 0.000678 0.000204 -0.000420 -0.001217 -0.002210 -0.003417 -0.004852 -0.006520 -0.008416 -0.010523 -0.012811 -0.015236 -0.017739 -0.020255 -0.022706 -0.025012 -0.027089 -0.028861 -0.030258 -0.031222 -0.031714 -0.031713 -0.031221 -0.030257 -0.028864 -0.027098 -0.025028 -0.022734 -0.020295 -0.017792 -0.015300 -0.012886 -0.010605 -0.008501 -0.006605 -0.004933 -0.003492 -0.002277 -0.001277 -0.000472 0.000159 0.000639 0.000991 0.001237 0.001397 0.001486 0.001521 0.001511 0.001467 0.001396 0.001306 0.001202 0.001090 0.000975 0.000860 0.000749 0.000645 0.000549 0.000463 0.000386 0.000319 0.000261 0.000211 0.000170 0.000136 0.000108 0.000086 0.000068 0.000053 0.000042 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000058 0.000073 0.000092 0.000116 0.000144 0.000179 0.000220 0.000269 0.000327 0.000395 0.000473 0.000561 0.000660 0.000768 0.000884 0.001006 0.001131 0.001256 0.001375 0.001485 0.001580 0.001653 0.001696 0.001701 0.001658 0.001553 0.001373 0.001100 0.000716 0.000201 -0.000468 -0.001308 -0.002339 -0.003572 -0.005012 -0.006658 -0.008493 -0.010492 -0.012616 -0.014814 -0.017028 -0.019189 -0.021224 -0.023060 -0.024628 -0.025864 -0.026719 -0.027155 -0.027154 -0.026717 -0.025864 -0.024630 -0.023067 -0.021238 -0.019213 -0.017064 -0.014862 -0.012675 -0.010560 -0.008568 -0.006735 -0.005089 -0.003645 -0.002406 -0.001368 -0.000519 0.000156 0.000678 0.001067 0.001343 0.001527 0.001635 0.001682 0.001680 0.001640 0.001571 0.001479 0.001372 0.001254 0.001130 0.001005 0.000883 0.000766 0.000658 0.000558 0.000469 0.000390 0.000322 0.000263 0.000213 0.000171 0.000137 0.000109 0.000086 0.000068 0.000054 0.000042 0.000034 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000073 0.000091 0.000115 0.000143 0.000177 0.000219 0.000269 0.000327 0.000396 0.000475 0.000565 0.000666 0.000778 0.000899 0.001027 0.001161 0.001296 0.001429 0.001556 0.001670 0.001767 0.001839 0.001879 0.001877 0.001822 0.001702 0.001502 0.001205 0.000795 0.000253 -0.000440 -0.001297 -0.002331 -0.003548 -0.004945 -0.006511 -0.008223 -0.010049 -0.011944 -0.013857 -0.015728 -0.017494 -0.019090 -0.020454 -0.021531 -0.022276 -0.022657 -0.022657 -0.022277 -0.021533 -0.020459 -0.019101 -0.017512 -0.015756 -0.013895 -0.011993 -0.010107 -0.008289 -0.006581 -0.005017 -0.003618 -0.002397 -0.001356 -0.000492 0.000207 0.000756 0.001172 0.001472 0.001676 0.001800 0.001857 0.001863 0.001826 0.001757 0.001664 0.001552 0.001428 0.001297 0.001162 0.001029 0.000900 0.000778 0.000666 0.000564 0.000473 0.000393 0.000323 0.000264 0.000214 0.000172 0.000137 0.000109 0.000086 0.000068 0.000054 0.000043 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000045 0.000056 0.000071 0.000090 0.000113 0.000141 0.000175 0.000216 0.000266 0.000325 0.000394 0.000473 0.000565 0.000668 0.000783 0.000908 0.001042 0.001183 0.001328 0.001473 0.001615 0.001748 0.001867 0.001967 0.002039 0.002076 0.002068 0.002005 0.001874 0.001660 0.001350 0.000927 0.000377 -0.000315 -0.001159 -0.002160 -0.003319 -0.004625 -0.006061 -0.007598 -0.009199 -0.010820 -0.012410 -0.013914 -0.015276 -0.016442 -0.017365 -0.018004 -0.018331 -0.018333 -0.018008 -0.017373 -0.016456 -0.015296 -0.013942 -0.012447 -0.010866 -0.009253 -0.007659 -0.006127 -0.004694 -0.003387 -0.002225 -0.001218 -0.000368 0.000331 0.000888 0.001316 0.001631 0.001848 0.001982 0.002049 0.002059 0.002025 0.001956 0.001860 0.001744 0.001614 0.001475 0.001331 0.001187 0.001046 0.000911 0.000785 0.000670 0.000566 0.000474 0.000393 0.000323 0.000263 0.000213 0.000171 0.000137 0.000109 0.000086 0.000068 0.000054 0.000043 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000027 0.000034 0.000044 0.000055 0.000070 0.000088 0.000110 0.000138 0.000172 0.000213 0.000262 0.000320 0.000389 0.000469 0.000562 0.000666 0.000783 0.000911 0.001050 0.001197 0.001350 0.001506 0.001661 0.001811 0.001951 0.002075 0.002178 0.002251 0.002287 0.002276 0.002209 0.002072 0.001855 0.001544 0.001126 0.000589 -0.000077 -0.000877 -0.001811 -0.002873 -0.004047 -0.005312 -0.006635 -0.007980 -0.009303 -0.010559 -0.011699 -0.012677 -0.013452 -0.013991 -0.014268 -0.014271 -0.014001 -0.013470 -0.012702 -0.011731 -0.010600 -0.009353 -0.008037 -0.006699 -0.005380 -0.004118 -0.002943 -0.001878 -0.000938 -0.000131 0.000542 0.001086 0.001510 0.001826 0.002047 0.002186 0.002257 0.002270 0.002237 0.002167 0.002068 0.001947 0.001810 0.001663 0.001510 0.001355 0.001203 0.001056 0.000916 0.000787 0.000670 0.000565 0.000472 0.000390 0.000321 0.000261 0.000211 0.000170 0.000136 0.000108 0.000086 0.000068 0.000054 0.000043 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000034 0.000042 0.000054 0.000068 0.000085 0.000107 0.000134 0.000167 0.000208 0.000256 0.000314 0.000383 0.000463 0.000555 0.000660 0.000778 0.000909 0.001051 0.001203 0.001363 0.001528 0.001695 0.001859 0.002018 0.002164 0.002293 0.002399 0.002474 0.002511 0.002502 0.002436 0.002303 0.002094 0.001797 0.001401 0.000898 0.000283 -0.000445 -0.001282 -0.002216 -0.003229 -0.004295 -0.005384 -0.006461 -0.007485 -0.008419 -0.009222 -0.009861 -0.010306 -0.010536 -0.010542 -0.010322 -0.009888 -0.009260 -0.008466 -0.007542 -0.006526 -0.005456 -0.004372 -0.003307 -0.002294 -0.001356 -0.000513 0.000223 0.000847 0.001358 0.001761 0.002065 0.002279 0.002415 0.002483 0.002496 0.002461 0.002388 0.002286 0.002159 0.002016 0.001861 0.001699 0.001534 0.001370 0.001210 0.001058 0.000916 0.000784 0.000666 0.000560 0.000467 0.000386 0.000317 0.000258 0.000209 0.000168 0.000134 0.000107 0.000085 0.000067 0.000053 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000032 0.000041 0.000052 0.000066 0.000083 0.000104 0.000130 0.000162 0.000202 0.000250 0.000307 0.000375 0.000454 0.000546 0.000651 0.000770 0.000901 0.001046 0.001201 0.001366 0.001538 0.001715 0.001892 0.002066 0.002231 0.002384 0.002518 0.002628 0.002708 0.002750 0.002746 0.002689 0.002571 0.002381 0.002112 0.001755 0.001306 0.000763 0.000128 -0.000589 -0.001375 -0.002209 -0.003066 -0.003918 -0.004733 -0.005478 -0.006122 -0.006636 -0.006996 -0.007185 -0.007192 -0.007019 -0.006674 -0.006173 -0.005541 -0.004806 -0.004000 -0.003153 -0.002299 -0.001465 -0.000676 0.000048 0.000691 0.001245 0.001705 0.002072 0.002350 0.002547 0.002670 0.002730 0.002736 0.002696 0.002619 0.002511 0.002379 0.002229 0.002066 0.001895 0.001720 0.001545 0.001374 0.001209 0.001053 0.000909 0.000776 0.000657 0.000552 0.000459 0.000379 0.000311 0.000253 0.000205 0.000165 0.000132 0.000105 0.000083 0.000066 0.000053 0.000042 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000040 0.000050 0.000063 0.000080 0.000100 0.000126 0.000157 0.000195 0.000242 0.000298 0.000365 0.000443 0.000534 0.000638 0.000756 0.000888 0.001034 0.001191 0.001360 0.001538 0.001722 0.001908 0.002095 0.002276 0.002449 0.002608 0.002748 0.002864 0.002951 0.003002 0.003011 0.002972 0.002877 0.002718 0.002489 0.002185 0.001804 0.001347 0.000821 0.000236 -0.000392 -0.001044 -0.001696 -0.002324 -0.002902 -0.003404 -0.003806 -0.004090 -0.004241 -0.004251 -0.004120 -0.003855 -0.003468 -0.002981 -0.002414 -0.001794 -0.001147 -0.000497 0.000133 0.000724 0.001259 0.001728 0.002122 0.002439 0.002680 0.002849 0.002953 0.002998 0.002992 0.002943 0.002858 0.002743 0.002605 0.002448 0.002277 0.002097 0.001912 0.001727 0.001544 0.001368 0.001199 0.001041 0.000895 0.000763 0.000645 0.000540 0.000449 0.000370 0.000303 0.000247 0.000200 0.000161 0.000129 0.000103 0.000082 0.000065 0.000052 0.000041 0.000033 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000061 0.000076 0.000096 0.000121 0.000151 0.000188 0.000233 0.000288 0.000353 0.000430 0.000519 0.000622 0.000739 0.000870 0.001015 0.001174 0.001344 0.001525 0.001714 0.001909 0.002105 0.002300 0.002489 0.002668 0.002833 0.002980 0.003105 0.003203 0.003269 0.003297 0.003282 0.003218 0.003098 0.002918 0.002676 0.002373 0.002011 0.001600 0.001150 0.000677 0.000198 -0.000267 -0.000698 -0.001076 -0.001381 -0.001598 -0.001716 -0.001729 -0.001634 -0.001439 -0.001153 -0.000792 -0.000372 0.000085 0.000559 0.001032 0.001485 0.001904 0.002277 0.002595 0.002852 0.003047 0.003181 0.003258 0.003282 0.003261 0.003199 0.003104 0.002980 0.002834 0.002669 0.002490 0.002302 0.002109 0.001913 0.001720 0.001532 0.001351 0.001181 0.001022 0.000877 0.000745 0.000628 0.000525 0.000436 0.000359 0.000294 0.000239 0.000194 0.000156 0.000125 0.000100 0.000080 0.000063 0.000051 0.000040 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000029 0.000037 0.000046 0.000058 0.000073 0.000092 0.000116 0.000145 0.000181 0.000224 0.000277 0.000340 0.000415 0.000502 0.000603 0.000717 0.000847 0.000990 0.001148 0.001319 0.001502 0.001694 0.001894 0.002097 0.002301 0.002503 0.002699 0.002885 0.003057 0.003214 0.003351 0.003464 0.003548 0.003600 0.003614 0.003585 0.003509 0.003384 0.003208 0.002985 0.002721 0.002422 0.002101 0.001770 0.001443 0.001137 0.000866 0.000645 0.000484 0.000395 0.000380 0.000443 0.000578 0.000778 0.001032 0.001325 0.001643 0.001970 0.002292 0.002596 0.002870 0.003106 0.003297 0.003439 0.003533 0.003578 0.003578 0.003537 0.003460 0.003352 0.003218 0.003063 0.002890 0.002704 0.002508 0.002306 0.002101 0.001898 0.001699 0.001507 0.001325 0.001154 0.000997 0.000853 0.000723 0.000608 0.000508 0.000421 0.000346 0.000283 0.000231 0.000187 0.000150 0.000121 0.000097 0.000077 0.000062 0.000049 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000056 0.000070 0.000088 0.000111 0.000139 0.000173 0.000215 0.000265 0.000326 0.000398 0.000482 0.000580 0.000692 0.000818 0.000960 0.001116 0.001285 0.001468 0.001661 0.001864 0.002072 0.002283 0.002494 0.002702 0.002904 0.003098 0.003280 0.003448 0.003599 0.003729 0.003835 0.003912 0.003957 0.003965 0.003934 0.003863 0.003754 0.003610 0.003436 0.003241 0.003033 0.002822 0.002621 0.002439 0.002288 0.002175 0.002109 0.002093 0.002129 0.002214 0.002343 0.002506 0.002695 0.002897 0.003102 0.003299 0.003478 0.003633 0.003756 0.003843 0.003892 0.003902 0.003875 0.003813 0.003720 0.003598 0.003453 0.003289 0.003108 0.002914 0.002710 0.002501 0.002288 0.002076 0.001868 0.001666 0.001472 0.001290 0.001121 0.000965 0.000824 0.000697 0.000585 0.000488 0.000404 0.000332 0.000271 0.000221 0.000179 0.000144 0.000116 0.000093 0.000074 0.000059 0.000048 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000053 0.000067 0.000084 0.000106 0.000132 0.000164 0.000204 0.000252 0.000310 0.000379 0.000460 0.000555 0.000663 0.000786 0.000924 0.001076 0.001244 0.001424 0.001617 0.001820 0.002030 0.002246 0.002463 0.002681 0.002895 0.003104 0.003306 0.003498 0.003678 0.003843 0.003991 0.004118 0.004219 0.004293 0.004337 0.004350 0.004331 0.004284 0.004211 0.004117 0.004008 0.003893 0.003777 0.003668 0.003574 0.003501 0.003455 0.003438 0.003453 0.003497 0.003567 0.003657 0.003761 0.003869 0.003975 0.004071 0.004151 0.004209 0.004241 0.004246 0.004220 0.004165 0.004081 0.003970 0.003835 0.003679 0.003506 0.003317 0.003116 0.002906 0.002690 0.002471 0.002251 0.002034 0.001823 0.001620 0.001428 0.001247 0.001080 0.000928 0.000790 0.000667 0.000559 0.000466 0.000385 0.000316 0.000258 0.000210 0.000170 0.000137 0.000111 0.000089 0.000071 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000041 0.000051 0.000064 0.000080 0.000100 0.000125 0.000156 0.000193 0.000239 0.000294 0.000360 0.000437 0.000527 0.000631 0.000750 0.000883 0.001031 0.001195 0.001372 0.001562 0.001764 0.001974 0.002191 0.002413 0.002636 0.002858 0.003078 0.003294 0.003504 0.003705 0.003897 0.004075 0.004239 0.004384 0.004508 0.004609 0.004685 0.004736 0.004764 0.004769 0.004755 0.004725 0.004684 0.004636 0.004585 0.004538 0.004497 0.004467 0.004450 0.004448 0.004460 0.004484 0.004516 0.004553 0.004587 0.004615 0.004632 0.004633 0.004616 0.004579 0.004519 0.004436 0.004330 0.004203 0.004055 0.003889 0.003707 0.003512 0.003306 0.003091 0.002870 0.002645 0.002420 0.002196 0.001977 0.001766 0.001564 0.001374 0.001197 0.001034 0.000886 0.000753 0.000635 0.000531 0.000442 0.000365 0.000300 0.000245 0.000199 0.000161 0.000130 0.000105 0.000085 0.000068 0.000055 0.000044 0.000035 0.000029 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000048 0.000061 0.000076 0.000095 0.000118 0.000147 0.000182 0.000225 0.000277 0.000339 0.000412 0.000498 0.000597 0.000711 0.000839 0.000982 0.001140 0.001313 0.001499 0.001697 0.001906 0.002122 0.002344 0.002570 0.002797 0.003024 0.003248 0.003470 0.003686 0.003895 0.004095 0.004285 0.004460 0.004621 0.004763 0.004886 0.004989 0.005072 0.005136 0.005183 0.005212 0.005228 0.005233 0.005228 0.005216 0.005201 0.005184 0.005167 0.005153 0.005141 0.005130 0.005118 0.005103 0.005082 0.005050 0.005007 0.004949 0.004876 0.004786 0.004678 0.004553 0.004410 0.004251 0.004076 0.003888 0.003688 0.003477 0.003259 0.003035 0.002807 0.002577 0.002349 0.002125 0.001907 0.001697 0.001499 0.001313 0.001141 0.000983 0.000840 0.000712 0.000600 0.000501 0.000416 0.000344 0.000282 0.000231 0.000188 0.000153 0.000124 0.000100 0.000081 0.000065 0.000052 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000037 0.000046 0.000057 0.000072 0.000089 0.000111 0.000138 0.000171 0.000211 0.000260 0.000318 0.000387 0.000468 0.000562 0.000669 0.000792 0.000929 0.001081 0.001248 0.001428 0.001622 0.001826 0.002039 0.002260 0.002485 0.002714 0.002943 0.003173 0.003401 0.003625 0.003845 0.004059 0.004265 0.004461 0.004646 0.004816 0.004972 0.005112 0.005234 0.005341 0.005430 0.005504 0.005562 0.005605 0.005634 0.005649 0.005653 0.005647 0.005631 0.005609 0.005579 0.005543 0.005499 0.005446 0.005384 0.005309 0.005222 0.005122 0.005008 0.004880 0.004738 0.004583 0.004415 0.004234 0.004041 0.003838 0.003626 0.003406 0.003181 0.002952 0.002721 0.002490 0.002262 0.002040 0.001825 0.001620 0.001426 0.001246 0.001080 0.000928 0.000792 0.000670 0.000563 0.000470 0.000390 0.000322 0.000264 0.000216 0.000177 0.000144 0.000117 0.000094 0.000076 0.000062 0.000050 0.000040 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000028 0.000035 0.000043 0.000054 0.000067 0.000084 0.000104 0.000129 0.000160 0.000197 0.000243 0.000297 0.000361 0.000437 0.000526 0.000627 0.000743 0.000873 0.001018 0.001178 0.001352 0.001539 0.001737 0.001946 0.002162 0.002385 0.002612 0.002841 0.003071 0.003301 0.003529 0.003754 0.003975 0.004190 0.004398 0.004597 0.004785 0.004962 0.005125 0.005274 0.005408 0.005528 0.005631 0.005718 0.005789 0.005842 0.005877 0.005895 0.005897 0.005883 0.005855 0.005813 0.005760 0.005694 0.005615 0.005524 0.005420 0.005303 0.005174 0.005033 0.004880 0.004716 0.004541 0.004357 0.004162 0.003959 0.003747 0.003529 0.003304 0.003076 0.002846 0.002615 0.002386 0.002162 0.001943 0.001733 0.001534 0.001348 0.001174 0.001015 0.000871 0.000741 0.000626 0.000526 0.000438 0.000364 0.000300 0.000247 0.000202 0.000165 0.000135 0.000110 0.000089 0.000072 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000050 0.000063 0.000078 0.000097 0.000121 0.000149 0.000184 0.000226 0.000276 0.000336 0.000407 0.000489 0.000584 0.000693 0.000816 0.000953 0.001105 0.001271 0.001450 0.001641 0.001843 0.002053 0.002271 0.002493 0.002719 0.002947 0.003175 0.003403 0.003629 0.003851 0.004070 0.004282 0.004488 0.004686 0.004873 0.005050 0.005214 0.005366 0.005503 0.005625 0.005731 0.005819 0.005888 0.005936 0.005964 0.005972 0.005960 0.005929 0.005880 0.005816 0.005736 0.005641 0.005532 0.005409 0.005274 0.005127 0.004970 0.004802 0.004626 0.004440 0.004247 0.004045 0.003837 0.003622 0.003402 0.003177 0.002950 0.002722 0.002494 0.002269 0.002050 0.001838 0.001635 0.001444 0.001265 0.001100 0.000949 0.000812 0.000690 0.000582 0.000488 0.000407 0.000337 0.000278 0.000229 0.000188 0.000154 0.000126 0.000103 0.000084 0.000068 0.000055 0.000045 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000038 0.000047 0.000059 0.000073 0.000090 0.000112 0.000138 0.000170 0.000209 0.000256 0.000311 0.000377 0.000453 0.000542 0.000643 0.000758 0.000887 0.001030 0.001187 0.001357 0.001539 0.001733 0.001936 0.002146 0.002362 0.002582 0.002805 0.003029 0.003253 0.003476 0.003696 0.003913 0.004125 0.004332 0.004531 0.004723 0.004905 0.005076 0.005236 0.005382 0.005514 0.005630 0.005728 0.005806 0.005862 0.005897 0.005908 0.005898 0.005866 0.005814 0.005743 0.005656 0.005552 0.005433 0.005301 0.005157 0.005002 0.004836 0.004662 0.004481 0.004291 0.004095 0.003892 0.003684 0.003470 0.003251 0.003030 0.002806 0.002582 0.002361 0.002142 0.001930 0.001726 0.001532 0.001350 0.001180 0.001024 0.000881 0.000753 0.000639 0.000538 0.000451 0.000375 0.000311 0.000257 0.000212 0.000174 0.000143 0.000117 0.000096 0.000078 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000028 0.000035 0.000043 0.000054 0.000067 0.000084 0.000104 0.000128 0.000157 0.000193 0.000236 0.000287 0.000347 0.000418 0.000500 0.000594 0.000700 0.000820 0.000954 0.001101 0.001261 0.001434 0.001618 0.001811 0.002013 0.002221 0.002434 0.002650 0.002867 0.003085 0.003301 0.003516 0.003728 0.003936 0.004139 0.004336 0.004525 0.004707 0.004879 0.005040 0.005188 0.005323 0.005442 0.005544 0.005625 0.005685 0.005723 0.005737 0.005728 0.005696 0.005644 0.005572 0.005481 0.005375 0.005253 0.005118 0.004972 0.004815 0.004649 0.004475 0.004293 0.004105 0.003911 0.003712 0.003506 0.003297 0.003083 0.002867 0.002650 0.002433 0.002218 0.002009 0.001805 0.001611 0.001426 0.001254 0.001094 0.000947 0.000814 0.000695 0.000589 0.000495 0.000415 0.000345 0.000286 0.000237 0.000195 0.000161 0.000132 0.000108 0.000089 0.000073 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000026 0.000032 0.000040 0.000050 0.000062 0.000077 0.000095 0.000118 0.000145 0.000177 0.000216 0.000263 0.000318 0.000383 0.000459 0.000545 0.000643 0.000754 0.000878 0.001015 0.001165 0.001326 0.001500 0.001683 0.001874 0.002073 0.002277 0.002484 0.002693 0.002903 0.003112 0.003319 0.003523 0.003724 0.003920 0.004110 0.004294 0.004470 0.004638 0.004795 0.004941 0.005073 0.005191 0.005291 0.005372 0.005432 0.005470 0.005485 0.005478 0.005448 0.005397 0.005326 0.005237 0.005132 0.005012 0.004880 0.004736 0.004583 0.004421 0.004251 0.004075 0.003892 0.003704 0.003510 0.003311 0.003108 0.002902 0.002693 0.002484 0.002276 0.002071 0.001871 0.001678 0.001493 0.001320 0.001158 0.001008 0.000871 0.000748 0.000637 0.000539 0.000454 0.000380 0.000316 0.000262 0.000217 0.000179 0.000147 0.000121 0.000100 0.000082 0.000067 0.000055 0.000045 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000037 0.000046 0.000057 0.000071 0.000087 0.000108 0.000132 0.000162 0.000198 0.000240 0.000291 0.000350 0.000419 0.000498 0.000588 0.000690 0.000803 0.000930 0.001068 0.001219 0.001381 0.001553 0.001733 0.001921 0.002115 0.002312 0.002512 0.002712 0.002912 0.003110 0.003305 0.003496 0.003683 0.003864 0.004039 0.004207 0.004367 0.004517 0.004656 0.004782 0.004894 0.004989 0.005067 0.005125 0.005162 0.005177 0.005171 0.005144 0.005095 0.005028 0.004944 0.004843 0.004729 0.004602 0.004465 0.004319 0.004164 0.004002 0.003834 0.003659 0.003479 0.003294 0.003104 0.002910 0.002712 0.002513 0.002313 0.002115 0.001920 0.001731 0.001549 0.001376 0.001214 0.001062 0.000923 0.000797 0.000683 0.000582 0.000492 0.000414 0.000346 0.000288 0.000239 0.000198 0.000163 0.000135 0.000111 0.000091 0.000075 0.000062 0.000051 0.000041 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000052 0.000065 0.000080 0.000098 0.000120 0.000147 0.000180 0.000218 0.000264 0.000318 0.000380 0.000452 0.000534 0.000627 0.000731 0.000847 0.000974 0.001113 0.001263 0.001423 0.001592 0.001769 0.001951 0.002138 0.002327 0.002517 0.002706 0.002894 0.003078 0.003259 0.003435 0.003606 0.003770 0.003928 0.004077 0.004217 0.004347 0.004465 0.004569 0.004657 0.004729 0.004783 0.004818 0.004833 0.004828 0.004803 0.004759 0.004697 0.004618 0.004525 0.004418 0.004300 0.004171 0.004034 0.003889 0.003737 0.003579 0.003414 0.003244 0.003069 0.002889 0.002705 0.002518 0.002329 0.002140 0.001953 0.001769 0.001592 0.001421 0.001260 0.001109 0.000969 0.000841 0.000725 0.000621 0.000528 0.000447 0.000375 0.000314 0.000262 0.000217 0.000180 0.000148 0.000123 0.000101 0.000083 0.000069 0.000056 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000059 0.000072 0.000089 0.000109 0.000133 0.000162 0.000197 0.000238 0.000287 0.000343 0.000408 0.000482 0.000567 0.000661 0.000766 0.000883 0.001010 0.001148 0.001296 0.001453 0.001618 0.001789 0.001964 0.002142 0.002321 0.002499 0.002675 0.002848 0.003018 0.003183 0.003342 0.003495 0.003640 0.003778 0.003907 0.004026 0.004133 0.004228 0.004308 0.004374 0.004423 0.004454 0.004469 0.004465 0.004443 0.004403 0.004347 0.004276 0.004190 0.004092 0.003984 0.003866 0.003739 0.003605 0.003464 0.003316 0.003162 0.003003 0.002839 0.002670 0.002497 0.002321 0.002144 0.001967 0.001791 0.001620 0.001454 0.001296 0.001147 0.001008 0.000879 0.000762 0.000656 0.000561 0.000477 0.000403 0.000339 0.000284 0.000237 0.000196 0.000163 0.000134 0.000111 0.000091 0.000075 0.000062 0.000051 0.000042 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000043 0.000053 0.000065 0.000080 0.000098 0.000120 0.000146 0.000177 0.000214 0.000258 0.000308 0.000367 0.000433 0.000509 0.000595 0.000690 0.000796 0.000912 0.001038 0.001174 0.001319 0.001471 0.001630 0.001793 0.001959 0.002126 0.002293 0.002458 0.002619 0.002777 0.002930 0.003077 0.003218 0.003351 0.003477 0.003594 0.003701 0.003798 0.003882 0.003954 0.004012 0.004056 0.004084 0.004097 0.004094 0.004075 0.004041 0.003991 0.003927 0.003851 0.003762 0.003664 0.003557 0.003441 0.003318 0.003188 0.003052 0.002909 0.002761 0.002608 0.002451 0.002289 0.002125 0.001960 0.001795 0.001633 0.001474 0.001321 0.001175 0.001038 0.000910 0.000793 0.000686 0.000590 0.000504 0.000429 0.000362 0.000305 0.000255 0.000213 0.000177 0.000147 0.000121 0.000100 0.000083 0.000068 0.000056 0.000046 0.000038 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000058 0.000072 0.000088 0.000107 0.000130 0.000158 0.000191 0.000230 0.000275 0.000327 0.000387 0.000455 0.000532 0.000618 0.000713 0.000818 0.000933 0.001057 0.001190 0.001330 0.001477 0.001628 0.001782 0.001937 0.002091 0.002244 0.002394 0.002540 0.002681 0.002816 0.002944 0.003066 0.003179 0.003284 0.003380 0.003465 0.003540 0.003603 0.003654 0.003693 0.003718 0.003729 0.003727 0.003711 0.003681 0.003638 0.003582 0.003514 0.003436 0.003347 0.003251 0.003146 0.003034 0.002915 0.002790 0.002658 0.002522 0.002380 0.002234 0.002085 0.001933 0.001780 0.001628 0.001478 0.001332 0.001192 0.001059 0.000934 0.000818 0.000711 0.000615 0.000528 0.000451 0.000383 0.000324 0.000273 0.000228 0.000191 0.000159 0.000132 0.000109 0.000090 0.000074 0.000061 0.000050 0.000042 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000042 0.000052 0.000064 0.000078 0.000095 0.000116 0.000140 0.000170 0.000204 0.000244 0.000291 0.000344 0.000405 0.000473 0.000550 0.000636 0.000731 0.000835 0.000947 0.001068 0.001197 0.001331 0.001469 0.001611 0.001753 0.001896 0.002037 0.002175 0.002309 0.002438 0.002561 0.002677 0.002787 0.002889 0.002982 0.003067 0.003142 0.003207 0.003263 0.003307 0.003340 0.003362 0.003373 0.003371 0.003358 0.003332 0.003295 0.003246 0.003187 0.003118 0.003039 0.002953 0.002858 0.002757 0.002649 0.002534 0.002414 0.002288 0.002158 0.002023 0.001886 0.001747 0.001606 0.001467 0.001329 0.001196 0.001068 0.000948 0.000834 0.000730 0.000634 0.000548 0.000470 0.000401 0.000341 0.000288 0.000243 0.000204 0.000170 0.000142 0.000118 0.000097 0.000080 0.000066 0.000055 0.000045 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000057 0.000069 0.000084 0.000102 0.000124 0.000150 0.000180 0.000216 0.000257 0.000304 0.000358 0.000419 0.000487 0.000564 0.000649 0.000743 0.000845 0.000954 0.001070 0.001192 0.001318 0.001448 0.001578 0.001708 0.001837 0.001963 0.002085 0.002202 0.002314 0.002419 0.002517 0.002608 0.002691 0.002766 0.002832 0.002889 0.002936 0.002975 0.003004 0.003023 0.003032 0.003031 0.003020 0.002999 0.002967 0.002925 0.002873 0.002813 0.002744 0.002666 0.002582 0.002490 0.002392 0.002288 0.002178 0.002063 0.001943 0.001820 0.001695 0.001567 0.001439 0.001312 0.001188 0.001067 0.000952 0.000843 0.000741 0.000648 0.000562 0.000485 0.000416 0.000355 0.000302 0.000255 0.000215 0.000180 0.000151 0.000126 0.000105 0.000087 0.000072 0.000059 0.000049 0.000040 0.000033 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000061 0.000074 0.000090 0.000109 0.000132 0.000158 0.000190 0.000226 0.000267 0.000315 0.000369 0.000430 0.000498 0.000574 0.000658 0.000749 0.000847 0.000952 0.001062 0.001176 0.001293 0.001411 0.001530 0.001646 0.001761 0.001871 0.001977 0.002077 0.002172 0.002259 0.002340 0.002413 0.002479 0.002536 0.002586 0.002628 0.002661 0.002686 0.002702 0.002711 0.002710 0.002701 0.002683 0.002656 0.002621 0.002576 0.002523 0.002462 0.002394 0.002318 0.002236 0.002147 0.002052 0.001952 0.001848 0.001739 0.001627 0.001513 0.001397 0.001281 0.001166 0.001054 0.000946 0.000842 0.000745 0.000655 0.000571 0.000496 0.000427 0.000366 0.000313 0.000266 0.000225 0.000189 0.000159 0.000133 0.000111 0.000093 0.000077 0.000064 0.000053 0.000044 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000036 0.000044 0.000054 0.000065 0.000079 0.000096 0.000115 0.000139 0.000166 0.000197 0.000234 0.000276 0.000323 0.000377 0.000437 0.000505 0.000579 0.000661 0.000749 0.000842 0.000941 0.001043 0.001148 0.001255 0.001361 0.001466 0.001568 0.001667 0.001762 0.001852 0.001936 0.002014 0.002086 0.002150 0.002208 0.002258 0.002302 0.002338 0.002367 0.002389 0.002403 0.002411 0.002411 0.002403 0.002388 0.002365 0.002335 0.002297 0.002251 0.002197 0.002137 0.002069 0.001995 0.001915 0.001829 0.001739 0.001644 0.001546 0.001444 0.001341 0.001237 0.001133 0.001030 0.000929 0.000833 0.000741 0.000655 0.000575 0.000501 0.000434 0.000374 0.000321 0.000274 0.000233 0.000197 0.000166 0.000140 0.000117 0.000098 0.000082 0.000068 0.000057 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000069 0.000083 0.000101 0.000121 0.000145 0.000172 0.000204 0.000240 0.000282 0.000329 0.000382 0.000442 0.000507 0.000580 0.000658 0.000741 0.000829 0.000920 0.001013 0.001108 0.001203 0.001296 0.001387 0.001476 0.001560 0.001640 0.001714 0.001783 0.001847 0.001904 0.001954 0.001999 0.002037 0.002069 0.002094 0.002113 0.002126 0.002133 0.002133 0.002127 0.002114 0.002095 0.002069 0.002036 0.001996 0.001950 0.001896 0.001836 0.001769 0.001697 0.001620 0.001539 0.001453 0.001364 0.001274 0.001181 0.001088 0.000995 0.000903 0.000814 0.000729 0.000647 0.000572 0.000501 0.000437 0.000379 0.000326 0.000280 0.000239 0.000203 0.000172 0.000145 0.000122 0.000103 0.000086 0.000072 0.000060 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000041 0.000050 0.000060 0.000073 0.000088 0.000105 0.000126 0.000149 0.000177 0.000209 0.000245 0.000286 0.000332 0.000384 0.000442 0.000505 0.000574 0.000647 0.000725 0.000805 0.000888 0.000972 0.001055 0.001138 0.001219 0.001296 0.001371 0.001441 0.001507 0.001568 0.001624 0.001674 0.001719 0.001758 0.001792 0.001820 0.001843 0.001860 0.001871 0.001877 0.001877 0.001872 0.001862 0.001846 0.001823 0.001795 0.001760 0.001719 0.001672 0.001618 0.001559 0.001494 0.001425 0.001352 0.001276 0.001196 0.001115 0.001033 0.000950 0.000868 0.000787 0.000709 0.000633 0.000562 0.000496 0.000435 0.000379 0.000328 0.000283 0.000243 0.000207 0.000176 0.000150 0.000126 0.000107 0.000090 0.000075 0.000063 0.000053 0.000044 0.000037 0.000031 0.000026 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000043 0.000053 0.000063 0.000076 0.000091 0.000109 0.000129 0.000153 0.000181 0.000212 0.000248 0.000288 0.000333 0.000383 0.000438 0.000498 0.000562 0.000630 0.000700 0.000773 0.000846 0.000920 0.000992 0.001063 0.001131 0.001196 0.001257 0.001315 0.001369 0.001418 0.001463 0.001502 0.001537 0.001567 0.001592 0.001612 0.001627 0.001638 0.001643 0.001644 0.001640 0.001631 0.001617 0.001598 0.001573 0.001543 0.001507 0.001465 0.001417 0.001365 0.001307 0.001245 0.001180 0.001112 0.001042 0.000970 0.000898 0.000825 0.000752 0.000681 0.000613 0.000547 0.000486 0.000428 0.000375 0.000327 0.000283 0.000244 0.000210 0.000179 0.000152 0.000129 0.000109 0.000092 0.000078 0.000065 0.000055 0.000046 0.000039 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000038 0.000046 0.000055 0.000066 0.000079 0.000094 0.000112 0.000132 0.000156 0.000183 0.000213 0.000248 0.000287 0.000330 0.000378 0.000429 0.000485 0.000543 0.000605 0.000668 0.000732 0.000796 0.000859 0.000920 0.000979 0.001036 0.001089 0.001140 0.001187 0.001230 0.001270 0.001305 0.001336 0.001363 0.001385 0.001403 0.001417 0.001426 0.001431 0.001431 0.001428 0.001420 0.001408 0.001392 0.001371 0.001344 0.001312 0.001275 0.001233 0.001186 0.001135 0.001081 0.001023 0.000963 0.000901 0.000838 0.000775 0.000711 0.000648 0.000586 0.000527 0.000470 0.000417 0.000367 0.000322 0.000280 0.000243 0.000209 0.000180 0.000154 0.000131 0.000111 0.000094 0.000080 0.000067 0.000057 0.000048 0.000040 0.000034 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000057 0.000068 0.000081 0.000096 0.000113 0.000134 0.000157 0.000183 0.000213 0.000246 0.000283 0.000323 0.000367 0.000415 0.000466 0.000518 0.000573 0.000628 0.000683 0.000738 0.000791 0.000842 0.000891 0.000937 0.000981 0.001022 0.001060 0.001095 0.001126 0.001154 0.001178 0.001198 0.001214 0.001226 0.001235 0.001239 0.001240 0.001237 0.001230 0.001220 0.001206 0.001187 0.001164 0.001136 0.001103 0.001066 0.001025 0.000980 0.000932 0.000881 0.000828 0.000774 0.000719 0.000664 0.000609 0.000555 0.000501 0.000450 0.000401 0.000356 0.000313 0.000274 0.000239 0.000207 0.000179 0.000154 0.000132 0.000112 0.000095 0.000081 0.000069 0.000058 0.000049 0.000041 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000041 0.000049 0.000058 0.000069 0.000082 0.000097 0.000114 0.000134 0.000156 0.000181 0.000209 0.000240 0.000275 0.000312 0.000353 0.000396 0.000441 0.000488 0.000535 0.000582 0.000629 0.000675 0.000718 0.000761 0.000801 0.000839 0.000875 0.000908 0.000939 0.000966 0.000991 0.001012 0.001030 0.001045 0.001056 0.001063 0.001067 0.001068 0.001065 0.001060 0.001051 0.001038 0.001022 0.001001 0.000977 0.000948 0.000915 0.000879 0.000840 0.000797 0.000753 0.000708 0.000661 0.000613 0.000566 0.000518 0.000472 0.000426 0.000382 0.000341 0.000302 0.000266 0.000233 0.000203 0.000176 0.000152 0.000131 0.000112 0.000096 0.000081 0.000069 0.000059 0.000050 0.000042 0.000036 0.000030 0.000026 0.000022 0.000018 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000029 0.000035 0.000042 0.000050 0.000059 0.000070 0.000082 0.000097 0.000113 0.000132 0.000153 0.000177 0.000203 0.000232 0.000264 0.000298 0.000334 0.000373 0.000412 0.000453 0.000493 0.000533 0.000571 0.000609 0.000645 0.000680 0.000713 0.000744 0.000773 0.000800 0.000824 0.000846 0.000865 0.000881 0.000894 0.000904 0.000910 0.000914 0.000915 0.000913 0.000907 0.000900 0.000888 0.000874 0.000856 0.000835 0.000809 0.000781 0.000749 0.000715 0.000678 0.000640 0.000601 0.000560 0.000520 0.000479 0.000438 0.000398 0.000360 0.000323 0.000287 0.000254 0.000224 0.000196 0.000171 0.000148 0.000128 0.000110 0.000095 0.000081 0.000069 0.000059 0.000050 0.000042 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000036 0.000042 0.000050 0.000059 0.000070 0.000082 0.000096 0.000111 0.000129 0.000149 0.000171 0.000195 0.000221 0.000250 0.000281 0.000313 0.000346 0.000380 0.000414 0.000448 0.000481 0.000513 0.000543 0.000573 0.000601 0.000628 0.000654 0.000677 0.000699 0.000718 0.000735 0.000749 0.000760 0.000769 0.000775 0.000778 0.000779 0.000777 0.000773 0.000766 0.000756 0.000743 0.000727 0.000708 0.000686 0.000662 0.000634 0.000605 0.000573 0.000540 0.000506 0.000472 0.000437 0.000403 0.000368 0.000335 0.000302 0.000271 0.000241 0.000213 0.000188 0.000164 0.000143 0.000124 0.000108 0.000093 0.000080 0.000068 0.000058 0.000050 0.000042 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000042 0.000049 0.000058 0.000068 0.000080 0.000093 0.000108 0.000124 0.000143 0.000163 0.000185 0.000209 0.000234 0.000261 0.000289 0.000317 0.000346 0.000374 0.000402 0.000428 0.000455 0.000480 0.000504 0.000527 0.000549 0.000570 0.000589 0.000606 0.000621 0.000633 0.000643 0.000651 0.000656 0.000659 0.000659 0.000657 0.000654 0.000647 0.000639 0.000628 0.000614 0.000598 0.000578 0.000557 0.000533 0.000508 0.000481 0.000453 0.000425 0.000395 0.000366 0.000337 0.000308 0.000279 0.000252 0.000226 0.000201 0.000178 0.000157 0.000137 0.000120 0.000104 0.000090 0.000078 0.000067 0.000057 0.000049 0.000042 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000041 0.000048 0.000057 0.000066 0.000077 0.000090 0.000103 0.000119 0.000135 0.000153 0.000173 0.000194 0.000217 0.000240 0.000263 0.000287 0.000310 0.000333 0.000356 0.000378 0.000399 0.000420 0.000440 0.000459 0.000477 0.000493 0.000508 0.000521 0.000532 0.000540 0.000547 0.000551 0.000554 0.000554 0.000553 0.000549 0.000544 0.000537 0.000527 0.000515 0.000501 0.000484 0.000466 0.000446 0.000424 0.000401 0.000378 0.000354 0.000329 0.000304 0.000280 0.000256 0.000232 0.000209 0.000187 0.000167 0.000148 0.000130 0.000114 0.000099 0.000086 0.000075 0.000065 0.000056 0.000048 0.000041 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000047 0.000055 0.000064 0.000074 0.000085 0.000098 0.000112 0.000127 0.000143 0.000160 0.000179 0.000198 0.000217 0.000236 0.000256 0.000275 0.000294 0.000312 0.000330 0.000348 0.000365 0.000381 0.000396 0.000410 0.000423 0.000434 0.000444 0.000451 0.000457 0.000461 0.000463 0.000463 0.000462 0.000459 0.000454 0.000447 0.000439 0.000429 0.000417 0.000403 0.000387 0.000370 0.000352 0.000333 0.000313 0.000293 0.000272 0.000252 0.000231 0.000211 0.000192 0.000173 0.000155 0.000138 0.000122 0.000108 0.000094 0.000082 0.000072 0.000062 0.000054 0.000046 0.000040 0.000034 0.000029 0.000025 0.000022 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000015 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000045 0.000053 0.000061 0.000070 0.000081 0.000092 0.000104 0.000118 0.000132 0.000147 0.000162 0.000178 0.000194 0.000209 0.000225 0.000241 0.000256 0.000271 0.000286 0.000300 0.000314 0.000327 0.000339 0.000350 0.000360 0.000368 0.000374 0.000379 0.000382 0.000384 0.000384 0.000382 0.000380 0.000376 0.000370 0.000363 0.000355 0.000344 0.000333 0.000319 0.000305 0.000290 0.000274 0.000258 0.000241 0.000224 0.000207 0.000190 0.000174 0.000158 0.000142 0.000127 0.000114 0.000101 0.000089 0.000078 0.000068 0.000059 0.000051 0.000044 0.000038 0.000033 0.000028 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000027 0.000031 0.000037 0.000043 0.000050 0.000058 0.000066 0.000075 0.000085 0.000096 0.000108 0.000120 0.000132 0.000145 0.000158 0.000170 0.000183 0.000196 0.000209 0.000221 0.000234 0.000246 0.000257 0.000269 0.000279 0.000288 0.000296 0.000303 0.000308 0.000312 0.000314 0.000316 0.000316 0.000315 0.000312 0.000309 0.000304 0.000298 0.000291 0.000282 0.000273 0.000262 0.000250 0.000238 0.000225 0.000211 0.000197 0.000183 0.000169 0.000156 0.000142 0.000129 0.000116 0.000104 0.000093 0.000082 0.000073 0.000064 0.000056 0.000049 0.000042 0.000037 0.000032 0.000027 0.000024 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000030 0.000035 0.000041 0.000047 0.000054 0.000061 0.000070 0.000078 0.000088 0.000097 0.000107 0.000117 0.000128 0.000138 0.000148 0.000159 0.000169 0.000180 0.000190 0.000200 0.000210 0.000219 0.000227 0.000235 0.000242 0.000247 0.000252 0.000255 0.000257 0.000258 0.000258 0.000257 0.000255 0.000252 0.000248 0.000243 0.000237 0.000230 0.000222 0.000213 0.000203 0.000193 0.000183 0.000172 0.000160 0.000149 0.000138 0.000127 0.000116 0.000105 0.000095 0.000085 0.000076 0.000067 0.000059 0.000052 0.000046 0.000040 0.000035 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000033 0.000038 0.000044 0.000050 0.000056 0.000063 0.000071 0.000078 0.000086 0.000094 0.000103 0.000111 0.000119 0.000128 0.000136 0.000145 0.000153 0.000162 0.000170 0.000177 0.000184 0.000190 0.000196 0.000200 0.000204 0.000207 0.000208 0.000209 0.000209 0.000208 0.000206 0.000204 0.000200 0.000196 0.000191 0.000186 0.000179 0.000172 0.000164 0.000156 0.000148 0.000139 0.000130 0.000120 0.000111 0.000102 0.000094 0.000085 0.000077 0.000069 0.000062 0.000055 0.000048 0.000043 0.000037 0.000033 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000008 0.000009 0.000010 0.000012 0.000014 0.000017 0.000019 0.000023 0.000026 0.000030 0.000035 0.000040 0.000045 0.000051 0.000057 0.000063 0.000069 0.000075 0.000082 0.000088 0.000095 0.000102 0.000109 0.000116 0.000123 0.000130 0.000136 0.000142 0.000148 0.000153 0.000158 0.000161 0.000164 0.000166 0.000167 0.000168 0.000168 0.000167 0.000165 0.000163 0.000161 0.000157 0.000153 0.000149 0.000144 0.000138 0.000132 0.000125 0.000118 0.000111 0.000104 0.000097 0.000089 0.000082 0.000075 0.000068 0.000062 0.000056 0.000050 0.000044 0.000039 0.000035 0.000030 0.000027 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000028 0.000032 0.000036 0.000041 0.000045 0.000050 0.000055 0.000060 0.000065 0.000070 0.000076 0.000081 0.000087 0.000092 0.000098 0.000103 0.000109 0.000114 0.000118 0.000122 0.000126 0.000128 0.000131 0.000132 0.000133 0.000134 0.000134 0.000133 0.000132 0.000130 0.000128 0.000125 0.000122 0.000119 0.000114 0.000110 0.000105 0.000100 0.000094 0.000089 0.000083 0.000077 0.000071 0.000066 0.000060 0.000055 0.000050 0.000045 0.000040 0.000036 0.000032 0.000028 0.000025 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000017 0.000019 0.000022 0.000025 0.000029 0.000032 0.000036 0.000040 0.000043 0.000047 0.000051 0.000055 0.000060 0.000064 0.000068 0.000073 0.000077 0.000082 0.000086 0.000090 0.000093 0.000097 0.000099 0.000102 0.000103 0.000105 0.000105 0.000106 0.000106 0.000105 0.000104 0.000103 0.000101 0.000099 0.000097 0.000094 0.000090 0.000087 0.000083 0.000079 0.000074 0.000070 0.000065 0.000061 0.000056 0.000052 0.000048 0.000043 0.000039 0.000036 0.000032 0.000029 0.000025 0.000023 0.000020 0.000018 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000028 0.000031 0.000034 0.000037 0.000040 0.000043 0.000047 0.000050 0.000054 0.000057 0.000061 0.000064 0.000067 0.000071 0.000073 0.000076 0.000078 0.000080 0.000081 0.000082 0.000083 0.000083 0.000083 0.000083 0.000082 0.000081 0.000080 0.000078 0.000076 0.000074 0.000071 0.000068 0.000065 0.000062 0.000058 0.000055 0.000051 0.000048 0.000044 0.000041 0.000038 0.000034 0.000031 0.000028 0.000026 0.000023 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000020 0.000022 0.000024 0.000027 0.000029 0.000031 0.000034 0.000036 0.000039 0.000042 0.000044 0.000047 0.000050 0.000053 0.000055 0.000057 0.000059 0.000061 0.000062 0.000063 0.000064 0.000065 0.000065 0.000065 0.000065 0.000064 0.000064 0.000063 0.000061 0.000060 0.000058 0.000055 0.000053 0.000051 0.000048 0.000046 0.000043 0.000040 0.000037 0.000035 0.000032 0.000030 0.000027 0.000025 0.000022 0.000020 0.000018 0.000016 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000024 0.000026 0.000028 0.000030 0.000032 0.000034 0.000037 0.000039 0.000041 0.000043 0.000044 0.000046 0.000047 0.000048 0.000049 0.000050 0.000050 0.000050 0.000051 0.000050 0.000050 0.000050 0.000049 0.000048 0.000046 0.000045 0.000043 0.000041 0.000039 0.000037 0.000035 0.000033 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000017 0.000019 0.000020 0.000022 0.000023 0.000025 0.000026 0.000028 0.000030 0.000031 0.000033 0.000034 0.000035 0.000036 0.000037 0.000038 0.000038 0.000039 0.000039 0.000039 0.000039 0.000039 0.000038 0.000038 0.000037 0.000036 0.000035 0.000033 0.000032 0.000030 0.000029 0.000027 0.000026 0.000024 0.000023 0.000021 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000023 0.000024 0.000025 0.000026 0.000027 0.000028 0.000029 0.000029 0.000029 0.000030 0.000030 0.000030 0.000030 0.000030 0.000030 0.000029 0.000028 0.000028 0.000027 0.000026 0.000024 0.000023 0.000022 0.000021 0.000020 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000022 0.000023 0.000023 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000022 0.000021 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000017 0.000017 0.000017 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode20_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 0.000000 0.000002 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000012 -0.000009 -0.000007 -0.000004 -0.000001 0.000002 0.000004 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000018 0.000019 0.000019 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000029 -0.000030 -0.000030 -0.000031 -0.000031 -0.000031 -0.000031 -0.000030 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000025 -0.000023 -0.000021 -0.000017 -0.000014 -0.000010 -0.000006 -0.000002 0.000002 0.000005 0.000009 0.000012 0.000015 0.000018 0.000021 0.000024 0.000026 0.000027 0.000028 0.000028 0.000028 0.000027 0.000026 0.000024 0.000023 0.000021 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000031 -0.000034 -0.000037 -0.000039 -0.000041 -0.000043 -0.000044 -0.000045 -0.000046 -0.000046 -0.000046 -0.000046 -0.000045 -0.000045 -0.000043 -0.000042 -0.000040 -0.000037 -0.000033 -0.000029 -0.000025 -0.000020 -0.000015 -0.000009 -0.000004 0.000002 0.000007 0.000012 0.000017 0.000022 0.000026 0.000030 0.000034 0.000037 0.000040 0.000041 0.000041 0.000041 0.000040 0.000038 0.000036 0.000034 0.000031 0.000029 0.000026 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000041 -0.000045 -0.000049 -0.000053 -0.000057 -0.000060 -0.000063 -0.000065 -0.000066 -0.000067 -0.000068 -0.000068 -0.000067 -0.000067 -0.000065 -0.000063 -0.000060 -0.000057 -0.000052 -0.000047 -0.000041 -0.000035 -0.000028 -0.000020 -0.000013 -0.000005 0.000002 0.000010 0.000017 0.000025 0.000031 0.000038 0.000044 0.000050 0.000054 0.000058 0.000059 0.000060 0.000059 0.000058 0.000055 0.000052 0.000049 0.000045 0.000042 0.000038 0.000034 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000022 -0.000026 -0.000031 -0.000036 -0.000041 -0.000046 -0.000052 -0.000058 -0.000064 -0.000070 -0.000076 -0.000081 -0.000086 -0.000090 -0.000093 -0.000096 -0.000097 -0.000098 -0.000098 -0.000098 -0.000096 -0.000094 -0.000090 -0.000086 -0.000080 -0.000073 -0.000065 -0.000057 -0.000047 -0.000037 -0.000027 -0.000016 -0.000006 0.000005 0.000016 0.000026 0.000037 0.000047 0.000056 0.000065 0.000073 0.000079 0.000083 0.000086 0.000087 0.000086 0.000083 0.000080 0.000075 0.000070 0.000065 0.000060 0.000054 0.000048 0.000043 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000050 -0.000057 -0.000065 -0.000073 -0.000082 -0.000091 -0.000099 -0.000107 -0.000115 -0.000122 -0.000128 -0.000133 -0.000137 -0.000139 -0.000141 -0.000141 -0.000139 -0.000137 -0.000132 -0.000126 -0.000119 -0.000110 -0.000100 -0.000089 -0.000076 -0.000063 -0.000049 -0.000034 -0.000020 -0.000005 0.000011 0.000026 0.000040 0.000055 0.000069 0.000083 0.000095 0.000105 0.000114 0.000120 0.000123 0.000124 0.000122 0.000119 0.000113 0.000107 0.000100 0.000092 0.000084 0.000076 0.000068 0.000060 0.000052 0.000045 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000050 -0.000059 -0.000069 -0.000079 -0.000090 -0.000102 -0.000115 -0.000127 -0.000139 -0.000150 -0.000161 -0.000171 -0.000180 -0.000187 -0.000193 -0.000197 -0.000199 -0.000198 -0.000196 -0.000191 -0.000184 -0.000175 -0.000164 -0.000150 -0.000135 -0.000119 -0.000101 -0.000082 -0.000063 -0.000042 -0.000021 -0.000000 0.000021 0.000041 0.000062 0.000082 0.000102 0.000120 0.000137 0.000151 0.000163 0.000171 0.000175 0.000176 0.000173 0.000168 0.000160 0.000150 0.000140 0.000129 0.000117 0.000105 0.000094 0.000083 0.000072 0.000062 0.000053 0.000045 0.000038 0.000032 0.000027 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000068 -0.000080 -0.000094 -0.000109 -0.000124 -0.000141 -0.000158 -0.000175 -0.000192 -0.000208 -0.000224 -0.000238 -0.000250 -0.000261 -0.000269 -0.000274 -0.000276 -0.000275 -0.000271 -0.000263 -0.000252 -0.000238 -0.000222 -0.000203 -0.000181 -0.000158 -0.000132 -0.000106 -0.000078 -0.000050 -0.000021 0.000008 0.000037 0.000066 0.000095 0.000122 0.000149 0.000174 0.000196 0.000215 0.000230 0.000240 0.000246 0.000246 0.000242 0.000234 0.000223 0.000209 0.000194 0.000178 0.000162 0.000145 0.000129 0.000114 0.000100 0.000086 0.000074 0.000063 0.000053 0.000044 0.000037 0.000031 0.000026 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000051 -0.000063 -0.000076 -0.000091 -0.000108 -0.000127 -0.000148 -0.000170 -0.000192 -0.000216 -0.000240 -0.000263 -0.000286 -0.000307 -0.000327 -0.000344 -0.000359 -0.000369 -0.000376 -0.000379 -0.000377 -0.000370 -0.000358 -0.000342 -0.000322 -0.000298 -0.000270 -0.000240 -0.000207 -0.000172 -0.000134 -0.000096 -0.000057 -0.000017 0.000024 0.000064 0.000103 0.000141 0.000179 0.000214 0.000247 0.000276 0.000301 0.000320 0.000333 0.000340 0.000340 0.000334 0.000322 0.000307 0.000287 0.000266 0.000244 0.000221 0.000198 0.000176 0.000155 0.000136 0.000118 0.000101 0.000086 0.000072 0.000061 0.000051 0.000042 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000045 -0.000055 -0.000069 -0.000084 -0.000102 -0.000123 -0.000146 -0.000171 -0.000199 -0.000229 -0.000260 -0.000292 -0.000325 -0.000357 -0.000388 -0.000418 -0.000444 -0.000468 -0.000488 -0.000502 -0.000511 -0.000514 -0.000510 -0.000499 -0.000482 -0.000459 -0.000430 -0.000396 -0.000357 -0.000315 -0.000269 -0.000220 -0.000169 -0.000116 -0.000061 -0.000006 0.000048 0.000103 0.000156 0.000207 0.000257 0.000303 0.000346 0.000384 0.000416 0.000441 0.000457 0.000465 0.000464 0.000455 0.000439 0.000417 0.000391 0.000362 0.000331 0.000300 0.000269 0.000239 0.000210 0.000183 0.000159 0.000136 0.000116 0.000098 0.000082 0.000068 0.000056 0.000046 0.000038 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000059 -0.000074 -0.000091 -0.000112 -0.000136 -0.000163 -0.000194 -0.000228 -0.000265 -0.000305 -0.000347 -0.000391 -0.000435 -0.000479 -0.000521 -0.000561 -0.000598 -0.000630 -0.000656 -0.000675 -0.000686 -0.000689 -0.000683 -0.000667 -0.000642 -0.000610 -0.000570 -0.000523 -0.000470 -0.000411 -0.000348 -0.000281 -0.000211 -0.000138 -0.000064 0.000011 0.000086 0.000159 0.000230 0.000298 0.000363 0.000424 0.000479 0.000528 0.000568 0.000599 0.000620 0.000629 0.000627 0.000614 0.000592 0.000563 0.000527 0.000487 0.000446 0.000403 0.000361 0.000320 0.000281 0.000245 0.000212 0.000182 0.000155 0.000131 0.000109 0.000091 0.000075 0.000061 0.000050 0.000041 0.000033 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000062 -0.000078 -0.000097 -0.000120 -0.000147 -0.000179 -0.000215 -0.000255 -0.000300 -0.000350 -0.000403 -0.000460 -0.000518 -0.000578 -0.000636 -0.000693 -0.000747 -0.000796 -0.000839 -0.000873 -0.000898 -0.000913 -0.000915 -0.000905 -0.000884 -0.000850 -0.000805 -0.000750 -0.000687 -0.000614 -0.000535 -0.000449 -0.000358 -0.000262 -0.000163 -0.000062 0.000039 0.000139 0.000237 0.000331 0.000421 0.000506 0.000584 0.000655 0.000717 0.000768 0.000806 0.000831 0.000841 0.000837 0.000820 0.000790 0.000750 0.000703 0.000650 0.000594 0.000537 0.000480 0.000426 0.000374 0.000326 0.000281 0.000241 0.000205 0.000173 0.000144 0.000120 0.000098 0.000080 0.000065 0.000053 0.000043 0.000034 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000039 -0.000050 -0.000064 -0.000081 -0.000102 -0.000127 -0.000157 -0.000192 -0.000233 -0.000280 -0.000333 -0.000393 -0.000458 -0.000528 -0.000603 -0.000680 -0.000759 -0.000837 -0.000913 -0.000984 -0.001049 -0.001105 -0.001151 -0.001184 -0.001202 -0.001205 -0.001191 -0.001161 -0.001116 -0.001056 -0.000983 -0.000897 -0.000800 -0.000693 -0.000577 -0.000454 -0.000325 -0.000191 -0.000056 0.000079 0.000213 0.000343 0.000467 0.000585 0.000695 0.000796 0.000886 0.000963 0.001026 0.001073 0.001103 0.001114 0.001108 0.001084 0.001044 0.000991 0.000928 0.000858 0.000784 0.000709 0.000634 0.000561 0.000493 0.000429 0.000370 0.000317 0.000269 0.000226 0.000188 0.000156 0.000128 0.000105 0.000085 0.000068 0.000055 0.000044 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000051 -0.000065 -0.000083 -0.000106 -0.000133 -0.000165 -0.000204 -0.000249 -0.000302 -0.000363 -0.000432 -0.000509 -0.000594 -0.000685 -0.000783 -0.000884 -0.000987 -0.001089 -0.001189 -0.001282 -0.001368 -0.001442 -0.001501 -0.001544 -0.001568 -0.001572 -0.001554 -0.001515 -0.001456 -0.001377 -0.001280 -0.001167 -0.001038 -0.000895 -0.000740 -0.000576 -0.000403 -0.000225 -0.000045 0.000135 0.000312 0.000483 0.000646 0.000799 0.000941 0.001070 0.001184 0.001281 0.001359 0.001416 0.001451 0.001462 0.001451 0.001418 0.001365 0.001296 0.001214 0.001123 0.001026 0.000927 0.000828 0.000733 0.000643 0.000559 0.000482 0.000412 0.000349 0.000293 0.000244 0.000202 0.000165 0.000135 0.000109 0.000088 0.000071 0.000056 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000051 -0.000066 -0.000084 -0.000107 -0.000136 -0.000170 -0.000212 -0.000261 -0.000319 -0.000387 -0.000465 -0.000553 -0.000653 -0.000762 -0.000880 -0.001006 -0.001136 -0.001270 -0.001403 -0.001532 -0.001654 -0.001765 -0.001861 -0.001939 -0.001996 -0.002028 -0.002033 -0.002012 -0.001963 -0.001887 -0.001785 -0.001659 -0.001510 -0.001341 -0.001153 -0.000948 -0.000730 -0.000502 -0.000267 -0.000029 0.000208 0.000441 0.000665 0.000878 0.001076 0.001259 0.001423 0.001566 0.001687 0.001782 0.001850 0.001890 0.001901 0.001883 0.001838 0.001769 0.001678 0.001572 0.001454 0.001328 0.001200 0.001073 0.000949 0.000832 0.000722 0.000622 0.000530 0.000448 0.000376 0.000313 0.000258 0.000211 0.000172 0.000139 0.000112 0.000090 0.000071 0.000057 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000051 -0.000065 -0.000084 -0.000107 -0.000136 -0.000172 -0.000216 -0.000269 -0.000331 -0.000405 -0.000491 -0.000590 -0.000702 -0.000829 -0.000968 -0.001118 -0.001278 -0.001446 -0.001616 -0.001786 -0.001952 -0.002109 -0.002253 -0.002377 -0.002479 -0.002554 -0.002597 -0.002607 -0.002582 -0.002522 -0.002427 -0.002297 -0.002136 -0.001944 -0.001724 -0.001479 -0.001211 -0.000926 -0.000627 -0.000318 -0.000006 0.000304 0.000607 0.000899 0.001174 0.001430 0.001664 0.001871 0.002051 0.002199 0.002314 0.002395 0.002439 0.002447 0.002420 0.002359 0.002268 0.002151 0.002014 0.001862 0.001702 0.001537 0.001374 0.001215 0.001065 0.000924 0.000794 0.000677 0.000571 0.000478 0.000397 0.000327 0.000267 0.000217 0.000175 0.000141 0.000113 0.000090 0.000071 0.000056 0.000044 0.000035 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000064 -0.000082 -0.000105 -0.000135 -0.000171 -0.000216 -0.000271 -0.000337 -0.000416 -0.000508 -0.000616 -0.000741 -0.000882 -0.001041 -0.001216 -0.001406 -0.001608 -0.001819 -0.002034 -0.002250 -0.002461 -0.002661 -0.002844 -0.003005 -0.003137 -0.003235 -0.003295 -0.003312 -0.003286 -0.003214 -0.003097 -0.002935 -0.002731 -0.002487 -0.002204 -0.001888 -0.001542 -0.001172 -0.000783 -0.000382 0.000023 0.000425 0.000818 0.001195 0.001549 0.001877 0.002173 0.002434 0.002657 0.002839 0.002977 0.003070 0.003118 0.003121 0.003079 0.002997 0.002878 0.002728 0.002553 0.002360 0.002156 0.001948 0.001741 0.001540 0.001348 0.001169 0.001004 0.000855 0.000721 0.000602 0.000499 0.000411 0.000335 0.000272 0.000219 0.000176 0.000140 0.000112 0.000088 0.000070 0.000055 0.000043 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000061 -0.000079 -0.000102 -0.000131 -0.000167 -0.000212 -0.000268 -0.000336 -0.000418 -0.000516 -0.000631 -0.000766 -0.000921 -0.001097 -0.001294 -0.001512 -0.001748 -0.002000 -0.002263 -0.002533 -0.002803 -0.003068 -0.003321 -0.003553 -0.003758 -0.003928 -0.004057 -0.004138 -0.004168 -0.004142 -0.004059 -0.003918 -0.003719 -0.003465 -0.003157 -0.002800 -0.002396 -0.001954 -0.001478 -0.000978 -0.000462 0.000059 0.000577 0.001082 0.001564 0.002017 0.002433 0.002806 0.003131 0.003406 0.003626 0.003790 0.003897 0.003946 0.003939 0.003878 0.003768 0.003613 0.003422 0.003200 0.002957 0.002702 0.002440 0.002181 0.001929 0.001688 0.001463 0.001256 0.001068 0.000899 0.000751 0.000622 0.000511 0.000417 0.000337 0.000272 0.000217 0.000173 0.000137 0.000109 0.000086 0.000067 0.000053 0.000042 0.000032 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000075 -0.000097 -0.000125 -0.000161 -0.000205 -0.000261 -0.000329 -0.000413 -0.000513 -0.000634 -0.000776 -0.000941 -0.001132 -0.001349 -0.001592 -0.001860 -0.002150 -0.002460 -0.002785 -0.003118 -0.003453 -0.003783 -0.004098 -0.004389 -0.004649 -0.004866 -0.005034 -0.005144 -0.005191 -0.005169 -0.005076 -0.004910 -0.004671 -0.004358 -0.003976 -0.003528 -0.003020 -0.002459 -0.001854 -0.001217 -0.000560 0.000105 0.000765 0.001408 0.002020 0.002593 0.003115 0.003581 0.003983 0.004318 0.004583 0.004775 0.004894 0.004942 0.004920 0.004833 0.004687 0.004488 0.004245 0.003967 0.003664 0.003346 0.003022 0.002700 0.002387 0.002089 0.001810 0.001553 0.001319 0.001111 0.000927 0.000766 0.000629 0.000512 0.000414 0.000333 0.000266 0.000211 0.000167 0.000132 0.000104 0.000082 0.000064 0.000050 0.000039 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000055 -0.000071 -0.000091 -0.000118 -0.000152 -0.000195 -0.000249 -0.000317 -0.000400 -0.000501 -0.000624 -0.000770 -0.000943 -0.001145 -0.001377 -0.001641 -0.001936 -0.002262 -0.002616 -0.002993 -0.003389 -0.003796 -0.004207 -0.004612 -0.005001 -0.005363 -0.005687 -0.005963 -0.006180 -0.006327 -0.006398 -0.006386 -0.006285 -0.006093 -0.005808 -0.005430 -0.004961 -0.004407 -0.003773 -0.003071 -0.002311 -0.001508 -0.000678 0.000162 0.000995 0.001805 0.002575 0.003291 0.003942 0.004517 0.005009 0.005414 0.005727 0.005949 0.006080 0.006122 0.006079 0.005958 0.005766 0.005512 0.005207 0.004861 0.004487 0.004096 0.003698 0.003304 0.002921 0.002556 0.002213 0.001898 0.001612 0.001356 0.001131 0.000935 0.000766 0.000623 0.000504 0.000404 0.000322 0.000256 0.000202 0.000159 0.000125 0.000098 0.000076 0.000060 0.000047 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000039 -0.000050 -0.000065 -0.000085 -0.000110 -0.000142 -0.000183 -0.000235 -0.000300 -0.000381 -0.000481 -0.000603 -0.000750 -0.000926 -0.001135 -0.001377 -0.001657 -0.001974 -0.002329 -0.002721 -0.003147 -0.003601 -0.004078 -0.004570 -0.005067 -0.005559 -0.006034 -0.006479 -0.006881 -0.007226 -0.007503 -0.007698 -0.007801 -0.007805 -0.007700 -0.007482 -0.007147 -0.006696 -0.006128 -0.005451 -0.004671 -0.003801 -0.002856 -0.001855 -0.000819 0.000231 0.001272 0.002282 0.003239 0.004126 0.004927 0.005630 0.006226 0.006709 0.007077 0.007329 0.007469 0.007499 0.007428 0.007263 0.007014 0.006694 0.006314 0.005889 0.005432 0.004956 0.004473 0.003995 0.003531 0.003089 0.002675 0.002293 0.001947 0.001637 0.001364 0.001127 0.000924 0.000751 0.000606 0.000485 0.000387 0.000306 0.000241 0.000189 0.000148 0.000116 0.000090 0.000071 0.000055 0.000043 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000036 -0.000046 -0.000060 -0.000078 -0.000101 -0.000131 -0.000170 -0.000218 -0.000280 -0.000358 -0.000454 -0.000573 -0.000718 -0.000893 -0.001103 -0.001351 -0.001639 -0.001972 -0.002349 -0.002771 -0.003237 -0.003743 -0.004284 -0.004852 -0.005439 -0.006034 -0.006625 -0.007198 -0.007738 -0.008230 -0.008658 -0.009007 -0.009261 -0.009407 -0.009433 -0.009329 -0.009087 -0.008700 -0.008168 -0.007489 -0.006671 -0.005722 -0.004657 -0.003496 -0.002262 -0.000982 0.000315 0.001600 0.002844 0.004022 0.005108 0.006083 0.006933 0.007646 0.008216 0.008642 0.008925 0.009069 0.009082 0.008972 0.008752 0.008435 0.008035 0.007568 0.007051 0.006497 0.005924 0.005345 0.004772 0.004217 0.003689 0.003194 0.002738 0.002324 0.001954 0.001628 0.001345 0.001101 0.000895 0.000721 0.000577 0.000459 0.000363 0.000285 0.000223 0.000175 0.000136 0.000106 0.000083 0.000064 0.000050 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000042 -0.000054 -0.000070 -0.000091 -0.000119 -0.000155 -0.000200 -0.000258 -0.000331 -0.000422 -0.000536 -0.000675 -0.000846 -0.001052 -0.001299 -0.001590 -0.001930 -0.002320 -0.002763 -0.003259 -0.003806 -0.004401 -0.005037 -0.005706 -0.006399 -0.007103 -0.007804 -0.008487 -0.009136 -0.009731 -0.010254 -0.010688 -0.011013 -0.011213 -0.011271 -0.011173 -0.010909 -0.010469 -0.009849 -0.009048 -0.008071 -0.006930 -0.005642 -0.004233 -0.002731 -0.001170 0.000414 0.001981 0.003497 0.004927 0.006241 0.007415 0.008429 0.009273 0.009939 0.010426 0.010737 0.010881 0.010868 0.010710 0.010423 0.010024 0.009532 0.008965 0.008341 0.007680 0.006998 0.006311 0.005633 0.004977 0.004353 0.003769 0.003231 0.002743 0.002306 0.001921 0.001586 0.001299 0.001054 0.000849 0.000679 0.000539 0.000426 0.000334 0.000261 0.000204 0.000159 0.000123 0.000096 0.000074 0.000058 0.000045 0.000035 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000048 -0.000063 -0.000082 -0.000107 -0.000139 -0.000181 -0.000234 -0.000302 -0.000387 -0.000494 -0.000626 -0.000789 -0.000987 -0.001227 -0.001514 -0.001852 -0.002245 -0.002699 -0.003213 -0.003788 -0.004423 -0.005114 -0.005853 -0.006632 -0.007439 -0.008262 -0.009084 -0.009889 -0.010657 -0.011369 -0.012001 -0.012533 -0.012942 -0.013206 -0.013306 -0.013223 -0.012940 -0.012446 -0.011732 -0.010797 -0.009645 -0.008290 -0.006753 -0.005064 -0.003258 -0.001378 0.000529 0.002416 0.004239 0.005954 0.007524 0.008919 0.010116 0.011102 0.011870 0.012420 0.012759 0.012896 0.012847 0.012630 0.012264 0.011770 0.011172 0.010491 0.009750 0.008968 0.008166 0.007360 0.006568 0.005802 0.005075 0.004394 0.003768 0.003199 0.002690 0.002241 0.001851 0.001515 0.001229 0.000990 0.000791 0.000628 0.000495 0.000388 0.000303 0.000236 0.000183 0.000142 0.000110 0.000085 0.000066 0.000051 0.000040 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000055 -0.000072 -0.000094 -0.000123 -0.000161 -0.000209 -0.000271 -0.000349 -0.000448 -0.000571 -0.000724 -0.000911 -0.001139 -0.001415 -0.001744 -0.002131 -0.002583 -0.003102 -0.003691 -0.004351 -0.005079 -0.005871 -0.006719 -0.007614 -0.008544 -0.009493 -0.010445 -0.011382 -0.012281 -0.013120 -0.013874 -0.014517 -0.015022 -0.015363 -0.015514 -0.015452 -0.015155 -0.014606 -0.013795 -0.012717 -0.011376 -0.009788 -0.007976 -0.005978 -0.003837 -0.001606 0.000660 0.002901 0.005063 0.007092 0.008943 0.010580 0.011976 0.013115 0.013991 0.014604 0.014965 0.015089 0.014996 0.014708 0.014250 0.013650 0.012933 0.012127 0.011255 0.010343 0.009411 0.008479 0.007564 0.006681 0.005844 0.005062 0.004341 0.003687 0.003102 0.002585 0.002134 0.001747 0.001418 0.001141 0.000912 0.000723 0.000570 0.000447 0.000348 0.000271 0.000210 0.000163 0.000126 0.000097 0.000075 0.000058 0.000045 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000037 -0.000048 -0.000063 -0.000082 -0.000107 -0.000141 -0.000184 -0.000239 -0.000310 -0.000400 -0.000513 -0.000653 -0.000827 -0.001040 -0.001300 -0.001613 -0.001985 -0.002424 -0.002936 -0.003523 -0.004190 -0.004936 -0.005760 -0.006657 -0.007618 -0.008633 -0.009690 -0.010772 -0.011861 -0.012936 -0.013975 -0.014951 -0.015836 -0.016601 -0.017212 -0.017640 -0.017852 -0.017818 -0.017511 -0.016909 -0.015998 -0.014769 -0.013228 -0.011391 -0.009287 -0.006957 -0.004456 -0.001846 0.000805 0.003428 0.005954 0.008320 0.010472 0.012368 0.013974 0.015274 0.016261 0.016937 0.017317 0.017421 0.017274 0.016905 0.016345 0.015627 0.014782 0.013840 0.012830 0.011779 0.010709 0.009644 0.008601 0.007598 0.006647 0.005758 0.004941 0.004198 0.003533 0.002945 0.002433 0.001992 0.001617 0.001302 0.001040 0.000824 0.000650 0.000509 0.000397 0.000308 0.000239 0.000184 0.000142 0.000110 0.000085 0.000065 0.000051 0.000040 0.000031 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000041 -0.000053 -0.000070 -0.000092 -0.000121 -0.000159 -0.000208 -0.000271 -0.000351 -0.000452 -0.000579 -0.000738 -0.000934 -0.001174 -0.001466 -0.001816 -0.002234 -0.002725 -0.003296 -0.003953 -0.004697 -0.005531 -0.006451 -0.007452 -0.008527 -0.009664 -0.010849 -0.012065 -0.013294 -0.014512 -0.015695 -0.016814 -0.017837 -0.018731 -0.019457 -0.019979 -0.020258 -0.020258 -0.019945 -0.019293 -0.018280 -0.016898 -0.015150 -0.013055 -0.010646 -0.007972 -0.005096 -0.002091 0.000962 0.003982 0.006888 0.009606 0.012071 0.014235 0.016059 0.017523 0.018621 0.019359 0.019755 0.019832 0.019625 0.019168 0.018498 0.017654 0.016672 0.015588 0.014434 0.013239 0.012030 0.010828 0.009656 0.008530 0.007464 0.006469 0.005553 0.004721 0.003976 0.003317 0.002741 0.002245 0.001823 0.001468 0.001173 0.000930 0.000733 0.000574 0.000447 0.000347 0.000268 0.000207 0.000159 0.000123 0.000094 0.000073 0.000056 0.000044 0.000034 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000045 -0.000059 -0.000078 -0.000103 -0.000135 -0.000177 -0.000232 -0.000302 -0.000392 -0.000505 -0.000647 -0.000824 -0.001042 -0.001309 -0.001633 -0.002021 -0.002482 -0.003025 -0.003655 -0.004379 -0.005200 -0.006118 -0.007131 -0.008234 -0.009419 -0.010674 -0.011985 -0.013333 -0.014699 -0.016059 -0.017386 -0.018649 -0.019812 -0.020837 -0.021681 -0.022301 -0.022651 -0.022688 -0.022372 -0.021671 -0.020558 -0.019024 -0.017070 -0.014717 -0.012003 -0.008984 -0.005732 -0.002331 0.001126 0.004544 0.007831 0.010902 0.013682 0.016113 0.018155 0.019783 0.020991 0.021788 0.022194 0.022243 0.021971 0.021421 0.020638 0.019666 0.018546 0.017319 0.016020 0.014681 0.013332 0.011997 0.010697 0.009450 0.008272 0.007173 0.006161 0.005242 0.004418 0.003689 0.003051 0.002501 0.002032 0.001637 0.001309 0.001038 0.000818 0.000641 0.000500 0.000387 0.000299 0.000230 0.000177 0.000136 0.000104 0.000080 0.000062 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000065 -0.000085 -0.000113 -0.000149 -0.000196 -0.000256 -0.000334 -0.000433 -0.000558 -0.000714 -0.000909 -0.001149 -0.001442 -0.001797 -0.002221 -0.002725 -0.003316 -0.004002 -0.004789 -0.005681 -0.006678 -0.007778 -0.008976 -0.010263 -0.011628 -0.013056 -0.014529 -0.016025 -0.017520 -0.018984 -0.020385 -0.021682 -0.022834 -0.023792 -0.024507 -0.024927 -0.025001 -0.024683 -0.023935 -0.022728 -0.021047 -0.018896 -0.016296 -0.013291 -0.009943 -0.006332 -0.002554 0.001288 0.005088 0.008739 0.012147 0.015228 0.017917 0.020166 0.021951 0.023264 0.024116 0.024533 0.024551 0.024216 0.023576 0.022682 0.021584 0.020331 0.018966 0.017528 0.016052 0.014570 0.013108 0.011687 0.010328 0.009044 0.007847 0.006746 0.005745 0.004847 0.004051 0.003354 0.002752 0.002238 0.001805 0.001444 0.001147 0.000904 0.000709 0.000552 0.000428 0.000330 0.000254 0.000195 0.000149 0.000114 0.000088 0.000068 0.000052 0.000041 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000023 -0.000030 -0.000040 -0.000053 -0.000070 -0.000093 -0.000123 -0.000162 -0.000213 -0.000279 -0.000364 -0.000472 -0.000608 -0.000779 -0.000991 -0.001251 -0.001569 -0.001952 -0.002410 -0.002953 -0.003588 -0.004325 -0.005169 -0.006123 -0.007190 -0.008366 -0.009647 -0.011024 -0.012486 -0.014017 -0.015600 -0.017211 -0.018826 -0.020413 -0.021937 -0.023356 -0.024621 -0.025682 -0.026481 -0.026962 -0.027068 -0.026748 -0.025956 -0.024662 -0.022849 -0.020519 -0.017698 -0.014432 -0.010790 -0.006859 -0.002745 0.001441 0.005580 0.009557 0.013268 0.016619 0.019540 0.021978 0.023905 0.025314 0.026218 0.026645 0.026637 0.026244 0.025523 0.024529 0.023318 0.021944 0.020453 0.018890 0.017292 0.015691 0.014115 0.012587 0.011128 0.009750 0.008467 0.007286 0.006212 0.005247 0.004390 0.003640 0.002990 0.002435 0.001966 0.001575 0.001252 0.000988 0.000775 0.000604 0.000468 0.000361 0.000278 0.000213 0.000163 0.000124 0.000095 0.000073 0.000057 0.000044 0.000035 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000032 -0.000042 -0.000057 -0.000075 -0.000100 -0.000133 -0.000175 -0.000230 -0.000301 -0.000393 -0.000509 -0.000656 -0.000839 -0.001067 -0.001346 -0.001685 -0.002094 -0.002582 -0.003158 -0.003832 -0.004611 -0.005501 -0.006508 -0.007631 -0.008869 -0.010217 -0.011666 -0.013205 -0.014819 -0.016489 -0.018193 -0.019905 -0.021591 -0.023214 -0.024729 -0.026086 -0.027227 -0.028092 -0.028619 -0.028746 -0.028418 -0.027586 -0.026217 -0.024292 -0.021816 -0.018814 -0.015337 -0.011458 -0.007272 -0.002888 0.001572 0.005983 0.010223 0.014179 0.017751 0.020863 0.023458 0.025506 0.026998 0.027948 0.028387 0.028362 0.027926 0.027140 0.026065 0.024764 0.023291 0.021699 0.020033 0.018335 0.016636 0.014968 0.013353 0.011811 0.010358 0.009004 0.007757 0.006622 0.005601 0.004694 0.003898 0.003207 0.002616 0.002115 0.001697 0.001350 0.001067 0.000838 0.000653 0.000507 0.000391 0.000300 0.000230 0.000176 0.000134 0.000102 0.000079 0.000061 0.000047 0.000037 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000015 -0.000019 -0.000026 -0.000034 -0.000045 -0.000060 -0.000081 -0.000107 -0.000142 -0.000187 -0.000246 -0.000322 -0.000419 -0.000543 -0.000699 -0.000894 -0.001134 -0.001429 -0.001787 -0.002217 -0.002729 -0.003332 -0.004035 -0.004846 -0.005772 -0.006816 -0.007979 -0.009260 -0.010653 -0.012150 -0.013741 -0.015410 -0.017139 -0.018904 -0.020680 -0.022431 -0.024118 -0.025694 -0.027106 -0.028295 -0.029197 -0.029746 -0.029878 -0.029535 -0.028667 -0.027239 -0.025233 -0.022653 -0.019529 -0.015911 -0.011878 -0.007525 -0.002968 0.001670 0.006259 0.010672 0.014790 0.018513 0.021757 0.024465 0.026601 0.028159 0.029150 0.029607 0.029578 0.029120 0.028296 0.027172 0.025811 0.024273 0.022613 0.020879 0.019111 0.017347 0.015615 0.013940 0.012341 0.010834 0.009429 0.008135 0.006956 0.005894 0.004948 0.004117 0.003394 0.002773 0.002247 0.001805 0.001439 0.001139 0.000895 0.000699 0.000543 0.000419 0.000322 0.000246 0.000188 0.000143 0.000110 0.000084 0.000065 0.000051 0.000040 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000048 -0.000064 -0.000086 -0.000114 -0.000150 -0.000198 -0.000260 -0.000340 -0.000442 -0.000572 -0.000736 -0.000940 -0.001191 -0.001499 -0.001870 -0.002316 -0.002844 -0.003465 -0.004187 -0.005019 -0.005964 -0.007028 -0.008212 -0.009512 -0.010925 -0.012442 -0.014053 -0.015742 -0.017492 -0.019279 -0.021075 -0.022846 -0.024550 -0.026141 -0.027562 -0.028755 -0.029654 -0.030193 -0.030308 -0.029940 -0.029040 -0.027574 -0.025525 -0.022900 -0.019727 -0.016061 -0.011978 -0.007575 -0.002966 0.001724 0.006367 0.010836 0.015012 0.018793 0.022094 0.024855 0.027041 0.028641 0.029667 0.030150 0.030137 0.029685 0.028859 0.027726 0.026350 0.024792 0.023109 0.021349 0.019555 0.017763 0.016004 0.014303 0.012678 0.011146 0.009717 0.008398 0.007194 0.006108 0.005140 0.004285 0.003541 0.002900 0.002355 0.001897 0.001515 0.001202 0.000946 0.000740 0.000575 0.000444 0.000342 0.000262 0.000200 0.000152 0.000116 0.000089 0.000069 0.000054 0.000042 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000051 -0.000068 -0.000090 -0.000119 -0.000158 -0.000207 -0.000272 -0.000355 -0.000461 -0.000596 -0.000765 -0.000976 -0.001234 -0.001550 -0.001930 -0.002384 -0.002922 -0.003551 -0.004280 -0.005116 -0.006065 -0.007129 -0.008309 -0.009603 -0.011005 -0.012509 -0.014102 -0.015771 -0.017497 -0.019256 -0.021021 -0.022756 -0.024420 -0.025966 -0.027340 -0.028482 -0.029330 -0.029819 -0.029889 -0.029483 -0.028557 -0.027078 -0.025034 -0.022432 -0.019303 -0.015699 -0.011693 -0.007380 -0.002869 0.001723 0.006271 0.010655 0.014760 0.018487 0.021752 0.024497 0.026683 0.028298 0.029351 0.029869 0.029896 0.029488 0.028706 0.027615 0.026278 0.024756 0.023105 0.021373 0.019603 0.017832 0.016091 0.014404 0.012790 0.011266 0.009841 0.008524 0.007320 0.006230 0.005256 0.004394 0.003641 0.002990 0.002435 0.001966 0.001575 0.001252 0.000988 0.000774 0.000603 0.000466 0.000359 0.000275 0.000210 0.000161 0.000123 0.000094 0.000073 0.000057 0.000044 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000040 -0.000053 -0.000071 -0.000094 -0.000124 -0.000164 -0.000215 -0.000282 -0.000367 -0.000476 -0.000613 -0.000786 -0.001000 -0.001262 -0.001580 -0.001963 -0.002418 -0.002955 -0.003581 -0.004303 -0.005128 -0.006061 -0.007103 -0.008255 -0.009513 -0.010872 -0.012324 -0.013859 -0.015460 -0.017111 -0.018787 -0.020459 -0.022094 -0.023651 -0.025085 -0.026344 -0.027373 -0.028114 -0.028508 -0.028501 -0.028043 -0.027096 -0.025635 -0.023651 -0.021152 -0.018170 -0.014753 -0.010971 -0.006908 -0.002663 0.001658 0.005942 0.010080 0.013967 0.017510 0.020634 0.023280 0.025409 0.027007 0.028077 0.028642 0.028739 0.028417 0.027731 0.026741 0.025507 0.024087 0.022532 0.020890 0.019204 0.017509 0.015836 0.014209 0.012649 0.011170 0.009783 0.008497 0.007317 0.006247 0.005286 0.004433 0.003685 0.003037 0.002481 0.002010 0.001615 0.001287 0.001018 0.000800 0.000624 0.000484 0.000373 0.000287 0.000219 0.000168 0.000129 0.000099 0.000076 0.000059 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000042 -0.000056 -0.000074 -0.000097 -0.000128 -0.000168 -0.000221 -0.000288 -0.000375 -0.000485 -0.000623 -0.000796 -0.001010 -0.001271 -0.001587 -0.001965 -0.002414 -0.002939 -0.003550 -0.004251 -0.005048 -0.005944 -0.006941 -0.008037 -0.009228 -0.010509 -0.011870 -0.013300 -0.014785 -0.016304 -0.017835 -0.019350 -0.020814 -0.022192 -0.023439 -0.024511 -0.025358 -0.025930 -0.026180 -0.026062 -0.025538 -0.024580 -0.023169 -0.021304 -0.018996 -0.016273 -0.013182 -0.009779 -0.006138 -0.002341 0.001523 0.005359 0.009076 0.012586 0.015808 0.018674 0.021130 0.023140 0.024685 0.025761 0.026384 0.026581 0.026390 0.025859 0.025037 0.023977 0.022729 0.021342 0.019860 0.018322 0.016764 0.015214 0.013698 0.012235 0.010841 0.009528 0.008304 0.007177 0.006149 0.005222 0.004397 0.003669 0.003035 0.002489 0.002024 0.001632 0.001306 0.001036 0.000816 0.000639 0.000497 0.000384 0.000295 0.000227 0.000174 0.000133 0.000103 0.000079 0.000062 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000033 -0.000044 -0.000057 -0.000076 -0.000099 -0.000131 -0.000171 -0.000224 -0.000291 -0.000378 -0.000487 -0.000624 -0.000795 -0.001005 -0.001260 -0.001568 -0.001935 -0.002367 -0.002872 -0.003454 -0.004119 -0.004870 -0.005710 -0.006637 -0.007650 -0.008743 -0.009909 -0.011138 -0.012419 -0.013734 -0.015065 -0.016389 -0.017677 -0.018899 -0.020021 -0.021005 -0.021815 -0.022410 -0.022753 -0.022809 -0.022547 -0.021944 -0.020983 -0.019659 -0.017976 -0.015948 -0.013603 -0.010975 -0.008112 -0.005069 -0.001905 0.001313 0.004516 0.007635 0.010604 0.013361 0.015850 0.018024 0.019848 0.021300 0.022370 0.023061 0.023388 0.023376 0.023058 0.022472 0.021659 0.020659 0.019514 0.018263 0.016942 0.015582 0.014213 0.012859 0.011540 0.010273 0.009069 0.007940 0.006892 0.005932 0.005061 0.004280 0.003589 0.002982 0.002457 0.002007 0.001625 0.001305 0.001040 0.000822 0.000645 0.000503 0.000390 0.000301 0.000232 0.000178 0.000137 0.000105 0.000082 0.000063 0.000050 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000059 -0.000077 -0.000101 -0.000132 -0.000172 -0.000224 -0.000291 -0.000375 -0.000482 -0.000616 -0.000781 -0.000983 -0.001229 -0.001522 -0.001870 -0.002278 -0.002751 -0.003292 -0.003906 -0.004595 -0.005357 -0.006192 -0.007095 -0.008059 -0.009076 -0.010134 -0.011220 -0.012316 -0.013403 -0.014457 -0.015453 -0.016362 -0.017156 -0.017805 -0.018281 -0.018558 -0.018614 -0.018431 -0.017997 -0.017305 -0.016355 -0.015154 -0.013715 -0.012056 -0.010198 -0.008169 -0.005999 -0.003719 -0.001365 0.001027 0.003420 0.005773 0.008046 0.010200 0.012196 0.013996 0.015569 0.016888 0.017936 0.018702 0.019186 0.019397 0.019348 0.019063 0.018566 0.017888 0.017058 0.016109 0.015070 0.013972 0.012840 0.011699 0.010569 0.009467 0.008409 0.007405 0.006465 0.005595 0.004800 0.004082 0.003442 0.002876 0.002382 0.001956 0.001592 0.001284 0.001027 0.000815 0.000642 0.000503 0.000391 0.000303 0.000233 0.000180 0.000138 0.000107 0.000083 0.000064 0.000050 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000046 -0.000059 -0.000077 -0.000100 -0.000131 -0.000170 -0.000221 -0.000286 -0.000368 -0.000470 -0.000598 -0.000755 -0.000946 -0.001176 -0.001450 -0.001772 -0.002147 -0.002578 -0.003067 -0.003616 -0.004225 -0.004892 -0.005613 -0.006381 -0.007189 -0.008024 -0.008875 -0.009725 -0.010557 -0.011349 -0.012079 -0.012723 -0.013257 -0.013658 -0.013907 -0.013988 -0.013892 -0.013614 -0.013156 -0.012527 -0.011742 -0.010818 -0.009777 -0.008640 -0.007428 -0.006159 -0.004848 -0.003504 -0.002134 -0.000742 0.000669 0.002097 0.003537 0.004979 0.006409 0.007808 0.009152 0.010412 0.011559 0.012567 0.013411 0.014072 0.014540 0.014809 0.014881 0.014764 0.014471 0.014022 0.013438 0.012743 0.011961 0.011118 0.010236 0.009337 0.008438 0.007558 0.006708 0.005900 0.005143 0.004443 0.003805 0.003229 0.002716 0.002264 0.001870 0.001531 0.001242 0.000998 0.000796 0.000630 0.000495 0.000386 0.000300 0.000232 0.000179 0.000138 0.000107 0.000083 0.000064 0.000050 0.000039 0.000030 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000059 -0.000076 -0.000099 -0.000129 -0.000166 -0.000215 -0.000277 -0.000354 -0.000451 -0.000570 -0.000716 -0.000892 -0.001103 -0.001352 -0.001642 -0.001976 -0.002356 -0.002782 -0.003254 -0.003770 -0.004325 -0.004914 -0.005527 -0.006154 -0.006782 -0.007395 -0.007976 -0.008505 -0.008961 -0.009322 -0.009567 -0.009676 -0.009635 -0.009435 -0.009077 -0.008567 -0.007922 -0.007167 -0.006333 -0.005458 -0.004578 -0.003730 -0.002946 -0.002247 -0.001646 -0.001144 -0.000729 -0.000379 -0.000066 0.000247 0.000595 0.001009 0.001515 0.002127 0.002848 0.003667 0.004561 0.005501 0.006449 0.007366 0.008216 0.008964 0.009584 0.010054 0.010364 0.010508 0.010492 0.010324 0.010022 0.009604 0.009093 0.008509 0.007876 0.007212 0.006536 0.005864 0.005210 0.004585 0.003998 0.003453 0.002955 0.002506 0.002105 0.001751 0.001443 0.001178 0.000953 0.000764 0.000608 0.000480 0.000376 0.000293 0.000228 0.000176 0.000136 0.000106 0.000082 0.000063 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000058 -0.000075 -0.000096 -0.000124 -0.000160 -0.000206 -0.000264 -0.000336 -0.000425 -0.000534 -0.000666 -0.000825 -0.001012 -0.001231 -0.001484 -0.001770 -0.002091 -0.002446 -0.002831 -0.003242 -0.003673 -0.004115 -0.004558 -0.004987 -0.005387 -0.005741 -0.006028 -0.006228 -0.006319 -0.006281 -0.006095 -0.005749 -0.005237 -0.004562 -0.003740 -0.002798 -0.001775 -0.000718 0.000316 0.001269 0.002084 0.002709 0.003104 0.003246 0.003127 0.002764 0.002190 0.001455 0.000626 -0.000226 -0.001024 -0.001699 -0.002190 -0.002452 -0.002462 -0.002214 -0.001723 -0.001021 -0.000155 0.000825 0.001860 0.002895 0.003879 0.004769 0.005532 0.006144 0.006593 0.006876 0.007000 0.006978 0.006828 0.006572 0.006229 0.005823 0.005374 0.004899 0.004416 0.003937 0.003474 0.003035 0.002626 0.002249 0.001907 0.001601 0.001331 0.001095 0.000892 0.000719 0.000576 0.000457 0.000360 0.000282 0.000220 0.000171 0.000133 0.000103 0.000080 0.000062 0.000048 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000044 -0.000057 -0.000072 -0.000093 -0.000119 -0.000152 -0.000194 -0.000247 -0.000312 -0.000392 -0.000489 -0.000606 -0.000744 -0.000905 -0.001091 -0.001301 -0.001535 -0.001792 -0.002068 -0.002358 -0.002657 -0.002956 -0.003243 -0.003505 -0.003726 -0.003888 -0.003971 -0.003952 -0.003811 -0.003526 -0.003077 -0.002452 -0.001643 -0.000654 0.000496 0.001777 0.003142 0.004531 0.005872 0.007087 0.008095 0.008822 0.009201 0.009186 0.008752 0.007900 0.006660 0.005088 0.003265 0.001290 -0.000728 -0.002675 -0.004443 -0.005939 -0.007088 -0.007843 -0.008184 -0.008117 -0.007676 -0.006912 -0.005892 -0.004689 -0.003381 -0.002041 -0.000736 0.000480 0.001564 0.002486 0.003230 0.003793 0.004181 0.004408 0.004492 0.004455 0.004319 0.004108 0.003842 0.003540 0.003218 0.002889 0.002564 0.002250 0.001953 0.001677 0.001424 0.001195 0.000993 0.000816 0.000663 0.000535 0.000427 0.000339 0.000267 0.000209 0.000163 0.000127 0.000099 0.000077 0.000060 0.000047 0.000036 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000069 -0.000088 -0.000111 -0.000141 -0.000179 -0.000226 -0.000284 -0.000354 -0.000438 -0.000537 -0.000653 -0.000785 -0.000935 -0.001100 -0.001279 -0.001467 -0.001660 -0.001853 -0.002035 -0.002198 -0.002327 -0.002407 -0.002418 -0.002341 -0.002154 -0.001832 -0.001354 -0.000699 0.000149 0.001199 0.002452 0.003891 0.005488 0.007193 0.008943 0.010656 0.012241 0.013598 0.014630 0.015243 0.015363 0.014936 0.013938 0.012379 0.010302 0.007786 0.004935 0.001881 -0.001233 -0.004261 -0.007061 -0.009508 -0.011503 -0.012976 -0.013892 -0.014250 -0.014081 -0.013442 -0.012410 -0.011074 -0.009529 -0.007869 -0.006182 -0.004542 -0.003013 -0.001639 -0.000450 0.000540 0.001330 0.001928 0.002350 0.002618 0.002755 0.002785 0.002731 0.002613 0.002451 0.002260 0.002053 0.001839 0.001626 0.001419 0.001223 0.001041 0.000875 0.000727 0.000597 0.000486 0.000391 0.000313 0.000248 0.000196 0.000154 0.000120 0.000094 0.000073 0.000057 0.000045 0.000035 0.000028 0.000022 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000052 -0.000065 -0.000082 -0.000103 -0.000129 -0.000162 -0.000203 -0.000252 -0.000311 -0.000381 -0.000461 -0.000554 -0.000657 -0.000768 -0.000887 -0.001008 -0.001126 -0.001237 -0.001330 -0.001397 -0.001426 -0.001400 -0.001303 -0.001113 -0.000808 -0.000364 0.000243 0.001034 0.002030 0.003243 0.004678 0.006325 0.008160 0.010141 0.012204 0.014269 0.016239 0.018004 0.019448 0.020460 0.020936 0.020792 0.019974 0.018459 0.016263 0.013444 0.010097 0.006351 0.002359 -0.001708 -0.005675 -0.009375 -0.012658 -0.015403 -0.017521 -0.018965 -0.019726 -0.019830 -0.019337 -0.018330 -0.016910 -0.015187 -0.013271 -0.011265 -0.009264 -0.007347 -0.005572 -0.003984 -0.002606 -0.001447 -0.000503 0.000237 0.000794 0.001192 0.001454 0.001605 0.001668 0.001664 0.001610 0.001520 0.001407 0.001279 0.001144 0.001007 0.000873 0.000746 0.000629 0.000523 0.000430 0.000350 0.000283 0.000226 0.000180 0.000143 0.000112 0.000088 0.000069 0.000055 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000060 -0.000075 -0.000093 -0.000116 -0.000144 -0.000177 -0.000218 -0.000265 -0.000320 -0.000382 -0.000450 -0.000522 -0.000596 -0.000667 -0.000731 -0.000782 -0.000810 -0.000809 -0.000766 -0.000667 -0.000497 -0.000236 0.000138 0.000649 0.001322 0.002179 0.003243 0.004531 0.006051 0.007802 0.009766 0.011911 0.014183 0.016506 0.018789 0.020920 0.022779 0.024240 0.025183 0.025498 0.025100 0.023933 0.021979 0.019262 0.015849 0.011848 0.007404 0.002687 -0.002115 -0.006810 -0.011211 -0.015153 -0.018498 -0.021146 -0.023036 -0.024153 -0.024517 -0.024189 -0.023252 -0.021815 -0.019993 -0.017909 -0.015679 -0.013410 -0.011193 -0.009102 -0.007188 -0.005487 -0.004015 -0.002774 -0.001755 -0.000940 -0.000308 0.000166 0.000507 0.000739 0.000884 0.000960 0.000984 0.000968 0.000924 0.000859 0.000782 0.000696 0.000609 0.000523 0.000443 0.000369 0.000305 0.000249 0.000202 0.000163 0.000130 0.000104 0.000082 0.000065 0.000052 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000067 -0.000083 -0.000101 -0.000124 -0.000150 -0.000181 -0.000217 -0.000257 -0.000300 -0.000344 -0.000386 -0.000423 -0.000449 -0.000458 -0.000443 -0.000396 -0.000306 -0.000163 0.000050 0.000348 0.000753 0.001285 0.001969 0.002830 0.003890 0.005168 0.006678 0.008424 0.010398 0.012577 0.014918 0.017360 0.019819 0.022195 0.024371 0.026221 0.027617 0.028436 0.028572 0.027939 0.026488 0.024206 0.021122 0.017311 0.012889 0.008005 0.002837 -0.002419 -0.007566 -0.012410 -0.016778 -0.020527 -0.023547 -0.025771 -0.027176 -0.027778 -0.027628 -0.026812 -0.025433 -0.023611 -0.021471 -0.019136 -0.016719 -0.014321 -0.012024 -0.009887 -0.007954 -0.006248 -0.004776 -0.003535 -0.002509 -0.001681 -0.001025 -0.000519 -0.000139 0.000139 0.000334 0.000462 0.000538 0.000572 0.000575 0.000554 0.000516 0.000468 0.000414 0.000359 0.000306 0.000257 0.000214 0.000176 0.000144 0.000117 0.000094 0.000076 0.000061 0.000049 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000060 -0.000072 -0.000086 -0.000103 -0.000122 -0.000145 -0.000169 -0.000194 -0.000218 -0.000239 -0.000252 -0.000254 -0.000238 -0.000196 -0.000123 -0.000007 0.000160 0.000391 0.000701 0.001106 0.001625 0.002282 0.003097 0.004095 0.005295 0.006714 0.008361 0.010234 0.012320 0.014587 0.016990 0.019459 0.021909 0.024236 0.026325 0.028052 0.029294 0.029935 0.029876 0.029042 0.027391 0.024916 0.021653 0.017678 0.013107 0.008089 0.002795 -0.002586 -0.007861 -0.012844 -0.017365 -0.021282 -0.024486 -0.026907 -0.028513 -0.029315 -0.029356 -0.028709 -0.027474 -0.025762 -0.023695 -0.021394 -0.018973 -0.016535 -0.014164 -0.011929 -0.009875 -0.008032 -0.006414 -0.005022 -0.003846 -0.002870 -0.002075 -0.001436 -0.000933 -0.000542 -0.000246 -0.000026 0.000131 0.000236 0.000300 0.000332 0.000339 0.000327 0.000304 0.000274 0.000241 0.000208 0.000177 0.000149 0.000124 0.000103 0.000084 0.000069 0.000056 0.000046 0.000037 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000043 -0.000051 -0.000060 -0.000070 -0.000082 -0.000095 -0.000108 -0.000121 -0.000132 -0.000139 -0.000138 -0.000125 -0.000094 -0.000040 0.000046 0.000171 0.000344 0.000576 0.000877 0.001263 0.001748 0.002350 0.003091 0.003989 0.005065 0.006335 0.007811 0.009497 0.011385 0.013456 0.015674 0.017988 0.020330 0.022613 0.024740 0.026603 0.028088 0.029086 0.029497 0.029237 0.028246 0.026492 0.023978 0.020744 0.016864 0.012445 0.007624 0.002556 -0.002590 -0.007642 -0.012431 -0.016805 -0.020632 -0.023811 -0.026273 -0.027981 -0.028938 -0.029173 -0.028746 -0.027741 -0.026256 -0.024399 -0.022282 -0.020012 -0.017688 -0.015393 -0.013196 -0.011146 -0.009278 -0.007611 -0.006151 -0.004894 -0.003830 -0.002941 -0.002210 -0.001615 -0.001138 -0.000760 -0.000466 -0.000241 -0.000074 0.000044 0.000123 0.000170 0.000192 0.000197 0.000191 0.000177 0.000159 0.000140 0.000121 0.000104 0.000088 0.000074 0.000061 0.000051 0.000042 0.000035 0.000029 0.000024 0.000019 0.000016 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000043 -0.000049 -0.000055 -0.000061 -0.000068 -0.000073 -0.000075 -0.000073 -0.000064 -0.000043 -0.000007 0.000052 0.000138 0.000261 0.000428 0.000647 0.000928 0.001281 0.001719 0.002255 0.002905 0.003686 0.004614 0.005705 0.006969 0.008414 0.010035 0.011820 0.013745 0.015770 0.017844 0.019900 0.021860 0.023636 0.025136 0.026265 0.026937 0.027073 0.026612 0.025515 0.023765 0.021375 0.018385 0.014864 0.010904 0.006617 0.002131 -0.002417 -0.006889 -0.011148 -0.015069 -0.018543 -0.021482 -0.023821 -0.025524 -0.026582 -0.027009 -0.026847 -0.026155 -0.025010 -0.023499 -0.021717 -0.019756 -0.017703 -0.015636 -0.013620 -0.011706 -0.009930 -0.008317 -0.006877 -0.005614 -0.004524 -0.003595 -0.002814 -0.002164 -0.001629 -0.001193 -0.000842 -0.000564 -0.000349 -0.000186 -0.000068 0.000014 0.000067 0.000097 0.000111 0.000115 0.000111 0.000104 0.000094 0.000084 0.000073 0.000063 0.000054 0.000046 0.000038 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000031 -0.000034 -0.000037 -0.000040 -0.000042 -0.000042 -0.000039 -0.000032 -0.000019 0.000005 0.000042 0.000099 0.000180 0.000293 0.000445 0.000643 0.000895 0.001209 0.001593 0.002058 0.002615 0.003276 0.004053 0.004958 0.006000 0.007184 0.008508 0.009964 0.011532 0.013184 0.014880 0.016568 0.018191 0.019680 0.020967 0.021981 0.022654 0.022928 0.022755 0.022103 0.020956 0.019318 0.017210 0.014672 0.011762 0.008549 0.005114 0.001545 -0.002065 -0.005623 -0.009035 -0.012216 -0.015085 -0.017576 -0.019636 -0.021227 -0.022329 -0.022940 -0.023076 -0.022768 -0.022065 -0.021027 -0.019719 -0.018214 -0.016582 -0.014888 -0.013192 -0.011540 -0.009970 -0.008511 -0.007180 -0.005988 -0.004936 -0.004020 -0.003234 -0.002566 -0.002003 -0.001534 -0.001147 -0.000832 -0.000581 -0.000384 -0.000234 -0.000124 -0.000047 0.000005 0.000038 0.000057 0.000067 0.000069 0.000068 0.000064 0.000059 0.000053 0.000046 0.000040 0.000035 0.000029 0.000025 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000026 -0.000026 -0.000023 -0.000018 -0.000009 0.000007 0.000030 0.000066 0.000117 0.000190 0.000289 0.000422 0.000594 0.000813 0.001083 0.001413 0.001809 0.002277 0.002826 0.003463 0.004194 0.005026 0.005960 0.006993 0.008118 0.009316 0.010565 0.011831 0.013076 0.014254 0.015316 0.016213 0.016896 0.017324 0.017462 0.017286 0.016785 0.015960 0.014822 0.013395 0.011711 0.009808 0.007728 0.005511 0.003200 0.000834 -0.001547 -0.003905 -0.006200 -0.008392 -0.010439 -0.012301 -0.013940 -0.015319 -0.016410 -0.017188 -0.017644 -0.017776 -0.017597 -0.017131 -0.016415 -0.015491 -0.014408 -0.013215 -0.011959 -0.010682 -0.009422 -0.008210 -0.007070 -0.006018 -0.005064 -0.004213 -0.003465 -0.002814 -0.002253 -0.001776 -0.001374 -0.001039 -0.000765 -0.000546 -0.000374 -0.000242 -0.000145 -0.000075 -0.000027 0.000005 0.000026 0.000038 0.000044 0.000046 0.000045 0.000043 0.000039 0.000035 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000016 -0.000013 -0.000007 0.000003 0.000018 0.000041 0.000073 0.000118 0.000181 0.000265 0.000377 0.000522 0.000707 0.000935 0.001212 0.001543 0.001931 0.002380 0.002894 0.003475 0.004124 0.004839 0.005614 0.006439 0.007297 0.008164 0.009010 0.009803 0.010504 0.011076 0.011484 0.011699 0.011699 0.011475 0.011029 0.010377 0.009545 0.008570 0.007495 0.006365 0.005220 0.004095 0.003011 0.001979 0.000995 0.000045 -0.000892 -0.001837 -0.002812 -0.003827 -0.004886 -0.005979 -0.007083 -0.008168 -0.009195 -0.010120 -0.010902 -0.011504 -0.011902 -0.012080 -0.012038 -0.011787 -0.011349 -0.010753 -0.010031 -0.009219 -0.008353 -0.007464 -0.006581 -0.005730 -0.004927 -0.004186 -0.003514 -0.002912 -0.002382 -0.001919 -0.001521 -0.001183 -0.000900 -0.000669 -0.000484 -0.000338 -0.000227 -0.000144 -0.000083 -0.000040 -0.000011 0.000009 0.000022 0.000029 0.000032 0.000033 0.000032 0.000030 0.000027 0.000024 0.000021 0.000017 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000010 -0.000006 -0.000001 0.000008 0.000022 0.000042 0.000070 0.000108 0.000161 0.000231 0.000324 0.000443 0.000595 0.000783 0.001011 0.001283 0.001600 0.001965 0.002375 0.002832 0.003332 0.003869 0.004435 0.005014 0.005588 0.006132 0.006616 0.007007 0.007269 0.007370 0.007281 0.006984 0.006472 0.005752 0.004850 0.003807 0.002678 0.001531 0.000439 -0.000526 -0.001297 -0.001827 -0.002086 -0.002073 -0.001812 -0.001354 -0.000768 -0.000139 0.000446 0.000908 0.001177 0.001206 0.000972 0.000476 -0.000256 -0.001175 -0.002218 -0.003315 -0.004392 -0.005385 -0.006237 -0.006910 -0.007381 -0.007642 -0.007700 -0.007572 -0.007283 -0.006866 -0.006353 -0.005778 -0.005171 -0.004560 -0.003964 -0.003399 -0.002875 -0.002397 -0.001969 -0.001592 -0.001265 -0.000987 -0.000754 -0.000563 -0.000411 -0.000291 -0.000199 -0.000130 -0.000079 -0.000042 -0.000015 0.000002 0.000014 0.000021 0.000025 0.000026 0.000025 0.000023 0.000021 0.000019 0.000016 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000006 -0.000003 0.000002 0.000010 0.000021 0.000038 0.000062 0.000094 0.000137 0.000194 0.000270 0.000366 0.000489 0.000640 0.000825 0.001045 0.001302 0.001594 0.001921 0.002279 0.002663 0.003064 0.003470 0.003864 0.004225 0.004526 0.004733 0.004812 0.004725 0.004438 0.003925 0.003167 0.002162 0.000927 -0.000500 -0.002060 -0.003676 -0.005250 -0.006678 -0.007851 -0.008668 -0.009047 -0.008930 -0.008296 -0.007164 -0.005593 -0.003679 -0.001547 0.000658 0.002788 0.004699 0.006271 0.007410 0.008059 0.008201 0.007855 0.007077 0.005946 0.004564 0.003038 0.001471 -0.000041 -0.001422 -0.002614 -0.003580 -0.004304 -0.004786 -0.005042 -0.005097 -0.004986 -0.004744 -0.004408 -0.004012 -0.003584 -0.003148 -0.002721 -0.002314 -0.001937 -0.001595 -0.001292 -0.001027 -0.000802 -0.000614 -0.000461 -0.000338 -0.000241 -0.000166 -0.000109 -0.000067 -0.000036 -0.000014 0.000001 0.000011 0.000017 0.000020 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000001 0.000003 0.000010 0.000019 0.000032 0.000051 0.000077 0.000112 0.000159 0.000219 0.000296 0.000393 0.000514 0.000661 0.000836 0.001041 0.001274 0.001533 0.001814 0.002110 0.002411 0.002703 0.002970 0.003187 0.003325 0.003351 0.003224 0.002905 0.002356 0.001544 0.000448 -0.000939 -0.002602 -0.004502 -0.006573 -0.008727 -0.010848 -0.012807 -0.014462 -0.015676 -0.016324 -0.016307 -0.015562 -0.014077 -0.011888 -0.009086 -0.005809 -0.002233 0.001444 0.005015 0.008284 0.011080 0.013268 0.014760 0.015520 0.015561 0.014942 0.013761 0.012141 0.010221 0.008141 0.006029 0.003999 0.002138 0.000512 -0.000841 -0.001905 -0.002685 -0.003202 -0.003487 -0.003578 -0.003517 -0.003344 -0.003094 -0.002797 -0.002477 -0.002152 -0.001837 -0.001540 -0.001269 -0.001027 -0.000817 -0.000638 -0.000489 -0.000367 -0.000269 -0.000192 -0.000132 -0.000086 -0.000052 -0.000026 -0.000009 0.000003 0.000011 0.000015 0.000017 0.000018 0.000017 0.000016 0.000014 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000000 0.000004 0.000009 0.000016 0.000027 0.000041 0.000062 0.000089 0.000126 0.000173 0.000234 0.000310 0.000405 0.000520 0.000658 0.000819 0.001003 0.001208 0.001428 0.001658 0.001888 0.002104 0.002288 0.002418 0.002465 0.002394 0.002165 0.001733 0.001057 0.000097 -0.001176 -0.002779 -0.004705 -0.006926 -0.009383 -0.011988 -0.014624 -0.017148 -0.019401 -0.021217 -0.022431 -0.022901 -0.022516 -0.021212 -0.018981 -0.015879 -0.012020 -0.007579 -0.002772 0.002159 0.006959 0.011389 0.015235 0.018330 0.020559 0.021869 0.022265 0.021812 0.020617 0.018825 0.016597 0.014100 0.011494 0.008921 0.006495 0.004304 0.002407 0.000833 -0.000412 -0.001342 -0.001987 -0.002385 -0.002582 -0.002621 -0.002543 -0.002384 -0.002173 -0.001934 -0.001685 -0.001439 -0.001206 -0.000992 -0.000802 -0.000637 -0.000497 -0.000380 -0.000285 -0.000207 -0.000146 -0.000099 -0.000063 -0.000036 -0.000017 -0.000003 0.000006 0.000011 0.000015 0.000016 0.000016 0.000015 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000013 0.000021 0.000033 0.000048 0.000069 0.000098 0.000134 0.000181 0.000240 0.000314 0.000403 0.000510 0.000635 0.000778 0.000938 0.001111 0.001292 0.001470 0.001635 0.001770 0.001855 0.001863 0.001761 0.001509 0.001066 0.000383 -0.000582 -0.001869 -0.003503 -0.005494 -0.007828 -0.010462 -0.013324 -0.016307 -0.019276 -0.022068 -0.024504 -0.026398 -0.027571 -0.027870 -0.027176 -0.025425 -0.022616 -0.018816 -0.014161 -0.008847 -0.003120 0.002746 0.008466 0.013766 0.018406 0.022192 0.024991 0.026738 0.027431 0.027135 0.025966 0.024078 0.021651 0.018870 0.015915 0.012948 0.010104 0.007488 0.005174 0.003203 0.001591 0.000328 -0.000612 -0.001267 -0.001683 -0.001907 -0.001982 -0.001949 -0.001840 -0.001683 -0.001499 -0.001305 -0.001112 -0.000930 -0.000763 -0.000615 -0.000487 -0.000378 -0.000287 -0.000213 -0.000153 -0.000106 -0.000069 -0.000042 -0.000022 -0.000008 0.000002 0.000008 0.000012 0.000014 0.000015 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000001 0.000003 0.000006 0.000010 0.000017 0.000025 0.000037 0.000053 0.000074 0.000102 0.000138 0.000183 0.000239 0.000307 0.000389 0.000484 0.000595 0.000718 0.000853 0.000993 0.001133 0.001263 0.001369 0.001435 0.001436 0.001345 0.001126 0.000738 0.000138 -0.000723 -0.001886 -0.003388 -0.005252 -0.007481 -0.010055 -0.012922 -0.016002 -0.019177 -0.022301 -0.025202 -0.027692 -0.029575 -0.030669 -0.030815 -0.029895 -0.027848 -0.024676 -0.020453 -0.015327 -0.009505 -0.003247 0.003158 0.009407 0.015214 0.020323 0.024528 0.027684 0.029719 0.030626 0.030468 0.029362 0.027467 0.024967 0.022058 0.018929 0.015752 0.012673 0.009808 0.007240 0.005018 0.003165 0.001677 0.000530 -0.000311 -0.000892 -0.001258 -0.001456 -0.001527 -0.001505 -0.001421 -0.001296 -0.001151 -0.000997 -0.000846 -0.000704 -0.000575 -0.000461 -0.000362 -0.000279 -0.000209 -0.000152 -0.000107 -0.000072 -0.000045 -0.000026 -0.000011 -0.000002 0.000005 0.000010 0.000012 0.000014 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000008 0.000013 0.000019 0.000028 0.000040 0.000056 0.000076 0.000103 0.000137 0.000179 0.000230 0.000291 0.000363 0.000447 0.000540 0.000643 0.000751 0.000861 0.000964 0.001051 0.001109 0.001118 0.001058 0.000897 0.000602 0.000132 -0.000556 -0.001507 -0.002761 -0.004349 -0.006292 -0.008588 -0.011213 -0.014112 -0.017201 -0.020361 -0.023446 -0.026283 -0.028688 -0.030469 -0.031448 -0.031472 -0.030428 -0.028258 -0.024969 -0.020636 -0.015408 -0.009490 -0.003140 0.003355 0.009697 0.015600 0.020810 0.025122 0.028391 0.030541 0.031563 0.031515 0.030508 0.028697 0.026263 0.023397 0.020287 0.017105 0.013997 0.011082 0.008444 0.006140 0.004193 0.002605 0.001357 0.000415 -0.000262 -0.000720 -0.001001 -0.001146 -0.001191 -0.001164 -0.001090 -0.000987 -0.000869 -0.000748 -0.000630 -0.000520 -0.000421 -0.000335 -0.000260 -0.000197 -0.000145 -0.000103 -0.000071 -0.000046 -0.000027 -0.000014 -0.000004 0.000002 0.000007 0.000010 0.000012 0.000013 0.000012 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000021 0.000030 0.000041 0.000056 0.000076 0.000100 0.000131 0.000169 0.000214 0.000268 0.000329 0.000398 0.000475 0.000556 0.000639 0.000720 0.000791 0.000844 0.000864 0.000837 0.000738 0.000542 0.000216 -0.000278 -0.000979 -0.001927 -0.003156 -0.004695 -0.006558 -0.008742 -0.011222 -0.013944 -0.016828 -0.019762 -0.022609 -0.025210 -0.027392 -0.028982 -0.029816 -0.029754 -0.028695 -0.026588 -0.023441 -0.019325 -0.014379 -0.008793 -0.002806 0.003314 0.009293 0.014866 0.019796 0.023891 0.027017 0.029099 0.030129 0.030156 0.029281 0.027647 0.025417 0.022770 0.019877 0.016900 0.013977 0.011218 0.008707 0.006496 0.004612 0.003059 0.001822 0.000871 0.000171 -0.000319 -0.000639 -0.000826 -0.000913 -0.000927 -0.000890 -0.000821 -0.000734 -0.000639 -0.000544 -0.000454 -0.000370 -0.000296 -0.000232 -0.000177 -0.000132 -0.000095 -0.000066 -0.000044 -0.000028 -0.000016 -0.000007 -0.000001 0.000004 0.000007 0.000009 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000031 0.000042 0.000055 0.000073 0.000095 0.000122 0.000154 0.000193 0.000237 0.000287 0.000342 0.000401 0.000462 0.000522 0.000577 0.000621 0.000647 0.000644 0.000596 0.000486 0.000288 -0.000025 -0.000485 -0.001125 -0.001977 -0.003071 -0.004428 -0.006059 -0.007959 -0.010106 -0.012452 -0.014927 -0.017435 -0.019857 -0.022058 -0.023891 -0.025209 -0.025873 -0.025765 -0.024800 -0.022937 -0.020182 -0.016598 -0.012302 -0.007459 -0.002272 0.003029 0.008210 0.013043 0.017326 0.020893 0.023628 0.025466 0.026398 0.026465 0.025753 0.024379 0.022485 0.020220 0.017735 0.015165 0.012631 0.010229 0.008031 0.006085 0.004417 0.003031 0.001915 0.001048 0.000399 -0.000066 -0.000380 -0.000575 -0.000679 -0.000715 -0.000703 -0.000659 -0.000597 -0.000525 -0.000450 -0.000378 -0.000311 -0.000250 -0.000197 -0.000151 -0.000113 -0.000083 -0.000059 -0.000040 -0.000027 -0.000017 -0.000009 -0.000004 0.000001 0.000004 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000031 0.000041 0.000053 0.000068 0.000087 0.000110 0.000136 0.000167 0.000202 0.000240 0.000280 0.000322 0.000363 0.000401 0.000434 0.000457 0.000465 0.000449 0.000398 0.000297 0.000128 -0.000131 -0.000505 -0.001017 -0.001693 -0.002552 -0.003610 -0.004875 -0.006341 -0.007990 -0.009787 -0.011676 -0.013584 -0.015420 -0.017082 -0.018457 -0.019435 -0.019910 -0.019793 -0.019022 -0.017562 -0.015421 -0.012645 -0.009324 -0.005585 -0.001581 0.002511 0.006512 0.010247 0.013561 0.016327 0.018454 0.019892 0.020634 0.020709 0.020181 0.019141 0.017695 0.015959 0.014046 0.012061 0.010096 0.008226 0.006508 0.004980 0.003663 0.002561 0.001668 0.000967 0.000435 0.000048 -0.000219 -0.000391 -0.000488 -0.000529 -0.000530 -0.000503 -0.000460 -0.000407 -0.000351 -0.000296 -0.000244 -0.000197 -0.000155 -0.000120 -0.000091 -0.000067 -0.000049 -0.000035 -0.000025 -0.000017 -0.000011 -0.000006 -0.000002 0.000001 0.000004 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000040 0.000050 0.000063 0.000078 0.000095 0.000116 0.000138 0.000163 0.000189 0.000214 0.000239 0.000261 0.000280 0.000294 0.000300 0.000296 0.000277 0.000236 0.000163 0.000046 -0.000128 -0.000374 -0.000708 -0.001142 -0.001690 -0.002359 -0.003153 -0.004068 -0.005093 -0.006205 -0.007371 -0.008545 -0.009672 -0.010687 -0.011523 -0.012110 -0.012384 -0.012291 -0.011790 -0.010861 -0.009508 -0.007758 -0.005666 -0.003311 -0.000789 0.001790 0.004313 0.006671 0.008766 0.010518 0.011868 0.012786 0.013264 0.013321 0.012997 0.012347 0.011439 0.010343 0.009131 0.007869 0.006614 0.005416 0.004309 0.003319 0.002461 0.001737 0.001145 0.000675 0.000315 0.000048 -0.000139 -0.000262 -0.000334 -0.000366 -0.000370 -0.000353 -0.000323 -0.000286 -0.000247 -0.000208 -0.000172 -0.000139 -0.000110 -0.000085 -0.000065 -0.000049 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000008 -0.000005 -0.000002 0.000000 0.000003 0.000004 0.000005 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000024 0.000031 0.000038 0.000047 0.000056 0.000067 0.000080 0.000094 0.000108 0.000122 0.000135 0.000146 0.000154 0.000159 0.000159 0.000156 0.000149 0.000137 0.000121 0.000097 0.000063 0.000014 -0.000055 -0.000148 -0.000270 -0.000423 -0.000611 -0.000833 -0.001091 -0.001382 -0.001702 -0.002047 -0.002404 -0.002761 -0.003101 -0.003404 -0.003649 -0.003815 -0.003883 -0.003835 -0.003657 -0.003341 -0.002886 -0.002301 -0.001600 -0.000809 0.000041 0.000913 0.001770 0.002574 0.003292 0.003895 0.004363 0.004683 0.004852 0.004876 0.004768 0.004545 0.004231 0.003847 0.003419 0.002969 0.002517 0.002078 0.001667 0.001294 0.000963 0.000679 0.000440 0.000245 0.000091 -0.000026 -0.000111 -0.000169 -0.000202 -0.000217 -0.000216 -0.000205 -0.000187 -0.000164 -0.000140 -0.000117 -0.000096 -0.000077 -0.000061 -0.000047 -0.000036 -0.000028 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000005 -0.000003 -0.000000 0.000001 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000037 0.000043 0.000050 0.000057 0.000064 0.000071 0.000076 0.000080 0.000081 0.000077 0.000069 0.000057 0.000039 0.000020 -0.000001 -0.000018 -0.000030 -0.000034 -0.000025 -0.000002 0.000041 0.000110 0.000210 0.000350 0.000538 0.000780 0.001080 0.001436 0.001845 0.002296 0.002775 0.003262 0.003734 0.004164 0.004524 0.004786 0.004925 0.004918 0.004754 0.004427 0.003943 0.003316 0.002569 0.001734 0.000846 -0.000055 -0.000930 -0.001740 -0.002453 -0.003044 -0.003495 -0.003797 -0.003950 -0.003962 -0.003849 -0.003631 -0.003331 -0.002975 -0.002588 -0.002193 -0.001811 -0.001456 -0.001140 -0.000869 -0.000646 -0.000469 -0.000335 -0.000238 -0.000172 -0.000129 -0.000103 -0.000088 -0.000078 -0.000071 -0.000064 -0.000056 -0.000048 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000007 -0.000006 -0.000007 -0.000008 -0.000010 -0.000010 -0.000011 -0.000010 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000035 0.000040 0.000044 0.000046 0.000048 0.000048 0.000045 0.000038 0.000026 0.000009 -0.000015 -0.000045 -0.000080 -0.000117 -0.000151 -0.000176 -0.000186 -0.000173 -0.000127 -0.000037 0.000110 0.000329 0.000639 0.001058 0.001602 0.002287 0.003118 0.004093 0.005201 0.006415 0.007697 0.008996 0.010249 0.011387 0.012331 0.013008 0.013347 0.013290 0.012797 0.011853 0.010465 0.008670 0.006529 0.004127 0.001566 -0.001043 -0.003585 -0.005949 -0.008038 -0.009774 -0.011104 -0.011999 -0.012457 -0.012497 -0.012164 -0.011513 -0.010615 -0.009541 -0.008364 -0.007151 -0.005961 -0.004840 -0.003822 -0.002929 -0.002172 -0.001552 -0.001059 -0.000683 -0.000406 -0.000210 -0.000078 0.000006 0.000056 0.000083 0.000094 0.000097 0.000094 0.000087 0.000079 0.000070 0.000060 0.000050 0.000041 0.000032 0.000023 0.000016 0.000009 0.000003 -0.000002 -0.000006 -0.000009 -0.000010 -0.000010 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000031 0.000034 0.000037 0.000037 0.000036 0.000033 0.000026 0.000014 -0.000003 -0.000027 -0.000059 -0.000099 -0.000147 -0.000200 -0.000255 -0.000305 -0.000342 -0.000357 -0.000336 -0.000264 -0.000125 0.000104 0.000447 0.000931 0.001585 0.002435 0.003501 0.004794 0.006311 0.008033 0.009921 0.011917 0.013939 0.015893 0.017666 0.019140 0.020195 0.020724 0.020633 0.019860 0.018376 0.016193 0.013366 0.009990 0.006199 0.002151 -0.001974 -0.005994 -0.009734 -0.013040 -0.015786 -0.017887 -0.019295 -0.020007 -0.020057 -0.019511 -0.018461 -0.017015 -0.015290 -0.013401 -0.011454 -0.009541 -0.007737 -0.006097 -0.004656 -0.003430 -0.002422 -0.001619 -0.001002 -0.000546 -0.000221 -0.000002 0.000136 0.000216 0.000254 0.000264 0.000257 0.000239 0.000216 0.000190 0.000164 0.000138 0.000113 0.000090 0.000070 0.000052 0.000037 0.000024 0.000014 0.000005 -0.000001 -0.000006 -0.000008 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000025 0.000029 0.000031 0.000033 0.000033 0.000032 0.000027 0.000018 0.000005 -0.000015 -0.000042 -0.000078 -0.000124 -0.000180 -0.000246 -0.000320 -0.000395 -0.000465 -0.000521 -0.000549 -0.000534 -0.000457 -0.000293 -0.000015 0.000409 0.001014 0.001838 0.002914 0.004268 0.005915 0.007854 0.010060 0.012484 0.015052 0.017661 0.020187 0.022485 0.024402 0.025783 0.026485 0.026389 0.025411 0.023512 0.020705 0.017061 0.012703 0.007801 0.002565 -0.002773 -0.007976 -0.012814 -0.017085 -0.020628 -0.023329 -0.025128 -0.026020 -0.026050 -0.025306 -0.023910 -0.022002 -0.019735 -0.017258 -0.014710 -0.012212 -0.009859 -0.007723 -0.005850 -0.004259 -0.002953 -0.001916 -0.001122 -0.000536 -0.000123 0.000152 0.000321 0.000413 0.000450 0.000449 0.000426 0.000389 0.000346 0.000300 0.000255 0.000212 0.000172 0.000136 0.000105 0.000078 0.000056 0.000038 0.000023 0.000012 0.000003 -0.000003 -0.000007 -0.000009 -0.000009 -0.000009 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000023 0.000027 0.000029 0.000031 0.000032 0.000031 0.000026 0.000018 0.000006 -0.000014 -0.000041 -0.000077 -0.000125 -0.000185 -0.000258 -0.000343 -0.000438 -0.000537 -0.000633 -0.000714 -0.000768 -0.000776 -0.000715 -0.000558 -0.000273 0.000179 0.000839 0.001750 0.002951 0.004476 0.006342 0.008549 0.011072 0.013857 0.016818 0.019838 0.022772 0.025453 0.027703 0.029340 0.030196 0.030131 0.029045 0.026890 0.023681 0.019496 0.014479 0.008828 0.002786 -0.003377 -0.009381 -0.014959 -0.019876 -0.023943 -0.027027 -0.029061 -0.030039 -0.030017 -0.029098 -0.027426 -0.025167 -0.022499 -0.019597 -0.016623 -0.013716 -0.010988 -0.008520 -0.006363 -0.004541 -0.003053 -0.001880 -0.000988 -0.000338 0.000112 0.000403 0.000573 0.000654 0.000673 0.000651 0.000603 0.000541 0.000474 0.000406 0.000340 0.000280 0.000225 0.000176 0.000135 0.000100 0.000071 0.000049 0.000030 0.000017 0.000007 -0.000001 -0.000005 -0.000008 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000018 0.000022 0.000025 0.000028 0.000030 0.000031 0.000031 0.000028 0.000022 0.000011 -0.000005 -0.000030 -0.000064 -0.000109 -0.000167 -0.000241 -0.000330 -0.000434 -0.000552 -0.000677 -0.000804 -0.000920 -0.001012 -0.001061 -0.001042 -0.000926 -0.000678 -0.000256 0.000384 0.001289 0.002505 0.004067 0.005999 0.008303 0.010955 0.013900 0.017050 0.020279 0.023435 0.026337 0.028792 0.030604 0.031591 0.031597 0.030513 0.028285 0.024924 0.020514 0.015208 0.009217 0.002805 -0.003737 -0.010108 -0.016019 -0.021218 -0.025498 -0.028721 -0.030814 -0.031775 -0.031665 -0.030601 -0.028737 -0.026257 -0.023352 -0.020213 -0.017013 -0.013901 -0.010996 -0.008383 -0.006114 -0.004212 -0.002673 -0.001472 -0.000574 0.000066 0.000495 0.000757 0.000894 0.000940 0.000923 0.000865 0.000784 0.000692 0.000597 0.000504 0.000418 0.000339 0.000269 0.000209 0.000158 0.000116 0.000082 0.000055 0.000035 0.000019 0.000008 0.000000 -0.000005 -0.000008 -0.000009 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000028 0.000031 0.000032 0.000031 0.000027 0.000019 0.000006 -0.000013 -0.000042 -0.000081 -0.000134 -0.000202 -0.000288 -0.000393 -0.000517 -0.000658 -0.000813 -0.000975 -0.001134 -0.001275 -0.001382 -0.001429 -0.001387 -0.001221 -0.000889 -0.000343 0.000465 0.001581 0.003046 0.004887 0.007110 0.009696 0.012593 0.015717 0.018946 0.022125 0.025076 0.027601 0.029502 0.030591 0.030709 0.029740 0.027625 0.024375 0.020068 0.014858 0.008958 0.002632 -0.003825 -0.010109 -0.015929 -0.021029 -0.025203 -0.028311 -0.030284 -0.031123 -0.030894 -0.029718 -0.027755 -0.025193 -0.022228 -0.019051 -0.015836 -0.012734 -0.009860 -0.007296 -0.005093 -0.003267 -0.001811 -0.000697 0.000114 0.000670 0.001019 0.001208 0.001278 0.001263 0.001192 0.001087 0.000964 0.000836 0.000710 0.000592 0.000483 0.000387 0.000303 0.000231 0.000172 0.000124 0.000086 0.000057 0.000035 0.000019 0.000007 -0.000000 -0.000005 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000016 0.000020 0.000023 0.000026 0.000029 0.000031 0.000032 0.000031 0.000027 0.000018 0.000004 -0.000018 -0.000049 -0.000093 -0.000151 -0.000228 -0.000325 -0.000444 -0.000587 -0.000752 -0.000938 -0.001138 -0.001345 -0.001546 -0.001724 -0.001859 -0.001921 -0.001877 -0.001686 -0.001302 -0.000679 0.000233 0.001475 0.003076 0.005050 0.007383 0.010033 0.012925 0.015947 0.018958 0.021788 0.024249 0.026151 0.027312 0.027575 0.026826 0.025004 0.022113 0.018226 0.013484 0.008088 0.002289 -0.003636 -0.009396 -0.014715 -0.019351 -0.023110 -0.025864 -0.027548 -0.028169 -0.027796 -0.026546 -0.024579 -0.022076 -0.019223 -0.016204 -0.013183 -0.010298 -0.007656 -0.005331 -0.003362 -0.001761 -0.000516 0.000404 0.001042 0.001444 0.001660 0.001734 0.001706 0.001608 0.001468 0.001305 0.001135 0.000967 0.000809 0.000664 0.000534 0.000421 0.000324 0.000244 0.000178 0.000125 0.000085 0.000054 0.000031 0.000015 0.000004 -0.000003 -0.000008 -0.000010 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000023 0.000027 0.000030 0.000033 0.000034 0.000033 0.000029 0.000020 0.000006 -0.000017 -0.000050 -0.000096 -0.000159 -0.000242 -0.000348 -0.000480 -0.000639 -0.000827 -0.001043 -0.001283 -0.001541 -0.001808 -0.002068 -0.002305 -0.002493 -0.002601 -0.002594 -0.002429 -0.002060 -0.001441 -0.000531 0.000704 0.002281 0.004197 0.006423 0.008898 0.011531 0.014199 0.016752 0.019025 0.020844 0.022042 0.022476 0.022035 0.020660 0.018348 0.015159 0.011213 0.006689 0.001806 -0.003187 -0.008034 -0.012489 -0.016339 -0.019414 -0.021602 -0.022853 -0.023178 -0.022644 -0.021364 -0.019484 -0.017170 -0.014591 -0.011909 -0.009269 -0.006789 -0.004559 -0.002637 -0.001051 0.000194 0.001119 0.001755 0.002146 0.002338 0.002376 0.002302 0.002152 0.001955 0.001735 0.001508 0.001286 0.001077 0.000886 0.000716 0.000567 0.000439 0.000332 0.000244 0.000174 0.000119 0.000077 0.000046 0.000024 0.000009 -0.000002 -0.000008 -0.000012 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000032 0.000035 0.000036 0.000036 0.000033 0.000025 0.000011 -0.000011 -0.000044 -0.000091 -0.000156 -0.000242 -0.000354 -0.000496 -0.000669 -0.000878 -0.001121 -0.001399 -0.001708 -0.002040 -0.002387 -0.002733 -0.003059 -0.003340 -0.003544 -0.003635 -0.003572 -0.003311 -0.002814 -0.002043 -0.000976 0.000394 0.002055 0.003965 0.006058 0.008237 0.010384 0.012360 0.014020 0.015222 0.015837 0.015769 0.014959 0.013396 0.011124 0.008238 0.004879 0.001227 -0.002516 -0.006138 -0.009440 -0.012247 -0.014424 -0.015884 -0.016592 -0.016565 -0.015868 -0.014601 -0.012892 -0.010881 -0.008712 -0.006517 -0.004412 -0.002490 -0.000817 0.000569 0.001654 0.002445 0.002965 0.003250 0.003341 0.003281 0.003112 0.002869 0.002583 0.002278 0.001972 0.001678 0.001405 0.001156 0.000935 0.000743 0.000578 0.000439 0.000325 0.000233 0.000160 0.000104 0.000063 0.000033 0.000012 -0.000001 -0.000010 -0.000015 -0.000017 -0.000018 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000033 0.000037 0.000040 0.000041 0.000039 0.000033 0.000021 0.000001 -0.000030 -0.000076 -0.000140 -0.000227 -0.000342 -0.000489 -0.000672 -0.000896 -0.001162 -0.001473 -0.001827 -0.002221 -0.002650 -0.003105 -0.003571 -0.004030 -0.004456 -0.004821 -0.005090 -0.005225 -0.005188 -0.004942 -0.004458 -0.003718 -0.002719 -0.001477 -0.000033 0.001553 0.003194 0.004789 0.006228 0.007396 0.008191 0.008529 0.008356 0.007654 0.006446 0.004795 0.002802 0.000596 -0.001677 -0.003861 -0.005811 -0.007403 -0.008541 -0.009168 -0.009268 -0.008864 -0.008013 -0.006802 -0.005333 -0.003716 -0.002060 -0.000463 0.000993 0.002249 0.003266 0.004027 0.004534 0.004805 0.004870 0.004764 0.004526 0.004195 0.003805 0.003386 0.002960 0.002547 0.002158 0.001800 0.001480 0.001196 0.000951 0.000741 0.000564 0.000419 0.000302 0.000208 0.000137 0.000083 0.000043 0.000016 -0.000002 -0.000013 -0.000020 -0.000023 -0.000023 -0.000023 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000036 0.000041 0.000045 0.000048 0.000048 0.000045 0.000036 0.000019 -0.000008 -0.000050 -0.000111 -0.000195 -0.000308 -0.000455 -0.000643 -0.000875 -0.001156 -0.001491 -0.001881 -0.002328 -0.002829 -0.003382 -0.003978 -0.004606 -0.005248 -0.005884 -0.006485 -0.007021 -0.007456 -0.007755 -0.007883 -0.007811 -0.007519 -0.006999 -0.006260 -0.005331 -0.004256 -0.003098 -0.001930 -0.000829 0.000126 0.000871 0.001358 0.001561 0.001481 0.001149 0.000617 -0.000040 -0.000736 -0.001379 -0.001885 -0.002182 -0.002220 -0.001975 -0.001448 -0.000670 0.000310 0.001425 0.002602 0.003763 0.004839 0.005771 0.006516 0.007048 0.007358 0.007452 0.007349 0.007078 0.006672 0.006167 0.005598 0.004997 0.004392 0.003802 0.003246 0.002733 0.002270 0.001858 0.001499 0.001189 0.000926 0.000705 0.000524 0.000377 0.000261 0.000171 0.000103 0.000053 0.000018 -0.000005 -0.000020 -0.000028 -0.000031 -0.000032 -0.000031 -0.000028 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000039 0.000045 0.000051 0.000056 0.000059 0.000059 0.000055 0.000043 0.000022 -0.000014 -0.000068 -0.000145 -0.000252 -0.000394 -0.000578 -0.000810 -0.001096 -0.001443 -0.001856 -0.002340 -0.002896 -0.003528 -0.004233 -0.005007 -0.005841 -0.006723 -0.007632 -0.008544 -0.009430 -0.010253 -0.010976 -0.011559 -0.011967 -0.012170 -0.012145 -0.011887 -0.011400 -0.010707 -0.009840 -0.008841 -0.007758 -0.006637 -0.005519 -0.004436 -0.003407 -0.002437 -0.001520 -0.000638 0.000233 0.001120 0.002046 0.003027 0.004068 0.005161 0.006283 0.007401 0.008475 0.009459 0.010308 0.010983 0.011453 0.011702 0.011723 0.011527 0.011131 0.010567 0.009867 0.009071 0.008214 0.007333 0.006456 0.005609 0.004810 0.004073 0.003405 0.002810 0.002289 0.001837 0.001452 0.001126 0.000855 0.000633 0.000454 0.000312 0.000203 0.000120 0.000060 0.000017 -0.000012 -0.000029 -0.000039 -0.000043 -0.000044 -0.000041 -0.000038 -0.000034 -0.000030 -0.000026 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000023 0.000028 0.000035 0.000042 0.000050 0.000058 0.000065 0.000072 0.000077 0.000078 0.000073 0.000059 0.000033 -0.000011 -0.000077 -0.000172 -0.000302 -0.000474 -0.000696 -0.000976 -0.001321 -0.001740 -0.002240 -0.002829 -0.003513 -0.004297 -0.005182 -0.006170 -0.007253 -0.008422 -0.009658 -0.010938 -0.012228 -0.013487 -0.014668 -0.015723 -0.016598 -0.017248 -0.017631 -0.017716 -0.017486 -0.016933 -0.016066 -0.014901 -0.013465 -0.011791 -0.009916 -0.007878 -0.005714 -0.003463 -0.001160 0.001159 0.003458 0.005703 0.007855 0.009876 0.011728 0.013372 0.014771 0.015894 0.016716 0.017223 0.017411 0.017291 0.016882 0.016216 0.015336 0.014286 0.013118 0.011878 0.010612 0.009359 0.008151 0.007013 0.005962 0.005009 0.004157 0.003408 0.002757 0.002199 0.001727 0.001331 0.001004 0.000737 0.000523 0.000354 0.000224 0.000127 0.000056 0.000007 -0.000026 -0.000046 -0.000057 -0.000061 -0.000060 -0.000057 -0.000051 -0.000046 -0.000040 -0.000034 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000055 0.000065 0.000076 0.000087 0.000097 0.000104 0.000107 0.000103 0.000088 0.000058 0.000008 -0.000070 -0.000180 -0.000332 -0.000533 -0.000793 -0.001120 -0.001526 -0.002020 -0.002613 -0.003317 -0.004142 -0.005095 -0.006183 -0.007409 -0.008770 -0.010256 -0.011847 -0.013514 -0.015215 -0.016898 -0.018502 -0.019960 -0.021202 -0.022157 -0.022764 -0.022967 -0.022727 -0.022016 -0.020824 -0.019160 -0.017046 -0.014521 -0.011641 -0.008471 -0.005088 -0.001577 0.001974 0.005474 0.008835 0.011973 0.014811 0.017284 0.019338 0.020936 0.022056 0.022694 0.022864 0.022596 0.021934 0.020935 0.019663 0.018188 0.016578 0.014899 0.013211 0.011564 0.009996 0.008536 0.007204 0.006008 0.004950 0.004028 0.003234 0.002559 0.001991 0.001520 0.001133 0.000820 0.000570 0.000374 0.000225 0.000114 0.000034 -0.000020 -0.000055 -0.000075 -0.000085 -0.000087 -0.000084 -0.000078 -0.000070 -0.000061 -0.000053 -0.000045 -0.000038 -0.000032 -0.000026 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000032 0.000040 0.000050 0.000061 0.000074 0.000088 0.000103 0.000119 0.000134 0.000146 0.000153 0.000152 0.000139 0.000108 0.000054 -0.000030 -0.000152 -0.000321 -0.000547 -0.000840 -0.001211 -0.001675 -0.002244 -0.002932 -0.003754 -0.004724 -0.005853 -0.007153 -0.008626 -0.010269 -0.012069 -0.013999 -0.016021 -0.018079 -0.020105 -0.022020 -0.023738 -0.025166 -0.026215 -0.026802 -0.026856 -0.026321 -0.025164 -0.023373 -0.020964 -0.017975 -0.014473 -0.010547 -0.006305 -0.001871 0.002622 0.007039 0.011247 0.015125 0.018564 0.021479 0.023806 0.025507 0.026569 0.027009 0.026864 0.026193 0.025071 0.023583 0.021820 0.019874 0.017830 0.015768 0.013751 0.011834 0.010053 0.008433 0.006986 0.005714 0.004611 0.003669 0.002873 0.002209 0.001662 0.001216 0.000858 0.000575 0.000355 0.000189 0.000068 -0.000017 -0.000073 -0.000107 -0.000124 -0.000130 -0.000127 -0.000119 -0.000108 -0.000096 -0.000083 -0.000071 -0.000060 -0.000050 -0.000041 -0.000034 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000043 0.000054 0.000067 0.000083 0.000100 0.000120 0.000142 0.000165 0.000188 0.000208 0.000223 0.000229 0.000222 0.000197 0.000145 0.000061 -0.000066 -0.000244 -0.000485 -0.000803 -0.001211 -0.001724 -0.002360 -0.003135 -0.004068 -0.005175 -0.006472 -0.007968 -0.009668 -0.011562 -0.013630 -0.015834 -0.018122 -0.020421 -0.022648 -0.024703 -0.026482 -0.027874 -0.028777 -0.029095 -0.028751 -0.027690 -0.025885 -0.023342 -0.020100 -0.016230 -0.011839 -0.007056 -0.002034 0.003062 0.008062 0.012803 0.017135 0.020929 0.024084 0.026529 0.028230 0.029182 0.029418 0.028996 0.027996 0.026516 0.024664 0.022550 0.020279 0.017950 0.015648 0.013441 0.011380 0.009500 0.007820 0.006345 0.005072 0.003989 0.003080 0.002327 0.001712 0.001215 0.000820 0.000511 0.000274 0.000098 -0.000027 -0.000112 -0.000165 -0.000193 -0.000202 -0.000199 -0.000188 -0.000171 -0.000152 -0.000133 -0.000114 -0.000096 -0.000080 -0.000066 -0.000054 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000058 0.000073 0.000091 0.000113 0.000138 0.000166 0.000198 0.000231 0.000266 0.000298 0.000327 0.000347 0.000353 0.000341 0.000301 0.000227 0.000108 -0.000067 -0.000311 -0.000639 -0.001068 -0.001615 -0.002300 -0.003143 -0.004164 -0.005383 -0.006815 -0.008468 -0.010339 -0.012413 -0.014658 -0.017022 -0.019439 -0.021820 -0.024065 -0.026059 -0.027686 -0.028825 -0.029368 -0.029221 -0.028314 -0.026607 -0.024099 -0.020823 -0.016854 -0.012305 -0.007319 -0.002066 0.003269 0.008499 0.013439 0.017923 0.021811 0.024994 0.027400 0.028998 0.029793 0.029828 0.029175 0.027932 0.026211 0.024133 0.021819 0.019384 0.016928 0.014539 0.012284 0.010210 0.008348 0.006710 0.005297 0.004098 0.003098 0.002275 0.001609 0.001077 0.000660 0.000340 0.000100 -0.000074 -0.000194 -0.000270 -0.000311 -0.000326 -0.000321 -0.000303 -0.000278 -0.000248 -0.000217 -0.000186 -0.000157 -0.000131 -0.000108 -0.000088 -0.000072 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000049 0.000063 0.000080 0.000100 0.000125 0.000155 0.000190 0.000230 0.000275 0.000324 0.000376 0.000428 0.000477 0.000519 0.000550 0.000562 0.000548 0.000499 0.000403 0.000249 0.000021 -0.000297 -0.000723 -0.001277 -0.001982 -0.002859 -0.003929 -0.005213 -0.006722 -0.008459 -0.010413 -0.012560 -0.014854 -0.017234 -0.019616 -0.021901 -0.023978 -0.025725 -0.027017 -0.027740 -0.027789 -0.027087 -0.025584 -0.023269 -0.020173 -0.016367 -0.011963 -0.007108 -0.001977 0.003241 0.008349 0.013158 0.017498 0.021225 0.024232 0.026450 0.027850 0.028447 0.028291 0.027463 0.026068 0.024227 0.022063 0.019703 0.017259 0.014833 0.012507 0.010342 0.008381 0.006648 0.005150 0.003881 0.002827 0.001967 0.001280 0.000740 0.000325 0.000015 -0.000209 -0.000363 -0.000460 -0.000513 -0.000531 -0.000522 -0.000494 -0.000454 -0.000407 -0.000357 -0.000308 -0.000262 -0.000219 -0.000181 -0.000148 -0.000120 -0.000097 -0.000077 -0.000061 -0.000048 -0.000038 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000032 0.000041 0.000053 0.000067 0.000086 0.000109 0.000137 0.000172 0.000213 0.000262 0.000318 0.000382 0.000453 0.000530 0.000610 0.000690 0.000766 0.000834 0.000886 0.000914 0.000909 0.000858 0.000748 0.000562 0.000284 -0.000106 -0.000631 -0.001312 -0.002174 -0.003237 -0.004516 -0.006020 -0.007744 -0.009670 -0.011761 -0.013964 -0.016205 -0.018394 -0.020426 -0.022184 -0.023548 -0.024402 -0.024641 -0.024183 -0.022974 -0.020996 -0.018271 -0.014866 -0.010884 -0.006466 -0.001780 0.002989 0.007653 0.012030 0.015954 0.019290 0.021937 0.023832 0.024955 0.025324 0.024993 0.024046 0.022590 0.020743 0.018628 0.016364 0.014058 0.011805 0.009676 0.007727 0.005992 0.004486 0.003213 0.002160 0.001311 0.000643 0.000132 -0.000248 -0.000517 -0.000698 -0.000808 -0.000861 -0.000872 -0.000849 -0.000802 -0.000739 -0.000665 -0.000588 -0.000510 -0.000435 -0.000367 -0.000305 -0.000251 -0.000204 -0.000164 -0.000131 -0.000104 -0.000082 -0.000064 -0.000050 -0.000038 -0.000030 -0.000022 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000043 0.000055 0.000071 0.000091 0.000117 0.000148 0.000187 0.000234 0.000291 0.000359 0.000438 0.000528 0.000629 0.000740 0.000858 0.000982 0.001108 0.001230 0.001341 0.001432 0.001494 0.001514 0.001477 0.001368 0.001167 0.000855 0.000408 -0.000197 -0.000981 -0.001963 -0.003155 -0.004557 -0.006160 -0.007937 -0.009846 -0.011826 -0.013801 -0.015676 -0.017349 -0.018709 -0.019647 -0.020064 -0.019877 -0.019032 -0.017505 -0.015312 -0.012507 -0.009181 -0.005461 -0.001497 0.002544 0.006490 0.010176 0.013456 0.016207 0.018341 0.019807 0.020589 0.020710 0.020224 0.019214 0.017780 0.016031 0.014082 0.012038 0.009996 0.008035 0.006219 0.004589 0.003171 0.001973 0.000992 0.000214 -0.000382 -0.000819 -0.001122 -0.001315 -0.001419 -0.001454 -0.001437 -0.001380 -0.001295 -0.001191 -0.001076 -0.000955 -0.000834 -0.000718 -0.000609 -0.000510 -0.000422 -0.000346 -0.000280 -0.000225 -0.000179 -0.000141 -0.000110 -0.000086 -0.000066 -0.000051 -0.000039 -0.000029 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000058 0.000075 0.000096 0.000123 0.000157 0.000200 0.000253 0.000318 0.000396 0.000489 0.000597 0.000722 0.000863 0.001020 0.001192 0.001376 0.001568 0.001763 0.001955 0.002135 0.002292 0.002414 0.002487 0.002493 0.002413 0.002227 0.001912 0.001447 0.000810 -0.000012 -0.001027 -0.002233 -0.003613 -0.005139 -0.006766 -0.008432 -0.010062 -0.011570 -0.012860 -0.013838 -0.014414 -0.014512 -0.014079 -0.013088 -0.011545 -0.009492 -0.007002 -0.004179 -0.001150 0.001945 0.004961 0.007761 0.010220 0.012239 0.013747 0.014705 0.015104 0.014970 0.014354 0.013330 0.011987 0.010423 0.008733 0.007008 0.005327 0.003753 0.002335 0.001101 0.000068 -0.000764 -0.001403 -0.001867 -0.002178 -0.002358 -0.002431 -0.002421 -0.002347 -0.002226 -0.002073 -0.001899 -0.001715 -0.001528 -0.001342 -0.001164 -0.000996 -0.000841 -0.000702 -0.000579 -0.000473 -0.000383 -0.000307 -0.000243 -0.000192 -0.000150 -0.000116 -0.000089 -0.000068 -0.000052 -0.000039 -0.000029 -0.000021 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000036 0.000046 0.000060 0.000077 0.000100 0.000129 0.000165 0.000211 0.000269 0.000341 0.000429 0.000534 0.000660 0.000807 0.000977 0.001170 0.001388 0.001628 0.001890 0.002169 0.002461 0.002759 0.003056 0.003339 0.003598 0.003817 0.003981 0.004069 0.004061 0.003935 0.003671 0.003250 0.002661 0.001898 0.000966 -0.000120 -0.001330 -0.002623 -0.003944 -0.005227 -0.006397 -0.007376 -0.008090 -0.008473 -0.008475 -0.008068 -0.007249 -0.006045 -0.004509 -0.002716 -0.000764 0.001240 0.003186 0.004968 0.006493 0.007687 0.008498 0.008902 0.008898 0.008512 0.007790 0.006794 0.005598 0.004281 0.002919 0.001582 0.000329 -0.000796 -0.001762 -0.002551 -0.003159 -0.003592 -0.003862 -0.003991 -0.003998 -0.003908 -0.003743 -0.003522 -0.003264 -0.002983 -0.002693 -0.002402 -0.002119 -0.001848 -0.001594 -0.001359 -0.001145 -0.000954 -0.000787 -0.000642 -0.000518 -0.000415 -0.000329 -0.000259 -0.000202 -0.000157 -0.000121 -0.000092 -0.000070 -0.000053 -0.000039 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000028 0.000036 0.000047 0.000061 0.000079 0.000102 0.000132 0.000171 0.000220 0.000282 0.000360 0.000456 0.000573 0.000713 0.000881 0.001077 0.001305 0.001565 0.001859 0.002186 0.002545 0.002933 0.003346 0.003777 0.004219 0.004661 0.005092 0.005497 0.005859 0.006159 0.006376 0.006488 0.006478 0.006327 0.006023 0.005560 0.004941 0.004177 0.003292 0.002317 0.001297 0.000284 -0.000666 -0.001495 -0.002149 -0.002586 -0.002777 -0.002712 -0.002399 -0.001869 -0.001170 -0.000363 0.000481 0.001288 0.001991 0.002530 0.002858 0.002946 0.002783 0.002378 0.001753 0.000948 0.000011 -0.001000 -0.002030 -0.003023 -0.003934 -0.004726 -0.005373 -0.005861 -0.006187 -0.006355 -0.006379 -0.006275 -0.006065 -0.005769 -0.005409 -0.005006 -0.004577 -0.004138 -0.003701 -0.003277 -0.002872 -0.002493 -0.002143 -0.001823 -0.001535 -0.001279 -0.001054 -0.000860 -0.000695 -0.000557 -0.000442 -0.000348 -0.000272 -0.000211 -0.000162 -0.000124 -0.000094 -0.000071 -0.000053 -0.000039 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000028 0.000036 0.000047 0.000061 0.000080 0.000104 0.000135 0.000175 0.000226 0.000292 0.000374 0.000477 0.000603 0.000757 0.000942 0.001162 0.001419 0.001718 0.002059 0.002446 0.002879 0.003356 0.003875 0.004433 0.005023 0.005639 0.006270 0.006905 0.007528 0.008122 0.008668 0.009144 0.009530 0.009804 0.009949 0.009948 0.009792 0.009476 0.009004 0.008387 0.007646 0.006809 0.005912 0.004992 0.004089 0.003238 0.002467 0.001795 0.001227 0.000757 0.000367 0.000030 -0.000285 -0.000613 -0.000985 -0.001426 -0.001953 -0.002574 -0.003285 -0.004073 -0.004914 -0.005780 -0.006635 -0.007443 -0.008168 -0.008781 -0.009257 -0.009584 -0.009754 -0.009770 -0.009641 -0.009381 -0.009008 -0.008543 -0.008007 -0.007420 -0.006803 -0.006174 -0.005547 -0.004937 -0.004353 -0.003804 -0.003293 -0.002825 -0.002402 -0.002022 -0.001686 -0.001392 -0.001138 -0.000922 -0.000739 -0.000587 -0.000463 -0.000362 -0.000281 -0.000216 -0.000166 -0.000126 -0.000095 -0.000071 -0.000053 -0.000039 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000036 0.000047 0.000061 0.000080 0.000104 0.000136 0.000177 0.000230 0.000298 0.000384 0.000492 0.000626 0.000790 0.000990 0.001228 0.001511 0.001842 0.002225 0.002664 0.003161 0.003716 0.004331 0.005002 0.005727 0.006499 0.007313 0.008156 0.009018 0.009881 0.010727 0.011537 0.012287 0.012953 0.013513 0.013943 0.014220 0.014327 0.014249 0.013977 0.013511 0.012856 0.012025 0.011038 0.009918 0.008693 0.007389 0.006030 0.004638 0.003228 0.001812 0.000397 -0.001013 -0.002412 -0.003796 -0.005157 -0.006485 -0.007765 -0.008981 -0.010115 -0.011145 -0.012051 -0.012813 -0.013413 -0.013839 -0.014083 -0.014144 -0.014029 -0.013750 -0.013324 -0.012773 -0.012116 -0.011378 -0.010581 -0.009747 -0.008894 -0.008043 -0.007208 -0.006402 -0.005637 -0.004921 -0.004258 -0.003653 -0.003106 -0.002618 -0.002187 -0.001810 -0.001483 -0.001204 -0.000969 -0.000772 -0.000610 -0.000478 -0.000372 -0.000287 -0.000220 -0.000168 -0.000127 -0.000095 -0.000071 -0.000053 -0.000039 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000012 0.000016 0.000021 0.000027 0.000035 0.000046 0.000060 0.000079 0.000104 0.000136 0.000177 0.000231 0.000301 0.000389 0.000501 0.000640 0.000812 0.001022 0.001275 0.001578 0.001935 0.002352 0.002833 0.003383 0.004005 0.004700 0.005469 0.006309 0.007217 0.008188 0.009213 0.010281 0.011378 0.012486 0.013586 0.014654 0.015664 0.016588 0.017396 0.018058 0.018541 0.018818 0.018861 0.018648 0.018167 0.017408 0.016375 0.015076 0.013530 0.011761 0.009798 0.007677 0.005432 0.003101 0.000722 -0.001665 -0.004021 -0.006308 -0.008488 -0.010525 -0.012386 -0.014043 -0.015473 -0.016659 -0.017588 -0.018255 -0.018659 -0.018809 -0.018716 -0.018402 -0.017892 -0.017213 -0.016397 -0.015472 -0.014468 -0.013411 -0.012324 -0.011229 -0.010146 -0.009090 -0.008076 -0.007116 -0.006217 -0.005386 -0.004627 -0.003941 -0.003329 -0.002787 -0.002312 -0.001902 -0.001550 -0.001251 -0.001001 -0.000794 -0.000624 -0.000487 -0.000377 -0.000289 -0.000221 -0.000168 -0.000127 -0.000095 -0.000071 -0.000053 -0.000039 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000045 0.000059 0.000078 0.000102 0.000134 0.000176 0.000230 0.000300 0.000389 0.000503 0.000645 0.000822 0.001039 0.001302 0.001618 0.001994 0.002436 0.002950 0.003542 0.004215 0.004975 0.005821 0.006755 0.007774 0.008874 0.010047 0.011286 0.012575 0.013899 0.015237 0.016567 0.017860 0.019085 0.020208 0.021190 0.021990 0.022566 0.022877 0.022886 0.022559 0.021873 0.020812 0.019375 0.017570 0.015420 0.012958 0.010228 0.007283 0.004184 0.000995 -0.002215 -0.005377 -0.008422 -0.011288 -0.013917 -0.016260 -0.018280 -0.019950 -0.021256 -0.022194 -0.022770 -0.023001 -0.022910 -0.022530 -0.021898 -0.021055 -0.020041 -0.018899 -0.017665 -0.016373 -0.015051 -0.013725 -0.012417 -0.011143 -0.009919 -0.008759 -0.007670 -0.006662 -0.005738 -0.004901 -0.004152 -0.003487 -0.002903 -0.002396 -0.001961 -0.001590 -0.001278 -0.001018 -0.000804 -0.000629 -0.000489 -0.000377 -0.000288 -0.000219 -0.000166 -0.000125 -0.000094 -0.000070 -0.000052 -0.000038 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000033 0.000044 0.000057 0.000076 0.000100 0.000131 0.000172 0.000226 0.000295 0.000385 0.000498 0.000641 0.000819 0.001039 0.001308 0.001632 0.002019 0.002477 0.003013 0.003633 0.004344 0.005150 0.006054 0.007058 0.008160 0.009358 0.010646 0.012014 0.013450 0.014938 0.016460 0.017990 0.019500 0.020957 0.022322 0.023552 0.024599 0.025411 0.025936 0.026123 0.025926 0.025307 0.024237 0.022703 0.020706 0.018268 0.015422 0.012221 0.008732 0.005033 0.001210 -0.002645 -0.006437 -0.010076 -0.013477 -0.016565 -0.019279 -0.021576 -0.023425 -0.024815 -0.025750 -0.026246 -0.026332 -0.026048 -0.025439 -0.024555 -0.023451 -0.022177 -0.020782 -0.019308 -0.017794 -0.016269 -0.014760 -0.013287 -0.011867 -0.010514 -0.009241 -0.008056 -0.006965 -0.005972 -0.005078 -0.004281 -0.003579 -0.002967 -0.002438 -0.001986 -0.001604 -0.001284 -0.001019 -0.000802 -0.000626 -0.000484 -0.000372 -0.000284 -0.000216 -0.000163 -0.000123 -0.000092 -0.000069 -0.000051 -0.000038 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000032 0.000042 0.000055 0.000073 0.000097 0.000127 0.000167 0.000220 0.000288 0.000376 0.000487 0.000629 0.000806 0.001025 0.001294 0.001620 0.002011 0.002476 0.003023 0.003659 0.004392 0.005227 0.006168 0.007218 0.008376 0.009639 0.011004 0.012461 0.013998 0.015599 0.017246 0.018914 0.020574 0.022191 0.023726 0.025129 0.026350 0.027331 0.028012 0.028332 0.028236 0.027674 0.026609 0.025019 0.022899 0.020266 0.017157 0.013629 0.009758 0.005636 0.001364 -0.002948 -0.007187 -0.011244 -0.015021 -0.018430 -0.021402 -0.023886 -0.025852 -0.027292 -0.028214 -0.028644 -0.028621 -0.028193 -0.027417 -0.026353 -0.025063 -0.023605 -0.022033 -0.020393 -0.018724 -0.017058 -0.015421 -0.013834 -0.012313 -0.010872 -0.009522 -0.008272 -0.007125 -0.006086 -0.005155 -0.004330 -0.003606 -0.002978 -0.002438 -0.001979 -0.001593 -0.001271 -0.001006 -0.000789 -0.000614 -0.000474 -0.000363 -0.000277 -0.000210 -0.000158 -0.000119 -0.000089 -0.000067 -0.000050 -0.000037 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000040 0.000053 0.000070 0.000092 0.000122 0.000161 0.000212 0.000277 0.000362 0.000471 0.000609 0.000782 0.000997 0.001262 0.001584 0.001973 0.002436 0.002984 0.003623 0.004363 0.005210 0.006167 0.007239 0.008425 0.009724 0.011130 0.012635 0.014228 0.015893 0.017611 0.019357 0.021102 0.022811 0.024443 0.025948 0.027274 0.028357 0.029136 0.029544 0.029518 0.029004 0.027956 0.026347 0.024168 0.021432 0.018177 0.014462 0.010369 0.005997 0.001459 -0.003124 -0.007628 -0.011934 -0.015932 -0.019527 -0.022643 -0.025229 -0.027255 -0.028712 -0.029615 -0.029994 -0.029895 -0.029374 -0.028493 -0.027318 -0.025917 -0.024350 -0.022673 -0.020936 -0.019178 -0.017430 -0.015720 -0.014068 -0.012490 -0.011000 -0.009607 -0.008322 -0.007147 -0.006086 -0.005138 -0.004302 -0.003571 -0.002939 -0.002399 -0.001942 -0.001559 -0.001240 -0.000979 -0.000766 -0.000595 -0.000458 -0.000350 -0.000267 -0.000202 -0.000152 -0.000114 -0.000086 -0.000064 -0.000048 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000050 0.000066 0.000088 0.000116 0.000153 0.000201 0.000264 0.000346 0.000450 0.000582 0.000749 0.000957 0.001214 0.001527 0.001907 0.002361 0.002900 0.003532 0.004265 0.005106 0.006061 0.007132 0.008321 0.009625 0.011040 0.012557 0.014164 0.015846 0.017584 0.019353 0.021125 0.022864 0.024529 0.026071 0.027436 0.028563 0.029386 0.029839 0.029856 0.029378 0.028359 0.026765 0.024584 0.021829 0.018535 0.014763 0.010595 0.006135 0.001501 -0.003182 -0.007784 -0.012179 -0.016254 -0.019909 -0.023069 -0.025678 -0.027709 -0.029155 -0.030033 -0.030377 -0.030235 -0.029666 -0.028737 -0.027516 -0.026070 -0.024463 -0.022749 -0.020978 -0.019189 -0.017415 -0.015682 -0.014009 -0.012415 -0.010911 -0.009510 -0.008218 -0.007040 -0.005979 -0.005035 -0.004203 -0.003479 -0.002856 -0.002325 -0.001877 -0.001503 -0.001193 -0.000940 -0.000734 -0.000568 -0.000437 -0.000334 -0.000254 -0.000192 -0.000145 -0.000109 -0.000082 -0.000061 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000036 0.000047 0.000062 0.000082 0.000109 0.000144 0.000190 0.000249 0.000326 0.000424 0.000550 0.000709 0.000907 0.001153 0.001453 0.001818 0.002257 0.002778 0.003392 0.004105 0.004927 0.005861 0.006912 0.008080 0.009363 0.010757 0.012252 0.013837 0.015497 0.017211 0.018956 0.020703 0.022418 0.024060 0.025583 0.026933 0.028052 0.028874 0.029335 0.029370 0.028920 0.027936 0.026385 0.024255 0.021553 0.018314 0.014597 0.010484 0.006077 0.001495 -0.003137 -0.007688 -0.012033 -0.016058 -0.019665 -0.022778 -0.025343 -0.027333 -0.028744 -0.029592 -0.029913 -0.029756 -0.029181 -0.028254 -0.027041 -0.025609 -0.024019 -0.022325 -0.020575 -0.018808 -0.017055 -0.015342 -0.013689 -0.012115 -0.010631 -0.009249 -0.007977 -0.006820 -0.005779 -0.004855 -0.004043 -0.003339 -0.002735 -0.002221 -0.001789 -0.001430 -0.001133 -0.000890 -0.000694 -0.000537 -0.000412 -0.000314 -0.000239 -0.000180 -0.000136 -0.000103 -0.000077 -0.000058 -0.000044 -0.000033 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000020 0.000025 0.000033 0.000044 0.000058 0.000077 0.000101 0.000134 0.000176 0.000232 0.000304 0.000396 0.000514 0.000663 0.000849 0.001081 0.001365 0.001711 0.002128 0.002625 0.003211 0.003895 0.004684 0.005583 0.006595 0.007723 0.008962 0.010309 0.011755 0.013287 0.014890 0.016544 0.018225 0.019906 0.021554 0.023129 0.024587 0.025878 0.026946 0.027731 0.028171 0.028204 0.027773 0.026833 0.025349 0.023309 0.020720 0.017612 0.014044 0.010093 0.005857 0.001450 -0.003005 -0.007384 -0.011564 -0.015435 -0.018903 -0.021895 -0.024359 -0.026270 -0.027625 -0.028439 -0.028748 -0.028600 -0.028052 -0.027165 -0.026005 -0.024633 -0.023107 -0.021480 -0.019796 -0.018093 -0.016400 -0.014745 -0.013146 -0.011622 -0.010186 -0.008850 -0.007620 -0.006503 -0.005500 -0.004611 -0.003832 -0.003158 -0.002581 -0.002092 -0.001682 -0.001342 -0.001061 -0.000833 -0.000648 -0.000500 -0.000383 -0.000292 -0.000222 -0.000168 -0.000127 -0.000096 -0.000072 -0.000055 -0.000041 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000031 0.000041 0.000053 0.000071 0.000093 0.000123 0.000163 0.000214 0.000280 0.000365 0.000474 0.000612 0.000786 0.001001 0.001266 0.001590 0.001981 0.002448 0.003000 0.003645 0.004390 0.005241 0.006202 0.007271 0.008449 0.009728 0.011101 0.012555 0.014074 0.015639 0.017227 0.018811 0.020357 0.021831 0.023192 0.024391 0.025378 0.026099 0.026496 0.026512 0.026096 0.025204 0.023806 0.021888 0.019457 0.016541 0.013193 0.009485 0.005511 0.001375 -0.002807 -0.006918 -0.010843 -0.014480 -0.017739 -0.020552 -0.022873 -0.024675 -0.025958 -0.026735 -0.027040 -0.026917 -0.026418 -0.025602 -0.024527 -0.023250 -0.021825 -0.020300 -0.018716 -0.017109 -0.015508 -0.013939 -0.012422 -0.010974 -0.009609 -0.008338 -0.007170 -0.006109 -0.005159 -0.004317 -0.003582 -0.002946 -0.002404 -0.001945 -0.001561 -0.001243 -0.000982 -0.000769 -0.000598 -0.000461 -0.000353 -0.000269 -0.000204 -0.000154 -0.000117 -0.000088 -0.000067 -0.000051 -0.000038 -0.000029 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000037 0.000049 0.000065 0.000085 0.000112 0.000148 0.000195 0.000255 0.000333 0.000433 0.000559 0.000718 0.000917 0.001161 0.001460 0.001821 0.002253 0.002766 0.003365 0.004060 0.004853 0.005750 0.006749 0.007850 0.009045 0.010328 0.011685 0.013101 0.014557 0.016029 0.017492 0.018916 0.020266 0.021505 0.022592 0.023478 0.024117 0.024457 0.024447 0.024042 0.023204 0.021904 0.020131 0.017890 0.015208 0.012131 0.008726 0.005076 0.001278 -0.002562 -0.006338 -0.009945 -0.013290 -0.016290 -0.018885 -0.021030 -0.022703 -0.023901 -0.024639 -0.024944 -0.024856 -0.024423 -0.023696 -0.022728 -0.021569 -0.020269 -0.018870 -0.017410 -0.015923 -0.014437 -0.012975 -0.011560 -0.010207 -0.008930 -0.007742 -0.006650 -0.005659 -0.004771 -0.003987 -0.003303 -0.002713 -0.002209 -0.001785 -0.001431 -0.001138 -0.000897 -0.000702 -0.000545 -0.000419 -0.000321 -0.000244 -0.000185 -0.000140 -0.000106 -0.000080 -0.000061 -0.000046 -0.000035 -0.000026 -0.000020 -0.000014 -0.000010 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000020 0.000026 0.000034 0.000044 0.000058 0.000077 0.000101 0.000134 0.000176 0.000230 0.000301 0.000391 0.000505 0.000649 0.000829 0.001052 0.001324 0.001653 0.002049 0.002518 0.003068 0.003705 0.004434 0.005259 0.006179 0.007192 0.008293 0.009474 0.010721 0.012020 0.013352 0.014695 0.016024 0.017311 0.018524 0.019631 0.020592 0.021368 0.021915 0.022191 0.022152 0.021758 0.020976 0.019784 0.018169 0.016139 0.013715 0.010940 0.007873 0.004587 0.001169 -0.002288 -0.005688 -0.008938 -0.011955 -0.014667 -0.017018 -0.018968 -0.020498 -0.021604 -0.022298 -0.022604 -0.022558 -0.022198 -0.021570 -0.020721 -0.019693 -0.018531 -0.017272 -0.015951 -0.014598 -0.013241 -0.011903 -0.010603 -0.009358 -0.008183 -0.007088 -0.006082 -0.005170 -0.004354 -0.003634 -0.003006 -0.002466 -0.002005 -0.001618 -0.001295 -0.001029 -0.000810 -0.000633 -0.000491 -0.000377 -0.000288 -0.000219 -0.000166 -0.000126 -0.000095 -0.000072 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000040 0.000052 0.000069 0.000091 0.000119 0.000157 0.000205 0.000268 0.000349 0.000451 0.000581 0.000742 0.000942 0.001187 0.001484 0.001840 0.002264 0.002761 0.003338 0.003999 0.004747 0.005582 0.006502 0.007501 0.008572 0.009702 0.010876 0.012077 0.013284 0.014472 0.015617 0.016689 0.017658 0.018491 0.019154 0.019609 0.019820 0.019751 0.019370 0.018648 0.017566 0.016117 0.014306 0.012152 0.009693 0.006978 0.004074 0.001054 -0.002001 -0.005007 -0.007883 -0.010557 -0.012967 -0.015062 -0.016808 -0.018188 -0.019197 -0.019845 -0.020152 -0.020146 -0.019861 -0.019335 -0.018607 -0.017715 -0.016695 -0.015581 -0.014405 -0.013195 -0.011975 -0.010767 -0.009591 -0.008463 -0.007397 -0.006403 -0.005490 -0.004663 -0.003923 -0.003270 -0.002702 -0.002213 -0.001798 -0.001449 -0.001159 -0.000919 -0.000723 -0.000564 -0.000437 -0.000336 -0.000257 -0.000195 -0.000148 -0.000112 -0.000085 -0.000064 -0.000049 -0.000037 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000012 0.000016 0.000021 0.000027 0.000035 0.000046 0.000061 0.000080 0.000105 0.000138 0.000181 0.000237 0.000308 0.000399 0.000514 0.000657 0.000834 0.001052 0.001316 0.001634 0.002012 0.002456 0.002971 0.003562 0.004231 0.004979 0.005802 0.006697 0.007654 0.008663 0.009711 0.010778 0.011847 0.012895 0.013898 0.014831 0.015666 0.016374 0.016927 0.017294 0.017444 0.017349 0.016983 0.016322 0.015353 0.014070 0.012477 0.010593 0.008448 0.006086 0.003561 0.000938 -0.001716 -0.004328 -0.006831 -0.009163 -0.011270 -0.013109 -0.014651 -0.015880 -0.016790 -0.017389 -0.017694 -0.017725 -0.017511 -0.017084 -0.016474 -0.015713 -0.014834 -0.013865 -0.012833 -0.011765 -0.010684 -0.009609 -0.008560 -0.007552 -0.006599 -0.005709 -0.004892 -0.004152 -0.003490 -0.002907 -0.002399 -0.001963 -0.001594 -0.001283 -0.001025 -0.000812 -0.000638 -0.000498 -0.000385 -0.000296 -0.000226 -0.000171 -0.000130 -0.000098 -0.000074 -0.000056 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000041 0.000053 0.000070 0.000092 0.000121 0.000158 0.000207 0.000269 0.000349 0.000449 0.000575 0.000731 0.000922 0.001155 0.001434 0.001767 0.002158 0.002612 0.003134 0.003725 0.004385 0.005112 0.005902 0.006747 0.007637 0.008558 0.009495 0.010430 0.011342 0.012209 0.013008 0.013716 0.014308 0.014760 0.015046 0.015143 0.015027 0.014679 0.014082 0.013223 0.012101 0.010719 0.009094 0.007251 0.005227 0.003067 0.000825 -0.001444 -0.003678 -0.005823 -0.007825 -0.009640 -0.011232 -0.012576 -0.013657 -0.014469 -0.015018 -0.015315 -0.015378 -0.015229 -0.014891 -0.014390 -0.013754 -0.013007 -0.012176 -0.011284 -0.010354 -0.009408 -0.008465 -0.007542 -0.006654 -0.005812 -0.005027 -0.004305 -0.003651 -0.003067 -0.002553 -0.002105 -0.001722 -0.001396 -0.001123 -0.000897 -0.000710 -0.000558 -0.000435 -0.000336 -0.000258 -0.000197 -0.000149 -0.000113 -0.000085 -0.000064 -0.000049 -0.000037 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000046 0.000061 0.000080 0.000104 0.000137 0.000179 0.000233 0.000302 0.000389 0.000498 0.000634 0.000800 0.001002 0.001245 0.001534 0.001875 0.002270 0.002725 0.003240 0.003815 0.004449 0.005138 0.005874 0.006648 0.007448 0.008260 0.009067 0.009850 0.010590 0.011266 0.011858 0.012345 0.012707 0.012923 0.012975 0.012846 0.012519 0.011984 0.011233 0.010263 0.009080 0.007697 0.006136 0.004426 0.002605 0.000717 -0.001194 -0.003077 -0.004888 -0.006583 -0.008125 -0.009485 -0.010641 -0.011581 -0.012298 -0.012795 -0.013081 -0.013167 -0.013072 -0.012813 -0.012410 -0.011886 -0.011261 -0.010558 -0.009797 -0.008998 -0.008181 -0.007364 -0.006562 -0.005789 -0.005056 -0.004372 -0.003743 -0.003173 -0.002664 -0.002215 -0.001826 -0.001492 -0.001210 -0.000973 -0.000776 -0.000614 -0.000483 -0.000376 -0.000291 -0.000223 -0.000170 -0.000129 -0.000097 -0.000073 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000040 0.000052 0.000068 0.000089 0.000117 0.000153 0.000199 0.000258 0.000333 0.000427 0.000543 0.000686 0.000860 0.001069 0.001317 0.001610 0.001951 0.002342 0.002785 0.003280 0.003826 0.004418 0.005051 0.005716 0.006402 0.007097 0.007785 0.008450 0.009074 0.009639 0.010127 0.010521 0.010805 0.010963 0.010980 0.010844 0.010543 0.010070 0.009419 0.008591 0.007590 0.006428 0.005122 0.003698 0.002184 0.000615 -0.000971 -0.002537 -0.004044 -0.005460 -0.006754 -0.007901 -0.008884 -0.009691 -0.010316 -0.010761 -0.011031 -0.011133 -0.011081 -0.010889 -0.010571 -0.010146 -0.009630 -0.009043 -0.008401 -0.007723 -0.007027 -0.006328 -0.005639 -0.004975 -0.004345 -0.003756 -0.003215 -0.002724 -0.002286 -0.001901 -0.001566 -0.001280 -0.001037 -0.000834 -0.000665 -0.000527 -0.000414 -0.000322 -0.000249 -0.000191 -0.000146 -0.000110 -0.000083 -0.000063 -0.000047 -0.000035 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000044 0.000057 0.000075 0.000099 0.000129 0.000169 0.000219 0.000282 0.000362 0.000461 0.000582 0.000730 0.000908 0.001119 0.001368 0.001657 0.001990 0.002367 0.002788 0.003252 0.003755 0.004292 0.004856 0.005437 0.006024 0.006604 0.007161 0.007681 0.008147 0.008546 0.008861 0.009080 0.009190 0.009181 0.009044 0.008772 0.008358 0.007801 0.007102 0.006265 0.005300 0.004222 0.003050 0.001807 0.000521 -0.000779 -0.002063 -0.003302 -0.004469 -0.005541 -0.006497 -0.007323 -0.008008 -0.008548 -0.008941 -0.009190 -0.009301 -0.009282 -0.009144 -0.008898 -0.008558 -0.008138 -0.007653 -0.007118 -0.006550 -0.005963 -0.005371 -0.004788 -0.004225 -0.003689 -0.003189 -0.002729 -0.002312 -0.001940 -0.001612 -0.001328 -0.001085 -0.000879 -0.000707 -0.000564 -0.000447 -0.000351 -0.000274 -0.000212 -0.000162 -0.000124 -0.000094 -0.000071 -0.000053 -0.000040 -0.000030 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000037 0.000048 0.000063 0.000082 0.000108 0.000141 0.000183 0.000237 0.000304 0.000387 0.000489 0.000613 0.000763 0.000941 0.001150 0.001393 0.001673 0.001989 0.002343 0.002732 0.003154 0.003604 0.004077 0.004563 0.005053 0.005535 0.005997 0.006425 0.006806 0.007127 0.007375 0.007541 0.007615 0.007589 0.007457 0.007214 0.006857 0.006386 0.005802 0.005110 0.004318 0.003437 0.002484 0.001477 0.000436 -0.000617 -0.001657 -0.002663 -0.003613 -0.004490 -0.005278 -0.005964 -0.006539 -0.006999 -0.007341 -0.007567 -0.007680 -0.007685 -0.007590 -0.007403 -0.007134 -0.006796 -0.006400 -0.005960 -0.005489 -0.005000 -0.004506 -0.004018 -0.003545 -0.003095 -0.002675 -0.002289 -0.001939 -0.001627 -0.001353 -0.001115 -0.000911 -0.000738 -0.000594 -0.000474 -0.000376 -0.000295 -0.000231 -0.000178 -0.000137 -0.000104 -0.000079 -0.000060 -0.000045 -0.000034 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000052 0.000068 0.000089 0.000116 0.000152 0.000196 0.000252 0.000321 0.000406 0.000510 0.000634 0.000782 0.000956 0.001159 0.001391 0.001654 0.001947 0.002270 0.002620 0.002993 0.003383 0.003785 0.004189 0.004585 0.004964 0.005312 0.005620 0.005875 0.006069 0.006193 0.006239 0.006202 0.006079 0.005866 0.005562 0.005168 0.004686 0.004120 0.003477 0.002766 0.002000 0.001192 0.000359 -0.000483 -0.001315 -0.002122 -0.002887 -0.003597 -0.004238 -0.004801 -0.005278 -0.005665 -0.005960 -0.006161 -0.006270 -0.006291 -0.006228 -0.006088 -0.005879 -0.005609 -0.005290 -0.004932 -0.004546 -0.004143 -0.003735 -0.003331 -0.002940 -0.002567 -0.002219 -0.001899 -0.001609 -0.001350 -0.001123 -0.000925 -0.000756 -0.000614 -0.000494 -0.000395 -0.000313 -0.000246 -0.000192 -0.000149 -0.000115 -0.000088 -0.000066 -0.000050 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000032 0.000042 0.000055 0.000072 0.000095 0.000124 0.000160 0.000206 0.000263 0.000333 0.000419 0.000522 0.000644 0.000787 0.000954 0.001145 0.001360 0.001601 0.001866 0.002152 0.002457 0.002776 0.003104 0.003433 0.003755 0.004061 0.004341 0.004587 0.004788 0.004938 0.005029 0.005055 0.005014 0.004902 0.004718 0.004463 0.004138 0.003744 0.003286 0.002769 0.002202 0.001592 0.000952 0.000292 -0.000374 -0.001033 -0.001672 -0.002281 -0.002848 -0.003364 -0.003821 -0.004213 -0.004535 -0.004784 -0.004959 -0.005061 -0.005091 -0.005053 -0.004950 -0.004789 -0.004577 -0.004322 -0.004034 -0.003721 -0.003394 -0.003061 -0.002731 -0.002410 -0.002105 -0.001820 -0.001557 -0.001320 -0.001108 -0.000922 -0.000760 -0.000622 -0.000505 -0.000407 -0.000325 -0.000258 -0.000204 -0.000159 -0.000124 -0.000095 -0.000073 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000033 0.000044 0.000058 0.000076 0.000099 0.000129 0.000167 0.000213 0.000271 0.000340 0.000424 0.000524 0.000641 0.000777 0.000932 0.001107 0.001303 0.001517 0.001748 0.001995 0.002252 0.002516 0.002781 0.003039 0.003284 0.003508 0.003702 0.003859 0.003973 0.004039 0.004051 0.004009 0.003910 0.003755 0.003544 0.003278 0.002960 0.002593 0.002183 0.001734 0.001254 0.000752 0.000235 -0.000286 -0.000802 -0.001303 -0.001783 -0.002231 -0.002641 -0.003008 -0.003325 -0.003590 -0.003798 -0.003948 -0.004041 -0.004075 -0.004054 -0.003979 -0.003857 -0.003692 -0.003490 -0.003261 -0.003011 -0.002748 -0.002480 -0.002213 -0.001954 -0.001707 -0.001476 -0.001264 -0.001071 -0.000900 -0.000749 -0.000619 -0.000507 -0.000412 -0.000332 -0.000266 -0.000211 -0.000167 -0.000131 -0.000102 -0.000079 -0.000060 -0.000046 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000045 0.000060 0.000079 0.000103 0.000133 0.000171 0.000217 0.000274 0.000341 0.000422 0.000517 0.000626 0.000751 0.000892 0.001048 0.001220 0.001405 0.001602 0.001807 0.002017 0.002228 0.002433 0.002626 0.002802 0.002954 0.003076 0.003162 0.003209 0.003213 0.003172 0.003087 0.002958 0.002785 0.002570 0.002317 0.002027 0.001704 0.001353 0.000979 0.000589 0.000188 -0.000215 -0.000615 -0.001005 -0.001377 -0.001728 -0.002051 -0.002342 -0.002596 -0.002811 -0.002982 -0.003109 -0.003191 -0.003226 -0.003216 -0.003163 -0.003071 -0.002944 -0.002787 -0.002606 -0.002408 -0.002200 -0.001986 -0.001774 -0.001567 -0.001369 -0.001185 -0.001015 -0.000861 -0.000724 -0.000603 -0.000498 -0.000409 -0.000332 -0.000268 -0.000215 -0.000171 -0.000135 -0.000106 -0.000083 -0.000064 -0.000050 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000035 0.000046 0.000061 0.000080 0.000105 0.000135 0.000172 0.000217 0.000272 0.000336 0.000412 0.000499 0.000598 0.000710 0.000835 0.000971 0.001117 0.001272 0.001434 0.001599 0.001764 0.001925 0.002077 0.002214 0.002332 0.002425 0.002490 0.002522 0.002521 0.002484 0.002412 0.002306 0.002167 0.001996 0.001796 0.001569 0.001318 0.001046 0.000758 0.000457 0.000150 -0.000160 -0.000466 -0.000765 -0.001053 -0.001324 -0.001575 -0.001804 -0.002005 -0.002177 -0.002317 -0.002423 -0.002492 -0.002526 -0.002524 -0.002487 -0.002418 -0.002321 -0.002200 -0.002059 -0.001905 -0.001741 -0.001573 -0.001406 -0.001243 -0.001087 -0.000941 -0.000807 -0.000685 -0.000577 -0.000481 -0.000398 -0.000327 -0.000266 -0.000215 -0.000173 -0.000137 -0.000109 -0.000086 -0.000067 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000047 0.000062 0.000081 0.000105 0.000134 0.000170 0.000213 0.000264 0.000324 0.000393 0.000472 0.000560 0.000657 0.000764 0.000878 0.000999 0.001125 0.001253 0.001382 0.001506 0.001624 0.001730 0.001820 0.001891 0.001940 0.001962 0.001958 0.001926 0.001866 0.001780 0.001669 0.001535 0.001380 0.001204 0.001011 0.000803 0.000582 0.000354 0.000120 -0.000116 -0.000349 -0.000576 -0.000796 -0.001003 -0.001197 -0.001375 -0.001533 -0.001669 -0.001782 -0.001868 -0.001927 -0.001957 -0.001959 -0.001933 -0.001883 -0.001809 -0.001717 -0.001609 -0.001489 -0.001363 -0.001233 -0.001103 -0.000976 -0.000855 -0.000741 -0.000636 -0.000541 -0.000456 -0.000381 -0.000315 -0.000259 -0.000211 -0.000171 -0.000137 -0.000110 -0.000087 -0.000069 -0.000054 -0.000042 -0.000033 -0.000025 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000047 0.000062 0.000081 0.000104 0.000132 0.000166 0.000206 0.000252 0.000306 0.000367 0.000436 0.000511 0.000594 0.000682 0.000776 0.000872 0.000971 0.001070 0.001166 0.001256 0.001337 0.001406 0.001460 0.001496 0.001511 0.001505 0.001478 0.001429 0.001361 0.001274 0.001170 0.001050 0.000916 0.000769 0.000611 0.000445 0.000272 0.000096 -0.000082 -0.000257 -0.000429 -0.000595 -0.000753 -0.000901 -0.001037 -0.001160 -0.001267 -0.001356 -0.001426 -0.001474 -0.001500 -0.001504 -0.001487 -0.001450 -0.001395 -0.001325 -0.001243 -0.001152 -0.001056 -0.000956 -0.000857 -0.000759 -0.000666 -0.000578 -0.000497 -0.000423 -0.000357 -0.000298 -0.000248 -0.000204 -0.000166 -0.000135 -0.000109 -0.000087 -0.000069 -0.000055 -0.000043 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000047 0.000061 0.000079 0.000101 0.000127 0.000158 0.000194 0.000236 0.000283 0.000335 0.000393 0.000457 0.000524 0.000595 0.000669 0.000744 0.000819 0.000892 0.000960 0.001022 0.001074 0.001115 0.001141 0.001152 0.001146 0.001123 0.001084 0.001031 0.000963 0.000884 0.000793 0.000692 0.000581 0.000463 0.000338 0.000209 0.000077 -0.000056 -0.000187 -0.000316 -0.000440 -0.000559 -0.000671 -0.000775 -0.000869 -0.000952 -0.001022 -0.001077 -0.001116 -0.001138 -0.001143 -0.001132 -0.001104 -0.001063 -0.001011 -0.000949 -0.000881 -0.000809 -0.000734 -0.000659 -0.000585 -0.000514 -0.000447 -0.000385 -0.000328 -0.000277 -0.000232 -0.000193 -0.000159 -0.000130 -0.000106 -0.000085 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000046 0.000060 0.000076 0.000096 0.000120 0.000147 0.000179 0.000215 0.000255 0.000299 0.000347 0.000398 0.000452 0.000507 0.000564 0.000620 0.000675 0.000727 0.000773 0.000813 0.000843 0.000862 0.000869 0.000863 0.000845 0.000814 0.000773 0.000722 0.000662 0.000593 0.000518 0.000436 0.000348 0.000255 0.000159 0.000061 -0.000037 -0.000134 -0.000230 -0.000322 -0.000411 -0.000495 -0.000573 -0.000645 -0.000709 -0.000763 -0.000806 -0.000837 -0.000855 -0.000860 -0.000852 -0.000832 -0.000802 -0.000763 -0.000717 -0.000667 -0.000613 -0.000557 -0.000501 -0.000446 -0.000393 -0.000342 -0.000295 -0.000252 -0.000214 -0.000179 -0.000149 -0.000123 -0.000101 -0.000082 -0.000067 -0.000053 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000034 0.000045 0.000057 0.000072 0.000090 0.000111 0.000135 0.000162 0.000192 0.000225 0.000261 0.000299 0.000339 0.000380 0.000423 0.000465 0.000506 0.000544 0.000579 0.000608 0.000630 0.000644 0.000648 0.000643 0.000629 0.000606 0.000574 0.000536 0.000491 0.000441 0.000385 0.000324 0.000260 0.000192 0.000121 0.000049 -0.000023 -0.000095 -0.000165 -0.000233 -0.000299 -0.000361 -0.000420 -0.000474 -0.000522 -0.000564 -0.000597 -0.000621 -0.000635 -0.000639 -0.000633 -0.000619 -0.000597 -0.000569 -0.000535 -0.000498 -0.000459 -0.000418 -0.000377 -0.000337 -0.000297 -0.000260 -0.000225 -0.000192 -0.000163 -0.000137 -0.000115 -0.000095 -0.000078 -0.000064 -0.000052 -0.000042 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000054 0.000067 0.000083 0.000100 0.000120 0.000143 0.000167 0.000194 0.000222 0.000252 0.000282 0.000313 0.000344 0.000375 0.000403 0.000429 0.000450 0.000466 0.000476 0.000479 0.000474 0.000463 0.000446 0.000422 0.000394 0.000361 0.000325 0.000284 0.000240 0.000193 0.000143 0.000092 0.000039 -0.000013 -0.000066 -0.000117 -0.000167 -0.000215 -0.000261 -0.000305 -0.000345 -0.000381 -0.000412 -0.000437 -0.000455 -0.000466 -0.000469 -0.000466 -0.000455 -0.000439 -0.000419 -0.000395 -0.000368 -0.000340 -0.000311 -0.000281 -0.000252 -0.000223 -0.000195 -0.000170 -0.000146 -0.000124 -0.000104 -0.000087 -0.000072 -0.000060 -0.000049 -0.000040 -0.000032 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000032 0.000040 0.000050 0.000061 0.000074 0.000089 0.000105 0.000123 0.000143 0.000163 0.000185 0.000207 0.000230 0.000253 0.000275 0.000295 0.000314 0.000329 0.000341 0.000348 0.000349 0.000346 0.000338 0.000325 0.000308 0.000287 0.000264 0.000237 0.000208 0.000176 0.000142 0.000106 0.000069 0.000031 -0.000007 -0.000044 -0.000081 -0.000118 -0.000153 -0.000186 -0.000218 -0.000248 -0.000275 -0.000298 -0.000316 -0.000330 -0.000338 -0.000340 -0.000338 -0.000330 -0.000319 -0.000304 -0.000287 -0.000268 -0.000248 -0.000228 -0.000207 -0.000186 -0.000165 -0.000146 -0.000127 -0.000109 -0.000093 -0.000079 -0.000066 -0.000055 -0.000045 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000008 0.000011 0.000014 0.000019 0.000024 0.000030 0.000037 0.000045 0.000055 0.000065 0.000077 0.000090 0.000104 0.000119 0.000135 0.000151 0.000167 0.000183 0.000199 0.000214 0.000227 0.000238 0.000246 0.000251 0.000252 0.000250 0.000244 0.000234 0.000222 0.000208 0.000191 0.000172 0.000151 0.000128 0.000104 0.000078 0.000052 0.000025 -0.000002 -0.000029 -0.000056 -0.000082 -0.000107 -0.000131 -0.000154 -0.000176 -0.000195 -0.000212 -0.000226 -0.000235 -0.000241 -0.000243 -0.000241 -0.000236 -0.000228 -0.000218 -0.000206 -0.000193 -0.000179 -0.000165 -0.000150 -0.000136 -0.000121 -0.000107 -0.000094 -0.000081 -0.000069 -0.000059 -0.000049 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000056 0.000065 0.000075 0.000086 0.000097 0.000109 0.000120 0.000132 0.000143 0.000153 0.000163 0.000170 0.000176 0.000179 0.000180 0.000178 0.000174 0.000167 0.000159 0.000149 0.000137 0.000124 0.000109 0.000093 0.000075 0.000057 0.000039 0.000020 0.000000 -0.000019 -0.000037 -0.000056 -0.000074 -0.000091 -0.000108 -0.000123 -0.000137 -0.000149 -0.000159 -0.000165 -0.000170 -0.000171 -0.000170 -0.000166 -0.000161 -0.000154 -0.000146 -0.000137 -0.000128 -0.000118 -0.000108 -0.000098 -0.000088 -0.000078 -0.000069 -0.000060 -0.000051 -0.000043 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000035 0.000041 0.000047 0.000054 0.000062 0.000069 0.000077 0.000085 0.000093 0.000101 0.000109 0.000115 0.000120 0.000124 0.000127 0.000127 0.000126 0.000123 0.000119 0.000113 0.000106 0.000098 0.000088 0.000078 0.000066 0.000054 0.000042 0.000029 0.000015 0.000002 -0.000011 -0.000025 -0.000038 -0.000050 -0.000062 -0.000074 -0.000085 -0.000095 -0.000103 -0.000110 -0.000114 -0.000117 -0.000118 -0.000117 -0.000115 -0.000112 -0.000107 -0.000102 -0.000096 -0.000090 -0.000083 -0.000077 -0.000070 -0.000063 -0.000056 -0.000050 -0.000043 -0.000037 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000022 0.000025 0.000029 0.000034 0.000039 0.000044 0.000049 0.000055 0.000060 0.000066 0.000071 0.000076 0.000081 0.000084 0.000087 0.000089 0.000090 0.000089 0.000087 0.000084 0.000080 0.000075 0.000069 0.000062 0.000055 0.000047 0.000039 0.000030 0.000021 0.000012 0.000002 -0.000007 -0.000016 -0.000025 -0.000034 -0.000042 -0.000050 -0.000058 -0.000064 -0.000070 -0.000075 -0.000078 -0.000080 -0.000081 -0.000080 -0.000079 -0.000076 -0.000073 -0.000070 -0.000066 -0.000062 -0.000058 -0.000054 -0.000049 -0.000045 -0.000040 -0.000036 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000027 0.000031 0.000035 0.000038 0.000042 0.000046 0.000050 0.000053 0.000056 0.000059 0.000061 0.000062 0.000063 0.000063 0.000062 0.000060 0.000057 0.000053 0.000049 0.000044 0.000039 0.000033 0.000027 0.000021 0.000015 0.000009 0.000002 -0.000004 -0.000010 -0.000016 -0.000022 -0.000028 -0.000033 -0.000039 -0.000043 -0.000047 -0.000050 -0.000052 -0.000054 -0.000054 -0.000054 -0.000053 -0.000052 -0.000050 -0.000048 -0.000045 -0.000043 -0.000040 -0.000037 -0.000034 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000022 0.000024 0.000027 0.000029 0.000032 0.000034 0.000037 0.000039 0.000041 0.000043 0.000044 0.000044 0.000044 0.000044 0.000042 0.000040 0.000038 0.000034 0.000031 0.000027 0.000023 0.000019 0.000015 0.000010 0.000006 0.000002 -0.000002 -0.000006 -0.000010 -0.000014 -0.000018 -0.000022 -0.000026 -0.000029 -0.000031 -0.000033 -0.000035 -0.000036 -0.000036 -0.000036 -0.000035 -0.000035 -0.000033 -0.000032 -0.000031 -0.000029 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000022 0.000024 0.000026 0.000027 0.000029 0.000030 0.000031 0.000032 0.000032 0.000032 0.000031 0.000029 0.000027 0.000024 0.000022 0.000019 0.000016 0.000013 0.000010 0.000007 0.000004 0.000001 -0.000001 -0.000004 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000022 -0.000023 -0.000023 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000021 -0.000021 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000023 0.000023 0.000022 0.000021 0.000019 0.000017 0.000015 0.000013 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000016 0.000016 0.000014 0.000012 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000012 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode21_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000022 -0.000022 -0.000023 -0.000023 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000028 -0.000028 -0.000029 -0.000030 -0.000030 -0.000030 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000030 -0.000030 -0.000029 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000031 -0.000033 -0.000034 -0.000035 -0.000036 -0.000037 -0.000038 -0.000038 -0.000039 -0.000040 -0.000040 -0.000041 -0.000041 -0.000041 -0.000041 -0.000041 -0.000040 -0.000039 -0.000038 -0.000037 -0.000036 -0.000034 -0.000032 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000025 -0.000027 -0.000029 -0.000032 -0.000034 -0.000037 -0.000039 -0.000041 -0.000043 -0.000045 -0.000046 -0.000048 -0.000049 -0.000050 -0.000051 -0.000052 -0.000052 -0.000053 -0.000053 -0.000054 -0.000054 -0.000053 -0.000053 -0.000052 -0.000051 -0.000050 -0.000048 -0.000046 -0.000044 -0.000042 -0.000040 -0.000038 -0.000035 -0.000033 -0.000031 -0.000029 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000029 -0.000032 -0.000035 -0.000038 -0.000041 -0.000045 -0.000048 -0.000051 -0.000053 -0.000056 -0.000059 -0.000061 -0.000063 -0.000064 -0.000066 -0.000067 -0.000068 -0.000069 -0.000070 -0.000070 -0.000070 -0.000070 -0.000070 -0.000069 -0.000068 -0.000066 -0.000064 -0.000062 -0.000060 -0.000058 -0.000055 -0.000052 -0.000049 -0.000046 -0.000043 -0.000040 -0.000037 -0.000034 -0.000032 -0.000029 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000029 -0.000032 -0.000035 -0.000039 -0.000042 -0.000046 -0.000050 -0.000054 -0.000058 -0.000062 -0.000066 -0.000070 -0.000073 -0.000076 -0.000079 -0.000082 -0.000084 -0.000086 -0.000088 -0.000089 -0.000090 -0.000091 -0.000092 -0.000092 -0.000092 -0.000091 -0.000090 -0.000088 -0.000086 -0.000084 -0.000081 -0.000078 -0.000075 -0.000072 -0.000068 -0.000064 -0.000061 -0.000057 -0.000053 -0.000049 -0.000045 -0.000041 -0.000038 -0.000034 -0.000031 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000028 -0.000031 -0.000035 -0.000038 -0.000042 -0.000046 -0.000050 -0.000055 -0.000060 -0.000065 -0.000070 -0.000075 -0.000080 -0.000085 -0.000090 -0.000095 -0.000099 -0.000103 -0.000107 -0.000110 -0.000112 -0.000115 -0.000117 -0.000118 -0.000119 -0.000120 -0.000120 -0.000119 -0.000118 -0.000116 -0.000114 -0.000111 -0.000108 -0.000105 -0.000101 -0.000097 -0.000093 -0.000088 -0.000084 -0.000079 -0.000074 -0.000069 -0.000064 -0.000059 -0.000054 -0.000049 -0.000045 -0.000041 -0.000037 -0.000033 -0.000030 -0.000027 -0.000024 -0.000022 -0.000019 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000026 -0.000029 -0.000033 -0.000037 -0.000041 -0.000045 -0.000050 -0.000055 -0.000060 -0.000066 -0.000072 -0.000078 -0.000084 -0.000091 -0.000098 -0.000104 -0.000111 -0.000117 -0.000123 -0.000129 -0.000134 -0.000139 -0.000143 -0.000147 -0.000150 -0.000152 -0.000154 -0.000156 -0.000156 -0.000156 -0.000155 -0.000153 -0.000151 -0.000147 -0.000144 -0.000140 -0.000135 -0.000131 -0.000126 -0.000120 -0.000115 -0.000109 -0.000103 -0.000096 -0.000090 -0.000083 -0.000077 -0.000070 -0.000064 -0.000058 -0.000053 -0.000047 -0.000043 -0.000038 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000042 -0.000047 -0.000053 -0.000058 -0.000064 -0.000071 -0.000078 -0.000085 -0.000093 -0.000101 -0.000109 -0.000118 -0.000127 -0.000135 -0.000144 -0.000152 -0.000160 -0.000167 -0.000174 -0.000180 -0.000186 -0.000191 -0.000195 -0.000198 -0.000201 -0.000202 -0.000203 -0.000202 -0.000201 -0.000198 -0.000195 -0.000191 -0.000186 -0.000180 -0.000175 -0.000169 -0.000162 -0.000156 -0.000149 -0.000141 -0.000133 -0.000125 -0.000117 -0.000108 -0.000100 -0.000091 -0.000083 -0.000075 -0.000068 -0.000061 -0.000055 -0.000049 -0.000044 -0.000040 -0.000036 -0.000032 -0.000028 -0.000025 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000048 -0.000054 -0.000061 -0.000068 -0.000075 -0.000083 -0.000091 -0.000100 -0.000110 -0.000120 -0.000130 -0.000141 -0.000152 -0.000164 -0.000175 -0.000186 -0.000196 -0.000207 -0.000216 -0.000225 -0.000233 -0.000240 -0.000247 -0.000252 -0.000256 -0.000260 -0.000262 -0.000262 -0.000262 -0.000259 -0.000256 -0.000252 -0.000246 -0.000240 -0.000233 -0.000225 -0.000218 -0.000209 -0.000201 -0.000192 -0.000183 -0.000173 -0.000162 -0.000152 -0.000141 -0.000129 -0.000118 -0.000108 -0.000098 -0.000088 -0.000079 -0.000071 -0.000063 -0.000057 -0.000051 -0.000045 -0.000040 -0.000036 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000035 -0.000041 -0.000047 -0.000053 -0.000061 -0.000069 -0.000077 -0.000087 -0.000096 -0.000106 -0.000117 -0.000129 -0.000141 -0.000154 -0.000167 -0.000182 -0.000196 -0.000211 -0.000225 -0.000240 -0.000253 -0.000266 -0.000278 -0.000290 -0.000300 -0.000309 -0.000317 -0.000324 -0.000330 -0.000334 -0.000337 -0.000338 -0.000337 -0.000334 -0.000329 -0.000324 -0.000316 -0.000308 -0.000299 -0.000290 -0.000280 -0.000270 -0.000259 -0.000247 -0.000235 -0.000223 -0.000209 -0.000196 -0.000181 -0.000167 -0.000153 -0.000139 -0.000126 -0.000113 -0.000101 -0.000091 -0.000081 -0.000072 -0.000064 -0.000057 -0.000051 -0.000045 -0.000039 -0.000034 -0.000030 -0.000026 -0.000022 -0.000018 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000038 -0.000044 -0.000051 -0.000059 -0.000067 -0.000077 -0.000087 -0.000098 -0.000110 -0.000122 -0.000136 -0.000150 -0.000164 -0.000180 -0.000197 -0.000214 -0.000233 -0.000252 -0.000270 -0.000289 -0.000307 -0.000325 -0.000342 -0.000357 -0.000371 -0.000384 -0.000396 -0.000406 -0.000415 -0.000422 -0.000428 -0.000431 -0.000432 -0.000431 -0.000428 -0.000422 -0.000415 -0.000406 -0.000396 -0.000384 -0.000372 -0.000360 -0.000346 -0.000332 -0.000317 -0.000302 -0.000286 -0.000269 -0.000251 -0.000233 -0.000215 -0.000197 -0.000179 -0.000161 -0.000145 -0.000130 -0.000116 -0.000103 -0.000091 -0.000081 -0.000072 -0.000064 -0.000056 -0.000049 -0.000042 -0.000037 -0.000031 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000029 -0.000034 -0.000040 -0.000047 -0.000055 -0.000064 -0.000073 -0.000084 -0.000096 -0.000109 -0.000124 -0.000139 -0.000155 -0.000172 -0.000190 -0.000209 -0.000229 -0.000251 -0.000274 -0.000297 -0.000321 -0.000345 -0.000369 -0.000393 -0.000415 -0.000436 -0.000455 -0.000473 -0.000489 -0.000504 -0.000517 -0.000528 -0.000537 -0.000544 -0.000548 -0.000550 -0.000549 -0.000545 -0.000538 -0.000529 -0.000519 -0.000506 -0.000492 -0.000476 -0.000460 -0.000443 -0.000425 -0.000406 -0.000386 -0.000365 -0.000344 -0.000321 -0.000298 -0.000275 -0.000251 -0.000228 -0.000206 -0.000185 -0.000165 -0.000147 -0.000130 -0.000115 -0.000102 -0.000090 -0.000079 -0.000069 -0.000060 -0.000052 -0.000045 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000035 -0.000042 -0.000049 -0.000058 -0.000068 -0.000079 -0.000091 -0.000105 -0.000120 -0.000137 -0.000155 -0.000174 -0.000194 -0.000216 -0.000239 -0.000264 -0.000290 -0.000318 -0.000347 -0.000377 -0.000408 -0.000439 -0.000470 -0.000499 -0.000527 -0.000553 -0.000578 -0.000600 -0.000620 -0.000638 -0.000654 -0.000668 -0.000679 -0.000688 -0.000693 -0.000696 -0.000695 -0.000690 -0.000683 -0.000672 -0.000659 -0.000644 -0.000626 -0.000607 -0.000587 -0.000565 -0.000542 -0.000517 -0.000492 -0.000465 -0.000437 -0.000409 -0.000379 -0.000349 -0.000319 -0.000290 -0.000261 -0.000234 -0.000208 -0.000185 -0.000163 -0.000144 -0.000127 -0.000112 -0.000098 -0.000085 -0.000074 -0.000064 -0.000055 -0.000046 -0.000039 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000071 -0.000083 -0.000097 -0.000112 -0.000129 -0.000149 -0.000169 -0.000192 -0.000216 -0.000242 -0.000270 -0.000300 -0.000332 -0.000365 -0.000401 -0.000438 -0.000477 -0.000516 -0.000555 -0.000593 -0.000630 -0.000666 -0.000698 -0.000729 -0.000756 -0.000781 -0.000804 -0.000824 -0.000840 -0.000854 -0.000865 -0.000872 -0.000875 -0.000874 -0.000870 -0.000861 -0.000849 -0.000833 -0.000814 -0.000793 -0.000770 -0.000744 -0.000716 -0.000687 -0.000656 -0.000623 -0.000589 -0.000553 -0.000516 -0.000479 -0.000441 -0.000403 -0.000365 -0.000329 -0.000294 -0.000262 -0.000232 -0.000204 -0.000180 -0.000158 -0.000138 -0.000121 -0.000105 -0.000091 -0.000078 -0.000067 -0.000057 -0.000048 -0.000040 -0.000034 -0.000029 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000044 -0.000052 -0.000062 -0.000073 -0.000086 -0.000101 -0.000118 -0.000137 -0.000159 -0.000183 -0.000209 -0.000237 -0.000268 -0.000301 -0.000337 -0.000374 -0.000415 -0.000458 -0.000503 -0.000550 -0.000599 -0.000648 -0.000697 -0.000745 -0.000792 -0.000835 -0.000876 -0.000914 -0.000948 -0.000979 -0.001007 -0.001031 -0.001052 -0.001069 -0.001082 -0.001091 -0.001095 -0.001095 -0.001089 -0.001080 -0.001065 -0.001047 -0.001024 -0.000999 -0.000970 -0.000938 -0.000903 -0.000866 -0.000826 -0.000785 -0.000741 -0.000696 -0.000649 -0.000601 -0.000553 -0.000505 -0.000458 -0.000412 -0.000368 -0.000327 -0.000289 -0.000255 -0.000223 -0.000195 -0.000171 -0.000148 -0.000129 -0.000111 -0.000095 -0.000081 -0.000069 -0.000058 -0.000049 -0.000042 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000044 -0.000052 -0.000063 -0.000074 -0.000088 -0.000104 -0.000122 -0.000143 -0.000167 -0.000194 -0.000223 -0.000256 -0.000292 -0.000330 -0.000372 -0.000417 -0.000465 -0.000516 -0.000570 -0.000627 -0.000686 -0.000747 -0.000809 -0.000870 -0.000930 -0.000988 -0.001042 -0.001093 -0.001139 -0.001182 -0.001220 -0.001254 -0.001283 -0.001309 -0.001329 -0.001345 -0.001356 -0.001362 -0.001362 -0.001357 -0.001345 -0.001329 -0.001307 -0.001280 -0.001249 -0.001213 -0.001174 -0.001131 -0.001084 -0.001035 -0.000982 -0.000927 -0.000869 -0.000810 -0.000750 -0.000690 -0.000630 -0.000570 -0.000513 -0.000458 -0.000407 -0.000359 -0.000315 -0.000276 -0.000241 -0.000210 -0.000182 -0.000157 -0.000135 -0.000116 -0.000099 -0.000084 -0.000071 -0.000060 -0.000050 -0.000043 -0.000036 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000052 -0.000063 -0.000075 -0.000089 -0.000106 -0.000125 -0.000148 -0.000173 -0.000202 -0.000235 -0.000272 -0.000312 -0.000357 -0.000405 -0.000457 -0.000513 -0.000573 -0.000638 -0.000706 -0.000777 -0.000851 -0.000927 -0.001003 -0.001079 -0.001154 -0.001225 -0.001292 -0.001354 -0.001412 -0.001464 -0.001511 -0.001552 -0.001588 -0.001619 -0.001645 -0.001664 -0.001678 -0.001685 -0.001686 -0.001679 -0.001667 -0.001647 -0.001621 -0.001589 -0.001551 -0.001508 -0.001460 -0.001406 -0.001348 -0.001286 -0.001220 -0.001151 -0.001079 -0.001005 -0.000930 -0.000854 -0.000779 -0.000705 -0.000634 -0.000566 -0.000502 -0.000442 -0.000388 -0.000339 -0.000296 -0.000257 -0.000222 -0.000192 -0.000165 -0.000141 -0.000120 -0.000102 -0.000086 -0.000073 -0.000061 -0.000052 -0.000043 -0.000037 -0.000031 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000051 -0.000062 -0.000075 -0.000089 -0.000106 -0.000127 -0.000150 -0.000177 -0.000208 -0.000244 -0.000284 -0.000329 -0.000378 -0.000433 -0.000493 -0.000558 -0.000628 -0.000703 -0.000783 -0.000867 -0.000956 -0.001048 -0.001142 -0.001236 -0.001330 -0.001421 -0.001508 -0.001591 -0.001668 -0.001738 -0.001802 -0.001860 -0.001910 -0.001955 -0.001992 -0.002023 -0.002047 -0.002064 -0.002073 -0.002074 -0.002067 -0.002052 -0.002029 -0.001998 -0.001959 -0.001914 -0.001861 -0.001802 -0.001736 -0.001664 -0.001587 -0.001505 -0.001419 -0.001329 -0.001237 -0.001144 -0.001050 -0.000957 -0.000866 -0.000778 -0.000694 -0.000615 -0.000542 -0.000475 -0.000415 -0.000361 -0.000313 -0.000270 -0.000233 -0.000200 -0.000171 -0.000145 -0.000123 -0.000104 -0.000088 -0.000074 -0.000062 -0.000052 -0.000044 -0.000037 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000050 -0.000061 -0.000073 -0.000088 -0.000106 -0.000127 -0.000151 -0.000179 -0.000211 -0.000249 -0.000292 -0.000340 -0.000395 -0.000456 -0.000523 -0.000597 -0.000677 -0.000763 -0.000856 -0.000954 -0.001059 -0.001168 -0.001280 -0.001396 -0.001511 -0.001626 -0.001738 -0.001845 -0.001946 -0.002040 -0.002126 -0.002204 -0.002275 -0.002337 -0.002391 -0.002437 -0.002474 -0.002503 -0.002523 -0.002535 -0.002536 -0.002528 -0.002510 -0.002483 -0.002446 -0.002399 -0.002344 -0.002280 -0.002208 -0.002127 -0.002039 -0.001944 -0.001842 -0.001736 -0.001625 -0.001512 -0.001397 -0.001282 -0.001167 -0.001056 -0.000948 -0.000845 -0.000749 -0.000659 -0.000578 -0.000504 -0.000438 -0.000379 -0.000327 -0.000281 -0.000241 -0.000206 -0.000175 -0.000148 -0.000125 -0.000105 -0.000088 -0.000074 -0.000062 -0.000052 -0.000044 -0.000037 -0.000031 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000059 -0.000071 -0.000086 -0.000104 -0.000125 -0.000150 -0.000178 -0.000212 -0.000251 -0.000296 -0.000348 -0.000406 -0.000472 -0.000546 -0.000627 -0.000717 -0.000815 -0.000920 -0.001034 -0.001154 -0.001282 -0.001415 -0.001553 -0.001693 -0.001834 -0.001973 -0.002109 -0.002239 -0.002362 -0.002477 -0.002582 -0.002678 -0.002763 -0.002839 -0.002905 -0.002961 -0.003007 -0.003042 -0.003067 -0.003081 -0.003083 -0.003073 -0.003052 -0.003019 -0.002974 -0.002918 -0.002851 -0.002773 -0.002684 -0.002586 -0.002478 -0.002361 -0.002237 -0.002106 -0.001971 -0.001832 -0.001692 -0.001552 -0.001413 -0.001277 -0.001146 -0.001022 -0.000904 -0.000796 -0.000697 -0.000607 -0.000527 -0.000456 -0.000393 -0.000337 -0.000289 -0.000246 -0.000209 -0.000177 -0.000149 -0.000125 -0.000105 -0.000088 -0.000074 -0.000062 -0.000051 -0.000043 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000046 -0.000057 -0.000069 -0.000083 -0.000101 -0.000122 -0.000147 -0.000176 -0.000210 -0.000250 -0.000296 -0.000350 -0.000411 -0.000481 -0.000560 -0.000649 -0.000747 -0.000855 -0.000974 -0.001102 -0.001239 -0.001385 -0.001540 -0.001701 -0.001867 -0.002037 -0.002207 -0.002375 -0.002540 -0.002697 -0.002846 -0.002985 -0.003113 -0.003229 -0.003334 -0.003426 -0.003506 -0.003575 -0.003631 -0.003674 -0.003704 -0.003721 -0.003723 -0.003712 -0.003686 -0.003645 -0.003591 -0.003523 -0.003441 -0.003346 -0.003239 -0.003119 -0.002987 -0.002845 -0.002694 -0.002535 -0.002371 -0.002203 -0.002033 -0.001863 -0.001696 -0.001532 -0.001374 -0.001224 -0.001084 -0.000953 -0.000834 -0.000726 -0.000630 -0.000544 -0.000468 -0.000402 -0.000343 -0.000292 -0.000248 -0.000209 -0.000176 -0.000148 -0.000124 -0.000104 -0.000087 -0.000072 -0.000060 -0.000050 -0.000042 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000030 -0.000036 -0.000044 -0.000054 -0.000066 -0.000080 -0.000097 -0.000118 -0.000142 -0.000171 -0.000206 -0.000246 -0.000293 -0.000347 -0.000410 -0.000483 -0.000566 -0.000660 -0.000765 -0.000882 -0.001012 -0.001154 -0.001307 -0.001472 -0.001648 -0.001833 -0.002026 -0.002225 -0.002428 -0.002633 -0.002835 -0.003032 -0.003221 -0.003401 -0.003568 -0.003723 -0.003864 -0.003991 -0.004103 -0.004202 -0.004285 -0.004353 -0.004406 -0.004443 -0.004463 -0.004466 -0.004452 -0.004420 -0.004371 -0.004304 -0.004221 -0.004122 -0.004007 -0.003876 -0.003730 -0.003571 -0.003399 -0.003216 -0.003025 -0.002827 -0.002625 -0.002421 -0.002218 -0.002017 -0.001822 -0.001634 -0.001455 -0.001287 -0.001131 -0.000989 -0.000860 -0.000745 -0.000643 -0.000553 -0.000474 -0.000404 -0.000344 -0.000291 -0.000246 -0.000207 -0.000174 -0.000145 -0.000121 -0.000101 -0.000084 -0.000070 -0.000058 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000051 -0.000063 -0.000076 -0.000093 -0.000113 -0.000136 -0.000165 -0.000199 -0.000238 -0.000285 -0.000340 -0.000404 -0.000478 -0.000563 -0.000660 -0.000770 -0.000895 -0.001033 -0.001187 -0.001355 -0.001537 -0.001733 -0.001942 -0.002161 -0.002391 -0.002627 -0.002869 -0.003111 -0.003352 -0.003587 -0.003813 -0.004028 -0.004229 -0.004415 -0.004585 -0.004739 -0.004876 -0.004995 -0.005097 -0.005181 -0.005245 -0.005290 -0.005315 -0.005319 -0.005301 -0.005262 -0.005202 -0.005120 -0.005019 -0.004898 -0.004758 -0.004599 -0.004423 -0.004231 -0.004024 -0.003805 -0.003576 -0.003339 -0.003099 -0.002856 -0.002615 -0.002378 -0.002146 -0.001924 -0.001712 -0.001513 -0.001330 -0.001162 -0.001010 -0.000874 -0.000753 -0.000647 -0.000553 -0.000471 -0.000400 -0.000339 -0.000286 -0.000240 -0.000202 -0.000169 -0.000141 -0.000117 -0.000097 -0.000081 -0.000067 -0.000055 -0.000046 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000059 -0.000072 -0.000088 -0.000107 -0.000129 -0.000157 -0.000190 -0.000229 -0.000275 -0.000329 -0.000392 -0.000466 -0.000551 -0.000650 -0.000763 -0.000891 -0.001036 -0.001199 -0.001378 -0.001575 -0.001789 -0.002019 -0.002264 -0.002523 -0.002792 -0.003071 -0.003354 -0.003640 -0.003923 -0.004201 -0.004469 -0.004725 -0.004965 -0.005188 -0.005393 -0.005579 -0.005745 -0.005890 -0.006014 -0.006116 -0.006195 -0.006250 -0.006280 -0.006284 -0.006262 -0.006214 -0.006140 -0.006041 -0.005917 -0.005770 -0.005600 -0.005409 -0.005197 -0.004966 -0.004719 -0.004458 -0.004186 -0.003906 -0.003622 -0.003336 -0.003052 -0.002773 -0.002502 -0.002241 -0.001994 -0.001762 -0.001547 -0.001351 -0.001173 -0.001014 -0.000873 -0.000749 -0.000639 -0.000544 -0.000462 -0.000390 -0.000329 -0.000277 -0.000232 -0.000194 -0.000162 -0.000135 -0.000112 -0.000093 -0.000077 -0.000063 -0.000052 -0.000043 -0.000035 -0.000029 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000046 -0.000055 -0.000068 -0.000082 -0.000100 -0.000122 -0.000148 -0.000179 -0.000217 -0.000261 -0.000313 -0.000375 -0.000448 -0.000532 -0.000630 -0.000743 -0.000873 -0.001021 -0.001188 -0.001376 -0.001583 -0.001812 -0.002060 -0.002327 -0.002612 -0.002912 -0.003225 -0.003549 -0.003879 -0.004212 -0.004543 -0.004869 -0.005185 -0.005486 -0.005772 -0.006038 -0.006283 -0.006506 -0.006706 -0.006883 -0.007033 -0.007157 -0.007253 -0.007320 -0.007356 -0.007361 -0.007334 -0.007274 -0.007184 -0.007063 -0.006913 -0.006735 -0.006530 -0.006300 -0.006046 -0.005772 -0.005478 -0.005170 -0.004849 -0.004521 -0.004188 -0.003854 -0.003524 -0.003199 -0.002885 -0.002583 -0.002297 -0.002028 -0.001780 -0.001553 -0.001348 -0.001164 -0.001001 -0.000858 -0.000732 -0.000622 -0.000527 -0.000445 -0.000375 -0.000315 -0.000264 -0.000221 -0.000184 -0.000153 -0.000127 -0.000105 -0.000087 -0.000072 -0.000059 -0.000048 -0.000040 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000029 -0.000035 -0.000042 -0.000052 -0.000063 -0.000077 -0.000094 -0.000114 -0.000138 -0.000168 -0.000203 -0.000245 -0.000295 -0.000354 -0.000424 -0.000506 -0.000602 -0.000713 -0.000841 -0.000989 -0.001157 -0.001347 -0.001561 -0.001798 -0.002059 -0.002343 -0.002649 -0.002976 -0.003320 -0.003680 -0.004053 -0.004433 -0.004817 -0.005201 -0.005579 -0.005947 -0.006301 -0.006637 -0.006951 -0.007243 -0.007510 -0.007750 -0.007963 -0.008145 -0.008295 -0.008411 -0.008492 -0.008535 -0.008540 -0.008506 -0.008434 -0.008324 -0.008177 -0.007996 -0.007781 -0.007536 -0.007261 -0.006960 -0.006635 -0.006290 -0.005928 -0.005554 -0.005172 -0.004786 -0.004401 -0.004020 -0.003647 -0.003286 -0.002940 -0.002613 -0.002308 -0.002025 -0.001766 -0.001532 -0.001322 -0.001136 -0.000972 -0.000828 -0.000703 -0.000596 -0.000503 -0.000423 -0.000356 -0.000298 -0.000249 -0.000208 -0.000173 -0.000143 -0.000119 -0.000098 -0.000081 -0.000066 -0.000054 -0.000045 -0.000036 -0.000030 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000071 -0.000086 -0.000105 -0.000128 -0.000155 -0.000188 -0.000228 -0.000275 -0.000331 -0.000397 -0.000475 -0.000566 -0.000673 -0.000797 -0.000941 -0.001106 -0.001294 -0.001508 -0.001748 -0.002015 -0.002310 -0.002630 -0.002976 -0.003346 -0.003736 -0.004145 -0.004568 -0.005001 -0.005440 -0.005879 -0.006314 -0.006739 -0.007150 -0.007542 -0.007911 -0.008256 -0.008572 -0.008858 -0.009111 -0.009329 -0.009510 -0.009649 -0.009745 -0.009797 -0.009802 -0.009761 -0.009673 -0.009541 -0.009365 -0.009147 -0.008891 -0.008599 -0.008274 -0.007919 -0.007539 -0.007136 -0.006716 -0.006284 -0.005844 -0.005401 -0.004961 -0.004526 -0.004103 -0.003694 -0.003304 -0.002935 -0.002591 -0.002273 -0.001982 -0.001719 -0.001483 -0.001273 -0.001088 -0.000927 -0.000787 -0.000665 -0.000561 -0.000473 -0.000397 -0.000332 -0.000278 -0.000232 -0.000193 -0.000160 -0.000133 -0.000110 -0.000090 -0.000074 -0.000061 -0.000050 -0.000041 -0.000033 -0.000027 -0.000023 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000044 -0.000054 -0.000065 -0.000079 -0.000097 -0.000117 -0.000142 -0.000173 -0.000209 -0.000253 -0.000305 -0.000366 -0.000439 -0.000525 -0.000626 -0.000743 -0.000880 -0.001039 -0.001221 -0.001429 -0.001666 -0.001931 -0.002227 -0.002554 -0.002911 -0.003296 -0.003708 -0.004145 -0.004602 -0.005076 -0.005564 -0.006059 -0.006556 -0.007051 -0.007537 -0.008008 -0.008461 -0.008890 -0.009292 -0.009663 -0.010000 -0.010299 -0.010557 -0.010770 -0.010936 -0.011050 -0.011110 -0.011116 -0.011066 -0.010962 -0.010804 -0.010595 -0.010337 -0.010035 -0.009692 -0.009311 -0.008897 -0.008456 -0.007991 -0.007509 -0.007015 -0.006515 -0.006013 -0.005515 -0.005027 -0.004552 -0.004095 -0.003660 -0.003251 -0.002869 -0.002517 -0.002195 -0.001903 -0.001642 -0.001409 -0.001204 -0.001025 -0.000869 -0.000735 -0.000620 -0.000522 -0.000438 -0.000367 -0.000307 -0.000256 -0.000213 -0.000177 -0.000147 -0.000121 -0.000100 -0.000082 -0.000067 -0.000055 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000060 -0.000072 -0.000088 -0.000107 -0.000130 -0.000157 -0.000190 -0.000230 -0.000277 -0.000334 -0.000401 -0.000480 -0.000574 -0.000683 -0.000811 -0.000959 -0.001131 -0.001329 -0.001555 -0.001812 -0.002101 -0.002424 -0.002781 -0.003171 -0.003593 -0.004046 -0.004526 -0.005031 -0.005555 -0.006096 -0.006647 -0.007203 -0.007758 -0.008306 -0.008842 -0.009358 -0.009850 -0.010313 -0.010742 -0.011133 -0.011482 -0.011783 -0.012032 -0.012225 -0.012358 -0.012428 -0.012434 -0.012375 -0.012252 -0.012067 -0.011823 -0.011522 -0.011170 -0.010772 -0.010332 -0.009857 -0.009352 -0.008823 -0.008277 -0.007719 -0.007157 -0.006596 -0.006041 -0.005499 -0.004974 -0.004471 -0.003994 -0.003545 -0.003128 -0.002744 -0.002394 -0.002076 -0.001791 -0.001537 -0.001313 -0.001118 -0.000948 -0.000802 -0.000676 -0.000569 -0.000478 -0.000401 -0.000335 -0.000280 -0.000233 -0.000194 -0.000160 -0.000133 -0.000109 -0.000090 -0.000074 -0.000061 -0.000050 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000045 -0.000054 -0.000066 -0.000080 -0.000097 -0.000117 -0.000142 -0.000171 -0.000207 -0.000250 -0.000301 -0.000362 -0.000434 -0.000518 -0.000618 -0.000735 -0.000871 -0.001029 -0.001212 -0.001423 -0.001664 -0.001939 -0.002248 -0.002593 -0.002976 -0.003395 -0.003850 -0.004339 -0.004859 -0.005406 -0.005978 -0.006568 -0.007173 -0.007785 -0.008400 -0.009009 -0.009608 -0.010188 -0.010743 -0.011268 -0.011757 -0.012203 -0.012601 -0.012946 -0.013231 -0.013452 -0.013605 -0.013685 -0.013692 -0.013624 -0.013483 -0.013270 -0.012989 -0.012645 -0.012242 -0.011788 -0.011288 -0.010750 -0.010181 -0.009589 -0.008979 -0.008360 -0.007737 -0.007119 -0.006511 -0.005918 -0.005346 -0.004801 -0.004285 -0.003802 -0.003354 -0.002942 -0.002567 -0.002227 -0.001922 -0.001650 -0.001411 -0.001201 -0.001019 -0.000862 -0.000728 -0.000613 -0.000516 -0.000433 -0.000362 -0.000303 -0.000252 -0.000210 -0.000174 -0.000144 -0.000119 -0.000098 -0.000081 -0.000066 -0.000055 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000072 -0.000087 -0.000105 -0.000127 -0.000153 -0.000184 -0.000222 -0.000268 -0.000322 -0.000386 -0.000462 -0.000551 -0.000656 -0.000778 -0.000920 -0.001085 -0.001276 -0.001496 -0.001748 -0.002035 -0.002359 -0.002722 -0.003124 -0.003566 -0.004047 -0.004565 -0.005118 -0.005702 -0.006314 -0.006948 -0.007599 -0.008263 -0.008931 -0.009598 -0.010255 -0.010896 -0.011511 -0.012095 -0.012640 -0.013139 -0.013584 -0.013970 -0.014290 -0.014538 -0.014709 -0.014800 -0.014807 -0.014731 -0.014572 -0.014333 -0.014018 -0.013632 -0.013181 -0.012674 -0.012117 -0.011521 -0.010892 -0.010239 -0.009570 -0.008894 -0.008217 -0.007547 -0.006890 -0.006254 -0.005642 -0.005060 -0.004513 -0.004002 -0.003529 -0.003096 -0.002701 -0.002345 -0.002025 -0.001740 -0.001489 -0.001269 -0.001078 -0.000913 -0.000772 -0.000651 -0.000548 -0.000461 -0.000386 -0.000323 -0.000270 -0.000224 -0.000186 -0.000154 -0.000128 -0.000105 -0.000087 -0.000072 -0.000059 -0.000049 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000053 -0.000065 -0.000078 -0.000094 -0.000113 -0.000136 -0.000163 -0.000196 -0.000236 -0.000283 -0.000339 -0.000405 -0.000484 -0.000575 -0.000683 -0.000808 -0.000953 -0.001121 -0.001316 -0.001541 -0.001798 -0.002091 -0.002423 -0.002795 -0.003209 -0.003665 -0.004163 -0.004701 -0.005277 -0.005888 -0.006529 -0.007197 -0.007886 -0.008591 -0.009304 -0.010019 -0.010726 -0.011418 -0.012086 -0.012720 -0.013313 -0.013857 -0.014342 -0.014764 -0.015113 -0.015383 -0.015570 -0.015670 -0.015678 -0.015596 -0.015423 -0.015162 -0.014818 -0.014396 -0.013904 -0.013352 -0.012747 -0.012100 -0.011420 -0.010717 -0.009999 -0.009274 -0.008552 -0.007840 -0.007145 -0.006474 -0.005832 -0.005224 -0.004653 -0.004123 -0.003635 -0.003188 -0.002782 -0.002415 -0.002087 -0.001796 -0.001538 -0.001313 -0.001118 -0.000949 -0.000804 -0.000680 -0.000574 -0.000483 -0.000406 -0.000341 -0.000285 -0.000237 -0.000198 -0.000164 -0.000136 -0.000112 -0.000093 -0.000077 -0.000064 -0.000053 -0.000044 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000069 -0.000083 -0.000100 -0.000120 -0.000144 -0.000172 -0.000206 -0.000246 -0.000294 -0.000351 -0.000418 -0.000497 -0.000589 -0.000696 -0.000820 -0.000965 -0.001131 -0.001324 -0.001547 -0.001802 -0.002093 -0.002424 -0.002796 -0.003211 -0.003671 -0.004174 -0.004720 -0.005307 -0.005931 -0.006590 -0.007278 -0.007991 -0.008722 -0.009466 -0.010213 -0.010956 -0.011685 -0.012389 -0.013060 -0.013687 -0.014262 -0.014776 -0.015221 -0.015590 -0.015877 -0.016075 -0.016181 -0.016191 -0.016105 -0.015924 -0.015648 -0.015285 -0.014839 -0.014319 -0.013735 -0.013097 -0.012414 -0.011698 -0.010959 -0.010206 -0.009448 -0.008696 -0.007956 -0.007236 -0.006544 -0.005884 -0.005262 -0.004681 -0.004143 -0.003649 -0.003199 -0.002792 -0.002425 -0.002098 -0.001807 -0.001551 -0.001327 -0.001133 -0.000965 -0.000820 -0.000696 -0.000589 -0.000498 -0.000420 -0.000353 -0.000296 -0.000248 -0.000207 -0.000172 -0.000143 -0.000119 -0.000099 -0.000082 -0.000068 -0.000057 -0.000047 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000041 -0.000050 -0.000061 -0.000073 -0.000088 -0.000105 -0.000126 -0.000150 -0.000178 -0.000212 -0.000252 -0.000300 -0.000356 -0.000422 -0.000499 -0.000588 -0.000692 -0.000811 -0.000949 -0.001108 -0.001293 -0.001505 -0.001750 -0.002030 -0.002349 -0.002709 -0.003113 -0.003563 -0.004058 -0.004597 -0.005179 -0.005801 -0.006459 -0.007150 -0.007868 -0.008607 -0.009361 -0.010121 -0.010878 -0.011622 -0.012342 -0.013028 -0.013668 -0.014255 -0.014778 -0.015231 -0.015607 -0.015898 -0.016101 -0.016210 -0.016222 -0.016137 -0.015955 -0.015677 -0.015308 -0.014855 -0.014326 -0.013730 -0.013079 -0.012382 -0.011652 -0.010898 -0.010131 -0.009361 -0.008598 -0.007849 -0.007123 -0.006427 -0.005766 -0.005146 -0.004569 -0.004038 -0.003553 -0.003112 -0.002715 -0.002360 -0.002043 -0.001763 -0.001517 -0.001302 -0.001116 -0.000954 -0.000815 -0.000695 -0.000591 -0.000502 -0.000426 -0.000360 -0.000303 -0.000255 -0.000214 -0.000179 -0.000149 -0.000125 -0.000104 -0.000087 -0.000072 -0.000060 -0.000050 -0.000042 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000063 -0.000076 -0.000092 -0.000109 -0.000130 -0.000153 -0.000181 -0.000214 -0.000253 -0.000299 -0.000353 -0.000415 -0.000487 -0.000570 -0.000665 -0.000774 -0.000900 -0.001045 -0.001212 -0.001406 -0.001630 -0.001888 -0.002183 -0.002518 -0.002897 -0.003321 -0.003791 -0.004306 -0.004865 -0.005465 -0.006102 -0.006774 -0.007474 -0.008197 -0.008935 -0.009682 -0.010426 -0.011157 -0.011864 -0.012536 -0.013162 -0.013734 -0.014243 -0.014682 -0.015046 -0.015329 -0.015526 -0.015634 -0.015649 -0.015571 -0.015398 -0.015132 -0.014777 -0.014339 -0.013825 -0.013245 -0.012608 -0.011926 -0.011210 -0.010469 -0.009715 -0.008959 -0.008209 -0.007475 -0.006766 -0.006087 -0.005446 -0.004847 -0.004293 -0.003785 -0.003323 -0.002907 -0.002535 -0.002204 -0.001911 -0.001653 -0.001427 -0.001230 -0.001059 -0.000911 -0.000783 -0.000672 -0.000576 -0.000493 -0.000421 -0.000358 -0.000304 -0.000257 -0.000217 -0.000183 -0.000154 -0.000129 -0.000108 -0.000091 -0.000076 -0.000064 -0.000053 -0.000044 -0.000037 -0.000030 -0.000025 -0.000020 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000030 -0.000036 -0.000044 -0.000054 -0.000065 -0.000079 -0.000094 -0.000111 -0.000131 -0.000154 -0.000181 -0.000212 -0.000248 -0.000290 -0.000339 -0.000394 -0.000458 -0.000530 -0.000612 -0.000705 -0.000811 -0.000934 -0.001076 -0.001241 -0.001432 -0.001655 -0.001912 -0.002208 -0.002546 -0.002927 -0.003354 -0.003825 -0.004339 -0.004895 -0.005487 -0.006114 -0.006769 -0.007447 -0.008140 -0.008841 -0.009539 -0.010223 -0.010882 -0.011506 -0.012084 -0.012609 -0.013074 -0.013474 -0.013804 -0.014061 -0.014242 -0.014343 -0.014362 -0.014297 -0.014146 -0.013911 -0.013593 -0.013196 -0.012728 -0.012195 -0.011607 -0.010974 -0.010305 -0.009611 -0.008904 -0.008192 -0.007486 -0.006796 -0.006129 -0.005493 -0.004895 -0.004338 -0.003826 -0.003361 -0.002942 -0.002568 -0.002236 -0.001943 -0.001687 -0.001464 -0.001270 -0.001101 -0.000955 -0.000829 -0.000719 -0.000624 -0.000540 -0.000467 -0.000403 -0.000346 -0.000297 -0.000254 -0.000216 -0.000184 -0.000156 -0.000132 -0.000112 -0.000094 -0.000079 -0.000067 -0.000056 -0.000047 -0.000039 -0.000032 -0.000026 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000020 -0.000025 -0.000031 -0.000038 -0.000046 -0.000056 -0.000067 -0.000080 -0.000095 -0.000112 -0.000131 -0.000152 -0.000177 -0.000205 -0.000236 -0.000272 -0.000313 -0.000358 -0.000409 -0.000465 -0.000528 -0.000598 -0.000678 -0.000769 -0.000875 -0.000999 -0.001147 -0.001321 -0.001526 -0.001766 -0.002045 -0.002365 -0.002728 -0.003133 -0.003581 -0.004067 -0.004588 -0.005142 -0.005721 -0.006322 -0.006936 -0.007555 -0.008168 -0.008767 -0.009339 -0.009875 -0.010367 -0.010810 -0.011198 -0.011529 -0.011802 -0.012015 -0.012166 -0.012255 -0.012278 -0.012233 -0.012119 -0.011934 -0.011678 -0.011355 -0.010965 -0.010517 -0.010015 -0.009468 -0.008886 -0.008277 -0.007652 -0.007020 -0.006392 -0.005776 -0.005182 -0.004617 -0.004087 -0.003597 -0.003151 -0.002749 -0.002392 -0.002078 -0.001803 -0.001566 -0.001362 -0.001187 -0.001037 -0.000908 -0.000797 -0.000702 -0.000618 -0.000545 -0.000480 -0.000422 -0.000370 -0.000323 -0.000281 -0.000243 -0.000210 -0.000181 -0.000155 -0.000133 -0.000114 -0.000097 -0.000082 -0.000069 -0.000058 -0.000049 -0.000041 -0.000034 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000056 -0.000067 -0.000080 -0.000094 -0.000110 -0.000127 -0.000146 -0.000167 -0.000191 -0.000216 -0.000243 -0.000273 -0.000304 -0.000337 -0.000372 -0.000409 -0.000449 -0.000493 -0.000543 -0.000603 -0.000675 -0.000765 -0.000876 -0.001013 -0.001180 -0.001383 -0.001622 -0.001901 -0.002219 -0.002574 -0.002965 -0.003388 -0.003838 -0.004311 -0.004799 -0.005297 -0.005796 -0.006286 -0.006758 -0.007202 -0.007610 -0.007977 -0.008299 -0.008577 -0.008809 -0.009000 -0.009149 -0.009258 -0.009328 -0.009356 -0.009340 -0.009276 -0.009163 -0.008996 -0.008775 -0.008500 -0.008173 -0.007797 -0.007378 -0.006922 -0.006438 -0.005935 -0.005420 -0.004904 -0.004397 -0.003906 -0.003441 -0.003007 -0.002609 -0.002252 -0.001936 -0.001661 -0.001426 -0.001227 -0.001062 -0.000925 -0.000813 -0.000720 -0.000644 -0.000579 -0.000524 -0.000475 -0.000432 -0.000392 -0.000354 -0.000319 -0.000285 -0.000254 -0.000225 -0.000198 -0.000174 -0.000152 -0.000132 -0.000114 -0.000098 -0.000084 -0.000072 -0.000061 -0.000051 -0.000042 -0.000035 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000057 -0.000067 -0.000079 -0.000092 -0.000106 -0.000121 -0.000137 -0.000153 -0.000169 -0.000186 -0.000202 -0.000217 -0.000230 -0.000241 -0.000248 -0.000252 -0.000254 -0.000253 -0.000253 -0.000255 -0.000263 -0.000281 -0.000314 -0.000368 -0.000446 -0.000553 -0.000693 -0.000866 -0.001074 -0.001315 -0.001585 -0.001881 -0.002199 -0.002533 -0.002876 -0.003223 -0.003564 -0.003892 -0.004198 -0.004474 -0.004716 -0.004919 -0.005087 -0.005221 -0.005327 -0.005411 -0.005479 -0.005534 -0.005579 -0.005612 -0.005632 -0.005633 -0.005610 -0.005557 -0.005469 -0.005340 -0.005170 -0.004958 -0.004705 -0.004415 -0.004094 -0.003748 -0.003387 -0.003019 -0.002652 -0.002296 -0.001959 -0.001647 -0.001367 -0.001122 -0.000914 -0.000742 -0.000605 -0.000500 -0.000423 -0.000370 -0.000335 -0.000314 -0.000302 -0.000296 -0.000291 -0.000287 -0.000281 -0.000273 -0.000262 -0.000248 -0.000233 -0.000216 -0.000198 -0.000179 -0.000161 -0.000144 -0.000128 -0.000112 -0.000098 -0.000085 -0.000073 -0.000062 -0.000052 -0.000044 -0.000036 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000040 -0.000048 -0.000056 -0.000066 -0.000076 -0.000088 -0.000099 -0.000111 -0.000122 -0.000132 -0.000141 -0.000146 -0.000148 -0.000144 -0.000134 -0.000117 -0.000091 -0.000055 -0.000010 0.000045 0.000107 0.000174 0.000242 0.000309 0.000367 0.000413 0.000440 0.000445 0.000424 0.000374 0.000297 0.000193 0.000067 -0.000078 -0.000237 -0.000403 -0.000572 -0.000736 -0.000888 -0.001020 -0.001127 -0.001202 -0.001243 -0.001253 -0.001236 -0.001200 -0.001156 -0.001116 -0.001087 -0.001078 -0.001093 -0.001133 -0.001194 -0.001271 -0.001354 -0.001435 -0.001503 -0.001549 -0.001566 -0.001548 -0.001493 -0.001401 -0.001276 -0.001121 -0.000944 -0.000753 -0.000556 -0.000362 -0.000179 -0.000015 0.000124 0.000235 0.000316 0.000365 0.000386 0.000380 0.000352 0.000306 0.000249 0.000185 0.000120 0.000057 -0.000001 -0.000050 -0.000090 -0.000121 -0.000143 -0.000157 -0.000163 -0.000164 -0.000160 -0.000153 -0.000143 -0.000132 -0.000120 -0.000108 -0.000096 -0.000085 -0.000074 -0.000063 -0.000054 -0.000045 -0.000038 -0.000031 -0.000025 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000041 -0.000048 -0.000055 -0.000064 -0.000073 -0.000082 -0.000091 -0.000098 -0.000104 -0.000106 -0.000103 -0.000095 -0.000079 -0.000053 -0.000015 0.000036 0.000102 0.000185 0.000286 0.000403 0.000536 0.000683 0.000841 0.001004 0.001167 0.001326 0.001474 0.001606 0.001719 0.001810 0.001881 0.001932 0.001969 0.001995 0.002016 0.002037 0.002066 0.002107 0.002168 0.002254 0.002371 0.002520 0.002700 0.002905 0.003126 0.003348 0.003557 0.003735 0.003870 0.003949 0.003966 0.003920 0.003814 0.003655 0.003454 0.003227 0.002988 0.002750 0.002527 0.002330 0.002165 0.002036 0.001944 0.001885 0.001855 0.001847 0.001853 0.001865 0.001872 0.001869 0.001848 0.001807 0.001742 0.001653 0.001541 0.001409 0.001262 0.001103 0.000940 0.000778 0.000623 0.000479 0.000350 0.000238 0.000143 0.000065 0.000004 -0.000043 -0.000076 -0.000098 -0.000112 -0.000118 -0.000119 -0.000116 -0.000110 -0.000102 -0.000093 -0.000083 -0.000073 -0.000064 -0.000054 -0.000046 -0.000038 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000040 -0.000047 -0.000054 -0.000061 -0.000068 -0.000074 -0.000079 -0.000081 -0.000080 -0.000072 -0.000057 -0.000032 0.000005 0.000057 0.000127 0.000218 0.000331 0.000469 0.000632 0.000822 0.001036 0.001273 0.001530 0.001801 0.002082 0.002365 0.002645 0.002917 0.003176 0.003421 0.003652 0.003871 0.004082 0.004291 0.004503 0.004724 0.004961 0.005217 0.005500 0.005814 0.006161 0.006542 0.006950 0.007376 0.007806 0.008220 0.008597 0.008916 0.009159 0.009311 0.009361 0.009308 0.009156 0.008912 0.008593 0.008216 0.007801 0.007367 0.006934 0.006516 0.006125 0.005769 0.005451 0.005171 0.004926 0.004710 0.004514 0.004331 0.004152 0.003969 0.003776 0.003569 0.003345 0.003105 0.002848 0.002578 0.002298 0.002015 0.001734 0.001463 0.001207 0.000972 0.000760 0.000576 0.000418 0.000286 0.000179 0.000095 0.000030 -0.000018 -0.000052 -0.000074 -0.000087 -0.000094 -0.000095 -0.000092 -0.000087 -0.000080 -0.000072 -0.000063 -0.000055 -0.000047 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000029 -0.000034 -0.000040 -0.000045 -0.000051 -0.000056 -0.000061 -0.000064 -0.000064 -0.000060 -0.000050 -0.000031 -0.000001 0.000043 0.000104 0.000187 0.000294 0.000429 0.000596 0.000795 0.001030 0.001299 0.001603 0.001940 0.002305 0.002694 0.003100 0.003517 0.003938 0.004358 0.004771 0.005176 0.005573 0.005964 0.006353 0.006746 0.007149 0.007567 0.008006 0.008472 0.008968 0.009500 0.010066 0.010666 0.011290 0.011924 0.012551 0.013145 0.013682 0.014134 0.014480 0.014700 0.014782 0.014723 0.014527 0.014204 0.013772 0.013253 0.012673 0.012055 0.011423 0.010797 0.010193 0.009623 0.009092 0.008601 0.008150 0.007732 0.007339 0.006964 0.006598 0.006233 0.005863 0.005485 0.005097 0.004697 0.004287 0.003869 0.003449 0.003031 0.002624 0.002233 0.001867 0.001531 0.001229 0.000963 0.000734 0.000542 0.000383 0.000255 0.000154 0.000077 0.000020 -0.000021 -0.000049 -0.000067 -0.000076 -0.000080 -0.000079 -0.000075 -0.000069 -0.000062 -0.000054 -0.000047 -0.000040 -0.000033 -0.000027 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000029 -0.000034 -0.000038 -0.000043 -0.000047 -0.000051 -0.000053 -0.000052 -0.000047 -0.000035 -0.000015 0.000017 0.000064 0.000130 0.000219 0.000336 0.000485 0.000670 0.000895 0.001162 0.001474 0.001831 0.002232 0.002675 0.003156 0.003669 0.004207 0.004764 0.005331 0.005901 0.006471 0.007036 0.007596 0.008153 0.008712 0.009277 0.009855 0.010450 0.011070 0.011718 0.012399 0.013116 0.013869 0.014652 0.015458 0.016268 0.017060 0.017807 0.018479 0.019045 0.019479 0.019758 0.019868 0.019803 0.019568 0.019177 0.018649 0.018010 0.017289 0.016515 0.015717 0.014917 0.014136 0.013386 0.012676 0.012008 0.011380 0.010786 0.010219 0.009670 0.009131 0.008594 0.008055 0.007510 0.006957 0.006397 0.005831 0.005262 0.004695 0.004138 0.003597 0.003080 0.002596 0.002151 0.001751 0.001397 0.001091 0.000832 0.000615 0.000439 0.000298 0.000187 0.000103 0.000041 -0.000004 -0.000034 -0.000053 -0.000064 -0.000068 -0.000068 -0.000065 -0.000059 -0.000053 -0.000046 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000037 -0.000040 -0.000043 -0.000044 -0.000043 -0.000037 -0.000026 -0.000006 0.000026 0.000073 0.000139 0.000229 0.000349 0.000503 0.000698 0.000937 0.001226 0.001567 0.001962 0.002411 0.002915 0.003470 0.004070 0.004711 0.005385 0.006082 0.006794 0.007513 0.008233 0.008950 0.009661 0.010368 0.011075 0.011786 0.012506 0.013242 0.013998 0.014781 0.015594 0.016441 0.017323 0.018234 0.019164 0.020095 0.021004 0.021859 0.022629 0.023278 0.023776 0.024098 0.024228 0.024159 0.023896 0.023453 0.022854 0.022128 0.021306 0.020424 0.019510 0.018592 0.017690 0.016820 0.015989 0.015199 0.014447 0.013725 0.013025 0.012339 0.011657 0.010974 0.010284 0.009586 0.008879 0.008166 0.007447 0.006729 0.006016 0.005316 0.004637 0.003991 0.003384 0.002826 0.002322 0.001874 0.001485 0.001153 0.000874 0.000645 0.000459 0.000312 0.000198 0.000112 0.000049 0.000004 -0.000026 -0.000045 -0.000055 -0.000059 -0.000059 -0.000056 -0.000051 -0.000046 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000027 -0.000031 -0.000034 -0.000037 -0.000037 -0.000036 -0.000031 -0.000020 -0.000001 0.000028 0.000072 0.000136 0.000223 0.000340 0.000493 0.000688 0.000931 0.001229 0.001584 0.002002 0.002485 0.003031 0.003641 0.004310 0.005033 0.005802 0.006609 0.007444 0.008295 0.009154 0.010012 0.010862 0.011702 0.012531 0.013351 0.014165 0.014978 0.015796 0.016626 0.017473 0.018344 0.019244 0.020175 0.021133 0.022111 0.023092 0.024050 0.024955 0.025772 0.026463 0.026996 0.027341 0.027482 0.027409 0.027129 0.026658 0.026021 0.025250 0.024381 0.023450 0.022490 0.021528 0.020585 0.019675 0.018804 0.017969 0.017167 0.016386 0.015617 0.014849 0.014072 0.013282 0.012475 0.011650 0.010810 0.009958 0.009098 0.008237 0.007382 0.006542 0.005728 0.004950 0.004219 0.003545 0.002933 0.002388 0.001912 0.001502 0.001157 0.000870 0.000637 0.000450 0.000304 0.000192 0.000108 0.000048 0.000006 -0.000022 -0.000040 -0.000049 -0.000052 -0.000052 -0.000049 -0.000044 -0.000039 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000031 -0.000032 -0.000031 -0.000027 -0.000017 -0.000000 0.000026 0.000066 0.000124 0.000205 0.000315 0.000461 0.000649 0.000887 0.001182 0.001540 0.001966 0.002463 0.003035 0.003680 0.004397 0.005181 0.006025 0.006919 0.007854 0.008818 0.009797 0.010779 0.011754 0.012713 0.013648 0.014558 0.015442 0.016301 0.017140 0.017966 0.018786 0.019608 0.020442 0.021298 0.022180 0.023090 0.024023 0.024966 0.025896 0.026781 0.027587 0.028274 0.028805 0.029150 0.029290 0.029215 0.028932 0.028458 0.027820 0.027055 0.026200 0.025293 0.024367 0.023450 0.022561 0.021709 0.020896 0.020116 0.019358 0.018607 0.017850 0.017073 0.016266 0.015425 0.014547 0.013634 0.012691 0.011725 0.010742 0.009752 0.008765 0.007793 0.006847 0.005941 0.005087 0.004296 0.003576 0.002931 0.002365 0.001876 0.001461 0.001114 0.000830 0.000601 0.000420 0.000280 0.000174 0.000097 0.000041 0.000003 -0.000022 -0.000037 -0.000044 -0.000047 -0.000046 -0.000043 -0.000038 -0.000034 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000027 -0.000028 -0.000028 -0.000024 -0.000016 -0.000002 0.000021 0.000056 0.000108 0.000181 0.000281 0.000415 0.000591 0.000816 0.001099 0.001446 0.001866 0.002363 0.002942 0.003603 0.004347 0.005170 0.006065 0.007025 0.008038 0.009092 0.010171 0.011260 0.012343 0.013407 0.014438 0.015426 0.016365 0.017251 0.018084 0.018868 0.019611 0.020323 0.021016 0.021705 0.022404 0.023127 0.023882 0.024669 0.025481 0.026298 0.027091 0.027825 0.028458 0.028952 0.029274 0.029401 0.029326 0.029052 0.028601 0.028002 0.027293 0.026516 0.025708 0.024905 0.024130 0.023398 0.022713 0.022070 0.021456 0.020851 0.020234 0.019586 0.018889 0.018131 0.017307 0.016417 0.015466 0.014461 0.013413 0.012333 0.011235 0.010132 0.009039 0.007971 0.006944 0.005971 0.005066 0.004239 0.003495 0.002838 0.002268 0.001781 0.001373 0.001036 0.000762 0.000545 0.000375 0.000246 0.000150 0.000080 0.000031 -0.000002 -0.000023 -0.000035 -0.000040 -0.000042 -0.000040 -0.000037 -0.000033 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000023 -0.000025 -0.000025 -0.000022 -0.000016 -0.000005 0.000015 0.000045 0.000089 0.000153 0.000242 0.000362 0.000521 0.000728 0.000991 0.001319 0.001720 0.002202 0.002770 0.003429 0.004179 0.005018 0.005943 0.006944 0.008012 0.009133 0.010291 0.011468 0.012644 0.013800 0.014918 0.015978 0.016967 0.017873 0.018690 0.019416 0.020054 0.020614 0.021109 0.021560 0.021986 0.022413 0.022862 0.023353 0.023893 0.024482 0.025106 0.025739 0.026344 0.026879 0.027304 0.027581 0.027686 0.027610 0.027358 0.026952 0.026426 0.025821 0.025180 0.024544 0.023946 0.023407 0.022936 0.022529 0.022173 0.021841 0.021506 0.021136 0.020703 0.020185 0.019567 0.018840 0.018008 0.017077 0.016060 0.014971 0.013827 0.012648 0.011450 0.010253 0.009076 0.007937 0.006854 0.005841 0.004910 0.004069 0.003323 0.002672 0.002113 0.001641 0.001250 0.000932 0.000677 0.000477 0.000323 0.000207 0.000122 0.000062 0.000020 -0.000007 -0.000024 -0.000033 -0.000037 -0.000038 -0.000036 -0.000033 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000022 -0.000021 -0.000017 -0.000008 0.000008 0.000033 0.000070 0.000124 0.000201 0.000306 0.000447 0.000632 0.000870 0.001171 0.001544 0.001999 0.002542 0.003180 0.003916 0.004751 0.005681 0.006701 0.007799 0.008964 0.010179 0.011423 0.012675 0.013911 0.015107 0.016237 0.017278 0.018209 0.019016 0.019686 0.020217 0.020613 0.020885 0.021054 0.021147 0.021197 0.021239 0.021307 0.021433 0.021636 0.021924 0.022288 0.022705 0.023138 0.023543 0.023874 0.024091 0.024167 0.024091 0.023868 0.023524 0.023096 0.022628 0.022170 0.021763 0.021440 0.021218 0.021101 0.021074 0.021112 0.021177 0.021226 0.021217 0.021110 0.020875 0.020490 0.019948 0.019249 0.018405 0.017431 0.016349 0.015181 0.013951 0.012685 0.011405 0.010136 0.008900 0.007716 0.006604 0.005576 0.004643 0.003810 0.003080 0.002450 0.001916 0.001471 0.001107 0.000814 0.000582 0.000403 0.000268 0.000167 0.000095 0.000044 0.000010 -0.000012 -0.000025 -0.000032 -0.000034 -0.000034 -0.000032 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000020 -0.000020 -0.000017 -0.000010 0.000002 0.000021 0.000052 0.000097 0.000161 0.000251 0.000372 0.000534 0.000745 0.001015 0.001353 0.001771 0.002278 0.002880 0.003584 0.004394 0.005307 0.006321 0.007427 0.008611 0.009859 0.011149 0.012459 0.013761 0.015026 0.016223 0.017322 0.018291 0.019105 0.019741 0.020186 0.020435 0.020493 0.020377 0.020116 0.019747 0.019317 0.018876 0.018474 0.018156 0.017954 0.017885 0.017946 0.018115 0.018353 0.018612 0.018840 0.018993 0.019037 0.018960 0.018769 0.018491 0.018170 0.017857 0.017606 0.017462 0.017459 0.017612 0.017918 0.018353 0.018876 0.019435 0.019973 0.020429 0.020751 0.020899 0.020844 0.020573 0.020087 0.019398 0.018528 0.017503 0.016354 0.015110 0.013805 0.012467 0.011126 0.009809 0.008540 0.007338 0.006222 0.005203 0.004289 0.003484 0.002785 0.002191 0.001693 0.001284 0.000953 0.000691 0.000486 0.000331 0.000215 0.000130 0.000069 0.000028 0.000000 -0.000017 -0.000026 -0.000031 -0.000032 -0.000030 -0.000028 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000018 -0.000018 -0.000017 -0.000012 -0.000004 0.000011 0.000035 0.000072 0.000124 0.000199 0.000301 0.000439 0.000622 0.000858 0.001159 0.001534 0.001995 0.002551 0.003209 0.003976 0.004852 0.005838 0.006926 0.008105 0.009362 0.010676 0.012023 0.013374 0.014698 0.015959 0.017119 0.018140 0.018985 0.019620 0.020019 0.020164 0.020049 0.019684 0.019091 0.018310 0.017393 0.016403 0.015407 0.014475 0.013664 0.013023 0.012575 0.012323 0.012242 0.012290 0.012412 0.012547 0.012642 0.012658 0.012580 0.012415 0.012196 0.011972 0.011804 0.011754 0.011876 0.012205 0.012757 0.013522 0.014467 0.015537 0.016663 0.017769 0.018777 0.019619 0.020239 0.020600 0.020682 0.020484 0.020019 0.019313 0.018398 0.017312 0.016093 0.014781 0.013412 0.012023 0.010644 0.009304 0.008028 0.006834 0.005739 0.004750 0.003875 0.003112 0.002460 0.001912 0.001459 0.001092 0.000799 0.000570 0.000395 0.000263 0.000166 0.000096 0.000047 0.000014 -0.000007 -0.000020 -0.000026 -0.000029 -0.000029 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000017 -0.000017 -0.000014 -0.000008 0.000003 0.000022 0.000050 0.000092 0.000152 0.000236 0.000351 0.000506 0.000708 0.000969 0.001299 0.001710 0.002211 0.002813 0.003523 0.004345 0.005282 0.006330 0.007481 0.008722 0.010035 0.011397 0.012778 0.014146 0.015463 0.016686 0.017771 0.018671 0.019342 0.019743 0.019843 0.019621 0.019074 0.018215 0.017076 0.015710 0.014187 0.012588 0.011002 0.009516 0.008207 0.007133 0.006326 0.005789 0.005495 0.005393 0.005415 0.005488 0.005547 0.005547 0.005466 0.005314 0.005128 0.004968 0.004907 0.005020 0.005370 0.006003 0.006935 0.008153 0.009616 0.011256 0.012985 0.014707 0.016326 0.017753 0.018916 0.019764 0.020269 0.020426 0.020248 0.019762 0.019007 0.018029 0.016873 0.015588 0.014217 0.012804 0.011384 0.009992 0.008656 0.007398 0.006237 0.005183 0.004245 0.003424 0.002718 0.002123 0.001629 0.001227 0.000906 0.000653 0.000459 0.000311 0.000202 0.000123 0.000067 0.000029 0.000003 -0.000012 -0.000021 -0.000025 -0.000026 -0.000025 -0.000023 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000016 -0.000014 -0.000010 -0.000003 0.000011 0.000032 0.000064 0.000112 0.000179 0.000273 0.000400 0.000570 0.000792 0.001076 0.001434 0.001877 0.002415 0.003058 0.003814 0.004686 0.005674 0.006774 0.007975 0.009263 0.010615 0.012005 0.013399 0.014760 0.016041 0.017195 0.018168 0.018907 0.019360 0.019479 0.019230 0.018591 0.017560 0.016159 0.014431 0.012447 0.010294 0.008078 0.005908 0.003892 0.002123 0.000670 -0.000429 -0.001176 -0.001606 -0.001784 -0.001795 -0.001729 -0.001666 -0.001664 -0.001750 -0.001912 -0.002105 -0.002258 -0.002281 -0.002082 -0.001581 -0.000720 0.000526 0.002144 0.004086 0.006272 0.008597 0.010946 0.013199 0.015245 0.016994 0.018379 0.019360 0.019925 0.020084 0.019867 0.019318 0.018488 0.017432 0.016206 0.014862 0.013449 0.012012 0.010587 0.009208 0.007901 0.006685 0.005577 0.004584 0.003712 0.002959 0.002321 0.001790 0.001356 0.001008 0.000733 0.000520 0.000359 0.000238 0.000150 0.000087 0.000043 0.000014 -0.000005 -0.000016 -0.000022 -0.000024 -0.000023 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000014 -0.000012 -0.000007 0.000002 0.000018 0.000042 0.000078 0.000131 0.000205 0.000308 0.000447 0.000631 0.000870 0.001175 0.001558 0.002030 0.002601 0.003281 0.004076 0.004989 0.006019 0.007159 0.008398 0.009717 0.011091 0.012489 0.013875 0.015203 0.016423 0.017478 0.018309 0.018854 0.019054 0.018856 0.018223 0.017134 0.015591 0.013627 0.011300 0.008698 0.005934 0.003135 0.000434 -0.002040 -0.004179 -0.005907 -0.007187 -0.008026 -0.008474 -0.008619 -0.008567 -0.008430 -0.008311 -0.008280 -0.008371 -0.008573 -0.008831 -0.009057 -0.009141 -0.008967 -0.008433 -0.007462 -0.006017 -0.004103 -0.001771 0.000889 0.003758 0.006697 0.009566 0.012230 0.014577 0.016521 0.018007 0.019015 0.019548 0.019638 0.019330 0.018683 0.017759 0.016622 0.015332 0.013946 0.012512 0.011075 0.009670 0.008329 0.007073 0.005922 0.004885 0.003970 0.003177 0.002502 0.001938 0.001476 0.001103 0.000808 0.000579 0.000404 0.000273 0.000176 0.000106 0.000058 0.000025 0.000003 -0.000010 -0.000017 -0.000021 -0.000021 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000013 -0.000014 -0.000013 -0.000009 -0.000003 0.000007 0.000025 0.000051 0.000091 0.000149 0.000229 0.000340 0.000489 0.000686 0.000941 0.001265 0.001669 0.002166 0.002766 0.003476 0.004302 0.005248 0.006309 0.007478 0.008740 0.010074 0.011453 0.012841 0.014198 0.015472 0.016607 0.017541 0.018205 0.018531 0.018454 0.017919 0.016884 0.015334 0.013277 0.010759 0.007857 0.004679 0.001362 -0.001940 -0.005071 -0.007885 -0.010260 -0.012116 -0.013420 -0.014194 -0.014510 -0.014481 -0.014245 -0.013942 -0.013699 -0.013606 -0.013704 -0.013982 -0.014374 -0.014772 -0.015040 -0.015034 -0.014621 -0.013698 -0.012210 -0.010149 -0.007563 -0.004549 -0.001238 0.002213 0.005638 0.008879 0.011800 0.014294 0.016289 0.017750 0.018677 0.019096 0.019055 0.018618 0.017852 0.016830 0.015619 0.014281 0.012873 0.011443 0.010031 0.008672 0.007391 0.006209 0.005140 0.004192 0.003366 0.002661 0.002069 0.001583 0.001189 0.000876 0.000632 0.000445 0.000305 0.000200 0.000125 0.000072 0.000035 0.000011 -0.000004 -0.000013 -0.000017 -0.000019 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000012 -0.000011 -0.000007 -0.000000 0.000012 0.000031 0.000060 0.000103 0.000165 0.000251 0.000369 0.000527 0.000734 0.001002 0.001342 0.001765 0.002282 0.002903 0.003637 0.004487 0.005455 0.006537 0.007722 0.008993 0.010328 0.011695 0.013057 0.014366 0.015568 0.016601 0.017394 0.017875 0.017968 0.017604 0.016725 0.015292 0.013293 0.010749 0.007718 0.004298 0.000622 -0.003147 -0.006832 -0.010253 -0.013247 -0.015684 -0.017484 -0.018624 -0.019148 -0.019155 -0.018793 -0.018236 -0.017659 -0.017218 -0.017025 -0.017132 -0.017525 -0.018128 -0.018808 -0.019400 -0.019723 -0.019609 -0.018923 -0.017581 -0.015559 -0.012896 -0.009687 -0.006076 -0.002237 0.001644 0.005384 0.008820 0.011823 0.014302 0.016206 0.017524 0.018279 0.018518 0.018306 0.017718 0.016831 0.015718 0.014450 0.013088 0.011683 0.010282 0.008920 0.007629 0.006431 0.005341 0.004370 0.003521 0.002793 0.002180 0.001674 0.001263 0.000936 0.000679 0.000482 0.000333 0.000223 0.000142 0.000085 0.000045 0.000018 0.000001 -0.000009 -0.000014 -0.000016 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000011 -0.000009 -0.000005 0.000003 0.000016 0.000037 0.000068 0.000114 0.000179 0.000270 0.000394 0.000559 0.000775 0.001053 0.001405 0.001841 0.002373 0.003011 0.003760 0.004625 0.005606 0.006697 0.007885 0.009153 0.010474 0.011815 0.013134 0.014381 0.015496 0.016413 0.017055 0.017345 0.017202 0.016555 0.015345 0.013536 0.011125 0.008145 0.004671 0.000824 -0.003238 -0.007328 -0.011242 -0.014780 -0.017765 -0.020064 -0.021601 -0.022371 -0.022445 -0.021957 -0.021095 -0.020074 -0.019113 -0.018397 -0.018065 -0.018181 -0.018730 -0.019621 -0.020697 -0.021756 -0.022578 -0.022953 -0.022706 -0.021720 -0.019945 -0.017406 -0.014194 -0.010458 -0.006386 -0.002184 0.001942 0.005803 0.009244 0.012155 0.014466 0.016154 0.017235 0.017752 0.017771 0.017371 0.016632 0.015634 0.014452 0.013151 0.011789 0.010415 0.009068 0.007781 0.006580 0.005482 0.004499 0.003636 0.002893 0.002266 0.001746 0.001323 0.000984 0.000718 0.000513 0.000358 0.000242 0.000157 0.000096 0.000054 0.000025 0.000007 -0.000004 -0.000011 -0.000014 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000010 -0.000008 -0.000003 0.000006 0.000020 0.000042 0.000075 0.000123 0.000191 0.000285 0.000413 0.000584 0.000806 0.001092 0.001451 0.001897 0.002438 0.003084 0.003841 0.004713 0.005696 0.006785 0.007965 0.009217 0.010511 0.011813 0.013076 0.014249 0.015267 0.016060 0.016547 0.016647 0.016276 0.015363 0.013850 0.011708 0.008942 0.005601 0.001781 -0.002377 -0.006689 -0.010941 -0.014907 -0.018371 -0.021145 -0.023096 -0.024160 -0.024354 -0.023782 -0.022618 -0.021097 -0.019481 -0.018030 -0.016970 -0.016463 -0.016587 -0.017328 -0.018579 -0.020154 -0.021816 -0.023298 -0.024344 -0.024736 -0.024315 -0.023002 -0.020799 -0.017790 -0.014122 -0.009995 -0.005631 -0.001259 0.002909 0.006693 0.009959 0.012620 0.014638 0.016017 0.016797 0.017042 0.016830 0.016245 0.015372 0.014288 0.013064 0.011759 0.010426 0.009109 0.007841 0.006651 0.005557 0.004574 0.003708 0.002959 0.002325 0.001797 0.001366 0.001021 0.000748 0.000537 0.000377 0.000257 0.000169 0.000106 0.000062 0.000031 0.000012 -0.000001 -0.000008 -0.000012 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000009 -0.000006 -0.000001 0.000008 0.000023 0.000046 0.000080 0.000130 0.000200 0.000296 0.000427 0.000601 0.000827 0.001116 0.001480 0.001929 0.002473 0.003121 0.003878 0.004746 0.005722 0.006798 0.007959 0.009182 0.010438 0.011688 0.012886 0.013975 0.014891 0.015557 0.015893 0.015813 0.015234 0.014084 0.012312 0.009895 0.006851 0.003244 -0.000809 -0.005144 -0.009552 -0.013796 -0.017632 -0.020828 -0.023191 -0.024594 -0.024989 -0.024422 -0.023031 -0.021038 -0.018724 -0.016402 -0.014378 -0.012915 -0.012204 -0.012337 -0.013298 -0.014965 -0.017126 -0.019501 -0.021779 -0.023655 -0.024860 -0.025194 -0.024540 -0.022878 -0.020273 -0.016871 -0.012874 -0.008520 -0.004055 0.000284 0.004296 0.007822 0.010757 0.013046 0.014682 0.015697 0.016151 0.016119 0.015689 0.014944 0.013966 0.012828 0.011593 0.010316 0.009041 0.007806 0.006640 0.005564 0.004592 0.003732 0.002987 0.002354 0.001825 0.001392 0.001043 0.000768 0.000554 0.000390 0.000268 0.000178 0.000113 0.000068 0.000036 0.000016 0.000002 -0.000005 -0.000010 -0.000011 -0.000012 -0.000011 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000005 0.000000 0.000010 0.000025 0.000049 0.000084 0.000135 0.000206 0.000303 0.000435 0.000610 0.000837 0.001126 0.001490 0.001937 0.002478 0.003120 0.003868 0.004724 0.005682 0.006735 0.007864 0.009048 0.010254 0.011444 0.012568 0.013569 0.014379 0.014923 0.015116 0.014874 0.014115 0.012771 0.010795 0.008175 0.004941 0.001177 -0.002984 -0.007354 -0.011701 -0.015771 -0.019300 -0.022048 -0.023825 -0.024510 -0.024077 -0.022602 -0.020264 -0.017331 -0.014134 -0.011034 -0.008383 -0.006482 -0.005549 -0.005689 -0.006886 -0.009005 -0.011804 -0.014965 -0.018133 -0.020951 -0.023102 -0.024340 -0.024511 -0.023562 -0.021541 -0.018585 -0.014897 -0.010722 -0.006324 -0.001956 0.002157 0.005836 0.008956 0.011446 0.013285 0.014495 0.015131 0.015264 0.014979 0.014362 0.013494 0.012450 0.011294 0.010084 0.008864 0.007675 0.006546 0.005499 0.004550 0.003708 0.002975 0.002350 0.001827 0.001397 0.001050 0.000775 0.000561 0.000398 0.000275 0.000184 0.000118 0.000072 0.000040 0.000019 0.000005 -0.000003 -0.000008 -0.000010 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000005 0.000001 0.000011 0.000027 0.000051 0.000086 0.000137 0.000208 0.000305 0.000437 0.000610 0.000834 0.001121 0.001479 0.001919 0.002450 0.003079 0.003810 0.004644 0.005575 0.006594 0.007682 0.008816 0.009963 0.011084 0.012129 0.013038 0.013745 0.014173 0.014239 0.013860 0.012957 0.011467 0.009352 0.006609 0.003283 -0.000527 -0.004668 -0.008933 -0.013072 -0.016813 -0.019884 -0.022040 -0.023093 -0.022938 -0.021572 -0.019104 -0.015753 -0.011831 -0.007715 -0.003815 -0.000523 0.001824 0.002984 0.002838 0.001402 -0.001174 -0.004624 -0.008596 -0.012689 -0.016502 -0.019669 -0.021901 -0.023004 -0.022894 -0.021598 -0.019237 -0.016011 -0.012170 -0.007987 -0.003732 0.000355 0.004075 0.007284 0.009895 0.011874 0.013232 0.014015 0.014290 0.014138 0.013642 0.012884 0.011937 0.010868 0.009733 0.008580 0.007448 0.006368 0.005362 0.004447 0.003632 0.002921 0.002313 0.001802 0.001382 0.001041 0.000771 0.000560 0.000398 0.000276 0.000186 0.000121 0.000075 0.000043 0.000021 0.000007 -0.000002 -0.000007 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000007 -0.000004 0.000001 0.000011 0.000027 0.000051 0.000086 0.000136 0.000206 0.000302 0.000431 0.000600 0.000820 0.001099 0.001447 0.001875 0.002390 0.002998 0.003704 0.004507 0.005401 0.006375 0.007412 0.008487 0.009567 0.010612 0.011573 0.012391 0.012999 0.013323 0.013281 0.012795 0.011789 0.010208 0.008022 0.005240 0.001920 -0.001825 -0.005826 -0.009859 -0.013662 -0.016951 -0.019449 -0.020912 -0.021161 -0.020109 -0.017776 -0.014304 -0.009948 -0.005059 -0.000059 0.004605 0.008504 0.011272 0.012647 0.012497 0.010839 0.007833 0.003766 -0.000978 -0.005965 -0.010751 -0.014931 -0.018173 -0.020246 -0.021038 -0.020549 -0.018885 -0.016238 -0.012857 -0.009018 -0.005002 -0.001062 0.002588 0.005788 0.008438 0.010489 0.011942 0.012833 0.013222 0.013184 0.012799 0.012146 0.011298 0.010321 0.009270 0.008193 0.007129 0.006108 0.005154 0.004283 0.003505 0.002825 0.002241 0.001750 0.001345 0.001016 0.000754 0.000549 0.000392 0.000273 0.000185 0.000121 0.000075 0.000044 0.000022 0.000008 -0.000001 -0.000006 -0.000008 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000004 0.000002 0.000012 0.000027 0.000050 0.000085 0.000133 0.000201 0.000294 0.000418 0.000582 0.000793 0.001061 0.001395 0.001804 0.002296 0.002877 0.003550 0.004312 0.005160 0.006080 0.007056 0.008063 0.009068 0.010033 0.010907 0.011635 0.012152 0.012385 0.012258 0.011696 0.010632 0.009017 0.006830 0.004092 0.000871 -0.002708 -0.006462 -0.010159 -0.013527 -0.016279 -0.018138 -0.018866 -0.018299 -0.016365 -0.013111 -0.008706 -0.003435 0.002315 0.008094 0.013422 0.017845 0.020975 0.022534 0.022382 0.020536 0.017164 0.012568 0.007151 0.001377 -0.004281 -0.009385 -0.013569 -0.016573 -0.018254 -0.018589 -0.017668 -0.015669 -0.012833 -0.009438 -0.005766 -0.002079 0.001400 0.004500 0.007107 0.009163 0.010655 0.011610 0.012080 0.012135 0.011848 0.011295 0.010545 0.009662 0.008701 0.007708 0.006721 0.005769 0.004877 0.004061 0.003329 0.002688 0.002136 0.001671 0.001287 0.000974 0.000724 0.000529 0.000378 0.000264 0.000180 0.000118 0.000074 0.000044 0.000023 0.000009 0.000000 -0.000005 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000004 0.000002 0.000011 0.000026 0.000049 0.000081 0.000128 0.000193 0.000281 0.000399 0.000553 0.000753 0.001006 0.001322 0.001707 0.002171 0.002717 0.003348 0.004062 0.004854 0.005711 0.006617 0.007548 0.008472 0.009351 0.010138 0.010779 0.011212 0.011370 0.011182 0.010578 0.009500 0.007906 0.005786 0.003167 0.000129 -0.003196 -0.006618 -0.009901 -0.012772 -0.014947 -0.016154 -0.016170 -0.014843 -0.012122 -0.008074 -0.002891 0.003118 0.009547 0.015924 0.021755 0.026568 0.029965 0.031661 0.031512 0.029531 0.025892 0.020903 0.014979 0.008597 0.002249 -0.003606 -0.008581 -0.012392 -0.014873 -0.015980 -0.015783 -0.014446 -0.012198 -0.009309 -0.006058 -0.002708 0.000514 0.003431 0.005920 0.007914 0.009390 0.010366 0.010885 0.011009 0.010804 0.010342 0.009688 0.008901 0.008034 0.007131 0.006229 0.005356 0.004535 0.003781 0.003105 0.002511 0.001999 0.001566 0.001207 0.000915 0.000682 0.000499 0.000358 0.000251 0.000171 0.000113 0.000071 0.000042 0.000022 0.000009 0.000000 -0.000005 -0.000007 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000007 -0.000006 -0.000003 0.000002 0.000011 0.000025 0.000046 0.000077 0.000120 0.000181 0.000263 0.000372 0.000516 0.000701 0.000936 0.001229 0.001586 0.002014 0.002518 0.003100 0.003757 0.004485 0.005271 0.006099 0.006946 0.007782 0.008572 0.009271 0.009829 0.010189 0.010288 0.010062 0.009450 0.008400 0.006879 0.004885 0.002454 -0.000332 -0.003334 -0.006364 -0.009187 -0.011537 -0.013140 -0.013739 -0.013124 -0.011163 -0.007823 -0.003186 0.002541 0.009038 0.015890 0.022621 0.028734 0.033760 0.037301 0.039071 0.038926 0.036882 0.033106 0.027907 0.021697 0.014954 0.008171 0.001814 -0.003722 -0.008139 -0.011257 -0.013014 -0.013463 -0.012747 -0.011083 -0.008724 -0.005940 -0.002988 -0.000090 0.002575 0.004881 0.006753 0.008162 0.009117 0.009652 0.009821 0.009683 0.009302 0.008738 0.008047 0.007278 0.006471 0.005660 0.004874 0.004132 0.003449 0.002836 0.002296 0.001830 0.001436 0.001108 0.000841 0.000627 0.000460 0.000330 0.000232 0.000158 0.000105 0.000066 0.000039 0.000021 0.000008 0.000000 -0.000005 -0.000007 -0.000008 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000005 -0.000003 0.000002 0.000011 0.000024 0.000043 0.000071 0.000111 0.000165 0.000240 0.000339 0.000470 0.000638 0.000851 0.001116 0.001440 0.001827 0.002283 0.002809 0.003401 0.004056 0.004763 0.005505 0.006261 0.007005 0.007703 0.008315 0.008794 0.009090 0.009146 0.008905 0.008315 0.007331 0.005930 0.004115 0.001925 -0.000553 -0.003184 -0.005786 -0.008134 -0.009976 -0.011055 -0.011136 -0.010029 -0.007618 -0.003888 0.001070 0.007043 0.013713 0.020674 0.027462 0.033596 0.038622 0.042158 0.043927 0.043792 0.041765 0.038008 0.032816 0.026588 0.019783 0.012880 0.006333 0.000532 -0.004227 -0.007757 -0.009984 -0.010944 -0.010762 -0.009633 -0.007792 -0.005491 -0.002970 -0.000444 0.001915 0.003983 0.005682 0.006978 0.007873 0.008393 0.008583 0.008495 0.008185 0.007707 0.007111 0.006441 0.005734 0.005022 0.004328 0.003673 0.003069 0.002525 0.002046 0.001632 0.001282 0.000990 0.000752 0.000562 0.000412 0.000296 0.000208 0.000142 0.000094 0.000060 0.000035 0.000018 0.000007 -0.000000 -0.000005 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000002 0.000003 0.000010 0.000022 0.000039 0.000064 0.000099 0.000147 0.000213 0.000301 0.000416 0.000564 0.000752 0.000986 0.001271 0.001613 0.002015 0.002477 0.002998 0.003573 0.004192 0.004841 0.005501 0.006148 0.006751 0.007275 0.007680 0.007921 0.007949 0.007714 0.007173 0.006291 0.005048 0.003454 0.001549 -0.000583 -0.002814 -0.004975 -0.006859 -0.008238 -0.008879 -0.008571 -0.007148 -0.004516 -0.000668 0.004297 0.010176 0.016666 0.023385 0.029900 0.035765 0.040558 0.043926 0.045612 0.045490 0.043570 0.040001 0.035057 0.029104 0.022570 0.015900 0.009517 0.003788 -0.001003 -0.004674 -0.007147 -0.008443 -0.008669 -0.007993 -0.006627 -0.004795 -0.002718 -0.000593 0.001423 0.003209 0.004693 0.005837 0.006638 0.007116 0.007305 0.007252 0.007003 0.006606 0.006104 0.005534 0.004931 0.004321 0.003726 0.003164 0.002645 0.002178 0.001765 0.001409 0.001107 0.000855 0.000650 0.000485 0.000356 0.000255 0.000179 0.000123 0.000081 0.000051 0.000030 0.000015 0.000005 -0.000001 -0.000005 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000001 0.000003 0.000009 0.000019 0.000034 0.000055 0.000085 0.000126 0.000182 0.000256 0.000354 0.000481 0.000641 0.000840 0.001083 0.001374 0.001716 0.002109 0.002552 0.003040 0.003565 0.004115 0.004672 0.005217 0.005723 0.006161 0.006495 0.006689 0.006702 0.006492 0.006024 0.005270 0.004217 0.002876 0.001288 -0.000473 -0.002292 -0.004019 -0.005472 -0.006454 -0.006762 -0.006218 -0.004682 -0.002077 0.001594 0.006236 0.011664 0.017605 0.023719 0.029622 0.034921 0.039242 0.042275 0.043795 0.043689 0.041967 0.038759 0.034307 0.028932 0.023011 0.016938 0.011088 0.005788 0.001294 -0.002227 -0.004699 -0.006133 -0.006615 -0.006287 -0.005329 -0.003935 -0.002296 -0.000582 0.001064 0.002540 0.003775 0.004736 0.005414 0.005825 0.005997 0.005964 0.005768 0.005446 0.005035 0.004567 0.004070 0.003567 0.003076 0.002612 0.002184 0.001798 0.001458 0.001163 0.000914 0.000706 0.000536 0.000400 0.000292 0.000209 0.000147 0.000100 0.000065 0.000041 0.000023 0.000011 0.000003 -0.000002 -0.000005 -0.000007 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000003 0.000008 0.000017 0.000029 0.000046 0.000069 0.000102 0.000147 0.000207 0.000286 0.000388 0.000517 0.000679 0.000876 0.001112 0.001390 0.001709 0.002069 0.002464 0.002889 0.003333 0.003783 0.004221 0.004628 0.004980 0.005248 0.005401 0.005409 0.005239 0.004862 0.004259 0.003420 0.002357 0.001106 -0.000271 -0.001678 -0.002990 -0.004058 -0.004720 -0.004812 -0.004191 -0.002744 -0.000415 0.002789 0.006787 0.011419 0.016458 0.021621 0.026590 0.031039 0.034662 0.037202 0.038475 0.038388 0.036949 0.034266 0.030537 0.026027 0.021046 0.015919 0.010957 0.006432 0.002557 -0.000527 -0.002751 -0.004121 -0.004703 -0.004609 -0.003983 -0.002982 -0.001761 -0.000460 0.000806 0.001949 0.002912 0.003665 0.004199 0.004525 0.004662 0.004640 0.004488 0.004237 0.003915 0.003550 0.003161 0.002768 0.002386 0.002024 0.001691 0.001391 0.001127 0.000899 0.000705 0.000543 0.000412 0.000306 0.000223 0.000159 0.000110 0.000074 0.000048 0.000029 0.000016 0.000006 0.000000 -0.000004 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000003 0.000007 0.000013 0.000022 0.000035 0.000052 0.000076 0.000109 0.000154 0.000212 0.000288 0.000385 0.000506 0.000654 0.000832 0.001042 0.001282 0.001553 0.001851 0.002171 0.002504 0.002842 0.003172 0.003477 0.003742 0.003945 0.004064 0.004075 0.003955 0.003684 0.003247 0.002640 0.001871 0.000968 -0.000020 -0.001023 -0.001945 -0.002676 -0.003095 -0.003081 -0.002528 -0.001357 0.000474 0.002955 0.006023 0.009556 0.013383 0.017292 0.021045 0.024399 0.027127 0.029037 0.029993 0.029926 0.028844 0.026827 0.024022 0.020626 0.016871 0.012996 0.009235 0.005789 0.002817 0.000428 -0.001327 -0.002449 -0.002984 -0.003014 -0.002644 -0.001989 -0.001162 -0.000266 0.000614 0.001413 0.002088 0.002616 0.002989 0.003215 0.003307 0.003286 0.003172 0.002989 0.002756 0.002493 0.002215 0.001935 0.001664 0.001409 0.001174 0.000964 0.000779 0.000619 0.000484 0.000371 0.000279 0.000206 0.000148 0.000104 0.000071 0.000047 0.000029 0.000016 0.000007 0.000001 -0.000003 -0.000005 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000015 0.000023 0.000034 0.000049 0.000069 0.000097 0.000134 0.000183 0.000245 0.000324 0.000421 0.000538 0.000676 0.000835 0.001014 0.001210 0.001420 0.001639 0.001862 0.002079 0.002282 0.002459 0.002598 0.002685 0.002705 0.002643 0.002486 0.002227 0.001861 0.001395 0.000847 0.000246 -0.000362 -0.000919 -0.001355 -0.001595 -0.001565 -0.001200 -0.000450 0.000706 0.002263 0.004178 0.006377 0.008752 0.011172 0.013491 0.015560 0.017239 0.018413 0.018997 0.018952 0.018283 0.017040 0.015314 0.013227 0.010917 0.008533 0.006215 0.004086 0.002242 0.000750 -0.000359 -0.001085 -0.001456 -0.001522 -0.001344 -0.000992 -0.000535 -0.000034 0.000461 0.000909 0.001286 0.001577 0.001780 0.001896 0.001935 0.001909 0.001830 0.001712 0.001568 0.001408 0.001242 0.001077 0.000920 0.000773 0.000640 0.000522 0.000418 0.000329 0.000254 0.000192 0.000142 0.000102 0.000071 0.000047 0.000030 0.000017 0.000009 0.000003 -0.000002 -0.000004 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000038 0.000053 0.000073 0.000101 0.000136 0.000180 0.000234 0.000299 0.000373 0.000457 0.000549 0.000647 0.000749 0.000853 0.000956 0.001054 0.001143 0.001218 0.001274 0.001304 0.001303 0.001265 0.001188 0.001069 0.000911 0.000719 0.000503 0.000280 0.000071 -0.000100 -0.000205 -0.000218 -0.000115 0.000118 0.000489 0.000995 0.001619 0.002335 0.003108 0.003892 0.004641 0.005306 0.005842 0.006211 0.006390 0.006366 0.006144 0.005743 0.005192 0.004532 0.003808 0.003063 0.002341 0.001680 0.001107 0.000641 0.000291 0.000056 -0.000074 -0.000115 -0.000087 -0.000010 0.000096 0.000211 0.000321 0.000417 0.000491 0.000541 0.000567 0.000569 0.000551 0.000517 0.000471 0.000418 0.000361 0.000305 0.000252 0.000204 0.000162 0.000126 0.000096 0.000071 0.000050 0.000033 0.000020 0.000009 0.000001 -0.000005 -0.000009 -0.000012 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000022 -0.000030 -0.000038 -0.000046 -0.000055 -0.000065 -0.000074 -0.000085 -0.000096 -0.000109 -0.000123 -0.000138 -0.000154 -0.000170 -0.000183 -0.000191 -0.000192 -0.000183 -0.000160 -0.000120 -0.000061 0.000020 0.000124 0.000252 0.000401 0.000563 0.000730 0.000887 0.001017 0.001101 0.001116 0.001042 0.000856 0.000543 0.000093 -0.000493 -0.001204 -0.002016 -0.002894 -0.003790 -0.004655 -0.005433 -0.006072 -0.006529 -0.006769 -0.006773 -0.006538 -0.006077 -0.005422 -0.004615 -0.003711 -0.002768 -0.001843 -0.000987 -0.000242 0.000363 0.000811 0.001100 0.001238 0.001243 0.001139 0.000953 0.000714 0.000447 0.000177 -0.000080 -0.000308 -0.000501 -0.000653 -0.000766 -0.000841 -0.000883 -0.000896 -0.000884 -0.000852 -0.000804 -0.000743 -0.000674 -0.000601 -0.000525 -0.000452 -0.000383 -0.000320 -0.000264 -0.000216 -0.000175 -0.000141 -0.000112 -0.000089 -0.000070 -0.000055 -0.000043 -0.000033 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000028 -0.000041 -0.000059 -0.000082 -0.000112 -0.000148 -0.000193 -0.000246 -0.000309 -0.000383 -0.000468 -0.000566 -0.000675 -0.000795 -0.000924 -0.001059 -0.001194 -0.001324 -0.001441 -0.001534 -0.001592 -0.001605 -0.001561 -0.001446 -0.001251 -0.000969 -0.000600 -0.000149 0.000365 0.000911 0.001449 0.001923 0.002270 0.002421 0.002305 0.001860 0.001037 -0.000189 -0.001816 -0.003807 -0.006089 -0.008556 -0.011077 -0.013501 -0.015676 -0.017454 -0.018712 -0.019360 -0.019346 -0.018670 -0.017377 -0.015555 -0.013329 -0.010850 -0.008275 -0.005760 -0.003441 -0.001430 0.000199 0.001406 0.002187 0.002569 0.002601 0.002352 0.001896 0.001308 0.000660 0.000010 -0.000596 -0.001123 -0.001554 -0.001881 -0.002106 -0.002236 -0.002283 -0.002261 -0.002183 -0.002061 -0.001908 -0.001734 -0.001548 -0.001358 -0.001172 -0.000996 -0.000833 -0.000687 -0.000559 -0.000449 -0.000357 -0.000280 -0.000218 -0.000168 -0.000128 -0.000097 -0.000072 -0.000053 -0.000039 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000006 -0.000011 -0.000020 -0.000031 -0.000048 -0.000070 -0.000101 -0.000141 -0.000192 -0.000257 -0.000336 -0.000433 -0.000549 -0.000687 -0.000846 -0.001028 -0.001232 -0.001457 -0.001699 -0.001952 -0.002207 -0.002454 -0.002679 -0.002867 -0.002997 -0.003051 -0.003007 -0.002845 -0.002545 -0.002096 -0.001494 -0.000751 0.000108 0.001033 0.001956 0.002789 0.003426 0.003754 0.003658 0.003033 0.001800 -0.000084 -0.002616 -0.005736 -0.009328 -0.013223 -0.017210 -0.021049 -0.024493 -0.027310 -0.029301 -0.030322 -0.030295 -0.029219 -0.027166 -0.024283 -0.020768 -0.016860 -0.012811 -0.008865 -0.005240 -0.002108 0.000415 0.002267 0.003446 0.003996 0.004000 0.003566 0.002815 0.001866 0.000831 -0.000197 -0.001146 -0.001965 -0.002626 -0.003119 -0.003447 -0.003625 -0.003673 -0.003613 -0.003466 -0.003254 -0.002996 -0.002709 -0.002406 -0.002102 -0.001807 -0.001529 -0.001274 -0.001046 -0.000847 -0.000676 -0.000533 -0.000416 -0.000320 -0.000244 -0.000183 -0.000136 -0.000100 -0.000073 -0.000052 -0.000037 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000009 -0.000017 -0.000028 -0.000044 -0.000067 -0.000099 -0.000141 -0.000197 -0.000269 -0.000361 -0.000475 -0.000614 -0.000782 -0.000980 -0.001211 -0.001476 -0.001773 -0.002101 -0.002452 -0.002821 -0.003195 -0.003558 -0.003893 -0.004177 -0.004384 -0.004485 -0.004451 -0.004251 -0.003860 -0.003258 -0.002440 -0.001416 -0.000224 0.001077 0.002393 0.003606 0.004575 0.005145 0.005160 0.004476 0.002986 0.000626 -0.002600 -0.006617 -0.011274 -0.016347 -0.021556 -0.026583 -0.031101 -0.034800 -0.037416 -0.038757 -0.038721 -0.037305 -0.034610 -0.030827 -0.026224 -0.021116 -0.015836 -0.010710 -0.006021 -0.001994 0.001217 0.003539 0.004969 0.005572 0.005461 0.004783 0.003698 0.002369 0.000941 -0.000462 -0.001744 -0.002842 -0.003720 -0.004365 -0.004786 -0.005003 -0.005045 -0.004941 -0.004723 -0.004419 -0.004056 -0.003656 -0.003239 -0.002823 -0.002420 -0.002043 -0.001698 -0.001391 -0.001122 -0.000894 -0.000702 -0.000544 -0.000417 -0.000315 -0.000236 -0.000174 -0.000127 -0.000091 -0.000065 -0.000045 -0.000031 -0.000022 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 -0.000001 -0.000005 -0.000012 -0.000021 -0.000036 -0.000057 -0.000085 -0.000125 -0.000179 -0.000250 -0.000342 -0.000459 -0.000606 -0.000785 -0.001002 -0.001259 -0.001559 -0.001903 -0.002290 -0.002716 -0.003174 -0.003655 -0.004145 -0.004624 -0.005069 -0.005451 -0.005739 -0.005895 -0.005881 -0.005658 -0.005192 -0.004456 -0.003442 -0.002158 -0.000646 0.001022 0.002736 0.004354 0.005702 0.006591 0.006828 0.006236 0.004677 0.002070 -0.001587 -0.006209 -0.011619 -0.017551 -0.023671 -0.029598 -0.034939 -0.039319 -0.042422 -0.044014 -0.043973 -0.042297 -0.039106 -0.034632 -0.029197 -0.023181 -0.016984 -0.010993 -0.005548 -0.000915 0.002728 0.005296 0.006795 0.007308 0.006976 0.005980 0.004519 0.002787 0.000963 -0.000807 -0.002408 -0.003766 -0.004840 -0.005620 -0.006118 -0.006361 -0.006386 -0.006233 -0.005939 -0.005542 -0.005074 -0.004564 -0.004036 -0.003510 -0.003005 -0.002532 -0.002100 -0.001716 -0.001382 -0.001098 -0.000860 -0.000664 -0.000507 -0.000381 -0.000283 -0.000208 -0.000150 -0.000107 -0.000075 -0.000052 -0.000036 -0.000024 -0.000016 -0.000010 -0.000006 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000002 -0.000001 -0.000006 -0.000014 -0.000025 -0.000043 -0.000067 -0.000102 -0.000150 -0.000214 -0.000299 -0.000409 -0.000550 -0.000727 -0.000945 -0.001207 -0.001520 -0.001885 -0.002303 -0.002774 -0.003294 -0.003855 -0.004444 -0.005046 -0.005638 -0.006192 -0.006675 -0.007048 -0.007267 -0.007285 -0.007055 -0.006535 -0.005691 -0.004507 -0.002990 -0.001181 0.000840 0.002952 0.004993 0.006766 0.008053 0.008629 0.008290 0.006869 0.004268 0.000473 -0.004427 -0.010239 -0.016671 -0.023351 -0.029850 -0.035727 -0.040560 -0.043990 -0.045754 -0.045714 -0.043865 -0.040346 -0.035418 -0.029445 -0.022852 -0.016091 -0.009595 -0.003742 0.001175 0.004961 0.007530 0.008897 0.009164 0.008499 0.007112 0.005232 0.003082 0.000864 -0.001256 -0.003153 -0.004745 -0.005991 -0.006882 -0.007437 -0.007691 -0.007688 -0.007477 -0.007103 -0.006611 -0.006040 -0.005421 -0.004785 -0.004155 -0.003551 -0.002987 -0.002474 -0.002018 -0.001622 -0.001285 -0.001004 -0.000773 -0.000588 -0.000441 -0.000326 -0.000238 -0.000171 -0.000122 -0.000085 -0.000058 -0.000040 -0.000026 -0.000017 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000003 -0.000000 -0.000006 -0.000015 -0.000029 -0.000049 -0.000077 -0.000116 -0.000171 -0.000245 -0.000343 -0.000470 -0.000633 -0.000837 -0.001089 -0.001394 -0.001757 -0.002182 -0.002669 -0.003220 -0.003827 -0.004485 -0.005178 -0.005888 -0.006589 -0.007252 -0.007836 -0.008298 -0.008588 -0.008652 -0.008435 -0.007885 -0.006961 -0.005639 -0.003922 -0.001849 0.000500 0.002997 0.005468 0.007700 0.009453 0.010478 0.010546 0.009467 0.007124 0.003489 -0.001355 -0.007210 -0.013771 -0.020644 -0.027375 -0.033489 -0.038534 -0.042125 -0.043978 -0.043942 -0.042015 -0.038343 -0.033210 -0.027002 -0.020180 -0.013224 -0.006594 -0.000690 0.004179 0.007816 0.010140 0.011177 0.011050 0.009948 0.008107 0.005778 0.003206 0.000608 -0.001836 -0.003997 -0.005789 -0.007174 -0.008148 -0.008736 -0.008982 -0.008938 -0.008660 -0.008202 -0.007614 -0.006940 -0.006216 -0.005477 -0.004748 -0.004050 -0.003402 -0.002813 -0.002291 -0.001838 -0.001453 -0.001132 -0.000870 -0.000659 -0.000493 -0.000363 -0.000264 -0.000189 -0.000134 -0.000093 -0.000063 -0.000042 -0.000028 -0.000018 -0.000010 -0.000006 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000004 0.000000 -0.000006 -0.000016 -0.000031 -0.000053 -0.000085 -0.000129 -0.000190 -0.000272 -0.000381 -0.000523 -0.000705 -0.000934 -0.001216 -0.001559 -0.001967 -0.002446 -0.002997 -0.003619 -0.004309 -0.005056 -0.005846 -0.006658 -0.007466 -0.008234 -0.008920 -0.009476 -0.009846 -0.009969 -0.009784 -0.009232 -0.008262 -0.006842 -0.004967 -0.002671 -0.000032 0.002822 0.005713 0.008418 0.010683 0.012243 0.012849 0.012292 0.010435 0.007234 0.002760 -0.002797 -0.009133 -0.015848 -0.022480 -0.028542 -0.033566 -0.037155 -0.039015 -0.038988 -0.037073 -0.033420 -0.028320 -0.022176 -0.015459 -0.008661 -0.002253 0.003361 0.007873 0.011091 0.012946 0.013480 0.012832 0.011212 0.008875 0.006087 0.003105 0.000158 -0.002573 -0.004954 -0.006904 -0.008388 -0.009411 -0.010006 -0.010223 -0.010123 -0.009770 -0.009223 -0.008538 -0.007762 -0.006938 -0.006101 -0.005279 -0.004496 -0.003770 -0.003112 -0.002530 -0.002026 -0.001598 -0.001242 -0.000952 -0.000719 -0.000536 -0.000394 -0.000285 -0.000203 -0.000143 -0.000099 -0.000067 -0.000044 -0.000029 -0.000018 -0.000010 -0.000005 -0.000002 0.000000 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000007 0.000005 0.000001 -0.000006 -0.000016 -0.000033 -0.000056 -0.000090 -0.000138 -0.000204 -0.000294 -0.000413 -0.000568 -0.000766 -0.001016 -0.001324 -0.001699 -0.002147 -0.002673 -0.003280 -0.003967 -0.004730 -0.005560 -0.006440 -0.007348 -0.008256 -0.009126 -0.009914 -0.010567 -0.011025 -0.011223 -0.011092 -0.010566 -0.009587 -0.008113 -0.006132 -0.003667 -0.000789 0.002378 0.005656 0.008821 0.011615 0.013761 0.014998 0.015101 0.013913 0.011375 0.007537 0.002573 -0.003226 -0.009473 -0.015711 -0.021459 -0.026253 -0.029693 -0.031484 -0.031471 -0.029648 -0.026168 -0.021321 -0.015506 -0.009192 -0.002867 0.003007 0.008036 0.011926 0.014500 0.015706 0.015602 0.014346 0.012161 0.009314 0.006082 0.002726 -0.000524 -0.003487 -0.006034 -0.008091 -0.009630 -0.010665 -0.011236 -0.011402 -0.011231 -0.010793 -0.010153 -0.009370 -0.008497 -0.007577 -0.006648 -0.005742 -0.004881 -0.004085 -0.003366 -0.002732 -0.002183 -0.001719 -0.001333 -0.001019 -0.000768 -0.000570 -0.000417 -0.000301 -0.000214 -0.000149 -0.000102 -0.000069 -0.000045 -0.000029 -0.000017 -0.000010 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000008 0.000006 0.000002 -0.000005 -0.000016 -0.000033 -0.000058 -0.000094 -0.000145 -0.000216 -0.000311 -0.000437 -0.000602 -0.000814 -0.001080 -0.001411 -0.001813 -0.002294 -0.002860 -0.003515 -0.004259 -0.005087 -0.005990 -0.006951 -0.007948 -0.008950 -0.009918 -0.010806 -0.011559 -0.012113 -0.012399 -0.012345 -0.011876 -0.010927 -0.009448 -0.007417 -0.004845 -0.001795 0.001619 0.005228 0.008812 0.012114 0.014855 0.016766 0.017611 0.017218 0.015506 0.012505 0.008364 0.003348 -0.002180 -0.007786 -0.013006 -0.017394 -0.020561 -0.022223 -0.022225 -0.020564 -0.017385 -0.012969 -0.007702 -0.002035 0.003564 0.008656 0.012871 0.015939 0.017707 0.018141 0.017320 0.015415 0.012660 0.009327 0.005695 0.002023 -0.001463 -0.004590 -0.007240 -0.009345 -0.010890 -0.011895 -0.012412 -0.012504 -0.012248 -0.011717 -0.010980 -0.010100 -0.009133 -0.008123 -0.007112 -0.006129 -0.005200 -0.004344 -0.003573 -0.002894 -0.002308 -0.001813 -0.001403 -0.001070 -0.000804 -0.000595 -0.000434 -0.000311 -0.000220 -0.000152 -0.000104 -0.000069 -0.000045 -0.000028 -0.000016 -0.000009 -0.000003 -0.000000 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000009 0.000007 0.000003 -0.000004 -0.000015 -0.000033 -0.000059 -0.000096 -0.000149 -0.000223 -0.000322 -0.000454 -0.000626 -0.000848 -0.001127 -0.001474 -0.001897 -0.002405 -0.003004 -0.003699 -0.004490 -0.005374 -0.006341 -0.007374 -0.008450 -0.009539 -0.010599 -0.011584 -0.012438 -0.013095 -0.013483 -0.013525 -0.013144 -0.012266 -0.010834 -0.008813 -0.006207 -0.003064 0.000517 0.004377 0.008307 0.012058 0.015357 0.017931 0.019538 0.019994 0.019198 0.017155 0.013984 0.009918 0.005285 0.000484 -0.004052 -0.007905 -0.010709 -0.012194 -0.012214 -0.010764 -0.007980 -0.004128 0.000431 0.005275 0.009971 0.014112 0.017364 0.019488 0.020360 0.019970 0.018414 0.015873 0.012587 0.008829 0.004871 0.000966 -0.002674 -0.005886 -0.008564 -0.010655 -0.012152 -0.013088 -0.013518 -0.013515 -0.013159 -0.012528 -0.011692 -0.010718 -0.009661 -0.008570 -0.007484 -0.006435 -0.005449 -0.004542 -0.003729 -0.003014 -0.002399 -0.001881 -0.001452 -0.001105 -0.000827 -0.000610 -0.000443 -0.000316 -0.000222 -0.000153 -0.000103 -0.000067 -0.000043 -0.000026 -0.000014 -0.000007 -0.000002 0.000001 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000010 0.000009 0.000005 -0.000002 -0.000014 -0.000032 -0.000058 -0.000096 -0.000150 -0.000225 -0.000327 -0.000462 -0.000639 -0.000867 -0.001156 -0.001514 -0.001952 -0.002480 -0.003104 -0.003830 -0.004659 -0.005588 -0.006607 -0.007702 -0.008848 -0.010013 -0.011159 -0.012238 -0.013192 -0.013956 -0.014457 -0.014615 -0.014349 -0.013582 -0.012248 -0.010304 -0.007739 -0.004589 -0.000938 0.003072 0.007248 0.011354 0.015127 0.018298 0.020625 0.021912 0.022042 0.020995 0.018856 0.015820 0.012175 0.008277 0.004517 0.001277 -0.001107 -0.002386 -0.002424 -0.001216 0.001114 0.004322 0.008080 0.012003 0.015699 0.018806 0.021031 0.022173 0.022139 0.020941 0.018693 0.015582 0.011850 0.007762 0.003580 -0.000456 -0.004151 -0.007359 -0.009988 -0.011999 -0.013397 -0.014221 -0.014536 -0.014418 -0.013951 -0.013213 -0.012279 -0.011215 -0.010076 -0.008912 -0.007762 -0.006658 -0.005624 -0.004679 -0.003833 -0.003092 -0.002456 -0.001921 -0.001480 -0.001123 -0.000838 -0.000616 -0.000445 -0.000316 -0.000220 -0.000150 -0.000100 -0.000064 -0.000040 -0.000023 -0.000012 -0.000005 -0.000000 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000011 0.000010 0.000006 -0.000001 -0.000012 -0.000030 -0.000056 -0.000094 -0.000149 -0.000224 -0.000326 -0.000463 -0.000642 -0.000873 -0.001166 -0.001531 -0.001978 -0.002518 -0.003159 -0.003907 -0.004763 -0.005726 -0.006788 -0.007932 -0.009135 -0.010368 -0.011591 -0.012756 -0.013808 -0.014681 -0.015303 -0.015593 -0.015468 -0.014848 -0.013661 -0.011856 -0.009411 -0.006346 -0.002730 0.001315 0.005615 0.009951 0.014075 0.017730 0.020674 0.022707 0.023698 0.023602 0.022472 0.020464 0.017819 0.014846 0.011889 0.009290 0.007347 0.006286 0.006230 0.007185 0.009039 0.011578 0.014506 0.017484 0.020167 0.022243 0.023461 0.023663 0.022785 0.020864 0.018024 0.014457 0.010401 0.006108 0.001826 -0.002227 -0.005872 -0.008982 -0.011483 -0.013348 -0.014595 -0.015271 -0.015444 -0.015196 -0.014608 -0.013763 -0.012733 -0.011584 -0.010372 -0.009145 -0.007943 -0.006795 -0.005726 -0.004753 -0.003886 -0.003128 -0.002479 -0.001935 -0.001487 -0.001124 -0.000837 -0.000613 -0.000441 -0.000311 -0.000215 -0.000145 -0.000095 -0.000060 -0.000036 -0.000020 -0.000009 -0.000002 0.000002 0.000004 0.000005 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000012 0.000012 0.000011 0.000008 0.000001 -0.000010 -0.000027 -0.000053 -0.000091 -0.000144 -0.000219 -0.000320 -0.000456 -0.000634 -0.000865 -0.001158 -0.001524 -0.001975 -0.002521 -0.003170 -0.003930 -0.004804 -0.005790 -0.006880 -0.008061 -0.009310 -0.010598 -0.011887 -0.013131 -0.014275 -0.015256 -0.016003 -0.016436 -0.016473 -0.016030 -0.015035 -0.013427 -0.011176 -0.008288 -0.004814 -0.000857 0.003431 0.007851 0.012175 0.016159 0.019570 0.022207 0.023928 0.024668 0.024450 0.023390 0.021683 0.019590 0.017405 0.015425 0.013913 0.013066 0.012993 0.013702 0.015095 0.016986 0.019117 0.021196 0.022927 0.024048 0.024356 0.023729 0.022135 0.019630 0.016346 0.012476 0.008245 0.003892 -0.000355 -0.004300 -0.007786 -0.010707 -0.013004 -0.014665 -0.015716 -0.016211 -0.016221 -0.015829 -0.015117 -0.014165 -0.013044 -0.011819 -0.010545 -0.009268 -0.008025 -0.006847 -0.005755 -0.004766 -0.003887 -0.003122 -0.002469 -0.001922 -0.001473 -0.001111 -0.000824 -0.000601 -0.000430 -0.000302 -0.000207 -0.000138 -0.000089 -0.000055 -0.000031 -0.000015 -0.000005 0.000001 0.000004 0.000006 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000013 0.000012 0.000009 0.000003 -0.000007 -0.000024 -0.000049 -0.000085 -0.000137 -0.000210 -0.000309 -0.000442 -0.000617 -0.000844 -0.001134 -0.001497 -0.001945 -0.002489 -0.003139 -0.003902 -0.004782 -0.005779 -0.006886 -0.008090 -0.009371 -0.010701 -0.012043 -0.013355 -0.014583 -0.015667 -0.016538 -0.017120 -0.017332 -0.017091 -0.016322 -0.014962 -0.012972 -0.010345 -0.007117 -0.003370 0.000765 0.005114 0.009468 0.013603 0.017297 0.020354 0.022626 0.024031 0.024567 0.024313 0.023422 0.022107 0.020614 0.019194 0.018073 0.017422 0.017336 0.017821 0.018796 0.020101 0.021519 0.022802 0.023704 0.024011 0.023563 0.022275 0.020141 0.017231 0.013684 0.009684 0.005446 0.001188 -0.002886 -0.006602 -0.009827 -0.012472 -0.014498 -0.015903 -0.016721 -0.017011 -0.016844 -0.016302 -0.015466 -0.014412 -0.013209 -0.011919 -0.010595 -0.009280 -0.008011 -0.006815 -0.005713 -0.004719 -0.003839 -0.003076 -0.002427 -0.001884 -0.001440 -0.001082 -0.000800 -0.000581 -0.000413 -0.000288 -0.000196 -0.000129 -0.000081 -0.000048 -0.000026 -0.000011 -0.000001 0.000004 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000014 0.000014 0.000011 0.000006 -0.000004 -0.000020 -0.000043 -0.000078 -0.000128 -0.000198 -0.000293 -0.000421 -0.000591 -0.000812 -0.001094 -0.001449 -0.001889 -0.002425 -0.003068 -0.003824 -0.004701 -0.005696 -0.006807 -0.008021 -0.009319 -0.010675 -0.012057 -0.013423 -0.014723 -0.015901 -0.016891 -0.017621 -0.018014 -0.017990 -0.017474 -0.016400 -0.014725 -0.012432 -0.009541 -0.006117 -0.002269 0.001853 0.006065 0.010163 0.013940 0.017209 0.019822 0.021687 0.022780 0.023148 0.022908 0.022227 0.021308 0.020359 0.019571 0.019087 0.018990 0.019286 0.019908 0.020722 0.021548 0.022180 0.022419 0.022095 0.021088 0.019342 0.016873 0.013762 0.010147 0.006202 0.002125 -0.001888 -0.005658 -0.009033 -0.011905 -0.014204 -0.015903 -0.017013 -0.017572 -0.017640 -0.017290 -0.016599 -0.015643 -0.014496 -0.013223 -0.011882 -0.010522 -0.009185 -0.007903 -0.006703 -0.005604 -0.004616 -0.003745 -0.002993 -0.002355 -0.001823 -0.001389 -0.001040 -0.000766 -0.000553 -0.000391 -0.000270 -0.000182 -0.000117 -0.000072 -0.000041 -0.000020 -0.000006 0.000003 0.000007 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000015 0.000013 0.000008 -0.000001 -0.000015 -0.000037 -0.000070 -0.000117 -0.000183 -0.000273 -0.000395 -0.000557 -0.000769 -0.001041 -0.001384 -0.001811 -0.002332 -0.002960 -0.003701 -0.004563 -0.005546 -0.006647 -0.007856 -0.009156 -0.010524 -0.011930 -0.013334 -0.014691 -0.015949 -0.017048 -0.017919 -0.018490 -0.018687 -0.018437 -0.017676 -0.016355 -0.014451 -0.011972 -0.008967 -0.005522 -0.001766 0.002141 0.006019 0.009681 0.012951 0.015686 0.017789 0.019221 0.020006 0.020226 0.020013 0.019529 0.018944 0.018416 0.018065 0.017961 0.018110 0.018457 0.018893 0.019270 0.019422 0.019190 0.018442 0.017091 0.015106 0.012518 0.009413 0.005923 0.002210 -0.001550 -0.005182 -0.008533 -0.011476 -0.013922 -0.015819 -0.017153 -0.017942 -0.018228 -0.018070 -0.017538 -0.016705 -0.015641 -0.014415 -0.013086 -0.011709 -0.010330 -0.008985 -0.007706 -0.006515 -0.005430 -0.004460 -0.003609 -0.002876 -0.002256 -0.001741 -0.001322 -0.000986 -0.000722 -0.000519 -0.000364 -0.000249 -0.000165 -0.000105 -0.000062 -0.000033 -0.000013 -0.000001 0.000006 0.000010 0.000012 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000016 0.000016 0.000014 0.000010 0.000003 -0.000010 -0.000030 -0.000061 -0.000104 -0.000165 -0.000250 -0.000364 -0.000517 -0.000717 -0.000976 -0.001303 -0.001712 -0.002213 -0.002818 -0.003537 -0.004374 -0.005334 -0.006413 -0.007603 -0.008889 -0.010252 -0.011663 -0.013088 -0.014486 -0.015807 -0.016997 -0.017996 -0.018735 -0.019148 -0.019165 -0.018724 -0.017778 -0.016299 -0.014284 -0.011769 -0.008821 -0.005547 -0.002082 0.001416 0.004781 0.007854 0.010502 0.012628 0.014185 0.015177 0.015664 0.015745 0.015549 0.015214 0.014868 0.014613 0.014505 0.014552 0.014709 0.014887 0.014968 0.014817 0.014311 0.013348 0.011867 0.009857 0.007356 0.004450 0.001260 -0.002067 -0.005375 -0.008516 -0.011360 -0.013802 -0.015772 -0.017234 -0.018183 -0.018643 -0.018655 -0.018277 -0.017574 -0.016611 -0.015455 -0.014167 -0.012801 -0.011406 -0.010023 -0.008687 -0.007425 -0.006258 -0.005199 -0.004257 -0.003434 -0.002728 -0.002133 -0.001641 -0.001240 -0.000921 -0.000671 -0.000478 -0.000333 -0.000225 -0.000146 -0.000090 -0.000051 -0.000024 -0.000007 0.000004 0.000010 0.000013 0.000014 0.000014 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000017 0.000016 0.000013 0.000006 -0.000005 -0.000023 -0.000050 -0.000090 -0.000146 -0.000223 -0.000329 -0.000472 -0.000659 -0.000901 -0.001209 -0.001596 -0.002072 -0.002648 -0.003335 -0.004140 -0.005065 -0.006109 -0.007267 -0.008525 -0.009866 -0.011265 -0.012692 -0.014109 -0.015473 -0.016736 -0.017841 -0.018731 -0.019342 -0.019613 -0.019488 -0.018919 -0.017876 -0.016352 -0.014370 -0.011981 -0.009272 -0.006355 -0.003365 -0.000444 0.002266 0.004645 0.006602 0.008087 0.009095 0.009666 0.009877 0.009828 0.009633 0.009396 0.009199 0.009092 0.009080 0.009128 0.009165 0.009093 0.008809 0.008214 0.007230 0.005816 0.003971 0.001736 -0.000809 -0.003555 -0.006373 -0.009130 -0.011702 -0.013980 -0.015882 -0.017354 -0.018370 -0.018934 -0.019071 -0.018823 -0.018241 -0.017385 -0.016315 -0.015087 -0.013757 -0.012373 -0.010978 -0.009610 -0.008299 -0.007069 -0.005937 -0.004917 -0.004013 -0.003226 -0.002554 -0.001990 -0.001524 -0.001147 -0.000847 -0.000613 -0.000433 -0.000298 -0.000198 -0.000126 -0.000075 -0.000039 -0.000015 -0.000000 0.000009 0.000014 0.000016 0.000016 0.000015 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000017 0.000018 0.000018 0.000015 0.000010 0.000001 -0.000015 -0.000039 -0.000074 -0.000125 -0.000195 -0.000292 -0.000422 -0.000594 -0.000818 -0.001105 -0.001465 -0.001911 -0.002454 -0.003103 -0.003866 -0.004747 -0.005745 -0.006857 -0.008072 -0.009375 -0.010745 -0.012153 -0.013569 -0.014954 -0.016264 -0.017452 -0.018466 -0.019251 -0.019752 -0.019920 -0.019710 -0.019094 -0.018061 -0.016624 -0.014822 -0.012723 -0.010419 -0.008022 -0.005653 -0.003431 -0.001463 0.000172 0.001425 0.002287 0.002787 0.002984 0.002960 0.002807 0.002611 0.002441 0.002336 0.002304 0.002316 0.002314 0.002219 0.001948 0.001422 0.000581 -0.000604 -0.002131 -0.003961 -0.006022 -0.008221 -0.010449 -0.012595 -0.014557 -0.016247 -0.017600 -0.018576 -0.019159 -0.019357 -0.019195 -0.018711 -0.017952 -0.016970 -0.015816 -0.014541 -0.013192 -0.011812 -0.010437 -0.009101 -0.007831 -0.006646 -0.005563 -0.004590 -0.003733 -0.002991 -0.002359 -0.001830 -0.001395 -0.001044 -0.000766 -0.000550 -0.000385 -0.000261 -0.000170 -0.000104 -0.000059 -0.000027 -0.000006 0.000007 0.000014 0.000018 0.000019 0.000018 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000019 0.000019 0.000018 0.000014 0.000006 -0.000007 -0.000027 -0.000058 -0.000103 -0.000165 -0.000252 -0.000369 -0.000526 -0.000730 -0.000993 -0.001325 -0.001737 -0.002241 -0.002846 -0.003560 -0.004387 -0.005330 -0.006384 -0.007543 -0.008792 -0.010114 -0.011485 -0.012878 -0.014259 -0.015591 -0.016833 -0.017939 -0.018864 -0.019561 -0.019987 -0.020103 -0.019883 -0.019314 -0.018404 -0.017182 -0.015700 -0.014032 -0.012268 -0.010509 -0.008853 -0.007388 -0.006183 -0.005278 -0.004682 -0.004373 -0.004301 -0.004398 -0.004587 -0.004796 -0.004967 -0.005066 -0.005086 -0.005052 -0.005010 -0.005026 -0.005169 -0.005504 -0.006079 -0.006920 -0.008022 -0.009354 -0.010856 -0.012453 -0.014054 -0.015570 -0.016918 -0.018031 -0.018856 -0.019365 -0.019550 -0.019418 -0.018993 -0.018310 -0.017408 -0.016332 -0.015125 -0.013829 -0.012486 -0.011130 -0.009795 -0.008509 -0.007294 -0.006168 -0.005143 -0.004229 -0.003426 -0.002733 -0.002146 -0.001657 -0.001257 -0.000935 -0.000680 -0.000483 -0.000333 -0.000221 -0.000140 -0.000082 -0.000042 -0.000015 0.000003 0.000013 0.000019 0.000021 0.000021 0.000020 0.000018 0.000015 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000021 0.000020 0.000017 0.000012 0.000001 -0.000016 -0.000042 -0.000080 -0.000135 -0.000211 -0.000316 -0.000455 -0.000639 -0.000876 -0.001177 -0.001553 -0.002014 -0.002570 -0.003229 -0.003996 -0.004874 -0.005860 -0.006949 -0.008130 -0.009388 -0.010703 -0.012052 -0.013405 -0.014731 -0.015995 -0.017159 -0.018186 -0.019036 -0.019674 -0.020067 -0.020193 -0.020040 -0.019612 -0.018931 -0.018036 -0.016985 -0.015850 -0.014711 -0.013647 -0.012728 -0.012009 -0.011519 -0.011265 -0.011224 -0.011352 -0.011590 -0.011870 -0.012131 -0.012321 -0.012412 -0.012398 -0.012299 -0.012155 -0.012022 -0.011959 -0.012023 -0.012256 -0.012683 -0.013304 -0.014096 -0.015015 -0.016000 -0.016981 -0.017889 -0.018657 -0.019233 -0.019579 -0.019674 -0.019511 -0.019099 -0.018460 -0.017622 -0.016617 -0.015483 -0.014254 -0.012966 -0.011653 -0.010344 -0.009067 -0.007846 -0.006700 -0.005644 -0.004689 -0.003840 -0.003098 -0.002461 -0.001923 -0.001476 -0.001112 -0.000821 -0.000591 -0.000414 -0.000280 -0.000181 -0.000110 -0.000059 -0.000025 -0.000002 0.000012 0.000020 0.000023 0.000024 0.000023 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000022 0.000021 0.000017 0.000009 -0.000005 -0.000026 -0.000058 -0.000105 -0.000171 -0.000262 -0.000384 -0.000546 -0.000757 -0.001026 -0.001363 -0.001779 -0.002282 -0.002881 -0.003582 -0.004388 -0.005297 -0.006306 -0.007406 -0.008585 -0.009827 -0.011110 -0.012411 -0.013704 -0.014958 -0.016144 -0.017230 -0.018186 -0.018981 -0.019593 -0.020002 -0.020199 -0.020186 -0.019980 -0.019609 -0.019121 -0.018569 -0.018017 -0.017524 -0.017144 -0.016917 -0.016863 -0.016978 -0.017240 -0.017606 -0.018020 -0.018422 -0.018756 -0.018977 -0.019059 -0.018997 -0.018808 -0.018530 -0.018209 -0.017902 -0.017658 -0.017520 -0.017513 -0.017646 -0.017906 -0.018261 -0.018670 -0.019078 -0.019433 -0.019686 -0.019794 -0.019731 -0.019478 -0.019033 -0.018404 -0.017606 -0.016661 -0.015597 -0.014442 -0.013224 -0.011972 -0.010712 -0.009471 -0.008270 -0.007129 -0.006064 -0.005088 -0.004210 -0.003432 -0.002756 -0.002178 -0.001693 -0.001291 -0.000965 -0.000705 -0.000501 -0.000345 -0.000227 -0.000141 -0.000080 -0.000037 -0.000008 0.000010 0.000020 0.000026 0.000028 0.000027 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000023 0.000024 0.000024 0.000022 0.000016 0.000006 -0.000011 -0.000037 -0.000076 -0.000131 -0.000209 -0.000314 -0.000454 -0.000638 -0.000874 -0.001172 -0.001541 -0.001989 -0.002526 -0.003156 -0.003883 -0.004708 -0.005629 -0.006638 -0.007725 -0.008877 -0.010076 -0.011303 -0.012535 -0.013749 -0.014920 -0.016023 -0.017034 -0.017931 -0.018696 -0.019316 -0.019785 -0.020103 -0.020285 -0.020354 -0.020344 -0.020297 -0.020260 -0.020278 -0.020388 -0.020617 -0.020972 -0.021444 -0.022005 -0.022610 -0.023207 -0.023738 -0.024152 -0.024406 -0.024478 -0.024363 -0.024077 -0.023654 -0.023139 -0.022583 -0.022035 -0.021539 -0.021124 -0.020805 -0.020581 -0.020435 -0.020338 -0.020253 -0.020140 -0.019964 -0.019693 -0.019304 -0.018785 -0.018133 -0.017351 -0.016453 -0.015454 -0.014375 -0.013236 -0.012060 -0.010870 -0.009686 -0.008530 -0.007420 -0.006371 -0.005398 -0.004511 -0.003715 -0.003015 -0.002409 -0.001893 -0.001461 -0.001105 -0.000818 -0.000590 -0.000412 -0.000277 -0.000176 -0.000102 -0.000051 -0.000016 0.000007 0.000021 0.000029 0.000032 0.000032 0.000030 0.000027 0.000024 0.000020 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000026 0.000027 0.000026 0.000023 0.000016 0.000004 -0.000017 -0.000048 -0.000093 -0.000157 -0.000246 -0.000365 -0.000523 -0.000726 -0.000984 -0.001305 -0.001698 -0.002169 -0.002726 -0.003372 -0.004108 -0.004933 -0.005842 -0.006826 -0.007875 -0.008975 -0.010108 -0.011256 -0.012400 -0.013521 -0.014598 -0.015616 -0.016557 -0.017410 -0.018165 -0.018821 -0.019380 -0.019852 -0.020258 -0.020622 -0.020979 -0.021360 -0.021797 -0.022316 -0.022929 -0.023634 -0.024414 -0.025235 -0.026053 -0.026813 -0.027460 -0.027944 -0.028228 -0.028289 -0.028124 -0.027748 -0.027193 -0.026502 -0.025725 -0.024911 -0.024105 -0.023341 -0.022643 -0.022018 -0.021461 -0.020956 -0.020480 -0.020004 -0.019501 -0.018948 -0.018328 -0.017628 -0.016844 -0.015979 -0.015039 -0.014036 -0.012983 -0.011895 -0.010791 -0.009686 -0.008598 -0.007543 -0.006536 -0.005590 -0.004716 -0.003924 -0.003216 -0.002596 -0.002062 -0.001609 -0.001232 -0.000923 -0.000674 -0.000478 -0.000326 -0.000211 -0.000126 -0.000065 -0.000023 0.000005 0.000022 0.000032 0.000036 0.000037 0.000035 0.000032 0.000029 0.000025 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000027 0.000030 0.000030 0.000029 0.000025 0.000017 0.000002 -0.000022 -0.000057 -0.000109 -0.000182 -0.000280 -0.000412 -0.000583 -0.000802 -0.001076 -0.001413 -0.001820 -0.002302 -0.002865 -0.003509 -0.004234 -0.005037 -0.005911 -0.006847 -0.007832 -0.008854 -0.009898 -0.010947 -0.011986 -0.013001 -0.013979 -0.014910 -0.015786 -0.016604 -0.017362 -0.018068 -0.018729 -0.019363 -0.019990 -0.020635 -0.021320 -0.022068 -0.022891 -0.023793 -0.024763 -0.025777 -0.026797 -0.027776 -0.028660 -0.029394 -0.029931 -0.030235 -0.030285 -0.030078 -0.029630 -0.028971 -0.028143 -0.027195 -0.026177 -0.025135 -0.024109 -0.023127 -0.022205 -0.021348 -0.020550 -0.019797 -0.019070 -0.018350 -0.017618 -0.016859 -0.016062 -0.015223 -0.014339 -0.013413 -0.012451 -0.011462 -0.010457 -0.009449 -0.008449 -0.007472 -0.006531 -0.005637 -0.004801 -0.004033 -0.003338 -0.002722 -0.002183 -0.001722 -0.001332 -0.001010 -0.000746 -0.000536 -0.000371 -0.000244 -0.000149 -0.000080 -0.000031 0.000002 0.000023 0.000035 0.000041 0.000043 0.000041 0.000038 0.000034 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000014 0.000016 0.000019 0.000022 0.000026 0.000029 0.000032 0.000034 0.000035 0.000034 0.000029 0.000019 0.000003 -0.000024 -0.000064 -0.000121 -0.000201 -0.000308 -0.000448 -0.000629 -0.000858 -0.001140 -0.001483 -0.001892 -0.002372 -0.002923 -0.003547 -0.004241 -0.004999 -0.005814 -0.006676 -0.007574 -0.008495 -0.009428 -0.010359 -0.011279 -0.012178 -0.013050 -0.013893 -0.014704 -0.015488 -0.016251 -0.017004 -0.017760 -0.018537 -0.019353 -0.020224 -0.021165 -0.022179 -0.023263 -0.024399 -0.025558 -0.026701 -0.027776 -0.028732 -0.029514 -0.030078 -0.030389 -0.030427 -0.030191 -0.029697 -0.028973 -0.028060 -0.027006 -0.025862 -0.024674 -0.023484 -0.022326 -0.021222 -0.020183 -0.019211 -0.018298 -0.017434 -0.016602 -0.015789 -0.014980 -0.014165 -0.013338 -0.012492 -0.011628 -0.010748 -0.009856 -0.008959 -0.008067 -0.007189 -0.006335 -0.005516 -0.004741 -0.004020 -0.003360 -0.002766 -0.002241 -0.001784 -0.001394 -0.001068 -0.000798 -0.000579 -0.000406 -0.000271 -0.000168 -0.000092 -0.000037 0.000000 0.000025 0.000039 0.000047 0.000049 0.000048 0.000045 0.000041 0.000036 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000026 0.000030 0.000034 0.000038 0.000040 0.000041 0.000040 0.000035 0.000024 0.000006 -0.000023 -0.000067 -0.000128 -0.000211 -0.000323 -0.000468 -0.000653 -0.000884 -0.001165 -0.001503 -0.001901 -0.002362 -0.002885 -0.003468 -0.004108 -0.004798 -0.005531 -0.006296 -0.007083 -0.007883 -0.008687 -0.009485 -0.010273 -0.011047 -0.011806 -0.012554 -0.013295 -0.014037 -0.014793 -0.015574 -0.016397 -0.017274 -0.018218 -0.019237 -0.020330 -0.021487 -0.022688 -0.023900 -0.025082 -0.026184 -0.027155 -0.027942 -0.028503 -0.028806 -0.028833 -0.028584 -0.028072 -0.027327 -0.026386 -0.025298 -0.024109 -0.022868 -0.021618 -0.020394 -0.019221 -0.018116 -0.017083 -0.016122 -0.015224 -0.014377 -0.013570 -0.012790 -0.012025 -0.011267 -0.010508 -0.009746 -0.008979 -0.008210 -0.007441 -0.006680 -0.005934 -0.005211 -0.004520 -0.003868 -0.003263 -0.002711 -0.002217 -0.001781 -0.001405 -0.001085 -0.000818 -0.000600 -0.000424 -0.000285 -0.000179 -0.000098 -0.000040 0.000001 0.000028 0.000044 0.000053 0.000056 0.000055 0.000052 0.000048 0.000042 0.000037 0.000031 0.000026 0.000022 0.000017 0.000014 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000031 0.000036 0.000040 0.000044 0.000048 0.000049 0.000048 0.000043 0.000032 0.000013 -0.000017 -0.000062 -0.000124 -0.000209 -0.000321 -0.000465 -0.000647 -0.000870 -0.001141 -0.001461 -0.001833 -0.002258 -0.002733 -0.003256 -0.003821 -0.004421 -0.005048 -0.005695 -0.006352 -0.007013 -0.007672 -0.008324 -0.008969 -0.009608 -0.010245 -0.010888 -0.011547 -0.012232 -0.012957 -0.013734 -0.014577 -0.015493 -0.016488 -0.017557 -0.018688 -0.019859 -0.021036 -0.022179 -0.023240 -0.024169 -0.024919 -0.025449 -0.025730 -0.025747 -0.025499 -0.025000 -0.024276 -0.023365 -0.022309 -0.021157 -0.019953 -0.018738 -0.017549 -0.016411 -0.015341 -0.014349 -0.013435 -0.012593 -0.011814 -0.011086 -0.010397 -0.009736 -0.009093 -0.008459 -0.007829 -0.007199 -0.006569 -0.005942 -0.005321 -0.004713 -0.004125 -0.003562 -0.003033 -0.002544 -0.002098 -0.001700 -0.001352 -0.001052 -0.000798 -0.000589 -0.000418 -0.000282 -0.000176 -0.000096 -0.000036 0.000006 0.000034 0.000052 0.000061 0.000064 0.000064 0.000060 0.000055 0.000049 0.000043 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000037 0.000042 0.000048 0.000053 0.000057 0.000060 0.000060 0.000055 0.000045 0.000026 -0.000004 -0.000047 -0.000108 -0.000189 -0.000296 -0.000432 -0.000602 -0.000809 -0.001056 -0.001345 -0.001676 -0.002048 -0.002457 -0.002899 -0.003368 -0.003858 -0.004361 -0.004871 -0.005383 -0.005890 -0.006392 -0.006887 -0.007379 -0.007874 -0.008379 -0.008905 -0.009464 -0.010068 -0.010730 -0.011461 -0.012268 -0.013154 -0.014114 -0.015135 -0.016195 -0.017262 -0.018298 -0.019258 -0.020097 -0.020772 -0.021246 -0.021494 -0.021501 -0.021268 -0.020808 -0.020144 -0.019312 -0.018351 -0.017303 -0.016211 -0.015114 -0.014044 -0.013026 -0.012078 -0.011208 -0.010418 -0.009703 -0.009054 -0.008460 -0.007911 -0.007394 -0.006897 -0.006413 -0.005934 -0.005455 -0.004975 -0.004496 -0.004019 -0.003551 -0.003097 -0.002662 -0.002252 -0.001873 -0.001530 -0.001224 -0.000957 -0.000729 -0.000538 -0.000381 -0.000254 -0.000155 -0.000079 -0.000022 0.000018 0.000046 0.000063 0.000072 0.000075 0.000074 0.000070 0.000064 0.000057 0.000050 0.000043 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000038 0.000044 0.000050 0.000057 0.000063 0.000069 0.000073 0.000074 0.000071 0.000063 0.000046 0.000020 -0.000019 -0.000073 -0.000146 -0.000242 -0.000363 -0.000512 -0.000692 -0.000904 -0.001148 -0.001422 -0.001723 -0.002048 -0.002390 -0.002746 -0.003109 -0.003472 -0.003833 -0.004186 -0.004530 -0.004865 -0.005196 -0.005528 -0.005870 -0.006233 -0.006628 -0.007067 -0.007564 -0.008128 -0.008766 -0.009480 -0.010267 -0.011114 -0.012002 -0.012901 -0.013777 -0.014591 -0.015302 -0.015873 -0.016273 -0.016478 -0.016477 -0.016271 -0.015871 -0.015299 -0.014584 -0.013764 -0.012875 -0.011954 -0.011036 -0.010149 -0.009316 -0.008551 -0.007863 -0.007251 -0.006711 -0.006236 -0.005814 -0.005434 -0.005085 -0.004754 -0.004433 -0.004114 -0.003793 -0.003466 -0.003135 -0.002801 -0.002470 -0.002145 -0.001832 -0.001537 -0.001263 -0.001014 -0.000794 -0.000603 -0.000440 -0.000306 -0.000196 -0.000110 -0.000044 0.000006 0.000041 0.000065 0.000079 0.000086 0.000088 0.000086 0.000081 0.000074 0.000066 0.000058 0.000051 0.000043 0.000036 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000038 0.000044 0.000052 0.000059 0.000068 0.000076 0.000083 0.000089 0.000093 0.000093 0.000089 0.000077 0.000057 0.000026 -0.000017 -0.000077 -0.000154 -0.000252 -0.000371 -0.000513 -0.000677 -0.000861 -0.001063 -0.001278 -0.001503 -0.001732 -0.001960 -0.002183 -0.002397 -0.002599 -0.002786 -0.002961 -0.003126 -0.003289 -0.003457 -0.003640 -0.003851 -0.004102 -0.004403 -0.004767 -0.005199 -0.005703 -0.006276 -0.006909 -0.007583 -0.008277 -0.008958 -0.009596 -0.010155 -0.010604 -0.010917 -0.011074 -0.011067 -0.010895 -0.010570 -0.010110 -0.009540 -0.008892 -0.008196 -0.007485 -0.006786 -0.006123 -0.005515 -0.004972 -0.004501 -0.004100 -0.003764 -0.003486 -0.003255 -0.003059 -0.002887 -0.002728 -0.002574 -0.002416 -0.002249 -0.002072 -0.001884 -0.001687 -0.001486 -0.001283 -0.001085 -0.000895 -0.000718 -0.000557 -0.000414 -0.000291 -0.000188 -0.000104 -0.000037 0.000014 0.000051 0.000077 0.000094 0.000103 0.000106 0.000105 0.000101 0.000094 0.000086 0.000077 0.000068 0.000059 0.000050 0.000043 0.000036 0.000030 0.000025 0.000020 0.000017 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000038 0.000044 0.000052 0.000061 0.000070 0.000080 0.000091 0.000101 0.000110 0.000118 0.000123 0.000124 0.000120 0.000110 0.000092 0.000064 0.000024 -0.000028 -0.000095 -0.000175 -0.000268 -0.000371 -0.000483 -0.000599 -0.000716 -0.000828 -0.000933 -0.001026 -0.001102 -0.001160 -0.001199 -0.001220 -0.001225 -0.001221 -0.001216 -0.001219 -0.001242 -0.001297 -0.001394 -0.001544 -0.001756 -0.002033 -0.002374 -0.002772 -0.003216 -0.003686 -0.004158 -0.004605 -0.005001 -0.005320 -0.005540 -0.005648 -0.005636 -0.005504 -0.005262 -0.004924 -0.004512 -0.004050 -0.003565 -0.003080 -0.002618 -0.002198 -0.001831 -0.001527 -0.001286 -0.001107 -0.000984 -0.000909 -0.000871 -0.000859 -0.000863 -0.000873 -0.000878 -0.000874 -0.000854 -0.000817 -0.000763 -0.000693 -0.000611 -0.000521 -0.000427 -0.000333 -0.000243 -0.000160 -0.000086 -0.000024 0.000028 0.000068 0.000097 0.000118 0.000130 0.000136 0.000137 0.000134 0.000128 0.000120 0.000110 0.000100 0.000089 0.000078 0.000068 0.000058 0.000049 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000044 0.000052 0.000061 0.000071 0.000083 0.000096 0.000109 0.000123 0.000136 0.000149 0.000161 0.000170 0.000177 0.000180 0.000179 0.000171 0.000158 0.000137 0.000111 0.000080 0.000046 0.000014 -0.000015 -0.000036 -0.000045 -0.000039 -0.000014 0.000033 0.000105 0.000202 0.000323 0.000466 0.000624 0.000791 0.000957 0.001113 0.001247 0.001348 0.001405 0.001411 0.001359 0.001248 0.001081 0.000868 0.000620 0.000357 0.000099 -0.000135 -0.000326 -0.000456 -0.000517 -0.000501 -0.000411 -0.000252 -0.000037 0.000217 0.000492 0.000769 0.001028 0.001254 0.001435 0.001563 0.001634 0.001650 0.001613 0.001531 0.001412 0.001267 0.001106 0.000938 0.000774 0.000621 0.000485 0.000372 0.000282 0.000216 0.000171 0.000146 0.000136 0.000137 0.000147 0.000160 0.000175 0.000189 0.000200 0.000206 0.000209 0.000207 0.000202 0.000194 0.000183 0.000171 0.000158 0.000144 0.000130 0.000116 0.000103 0.000090 0.000078 0.000067 0.000057 0.000048 0.000040 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000051 0.000060 0.000071 0.000084 0.000098 0.000114 0.000131 0.000149 0.000169 0.000188 0.000209 0.000229 0.000250 0.000270 0.000289 0.000308 0.000326 0.000345 0.000366 0.000392 0.000427 0.000473 0.000534 0.000614 0.000716 0.000843 0.000998 0.001184 0.001400 0.001645 0.001917 0.002211 0.002521 0.002838 0.003154 0.003457 0.003737 0.003984 0.004188 0.004342 0.004443 0.004490 0.004489 0.004448 0.004379 0.004295 0.004210 0.004139 0.004090 0.004073 0.004091 0.004142 0.004222 0.004322 0.004429 0.004530 0.004612 0.004662 0.004671 0.004632 0.004541 0.004400 0.004210 0.003978 0.003711 0.003419 0.003111 0.002797 0.002485 0.002185 0.001903 0.001646 0.001416 0.001215 0.001044 0.000901 0.000783 0.000687 0.000608 0.000545 0.000493 0.000450 0.000413 0.000380 0.000350 0.000321 0.000294 0.000267 0.000242 0.000218 0.000196 0.000174 0.000155 0.000137 0.000120 0.000105 0.000091 0.000078 0.000066 0.000056 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000041 0.000049 0.000059 0.000070 0.000083 0.000099 0.000116 0.000136 0.000157 0.000181 0.000208 0.000236 0.000268 0.000302 0.000339 0.000380 0.000425 0.000474 0.000529 0.000593 0.000668 0.000758 0.000865 0.000994 0.001148 0.001330 0.001543 0.001789 0.002069 0.002385 0.002734 0.003115 0.003522 0.003952 0.004395 0.004845 0.005291 0.005722 0.006129 0.006501 0.006832 0.007114 0.007347 0.007530 0.007667 0.007765 0.007833 0.007878 0.007909 0.007932 0.007951 0.007970 0.007986 0.007996 0.007995 0.007973 0.007923 0.007837 0.007706 0.007528 0.007299 0.007021 0.006698 0.006334 0.005937 0.005515 0.005078 0.004633 0.004192 0.003760 0.003347 0.002958 0.002599 0.002273 0.001980 0.001722 0.001496 0.001300 0.001132 0.000988 0.000864 0.000758 0.000668 0.000589 0.000520 0.000460 0.000406 0.000358 0.000315 0.000277 0.000243 0.000212 0.000185 0.000161 0.000140 0.000121 0.000104 0.000089 0.000076 0.000064 0.000054 0.000045 0.000038 0.000031 0.000026 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000022 0.000027 0.000032 0.000039 0.000047 0.000056 0.000068 0.000081 0.000097 0.000116 0.000137 0.000161 0.000188 0.000219 0.000254 0.000293 0.000338 0.000388 0.000446 0.000510 0.000584 0.000668 0.000766 0.000879 0.001012 0.001168 0.001351 0.001563 0.001808 0.002089 0.002407 0.002763 0.003158 0.003589 0.004056 0.004553 0.005076 0.005618 0.006172 0.006729 0.007279 0.007812 0.008317 0.008788 0.009215 0.009596 0.009926 0.010207 0.010441 0.010631 0.010781 0.010894 0.010975 0.011024 0.011042 0.011029 0.010981 0.010897 0.010771 0.010598 0.010375 0.010099 0.009770 0.009390 0.008963 0.008496 0.007995 0.007469 0.006926 0.006375 0.005825 0.005284 0.004759 0.004258 0.003785 0.003346 0.002943 0.002578 0.002251 0.001959 0.001702 0.001477 0.001280 0.001108 0.000960 0.000831 0.000720 0.000624 0.000540 0.000467 0.000403 0.000348 0.000299 0.000257 0.000221 0.000190 0.000163 0.000140 0.000120 0.000102 0.000087 0.000074 0.000062 0.000052 0.000043 0.000036 0.000030 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000021 0.000025 0.000031 0.000037 0.000044 0.000054 0.000065 0.000078 0.000095 0.000113 0.000135 0.000161 0.000190 0.000224 0.000263 0.000308 0.000360 0.000420 0.000489 0.000568 0.000660 0.000765 0.000888 0.001030 0.001195 0.001387 0.001610 0.001866 0.002158 0.002490 0.002861 0.003274 0.003727 0.004219 0.004748 0.005310 0.005900 0.006513 0.007142 0.007778 0.008412 0.009034 0.009636 0.010207 0.010740 0.011228 0.011668 0.012055 0.012389 0.012670 0.012898 0.013073 0.013196 0.013266 0.013283 0.013247 0.013156 0.013009 0.012803 0.012538 0.012213 0.011829 0.011390 0.010900 0.010365 0.009794 0.009195 0.008577 0.007948 0.007317 0.006692 0.006080 0.005489 0.004925 0.004392 0.003895 0.003436 0.003017 0.002638 0.002298 0.001995 0.001726 0.001490 0.001283 0.001102 0.000946 0.000810 0.000693 0.000593 0.000506 0.000431 0.000367 0.000311 0.000264 0.000224 0.000190 0.000162 0.000137 0.000117 0.000099 0.000084 0.000071 0.000059 0.000050 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000042 0.000051 0.000061 0.000075 0.000090 0.000109 0.000131 0.000157 0.000188 0.000223 0.000264 0.000313 0.000369 0.000436 0.000513 0.000602 0.000706 0.000826 0.000965 0.001127 0.001315 0.001531 0.001781 0.002067 0.002392 0.002758 0.003166 0.003616 0.004108 0.004640 0.005210 0.005812 0.006445 0.007101 0.007775 0.008459 0.009144 0.009822 0.010483 0.011117 0.011717 0.012274 0.012784 0.013241 0.013642 0.013983 0.014262 0.014477 0.014627 0.014711 0.014726 0.014674 0.014553 0.014363 0.014103 0.013777 0.013384 0.012930 0.012419 0.011858 0.011256 0.010620 0.009960 0.009285 0.008604 0.007924 0.007254 0.006599 0.005967 0.005363 0.004792 0.004257 0.003762 0.003308 0.002894 0.002521 0.002187 0.001889 0.001626 0.001394 0.001192 0.001016 0.000865 0.000734 0.000622 0.000526 0.000444 0.000374 0.000315 0.000264 0.000222 0.000187 0.000158 0.000133 0.000112 0.000095 0.000080 0.000067 0.000056 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000032 0.000039 0.000047 0.000057 0.000070 0.000085 0.000104 0.000126 0.000152 0.000182 0.000218 0.000260 0.000310 0.000369 0.000439 0.000520 0.000615 0.000726 0.000855 0.001005 0.001178 0.001379 0.001610 0.001876 0.002179 0.002522 0.002908 0.003336 0.003808 0.004321 0.004873 0.005462 0.006085 0.006736 0.007411 0.008104 0.008808 0.009516 0.010217 0.010904 0.011568 0.012199 0.012791 0.013337 0.013830 0.014265 0.014637 0.014944 0.015181 0.015345 0.015435 0.015449 0.015386 0.015247 0.015032 0.014743 0.014382 0.013953 0.013462 0.012915 0.012320 0.011685 0.011020 0.010334 0.009634 0.008931 0.008230 0.007541 0.006868 0.006218 0.005595 0.005006 0.004453 0.003938 0.003465 0.003033 0.002641 0.002289 0.001975 0.001696 0.001450 0.001236 0.001049 0.000888 0.000750 0.000631 0.000530 0.000444 0.000372 0.000311 0.000259 0.000216 0.000181 0.000151 0.000127 0.000107 0.000090 0.000075 0.000063 0.000053 0.000044 0.000037 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000030 0.000036 0.000044 0.000053 0.000065 0.000080 0.000098 0.000119 0.000144 0.000174 0.000209 0.000251 0.000301 0.000361 0.000431 0.000514 0.000611 0.000725 0.000858 0.001011 0.001190 0.001396 0.001633 0.001905 0.002215 0.002565 0.002957 0.003392 0.003869 0.004387 0.004943 0.005534 0.006157 0.006807 0.007481 0.008171 0.008871 0.009575 0.010274 0.010959 0.011623 0.012257 0.012854 0.013405 0.013905 0.014349 0.014729 0.015043 0.015284 0.015452 0.015542 0.015553 0.015486 0.015339 0.015115 0.014816 0.014445 0.014007 0.013508 0.012955 0.012356 0.011720 0.011055 0.010370 0.009673 0.008973 0.008276 0.007589 0.006918 0.006269 0.005648 0.005057 0.004502 0.003984 0.003507 0.003070 0.002673 0.002315 0.001995 0.001710 0.001460 0.001241 0.001050 0.000886 0.000745 0.000624 0.000522 0.000435 0.000362 0.000301 0.000250 0.000207 0.000172 0.000144 0.000120 0.000100 0.000084 0.000071 0.000059 0.000049 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000040 0.000049 0.000060 0.000074 0.000091 0.000111 0.000135 0.000164 0.000198 0.000239 0.000288 0.000346 0.000415 0.000497 0.000594 0.000707 0.000839 0.000992 0.001170 0.001375 0.001611 0.001881 0.002189 0.002535 0.002923 0.003352 0.003822 0.004331 0.004876 0.005454 0.006062 0.006695 0.007349 0.008018 0.008696 0.009376 0.010051 0.010713 0.011355 0.011968 0.012545 0.013080 0.013565 0.013995 0.014364 0.014668 0.014903 0.015064 0.015150 0.015159 0.015091 0.014946 0.014725 0.014432 0.014070 0.013644 0.013160 0.012625 0.012046 0.011432 0.010790 0.010129 0.009456 0.008779 0.008104 0.007438 0.006787 0.006156 0.005549 0.004972 0.004429 0.003921 0.003452 0.003022 0.002630 0.002277 0.001960 0.001679 0.001431 0.001214 0.001026 0.000863 0.000724 0.000605 0.000504 0.000419 0.000347 0.000287 0.000238 0.000196 0.000163 0.000135 0.000112 0.000094 0.000078 0.000065 0.000055 0.000046 0.000038 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000030 0.000037 0.000045 0.000055 0.000068 0.000084 0.000103 0.000125 0.000153 0.000185 0.000224 0.000271 0.000327 0.000394 0.000473 0.000566 0.000676 0.000804 0.000953 0.001126 0.001325 0.001554 0.001816 0.002113 0.002448 0.002823 0.003236 0.003689 0.004178 0.004700 0.005254 0.005834 0.006436 0.007057 0.007691 0.008332 0.008973 0.009609 0.010232 0.010834 0.011409 0.011950 0.012451 0.012905 0.013307 0.013651 0.013935 0.014153 0.014302 0.014381 0.014388 0.014322 0.014184 0.013977 0.013701 0.013362 0.012963 0.012510 0.012010 0.011469 0.010894 0.010293 0.009672 0.009038 0.008399 0.007761 0.007130 0.006510 0.005909 0.005331 0.004779 0.004258 0.003771 0.003320 0.002906 0.002529 0.002188 0.001883 0.001612 0.001372 0.001163 0.000981 0.000824 0.000690 0.000575 0.000478 0.000397 0.000328 0.000271 0.000223 0.000184 0.000152 0.000126 0.000104 0.000087 0.000072 0.000060 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000027 0.000033 0.000041 0.000050 0.000062 0.000077 0.000094 0.000115 0.000141 0.000171 0.000208 0.000252 0.000305 0.000368 0.000443 0.000531 0.000635 0.000757 0.000899 0.001063 0.001253 0.001470 0.001719 0.002001 0.002318 0.002672 0.003063 0.003490 0.003950 0.004442 0.004961 0.005504 0.006066 0.006644 0.007233 0.007827 0.008420 0.009006 0.009578 0.010130 0.010656 0.011150 0.011605 0.012017 0.012382 0.012693 0.012949 0.013145 0.013279 0.013349 0.013354 0.013293 0.013167 0.012978 0.012728 0.012420 0.012058 0.011648 0.011194 0.010702 0.010178 0.009627 0.009057 0.008474 0.007883 0.007290 0.006703 0.006125 0.005563 0.005021 0.004503 0.004014 0.003555 0.003130 0.002739 0.002383 0.002062 0.001774 0.001518 0.001292 0.001094 0.000923 0.000774 0.000647 0.000539 0.000448 0.000371 0.000306 0.000252 0.000207 0.000171 0.000141 0.000116 0.000096 0.000080 0.000066 0.000055 0.000046 0.000038 0.000032 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000030 0.000037 0.000046 0.000056 0.000070 0.000086 0.000105 0.000129 0.000157 0.000191 0.000232 0.000280 0.000339 0.000409 0.000491 0.000589 0.000702 0.000835 0.000988 0.001165 0.001368 0.001600 0.001863 0.002158 0.002487 0.002849 0.003244 0.003670 0.004124 0.004603 0.005102 0.005618 0.006148 0.006685 0.007225 0.007763 0.008293 0.008809 0.009305 0.009776 0.010216 0.010621 0.010986 0.011308 0.011582 0.011806 0.011978 0.012095 0.012155 0.012159 0.012104 0.011993 0.011826 0.011605 0.011333 0.011014 0.010652 0.010249 0.009812 0.009344 0.008851 0.008337 0.007809 0.007273 0.006732 0.006195 0.005664 0.005147 0.004648 0.004170 0.003717 0.003293 0.002899 0.002537 0.002208 0.001910 0.001643 0.001406 0.001196 0.001013 0.000854 0.000717 0.000599 0.000499 0.000414 0.000342 0.000282 0.000232 0.000191 0.000157 0.000129 0.000106 0.000088 0.000073 0.000060 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000018 0.000022 0.000027 0.000034 0.000041 0.000051 0.000063 0.000078 0.000095 0.000117 0.000142 0.000173 0.000211 0.000255 0.000309 0.000373 0.000449 0.000538 0.000643 0.000764 0.000905 0.001068 0.001254 0.001467 0.001708 0.001978 0.002278 0.002609 0.002969 0.003357 0.003769 0.004203 0.004656 0.005122 0.005599 0.006082 0.006566 0.007047 0.007518 0.007975 0.008413 0.008827 0.009212 0.009565 0.009882 0.010160 0.010396 0.010589 0.010736 0.010835 0.010887 0.010889 0.010842 0.010745 0.010601 0.010411 0.010177 0.009901 0.009588 0.009238 0.008857 0.008447 0.008013 0.007558 0.007088 0.006607 0.006122 0.005637 0.005158 0.004689 0.004235 0.003801 0.003389 0.003003 0.002644 0.002314 0.002013 0.001742 0.001498 0.001282 0.001092 0.000925 0.000780 0.000655 0.000547 0.000456 0.000378 0.000313 0.000258 0.000212 0.000175 0.000143 0.000118 0.000097 0.000080 0.000066 0.000054 0.000045 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000030 0.000037 0.000046 0.000056 0.000069 0.000085 0.000105 0.000128 0.000156 0.000190 0.000230 0.000278 0.000336 0.000405 0.000486 0.000581 0.000691 0.000819 0.000966 0.001135 0.001327 0.001544 0.001788 0.002058 0.002355 0.002679 0.003026 0.003396 0.003784 0.004188 0.004603 0.005027 0.005455 0.005883 0.006306 0.006719 0.007119 0.007499 0.007857 0.008189 0.008492 0.008762 0.008998 0.009198 0.009360 0.009484 0.009568 0.009610 0.009612 0.009572 0.009490 0.009368 0.009207 0.009009 0.008776 0.008509 0.008211 0.007884 0.007530 0.007153 0.006756 0.006344 0.005920 0.005490 0.005058 0.004630 0.004211 0.003805 0.003416 0.003046 0.002699 0.002377 0.002081 0.001810 0.001566 0.001348 0.001154 0.000983 0.000834 0.000703 0.000591 0.000494 0.000412 0.000342 0.000283 0.000233 0.000192 0.000158 0.000130 0.000107 0.000088 0.000072 0.000059 0.000049 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000062 0.000076 0.000093 0.000114 0.000139 0.000169 0.000205 0.000248 0.000300 0.000362 0.000434 0.000519 0.000617 0.000731 0.000863 0.001013 0.001185 0.001378 0.001595 0.001835 0.002099 0.002385 0.002692 0.003019 0.003361 0.003717 0.004082 0.004454 0.004829 0.005202 0.005570 0.005928 0.006272 0.006599 0.006905 0.007187 0.007443 0.007670 0.007868 0.008035 0.008170 0.008272 0.008341 0.008377 0.008378 0.008344 0.008276 0.008175 0.008041 0.007876 0.007681 0.007457 0.007206 0.006930 0.006628 0.006305 0.005963 0.005605 0.005236 0.004859 0.004480 0.004103 0.003733 0.003374 0.003029 0.002702 0.002395 0.002109 0.001847 0.001607 0.001391 0.001198 0.001026 0.000875 0.000742 0.000627 0.000527 0.000441 0.000368 0.000306 0.000254 0.000209 0.000173 0.000142 0.000117 0.000096 0.000079 0.000065 0.000053 0.000044 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000024 0.000029 0.000036 0.000044 0.000055 0.000067 0.000082 0.000101 0.000123 0.000150 0.000181 0.000220 0.000265 0.000320 0.000383 0.000458 0.000545 0.000646 0.000762 0.000894 0.001045 0.001215 0.001405 0.001616 0.001846 0.002097 0.002365 0.002650 0.002948 0.003258 0.003576 0.003898 0.004222 0.004545 0.004861 0.005168 0.005462 0.005739 0.005998 0.006235 0.006449 0.006639 0.006802 0.006940 0.007051 0.007135 0.007191 0.007220 0.007221 0.007193 0.007138 0.007054 0.006944 0.006808 0.006647 0.006461 0.006252 0.006020 0.005766 0.005493 0.005201 0.004894 0.004575 0.004249 0.003920 0.003592 0.003269 0.002956 0.002654 0.002368 0.002099 0.001849 0.001619 0.001410 0.001221 0.001051 0.000901 0.000769 0.000653 0.000553 0.000465 0.000390 0.000326 0.000271 0.000225 0.000186 0.000154 0.000127 0.000104 0.000086 0.000070 0.000058 0.000048 0.000039 0.000032 0.000027 0.000022 0.000019 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000026 0.000031 0.000039 0.000048 0.000059 0.000072 0.000088 0.000108 0.000131 0.000159 0.000193 0.000233 0.000280 0.000335 0.000401 0.000476 0.000564 0.000665 0.000780 0.000911 0.001059 0.001223 0.001406 0.001605 0.001822 0.002053 0.002299 0.002556 0.002822 0.003095 0.003372 0.003650 0.003925 0.004195 0.004455 0.004704 0.004938 0.005155 0.005353 0.005531 0.005687 0.005822 0.005934 0.006024 0.006093 0.006138 0.006162 0.006162 0.006140 0.006095 0.006027 0.005937 0.005825 0.005693 0.005540 0.005367 0.005175 0.004962 0.004732 0.004486 0.004225 0.003953 0.003674 0.003391 0.003109 0.002831 0.002560 0.002300 0.002052 0.001820 0.001604 0.001405 0.001223 0.001060 0.000913 0.000783 0.000669 0.000569 0.000482 0.000407 0.000342 0.000286 0.000239 0.000198 0.000165 0.000136 0.000112 0.000093 0.000076 0.000063 0.000051 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000028 0.000034 0.000042 0.000051 0.000063 0.000077 0.000094 0.000114 0.000139 0.000167 0.000202 0.000243 0.000291 0.000347 0.000412 0.000488 0.000574 0.000674 0.000786 0.000912 0.001053 0.001209 0.001380 0.001565 0.001762 0.001972 0.002191 0.002418 0.002650 0.002886 0.003121 0.003354 0.003582 0.003802 0.004010 0.004206 0.004387 0.004551 0.004698 0.004826 0.004936 0.005028 0.005101 0.005156 0.005193 0.005212 0.005212 0.005194 0.005157 0.005103 0.005030 0.004939 0.004831 0.004706 0.004563 0.004404 0.004228 0.004036 0.003829 0.003609 0.003380 0.003143 0.002903 0.002662 0.002425 0.002194 0.001972 0.001760 0.001562 0.001376 0.001206 0.001051 0.000911 0.000785 0.000674 0.000576 0.000491 0.000416 0.000352 0.000296 0.000249 0.000208 0.000173 0.000144 0.000119 0.000099 0.000082 0.000067 0.000055 0.000046 0.000037 0.000031 0.000026 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000036 0.000045 0.000055 0.000067 0.000081 0.000099 0.000120 0.000145 0.000174 0.000209 0.000250 0.000297 0.000353 0.000417 0.000491 0.000575 0.000671 0.000778 0.000897 0.001029 0.001173 0.001329 0.001496 0.001673 0.001858 0.002049 0.002245 0.002444 0.002642 0.002838 0.003029 0.003213 0.003387 0.003550 0.003700 0.003835 0.003956 0.004061 0.004151 0.004225 0.004284 0.004328 0.004358 0.004373 0.004373 0.004358 0.004329 0.004285 0.004226 0.004152 0.004064 0.003962 0.003845 0.003714 0.003568 0.003409 0.003237 0.003053 0.002861 0.002662 0.002460 0.002257 0.002057 0.001862 0.001674 0.001496 0.001327 0.001171 0.001026 0.000894 0.000775 0.000669 0.000575 0.000492 0.000419 0.000356 0.000302 0.000255 0.000214 0.000179 0.000150 0.000125 0.000104 0.000086 0.000071 0.000059 0.000049 0.000040 0.000033 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000039 0.000047 0.000058 0.000070 0.000085 0.000103 0.000124 0.000149 0.000178 0.000212 0.000253 0.000300 0.000354 0.000416 0.000487 0.000567 0.000657 0.000757 0.000867 0.000987 0.001117 0.001257 0.001405 0.001559 0.001719 0.001883 0.002049 0.002215 0.002379 0.002538 0.002691 0.002835 0.002970 0.003094 0.003206 0.003305 0.003390 0.003463 0.003523 0.003571 0.003606 0.003630 0.003642 0.003642 0.003631 0.003607 0.003572 0.003524 0.003464 0.003393 0.003309 0.003213 0.003105 0.002985 0.002854 0.002711 0.002559 0.002399 0.002233 0.002064 0.001896 0.001729 0.001566 0.001409 0.001259 0.001118 0.000987 0.000866 0.000755 0.000655 0.000565 0.000486 0.000416 0.000355 0.000302 0.000256 0.000217 0.000183 0.000154 0.000129 0.000108 0.000090 0.000075 0.000062 0.000051 0.000042 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000041 0.000049 0.000060 0.000073 0.000088 0.000105 0.000126 0.000151 0.000179 0.000213 0.000252 0.000297 0.000349 0.000408 0.000475 0.000549 0.000632 0.000723 0.000822 0.000930 0.001045 0.001168 0.001296 0.001429 0.001565 0.001703 0.001841 0.001976 0.002108 0.002235 0.002354 0.002466 0.002567 0.002659 0.002740 0.002810 0.002869 0.002917 0.002956 0.002984 0.003003 0.003013 0.003013 0.003004 0.002985 0.002957 0.002918 0.002870 0.002812 0.002743 0.002665 0.002576 0.002478 0.002369 0.002252 0.002126 0.001994 0.001857 0.001718 0.001578 0.001440 0.001306 0.001176 0.001052 0.000935 0.000826 0.000725 0.000632 0.000549 0.000474 0.000408 0.000349 0.000299 0.000254 0.000216 0.000183 0.000155 0.000131 0.000110 0.000092 0.000077 0.000064 0.000053 0.000044 0.000037 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000024 0.000029 0.000035 0.000042 0.000051 0.000062 0.000074 0.000089 0.000106 0.000127 0.000150 0.000178 0.000210 0.000248 0.000291 0.000339 0.000394 0.000455 0.000523 0.000597 0.000679 0.000767 0.000861 0.000962 0.001067 0.001177 0.001289 0.001403 0.001517 0.001629 0.001738 0.001842 0.001940 0.002032 0.002115 0.002190 0.002256 0.002313 0.002361 0.002400 0.002431 0.002454 0.002469 0.002477 0.002477 0.002470 0.002455 0.002432 0.002401 0.002362 0.002315 0.002259 0.002194 0.002122 0.002041 0.001952 0.001855 0.001752 0.001643 0.001531 0.001417 0.001303 0.001190 0.001080 0.000973 0.000872 0.000775 0.000685 0.000602 0.000526 0.000456 0.000394 0.000339 0.000291 0.000249 0.000213 0.000181 0.000154 0.000130 0.000110 0.000093 0.000078 0.000065 0.000055 0.000046 0.000038 0.000032 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000030 0.000036 0.000044 0.000052 0.000063 0.000075 0.000089 0.000106 0.000125 0.000148 0.000174 0.000205 0.000240 0.000280 0.000324 0.000374 0.000429 0.000489 0.000555 0.000627 0.000704 0.000785 0.000872 0.000961 0.001053 0.001147 0.001240 0.001332 0.001422 0.001507 0.001588 0.001662 0.001731 0.001792 0.001846 0.001892 0.001931 0.001963 0.001988 0.002007 0.002019 0.002025 0.002026 0.002020 0.002008 0.001989 0.001964 0.001932 0.001894 0.001848 0.001795 0.001736 0.001669 0.001596 0.001517 0.001432 0.001344 0.001252 0.001160 0.001067 0.000975 0.000886 0.000800 0.000717 0.000638 0.000565 0.000497 0.000434 0.000377 0.000326 0.000281 0.000241 0.000206 0.000176 0.000150 0.000128 0.000109 0.000092 0.000078 0.000066 0.000055 0.000046 0.000039 0.000032 0.000027 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000018 0.000021 0.000026 0.000031 0.000037 0.000044 0.000053 0.000063 0.000074 0.000088 0.000103 0.000122 0.000144 0.000168 0.000197 0.000229 0.000265 0.000305 0.000349 0.000398 0.000451 0.000508 0.000570 0.000636 0.000706 0.000779 0.000854 0.000931 0.001007 0.001082 0.001155 0.001225 0.001291 0.001351 0.001407 0.001457 0.001501 0.001539 0.001570 0.001597 0.001617 0.001632 0.001642 0.001647 0.001648 0.001643 0.001633 0.001618 0.001598 0.001572 0.001540 0.001503 0.001459 0.001410 0.001356 0.001296 0.001232 0.001163 0.001091 0.001017 0.000942 0.000867 0.000793 0.000722 0.000652 0.000585 0.000522 0.000462 0.000407 0.000356 0.000309 0.000268 0.000231 0.000198 0.000170 0.000145 0.000124 0.000106 0.000090 0.000077 0.000065 0.000055 0.000046 0.000039 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000044 0.000052 0.000061 0.000072 0.000085 0.000100 0.000118 0.000138 0.000161 0.000187 0.000216 0.000248 0.000283 0.000321 0.000364 0.000409 0.000459 0.000512 0.000568 0.000627 0.000688 0.000750 0.000812 0.000873 0.000933 0.000989 0.001042 0.001092 0.001137 0.001177 0.001213 0.001244 0.001270 0.001292 0.001309 0.001321 0.001330 0.001334 0.001334 0.001330 0.001322 0.001310 0.001293 0.001272 0.001246 0.001215 0.001179 0.001139 0.001094 0.001046 0.000993 0.000937 0.000879 0.000819 0.000759 0.000699 0.000641 0.000583 0.000528 0.000474 0.000423 0.000375 0.000331 0.000289 0.000252 0.000218 0.000188 0.000162 0.000139 0.000119 0.000102 0.000087 0.000074 0.000063 0.000054 0.000045 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000037 0.000043 0.000051 0.000059 0.000070 0.000082 0.000096 0.000112 0.000130 0.000151 0.000174 0.000200 0.000227 0.000258 0.000291 0.000328 0.000367 0.000409 0.000454 0.000502 0.000551 0.000601 0.000651 0.000700 0.000748 0.000794 0.000836 0.000876 0.000913 0.000946 0.000975 0.001001 0.001022 0.001040 0.001054 0.001065 0.001072 0.001075 0.001075 0.001072 0.001065 0.001055 0.001041 0.001024 0.001002 0.000977 0.000947 0.000914 0.000878 0.000838 0.000795 0.000750 0.000703 0.000656 0.000608 0.000560 0.000513 0.000468 0.000424 0.000381 0.000341 0.000303 0.000267 0.000234 0.000204 0.000177 0.000153 0.000131 0.000113 0.000097 0.000083 0.000071 0.000061 0.000052 0.000044 0.000037 0.000032 0.000027 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000030 0.000035 0.000041 0.000048 0.000057 0.000066 0.000078 0.000091 0.000105 0.000122 0.000140 0.000160 0.000182 0.000206 0.000232 0.000261 0.000292 0.000326 0.000361 0.000399 0.000438 0.000478 0.000518 0.000558 0.000596 0.000633 0.000667 0.000699 0.000729 0.000755 0.000779 0.000800 0.000818 0.000833 0.000845 0.000854 0.000860 0.000863 0.000863 0.000860 0.000854 0.000846 0.000834 0.000820 0.000802 0.000781 0.000757 0.000730 0.000700 0.000667 0.000633 0.000597 0.000559 0.000521 0.000483 0.000446 0.000409 0.000373 0.000338 0.000305 0.000273 0.000242 0.000214 0.000188 0.000164 0.000142 0.000123 0.000106 0.000091 0.000078 0.000067 0.000058 0.000049 0.000042 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000039 0.000046 0.000054 0.000063 0.000073 0.000085 0.000098 0.000112 0.000128 0.000145 0.000164 0.000184 0.000207 0.000231 0.000258 0.000286 0.000316 0.000347 0.000379 0.000410 0.000442 0.000472 0.000501 0.000529 0.000554 0.000578 0.000600 0.000619 0.000637 0.000652 0.000665 0.000675 0.000682 0.000687 0.000689 0.000689 0.000687 0.000682 0.000675 0.000665 0.000653 0.000638 0.000621 0.000601 0.000579 0.000554 0.000528 0.000500 0.000471 0.000442 0.000412 0.000382 0.000352 0.000323 0.000295 0.000268 0.000242 0.000217 0.000193 0.000170 0.000150 0.000131 0.000114 0.000098 0.000085 0.000073 0.000063 0.000054 0.000047 0.000040 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000027 0.000032 0.000037 0.000043 0.000050 0.000058 0.000068 0.000078 0.000089 0.000101 0.000115 0.000129 0.000145 0.000163 0.000182 0.000203 0.000225 0.000249 0.000273 0.000298 0.000323 0.000348 0.000372 0.000395 0.000416 0.000437 0.000456 0.000473 0.000489 0.000504 0.000517 0.000527 0.000536 0.000542 0.000546 0.000548 0.000548 0.000546 0.000542 0.000536 0.000528 0.000518 0.000505 0.000491 0.000475 0.000456 0.000437 0.000416 0.000393 0.000370 0.000347 0.000323 0.000300 0.000277 0.000254 0.000232 0.000211 0.000190 0.000171 0.000152 0.000135 0.000119 0.000104 0.000090 0.000078 0.000068 0.000058 0.000050 0.000043 0.000037 0.000032 0.000028 0.000024 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000034 0.000040 0.000046 0.000054 0.000062 0.000070 0.000080 0.000090 0.000102 0.000114 0.000128 0.000143 0.000160 0.000177 0.000195 0.000214 0.000234 0.000253 0.000272 0.000291 0.000309 0.000326 0.000342 0.000357 0.000372 0.000385 0.000397 0.000407 0.000416 0.000423 0.000429 0.000432 0.000434 0.000433 0.000432 0.000428 0.000423 0.000416 0.000408 0.000398 0.000386 0.000373 0.000358 0.000342 0.000325 0.000308 0.000289 0.000271 0.000252 0.000234 0.000216 0.000199 0.000182 0.000165 0.000149 0.000134 0.000120 0.000106 0.000094 0.000082 0.000071 0.000062 0.000054 0.000046 0.000040 0.000035 0.000030 0.000026 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000027 0.000032 0.000037 0.000042 0.000049 0.000055 0.000063 0.000071 0.000080 0.000090 0.000100 0.000112 0.000125 0.000138 0.000153 0.000167 0.000182 0.000197 0.000212 0.000227 0.000241 0.000254 0.000267 0.000279 0.000290 0.000301 0.000311 0.000319 0.000327 0.000333 0.000337 0.000340 0.000341 0.000341 0.000339 0.000337 0.000332 0.000327 0.000320 0.000312 0.000302 0.000291 0.000280 0.000267 0.000253 0.000239 0.000225 0.000211 0.000196 0.000182 0.000168 0.000155 0.000141 0.000129 0.000116 0.000105 0.000094 0.000083 0.000073 0.000064 0.000056 0.000049 0.000042 0.000037 0.000032 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000033 0.000038 0.000043 0.000049 0.000056 0.000062 0.000070 0.000079 0.000088 0.000098 0.000108 0.000119 0.000130 0.000142 0.000153 0.000165 0.000176 0.000187 0.000197 0.000207 0.000217 0.000226 0.000234 0.000242 0.000249 0.000255 0.000260 0.000263 0.000266 0.000267 0.000267 0.000265 0.000263 0.000260 0.000255 0.000250 0.000243 0.000235 0.000227 0.000217 0.000207 0.000197 0.000186 0.000174 0.000163 0.000152 0.000141 0.000130 0.000120 0.000110 0.000100 0.000090 0.000082 0.000073 0.000065 0.000057 0.000051 0.000044 0.000039 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000038 0.000043 0.000049 0.000055 0.000061 0.000068 0.000076 0.000084 0.000093 0.000101 0.000110 0.000119 0.000127 0.000136 0.000144 0.000152 0.000160 0.000168 0.000175 0.000182 0.000188 0.000193 0.000198 0.000202 0.000204 0.000206 0.000207 0.000207 0.000206 0.000204 0.000202 0.000198 0.000194 0.000189 0.000183 0.000176 0.000168 0.000160 0.000152 0.000143 0.000135 0.000126 0.000118 0.000109 0.000101 0.000093 0.000085 0.000077 0.000070 0.000063 0.000057 0.000051 0.000045 0.000040 0.000035 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000030 0.000034 0.000038 0.000043 0.000048 0.000053 0.000059 0.000065 0.000072 0.000078 0.000085 0.000092 0.000098 0.000105 0.000111 0.000117 0.000123 0.000129 0.000135 0.000140 0.000145 0.000149 0.000153 0.000156 0.000158 0.000159 0.000160 0.000160 0.000159 0.000158 0.000156 0.000153 0.000150 0.000146 0.000141 0.000136 0.000130 0.000124 0.000117 0.000110 0.000104 0.000097 0.000091 0.000084 0.000078 0.000072 0.000066 0.000060 0.000054 0.000049 0.000044 0.000039 0.000035 0.000031 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000026 0.000030 0.000033 0.000037 0.000041 0.000046 0.000051 0.000056 0.000061 0.000066 0.000071 0.000076 0.000080 0.000085 0.000090 0.000095 0.000099 0.000104 0.000108 0.000111 0.000114 0.000117 0.000119 0.000121 0.000122 0.000123 0.000123 0.000122 0.000122 0.000120 0.000118 0.000116 0.000112 0.000109 0.000105 0.000100 0.000095 0.000090 0.000085 0.000080 0.000075 0.000070 0.000065 0.000060 0.000055 0.000051 0.000046 0.000042 0.000038 0.000034 0.000031 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000026 0.000029 0.000032 0.000036 0.000039 0.000043 0.000047 0.000051 0.000054 0.000058 0.000062 0.000065 0.000069 0.000072 0.000076 0.000079 0.000082 0.000085 0.000087 0.000089 0.000091 0.000092 0.000093 0.000093 0.000094 0.000093 0.000093 0.000092 0.000091 0.000089 0.000086 0.000083 0.000080 0.000077 0.000073 0.000069 0.000065 0.000061 0.000057 0.000053 0.000050 0.000046 0.000042 0.000039 0.000036 0.000032 0.000029 0.000027 0.000024 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000025 0.000028 0.000030 0.000033 0.000036 0.000039 0.000042 0.000044 0.000047 0.000050 0.000053 0.000055 0.000058 0.000060 0.000063 0.000065 0.000066 0.000068 0.000069 0.000070 0.000070 0.000071 0.000071 0.000071 0.000071 0.000070 0.000069 0.000068 0.000066 0.000064 0.000061 0.000058 0.000056 0.000053 0.000050 0.000047 0.000044 0.000041 0.000038 0.000035 0.000032 0.000030 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000028 0.000030 0.000032 0.000034 0.000036 0.000038 0.000040 0.000042 0.000044 0.000046 0.000047 0.000049 0.000050 0.000051 0.000052 0.000052 0.000053 0.000053 0.000054 0.000054 0.000053 0.000053 0.000052 0.000051 0.000050 0.000048 0.000046 0.000044 0.000042 0.000040 0.000038 0.000035 0.000033 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000023 0.000024 0.000026 0.000028 0.000029 0.000031 0.000032 0.000033 0.000035 0.000036 0.000037 0.000037 0.000038 0.000039 0.000039 0.000040 0.000040 0.000040 0.000040 0.000040 0.000040 0.000039 0.000039 0.000038 0.000037 0.000035 0.000033 0.000032 0.000030 0.000028 0.000027 0.000025 0.000023 0.000022 0.000020 0.000019 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000016 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000027 0.000028 0.000028 0.000029 0.000029 0.000029 0.000030 0.000030 0.000030 0.000030 0.000030 0.000030 0.000029 0.000028 0.000027 0.000026 0.000025 0.000024 0.000022 0.000021 0.000020 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000018 0.000019 0.000020 0.000020 0.000020 0.000021 0.000021 0.000021 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000021 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode22_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000024 -0.000024 -0.000025 -0.000026 -0.000027 -0.000028 -0.000027 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000032 -0.000033 -0.000033 -0.000034 -0.000035 -0.000035 -0.000034 -0.000033 -0.000032 -0.000031 -0.000029 -0.000028 -0.000027 -0.000027 -0.000026 -0.000026 -0.000025 -0.000025 -0.000024 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000016 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000032 -0.000034 -0.000037 -0.000038 -0.000040 -0.000041 -0.000041 -0.000042 -0.000042 -0.000043 -0.000043 -0.000044 -0.000044 -0.000043 -0.000042 -0.000040 -0.000039 -0.000037 -0.000035 -0.000033 -0.000032 -0.000032 -0.000031 -0.000031 -0.000031 -0.000030 -0.000030 -0.000030 -0.000030 -0.000030 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000041 -0.000045 -0.000048 -0.000051 -0.000053 -0.000054 -0.000055 -0.000056 -0.000056 -0.000056 -0.000055 -0.000055 -0.000055 -0.000054 -0.000052 -0.000050 -0.000048 -0.000045 -0.000043 -0.000040 -0.000039 -0.000038 -0.000037 -0.000037 -0.000036 -0.000036 -0.000036 -0.000037 -0.000037 -0.000038 -0.000039 -0.000041 -0.000042 -0.000043 -0.000043 -0.000044 -0.000043 -0.000043 -0.000042 -0.000040 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000028 -0.000025 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000042 -0.000047 -0.000053 -0.000058 -0.000063 -0.000067 -0.000071 -0.000073 -0.000075 -0.000075 -0.000075 -0.000074 -0.000073 -0.000072 -0.000070 -0.000068 -0.000065 -0.000062 -0.000059 -0.000056 -0.000052 -0.000049 -0.000046 -0.000044 -0.000043 -0.000042 -0.000042 -0.000042 -0.000043 -0.000043 -0.000045 -0.000046 -0.000049 -0.000051 -0.000054 -0.000056 -0.000058 -0.000060 -0.000061 -0.000061 -0.000060 -0.000059 -0.000058 -0.000056 -0.000053 -0.000050 -0.000047 -0.000044 -0.000040 -0.000036 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000034 -0.000040 -0.000046 -0.000053 -0.000061 -0.000068 -0.000076 -0.000083 -0.000089 -0.000095 -0.000099 -0.000101 -0.000102 -0.000102 -0.000101 -0.000099 -0.000096 -0.000093 -0.000088 -0.000084 -0.000079 -0.000074 -0.000069 -0.000063 -0.000059 -0.000054 -0.000051 -0.000049 -0.000047 -0.000047 -0.000047 -0.000048 -0.000049 -0.000051 -0.000054 -0.000057 -0.000062 -0.000066 -0.000071 -0.000076 -0.000079 -0.000082 -0.000084 -0.000085 -0.000085 -0.000084 -0.000082 -0.000079 -0.000076 -0.000072 -0.000067 -0.000061 -0.000056 -0.000050 -0.000044 -0.000038 -0.000032 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000041 -0.000049 -0.000057 -0.000067 -0.000077 -0.000087 -0.000098 -0.000108 -0.000117 -0.000125 -0.000132 -0.000137 -0.000140 -0.000141 -0.000140 -0.000137 -0.000132 -0.000127 -0.000120 -0.000112 -0.000104 -0.000096 -0.000087 -0.000079 -0.000071 -0.000065 -0.000059 -0.000055 -0.000052 -0.000050 -0.000050 -0.000051 -0.000053 -0.000056 -0.000059 -0.000064 -0.000071 -0.000078 -0.000086 -0.000094 -0.000101 -0.000108 -0.000113 -0.000117 -0.000119 -0.000119 -0.000118 -0.000116 -0.000112 -0.000107 -0.000101 -0.000094 -0.000087 -0.000078 -0.000070 -0.000061 -0.000053 -0.000044 -0.000037 -0.000030 -0.000024 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000031 -0.000039 -0.000048 -0.000059 -0.000070 -0.000082 -0.000095 -0.000109 -0.000124 -0.000138 -0.000152 -0.000164 -0.000175 -0.000183 -0.000189 -0.000192 -0.000192 -0.000190 -0.000184 -0.000177 -0.000167 -0.000155 -0.000142 -0.000129 -0.000116 -0.000102 -0.000090 -0.000079 -0.000069 -0.000061 -0.000056 -0.000052 -0.000051 -0.000051 -0.000053 -0.000056 -0.000061 -0.000068 -0.000076 -0.000087 -0.000098 -0.000110 -0.000123 -0.000135 -0.000145 -0.000154 -0.000160 -0.000164 -0.000166 -0.000166 -0.000163 -0.000158 -0.000151 -0.000142 -0.000132 -0.000121 -0.000110 -0.000097 -0.000085 -0.000073 -0.000062 -0.000051 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000056 -0.000069 -0.000083 -0.000099 -0.000116 -0.000135 -0.000154 -0.000174 -0.000194 -0.000212 -0.000228 -0.000242 -0.000253 -0.000260 -0.000263 -0.000261 -0.000256 -0.000247 -0.000235 -0.000219 -0.000201 -0.000181 -0.000160 -0.000139 -0.000119 -0.000100 -0.000084 -0.000070 -0.000059 -0.000051 -0.000047 -0.000045 -0.000046 -0.000050 -0.000056 -0.000064 -0.000076 -0.000089 -0.000105 -0.000123 -0.000142 -0.000161 -0.000179 -0.000195 -0.000209 -0.000219 -0.000226 -0.000230 -0.000230 -0.000226 -0.000220 -0.000210 -0.000198 -0.000184 -0.000169 -0.000152 -0.000135 -0.000118 -0.000102 -0.000086 -0.000071 -0.000058 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000051 -0.000064 -0.000079 -0.000097 -0.000117 -0.000138 -0.000162 -0.000188 -0.000214 -0.000241 -0.000268 -0.000292 -0.000314 -0.000332 -0.000345 -0.000353 -0.000356 -0.000353 -0.000344 -0.000330 -0.000310 -0.000286 -0.000259 -0.000228 -0.000197 -0.000166 -0.000136 -0.000109 -0.000085 -0.000065 -0.000049 -0.000038 -0.000031 -0.000029 -0.000032 -0.000038 -0.000049 -0.000063 -0.000081 -0.000102 -0.000126 -0.000153 -0.000181 -0.000209 -0.000236 -0.000260 -0.000281 -0.000297 -0.000309 -0.000315 -0.000316 -0.000312 -0.000303 -0.000290 -0.000273 -0.000254 -0.000232 -0.000209 -0.000186 -0.000162 -0.000140 -0.000118 -0.000098 -0.000081 -0.000065 -0.000052 -0.000041 -0.000033 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000072 -0.000090 -0.000110 -0.000134 -0.000161 -0.000191 -0.000224 -0.000258 -0.000294 -0.000330 -0.000366 -0.000398 -0.000427 -0.000450 -0.000467 -0.000476 -0.000478 -0.000472 -0.000458 -0.000436 -0.000407 -0.000372 -0.000331 -0.000287 -0.000241 -0.000196 -0.000152 -0.000112 -0.000077 -0.000048 -0.000025 -0.000009 -0.000000 0.000002 -0.000003 -0.000014 -0.000031 -0.000053 -0.000081 -0.000113 -0.000149 -0.000189 -0.000230 -0.000271 -0.000310 -0.000345 -0.000376 -0.000400 -0.000417 -0.000427 -0.000429 -0.000425 -0.000413 -0.000395 -0.000372 -0.000345 -0.000316 -0.000285 -0.000253 -0.000221 -0.000191 -0.000162 -0.000135 -0.000111 -0.000090 -0.000072 -0.000057 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000063 -0.000080 -0.000100 -0.000124 -0.000152 -0.000184 -0.000220 -0.000260 -0.000304 -0.000350 -0.000398 -0.000447 -0.000493 -0.000536 -0.000573 -0.000603 -0.000624 -0.000635 -0.000636 -0.000625 -0.000604 -0.000572 -0.000530 -0.000478 -0.000420 -0.000357 -0.000291 -0.000226 -0.000164 -0.000106 -0.000056 -0.000014 0.000019 0.000042 0.000054 0.000056 0.000048 0.000031 0.000005 -0.000030 -0.000072 -0.000120 -0.000173 -0.000230 -0.000289 -0.000347 -0.000403 -0.000454 -0.000498 -0.000533 -0.000558 -0.000573 -0.000578 -0.000572 -0.000556 -0.000532 -0.000502 -0.000465 -0.000426 -0.000384 -0.000341 -0.000298 -0.000257 -0.000218 -0.000183 -0.000150 -0.000122 -0.000098 -0.000078 -0.000062 -0.000049 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000053 -0.000068 -0.000086 -0.000109 -0.000136 -0.000168 -0.000205 -0.000248 -0.000296 -0.000350 -0.000408 -0.000469 -0.000533 -0.000596 -0.000656 -0.000712 -0.000760 -0.000798 -0.000825 -0.000838 -0.000837 -0.000820 -0.000789 -0.000743 -0.000683 -0.000611 -0.000529 -0.000440 -0.000348 -0.000256 -0.000167 -0.000086 -0.000014 0.000046 0.000093 0.000126 0.000143 0.000145 0.000132 0.000105 0.000065 0.000014 -0.000048 -0.000118 -0.000195 -0.000276 -0.000359 -0.000442 -0.000521 -0.000592 -0.000654 -0.000704 -0.000740 -0.000762 -0.000769 -0.000762 -0.000742 -0.000710 -0.000669 -0.000621 -0.000567 -0.000511 -0.000454 -0.000398 -0.000343 -0.000292 -0.000245 -0.000202 -0.000165 -0.000133 -0.000106 -0.000084 -0.000066 -0.000052 -0.000040 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000071 -0.000091 -0.000116 -0.000146 -0.000182 -0.000224 -0.000274 -0.000330 -0.000394 -0.000464 -0.000540 -0.000621 -0.000703 -0.000785 -0.000863 -0.000935 -0.000997 -0.001045 -0.001079 -0.001094 -0.001090 -0.001066 -0.001021 -0.000957 -0.000873 -0.000773 -0.000660 -0.000537 -0.000409 -0.000281 -0.000158 -0.000044 0.000058 0.000143 0.000209 0.000255 0.000278 0.000280 0.000261 0.000221 0.000162 0.000087 -0.000002 -0.000102 -0.000211 -0.000326 -0.000443 -0.000558 -0.000667 -0.000766 -0.000852 -0.000921 -0.000971 -0.001002 -0.001013 -0.001004 -0.000978 -0.000937 -0.000882 -0.000819 -0.000749 -0.000675 -0.000600 -0.000525 -0.000453 -0.000386 -0.000324 -0.000268 -0.000219 -0.000177 -0.000142 -0.000112 -0.000089 -0.000069 -0.000054 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000073 -0.000094 -0.000121 -0.000153 -0.000193 -0.000240 -0.000296 -0.000361 -0.000435 -0.000517 -0.000609 -0.000707 -0.000811 -0.000917 -0.001022 -0.001122 -0.001214 -0.001293 -0.001354 -0.001396 -0.001414 -0.001406 -0.001372 -0.001310 -0.001221 -0.001107 -0.000971 -0.000817 -0.000649 -0.000474 -0.000299 -0.000129 0.000029 0.000169 0.000288 0.000380 0.000443 0.000476 0.000478 0.000450 0.000392 0.000308 0.000202 0.000075 -0.000066 -0.000219 -0.000378 -0.000540 -0.000698 -0.000847 -0.000983 -0.001099 -0.001194 -0.001263 -0.001305 -0.001321 -0.001310 -0.001277 -0.001223 -0.001152 -0.001069 -0.000978 -0.000881 -0.000783 -0.000686 -0.000592 -0.000505 -0.000424 -0.000352 -0.000288 -0.000234 -0.000187 -0.000149 -0.000117 -0.000091 -0.000071 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000043 -0.000056 -0.000073 -0.000095 -0.000123 -0.000157 -0.000200 -0.000252 -0.000313 -0.000386 -0.000469 -0.000564 -0.000671 -0.000788 -0.000914 -0.001046 -0.001182 -0.001315 -0.001443 -0.001559 -0.001659 -0.001737 -0.001788 -0.001809 -0.001797 -0.001749 -0.001666 -0.001547 -0.001394 -0.001211 -0.001004 -0.000779 -0.000543 -0.000306 -0.000075 0.000140 0.000333 0.000496 0.000623 0.000711 0.000756 0.000758 0.000717 0.000637 0.000519 0.000370 0.000194 -0.000002 -0.000213 -0.000432 -0.000652 -0.000867 -0.001068 -0.001251 -0.001408 -0.001534 -0.001626 -0.001683 -0.001705 -0.001692 -0.001649 -0.001580 -0.001489 -0.001382 -0.001264 -0.001139 -0.001012 -0.000886 -0.000766 -0.000653 -0.000549 -0.000456 -0.000375 -0.000304 -0.000244 -0.000194 -0.000153 -0.000119 -0.000092 -0.000071 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000041 -0.000054 -0.000071 -0.000093 -0.000122 -0.000158 -0.000202 -0.000257 -0.000324 -0.000403 -0.000495 -0.000602 -0.000724 -0.000859 -0.001008 -0.001168 -0.001335 -0.001506 -0.001675 -0.001836 -0.001982 -0.002107 -0.002205 -0.002269 -0.002294 -0.002276 -0.002212 -0.002101 -0.001944 -0.001742 -0.001501 -0.001227 -0.000928 -0.000615 -0.000297 0.000012 0.000303 0.000564 0.000785 0.000958 0.001078 0.001140 0.001143 0.001087 0.000975 0.000813 0.000608 0.000367 0.000099 -0.000189 -0.000485 -0.000782 -0.001069 -0.001338 -0.001580 -0.001787 -0.001953 -0.002075 -0.002150 -0.002178 -0.002164 -0.002109 -0.002021 -0.001905 -0.001768 -0.001617 -0.001457 -0.001294 -0.001134 -0.000980 -0.000836 -0.000704 -0.000585 -0.000481 -0.000390 -0.000314 -0.000250 -0.000196 -0.000153 -0.000118 -0.000091 -0.000069 -0.000052 -0.000039 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000051 -0.000068 -0.000090 -0.000118 -0.000154 -0.000200 -0.000256 -0.000326 -0.000411 -0.000511 -0.000628 -0.000764 -0.000917 -0.001088 -0.001275 -0.001475 -0.001685 -0.001899 -0.002110 -0.002311 -0.002494 -0.002651 -0.002773 -0.002852 -0.002882 -0.002857 -0.002773 -0.002629 -0.002425 -0.002163 -0.001849 -0.001491 -0.001100 -0.000688 -0.000269 0.000142 0.000529 0.000878 0.001175 0.001409 0.001570 0.001654 0.001658 0.001582 0.001431 0.001212 0.000934 0.000608 0.000245 -0.000140 -0.000537 -0.000931 -0.001311 -0.001665 -0.001981 -0.002250 -0.002465 -0.002622 -0.002719 -0.002757 -0.002738 -0.002670 -0.002558 -0.002412 -0.002238 -0.002046 -0.001844 -0.001638 -0.001435 -0.001240 -0.001058 -0.000891 -0.000741 -0.000610 -0.000496 -0.000399 -0.000317 -0.000250 -0.000195 -0.000151 -0.000115 -0.000087 -0.000066 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000019 -0.000025 -0.000035 -0.000047 -0.000063 -0.000084 -0.000112 -0.000147 -0.000192 -0.000250 -0.000321 -0.000408 -0.000514 -0.000640 -0.000787 -0.000956 -0.001147 -0.001360 -0.001593 -0.001842 -0.002103 -0.002369 -0.002631 -0.002881 -0.003108 -0.003303 -0.003454 -0.003552 -0.003588 -0.003556 -0.003449 -0.003265 -0.003004 -0.002668 -0.002265 -0.001803 -0.001297 -0.000762 -0.000215 0.000323 0.000833 0.001294 0.001688 0.002000 0.002216 0.002329 0.002334 0.002233 0.002032 0.001738 0.001366 0.000931 0.000449 -0.000063 -0.000586 -0.001104 -0.001600 -0.002058 -0.002465 -0.002810 -0.003084 -0.003283 -0.003406 -0.003453 -0.003430 -0.003344 -0.003205 -0.003021 -0.002803 -0.002563 -0.002309 -0.002051 -0.001797 -0.001553 -0.001325 -0.001116 -0.000929 -0.000765 -0.000622 -0.000501 -0.000399 -0.000314 -0.000245 -0.000189 -0.000145 -0.000110 -0.000082 -0.000061 -0.000045 -0.000033 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000031 -0.000042 -0.000058 -0.000077 -0.000104 -0.000138 -0.000182 -0.000238 -0.000309 -0.000397 -0.000505 -0.000636 -0.000792 -0.000974 -0.001183 -0.001419 -0.001682 -0.001969 -0.002276 -0.002597 -0.002924 -0.003247 -0.003555 -0.003836 -0.004076 -0.004262 -0.004384 -0.004429 -0.004388 -0.004253 -0.004022 -0.003693 -0.003269 -0.002758 -0.002170 -0.001523 -0.000836 -0.000131 0.000567 0.001230 0.001832 0.002350 0.002760 0.003045 0.003195 0.003203 0.003070 0.002804 0.002416 0.001926 0.001352 0.000718 0.000049 -0.000633 -0.001303 -0.001941 -0.002527 -0.003044 -0.003480 -0.003824 -0.004072 -0.004224 -0.004282 -0.004252 -0.004145 -0.003971 -0.003743 -0.003473 -0.003175 -0.002860 -0.002540 -0.002225 -0.001923 -0.001641 -0.001383 -0.001152 -0.000948 -0.000772 -0.000622 -0.000495 -0.000390 -0.000305 -0.000235 -0.000180 -0.000136 -0.000102 -0.000076 -0.000056 -0.000040 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000037 -0.000051 -0.000070 -0.000094 -0.000126 -0.000168 -0.000222 -0.000290 -0.000377 -0.000485 -0.000618 -0.000778 -0.000968 -0.001191 -0.001446 -0.001735 -0.002057 -0.002407 -0.002782 -0.003174 -0.003573 -0.003968 -0.004344 -0.004687 -0.004981 -0.005210 -0.005360 -0.005416 -0.005366 -0.005202 -0.004916 -0.004507 -0.003978 -0.003338 -0.002600 -0.001782 -0.000910 -0.000011 0.000882 0.001735 0.002513 0.003183 0.003716 0.004088 0.004284 0.004295 0.004123 0.003775 0.003271 0.002631 0.001885 0.001064 0.000199 -0.000677 -0.001534 -0.002344 -0.003083 -0.003731 -0.004272 -0.004698 -0.005002 -0.005187 -0.005255 -0.005216 -0.005083 -0.004868 -0.004587 -0.004255 -0.003889 -0.003503 -0.003111 -0.002726 -0.002356 -0.002011 -0.001695 -0.001412 -0.001163 -0.000947 -0.000763 -0.000608 -0.000480 -0.000374 -0.000289 -0.000221 -0.000167 -0.000125 -0.000093 -0.000068 -0.000050 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000032 -0.000045 -0.000061 -0.000084 -0.000113 -0.000152 -0.000203 -0.000268 -0.000351 -0.000456 -0.000587 -0.000747 -0.000941 -0.001171 -0.001439 -0.001748 -0.002098 -0.002487 -0.002910 -0.003364 -0.003837 -0.004320 -0.004797 -0.005253 -0.005669 -0.006027 -0.006307 -0.006491 -0.006562 -0.006504 -0.006306 -0.005958 -0.005458 -0.004807 -0.004016 -0.003099 -0.002079 -0.000985 0.000147 0.001277 0.002360 0.003352 0.004210 0.004894 0.005373 0.005625 0.005640 0.005418 0.004971 0.004322 0.003500 0.002544 0.001494 0.000392 -0.000718 -0.001799 -0.002814 -0.003734 -0.004535 -0.005200 -0.005718 -0.006086 -0.006305 -0.006383 -0.006332 -0.006165 -0.005901 -0.005558 -0.005155 -0.004711 -0.004243 -0.003768 -0.003301 -0.002854 -0.002436 -0.002054 -0.001712 -0.001410 -0.001149 -0.000926 -0.000738 -0.000582 -0.000455 -0.000351 -0.000269 -0.000204 -0.000153 -0.000113 -0.000083 -0.000061 -0.000044 -0.000032 -0.000023 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000038 -0.000053 -0.000073 -0.000100 -0.000135 -0.000182 -0.000242 -0.000320 -0.000420 -0.000546 -0.000702 -0.000894 -0.001125 -0.001400 -0.001721 -0.002090 -0.002508 -0.002973 -0.003480 -0.004023 -0.004590 -0.005167 -0.005739 -0.006286 -0.006786 -0.007218 -0.007558 -0.007784 -0.007875 -0.007810 -0.007576 -0.007160 -0.006556 -0.005767 -0.004801 -0.003676 -0.002418 -0.001063 0.000346 0.001758 0.003116 0.004365 0.005447 0.006312 0.006920 0.007241 0.007260 0.006978 0.006411 0.005586 0.004545 0.003336 0.002012 0.000629 -0.000760 -0.002105 -0.003360 -0.004491 -0.005468 -0.006273 -0.006894 -0.007331 -0.007587 -0.007673 -0.007603 -0.007398 -0.007076 -0.006661 -0.006176 -0.005642 -0.005081 -0.004512 -0.003954 -0.003419 -0.002919 -0.002462 -0.002052 -0.001691 -0.001378 -0.001111 -0.000886 -0.000699 -0.000546 -0.000422 -0.000323 -0.000245 -0.000184 -0.000137 -0.000101 -0.000074 -0.000053 -0.000038 -0.000028 -0.000020 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000031 -0.000044 -0.000062 -0.000086 -0.000118 -0.000160 -0.000215 -0.000287 -0.000379 -0.000497 -0.000646 -0.000831 -0.001057 -0.001330 -0.001655 -0.002035 -0.002472 -0.002966 -0.003516 -0.004116 -0.004758 -0.005429 -0.006113 -0.006792 -0.007442 -0.008038 -0.008554 -0.008964 -0.009240 -0.009356 -0.009289 -0.009018 -0.008528 -0.007811 -0.006865 -0.005701 -0.004338 -0.002806 -0.001148 0.000583 0.002324 0.004006 0.005556 0.006902 0.007981 0.008740 0.009141 0.009165 0.008812 0.008102 0.007071 0.005772 0.004265 0.002620 0.000907 -0.000806 -0.002456 -0.003988 -0.005359 -0.006536 -0.007497 -0.008233 -0.008744 -0.009037 -0.009127 -0.009034 -0.008780 -0.008391 -0.007894 -0.007315 -0.006680 -0.006015 -0.005342 -0.004681 -0.004048 -0.003457 -0.002917 -0.002432 -0.002004 -0.001634 -0.001318 -0.001051 -0.000830 -0.000649 -0.000502 -0.000385 -0.000292 -0.000219 -0.000163 -0.000120 -0.000088 -0.000064 -0.000046 -0.000033 -0.000024 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000036 -0.000051 -0.000072 -0.000100 -0.000137 -0.000187 -0.000251 -0.000336 -0.000444 -0.000583 -0.000757 -0.000973 -0.001237 -0.001556 -0.001936 -0.002380 -0.002890 -0.003469 -0.004112 -0.004814 -0.005565 -0.006350 -0.007153 -0.007949 -0.008713 -0.009416 -0.010029 -0.010519 -0.010854 -0.011004 -0.010938 -0.010631 -0.010064 -0.009223 -0.008106 -0.006722 -0.005091 -0.003249 -0.001246 0.000853 0.002972 0.005024 0.006920 0.008571 0.009897 0.010830 0.011323 0.011352 0.010917 0.010041 0.008772 0.007174 0.005325 0.003311 0.001220 -0.000862 -0.002859 -0.004704 -0.006345 -0.007743 -0.008877 -0.009736 -0.010325 -0.010654 -0.010743 -0.010618 -0.010307 -0.009840 -0.009249 -0.008566 -0.007819 -0.007039 -0.006251 -0.005478 -0.004739 -0.004048 -0.003416 -0.002849 -0.002349 -0.001916 -0.001545 -0.001234 -0.000975 -0.000762 -0.000590 -0.000453 -0.000344 -0.000259 -0.000193 -0.000142 -0.000104 -0.000075 -0.000054 -0.000039 -0.000028 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000013 -0.000019 -0.000028 -0.000040 -0.000058 -0.000082 -0.000115 -0.000158 -0.000216 -0.000291 -0.000389 -0.000515 -0.000675 -0.000877 -0.001127 -0.001433 -0.001801 -0.002240 -0.002753 -0.003343 -0.004011 -0.004755 -0.005566 -0.006435 -0.007344 -0.008273 -0.009197 -0.010086 -0.010908 -0.011629 -0.012210 -0.012615 -0.012806 -0.012748 -0.012408 -0.011762 -0.010791 -0.009489 -0.007864 -0.005938 -0.003753 -0.001367 0.001144 0.003685 0.006154 0.008439 0.010433 0.012036 0.013165 0.013762 0.013796 0.013266 0.012204 0.010665 0.008731 0.006497 0.004070 0.001557 -0.000937 -0.003320 -0.005511 -0.007448 -0.009089 -0.010408 -0.011398 -0.012066 -0.012428 -0.012511 -0.012345 -0.011966 -0.011411 -0.010715 -0.009915 -0.009047 -0.008142 -0.007230 -0.006337 -0.005483 -0.004685 -0.003956 -0.003300 -0.002722 -0.002221 -0.001792 -0.001431 -0.001131 -0.000885 -0.000686 -0.000527 -0.000400 -0.000301 -0.000224 -0.000166 -0.000121 -0.000088 -0.000063 -0.000045 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000031 -0.000045 -0.000066 -0.000093 -0.000131 -0.000180 -0.000247 -0.000333 -0.000446 -0.000590 -0.000774 -0.001005 -0.001291 -0.001641 -0.002062 -0.002563 -0.003149 -0.003823 -0.004586 -0.005435 -0.006362 -0.007354 -0.008394 -0.009458 -0.010518 -0.011542 -0.012493 -0.013331 -0.014014 -0.014499 -0.014742 -0.014699 -0.014332 -0.013607 -0.012502 -0.011006 -0.009124 -0.006881 -0.004324 -0.001521 0.001438 0.004442 0.007366 0.010079 0.012449 0.014356 0.015700 0.016410 0.016448 0.015815 0.014546 0.012711 0.010408 0.007752 0.004872 0.001898 -0.001045 -0.003846 -0.006410 -0.008666 -0.010565 -0.012080 -0.013205 -0.013951 -0.014342 -0.014410 -0.014194 -0.013737 -0.013081 -0.012270 -0.011344 -0.010344 -0.009306 -0.008263 -0.007242 -0.006268 -0.005359 -0.004526 -0.003778 -0.003118 -0.002545 -0.002054 -0.001641 -0.001298 -0.001017 -0.000788 -0.000605 -0.000460 -0.000346 -0.000258 -0.000191 -0.000139 -0.000101 -0.000072 -0.000052 -0.000037 -0.000026 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000023 -0.000035 -0.000051 -0.000073 -0.000105 -0.000147 -0.000204 -0.000279 -0.000377 -0.000505 -0.000669 -0.000878 -0.001139 -0.001463 -0.001858 -0.002335 -0.002900 -0.003561 -0.004322 -0.005183 -0.006141 -0.007186 -0.008306 -0.009481 -0.010684 -0.011887 -0.013052 -0.014139 -0.015104 -0.015900 -0.016475 -0.016779 -0.016761 -0.016373 -0.015574 -0.014335 -0.012639 -0.010491 -0.007916 -0.004967 -0.001722 0.001713 0.005209 0.008619 0.011787 0.014557 0.016788 0.018361 0.019191 0.019233 0.018488 0.016999 0.014847 0.012150 0.009045 0.005683 0.002220 -0.001199 -0.004442 -0.007400 -0.009989 -0.012156 -0.013872 -0.015132 -0.015953 -0.016365 -0.016410 -0.016135 -0.015589 -0.014822 -0.013886 -0.012825 -0.011687 -0.010509 -0.009329 -0.008178 -0.007080 -0.006055 -0.005117 -0.004274 -0.003529 -0.002882 -0.002328 -0.001861 -0.001472 -0.001153 -0.000895 -0.000687 -0.000523 -0.000394 -0.000294 -0.000217 -0.000158 -0.000114 -0.000082 -0.000058 -0.000041 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000026 -0.000038 -0.000056 -0.000082 -0.000117 -0.000164 -0.000228 -0.000312 -0.000423 -0.000566 -0.000750 -0.000984 -0.001276 -0.001638 -0.002080 -0.002612 -0.003243 -0.003981 -0.004829 -0.005788 -0.006854 -0.008019 -0.009267 -0.010577 -0.011922 -0.013269 -0.014579 -0.015809 -0.016908 -0.017824 -0.018499 -0.018874 -0.018890 -0.018489 -0.017624 -0.016254 -0.014361 -0.011945 -0.009033 -0.005683 -0.001984 0.001941 0.005944 0.009855 0.013493 0.016677 0.019241 0.021050 0.022003 0.022049 0.021187 0.019469 0.016990 0.013885 0.010315 0.006457 0.002490 -0.001417 -0.005112 -0.008471 -0.011399 -0.013835 -0.015750 -0.017141 -0.018031 -0.018457 -0.018469 -0.018124 -0.017479 -0.016594 -0.015525 -0.014324 -0.013042 -0.011723 -0.010405 -0.009121 -0.007899 -0.006758 -0.005714 -0.004776 -0.003946 -0.003224 -0.002606 -0.002084 -0.001650 -0.001293 -0.001004 -0.000771 -0.000587 -0.000442 -0.000329 -0.000243 -0.000177 -0.000128 -0.000091 -0.000065 -0.000045 -0.000031 -0.000022 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000012 -0.000019 -0.000028 -0.000042 -0.000062 -0.000090 -0.000129 -0.000181 -0.000252 -0.000345 -0.000468 -0.000627 -0.000831 -0.001090 -0.001414 -0.001814 -0.002302 -0.002889 -0.003584 -0.004396 -0.005329 -0.006384 -0.007556 -0.008837 -0.010209 -0.011652 -0.013136 -0.014626 -0.016081 -0.017454 -0.018690 -0.019732 -0.020514 -0.020968 -0.021027 -0.020625 -0.019702 -0.018212 -0.016130 -0.013454 -0.010211 -0.006466 -0.002319 0.002092 0.006599 0.011007 0.015111 0.018705 0.021601 0.023642 0.024717 0.024765 0.023787 0.021840 0.019034 0.015524 0.011493 0.007142 0.002675 -0.001714 -0.005856 -0.009608 -0.012866 -0.015563 -0.017668 -0.019181 -0.020129 -0.020559 -0.020530 -0.020106 -0.019356 -0.018346 -0.017140 -0.015798 -0.014372 -0.012911 -0.011457 -0.010044 -0.008701 -0.007448 -0.006301 -0.005270 -0.004358 -0.003563 -0.002882 -0.002307 -0.001827 -0.001433 -0.001112 -0.000855 -0.000650 -0.000490 -0.000365 -0.000269 -0.000196 -0.000141 -0.000101 -0.000071 -0.000049 -0.000034 -0.000023 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000031 -0.000046 -0.000068 -0.000099 -0.000141 -0.000198 -0.000276 -0.000378 -0.000512 -0.000687 -0.000910 -0.001193 -0.001547 -0.001984 -0.002516 -0.003155 -0.003912 -0.004794 -0.005807 -0.006951 -0.008223 -0.009612 -0.011101 -0.012668 -0.014284 -0.015911 -0.017506 -0.019018 -0.020390 -0.021558 -0.022450 -0.022990 -0.023100 -0.022706 -0.021738 -0.020144 -0.017891 -0.014974 -0.011422 -0.007306 -0.002736 0.002135 0.007118 0.011997 0.016542 0.020524 0.023733 0.025994 0.027182 0.027231 0.026141 0.023977 0.020861 0.016966 0.012498 0.007681 0.002743 -0.002102 -0.006663 -0.010784 -0.014350 -0.017288 -0.019564 -0.021183 -0.022178 -0.022601 -0.022521 -0.022014 -0.021155 -0.020019 -0.018678 -0.017196 -0.015632 -0.014036 -0.012452 -0.010917 -0.009459 -0.008102 -0.006859 -0.005741 -0.004751 -0.003888 -0.003147 -0.002520 -0.001998 -0.001567 -0.001217 -0.000936 -0.000712 -0.000536 -0.000399 -0.000294 -0.000214 -0.000154 -0.000109 -0.000077 -0.000053 -0.000037 -0.000025 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000015 -0.000022 -0.000034 -0.000050 -0.000074 -0.000107 -0.000153 -0.000215 -0.000299 -0.000409 -0.000555 -0.000743 -0.000984 -0.001290 -0.001671 -0.002142 -0.002715 -0.003402 -0.004214 -0.005159 -0.006244 -0.007468 -0.008828 -0.010314 -0.011908 -0.013587 -0.015321 -0.017072 -0.018795 -0.020438 -0.021938 -0.023227 -0.024227 -0.024853 -0.025021 -0.024645 -0.023648 -0.021970 -0.019572 -0.016446 -0.012624 -0.008181 -0.003237 0.002041 0.007447 0.012744 0.017680 0.022006 0.025491 0.027946 0.029233 0.029281 0.028091 0.025733 0.022341 0.018105 0.013248 0.008018 0.002661 -0.002586 -0.007517 -0.011961 -0.015795 -0.018940 -0.021361 -0.023065 -0.024089 -0.024495 -0.024360 -0.023766 -0.022800 -0.021544 -0.020075 -0.018463 -0.016770 -0.015051 -0.013350 -0.011705 -0.010145 -0.008694 -0.007365 -0.006170 -0.005110 -0.004186 -0.003391 -0.002718 -0.002156 -0.001693 -0.001315 -0.001012 -0.000770 -0.000580 -0.000432 -0.000318 -0.000231 -0.000166 -0.000118 -0.000083 -0.000057 -0.000039 -0.000027 -0.000018 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000016 -0.000024 -0.000037 -0.000054 -0.000080 -0.000115 -0.000164 -0.000231 -0.000320 -0.000438 -0.000593 -0.000794 -0.001051 -0.001377 -0.001783 -0.002283 -0.002891 -0.003619 -0.004478 -0.005477 -0.006622 -0.007913 -0.009346 -0.010911 -0.012592 -0.014364 -0.016198 -0.018054 -0.019888 -0.021644 -0.023257 -0.024655 -0.025753 -0.026463 -0.026689 -0.026340 -0.025331 -0.023595 -0.021087 -0.017799 -0.013762 -0.009057 -0.003812 0.001794 0.007539 0.013172 0.018422 0.023022 0.026728 0.029336 0.030700 0.030746 0.029474 0.026958 0.023344 0.018833 0.013664 0.008101 0.002410 -0.003160 -0.008385 -0.013087 -0.017131 -0.020435 -0.022964 -0.024726 -0.025763 -0.026143 -0.025949 -0.025273 -0.024208 -0.022843 -0.021260 -0.019535 -0.017732 -0.015908 -0.014108 -0.012372 -0.010727 -0.009198 -0.007798 -0.006538 -0.005421 -0.004445 -0.003605 -0.002893 -0.002296 -0.001804 -0.001403 -0.001079 -0.000822 -0.000619 -0.000461 -0.000339 -0.000246 -0.000177 -0.000125 -0.000088 -0.000061 -0.000042 -0.000028 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000011 -0.000017 -0.000026 -0.000039 -0.000058 -0.000085 -0.000123 -0.000174 -0.000245 -0.000339 -0.000463 -0.000627 -0.000838 -0.001108 -0.001450 -0.001876 -0.002401 -0.003036 -0.003796 -0.004692 -0.005731 -0.006921 -0.008261 -0.009748 -0.011371 -0.013116 -0.014957 -0.016865 -0.018801 -0.020719 -0.022562 -0.024265 -0.025751 -0.026932 -0.027714 -0.027996 -0.027679 -0.026675 -0.024909 -0.022336 -0.018943 -0.014766 -0.009887 -0.004441 0.001384 0.007357 0.013213 0.018671 0.023453 0.027303 0.030010 0.031423 0.031465 0.030135 0.027513 0.023750 0.019054 0.013677 0.007893 0.001978 -0.003805 -0.009225 -0.014094 -0.018274 -0.021678 -0.024269 -0.026058 -0.027089 -0.027436 -0.027186 -0.026437 -0.025288 -0.023834 -0.022161 -0.020348 -0.018461 -0.016557 -0.014684 -0.012880 -0.011173 -0.009587 -0.008135 -0.006828 -0.005667 -0.004652 -0.003778 -0.003035 -0.002412 -0.001897 -0.001476 -0.001136 -0.000865 -0.000652 -0.000485 -0.000357 -0.000259 -0.000186 -0.000132 -0.000092 -0.000064 -0.000044 -0.000030 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000018 -0.000027 -0.000042 -0.000062 -0.000090 -0.000129 -0.000183 -0.000256 -0.000354 -0.000484 -0.000653 -0.000873 -0.001153 -0.001507 -0.001947 -0.002488 -0.003143 -0.003924 -0.004842 -0.005906 -0.007122 -0.008491 -0.010008 -0.011664 -0.013443 -0.015322 -0.017272 -0.019254 -0.021222 -0.023120 -0.024880 -0.026424 -0.027662 -0.028497 -0.028824 -0.028542 -0.027558 -0.025796 -0.023207 -0.019782 -0.015554 -0.010609 -0.005086 0.000823 0.006882 0.012821 0.018354 0.023200 0.027098 0.029836 0.031262 0.031297 0.029943 0.027279 0.023458 0.018693 0.013238 0.007372 0.001375 -0.004487 -0.009978 -0.014906 -0.019129 -0.022560 -0.025161 -0.026942 -0.027950 -0.028259 -0.027961 -0.027158 -0.025950 -0.024436 -0.022705 -0.020837 -0.018899 -0.016950 -0.015036 -0.013194 -0.011453 -0.009835 -0.008354 -0.007020 -0.005834 -0.004796 -0.003900 -0.003137 -0.002497 -0.001966 -0.001531 -0.001180 -0.000899 -0.000677 -0.000504 -0.000371 -0.000269 -0.000193 -0.000137 -0.000096 -0.000066 -0.000045 -0.000031 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000018 -0.000029 -0.000043 -0.000064 -0.000094 -0.000134 -0.000190 -0.000265 -0.000365 -0.000498 -0.000672 -0.000896 -0.001183 -0.001543 -0.001991 -0.002540 -0.003203 -0.003992 -0.004918 -0.005988 -0.007209 -0.008582 -0.010102 -0.011760 -0.013541 -0.015422 -0.017375 -0.019363 -0.021338 -0.023247 -0.025021 -0.026583 -0.027844 -0.028703 -0.029059 -0.028809 -0.027859 -0.026134 -0.023587 -0.020209 -0.016034 -0.011150 -0.005696 0.000138 0.006117 0.011973 0.017425 0.022195 0.026029 0.028718 0.030114 0.030140 0.028799 0.026169 0.022400 0.017702 0.012324 0.006539 0.000625 -0.005156 -0.010572 -0.015431 -0.019593 -0.022969 -0.025522 -0.027259 -0.028227 -0.028501 -0.028170 -0.027337 -0.026104 -0.024569 -0.022822 -0.020941 -0.018995 -0.017041 -0.015124 -0.013280 -0.011538 -0.009919 -0.008436 -0.007098 -0.005908 -0.004864 -0.003961 -0.003192 -0.002544 -0.002006 -0.001564 -0.001206 -0.000920 -0.000693 -0.000516 -0.000380 -0.000276 -0.000198 -0.000140 -0.000098 -0.000067 -0.000046 -0.000031 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000019 -0.000029 -0.000044 -0.000066 -0.000096 -0.000137 -0.000193 -0.000270 -0.000371 -0.000506 -0.000681 -0.000907 -0.001195 -0.001556 -0.002004 -0.002551 -0.003210 -0.003993 -0.004909 -0.005966 -0.007169 -0.008518 -0.010010 -0.011636 -0.013381 -0.015223 -0.017135 -0.019079 -0.021012 -0.022880 -0.024618 -0.026149 -0.027387 -0.028236 -0.028595 -0.028366 -0.027460 -0.025806 -0.023360 -0.020116 -0.016109 -0.011426 -0.006202 -0.000621 0.005090 0.010678 0.015873 0.020412 0.024055 0.026605 0.027924 0.027939 0.026653 0.024143 0.020550 0.016071 0.010942 0.005423 -0.000224 -0.005748 -0.010926 -0.015577 -0.019563 -0.022796 -0.025239 -0.026897 -0.027813 -0.028057 -0.027716 -0.026889 -0.025673 -0.024164 -0.022451 -0.020608 -0.018704 -0.016791 -0.014915 -0.013111 -0.011406 -0.009818 -0.008363 -0.007048 -0.005877 -0.004847 -0.003955 -0.003192 -0.002549 -0.002013 -0.001572 -0.001213 -0.000926 -0.000698 -0.000520 -0.000382 -0.000278 -0.000199 -0.000141 -0.000098 -0.000068 -0.000046 -0.000031 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000007 -0.000011 -0.000019 -0.000029 -0.000045 -0.000066 -0.000096 -0.000137 -0.000194 -0.000270 -0.000371 -0.000505 -0.000679 -0.000902 -0.001186 -0.001542 -0.001982 -0.002518 -0.003160 -0.003921 -0.004809 -0.005831 -0.006990 -0.008288 -0.009719 -0.011277 -0.012944 -0.014702 -0.016522 -0.018370 -0.020204 -0.021972 -0.023614 -0.025057 -0.026219 -0.027012 -0.027342 -0.027119 -0.026263 -0.024710 -0.022425 -0.019403 -0.015684 -0.011350 -0.006528 -0.001390 0.003856 0.008977 0.013728 0.017870 0.021188 0.023504 0.024695 0.024697 0.023514 0.021215 0.017928 0.013830 0.009135 0.004077 -0.001105 -0.006184 -0.010956 -0.015251 -0.018940 -0.021941 -0.024213 -0.025759 -0.026615 -0.026842 -0.026521 -0.025740 -0.024592 -0.023166 -0.021544 -0.019797 -0.017989 -0.016172 -0.014386 -0.012667 -0.011038 -0.009520 -0.008125 -0.006861 -0.005733 -0.004739 -0.003875 -0.003134 -0.002507 -0.001983 -0.001551 -0.001199 -0.000916 -0.000691 -0.000515 -0.000378 -0.000274 -0.000197 -0.000139 -0.000097 -0.000066 -0.000045 -0.000030 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000029 -0.000044 -0.000065 -0.000094 -0.000135 -0.000190 -0.000265 -0.000364 -0.000494 -0.000664 -0.000882 -0.001157 -0.001500 -0.001923 -0.002436 -0.003050 -0.003773 -0.004614 -0.005578 -0.006668 -0.007885 -0.009222 -0.010672 -0.012219 -0.013844 -0.015520 -0.017215 -0.018889 -0.020494 -0.021975 -0.023265 -0.024293 -0.024978 -0.025240 -0.025001 -0.024195 -0.022770 -0.020700 -0.017989 -0.014676 -0.010838 -0.006592 -0.002087 0.002492 0.006946 0.011063 0.014642 0.017498 0.019485 0.020497 0.020485 0.019452 0.017457 0.014609 0.011057 0.006982 0.002583 -0.001938 -0.006383 -0.010577 -0.014369 -0.017643 -0.020323 -0.022368 -0.023774 -0.024566 -0.024796 -0.024530 -0.023846 -0.022823 -0.021541 -0.020072 -0.018484 -0.016833 -0.015167 -0.013524 -0.011936 -0.010427 -0.009016 -0.007715 -0.006532 -0.005472 -0.004534 -0.003717 -0.003014 -0.002416 -0.001916 -0.001501 -0.001162 -0.000888 -0.000671 -0.000500 -0.000367 -0.000266 -0.000190 -0.000134 -0.000093 -0.000064 -0.000043 -0.000028 -0.000018 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000017 -0.000028 -0.000042 -0.000062 -0.000090 -0.000129 -0.000183 -0.000254 -0.000349 -0.000475 -0.000637 -0.000844 -0.001105 -0.001429 -0.001827 -0.002307 -0.002878 -0.003549 -0.004324 -0.005209 -0.006205 -0.007311 -0.008520 -0.009824 -0.011208 -0.012653 -0.014132 -0.015615 -0.017066 -0.018443 -0.019694 -0.020765 -0.021594 -0.022115 -0.022265 -0.021984 -0.021221 -0.019945 -0.018140 -0.015820 -0.013024 -0.009822 -0.006315 -0.002626 0.001095 0.004690 0.007993 0.010848 0.013113 0.014679 0.015466 0.015439 0.014601 0.013000 0.010718 0.007870 0.004593 0.001040 -0.002629 -0.006262 -0.009715 -0.012866 -0.015615 -0.017894 -0.019661 -0.020904 -0.021637 -0.021894 -0.021725 -0.021190 -0.020353 -0.019280 -0.018032 -0.016667 -0.015234 -0.013777 -0.012330 -0.010921 -0.009575 -0.008308 -0.007134 -0.006061 -0.005094 -0.004235 -0.003482 -0.002832 -0.002276 -0.001809 -0.001421 -0.001102 -0.000844 -0.000637 -0.000475 -0.000349 -0.000253 -0.000180 -0.000127 -0.000088 -0.000059 -0.000040 -0.000026 -0.000016 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000009 -0.000016 -0.000025 -0.000039 -0.000058 -0.000084 -0.000121 -0.000171 -0.000238 -0.000327 -0.000444 -0.000596 -0.000788 -0.001030 -0.001328 -0.001693 -0.002130 -0.002647 -0.003250 -0.003943 -0.004729 -0.005607 -0.006575 -0.007625 -0.008748 -0.009928 -0.011145 -0.012376 -0.013592 -0.014760 -0.015842 -0.016799 -0.017583 -0.018150 -0.018451 -0.018443 -0.018087 -0.017358 -0.016242 -0.014742 -0.012880 -0.010698 -0.008255 -0.005632 -0.002921 -0.000227 0.002338 0.004666 0.006655 0.008215 0.009278 0.009799 0.009757 0.009157 0.008029 0.006427 0.004422 0.002102 -0.000435 -0.003086 -0.005746 -0.008316 -0.010705 -0.012834 -0.014644 -0.016093 -0.017160 -0.017842 -0.018155 -0.018127 -0.017797 -0.017208 -0.016409 -0.015448 -0.014369 -0.013215 -0.012022 -0.010821 -0.009638 -0.008494 -0.007408 -0.006392 -0.005455 -0.004605 -0.003844 -0.003173 -0.002590 -0.002089 -0.001665 -0.001311 -0.001019 -0.000782 -0.000592 -0.000441 -0.000324 -0.000234 -0.000167 -0.000117 -0.000080 -0.000054 -0.000035 -0.000023 -0.000014 -0.000008 -0.000005 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000000 -0.000001 -0.000004 -0.000008 -0.000014 -0.000022 -0.000034 -0.000052 -0.000076 -0.000109 -0.000155 -0.000216 -0.000298 -0.000405 -0.000542 -0.000716 -0.000933 -0.001200 -0.001523 -0.001909 -0.002361 -0.002884 -0.003480 -0.004149 -0.004888 -0.005694 -0.006557 -0.007467 -0.008407 -0.009357 -0.010294 -0.011192 -0.012022 -0.012752 -0.013352 -0.013789 -0.014034 -0.014061 -0.013849 -0.013389 -0.012677 -0.011726 -0.010558 -0.009205 -0.007710 -0.006124 -0.004500 -0.002896 -0.001367 0.000032 0.001256 0.002265 0.003028 0.003526 0.003748 0.003691 0.003363 0.002774 0.001944 0.000897 -0.000339 -0.001726 -0.003224 -0.004784 -0.006357 -0.007887 -0.009322 -0.010613 -0.011717 -0.012602 -0.013249 -0.013650 -0.013807 -0.013734 -0.013452 -0.012989 -0.012374 -0.011641 -0.010820 -0.009942 -0.009032 -0.008115 -0.007211 -0.006336 -0.005506 -0.004730 -0.004016 -0.003372 -0.002797 -0.002294 -0.001858 -0.001487 -0.001175 -0.000916 -0.000705 -0.000534 -0.000398 -0.000292 -0.000211 -0.000149 -0.000104 -0.000070 -0.000047 -0.000030 -0.000019 -0.000011 -0.000006 -0.000003 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000003 -0.000006 -0.000011 -0.000019 -0.000029 -0.000044 -0.000065 -0.000094 -0.000135 -0.000189 -0.000262 -0.000356 -0.000477 -0.000629 -0.000817 -0.001047 -0.001323 -0.001649 -0.002027 -0.002460 -0.002946 -0.003484 -0.004069 -0.004694 -0.005349 -0.006020 -0.006691 -0.007342 -0.007949 -0.008488 -0.008934 -0.009264 -0.009456 -0.009494 -0.009368 -0.009074 -0.008620 -0.008023 -0.007311 -0.006522 -0.005698 -0.004884 -0.004124 -0.003456 -0.002908 -0.002497 -0.002226 -0.002084 -0.002051 -0.002098 -0.002193 -0.002303 -0.002401 -0.002469 -0.002502 -0.002507 -0.002502 -0.002515 -0.002578 -0.002724 -0.002977 -0.003353 -0.003853 -0.004463 -0.005157 -0.005899 -0.006645 -0.007354 -0.007984 -0.008502 -0.008885 -0.009117 -0.009193 -0.009117 -0.008901 -0.008562 -0.008120 -0.007598 -0.007017 -0.006399 -0.005763 -0.005125 -0.004502 -0.003905 -0.003346 -0.002831 -0.002365 -0.001952 -0.001590 -0.001279 -0.001016 -0.000795 -0.000613 -0.000465 -0.000347 -0.000255 -0.000183 -0.000129 -0.000089 -0.000059 -0.000038 -0.000024 -0.000014 -0.000008 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000014 -0.000023 -0.000035 -0.000053 -0.000077 -0.000112 -0.000158 -0.000220 -0.000300 -0.000401 -0.000529 -0.000685 -0.000874 -0.001098 -0.001358 -0.001656 -0.001991 -0.002359 -0.002757 -0.003176 -0.003608 -0.004040 -0.004457 -0.004840 -0.005169 -0.005420 -0.005573 -0.005605 -0.005500 -0.005250 -0.004853 -0.004319 -0.003670 -0.002943 -0.002185 -0.001454 -0.000815 -0.000333 -0.000064 -0.000055 -0.000328 -0.000886 -0.001702 -0.002724 -0.003878 -0.005071 -0.006204 -0.007181 -0.007915 -0.008340 -0.008418 -0.008144 -0.007544 -0.006676 -0.005622 -0.004477 -0.003343 -0.002314 -0.001470 -0.000867 -0.000535 -0.000473 -0.000660 -0.001053 -0.001597 -0.002231 -0.002895 -0.003536 -0.004108 -0.004580 -0.004930 -0.005150 -0.005240 -0.005209 -0.005072 -0.004846 -0.004549 -0.004199 -0.003815 -0.003414 -0.003009 -0.002614 -0.002239 -0.001890 -0.001575 -0.001294 -0.001048 -0.000837 -0.000659 -0.000510 -0.000388 -0.000290 -0.000212 -0.000152 -0.000105 -0.000071 -0.000046 -0.000029 -0.000017 -0.000009 -0.000004 -0.000002 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000009 -0.000015 -0.000025 -0.000039 -0.000059 -0.000086 -0.000124 -0.000173 -0.000237 -0.000318 -0.000419 -0.000540 -0.000685 -0.000854 -0.001046 -0.001261 -0.001493 -0.001740 -0.001992 -0.002241 -0.002475 -0.002678 -0.002834 -0.002922 -0.002921 -0.002808 -0.002561 -0.002166 -0.001613 -0.000905 -0.000056 0.000902 0.001923 0.002941 0.003877 0.004644 0.005150 0.005308 0.005050 0.004329 0.003135 0.001494 -0.000526 -0.002817 -0.005242 -0.007638 -0.009837 -0.011678 -0.013022 -0.013766 -0.013851 -0.013272 -0.012077 -0.010359 -0.008254 -0.005920 -0.003527 -0.001239 0.000803 0.002486 0.003741 0.004538 0.004885 0.004826 0.004427 0.003769 0.002939 0.002019 0.001085 0.000198 -0.000598 -0.001271 -0.001807 -0.002202 -0.002462 -0.002601 -0.002634 -0.002579 -0.002455 -0.002282 -0.002074 -0.001848 -0.001617 -0.001390 -0.001175 -0.000978 -0.000801 -0.000646 -0.000512 -0.000399 -0.000304 -0.000227 -0.000165 -0.000117 -0.000080 -0.000052 -0.000032 -0.000019 -0.000009 -0.000004 -0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000003 -0.000008 -0.000014 -0.000024 -0.000039 -0.000059 -0.000087 -0.000124 -0.000171 -0.000230 -0.000303 -0.000389 -0.000488 -0.000601 -0.000724 -0.000854 -0.000985 -0.001110 -0.001219 -0.001300 -0.001339 -0.001318 -0.001218 -0.001018 -0.000693 -0.000221 0.000416 0.001231 0.002224 0.003383 0.004676 0.006053 0.007442 0.008750 0.009871 0.010687 0.011081 0.010947 0.010205 0.008809 0.006761 0.004114 0.000975 -0.002498 -0.006104 -0.009619 -0.012809 -0.015453 -0.017363 -0.018401 -0.018489 -0.017624 -0.015870 -0.013359 -0.010273 -0.006829 -0.003263 0.000200 0.003356 0.006045 0.008156 0.009631 0.010468 0.010708 0.010428 0.009730 0.008723 0.007519 0.006223 0.004921 0.003684 0.002562 0.001587 0.000772 0.000120 -0.000377 -0.000734 -0.000968 -0.001100 -0.001150 -0.001136 -0.001078 -0.000988 -0.000882 -0.000768 -0.000655 -0.000547 -0.000448 -0.000359 -0.000282 -0.000216 -0.000161 -0.000116 -0.000080 -0.000053 -0.000032 -0.000017 -0.000008 -0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000003 -0.000009 -0.000018 -0.000031 -0.000049 -0.000073 -0.000103 -0.000140 -0.000184 -0.000235 -0.000290 -0.000347 -0.000403 -0.000452 -0.000485 -0.000495 -0.000468 -0.000390 -0.000246 -0.000016 0.000322 0.000792 0.001418 0.002222 0.003221 0.004425 0.005826 0.007401 0.009105 0.010869 0.012599 0.014179 0.015476 0.016347 0.016653 0.016271 0.015112 0.013130 0.010339 0.006815 0.002701 -0.001800 -0.006436 -0.010925 -0.014977 -0.018319 -0.020719 -0.022010 -0.022098 -0.020980 -0.018737 -0.015530 -0.011586 -0.007173 -0.002581 0.001907 0.006038 0.009603 0.012458 0.014522 0.015779 0.016271 0.016083 0.015332 0.014151 0.012678 0.011041 0.009352 0.007704 0.006164 0.004778 0.003573 0.002557 0.001726 0.001068 0.000564 0.000193 -0.000066 -0.000235 -0.000333 -0.000379 -0.000387 -0.000369 -0.000337 -0.000295 -0.000251 -0.000206 -0.000164 -0.000126 -0.000093 -0.000065 -0.000042 -0.000025 -0.000011 -0.000002 0.000004 0.000007 0.000007 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000008 0.000006 0.000002 -0.000003 -0.000011 -0.000022 -0.000035 -0.000051 -0.000068 -0.000084 -0.000097 -0.000102 -0.000095 -0.000069 -0.000014 0.000082 0.000231 0.000450 0.000756 0.001171 0.001719 0.002424 0.003311 0.004403 0.005716 0.007254 0.009005 0.010936 0.012990 0.015083 0.017103 0.018915 0.020363 0.021286 0.021528 0.020952 0.019462 0.017014 0.013631 0.009409 0.004518 -0.000801 -0.006256 -0.011518 -0.016252 -0.020146 -0.022933 -0.024420 -0.024505 -0.023181 -0.020545 -0.016782 -0.012153 -0.006966 -0.001555 0.003752 0.008659 0.012924 0.016372 0.018903 0.020491 0.021176 0.021051 0.020246 0.018910 0.017202 0.015270 0.013247 0.011244 0.009344 0.007605 0.006062 0.004730 0.003609 0.002688 0.001948 0.001368 0.000924 0.000593 0.000355 0.000188 0.000076 0.000006 -0.000035 -0.000055 -0.000061 -0.000058 -0.000050 -0.000038 -0.000026 -0.000015 -0.000005 0.000003 0.000009 0.000013 0.000015 0.000014 0.000013 0.000011 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000020 0.000022 0.000024 0.000025 0.000027 0.000030 0.000035 0.000043 0.000059 0.000084 0.000125 0.000187 0.000279 0.000412 0.000597 0.000849 0.001186 0.001626 0.002192 0.002908 0.003801 0.004895 0.006214 0.007770 0.009565 0.011583 0.013783 0.016100 0.018439 0.020674 0.022656 0.024218 0.025182 0.025381 0.024671 0.022952 0.020181 0.016389 0.011687 0.006264 0.000386 -0.005625 -0.011411 -0.016607 -0.020871 -0.023916 -0.025532 -0.025608 -0.024140 -0.021232 -0.017087 -0.011986 -0.006269 -0.000297 0.005572 0.011012 0.015758 0.019613 0.022465 0.024279 0.025094 0.025005 0.024151 0.022695 0.020807 0.018651 0.016374 0.014100 0.011923 0.009911 0.008106 0.006528 0.005178 0.004048 0.003119 0.002370 0.001775 0.001312 0.000956 0.000688 0.000489 0.000343 0.000239 0.000165 0.000114 0.000080 0.000058 0.000044 0.000037 0.000033 0.000031 0.000030 0.000029 0.000028 0.000025 0.000022 0.000018 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000041 0.000049 0.000060 0.000073 0.000091 0.000114 0.000145 0.000188 0.000246 0.000326 0.000435 0.000581 0.000775 0.001030 0.001362 0.001787 0.002325 0.003000 0.003835 0.004857 0.006091 0.007557 0.009270 0.011227 0.013407 0.015768 0.018238 0.020716 0.023070 0.025144 0.026764 0.027747 0.027921 0.027141 0.025303 0.022371 0.018378 0.013442 0.007766 0.001626 -0.004643 -0.010668 -0.016071 -0.020500 -0.023655 -0.025322 -0.025386 -0.023843 -0.020803 -0.016475 -0.011151 -0.005183 0.001055 0.007190 0.012886 0.017863 0.021916 0.024925 0.026850 0.027726 0.027651 0.026766 0.025239 0.023245 0.020958 0.018530 0.016092 0.013746 0.011564 0.009592 0.007854 0.006353 0.005082 0.004023 0.003154 0.002451 0.001890 0.001447 0.001102 0.000834 0.000630 0.000474 0.000356 0.000268 0.000202 0.000154 0.000120 0.000095 0.000078 0.000065 0.000055 0.000048 0.000041 0.000035 0.000029 0.000023 0.000018 0.000014 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000031 0.000038 0.000047 0.000059 0.000073 0.000092 0.000116 0.000146 0.000184 0.000235 0.000300 0.000385 0.000496 0.000640 0.000826 0.001064 0.001367 0.001750 0.002230 0.002827 0.003561 0.004458 0.005542 0.006837 0.008363 0.010130 0.012137 0.014361 0.016757 0.019252 0.021745 0.024105 0.026178 0.027790 0.028761 0.028924 0.028134 0.026294 0.023368 0.019394 0.014490 0.008858 0.002773 -0.003433 -0.009392 -0.014730 -0.019100 -0.022209 -0.023843 -0.023891 -0.022351 -0.019329 -0.015035 -0.009755 -0.003837 0.002348 0.008434 0.014086 0.019029 0.023057 0.026049 0.027964 0.028836 0.028757 0.027868 0.026332 0.024325 0.022016 0.019559 0.017084 0.014693 0.012461 0.010433 0.008635 0.007073 0.005739 0.004617 0.003686 0.002923 0.002305 0.001809 0.001414 0.001101 0.000855 0.000663 0.000513 0.000396 0.000306 0.000238 0.000185 0.000146 0.000117 0.000095 0.000078 0.000065 0.000053 0.000044 0.000035 0.000028 0.000021 0.000016 0.000011 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000038 0.000047 0.000060 0.000075 0.000095 0.000121 0.000153 0.000194 0.000245 0.000310 0.000393 0.000498 0.000630 0.000797 0.001007 0.001269 0.001597 0.002002 0.002502 0.003113 0.003856 0.004753 0.005826 0.007098 0.008587 0.010301 0.012237 0.014374 0.016669 0.019051 0.021426 0.023671 0.025639 0.027168 0.028090 0.028247 0.027506 0.025777 0.023026 0.019290 0.014684 0.009397 0.003687 -0.002131 -0.007714 -0.012712 -0.016799 -0.019701 -0.021220 -0.021250 -0.019790 -0.016942 -0.012900 -0.007937 -0.002376 0.003434 0.009150 0.014457 0.019096 0.022874 0.025677 0.027466 0.028270 0.028178 0.027319 0.025848 0.023928 0.021719 0.019366 0.016992 0.014693 0.012540 0.010577 0.008828 0.007301 0.005988 0.004876 0.003946 0.003175 0.002544 0.002030 0.001615 0.001281 0.001014 0.000801 0.000631 0.000496 0.000389 0.000305 0.000240 0.000189 0.000150 0.000121 0.000097 0.000079 0.000064 0.000051 0.000040 0.000031 0.000024 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000056 0.000071 0.000091 0.000115 0.000147 0.000186 0.000235 0.000296 0.000371 0.000465 0.000582 0.000725 0.000903 0.001121 0.001389 0.001716 0.002114 0.002597 0.003179 0.003878 0.004713 0.005703 0.006868 0.008221 0.009772 0.011516 0.013435 0.015491 0.017621 0.019742 0.021746 0.023504 0.024872 0.025702 0.025856 0.025215 0.023699 0.021281 0.017993 0.013937 0.009281 0.004253 -0.000869 -0.005782 -0.010177 -0.013767 -0.016311 -0.017634 -0.017645 -0.016342 -0.013815 -0.010239 -0.005852 -0.000942 0.004185 0.009223 0.013897 0.017977 0.021293 0.023746 0.025300 0.025983 0.025873 0.025084 0.023754 0.022026 0.020043 0.017931 0.015798 0.013730 0.011788 0.010013 0.008425 0.007030 0.005825 0.004796 0.003928 0.003203 0.002602 0.002108 0.001703 0.001373 0.001104 0.000886 0.000709 0.000565 0.000449 0.000356 0.000282 0.000223 0.000177 0.000141 0.000113 0.000090 0.000072 0.000057 0.000044 0.000034 0.000026 0.000019 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000040 0.000050 0.000064 0.000082 0.000105 0.000133 0.000169 0.000213 0.000268 0.000335 0.000417 0.000516 0.000637 0.000783 0.000959 0.001171 0.001425 0.001729 0.002091 0.002522 0.003034 0.003640 0.004354 0.005191 0.006167 0.007294 0.008577 0.010015 0.011593 0.013279 0.015025 0.016765 0.018409 0.019855 0.020987 0.021683 0.021829 0.021330 0.020118 0.018171 0.015516 0.012234 0.008463 0.004390 0.000239 -0.003741 -0.007300 -0.010204 -0.012256 -0.013315 -0.013306 -0.012229 -0.010158 -0.007236 -0.003659 0.000338 0.004505 0.008593 0.012377 0.015671 0.018338 0.020298 0.021524 0.022041 0.021915 0.021239 0.020126 0.018694 0.017056 0.015315 0.013558 0.011852 0.010247 0.008775 0.007453 0.006285 0.005268 0.004393 0.003647 0.003017 0.002489 0.002048 0.001682 0.001379 0.001128 0.000920 0.000748 0.000605 0.000487 0.000390 0.000312 0.000248 0.000198 0.000157 0.000125 0.000099 0.000078 0.000061 0.000047 0.000036 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000034 0.000044 0.000056 0.000072 0.000092 0.000117 0.000149 0.000188 0.000236 0.000294 0.000364 0.000448 0.000548 0.000666 0.000806 0.000969 0.001161 0.001384 0.001643 0.001944 0.002294 0.002699 0.003167 0.003709 0.004333 0.005051 0.005870 0.006795 0.007827 0.008955 0.010160 0.011408 0.012653 0.013836 0.014882 0.015709 0.016231 0.016363 0.016036 0.015200 0.013836 0.011962 0.009637 0.006959 0.004061 0.001106 -0.001729 -0.004262 -0.006326 -0.007779 -0.008518 -0.008491 -0.007698 -0.006193 -0.004082 -0.001506 0.001364 0.004346 0.007260 0.009946 0.012269 0.014136 0.015490 0.016316 0.016636 0.016500 0.015978 0.015151 0.014103 0.012916 0.011660 0.010396 0.009168 0.008011 0.006944 0.005979 0.005120 0.004363 0.003703 0.003132 0.002641 0.002222 0.001866 0.001565 0.001309 0.001092 0.000908 0.000751 0.000617 0.000504 0.000409 0.000330 0.000265 0.000211 0.000168 0.000133 0.000105 0.000082 0.000064 0.000049 0.000037 0.000028 0.000020 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000029 0.000037 0.000048 0.000062 0.000079 0.000101 0.000128 0.000162 0.000203 0.000253 0.000313 0.000383 0.000465 0.000561 0.000671 0.000796 0.000938 0.001098 0.001276 0.001474 0.001694 0.001937 0.002206 0.002502 0.002831 0.003194 0.003598 0.004047 0.004545 0.005093 0.005689 0.006325 0.006987 0.007653 0.008293 0.008871 0.009341 0.009655 0.009765 0.009630 0.009217 0.008514 0.007528 0.006289 0.004850 0.003284 0.001682 0.000142 -0.001233 -0.002350 -0.003128 -0.003511 -0.003469 -0.003002 -0.002144 -0.000955 0.000484 0.002073 0.003710 0.005293 0.006732 0.007957 0.008917 0.009587 0.009966 0.010070 0.009934 0.009599 0.009114 0.008523 0.007868 0.007187 0.006506 0.005846 0.005222 0.004640 0.004106 0.003619 0.003179 0.002782 0.002428 0.002111 0.001831 0.001584 0.001366 0.001175 0.001005 0.000856 0.000723 0.000606 0.000503 0.000414 0.000337 0.000273 0.000219 0.000174 0.000138 0.000108 0.000084 0.000065 0.000050 0.000038 0.000028 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000015 0.000019 0.000024 0.000031 0.000040 0.000052 0.000067 0.000086 0.000109 0.000138 0.000173 0.000216 0.000266 0.000325 0.000394 0.000472 0.000559 0.000656 0.000761 0.000874 0.000993 0.001116 0.001241 0.001365 0.001485 0.001598 0.001700 0.001788 0.001859 0.001914 0.001953 0.001978 0.001995 0.002006 0.002020 0.002041 0.002075 0.002125 0.002191 0.002271 0.002356 0.002436 0.002499 0.002535 0.002533 0.002488 0.002402 0.002277 0.002124 0.001956 0.001788 0.001637 0.001521 0.001453 0.001443 0.001496 0.001611 0.001780 0.001988 0.002216 0.002445 0.002653 0.002822 0.002940 0.003000 0.003001 0.002950 0.002859 0.002743 0.002618 0.002496 0.002387 0.002298 0.002229 0.002178 0.002138 0.002103 0.002066 0.002021 0.001963 0.001891 0.001803 0.001703 0.001591 0.001473 0.001352 0.001230 0.001110 0.000993 0.000881 0.000774 0.000672 0.000576 0.000487 0.000407 0.000336 0.000274 0.000221 0.000176 0.000139 0.000109 0.000085 0.000065 0.000050 0.000038 0.000028 0.000021 0.000015 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000020 0.000026 0.000033 0.000043 0.000055 0.000071 0.000091 0.000116 0.000146 0.000182 0.000225 0.000275 0.000332 0.000397 0.000468 0.000545 0.000626 0.000707 0.000787 0.000860 0.000922 0.000967 0.000988 0.000977 0.000925 0.000822 0.000659 0.000426 0.000119 -0.000266 -0.000727 -0.001258 -0.001846 -0.002470 -0.003105 -0.003718 -0.004272 -0.004729 -0.005050 -0.005201 -0.005157 -0.004898 -0.004417 -0.003719 -0.002822 -0.001756 -0.000566 0.000692 0.001955 0.003156 0.004226 0.005105 0.005742 0.006100 0.006160 0.005919 0.005394 0.004617 0.003634 0.002501 0.001280 0.000036 -0.001167 -0.002270 -0.003225 -0.003992 -0.004546 -0.004874 -0.004979 -0.004877 -0.004595 -0.004167 -0.003634 -0.003039 -0.002419 -0.001811 -0.001243 -0.000734 -0.000298 0.000059 0.000339 0.000546 0.000689 0.000779 0.000824 0.000835 0.000819 0.000784 0.000733 0.000672 0.000604 0.000533 0.000461 0.000392 0.000328 0.000270 0.000219 0.000176 0.000139 0.000109 0.000084 0.000065 0.000050 0.000037 0.000028 0.000020 0.000015 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000027 0.000035 0.000045 0.000058 0.000075 0.000096 0.000122 0.000152 0.000189 0.000231 0.000280 0.000335 0.000395 0.000458 0.000523 0.000585 0.000641 0.000686 0.000712 0.000712 0.000677 0.000596 0.000455 0.000240 -0.000063 -0.000471 -0.000999 -0.001657 -0.002452 -0.003383 -0.004441 -0.005606 -0.006843 -0.008108 -0.009341 -0.010474 -0.011432 -0.012137 -0.012518 -0.012511 -0.012070 -0.011171 -0.009814 -0.008030 -0.005879 -0.003453 -0.000867 0.001741 0.004226 0.006441 0.008252 0.009548 0.010247 0.010308 0.009728 0.008548 0.006841 0.004715 0.002299 -0.000267 -0.002840 -0.005284 -0.007480 -0.009331 -0.010769 -0.011753 -0.012274 -0.012352 -0.012029 -0.011367 -0.010441 -0.009329 -0.008110 -0.006856 -0.005628 -0.004475 -0.003431 -0.002518 -0.001744 -0.001107 -0.000600 -0.000209 0.000083 0.000292 0.000434 0.000521 0.000566 0.000577 0.000562 0.000529 0.000482 0.000429 0.000372 0.000316 0.000263 0.000215 0.000173 0.000137 0.000108 0.000084 0.000064 0.000049 0.000037 0.000028 0.000020 0.000015 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000028 0.000036 0.000047 0.000061 0.000078 0.000100 0.000126 0.000157 0.000193 0.000235 0.000282 0.000334 0.000388 0.000443 0.000496 0.000540 0.000572 0.000583 0.000564 0.000506 0.000397 0.000221 -0.000039 -0.000401 -0.000887 -0.001517 -0.002312 -0.003286 -0.004449 -0.005801 -0.007331 -0.009012 -0.010797 -0.012624 -0.014410 -0.016060 -0.017464 -0.018512 -0.019096 -0.019124 -0.018525 -0.017258 -0.015322 -0.012758 -0.009654 -0.006142 -0.002392 0.001396 0.005005 0.008222 0.010847 0.012715 0.013709 0.013766 0.012884 0.011123 0.008598 0.005468 0.001924 -0.001823 -0.005562 -0.009095 -0.012248 -0.014884 -0.016906 -0.018263 -0.018949 -0.018997 -0.018473 -0.017470 -0.016096 -0.014465 -0.012687 -0.010864 -0.009080 -0.007403 -0.005878 -0.004536 -0.003387 -0.002429 -0.001652 -0.001035 -0.000559 -0.000202 0.000059 0.000240 0.000358 0.000426 0.000455 0.000453 0.000431 0.000394 0.000349 0.000301 0.000254 0.000209 0.000169 0.000135 0.000106 0.000083 0.000064 0.000049 0.000037 0.000028 0.000020 0.000015 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000029 0.000038 0.000049 0.000063 0.000081 0.000103 0.000129 0.000160 0.000196 0.000237 0.000282 0.000331 0.000380 0.000427 0.000468 0.000497 0.000506 0.000487 0.000431 0.000323 0.000150 -0.000106 -0.000465 -0.000951 -0.001587 -0.002401 -0.003414 -0.004647 -0.006112 -0.007809 -0.009724 -0.011825 -0.014056 -0.016340 -0.018576 -0.020644 -0.022409 -0.023734 -0.024483 -0.024539 -0.023811 -0.022247 -0.019844 -0.016654 -0.012784 -0.008401 -0.003719 0.001012 0.005519 0.009533 0.012805 0.015127 0.016351 0.016399 0.015271 0.013042 0.009858 0.005921 0.001474 -0.003220 -0.007893 -0.012296 -0.016214 -0.019476 -0.021964 -0.023618 -0.024432 -0.024451 -0.023761 -0.022479 -0.020740 -0.018685 -0.016452 -0.014164 -0.011926 -0.009820 -0.007902 -0.006208 -0.004751 -0.003530 -0.002529 -0.001728 -0.001100 -0.000619 -0.000260 0.000000 0.000180 0.000295 0.000359 0.000386 0.000383 0.000361 0.000327 0.000286 0.000244 0.000203 0.000166 0.000133 0.000105 0.000082 0.000064 0.000049 0.000037 0.000028 0.000020 0.000015 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000051 0.000065 0.000083 0.000105 0.000132 0.000162 0.000198 0.000238 0.000281 0.000327 0.000371 0.000412 0.000443 0.000459 0.000451 0.000410 0.000323 0.000178 -0.000042 -0.000357 -0.000789 -0.001364 -0.002110 -0.003055 -0.004225 -0.005642 -0.007321 -0.009261 -0.011449 -0.013846 -0.016391 -0.018995 -0.021546 -0.023905 -0.025922 -0.027437 -0.028298 -0.028370 -0.027550 -0.025776 -0.023047 -0.019418 -0.015017 -0.010030 -0.004703 0.000677 0.005802 0.010363 0.014076 0.016704 0.018081 0.018116 0.016812 0.014255 0.010612 0.006116 0.001043 -0.004304 -0.009622 -0.014626 -0.019072 -0.022765 -0.025575 -0.027432 -0.028333 -0.028330 -0.027522 -0.026042 -0.024046 -0.021692 -0.019138 -0.016522 -0.013964 -0.011554 -0.009358 -0.007414 -0.005738 -0.004329 -0.003169 -0.002235 -0.001498 -0.000928 -0.000497 -0.000181 0.000043 0.000193 0.000285 0.000331 0.000344 0.000333 0.000307 0.000273 0.000235 0.000197 0.000162 0.000131 0.000104 0.000082 0.000064 0.000049 0.000037 0.000028 0.000021 0.000015 0.000011 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000016 0.000019 0.000025 0.000032 0.000040 0.000052 0.000067 0.000085 0.000107 0.000133 0.000164 0.000199 0.000238 0.000280 0.000323 0.000364 0.000400 0.000425 0.000432 0.000413 0.000357 0.000252 0.000085 -0.000164 -0.000513 -0.000986 -0.001611 -0.002416 -0.003432 -0.004685 -0.006199 -0.007988 -0.010054 -0.012382 -0.014930 -0.017635 -0.020401 -0.023109 -0.025613 -0.027752 -0.029359 -0.030270 -0.030344 -0.029470 -0.027586 -0.024688 -0.020837 -0.016167 -0.010880 -0.005234 0.000464 0.005888 0.010711 0.014633 0.017403 0.018845 0.018865 0.017466 0.014741 0.010868 0.006093 0.000711 -0.004957 -0.010592 -0.015891 -0.020596 -0.024502 -0.027469 -0.029427 -0.030370 -0.030355 -0.029487 -0.027908 -0.025780 -0.023275 -0.020556 -0.017773 -0.015049 -0.012483 -0.010142 -0.008068 -0.006278 -0.004770 -0.003526 -0.002521 -0.001725 -0.001107 -0.000637 -0.000289 -0.000040 0.000130 0.000236 0.000294 0.000316 0.000313 0.000292 0.000262 0.000228 0.000193 0.000159 0.000130 0.000104 0.000082 0.000064 0.000050 0.000038 0.000029 0.000021 0.000015 0.000011 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000032 0.000042 0.000053 0.000068 0.000086 0.000108 0.000134 0.000164 0.000199 0.000237 0.000278 0.000320 0.000359 0.000393 0.000415 0.000418 0.000394 0.000334 0.000223 0.000049 -0.000206 -0.000562 -0.001042 -0.001673 -0.002484 -0.003504 -0.004760 -0.006276 -0.008067 -0.010132 -0.012457 -0.015001 -0.017699 -0.020457 -0.023154 -0.025645 -0.027769 -0.029360 -0.030256 -0.030316 -0.029431 -0.027540 -0.024640 -0.020794 -0.016137 -0.010869 -0.005251 0.000415 0.005803 0.010588 0.014473 0.017211 0.018627 0.018630 0.017223 0.014501 0.010641 0.005886 0.000531 -0.005108 -0.010712 -0.015982 -0.020663 -0.024549 -0.027503 -0.029453 -0.030394 -0.030380 -0.029516 -0.027942 -0.025820 -0.023321 -0.020607 -0.017827 -0.015106 -0.012541 -0.010200 -0.008125 -0.006333 -0.004822 -0.003575 -0.002566 -0.001765 -0.001143 -0.000669 -0.000317 -0.000065 0.000108 0.000217 0.000277 0.000302 0.000301 0.000283 0.000255 0.000222 0.000189 0.000158 0.000129 0.000104 0.000083 0.000065 0.000051 0.000039 0.000029 0.000021 0.000016 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000054 0.000068 0.000086 0.000108 0.000133 0.000164 0.000198 0.000236 0.000276 0.000318 0.000357 0.000391 0.000413 0.000418 0.000397 0.000341 0.000237 0.000074 -0.000166 -0.000501 -0.000954 -0.001548 -0.002310 -0.003269 -0.004449 -0.005873 -0.007554 -0.009492 -0.011672 -0.014056 -0.016582 -0.019161 -0.021678 -0.023998 -0.025971 -0.027439 -0.028254 -0.028284 -0.027430 -0.025636 -0.022901 -0.019287 -0.014922 -0.009993 -0.004744 0.000540 0.005558 0.010006 0.013611 0.016144 0.017444 0.017429 0.016103 0.013554 0.009948 0.005513 0.000518 -0.004740 -0.009968 -0.014888 -0.019262 -0.022899 -0.025669 -0.027505 -0.028399 -0.028400 -0.027605 -0.026142 -0.024164 -0.021829 -0.019290 -0.016686 -0.014135 -0.011729 -0.009532 -0.007585 -0.005903 -0.004485 -0.003315 -0.002369 -0.001619 -0.001036 -0.000593 -0.000265 -0.000031 0.000127 0.000227 0.000281 0.000301 0.000298 0.000279 0.000251 0.000220 0.000187 0.000157 0.000129 0.000105 0.000084 0.000066 0.000051 0.000039 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000043 0.000054 0.000068 0.000086 0.000107 0.000132 0.000162 0.000196 0.000234 0.000275 0.000317 0.000358 0.000394 0.000420 0.000431 0.000419 0.000376 0.000292 0.000154 -0.000051 -0.000339 -0.000731 -0.001247 -0.001912 -0.002748 -0.003778 -0.005022 -0.006490 -0.008183 -0.010086 -0.012165 -0.014365 -0.016606 -0.018787 -0.020790 -0.022483 -0.023731 -0.024404 -0.024391 -0.023608 -0.022008 -0.019596 -0.016427 -0.012613 -0.008322 -0.003765 0.000811 0.005146 0.008981 0.012078 0.014246 0.015347 0.015313 0.014150 0.011936 0.008812 0.004974 0.000654 -0.003896 -0.008424 -0.012693 -0.016495 -0.019668 -0.022096 -0.023718 -0.024524 -0.024554 -0.023888 -0.022638 -0.020932 -0.018909 -0.016703 -0.014435 -0.012211 -0.010110 -0.008192 -0.006492 -0.005025 -0.003789 -0.002771 -0.001949 -0.001300 -0.000798 -0.000419 -0.000141 0.000055 0.000185 0.000264 0.000302 0.000313 0.000303 0.000280 0.000251 0.000219 0.000187 0.000157 0.000129 0.000105 0.000084 0.000067 0.000052 0.000040 0.000030 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000042 0.000054 0.000067 0.000084 0.000105 0.000130 0.000159 0.000193 0.000232 0.000273 0.000316 0.000360 0.000400 0.000433 0.000454 0.000457 0.000435 0.000380 0.000281 0.000129 -0.000091 -0.000395 -0.000799 -0.001322 -0.001983 -0.002801 -0.003790 -0.004959 -0.006306 -0.007819 -0.009469 -0.011209 -0.012976 -0.014687 -0.016247 -0.017552 -0.018495 -0.018977 -0.018911 -0.018234 -0.016916 -0.014963 -0.012424 -0.009392 -0.005999 -0.002414 0.001171 0.004552 0.007529 0.009922 0.011585 0.012415 0.012364 0.011438 0.009698 0.007256 0.004260 0.000887 -0.002669 -0.006215 -0.009570 -0.012572 -0.015093 -0.017040 -0.018360 -0.019043 -0.019113 -0.018629 -0.017676 -0.016354 -0.014771 -0.013034 -0.011241 -0.009477 -0.007808 -0.006283 -0.004932 -0.003768 -0.002790 -0.001987 -0.001343 -0.000838 -0.000452 -0.000164 0.000043 0.000184 0.000273 0.000321 0.000338 0.000334 0.000314 0.000285 0.000253 0.000219 0.000186 0.000156 0.000129 0.000105 0.000085 0.000067 0.000053 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000020 0.000025 0.000033 0.000041 0.000052 0.000066 0.000082 0.000102 0.000127 0.000156 0.000189 0.000228 0.000270 0.000315 0.000361 0.000407 0.000448 0.000482 0.000504 0.000509 0.000490 0.000441 0.000354 0.000219 0.000025 -0.000240 -0.000590 -0.001038 -0.001596 -0.002273 -0.003075 -0.004000 -0.005036 -0.006162 -0.007342 -0.008530 -0.009668 -0.010690 -0.011524 -0.012099 -0.012351 -0.012226 -0.011688 -0.010721 -0.009339 -0.007579 -0.005508 -0.003221 -0.000831 0.001536 0.003747 0.005676 0.007208 0.008257 0.008761 0.008694 0.008064 0.006913 0.005310 0.003350 0.001142 -0.001192 -0.003533 -0.005765 -0.007784 -0.009504 -0.010859 -0.011809 -0.012338 -0.012456 -0.012195 -0.011607 -0.010755 -0.009711 -0.008548 -0.007336 -0.006134 -0.004993 -0.003949 -0.003024 -0.002230 -0.001567 -0.001028 -0.000602 -0.000273 -0.000028 0.000148 0.000268 0.000342 0.000381 0.000392 0.000383 0.000360 0.000328 0.000292 0.000255 0.000219 0.000186 0.000156 0.000129 0.000105 0.000085 0.000068 0.000053 0.000041 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000031 0.000040 0.000050 0.000063 0.000079 0.000098 0.000122 0.000150 0.000184 0.000222 0.000265 0.000311 0.000361 0.000412 0.000462 0.000511 0.000553 0.000588 0.000610 0.000617 0.000603 0.000563 0.000490 0.000379 0.000223 0.000013 -0.000255 -0.000586 -0.000981 -0.001436 -0.001942 -0.002483 -0.003040 -0.003583 -0.004083 -0.004505 -0.004816 -0.004984 -0.004985 -0.004800 -0.004423 -0.003859 -0.003123 -0.002245 -0.001263 -0.000224 0.000820 0.001815 0.002709 0.003458 0.004026 0.004386 0.004528 0.004448 0.004157 0.003671 0.003018 0.002226 0.001333 0.000375 -0.000608 -0.001574 -0.002485 -0.003301 -0.003989 -0.004519 -0.004874 -0.005043 -0.005030 -0.004849 -0.004522 -0.004082 -0.003561 -0.002998 -0.002425 -0.001872 -0.001362 -0.000912 -0.000529 -0.000217 0.000029 0.000214 0.000347 0.000435 0.000487 0.000511 0.000512 0.000496 0.000467 0.000429 0.000387 0.000342 0.000298 0.000257 0.000219 0.000184 0.000154 0.000127 0.000104 0.000084 0.000067 0.000053 0.000041 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000023 0.000030 0.000038 0.000047 0.000060 0.000074 0.000093 0.000116 0.000143 0.000176 0.000214 0.000256 0.000304 0.000356 0.000412 0.000471 0.000533 0.000597 0.000662 0.000726 0.000789 0.000849 0.000907 0.000960 0.001008 0.001050 0.001085 0.001115 0.001141 0.001168 0.001199 0.001242 0.001306 0.001397 0.001521 0.001683 0.001883 0.002114 0.002366 0.002623 0.002863 0.003063 0.003198 0.003247 0.003192 0.003024 0.002746 0.002368 0.001917 0.001424 0.000932 0.000485 0.000125 -0.000111 -0.000200 -0.000131 0.000089 0.000439 0.000882 0.001375 0.001868 0.002318 0.002685 0.002943 0.003080 0.003098 0.003011 0.002843 0.002623 0.002379 0.002137 0.001916 0.001728 0.001580 0.001469 0.001389 0.001331 0.001287 0.001247 0.001204 0.001156 0.001100 0.001037 0.000968 0.000896 0.000822 0.000748 0.000674 0.000603 0.000535 0.000469 0.000408 0.000352 0.000301 0.000255 0.000215 0.000180 0.000150 0.000123 0.000101 0.000082 0.000066 0.000052 0.000041 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000044 0.000055 0.000069 0.000087 0.000108 0.000134 0.000166 0.000202 0.000244 0.000291 0.000345 0.000404 0.000470 0.000544 0.000627 0.000718 0.000821 0.000937 0.001068 0.001218 0.001390 0.001590 0.001822 0.002093 0.002409 0.002780 0.003213 0.003715 0.004290 0.004941 0.005661 0.006436 0.007242 0.008046 0.008804 0.009464 0.009967 0.010254 0.010273 0.009976 0.009338 0.008353 0.007040 0.005450 0.003659 0.001770 -0.000099 -0.001822 -0.003275 -0.004347 -0.004955 -0.005049 -0.004617 -0.003692 -0.002343 -0.000672 0.001199 0.003136 0.005009 0.006701 0.008120 0.009205 0.009925 0.010281 0.010303 0.010037 0.009543 0.008887 0.008130 0.007328 0.006526 0.005757 0.005041 0.004390 0.003808 0.003293 0.002840 0.002444 0.002099 0.001798 0.001538 0.001313 0.001120 0.000954 0.000812 0.000690 0.000585 0.000495 0.000418 0.000352 0.000296 0.000248 0.000207 0.000172 0.000143 0.000118 0.000096 0.000078 0.000063 0.000051 0.000040 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000032 0.000040 0.000050 0.000063 0.000080 0.000099 0.000124 0.000153 0.000187 0.000226 0.000272 0.000324 0.000385 0.000456 0.000538 0.000634 0.000748 0.000882 0.001042 0.001234 0.001464 0.001740 0.002073 0.002473 0.002953 0.003526 0.004206 0.005005 0.005932 0.006990 0.008174 0.009465 0.010833 0.012227 0.013583 0.014821 0.015851 0.016575 0.016900 0.016742 0.016037 0.014752 0.012891 0.010504 0.007684 0.004569 0.001333 -0.001826 -0.004700 -0.007092 -0.008829 -0.009781 -0.009874 -0.009100 -0.007511 -0.005223 -0.002398 0.000765 0.004055 0.007261 0.010194 0.012701 0.014673 0.016051 0.016825 0.017027 0.016723 0.016002 0.014967 0.013719 0.012353 0.010953 0.009581 0.008285 0.007094 0.006024 0.005080 0.004257 0.003549 0.002945 0.002434 0.002005 0.001647 0.001350 0.001105 0.000905 0.000742 0.000609 0.000500 0.000412 0.000340 0.000281 0.000233 0.000193 0.000160 0.000133 0.000109 0.000090 0.000073 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000071 0.000089 0.000111 0.000137 0.000167 0.000203 0.000245 0.000294 0.000353 0.000424 0.000509 0.000613 0.000740 0.000896 0.001088 0.001325 0.001615 0.001973 0.002411 0.002946 0.003595 0.004377 0.005311 0.006413 0.007694 0.009156 0.010788 0.012562 0.014430 0.016322 0.018146 0.019791 0.021133 0.022043 0.022393 0.022075 0.021008 0.019154 0.016525 0.013194 0.009295 0.005019 0.000602 -0.003687 -0.007571 -0.010784 -0.013100 -0.014350 -0.014440 -0.013361 -0.011186 -0.008070 -0.004232 0.000067 0.004543 0.008918 0.012939 0.016398 0.019148 0.021104 0.022245 0.022607 0.022275 0.021362 0.020003 0.018335 0.016489 0.014578 0.012694 0.010906 0.009260 0.007781 0.006478 0.005350 0.004385 0.003571 0.002889 0.002325 0.001862 0.001486 0.001183 0.000940 0.000748 0.000597 0.000478 0.000385 0.000311 0.000254 0.000209 0.000172 0.000143 0.000118 0.000098 0.000081 0.000066 0.000054 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000031 0.000040 0.000050 0.000062 0.000078 0.000096 0.000118 0.000144 0.000174 0.000210 0.000254 0.000307 0.000372 0.000455 0.000558 0.000689 0.000854 0.001061 0.001323 0.001651 0.002060 0.002568 0.003194 0.003962 0.004893 0.006011 0.007336 0.008880 0.010645 0.012615 0.014756 0.017006 0.019280 0.021464 0.023423 0.025006 0.026056 0.026422 0.025972 0.024612 0.022298 0.019051 0.014961 0.010193 0.004981 -0.000387 -0.005586 -0.010281 -0.014155 -0.016935 -0.018422 -0.018505 -0.017175 -0.014524 -0.010738 -0.006079 -0.000864 0.004570 0.009886 0.014781 0.019006 0.022381 0.024799 0.026235 0.026728 0.026376 0.025314 0.023703 0.021709 0.019489 0.017183 0.014905 0.012741 0.010748 0.008960 0.007390 0.006036 0.004885 0.003920 0.003120 0.002465 0.001933 0.001507 0.001169 0.000905 0.000700 0.000543 0.000423 0.000333 0.000265 0.000213 0.000174 0.000144 0.000120 0.000100 0.000084 0.000070 0.000058 0.000048 0.000040 0.000033 0.000027 0.000023 0.000019 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000042 0.000053 0.000065 0.000080 0.000097 0.000117 0.000140 0.000168 0.000202 0.000246 0.000301 0.000373 0.000467 0.000590 0.000748 0.000954 0.001218 0.001554 0.001981 0.002518 0.003187 0.004015 0.005027 0.006250 0.007706 0.009409 0.011361 0.013544 0.015918 0.018416 0.020938 0.023359 0.025526 0.027270 0.028413 0.028786 0.028243 0.026677 0.024042 0.020360 0.015736 0.010356 0.004483 -0.001557 -0.007400 -0.012668 -0.017007 -0.020114 -0.021765 -0.021839 -0.020327 -0.017333 -0.013068 -0.007825 -0.001958 0.004153 0.010135 0.015646 0.020409 0.024220 0.026961 0.028602 0.029186 0.028821 0.027658 0.025876 0.023661 0.021191 0.018623 0.016086 0.013677 0.011463 0.009482 0.007748 0.006261 0.005004 0.003958 0.003098 0.002400 0.001841 0.001399 0.001055 0.000791 0.000591 0.000443 0.000334 0.000255 0.000199 0.000158 0.000129 0.000108 0.000091 0.000078 0.000067 0.000057 0.000048 0.000041 0.000035 0.000029 0.000025 0.000021 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000034 0.000042 0.000052 0.000062 0.000073 0.000086 0.000101 0.000119 0.000141 0.000171 0.000210 0.000265 0.000340 0.000441 0.000579 0.000762 0.001004 0.001320 0.001729 0.002251 0.002912 0.003738 0.004759 0.006002 0.007492 0.009245 0.011261 0.013525 0.015993 0.018594 0.021226 0.023755 0.026019 0.027840 0.029030 0.029407 0.028818 0.027148 0.024347 0.020438 0.015532 0.009825 0.003599 -0.002802 -0.008991 -0.014569 -0.019158 -0.022438 -0.024174 -0.024237 -0.022619 -0.019433 -0.014902 -0.009339 -0.003117 0.003361 0.009699 0.015538 0.020583 0.024620 0.027527 0.029270 0.029896 0.029520 0.028304 0.026435 0.024112 0.021522 0.018832 0.016179 0.013666 0.011363 0.009311 0.007525 0.006000 0.004723 0.003668 0.002810 0.002123 0.001580 0.001158 0.000836 0.000596 0.000420 0.000296 0.000209 0.000151 0.000113 0.000089 0.000074 0.000065 0.000058 0.000052 0.000047 0.000042 0.000037 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000037 0.000043 0.000048 0.000053 0.000058 0.000064 0.000072 0.000083 0.000102 0.000132 0.000178 0.000247 0.000347 0.000489 0.000686 0.000952 0.001307 0.001772 0.002373 0.003137 0.004095 0.005275 0.006703 0.008396 0.010357 0.012570 0.014994 0.017559 0.020163 0.022673 0.024928 0.026747 0.027940 0.028325 0.027744 0.026079 0.023276 0.019358 0.014434 0.008702 0.002442 -0.003996 -0.010223 -0.015835 -0.020450 -0.023745 -0.025483 -0.025535 -0.023893 -0.020672 -0.016099 -0.010490 -0.004222 0.002297 0.008670 0.014534 0.019595 0.023638 0.026543 0.028276 0.028890 0.028502 0.027275 0.025400 0.023078 0.020497 0.017824 0.015196 0.012718 0.010459 0.008456 0.006726 0.005262 0.004046 0.003055 0.002261 0.001635 0.001151 0.000784 0.000515 0.000322 0.000190 0.000103 0.000051 0.000023 0.000010 0.000008 0.000010 0.000015 0.000020 0.000023 0.000025 0.000026 0.000025 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000021 0.000022 0.000021 0.000018 0.000012 0.000004 -0.000005 -0.000015 -0.000022 -0.000023 -0.000014 0.000011 0.000061 0.000143 0.000272 0.000461 0.000728 0.001096 0.001589 0.002235 0.003064 0.004104 0.005381 0.006914 0.008708 0.010750 0.013003 0.015402 0.017853 0.020228 0.022376 0.024123 0.025286 0.025687 0.025170 0.023621 0.020982 0.017272 0.012592 0.007128 0.001150 -0.005008 -0.010969 -0.016344 -0.020767 -0.023923 -0.025583 -0.025624 -0.024038 -0.020938 -0.016543 -0.011158 -0.005149 0.001092 0.007182 0.012775 0.017588 0.021418 0.024152 0.025765 0.026308 0.025898 0.024697 0.022889 0.020667 0.018212 0.015685 0.013215 0.010901 0.008806 0.006966 0.005393 0.004078 0.003004 0.002143 0.001469 0.000952 0.000567 0.000290 0.000099 -0.000024 -0.000095 -0.000129 -0.000137 -0.000127 -0.000108 -0.000085 -0.000062 -0.000040 -0.000022 -0.000008 0.000002 0.000008 0.000012 0.000015 0.000015 0.000015 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000005 0.000001 -0.000007 -0.000019 -0.000036 -0.000059 -0.000087 -0.000120 -0.000157 -0.000194 -0.000229 -0.000257 -0.000271 -0.000263 -0.000222 -0.000134 0.000018 0.000254 0.000598 0.001076 0.001717 0.002549 0.003599 0.004886 0.006417 0.008184 0.010156 0.012279 0.014468 0.016611 0.018571 0.020188 0.021295 0.021725 0.021332 0.020005 0.017686 0.014386 0.010192 0.005272 -0.000132 -0.005714 -0.011129 -0.016019 -0.020046 -0.022919 -0.024429 -0.024459 -0.023005 -0.020170 -0.016157 -0.011248 -0.005781 -0.000115 0.005398 0.010443 0.014761 0.018173 0.020580 0.021963 0.022376 0.021933 0.020783 0.019100 0.017063 0.014835 0.012564 0.010366 0.008327 0.006504 0.004924 0.003596 0.002509 0.001643 0.000972 0.000468 0.000103 -0.000148 -0.000307 -0.000396 -0.000430 -0.000425 -0.000395 -0.000348 -0.000294 -0.000239 -0.000186 -0.000139 -0.000099 -0.000067 -0.000042 -0.000023 -0.000010 -0.000001 0.000005 0.000009 0.000011 0.000011 0.000011 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000005 -0.000011 -0.000021 -0.000036 -0.000057 -0.000086 -0.000124 -0.000172 -0.000231 -0.000299 -0.000377 -0.000461 -0.000549 -0.000636 -0.000714 -0.000775 -0.000807 -0.000794 -0.000718 -0.000557 -0.000287 0.000121 0.000692 0.001453 0.002424 0.003616 0.005025 0.006631 0.008391 0.010235 0.012071 0.013780 0.015227 0.016262 0.016739 0.016524 0.015515 0.013655 0.010942 0.007447 0.003309 -0.001267 -0.006017 -0.010642 -0.014830 -0.018284 -0.020751 -0.022046 -0.022067 -0.020811 -0.018367 -0.014914 -0.010701 -0.006021 -0.001189 0.003491 0.007745 0.011354 0.014168 0.016106 0.017161 0.017389 0.016893 0.015812 0.014299 0.012509 0.010589 0.008661 0.006825 0.005151 0.003683 0.002443 0.001430 0.000633 0.000030 -0.000405 -0.000699 -0.000878 -0.000966 -0.000984 -0.000951 -0.000881 -0.000788 -0.000684 -0.000577 -0.000473 -0.000377 -0.000293 -0.000220 -0.000161 -0.000113 -0.000076 -0.000049 -0.000029 -0.000014 -0.000005 0.000002 0.000006 0.000008 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000017 -0.000027 -0.000043 -0.000064 -0.000095 -0.000136 -0.000189 -0.000258 -0.000342 -0.000444 -0.000564 -0.000701 -0.000853 -0.001018 -0.001191 -0.001365 -0.001530 -0.001672 -0.001776 -0.001822 -0.001787 -0.001647 -0.001375 -0.000946 -0.000340 0.000459 0.001454 0.002634 0.003970 0.005413 0.006890 0.008309 0.009560 0.010519 0.011063 0.011077 0.010467 0.009177 0.007197 0.004572 0.001407 -0.002136 -0.005849 -0.009488 -0.012800 -0.015541 -0.017504 -0.018533 -0.018547 -0.017540 -0.015589 -0.012841 -0.009498 -0.005804 -0.002013 0.001626 0.004894 0.007620 0.009688 0.011043 0.011688 0.011680 0.011112 0.010104 0.008787 0.007289 0.005730 0.004206 0.002795 0.001549 0.000498 -0.000349 -0.000995 -0.001457 -0.001758 -0.001923 -0.001978 -0.001947 -0.001853 -0.001713 -0.001544 -0.001360 -0.001171 -0.000987 -0.000814 -0.000657 -0.000519 -0.000401 -0.000303 -0.000223 -0.000160 -0.000111 -0.000074 -0.000047 -0.000028 -0.000015 -0.000005 0.000001 0.000004 0.000006 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000019 -0.000029 -0.000043 -0.000064 -0.000092 -0.000131 -0.000184 -0.000253 -0.000342 -0.000452 -0.000587 -0.000749 -0.000939 -0.001158 -0.001404 -0.001676 -0.001968 -0.002272 -0.002579 -0.002874 -0.003141 -0.003358 -0.003504 -0.003553 -0.003481 -0.003267 -0.002890 -0.002341 -0.001619 -0.000738 0.000274 0.001367 0.002477 0.003523 0.004411 0.005044 0.005326 0.005177 0.004541 0.003397 0.001765 -0.000289 -0.002655 -0.005183 -0.007697 -0.010010 -0.011938 -0.013325 -0.014054 -0.014061 -0.013343 -0.011958 -0.010015 -0.007670 -0.005102 -0.002502 -0.000052 0.002092 0.003808 0.005023 0.005709 0.005881 0.005596 0.004935 0.003996 0.002885 0.001701 0.000531 -0.000555 -0.001505 -0.002288 -0.002890 -0.003310 -0.003561 -0.003663 -0.003639 -0.003514 -0.003314 -0.003059 -0.002770 -0.002463 -0.002151 -0.001847 -0.001558 -0.001291 -0.001051 -0.000840 -0.000659 -0.000508 -0.000383 -0.000284 -0.000205 -0.000145 -0.000099 -0.000066 -0.000041 -0.000024 -0.000012 -0.000004 0.000001 0.000004 0.000005 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000012 -0.000018 -0.000027 -0.000040 -0.000058 -0.000084 -0.000119 -0.000166 -0.000230 -0.000314 -0.000421 -0.000557 -0.000724 -0.000927 -0.001169 -0.001453 -0.001779 -0.002149 -0.002559 -0.003005 -0.003478 -0.003967 -0.004457 -0.004931 -0.005368 -0.005744 -0.006036 -0.006219 -0.006271 -0.006174 -0.005916 -0.005494 -0.004918 -0.004210 -0.003406 -0.002559 -0.001729 -0.000988 -0.000409 -0.000057 0.000012 -0.000235 -0.000803 -0.001668 -0.002773 -0.004035 -0.005346 -0.006589 -0.007647 -0.008419 -0.008827 -0.008829 -0.008422 -0.007644 -0.006567 -0.005290 -0.003930 -0.002606 -0.001429 -0.000492 0.000142 0.000442 0.000406 0.000065 -0.000527 -0.001302 -0.002181 -0.003091 -0.003962 -0.004738 -0.005380 -0.005862 -0.006173 -0.006315 -0.006301 -0.006149 -0.005884 -0.005529 -0.005110 -0.004649 -0.004167 -0.003681 -0.003204 -0.002749 -0.002323 -0.001934 -0.001585 -0.001279 -0.001015 -0.000793 -0.000609 -0.000460 -0.000341 -0.000248 -0.000177 -0.000123 -0.000083 -0.000054 -0.000034 -0.000019 -0.000009 -0.000003 0.000001 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000024 -0.000035 -0.000050 -0.000072 -0.000102 -0.000143 -0.000198 -0.000272 -0.000369 -0.000494 -0.000653 -0.000850 -0.001091 -0.001382 -0.001728 -0.002131 -0.002594 -0.003118 -0.003700 -0.004334 -0.005011 -0.005719 -0.006442 -0.007161 -0.007855 -0.008499 -0.009067 -0.009533 -0.009872 -0.010059 -0.010078 -0.009917 -0.009575 -0.009059 -0.008391 -0.007602 -0.006736 -0.005842 -0.004974 -0.004184 -0.003516 -0.003002 -0.002659 -0.002485 -0.002460 -0.002549 -0.002706 -0.002881 -0.003029 -0.003112 -0.003110 -0.003021 -0.002861 -0.002664 -0.002474 -0.002342 -0.002315 -0.002434 -0.002723 -0.003191 -0.003826 -0.004601 -0.005472 -0.006387 -0.007291 -0.008129 -0.008853 -0.009428 -0.009829 -0.010044 -0.010073 -0.009928 -0.009626 -0.009191 -0.008648 -0.008025 -0.007349 -0.006643 -0.005929 -0.005226 -0.004548 -0.003908 -0.003313 -0.002771 -0.002286 -0.001859 -0.001490 -0.001177 -0.000916 -0.000702 -0.000530 -0.000394 -0.000288 -0.000207 -0.000145 -0.000100 -0.000066 -0.000042 -0.000025 -0.000014 -0.000006 -0.000001 0.000001 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000029 -0.000041 -0.000059 -0.000084 -0.000118 -0.000164 -0.000226 -0.000309 -0.000418 -0.000559 -0.000738 -0.000962 -0.001237 -0.001573 -0.001974 -0.002447 -0.002997 -0.003626 -0.004333 -0.005116 -0.005968 -0.006878 -0.007834 -0.008816 -0.009804 -0.010774 -0.011698 -0.012546 -0.013284 -0.013880 -0.014301 -0.014516 -0.014503 -0.014242 -0.013725 -0.012957 -0.011954 -0.010743 -0.009366 -0.007871 -0.006313 -0.004749 -0.003234 -0.001820 -0.000548 0.000547 0.001442 0.002122 0.002579 0.002809 0.002814 0.002595 0.002154 0.001497 0.000632 -0.000427 -0.001659 -0.003034 -0.004514 -0.006052 -0.007597 -0.009094 -0.010488 -0.011729 -0.012773 -0.013589 -0.014155 -0.014466 -0.014526 -0.014351 -0.013966 -0.013401 -0.012689 -0.011864 -0.010959 -0.010004 -0.009029 -0.008056 -0.007106 -0.006197 -0.005340 -0.004547 -0.003824 -0.003175 -0.002601 -0.002103 -0.001677 -0.001319 -0.001024 -0.000784 -0.000591 -0.000440 -0.000322 -0.000232 -0.000164 -0.000114 -0.000077 -0.000050 -0.000031 -0.000018 -0.000010 -0.000004 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000032 -0.000046 -0.000066 -0.000093 -0.000130 -0.000181 -0.000249 -0.000340 -0.000459 -0.000613 -0.000809 -0.001056 -0.001361 -0.001735 -0.002185 -0.002719 -0.003344 -0.004065 -0.004884 -0.005799 -0.006806 -0.007897 -0.009058 -0.010274 -0.011523 -0.012782 -0.014019 -0.015202 -0.016290 -0.017241 -0.018009 -0.018549 -0.018815 -0.018767 -0.018370 -0.017602 -0.016455 -0.014939 -0.013081 -0.010927 -0.008541 -0.006003 -0.003403 -0.000841 0.001584 0.003775 0.005644 0.007115 0.008131 0.008652 0.008659 0.008153 0.007155 0.005706 0.003864 0.001701 -0.000697 -0.003236 -0.005820 -0.008353 -0.010745 -0.012918 -0.014805 -0.016359 -0.017549 -0.018362 -0.018802 -0.018890 -0.018658 -0.018145 -0.017399 -0.016466 -0.015393 -0.014225 -0.012999 -0.011751 -0.010509 -0.009299 -0.008139 -0.007046 -0.006030 -0.005102 -0.004264 -0.003520 -0.002870 -0.002309 -0.001835 -0.001439 -0.001114 -0.000851 -0.000642 -0.000478 -0.000351 -0.000254 -0.000180 -0.000126 -0.000086 -0.000057 -0.000036 -0.000022 -0.000013 -0.000006 -0.000003 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000011 -0.000016 -0.000024 -0.000035 -0.000050 -0.000071 -0.000100 -0.000140 -0.000194 -0.000267 -0.000364 -0.000491 -0.000656 -0.000866 -0.001131 -0.001460 -0.001865 -0.002354 -0.002939 -0.003627 -0.004425 -0.005337 -0.006363 -0.007501 -0.008743 -0.010079 -0.011491 -0.012961 -0.014462 -0.015961 -0.017422 -0.018799 -0.020043 -0.021096 -0.021898 -0.022388 -0.022504 -0.022192 -0.021406 -0.020119 -0.018321 -0.016029 -0.013288 -0.010167 -0.006768 -0.003210 0.000365 0.003808 0.006965 0.009692 0.011862 0.013371 0.014148 0.014156 0.013396 0.011906 0.009757 0.007051 0.003913 0.000486 -0.003082 -0.006642 -0.010055 -0.013198 -0.015973 -0.018305 -0.020147 -0.021479 -0.022308 -0.022657 -0.022570 -0.022102 -0.021313 -0.020269 -0.019032 -0.017659 -0.016203 -0.014708 -0.013212 -0.011745 -0.010333 -0.008996 -0.007747 -0.006597 -0.005554 -0.004621 -0.003798 -0.003084 -0.002473 -0.001958 -0.001531 -0.001183 -0.000903 -0.000681 -0.000507 -0.000372 -0.000270 -0.000193 -0.000135 -0.000093 -0.000062 -0.000041 -0.000026 -0.000016 -0.000009 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000025 -0.000036 -0.000052 -0.000074 -0.000104 -0.000146 -0.000203 -0.000279 -0.000380 -0.000513 -0.000685 -0.000906 -0.001184 -0.001532 -0.001960 -0.002480 -0.003103 -0.003839 -0.004697 -0.005681 -0.006794 -0.008035 -0.009397 -0.010871 -0.012440 -0.014083 -0.015774 -0.017479 -0.019156 -0.020757 -0.022225 -0.023495 -0.024494 -0.025149 -0.025382 -0.025121 -0.024303 -0.022883 -0.020838 -0.018177 -0.014939 -0.011203 -0.007081 -0.002723 0.001698 0.005990 0.009953 0.013398 0.016150 0.018072 0.019062 0.019071 0.018099 0.016196 0.013461 0.010032 0.006079 0.001790 -0.002638 -0.007014 -0.011163 -0.014938 -0.018221 -0.020931 -0.023025 -0.024491 -0.025348 -0.025640 -0.025427 -0.024783 -0.023786 -0.022513 -0.021040 -0.019434 -0.017752 -0.016045 -0.014352 -0.012707 -0.011135 -0.009655 -0.008282 -0.007027 -0.005894 -0.004886 -0.004002 -0.003239 -0.002589 -0.002045 -0.001596 -0.001231 -0.000938 -0.000707 -0.000526 -0.000387 -0.000281 -0.000201 -0.000142 -0.000098 -0.000067 -0.000044 -0.000029 -0.000018 -0.000011 -0.000006 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000025 -0.000036 -0.000052 -0.000075 -0.000106 -0.000149 -0.000207 -0.000285 -0.000389 -0.000525 -0.000703 -0.000929 -0.001217 -0.001576 -0.002019 -0.002559 -0.003207 -0.003977 -0.004875 -0.005910 -0.007086 -0.008400 -0.009849 -0.011423 -0.013104 -0.014873 -0.016701 -0.018552 -0.020383 -0.022141 -0.023764 -0.025182 -0.026314 -0.027076 -0.027379 -0.027139 -0.026281 -0.024744 -0.022498 -0.019540 -0.015911 -0.011692 -0.007008 -0.002026 0.003053 0.008006 0.012597 0.016600 0.019807 0.022049 0.023207 0.023216 0.022077 0.019852 0.016659 0.012665 0.008076 0.003115 -0.001983 -0.006995 -0.011720 -0.015989 -0.019672 -0.022684 -0.024984 -0.026566 -0.027461 -0.027726 -0.027435 -0.026674 -0.025535 -0.024104 -0.022466 -0.020693 -0.018850 -0.016989 -0.015154 -0.013378 -0.011689 -0.010106 -0.008644 -0.007312 -0.006115 -0.005055 -0.004129 -0.003333 -0.002658 -0.002095 -0.001632 -0.001257 -0.000957 -0.000720 -0.000536 -0.000394 -0.000287 -0.000206 -0.000145 -0.000101 -0.000069 -0.000047 -0.000031 -0.000020 -0.000013 -0.000008 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000016 -0.000024 -0.000035 -0.000052 -0.000074 -0.000105 -0.000148 -0.000207 -0.000286 -0.000390 -0.000528 -0.000707 -0.000936 -0.001227 -0.001591 -0.002041 -0.002591 -0.003253 -0.004039 -0.004961 -0.006025 -0.007237 -0.008596 -0.010097 -0.011732 -0.013484 -0.015330 -0.017242 -0.019182 -0.021105 -0.022956 -0.024669 -0.026170 -0.027374 -0.028190 -0.028524 -0.028281 -0.027377 -0.025746 -0.023348 -0.020176 -0.016268 -0.011707 -0.006628 -0.001208 0.004334 0.009751 0.014784 0.019179 0.022707 0.025176 0.026451 0.026461 0.025204 0.022750 0.019233 0.014840 0.009801 0.004366 -0.001204 -0.006665 -0.011795 -0.016413 -0.020381 -0.023611 -0.026063 -0.027739 -0.028676 -0.028939 -0.028612 -0.027790 -0.026570 -0.025049 -0.023312 -0.021440 -0.019497 -0.017541 -0.015617 -0.013759 -0.011996 -0.010349 -0.008831 -0.007453 -0.006218 -0.005128 -0.004180 -0.003367 -0.002680 -0.002108 -0.001640 -0.001261 -0.000959 -0.000722 -0.000537 -0.000395 -0.000288 -0.000207 -0.000147 -0.000103 -0.000071 -0.000048 -0.000032 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000015 -0.000023 -0.000034 -0.000050 -0.000072 -0.000103 -0.000145 -0.000203 -0.000281 -0.000385 -0.000522 -0.000699 -0.000927 -0.001217 -0.001579 -0.002029 -0.002578 -0.003241 -0.004030 -0.004957 -0.006029 -0.007252 -0.008627 -0.010149 -0.011808 -0.013589 -0.015467 -0.017414 -0.019390 -0.021348 -0.023232 -0.024976 -0.026503 -0.027725 -0.028550 -0.028879 -0.028614 -0.027668 -0.025970 -0.023474 -0.020171 -0.016097 -0.011337 -0.006026 -0.000352 0.005458 0.011145 0.016436 0.021062 0.024778 0.027381 0.028725 0.028735 0.027408 0.024819 0.021109 0.016480 0.011176 0.005463 -0.000384 -0.006107 -0.011473 -0.016295 -0.020432 -0.023794 -0.026343 -0.028085 -0.029061 -0.029341 -0.029014 -0.028178 -0.026935 -0.025382 -0.023609 -0.021697 -0.019714 -0.017717 -0.015754 -0.013860 -0.012065 -0.010390 -0.008850 -0.007455 -0.006208 -0.005110 -0.004158 -0.003343 -0.002657 -0.002087 -0.001621 -0.001246 -0.000947 -0.000712 -0.000530 -0.000390 -0.000284 -0.000204 -0.000145 -0.000102 -0.000071 -0.000049 -0.000033 -0.000022 -0.000015 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000008 -0.000013 -0.000021 -0.000031 -0.000047 -0.000068 -0.000098 -0.000140 -0.000196 -0.000272 -0.000374 -0.000507 -0.000681 -0.000904 -0.001187 -0.001543 -0.001984 -0.002524 -0.003176 -0.003954 -0.004869 -0.005930 -0.007142 -0.008506 -0.010019 -0.011669 -0.013440 -0.015310 -0.017246 -0.019209 -0.021153 -0.023020 -0.024743 -0.026246 -0.027442 -0.028238 -0.028536 -0.028239 -0.027259 -0.025521 -0.022982 -0.019630 -0.015499 -0.010673 -0.005289 0.000466 0.006363 0.012138 0.017515 0.022220 0.026001 0.028651 0.030020 0.030030 0.028678 0.026040 0.022262 0.017549 0.012153 0.006345 0.000405 -0.005404 -0.010847 -0.015736 -0.019930 -0.023341 -0.025931 -0.027708 -0.028716 -0.029025 -0.028726 -0.027915 -0.026695 -0.025163 -0.023408 -0.021509 -0.019536 -0.017548 -0.015590 -0.013702 -0.011913 -0.010245 -0.008714 -0.007329 -0.006094 -0.005009 -0.004069 -0.003267 -0.002593 -0.002035 -0.001579 -0.001212 -0.000921 -0.000692 -0.000515 -0.000379 -0.000276 -0.000199 -0.000142 -0.000100 -0.000070 -0.000048 -0.000033 -0.000022 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000007 -0.000011 -0.000019 -0.000029 -0.000043 -0.000064 -0.000093 -0.000132 -0.000187 -0.000260 -0.000357 -0.000486 -0.000653 -0.000868 -0.001141 -0.001484 -0.001910 -0.002433 -0.003065 -0.003819 -0.004708 -0.005740 -0.006921 -0.008251 -0.009727 -0.011338 -0.013067 -0.014890 -0.016777 -0.018688 -0.020575 -0.022381 -0.024042 -0.025482 -0.026617 -0.027357 -0.027607 -0.027273 -0.026268 -0.024523 -0.021993 -0.018668 -0.014579 -0.009810 -0.004493 0.001190 0.007011 0.012713 0.018023 0.022670 0.026406 0.029025 0.030379 0.030389 0.029052 0.026443 0.022706 0.018048 0.012713 0.006974 0.001106 -0.004631 -0.010009 -0.014841 -0.018990 -0.022371 -0.024949 -0.026731 -0.027759 -0.028104 -0.027851 -0.027096 -0.025936 -0.024466 -0.022771 -0.020931 -0.019012 -0.017073 -0.015161 -0.013316 -0.011567 -0.009937 -0.008441 -0.007090 -0.005888 -0.004833 -0.003922 -0.003145 -0.002494 -0.001956 -0.001517 -0.001164 -0.000884 -0.000664 -0.000495 -0.000364 -0.000266 -0.000192 -0.000137 -0.000097 -0.000067 -0.000047 -0.000032 -0.000022 -0.000015 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000005 -0.000010 -0.000016 -0.000026 -0.000040 -0.000059 -0.000086 -0.000124 -0.000175 -0.000245 -0.000337 -0.000459 -0.000618 -0.000822 -0.001081 -0.001408 -0.001814 -0.002311 -0.002914 -0.003635 -0.004485 -0.005474 -0.006605 -0.007881 -0.009297 -0.010843 -0.012502 -0.014250 -0.016055 -0.017879 -0.019676 -0.021389 -0.022956 -0.024304 -0.025353 -0.026018 -0.026209 -0.025838 -0.024825 -0.023103 -0.020630 -0.017398 -0.013439 -0.008831 -0.003700 0.001777 0.007385 0.012877 0.017991 0.022466 0.026065 0.028588 0.029892 0.029902 0.028613 0.026099 0.022498 0.018008 0.012867 0.007336 0.001679 -0.003854 -0.009043 -0.013712 -0.017728 -0.021012 -0.023528 -0.025284 -0.026319 -0.026699 -0.026504 -0.025825 -0.024752 -0.023374 -0.021774 -0.020026 -0.018196 -0.016341 -0.014508 -0.012736 -0.011055 -0.009489 -0.008052 -0.006756 -0.005604 -0.004596 -0.003725 -0.002986 -0.002366 -0.001854 -0.001438 -0.001103 -0.000838 -0.000630 -0.000469 -0.000346 -0.000252 -0.000182 -0.000130 -0.000092 -0.000064 -0.000045 -0.000031 -0.000022 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000008 -0.000014 -0.000023 -0.000036 -0.000054 -0.000079 -0.000115 -0.000163 -0.000228 -0.000314 -0.000428 -0.000577 -0.000768 -0.001011 -0.001317 -0.001698 -0.002166 -0.002733 -0.003412 -0.004213 -0.005146 -0.006214 -0.007419 -0.008757 -0.010217 -0.011783 -0.013431 -0.015130 -0.016842 -0.018523 -0.020118 -0.021568 -0.022805 -0.023753 -0.024333 -0.024463 -0.024061 -0.023055 -0.021383 -0.019011 -0.015929 -0.012171 -0.007808 -0.002961 0.002207 0.007493 0.012665 0.017480 0.021692 0.025080 0.027454 0.028682 0.028691 0.027478 0.025111 0.021721 0.017492 0.012649 0.007436 0.002102 -0.003119 -0.008022 -0.012441 -0.016253 -0.019381 -0.021794 -0.023495 -0.024522 -0.024932 -0.024800 -0.024208 -0.023238 -0.021974 -0.020493 -0.018863 -0.017149 -0.015404 -0.013675 -0.012000 -0.010411 -0.008929 -0.007571 -0.006347 -0.005260 -0.004309 -0.003491 -0.002796 -0.002215 -0.001735 -0.001345 -0.001032 -0.000784 -0.000590 -0.000440 -0.000324 -0.000237 -0.000171 -0.000123 -0.000087 -0.000061 -0.000043 -0.000030 -0.000021 -0.000015 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000007 -0.000013 -0.000021 -0.000032 -0.000049 -0.000073 -0.000105 -0.000149 -0.000209 -0.000289 -0.000394 -0.000532 -0.000709 -0.000934 -0.001217 -0.001570 -0.002004 -0.002530 -0.003161 -0.003906 -0.004773 -0.005767 -0.006889 -0.008134 -0.009493 -0.010948 -0.012478 -0.014053 -0.015635 -0.017183 -0.018645 -0.019965 -0.021079 -0.021919 -0.022411 -0.022482 -0.022058 -0.021075 -0.019480 -0.017242 -0.014356 -0.010852 -0.006799 -0.002307 0.002473 0.007355 0.012129 0.016568 0.020451 0.023572 0.025761 0.026892 0.026900 0.025783 0.023602 0.020477 0.016577 0.012109 0.007297 0.002369 -0.002461 -0.007005 -0.011109 -0.014660 -0.017589 -0.019863 -0.021486 -0.022488 -0.022920 -0.022850 -0.022348 -0.021491 -0.020352 -0.019004 -0.017509 -0.015928 -0.014312 -0.012707 -0.011148 -0.009667 -0.008286 -0.007021 -0.005881 -0.004870 -0.003987 -0.003228 -0.002584 -0.002047 -0.001604 -0.001244 -0.000955 -0.000726 -0.000546 -0.000407 -0.000301 -0.000220 -0.000159 -0.000114 -0.000081 -0.000057 -0.000040 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000029 -0.000044 -0.000066 -0.000095 -0.000136 -0.000190 -0.000263 -0.000359 -0.000485 -0.000646 -0.000852 -0.001112 -0.001434 -0.001831 -0.002313 -0.002891 -0.003574 -0.004370 -0.005283 -0.006313 -0.007456 -0.008702 -0.010036 -0.011436 -0.012875 -0.014316 -0.015721 -0.017041 -0.018224 -0.019212 -0.019943 -0.020350 -0.020368 -0.019933 -0.018989 -0.017491 -0.015414 -0.012756 -0.009545 -0.005846 -0.001758 0.002582 0.007008 0.011330 0.015346 0.018856 0.021676 0.023652 0.024674 0.024682 0.023674 0.021704 0.018880 0.015355 0.011313 0.006955 0.002487 -0.001899 -0.006034 -0.009778 -0.013031 -0.015728 -0.017837 -0.019361 -0.020323 -0.020768 -0.020753 -0.020340 -0.019596 -0.018588 -0.017379 -0.016029 -0.014592 -0.013117 -0.011647 -0.010217 -0.008857 -0.007588 -0.006426 -0.005379 -0.004451 -0.003642 -0.002948 -0.002359 -0.001868 -0.001464 -0.001136 -0.000872 -0.000664 -0.000500 -0.000373 -0.000276 -0.000202 -0.000147 -0.000105 -0.000075 -0.000053 -0.000037 -0.000026 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000005 -0.000010 -0.000016 -0.000026 -0.000039 -0.000059 -0.000085 -0.000122 -0.000171 -0.000237 -0.000324 -0.000437 -0.000583 -0.000769 -0.001003 -0.001295 -0.001654 -0.002090 -0.002613 -0.003232 -0.003952 -0.004779 -0.005712 -0.006747 -0.007875 -0.009081 -0.010346 -0.011642 -0.012938 -0.014195 -0.015371 -0.016418 -0.017281 -0.017906 -0.018234 -0.018208 -0.017774 -0.016883 -0.015498 -0.013601 -0.011191 -0.008297 -0.004976 -0.001319 0.002554 0.006496 0.010340 0.013907 0.017021 0.019522 0.021274 0.022180 0.022188 0.021295 0.019550 0.017046 0.013918 0.010328 0.006453 0.002474 -0.001440 -0.005139 -0.008499 -0.011431 -0.013874 -0.015801 -0.017210 -0.018119 -0.018565 -0.018596 -0.018266 -0.017632 -0.016752 -0.015683 -0.014480 -0.013192 -0.011865 -0.010537 -0.009243 -0.008011 -0.006860 -0.005806 -0.004858 -0.004018 -0.003287 -0.002659 -0.002128 -0.001685 -0.001321 -0.001025 -0.000788 -0.000600 -0.000452 -0.000338 -0.000250 -0.000184 -0.000134 -0.000096 -0.000069 -0.000049 -0.000034 -0.000024 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000008 -0.000014 -0.000023 -0.000035 -0.000052 -0.000076 -0.000109 -0.000153 -0.000212 -0.000289 -0.000390 -0.000521 -0.000687 -0.000896 -0.001156 -0.001476 -0.001866 -0.002334 -0.002887 -0.003532 -0.004271 -0.005106 -0.006031 -0.007039 -0.008115 -0.009242 -0.010395 -0.011545 -0.012657 -0.013692 -0.014605 -0.015350 -0.015877 -0.016135 -0.016075 -0.015652 -0.014824 -0.013565 -0.011857 -0.009706 -0.007138 -0.004204 -0.000985 0.002415 0.005867 0.009226 0.012339 0.015055 0.017234 0.018761 0.019550 0.019558 0.018782 0.017264 0.015084 0.012358 0.009225 0.005838 0.002353 -0.001082 -0.004337 -0.007305 -0.009906 -0.012087 -0.013821 -0.015104 -0.015949 -0.016386 -0.016453 -0.016196 -0.015663 -0.014906 -0.013975 -0.012916 -0.011776 -0.010596 -0.009413 -0.008258 -0.007155 -0.006126 -0.005183 -0.004334 -0.003584 -0.002930 -0.002370 -0.001896 -0.001502 -0.001177 -0.000914 -0.000703 -0.000536 -0.000404 -0.000303 -0.000224 -0.000165 -0.000120 -0.000087 -0.000062 -0.000044 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000004 -0.000007 -0.000012 -0.000020 -0.000031 -0.000046 -0.000067 -0.000096 -0.000135 -0.000187 -0.000256 -0.000345 -0.000460 -0.000606 -0.000791 -0.001020 -0.001303 -0.001648 -0.002061 -0.002550 -0.003119 -0.003773 -0.004510 -0.005326 -0.006215 -0.007164 -0.008156 -0.009170 -0.010178 -0.011150 -0.012049 -0.012837 -0.013472 -0.013910 -0.014108 -0.014024 -0.013621 -0.012866 -0.011736 -0.010223 -0.008331 -0.006085 -0.003534 -0.000744 0.002193 0.005167 0.008055 0.010727 0.013056 0.014923 0.016230 0.016907 0.016915 0.016253 0.014956 0.013091 0.010755 0.008067 0.005155 0.002154 -0.000814 -0.003634 -0.006216 -0.008490 -0.010409 -0.011947 -0.013098 -0.013871 -0.014289 -0.014381 -0.014187 -0.013746 -0.013103 -0.012300 -0.011380 -0.010384 -0.009348 -0.008307 -0.007288 -0.006314 -0.005405 -0.004572 -0.003822 -0.003159 -0.002582 -0.002088 -0.001670 -0.001323 -0.001037 -0.000806 -0.000620 -0.000473 -0.000357 -0.000268 -0.000199 -0.000146 -0.000107 -0.000077 -0.000055 -0.000039 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000017 -0.000027 -0.000040 -0.000059 -0.000084 -0.000118 -0.000164 -0.000224 -0.000302 -0.000402 -0.000530 -0.000691 -0.000891 -0.001138 -0.001439 -0.001799 -0.002226 -0.002723 -0.003294 -0.003937 -0.004649 -0.005424 -0.006250 -0.007113 -0.007994 -0.008868 -0.009707 -0.010480 -0.011152 -0.011687 -0.012047 -0.012195 -0.012096 -0.011721 -0.011042 -0.010045 -0.008722 -0.007082 -0.005148 -0.002961 -0.000580 0.001917 0.004439 0.006883 0.009141 0.011105 0.012679 0.013781 0.014352 0.014361 0.013806 0.012716 0.011147 0.009179 0.006910 0.004447 0.001901 -0.000622 -0.003030 -0.005243 -0.007203 -0.008867 -0.010212 -0.011229 -0.011925 -0.012316 -0.012424 -0.012282 -0.011922 -0.011381 -0.010698 -0.009908 -0.009047 -0.008149 -0.007243 -0.006356 -0.005507 -0.004713 -0.003985 -0.003331 -0.002752 -0.002249 -0.001818 -0.001454 -0.001152 -0.000903 -0.000702 -0.000540 -0.000412 -0.000312 -0.000234 -0.000174 -0.000128 -0.000093 -0.000068 -0.000049 -0.000035 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000015 -0.000023 -0.000035 -0.000051 -0.000073 -0.000103 -0.000142 -0.000194 -0.000261 -0.000348 -0.000458 -0.000597 -0.000770 -0.000983 -0.001242 -0.001553 -0.001922 -0.002351 -0.002842 -0.003397 -0.004011 -0.004678 -0.005390 -0.006132 -0.006888 -0.007637 -0.008354 -0.009011 -0.009578 -0.010024 -0.010317 -0.010424 -0.010319 -0.009977 -0.009377 -0.008509 -0.007369 -0.005968 -0.004325 -0.002478 -0.000476 0.001616 0.003722 0.005758 0.007635 0.009267 0.010573 0.011487 0.011963 0.011973 0.011516 0.010616 0.009317 0.007686 0.005800 0.003749 0.001622 -0.000493 -0.002518 -0.004388 -0.006053 -0.007476 -0.008636 -0.009523 -0.010139 -0.010497 -0.010613 -0.010512 -0.010222 -0.009773 -0.009197 -0.008526 -0.007791 -0.007021 -0.006243 -0.005479 -0.004747 -0.004063 -0.003435 -0.002870 -0.002371 -0.001937 -0.001565 -0.001252 -0.000991 -0.000777 -0.000604 -0.000465 -0.000355 -0.000268 -0.000201 -0.000150 -0.000110 -0.000081 -0.000058 -0.000042 -0.000030 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000008 -0.000013 -0.000020 -0.000030 -0.000044 -0.000063 -0.000088 -0.000122 -0.000166 -0.000224 -0.000298 -0.000392 -0.000510 -0.000658 -0.000840 -0.001061 -0.001326 -0.001640 -0.002006 -0.002425 -0.002898 -0.003421 -0.003989 -0.004595 -0.005226 -0.005868 -0.006502 -0.007108 -0.007661 -0.008135 -0.008503 -0.008738 -0.008815 -0.008709 -0.008403 -0.007881 -0.007137 -0.006169 -0.004987 -0.003612 -0.002074 -0.000415 0.001312 0.003045 0.004716 0.006253 0.007588 0.008655 0.009403 0.009793 0.009804 0.009435 0.008704 0.007646 0.006314 0.004771 0.003088 0.001338 -0.000409 -0.002088 -0.003647 -0.005042 -0.006243 -0.007229 -0.007991 -0.008529 -0.008849 -0.008966 -0.008898 -0.008666 -0.008297 -0.007817 -0.007254 -0.006633 -0.005981 -0.005320 -0.004669 -0.004046 -0.003462 -0.002927 -0.002445 -0.002019 -0.001649 -0.001332 -0.001065 -0.000843 -0.000661 -0.000514 -0.000396 -0.000302 -0.000228 -0.000171 -0.000128 -0.000094 -0.000069 -0.000050 -0.000036 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000017 -0.000025 -0.000037 -0.000053 -0.000075 -0.000104 -0.000141 -0.000190 -0.000252 -0.000332 -0.000432 -0.000556 -0.000709 -0.000896 -0.001120 -0.001384 -0.001692 -0.002046 -0.002444 -0.002884 -0.003363 -0.003872 -0.004403 -0.004942 -0.005474 -0.005980 -0.006440 -0.006833 -0.007134 -0.007321 -0.007374 -0.007274 -0.007006 -0.006559 -0.005929 -0.005118 -0.004136 -0.003000 -0.001737 -0.000381 0.001024 0.002429 0.003780 0.005020 0.006096 0.006956 0.007560 0.007875 0.007887 0.007594 0.007009 0.006160 0.005089 0.003846 0.002485 0.001065 -0.000357 -0.001731 -0.003012 -0.004165 -0.005165 -0.005992 -0.006637 -0.007099 -0.007381 -0.007493 -0.007449 -0.007267 -0.006967 -0.006571 -0.006103 -0.005584 -0.005037 -0.004482 -0.003935 -0.003410 -0.002918 -0.002467 -0.002060 -0.001701 -0.001389 -0.001121 -0.000896 -0.000709 -0.000556 -0.000432 -0.000333 -0.000254 -0.000192 -0.000144 -0.000107 -0.000079 -0.000058 -0.000042 -0.000030 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000014 -0.000021 -0.000031 -0.000045 -0.000063 -0.000087 -0.000119 -0.000159 -0.000212 -0.000278 -0.000361 -0.000465 -0.000593 -0.000748 -0.000935 -0.001155 -0.001412 -0.001706 -0.002037 -0.002404 -0.002802 -0.003226 -0.003668 -0.004115 -0.004556 -0.004975 -0.005354 -0.005676 -0.005920 -0.006069 -0.006105 -0.006013 -0.005782 -0.005405 -0.004880 -0.004210 -0.003405 -0.002479 -0.001456 -0.000363 0.000764 0.001887 0.002964 0.003951 0.004805 0.005489 0.005969 0.006221 0.006233 0.006004 0.005543 0.004873 0.004025 0.003036 0.001952 0.000816 -0.000326 -0.001434 -0.002473 -0.003414 -0.004235 -0.004919 -0.005459 -0.005849 -0.006093 -0.006197 -0.006170 -0.006028 -0.005786 -0.005463 -0.005078 -0.004649 -0.004196 -0.003734 -0.003279 -0.002842 -0.002432 -0.002056 -0.001717 -0.001417 -0.001156 -0.000933 -0.000746 -0.000590 -0.000462 -0.000359 -0.000277 -0.000211 -0.000160 -0.000120 -0.000089 -0.000066 -0.000048 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000018 -0.000026 -0.000037 -0.000052 -0.000072 -0.000098 -0.000132 -0.000175 -0.000230 -0.000299 -0.000385 -0.000490 -0.000618 -0.000771 -0.000953 -0.001164 -0.001406 -0.001679 -0.001980 -0.002308 -0.002657 -0.003020 -0.003388 -0.003749 -0.004092 -0.004402 -0.004662 -0.004859 -0.004977 -0.005001 -0.004920 -0.004725 -0.004413 -0.003981 -0.003435 -0.002783 -0.002038 -0.001220 -0.000352 0.000540 0.001426 0.002272 0.003047 0.003716 0.004252 0.004628 0.004827 0.004839 0.004663 0.004306 0.003784 0.003121 0.002347 0.001494 0.000599 -0.000307 -0.001189 -0.002021 -0.002779 -0.003443 -0.004002 -0.004447 -0.004772 -0.004979 -0.005071 -0.005057 -0.004947 -0.004754 -0.004493 -0.004179 -0.003828 -0.003457 -0.003078 -0.002703 -0.002343 -0.002005 -0.001694 -0.001415 -0.001167 -0.000952 -0.000768 -0.000614 -0.000486 -0.000381 -0.000296 -0.000228 -0.000174 -0.000132 -0.000099 -0.000073 -0.000054 -0.000039 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000014 -0.000021 -0.000030 -0.000043 -0.000059 -0.000080 -0.000108 -0.000143 -0.000188 -0.000245 -0.000315 -0.000401 -0.000505 -0.000629 -0.000777 -0.000949 -0.001145 -0.001367 -0.001613 -0.001880 -0.002163 -0.002458 -0.002757 -0.003050 -0.003328 -0.003577 -0.003787 -0.003945 -0.004037 -0.004053 -0.003984 -0.003824 -0.003569 -0.003219 -0.002780 -0.002259 -0.001668 -0.001022 -0.000341 0.000356 0.001045 0.001702 0.002301 0.002819 0.003232 0.003524 0.003679 0.003690 0.003556 0.003283 0.002882 0.002372 0.001774 0.001113 0.000415 -0.000293 -0.000987 -0.001644 -0.002246 -0.002778 -0.003228 -0.003589 -0.003855 -0.004028 -0.004108 -0.004102 -0.004017 -0.003864 -0.003655 -0.003402 -0.003119 -0.002817 -0.002509 -0.002204 -0.001911 -0.001635 -0.001382 -0.001153 -0.000951 -0.000776 -0.000626 -0.000500 -0.000395 -0.000310 -0.000241 -0.000186 -0.000142 -0.000108 -0.000081 -0.000060 -0.000044 -0.000032 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000007 -0.000011 -0.000017 -0.000024 -0.000034 -0.000048 -0.000065 -0.000087 -0.000116 -0.000153 -0.000198 -0.000255 -0.000324 -0.000408 -0.000508 -0.000626 -0.000764 -0.000922 -0.001100 -0.001298 -0.001512 -0.001741 -0.001978 -0.002217 -0.002452 -0.002675 -0.002874 -0.003042 -0.003167 -0.003239 -0.003250 -0.003194 -0.003064 -0.002859 -0.002580 -0.002232 -0.001821 -0.001358 -0.000855 -0.000326 0.000211 0.000741 0.001243 0.001701 0.002096 0.002411 0.002633 0.002752 0.002762 0.002662 0.002456 0.002153 0.001765 0.001308 0.000802 0.000266 -0.000281 -0.000819 -0.001332 -0.001804 -0.002224 -0.002582 -0.002871 -0.003086 -0.003227 -0.003295 -0.003293 -0.003229 -0.003109 -0.002943 -0.002741 -0.002514 -0.002271 -0.002023 -0.001778 -0.001541 -0.001319 -0.001115 -0.000930 -0.000767 -0.000626 -0.000505 -0.000403 -0.000319 -0.000250 -0.000194 -0.000150 -0.000115 -0.000087 -0.000065 -0.000049 -0.000036 -0.000026 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000038 -0.000052 -0.000070 -0.000093 -0.000122 -0.000159 -0.000204 -0.000259 -0.000325 -0.000405 -0.000499 -0.000608 -0.000733 -0.000875 -0.001032 -0.001203 -0.001384 -0.001572 -0.001762 -0.001949 -0.002125 -0.002283 -0.002415 -0.002513 -0.002570 -0.002579 -0.002533 -0.002430 -0.002269 -0.002050 -0.001777 -0.001458 -0.001100 -0.000712 -0.000308 0.000102 0.000504 0.000884 0.001230 0.001527 0.001764 0.001931 0.002021 0.002029 0.001955 0.001801 0.001574 0.001283 0.000939 0.000556 0.000149 -0.000268 -0.000681 -0.001076 -0.001442 -0.001769 -0.002049 -0.002277 -0.002448 -0.002561 -0.002617 -0.002618 -0.002569 -0.002475 -0.002344 -0.002185 -0.002005 -0.001812 -0.001615 -0.001419 -0.001230 -0.001053 -0.000890 -0.000743 -0.000613 -0.000500 -0.000403 -0.000322 -0.000255 -0.000200 -0.000156 -0.000120 -0.000092 -0.000070 -0.000052 -0.000039 -0.000029 -0.000021 -0.000015 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000041 -0.000055 -0.000074 -0.000097 -0.000126 -0.000161 -0.000204 -0.000257 -0.000319 -0.000392 -0.000478 -0.000576 -0.000687 -0.000811 -0.000944 -0.001087 -0.001234 -0.001384 -0.001530 -0.001668 -0.001791 -0.001895 -0.001972 -0.002017 -0.002023 -0.001988 -0.001908 -0.001783 -0.001614 -0.001404 -0.001159 -0.000885 -0.000591 -0.000284 0.000024 0.000326 0.000610 0.000867 0.001088 0.001264 0.001388 0.001455 0.001461 0.001406 0.001293 0.001125 0.000909 0.000653 0.000367 0.000061 -0.000253 -0.000566 -0.000867 -0.001147 -0.001398 -0.001615 -0.001792 -0.001926 -0.002015 -0.002060 -0.002061 -0.002024 -0.001951 -0.001849 -0.001724 -0.001582 -0.001431 -0.001275 -0.001120 -0.000971 -0.000831 -0.000703 -0.000587 -0.000484 -0.000395 -0.000319 -0.000255 -0.000202 -0.000159 -0.000123 -0.000095 -0.000073 -0.000055 -0.000042 -0.000031 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000043 -0.000058 -0.000076 -0.000098 -0.000126 -0.000160 -0.000200 -0.000248 -0.000305 -0.000371 -0.000447 -0.000533 -0.000629 -0.000732 -0.000843 -0.000957 -0.001073 -0.001186 -0.001293 -0.001389 -0.001470 -0.001529 -0.001564 -0.001570 -0.001543 -0.001482 -0.001387 -0.001259 -0.001099 -0.000914 -0.000708 -0.000487 -0.000258 -0.000028 0.000196 0.000406 0.000595 0.000757 0.000886 0.000977 0.001025 0.001029 0.000989 0.000906 0.000783 0.000625 0.000436 0.000225 -0.000002 -0.000236 -0.000470 -0.000697 -0.000908 -0.001099 -0.001264 -0.001399 -0.001502 -0.001571 -0.001606 -0.001608 -0.001579 -0.001523 -0.001444 -0.001346 -0.001236 -0.001118 -0.000996 -0.000875 -0.000759 -0.000650 -0.000549 -0.000459 -0.000379 -0.000309 -0.000250 -0.000200 -0.000159 -0.000125 -0.000097 -0.000075 -0.000057 -0.000044 -0.000033 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000008 -0.000012 -0.000018 -0.000025 -0.000033 -0.000045 -0.000059 -0.000076 -0.000098 -0.000123 -0.000154 -0.000191 -0.000234 -0.000284 -0.000342 -0.000408 -0.000481 -0.000561 -0.000645 -0.000733 -0.000822 -0.000909 -0.000991 -0.001065 -0.001126 -0.001172 -0.001199 -0.001204 -0.001185 -0.001139 -0.001068 -0.000972 -0.000853 -0.000715 -0.000562 -0.000398 -0.000229 -0.000060 0.000104 0.000257 0.000395 0.000513 0.000606 0.000671 0.000705 0.000708 0.000679 0.000619 0.000529 0.000414 0.000277 0.000122 -0.000044 -0.000217 -0.000391 -0.000559 -0.000717 -0.000860 -0.000983 -0.001085 -0.001163 -0.001215 -0.001241 -0.001243 -0.001220 -0.001177 -0.001116 -0.001041 -0.000955 -0.000864 -0.000770 -0.000677 -0.000587 -0.000502 -0.000424 -0.000355 -0.000293 -0.000240 -0.000194 -0.000156 -0.000124 -0.000097 -0.000076 -0.000059 -0.000045 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000035 -0.000045 -0.000059 -0.000075 -0.000094 -0.000117 -0.000144 -0.000177 -0.000214 -0.000258 -0.000308 -0.000363 -0.000423 -0.000488 -0.000554 -0.000622 -0.000688 -0.000750 -0.000806 -0.000853 -0.000888 -0.000909 -0.000913 -0.000899 -0.000866 -0.000814 -0.000743 -0.000656 -0.000555 -0.000443 -0.000323 -0.000200 -0.000078 0.000041 0.000152 0.000251 0.000335 0.000402 0.000448 0.000473 0.000474 0.000453 0.000409 0.000345 0.000262 0.000163 0.000051 -0.000070 -0.000197 -0.000324 -0.000448 -0.000564 -0.000669 -0.000761 -0.000836 -0.000894 -0.000932 -0.000951 -0.000952 -0.000934 -0.000900 -0.000854 -0.000796 -0.000731 -0.000661 -0.000589 -0.000517 -0.000448 -0.000384 -0.000324 -0.000271 -0.000224 -0.000184 -0.000149 -0.000120 -0.000095 -0.000075 -0.000059 -0.000045 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000026 -0.000035 -0.000044 -0.000056 -0.000071 -0.000087 -0.000108 -0.000131 -0.000159 -0.000192 -0.000228 -0.000270 -0.000315 -0.000363 -0.000414 -0.000464 -0.000514 -0.000561 -0.000604 -0.000639 -0.000665 -0.000681 -0.000684 -0.000674 -0.000650 -0.000613 -0.000562 -0.000499 -0.000427 -0.000346 -0.000260 -0.000172 -0.000085 0.000000 0.000079 0.000150 0.000209 0.000257 0.000289 0.000306 0.000307 0.000291 0.000260 0.000214 0.000155 0.000084 0.000004 -0.000084 -0.000175 -0.000268 -0.000358 -0.000443 -0.000519 -0.000586 -0.000641 -0.000683 -0.000710 -0.000723 -0.000722 -0.000708 -0.000682 -0.000646 -0.000602 -0.000553 -0.000499 -0.000445 -0.000391 -0.000338 -0.000290 -0.000245 -0.000205 -0.000170 -0.000139 -0.000113 -0.000091 -0.000073 -0.000058 -0.000045 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000052 -0.000064 -0.000079 -0.000096 -0.000116 -0.000140 -0.000167 -0.000197 -0.000231 -0.000267 -0.000304 -0.000342 -0.000380 -0.000415 -0.000447 -0.000473 -0.000493 -0.000504 -0.000507 -0.000500 -0.000483 -0.000456 -0.000420 -0.000376 -0.000325 -0.000268 -0.000208 -0.000146 -0.000085 -0.000025 0.000030 0.000080 0.000122 0.000155 0.000178 0.000190 0.000190 0.000179 0.000157 0.000125 0.000083 0.000033 -0.000025 -0.000088 -0.000153 -0.000220 -0.000285 -0.000347 -0.000402 -0.000450 -0.000489 -0.000518 -0.000537 -0.000546 -0.000544 -0.000532 -0.000512 -0.000484 -0.000451 -0.000413 -0.000373 -0.000332 -0.000292 -0.000253 -0.000216 -0.000183 -0.000153 -0.000127 -0.000104 -0.000085 -0.000069 -0.000055 -0.000044 -0.000034 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000038 -0.000046 -0.000057 -0.000069 -0.000083 -0.000100 -0.000120 -0.000142 -0.000166 -0.000193 -0.000221 -0.000249 -0.000277 -0.000303 -0.000327 -0.000346 -0.000360 -0.000369 -0.000371 -0.000366 -0.000354 -0.000336 -0.000311 -0.000281 -0.000245 -0.000207 -0.000165 -0.000123 -0.000081 -0.000040 -0.000001 0.000034 0.000063 0.000086 0.000103 0.000111 0.000112 0.000104 0.000089 0.000066 0.000037 0.000001 -0.000040 -0.000084 -0.000132 -0.000180 -0.000227 -0.000271 -0.000310 -0.000344 -0.000371 -0.000391 -0.000404 -0.000408 -0.000406 -0.000396 -0.000380 -0.000359 -0.000333 -0.000305 -0.000275 -0.000245 -0.000215 -0.000186 -0.000159 -0.000135 -0.000113 -0.000094 -0.000077 -0.000063 -0.000052 -0.000041 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000058 -0.000070 -0.000084 -0.000100 -0.000118 -0.000138 -0.000158 -0.000179 -0.000199 -0.000219 -0.000236 -0.000250 -0.000261 -0.000267 -0.000268 -0.000265 -0.000257 -0.000244 -0.000227 -0.000207 -0.000184 -0.000158 -0.000131 -0.000102 -0.000074 -0.000046 -0.000020 0.000004 0.000025 0.000041 0.000053 0.000059 0.000060 0.000055 0.000045 0.000030 0.000009 -0.000016 -0.000045 -0.000077 -0.000111 -0.000146 -0.000179 -0.000211 -0.000239 -0.000262 -0.000281 -0.000294 -0.000302 -0.000304 -0.000300 -0.000292 -0.000279 -0.000263 -0.000244 -0.000223 -0.000201 -0.000179 -0.000156 -0.000135 -0.000116 -0.000098 -0.000082 -0.000068 -0.000057 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000033 -0.000040 -0.000049 -0.000058 -0.000070 -0.000083 -0.000097 -0.000112 -0.000127 -0.000142 -0.000156 -0.000168 -0.000179 -0.000186 -0.000191 -0.000192 -0.000190 -0.000184 -0.000176 -0.000165 -0.000152 -0.000137 -0.000120 -0.000103 -0.000085 -0.000066 -0.000048 -0.000030 -0.000014 0.000001 0.000013 0.000021 0.000026 0.000028 0.000025 0.000019 0.000008 -0.000006 -0.000023 -0.000043 -0.000067 -0.000091 -0.000116 -0.000141 -0.000163 -0.000183 -0.000199 -0.000212 -0.000220 -0.000224 -0.000224 -0.000221 -0.000214 -0.000204 -0.000191 -0.000177 -0.000161 -0.000145 -0.000129 -0.000112 -0.000097 -0.000083 -0.000070 -0.000059 -0.000049 -0.000041 -0.000034 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000040 -0.000048 -0.000057 -0.000067 -0.000078 -0.000089 -0.000100 -0.000110 -0.000119 -0.000126 -0.000132 -0.000135 -0.000136 -0.000134 -0.000131 -0.000125 -0.000118 -0.000110 -0.000101 -0.000091 -0.000081 -0.000069 -0.000058 -0.000046 -0.000034 -0.000023 -0.000013 -0.000004 0.000002 0.000007 0.000008 0.000007 0.000004 -0.000003 -0.000012 -0.000024 -0.000039 -0.000055 -0.000073 -0.000091 -0.000109 -0.000125 -0.000139 -0.000150 -0.000159 -0.000164 -0.000166 -0.000165 -0.000161 -0.000155 -0.000148 -0.000138 -0.000127 -0.000116 -0.000104 -0.000092 -0.000080 -0.000069 -0.000058 -0.000049 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000019 -0.000023 -0.000027 -0.000033 -0.000039 -0.000046 -0.000054 -0.000062 -0.000069 -0.000076 -0.000083 -0.000088 -0.000092 -0.000094 -0.000095 -0.000094 -0.000092 -0.000089 -0.000084 -0.000080 -0.000074 -0.000069 -0.000063 -0.000056 -0.000049 -0.000042 -0.000034 -0.000027 -0.000020 -0.000013 -0.000008 -0.000004 -0.000002 -0.000002 -0.000004 -0.000008 -0.000014 -0.000022 -0.000032 -0.000044 -0.000057 -0.000070 -0.000083 -0.000095 -0.000105 -0.000113 -0.000118 -0.000121 -0.000122 -0.000121 -0.000117 -0.000113 -0.000106 -0.000099 -0.000091 -0.000082 -0.000073 -0.000065 -0.000056 -0.000048 -0.000041 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000019 -0.000022 -0.000027 -0.000032 -0.000037 -0.000042 -0.000048 -0.000052 -0.000057 -0.000061 -0.000063 -0.000065 -0.000066 -0.000065 -0.000064 -0.000062 -0.000060 -0.000057 -0.000054 -0.000051 -0.000048 -0.000045 -0.000041 -0.000037 -0.000032 -0.000027 -0.000021 -0.000017 -0.000012 -0.000009 -0.000007 -0.000006 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000043 -0.000053 -0.000063 -0.000071 -0.000078 -0.000084 -0.000087 -0.000089 -0.000089 -0.000088 -0.000085 -0.000081 -0.000077 -0.000071 -0.000065 -0.000059 -0.000052 -0.000045 -0.000039 -0.000033 -0.000028 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000025 -0.000029 -0.000032 -0.000036 -0.000039 -0.000041 -0.000043 -0.000045 -0.000045 -0.000045 -0.000044 -0.000043 -0.000042 -0.000041 -0.000039 -0.000038 -0.000037 -0.000035 -0.000033 -0.000031 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000008 -0.000009 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000039 -0.000046 -0.000053 -0.000058 -0.000062 -0.000064 -0.000065 -0.000065 -0.000064 -0.000062 -0.000059 -0.000055 -0.000051 -0.000046 -0.000042 -0.000037 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000026 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000030 -0.000030 -0.000029 -0.000029 -0.000028 -0.000028 -0.000027 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000008 -0.000008 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000034 -0.000038 -0.000042 -0.000045 -0.000047 -0.000047 -0.000047 -0.000046 -0.000045 -0.000043 -0.000040 -0.000037 -0.000033 -0.000030 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000027 -0.000030 -0.000032 -0.000034 -0.000034 -0.000034 -0.000034 -0.000033 -0.000031 -0.000029 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000019 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000024 -0.000023 -0.000021 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode23_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000008 0.000008 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000001 0.000002 0.000004 0.000007 0.000009 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000010 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000015 -0.000016 -0.000017 -0.000019 -0.000020 -0.000020 -0.000021 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000011 -0.000009 -0.000006 -0.000002 0.000002 0.000006 0.000010 0.000013 0.000016 0.000017 0.000018 0.000018 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000026 -0.000027 -0.000029 -0.000029 -0.000030 -0.000029 -0.000028 -0.000027 -0.000025 -0.000023 -0.000020 -0.000018 -0.000015 -0.000013 -0.000012 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000026 -0.000027 -0.000026 -0.000025 -0.000023 -0.000021 -0.000019 -0.000016 -0.000012 -0.000008 -0.000003 0.000002 0.000008 0.000013 0.000018 0.000022 0.000024 0.000025 0.000025 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000033 -0.000035 -0.000038 -0.000040 -0.000041 -0.000042 -0.000041 -0.000040 -0.000038 -0.000036 -0.000032 -0.000029 -0.000024 -0.000020 -0.000017 -0.000013 -0.000011 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000028 -0.000031 -0.000033 -0.000034 -0.000034 -0.000033 -0.000032 -0.000029 -0.000026 -0.000022 -0.000017 -0.000011 -0.000004 0.000003 0.000011 0.000018 0.000025 0.000030 0.000033 0.000036 0.000036 0.000035 0.000033 0.000031 0.000028 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000027 -0.000032 -0.000036 -0.000040 -0.000044 -0.000048 -0.000051 -0.000054 -0.000056 -0.000057 -0.000057 -0.000056 -0.000053 -0.000049 -0.000044 -0.000039 -0.000032 -0.000026 -0.000019 -0.000014 -0.000009 -0.000005 -0.000002 -0.000000 0.000000 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000016 -0.000022 -0.000028 -0.000034 -0.000039 -0.000042 -0.000044 -0.000045 -0.000045 -0.000043 -0.000040 -0.000036 -0.000031 -0.000024 -0.000016 -0.000006 0.000004 0.000015 0.000025 0.000033 0.000041 0.000046 0.000049 0.000051 0.000050 0.000048 0.000045 0.000041 0.000037 0.000034 0.000031 0.000028 0.000025 0.000022 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000032 -0.000037 -0.000043 -0.000048 -0.000054 -0.000059 -0.000065 -0.000069 -0.000073 -0.000076 -0.000078 -0.000077 -0.000076 -0.000072 -0.000066 -0.000059 -0.000051 -0.000041 -0.000031 -0.000021 -0.000012 -0.000003 0.000004 0.000009 0.000013 0.000016 0.000016 0.000014 0.000010 0.000004 -0.000003 -0.000012 -0.000022 -0.000032 -0.000041 -0.000048 -0.000054 -0.000058 -0.000060 -0.000060 -0.000058 -0.000055 -0.000050 -0.000042 -0.000033 -0.000022 -0.000009 0.000005 0.000019 0.000033 0.000045 0.000055 0.000063 0.000068 0.000070 0.000070 0.000068 0.000064 0.000059 0.000054 0.000050 0.000045 0.000041 0.000037 0.000033 0.000029 0.000026 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000022 -0.000027 -0.000031 -0.000037 -0.000043 -0.000050 -0.000057 -0.000065 -0.000072 -0.000080 -0.000087 -0.000093 -0.000098 -0.000102 -0.000104 -0.000103 -0.000101 -0.000095 -0.000087 -0.000077 -0.000064 -0.000051 -0.000036 -0.000021 -0.000007 0.000007 0.000018 0.000028 0.000034 0.000038 0.000039 0.000036 0.000030 0.000021 0.000009 -0.000005 -0.000020 -0.000034 -0.000048 -0.000059 -0.000069 -0.000076 -0.000080 -0.000081 -0.000080 -0.000076 -0.000069 -0.000059 -0.000046 -0.000030 -0.000013 0.000006 0.000025 0.000044 0.000060 0.000074 0.000085 0.000093 0.000096 0.000097 0.000095 0.000090 0.000084 0.000078 0.000071 0.000065 0.000059 0.000053 0.000048 0.000042 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000020 -0.000025 -0.000030 -0.000035 -0.000042 -0.000050 -0.000058 -0.000067 -0.000077 -0.000087 -0.000097 -0.000107 -0.000116 -0.000124 -0.000131 -0.000136 -0.000138 -0.000137 -0.000132 -0.000124 -0.000113 -0.000098 -0.000080 -0.000060 -0.000039 -0.000018 0.000003 0.000023 0.000040 0.000054 0.000065 0.000071 0.000072 0.000067 0.000058 0.000044 0.000027 0.000007 -0.000015 -0.000036 -0.000056 -0.000074 -0.000088 -0.000099 -0.000107 -0.000110 -0.000109 -0.000104 -0.000095 -0.000081 -0.000064 -0.000042 -0.000018 0.000007 0.000033 0.000058 0.000080 0.000099 0.000115 0.000125 0.000131 0.000133 0.000131 0.000126 0.000118 0.000110 0.000101 0.000092 0.000084 0.000075 0.000067 0.000059 0.000052 0.000045 0.000038 0.000032 0.000027 0.000022 0.000018 0.000016 0.000013 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000039 -0.000047 -0.000056 -0.000066 -0.000077 -0.000089 -0.000102 -0.000116 -0.000129 -0.000142 -0.000154 -0.000165 -0.000173 -0.000179 -0.000181 -0.000179 -0.000172 -0.000161 -0.000144 -0.000123 -0.000098 -0.000070 -0.000040 -0.000009 0.000020 0.000048 0.000073 0.000093 0.000107 0.000115 0.000117 0.000111 0.000097 0.000078 0.000053 0.000024 -0.000006 -0.000037 -0.000066 -0.000092 -0.000114 -0.000131 -0.000143 -0.000149 -0.000149 -0.000143 -0.000131 -0.000113 -0.000089 -0.000060 -0.000027 0.000007 0.000042 0.000075 0.000106 0.000132 0.000153 0.000168 0.000177 0.000180 0.000178 0.000172 0.000164 0.000153 0.000141 0.000129 0.000117 0.000105 0.000093 0.000082 0.000072 0.000062 0.000052 0.000044 0.000037 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000052 -0.000062 -0.000074 -0.000088 -0.000103 -0.000119 -0.000136 -0.000154 -0.000171 -0.000189 -0.000204 -0.000218 -0.000229 -0.000236 -0.000238 -0.000234 -0.000224 -0.000207 -0.000183 -0.000153 -0.000118 -0.000079 -0.000037 0.000005 0.000046 0.000085 0.000119 0.000146 0.000166 0.000177 0.000178 0.000169 0.000151 0.000123 0.000089 0.000049 0.000006 -0.000038 -0.000079 -0.000117 -0.000149 -0.000175 -0.000193 -0.000203 -0.000205 -0.000198 -0.000181 -0.000157 -0.000124 -0.000085 -0.000041 0.000006 0.000053 0.000098 0.000139 0.000174 0.000202 0.000223 0.000236 0.000241 0.000240 0.000234 0.000223 0.000209 0.000193 0.000177 0.000160 0.000143 0.000127 0.000112 0.000097 0.000083 0.000071 0.000059 0.000049 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000068 -0.000082 -0.000098 -0.000116 -0.000135 -0.000157 -0.000180 -0.000204 -0.000227 -0.000249 -0.000270 -0.000288 -0.000301 -0.000309 -0.000311 -0.000304 -0.000289 -0.000265 -0.000232 -0.000190 -0.000142 -0.000088 -0.000031 0.000027 0.000084 0.000136 0.000182 0.000220 0.000246 0.000260 0.000261 0.000249 0.000223 0.000185 0.000137 0.000082 0.000023 -0.000038 -0.000097 -0.000150 -0.000197 -0.000235 -0.000262 -0.000278 -0.000281 -0.000272 -0.000250 -0.000217 -0.000172 -0.000119 -0.000060 0.000003 0.000066 0.000126 0.000181 0.000228 0.000266 0.000295 0.000313 0.000321 0.000321 0.000313 0.000300 0.000282 0.000261 0.000239 0.000216 0.000193 0.000171 0.000150 0.000130 0.000111 0.000094 0.000079 0.000065 0.000054 0.000044 0.000036 0.000030 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000058 -0.000072 -0.000088 -0.000107 -0.000128 -0.000152 -0.000178 -0.000207 -0.000237 -0.000268 -0.000299 -0.000329 -0.000356 -0.000378 -0.000395 -0.000405 -0.000405 -0.000395 -0.000373 -0.000339 -0.000293 -0.000236 -0.000170 -0.000097 -0.000019 0.000060 0.000136 0.000207 0.000269 0.000319 0.000354 0.000372 0.000373 0.000355 0.000319 0.000267 0.000202 0.000126 0.000044 -0.000040 -0.000122 -0.000198 -0.000264 -0.000318 -0.000357 -0.000380 -0.000385 -0.000374 -0.000344 -0.000299 -0.000238 -0.000167 -0.000087 -0.000003 0.000081 0.000161 0.000234 0.000297 0.000348 0.000387 0.000412 0.000424 0.000425 0.000416 0.000399 0.000376 0.000349 0.000319 0.000288 0.000257 0.000227 0.000198 0.000171 0.000146 0.000123 0.000103 0.000085 0.000070 0.000057 0.000046 0.000038 0.000031 0.000025 0.000020 0.000017 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000060 -0.000075 -0.000093 -0.000114 -0.000138 -0.000166 -0.000198 -0.000233 -0.000271 -0.000310 -0.000351 -0.000392 -0.000431 -0.000466 -0.000495 -0.000516 -0.000527 -0.000526 -0.000511 -0.000480 -0.000434 -0.000371 -0.000294 -0.000205 -0.000106 -0.000001 0.000105 0.000208 0.000303 0.000385 0.000452 0.000498 0.000522 0.000521 0.000496 0.000447 0.000377 0.000287 0.000183 0.000070 -0.000046 -0.000159 -0.000264 -0.000357 -0.000432 -0.000486 -0.000519 -0.000527 -0.000511 -0.000471 -0.000409 -0.000327 -0.000231 -0.000124 -0.000013 0.000099 0.000205 0.000302 0.000385 0.000453 0.000504 0.000538 0.000555 0.000557 0.000546 0.000525 0.000495 0.000460 0.000420 0.000379 0.000338 0.000298 0.000259 0.000223 0.000190 0.000160 0.000133 0.000109 0.000090 0.000073 0.000059 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000022 -0.000028 -0.000037 -0.000047 -0.000061 -0.000077 -0.000096 -0.000119 -0.000147 -0.000178 -0.000215 -0.000256 -0.000302 -0.000351 -0.000403 -0.000457 -0.000510 -0.000561 -0.000606 -0.000643 -0.000670 -0.000683 -0.000680 -0.000659 -0.000617 -0.000554 -0.000470 -0.000367 -0.000248 -0.000116 0.000023 0.000165 0.000302 0.000429 0.000539 0.000627 0.000688 0.000719 0.000718 0.000683 0.000616 0.000520 0.000398 0.000256 0.000102 -0.000057 -0.000213 -0.000358 -0.000485 -0.000588 -0.000663 -0.000706 -0.000717 -0.000694 -0.000639 -0.000555 -0.000446 -0.000317 -0.000175 -0.000027 0.000120 0.000260 0.000387 0.000496 0.000585 0.000653 0.000698 0.000721 0.000725 0.000711 0.000684 0.000645 0.000599 0.000547 0.000493 0.000439 0.000386 0.000335 0.000287 0.000244 0.000204 0.000170 0.000140 0.000114 0.000092 0.000074 0.000059 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000060 -0.000077 -0.000097 -0.000122 -0.000152 -0.000187 -0.000228 -0.000275 -0.000329 -0.000388 -0.000452 -0.000520 -0.000589 -0.000658 -0.000724 -0.000782 -0.000830 -0.000864 -0.000880 -0.000875 -0.000846 -0.000790 -0.000707 -0.000596 -0.000461 -0.000304 -0.000130 0.000055 0.000242 0.000424 0.000593 0.000739 0.000856 0.000938 0.000978 0.000976 0.000928 0.000838 0.000707 0.000541 0.000349 0.000140 -0.000077 -0.000289 -0.000486 -0.000659 -0.000798 -0.000899 -0.000957 -0.000969 -0.000937 -0.000861 -0.000748 -0.000601 -0.000429 -0.000242 -0.000047 0.000146 0.000328 0.000493 0.000636 0.000752 0.000840 0.000898 0.000929 0.000935 0.000918 0.000883 0.000833 0.000772 0.000706 0.000635 0.000564 0.000495 0.000428 0.000367 0.000310 0.000259 0.000215 0.000176 0.000143 0.000116 0.000093 0.000074 0.000059 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000059 -0.000076 -0.000097 -0.000123 -0.000154 -0.000192 -0.000237 -0.000289 -0.000350 -0.000418 -0.000494 -0.000577 -0.000664 -0.000753 -0.000842 -0.000926 -0.001001 -0.001063 -0.001106 -0.001126 -0.001119 -0.001080 -0.001007 -0.000899 -0.000756 -0.000580 -0.000375 -0.000147 0.000094 0.000340 0.000580 0.000803 0.000997 0.001152 0.001260 0.001314 0.001311 0.001247 0.001125 0.000950 0.000727 0.000468 0.000185 -0.000108 -0.000394 -0.000660 -0.000892 -0.001079 -0.001212 -0.001287 -0.001301 -0.001254 -0.001151 -0.000998 -0.000802 -0.000575 -0.000329 -0.000074 0.000176 0.000413 0.000626 0.000810 0.000960 0.001073 0.001149 0.001189 0.001196 0.001175 0.001129 0.001065 0.000987 0.000901 0.000810 0.000718 0.000628 0.000543 0.000463 0.000391 0.000326 0.000270 0.000221 0.000179 0.000144 0.000115 0.000091 0.000072 0.000057 0.000045 0.000035 0.000028 0.000022 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000057 -0.000074 -0.000095 -0.000122 -0.000154 -0.000194 -0.000241 -0.000298 -0.000364 -0.000441 -0.000527 -0.000624 -0.000729 -0.000840 -0.000954 -0.001067 -0.001174 -0.001270 -0.001349 -0.001404 -0.001430 -0.001420 -0.001371 -0.001278 -0.001140 -0.000956 -0.000730 -0.000466 -0.000172 0.000142 0.000462 0.000776 0.001067 0.001323 0.001528 0.001672 0.001745 0.001741 0.001658 0.001496 0.001262 0.000964 0.000618 0.000239 -0.000152 -0.000535 -0.000890 -0.001199 -0.001446 -0.001620 -0.001716 -0.001730 -0.001664 -0.001523 -0.001318 -0.001059 -0.000762 -0.000440 -0.000110 0.000214 0.000518 0.000792 0.001027 0.001218 0.001362 0.001458 0.001509 0.001518 0.001490 0.001432 0.001350 0.001250 0.001139 0.001023 0.000905 0.000790 0.000682 0.000581 0.000489 0.000407 0.000336 0.000274 0.000222 0.000178 0.000142 0.000113 0.000089 0.000070 0.000054 0.000043 0.000033 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000023 -0.000031 -0.000041 -0.000054 -0.000071 -0.000092 -0.000118 -0.000151 -0.000192 -0.000241 -0.000301 -0.000372 -0.000455 -0.000551 -0.000660 -0.000781 -0.000913 -0.001053 -0.001197 -0.001340 -0.001476 -0.001597 -0.001697 -0.001768 -0.001802 -0.001791 -0.001730 -0.001613 -0.001439 -0.001206 -0.000919 -0.000582 -0.000206 0.000196 0.000610 0.001016 0.001396 0.001730 0.002001 0.002192 0.002291 0.002288 0.002180 0.001968 0.001659 0.001266 0.000807 0.000305 -0.000213 -0.000720 -0.001189 -0.001595 -0.001918 -0.002144 -0.002265 -0.002277 -0.002184 -0.001995 -0.001723 -0.001383 -0.000996 -0.000579 -0.000155 0.000260 0.000648 0.000996 0.001294 0.001535 0.001716 0.001837 0.001901 0.001911 0.001875 0.001801 0.001696 0.001569 0.001428 0.001280 0.001131 0.000986 0.000849 0.000722 0.000607 0.000505 0.000415 0.000338 0.000273 0.000219 0.000174 0.000138 0.000108 0.000085 0.000066 0.000051 0.000040 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000038 -0.000050 -0.000067 -0.000087 -0.000113 -0.000146 -0.000187 -0.000237 -0.000298 -0.000372 -0.000460 -0.000563 -0.000682 -0.000818 -0.000969 -0.001133 -0.001308 -0.001488 -0.001667 -0.001838 -0.001991 -0.002118 -0.002208 -0.002252 -0.002241 -0.002166 -0.002023 -0.001806 -0.001515 -0.001155 -0.000730 -0.000255 0.000257 0.000785 0.001307 0.001797 0.002232 0.002586 0.002838 0.002971 0.002972 0.002835 0.002561 0.002159 0.001645 0.001044 0.000387 -0.000293 -0.000957 -0.001569 -0.002098 -0.002517 -0.002806 -0.002956 -0.002964 -0.002836 -0.002585 -0.002227 -0.001785 -0.001284 -0.000749 -0.000207 0.000319 0.000809 0.001247 0.001621 0.001923 0.002148 0.002298 0.002375 0.002386 0.002340 0.002245 0.002112 0.001952 0.001775 0.001589 0.001402 0.001220 0.001049 0.000890 0.000747 0.000620 0.000510 0.000415 0.000334 0.000267 0.000212 0.000167 0.000131 0.000102 0.000079 0.000062 0.000048 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000034 -0.000046 -0.000061 -0.000081 -0.000107 -0.000139 -0.000179 -0.000229 -0.000291 -0.000366 -0.000457 -0.000565 -0.000692 -0.000839 -0.001006 -0.001192 -0.001395 -0.001611 -0.001834 -0.002057 -0.002269 -0.002460 -0.002620 -0.002734 -0.002792 -0.002782 -0.002694 -0.002519 -0.002253 -0.001895 -0.001447 -0.000918 -0.000323 0.000321 0.000989 0.001652 0.002279 0.002839 0.003298 0.003629 0.003808 0.003816 0.003645 0.003296 0.002779 0.002115 0.001338 0.000486 -0.000394 -0.001254 -0.002045 -0.002725 -0.003261 -0.003628 -0.003813 -0.003814 -0.003640 -0.003308 -0.002842 -0.002273 -0.001632 -0.000952 -0.000267 0.000395 0.001009 0.001556 0.002019 0.002392 0.002669 0.002852 0.002945 0.002955 0.002894 0.002774 0.002608 0.002408 0.002187 0.001955 0.001723 0.001498 0.001285 0.001089 0.000913 0.000757 0.000621 0.000504 0.000406 0.000324 0.000257 0.000202 0.000158 0.000123 0.000095 0.000074 0.000057 0.000044 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000021 -0.000030 -0.000041 -0.000055 -0.000074 -0.000098 -0.000129 -0.000168 -0.000218 -0.000279 -0.000354 -0.000446 -0.000556 -0.000689 -0.000844 -0.001023 -0.001228 -0.001455 -0.001704 -0.001968 -0.002242 -0.002515 -0.002777 -0.003014 -0.003213 -0.003358 -0.003434 -0.003427 -0.003324 -0.003115 -0.002793 -0.002356 -0.001807 -0.001155 -0.000417 0.000384 0.001220 0.002054 0.002849 0.003562 0.004152 0.004583 0.004820 0.004841 0.004632 0.004192 0.003536 0.002690 0.001696 0.000605 -0.000520 -0.001619 -0.002628 -0.003494 -0.004172 -0.004631 -0.004856 -0.004846 -0.004613 -0.004181 -0.003582 -0.002855 -0.002043 -0.001187 -0.000329 0.000496 0.001257 0.001931 0.002501 0.002956 0.003292 0.003512 0.003620 0.003628 0.003549 0.003398 0.003191 0.002943 0.002670 0.002385 0.002100 0.001823 0.001562 0.001323 0.001107 0.000916 0.000751 0.000609 0.000490 0.000390 0.000309 0.000242 0.000189 0.000147 0.000114 0.000087 0.000067 0.000052 0.000040 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000025 -0.000035 -0.000049 -0.000066 -0.000089 -0.000118 -0.000155 -0.000203 -0.000262 -0.000336 -0.000427 -0.000538 -0.000672 -0.000833 -0.001021 -0.001239 -0.001486 -0.001762 -0.002064 -0.002385 -0.002717 -0.003050 -0.003370 -0.003662 -0.003908 -0.004090 -0.004189 -0.004188 -0.004071 -0.003824 -0.003439 -0.002912 -0.002247 -0.001453 -0.000548 0.000439 0.001474 0.002513 0.003509 0.004409 0.005160 0.005713 0.006025 0.006065 0.005813 0.005268 0.004445 0.003381 0.002126 0.000749 -0.000673 -0.002059 -0.003330 -0.004417 -0.005265 -0.005833 -0.006104 -0.006078 -0.005770 -0.005215 -0.004453 -0.003536 -0.002518 -0.001451 -0.000387 0.000630 0.001564 0.002387 0.003078 0.003627 0.004030 0.004289 0.004414 0.004417 0.004314 0.004126 0.003870 0.003566 0.003232 0.002885 0.002537 0.002200 0.001884 0.001593 0.001331 0.001101 0.000901 0.000730 0.000586 0.000466 0.000368 0.000289 0.000225 0.000174 0.000134 0.000103 0.000079 0.000060 0.000046 0.000035 0.000027 0.000020 0.000015 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000003 -0.000006 -0.000009 -0.000014 -0.000021 -0.000030 -0.000042 -0.000058 -0.000079 -0.000106 -0.000141 -0.000185 -0.000242 -0.000313 -0.000402 -0.000511 -0.000645 -0.000806 -0.000999 -0.001225 -0.001487 -0.001784 -0.002116 -0.002479 -0.002865 -0.003266 -0.003668 -0.004056 -0.004411 -0.004712 -0.004938 -0.005067 -0.005075 -0.004945 -0.004658 -0.004204 -0.003577 -0.002780 -0.001823 -0.000727 0.000476 0.001744 0.003025 0.004260 0.005383 0.006327 0.007030 0.007436 0.007502 0.007204 0.006536 0.005519 0.004197 0.002636 0.000920 -0.000852 -0.002578 -0.004159 -0.005507 -0.006552 -0.007247 -0.007569 -0.007519 -0.007120 -0.006415 -0.005459 -0.004315 -0.003053 -0.001738 -0.000433 0.000809 0.001942 0.002935 0.003765 0.004419 0.004894 0.005196 0.005335 0.005329 0.005198 0.004964 0.004651 0.004282 0.003878 0.003458 0.003038 0.002633 0.002252 0.001903 0.001589 0.001312 0.001073 0.000868 0.000696 0.000553 0.000436 0.000342 0.000266 0.000206 0.000158 0.000121 0.000092 0.000070 0.000053 0.000040 0.000031 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000017 -0.000025 -0.000035 -0.000050 -0.000068 -0.000093 -0.000125 -0.000166 -0.000219 -0.000286 -0.000370 -0.000476 -0.000606 -0.000765 -0.000958 -0.001187 -0.001457 -0.001769 -0.002124 -0.002520 -0.002952 -0.003412 -0.003891 -0.004372 -0.004838 -0.005266 -0.005633 -0.005911 -0.006075 -0.006099 -0.005957 -0.005629 -0.005101 -0.004364 -0.003420 -0.002280 -0.000966 0.000484 0.002021 0.003582 0.005096 0.006481 0.007654 0.008536 0.009056 0.009158 0.008810 0.008005 0.006765 0.005145 0.003228 0.001120 -0.001058 -0.003179 -0.005118 -0.006767 -0.008040 -0.008878 -0.009255 -0.009173 -0.008664 -0.007781 -0.006594 -0.005185 -0.003638 -0.002036 -0.000453 0.001045 0.002405 0.003589 0.004573 0.005342 0.005895 0.006240 0.006393 0.006373 0.006206 0.005918 0.005539 0.005094 0.004609 0.004107 0.003606 0.003123 0.002669 0.002253 0.001880 0.001551 0.001267 0.001024 0.000821 0.000652 0.000513 0.000401 0.000312 0.000241 0.000185 0.000141 0.000107 0.000081 0.000062 0.000046 0.000035 0.000026 0.000020 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000014 -0.000021 -0.000030 -0.000042 -0.000058 -0.000080 -0.000108 -0.000146 -0.000194 -0.000256 -0.000335 -0.000434 -0.000559 -0.000712 -0.000901 -0.001128 -0.001399 -0.001718 -0.002087 -0.002506 -0.002973 -0.003484 -0.004028 -0.004595 -0.005165 -0.005719 -0.006231 -0.006672 -0.007013 -0.007220 -0.007264 -0.007114 -0.006746 -0.006141 -0.005286 -0.004181 -0.002838 -0.001281 0.000447 0.002289 0.004171 0.006005 0.007692 0.009132 0.010224 0.010880 0.011029 0.010630 0.009671 0.008181 0.006225 0.003904 0.001349 -0.001290 -0.003858 -0.006204 -0.008194 -0.009722 -0.010720 -0.011155 -0.011032 -0.010391 -0.009300 -0.007847 -0.006133 -0.004260 -0.002329 -0.000432 0.001353 0.002967 0.004363 0.005514 0.006407 0.007042 0.007431 0.007592 0.007552 0.007341 0.006991 0.006535 0.006005 0.005429 0.004834 0.004242 0.003671 0.003135 0.002645 0.002205 0.001818 0.001483 0.001198 0.000959 0.000761 0.000599 0.000467 0.000363 0.000279 0.000214 0.000163 0.000124 0.000094 0.000071 0.000053 0.000040 0.000030 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000024 -0.000035 -0.000049 -0.000068 -0.000093 -0.000126 -0.000169 -0.000225 -0.000297 -0.000389 -0.000505 -0.000650 -0.000830 -0.001050 -0.001316 -0.001634 -0.002007 -0.002439 -0.002930 -0.003476 -0.004074 -0.004711 -0.005375 -0.006046 -0.006698 -0.007304 -0.007830 -0.008242 -0.008502 -0.008574 -0.008422 -0.008016 -0.007331 -0.006352 -0.005075 -0.003512 -0.001688 0.000348 0.002530 0.004771 0.006966 0.008997 0.010740 0.012074 0.012888 0.013097 0.012646 0.011522 0.009755 0.007427 0.004659 0.001608 -0.001545 -0.004611 -0.007408 -0.009774 -0.011585 -0.012756 -0.013249 -0.013074 -0.012280 -0.010951 -0.009195 -0.007134 -0.004895 -0.002598 -0.000352 0.001752 0.003642 0.005267 0.006598 0.007621 0.008340 0.008770 0.008935 0.008867 0.008603 0.008181 0.007638 0.007011 0.006333 0.005635 0.004942 0.004274 0.003649 0.003076 0.002563 0.002112 0.001722 0.001390 0.001111 0.000881 0.000692 0.000540 0.000418 0.000322 0.000246 0.000187 0.000142 0.000107 0.000080 0.000060 0.000045 0.000033 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000020 -0.000028 -0.000040 -0.000056 -0.000078 -0.000107 -0.000145 -0.000194 -0.000259 -0.000342 -0.000448 -0.000582 -0.000750 -0.000958 -0.001213 -0.001522 -0.001890 -0.002323 -0.002823 -0.003392 -0.004026 -0.004718 -0.005458 -0.006228 -0.007008 -0.007769 -0.008480 -0.009102 -0.009595 -0.009917 -0.010025 -0.009878 -0.009438 -0.008675 -0.007569 -0.006112 -0.004314 -0.002203 0.000167 0.002721 0.005356 0.007949 0.010362 0.012444 0.014050 0.015046 0.015328 0.014828 0.013528 0.011466 0.008736 0.005482 0.001892 -0.001818 -0.005425 -0.008711 -0.011485 -0.013598 -0.014952 -0.015502 -0.015262 -0.014292 -0.012696 -0.010602 -0.008158 -0.005515 -0.002816 -0.000190 0.002258 0.004444 0.006313 0.007832 0.008989 0.009790 0.010256 0.010418 0.010314 0.009987 0.009482 0.008841 0.008106 0.007317 0.006506 0.005702 0.004930 0.004206 0.003544 0.002951 0.002430 0.001980 0.001598 0.001277 0.001011 0.000794 0.000619 0.000479 0.000368 0.000281 0.000213 0.000161 0.000121 0.000091 0.000068 0.000051 0.000037 0.000028 0.000020 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000007 -0.000011 -0.000016 -0.000023 -0.000033 -0.000046 -0.000065 -0.000089 -0.000121 -0.000165 -0.000221 -0.000295 -0.000389 -0.000511 -0.000664 -0.000857 -0.001095 -0.001388 -0.001743 -0.002165 -0.002662 -0.003236 -0.003888 -0.004615 -0.005410 -0.006259 -0.007145 -0.008043 -0.008923 -0.009747 -0.010475 -0.011060 -0.011454 -0.011608 -0.011474 -0.011008 -0.010171 -0.008939 -0.007298 -0.005256 -0.002844 -0.000119 0.002832 0.005891 0.008916 0.011742 0.014195 0.016100 0.017300 0.017669 0.017125 0.015647 0.013276 0.010123 0.006356 0.002197 -0.002104 -0.006282 -0.010085 -0.013288 -0.015717 -0.017258 -0.017861 -0.017542 -0.016376 -0.014484 -0.012022 -0.009163 -0.006084 -0.002955 0.000077 0.002889 0.005386 0.007507 0.009217 0.010507 0.011386 0.011882 0.012032 0.011882 0.011481 0.010881 0.010132 0.009280 0.008369 0.007436 0.006514 0.005629 0.004801 0.004044 0.003366 0.002771 0.002257 0.001820 0.001453 0.001150 0.000903 0.000703 0.000543 0.000416 0.000318 0.000241 0.000182 0.000137 0.000102 0.000076 0.000057 0.000042 0.000031 0.000022 0.000016 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000038 -0.000053 -0.000073 -0.000101 -0.000137 -0.000186 -0.000250 -0.000333 -0.000440 -0.000577 -0.000751 -0.000970 -0.001241 -0.001573 -0.001976 -0.002456 -0.003020 -0.003672 -0.004412 -0.005238 -0.006140 -0.007105 -0.008113 -0.009137 -0.010143 -0.011090 -0.011932 -0.012619 -0.013096 -0.013307 -0.013197 -0.012713 -0.011810 -0.010456 -0.008633 -0.006345 -0.003624 -0.000532 0.002832 0.006336 0.009815 0.013080 0.015928 0.018155 0.019578 0.020049 0.019471 0.017817 0.015135 0.011550 0.007259 0.002514 -0.002394 -0.007160 -0.011491 -0.015133 -0.017882 -0.019607 -0.020255 -0.019843 -0.018461 -0.016252 -0.013397 -0.010098 -0.006562 -0.002981 0.000473 0.003659 0.006475 0.008850 0.010750 0.012167 0.013116 0.013631 0.013759 0.013551 0.013067 0.012362 0.011494 0.010516 0.009475 0.008413 0.007366 0.006363 0.005425 0.004569 0.003802 0.003129 0.002548 0.002054 0.001640 0.001297 0.001017 0.000791 0.000610 0.000467 0.000356 0.000270 0.000203 0.000153 0.000114 0.000085 0.000063 0.000047 0.000034 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000031 -0.000043 -0.000060 -0.000082 -0.000113 -0.000154 -0.000208 -0.000279 -0.000372 -0.000493 -0.000647 -0.000842 -0.001087 -0.001392 -0.001765 -0.002217 -0.002757 -0.003390 -0.004122 -0.004954 -0.005881 -0.006895 -0.007980 -0.009115 -0.010269 -0.011407 -0.012484 -0.013449 -0.014247 -0.014817 -0.015096 -0.015021 -0.014531 -0.013574 -0.012108 -0.010111 -0.007582 -0.004553 -0.001093 0.002690 0.006647 0.010591 0.014309 0.017566 0.020131 0.021793 0.022379 0.021780 0.019962 0.016978 0.012969 0.008159 0.002833 -0.002676 -0.008025 -0.012882 -0.016954 -0.020014 -0.021915 -0.022594 -0.022076 -0.020464 -0.017923 -0.014660 -0.010909 -0.006903 -0.002863 0.001017 0.004580 0.007711 0.010335 0.012416 0.013950 0.014957 0.015480 0.015573 0.015297 0.014717 0.013898 0.012904 0.011792 0.010615 0.009419 0.008243 0.007118 0.006067 0.005109 0.004251 0.003498 0.002848 0.002296 0.001832 0.001449 0.001135 0.000882 0.000680 0.000520 0.000396 0.000299 0.000225 0.000169 0.000126 0.000094 0.000070 0.000051 0.000038 0.000028 0.000020 0.000014 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000035 -0.000048 -0.000067 -0.000092 -0.000125 -0.000171 -0.000231 -0.000310 -0.000413 -0.000546 -0.000718 -0.000935 -0.001207 -0.001546 -0.001961 -0.002463 -0.003062 -0.003765 -0.004578 -0.005501 -0.006531 -0.007657 -0.008864 -0.010127 -0.011415 -0.012688 -0.013899 -0.014993 -0.015909 -0.016581 -0.016939 -0.016911 -0.016430 -0.015433 -0.013872 -0.011714 -0.008959 -0.005636 -0.001819 0.002373 0.006777 0.011184 0.015353 0.019023 0.021933 0.023842 0.024558 0.023954 0.021992 0.018729 0.014323 0.009021 0.003144 -0.002939 -0.008843 -0.014197 -0.018675 -0.022025 -0.024081 -0.024776 -0.024139 -0.022288 -0.019409 -0.015737 -0.011534 -0.007062 -0.002571 0.001726 0.005654 0.009087 0.011946 0.014192 0.015826 0.016877 0.017393 0.017438 0.017081 0.016396 0.015456 0.014329 0.013079 0.011763 0.010431 0.009124 0.007877 0.006714 0.005653 0.004705 0.003872 0.003153 0.002541 0.002028 0.001603 0.001255 0.000975 0.000751 0.000574 0.000436 0.000329 0.000247 0.000185 0.000138 0.000103 0.000076 0.000056 0.000041 0.000030 0.000022 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000039 -0.000054 -0.000074 -0.000101 -0.000138 -0.000187 -0.000253 -0.000340 -0.000454 -0.000601 -0.000789 -0.001027 -0.001327 -0.001699 -0.002155 -0.002706 -0.003364 -0.004136 -0.005028 -0.006041 -0.007171 -0.008408 -0.009733 -0.011123 -0.012543 -0.013951 -0.015297 -0.016523 -0.017562 -0.018343 -0.018790 -0.018823 -0.018366 -0.017347 -0.015710 -0.013416 -0.010458 -0.006866 -0.002718 0.001859 0.006686 0.011534 0.016137 0.020208 0.023455 0.025615 0.026471 0.025884 0.023807 0.020304 0.015546 0.009804 0.003431 -0.003169 -0.009572 -0.015372 -0.020212 -0.023814 -0.025996 -0.026688 -0.025923 -0.023831 -0.020620 -0.016552 -0.011915 -0.007000 -0.002081 0.002607 0.006875 0.010584 0.013652 0.016041 0.017755 0.018830 0.019323 0.019306 0.018859 0.018061 0.016994 0.015731 0.014342 0.012889 0.011422 0.009988 0.008621 0.007349 0.006189 0.005152 0.004241 0.003454 0.002784 0.002222 0.001756 0.001375 0.001067 0.000821 0.000627 0.000476 0.000359 0.000270 0.000202 0.000150 0.000112 0.000083 0.000061 0.000045 0.000033 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000043 -0.000059 -0.000080 -0.000110 -0.000150 -0.000204 -0.000276 -0.000370 -0.000494 -0.000654 -0.000858 -0.001117 -0.001443 -0.001847 -0.002342 -0.002941 -0.003654 -0.004491 -0.005458 -0.006556 -0.007781 -0.009123 -0.010561 -0.012071 -0.013617 -0.015156 -0.016634 -0.017989 -0.019153 -0.020048 -0.020591 -0.020697 -0.020280 -0.019261 -0.017573 -0.015172 -0.012046 -0.008223 -0.003785 0.001134 0.006341 0.011589 0.016590 0.021031 0.024597 0.027000 0.028003 0.027454 0.025302 0.021613 0.016570 0.010466 0.003680 -0.003351 -0.010170 -0.016340 -0.021474 -0.025274 -0.027546 -0.028212 -0.027312 -0.024988 -0.021467 -0.017033 -0.012000 -0.006684 -0.001380 0.003656 0.008220 0.012168 0.015411 0.017912 0.019680 0.020758 0.021211 0.021121 0.020574 0.019659 0.018464 0.017067 0.015543 0.013956 0.012362 0.010807 0.009328 0.007952 0.006699 0.005579 0.004595 0.003744 0.003019 0.002410 0.001905 0.001491 0.001157 0.000890 0.000679 0.000515 0.000388 0.000291 0.000217 0.000162 0.000120 0.000089 0.000066 0.000049 0.000035 0.000026 0.000018 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000047 -0.000064 -0.000087 -0.000119 -0.000162 -0.000220 -0.000297 -0.000399 -0.000532 -0.000704 -0.000924 -0.001203 -0.001552 -0.001986 -0.002517 -0.003158 -0.003923 -0.004819 -0.005854 -0.007029 -0.008340 -0.009776 -0.011317 -0.012937 -0.014599 -0.016258 -0.017858 -0.019338 -0.020622 -0.021631 -0.022275 -0.022463 -0.022102 -0.021104 -0.019395 -0.016924 -0.013673 -0.009671 -0.004999 0.000200 0.005723 0.011308 0.016649 0.021412 0.025261 0.027887 0.029039 0.028553 0.026372 0.022565 0.017325 0.010962 0.003876 -0.003471 -0.010595 -0.017031 -0.022373 -0.026304 -0.028618 -0.029236 -0.028200 -0.025663 -0.021868 -0.017117 -0.011746 -0.006093 -0.000469 0.004852 0.009656 0.013790 0.017163 0.019739 0.021531 0.022589 0.022987 0.022812 0.022161 0.021130 0.019810 0.018286 0.016636 0.014927 0.013217 0.011552 0.009972 0.008504 0.007167 0.005972 0.004921 0.004012 0.003237 0.002585 0.002044 0.001601 0.001242 0.000955 0.000729 0.000552 0.000416 0.000311 0.000232 0.000173 0.000128 0.000095 0.000070 0.000052 0.000038 0.000027 0.000019 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000037 -0.000050 -0.000068 -0.000093 -0.000127 -0.000173 -0.000235 -0.000317 -0.000426 -0.000567 -0.000750 -0.000984 -0.001280 -0.001651 -0.002110 -0.002673 -0.003352 -0.004160 -0.005107 -0.006200 -0.007441 -0.008825 -0.010341 -0.011969 -0.013682 -0.015444 -0.017207 -0.018916 -0.020507 -0.021902 -0.023019 -0.023764 -0.024040 -0.023748 -0.022793 -0.021094 -0.018595 -0.015273 -0.011155 -0.006323 -0.000923 0.004832 0.010670 0.016271 0.021287 0.025365 0.028183 0.029478 0.029077 0.026919 0.023076 0.017746 0.011250 0.004002 -0.003517 -0.010807 -0.017384 -0.022827 -0.026806 -0.029110 -0.029656 -0.028489 -0.025771 -0.021755 -0.016758 -0.011130 -0.005224 0.000633 0.006158 0.011128 0.015384 0.018832 0.021441 0.023225 0.024241 0.024568 0.024303 0.023549 0.022406 0.020972 0.019334 0.017574 0.015759 0.013949 0.012193 0.010527 0.008982 0.007574 0.006316 0.005208 0.004249 0.003430 0.002741 0.002168 0.001699 0.001319 0.001014 0.000774 0.000586 0.000441 0.000330 0.000246 0.000183 0.000136 0.000101 0.000074 0.000055 0.000040 0.000029 0.000021 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000040 -0.000054 -0.000073 -0.000099 -0.000135 -0.000183 -0.000249 -0.000335 -0.000449 -0.000598 -0.000790 -0.001036 -0.001346 -0.001735 -0.002216 -0.002803 -0.003512 -0.004355 -0.005342 -0.006481 -0.007773 -0.009213 -0.010790 -0.012485 -0.014270 -0.016108 -0.017953 -0.019750 -0.021431 -0.022921 -0.024133 -0.024972 -0.025336 -0.025123 -0.024231 -0.022575 -0.020094 -0.016761 -0.012600 -0.007695 -0.002193 0.003690 0.009675 0.015435 0.020612 0.024849 0.027813 0.029236 0.028939 0.026862 0.023073 0.017775 0.011291 0.004044 -0.003480 -0.010773 -0.017345 -0.022765 -0.026701 -0.028936 -0.029389 -0.028106 -0.025251 -0.021085 -0.015932 -0.010149 -0.004098 0.001888 0.007518 0.012564 0.016865 0.020329 0.022922 0.024665 0.025617 0.025865 0.025510 0.024658 0.023417 0.021885 0.020155 0.018306 0.016409 0.014523 0.012696 0.010966 0.009362 0.007901 0.006594 0.005443 0.004445 0.003591 0.002872 0.002274 0.001782 0.001384 0.001065 0.000813 0.000616 0.000464 0.000347 0.000259 0.000192 0.000142 0.000105 0.000078 0.000057 0.000042 0.000030 0.000022 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000056 -0.000076 -0.000104 -0.000141 -0.000192 -0.000260 -0.000350 -0.000469 -0.000624 -0.000823 -0.001077 -0.001399 -0.001800 -0.002297 -0.002902 -0.003632 -0.004498 -0.005512 -0.006681 -0.008005 -0.009480 -0.011096 -0.012832 -0.014662 -0.016548 -0.018447 -0.020301 -0.022046 -0.023605 -0.024892 -0.025810 -0.026257 -0.026125 -0.025313 -0.023731 -0.021315 -0.018036 -0.013916 -0.009036 -0.003545 0.002343 0.008348 0.014145 0.019375 0.023680 0.026730 0.028255 0.028078 0.026138 0.022501 0.017368 0.011058 0.003990 -0.003355 -0.010471 -0.016875 -0.022138 -0.025930 -0.028039 -0.028380 -0.027003 -0.024071 -0.019842 -0.014642 -0.008826 -0.002756 0.003233 0.008853 0.013874 0.018136 0.021547 0.024076 0.025746 0.026618 0.026782 0.026342 0.025409 0.024090 0.022487 0.020691 0.018783 0.016833 0.014900 0.013031 0.011262 0.009623 0.008129 0.006791 0.005612 0.004588 0.003711 0.002971 0.002354 0.001847 0.001436 0.001106 0.000844 0.000640 0.000482 0.000361 0.000269 0.000200 0.000148 0.000110 0.000081 0.000059 0.000043 0.000031 0.000022 0.000016 0.000011 0.000007 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000024 -0.000032 -0.000043 -0.000058 -0.000079 -0.000108 -0.000146 -0.000199 -0.000269 -0.000362 -0.000484 -0.000642 -0.000847 -0.001107 -0.001435 -0.001844 -0.002349 -0.002964 -0.003704 -0.004581 -0.005606 -0.006786 -0.008121 -0.009608 -0.011234 -0.012982 -0.014823 -0.016724 -0.018639 -0.020516 -0.022289 -0.023884 -0.025217 -0.026191 -0.026704 -0.026651 -0.025929 -0.024449 -0.022144 -0.018986 -0.014995 -0.010249 -0.004894 0.000861 0.006744 0.012437 0.017592 0.021860 0.024921 0.026512 0.026463 0.024713 0.021327 0.016496 0.010530 0.003831 -0.003138 -0.009888 -0.015952 -0.020918 -0.024465 -0.026389 -0.026608 -0.025169 -0.022231 -0.018044 -0.012922 -0.007214 -0.001269 0.004585 0.010067 0.014952 0.019085 0.022374 0.024790 0.026357 0.027138 0.027221 0.026713 0.025722 0.024355 0.022714 0.020888 0.018958 0.016992 0.015047 0.013168 0.011391 0.009743 0.008241 0.006894 0.005705 0.004670 0.003783 0.003033 0.002406 0.001890 0.001471 0.001134 0.000867 0.000657 0.000495 0.000371 0.000277 0.000206 0.000153 0.000113 0.000083 0.000061 0.000045 0.000032 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000060 -0.000081 -0.000110 -0.000150 -0.000203 -0.000275 -0.000369 -0.000493 -0.000654 -0.000860 -0.001123 -0.001453 -0.001864 -0.002370 -0.002985 -0.003723 -0.004596 -0.005615 -0.006785 -0.008108 -0.009578 -0.011184 -0.012908 -0.014725 -0.016599 -0.018490 -0.020345 -0.022103 -0.023693 -0.025033 -0.026031 -0.026588 -0.026601 -0.025972 -0.024615 -0.022464 -0.019494 -0.015722 -0.011225 -0.006139 -0.000664 0.004942 0.010377 0.015315 0.019426 0.022409 0.024020 0.024098 0.022586 0.019544 0.015154 0.009701 0.003561 -0.002831 -0.009023 -0.014575 -0.019103 -0.022308 -0.023995 -0.024089 -0.022631 -0.019770 -0.015742 -0.010840 -0.005391 0.000272 0.005842 0.011050 0.015684 0.019593 0.022691 0.024950 0.026392 0.027077 0.027092 0.026538 0.025522 0.024147 0.022510 0.020699 0.018791 0.016851 0.014934 0.013083 0.011332 0.009706 0.008223 0.006890 0.005711 0.004684 0.003800 0.003051 0.002425 0.001908 0.001486 0.001148 0.000878 0.000667 0.000504 0.000378 0.000282 0.000210 0.000156 0.000115 0.000085 0.000062 0.000046 0.000033 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000061 -0.000083 -0.000112 -0.000152 -0.000206 -0.000277 -0.000372 -0.000496 -0.000657 -0.000862 -0.001123 -0.001451 -0.001857 -0.002356 -0.002960 -0.003684 -0.004538 -0.005532 -0.006671 -0.007954 -0.009378 -0.010930 -0.012593 -0.014343 -0.016147 -0.017965 -0.019750 -0.021443 -0.022978 -0.024279 -0.025259 -0.025826 -0.025885 -0.025344 -0.024124 -0.022166 -0.019445 -0.015981 -0.011845 -0.007165 -0.002124 0.003043 0.008058 0.012627 0.016451 0.019258 0.020831 0.021023 0.019787 0.017177 0.013354 0.008577 0.003182 -0.002442 -0.007889 -0.012765 -0.016723 -0.019495 -0.020902 -0.020877 -0.019454 -0.016766 -0.013023 -0.008490 -0.003463 0.001757 0.006888 0.011685 0.015951 0.019546 0.022388 0.024451 0.025752 0.026346 0.026314 0.025748 0.024748 0.023411 0.021829 0.020084 0.018248 0.016382 0.014538 0.012755 0.011068 0.009498 0.008063 0.006770 0.005624 0.004622 0.003758 0.003024 0.002408 0.001898 0.001482 0.001146 0.000879 0.000669 0.000506 0.000380 0.000284 0.000212 0.000157 0.000116 0.000086 0.000063 0.000046 0.000033 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000033 -0.000045 -0.000061 -0.000083 -0.000112 -0.000152 -0.000206 -0.000277 -0.000370 -0.000493 -0.000651 -0.000853 -0.001108 -0.001428 -0.001823 -0.002306 -0.002889 -0.003585 -0.004404 -0.005353 -0.006437 -0.007654 -0.009000 -0.010463 -0.012025 -0.013664 -0.015349 -0.017044 -0.018704 -0.020277 -0.021702 -0.022909 -0.023822 -0.024359 -0.024433 -0.023967 -0.022889 -0.021151 -0.018736 -0.015662 -0.011997 -0.007854 -0.003398 0.001165 0.005597 0.009640 0.013041 0.015567 0.017033 0.017319 0.016384 0.014277 0.011136 0.007182 0.002700 -0.001981 -0.006513 -0.010563 -0.013834 -0.016095 -0.017193 -0.017066 -0.015741 -0.013327 -0.010002 -0.005992 -0.001550 0.003064 0.007605 0.011855 0.015642 0.018838 0.021368 0.023203 0.024357 0.024874 0.024823 0.024287 0.023354 0.022111 0.020641 0.019018 0.017308 0.015568 0.013845 0.012175 0.010590 0.009111 0.007755 0.006529 0.005438 0.004482 0.003654 0.002948 0.002353 0.001860 0.001455 0.001128 0.000867 0.000661 0.000501 0.000377 0.000283 0.000211 0.000157 0.000116 0.000086 0.000063 0.000046 0.000033 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000061 -0.000083 -0.000112 -0.000151 -0.000203 -0.000273 -0.000364 -0.000483 -0.000636 -0.000832 -0.001077 -0.001384 -0.001761 -0.002219 -0.002771 -0.003426 -0.004193 -0.005078 -0.006084 -0.007208 -0.008444 -0.009781 -0.011203 -0.012686 -0.014203 -0.015722 -0.017201 -0.018594 -0.019848 -0.020903 -0.021694 -0.022150 -0.022203 -0.021787 -0.020848 -0.019351 -0.017285 -0.014674 -0.011579 -0.008098 -0.004369 -0.000564 0.003124 0.006490 0.009331 0.011466 0.012752 0.013098 0.012476 0.010927 0.008561 0.005553 0.002126 -0.001460 -0.004933 -0.008031 -0.010519 -0.012211 -0.012984 -0.012783 -0.011625 -0.009591 -0.006817 -0.003480 0.000219 0.004071 0.007878 0.011458 0.014665 0.017388 0.019559 0.021146 0.022155 0.022617 0.022586 0.022129 0.021319 0.020230 0.018932 0.017492 0.015966 0.014406 0.012852 0.011340 0.009897 0.008545 0.007298 0.006166 0.005154 0.004262 0.003487 0.002823 0.002261 0.001793 0.001407 0.001094 0.000844 0.000645 0.000490 0.000370 0.000278 0.000208 0.000155 0.000115 0.000085 0.000062 0.000045 0.000033 0.000024 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000060 -0.000081 -0.000110 -0.000148 -0.000198 -0.000265 -0.000353 -0.000467 -0.000613 -0.000798 -0.001031 -0.001319 -0.001671 -0.002098 -0.002608 -0.003209 -0.003909 -0.004711 -0.005616 -0.006620 -0.007717 -0.008894 -0.010135 -0.011419 -0.012720 -0.014009 -0.015250 -0.016404 -0.017426 -0.018267 -0.018876 -0.019199 -0.019185 -0.018789 -0.017976 -0.016727 -0.015044 -0.012954 -0.010513 -0.007802 -0.004928 -0.002022 0.000777 0.003323 0.005475 0.007112 0.008142 0.008506 0.008192 0.007233 0.005709 0.003740 0.001480 -0.000895 -0.003198 -0.005248 -0.006883 -0.007970 -0.008417 -0.008181 -0.007263 -0.005713 -0.003617 -0.001094 0.001717 0.004668 0.007612 0.010412 0.012954 0.015145 0.016923 0.018253 0.019129 0.019567 0.019600 0.019276 0.018649 0.017776 0.016714 0.015517 0.014233 0.012904 0.011569 0.010258 0.008997 0.007805 0.006698 0.005685 0.004774 0.003966 0.003259 0.002650 0.002132 0.001697 0.001337 0.001044 0.000808 0.000620 0.000472 0.000358 0.000269 0.000202 0.000151 0.000112 0.000083 0.000061 0.000045 0.000032 0.000024 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000032 -0.000043 -0.000058 -0.000079 -0.000106 -0.000143 -0.000191 -0.000254 -0.000337 -0.000444 -0.000581 -0.000754 -0.000969 -0.001234 -0.001556 -0.001943 -0.002401 -0.002938 -0.003556 -0.004258 -0.005042 -0.005904 -0.006834 -0.007819 -0.008844 -0.009888 -0.010928 -0.011938 -0.012887 -0.013744 -0.014474 -0.015040 -0.015407 -0.015541 -0.015413 -0.015000 -0.014292 -0.013288 -0.012006 -0.010479 -0.008756 -0.006901 -0.004988 -0.003098 -0.001313 0.000289 0.001637 0.002679 0.003375 0.003708 0.003684 0.003326 0.002680 0.001807 0.000784 -0.000304 -0.001365 -0.002308 -0.003051 -0.003519 -0.003658 -0.003431 -0.002827 -0.001857 -0.000552 0.001035 0.002833 0.004764 0.006740 0.008674 0.010485 0.012101 0.013466 0.014542 0.015307 0.015756 0.015902 0.015766 0.015382 0.014788 0.014022 0.013126 0.012137 0.011092 0.010020 0.008950 0.007905 0.006905 0.005965 0.005097 0.004307 0.003599 0.002975 0.002433 0.001968 0.001575 0.001248 0.000978 0.000760 0.000586 0.000448 0.000340 0.000257 0.000193 0.000145 0.000108 0.000080 0.000059 0.000043 0.000032 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000031 -0.000042 -0.000056 -0.000076 -0.000102 -0.000136 -0.000182 -0.000241 -0.000318 -0.000416 -0.000542 -0.000700 -0.000894 -0.001132 -0.001419 -0.001759 -0.002158 -0.002619 -0.003144 -0.003731 -0.004378 -0.005077 -0.005817 -0.006584 -0.007362 -0.008132 -0.008872 -0.009559 -0.010169 -0.010677 -0.011060 -0.011295 -0.011364 -0.011255 -0.010964 -0.010495 -0.009862 -0.009090 -0.008213 -0.007271 -0.006309 -0.005370 -0.004492 -0.003707 -0.003031 -0.002471 -0.002019 -0.001658 -0.001365 -0.001114 -0.000883 -0.000654 -0.000418 -0.000177 0.000064 0.000295 0.000504 0.000686 0.000842 0.000981 0.001120 0.001286 0.001508 0.001815 0.002236 0.002789 0.003480 0.004302 0.005234 0.006241 0.007279 0.008297 0.009246 0.010080 0.010761 0.011262 0.011569 0.011676 0.011592 0.011333 0.010918 0.010376 0.009731 0.009011 0.008242 0.007448 0.006651 0.005869 0.005120 0.004415 0.003763 0.003171 0.002642 0.002177 0.001774 0.001429 0.001139 0.000899 0.000702 0.000544 0.000418 0.000319 0.000242 0.000182 0.000137 0.000102 0.000076 0.000056 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000029 -0.000040 -0.000054 -0.000072 -0.000096 -0.000128 -0.000170 -0.000225 -0.000294 -0.000384 -0.000496 -0.000637 -0.000808 -0.001016 -0.001262 -0.001551 -0.001884 -0.002263 -0.002685 -0.003147 -0.003643 -0.004164 -0.004696 -0.005226 -0.005734 -0.006204 -0.006614 -0.006944 -0.007177 -0.007294 -0.007284 -0.007139 -0.006861 -0.006462 -0.005962 -0.005396 -0.004807 -0.004244 -0.003761 -0.003407 -0.003221 -0.003227 -0.003426 -0.003797 -0.004289 -0.004833 -0.005343 -0.005726 -0.005895 -0.005779 -0.005337 -0.004557 -0.003470 -0.002137 -0.000650 0.000881 0.002343 0.003629 0.004655 0.005365 0.005739 0.005792 0.005573 0.005154 0.004625 0.004079 0.003603 0.003264 0.003111 0.003161 0.003409 0.003828 0.004371 0.004986 0.005617 0.006210 0.006722 0.007121 0.007386 0.007509 0.007492 0.007344 0.007082 0.006722 0.006286 0.005795 0.005269 0.004727 0.004186 0.003659 0.003159 0.002694 0.002270 0.001890 0.001554 0.001264 0.001016 0.000808 0.000635 0.000495 0.000383 0.000293 0.000223 0.000169 0.000127 0.000095 0.000071 0.000053 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000050 -0.000067 -0.000090 -0.000119 -0.000157 -0.000206 -0.000268 -0.000347 -0.000446 -0.000567 -0.000714 -0.000888 -0.001092 -0.001326 -0.001589 -0.001880 -0.002193 -0.002523 -0.002861 -0.003195 -0.003510 -0.003789 -0.004015 -0.004167 -0.004228 -0.004180 -0.004010 -0.003708 -0.003273 -0.002714 -0.002052 -0.001323 -0.000578 0.000121 0.000701 0.001084 0.001198 0.000983 0.000405 -0.000541 -0.001821 -0.003357 -0.005034 -0.006706 -0.008208 -0.009370 -0.010044 -0.010112 -0.009511 -0.008238 -0.006359 -0.003998 -0.001330 0.001437 0.004086 0.006414 0.008250 0.009475 0.010030 0.009921 0.009217 0.008033 0.006523 0.004853 0.003190 0.001680 0.000437 -0.000464 -0.000993 -0.001156 -0.000993 -0.000567 0.000047 0.000769 0.001525 0.002253 0.002904 0.003444 0.003856 0.004132 0.004277 0.004300 0.004217 0.004046 0.003806 0.003515 0.003193 0.002855 0.002515 0.002184 0.001870 0.001580 0.001317 0.001084 0.000881 0.000707 0.000561 0.000441 0.000343 0.000265 0.000203 0.000154 0.000117 0.000088 0.000066 0.000049 0.000037 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000046 -0.000062 -0.000083 -0.000109 -0.000143 -0.000186 -0.000240 -0.000308 -0.000391 -0.000493 -0.000613 -0.000754 -0.000913 -0.001090 -0.001282 -0.001483 -0.001686 -0.001882 -0.002060 -0.002205 -0.002300 -0.002326 -0.002265 -0.002096 -0.001802 -0.001368 -0.000785 -0.000051 0.000823 0.001814 0.002880 0.003962 0.004980 0.005841 0.006442 0.006680 0.006461 0.005717 0.004414 0.002567 0.000247 -0.002419 -0.005252 -0.008032 -0.010516 -0.012464 -0.013663 -0.013953 -0.013251 -0.011560 -0.008978 -0.005689 -0.001948 0.001944 0.005674 0.008942 0.011499 0.013162 0.013839 0.013528 0.012315 0.010358 0.007872 0.005097 0.002275 -0.000373 -0.002667 -0.004482 -0.005748 -0.006453 -0.006633 -0.006360 -0.005731 -0.004851 -0.003824 -0.002744 -0.001687 -0.000711 0.000143 0.000856 0.001418 0.001832 0.002108 0.002262 0.002312 0.002278 0.002178 0.002031 0.001853 0.001657 0.001456 0.001257 0.001069 0.000895 0.000738 0.000600 0.000482 0.000383 0.000301 0.000234 0.000181 0.000138 0.000105 0.000079 0.000060 0.000045 0.000034 0.000026 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000056 -0.000075 -0.000098 -0.000127 -0.000164 -0.000210 -0.000266 -0.000335 -0.000416 -0.000511 -0.000617 -0.000732 -0.000853 -0.000974 -0.001086 -0.001181 -0.001247 -0.001268 -0.001229 -0.001111 -0.000892 -0.000552 -0.000071 0.000569 0.001380 0.002368 0.003527 0.004836 0.006257 0.007728 0.009168 0.010470 0.011512 0.012162 0.012290 0.011785 0.010568 0.008607 0.005935 0.002654 -0.001061 -0.004973 -0.008793 -0.012209 -0.014912 -0.016633 -0.017172 -0.016425 -0.014401 -0.011229 -0.007146 -0.002478 0.002389 0.007052 0.011126 0.014288 0.016302 0.017041 0.016498 0.014775 0.012072 0.008658 0.004842 0.000935 -0.002771 -0.006038 -0.008690 -0.010627 -0.011817 -0.012293 -0.012138 -0.011465 -0.010408 -0.009099 -0.007661 -0.006197 -0.004789 -0.003496 -0.002355 -0.001383 -0.000587 0.000040 0.000511 0.000845 0.001060 0.001177 0.001216 0.001197 0.001134 0.001043 0.000935 0.000819 0.000703 0.000593 0.000492 0.000401 0.000323 0.000257 0.000202 0.000157 0.000121 0.000093 0.000071 0.000054 0.000041 0.000031 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000038 -0.000050 -0.000066 -0.000086 -0.000111 -0.000142 -0.000179 -0.000225 -0.000279 -0.000340 -0.000409 -0.000482 -0.000555 -0.000622 -0.000675 -0.000705 -0.000698 -0.000641 -0.000517 -0.000307 0.000011 0.000458 0.001056 0.001827 0.002789 0.003951 0.005317 0.006873 0.008590 0.010415 0.012272 0.014054 0.015634 0.016861 0.017578 0.017632 0.016895 0.015277 0.012750 0.009361 0.005239 0.000600 -0.004266 -0.009013 -0.013265 -0.016657 -0.018869 -0.019666 -0.018927 -0.016665 -0.013033 -0.008314 -0.002898 0.002758 0.008175 0.012894 0.016528 0.018794 0.019539 0.018749 0.016543 0.013155 0.008905 0.004157 -0.000711 -0.005351 -0.009471 -0.012855 -0.015370 -0.016972 -0.017690 -0.017616 -0.016882 -0.015642 -0.014058 -0.012276 -0.010426 -0.008611 -0.006907 -0.005363 -0.004010 -0.002857 -0.001902 -0.001135 -0.000538 -0.000091 0.000229 0.000443 0.000572 0.000634 0.000646 0.000623 0.000577 0.000517 0.000451 0.000384 0.000321 0.000264 0.000213 0.000170 0.000134 0.000105 0.000081 0.000062 0.000047 0.000036 0.000027 0.000021 0.000016 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000033 -0.000044 -0.000057 -0.000074 -0.000094 -0.000119 -0.000149 -0.000184 -0.000224 -0.000267 -0.000312 -0.000354 -0.000388 -0.000406 -0.000398 -0.000352 -0.000254 -0.000088 0.000165 0.000526 0.001019 0.001666 0.002492 0.003518 0.004761 0.006231 0.007928 0.009832 0.011908 0.014091 0.016288 0.018377 0.020208 0.021609 0.022402 0.022414 0.021502 0.019569 0.016588 0.012618 0.007811 0.002416 -0.003236 -0.008750 -0.013703 -0.017681 -0.020325 -0.021371 -0.020684 -0.018278 -0.014329 -0.009154 -0.003192 0.003042 0.009008 0.014190 0.018150 0.020569 0.021271 0.020238 0.017603 0.013629 0.008673 0.003151 -0.002514 -0.007922 -0.012740 -0.016717 -0.019698 -0.021625 -0.022528 -0.022503 -0.021698 -0.020287 -0.018452 -0.016364 -0.014172 -0.011997 -0.009931 -0.008034 -0.006345 -0.004879 -0.003637 -0.002610 -0.001780 -0.001127 -0.000628 -0.000259 0.000001 0.000175 0.000281 0.000335 0.000351 0.000342 0.000317 0.000283 0.000245 0.000207 0.000171 0.000139 0.000111 0.000088 0.000069 0.000053 0.000041 0.000032 0.000024 0.000019 0.000014 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000049 -0.000062 -0.000079 -0.000098 -0.000120 -0.000146 -0.000173 -0.000200 -0.000223 -0.000238 -0.000238 -0.000213 -0.000152 -0.000043 0.000132 0.000389 0.000750 0.001236 0.001872 0.002683 0.003694 0.004926 0.006397 0.008116 0.010078 0.012263 0.014626 0.017095 0.019567 0.021904 0.023940 0.025489 0.026355 0.026351 0.025323 0.023169 0.019864 0.015474 0.010169 0.004220 -0.002011 -0.008096 -0.013575 -0.018004 -0.020993 -0.022259 -0.021655 -0.019200 -0.015081 -0.009641 -0.003351 0.003233 0.009528 0.014979 0.019114 0.021587 0.022208 0.020956 0.017975 0.013545 0.008055 0.001952 -0.004303 -0.010278 -0.015607 -0.020016 -0.023334 -0.025492 -0.026519 -0.026516 -0.025644 -0.024089 -0.022049 -0.019712 -0.017244 -0.014780 -0.012422 -0.010242 -0.008281 -0.006562 -0.005087 -0.003848 -0.002829 -0.002007 -0.001360 -0.000863 -0.000492 -0.000224 -0.000040 0.000080 0.000151 0.000186 0.000196 0.000190 0.000174 0.000154 0.000132 0.000110 0.000090 0.000073 0.000058 0.000045 0.000035 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000064 -0.000078 -0.000094 -0.000111 -0.000127 -0.000140 -0.000145 -0.000138 -0.000109 -0.000050 0.000052 0.000212 0.000446 0.000773 0.001214 0.001793 0.002536 0.003466 0.004610 0.005989 0.007622 0.009514 0.011662 0.014040 0.016601 0.019266 0.021925 0.024431 0.026610 0.028264 0.029187 0.029186 0.028100 0.025825 0.022336 0.017705 0.012111 0.005838 -0.000734 -0.007160 -0.012962 -0.017676 -0.020899 -0.022336 -0.021837 -0.019419 -0.015276 -0.009765 -0.003374 0.003323 0.009721 0.015244 0.019403 0.021839 0.022354 0.020927 0.017705 0.012982 0.007159 0.000703 -0.005905 -0.012216 -0.017847 -0.022509 -0.026021 -0.028311 -0.029403 -0.029404 -0.028478 -0.026821 -0.024640 -0.022133 -0.019476 -0.016813 -0.014254 -0.011876 -0.009725 -0.007828 -0.006187 -0.004797 -0.003640 -0.002695 -0.001939 -0.001345 -0.000890 -0.000550 -0.000304 -0.000132 -0.000018 0.000052 0.000092 0.000109 0.000113 0.000107 0.000097 0.000084 0.000071 0.000058 0.000047 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000042 -0.000051 -0.000061 -0.000071 -0.000081 -0.000088 -0.000090 -0.000082 -0.000057 -0.000007 0.000077 0.000209 0.000403 0.000676 0.001048 0.001541 0.002177 0.002982 0.003982 0.005200 0.006660 0.008377 0.010358 0.012597 0.015069 0.017722 0.020477 0.023218 0.025799 0.028040 0.029742 0.030698 0.030712 0.029622 0.027326 0.023799 0.019115 0.013456 0.007108 0.000453 -0.006063 -0.011959 -0.016773 -0.020099 -0.021643 -0.021254 -0.018951 -0.014926 -0.009535 -0.003266 0.003308 0.009583 0.014985 0.019024 0.021342 0.021740 0.020199 0.016865 0.012032 0.006103 -0.000455 -0.007159 -0.013557 -0.019263 -0.023988 -0.027547 -0.029867 -0.030970 -0.030963 -0.030008 -0.028305 -0.026062 -0.023480 -0.020737 -0.017982 -0.015327 -0.012852 -0.010607 -0.008617 -0.006889 -0.005415 -0.004181 -0.003164 -0.002341 -0.001687 -0.001178 -0.000791 -0.000503 -0.000295 -0.000151 -0.000054 0.000007 0.000043 0.000061 0.000067 0.000066 0.000061 0.000054 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000034 -0.000040 -0.000047 -0.000053 -0.000057 -0.000058 -0.000052 -0.000033 0.000003 0.000065 0.000164 0.000312 0.000524 0.000816 0.001207 0.001718 0.002373 0.003196 0.004211 0.005441 0.006909 0.008628 0.010606 0.012835 0.015289 0.017919 0.020644 0.023354 0.025902 0.028116 0.029800 0.030752 0.030785 0.029741 0.027521 0.024102 0.019557 0.014062 0.007895 0.001424 -0.004919 -0.010671 -0.015384 -0.018670 -0.020244 -0.019961 -0.017838 -0.014061 -0.008972 -0.003040 0.003185 0.009122 0.014219 0.018005 0.020136 0.020421 0.018840 0.015536 0.010791 0.004996 -0.001399 -0.007929 -0.014155 -0.019707 -0.024300 -0.027759 -0.030009 -0.031073 -0.031053 -0.030105 -0.028422 -0.026208 -0.023657 -0.020944 -0.018215 -0.015581 -0.013120 -0.010882 -0.008894 -0.007161 -0.005679 -0.004431 -0.003397 -0.002555 -0.001880 -0.001349 -0.000940 -0.000632 -0.000405 -0.000243 -0.000131 -0.000056 -0.000008 0.000021 0.000035 0.000042 0.000042 0.000039 0.000035 0.000030 0.000025 0.000021 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000036 -0.000039 -0.000040 -0.000036 -0.000025 -0.000002 0.000040 0.000107 0.000211 0.000362 0.000574 0.000863 0.001247 0.001746 0.002381 0.003174 0.004150 0.005328 0.006729 0.008366 0.010246 0.012360 0.014683 0.017170 0.019744 0.022301 0.024705 0.026794 0.028386 0.029294 0.029343 0.028387 0.026334 0.023164 0.018944 0.013838 0.008103 0.002081 -0.003827 -0.009194 -0.013606 -0.016703 -0.018223 -0.018031 -0.016144 -0.012732 -0.008111 -0.002714 0.002952 0.008352 0.012977 0.016393 0.018281 0.018466 0.016930 0.013805 0.009353 0.003934 -0.002035 -0.008122 -0.013921 -0.019089 -0.023364 -0.026579 -0.028667 -0.029648 -0.029616 -0.028716 -0.027127 -0.025038 -0.022630 -0.020068 -0.017488 -0.014995 -0.012663 -0.010539 -0.008648 -0.006998 -0.005581 -0.004385 -0.003391 -0.002576 -0.001920 -0.001401 -0.000997 -0.000690 -0.000461 -0.000295 -0.000177 -0.000096 -0.000043 -0.000009 0.000012 0.000022 0.000027 0.000027 0.000026 0.000023 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000028 -0.000029 -0.000028 -0.000023 -0.000010 0.000014 0.000055 0.000120 0.000218 0.000359 0.000555 0.000821 0.001173 0.001628 0.002206 0.002927 0.003810 0.004875 0.006138 0.007611 0.009299 0.011196 0.013279 0.015504 0.017807 0.020092 0.022240 0.024108 0.025534 0.026354 0.026412 0.025581 0.023778 0.020985 0.017263 0.012756 0.007691 0.002369 -0.002858 -0.007611 -0.011528 -0.014292 -0.015672 -0.015551 -0.013943 -0.010998 -0.006994 -0.002308 0.002612 0.007299 0.011305 0.014249 0.015852 0.015960 0.014556 0.011757 0.007794 0.002984 -0.002305 -0.007694 -0.012826 -0.017397 -0.021175 -0.024015 -0.025857 -0.026719 -0.026681 -0.025873 -0.024452 -0.022584 -0.020432 -0.018140 -0.015831 -0.013596 -0.011505 -0.009598 -0.007899 -0.006413 -0.005135 -0.004055 -0.003153 -0.002412 -0.001813 -0.001336 -0.000964 -0.000678 -0.000464 -0.000307 -0.000194 -0.000115 -0.000062 -0.000027 -0.000005 0.000008 0.000015 0.000018 0.000018 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000022 -0.000023 -0.000022 -0.000017 -0.000006 0.000016 0.000051 0.000107 0.000190 0.000309 0.000475 0.000700 0.000997 0.001381 0.001869 0.002475 0.003218 0.004113 0.005173 0.006408 0.007821 0.009407 0.011147 0.013004 0.014924 0.016829 0.018618 0.020174 0.021365 0.022053 0.022111 0.021432 0.019950 0.017649 0.014578 0.010856 0.006672 0.002273 -0.002048 -0.005983 -0.009229 -0.011528 -0.012690 -0.012617 -0.011322 -0.008929 -0.005665 -0.001842 0.002173 0.005997 0.009260 0.011650 0.012936 0.012992 0.011804 0.009468 0.006175 0.002185 -0.002198 -0.006660 -0.010908 -0.014690 -0.017816 -0.020166 -0.021689 -0.022400 -0.022367 -0.021693 -0.020510 -0.018955 -0.017162 -0.015251 -0.013323 -0.011456 -0.009708 -0.008113 -0.006690 -0.005445 -0.004373 -0.003465 -0.002705 -0.002080 -0.001572 -0.001167 -0.000849 -0.000604 -0.000419 -0.000283 -0.000185 -0.000115 -0.000067 -0.000034 -0.000014 -0.000001 0.000007 0.000011 0.000012 0.000012 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000020 -0.000017 -0.000009 0.000006 0.000032 0.000072 0.000134 0.000222 0.000346 0.000514 0.000737 0.001027 0.001395 0.001854 0.002416 0.003093 0.003894 0.004828 0.005895 0.007091 0.008402 0.009800 0.011243 0.012673 0.014016 0.015184 0.016077 0.016596 0.016643 0.016140 0.015036 0.013319 0.011026 0.008246 0.005119 0.001831 -0.001401 -0.004344 -0.006773 -0.008496 -0.009371 -0.009326 -0.008370 -0.006596 -0.004174 -0.001335 0.001648 0.004488 0.006910 0.008681 0.009629 0.009659 0.008760 0.007003 0.004531 0.001540 -0.001745 -0.005089 -0.008272 -0.011107 -0.013451 -0.015214 -0.016360 -0.016897 -0.016877 -0.016376 -0.015492 -0.014327 -0.012981 -0.011545 -0.010094 -0.008689 -0.007371 -0.006168 -0.005094 -0.004153 -0.003343 -0.002655 -0.002079 -0.001604 -0.001217 -0.000908 -0.000664 -0.000476 -0.000334 -0.000229 -0.000152 -0.000098 -0.000060 -0.000034 -0.000016 -0.000005 0.000001 0.000005 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000020 -0.000018 -0.000011 0.000002 0.000023 0.000057 0.000108 0.000180 0.000280 0.000415 0.000593 0.000820 0.001105 0.001455 0.001878 0.002379 0.002963 0.003630 0.004377 0.005194 0.006063 0.006958 0.007842 0.008672 0.009392 0.009942 0.010261 0.010289 0.009977 0.009295 0.008233 0.006813 0.005091 0.003154 0.001117 -0.000885 -0.002706 -0.004208 -0.005272 -0.005808 -0.005775 -0.005177 -0.004072 -0.002566 -0.000801 0.001054 0.002821 0.004331 0.005437 0.006032 0.006056 0.005502 0.004414 0.002880 0.001021 -0.001021 -0.003102 -0.005084 -0.006851 -0.008315 -0.009420 -0.010143 -0.010490 -0.010490 -0.010192 -0.009653 -0.008938 -0.008107 -0.007218 -0.006318 -0.005444 -0.004623 -0.003872 -0.003202 -0.002615 -0.002108 -0.001678 -0.001317 -0.001019 -0.000776 -0.000580 -0.000426 -0.000307 -0.000218 -0.000151 -0.000102 -0.000068 -0.000043 -0.000026 -0.000015 -0.000007 -0.000002 0.000001 0.000003 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000032 -0.000034 -0.000034 -0.000031 -0.000022 -0.000006 0.000019 0.000057 0.000111 0.000184 0.000279 0.000398 0.000544 0.000719 0.000924 0.001157 0.001417 0.001699 0.001996 0.002299 0.002595 0.002869 0.003105 0.003283 0.003384 0.003388 0.003278 0.003043 0.002679 0.002193 0.001603 0.000938 0.000240 -0.000444 -0.001064 -0.001571 -0.001924 -0.002092 -0.002061 -0.001834 -0.001431 -0.000888 -0.000254 0.000414 0.001053 0.001604 0.002015 0.002248 0.002279 0.002106 0.001742 0.001218 0.000576 -0.000133 -0.000859 -0.001555 -0.002179 -0.002702 -0.003103 -0.003376 -0.003520 -0.003545 -0.003466 -0.003302 -0.003073 -0.002800 -0.002503 -0.002198 -0.001899 -0.001617 -0.001357 -0.001125 -0.000921 -0.000745 -0.000595 -0.000469 -0.000364 -0.000278 -0.000209 -0.000155 -0.000113 -0.000081 -0.000058 -0.000042 -0.000030 -0.000021 -0.000015 -0.000010 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000053 -0.000070 -0.000092 -0.000119 -0.000154 -0.000196 -0.000248 -0.000310 -0.000383 -0.000470 -0.000571 -0.000690 -0.000828 -0.000989 -0.001173 -0.001384 -0.001623 -0.001888 -0.002177 -0.002480 -0.002787 -0.003080 -0.003340 -0.003542 -0.003665 -0.003686 -0.003590 -0.003367 -0.003017 -0.002549 -0.001982 -0.001344 -0.000673 -0.000011 0.000598 0.001108 0.001482 0.001690 0.001718 0.001566 0.001253 0.000814 0.000295 -0.000249 -0.000760 -0.001186 -0.001482 -0.001616 -0.001574 -0.001356 -0.000978 -0.000467 0.000138 0.000793 0.001452 0.002074 0.002620 0.003061 0.003381 0.003571 0.003635 0.003585 0.003440 0.003221 0.002952 0.002654 0.002344 0.002039 0.001748 0.001479 0.001235 0.001018 0.000829 0.000665 0.000527 0.000411 0.000316 0.000239 0.000178 0.000129 0.000091 0.000062 0.000040 0.000023 0.000011 0.000003 -0.000002 -0.000004 -0.000006 -0.000005 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000008 -0.000013 -0.000020 -0.000032 -0.000048 -0.000070 -0.000101 -0.000144 -0.000201 -0.000276 -0.000374 -0.000500 -0.000659 -0.000856 -0.001097 -0.001390 -0.001740 -0.002155 -0.002642 -0.003205 -0.003848 -0.004572 -0.005369 -0.006226 -0.007118 -0.008011 -0.008855 -0.009595 -0.010167 -0.010504 -0.010547 -0.010247 -0.009574 -0.008523 -0.007118 -0.005417 -0.003504 -0.001492 0.000487 0.002296 0.003798 0.004877 0.005447 0.005463 0.004931 0.003907 0.002494 0.000834 -0.000908 -0.002558 -0.003951 -0.004949 -0.005453 -0.005408 -0.004813 -0.003712 -0.002191 -0.000368 0.001623 0.003640 0.005552 0.007246 0.008635 0.009664 0.010311 0.010583 0.010513 0.010153 0.009564 0.008812 0.007959 0.007060 0.006161 0.005296 0.004490 0.003756 0.003102 0.002530 0.002037 0.001618 0.001267 0.000977 0.000742 0.000553 0.000404 0.000288 0.000199 0.000133 0.000084 0.000049 0.000025 0.000010 0.000000 -0.000005 -0.000007 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000002 -0.000007 -0.000016 -0.000029 -0.000050 -0.000080 -0.000123 -0.000183 -0.000265 -0.000377 -0.000525 -0.000717 -0.000963 -0.001273 -0.001656 -0.002124 -0.002687 -0.003356 -0.004142 -0.005054 -0.006095 -0.007264 -0.008551 -0.009931 -0.011365 -0.012795 -0.014146 -0.015327 -0.016236 -0.016768 -0.016825 -0.016329 -0.015230 -0.013520 -0.011237 -0.008472 -0.005365 -0.002099 0.001111 0.004038 0.006462 0.008190 0.009085 0.009074 0.008166 0.006454 0.004106 0.001351 -0.001538 -0.004279 -0.006603 -0.008282 -0.009151 -0.009122 -0.008187 -0.006421 -0.003962 -0.001003 0.002234 0.005522 0.008644 0.011415 0.013695 0.015393 0.016474 0.016948 0.016867 0.016314 0.015387 0.014192 0.012828 0.011387 0.009941 0.008548 0.007248 0.006063 0.005007 0.004083 0.003286 0.002609 0.002042 0.001574 0.001194 0.000888 0.000647 0.000460 0.000318 0.000211 0.000134 0.000079 0.000042 0.000017 0.000002 -0.000007 -0.000011 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000007 0.000005 0.000001 -0.000008 -0.000022 -0.000045 -0.000080 -0.000131 -0.000204 -0.000306 -0.000446 -0.000634 -0.000881 -0.001200 -0.001604 -0.002107 -0.002724 -0.003469 -0.004357 -0.005401 -0.006612 -0.007996 -0.009550 -0.011259 -0.013091 -0.014993 -0.016888 -0.018676 -0.020237 -0.021434 -0.022128 -0.022190 -0.021513 -0.020030 -0.017729 -0.014662 -0.010949 -0.006779 -0.002399 0.001902 0.005816 0.009048 0.011340 0.012504 0.012445 0.011175 0.008818 0.005602 0.001836 -0.002113 -0.005865 -0.009054 -0.011374 -0.012599 -0.012610 -0.011396 -0.009054 -0.005774 -0.001813 0.002530 0.006947 0.011146 0.014879 0.017956 0.020257 0.021731 0.022394 0.022314 0.021600 0.020385 0.018809 0.017005 0.015095 0.013176 0.011327 0.009599 0.008025 0.006623 0.005395 0.004337 0.003439 0.002687 0.002066 0.001561 0.001157 0.000839 0.000592 0.000405 0.000267 0.000166 0.000096 0.000049 0.000018 -0.000001 -0.000011 -0.000016 -0.000017 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000015 0.000015 0.000012 0.000005 -0.000009 -0.000031 -0.000068 -0.000122 -0.000202 -0.000316 -0.000475 -0.000690 -0.000977 -0.001349 -0.001824 -0.002418 -0.003149 -0.004036 -0.005094 -0.006341 -0.007789 -0.009445 -0.011304 -0.013349 -0.015540 -0.017814 -0.020079 -0.022215 -0.024076 -0.025499 -0.026317 -0.026373 -0.025536 -0.023727 -0.020929 -0.017204 -0.012699 -0.007642 -0.002335 0.002870 0.007600 0.011493 0.014235 0.015600 0.015470 0.013861 0.010924 0.006937 0.002277 -0.002610 -0.007256 -0.011219 -0.014120 -0.015685 -0.015764 -0.014346 -0.011546 -0.007596 -0.002809 0.002450 0.007807 0.012906 0.017445 0.021193 0.024003 0.025815 0.026646 0.026579 0.025746 0.024306 0.022427 0.020274 0.017989 0.015695 0.013481 0.011414 0.009531 0.007854 0.006387 0.005124 0.004052 0.003156 0.002417 0.001817 0.001338 0.000961 0.000671 0.000452 0.000291 0.000176 0.000096 0.000043 0.000010 -0.000010 -0.000020 -0.000025 -0.000025 -0.000023 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000021 0.000025 0.000027 0.000027 0.000022 0.000012 -0.000008 -0.000042 -0.000095 -0.000175 -0.000292 -0.000457 -0.000686 -0.000992 -0.001395 -0.001912 -0.002563 -0.003369 -0.004348 -0.005521 -0.006906 -0.008516 -0.010359 -0.012431 -0.014710 -0.017153 -0.019689 -0.022214 -0.024593 -0.026664 -0.028244 -0.029142 -0.029181 -0.028215 -0.026151 -0.022970 -0.018742 -0.013632 -0.007902 -0.001892 0.003995 0.009335 0.013715 0.016779 0.018266 0.018044 0.016131 0.012700 0.008066 0.002661 -0.003005 -0.008401 -0.013016 -0.016419 -0.018295 -0.018472 -0.016934 -0.013814 -0.009374 -0.003972 0.001978 0.008046 0.013831 0.018987 0.023252 0.026458 0.028537 0.029508 0.029465 0.028557 0.026963 0.024875 0.022475 0.019928 0.017369 0.014901 0.012596 0.010498 0.008632 0.007000 0.005597 0.004409 0.003416 0.002600 0.001940 0.001413 0.001002 0.000687 0.000451 0.000280 0.000159 0.000077 0.000024 -0.000008 -0.000026 -0.000035 -0.000037 -0.000035 -0.000031 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000036 0.000041 0.000044 0.000045 0.000039 0.000025 -0.000002 -0.000047 -0.000120 -0.000230 -0.000390 -0.000614 -0.000921 -0.001328 -0.001857 -0.002527 -0.003361 -0.004380 -0.005606 -0.007057 -0.008749 -0.010688 -0.012871 -0.015275 -0.017854 -0.020532 -0.023199 -0.025712 -0.027897 -0.029559 -0.030494 -0.030511 -0.029452 -0.027217 -0.023784 -0.019227 -0.013726 -0.007560 -0.001099 0.005223 0.010946 0.015622 0.018866 0.020395 0.020066 0.017898 0.014078 0.008948 0.002977 -0.003283 -0.009250 -0.014373 -0.018179 -0.020326 -0.020624 -0.019055 -0.015762 -0.011030 -0.005245 0.001143 0.007669 0.013899 0.019458 0.024064 0.027536 0.029798 0.030872 0.030861 0.029922 0.028249 0.026048 0.023514 0.020824 0.018120 0.015514 0.013083 0.010873 0.008909 0.007195 0.005724 0.004481 0.003446 0.002598 0.001914 0.001372 0.000952 0.000633 0.000397 0.000229 0.000113 0.000036 -0.000011 -0.000038 -0.000051 -0.000054 -0.000053 -0.000048 -0.000042 -0.000035 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000032 0.000040 0.000048 0.000057 0.000065 0.000072 0.000074 0.000069 0.000053 0.000021 -0.000037 -0.000130 -0.000270 -0.000475 -0.000760 -0.001146 -0.001653 -0.002303 -0.003119 -0.004123 -0.005337 -0.006781 -0.008470 -0.010413 -0.012604 -0.015021 -0.017617 -0.020317 -0.023007 -0.025544 -0.027749 -0.029421 -0.030354 -0.030348 -0.029240 -0.026927 -0.023385 -0.018689 -0.013022 -0.006674 -0.000027 0.006469 0.012337 0.017112 0.020393 0.021887 0.021444 0.019083 0.014998 0.009544 0.003210 -0.003429 -0.009768 -0.015229 -0.019320 -0.021681 -0.022115 -0.020600 -0.017285 -0.012464 -0.006541 0.000019 0.006734 0.013152 0.018886 0.023643 0.027236 0.029588 0.030722 0.030743 0.029815 0.028136 0.025918 0.023362 0.020648 0.017922 0.015298 0.012853 0.010635 0.008668 0.006956 0.005492 0.004258 0.003236 0.002403 0.001735 0.001211 0.000808 0.000507 0.000289 0.000137 0.000036 -0.000026 -0.000062 -0.000079 -0.000083 -0.000080 -0.000072 -0.000063 -0.000053 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000050 0.000062 0.000076 0.000090 0.000103 0.000115 0.000123 0.000122 0.000108 0.000074 0.000008 -0.000101 -0.000268 -0.000511 -0.000850 -0.001303 -0.001895 -0.002647 -0.003582 -0.004721 -0.006086 -0.007691 -0.009545 -0.011644 -0.013967 -0.016468 -0.019074 -0.021676 -0.024132 -0.026268 -0.027888 -0.028785 -0.028762 -0.027658 -0.025367 -0.021864 -0.017222 -0.011621 -0.005348 0.001216 0.007625 0.013402 0.018082 0.021263 0.022653 0.022099 0.019621 0.015410 0.009823 0.003348 -0.003438 -0.009927 -0.015540 -0.019781 -0.022287 -0.022858 -0.021473 -0.018278 -0.013570 -0.007749 -0.001283 0.005348 0.011694 0.017368 0.022080 0.025645 0.027987 0.029129 0.029176 0.028292 0.026673 0.024528 0.022055 0.019431 0.016800 0.014272 0.011923 0.009798 0.007920 0.006292 0.004906 0.003746 0.002791 0.002018 0.001406 0.000932 0.000574 0.000313 0.000129 0.000007 -0.000068 -0.000110 -0.000128 -0.000130 -0.000123 -0.000110 -0.000096 -0.000081 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000029 0.000037 0.000048 0.000061 0.000077 0.000096 0.000117 0.000139 0.000163 0.000186 0.000204 0.000214 0.000209 0.000180 0.000114 -0.000001 -0.000182 -0.000448 -0.000819 -0.001316 -0.001961 -0.002776 -0.003783 -0.005001 -0.006447 -0.008129 -0.010044 -0.012174 -0.014477 -0.016886 -0.019299 -0.021584 -0.023576 -0.025089 -0.025927 -0.025903 -0.024859 -0.022694 -0.019379 -0.014982 -0.009674 -0.003726 0.002498 0.008570 0.014031 0.018435 0.021393 0.022622 0.021975 0.019466 0.015281 0.009762 0.003379 -0.003310 -0.009717 -0.015282 -0.019523 -0.022089 -0.022786 -0.021591 -0.018646 -0.014235 -0.008746 -0.002628 0.003657 0.009676 0.015062 0.019535 0.022921 0.025149 0.026242 0.026301 0.025485 0.023980 0.021985 0.019688 0.017256 0.014825 0.012497 0.010342 0.008404 0.006699 0.005232 0.003992 0.002963 0.002126 0.001458 0.000938 0.000544 0.000256 0.000054 -0.000078 -0.000158 -0.000199 -0.000212 -0.000206 -0.000190 -0.000169 -0.000145 -0.000122 -0.000101 -0.000082 -0.000065 -0.000052 -0.000041 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000026 0.000034 0.000044 0.000057 0.000073 0.000093 0.000118 0.000146 0.000179 0.000216 0.000256 0.000297 0.000336 0.000366 0.000381 0.000370 0.000320 0.000217 0.000045 -0.000217 -0.000587 -0.001087 -0.001738 -0.002561 -0.003574 -0.004795 -0.006231 -0.007884 -0.009737 -0.011756 -0.013880 -0.016021 -0.018059 -0.019847 -0.021215 -0.021984 -0.021980 -0.021058 -0.019120 -0.016138 -0.012168 -0.007363 -0.001972 0.003675 0.009181 0.014125 0.018093 0.020724 0.021752 0.021039 0.018597 0.014595 0.009349 0.003294 -0.003051 -0.009141 -0.014453 -0.018537 -0.021067 -0.021861 -0.020899 -0.018311 -0.014361 -0.009409 -0.003871 0.001827 0.007286 0.012168 0.016219 0.019281 0.021290 0.022272 0.022322 0.021585 0.020234 0.018451 0.016406 0.014252 0.012109 0.010070 0.008195 0.006522 0.005064 0.003823 0.002789 0.001944 0.001270 0.000745 0.000350 0.000063 -0.000133 -0.000258 -0.000326 -0.000353 -0.000350 -0.000329 -0.000296 -0.000259 -0.000220 -0.000184 -0.000151 -0.000122 -0.000097 -0.000077 -0.000060 -0.000047 -0.000037 -0.000029 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000038 0.000050 0.000066 0.000085 0.000110 0.000140 0.000177 0.000222 0.000274 0.000333 0.000399 0.000469 0.000540 0.000605 0.000656 0.000683 0.000673 0.000611 0.000480 0.000262 -0.000062 -0.000512 -0.001108 -0.001869 -0.002810 -0.003943 -0.005269 -0.006778 -0.008444 -0.010217 -0.012023 -0.013760 -0.015302 -0.016502 -0.017202 -0.017249 -0.016512 -0.014899 -0.012381 -0.009002 -0.004890 -0.000258 0.004603 0.009349 0.013605 0.017004 0.019226 0.020031 0.019294 0.017021 0.013359 0.008586 0.003089 -0.002675 -0.008217 -0.013072 -0.016842 -0.019232 -0.020082 -0.019374 -0.017225 -0.013869 -0.009628 -0.004868 0.000033 0.004725 0.008913 0.012377 0.014980 0.016672 0.017480 0.017490 0.016831 0.015659 0.014130 0.012394 0.010582 0.008796 0.007114 0.005587 0.004242 0.003091 0.002131 0.001349 0.000731 0.000257 -0.000093 -0.000337 -0.000493 -0.000580 -0.000613 -0.000605 -0.000570 -0.000518 -0.000457 -0.000394 -0.000332 -0.000275 -0.000225 -0.000181 -0.000144 -0.000114 -0.000089 -0.000069 -0.000053 -0.000041 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000020 0.000025 0.000033 0.000043 0.000057 0.000075 0.000098 0.000127 0.000164 0.000210 0.000266 0.000333 0.000413 0.000505 0.000610 0.000724 0.000844 0.000964 0.001075 0.001168 0.001229 0.001245 0.001199 0.001075 0.000852 0.000514 0.000042 -0.000581 -0.001367 -0.002321 -0.003440 -0.004706 -0.006082 -0.007511 -0.008915 -0.010189 -0.011213 -0.011857 -0.011990 -0.011499 -0.010301 -0.008362 -0.005713 -0.002452 0.001251 0.005159 0.008986 0.012419 0.015151 0.016909 0.017488 0.016776 0.014775 0.011604 0.007492 0.002764 -0.002196 -0.006977 -0.011186 -0.014486 -0.016630 -0.017484 -0.017032 -0.015375 -0.012714 -0.009317 -0.005493 -0.001558 0.002197 0.005531 0.008265 0.010293 0.011578 0.012149 0.012083 0.011492 0.010505 0.009254 0.007861 0.006432 0.005050 0.003773 0.002640 0.001671 0.000869 0.000228 -0.000264 -0.000625 -0.000871 -0.001021 -0.001093 -0.001103 -0.001066 -0.000996 -0.000905 -0.000802 -0.000696 -0.000592 -0.000495 -0.000408 -0.000332 -0.000267 -0.000212 -0.000167 -0.000130 -0.000101 -0.000078 -0.000060 -0.000046 -0.000035 -0.000028 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000028 0.000036 0.000048 0.000063 0.000083 0.000109 0.000143 0.000187 0.000241 0.000309 0.000393 0.000494 0.000613 0.000753 0.000913 0.001090 0.001281 0.001482 0.001683 0.001876 0.002049 0.002187 0.002276 0.002299 0.002239 0.002077 0.001797 0.001384 0.000828 0.000126 -0.000713 -0.001670 -0.002704 -0.003761 -0.004764 -0.005621 -0.006231 -0.006489 -0.006300 -0.005592 -0.004328 -0.002519 -0.000230 0.002417 0.005246 0.008040 0.010558 0.012558 0.013824 0.014189 0.013559 0.011929 0.009385 0.006102 0.002329 -0.001633 -0.005465 -0.008858 -0.011548 -0.013344 -0.014140 -0.013928 -0.012790 -0.010885 -0.008424 -0.005650 -0.002806 -0.000114 0.002244 0.004137 0.005493 0.006294 0.006570 0.006389 0.005843 0.005034 0.004064 0.003028 0.002001 0.001045 0.000200 -0.000511 -0.001080 -0.001507 -0.001804 -0.001985 -0.002066 -0.002067 -0.002002 -0.001889 -0.001742 -0.001574 -0.001395 -0.001215 -0.001040 -0.000877 -0.000729 -0.000598 -0.000485 -0.000389 -0.000309 -0.000242 -0.000189 -0.000146 -0.000112 -0.000086 -0.000066 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000052 0.000069 0.000091 0.000121 0.000159 0.000209 0.000272 0.000351 0.000450 0.000572 0.000719 0.000894 0.001099 0.001333 0.001597 0.001888 0.002200 0.002527 0.002860 0.003187 0.003496 0.003772 0.003997 0.004155 0.004226 0.004195 0.004045 0.003768 0.003359 0.002824 0.002182 0.001465 0.000720 0.000009 -0.000595 -0.001016 -0.001179 -0.001020 -0.000499 0.000392 0.001627 0.003136 0.004808 0.006501 0.008052 0.009290 0.010061 0.010240 0.009751 0.008581 0.006781 0.004464 0.001799 -0.001009 -0.003738 -0.006174 -0.008134 -0.009487 -0.010162 -0.010159 -0.009538 -0.008414 -0.006938 -0.005279 -0.003602 -0.002055 -0.000755 0.000220 0.000835 0.001091 0.001023 0.000687 0.000155 -0.000498 -0.001200 -0.001888 -0.002513 -0.003041 -0.003451 -0.003735 -0.003894 -0.003938 -0.003882 -0.003743 -0.003538 -0.003285 -0.002999 -0.002696 -0.002388 -0.002084 -0.001794 -0.001523 -0.001277 -0.001057 -0.000864 -0.000699 -0.000560 -0.000444 -0.000348 -0.000271 -0.000210 -0.000161 -0.000123 -0.000094 -0.000071 -0.000054 -0.000042 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000031 0.000041 0.000055 0.000073 0.000098 0.000130 0.000173 0.000229 0.000300 0.000390 0.000504 0.000645 0.000818 0.001027 0.001275 0.001566 0.001900 0.002279 0.002699 0.003158 0.003649 0.004163 0.004689 0.005214 0.005722 0.006195 0.006612 0.006955 0.007204 0.007339 0.007346 0.007216 0.006946 0.006545 0.006031 0.005436 0.004804 0.004184 0.003632 0.003201 0.002938 0.002871 0.003012 0.003345 0.003830 0.004401 0.004974 0.005455 0.005751 0.005782 0.005491 0.004855 0.003888 0.002640 0.001193 -0.000346 -0.001860 -0.003234 -0.004370 -0.005201 -0.005695 -0.005856 -0.005726 -0.005376 -0.004892 -0.004365 -0.003883 -0.003516 -0.003312 -0.003295 -0.003463 -0.003792 -0.004245 -0.004773 -0.005325 -0.005853 -0.006315 -0.006680 -0.006927 -0.007045 -0.007034 -0.006902 -0.006661 -0.006330 -0.005926 -0.005471 -0.004983 -0.004479 -0.003975 -0.003484 -0.003016 -0.002579 -0.002180 -0.001821 -0.001503 -0.001228 -0.000992 -0.000794 -0.000629 -0.000494 -0.000385 -0.000298 -0.000229 -0.000175 -0.000133 -0.000101 -0.000076 -0.000058 -0.000044 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000033 0.000043 0.000058 0.000078 0.000104 0.000139 0.000185 0.000246 0.000324 0.000425 0.000552 0.000711 0.000908 0.001148 0.001436 0.001779 0.002179 0.002640 0.003163 0.003747 0.004388 0.005080 0.005813 0.006575 0.007352 0.008123 0.008869 0.009565 0.010187 0.010708 0.011101 0.011342 0.011409 0.011286 0.010966 0.010452 0.009758 0.008910 0.007944 0.006905 0.005845 0.004816 0.003864 0.003031 0.002344 0.001814 0.001437 0.001193 0.001054 0.000982 0.000939 0.000893 0.000818 0.000700 0.000535 0.000330 0.000098 -0.000149 -0.000399 -0.000649 -0.000905 -0.001181 -0.001498 -0.001882 -0.002356 -0.002937 -0.003631 -0.004432 -0.005320 -0.006266 -0.007228 -0.008163 -0.009026 -0.009778 -0.010386 -0.010827 -0.011088 -0.011169 -0.011074 -0.010816 -0.010417 -0.009897 -0.009281 -0.008595 -0.007863 -0.007107 -0.006350 -0.005607 -0.004895 -0.004225 -0.003605 -0.003043 -0.002540 -0.002097 -0.001713 -0.001385 -0.001109 -0.000880 -0.000692 -0.000540 -0.000418 -0.000321 -0.000245 -0.000186 -0.000141 -0.000106 -0.000080 -0.000061 -0.000046 -0.000036 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000045 0.000060 0.000081 0.000109 0.000146 0.000195 0.000260 0.000345 0.000454 0.000592 0.000767 0.000985 0.001252 0.001577 0.001966 0.002426 0.002962 0.003578 0.004275 0.005053 0.005908 0.006830 0.007811 0.008833 0.009878 0.010922 0.011939 0.012898 0.013763 0.014499 0.015065 0.015422 0.015532 0.015363 0.014892 0.014106 0.013008 0.011619 0.009977 0.008137 0.006174 0.004171 0.002223 0.000420 -0.001150 -0.002416 -0.003324 -0.003845 -0.003973 -0.003728 -0.003154 -0.002313 -0.001281 -0.000148 0.000997 0.002062 0.002964 0.003628 0.003995 0.004022 0.003684 0.002979 0.001925 0.000560 -0.001063 -0.002871 -0.004787 -0.006725 -0.008602 -0.010341 -0.011878 -0.013163 -0.014161 -0.014857 -0.015253 -0.015360 -0.015204 -0.014816 -0.014231 -0.013486 -0.012620 -0.011666 -0.010659 -0.009627 -0.008598 -0.007594 -0.006633 -0.005730 -0.004895 -0.004137 -0.003459 -0.002862 -0.002343 -0.001899 -0.001524 -0.001212 -0.000955 -0.000747 -0.000579 -0.000445 -0.000340 -0.000259 -0.000196 -0.000147 -0.000111 -0.000083 -0.000063 -0.000048 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000035 0.000046 0.000062 0.000084 0.000112 0.000151 0.000203 0.000271 0.000361 0.000476 0.000625 0.000812 0.001047 0.001337 0.001693 0.002122 0.002633 0.003234 0.003931 0.004728 0.005626 0.006623 0.007713 0.008884 0.010122 0.011407 0.012712 0.014008 0.015257 0.016418 0.017444 0.018281 0.018875 0.019167 0.019103 0.018638 0.017735 0.016378 0.014572 0.012351 0.009776 0.006941 0.003964 0.000988 -0.001836 -0.004352 -0.006417 -0.007912 -0.008751 -0.008889 -0.008332 -0.007131 -0.005384 -0.003228 -0.000830 0.001629 0.003960 0.005988 0.007560 0.008555 0.008895 0.008547 0.007524 0.005884 0.003721 0.001155 -0.001671 -0.004610 -0.007519 -0.010265 -0.012738 -0.014852 -0.016552 -0.017809 -0.018622 -0.019011 -0.019013 -0.018674 -0.018048 -0.017191 -0.016156 -0.014993 -0.013748 -0.012462 -0.011169 -0.009899 -0.008678 -0.007525 -0.006454 -0.005476 -0.004597 -0.003818 -0.003138 -0.002553 -0.002056 -0.001641 -0.001297 -0.001017 -0.000791 -0.000610 -0.000467 -0.000355 -0.000269 -0.000202 -0.000152 -0.000114 -0.000085 -0.000064 -0.000049 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000027 0.000035 0.000047 0.000063 0.000085 0.000115 0.000155 0.000208 0.000279 0.000372 0.000493 0.000648 0.000845 0.001094 0.001402 0.001782 0.002243 0.002796 0.003450 0.004214 0.005094 0.006092 0.007209 0.008438 0.009770 0.011189 0.012674 0.014197 0.015723 0.017211 0.018612 0.019870 0.020920 0.021693 0.022114 0.022112 0.021619 0.020582 0.018967 0.016767 0.014013 0.010771 0.007153 0.003310 -0.000576 -0.004297 -0.007638 -0.010393 -0.012381 -0.013469 -0.013578 -0.012698 -0.010890 -0.008284 -0.005070 -0.001485 0.002204 0.005724 0.008815 0.011252 0.012860 0.013529 0.013217 0.011951 0.009822 0.006976 0.003592 -0.000126 -0.003969 -0.007740 -0.011265 -0.014402 -0.017049 -0.019143 -0.020660 -0.021610 -0.022028 -0.021971 -0.021504 -0.020700 -0.019631 -0.018364 -0.016961 -0.015477 -0.013960 -0.012449 -0.010979 -0.009577 -0.008262 -0.007050 -0.005952 -0.004971 -0.004108 -0.003360 -0.002720 -0.002181 -0.001732 -0.001364 -0.001064 -0.000824 -0.000632 -0.000482 -0.000365 -0.000275 -0.000206 -0.000154 -0.000115 -0.000086 -0.000064 -0.000049 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000027 0.000036 0.000048 0.000064 0.000086 0.000116 0.000157 0.000211 0.000283 0.000378 0.000502 0.000662 0.000866 0.001124 0.001446 0.001843 0.002327 0.002912 0.003606 0.004422 0.005366 0.006443 0.007653 0.008993 0.010452 0.012014 0.013656 0.015349 0.017054 0.018726 0.020310 0.021740 0.022944 0.023840 0.024340 0.024358 0.023812 0.022631 0.020771 0.018215 0.014990 0.011171 0.006882 0.002301 -0.002351 -0.006824 -0.010849 -0.014168 -0.016550 -0.017818 -0.017866 -0.016670 -0.014299 -0.010910 -0.006741 -0.002091 0.002704 0.007294 0.011348 0.014577 0.016759 0.017756 0.017517 0.016082 0.013570 0.010169 0.006109 0.001648 -0.002956 -0.007459 -0.011651 -0.015365 -0.018483 -0.020935 -0.022701 -0.023798 -0.024274 -0.024200 -0.023658 -0.022734 -0.021513 -0.020075 -0.018490 -0.016823 -0.015126 -0.013446 -0.011817 -0.010271 -0.008829 -0.007507 -0.006313 -0.005253 -0.004325 -0.003524 -0.002842 -0.002270 -0.001797 -0.001409 -0.001095 -0.000845 -0.000646 -0.000491 -0.000370 -0.000278 -0.000208 -0.000155 -0.000115 -0.000086 -0.000064 -0.000048 -0.000036 -0.000028 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000027 0.000036 0.000048 0.000064 0.000086 0.000116 0.000157 0.000212 0.000284 0.000380 0.000506 0.000668 0.000875 0.001138 0.001467 0.001876 0.002375 0.002980 0.003702 0.004553 0.005542 0.006674 0.007952 0.009371 0.010921 0.012587 0.014343 0.016158 0.017991 0.019792 0.021500 0.023046 0.024346 0.025312 0.025846 0.025850 0.025230 0.023907 0.021825 0.018963 0.015346 0.011052 0.006221 0.001049 -0.004212 -0.009276 -0.013834 -0.017585 -0.020257 -0.021640 -0.021603 -0.020113 -0.017245 -0.013179 -0.008190 -0.002626 0.003115 0.008623 0.013508 0.017428 0.020125 0.021432 0.021295 0.019761 0.016973 0.013152 0.008569 0.003525 -0.001682 -0.006771 -0.011504 -0.015692 -0.019204 -0.021967 -0.023959 -0.025204 -0.025759 -0.025705 -0.025134 -0.024143 -0.022829 -0.021278 -0.019570 -0.017775 -0.015951 -0.014147 -0.012405 -0.010755 -0.009220 -0.007818 -0.006556 -0.005439 -0.004465 -0.003627 -0.002917 -0.002323 -0.001833 -0.001433 -0.001111 -0.000854 -0.000651 -0.000493 -0.000371 -0.000277 -0.000206 -0.000153 -0.000113 -0.000084 -0.000063 -0.000047 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000027 0.000036 0.000047 0.000063 0.000085 0.000115 0.000156 0.000210 0.000282 0.000378 0.000503 0.000665 0.000873 0.001137 0.001469 0.001881 0.002387 0.003002 0.003738 0.004608 0.005622 0.006787 0.008105 0.009573 0.011180 0.012911 0.014738 0.016629 0.018540 0.020417 0.022196 0.023801 0.025146 0.026135 0.026663 0.026626 0.025923 0.024467 0.022197 0.019088 0.015165 0.010512 0.005275 -0.000331 -0.006036 -0.011525 -0.016461 -0.020510 -0.023371 -0.024809 -0.024674 -0.022926 -0.019645 -0.015026 -0.009374 -0.003076 0.003427 0.009677 0.015238 0.019729 0.022860 0.024447 0.024429 0.022860 0.019900 0.015794 0.010844 0.005382 -0.000263 -0.005785 -0.010922 -0.015472 -0.019293 -0.022308 -0.024494 -0.025879 -0.026524 -0.026517 -0.025957 -0.024948 -0.023593 -0.021984 -0.020207 -0.018337 -0.016436 -0.014557 -0.012743 -0.011028 -0.009436 -0.007984 -0.006681 -0.005530 -0.004529 -0.003671 -0.002945 -0.002340 -0.001842 -0.001437 -0.001111 -0.000852 -0.000648 -0.000489 -0.000367 -0.000273 -0.000203 -0.000150 -0.000111 -0.000082 -0.000061 -0.000045 -0.000034 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000027 0.000035 0.000047 0.000062 0.000084 0.000113 0.000153 0.000206 0.000277 0.000371 0.000494 0.000654 0.000859 0.001121 0.001450 0.001860 0.002365 0.002979 0.003717 0.004591 0.005612 0.006788 0.008120 0.009607 0.011238 0.012996 0.014854 0.016776 0.018718 0.020623 0.022424 0.024042 0.025386 0.026357 0.026849 0.026752 0.025963 0.024392 0.021975 0.018686 0.014551 0.009655 0.004155 -0.001729 -0.007712 -0.013462 -0.018623 -0.022842 -0.025798 -0.027238 -0.027001 -0.025042 -0.021443 -0.016411 -0.010268 -0.003428 0.003637 0.010437 0.016504 0.021430 0.024903 0.026728 0.026836 0.025287 0.022251 0.017990 0.012825 0.007108 0.001189 -0.004610 -0.010014 -0.014809 -0.018848 -0.022049 -0.024390 -0.025898 -0.026637 -0.026696 -0.026178 -0.025191 -0.023840 -0.022222 -0.020426 -0.018530 -0.016598 -0.014688 -0.012844 -0.011100 -0.009484 -0.008011 -0.006692 -0.005530 -0.004520 -0.003657 -0.002929 -0.002322 -0.001824 -0.001420 -0.001096 -0.000838 -0.000636 -0.000479 -0.000359 -0.000267 -0.000197 -0.000146 -0.000107 -0.000079 -0.000058 -0.000043 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000046 0.000061 0.000082 0.000110 0.000148 0.000200 0.000269 0.000360 0.000480 0.000636 0.000836 0.001092 0.001414 0.001816 0.002312 0.002917 0.003644 0.004507 0.005518 0.006683 0.008007 0.009485 0.011109 0.012860 0.014711 0.016626 0.018558 0.020448 0.022228 0.023817 0.025123 0.026046 0.026479 0.026312 0.025443 0.023780 0.021262 0.017863 0.013610 0.008590 0.002962 -0.003048 -0.009149 -0.015004 -0.020248 -0.024517 -0.027482 -0.028882 -0.028548 -0.026433 -0.022618 -0.017316 -0.010859 -0.003676 0.003747 0.010899 0.017296 0.022515 0.026231 0.028241 0.028474 0.026989 0.023964 0.019667 0.014429 0.008612 0.002575 -0.003352 -0.008887 -0.013812 -0.017976 -0.021295 -0.023745 -0.025353 -0.026180 -0.026316 -0.025864 -0.024930 -0.023622 -0.022036 -0.020264 -0.018384 -0.016465 -0.014563 -0.012725 -0.010987 -0.009376 -0.007910 -0.006599 -0.005445 -0.004444 -0.003590 -0.002871 -0.002273 -0.001783 -0.001386 -0.001067 -0.000815 -0.000618 -0.000465 -0.000347 -0.000257 -0.000190 -0.000140 -0.000102 -0.000075 -0.000055 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000033 0.000044 0.000059 0.000079 0.000106 0.000143 0.000192 0.000259 0.000346 0.000461 0.000611 0.000804 0.001051 0.001362 0.001751 0.002231 0.002818 0.003524 0.004364 0.005349 0.006486 0.007779 0.009225 0.010814 0.012528 0.014340 0.016213 0.018098 0.019937 0.021660 0.023187 0.024426 0.025278 0.025638 0.025399 0.024461 0.022737 0.020167 0.016727 0.012447 0.007415 0.001788 -0.004207 -0.010282 -0.016100 -0.021297 -0.025511 -0.028412 -0.029737 -0.029318 -0.027104 -0.023176 -0.017747 -0.011151 -0.003817 0.003762 0.011073 0.017627 0.022996 0.026853 0.028992 0.029338 0.027953 0.025012 0.020784 0.015602 0.009825 0.003814 -0.002102 -0.007641 -0.012587 -0.016786 -0.020154 -0.022666 -0.024344 -0.025248 -0.025464 -0.025091 -0.024235 -0.022998 -0.021478 -0.019766 -0.017940 -0.016068 -0.014209 -0.012410 -0.010709 -0.009131 -0.007696 -0.006413 -0.005285 -0.004309 -0.003476 -0.002776 -0.002196 -0.001720 -0.001335 -0.001027 -0.000784 -0.000593 -0.000445 -0.000332 -0.000246 -0.000181 -0.000133 -0.000097 -0.000071 -0.000052 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000032 0.000042 0.000056 0.000075 0.000101 0.000136 0.000184 0.000246 0.000330 0.000439 0.000581 0.000765 0.001000 0.001297 0.001668 0.002127 0.002688 0.003365 0.004171 0.005116 0.006210 0.007453 0.008846 0.010377 0.012028 0.013773 0.015574 0.017383 0.019142 0.020781 0.022220 0.023371 0.024137 0.024417 0.024110 0.023120 0.021367 0.018793 0.015380 0.011157 0.006214 0.000704 -0.005152 -0.011072 -0.016730 -0.021769 -0.025838 -0.028615 -0.029841 -0.029351 -0.027096 -0.023154 -0.017732 -0.011159 -0.003856 0.003692 0.010982 0.017529 0.022914 0.026812 0.029020 0.029465 0.028203 0.025406 0.021336 0.016318 0.010705 0.004846 -0.000935 -0.006366 -0.011230 -0.015381 -0.018733 -0.021257 -0.022974 -0.023939 -0.024231 -0.023945 -0.023180 -0.022037 -0.020609 -0.018985 -0.017241 -0.015448 -0.013661 -0.011930 -0.010289 -0.008768 -0.007385 -0.006148 -0.005062 -0.004123 -0.003323 -0.002651 -0.002095 -0.001639 -0.001271 -0.000977 -0.000745 -0.000563 -0.000422 -0.000315 -0.000233 -0.000171 -0.000125 -0.000091 -0.000066 -0.000048 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000023 0.000031 0.000040 0.000054 0.000072 0.000096 0.000129 0.000173 0.000232 0.000310 0.000413 0.000547 0.000720 0.000941 0.001220 0.001570 0.002004 0.002534 0.003174 0.003937 0.004832 0.005869 0.007049 0.008371 0.009824 0.011392 0.013048 0.014754 0.016463 0.018118 0.019651 0.020985 0.022034 0.022707 0.022908 0.022542 0.021520 0.019769 0.017238 0.013912 0.009823 0.005056 -0.000238 -0.005849 -0.011509 -0.016903 -0.021694 -0.025545 -0.028149 -0.029260 -0.028719 -0.026477 -0.022609 -0.017316 -0.010910 -0.003799 0.003552 0.010657 0.017052 0.022329 0.026177 0.028397 0.028919 0.027794 0.025187 0.021346 0.016583 0.011234 0.005634 0.000091 -0.005131 -0.009828 -0.013855 -0.017129 -0.019621 -0.021344 -0.022349 -0.022709 -0.022509 -0.021844 -0.020808 -0.019490 -0.017975 -0.016338 -0.014646 -0.012955 -0.011313 -0.009755 -0.008309 -0.006994 -0.005819 -0.004788 -0.003896 -0.003138 -0.002501 -0.001975 -0.001544 -0.001197 -0.000920 -0.000700 -0.000529 -0.000397 -0.000295 -0.000218 -0.000160 -0.000117 -0.000085 -0.000061 -0.000044 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000051 0.000068 0.000090 0.000121 0.000162 0.000217 0.000290 0.000385 0.000509 0.000670 0.000875 0.001136 0.001462 0.001866 0.002361 0.002959 0.003672 0.004510 0.005480 0.006585 0.007823 0.009184 0.010652 0.012201 0.013794 0.015386 0.016922 0.018335 0.019552 0.020493 0.021070 0.021197 0.020784 0.019752 0.018034 0.015588 0.012401 0.008508 0.003991 -0.001008 -0.006290 -0.011603 -0.016654 -0.021126 -0.024704 -0.027102 -0.028088 -0.027514 -0.025334 -0.021618 -0.016555 -0.010441 -0.003657 0.003356 0.010140 0.016256 0.021320 0.025036 0.027217 0.027792 0.026811 0.024424 0.020865 0.016425 0.011420 0.006163 0.000943 -0.003992 -0.008448 -0.012289 -0.015432 -0.017848 -0.019547 -0.020570 -0.020984 -0.020866 -0.020303 -0.019380 -0.018184 -0.016792 -0.015277 -0.013704 -0.012127 -0.010591 -0.009132 -0.007777 -0.006543 -0.005442 -0.004474 -0.003639 -0.002929 -0.002333 -0.001841 -0.001439 -0.001115 -0.000856 -0.000652 -0.000492 -0.000369 -0.000274 -0.000202 -0.000148 -0.000108 -0.000078 -0.000056 -0.000040 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000036 0.000048 0.000063 0.000084 0.000113 0.000151 0.000201 0.000268 0.000355 0.000470 0.000617 0.000806 0.001046 0.001346 0.001719 0.002176 0.002728 0.003386 0.004161 0.005058 0.006080 0.007225 0.008483 0.009840 0.011270 0.012738 0.014202 0.015607 0.016892 0.017987 0.018817 0.019303 0.019363 0.018918 0.017896 0.016240 0.013914 0.010910 0.007262 0.003050 -0.001593 -0.006484 -0.011388 -0.016036 -0.020140 -0.023408 -0.025577 -0.026436 -0.025847 -0.023769 -0.020268 -0.015518 -0.009791 -0.003443 0.003120 0.009473 0.015210 0.019975 0.023492 0.025586 0.026192 0.025352 0.023204 0.019963 0.015895 0.011289 0.006436 0.001602 -0.002984 -0.007143 -0.010746 -0.013716 -0.016019 -0.017664 -0.018684 -0.019137 -0.019092 -0.018626 -0.017819 -0.016749 -0.015489 -0.014107 -0.012664 -0.011212 -0.009794 -0.008446 -0.007192 -0.006050 -0.005029 -0.004133 -0.003360 -0.002703 -0.002153 -0.001698 -0.001327 -0.001028 -0.000789 -0.000601 -0.000454 -0.000340 -0.000252 -0.000186 -0.000136 -0.000099 -0.000071 -0.000051 -0.000036 -0.000025 -0.000018 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000044 0.000059 0.000078 0.000104 0.000138 0.000184 0.000245 0.000325 0.000429 0.000563 0.000735 0.000954 0.001227 0.001567 0.001984 0.002488 0.003090 0.003797 0.004617 0.005551 0.006597 0.007747 0.008986 0.010289 0.011626 0.012954 0.014224 0.015377 0.016350 0.017073 0.017472 0.017476 0.017013 0.016021 0.014451 0.012272 0.009483 0.006117 0.002250 -0.001996 -0.006452 -0.010907 -0.015118 -0.018821 -0.021757 -0.023687 -0.024420 -0.023834 -0.021891 -0.018652 -0.014274 -0.009007 -0.003173 0.002859 0.008701 0.013985 0.018385 0.021650 0.023621 0.024236 0.023530 0.021628 0.018722 0.015054 0.010884 0.006475 0.002068 -0.002129 -0.005950 -0.009278 -0.012039 -0.014201 -0.015766 -0.016762 -0.017238 -0.017255 -0.016880 -0.016185 -0.015240 -0.014115 -0.012870 -0.011563 -0.010244 -0.008952 -0.007721 -0.006575 -0.005530 -0.004596 -0.003776 -0.003069 -0.002468 -0.001965 -0.001550 -0.001211 -0.000938 -0.000720 -0.000549 -0.000414 -0.000310 -0.000230 -0.000170 -0.000124 -0.000090 -0.000064 -0.000046 -0.000032 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000041 0.000054 0.000072 0.000095 0.000126 0.000167 0.000222 0.000294 0.000388 0.000509 0.000664 0.000861 0.001108 0.001415 0.001791 0.002247 0.002790 0.003430 0.004171 0.005015 0.005960 0.006998 0.008116 0.009290 0.010492 0.011683 0.012817 0.013840 0.014694 0.015314 0.015636 0.015595 0.015128 0.014183 0.012717 0.010707 0.008155 0.005095 0.001596 -0.002229 -0.006229 -0.010215 -0.013970 -0.017261 -0.019856 -0.021545 -0.022159 -0.021590 -0.019806 -0.016860 -0.012894 -0.008133 -0.002863 0.002586 0.007866 0.012647 0.016639 0.019617 0.021435 0.022038 0.021456 0.019797 0.017233 0.013975 0.010256 0.006310 0.002353 -0.001430 -0.004890 -0.007919 -0.010448 -0.012446 -0.013911 -0.014865 -0.015348 -0.015413 -0.015119 -0.014529 -0.013707 -0.012713 -0.011606 -0.010437 -0.009252 -0.008089 -0.006979 -0.005943 -0.004999 -0.004155 -0.003413 -0.002773 -0.002230 -0.001776 -0.001400 -0.001094 -0.000848 -0.000651 -0.000496 -0.000375 -0.000281 -0.000208 -0.000153 -0.000112 -0.000081 -0.000058 -0.000041 -0.000029 -0.000020 -0.000014 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000049 0.000065 0.000086 0.000114 0.000151 0.000200 0.000264 0.000348 0.000456 0.000595 0.000770 0.000991 0.001265 0.001602 0.002009 0.002495 0.003068 0.003730 0.004485 0.005329 0.006256 0.007253 0.008300 0.009368 0.010424 0.011425 0.012323 0.013063 0.013589 0.013843 0.013768 0.013310 0.012424 0.011075 0.009248 0.006946 0.004202 0.001082 -0.002315 -0.005854 -0.009368 -0.012667 -0.015547 -0.017806 -0.019261 -0.019766 -0.019225 -0.017614 -0.014979 -0.011446 -0.007211 -0.002529 0.002311 0.007004 0.011259 0.014820 0.017488 0.019135 0.019710 0.019238 0.017813 0.015582 0.012731 0.009462 0.005982 0.002478 -0.000884 -0.003972 -0.006689 -0.008973 -0.010792 -0.012142 -0.013038 -0.013515 -0.013616 -0.013392 -0.012897 -0.012189 -0.011322 -0.010349 -0.009315 -0.008263 -0.007228 -0.006238 -0.005314 -0.004470 -0.003715 -0.003052 -0.002480 -0.001994 -0.001588 -0.001253 -0.000979 -0.000759 -0.000584 -0.000445 -0.000336 -0.000252 -0.000187 -0.000137 -0.000100 -0.000072 -0.000052 -0.000036 -0.000026 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000044 0.000058 0.000077 0.000102 0.000135 0.000178 0.000235 0.000309 0.000405 0.000528 0.000683 0.000879 0.001122 0.001420 0.001780 0.002211 0.002717 0.003304 0.003971 0.004718 0.005537 0.006417 0.007339 0.008279 0.009205 0.010079 0.010858 0.011493 0.011934 0.012130 0.012031 0.011592 0.010775 0.009553 0.007915 0.005866 0.003440 0.000695 -0.002281 -0.005368 -0.008422 -0.011278 -0.013762 -0.015700 -0.016934 -0.017340 -0.016838 -0.015406 -0.013086 -0.009988 -0.006282 -0.002188 0.002043 0.006148 0.009872 0.012997 0.015348 0.016813 0.017348 0.016972 0.015765 0.013852 0.011392 0.008559 0.005532 0.002472 -0.000475 -0.003194 -0.005599 -0.007633 -0.009266 -0.010490 -0.011319 -0.011777 -0.011901 -0.011735 -0.011326 -0.010723 -0.009975 -0.009128 -0.008224 -0.007301 -0.006390 -0.005517 -0.004700 -0.003955 -0.003287 -0.002701 -0.002195 -0.001765 -0.001406 -0.001109 -0.000868 -0.000673 -0.000518 -0.000395 -0.000299 -0.000224 -0.000166 -0.000122 -0.000089 -0.000064 -0.000046 -0.000032 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000052 0.000068 0.000090 0.000119 0.000157 0.000207 0.000273 0.000357 0.000465 0.000601 0.000773 0.000986 0.001247 0.001564 0.001941 0.002385 0.002899 0.003483 0.004137 0.004853 0.005621 0.006425 0.007244 0.008048 0.008803 0.009472 0.010011 0.010377 0.010524 0.010411 0.010000 0.009258 0.008167 0.006717 0.004918 0.002801 0.000417 -0.002154 -0.004810 -0.007428 -0.009867 -0.011979 -0.013617 -0.014649 -0.014969 -0.014511 -0.013258 -0.011248 -0.008573 -0.005379 -0.001855 0.001787 0.005320 0.008530 0.011227 0.013266 0.014548 0.015035 0.014741 0.013732 0.012114 0.010021 0.007600 0.005001 0.002365 -0.000185 -0.002548 -0.004649 -0.006436 -0.007882 -0.008977 -0.009729 -0.010160 -0.010297 -0.010178 -0.009844 -0.009336 -0.008696 -0.007967 -0.007184 -0.006382 -0.005589 -0.004827 -0.004114 -0.003462 -0.002878 -0.002365 -0.001922 -0.001547 -0.001232 -0.000973 -0.000762 -0.000592 -0.000456 -0.000348 -0.000264 -0.000198 -0.000147 -0.000108 -0.000079 -0.000057 -0.000041 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000027 0.000035 0.000046 0.000060 0.000079 0.000104 0.000138 0.000182 0.000239 0.000312 0.000406 0.000525 0.000674 0.000859 0.001086 0.001361 0.001689 0.002075 0.002520 0.003027 0.003593 0.004213 0.004877 0.005572 0.006277 0.006968 0.007615 0.008184 0.008637 0.008937 0.009045 0.008926 0.008547 0.007885 0.006923 0.005657 0.004098 0.002273 0.000231 -0.001962 -0.004218 -0.006432 -0.008487 -0.010258 -0.011624 -0.012473 -0.012721 -0.012312 -0.011232 -0.009516 -0.007241 -0.004530 -0.001542 0.001544 0.004539 0.007263 0.009557 0.011296 0.012401 0.012835 0.012609 0.011779 0.010429 0.008672 0.006629 0.004428 0.002186 0.000008 -0.002020 -0.003832 -0.005383 -0.006646 -0.007612 -0.008285 -0.008681 -0.008823 -0.008741 -0.008470 -0.008046 -0.007505 -0.006883 -0.006212 -0.005522 -0.004839 -0.004181 -0.003564 -0.003000 -0.002495 -0.002050 -0.001667 -0.001342 -0.001070 -0.000845 -0.000663 -0.000515 -0.000397 -0.000304 -0.000230 -0.000173 -0.000129 -0.000095 -0.000070 -0.000050 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000040 0.000052 0.000069 0.000091 0.000120 0.000158 0.000207 0.000271 0.000352 0.000454 0.000583 0.000743 0.000938 0.001175 0.001457 0.001788 0.002171 0.002606 0.003092 0.003623 0.004192 0.004786 0.005388 0.005976 0.006525 0.007004 0.007382 0.007626 0.007703 0.007584 0.007242 0.006659 0.005823 0.004731 0.003397 0.001845 0.000116 -0.001731 -0.003622 -0.005471 -0.007180 -0.008646 -0.009769 -0.010460 -0.010647 -0.010288 -0.009372 -0.007928 -0.006022 -0.003756 -0.001260 0.001317 0.003818 0.006095 0.008016 0.009479 0.010415 0.010795 0.010627 0.009952 0.008842 0.007386 0.005686 0.003845 0.001961 0.000123 -0.001596 -0.003140 -0.004469 -0.005559 -0.006400 -0.006993 -0.007350 -0.007489 -0.007436 -0.007218 -0.006867 -0.006413 -0.005888 -0.005318 -0.004731 -0.004148 -0.003585 -0.003058 -0.002574 -0.002141 -0.001760 -0.001432 -0.001153 -0.000920 -0.000728 -0.000571 -0.000444 -0.000343 -0.000263 -0.000200 -0.000150 -0.000112 -0.000083 -0.000061 -0.000044 -0.000032 -0.000023 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000035 0.000045 0.000060 0.000079 0.000104 0.000136 0.000179 0.000233 0.000303 0.000390 0.000500 0.000636 0.000803 0.001005 0.001245 0.001527 0.001853 0.002223 0.002636 0.003087 0.003569 0.004073 0.004582 0.005078 0.005540 0.005940 0.006253 0.006449 0.006503 0.006388 0.006086 0.005580 0.004862 0.003933 0.002805 0.001500 0.000055 -0.001482 -0.003049 -0.004574 -0.005977 -0.007175 -0.008087 -0.008641 -0.008781 -0.008471 -0.007706 -0.006509 -0.004935 -0.003067 -0.001013 0.001107 0.003165 0.005040 0.006626 0.007838 0.008620 0.008948 0.008825 0.008286 0.007385 0.006195 0.004798 0.003277 0.001714 0.000182 -0.001259 -0.002559 -0.003685 -0.004614 -0.005337 -0.005852 -0.006168 -0.006300 -0.006268 -0.006094 -0.005806 -0.005429 -0.004989 -0.004510 -0.004015 -0.003521 -0.003045 -0.002598 -0.002188 -0.001820 -0.001497 -0.001218 -0.000982 -0.000784 -0.000620 -0.000487 -0.000380 -0.000294 -0.000226 -0.000172 -0.000130 -0.000097 -0.000072 -0.000053 -0.000039 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000039 0.000051 0.000068 0.000089 0.000117 0.000153 0.000199 0.000258 0.000333 0.000426 0.000541 0.000682 0.000852 0.001055 0.001293 0.001567 0.001879 0.002226 0.002606 0.003011 0.003434 0.003861 0.004276 0.004660 0.004993 0.005249 0.005407 0.005443 0.005337 0.005073 0.004640 0.004032 0.003251 0.002309 0.001225 0.000031 -0.001233 -0.002516 -0.003759 -0.004897 -0.005865 -0.006597 -0.007036 -0.007138 -0.006877 -0.006247 -0.005268 -0.003987 -0.002470 -0.000803 0.000916 0.002585 0.004107 0.005397 0.006387 0.007032 0.007310 0.007224 0.006800 0.006079 0.005120 0.003986 0.002745 0.001463 0.000200 -0.000994 -0.002077 -0.003020 -0.003803 -0.004416 -0.004857 -0.005133 -0.005254 -0.005236 -0.005099 -0.004864 -0.004553 -0.004188 -0.003789 -0.003375 -0.002962 -0.002563 -0.002187 -0.001843 -0.001534 -0.001262 -0.001027 -0.000828 -0.000662 -0.000524 -0.000412 -0.000322 -0.000249 -0.000192 -0.000147 -0.000111 -0.000084 -0.000063 -0.000047 -0.000035 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000044 0.000058 0.000076 0.000100 0.000130 0.000169 0.000219 0.000281 0.000359 0.000455 0.000573 0.000716 0.000885 0.001084 0.001313 0.001573 0.001863 0.002179 0.002517 0.002869 0.003224 0.003568 0.003886 0.004159 0.004369 0.004494 0.004518 0.004423 0.004197 0.003832 0.003323 0.002675 0.001897 0.001006 0.000031 -0.000997 -0.002036 -0.003038 -0.003951 -0.004724 -0.005305 -0.005650 -0.005723 -0.005505 -0.004994 -0.004206 -0.003178 -0.001963 -0.000630 0.000744 0.002079 0.003298 0.004333 0.005131 0.005655 0.005888 0.005830 0.005501 0.004933 0.004169 0.003261 0.002261 0.001221 0.000191 -0.000787 -0.001680 -0.002461 -0.003113 -0.003627 -0.004000 -0.004236 -0.004344 -0.004336 -0.004229 -0.004039 -0.003784 -0.003484 -0.003155 -0.002812 -0.002469 -0.002137 -0.001825 -0.001538 -0.001281 -0.001054 -0.000859 -0.000693 -0.000554 -0.000440 -0.000346 -0.000271 -0.000210 -0.000162 -0.000124 -0.000094 -0.000072 -0.000054 -0.000041 -0.000030 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000049 0.000064 0.000084 0.000110 0.000142 0.000184 0.000235 0.000300 0.000380 0.000478 0.000596 0.000736 0.000901 0.001091 0.001306 0.001545 0.001806 0.002085 0.002375 0.002668 0.002951 0.003212 0.003435 0.003605 0.003705 0.003720 0.003638 0.003447 0.003143 0.002723 0.002191 0.001556 0.000833 0.000044 -0.000783 -0.001615 -0.002415 -0.003140 -0.003751 -0.004207 -0.004474 -0.004526 -0.004349 -0.003940 -0.003314 -0.002499 -0.001540 -0.000488 0.000595 0.001648 0.002610 0.003429 0.004063 0.004484 0.004676 0.004641 0.004390 0.003948 0.003348 0.002628 0.001831 0.000998 0.000167 -0.000627 -0.001355 -0.001995 -0.002532 -0.002957 -0.003269 -0.003468 -0.003562 -0.003560 -0.003476 -0.003324 -0.003118 -0.002873 -0.002603 -0.002322 -0.002040 -0.001767 -0.001510 -0.001273 -0.001061 -0.000874 -0.000712 -0.000575 -0.000460 -0.000366 -0.000288 -0.000226 -0.000176 -0.000136 -0.000104 -0.000080 -0.000061 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000032 0.000041 0.000054 0.000071 0.000092 0.000119 0.000153 0.000195 0.000248 0.000314 0.000394 0.000491 0.000606 0.000742 0.000897 0.001074 0.001270 0.001484 0.001712 0.001949 0.002188 0.002419 0.002632 0.002813 0.002950 0.003029 0.003039 0.002969 0.002812 0.002562 0.002220 0.001788 0.001275 0.000694 0.000062 -0.000597 -0.001257 -0.001888 -0.002459 -0.002936 -0.003291 -0.003496 -0.003533 -0.003390 -0.003067 -0.002576 -0.001940 -0.001193 -0.000374 0.000468 0.001287 0.002036 0.002676 0.003173 0.003506 0.003664 0.003644 0.003456 0.003117 0.002651 0.002088 0.001459 0.000798 0.000135 -0.000503 -0.001090 -0.001609 -0.002047 -0.002395 -0.002651 -0.002817 -0.002897 -0.002899 -0.002834 -0.002712 -0.002546 -0.002348 -0.002130 -0.001901 -0.001672 -0.001449 -0.001239 -0.001046 -0.000872 -0.000719 -0.000586 -0.000474 -0.000380 -0.000302 -0.000238 -0.000187 -0.000146 -0.000113 -0.000087 -0.000067 -0.000051 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000035 0.000045 0.000059 0.000076 0.000098 0.000126 0.000161 0.000204 0.000257 0.000322 0.000401 0.000495 0.000605 0.000732 0.000875 0.001035 0.001209 0.001394 0.001586 0.001779 0.001966 0.002138 0.002284 0.002394 0.002457 0.002464 0.002406 0.002278 0.002076 0.001800 0.001453 0.001044 0.000581 0.000081 -0.000439 -0.000958 -0.001452 -0.001897 -0.002267 -0.002540 -0.002696 -0.002721 -0.002608 -0.002357 -0.001977 -0.001487 -0.000911 -0.000283 0.000364 0.000992 0.001568 0.002060 0.002446 0.002706 0.002833 0.002824 0.002685 0.002428 0.002071 0.001635 0.001145 0.000625 0.000101 -0.000406 -0.000875 -0.001292 -0.001644 -0.001926 -0.002134 -0.002270 -0.002337 -0.002341 -0.002290 -0.002194 -0.002062 -0.001903 -0.001728 -0.001544 -0.001358 -0.001178 -0.001008 -0.000852 -0.000711 -0.000587 -0.000479 -0.000387 -0.000311 -0.000247 -0.000196 -0.000154 -0.000120 -0.000093 -0.000072 -0.000056 -0.000043 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000038 0.000049 0.000063 0.000080 0.000103 0.000131 0.000166 0.000209 0.000261 0.000325 0.000401 0.000489 0.000592 0.000708 0.000836 0.000976 0.001125 0.001279 0.001434 0.001584 0.001722 0.001839 0.001927 0.001977 0.001982 0.001936 0.001833 0.001672 0.001452 0.001177 0.000853 0.000489 0.000096 -0.000311 -0.000715 -0.001098 -0.001441 -0.001726 -0.001934 -0.002052 -0.002069 -0.001980 -0.001787 -0.001497 -0.001124 -0.000687 -0.000210 0.000280 0.000756 0.001192 0.001567 0.001862 0.002063 0.002163 0.002161 0.002059 0.001867 0.001596 0.001262 0.000883 0.000479 0.000069 -0.000330 -0.000701 -0.001032 -0.001313 -0.001538 -0.001706 -0.001815 -0.001870 -0.001875 -0.001836 -0.001760 -0.001656 -0.001530 -0.001390 -0.001243 -0.001095 -0.000951 -0.000814 -0.000689 -0.000575 -0.000475 -0.000389 -0.000315 -0.000253 -0.000202 -0.000160 -0.000126 -0.000099 -0.000077 -0.000060 -0.000047 -0.000036 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000040 0.000051 0.000066 0.000083 0.000106 0.000134 0.000168 0.000210 0.000261 0.000322 0.000393 0.000475 0.000567 0.000670 0.000782 0.000900 0.001023 0.001147 0.001266 0.001375 0.001468 0.001538 0.001578 0.001583 0.001546 0.001465 0.001338 0.001166 0.000950 0.000697 0.000412 0.000107 -0.000209 -0.000521 -0.000816 -0.001079 -0.001295 -0.001453 -0.001541 -0.001553 -0.001484 -0.001338 -0.001118 -0.000837 -0.000509 -0.000152 0.000214 0.000570 0.000897 0.001179 0.001401 0.001554 0.001632 0.001634 0.001560 0.001417 0.001213 0.000960 0.000670 0.000358 0.000040 -0.000271 -0.000561 -0.000821 -0.001042 -0.001220 -0.001353 -0.001440 -0.001484 -0.001489 -0.001460 -0.001401 -0.001319 -0.001219 -0.001109 -0.000992 -0.000875 -0.000761 -0.000653 -0.000553 -0.000463 -0.000383 -0.000314 -0.000255 -0.000205 -0.000164 -0.000130 -0.000103 -0.000081 -0.000063 -0.000049 -0.000039 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000053 0.000067 0.000085 0.000107 0.000134 0.000168 0.000208 0.000256 0.000313 0.000378 0.000451 0.000533 0.000621 0.000715 0.000812 0.000909 0.001003 0.001089 0.001163 0.001218 0.001250 0.001254 0.001226 0.001163 0.001065 0.000931 0.000764 0.000568 0.000348 0.000112 -0.000131 -0.000370 -0.000595 -0.000795 -0.000959 -0.001077 -0.001143 -0.001150 -0.001098 -0.000988 -0.000824 -0.000615 -0.000372 -0.000107 0.000164 0.000427 0.000669 0.000878 0.001043 0.001158 0.001218 0.001221 0.001168 0.001062 0.000910 0.000719 0.000499 0.000261 0.000017 -0.000223 -0.000448 -0.000650 -0.000822 -0.000961 -0.001065 -0.001134 -0.001169 -0.001174 -0.001151 -0.001106 -0.001042 -0.000964 -0.000878 -0.000786 -0.000694 -0.000604 -0.000519 -0.000441 -0.000369 -0.000306 -0.000251 -0.000204 -0.000165 -0.000132 -0.000105 -0.000083 -0.000066 -0.000052 -0.000041 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000034 0.000043 0.000054 0.000068 0.000085 0.000106 0.000133 0.000164 0.000202 0.000247 0.000298 0.000356 0.000420 0.000490 0.000563 0.000639 0.000715 0.000788 0.000856 0.000913 0.000956 0.000982 0.000986 0.000965 0.000917 0.000842 0.000740 0.000612 0.000461 0.000293 0.000113 -0.000072 -0.000254 -0.000425 -0.000576 -0.000699 -0.000788 -0.000836 -0.000842 -0.000803 -0.000721 -0.000599 -0.000445 -0.000266 -0.000072 0.000126 0.000319 0.000496 0.000648 0.000770 0.000855 0.000899 0.000902 0.000864 0.000786 0.000672 0.000529 0.000364 0.000184 -0.000002 -0.000185 -0.000357 -0.000512 -0.000645 -0.000752 -0.000833 -0.000886 -0.000914 -0.000918 -0.000901 -0.000866 -0.000817 -0.000757 -0.000690 -0.000619 -0.000547 -0.000477 -0.000410 -0.000349 -0.000293 -0.000244 -0.000200 -0.000163 -0.000132 -0.000106 -0.000085 -0.000067 -0.000053 -0.000042 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000054 0.000067 0.000084 0.000104 0.000129 0.000159 0.000194 0.000234 0.000279 0.000329 0.000383 0.000440 0.000499 0.000558 0.000615 0.000667 0.000711 0.000745 0.000765 0.000769 0.000754 0.000719 0.000662 0.000585 0.000488 0.000374 0.000247 0.000110 -0.000030 -0.000168 -0.000296 -0.000410 -0.000502 -0.000568 -0.000604 -0.000608 -0.000579 -0.000519 -0.000430 -0.000317 -0.000187 -0.000046 0.000098 0.000237 0.000365 0.000475 0.000563 0.000625 0.000657 0.000659 0.000631 0.000573 0.000489 0.000383 0.000259 0.000124 -0.000016 -0.000154 -0.000285 -0.000402 -0.000503 -0.000585 -0.000647 -0.000688 -0.000709 -0.000713 -0.000700 -0.000674 -0.000636 -0.000590 -0.000538 -0.000483 -0.000428 -0.000374 -0.000322 -0.000275 -0.000231 -0.000192 -0.000159 -0.000130 -0.000105 -0.000085 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000053 0.000066 0.000081 0.000101 0.000124 0.000151 0.000182 0.000217 0.000256 0.000298 0.000342 0.000387 0.000433 0.000476 0.000516 0.000550 0.000577 0.000593 0.000596 0.000586 0.000560 0.000518 0.000460 0.000388 0.000303 0.000207 0.000104 -0.000001 -0.000104 -0.000201 -0.000286 -0.000354 -0.000404 -0.000431 -0.000434 -0.000413 -0.000369 -0.000304 -0.000222 -0.000128 -0.000026 0.000077 0.000177 0.000268 0.000347 0.000409 0.000453 0.000476 0.000477 0.000456 0.000413 0.000351 0.000272 0.000180 0.000079 -0.000026 -0.000129 -0.000227 -0.000315 -0.000391 -0.000453 -0.000499 -0.000531 -0.000547 -0.000550 -0.000541 -0.000521 -0.000492 -0.000457 -0.000417 -0.000375 -0.000333 -0.000291 -0.000252 -0.000215 -0.000181 -0.000151 -0.000125 -0.000102 -0.000083 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000033 0.000041 0.000051 0.000063 0.000078 0.000095 0.000116 0.000140 0.000168 0.000198 0.000230 0.000264 0.000299 0.000333 0.000367 0.000397 0.000424 0.000444 0.000456 0.000460 0.000453 0.000434 0.000404 0.000361 0.000308 0.000244 0.000173 0.000096 0.000018 -0.000059 -0.000131 -0.000194 -0.000246 -0.000282 -0.000303 -0.000306 -0.000291 -0.000259 -0.000212 -0.000152 -0.000084 -0.000012 0.000062 0.000132 0.000197 0.000252 0.000296 0.000326 0.000341 0.000341 0.000325 0.000293 0.000247 0.000189 0.000121 0.000046 -0.000031 -0.000108 -0.000180 -0.000246 -0.000302 -0.000349 -0.000383 -0.000407 -0.000420 -0.000422 -0.000415 -0.000400 -0.000378 -0.000352 -0.000322 -0.000290 -0.000258 -0.000226 -0.000196 -0.000168 -0.000142 -0.000119 -0.000098 -0.000081 -0.000066 -0.000053 -0.000043 -0.000034 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000017 0.000020 0.000025 0.000031 0.000039 0.000048 0.000059 0.000073 0.000089 0.000107 0.000128 0.000151 0.000176 0.000202 0.000229 0.000256 0.000281 0.000305 0.000325 0.000340 0.000350 0.000353 0.000349 0.000336 0.000314 0.000283 0.000244 0.000197 0.000144 0.000088 0.000030 -0.000028 -0.000081 -0.000128 -0.000166 -0.000194 -0.000209 -0.000212 -0.000201 -0.000178 -0.000144 -0.000101 -0.000052 -0.000001 0.000051 0.000100 0.000145 0.000183 0.000212 0.000233 0.000242 0.000241 0.000229 0.000205 0.000171 0.000129 0.000079 0.000024 -0.000033 -0.000089 -0.000143 -0.000191 -0.000233 -0.000267 -0.000293 -0.000311 -0.000320 -0.000322 -0.000317 -0.000306 -0.000290 -0.000270 -0.000247 -0.000223 -0.000199 -0.000175 -0.000152 -0.000131 -0.000111 -0.000093 -0.000077 -0.000063 -0.000051 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000036 0.000045 0.000055 0.000067 0.000082 0.000098 0.000115 0.000134 0.000155 0.000175 0.000195 0.000215 0.000233 0.000248 0.000260 0.000268 0.000271 0.000268 0.000259 0.000244 0.000221 0.000193 0.000159 0.000120 0.000079 0.000036 -0.000006 -0.000045 -0.000080 -0.000109 -0.000130 -0.000142 -0.000144 -0.000136 -0.000120 -0.000095 -0.000064 -0.000029 0.000008 0.000044 0.000077 0.000107 0.000133 0.000152 0.000165 0.000171 0.000169 0.000159 0.000142 0.000117 0.000086 0.000049 0.000010 -0.000032 -0.000073 -0.000112 -0.000147 -0.000178 -0.000203 -0.000223 -0.000236 -0.000243 -0.000244 -0.000241 -0.000233 -0.000221 -0.000206 -0.000189 -0.000172 -0.000153 -0.000135 -0.000118 -0.000102 -0.000086 -0.000072 -0.000060 -0.000049 -0.000040 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000061 0.000073 0.000087 0.000102 0.000117 0.000133 0.000149 0.000164 0.000178 0.000190 0.000199 0.000205 0.000208 0.000206 0.000200 0.000189 0.000173 0.000153 0.000128 0.000100 0.000070 0.000039 0.000008 -0.000021 -0.000047 -0.000068 -0.000084 -0.000093 -0.000095 -0.000089 -0.000077 -0.000059 -0.000037 -0.000012 0.000014 0.000038 0.000061 0.000081 0.000097 0.000109 0.000116 0.000119 0.000117 0.000109 0.000097 0.000079 0.000056 0.000030 0.000001 -0.000028 -0.000058 -0.000087 -0.000112 -0.000135 -0.000154 -0.000168 -0.000178 -0.000183 -0.000185 -0.000182 -0.000176 -0.000168 -0.000157 -0.000145 -0.000132 -0.000118 -0.000105 -0.000092 -0.000079 -0.000067 -0.000057 -0.000047 -0.000039 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000037 0.000045 0.000055 0.000065 0.000077 0.000089 0.000101 0.000113 0.000125 0.000136 0.000145 0.000152 0.000157 0.000160 0.000159 0.000155 0.000147 0.000136 0.000121 0.000104 0.000084 0.000062 0.000039 0.000017 -0.000004 -0.000023 -0.000039 -0.000051 -0.000058 -0.000059 -0.000056 -0.000047 -0.000034 -0.000017 0.000000 0.000018 0.000035 0.000049 0.000062 0.000071 0.000078 0.000082 0.000083 0.000080 0.000074 0.000065 0.000052 0.000036 0.000018 -0.000003 -0.000024 -0.000045 -0.000066 -0.000085 -0.000101 -0.000115 -0.000126 -0.000133 -0.000138 -0.000139 -0.000137 -0.000133 -0.000127 -0.000119 -0.000110 -0.000101 -0.000091 -0.000081 -0.000071 -0.000062 -0.000053 -0.000044 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000040 0.000048 0.000057 0.000067 0.000076 0.000086 0.000095 0.000104 0.000111 0.000117 0.000121 0.000122 0.000122 0.000119 0.000114 0.000106 0.000096 0.000084 0.000070 0.000054 0.000038 0.000022 0.000007 -0.000007 -0.000019 -0.000028 -0.000033 -0.000034 -0.000032 -0.000025 -0.000015 -0.000004 0.000009 0.000021 0.000032 0.000041 0.000048 0.000053 0.000056 0.000058 0.000057 0.000055 0.000050 0.000044 0.000035 0.000023 0.000010 -0.000004 -0.000019 -0.000034 -0.000049 -0.000062 -0.000075 -0.000085 -0.000093 -0.000099 -0.000103 -0.000104 -0.000103 -0.000100 -0.000096 -0.000090 -0.000084 -0.000077 -0.000070 -0.000063 -0.000055 -0.000048 -0.000041 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000043 0.000050 0.000058 0.000065 0.000072 0.000079 0.000085 0.000089 0.000092 0.000094 0.000094 0.000092 0.000089 0.000083 0.000076 0.000068 0.000058 0.000047 0.000036 0.000024 0.000013 0.000003 -0.000005 -0.000012 -0.000016 -0.000017 -0.000015 -0.000010 -0.000003 0.000005 0.000014 0.000022 0.000029 0.000035 0.000038 0.000041 0.000042 0.000041 0.000040 0.000038 0.000034 0.000029 0.000023 0.000015 0.000006 -0.000003 -0.000014 -0.000024 -0.000035 -0.000045 -0.000054 -0.000062 -0.000068 -0.000073 -0.000076 -0.000077 -0.000076 -0.000075 -0.000072 -0.000068 -0.000063 -0.000059 -0.000053 -0.000048 -0.000043 -0.000038 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000037 0.000043 0.000049 0.000055 0.000060 0.000064 0.000068 0.000070 0.000072 0.000072 0.000071 0.000069 0.000065 0.000060 0.000055 0.000048 0.000041 0.000033 0.000025 0.000017 0.000010 0.000003 -0.000001 -0.000004 -0.000005 -0.000003 -0.000000 0.000005 0.000011 0.000017 0.000022 0.000027 0.000030 0.000031 0.000032 0.000031 0.000030 0.000028 0.000026 0.000023 0.000020 0.000015 0.000010 0.000004 -0.000002 -0.000010 -0.000017 -0.000024 -0.000031 -0.000038 -0.000044 -0.000049 -0.000053 -0.000055 -0.000056 -0.000056 -0.000055 -0.000054 -0.000051 -0.000048 -0.000044 -0.000041 -0.000037 -0.000033 -0.000029 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000027 0.000032 0.000037 0.000041 0.000045 0.000048 0.000051 0.000053 0.000054 0.000055 0.000054 0.000053 0.000051 0.000048 0.000044 0.000040 0.000035 0.000029 0.000023 0.000018 0.000013 0.000008 0.000005 0.000003 0.000002 0.000004 0.000006 0.000010 0.000014 0.000018 0.000022 0.000024 0.000026 0.000026 0.000026 0.000024 0.000023 0.000021 0.000019 0.000017 0.000014 0.000011 0.000007 0.000003 -0.000001 -0.000006 -0.000011 -0.000016 -0.000021 -0.000026 -0.000030 -0.000034 -0.000038 -0.000040 -0.000041 -0.000041 -0.000041 -0.000040 -0.000038 -0.000036 -0.000034 -0.000031 -0.000028 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000020 0.000023 0.000027 0.000030 0.000033 0.000036 0.000038 0.000040 0.000041 0.000041 0.000041 0.000040 0.000039 0.000037 0.000035 0.000032 0.000029 0.000025 0.000021 0.000017 0.000014 0.000010 0.000008 0.000007 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000020 0.000021 0.000022 0.000022 0.000021 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000005 0.000003 -0.000000 -0.000003 -0.000007 -0.000010 -0.000014 -0.000017 -0.000021 -0.000024 -0.000026 -0.000028 -0.000029 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000025 -0.000023 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000022 0.000024 0.000026 0.000028 0.000029 0.000030 0.000031 0.000031 0.000030 0.000030 0.000029 0.000027 0.000026 0.000023 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000017 0.000018 0.000018 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000011 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000021 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000015 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000023 0.000023 0.000022 0.000022 0.000021 0.000020 0.000018 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000008 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode24_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000023 -0.000023 -0.000022 -0.000022 -0.000020 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000009 0.000012 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000024 0.000024 0.000024 0.000024 0.000023 0.000022 0.000020 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000025 -0.000026 -0.000028 -0.000029 -0.000031 -0.000032 -0.000032 -0.000033 -0.000033 -0.000032 -0.000031 -0.000030 -0.000027 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000006 -0.000003 -0.000000 0.000003 0.000006 0.000009 0.000012 0.000016 0.000018 0.000021 0.000023 0.000025 0.000027 0.000029 0.000030 0.000031 0.000033 0.000033 0.000034 0.000034 0.000033 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000033 -0.000035 -0.000037 -0.000040 -0.000042 -0.000043 -0.000045 -0.000046 -0.000047 -0.000047 -0.000046 -0.000045 -0.000043 -0.000039 -0.000036 -0.000031 -0.000027 -0.000022 -0.000017 -0.000013 -0.000008 -0.000004 0.000001 0.000005 0.000010 0.000015 0.000020 0.000024 0.000029 0.000032 0.000035 0.000038 0.000040 0.000042 0.000044 0.000045 0.000046 0.000047 0.000047 0.000046 0.000045 0.000043 0.000040 0.000037 0.000034 0.000031 0.000029 0.000026 0.000024 0.000022 0.000020 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000030 -0.000033 -0.000036 -0.000039 -0.000042 -0.000045 -0.000049 -0.000052 -0.000056 -0.000059 -0.000061 -0.000063 -0.000065 -0.000066 -0.000066 -0.000065 -0.000063 -0.000060 -0.000056 -0.000051 -0.000045 -0.000039 -0.000032 -0.000025 -0.000019 -0.000012 -0.000005 0.000002 0.000009 0.000016 0.000023 0.000030 0.000037 0.000043 0.000048 0.000052 0.000055 0.000058 0.000061 0.000063 0.000064 0.000065 0.000066 0.000065 0.000064 0.000062 0.000059 0.000055 0.000051 0.000047 0.000043 0.000039 0.000036 0.000033 0.000030 0.000027 0.000025 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000028 -0.000031 -0.000034 -0.000038 -0.000041 -0.000045 -0.000049 -0.000053 -0.000058 -0.000063 -0.000068 -0.000073 -0.000078 -0.000082 -0.000086 -0.000088 -0.000091 -0.000092 -0.000092 -0.000091 -0.000088 -0.000084 -0.000079 -0.000072 -0.000064 -0.000055 -0.000046 -0.000036 -0.000027 -0.000017 -0.000007 0.000003 0.000013 0.000024 0.000034 0.000044 0.000053 0.000062 0.000069 0.000075 0.000080 0.000084 0.000087 0.000089 0.000091 0.000092 0.000092 0.000090 0.000088 0.000085 0.000080 0.000075 0.000069 0.000064 0.000058 0.000053 0.000048 0.000044 0.000040 0.000036 0.000033 0.000029 0.000026 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000026 -0.000030 -0.000034 -0.000038 -0.000042 -0.000046 -0.000051 -0.000056 -0.000061 -0.000067 -0.000073 -0.000080 -0.000087 -0.000094 -0.000101 -0.000107 -0.000113 -0.000118 -0.000122 -0.000125 -0.000127 -0.000127 -0.000125 -0.000122 -0.000116 -0.000108 -0.000099 -0.000088 -0.000077 -0.000064 -0.000051 -0.000037 -0.000024 -0.000009 0.000005 0.000019 0.000034 0.000048 0.000062 0.000075 0.000087 0.000097 0.000106 0.000113 0.000118 0.000122 0.000125 0.000127 0.000128 0.000127 0.000125 0.000121 0.000116 0.000109 0.000102 0.000094 0.000086 0.000079 0.000072 0.000065 0.000059 0.000053 0.000048 0.000043 0.000038 0.000034 0.000029 0.000025 0.000022 0.000018 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000034 -0.000039 -0.000045 -0.000050 -0.000056 -0.000062 -0.000069 -0.000076 -0.000083 -0.000091 -0.000100 -0.000109 -0.000119 -0.000129 -0.000138 -0.000147 -0.000155 -0.000162 -0.000168 -0.000172 -0.000174 -0.000174 -0.000171 -0.000166 -0.000158 -0.000148 -0.000135 -0.000121 -0.000105 -0.000088 -0.000070 -0.000051 -0.000032 -0.000013 0.000007 0.000027 0.000047 0.000067 0.000086 0.000104 0.000120 0.000134 0.000147 0.000156 0.000164 0.000170 0.000174 0.000176 0.000176 0.000174 0.000170 0.000165 0.000157 0.000148 0.000138 0.000128 0.000117 0.000107 0.000097 0.000088 0.000079 0.000071 0.000064 0.000057 0.000050 0.000044 0.000038 0.000033 0.000028 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000044 -0.000051 -0.000058 -0.000066 -0.000074 -0.000083 -0.000092 -0.000102 -0.000112 -0.000124 -0.000136 -0.000149 -0.000162 -0.000175 -0.000188 -0.000201 -0.000212 -0.000221 -0.000229 -0.000234 -0.000236 -0.000236 -0.000232 -0.000225 -0.000214 -0.000201 -0.000184 -0.000164 -0.000142 -0.000119 -0.000094 -0.000069 -0.000043 -0.000016 0.000011 0.000038 0.000065 0.000092 0.000118 0.000142 0.000164 0.000184 0.000201 0.000215 0.000225 0.000233 0.000239 0.000241 0.000241 0.000237 0.000232 0.000223 0.000213 0.000200 0.000187 0.000172 0.000158 0.000144 0.000130 0.000118 0.000106 0.000095 0.000084 0.000074 0.000065 0.000057 0.000049 0.000042 0.000036 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000041 -0.000048 -0.000056 -0.000065 -0.000075 -0.000085 -0.000097 -0.000109 -0.000122 -0.000136 -0.000151 -0.000167 -0.000184 -0.000201 -0.000219 -0.000237 -0.000255 -0.000272 -0.000287 -0.000300 -0.000310 -0.000317 -0.000320 -0.000319 -0.000313 -0.000303 -0.000289 -0.000270 -0.000247 -0.000220 -0.000191 -0.000159 -0.000126 -0.000092 -0.000056 -0.000020 0.000016 0.000052 0.000089 0.000125 0.000159 0.000192 0.000222 0.000249 0.000272 0.000291 0.000306 0.000317 0.000324 0.000327 0.000326 0.000321 0.000312 0.000301 0.000286 0.000269 0.000251 0.000232 0.000212 0.000193 0.000175 0.000157 0.000141 0.000125 0.000111 0.000098 0.000085 0.000074 0.000063 0.000054 0.000045 0.000038 0.000032 0.000027 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000061 -0.000071 -0.000083 -0.000096 -0.000110 -0.000126 -0.000143 -0.000161 -0.000180 -0.000201 -0.000223 -0.000246 -0.000271 -0.000295 -0.000320 -0.000344 -0.000366 -0.000386 -0.000403 -0.000417 -0.000426 -0.000430 -0.000428 -0.000421 -0.000407 -0.000387 -0.000362 -0.000330 -0.000295 -0.000255 -0.000212 -0.000167 -0.000121 -0.000073 -0.000025 0.000024 0.000073 0.000121 0.000168 0.000214 0.000258 0.000298 0.000334 0.000365 0.000391 0.000411 0.000426 0.000435 0.000439 0.000437 0.000430 0.000419 0.000403 0.000383 0.000360 0.000336 0.000310 0.000284 0.000258 0.000233 0.000209 0.000187 0.000165 0.000146 0.000127 0.000110 0.000095 0.000081 0.000069 0.000058 0.000049 0.000041 0.000034 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000038 -0.000045 -0.000054 -0.000065 -0.000077 -0.000090 -0.000106 -0.000123 -0.000142 -0.000163 -0.000186 -0.000211 -0.000237 -0.000266 -0.000296 -0.000328 -0.000361 -0.000394 -0.000427 -0.000459 -0.000489 -0.000516 -0.000539 -0.000557 -0.000569 -0.000574 -0.000572 -0.000562 -0.000543 -0.000517 -0.000482 -0.000440 -0.000392 -0.000339 -0.000281 -0.000221 -0.000158 -0.000095 -0.000030 0.000035 0.000100 0.000164 0.000227 0.000287 0.000344 0.000397 0.000445 0.000486 0.000521 0.000548 0.000568 0.000580 0.000585 0.000583 0.000573 0.000557 0.000535 0.000509 0.000479 0.000446 0.000412 0.000377 0.000342 0.000308 0.000276 0.000245 0.000217 0.000190 0.000166 0.000143 0.000123 0.000105 0.000089 0.000074 0.000062 0.000052 0.000043 0.000036 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000047 -0.000057 -0.000068 -0.000081 -0.000096 -0.000114 -0.000134 -0.000156 -0.000181 -0.000209 -0.000240 -0.000274 -0.000310 -0.000349 -0.000390 -0.000433 -0.000478 -0.000522 -0.000567 -0.000610 -0.000650 -0.000686 -0.000716 -0.000740 -0.000756 -0.000763 -0.000760 -0.000746 -0.000722 -0.000686 -0.000640 -0.000584 -0.000520 -0.000449 -0.000372 -0.000291 -0.000207 -0.000122 -0.000036 0.000050 0.000136 0.000221 0.000303 0.000383 0.000458 0.000527 0.000589 0.000644 0.000689 0.000725 0.000752 0.000768 0.000774 0.000771 0.000758 0.000736 0.000707 0.000672 0.000632 0.000589 0.000543 0.000496 0.000450 0.000404 0.000361 0.000320 0.000282 0.000246 0.000214 0.000184 0.000158 0.000134 0.000113 0.000095 0.000079 0.000066 0.000055 0.000046 0.000038 0.000032 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000058 -0.000070 -0.000085 -0.000101 -0.000121 -0.000143 -0.000168 -0.000198 -0.000231 -0.000268 -0.000308 -0.000353 -0.000402 -0.000454 -0.000509 -0.000567 -0.000627 -0.000687 -0.000746 -0.000803 -0.000856 -0.000904 -0.000944 -0.000976 -0.000997 -0.001006 -0.001002 -0.000984 -0.000952 -0.000906 -0.000845 -0.000771 -0.000686 -0.000592 -0.000490 -0.000382 -0.000271 -0.000158 -0.000044 0.000071 0.000184 0.000295 0.000404 0.000507 0.000605 0.000695 0.000776 0.000847 0.000906 0.000953 0.000988 0.001009 0.001017 0.001012 0.000994 0.000966 0.000928 0.000881 0.000828 0.000771 0.000710 0.000648 0.000586 0.000526 0.000469 0.000414 0.000363 0.000317 0.000274 0.000236 0.000201 0.000171 0.000144 0.000120 0.000100 0.000083 0.000069 0.000057 0.000048 0.000039 0.000033 0.000027 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000072 -0.000087 -0.000105 -0.000126 -0.000151 -0.000179 -0.000212 -0.000249 -0.000292 -0.000340 -0.000393 -0.000452 -0.000516 -0.000586 -0.000659 -0.000736 -0.000815 -0.000894 -0.000973 -0.001048 -0.001118 -0.001181 -0.001235 -0.001276 -0.001304 -0.001316 -0.001312 -0.001289 -0.001247 -0.001187 -0.001108 -0.001012 -0.000901 -0.000777 -0.000643 -0.000502 -0.000355 -0.000205 -0.000054 0.000096 0.000245 0.000392 0.000533 0.000668 0.000795 0.000912 0.001017 0.001108 0.001184 0.001245 0.001289 0.001315 0.001325 0.001318 0.001295 0.001257 0.001207 0.001146 0.001076 0.001000 0.000921 0.000839 0.000758 0.000679 0.000603 0.000531 0.000465 0.000404 0.000349 0.000299 0.000255 0.000216 0.000181 0.000152 0.000126 0.000105 0.000087 0.000072 0.000059 0.000049 0.000041 0.000034 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000040 -0.000049 -0.000060 -0.000073 -0.000089 -0.000108 -0.000130 -0.000156 -0.000187 -0.000223 -0.000265 -0.000312 -0.000367 -0.000429 -0.000498 -0.000574 -0.000658 -0.000749 -0.000845 -0.000945 -0.001049 -0.001153 -0.001256 -0.001355 -0.001447 -0.001529 -0.001599 -0.001654 -0.001691 -0.001707 -0.001702 -0.001674 -0.001621 -0.001543 -0.001442 -0.001319 -0.001175 -0.001015 -0.000840 -0.000656 -0.000464 -0.000267 -0.000069 0.000128 0.000323 0.000514 0.000698 0.000874 0.001038 0.001189 0.001324 0.001440 0.001537 0.001614 0.001669 0.001703 0.001714 0.001704 0.001673 0.001623 0.001557 0.001477 0.001386 0.001287 0.001183 0.001076 0.000970 0.000867 0.000768 0.000675 0.000589 0.000511 0.000440 0.000376 0.000320 0.000270 0.000227 0.000189 0.000158 0.000130 0.000108 0.000089 0.000073 0.000061 0.000050 0.000041 0.000034 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000032 -0.000039 -0.000048 -0.000059 -0.000072 -0.000089 -0.000109 -0.000132 -0.000160 -0.000193 -0.000231 -0.000276 -0.000329 -0.000389 -0.000458 -0.000537 -0.000625 -0.000724 -0.000832 -0.000948 -0.001073 -0.001203 -0.001337 -0.001472 -0.001605 -0.001733 -0.001853 -0.001959 -0.002050 -0.002122 -0.002170 -0.002193 -0.002188 -0.002153 -0.002087 -0.001990 -0.001862 -0.001705 -0.001522 -0.001316 -0.001092 -0.000853 -0.000604 -0.000349 -0.000091 0.000166 0.000420 0.000668 0.000907 0.001134 0.001345 0.001538 0.001710 0.001858 0.001981 0.002077 0.002146 0.002187 0.002199 0.002183 0.002142 0.002076 0.001990 0.001886 0.001767 0.001639 0.001504 0.001367 0.001230 0.001097 0.000970 0.000850 0.000740 0.000640 0.000550 0.000469 0.000398 0.000336 0.000282 0.000235 0.000195 0.000161 0.000133 0.000110 0.000090 0.000074 0.000061 0.000050 0.000042 0.000034 0.000028 0.000023 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000047 -0.000058 -0.000071 -0.000088 -0.000108 -0.000132 -0.000161 -0.000196 -0.000237 -0.000285 -0.000341 -0.000406 -0.000482 -0.000569 -0.000668 -0.000780 -0.000904 -0.001042 -0.001190 -0.001349 -0.001515 -0.001687 -0.001860 -0.002030 -0.002194 -0.002347 -0.002485 -0.002602 -0.002694 -0.002758 -0.002789 -0.002785 -0.002743 -0.002662 -0.002542 -0.002382 -0.002185 -0.001954 -0.001693 -0.001407 -0.001102 -0.000782 -0.000453 -0.000120 0.000212 0.000540 0.000860 0.001168 0.001459 0.001729 0.001975 0.002192 0.002379 0.002532 0.002652 0.002736 0.002784 0.002796 0.002773 0.002717 0.002631 0.002518 0.002384 0.002232 0.002067 0.001895 0.001719 0.001544 0.001374 0.001213 0.001061 0.000922 0.000795 0.000682 0.000581 0.000492 0.000414 0.000347 0.000289 0.000239 0.000198 0.000163 0.000134 0.000110 0.000090 0.000074 0.000061 0.000050 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000037 -0.000046 -0.000056 -0.000069 -0.000086 -0.000106 -0.000130 -0.000160 -0.000196 -0.000238 -0.000288 -0.000347 -0.000417 -0.000498 -0.000592 -0.000700 -0.000824 -0.000964 -0.001120 -0.001292 -0.001479 -0.001679 -0.001889 -0.002106 -0.002324 -0.002540 -0.002748 -0.002942 -0.003116 -0.003266 -0.003384 -0.003467 -0.003510 -0.003509 -0.003460 -0.003362 -0.003215 -0.003018 -0.002775 -0.002487 -0.002160 -0.001799 -0.001412 -0.001005 -0.000585 -0.000160 0.000267 0.000687 0.001097 0.001490 0.001860 0.002203 0.002513 0.002786 0.003019 0.003210 0.003356 0.003457 0.003512 0.003521 0.003487 0.003412 0.003300 0.003154 0.002982 0.002788 0.002580 0.002361 0.002139 0.001919 0.001705 0.001502 0.001312 0.001137 0.000979 0.000838 0.000712 0.000602 0.000506 0.000423 0.000352 0.000292 0.000241 0.000198 0.000163 0.000134 0.000109 0.000090 0.000073 0.000060 0.000049 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000067 -0.000083 -0.000103 -0.000127 -0.000157 -0.000193 -0.000236 -0.000288 -0.000349 -0.000421 -0.000506 -0.000606 -0.000721 -0.000855 -0.001008 -0.001181 -0.001375 -0.001588 -0.001820 -0.002069 -0.002330 -0.002599 -0.002872 -0.003142 -0.003402 -0.003645 -0.003864 -0.004053 -0.004204 -0.004312 -0.004369 -0.004373 -0.004318 -0.004203 -0.004026 -0.003787 -0.003489 -0.003134 -0.002728 -0.002279 -0.001793 -0.001281 -0.000750 -0.000210 0.000331 0.000866 0.001385 0.001883 0.002350 0.002781 0.003169 0.003509 0.003797 0.004031 0.004207 0.004326 0.004387 0.004391 0.004342 0.004241 0.004095 0.003909 0.003691 0.003447 0.003185 0.002912 0.002635 0.002360 0.002095 0.001842 0.001607 0.001391 0.001196 0.001021 0.000867 0.000731 0.000614 0.000512 0.000426 0.000353 0.000291 0.000239 0.000196 0.000161 0.000132 0.000108 0.000088 0.000072 0.000059 0.000048 0.000039 0.000032 0.000026 0.000022 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000052 -0.000064 -0.000080 -0.000099 -0.000122 -0.000151 -0.000187 -0.000230 -0.000282 -0.000344 -0.000418 -0.000506 -0.000609 -0.000731 -0.000872 -0.001035 -0.001222 -0.001433 -0.001670 -0.001932 -0.002216 -0.002521 -0.002841 -0.003173 -0.003509 -0.003841 -0.004162 -0.004464 -0.004737 -0.004973 -0.005164 -0.005302 -0.005379 -0.005391 -0.005332 -0.005199 -0.004990 -0.004704 -0.004343 -0.003910 -0.003413 -0.002858 -0.002255 -0.001616 -0.000951 -0.000273 0.000407 0.001079 0.001732 0.002356 0.002941 0.003478 0.003959 0.004378 0.004730 0.005012 0.005221 0.005358 0.005423 0.005418 0.005347 0.005214 0.005027 0.004791 0.004517 0.004213 0.003888 0.003551 0.003209 0.002872 0.002546 0.002237 0.001949 0.001685 0.001446 0.001233 0.001045 0.000881 0.000739 0.000616 0.000511 0.000423 0.000349 0.000287 0.000235 0.000192 0.000157 0.000128 0.000105 0.000085 0.000070 0.000057 0.000046 0.000038 0.000031 0.000025 0.000021 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000050 -0.000061 -0.000076 -0.000094 -0.000117 -0.000145 -0.000179 -0.000222 -0.000273 -0.000335 -0.000409 -0.000498 -0.000603 -0.000727 -0.000873 -0.001044 -0.001241 -0.001466 -0.001722 -0.002008 -0.002324 -0.002668 -0.003037 -0.003426 -0.003828 -0.004236 -0.004641 -0.005033 -0.005403 -0.005739 -0.006031 -0.006269 -0.006445 -0.006548 -0.006573 -0.006512 -0.006361 -0.006118 -0.005780 -0.005348 -0.004827 -0.004224 -0.003546 -0.002806 -0.002017 -0.001194 -0.000351 0.000496 0.001333 0.002145 0.002919 0.003643 0.004305 0.004895 0.005405 0.005830 0.006166 0.006411 0.006566 0.006632 0.006612 0.006512 0.006339 0.006100 0.005806 0.005466 0.005091 0.004693 0.004281 0.003866 0.003457 0.003062 0.002688 0.002340 0.002021 0.001733 0.001476 0.001250 0.001052 0.000881 0.000735 0.000609 0.000504 0.000415 0.000341 0.000279 0.000228 0.000186 0.000152 0.000124 0.000101 0.000082 0.000067 0.000055 0.000045 0.000036 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000072 -0.000089 -0.000110 -0.000137 -0.000170 -0.000210 -0.000260 -0.000321 -0.000394 -0.000482 -0.000587 -0.000712 -0.000860 -0.001034 -0.001237 -0.001472 -0.001742 -0.002047 -0.002388 -0.002765 -0.003176 -0.003617 -0.004082 -0.004564 -0.005053 -0.005540 -0.006013 -0.006460 -0.006868 -0.007226 -0.007521 -0.007743 -0.007879 -0.007922 -0.007863 -0.007697 -0.007417 -0.007023 -0.006514 -0.005894 -0.005169 -0.004350 -0.003451 -0.002488 -0.001480 -0.000445 0.000597 0.001628 0.002627 0.003578 0.004464 0.005270 0.005985 0.006599 0.007106 0.007501 0.007783 0.007954 0.008016 0.007975 0.007839 0.007615 0.007316 0.006952 0.006535 0.006080 0.005598 0.005102 0.004604 0.004114 0.003642 0.003195 0.002780 0.002400 0.002056 0.001751 0.001481 0.001246 0.001043 0.000868 0.000720 0.000595 0.000489 0.000402 0.000329 0.000269 0.000219 0.000179 0.000145 0.000118 0.000096 0.000079 0.000064 0.000052 0.000042 0.000034 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000035 -0.000044 -0.000054 -0.000067 -0.000083 -0.000103 -0.000128 -0.000159 -0.000197 -0.000245 -0.000303 -0.000374 -0.000460 -0.000563 -0.000686 -0.000833 -0.001008 -0.001213 -0.001452 -0.001729 -0.002046 -0.002406 -0.002808 -0.003253 -0.003737 -0.004257 -0.004806 -0.005375 -0.005955 -0.006532 -0.007095 -0.007629 -0.008120 -0.008553 -0.008914 -0.009190 -0.009368 -0.009436 -0.009384 -0.009204 -0.008889 -0.008435 -0.007841 -0.007111 -0.006251 -0.005273 -0.004194 -0.003033 -0.001812 -0.000555 0.000712 0.001965 0.003179 0.004332 0.005404 0.006375 0.007231 0.007961 0.008557 0.009015 0.009335 0.009518 0.009572 0.009503 0.009321 0.009037 0.008667 0.008222 0.007719 0.007172 0.006597 0.006007 0.005417 0.004838 0.004281 0.003755 0.003266 0.002818 0.002415 0.002055 0.001737 0.001461 0.001222 0.001017 0.000843 0.000696 0.000572 0.000470 0.000384 0.000314 0.000256 0.000208 0.000169 0.000138 0.000112 0.000091 0.000074 0.000061 0.000049 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000050 -0.000062 -0.000077 -0.000096 -0.000119 -0.000147 -0.000183 -0.000228 -0.000283 -0.000350 -0.000432 -0.000531 -0.000651 -0.000795 -0.000966 -0.001169 -0.001407 -0.001686 -0.002008 -0.002378 -0.002796 -0.003264 -0.003782 -0.004345 -0.004950 -0.005589 -0.006253 -0.006930 -0.007606 -0.008267 -0.008897 -0.009479 -0.009997 -0.010433 -0.010773 -0.011000 -0.011100 -0.011061 -0.010871 -0.010521 -0.010006 -0.009322 -0.008473 -0.007465 -0.006311 -0.005031 -0.003648 -0.002188 -0.000683 0.000837 0.002341 0.003797 0.005178 0.006457 0.007612 0.008624 0.009480 0.010172 0.010695 0.011052 0.011245 0.011283 0.011178 0.010941 0.010589 0.010136 0.009602 0.009002 0.008355 0.007678 0.006986 0.006297 0.005622 0.004974 0.004362 0.003794 0.003274 0.002804 0.002386 0.002017 0.001696 0.001418 0.001180 0.000977 0.000807 0.000663 0.000544 0.000445 0.000363 0.000296 0.000241 0.000196 0.000159 0.000130 0.000105 0.000086 0.000070 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000071 -0.000088 -0.000109 -0.000136 -0.000169 -0.000210 -0.000260 -0.000323 -0.000400 -0.000494 -0.000608 -0.000746 -0.000911 -0.001108 -0.001341 -0.001616 -0.001937 -0.002307 -0.002732 -0.003212 -0.003750 -0.004344 -0.004990 -0.005685 -0.006419 -0.007182 -0.007961 -0.008741 -0.009507 -0.010240 -0.010921 -0.011532 -0.012053 -0.012464 -0.012749 -0.012889 -0.012868 -0.012673 -0.012290 -0.011713 -0.010935 -0.009959 -0.008793 -0.007450 -0.005951 -0.004326 -0.002606 -0.000828 0.000970 0.002749 0.004471 0.006101 0.007606 0.008960 0.010140 0.011131 0.011924 0.012514 0.012906 0.013104 0.013121 0.012972 0.012672 0.012242 0.011699 0.011066 0.010361 0.009606 0.008820 0.008022 0.007227 0.006451 0.005707 0.005006 0.004354 0.003758 0.003219 0.002739 0.002316 0.001947 0.001628 0.001355 0.001122 0.000926 0.000761 0.000624 0.000510 0.000416 0.000339 0.000276 0.000224 0.000182 0.000148 0.000121 0.000098 0.000080 0.000065 0.000053 0.000042 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000065 -0.000081 -0.000100 -0.000124 -0.000154 -0.000191 -0.000238 -0.000295 -0.000367 -0.000454 -0.000561 -0.000690 -0.000847 -0.001035 -0.001259 -0.001524 -0.001836 -0.002200 -0.002621 -0.003102 -0.003647 -0.004256 -0.004928 -0.005660 -0.006445 -0.007276 -0.008141 -0.009025 -0.009913 -0.010787 -0.011627 -0.012413 -0.013122 -0.013734 -0.014225 -0.014575 -0.014761 -0.014765 -0.014568 -0.014156 -0.013517 -0.012644 -0.011538 -0.010205 -0.008663 -0.006935 -0.005054 -0.003058 -0.000990 0.001104 0.003176 0.005181 0.007076 0.008822 0.010386 0.011742 0.012874 0.013770 0.014427 0.014851 0.015051 0.015041 0.014842 0.014472 0.013956 0.013317 0.012578 0.011764 0.010897 0.009998 0.009089 0.008186 0.007307 0.006465 0.005671 0.004935 0.004260 0.003651 0.003108 0.002629 0.002211 0.001849 0.001539 0.001275 0.001052 0.000865 0.000709 0.000579 0.000472 0.000385 0.000313 0.000255 0.000207 0.000168 0.000137 0.000112 0.000091 0.000074 0.000060 0.000048 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000059 -0.000073 -0.000091 -0.000113 -0.000140 -0.000174 -0.000216 -0.000268 -0.000333 -0.000413 -0.000511 -0.000631 -0.000776 -0.000952 -0.001163 -0.001415 -0.001713 -0.002063 -0.002471 -0.002942 -0.003481 -0.004089 -0.004769 -0.005519 -0.006335 -0.007212 -0.008138 -0.009103 -0.010091 -0.011086 -0.012069 -0.013017 -0.013909 -0.014720 -0.015425 -0.016000 -0.016419 -0.016657 -0.016690 -0.016497 -0.016058 -0.015360 -0.014393 -0.013156 -0.011657 -0.009913 -0.007951 -0.005808 -0.003529 -0.001164 0.001232 0.003605 0.005900 0.008067 0.010059 0.011838 0.013374 0.014648 0.015647 0.016370 0.016824 0.017021 0.016982 0.016727 0.016284 0.015679 0.014939 0.014093 0.013167 0.012187 0.011175 0.010155 0.009145 0.008164 0.007225 0.006341 0.005520 0.004769 0.004090 0.003483 0.002948 0.002481 0.002076 0.001728 0.001433 0.001183 0.000972 0.000797 0.000652 0.000532 0.000433 0.000352 0.000287 0.000233 0.000190 0.000155 0.000126 0.000102 0.000083 0.000068 0.000055 0.000044 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000053 -0.000066 -0.000082 -0.000101 -0.000126 -0.000157 -0.000194 -0.000241 -0.000300 -0.000372 -0.000461 -0.000570 -0.000703 -0.000865 -0.001061 -0.001295 -0.001574 -0.001905 -0.002292 -0.002743 -0.003263 -0.003857 -0.004527 -0.005275 -0.006100 -0.006996 -0.007958 -0.008976 -0.010036 -0.011123 -0.012220 -0.013306 -0.014358 -0.015353 -0.016263 -0.017062 -0.017720 -0.018209 -0.018500 -0.018565 -0.018378 -0.017916 -0.017163 -0.016106 -0.014744 -0.013083 -0.011143 -0.008954 -0.006557 -0.004002 -0.001347 0.001346 0.004013 0.006593 0.009026 0.011259 0.013249 0.014961 0.016373 0.017472 0.018259 0.018741 0.018934 0.018862 0.018552 0.018035 0.017341 0.016503 0.015552 0.014518 0.013428 0.012308 0.011182 0.010070 0.008991 0.007961 0.006990 0.006090 0.005265 0.004519 0.003853 0.003264 0.002749 0.002303 0.001919 0.001592 0.001315 0.001082 0.000888 0.000726 0.000593 0.000483 0.000394 0.000320 0.000261 0.000213 0.000173 0.000141 0.000115 0.000093 0.000076 0.000061 0.000049 0.000039 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000059 -0.000073 -0.000091 -0.000113 -0.000140 -0.000174 -0.000216 -0.000268 -0.000332 -0.000412 -0.000510 -0.000631 -0.000777 -0.000955 -0.001170 -0.001427 -0.001732 -0.002093 -0.002517 -0.003008 -0.003574 -0.004219 -0.004946 -0.005756 -0.006648 -0.007617 -0.008656 -0.009755 -0.010900 -0.012076 -0.013265 -0.014444 -0.015591 -0.016678 -0.017679 -0.018563 -0.019299 -0.019853 -0.020193 -0.020289 -0.020108 -0.019627 -0.018824 -0.017686 -0.016210 -0.014402 -0.012284 -0.009887 -0.007257 -0.004450 -0.001530 0.001435 0.004373 0.007214 0.009893 0.012349 0.014534 0.016410 0.017951 0.019144 0.019990 0.020498 0.020688 0.020587 0.020226 0.019640 0.018864 0.017935 0.016887 0.015753 0.014563 0.013345 0.012123 0.010919 0.009753 0.008640 0.007593 0.006621 0.005731 0.004925 0.004204 0.003566 0.003007 0.002522 0.002105 0.001748 0.001446 0.001191 0.000978 0.000801 0.000655 0.000534 0.000436 0.000355 0.000290 0.000236 0.000193 0.000157 0.000128 0.000104 0.000084 0.000068 0.000055 0.000044 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000043 -0.000053 -0.000065 -0.000081 -0.000101 -0.000125 -0.000155 -0.000192 -0.000239 -0.000296 -0.000366 -0.000453 -0.000561 -0.000692 -0.000851 -0.001044 -0.001277 -0.001555 -0.001885 -0.002274 -0.002729 -0.003256 -0.003862 -0.004552 -0.005328 -0.006191 -0.007139 -0.008169 -0.009272 -0.010438 -0.011654 -0.012903 -0.014166 -0.015421 -0.016645 -0.017810 -0.018885 -0.019840 -0.020638 -0.021246 -0.021627 -0.021746 -0.021570 -0.021070 -0.020225 -0.019018 -0.017446 -0.015516 -0.013249 -0.010680 -0.007858 -0.004843 -0.001702 0.001489 0.004652 0.007713 0.010599 0.013245 0.015597 0.017613 0.019267 0.020544 0.021443 0.021977 0.022168 0.022044 0.021641 0.020998 0.020154 0.019148 0.018019 0.016802 0.015528 0.014228 0.012927 0.011648 0.010410 0.009230 0.008119 0.007088 0.006143 0.005287 0.004521 0.003841 0.003245 0.002726 0.002279 0.001896 0.001570 0.001296 0.001066 0.000875 0.000716 0.000586 0.000478 0.000391 0.000319 0.000261 0.000213 0.000174 0.000141 0.000115 0.000094 0.000076 0.000061 0.000049 0.000039 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000047 -0.000058 -0.000072 -0.000089 -0.000111 -0.000137 -0.000170 -0.000211 -0.000262 -0.000324 -0.000401 -0.000495 -0.000611 -0.000752 -0.000923 -0.001130 -0.001378 -0.001675 -0.002026 -0.002439 -0.002920 -0.003478 -0.004116 -0.004841 -0.005654 -0.006557 -0.007549 -0.008623 -0.009772 -0.010986 -0.012250 -0.013549 -0.014864 -0.016172 -0.017449 -0.018665 -0.019791 -0.020791 -0.021631 -0.022272 -0.022676 -0.022806 -0.022628 -0.022111 -0.021230 -0.019972 -0.018330 -0.016313 -0.013942 -0.011255 -0.008301 -0.005142 -0.001850 0.001497 0.004818 0.008034 0.011068 0.013851 0.016328 0.018452 0.020194 0.021538 0.022485 0.023046 0.023243 0.023109 0.022681 0.022000 0.021110 0.020051 0.018865 0.017588 0.016256 0.014898 0.013541 0.012208 0.010920 0.009691 0.008536 0.007464 0.006480 0.005587 0.004786 0.004075 0.003450 0.002904 0.002433 0.002029 0.001684 0.001393 0.001149 0.000945 0.000776 0.000636 0.000521 0.000426 0.000349 0.000285 0.000233 0.000191 0.000155 0.000127 0.000103 0.000084 0.000068 0.000054 0.000043 0.000035 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000029 -0.000035 -0.000043 -0.000052 -0.000064 -0.000080 -0.000098 -0.000122 -0.000150 -0.000186 -0.000230 -0.000285 -0.000352 -0.000434 -0.000536 -0.000659 -0.000809 -0.000991 -0.001210 -0.001471 -0.001783 -0.002150 -0.002581 -0.003083 -0.003661 -0.004321 -0.005069 -0.005906 -0.006833 -0.007848 -0.008946 -0.010119 -0.011355 -0.012642 -0.013963 -0.015299 -0.016628 -0.017924 -0.019158 -0.020300 -0.021314 -0.022163 -0.022808 -0.023211 -0.023334 -0.023142 -0.022606 -0.021700 -0.020411 -0.018734 -0.016677 -0.014263 -0.011528 -0.008523 -0.005309 -0.001959 0.001450 0.004836 0.008119 0.011222 0.014074 0.016616 0.018802 0.020599 0.021991 0.022976 0.023565 0.023780 0.023653 0.023224 0.022533 0.021626 0.020547 0.019336 0.018034 0.016675 0.015291 0.013908 0.012551 0.011239 0.009989 0.008813 0.007719 0.006715 0.005803 0.004984 0.004254 0.003610 0.003048 0.002560 0.002141 0.001783 0.001479 0.001223 0.001009 0.000831 0.000683 0.000561 0.000460 0.000378 0.000310 0.000254 0.000208 0.000170 0.000138 0.000113 0.000092 0.000074 0.000060 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000058 -0.000071 -0.000087 -0.000108 -0.000133 -0.000164 -0.000202 -0.000250 -0.000308 -0.000379 -0.000467 -0.000574 -0.000705 -0.000863 -0.001053 -0.001280 -0.001552 -0.001873 -0.002252 -0.002694 -0.003206 -0.003794 -0.004464 -0.005220 -0.006064 -0.006995 -0.008012 -0.009109 -0.010278 -0.011507 -0.012784 -0.014092 -0.015411 -0.016721 -0.017996 -0.019206 -0.020321 -0.021306 -0.022123 -0.022735 -0.023105 -0.023196 -0.022976 -0.022417 -0.021497 -0.020203 -0.018533 -0.016496 -0.014113 -0.011420 -0.008464 -0.005306 -0.002013 0.001340 0.004675 0.007916 0.010987 0.013820 0.016354 0.018544 0.020356 0.021770 0.022781 0.023400 0.023646 0.023550 0.023149 0.022484 0.021601 0.020542 0.019350 0.018063 0.016719 0.015348 0.013977 0.012631 0.011329 0.010086 0.008917 0.007829 0.006828 0.005917 0.005096 0.004363 0.003714 0.003146 0.002652 0.002225 0.001859 0.001549 0.001286 0.001065 0.000880 0.000726 0.000598 0.000493 0.000405 0.000333 0.000274 0.000224 0.000184 0.000150 0.000123 0.000100 0.000081 0.000065 0.000053 0.000042 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000052 -0.000063 -0.000078 -0.000095 -0.000117 -0.000144 -0.000177 -0.000218 -0.000268 -0.000330 -0.000406 -0.000498 -0.000610 -0.000746 -0.000910 -0.001105 -0.001339 -0.001616 -0.001942 -0.002324 -0.002768 -0.003281 -0.003867 -0.004532 -0.005279 -0.006109 -0.007022 -0.008015 -0.009082 -0.010215 -0.011403 -0.012632 -0.013887 -0.015147 -0.016392 -0.017596 -0.018732 -0.019769 -0.020674 -0.021410 -0.021945 -0.022243 -0.022274 -0.022007 -0.021421 -0.020500 -0.019232 -0.017619 -0.015670 -0.013405 -0.010858 -0.008072 -0.005098 -0.001999 0.001160 0.004310 0.007380 0.010301 0.013011 0.015452 0.017577 0.019353 0.020757 0.021782 0.022433 0.022726 0.022687 0.022350 0.021754 0.020941 0.019952 0.018828 0.017608 0.016326 0.015014 0.013699 0.012405 0.011151 0.009952 0.008822 0.007768 0.006796 0.005909 0.005107 0.004389 0.003751 0.003190 0.002700 0.002275 0.001910 0.001598 0.001333 0.001109 0.000921 0.000763 0.000632 0.000522 0.000431 0.000356 0.000293 0.000241 0.000198 0.000162 0.000132 0.000108 0.000088 0.000071 0.000057 0.000046 0.000037 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000046 -0.000057 -0.000069 -0.000085 -0.000104 -0.000127 -0.000155 -0.000190 -0.000234 -0.000286 -0.000351 -0.000430 -0.000526 -0.000642 -0.000782 -0.000948 -0.001147 -0.001382 -0.001659 -0.001983 -0.002361 -0.002798 -0.003299 -0.003869 -0.004512 -0.005230 -0.006024 -0.006894 -0.007835 -0.008841 -0.009904 -0.011013 -0.012153 -0.013308 -0.014461 -0.015589 -0.016669 -0.017675 -0.018576 -0.019343 -0.019946 -0.020353 -0.020538 -0.020474 -0.020143 -0.019528 -0.018619 -0.017413 -0.015912 -0.014128 -0.012079 -0.009794 -0.007306 -0.004660 -0.001904 0.000909 0.003723 0.006480 0.009122 0.011594 0.013844 0.015828 0.017511 0.018870 0.019891 0.020575 0.020930 0.020978 0.020745 0.020265 0.019574 0.018710 0.017711 0.016612 0.015448 0.014247 0.013037 0.011840 0.010675 0.009559 0.008503 0.007515 0.006601 0.005764 0.005004 0.004320 0.003710 0.003171 0.002697 0.002286 0.001929 0.001623 0.001362 0.001139 0.000951 0.000793 0.000659 0.000547 0.000454 0.000376 0.000311 0.000256 0.000211 0.000173 0.000142 0.000116 0.000095 0.000077 0.000062 0.000050 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000034 -0.000041 -0.000050 -0.000061 -0.000075 -0.000092 -0.000112 -0.000136 -0.000166 -0.000203 -0.000248 -0.000303 -0.000371 -0.000452 -0.000551 -0.000669 -0.000810 -0.000977 -0.001174 -0.001406 -0.001678 -0.001993 -0.002358 -0.002776 -0.003253 -0.003791 -0.004393 -0.005062 -0.005797 -0.006596 -0.007455 -0.008368 -0.009324 -0.010313 -0.011320 -0.012330 -0.013323 -0.014280 -0.015179 -0.015993 -0.016699 -0.017270 -0.017681 -0.017910 -0.017938 -0.017750 -0.017335 -0.016689 -0.015811 -0.014704 -0.013376 -0.011838 -0.010107 -0.008203 -0.006151 -0.003980 -0.001722 0.000588 0.002912 0.005208 0.007435 0.009548 0.011504 0.013264 0.014794 0.016067 0.017065 0.017781 0.018215 0.018378 0.018289 0.017974 0.017459 0.016778 0.015963 0.015045 0.014054 0.013019 0.011965 0.010914 0.009883 0.008890 0.007944 0.007056 0.006230 0.005469 0.004775 0.004147 0.003583 0.003082 0.002639 0.002251 0.001913 0.001621 0.001369 0.001153 0.000969 0.000813 0.000680 0.000568 0.000473 0.000394 0.000327 0.000270 0.000223 0.000184 0.000151 0.000124 0.000101 0.000083 0.000067 0.000054 0.000044 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000044 -0.000054 -0.000066 -0.000081 -0.000098 -0.000120 -0.000145 -0.000177 -0.000215 -0.000262 -0.000319 -0.000388 -0.000471 -0.000570 -0.000689 -0.000829 -0.000993 -0.001185 -0.001409 -0.001668 -0.001967 -0.002308 -0.002696 -0.003134 -0.003624 -0.004168 -0.004766 -0.005417 -0.006118 -0.006866 -0.007651 -0.008464 -0.009293 -0.010123 -0.010939 -0.011723 -0.012455 -0.013114 -0.013679 -0.014130 -0.014446 -0.014612 -0.014615 -0.014446 -0.014105 -0.013593 -0.012919 -0.012091 -0.011123 -0.010028 -0.008817 -0.007504 -0.006099 -0.004615 -0.003061 -0.001451 0.000204 0.001888 0.003581 0.005259 0.006895 0.008457 0.009911 0.011225 0.012370 0.013322 0.014064 0.014588 0.014893 0.014986 0.014880 0.014594 0.014152 0.013578 0.012898 0.012138 0.011324 0.010477 0.009618 0.008766 0.007935 0.007137 0.006382 0.005674 0.005017 0.004413 0.003862 0.003364 0.002917 0.002519 0.002167 0.001858 0.001588 0.001353 0.001149 0.000973 0.000822 0.000693 0.000582 0.000488 0.000408 0.000341 0.000283 0.000235 0.000194 0.000160 0.000132 0.000108 0.000088 0.000072 0.000059 0.000048 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000071 -0.000086 -0.000105 -0.000127 -0.000154 -0.000187 -0.000227 -0.000275 -0.000333 -0.000402 -0.000486 -0.000584 -0.000701 -0.000837 -0.000995 -0.001178 -0.001388 -0.001628 -0.001900 -0.002208 -0.002554 -0.002939 -0.003364 -0.003830 -0.004336 -0.004880 -0.005458 -0.006064 -0.006689 -0.007324 -0.007955 -0.008568 -0.009146 -0.009672 -0.010128 -0.010496 -0.010759 -0.010902 -0.010913 -0.010788 -0.010524 -0.010128 -0.009612 -0.008996 -0.008299 -0.007546 -0.006758 -0.005952 -0.005144 -0.004339 -0.003538 -0.002738 -0.001928 -0.001096 -0.000230 0.000682 0.001645 0.002657 0.003709 0.004783 0.005854 0.006893 0.007867 0.008748 0.009508 0.010127 0.010592 0.010895 0.011037 0.011025 0.010870 0.010589 0.010199 0.009721 0.009176 0.008583 0.007962 0.007329 0.006699 0.006084 0.005493 0.004932 0.004405 0.003915 0.003463 0.003049 0.002674 0.002335 0.002031 0.001761 0.001521 0.001310 0.001124 0.000962 0.000820 0.000697 0.000591 0.000499 0.000420 0.000352 0.000295 0.000246 0.000204 0.000169 0.000140 0.000115 0.000094 0.000077 0.000063 0.000051 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000051 -0.000062 -0.000076 -0.000092 -0.000111 -0.000135 -0.000163 -0.000196 -0.000237 -0.000286 -0.000344 -0.000413 -0.000496 -0.000592 -0.000704 -0.000833 -0.000981 -0.001150 -0.001340 -0.001553 -0.001791 -0.002055 -0.002346 -0.002663 -0.003008 -0.003378 -0.003773 -0.004187 -0.004617 -0.005056 -0.005493 -0.005919 -0.006319 -0.006678 -0.006980 -0.007208 -0.007347 -0.007382 -0.007301 -0.007096 -0.006766 -0.006315 -0.005758 -0.005116 -0.004418 -0.003698 -0.002993 -0.002339 -0.001768 -0.001303 -0.000958 -0.000734 -0.000620 -0.000595 -0.000625 -0.000672 -0.000696 -0.000657 -0.000521 -0.000267 0.000117 0.000628 0.001252 0.001962 0.002725 0.003507 0.004270 0.004981 0.005613 0.006143 0.006558 0.006849 0.007018 0.007068 0.007009 0.006854 0.006618 0.006319 0.005972 0.005593 0.005197 0.004795 0.004397 0.004009 0.003637 0.003283 0.002949 0.002638 0.002349 0.002084 0.001841 0.001620 0.001420 0.001240 0.001078 0.000934 0.000805 0.000692 0.000592 0.000504 0.000428 0.000362 0.000305 0.000255 0.000213 0.000177 0.000147 0.000122 0.000100 0.000082 0.000067 0.000055 0.000045 0.000036 0.000030 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000066 -0.000080 -0.000097 -0.000118 -0.000142 -0.000171 -0.000205 -0.000246 -0.000295 -0.000353 -0.000421 -0.000501 -0.000593 -0.000698 -0.000817 -0.000951 -0.001100 -0.001263 -0.001443 -0.001637 -0.001847 -0.002071 -0.002309 -0.002558 -0.002817 -0.003082 -0.003348 -0.003610 -0.003859 -0.004085 -0.004276 -0.004419 -0.004497 -0.004496 -0.004399 -0.004193 -0.003867 -0.003417 -0.002842 -0.002151 -0.001363 -0.000506 0.000383 0.001258 0.002068 0.002762 0.003289 0.003610 0.003696 0.003535 0.003131 0.002508 0.001707 0.000783 -0.000199 -0.001169 -0.002059 -0.002807 -0.003366 -0.003703 -0.003804 -0.003674 -0.003334 -0.002816 -0.002162 -0.001418 -0.000630 0.000162 0.000919 0.001612 0.002220 0.002729 0.003131 0.003426 0.003620 0.003721 0.003742 0.003696 0.003598 0.003461 0.003296 0.003113 0.002920 0.002722 0.002523 0.002326 0.002133 0.001946 0.001767 0.001596 0.001435 0.001283 0.001141 0.001010 0.000888 0.000777 0.000676 0.000585 0.000504 0.000432 0.000368 0.000312 0.000264 0.000222 0.000185 0.000154 0.000128 0.000106 0.000087 0.000072 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000025 -0.000031 -0.000039 -0.000047 -0.000058 -0.000070 -0.000085 -0.000103 -0.000124 -0.000149 -0.000178 -0.000213 -0.000254 -0.000303 -0.000359 -0.000425 -0.000500 -0.000586 -0.000681 -0.000787 -0.000902 -0.001026 -0.001158 -0.001296 -0.001439 -0.001585 -0.001732 -0.001878 -0.002019 -0.002152 -0.002273 -0.002377 -0.002454 -0.002498 -0.002497 -0.002438 -0.002307 -0.002089 -0.001770 -0.001335 -0.000774 -0.000083 0.000740 0.001683 0.002728 0.003842 0.004984 0.006099 0.007126 0.008000 0.008653 0.009027 0.009073 0.008759 0.008074 0.007030 0.005662 0.004030 0.002210 0.000294 -0.001622 -0.003442 -0.005077 -0.006456 -0.007525 -0.008255 -0.008640 -0.008693 -0.008449 -0.007951 -0.007255 -0.006416 -0.005490 -0.004527 -0.003572 -0.002660 -0.001819 -0.001067 -0.000416 0.000132 0.000579 0.000931 0.001200 0.001396 0.001532 0.001620 0.001668 0.001685 0.001677 0.001648 0.001601 0.001540 0.001468 0.001386 0.001298 0.001206 0.001110 0.001014 0.000919 0.000825 0.000736 0.000651 0.000571 0.000498 0.000432 0.000372 0.000318 0.000271 0.000229 0.000193 0.000161 0.000135 0.000112 0.000092 0.000076 0.000063 0.000051 0.000042 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000041 -0.000050 -0.000061 -0.000074 -0.000090 -0.000108 -0.000130 -0.000156 -0.000186 -0.000221 -0.000261 -0.000309 -0.000363 -0.000425 -0.000494 -0.000571 -0.000654 -0.000743 -0.000836 -0.000930 -0.001024 -0.001114 -0.001198 -0.001272 -0.001333 -0.001377 -0.001400 -0.001398 -0.001365 -0.001294 -0.001179 -0.001008 -0.000772 -0.000456 -0.000048 0.000467 0.001101 0.001867 0.002770 0.003811 0.004982 0.006264 0.007627 0.009027 0.010409 0.011706 0.012841 0.013737 0.014317 0.014512 0.014268 0.013553 0.012357 0.010699 0.008627 0.006215 0.003559 0.000773 -0.002024 -0.004711 -0.007176 -0.009327 -0.011093 -0.012429 -0.013318 -0.013769 -0.013814 -0.013500 -0.012886 -0.012038 -0.011020 -0.009897 -0.008723 -0.007547 -0.006408 -0.005337 -0.004354 -0.003470 -0.002691 -0.002015 -0.001436 -0.000946 -0.000533 -0.000188 0.000098 0.000333 0.000524 0.000674 0.000788 0.000869 0.000921 0.000947 0.000950 0.000935 0.000903 0.000859 0.000805 0.000745 0.000681 0.000615 0.000550 0.000487 0.000427 0.000372 0.000322 0.000276 0.000235 0.000199 0.000168 0.000141 0.000117 0.000097 0.000081 0.000066 0.000055 0.000045 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000053 -0.000065 -0.000079 -0.000095 -0.000114 -0.000136 -0.000162 -0.000192 -0.000227 -0.000267 -0.000312 -0.000364 -0.000420 -0.000482 -0.000548 -0.000616 -0.000685 -0.000752 -0.000812 -0.000863 -0.000899 -0.000917 -0.000912 -0.000880 -0.000815 -0.000713 -0.000569 -0.000376 -0.000128 0.000184 0.000569 0.001039 0.001605 0.002280 0.003077 0.004005 0.005073 0.006282 0.007627 0.009094 0.010654 0.012269 0.013886 0.015437 0.016844 0.018024 0.018888 0.019354 0.019348 0.018815 0.017720 0.016060 0.013859 0.011174 0.008092 0.004724 0.001200 -0.002344 -0.005767 -0.008942 -0.011759 -0.014133 -0.016008 -0.017359 -0.018188 -0.018525 -0.018416 -0.017925 -0.017121 -0.016075 -0.014859 -0.013537 -0.012167 -0.010797 -0.009466 -0.008203 -0.007028 -0.005954 -0.004984 -0.004117 -0.003349 -0.002671 -0.002075 -0.001554 -0.001101 -0.000710 -0.000377 -0.000097 0.000132 0.000315 0.000456 0.000558 0.000626 0.000665 0.000678 0.000671 0.000648 0.000612 0.000568 0.000520 0.000469 0.000418 0.000369 0.000323 0.000280 0.000240 0.000205 0.000174 0.000146 0.000122 0.000102 0.000085 0.000070 0.000058 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000069 -0.000083 -0.000100 -0.000119 -0.000142 -0.000168 -0.000199 -0.000233 -0.000271 -0.000314 -0.000361 -0.000411 -0.000464 -0.000517 -0.000568 -0.000614 -0.000651 -0.000673 -0.000676 -0.000655 -0.000602 -0.000513 -0.000382 -0.000204 0.000027 0.000315 0.000668 0.001093 0.001597 0.002188 0.002878 0.003677 0.004594 0.005640 0.006820 0.008139 0.009593 0.011170 0.012850 0.014598 0.016369 0.018101 0.019721 0.021147 0.022290 0.023058 0.023368 0.023145 0.022336 0.020910 0.018866 0.016235 0.013081 0.009496 0.005602 0.001536 -0.002553 -0.006517 -0.010218 -0.013537 -0.016381 -0.018686 -0.020421 -0.021583 -0.022198 -0.022311 -0.021985 -0.021287 -0.020294 -0.019076 -0.017703 -0.016236 -0.014730 -0.013229 -0.011768 -0.010375 -0.009067 -0.007854 -0.006742 -0.005728 -0.004810 -0.003983 -0.003241 -0.002579 -0.001993 -0.001479 -0.001034 -0.000655 -0.000337 -0.000078 0.000127 0.000284 0.000398 0.000473 0.000517 0.000535 0.000531 0.000512 0.000482 0.000445 0.000405 0.000363 0.000321 0.000281 0.000244 0.000210 0.000179 0.000151 0.000127 0.000106 0.000089 0.000073 0.000061 0.000050 0.000041 0.000034 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000049 -0.000060 -0.000073 -0.000088 -0.000105 -0.000125 -0.000148 -0.000174 -0.000204 -0.000237 -0.000274 -0.000314 -0.000355 -0.000398 -0.000440 -0.000479 -0.000510 -0.000531 -0.000535 -0.000516 -0.000468 -0.000384 -0.000257 -0.000081 0.000151 0.000443 0.000803 0.001234 0.001743 0.002336 0.003019 0.003800 0.004687 0.005687 0.006807 0.008052 0.009423 0.010920 0.012532 0.014243 0.016027 0.017845 0.019647 0.021369 0.022938 0.024271 0.025282 0.025883 0.025995 0.025548 0.024494 0.022809 0.020494 0.017586 0.014150 0.010281 0.006101 0.001748 -0.002629 -0.006881 -0.010871 -0.014478 -0.017607 -0.020192 -0.022200 -0.023625 -0.024488 -0.024831 -0.024709 -0.024189 -0.023338 -0.022228 -0.020922 -0.019482 -0.017961 -0.016407 -0.014857 -0.013342 -0.011886 -0.010503 -0.009206 -0.007997 -0.006879 -0.005852 -0.004913 -0.004060 -0.003292 -0.002606 -0.002001 -0.001474 -0.001023 -0.000644 -0.000333 -0.000085 0.000107 0.000248 0.000346 0.000407 0.000439 0.000447 0.000437 0.000416 0.000387 0.000353 0.000317 0.000281 0.000246 0.000213 0.000183 0.000156 0.000132 0.000110 0.000092 0.000077 0.000063 0.000052 0.000043 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000052 -0.000063 -0.000077 -0.000092 -0.000110 -0.000130 -0.000154 -0.000180 -0.000209 -0.000241 -0.000275 -0.000311 -0.000347 -0.000381 -0.000411 -0.000433 -0.000443 -0.000436 -0.000405 -0.000342 -0.000241 -0.000092 0.000111 0.000375 0.000708 0.001114 0.001599 0.002167 0.002822 0.003569 0.004413 0.005358 0.006408 0.007567 0.008835 0.010214 0.011698 0.013279 0.014943 0.016669 0.018425 0.020172 0.021860 0.023429 0.024810 0.025928 0.026706 0.027068 0.026944 0.026278 0.025028 0.023177 0.020732 0.017731 0.014236 0.010339 0.006152 0.001808 -0.002557 -0.006804 -0.010804 -0.014445 -0.017638 -0.020323 -0.022466 -0.024061 -0.025125 -0.025693 -0.025812 -0.025538 -0.024929 -0.024044 -0.022939 -0.021666 -0.020273 -0.018803 -0.017293 -0.015776 -0.014276 -0.012816 -0.011411 -0.010072 -0.008807 -0.007622 -0.006520 -0.005503 -0.004573 -0.003730 -0.002975 -0.002308 -0.001728 -0.001231 -0.000815 -0.000474 -0.000202 0.000007 0.000161 0.000268 0.000336 0.000373 0.000386 0.000382 0.000365 0.000340 0.000310 0.000279 0.000247 0.000215 0.000186 0.000159 0.000135 0.000114 0.000096 0.000080 0.000066 0.000055 0.000045 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000045 -0.000055 -0.000067 -0.000080 -0.000096 -0.000115 -0.000136 -0.000159 -0.000185 -0.000213 -0.000244 -0.000275 -0.000306 -0.000335 -0.000359 -0.000376 -0.000381 -0.000368 -0.000331 -0.000263 -0.000155 0.000002 0.000216 0.000496 0.000848 0.001279 0.001795 0.002399 0.003093 0.003881 0.004763 0.005742 0.006817 0.007988 0.009252 0.010606 0.012040 0.013544 0.015103 0.016698 0.018302 0.019885 0.021407 0.022825 0.024088 0.025138 0.025918 0.026365 0.026422 0.026036 0.025166 0.023783 0.021878 0.019463 0.016571 0.013260 0.009610 0.005719 0.001697 -0.002336 -0.006262 -0.009973 -0.013373 -0.016389 -0.018971 -0.021092 -0.022746 -0.023948 -0.024724 -0.025109 -0.025145 -0.024873 -0.024334 -0.023567 -0.022610 -0.021497 -0.020262 -0.018935 -0.017547 -0.016125 -0.014692 -0.013270 -0.011878 -0.010531 -0.009241 -0.008018 -0.006870 -0.005804 -0.004824 -0.003935 -0.003139 -0.002436 -0.001827 -0.001308 -0.000876 -0.000524 -0.000247 -0.000035 0.000119 0.000225 0.000293 0.000329 0.000343 0.000339 0.000324 0.000302 0.000275 0.000246 0.000217 0.000189 0.000162 0.000139 0.000117 0.000099 0.000083 0.000069 0.000057 0.000047 0.000039 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000069 -0.000084 -0.000100 -0.000119 -0.000140 -0.000164 -0.000189 -0.000217 -0.000245 -0.000273 -0.000299 -0.000320 -0.000334 -0.000337 -0.000323 -0.000286 -0.000218 -0.000112 0.000043 0.000256 0.000536 0.000891 0.001329 0.001856 0.002475 0.003188 0.003996 0.004898 0.005892 0.006975 0.008141 0.009384 0.010694 0.012059 0.013463 0.014887 0.016309 0.017704 0.019046 0.020304 0.021446 0.022439 0.023246 0.023831 0.024156 0.024185 0.023885 0.023224 0.022182 0.020743 0.018907 0.016688 0.014115 0.011232 0.008103 0.004802 0.001414 -0.001973 -0.005269 -0.008395 -0.011281 -0.013877 -0.016149 -0.018081 -0.019672 -0.020935 -0.021887 -0.022549 -0.022944 -0.023091 -0.023008 -0.022710 -0.022212 -0.021530 -0.020681 -0.019686 -0.018566 -0.017347 -0.016055 -0.014716 -0.013355 -0.011997 -0.010661 -0.009365 -0.008126 -0.006955 -0.005864 -0.004859 -0.003948 -0.003134 -0.002420 -0.001803 -0.001283 -0.000853 -0.000508 -0.000239 -0.000037 0.000109 0.000207 0.000268 0.000301 0.000311 0.000307 0.000291 0.000269 0.000244 0.000217 0.000190 0.000165 0.000141 0.000120 0.000102 0.000085 0.000071 0.000059 0.000049 0.000041 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000060 -0.000072 -0.000087 -0.000104 -0.000123 -0.000144 -0.000168 -0.000193 -0.000219 -0.000245 -0.000269 -0.000289 -0.000303 -0.000306 -0.000294 -0.000260 -0.000198 -0.000098 0.000047 0.000249 0.000518 0.000862 0.001291 0.001812 0.002428 0.003142 0.003953 0.004859 0.005855 0.006934 0.008087 0.009302 0.010564 0.011857 0.013158 0.014441 0.015682 0.016851 0.017920 0.018861 0.019651 0.020267 0.020692 0.020912 0.020914 0.020692 0.020239 0.019550 0.018622 0.017452 0.016044 0.014403 0.012543 0.010484 0.008255 0.005896 0.003451 0.000971 -0.001490 -0.003880 -0.006156 -0.008281 -0.010231 -0.011997 -0.013578 -0.014981 -0.016217 -0.017298 -0.018229 -0.019010 -0.019637 -0.020098 -0.020379 -0.020468 -0.020353 -0.020032 -0.019506 -0.018789 -0.017898 -0.016860 -0.015704 -0.014462 -0.013167 -0.011848 -0.010532 -0.009244 -0.008004 -0.006827 -0.005730 -0.004721 -0.003809 -0.002998 -0.002292 -0.001688 -0.001183 -0.000772 -0.000446 -0.000196 -0.000011 0.000119 0.000205 0.000256 0.000281 0.000287 0.000280 0.000263 0.000241 0.000217 0.000191 0.000167 0.000144 0.000123 0.000104 0.000088 0.000074 0.000062 0.000051 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000041 -0.000051 -0.000062 -0.000075 -0.000090 -0.000107 -0.000126 -0.000148 -0.000171 -0.000196 -0.000220 -0.000244 -0.000264 -0.000278 -0.000283 -0.000275 -0.000247 -0.000193 -0.000105 0.000026 0.000211 0.000460 0.000784 0.001191 0.001691 0.002289 0.002988 0.003787 0.004683 0.005670 0.006737 0.007873 0.009060 0.010281 0.011510 0.012722 0.013884 0.014962 0.015923 0.016731 0.017356 0.017775 0.017972 0.017940 0.017682 0.017211 0.016548 0.015718 0.014749 0.013668 0.012499 0.011264 0.009977 0.008652 0.007296 0.005919 0.004529 0.003137 0.001756 0.000399 -0.000920 -0.002191 -0.003408 -0.004573 -0.005694 -0.006787 -0.007872 -0.008966 -0.010085 -0.011232 -0.012401 -0.013569 -0.014704 -0.015764 -0.016703 -0.017473 -0.018035 -0.018357 -0.018421 -0.018223 -0.017774 -0.017095 -0.016217 -0.015179 -0.014020 -0.012781 -0.011498 -0.010205 -0.008930 -0.007699 -0.006531 -0.005443 -0.004448 -0.003553 -0.002765 -0.002084 -0.001508 -0.001034 -0.000654 -0.000357 -0.000133 0.000028 0.000139 0.000210 0.000250 0.000267 0.000267 0.000256 0.000238 0.000216 0.000192 0.000169 0.000146 0.000125 0.000107 0.000090 0.000076 0.000064 0.000053 0.000044 0.000037 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000064 -0.000077 -0.000092 -0.000110 -0.000129 -0.000151 -0.000174 -0.000197 -0.000220 -0.000241 -0.000257 -0.000265 -0.000262 -0.000241 -0.000198 -0.000123 -0.000009 0.000155 0.000378 0.000674 0.001050 0.001518 0.002085 0.002755 0.003528 0.004402 0.005369 0.006419 0.007535 0.008699 0.009887 0.011070 0.012217 0.013289 0.014245 0.015042 0.015637 0.015994 0.016081 0.015881 0.015390 0.014622 0.013606 0.012385 0.011015 0.009558 0.008078 0.006634 0.005279 0.004052 0.002979 0.002075 0.001339 0.000766 0.000341 0.000044 -0.000147 -0.000254 -0.000306 -0.000331 -0.000364 -0.000443 -0.000610 -0.000909 -0.001382 -0.002063 -0.002972 -0.004111 -0.005462 -0.006984 -0.008617 -0.010290 -0.011919 -0.013425 -0.014731 -0.015778 -0.016519 -0.016934 -0.017017 -0.016785 -0.016268 -0.015508 -0.014553 -0.013452 -0.012252 -0.010996 -0.009723 -0.008466 -0.007252 -0.006105 -0.005042 -0.004076 -0.003216 -0.002465 -0.001825 -0.001292 -0.000859 -0.000517 -0.000256 -0.000063 0.000073 0.000163 0.000218 0.000246 0.000254 0.000249 0.000234 0.000215 0.000193 0.000170 0.000148 0.000128 0.000109 0.000093 0.000078 0.000066 0.000055 0.000046 0.000038 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000065 -0.000079 -0.000095 -0.000112 -0.000132 -0.000153 -0.000176 -0.000199 -0.000220 -0.000238 -0.000249 -0.000251 -0.000239 -0.000206 -0.000146 -0.000051 0.000089 0.000284 0.000547 0.000886 0.001315 0.001840 0.002468 0.003203 0.004042 0.004980 0.006004 0.007099 0.008242 0.009408 0.010564 0.011674 0.012694 0.013576 0.014271 0.014725 0.014891 0.014728 0.014211 0.013330 0.012099 0.010553 0.008750 0.006770 0.004703 0.002650 0.000708 -0.001032 -0.002495 -0.003629 -0.004400 -0.004800 -0.004839 -0.004544 -0.003954 -0.003118 -0.002090 -0.000929 0.000304 0.001544 0.002721 0.003765 0.004601 0.005157 0.005368 0.005183 0.004570 0.003524 0.002071 0.000265 -0.001814 -0.004062 -0.006365 -0.008607 -0.010679 -0.012484 -0.013951 -0.015033 -0.015711 -0.015990 -0.015898 -0.015478 -0.014782 -0.013869 -0.012796 -0.011616 -0.010377 -0.009122 -0.007887 -0.006700 -0.005586 -0.004562 -0.003640 -0.002828 -0.002129 -0.001541 -0.001059 -0.000675 -0.000377 -0.000154 0.000007 0.000116 0.000186 0.000225 0.000241 0.000241 0.000231 0.000214 0.000193 0.000172 0.000150 0.000130 0.000112 0.000095 0.000080 0.000067 0.000057 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000046 -0.000056 -0.000067 -0.000081 -0.000097 -0.000115 -0.000134 -0.000155 -0.000177 -0.000199 -0.000218 -0.000233 -0.000240 -0.000236 -0.000214 -0.000170 -0.000094 0.000022 0.000188 0.000414 0.000714 0.001096 0.001573 0.002152 0.002837 0.003630 0.004526 0.005516 0.006584 0.007707 0.008858 0.010002 0.011099 0.012104 0.012962 0.013618 0.014010 0.014080 0.013776 0.013058 0.011906 0.010324 0.008345 0.006030 0.003470 0.000777 -0.001920 -0.004487 -0.006795 -0.008730 -0.010200 -0.011147 -0.011539 -0.011378 -0.010693 -0.009531 -0.007959 -0.006051 -0.003888 -0.001556 0.000859 0.003265 0.005567 0.007669 0.009471 0.010875 0.011794 0.012157 0.011915 0.011056 0.009603 0.007616 0.005193 0.002457 -0.000447 -0.003372 -0.006172 -0.008720 -0.010913 -0.012679 -0.013978 -0.014802 -0.015174 -0.015133 -0.014739 -0.014053 -0.013143 -0.012071 -0.010896 -0.009669 -0.008433 -0.007225 -0.006075 -0.005006 -0.004033 -0.003169 -0.002418 -0.001781 -0.001254 -0.000829 -0.000496 -0.000244 -0.000059 0.000069 0.000154 0.000204 0.000228 0.000234 0.000227 0.000213 0.000194 0.000173 0.000152 0.000132 0.000114 0.000097 0.000082 0.000069 0.000058 0.000048 0.000040 0.000033 0.000027 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000069 -0.000083 -0.000099 -0.000117 -0.000136 -0.000157 -0.000178 -0.000199 -0.000216 -0.000228 -0.000231 -0.000220 -0.000189 -0.000132 -0.000040 0.000095 0.000286 0.000543 0.000878 0.001301 0.001823 0.002450 0.003187 0.004031 0.004976 0.006007 0.007106 0.008243 0.009384 0.010488 0.011506 0.012382 0.013055 0.013460 0.013528 0.013195 0.012408 0.011132 0.009354 0.007096 0.004411 0.001391 -0.001843 -0.005144 -0.008350 -0.011297 -0.013833 -0.015828 -0.017185 -0.017846 -0.017795 -0.017051 -0.015664 -0.013708 -0.011273 -0.008454 -0.005350 -0.002062 0.001310 0.004664 0.007893 0.010886 0.013528 0.015703 0.017300 0.018228 0.018419 0.017841 0.016509 0.014478 0.011852 0.008767 0.005389 0.001893 -0.001545 -0.004766 -0.007636 -0.010055 -0.011963 -0.013335 -0.014181 -0.014541 -0.014470 -0.014037 -0.013316 -0.012377 -0.011289 -0.010110 -0.008892 -0.007680 -0.006509 -0.005406 -0.004394 -0.003485 -0.002689 -0.002008 -0.001439 -0.000977 -0.000612 -0.000332 -0.000124 0.000023 0.000122 0.000183 0.000215 0.000227 0.000224 0.000212 0.000195 0.000175 0.000155 0.000135 0.000116 0.000099 0.000084 0.000071 0.000059 0.000049 0.000041 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000048 -0.000059 -0.000071 -0.000085 -0.000101 -0.000119 -0.000138 -0.000158 -0.000179 -0.000198 -0.000213 -0.000222 -0.000220 -0.000203 -0.000163 -0.000094 0.000013 0.000168 0.000383 0.000669 0.001037 0.001498 0.002062 0.002734 0.003516 0.004404 0.005389 0.006453 0.007571 0.008709 0.009828 0.010877 0.011801 0.012537 0.013013 0.013158 0.012899 0.012169 0.010916 0.009111 0.006755 0.003888 0.000589 -0.003023 -0.006794 -0.010546 -0.014090 -0.017239 -0.019827 -0.021720 -0.022829 -0.023109 -0.022567 -0.021249 -0.019235 -0.016624 -0.013525 -0.010049 -0.006302 -0.002384 0.001611 0.005586 0.009441 0.013065 0.016339 0.019138 0.021333 0.022809 0.023474 0.023272 0.022193 0.020281 0.017629 0.014377 0.010702 0.006797 0.002864 -0.000910 -0.004361 -0.007362 -0.009828 -0.011715 -0.013021 -0.013775 -0.014033 -0.013863 -0.013345 -0.012555 -0.011569 -0.010455 -0.009271 -0.008068 -0.006888 -0.005764 -0.004720 -0.003775 -0.002941 -0.002221 -0.001616 -0.001119 -0.000723 -0.000417 -0.000187 -0.000022 0.000090 0.000162 0.000202 0.000220 0.000221 0.000212 0.000196 0.000177 0.000157 0.000137 0.000118 0.000101 0.000085 0.000072 0.000060 0.000051 0.000042 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000050 -0.000060 -0.000072 -0.000087 -0.000103 -0.000120 -0.000140 -0.000160 -0.000179 -0.000197 -0.000210 -0.000216 -0.000209 -0.000185 -0.000137 -0.000056 0.000066 0.000240 0.000477 0.000790 0.001190 0.001686 0.002288 0.003000 0.003822 0.004748 0.005766 0.006853 0.007982 0.009113 0.010200 0.011186 0.012010 0.012600 0.012880 0.012773 0.012202 0.011102 0.009426 0.007153 0.004302 0.000933 -0.002847 -0.006893 -0.011020 -0.015024 -0.018695 -0.021834 -0.024273 -0.025887 -0.026606 -0.026415 -0.025354 -0.023506 -0.020983 -0.017911 -0.014417 -0.010616 -0.006605 -0.002466 0.001728 0.005910 0.010005 0.013922 0.017553 0.020771 0.023436 0.025411 0.026573 0.026833 0.026148 0.024531 0.022056 0.018852 0.015093 0.010983 0.006740 0.002575 -0.001321 -0.004793 -0.007732 -0.010073 -0.011795 -0.012918 -0.013489 -0.013578 -0.013264 -0.012629 -0.011755 -0.010715 -0.009576 -0.008393 -0.007215 -0.006078 -0.005012 -0.004039 -0.003172 -0.002419 -0.001780 -0.001253 -0.000830 -0.000499 -0.000249 -0.000067 0.000059 0.000141 0.000189 0.000213 0.000218 0.000211 0.000197 0.000179 0.000159 0.000139 0.000120 0.000103 0.000087 0.000073 0.000062 0.000051 0.000043 0.000036 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000034 -0.000042 -0.000051 -0.000062 -0.000074 -0.000088 -0.000104 -0.000122 -0.000141 -0.000161 -0.000179 -0.000196 -0.000207 -0.000209 -0.000198 -0.000167 -0.000111 -0.000019 0.000117 0.000309 0.000568 0.000906 0.001334 0.001863 0.002499 0.003247 0.004104 0.005062 0.006106 0.007212 0.008344 0.009461 0.010511 0.011432 0.012156 0.012606 0.012701 0.012362 0.011512 0.010089 0.008053 0.005400 0.002165 -0.001568 -0.005667 -0.009956 -0.014228 -0.018257 -0.021821 -0.024719 -0.026795 -0.027946 -0.028137 -0.027396 -0.025808 -0.023500 -0.020623 -0.017329 -0.013754 -0.010009 -0.006168 -0.002278 0.001636 0.005555 0.009451 0.013273 0.016938 0.020330 0.023304 0.025700 0.027362 0.028158 0.028001 0.026863 0.024779 0.021854 0.018247 0.014161 0.009822 0.005458 0.001284 -0.002522 -0.005822 -0.008528 -0.010601 -0.012046 -0.012901 -0.013229 -0.013110 -0.012627 -0.011866 -0.010905 -0.009817 -0.008662 -0.007492 -0.006351 -0.005270 -0.004274 -0.003381 -0.002600 -0.001933 -0.001379 -0.000930 -0.000577 -0.000308 -0.000110 0.000029 0.000121 0.000177 0.000205 0.000215 0.000211 0.000198 0.000181 0.000161 0.000141 0.000122 0.000105 0.000089 0.000075 0.000063 0.000052 0.000044 0.000036 0.000030 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000063 -0.000076 -0.000090 -0.000106 -0.000124 -0.000143 -0.000162 -0.000180 -0.000194 -0.000203 -0.000202 -0.000186 -0.000150 -0.000085 0.000017 0.000167 0.000375 0.000653 0.001014 0.001469 0.002027 0.002694 0.003473 0.004361 0.005347 0.006413 0.007531 0.008663 0.009764 0.010775 0.011633 0.012262 0.012585 0.012516 0.011976 0.010892 0.009206 0.006893 0.003963 0.000473 -0.003469 -0.007704 -0.012032 -0.016224 -0.020040 -0.023256 -0.025682 -0.027184 -0.027698 -0.027236 -0.025882 -0.023778 -0.021102 -0.018047 -0.014788 -0.011469 -0.008181 -0.004964 -0.001808 0.001327 0.004495 0.007735 0.011054 0.014412 0.017713 0.020813 0.023533 0.025679 0.027071 0.027565 0.027077 0.025594 0.023179 0.019964 0.016140 0.011930 0.007574 0.003303 -0.000680 -0.004211 -0.007179 -0.009523 -0.011229 -0.012323 -0.012861 -0.012916 -0.012575 -0.011922 -0.011040 -0.010004 -0.008881 -0.007726 -0.006585 -0.005494 -0.004482 -0.003568 -0.002763 -0.002072 -0.001494 -0.001023 -0.000650 -0.000364 -0.000152 -0.000001 0.000101 0.000164 0.000198 0.000211 0.000210 0.000199 0.000182 0.000163 0.000144 0.000124 0.000106 0.000090 0.000076 0.000064 0.000053 0.000044 0.000037 0.000030 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000053 -0.000064 -0.000077 -0.000092 -0.000108 -0.000126 -0.000144 -0.000163 -0.000180 -0.000193 -0.000199 -0.000195 -0.000175 -0.000133 -0.000060 0.000052 0.000213 0.000436 0.000733 0.001115 0.001593 0.002177 0.002872 0.003679 0.004594 0.005604 0.006687 0.007814 0.008945 0.010028 0.011003 0.011803 0.012350 0.012562 0.012357 0.011655 0.010388 0.008510 0.006009 0.002914 -0.000696 -0.004687 -0.008875 -0.013038 -0.016931 -0.020308 -0.022950 -0.024689 -0.025428 -0.025152 -0.023935 -0.021926 -0.019333 -0.016393 -0.013340 -0.010375 -0.007638 -0.005195 -0.003034 -0.001074 0.000812 0.002765 0.004914 0.007340 0.010058 0.013007 0.016049 0.018985 0.021585 0.023611 0.024856 0.025168 0.024473 0.022780 0.020183 0.016844 0.012981 0.008834 0.004649 0.000650 -0.002978 -0.006096 -0.008621 -0.010519 -0.011800 -0.012509 -0.012714 -0.012495 -0.011940 -0.011131 -0.010147 -0.009057 -0.007919 -0.006782 -0.005687 -0.004663 -0.003732 -0.002907 -0.002196 -0.001598 -0.001108 -0.000718 -0.000416 -0.000191 -0.000029 0.000081 0.000151 0.000190 0.000207 0.000208 0.000199 0.000184 0.000165 0.000146 0.000126 0.000108 0.000092 0.000078 0.000065 0.000054 0.000045 0.000038 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000065 -0.000079 -0.000093 -0.000110 -0.000128 -0.000146 -0.000164 -0.000180 -0.000191 -0.000196 -0.000189 -0.000164 -0.000117 -0.000037 0.000084 0.000256 0.000493 0.000805 0.001206 0.001705 0.002312 0.003032 0.003864 0.004802 0.005833 0.006931 0.008066 0.009193 0.010260 0.011205 0.011955 0.012433 0.012557 0.012244 0.011421 0.010027 0.008029 0.005429 0.002277 -0.001323 -0.005213 -0.009186 -0.013001 -0.016400 -0.019141 -0.021018 -0.021893 -0.021716 -0.020534 -0.018490 -0.015808 -0.012767 -0.009667 -0.006787 -0.004346 -0.002480 -0.001218 -0.000485 -0.000116 0.000116 0.000460 0.001143 0.002339 0.004129 0.006492 0.009304 0.012351 0.015360 0.018038 0.020103 0.021330 0.021572 0.020776 0.018983 0.016325 0.012999 0.009243 0.005310 0.001442 -0.002153 -0.005313 -0.007930 -0.009948 -0.011361 -0.012200 -0.012524 -0.012408 -0.011936 -0.011192 -0.010255 -0.009196 -0.008076 -0.006946 -0.005849 -0.004817 -0.003874 -0.003034 -0.002306 -0.001691 -0.001184 -0.000779 -0.000464 -0.000228 -0.000056 0.000062 0.000138 0.000182 0.000203 0.000207 0.000199 0.000185 0.000167 0.000148 0.000128 0.000110 0.000094 0.000079 0.000066 0.000055 0.000046 0.000038 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000067 -0.000080 -0.000095 -0.000112 -0.000129 -0.000148 -0.000165 -0.000180 -0.000190 -0.000192 -0.000182 -0.000154 -0.000102 -0.000016 0.000113 0.000295 0.000543 0.000870 0.001286 0.001804 0.002432 0.003173 0.004027 0.004987 0.006035 0.007147 0.008288 0.009412 0.010466 0.011384 0.012094 0.012519 0.012576 0.012187 0.011284 0.009815 0.007762 0.005144 0.002032 -0.001446 -0.005110 -0.008730 -0.012050 -0.014807 -0.016763 -0.017735 -0.017623 -0.016430 -0.014271 -0.011365 -0.008016 -0.004580 -0.001417 0.001150 0.002882 0.003656 0.003485 0.002514 0.001002 -0.000714 -0.002271 -0.003327 -0.003614 -0.002974 -0.001378 0.001063 0.004124 0.007493 0.010814 0.013732 0.015943 0.017219 0.017438 0.016587 0.014753 0.012111 0.008888 0.005343 0.001729 -0.001724 -0.004830 -0.007458 -0.009531 -0.011023 -0.011950 -0.012362 -0.012326 -0.011922 -0.011232 -0.010336 -0.009305 -0.008202 -0.007080 -0.005984 -0.004946 -0.003993 -0.003141 -0.002400 -0.001771 -0.001251 -0.000834 -0.000508 -0.000261 -0.000081 0.000044 0.000126 0.000175 0.000199 0.000205 0.000199 0.000186 0.000169 0.000150 0.000130 0.000112 0.000095 0.000080 0.000067 0.000056 0.000047 0.000039 0.000032 0.000026 0.000021 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000046 -0.000056 -0.000068 -0.000081 -0.000097 -0.000113 -0.000131 -0.000149 -0.000166 -0.000180 -0.000189 -0.000190 -0.000177 -0.000146 -0.000089 0.000002 0.000138 0.000329 0.000587 0.000925 0.001356 0.001890 0.002536 0.003296 0.004169 0.005147 0.006210 0.007334 0.008480 0.009603 0.010646 0.011544 0.012224 0.012609 0.012621 0.012183 0.011236 0.009738 0.007684 0.005112 0.002115 -0.001159 -0.004505 -0.007678 -0.010408 -0.012429 -0.013515 -0.013509 -0.012352 -0.010105 -0.006953 -0.003193 0.000789 0.004566 0.007712 0.009865 0.010770 0.010320 0.008573 0.005747 0.002200 -0.001621 -0.005232 -0.008177 -0.010086 -0.010723 -0.010010 -0.008036 -0.005037 -0.001364 0.002568 0.006331 0.009537 0.011883 0.013171 0.013329 0.012401 0.010530 0.007933 0.004866 0.001595 -0.001633 -0.004612 -0.007187 -0.009260 -0.010785 -0.011764 -0.012234 -0.012256 -0.011904 -0.011258 -0.010395 -0.009387 -0.008300 -0.007186 -0.006091 -0.005051 -0.004091 -0.003230 -0.002478 -0.001839 -0.001308 -0.000880 -0.000545 -0.000290 -0.000103 0.000028 0.000115 0.000167 0.000194 0.000203 0.000199 0.000187 0.000170 0.000151 0.000132 0.000114 0.000097 0.000081 0.000068 0.000057 0.000047 0.000039 0.000032 0.000026 0.000022 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000038 -0.000046 -0.000057 -0.000069 -0.000083 -0.000098 -0.000115 -0.000133 -0.000151 -0.000167 -0.000181 -0.000189 -0.000188 -0.000173 -0.000139 -0.000078 0.000017 0.000158 0.000356 0.000623 0.000972 0.001415 0.001962 0.002623 0.003400 0.004289 0.005282 0.006359 0.007492 0.008644 0.009765 0.010800 0.011684 0.012343 0.012702 0.012684 0.012221 0.011257 0.009763 0.007748 0.005267 0.002431 -0.000590 -0.003573 -0.006256 -0.008359 -0.009619 -0.009823 -0.008839 -0.006653 -0.003383 0.000720 0.005282 0.009841 0.013898 0.016972 0.018662 0.018701 0.016999 0.013658 0.008970 0.003386 -0.002537 -0.008200 -0.013037 -0.016580 -0.018517 -0.018719 -0.017255 -0.014370 -0.010448 -0.005962 -0.001407 0.002751 0.006131 0.008469 0.009631 0.009616 0.008537 0.006597 0.004048 0.001164 -0.001794 -0.004600 -0.007078 -0.009110 -0.010634 -0.011636 -0.012141 -0.012202 -0.011887 -0.011273 -0.010436 -0.009448 -0.008374 -0.007267 -0.006175 -0.005133 -0.004169 -0.003301 -0.002541 -0.001893 -0.001354 -0.000919 -0.000576 -0.000315 -0.000122 0.000014 0.000105 0.000160 0.000190 0.000200 0.000198 0.000187 0.000171 0.000152 0.000133 0.000115 0.000098 0.000082 0.000069 0.000058 0.000048 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000069 -0.000083 -0.000099 -0.000116 -0.000134 -0.000152 -0.000168 -0.000181 -0.000189 -0.000186 -0.000170 -0.000134 -0.000071 0.000028 0.000174 0.000377 0.000651 0.001009 0.001462 0.002021 0.002694 0.003484 0.004388 0.005393 0.006481 0.007622 0.008777 0.009898 0.010928 0.011801 0.012446 0.012789 0.012756 0.012282 0.011321 0.009852 0.007897 0.005525 0.002866 0.000107 -0.002512 -0.004717 -0.006222 -0.006765 -0.006147 -0.004264 -0.001139 0.003056 0.008009 0.013277 0.018332 0.022611 0.025584 0.026816 0.026033 0.023159 0.018339 0.011930 0.004469 -0.003389 -0.010943 -0.017525 -0.022581 -0.025729 -0.026794 -0.025826 -0.023077 -0.018960 -0.013997 -0.008746 -0.003738 0.000575 0.003866 0.005948 0.006779 0.006444 0.005128 0.003080 0.000580 -0.002100 -0.004717 -0.007079 -0.009050 -0.010550 -0.011554 -0.012076 -0.012160 -0.011870 -0.011279 -0.010462 -0.009489 -0.008425 -0.007325 -0.006235 -0.005193 -0.004226 -0.003354 -0.002589 -0.001935 -0.001390 -0.000948 -0.000600 -0.000334 -0.000138 0.000002 0.000096 0.000154 0.000186 0.000198 0.000196 0.000186 0.000171 0.000153 0.000134 0.000116 0.000099 0.000083 0.000070 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000070 -0.000084 -0.000100 -0.000117 -0.000135 -0.000153 -0.000169 -0.000182 -0.000189 -0.000186 -0.000169 -0.000132 -0.000067 0.000035 0.000184 0.000392 0.000672 0.001036 0.001497 0.002066 0.002749 0.003550 0.004464 0.005479 0.006575 0.007721 0.008880 0.010000 0.011026 0.011893 0.012529 0.012863 0.012823 0.012349 0.011398 0.009961 0.008068 0.005801 0.003305 0.000779 -0.001522 -0.003314 -0.004308 -0.004245 -0.002937 -0.000303 0.003599 0.008557 0.014205 0.020046 0.025496 0.029941 0.032810 0.033644 0.032161 0.028299 0.022237 0.014389 0.005361 -0.004111 -0.013240 -0.021279 -0.027601 -0.031765 -0.033561 -0.033020 -0.030399 -0.026138 -0.020795 -0.014980 -0.009279 -0.004199 -0.000120 0.002728 0.004267 0.004559 0.003774 0.002158 -0.000007 -0.002439 -0.004884 -0.007133 -0.009038 -0.010507 -0.011503 -0.012030 -0.012127 -0.011853 -0.011277 -0.010474 -0.009512 -0.008456 -0.007361 -0.006274 -0.005232 -0.004263 -0.003389 -0.002621 -0.001963 -0.001414 -0.000969 -0.000618 -0.000348 -0.000149 -0.000007 0.000089 0.000149 0.000182 0.000195 0.000195 0.000186 0.000171 0.000153 0.000135 0.000116 0.000099 0.000084 0.000070 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000070 -0.000084 -0.000100 -0.000118 -0.000136 -0.000154 -0.000170 -0.000184 -0.000190 -0.000187 -0.000170 -0.000132 -0.000065 0.000038 0.000190 0.000401 0.000684 0.001053 0.001520 0.002096 0.002787 0.003595 0.004517 0.005539 0.006640 0.007790 0.008950 0.010070 0.011094 0.011956 0.012587 0.012916 0.012873 0.012401 0.011462 0.010051 0.008206 0.006019 0.003644 0.001291 -0.000776 -0.002267 -0.002889 -0.002386 -0.000579 0.002596 0.007057 0.012561 0.018704 0.024952 0.030679 0.035236 0.038023 0.038564 0.036570 0.031992 0.025034 0.016149 0.005992 -0.004642 -0.014905 -0.023992 -0.031225 -0.036121 -0.038444 -0.038214 -0.035691 -0.031331 -0.025721 -0.019505 -0.013311 -0.007684 -0.003041 0.000357 0.002406 0.003151 0.002752 0.001452 -0.000466 -0.002713 -0.005026 -0.007188 -0.009040 -0.010480 -0.011465 -0.011992 -0.012095 -0.011831 -0.011266 -0.010471 -0.009517 -0.008467 -0.007376 -0.006291 -0.005250 -0.004282 -0.003407 -0.002638 -0.001978 -0.001428 -0.000981 -0.000628 -0.000357 -0.000157 -0.000014 0.000083 0.000145 0.000179 0.000193 0.000193 0.000185 0.000171 0.000153 0.000135 0.000117 0.000100 0.000084 0.000070 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000070 -0.000085 -0.000101 -0.000118 -0.000137 -0.000155 -0.000172 -0.000185 -0.000192 -0.000189 -0.000172 -0.000134 -0.000067 0.000037 0.000190 0.000402 0.000688 0.001061 0.001532 0.002112 0.002808 0.003621 0.004546 0.005572 0.006676 0.007828 0.008988 0.010107 0.011129 0.011988 0.012616 0.012942 0.012897 0.012425 0.011490 0.010091 0.008269 0.006122 0.003808 0.001544 -0.000403 -0.001736 -0.002163 -0.001427 0.000644 0.004106 0.008865 0.014659 0.021067 0.027531 0.033406 0.038023 0.040768 0.041153 0.038889 0.033931 0.026498 0.017062 0.006308 -0.004939 -0.015801 -0.025440 -0.033150 -0.038430 -0.041028 -0.040958 -0.038482 -0.034066 -0.028312 -0.021883 -0.015427 -0.009511 -0.004570 -0.000882 0.001436 0.002419 0.002224 0.001090 -0.000697 -0.002845 -0.005088 -0.007203 -0.009025 -0.010450 -0.011428 -0.011955 -0.012061 -0.011802 -0.011243 -0.010454 -0.009504 -0.008458 -0.007370 -0.006288 -0.005250 -0.004283 -0.003409 -0.002640 -0.001981 -0.001431 -0.000984 -0.000631 -0.000361 -0.000160 -0.000017 0.000080 0.000142 0.000176 0.000191 0.000192 0.000184 0.000170 0.000153 0.000135 0.000117 0.000100 0.000084 0.000070 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000070 -0.000085 -0.000101 -0.000119 -0.000137 -0.000156 -0.000173 -0.000187 -0.000194 -0.000192 -0.000175 -0.000138 -0.000072 0.000032 0.000185 0.000398 0.000685 0.001059 0.001531 0.002113 0.002810 0.003625 0.004552 0.005578 0.006682 0.007833 0.008992 0.010110 0.011130 0.011988 0.012615 0.012938 0.012889 0.012413 0.011473 0.010067 0.008236 0.006080 0.003757 0.001484 -0.000468 -0.001805 -0.002231 -0.001492 0.000586 0.004059 0.008830 0.014638 0.021061 0.027540 0.033427 0.038053 0.040802 0.041187 0.038919 0.033952 0.026506 0.017055 0.006285 -0.004978 -0.015852 -0.025500 -0.033216 -0.038496 -0.041089 -0.041011 -0.038523 -0.034093 -0.028325 -0.021882 -0.015413 -0.009485 -0.004535 -0.000841 0.001481 0.002467 0.002273 0.001140 -0.000648 -0.002798 -0.005042 -0.007158 -0.008981 -0.010407 -0.011386 -0.011914 -0.012023 -0.011766 -0.011208 -0.010422 -0.009475 -0.008431 -0.007346 -0.006267 -0.005231 -0.004268 -0.003396 -0.002630 -0.001973 -0.001425 -0.000980 -0.000628 -0.000359 -0.000159 -0.000017 0.000079 0.000140 0.000175 0.000189 0.000191 0.000182 0.000169 0.000152 0.000134 0.000116 0.000099 0.000084 0.000070 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000070 -0.000085 -0.000101 -0.000119 -0.000137 -0.000156 -0.000174 -0.000188 -0.000197 -0.000195 -0.000180 -0.000143 -0.000078 0.000025 0.000176 0.000388 0.000674 0.001047 0.001519 0.002099 0.002795 0.003608 0.004533 0.005556 0.006658 0.007806 0.008963 0.010079 0.011099 0.011956 0.012582 0.012904 0.012851 0.012366 0.011410 0.009978 0.008108 0.005895 0.003493 0.001117 -0.000968 -0.002468 -0.003090 -0.002576 -0.000748 0.002457 0.006956 0.012502 0.018689 0.024978 0.030741 0.035324 0.038125 0.038666 0.036659 0.032053 0.025057 0.016126 0.005922 -0.004756 -0.015057 -0.024171 -0.031418 -0.036315 -0.038625 -0.038370 -0.035812 -0.031411 -0.025758 -0.019500 -0.013268 -0.007608 -0.002938 0.000479 0.002541 0.003293 0.002898 0.001598 -0.000321 -0.002571 -0.004888 -0.007053 -0.008908 -0.010352 -0.011340 -0.011872 -0.011981 -0.011723 -0.011164 -0.010376 -0.009429 -0.008387 -0.007304 -0.006228 -0.005195 -0.004236 -0.003369 -0.002606 -0.001954 -0.001409 -0.000968 -0.000619 -0.000353 -0.000155 -0.000015 0.000081 0.000141 0.000174 0.000189 0.000190 0.000181 0.000168 0.000151 0.000133 0.000115 0.000098 0.000083 0.000069 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000070 -0.000085 -0.000101 -0.000119 -0.000138 -0.000157 -0.000175 -0.000190 -0.000199 -0.000199 -0.000184 -0.000149 -0.000086 0.000015 0.000164 0.000373 0.000657 0.001026 0.001494 0.002071 0.002762 0.003570 0.004489 0.005507 0.006603 0.007747 0.008901 0.010015 0.011035 0.011893 0.012521 0.012842 0.012787 0.012292 0.011314 0.009843 0.007910 0.005601 0.003062 0.000500 -0.001828 -0.003635 -0.004628 -0.004547 -0.003204 -0.000521 0.003442 0.008467 0.014184 0.020091 0.025597 0.030084 0.032975 0.033808 0.032302 0.028395 0.022273 0.014354 0.005250 -0.004292 -0.013481 -0.021563 -0.027908 -0.032073 -0.033848 -0.033267 -0.030592 -0.026266 -0.020855 -0.014972 -0.009210 -0.004078 0.000043 0.002923 0.004483 0.004788 0.004009 0.002394 0.000227 -0.002209 -0.004659 -0.006914 -0.008824 -0.010299 -0.011300 -0.011835 -0.011941 -0.011676 -0.011112 -0.010320 -0.009370 -0.008326 -0.007244 -0.006171 -0.005143 -0.004189 -0.003328 -0.002571 -0.001924 -0.001385 -0.000949 -0.000605 -0.000342 -0.000147 -0.000009 0.000084 0.000143 0.000175 0.000189 0.000189 0.000180 0.000167 0.000150 0.000132 0.000114 0.000098 0.000082 0.000069 0.000057 0.000047 0.000038 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000058 -0.000070 -0.000085 -0.000101 -0.000119 -0.000138 -0.000157 -0.000176 -0.000192 -0.000202 -0.000203 -0.000190 -0.000157 -0.000096 0.000002 0.000148 0.000354 0.000632 0.000997 0.001458 0.002028 0.002711 0.003510 0.004420 0.005430 0.006518 0.007656 0.008806 0.009919 0.010939 0.011802 0.012434 0.012761 0.012707 0.012205 0.011206 0.009692 0.007685 0.005257 0.002544 -0.000262 -0.002916 -0.005138 -0.006639 -0.007157 -0.006492 -0.004543 -0.001339 0.002946 0.007990 0.013344 0.018472 0.022804 0.025804 0.027035 0.026220 0.023287 0.018386 0.011883 0.004324 -0.003625 -0.011256 -0.017894 -0.022981 -0.026129 -0.027168 -0.026148 -0.023327 -0.019127 -0.014075 -0.008737 -0.003649 0.000733 0.004080 0.006204 0.007065 0.006748 0.005441 0.003397 0.000895 -0.001790 -0.004413 -0.006782 -0.008760 -0.010269 -0.011282 -0.011813 -0.011909 -0.011632 -0.011056 -0.010253 -0.009297 -0.008250 -0.007168 -0.006098 -0.005075 -0.004127 -0.003274 -0.002525 -0.001885 -0.001353 -0.000923 -0.000585 -0.000326 -0.000136 -0.000001 0.000089 0.000146 0.000177 0.000189 0.000189 0.000180 0.000166 0.000149 0.000131 0.000113 0.000096 0.000081 0.000068 0.000056 0.000046 0.000037 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000070 -0.000085 -0.000101 -0.000119 -0.000138 -0.000158 -0.000177 -0.000193 -0.000204 -0.000207 -0.000195 -0.000165 -0.000107 -0.000012 0.000129 0.000330 0.000602 0.000958 0.001411 0.001970 0.002643 0.003430 0.004328 0.005326 0.006404 0.007534 0.008678 0.009791 0.010814 0.011684 0.012328 0.012667 0.012623 0.012124 0.011116 0.009568 0.007491 0.004944 0.002045 -0.001030 -0.004052 -0.006752 -0.008849 -0.010077 -0.010223 -0.009159 -0.006877 -0.003500 0.000711 0.005374 0.010018 0.014136 0.017240 0.018925 0.018926 0.017153 0.013717 0.008918 0.003220 -0.002810 -0.008563 -0.013465 -0.017044 -0.018982 -0.019153 -0.017629 -0.014661 -0.010642 -0.006052 -0.001396 0.002856 0.006317 0.008721 0.009933 0.009954 0.008900 0.006973 0.004429 0.001545 -0.001417 -0.004229 -0.006715 -0.008756 -0.010290 -0.011302 -0.011820 -0.011895 -0.011595 -0.010998 -0.010180 -0.009212 -0.008159 -0.007076 -0.006008 -0.004991 -0.004051 -0.003206 -0.002466 -0.001836 -0.001313 -0.000891 -0.000559 -0.000307 -0.000122 0.000009 0.000096 0.000150 0.000179 0.000190 0.000189 0.000179 0.000165 0.000148 0.000130 0.000112 0.000095 0.000080 0.000066 0.000055 0.000045 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000070 -0.000085 -0.000101 -0.000119 -0.000138 -0.000158 -0.000178 -0.000195 -0.000207 -0.000211 -0.000201 -0.000173 -0.000118 -0.000028 0.000108 0.000302 0.000565 0.000912 0.001353 0.001899 0.002557 0.003329 0.004212 0.005195 0.006260 0.007381 0.008520 0.009632 0.010662 0.011544 0.012206 0.012568 0.012549 0.012072 0.011073 0.009515 0.007392 0.004749 0.001683 -0.001648 -0.005035 -0.008225 -0.010944 -0.012926 -0.013946 -0.013848 -0.012583 -0.010217 -0.006944 -0.003073 0.001003 0.004844 0.008021 0.010166 0.011026 0.010497 0.008645 0.005698 0.002026 -0.001911 -0.005619 -0.008634 -0.010581 -0.011219 -0.010473 -0.008434 -0.005347 -0.001570 0.002473 0.006345 0.009652 0.012086 0.013447 0.013661 0.012774 0.010932 0.008352 0.005293 0.002025 -0.001206 -0.004190 -0.006772 -0.008853 -0.010389 -0.011381 -0.011866 -0.011903 -0.011569 -0.010941 -0.010100 -0.009116 -0.008054 -0.006967 -0.005902 -0.004890 -0.003959 -0.003124 -0.002396 -0.001777 -0.001265 -0.000852 -0.000530 -0.000285 -0.000105 0.000021 0.000105 0.000156 0.000183 0.000192 0.000189 0.000179 0.000164 0.000146 0.000128 0.000110 0.000094 0.000078 0.000065 0.000054 0.000044 0.000036 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000070 -0.000085 -0.000101 -0.000119 -0.000138 -0.000158 -0.000178 -0.000196 -0.000209 -0.000215 -0.000208 -0.000182 -0.000132 -0.000046 0.000083 0.000269 0.000523 0.000858 0.001285 0.001815 0.002455 0.003208 0.004072 0.005038 0.006088 0.007197 0.008331 0.009444 0.010483 0.011384 0.012074 0.012473 0.012496 0.012065 0.011107 0.009574 0.007448 0.004755 0.001573 -0.001964 -0.005666 -0.009301 -0.012607 -0.015319 -0.017201 -0.018074 -0.017844 -0.016524 -0.014237 -0.011214 -0.007770 -0.004267 -0.001075 0.001481 0.003163 0.003853 0.003573 0.002477 0.000838 -0.000997 -0.002653 -0.003781 -0.004106 -0.003467 -0.001839 0.000667 0.003817 0.007291 0.010722 0.013751 0.016063 0.017429 0.017722 0.016929 0.015140 0.012529 0.009327 0.005793 0.002185 -0.001266 -0.004375 -0.007009 -0.009090 -0.010592 -0.011533 -0.011959 -0.011939 -0.011554 -0.010885 -0.010012 -0.009006 -0.007931 -0.006841 -0.005777 -0.004772 -0.003851 -0.003029 -0.002314 -0.001708 -0.001209 -0.000808 -0.000495 -0.000258 -0.000086 0.000035 0.000114 0.000162 0.000186 0.000194 0.000190 0.000179 0.000163 0.000145 0.000127 0.000109 0.000092 0.000077 0.000064 0.000052 0.000043 0.000035 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000058 -0.000070 -0.000084 -0.000100 -0.000118 -0.000138 -0.000158 -0.000179 -0.000197 -0.000211 -0.000219 -0.000214 -0.000192 -0.000146 -0.000066 0.000056 0.000232 0.000475 0.000795 0.001206 0.001717 0.002337 0.003068 0.003910 0.004856 0.005888 0.006984 0.008111 0.009227 0.010278 0.011205 0.011933 0.012384 0.012473 0.012116 0.011238 0.009778 0.007707 0.005032 0.001811 -0.001846 -0.005773 -0.009758 -0.013555 -0.016906 -0.019568 -0.021341 -0.022094 -0.021785 -0.020473 -0.018310 -0.015532 -0.012428 -0.009301 -0.006434 -0.004046 -0.002265 -0.001112 -0.000501 -0.000256 -0.000139 0.000108 0.000724 0.001882 0.003670 0.006064 0.008937 0.012068 0.015176 0.017958 0.020127 0.021450 0.021777 0.021051 0.019316 0.016703 0.013409 0.009676 0.005759 0.001901 -0.001689 -0.004848 -0.007467 -0.009491 -0.010913 -0.011763 -0.012101 -0.012002 -0.011549 -0.010826 -0.009913 -0.008881 -0.007791 -0.006694 -0.005632 -0.004635 -0.003725 -0.002918 -0.002218 -0.001629 -0.001144 -0.000756 -0.000455 -0.000228 -0.000063 0.000051 0.000125 0.000169 0.000191 0.000196 0.000191 0.000178 0.000162 0.000144 0.000125 0.000107 0.000090 0.000075 0.000062 0.000051 0.000042 0.000034 0.000028 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000069 -0.000083 -0.000099 -0.000118 -0.000137 -0.000158 -0.000179 -0.000198 -0.000214 -0.000223 -0.000221 -0.000202 -0.000161 -0.000088 0.000026 0.000192 0.000421 0.000725 0.001117 0.001607 0.002203 0.002910 0.003727 0.004648 0.005660 0.006741 0.007861 0.008979 0.010047 0.011004 0.011782 0.012302 0.012480 0.012231 0.011474 0.010143 0.008195 0.005622 0.002460 -0.001204 -0.005228 -0.009426 -0.013569 -0.017411 -0.020708 -0.023246 -0.024862 -0.025469 -0.025065 -0.023731 -0.021630 -0.018977 -0.016014 -0.012976 -0.010063 -0.007409 -0.005070 -0.003024 -0.001179 0.000601 0.002467 0.004552 0.006945 0.009661 0.012637 0.015732 0.018743 0.021429 0.023547 0.024883 0.025280 0.024660 0.023030 0.020485 0.017188 0.013357 0.009235 0.005070 0.001085 -0.002532 -0.005644 -0.008166 -0.010066 -0.011352 -0.012070 -0.012287 -0.012084 -0.011546 -0.010758 -0.009798 -0.008735 -0.007628 -0.006525 -0.005465 -0.004477 -0.003582 -0.002791 -0.002110 -0.001538 -0.001070 -0.000698 -0.000410 -0.000194 -0.000039 0.000068 0.000137 0.000177 0.000195 0.000199 0.000191 0.000178 0.000161 0.000142 0.000123 0.000105 0.000088 0.000074 0.000061 0.000050 0.000041 0.000033 0.000027 0.000022 0.000018 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000046 -0.000056 -0.000068 -0.000082 -0.000098 -0.000116 -0.000136 -0.000157 -0.000178 -0.000198 -0.000215 -0.000226 -0.000227 -0.000213 -0.000177 -0.000111 -0.000007 0.000147 0.000361 0.000648 0.001019 0.001485 0.002054 0.002733 0.003522 0.004417 0.005405 0.006468 0.007579 0.008700 0.009785 0.010780 0.011617 0.012221 0.012511 0.012402 0.011811 0.010666 0.008914 0.006534 0.003542 0.000002 -0.003971 -0.008213 -0.012521 -0.016663 -0.020402 -0.023517 -0.025825 -0.027200 -0.027591 -0.027019 -0.025579 -0.023419 -0.020725 -0.017687 -0.014478 -0.011236 -0.008043 -0.004928 -0.001873 0.001171 0.004263 0.007449 0.010740 0.014094 0.017418 0.020562 0.023342 0.025559 0.027025 0.027592 0.027172 0.025750 0.023386 0.020215 0.016427 0.012247 0.007917 0.003668 -0.000295 -0.003810 -0.006765 -0.009100 -0.010802 -0.011896 -0.012438 -0.012503 -0.012173 -0.011535 -0.010673 -0.009660 -0.008563 -0.007438 -0.006330 -0.005274 -0.004298 -0.003419 -0.002648 -0.001988 -0.001437 -0.000988 -0.000633 -0.000360 -0.000157 -0.000012 0.000087 0.000150 0.000185 0.000200 0.000201 0.000192 0.000177 0.000159 0.000140 0.000121 0.000103 0.000086 0.000072 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000067 -0.000081 -0.000097 -0.000115 -0.000135 -0.000156 -0.000178 -0.000198 -0.000217 -0.000230 -0.000234 -0.000224 -0.000194 -0.000136 -0.000042 0.000099 0.000297 0.000564 0.000912 0.001351 0.001892 0.002539 0.003297 0.004161 0.005122 0.006164 0.007263 0.008385 0.009489 0.010523 0.011426 0.012128 0.012550 0.012609 0.012225 0.011321 0.009838 0.007741 0.005032 0.001752 -0.002009 -0.006115 -0.010386 -0.014612 -0.018571 -0.022041 -0.024831 -0.026790 -0.027828 -0.027919 -0.027101 -0.025466 -0.023144 -0.020285 -0.017038 -0.013531 -0.009867 -0.006112 -0.002305 0.001535 0.005394 0.009248 0.013047 0.016710 0.020119 0.023126 0.025566 0.027279 0.028129 0.028024 0.026933 0.024892 0.022003 0.018428 0.014370 0.010058 0.005720 0.001570 -0.002211 -0.005488 -0.008175 -0.010233 -0.011666 -0.012514 -0.012841 -0.012725 -0.012250 -0.011501 -0.010556 -0.009488 -0.008357 -0.007216 -0.006105 -0.005057 -0.004096 -0.003237 -0.002489 -0.001852 -0.001325 -0.000898 -0.000562 -0.000306 -0.000117 0.000018 0.000108 0.000164 0.000194 0.000205 0.000203 0.000193 0.000177 0.000158 0.000138 0.000119 0.000101 0.000084 0.000070 0.000057 0.000047 0.000038 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000065 -0.000079 -0.000095 -0.000113 -0.000133 -0.000154 -0.000176 -0.000198 -0.000217 -0.000232 -0.000240 -0.000234 -0.000210 -0.000161 -0.000078 0.000048 0.000229 0.000475 0.000797 0.001208 0.001716 0.002330 0.003052 0.003881 0.004812 0.005828 0.006911 0.008032 0.009152 0.010226 0.011199 0.012005 0.012573 0.012824 0.012679 0.012062 0.010910 0.009180 0.006858 0.003967 0.000572 -0.003216 -0.007247 -0.011336 -0.015280 -0.018870 -0.021915 -0.024253 -0.025768 -0.026402 -0.026146 -0.025049 -0.023193 -0.020689 -0.017660 -0.014224 -0.010488 -0.006543 -0.002467 0.001675 0.005816 0.009883 0.013787 0.017417 0.020646 0.023332 0.025334 0.026527 0.026818 0.026161 0.024570 0.022117 0.018932 0.015191 0.011099 0.006877 0.002736 -0.001134 -0.004579 -0.007489 -0.009802 -0.011501 -0.012604 -0.013161 -0.013241 -0.012922 -0.012290 -0.011422 -0.010394 -0.009271 -0.008109 -0.006955 -0.005846 -0.004811 -0.003870 -0.003035 -0.002313 -0.001704 -0.001202 -0.000800 -0.000486 -0.000248 -0.000073 0.000049 0.000130 0.000179 0.000203 0.000210 0.000206 0.000193 0.000176 0.000156 0.000136 0.000117 0.000098 0.000082 0.000068 0.000056 0.000045 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000064 -0.000077 -0.000093 -0.000111 -0.000131 -0.000152 -0.000174 -0.000197 -0.000217 -0.000235 -0.000245 -0.000244 -0.000227 -0.000187 -0.000116 -0.000004 0.000158 0.000381 0.000676 0.001056 0.001530 0.002105 0.002788 0.003579 0.004473 0.005459 0.006520 0.007633 0.008765 0.009876 0.010916 0.011829 0.012549 0.013005 0.013121 0.012825 0.012052 0.010755 0.008907 0.006516 0.003624 0.000316 -0.003287 -0.007030 -0.010735 -0.014215 -0.017288 -0.019796 -0.021611 -0.022653 -0.022886 -0.022319 -0.021002 -0.019009 -0.016435 -0.013383 -0.009956 -0.006254 -0.002373 0.001593 0.005549 0.009393 0.013013 0.016290 0.019095 0.021300 0.022787 0.023462 0.023268 0.022194 0.020284 0.017632 0.014382 0.010709 0.006811 0.002891 -0.000863 -0.004288 -0.007259 -0.009691 -0.011544 -0.012818 -0.013544 -0.013778 -0.013591 -0.013060 -0.012264 -0.011279 -0.010170 -0.008997 -0.007811 -0.006651 -0.005550 -0.004534 -0.003618 -0.002813 -0.002122 -0.001543 -0.001071 -0.000695 -0.000404 -0.000185 -0.000027 0.000082 0.000153 0.000194 0.000213 0.000216 0.000208 0.000193 0.000175 0.000154 0.000134 0.000114 0.000096 0.000080 0.000066 0.000054 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000041 -0.000051 -0.000062 -0.000075 -0.000090 -0.000108 -0.000128 -0.000149 -0.000172 -0.000195 -0.000217 -0.000236 -0.000249 -0.000254 -0.000243 -0.000212 -0.000153 -0.000058 0.000084 0.000283 0.000550 0.000897 0.001333 0.001868 0.002507 0.003254 0.004105 0.005054 0.006087 0.007185 0.008320 0.009459 0.010561 0.011575 0.012444 0.013105 0.013490 0.013532 0.013167 0.012346 0.011034 0.009225 0.006943 0.004247 0.001228 -0.001990 -0.005259 -0.008421 -0.011315 -0.013794 -0.015735 -0.017049 -0.017683 -0.017623 -0.016888 -0.015526 -0.013604 -0.011203 -0.008416 -0.005335 -0.002059 0.001310 0.004668 0.007906 0.010908 0.013558 0.015737 0.017335 0.018258 0.018439 0.017847 0.016496 0.014446 0.011798 0.008696 0.005305 0.001804 -0.001631 -0.004838 -0.007684 -0.010072 -0.011943 -0.013275 -0.014082 -0.014405 -0.014301 -0.013840 -0.013097 -0.012144 -0.011048 -0.009867 -0.008655 -0.007453 -0.006297 -0.005214 -0.004224 -0.003340 -0.002570 -0.001916 -0.001372 -0.000931 -0.000584 -0.000318 -0.000120 0.000021 0.000116 0.000177 0.000209 0.000222 0.000221 0.000210 0.000193 0.000173 0.000152 0.000131 0.000112 0.000094 0.000078 0.000064 0.000052 0.000042 0.000034 0.000028 0.000022 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000060 -0.000073 -0.000088 -0.000105 -0.000125 -0.000146 -0.000169 -0.000192 -0.000215 -0.000236 -0.000253 -0.000262 -0.000259 -0.000237 -0.000191 -0.000111 0.000010 0.000184 0.000421 0.000732 0.001128 0.001619 0.002211 0.002908 0.003711 0.004615 0.005610 0.006682 0.007809 0.008965 0.010114 0.011216 0.012222 0.013078 0.013724 0.014101 0.014149 0.013820 0.013074 0.011896 0.010292 0.008298 0.005977 0.003420 0.000741 -0.001934 -0.004473 -0.006752 -0.008660 -0.010114 -0.011056 -0.011457 -0.011317 -0.010659 -0.009528 -0.007980 -0.006085 -0.003922 -0.001577 0.000862 0.003297 0.005629 0.007755 0.009571 0.010980 0.011892 0.012236 0.011967 0.011074 0.009581 0.007553 0.005090 0.002318 -0.000615 -0.003558 -0.006365 -0.008907 -0.011081 -0.012817 -0.014078 -0.014859 -0.015184 -0.015099 -0.014661 -0.013938 -0.012996 -0.011900 -0.010708 -0.009472 -0.008234 -0.007030 -0.005890 -0.004834 -0.003881 -0.003037 -0.002310 -0.001696 -0.001190 -0.000785 -0.000468 -0.000228 -0.000053 0.000070 0.000152 0.000201 0.000225 0.000232 0.000226 0.000212 0.000193 0.000172 0.000150 0.000129 0.000109 0.000091 0.000075 0.000062 0.000050 0.000041 0.000033 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000071 -0.000085 -0.000102 -0.000121 -0.000142 -0.000165 -0.000189 -0.000213 -0.000236 -0.000256 -0.000270 -0.000273 -0.000261 -0.000227 -0.000164 -0.000063 0.000085 0.000290 0.000564 0.000918 0.001361 0.001900 0.002543 0.003290 0.004140 0.005088 0.006121 0.007226 0.008382 0.009560 0.010729 0.011849 0.012876 0.013761 0.014450 0.014894 0.015044 0.014862 0.014323 0.013422 0.012172 0.010612 0.008800 0.006815 0.004747 0.002695 0.000753 -0.000990 -0.002465 -0.003617 -0.004416 -0.004848 -0.004920 -0.004650 -0.004074 -0.003235 -0.002185 -0.000985 0.000298 0.001592 0.002821 0.003905 0.004765 0.005327 0.005525 0.005311 0.004656 0.003559 0.002048 0.000182 -0.001953 -0.004254 -0.006601 -0.008875 -0.010965 -0.012774 -0.014229 -0.015286 -0.015926 -0.016160 -0.016017 -0.015544 -0.014797 -0.013836 -0.012722 -0.011508 -0.010243 -0.008971 -0.007727 -0.006538 -0.005428 -0.004413 -0.003505 -0.002711 -0.002031 -0.001464 -0.001001 -0.000633 -0.000349 -0.000137 0.000016 0.000120 0.000187 0.000225 0.000241 0.000241 0.000231 0.000214 0.000193 0.000170 0.000148 0.000126 0.000106 0.000089 0.000073 0.000060 0.000049 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000046 -0.000056 -0.000068 -0.000082 -0.000099 -0.000117 -0.000138 -0.000161 -0.000185 -0.000210 -0.000235 -0.000258 -0.000276 -0.000286 -0.000283 -0.000262 -0.000216 -0.000136 -0.000015 0.000159 0.000395 0.000704 0.001096 0.001580 0.002162 0.002846 0.003633 0.004521 0.005503 0.006569 0.007704 0.008888 0.010097 0.011300 0.012464 0.013548 0.014511 0.015307 0.015897 0.016241 0.016312 0.016094 0.015582 0.014792 0.013753 0.012509 0.011114 0.009631 0.008121 0.006644 0.005251 0.003981 0.002863 0.001915 0.001143 0.000548 0.000119 -0.000158 -0.000305 -0.000350 -0.000326 -0.000272 -0.000233 -0.000255 -0.000388 -0.000678 -0.001166 -0.001883 -0.002846 -0.004051 -0.005474 -0.007071 -0.008777 -0.010516 -0.012203 -0.013754 -0.015091 -0.016151 -0.016890 -0.017285 -0.017335 -0.017058 -0.016487 -0.015670 -0.014656 -0.013498 -0.012247 -0.010949 -0.009642 -0.008360 -0.007131 -0.005976 -0.004911 -0.003950 -0.003100 -0.002363 -0.001738 -0.001222 -0.000805 -0.000478 -0.000228 -0.000045 0.000084 0.000170 0.000222 0.000248 0.000255 0.000250 0.000235 0.000215 0.000192 0.000169 0.000145 0.000123 0.000104 0.000086 0.000071 0.000058 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000066 -0.000079 -0.000095 -0.000113 -0.000134 -0.000156 -0.000181 -0.000207 -0.000233 -0.000259 -0.000281 -0.000298 -0.000304 -0.000295 -0.000265 -0.000207 -0.000111 0.000030 0.000226 0.000489 0.000828 0.001252 0.001768 0.002382 0.003098 0.003915 0.004830 0.005839 0.006931 0.008093 0.009310 0.010559 0.011815 0.013048 0.014228 0.015317 0.016280 0.017084 0.017699 0.018101 0.018275 0.018213 0.017920 0.017408 0.016697 0.015814 0.014787 0.013644 0.012412 0.011111 0.009763 0.008385 0.006990 0.005595 0.004213 0.002857 0.001539 0.000268 -0.000953 -0.002123 -0.003248 -0.004341 -0.005418 -0.006497 -0.007596 -0.008733 -0.009913 -0.011137 -0.012390 -0.013645 -0.014864 -0.016003 -0.017011 -0.017838 -0.018443 -0.018790 -0.018862 -0.018654 -0.018176 -0.017454 -0.016522 -0.015423 -0.014200 -0.012898 -0.011557 -0.010214 -0.008899 -0.007637 -0.006447 -0.005346 -0.004345 -0.003451 -0.002668 -0.001997 -0.001434 -0.000973 -0.000605 -0.000321 -0.000107 0.000047 0.000152 0.000218 0.000255 0.000270 0.000269 0.000258 0.000239 0.000216 0.000191 0.000166 0.000143 0.000121 0.000101 0.000083 0.000068 0.000055 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000034 -0.000042 -0.000052 -0.000063 -0.000076 -0.000091 -0.000109 -0.000129 -0.000151 -0.000176 -0.000202 -0.000230 -0.000259 -0.000285 -0.000308 -0.000323 -0.000326 -0.000311 -0.000274 -0.000205 -0.000096 0.000061 0.000277 0.000560 0.000921 0.001367 0.001905 0.002540 0.003274 0.004108 0.005041 0.006066 0.007179 0.008367 0.009619 0.010917 0.012242 0.013569 0.014874 0.016127 0.017300 0.018363 0.019289 0.020053 0.020633 0.021010 0.021171 0.021105 0.020806 0.020269 0.019493 0.018476 0.017223 0.015740 0.014039 0.012139 0.010068 0.007858 0.005549 0.003186 0.000812 -0.001529 -0.003799 -0.005966 -0.008005 -0.009902 -0.011648 -0.013243 -0.014691 -0.015994 -0.017158 -0.018181 -0.019058 -0.019779 -0.020327 -0.020688 -0.020845 -0.020784 -0.020500 -0.019993 -0.019274 -0.018363 -0.017286 -0.016077 -0.014773 -0.013410 -0.012025 -0.010647 -0.009304 -0.008018 -0.006806 -0.005682 -0.004656 -0.003734 -0.002920 -0.002215 -0.001617 -0.001121 -0.000720 -0.000405 -0.000164 0.000013 0.000136 0.000218 0.000265 0.000288 0.000291 0.000282 0.000264 0.000241 0.000216 0.000190 0.000164 0.000140 0.000118 0.000098 0.000081 0.000066 0.000053 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000060 -0.000072 -0.000087 -0.000104 -0.000123 -0.000145 -0.000170 -0.000197 -0.000227 -0.000257 -0.000288 -0.000316 -0.000339 -0.000353 -0.000354 -0.000336 -0.000293 -0.000217 -0.000099 0.000069 0.000296 0.000592 0.000964 0.001420 0.001967 0.002608 0.003346 0.004184 0.005120 0.006153 0.007278 0.008488 0.009775 0.011127 0.012528 0.013961 0.015407 0.016840 0.018234 0.019562 0.020792 0.021891 0.022824 0.023557 0.024054 0.024281 0.024204 0.023794 0.023027 0.021885 0.020361 0.018461 0.016204 0.013624 0.010772 0.007708 0.004506 0.001240 -0.002009 -0.005169 -0.008172 -0.010962 -0.013496 -0.015743 -0.017688 -0.019324 -0.020656 -0.021695 -0.022455 -0.022951 -0.023198 -0.023210 -0.022999 -0.022579 -0.021961 -0.021160 -0.020194 -0.019083 -0.017851 -0.016525 -0.015137 -0.013715 -0.012288 -0.010884 -0.009524 -0.008228 -0.007009 -0.005879 -0.004845 -0.003914 -0.003087 -0.002365 -0.001747 -0.001229 -0.000805 -0.000467 -0.000205 -0.000010 0.000129 0.000223 0.000280 0.000310 0.000318 0.000311 0.000294 0.000270 0.000243 0.000215 0.000187 0.000161 0.000136 0.000114 0.000095 0.000078 0.000063 0.000051 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000046 -0.000056 -0.000068 -0.000082 -0.000098 -0.000117 -0.000139 -0.000164 -0.000192 -0.000222 -0.000255 -0.000289 -0.000322 -0.000352 -0.000377 -0.000392 -0.000394 -0.000375 -0.000330 -0.000251 -0.000130 0.000040 0.000270 0.000565 0.000936 0.001387 0.001926 0.002556 0.003283 0.004108 0.005034 0.006060 0.007186 0.008408 0.009722 0.011120 0.012593 0.014126 0.015703 0.017301 0.018892 0.020444 0.021917 0.023266 0.024441 0.025388 0.026050 0.026372 0.026302 0.025794 0.024813 0.023339 0.021368 0.018918 0.016028 0.012758 0.009187 0.005408 0.001524 -0.002358 -0.006136 -0.009713 -0.013009 -0.015957 -0.018510 -0.020641 -0.022340 -0.023612 -0.024477 -0.024962 -0.025102 -0.024934 -0.024494 -0.023821 -0.022948 -0.021907 -0.020730 -0.019442 -0.018072 -0.016644 -0.015185 -0.013718 -0.012268 -0.010855 -0.009498 -0.008211 -0.007006 -0.005891 -0.004872 -0.003952 -0.003133 -0.002414 -0.001795 -0.001272 -0.000839 -0.000490 -0.000217 -0.000011 0.000139 0.000241 0.000305 0.000339 0.000350 0.000345 0.000328 0.000303 0.000275 0.000244 0.000214 0.000185 0.000158 0.000133 0.000111 0.000092 0.000075 0.000061 0.000049 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000053 -0.000064 -0.000077 -0.000093 -0.000111 -0.000133 -0.000157 -0.000185 -0.000217 -0.000251 -0.000288 -0.000326 -0.000363 -0.000397 -0.000426 -0.000445 -0.000449 -0.000434 -0.000393 -0.000318 -0.000204 -0.000041 0.000178 0.000459 0.000811 0.001240 0.001753 0.002355 0.003050 0.003844 0.004740 0.005741 0.006849 0.008064 0.009386 0.010810 0.012329 0.013933 0.015603 0.017316 0.019040 0.020732 0.022342 0.023813 0.025077 0.026065 0.026704 0.026926 0.026669 0.025884 0.024538 0.022621 0.020147 0.017155 0.013712 0.009906 0.005845 0.001650 -0.002555 -0.006645 -0.010505 -0.014036 -0.017157 -0.019810 -0.021961 -0.023599 -0.024732 -0.025389 -0.025608 -0.025440 -0.024937 -0.024154 -0.023146 -0.021963 -0.020649 -0.019244 -0.017781 -0.016289 -0.014793 -0.013313 -0.011869 -0.010477 -0.009150 -0.007901 -0.006738 -0.005665 -0.004687 -0.003805 -0.003019 -0.002327 -0.001729 -0.001221 -0.000798 -0.000454 -0.000182 0.000025 0.000176 0.000280 0.000346 0.000382 0.000393 0.000387 0.000369 0.000342 0.000311 0.000278 0.000244 0.000212 0.000182 0.000154 0.000129 0.000107 0.000088 0.000072 0.000058 0.000047 0.000037 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000049 -0.000060 -0.000072 -0.000087 -0.000105 -0.000126 -0.000150 -0.000178 -0.000210 -0.000246 -0.000285 -0.000327 -0.000370 -0.000413 -0.000454 -0.000489 -0.000515 -0.000528 -0.000523 -0.000493 -0.000432 -0.000335 -0.000193 -0.000001 0.000250 0.000565 0.000952 0.001418 0.001969 0.002611 0.003350 0.004192 0.005142 0.006204 0.007383 0.008679 0.010091 0.011613 0.013233 0.014932 0.016680 0.018439 0.020157 0.021774 0.023217 0.024410 0.025273 0.025725 0.025696 0.025127 0.023976 0.022227 0.019889 0.017000 0.013625 0.009859 0.005813 0.001618 -0.002592 -0.006683 -0.010530 -0.014025 -0.017079 -0.019631 -0.021646 -0.023111 -0.024042 -0.024472 -0.024450 -0.024034 -0.023290 -0.022283 -0.021077 -0.019730 -0.018293 -0.016809 -0.015312 -0.013830 -0.012384 -0.010989 -0.009659 -0.008403 -0.007229 -0.006143 -0.005146 -0.004241 -0.003427 -0.002703 -0.002067 -0.001515 -0.001045 -0.000653 -0.000333 -0.000080 0.000114 0.000255 0.000352 0.000412 0.000443 0.000451 0.000441 0.000419 0.000389 0.000354 0.000317 0.000279 0.000243 0.000209 0.000178 0.000150 0.000125 0.000104 0.000085 0.000069 0.000056 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000046 -0.000056 -0.000067 -0.000081 -0.000098 -0.000119 -0.000143 -0.000171 -0.000203 -0.000240 -0.000281 -0.000326 -0.000374 -0.000425 -0.000476 -0.000526 -0.000572 -0.000611 -0.000639 -0.000651 -0.000642 -0.000607 -0.000541 -0.000436 -0.000287 -0.000087 0.000171 0.000494 0.000890 0.001365 0.001926 0.002582 0.003338 0.004204 0.005184 0.006285 0.007509 0.008856 0.010318 0.011883 0.013525 0.015212 0.016895 0.018516 0.020006 0.021287 0.022276 0.022891 0.023057 0.022710 0.021806 0.020320 0.018259 0.015656 0.012572 0.009099 0.005347 0.001444 -0.002475 -0.006276 -0.009834 -0.013042 -0.015811 -0.018083 -0.019822 -0.021023 -0.021704 -0.021903 -0.021673 -0.021080 -0.020191 -0.019077 -0.017804 -0.016432 -0.015012 -0.013585 -0.012182 -0.010827 -0.009535 -0.008317 -0.007179 -0.006126 -0.005158 -0.004278 -0.003483 -0.002773 -0.002144 -0.001593 -0.001118 -0.000714 -0.000377 -0.000103 0.000112 0.000276 0.000393 0.000470 0.000515 0.000533 0.000530 0.000512 0.000483 0.000446 0.000405 0.000363 0.000320 0.000279 0.000241 0.000206 0.000174 0.000146 0.000121 0.000100 0.000082 0.000066 0.000053 0.000043 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000042 -0.000052 -0.000062 -0.000076 -0.000092 -0.000112 -0.000135 -0.000163 -0.000195 -0.000233 -0.000275 -0.000322 -0.000375 -0.000432 -0.000493 -0.000556 -0.000620 -0.000682 -0.000740 -0.000791 -0.000830 -0.000855 -0.000859 -0.000840 -0.000789 -0.000703 -0.000574 -0.000396 -0.000161 0.000138 0.000508 0.000959 0.001497 0.002131 0.002872 0.003726 0.004699 0.005796 0.007015 0.008347 0.009775 0.011272 0.012798 0.014303 0.015721 0.016982 0.018007 0.018718 0.019041 0.018912 0.018287 0.017139 0.015468 0.013303 0.010697 0.007732 0.004511 0.001152 -0.002221 -0.005482 -0.008516 -0.011223 -0.013524 -0.015366 -0.016722 -0.017589 -0.017989 -0.017964 -0.017568 -0.016865 -0.015923 -0.014809 -0.013587 -0.012312 -0.011029 -0.009774 -0.008572 -0.007440 -0.006387 -0.005417 -0.004532 -0.003731 -0.003010 -0.002367 -0.001799 -0.001302 -0.000872 -0.000504 -0.000195 0.000058 0.000261 0.000417 0.000530 0.000606 0.000649 0.000666 0.000661 0.000639 0.000606 0.000564 0.000517 0.000467 0.000417 0.000368 0.000321 0.000277 0.000237 0.000201 0.000169 0.000141 0.000117 0.000096 0.000078 0.000063 0.000051 0.000041 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000048 -0.000058 -0.000071 -0.000086 -0.000105 -0.000128 -0.000155 -0.000187 -0.000225 -0.000268 -0.000317 -0.000373 -0.000435 -0.000504 -0.000578 -0.000658 -0.000741 -0.000826 -0.000911 -0.000995 -0.001073 -0.001144 -0.001204 -0.001248 -0.001271 -0.001268 -0.001233 -0.001159 -0.001038 -0.000865 -0.000630 -0.000325 0.000059 0.000532 0.001105 0.001785 0.002580 0.003492 0.004519 0.005652 0.006870 0.008145 0.009435 0.010687 0.011838 0.012822 0.013567 0.014007 0.014084 0.013755 0.012993 0.011794 0.010178 0.008191 0.005901 0.003394 0.000773 -0.001855 -0.004382 -0.006710 -0.008754 -0.010450 -0.011755 -0.012649 -0.013138 -0.013245 -0.013012 -0.012491 -0.011742 -0.010826 -0.009803 -0.008727 -0.007645 -0.006593 -0.005598 -0.004677 -0.003838 -0.003085 -0.002415 -0.001824 -0.001307 -0.000859 -0.000474 -0.000147 0.000128 0.000354 0.000537 0.000679 0.000784 0.000855 0.000897 0.000912 0.000905 0.000879 0.000839 0.000788 0.000731 0.000669 0.000606 0.000543 0.000482 0.000424 0.000369 0.000319 0.000273 0.000232 0.000196 0.000164 0.000136 0.000112 0.000092 0.000075 0.000061 0.000049 0.000039 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000036 -0.000044 -0.000054 -0.000066 -0.000081 -0.000099 -0.000121 -0.000147 -0.000179 -0.000216 -0.000259 -0.000310 -0.000368 -0.000434 -0.000509 -0.000593 -0.000685 -0.000786 -0.000895 -0.001011 -0.001133 -0.001260 -0.001391 -0.001524 -0.001655 -0.001780 -0.001897 -0.001998 -0.002079 -0.002134 -0.002156 -0.002138 -0.002071 -0.001945 -0.001751 -0.001477 -0.001113 -0.000650 -0.000080 0.000598 0.001383 0.002265 0.003224 0.004231 0.005246 0.006222 0.007102 0.007831 0.008352 0.008615 0.008583 0.008230 0.007549 0.006553 0.005275 0.003766 0.002096 0.000344 -0.001407 -0.003072 -0.004575 -0.005852 -0.006855 -0.007557 -0.007948 -0.008039 -0.007856 -0.007438 -0.006832 -0.006089 -0.005262 -0.004398 -0.003539 -0.002719 -0.001963 -0.001287 -0.000697 -0.000195 0.000223 0.000566 0.000840 0.001056 0.001221 0.001343 0.001427 0.001479 0.001503 0.001504 0.001484 0.001446 0.001393 0.001327 0.001251 0.001167 0.001078 0.000987 0.000895 0.000806 0.000719 0.000638 0.000562 0.000491 0.000426 0.000367 0.000314 0.000267 0.000226 0.000189 0.000158 0.000131 0.000107 0.000088 0.000071 0.000058 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000050 -0.000061 -0.000075 -0.000093 -0.000114 -0.000139 -0.000170 -0.000207 -0.000250 -0.000301 -0.000361 -0.000430 -0.000509 -0.000600 -0.000703 -0.000818 -0.000947 -0.001088 -0.001244 -0.001414 -0.001597 -0.001795 -0.002004 -0.002222 -0.002448 -0.002676 -0.002904 -0.003125 -0.003334 -0.003524 -0.003688 -0.003817 -0.003899 -0.003925 -0.003881 -0.003757 -0.003543 -0.003230 -0.002815 -0.002300 -0.001690 -0.001005 -0.000267 0.000489 0.001226 0.001900 0.002469 0.002896 0.003148 0.003204 0.003054 0.002703 0.002173 0.001496 0.000720 -0.000102 -0.000912 -0.001653 -0.002275 -0.002737 -0.003013 -0.003090 -0.002969 -0.002667 -0.002210 -0.001634 -0.000979 -0.000284 0.000411 0.001073 0.001673 0.002192 0.002618 0.002947 0.003181 0.003329 0.003401 0.003409 0.003365 0.003281 0.003166 0.003030 0.002877 0.002715 0.002546 0.002375 0.002202 0.002032 0.001864 0.001700 0.001541 0.001389 0.001244 0.001108 0.000981 0.000864 0.000757 0.000659 0.000572 0.000494 0.000424 0.000362 0.000307 0.000259 0.000218 0.000182 0.000151 0.000125 0.000102 0.000084 0.000068 0.000055 0.000044 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000046 -0.000057 -0.000070 -0.000087 -0.000107 -0.000131 -0.000161 -0.000197 -0.000240 -0.000291 -0.000351 -0.000422 -0.000504 -0.000601 -0.000711 -0.000838 -0.000982 -0.001144 -0.001328 -0.001533 -0.001761 -0.002014 -0.002291 -0.002591 -0.002914 -0.003256 -0.003615 -0.003988 -0.004369 -0.004754 -0.005134 -0.005502 -0.005847 -0.006157 -0.006420 -0.006624 -0.006756 -0.006803 -0.006755 -0.006606 -0.006352 -0.005998 -0.005553 -0.005034 -0.004465 -0.003869 -0.003276 -0.002712 -0.002199 -0.001755 -0.001392 -0.001110 -0.000903 -0.000754 -0.000639 -0.000532 -0.000402 -0.000221 0.000033 0.000377 0.000816 0.001347 0.001958 0.002629 0.003331 0.004036 0.004713 0.005333 0.005871 0.006309 0.006634 0.006841 0.006931 0.006911 0.006794 0.006595 0.006330 0.006016 0.005667 0.005298 0.004919 0.004540 0.004168 0.003807 0.003460 0.003131 0.002821 0.002531 0.002261 0.002010 0.001779 0.001568 0.001375 0.001201 0.001044 0.000904 0.000780 0.000671 0.000575 0.000491 0.000417 0.000353 0.000298 0.000250 0.000209 0.000174 0.000144 0.000119 0.000097 0.000079 0.000064 0.000052 0.000042 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000053 -0.000065 -0.000081 -0.000100 -0.000123 -0.000152 -0.000187 -0.000228 -0.000279 -0.000339 -0.000410 -0.000495 -0.000594 -0.000710 -0.000844 -0.001000 -0.001179 -0.001384 -0.001617 -0.001882 -0.002180 -0.002513 -0.002883 -0.003288 -0.003728 -0.004202 -0.004708 -0.005242 -0.005799 -0.006373 -0.006956 -0.007539 -0.008108 -0.008652 -0.009156 -0.009606 -0.009985 -0.010280 -0.010475 -0.010558 -0.010521 -0.010361 -0.010078 -0.009679 -0.009174 -0.008576 -0.007899 -0.007157 -0.006363 -0.005529 -0.004662 -0.003768 -0.002848 -0.001899 -0.000920 0.000093 0.001137 0.002211 0.003305 0.004406 0.005495 0.006551 0.007548 0.008461 0.009266 0.009942 0.010473 0.010847 0.011062 0.011119 0.011026 0.010797 0.010451 0.010007 0.009487 0.008913 0.008305 0.007680 0.007053 0.006436 0.005840 0.005270 0.004732 0.004229 0.003762 0.003331 0.002937 0.002579 0.002255 0.001963 0.001703 0.001471 0.001266 0.001086 0.000928 0.000791 0.000673 0.000570 0.000482 0.000407 0.000342 0.000287 0.000239 0.000199 0.000165 0.000137 0.000112 0.000092 0.000075 0.000061 0.000049 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000032 -0.000040 -0.000049 -0.000061 -0.000075 -0.000093 -0.000115 -0.000143 -0.000176 -0.000216 -0.000265 -0.000325 -0.000396 -0.000480 -0.000581 -0.000700 -0.000839 -0.001002 -0.001193 -0.001413 -0.001668 -0.001960 -0.002294 -0.002672 -0.003096 -0.003568 -0.004089 -0.004658 -0.005275 -0.005938 -0.006642 -0.007382 -0.008150 -0.008937 -0.009730 -0.010517 -0.011283 -0.012010 -0.012681 -0.013277 -0.013776 -0.014158 -0.014406 -0.014502 -0.014436 -0.014198 -0.013783 -0.013192 -0.012426 -0.011491 -0.010397 -0.009155 -0.007777 -0.006280 -0.004680 -0.002995 -0.001245 0.000546 0.002353 0.004148 0.005900 0.007577 0.009149 0.010584 0.011855 0.012938 0.013816 0.014476 0.014915 0.015133 0.015142 0.014956 0.014596 0.014085 0.013452 0.012722 0.011924 0.011082 0.010219 0.009356 0.008507 0.007686 0.006904 0.006166 0.005478 0.004842 0.004259 0.003728 0.003248 0.002818 0.002434 0.002094 0.001795 0.001533 0.001305 0.001107 0.000937 0.000791 0.000666 0.000560 0.000469 0.000393 0.000328 0.000274 0.000228 0.000189 0.000156 0.000129 0.000106 0.000086 0.000070 0.000057 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000056 -0.000070 -0.000087 -0.000107 -0.000133 -0.000165 -0.000204 -0.000251 -0.000309 -0.000378 -0.000462 -0.000562 -0.000682 -0.000823 -0.000991 -0.001187 -0.001418 -0.001686 -0.001998 -0.002357 -0.002767 -0.003232 -0.003755 -0.004338 -0.004982 -0.005687 -0.006452 -0.007274 -0.008147 -0.009066 -0.010019 -0.010996 -0.011982 -0.012962 -0.013918 -0.014829 -0.015672 -0.016423 -0.017054 -0.017539 -0.017853 -0.017971 -0.017872 -0.017539 -0.016961 -0.016129 -0.015043 -0.013706 -0.012130 -0.010334 -0.008339 -0.006177 -0.003883 -0.001497 0.000939 0.003375 0.005763 0.008054 0.010202 0.012163 0.013902 0.015388 0.016600 0.017525 0.018161 0.018513 0.018595 0.018427 0.018037 0.017454 0.016711 0.015841 0.014878 0.013853 0.012794 0.011725 0.010667 0.009639 0.008653 0.007720 0.006847 0.006038 0.005296 0.004620 0.004010 0.003464 0.002978 0.002550 0.002174 0.001846 0.001563 0.001318 0.001109 0.000930 0.000779 0.000651 0.000543 0.000452 0.000376 0.000313 0.000260 0.000215 0.000178 0.000147 0.000121 0.000099 0.000081 0.000065 0.000053 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000080 -0.000099 -0.000124 -0.000153 -0.000190 -0.000236 -0.000291 -0.000359 -0.000440 -0.000539 -0.000657 -0.000798 -0.000966 -0.001165 -0.001400 -0.001676 -0.001999 -0.002373 -0.002804 -0.003296 -0.003853 -0.004479 -0.005175 -0.005944 -0.006784 -0.007693 -0.008668 -0.009699 -0.010779 -0.011896 -0.013034 -0.014178 -0.015308 -0.016402 -0.017435 -0.018378 -0.019200 -0.019869 -0.020352 -0.020614 -0.020626 -0.020362 -0.019799 -0.018922 -0.017724 -0.016206 -0.014379 -0.012264 -0.009892 -0.007302 -0.004543 -0.001670 0.001256 0.004171 0.007009 0.009707 0.012207 0.014458 0.016419 0.018058 0.019356 0.020308 0.020915 0.021193 0.021164 0.020858 0.020310 0.019557 0.018637 0.017590 0.016452 0.015256 0.014033 0.012809 0.011607 0.010443 0.009333 0.008287 0.007312 0.006414 0.005593 0.004850 0.004183 0.003589 0.003065 0.002605 0.002205 0.001860 0.001563 0.001309 0.001093 0.000911 0.000758 0.000629 0.000521 0.000432 0.000358 0.000296 0.000244 0.000202 0.000166 0.000137 0.000112 0.000092 0.000075 0.000061 0.000049 0.000039 0.000031 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000059 -0.000073 -0.000092 -0.000114 -0.000142 -0.000177 -0.000220 -0.000273 -0.000337 -0.000416 -0.000511 -0.000626 -0.000765 -0.000930 -0.001128 -0.001362 -0.001640 -0.001965 -0.002346 -0.002786 -0.003292 -0.003868 -0.004518 -0.005247 -0.006055 -0.006943 -0.007909 -0.008950 -0.010058 -0.011225 -0.012436 -0.013679 -0.014936 -0.016186 -0.017406 -0.018569 -0.019645 -0.020599 -0.021396 -0.021995 -0.022360 -0.022452 -0.022239 -0.021691 -0.020789 -0.019519 -0.017881 -0.015886 -0.013556 -0.010927 -0.008047 -0.004972 -0.001769 0.001490 0.004728 0.007869 0.010839 0.013571 0.016010 0.018111 0.019844 0.021191 0.022149 0.022729 0.022949 0.022840 0.022436 0.021778 0.020909 0.019871 0.018705 0.017450 0.016141 0.014810 0.013483 0.012183 0.010929 0.009736 0.008614 0.007572 0.006614 0.005742 0.004956 0.004253 0.003631 0.003083 0.002606 0.002194 0.001839 0.001537 0.001280 0.001063 0.000880 0.000728 0.000601 0.000496 0.000409 0.000337 0.000278 0.000229 0.000188 0.000155 0.000127 0.000104 0.000085 0.000069 0.000056 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000043 -0.000054 -0.000067 -0.000084 -0.000105 -0.000131 -0.000163 -0.000203 -0.000253 -0.000314 -0.000389 -0.000480 -0.000591 -0.000725 -0.000885 -0.001078 -0.001308 -0.001581 -0.001903 -0.002281 -0.002721 -0.003228 -0.003808 -0.004466 -0.005207 -0.006032 -0.006942 -0.007937 -0.009012 -0.010161 -0.011375 -0.012641 -0.013943 -0.015264 -0.016582 -0.017874 -0.019111 -0.020262 -0.021292 -0.022161 -0.022829 -0.023255 -0.023396 -0.023217 -0.022683 -0.021772 -0.020467 -0.018767 -0.016683 -0.014237 -0.011469 -0.008430 -0.005183 -0.001799 0.001640 0.005052 0.008353 0.011465 0.014316 0.016847 0.019013 0.020783 0.022144 0.023095 0.023648 0.023828 0.023668 0.023207 0.022488 0.021556 0.020454 0.019226 0.017909 0.016541 0.015153 0.013771 0.012419 0.011118 0.009880 0.008719 0.007642 0.006654 0.005756 0.004949 0.004231 0.003596 0.003041 0.002559 0.002144 0.001789 0.001488 0.001233 0.001019 0.000840 0.000692 0.000569 0.000467 0.000384 0.000315 0.000259 0.000212 0.000174 0.000143 0.000117 0.000096 0.000078 0.000064 0.000051 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000032 -0.000039 -0.000049 -0.000061 -0.000076 -0.000096 -0.000120 -0.000150 -0.000187 -0.000234 -0.000291 -0.000361 -0.000447 -0.000552 -0.000680 -0.000833 -0.001018 -0.001240 -0.001504 -0.001817 -0.002185 -0.002614 -0.003112 -0.003684 -0.004335 -0.005069 -0.005891 -0.006800 -0.007797 -0.008877 -0.010035 -0.011261 -0.012542 -0.013862 -0.015204 -0.016544 -0.017858 -0.019119 -0.020294 -0.021348 -0.022243 -0.022936 -0.023385 -0.023548 -0.023386 -0.022866 -0.021960 -0.020655 -0.018945 -0.016842 -0.014370 -0.011569 -0.008491 -0.005200 -0.001773 0.001709 0.005160 0.008494 0.011631 0.014498 0.017035 0.019199 0.020959 0.022304 0.023234 0.023765 0.023922 0.023739 0.023257 0.022519 0.021570 0.020454 0.019213 0.017885 0.016506 0.015106 0.013713 0.012352 0.011040 0.009794 0.008625 0.007543 0.006551 0.005651 0.004845 0.004128 0.003497 0.002946 0.002470 0.002062 0.001714 0.001419 0.001172 0.000965 0.000792 0.000650 0.000532 0.000436 0.000357 0.000292 0.000239 0.000196 0.000161 0.000132 0.000108 0.000088 0.000072 0.000058 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000044 -0.000055 -0.000069 -0.000087 -0.000109 -0.000137 -0.000171 -0.000214 -0.000267 -0.000333 -0.000413 -0.000511 -0.000631 -0.000776 -0.000951 -0.001161 -0.001412 -0.001711 -0.002063 -0.002475 -0.002954 -0.003506 -0.004136 -0.004850 -0.005650 -0.006538 -0.007514 -0.008574 -0.009712 -0.010919 -0.012182 -0.013485 -0.014809 -0.016132 -0.017428 -0.018669 -0.019826 -0.020862 -0.021741 -0.022422 -0.022863 -0.023025 -0.022869 -0.022360 -0.021475 -0.020197 -0.018523 -0.016463 -0.014041 -0.011296 -0.008280 -0.005057 -0.001701 0.001706 0.005082 0.008340 0.011403 0.014199 0.016671 0.018776 0.020486 0.021789 0.022689 0.023200 0.023347 0.023165 0.022693 0.021972 0.021046 0.019957 0.018745 0.017447 0.016096 0.014725 0.013359 0.012022 0.010734 0.009510 0.008362 0.007299 0.006326 0.005446 0.004657 0.003957 0.003343 0.002808 0.002347 0.001953 0.001618 0.001336 0.001100 0.000902 0.000739 0.000604 0.000493 0.000403 0.000329 0.000269 0.000220 0.000180 0.000147 0.000120 0.000098 0.000080 0.000065 0.000053 0.000043 0.000034 0.000028 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000063 -0.000079 -0.000099 -0.000124 -0.000155 -0.000195 -0.000244 -0.000304 -0.000378 -0.000469 -0.000580 -0.000715 -0.000878 -0.001074 -0.001310 -0.001590 -0.001922 -0.002311 -0.002764 -0.003287 -0.003886 -0.004565 -0.005329 -0.006179 -0.007115 -0.008134 -0.009229 -0.010392 -0.011609 -0.012866 -0.014141 -0.015413 -0.016657 -0.017846 -0.018950 -0.019936 -0.020768 -0.021409 -0.021820 -0.021963 -0.021803 -0.021308 -0.020454 -0.019227 -0.017625 -0.015656 -0.013345 -0.010729 -0.007857 -0.004789 -0.001597 0.001644 0.004852 0.007949 0.010859 0.013516 0.015865 0.017866 0.019494 0.020736 0.021597 0.022090 0.022239 0.022076 0.021636 0.020960 0.020088 0.019057 0.017907 0.016671 0.015382 0.014070 0.012761 0.011478 0.010240 0.009064 0.007960 0.006938 0.006004 0.005158 0.004402 0.003733 0.003146 0.002636 0.002198 0.001824 0.001508 0.001242 0.001019 0.000834 0.000682 0.000556 0.000453 0.000369 0.000301 0.000245 0.000200 0.000164 0.000134 0.000109 0.000089 0.000073 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000057 -0.000071 -0.000089 -0.000112 -0.000141 -0.000176 -0.000221 -0.000275 -0.000343 -0.000426 -0.000528 -0.000652 -0.000802 -0.000983 -0.001201 -0.001460 -0.001767 -0.002128 -0.002550 -0.003037 -0.003597 -0.004233 -0.004950 -0.005749 -0.006630 -0.007590 -0.008624 -0.009722 -0.010872 -0.012058 -0.013261 -0.014458 -0.015626 -0.016737 -0.017764 -0.018675 -0.019439 -0.020021 -0.020385 -0.020499 -0.020330 -0.019849 -0.019037 -0.017880 -0.016377 -0.014537 -0.012383 -0.009948 -0.007279 -0.004431 -0.001470 0.001535 0.004510 0.007382 0.010082 0.012549 0.014734 0.016598 0.018119 0.019286 0.020101 0.020576 0.020733 0.020601 0.020210 0.019598 0.018799 0.017850 0.016785 0.015636 0.014433 0.013204 0.011975 0.010767 0.009601 0.008492 0.007451 0.006487 0.005606 0.004809 0.004098 0.003468 0.002917 0.002440 0.002030 0.001681 0.001386 0.001139 0.000934 0.000763 0.000622 0.000507 0.000412 0.000336 0.000273 0.000223 0.000181 0.000148 0.000121 0.000099 0.000080 0.000065 0.000053 0.000043 0.000035 0.000028 0.000023 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000041 -0.000051 -0.000064 -0.000080 -0.000101 -0.000127 -0.000159 -0.000199 -0.000248 -0.000309 -0.000384 -0.000477 -0.000589 -0.000725 -0.000890 -0.001088 -0.001325 -0.001605 -0.001936 -0.002322 -0.002769 -0.003284 -0.003870 -0.004531 -0.005270 -0.006085 -0.006975 -0.007933 -0.008952 -0.010019 -0.011118 -0.012231 -0.013336 -0.014410 -0.015427 -0.016361 -0.017184 -0.017866 -0.018377 -0.018687 -0.018766 -0.018586 -0.018123 -0.017360 -0.016286 -0.014901 -0.013215 -0.011247 -0.009030 -0.006603 -0.004017 -0.001330 0.001395 0.004093 0.006700 0.009152 0.011397 0.013389 0.015095 0.016492 0.017572 0.018336 0.018792 0.018961 0.018864 0.018532 0.017994 0.017282 0.016429 0.015464 0.014417 0.013315 0.012186 0.011053 0.009938 0.008858 0.007831 0.006866 0.005972 0.005156 0.004418 0.003759 0.003177 0.002668 0.002228 0.001850 0.001530 0.001260 0.001034 0.000846 0.000690 0.000562 0.000458 0.000372 0.000303 0.000246 0.000200 0.000163 0.000133 0.000109 0.000089 0.000072 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000037 -0.000046 -0.000058 -0.000072 -0.000091 -0.000114 -0.000142 -0.000178 -0.000222 -0.000276 -0.000344 -0.000426 -0.000527 -0.000649 -0.000797 -0.000975 -0.001188 -0.001441 -0.001739 -0.002088 -0.002493 -0.002959 -0.003491 -0.004092 -0.004764 -0.005507 -0.006318 -0.007192 -0.008122 -0.009095 -0.010096 -0.011108 -0.012110 -0.013080 -0.013994 -0.014826 -0.015553 -0.016148 -0.016585 -0.016838 -0.016881 -0.016691 -0.016250 -0.015541 -0.014560 -0.013305 -0.011786 -0.010022 -0.008040 -0.005877 -0.003575 -0.001186 0.001237 0.003636 0.005956 0.008142 0.010147 0.011931 0.013466 0.014731 0.015717 0.016424 0.016859 0.017038 0.016979 0.016707 0.016247 0.015628 0.014876 0.014019 0.013083 0.012093 0.011073 0.010046 0.009033 0.008050 0.007114 0.006234 0.005419 0.004674 0.004001 0.003401 0.002871 0.002408 0.002008 0.001665 0.001375 0.001131 0.000927 0.000758 0.000618 0.000503 0.000410 0.000333 0.000271 0.000220 0.000179 0.000146 0.000119 0.000097 0.000079 0.000064 0.000052 0.000043 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000052 -0.000065 -0.000081 -0.000102 -0.000127 -0.000158 -0.000197 -0.000245 -0.000305 -0.000378 -0.000467 -0.000575 -0.000707 -0.000865 -0.001054 -0.001279 -0.001544 -0.001855 -0.002217 -0.002633 -0.003109 -0.003648 -0.004251 -0.004917 -0.005646 -0.006431 -0.007266 -0.008140 -0.009038 -0.009943 -0.010837 -0.011698 -0.012505 -0.013235 -0.013865 -0.014374 -0.014737 -0.014935 -0.014945 -0.014749 -0.014332 -0.013683 -0.012798 -0.011678 -0.010332 -0.008777 -0.007036 -0.005141 -0.003130 -0.001043 0.001072 0.003168 0.005196 0.007111 0.008872 0.010445 0.011805 0.012933 0.013822 0.014468 0.014879 0.015064 0.015040 0.014826 0.014444 0.013916 0.013267 0.012519 0.011696 0.010820 0.009914 0.008998 0.008092 0.007212 0.006371 0.005581 0.004849 0.004180 0.003576 0.003037 0.002561 0.002146 0.001788 0.001482 0.001222 0.001004 0.000823 0.000672 0.000548 0.000447 0.000363 0.000295 0.000240 0.000195 0.000159 0.000130 0.000106 0.000086 0.000070 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000037 -0.000046 -0.000058 -0.000072 -0.000090 -0.000112 -0.000140 -0.000174 -0.000216 -0.000268 -0.000332 -0.000410 -0.000505 -0.000620 -0.000759 -0.000925 -0.001123 -0.001356 -0.001630 -0.001949 -0.002316 -0.002737 -0.003213 -0.003746 -0.004336 -0.004981 -0.005676 -0.006415 -0.007187 -0.007980 -0.008778 -0.009563 -0.010316 -0.011018 -0.011647 -0.012185 -0.012611 -0.012907 -0.013055 -0.013037 -0.012840 -0.012452 -0.011865 -0.011077 -0.010091 -0.008916 -0.007566 -0.006061 -0.004428 -0.002698 -0.000905 0.000911 0.002711 0.004456 0.006107 0.007630 0.008997 0.010184 0.011177 0.011967 0.012552 0.012933 0.013121 0.013126 0.012965 0.012654 0.012213 0.011661 0.011019 0.010307 0.009545 0.008752 0.007947 0.007149 0.006372 0.005629 0.004930 0.004282 0.003689 0.003155 0.002678 0.002257 0.001890 0.001574 0.001303 0.001075 0.000883 0.000723 0.000591 0.000482 0.000393 0.000320 0.000260 0.000212 0.000172 0.000140 0.000114 0.000093 0.000076 0.000062 0.000051 0.000041 0.000034 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000052 -0.000064 -0.000080 -0.000099 -0.000123 -0.000153 -0.000189 -0.000234 -0.000289 -0.000357 -0.000439 -0.000539 -0.000659 -0.000804 -0.000975 -0.001178 -0.001417 -0.001694 -0.002014 -0.002381 -0.002796 -0.003262 -0.003777 -0.004340 -0.004947 -0.005592 -0.006265 -0.006955 -0.007648 -0.008327 -0.008977 -0.009578 -0.010113 -0.010565 -0.010916 -0.011152 -0.011256 -0.011218 -0.011024 -0.010668 -0.010144 -0.009452 -0.008596 -0.007584 -0.006428 -0.005147 -0.003760 -0.002294 -0.000777 0.000760 0.002284 0.003763 0.005166 0.006464 0.007635 0.008658 0.009521 0.010214 0.010734 0.011084 0.011269 0.011297 0.011180 0.010933 0.010571 0.010110 0.009567 0.008959 0.008305 0.007621 0.006925 0.006232 0.005555 0.004908 0.004298 0.003733 0.003216 0.002749 0.002333 0.001966 0.001646 0.001370 0.001134 0.000935 0.000768 0.000629 0.000514 0.000420 0.000342 0.000279 0.000227 0.000185 0.000151 0.000123 0.000100 0.000082 0.000067 0.000055 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000037 -0.000046 -0.000057 -0.000070 -0.000087 -0.000108 -0.000133 -0.000164 -0.000203 -0.000250 -0.000308 -0.000379 -0.000464 -0.000567 -0.000691 -0.000839 -0.001013 -0.001218 -0.001457 -0.001733 -0.002049 -0.002407 -0.002808 -0.003252 -0.003737 -0.004260 -0.004815 -0.005393 -0.005985 -0.006578 -0.007158 -0.007710 -0.008219 -0.008667 -0.009042 -0.009327 -0.009511 -0.009581 -0.009528 -0.009343 -0.009021 -0.008560 -0.007961 -0.007227 -0.006366 -0.005390 -0.004312 -0.003151 -0.001925 -0.000659 0.000623 0.001896 0.003133 0.004309 0.005402 0.006391 0.007261 0.008001 0.008601 0.009059 0.009374 0.009551 0.009595 0.009515 0.009322 0.009029 0.008649 0.008196 0.007685 0.007131 0.006549 0.005955 0.005361 0.004782 0.004225 0.003701 0.003215 0.002769 0.002368 0.002009 0.001693 0.001417 0.001180 0.000977 0.000806 0.000662 0.000543 0.000444 0.000363 0.000296 0.000241 0.000197 0.000160 0.000131 0.000107 0.000087 0.000071 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000061 -0.000076 -0.000093 -0.000115 -0.000142 -0.000175 -0.000215 -0.000264 -0.000324 -0.000397 -0.000484 -0.000589 -0.000715 -0.000863 -0.001038 -0.001241 -0.001476 -0.001745 -0.002049 -0.002391 -0.002769 -0.003181 -0.003625 -0.004096 -0.004586 -0.005087 -0.005588 -0.006077 -0.006540 -0.006964 -0.007335 -0.007641 -0.007870 -0.008011 -0.008055 -0.007993 -0.007821 -0.007536 -0.007135 -0.006623 -0.006001 -0.005279 -0.004464 -0.003569 -0.002608 -0.001597 -0.000553 0.000504 0.001553 0.002574 0.003548 0.004456 0.005282 0.006013 0.006639 0.007152 0.007549 0.007829 0.007993 0.008047 0.007996 0.007848 0.007615 0.007305 0.006932 0.006507 0.006044 0.005556 0.005056 0.004555 0.004064 0.003593 0.003148 0.002735 0.002357 0.002016 0.001711 0.001442 0.001208 0.001006 0.000833 0.000688 0.000566 0.000464 0.000380 0.000311 0.000254 0.000207 0.000169 0.000138 0.000112 0.000092 0.000075 0.000061 0.000050 0.000041 0.000034 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000053 -0.000066 -0.000081 -0.000099 -0.000122 -0.000150 -0.000183 -0.000225 -0.000275 -0.000336 -0.000410 -0.000498 -0.000604 -0.000728 -0.000875 -0.001046 -0.001244 -0.001470 -0.001727 -0.002014 -0.002331 -0.002677 -0.003050 -0.003444 -0.003854 -0.004272 -0.004689 -0.005095 -0.005479 -0.005828 -0.006132 -0.006379 -0.006561 -0.006667 -0.006691 -0.006627 -0.006471 -0.006222 -0.005879 -0.005446 -0.004927 -0.004327 -0.003655 -0.002921 -0.002134 -0.001309 -0.000459 0.000402 0.001256 0.002090 0.002886 0.003632 0.004314 0.004921 0.005444 0.005877 0.006217 0.006461 0.006610 0.006668 0.006638 0.006528 0.006343 0.006094 0.005790 0.005442 0.005060 0.004655 0.004239 0.003822 0.003412 0.003018 0.002646 0.002300 0.001983 0.001697 0.001441 0.001215 0.001019 0.000849 0.000704 0.000582 0.000479 0.000393 0.000322 0.000264 0.000216 0.000176 0.000144 0.000117 0.000096 0.000078 0.000064 0.000052 0.000043 0.000035 0.000029 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000056 -0.000069 -0.000085 -0.000104 -0.000127 -0.000156 -0.000190 -0.000232 -0.000283 -0.000344 -0.000418 -0.000506 -0.000609 -0.000732 -0.000874 -0.001039 -0.001227 -0.001440 -0.001678 -0.001941 -0.002228 -0.002536 -0.002862 -0.003201 -0.003545 -0.003888 -0.004221 -0.004535 -0.004819 -0.005064 -0.005262 -0.005404 -0.005484 -0.005494 -0.005432 -0.005294 -0.005080 -0.004791 -0.004430 -0.004000 -0.003508 -0.002960 -0.002364 -0.001728 -0.001062 -0.000377 0.000316 0.001004 0.001677 0.002321 0.002927 0.003483 0.003981 0.004414 0.004775 0.005061 0.005271 0.005404 0.005462 0.005448 0.005366 0.005223 0.005024 0.004780 0.004497 0.004185 0.003853 0.003512 0.003168 0.002831 0.002506 0.002198 0.001912 0.001650 0.001413 0.001201 0.001014 0.000851 0.000710 0.000589 0.000487 0.000402 0.000330 0.000271 0.000222 0.000182 0.000148 0.000121 0.000099 0.000081 0.000066 0.000054 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000059 -0.000072 -0.000088 -0.000108 -0.000131 -0.000160 -0.000195 -0.000237 -0.000287 -0.000348 -0.000420 -0.000506 -0.000606 -0.000724 -0.000859 -0.001014 -0.001189 -0.001384 -0.001600 -0.001835 -0.002086 -0.002352 -0.002628 -0.002908 -0.003187 -0.003456 -0.003709 -0.003937 -0.004133 -0.004290 -0.004400 -0.004458 -0.004460 -0.004403 -0.004283 -0.004103 -0.003863 -0.003565 -0.003215 -0.002815 -0.002373 -0.001894 -0.001384 -0.000853 -0.000307 0.000245 0.000794 0.001331 0.001846 0.002333 0.002782 0.003186 0.003539 0.003837 0.004075 0.004253 0.004369 0.004424 0.004420 0.004361 0.004251 0.004095 0.003900 0.003673 0.003421 0.003153 0.002875 0.002596 0.002321 0.002056 0.001806 0.001572 0.001358 0.001164 0.000991 0.000837 0.000703 0.000588 0.000489 0.000405 0.000334 0.000275 0.000226 0.000185 0.000152 0.000124 0.000101 0.000083 0.000068 0.000055 0.000045 0.000037 0.000030 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000050 -0.000061 -0.000074 -0.000091 -0.000110 -0.000134 -0.000162 -0.000197 -0.000238 -0.000288 -0.000347 -0.000417 -0.000499 -0.000594 -0.000704 -0.000830 -0.000972 -0.001130 -0.001305 -0.001495 -0.001698 -0.001912 -0.002134 -0.002359 -0.002582 -0.002798 -0.002999 -0.003180 -0.003335 -0.003457 -0.003542 -0.003584 -0.003581 -0.003530 -0.003429 -0.003280 -0.003082 -0.002840 -0.002557 -0.002236 -0.001883 -0.001502 -0.001099 -0.000679 -0.000248 0.000187 0.000620 0.001044 0.001452 0.001839 0.002197 0.002522 0.002808 0.003050 0.003246 0.003395 0.003494 0.003545 0.003548 0.003506 0.003422 0.003301 0.003147 0.002966 0.002765 0.002550 0.002328 0.002103 0.001882 0.001669 0.001467 0.001279 0.001106 0.000949 0.000809 0.000685 0.000576 0.000482 0.000402 0.000333 0.000276 0.000227 0.000187 0.000153 0.000125 0.000103 0.000084 0.000068 0.000056 0.000046 0.000038 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000034 -0.000042 -0.000051 -0.000062 -0.000076 -0.000092 -0.000111 -0.000135 -0.000163 -0.000196 -0.000237 -0.000284 -0.000341 -0.000407 -0.000484 -0.000572 -0.000673 -0.000787 -0.000914 -0.001054 -0.001205 -0.001368 -0.001538 -0.001715 -0.001893 -0.002070 -0.002239 -0.002398 -0.002539 -0.002660 -0.002754 -0.002819 -0.002850 -0.002844 -0.002800 -0.002717 -0.002595 -0.002435 -0.002241 -0.002014 -0.001760 -0.001480 -0.001180 -0.000864 -0.000536 -0.000199 0.000140 0.000478 0.000809 0.001129 0.001434 0.001717 0.001975 0.002204 0.002399 0.002559 0.002681 0.002765 0.002811 0.002818 0.002789 0.002726 0.002632 0.002512 0.002369 0.002211 0.002040 0.001864 0.001685 0.001510 0.001340 0.001179 0.001029 0.000891 0.000766 0.000654 0.000555 0.000467 0.000392 0.000327 0.000272 0.000225 0.000186 0.000153 0.000126 0.000103 0.000084 0.000069 0.000056 0.000046 0.000038 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000052 -0.000063 -0.000076 -0.000092 -0.000111 -0.000134 -0.000161 -0.000193 -0.000232 -0.000277 -0.000329 -0.000391 -0.000461 -0.000541 -0.000631 -0.000732 -0.000843 -0.000962 -0.001091 -0.001225 -0.001364 -0.001504 -0.001642 -0.001774 -0.001896 -0.002006 -0.002098 -0.002171 -0.002219 -0.002241 -0.002235 -0.002199 -0.002131 -0.002033 -0.001906 -0.001751 -0.001572 -0.001372 -0.001153 -0.000920 -0.000674 -0.000420 -0.000160 0.000102 0.000363 0.000619 0.000868 0.001105 0.001327 0.001530 0.001711 0.001867 0.001996 0.002096 0.002166 0.002206 0.002215 0.002195 0.002148 0.002077 0.001984 0.001873 0.001749 0.001615 0.001477 0.001336 0.001198 0.001065 0.000938 0.000820 0.000711 0.000612 0.000524 0.000445 0.000376 0.000316 0.000264 0.000220 0.000182 0.000151 0.000124 0.000102 0.000084 0.000068 0.000056 0.000046 0.000038 0.000031 0.000025 0.000021 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000043 -0.000052 -0.000063 -0.000075 -0.000091 -0.000109 -0.000131 -0.000157 -0.000187 -0.000223 -0.000265 -0.000313 -0.000369 -0.000432 -0.000502 -0.000581 -0.000668 -0.000761 -0.000862 -0.000966 -0.001074 -0.001183 -0.001289 -0.001391 -0.001484 -0.001568 -0.001638 -0.001692 -0.001728 -0.001745 -0.001739 -0.001709 -0.001656 -0.001578 -0.001478 -0.001357 -0.001217 -0.001061 -0.000891 -0.000711 -0.000523 -0.000328 -0.000129 0.000071 0.000271 0.000468 0.000659 0.000842 0.001014 0.001173 0.001315 0.001438 0.001541 0.001622 0.001679 0.001713 0.001723 0.001711 0.001676 0.001622 0.001550 0.001465 0.001369 0.001266 0.001158 0.001049 0.000942 0.000838 0.000739 0.000647 0.000562 0.000485 0.000416 0.000354 0.000300 0.000253 0.000212 0.000177 0.000147 0.000121 0.000100 0.000082 0.000067 0.000055 0.000045 0.000037 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000051 -0.000061 -0.000074 -0.000088 -0.000106 -0.000126 -0.000151 -0.000179 -0.000212 -0.000249 -0.000293 -0.000341 -0.000396 -0.000457 -0.000524 -0.000597 -0.000674 -0.000755 -0.000838 -0.000921 -0.001002 -0.001079 -0.001150 -0.001213 -0.001265 -0.001306 -0.001333 -0.001344 -0.001339 -0.001316 -0.001275 -0.001215 -0.001137 -0.001043 -0.000935 -0.000814 -0.000684 -0.000547 -0.000403 -0.000255 -0.000105 0.000047 0.000199 0.000348 0.000494 0.000634 0.000766 0.000889 0.001000 0.001096 0.001178 0.001242 0.001289 0.001317 0.001328 0.001320 0.001294 0.001254 0.001200 0.001135 0.001061 0.000982 0.000900 0.000816 0.000733 0.000653 0.000577 0.000506 0.000441 0.000381 0.000328 0.000280 0.000238 0.000201 0.000169 0.000141 0.000117 0.000097 0.000080 0.000066 0.000054 0.000044 0.000036 0.000030 0.000025 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000041 -0.000049 -0.000059 -0.000071 -0.000085 -0.000101 -0.000120 -0.000142 -0.000168 -0.000197 -0.000231 -0.000268 -0.000310 -0.000357 -0.000409 -0.000464 -0.000523 -0.000585 -0.000648 -0.000711 -0.000772 -0.000830 -0.000883 -0.000929 -0.000968 -0.000998 -0.001018 -0.001026 -0.001022 -0.001005 -0.000973 -0.000928 -0.000868 -0.000796 -0.000713 -0.000621 -0.000522 -0.000418 -0.000310 -0.000199 -0.000085 0.000029 0.000143 0.000256 0.000366 0.000472 0.000573 0.000667 0.000752 0.000827 0.000891 0.000942 0.000980 0.001003 0.001013 0.001008 0.000990 0.000960 0.000919 0.000870 0.000815 0.000755 0.000692 0.000629 0.000566 0.000505 0.000447 0.000393 0.000343 0.000298 0.000257 0.000220 0.000187 0.000158 0.000133 0.000112 0.000093 0.000077 0.000064 0.000053 0.000043 0.000035 0.000029 0.000024 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000040 -0.000047 -0.000057 -0.000068 -0.000081 -0.000096 -0.000113 -0.000133 -0.000155 -0.000180 -0.000209 -0.000241 -0.000277 -0.000316 -0.000358 -0.000403 -0.000450 -0.000497 -0.000544 -0.000590 -0.000632 -0.000671 -0.000705 -0.000734 -0.000755 -0.000770 -0.000776 -0.000774 -0.000761 -0.000738 -0.000704 -0.000659 -0.000604 -0.000541 -0.000472 -0.000397 -0.000319 -0.000238 -0.000154 -0.000070 0.000015 0.000100 0.000185 0.000268 0.000348 0.000424 0.000495 0.000561 0.000618 0.000668 0.000708 0.000738 0.000757 0.000765 0.000763 0.000750 0.000728 0.000698 0.000661 0.000620 0.000575 0.000528 0.000481 0.000434 0.000388 0.000344 0.000303 0.000265 0.000231 0.000200 0.000172 0.000147 0.000124 0.000105 0.000088 0.000074 0.000061 0.000051 0.000042 0.000035 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000038 -0.000045 -0.000054 -0.000064 -0.000075 -0.000089 -0.000104 -0.000121 -0.000140 -0.000162 -0.000186 -0.000213 -0.000242 -0.000274 -0.000308 -0.000342 -0.000378 -0.000413 -0.000446 -0.000478 -0.000506 -0.000531 -0.000551 -0.000567 -0.000578 -0.000583 -0.000581 -0.000572 -0.000556 -0.000531 -0.000497 -0.000457 -0.000410 -0.000358 -0.000302 -0.000243 -0.000182 -0.000121 -0.000058 0.000005 0.000069 0.000132 0.000193 0.000253 0.000311 0.000365 0.000414 0.000458 0.000496 0.000527 0.000551 0.000566 0.000573 0.000572 0.000563 0.000547 0.000525 0.000499 0.000468 0.000435 0.000400 0.000365 0.000330 0.000296 0.000263 0.000233 0.000204 0.000178 0.000155 0.000133 0.000114 0.000097 0.000082 0.000069 0.000058 0.000048 0.000040 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000042 -0.000050 -0.000059 -0.000069 -0.000081 -0.000094 -0.000109 -0.000125 -0.000143 -0.000163 -0.000185 -0.000208 -0.000233 -0.000259 -0.000285 -0.000310 -0.000335 -0.000358 -0.000378 -0.000396 -0.000411 -0.000422 -0.000430 -0.000434 -0.000434 -0.000428 -0.000416 -0.000398 -0.000374 -0.000344 -0.000309 -0.000271 -0.000229 -0.000185 -0.000140 -0.000094 -0.000048 -0.000001 0.000046 0.000093 0.000138 0.000183 0.000226 0.000266 0.000303 0.000337 0.000366 0.000389 0.000408 0.000420 0.000426 0.000426 0.000420 0.000408 0.000392 0.000373 0.000351 0.000327 0.000301 0.000275 0.000250 0.000225 0.000200 0.000178 0.000157 0.000137 0.000119 0.000103 0.000089 0.000076 0.000064 0.000054 0.000046 0.000038 0.000032 0.000027 0.000022 0.000019 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000039 -0.000046 -0.000054 -0.000063 -0.000073 -0.000084 -0.000096 -0.000109 -0.000124 -0.000140 -0.000157 -0.000175 -0.000194 -0.000213 -0.000232 -0.000249 -0.000266 -0.000281 -0.000294 -0.000304 -0.000313 -0.000319 -0.000322 -0.000322 -0.000318 -0.000310 -0.000298 -0.000281 -0.000259 -0.000234 -0.000205 -0.000174 -0.000142 -0.000108 -0.000074 -0.000040 -0.000005 0.000030 0.000064 0.000098 0.000131 0.000163 0.000193 0.000221 0.000246 0.000267 0.000285 0.000299 0.000309 0.000314 0.000314 0.000310 0.000302 0.000291 0.000277 0.000261 0.000244 0.000226 0.000207 0.000188 0.000170 0.000152 0.000135 0.000120 0.000105 0.000092 0.000080 0.000069 0.000059 0.000050 0.000042 0.000036 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000036 -0.000042 -0.000048 -0.000056 -0.000064 -0.000073 -0.000083 -0.000094 -0.000105 -0.000118 -0.000131 -0.000144 -0.000158 -0.000172 -0.000184 -0.000196 -0.000207 -0.000216 -0.000224 -0.000230 -0.000235 -0.000237 -0.000238 -0.000236 -0.000231 -0.000222 -0.000210 -0.000195 -0.000177 -0.000156 -0.000133 -0.000109 -0.000084 -0.000059 -0.000033 -0.000007 0.000018 0.000044 0.000069 0.000093 0.000117 0.000139 0.000159 0.000178 0.000194 0.000208 0.000218 0.000226 0.000230 0.000230 0.000228 0.000222 0.000215 0.000205 0.000194 0.000181 0.000169 0.000155 0.000142 0.000128 0.000116 0.000103 0.000091 0.000080 0.000070 0.000061 0.000053 0.000046 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000015 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000032 -0.000037 -0.000043 -0.000049 -0.000056 -0.000063 -0.000071 -0.000079 -0.000088 -0.000097 -0.000107 -0.000117 -0.000126 -0.000136 -0.000144 -0.000152 -0.000159 -0.000164 -0.000169 -0.000172 -0.000174 -0.000175 -0.000174 -0.000171 -0.000166 -0.000157 -0.000147 -0.000134 -0.000119 -0.000102 -0.000084 -0.000066 -0.000047 -0.000028 -0.000008 0.000011 0.000029 0.000048 0.000066 0.000083 0.000099 0.000115 0.000128 0.000140 0.000150 0.000158 0.000164 0.000167 0.000168 0.000166 0.000163 0.000157 0.000151 0.000143 0.000135 0.000126 0.000116 0.000107 0.000097 0.000088 0.000078 0.000070 0.000061 0.000054 0.000047 0.000041 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000047 -0.000053 -0.000059 -0.000066 -0.000072 -0.000079 -0.000086 -0.000093 -0.000099 -0.000105 -0.000111 -0.000116 -0.000120 -0.000123 -0.000126 -0.000128 -0.000129 -0.000128 -0.000127 -0.000123 -0.000118 -0.000110 -0.000101 -0.000090 -0.000078 -0.000065 -0.000051 -0.000037 -0.000023 -0.000009 0.000005 0.000019 0.000033 0.000046 0.000059 0.000071 0.000082 0.000092 0.000101 0.000108 0.000114 0.000118 0.000121 0.000121 0.000121 0.000118 0.000115 0.000110 0.000105 0.000100 0.000093 0.000087 0.000080 0.000073 0.000066 0.000059 0.000053 0.000047 0.000041 0.000036 0.000031 0.000027 0.000023 0.000020 0.000018 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000025 -0.000028 -0.000032 -0.000036 -0.000040 -0.000044 -0.000049 -0.000053 -0.000058 -0.000063 -0.000068 -0.000072 -0.000077 -0.000081 -0.000084 -0.000087 -0.000090 -0.000092 -0.000094 -0.000094 -0.000095 -0.000094 -0.000092 -0.000088 -0.000083 -0.000077 -0.000069 -0.000060 -0.000051 -0.000040 -0.000030 -0.000019 -0.000009 0.000002 0.000012 0.000022 0.000032 0.000041 0.000050 0.000058 0.000065 0.000072 0.000077 0.000081 0.000085 0.000087 0.000087 0.000087 0.000086 0.000084 0.000081 0.000077 0.000074 0.000069 0.000065 0.000060 0.000055 0.000050 0.000045 0.000040 0.000035 0.000031 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000039 -0.000043 -0.000046 -0.000050 -0.000053 -0.000056 -0.000059 -0.000061 -0.000064 -0.000065 -0.000067 -0.000068 -0.000069 -0.000069 -0.000069 -0.000068 -0.000066 -0.000062 -0.000058 -0.000052 -0.000046 -0.000039 -0.000032 -0.000024 -0.000016 -0.000008 -0.000000 0.000007 0.000015 0.000022 0.000029 0.000035 0.000041 0.000046 0.000051 0.000055 0.000058 0.000060 0.000062 0.000063 0.000063 0.000062 0.000061 0.000059 0.000057 0.000054 0.000052 0.000048 0.000045 0.000041 0.000038 0.000034 0.000030 0.000027 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000029 -0.000032 -0.000034 -0.000036 -0.000039 -0.000041 -0.000043 -0.000044 -0.000046 -0.000047 -0.000049 -0.000050 -0.000050 -0.000051 -0.000050 -0.000050 -0.000048 -0.000046 -0.000043 -0.000039 -0.000035 -0.000030 -0.000024 -0.000019 -0.000013 -0.000007 -0.000001 0.000004 0.000010 0.000015 0.000019 0.000024 0.000028 0.000032 0.000036 0.000039 0.000041 0.000043 0.000044 0.000045 0.000045 0.000044 0.000044 0.000043 0.000041 0.000040 0.000038 0.000036 0.000033 0.000031 0.000028 0.000025 0.000022 0.000020 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000023 -0.000025 -0.000026 -0.000028 -0.000030 -0.000031 -0.000032 -0.000033 -0.000034 -0.000035 -0.000036 -0.000036 -0.000037 -0.000037 -0.000036 -0.000035 -0.000034 -0.000032 -0.000029 -0.000026 -0.000022 -0.000019 -0.000014 -0.000010 -0.000006 -0.000002 0.000002 0.000006 0.000010 0.000013 0.000016 0.000020 0.000023 0.000025 0.000027 0.000029 0.000031 0.000031 0.000032 0.000032 0.000032 0.000031 0.000031 0.000030 0.000029 0.000028 0.000026 0.000025 0.000023 0.000021 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000025 -0.000024 -0.000023 -0.000021 -0.000019 -0.000016 -0.000014 -0.000011 -0.000008 -0.000005 -0.000002 0.000001 0.000004 0.000006 0.000009 0.000011 0.000014 0.000016 0.000018 0.000020 0.000021 0.000022 0.000022 0.000023 0.000023 0.000023 0.000022 0.000022 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 0.000000 0.000002 0.000004 0.000006 0.000008 0.000009 0.000011 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode25_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000011 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000000 -0.000002 -0.000003 -0.000006 -0.000008 -0.000011 -0.000014 -0.000016 -0.000018 -0.000020 -0.000020 -0.000020 -0.000020 -0.000018 -0.000016 -0.000014 -0.000011 -0.000009 -0.000006 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000004 -0.000007 -0.000010 -0.000013 -0.000016 -0.000019 -0.000021 -0.000023 -0.000024 -0.000023 -0.000023 -0.000021 -0.000019 -0.000016 -0.000013 -0.000010 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000011 0.000010 0.000007 0.000005 0.000002 -0.000001 -0.000005 -0.000008 -0.000012 -0.000015 -0.000019 -0.000022 -0.000024 -0.000026 -0.000027 -0.000026 -0.000025 -0.000023 -0.000020 -0.000017 -0.000013 -0.000009 -0.000006 -0.000002 0.000001 0.000003 0.000004 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000019 0.000020 0.000019 0.000018 0.000015 0.000012 0.000008 0.000004 -0.000001 -0.000005 -0.000009 -0.000014 -0.000018 -0.000022 -0.000025 -0.000027 -0.000029 -0.000029 -0.000028 -0.000026 -0.000024 -0.000021 -0.000017 -0.000013 -0.000008 -0.000003 0.000001 0.000004 0.000007 0.000008 0.000008 0.000007 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000013 0.000015 0.000017 0.000018 0.000020 0.000022 0.000024 0.000027 0.000028 0.000030 0.000030 0.000029 0.000027 0.000023 0.000018 0.000013 0.000007 0.000001 -0.000005 -0.000011 -0.000016 -0.000021 -0.000025 -0.000028 -0.000031 -0.000031 -0.000031 -0.000030 -0.000027 -0.000024 -0.000020 -0.000015 -0.000010 -0.000005 0.000000 0.000005 0.000009 0.000012 0.000013 0.000012 0.000011 0.000009 0.000006 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000030 0.000034 0.000037 0.000040 0.000043 0.000045 0.000045 0.000043 0.000040 0.000034 0.000028 0.000020 0.000011 0.000003 -0.000005 -0.000012 -0.000019 -0.000024 -0.000029 -0.000032 -0.000034 -0.000034 -0.000032 -0.000030 -0.000026 -0.000022 -0.000017 -0.000011 -0.000006 0.000000 0.000006 0.000011 0.000015 0.000018 0.000019 0.000018 0.000016 0.000013 0.000009 0.000006 0.000002 -0.000000 -0.000002 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000015 0.000019 0.000023 0.000028 0.000033 0.000038 0.000044 0.000049 0.000054 0.000059 0.000063 0.000065 0.000065 0.000063 0.000057 0.000050 0.000040 0.000030 0.000018 0.000007 -0.000004 -0.000013 -0.000021 -0.000028 -0.000032 -0.000035 -0.000036 -0.000036 -0.000033 -0.000029 -0.000024 -0.000018 -0.000012 -0.000005 0.000001 0.000008 0.000014 0.000020 0.000024 0.000026 0.000027 0.000025 0.000022 0.000018 0.000013 0.000008 0.000004 0.000000 -0.000003 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000012 0.000017 0.000023 0.000029 0.000036 0.000044 0.000052 0.000061 0.000069 0.000077 0.000084 0.000089 0.000092 0.000092 0.000088 0.000081 0.000070 0.000057 0.000043 0.000028 0.000013 -0.000001 -0.000013 -0.000023 -0.000031 -0.000036 -0.000039 -0.000039 -0.000037 -0.000033 -0.000027 -0.000021 -0.000013 -0.000005 0.000003 0.000011 0.000018 0.000025 0.000031 0.000035 0.000037 0.000036 0.000034 0.000029 0.000023 0.000017 0.000011 0.000005 0.000000 -0.000004 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 0.000003 0.000007 0.000012 0.000018 0.000026 0.000035 0.000046 0.000057 0.000070 0.000082 0.000095 0.000106 0.000116 0.000123 0.000127 0.000126 0.000121 0.000111 0.000097 0.000080 0.000061 0.000041 0.000022 0.000004 -0.000012 -0.000024 -0.000033 -0.000039 -0.000042 -0.000042 -0.000038 -0.000033 -0.000025 -0.000016 -0.000006 0.000004 0.000014 0.000023 0.000032 0.000040 0.000045 0.000049 0.000050 0.000049 0.000045 0.000038 0.000031 0.000022 0.000014 0.000006 -0.000000 -0.000006 -0.000010 -0.000013 -0.000015 -0.000016 -0.000016 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000006 -0.000002 0.000003 0.000010 0.000018 0.000029 0.000042 0.000057 0.000073 0.000091 0.000109 0.000126 0.000142 0.000156 0.000166 0.000171 0.000170 0.000163 0.000150 0.000131 0.000109 0.000084 0.000059 0.000034 0.000011 -0.000008 -0.000024 -0.000035 -0.000042 -0.000045 -0.000044 -0.000040 -0.000032 -0.000022 -0.000010 0.000003 0.000016 0.000029 0.000040 0.000050 0.000059 0.000065 0.000068 0.000068 0.000065 0.000059 0.000050 0.000040 0.000029 0.000017 0.000007 -0.000002 -0.000010 -0.000016 -0.000020 -0.000023 -0.000025 -0.000026 -0.000026 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000019 -0.000018 -0.000015 -0.000011 -0.000004 0.000005 0.000016 0.000031 0.000048 0.000069 0.000091 0.000116 0.000141 0.000165 0.000187 0.000206 0.000219 0.000226 0.000225 0.000216 0.000199 0.000175 0.000147 0.000115 0.000083 0.000051 0.000023 -0.000002 -0.000022 -0.000037 -0.000046 -0.000050 -0.000049 -0.000042 -0.000032 -0.000018 -0.000003 0.000014 0.000031 0.000048 0.000062 0.000075 0.000084 0.000091 0.000093 0.000092 0.000086 0.000077 0.000065 0.000051 0.000036 0.000021 0.000007 -0.000006 -0.000016 -0.000025 -0.000031 -0.000036 -0.000039 -0.000040 -0.000040 -0.000039 -0.000036 -0.000034 -0.000030 -0.000027 -0.000023 -0.000020 -0.000016 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000025 -0.000028 -0.000030 -0.000032 -0.000033 -0.000033 -0.000032 -0.000029 -0.000024 -0.000016 -0.000004 0.000011 0.000031 0.000054 0.000082 0.000113 0.000146 0.000180 0.000213 0.000243 0.000268 0.000286 0.000295 0.000294 0.000283 0.000261 0.000231 0.000195 0.000155 0.000114 0.000074 0.000037 0.000005 -0.000020 -0.000040 -0.000052 -0.000057 -0.000056 -0.000048 -0.000034 -0.000016 0.000005 0.000028 0.000051 0.000072 0.000091 0.000107 0.000119 0.000126 0.000127 0.000124 0.000115 0.000102 0.000085 0.000066 0.000045 0.000024 0.000005 -0.000012 -0.000027 -0.000039 -0.000048 -0.000055 -0.000058 -0.000060 -0.000059 -0.000057 -0.000054 -0.000049 -0.000044 -0.000039 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000020 -0.000024 -0.000028 -0.000033 -0.000037 -0.000042 -0.000046 -0.000049 -0.000052 -0.000053 -0.000053 -0.000050 -0.000043 -0.000033 -0.000018 0.000002 0.000028 0.000060 0.000096 0.000138 0.000182 0.000227 0.000271 0.000310 0.000344 0.000368 0.000380 0.000380 0.000366 0.000340 0.000302 0.000257 0.000206 0.000154 0.000103 0.000055 0.000014 -0.000020 -0.000046 -0.000063 -0.000070 -0.000068 -0.000058 -0.000040 -0.000016 0.000013 0.000044 0.000075 0.000104 0.000130 0.000151 0.000165 0.000173 0.000174 0.000167 0.000154 0.000135 0.000111 0.000084 0.000056 0.000027 0.000001 -0.000023 -0.000044 -0.000060 -0.000073 -0.000081 -0.000086 -0.000088 -0.000087 -0.000083 -0.000078 -0.000071 -0.000064 -0.000056 -0.000048 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000034 -0.000040 -0.000047 -0.000054 -0.000061 -0.000067 -0.000073 -0.000078 -0.000082 -0.000082 -0.000079 -0.000071 -0.000058 -0.000039 -0.000012 0.000022 0.000063 0.000112 0.000166 0.000224 0.000283 0.000340 0.000393 0.000436 0.000468 0.000486 0.000486 0.000470 0.000438 0.000392 0.000335 0.000271 0.000203 0.000137 0.000075 0.000021 -0.000025 -0.000060 -0.000082 -0.000093 -0.000091 -0.000077 -0.000052 -0.000019 0.000020 0.000063 0.000106 0.000146 0.000181 0.000209 0.000228 0.000236 0.000235 0.000224 0.000205 0.000177 0.000144 0.000107 0.000068 0.000029 -0.000008 -0.000040 -0.000068 -0.000090 -0.000107 -0.000118 -0.000124 -0.000126 -0.000123 -0.000118 -0.000110 -0.000100 -0.000090 -0.000078 -0.000068 -0.000057 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000030 -0.000038 -0.000046 -0.000056 -0.000065 -0.000076 -0.000086 -0.000097 -0.000107 -0.000115 -0.000121 -0.000123 -0.000120 -0.000111 -0.000095 -0.000070 -0.000035 0.000009 0.000063 0.000126 0.000197 0.000272 0.000349 0.000424 0.000492 0.000550 0.000592 0.000616 0.000619 0.000600 0.000561 0.000504 0.000432 0.000350 0.000263 0.000177 0.000095 0.000022 -0.000039 -0.000086 -0.000117 -0.000131 -0.000128 -0.000109 -0.000075 -0.000029 0.000025 0.000084 0.000144 0.000200 0.000248 0.000285 0.000309 0.000320 0.000316 0.000299 0.000270 0.000231 0.000185 0.000134 0.000080 0.000028 -0.000021 -0.000065 -0.000102 -0.000132 -0.000154 -0.000168 -0.000176 -0.000177 -0.000173 -0.000164 -0.000153 -0.000139 -0.000124 -0.000109 -0.000093 -0.000079 -0.000066 -0.000055 -0.000045 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000041 -0.000051 -0.000063 -0.000076 -0.000090 -0.000105 -0.000121 -0.000136 -0.000151 -0.000164 -0.000174 -0.000179 -0.000177 -0.000166 -0.000146 -0.000114 -0.000070 -0.000014 0.000056 0.000137 0.000228 0.000326 0.000425 0.000522 0.000611 0.000686 0.000742 0.000775 0.000782 0.000761 0.000714 0.000642 0.000551 0.000446 0.000334 0.000220 0.000111 0.000013 -0.000070 -0.000133 -0.000175 -0.000194 -0.000189 -0.000162 -0.000114 -0.000050 0.000026 0.000108 0.000191 0.000267 0.000333 0.000383 0.000415 0.000427 0.000420 0.000395 0.000354 0.000299 0.000235 0.000165 0.000093 0.000023 -0.000043 -0.000101 -0.000151 -0.000189 -0.000218 -0.000236 -0.000244 -0.000244 -0.000238 -0.000226 -0.000209 -0.000190 -0.000169 -0.000148 -0.000127 -0.000108 -0.000090 -0.000075 -0.000061 -0.000050 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000033 -0.000043 -0.000055 -0.000069 -0.000085 -0.000102 -0.000122 -0.000143 -0.000165 -0.000188 -0.000210 -0.000229 -0.000244 -0.000253 -0.000253 -0.000242 -0.000217 -0.000178 -0.000122 -0.000050 0.000039 0.000142 0.000259 0.000383 0.000511 0.000636 0.000751 0.000849 0.000924 0.000969 0.000982 0.000959 0.000902 0.000812 0.000697 0.000561 0.000414 0.000264 0.000119 -0.000013 -0.000125 -0.000211 -0.000267 -0.000291 -0.000282 -0.000242 -0.000175 -0.000085 0.000021 0.000134 0.000247 0.000351 0.000440 0.000507 0.000548 0.000563 0.000551 0.000515 0.000457 0.000382 0.000295 0.000201 0.000104 0.000011 -0.000076 -0.000153 -0.000216 -0.000267 -0.000302 -0.000325 -0.000334 -0.000333 -0.000323 -0.000305 -0.000282 -0.000256 -0.000227 -0.000198 -0.000170 -0.000144 -0.000121 -0.000100 -0.000082 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000025 -0.000033 -0.000044 -0.000057 -0.000073 -0.000091 -0.000112 -0.000136 -0.000163 -0.000192 -0.000223 -0.000255 -0.000286 -0.000314 -0.000337 -0.000351 -0.000354 -0.000342 -0.000314 -0.000266 -0.000197 -0.000107 0.000005 0.000136 0.000283 0.000442 0.000605 0.000766 0.000914 0.001042 0.001141 0.001203 0.001224 0.001200 0.001131 0.001019 0.000872 0.000697 0.000504 0.000305 0.000112 -0.000065 -0.000215 -0.000331 -0.000405 -0.000435 -0.000420 -0.000362 -0.000267 -0.000141 0.000005 0.000161 0.000314 0.000455 0.000573 0.000662 0.000716 0.000733 0.000715 0.000663 0.000584 0.000482 0.000365 0.000240 0.000112 -0.000011 -0.000124 -0.000223 -0.000306 -0.000369 -0.000414 -0.000441 -0.000452 -0.000448 -0.000432 -0.000407 -0.000376 -0.000339 -0.000301 -0.000262 -0.000225 -0.000191 -0.000159 -0.000132 -0.000108 -0.000087 -0.000070 -0.000056 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000024 -0.000033 -0.000044 -0.000058 -0.000075 -0.000096 -0.000120 -0.000148 -0.000180 -0.000216 -0.000255 -0.000297 -0.000341 -0.000384 -0.000423 -0.000456 -0.000478 -0.000486 -0.000476 -0.000443 -0.000386 -0.000302 -0.000191 -0.000052 0.000112 0.000297 0.000497 0.000705 0.000910 0.001101 0.001267 0.001398 0.001483 0.001516 0.001491 0.001408 0.001269 0.001081 0.000854 0.000602 0.000340 0.000083 -0.000153 -0.000354 -0.000507 -0.000605 -0.000641 -0.000616 -0.000533 -0.000399 -0.000225 -0.000025 0.000186 0.000393 0.000581 0.000738 0.000853 0.000922 0.000942 0.000915 0.000844 0.000737 0.000602 0.000446 0.000281 0.000114 -0.000046 -0.000192 -0.000320 -0.000424 -0.000505 -0.000560 -0.000592 -0.000603 -0.000595 -0.000572 -0.000537 -0.000494 -0.000445 -0.000394 -0.000343 -0.000294 -0.000249 -0.000208 -0.000172 -0.000140 -0.000113 -0.000091 -0.000072 -0.000057 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000033 -0.000044 -0.000059 -0.000077 -0.000098 -0.000125 -0.000156 -0.000193 -0.000235 -0.000282 -0.000335 -0.000391 -0.000450 -0.000508 -0.000562 -0.000609 -0.000642 -0.000657 -0.000649 -0.000614 -0.000547 -0.000447 -0.000311 -0.000141 0.000063 0.000293 0.000545 0.000807 0.001067 0.001312 0.001528 0.001700 0.001815 0.001864 0.001840 0.001740 0.001566 0.001327 0.001035 0.000707 0.000363 0.000024 -0.000288 -0.000554 -0.000756 -0.000882 -0.000926 -0.000886 -0.000767 -0.000582 -0.000344 -0.000073 0.000211 0.000486 0.000734 0.000939 0.001089 0.001176 0.001199 0.001159 0.001063 0.000920 0.000741 0.000538 0.000323 0.000107 -0.000099 -0.000286 -0.000448 -0.000580 -0.000680 -0.000748 -0.000785 -0.000795 -0.000781 -0.000748 -0.000701 -0.000642 -0.000578 -0.000511 -0.000444 -0.000380 -0.000321 -0.000268 -0.000221 -0.000180 -0.000146 -0.000116 -0.000092 -0.000072 -0.000056 -0.000043 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000032 -0.000043 -0.000058 -0.000076 -0.000099 -0.000128 -0.000162 -0.000202 -0.000250 -0.000304 -0.000366 -0.000435 -0.000509 -0.000586 -0.000664 -0.000737 -0.000801 -0.000849 -0.000875 -0.000873 -0.000835 -0.000759 -0.000641 -0.000477 -0.000270 -0.000020 0.000265 0.000578 0.000906 0.001235 0.001548 0.001825 0.002050 0.002205 0.002276 0.002254 0.002135 0.001919 0.001617 0.001242 0.000818 0.000370 -0.000073 -0.000482 -0.000830 -0.001094 -0.001256 -0.001307 -0.001246 -0.001081 -0.000827 -0.000506 -0.000142 0.000234 0.000597 0.000921 0.001187 0.001378 0.001486 0.001511 0.001454 0.001326 0.001137 0.000903 0.000640 0.000362 0.000086 -0.000176 -0.000413 -0.000617 -0.000781 -0.000904 -0.000986 -0.001029 -0.001037 -0.001015 -0.000969 -0.000904 -0.000827 -0.000743 -0.000655 -0.000569 -0.000487 -0.000411 -0.000342 -0.000282 -0.000230 -0.000185 -0.000148 -0.000117 -0.000091 -0.000070 -0.000054 -0.000040 -0.000030 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000031 -0.000042 -0.000057 -0.000075 -0.000099 -0.000128 -0.000164 -0.000207 -0.000259 -0.000320 -0.000390 -0.000470 -0.000559 -0.000655 -0.000756 -0.000858 -0.000956 -0.001042 -0.001109 -0.001150 -0.001155 -0.001118 -0.001033 -0.000895 -0.000700 -0.000450 -0.000147 0.000203 0.000590 0.000999 0.001412 0.001807 0.002162 0.002453 0.002658 0.002760 0.002743 0.002601 0.002335 0.001954 0.001479 0.000935 0.000357 -0.000216 -0.000747 -0.001198 -0.001537 -0.001743 -0.001802 -0.001713 -0.001487 -0.001145 -0.000717 -0.000237 0.000258 0.000731 0.001150 0.001490 0.001731 0.001864 0.001889 0.001809 0.001638 0.001392 0.001089 0.000751 0.000397 0.000046 -0.000284 -0.000581 -0.000835 -0.001037 -0.001187 -0.001285 -0.001333 -0.001337 -0.001304 -0.001241 -0.001155 -0.001054 -0.000945 -0.000832 -0.000722 -0.000617 -0.000520 -0.000433 -0.000356 -0.000290 -0.000233 -0.000186 -0.000146 -0.000114 -0.000088 -0.000067 -0.000051 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000054 -0.000072 -0.000096 -0.000125 -0.000162 -0.000208 -0.000263 -0.000329 -0.000406 -0.000496 -0.000598 -0.000712 -0.000835 -0.000965 -0.001097 -0.001224 -0.001339 -0.001431 -0.001490 -0.001508 -0.001474 -0.001380 -0.001221 -0.000992 -0.000693 -0.000327 0.000099 0.000574 0.001079 0.001593 0.002089 0.002539 0.002913 0.003182 0.003322 0.003314 0.003147 0.002821 0.002347 0.001747 0.001058 0.000321 -0.000413 -0.001093 -0.001670 -0.002103 -0.002362 -0.002429 -0.002303 -0.002000 -0.001547 -0.000983 -0.000356 0.000286 0.000896 0.001432 0.001861 0.002162 0.002324 0.002345 0.002234 0.002008 0.001688 0.001300 0.000870 0.000423 -0.000018 -0.000431 -0.000799 -0.001111 -0.001359 -0.001540 -0.001655 -0.001708 -0.001707 -0.001659 -0.001574 -0.001462 -0.001331 -0.001191 -0.001047 -0.000907 -0.000774 -0.000652 -0.000542 -0.000445 -0.000362 -0.000291 -0.000232 -0.000182 -0.000142 -0.000109 -0.000083 -0.000063 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000037 -0.000051 -0.000068 -0.000091 -0.000121 -0.000158 -0.000204 -0.000261 -0.000330 -0.000413 -0.000511 -0.000624 -0.000753 -0.000897 -0.001053 -0.001219 -0.001387 -0.001551 -0.001700 -0.001823 -0.001908 -0.001942 -0.001913 -0.001813 -0.001632 -0.001365 -0.001011 -0.000573 -0.000058 0.000520 0.001139 0.001774 0.002392 0.002957 0.003433 0.003782 0.003972 0.003978 0.003783 0.003387 0.002801 0.002054 0.001188 0.000259 -0.000668 -0.001529 -0.002260 -0.002806 -0.003127 -0.003202 -0.003030 -0.002629 -0.002038 -0.001308 -0.000500 0.000323 0.001100 0.001778 0.002316 0.002687 0.002879 0.002892 0.002739 0.002443 0.002031 0.001538 0.000995 0.000434 -0.000114 -0.000624 -0.001077 -0.001458 -0.001759 -0.001975 -0.002109 -0.002166 -0.002156 -0.002089 -0.001977 -0.001832 -0.001665 -0.001487 -0.001306 -0.001130 -0.000963 -0.000810 -0.000673 -0.000552 -0.000448 -0.000360 -0.000286 -0.000225 -0.000175 -0.000135 -0.000103 -0.000078 -0.000058 -0.000043 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000034 -0.000046 -0.000063 -0.000085 -0.000113 -0.000150 -0.000196 -0.000253 -0.000324 -0.000410 -0.000513 -0.000635 -0.000776 -0.000938 -0.001118 -0.001314 -0.001522 -0.001735 -0.001943 -0.002134 -0.002296 -0.002412 -0.002468 -0.002450 -0.002344 -0.002141 -0.001833 -0.001417 -0.000896 -0.000279 0.000418 0.001172 0.001950 0.002713 0.003417 0.004016 0.004463 0.004716 0.004742 0.004519 0.004042 0.003325 0.002403 0.001328 0.000172 -0.000988 -0.002064 -0.002977 -0.003657 -0.004052 -0.004135 -0.003904 -0.003384 -0.002624 -0.001691 -0.000663 0.000378 0.001356 0.002204 0.002870 0.003322 0.003545 0.003544 0.003335 0.002950 0.002425 0.001802 0.001122 0.000426 -0.000250 -0.000876 -0.001427 -0.001888 -0.002248 -0.002503 -0.002658 -0.002718 -0.002696 -0.002605 -0.002459 -0.002274 -0.002064 -0.001840 -0.001614 -0.001394 -0.001187 -0.000997 -0.000828 -0.000679 -0.000550 -0.000442 -0.000351 -0.000276 -0.000215 -0.000165 -0.000126 -0.000095 -0.000071 -0.000053 -0.000039 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000022 -0.000030 -0.000042 -0.000057 -0.000077 -0.000104 -0.000139 -0.000184 -0.000240 -0.000311 -0.000398 -0.000504 -0.000631 -0.000781 -0.000956 -0.001156 -0.001379 -0.001622 -0.001881 -0.002147 -0.002408 -0.002651 -0.002859 -0.003014 -0.003099 -0.003095 -0.002987 -0.002761 -0.002409 -0.001924 -0.001311 -0.000577 0.000259 0.001168 0.002113 0.003047 0.003917 0.004663 0.005230 0.005562 0.005616 0.005363 0.004795 0.003928 0.002802 0.001484 0.000059 -0.001372 -0.002702 -0.003829 -0.004666 -0.005146 -0.005235 -0.004932 -0.004269 -0.003306 -0.002131 -0.000840 0.000462 0.001678 0.002725 0.003540 0.004083 0.004339 0.004314 0.004033 0.003536 0.002872 0.002091 0.001248 0.000391 -0.000435 -0.001195 -0.001861 -0.002413 -0.002840 -0.003139 -0.003314 -0.003376 -0.003338 -0.003217 -0.003030 -0.002797 -0.002534 -0.002256 -0.001976 -0.001705 -0.001451 -0.001218 -0.001009 -0.000827 -0.000670 -0.000537 -0.000426 -0.000334 -0.000260 -0.000200 -0.000153 -0.000115 -0.000086 -0.000064 -0.000047 -0.000034 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000019 -0.000026 -0.000037 -0.000051 -0.000069 -0.000094 -0.000126 -0.000169 -0.000223 -0.000292 -0.000377 -0.000484 -0.000613 -0.000768 -0.000951 -0.001165 -0.001409 -0.001683 -0.001982 -0.002300 -0.002628 -0.002952 -0.003256 -0.003520 -0.003724 -0.003845 -0.003862 -0.003755 -0.003507 -0.003107 -0.002548 -0.001830 -0.000965 0.000028 0.001117 0.002255 0.003389 0.004453 0.005375 0.006085 0.006513 0.006606 0.006324 0.005656 0.004618 0.003260 0.001660 -0.000075 -0.001820 -0.003444 -0.004819 -0.005835 -0.006412 -0.006507 -0.006116 -0.005282 -0.004080 -0.002619 -0.001020 0.000586 0.002080 0.003358 0.004343 0.004988 0.005275 0.005215 0.004843 0.004208 0.003374 0.002405 0.001368 0.000322 -0.000681 -0.001596 -0.002392 -0.003046 -0.003548 -0.003894 -0.004091 -0.004151 -0.004092 -0.003934 -0.003698 -0.003408 -0.003082 -0.002741 -0.002398 -0.002067 -0.001757 -0.001473 -0.001220 -0.000998 -0.000808 -0.000647 -0.000512 -0.000402 -0.000312 -0.000240 -0.000183 -0.000138 -0.000103 -0.000076 -0.000056 -0.000041 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000032 -0.000044 -0.000061 -0.000083 -0.000113 -0.000152 -0.000202 -0.000268 -0.000350 -0.000454 -0.000581 -0.000737 -0.000924 -0.001146 -0.001405 -0.001701 -0.002032 -0.002396 -0.002783 -0.003184 -0.003581 -0.003957 -0.004289 -0.004550 -0.004716 -0.004761 -0.004660 -0.004392 -0.003943 -0.003302 -0.002470 -0.001458 -0.000287 0.001005 0.002366 0.003730 0.005020 0.006149 0.007028 0.007575 0.007719 0.007411 0.006634 0.005406 0.003784 0.001865 -0.000223 -0.002327 -0.004285 -0.005942 -0.007163 -0.007849 -0.007945 -0.007451 -0.006416 -0.004937 -0.003144 -0.001189 0.000768 0.002580 0.004121 0.005297 0.006052 0.006367 0.006258 0.005771 0.004969 0.003931 0.002740 0.001474 0.000208 -0.000997 -0.002089 -0.003032 -0.003801 -0.004385 -0.004781 -0.004999 -0.005054 -0.004967 -0.004764 -0.004470 -0.004112 -0.003714 -0.003298 -0.002883 -0.002483 -0.002108 -0.001766 -0.001461 -0.001194 -0.000965 -0.000772 -0.000611 -0.000479 -0.000372 -0.000286 -0.000218 -0.000164 -0.000123 -0.000091 -0.000066 -0.000048 -0.000035 -0.000025 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000038 -0.000053 -0.000072 -0.000099 -0.000134 -0.000180 -0.000241 -0.000318 -0.000416 -0.000540 -0.000692 -0.000878 -0.001102 -0.001367 -0.001677 -0.002031 -0.002430 -0.002866 -0.003333 -0.003817 -0.004300 -0.004759 -0.005169 -0.005500 -0.005721 -0.005801 -0.005712 -0.005427 -0.004928 -0.004201 -0.003246 -0.002071 -0.000702 0.000819 0.002432 0.004060 0.005610 0.006978 0.008058 0.008747 0.008958 0.008629 0.007736 0.006299 0.004386 0.002110 -0.000374 -0.002881 -0.005216 -0.007190 -0.008640 -0.009445 -0.009540 -0.008924 -0.007659 -0.005861 -0.003690 -0.001331 0.001024 0.003194 0.005029 0.006415 0.007287 0.007624 0.007450 0.006821 0.005819 0.004542 0.003089 0.001559 0.000039 -0.001396 -0.002688 -0.003795 -0.004690 -0.005361 -0.005809 -0.006046 -0.006091 -0.005969 -0.005712 -0.005350 -0.004913 -0.004432 -0.003932 -0.003433 -0.002954 -0.002506 -0.002098 -0.001734 -0.001416 -0.001143 -0.000913 -0.000722 -0.000565 -0.000438 -0.000336 -0.000256 -0.000193 -0.000144 -0.000106 -0.000078 -0.000056 -0.000040 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000045 -0.000062 -0.000085 -0.000116 -0.000158 -0.000212 -0.000283 -0.000374 -0.000490 -0.000636 -0.000815 -0.001035 -0.001300 -0.001614 -0.001981 -0.002402 -0.002875 -0.003395 -0.003952 -0.004530 -0.005110 -0.005665 -0.006166 -0.006578 -0.006865 -0.006990 -0.006920 -0.006623 -0.006074 -0.005258 -0.004170 -0.002819 -0.001232 0.000544 0.002439 0.004365 0.006211 0.007855 0.009168 0.010026 0.010322 0.009980 0.008968 0.007307 0.005075 0.002406 -0.000514 -0.003467 -0.006220 -0.008544 -0.010246 -0.011180 -0.011270 -0.010515 -0.008988 -0.006831 -0.004236 -0.001426 0.001371 0.003938 0.006095 0.007708 0.008701 0.009052 0.008791 0.007992 0.006755 0.005198 0.003445 0.001613 -0.000194 -0.001889 -0.003403 -0.004690 -0.005722 -0.006486 -0.006986 -0.007238 -0.007266 -0.007102 -0.006781 -0.006340 -0.005814 -0.005238 -0.004642 -0.004050 -0.003482 -0.002952 -0.002469 -0.002039 -0.001664 -0.001342 -0.001070 -0.000845 -0.000660 -0.000511 -0.000392 -0.000298 -0.000225 -0.000168 -0.000124 -0.000091 -0.000066 -0.000047 -0.000033 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000038 -0.000052 -0.000072 -0.000099 -0.000135 -0.000184 -0.000247 -0.000330 -0.000437 -0.000572 -0.000741 -0.000952 -0.001209 -0.001519 -0.001887 -0.002318 -0.002812 -0.003369 -0.003981 -0.004637 -0.005322 -0.006010 -0.006674 -0.007278 -0.007784 -0.008149 -0.008331 -0.008288 -0.007985 -0.007390 -0.006483 -0.005255 -0.003715 -0.001892 0.000163 0.002371 0.004629 0.006810 0.008767 0.010347 0.011403 0.011805 0.011462 0.010331 0.008434 0.005861 0.002769 -0.000626 -0.004065 -0.007272 -0.009978 -0.011953 -0.013026 -0.013106 -0.012193 -0.010377 -0.007823 -0.004760 -0.001453 0.001826 0.004824 0.007327 0.009180 0.010294 0.010647 0.010278 0.009276 0.007766 0.005890 0.003795 0.001623 -0.000505 -0.002487 -0.004245 -0.005728 -0.006904 -0.007764 -0.008315 -0.008578 -0.008582 -0.008365 -0.007970 -0.007438 -0.006812 -0.006130 -0.005427 -0.004731 -0.004064 -0.003443 -0.002878 -0.002375 -0.001936 -0.001560 -0.001243 -0.000980 -0.000765 -0.000592 -0.000453 -0.000344 -0.000259 -0.000193 -0.000143 -0.000104 -0.000076 -0.000054 -0.000039 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000023 -0.000031 -0.000044 -0.000060 -0.000083 -0.000114 -0.000156 -0.000212 -0.000286 -0.000381 -0.000504 -0.000661 -0.000857 -0.001100 -0.001398 -0.001757 -0.002185 -0.002685 -0.003260 -0.003907 -0.004621 -0.005387 -0.006188 -0.006998 -0.007782 -0.008503 -0.009115 -0.009571 -0.009820 -0.009816 -0.009515 -0.008878 -0.007881 -0.006509 -0.004771 -0.002694 -0.000337 0.002212 0.004836 0.007387 0.009694 0.011578 0.012863 0.013397 0.013067 0.011822 0.009683 0.006752 0.003211 -0.000689 -0.004647 -0.008341 -0.011456 -0.013723 -0.014942 -0.015009 -0.013923 -0.011789 -0.008805 -0.005237 -0.001395 0.002403 0.005860 0.008728 0.010829 0.012059 0.012398 0.011895 0.010658 0.008837 0.006601 0.004126 0.001576 -0.000905 -0.003200 -0.005221 -0.006911 -0.008239 -0.009196 -0.009795 -0.010062 -0.010033 -0.009754 -0.009273 -0.008639 -0.007901 -0.007102 -0.006282 -0.005472 -0.004697 -0.003976 -0.003322 -0.002739 -0.002231 -0.001796 -0.001430 -0.001126 -0.000878 -0.000678 -0.000519 -0.000393 -0.000296 -0.000220 -0.000163 -0.000119 -0.000086 -0.000062 -0.000044 -0.000031 -0.000022 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000036 -0.000050 -0.000069 -0.000095 -0.000131 -0.000179 -0.000243 -0.000327 -0.000436 -0.000577 -0.000756 -0.000981 -0.001259 -0.001601 -0.002014 -0.002505 -0.003080 -0.003741 -0.004486 -0.005309 -0.006195 -0.007123 -0.008064 -0.008981 -0.009831 -0.010562 -0.011121 -0.011451 -0.011496 -0.011206 -0.010535 -0.009450 -0.007934 -0.005990 -0.003648 -0.000970 0.001947 0.004967 0.007922 0.010615 0.012838 0.014385 0.015077 0.014780 0.013430 0.011049 0.007752 0.003744 -0.000684 -0.005186 -0.009391 -0.012936 -0.015509 -0.016881 -0.016931 -0.015659 -0.013187 -0.009744 -0.005640 -0.001234 0.003109 0.007045 0.010290 0.012639 0.013977 0.014284 0.013619 0.012114 0.009944 0.007310 0.004417 0.001456 -0.001406 -0.004035 -0.006335 -0.008242 -0.009724 -0.010778 -0.011419 -0.011681 -0.011610 -0.011258 -0.010680 -0.009934 -0.009072 -0.008146 -0.007199 -0.006266 -0.005375 -0.004547 -0.003796 -0.003129 -0.002547 -0.002049 -0.001629 -0.001282 -0.000999 -0.000770 -0.000589 -0.000446 -0.000335 -0.000249 -0.000184 -0.000134 -0.000097 -0.000070 -0.000050 -0.000035 -0.000025 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000030 -0.000041 -0.000057 -0.000078 -0.000108 -0.000148 -0.000203 -0.000275 -0.000370 -0.000494 -0.000654 -0.000857 -0.001111 -0.001428 -0.001815 -0.002284 -0.002842 -0.003496 -0.004249 -0.005098 -0.006037 -0.007050 -0.008113 -0.009196 -0.010256 -0.011245 -0.012108 -0.012782 -0.013205 -0.013313 -0.013045 -0.012349 -0.011184 -0.009526 -0.007373 -0.004757 -0.001743 0.001560 0.005003 0.008392 0.011504 0.014099 0.015939 0.016816 0.016574 0.015135 0.012521 0.008856 0.004377 -0.000590 -0.005652 -0.010383 -0.014372 -0.017261 -0.018789 -0.018819 -0.017351 -0.014527 -0.010608 -0.005948 -0.000958 0.003944 0.008369 0.011993 0.014584 0.016016 0.016268 0.015415 0.013609 0.011056 0.007990 0.004648 0.001249 -0.002017 -0.004998 -0.007587 -0.009716 -0.011352 -0.012497 -0.013173 -0.013423 -0.013298 -0.012861 -0.012176 -0.011306 -0.010312 -0.009250 -0.008166 -0.007103 -0.006089 -0.005148 -0.004295 -0.003538 -0.002878 -0.002314 -0.001839 -0.001446 -0.001125 -0.000867 -0.000662 -0.000501 -0.000375 -0.000279 -0.000206 -0.000150 -0.000109 -0.000078 -0.000056 -0.000039 -0.000028 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000046 -0.000064 -0.000088 -0.000121 -0.000167 -0.000228 -0.000309 -0.000416 -0.000555 -0.000734 -0.000961 -0.001247 -0.001602 -0.002038 -0.002564 -0.003192 -0.003928 -0.004776 -0.005734 -0.006793 -0.007939 -0.009144 -0.010375 -0.011587 -0.012726 -0.013730 -0.014531 -0.015059 -0.015242 -0.015009 -0.014300 -0.013064 -0.011269 -0.008911 -0.006018 -0.002661 0.001043 0.004926 0.008772 0.012329 0.015324 0.017487 0.018577 0.018415 0.016908 0.014075 0.010055 0.005110 -0.000395 -0.006017 -0.011278 -0.015713 -0.018922 -0.020607 -0.020616 -0.018950 -0.015767 -0.011364 -0.006143 -0.000564 0.004899 0.009810 0.013804 0.016624 0.018131 0.018304 0.017235 0.015100 0.012136 0.008611 0.004795 0.000938 -0.002746 -0.006089 -0.008971 -0.011321 -0.013108 -0.014336 -0.015038 -0.015263 -0.015074 -0.014542 -0.013739 -0.012736 -0.011601 -0.010395 -0.009169 -0.007969 -0.006827 -0.005769 -0.004811 -0.003961 -0.003220 -0.002587 -0.002055 -0.001614 -0.001255 -0.000967 -0.000737 -0.000557 -0.000417 -0.000310 -0.000228 -0.000167 -0.000121 -0.000087 -0.000062 -0.000044 -0.000031 -0.000022 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000020 -0.000027 -0.000037 -0.000051 -0.000071 -0.000098 -0.000135 -0.000186 -0.000253 -0.000344 -0.000462 -0.000616 -0.000815 -0.001067 -0.001385 -0.001779 -0.002263 -0.002849 -0.003548 -0.004367 -0.005312 -0.006380 -0.007563 -0.008844 -0.010195 -0.011580 -0.012949 -0.014244 -0.015398 -0.016337 -0.016981 -0.017250 -0.017066 -0.016356 -0.015061 -0.013142 -0.010586 -0.007421 -0.003720 0.000389 0.004721 0.009038 0.013058 0.016475 0.018983 0.020312 0.020255 0.018705 0.015678 0.011325 0.005933 -0.000092 -0.006260 -0.012039 -0.016913 -0.020435 -0.022276 -0.022264 -0.020401 -0.016865 -0.011986 -0.006213 -0.000057 0.005953 0.011331 0.015676 0.018703 0.020260 0.020331 0.019022 0.016534 0.013138 0.009136 0.004833 0.000508 -0.003599 -0.007303 -0.010475 -0.013038 -0.014966 -0.016268 -0.016983 -0.017172 -0.016908 -0.016271 -0.015341 -0.014198 -0.012915 -0.011560 -0.010188 -0.008848 -0.007576 -0.006399 -0.005333 -0.004388 -0.003566 -0.002864 -0.002274 -0.001785 -0.001388 -0.001068 -0.000814 -0.000615 -0.000460 -0.000341 -0.000251 -0.000183 -0.000132 -0.000095 -0.000068 -0.000048 -0.000034 -0.000024 -0.000017 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000056 -0.000078 -0.000108 -0.000149 -0.000205 -0.000279 -0.000378 -0.000508 -0.000678 -0.000895 -0.001173 -0.001521 -0.001955 -0.002487 -0.003132 -0.003901 -0.004803 -0.005844 -0.007022 -0.008329 -0.009745 -0.011243 -0.012782 -0.014310 -0.015765 -0.017075 -0.018158 -0.018928 -0.019296 -0.019173 -0.018477 -0.017139 -0.015108 -0.012369 -0.008943 -0.004909 -0.000402 0.004377 0.009167 0.013656 0.017506 0.020376 0.021964 0.022038 0.020475 0.017286 0.012634 0.006830 0.000318 -0.006365 -0.012636 -0.017928 -0.021749 -0.023739 -0.023707 -0.021658 -0.017785 -0.012453 -0.006154 0.000547 0.007072 0.012885 0.017549 0.020752 0.022332 0.022277 0.020707 0.017852 0.014014 0.009530 0.004738 -0.000050 -0.004573 -0.008629 -0.012078 -0.014842 -0.016895 -0.018255 -0.018970 -0.019111 -0.018761 -0.018010 -0.016947 -0.015659 -0.014226 -0.012719 -0.011201 -0.009720 -0.008318 -0.007022 -0.005850 -0.004811 -0.003909 -0.003138 -0.002490 -0.001955 -0.001519 -0.001168 -0.000890 -0.000672 -0.000503 -0.000373 -0.000274 -0.000200 -0.000144 -0.000104 -0.000074 -0.000052 -0.000037 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000044 -0.000062 -0.000085 -0.000118 -0.000163 -0.000223 -0.000304 -0.000412 -0.000553 -0.000737 -0.000973 -0.001275 -0.001654 -0.002125 -0.002704 -0.003405 -0.004242 -0.005225 -0.006359 -0.007643 -0.009070 -0.010618 -0.012259 -0.013949 -0.015635 -0.017250 -0.018716 -0.019947 -0.020849 -0.021326 -0.021277 -0.020610 -0.019245 -0.017124 -0.014221 -0.010556 -0.006208 -0.001322 0.003888 0.009138 0.014088 0.018369 0.021608 0.023470 0.023698 0.022152 0.018840 0.013934 0.007768 0.000821 -0.006328 -0.013046 -0.018720 -0.022817 -0.024944 -0.024896 -0.022676 -0.018495 -0.012749 -0.005971 0.001225 0.008212 0.014411 0.019348 0.022689 0.024262 0.024059 0.022216 0.018990 0.014712 0.009755 0.004490 -0.000744 -0.005662 -0.010047 -0.013751 -0.016693 -0.018853 -0.020253 -0.020952 -0.021033 -0.020588 -0.019716 -0.018516 -0.017081 -0.015498 -0.013842 -0.012179 -0.010562 -0.009033 -0.007622 -0.006347 -0.005219 -0.004238 -0.003402 -0.002699 -0.002119 -0.001646 -0.001266 -0.000964 -0.000728 -0.000544 -0.000403 -0.000296 -0.000216 -0.000156 -0.000112 -0.000080 -0.000057 -0.000040 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000035 -0.000048 -0.000067 -0.000092 -0.000128 -0.000176 -0.000241 -0.000328 -0.000443 -0.000595 -0.000793 -0.001047 -0.001370 -0.001777 -0.002284 -0.002907 -0.003661 -0.004561 -0.005619 -0.006840 -0.008225 -0.009763 -0.011436 -0.013211 -0.015046 -0.016882 -0.018651 -0.020270 -0.021649 -0.022687 -0.023278 -0.023314 -0.022692 -0.021320 -0.019131 -0.016092 -0.012218 -0.007589 -0.002355 0.003253 0.008934 0.014323 0.019019 0.022620 0.024761 0.025161 0.023665 0.020276 0.015173 0.008709 0.001394 -0.006152 -0.013256 -0.019262 -0.023599 -0.025847 -0.025786 -0.023420 -0.018973 -0.012869 -0.005679 0.001940 0.009319 0.015838 0.020992 0.024425 0.025960 0.025591 0.023472 0.019882 0.015184 0.009780 0.004073 -0.001572 -0.006850 -0.011529 -0.015454 -0.018546 -0.020785 -0.022205 -0.022873 -0.022880 -0.022332 -0.021337 -0.020000 -0.018421 -0.016692 -0.014894 -0.013093 -0.011348 -0.009700 -0.008181 -0.006811 -0.005598 -0.004546 -0.003648 -0.002894 -0.002272 -0.001765 -0.001357 -0.001034 -0.000780 -0.000584 -0.000433 -0.000318 -0.000232 -0.000167 -0.000120 -0.000086 -0.000061 -0.000043 -0.000030 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000037 -0.000051 -0.000071 -0.000099 -0.000136 -0.000188 -0.000257 -0.000349 -0.000472 -0.000633 -0.000843 -0.001113 -0.001456 -0.001889 -0.002428 -0.003089 -0.003891 -0.004848 -0.005973 -0.007272 -0.008746 -0.010385 -0.012169 -0.014067 -0.016032 -0.018006 -0.019918 -0.021683 -0.023204 -0.024375 -0.025084 -0.025213 -0.024649 -0.023291 -0.021062 -0.017919 -0.013875 -0.009009 -0.003476 0.002483 0.008548 0.014333 0.019412 0.023353 0.025767 0.026351 0.024937 0.021520 0.016285 0.009603 0.002007 -0.005851 -0.013262 -0.019534 -0.024065 -0.026413 -0.026344 -0.023862 -0.019204 -0.012815 -0.005299 0.002653 0.010333 0.017090 0.022392 0.025868 0.027332 0.026786 0.024397 0.020466 0.015383 0.009578 0.003480 -0.002524 -0.008109 -0.013034 -0.017138 -0.020341 -0.022630 -0.024046 -0.024665 -0.024590 -0.023935 -0.022815 -0.021345 -0.019631 -0.017766 -0.015836 -0.013912 -0.012050 -0.010295 -0.008680 -0.007224 -0.005937 -0.004820 -0.003868 -0.003069 -0.002409 -0.001872 -0.001440 -0.001097 -0.000828 -0.000620 -0.000459 -0.000337 -0.000246 -0.000178 -0.000128 -0.000091 -0.000065 -0.000046 -0.000033 -0.000023 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000010 -0.000015 -0.000020 -0.000028 -0.000039 -0.000054 -0.000075 -0.000104 -0.000144 -0.000198 -0.000271 -0.000368 -0.000497 -0.000666 -0.000886 -0.001169 -0.001530 -0.001984 -0.002550 -0.003244 -0.004086 -0.005091 -0.006273 -0.007637 -0.009186 -0.010909 -0.012787 -0.014788 -0.016865 -0.018960 -0.020997 -0.022892 -0.024544 -0.025842 -0.026666 -0.026893 -0.026401 -0.025078 -0.022837 -0.019631 -0.015465 -0.010418 -0.004649 0.001595 0.007979 0.014099 0.019508 0.023753 0.026422 0.027195 0.025889 0.022497 0.017205 0.010395 0.002619 -0.005448 -0.013069 -0.019527 -0.024196 -0.026617 -0.026545 -0.023984 -0.019181 -0.012597 -0.004858 0.003316 0.011190 0.018090 0.023462 0.026925 0.028289 0.027560 0.024920 0.020688 0.015274 0.009133 0.002713 -0.003577 -0.009402 -0.014511 -0.018740 -0.022010 -0.024315 -0.025701 -0.026256 -0.026091 -0.025327 -0.024090 -0.022497 -0.020659 -0.018675 -0.016631 -0.014599 -0.012638 -0.010793 -0.009097 -0.007569 -0.006220 -0.005050 -0.004053 -0.003216 -0.002525 -0.001963 -0.001510 -0.001151 -0.000869 -0.000650 -0.000482 -0.000355 -0.000259 -0.000187 -0.000135 -0.000096 -0.000068 -0.000049 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000041 -0.000057 -0.000079 -0.000109 -0.000151 -0.000207 -0.000282 -0.000383 -0.000517 -0.000693 -0.000921 -0.001214 -0.001588 -0.002059 -0.002645 -0.003365 -0.004238 -0.005279 -0.006503 -0.007917 -0.009522 -0.011309 -0.013259 -0.015339 -0.017504 -0.019693 -0.021833 -0.023837 -0.025601 -0.027012 -0.027946 -0.028271 -0.027860 -0.026592 -0.024373 -0.021147 -0.016917 -0.011757 -0.005827 0.000618 0.007236 0.013611 0.019280 0.023774 0.026666 0.027622 0.026450 0.023135 0.017867 0.011031 0.003189 -0.004968 -0.012690 -0.019240 -0.023981 -0.026442 -0.026373 -0.023776 -0.018904 -0.012227 -0.004387 0.003882 0.011829 0.018762 0.024119 0.027511 0.028748 0.027842 0.024983 0.020505 0.014835 0.008442 0.001792 -0.004697 -0.010678 -0.015896 -0.020188 -0.023476 -0.025758 -0.027091 -0.027568 -0.027308 -0.026440 -0.025095 -0.023395 -0.021454 -0.019372 -0.017236 -0.015119 -0.013082 -0.011168 -0.009411 -0.007830 -0.006435 -0.005225 -0.004194 -0.003329 -0.002615 -0.002032 -0.001565 -0.001193 -0.000901 -0.000675 -0.000501 -0.000368 -0.000269 -0.000195 -0.000140 -0.000100 -0.000072 -0.000051 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000042 -0.000059 -0.000082 -0.000113 -0.000156 -0.000213 -0.000291 -0.000395 -0.000531 -0.000711 -0.000944 -0.001245 -0.001628 -0.002109 -0.002709 -0.003445 -0.004337 -0.005401 -0.006651 -0.008095 -0.009734 -0.011560 -0.013554 -0.015684 -0.017905 -0.020159 -0.022372 -0.024455 -0.026307 -0.027811 -0.028841 -0.029261 -0.028937 -0.027743 -0.025579 -0.022383 -0.018152 -0.012957 -0.006958 -0.000410 0.006340 0.012870 0.018710 0.023382 0.026450 0.027574 0.026552 0.023369 0.018207 0.011454 0.003674 -0.004443 -0.012140 -0.018679 -0.023417 -0.025882 -0.025820 -0.023235 -0.018378 -0.011724 -0.003916 0.004308 0.012192 0.019042 0.024293 0.027556 0.028645 0.027575 0.024544 0.019893 0.014059 0.007519 0.000746 -0.005834 -0.011875 -0.017117 -0.021400 -0.024652 -0.026874 -0.028129 -0.028517 -0.028163 -0.027202 -0.025766 -0.023981 -0.021962 -0.019810 -0.017612 -0.015440 -0.013354 -0.011398 -0.009603 -0.007990 -0.006567 -0.005333 -0.004282 -0.003400 -0.002671 -0.002077 -0.001600 -0.001220 -0.000922 -0.000691 -0.000513 -0.000378 -0.000276 -0.000200 -0.000144 -0.000104 -0.000074 -0.000053 -0.000038 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000031 -0.000044 -0.000060 -0.000084 -0.000116 -0.000159 -0.000217 -0.000296 -0.000401 -0.000539 -0.000720 -0.000956 -0.001259 -0.001645 -0.002131 -0.002735 -0.003477 -0.004374 -0.005445 -0.006702 -0.008154 -0.009802 -0.011638 -0.013644 -0.015790 -0.018032 -0.020313 -0.022562 -0.024690 -0.026598 -0.028169 -0.029275 -0.029780 -0.029546 -0.028443 -0.026367 -0.023251 -0.019088 -0.013946 -0.007981 -0.001444 0.005319 0.011888 0.017792 0.022555 0.025740 0.027004 0.026146 0.023143 0.018175 0.011620 0.004034 -0.003901 -0.011440 -0.017854 -0.022508 -0.024935 -0.024886 -0.022363 -0.017612 -0.011104 -0.003471 0.004557 0.012235 0.018878 0.023930 0.027008 0.027933 0.026723 0.023580 0.018846 0.012957 0.006393 -0.000377 -0.006930 -0.012920 -0.018093 -0.022292 -0.025450 -0.027574 -0.028729 -0.029023 -0.028581 -0.027542 -0.026039 -0.024199 -0.022135 -0.019947 -0.017722 -0.015529 -0.013427 -0.011458 -0.009654 -0.008034 -0.006604 -0.005365 -0.004309 -0.003423 -0.002691 -0.002093 -0.001613 -0.001231 -0.000931 -0.000698 -0.000518 -0.000382 -0.000279 -0.000203 -0.000147 -0.000106 -0.000076 -0.000054 -0.000039 -0.000028 -0.000021 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000044 -0.000061 -0.000085 -0.000117 -0.000160 -0.000219 -0.000297 -0.000401 -0.000539 -0.000720 -0.000954 -0.001255 -0.001639 -0.002121 -0.002720 -0.003455 -0.004344 -0.005403 -0.006646 -0.008081 -0.009709 -0.011523 -0.013506 -0.015630 -0.017852 -0.020119 -0.022360 -0.024493 -0.026418 -0.028023 -0.029180 -0.029753 -0.029606 -0.028607 -0.026651 -0.023668 -0.019647 -0.014651 -0.008831 -0.002431 0.004213 0.010688 0.016536 0.021288 0.024518 0.025886 0.025195 0.022419 0.017730 0.011491 0.004239 -0.003368 -0.010608 -0.016777 -0.021261 -0.023607 -0.023575 -0.021165 -0.016616 -0.010381 -0.003073 0.004603 0.011927 0.018238 0.022999 0.025841 0.026592 0.025277 0.022094 0.017379 0.011562 0.005108 -0.001521 -0.007914 -0.013735 -0.018739 -0.022776 -0.025782 -0.027771 -0.028811 -0.029008 -0.028492 -0.027397 -0.025858 -0.023998 -0.021928 -0.019745 -0.017533 -0.015358 -0.013277 -0.011331 -0.009549 -0.007948 -0.006536 -0.005313 -0.004269 -0.003393 -0.002669 -0.002077 -0.001601 -0.001223 -0.000925 -0.000694 -0.000516 -0.000381 -0.000279 -0.000203 -0.000147 -0.000106 -0.000076 -0.000055 -0.000040 -0.000029 -0.000021 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000013 -0.000017 -0.000024 -0.000033 -0.000045 -0.000062 -0.000085 -0.000116 -0.000159 -0.000216 -0.000293 -0.000396 -0.000531 -0.000708 -0.000937 -0.001232 -0.001606 -0.002076 -0.002660 -0.003375 -0.004240 -0.005268 -0.006475 -0.007866 -0.009444 -0.011201 -0.013123 -0.015182 -0.017340 -0.019545 -0.021733 -0.023823 -0.025722 -0.027320 -0.028495 -0.029117 -0.029048 -0.028163 -0.026356 -0.023557 -0.019752 -0.015000 -0.009443 -0.003313 0.003068 0.009307 0.014965 0.019593 0.022783 0.024211 0.023685 0.021177 0.016849 0.011043 0.004263 -0.002865 -0.009664 -0.015465 -0.019689 -0.021909 -0.021896 -0.019651 -0.015399 -0.009567 -0.002734 0.004435 0.011259 0.017115 0.021494 0.024053 0.024631 0.023253 0.020112 0.015532 0.009921 0.003725 -0.002616 -0.008711 -0.014241 -0.018973 -0.022768 -0.025568 -0.027389 -0.028300 -0.028406 -0.027833 -0.026713 -0.025175 -0.023337 -0.021306 -0.019175 -0.017020 -0.014907 -0.012888 -0.011002 -0.009274 -0.007724 -0.006356 -0.005169 -0.004157 -0.003307 -0.002602 -0.002027 -0.001564 -0.001195 -0.000905 -0.000679 -0.000506 -0.000373 -0.000274 -0.000200 -0.000145 -0.000105 -0.000076 -0.000055 -0.000040 -0.000029 -0.000022 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000061 -0.000083 -0.000114 -0.000155 -0.000211 -0.000285 -0.000384 -0.000514 -0.000684 -0.000905 -0.001187 -0.001546 -0.001996 -0.002553 -0.003235 -0.004058 -0.005037 -0.006182 -0.007503 -0.008998 -0.010664 -0.012484 -0.014435 -0.016481 -0.018576 -0.020658 -0.022654 -0.024477 -0.026025 -0.027181 -0.027822 -0.027820 -0.027053 -0.025420 -0.022853 -0.019340 -0.014930 -0.009756 -0.004035 0.001936 0.007789 0.013116 0.017500 0.020559 0.021993 0.021621 0.019418 0.015527 0.010265 0.004096 -0.002408 -0.008622 -0.013934 -0.017809 -0.019856 -0.019863 -0.017832 -0.013969 -0.008666 -0.002453 0.004057 0.010240 0.015522 0.019440 0.021676 0.022086 0.020697 0.017689 0.013362 0.008099 0.002313 -0.003590 -0.009246 -0.014361 -0.018721 -0.022196 -0.024738 -0.026364 -0.027138 -0.027164 -0.026560 -0.025450 -0.023956 -0.022188 -0.020246 -0.018215 -0.016167 -0.014163 -0.012249 -0.010461 -0.008825 -0.007355 -0.006057 -0.004931 -0.003970 -0.003161 -0.002490 -0.001942 -0.001499 -0.001147 -0.000869 -0.000653 -0.000487 -0.000360 -0.000265 -0.000193 -0.000141 -0.000102 -0.000074 -0.000054 -0.000039 -0.000029 -0.000022 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000044 -0.000059 -0.000081 -0.000110 -0.000149 -0.000202 -0.000272 -0.000366 -0.000489 -0.000649 -0.000857 -0.001122 -0.001458 -0.001878 -0.002399 -0.003034 -0.003799 -0.004708 -0.005769 -0.006991 -0.008372 -0.009909 -0.011588 -0.013386 -0.015272 -0.017204 -0.019128 -0.020977 -0.022672 -0.024120 -0.025215 -0.025844 -0.025889 -0.025239 -0.023801 -0.021512 -0.018359 -0.014387 -0.009716 -0.004540 0.000872 0.006188 0.011041 0.015055 0.017887 0.019268 0.019034 0.017162 0.013779 0.009166 0.003736 -0.002004 -0.007498 -0.012202 -0.015641 -0.017468 -0.017496 -0.015723 -0.012334 -0.007677 -0.002222 0.003488 0.008899 0.013502 0.016884 0.018767 0.019023 0.017678 0.014896 0.010947 0.006173 0.000946 -0.004370 -0.009450 -0.014030 -0.017920 -0.021005 -0.023244 -0.024651 -0.025289 -0.025251 -0.024646 -0.023587 -0.022184 -0.020537 -0.018736 -0.016859 -0.014969 -0.013120 -0.011356 -0.009707 -0.008198 -0.006840 -0.005641 -0.004598 -0.003707 -0.002956 -0.002332 -0.001821 -0.001408 -0.001079 -0.000819 -0.000616 -0.000460 -0.000341 -0.000251 -0.000184 -0.000134 -0.000098 -0.000071 -0.000052 -0.000038 -0.000028 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000057 -0.000077 -0.000104 -0.000140 -0.000189 -0.000255 -0.000341 -0.000455 -0.000603 -0.000793 -0.001036 -0.001343 -0.001726 -0.002198 -0.002774 -0.003466 -0.004285 -0.005239 -0.006335 -0.007572 -0.008944 -0.010441 -0.012043 -0.013722 -0.015441 -0.017153 -0.018800 -0.020313 -0.021609 -0.022598 -0.023179 -0.023249 -0.022711 -0.021482 -0.019510 -0.016781 -0.013336 -0.009279 -0.004779 -0.000070 0.004562 0.008799 0.012320 0.014829 0.016094 0.015976 0.014455 0.011640 0.007769 0.003193 -0.001654 -0.006302 -0.010288 -0.013210 -0.014772 -0.014816 -0.013341 -0.010503 -0.006596 -0.002020 0.002764 0.007287 0.011116 0.013902 0.015409 0.015530 0.014289 0.011825 0.008374 0.004227 -0.000298 -0.004887 -0.009262 -0.013197 -0.016530 -0.019162 -0.021058 -0.022232 -0.022739 -0.022660 -0.022089 -0.021125 -0.019863 -0.018391 -0.016785 -0.015114 -0.013432 -0.011788 -0.010216 -0.008747 -0.007399 -0.006184 -0.005110 -0.004173 -0.003371 -0.002693 -0.002129 -0.001666 -0.001291 -0.000991 -0.000754 -0.000569 -0.000426 -0.000316 -0.000233 -0.000171 -0.000125 -0.000092 -0.000067 -0.000049 -0.000036 -0.000027 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000054 -0.000072 -0.000097 -0.000130 -0.000174 -0.000233 -0.000311 -0.000413 -0.000545 -0.000715 -0.000931 -0.001202 -0.001540 -0.001956 -0.002460 -0.003063 -0.003775 -0.004602 -0.005547 -0.006610 -0.007786 -0.009064 -0.010427 -0.011853 -0.013310 -0.014759 -0.016150 -0.017428 -0.018523 -0.019359 -0.019854 -0.019923 -0.019486 -0.018476 -0.016850 -0.014600 -0.011761 -0.008420 -0.004716 -0.000842 0.002970 0.006461 0.009370 0.011461 0.012548 0.012520 0.011362 0.009162 0.006111 0.002492 -0.001351 -0.005042 -0.008213 -0.010544 -0.011800 -0.011855 -0.010708 -0.008484 -0.005416 -0.001823 0.001929 0.005467 0.008446 0.010588 0.011706 0.011715 0.010635 0.008580 0.005737 0.002342 -0.001350 -0.005085 -0.008641 -0.011835 -0.014534 -0.016661 -0.018185 -0.019119 -0.019506 -0.019412 -0.018913 -0.018090 -0.017020 -0.015775 -0.014418 -0.013004 -0.011580 -0.010184 -0.008847 -0.007593 -0.006440 -0.005398 -0.004472 -0.003663 -0.002967 -0.002378 -0.001885 -0.001480 -0.001150 -0.000885 -0.000676 -0.000511 -0.000384 -0.000286 -0.000212 -0.000156 -0.000115 -0.000084 -0.000062 -0.000046 -0.000034 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000066 -0.000088 -0.000117 -0.000156 -0.000208 -0.000275 -0.000364 -0.000478 -0.000625 -0.000809 -0.001041 -0.001327 -0.001677 -0.002099 -0.002601 -0.003191 -0.003871 -0.004643 -0.005507 -0.006457 -0.007483 -0.008571 -0.009703 -0.010853 -0.011991 -0.013078 -0.014070 -0.014915 -0.015554 -0.015926 -0.015966 -0.015615 -0.014826 -0.013569 -0.011841 -0.009674 -0.007133 -0.004329 -0.001404 0.001467 0.004095 0.006288 0.007876 0.008725 0.008758 0.007965 0.006414 0.004246 0.001663 -0.001085 -0.003728 -0.006002 -0.007679 -0.008591 -0.008649 -0.007852 -0.006291 -0.004131 -0.001602 0.001035 0.003512 0.005584 0.007049 0.007774 0.007697 0.006834 0.005266 0.003129 0.000594 -0.002152 -0.004928 -0.007569 -0.009941 -0.011947 -0.013529 -0.014662 -0.015356 -0.015639 -0.015559 -0.015172 -0.014535 -0.013706 -0.012738 -0.011678 -0.010569 -0.009446 -0.008339 -0.007274 -0.006269 -0.005340 -0.004496 -0.003741 -0.003078 -0.002505 -0.002016 -0.001606 -0.001266 -0.000989 -0.000765 -0.000587 -0.000446 -0.000337 -0.000252 -0.000188 -0.000139 -0.000103 -0.000076 -0.000056 -0.000042 -0.000031 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000046 -0.000059 -0.000078 -0.000103 -0.000136 -0.000179 -0.000236 -0.000310 -0.000404 -0.000524 -0.000674 -0.000861 -0.001090 -0.001368 -0.001700 -0.002092 -0.002546 -0.003065 -0.003647 -0.004291 -0.004991 -0.005737 -0.006520 -0.007323 -0.008128 -0.008914 -0.009654 -0.010317 -0.010868 -0.011269 -0.011481 -0.011463 -0.011182 -0.010611 -0.009735 -0.008561 -0.007113 -0.005440 -0.003615 -0.001732 0.000103 0.001771 0.003161 0.004173 0.004730 0.004793 0.004362 0.003480 0.002234 0.000746 -0.000840 -0.002366 -0.003682 -0.004656 -0.005194 -0.005246 -0.004813 -0.003946 -0.002742 -0.001332 0.000134 0.001501 0.002628 0.003399 0.003735 0.003600 0.003001 0.001987 0.000636 -0.000951 -0.002665 -0.004398 -0.006051 -0.007543 -0.008815 -0.009827 -0.010562 -0.011022 -0.011222 -0.011187 -0.010949 -0.010540 -0.009996 -0.009349 -0.008630 -0.007866 -0.007081 -0.006299 -0.005536 -0.004807 -0.004126 -0.003500 -0.002935 -0.002433 -0.001995 -0.001618 -0.001298 -0.001031 -0.000811 -0.000632 -0.000488 -0.000374 -0.000284 -0.000215 -0.000161 -0.000121 -0.000090 -0.000067 -0.000050 -0.000038 -0.000028 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000052 -0.000067 -0.000088 -0.000114 -0.000149 -0.000194 -0.000252 -0.000325 -0.000416 -0.000530 -0.000669 -0.000838 -0.001039 -0.001275 -0.001548 -0.001859 -0.002205 -0.002586 -0.002995 -0.003427 -0.003874 -0.004327 -0.004775 -0.005207 -0.005610 -0.005968 -0.006266 -0.006488 -0.006616 -0.006637 -0.006536 -0.006305 -0.005942 -0.005451 -0.004845 -0.004147 -0.003385 -0.002595 -0.001816 -0.001088 -0.000447 0.000074 0.000453 0.000675 0.000740 0.000658 0.000451 0.000147 -0.000216 -0.000602 -0.000970 -0.001288 -0.001528 -0.001670 -0.001707 -0.001639 -0.001482 -0.001257 -0.000993 -0.000726 -0.000492 -0.000323 -0.000248 -0.000290 -0.000457 -0.000751 -0.001161 -0.001668 -0.002248 -0.002870 -0.003506 -0.004126 -0.004704 -0.005218 -0.005651 -0.005991 -0.006232 -0.006371 -0.006410 -0.006354 -0.006210 -0.005987 -0.005697 -0.005352 -0.004965 -0.004548 -0.004115 -0.003677 -0.003246 -0.002831 -0.002438 -0.002075 -0.001746 -0.001451 -0.001193 -0.000970 -0.000781 -0.000622 -0.000491 -0.000384 -0.000298 -0.000229 -0.000175 -0.000133 -0.000101 -0.000076 -0.000058 -0.000044 -0.000033 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000044 -0.000056 -0.000072 -0.000092 -0.000117 -0.000150 -0.000191 -0.000242 -0.000305 -0.000381 -0.000471 -0.000577 -0.000699 -0.000836 -0.000987 -0.001150 -0.001319 -0.001489 -0.001655 -0.001810 -0.001946 -0.002056 -0.002135 -0.002176 -0.002175 -0.002129 -0.002038 -0.001905 -0.001735 -0.001538 -0.001331 -0.001132 -0.000963 -0.000850 -0.000814 -0.000875 -0.001041 -0.001311 -0.001668 -0.002081 -0.002507 -0.002893 -0.003183 -0.003327 -0.003285 -0.003036 -0.002580 -0.001944 -0.001179 -0.000356 0.000444 0.001136 0.001644 0.001909 0.001897 0.001605 0.001057 0.000306 -0.000576 -0.001505 -0.002397 -0.003177 -0.003785 -0.004184 -0.004359 -0.004321 -0.004096 -0.003728 -0.003270 -0.002773 -0.002290 -0.001860 -0.001515 -0.001270 -0.001131 -0.001089 -0.001129 -0.001231 -0.001370 -0.001524 -0.001672 -0.001798 -0.001890 -0.001942 -0.001952 -0.001920 -0.001852 -0.001754 -0.001631 -0.001491 -0.001341 -0.001187 -0.001036 -0.000891 -0.000755 -0.000632 -0.000522 -0.000427 -0.000345 -0.000276 -0.000219 -0.000172 -0.000134 -0.000104 -0.000081 -0.000062 -0.000048 -0.000037 -0.000029 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000086 -0.000106 -0.000131 -0.000160 -0.000194 -0.000232 -0.000273 -0.000317 -0.000359 -0.000397 -0.000426 -0.000440 -0.000431 -0.000392 -0.000315 -0.000191 -0.000014 0.000221 0.000516 0.000872 0.001283 0.001742 0.002233 0.002735 0.003219 0.003648 0.003979 0.004165 0.004156 0.003909 0.003389 0.002582 0.001497 0.000174 -0.001316 -0.002871 -0.004367 -0.005668 -0.006640 -0.007167 -0.007168 -0.006611 -0.005517 -0.003969 -0.002102 -0.000094 0.001854 0.003542 0.004789 0.005460 0.005481 0.004843 0.003612 0.001913 -0.000082 -0.002173 -0.004158 -0.005853 -0.007114 -0.007845 -0.008008 -0.007622 -0.006754 -0.005508 -0.004012 -0.002403 -0.000811 0.000653 0.001904 0.002886 0.003577 0.003978 0.004115 0.004029 0.003768 0.003386 0.002929 0.002441 0.001954 0.001495 0.001081 0.000721 0.000420 0.000177 -0.000011 -0.000148 -0.000242 -0.000298 -0.000325 -0.000329 -0.000317 -0.000294 -0.000265 -0.000232 -0.000199 -0.000168 -0.000140 -0.000115 -0.000093 -0.000075 -0.000061 -0.000049 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000020 -0.000023 -0.000028 -0.000033 -0.000040 -0.000047 -0.000055 -0.000064 -0.000073 -0.000081 -0.000086 -0.000088 -0.000082 -0.000064 -0.000030 0.000027 0.000116 0.000247 0.000428 0.000671 0.000985 0.001379 0.001860 0.002431 0.003091 0.003834 0.004649 0.005514 0.006402 0.007271 0.008072 0.008741 0.009207 0.009395 0.009229 0.008646 0.007601 0.006081 0.004116 0.001779 -0.000803 -0.003463 -0.005997 -0.008190 -0.009831 -0.010742 -0.010801 -0.009964 -0.008272 -0.005862 -0.002950 0.000186 0.003230 0.005869 0.007825 0.008890 0.008948 0.007989 0.006115 0.003520 0.000474 -0.002714 -0.005729 -0.008285 -0.010153 -0.011186 -0.011321 -0.010587 -0.009089 -0.006990 -0.004493 -0.001813 0.000843 0.003296 0.005407 0.007087 0.008292 0.009021 0.009311 0.009222 0.008827 0.008207 0.007437 0.006585 0.005707 0.004846 0.004033 0.003290 0.002627 0.002051 0.001561 0.001154 0.000824 0.000564 0.000363 0.000214 0.000107 0.000033 -0.000015 -0.000044 -0.000059 -0.000065 -0.000064 -0.000060 -0.000054 -0.000048 -0.000041 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000025 -0.000027 -0.000027 -0.000025 -0.000019 -0.000007 0.000014 0.000046 0.000096 0.000170 0.000276 0.000423 0.000623 0.000888 0.001231 0.001664 0.002200 0.002847 0.003613 0.004499 0.005501 0.006610 0.007804 0.009056 0.010321 0.011542 0.012648 0.013552 0.014156 0.014358 0.014057 0.013171 0.011646 0.009470 0.006690 0.003413 -0.000187 -0.003876 -0.007382 -0.010412 -0.012683 -0.013961 -0.014085 -0.013000 -0.010766 -0.007567 -0.003693 0.000480 0.004534 0.008052 0.010666 0.012098 0.012195 0.010946 0.008485 0.005072 0.001064 -0.003127 -0.007082 -0.010420 -0.012838 -0.014136 -0.014233 -0.013166 -0.011074 -0.008178 -0.004748 -0.001073 0.002568 0.005933 0.008837 0.011154 0.012823 0.013844 0.014262 0.014154 0.013620 0.012765 0.011691 0.010490 0.009237 0.007994 0.006804 0.005698 0.004695 0.003806 0.003032 0.002373 0.001821 0.001369 0.001007 0.000722 0.000502 0.000338 0.000217 0.000131 0.000072 0.000032 0.000007 -0.000009 -0.000018 -0.000022 -0.000023 -0.000023 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000012 -0.000008 -0.000001 0.000010 0.000029 0.000059 0.000102 0.000166 0.000255 0.000380 0.000550 0.000778 0.001077 0.001463 0.001950 0.002555 0.003289 0.004163 0.005184 0.006352 0.007662 0.009099 0.010637 0.012237 0.013844 0.015387 0.016774 0.017897 0.018634 0.018857 0.018445 0.017297 0.015349 0.012593 0.009088 0.004974 0.000468 -0.004142 -0.008516 -0.012296 -0.015135 -0.016747 -0.016937 -0.015638 -0.012929 -0.009035 -0.004313 0.000777 0.005725 0.010023 0.013221 0.014981 0.015116 0.013615 0.010639 0.006506 0.001653 -0.003419 -0.008200 -0.012223 -0.015119 -0.016644 -0.016699 -0.015327 -0.012701 -0.009090 -0.004827 -0.000266 0.004250 0.008424 0.012026 0.014903 0.016978 0.018248 0.018767 0.018632 0.017963 0.016889 0.015534 0.014012 0.012418 0.010827 0.009295 0.007862 0.006552 0.005380 0.004351 0.003465 0.002715 0.002091 0.001583 0.001176 0.000857 0.000611 0.000425 0.000288 0.000189 0.000118 0.000070 0.000037 0.000015 0.000001 -0.000007 -0.000012 -0.000014 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000005 -0.000000 0.000007 0.000020 0.000040 0.000070 0.000114 0.000177 0.000266 0.000390 0.000558 0.000782 0.001078 0.001462 0.001950 0.002561 0.003310 0.004212 0.005279 0.006516 0.007924 0.009495 0.011210 0.013040 0.014938 0.016839 0.018659 0.020289 0.021603 0.022458 0.022707 0.022206 0.020842 0.018542 0.015298 0.011184 0.006365 0.001093 -0.004294 -0.009403 -0.013818 -0.017139 -0.019036 -0.019285 -0.017811 -0.014705 -0.010230 -0.004798 0.001062 0.006761 0.011713 0.015402 0.017439 0.017608 0.015897 0.012491 0.007758 0.002198 -0.003611 -0.009080 -0.013674 -0.016966 -0.018676 -0.018689 -0.017055 -0.013974 -0.009757 -0.004789 0.000520 0.005773 0.010628 0.014816 0.018159 0.020570 0.022043 0.022642 0.022476 0.021685 0.020417 0.018818 0.017020 0.015131 0.013241 0.011416 0.009702 0.008130 0.006718 0.005472 0.004392 0.003473 0.002704 0.002071 0.001561 0.001156 0.000842 0.000601 0.000420 0.000287 0.000191 0.000123 0.000075 0.000042 0.000020 0.000006 -0.000003 -0.000008 -0.000011 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000002 0.000009 0.000019 0.000037 0.000063 0.000101 0.000157 0.000235 0.000345 0.000495 0.000696 0.000964 0.001314 0.001764 0.002334 0.003041 0.003903 0.004938 0.006155 0.007561 0.009156 0.010931 0.012866 0.014925 0.017057 0.019190 0.021228 0.023053 0.024520 0.025473 0.025744 0.025179 0.023648 0.021075 0.017452 0.012864 0.007493 0.001625 -0.004369 -0.010052 -0.014963 -0.018661 -0.020780 -0.021076 -0.019466 -0.016053 -0.011126 -0.005143 0.001315 0.007597 0.013059 0.017129 0.019381 0.019577 0.017703 0.013964 0.008764 0.002656 -0.003724 -0.009727 -0.014762 -0.018360 -0.020210 -0.020186 -0.018345 -0.014906 -0.010213 -0.004692 0.001202 0.007032 0.012417 0.017061 0.020766 0.023436 0.025064 0.025720 0.025525 0.024634 0.023210 0.021416 0.019396 0.017273 0.015145 0.013087 0.011152 0.009373 0.007770 0.006352 0.005120 0.004068 0.003184 0.002454 0.001863 0.001391 0.001022 0.000738 0.000524 0.000364 0.000248 0.000164 0.000105 0.000063 0.000035 0.000016 0.000004 -0.000003 -0.000008 -0.000009 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000001 0.000006 0.000015 0.000028 0.000048 0.000078 0.000122 0.000186 0.000275 0.000398 0.000566 0.000792 0.001090 0.001477 0.001973 0.002598 0.003372 0.004313 0.005438 0.006758 0.008280 0.010003 0.011917 0.014001 0.016217 0.018511 0.020803 0.022994 0.024953 0.026528 0.027549 0.027839 0.027231 0.025587 0.022827 0.018946 0.014032 0.008285 0.002008 -0.004401 -0.010475 -0.015723 -0.019676 -0.021945 -0.022272 -0.020568 -0.016943 -0.011708 -0.005347 0.001518 0.008198 0.014006 0.018336 0.020732 0.020945 0.018958 0.014990 0.009470 0.002987 -0.003783 -0.010150 -0.015486 -0.019291 -0.021235 -0.021184 -0.019199 -0.015511 -0.010490 -0.004588 0.001709 0.007936 0.013686 0.018642 0.022596 0.025442 0.027175 0.027868 0.027651 0.026687 0.025154 0.023222 0.021047 0.018760 0.016466 0.014246 0.012156 0.010232 0.008497 0.006960 0.005623 0.004478 0.003515 0.002718 0.002070 0.001552 0.001146 0.000832 0.000594 0.000417 0.000286 0.000192 0.000125 0.000078 0.000045 0.000023 0.000009 -0.000000 -0.000005 -0.000008 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 0.000000 0.000003 0.000009 0.000018 0.000032 0.000053 0.000086 0.000133 0.000200 0.000295 0.000425 0.000603 0.000841 0.001154 0.001561 0.002081 0.002735 0.003542 0.004523 0.005693 0.007065 0.008645 0.010431 0.012415 0.014573 0.016868 0.019243 0.021617 0.023884 0.025912 0.027543 0.028600 0.028900 0.028269 0.026569 0.023714 0.019700 0.014622 0.008684 0.002202 -0.004414 -0.010682 -0.016096 -0.020173 -0.022513 -0.022850 -0.021094 -0.017360 -0.011967 -0.005416 0.001655 0.008533 0.014514 0.018971 0.021438 0.021655 0.019607 0.015520 0.009837 0.003162 -0.003806 -0.010358 -0.015847 -0.019756 -0.021747 -0.021681 -0.019620 -0.015804 -0.010613 -0.004515 0.001990 0.008421 0.014358 0.019476 0.023557 0.026493 0.028279 0.028991 0.028761 0.027760 0.026169 0.024164 0.021908 0.019535 0.017154 0.014848 0.012676 0.010676 0.008872 0.007273 0.005880 0.004687 0.003683 0.002852 0.002175 0.001634 0.001208 0.000879 0.000629 0.000442 0.000305 0.000206 0.000134 0.000084 0.000050 0.000026 0.000011 0.000001 -0.000004 -0.000007 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000004 0.000009 0.000018 0.000032 0.000053 0.000085 0.000132 0.000199 0.000294 0.000425 0.000603 0.000841 0.001155 0.001562 0.002083 0.002738 0.003545 0.004526 0.005695 0.007065 0.008642 0.010426 0.012406 0.014561 0.016853 0.019225 0.021597 0.023864 0.025892 0.027522 0.028579 0.028879 0.028248 0.026546 0.023690 0.019675 0.014597 0.008662 0.002185 -0.004422 -0.010680 -0.016082 -0.020147 -0.022475 -0.022802 -0.021038 -0.017299 -0.011904 -0.005354 0.001713 0.008586 0.014559 0.019009 0.021467 0.021677 0.019622 0.015529 0.009842 0.003164 -0.003805 -0.010358 -0.015846 -0.019755 -0.021744 -0.021676 -0.019611 -0.015792 -0.010596 -0.004493 0.002017 0.008453 0.014396 0.019517 0.023601 0.026540 0.028327 0.029039 0.028809 0.027806 0.026212 0.024205 0.021944 0.019567 0.017181 0.014870 0.012693 0.010689 0.008881 0.007279 0.005884 0.004689 0.003684 0.002851 0.002174 0.001632 0.001206 0.000877 0.000628 0.000441 0.000304 0.000204 0.000133 0.000084 0.000049 0.000026 0.000011 0.000001 -0.000005 -0.000008 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000000 0.000002 0.000007 0.000015 0.000027 0.000047 0.000077 0.000121 0.000184 0.000273 0.000396 0.000565 0.000792 0.001092 0.001481 0.001980 0.002607 0.003381 0.004321 0.005443 0.006758 0.008273 0.009987 0.011891 0.013965 0.016172 0.018458 0.020746 0.022934 0.024892 0.026468 0.027489 0.027778 0.027166 0.025519 0.022756 0.018871 0.013960 0.008220 0.001958 -0.004428 -0.010472 -0.015685 -0.019602 -0.021837 -0.022132 -0.020405 -0.016765 -0.011524 -0.005166 0.001689 0.008352 0.014139 0.018445 0.020817 0.021007 0.018999 0.015014 0.009483 0.002992 -0.003782 -0.010150 -0.015485 -0.019287 -0.021226 -0.021168 -0.019173 -0.015474 -0.010439 -0.004522 0.001791 0.008033 0.013797 0.018766 0.022728 0.025581 0.027318 0.028011 0.027792 0.026824 0.025283 0.023342 0.021155 0.018855 0.016548 0.014313 0.012208 0.010271 0.008525 0.006979 0.005634 0.004484 0.003516 0.002717 0.002067 0.001548 0.001141 0.000827 0.000589 0.000412 0.000282 0.000188 0.000122 0.000075 0.000043 0.000022 0.000008 -0.000001 -0.000006 -0.000009 -0.000010 -0.000009 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000003 0.000009 0.000019 0.000036 0.000061 0.000099 0.000154 0.000232 0.000342 0.000493 0.000697 0.000967 0.001321 0.001774 0.002347 0.003055 0.003917 0.004947 0.006156 0.007551 0.009132 0.010891 0.012809 0.014854 0.016975 0.019100 0.021134 0.022956 0.024423 0.025375 0.025644 0.025074 0.023536 0.020956 0.017330 0.012744 0.007385 0.001541 -0.004417 -0.010053 -0.014908 -0.018549 -0.020612 -0.020859 -0.019212 -0.015775 -0.010838 -0.004858 0.001583 0.007839 0.013266 0.017299 0.019511 0.019671 0.017763 0.013998 0.008779 0.002659 -0.003727 -0.009730 -0.014763 -0.018355 -0.020196 -0.020160 -0.018302 -0.014843 -0.010128 -0.004582 0.001338 0.007193 0.012600 0.017263 0.020983 0.023663 0.025297 0.025953 0.025755 0.024855 0.023420 0.021611 0.019573 0.017429 0.015279 0.013198 0.011240 0.009440 0.007818 0.006385 0.005141 0.004079 0.003188 0.002454 0.001859 0.001385 0.001015 0.000731 0.000516 0.000357 0.000241 0.000159 0.000100 0.000060 0.000032 0.000014 0.000003 -0.000005 -0.000009 -0.000010 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000003 0.000001 0.000008 0.000019 0.000038 0.000067 0.000110 0.000173 0.000263 0.000387 0.000558 0.000786 0.001086 0.001475 0.001967 0.002580 0.003328 0.004226 0.005282 0.006505 0.007894 0.009445 0.011140 0.012951 0.014833 0.016724 0.018537 0.020164 0.021476 0.022329 0.022572 0.022064 0.020689 0.018378 0.015129 0.011018 0.006214 0.000973 -0.004366 -0.009414 -0.013757 -0.017003 -0.018827 -0.019012 -0.017489 -0.014351 -0.009863 -0.004436 0.001402 0.007067 0.011975 0.015614 0.017599 0.017720 0.015966 0.012526 0.007768 0.002193 -0.003622 -0.009091 -0.013681 -0.016963 -0.018659 -0.018653 -0.016997 -0.013888 -0.009639 -0.004636 0.000708 0.005995 0.010879 0.015092 0.018455 0.020878 0.022359 0.022958 0.022787 0.021985 0.020702 0.019084 0.017262 0.015347 0.013427 0.011571 0.009827 0.008227 0.006789 0.005522 0.004425 0.003492 0.002713 0.002073 0.001558 0.001150 0.000833 0.000592 0.000411 0.000279 0.000183 0.000116 0.000069 0.000038 0.000017 0.000003 -0.000005 -0.000010 -0.000012 -0.000013 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000010 -0.000010 -0.000007 -0.000002 0.000009 0.000027 0.000055 0.000098 0.000162 0.000253 0.000380 0.000554 0.000787 0.001092 0.001482 0.001973 0.002577 0.003306 0.004170 0.005175 0.006322 0.007609 0.009021 0.010537 0.012120 0.013714 0.015248 0.016630 0.017748 0.018479 0.018694 0.018270 0.017107 0.015145 0.012380 0.008878 0.004782 0.000312 -0.004241 -0.008544 -0.012239 -0.014991 -0.016517 -0.016633 -0.015277 -0.012530 -0.008620 -0.003905 0.001160 0.006067 0.010312 0.013451 0.015151 0.015229 0.013678 0.010663 0.006502 0.001632 -0.003447 -0.008225 -0.012241 -0.015123 -0.016629 -0.016658 -0.015256 -0.012593 -0.008942 -0.004635 -0.000032 0.004525 0.008736 0.012368 0.015267 0.017358 0.018636 0.019156 0.019015 0.018334 0.017242 0.015865 0.014315 0.012689 0.011063 0.009495 0.008024 0.006680 0.005477 0.004422 0.003513 0.002745 0.002108 0.001590 0.001176 0.000852 0.000603 0.000416 0.000278 0.000179 0.000110 0.000062 0.000030 0.000010 -0.000003 -0.000010 -0.000015 -0.000016 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000026 -0.000025 -0.000021 -0.000010 0.000010 0.000043 0.000094 0.000171 0.000281 0.000433 0.000639 0.000910 0.001257 0.001691 0.002222 0.002860 0.003609 0.004474 0.005452 0.006535 0.007706 0.008938 0.010187 0.011398 0.012495 0.013392 0.013986 0.014174 0.013856 0.012951 0.011406 0.009219 0.006440 0.003182 -0.000377 -0.004005 -0.007431 -0.010369 -0.012545 -0.013731 -0.013776 -0.012628 -0.010355 -0.007140 -0.003274 0.000870 0.004878 0.008338 0.010887 0.012254 0.012289 0.010988 0.008485 0.005043 0.001019 -0.003177 -0.007128 -0.010454 -0.012853 -0.014127 -0.014192 -0.013087 -0.010951 -0.008006 -0.004525 -0.000801 0.002887 0.006295 0.009232 0.011575 0.013263 0.014293 0.014711 0.014597 0.014051 0.013178 0.012079 0.010848 0.009561 0.008278 0.007047 0.005899 0.004856 0.003930 0.003125 0.002438 0.001865 0.001396 0.001021 0.000726 0.000501 0.000332 0.000209 0.000122 0.000062 0.000023 -0.000001 -0.000016 -0.000023 -0.000026 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000036 -0.000044 -0.000053 -0.000063 -0.000073 -0.000082 -0.000089 -0.000090 -0.000083 -0.000063 -0.000024 0.000039 0.000134 0.000271 0.000457 0.000702 0.001014 0.001399 0.001866 0.002416 0.003053 0.003772 0.004562 0.005407 0.006278 0.007134 0.007922 0.008579 0.009030 0.009199 0.009010 0.008401 0.007333 0.005799 0.003833 0.001517 -0.001023 -0.003619 -0.006071 -0.008169 -0.009712 -0.010529 -0.010508 -0.009609 -0.007879 -0.005455 -0.002554 0.000549 0.003543 0.006121 0.008010 0.009008 0.009004 0.007993 0.006079 0.003457 0.000397 -0.002794 -0.005802 -0.008342 -0.010188 -0.011190 -0.011288 -0.010509 -0.008960 -0.006806 -0.004252 -0.001516 0.001192 0.003691 0.005842 0.007551 0.008775 0.009516 0.009808 0.009714 0.009308 0.008670 0.007876 0.006993 0.006078 0.005175 0.004318 0.003528 0.002821 0.002204 0.001678 0.001240 0.000885 0.000604 0.000387 0.000226 0.000110 0.000031 -0.000021 -0.000052 -0.000067 -0.000073 -0.000072 -0.000067 -0.000060 -0.000053 -0.000045 -0.000039 -0.000033 -0.000028 -0.000024 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000039 -0.000051 -0.000065 -0.000083 -0.000104 -0.000130 -0.000160 -0.000194 -0.000231 -0.000271 -0.000312 -0.000351 -0.000384 -0.000406 -0.000413 -0.000398 -0.000356 -0.000278 -0.000160 0.000005 0.000223 0.000497 0.000830 0.001219 0.001657 0.002129 0.002615 0.003083 0.003495 0.003805 0.003966 0.003927 0.003649 0.003102 0.002277 0.001191 -0.000113 -0.001560 -0.003050 -0.004464 -0.005671 -0.006546 -0.006983 -0.006908 -0.006294 -0.005166 -0.003610 -0.001759 0.000212 0.002107 0.003732 0.004912 0.005519 0.005481 0.004796 0.003529 0.001808 -0.000197 -0.002287 -0.004262 -0.005939 -0.007174 -0.007870 -0.007992 -0.007556 -0.006632 -0.005326 -0.003769 -0.002099 -0.000450 0.001064 0.002357 0.003373 0.004087 0.004502 0.004645 0.004557 0.004288 0.003890 0.003410 0.002892 0.002368 0.001866 0.001404 0.000996 0.000646 0.000359 0.000131 -0.000041 -0.000163 -0.000243 -0.000289 -0.000307 -0.000306 -0.000290 -0.000266 -0.000237 -0.000206 -0.000175 -0.000147 -0.000122 -0.000099 -0.000081 -0.000066 -0.000053 -0.000043 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000050 -0.000066 -0.000087 -0.000113 -0.000147 -0.000188 -0.000240 -0.000302 -0.000377 -0.000466 -0.000569 -0.000687 -0.000819 -0.000964 -0.001119 -0.001281 -0.001446 -0.001610 -0.001767 -0.001910 -0.002034 -0.002129 -0.002189 -0.002209 -0.002183 -0.002112 -0.001998 -0.001848 -0.001675 -0.001494 -0.001326 -0.001192 -0.001114 -0.001109 -0.001190 -0.001359 -0.001611 -0.001927 -0.002277 -0.002623 -0.002919 -0.003119 -0.003179 -0.003068 -0.002770 -0.002289 -0.001654 -0.000912 -0.000130 0.000614 0.001243 0.001686 0.001891 0.001828 0.001496 0.000921 0.000154 -0.000732 -0.001656 -0.002536 -0.003295 -0.003875 -0.004238 -0.004369 -0.004278 -0.003995 -0.003565 -0.003042 -0.002482 -0.001938 -0.001455 -0.001063 -0.000781 -0.000614 -0.000553 -0.000583 -0.000681 -0.000824 -0.000990 -0.001158 -0.001311 -0.001440 -0.001535 -0.001593 -0.001613 -0.001595 -0.001544 -0.001464 -0.001361 -0.001243 -0.001115 -0.000985 -0.000856 -0.000734 -0.000620 -0.000517 -0.000427 -0.000348 -0.000281 -0.000225 -0.000178 -0.000140 -0.000110 -0.000086 -0.000068 -0.000054 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000044 -0.000060 -0.000081 -0.000108 -0.000143 -0.000189 -0.000246 -0.000319 -0.000410 -0.000522 -0.000659 -0.000825 -0.001022 -0.001253 -0.001520 -0.001822 -0.002161 -0.002534 -0.002938 -0.003368 -0.003819 -0.004280 -0.004740 -0.005188 -0.005609 -0.005986 -0.006304 -0.006548 -0.006701 -0.006749 -0.006680 -0.006486 -0.006162 -0.005709 -0.005137 -0.004460 -0.003702 -0.002896 -0.002078 -0.001290 -0.000574 0.000030 0.000490 0.000787 0.000910 0.000866 0.000672 0.000358 -0.000036 -0.000470 -0.000897 -0.001278 -0.001578 -0.001773 -0.001852 -0.001814 -0.001673 -0.001454 -0.001189 -0.000913 -0.000664 -0.000474 -0.000372 -0.000378 -0.000501 -0.000743 -0.001095 -0.001540 -0.002055 -0.002613 -0.003187 -0.003750 -0.004277 -0.004749 -0.005148 -0.005463 -0.005686 -0.005815 -0.005852 -0.005802 -0.005673 -0.005476 -0.005220 -0.004917 -0.004578 -0.004213 -0.003831 -0.003442 -0.003055 -0.002679 -0.002320 -0.001985 -0.001679 -0.001403 -0.001160 -0.000948 -0.000768 -0.000616 -0.000490 -0.000386 -0.000302 -0.000235 -0.000181 -0.000140 -0.000107 -0.000083 -0.000064 -0.000050 -0.000039 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000037 -0.000052 -0.000070 -0.000095 -0.000129 -0.000172 -0.000229 -0.000302 -0.000395 -0.000514 -0.000662 -0.000846 -0.001072 -0.001346 -0.001672 -0.002057 -0.002502 -0.003012 -0.003585 -0.004221 -0.004916 -0.005661 -0.006446 -0.007257 -0.008074 -0.008875 -0.009632 -0.010316 -0.010890 -0.011319 -0.011562 -0.011581 -0.011340 -0.010811 -0.009976 -0.008835 -0.007410 -0.005742 -0.003903 -0.001983 -0.000095 0.001642 0.003106 0.004189 0.004809 0.004918 0.004511 0.003631 0.002364 0.000835 -0.000805 -0.002393 -0.003770 -0.004799 -0.005382 -0.005465 -0.005049 -0.004188 -0.002981 -0.001562 -0.000083 0.001300 0.002446 0.003242 0.003610 0.003514 0.002964 0.002005 0.000714 -0.000811 -0.002461 -0.004132 -0.005726 -0.007164 -0.008388 -0.009359 -0.010062 -0.010496 -0.010678 -0.010633 -0.010394 -0.009995 -0.009471 -0.008855 -0.008175 -0.007458 -0.006724 -0.005992 -0.005278 -0.004595 -0.003953 -0.003362 -0.002826 -0.002349 -0.001931 -0.001571 -0.001265 -0.001010 -0.000798 -0.000626 -0.000487 -0.000376 -0.000289 -0.000221 -0.000168 -0.000128 -0.000097 -0.000074 -0.000056 -0.000043 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000030 -0.000042 -0.000058 -0.000080 -0.000109 -0.000148 -0.000199 -0.000267 -0.000354 -0.000467 -0.000611 -0.000793 -0.001021 -0.001303 -0.001648 -0.002064 -0.002559 -0.003139 -0.003808 -0.004570 -0.005423 -0.006364 -0.007385 -0.008472 -0.009606 -0.010764 -0.011913 -0.013016 -0.014028 -0.014898 -0.015567 -0.015972 -0.016051 -0.015742 -0.014997 -0.013781 -0.012087 -0.009942 -0.007407 -0.004590 -0.001633 0.001286 0.003974 0.006231 0.007879 0.008778 0.008843 0.008061 0.006499 0.004299 0.001667 -0.001140 -0.003846 -0.006179 -0.007906 -0.008853 -0.008931 -0.008140 -0.006572 -0.004400 -0.001855 0.000799 0.003292 0.005379 0.006864 0.007613 0.007569 0.006746 0.005225 0.003142 0.000666 -0.002020 -0.004734 -0.007315 -0.009630 -0.011583 -0.013117 -0.014209 -0.014868 -0.015124 -0.015026 -0.014630 -0.013996 -0.013181 -0.012239 -0.011216 -0.010150 -0.009075 -0.008017 -0.006999 -0.006038 -0.005148 -0.004339 -0.003614 -0.002977 -0.002426 -0.001956 -0.001562 -0.001236 -0.000969 -0.000754 -0.000582 -0.000446 -0.000340 -0.000258 -0.000195 -0.000147 -0.000110 -0.000083 -0.000062 -0.000047 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000012 -0.000017 -0.000023 -0.000033 -0.000046 -0.000064 -0.000088 -0.000121 -0.000165 -0.000223 -0.000300 -0.000401 -0.000531 -0.000698 -0.000910 -0.001178 -0.001511 -0.001921 -0.002418 -0.003013 -0.003715 -0.004529 -0.005461 -0.006511 -0.007675 -0.008944 -0.010302 -0.011726 -0.013187 -0.014644 -0.016049 -0.017345 -0.018465 -0.019331 -0.019861 -0.019969 -0.019575 -0.018608 -0.017023 -0.014805 -0.011988 -0.008652 -0.004938 -0.001037 0.002816 0.006357 0.009320 0.011458 0.012581 0.012572 0.011412 0.009190 0.006098 0.002423 -0.001483 -0.005237 -0.008463 -0.010837 -0.012118 -0.012182 -0.011029 -0.008787 -0.005697 -0.002082 0.001688 0.005240 0.008230 0.010383 0.011515 0.011545 0.010494 0.008475 0.005677 0.002332 -0.001303 -0.004980 -0.008477 -0.011610 -0.014252 -0.016324 -0.017798 -0.018687 -0.019038 -0.018916 -0.018401 -0.017573 -0.016511 -0.015285 -0.013959 -0.012584 -0.011203 -0.009852 -0.008560 -0.007348 -0.006233 -0.005224 -0.004329 -0.003546 -0.002874 -0.002305 -0.001830 -0.001440 -0.001123 -0.000869 -0.000667 -0.000509 -0.000386 -0.000291 -0.000218 -0.000163 -0.000122 -0.000091 -0.000068 -0.000051 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000018 -0.000025 -0.000035 -0.000050 -0.000069 -0.000096 -0.000131 -0.000180 -0.000244 -0.000329 -0.000441 -0.000586 -0.000773 -0.001012 -0.001314 -0.001692 -0.002158 -0.002726 -0.003408 -0.004215 -0.005157 -0.006237 -0.007459 -0.008817 -0.010301 -0.011893 -0.013567 -0.015286 -0.017003 -0.018661 -0.020190 -0.021510 -0.022527 -0.023142 -0.023251 -0.022754 -0.021567 -0.019633 -0.016935 -0.013510 -0.009459 -0.004951 -0.000220 0.004446 0.008723 0.012283 0.014826 0.016114 0.016002 0.014468 0.011620 0.007701 0.003066 -0.001845 -0.006553 -0.010588 -0.013545 -0.015123 -0.015164 -0.013672 -0.010806 -0.006870 -0.002267 0.002537 0.007070 0.010903 0.013689 0.015196 0.015322 0.014094 0.011654 0.008235 0.004129 -0.000347 -0.004882 -0.009199 -0.013073 -0.016343 -0.018914 -0.020752 -0.021873 -0.022334 -0.022219 -0.021623 -0.020646 -0.019383 -0.017923 -0.016342 -0.014703 -0.013059 -0.011455 -0.009924 -0.008493 -0.007180 -0.005999 -0.004953 -0.004044 -0.003265 -0.002609 -0.002064 -0.001618 -0.001257 -0.000969 -0.000741 -0.000563 -0.000425 -0.000319 -0.000238 -0.000177 -0.000132 -0.000098 -0.000072 -0.000053 -0.000040 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000037 -0.000052 -0.000073 -0.000101 -0.000140 -0.000192 -0.000261 -0.000353 -0.000474 -0.000631 -0.000835 -0.001096 -0.001426 -0.001841 -0.002354 -0.002980 -0.003735 -0.004631 -0.005678 -0.006883 -0.008247 -0.009766 -0.011429 -0.013214 -0.015092 -0.017020 -0.018945 -0.020802 -0.022510 -0.023978 -0.025099 -0.025760 -0.025841 -0.025230 -0.023831 -0.021578 -0.018453 -0.014500 -0.009835 -0.004653 0.000775 0.006116 0.010997 0.015038 0.017891 0.019280 0.019039 0.017144 0.013722 0.009056 0.003565 -0.002235 -0.007782 -0.012527 -0.015991 -0.017822 -0.017837 -0.016037 -0.012613 -0.007919 -0.002434 0.003295 0.008711 0.013307 0.016676 0.018542 0.018786 0.017436 0.014660 0.010728 0.005984 0.000796 -0.004472 -0.009496 -0.014014 -0.017838 -0.020857 -0.023030 -0.024376 -0.024961 -0.024878 -0.024239 -0.023159 -0.021747 -0.020104 -0.018319 -0.016466 -0.014607 -0.012793 -0.011064 -0.009450 -0.007972 -0.006645 -0.005474 -0.004458 -0.003591 -0.002863 -0.002259 -0.001766 -0.001369 -0.001052 -0.000802 -0.000608 -0.000457 -0.000342 -0.000254 -0.000189 -0.000139 -0.000103 -0.000075 -0.000055 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000019 -0.000028 -0.000039 -0.000055 -0.000076 -0.000106 -0.000146 -0.000200 -0.000273 -0.000370 -0.000499 -0.000666 -0.000882 -0.001160 -0.001513 -0.001956 -0.002505 -0.003178 -0.003989 -0.004954 -0.006084 -0.007386 -0.008862 -0.010507 -0.012309 -0.014244 -0.016277 -0.018364 -0.020443 -0.022444 -0.024277 -0.025840 -0.027019 -0.027689 -0.027719 -0.026988 -0.025390 -0.022856 -0.019368 -0.014975 -0.009808 -0.004084 0.001897 0.007765 0.013108 0.017505 0.020570 0.021999 0.021609 0.019373 0.015439 0.010124 0.003898 -0.002660 -0.008918 -0.014259 -0.018146 -0.020186 -0.020170 -0.018102 -0.014197 -0.008853 -0.002609 0.003917 0.010099 0.015364 0.019251 0.021453 0.021830 0.020415 0.017393 0.013067 0.007818 0.002061 -0.003801 -0.009404 -0.014457 -0.018748 -0.022153 -0.024624 -0.026181 -0.026895 -0.026869 -0.026223 -0.025083 -0.023572 -0.021799 -0.019863 -0.017848 -0.015823 -0.013846 -0.011962 -0.010204 -0.008597 -0.007155 -0.005885 -0.004785 -0.003847 -0.003061 -0.002412 -0.001882 -0.001456 -0.001117 -0.000850 -0.000642 -0.000482 -0.000359 -0.000267 -0.000197 -0.000145 -0.000106 -0.000078 -0.000057 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000014 -0.000020 -0.000028 -0.000040 -0.000056 -0.000078 -0.000108 -0.000150 -0.000206 -0.000281 -0.000382 -0.000515 -0.000689 -0.000915 -0.001204 -0.001573 -0.002036 -0.002611 -0.003316 -0.004167 -0.005182 -0.006371 -0.007742 -0.009299 -0.011034 -0.012934 -0.014974 -0.017115 -0.019308 -0.021489 -0.023579 -0.025483 -0.027094 -0.028288 -0.028933 -0.028893 -0.028040 -0.026264 -0.023493 -0.019712 -0.014975 -0.009426 -0.003297 0.003087 0.009331 0.014991 0.019619 0.022800 0.024210 0.023655 0.021110 0.016735 0.010878 0.004050 -0.003121 -0.009950 -0.015766 -0.019988 -0.022188 -0.022141 -0.019851 -0.015551 -0.009676 -0.002813 0.004368 0.011182 0.017007 0.021341 0.023845 0.024368 0.022942 0.019766 0.015167 0.009555 0.003377 -0.002931 -0.008977 -0.014446 -0.019109 -0.022829 -0.025554 -0.027302 -0.028146 -0.028193 -0.027571 -0.026414 -0.024850 -0.022999 -0.020965 -0.018840 -0.016700 -0.014608 -0.012612 -0.010750 -0.009049 -0.007523 -0.006181 -0.005019 -0.004031 -0.003203 -0.002520 -0.001964 -0.001517 -0.001162 -0.000883 -0.000666 -0.000499 -0.000371 -0.000274 -0.000202 -0.000148 -0.000108 -0.000078 -0.000057 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000014 -0.000020 -0.000028 -0.000040 -0.000056 -0.000078 -0.000109 -0.000151 -0.000208 -0.000285 -0.000388 -0.000523 -0.000701 -0.000932 -0.001228 -0.001606 -0.002080 -0.002670 -0.003394 -0.004270 -0.005314 -0.006539 -0.007953 -0.009557 -0.011347 -0.013306 -0.015407 -0.017609 -0.019860 -0.022091 -0.024219 -0.026146 -0.027758 -0.028928 -0.029522 -0.029398 -0.028427 -0.026498 -0.023540 -0.019539 -0.014558 -0.008747 -0.002353 0.004286 0.010755 0.016592 0.021329 0.024537 0.025876 0.025148 0.022330 0.017596 0.011313 0.004022 -0.003612 -0.010866 -0.017034 -0.021499 -0.023812 -0.023735 -0.021273 -0.016673 -0.010394 -0.003058 0.004624 0.011929 0.018196 0.022892 0.025659 0.026334 0.024948 0.021709 0.016956 0.011122 0.004673 -0.001931 -0.008281 -0.014044 -0.018978 -0.022938 -0.025866 -0.027777 -0.028745 -0.028878 -0.028307 -0.027168 -0.025596 -0.023713 -0.021632 -0.019447 -0.017241 -0.015079 -0.013015 -0.011089 -0.009329 -0.007751 -0.006363 -0.005162 -0.004142 -0.003289 -0.002585 -0.002013 -0.001553 -0.001188 -0.000902 -0.000679 -0.000508 -0.000377 -0.000278 -0.000204 -0.000149 -0.000108 -0.000078 -0.000057 -0.000041 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000028 -0.000039 -0.000055 -0.000078 -0.000108 -0.000150 -0.000207 -0.000284 -0.000387 -0.000523 -0.000702 -0.000934 -0.001233 -0.001613 -0.002091 -0.002686 -0.003416 -0.004301 -0.005355 -0.006593 -0.008022 -0.009646 -0.011456 -0.013435 -0.015556 -0.017775 -0.020037 -0.022271 -0.024390 -0.026295 -0.027869 -0.028985 -0.029504 -0.029290 -0.028210 -0.026157 -0.023063 -0.018919 -0.013792 -0.007839 -0.001314 0.005436 0.011987 0.017869 0.022604 0.025756 0.026981 0.026080 0.023034 0.018025 0.011436 0.003825 -0.004121 -0.011655 -0.018048 -0.022667 -0.025047 -0.024943 -0.022362 -0.017558 -0.011006 -0.003350 0.004677 0.012324 0.018910 0.023881 0.026865 0.027692 0.026390 0.023170 0.018379 0.012457 0.005884 -0.000871 -0.007387 -0.013321 -0.018426 -0.022547 -0.025623 -0.027667 -0.028747 -0.028973 -0.028472 -0.027382 -0.025839 -0.023969 -0.021886 -0.019688 -0.017461 -0.015274 -0.013183 -0.011230 -0.009444 -0.007843 -0.006435 -0.005218 -0.004184 -0.003320 -0.002607 -0.002029 -0.001564 -0.001196 -0.000907 -0.000682 -0.000509 -0.000377 -0.000278 -0.000203 -0.000148 -0.000107 -0.000077 -0.000055 -0.000040 -0.000028 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000038 -0.000054 -0.000076 -0.000106 -0.000147 -0.000203 -0.000279 -0.000381 -0.000516 -0.000693 -0.000923 -0.001219 -0.001596 -0.002070 -0.002661 -0.003385 -0.004263 -0.005310 -0.006541 -0.007962 -0.009575 -0.011374 -0.013340 -0.015442 -0.017638 -0.019869 -0.022064 -0.024135 -0.025979 -0.027483 -0.028517 -0.028948 -0.028639 -0.027464 -0.025320 -0.022144 -0.017931 -0.012752 -0.006770 -0.000241 0.006487 0.012990 0.018796 0.023429 0.026455 0.027532 0.026466 0.023241 0.018046 0.011270 0.003481 -0.004628 -0.012300 -0.018799 -0.023485 -0.025888 -0.025762 -0.023114 -0.018202 -0.011508 -0.003682 0.004532 0.012374 0.019153 0.024308 0.027459 0.028431 0.027250 0.024123 0.019397 0.013514 0.006954 0.000186 -0.006364 -0.012354 -0.017529 -0.021735 -0.024904 -0.027045 -0.028222 -0.028539 -0.028123 -0.027107 -0.025625 -0.023805 -0.021760 -0.019591 -0.017384 -0.015212 -0.013131 -0.011185 -0.009405 -0.007809 -0.006404 -0.005191 -0.004161 -0.003300 -0.002590 -0.002014 -0.001552 -0.001186 -0.000898 -0.000675 -0.000503 -0.000372 -0.000273 -0.000200 -0.000145 -0.000104 -0.000075 -0.000054 -0.000038 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000018 -0.000026 -0.000037 -0.000052 -0.000073 -0.000102 -0.000142 -0.000197 -0.000271 -0.000371 -0.000502 -0.000675 -0.000900 -0.001189 -0.001558 -0.002021 -0.002598 -0.003306 -0.004165 -0.005189 -0.006393 -0.007784 -0.009363 -0.011122 -0.013042 -0.015093 -0.017231 -0.019395 -0.021515 -0.023502 -0.025256 -0.026662 -0.027597 -0.027930 -0.027530 -0.026278 -0.024076 -0.020869 -0.016658 -0.011517 -0.005608 0.000811 0.007399 0.013737 0.019363 0.023809 0.026652 0.027559 0.026342 0.022991 0.017698 0.010853 0.003020 -0.005109 -0.012785 -0.019277 -0.023949 -0.026336 -0.026194 -0.023531 -0.018605 -0.011893 -0.004042 0.004208 0.012103 0.018953 0.024200 0.027465 0.028569 0.027536 0.024565 0.019997 0.014264 0.007839 0.001185 -0.005281 -0.011216 -0.016370 -0.020586 -0.023793 -0.025995 -0.027249 -0.027653 -0.027328 -0.026404 -0.025010 -0.023269 -0.021297 -0.019192 -0.017042 -0.014919 -0.012882 -0.010974 -0.009227 -0.007660 -0.006282 -0.005091 -0.004079 -0.003234 -0.002538 -0.001972 -0.001519 -0.001160 -0.000878 -0.000659 -0.000491 -0.000362 -0.000266 -0.000193 -0.000140 -0.000101 -0.000072 -0.000051 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000012 -0.000017 -0.000024 -0.000034 -0.000049 -0.000069 -0.000097 -0.000136 -0.000188 -0.000260 -0.000356 -0.000483 -0.000650 -0.000867 -0.001145 -0.001500 -0.001947 -0.002503 -0.003186 -0.004014 -0.005002 -0.006163 -0.007505 -0.009027 -0.010722 -0.012571 -0.014542 -0.016591 -0.018659 -0.020675 -0.022551 -0.024190 -0.025480 -0.026304 -0.026535 -0.026051 -0.024741 -0.022517 -0.019328 -0.015183 -0.010158 -0.004415 0.001796 0.008141 0.014216 0.019575 0.023766 0.026382 0.027106 0.025760 0.022338 0.017034 0.010230 0.002480 -0.005540 -0.013097 -0.019478 -0.024063 -0.026399 -0.026249 -0.023620 -0.018765 -0.012151 -0.004410 0.003736 0.011550 0.018355 0.023607 0.026932 0.028150 0.027282 0.024517 0.020183 0.014696 0.008512 0.002080 -0.004194 -0.009979 -0.015028 -0.019185 -0.022377 -0.024602 -0.025911 -0.026394 -0.026163 -0.025341 -0.024053 -0.022417 -0.020544 -0.018533 -0.016470 -0.014426 -0.012461 -0.010618 -0.008929 -0.007413 -0.006079 -0.004926 -0.003946 -0.003128 -0.002454 -0.001907 -0.001468 -0.001120 -0.000847 -0.000635 -0.000472 -0.000348 -0.000255 -0.000185 -0.000134 -0.000096 -0.000069 -0.000049 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000032 -0.000046 -0.000065 -0.000092 -0.000128 -0.000178 -0.000247 -0.000338 -0.000459 -0.000618 -0.000824 -0.001089 -0.001427 -0.001852 -0.002381 -0.003031 -0.003819 -0.004759 -0.005864 -0.007141 -0.008589 -0.010201 -0.011956 -0.013824 -0.015761 -0.017709 -0.019597 -0.021342 -0.022848 -0.024011 -0.024717 -0.024849 -0.024293 -0.022946 -0.020731 -0.017607 -0.013584 -0.008744 -0.003244 0.002676 0.008695 0.014428 0.019451 0.023336 0.025697 0.026235 0.024785 0.021348 0.016113 0.009452 0.001899 -0.005895 -0.013225 -0.019404 -0.023839 -0.026095 -0.025944 -0.023394 -0.018687 -0.012274 -0.004762 0.003155 0.010766 0.017422 0.022596 0.025926 0.027237 0.026542 0.024020 0.019979 0.014814 0.008959 0.002841 -0.003153 -0.008704 -0.013575 -0.017612 -0.020740 -0.022953 -0.024293 -0.024842 -0.024703 -0.023989 -0.022819 -0.021305 -0.019552 -0.017658 -0.015706 -0.013765 -0.011895 -0.010139 -0.008528 -0.007081 -0.005807 -0.004706 -0.003770 -0.002988 -0.002344 -0.001820 -0.001401 -0.001068 -0.000807 -0.000605 -0.000449 -0.000331 -0.000242 -0.000175 -0.000127 -0.000091 -0.000065 -0.000046 -0.000032 -0.000022 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000030 -0.000043 -0.000060 -0.000085 -0.000120 -0.000167 -0.000231 -0.000317 -0.000432 -0.000581 -0.000775 -0.001024 -0.001342 -0.001741 -0.002238 -0.002849 -0.003589 -0.004473 -0.005511 -0.006711 -0.008071 -0.009583 -0.011228 -0.012975 -0.014782 -0.016592 -0.018336 -0.019936 -0.021301 -0.022329 -0.022917 -0.022955 -0.022340 -0.020980 -0.018805 -0.015784 -0.011934 -0.007335 -0.002138 0.003425 0.009054 0.014386 0.019023 0.022567 0.024656 0.025014 0.023491 0.020092 0.015000 0.008571 0.001315 -0.006153 -0.013163 -0.019065 -0.023297 -0.025448 -0.025302 -0.022869 -0.018377 -0.012254 -0.005073 0.002505 0.009810 0.016224 0.021246 0.024531 0.025909 0.025387 0.023130 0.019425 0.014640 0.009180 0.003448 -0.002194 -0.007444 -0.012075 -0.015939 -0.018961 -0.021128 -0.022477 -0.023077 -0.023023 -0.022419 -0.021372 -0.019991 -0.018374 -0.016613 -0.014789 -0.012971 -0.011214 -0.009562 -0.008045 -0.006682 -0.005481 -0.004442 -0.003559 -0.002821 -0.002213 -0.001718 -0.001321 -0.001007 -0.000760 -0.000569 -0.000422 -0.000311 -0.000227 -0.000164 -0.000118 -0.000085 -0.000060 -0.000043 -0.000030 -0.000021 -0.000014 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000039 -0.000056 -0.000079 -0.000111 -0.000156 -0.000215 -0.000295 -0.000402 -0.000541 -0.000721 -0.000953 -0.001247 -0.001618 -0.002080 -0.002647 -0.003334 -0.004155 -0.005119 -0.006232 -0.007494 -0.008895 -0.010418 -0.012032 -0.013695 -0.015356 -0.016948 -0.018395 -0.019612 -0.020506 -0.020979 -0.020933 -0.020274 -0.018921 -0.016815 -0.013931 -0.010292 -0.005977 -0.001132 0.004028 0.009221 0.014112 0.018332 0.021515 0.023328 0.023520 0.021954 0.018642 0.013758 0.007639 0.000760 -0.006298 -0.012913 -0.018476 -0.022463 -0.024489 -0.024356 -0.022071 -0.017848 -0.012086 -0.005321 0.001831 0.008743 0.014836 0.019642 0.022835 0.024252 0.023896 0.021916 0.018573 0.014206 0.009189 0.003894 -0.001343 -0.006240 -0.010583 -0.014232 -0.017111 -0.019203 -0.020537 -0.021173 -0.021195 -0.020695 -0.019775 -0.018531 -0.017058 -0.015442 -0.013760 -0.012077 -0.010447 -0.008911 -0.007500 -0.006231 -0.005112 -0.004145 -0.003322 -0.002633 -0.002065 -0.001603 -0.001233 -0.000939 -0.000708 -0.000530 -0.000393 -0.000289 -0.000211 -0.000152 -0.000110 -0.000078 -0.000056 -0.000039 -0.000028 -0.000019 -0.000013 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000025 -0.000036 -0.000051 -0.000073 -0.000103 -0.000143 -0.000199 -0.000272 -0.000370 -0.000498 -0.000664 -0.000877 -0.001147 -0.001487 -0.001911 -0.002431 -0.003062 -0.003815 -0.004700 -0.005722 -0.006878 -0.008162 -0.009554 -0.011027 -0.012541 -0.014046 -0.015480 -0.016772 -0.017843 -0.018606 -0.018973 -0.018854 -0.018166 -0.016840 -0.014826 -0.012107 -0.008710 -0.004711 -0.000248 0.004477 0.009208 0.013635 0.017423 0.020239 0.021783 0.021826 0.020250 0.017069 0.012448 0.006699 0.000264 -0.006322 -0.012483 -0.017660 -0.021370 -0.023259 -0.023143 -0.021030 -0.017117 -0.011771 -0.005485 0.001172 0.007623 0.013334 0.017870 0.020929 0.022358 0.022154 0.020449 0.017480 0.013552 0.009007 0.004181 -0.000615 -0.005123 -0.009144 -0.012545 -0.015252 -0.017244 -0.018541 -0.019197 -0.019283 -0.018882 -0.018084 -0.016979 -0.015653 -0.014188 -0.012654 -0.011114 -0.009620 -0.008210 -0.006913 -0.005745 -0.004715 -0.003824 -0.003065 -0.002430 -0.001906 -0.001480 -0.001138 -0.000866 -0.000653 -0.000488 -0.000362 -0.000266 -0.000194 -0.000140 -0.000101 -0.000072 -0.000051 -0.000036 -0.000025 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000033 -0.000047 -0.000067 -0.000094 -0.000131 -0.000181 -0.000249 -0.000338 -0.000454 -0.000605 -0.000798 -0.001044 -0.001352 -0.001737 -0.002209 -0.002782 -0.003465 -0.004268 -0.005195 -0.006243 -0.007405 -0.008664 -0.009993 -0.011355 -0.012703 -0.013980 -0.015119 -0.016048 -0.016687 -0.016957 -0.016778 -0.016078 -0.014796 -0.012894 -0.010360 -0.007225 -0.003562 0.000500 0.004776 0.009032 0.012989 0.016345 0.018801 0.020089 0.020007 0.018451 0.015438 0.011122 0.005790 -0.000154 -0.006222 -0.011890 -0.016649 -0.020060 -0.021802 -0.021707 -0.019782 -0.016206 -0.011313 -0.005552 0.000563 0.006504 0.011786 0.016011 0.018901 0.020315 0.020245 0.018806 0.016208 0.012724 0.008660 0.004320 -0.000017 -0.004115 -0.007791 -0.010921 -0.013433 -0.015305 -0.016548 -0.017208 -0.017345 -0.017032 -0.016351 -0.015382 -0.014203 -0.012889 -0.011507 -0.010115 -0.008760 -0.007480 -0.006301 -0.005239 -0.004301 -0.003489 -0.002798 -0.002219 -0.001741 -0.001352 -0.001039 -0.000791 -0.000596 -0.000445 -0.000330 -0.000242 -0.000176 -0.000128 -0.000092 -0.000066 -0.000047 -0.000033 -0.000023 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000030 -0.000043 -0.000060 -0.000085 -0.000119 -0.000164 -0.000225 -0.000305 -0.000410 -0.000545 -0.000719 -0.000940 -0.001217 -0.001562 -0.001986 -0.002500 -0.003114 -0.003835 -0.004666 -0.005606 -0.006646 -0.007772 -0.008957 -0.010169 -0.011363 -0.012486 -0.013479 -0.014273 -0.014799 -0.014983 -0.014758 -0.014059 -0.012837 -0.011061 -0.008727 -0.005865 -0.002547 0.001108 0.004933 0.008716 0.012210 0.015147 0.017259 0.018312 0.018128 0.016619 0.013805 0.009825 0.004942 -0.000480 -0.006003 -0.011154 -0.015477 -0.018577 -0.020166 -0.020094 -0.018366 -0.015144 -0.010725 -0.005513 0.000031 0.005432 0.010253 0.014138 0.016832 0.018206 0.018249 0.017058 0.014818 0.011769 0.008182 0.004327 0.000453 -0.003227 -0.006547 -0.009393 -0.011697 -0.013431 -0.014606 -0.015255 -0.015430 -0.015196 -0.014623 -0.013782 -0.012746 -0.011581 -0.010350 -0.009105 -0.007891 -0.006742 -0.005682 -0.004726 -0.003882 -0.003151 -0.002527 -0.002005 -0.001573 -0.001222 -0.000939 -0.000715 -0.000539 -0.000403 -0.000298 -0.000219 -0.000159 -0.000115 -0.000083 -0.000059 -0.000042 -0.000030 -0.000021 -0.000014 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000038 -0.000054 -0.000076 -0.000106 -0.000147 -0.000201 -0.000273 -0.000366 -0.000487 -0.000641 -0.000837 -0.001084 -0.001390 -0.001767 -0.002224 -0.002770 -0.003410 -0.004147 -0.004981 -0.005902 -0.006898 -0.007944 -0.009010 -0.010056 -0.011033 -0.011887 -0.012557 -0.012980 -0.013092 -0.012832 -0.012148 -0.010998 -0.009359 -0.007231 -0.004647 -0.001675 0.001578 0.004962 0.008288 0.011337 0.013874 0.015666 0.016509 0.016248 0.014810 0.012216 0.008593 0.004176 -0.000710 -0.005676 -0.010302 -0.014183 -0.016969 -0.018404 -0.018355 -0.016827 -0.013961 -0.010023 -0.005368 -0.000407 0.004441 0.008788 0.012313 0.014791 0.016103 0.016235 0.015270 0.013366 0.010733 0.007606 0.004223 0.000804 -0.002462 -0.005427 -0.007984 -0.010071 -0.011659 -0.012753 -0.013379 -0.013581 -0.013413 -0.012937 -0.012217 -0.011316 -0.010295 -0.009210 -0.008110 -0.007033 -0.006013 -0.005070 -0.004219 -0.003467 -0.002815 -0.002259 -0.001793 -0.001408 -0.001094 -0.000841 -0.000640 -0.000483 -0.000361 -0.000267 -0.000196 -0.000143 -0.000103 -0.000074 -0.000053 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000034 -0.000048 -0.000068 -0.000094 -0.000130 -0.000178 -0.000241 -0.000324 -0.000430 -0.000566 -0.000739 -0.000956 -0.001225 -0.001557 -0.001959 -0.002438 -0.003001 -0.003649 -0.004380 -0.005188 -0.006059 -0.006973 -0.007900 -0.008806 -0.009646 -0.010372 -0.010929 -0.011262 -0.011313 -0.011032 -0.010374 -0.009304 -0.007808 -0.005889 -0.003580 -0.000944 0.001921 0.004882 0.007773 0.010404 0.012570 0.014070 0.014729 0.014415 0.013067 0.010707 0.007451 0.003504 -0.000847 -0.005259 -0.009365 -0.012809 -0.015284 -0.016567 -0.016540 -0.015207 -0.012693 -0.009228 -0.005124 -0.000739 0.003558 0.007427 0.010586 0.012835 0.014067 0.014266 0.013501 0.011905 0.009659 0.006966 0.004032 0.001049 -0.001818 -0.004435 -0.006707 -0.008576 -0.010013 -0.011017 -0.011610 -0.011827 -0.011715 -0.011326 -0.010716 -0.009942 -0.009057 -0.008111 -0.007148 -0.006204 -0.005308 -0.004478 -0.003729 -0.003066 -0.002490 -0.001999 -0.001587 -0.001247 -0.000969 -0.000746 -0.000568 -0.000429 -0.000321 -0.000238 -0.000175 -0.000127 -0.000092 -0.000066 -0.000047 -0.000033 -0.000024 -0.000017 -0.000011 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000042 -0.000059 -0.000083 -0.000114 -0.000156 -0.000211 -0.000283 -0.000376 -0.000495 -0.000645 -0.000834 -0.001070 -0.001359 -0.001709 -0.002126 -0.002616 -0.003179 -0.003814 -0.004515 -0.005269 -0.006058 -0.006857 -0.007633 -0.008347 -0.008957 -0.009413 -0.009667 -0.009670 -0.009378 -0.008754 -0.007772 -0.006420 -0.004707 -0.002664 -0.000350 0.002148 0.004713 0.007200 0.009445 0.011273 0.012512 0.013013 0.012667 0.011424 0.009305 0.006413 0.002929 -0.000899 -0.004773 -0.008374 -0.011395 -0.013569 -0.014704 -0.014698 -0.013553 -0.011376 -0.008366 -0.004792 -0.000965 0.002796 0.006198 0.008993 0.011008 0.012146 0.012391 0.011797 0.010478 0.008586 0.006293 0.003777 0.001203 -0.001285 -0.003571 -0.005568 -0.007223 -0.008508 -0.009420 -0.009972 -0.010195 -0.010127 -0.009814 -0.009303 -0.008645 -0.007886 -0.007070 -0.006237 -0.005418 -0.004638 -0.003916 -0.003263 -0.002684 -0.002181 -0.001752 -0.001392 -0.001094 -0.000851 -0.000655 -0.000500 -0.000378 -0.000283 -0.000210 -0.000154 -0.000112 -0.000081 -0.000058 -0.000041 -0.000029 -0.000021 -0.000014 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000036 -0.000051 -0.000071 -0.000099 -0.000135 -0.000183 -0.000245 -0.000326 -0.000428 -0.000559 -0.000722 -0.000925 -0.001174 -0.001476 -0.001836 -0.002258 -0.002743 -0.003289 -0.003891 -0.004537 -0.005211 -0.005891 -0.006549 -0.007149 -0.007655 -0.008023 -0.008210 -0.008176 -0.007883 -0.007301 -0.006408 -0.005199 -0.003685 -0.001894 0.000118 0.002275 0.004475 0.006593 0.008488 0.010013 0.011022 0.011392 0.011033 0.009903 0.008025 0.005488 0.002449 -0.000879 -0.004240 -0.007362 -0.009981 -0.011871 -0.012864 -0.012875 -0.011905 -0.010044 -0.007463 -0.004390 -0.001092 0.002161 0.005114 0.007558 0.009339 0.010374 0.010645 0.010197 0.009121 0.007546 0.005616 0.003481 0.001284 -0.000853 -0.002828 -0.004566 -0.006017 -0.007154 -0.007971 -0.008479 -0.008700 -0.008667 -0.008418 -0.007995 -0.007441 -0.006797 -0.006101 -0.005388 -0.004685 -0.004014 -0.003391 -0.002827 -0.002327 -0.001892 -0.001521 -0.001209 -0.000951 -0.000740 -0.000571 -0.000436 -0.000330 -0.000247 -0.000183 -0.000135 -0.000098 -0.000071 -0.000051 -0.000036 -0.000026 -0.000018 -0.000012 -0.000008 -0.000006 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000031 -0.000044 -0.000061 -0.000085 -0.000116 -0.000157 -0.000211 -0.000280 -0.000368 -0.000479 -0.000619 -0.000793 -0.001006 -0.001264 -0.001572 -0.001932 -0.002345 -0.002810 -0.003321 -0.003869 -0.004439 -0.005012 -0.005563 -0.006062 -0.006475 -0.006767 -0.006900 -0.006839 -0.006552 -0.006015 -0.005213 -0.004142 -0.002815 -0.001261 0.000474 0.002319 0.004188 0.005973 0.007557 0.008814 0.009626 0.009889 0.009531 0.008519 0.006875 0.004676 0.002057 -0.000802 -0.003684 -0.006359 -0.008604 -0.010227 -0.011087 -0.011112 -0.010302 -0.008733 -0.006547 -0.003938 -0.001129 0.001649 0.004182 0.006291 0.007845 0.008772 0.009054 0.008724 0.007859 0.006563 0.004956 0.003165 0.001308 -0.000509 -0.002199 -0.003696 -0.004955 -0.005951 -0.006676 -0.007136 -0.007349 -0.007343 -0.007149 -0.006803 -0.006342 -0.005801 -0.005214 -0.004609 -0.004011 -0.003440 -0.002909 -0.002427 -0.001999 -0.001626 -0.001308 -0.001040 -0.000819 -0.000638 -0.000493 -0.000377 -0.000285 -0.000214 -0.000159 -0.000117 -0.000085 -0.000062 -0.000044 -0.000031 -0.000022 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000019 -0.000027 -0.000037 -0.000052 -0.000072 -0.000099 -0.000134 -0.000179 -0.000238 -0.000313 -0.000407 -0.000526 -0.000673 -0.000854 -0.001073 -0.001333 -0.001637 -0.001986 -0.002378 -0.002809 -0.003268 -0.003745 -0.004223 -0.004679 -0.005089 -0.005422 -0.005649 -0.005737 -0.005657 -0.005383 -0.004894 -0.004181 -0.003242 -0.002089 -0.000751 0.000731 0.002296 0.003868 0.005359 0.006669 0.007695 0.008339 0.008517 0.008171 0.007278 0.005856 0.003973 0.001742 -0.000685 -0.003128 -0.005393 -0.007294 -0.008672 -0.009410 -0.009445 -0.008778 -0.007471 -0.005644 -0.003456 -0.001095 0.001249 0.003395 0.005193 0.006533 0.007351 0.007630 0.007396 0.006709 0.005654 0.004332 0.002844 0.001290 -0.000240 -0.001672 -0.002950 -0.004033 -0.004897 -0.005533 -0.005945 -0.006147 -0.006160 -0.006012 -0.005732 -0.005352 -0.004903 -0.004412 -0.003905 -0.003402 -0.002920 -0.002471 -0.002063 -0.001701 -0.001385 -0.001115 -0.000887 -0.000699 -0.000545 -0.000421 -0.000322 -0.000245 -0.000184 -0.000137 -0.000101 -0.000074 -0.000053 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000032 -0.000044 -0.000061 -0.000083 -0.000113 -0.000151 -0.000201 -0.000263 -0.000343 -0.000443 -0.000567 -0.000718 -0.000902 -0.001120 -0.001375 -0.001667 -0.001995 -0.002353 -0.002735 -0.003130 -0.003523 -0.003897 -0.004229 -0.004494 -0.004666 -0.004719 -0.004627 -0.004370 -0.003931 -0.003302 -0.002486 -0.001494 -0.000351 0.000904 0.002220 0.003532 0.004766 0.005839 0.006667 0.007171 0.007283 0.006958 0.006179 0.004965 0.003371 0.001492 -0.000544 -0.002590 -0.004485 -0.006077 -0.007234 -0.007859 -0.007901 -0.007359 -0.006286 -0.004778 -0.002966 -0.001005 0.000948 0.002744 0.004258 0.005398 0.006109 0.006376 0.006216 0.005679 0.004831 0.003753 0.002530 0.001243 -0.000034 -0.001237 -0.002319 -0.003242 -0.003985 -0.004538 -0.004903 -0.005090 -0.005117 -0.005006 -0.004783 -0.004473 -0.004104 -0.003698 -0.003276 -0.002858 -0.002456 -0.002080 -0.001739 -0.001434 -0.001169 -0.000942 -0.000750 -0.000591 -0.000462 -0.000357 -0.000274 -0.000208 -0.000156 -0.000116 -0.000086 -0.000063 -0.000045 -0.000032 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000019 -0.000026 -0.000037 -0.000051 -0.000070 -0.000095 -0.000127 -0.000168 -0.000220 -0.000286 -0.000369 -0.000473 -0.000599 -0.000752 -0.000933 -0.001145 -0.001387 -0.001657 -0.001953 -0.002267 -0.002590 -0.002911 -0.003213 -0.003478 -0.003686 -0.003814 -0.003839 -0.003742 -0.003504 -0.003114 -0.002565 -0.001862 -0.001015 -0.000047 0.001007 0.002105 0.003190 0.004203 0.005074 0.005735 0.006124 0.006187 0.005889 0.005218 0.004193 0.002859 0.001296 -0.000393 -0.002086 -0.003654 -0.004971 -0.005931 -0.006455 -0.006501 -0.006068 -0.005198 -0.003969 -0.002487 -0.000878 0.000729 0.002214 0.003473 0.004431 0.005041 0.005288 0.005185 0.004770 0.004096 0.003226 0.002230 0.001174 0.000119 -0.000884 -0.001791 -0.002571 -0.003204 -0.003681 -0.004001 -0.004172 -0.004208 -0.004128 -0.003952 -0.003703 -0.003402 -0.003070 -0.002723 -0.002378 -0.002046 -0.001735 -0.001451 -0.001199 -0.000978 -0.000788 -0.000628 -0.000496 -0.000387 -0.000300 -0.000230 -0.000175 -0.000131 -0.000098 -0.000072 -0.000053 -0.000038 -0.000027 -0.000019 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000031 -0.000043 -0.000058 -0.000079 -0.000105 -0.000139 -0.000182 -0.000237 -0.000305 -0.000390 -0.000495 -0.000620 -0.000770 -0.000944 -0.001142 -0.001364 -0.001605 -0.001860 -0.002123 -0.002381 -0.002622 -0.002832 -0.002991 -0.003083 -0.003088 -0.002989 -0.002773 -0.002430 -0.001956 -0.001355 -0.000638 0.000175 0.001054 0.001962 0.002853 0.003676 0.004377 0.004901 0.005196 0.005223 0.004956 0.004386 0.003530 0.002426 0.001141 -0.000244 -0.001630 -0.002911 -0.003989 -0.004777 -0.005211 -0.005258 -0.004917 -0.004221 -0.003232 -0.002036 -0.000732 0.000575 0.001787 0.002822 0.003617 0.004133 0.004356 0.004295 0.003979 0.003448 0.002754 0.001951 0.001092 0.000226 -0.000601 -0.001356 -0.002010 -0.002546 -0.002953 -0.003231 -0.003385 -0.003426 -0.003370 -0.003233 -0.003035 -0.002793 -0.002524 -0.002243 -0.001961 -0.001689 -0.001434 -0.001201 -0.000993 -0.000810 -0.000654 -0.000522 -0.000412 -0.000322 -0.000249 -0.000191 -0.000145 -0.000109 -0.000082 -0.000060 -0.000044 -0.000032 -0.000023 -0.000016 -0.000012 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000026 -0.000035 -0.000048 -0.000065 -0.000086 -0.000114 -0.000149 -0.000194 -0.000250 -0.000319 -0.000404 -0.000507 -0.000629 -0.000770 -0.000932 -0.001111 -0.001306 -0.001511 -0.001722 -0.001927 -0.002118 -0.002281 -0.002401 -0.002464 -0.002454 -0.002358 -0.002164 -0.001866 -0.001459 -0.000950 -0.000348 0.000329 0.001056 0.001801 0.002527 0.003191 0.003750 0.004160 0.004382 0.004385 0.004149 0.003670 0.002963 0.002061 0.001015 -0.000108 -0.001229 -0.002265 -0.003136 -0.003776 -0.004132 -0.004178 -0.003914 -0.003364 -0.002578 -0.001624 -0.000581 0.000469 0.001448 0.002288 0.002940 0.003370 0.003567 0.003536 0.003298 0.002885 0.002336 0.001694 0.001000 0.000297 -0.000381 -0.001004 -0.001548 -0.001997 -0.002342 -0.002580 -0.002717 -0.002761 -0.002723 -0.002619 -0.002464 -0.002271 -0.002056 -0.001829 -0.001602 -0.001381 -0.001174 -0.000984 -0.000815 -0.000666 -0.000538 -0.000429 -0.000339 -0.000265 -0.000205 -0.000157 -0.000120 -0.000090 -0.000067 -0.000050 -0.000037 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000053 -0.000070 -0.000093 -0.000121 -0.000157 -0.000203 -0.000259 -0.000327 -0.000410 -0.000508 -0.000622 -0.000752 -0.000896 -0.001051 -0.001215 -0.001381 -0.001543 -0.001692 -0.001817 -0.001905 -0.001946 -0.001926 -0.001835 -0.001664 -0.001406 -0.001061 -0.000633 -0.000132 0.000428 0.001024 0.001631 0.002217 0.002748 0.003190 0.003509 0.003673 0.003660 0.003456 0.003059 0.002482 0.001751 0.000909 0.000009 -0.000888 -0.001716 -0.002413 -0.002926 -0.003216 -0.003260 -0.003057 -0.002629 -0.002012 -0.001260 -0.000435 0.000398 0.001179 0.001854 0.002381 0.002736 0.002906 0.002895 0.002719 0.002400 0.001969 0.001459 0.000905 0.000337 -0.000214 -0.000724 -0.001172 -0.001545 -0.001835 -0.002038 -0.002158 -0.002201 -0.002178 -0.002100 -0.001980 -0.001829 -0.001658 -0.001477 -0.001296 -0.001119 -0.000952 -0.000799 -0.000662 -0.000542 -0.000438 -0.000350 -0.000277 -0.000216 -0.000167 -0.000128 -0.000098 -0.000073 -0.000055 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000024 -0.000032 -0.000043 -0.000057 -0.000075 -0.000098 -0.000126 -0.000162 -0.000207 -0.000262 -0.000328 -0.000406 -0.000497 -0.000600 -0.000714 -0.000837 -0.000966 -0.001096 -0.001222 -0.001336 -0.001430 -0.001494 -0.001518 -0.001492 -0.001407 -0.001257 -0.001037 -0.000747 -0.000390 0.000024 0.000483 0.000968 0.001458 0.001927 0.002349 0.002695 0.002940 0.003060 0.003037 0.002864 0.002538 0.002072 0.001487 0.000817 0.000102 -0.000608 -0.001263 -0.001815 -0.002223 -0.002455 -0.002495 -0.002343 -0.002013 -0.001535 -0.000949 -0.000304 0.000351 0.000966 0.001502 0.001925 0.002213 0.002358 0.002360 0.002229 0.001985 0.001649 0.001248 0.000807 0.000353 -0.000092 -0.000506 -0.000872 -0.001179 -0.001420 -0.001591 -0.001695 -0.001736 -0.001724 -0.001667 -0.001575 -0.001457 -0.001324 -0.001182 -0.001038 -0.000898 -0.000765 -0.000643 -0.000533 -0.000437 -0.000353 -0.000283 -0.000223 -0.000175 -0.000135 -0.000104 -0.000079 -0.000059 -0.000044 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000034 -0.000045 -0.000060 -0.000078 -0.000100 -0.000129 -0.000164 -0.000208 -0.000260 -0.000322 -0.000393 -0.000474 -0.000563 -0.000659 -0.000759 -0.000859 -0.000955 -0.001042 -0.001111 -0.001155 -0.001167 -0.001138 -0.001061 -0.000931 -0.000745 -0.000503 -0.000208 0.000131 0.000503 0.000895 0.001287 0.001660 0.001992 0.002261 0.002447 0.002533 0.002506 0.002360 0.002096 0.001723 0.001260 0.000731 0.000170 -0.000387 -0.000900 -0.001332 -0.001653 -0.001837 -0.001873 -0.001760 -0.001509 -0.001142 -0.000691 -0.000192 0.000317 0.000798 0.001218 0.001554 0.001786 0.001906 0.001915 0.001820 0.001633 0.001373 0.001059 0.000711 0.000349 -0.000006 -0.000340 -0.000637 -0.000888 -0.001085 -0.001228 -0.001316 -0.001355 -0.001350 -0.001309 -0.001240 -0.001150 -0.001047 -0.000936 -0.000823 -0.000713 -0.000609 -0.000512 -0.000425 -0.000349 -0.000282 -0.000226 -0.000179 -0.000140 -0.000109 -0.000083 -0.000063 -0.000048 -0.000036 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000061 -0.000079 -0.000101 -0.000129 -0.000163 -0.000204 -0.000252 -0.000307 -0.000369 -0.000438 -0.000512 -0.000589 -0.000665 -0.000737 -0.000801 -0.000851 -0.000881 -0.000883 -0.000853 -0.000785 -0.000674 -0.000518 -0.000318 -0.000077 0.000199 0.000499 0.000812 0.001123 0.001417 0.001675 0.001882 0.002023 0.002083 0.002055 0.001934 0.001722 0.001426 0.001062 0.000649 0.000212 -0.000220 -0.000617 -0.000953 -0.001202 -0.001347 -0.001378 -0.001295 -0.001106 -0.000827 -0.000483 -0.000101 0.000290 0.000662 0.000990 0.001253 0.001437 0.001536 0.001548 0.001478 0.001337 0.001136 0.000891 0.000618 0.000332 0.000049 -0.000217 -0.000456 -0.000659 -0.000820 -0.000937 -0.001012 -0.001046 -0.001046 -0.001018 -0.000966 -0.000898 -0.000819 -0.000734 -0.000647 -0.000561 -0.000479 -0.000404 -0.000336 -0.000275 -0.000223 -0.000179 -0.000142 -0.000111 -0.000086 -0.000066 -0.000050 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000079 -0.000100 -0.000126 -0.000158 -0.000195 -0.000237 -0.000285 -0.000337 -0.000393 -0.000451 -0.000508 -0.000561 -0.000607 -0.000642 -0.000660 -0.000657 -0.000628 -0.000567 -0.000473 -0.000344 -0.000180 0.000015 0.000237 0.000477 0.000725 0.000969 0.001198 0.001398 0.001555 0.001660 0.001701 0.001673 0.001574 0.001405 0.001173 0.000889 0.000569 0.000232 -0.000100 -0.000405 -0.000663 -0.000854 -0.000967 -0.000993 -0.000932 -0.000790 -0.000581 -0.000321 -0.000031 0.000267 0.000552 0.000804 0.001008 0.001154 0.001233 0.001246 0.001195 0.001087 0.000933 0.000743 0.000530 0.000305 0.000082 -0.000129 -0.000320 -0.000482 -0.000612 -0.000707 -0.000769 -0.000800 -0.000803 -0.000783 -0.000746 -0.000695 -0.000635 -0.000570 -0.000503 -0.000437 -0.000374 -0.000315 -0.000262 -0.000215 -0.000175 -0.000140 -0.000112 -0.000088 -0.000068 -0.000053 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000077 -0.000097 -0.000121 -0.000149 -0.000181 -0.000217 -0.000256 -0.000297 -0.000340 -0.000382 -0.000420 -0.000453 -0.000476 -0.000486 -0.000479 -0.000451 -0.000399 -0.000320 -0.000214 -0.000081 0.000076 0.000253 0.000442 0.000637 0.000828 0.001004 0.001157 0.001276 0.001352 0.001379 0.001353 0.001272 0.001138 0.000957 0.000738 0.000492 0.000234 -0.000019 -0.000251 -0.000447 -0.000593 -0.000679 -0.000700 -0.000655 -0.000551 -0.000395 -0.000200 0.000018 0.000243 0.000459 0.000652 0.000810 0.000922 0.000985 0.000997 0.000959 0.000878 0.000760 0.000613 0.000448 0.000273 0.000098 -0.000069 -0.000219 -0.000348 -0.000452 -0.000529 -0.000579 -0.000605 -0.000610 -0.000597 -0.000570 -0.000532 -0.000487 -0.000438 -0.000387 -0.000337 -0.000288 -0.000244 -0.000203 -0.000167 -0.000136 -0.000109 -0.000087 -0.000069 -0.000053 -0.000041 -0.000031 -0.000024 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000059 -0.000074 -0.000091 -0.000112 -0.000136 -0.000163 -0.000192 -0.000222 -0.000253 -0.000282 -0.000309 -0.000331 -0.000346 -0.000350 -0.000341 -0.000315 -0.000271 -0.000206 -0.000120 -0.000013 0.000113 0.000252 0.000401 0.000553 0.000700 0.000835 0.000950 0.001038 0.001093 0.001110 0.001085 0.001020 0.000915 0.000774 0.000605 0.000418 0.000222 0.000031 -0.000144 -0.000291 -0.000401 -0.000466 -0.000482 -0.000450 -0.000373 -0.000258 -0.000113 0.000049 0.000218 0.000381 0.000527 0.000647 0.000734 0.000782 0.000792 0.000765 0.000703 0.000613 0.000500 0.000373 0.000237 0.000101 -0.000029 -0.000147 -0.000248 -0.000330 -0.000392 -0.000433 -0.000454 -0.000460 -0.000451 -0.000432 -0.000404 -0.000371 -0.000334 -0.000296 -0.000258 -0.000221 -0.000187 -0.000156 -0.000128 -0.000105 -0.000084 -0.000067 -0.000053 -0.000042 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000068 -0.000083 -0.000101 -0.000120 -0.000141 -0.000163 -0.000184 -0.000205 -0.000223 -0.000237 -0.000246 -0.000246 -0.000236 -0.000213 -0.000176 -0.000122 -0.000053 0.000032 0.000131 0.000241 0.000356 0.000473 0.000586 0.000688 0.000774 0.000839 0.000877 0.000886 0.000864 0.000811 0.000728 0.000620 0.000491 0.000349 0.000201 0.000057 -0.000073 -0.000183 -0.000264 -0.000313 -0.000325 -0.000302 -0.000246 -0.000161 -0.000055 0.000066 0.000191 0.000313 0.000423 0.000513 0.000579 0.000616 0.000624 0.000603 0.000557 0.000488 0.000403 0.000305 0.000201 0.000096 -0.000004 -0.000096 -0.000176 -0.000240 -0.000288 -0.000321 -0.000339 -0.000344 -0.000339 -0.000325 -0.000305 -0.000280 -0.000253 -0.000224 -0.000196 -0.000168 -0.000142 -0.000119 -0.000098 -0.000080 -0.000065 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000061 -0.000073 -0.000087 -0.000102 -0.000117 -0.000132 -0.000146 -0.000157 -0.000166 -0.000170 -0.000167 -0.000157 -0.000137 -0.000106 -0.000063 -0.000008 0.000059 0.000137 0.000222 0.000311 0.000401 0.000486 0.000563 0.000626 0.000673 0.000699 0.000703 0.000683 0.000640 0.000575 0.000491 0.000393 0.000285 0.000175 0.000068 -0.000029 -0.000110 -0.000170 -0.000206 -0.000215 -0.000199 -0.000158 -0.000096 -0.000018 0.000070 0.000163 0.000253 0.000335 0.000402 0.000452 0.000480 0.000486 0.000471 0.000436 0.000384 0.000320 0.000246 0.000167 0.000086 0.000009 -0.000062 -0.000124 -0.000174 -0.000212 -0.000237 -0.000251 -0.000256 -0.000253 -0.000243 -0.000229 -0.000211 -0.000191 -0.000169 -0.000148 -0.000127 -0.000108 -0.000090 -0.000075 -0.000061 -0.000049 -0.000040 -0.000031 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000043 -0.000052 -0.000062 -0.000072 -0.000082 -0.000092 -0.000101 -0.000108 -0.000113 -0.000114 -0.000110 -0.000100 -0.000083 -0.000057 -0.000023 0.000021 0.000073 0.000133 0.000199 0.000267 0.000335 0.000400 0.000457 0.000503 0.000536 0.000553 0.000553 0.000535 0.000500 0.000449 0.000385 0.000310 0.000229 0.000147 0.000067 -0.000004 -0.000064 -0.000108 -0.000134 -0.000141 -0.000129 -0.000100 -0.000055 0.000002 0.000066 0.000134 0.000201 0.000261 0.000311 0.000348 0.000369 0.000373 0.000362 0.000336 0.000298 0.000250 0.000195 0.000135 0.000074 0.000014 -0.000040 -0.000087 -0.000126 -0.000155 -0.000175 -0.000186 -0.000190 -0.000188 -0.000181 -0.000171 -0.000158 -0.000143 -0.000127 -0.000112 -0.000096 -0.000082 -0.000068 -0.000057 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000043 -0.000049 -0.000056 -0.000063 -0.000068 -0.000072 -0.000074 -0.000073 -0.000068 -0.000059 -0.000044 -0.000024 0.000003 0.000037 0.000078 0.000124 0.000174 0.000226 0.000278 0.000326 0.000368 0.000402 0.000425 0.000435 0.000433 0.000417 0.000388 0.000348 0.000298 0.000241 0.000181 0.000119 0.000060 0.000007 -0.000036 -0.000069 -0.000088 -0.000093 -0.000085 -0.000064 -0.000031 0.000010 0.000057 0.000107 0.000155 0.000200 0.000236 0.000263 0.000279 0.000282 0.000274 0.000255 0.000227 0.000192 0.000151 0.000106 0.000060 0.000015 -0.000026 -0.000063 -0.000092 -0.000115 -0.000130 -0.000138 -0.000141 -0.000140 -0.000135 -0.000127 -0.000118 -0.000107 -0.000096 -0.000084 -0.000073 -0.000062 -0.000052 -0.000043 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000033 -0.000037 -0.000041 -0.000044 -0.000046 -0.000046 -0.000044 -0.000039 -0.000030 -0.000018 -0.000002 0.000019 0.000046 0.000076 0.000111 0.000149 0.000189 0.000227 0.000263 0.000295 0.000319 0.000335 0.000341 0.000337 0.000322 0.000299 0.000267 0.000228 0.000185 0.000139 0.000093 0.000050 0.000011 -0.000022 -0.000046 -0.000060 -0.000065 -0.000059 -0.000043 -0.000020 0.000010 0.000044 0.000081 0.000116 0.000148 0.000175 0.000195 0.000206 0.000209 0.000204 0.000190 0.000170 0.000145 0.000115 0.000082 0.000047 0.000013 -0.000019 -0.000046 -0.000069 -0.000086 -0.000097 -0.000103 -0.000105 -0.000104 -0.000101 -0.000095 -0.000089 -0.000081 -0.000072 -0.000063 -0.000055 -0.000046 -0.000039 -0.000032 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000023 -0.000026 -0.000027 -0.000027 -0.000026 -0.000024 -0.000019 -0.000011 -0.000001 0.000012 0.000028 0.000048 0.000072 0.000098 0.000126 0.000156 0.000185 0.000211 0.000234 0.000251 0.000262 0.000265 0.000260 0.000247 0.000228 0.000203 0.000173 0.000140 0.000105 0.000071 0.000038 0.000009 -0.000015 -0.000034 -0.000045 -0.000048 -0.000044 -0.000033 -0.000016 0.000006 0.000031 0.000057 0.000083 0.000107 0.000126 0.000140 0.000149 0.000152 0.000148 0.000139 0.000125 0.000107 0.000085 0.000061 0.000035 0.000010 -0.000014 -0.000035 -0.000052 -0.000065 -0.000073 -0.000078 -0.000079 -0.000078 -0.000076 -0.000072 -0.000067 -0.000061 -0.000054 -0.000048 -0.000041 -0.000035 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000015 -0.000015 -0.000013 -0.000010 -0.000005 0.000001 0.000009 0.000020 0.000032 0.000047 0.000065 0.000084 0.000106 0.000127 0.000149 0.000168 0.000185 0.000197 0.000204 0.000204 0.000199 0.000188 0.000173 0.000153 0.000130 0.000104 0.000078 0.000052 0.000027 0.000005 -0.000014 -0.000028 -0.000037 -0.000040 -0.000038 -0.000030 -0.000017 -0.000001 0.000018 0.000037 0.000056 0.000073 0.000087 0.000098 0.000104 0.000107 0.000105 0.000099 0.000090 0.000077 0.000062 0.000044 0.000025 0.000006 -0.000012 -0.000028 -0.000041 -0.000050 -0.000056 -0.000059 -0.000060 -0.000059 -0.000057 -0.000054 -0.000050 -0.000046 -0.000041 -0.000036 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000007 -0.000006 -0.000005 -0.000001 0.000003 0.000008 0.000015 0.000024 0.000033 0.000045 0.000058 0.000072 0.000087 0.000103 0.000119 0.000133 0.000145 0.000153 0.000157 0.000157 0.000151 0.000142 0.000129 0.000114 0.000096 0.000077 0.000057 0.000037 0.000018 0.000001 -0.000014 -0.000026 -0.000034 -0.000037 -0.000035 -0.000029 -0.000020 -0.000008 0.000006 0.000020 0.000034 0.000046 0.000057 0.000065 0.000070 0.000073 0.000072 0.000069 0.000063 0.000055 0.000044 0.000032 0.000018 0.000004 -0.000010 -0.000022 -0.000032 -0.000039 -0.000043 -0.000046 -0.000046 -0.000045 -0.000043 -0.000041 -0.000038 -0.000035 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000012 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000007 0.000012 0.000018 0.000025 0.000032 0.000041 0.000050 0.000061 0.000072 0.000084 0.000095 0.000105 0.000113 0.000118 0.000120 0.000119 0.000114 0.000106 0.000096 0.000084 0.000070 0.000056 0.000041 0.000025 0.000011 -0.000003 -0.000016 -0.000025 -0.000032 -0.000035 -0.000034 -0.000030 -0.000023 -0.000014 -0.000004 0.000006 0.000016 0.000025 0.000033 0.000040 0.000044 0.000047 0.000048 0.000047 0.000043 0.000038 0.000031 0.000023 0.000013 0.000002 -0.000008 -0.000017 -0.000024 -0.000030 -0.000033 -0.000035 -0.000035 -0.000034 -0.000033 -0.000031 -0.000028 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000019 0.000024 0.000030 0.000037 0.000044 0.000051 0.000059 0.000067 0.000075 0.000082 0.000088 0.000091 0.000092 0.000090 0.000085 0.000078 0.000070 0.000061 0.000051 0.000040 0.000028 0.000017 0.000005 -0.000007 -0.000017 -0.000025 -0.000031 -0.000034 -0.000034 -0.000032 -0.000026 -0.000020 -0.000012 -0.000005 0.000003 0.000010 0.000016 0.000021 0.000026 0.000029 0.000030 0.000031 0.000029 0.000027 0.000022 0.000017 0.000010 0.000002 -0.000005 -0.000012 -0.000018 -0.000022 -0.000025 -0.000026 -0.000026 -0.000026 -0.000024 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000022 0.000027 0.000032 0.000038 0.000043 0.000049 0.000054 0.000060 0.000064 0.000068 0.000069 0.000069 0.000067 0.000063 0.000057 0.000051 0.000044 0.000036 0.000028 0.000019 0.000010 0.000001 -0.000009 -0.000017 -0.000025 -0.000030 -0.000033 -0.000034 -0.000032 -0.000029 -0.000024 -0.000018 -0.000013 -0.000007 -0.000001 0.000004 0.000008 0.000013 0.000016 0.000018 0.000020 0.000020 0.000019 0.000017 0.000013 0.000008 0.000003 -0.000003 -0.000008 -0.000012 -0.000016 -0.000018 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000032 0.000036 0.000040 0.000044 0.000047 0.000050 0.000052 0.000053 0.000052 0.000050 0.000046 0.000041 0.000036 0.000031 0.000025 0.000019 0.000012 0.000005 -0.000002 -0.000010 -0.000017 -0.000024 -0.000029 -0.000032 -0.000033 -0.000032 -0.000030 -0.000027 -0.000023 -0.000018 -0.000014 -0.000009 -0.000005 -0.000000 0.000004 0.000008 0.000011 0.000013 0.000014 0.000014 0.000013 0.000011 0.000008 0.000004 0.000000 -0.000004 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000027 0.000029 0.000032 0.000035 0.000037 0.000039 0.000040 0.000040 0.000039 0.000037 0.000033 0.000030 0.000026 0.000021 0.000017 0.000012 0.000007 0.000002 -0.000005 -0.000011 -0.000017 -0.000023 -0.000027 -0.000030 -0.000032 -0.000032 -0.000030 -0.000028 -0.000025 -0.000022 -0.000018 -0.000014 -0.000010 -0.000006 -0.000002 0.000002 0.000006 0.000008 0.000010 0.000011 0.000011 0.000010 0.000008 0.000006 0.000003 -0.000001 -0.000004 -0.000006 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000022 0.000024 0.000026 0.000027 0.000029 0.000030 0.000031 0.000030 0.000029 0.000027 0.000024 0.000021 0.000018 0.000015 0.000011 0.000008 0.000004 -0.000001 -0.000006 -0.000011 -0.000016 -0.000021 -0.000025 -0.000028 -0.000029 -0.000030 -0.000029 -0.000028 -0.000026 -0.000023 -0.000020 -0.000017 -0.000013 -0.000009 -0.000005 -0.000001 0.000003 0.000006 0.000008 0.000009 0.000010 0.000010 0.000009 0.000007 0.000004 0.000002 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000023 0.000023 0.000022 0.000020 0.000018 0.000015 0.000013 0.000010 0.000007 0.000004 0.000001 -0.000003 -0.000007 -0.000011 -0.000016 -0.000019 -0.000023 -0.000025 -0.000027 -0.000028 -0.000028 -0.000027 -0.000025 -0.000023 -0.000021 -0.000018 -0.000014 -0.000010 -0.000006 -0.000002 0.000001 0.000004 0.000006 0.000008 0.000009 0.000009 0.000008 0.000007 0.000005 0.000003 0.000002 -0.000000 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000018 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000004 0.000002 -0.000001 -0.000004 -0.000008 -0.000011 -0.000015 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000025 -0.000025 -0.000024 -0.000022 -0.000020 -0.000017 -0.000014 -0.000010 -0.000007 -0.000003 0.000000 0.000003 0.000005 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000014 0.000013 0.000013 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000002 -0.000005 -0.000008 -0.000011 -0.000013 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000021 -0.000020 -0.000018 -0.000016 -0.000013 -0.000010 -0.000006 -0.000003 -0.000000 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000014 -0.000012 -0.000009 -0.000006 -0.000003 -0.000001 0.000001 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 -0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000007 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode26_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000010 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000017 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000030 -0.000030 -0.000031 -0.000030 -0.000030 -0.000028 -0.000027 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000016 -0.000013 -0.000010 -0.000007 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000015 -0.000019 -0.000024 -0.000028 -0.000031 -0.000034 -0.000036 -0.000037 -0.000038 -0.000037 -0.000036 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000024 -0.000022 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000031 -0.000034 -0.000037 -0.000039 -0.000041 -0.000043 -0.000044 -0.000045 -0.000044 -0.000043 -0.000042 -0.000039 -0.000037 -0.000034 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000016 -0.000011 -0.000007 -0.000003 0.000001 0.000004 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000002 -0.000006 -0.000010 -0.000015 -0.000021 -0.000027 -0.000033 -0.000038 -0.000043 -0.000047 -0.000050 -0.000051 -0.000052 -0.000051 -0.000050 -0.000048 -0.000045 -0.000043 -0.000040 -0.000037 -0.000034 -0.000032 -0.000029 -0.000027 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000032 -0.000036 -0.000040 -0.000044 -0.000048 -0.000052 -0.000056 -0.000059 -0.000061 -0.000063 -0.000063 -0.000063 -0.000062 -0.000059 -0.000056 -0.000053 -0.000049 -0.000044 -0.000040 -0.000035 -0.000030 -0.000024 -0.000018 -0.000011 -0.000005 0.000001 0.000007 0.000011 0.000013 0.000015 0.000015 0.000014 0.000013 0.000011 0.000008 0.000004 -0.000000 -0.000006 -0.000013 -0.000020 -0.000028 -0.000037 -0.000045 -0.000052 -0.000059 -0.000064 -0.000067 -0.000070 -0.000070 -0.000070 -0.000068 -0.000065 -0.000062 -0.000058 -0.000054 -0.000050 -0.000046 -0.000042 -0.000039 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000031 -0.000035 -0.000040 -0.000045 -0.000050 -0.000056 -0.000061 -0.000067 -0.000073 -0.000078 -0.000082 -0.000086 -0.000088 -0.000089 -0.000088 -0.000086 -0.000083 -0.000079 -0.000074 -0.000068 -0.000061 -0.000053 -0.000045 -0.000037 -0.000028 -0.000018 -0.000009 0.000001 0.000009 0.000016 0.000022 0.000026 0.000028 0.000028 0.000027 0.000025 0.000021 0.000017 0.000011 0.000004 -0.000005 -0.000014 -0.000025 -0.000037 -0.000049 -0.000060 -0.000070 -0.000079 -0.000086 -0.000091 -0.000094 -0.000095 -0.000094 -0.000092 -0.000088 -0.000083 -0.000078 -0.000073 -0.000067 -0.000062 -0.000057 -0.000052 -0.000047 -0.000042 -0.000038 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000048 -0.000055 -0.000062 -0.000069 -0.000077 -0.000085 -0.000093 -0.000100 -0.000107 -0.000113 -0.000118 -0.000121 -0.000122 -0.000122 -0.000119 -0.000115 -0.000109 -0.000101 -0.000092 -0.000082 -0.000070 -0.000058 -0.000044 -0.000031 -0.000017 -0.000003 0.000011 0.000023 0.000033 0.000041 0.000046 0.000049 0.000049 0.000048 0.000044 0.000039 0.000032 0.000024 0.000013 0.000000 -0.000014 -0.000030 -0.000047 -0.000063 -0.000079 -0.000093 -0.000105 -0.000115 -0.000121 -0.000125 -0.000127 -0.000126 -0.000123 -0.000118 -0.000112 -0.000105 -0.000098 -0.000090 -0.000083 -0.000076 -0.000069 -0.000062 -0.000056 -0.000050 -0.000044 -0.000039 -0.000034 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000032 -0.000037 -0.000043 -0.000049 -0.000057 -0.000065 -0.000074 -0.000084 -0.000094 -0.000104 -0.000115 -0.000126 -0.000136 -0.000145 -0.000153 -0.000160 -0.000164 -0.000166 -0.000165 -0.000162 -0.000156 -0.000148 -0.000136 -0.000123 -0.000107 -0.000090 -0.000071 -0.000051 -0.000031 -0.000011 0.000009 0.000028 0.000045 0.000059 0.000070 0.000077 0.000082 0.000083 0.000081 0.000076 0.000068 0.000058 0.000045 0.000029 0.000010 -0.000010 -0.000033 -0.000056 -0.000079 -0.000101 -0.000121 -0.000138 -0.000151 -0.000160 -0.000166 -0.000169 -0.000168 -0.000164 -0.000158 -0.000151 -0.000141 -0.000132 -0.000121 -0.000111 -0.000101 -0.000092 -0.000083 -0.000074 -0.000066 -0.000058 -0.000051 -0.000044 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000025 -0.000030 -0.000035 -0.000041 -0.000048 -0.000056 -0.000066 -0.000076 -0.000087 -0.000099 -0.000112 -0.000126 -0.000140 -0.000155 -0.000169 -0.000183 -0.000195 -0.000206 -0.000214 -0.000220 -0.000222 -0.000222 -0.000217 -0.000209 -0.000196 -0.000180 -0.000161 -0.000138 -0.000113 -0.000086 -0.000057 -0.000027 0.000002 0.000030 0.000056 0.000079 0.000099 0.000114 0.000125 0.000131 0.000133 0.000130 0.000123 0.000112 0.000097 0.000078 0.000055 0.000029 -0.000001 -0.000033 -0.000065 -0.000097 -0.000127 -0.000154 -0.000177 -0.000196 -0.000210 -0.000218 -0.000223 -0.000222 -0.000218 -0.000211 -0.000201 -0.000189 -0.000176 -0.000162 -0.000148 -0.000135 -0.000122 -0.000109 -0.000097 -0.000087 -0.000076 -0.000067 -0.000058 -0.000049 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000045 -0.000053 -0.000063 -0.000074 -0.000086 -0.000100 -0.000115 -0.000131 -0.000149 -0.000167 -0.000186 -0.000206 -0.000225 -0.000243 -0.000259 -0.000273 -0.000284 -0.000292 -0.000295 -0.000293 -0.000287 -0.000275 -0.000257 -0.000235 -0.000207 -0.000175 -0.000138 -0.000099 -0.000058 -0.000016 0.000025 0.000064 0.000100 0.000132 0.000159 0.000181 0.000196 0.000205 0.000208 0.000204 0.000194 0.000178 0.000156 0.000129 0.000096 0.000059 0.000017 -0.000027 -0.000071 -0.000115 -0.000157 -0.000194 -0.000226 -0.000252 -0.000271 -0.000284 -0.000291 -0.000292 -0.000288 -0.000279 -0.000266 -0.000251 -0.000233 -0.000215 -0.000196 -0.000178 -0.000160 -0.000144 -0.000128 -0.000113 -0.000099 -0.000086 -0.000075 -0.000064 -0.000054 -0.000045 -0.000038 -0.000031 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000040 -0.000048 -0.000057 -0.000068 -0.000081 -0.000095 -0.000111 -0.000130 -0.000150 -0.000172 -0.000195 -0.000219 -0.000245 -0.000270 -0.000295 -0.000319 -0.000341 -0.000359 -0.000374 -0.000383 -0.000387 -0.000384 -0.000374 -0.000357 -0.000333 -0.000301 -0.000261 -0.000216 -0.000165 -0.000110 -0.000052 0.000006 0.000063 0.000117 0.000167 0.000211 0.000248 0.000278 0.000299 0.000311 0.000315 0.000310 0.000296 0.000273 0.000242 0.000204 0.000158 0.000105 0.000048 -0.000012 -0.000074 -0.000134 -0.000190 -0.000241 -0.000285 -0.000321 -0.000349 -0.000367 -0.000378 -0.000381 -0.000376 -0.000366 -0.000350 -0.000330 -0.000307 -0.000283 -0.000259 -0.000234 -0.000210 -0.000188 -0.000166 -0.000147 -0.000128 -0.000111 -0.000096 -0.000082 -0.000069 -0.000058 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000051 -0.000061 -0.000073 -0.000087 -0.000103 -0.000122 -0.000143 -0.000167 -0.000193 -0.000222 -0.000252 -0.000285 -0.000318 -0.000351 -0.000384 -0.000415 -0.000444 -0.000468 -0.000486 -0.000498 -0.000502 -0.000498 -0.000483 -0.000459 -0.000424 -0.000379 -0.000325 -0.000262 -0.000191 -0.000115 -0.000035 0.000045 0.000123 0.000198 0.000266 0.000326 0.000377 0.000417 0.000446 0.000463 0.000468 0.000461 0.000441 0.000409 0.000365 0.000311 0.000247 0.000174 0.000096 0.000014 -0.000069 -0.000151 -0.000227 -0.000296 -0.000356 -0.000406 -0.000444 -0.000471 -0.000488 -0.000493 -0.000489 -0.000476 -0.000456 -0.000431 -0.000402 -0.000370 -0.000338 -0.000305 -0.000273 -0.000243 -0.000215 -0.000189 -0.000165 -0.000142 -0.000122 -0.000104 -0.000088 -0.000073 -0.000061 -0.000050 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000063 -0.000076 -0.000091 -0.000109 -0.000130 -0.000155 -0.000182 -0.000213 -0.000247 -0.000284 -0.000324 -0.000365 -0.000408 -0.000452 -0.000495 -0.000536 -0.000572 -0.000604 -0.000627 -0.000642 -0.000646 -0.000638 -0.000617 -0.000583 -0.000535 -0.000473 -0.000397 -0.000310 -0.000213 -0.000109 -0.000001 0.000108 0.000215 0.000316 0.000409 0.000491 0.000560 0.000614 0.000654 0.000677 0.000683 0.000672 0.000643 0.000598 0.000537 0.000462 0.000373 0.000274 0.000168 0.000056 -0.000056 -0.000165 -0.000267 -0.000360 -0.000441 -0.000509 -0.000562 -0.000601 -0.000624 -0.000634 -0.000630 -0.000615 -0.000591 -0.000558 -0.000521 -0.000480 -0.000437 -0.000394 -0.000353 -0.000313 -0.000276 -0.000241 -0.000209 -0.000180 -0.000154 -0.000131 -0.000110 -0.000092 -0.000076 -0.000063 -0.000051 -0.000042 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000064 -0.000078 -0.000094 -0.000114 -0.000137 -0.000164 -0.000194 -0.000229 -0.000269 -0.000312 -0.000360 -0.000411 -0.000465 -0.000520 -0.000577 -0.000632 -0.000685 -0.000732 -0.000772 -0.000802 -0.000820 -0.000823 -0.000811 -0.000781 -0.000733 -0.000667 -0.000582 -0.000479 -0.000361 -0.000229 -0.000088 0.000058 0.000205 0.000349 0.000486 0.000611 0.000722 0.000815 0.000890 0.000942 0.000973 0.000980 0.000963 0.000923 0.000860 0.000775 0.000671 0.000550 0.000415 0.000271 0.000122 -0.000028 -0.000174 -0.000310 -0.000435 -0.000544 -0.000635 -0.000708 -0.000761 -0.000794 -0.000809 -0.000807 -0.000789 -0.000758 -0.000717 -0.000669 -0.000616 -0.000561 -0.000505 -0.000451 -0.000399 -0.000350 -0.000305 -0.000264 -0.000227 -0.000193 -0.000163 -0.000137 -0.000114 -0.000095 -0.000078 -0.000064 -0.000052 -0.000042 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000052 -0.000064 -0.000079 -0.000096 -0.000116 -0.000141 -0.000170 -0.000204 -0.000243 -0.000287 -0.000337 -0.000392 -0.000452 -0.000517 -0.000586 -0.000657 -0.000730 -0.000801 -0.000868 -0.000928 -0.000979 -0.001016 -0.001038 -0.001040 -0.001021 -0.000980 -0.000914 -0.000823 -0.000708 -0.000570 -0.000411 -0.000235 -0.000046 0.000150 0.000348 0.000541 0.000724 0.000893 0.001042 0.001168 0.001267 0.001338 0.001378 0.001386 0.001361 0.001304 0.001217 0.001100 0.000958 0.000793 0.000611 0.000417 0.000218 0.000018 -0.000175 -0.000357 -0.000522 -0.000667 -0.000789 -0.000886 -0.000957 -0.001004 -0.001025 -0.001024 -0.001003 -0.000965 -0.000914 -0.000852 -0.000784 -0.000713 -0.000641 -0.000571 -0.000504 -0.000441 -0.000383 -0.000330 -0.000283 -0.000240 -0.000203 -0.000170 -0.000141 -0.000116 -0.000096 -0.000078 -0.000063 -0.000051 -0.000042 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000051 -0.000063 -0.000078 -0.000096 -0.000117 -0.000143 -0.000173 -0.000210 -0.000252 -0.000300 -0.000356 -0.000418 -0.000488 -0.000564 -0.000646 -0.000733 -0.000823 -0.000915 -0.001006 -0.001091 -0.001168 -0.001231 -0.001277 -0.001303 -0.001303 -0.001276 -0.001219 -0.001130 -0.001009 -0.000855 -0.000671 -0.000459 -0.000225 0.000025 0.000286 0.000548 0.000806 0.001050 0.001276 0.001476 0.001645 0.001779 0.001873 0.001925 0.001934 0.001898 0.001818 0.001697 0.001538 0.001344 0.001122 0.000878 0.000619 0.000354 0.000090 -0.000165 -0.000404 -0.000622 -0.000812 -0.000973 -0.001102 -0.001197 -0.001260 -0.001290 -0.001291 -0.001266 -0.001219 -0.001154 -0.001077 -0.000990 -0.000899 -0.000808 -0.000718 -0.000632 -0.000552 -0.000478 -0.000411 -0.000350 -0.000297 -0.000250 -0.000209 -0.000173 -0.000143 -0.000117 -0.000095 -0.000077 -0.000063 -0.000051 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000062 -0.000077 -0.000095 -0.000116 -0.000143 -0.000174 -0.000212 -0.000257 -0.000309 -0.000369 -0.000438 -0.000516 -0.000603 -0.000698 -0.000801 -0.000910 -0.001024 -0.001139 -0.001253 -0.001360 -0.001456 -0.001535 -0.001592 -0.001622 -0.001620 -0.001582 -0.001505 -0.001387 -0.001227 -0.001024 -0.000782 -0.000504 -0.000197 0.000133 0.000476 0.000822 0.001163 0.001488 0.001789 0.002056 0.002282 0.002460 0.002586 0.002654 0.002663 0.002611 0.002502 0.002336 0.002120 0.001859 0.001561 0.001235 0.000892 0.000542 0.000195 -0.000140 -0.000452 -0.000736 -0.000985 -0.001194 -0.001362 -0.001487 -0.001570 -0.001611 -0.001615 -0.001585 -0.001527 -0.001446 -0.001348 -0.001239 -0.001125 -0.001009 -0.000895 -0.000787 -0.000685 -0.000592 -0.000507 -0.000432 -0.000365 -0.000306 -0.000255 -0.000211 -0.000174 -0.000142 -0.000116 -0.000094 -0.000076 -0.000061 -0.000050 -0.000040 -0.000033 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000048 -0.000060 -0.000074 -0.000092 -0.000114 -0.000140 -0.000172 -0.000211 -0.000258 -0.000312 -0.000377 -0.000451 -0.000536 -0.000632 -0.000740 -0.000857 -0.000985 -0.001121 -0.001263 -0.001407 -0.001548 -0.001682 -0.001801 -0.001899 -0.001969 -0.002004 -0.001999 -0.001948 -0.001846 -0.001692 -0.001483 -0.001220 -0.000906 -0.000545 -0.000145 0.000284 0.000732 0.001186 0.001634 0.002063 0.002460 0.002815 0.003115 0.003352 0.003518 0.003608 0.003617 0.003546 0.003396 0.003172 0.002881 0.002532 0.002136 0.001705 0.001253 0.000794 0.000341 -0.000094 -0.000499 -0.000866 -0.001187 -0.001457 -0.001674 -0.001835 -0.001942 -0.001997 -0.002004 -0.001968 -0.001896 -0.001796 -0.001674 -0.001538 -0.001394 -0.001249 -0.001107 -0.000971 -0.000844 -0.000728 -0.000622 -0.000528 -0.000445 -0.000372 -0.000310 -0.000256 -0.000210 -0.000172 -0.000140 -0.000113 -0.000091 -0.000074 -0.000060 -0.000048 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000057 -0.000071 -0.000088 -0.000109 -0.000136 -0.000168 -0.000207 -0.000254 -0.000310 -0.000377 -0.000456 -0.000547 -0.000651 -0.000769 -0.000901 -0.001046 -0.001203 -0.001370 -0.001545 -0.001723 -0.001898 -0.002063 -0.002210 -0.002330 -0.002415 -0.002457 -0.002448 -0.002381 -0.002250 -0.002052 -0.001785 -0.001448 -0.001045 -0.000582 -0.000069 0.000485 0.001064 0.001654 0.002239 0.002800 0.003323 0.003790 0.004187 0.004500 0.004718 0.004835 0.004845 0.004748 0.004546 0.004247 0.003860 0.003397 0.002875 0.002310 0.001720 0.001124 0.000537 -0.000023 -0.000543 -0.001013 -0.001423 -0.001768 -0.002043 -0.002249 -0.002385 -0.002456 -0.002466 -0.002423 -0.002335 -0.002211 -0.002060 -0.001892 -0.001714 -0.001534 -0.001358 -0.001189 -0.001032 -0.000888 -0.000758 -0.000642 -0.000539 -0.000451 -0.000374 -0.000309 -0.000253 -0.000206 -0.000168 -0.000136 -0.000110 -0.000088 -0.000071 -0.000058 -0.000047 -0.000038 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000053 -0.000067 -0.000083 -0.000104 -0.000129 -0.000161 -0.000199 -0.000246 -0.000303 -0.000371 -0.000452 -0.000547 -0.000658 -0.000784 -0.000928 -0.001088 -0.001265 -0.001457 -0.001662 -0.001876 -0.002093 -0.002307 -0.002508 -0.002688 -0.002835 -0.002939 -0.002990 -0.002976 -0.002891 -0.002726 -0.002476 -0.002139 -0.001714 -0.001205 -0.000619 0.000035 0.000741 0.001484 0.002243 0.002998 0.003727 0.004407 0.005017 0.005536 0.005946 0.006232 0.006384 0.006395 0.006265 0.005997 0.005602 0.005093 0.004488 0.003806 0.003073 0.002310 0.001542 0.000790 0.000076 -0.000586 -0.001181 -0.001699 -0.002133 -0.002479 -0.002736 -0.002907 -0.002995 -0.003009 -0.002957 -0.002850 -0.002698 -0.002513 -0.002306 -0.002088 -0.001868 -0.001652 -0.001445 -0.001252 -0.001075 -0.000916 -0.000774 -0.000650 -0.000542 -0.000449 -0.000369 -0.000302 -0.000246 -0.000200 -0.000162 -0.000130 -0.000105 -0.000084 -0.000068 -0.000055 -0.000044 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000062 -0.000078 -0.000097 -0.000121 -0.000152 -0.000189 -0.000235 -0.000291 -0.000359 -0.000441 -0.000538 -0.000652 -0.000785 -0.000937 -0.001110 -0.001304 -0.001518 -0.001750 -0.001998 -0.002257 -0.002521 -0.002780 -0.003025 -0.003243 -0.003422 -0.003548 -0.003609 -0.003592 -0.003486 -0.003282 -0.002973 -0.002555 -0.002027 -0.001392 -0.000658 0.000163 0.001054 0.001995 0.002962 0.003927 0.004863 0.005740 0.006529 0.007201 0.007732 0.008103 0.008299 0.008311 0.008140 0.007790 0.007276 0.006615 0.005831 0.004953 0.004010 0.003035 0.002057 0.001104 0.000202 -0.000630 -0.001375 -0.002021 -0.002560 -0.002988 -0.003305 -0.003515 -0.003624 -0.003642 -0.003578 -0.003447 -0.003263 -0.003038 -0.002787 -0.002522 -0.002254 -0.001992 -0.001741 -0.001506 -0.001292 -0.001098 -0.000927 -0.000776 -0.000646 -0.000534 -0.000439 -0.000359 -0.000292 -0.000237 -0.000191 -0.000154 -0.000124 -0.000099 -0.000080 -0.000064 -0.000051 -0.000042 -0.000034 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000057 -0.000072 -0.000090 -0.000113 -0.000141 -0.000177 -0.000221 -0.000275 -0.000342 -0.000422 -0.000519 -0.000634 -0.000770 -0.000928 -0.001111 -0.001318 -0.001550 -0.001806 -0.002085 -0.002382 -0.002693 -0.003009 -0.003321 -0.003615 -0.003878 -0.004094 -0.004248 -0.004322 -0.004303 -0.004175 -0.003929 -0.003553 -0.003043 -0.002396 -0.001615 -0.000708 0.000310 0.001422 0.002600 0.003816 0.005037 0.006224 0.007341 0.008347 0.009207 0.009889 0.010364 0.010614 0.010629 0.010407 0.009956 0.009295 0.008448 0.007447 0.006329 0.005134 0.003901 0.002671 0.001478 0.000352 -0.000681 -0.001602 -0.002397 -0.003057 -0.003579 -0.003965 -0.004218 -0.004349 -0.004369 -0.004291 -0.004133 -0.003910 -0.003639 -0.003337 -0.003019 -0.002696 -0.002380 -0.002079 -0.001797 -0.001539 -0.001307 -0.001101 -0.000921 -0.000765 -0.000631 -0.000518 -0.000423 -0.000343 -0.000278 -0.000224 -0.000180 -0.000144 -0.000116 -0.000092 -0.000074 -0.000059 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000052 -0.000065 -0.000082 -0.000103 -0.000130 -0.000163 -0.000205 -0.000256 -0.000320 -0.000398 -0.000492 -0.000606 -0.000742 -0.000902 -0.001089 -0.001305 -0.001550 -0.001825 -0.002129 -0.002460 -0.002814 -0.003184 -0.003560 -0.003931 -0.004282 -0.004596 -0.004856 -0.005041 -0.005134 -0.005114 -0.004965 -0.004673 -0.004224 -0.003612 -0.002831 -0.001884 -0.000779 0.000468 0.001835 0.003292 0.004803 0.006325 0.007812 0.009214 0.010482 0.011567 0.012428 0.013029 0.013345 0.013363 0.013080 0.012509 0.011672 0.010602 0.009341 0.007938 0.006443 0.004907 0.003380 0.001904 0.000518 -0.000748 -0.001871 -0.002836 -0.003634 -0.004261 -0.004721 -0.005022 -0.005175 -0.005195 -0.005100 -0.004908 -0.004641 -0.004318 -0.003958 -0.003579 -0.003195 -0.002819 -0.002460 -0.002125 -0.001818 -0.001542 -0.001297 -0.001083 -0.000898 -0.000740 -0.000606 -0.000494 -0.000401 -0.000324 -0.000260 -0.000209 -0.000167 -0.000133 -0.000106 -0.000085 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000059 -0.000074 -0.000094 -0.000118 -0.000149 -0.000187 -0.000235 -0.000295 -0.000369 -0.000459 -0.000570 -0.000703 -0.000861 -0.001049 -0.001267 -0.001520 -0.001807 -0.002130 -0.002488 -0.002877 -0.003293 -0.003728 -0.004171 -0.004609 -0.005024 -0.005397 -0.005707 -0.005931 -0.006045 -0.006029 -0.005860 -0.005521 -0.004995 -0.004271 -0.003343 -0.002212 -0.000885 0.000621 0.002279 0.004055 0.005905 0.007776 0.009610 0.011345 0.012918 0.014268 0.015340 0.016089 0.016483 0.016504 0.016151 0.015438 0.014395 0.013065 0.011502 0.009766 0.007923 0.006037 0.004167 0.002368 0.000685 -0.000845 -0.002196 -0.003350 -0.004298 -0.005040 -0.005580 -0.005930 -0.006104 -0.006121 -0.006004 -0.005774 -0.005457 -0.005075 -0.004650 -0.004203 -0.003750 -0.003307 -0.002884 -0.002490 -0.002128 -0.001803 -0.001515 -0.001264 -0.001046 -0.000861 -0.000704 -0.000573 -0.000464 -0.000374 -0.000300 -0.000240 -0.000192 -0.000153 -0.000121 -0.000096 -0.000076 -0.000060 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000053 -0.000067 -0.000084 -0.000106 -0.000134 -0.000169 -0.000213 -0.000269 -0.000337 -0.000422 -0.000527 -0.000654 -0.000808 -0.000991 -0.001208 -0.001462 -0.001754 -0.002088 -0.002463 -0.002879 -0.003332 -0.003816 -0.004323 -0.004841 -0.005352 -0.005838 -0.006277 -0.006643 -0.006912 -0.007055 -0.007047 -0.006861 -0.006476 -0.005870 -0.005029 -0.003944 -0.002612 -0.001042 0.000748 0.002730 0.004862 0.007092 0.009356 0.011584 0.013697 0.015617 0.017268 0.018581 0.019499 0.019982 0.020008 0.019575 0.018700 0.017423 0.015797 0.013890 0.011778 0.009541 0.007259 0.005006 0.002845 0.000833 -0.000989 -0.002589 -0.003949 -0.005060 -0.005922 -0.006545 -0.006943 -0.007136 -0.007146 -0.007001 -0.006727 -0.006353 -0.005904 -0.005408 -0.004886 -0.004358 -0.003842 -0.003349 -0.002890 -0.002469 -0.002090 -0.001755 -0.001462 -0.001209 -0.000993 -0.000811 -0.000659 -0.000532 -0.000428 -0.000343 -0.000274 -0.000219 -0.000174 -0.000138 -0.000109 -0.000086 -0.000068 -0.000053 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000059 -0.000075 -0.000095 -0.000120 -0.000151 -0.000191 -0.000242 -0.000305 -0.000383 -0.000480 -0.000600 -0.000746 -0.000921 -0.001132 -0.001380 -0.001671 -0.002007 -0.002390 -0.002821 -0.003299 -0.003820 -0.004378 -0.004963 -0.005560 -0.006151 -0.006715 -0.007226 -0.007657 -0.007977 -0.008155 -0.008161 -0.007963 -0.007535 -0.006851 -0.005891 -0.004642 -0.003101 -0.001272 0.000824 0.003155 0.005673 0.008318 0.011012 0.013671 0.016200 0.018503 0.020487 0.022067 0.023173 0.023756 0.023788 0.023266 0.022213 0.020676 0.018723 0.016437 0.013911 0.011242 0.008527 0.005854 0.003302 0.000933 -0.001202 -0.003067 -0.004644 -0.005924 -0.006910 -0.007615 -0.008058 -0.008264 -0.008262 -0.008083 -0.007758 -0.007320 -0.006799 -0.006224 -0.005622 -0.005014 -0.004419 -0.003851 -0.003321 -0.002836 -0.002400 -0.002014 -0.001676 -0.001385 -0.001136 -0.000927 -0.000751 -0.000606 -0.000487 -0.000390 -0.000311 -0.000247 -0.000196 -0.000155 -0.000122 -0.000096 -0.000075 -0.000059 -0.000046 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000084 -0.000106 -0.000134 -0.000170 -0.000215 -0.000272 -0.000343 -0.000432 -0.000542 -0.000678 -0.000843 -0.001042 -0.001281 -0.001563 -0.001893 -0.002274 -0.002709 -0.003199 -0.003743 -0.004336 -0.004971 -0.005637 -0.006318 -0.006994 -0.007641 -0.008231 -0.008732 -0.009110 -0.009331 -0.009358 -0.009156 -0.008691 -0.007933 -0.006856 -0.005445 -0.003690 -0.001597 0.000816 0.003511 0.006435 0.009517 0.012667 0.015783 0.018754 0.021466 0.023805 0.025671 0.026980 0.027669 0.027708 0.027092 0.025849 0.024036 0.021734 0.019044 0.016077 0.012949 0.009775 0.006659 0.003693 0.000952 -0.001507 -0.003647 -0.005444 -0.006893 -0.008000 -0.008783 -0.009265 -0.009479 -0.009457 -0.009236 -0.008853 -0.008345 -0.007745 -0.007087 -0.006399 -0.005706 -0.005028 -0.004382 -0.003779 -0.003226 -0.002729 -0.002289 -0.001904 -0.001572 -0.001289 -0.001050 -0.000851 -0.000685 -0.000550 -0.000439 -0.000350 -0.000277 -0.000219 -0.000173 -0.000136 -0.000107 -0.000083 -0.000065 -0.000051 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000036 -0.000045 -0.000058 -0.000073 -0.000093 -0.000118 -0.000150 -0.000190 -0.000240 -0.000304 -0.000384 -0.000484 -0.000608 -0.000760 -0.000945 -0.001169 -0.001437 -0.001753 -0.002124 -0.002552 -0.003041 -0.003592 -0.004203 -0.004869 -0.005584 -0.006334 -0.007101 -0.007865 -0.008598 -0.009270 -0.009847 -0.010291 -0.010561 -0.010618 -0.010420 -0.009928 -0.009105 -0.007921 -0.006353 -0.004391 -0.002036 0.000691 0.003752 0.007085 0.010609 0.014221 0.017804 0.021228 0.024357 0.027061 0.029221 0.030738 0.031539 0.031585 0.030873 0.029436 0.027340 0.024681 0.021577 0.018158 0.014562 0.010920 0.007355 0.003971 0.000855 -0.001930 -0.004339 -0.006352 -0.007963 -0.009183 -0.010034 -0.010547 -0.010758 -0.010708 -0.010439 -0.009992 -0.009407 -0.008725 -0.007980 -0.007203 -0.006422 -0.005659 -0.004932 -0.004253 -0.003632 -0.003072 -0.002576 -0.002142 -0.001768 -0.001449 -0.001180 -0.000955 -0.000768 -0.000616 -0.000491 -0.000390 -0.000309 -0.000244 -0.000192 -0.000150 -0.000118 -0.000092 -0.000071 -0.000055 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000050 -0.000063 -0.000081 -0.000103 -0.000130 -0.000165 -0.000210 -0.000267 -0.000338 -0.000427 -0.000538 -0.000676 -0.000845 -0.001051 -0.001300 -0.001597 -0.001949 -0.002360 -0.002836 -0.003379 -0.003990 -0.004668 -0.005408 -0.006202 -0.007035 -0.007889 -0.008741 -0.009561 -0.010318 -0.010974 -0.011488 -0.011815 -0.011910 -0.011727 -0.011219 -0.010345 -0.009068 -0.007361 -0.005208 -0.002608 0.000417 0.003826 0.007552 0.011502 0.015562 0.019598 0.023461 0.026997 0.030057 0.032504 0.034225 0.035135 0.035191 0.034387 0.032761 0.030389 0.027382 0.023875 0.020017 0.015964 0.011868 0.007867 0.004081 0.000605 -0.002488 -0.005152 -0.007364 -0.009121 -0.010439 -0.011345 -0.011876 -0.012075 -0.011988 -0.011662 -0.011145 -0.010481 -0.009713 -0.008879 -0.008013 -0.007144 -0.006295 -0.005487 -0.004733 -0.004043 -0.003421 -0.002869 -0.002386 -0.001969 -0.001613 -0.001313 -0.001062 -0.000854 -0.000684 -0.000544 -0.000432 -0.000341 -0.000269 -0.000211 -0.000165 -0.000129 -0.000100 -0.000078 -0.000060 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000043 -0.000054 -0.000069 -0.000088 -0.000112 -0.000143 -0.000182 -0.000231 -0.000294 -0.000372 -0.000471 -0.000593 -0.000745 -0.000931 -0.001158 -0.001432 -0.001758 -0.002145 -0.002597 -0.003118 -0.003713 -0.004383 -0.005127 -0.005938 -0.006807 -0.007720 -0.008657 -0.009594 -0.010500 -0.011341 -0.012077 -0.012664 -0.013053 -0.013194 -0.013036 -0.012528 -0.011620 -0.010272 -0.008449 -0.006133 -0.003321 -0.000033 0.003687 0.007764 0.012099 0.016565 0.021011 0.025274 0.029181 0.032567 0.035277 0.037185 0.038197 0.038262 0.037376 0.035578 0.032956 0.029632 0.025756 0.021497 0.017029 0.012519 0.008123 0.003972 0.000174 -0.003193 -0.006080 -0.008463 -0.010343 -0.011737 -0.012680 -0.013214 -0.013389 -0.013256 -0.012868 -0.012278 -0.011533 -0.010679 -0.009757 -0.008804 -0.007849 -0.006919 -0.006033 -0.005206 -0.004449 -0.003766 -0.003160 -0.002629 -0.002170 -0.001778 -0.001447 -0.001170 -0.000941 -0.000752 -0.000599 -0.000474 -0.000374 -0.000294 -0.000231 -0.000180 -0.000140 -0.000109 -0.000084 -0.000065 -0.000050 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000036 -0.000046 -0.000059 -0.000075 -0.000096 -0.000122 -0.000156 -0.000199 -0.000253 -0.000321 -0.000407 -0.000514 -0.000648 -0.000814 -0.001017 -0.001264 -0.001562 -0.001917 -0.002336 -0.002826 -0.003391 -0.004036 -0.004760 -0.005564 -0.006439 -0.007378 -0.008364 -0.009378 -0.010393 -0.011379 -0.012299 -0.013111 -0.013770 -0.014224 -0.014419 -0.014297 -0.013803 -0.012883 -0.011490 -0.009586 -0.007148 -0.004171 -0.000674 0.003295 0.007658 0.012307 0.017105 0.021889 0.026482 0.030697 0.034352 0.037282 0.039347 0.040445 0.040521 0.039567 0.037629 0.034800 0.031213 0.027032 0.022441 0.017628 0.012776 0.008054 0.003605 -0.000456 -0.004044 -0.007106 -0.009620 -0.011588 -0.013031 -0.013989 -0.014510 -0.014649 -0.014463 -0.014010 -0.013345 -0.012521 -0.011586 -0.010582 -0.009547 -0.008513 -0.007507 -0.006549 -0.005655 -0.004835 -0.004096 -0.003439 -0.002864 -0.002365 -0.001939 -0.001579 -0.001277 -0.001026 -0.000821 -0.000653 -0.000517 -0.000407 -0.000320 -0.000250 -0.000195 -0.000152 -0.000117 -0.000091 -0.000070 -0.000054 -0.000041 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000039 -0.000049 -0.000063 -0.000081 -0.000104 -0.000133 -0.000169 -0.000215 -0.000274 -0.000348 -0.000441 -0.000558 -0.000702 -0.000881 -0.001100 -0.001367 -0.001687 -0.002068 -0.002518 -0.003042 -0.003647 -0.004334 -0.005107 -0.005962 -0.006894 -0.007892 -0.008941 -0.010019 -0.011101 -0.012156 -0.013145 -0.014027 -0.014754 -0.015271 -0.015521 -0.015444 -0.014981 -0.014072 -0.012666 -0.010722 -0.008214 -0.005134 -0.001503 0.002630 0.007185 0.012048 0.017073 0.022090 0.026910 0.031339 0.035183 0.038267 0.040444 0.041605 0.041690 0.040693 0.038660 0.035688 0.031919 0.027526 0.022702 0.017648 0.012557 0.007608 0.002953 -0.001286 -0.005020 -0.008195 -0.010787 -0.012800 -0.014261 -0.015210 -0.015701 -0.015794 -0.015550 -0.015032 -0.014297 -0.013400 -0.012391 -0.011314 -0.010209 -0.009106 -0.008034 -0.007014 -0.006062 -0.005188 -0.004399 -0.003698 -0.003082 -0.002548 -0.002091 -0.001703 -0.001378 -0.001109 -0.000886 -0.000705 -0.000558 -0.000440 -0.000345 -0.000270 -0.000210 -0.000163 -0.000126 -0.000097 -0.000075 -0.000057 -0.000044 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000053 -0.000068 -0.000087 -0.000111 -0.000142 -0.000182 -0.000232 -0.000295 -0.000374 -0.000474 -0.000599 -0.000754 -0.000945 -0.001179 -0.001463 -0.001803 -0.002207 -0.002683 -0.003237 -0.003874 -0.004598 -0.005409 -0.006305 -0.007281 -0.008324 -0.009420 -0.010547 -0.011680 -0.012787 -0.013831 -0.014769 -0.015552 -0.016125 -0.016430 -0.016403 -0.015983 -0.015108 -0.013724 -0.011788 -0.009271 -0.006167 -0.002494 0.001697 0.006324 0.011269 0.016386 0.021498 0.026415 0.030934 0.034861 0.038013 0.040242 0.041435 0.041529 0.040518 0.038448 0.035419 0.031573 0.027088 0.022163 0.017003 0.011808 0.006761 0.002019 -0.002291 -0.006080 -0.009290 -0.011898 -0.013908 -0.015349 -0.016264 -0.016711 -0.016751 -0.016450 -0.015871 -0.015074 -0.014117 -0.013048 -0.011914 -0.010753 -0.009598 -0.008475 -0.007406 -0.006408 -0.005491 -0.004662 -0.003923 -0.003274 -0.002710 -0.002227 -0.001816 -0.001472 -0.001185 -0.000948 -0.000754 -0.000597 -0.000470 -0.000369 -0.000288 -0.000224 -0.000173 -0.000134 -0.000103 -0.000079 -0.000060 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000034 -0.000043 -0.000056 -0.000072 -0.000093 -0.000119 -0.000152 -0.000194 -0.000247 -0.000314 -0.000399 -0.000506 -0.000638 -0.000803 -0.001005 -0.001251 -0.001549 -0.001906 -0.002330 -0.002826 -0.003403 -0.004064 -0.004813 -0.005650 -0.006574 -0.007576 -0.008647 -0.009771 -0.010926 -0.012088 -0.013226 -0.014303 -0.015277 -0.016099 -0.016716 -0.017066 -0.017089 -0.016720 -0.015900 -0.014573 -0.012696 -0.010240 -0.007199 -0.003592 0.000531 0.005087 0.009961 0.015005 0.020048 0.024900 0.029362 0.033240 0.036358 0.038565 0.039752 0.039855 0.038867 0.036831 0.033845 0.030050 0.025621 0.020754 0.015652 0.010514 0.005523 0.000836 -0.003421 -0.007157 -0.010313 -0.012866 -0.014821 -0.016206 -0.017065 -0.017456 -0.017442 -0.017088 -0.016460 -0.015618 -0.014618 -0.013510 -0.012339 -0.011143 -0.009955 -0.008800 -0.007700 -0.006672 -0.005726 -0.004870 -0.004105 -0.003432 -0.002846 -0.002342 -0.001914 -0.001553 -0.001252 -0.001003 -0.000798 -0.000632 -0.000498 -0.000390 -0.000305 -0.000237 -0.000183 -0.000141 -0.000108 -0.000083 -0.000063 -0.000048 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000046 -0.000059 -0.000076 -0.000098 -0.000126 -0.000161 -0.000205 -0.000262 -0.000333 -0.000422 -0.000534 -0.000674 -0.000846 -0.001057 -0.001315 -0.001624 -0.001994 -0.002431 -0.002941 -0.003531 -0.004206 -0.004968 -0.005817 -0.006750 -0.007760 -0.008836 -0.009963 -0.011121 -0.012286 -0.013427 -0.014509 -0.015492 -0.016329 -0.016966 -0.017347 -0.017411 -0.017097 -0.016347 -0.015109 -0.013342 -0.011019 -0.008136 -0.004713 -0.000797 0.003530 0.008157 0.012946 0.017733 0.022337 0.026573 0.030258 0.033222 0.035325 0.036462 0.036573 0.035648 0.033727 0.030902 0.027303 0.023096 0.018466 0.013607 0.008708 0.003946 -0.000529 -0.004593 -0.008157 -0.011165 -0.013590 -0.015437 -0.016731 -0.017515 -0.017845 -0.017781 -0.017389 -0.016730 -0.015864 -0.014847 -0.013727 -0.012546 -0.011342 -0.010145 -0.008982 -0.007874 -0.006835 -0.005878 -0.005009 -0.004232 -0.003546 -0.002947 -0.002430 -0.001990 -0.001618 -0.001307 -0.001049 -0.000836 -0.000663 -0.000523 -0.000410 -0.000320 -0.000248 -0.000192 -0.000148 -0.000113 -0.000087 -0.000066 -0.000051 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000048 -0.000062 -0.000080 -0.000103 -0.000132 -0.000169 -0.000216 -0.000275 -0.000350 -0.000443 -0.000560 -0.000705 -0.000884 -0.001102 -0.001366 -0.001684 -0.002061 -0.002505 -0.003021 -0.003616 -0.004292 -0.005051 -0.005894 -0.006817 -0.007811 -0.008868 -0.009971 -0.011101 -0.012236 -0.013346 -0.014400 -0.015357 -0.016175 -0.016804 -0.017191 -0.017280 -0.017015 -0.016345 -0.015222 -0.013611 -0.011491 -0.008861 -0.005741 -0.002179 0.001752 0.005949 0.010287 0.014618 0.018783 0.022613 0.025945 0.028630 0.030540 0.031582 0.031699 0.030881 0.029162 0.026621 0.023374 0.019567 0.015366 0.010947 0.006481 0.002130 -0.001967 -0.005694 -0.008966 -0.011728 -0.013955 -0.015644 -0.016819 -0.017516 -0.017786 -0.017686 -0.017275 -0.016613 -0.015755 -0.014753 -0.013653 -0.012495 -0.011314 -0.010140 -0.008997 -0.007904 -0.006878 -0.005930 -0.005067 -0.004293 -0.003606 -0.003006 -0.002486 -0.002041 -0.001664 -0.001347 -0.001083 -0.000866 -0.000687 -0.000542 -0.000426 -0.000332 -0.000258 -0.000199 -0.000153 -0.000118 -0.000090 -0.000069 -0.000053 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000038 -0.000050 -0.000065 -0.000083 -0.000107 -0.000138 -0.000176 -0.000225 -0.000287 -0.000364 -0.000461 -0.000581 -0.000730 -0.000913 -0.001136 -0.001405 -0.001725 -0.002104 -0.002548 -0.003061 -0.003648 -0.004311 -0.005053 -0.005870 -0.006760 -0.007714 -0.008722 -0.009770 -0.010838 -0.011907 -0.012948 -0.013932 -0.014823 -0.015582 -0.016165 -0.016525 -0.016612 -0.016382 -0.015790 -0.014799 -0.013383 -0.011530 -0.009242 -0.006542 -0.003474 -0.000104 0.003480 0.007173 0.010850 0.014379 0.017622 0.020445 0.022724 0.024353 0.025252 0.025375 0.024709 0.023279 0.021147 0.018408 0.015180 0.011601 0.007819 0.003979 0.000220 -0.003335 -0.006584 -0.009449 -0.011877 -0.013839 -0.015330 -0.016365 -0.016972 -0.017194 -0.017080 -0.016681 -0.016050 -0.015237 -0.014290 -0.013250 -0.012153 -0.011031 -0.009913 -0.008821 -0.007773 -0.006786 -0.005870 -0.005032 -0.004278 -0.003606 -0.003016 -0.002503 -0.002062 -0.001687 -0.001370 -0.001105 -0.000885 -0.000704 -0.000557 -0.000438 -0.000342 -0.000266 -0.000205 -0.000158 -0.000121 -0.000093 -0.000071 -0.000054 -0.000042 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000040 -0.000052 -0.000067 -0.000086 -0.000111 -0.000143 -0.000183 -0.000233 -0.000296 -0.000376 -0.000475 -0.000598 -0.000750 -0.000935 -0.001159 -0.001427 -0.001746 -0.002120 -0.002555 -0.003054 -0.003622 -0.004258 -0.004964 -0.005735 -0.006568 -0.007455 -0.008385 -0.009343 -0.010313 -0.011275 -0.012204 -0.013074 -0.013852 -0.014505 -0.014996 -0.015287 -0.015339 -0.015118 -0.014593 -0.013741 -0.012548 -0.011011 -0.009142 -0.006964 -0.004518 -0.001860 0.000943 0.003809 0.006647 0.009360 0.011847 0.014013 0.015767 0.017031 0.017746 0.017874 0.017402 0.016343 0.014739 0.012654 0.010172 0.007396 0.004434 0.001398 -0.001601 -0.004466 -0.007111 -0.009466 -0.011482 -0.013128 -0.014391 -0.015276 -0.015802 -0.015997 -0.015900 -0.015551 -0.014994 -0.014273 -0.013425 -0.012488 -0.011494 -0.010472 -0.009446 -0.008438 -0.007467 -0.006546 -0.005686 -0.004896 -0.004180 -0.003539 -0.002973 -0.002478 -0.002051 -0.001684 -0.001373 -0.001112 -0.000893 -0.000713 -0.000565 -0.000445 -0.000348 -0.000271 -0.000210 -0.000162 -0.000125 -0.000096 -0.000073 -0.000056 -0.000043 -0.000033 -0.000025 -0.000020 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000041 -0.000053 -0.000069 -0.000089 -0.000115 -0.000147 -0.000188 -0.000239 -0.000304 -0.000385 -0.000485 -0.000609 -0.000761 -0.000946 -0.001167 -0.001432 -0.001743 -0.002105 -0.002523 -0.002998 -0.003533 -0.004127 -0.004779 -0.005484 -0.006236 -0.007028 -0.007848 -0.008683 -0.009517 -0.010330 -0.011102 -0.011808 -0.012423 -0.012919 -0.013268 -0.013441 -0.013415 -0.013169 -0.012689 -0.011969 -0.011011 -0.009825 -0.008431 -0.006857 -0.005138 -0.003315 -0.001435 0.000452 0.002293 0.004035 0.005623 0.007005 0.008133 0.008962 0.009457 0.009590 0.009349 0.008733 0.007757 0.006451 0.004860 0.003039 0.001053 -0.001027 -0.003128 -0.005180 -0.007116 -0.008881 -0.010428 -0.011723 -0.012744 -0.013484 -0.013947 -0.014147 -0.014106 -0.013853 -0.013420 -0.012838 -0.012139 -0.011353 -0.010507 -0.009625 -0.008730 -0.007842 -0.006978 -0.006151 -0.005374 -0.004653 -0.003995 -0.003401 -0.002873 -0.002408 -0.002003 -0.001653 -0.001355 -0.001102 -0.000889 -0.000712 -0.000567 -0.000448 -0.000352 -0.000275 -0.000214 -0.000165 -0.000128 -0.000098 -0.000075 -0.000058 -0.000044 -0.000034 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000032 -0.000042 -0.000054 -0.000071 -0.000091 -0.000117 -0.000150 -0.000192 -0.000244 -0.000309 -0.000391 -0.000491 -0.000615 -0.000765 -0.000946 -0.001162 -0.001417 -0.001714 -0.002058 -0.002449 -0.002890 -0.003380 -0.003917 -0.004497 -0.005115 -0.005764 -0.006434 -0.007115 -0.007793 -0.008452 -0.009075 -0.009644 -0.010139 -0.010538 -0.010823 -0.010975 -0.010979 -0.010826 -0.010514 -0.010047 -0.009440 -0.008712 -0.007891 -0.007006 -0.006088 -0.005167 -0.004269 -0.003414 -0.002617 -0.001888 -0.001230 -0.000647 -0.000140 0.000288 0.000630 0.000878 0.001018 0.001035 0.000914 0.000642 0.000209 -0.000386 -0.001139 -0.002035 -0.003049 -0.004151 -0.005303 -0.006461 -0.007584 -0.008629 -0.009558 -0.010341 -0.010953 -0.011383 -0.011627 -0.011689 -0.011583 -0.011324 -0.010934 -0.010434 -0.009846 -0.009192 -0.008493 -0.007767 -0.007034 -0.006308 -0.005604 -0.004932 -0.004303 -0.003721 -0.003192 -0.002715 -0.002291 -0.001918 -0.001594 -0.001313 -0.001074 -0.000872 -0.000702 -0.000561 -0.000446 -0.000352 -0.000276 -0.000215 -0.000168 -0.000130 -0.000100 -0.000077 -0.000060 -0.000046 -0.000035 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000055 -0.000072 -0.000093 -0.000119 -0.000153 -0.000195 -0.000247 -0.000312 -0.000393 -0.000492 -0.000614 -0.000760 -0.000934 -0.001141 -0.001382 -0.001660 -0.001977 -0.002334 -0.002730 -0.003163 -0.003628 -0.004121 -0.004634 -0.005158 -0.005683 -0.006197 -0.006686 -0.007136 -0.007530 -0.007854 -0.008090 -0.008225 -0.008248 -0.008150 -0.007932 -0.007601 -0.007176 -0.006683 -0.006158 -0.005642 -0.005178 -0.004807 -0.004564 -0.004473 -0.004541 -0.004763 -0.005113 -0.005556 -0.006043 -0.006522 -0.006940 -0.007251 -0.007422 -0.007435 -0.007287 -0.006995 -0.006591 -0.006118 -0.005627 -0.005169 -0.004793 -0.004538 -0.004430 -0.004483 -0.004693 -0.005044 -0.005507 -0.006046 -0.006617 -0.007180 -0.007696 -0.008131 -0.008463 -0.008678 -0.008768 -0.008735 -0.008587 -0.008334 -0.007990 -0.007571 -0.007092 -0.006571 -0.006024 -0.005465 -0.004909 -0.004368 -0.003850 -0.003363 -0.002912 -0.002500 -0.002128 -0.001797 -0.001504 -0.001249 -0.001029 -0.000841 -0.000682 -0.000548 -0.000438 -0.000348 -0.000275 -0.000216 -0.000169 -0.000132 -0.000102 -0.000079 -0.000061 -0.000047 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000073 -0.000094 -0.000121 -0.000154 -0.000196 -0.000248 -0.000313 -0.000392 -0.000489 -0.000606 -0.000746 -0.000911 -0.001104 -0.001327 -0.001580 -0.001864 -0.002179 -0.002520 -0.002885 -0.003268 -0.003659 -0.004051 -0.004432 -0.004791 -0.005115 -0.005390 -0.005601 -0.005734 -0.005776 -0.005714 -0.005541 -0.005254 -0.004859 -0.004371 -0.003815 -0.003231 -0.002669 -0.002187 -0.001848 -0.001712 -0.001833 -0.002247 -0.002972 -0.003998 -0.005290 -0.006785 -0.008397 -0.010027 -0.011565 -0.012906 -0.013954 -0.014637 -0.014907 -0.014750 -0.014182 -0.013252 -0.012034 -0.010619 -0.009108 -0.007604 -0.006200 -0.004974 -0.003984 -0.003263 -0.002820 -0.002643 -0.002699 -0.002943 -0.003321 -0.003778 -0.004262 -0.004728 -0.005141 -0.005475 -0.005715 -0.005853 -0.005889 -0.005828 -0.005679 -0.005454 -0.005168 -0.004834 -0.004468 -0.004084 -0.003692 -0.003303 -0.002926 -0.002567 -0.002231 -0.001921 -0.001640 -0.001387 -0.001163 -0.000967 -0.000797 -0.000652 -0.000528 -0.000425 -0.000340 -0.000271 -0.000214 -0.000169 -0.000132 -0.000103 -0.000081 -0.000063 -0.000048 -0.000038 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000044 -0.000057 -0.000074 -0.000095 -0.000122 -0.000155 -0.000197 -0.000248 -0.000311 -0.000389 -0.000482 -0.000593 -0.000724 -0.000877 -0.001053 -0.001253 -0.001477 -0.001722 -0.001987 -0.002267 -0.002555 -0.002844 -0.003124 -0.003382 -0.003607 -0.003785 -0.003902 -0.003943 -0.003894 -0.003742 -0.003474 -0.003084 -0.002571 -0.001941 -0.001212 -0.000414 0.000406 0.001189 0.001862 0.002344 0.002550 0.002404 0.001842 0.000824 -0.000658 -0.002579 -0.004874 -0.007441 -0.010152 -0.012854 -0.015387 -0.017593 -0.019333 -0.020494 -0.021004 -0.020835 -0.020006 -0.018581 -0.016661 -0.014377 -0.011876 -0.009313 -0.006830 -0.004555 -0.002589 -0.001001 0.000176 0.000939 0.001314 0.001350 0.001112 0.000670 0.000095 -0.000545 -0.001196 -0.001812 -0.002359 -0.002817 -0.003173 -0.003424 -0.003572 -0.003627 -0.003598 -0.003499 -0.003344 -0.003147 -0.002921 -0.002675 -0.002420 -0.002165 -0.001915 -0.001676 -0.001452 -0.001245 -0.001057 -0.000889 -0.000741 -0.000612 -0.000502 -0.000408 -0.000329 -0.000264 -0.000211 -0.000167 -0.000132 -0.000104 -0.000081 -0.000064 -0.000050 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000026 -0.000034 -0.000044 -0.000058 -0.000074 -0.000096 -0.000122 -0.000155 -0.000196 -0.000246 -0.000308 -0.000382 -0.000470 -0.000574 -0.000695 -0.000833 -0.000990 -0.001163 -0.001353 -0.001555 -0.001765 -0.001977 -0.002183 -0.002372 -0.002532 -0.002650 -0.002710 -0.002699 -0.002599 -0.002396 -0.002076 -0.001624 -0.001034 -0.000301 0.000570 0.001562 0.002646 0.003775 0.004886 0.005897 0.006714 0.007235 0.007358 0.006990 0.006059 0.004525 0.002386 -0.000313 -0.003483 -0.006987 -0.010656 -0.014293 -0.017691 -0.020649 -0.022987 -0.024561 -0.025277 -0.025096 -0.024038 -0.022180 -0.019648 -0.016606 -0.013243 -0.009755 -0.006332 -0.003144 -0.000329 0.002012 0.003822 0.005082 0.005815 0.006071 0.005922 0.005453 0.004754 0.003911 0.002997 0.002078 0.001203 0.000408 -0.000285 -0.000863 -0.001324 -0.001670 -0.001911 -0.002060 -0.002128 -0.002129 -0.002078 -0.001985 -0.001861 -0.001717 -0.001560 -0.001398 -0.001237 -0.001081 -0.000934 -0.000798 -0.000674 -0.000565 -0.000468 -0.000385 -0.000314 -0.000255 -0.000205 -0.000164 -0.000131 -0.000104 -0.000082 -0.000064 -0.000050 -0.000039 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000058 -0.000075 -0.000096 -0.000122 -0.000155 -0.000195 -0.000243 -0.000302 -0.000372 -0.000454 -0.000550 -0.000659 -0.000781 -0.000915 -0.001060 -0.001212 -0.001368 -0.001520 -0.001661 -0.001780 -0.001866 -0.001904 -0.001878 -0.001773 -0.001570 -0.001254 -0.000807 -0.000216 0.000533 0.001444 0.002519 0.003745 0.005097 0.006535 0.007996 0.009401 0.010651 0.011632 0.012225 0.012311 0.011788 0.010577 0.008640 0.005983 0.002667 -0.001196 -0.005441 -0.009864 -0.014235 -0.018309 -0.021851 -0.024653 -0.026545 -0.027418 -0.027224 -0.025985 -0.023787 -0.020777 -0.017143 -0.013105 -0.008892 -0.004729 -0.000821 0.002662 0.005596 0.007901 0.009547 0.010548 0.010955 0.010848 0.010321 0.009478 0.008420 0.007239 0.006016 0.004815 0.003684 0.002657 0.001753 0.000982 0.000343 -0.000170 -0.000566 -0.000860 -0.001063 -0.001190 -0.001253 -0.001265 -0.001236 -0.001177 -0.001096 -0.001001 -0.000900 -0.000796 -0.000695 -0.000599 -0.000510 -0.000429 -0.000358 -0.000296 -0.000243 -0.000198 -0.000160 -0.000128 -0.000102 -0.000081 -0.000064 -0.000050 -0.000040 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000058 -0.000075 -0.000096 -0.000122 -0.000153 -0.000192 -0.000239 -0.000294 -0.000360 -0.000435 -0.000521 -0.000617 -0.000721 -0.000832 -0.000947 -0.001060 -0.001168 -0.001260 -0.001329 -0.001362 -0.001345 -0.001262 -0.001096 -0.000829 -0.000443 0.000081 0.000760 0.001608 0.002637 0.003850 0.005243 0.006799 0.008486 0.010250 0.012019 0.013698 0.015173 0.016317 0.016997 0.017086 0.016472 0.015079 0.012869 0.009860 0.006124 0.001794 -0.002945 -0.007867 -0.012715 -0.017226 -0.021142 -0.024236 -0.026326 -0.027293 -0.027086 -0.025728 -0.023312 -0.019994 -0.015978 -0.011502 -0.006817 -0.002170 0.002214 0.006143 0.009473 0.012110 0.014012 0.015187 0.015682 0.015577 0.014976 0.013989 0.012729 0.011302 0.009799 0.008298 0.006857 0.005519 0.004311 0.003247 0.002332 0.001560 0.000925 0.000414 0.000014 -0.000288 -0.000505 -0.000651 -0.000737 -0.000776 -0.000778 -0.000752 -0.000707 -0.000649 -0.000584 -0.000516 -0.000449 -0.000386 -0.000327 -0.000275 -0.000228 -0.000188 -0.000153 -0.000124 -0.000100 -0.000080 -0.000063 -0.000050 -0.000040 -0.000031 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000045 -0.000059 -0.000075 -0.000096 -0.000121 -0.000151 -0.000188 -0.000232 -0.000284 -0.000345 -0.000413 -0.000489 -0.000570 -0.000656 -0.000743 -0.000827 -0.000902 -0.000961 -0.000996 -0.000994 -0.000943 -0.000827 -0.000630 -0.000333 0.000083 0.000638 0.001351 0.002238 0.003315 0.004590 0.006066 0.007735 0.009573 0.011541 0.013578 0.015601 0.017504 0.019164 0.020445 0.021207 0.021320 0.020674 0.019193 0.016849 0.013667 0.009732 0.005191 0.000238 -0.004888 -0.009922 -0.014592 -0.018637 -0.021825 -0.023974 -0.024965 -0.024745 -0.023341 -0.020846 -0.017418 -0.013265 -0.008629 -0.003764 0.001076 0.005657 0.009780 0.013289 0.016082 0.018105 0.019360 0.019887 0.019765 0.019094 0.017989 0.016568 0.014942 0.013213 0.011465 0.009765 0.008163 0.006693 0.005373 0.004212 0.003208 0.002356 0.001645 0.001063 0.000597 0.000234 -0.000040 -0.000238 -0.000372 -0.000455 -0.000497 -0.000508 -0.000495 -0.000467 -0.000428 -0.000384 -0.000338 -0.000293 -0.000250 -0.000211 -0.000176 -0.000145 -0.000118 -0.000096 -0.000077 -0.000062 -0.000049 -0.000039 -0.000031 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000014 -0.000020 -0.000026 -0.000034 -0.000045 -0.000058 -0.000075 -0.000095 -0.000119 -0.000148 -0.000183 -0.000225 -0.000273 -0.000327 -0.000388 -0.000453 -0.000520 -0.000588 -0.000651 -0.000705 -0.000743 -0.000756 -0.000735 -0.000667 -0.000538 -0.000333 -0.000033 0.000381 0.000929 0.001629 0.002502 0.003563 0.004827 0.006300 0.007982 0.009862 0.011910 0.014082 0.016309 0.018502 0.020550 0.022325 0.023690 0.024505 0.024646 0.024007 0.022524 0.020178 0.017005 0.013100 0.008613 0.003744 -0.001273 -0.006178 -0.010711 -0.014621 -0.017690 -0.019749 -0.020686 -0.020456 -0.019084 -0.016662 -0.013340 -0.009314 -0.004813 -0.000081 0.004640 0.009124 0.013176 0.016641 0.019411 0.021427 0.022679 0.023201 0.023061 0.022351 0.021181 0.019667 0.017921 0.016046 0.014131 0.012248 0.010452 0.008782 0.007260 0.005900 0.004704 0.003668 0.002785 0.002044 0.001432 0.000938 0.000547 0.000247 0.000023 -0.000137 -0.000243 -0.000308 -0.000340 -0.000348 -0.000338 -0.000316 -0.000287 -0.000256 -0.000223 -0.000191 -0.000162 -0.000135 -0.000111 -0.000091 -0.000074 -0.000060 -0.000048 -0.000038 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000034 -0.000045 -0.000058 -0.000074 -0.000093 -0.000116 -0.000144 -0.000177 -0.000215 -0.000259 -0.000307 -0.000360 -0.000414 -0.000468 -0.000518 -0.000559 -0.000584 -0.000587 -0.000558 -0.000486 -0.000359 -0.000162 0.000122 0.000509 0.001020 0.001674 0.002490 0.003485 0.004676 0.006073 0.007681 0.009498 0.011505 0.013671 0.015944 0.018255 0.020509 0.022595 0.024389 0.025757 0.026572 0.026718 0.026107 0.024688 0.022459 0.019465 0.015808 0.011638 0.007145 0.002549 -0.001914 -0.006011 -0.009522 -0.012260 -0.014078 -0.014884 -0.014645 -0.013386 -0.011191 -0.008190 -0.004556 -0.000490 0.003796 0.008089 0.012185 0.015909 0.019114 0.021695 0.023591 0.024779 0.025279 0.025143 0.024450 0.023295 0.021784 0.020022 0.018108 0.016130 0.014162 0.012262 0.010471 0.008819 0.007321 0.005985 0.004809 0.003790 0.002920 0.002188 0.001582 0.001091 0.000700 0.000396 0.000167 0.000001 -0.000114 -0.000187 -0.000229 -0.000246 -0.000247 -0.000235 -0.000216 -0.000194 -0.000170 -0.000146 -0.000123 -0.000103 -0.000085 -0.000070 -0.000057 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000056 -0.000072 -0.000091 -0.000113 -0.000139 -0.000170 -0.000205 -0.000244 -0.000286 -0.000330 -0.000374 -0.000415 -0.000448 -0.000468 -0.000468 -0.000440 -0.000374 -0.000259 -0.000081 0.000173 0.000519 0.000976 0.001560 0.002291 0.003186 0.004260 0.005528 0.006996 0.008667 0.010531 0.012569 0.014744 0.017002 0.019269 0.021454 0.023451 0.025144 0.026413 0.027148 0.027256 0.026669 0.025359 0.023341 0.020672 0.017459 0.013842 0.009996 0.006109 0.002379 -0.001004 -0.003869 -0.006073 -0.007509 -0.008113 -0.007867 -0.006798 -0.004973 -0.002497 0.000494 0.003847 0.007396 0.010972 0.014414 0.017575 0.020331 0.022583 0.024268 0.025352 0.025836 0.025752 0.025155 0.024118 0.022728 0.021075 0.019249 0.017330 0.015392 0.013492 0.011676 0.009975 0.008411 0.006996 0.005733 0.004623 0.003660 0.002837 0.002145 0.001572 0.001107 0.000736 0.000448 0.000230 0.000070 -0.000041 -0.000114 -0.000157 -0.000177 -0.000182 -0.000176 -0.000163 -0.000147 -0.000129 -0.000111 -0.000094 -0.000078 -0.000065 -0.000053 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000055 -0.000070 -0.000088 -0.000109 -0.000133 -0.000161 -0.000193 -0.000227 -0.000263 -0.000300 -0.000334 -0.000362 -0.000380 -0.000382 -0.000360 -0.000306 -0.000209 -0.000058 0.000159 0.000456 0.000849 0.001353 0.001984 0.002759 0.003693 0.004799 0.006085 0.007557 0.009210 0.011031 0.012995 0.015062 0.017174 0.019261 0.021236 0.023003 0.024461 0.025513 0.026074 0.026078 0.025489 0.024306 0.022562 0.020332 0.017720 0.014855 0.011882 0.008951 0.006205 0.003775 0.001770 0.000274 -0.000658 -0.000998 -0.000748 0.000066 0.001394 0.003167 0.005301 0.007700 0.010261 0.012877 0.015439 0.017844 0.019996 0.021812 0.023225 0.024192 0.024690 0.024724 0.024318 0.023516 0.022377 0.020971 0.019370 0.017644 0.015860 0.014075 0.012334 0.010676 0.009124 0.007698 0.006406 0.005253 0.004239 0.003359 0.002609 0.001978 0.001456 0.001033 0.000697 0.000435 0.000238 0.000095 -0.000005 -0.000071 -0.000110 -0.000130 -0.000136 -0.000133 -0.000123 -0.000111 -0.000097 -0.000084 -0.000071 -0.000059 -0.000049 -0.000040 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000031 -0.000041 -0.000053 -0.000067 -0.000084 -0.000104 -0.000127 -0.000152 -0.000180 -0.000210 -0.000240 -0.000269 -0.000294 -0.000312 -0.000317 -0.000303 -0.000262 -0.000187 -0.000066 0.000111 0.000356 0.000682 0.001102 0.001630 0.002280 0.003066 0.003998 0.005085 0.006333 0.007739 0.009293 0.010979 0.012763 0.014603 0.016442 0.018211 0.019833 0.021227 0.022314 0.023026 0.023308 0.023131 0.022496 0.021430 0.019995 0.018276 0.016375 0.014406 0.012478 0.010689 0.009120 0.007828 0.006848 0.006193 0.005860 0.005831 0.006084 0.006590 0.007322 0.008255 0.009364 0.010624 0.012006 0.013476 0.014991 0.016500 0.017941 0.019251 0.020364 0.021224 0.021784 0.022013 0.021901 0.021456 0.020703 0.019682 0.018443 0.017043 0.015538 0.013982 0.012421 0.010896 0.009437 0.008069 0.006807 0.005663 0.004640 0.003740 0.002960 0.002296 0.001738 0.001279 0.000908 0.000614 0.000387 0.000217 0.000093 0.000008 -0.000047 -0.000080 -0.000097 -0.000102 -0.000100 -0.000093 -0.000083 -0.000073 -0.000063 -0.000053 -0.000044 -0.000036 -0.000030 -0.000024 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000030 -0.000040 -0.000051 -0.000064 -0.000080 -0.000099 -0.000120 -0.000142 -0.000167 -0.000192 -0.000217 -0.000239 -0.000256 -0.000264 -0.000258 -0.000232 -0.000177 -0.000086 0.000051 0.000245 0.000506 0.000845 0.001274 0.001804 0.002446 0.003208 0.004099 0.005121 0.006274 0.007549 0.008930 0.010392 0.011899 0.013404 0.014850 0.016175 0.017314 0.018204 0.018794 0.019047 0.018949 0.018510 0.017770 0.016794 0.015667 0.014490 0.013362 0.012373 0.011593 0.011062 0.010789 0.010751 0.010901 0.011172 0.011497 0.011810 0.012061 0.012225 0.012298 0.012302 0.012279 0.012283 0.012366 0.012577 0.012945 0.013477 0.014152 0.014929 0.015745 0.016528 0.017207 0.017713 0.017996 0.018021 0.017776 0.017267 0.016518 0.015566 0.014455 0.013233 0.011947 0.010641 0.009351 0.008107 0.006933 0.005845 0.004856 0.003971 0.003193 0.002520 0.001948 0.001469 0.001076 0.000760 0.000512 0.000321 0.000180 0.000079 0.000011 -0.000034 -0.000060 -0.000073 -0.000077 -0.000075 -0.000069 -0.000062 -0.000054 -0.000046 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000048 -0.000061 -0.000076 -0.000093 -0.000112 -0.000133 -0.000154 -0.000175 -0.000195 -0.000211 -0.000221 -0.000221 -0.000206 -0.000170 -0.000106 -0.000004 0.000142 0.000344 0.000609 0.000947 0.001368 0.001878 0.002485 0.003195 0.004009 0.004924 0.005933 0.007021 0.008163 0.009329 0.010476 0.011555 0.012511 0.013289 0.013839 0.014119 0.014108 0.013806 0.013239 0.012462 0.011558 0.010628 0.009784 0.009140 0.008790 0.008801 0.009199 0.009964 0.011028 0.012284 0.013599 0.014827 0.015829 0.016491 0.016739 0.016545 0.015934 0.014977 0.013785 0.012491 0.011237 0.010154 0.009348 0.008886 0.008793 0.009049 0.009595 0.010347 0.011204 0.012061 0.012823 0.013413 0.013776 0.013881 0.013722 0.013316 0.012693 0.011893 0.010963 0.009948 0.008891 0.007830 0.006794 0.005809 0.004892 0.004055 0.003307 0.002649 0.002081 0.001599 0.001199 0.000871 0.000610 0.000407 0.000253 0.000140 0.000061 0.000008 -0.000026 -0.000045 -0.000055 -0.000057 -0.000055 -0.000051 -0.000046 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000036 -0.000046 -0.000058 -0.000072 -0.000087 -0.000104 -0.000122 -0.000141 -0.000159 -0.000174 -0.000185 -0.000190 -0.000184 -0.000162 -0.000119 -0.000049 0.000057 0.000207 0.000407 0.000667 0.000991 0.001387 0.001860 0.002412 0.003043 0.003751 0.004526 0.005354 0.006211 0.007066 0.007881 0.008610 0.009200 0.009599 0.009762 0.009652 0.009253 0.008573 0.007650 0.006554 0.005383 0.004261 0.003328 0.002721 0.002565 0.002950 0.003919 0.005452 0.007469 0.009829 0.012340 0.014785 0.016939 0.018596 0.019595 0.019836 0.019292 0.018013 0.016120 0.013791 0.011239 0.008691 0.006360 0.004427 0.003019 0.002204 0.001985 0.002309 0.003079 0.004165 0.005427 0.006727 0.007942 0.008975 0.009759 0.010257 0.010462 0.010390 0.010073 0.009555 0.008886 0.008111 0.007276 0.006419 0.005572 0.004759 0.004000 0.003306 0.002684 0.002140 0.001671 0.001275 0.000947 0.000681 0.000472 0.000310 0.000190 0.000103 0.000043 0.000004 -0.000021 -0.000035 -0.000041 -0.000042 -0.000041 -0.000037 -0.000033 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000043 -0.000054 -0.000067 -0.000081 -0.000096 -0.000112 -0.000128 -0.000143 -0.000155 -0.000162 -0.000162 -0.000152 -0.000126 -0.000080 -0.000007 0.000100 0.000246 0.000438 0.000682 0.000982 0.001342 0.001762 0.002242 0.002778 0.003359 0.003972 0.004594 0.005194 0.005735 0.006171 0.006451 0.006523 0.006338 0.005859 0.005065 0.003964 0.002593 0.001028 -0.000622 -0.002216 -0.003590 -0.004573 -0.005000 -0.004738 -0.003704 -0.001879 0.000679 0.003830 0.007364 0.011014 0.014485 0.017478 0.019727 0.021028 0.021257 0.020390 0.018501 0.015755 0.012392 0.008699 0.004979 0.001522 -0.001423 -0.003673 -0.005121 -0.005740 -0.005579 -0.004747 -0.003397 -0.001705 0.000152 0.002009 0.003729 0.005210 0.006384 0.007223 0.007726 0.007919 0.007842 0.007546 0.007082 0.006502 0.005850 0.005166 0.004482 0.003820 0.003200 0.002634 0.002128 0.001685 0.001305 0.000986 0.000724 0.000515 0.000351 0.000227 0.000136 0.000072 0.000029 0.000000 -0.000017 -0.000026 -0.000030 -0.000031 -0.000030 -0.000027 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000050 -0.000061 -0.000074 -0.000088 -0.000102 -0.000116 -0.000128 -0.000137 -0.000142 -0.000139 -0.000126 -0.000098 -0.000051 0.000021 0.000124 0.000262 0.000440 0.000662 0.000929 0.001244 0.001602 0.002000 0.002429 0.002874 0.003315 0.003722 0.004058 0.004281 0.004337 0.004174 0.003738 0.002985 0.001885 0.000434 -0.001340 -0.003369 -0.005549 -0.007732 -0.009741 -0.011377 -0.012441 -0.012749 -0.012160 -0.010596 -0.008061 -0.004650 -0.000551 0.003966 0.008570 0.012897 0.016589 0.019331 0.020879 0.021094 0.019951 0.017545 0.014082 0.009852 0.005203 0.000505 -0.003888 -0.007670 -0.010610 -0.012567 -0.013494 -0.013436 -0.012510 -0.010890 -0.008780 -0.006392 -0.003926 -0.001555 0.000587 0.002407 0.003853 0.004914 0.005604 0.005963 0.006040 0.005891 0.005574 0.005139 0.004631 0.004088 0.003539 0.003007 0.002507 0.002052 0.001646 0.001292 0.000990 0.000740 0.000536 0.000375 0.000252 0.000160 0.000094 0.000048 0.000017 -0.000002 -0.000014 -0.000020 -0.000023 -0.000023 -0.000021 -0.000019 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000055 -0.000067 -0.000079 -0.000092 -0.000104 -0.000114 -0.000121 -0.000124 -0.000120 -0.000105 -0.000077 -0.000032 0.000037 0.000132 0.000257 0.000417 0.000612 0.000842 0.001106 0.001398 0.001711 0.002031 0.002340 0.002611 0.002811 0.002898 0.002822 0.002529 0.001961 0.001066 -0.000196 -0.001845 -0.003873 -0.006233 -0.008836 -0.011548 -0.014194 -0.016569 -0.018446 -0.019604 -0.019847 -0.019028 -0.017077 -0.014016 -0.009969 -0.005162 0.000087 0.005399 0.010361 0.014570 0.017671 0.019396 0.019593 0.018238 0.015444 0.011442 0.006565 0.001206 -0.004217 -0.009302 -0.013699 -0.017142 -0.019461 -0.020596 -0.020585 -0.019553 -0.017687 -0.015212 -0.012367 -0.009380 -0.006451 -0.003739 -0.001359 0.000620 0.002174 0.003311 0.004065 0.004486 0.004634 0.004567 0.004343 0.004010 0.003611 0.003180 0.002743 0.002319 0.001921 0.001560 0.001239 0.000962 0.000728 0.000536 0.000382 0.000263 0.000173 0.000107 0.000061 0.000029 0.000009 -0.000004 -0.000012 -0.000016 -0.000017 -0.000017 -0.000015 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000049 -0.000059 -0.000070 -0.000081 -0.000092 -0.000101 -0.000107 -0.000109 -0.000104 -0.000090 -0.000064 -0.000021 0.000041 0.000126 0.000237 0.000375 0.000541 0.000732 0.000944 0.001170 0.001400 0.001617 0.001799 0.001917 0.001934 0.001803 0.001473 0.000885 -0.000016 -0.001282 -0.002950 -0.005031 -0.007507 -0.010317 -0.013354 -0.016466 -0.019460 -0.022108 -0.024171 -0.025414 -0.025632 -0.024682 -0.022498 -0.019116 -0.014682 -0.009449 -0.003760 0.001973 0.007309 0.011817 0.015122 0.016942 0.017118 0.015629 0.012596 0.008271 0.003006 -0.002775 -0.008628 -0.014121 -0.018879 -0.022613 -0.025137 -0.026378 -0.026372 -0.025244 -0.023189 -0.020446 -0.017266 -0.013896 -0.010554 -0.007416 -0.004611 -0.002220 -0.000279 0.001215 0.002293 0.003002 0.003403 0.003556 0.003521 0.003350 0.003088 0.002771 0.002428 0.002082 0.001747 0.001435 0.001153 0.000905 0.000693 0.000516 0.000373 0.000261 0.000176 0.000113 0.000068 0.000037 0.000016 0.000002 -0.000006 -0.000010 -0.000013 -0.000013 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000051 -0.000061 -0.000071 -0.000080 -0.000088 -0.000094 -0.000095 -0.000091 -0.000079 -0.000056 -0.000018 0.000036 0.000109 0.000204 0.000319 0.000455 0.000608 0.000771 0.000936 0.001090 0.001217 0.001291 0.001283 0.001152 0.000852 0.000330 -0.000471 -0.001608 -0.003128 -0.005063 -0.007421 -0.010174 -0.013253 -0.016542 -0.019879 -0.023061 -0.025856 -0.028018 -0.029309 -0.029529 -0.028537 -0.026275 -0.022790 -0.018236 -0.012877 -0.007066 -0.001226 0.004198 0.008768 0.012108 0.013934 0.014087 0.012548 0.009444 0.005030 -0.000336 -0.006227 -0.012188 -0.017784 -0.022632 -0.026435 -0.029003 -0.030258 -0.030229 -0.029041 -0.026887 -0.024006 -0.020655 -0.017085 -0.013519 -0.010142 -0.007089 -0.004447 -0.002260 -0.000528 0.000773 0.001691 0.002283 0.002609 0.002728 0.002694 0.002551 0.002338 0.002084 0.001812 0.001540 0.001279 0.001038 0.000823 0.000636 0.000478 0.000350 0.000248 0.000169 0.000111 0.000069 0.000039 0.000019 0.000006 -0.000002 -0.000007 -0.000009 -0.000010 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000035 -0.000043 -0.000051 -0.000060 -0.000069 -0.000076 -0.000082 -0.000084 -0.000081 -0.000071 -0.000052 -0.000021 0.000024 0.000085 0.000162 0.000256 0.000363 0.000479 0.000598 0.000710 0.000801 0.000855 0.000846 0.000746 0.000514 0.000106 -0.000531 -0.001450 -0.002704 -0.004338 -0.006380 -0.008832 -0.011662 -0.014799 -0.018126 -0.021482 -0.024665 -0.027450 -0.029598 -0.030883 -0.031113 -0.030156 -0.027965 -0.024589 -0.020182 -0.015003 -0.009396 -0.003768 0.001451 0.005841 0.009041 0.010781 0.010910 0.009411 0.006408 0.002146 -0.003028 -0.008705 -0.014448 -0.019837 -0.024502 -0.028158 -0.030617 -0.031803 -0.031742 -0.030548 -0.028408 -0.025551 -0.022222 -0.018665 -0.015097 -0.011697 -0.008602 -0.005898 -0.003630 -0.001803 -0.000396 0.000633 0.001339 0.001778 0.002007 0.002076 0.002029 0.001903 0.001727 0.001523 0.001310 0.001099 0.000901 0.000720 0.000561 0.000425 0.000313 0.000223 0.000154 0.000102 0.000064 0.000038 0.000019 0.000007 -0.000000 -0.000005 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000035 -0.000042 -0.000050 -0.000058 -0.000065 -0.000070 -0.000073 -0.000072 -0.000065 -0.000051 -0.000027 0.000009 0.000056 0.000117 0.000189 0.000270 0.000354 0.000435 0.000503 0.000546 0.000548 0.000485 0.000331 0.000049 -0.000401 -0.001068 -0.002000 -0.003246 -0.004844 -0.006819 -0.009170 -0.011865 -0.014837 -0.017973 -0.021125 -0.024107 -0.026711 -0.028718 -0.029925 -0.030158 -0.029301 -0.027314 -0.024245 -0.020240 -0.015533 -0.010442 -0.005335 -0.000604 0.003371 0.006263 0.007829 0.007933 0.006562 0.003827 -0.000047 -0.004746 -0.009899 -0.015108 -0.019993 -0.024218 -0.027522 -0.029735 -0.030785 -0.030694 -0.029567 -0.027569 -0.024909 -0.021811 -0.018494 -0.015159 -0.011969 -0.009050 -0.006483 -0.004311 -0.002543 -0.001158 -0.000122 0.000614 0.001100 0.001387 0.001521 0.001542 0.001483 0.001371 0.001227 0.001067 0.000904 0.000746 0.000601 0.000471 0.000359 0.000265 0.000190 0.000131 0.000087 0.000055 0.000032 0.000016 0.000006 -0.000000 -0.000004 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000022 -0.000027 -0.000033 -0.000040 -0.000047 -0.000053 -0.000059 -0.000063 -0.000064 -0.000060 -0.000051 -0.000034 -0.000009 0.000026 0.000070 0.000122 0.000179 0.000236 0.000287 0.000322 0.000332 0.000303 0.000215 0.000047 -0.000234 -0.000661 -0.001274 -0.002117 -0.003230 -0.004645 -0.006383 -0.008443 -0.010796 -0.013382 -0.016105 -0.018836 -0.021416 -0.023667 -0.025404 -0.026455 -0.026674 -0.025966 -0.024297 -0.021711 -0.018332 -0.014362 -0.010068 -0.005763 -0.001777 0.001570 0.004002 0.005315 0.005394 0.004230 0.001917 -0.001356 -0.005322 -0.009668 -0.014059 -0.018172 -0.021726 -0.024498 -0.026346 -0.027209 -0.027103 -0.026118 -0.024394 -0.022105 -0.019441 -0.016588 -0.013715 -0.010961 -0.008431 -0.006198 -0.004296 -0.002735 -0.001499 -0.000560 0.000122 0.000589 0.000883 0.001042 0.001101 0.001088 0.001025 0.000930 0.000818 0.000699 0.000581 0.000470 0.000370 0.000282 0.000209 0.000149 0.000103 0.000067 0.000041 0.000023 0.000011 0.000003 -0.000002 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000036 -0.000042 -0.000048 -0.000053 -0.000056 -0.000056 -0.000052 -0.000043 -0.000027 -0.000005 0.000024 0.000058 0.000094 0.000128 0.000155 0.000168 0.000159 0.000119 0.000033 -0.000115 -0.000348 -0.000692 -0.001178 -0.001840 -0.002708 -0.003810 -0.005160 -0.006759 -0.008584 -0.010589 -0.012700 -0.014815 -0.016813 -0.018557 -0.019905 -0.020727 -0.020911 -0.020385 -0.019126 -0.017167 -0.014604 -0.011590 -0.008330 -0.005061 -0.002036 0.000504 0.002347 0.003339 0.003394 0.002504 0.000742 -0.001747 -0.004763 -0.008064 -0.011397 -0.014516 -0.017206 -0.019299 -0.020687 -0.021323 -0.021223 -0.020453 -0.019121 -0.017360 -0.015314 -0.013123 -0.010916 -0.008797 -0.006848 -0.005121 -0.003644 -0.002425 -0.001452 -0.000704 -0.000152 0.000236 0.000490 0.000639 0.000710 0.000722 0.000694 0.000639 0.000568 0.000489 0.000408 0.000331 0.000261 0.000199 0.000146 0.000104 0.000070 0.000044 0.000026 0.000013 0.000004 -0.000001 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000032 -0.000038 -0.000043 -0.000048 -0.000052 -0.000053 -0.000051 -0.000045 -0.000035 -0.000021 -0.000004 0.000014 0.000029 0.000038 0.000037 0.000021 -0.000014 -0.000077 -0.000176 -0.000325 -0.000540 -0.000841 -0.001249 -0.001786 -0.002470 -0.003314 -0.004318 -0.005470 -0.006739 -0.008080 -0.009426 -0.010700 -0.011814 -0.012678 -0.013209 -0.013338 -0.013018 -0.012235 -0.011010 -0.009404 -0.007512 -0.005464 -0.003410 -0.001509 0.000087 0.001245 0.001866 0.001897 0.001334 0.000221 -0.001348 -0.003247 -0.005324 -0.007418 -0.009373 -0.011055 -0.012359 -0.013217 -0.013602 -0.013525 -0.013030 -0.012187 -0.011078 -0.009793 -0.008421 -0.007040 -0.005715 -0.004495 -0.003412 -0.002482 -0.001710 -0.001090 -0.000608 -0.000246 0.000013 0.000190 0.000300 0.000361 0.000383 0.000379 0.000355 0.000319 0.000277 0.000232 0.000188 0.000147 0.000111 0.000080 0.000054 0.000034 0.000019 0.000008 0.000001 -0.000003 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000040 -0.000047 -0.000053 -0.000059 -0.000062 -0.000064 -0.000064 -0.000063 -0.000062 -0.000063 -0.000068 -0.000078 -0.000093 -0.000113 -0.000139 -0.000171 -0.000213 -0.000269 -0.000347 -0.000456 -0.000606 -0.000807 -0.001068 -0.001393 -0.001777 -0.002213 -0.002682 -0.003161 -0.003620 -0.004025 -0.004344 -0.004546 -0.004605 -0.004504 -0.004239 -0.003814 -0.003252 -0.002586 -0.001862 -0.001133 -0.000457 0.000111 0.000523 0.000742 0.000750 0.000544 0.000143 -0.000421 -0.001100 -0.001839 -0.002580 -0.003266 -0.003850 -0.004295 -0.004580 -0.004699 -0.004659 -0.004478 -0.004183 -0.003805 -0.003374 -0.002921 -0.002469 -0.002038 -0.001643 -0.001291 -0.000988 -0.000732 -0.000522 -0.000353 -0.000221 -0.000121 -0.000047 0.000006 0.000041 0.000063 0.000075 0.000077 0.000074 0.000066 0.000055 0.000044 0.000032 0.000021 0.000012 0.000004 -0.000002 -0.000007 -0.000009 -0.000010 -0.000010 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000011 -0.000017 -0.000024 -0.000033 -0.000042 -0.000054 -0.000066 -0.000079 -0.000092 -0.000106 -0.000121 -0.000136 -0.000153 -0.000170 -0.000186 -0.000197 -0.000198 -0.000182 -0.000142 -0.000069 0.000043 0.000200 0.000406 0.000661 0.000964 0.001311 0.001697 0.002111 0.002544 0.002981 0.003403 0.003792 0.004122 0.004370 0.004510 0.004525 0.004400 0.004134 0.003734 0.003222 0.002627 0.001989 0.001355 0.000771 0.000282 -0.000074 -0.000267 -0.000283 -0.000118 0.000213 0.000685 0.001262 0.001900 0.002552 0.003172 0.003718 0.004156 0.004459 0.004613 0.004613 0.004468 0.004194 0.003814 0.003360 0.002862 0.002350 0.001852 0.001389 0.000979 0.000629 0.000345 0.000124 -0.000039 -0.000151 -0.000222 -0.000259 -0.000271 -0.000265 -0.000247 -0.000223 -0.000196 -0.000169 -0.000143 -0.000120 -0.000100 -0.000082 -0.000068 -0.000056 -0.000046 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000005 0.000002 -0.000002 -0.000007 -0.000015 -0.000025 -0.000038 -0.000054 -0.000073 -0.000096 -0.000121 -0.000149 -0.000179 -0.000212 -0.000244 -0.000275 -0.000299 -0.000308 -0.000293 -0.000240 -0.000133 0.000045 0.000314 0.000692 0.001194 0.001834 0.002619 0.003548 0.004614 0.005796 0.007063 0.008372 0.009663 0.010867 0.011906 0.012697 0.013165 0.013246 0.012899 0.012113 0.010911 0.009351 0.007529 0.005566 0.003605 0.001794 0.000276 -0.000827 -0.001423 -0.001461 -0.000938 0.000106 0.001587 0.003386 0.005366 0.007375 0.009269 0.010918 0.012219 0.013099 0.013522 0.013490 0.013034 0.012213 0.011105 0.009799 0.008384 0.006944 0.005552 0.004265 0.003122 0.002146 0.001343 0.000710 0.000231 -0.000113 -0.000344 -0.000486 -0.000557 -0.000577 -0.000561 -0.000521 -0.000468 -0.000409 -0.000349 -0.000292 -0.000240 -0.000194 -0.000155 -0.000122 -0.000095 -0.000073 -0.000055 -0.000042 -0.000031 -0.000022 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000012 0.000013 0.000012 0.000011 0.000007 0.000002 -0.000006 -0.000018 -0.000034 -0.000055 -0.000081 -0.000113 -0.000150 -0.000193 -0.000240 -0.000291 -0.000342 -0.000389 -0.000426 -0.000441 -0.000419 -0.000343 -0.000188 0.000072 0.000466 0.001025 0.001777 0.002744 0.003943 0.005378 0.007038 0.008895 0.010900 0.012981 0.015042 0.016971 0.018638 0.019911 0.020665 0.020798 0.020240 0.018972 0.017030 0.014509 0.011561 0.008382 0.005203 0.002266 -0.000198 -0.001988 -0.002955 -0.003017 -0.002165 -0.000469 0.001936 0.004859 0.008070 0.011328 0.014394 0.017061 0.019159 0.020577 0.021259 0.021209 0.020483 0.019179 0.017424 0.015360 0.013130 0.010865 0.008681 0.006664 0.004875 0.003349 0.002096 0.001107 0.000358 -0.000180 -0.000543 -0.000765 -0.000878 -0.000911 -0.000886 -0.000825 -0.000741 -0.000648 -0.000552 -0.000460 -0.000376 -0.000302 -0.000237 -0.000184 -0.000140 -0.000104 -0.000076 -0.000055 -0.000038 -0.000026 -0.000016 -0.000010 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000019 0.000020 0.000019 0.000016 0.000011 0.000003 -0.000011 -0.000029 -0.000055 -0.000088 -0.000130 -0.000180 -0.000238 -0.000303 -0.000375 -0.000448 -0.000518 -0.000575 -0.000607 -0.000595 -0.000517 -0.000343 -0.000039 0.000434 0.001115 0.002042 0.003248 0.004757 0.006577 0.008697 0.011084 0.013672 0.016369 0.019049 0.021561 0.023734 0.025393 0.026372 0.026533 0.025786 0.024101 0.021526 0.018183 0.014272 0.010055 0.005834 0.001933 -0.001342 -0.003723 -0.005012 -0.005098 -0.003970 -0.001718 0.001477 0.005360 0.009628 0.013957 0.018031 0.021574 0.024364 0.026253 0.027170 0.027123 0.026189 0.024499 0.022222 0.019545 0.016656 0.013728 0.010909 0.008312 0.006015 0.004062 0.002463 0.001206 0.000261 -0.000413 -0.000861 -0.001127 -0.001254 -0.001279 -0.001232 -0.001138 -0.001017 -0.000884 -0.000750 -0.000622 -0.000505 -0.000402 -0.000314 -0.000240 -0.000180 -0.000132 -0.000094 -0.000065 -0.000043 -0.000027 -0.000016 -0.000008 -0.000003 0.000000 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000026 0.000027 0.000027 0.000025 0.000021 0.000012 -0.000003 -0.000025 -0.000055 -0.000095 -0.000146 -0.000209 -0.000283 -0.000369 -0.000464 -0.000564 -0.000663 -0.000751 -0.000814 -0.000832 -0.000779 -0.000620 -0.000318 0.000173 0.000900 0.001909 0.003242 0.004929 0.006983 0.009394 0.012125 0.015102 0.018216 0.021320 0.024236 0.026762 0.028688 0.029818 0.029986 0.029083 0.027072 0.024006 0.020029 0.015375 0.010353 0.005326 0.000675 -0.003233 -0.006077 -0.007621 -0.007731 -0.006394 -0.003714 0.000092 0.004721 0.009809 0.014972 0.019835 0.024065 0.027400 0.029666 0.030782 0.030759 0.029690 0.027734 0.025092 0.021986 0.018637 0.015251 0.011998 0.009011 0.006380 0.004153 0.002342 0.000930 -0.000118 -0.000852 -0.001325 -0.001591 -0.001698 -0.001689 -0.001600 -0.001461 -0.001294 -0.001116 -0.000941 -0.000775 -0.000626 -0.000494 -0.000382 -0.000290 -0.000214 -0.000154 -0.000108 -0.000072 -0.000046 -0.000027 -0.000014 -0.000005 0.000001 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000029 0.000033 0.000035 0.000036 0.000035 0.000031 0.000021 0.000006 -0.000019 -0.000053 -0.000100 -0.000160 -0.000236 -0.000327 -0.000434 -0.000555 -0.000687 -0.000823 -0.000953 -0.001063 -0.001132 -0.001132 -0.001029 -0.000780 -0.000337 0.000353 0.001342 0.002677 0.004394 0.006511 0.009022 0.011889 0.015035 0.018343 0.021655 0.024775 0.027483 0.029548 0.030752 0.030911 0.029901 0.027679 0.024297 0.019911 0.014777 0.009234 0.003679 -0.001466 -0.005794 -0.008949 -0.010669 -0.010804 -0.009336 -0.006381 -0.002177 0.002941 0.008570 0.014285 0.019668 0.024356 0.028059 0.030584 0.031847 0.031861 0.030734 0.028642 0.025808 0.022477 0.018893 0.015277 0.011816 0.008653 0.005884 0.003557 0.001684 0.000245 -0.000802 -0.001513 -0.001946 -0.002160 -0.002208 -0.002138 -0.001988 -0.001790 -0.001568 -0.001341 -0.001120 -0.000917 -0.000734 -0.000576 -0.000441 -0.000331 -0.000241 -0.000171 -0.000116 -0.000075 -0.000045 -0.000024 -0.000010 -0.000001 0.000005 0.000007 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000015 0.000018 0.000022 0.000026 0.000031 0.000035 0.000040 0.000043 0.000045 0.000045 0.000042 0.000032 0.000016 -0.000010 -0.000048 -0.000100 -0.000170 -0.000258 -0.000366 -0.000496 -0.000646 -0.000813 -0.000992 -0.001175 -0.001346 -0.001487 -0.001570 -0.001561 -0.001416 -0.001086 -0.000516 0.000348 0.001558 0.003155 0.005162 0.007577 0.010367 0.013457 0.016731 0.020029 0.023152 0.025872 0.027950 0.029158 0.029302 0.028250 0.025951 0.022453 0.017914 0.012594 0.006841 0.001068 -0.004287 -0.008800 -0.012099 -0.013907 -0.014065 -0.012554 -0.009491 -0.005123 0.000199 0.006058 0.012009 0.017617 0.022503 0.026368 0.029014 0.030354 0.030410 0.029294 0.027193 0.024341 0.020992 0.017398 0.013788 0.010352 0.007233 0.004525 0.002278 0.000497 -0.000841 -0.001782 -0.002385 -0.002712 -0.002824 -0.002777 -0.002618 -0.002388 -0.002118 -0.001834 -0.001551 -0.001285 -0.001042 -0.000828 -0.000643 -0.000489 -0.000362 -0.000260 -0.000181 -0.000120 -0.000075 -0.000042 -0.000019 -0.000004 0.000005 0.000010 0.000011 0.000012 0.000011 0.000009 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000041 0.000047 0.000052 0.000055 0.000057 0.000054 0.000046 0.000029 0.000002 -0.000038 -0.000096 -0.000173 -0.000272 -0.000397 -0.000549 -0.000729 -0.000934 -0.001162 -0.001405 -0.001651 -0.001881 -0.002072 -0.002190 -0.002194 -0.002037 -0.001664 -0.001020 -0.000052 0.001285 0.003019 0.005155 0.007667 0.010490 0.013516 0.016593 0.019531 0.022107 0.024088 0.025246 0.025386 0.024372 0.022146 0.018748 0.014325 0.009126 0.003491 -0.002179 -0.007450 -0.011904 -0.015172 -0.016977 -0.017158 -0.015693 -0.012695 -0.008407 -0.003174 0.002591 0.008447 0.013968 0.018778 0.022584 0.025195 0.026529 0.026613 0.025562 0.023564 0.020852 0.017678 0.014289 0.010905 0.007711 0.004843 0.002387 0.000386 -0.001159 -0.002276 -0.003013 -0.003431 -0.003592 -0.003557 -0.003381 -0.003111 -0.002785 -0.002434 -0.002081 -0.001741 -0.001428 -0.001147 -0.000903 -0.000695 -0.000522 -0.000382 -0.000270 -0.000184 -0.000118 -0.000070 -0.000036 -0.000012 0.000003 0.000011 0.000015 0.000016 0.000015 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000040 0.000047 0.000054 0.000061 0.000066 0.000069 0.000069 0.000062 0.000046 0.000019 -0.000023 -0.000083 -0.000166 -0.000276 -0.000415 -0.000588 -0.000797 -0.001042 -0.001321 -0.001629 -0.001956 -0.002289 -0.002605 -0.002876 -0.003066 -0.003129 -0.003015 -0.002671 -0.002043 -0.001084 0.000239 0.001940 0.004003 0.006377 0.008972 0.011653 0.014248 0.016553 0.018351 0.019426 0.019590 0.018707 0.016712 0.013633 0.009595 0.004823 -0.000374 -0.005624 -0.010525 -0.014682 -0.017749 -0.019461 -0.019664 -0.018331 -0.015567 -0.011596 -0.006741 -0.001387 0.004050 0.009173 0.013631 0.017154 0.019566 0.020797 0.020878 0.019924 0.018117 0.015676 0.012839 0.009836 0.006870 0.004106 0.001666 -0.000375 -0.001987 -0.003174 -0.003969 -0.004421 -0.004590 -0.004537 -0.004320 -0.003991 -0.003592 -0.003160 -0.002722 -0.002298 -0.001902 -0.001543 -0.001227 -0.000956 -0.000727 -0.000540 -0.000389 -0.000270 -0.000179 -0.000111 -0.000061 -0.000026 -0.000003 0.000011 0.000018 0.000021 0.000021 0.000019 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000026 0.000031 0.000038 0.000045 0.000053 0.000062 0.000070 0.000078 0.000083 0.000085 0.000080 0.000067 0.000041 -0.000000 -0.000062 -0.000148 -0.000265 -0.000417 -0.000608 -0.000843 -0.001124 -0.001453 -0.001826 -0.002238 -0.002679 -0.003131 -0.003570 -0.003968 -0.004283 -0.004472 -0.004483 -0.004266 -0.003772 -0.002962 -0.001814 -0.000331 0.001458 0.003481 0.005634 0.007770 0.009715 0.011276 0.012259 0.012492 0.011840 0.010234 0.007683 0.004284 0.000221 -0.004242 -0.008783 -0.013050 -0.016693 -0.019402 -0.020939 -0.021161 -0.020040 -0.017663 -0.014226 -0.010012 -0.005364 -0.000645 0.003791 0.007638 0.010661 0.012711 0.013735 0.013767 0.012919 0.011356 0.009280 0.006902 0.004423 0.002020 -0.000169 -0.002043 -0.003547 -0.004661 -0.005400 -0.005798 -0.005907 -0.005784 -0.005485 -0.005064 -0.004568 -0.004033 -0.003491 -0.002965 -0.002472 -0.002022 -0.001623 -0.001276 -0.000982 -0.000738 -0.000540 -0.000382 -0.000259 -0.000166 -0.000097 -0.000047 -0.000013 0.000008 0.000021 0.000027 0.000028 0.000027 0.000024 0.000020 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000042 0.000050 0.000060 0.000070 0.000080 0.000090 0.000098 0.000103 0.000102 0.000091 0.000069 0.000030 -0.000030 -0.000117 -0.000237 -0.000397 -0.000602 -0.000858 -0.001171 -0.001544 -0.001979 -0.002471 -0.003017 -0.003605 -0.004216 -0.004829 -0.005410 -0.005921 -0.006317 -0.006549 -0.006569 -0.006334 -0.005810 -0.004985 -0.003869 -0.002502 -0.000960 0.000649 0.002185 0.003490 0.004397 0.004754 0.004434 0.003363 0.001527 -0.001014 -0.004124 -0.007601 -0.011187 -0.014596 -0.017541 -0.019761 -0.021053 -0.021292 -0.020448 -0.018587 -0.015867 -0.012519 -0.008824 -0.005082 -0.001583 0.001426 0.003756 0.005294 0.006005 0.005930 0.005172 0.003876 0.002217 0.000371 -0.001496 -0.003244 -0.004765 -0.005988 -0.006876 -0.007428 -0.007665 -0.007626 -0.007362 -0.006925 -0.006368 -0.005736 -0.005070 -0.004401 -0.003753 -0.003146 -0.002590 -0.002094 -0.001661 -0.001290 -0.000980 -0.000726 -0.000521 -0.000361 -0.000237 -0.000144 -0.000077 -0.000029 0.000002 0.000022 0.000032 0.000036 0.000036 0.000033 0.000028 0.000024 0.000019 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000031 0.000037 0.000046 0.000055 0.000066 0.000078 0.000091 0.000103 0.000115 0.000123 0.000126 0.000120 0.000102 0.000068 0.000012 -0.000072 -0.000191 -0.000353 -0.000565 -0.000836 -0.001173 -0.001581 -0.002066 -0.002630 -0.003271 -0.003983 -0.004758 -0.005577 -0.006417 -0.007247 -0.008027 -0.008713 -0.009256 -0.009610 -0.009733 -0.009593 -0.009178 -0.008498 -0.007593 -0.006532 -0.005412 -0.004353 -0.003486 -0.002944 -0.002839 -0.003254 -0.004226 -0.005736 -0.007706 -0.010003 -0.012448 -0.014832 -0.016938 -0.018569 -0.019562 -0.019816 -0.019297 -0.018049 -0.016183 -0.013871 -0.011320 -0.008753 -0.006384 -0.004393 -0.002912 -0.002014 -0.001711 -0.001958 -0.002661 -0.003699 -0.004931 -0.006220 -0.007443 -0.008498 -0.009315 -0.009853 -0.010100 -0.010069 -0.009790 -0.009308 -0.008669 -0.007922 -0.007114 -0.006281 -0.005456 -0.004664 -0.003923 -0.003246 -0.002639 -0.002107 -0.001649 -0.001264 -0.000945 -0.000687 -0.000482 -0.000324 -0.000203 -0.000114 -0.000050 -0.000007 0.000021 0.000037 0.000045 0.000046 0.000044 0.000039 0.000033 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000060 0.000073 0.000086 0.000101 0.000117 0.000132 0.000144 0.000152 0.000152 0.000141 0.000114 0.000066 -0.000011 -0.000124 -0.000282 -0.000494 -0.000770 -0.001119 -0.001551 -0.002073 -0.002691 -0.003409 -0.004227 -0.005142 -0.006144 -0.007217 -0.008337 -0.009473 -0.010583 -0.011621 -0.012536 -0.013277 -0.013798 -0.014061 -0.014046 -0.013755 -0.013216 -0.012482 -0.011631 -0.010759 -0.009972 -0.009370 -0.009042 -0.009048 -0.009416 -0.010128 -0.011125 -0.012313 -0.013566 -0.014749 -0.015727 -0.016388 -0.016652 -0.016488 -0.015910 -0.014984 -0.013812 -0.012524 -0.011258 -0.010144 -0.009289 -0.008764 -0.008600 -0.008783 -0.009262 -0.009958 -0.010773 -0.011605 -0.012359 -0.012955 -0.013334 -0.013465 -0.013338 -0.012965 -0.012375 -0.011607 -0.010706 -0.009720 -0.008691 -0.007656 -0.006647 -0.005688 -0.004794 -0.003979 -0.003250 -0.002608 -0.002054 -0.001585 -0.001194 -0.000876 -0.000622 -0.000423 -0.000271 -0.000158 -0.000075 -0.000018 0.000020 0.000043 0.000055 0.000059 0.000057 0.000052 0.000046 0.000039 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000016 0.000019 0.000023 0.000029 0.000036 0.000044 0.000054 0.000065 0.000079 0.000095 0.000112 0.000131 0.000149 0.000167 0.000180 0.000188 0.000185 0.000168 0.000130 0.000064 -0.000037 -0.000184 -0.000387 -0.000657 -0.001006 -0.001446 -0.001986 -0.002638 -0.003408 -0.004304 -0.005326 -0.006473 -0.007736 -0.009098 -0.010535 -0.012010 -0.013478 -0.014887 -0.016177 -0.017287 -0.018157 -0.018738 -0.018996 -0.018916 -0.018511 -0.017815 -0.016889 -0.015809 -0.014666 -0.013551 -0.012551 -0.011734 -0.011146 -0.010804 -0.010696 -0.010786 -0.011015 -0.011320 -0.011635 -0.011907 -0.012103 -0.012213 -0.012251 -0.012254 -0.012269 -0.012348 -0.012537 -0.012867 -0.013348 -0.013966 -0.014684 -0.015446 -0.016186 -0.016832 -0.017320 -0.017596 -0.017626 -0.017394 -0.016904 -0.016178 -0.015250 -0.014163 -0.012965 -0.011704 -0.010422 -0.009158 -0.007941 -0.006793 -0.005732 -0.004767 -0.003905 -0.003146 -0.002489 -0.001930 -0.001463 -0.001079 -0.000771 -0.000529 -0.000343 -0.000203 -0.000101 -0.000029 0.000020 0.000050 0.000067 0.000074 0.000074 0.000069 0.000062 0.000053 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000058 0.000071 0.000086 0.000104 0.000123 0.000145 0.000168 0.000190 0.000211 0.000226 0.000234 0.000229 0.000205 0.000155 0.000071 -0.000058 -0.000242 -0.000495 -0.000830 -0.001260 -0.001798 -0.002459 -0.003252 -0.004189 -0.005277 -0.006520 -0.007916 -0.009455 -0.011118 -0.012875 -0.014683 -0.016487 -0.018222 -0.019814 -0.021184 -0.022257 -0.022966 -0.023259 -0.023107 -0.022506 -0.021481 -0.020084 -0.018391 -0.016499 -0.014513 -0.012545 -0.010696 -0.009058 -0.007697 -0.006660 -0.005967 -0.005617 -0.005594 -0.005870 -0.006410 -0.007182 -0.008152 -0.009290 -0.010567 -0.011952 -0.013411 -0.014901 -0.016373 -0.017772 -0.019038 -0.020113 -0.020942 -0.021480 -0.021698 -0.021582 -0.021141 -0.020397 -0.019389 -0.018166 -0.016782 -0.015293 -0.013754 -0.012211 -0.010706 -0.009269 -0.007925 -0.006688 -0.005568 -0.004568 -0.003689 -0.002927 -0.002277 -0.001732 -0.001283 -0.000920 -0.000633 -0.000411 -0.000244 -0.000121 -0.000034 0.000025 0.000062 0.000084 0.000093 0.000094 0.000089 0.000081 0.000071 0.000060 0.000049 0.000040 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000033 0.000041 0.000050 0.000062 0.000076 0.000093 0.000112 0.000135 0.000160 0.000187 0.000215 0.000242 0.000267 0.000287 0.000296 0.000289 0.000259 0.000198 0.000095 -0.000062 -0.000286 -0.000591 -0.000994 -0.001508 -0.002149 -0.002932 -0.003872 -0.004979 -0.006262 -0.007725 -0.009364 -0.011165 -0.013104 -0.015140 -0.017220 -0.019273 -0.021217 -0.022957 -0.024396 -0.025440 -0.026004 -0.026024 -0.025462 -0.024311 -0.022598 -0.020389 -0.017779 -0.014895 -0.011881 -0.008892 -0.006079 -0.003585 -0.001527 0.000004 0.000949 0.001281 0.001007 0.000158 -0.001210 -0.003021 -0.005186 -0.007608 -0.010179 -0.012793 -0.015342 -0.017726 -0.019851 -0.021640 -0.023031 -0.023980 -0.024467 -0.024496 -0.024090 -0.023292 -0.022159 -0.020761 -0.019168 -0.017451 -0.015676 -0.013900 -0.012172 -0.010528 -0.008994 -0.007588 -0.006317 -0.005185 -0.004190 -0.003328 -0.002592 -0.001973 -0.001462 -0.001047 -0.000718 -0.000462 -0.000269 -0.000127 -0.000027 0.000041 0.000084 0.000109 0.000119 0.000121 0.000115 0.000105 0.000093 0.000080 0.000067 0.000055 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000028 0.000034 0.000043 0.000053 0.000066 0.000081 0.000099 0.000121 0.000146 0.000174 0.000206 0.000240 0.000275 0.000311 0.000343 0.000368 0.000381 0.000375 0.000342 0.000271 0.000151 -0.000033 -0.000295 -0.000650 -0.001117 -0.001712 -0.002451 -0.003352 -0.004427 -0.005691 -0.007151 -0.008807 -0.010653 -0.012667 -0.014813 -0.017039 -0.019273 -0.021427 -0.023395 -0.025065 -0.026322 -0.027055 -0.027172 -0.026605 -0.025321 -0.023328 -0.020676 -0.017464 -0.013828 -0.009943 -0.006003 -0.002212 0.001230 0.004143 0.006377 0.007824 0.008420 0.008152 0.007049 0.005187 0.002675 -0.000350 -0.003728 -0.007294 -0.010877 -0.014318 -0.017472 -0.020217 -0.022459 -0.024136 -0.025216 -0.025700 -0.025617 -0.025022 -0.023989 -0.022602 -0.020952 -0.019128 -0.017212 -0.015276 -0.013379 -0.011569 -0.009878 -0.008326 -0.006925 -0.005679 -0.004585 -0.003638 -0.002828 -0.002147 -0.001583 -0.001125 -0.000760 -0.000477 -0.000263 -0.000106 0.000004 0.000078 0.000124 0.000148 0.000158 0.000157 0.000149 0.000136 0.000121 0.000104 0.000088 0.000073 0.000060 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000045 0.000056 0.000069 0.000085 0.000105 0.000129 0.000156 0.000188 0.000224 0.000265 0.000309 0.000355 0.000402 0.000444 0.000479 0.000500 0.000499 0.000467 0.000391 0.000258 0.000054 -0.000239 -0.000637 -0.001158 -0.001820 -0.002640 -0.003636 -0.004822 -0.006209 -0.007802 -0.009599 -0.011581 -0.013720 -0.015963 -0.018242 -0.020465 -0.022523 -0.024294 -0.025647 -0.026456 -0.026608 -0.026013 -0.024616 -0.022408 -0.019429 -0.015774 -0.011588 -0.007062 -0.002419 0.002097 0.006245 0.009798 0.012563 0.014391 0.015192 0.014934 0.013647 0.011418 0.008384 0.004719 0.000625 -0.003683 -0.007991 -0.012098 -0.015829 -0.019039 -0.021626 -0.023527 -0.024722 -0.025230 -0.025100 -0.024412 -0.023260 -0.021749 -0.019985 -0.018067 -0.016085 -0.014114 -0.012212 -0.010422 -0.008774 -0.007283 -0.005956 -0.004792 -0.003784 -0.002924 -0.002201 -0.001603 -0.001117 -0.000730 -0.000430 -0.000205 -0.000041 0.000073 0.000147 0.000190 0.000211 0.000215 0.000209 0.000195 0.000177 0.000157 0.000136 0.000115 0.000096 0.000079 0.000064 0.000051 0.000041 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000058 0.000072 0.000090 0.000111 0.000136 0.000166 0.000202 0.000243 0.000290 0.000343 0.000400 0.000461 0.000523 0.000581 0.000631 0.000666 0.000677 0.000652 0.000579 0.000444 0.000230 -0.000080 -0.000503 -0.001057 -0.001761 -0.002632 -0.003687 -0.004938 -0.006393 -0.008054 -0.009909 -0.011930 -0.014073 -0.016271 -0.018436 -0.020458 -0.022213 -0.023563 -0.024374 -0.024519 -0.023894 -0.022430 -0.020104 -0.016947 -0.013046 -0.008550 -0.003655 0.001399 0.006348 0.010924 0.014870 0.017965 0.020035 0.020971 0.020729 0.019336 0.016888 0.013537 0.009482 0.004953 0.000194 -0.004551 -0.009057 -0.013129 -0.016613 -0.019401 -0.021435 -0.022704 -0.023239 -0.023108 -0.022403 -0.021233 -0.019715 -0.017962 -0.016078 -0.014153 -0.012262 -0.010460 -0.008786 -0.007265 -0.005908 -0.004716 -0.003687 -0.002810 -0.002074 -0.001467 -0.000977 -0.000589 -0.000290 -0.000067 0.000091 0.000198 0.000263 0.000297 0.000307 0.000301 0.000284 0.000260 0.000233 0.000204 0.000176 0.000150 0.000125 0.000104 0.000084 0.000068 0.000054 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000024 0.000031 0.000038 0.000048 0.000060 0.000075 0.000093 0.000115 0.000143 0.000175 0.000214 0.000260 0.000314 0.000375 0.000444 0.000520 0.000601 0.000684 0.000765 0.000838 0.000894 0.000926 0.000920 0.000863 0.000740 0.000535 0.000230 -0.000191 -0.000747 -0.001456 -0.002333 -0.003393 -0.004648 -0.006101 -0.007744 -0.009556 -0.011498 -0.013510 -0.015510 -0.017392 -0.019036 -0.020307 -0.021067 -0.021187 -0.020555 -0.019094 -0.016771 -0.013607 -0.009682 -0.005138 -0.000170 0.004983 0.010050 0.014755 0.018832 0.022045 0.024210 0.025205 0.024983 0.023568 0.021056 0.017607 0.013428 0.008763 0.003867 -0.001004 -0.005618 -0.009773 -0.013314 -0.016137 -0.018188 -0.019465 -0.020010 -0.019897 -0.019230 -0.018121 -0.016690 -0.015051 -0.013307 -0.011545 -0.009833 -0.008221 -0.006745 -0.005422 -0.004260 -0.003257 -0.002407 -0.001698 -0.001118 -0.000653 -0.000290 -0.000016 0.000182 0.000318 0.000402 0.000446 0.000459 0.000450 0.000425 0.000391 0.000351 0.000310 0.000269 0.000231 0.000195 0.000163 0.000135 0.000110 0.000089 0.000071 0.000057 0.000045 0.000036 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000061 0.000076 0.000096 0.000119 0.000148 0.000183 0.000226 0.000276 0.000336 0.000406 0.000486 0.000577 0.000677 0.000785 0.000897 0.001008 0.001114 0.001204 0.001269 0.001297 0.001274 0.001185 0.001014 0.000745 0.000361 -0.000154 -0.000819 -0.001648 -0.002653 -0.003840 -0.005208 -0.006740 -0.008405 -0.010150 -0.011902 -0.013568 -0.015034 -0.016175 -0.016858 -0.016957 -0.016361 -0.014991 -0.012806 -0.009820 -0.006101 -0.001778 0.002965 0.007902 0.012775 0.017313 0.021258 0.024379 0.026491 0.027473 0.027275 0.025918 0.023495 0.020164 0.016127 0.011623 0.006903 0.002217 -0.002209 -0.006182 -0.009555 -0.012231 -0.014168 -0.015369 -0.015883 -0.015787 -0.015185 -0.014190 -0.012915 -0.011469 -0.009946 -0.008426 -0.006970 -0.005620 -0.004403 -0.003334 -0.002416 -0.001643 -0.001006 -0.000494 -0.000092 0.000212 0.000432 0.000580 0.000670 0.000712 0.000718 0.000696 0.000654 0.000601 0.000541 0.000479 0.000417 0.000358 0.000304 0.000256 0.000213 0.000175 0.000143 0.000116 0.000093 0.000074 0.000059 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000062 0.000078 0.000098 0.000122 0.000153 0.000190 0.000235 0.000290 0.000356 0.000434 0.000525 0.000629 0.000748 0.000880 0.001022 0.001173 0.001326 0.001477 0.001615 0.001731 0.001813 0.001847 0.001820 0.001716 0.001520 0.001216 0.000788 0.000219 -0.000503 -0.001388 -0.002438 -0.003642 -0.004978 -0.006402 -0.007855 -0.009256 -0.010505 -0.011491 -0.012094 -0.012197 -0.011696 -0.010514 -0.008608 -0.005981 -0.002691 0.001154 0.005391 0.009818 0.014202 0.018299 0.021870 0.024701 0.026624 0.027523 0.027351 0.026127 0.023936 0.020921 0.017272 0.013206 0.008955 0.004747 0.000788 -0.002749 -0.005734 -0.008085 -0.009770 -0.010801 -0.011226 -0.011125 -0.010594 -0.009738 -0.008659 -0.007455 -0.006207 -0.004983 -0.003834 -0.002792 -0.001879 -0.001101 -0.000458 0.000058 0.000458 0.000756 0.000964 0.001096 0.001164 0.001181 0.001157 0.001103 0.001028 0.000939 0.000844 0.000747 0.000652 0.000562 0.000479 0.000403 0.000337 0.000278 0.000228 0.000186 0.000150 0.000121 0.000097 0.000077 0.000061 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000032 0.000039 0.000050 0.000062 0.000078 0.000099 0.000124 0.000156 0.000195 0.000243 0.000302 0.000372 0.000457 0.000558 0.000676 0.000812 0.000966 0.001137 0.001325 0.001526 0.001735 0.001946 0.002150 0.002338 0.002498 0.002618 0.002684 0.002683 0.002600 0.002419 0.002124 0.001700 0.001137 0.000427 -0.000425 -0.001405 -0.002484 -0.003612 -0.004727 -0.005747 -0.006578 -0.007118 -0.007265 -0.006927 -0.006032 -0.004537 -0.002437 0.000225 0.003365 0.006850 0.010511 0.014153 0.017569 0.020555 0.022929 0.024543 0.025300 0.025156 0.024128 0.022289 0.019763 0.016711 0.013323 0.009795 0.006321 0.003075 0.000199 -0.002200 -0.004061 -0.005364 -0.006127 -0.006400 -0.006255 -0.005779 -0.005062 -0.004194 -0.003252 -0.002306 -0.001405 -0.000589 0.000119 0.000708 0.001175 0.001527 0.001774 0.001927 0.002002 0.002010 0.001966 0.001880 0.001764 0.001627 0.001478 0.001323 0.001170 0.001022 0.000882 0.000754 0.000638 0.000535 0.000444 0.000366 0.000299 0.000242 0.000195 0.000157 0.000125 0.000100 0.000079 0.000063 0.000050 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000062 0.000079 0.000099 0.000125 0.000158 0.000198 0.000248 0.000310 0.000385 0.000476 0.000585 0.000715 0.000866 0.001040 0.001238 0.001461 0.001705 0.001970 0.002250 0.002539 0.002830 0.003112 0.003377 0.003612 0.003805 0.003941 0.004007 0.003986 0.003862 0.003622 0.003254 0.002756 0.002132 0.001402 0.000597 -0.000237 -0.001039 -0.001734 -0.002243 -0.002482 -0.002375 -0.001857 -0.000887 0.000545 0.002418 0.004670 0.007205 0.009898 0.012598 0.015146 0.017382 0.019165 0.020377 0.020942 0.020826 0.020043 0.018650 0.016746 0.014459 0.011936 0.009332 0.006795 0.004458 0.002426 0.000775 -0.000457 -0.001264 -0.001670 -0.001723 -0.001487 -0.001035 -0.000440 0.000227 0.000908 0.001554 0.002128 0.002608 0.002980 0.003242 0.003398 0.003459 0.003436 0.003344 0.003198 0.003010 0.002793 0.002557 0.002312 0.002066 0.001825 0.001595 0.001380 0.001183 0.001004 0.000845 0.000706 0.000584 0.000479 0.000390 0.000316 0.000254 0.000203 0.000162 0.000129 0.000102 0.000081 0.000064 0.000050 0.000040 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000062 0.000078 0.000099 0.000125 0.000158 0.000200 0.000251 0.000315 0.000394 0.000490 0.000606 0.000745 0.000909 0.001101 0.001322 0.001575 0.001859 0.002175 0.002518 0.002886 0.003272 0.003671 0.004072 0.004467 0.004844 0.005191 0.005493 0.005734 0.005897 0.005965 0.005923 0.005762 0.005478 0.005075 0.004571 0.003994 0.003383 0.002789 0.002271 0.001890 0.001707 0.001774 0.002130 0.002794 0.003760 0.004997 0.006449 0.008034 0.009655 0.011206 0.012580 0.013680 0.014426 0.014765 0.014676 0.014168 0.013284 0.012093 0.010682 0.009153 0.007610 0.006151 0.004860 0.003801 0.003015 0.002515 0.002292 0.002317 0.002544 0.002919 0.003387 0.003891 0.004385 0.004829 0.005193 0.005460 0.005620 0.005672 0.005622 0.005481 0.005264 0.004985 0.004660 0.004303 0.003930 0.003549 0.003172 0.002807 0.002459 0.002134 0.001835 0.001564 0.001322 0.001109 0.000923 0.000762 0.000625 0.000508 0.000411 0.000330 0.000263 0.000209 0.000166 0.000131 0.000104 0.000082 0.000064 0.000051 0.000040 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000048 0.000061 0.000077 0.000098 0.000124 0.000158 0.000200 0.000252 0.000317 0.000398 0.000498 0.000619 0.000765 0.000939 0.001145 0.001386 0.001665 0.001983 0.002342 0.002742 0.003180 0.003652 0.004154 0.004680 0.005221 0.005767 0.006306 0.006824 0.007305 0.007730 0.008080 0.008335 0.008479 0.008500 0.008389 0.008150 0.007790 0.007330 0.006797 0.006228 0.005661 0.005141 0.004707 0.004396 0.004233 0.004230 0.004387 0.004685 0.005092 0.005567 0.006058 0.006512 0.006882 0.007127 0.007222 0.007157 0.006940 0.006594 0.006158 0.005679 0.005208 0.004796 0.004487 0.004314 0.004298 0.004441 0.004734 0.005151 0.005657 0.006210 0.006769 0.007293 0.007747 0.008105 0.008348 0.008467 0.008461 0.008334 0.008096 0.007764 0.007353 0.006882 0.006369 0.005831 0.005284 0.004741 0.004213 0.003709 0.003236 0.002797 0.002398 0.002038 0.001718 0.001438 0.001194 0.000985 0.000807 0.000656 0.000530 0.000425 0.000339 0.000269 0.000213 0.000168 0.000132 0.000104 0.000082 0.000065 0.000051 0.000040 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000047 0.000060 0.000076 0.000097 0.000123 0.000156 0.000198 0.000250 0.000316 0.000398 0.000500 0.000624 0.000775 0.000957 0.001174 0.001429 0.001729 0.002074 0.002470 0.002916 0.003413 0.003959 0.004551 0.005184 0.005852 0.006546 0.007254 0.007962 0.008653 0.009307 0.009902 0.010414 0.010821 0.011102 0.011237 0.011214 0.011026 0.010672 0.010158 0.009498 0.008713 0.007828 0.006872 0.005877 0.004875 0.003897 0.002968 0.002111 0.001341 0.000667 0.000097 -0.000370 -0.000732 -0.000990 -0.001143 -0.001187 -0.001118 -0.000928 -0.000609 -0.000158 0.000430 0.001152 0.001996 0.002948 0.003982 0.005067 0.006167 0.007242 0.008253 0.009162 0.009937 0.010555 0.011000 0.011266 0.011354 0.011273 0.011038 0.010667 0.010181 0.009604 0.008959 0.008267 0.007550 0.006827 0.006114 0.005424 0.004768 0.004154 0.003588 0.003072 0.002609 0.002198 0.001838 0.001526 0.001258 0.001031 0.000839 0.000678 0.000544 0.000435 0.000345 0.000273 0.000215 0.000169 0.000133 0.000104 0.000082 0.000064 0.000051 0.000040 0.000031 0.000025 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000023 0.000029 0.000037 0.000046 0.000058 0.000074 0.000094 0.000120 0.000153 0.000194 0.000246 0.000312 0.000394 0.000496 0.000622 0.000775 0.000961 0.001185 0.001451 0.001765 0.002131 0.002554 0.003037 0.003581 0.004186 0.004852 0.005574 0.006347 0.007164 0.008012 0.008878 0.009744 0.010588 0.011386 0.012109 0.012731 0.013220 0.013549 0.013692 0.013626 0.013332 0.012799 0.012021 0.010998 0.009742 0.008271 0.006613 0.004807 0.002898 0.000939 -0.001013 -0.002898 -0.004657 -0.006232 -0.007570 -0.008626 -0.009362 -0.009752 -0.009780 -0.009442 -0.008747 -0.007717 -0.006386 -0.004796 -0.003002 -0.001063 0.000957 0.002993 0.004979 0.006857 0.008573 0.010083 0.011354 0.012365 0.013105 0.013578 0.013795 0.013775 0.013544 0.013131 0.012566 0.011879 0.011102 0.010264 0.009390 0.008504 0.007627 0.006776 0.005965 0.005203 0.004499 0.003857 0.003279 0.002766 0.002315 0.001923 0.001587 0.001300 0.001059 0.000857 0.000690 0.000551 0.000439 0.000347 0.000273 0.000215 0.000168 0.000132 0.000103 0.000081 0.000064 0.000050 0.000039 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000045 0.000057 0.000072 0.000092 0.000116 0.000148 0.000189 0.000240 0.000304 0.000385 0.000487 0.000612 0.000766 0.000953 0.001180 0.001452 0.001774 0.002154 0.002596 0.003104 0.003682 0.004332 0.005053 0.005844 0.006698 0.007611 0.008569 0.009559 0.010562 0.011554 0.012509 0.013395 0.014178 0.014824 0.015294 0.015552 0.015561 0.015289 0.014706 0.013791 0.012529 0.010918 0.008967 0.006702 0.004166 0.001418 -0.001466 -0.004399 -0.007281 -0.010010 -0.012482 -0.014600 -0.016276 -0.017442 -0.018045 -0.018060 -0.017484 -0.016341 -0.014677 -0.012560 -0.010075 -0.007320 -0.004400 -0.001420 0.001517 0.004318 0.006904 0.009209 0.011185 0.012804 0.014051 0.014932 0.015461 0.015668 0.015586 0.015255 0.014714 0.014006 0.013168 0.012238 0.011251 0.010235 0.009218 0.008221 0.007263 0.006357 0.005514 0.004741 0.004042 0.003417 0.002866 0.002386 0.001972 0.001619 0.001321 0.001071 0.000863 0.000692 0.000551 0.000437 0.000345 0.000271 0.000212 0.000166 0.000130 0.000102 0.000079 0.000062 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000055 0.000069 0.000088 0.000112 0.000143 0.000182 0.000231 0.000294 0.000373 0.000472 0.000596 0.000748 0.000934 0.001160 0.001433 0.001759 0.002144 0.002596 0.003119 0.003719 0.004397 0.005156 0.005993 0.006905 0.007885 0.008922 0.010001 0.011102 0.012200 0.013266 0.014266 0.015163 0.015914 0.016475 0.016800 0.016844 0.016561 0.015909 0.014853 0.013367 0.011437 0.009066 0.006278 0.003120 -0.000339 -0.004004 -0.007761 -0.011481 -0.015024 -0.018249 -0.021020 -0.023218 -0.024744 -0.025528 -0.025534 -0.024761 -0.023242 -0.021047 -0.018271 -0.015035 -0.011473 -0.007727 -0.003939 -0.000239 0.003255 0.006445 0.009258 0.011643 0.013573 0.015044 0.016067 0.016674 0.016901 0.016797 0.016409 0.015790 0.014986 0.014046 0.013010 0.011917 0.010801 0.009690 0.008608 0.007573 0.006601 0.005701 0.004881 0.004142 0.003487 0.002912 0.002414 0.001987 0.001625 0.001320 0.001067 0.000857 0.000684 0.000544 0.000430 0.000339 0.000266 0.000208 0.000162 0.000127 0.000099 0.000077 0.000060 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000041 0.000052 0.000066 0.000084 0.000107 0.000137 0.000174 0.000221 0.000281 0.000358 0.000454 0.000574 0.000722 0.000905 0.001127 0.001396 0.001720 0.002104 0.002558 0.003086 0.003694 0.004386 0.005164 0.006027 0.006973 0.007993 0.009078 0.010211 0.011373 0.012536 0.013671 0.014740 0.015703 0.016513 0.017121 0.017475 0.017520 0.017203 0.016473 0.015285 0.013604 0.011408 0.008697 0.005492 0.001842 -0.002174 -0.006448 -0.010846 -0.015216 -0.019390 -0.023198 -0.026477 -0.029079 -0.030885 -0.031810 -0.031810 -0.030884 -0.029076 -0.026468 -0.023182 -0.019363 -0.015175 -0.010787 -0.006368 -0.002073 0.001964 0.005633 0.008852 0.011569 0.013759 0.015422 0.016580 0.017270 0.017540 0.017444 0.017039 0.016383 0.015529 0.014530 0.013432 0.012276 0.011098 0.009930 0.008795 0.007715 0.006703 0.005770 0.004923 0.004164 0.003493 0.002907 0.002401 0.001970 0.001606 0.001301 0.001048 0.000839 0.000669 0.000530 0.000418 0.000329 0.000258 0.000201 0.000157 0.000123 0.000096 0.000075 0.000058 0.000045 0.000035 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000031 0.000039 0.000050 0.000063 0.000080 0.000102 0.000129 0.000165 0.000210 0.000267 0.000340 0.000432 0.000547 0.000690 0.000866 0.001082 0.001345 0.001661 0.002039 0.002485 0.003008 0.003613 0.004305 0.005086 0.005955 0.006911 0.007946 0.009050 0.010206 0.011394 0.012586 0.013750 0.014848 0.015836 0.016666 0.017285 0.017635 0.017657 0.017294 0.016487 0.015187 0.013352 0.010956 0.007996 0.004492 0.000495 -0.003911 -0.008609 -0.013452 -0.018271 -0.022880 -0.027090 -0.030719 -0.033600 -0.035600 -0.036623 -0.036619 -0.035588 -0.033579 -0.030688 -0.027049 -0.022827 -0.018205 -0.013373 -0.008517 -0.003806 0.000612 0.004618 0.008127 0.011086 0.013471 0.015287 0.016559 0.017330 0.017653 0.017587 0.017195 0.016537 0.015671 0.014653 0.013531 0.012349 0.011147 0.009954 0.008799 0.007700 0.006674 0.005731 0.004876 0.004113 0.003441 0.002855 0.002352 0.001925 0.001565 0.001264 0.001016 0.000812 0.000646 0.000511 0.000403 0.000316 0.000248 0.000193 0.000151 0.000117 0.000092 0.000071 0.000056 0.000043 0.000034 0.000026 0.000020 0.000015 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000047 0.000060 0.000076 0.000096 0.000122 0.000155 0.000197 0.000251 0.000320 0.000407 0.000516 0.000653 0.000821 0.001028 0.001280 0.001585 0.001950 0.002384 0.002893 0.003484 0.004163 0.004931 0.005789 0.006735 0.007762 0.008859 0.010009 0.011193 0.012381 0.013541 0.014633 0.015613 0.016431 0.017031 0.017354 0.017340 0.016926 0.016054 0.014669 0.012729 0.010206 0.007093 0.003412 -0.000786 -0.005413 -0.010349 -0.015439 -0.020507 -0.025358 -0.029790 -0.033612 -0.036648 -0.038755 -0.039833 -0.039827 -0.038737 -0.036616 -0.033567 -0.029732 -0.025286 -0.020423 -0.015344 -0.010243 -0.005300 -0.000668 0.003533 0.007212 0.010318 0.012827 0.014746 0.016104 0.016944 0.017322 0.017299 0.016940 0.016307 0.015460 0.014455 0.013343 0.012169 0.010972 0.009786 0.008638 0.007547 0.006529 0.005595 0.004751 0.003999 0.003338 0.002764 0.002272 0.001855 0.001505 0.001214 0.000974 0.000777 0.000617 0.000488 0.000384 0.000301 0.000236 0.000184 0.000143 0.000112 0.000087 0.000068 0.000053 0.000041 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000056 0.000071 0.000090 0.000114 0.000144 0.000184 0.000234 0.000298 0.000380 0.000483 0.000611 0.000771 0.000967 0.001206 0.001496 0.001844 0.002259 0.002747 0.003315 0.003969 0.004712 0.005543 0.006461 0.007460 0.008527 0.009649 0.010802 0.011959 0.013086 0.014146 0.015091 0.015872 0.016433 0.016716 0.016658 0.016198 0.015277 0.013842 0.011849 0.009271 0.006102 0.002362 -0.001896 -0.006585 -0.011584 -0.016738 -0.021868 -0.026777 -0.031264 -0.035133 -0.038207 -0.040341 -0.041431 -0.041424 -0.040319 -0.038169 -0.035079 -0.031194 -0.026691 -0.021768 -0.016627 -0.011465 -0.006462 -0.001772 0.002484 0.006217 0.009374 0.011935 0.013906 0.015315 0.016206 0.016634 0.016660 0.016346 0.015757 0.014951 0.013985 0.012910 0.011771 0.010608 0.009454 0.008335 0.007274 0.006285 0.005378 0.004560 0.003832 0.003193 0.002640 0.002166 0.001766 0.001430 0.001152 0.000923 0.000736 0.000584 0.000461 0.000363 0.000285 0.000222 0.000174 0.000135 0.000105 0.000082 0.000064 0.000050 0.000039 0.000030 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000041 0.000052 0.000066 0.000083 0.000105 0.000133 0.000170 0.000216 0.000276 0.000352 0.000448 0.000568 0.000717 0.000900 0.001124 0.001397 0.001724 0.002115 0.002576 0.003115 0.003735 0.004441 0.005233 0.006109 0.007062 0.008083 0.009155 0.010256 0.011361 0.012436 0.013440 0.014332 0.015059 0.015568 0.015802 0.015701 0.015205 0.014257 0.012806 0.010812 0.008249 0.005112 0.001421 -0.002771 -0.007379 -0.012286 -0.017340 -0.022367 -0.027176 -0.031570 -0.035357 -0.038366 -0.040455 -0.041522 -0.041514 -0.040431 -0.038325 -0.035297 -0.031491 -0.027079 -0.022255 -0.017216 -0.012154 -0.007245 -0.002638 0.001548 0.005228 0.008351 0.010894 0.012865 0.014289 0.015208 0.015675 0.015748 0.015487 0.014953 0.014205 0.013296 0.012279 0.011196 0.010088 0.008986 0.007918 0.006904 0.005960 0.005095 0.004315 0.003622 0.003014 0.002489 0.002040 0.001661 0.001344 0.001081 0.000866 0.000690 0.000547 0.000432 0.000340 0.000267 0.000208 0.000163 0.000127 0.000099 0.000077 0.000060 0.000047 0.000036 0.000028 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000060 0.000076 0.000097 0.000123 0.000156 0.000199 0.000253 0.000323 0.000412 0.000522 0.000660 0.000830 0.001038 0.001290 0.001595 0.001959 0.002389 0.002891 0.003471 0.004132 0.004875 0.005697 0.006593 0.007552 0.008559 0.009594 0.010631 0.011636 0.012572 0.013395 0.014059 0.014510 0.014694 0.014554 0.014035 0.013083 0.011652 0.009704 0.007218 0.004189 0.000640 -0.003380 -0.007789 -0.012474 -0.017293 -0.022082 -0.026658 -0.030837 -0.034438 -0.037297 -0.039282 -0.040296 -0.040288 -0.039257 -0.037254 -0.034374 -0.030752 -0.026553 -0.021959 -0.017158 -0.012331 -0.007644 -0.003239 0.000772 0.004308 0.007319 0.009784 0.011706 0.013111 0.014035 0.014527 0.014641 0.014433 0.013961 0.013280 0.012442 0.011496 0.010486 0.009448 0.008415 0.007412 0.006460 0.005573 0.004761 0.004029 0.003379 0.002810 0.002318 0.001898 0.001544 0.001249 0.001004 0.000804 0.000640 0.000508 0.000401 0.000316 0.000248 0.000194 0.000151 0.000118 0.000092 0.000072 0.000056 0.000044 0.000034 0.000026 0.000020 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000055 0.000070 0.000088 0.000112 0.000142 0.000181 0.000231 0.000295 0.000375 0.000476 0.000602 0.000758 0.000949 0.001181 0.001460 0.001795 0.002190 0.002653 0.003188 0.003798 0.004484 0.005245 0.006073 0.006961 0.007894 0.008851 0.009808 0.010733 0.011591 0.012340 0.012934 0.013326 0.013462 0.013292 0.012765 0.011831 0.010451 0.008591 0.006232 0.003375 0.000040 -0.003723 -0.007840 -0.012205 -0.016686 -0.021132 -0.025375 -0.029247 -0.032580 -0.035227 -0.037063 -0.038000 -0.037992 -0.037038 -0.035182 -0.032514 -0.029157 -0.025263 -0.021000 -0.016541 -0.012053 -0.007688 -0.003576 0.000176 0.003494 0.006332 0.008667 0.010501 0.011855 0.012762 0.013263 0.013409 0.013252 0.012842 0.012233 0.011474 0.010609 0.009681 0.008725 0.007771 0.006844 0.005964 0.005143 0.004391 0.003714 0.003113 0.002588 0.002134 0.001747 0.001421 0.001149 0.000924 0.000740 0.000590 0.000468 0.000370 0.000292 0.000229 0.000179 0.000140 0.000109 0.000085 0.000066 0.000052 0.000041 0.000032 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000040 0.000050 0.000063 0.000080 0.000101 0.000129 0.000164 0.000209 0.000266 0.000339 0.000431 0.000545 0.000686 0.000859 0.001070 0.001324 0.001628 0.001987 0.002409 0.002896 0.003451 0.004077 0.004770 0.005526 0.006336 0.007187 0.008060 0.008931 0.009771 0.010545 0.011216 0.011741 0.012074 0.012169 0.011979 0.011458 0.010564 0.009260 0.007520 0.005329 0.002689 -0.000377 -0.003825 -0.007585 -0.011560 -0.015631 -0.019663 -0.023506 -0.027007 -0.030019 -0.032409 -0.034066 -0.034912 -0.034904 -0.034042 -0.032365 -0.029952 -0.026915 -0.023390 -0.019527 -0.015481 -0.011402 -0.007428 -0.003676 -0.000242 0.002806 0.005424 0.007590 0.009303 0.010581 0.011449 0.011947 0.012115 0.012002 0.011653 0.011117 0.010438 0.009660 0.008820 0.007952 0.007084 0.006239 0.005436 0.004687 0.004001 0.003383 0.002835 0.002356 0.001943 0.001590 0.001294 0.001046 0.000842 0.000674 0.000538 0.000428 0.000339 0.000267 0.000210 0.000165 0.000129 0.000101 0.000079 0.000061 0.000048 0.000038 0.000029 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000045 0.000057 0.000072 0.000091 0.000115 0.000147 0.000187 0.000239 0.000304 0.000386 0.000489 0.000615 0.000771 0.000960 0.001189 0.001462 0.001785 0.002164 0.002602 0.003102 0.003664 0.004289 0.004969 0.005699 0.006465 0.007250 0.008032 0.008784 0.009475 0.010068 0.010526 0.010806 0.010867 0.010667 0.010166 0.009327 0.008120 0.006524 0.004528 0.002136 -0.000629 -0.003725 -0.007088 -0.010632 -0.014254 -0.017832 -0.021236 -0.024332 -0.026993 -0.029103 -0.030564 -0.031310 -0.031302 -0.030540 -0.029058 -0.026926 -0.024239 -0.021118 -0.017693 -0.014101 -0.010473 -0.006931 -0.003577 -0.000497 0.002247 0.004614 0.006584 0.008154 0.009335 0.010150 0.010629 0.010810 0.010734 0.010441 0.009976 0.009378 0.008686 0.007936 0.007158 0.006378 0.005618 0.004895 0.004220 0.003603 0.003047 0.002553 0.002122 0.001750 0.001433 0.001166 0.000944 0.000760 0.000610 0.000487 0.000388 0.000308 0.000244 0.000192 0.000151 0.000118 0.000092 0.000072 0.000056 0.000044 0.000035 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000041 0.000051 0.000064 0.000081 0.000103 0.000131 0.000167 0.000212 0.000270 0.000343 0.000435 0.000547 0.000686 0.000854 0.001058 0.001301 0.001588 0.001925 0.002314 0.002759 0.003259 0.003814 0.004419 0.005068 0.005749 0.006447 0.007141 0.007806 0.008414 0.008933 0.009328 0.009561 0.009595 0.009395 0.008925 0.008154 0.007058 0.005620 0.003834 0.001707 -0.000740 -0.003468 -0.006420 -0.009520 -0.012678 -0.015789 -0.018742 -0.021424 -0.023726 -0.025548 -0.026810 -0.027452 -0.027445 -0.026785 -0.025503 -0.023658 -0.021330 -0.018624 -0.015650 -0.012525 -0.009362 -0.006266 -0.003326 -0.000616 0.001808 0.003910 0.005669 0.007080 0.008151 0.008900 0.009351 0.009536 0.009489 0.009246 0.008847 0.008326 0.007719 0.007057 0.006368 0.005676 0.005001 0.004358 0.003758 0.003208 0.002713 0.002274 0.001891 0.001560 0.001278 0.001041 0.000843 0.000680 0.000546 0.000437 0.000349 0.000278 0.000220 0.000174 0.000137 0.000108 0.000084 0.000066 0.000052 0.000040 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000045 0.000057 0.000072 0.000091 0.000116 0.000147 0.000188 0.000239 0.000303 0.000383 0.000483 0.000605 0.000754 0.000933 0.001147 0.001400 0.001697 0.002039 0.002430 0.002869 0.003357 0.003889 0.004459 0.005058 0.005670 0.006278 0.006860 0.007390 0.007839 0.008176 0.008369 0.008384 0.008191 0.007760 0.007066 0.006089 0.004817 0.003246 0.001386 -0.000743 -0.003105 -0.005650 -0.008312 -0.011014 -0.013669 -0.016183 -0.018460 -0.020411 -0.021954 -0.023020 -0.023563 -0.023555 -0.022995 -0.021908 -0.020342 -0.018365 -0.016064 -0.013530 -0.010863 -0.008157 -0.005501 -0.002970 -0.000628 0.001476 0.003309 0.004852 0.006099 0.007053 0.007727 0.008142 0.008322 0.008297 0.008099 0.007759 0.007311 0.006783 0.006206 0.005603 0.004996 0.004403 0.003838 0.003310 0.002827 0.002391 0.002005 0.001668 0.001377 0.001129 0.000920 0.000746 0.000603 0.000485 0.000389 0.000312 0.000249 0.000198 0.000157 0.000124 0.000097 0.000076 0.000060 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000050 0.000064 0.000080 0.000102 0.000129 0.000164 0.000209 0.000265 0.000336 0.000423 0.000529 0.000659 0.000816 0.001002 0.001223 0.001481 0.001779 0.002119 0.002501 0.002925 0.003388 0.003884 0.004403 0.004935 0.005463 0.005966 0.006423 0.006808 0.007093 0.007252 0.007254 0.007075 0.006689 0.006075 0.005219 0.004112 0.002753 0.001153 -0.000669 -0.002681 -0.004838 -0.007086 -0.009359 -0.011584 -0.013684 -0.015583 -0.017206 -0.018487 -0.019371 -0.019820 -0.019811 -0.019345 -0.018439 -0.017135 -0.015487 -0.013565 -0.011446 -0.009210 -0.006936 -0.004696 -0.002555 -0.000565 0.001231 0.002804 0.004136 0.005218 0.006053 0.006649 0.007021 0.007191 0.007182 0.007021 0.006735 0.006352 0.005899 0.005400 0.004878 0.004352 0.003837 0.003345 0.002886 0.002465 0.002086 0.001750 0.001456 0.001203 0.000987 0.000806 0.000654 0.000529 0.000427 0.000344 0.000276 0.000221 0.000176 0.000140 0.000111 0.000087 0.000069 0.000054 0.000042 0.000033 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000035 0.000044 0.000056 0.000070 0.000089 0.000113 0.000143 0.000182 0.000231 0.000292 0.000367 0.000459 0.000572 0.000707 0.000869 0.001059 0.001282 0.001539 0.001831 0.002160 0.002525 0.002923 0.003349 0.003796 0.004253 0.004705 0.005137 0.005527 0.005854 0.006094 0.006223 0.006219 0.006057 0.005718 0.005186 0.004448 0.003500 0.002343 0.000988 -0.000548 -0.002235 -0.004035 -0.005903 -0.007783 -0.009618 -0.011343 -0.012899 -0.014225 -0.015269 -0.015989 -0.016353 -0.016344 -0.015961 -0.015220 -0.014152 -0.012801 -0.011224 -0.009482 -0.007639 -0.005759 -0.003901 -0.002118 -0.000454 0.001055 0.002383 0.003514 0.004439 0.005157 0.005674 0.006002 0.006156 0.006157 0.006026 0.005787 0.005463 0.005078 0.004652 0.004204 0.003752 0.003309 0.002886 0.002491 0.002128 0.001802 0.001513 0.001260 0.001042 0.000856 0.000699 0.000569 0.000461 0.000373 0.000301 0.000242 0.000195 0.000156 0.000124 0.000099 0.000078 0.000061 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000061 0.000077 0.000098 0.000124 0.000157 0.000199 0.000252 0.000316 0.000396 0.000492 0.000608 0.000746 0.000909 0.001099 0.001318 0.001568 0.001849 0.002159 0.002498 0.002861 0.003242 0.003630 0.004015 0.004380 0.004710 0.004985 0.005186 0.005292 0.005283 0.005142 0.004850 0.004396 0.003771 0.002972 0.002002 0.000871 -0.000404 -0.001798 -0.003279 -0.004808 -0.006341 -0.007829 -0.009225 -0.010478 -0.011544 -0.012381 -0.012956 -0.013245 -0.013236 -0.012926 -0.012329 -0.011468 -0.010379 -0.009106 -0.007696 -0.006200 -0.004670 -0.003153 -0.001691 -0.000321 0.000928 0.002033 0.002978 0.003756 0.004364 0.004805 0.005087 0.005224 0.005230 0.005124 0.004925 0.004654 0.004328 0.003967 0.003588 0.003203 0.002826 0.002466 0.002129 0.001820 0.001542 0.001296 0.001080 0.000894 0.000735 0.000602 0.000490 0.000398 0.000323 0.000261 0.000211 0.000170 0.000136 0.000109 0.000087 0.000069 0.000054 0.000043 0.000034 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000034 0.000042 0.000053 0.000067 0.000084 0.000107 0.000135 0.000171 0.000216 0.000271 0.000338 0.000420 0.000518 0.000635 0.000773 0.000934 0.001120 0.001331 0.001568 0.001830 0.002116 0.002422 0.002743 0.003070 0.003393 0.003700 0.003977 0.004207 0.004373 0.004460 0.004450 0.004329 0.004083 0.003703 0.003182 0.002518 0.001716 0.000786 -0.000258 -0.001394 -0.002595 -0.003830 -0.005061 -0.006252 -0.007364 -0.008359 -0.009203 -0.009863 -0.010314 -0.010540 -0.010529 -0.010282 -0.009808 -0.009125 -0.008260 -0.007247 -0.006122 -0.004927 -0.003700 -0.002479 -0.001297 -0.000184 0.000835 0.001740 0.002519 0.003163 0.003669 0.004039 0.004278 0.004395 0.004403 0.004317 0.004153 0.003926 0.003654 0.003351 0.003032 0.002709 0.002391 0.002087 0.001803 0.001543 0.001308 0.001100 0.000918 0.000761 0.000627 0.000514 0.000419 0.000341 0.000277 0.000225 0.000182 0.000147 0.000119 0.000095 0.000076 0.000060 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000024 0.000030 0.000037 0.000046 0.000058 0.000073 0.000092 0.000116 0.000146 0.000184 0.000230 0.000287 0.000356 0.000438 0.000537 0.000652 0.000787 0.000943 0.001119 0.001318 0.001537 0.001777 0.002032 0.002300 0.002573 0.002842 0.003098 0.003327 0.003518 0.003655 0.003726 0.003717 0.003616 0.003412 0.003099 0.002671 0.002128 0.001475 0.000720 -0.000123 -0.001037 -0.001999 -0.002982 -0.003959 -0.004900 -0.005774 -0.006553 -0.007210 -0.007723 -0.008072 -0.008245 -0.008234 -0.008039 -0.007667 -0.007132 -0.006455 -0.005660 -0.004776 -0.003833 -0.002862 -0.001892 -0.000950 -0.000059 0.000761 0.001494 0.002126 0.002652 0.003067 0.003371 0.003569 0.003667 0.003675 0.003605 0.003470 0.003282 0.003056 0.002805 0.002539 0.002269 0.002004 0.001750 0.001513 0.001296 0.001100 0.000926 0.000774 0.000642 0.000530 0.000435 0.000356 0.000290 0.000236 0.000192 0.000156 0.000126 0.000102 0.000082 0.000066 0.000053 0.000042 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000049 0.000062 0.000078 0.000099 0.000124 0.000156 0.000194 0.000242 0.000299 0.000368 0.000449 0.000546 0.000658 0.000787 0.000933 0.001098 0.001280 0.001478 0.001690 0.001912 0.002137 0.002360 0.002571 0.002759 0.002916 0.003028 0.003086 0.003079 0.002996 0.002831 0.002577 0.002231 0.001793 0.001269 0.000664 -0.000008 -0.000734 -0.001494 -0.002269 -0.003034 -0.003768 -0.004447 -0.005049 -0.005555 -0.005947 -0.006213 -0.006343 -0.006332 -0.006180 -0.005892 -0.005479 -0.004955 -0.004339 -0.003653 -0.002919 -0.002161 -0.001400 -0.000658 0.000047 0.000699 0.001283 0.001790 0.002213 0.002548 0.002794 0.002955 0.003035 0.003042 0.002984 0.002873 0.002719 0.002533 0.002326 0.002106 0.001884 0.001665 0.001455 0.001259 0.001079 0.000917 0.000773 0.000647 0.000538 0.000445 0.000366 0.000300 0.000245 0.000200 0.000163 0.000133 0.000108 0.000087 0.000071 0.000057 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000034 0.000042 0.000053 0.000066 0.000083 0.000105 0.000131 0.000163 0.000202 0.000250 0.000306 0.000373 0.000453 0.000545 0.000651 0.000771 0.000907 0.001057 0.001220 0.001394 0.001575 0.001760 0.001942 0.002114 0.002268 0.002396 0.002488 0.002535 0.002530 0.002464 0.002332 0.002129 0.001853 0.001506 0.001090 0.000613 0.000083 -0.000486 -0.001081 -0.001684 -0.002277 -0.002844 -0.003365 -0.003825 -0.004209 -0.004506 -0.004705 -0.004801 -0.004791 -0.004674 -0.004453 -0.004138 -0.003738 -0.003267 -0.002740 -0.002175 -0.001590 -0.001000 -0.000422 0.000129 0.000640 0.001101 0.001502 0.001837 0.002103 0.002300 0.002428 0.002492 0.002497 0.002450 0.002359 0.002233 0.002081 0.001911 0.001732 0.001550 0.001371 0.001199 0.001039 0.000891 0.000758 0.000640 0.000537 0.000447 0.000371 0.000306 0.000251 0.000206 0.000168 0.000137 0.000112 0.000091 0.000074 0.000060 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000029 0.000036 0.000045 0.000056 0.000070 0.000088 0.000109 0.000136 0.000168 0.000207 0.000253 0.000308 0.000372 0.000447 0.000534 0.000632 0.000743 0.000865 0.000997 0.001139 0.001287 0.001437 0.001585 0.001724 0.001849 0.001952 0.002027 0.002065 0.002062 0.002010 0.001907 0.001747 0.001531 0.001259 0.000934 0.000562 0.000150 -0.000291 -0.000751 -0.001216 -0.001672 -0.002104 -0.002501 -0.002848 -0.003137 -0.003359 -0.003507 -0.003577 -0.003567 -0.003477 -0.003311 -0.003073 -0.002771 -0.002414 -0.002015 -0.001585 -0.001137 -0.000684 -0.000240 0.000186 0.000583 0.000941 0.001254 0.001517 0.001726 0.001881 0.001981 0.002031 0.002033 0.001994 0.001920 0.001818 0.001695 0.001558 0.001413 0.001265 0.001119 0.000980 0.000850 0.000730 0.000622 0.000527 0.000442 0.000369 0.000307 0.000253 0.000209 0.000171 0.000140 0.000115 0.000094 0.000076 0.000062 0.000051 0.000041 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000038 0.000047 0.000059 0.000073 0.000091 0.000112 0.000139 0.000170 0.000207 0.000252 0.000304 0.000365 0.000434 0.000514 0.000603 0.000702 0.000809 0.000923 0.001043 0.001164 0.001282 0.001394 0.001495 0.001577 0.001637 0.001669 0.001667 0.001628 0.001548 0.001425 0.001258 0.001048 0.000797 0.000511 0.000194 -0.000145 -0.000497 -0.000851 -0.001198 -0.001525 -0.001824 -0.002084 -0.002299 -0.002463 -0.002571 -0.002622 -0.002613 -0.002546 -0.002421 -0.002244 -0.002018 -0.001751 -0.001451 -0.001127 -0.000788 -0.000444 -0.000105 0.000221 0.000526 0.000801 0.001043 0.001246 0.001408 0.001528 0.001605 0.001643 0.001643 0.001611 0.001551 0.001469 0.001370 0.001260 0.001143 0.001024 0.000907 0.000795 0.000690 0.000594 0.000507 0.000430 0.000362 0.000303 0.000252 0.000209 0.000172 0.000141 0.000116 0.000095 0.000078 0.000064 0.000052 0.000042 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000031 0.000039 0.000049 0.000060 0.000075 0.000092 0.000114 0.000139 0.000169 0.000204 0.000246 0.000295 0.000351 0.000414 0.000486 0.000565 0.000651 0.000742 0.000838 0.000934 0.001029 0.001119 0.001198 0.001264 0.001312 0.001338 0.001338 0.001309 0.001248 0.001154 0.001026 0.000866 0.000676 0.000458 0.000217 -0.000040 -0.000306 -0.000575 -0.000836 -0.001081 -0.001304 -0.001497 -0.001656 -0.001776 -0.001855 -0.001891 -0.001883 -0.001833 -0.001741 -0.001610 -0.001443 -0.001245 -0.001022 -0.000780 -0.000526 -0.000267 -0.000011 0.000236 0.000468 0.000678 0.000863 0.001018 0.001142 0.001233 0.001292 0.001320 0.001319 0.001293 0.001244 0.001178 0.001099 0.001011 0.000917 0.000823 0.000729 0.000640 0.000556 0.000479 0.000410 0.000348 0.000294 0.000246 0.000205 0.000170 0.000141 0.000116 0.000095 0.000078 0.000064 0.000053 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000050 0.000061 0.000076 0.000092 0.000113 0.000137 0.000165 0.000198 0.000237 0.000281 0.000332 0.000389 0.000451 0.000520 0.000592 0.000668 0.000744 0.000819 0.000890 0.000953 0.001006 0.001044 0.001065 0.001065 0.001044 0.000998 0.000928 0.000832 0.000711 0.000568 0.000405 0.000224 0.000031 -0.000169 -0.000370 -0.000565 -0.000748 -0.000912 -0.001055 -0.001171 -0.001258 -0.001315 -0.001340 -0.001334 -0.001297 -0.001230 -0.001134 -0.001012 -0.000867 -0.000702 -0.000523 -0.000334 -0.000141 0.000051 0.000237 0.000411 0.000570 0.000709 0.000827 0.000920 0.000989 0.001033 0.001054 0.001052 0.001030 0.000991 0.000938 0.000875 0.000805 0.000731 0.000656 0.000582 0.000511 0.000445 0.000384 0.000329 0.000280 0.000237 0.000199 0.000166 0.000138 0.000115 0.000095 0.000078 0.000064 0.000053 0.000043 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000061 0.000075 0.000091 0.000110 0.000132 0.000158 0.000189 0.000224 0.000264 0.000309 0.000358 0.000412 0.000469 0.000528 0.000588 0.000647 0.000703 0.000752 0.000794 0.000824 0.000840 0.000842 0.000826 0.000793 0.000740 0.000669 0.000580 0.000473 0.000352 0.000217 0.000074 -0.000074 -0.000223 -0.000367 -0.000502 -0.000623 -0.000727 -0.000811 -0.000874 -0.000914 -0.000932 -0.000928 -0.000901 -0.000853 -0.000784 -0.000695 -0.000590 -0.000469 -0.000338 -0.000198 -0.000055 0.000087 0.000226 0.000356 0.000475 0.000579 0.000668 0.000738 0.000789 0.000822 0.000836 0.000833 0.000815 0.000784 0.000742 0.000692 0.000637 0.000579 0.000519 0.000461 0.000406 0.000354 0.000306 0.000262 0.000224 0.000189 0.000159 0.000134 0.000111 0.000092 0.000076 0.000063 0.000052 0.000043 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000060 0.000073 0.000088 0.000106 0.000126 0.000150 0.000178 0.000209 0.000244 0.000282 0.000324 0.000369 0.000415 0.000462 0.000508 0.000551 0.000589 0.000621 0.000645 0.000658 0.000660 0.000649 0.000625 0.000586 0.000534 0.000468 0.000390 0.000300 0.000202 0.000097 -0.000012 -0.000121 -0.000226 -0.000325 -0.000413 -0.000488 -0.000549 -0.000594 -0.000623 -0.000636 -0.000632 -0.000613 -0.000579 -0.000529 -0.000466 -0.000390 -0.000303 -0.000207 -0.000105 -0.000000 0.000105 0.000207 0.000304 0.000392 0.000470 0.000536 0.000588 0.000626 0.000649 0.000659 0.000656 0.000641 0.000616 0.000583 0.000543 0.000500 0.000454 0.000408 0.000363 0.000320 0.000279 0.000242 0.000208 0.000177 0.000151 0.000127 0.000107 0.000089 0.000074 0.000061 0.000051 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000040 0.000049 0.000059 0.000070 0.000084 0.000100 0.000119 0.000140 0.000164 0.000192 0.000221 0.000254 0.000288 0.000324 0.000360 0.000395 0.000428 0.000458 0.000483 0.000501 0.000512 0.000514 0.000506 0.000488 0.000460 0.000422 0.000374 0.000317 0.000252 0.000181 0.000104 0.000026 -0.000053 -0.000130 -0.000200 -0.000264 -0.000318 -0.000362 -0.000394 -0.000414 -0.000423 -0.000421 -0.000407 -0.000383 -0.000348 -0.000303 -0.000249 -0.000186 -0.000117 -0.000043 0.000033 0.000110 0.000185 0.000256 0.000321 0.000379 0.000427 0.000465 0.000493 0.000510 0.000516 0.000513 0.000501 0.000481 0.000454 0.000424 0.000390 0.000354 0.000319 0.000284 0.000250 0.000219 0.000190 0.000163 0.000140 0.000119 0.000100 0.000085 0.000071 0.000059 0.000049 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000039 0.000047 0.000056 0.000067 0.000079 0.000094 0.000110 0.000129 0.000150 0.000173 0.000197 0.000223 0.000251 0.000278 0.000305 0.000330 0.000353 0.000372 0.000386 0.000395 0.000397 0.000391 0.000378 0.000358 0.000330 0.000296 0.000255 0.000208 0.000157 0.000102 0.000045 -0.000011 -0.000065 -0.000116 -0.000161 -0.000200 -0.000231 -0.000254 -0.000268 -0.000274 -0.000273 -0.000263 -0.000246 -0.000221 -0.000190 -0.000151 -0.000107 -0.000057 -0.000004 0.000051 0.000107 0.000161 0.000213 0.000261 0.000303 0.000338 0.000366 0.000386 0.000398 0.000402 0.000398 0.000388 0.000372 0.000352 0.000328 0.000301 0.000274 0.000247 0.000220 0.000194 0.000170 0.000148 0.000128 0.000110 0.000093 0.000079 0.000067 0.000056 0.000047 0.000039 0.000033 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000045 0.000053 0.000063 0.000074 0.000086 0.000101 0.000117 0.000134 0.000153 0.000172 0.000193 0.000213 0.000233 0.000252 0.000270 0.000284 0.000295 0.000302 0.000304 0.000300 0.000291 0.000276 0.000256 0.000231 0.000202 0.000169 0.000132 0.000093 0.000053 0.000014 -0.000025 -0.000061 -0.000093 -0.000120 -0.000142 -0.000158 -0.000168 -0.000173 -0.000171 -0.000164 -0.000152 -0.000135 -0.000113 -0.000086 -0.000054 -0.000019 0.000019 0.000058 0.000098 0.000138 0.000175 0.000209 0.000240 0.000265 0.000285 0.000299 0.000308 0.000310 0.000307 0.000299 0.000286 0.000270 0.000251 0.000231 0.000210 0.000189 0.000169 0.000150 0.000132 0.000115 0.000100 0.000086 0.000073 0.000062 0.000052 0.000044 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000042 0.000049 0.000058 0.000068 0.000078 0.000090 0.000103 0.000117 0.000132 0.000147 0.000162 0.000177 0.000191 0.000204 0.000215 0.000224 0.000229 0.000230 0.000228 0.000222 0.000211 0.000197 0.000179 0.000158 0.000134 0.000109 0.000081 0.000053 0.000026 -0.000001 -0.000026 -0.000049 -0.000068 -0.000083 -0.000095 -0.000102 -0.000105 -0.000104 -0.000098 -0.000090 -0.000077 -0.000062 -0.000043 -0.000021 0.000004 0.000031 0.000059 0.000087 0.000116 0.000142 0.000167 0.000188 0.000206 0.000221 0.000231 0.000236 0.000237 0.000234 0.000228 0.000218 0.000205 0.000191 0.000176 0.000160 0.000144 0.000129 0.000115 0.000101 0.000089 0.000077 0.000067 0.000057 0.000049 0.000041 0.000035 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000045 0.000053 0.000061 0.000070 0.000079 0.000089 0.000100 0.000111 0.000122 0.000133 0.000143 0.000153 0.000161 0.000168 0.000172 0.000173 0.000172 0.000168 0.000160 0.000150 0.000137 0.000122 0.000106 0.000088 0.000068 0.000049 0.000030 0.000011 -0.000006 -0.000022 -0.000036 -0.000046 -0.000054 -0.000059 -0.000061 -0.000060 -0.000056 -0.000049 -0.000041 -0.000029 -0.000016 -0.000000 0.000017 0.000036 0.000056 0.000076 0.000096 0.000114 0.000132 0.000147 0.000159 0.000169 0.000176 0.000180 0.000180 0.000177 0.000172 0.000164 0.000155 0.000144 0.000132 0.000120 0.000109 0.000098 0.000087 0.000077 0.000068 0.000059 0.000051 0.000044 0.000038 0.000032 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000035 0.000041 0.000047 0.000053 0.000060 0.000067 0.000075 0.000083 0.000091 0.000099 0.000106 0.000113 0.000120 0.000125 0.000128 0.000129 0.000129 0.000126 0.000120 0.000113 0.000104 0.000094 0.000082 0.000069 0.000056 0.000042 0.000029 0.000016 0.000004 -0.000007 -0.000017 -0.000024 -0.000030 -0.000033 -0.000034 -0.000033 -0.000030 -0.000025 -0.000018 -0.000010 -0.000000 0.000011 0.000023 0.000036 0.000050 0.000064 0.000078 0.000091 0.000103 0.000113 0.000122 0.000128 0.000133 0.000135 0.000135 0.000133 0.000129 0.000123 0.000116 0.000107 0.000099 0.000090 0.000081 0.000073 0.000066 0.000058 0.000052 0.000045 0.000040 0.000034 0.000029 0.000025 0.000021 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000040 0.000045 0.000050 0.000056 0.000061 0.000067 0.000072 0.000078 0.000083 0.000088 0.000092 0.000094 0.000096 0.000095 0.000093 0.000090 0.000085 0.000078 0.000071 0.000063 0.000054 0.000045 0.000035 0.000026 0.000017 0.000008 0.000000 -0.000006 -0.000012 -0.000016 -0.000018 -0.000018 -0.000017 -0.000014 -0.000010 -0.000005 0.000001 0.000008 0.000016 0.000025 0.000034 0.000044 0.000053 0.000063 0.000072 0.000080 0.000087 0.000092 0.000097 0.000099 0.000101 0.000100 0.000099 0.000095 0.000091 0.000085 0.000079 0.000073 0.000067 0.000060 0.000054 0.000049 0.000044 0.000039 0.000034 0.000030 0.000026 0.000023 0.000019 0.000017 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000030 0.000034 0.000037 0.000041 0.000045 0.000049 0.000053 0.000056 0.000060 0.000064 0.000067 0.000069 0.000070 0.000070 0.000069 0.000066 0.000063 0.000059 0.000054 0.000048 0.000042 0.000035 0.000029 0.000022 0.000015 0.000009 0.000003 -0.000001 -0.000005 -0.000008 -0.000009 -0.000009 -0.000008 -0.000006 -0.000003 0.000001 0.000006 0.000011 0.000017 0.000023 0.000030 0.000037 0.000043 0.000050 0.000056 0.000061 0.000066 0.000069 0.000072 0.000073 0.000074 0.000074 0.000072 0.000070 0.000066 0.000062 0.000058 0.000053 0.000049 0.000044 0.000040 0.000036 0.000033 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000025 0.000027 0.000030 0.000032 0.000035 0.000038 0.000040 0.000043 0.000046 0.000048 0.000049 0.000050 0.000051 0.000050 0.000049 0.000047 0.000044 0.000041 0.000037 0.000032 0.000028 0.000023 0.000018 0.000013 0.000008 0.000004 0.000001 -0.000002 -0.000004 -0.000005 -0.000005 -0.000004 -0.000002 0.000001 0.000004 0.000007 0.000011 0.000016 0.000020 0.000025 0.000030 0.000035 0.000039 0.000043 0.000046 0.000049 0.000051 0.000053 0.000054 0.000054 0.000053 0.000052 0.000050 0.000048 0.000045 0.000042 0.000039 0.000035 0.000032 0.000029 0.000027 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000020 0.000021 0.000023 0.000025 0.000027 0.000029 0.000030 0.000032 0.000034 0.000035 0.000036 0.000036 0.000036 0.000035 0.000034 0.000033 0.000031 0.000028 0.000025 0.000022 0.000018 0.000015 0.000011 0.000007 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000004 0.000007 0.000010 0.000013 0.000017 0.000020 0.000024 0.000027 0.000030 0.000033 0.000035 0.000036 0.000038 0.000038 0.000039 0.000038 0.000038 0.000037 0.000036 0.000034 0.000032 0.000030 0.000028 0.000025 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000019 0.000020 0.000021 0.000023 0.000024 0.000025 0.000025 0.000026 0.000026 0.000025 0.000025 0.000024 0.000023 0.000022 0.000020 0.000018 0.000015 0.000012 0.000009 0.000006 0.000004 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000010 0.000013 0.000016 0.000018 0.000020 0.000023 0.000024 0.000026 0.000027 0.000027 0.000027 0.000027 0.000027 0.000027 0.000026 0.000025 0.000024 0.000023 0.000021 0.000020 0.000018 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000018 0.000018 0.000017 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000003 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000016 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000006 0.000008 0.000009 0.000010 0.000012 0.000012 0.000013 0.000013 0.000014 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode27_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000010 0.000009 0.000007 0.000005 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000017 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000015 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000021 0.000020 0.000019 0.000017 0.000014 0.000012 0.000010 0.000007 0.000005 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000013 0.000015 0.000016 0.000017 0.000018 0.000018 0.000018 0.000019 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000025 0.000025 0.000024 0.000022 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000021 0.000022 0.000022 0.000023 0.000023 0.000024 0.000024 0.000025 0.000026 0.000026 0.000027 0.000028 0.000028 0.000028 0.000027 0.000026 0.000023 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000004 0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000019 -0.000021 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000025 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000017 0.000020 0.000022 0.000024 0.000025 0.000026 0.000027 0.000027 0.000027 0.000027 0.000028 0.000028 0.000028 0.000029 0.000029 0.000030 0.000030 0.000031 0.000030 0.000029 0.000028 0.000026 0.000024 0.000023 0.000021 0.000019 0.000017 0.000015 0.000012 0.000008 0.000005 0.000001 -0.000002 -0.000005 -0.000008 -0.000011 -0.000015 -0.000019 -0.000022 -0.000026 -0.000028 -0.000030 -0.000031 -0.000032 -0.000032 -0.000033 -0.000033 -0.000032 -0.000031 -0.000030 -0.000029 -0.000027 -0.000025 -0.000023 -0.000022 -0.000022 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000020 0.000023 0.000026 0.000028 0.000029 0.000030 0.000031 0.000031 0.000031 0.000031 0.000030 0.000030 0.000030 0.000030 0.000030 0.000031 0.000032 0.000033 0.000033 0.000034 0.000033 0.000033 0.000033 0.000032 0.000031 0.000029 0.000027 0.000024 0.000020 0.000015 0.000010 0.000004 -0.000001 -0.000006 -0.000011 -0.000016 -0.000021 -0.000026 -0.000031 -0.000035 -0.000037 -0.000039 -0.000040 -0.000041 -0.000041 -0.000041 -0.000041 -0.000040 -0.000040 -0.000038 -0.000036 -0.000034 -0.000032 -0.000031 -0.000030 -0.000029 -0.000028 -0.000028 -0.000028 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000023 0.000026 0.000029 0.000031 0.000033 0.000034 0.000035 0.000034 0.000034 0.000033 0.000032 0.000031 0.000030 0.000030 0.000030 0.000031 0.000033 0.000035 0.000037 0.000039 0.000041 0.000043 0.000044 0.000045 0.000045 0.000044 0.000041 0.000037 0.000031 0.000024 0.000016 0.000008 -0.000000 -0.000008 -0.000015 -0.000023 -0.000030 -0.000036 -0.000041 -0.000046 -0.000049 -0.000050 -0.000051 -0.000051 -0.000051 -0.000051 -0.000050 -0.000050 -0.000048 -0.000047 -0.000045 -0.000043 -0.000041 -0.000040 -0.000038 -0.000038 -0.000037 -0.000036 -0.000036 -0.000035 -0.000033 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000023 0.000027 0.000030 0.000033 0.000035 0.000037 0.000038 0.000037 0.000037 0.000035 0.000033 0.000032 0.000030 0.000029 0.000029 0.000029 0.000031 0.000034 0.000038 0.000042 0.000047 0.000052 0.000057 0.000060 0.000063 0.000064 0.000063 0.000060 0.000054 0.000045 0.000035 0.000023 0.000011 -0.000000 -0.000011 -0.000022 -0.000032 -0.000041 -0.000049 -0.000055 -0.000060 -0.000062 -0.000063 -0.000063 -0.000062 -0.000061 -0.000061 -0.000060 -0.000059 -0.000058 -0.000056 -0.000055 -0.000053 -0.000051 -0.000050 -0.000048 -0.000048 -0.000047 -0.000046 -0.000045 -0.000044 -0.000042 -0.000039 -0.000035 -0.000032 -0.000028 -0.000024 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000027 0.000030 0.000033 0.000036 0.000038 0.000040 0.000040 0.000039 0.000037 0.000035 0.000032 0.000030 0.000028 0.000026 0.000026 0.000027 0.000030 0.000035 0.000042 0.000050 0.000058 0.000067 0.000075 0.000082 0.000087 0.000089 0.000088 0.000083 0.000075 0.000063 0.000048 0.000032 0.000015 -0.000001 -0.000017 -0.000031 -0.000045 -0.000056 -0.000065 -0.000072 -0.000076 -0.000078 -0.000078 -0.000076 -0.000074 -0.000072 -0.000070 -0.000069 -0.000068 -0.000067 -0.000065 -0.000064 -0.000063 -0.000061 -0.000060 -0.000060 -0.000059 -0.000058 -0.000058 -0.000056 -0.000054 -0.000052 -0.000048 -0.000044 -0.000040 -0.000035 -0.000030 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000021 0.000023 0.000026 0.000029 0.000032 0.000034 0.000037 0.000039 0.000041 0.000041 0.000041 0.000039 0.000036 0.000032 0.000028 0.000025 0.000022 0.000021 0.000022 0.000024 0.000030 0.000037 0.000048 0.000060 0.000074 0.000087 0.000100 0.000111 0.000118 0.000122 0.000120 0.000113 0.000102 0.000085 0.000065 0.000042 0.000019 -0.000003 -0.000025 -0.000044 -0.000061 -0.000075 -0.000086 -0.000093 -0.000096 -0.000096 -0.000094 -0.000090 -0.000086 -0.000082 -0.000078 -0.000076 -0.000075 -0.000074 -0.000073 -0.000072 -0.000072 -0.000072 -0.000072 -0.000072 -0.000072 -0.000071 -0.000071 -0.000069 -0.000067 -0.000064 -0.000060 -0.000055 -0.000049 -0.000043 -0.000037 -0.000031 -0.000026 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000022 0.000025 0.000028 0.000030 0.000033 0.000035 0.000038 0.000040 0.000042 0.000043 0.000043 0.000042 0.000040 0.000036 0.000031 0.000026 0.000021 0.000016 0.000013 0.000012 0.000014 0.000019 0.000027 0.000040 0.000055 0.000073 0.000093 0.000113 0.000132 0.000147 0.000158 0.000162 0.000160 0.000151 0.000134 0.000112 0.000084 0.000054 0.000023 -0.000007 -0.000035 -0.000060 -0.000082 -0.000099 -0.000111 -0.000117 -0.000119 -0.000117 -0.000111 -0.000104 -0.000096 -0.000089 -0.000084 -0.000081 -0.000079 -0.000078 -0.000078 -0.000079 -0.000080 -0.000082 -0.000083 -0.000085 -0.000086 -0.000086 -0.000086 -0.000085 -0.000082 -0.000079 -0.000074 -0.000068 -0.000061 -0.000054 -0.000047 -0.000040 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000025 0.000028 0.000031 0.000034 0.000037 0.000040 0.000042 0.000044 0.000046 0.000047 0.000047 0.000046 0.000044 0.000041 0.000036 0.000029 0.000022 0.000014 0.000007 0.000001 -0.000002 -0.000002 0.000002 0.000010 0.000023 0.000041 0.000063 0.000089 0.000117 0.000145 0.000171 0.000192 0.000206 0.000213 0.000209 0.000197 0.000174 0.000144 0.000108 0.000068 0.000027 -0.000013 -0.000049 -0.000081 -0.000107 -0.000127 -0.000140 -0.000146 -0.000145 -0.000139 -0.000129 -0.000116 -0.000104 -0.000094 -0.000086 -0.000080 -0.000078 -0.000078 -0.000079 -0.000082 -0.000086 -0.000091 -0.000095 -0.000098 -0.000101 -0.000103 -0.000104 -0.000103 -0.000100 -0.000097 -0.000091 -0.000084 -0.000076 -0.000068 -0.000059 -0.000050 -0.000042 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000026 0.000030 0.000034 0.000038 0.000042 0.000046 0.000049 0.000052 0.000054 0.000056 0.000056 0.000055 0.000053 0.000050 0.000045 0.000038 0.000029 0.000018 0.000007 -0.000004 -0.000014 -0.000022 -0.000026 -0.000025 -0.000019 -0.000006 0.000013 0.000039 0.000070 0.000106 0.000144 0.000183 0.000217 0.000246 0.000266 0.000274 0.000270 0.000253 0.000223 0.000184 0.000136 0.000084 0.000031 -0.000020 -0.000066 -0.000106 -0.000138 -0.000161 -0.000174 -0.000178 -0.000173 -0.000161 -0.000145 -0.000126 -0.000108 -0.000093 -0.000081 -0.000073 -0.000070 -0.000071 -0.000075 -0.000081 -0.000089 -0.000097 -0.000105 -0.000112 -0.000118 -0.000122 -0.000125 -0.000125 -0.000123 -0.000118 -0.000112 -0.000104 -0.000095 -0.000085 -0.000075 -0.000064 -0.000054 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000039 0.000045 0.000050 0.000056 0.000060 0.000065 0.000068 0.000070 0.000071 0.000070 0.000067 0.000062 0.000054 0.000044 0.000032 0.000018 0.000001 -0.000015 -0.000031 -0.000045 -0.000056 -0.000061 -0.000059 -0.000050 -0.000032 -0.000005 0.000030 0.000073 0.000122 0.000174 0.000226 0.000273 0.000311 0.000338 0.000349 0.000344 0.000322 0.000284 0.000232 0.000171 0.000104 0.000037 -0.000029 -0.000087 -0.000137 -0.000175 -0.000201 -0.000214 -0.000214 -0.000203 -0.000184 -0.000159 -0.000132 -0.000106 -0.000084 -0.000067 -0.000057 -0.000053 -0.000056 -0.000063 -0.000074 -0.000087 -0.000101 -0.000114 -0.000127 -0.000137 -0.000144 -0.000149 -0.000151 -0.000150 -0.000145 -0.000139 -0.000130 -0.000119 -0.000107 -0.000094 -0.000081 -0.000069 -0.000058 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000038 0.000044 0.000051 0.000058 0.000066 0.000073 0.000079 0.000084 0.000088 0.000091 0.000090 0.000088 0.000082 0.000073 0.000060 0.000043 0.000024 0.000002 -0.000022 -0.000047 -0.000070 -0.000090 -0.000104 -0.000112 -0.000110 -0.000097 -0.000072 -0.000036 0.000012 0.000070 0.000136 0.000206 0.000275 0.000338 0.000389 0.000425 0.000441 0.000435 0.000407 0.000359 0.000293 0.000215 0.000129 0.000043 -0.000040 -0.000113 -0.000174 -0.000219 -0.000247 -0.000259 -0.000254 -0.000235 -0.000206 -0.000170 -0.000132 -0.000096 -0.000065 -0.000043 -0.000029 -0.000025 -0.000030 -0.000042 -0.000059 -0.000079 -0.000100 -0.000122 -0.000141 -0.000157 -0.000170 -0.000178 -0.000183 -0.000183 -0.000179 -0.000172 -0.000161 -0.000148 -0.000134 -0.000119 -0.000103 -0.000088 -0.000074 -0.000061 -0.000049 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000033 0.000040 0.000048 0.000057 0.000066 0.000075 0.000085 0.000094 0.000102 0.000110 0.000115 0.000117 0.000116 0.000111 0.000101 0.000087 0.000067 0.000042 0.000013 -0.000020 -0.000055 -0.000090 -0.000123 -0.000151 -0.000172 -0.000183 -0.000181 -0.000165 -0.000132 -0.000084 -0.000020 0.000057 0.000145 0.000237 0.000329 0.000413 0.000482 0.000531 0.000554 0.000548 0.000513 0.000452 0.000369 0.000269 0.000160 0.000050 -0.000054 -0.000145 -0.000219 -0.000273 -0.000304 -0.000312 -0.000299 -0.000269 -0.000227 -0.000176 -0.000124 -0.000075 -0.000034 -0.000004 0.000013 0.000017 0.000010 -0.000008 -0.000033 -0.000063 -0.000095 -0.000126 -0.000155 -0.000180 -0.000200 -0.000213 -0.000222 -0.000224 -0.000221 -0.000213 -0.000201 -0.000186 -0.000168 -0.000150 -0.000130 -0.000112 -0.000094 -0.000078 -0.000064 -0.000052 -0.000042 -0.000034 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000034 0.000042 0.000051 0.000061 0.000072 0.000084 0.000096 0.000109 0.000121 0.000132 0.000141 0.000148 0.000150 0.000148 0.000141 0.000126 0.000105 0.000076 0.000041 -0.000001 -0.000048 -0.000098 -0.000147 -0.000194 -0.000234 -0.000263 -0.000280 -0.000279 -0.000259 -0.000218 -0.000155 -0.000071 0.000031 0.000146 0.000269 0.000390 0.000502 0.000594 0.000660 0.000692 0.000688 0.000645 0.000569 0.000463 0.000336 0.000197 0.000058 -0.000074 -0.000188 -0.000278 -0.000340 -0.000373 -0.000376 -0.000352 -0.000306 -0.000245 -0.000176 -0.000105 -0.000040 0.000014 0.000052 0.000074 0.000078 0.000066 0.000041 0.000005 -0.000037 -0.000083 -0.000128 -0.000170 -0.000206 -0.000235 -0.000256 -0.000269 -0.000275 -0.000273 -0.000265 -0.000251 -0.000233 -0.000211 -0.000188 -0.000165 -0.000142 -0.000120 -0.000100 -0.000083 -0.000067 -0.000055 -0.000044 -0.000036 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000016 0.000021 0.000027 0.000034 0.000043 0.000052 0.000064 0.000076 0.000090 0.000106 0.000122 0.000138 0.000154 0.000169 0.000181 0.000190 0.000193 0.000190 0.000179 0.000159 0.000130 0.000090 0.000040 -0.000019 -0.000083 -0.000152 -0.000220 -0.000285 -0.000341 -0.000383 -0.000408 -0.000410 -0.000386 -0.000334 -0.000254 -0.000145 -0.000012 0.000138 0.000299 0.000459 0.000607 0.000730 0.000818 0.000864 0.000861 0.000810 0.000714 0.000579 0.000418 0.000241 0.000064 -0.000102 -0.000244 -0.000354 -0.000427 -0.000460 -0.000454 -0.000415 -0.000348 -0.000263 -0.000168 -0.000074 0.000012 0.000082 0.000131 0.000158 0.000162 0.000144 0.000108 0.000059 -0.000000 -0.000063 -0.000126 -0.000184 -0.000235 -0.000277 -0.000308 -0.000329 -0.000338 -0.000338 -0.000330 -0.000313 -0.000292 -0.000266 -0.000237 -0.000208 -0.000180 -0.000153 -0.000128 -0.000106 -0.000087 -0.000071 -0.000057 -0.000046 -0.000037 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000042 0.000053 0.000065 0.000079 0.000096 0.000114 0.000133 0.000154 0.000176 0.000196 0.000216 0.000232 0.000243 0.000248 0.000244 0.000229 0.000203 0.000163 0.000109 0.000042 -0.000037 -0.000125 -0.000218 -0.000312 -0.000400 -0.000477 -0.000537 -0.000574 -0.000581 -0.000554 -0.000490 -0.000388 -0.000249 -0.000077 0.000119 0.000328 0.000538 0.000732 0.000895 0.001013 0.001076 0.001077 0.001015 0.000894 0.000723 0.000517 0.000292 0.000066 -0.000144 -0.000322 -0.000456 -0.000541 -0.000572 -0.000554 -0.000493 -0.000397 -0.000280 -0.000152 -0.000027 0.000084 0.000175 0.000237 0.000270 0.000273 0.000248 0.000199 0.000131 0.000051 -0.000034 -0.000120 -0.000200 -0.000270 -0.000328 -0.000372 -0.000402 -0.000417 -0.000420 -0.000410 -0.000391 -0.000365 -0.000333 -0.000299 -0.000263 -0.000227 -0.000193 -0.000163 -0.000135 -0.000111 -0.000091 -0.000073 -0.000059 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000041 0.000052 0.000066 0.000081 0.000099 0.000119 0.000142 0.000168 0.000195 0.000223 0.000250 0.000275 0.000296 0.000311 0.000318 0.000313 0.000295 0.000260 0.000208 0.000137 0.000049 -0.000056 -0.000172 -0.000296 -0.000422 -0.000541 -0.000646 -0.000730 -0.000783 -0.000798 -0.000769 -0.000692 -0.000564 -0.000387 -0.000167 0.000085 0.000356 0.000628 0.000881 0.001096 0.001253 0.001338 0.001344 0.001268 0.001115 0.000898 0.000635 0.000348 0.000060 -0.000206 -0.000428 -0.000593 -0.000690 -0.000719 -0.000683 -0.000591 -0.000457 -0.000296 -0.000126 0.000038 0.000183 0.000299 0.000378 0.000418 0.000418 0.000383 0.000316 0.000226 0.000119 0.000005 -0.000109 -0.000217 -0.000311 -0.000390 -0.000450 -0.000492 -0.000514 -0.000520 -0.000510 -0.000488 -0.000456 -0.000417 -0.000374 -0.000330 -0.000286 -0.000244 -0.000205 -0.000171 -0.000141 -0.000115 -0.000093 -0.000076 -0.000061 -0.000049 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000031 0.000040 0.000051 0.000065 0.000081 0.000100 0.000123 0.000149 0.000179 0.000211 0.000246 0.000281 0.000317 0.000350 0.000378 0.000398 0.000408 0.000403 0.000380 0.000337 0.000270 0.000179 0.000065 -0.000070 -0.000222 -0.000385 -0.000550 -0.000709 -0.000851 -0.000965 -0.001041 -0.001069 -0.001040 -0.000947 -0.000789 -0.000567 -0.000289 0.000034 0.000382 0.000732 0.001060 0.001339 0.001545 0.001659 0.001671 0.001577 0.001384 0.001108 0.000772 0.000405 0.000039 -0.000296 -0.000574 -0.000775 -0.000888 -0.000910 -0.000848 -0.000715 -0.000530 -0.000314 -0.000088 0.000127 0.000314 0.000462 0.000561 0.000609 0.000606 0.000556 0.000467 0.000347 0.000206 0.000056 -0.000094 -0.000236 -0.000361 -0.000466 -0.000546 -0.000602 -0.000634 -0.000643 -0.000633 -0.000607 -0.000568 -0.000520 -0.000467 -0.000412 -0.000358 -0.000306 -0.000258 -0.000215 -0.000177 -0.000145 -0.000118 -0.000095 -0.000076 -0.000061 -0.000048 -0.000038 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000062 0.000079 0.000100 0.000124 0.000153 0.000186 0.000223 0.000265 0.000309 0.000355 0.000401 0.000444 0.000481 0.000508 0.000522 0.000518 0.000492 0.000438 0.000356 0.000241 0.000097 -0.000076 -0.000271 -0.000480 -0.000695 -0.000903 -0.001092 -0.001246 -0.001354 -0.001400 -0.001373 -0.001265 -0.001073 -0.000797 -0.000447 -0.000040 0.000403 0.000850 0.001270 0.001629 0.001896 0.002047 0.002065 0.001948 0.001704 0.001353 0.000926 0.000460 -0.000003 -0.000426 -0.000771 -0.001016 -0.001145 -0.001156 -0.001059 -0.000872 -0.000620 -0.000332 -0.000035 0.000245 0.000486 0.000673 0.000796 0.000852 0.000843 0.000775 0.000656 0.000498 0.000315 0.000119 -0.000076 -0.000260 -0.000423 -0.000559 -0.000664 -0.000737 -0.000780 -0.000794 -0.000783 -0.000752 -0.000704 -0.000646 -0.000581 -0.000513 -0.000446 -0.000382 -0.000322 -0.000269 -0.000222 -0.000181 -0.000147 -0.000118 -0.000094 -0.000075 -0.000059 -0.000046 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000035 0.000046 0.000059 0.000076 0.000097 0.000123 0.000153 0.000189 0.000231 0.000278 0.000331 0.000387 0.000446 0.000505 0.000561 0.000610 0.000647 0.000668 0.000666 0.000636 0.000572 0.000471 0.000331 0.000150 -0.000066 -0.000312 -0.000578 -0.000854 -0.001123 -0.001370 -0.001576 -0.001724 -0.001796 -0.001776 -0.001654 -0.001422 -0.001084 -0.000650 -0.000140 0.000416 0.000982 0.001515 0.001972 0.002313 0.002507 0.002533 0.002387 0.002079 0.001635 0.001095 0.000506 -0.000077 -0.000605 -0.001033 -0.001329 -0.001475 -0.001469 -0.001325 -0.001068 -0.000730 -0.000349 0.000039 0.000400 0.000708 0.000943 0.001095 0.001160 0.001141 0.001047 0.000890 0.000685 0.000447 0.000195 -0.000056 -0.000291 -0.000500 -0.000674 -0.000808 -0.000903 -0.000958 -0.000977 -0.000965 -0.000927 -0.000870 -0.000798 -0.000718 -0.000635 -0.000552 -0.000473 -0.000399 -0.000333 -0.000275 -0.000225 -0.000182 -0.000146 -0.000116 -0.000092 -0.000072 -0.000056 -0.000043 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000024 0.000032 0.000042 0.000056 0.000072 0.000093 0.000119 0.000151 0.000189 0.000233 0.000285 0.000345 0.000411 0.000483 0.000558 0.000634 0.000706 0.000770 0.000821 0.000851 0.000853 0.000821 0.000747 0.000626 0.000455 0.000235 -0.000032 -0.000338 -0.000673 -0.001021 -0.001365 -0.001685 -0.001956 -0.002157 -0.002265 -0.002258 -0.002122 -0.001848 -0.001439 -0.000906 -0.000275 0.000417 0.001124 0.001793 0.002368 0.002799 0.003045 0.003080 0.002897 0.002510 0.001952 0.001273 0.000535 -0.000194 -0.000849 -0.001374 -0.001728 -0.001891 -0.001860 -0.001655 -0.001307 -0.000860 -0.000363 0.000138 0.000601 0.000991 0.001285 0.001470 0.001543 0.001510 0.001382 0.001175 0.000909 0.000604 0.000283 -0.000035 -0.000333 -0.000597 -0.000816 -0.000986 -0.001105 -0.001175 -0.001200 -0.001186 -0.001140 -0.001069 -0.000981 -0.000883 -0.000780 -0.000679 -0.000582 -0.000492 -0.000410 -0.000339 -0.000276 -0.000223 -0.000179 -0.000142 -0.000111 -0.000087 -0.000067 -0.000052 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000039 0.000052 0.000068 0.000088 0.000114 0.000145 0.000184 0.000231 0.000287 0.000351 0.000426 0.000509 0.000599 0.000694 0.000791 0.000884 0.000968 0.001035 0.001078 0.001088 0.001055 0.000971 0.000829 0.000625 0.000359 0.000034 -0.000343 -0.000757 -0.001192 -0.001627 -0.002034 -0.002387 -0.002655 -0.002810 -0.002824 -0.002678 -0.002359 -0.001870 -0.001224 -0.000452 0.000401 0.001275 0.002104 0.002819 0.003357 0.003664 0.003708 0.003480 0.002997 0.002301 0.001455 0.000538 -0.000364 -0.001169 -0.001808 -0.002229 -0.002407 -0.002341 -0.002055 -0.001593 -0.001010 -0.000368 0.000273 0.000859 0.001348 0.001712 0.001935 0.002015 0.001960 0.001787 0.001516 0.001174 0.000787 0.000381 -0.000019 -0.000392 -0.000720 -0.000993 -0.001204 -0.001351 -0.001438 -0.001468 -0.001451 -0.001394 -0.001307 -0.001200 -0.001079 -0.000954 -0.000830 -0.000711 -0.000601 -0.000501 -0.000414 -0.000337 -0.000272 -0.000218 -0.000172 -0.000135 -0.000105 -0.000081 -0.000062 -0.000047 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000027 0.000036 0.000047 0.000063 0.000082 0.000107 0.000138 0.000177 0.000224 0.000282 0.000350 0.000430 0.000522 0.000626 0.000739 0.000858 0.000980 0.001099 0.001208 0.001297 0.001358 0.001378 0.001347 0.001254 0.001090 0.000851 0.000533 0.000142 -0.000315 -0.000822 -0.001360 -0.001901 -0.002415 -0.002867 -0.003220 -0.003436 -0.003482 -0.003330 -0.002966 -0.002388 -0.001613 -0.000679 0.000358 0.001427 0.002445 0.003325 0.003987 0.004366 0.004420 0.004137 0.003539 0.002678 0.001634 0.000506 -0.000599 -0.001580 -0.002349 -0.002844 -0.003034 -0.002920 -0.002533 -0.001929 -0.001178 -0.000360 0.000451 0.001186 0.001794 0.002238 0.002503 0.002587 0.002502 0.002269 0.001919 0.001482 0.000993 0.000485 -0.000013 -0.000474 -0.000878 -0.001213 -0.001471 -0.001651 -0.001755 -0.001792 -0.001769 -0.001699 -0.001592 -0.001459 -0.001312 -0.001159 -0.001008 -0.000863 -0.000729 -0.000608 -0.000502 -0.000409 -0.000329 -0.000263 -0.000208 -0.000162 -0.000126 -0.000097 -0.000074 -0.000056 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000033 0.000043 0.000057 0.000075 0.000099 0.000129 0.000167 0.000214 0.000272 0.000342 0.000426 0.000524 0.000637 0.000765 0.000905 0.001054 0.001207 0.001358 0.001497 0.001614 0.001697 0.001732 0.001706 0.001606 0.001421 0.001143 0.000769 0.000304 -0.000244 -0.000858 -0.001515 -0.002182 -0.002823 -0.003395 -0.003852 -0.004147 -0.004236 -0.004087 -0.003677 -0.003003 -0.002085 -0.000967 0.000283 0.001577 0.002813 0.003884 0.004690 0.005152 0.005215 0.004867 0.004133 0.003079 0.001803 0.000429 -0.000913 -0.002095 -0.003012 -0.003587 -0.003784 -0.003606 -0.003093 -0.002314 -0.001361 -0.000330 0.000683 0.001595 0.002341 0.002879 0.003189 0.003272 0.003144 0.002836 0.002385 0.001833 0.001221 0.000590 -0.000022 -0.000587 -0.001081 -0.001487 -0.001798 -0.002014 -0.002138 -0.002179 -0.002148 -0.002060 -0.001928 -0.001766 -0.001587 -0.001401 -0.001217 -0.001042 -0.000880 -0.000733 -0.000604 -0.000492 -0.000396 -0.000315 -0.000249 -0.000194 -0.000150 -0.000115 -0.000088 -0.000066 -0.000050 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000023 0.000030 0.000039 0.000052 0.000069 0.000090 0.000119 0.000155 0.000200 0.000257 0.000327 0.000412 0.000514 0.000634 0.000772 0.000929 0.001101 0.001286 0.001476 0.001665 0.001842 0.001993 0.002105 0.002160 0.002144 0.002038 0.001832 0.001513 0.001079 0.000532 -0.000119 -0.000854 -0.001647 -0.002461 -0.003251 -0.003966 -0.004549 -0.004942 -0.005092 -0.004954 -0.004500 -0.003724 -0.002648 -0.001323 0.000168 0.001719 0.003204 0.004494 0.005467 0.006022 0.006096 0.005671 0.004779 0.003500 0.001957 0.000299 -0.001313 -0.002725 -0.003807 -0.004469 -0.004667 -0.004406 -0.003737 -0.002749 -0.001553 -0.000270 0.000981 0.002099 0.003005 0.003647 0.004004 0.004078 0.003894 0.003491 0.002917 0.002224 0.001465 0.000690 -0.000058 -0.000743 -0.001337 -0.001825 -0.002196 -0.002451 -0.002595 -0.002639 -0.002597 -0.002487 -0.002325 -0.002127 -0.001909 -0.001684 -0.001462 -0.001250 -0.001054 -0.000878 -0.000722 -0.000588 -0.000473 -0.000376 -0.000296 -0.000231 -0.000178 -0.000137 -0.000104 -0.000078 -0.000059 -0.000044 -0.000033 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000016 0.000021 0.000027 0.000035 0.000046 0.000062 0.000081 0.000108 0.000141 0.000184 0.000239 0.000307 0.000392 0.000494 0.000617 0.000762 0.000930 0.001120 0.001330 0.001556 0.001791 0.002026 0.002247 0.002441 0.002588 0.002671 0.002668 0.002562 0.002335 0.001975 0.001477 0.000840 0.000075 -0.000797 -0.001745 -0.002727 -0.003691 -0.004574 -0.005308 -0.005822 -0.006050 -0.005935 -0.005441 -0.004558 -0.003309 -0.001755 0.000006 0.001846 0.003614 0.005153 0.006314 0.006976 0.007061 0.006547 0.005473 0.003938 0.002089 0.000108 -0.001809 -0.003478 -0.004744 -0.005496 -0.005686 -0.005321 -0.004465 -0.003228 -0.001747 -0.000171 0.001356 0.002710 0.003796 0.004553 0.004957 0.005014 0.004756 0.004235 0.003512 0.002651 0.001719 0.000775 -0.000129 -0.000951 -0.001661 -0.002239 -0.002677 -0.002973 -0.003137 -0.003182 -0.003126 -0.002987 -0.002788 -0.002548 -0.002284 -0.002012 -0.001745 -0.001491 -0.001256 -0.001045 -0.000858 -0.000697 -0.000560 -0.000445 -0.000350 -0.000273 -0.000211 -0.000161 -0.000122 -0.000092 -0.000069 -0.000051 -0.000038 -0.000028 -0.000020 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000041 0.000055 0.000073 0.000096 0.000127 0.000167 0.000218 0.000283 0.000365 0.000466 0.000588 0.000736 0.000910 0.001112 0.001341 0.001595 0.001870 0.002157 0.002445 0.002720 0.002964 0.003156 0.003273 0.003291 0.003188 0.002944 0.002542 0.001975 0.001242 0.000353 -0.000671 -0.001794 -0.002968 -0.004131 -0.005210 -0.006122 -0.006782 -0.007109 -0.007031 -0.006503 -0.005509 -0.004074 -0.002270 -0.000209 0.001954 0.004039 0.005858 0.007230 0.008012 0.008108 0.007493 0.006214 0.004389 0.002196 -0.000146 -0.002406 -0.004361 -0.005825 -0.006673 -0.006843 -0.006350 -0.005274 -0.003747 -0.001936 -0.000023 0.001819 0.003440 0.004727 0.005608 0.006056 0.006084 0.005733 0.005068 0.004166 0.003108 0.001974 0.000835 -0.000248 -0.001226 -0.002065 -0.002744 -0.003253 -0.003594 -0.003777 -0.003819 -0.003742 -0.003570 -0.003327 -0.003035 -0.002718 -0.002391 -0.002071 -0.001767 -0.001486 -0.001235 -0.001013 -0.000822 -0.000660 -0.000524 -0.000412 -0.000320 -0.000247 -0.000189 -0.000143 -0.000108 -0.000080 -0.000060 -0.000044 -0.000032 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000048 0.000064 0.000085 0.000113 0.000149 0.000196 0.000257 0.000334 0.000430 0.000550 0.000695 0.000871 0.001078 0.001319 0.001594 0.001899 0.002230 0.002577 0.002928 0.003266 0.003569 0.003814 0.003974 0.004021 0.003928 0.003670 0.003228 0.002590 0.001754 0.000730 -0.000461 -0.001778 -0.003168 -0.004557 -0.005861 -0.006982 -0.007815 -0.008263 -0.008240 -0.007686 -0.006580 -0.004948 -0.002870 -0.000481 0.002038 0.004474 0.006603 0.008211 0.009126 0.009235 0.008508 0.007001 0.004854 0.002279 -0.000466 -0.003103 -0.005370 -0.007051 -0.007994 -0.008134 -0.007488 -0.006155 -0.004294 -0.002108 0.000186 0.002382 0.004299 0.005805 0.006817 0.007305 0.007288 0.006821 0.005983 0.004872 0.003585 0.002218 0.000857 -0.000428 -0.001581 -0.002563 -0.003351 -0.003937 -0.004323 -0.004524 -0.004560 -0.004457 -0.004242 -0.003946 -0.003595 -0.003214 -0.002824 -0.002442 -0.002081 -0.001748 -0.001450 -0.001188 -0.000962 -0.000771 -0.000611 -0.000480 -0.000373 -0.000287 -0.000219 -0.000166 -0.000125 -0.000093 -0.000069 -0.000051 -0.000037 -0.000027 -0.000020 -0.000014 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000031 0.000041 0.000055 0.000074 0.000098 0.000131 0.000173 0.000229 0.000300 0.000390 0.000504 0.000644 0.000816 0.001023 0.001268 0.001554 0.001879 0.002243 0.002637 0.003054 0.003477 0.003888 0.004261 0.004570 0.004783 0.004867 0.004791 0.004525 0.004045 0.003336 0.002393 0.001223 -0.000149 -0.001681 -0.003310 -0.004955 -0.006514 -0.007874 -0.008911 -0.009506 -0.009556 -0.008986 -0.007768 -0.005929 -0.003560 -0.000816 0.002092 0.004913 0.007382 0.009250 0.010312 0.010438 0.009588 0.007831 0.005331 0.002337 -0.000847 -0.003895 -0.006501 -0.008411 -0.009452 -0.009547 -0.008722 -0.007095 -0.004858 -0.002252 0.000467 0.003052 0.005294 0.007035 0.008182 0.008704 0.008624 0.008014 0.006974 0.005618 0.004068 0.002438 0.000826 -0.000685 -0.002031 -0.003169 -0.004075 -0.004741 -0.005174 -0.005389 -0.005413 -0.005276 -0.005011 -0.004652 -0.004232 -0.003777 -0.003314 -0.002862 -0.002435 -0.002043 -0.001692 -0.001384 -0.001119 -0.000896 -0.000709 -0.000556 -0.000432 -0.000332 -0.000254 -0.000192 -0.000144 -0.000107 -0.000080 -0.000059 -0.000043 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000047 0.000063 0.000084 0.000113 0.000150 0.000200 0.000264 0.000347 0.000452 0.000585 0.000749 0.000950 0.001193 0.001481 0.001816 0.002199 0.002628 0.003095 0.003590 0.004096 0.004590 0.005045 0.005429 0.005705 0.005837 0.005786 0.005519 0.005006 0.004226 0.003171 0.001848 0.000281 -0.001484 -0.003378 -0.005306 -0.007152 -0.008783 -0.010054 -0.010824 -0.010969 -0.010397 -0.009070 -0.007017 -0.004340 -0.001216 0.002109 0.005346 0.008186 0.010338 0.011563 0.011707 0.010728 0.008702 0.005821 0.002375 -0.001281 -0.004771 -0.007738 -0.009891 -0.011028 -0.011064 -0.010034 -0.008077 -0.005423 -0.002353 0.000830 0.003839 0.006429 0.008419 0.009701 0.010244 0.010082 0.009302 0.008024 0.006390 0.004543 0.002615 0.000725 -0.001034 -0.002591 -0.003897 -0.004928 -0.005678 -0.006154 -0.006380 -0.006385 -0.006205 -0.005880 -0.005449 -0.004948 -0.004410 -0.003864 -0.003331 -0.002830 -0.002371 -0.001960 -0.001601 -0.001293 -0.001033 -0.000817 -0.000640 -0.000496 -0.000382 -0.000291 -0.000220 -0.000165 -0.000123 -0.000091 -0.000067 -0.000049 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000029 0.000039 0.000053 0.000071 0.000096 0.000128 0.000172 0.000229 0.000303 0.000399 0.000521 0.000674 0.000865 0.001098 0.001380 0.001715 0.002105 0.002553 0.003054 0.003603 0.004186 0.004784 0.005373 0.005921 0.006392 0.006745 0.006935 0.006921 0.006660 0.006119 0.005271 0.004104 0.002621 0.000846 -0.001170 -0.003351 -0.005591 -0.007756 -0.009691 -0.011229 -0.012203 -0.012465 -0.011907 -0.010479 -0.008208 -0.005210 -0.001686 0.002084 0.005766 0.009004 0.011463 0.012865 0.013035 0.011921 0.009611 0.006327 0.002402 -0.001756 -0.005714 -0.009063 -0.011466 -0.012698 -0.012662 -0.011400 -0.009081 -0.005971 -0.002399 0.001285 0.004746 0.007703 0.009949 0.011364 0.011915 0.011647 0.010665 0.009117 0.007168 0.004988 0.002732 0.000535 -0.001494 -0.003277 -0.004761 -0.005922 -0.006755 -0.007273 -0.007502 -0.007480 -0.007248 -0.006852 -0.006337 -0.005744 -0.005112 -0.004472 -0.003850 -0.003266 -0.002732 -0.002256 -0.001840 -0.001483 -0.001184 -0.000935 -0.000731 -0.000567 -0.000435 -0.000332 -0.000251 -0.000188 -0.000140 -0.000104 -0.000076 -0.000056 -0.000041 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000032 0.000043 0.000059 0.000080 0.000108 0.000145 0.000195 0.000260 0.000345 0.000455 0.000595 0.000771 0.000990 0.001259 0.001583 0.001970 0.002421 0.002939 0.003521 0.004159 0.004840 0.005542 0.006237 0.006890 0.007461 0.007902 0.008164 0.008197 0.007954 0.007392 0.006481 0.005201 0.003553 0.001561 -0.000722 -0.003212 -0.005790 -0.008304 -0.010577 -0.012415 -0.013623 -0.014029 -0.013503 -0.011983 -0.009496 -0.006168 -0.002227 0.002010 0.006162 0.009823 0.012610 0.014206 0.014409 0.013159 0.010556 0.006852 0.002427 -0.002256 -0.006702 -0.010447 -0.013109 -0.014431 -0.014308 -0.012794 -0.010083 -0.006484 -0.002376 0.001836 0.005772 0.009110 0.011615 0.013154 0.013695 0.013295 0.012081 0.010227 0.007928 0.005380 0.002766 0.000238 -0.002081 -0.004103 -0.005774 -0.007067 -0.007981 -0.008534 -0.008759 -0.008700 -0.008405 -0.007927 -0.007315 -0.006620 -0.005882 -0.005138 -0.004418 -0.003742 -0.003126 -0.002577 -0.002099 -0.001690 -0.001347 -0.001062 -0.000830 -0.000643 -0.000493 -0.000376 -0.000284 -0.000213 -0.000158 -0.000117 -0.000086 -0.000063 -0.000046 -0.000033 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000025 0.000035 0.000047 0.000065 0.000088 0.000120 0.000163 0.000219 0.000293 0.000390 0.000515 0.000674 0.000874 0.001124 0.001431 0.001802 0.002244 0.002761 0.003356 0.004026 0.004762 0.005549 0.006364 0.007177 0.007948 0.008631 0.009174 0.009520 0.009613 0.009398 0.008826 0.007857 0.006467 0.004653 0.002436 -0.000127 -0.002944 -0.005884 -0.008776 -0.011418 -0.013588 -0.015062 -0.015638 -0.015165 -0.013567 -0.010869 -0.007208 -0.002839 0.001880 0.006523 0.010629 0.013763 0.015569 0.015815 0.014433 0.011534 0.007401 0.002462 -0.002760 -0.007708 -0.011858 -0.014781 -0.016189 -0.015969 -0.014183 -0.011057 -0.006943 -0.002276 0.002486 0.006911 0.010635 0.013395 0.015046 0.015556 0.014996 0.013518 0.011324 0.008640 0.005695 0.002695 -0.000186 -0.002810 -0.005082 -0.006942 -0.008367 -0.009357 -0.009938 -0.010149 -0.010042 -0.009672 -0.009098 -0.008380 -0.007570 -0.006716 -0.005859 -0.005031 -0.004256 -0.003551 -0.002924 -0.002378 -0.001913 -0.001522 -0.001199 -0.000936 -0.000724 -0.000555 -0.000422 -0.000318 -0.000239 -0.000177 -0.000131 -0.000096 -0.000071 -0.000051 -0.000037 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000020 0.000027 0.000037 0.000052 0.000071 0.000098 0.000133 0.000181 0.000244 0.000328 0.000437 0.000577 0.000757 0.000983 0.001266 0.001613 0.002033 0.002534 0.003123 0.003800 0.004563 0.005405 0.006307 0.007246 0.008187 0.009087 0.009895 0.010552 0.010997 0.011163 0.010989 0.010417 0.009399 0.007905 0.005925 0.003480 0.000628 -0.002532 -0.005854 -0.009150 -0.012190 -0.014722 -0.016491 -0.017266 -0.016870 -0.015211 -0.012312 -0.008321 -0.003521 0.001692 0.006839 0.011406 0.014907 0.016938 0.017239 0.015732 0.012539 0.007976 0.002520 -0.003247 -0.008701 -0.013259 -0.016442 -0.017932 -0.017604 -0.015532 -0.011975 -0.007332 -0.002091 0.003231 0.008148 0.012255 0.015260 0.017005 0.017460 0.016713 0.014939 0.012373 0.009276 0.005905 0.002496 -0.000754 -0.003695 -0.006221 -0.008272 -0.009823 -0.010883 -0.011481 -0.011667 -0.011498 -0.011040 -0.010360 -0.009522 -0.008586 -0.007607 -0.006627 -0.005683 -0.004803 -0.004002 -0.003292 -0.002675 -0.002149 -0.001708 -0.001344 -0.001048 -0.000810 -0.000620 -0.000471 -0.000355 -0.000266 -0.000197 -0.000146 -0.000107 -0.000078 -0.000057 -0.000041 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000040 0.000056 0.000078 0.000107 0.000146 0.000200 0.000270 0.000363 0.000485 0.000642 0.000843 0.001097 0.001413 0.001802 0.002274 0.002838 0.003501 0.004264 0.005127 0.006081 0.007106 0.008177 0.009256 0.010296 0.011240 0.012025 0.012580 0.012833 0.012713 0.012153 0.011097 0.009506 0.007366 0.004694 0.001548 -0.001964 -0.005685 -0.009403 -0.012865 -0.015787 -0.017881 -0.018882 -0.018587 -0.016888 -0.013803 -0.009492 -0.004264 0.001445 0.007103 0.012143 0.016021 0.018291 0.018661 0.017042 0.013566 0.008581 0.002613 -0.003692 -0.009649 -0.014610 -0.018049 -0.019614 -0.019171 -0.016807 -0.012812 -0.007634 -0.001818 0.004061 0.009463 0.013941 0.017174 0.018990 0.019365 0.018401 0.016303 0.013338 0.009801 0.005985 0.002151 -0.001480 -0.004743 -0.007524 -0.009761 -0.011431 -0.012549 -0.013153 -0.013299 -0.013057 -0.012498 -0.011699 -0.010731 -0.009660 -0.008545 -0.007435 -0.006369 -0.005376 -0.004476 -0.003678 -0.002985 -0.002396 -0.001902 -0.001495 -0.001164 -0.000899 -0.000688 -0.000522 -0.000393 -0.000294 -0.000218 -0.000161 -0.000118 -0.000086 -0.000063 -0.000045 -0.000032 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000016 0.000022 0.000031 0.000043 0.000060 0.000084 0.000116 0.000160 0.000218 0.000296 0.000399 0.000534 0.000708 0.000931 0.001212 0.001564 0.001996 0.002522 0.003151 0.003890 0.004744 0.005710 0.006780 0.007934 0.009144 0.010369 0.011558 0.012649 0.013572 0.014250 0.014603 0.014550 0.014016 0.012934 0.011259 0.008967 0.006072 0.002634 -0.001234 -0.005361 -0.009517 -0.013420 -0.016754 -0.019196 -0.020449 -0.020281 -0.018566 -0.015316 -0.010701 -0.005057 0.001140 0.007309 0.012824 0.017088 0.019609 0.020062 0.018347 0.014605 0.009216 0.002753 -0.004076 -0.010520 -0.015873 -0.019557 -0.021191 -0.020630 -0.017973 -0.013544 -0.007839 -0.001459 0.004962 0.010831 0.015657 0.019092 0.020953 0.021220 0.020014 0.017567 0.014181 0.010186 0.005910 0.001643 -0.002372 -0.005956 -0.008986 -0.011400 -0.013178 -0.014341 -0.014937 -0.015030 -0.014700 -0.014028 -0.013099 -0.011990 -0.010775 -0.009518 -0.008272 -0.007078 -0.005969 -0.004965 -0.004076 -0.003305 -0.002650 -0.002102 -0.001651 -0.001284 -0.000990 -0.000756 -0.000573 -0.000431 -0.000322 -0.000239 -0.000176 -0.000129 -0.000094 -0.000068 -0.000049 -0.000035 -0.000025 -0.000018 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000023 0.000032 0.000046 0.000064 0.000090 0.000125 0.000173 0.000237 0.000322 0.000435 0.000583 0.000774 0.001019 0.001328 0.001715 0.002192 0.002772 0.003466 0.004284 0.005230 0.006302 0.007491 0.008778 0.010131 0.011507 0.012851 0.014097 0.015168 0.015980 0.016445 0.016473 0.015979 0.014886 0.013139 0.010708 0.007602 0.003879 -0.000341 -0.004876 -0.009475 -0.013829 -0.017591 -0.020401 -0.021929 -0.021912 -0.020207 -0.016817 -0.011923 -0.005884 0.000785 0.007452 0.013436 0.018088 0.020866 0.021417 0.019625 0.015642 0.009875 0.002947 -0.004378 -0.011286 -0.017010 -0.020925 -0.022620 -0.021940 -0.018999 -0.014150 -0.007937 -0.001019 0.005915 0.012218 0.017359 0.020965 0.022841 0.022972 0.021500 0.018685 0.014863 0.010402 0.005662 0.000963 -0.003432 -0.007327 -0.010596 -0.013172 -0.015043 -0.016237 -0.016808 -0.016835 -0.016404 -0.015608 -0.014538 -0.013281 -0.011916 -0.010511 -0.009123 -0.007799 -0.006571 -0.005461 -0.004479 -0.003629 -0.002907 -0.002304 -0.001807 -0.001404 -0.001081 -0.000825 -0.000625 -0.000469 -0.000350 -0.000259 -0.000191 -0.000139 -0.000101 -0.000073 -0.000053 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000024 0.000034 0.000048 0.000068 0.000096 0.000133 0.000185 0.000254 0.000347 0.000470 0.000630 0.000838 0.001105 0.001442 0.001864 0.002385 0.003018 0.003778 0.004674 0.005712 0.006890 0.008199 0.009619 0.011117 0.012647 0.014150 0.015556 0.016782 0.017737 0.018325 0.018447 0.018006 0.016919 0.015117 0.012564 0.009262 0.005269 0.000708 -0.004227 -0.009265 -0.014072 -0.018268 -0.021459 -0.023279 -0.023438 -0.021769 -0.018270 -0.013129 -0.006726 0.000386 0.007527 0.013966 0.018996 0.022035 0.022696 0.020851 0.016657 0.010549 0.003195 -0.004587 -0.011923 -0.017989 -0.022115 -0.023863 -0.023068 -0.019856 -0.014613 -0.007927 -0.000510 0.006893 0.013587 0.019002 0.022740 0.024598 0.024568 0.022810 0.019615 0.015352 0.010425 0.005227 0.000106 -0.004653 -0.008844 -0.012332 -0.015052 -0.016998 -0.018204 -0.018736 -0.018682 -0.018139 -0.017209 -0.015991 -0.014579 -0.013059 -0.011503 -0.009973 -0.008517 -0.007170 -0.005953 -0.004879 -0.003950 -0.003161 -0.002503 -0.001961 -0.001522 -0.001171 -0.000893 -0.000675 -0.000507 -0.000377 -0.000279 -0.000205 -0.000150 -0.000108 -0.000078 -0.000056 -0.000040 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000025 0.000035 0.000050 0.000071 0.000101 0.000141 0.000196 0.000271 0.000370 0.000502 0.000675 0.000899 0.001187 0.001551 0.002007 0.002570 0.003256 0.004080 0.005052 0.006179 0.007461 0.008888 0.010438 0.012079 0.013762 0.015425 0.016992 0.018377 0.019481 0.020200 0.020427 0.020055 0.018989 0.017152 0.014497 0.011021 0.006779 0.001898 -0.003417 -0.008880 -0.014130 -0.018757 -0.022333 -0.024458 -0.024813 -0.023210 -0.019637 -0.014288 -0.007563 -0.000049 0.007532 0.014396 0.019789 0.023086 0.023867 0.021993 0.017625 0.011222 0.003492 -0.004696 -0.012412 -0.018783 -0.023097 -0.024888 -0.023985 -0.020526 -0.014925 -0.007813 0.000049 0.007865 0.014896 0.020535 0.024362 0.026169 0.025954 0.023897 0.020317 0.015619 0.010238 0.004601 -0.000920 -0.006020 -0.010480 -0.014163 -0.017005 -0.019004 -0.020203 -0.020681 -0.020533 -0.019868 -0.018796 -0.017425 -0.015856 -0.014179 -0.012474 -0.010802 -0.009217 -0.007752 -0.006431 -0.005267 -0.004261 -0.003407 -0.002695 -0.002109 -0.001636 -0.001257 -0.000957 -0.000723 -0.000542 -0.000403 -0.000298 -0.000218 -0.000159 -0.000115 -0.000083 -0.000059 -0.000042 -0.000030 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000025 0.000036 0.000052 0.000075 0.000106 0.000148 0.000207 0.000286 0.000392 0.000532 0.000716 0.000955 0.001262 0.001652 0.002140 0.002743 0.003479 0.004362 0.005406 0.006618 0.007999 0.009538 0.011214 0.012992 0.014823 0.016641 0.018368 0.019911 0.021166 0.022022 0.022363 0.022072 0.021045 0.019193 0.016461 0.012838 0.008377 0.003206 -0.002461 -0.008322 -0.013995 -0.019039 -0.022994 -0.025430 -0.025997 -0.024487 -0.020880 -0.015369 -0.008374 -0.000510 0.007460 0.014709 0.020439 0.023982 0.024892 0.023014 0.018514 0.011871 0.003826 -0.004705 -0.012745 -0.019376 -0.023848 -0.025673 -0.024673 -0.020997 -0.015085 -0.007605 0.000636 0.008797 0.016099 0.021905 0.025775 0.027497 0.027078 0.024717 0.020761 0.015643 0.009835 0.003788 -0.002099 -0.007506 -0.012203 -0.016050 -0.018985 -0.021013 -0.022187 -0.022595 -0.022342 -0.021547 -0.020330 -0.018805 -0.017080 -0.015250 -0.013397 -0.011590 -0.009878 -0.008302 -0.006882 -0.005632 -0.004553 -0.003637 -0.002874 -0.002248 -0.001741 -0.001336 -0.001017 -0.000767 -0.000574 -0.000427 -0.000315 -0.000230 -0.000167 -0.000121 -0.000087 -0.000062 -0.000044 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000018 0.000026 0.000037 0.000054 0.000077 0.000110 0.000155 0.000216 0.000299 0.000410 0.000558 0.000753 0.001005 0.001330 0.001742 0.002259 0.002898 0.003679 0.004617 0.005727 0.007017 0.008487 0.010129 0.011921 0.013828 0.015797 0.017762 0.019641 0.021337 0.022742 0.023737 0.024198 0.023999 0.023027 0.021182 0.018400 0.014663 0.010020 0.004598 -0.001382 -0.007603 -0.013663 -0.019097 -0.023416 -0.026159 -0.026950 -0.025561 -0.021959 -0.016342 -0.009139 -0.000991 0.007308 0.014889 0.020916 0.024687 0.025729 0.023874 0.019288 0.012466 0.004179 -0.004623 -0.012921 -0.019758 -0.024354 -0.026202 -0.025119 -0.021263 -0.015097 -0.007321 0.001220 0.009648 0.017148 0.023059 0.026926 0.028533 0.027897 0.025237 0.020921 0.015415 0.009217 0.002804 -0.003404 -0.009073 -0.013966 -0.017940 -0.020937 -0.022970 -0.024099 -0.024422 -0.024057 -0.023129 -0.021766 -0.020090 -0.018214 -0.016238 -0.014247 -0.012311 -0.010484 -0.008803 -0.007292 -0.005963 -0.004817 -0.003846 -0.003037 -0.002373 -0.001836 -0.001408 -0.001070 -0.000807 -0.000603 -0.000447 -0.000329 -0.000241 -0.000175 -0.000126 -0.000090 -0.000064 -0.000045 -0.000032 -0.000023 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000018 0.000026 0.000038 0.000056 0.000080 0.000114 0.000160 0.000224 0.000310 0.000426 0.000580 0.000783 0.001047 0.001387 0.001818 0.002360 0.003030 0.003850 0.004835 0.006002 0.007359 0.008909 0.010642 0.012536 0.014557 0.016650 0.018749 0.020768 0.022608 0.024156 0.025286 0.025869 0.025772 0.024869 0.023054 0.020252 0.016438 0.011654 0.006030 -0.000211 -0.006741 -0.013142 -0.018927 -0.023582 -0.026619 -0.027639 -0.026395 -0.022842 -0.017176 -0.009836 -0.001480 0.007071 0.014918 0.021194 0.025164 0.026337 0.024529 0.019907 0.012975 0.004525 -0.004465 -0.012945 -0.019928 -0.024611 -0.026471 -0.025322 -0.021329 -0.014973 -0.006982 0.001772 0.010378 0.017998 0.023948 0.027765 0.029232 0.028375 0.025429 0.020786 0.014936 0.008399 0.001677 -0.004795 -0.010673 -0.015712 -0.019772 -0.022798 -0.024809 -0.025875 -0.026104 -0.025621 -0.024560 -0.023057 -0.021238 -0.019221 -0.017111 -0.014994 -0.012943 -0.011012 -0.009239 -0.007648 -0.006250 -0.005045 -0.004025 -0.003176 -0.002480 -0.001917 -0.001469 -0.001116 -0.000840 -0.000628 -0.000465 -0.000342 -0.000249 -0.000181 -0.000130 -0.000093 -0.000066 -0.000046 -0.000033 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000018 0.000027 0.000039 0.000057 0.000082 0.000116 0.000164 0.000230 0.000319 0.000438 0.000597 0.000807 0.001079 0.001430 0.001877 0.002438 0.003134 0.003984 0.005007 0.006220 0.007633 0.009247 0.011054 0.013034 0.015150 0.017349 0.019563 0.021705 0.023673 0.025350 0.026609 0.027312 0.027321 0.026501 0.024737 0.021946 0.018095 0.013221 0.007450 0.001010 -0.005767 -0.012449 -0.018531 -0.023481 -0.026789 -0.028036 -0.026957 -0.023497 -0.017846 -0.010446 -0.001969 0.006747 0.014783 0.021246 0.025381 0.026676 0.024939 0.020331 0.013362 0.004836 -0.004251 -0.012829 -0.019892 -0.024619 -0.026479 -0.025283 -0.021202 -0.014730 -0.006612 0.002258 0.010950 0.018605 0.024528 0.028251 0.029559 0.028485 0.025280 0.020355 0.014217 0.007409 0.000446 -0.006224 -0.012247 -0.017379 -0.021478 -0.024497 -0.026460 -0.027447 -0.027573 -0.026972 -0.025784 -0.024150 -0.022202 -0.020061 -0.017833 -0.015609 -0.013460 -0.011441 -0.009592 -0.007935 -0.006480 -0.005228 -0.004168 -0.003287 -0.002565 -0.001982 -0.001517 -0.001151 -0.000866 -0.000647 -0.000479 -0.000352 -0.000256 -0.000185 -0.000133 -0.000095 -0.000067 -0.000047 -0.000033 -0.000024 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000018 0.000027 0.000040 0.000058 0.000083 0.000118 0.000167 0.000234 0.000324 0.000446 0.000608 0.000821 0.001100 0.001458 0.001915 0.002490 0.003203 0.004074 0.005125 0.006371 0.007823 0.009483 0.011346 0.013389 0.015578 0.017859 0.020164 0.022405 0.024480 0.026270 0.027644 0.028461 0.028577 0.027850 0.026158 0.023410 0.019565 0.014655 0.008802 0.002232 -0.004716 -0.011606 -0.017921 -0.023113 -0.026659 -0.028121 -0.027222 -0.023895 -0.018324 -0.010950 -0.002447 0.006338 0.014474 0.021053 0.025307 0.026713 0.025066 0.020523 0.013594 0.005084 -0.004003 -0.012589 -0.019659 -0.024386 -0.026232 -0.025010 -0.020893 -0.014382 -0.006232 0.002652 0.011329 0.018934 0.024766 0.028355 0.029490 0.028214 0.024789 0.019638 0.013285 0.006283 -0.000840 -0.007629 -0.013729 -0.018892 -0.022984 -0.025958 -0.027850 -0.028744 -0.028764 -0.028048 -0.026743 -0.024995 -0.022937 -0.020694 -0.018372 -0.016062 -0.013837 -0.011753 -0.009845 -0.008139 -0.006643 -0.005356 -0.004268 -0.003364 -0.002623 -0.002026 -0.001550 -0.001175 -0.000884 -0.000659 -0.000488 -0.000358 -0.000260 -0.000188 -0.000135 -0.000096 -0.000068 -0.000048 -0.000034 -0.000024 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000018 0.000027 0.000040 0.000058 0.000084 0.000119 0.000168 0.000235 0.000326 0.000448 0.000611 0.000826 0.001107 0.001469 0.001931 0.002511 0.003233 0.004116 0.005180 0.006443 0.007917 0.009604 0.011498 0.013579 0.015813 0.018148 0.020515 0.022828 0.024983 0.026863 0.028334 0.029253 0.029472 0.028845 0.027244 0.024570 0.020777 0.015889 0.010024 0.003405 -0.003631 -0.010644 -0.017114 -0.022485 -0.026222 -0.027881 -0.027171 -0.024016 -0.018590 -0.011328 -0.002900 0.005848 0.013986 0.020601 0.024923 0.026419 0.024879 0.020453 0.013642 0.005245 -0.003740 -0.012239 -0.019239 -0.023917 -0.025736 -0.024509 -0.020411 -0.013943 -0.005861 0.002932 0.011494 0.018962 0.024638 0.028058 0.029016 0.027562 0.023966 0.018660 0.012174 0.005070 -0.002123 -0.008947 -0.015047 -0.020179 -0.024212 -0.027107 -0.028904 -0.029696 -0.029609 -0.028789 -0.027384 -0.025542 -0.023400 -0.021081 -0.018693 -0.016326 -0.014052 -0.011926 -0.009984 -0.008249 -0.006729 -0.005422 -0.004319 -0.003402 -0.002652 -0.002047 -0.001565 -0.001186 -0.000891 -0.000664 -0.000491 -0.000360 -0.000262 -0.000189 -0.000135 -0.000096 -0.000068 -0.000048 -0.000033 -0.000024 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000018 0.000027 0.000040 0.000058 0.000083 0.000119 0.000167 0.000234 0.000324 0.000445 0.000607 0.000821 0.001100 0.001460 0.001920 0.002500 0.003220 0.004102 0.005166 0.006429 0.007904 0.009594 0.011494 0.013585 0.015832 0.018188 0.020583 0.022934 0.025139 0.027079 0.028623 0.029628 0.029942 0.029419 0.027925 0.025357 0.021661 0.016856 0.011054 0.004472 -0.002558 -0.009599 -0.016134 -0.021607 -0.025482 -0.027308 -0.026789 -0.023840 -0.018623 -0.011562 -0.003315 0.005287 0.013321 0.019887 0.024216 0.025779 0.024359 0.020098 0.013483 0.005297 -0.003481 -0.011793 -0.018644 -0.023221 -0.024997 -0.023786 -0.019763 -0.013421 -0.005507 0.003086 0.011432 0.018677 0.024138 0.027359 0.028142 0.026543 0.022836 0.017456 0.010932 0.003824 -0.003341 -0.010108 -0.016128 -0.021163 -0.025088 -0.027870 -0.029554 -0.030236 -0.030049 -0.029138 -0.027655 -0.025748 -0.023552 -0.021190 -0.018769 -0.016377 -0.014084 -0.011944 -0.009993 -0.008251 -0.006727 -0.005418 -0.004314 -0.003396 -0.002646 -0.002041 -0.001560 -0.001182 -0.000888 -0.000661 -0.000489 -0.000358 -0.000260 -0.000188 -0.000134 -0.000095 -0.000067 -0.000047 -0.000033 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000018 0.000027 0.000039 0.000057 0.000082 0.000117 0.000164 0.000229 0.000317 0.000436 0.000594 0.000803 0.001077 0.001431 0.001882 0.002452 0.003160 0.004028 0.005076 0.006321 0.007775 0.009443 0.011319 0.013387 0.015615 0.017954 0.020340 0.022691 0.024909 0.026877 0.028467 0.029535 0.029934 0.029514 0.028140 0.025706 0.022154 0.017495 0.011835 0.005382 -0.001541 -0.008508 -0.015010 -0.020500 -0.024446 -0.026403 -0.026069 -0.023354 -0.018407 -0.011636 -0.003674 0.004666 0.012489 0.018913 0.023186 0.024786 0.023497 0.019447 0.013106 0.005229 -0.003235 -0.011260 -0.017879 -0.022303 -0.024018 -0.022845 -0.018951 -0.012819 -0.005175 0.003112 0.011140 0.018082 0.023271 0.026268 0.026886 0.025184 0.021436 0.016070 0.009609 0.002604 -0.004428 -0.011043 -0.016902 -0.021775 -0.025543 -0.028180 -0.029734 -0.030307 -0.030028 -0.029047 -0.027514 -0.025573 -0.023359 -0.020992 -0.018574 -0.016193 -0.013916 -0.011793 -0.009861 -0.008138 -0.006631 -0.005338 -0.004248 -0.003343 -0.002603 -0.002007 -0.001533 -0.001161 -0.000871 -0.000649 -0.000479 -0.000351 -0.000255 -0.000184 -0.000131 -0.000093 -0.000065 -0.000046 -0.000032 -0.000023 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000012 0.000018 0.000026 0.000038 0.000055 0.000079 0.000113 0.000158 0.000221 0.000305 0.000420 0.000572 0.000774 0.001037 0.001379 0.001815 0.002366 0.003051 0.003892 0.004907 0.006113 0.007523 0.009142 0.010964 0.012976 0.015146 0.017430 0.019766 0.022076 0.024266 0.026225 0.027828 0.028935 0.029402 0.029081 0.027838 0.025565 0.022201 0.017753 0.012315 0.006087 -0.000624 -0.007406 -0.013769 -0.019181 -0.023127 -0.025168 -0.025007 -0.022549 -0.017929 -0.011532 -0.003962 0.004004 0.011505 0.017693 0.021843 0.023449 0.022296 0.018502 0.012510 0.005038 -0.003006 -0.010644 -0.016949 -0.021166 -0.022802 -0.021685 -0.017975 -0.012135 -0.004860 0.003017 0.010631 0.017189 0.022056 0.024812 0.025280 0.023523 0.019807 0.014551 0.008261 0.001470 -0.005323 -0.011690 -0.017306 -0.021952 -0.025517 -0.027981 -0.029395 -0.029860 -0.029506 -0.028479 -0.026927 -0.024989 -0.022797 -0.020464 -0.018091 -0.015759 -0.013534 -0.011463 -0.009579 -0.007901 -0.006435 -0.005178 -0.004118 -0.003239 -0.002521 -0.001943 -0.001483 -0.001122 -0.000842 -0.000626 -0.000462 -0.000338 -0.000246 -0.000177 -0.000126 -0.000089 -0.000063 -0.000044 -0.000031 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000017 0.000025 0.000036 0.000053 0.000075 0.000107 0.000150 0.000209 0.000289 0.000397 0.000541 0.000731 0.000981 0.001305 0.001719 0.002241 0.002892 0.003691 0.004656 0.005803 0.007145 0.008686 0.010423 0.012343 0.014417 0.016604 0.018847 0.021073 0.023194 0.025103 0.026683 0.027800 0.028316 0.028087 0.026982 0.024895 0.021763 0.017587 0.012453 0.006547 0.000158 -0.006326 -0.012438 -0.017674 -0.021538 -0.023612 -0.023606 -0.021420 -0.017178 -0.011235 -0.004159 0.003320 0.010390 0.016249 0.020208 0.021785 0.020773 0.017275 0.011704 0.004732 -0.002791 -0.009943 -0.015854 -0.019811 -0.021349 -0.020306 -0.016832 -0.011362 -0.004551 0.002815 0.009924 0.016026 0.020524 0.023024 0.023362 0.021602 0.017998 0.012951 0.006941 0.000476 -0.005970 -0.011994 -0.017287 -0.021645 -0.024965 -0.027232 -0.028498 -0.028862 -0.028452 -0.027409 -0.025873 -0.023979 -0.021850 -0.019596 -0.017309 -0.015068 -0.012932 -0.010947 -0.009143 -0.007538 -0.006136 -0.004935 -0.003922 -0.003083 -0.002398 -0.001847 -0.001409 -0.001066 -0.000799 -0.000594 -0.000438 -0.000321 -0.000233 -0.000167 -0.000119 -0.000084 -0.000059 -0.000041 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000011 0.000016 0.000023 0.000034 0.000049 0.000070 0.000099 0.000138 0.000193 0.000267 0.000367 0.000500 0.000676 0.000908 0.001208 0.001592 0.002078 0.002683 0.003426 0.004323 0.005391 0.006640 0.008075 0.009696 0.011487 0.013427 0.015476 0.017583 0.019680 0.021687 0.023505 0.025024 0.026120 0.026662 0.026515 0.025553 0.023673 0.020813 0.016971 0.012222 0.006734 0.000775 -0.005295 -0.011043 -0.015998 -0.019698 -0.021746 -0.021870 -0.019968 -0.016149 -0.010735 -0.004248 0.002639 0.009172 0.014610 0.018312 0.019826 0.018956 0.015791 0.010708 0.004324 -0.002579 -0.009152 -0.014591 -0.018236 -0.019659 -0.018707 -0.015517 -0.010492 -0.004235 0.002528 0.009044 0.014623 0.018711 0.020946 0.021179 0.019470 0.016058 0.011317 0.005697 -0.000331 -0.006327 -0.011915 -0.016808 -0.020820 -0.023857 -0.025907 -0.027022 -0.027298 -0.026854 -0.025826 -0.024344 -0.022535 -0.020515 -0.018383 -0.016227 -0.014117 -0.012109 -0.010245 -0.008553 -0.007047 -0.005734 -0.004609 -0.003661 -0.002876 -0.002236 -0.001721 -0.001312 -0.000991 -0.000743 -0.000552 -0.000407 -0.000297 -0.000215 -0.000155 -0.000110 -0.000078 -0.000055 -0.000038 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000005 0.000007 0.000010 0.000014 0.000021 0.000031 0.000044 0.000063 0.000089 0.000125 0.000174 0.000240 0.000330 0.000450 0.000610 0.000819 0.001090 0.001438 0.001877 0.002425 0.003097 0.003910 0.004878 0.006011 0.007314 0.008786 0.010416 0.012183 0.014053 0.015981 0.017906 0.019754 0.021438 0.022858 0.023900 0.024445 0.024366 0.023549 0.021896 0.019347 0.015895 0.011607 0.006632 0.001211 -0.004332 -0.009604 -0.014175 -0.017624 -0.019587 -0.019811 -0.018198 -0.014838 -0.010020 -0.004211 0.001983 0.007882 0.012812 0.016192 0.017610 0.016881 0.014083 0.009550 0.003836 -0.002357 -0.008264 -0.013158 -0.016444 -0.017733 -0.016887 -0.014027 -0.009515 -0.003895 0.002177 0.008022 0.013016 0.016659 0.018623 0.018776 0.017173 0.014032 0.009694 0.004568 -0.000919 -0.006364 -0.011428 -0.015852 -0.019465 -0.022185 -0.024002 -0.024967 -0.025167 -0.024716 -0.023735 -0.022347 -0.020666 -0.018798 -0.016833 -0.014849 -0.012912 -0.011070 -0.009362 -0.007812 -0.006434 -0.005232 -0.004203 -0.003337 -0.002620 -0.002035 -0.001565 -0.001192 -0.000900 -0.000674 -0.000500 -0.000368 -0.000269 -0.000195 -0.000140 -0.000099 -0.000070 -0.000049 -0.000034 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000027 0.000038 0.000055 0.000077 0.000108 0.000151 0.000209 0.000288 0.000392 0.000532 0.000714 0.000952 0.001256 0.001640 0.002120 0.002709 0.003422 0.004271 0.005266 0.006411 0.007706 0.009141 0.010700 0.012353 0.014060 0.015770 0.017417 0.018927 0.020209 0.021166 0.021687 0.021665 0.020992 0.019581 0.017377 0.014370 0.010615 0.006241 0.001458 -0.003449 -0.008136 -0.012223 -0.015338 -0.017154 -0.017445 -0.016120 -0.013252 -0.009088 -0.004034 0.001377 0.006551 0.010894 0.013893 0.015181 0.014593 0.012191 0.008263 0.003291 -0.002110 -0.007270 -0.011554 -0.014438 -0.015577 -0.014850 -0.012360 -0.008424 -0.003517 0.001786 0.006889 0.011243 0.014410 0.016101 0.016199 0.014755 0.011960 0.008114 0.003580 -0.001267 -0.006070 -0.010530 -0.014419 -0.017586 -0.019960 -0.021532 -0.022349 -0.022491 -0.022057 -0.021158 -0.019902 -0.018391 -0.016718 -0.014962 -0.013193 -0.011466 -0.009827 -0.008307 -0.006929 -0.005704 -0.004636 -0.003722 -0.002953 -0.002317 -0.001799 -0.001382 -0.001052 -0.000794 -0.000593 -0.000440 -0.000323 -0.000236 -0.000170 -0.000122 -0.000087 -0.000061 -0.000042 -0.000029 -0.000020 -0.000014 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000011 0.000015 0.000022 0.000032 0.000045 0.000064 0.000090 0.000126 0.000174 0.000239 0.000327 0.000443 0.000596 0.000794 0.001049 0.001371 0.001773 0.002268 0.002866 0.003579 0.004415 0.005379 0.006470 0.007682 0.009000 0.010400 0.011850 0.013306 0.014714 0.016010 0.017120 0.017958 0.018434 0.018452 0.017922 0.016767 0.014937 0.012423 0.009266 0.005575 0.001524 -0.002649 -0.006650 -0.010160 -0.012859 -0.014471 -0.014797 -0.013755 -0.011402 -0.007940 -0.003711 0.000840 0.005209 0.008894 0.011458 0.012588 0.012138 0.010156 0.006881 0.002716 -0.001821 -0.006167 -0.009783 -0.012225 -0.013202 -0.012606 -0.010523 -0.007217 -0.003090 0.001376 0.005674 0.009341 0.012005 0.013422 0.013490 0.012252 0.009871 0.006599 0.002745 -0.001373 -0.005452 -0.009237 -0.012533 -0.015214 -0.017216 -0.018535 -0.019210 -0.019308 -0.018919 -0.018134 -0.017046 -0.015744 -0.014305 -0.012798 -0.011281 -0.009802 -0.008397 -0.007096 -0.005917 -0.004869 -0.003955 -0.003174 -0.002517 -0.001973 -0.001530 -0.001175 -0.000893 -0.000673 -0.000503 -0.000372 -0.000273 -0.000199 -0.000143 -0.000102 -0.000072 -0.000051 -0.000035 -0.000024 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000025 0.000035 0.000050 0.000070 0.000098 0.000135 0.000186 0.000255 0.000346 0.000466 0.000621 0.000821 0.001074 0.001390 0.001779 0.002251 0.002813 0.003473 0.004236 0.005101 0.006063 0.007112 0.008229 0.009389 0.010557 0.011691 0.012740 0.013645 0.014338 0.014746 0.014792 0.014403 0.013514 0.012084 0.010103 0.007602 0.004663 0.001424 -0.001925 -0.005153 -0.008001 -0.010214 -0.011567 -0.011896 -0.011130 -0.009309 -0.006590 -0.003242 0.000382 0.003879 0.006846 0.008930 0.009875 0.009561 0.008019 0.005436 0.002132 -0.001482 -0.004954 -0.007854 -0.009823 -0.010626 -0.010172 -0.008526 -0.005899 -0.002607 0.000962 0.004403 0.007343 0.009483 0.010624 0.010685 0.009695 0.007786 0.005159 0.002060 -0.001252 -0.004536 -0.007585 -0.010241 -0.012400 -0.014011 -0.015070 -0.015607 -0.015679 -0.015356 -0.014714 -0.013829 -0.012770 -0.011601 -0.010377 -0.009145 -0.007945 -0.006805 -0.005749 -0.004792 -0.003942 -0.003201 -0.002567 -0.002034 -0.001593 -0.001234 -0.000947 -0.000719 -0.000541 -0.000404 -0.000298 -0.000218 -0.000158 -0.000114 -0.000081 -0.000057 -0.000040 -0.000027 -0.000019 -0.000013 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000024 0.000034 0.000048 0.000068 0.000094 0.000129 0.000177 0.000241 0.000325 0.000435 0.000576 0.000754 0.000978 0.001253 0.001588 0.001987 0.002458 0.003002 0.003622 0.004314 0.005071 0.005880 0.006723 0.007575 0.008407 0.009181 0.009855 0.010381 0.010703 0.010765 0.010513 0.009899 0.008890 0.007475 0.005675 0.003547 0.001188 -0.001265 -0.003644 -0.005761 -0.007428 -0.008475 -0.008779 -0.008282 -0.007006 -0.005060 -0.002637 0.000008 0.002579 0.004779 0.006346 0.007086 0.006904 0.005818 0.003959 0.001558 -0.001085 -0.003639 -0.005784 -0.007256 -0.007875 -0.007572 -0.006390 -0.004478 -0.002069 0.000556 0.003096 0.005278 0.006876 0.007742 0.007812 0.007106 0.005717 0.003791 0.001510 -0.000936 -0.003368 -0.005631 -0.007607 -0.009217 -0.010421 -0.011214 -0.011620 -0.011678 -0.011442 -0.010968 -0.010311 -0.009525 -0.008655 -0.007744 -0.006825 -0.005929 -0.005078 -0.004289 -0.003574 -0.002939 -0.002385 -0.001911 -0.001513 -0.001184 -0.000917 -0.000702 -0.000533 -0.000400 -0.000298 -0.000219 -0.000160 -0.000116 -0.000083 -0.000059 -0.000041 -0.000028 -0.000019 -0.000013 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000026 0.000036 0.000050 0.000070 0.000096 0.000131 0.000178 0.000239 0.000317 0.000418 0.000544 0.000699 0.000889 0.001117 0.001388 0.001702 0.002063 0.002469 0.002917 0.003399 0.003906 0.004422 0.004930 0.005409 0.005833 0.006172 0.006395 0.006465 0.006350 0.006016 0.005443 0.004619 0.003556 0.002282 0.000854 -0.000648 -0.002122 -0.003455 -0.004529 -0.005235 -0.005492 -0.005257 -0.004534 -0.003383 -0.001916 -0.000290 0.001316 0.002714 0.003736 0.004255 0.004204 0.003584 0.002472 0.001005 -0.000633 -0.002234 -0.003598 -0.004555 -0.004986 -0.004841 -0.004142 -0.002975 -0.001481 0.000163 0.001772 0.003170 0.004214 0.004805 0.004897 0.004499 0.003665 0.002483 0.001065 -0.000469 -0.002007 -0.003447 -0.004714 -0.005753 -0.006538 -0.007063 -0.007341 -0.007396 -0.007262 -0.006974 -0.006568 -0.006075 -0.005527 -0.004950 -0.004365 -0.003794 -0.003250 -0.002745 -0.002286 -0.001879 -0.001524 -0.001220 -0.000965 -0.000754 -0.000583 -0.000446 -0.000337 -0.000252 -0.000187 -0.000137 -0.000100 -0.000071 -0.000051 -0.000035 -0.000024 -0.000016 -0.000011 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000025 0.000036 0.000051 0.000071 0.000096 0.000129 0.000170 0.000221 0.000284 0.000362 0.000455 0.000566 0.000694 0.000838 0.000996 0.001163 0.001335 0.001505 0.001667 0.001810 0.001925 0.001999 0.002018 0.001970 0.001842 0.001627 0.001321 0.000930 0.000466 -0.000049 -0.000583 -0.001098 -0.001548 -0.001891 -0.002087 -0.002108 -0.001943 -0.001600 -0.001110 -0.000525 0.000091 0.000665 0.001125 0.001414 0.001491 0.001346 0.000994 0.000479 -0.000132 -0.000761 -0.001328 -0.001759 -0.002000 -0.002020 -0.001816 -0.001412 -0.000857 -0.000215 0.000442 0.001042 0.001522 0.001836 0.001959 0.001884 0.001625 0.001213 0.000686 0.000092 -0.000524 -0.001119 -0.001657 -0.002113 -0.002471 -0.002725 -0.002877 -0.002935 -0.002913 -0.002823 -0.002679 -0.002495 -0.002283 -0.002053 -0.001816 -0.001582 -0.001356 -0.001146 -0.000954 -0.000784 -0.000634 -0.000507 -0.000399 -0.000311 -0.000239 -0.000181 -0.000136 -0.000101 -0.000074 -0.000053 -0.000038 -0.000026 -0.000018 -0.000012 -0.000008 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000041 -0.000055 -0.000074 -0.000098 -0.000129 -0.000168 -0.000218 -0.000280 -0.000356 -0.000448 -0.000557 -0.000685 -0.000830 -0.000993 -0.001169 -0.001357 -0.001552 -0.001750 -0.001946 -0.002132 -0.002300 -0.002443 -0.002547 -0.002603 -0.002598 -0.002522 -0.002367 -0.002127 -0.001805 -0.001405 -0.000943 -0.000440 0.000072 0.000558 0.000978 0.001295 0.001479 0.001508 0.001379 0.001103 0.000709 0.000239 -0.000256 -0.000721 -0.001104 -0.001363 -0.001470 -0.001415 -0.001209 -0.000878 -0.000464 -0.000019 0.000404 0.000753 0.000989 0.001085 0.001034 0.000846 0.000548 0.000180 -0.000212 -0.000581 -0.000885 -0.001091 -0.001179 -0.001143 -0.000989 -0.000736 -0.000412 -0.000047 0.000328 0.000685 0.001001 0.001261 0.001459 0.001592 0.001665 0.001684 0.001657 0.001593 0.001501 0.001389 0.001265 0.001136 0.001008 0.000884 0.000768 0.000660 0.000562 0.000474 0.000395 0.000326 0.000266 0.000215 0.000173 0.000137 0.000108 0.000085 0.000066 0.000051 0.000040 0.000031 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000031 -0.000045 -0.000062 -0.000086 -0.000117 -0.000158 -0.000212 -0.000282 -0.000371 -0.000485 -0.000627 -0.000804 -0.001019 -0.001277 -0.001581 -0.001933 -0.002332 -0.002776 -0.003260 -0.003775 -0.004311 -0.004855 -0.005391 -0.005896 -0.006346 -0.006713 -0.006964 -0.007065 -0.006983 -0.006690 -0.006162 -0.005389 -0.004377 -0.003151 -0.001761 -0.000280 0.001199 0.002565 0.003706 0.004515 0.004911 0.004844 0.004312 0.003359 0.002079 0.000605 -0.000905 -0.002281 -0.003366 -0.004036 -0.004212 -0.003876 -0.003069 -0.001893 -0.000494 0.000956 0.002277 0.003309 0.003928 0.004063 0.003706 0.002908 0.001771 0.000435 -0.000942 -0.002204 -0.003213 -0.003869 -0.004112 -0.003932 -0.003358 -0.002459 -0.001324 -0.000057 0.001243 0.002484 0.003595 0.004525 0.005246 0.005750 0.006042 0.006142 0.006076 0.005872 0.005562 0.005174 0.004736 0.004270 0.003797 0.003331 0.002884 0.002465 0.002080 0.001733 0.001426 0.001159 0.000931 0.000740 0.000581 0.000452 0.000349 0.000266 0.000202 0.000152 0.000113 0.000084 0.000062 0.000046 0.000034 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000033 -0.000047 -0.000067 -0.000094 -0.000129 -0.000177 -0.000240 -0.000323 -0.000430 -0.000568 -0.000744 -0.000965 -0.001239 -0.001573 -0.001975 -0.002450 -0.003002 -0.003630 -0.004333 -0.005102 -0.005926 -0.006790 -0.007671 -0.008543 -0.009373 -0.010119 -0.010735 -0.011169 -0.011367 -0.011273 -0.010838 -0.010023 -0.008807 -0.007194 -0.005222 -0.002967 -0.000544 0.001897 0.004178 0.006112 0.007522 0.008263 0.008246 0.007452 0.005944 0.003865 0.001428 -0.001105 -0.003452 -0.005345 -0.006562 -0.006960 -0.006492 -0.005216 -0.003289 -0.000952 0.001505 0.003779 0.005590 0.006719 0.007036 0.006511 0.005220 0.003327 0.001064 -0.001303 -0.003507 -0.005309 -0.006528 -0.007054 -0.006857 -0.005980 -0.004527 -0.002648 -0.000514 0.001704 0.003847 0.005789 0.007437 0.008736 0.009665 0.010230 0.010461 0.010399 0.010093 0.009595 0.008956 0.008221 0.007431 0.006620 0.005816 0.005041 0.004312 0.003639 0.003032 0.002494 0.002026 0.001626 0.001290 0.001012 0.000786 0.000604 0.000460 0.000348 0.000260 0.000193 0.000143 0.000104 0.000076 0.000055 0.000040 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000013 -0.000020 -0.000030 -0.000044 -0.000063 -0.000089 -0.000124 -0.000171 -0.000234 -0.000318 -0.000428 -0.000571 -0.000756 -0.000990 -0.001286 -0.001652 -0.002099 -0.002637 -0.003274 -0.004015 -0.004860 -0.005807 -0.006846 -0.007962 -0.009135 -0.010334 -0.011522 -0.012655 -0.013676 -0.014522 -0.015122 -0.015402 -0.015286 -0.014706 -0.013607 -0.011959 -0.009768 -0.007082 -0.004001 -0.000683 0.002669 0.005812 0.008489 0.010456 0.011509 0.011520 0.010458 0.008401 0.005542 0.002172 -0.001349 -0.004631 -0.007297 -0.009037 -0.009642 -0.009040 -0.007304 -0.004648 -0.001403 0.002030 0.005224 0.007787 0.009409 0.009899 0.009212 0.007444 0.004820 0.001659 -0.001669 -0.004787 -0.007363 -0.009136 -0.009948 -0.009749 -0.008593 -0.006623 -0.004040 -0.001082 0.002010 0.005017 0.007756 0.010096 0.011955 0.013300 0.014136 0.014502 0.014455 0.014062 0.013395 0.012524 0.011513 0.010420 0.009293 0.008171 0.007086 0.006063 0.005119 0.004265 0.003508 0.002850 0.002287 0.001813 0.001422 0.001103 0.000847 0.000645 0.000486 0.000363 0.000269 0.000198 0.000144 0.000105 0.000076 0.000055 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000011 -0.000017 -0.000025 -0.000037 -0.000054 -0.000077 -0.000109 -0.000152 -0.000210 -0.000287 -0.000390 -0.000526 -0.000703 -0.000930 -0.001220 -0.001584 -0.002035 -0.002587 -0.003252 -0.004038 -0.004953 -0.005998 -0.007170 -0.008458 -0.009843 -0.011298 -0.012788 -0.014266 -0.015673 -0.016941 -0.017992 -0.018735 -0.019079 -0.018929 -0.018200 -0.016824 -0.014763 -0.012024 -0.008666 -0.004816 -0.000668 0.003525 0.007458 0.010811 0.013274 0.014594 0.014606 0.013266 0.010671 0.007062 0.002800 -0.001661 -0.005826 -0.009221 -0.011447 -0.012240 -0.011501 -0.009320 -0.005965 -0.001851 0.002512 0.006583 0.009862 0.011952 0.012607 0.011765 0.009542 0.006222 0.002205 -0.002039 -0.006035 -0.009355 -0.011668 -0.012768 -0.012587 -0.011187 -0.008745 -0.005515 -0.001793 0.002115 0.005931 0.009422 0.012417 0.014810 0.016556 0.017660 0.018168 0.018148 0.017687 0.016875 0.015799 0.014541 0.013174 0.011758 0.010345 0.008976 0.007683 0.006488 0.005407 0.004449 0.003614 0.002900 0.002299 0.001803 0.001398 0.001073 0.000816 0.000615 0.000459 0.000339 0.000249 0.000181 0.000131 0.000094 0.000068 0.000049 0.000035 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000030 -0.000044 -0.000063 -0.000090 -0.000127 -0.000177 -0.000245 -0.000335 -0.000456 -0.000615 -0.000822 -0.001088 -0.001427 -0.001854 -0.002383 -0.003029 -0.003806 -0.004727 -0.005798 -0.007023 -0.008396 -0.009906 -0.011531 -0.013239 -0.014987 -0.016719 -0.018367 -0.019850 -0.021073 -0.021933 -0.022319 -0.022122 -0.021241 -0.019598 -0.017149 -0.013901 -0.009928 -0.005378 -0.000479 0.004466 0.009101 0.013045 0.015934 0.017466 0.017445 0.015820 0.012704 0.008381 0.003281 -0.002056 -0.007040 -0.011106 -0.013776 -0.014731 -0.013853 -0.011246 -0.007230 -0.002298 0.002937 0.007830 0.011779 0.014308 0.015118 0.014132 0.011486 0.007514 0.002696 -0.002410 -0.007233 -0.011261 -0.014095 -0.015484 -0.015343 -0.013741 -0.010885 -0.007075 -0.002663 0.001988 0.006545 0.010728 0.014332 0.017227 0.019355 0.020720 0.021374 0.021397 0.020892 0.019963 0.018714 0.017244 0.015636 0.013967 0.012296 0.010674 0.009140 0.007722 0.006438 0.005298 0.004304 0.003454 0.002739 0.002148 0.001665 0.001278 0.000972 0.000731 0.000545 0.000403 0.000295 0.000214 0.000155 0.000111 0.000079 0.000057 0.000041 0.000029 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000016 -0.000023 -0.000034 -0.000050 -0.000072 -0.000102 -0.000143 -0.000199 -0.000276 -0.000378 -0.000514 -0.000693 -0.000927 -0.001227 -0.001610 -0.002091 -0.002687 -0.003415 -0.004292 -0.005329 -0.006537 -0.007917 -0.009465 -0.011167 -0.012998 -0.014923 -0.016891 -0.018839 -0.020689 -0.022347 -0.023708 -0.024653 -0.025059 -0.024801 -0.023768 -0.021872 -0.019065 -0.015358 -0.010835 -0.005666 -0.000112 0.005484 0.010719 0.015160 0.018394 0.020077 0.019990 0.018073 0.014457 0.009467 0.003595 -0.002542 -0.008269 -0.012937 -0.015999 -0.017089 -0.016070 -0.013061 -0.008429 -0.002742 0.003298 0.008947 0.013513 0.016446 0.017401 0.016285 0.013252 0.008684 0.003130 -0.002770 -0.008360 -0.013050 -0.016380 -0.018058 -0.017980 -0.016224 -0.013021 -0.008709 -0.003693 0.001615 0.006832 0.011638 0.015794 0.019149 0.021635 0.023252 0.024057 0.024140 0.023615 0.022601 0.021217 0.019572 0.017765 0.015881 0.013991 0.012153 0.010412 0.008800 0.007339 0.006042 0.004910 0.003942 0.003126 0.002451 0.001901 0.001459 0.001109 0.000834 0.000622 0.000459 0.000336 0.000244 0.000176 0.000126 0.000090 0.000064 0.000045 0.000032 0.000023 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000012 -0.000018 -0.000026 -0.000038 -0.000055 -0.000079 -0.000112 -0.000157 -0.000218 -0.000302 -0.000414 -0.000563 -0.000760 -0.001016 -0.001345 -0.001765 -0.002291 -0.002944 -0.003741 -0.004700 -0.005836 -0.007157 -0.008666 -0.010359 -0.012220 -0.014222 -0.016324 -0.018470 -0.020591 -0.022600 -0.024393 -0.025854 -0.026853 -0.027254 -0.026924 -0.025740 -0.023609 -0.020481 -0.016370 -0.011372 -0.005677 0.000428 0.006565 0.012288 0.017122 0.020613 0.022385 0.022197 0.019986 0.015899 0.010298 0.003731 -0.003118 -0.009500 -0.014692 -0.018089 -0.019282 -0.018121 -0.014739 -0.009545 -0.003174 0.003593 0.009924 0.015046 0.018344 0.019432 0.018203 0.014828 0.009728 0.003513 -0.003102 -0.009388 -0.014687 -0.018482 -0.020445 -0.020457 -0.018597 -0.015118 -0.010395 -0.004870 0.000998 0.006784 0.012133 0.016777 0.020546 0.023360 0.025218 0.026176 0.026335 0.025816 0.024751 0.023269 0.021493 0.019529 0.017474 0.015406 0.013391 0.011478 0.009706 0.008099 0.006670 0.005423 0.004355 0.003455 0.002710 0.002102 0.001614 0.001226 0.000922 0.000687 0.000507 0.000371 0.000269 0.000193 0.000138 0.000098 0.000070 0.000049 0.000035 0.000025 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000029 -0.000041 -0.000059 -0.000085 -0.000120 -0.000168 -0.000234 -0.000323 -0.000443 -0.000603 -0.000813 -0.001087 -0.001440 -0.001889 -0.002452 -0.003150 -0.004002 -0.005027 -0.006240 -0.007651 -0.009262 -0.011069 -0.013054 -0.015187 -0.017425 -0.019707 -0.021956 -0.024079 -0.025964 -0.027486 -0.028506 -0.028881 -0.028467 -0.027138 -0.024794 -0.021387 -0.016935 -0.011543 -0.005419 0.001126 0.007684 0.013778 0.018897 0.022557 0.024355 0.024034 0.021532 0.017011 0.010866 0.003690 -0.003773 -0.010711 -0.016343 -0.020011 -0.021274 -0.019971 -0.016250 -0.010554 -0.003577 0.003829 0.010758 0.016369 0.019989 0.021199 0.019877 0.016208 0.010648 0.003859 -0.003384 -0.010286 -0.016132 -0.020356 -0.022598 -0.022723 -0.020813 -0.017136 -0.012094 -0.006165 0.000157 0.006414 0.012219 0.017280 0.021410 0.024518 0.026600 0.027713 0.027962 0.027475 0.026392 0.024852 0.022986 0.020911 0.018728 0.016526 0.014375 0.012330 0.010432 0.008709 0.007176 0.005837 0.004690 0.003722 0.002921 0.002266 0.001740 0.001322 0.000995 0.000741 0.000547 0.000400 0.000290 0.000208 0.000149 0.000106 0.000075 0.000053 0.000037 0.000026 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000031 -0.000044 -0.000063 -0.000089 -0.000126 -0.000177 -0.000246 -0.000339 -0.000465 -0.000633 -0.000854 -0.001142 -0.001511 -0.001982 -0.002572 -0.003303 -0.004196 -0.005269 -0.006538 -0.008015 -0.009700 -0.011589 -0.013662 -0.015888 -0.018219 -0.020592 -0.022924 -0.025116 -0.027051 -0.028596 -0.029607 -0.029934 -0.029429 -0.027962 -0.025432 -0.021791 -0.017063 -0.011364 -0.004915 0.001954 0.008813 0.015159 0.020456 0.024196 0.025960 0.025480 0.022696 0.017787 0.011170 0.003483 -0.004487 -0.011877 -0.017856 -0.021729 -0.023028 -0.021586 -0.017561 -0.011430 -0.003935 0.004016 0.011454 0.017481 0.021378 0.022696 0.021302 0.017393 0.011452 0.004182 -0.003591 -0.011022 -0.017344 -0.021955 -0.024465 -0.024726 -0.022819 -0.019024 -0.013762 -0.007537 -0.000870 0.005752 0.011919 0.017320 0.021753 0.025118 0.027404 0.028669 0.029019 0.028588 0.027520 0.025961 0.024048 0.021905 0.019640 0.017347 0.015101 0.012962 0.010974 0.009166 0.007557 0.006150 0.004944 0.003926 0.003082 0.002392 0.001837 0.001396 0.001051 0.000783 0.000578 0.000422 0.000306 0.000220 0.000157 0.000111 0.000078 0.000055 0.000039 0.000027 0.000019 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000046 -0.000065 -0.000093 -0.000130 -0.000182 -0.000254 -0.000351 -0.000481 -0.000654 -0.000881 -0.001178 -0.001559 -0.002043 -0.002651 -0.003403 -0.004322 -0.005426 -0.006732 -0.008249 -0.009981 -0.011920 -0.014046 -0.016326 -0.018709 -0.021129 -0.023500 -0.025718 -0.027661 -0.029194 -0.030167 -0.030428 -0.029827 -0.028232 -0.025545 -0.021720 -0.016786 -0.010868 -0.004198 0.002880 0.009920 0.016401 0.021772 0.025509 0.027184 0.026525 0.023477 0.018230 0.011226 0.003130 -0.005233 -0.012963 -0.019195 -0.023205 -0.024507 -0.022929 -0.018642 -0.012149 -0.004227 0.004167 0.012019 0.018385 0.022511 0.023923 0.022483 0.018391 0.012152 0.004500 -0.003700 -0.011564 -0.018287 -0.023236 -0.026000 -0.026416 -0.024564 -0.020729 -0.015346 -0.008935 -0.002036 0.004844 0.011277 0.016937 0.021611 0.025189 0.027656 0.029067 0.029528 0.029172 0.028149 0.026606 0.024686 0.022518 0.020214 0.017871 0.015571 0.013375 0.011331 0.009471 0.007813 0.006362 0.005117 0.004066 0.003193 0.002480 0.001905 0.001449 0.001090 0.000812 0.000600 0.000438 0.000317 0.000228 0.000162 0.000115 0.000081 0.000057 0.000040 0.000027 0.000019 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000033 -0.000047 -0.000067 -0.000094 -0.000133 -0.000186 -0.000258 -0.000357 -0.000489 -0.000664 -0.000896 -0.001196 -0.001583 -0.002074 -0.002690 -0.003452 -0.004383 -0.005501 -0.006822 -0.008358 -0.010109 -0.012067 -0.014213 -0.016509 -0.018905 -0.021331 -0.023699 -0.025902 -0.027816 -0.029303 -0.030214 -0.030394 -0.029696 -0.027988 -0.025175 -0.021216 -0.016147 -0.010097 -0.003308 0.003866 0.010971 0.017476 0.022823 0.026482 0.028021 0.027171 0.023883 0.018358 0.011055 0.002659 -0.005979 -0.013938 -0.020326 -0.024404 -0.025677 -0.023972 -0.019468 -0.012688 -0.004437 0.004296 0.012463 0.019089 0.023393 0.024887 0.023423 0.019207 0.012757 0.004828 -0.003691 -0.011887 -0.018931 -0.024165 -0.027162 -0.027748 -0.025998 -0.022199 -0.016790 -0.010301 -0.003284 0.003746 0.010347 0.016184 0.021034 0.024780 0.027401 0.028948 0.029522 0.029258 0.028304 0.026811 0.024921 0.022766 0.020463 0.018111 0.015794 0.013578 0.011511 0.009628 0.007947 0.006476 0.005211 0.004144 0.003256 0.002531 0.001945 0.001480 0.001114 0.000831 0.000613 0.000448 0.000325 0.000233 0.000166 0.000118 0.000083 0.000058 0.000040 0.000028 0.000019 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000034 -0.000048 -0.000067 -0.000095 -0.000133 -0.000186 -0.000259 -0.000358 -0.000490 -0.000666 -0.000897 -0.001198 -0.001584 -0.002075 -0.002691 -0.003452 -0.004381 -0.005498 -0.006817 -0.008348 -0.010093 -0.012043 -0.014175 -0.016454 -0.018826 -0.021220 -0.023546 -0.025697 -0.027549 -0.028963 -0.029790 -0.029880 -0.029086 -0.027282 -0.024377 -0.020335 -0.015197 -0.009101 -0.002291 0.004873 0.011935 0.018362 0.023595 0.027109 0.028476 0.027432 0.023935 0.018198 0.010688 0.002104 -0.006692 -0.014766 -0.021217 -0.025299 -0.026514 -0.024691 -0.020019 -0.013032 -0.004552 0.004412 0.012794 0.019598 0.024032 0.025592 0.024130 0.019850 0.013276 0.005174 -0.003553 -0.011978 -0.019257 -0.024718 -0.027922 -0.028687 -0.027081 -0.023386 -0.018043 -0.011580 -0.004551 0.002521 0.009194 0.015125 0.020085 0.023951 0.026695 0.028363 0.029051 0.028890 0.028026 0.026609 0.024780 0.022674 0.020408 0.018083 0.015786 0.013582 0.011523 0.009644 0.007966 0.006495 0.005231 0.004162 0.003273 0.002545 0.001958 0.001490 0.001123 0.000837 0.000618 0.000452 0.000328 0.000235 0.000168 0.000119 0.000083 0.000058 0.000040 0.000028 0.000019 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000034 -0.000047 -0.000067 -0.000094 -0.000132 -0.000185 -0.000257 -0.000354 -0.000485 -0.000659 -0.000888 -0.001184 -0.001566 -0.002050 -0.002657 -0.003408 -0.004324 -0.005424 -0.006723 -0.008230 -0.009945 -0.011860 -0.013952 -0.016182 -0.018496 -0.020824 -0.023076 -0.025144 -0.026904 -0.028222 -0.028950 -0.028942 -0.028058 -0.026177 -0.023213 -0.019138 -0.013999 -0.007935 -0.001196 0.005862 0.012782 0.019040 0.024084 0.027398 0.028564 0.027330 0.023663 0.017782 0.010160 0.001499 -0.007339 -0.015418 -0.021843 -0.025868 -0.027000 -0.025075 -0.020285 -0.013173 -0.004566 0.004522 0.013017 0.019920 0.024431 0.026045 0.024607 0.020322 0.013712 0.005542 -0.003282 -0.011831 -0.019258 -0.024884 -0.028264 -0.029210 -0.027781 -0.024253 -0.019057 -0.012716 -0.005778 0.001237 0.007889 0.013833 0.018837 0.022773 0.025606 0.027375 0.028172 0.028120 0.027361 0.026041 0.024302 0.022275 0.020077 0.017812 0.015564 0.013403 0.011380 0.009531 0.007878 0.006428 0.005180 0.004125 0.003247 0.002527 0.001945 0.001482 0.001117 0.000834 0.000616 0.000451 0.000327 0.000235 0.000167 0.000118 0.000083 0.000058 0.000040 0.000027 0.000019 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000047 -0.000066 -0.000093 -0.000130 -0.000181 -0.000252 -0.000347 -0.000475 -0.000645 -0.000868 -0.001157 -0.001529 -0.002001 -0.002593 -0.003324 -0.004216 -0.005287 -0.006550 -0.008015 -0.009681 -0.011538 -0.013562 -0.015716 -0.017946 -0.020179 -0.022328 -0.024286 -0.025933 -0.027136 -0.027755 -0.027648 -0.026682 -0.024743 -0.021755 -0.017695 -0.012614 -0.006657 -0.000069 0.006795 0.013488 0.019498 0.024289 0.027359 0.028309 0.026898 0.023104 0.017150 0.009509 0.000878 -0.007891 -0.015873 -0.022188 -0.026101 -0.027132 -0.025123 -0.020270 -0.013114 -0.004479 0.004626 0.013136 0.020058 0.024596 0.026248 0.024858 0.020623 0.014061 0.005926 -0.002887 -0.011457 -0.018942 -0.024668 -0.028188 -0.029309 -0.028083 -0.024772 -0.019796 -0.013662 -0.006909 -0.000042 0.006501 0.012381 0.017364 0.021319 0.024206 0.026055 0.026950 0.027008 0.026363 0.025158 0.023529 0.021605 0.019503 0.017324 0.015154 0.013061 0.011099 0.009302 0.007694 0.006282 0.005067 0.004038 0.003181 0.002478 0.001909 0.001456 0.001098 0.000821 0.000607 0.000445 0.000323 0.000232 0.000165 0.000117 0.000082 0.000057 0.000040 0.000027 0.000019 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000045 -0.000064 -0.000090 -0.000126 -0.000176 -0.000244 -0.000336 -0.000460 -0.000623 -0.000839 -0.001118 -0.001477 -0.001932 -0.002502 -0.003206 -0.004065 -0.005095 -0.006310 -0.007717 -0.009315 -0.011095 -0.013031 -0.015086 -0.017206 -0.019322 -0.021345 -0.023173 -0.024689 -0.025766 -0.026269 -0.026065 -0.025028 -0.023054 -0.020074 -0.016073 -0.011106 -0.005320 0.001044 0.007640 0.014034 0.019732 0.024219 0.027015 0.027741 0.026173 0.022298 0.016342 0.008773 0.000273 -0.008323 -0.016116 -0.022246 -0.026002 -0.026918 -0.024846 -0.019984 -0.012866 -0.004302 0.004719 0.013148 0.020012 0.024529 0.026204 0.024881 0.020751 0.014315 0.006311 -0.002386 -0.010875 -0.018330 -0.024090 -0.027710 -0.028994 -0.027986 -0.024933 -0.020235 -0.014383 -0.007894 -0.001260 0.005096 0.010840 0.015741 0.019667 0.022569 0.024473 0.025453 0.025616 0.025091 0.024010 0.022507 0.020706 0.018721 0.016651 0.014581 0.012579 0.010698 0.008973 0.007427 0.006068 0.004898 0.003906 0.003080 0.002401 0.001852 0.001414 0.001068 0.000799 0.000591 0.000434 0.000315 0.000227 0.000162 0.000114 0.000080 0.000056 0.000039 0.000027 0.000018 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000031 -0.000044 -0.000062 -0.000086 -0.000121 -0.000169 -0.000234 -0.000322 -0.000440 -0.000597 -0.000802 -0.001069 -0.001411 -0.001845 -0.002389 -0.003060 -0.003878 -0.004858 -0.006013 -0.007349 -0.008866 -0.010551 -0.012382 -0.014320 -0.016313 -0.018292 -0.020173 -0.021856 -0.023231 -0.024174 -0.024561 -0.024265 -0.023170 -0.021182 -0.018242 -0.014339 -0.009536 -0.003976 0.002103 0.008369 0.014406 0.019742 0.023889 0.026393 0.026898 0.025198 0.021291 0.015402 0.007988 -0.000288 -0.008621 -0.016141 -0.022023 -0.025583 -0.026378 -0.024268 -0.019452 -0.012449 -0.004049 0.004789 0.013048 0.019782 0.024232 0.025915 0.024677 0.020698 0.014462 0.006679 -0.001805 -0.010117 -0.017459 -0.023184 -0.026860 -0.028289 -0.027504 -0.024737 -0.020365 -0.014854 -0.008698 -0.002367 0.003732 0.009276 0.014040 0.017888 0.020771 0.022703 0.023750 0.024011 0.023603 0.022652 0.021285 0.019620 0.017768 0.015825 0.013874 0.011981 0.010197 0.008560 0.007090 0.005798 0.004683 0.003738 0.002950 0.002302 0.001778 0.001358 0.001027 0.000769 0.000570 0.000418 0.000304 0.000219 0.000156 0.000111 0.000078 0.000054 0.000038 0.000026 0.000018 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000042 -0.000059 -0.000082 -0.000115 -0.000160 -0.000222 -0.000305 -0.000417 -0.000565 -0.000759 -0.001011 -0.001335 -0.001745 -0.002258 -0.002891 -0.003661 -0.004584 -0.005670 -0.006926 -0.008349 -0.009929 -0.011641 -0.013449 -0.015300 -0.017131 -0.018858 -0.020387 -0.021614 -0.022422 -0.022695 -0.022315 -0.021178 -0.019198 -0.016325 -0.012558 -0.007960 -0.002674 0.003073 0.008961 0.014597 0.019536 0.023319 0.025523 0.025817 0.024016 0.020126 0.014368 0.007186 -0.000785 -0.008773 -0.015952 -0.021534 -0.024870 -0.025542 -0.023422 -0.018704 -0.011891 -0.003740 0.004826 0.012831 0.019369 0.023707 0.025382 0.024242 0.020457 0.014485 0.007005 -0.001176 -0.009224 -0.016372 -0.021997 -0.025682 -0.027231 -0.026667 -0.024202 -0.020189 -0.015066 -0.009297 -0.003326 0.002457 0.007747 0.012322 0.016051 0.018878 0.020812 0.021908 0.022254 0.021959 0.021139 0.019913 0.018393 0.016685 0.014881 0.013062 0.011291 0.009618 0.008080 0.006698 0.005481 0.004431 0.003540 0.002796 0.002184 0.001688 0.001291 0.000978 0.000733 0.000544 0.000400 0.000291 0.000210 0.000150 0.000106 0.000075 0.000052 0.000036 0.000025 0.000018 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000056 -0.000078 -0.000109 -0.000151 -0.000209 -0.000287 -0.000392 -0.000530 -0.000712 -0.000948 -0.001250 -0.001633 -0.002113 -0.002704 -0.003422 -0.004282 -0.005293 -0.006461 -0.007783 -0.009248 -0.010832 -0.012500 -0.014203 -0.015876 -0.017444 -0.018816 -0.019893 -0.020568 -0.020733 -0.020280 -0.019116 -0.017165 -0.014387 -0.010786 -0.006428 -0.001451 0.003924 0.009400 0.014605 0.019125 0.022534 0.024440 0.024541 0.022671 0.018844 0.013277 0.006395 -0.001201 -0.008780 -0.015561 -0.020803 -0.023896 -0.024449 -0.022347 -0.017778 -0.011222 -0.003399 0.004815 0.012492 0.018772 0.022959 0.024611 0.023580 0.020023 0.014371 0.007264 -0.000537 -0.008240 -0.015120 -0.020584 -0.024231 -0.025870 -0.025515 -0.023359 -0.019726 -0.015022 -0.009679 -0.004114 0.001309 0.006298 0.010644 0.014215 0.016955 0.018864 0.019988 0.020407 0.020216 0.019523 0.018438 0.017066 0.015508 0.013852 0.012173 0.010534 0.008982 0.007552 0.006265 0.005131 0.004151 0.003319 0.002623 0.002051 0.001587 0.001215 0.000921 0.000692 0.000514 0.000378 0.000276 0.000199 0.000142 0.000101 0.000071 0.000050 0.000035 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000038 -0.000052 -0.000073 -0.000102 -0.000141 -0.000195 -0.000267 -0.000364 -0.000493 -0.000661 -0.000880 -0.001160 -0.001515 -0.001958 -0.002504 -0.003168 -0.003961 -0.004893 -0.005968 -0.007184 -0.008528 -0.009980 -0.011503 -0.013052 -0.014566 -0.015972 -0.017187 -0.018118 -0.018666 -0.018732 -0.018220 -0.017045 -0.015143 -0.012482 -0.009072 -0.004981 -0.000342 0.004637 0.009677 0.014434 0.018526 0.021560 0.023179 0.023110 0.021205 0.017485 0.012161 0.005633 -0.001531 -0.008648 -0.014989 -0.019862 -0.022701 -0.023145 -0.021090 -0.016716 -0.010476 -0.003049 0.004743 0.012028 0.017998 0.021999 0.023612 0.022696 0.019395 0.014108 0.007432 0.000079 -0.007212 -0.013758 -0.019003 -0.022568 -0.024265 -0.024102 -0.022249 -0.019004 -0.014736 -0.009846 -0.004717 0.000311 0.004966 0.009048 0.012431 0.015055 0.016915 0.018048 0.018523 0.018425 0.017852 0.016904 0.015681 0.014275 0.012770 0.011236 0.009733 0.008307 0.006991 0.005804 0.004757 0.003851 0.003082 0.002438 0.001908 0.001478 0.001133 0.000860 0.000646 0.000481 0.000355 0.000259 0.000187 0.000134 0.000095 0.000067 0.000047 0.000033 0.000023 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000035 -0.000049 -0.000068 -0.000094 -0.000131 -0.000180 -0.000247 -0.000336 -0.000454 -0.000608 -0.000809 -0.001066 -0.001391 -0.001797 -0.002297 -0.002904 -0.003629 -0.004479 -0.005460 -0.006567 -0.007789 -0.009105 -0.010483 -0.011878 -0.013233 -0.014480 -0.015542 -0.016334 -0.016764 -0.016742 -0.016184 -0.015015 -0.013180 -0.010656 -0.007458 -0.003654 0.000629 0.005197 0.009791 0.014095 0.017759 0.020428 0.021778 0.021563 0.019656 0.016083 0.011045 0.004917 -0.001772 -0.008390 -0.014261 -0.018748 -0.021331 -0.021678 -0.019696 -0.015558 -0.009686 -0.002711 0.004601 0.011442 0.017059 0.020843 0.022403 0.021605 0.018579 0.013692 0.007493 0.000640 -0.006181 -0.012339 -0.017316 -0.020754 -0.022477 -0.022482 -0.020921 -0.018060 -0.014235 -0.009809 -0.005133 -0.000520 0.003776 0.007569 0.010738 0.013223 0.015012 0.016135 0.016649 0.016632 0.016169 0.015353 0.014274 0.013018 0.011663 0.010276 0.008912 0.007614 0.006413 0.005328 0.004371 0.003541 0.002836 0.002245 0.001759 0.001364 0.001047 0.000795 0.000599 0.000446 0.000330 0.000241 0.000174 0.000125 0.000089 0.000063 0.000044 0.000031 0.000022 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000045 -0.000062 -0.000087 -0.000120 -0.000165 -0.000226 -0.000307 -0.000414 -0.000555 -0.000737 -0.000970 -0.001266 -0.001634 -0.002087 -0.002637 -0.003293 -0.004062 -0.004947 -0.005946 -0.007047 -0.008229 -0.009463 -0.010707 -0.011908 -0.013002 -0.013919 -0.014580 -0.014903 -0.014807 -0.014217 -0.013069 -0.011318 -0.008947 -0.005976 -0.002470 0.001448 0.005599 0.009745 0.013601 0.016849 0.019169 0.020271 0.019938 0.018059 0.014667 0.009949 0.004255 -0.001929 -0.008023 -0.013409 -0.017503 -0.019833 -0.020097 -0.018215 -0.014347 -0.008883 -0.002404 0.004385 0.010741 0.015970 0.019513 0.021007 0.020327 0.017588 0.013124 0.007435 0.001122 -0.005188 -0.010914 -0.015580 -0.018854 -0.020569 -0.020716 -0.019427 -0.016938 -0.013548 -0.009586 -0.005369 -0.001182 0.002742 0.006230 0.009167 0.011493 0.013192 0.014287 0.014826 0.014875 0.014512 0.013818 0.012877 0.011766 0.010558 0.009315 0.008088 0.006917 0.005831 0.004849 0.003980 0.003227 0.002586 0.002049 0.001607 0.001247 0.000958 0.000729 0.000549 0.000410 0.000303 0.000222 0.000161 0.000116 0.000082 0.000058 0.000041 0.000029 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000030 -0.000041 -0.000057 -0.000079 -0.000109 -0.000150 -0.000205 -0.000278 -0.000375 -0.000501 -0.000666 -0.000876 -0.001141 -0.001472 -0.001879 -0.002372 -0.002960 -0.003649 -0.004442 -0.005334 -0.006316 -0.007369 -0.008464 -0.009562 -0.010615 -0.011565 -0.012346 -0.012888 -0.013117 -0.012961 -0.012354 -0.011242 -0.009588 -0.007381 -0.004646 -0.001445 0.002106 0.005844 0.009553 0.012974 0.015823 0.017816 0.018695 0.018270 0.016448 0.013262 0.008890 0.003650 -0.002013 -0.007572 -0.012467 -0.016171 -0.018256 -0.018453 -0.016692 -0.013119 -0.008092 -0.002141 0.004095 0.009937 0.014755 0.018038 0.019456 0.018891 0.016444 0.012414 0.007254 0.001505 -0.004263 -0.009525 -0.013847 -0.016925 -0.018601 -0.018862 -0.017820 -0.015681 -0.012712 -0.009203 -0.005440 -0.001679 0.001869 0.005044 0.007737 0.009891 0.011485 0.012537 0.013085 0.013187 0.012910 0.012328 0.011516 0.010543 0.009476 0.008372 0.007278 0.006231 0.005258 0.004376 0.003594 0.002916 0.002339 0.001855 0.001455 0.001130 0.000869 0.000662 0.000500 0.000374 0.000277 0.000203 0.000147 0.000106 0.000076 0.000053 0.000038 0.000026 0.000019 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000027 -0.000037 -0.000052 -0.000071 -0.000098 -0.000135 -0.000184 -0.000250 -0.000336 -0.000449 -0.000596 -0.000783 -0.001019 -0.001314 -0.001676 -0.002115 -0.002637 -0.003249 -0.003952 -0.004742 -0.005611 -0.006539 -0.007501 -0.008462 -0.009376 -0.010192 -0.010849 -0.011284 -0.011432 -0.011230 -0.010620 -0.009556 -0.008010 -0.005976 -0.003479 -0.000583 0.002607 0.005943 0.009229 0.012235 0.014710 0.016401 0.017084 0.016592 0.014849 0.011889 0.007877 0.003102 -0.002035 -0.007060 -0.011469 -0.014792 -0.016646 -0.016791 -0.015167 -0.011908 -0.007336 -0.001929 0.003736 0.009049 0.013442 0.016454 0.017786 0.017330 0.015172 0.011579 0.006954 0.001782 -0.003430 -0.008209 -0.012163 -0.015018 -0.016628 -0.016974 -0.016151 -0.014336 -0.011763 -0.008689 -0.005365 -0.002020 0.001155 0.004015 0.006459 0.008431 0.009910 0.010905 0.011449 0.011591 0.011388 0.010907 0.010212 0.009369 0.008435 0.007463 0.006496 0.005567 0.004702 0.003916 0.003219 0.002613 0.002097 0.001664 0.001307 0.001016 0.000782 0.000597 0.000451 0.000338 0.000250 0.000184 0.000134 0.000096 0.000069 0.000049 0.000034 0.000024 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000024 -0.000034 -0.000046 -0.000064 -0.000088 -0.000121 -0.000165 -0.000223 -0.000300 -0.000400 -0.000529 -0.000694 -0.000903 -0.001163 -0.001482 -0.001869 -0.002329 -0.002867 -0.003485 -0.004179 -0.004940 -0.005751 -0.006589 -0.007422 -0.008208 -0.008900 -0.009446 -0.009788 -0.009869 -0.009633 -0.009032 -0.008026 -0.006595 -0.004738 -0.002480 0.000118 0.002959 0.005909 0.008794 0.011411 0.013538 0.014955 0.015468 0.014932 0.013286 0.010565 0.006918 0.002608 -0.002010 -0.006511 -0.010450 -0.013407 -0.015045 -0.015152 -0.013676 -0.010740 -0.006630 -0.001773 0.003317 0.008098 0.012062 0.014798 0.016038 0.015682 0.013806 0.010643 0.006547 0.001948 -0.002705 -0.006992 -0.010566 -0.013180 -0.014699 -0.015102 -0.014467 -0.012946 -0.010741 -0.008075 -0.005168 -0.002224 0.000590 0.003140 0.005336 0.007123 0.008478 0.009407 0.009936 0.010105 0.009964 0.009571 0.008983 0.008258 0.007448 0.006599 0.005751 0.004934 0.004171 0.003477 0.002860 0.002323 0.001865 0.001481 0.001164 0.000905 0.000698 0.000533 0.000403 0.000302 0.000225 0.000165 0.000120 0.000087 0.000062 0.000044 0.000031 0.000022 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000041 -0.000057 -0.000079 -0.000108 -0.000146 -0.000198 -0.000265 -0.000353 -0.000466 -0.000611 -0.000793 -0.001021 -0.001300 -0.001638 -0.002039 -0.002509 -0.003048 -0.003651 -0.004312 -0.005015 -0.005738 -0.006452 -0.007122 -0.007703 -0.008150 -0.008412 -0.008439 -0.008181 -0.007599 -0.006660 -0.005349 -0.003667 -0.001643 0.000667 0.003176 0.005762 0.008273 0.010529 0.012338 0.013509 0.013876 0.013317 0.011780 0.009303 0.006019 0.002162 -0.001952 -0.005949 -0.009437 -0.012048 -0.013487 -0.013568 -0.012248 -0.009636 -0.005984 -0.001670 0.002854 0.007109 0.010648 0.013109 0.014252 0.013987 0.012380 0.009631 0.006050 0.002010 -0.002094 -0.005894 -0.009084 -0.011444 -0.012854 -0.013289 -0.012812 -0.011553 -0.009682 -0.007392 -0.004876 -0.002309 0.000160 0.002412 0.004365 0.005966 0.007195 0.008051 0.008554 0.008739 0.008649 0.008332 0.007840 0.007222 0.006524 0.005789 0.005051 0.004338 0.003671 0.003062 0.002520 0.002048 0.001645 0.001307 0.001028 0.000800 0.000617 0.000472 0.000358 0.000269 0.000200 0.000147 0.000108 0.000078 0.000056 0.000040 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000037 -0.000050 -0.000069 -0.000095 -0.000129 -0.000174 -0.000233 -0.000309 -0.000408 -0.000534 -0.000692 -0.000889 -0.001131 -0.001423 -0.001771 -0.002178 -0.002643 -0.003164 -0.003732 -0.004336 -0.004954 -0.005562 -0.006126 -0.006609 -0.006970 -0.007164 -0.007148 -0.006880 -0.006325 -0.005458 -0.004268 -0.002759 -0.000960 0.001078 0.003275 0.005522 0.007687 0.009613 0.011135 0.012089 0.012334 0.011767 0.010348 0.008113 0.005183 0.001762 -0.001871 -0.005391 -0.008455 -0.010744 -0.012001 -0.012067 -0.010904 -0.008609 -0.005403 -0.001615 0.002362 0.006109 0.009236 0.011426 0.012470 0.012288 0.010931 0.008574 0.005481 0.001977 -0.001599 -0.004926 -0.007737 -0.009840 -0.011126 -0.011570 -0.011223 -0.010191 -0.008619 -0.006672 -0.004514 -0.002298 -0.000153 0.001817 0.003537 0.004958 0.006059 0.006837 0.007309 0.007501 0.007450 0.007198 0.006789 0.006266 0.005671 0.005039 0.004402 0.003785 0.003205 0.002675 0.002203 0.001792 0.001440 0.001144 0.000900 0.000702 0.000542 0.000415 0.000315 0.000237 0.000176 0.000130 0.000095 0.000069 0.000050 0.000035 0.000025 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000044 -0.000061 -0.000083 -0.000113 -0.000152 -0.000203 -0.000269 -0.000354 -0.000463 -0.000599 -0.000769 -0.000977 -0.001228 -0.001526 -0.001875 -0.002273 -0.002719 -0.003204 -0.003718 -0.004242 -0.004754 -0.005225 -0.005622 -0.005909 -0.006048 -0.005999 -0.005729 -0.005208 -0.004416 -0.003345 -0.002002 -0.000416 0.001366 0.003273 0.005210 0.007059 0.008688 0.009953 0.010718 0.010861 0.010300 0.009004 0.007005 0.004413 0.001405 -0.001777 -0.004851 -0.007521 -0.009514 -0.010608 -0.010666 -0.009658 -0.007667 -0.004886 -0.001597 0.001859 0.005123 0.007858 0.009788 0.010734 0.010622 0.009496 0.007502 0.004865 0.001864 -0.001213 -0.004089 -0.006535 -0.008383 -0.009537 -0.009973 -0.009728 -0.008891 -0.007583 -0.005942 -0.004109 -0.002212 -0.000365 0.001341 0.002841 0.004089 0.005066 0.005765 0.006200 0.006391 0.006370 0.006172 0.005835 0.005396 0.004891 0.004352 0.003806 0.003276 0.002776 0.002319 0.001911 0.001555 0.001250 0.000994 0.000783 0.000610 0.000472 0.000361 0.000274 0.000207 0.000154 0.000114 0.000084 0.000061 0.000044 0.000031 0.000022 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000038 -0.000053 -0.000072 -0.000098 -0.000132 -0.000176 -0.000233 -0.000306 -0.000399 -0.000515 -0.000660 -0.000837 -0.001051 -0.001306 -0.001602 -0.001941 -0.002318 -0.002729 -0.003163 -0.003603 -0.004030 -0.004419 -0.004742 -0.004967 -0.005060 -0.004989 -0.004725 -0.004242 -0.003525 -0.002570 -0.001385 0.000002 0.001548 0.003190 0.004844 0.006409 0.007772 0.008812 0.009413 0.009475 0.008931 0.007757 0.005986 0.003711 0.001088 -0.001676 -0.004339 -0.006649 -0.008371 -0.009319 -0.009375 -0.008516 -0.006812 -0.004428 -0.001605 0.001366 0.004178 0.006544 0.008230 0.009078 0.009026 0.008107 0.006444 0.004226 0.001688 -0.000926 -0.003382 -0.005483 -0.007085 -0.008103 -0.008515 -0.008348 -0.007675 -0.006596 -0.005226 -0.003681 -0.002073 -0.000497 0.000968 0.002263 0.003350 0.004207 0.004828 0.005222 0.005407 0.005407 0.005253 0.004977 0.004611 0.004186 0.003730 0.003266 0.002813 0.002386 0.001995 0.001645 0.001339 0.001077 0.000857 0.000675 0.000527 0.000407 0.000312 0.000237 0.000179 0.000134 0.000099 0.000073 0.000053 0.000038 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000062 -0.000085 -0.000114 -0.000151 -0.000200 -0.000262 -0.000341 -0.000440 -0.000562 -0.000713 -0.000894 -0.001109 -0.001359 -0.001644 -0.001962 -0.002307 -0.002669 -0.003036 -0.003390 -0.003709 -0.003968 -0.004141 -0.004199 -0.004113 -0.003859 -0.003417 -0.002775 -0.001930 -0.000894 0.000309 0.001639 0.003041 0.004441 0.005753 0.006882 0.007726 0.008188 0.008187 0.007669 0.006616 0.005058 0.003079 0.000810 -0.001571 -0.003860 -0.005843 -0.007322 -0.008140 -0.008199 -0.007479 -0.006039 -0.004021 -0.001626 0.000899 0.003296 0.005323 0.006780 0.007534 0.007530 0.006795 0.005428 0.003588 0.001468 -0.000724 -0.002794 -0.004575 -0.005944 -0.006829 -0.007206 -0.007098 -0.006561 -0.005677 -0.004542 -0.003251 -0.001899 -0.000566 0.000681 0.001790 0.002727 0.003471 0.004017 0.004370 0.004544 0.004559 0.004440 0.004215 0.003912 0.003556 0.003172 0.002781 0.002397 0.002035 0.001702 0.001405 0.001144 0.000921 0.000733 0.000578 0.000451 0.000349 0.000268 0.000204 0.000154 0.000115 0.000086 0.000063 0.000046 0.000033 0.000024 0.000017 0.000012 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000039 -0.000053 -0.000072 -0.000097 -0.000129 -0.000171 -0.000223 -0.000290 -0.000373 -0.000476 -0.000603 -0.000755 -0.000935 -0.001144 -0.001383 -0.001649 -0.001936 -0.002237 -0.002540 -0.002830 -0.003088 -0.003295 -0.003425 -0.003455 -0.003361 -0.003123 -0.002723 -0.002153 -0.001413 -0.000514 0.000521 0.001656 0.002842 0.004016 0.005106 0.006031 0.006706 0.007053 0.007005 0.006519 0.005583 0.004226 0.002517 0.000571 -0.001464 -0.003416 -0.005106 -0.006369 -0.007073 -0.007137 -0.006544 -0.005345 -0.003657 -0.001649 0.000474 0.002496 0.004214 0.005462 0.006127 0.006161 0.005584 0.004478 0.002972 0.001225 -0.000590 -0.002312 -0.003802 -0.004956 -0.005712 -0.006048 -0.005981 -0.005556 -0.004837 -0.003903 -0.002833 -0.001705 -0.000586 0.000466 0.001408 0.002208 0.002849 0.003323 0.003634 0.003793 0.003817 0.003727 0.003545 0.003295 0.002999 0.002678 0.002350 0.002027 0.001722 0.001442 0.001191 0.000971 0.000782 0.000623 0.000491 0.000384 0.000297 0.000228 0.000174 0.000132 0.000099 0.000073 0.000054 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000033 -0.000045 -0.000061 -0.000082 -0.000110 -0.000145 -0.000189 -0.000245 -0.000314 -0.000401 -0.000506 -0.000633 -0.000783 -0.000957 -0.001156 -0.001375 -0.001613 -0.001861 -0.002109 -0.002345 -0.002553 -0.002715 -0.002812 -0.002821 -0.002725 -0.002504 -0.002147 -0.001646 -0.001004 -0.000231 0.000652 0.001612 0.002607 0.003583 0.004480 0.005229 0.005762 0.006014 0.005933 0.005484 0.004660 0.003488 0.002026 0.000370 -0.001356 -0.003008 -0.004438 -0.005510 -0.006114 -0.006183 -0.005705 -0.004720 -0.003326 -0.001662 0.000103 0.001791 0.003234 0.004292 0.004873 0.004935 0.004493 0.003612 0.002396 0.000976 -0.000507 -0.001921 -0.003150 -0.004109 -0.004745 -0.005037 -0.004998 -0.004662 -0.004081 -0.003318 -0.002438 -0.001503 -0.000571 0.000310 0.001102 0.001780 0.002326 0.002734 0.003005 0.003148 0.003176 0.003107 0.002960 0.002755 0.002511 0.002244 0.001971 0.001702 0.001447 0.001213 0.001002 0.000818 0.000659 0.000525 0.000415 0.000324 0.000252 0.000193 0.000148 0.000112 0.000084 0.000063 0.000046 0.000034 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000014 -0.000019 -0.000027 -0.000038 -0.000052 -0.000069 -0.000092 -0.000122 -0.000159 -0.000205 -0.000263 -0.000335 -0.000423 -0.000528 -0.000652 -0.000796 -0.000959 -0.001140 -0.001335 -0.001537 -0.001739 -0.001930 -0.002096 -0.002222 -0.002292 -0.002287 -0.002192 -0.001992 -0.001676 -0.001241 -0.000688 -0.000029 0.000717 0.001522 0.002348 0.003152 0.003882 0.004482 0.004896 0.005073 0.004971 0.004563 0.003846 0.002842 0.001602 0.000205 -0.001246 -0.002633 -0.003835 -0.004739 -0.005257 -0.005332 -0.004954 -0.004158 -0.003021 -0.001657 -0.000206 0.001189 0.002388 0.003278 0.003782 0.003863 0.003533 0.002842 0.001875 0.000737 -0.000459 -0.001604 -0.002604 -0.003389 -0.003915 -0.004164 -0.004142 -0.003877 -0.003410 -0.002791 -0.002071 -0.001302 -0.000532 0.000200 0.000862 0.001431 0.001891 0.002238 0.002471 0.002597 0.002627 0.002574 0.002456 0.002289 0.002088 0.001868 0.001641 0.001419 0.001208 0.001013 0.000838 0.000684 0.000552 0.000441 0.000348 0.000273 0.000212 0.000163 0.000125 0.000094 0.000071 0.000053 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000043 -0.000058 -0.000077 -0.000102 -0.000132 -0.000171 -0.000219 -0.000278 -0.000351 -0.000437 -0.000539 -0.000657 -0.000791 -0.000939 -0.001097 -0.001262 -0.001425 -0.001578 -0.001710 -0.001807 -0.001856 -0.001842 -0.001751 -0.001572 -0.001297 -0.000923 -0.000452 0.000104 0.000729 0.001397 0.002078 0.002734 0.003321 0.003796 0.004113 0.004231 0.004118 0.003753 0.003136 0.002285 0.001243 0.000076 -0.001134 -0.002291 -0.003294 -0.004053 -0.004495 -0.004576 -0.004285 -0.003650 -0.002735 -0.001631 -0.000450 0.000690 0.001678 0.002421 0.002854 0.002947 0.002708 0.002177 0.001419 0.000520 -0.000431 -0.001345 -0.002148 -0.002782 -0.003209 -0.003415 -0.003404 -0.003196 -0.002822 -0.002322 -0.001737 -0.001109 -0.000477 0.000127 0.000675 0.001148 0.001534 0.001825 0.002023 0.002132 0.002160 0.002120 0.002025 0.001889 0.001724 0.001544 0.001358 0.001175 0.001001 0.000840 0.000696 0.000569 0.000460 0.000367 0.000291 0.000228 0.000177 0.000137 0.000104 0.000079 0.000060 0.000044 0.000033 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000036 -0.000048 -0.000064 -0.000084 -0.000110 -0.000142 -0.000181 -0.000230 -0.000289 -0.000360 -0.000443 -0.000539 -0.000648 -0.000768 -0.000896 -0.001029 -0.001160 -0.001282 -0.001386 -0.001460 -0.001494 -0.001474 -0.001390 -0.001233 -0.000996 -0.000678 -0.000282 0.000183 0.000701 0.001251 0.001806 0.002335 0.002803 0.003175 0.003413 0.003487 0.003371 0.003051 0.002525 0.001812 0.000945 -0.000023 -0.001023 -0.001979 -0.002810 -0.003444 -0.003821 -0.003906 -0.003689 -0.003192 -0.002465 -0.001582 -0.000631 0.000293 0.001099 0.001714 0.002083 0.002183 0.002017 0.001617 0.001033 0.000333 -0.000412 -0.001132 -0.001767 -0.002271 -0.002612 -0.002779 -0.002773 -0.002609 -0.002311 -0.001909 -0.001437 -0.000928 -0.000412 0.000082 0.000532 0.000923 0.001242 0.001485 0.001650 0.001742 0.001768 0.001737 0.001660 0.001550 0.001416 0.001268 0.001116 0.000966 0.000824 0.000693 0.000574 0.000470 0.000380 0.000304 0.000241 0.000189 0.000147 0.000114 0.000087 0.000066 0.000050 0.000037 0.000027 0.000020 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000040 -0.000053 -0.000070 -0.000091 -0.000117 -0.000149 -0.000189 -0.000237 -0.000294 -0.000362 -0.000440 -0.000528 -0.000624 -0.000728 -0.000834 -0.000939 -0.001036 -0.001117 -0.001173 -0.001195 -0.001174 -0.001098 -0.000963 -0.000761 -0.000494 -0.000164 0.000220 0.000645 0.001092 0.001540 0.001963 0.002332 0.002619 0.002796 0.002837 0.002725 0.002448 0.002006 0.001415 0.000701 -0.000093 -0.000912 -0.001696 -0.002381 -0.002907 -0.003229 -0.003315 -0.003159 -0.002776 -0.002207 -0.001509 -0.000752 -0.000011 0.000642 0.001146 0.001459 0.001561 0.001453 0.001158 0.000716 0.000180 -0.000395 -0.000954 -0.001448 -0.001842 -0.002110 -0.002242 -0.002237 -0.002108 -0.001871 -0.001550 -0.001171 -0.000761 -0.000344 0.000058 0.000425 0.000744 0.001006 0.001206 0.001342 0.001419 0.001441 0.001416 0.001354 0.001264 0.001155 0.001036 0.000912 0.000790 0.000674 0.000567 0.000471 0.000386 0.000313 0.000251 0.000199 0.000157 0.000122 0.000095 0.000072 0.000055 0.000041 0.000031 0.000023 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000044 -0.000058 -0.000074 -0.000096 -0.000122 -0.000154 -0.000193 -0.000239 -0.000294 -0.000357 -0.000427 -0.000505 -0.000587 -0.000672 -0.000755 -0.000832 -0.000895 -0.000938 -0.000952 -0.000930 -0.000864 -0.000749 -0.000580 -0.000359 -0.000087 0.000226 0.000571 0.000931 0.001288 0.001622 0.001910 0.002129 0.002258 0.002277 0.002173 0.001938 0.001572 0.001087 0.000505 -0.000139 -0.000805 -0.001443 -0.002002 -0.002437 -0.002710 -0.002796 -0.002689 -0.002400 -0.001961 -0.001416 -0.000820 -0.000231 0.000292 0.000704 0.000968 0.001068 0.001004 0.000793 0.000465 0.000062 -0.000374 -0.000801 -0.001180 -0.001482 -0.001689 -0.001790 -0.001786 -0.001683 -0.001496 -0.001241 -0.000939 -0.000610 -0.000275 0.000049 0.000346 0.000605 0.000817 0.000979 0.001090 0.001152 0.001170 0.001150 0.001100 0.001027 0.000938 0.000841 0.000741 0.000642 0.000549 0.000462 0.000384 0.000316 0.000256 0.000206 0.000164 0.000129 0.000101 0.000078 0.000060 0.000046 0.000034 0.000025 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000028 -0.000037 -0.000047 -0.000061 -0.000078 -0.000099 -0.000125 -0.000156 -0.000193 -0.000237 -0.000287 -0.000344 -0.000405 -0.000471 -0.000538 -0.000604 -0.000665 -0.000714 -0.000746 -0.000755 -0.000735 -0.000678 -0.000582 -0.000443 -0.000261 -0.000041 0.000212 0.000488 0.000774 0.001056 0.001317 0.001539 0.001704 0.001797 0.001802 0.001708 0.001512 0.001212 0.000820 0.000351 -0.000168 -0.000703 -0.001218 -0.001672 -0.002029 -0.002259 -0.002342 -0.002273 -0.002061 -0.001727 -0.001306 -0.000842 -0.000379 0.000038 0.000371 0.000592 0.000688 0.000657 0.000512 0.000275 -0.000023 -0.000348 -0.000668 -0.000953 -0.001181 -0.001337 -0.001413 -0.001408 -0.001326 -0.001178 -0.000977 -0.000737 -0.000476 -0.000208 0.000051 0.000289 0.000496 0.000666 0.000796 0.000885 0.000934 0.000948 0.000931 0.000890 0.000830 0.000758 0.000680 0.000599 0.000520 0.000444 0.000374 0.000312 0.000257 0.000209 0.000168 0.000134 0.000106 0.000083 0.000065 0.000050 0.000038 0.000028 0.000021 0.000015 0.000011 0.000007 0.000005 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000063 -0.000080 -0.000101 -0.000126 -0.000155 -0.000190 -0.000230 -0.000275 -0.000324 -0.000376 -0.000429 -0.000481 -0.000529 -0.000567 -0.000592 -0.000597 -0.000579 -0.000531 -0.000452 -0.000339 -0.000194 -0.000017 0.000184 0.000402 0.000627 0.000847 0.001048 0.001218 0.001342 0.001407 0.001403 0.001322 0.001160 0.000919 0.000604 0.000230 -0.000183 -0.000609 -0.001021 -0.001386 -0.001677 -0.001870 -0.001948 -0.001908 -0.001755 -0.001505 -0.001184 -0.000826 -0.000466 -0.000136 0.000131 0.000316 0.000406 0.000399 0.000304 0.000137 -0.000077 -0.000315 -0.000550 -0.000761 -0.000930 -0.001045 -0.001100 -0.001094 -0.001029 -0.000912 -0.000753 -0.000565 -0.000358 -0.000147 0.000059 0.000247 0.000412 0.000547 0.000649 0.000719 0.000757 0.000767 0.000752 0.000717 0.000668 0.000610 0.000547 0.000482 0.000418 0.000357 0.000302 0.000252 0.000207 0.000169 0.000137 0.000109 0.000087 0.000068 0.000053 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000051 -0.000064 -0.000081 -0.000101 -0.000124 -0.000152 -0.000184 -0.000219 -0.000258 -0.000299 -0.000341 -0.000382 -0.000419 -0.000449 -0.000467 -0.000471 -0.000455 -0.000417 -0.000353 -0.000263 -0.000148 -0.000009 0.000149 0.000319 0.000494 0.000663 0.000817 0.000945 0.001037 0.001083 0.001074 0.001006 0.000874 0.000681 0.000432 0.000137 -0.000189 -0.000525 -0.000851 -0.001143 -0.001377 -0.001537 -0.001609 -0.001589 -0.001480 -0.001296 -0.001055 -0.000781 -0.000503 -0.000245 -0.000031 0.000123 0.000205 0.000214 0.000157 0.000044 -0.000106 -0.000276 -0.000445 -0.000598 -0.000721 -0.000804 -0.000842 -0.000834 -0.000782 -0.000691 -0.000567 -0.000419 -0.000257 -0.000091 0.000070 0.000217 0.000346 0.000452 0.000532 0.000585 0.000613 0.000619 0.000606 0.000577 0.000537 0.000489 0.000438 0.000386 0.000334 0.000286 0.000242 0.000202 0.000167 0.000136 0.000110 0.000089 0.000071 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000064 -0.000080 -0.000099 -0.000121 -0.000146 -0.000174 -0.000205 -0.000237 -0.000270 -0.000302 -0.000331 -0.000354 -0.000369 -0.000371 -0.000358 -0.000328 -0.000278 -0.000208 -0.000118 -0.000010 0.000112 0.000243 0.000377 0.000506 0.000622 0.000718 0.000786 0.000817 0.000806 0.000749 0.000644 0.000491 0.000296 0.000065 -0.000189 -0.000453 -0.000708 -0.000938 -0.001125 -0.001256 -0.001320 -0.001313 -0.001237 -0.001102 -0.000922 -0.000715 -0.000502 -0.000301 -0.000131 -0.000004 0.000070 0.000090 0.000060 -0.000013 -0.000115 -0.000233 -0.000352 -0.000460 -0.000547 -0.000606 -0.000631 -0.000622 -0.000581 -0.000509 -0.000413 -0.000298 -0.000172 -0.000043 0.000081 0.000196 0.000295 0.000376 0.000437 0.000477 0.000497 0.000500 0.000487 0.000463 0.000430 0.000391 0.000349 0.000307 0.000266 0.000228 0.000193 0.000161 0.000133 0.000109 0.000089 0.000072 0.000057 0.000045 0.000035 0.000027 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000064 -0.000079 -0.000096 -0.000116 -0.000138 -0.000162 -0.000188 -0.000214 -0.000239 -0.000261 -0.000279 -0.000290 -0.000292 -0.000283 -0.000260 -0.000221 -0.000168 -0.000099 -0.000017 0.000076 0.000175 0.000277 0.000374 0.000461 0.000532 0.000581 0.000602 0.000591 0.000544 0.000461 0.000341 0.000189 0.000010 -0.000187 -0.000391 -0.000589 -0.000769 -0.000916 -0.001021 -0.001075 -0.001075 -0.001023 -0.000925 -0.000792 -0.000636 -0.000473 -0.000317 -0.000183 -0.000079 -0.000013 0.000013 0.000002 -0.000042 -0.000108 -0.000188 -0.000270 -0.000344 -0.000404 -0.000444 -0.000460 -0.000451 -0.000418 -0.000362 -0.000287 -0.000199 -0.000103 -0.000004 0.000092 0.000179 0.000255 0.000316 0.000361 0.000390 0.000404 0.000404 0.000392 0.000371 0.000343 0.000312 0.000278 0.000244 0.000211 0.000181 0.000153 0.000128 0.000106 0.000087 0.000071 0.000057 0.000046 0.000037 0.000029 0.000022 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000076 -0.000092 -0.000110 -0.000129 -0.000149 -0.000169 -0.000188 -0.000206 -0.000220 -0.000229 -0.000231 -0.000224 -0.000207 -0.000179 -0.000139 -0.000088 -0.000026 0.000043 0.000118 0.000193 0.000266 0.000330 0.000382 0.000417 0.000431 0.000420 0.000382 0.000316 0.000222 0.000105 -0.000033 -0.000184 -0.000340 -0.000492 -0.000630 -0.000744 -0.000826 -0.000871 -0.000874 -0.000838 -0.000766 -0.000667 -0.000550 -0.000426 -0.000306 -0.000200 -0.000115 -0.000058 -0.000029 -0.000028 -0.000051 -0.000092 -0.000144 -0.000198 -0.000248 -0.000288 -0.000314 -0.000323 -0.000315 -0.000288 -0.000245 -0.000188 -0.000120 -0.000047 0.000028 0.000100 0.000165 0.000221 0.000266 0.000299 0.000319 0.000328 0.000326 0.000315 0.000297 0.000274 0.000248 0.000220 0.000193 0.000167 0.000142 0.000120 0.000101 0.000084 0.000069 0.000056 0.000046 0.000037 0.000029 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000061 -0.000074 -0.000087 -0.000102 -0.000118 -0.000134 -0.000149 -0.000163 -0.000174 -0.000181 -0.000183 -0.000179 -0.000167 -0.000147 -0.000118 -0.000081 -0.000035 0.000016 0.000070 0.000126 0.000179 0.000226 0.000263 0.000288 0.000296 0.000285 0.000254 0.000202 0.000130 0.000040 -0.000065 -0.000180 -0.000299 -0.000413 -0.000518 -0.000604 -0.000667 -0.000702 -0.000705 -0.000679 -0.000627 -0.000552 -0.000464 -0.000369 -0.000277 -0.000193 -0.000125 -0.000076 -0.000047 -0.000039 -0.000048 -0.000071 -0.000102 -0.000137 -0.000169 -0.000195 -0.000211 -0.000216 -0.000208 -0.000187 -0.000154 -0.000111 -0.000060 -0.000005 0.000051 0.000104 0.000152 0.000193 0.000226 0.000248 0.000262 0.000267 0.000263 0.000253 0.000237 0.000218 0.000197 0.000174 0.000152 0.000131 0.000112 0.000094 0.000079 0.000065 0.000054 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000059 -0.000070 -0.000081 -0.000094 -0.000106 -0.000118 -0.000128 -0.000137 -0.000143 -0.000146 -0.000144 -0.000136 -0.000123 -0.000102 -0.000076 -0.000043 -0.000007 0.000033 0.000073 0.000111 0.000144 0.000170 0.000187 0.000191 0.000181 0.000156 0.000115 0.000059 -0.000010 -0.000089 -0.000175 -0.000264 -0.000350 -0.000427 -0.000491 -0.000538 -0.000563 -0.000566 -0.000546 -0.000506 -0.000450 -0.000383 -0.000310 -0.000239 -0.000173 -0.000118 -0.000076 -0.000049 -0.000037 -0.000038 -0.000049 -0.000066 -0.000087 -0.000107 -0.000122 -0.000132 -0.000134 -0.000126 -0.000110 -0.000085 -0.000052 -0.000015 0.000026 0.000067 0.000105 0.000140 0.000169 0.000191 0.000206 0.000215 0.000216 0.000212 0.000202 0.000189 0.000173 0.000156 0.000137 0.000120 0.000103 0.000087 0.000073 0.000061 0.000051 0.000042 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000056 -0.000065 -0.000074 -0.000084 -0.000093 -0.000101 -0.000108 -0.000114 -0.000117 -0.000116 -0.000112 -0.000103 -0.000090 -0.000072 -0.000049 -0.000023 0.000004 0.000032 0.000059 0.000081 0.000099 0.000109 0.000110 0.000101 0.000081 0.000049 0.000006 -0.000046 -0.000105 -0.000169 -0.000235 -0.000298 -0.000354 -0.000401 -0.000434 -0.000451 -0.000451 -0.000435 -0.000404 -0.000361 -0.000309 -0.000254 -0.000199 -0.000148 -0.000103 -0.000068 -0.000044 -0.000030 -0.000025 -0.000029 -0.000037 -0.000048 -0.000059 -0.000068 -0.000072 -0.000072 -0.000066 -0.000053 -0.000035 -0.000011 0.000017 0.000046 0.000076 0.000103 0.000127 0.000147 0.000161 0.000171 0.000175 0.000175 0.000170 0.000161 0.000150 0.000137 0.000123 0.000108 0.000093 0.000080 0.000068 0.000057 0.000047 0.000039 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000044 -0.000051 -0.000059 -0.000066 -0.000073 -0.000080 -0.000086 -0.000090 -0.000093 -0.000094 -0.000092 -0.000087 -0.000079 -0.000067 -0.000052 -0.000035 -0.000017 0.000002 0.000020 0.000035 0.000045 0.000051 0.000050 0.000041 0.000025 0.000000 -0.000032 -0.000071 -0.000115 -0.000162 -0.000209 -0.000255 -0.000295 -0.000327 -0.000350 -0.000361 -0.000359 -0.000345 -0.000320 -0.000286 -0.000246 -0.000204 -0.000161 -0.000121 -0.000086 -0.000057 -0.000035 -0.000021 -0.000014 -0.000012 -0.000015 -0.000019 -0.000024 -0.000028 -0.000030 -0.000028 -0.000023 -0.000013 0.000001 0.000018 0.000038 0.000059 0.000079 0.000098 0.000114 0.000127 0.000136 0.000141 0.000142 0.000140 0.000135 0.000128 0.000118 0.000107 0.000096 0.000084 0.000073 0.000062 0.000052 0.000044 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000046 -0.000052 -0.000057 -0.000063 -0.000067 -0.000072 -0.000075 -0.000076 -0.000076 -0.000074 -0.000070 -0.000063 -0.000053 -0.000042 -0.000031 -0.000019 -0.000008 0.000001 0.000007 0.000009 0.000006 -0.000002 -0.000015 -0.000035 -0.000059 -0.000088 -0.000120 -0.000153 -0.000187 -0.000219 -0.000247 -0.000269 -0.000283 -0.000289 -0.000285 -0.000273 -0.000252 -0.000225 -0.000194 -0.000161 -0.000128 -0.000097 -0.000069 -0.000045 -0.000027 -0.000013 -0.000005 -0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000001 0.000001 0.000006 0.000013 0.000023 0.000036 0.000050 0.000064 0.000078 0.000091 0.000101 0.000108 0.000113 0.000115 0.000114 0.000111 0.000106 0.000100 0.000092 0.000083 0.000074 0.000065 0.000056 0.000048 0.000040 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000041 -0.000045 -0.000049 -0.000053 -0.000057 -0.000060 -0.000062 -0.000063 -0.000063 -0.000061 -0.000057 -0.000052 -0.000046 -0.000039 -0.000033 -0.000027 -0.000022 -0.000020 -0.000021 -0.000024 -0.000032 -0.000043 -0.000057 -0.000076 -0.000097 -0.000120 -0.000144 -0.000167 -0.000189 -0.000208 -0.000222 -0.000230 -0.000232 -0.000227 -0.000215 -0.000198 -0.000177 -0.000152 -0.000127 -0.000101 -0.000077 -0.000055 -0.000036 -0.000020 -0.000008 0.000001 0.000006 0.000010 0.000012 0.000014 0.000015 0.000017 0.000020 0.000024 0.000030 0.000037 0.000046 0.000055 0.000065 0.000074 0.000082 0.000088 0.000092 0.000093 0.000093 0.000091 0.000088 0.000083 0.000077 0.000071 0.000064 0.000057 0.000050 0.000043 0.000036 0.000031 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000029 -0.000032 -0.000035 -0.000039 -0.000042 -0.000045 -0.000048 -0.000050 -0.000052 -0.000053 -0.000053 -0.000052 -0.000050 -0.000047 -0.000044 -0.000041 -0.000038 -0.000037 -0.000037 -0.000039 -0.000044 -0.000050 -0.000059 -0.000071 -0.000085 -0.000100 -0.000116 -0.000133 -0.000149 -0.000164 -0.000176 -0.000185 -0.000189 -0.000188 -0.000181 -0.000171 -0.000156 -0.000139 -0.000120 -0.000100 -0.000080 -0.000061 -0.000044 -0.000028 -0.000015 -0.000005 0.000003 0.000010 0.000014 0.000018 0.000021 0.000024 0.000027 0.000030 0.000034 0.000038 0.000044 0.000050 0.000056 0.000063 0.000069 0.000073 0.000076 0.000077 0.000077 0.000075 0.000072 0.000068 0.000064 0.000059 0.000054 0.000049 0.000043 0.000038 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000031 -0.000033 -0.000036 -0.000039 -0.000041 -0.000043 -0.000045 -0.000046 -0.000047 -0.000047 -0.000046 -0.000046 -0.000045 -0.000045 -0.000045 -0.000047 -0.000050 -0.000054 -0.000060 -0.000068 -0.000077 -0.000087 -0.000098 -0.000110 -0.000122 -0.000133 -0.000143 -0.000150 -0.000155 -0.000156 -0.000153 -0.000146 -0.000136 -0.000124 -0.000110 -0.000094 -0.000079 -0.000064 -0.000049 -0.000035 -0.000023 -0.000012 -0.000003 0.000004 0.000010 0.000015 0.000020 0.000024 0.000028 0.000031 0.000035 0.000038 0.000042 0.000046 0.000050 0.000054 0.000058 0.000062 0.000064 0.000065 0.000065 0.000063 0.000060 0.000057 0.000053 0.000049 0.000045 0.000041 0.000037 0.000032 0.000028 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000029 -0.000032 -0.000034 -0.000037 -0.000039 -0.000041 -0.000042 -0.000044 -0.000045 -0.000045 -0.000046 -0.000047 -0.000049 -0.000051 -0.000054 -0.000058 -0.000063 -0.000070 -0.000077 -0.000085 -0.000093 -0.000102 -0.000110 -0.000118 -0.000124 -0.000128 -0.000130 -0.000129 -0.000125 -0.000118 -0.000109 -0.000099 -0.000087 -0.000075 -0.000063 -0.000051 -0.000039 -0.000029 -0.000019 -0.000010 -0.000002 0.000004 0.000010 0.000015 0.000019 0.000024 0.000028 0.000032 0.000036 0.000039 0.000042 0.000045 0.000048 0.000051 0.000053 0.000055 0.000056 0.000056 0.000054 0.000052 0.000048 0.000045 0.000041 0.000037 0.000034 0.000030 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000027 -0.000029 -0.000032 -0.000034 -0.000037 -0.000039 -0.000041 -0.000042 -0.000044 -0.000045 -0.000047 -0.000049 -0.000051 -0.000054 -0.000057 -0.000062 -0.000067 -0.000072 -0.000078 -0.000085 -0.000091 -0.000098 -0.000103 -0.000107 -0.000110 -0.000110 -0.000108 -0.000103 -0.000096 -0.000088 -0.000079 -0.000069 -0.000059 -0.000049 -0.000040 -0.000031 -0.000023 -0.000015 -0.000008 -0.000002 0.000004 0.000009 0.000013 0.000018 0.000022 0.000027 0.000031 0.000035 0.000038 0.000040 0.000043 0.000045 0.000047 0.000048 0.000049 0.000049 0.000048 0.000046 0.000043 0.000039 0.000035 0.000031 0.000028 0.000025 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000026 -0.000028 -0.000031 -0.000033 -0.000035 -0.000038 -0.000040 -0.000041 -0.000043 -0.000045 -0.000046 -0.000048 -0.000051 -0.000053 -0.000056 -0.000060 -0.000064 -0.000069 -0.000074 -0.000079 -0.000084 -0.000089 -0.000092 -0.000093 -0.000092 -0.000090 -0.000085 -0.000079 -0.000071 -0.000063 -0.000054 -0.000046 -0.000038 -0.000031 -0.000024 -0.000017 -0.000011 -0.000006 -0.000001 0.000004 0.000008 0.000012 0.000016 0.000020 0.000024 0.000028 0.000032 0.000035 0.000038 0.000040 0.000041 0.000042 0.000043 0.000043 0.000043 0.000041 0.000038 0.000035 0.000031 0.000028 0.000024 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000026 -0.000028 -0.000030 -0.000033 -0.000035 -0.000037 -0.000039 -0.000040 -0.000041 -0.000043 -0.000044 -0.000045 -0.000047 -0.000049 -0.000052 -0.000055 -0.000059 -0.000063 -0.000067 -0.000071 -0.000075 -0.000077 -0.000078 -0.000077 -0.000074 -0.000070 -0.000064 -0.000057 -0.000050 -0.000042 -0.000035 -0.000029 -0.000023 -0.000017 -0.000012 -0.000007 -0.000003 0.000000 0.000004 0.000007 0.000010 0.000014 0.000017 0.000022 0.000026 0.000029 0.000032 0.000035 0.000036 0.000037 0.000038 0.000038 0.000038 0.000037 0.000035 0.000032 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000013 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000026 -0.000028 -0.000030 -0.000032 -0.000034 -0.000035 -0.000037 -0.000038 -0.000038 -0.000039 -0.000039 -0.000040 -0.000041 -0.000043 -0.000045 -0.000048 -0.000051 -0.000055 -0.000059 -0.000062 -0.000064 -0.000064 -0.000064 -0.000061 -0.000057 -0.000051 -0.000045 -0.000039 -0.000032 -0.000026 -0.000021 -0.000016 -0.000011 -0.000007 -0.000004 -0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000015 0.000019 0.000023 0.000026 0.000029 0.000031 0.000033 0.000034 0.000034 0.000034 0.000033 0.000032 0.000030 0.000027 0.000024 0.000021 0.000017 0.000015 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000026 -0.000028 -0.000029 -0.000031 -0.000032 -0.000033 -0.000034 -0.000034 -0.000034 -0.000033 -0.000033 -0.000033 -0.000034 -0.000035 -0.000038 -0.000040 -0.000044 -0.000047 -0.000050 -0.000052 -0.000053 -0.000052 -0.000049 -0.000046 -0.000041 -0.000036 -0.000030 -0.000024 -0.000019 -0.000014 -0.000010 -0.000006 -0.000003 -0.000000 0.000001 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000023 0.000026 0.000028 0.000029 0.000030 0.000030 0.000030 0.000029 0.000027 0.000025 0.000022 0.000019 0.000017 0.000014 0.000011 0.000010 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000025 -0.000027 -0.000028 -0.000029 -0.000029 -0.000029 -0.000029 -0.000029 -0.000028 -0.000027 -0.000027 -0.000027 -0.000027 -0.000029 -0.000031 -0.000034 -0.000037 -0.000040 -0.000042 -0.000043 -0.000042 -0.000040 -0.000037 -0.000032 -0.000028 -0.000022 -0.000017 -0.000013 -0.000008 -0.000005 -0.000002 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000023 0.000025 0.000026 0.000026 0.000026 0.000025 0.000024 0.000023 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000025 -0.000025 -0.000026 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000021 -0.000021 -0.000022 -0.000024 -0.000027 -0.000030 -0.000032 -0.000034 -0.000035 -0.000034 -0.000032 -0.000029 -0.000025 -0.000021 -0.000017 -0.000012 -0.000008 -0.000004 -0.000001 0.000001 0.000003 0.000004 0.000005 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000015 0.000018 0.000020 0.000021 0.000022 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000020 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000021 -0.000021 -0.000019 -0.000018 -0.000017 -0.000017 -0.000017 -0.000018 -0.000019 -0.000022 -0.000024 -0.000026 -0.000028 -0.000028 -0.000028 -0.000026 -0.000023 -0.000020 -0.000016 -0.000012 -0.000008 -0.000004 -0.000001 0.000002 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000018 0.000016 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000014 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000023 -0.000023 -0.000021 -0.000019 -0.000016 -0.000012 -0.000008 -0.000005 -0.000001 0.000002 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000016 0.000016 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000019 -0.000019 -0.000019 -0.000017 -0.000015 -0.000012 -0.000009 -0.000005 -0.000002 0.000001 0.000003 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000015 -0.000014 -0.000012 -0.000009 -0.000006 -0.000003 -0.000000 0.000002 0.000004 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000012 -0.000011 -0.000009 -0.000006 -0.000004 -0.000001 0.000001 0.000003 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000004 -0.000002 0.000000 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode28_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000006 0.000004 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000011 0.000010 0.000008 0.000005 0.000003 0.000000 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000016 0.000015 0.000015 0.000015 0.000016 0.000016 0.000015 0.000015 0.000014 0.000012 0.000010 0.000008 0.000005 0.000002 -0.000000 -0.000003 -0.000004 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000018 0.000019 0.000020 0.000021 0.000022 0.000022 0.000023 0.000023 0.000023 0.000022 0.000022 0.000021 0.000021 0.000020 0.000020 0.000019 0.000019 0.000018 0.000018 0.000017 0.000016 0.000015 0.000013 0.000010 0.000008 0.000005 0.000002 -0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000020 0.000022 0.000023 0.000025 0.000026 0.000027 0.000029 0.000029 0.000030 0.000030 0.000029 0.000029 0.000028 0.000027 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000007 0.000004 0.000001 -0.000002 -0.000004 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000031 -0.000033 -0.000034 -0.000035 -0.000035 -0.000035 -0.000035 -0.000034 -0.000033 -0.000032 -0.000030 -0.000028 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000028 0.000030 0.000032 0.000034 0.000036 0.000038 0.000039 0.000039 0.000039 0.000039 0.000038 0.000036 0.000035 0.000033 0.000032 0.000030 0.000028 0.000025 0.000023 0.000021 0.000018 0.000016 0.000013 0.000010 0.000008 0.000005 0.000002 -0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000034 -0.000037 -0.000041 -0.000043 -0.000045 -0.000046 -0.000047 -0.000047 -0.000046 -0.000045 -0.000044 -0.000042 -0.000040 -0.000038 -0.000035 -0.000032 -0.000029 -0.000027 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000019 0.000022 0.000025 0.000028 0.000030 0.000033 0.000035 0.000038 0.000040 0.000043 0.000046 0.000048 0.000050 0.000051 0.000052 0.000051 0.000050 0.000049 0.000047 0.000044 0.000042 0.000039 0.000035 0.000032 0.000028 0.000024 0.000020 0.000016 0.000013 0.000010 0.000007 0.000004 0.000001 -0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000027 -0.000032 -0.000038 -0.000043 -0.000048 -0.000052 -0.000056 -0.000058 -0.000060 -0.000061 -0.000061 -0.000060 -0.000059 -0.000057 -0.000055 -0.000052 -0.000049 -0.000046 -0.000042 -0.000038 -0.000034 -0.000031 -0.000027 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000032 0.000036 0.000039 0.000043 0.000046 0.000050 0.000053 0.000057 0.000061 0.000064 0.000066 0.000067 0.000068 0.000067 0.000066 0.000063 0.000060 0.000056 0.000051 0.000047 0.000041 0.000035 0.000029 0.000023 0.000017 0.000012 0.000007 0.000003 -0.000001 -0.000003 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000003 0.000003 0.000002 -0.000001 -0.000005 -0.000010 -0.000016 -0.000023 -0.000031 -0.000038 -0.000046 -0.000053 -0.000060 -0.000065 -0.000070 -0.000074 -0.000076 -0.000078 -0.000078 -0.000078 -0.000076 -0.000074 -0.000071 -0.000068 -0.000064 -0.000059 -0.000054 -0.000049 -0.000044 -0.000040 -0.000035 -0.000031 -0.000027 -0.000024 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000032 0.000037 0.000042 0.000047 0.000051 0.000056 0.000061 0.000066 0.000071 0.000075 0.000080 0.000084 0.000087 0.000089 0.000089 0.000088 0.000085 0.000081 0.000076 0.000070 0.000063 0.000055 0.000046 0.000037 0.000028 0.000019 0.000010 0.000002 -0.000004 -0.000009 -0.000012 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000013 -0.000010 -0.000007 -0.000003 0.000002 0.000006 0.000009 0.000012 0.000012 0.000011 0.000008 0.000003 -0.000004 -0.000012 -0.000022 -0.000032 -0.000043 -0.000053 -0.000063 -0.000072 -0.000080 -0.000087 -0.000093 -0.000096 -0.000099 -0.000100 -0.000099 -0.000098 -0.000095 -0.000092 -0.000087 -0.000082 -0.000076 -0.000069 -0.000063 -0.000057 -0.000051 -0.000045 -0.000039 -0.000035 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000030 0.000035 0.000041 0.000047 0.000054 0.000060 0.000066 0.000073 0.000079 0.000086 0.000093 0.000099 0.000105 0.000110 0.000114 0.000116 0.000116 0.000113 0.000109 0.000103 0.000095 0.000085 0.000075 0.000063 0.000050 0.000036 0.000022 0.000009 -0.000003 -0.000014 -0.000022 -0.000028 -0.000032 -0.000034 -0.000033 -0.000031 -0.000028 -0.000024 -0.000019 -0.000013 -0.000006 0.000001 0.000009 0.000016 0.000022 0.000026 0.000028 0.000028 0.000024 0.000018 0.000009 -0.000002 -0.000015 -0.000029 -0.000044 -0.000059 -0.000072 -0.000085 -0.000097 -0.000107 -0.000114 -0.000120 -0.000124 -0.000126 -0.000126 -0.000125 -0.000121 -0.000117 -0.000111 -0.000104 -0.000097 -0.000089 -0.000080 -0.000072 -0.000064 -0.000057 -0.000050 -0.000044 -0.000038 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000032 0.000038 0.000045 0.000052 0.000060 0.000069 0.000077 0.000085 0.000094 0.000103 0.000112 0.000121 0.000130 0.000137 0.000144 0.000148 0.000150 0.000149 0.000145 0.000139 0.000129 0.000117 0.000103 0.000087 0.000069 0.000049 0.000029 0.000009 -0.000010 -0.000027 -0.000041 -0.000052 -0.000059 -0.000062 -0.000063 -0.000060 -0.000055 -0.000048 -0.000039 -0.000028 -0.000017 -0.000005 0.000008 0.000020 0.000032 0.000042 0.000049 0.000053 0.000054 0.000051 0.000043 0.000032 0.000017 -0.000000 -0.000019 -0.000040 -0.000060 -0.000079 -0.000098 -0.000114 -0.000128 -0.000140 -0.000149 -0.000155 -0.000159 -0.000159 -0.000158 -0.000154 -0.000148 -0.000141 -0.000132 -0.000123 -0.000112 -0.000102 -0.000092 -0.000082 -0.000072 -0.000064 -0.000055 -0.000048 -0.000041 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000040 0.000048 0.000057 0.000066 0.000076 0.000087 0.000098 0.000109 0.000121 0.000132 0.000145 0.000156 0.000168 0.000178 0.000186 0.000191 0.000193 0.000191 0.000185 0.000175 0.000160 0.000143 0.000122 0.000098 0.000071 0.000043 0.000014 -0.000014 -0.000041 -0.000064 -0.000083 -0.000097 -0.000106 -0.000109 -0.000107 -0.000100 -0.000090 -0.000076 -0.000060 -0.000042 -0.000022 -0.000002 0.000019 0.000039 0.000057 0.000073 0.000085 0.000093 0.000096 0.000093 0.000084 0.000070 0.000051 0.000028 0.000001 -0.000026 -0.000055 -0.000082 -0.000108 -0.000132 -0.000153 -0.000170 -0.000183 -0.000193 -0.000198 -0.000200 -0.000199 -0.000195 -0.000188 -0.000178 -0.000167 -0.000155 -0.000142 -0.000129 -0.000116 -0.000103 -0.000091 -0.000080 -0.000070 -0.000061 -0.000052 -0.000045 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000051 0.000061 0.000071 0.000083 0.000096 0.000109 0.000124 0.000138 0.000154 0.000169 0.000185 0.000201 0.000216 0.000228 0.000238 0.000244 0.000246 0.000242 0.000232 0.000217 0.000197 0.000171 0.000140 0.000106 0.000068 0.000028 -0.000013 -0.000052 -0.000089 -0.000120 -0.000146 -0.000164 -0.000174 -0.000176 -0.000171 -0.000159 -0.000141 -0.000118 -0.000091 -0.000061 -0.000029 0.000003 0.000036 0.000067 0.000096 0.000120 0.000140 0.000153 0.000159 0.000157 0.000147 0.000129 0.000104 0.000073 0.000038 -0.000000 -0.000040 -0.000079 -0.000116 -0.000149 -0.000179 -0.000204 -0.000224 -0.000238 -0.000247 -0.000250 -0.000250 -0.000245 -0.000236 -0.000225 -0.000211 -0.000196 -0.000179 -0.000163 -0.000146 -0.000130 -0.000115 -0.000101 -0.000088 -0.000076 -0.000065 -0.000056 -0.000047 -0.000040 -0.000034 -0.000028 -0.000023 -0.000020 -0.000016 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000014 0.000016 0.000019 0.000022 0.000027 0.000032 0.000038 0.000045 0.000054 0.000064 0.000076 0.000089 0.000104 0.000120 0.000137 0.000156 0.000175 0.000195 0.000215 0.000236 0.000256 0.000275 0.000291 0.000303 0.000310 0.000310 0.000303 0.000289 0.000267 0.000237 0.000201 0.000158 0.000109 0.000056 0.000000 -0.000056 -0.000110 -0.000160 -0.000203 -0.000237 -0.000260 -0.000272 -0.000273 -0.000262 -0.000242 -0.000213 -0.000177 -0.000134 -0.000087 -0.000038 0.000012 0.000062 0.000110 0.000153 0.000191 0.000221 0.000242 0.000253 0.000252 0.000241 0.000218 0.000185 0.000144 0.000096 0.000043 -0.000011 -0.000066 -0.000118 -0.000165 -0.000207 -0.000243 -0.000271 -0.000292 -0.000305 -0.000312 -0.000312 -0.000307 -0.000296 -0.000282 -0.000265 -0.000246 -0.000225 -0.000204 -0.000183 -0.000163 -0.000143 -0.000126 -0.000109 -0.000095 -0.000081 -0.000069 -0.000059 -0.000050 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000040 0.000048 0.000057 0.000068 0.000081 0.000095 0.000111 0.000130 0.000150 0.000172 0.000195 0.000220 0.000245 0.000272 0.000298 0.000324 0.000347 0.000367 0.000382 0.000389 0.000388 0.000377 0.000356 0.000325 0.000284 0.000232 0.000172 0.000105 0.000032 -0.000044 -0.000121 -0.000194 -0.000262 -0.000320 -0.000365 -0.000395 -0.000409 -0.000408 -0.000390 -0.000359 -0.000314 -0.000259 -0.000194 -0.000124 -0.000049 0.000027 0.000101 0.000172 0.000237 0.000292 0.000337 0.000369 0.000387 0.000389 0.000376 0.000346 0.000303 0.000247 0.000182 0.000111 0.000036 -0.000039 -0.000112 -0.000178 -0.000237 -0.000287 -0.000327 -0.000357 -0.000376 -0.000386 -0.000388 -0.000382 -0.000370 -0.000353 -0.000331 -0.000307 -0.000281 -0.000254 -0.000228 -0.000202 -0.000178 -0.000156 -0.000136 -0.000117 -0.000101 -0.000086 -0.000073 -0.000061 -0.000051 -0.000043 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000035 0.000042 0.000050 0.000060 0.000071 0.000084 0.000100 0.000118 0.000138 0.000161 0.000186 0.000214 0.000244 0.000275 0.000308 0.000341 0.000375 0.000407 0.000436 0.000460 0.000477 0.000485 0.000481 0.000465 0.000436 0.000392 0.000335 0.000265 0.000183 0.000092 -0.000007 -0.000110 -0.000213 -0.000313 -0.000403 -0.000480 -0.000540 -0.000580 -0.000598 -0.000593 -0.000566 -0.000519 -0.000453 -0.000372 -0.000277 -0.000173 -0.000064 0.000048 0.000157 0.000261 0.000355 0.000436 0.000501 0.000549 0.000575 0.000581 0.000564 0.000525 0.000468 0.000393 0.000305 0.000208 0.000106 0.000004 -0.000095 -0.000186 -0.000267 -0.000336 -0.000392 -0.000433 -0.000461 -0.000477 -0.000481 -0.000474 -0.000460 -0.000438 -0.000412 -0.000382 -0.000349 -0.000316 -0.000283 -0.000251 -0.000221 -0.000193 -0.000168 -0.000145 -0.000124 -0.000106 -0.000089 -0.000075 -0.000063 -0.000053 -0.000044 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000051 0.000061 0.000073 0.000088 0.000104 0.000123 0.000146 0.000171 0.000199 0.000231 0.000266 0.000303 0.000342 0.000384 0.000426 0.000467 0.000507 0.000543 0.000572 0.000592 0.000600 0.000593 0.000570 0.000529 0.000470 0.000392 0.000298 0.000189 0.000066 -0.000066 -0.000204 -0.000341 -0.000474 -0.000594 -0.000697 -0.000777 -0.000830 -0.000852 -0.000844 -0.000805 -0.000737 -0.000643 -0.000526 -0.000391 -0.000241 -0.000084 0.000077 0.000234 0.000383 0.000517 0.000633 0.000727 0.000794 0.000833 0.000842 0.000821 0.000770 0.000693 0.000593 0.000475 0.000345 0.000208 0.000070 -0.000063 -0.000187 -0.000297 -0.000391 -0.000467 -0.000524 -0.000563 -0.000585 -0.000592 -0.000586 -0.000569 -0.000543 -0.000510 -0.000472 -0.000432 -0.000391 -0.000349 -0.000310 -0.000272 -0.000238 -0.000206 -0.000177 -0.000152 -0.000129 -0.000109 -0.000092 -0.000077 -0.000064 -0.000053 -0.000044 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000052 0.000063 0.000075 0.000090 0.000107 0.000128 0.000151 0.000179 0.000210 0.000245 0.000285 0.000328 0.000375 0.000424 0.000476 0.000528 0.000580 0.000629 0.000672 0.000707 0.000730 0.000737 0.000726 0.000694 0.000639 0.000560 0.000457 0.000333 0.000188 0.000026 -0.000149 -0.000331 -0.000513 -0.000688 -0.000848 -0.000984 -0.001091 -0.001161 -0.001191 -0.001179 -0.001125 -0.001031 -0.000899 -0.000735 -0.000545 -0.000334 -0.000112 0.000115 0.000337 0.000547 0.000737 0.000900 0.001031 0.001125 0.001179 0.001192 0.001164 0.001096 0.000993 0.000860 0.000703 0.000530 0.000347 0.000164 -0.000013 -0.000178 -0.000325 -0.000451 -0.000553 -0.000631 -0.000684 -0.000716 -0.000727 -0.000721 -0.000701 -0.000669 -0.000628 -0.000582 -0.000532 -0.000481 -0.000430 -0.000381 -0.000334 -0.000291 -0.000252 -0.000216 -0.000185 -0.000157 -0.000133 -0.000111 -0.000093 -0.000077 -0.000064 -0.000053 -0.000044 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000043 0.000052 0.000063 0.000076 0.000091 0.000109 0.000130 0.000155 0.000184 0.000218 0.000257 0.000300 0.000349 0.000403 0.000461 0.000522 0.000586 0.000651 0.000714 0.000774 0.000827 0.000869 0.000895 0.000902 0.000885 0.000842 0.000769 0.000665 0.000531 0.000368 0.000179 -0.000033 -0.000261 -0.000499 -0.000737 -0.000967 -0.001178 -0.001359 -0.001501 -0.001595 -0.001636 -0.001621 -0.001548 -0.001420 -0.001241 -0.001015 -0.000752 -0.000461 -0.000151 0.000164 0.000473 0.000764 0.001027 0.001252 0.001432 0.001561 0.001634 0.001652 0.001614 0.001523 0.001386 0.001209 0.001002 0.000773 0.000533 0.000292 0.000059 -0.000157 -0.000351 -0.000517 -0.000652 -0.000755 -0.000828 -0.000871 -0.000888 -0.000883 -0.000859 -0.000820 -0.000771 -0.000714 -0.000653 -0.000589 -0.000526 -0.000466 -0.000408 -0.000355 -0.000307 -0.000263 -0.000224 -0.000190 -0.000160 -0.000134 -0.000112 -0.000093 -0.000077 -0.000063 -0.000052 -0.000043 -0.000035 -0.000029 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000035 0.000042 0.000051 0.000062 0.000075 0.000091 0.000109 0.000131 0.000157 0.000187 0.000223 0.000264 0.000311 0.000365 0.000426 0.000492 0.000563 0.000639 0.000718 0.000797 0.000875 0.000948 0.001012 0.001062 0.001092 0.001099 0.001075 0.001018 0.000923 0.000789 0.000617 0.000407 0.000162 -0.000111 -0.000406 -0.000715 -0.001025 -0.001325 -0.001602 -0.001840 -0.002029 -0.002156 -0.002213 -0.002195 -0.002101 -0.001931 -0.001690 -0.001385 -0.001028 -0.000630 -0.000208 0.000224 0.000646 0.001045 0.001403 0.001709 0.001952 0.002125 0.002223 0.002245 0.002193 0.002072 0.001890 0.001657 0.001385 0.001086 0.000774 0.000461 0.000158 -0.000123 -0.000374 -0.000590 -0.000766 -0.000901 -0.000997 -0.001055 -0.001079 -0.001075 -0.001048 -0.001001 -0.000941 -0.000872 -0.000797 -0.000719 -0.000642 -0.000567 -0.000496 -0.000431 -0.000372 -0.000318 -0.000271 -0.000229 -0.000193 -0.000161 -0.000134 -0.000111 -0.000092 -0.000076 -0.000062 -0.000051 -0.000041 -0.000034 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000041 0.000050 0.000061 0.000074 0.000089 0.000108 0.000130 0.000156 0.000187 0.000224 0.000267 0.000318 0.000376 0.000442 0.000515 0.000597 0.000684 0.000777 0.000874 0.000971 0.001066 0.001154 0.001231 0.001291 0.001327 0.001332 0.001301 0.001227 0.001106 0.000936 0.000717 0.000449 0.000137 -0.000212 -0.000591 -0.000988 -0.001388 -0.001777 -0.002136 -0.002449 -0.002699 -0.002869 -0.002950 -0.002932 -0.002812 -0.002590 -0.002272 -0.001867 -0.001388 -0.000854 -0.000285 0.000296 0.000866 0.001402 0.001884 0.002293 0.002617 0.002844 0.002971 0.002997 0.002925 0.002763 0.002523 0.002219 0.001865 0.001479 0.001077 0.000674 0.000286 -0.000074 -0.000396 -0.000672 -0.000898 -0.001072 -0.001196 -0.001272 -0.001306 -0.001304 -0.001272 -0.001217 -0.001144 -0.001059 -0.000967 -0.000873 -0.000778 -0.000687 -0.000601 -0.000521 -0.000449 -0.000383 -0.000326 -0.000275 -0.000231 -0.000193 -0.000160 -0.000132 -0.000109 -0.000089 -0.000073 -0.000060 -0.000049 -0.000040 -0.000032 -0.000026 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000048 0.000059 0.000071 0.000087 0.000105 0.000127 0.000153 0.000185 0.000222 0.000267 0.000319 0.000380 0.000450 0.000530 0.000620 0.000719 0.000826 0.000939 0.001057 0.001175 0.001290 0.001397 0.001490 0.001561 0.001604 0.001608 0.001567 0.001474 0.001323 0.001110 0.000834 0.000497 0.000104 -0.000338 -0.000819 -0.001324 -0.001836 -0.002335 -0.002800 -0.003207 -0.003535 -0.003764 -0.003877 -0.003861 -0.003712 -0.003427 -0.003013 -0.002482 -0.001851 -0.001145 -0.000390 0.000382 0.001139 0.001850 0.002487 0.003027 0.003450 0.003745 0.003906 0.003934 0.003835 0.003620 0.003306 0.002910 0.002455 0.001960 0.001446 0.000935 0.000444 -0.000012 -0.000418 -0.000767 -0.001053 -0.001273 -0.001430 -0.001528 -0.001573 -0.001574 -0.001537 -0.001471 -0.001383 -0.001280 -0.001169 -0.001054 -0.000939 -0.000828 -0.000724 -0.000627 -0.000538 -0.000459 -0.000389 -0.000328 -0.000275 -0.000229 -0.000190 -0.000156 -0.000128 -0.000105 -0.000086 -0.000070 -0.000057 -0.000047 -0.000038 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000056 0.000068 0.000083 0.000101 0.000123 0.000149 0.000180 0.000218 0.000262 0.000315 0.000378 0.000451 0.000536 0.000632 0.000741 0.000861 0.000990 0.001127 0.001269 0.001412 0.001552 0.001681 0.001793 0.001878 0.001928 0.001933 0.001882 0.001766 0.001579 0.001316 0.000974 0.000556 0.000065 -0.000488 -0.001092 -0.001729 -0.002378 -0.003013 -0.003608 -0.004134 -0.004562 -0.004865 -0.005021 -0.005013 -0.004830 -0.004471 -0.003940 -0.003254 -0.002434 -0.001513 -0.000526 0.000483 0.001473 0.002402 0.003232 0.003932 0.004478 0.004854 0.005054 0.005081 0.004945 0.004662 0.004253 0.003744 0.003162 0.002534 0.001886 0.001243 0.000628 0.000059 -0.000448 -0.000882 -0.001237 -0.001511 -0.001707 -0.001830 -0.001888 -0.001890 -0.001847 -0.001768 -0.001663 -0.001540 -0.001405 -0.001266 -0.001127 -0.000993 -0.000866 -0.000749 -0.000643 -0.000547 -0.000463 -0.000389 -0.000325 -0.000270 -0.000223 -0.000184 -0.000151 -0.000123 -0.000100 -0.000082 -0.000067 -0.000054 -0.000044 -0.000036 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000043 0.000053 0.000065 0.000079 0.000096 0.000117 0.000143 0.000173 0.000210 0.000255 0.000308 0.000371 0.000445 0.000533 0.000634 0.000749 0.000879 0.001023 0.001179 0.001344 0.001515 0.001687 0.001854 0.002010 0.002144 0.002247 0.002307 0.002312 0.002250 0.002109 0.001882 0.001560 0.001143 0.000629 0.000024 -0.000661 -0.001411 -0.002205 -0.003018 -0.003818 -0.004573 -0.005244 -0.005796 -0.006194 -0.006407 -0.006412 -0.006193 -0.005745 -0.005075 -0.004200 -0.003150 -0.001967 -0.000698 0.000603 0.001878 0.003072 0.004137 0.005031 0.005723 0.006194 0.006439 0.006461 0.006275 0.005904 0.005378 0.004729 0.003993 0.003203 0.002393 0.001594 0.000833 0.000132 -0.000491 -0.001023 -0.001458 -0.001794 -0.002033 -0.002184 -0.002256 -0.002261 -0.002210 -0.002116 -0.001989 -0.001841 -0.001679 -0.001512 -0.001345 -0.001184 -0.001031 -0.000890 -0.000762 -0.000648 -0.000547 -0.000458 -0.000382 -0.000317 -0.000261 -0.000215 -0.000176 -0.000143 -0.000117 -0.000095 -0.000077 -0.000063 -0.000051 -0.000042 -0.000034 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000041 0.000050 0.000061 0.000075 0.000091 0.000111 0.000136 0.000165 0.000201 0.000244 0.000297 0.000359 0.000434 0.000522 0.000625 0.000745 0.000883 0.001037 0.001208 0.001394 0.001591 0.001795 0.002001 0.002202 0.002388 0.002549 0.002672 0.002744 0.002751 0.002677 0.002510 0.002238 0.001851 0.001347 0.000724 -0.000011 -0.000848 -0.001769 -0.002748 -0.003755 -0.004752 -0.005698 -0.006546 -0.007249 -0.007764 -0.008050 -0.008075 -0.007816 -0.007267 -0.006432 -0.005334 -0.004011 -0.002514 -0.000906 0.000743 0.002359 0.003871 0.005215 0.006338 0.007202 0.007784 0.008076 0.008087 0.007837 0.007357 0.006686 0.005867 0.004945 0.003963 0.002963 0.001981 0.001050 0.000196 -0.000559 -0.001202 -0.001727 -0.002131 -0.002419 -0.002600 -0.002686 -0.002691 -0.002630 -0.002517 -0.002365 -0.002188 -0.001994 -0.001794 -0.001595 -0.001402 -0.001220 -0.001051 -0.000899 -0.000762 -0.000642 -0.000537 -0.000447 -0.000370 -0.000305 -0.000250 -0.000204 -0.000166 -0.000135 -0.000110 -0.000090 -0.000073 -0.000059 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000057 0.000070 0.000085 0.000104 0.000128 0.000156 0.000191 0.000232 0.000283 0.000344 0.000417 0.000505 0.000608 0.000730 0.000871 0.001033 0.001215 0.001417 0.001637 0.001870 0.002113 0.002358 0.002596 0.002818 0.003010 0.003158 0.003245 0.003256 0.003171 0.002975 0.002654 0.002197 0.001597 0.000852 -0.000031 -0.001040 -0.002156 -0.003348 -0.004581 -0.005808 -0.006978 -0.008034 -0.008919 -0.009576 -0.009952 -0.010006 -0.009706 -0.009042 -0.008018 -0.006662 -0.005019 -0.003156 -0.001151 0.000906 0.002920 0.004803 0.006473 0.007862 0.008924 0.009630 0.009972 0.009964 0.009632 0.009019 0.008174 0.007153 0.006012 0.004804 0.003582 0.002390 0.001265 0.000239 -0.000665 -0.001431 -0.002054 -0.002531 -0.002871 -0.003083 -0.003183 -0.003187 -0.003112 -0.002976 -0.002795 -0.002583 -0.002353 -0.002115 -0.001878 -0.001649 -0.001433 -0.001233 -0.001053 -0.000891 -0.000749 -0.000626 -0.000520 -0.000430 -0.000353 -0.000289 -0.000236 -0.000192 -0.000156 -0.000127 -0.000103 -0.000084 -0.000068 -0.000056 -0.000045 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000065 0.000079 0.000097 0.000119 0.000146 0.000179 0.000219 0.000267 0.000326 0.000397 0.000482 0.000584 0.000705 0.000847 0.001012 0.001201 0.001415 0.001651 0.001909 0.002183 0.002469 0.002757 0.003039 0.003301 0.003529 0.003706 0.003813 0.003830 0.003736 0.003512 0.003140 0.002607 0.001903 0.001026 -0.000020 -0.001221 -0.002555 -0.003988 -0.005476 -0.006965 -0.008394 -0.009693 -0.010790 -0.011614 -0.012100 -0.012192 -0.011852 -0.011061 -0.009825 -0.008176 -0.006170 -0.003889 -0.001431 0.001092 0.003562 0.005868 0.007908 0.009599 0.010882 0.011725 0.012119 0.012081 0.011650 0.010877 0.009827 0.008570 0.007174 0.005709 0.004234 0.002804 0.001462 0.000246 -0.000821 -0.001722 -0.002450 -0.003006 -0.003399 -0.003642 -0.003754 -0.003753 -0.003661 -0.003498 -0.003282 -0.003030 -0.002757 -0.002475 -0.002196 -0.001926 -0.001671 -0.001437 -0.001224 -0.001035 -0.000869 -0.000725 -0.000601 -0.000496 -0.000408 -0.000334 -0.000272 -0.000221 -0.000180 -0.000146 -0.000118 -0.000096 -0.000078 -0.000063 -0.000052 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000039 0.000049 0.000060 0.000073 0.000090 0.000110 0.000135 0.000166 0.000204 0.000250 0.000306 0.000374 0.000457 0.000555 0.000673 0.000813 0.000978 0.001169 0.001388 0.001636 0.001911 0.002210 0.002530 0.002863 0.003200 0.003530 0.003839 0.004108 0.004319 0.004450 0.004477 0.004376 0.004125 0.003702 0.003090 0.002277 0.001259 0.000038 -0.001371 -0.002943 -0.004641 -0.006412 -0.008195 -0.009915 -0.011488 -0.012827 -0.013845 -0.014459 -0.014602 -0.014223 -0.013297 -0.011829 -0.009857 -0.007449 -0.004703 -0.001741 0.001301 0.004278 0.007054 0.009504 0.011528 0.013054 0.014042 0.014487 0.014410 0.013858 0.012900 0.011615 0.010088 0.008406 0.006650 0.004894 0.003201 0.001623 0.000198 -0.001044 -0.002087 -0.002926 -0.003563 -0.004009 -0.004282 -0.004402 -0.004393 -0.004279 -0.004082 -0.003825 -0.003528 -0.003207 -0.002876 -0.002549 -0.002233 -0.001936 -0.001662 -0.001415 -0.001195 -0.001002 -0.000835 -0.000692 -0.000570 -0.000468 -0.000383 -0.000312 -0.000253 -0.000206 -0.000167 -0.000135 -0.000110 -0.000089 -0.000072 -0.000058 -0.000047 -0.000038 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000054 0.000067 0.000082 0.000101 0.000124 0.000153 0.000188 0.000232 0.000285 0.000349 0.000427 0.000522 0.000636 0.000772 0.000933 0.001122 0.001341 0.001593 0.001878 0.002194 0.002540 0.002909 0.003294 0.003685 0.004069 0.004429 0.004745 0.004996 0.005155 0.005197 0.005093 0.004818 0.004346 0.003656 0.002732 0.001568 0.000164 -0.001464 -0.003291 -0.005272 -0.007351 -0.009453 -0.011491 -0.013367 -0.014976 -0.016211 -0.016973 -0.017178 -0.016764 -0.015699 -0.013985 -0.011667 -0.008826 -0.005580 -0.002073 0.001529 0.005055 0.008338 0.011230 0.013610 0.015393 0.016534 0.017025 0.016896 0.016206 0.015038 0.013489 0.011664 0.009667 0.007594 0.005532 0.003556 0.001723 0.000079 -0.001347 -0.002537 -0.003489 -0.004207 -0.004705 -0.005004 -0.005129 -0.005106 -0.004964 -0.004729 -0.004426 -0.004077 -0.003701 -0.003317 -0.002936 -0.002570 -0.002226 -0.001909 -0.001624 -0.001370 -0.001148 -0.000955 -0.000791 -0.000652 -0.000534 -0.000437 -0.000356 -0.000289 -0.000234 -0.000190 -0.000154 -0.000124 -0.000101 -0.000081 -0.000066 -0.000053 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000040 0.000049 0.000061 0.000075 0.000092 0.000114 0.000140 0.000172 0.000213 0.000262 0.000322 0.000396 0.000486 0.000594 0.000724 0.000879 0.001062 0.001278 0.001529 0.001816 0.002140 0.002501 0.002896 0.003318 0.003760 0.004209 0.004652 0.005068 0.005437 0.005732 0.005925 0.005987 0.005887 0.005592 0.005075 0.004310 0.003278 0.001968 0.000379 -0.001474 -0.003563 -0.005841 -0.008243 -0.010683 -0.013061 -0.015262 -0.017161 -0.018633 -0.019560 -0.019841 -0.019398 -0.018193 -0.016229 -0.013553 -0.010262 -0.006493 -0.002417 0.001772 0.005871 0.009683 0.013035 0.015785 0.017832 0.019125 0.019656 0.019463 0.018617 0.017219 0.015385 0.013239 0.010904 0.008494 0.006110 0.003837 0.001741 -0.000129 -0.001742 -0.003082 -0.004145 -0.004940 -0.005486 -0.005807 -0.005931 -0.005890 -0.005714 -0.005434 -0.005078 -0.004672 -0.004237 -0.003793 -0.003355 -0.002934 -0.002540 -0.002177 -0.001850 -0.001560 -0.001306 -0.001086 -0.000899 -0.000740 -0.000607 -0.000496 -0.000404 -0.000328 -0.000266 -0.000215 -0.000174 -0.000140 -0.000113 -0.000092 -0.000074 -0.000059 -0.000048 -0.000038 -0.000031 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000044 0.000055 0.000068 0.000083 0.000103 0.000127 0.000157 0.000194 0.000239 0.000295 0.000363 0.000447 0.000549 0.000671 0.000819 0.000994 0.001202 0.001446 0.001729 0.002054 0.002421 0.002829 0.003275 0.003754 0.004255 0.004767 0.005271 0.005749 0.006174 0.006519 0.006753 0.006842 0.006750 0.006444 0.005889 0.005057 0.003923 0.002472 0.000703 -0.001372 -0.003724 -0.006301 -0.009030 -0.011817 -0.014545 -0.017082 -0.019286 -0.021009 -0.022114 -0.022481 -0.022019 -0.020682 -0.018471 -0.015440 -0.011699 -0.007405 -0.002757 0.002022 0.006696 0.011040 0.014853 0.017970 0.020277 0.021714 0.022276 0.022007 0.020993 0.019351 0.017218 0.014738 0.012054 0.009298 0.006585 0.004011 0.001650 -0.000446 -0.002243 -0.003726 -0.004895 -0.005762 -0.006349 -0.006685 -0.006802 -0.006735 -0.006520 -0.006190 -0.005776 -0.005308 -0.004809 -0.004302 -0.003802 -0.003323 -0.002875 -0.002464 -0.002093 -0.001764 -0.001476 -0.001228 -0.001016 -0.000836 -0.000686 -0.000560 -0.000456 -0.000370 -0.000300 -0.000242 -0.000196 -0.000158 -0.000127 -0.000102 -0.000082 -0.000066 -0.000053 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000060 0.000075 0.000093 0.000114 0.000141 0.000175 0.000216 0.000267 0.000330 0.000408 0.000502 0.000616 0.000754 0.000920 0.001117 0.001351 0.001624 0.001941 0.002305 0.002716 0.003173 0.003673 0.004210 0.004774 0.005349 0.005920 0.006461 0.006948 0.007348 0.007627 0.007749 0.007674 0.007364 0.006782 0.005893 0.004669 0.003091 0.001154 -0.001132 -0.003735 -0.006600 -0.009650 -0.012777 -0.015852 -0.018726 -0.021236 -0.023215 -0.024504 -0.024967 -0.024499 -0.023045 -0.020604 -0.017237 -0.013066 -0.008271 -0.003075 0.002268 0.007493 0.012346 0.016596 0.020060 0.022609 0.024175 0.024755 0.024401 0.023211 0.021320 0.018885 0.016072 0.013042 0.009944 0.006909 0.004043 0.001426 -0.000885 -0.002855 -0.004471 -0.005735 -0.006663 -0.007282 -0.007624 -0.007727 -0.007628 -0.007368 -0.006983 -0.006508 -0.005974 -0.005408 -0.004835 -0.004271 -0.003732 -0.003228 -0.002766 -0.002349 -0.001979 -0.001656 -0.001378 -0.001140 -0.000938 -0.000770 -0.000629 -0.000512 -0.000416 -0.000336 -0.000272 -0.000219 -0.000176 -0.000142 -0.000114 -0.000091 -0.000073 -0.000059 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000043 0.000054 0.000067 0.000083 0.000102 0.000127 0.000157 0.000194 0.000241 0.000298 0.000368 0.000454 0.000560 0.000687 0.000841 0.001026 0.001246 0.001506 0.001810 0.002162 0.002566 0.003021 0.003529 0.004084 0.004679 0.005306 0.005947 0.006584 0.007192 0.007742 0.008200 0.008529 0.008690 0.008641 0.008338 0.007740 0.006809 0.005512 0.003826 0.001743 -0.000730 -0.003560 -0.006691 -0.010037 -0.013482 -0.016885 -0.020078 -0.022882 -0.025109 -0.026582 -0.027147 -0.026687 -0.025139 -0.022499 -0.018836 -0.014283 -0.009040 -0.003353 0.002498 0.008217 0.013523 0.018163 0.021932 0.024689 0.026361 0.026943 0.026495 0.025129 0.022997 0.020274 0.017143 0.013787 0.010369 0.007034 0.003897 0.001047 -0.001457 -0.003580 -0.005311 -0.006653 -0.007629 -0.008267 -0.008606 -0.008686 -0.008550 -0.008240 -0.007797 -0.007258 -0.006656 -0.006023 -0.005382 -0.004754 -0.004154 -0.003593 -0.003079 -0.002615 -0.002205 -0.001845 -0.001535 -0.001270 -0.001046 -0.000858 -0.000701 -0.000571 -0.000464 -0.000375 -0.000303 -0.000244 -0.000196 -0.000158 -0.000126 -0.000101 -0.000081 -0.000065 -0.000052 -0.000042 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000019 0.000024 0.000030 0.000038 0.000047 0.000059 0.000073 0.000091 0.000113 0.000140 0.000173 0.000215 0.000266 0.000330 0.000408 0.000503 0.000620 0.000762 0.000932 0.001137 0.001380 0.001666 0.002001 0.002389 0.002832 0.003332 0.003889 0.004498 0.005152 0.005840 0.006546 0.007248 0.007922 0.008536 0.009054 0.009437 0.009643 0.009626 0.009341 0.008742 0.007787 0.006439 0.004672 0.002472 -0.000153 -0.003173 -0.006529 -0.010129 -0.013852 -0.017543 -0.021020 -0.024088 -0.026542 -0.028188 -0.028856 -0.028421 -0.026809 -0.024018 -0.020120 -0.015261 -0.009654 -0.003567 0.002696 0.008817 0.014490 0.019441 0.023451 0.026366 0.028108 0.028674 0.028130 0.026598 0.024245 0.021262 0.017850 0.014206 0.010509 0.006914 0.003546 0.000499 -0.002166 -0.004413 -0.006232 -0.007631 -0.008636 -0.009279 -0.009603 -0.009652 -0.009473 -0.009111 -0.008609 -0.008006 -0.007338 -0.006638 -0.005931 -0.005239 -0.004579 -0.003963 -0.003397 -0.002888 -0.002436 -0.002040 -0.001698 -0.001406 -0.001158 -0.000951 -0.000777 -0.000633 -0.000514 -0.000416 -0.000336 -0.000271 -0.000217 -0.000174 -0.000139 -0.000111 -0.000089 -0.000071 -0.000057 -0.000046 -0.000036 -0.000029 -0.000023 -0.000018 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000033 0.000042 0.000052 0.000065 0.000080 0.000100 0.000124 0.000154 0.000191 0.000237 0.000293 0.000363 0.000449 0.000555 0.000683 0.000839 0.001026 0.001250 0.001516 0.001830 0.002195 0.002617 0.003099 0.003642 0.004246 0.004906 0.005616 0.006362 0.007128 0.007894 0.008630 0.009306 0.009883 0.010321 0.010575 0.010598 0.010341 0.009756 0.008798 0.007426 0.005609 0.003333 0.000601 -0.002558 -0.006082 -0.009878 -0.013816 -0.017733 -0.021438 -0.024720 -0.027363 -0.029159 -0.029927 -0.029532 -0.027897 -0.025018 -0.020970 -0.015907 -0.010054 -0.003697 0.002846 0.009238 0.015156 0.020312 0.024474 0.027481 0.029250 0.029781 0.029142 0.027465 0.024928 0.021733 0.018096 0.014224 0.010308 0.006514 0.002971 -0.000223 -0.003002 -0.005334 -0.007208 -0.008638 -0.009650 -0.010283 -0.010581 -0.010593 -0.010368 -0.009953 -0.009392 -0.008728 -0.007998 -0.007235 -0.006466 -0.005715 -0.004998 -0.004329 -0.003715 -0.003160 -0.002668 -0.002237 -0.001863 -0.001544 -0.001273 -0.001046 -0.000855 -0.000697 -0.000567 -0.000459 -0.000371 -0.000298 -0.000239 -0.000192 -0.000153 -0.000122 -0.000098 -0.000078 -0.000062 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000045 0.000057 0.000071 0.000088 0.000109 0.000136 0.000169 0.000210 0.000260 0.000322 0.000398 0.000492 0.000607 0.000747 0.000917 0.001121 0.001365 0.001654 0.001993 0.002388 0.002842 0.003361 0.003944 0.004591 0.005298 0.006057 0.006855 0.007676 0.008497 0.009289 0.010021 0.010653 0.011143 0.011446 0.011513 0.011294 0.010739 0.009799 0.008432 0.006604 0.004298 0.001515 -0.001717 -0.005336 -0.009248 -0.013319 -0.017380 -0.021233 -0.024660 -0.027436 -0.029346 -0.030203 -0.029864 -0.028252 -0.025362 -0.021270 -0.016134 -0.010188 -0.003723 0.002930 0.009428 0.015437 0.020663 0.024867 0.027884 0.029630 0.030104 0.029379 0.027591 0.024923 0.021584 0.017798 0.013781 0.009729 0.005813 0.002168 -0.001106 -0.003944 -0.006312 -0.008204 -0.009633 -0.010630 -0.011236 -0.011499 -0.011468 -0.011196 -0.010729 -0.010116 -0.009397 -0.008611 -0.007793 -0.006970 -0.006166 -0.005399 -0.004681 -0.004022 -0.003427 -0.002897 -0.002432 -0.002028 -0.001683 -0.001389 -0.001142 -0.000935 -0.000763 -0.000620 -0.000503 -0.000406 -0.000327 -0.000262 -0.000210 -0.000168 -0.000134 -0.000106 -0.000085 -0.000068 -0.000054 -0.000043 -0.000034 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000032 0.000039 0.000049 0.000062 0.000077 0.000096 0.000120 0.000149 0.000185 0.000229 0.000284 0.000351 0.000434 0.000536 0.000661 0.000813 0.000996 0.001217 0.001479 0.001789 0.002153 0.002575 0.003059 0.003610 0.004228 0.004912 0.005659 0.006459 0.007300 0.008165 0.009031 0.009869 0.010646 0.011325 0.011861 0.012210 0.012323 0.012148 0.011636 0.010736 0.009405 0.007607 0.005324 0.002554 -0.000674 -0.004301 -0.008233 -0.012334 -0.016435 -0.020337 -0.023819 -0.026655 -0.028629 -0.029553 -0.029286 -0.027748 -0.024934 -0.020921 -0.015869 -0.010009 -0.003632 0.002931 0.009337 0.015256 0.020393 0.024510 0.027445 0.029113 0.029513 0.028717 0.026863 0.024133 0.020739 0.016903 0.012843 0.008757 0.004817 0.001158 -0.002119 -0.004949 -0.007300 -0.009165 -0.010562 -0.011521 -0.012086 -0.012306 -0.012232 -0.011914 -0.011404 -0.010745 -0.009982 -0.009152 -0.008290 -0.007423 -0.006576 -0.005767 -0.005009 -0.004312 -0.003680 -0.003117 -0.002621 -0.002190 -0.001819 -0.001504 -0.001238 -0.001015 -0.000829 -0.000675 -0.000547 -0.000442 -0.000356 -0.000286 -0.000229 -0.000183 -0.000146 -0.000116 -0.000092 -0.000073 -0.000058 -0.000047 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000034 0.000043 0.000053 0.000067 0.000084 0.000104 0.000130 0.000162 0.000201 0.000249 0.000308 0.000381 0.000471 0.000581 0.000715 0.000878 0.001075 0.001310 0.001591 0.001920 0.002306 0.002751 0.003262 0.003839 0.004485 0.005199 0.005975 0.006805 0.007676 0.008571 0.009467 0.010336 0.011145 0.011856 0.012427 0.012814 0.012969 0.012842 0.012382 0.011541 0.010275 0.008551 0.006346 0.003660 0.000521 -0.003016 -0.006855 -0.010868 -0.014887 -0.018718 -0.022146 -0.024953 -0.026929 -0.027891 -0.027704 -0.026292 -0.023651 -0.019855 -0.015057 -0.009483 -0.003414 0.002834 0.008930 0.014555 0.019426 0.023317 0.026069 0.027601 0.027912 0.027072 0.025211 0.022505 0.019160 0.015391 0.011409 0.007408 0.003555 -0.000016 -0.003209 -0.005958 -0.008233 -0.010028 -0.011360 -0.012261 -0.012774 -0.012947 -0.012832 -0.012478 -0.011933 -0.011244 -0.010451 -0.009593 -0.008701 -0.007805 -0.006928 -0.006089 -0.005300 -0.004573 -0.003912 -0.003320 -0.002798 -0.002343 -0.001950 -0.001615 -0.001332 -0.001093 -0.000894 -0.000729 -0.000592 -0.000479 -0.000386 -0.000310 -0.000248 -0.000198 -0.000158 -0.000126 -0.000100 -0.000079 -0.000063 -0.000050 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000037 0.000046 0.000058 0.000072 0.000090 0.000113 0.000141 0.000175 0.000217 0.000269 0.000333 0.000412 0.000508 0.000626 0.000769 0.000943 0.001152 0.001401 0.001697 0.002044 0.002448 0.002913 0.003443 0.004040 0.004706 0.005437 0.006231 0.007076 0.007961 0.008869 0.009776 0.010655 0.011475 0.012200 0.012790 0.013201 0.013389 0.013305 0.012903 0.012136 0.010962 0.009350 0.007280 0.004751 0.001791 -0.001548 -0.005175 -0.008968 -0.012769 -0.016396 -0.019648 -0.022323 -0.024224 -0.025187 -0.025084 -0.023847 -0.021475 -0.018036 -0.013674 -0.008597 -0.003065 0.002631 0.008184 0.013302 0.017725 0.021243 0.023711 0.025053 0.025267 0.024415 0.022618 0.020036 0.016860 0.013289 0.009521 0.005737 0.002094 -0.001282 -0.004296 -0.006889 -0.009029 -0.010712 -0.011951 -0.012778 -0.013233 -0.013363 -0.013215 -0.012837 -0.012276 -0.011574 -0.010772 -0.009904 -0.009003 -0.008095 -0.007204 -0.006349 -0.005543 -0.004796 -0.004114 -0.003502 -0.002959 -0.002484 -0.002073 -0.001721 -0.001422 -0.001169 -0.000958 -0.000782 -0.000636 -0.000515 -0.000416 -0.000334 -0.000268 -0.000214 -0.000171 -0.000136 -0.000108 -0.000086 -0.000068 -0.000054 -0.000043 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000062 0.000078 0.000097 0.000122 0.000152 0.000189 0.000234 0.000290 0.000359 0.000443 0.000545 0.000670 0.000822 0.001005 0.001225 0.001487 0.001796 0.002157 0.002574 0.003053 0.003595 0.004204 0.004878 0.005615 0.006410 0.007254 0.008133 0.009031 0.009926 0.010792 0.011598 0.012312 0.012897 0.013312 0.013516 0.013466 0.013119 0.012434 0.011373 0.009908 0.008025 0.005725 0.003032 -0.000000 -0.003291 -0.006726 -0.010166 -0.013447 -0.016392 -0.018821 -0.020564 -0.021478 -0.021454 -0.020436 -0.018423 -0.015479 -0.011730 -0.007358 -0.002590 0.002317 0.007098 0.011499 0.015293 0.018298 0.020386 0.021491 0.021608 0.020788 0.019135 0.016787 0.013910 0.010678 0.007267 0.003837 0.000531 -0.002538 -0.005282 -0.007644 -0.009595 -0.011126 -0.012251 -0.012995 -0.013394 -0.013490 -0.013325 -0.012944 -0.012389 -0.011699 -0.010911 -0.010058 -0.009170 -0.008272 -0.007387 -0.006533 -0.005724 -0.004970 -0.004279 -0.003655 -0.003099 -0.002610 -0.002184 -0.001818 -0.001506 -0.001241 -0.001019 -0.000833 -0.000679 -0.000551 -0.000445 -0.000359 -0.000288 -0.000230 -0.000184 -0.000146 -0.000116 -0.000093 -0.000074 -0.000059 -0.000047 -0.000037 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000027 0.000033 0.000042 0.000053 0.000067 0.000084 0.000105 0.000131 0.000163 0.000203 0.000251 0.000311 0.000384 0.000473 0.000582 0.000713 0.000873 0.001065 0.001294 0.001566 0.001885 0.002255 0.002681 0.003166 0.003713 0.004322 0.004992 0.005720 0.006499 0.007321 0.008172 0.009035 0.009890 0.010713 0.011477 0.012150 0.012699 0.013091 0.013288 0.013254 0.012951 0.012346 0.011410 0.010121 0.008469 0.006461 0.004121 0.001499 -0.001334 -0.004278 -0.007214 -0.010006 -0.012509 -0.014575 -0.016070 -0.016880 -0.016921 -0.016152 -0.014576 -0.012248 -0.009272 -0.005796 -0.002005 0.001896 0.005695 0.009186 0.012188 0.014554 0.016181 0.017013 0.017041 0.016305 0.014883 0.012884 0.010439 0.007690 0.004779 0.001841 -0.001005 -0.003659 -0.006045 -0.008110 -0.009824 -0.011176 -0.012173 -0.012834 -0.013187 -0.013266 -0.013109 -0.012751 -0.012231 -0.011583 -0.010839 -0.010029 -0.009181 -0.008318 -0.007461 -0.006627 -0.005832 -0.005087 -0.004399 -0.003773 -0.003212 -0.002715 -0.002281 -0.001905 -0.001582 -0.001308 -0.001076 -0.000882 -0.000720 -0.000585 -0.000474 -0.000383 -0.000308 -0.000247 -0.000197 -0.000157 -0.000125 -0.000100 -0.000079 -0.000063 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000036 0.000045 0.000057 0.000071 0.000089 0.000112 0.000140 0.000174 0.000217 0.000268 0.000332 0.000409 0.000503 0.000617 0.000755 0.000921 0.001120 0.001357 0.001635 0.001960 0.002335 0.002764 0.003248 0.003789 0.004387 0.005038 0.005740 0.006485 0.007262 0.008059 0.008860 0.009645 0.010392 0.011077 0.011674 0.012153 0.012487 0.012646 0.012601 0.012323 0.011789 0.010979 0.009881 0.008495 0.006831 0.004917 0.002797 0.000533 -0.001795 -0.004095 -0.006263 -0.008193 -0.009782 -0.010937 -0.011582 -0.011664 -0.011159 -0.010077 -0.008462 -0.006390 -0.003970 -0.001330 0.001383 0.004021 0.006442 0.008518 0.010146 0.011251 0.011789 0.011751 0.011157 0.010056 0.008519 0.006636 0.004505 0.002230 -0.000089 -0.002360 -0.004505 -0.006457 -0.008169 -0.009611 -0.010766 -0.011632 -0.012220 -0.012546 -0.012636 -0.012517 -0.012217 -0.011767 -0.011195 -0.010529 -0.009795 -0.009016 -0.008214 -0.007410 -0.006620 -0.005858 -0.005137 -0.004466 -0.003850 -0.003293 -0.002797 -0.002359 -0.001978 -0.001649 -0.001368 -0.001129 -0.000928 -0.000759 -0.000619 -0.000502 -0.000406 -0.000327 -0.000263 -0.000210 -0.000168 -0.000134 -0.000107 -0.000085 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000060 0.000076 0.000095 0.000120 0.000149 0.000186 0.000231 0.000285 0.000352 0.000433 0.000531 0.000650 0.000794 0.000965 0.001170 0.001411 0.001694 0.002021 0.002395 0.002819 0.003293 0.003818 0.004392 0.005010 0.005668 0.006357 0.007066 0.007782 0.008490 0.009172 0.009807 0.010376 0.010856 0.011225 0.011461 0.011543 0.011452 0.011170 0.010686 0.009992 0.009090 0.007989 0.006707 0.005274 0.003732 0.002129 0.000523 -0.001024 -0.002449 -0.003692 -0.004699 -0.005426 -0.005842 -0.005929 -0.005687 -0.005130 -0.004289 -0.003212 -0.001958 -0.000597 0.000798 0.002149 0.003386 0.004444 0.005269 0.005818 0.006064 0.005992 0.005602 0.004908 0.003939 0.002735 0.001344 -0.000176 -0.001768 -0.003370 -0.004926 -0.006386 -0.007706 -0.008854 -0.009808 -0.010553 -0.011088 -0.011418 -0.011553 -0.011510 -0.011308 -0.010968 -0.010512 -0.009960 -0.009336 -0.008659 -0.007949 -0.007224 -0.006500 -0.005793 -0.005114 -0.004475 -0.003882 -0.003340 -0.002852 -0.002418 -0.002037 -0.001706 -0.001421 -0.001177 -0.000970 -0.000796 -0.000651 -0.000530 -0.000429 -0.000347 -0.000279 -0.000224 -0.000179 -0.000143 -0.000114 -0.000091 -0.000073 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000032 0.000040 0.000051 0.000064 0.000081 0.000102 0.000127 0.000158 0.000197 0.000244 0.000302 0.000372 0.000456 0.000559 0.000682 0.000829 0.001005 0.001213 0.001457 0.001739 0.002064 0.002431 0.002843 0.003299 0.003796 0.004332 0.004902 0.005496 0.006108 0.006724 0.007332 0.007915 0.008459 0.008946 0.009358 0.009679 0.009894 0.009987 0.009949 0.009770 0.009448 0.008983 0.008385 0.007668 0.006855 0.005975 0.005060 0.004146 0.003271 0.002467 0.001762 0.001174 0.000712 0.000376 0.000154 0.000030 -0.000019 -0.000017 0.000016 0.000061 0.000105 0.000139 0.000160 0.000169 0.000171 0.000170 0.000170 0.000170 0.000163 0.000137 0.000073 -0.000051 -0.000258 -0.000569 -0.000999 -0.001552 -0.002227 -0.003007 -0.003870 -0.004784 -0.005714 -0.006622 -0.007472 -0.008234 -0.008880 -0.009394 -0.009764 -0.009987 -0.010064 -0.010004 -0.009817 -0.009518 -0.009121 -0.008643 -0.008102 -0.007513 -0.006895 -0.006262 -0.005631 -0.005013 -0.004422 -0.003864 -0.003349 -0.002878 -0.002456 -0.002080 -0.001751 -0.001465 -0.001218 -0.001008 -0.000830 -0.000681 -0.000556 -0.000452 -0.000366 -0.000295 -0.000237 -0.000190 -0.000153 -0.000122 -0.000098 -0.000078 -0.000062 -0.000050 -0.000039 -0.000031 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000054 0.000068 0.000086 0.000108 0.000135 0.000168 0.000208 0.000258 0.000318 0.000391 0.000479 0.000584 0.000711 0.000861 0.001040 0.001249 0.001492 0.001771 0.002088 0.002443 0.002835 0.003263 0.003722 0.004207 0.004710 0.005224 0.005736 0.006235 0.006706 0.007135 0.007507 0.007807 0.008022 0.008141 0.008155 0.008060 0.007854 0.007542 0.007136 0.006653 0.006118 0.005564 0.005028 0.004548 0.004163 0.003904 0.003793 0.003838 0.004030 0.004340 0.004724 0.005123 0.005468 0.005691 0.005729 0.005534 0.005077 0.004352 0.003381 0.002208 0.000899 -0.000467 -0.001805 -0.003030 -0.004070 -0.004870 -0.005400 -0.005656 -0.005661 -0.005460 -0.005118 -0.004705 -0.004292 -0.003944 -0.003713 -0.003633 -0.003718 -0.003964 -0.004350 -0.004846 -0.005412 -0.006005 -0.006585 -0.007117 -0.007571 -0.007927 -0.008172 -0.008300 -0.008312 -0.008212 -0.008009 -0.007714 -0.007342 -0.006906 -0.006421 -0.005904 -0.005370 -0.004832 -0.004304 -0.003797 -0.003318 -0.002874 -0.002470 -0.002106 -0.001783 -0.001499 -0.001253 -0.001042 -0.000861 -0.000708 -0.000580 -0.000473 -0.000384 -0.000311 -0.000251 -0.000202 -0.000162 -0.000130 -0.000104 -0.000083 -0.000066 -0.000053 -0.000042 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000072 0.000091 0.000114 0.000142 0.000177 0.000219 0.000271 0.000333 0.000409 0.000499 0.000608 0.000737 0.000889 0.001068 0.001276 0.001516 0.001788 0.002093 0.002429 0.002794 0.003185 0.003594 0.004015 0.004437 0.004851 0.005244 0.005602 0.005910 0.006155 0.006322 0.006401 0.006380 0.006256 0.006027 0.005697 0.005277 0.004786 0.004250 0.003705 0.003195 0.002770 0.002483 0.002384 0.002517 0.002908 0.003565 0.004469 0.005575 0.006806 0.008063 0.009229 0.010180 0.010796 0.010973 0.010639 0.009756 0.008335 0.006428 0.004132 0.001580 -0.001074 -0.003664 -0.006030 -0.008030 -0.009556 -0.010541 -0.010965 -0.010857 -0.010285 -0.009351 -0.008176 -0.006890 -0.005616 -0.004461 -0.003508 -0.002810 -0.002391 -0.002247 -0.002352 -0.002661 -0.003121 -0.003675 -0.004268 -0.004854 -0.005391 -0.005851 -0.006213 -0.006466 -0.006606 -0.006634 -0.006558 -0.006386 -0.006131 -0.005806 -0.005428 -0.005012 -0.004572 -0.004123 -0.003678 -0.003248 -0.002840 -0.002461 -0.002114 -0.001802 -0.001525 -0.001281 -0.001070 -0.000889 -0.000734 -0.000603 -0.000494 -0.000402 -0.000326 -0.000264 -0.000212 -0.000171 -0.000137 -0.000110 -0.000088 -0.000070 -0.000056 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000030 0.000038 0.000048 0.000061 0.000076 0.000096 0.000120 0.000150 0.000186 0.000230 0.000283 0.000348 0.000426 0.000519 0.000629 0.000760 0.000913 0.001091 0.001296 0.001529 0.001790 0.002078 0.002389 0.002721 0.003065 0.003414 0.003759 0.004087 0.004385 0.004639 0.004835 0.004957 0.004992 0.004927 0.004752 0.004463 0.004059 0.003548 0.002942 0.002266 0.001551 0.000842 0.000192 -0.000336 -0.000672 -0.000749 -0.000504 0.000111 0.001119 0.002512 0.004247 0.006240 0.008371 0.010488 0.012419 0.013987 0.015023 0.015389 0.014985 0.013772 0.011769 0.009062 0.005795 0.002162 -0.001614 -0.005293 -0.008645 -0.011467 -0.013599 -0.014942 -0.015462 -0.015188 -0.014212 -0.012670 -0.010734 -0.008584 -0.006402 -0.004347 -0.002549 -0.001100 -0.000050 0.000588 0.000836 0.000743 0.000373 -0.000199 -0.000900 -0.001661 -0.002424 -0.003141 -0.003779 -0.004312 -0.004728 -0.005022 -0.005194 -0.005250 -0.005202 -0.005061 -0.004842 -0.004562 -0.004237 -0.003881 -0.003511 -0.003139 -0.002775 -0.002428 -0.002104 -0.001807 -0.001540 -0.001302 -0.001093 -0.000912 -0.000757 -0.000624 -0.000513 -0.000419 -0.000341 -0.000276 -0.000223 -0.000180 -0.000145 -0.000116 -0.000093 -0.000075 -0.000060 -0.000048 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000020 0.000025 0.000031 0.000040 0.000051 0.000064 0.000080 0.000101 0.000126 0.000157 0.000194 0.000240 0.000295 0.000362 0.000442 0.000536 0.000648 0.000779 0.000932 0.001107 0.001307 0.001531 0.001777 0.002044 0.002326 0.002616 0.002907 0.003187 0.003445 0.003665 0.003833 0.003934 0.003950 0.003867 0.003671 0.003351 0.002899 0.002315 0.001604 0.000781 -0.000132 -0.001099 -0.002072 -0.002992 -0.003786 -0.004372 -0.004664 -0.004576 -0.004037 -0.002995 -0.001430 0.000635 0.003132 0.005944 0.008909 0.011829 0.014482 0.016645 0.018108 0.018700 0.018304 0.016874 0.014442 0.011121 0.007096 0.002611 -0.002050 -0.006588 -0.010712 -0.014166 -0.016748 -0.018329 -0.018861 -0.018378 -0.016987 -0.014856 -0.012197 -0.009239 -0.006212 -0.003324 -0.000750 0.001385 0.003004 0.004080 0.004629 0.004703 0.004379 0.003746 0.002897 0.001922 0.000897 -0.000113 -0.001058 -0.001902 -0.002623 -0.003208 -0.003653 -0.003961 -0.004139 -0.004201 -0.004159 -0.004031 -0.003833 -0.003584 -0.003298 -0.002993 -0.002681 -0.002372 -0.002076 -0.001799 -0.001545 -0.001315 -0.001111 -0.000932 -0.000777 -0.000644 -0.000530 -0.000435 -0.000355 -0.000288 -0.000233 -0.000189 -0.000152 -0.000122 -0.000098 -0.000079 -0.000063 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000042 0.000053 0.000067 0.000084 0.000106 0.000132 0.000164 0.000203 0.000250 0.000307 0.000375 0.000456 0.000552 0.000665 0.000796 0.000946 0.001118 0.001310 0.001522 0.001750 0.001992 0.002239 0.002484 0.002714 0.002918 0.003079 0.003183 0.003210 0.003145 0.002970 0.002668 0.002227 0.001637 0.000894 -0.000001 -0.001036 -0.002190 -0.003429 -0.004707 -0.005961 -0.007116 -0.008082 -0.008759 -0.009045 -0.008841 -0.008065 -0.006664 -0.004625 -0.001982 0.001174 0.004695 0.008384 0.012004 0.015295 0.017995 0.019863 0.020705 0.020391 0.018871 0.016190 0.012479 0.007955 0.002902 -0.002353 -0.007464 -0.012096 -0.015953 -0.018801 -0.020488 -0.020954 -0.020232 -0.018443 -0.015776 -0.012476 -0.008809 -0.005046 -0.001435 0.001812 0.004538 0.006642 0.008083 0.008873 0.009065 0.008745 0.008017 0.006991 0.005775 0.004464 0.003140 0.001868 0.000694 -0.000350 -0.001243 -0.001977 -0.002551 -0.002971 -0.003248 -0.003396 -0.003431 -0.003372 -0.003237 -0.003046 -0.002815 -0.002561 -0.002296 -0.002033 -0.001779 -0.001540 -0.001321 -0.001123 -0.000947 -0.000794 -0.000661 -0.000547 -0.000450 -0.000368 -0.000300 -0.000243 -0.000197 -0.000159 -0.000128 -0.000103 -0.000083 -0.000066 -0.000053 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000044 0.000056 0.000071 0.000089 0.000111 0.000138 0.000171 0.000211 0.000260 0.000318 0.000387 0.000470 0.000566 0.000679 0.000809 0.000956 0.001122 0.001305 0.001503 0.001711 0.001924 0.002133 0.002327 0.002492 0.002613 0.002673 0.002652 0.002532 0.002294 0.001920 0.001393 0.000702 -0.000163 -0.001204 -0.002413 -0.003775 -0.005261 -0.006828 -0.008419 -0.009959 -0.011357 -0.012507 -0.013294 -0.013602 -0.013323 -0.012369 -0.010686 -0.008269 -0.005165 -0.001485 0.002599 0.006863 0.011039 0.014841 0.017983 0.020205 0.021298 0.021128 0.019647 0.016906 0.013052 0.008322 0.003021 -0.002497 -0.007859 -0.012705 -0.016715 -0.019633 -0.021293 -0.021624 -0.020656 -0.018516 -0.015406 -0.011587 -0.007354 -0.003004 0.001183 0.004967 0.008165 0.010655 0.012384 0.013353 0.013619 0.013272 0.012428 0.011212 0.009746 0.008144 0.006502 0.004897 0.003389 0.002019 0.000812 -0.000216 -0.001063 -0.001732 -0.002231 -0.002575 -0.002780 -0.002866 -0.002853 -0.002761 -0.002610 -0.002418 -0.002202 -0.001975 -0.001747 -0.001526 -0.001319 -0.001130 -0.000959 -0.000808 -0.000676 -0.000561 -0.000464 -0.000381 -0.000311 -0.000253 -0.000205 -0.000166 -0.000134 -0.000108 -0.000087 -0.000069 -0.000056 -0.000045 -0.000036 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000029 0.000037 0.000047 0.000059 0.000074 0.000093 0.000116 0.000144 0.000178 0.000219 0.000269 0.000328 0.000399 0.000482 0.000579 0.000691 0.000819 0.000962 0.001121 0.001293 0.001475 0.001660 0.001842 0.002010 0.002150 0.002246 0.002281 0.002235 0.002088 0.001818 0.001405 0.000831 0.000080 -0.000859 -0.001994 -0.003323 -0.004836 -0.006512 -0.008315 -0.010194 -0.012080 -0.013888 -0.015513 -0.016837 -0.017734 -0.018077 -0.017752 -0.016671 -0.014783 -0.012091 -0.008658 -0.004610 -0.000138 0.004515 0.009066 0.013215 0.016666 0.019155 0.020474 0.020491 0.019166 0.016554 0.012810 0.008176 0.002964 -0.002468 -0.007745 -0.012498 -0.016404 -0.019200 -0.020710 -0.020857 -0.019666 -0.017256 -0.013831 -0.009658 -0.005039 -0.000288 0.004299 0.008462 0.011998 0.014768 0.016704 0.017800 0.018107 0.017720 0.016760 0.015361 0.013660 0.011782 0.009837 0.007916 0.006087 0.004400 0.002889 0.001571 0.000456 -0.000459 -0.001180 -0.001720 -0.002097 -0.002330 -0.002441 -0.002451 -0.002383 -0.002258 -0.002093 -0.001904 -0.001705 -0.001505 -0.001312 -0.001132 -0.000967 -0.000819 -0.000689 -0.000575 -0.000476 -0.000392 -0.000321 -0.000262 -0.000213 -0.000172 -0.000139 -0.000112 -0.000090 -0.000073 -0.000058 -0.000047 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000024 0.000031 0.000039 0.000049 0.000061 0.000077 0.000097 0.000120 0.000149 0.000184 0.000227 0.000277 0.000338 0.000409 0.000493 0.000590 0.000700 0.000825 0.000964 0.001115 0.001275 0.001439 0.001601 0.001750 0.001874 0.001958 0.001984 0.001932 0.001780 0.001506 0.001087 0.000503 -0.000264 -0.001230 -0.002405 -0.003794 -0.005391 -0.007183 -0.009143 -0.011229 -0.013381 -0.015523 -0.017556 -0.019369 -0.020832 -0.021813 -0.022181 -0.021821 -0.020649 -0.018625 -0.015762 -0.012138 -0.007891 -0.003226 0.001606 0.006319 0.010616 0.014209 0.016847 0.018336 0.018557 0.017482 0.015171 0.011777 0.007535 0.002741 -0.002264 -0.007123 -0.011488 -0.015046 -0.017544 -0.018807 -0.018750 -0.017386 -0.014823 -0.011249 -0.006918 -0.002127 0.002814 0.007604 0.011974 0.015707 0.018652 0.020723 0.021906 0.022243 0.021823 0.020770 0.019222 0.017324 0.015211 0.013003 0.010801 0.008683 0.006707 0.004913 0.003326 0.001957 0.000808 -0.000126 -0.000857 -0.001402 -0.001780 -0.002014 -0.002127 -0.002143 -0.002085 -0.001973 -0.001825 -0.001656 -0.001478 -0.001300 -0.001131 -0.000972 -0.000828 -0.000700 -0.000586 -0.000488 -0.000403 -0.000331 -0.000271 -0.000220 -0.000179 -0.000144 -0.000117 -0.000094 -0.000076 -0.000061 -0.000049 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000032 0.000041 0.000051 0.000064 0.000080 0.000101 0.000125 0.000155 0.000191 0.000234 0.000286 0.000347 0.000419 0.000503 0.000599 0.000708 0.000830 0.000963 0.001105 0.001252 0.001398 0.001534 0.001649 0.001729 0.001757 0.001712 0.001574 0.001319 0.000922 0.000362 -0.000384 -0.001333 -0.002498 -0.003887 -0.005503 -0.007336 -0.009368 -0.011566 -0.013882 -0.016249 -0.018581 -0.020774 -0.022707 -0.024247 -0.025260 -0.025616 -0.025209 -0.023966 -0.021859 -0.018918 -0.015236 -0.010965 -0.006313 -0.001528 0.003113 0.007333 0.010872 0.013509 0.015079 0.015490 0.014727 0.012858 0.010026 0.006442 0.002370 -0.001893 -0.006031 -0.009739 -0.012737 -0.014794 -0.015742 -0.015493 -0.014044 -0.011475 -0.007947 -0.003683 0.001046 0.005949 0.010735 0.015135 0.018929 0.021951 0.024102 0.025351 0.025726 0.025309 0.024213 0.022578 0.020548 0.018265 0.015856 0.013430 0.011073 0.008853 0.006814 0.004988 0.003390 0.002028 0.000897 -0.000013 -0.000716 -0.001232 -0.001585 -0.001798 -0.001897 -0.001906 -0.001846 -0.001739 -0.001601 -0.001446 -0.001285 -0.001126 -0.000975 -0.000835 -0.000709 -0.000596 -0.000498 -0.000413 -0.000340 -0.000279 -0.000227 -0.000185 -0.000150 -0.000121 -0.000098 -0.000079 -0.000063 -0.000051 -0.000041 -0.000032 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000053 0.000067 0.000084 0.000104 0.000130 0.000160 0.000197 0.000241 0.000294 0.000356 0.000428 0.000512 0.000607 0.000714 0.000832 0.000959 0.001092 0.001226 0.001352 0.001462 0.001543 0.001579 0.001552 0.001439 0.001219 0.000865 0.000354 -0.000339 -0.001232 -0.002343 -0.003684 -0.005259 -0.007065 -0.009091 -0.011310 -0.013686 -0.016161 -0.018664 -0.021101 -0.023362 -0.025324 -0.026853 -0.027819 -0.028102 -0.027610 -0.026289 -0.024133 -0.021194 -0.017578 -0.013450 -0.009015 -0.004510 -0.000186 0.003718 0.006985 0.009444 0.010976 0.011526 0.011103 0.009776 0.007674 0.004970 0.001875 -0.001376 -0.004537 -0.007365 -0.009633 -0.011146 -0.011753 -0.011361 -0.009943 -0.007544 -0.004278 -0.000322 0.004100 0.008730 0.013304 0.017566 0.021293 0.024312 0.026506 0.027824 0.028275 0.027919 0.026858 0.025222 0.023152 0.020788 0.018262 0.015689 0.013163 0.010757 0.008524 0.006502 0.004712 0.003164 0.001859 0.000790 -0.000058 -0.000702 -0.001166 -0.001474 -0.001652 -0.001725 -0.001718 -0.001651 -0.001543 -0.001411 -0.001266 -0.001119 -0.000975 -0.000840 -0.000717 -0.000605 -0.000507 -0.000422 -0.000349 -0.000286 -0.000234 -0.000190 -0.000155 -0.000125 -0.000101 -0.000082 -0.000066 -0.000053 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000055 0.000069 0.000087 0.000108 0.000134 0.000165 0.000203 0.000248 0.000301 0.000363 0.000436 0.000520 0.000614 0.000719 0.000833 0.000954 0.001077 0.001197 0.001304 0.001389 0.001436 0.001430 0.001349 0.001172 0.000874 0.000430 -0.000186 -0.000996 -0.002019 -0.003269 -0.004756 -0.006479 -0.008433 -0.010597 -0.012942 -0.015421 -0.017973 -0.020517 -0.022956 -0.025175 -0.027052 -0.028458 -0.029274 -0.029397 -0.028759 -0.027332 -0.025139 -0.022257 -0.018814 -0.014980 -0.010958 -0.006960 -0.003196 0.000145 0.002911 0.004997 0.006347 0.006953 0.006854 0.006123 0.004866 0.003207 0.001287 -0.000745 -0.002732 -0.004515 -0.005937 -0.006852 -0.007131 -0.006677 -0.005435 -0.003400 -0.000626 0.002777 0.006645 0.010776 0.014942 0.018910 0.022464 0.025419 0.027643 0.029058 0.029643 0.029434 0.028511 0.026985 0.024986 0.022651 0.020111 0.017484 0.014871 0.012351 0.009987 0.007820 0.005881 0.004184 0.002734 0.001528 0.000554 -0.000204 -0.000768 -0.001163 -0.001415 -0.001549 -0.001591 -0.001563 -0.001485 -0.001375 -0.001246 -0.001110 -0.000974 -0.000844 -0.000723 -0.000613 -0.000516 -0.000430 -0.000356 -0.000293 -0.000240 -0.000196 -0.000159 -0.000129 -0.000105 -0.000084 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000037 0.000046 0.000057 0.000072 0.000089 0.000111 0.000138 0.000169 0.000208 0.000254 0.000308 0.000371 0.000444 0.000527 0.000620 0.000723 0.000833 0.000947 0.001061 0.001167 0.001256 0.001316 0.001331 0.001284 0.001154 0.000918 0.000549 0.000023 -0.000684 -0.001594 -0.002725 -0.004087 -0.005686 -0.007518 -0.009568 -0.011812 -0.014212 -0.016714 -0.019249 -0.021729 -0.024053 -0.026107 -0.027770 -0.028926 -0.029470 -0.029328 -0.028461 -0.026877 -0.024636 -0.021847 -0.018660 -0.015253 -0.011817 -0.008534 -0.005563 -0.003023 -0.000986 0.000524 0.001528 0.002080 0.002250 0.002121 0.001767 0.001254 0.000636 -0.000039 -0.000723 -0.001360 -0.001878 -0.002189 -0.002194 -0.001789 -0.000885 0.000583 0.002636 0.005246 0.008330 0.011752 0.015335 0.018877 0.022172 0.025029 0.027292 0.028852 0.029654 0.029698 0.029032 0.027743 0.025944 0.023761 0.021322 0.018746 0.016139 0.013587 0.011159 0.008908 0.006868 0.005062 0.003501 0.002184 0.001106 0.000250 -0.000402 -0.000875 -0.001193 -0.001382 -0.001469 -0.001477 -0.001428 -0.001339 -0.001226 -0.001100 -0.000972 -0.000846 -0.000728 -0.000620 -0.000523 -0.000438 -0.000363 -0.000300 -0.000246 -0.000201 -0.000164 -0.000133 -0.000108 -0.000087 -0.000070 -0.000057 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000047 0.000059 0.000074 0.000092 0.000114 0.000141 0.000173 0.000212 0.000259 0.000313 0.000377 0.000450 0.000533 0.000625 0.000725 0.000831 0.000940 0.001044 0.001137 0.001208 0.001245 0.001231 0.001147 0.000971 0.000681 0.000251 -0.000345 -0.001129 -0.002122 -0.003336 -0.004782 -0.006457 -0.008353 -0.010449 -0.012711 -0.015093 -0.017533 -0.019953 -0.022260 -0.024350 -0.026108 -0.027422 -0.028190 -0.028334 -0.027809 -0.026617 -0.024810 -0.022492 -0.019808 -0.016934 -0.014058 -0.011354 -0.008968 -0.006996 -0.005475 -0.004383 -0.003648 -0.003159 -0.002794 -0.002439 -0.002008 -0.001457 -0.000789 -0.000047 0.000700 0.001376 0.001921 0.002309 0.002560 0.002744 0.002968 0.003365 0.004066 0.005183 0.006783 0.008876 0.011407 0.014261 0.017272 0.020251 0.022997 0.025329 0.027102 0.028217 0.028631 0.028352 0.027437 0.025973 0.024072 0.021854 0.019439 0.016934 0.014435 0.012018 0.009743 0.007655 0.005783 0.004146 0.002748 0.001587 0.000652 -0.000074 -0.000613 -0.000989 -0.001228 -0.001356 -0.001397 -0.001373 -0.001304 -0.001205 -0.001090 -0.000969 -0.000848 -0.000732 -0.000626 -0.000529 -0.000444 -0.000370 -0.000306 -0.000252 -0.000206 -0.000168 -0.000137 -0.000111 -0.000090 -0.000073 -0.000058 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000061 0.000076 0.000094 0.000117 0.000144 0.000177 0.000216 0.000263 0.000318 0.000382 0.000455 0.000538 0.000629 0.000727 0.000829 0.000931 0.001027 0.001108 0.001163 0.001178 0.001137 0.001020 0.000805 0.000468 -0.000016 -0.000670 -0.001516 -0.002571 -0.003846 -0.005345 -0.007061 -0.008978 -0.011067 -0.013286 -0.015579 -0.017875 -0.020086 -0.022115 -0.023852 -0.025189 -0.026022 -0.026270 -0.025884 -0.024858 -0.023240 -0.021135 -0.018695 -0.016109 -0.013583 -0.011310 -0.009451 -0.008106 -0.007302 -0.006985 -0.007027 -0.007247 -0.007438 -0.007399 -0.006969 -0.006056 -0.004649 -0.002825 -0.000732 0.001432 0.003457 0.005158 0.006403 0.007139 0.007401 0.007305 0.007029 0.006782 0.006774 0.007180 0.008113 0.009610 0.011623 0.014032 0.016662 0.019306 0.021753 0.023815 0.025345 0.026249 0.026489 0.026080 0.025084 0.023592 0.021713 0.019564 0.017257 0.014893 0.012557 0.010320 0.008235 0.006341 0.004662 0.003212 0.001992 0.000996 0.000211 -0.000382 -0.000808 -0.001089 -0.001253 -0.001323 -0.001322 -0.001271 -0.001185 -0.001080 -0.000965 -0.000848 -0.000736 -0.000631 -0.000535 -0.000450 -0.000376 -0.000312 -0.000257 -0.000211 -0.000172 -0.000140 -0.000114 -0.000092 -0.000075 -0.000060 -0.000048 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000040 0.000050 0.000062 0.000077 0.000096 0.000119 0.000147 0.000180 0.000220 0.000267 0.000323 0.000387 0.000460 0.000542 0.000632 0.000728 0.000826 0.000923 0.001011 0.001081 0.001122 0.001118 0.001053 0.000906 0.000656 0.000280 -0.000247 -0.000948 -0.001840 -0.002940 -0.004252 -0.005776 -0.007500 -0.009398 -0.011433 -0.013554 -0.015693 -0.017770 -0.019689 -0.021344 -0.022625 -0.023428 -0.023663 -0.023272 -0.022239 -0.020603 -0.018466 -0.015987 -0.013375 -0.010865 -0.008694 -0.007067 -0.006124 -0.005921 -0.006409 -0.007435 -0.008760 -0.010087 -0.011103 -0.011524 -0.011139 -0.009847 -0.007673 -0.004770 -0.001396 0.002120 0.005427 0.008206 0.010218 0.011334 0.011553 0.011001 0.009905 0.008560 0.007278 0.006351 0.006002 0.006365 0.007467 0.009235 0.011510 0.014076 0.016692 0.019121 0.021164 0.022668 0.023544 0.023764 0.023354 0.022384 0.020949 0.019163 0.017138 0.014984 0.012795 0.010651 0.008616 0.006739 0.005052 0.003577 0.002321 0.001283 0.000454 -0.000183 -0.000649 -0.000966 -0.001160 -0.001256 -0.001276 -0.001240 -0.001167 -0.001070 -0.000961 -0.000849 -0.000739 -0.000635 -0.000541 -0.000456 -0.000381 -0.000317 -0.000262 -0.000215 -0.000176 -0.000144 -0.000117 -0.000095 -0.000076 -0.000062 -0.000049 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000041 0.000051 0.000064 0.000079 0.000098 0.000121 0.000149 0.000183 0.000223 0.000270 0.000326 0.000390 0.000463 0.000545 0.000633 0.000728 0.000823 0.000915 0.000996 0.001057 0.001084 0.001064 0.000978 0.000807 0.000529 0.000120 -0.000442 -0.001177 -0.002103 -0.003229 -0.004559 -0.006084 -0.007785 -0.009630 -0.011572 -0.013549 -0.015482 -0.017280 -0.018838 -0.020044 -0.020787 -0.020968 -0.020512 -0.019387 -0.017615 -0.015283 -0.012548 -0.009630 -0.006795 -0.004330 -0.002504 -0.001531 -0.001537 -0.002527 -0.004375 -0.006829 -0.009534 -0.012075 -0.014028 -0.015024 -0.014802 -0.013248 -0.010423 -0.006556 -0.002015 0.002738 0.007211 0.010953 0.013615 0.014991 0.015049 0.013924 0.011895 0.009343 0.006691 0.004345 0.002646 0.001826 0.001990 0.003109 0.005044 0.007567 0.010404 0.013271 0.015907 0.018102 0.019709 0.020654 0.020924 0.020565 0.019659 0.018311 0.016639 0.014756 0.012767 0.010762 0.008818 0.006992 0.005327 0.003850 0.002578 0.001515 0.000654 -0.000015 -0.000512 -0.000859 -0.001079 -0.001196 -0.001234 -0.001212 -0.001149 -0.001061 -0.000958 -0.000849 -0.000742 -0.000640 -0.000546 -0.000461 -0.000387 -0.000322 -0.000266 -0.000219 -0.000180 -0.000146 -0.000119 -0.000097 -0.000078 -0.000063 -0.000050 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000033 0.000042 0.000052 0.000065 0.000080 0.000099 0.000123 0.000151 0.000185 0.000225 0.000273 0.000329 0.000393 0.000466 0.000547 0.000635 0.000727 0.000820 0.000908 0.000983 0.001035 0.001052 0.001018 0.000915 0.000723 0.000422 -0.000013 -0.000600 -0.001361 -0.002307 -0.003446 -0.004776 -0.006282 -0.007939 -0.009705 -0.011524 -0.013324 -0.015014 -0.016492 -0.017644 -0.018351 -0.018502 -0.018005 -0.016801 -0.014884 -0.012314 -0.009230 -0.005845 -0.002441 0.000657 0.003112 0.004621 0.004958 0.004015 0.001834 -0.001386 -0.005291 -0.009412 -0.013218 -0.016176 -0.017833 -0.017873 -0.016174 -0.012827 -0.008134 -0.002572 0.003269 0.008761 0.013326 0.016507 0.018026 0.017819 0.016034 0.013003 0.009192 0.005131 0.001345 -0.001714 -0.003714 -0.004477 -0.003983 -0.002357 0.000162 0.003267 0.006622 0.009907 0.012851 0.015250 0.016979 0.017991 0.018301 0.017978 0.017120 0.015846 0.014277 0.012526 0.010695 0.008871 0.007122 0.005501 0.004043 0.002772 0.001697 0.000817 0.000124 -0.000397 -0.000767 -0.001008 -0.001144 -0.001196 -0.001187 -0.001134 -0.001052 -0.000954 -0.000849 -0.000744 -0.000644 -0.000550 -0.000466 -0.000391 -0.000326 -0.000270 -0.000223 -0.000183 -0.000149 -0.000121 -0.000098 -0.000079 -0.000064 -0.000051 -0.000041 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000022 0.000027 0.000034 0.000043 0.000053 0.000066 0.000082 0.000101 0.000124 0.000153 0.000187 0.000227 0.000275 0.000331 0.000395 0.000468 0.000548 0.000635 0.000726 0.000816 0.000901 0.000971 0.001016 0.001024 0.000979 0.000862 0.000655 0.000335 -0.000119 -0.000725 -0.001502 -0.002459 -0.003600 -0.004917 -0.006391 -0.007988 -0.009660 -0.011340 -0.012944 -0.014374 -0.015513 -0.016240 -0.016431 -0.015972 -0.014779 -0.012810 -0.010085 -0.006704 -0.002851 0.001201 0.005113 0.008499 0.010977 0.012207 0.011954 0.010125 0.006804 0.002265 -0.003048 -0.008556 -0.013616 -0.017594 -0.019953 -0.020328 -0.018585 -0.014844 -0.009475 -0.003055 0.003705 0.010054 0.015290 0.018859 0.020417 0.019872 0.017382 0.013334 0.008272 0.002831 -0.002353 -0.006720 -0.009847 -0.011483 -0.011567 -0.010208 -0.007656 -0.004254 -0.000386 0.003569 0.007281 0.010489 0.013022 0.014792 0.015791 0.016070 0.015723 0.014868 0.013632 0.012138 0.010500 0.008814 0.007159 0.005596 0.004171 0.002912 0.001836 0.000946 0.000238 -0.000301 -0.000689 -0.000948 -0.001098 -0.001164 -0.001165 -0.001120 -0.001045 -0.000952 -0.000850 -0.000747 -0.000647 -0.000555 -0.000471 -0.000396 -0.000330 -0.000274 -0.000226 -0.000185 -0.000151 -0.000123 -0.000100 -0.000081 -0.000065 -0.000052 -0.000042 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000043 0.000054 0.000067 0.000083 0.000102 0.000126 0.000154 0.000188 0.000229 0.000277 0.000333 0.000397 0.000469 0.000549 0.000635 0.000725 0.000813 0.000895 0.000961 0.001001 0.001002 0.000948 0.000820 0.000600 0.000266 -0.000201 -0.000821 -0.001607 -0.002568 -0.003703 -0.005000 -0.006434 -0.007966 -0.009538 -0.011075 -0.012484 -0.013655 -0.014462 -0.014775 -0.014464 -0.013417 -0.011554 -0.008848 -0.005348 -0.001186 0.003405 0.008103 0.012511 0.016192 0.018715 0.019714 0.018938 0.016310 0.011953 0.006204 -0.000407 -0.007205 -0.013443 -0.018395 -0.021449 -0.022194 -0.020485 -0.016466 -0.010568 -0.003457 0.004050 0.011086 0.016846 0.020686 0.022203 0.021281 0.018092 0.013067 0.006829 0.000105 -0.006369 -0.011935 -0.016085 -0.018506 -0.019097 -0.017956 -0.015345 -0.011637 -0.007264 -0.002657 0.001796 0.005784 0.009089 0.011591 0.013255 0.014117 0.014267 0.013821 0.012914 0.011677 0.010233 0.008688 0.007133 0.005636 0.004250 0.003011 0.001941 0.001048 0.000330 -0.000222 -0.000624 -0.000896 -0.001059 -0.001136 -0.001146 -0.001108 -0.001039 -0.000949 -0.000850 -0.000749 -0.000651 -0.000559 -0.000475 -0.000400 -0.000334 -0.000277 -0.000228 -0.000187 -0.000153 -0.000125 -0.000101 -0.000082 -0.000066 -0.000053 -0.000042 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000054 0.000067 0.000083 0.000103 0.000126 0.000155 0.000190 0.000230 0.000278 0.000334 0.000398 0.000471 0.000550 0.000636 0.000724 0.000811 0.000890 0.000953 0.000989 0.000985 0.000923 0.000788 0.000558 0.000215 -0.000263 -0.000891 -0.001682 -0.002642 -0.003768 -0.005042 -0.006436 -0.007905 -0.009383 -0.010788 -0.012017 -0.012952 -0.013459 -0.013398 -0.012635 -0.011058 -0.008593 -0.005228 -0.001032 0.003828 0.009083 0.014363 0.019223 0.023180 0.025763 0.026578 0.025366 0.022058 0.016812 0.010020 0.002282 -0.005640 -0.012915 -0.018736 -0.022427 -0.023536 -0.021907 -0.017707 -0.011416 -0.003774 0.004309 0.011872 0.018019 0.022032 0.023459 0.022164 0.018332 0.012434 0.005158 -0.002688 -0.010282 -0.016881 -0.021906 -0.024992 -0.026004 -0.025031 -0.022345 -0.018349 -0.013513 -0.008316 -0.003195 0.001494 0.005494 0.008652 0.010913 0.012301 0.012899 0.012825 0.012217 0.011214 0.009949 0.008537 0.007076 0.005642 0.004297 0.003080 0.002019 0.001126 0.000402 -0.000159 -0.000571 -0.000854 -0.001027 -0.001113 -0.001130 -0.001099 -0.001033 -0.000948 -0.000851 -0.000751 -0.000654 -0.000562 -0.000478 -0.000403 -0.000337 -0.000280 -0.000231 -0.000189 -0.000155 -0.000126 -0.000102 -0.000082 -0.000066 -0.000053 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000055 0.000068 0.000084 0.000103 0.000127 0.000156 0.000190 0.000231 0.000280 0.000336 0.000400 0.000472 0.000551 0.000636 0.000724 0.000809 0.000887 0.000948 0.000980 0.000972 0.000906 0.000765 0.000528 0.000177 -0.000307 -0.000940 -0.001734 -0.002692 -0.003807 -0.005061 -0.006421 -0.007835 -0.009235 -0.010530 -0.011612 -0.012353 -0.012612 -0.012245 -0.011112 -0.009101 -0.006144 -0.002239 0.002527 0.007961 0.013760 0.019519 0.024754 0.028945 0.031589 0.032269 0.030719 0.026878 0.020929 0.013307 0.004671 -0.004154 -0.012266 -0.018795 -0.023014 -0.024439 -0.022905 -0.018595 -0.012029 -0.004006 0.004495 0.012435 0.018849 0.022961 0.024282 0.022659 0.018290 0.011678 0.003562 -0.005186 -0.013673 -0.021093 -0.026810 -0.030415 -0.031750 -0.030895 -0.028133 -0.023889 -0.018666 -0.012982 -0.007310 -0.002046 0.002523 0.006220 0.008972 0.010791 0.011756 0.011987 0.011625 0.010817 0.009700 0.008398 0.007015 0.005636 0.004325 0.003129 0.002077 0.001185 0.000458 -0.000109 -0.000530 -0.000820 -0.001002 -0.001094 -0.001118 -0.001091 -0.001029 -0.000946 -0.000852 -0.000753 -0.000656 -0.000565 -0.000481 -0.000406 -0.000339 -0.000282 -0.000232 -0.000191 -0.000156 -0.000127 -0.000103 -0.000083 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000055 0.000068 0.000084 0.000103 0.000127 0.000156 0.000191 0.000232 0.000280 0.000336 0.000401 0.000473 0.000552 0.000636 0.000723 0.000808 0.000885 0.000944 0.000975 0.000964 0.000894 0.000749 0.000509 0.000153 -0.000335 -0.000972 -0.001767 -0.002723 -0.003831 -0.005071 -0.006406 -0.007782 -0.009127 -0.010346 -0.011324 -0.011928 -0.012013 -0.011429 -0.010035 -0.007716 -0.004409 -0.000120 0.005050 0.010892 0.017079 0.023181 0.028687 0.033048 0.035742 0.036335 0.034555 0.030347 0.023912 0.015714 0.006451 -0.003005 -0.011705 -0.018735 -0.023331 -0.024989 -0.023535 -0.019164 -0.012424 -0.004154 0.004618 0.012800 0.019378 0.023539 0.024766 0.022899 0.018141 0.011019 0.002311 -0.007069 -0.016181 -0.024170 -0.030364 -0.034323 -0.035874 -0.035092 -0.032266 -0.027837 -0.022333 -0.016297 -0.010231 -0.004555 0.000420 0.004500 0.007600 0.009725 0.010951 0.011398 0.011210 0.010539 0.009527 0.008302 0.006975 0.005634 0.004347 0.003165 0.002119 0.001229 0.000500 -0.000072 -0.000498 -0.000795 -0.000982 -0.001080 -0.001108 -0.001085 -0.001027 -0.000945 -0.000852 -0.000754 -0.000658 -0.000567 -0.000483 -0.000408 -0.000341 -0.000283 -0.000234 -0.000192 -0.000157 -0.000128 -0.000104 -0.000084 -0.000068 -0.000054 -0.000043 -0.000035 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000054 0.000067 0.000083 0.000103 0.000127 0.000156 0.000191 0.000232 0.000280 0.000337 0.000401 0.000473 0.000552 0.000637 0.000724 0.000808 0.000884 0.000942 0.000972 0.000960 0.000889 0.000742 0.000499 0.000141 -0.000350 -0.000989 -0.001785 -0.002741 -0.003846 -0.005080 -0.006405 -0.007764 -0.009083 -0.010265 -0.011192 -0.011728 -0.011726 -0.011031 -0.009502 -0.007024 -0.003535 0.000955 0.006338 0.012394 0.018786 0.025069 0.030718 0.035172 0.037895 0.038447 0.036552 0.032157 0.025473 0.016979 0.007393 -0.002388 -0.011392 -0.018682 -0.023474 -0.025254 -0.023843 -0.019442 -0.012615 -0.004221 0.004685 0.012986 0.019642 0.023819 0.024988 0.022985 0.018017 0.010627 0.001607 -0.008102 -0.017535 -0.025817 -0.032252 -0.036388 -0.038043 -0.037290 -0.034422 -0.029889 -0.024231 -0.018005 -0.011729 -0.005834 -0.000644 0.003638 0.006919 0.009204 0.010564 0.011121 0.011022 0.010419 0.009458 0.008272 0.006971 0.005647 0.004371 0.003194 0.002150 0.001259 0.000528 -0.000048 -0.000478 -0.000779 -0.000970 -0.001071 -0.001102 -0.001081 -0.001025 -0.000945 -0.000852 -0.000755 -0.000659 -0.000568 -0.000484 -0.000409 -0.000342 -0.000284 -0.000235 -0.000193 -0.000158 -0.000128 -0.000104 -0.000084 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000043 0.000054 0.000067 0.000083 0.000102 0.000126 0.000155 0.000190 0.000232 0.000280 0.000337 0.000401 0.000474 0.000553 0.000637 0.000724 0.000808 0.000884 0.000942 0.000972 0.000960 0.000889 0.000742 0.000499 0.000141 -0.000351 -0.000991 -0.001789 -0.002747 -0.003856 -0.005094 -0.006424 -0.007789 -0.009114 -0.010301 -0.011235 -0.011777 -0.011779 -0.011089 -0.009562 -0.007085 -0.003594 0.000898 0.006286 0.012348 0.018746 0.025036 0.030691 0.035151 0.037879 0.038433 0.036540 0.032145 0.025460 0.016964 0.007376 -0.002408 -0.011415 -0.018705 -0.023496 -0.025272 -0.023855 -0.019447 -0.012611 -0.004210 0.004701 0.013004 0.019657 0.023828 0.024988 0.022973 0.017993 0.010590 0.001560 -0.008156 -0.017594 -0.025876 -0.032307 -0.036436 -0.038081 -0.037315 -0.034432 -0.029885 -0.024212 -0.017972 -0.011684 -0.005779 -0.000581 0.003706 0.006991 0.009276 0.010635 0.011189 0.011085 0.010476 0.009509 0.008316 0.007010 0.005681 0.004400 0.003218 0.002171 0.001277 0.000542 -0.000036 -0.000468 -0.000771 -0.000964 -0.001067 -0.001100 -0.001080 -0.001024 -0.000944 -0.000852 -0.000755 -0.000659 -0.000568 -0.000485 -0.000409 -0.000342 -0.000285 -0.000235 -0.000193 -0.000158 -0.000129 -0.000105 -0.000085 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000043 0.000053 0.000066 0.000082 0.000101 0.000125 0.000154 0.000189 0.000231 0.000279 0.000336 0.000401 0.000473 0.000553 0.000637 0.000724 0.000809 0.000885 0.000944 0.000975 0.000964 0.000895 0.000750 0.000510 0.000153 -0.000337 -0.000978 -0.001778 -0.002741 -0.003859 -0.005111 -0.006460 -0.007853 -0.009215 -0.010452 -0.011448 -0.012070 -0.012170 -0.011598 -0.010211 -0.007895 -0.004584 -0.000286 0.004898 0.010756 0.016962 0.023084 0.028607 0.032985 0.035692 0.036294 0.034519 0.030312 0.023874 0.015669 0.006399 -0.003065 -0.011771 -0.018803 -0.023396 -0.025044 -0.023573 -0.019179 -0.012415 -0.004123 0.004663 0.012851 0.019423 0.023565 0.024765 0.022863 0.018068 0.010911 0.002171 -0.007231 -0.016355 -0.024346 -0.030529 -0.034467 -0.035987 -0.035167 -0.032299 -0.027826 -0.022279 -0.016202 -0.010100 -0.004393 0.000606 0.004703 0.007812 0.009939 0.011160 0.011597 0.011395 0.010707 0.009677 0.008435 0.007091 0.005734 0.004433 0.003237 0.002181 0.001281 0.000543 -0.000037 -0.000470 -0.000773 -0.000966 -0.001069 -0.001101 -0.001081 -0.001024 -0.000944 -0.000852 -0.000755 -0.000659 -0.000568 -0.000484 -0.000409 -0.000342 -0.000284 -0.000235 -0.000193 -0.000158 -0.000129 -0.000105 -0.000085 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000052 0.000065 0.000081 0.000100 0.000124 0.000153 0.000188 0.000229 0.000278 0.000335 0.000400 0.000472 0.000552 0.000637 0.000725 0.000810 0.000887 0.000948 0.000981 0.000973 0.000908 0.000767 0.000531 0.000179 -0.000308 -0.000948 -0.001750 -0.002719 -0.003850 -0.005123 -0.006505 -0.007945 -0.009372 -0.010697 -0.011808 -0.012576 -0.012860 -0.012511 -0.011391 -0.009385 -0.006423 -0.002504 0.002282 0.007742 0.013570 0.019360 0.024625 0.028842 0.031507 0.032203 0.030661 0.026821 0.020867 0.013235 0.004586 -0.004252 -0.012375 -0.018908 -0.023122 -0.024532 -0.022971 -0.018625 -0.012020 -0.003963 0.004563 0.012512 0.018916 0.023000 0.024277 0.022600 0.018170 0.011500 0.003334 -0.005451 -0.013960 -0.021383 -0.027083 -0.030653 -0.031938 -0.031022 -0.028191 -0.023875 -0.018581 -0.012830 -0.007100 -0.001786 0.002823 0.006546 0.009313 0.011135 0.012093 0.012308 0.011924 0.011090 0.009944 0.008614 0.007204 0.005799 0.004464 0.003247 0.002177 0.001269 0.000528 -0.000052 -0.000484 -0.000785 -0.000975 -0.001076 -0.001106 -0.001084 -0.001026 -0.000945 -0.000852 -0.000754 -0.000658 -0.000567 -0.000483 -0.000408 -0.000341 -0.000284 -0.000234 -0.000193 -0.000158 -0.000129 -0.000105 -0.000085 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000042 0.000052 0.000064 0.000080 0.000099 0.000123 0.000152 0.000186 0.000228 0.000277 0.000333 0.000398 0.000471 0.000551 0.000636 0.000725 0.000811 0.000890 0.000953 0.000990 0.000987 0.000927 0.000793 0.000564 0.000219 -0.000262 -0.000897 -0.001700 -0.002675 -0.003820 -0.005119 -0.006542 -0.008044 -0.009558 -0.011001 -0.012268 -0.013239 -0.013778 -0.013743 -0.012998 -0.011428 -0.008959 -0.005579 -0.001357 0.003537 0.008830 0.014150 0.019049 0.023041 0.025654 0.026490 0.025290 0.021984 0.016731 0.009925 0.002169 -0.005773 -0.013064 -0.018891 -0.022577 -0.023666 -0.022002 -0.017756 -0.011415 -0.003727 0.004389 0.011966 0.018101 0.022078 0.023449 0.022081 0.018170 0.012194 0.004849 -0.003049 -0.010673 -0.017278 -0.022282 -0.025322 -0.026267 -0.025210 -0.022431 -0.018337 -0.013405 -0.008119 -0.002918 0.001837 0.005889 0.009084 0.011366 0.012759 0.013348 0.013254 0.012617 0.011581 0.010278 0.008829 0.007330 0.005863 0.004485 0.003240 0.002154 0.001239 0.000496 -0.000083 -0.000511 -0.000807 -0.000993 -0.001088 -0.001114 -0.001089 -0.001029 -0.000946 -0.000852 -0.000753 -0.000657 -0.000565 -0.000481 -0.000406 -0.000340 -0.000283 -0.000233 -0.000192 -0.000157 -0.000128 -0.000104 -0.000085 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000021 0.000026 0.000033 0.000041 0.000051 0.000063 0.000079 0.000098 0.000121 0.000150 0.000185 0.000226 0.000275 0.000331 0.000396 0.000469 0.000549 0.000635 0.000725 0.000813 0.000895 0.000961 0.001003 0.001006 0.000954 0.000829 0.000610 0.000275 -0.000196 -0.000824 -0.001622 -0.002601 -0.003759 -0.005084 -0.006552 -0.008123 -0.009737 -0.011319 -0.012773 -0.013986 -0.014832 -0.015177 -0.014888 -0.013852 -0.011986 -0.009265 -0.005736 -0.001537 0.003099 0.007845 0.012301 0.016026 0.018586 0.019611 0.018851 0.016227 0.011861 0.006094 -0.000540 -0.007363 -0.013622 -0.018586 -0.021636 -0.022361 -0.020612 -0.016540 -0.010584 -0.003418 0.004131 0.011185 0.016935 0.020735 0.022187 0.021179 0.017895 0.012775 0.006452 -0.000339 -0.006853 -0.012428 -0.016554 -0.018921 -0.019430 -0.018188 -0.015462 -0.011635 -0.007145 -0.002428 0.002122 0.006192 0.009562 0.012109 0.013798 0.014668 0.014808 0.014340 0.013399 0.012122 0.010634 0.009045 0.007445 0.005907 0.004482 0.003208 0.002106 0.001185 0.000443 -0.000131 -0.000552 -0.000840 -0.001018 -0.001107 -0.001127 -0.001097 -0.001033 -0.000948 -0.000852 -0.000752 -0.000655 -0.000563 -0.000479 -0.000404 -0.000338 -0.000281 -0.000232 -0.000191 -0.000156 -0.000128 -0.000104 -0.000084 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000032 0.000040 0.000050 0.000062 0.000078 0.000096 0.000120 0.000148 0.000183 0.000224 0.000272 0.000329 0.000394 0.000467 0.000547 0.000634 0.000725 0.000815 0.000900 0.000971 0.001019 0.001029 0.000987 0.000874 0.000668 0.000348 -0.000109 -0.000724 -0.001513 -0.002489 -0.003654 -0.005002 -0.006513 -0.008152 -0.009870 -0.011598 -0.013252 -0.014729 -0.015912 -0.016675 -0.016893 -0.016449 -0.015256 -0.013272 -0.010519 -0.007096 -0.003195 0.000912 0.004879 0.008317 0.010839 0.012103 0.011869 0.010045 0.006715 0.002154 -0.003188 -0.008729 -0.013816 -0.017812 -0.020172 -0.020528 -0.018745 -0.014948 -0.009515 -0.003033 0.003776 0.010149 0.015379 0.018909 0.020398 0.019760 0.017165 0.013007 0.007845 0.002325 -0.002910 -0.007293 -0.010396 -0.011973 -0.011966 -0.010491 -0.007809 -0.004269 -0.000266 0.003815 0.007639 0.010942 0.013549 0.015372 0.016402 0.016691 0.016335 0.015456 0.014184 0.012646 0.010959 0.009223 0.007518 0.005908 0.004438 0.003138 0.002025 0.001103 0.000366 -0.000198 -0.000608 -0.000885 -0.001052 -0.001132 -0.001144 -0.001108 -0.001039 -0.000950 -0.000852 -0.000751 -0.000653 -0.000561 -0.000477 -0.000401 -0.000335 -0.000278 -0.000230 -0.000189 -0.000155 -0.000126 -0.000103 -0.000084 -0.000068 -0.000054 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000039 0.000049 0.000061 0.000076 0.000095 0.000118 0.000147 0.000181 0.000222 0.000270 0.000326 0.000390 0.000464 0.000545 0.000633 0.000725 0.000818 0.000907 0.000984 0.001038 0.001058 0.001028 0.000929 0.000741 0.000439 0.000002 -0.000594 -0.001367 -0.002332 -0.003496 -0.004857 -0.006402 -0.008102 -0.009916 -0.011785 -0.013636 -0.015376 -0.016900 -0.018091 -0.018829 -0.018999 -0.018505 -0.017288 -0.015342 -0.012730 -0.009592 -0.006147 -0.002681 0.000476 0.002983 0.004531 0.004892 0.003955 0.001764 -0.001480 -0.005421 -0.009582 -0.013424 -0.016408 -0.018073 -0.018100 -0.016365 -0.012962 -0.008203 -0.002574 0.003321 0.008846 0.013412 0.016559 0.018012 0.017711 0.015814 0.012664 0.008741 0.004588 0.000740 -0.002343 -0.004324 -0.005028 -0.004439 -0.002689 -0.000027 0.003228 0.006731 0.010156 0.013223 0.015727 0.017539 0.018610 0.018956 0.018646 0.017781 0.016483 0.014876 0.013079 0.011198 0.009320 0.007518 0.005844 0.004337 0.003019 0.001903 0.000986 0.000262 -0.000287 -0.000681 -0.000943 -0.001096 -0.001163 -0.001165 -0.001121 -0.001046 -0.000954 -0.000852 -0.000750 -0.000651 -0.000558 -0.000474 -0.000398 -0.000333 -0.000276 -0.000228 -0.000187 -0.000153 -0.000125 -0.000102 -0.000083 -0.000067 -0.000054 -0.000043 -0.000035 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000048 0.000060 0.000075 0.000094 0.000117 0.000145 0.000179 0.000219 0.000267 0.000322 0.000387 0.000460 0.000542 0.000630 0.000725 0.000821 0.000914 0.000997 0.001061 0.001092 0.001076 0.000994 0.000826 0.000548 0.000137 -0.000432 -0.001179 -0.002123 -0.003274 -0.004635 -0.006197 -0.007942 -0.009834 -0.011826 -0.013854 -0.015837 -0.017682 -0.019281 -0.020520 -0.021283 -0.021469 -0.021002 -0.019848 -0.018031 -0.015642 -0.012841 -0.009855 -0.006954 -0.004430 -0.002559 -0.001558 -0.001555 -0.002556 -0.004433 -0.006929 -0.009683 -0.012270 -0.014259 -0.015275 -0.015048 -0.013466 -0.010590 -0.006656 -0.002045 0.002769 0.007284 0.011039 0.013677 0.014995 0.014962 0.013724 0.011571 0.008898 0.006141 0.003721 0.001987 0.001177 0.001394 0.002609 0.004670 0.007341 0.010336 0.013361 0.016146 0.018473 0.020193 0.021228 0.021563 0.021244 0.020354 0.019002 0.017306 0.015386 0.013350 0.011294 0.009294 0.007412 0.005691 0.004162 0.002840 0.001731 0.000831 0.000127 -0.000400 -0.000772 -0.001013 -0.001148 -0.001200 -0.001190 -0.001137 -0.001056 -0.000958 -0.000853 -0.000749 -0.000648 -0.000555 -0.000470 -0.000395 -0.000329 -0.000273 -0.000225 -0.000185 -0.000151 -0.000124 -0.000101 -0.000082 -0.000066 -0.000053 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000019 0.000024 0.000030 0.000038 0.000047 0.000059 0.000074 0.000092 0.000115 0.000143 0.000176 0.000216 0.000263 0.000318 0.000382 0.000456 0.000538 0.000628 0.000724 0.000824 0.000922 0.001013 0.001086 0.001130 0.001130 0.001068 0.000925 0.000676 0.000297 -0.000237 -0.000948 -0.001858 -0.002980 -0.004323 -0.005883 -0.007647 -0.009591 -0.011675 -0.013845 -0.016033 -0.018155 -0.020114 -0.021801 -0.023103 -0.023911 -0.024135 -0.023713 -0.022633 -0.020936 -0.018727 -0.016173 -0.013487 -0.010912 -0.008690 -0.007031 -0.006079 -0.005890 -0.006411 -0.007486 -0.008870 -0.010256 -0.011321 -0.011774 -0.011398 -0.010087 -0.007869 -0.004901 -0.001455 0.002130 0.005491 0.008297 0.010301 0.011370 0.011508 0.010847 0.009625 0.008150 0.006753 0.005738 0.005341 0.005701 0.006848 0.008704 0.011102 0.013816 0.016592 0.019185 0.021382 0.023026 0.024021 0.024337 0.023997 0.023071 0.021656 0.019867 0.017821 0.015631 0.013396 0.011199 0.009109 0.007174 0.005430 0.003899 0.002590 0.001505 0.000633 -0.000040 -0.000537 -0.000880 -0.001096 -0.001209 -0.001244 -0.001220 -0.001156 -0.001066 -0.000963 -0.000854 -0.000747 -0.000645 -0.000551 -0.000466 -0.000391 -0.000325 -0.000269 -0.000222 -0.000182 -0.000149 -0.000122 -0.000099 -0.000081 -0.000065 -0.000053 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000058 0.000073 0.000091 0.000113 0.000140 0.000173 0.000212 0.000259 0.000314 0.000377 0.000450 0.000533 0.000624 0.000723 0.000826 0.000930 0.001028 0.001112 0.001170 0.001189 0.001151 0.001035 0.000820 0.000481 -0.000008 -0.000673 -0.001534 -0.002610 -0.003913 -0.005446 -0.007201 -0.009160 -0.011294 -0.013559 -0.015897 -0.018234 -0.020483 -0.022541 -0.024296 -0.025636 -0.026455 -0.026670 -0.026232 -0.025139 -0.023445 -0.021257 -0.018737 -0.016080 -0.013498 -0.011191 -0.009323 -0.007995 -0.007231 -0.006973 -0.007086 -0.007379 -0.007634 -0.007642 -0.007235 -0.006314 -0.004870 -0.002985 -0.000817 0.001425 0.003518 0.005263 0.006518 0.007225 0.007418 0.007220 0.006818 0.006438 0.006304 0.006608 0.007477 0.008955 0.010998 0.013484 0.016229 0.019016 0.021622 0.023849 0.025537 0.026585 0.026949 0.026641 0.025719 0.024274 0.022418 0.020269 0.017944 0.015545 0.013165 0.010876 0.008735 0.006783 0.005046 0.003538 0.002264 0.001219 0.000390 -0.000241 -0.000698 -0.001006 -0.001192 -0.001279 -0.001293 -0.001253 -0.001177 -0.001078 -0.000968 -0.000856 -0.000746 -0.000642 -0.000547 -0.000462 -0.000386 -0.000321 -0.000266 -0.000219 -0.000179 -0.000147 -0.000120 -0.000098 -0.000080 -0.000064 -0.000052 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000057 0.000071 0.000089 0.000111 0.000137 0.000169 0.000208 0.000254 0.000308 0.000371 0.000444 0.000527 0.000620 0.000721 0.000828 0.000938 0.001044 0.001140 0.001213 0.001252 0.001240 0.001157 0.000981 0.000688 0.000252 -0.000353 -0.001151 -0.002163 -0.003403 -0.004879 -0.006590 -0.008525 -0.010661 -0.012964 -0.015385 -0.017861 -0.020313 -0.022644 -0.024747 -0.026503 -0.027798 -0.028528 -0.028615 -0.028017 -0.026741 -0.024846 -0.022442 -0.019682 -0.016750 -0.013839 -0.011130 -0.008766 -0.006843 -0.005393 -0.004386 -0.003738 -0.003330 -0.003029 -0.002711 -0.002284 -0.001703 -0.000976 -0.000153 0.000682 0.001441 0.002048 0.002467 0.002709 0.002840 0.002972 0.003246 0.003811 0.004793 0.006277 0.008289 0.010783 0.013648 0.016720 0.019801 0.022682 0.025169 0.027104 0.028378 0.028939 0.028788 0.027977 0.026590 0.024741 0.022549 0.020136 0.017615 0.015084 0.012625 0.010300 0.008157 0.006227 0.004531 0.003075 0.001859 0.000874 0.000103 -0.000474 -0.000883 -0.001149 -0.001298 -0.001357 -0.001347 -0.001289 -0.001199 -0.001091 -0.000974 -0.000856 -0.000743 -0.000638 -0.000542 -0.000456 -0.000381 -0.000316 -0.000261 -0.000215 -0.000176 -0.000144 -0.000118 -0.000096 -0.000078 -0.000063 -0.000051 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000044 0.000055 0.000069 0.000086 0.000108 0.000134 0.000165 0.000203 0.000248 0.000301 0.000364 0.000436 0.000520 0.000614 0.000717 0.000829 0.000944 0.001059 0.001167 0.001257 0.001318 0.001334 0.001287 0.001156 0.000916 0.000542 0.000008 -0.000712 -0.001640 -0.002794 -0.004184 -0.005815 -0.007681 -0.009767 -0.012045 -0.014477 -0.017008 -0.019566 -0.022063 -0.024392 -0.026437 -0.028074 -0.029184 -0.029665 -0.029444 -0.028487 -0.026810 -0.024479 -0.021612 -0.018367 -0.014928 -0.011491 -0.008239 -0.005329 -0.002874 -0.000937 0.000468 0.001375 0.001846 0.001967 0.001824 0.001494 0.001041 0.000511 -0.000063 -0.000648 -0.001202 -0.001668 -0.001969 -0.002009 -0.001684 -0.000896 0.000433 0.002344 0.004825 0.007810 0.011174 0.014749 0.018333 0.021715 0.024694 0.027104 0.028822 0.029782 0.029974 0.029438 0.028256 0.026538 0.024409 0.021999 0.019429 0.016808 0.014227 0.011760 0.009460 0.007367 0.005504 0.003885 0.002511 0.001378 0.000472 -0.000226 -0.000737 -0.001088 -0.001305 -0.001415 -0.001441 -0.001406 -0.001328 -0.001223 -0.001104 -0.000979 -0.000857 -0.000740 -0.000633 -0.000536 -0.000450 -0.000375 -0.000311 -0.000257 -0.000211 -0.000173 -0.000141 -0.000115 -0.000094 -0.000076 -0.000062 -0.000050 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000054 0.000067 0.000084 0.000104 0.000129 0.000160 0.000197 0.000241 0.000294 0.000356 0.000428 0.000512 0.000606 0.000712 0.000827 0.000949 0.001073 0.001193 0.001301 0.001385 0.001432 0.001424 0.001341 0.001160 0.000857 0.000404 -0.000223 -0.001049 -0.002092 -0.003367 -0.004882 -0.006635 -0.008618 -0.010809 -0.013178 -0.015678 -0.018243 -0.020794 -0.023228 -0.025430 -0.027272 -0.028626 -0.029371 -0.029409 -0.028676 -0.027152 -0.024868 -0.021909 -0.018411 -0.014552 -0.010537 -0.006581 -0.002892 0.000348 0.002997 0.004961 0.006196 0.006709 0.006549 0.005798 0.004564 0.002969 0.001144 -0.000773 -0.002643 -0.004322 -0.005671 -0.006554 -0.006851 -0.006465 -0.005332 -0.003435 -0.000811 0.002450 0.006203 0.010257 0.014394 0.018384 0.022006 0.025070 0.027430 0.028996 0.029736 0.029675 0.028883 0.027466 0.025551 0.023273 0.020766 0.018148 0.015524 0.012979 0.010576 0.008364 0.006373 0.004621 0.003115 0.001853 0.000826 0.000018 -0.000591 -0.001026 -0.001311 -0.001473 -0.001538 -0.001529 -0.001466 -0.001367 -0.001246 -0.001116 -0.000984 -0.000856 -0.000736 -0.000627 -0.000529 -0.000443 -0.000369 -0.000305 -0.000251 -0.000206 -0.000169 -0.000138 -0.000112 -0.000091 -0.000074 -0.000060 -0.000049 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000041 0.000052 0.000065 0.000081 0.000101 0.000125 0.000155 0.000191 0.000234 0.000285 0.000347 0.000419 0.000502 0.000598 0.000706 0.000825 0.000952 0.001085 0.001218 0.001344 0.001452 0.001531 0.001564 0.001533 0.001417 0.001191 0.000829 0.000307 -0.000400 -0.001311 -0.002444 -0.003809 -0.005408 -0.007237 -0.009282 -0.011517 -0.013903 -0.016383 -0.018881 -0.021304 -0.023537 -0.025455 -0.026923 -0.027812 -0.028005 -0.027415 -0.025996 -0.023751 -0.020737 -0.017074 -0.012929 -0.008513 -0.004066 0.000168 0.003954 0.007086 0.009406 0.010810 0.011255 0.010764 0.009414 0.007336 0.004703 0.001715 -0.001407 -0.004432 -0.007137 -0.009311 -0.010773 -0.011380 -0.011043 -0.009727 -0.007465 -0.004354 -0.000550 0.003741 0.008276 0.012800 0.017063 0.020840 0.023951 0.026269 0.027731 0.028331 0.028121 0.027192 0.025667 0.023683 0.021380 0.018890 0.016329 0.013796 0.011367 0.009099 0.007034 0.005195 0.003595 0.002236 0.001113 0.000214 -0.000478 -0.000986 -0.001334 -0.001546 -0.001649 -0.001665 -0.001618 -0.001526 -0.001405 -0.001269 -0.001127 -0.000987 -0.000853 -0.000731 -0.000620 -0.000521 -0.000436 -0.000362 -0.000299 -0.000246 -0.000201 -0.000164 -0.000134 -0.000109 -0.000089 -0.000072 -0.000058 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000031 0.000040 0.000050 0.000062 0.000078 0.000097 0.000121 0.000149 0.000184 0.000226 0.000277 0.000337 0.000409 0.000492 0.000588 0.000698 0.000820 0.000953 0.001095 0.001240 0.001384 0.001516 0.001628 0.001704 0.001728 0.001680 0.001536 0.001273 0.000867 0.000293 -0.000469 -0.001436 -0.002621 -0.004030 -0.005661 -0.007507 -0.009546 -0.011744 -0.014054 -0.016406 -0.018713 -0.020868 -0.022749 -0.024221 -0.025151 -0.025414 -0.024908 -0.023567 -0.021374 -0.018368 -0.014647 -0.010372 -0.005753 -0.001042 0.003491 0.007576 0.010963 0.013446 0.014876 0.015175 0.014342 0.012450 0.009649 0.006144 0.002191 -0.001926 -0.005912 -0.009477 -0.012362 -0.014349 -0.015283 -0.015077 -0.013723 -0.011289 -0.007918 -0.003816 0.000769 0.005559 0.010275 0.014657 0.018482 0.021580 0.023842 0.025225 0.025745 0.025470 0.024505 0.022982 0.021041 0.018822 0.016453 0.014043 0.011683 0.009443 0.007372 0.005506 0.003862 0.002450 0.001269 0.000309 -0.000443 -0.001006 -0.001402 -0.001655 -0.001789 -0.001827 -0.001793 -0.001707 -0.001584 -0.001441 -0.001289 -0.001135 -0.000987 -0.000849 -0.000724 -0.000611 -0.000513 -0.000427 -0.000354 -0.000291 -0.000239 -0.000196 -0.000160 -0.000130 -0.000106 -0.000086 -0.000069 -0.000056 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000060 0.000075 0.000093 0.000116 0.000144 0.000178 0.000219 0.000268 0.000327 0.000398 0.000481 0.000578 0.000689 0.000813 0.000952 0.001101 0.001259 0.001420 0.001577 0.001722 0.001841 0.001921 0.001942 0.001884 0.001725 0.001442 0.001012 0.000414 -0.000369 -0.001351 -0.002540 -0.003939 -0.005541 -0.007332 -0.009284 -0.011354 -0.013482 -0.015589 -0.017577 -0.019329 -0.020718 -0.021611 -0.021883 -0.021425 -0.020160 -0.018057 -0.015137 -0.011485 -0.007249 -0.002634 0.002108 0.006696 0.010840 0.014267 0.016739 0.018080 0.018186 0.017040 0.014712 0.011357 0.007205 0.002544 -0.002301 -0.006990 -0.011196 -0.014625 -0.017039 -0.018273 -0.018249 -0.016973 -0.014542 -0.011128 -0.006966 -0.002331 0.002483 0.007187 0.011520 0.015267 0.018272 0.020442 0.021749 0.022223 0.021942 0.021018 0.019584 0.017777 0.015730 0.013565 0.011383 0.009265 0.007274 0.005452 0.003828 0.002416 0.001221 0.000240 -0.000539 -0.001130 -0.001552 -0.001828 -0.001980 -0.002032 -0.002004 -0.001918 -0.001791 -0.001639 -0.001473 -0.001305 -0.001140 -0.000985 -0.000843 -0.000715 -0.000601 -0.000502 -0.000417 -0.000345 -0.000283 -0.000232 -0.000190 -0.000154 -0.000126 -0.000102 -0.000082 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000046 0.000058 0.000072 0.000090 0.000112 0.000139 0.000171 0.000211 0.000259 0.000317 0.000387 0.000469 0.000566 0.000677 0.000805 0.000947 0.001104 0.001273 0.001451 0.001632 0.001808 0.001971 0.002106 0.002197 0.002227 0.002174 0.002018 0.001737 0.001313 0.000726 -0.000037 -0.000986 -0.002125 -0.003453 -0.004959 -0.006619 -0.008398 -0.010245 -0.012089 -0.013843 -0.015402 -0.016647 -0.017454 -0.017701 -0.017280 -0.016111 -0.014152 -0.011414 -0.007968 -0.003946 0.000460 0.005006 0.009416 0.013399 0.016672 0.018988 0.020156 0.020058 0.018666 0.016044 0.012349 0.007817 0.002750 -0.002509 -0.007602 -0.012184 -0.015946 -0.018646 -0.020118 -0.020289 -0.019179 -0.016899 -0.013635 -0.009635 -0.005181 -0.000570 0.003917 0.008028 0.011562 0.014379 0.016400 0.017611 0.018048 0.017795 0.016962 0.015676 0.014067 0.012259 0.010361 0.008464 0.006639 0.004941 0.003405 0.002055 0.000901 -0.000056 -0.000820 -0.001405 -0.001825 -0.002101 -0.002252 -0.002301 -0.002269 -0.002174 -0.002036 -0.001869 -0.001687 -0.001500 -0.001316 -0.001142 -0.000980 -0.000834 -0.000703 -0.000589 -0.000491 -0.000406 -0.000335 -0.000275 -0.000225 -0.000183 -0.000149 -0.000121 -0.000098 -0.000079 -0.000064 -0.000051 -0.000041 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000044 0.000055 0.000069 0.000087 0.000108 0.000134 0.000165 0.000204 0.000251 0.000307 0.000375 0.000457 0.000553 0.000665 0.000793 0.000940 0.001103 0.001282 0.001475 0.001678 0.001886 0.002089 0.002278 0.002438 0.002553 0.002606 0.002578 0.002449 0.002201 0.001817 0.001282 0.000585 -0.000281 -0.001315 -0.002512 -0.003853 -0.005310 -0.006839 -0.008382 -0.009863 -0.011190 -0.012258 -0.012955 -0.013169 -0.012798 -0.011763 -0.010019 -0.007567 -0.004464 -0.000824 0.003178 0.007321 0.011343 0.014969 0.017927 0.019972 0.020915 0.020633 0.019093 0.016352 0.012556 0.007938 0.002793 -0.002542 -0.007711 -0.012375 -0.016233 -0.019047 -0.020660 -0.021008 -0.020118 -0.018105 -0.015156 -0.011513 -0.007450 -0.003249 0.000827 0.004547 0.007730 0.010255 0.012058 0.013132 0.013521 0.013303 0.012584 0.011479 0.010106 0.008576 0.006983 0.005407 0.003908 0.002531 0.001305 0.000247 -0.000634 -0.001340 -0.001880 -0.002264 -0.002510 -0.002636 -0.002662 -0.002608 -0.002492 -0.002331 -0.002142 -0.001937 -0.001727 -0.001519 -0.001322 -0.001138 -0.000971 -0.000822 -0.000690 -0.000576 -0.000478 -0.000395 -0.000324 -0.000266 -0.000217 -0.000176 -0.000143 -0.000116 -0.000093 -0.000075 -0.000060 -0.000048 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000053 0.000067 0.000083 0.000104 0.000128 0.000159 0.000196 0.000242 0.000297 0.000363 0.000443 0.000538 0.000650 0.000780 0.000929 0.001097 0.001286 0.001492 0.001716 0.001951 0.002192 0.002431 0.002656 0.002854 0.003010 0.003106 0.003126 0.003053 0.002870 0.002563 0.002120 0.001533 0.000799 -0.000080 -0.001090 -0.002212 -0.003409 -0.004635 -0.005828 -0.006910 -0.007794 -0.008382 -0.008577 -0.008287 -0.007439 -0.005987 -0.003925 -0.001296 0.001806 0.005233 0.008790 0.012248 0.015358 0.017872 0.019566 0.020263 0.019845 0.018276 0.015603 0.011960 0.007556 0.002666 -0.002400 -0.007314 -0.011759 -0.015461 -0.018200 -0.019837 -0.020316 -0.019667 -0.018002 -0.015496 -0.012371 -0.008878 -0.005268 -0.001776 0.001397 0.004099 0.006227 0.007734 0.008620 0.008928 0.008732 0.008125 0.007209 0.006085 0.004848 0.003576 0.002336 0.001176 0.000131 -0.000776 -0.001534 -0.002138 -0.002592 -0.002905 -0.003090 -0.003164 -0.003143 -0.003046 -0.002891 -0.002695 -0.002471 -0.002234 -0.001993 -0.001756 -0.001531 -0.001321 -0.001130 -0.000958 -0.000806 -0.000674 -0.000561 -0.000464 -0.000382 -0.000313 -0.000256 -0.000208 -0.000169 -0.000137 -0.000110 -0.000089 -0.000071 -0.000057 -0.000046 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000041 0.000051 0.000064 0.000080 0.000099 0.000124 0.000153 0.000189 0.000233 0.000286 0.000351 0.000429 0.000523 0.000633 0.000763 0.000914 0.001087 0.001282 0.001501 0.001741 0.002002 0.002277 0.002562 0.002847 0.003122 0.003373 0.003587 0.003750 0.003844 0.003855 0.003770 0.003574 0.003260 0.002820 0.002254 0.001569 0.000780 -0.000090 -0.001005 -0.001917 -0.002765 -0.003478 -0.003979 -0.004186 -0.004020 -0.003417 -0.002334 -0.000759 0.001281 0.003713 0.006422 0.009249 0.012002 0.014475 0.016456 0.017753 0.018208 0.017720 0.016251 0.013838 0.010592 0.006692 0.002372 -0.002099 -0.006439 -0.010378 -0.013676 -0.016149 -0.017680 -0.018223 -0.017811 -0.016542 -0.014568 -0.012084 -0.009300 -0.006428 -0.003663 -0.001167 0.000937 0.002572 0.003705 0.004343 0.004527 0.004321 0.003805 0.003064 0.002180 0.001230 0.000275 -0.000634 -0.001459 -0.002176 -0.002769 -0.003232 -0.003564 -0.003772 -0.003866 -0.003859 -0.003766 -0.003605 -0.003392 -0.003142 -0.002871 -0.002589 -0.002307 -0.002033 -0.001774 -0.001533 -0.001313 -0.001115 -0.000941 -0.000788 -0.000656 -0.000544 -0.000448 -0.000368 -0.000301 -0.000245 -0.000199 -0.000162 -0.000131 -0.000105 -0.000084 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000061 0.000077 0.000095 0.000118 0.000147 0.000181 0.000224 0.000275 0.000338 0.000414 0.000506 0.000615 0.000744 0.000896 0.001071 0.001272 0.001500 0.001754 0.002036 0.002341 0.002665 0.003004 0.003348 0.003687 0.004009 0.004302 0.004552 0.004745 0.004867 0.004905 0.004847 0.004686 0.004417 0.004040 0.003563 0.002999 0.002373 0.001718 0.001077 0.000502 0.000053 -0.000206 -0.000214 0.000084 0.000728 0.001736 0.003094 0.004757 0.006641 0.008632 0.010586 0.012342 0.013737 0.014619 0.014862 0.014379 0.013138 0.011163 0.008536 0.005398 0.001928 -0.001661 -0.005149 -0.008321 -0.010993 -0.013021 -0.014316 -0.014847 -0.014644 -0.013786 -0.012399 -0.010634 -0.008656 -0.006627 -0.004694 -0.002977 -0.001563 -0.000503 0.000186 0.000517 0.000527 0.000270 -0.000190 -0.000786 -0.001456 -0.002144 -0.002804 -0.003400 -0.003909 -0.004315 -0.004611 -0.004795 -0.004871 -0.004847 -0.004734 -0.004547 -0.004301 -0.004010 -0.003690 -0.003354 -0.003015 -0.002681 -0.002360 -0.002058 -0.001779 -0.001525 -0.001297 -0.001096 -0.000919 -0.000767 -0.000636 -0.000525 -0.000432 -0.000354 -0.000289 -0.000235 -0.000190 -0.000154 -0.000124 -0.000100 -0.000080 -0.000064 -0.000051 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000047 0.000059 0.000073 0.000091 0.000113 0.000140 0.000174 0.000214 0.000264 0.000324 0.000398 0.000487 0.000595 0.000723 0.000873 0.001050 0.001254 0.001488 0.001754 0.002052 0.002381 0.002739 0.003123 0.003527 0.003942 0.004361 0.004771 0.005161 0.005517 0.005827 0.006077 0.006254 0.006347 0.006347 0.006250 0.006054 0.005764 0.005392 0.004956 0.004482 0.004005 0.003564 0.003206 0.002976 0.002919 0.003069 0.003450 0.004063 0.004891 0.005886 0.006979 0.008080 0.009082 0.009875 0.010352 0.010424 0.010025 0.009128 0.007742 0.005920 0.003751 0.001358 -0.001118 -0.003526 -0.005722 -0.007583 -0.009013 -0.009955 -0.010395 -0.010357 -0.009901 -0.009116 -0.008108 -0.006987 -0.005863 -0.004827 -0.003954 -0.003292 -0.002866 -0.002677 -0.002705 -0.002917 -0.003270 -0.003716 -0.004207 -0.004702 -0.005164 -0.005563 -0.005881 -0.006104 -0.006228 -0.006252 -0.006181 -0.006023 -0.005788 -0.005489 -0.005139 -0.004754 -0.004347 -0.003933 -0.003521 -0.003123 -0.002744 -0.002391 -0.002066 -0.001771 -0.001508 -0.001275 -0.001071 -0.000894 -0.000743 -0.000614 -0.000506 -0.000415 -0.000339 -0.000276 -0.000224 -0.000181 -0.000146 -0.000118 -0.000094 -0.000075 -0.000060 -0.000047 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000036 0.000045 0.000056 0.000070 0.000087 0.000108 0.000134 0.000165 0.000204 0.000252 0.000310 0.000381 0.000468 0.000573 0.000698 0.000847 0.001023 0.001229 0.001467 0.001739 0.002049 0.002396 0.002781 0.003202 0.003655 0.004135 0.004635 0.005145 0.005656 0.006155 0.006630 0.007065 0.007448 0.007763 0.008000 0.008146 0.008192 0.008135 0.007973 0.007711 0.007359 0.006934 0.006457 0.005957 0.005464 0.005012 0.004633 0.004353 0.004192 0.004157 0.004240 0.004419 0.004658 0.004907 0.005112 0.005216 0.005167 0.004925 0.004466 0.003785 0.002902 0.001853 0.000696 -0.000503 -0.001672 -0.002743 -0.003657 -0.004373 -0.004868 -0.005144 -0.005220 -0.005134 -0.004936 -0.004683 -0.004429 -0.004223 -0.004106 -0.004103 -0.004223 -0.004464 -0.004809 -0.005234 -0.005709 -0.006200 -0.006676 -0.007108 -0.007473 -0.007752 -0.007935 -0.008014 -0.007990 -0.007868 -0.007654 -0.007359 -0.006995 -0.006575 -0.006112 -0.005621 -0.005116 -0.004610 -0.004115 -0.003640 -0.003193 -0.002778 -0.002399 -0.002056 -0.001750 -0.001480 -0.001244 -0.001040 -0.000865 -0.000716 -0.000590 -0.000484 -0.000396 -0.000323 -0.000263 -0.000213 -0.000172 -0.000138 -0.000111 -0.000089 -0.000071 -0.000056 -0.000044 -0.000035 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000021 0.000027 0.000034 0.000042 0.000053 0.000066 0.000082 0.000102 0.000127 0.000157 0.000194 0.000239 0.000295 0.000364 0.000447 0.000549 0.000671 0.000818 0.000992 0.001196 0.001435 0.001711 0.002028 0.002387 0.002791 0.003240 0.003731 0.004263 0.004828 0.005421 0.006032 0.006650 0.007262 0.007853 0.008409 0.008912 0.009346 0.009694 0.009939 0.010069 0.010070 0.009935 0.009658 0.009240 0.008686 0.008008 0.007224 0.006357 0.005434 0.004490 0.003559 0.002673 0.001863 0.001153 0.000560 0.000092 -0.000249 -0.000471 -0.000587 -0.000613 -0.000568 -0.000471 -0.000337 -0.000183 -0.000018 0.000146 0.000301 0.000439 0.000549 0.000620 0.000636 0.000584 0.000446 0.000209 -0.000139 -0.000602 -0.001182 -0.001870 -0.002651 -0.003503 -0.004399 -0.005309 -0.006200 -0.007042 -0.007807 -0.008471 -0.009018 -0.009435 -0.009717 -0.009862 -0.009873 -0.009760 -0.009533 -0.009205 -0.008792 -0.008309 -0.007771 -0.007195 -0.006595 -0.005986 -0.005382 -0.004795 -0.004235 -0.003710 -0.003224 -0.002782 -0.002383 -0.002029 -0.001716 -0.001443 -0.001207 -0.001005 -0.000833 -0.000687 -0.000565 -0.000462 -0.000377 -0.000307 -0.000249 -0.000201 -0.000162 -0.000131 -0.000105 -0.000083 -0.000066 -0.000053 -0.000041 -0.000033 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000040 0.000050 0.000062 0.000078 0.000097 0.000120 0.000148 0.000183 0.000227 0.000280 0.000345 0.000426 0.000524 0.000642 0.000785 0.000955 0.001157 0.001393 0.001669 0.001989 0.002355 0.002770 0.003237 0.003756 0.004325 0.004940 0.005596 0.006285 0.006996 0.007718 0.008434 0.009128 0.009781 0.010371 0.010878 0.011278 0.011548 0.011666 0.011611 0.011366 0.010917 0.010254 0.009375 0.008286 0.007002 0.005549 0.003965 0.002300 0.000612 -0.001034 -0.002571 -0.003929 -0.005048 -0.005873 -0.006364 -0.006497 -0.006265 -0.005682 -0.004780 -0.003611 -0.002239 -0.000743 0.000794 0.002284 0.003643 0.004795 0.005675 0.006237 0.006448 0.006298 0.005795 0.004965 0.003850 0.002503 0.000987 -0.000632 -0.002289 -0.003921 -0.005473 -0.006896 -0.008155 -0.009222 -0.010083 -0.010733 -0.011174 -0.011416 -0.011472 -0.011361 -0.011102 -0.010717 -0.010228 -0.009655 -0.009021 -0.008344 -0.007643 -0.006934 -0.006232 -0.005551 -0.004902 -0.004292 -0.003730 -0.003217 -0.002756 -0.002346 -0.001984 -0.001669 -0.001397 -0.001164 -0.000965 -0.000797 -0.000656 -0.000538 -0.000439 -0.000358 -0.000291 -0.000235 -0.000190 -0.000153 -0.000123 -0.000098 -0.000078 -0.000062 -0.000049 -0.000039 -0.000030 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000047 0.000058 0.000073 0.000091 0.000112 0.000139 0.000173 0.000214 0.000264 0.000327 0.000403 0.000497 0.000612 0.000749 0.000915 0.001111 0.001343 0.001616 0.001933 0.002300 0.002720 0.003197 0.003731 0.004324 0.004973 0.005673 0.006418 0.007198 0.008000 0.008809 0.009607 0.010371 0.011078 0.011701 0.012211 0.012577 0.012768 0.012753 0.012504 0.011994 0.011201 0.010112 0.008721 0.007039 0.005091 0.002920 0.000590 -0.001820 -0.004213 -0.006481 -0.008510 -0.010192 -0.011423 -0.012120 -0.012227 -0.011715 -0.010593 -0.008908 -0.006740 -0.004204 -0.001436 0.001409 0.004171 0.006698 0.008852 0.010520 0.011624 0.012119 0.011998 0.011290 0.010055 0.008378 0.006360 0.004113 0.001747 -0.000632 -0.002930 -0.005068 -0.006985 -0.008639 -0.010005 -0.011072 -0.011846 -0.012342 -0.012582 -0.012592 -0.012403 -0.012043 -0.011545 -0.010936 -0.010245 -0.009497 -0.008716 -0.007921 -0.007131 -0.006361 -0.005625 -0.004931 -0.004289 -0.003702 -0.003173 -0.002702 -0.002287 -0.001925 -0.001611 -0.001343 -0.001114 -0.000921 -0.000758 -0.000623 -0.000509 -0.000415 -0.000338 -0.000274 -0.000221 -0.000179 -0.000144 -0.000115 -0.000092 -0.000073 -0.000058 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000055 0.000068 0.000085 0.000105 0.000131 0.000162 0.000201 0.000249 0.000308 0.000381 0.000471 0.000580 0.000712 0.000871 0.001060 0.001286 0.001552 0.001863 0.002225 0.002643 0.003121 0.003661 0.004265 0.004932 0.005658 0.006438 0.007262 0.008118 0.008989 0.009856 0.010696 0.011481 0.012180 0.012759 0.013181 0.013407 0.013399 0.013118 0.012527 0.011596 0.010300 0.008630 0.006589 0.004203 0.001521 -0.001383 -0.004408 -0.007431 -0.010311 -0.012897 -0.015036 -0.016586 -0.017428 -0.017475 -0.016681 -0.015052 -0.012644 -0.009567 -0.005975 -0.002060 0.001964 0.005874 0.009457 0.012521 0.014913 0.016526 0.017304 0.017243 0.016392 0.014837 0.012703 0.010129 0.007271 0.004276 0.001284 -0.001585 -0.004232 -0.006584 -0.008594 -0.010235 -0.011504 -0.012412 -0.012984 -0.013251 -0.013250 -0.013021 -0.012602 -0.012032 -0.011345 -0.010574 -0.009749 -0.008896 -0.008038 -0.007194 -0.006380 -0.005609 -0.004890 -0.004229 -0.003631 -0.003096 -0.002623 -0.002209 -0.001851 -0.001543 -0.001281 -0.001060 -0.000873 -0.000718 -0.000588 -0.000480 -0.000391 -0.000317 -0.000257 -0.000208 -0.000167 -0.000134 -0.000108 -0.000086 -0.000068 -0.000054 -0.000043 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000041 0.000051 0.000063 0.000079 0.000098 0.000122 0.000151 0.000188 0.000233 0.000289 0.000358 0.000443 0.000547 0.000673 0.000824 0.001006 0.001222 0.001478 0.001780 0.002133 0.002543 0.003014 0.003550 0.004153 0.004824 0.005560 0.006354 0.007200 0.008083 0.008989 0.009895 0.010776 0.011604 0.012343 0.012956 0.013400 0.013631 0.013603 0.013271 0.012590 0.011524 0.010042 0.008127 0.005782 0.003034 -0.000065 -0.003430 -0.006944 -0.010464 -0.013822 -0.016835 -0.019319 -0.021100 -0.022027 -0.021990 -0.020932 -0.018853 -0.015820 -0.011964 -0.007474 -0.002585 0.002438 0.007322 0.011801 0.015643 0.018659 0.020720 0.021761 0.021782 0.020844 0.019060 0.016579 0.013579 0.010244 0.006755 0.003276 -0.000050 -0.003110 -0.005821 -0.008131 -0.010013 -0.011465 -0.012505 -0.013162 -0.013477 -0.013493 -0.013256 -0.012813 -0.012207 -0.011477 -0.010662 -0.009793 -0.008900 -0.008007 -0.007135 -0.006299 -0.005512 -0.004784 -0.004119 -0.003521 -0.002989 -0.002521 -0.002115 -0.001765 -0.001466 -0.001214 -0.001001 -0.000823 -0.000675 -0.000552 -0.000450 -0.000366 -0.000297 -0.000240 -0.000194 -0.000156 -0.000125 -0.000100 -0.000080 -0.000064 -0.000050 -0.000040 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000047 0.000059 0.000073 0.000091 0.000113 0.000141 0.000175 0.000218 0.000271 0.000336 0.000416 0.000514 0.000632 0.000775 0.000947 0.001153 0.001398 0.001687 0.002027 0.002423 0.002881 0.003404 0.003996 0.004658 0.005388 0.006180 0.007027 0.007916 0.008829 0.009747 0.010641 0.011481 0.012229 0.012845 0.013283 0.013495 0.013430 0.013037 0.012269 0.011082 0.009443 0.007332 0.004752 0.001728 -0.001681 -0.005384 -0.009252 -0.013126 -0.016819 -0.020127 -0.022842 -0.024764 -0.025723 -0.025592 -0.024301 -0.021851 -0.018315 -0.013841 -0.008643 -0.002990 0.002817 0.008464 0.013649 0.018106 0.021621 0.024049 0.025318 0.025430 0.024457 0.022529 0.019817 0.016523 0.012854 0.009012 0.005183 0.001522 -0.001844 -0.004827 -0.007370 -0.009445 -0.011051 -0.012209 -0.012952 -0.013325 -0.013377 -0.013158 -0.012719 -0.012107 -0.011367 -0.010538 -0.009655 -0.008749 -0.007846 -0.006968 -0.006130 -0.005345 -0.004621 -0.003965 -0.003376 -0.002856 -0.002401 -0.002007 -0.001670 -0.001383 -0.001142 -0.000939 -0.000771 -0.000631 -0.000516 -0.000420 -0.000341 -0.000277 -0.000224 -0.000180 -0.000145 -0.000116 -0.000093 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000055 0.000068 0.000085 0.000106 0.000131 0.000163 0.000203 0.000253 0.000314 0.000388 0.000480 0.000591 0.000725 0.000886 0.001080 0.001311 0.001586 0.001909 0.002287 0.002726 0.003230 0.003802 0.004444 0.005155 0.005929 0.006760 0.007634 0.008535 0.009440 0.010322 0.011149 0.011881 0.012477 0.012889 0.013065 0.012952 0.012498 0.011651 0.010367 0.008610 0.006359 0.003617 0.000412 -0.003196 -0.007109 -0.011192 -0.015278 -0.019165 -0.022638 -0.025472 -0.027454 -0.028400 -0.028172 -0.026695 -0.023966 -0.020065 -0.015150 -0.009453 -0.003263 0.003092 0.009273 0.014954 0.019847 0.023723 0.026423 0.027874 0.028077 0.027113 0.025121 0.022289 0.018829 0.014966 0.010915 0.006872 0.003003 -0.000559 -0.003722 -0.006423 -0.008636 -0.010360 -0.011614 -0.012434 -0.012868 -0.012966 -0.012782 -0.012369 -0.011776 -0.011050 -0.010232 -0.009360 -0.008465 -0.007575 -0.006709 -0.005886 -0.005118 -0.004412 -0.003774 -0.003204 -0.002702 -0.002265 -0.001888 -0.001567 -0.001295 -0.001067 -0.000876 -0.000718 -0.000587 -0.000479 -0.000390 -0.000317 -0.000256 -0.000207 -0.000167 -0.000134 -0.000107 -0.000086 -0.000069 -0.000055 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000032 0.000040 0.000050 0.000063 0.000079 0.000098 0.000122 0.000152 0.000189 0.000235 0.000292 0.000361 0.000446 0.000549 0.000673 0.000824 0.001005 0.001221 0.001478 0.001782 0.002139 0.002555 0.003033 0.003578 0.004192 0.004873 0.005617 0.006417 0.007260 0.008130 0.009004 0.009854 0.010648 0.011346 0.011904 0.012274 0.012405 0.012242 0.011732 0.010823 0.009470 0.007638 0.005308 0.002481 -0.000811 -0.004508 -0.008508 -0.012674 -0.016834 -0.020784 -0.024300 -0.027152 -0.029122 -0.030020 -0.029701 -0.028089 -0.025181 -0.021058 -0.015884 -0.009900 -0.003405 0.003260 0.009744 0.015709 0.020855 0.024946 0.027820 0.029399 0.029687 0.028767 0.026783 0.023930 0.020425 0.016499 0.012374 0.008249 0.004294 0.000643 -0.002606 -0.005391 -0.007684 -0.009482 -0.010805 -0.011688 -0.012178 -0.012327 -0.012187 -0.011814 -0.011258 -0.010566 -0.009780 -0.008939 -0.008074 -0.007213 -0.006377 -0.005583 -0.004843 -0.004166 -0.003555 -0.003011 -0.002533 -0.002118 -0.001762 -0.001459 -0.001204 -0.000990 -0.000812 -0.000665 -0.000543 -0.000443 -0.000360 -0.000292 -0.000237 -0.000191 -0.000154 -0.000124 -0.000099 -0.000079 -0.000063 -0.000050 -0.000040 -0.000031 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000047 0.000058 0.000073 0.000091 0.000113 0.000141 0.000175 0.000217 0.000270 0.000333 0.000412 0.000506 0.000621 0.000760 0.000928 0.001128 0.001367 0.001651 0.001984 0.002372 0.002821 0.003333 0.003912 0.004555 0.005259 0.006017 0.006817 0.007642 0.008470 0.009273 0.010019 0.010668 0.011177 0.011498 0.011579 0.011368 0.010812 0.009861 0.008472 0.006610 0.004259 0.001423 -0.001868 -0.005550 -0.009524 -0.013653 -0.017765 -0.021658 -0.025111 -0.027894 -0.029792 -0.030614 -0.030218 -0.028526 -0.025537 -0.021331 -0.016074 -0.010005 -0.003426 0.003324 0.009891 0.015936 0.021161 0.025329 0.028278 0.029930 0.030290 0.029441 0.027526 0.024738 0.021295 0.017424 0.013345 0.009257 0.005327 0.001690 -0.001559 -0.004356 -0.006671 -0.008501 -0.009862 -0.010788 -0.011324 -0.011521 -0.011430 -0.011106 -0.010598 -0.009954 -0.009215 -0.008419 -0.007599 -0.006782 -0.005988 -0.005234 -0.004533 -0.003892 -0.003315 -0.002802 -0.002353 -0.001964 -0.001631 -0.001349 -0.001111 -0.000912 -0.000748 -0.000611 -0.000499 -0.000407 -0.000331 -0.000269 -0.000218 -0.000176 -0.000141 -0.000113 -0.000091 -0.000073 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000043 0.000054 0.000067 0.000084 0.000104 0.000130 0.000161 0.000200 0.000248 0.000306 0.000378 0.000465 0.000570 0.000697 0.000851 0.001035 0.001255 0.001516 0.001824 0.002184 0.002599 0.003075 0.003613 0.004213 0.004870 0.005578 0.006325 0.007095 0.007866 0.008612 0.009299 0.009891 0.010344 0.010612 0.010646 0.010394 0.009806 0.008835 0.007441 0.005593 0.003276 0.000497 -0.002713 -0.006291 -0.010141 -0.014128 -0.018087 -0.021824 -0.025124 -0.027768 -0.029545 -0.030274 -0.029817 -0.028100 -0.025121 -0.020960 -0.015777 -0.009807 -0.003341 0.003290 0.009742 0.015686 0.020833 0.024952 0.027886 0.029558 0.029975 0.029215 0.027417 0.024766 0.021473 0.017756 0.013827 0.009877 0.006070 0.002533 -0.000637 -0.003380 -0.005664 -0.007483 -0.008851 -0.009799 -0.010368 -0.010606 -0.010563 -0.010292 -0.009839 -0.009251 -0.008569 -0.007830 -0.007066 -0.006301 -0.005559 -0.004854 -0.004198 -0.003600 -0.003061 -0.002584 -0.002167 -0.001806 -0.001498 -0.001237 -0.001018 -0.000836 -0.000684 -0.000559 -0.000457 -0.000372 -0.000303 -0.000246 -0.000199 -0.000160 -0.000129 -0.000103 -0.000083 -0.000066 -0.000053 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000039 0.000049 0.000062 0.000077 0.000096 0.000119 0.000148 0.000183 0.000227 0.000280 0.000345 0.000423 0.000519 0.000635 0.000775 0.000943 0.001144 0.001382 0.001664 0.001993 0.002374 0.002811 0.003306 0.003857 0.004463 0.005115 0.005803 0.006512 0.007219 0.007901 0.008525 0.009055 0.009450 0.009666 0.009656 0.009373 0.008768 0.007800 0.006431 0.004636 0.002401 -0.000264 -0.003327 -0.006727 -0.010371 -0.014133 -0.017857 -0.021358 -0.024436 -0.026885 -0.028508 -0.029135 -0.028636 -0.026943 -0.024055 -0.020048 -0.015075 -0.009358 -0.003172 0.003169 0.009340 0.015031 0.019966 0.023928 0.026769 0.028415 0.028871 0.028211 0.026565 0.024106 0.021031 0.017546 0.013850 0.010121 0.006515 0.003152 0.000125 -0.002507 -0.004713 -0.006482 -0.007827 -0.008775 -0.009362 -0.009632 -0.009633 -0.009413 -0.009018 -0.008491 -0.007873 -0.007197 -0.006494 -0.005790 -0.005105 -0.004455 -0.003850 -0.003297 -0.002801 -0.002362 -0.001979 -0.001648 -0.001365 -0.001127 -0.000927 -0.000760 -0.000622 -0.000509 -0.000415 -0.000339 -0.000275 -0.000224 -0.000181 -0.000146 -0.000117 -0.000094 -0.000075 -0.000060 -0.000048 -0.000038 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000056 0.000070 0.000087 0.000109 0.000135 0.000167 0.000206 0.000254 0.000312 0.000383 0.000470 0.000574 0.000701 0.000852 0.001034 0.001250 0.001505 0.001804 0.002150 0.002547 0.002997 0.003499 0.004050 0.004643 0.005269 0.005912 0.006553 0.007167 0.007725 0.008192 0.008530 0.008698 0.008653 0.008348 0.007743 0.006799 0.005482 0.003771 0.001658 -0.000847 -0.003712 -0.006877 -0.010255 -0.013730 -0.017156 -0.020365 -0.023173 -0.025390 -0.026837 -0.027358 -0.026837 -0.025210 -0.022479 -0.018715 -0.014059 -0.008716 -0.002942 0.002976 0.008736 0.014053 0.018672 0.022392 0.025076 0.026656 0.027134 0.026579 0.025107 0.022877 0.020071 0.016874 0.013470 0.010025 0.006679 0.003547 0.000714 -0.001763 -0.003850 -0.005537 -0.006833 -0.007759 -0.008349 -0.008641 -0.008679 -0.008508 -0.008169 -0.007705 -0.007151 -0.006542 -0.005905 -0.005265 -0.004641 -0.004048 -0.003496 -0.002993 -0.002541 -0.002141 -0.001792 -0.001491 -0.001235 -0.001019 -0.000838 -0.000687 -0.000563 -0.000460 -0.000375 -0.000306 -0.000249 -0.000202 -0.000164 -0.000132 -0.000106 -0.000085 -0.000068 -0.000054 -0.000043 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000033 0.000041 0.000051 0.000064 0.000080 0.000099 0.000122 0.000151 0.000186 0.000229 0.000281 0.000345 0.000422 0.000516 0.000629 0.000766 0.000929 0.001123 0.001352 0.001620 0.001931 0.002289 0.002693 0.003145 0.003640 0.004174 0.004736 0.005313 0.005886 0.006433 0.006925 0.007332 0.007617 0.007743 0.007669 0.007355 0.006764 0.005861 0.004618 0.003018 0.001056 -0.001255 -0.003884 -0.006775 -0.009848 -0.012994 -0.016084 -0.018965 -0.021472 -0.023437 -0.024698 -0.025117 -0.024591 -0.023065 -0.020541 -0.017084 -0.012823 -0.007941 -0.002671 0.002728 0.007985 0.012842 0.017070 0.020486 0.022966 0.024448 0.024933 0.024479 0.023193 0.021215 0.018706 0.015834 0.012762 0.009639 0.006595 0.003732 0.001130 -0.001156 -0.003095 -0.004675 -0.005899 -0.006786 -0.007364 -0.007667 -0.007734 -0.007605 -0.007320 -0.006916 -0.006427 -0.005885 -0.005315 -0.004740 -0.004179 -0.003644 -0.003147 -0.002692 -0.002285 -0.001924 -0.001610 -0.001340 -0.001109 -0.000915 -0.000752 -0.000617 -0.000505 -0.000413 -0.000337 -0.000275 -0.000224 -0.000182 -0.000147 -0.000119 -0.000095 -0.000077 -0.000061 -0.000049 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000047 0.000058 0.000072 0.000089 0.000110 0.000136 0.000167 0.000205 0.000252 0.000309 0.000378 0.000461 0.000562 0.000683 0.000828 0.001001 0.001205 0.001444 0.001721 0.002039 0.002400 0.002802 0.003243 0.003718 0.004218 0.004730 0.005236 0.005717 0.006146 0.006496 0.006733 0.006823 0.006730 0.006418 0.005854 0.005007 0.003855 0.002385 0.000595 -0.001502 -0.003873 -0.006468 -0.009211 -0.012008 -0.014742 -0.017279 -0.019474 -0.021180 -0.022255 -0.022580 -0.022066 -0.020666 -0.018382 -0.015274 -0.011456 -0.007089 -0.002380 0.002443 0.007142 0.011487 0.015276 0.018349 0.020593 0.021954 0.022431 0.022074 0.020975 0.019256 0.017057 0.014525 0.011804 0.009026 0.006306 0.003735 0.001388 -0.000687 -0.002457 -0.003909 -0.005045 -0.005877 -0.006430 -0.006734 -0.006822 -0.006730 -0.006493 -0.006146 -0.005719 -0.005241 -0.004737 -0.004226 -0.003727 -0.003250 -0.002807 -0.002401 -0.002037 -0.001716 -0.001436 -0.001195 -0.000990 -0.000816 -0.000671 -0.000551 -0.000451 -0.000369 -0.000301 -0.000246 -0.000200 -0.000162 -0.000131 -0.000106 -0.000085 -0.000069 -0.000055 -0.000044 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000052 0.000064 0.000080 0.000098 0.000121 0.000149 0.000183 0.000225 0.000275 0.000336 0.000409 0.000498 0.000605 0.000733 0.000886 0.001066 0.001277 0.001522 0.001803 0.002121 0.002476 0.002865 0.003283 0.003723 0.004172 0.004615 0.005033 0.005404 0.005702 0.005897 0.005958 0.005854 0.005553 0.005026 0.004247 0.003198 0.001869 0.000262 -0.001608 -0.003712 -0.006002 -0.008411 -0.010854 -0.013231 -0.015425 -0.017311 -0.018763 -0.019661 -0.019903 -0.019414 -0.018155 -0.016131 -0.013392 -0.010037 -0.006210 -0.002085 0.002139 0.006255 0.010066 0.013397 0.016107 0.018099 0.019325 0.019783 0.019513 0.018594 0.017129 0.015237 0.013046 0.010679 0.008250 0.005859 0.003590 0.001506 -0.000345 -0.001934 -0.003246 -0.004281 -0.005048 -0.005566 -0.005861 -0.005961 -0.005899 -0.005705 -0.005409 -0.005041 -0.004624 -0.004182 -0.003734 -0.003294 -0.002874 -0.002482 -0.002124 -0.001803 -0.001519 -0.001271 -0.001058 -0.000877 -0.000723 -0.000595 -0.000489 -0.000400 -0.000327 -0.000267 -0.000218 -0.000178 -0.000144 -0.000117 -0.000095 -0.000076 -0.000061 -0.000049 -0.000039 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000057 0.000071 0.000088 0.000108 0.000133 0.000163 0.000199 0.000243 0.000297 0.000361 0.000439 0.000533 0.000645 0.000779 0.000937 0.001122 0.001336 0.001582 0.001860 0.002170 0.002510 0.002875 0.003258 0.003648 0.004032 0.004392 0.004710 0.004961 0.005120 0.005160 0.005052 0.004769 0.004287 0.003583 0.002644 0.001463 0.000044 -0.001599 -0.003437 -0.005426 -0.007507 -0.009608 -0.011640 -0.013504 -0.015097 -0.016311 -0.017046 -0.017218 -0.016765 -0.015655 -0.013894 -0.011526 -0.008635 -0.005342 -0.001797 0.001832 0.005370 0.008651 0.011524 0.013871 0.015608 0.016692 0.017121 0.016926 0.016173 0.014948 0.013350 0.011486 0.009460 0.007371 0.005304 0.003332 0.001512 -0.000115 -0.001519 -0.002686 -0.003612 -0.004306 -0.004781 -0.005059 -0.005165 -0.005125 -0.004967 -0.004718 -0.004403 -0.004043 -0.003660 -0.003270 -0.002886 -0.002519 -0.002177 -0.001864 -0.001583 -0.001334 -0.001117 -0.000931 -0.000772 -0.000637 -0.000525 -0.000431 -0.000353 -0.000289 -0.000236 -0.000193 -0.000157 -0.000128 -0.000104 -0.000084 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000027 0.000033 0.000041 0.000051 0.000063 0.000077 0.000095 0.000117 0.000143 0.000175 0.000214 0.000261 0.000317 0.000385 0.000467 0.000564 0.000680 0.000818 0.000978 0.001165 0.001378 0.001619 0.001888 0.002183 0.002498 0.002829 0.003164 0.003494 0.003802 0.004071 0.004281 0.004410 0.004434 0.004329 0.004071 0.003638 0.003014 0.002188 0.001154 -0.000081 -0.001502 -0.003083 -0.004785 -0.006557 -0.008335 -0.010045 -0.011605 -0.012928 -0.013925 -0.014516 -0.014632 -0.014222 -0.013262 -0.011757 -0.009746 -0.007300 -0.004519 -0.001528 0.001535 0.004522 0.007296 0.009731 0.011728 0.013216 0.014158 0.014551 0.014420 0.013815 0.012808 0.011481 0.009921 0.008215 0.006446 0.004686 0.002997 0.001430 0.000023 -0.001199 -0.002220 -0.003036 -0.003653 -0.004080 -0.004335 -0.004440 -0.004417 -0.004290 -0.004081 -0.003813 -0.003505 -0.003176 -0.002839 -0.002507 -0.002190 -0.001894 -0.001623 -0.001379 -0.001164 -0.000975 -0.000813 -0.000675 -0.000558 -0.000460 -0.000378 -0.000310 -0.000254 -0.000208 -0.000170 -0.000138 -0.000112 -0.000091 -0.000074 -0.000060 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000045 0.000055 0.000068 0.000084 0.000103 0.000126 0.000154 0.000187 0.000228 0.000277 0.000335 0.000406 0.000490 0.000591 0.000709 0.000848 0.001008 0.001192 0.001400 0.001631 0.001884 0.002155 0.002437 0.002724 0.003004 0.003266 0.003492 0.003668 0.003772 0.003785 0.003687 0.003456 0.003076 0.002533 0.001817 0.000927 -0.000131 -0.001343 -0.002684 -0.004120 -0.005606 -0.007089 -0.008508 -0.009794 -0.010876 -0.011683 -0.012151 -0.012222 -0.011860 -0.011044 -0.009781 -0.008104 -0.006069 -0.003761 -0.001281 0.001258 0.003737 0.006042 0.008072 0.009742 0.010996 0.011802 0.012155 0.012073 0.011597 0.010784 0.009699 0.008413 0.006998 0.005521 0.004043 0.002618 0.001288 0.000088 -0.000959 -0.001839 -0.002547 -0.003085 -0.003462 -0.003691 -0.003790 -0.003779 -0.003676 -0.003502 -0.003276 -0.003015 -0.002733 -0.002446 -0.002161 -0.001889 -0.001635 -0.001402 -0.001193 -0.001008 -0.000846 -0.000706 -0.000587 -0.000486 -0.000401 -0.000330 -0.000271 -0.000222 -0.000182 -0.000149 -0.000121 -0.000099 -0.000080 -0.000065 -0.000053 -0.000043 -0.000034 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000048 0.000059 0.000073 0.000090 0.000110 0.000134 0.000163 0.000198 0.000240 0.000291 0.000351 0.000424 0.000510 0.000611 0.000730 0.000868 0.001025 0.001202 0.001400 0.001615 0.001845 0.002085 0.002328 0.002565 0.002785 0.002975 0.003121 0.003206 0.003212 0.003123 0.002923 0.002595 0.002129 0.001520 0.000765 -0.000128 -0.001147 -0.002268 -0.003463 -0.004693 -0.005914 -0.007075 -0.008121 -0.008994 -0.009638 -0.010002 -0.010042 -0.009728 -0.009047 -0.008005 -0.006629 -0.004966 -0.003082 -0.001060 0.001010 0.003033 0.004917 0.006580 0.007956 0.008996 0.009674 0.009984 0.009940 0.009573 0.008926 0.008052 0.007007 0.005849 0.004633 0.003409 0.002223 0.001110 0.000100 -0.000785 -0.001532 -0.002136 -0.002598 -0.002924 -0.003125 -0.003215 -0.003210 -0.003128 -0.002983 -0.002793 -0.002573 -0.002335 -0.002091 -0.001849 -0.001618 -0.001402 -0.001203 -0.001025 -0.000867 -0.000729 -0.000610 -0.000507 -0.000421 -0.000348 -0.000287 -0.000236 -0.000194 -0.000159 -0.000130 -0.000106 -0.000086 -0.000070 -0.000057 -0.000046 -0.000038 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000051 0.000063 0.000078 0.000095 0.000116 0.000141 0.000171 0.000207 0.000251 0.000302 0.000364 0.000438 0.000524 0.000625 0.000742 0.000875 0.001026 0.001193 0.001375 0.001570 0.001772 0.001977 0.002176 0.002360 0.002519 0.002640 0.002709 0.002712 0.002635 0.002463 0.002186 0.001794 0.001283 0.000653 -0.000091 -0.000935 -0.001860 -0.002841 -0.003846 -0.004839 -0.005777 -0.006617 -0.007313 -0.007820 -0.008099 -0.008118 -0.007852 -0.007294 -0.006448 -0.005338 -0.004000 -0.002489 -0.000867 0.000793 0.002417 0.003933 0.005275 0.006390 0.007240 0.007801 0.008069 0.008052 0.007773 0.007267 0.006572 0.005734 0.004799 0.003810 0.002810 0.001834 0.000915 0.000077 -0.000661 -0.001286 -0.001794 -0.002184 -0.002460 -0.002632 -0.002711 -0.002710 -0.002643 -0.002524 -0.002365 -0.002181 -0.001980 -0.001775 -0.001571 -0.001376 -0.001193 -0.001026 -0.000875 -0.000741 -0.000624 -0.000523 -0.000436 -0.000362 -0.000300 -0.000248 -0.000204 -0.000168 -0.000138 -0.000113 -0.000092 -0.000075 -0.000062 -0.000050 -0.000041 -0.000033 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000044 0.000055 0.000067 0.000082 0.000100 0.000122 0.000147 0.000178 0.000215 0.000259 0.000311 0.000373 0.000446 0.000532 0.000630 0.000743 0.000870 0.001010 0.001163 0.001327 0.001496 0.001667 0.001834 0.001988 0.002120 0.002220 0.002277 0.002279 0.002214 0.002072 0.001841 0.001517 0.001095 0.000576 -0.000034 -0.000724 -0.001478 -0.002273 -0.003084 -0.003881 -0.004631 -0.005298 -0.005846 -0.006242 -0.006454 -0.006459 -0.006239 -0.005789 -0.005114 -0.004232 -0.003174 -0.001981 -0.000701 0.000609 0.001892 0.003092 0.004159 0.005050 0.005733 0.006191 0.006418 0.006419 0.006211 0.005819 0.005274 0.004611 0.003864 0.003070 0.002262 0.001470 0.000720 0.000033 -0.000573 -0.001089 -0.001509 -0.001833 -0.002064 -0.002208 -0.002275 -0.002275 -0.002220 -0.002121 -0.001990 -0.001836 -0.001669 -0.001496 -0.001326 -0.001162 -0.001009 -0.000869 -0.000742 -0.000630 -0.000531 -0.000446 -0.000373 -0.000310 -0.000258 -0.000213 -0.000176 -0.000145 -0.000119 -0.000098 -0.000080 -0.000066 -0.000054 -0.000044 -0.000036 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000058 0.000070 0.000086 0.000104 0.000126 0.000152 0.000183 0.000220 0.000264 0.000317 0.000378 0.000450 0.000532 0.000627 0.000733 0.000850 0.000978 0.001114 0.001255 0.001398 0.001536 0.001664 0.001774 0.001858 0.001906 0.001908 0.001855 0.001739 0.001551 0.001286 0.000943 0.000522 0.000028 -0.000528 -0.001134 -0.001771 -0.002419 -0.003051 -0.003644 -0.004168 -0.004596 -0.004902 -0.005062 -0.005059 -0.004881 -0.004525 -0.003995 -0.003306 -0.002482 -0.001554 -0.000561 0.000457 0.001455 0.002391 0.003226 0.003926 0.004468 0.004837 0.005025 0.005037 0.004884 0.004585 0.004162 0.003642 0.003053 0.002422 0.001777 0.001141 0.000536 -0.000019 -0.000511 -0.000931 -0.001274 -0.001538 -0.001727 -0.001845 -0.001900 -0.001900 -0.001855 -0.001773 -0.001664 -0.001536 -0.001397 -0.001254 -0.001112 -0.000976 -0.000848 -0.000731 -0.000626 -0.000532 -0.000450 -0.000378 -0.000317 -0.000264 -0.000220 -0.000183 -0.000151 -0.000125 -0.000103 -0.000085 -0.000069 -0.000057 -0.000046 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000032 0.000040 0.000049 0.000060 0.000073 0.000088 0.000107 0.000129 0.000155 0.000186 0.000223 0.000267 0.000318 0.000378 0.000447 0.000525 0.000613 0.000710 0.000816 0.000929 0.001046 0.001164 0.001279 0.001385 0.001477 0.001547 0.001587 0.001591 0.001549 0.001456 0.001306 0.001093 0.000818 0.000481 0.000087 -0.000356 -0.000837 -0.001341 -0.001852 -0.002349 -0.002812 -0.003220 -0.003552 -0.003786 -0.003907 -0.003901 -0.003761 -0.003483 -0.003074 -0.002545 -0.001913 -0.001203 -0.000444 0.000334 0.001099 0.001817 0.002461 0.003004 0.003427 0.003719 0.003872 0.003890 0.003779 0.003553 0.003228 0.002825 0.002365 0.001869 0.001359 0.000855 0.000373 -0.000070 -0.000465 -0.000802 -0.001077 -0.001290 -0.001442 -0.001537 -0.001580 -0.001579 -0.001541 -0.001473 -0.001383 -0.001277 -0.001162 -0.001044 -0.000927 -0.000814 -0.000709 -0.000612 -0.000524 -0.000446 -0.000378 -0.000319 -0.000268 -0.000224 -0.000187 -0.000155 -0.000129 -0.000107 -0.000088 -0.000073 -0.000060 -0.000049 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000042 0.000051 0.000062 0.000074 0.000090 0.000108 0.000130 0.000157 0.000188 0.000224 0.000267 0.000316 0.000373 0.000437 0.000510 0.000590 0.000677 0.000770 0.000866 0.000964 0.001058 0.001146 0.001223 0.001281 0.001316 0.001321 0.001289 0.001217 0.001098 0.000931 0.000713 0.000448 0.000137 -0.000211 -0.000589 -0.000983 -0.001381 -0.001768 -0.002127 -0.002442 -0.002697 -0.002876 -0.002968 -0.002962 -0.002853 -0.002642 -0.002331 -0.001930 -0.001454 -0.000920 -0.000348 0.000237 0.000814 0.001357 0.001846 0.002260 0.002586 0.002813 0.002936 0.002956 0.002876 0.002707 0.002460 0.002151 0.001795 0.001409 0.001010 0.000614 0.000235 -0.000115 -0.000427 -0.000694 -0.000913 -0.001081 -0.001201 -0.001275 -0.001309 -0.001306 -0.001273 -0.001217 -0.001143 -0.001056 -0.000962 -0.000865 -0.000768 -0.000676 -0.000589 -0.000509 -0.000437 -0.000373 -0.000316 -0.000267 -0.000225 -0.000189 -0.000158 -0.000132 -0.000109 -0.000091 -0.000075 -0.000062 -0.000051 -0.000042 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000043 0.000052 0.000062 0.000075 0.000091 0.000109 0.000131 0.000157 0.000187 0.000222 0.000263 0.000309 0.000362 0.000421 0.000487 0.000558 0.000634 0.000713 0.000792 0.000870 0.000943 0.001006 0.001055 0.001085 0.001091 0.001068 0.001013 0.000921 0.000791 0.000622 0.000415 0.000174 -0.000096 -0.000389 -0.000694 -0.001001 -0.001299 -0.001575 -0.001816 -0.002011 -0.002148 -0.002217 -0.002213 -0.002132 -0.001973 -0.001742 -0.001444 -0.001090 -0.000694 -0.000271 0.000163 0.000591 0.000995 0.001360 0.001672 0.001919 0.002094 0.002190 0.002209 0.002152 0.002026 0.001841 0.001605 0.001333 0.001035 0.000727 0.000419 0.000123 -0.000150 -0.000394 -0.000603 -0.000774 -0.000905 -0.000998 -0.001055 -0.001079 -0.001075 -0.001047 -0.001000 -0.000939 -0.000868 -0.000791 -0.000712 -0.000633 -0.000558 -0.000487 -0.000421 -0.000362 -0.000310 -0.000263 -0.000223 -0.000188 -0.000158 -0.000133 -0.000111 -0.000092 -0.000077 -0.000064 -0.000053 -0.000043 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000036 0.000043 0.000052 0.000063 0.000076 0.000091 0.000109 0.000130 0.000155 0.000184 0.000217 0.000255 0.000298 0.000346 0.000399 0.000457 0.000518 0.000582 0.000647 0.000711 0.000770 0.000822 0.000863 0.000889 0.000896 0.000881 0.000839 0.000770 0.000671 0.000541 0.000383 0.000198 -0.000009 -0.000233 -0.000466 -0.000701 -0.000928 -0.001139 -0.001322 -0.001471 -0.001575 -0.001629 -0.001627 -0.001568 -0.001452 -0.001283 -0.001065 -0.000807 -0.000518 -0.000209 0.000107 0.000419 0.000716 0.000985 0.001216 0.001400 0.001531 0.001605 0.001622 0.001582 0.001489 0.001350 0.001173 0.000966 0.000739 0.000502 0.000265 0.000037 -0.000174 -0.000362 -0.000524 -0.000656 -0.000757 -0.000827 -0.000870 -0.000887 -0.000881 -0.000857 -0.000818 -0.000767 -0.000709 -0.000647 -0.000582 -0.000519 -0.000457 -0.000400 -0.000347 -0.000299 -0.000256 -0.000218 -0.000185 -0.000156 -0.000132 -0.000111 -0.000093 -0.000077 -0.000065 -0.000054 -0.000044 -0.000037 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000043 0.000052 0.000063 0.000075 0.000090 0.000108 0.000128 0.000151 0.000178 0.000209 0.000244 0.000283 0.000325 0.000372 0.000422 0.000473 0.000526 0.000577 0.000626 0.000668 0.000702 0.000724 0.000732 0.000722 0.000692 0.000640 0.000565 0.000468 0.000349 0.000209 0.000053 -0.000116 -0.000293 -0.000470 -0.000642 -0.000801 -0.000940 -0.001053 -0.001133 -0.001175 -0.001176 -0.001135 -0.001053 -0.000931 -0.000775 -0.000589 -0.000382 -0.000161 0.000066 0.000291 0.000504 0.000699 0.000867 0.001002 0.001099 0.001155 0.001169 0.001140 0.001073 0.000970 0.000837 0.000681 0.000509 0.000329 0.000149 -0.000025 -0.000186 -0.000331 -0.000454 -0.000554 -0.000631 -0.000684 -0.000714 -0.000725 -0.000719 -0.000698 -0.000665 -0.000624 -0.000576 -0.000526 -0.000474 -0.000422 -0.000373 -0.000327 -0.000284 -0.000245 -0.000210 -0.000179 -0.000152 -0.000129 -0.000109 -0.000092 -0.000077 -0.000065 -0.000054 -0.000045 -0.000037 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000030 0.000036 0.000043 0.000052 0.000062 0.000074 0.000089 0.000105 0.000124 0.000146 0.000170 0.000198 0.000230 0.000264 0.000301 0.000341 0.000382 0.000425 0.000466 0.000505 0.000540 0.000567 0.000586 0.000594 0.000588 0.000566 0.000529 0.000474 0.000402 0.000313 0.000209 0.000093 -0.000033 -0.000164 -0.000297 -0.000426 -0.000545 -0.000650 -0.000736 -0.000797 -0.000831 -0.000835 -0.000808 -0.000751 -0.000666 -0.000556 -0.000426 -0.000280 -0.000124 0.000037 0.000196 0.000347 0.000486 0.000606 0.000703 0.000774 0.000815 0.000825 0.000805 0.000756 0.000680 0.000581 0.000465 0.000336 0.000200 0.000064 -0.000067 -0.000189 -0.000298 -0.000391 -0.000467 -0.000524 -0.000563 -0.000584 -0.000591 -0.000584 -0.000565 -0.000538 -0.000504 -0.000466 -0.000425 -0.000383 -0.000342 -0.000303 -0.000265 -0.000231 -0.000200 -0.000172 -0.000147 -0.000125 -0.000106 -0.000090 -0.000076 -0.000064 -0.000053 -0.000045 -0.000037 -0.000031 -0.000026 -0.000021 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000051 0.000061 0.000073 0.000086 0.000101 0.000119 0.000138 0.000161 0.000186 0.000213 0.000243 0.000275 0.000308 0.000341 0.000374 0.000406 0.000433 0.000456 0.000472 0.000479 0.000475 0.000461 0.000434 0.000394 0.000342 0.000277 0.000202 0.000116 0.000024 -0.000073 -0.000171 -0.000266 -0.000356 -0.000435 -0.000500 -0.000547 -0.000575 -0.000581 -0.000566 -0.000528 -0.000470 -0.000395 -0.000305 -0.000204 -0.000095 0.000016 0.000127 0.000232 0.000329 0.000413 0.000482 0.000533 0.000562 0.000570 0.000556 0.000519 0.000464 0.000391 0.000304 0.000208 0.000107 0.000005 -0.000093 -0.000185 -0.000266 -0.000336 -0.000391 -0.000433 -0.000461 -0.000476 -0.000479 -0.000471 -0.000456 -0.000433 -0.000405 -0.000374 -0.000342 -0.000308 -0.000276 -0.000244 -0.000214 -0.000187 -0.000162 -0.000140 -0.000120 -0.000102 -0.000087 -0.000074 -0.000062 -0.000052 -0.000044 -0.000037 -0.000031 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000042 0.000050 0.000059 0.000070 0.000082 0.000096 0.000112 0.000130 0.000149 0.000171 0.000195 0.000220 0.000247 0.000273 0.000300 0.000325 0.000347 0.000365 0.000378 0.000384 0.000383 0.000373 0.000354 0.000326 0.000289 0.000242 0.000188 0.000127 0.000060 -0.000010 -0.000082 -0.000152 -0.000219 -0.000278 -0.000327 -0.000365 -0.000388 -0.000396 -0.000389 -0.000366 -0.000328 -0.000278 -0.000217 -0.000148 -0.000074 0.000002 0.000077 0.000150 0.000216 0.000275 0.000322 0.000357 0.000378 0.000384 0.000373 0.000347 0.000306 0.000252 0.000188 0.000117 0.000042 -0.000034 -0.000107 -0.000174 -0.000235 -0.000286 -0.000327 -0.000357 -0.000376 -0.000386 -0.000386 -0.000379 -0.000365 -0.000347 -0.000324 -0.000299 -0.000273 -0.000247 -0.000221 -0.000196 -0.000172 -0.000151 -0.000131 -0.000113 -0.000097 -0.000083 -0.000070 -0.000060 -0.000051 -0.000043 -0.000036 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000041 0.000048 0.000057 0.000066 0.000077 0.000090 0.000104 0.000120 0.000137 0.000156 0.000176 0.000197 0.000218 0.000239 0.000259 0.000277 0.000291 0.000301 0.000307 0.000307 0.000300 0.000287 0.000268 0.000242 0.000209 0.000171 0.000128 0.000081 0.000030 -0.000022 -0.000073 -0.000122 -0.000167 -0.000205 -0.000234 -0.000254 -0.000264 -0.000262 -0.000249 -0.000226 -0.000194 -0.000154 -0.000108 -0.000059 -0.000008 0.000043 0.000092 0.000137 0.000176 0.000209 0.000233 0.000247 0.000251 0.000243 0.000223 0.000193 0.000153 0.000106 0.000054 -0.000001 -0.000057 -0.000111 -0.000160 -0.000205 -0.000242 -0.000271 -0.000292 -0.000305 -0.000311 -0.000310 -0.000303 -0.000291 -0.000276 -0.000258 -0.000238 -0.000217 -0.000196 -0.000176 -0.000156 -0.000138 -0.000121 -0.000105 -0.000091 -0.000078 -0.000067 -0.000057 -0.000048 -0.000041 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000046 0.000053 0.000062 0.000072 0.000084 0.000096 0.000110 0.000125 0.000141 0.000157 0.000174 0.000191 0.000207 0.000220 0.000232 0.000240 0.000245 0.000245 0.000241 0.000232 0.000219 0.000201 0.000179 0.000153 0.000123 0.000090 0.000054 0.000017 -0.000021 -0.000057 -0.000090 -0.000120 -0.000144 -0.000161 -0.000171 -0.000174 -0.000168 -0.000155 -0.000136 -0.000110 -0.000080 -0.000048 -0.000014 0.000020 0.000052 0.000082 0.000108 0.000130 0.000146 0.000156 0.000158 0.000152 0.000137 0.000115 0.000085 0.000051 0.000012 -0.000028 -0.000069 -0.000108 -0.000144 -0.000176 -0.000203 -0.000224 -0.000238 -0.000247 -0.000250 -0.000247 -0.000241 -0.000231 -0.000219 -0.000204 -0.000188 -0.000172 -0.000155 -0.000139 -0.000124 -0.000109 -0.000096 -0.000084 -0.000072 -0.000062 -0.000053 -0.000045 -0.000039 -0.000033 -0.000028 -0.000023 -0.000020 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000023 0.000027 0.000031 0.000037 0.000043 0.000050 0.000058 0.000067 0.000077 0.000088 0.000100 0.000112 0.000126 0.000139 0.000152 0.000165 0.000176 0.000185 0.000191 0.000195 0.000195 0.000193 0.000187 0.000179 0.000167 0.000152 0.000135 0.000114 0.000091 0.000066 0.000040 0.000013 -0.000014 -0.000040 -0.000063 -0.000082 -0.000098 -0.000108 -0.000113 -0.000112 -0.000106 -0.000095 -0.000080 -0.000061 -0.000040 -0.000018 0.000004 0.000026 0.000045 0.000062 0.000077 0.000088 0.000094 0.000095 0.000090 0.000079 0.000062 0.000040 0.000015 -0.000014 -0.000043 -0.000073 -0.000101 -0.000127 -0.000150 -0.000169 -0.000184 -0.000193 -0.000198 -0.000199 -0.000197 -0.000191 -0.000182 -0.000172 -0.000161 -0.000148 -0.000135 -0.000123 -0.000110 -0.000098 -0.000087 -0.000076 -0.000066 -0.000057 -0.000049 -0.000042 -0.000036 -0.000031 -0.000026 -0.000022 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000046 0.000053 0.000061 0.000070 0.000079 0.000090 0.000100 0.000111 0.000121 0.000131 0.000140 0.000147 0.000152 0.000155 0.000156 0.000154 0.000151 0.000145 0.000138 0.000128 0.000117 0.000103 0.000088 0.000071 0.000052 0.000032 0.000012 -0.000008 -0.000026 -0.000043 -0.000056 -0.000066 -0.000073 -0.000075 -0.000073 -0.000067 -0.000058 -0.000047 -0.000033 -0.000019 -0.000005 0.000009 0.000021 0.000033 0.000042 0.000049 0.000053 0.000053 0.000049 0.000041 0.000028 0.000012 -0.000007 -0.000028 -0.000050 -0.000071 -0.000092 -0.000110 -0.000127 -0.000140 -0.000150 -0.000156 -0.000159 -0.000159 -0.000155 -0.000150 -0.000143 -0.000135 -0.000126 -0.000116 -0.000106 -0.000096 -0.000086 -0.000077 -0.000068 -0.000060 -0.000052 -0.000045 -0.000039 -0.000033 -0.000029 -0.000024 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000032 0.000037 0.000042 0.000049 0.000056 0.000063 0.000071 0.000079 0.000088 0.000096 0.000104 0.000111 0.000117 0.000121 0.000123 0.000124 0.000123 0.000121 0.000118 0.000113 0.000108 0.000100 0.000092 0.000081 0.000069 0.000056 0.000041 0.000026 0.000010 -0.000004 -0.000018 -0.000030 -0.000039 -0.000046 -0.000050 -0.000051 -0.000049 -0.000044 -0.000037 -0.000028 -0.000019 -0.000010 -0.000001 0.000007 0.000014 0.000020 0.000025 0.000027 0.000027 0.000024 0.000017 0.000008 -0.000005 -0.000019 -0.000034 -0.000050 -0.000066 -0.000080 -0.000094 -0.000105 -0.000115 -0.000121 -0.000125 -0.000127 -0.000126 -0.000122 -0.000118 -0.000112 -0.000105 -0.000098 -0.000091 -0.000083 -0.000075 -0.000067 -0.000060 -0.000053 -0.000047 -0.000041 -0.000035 -0.000031 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000025 0.000029 0.000034 0.000039 0.000044 0.000050 0.000056 0.000063 0.000070 0.000076 0.000082 0.000088 0.000092 0.000095 0.000097 0.000098 0.000098 0.000097 0.000095 0.000093 0.000090 0.000085 0.000080 0.000073 0.000065 0.000055 0.000044 0.000032 0.000020 0.000008 -0.000003 -0.000014 -0.000022 -0.000029 -0.000034 -0.000036 -0.000036 -0.000034 -0.000030 -0.000024 -0.000019 -0.000013 -0.000007 -0.000001 0.000003 0.000007 0.000010 0.000012 0.000011 0.000008 0.000003 -0.000004 -0.000013 -0.000024 -0.000035 -0.000047 -0.000058 -0.000069 -0.000079 -0.000087 -0.000093 -0.000098 -0.000100 -0.000100 -0.000099 -0.000096 -0.000092 -0.000087 -0.000082 -0.000076 -0.000071 -0.000065 -0.000058 -0.000052 -0.000047 -0.000041 -0.000036 -0.000032 -0.000027 -0.000024 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000008 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000030 0.000035 0.000039 0.000044 0.000049 0.000055 0.000060 0.000065 0.000069 0.000073 0.000075 0.000077 0.000078 0.000078 0.000078 0.000077 0.000076 0.000074 0.000072 0.000069 0.000064 0.000059 0.000051 0.000043 0.000034 0.000024 0.000014 0.000005 -0.000004 -0.000012 -0.000018 -0.000023 -0.000026 -0.000027 -0.000026 -0.000024 -0.000021 -0.000017 -0.000013 -0.000009 -0.000006 -0.000003 0.000000 0.000002 0.000003 0.000002 -0.000000 -0.000004 -0.000010 -0.000017 -0.000024 -0.000033 -0.000041 -0.000050 -0.000058 -0.000065 -0.000071 -0.000075 -0.000078 -0.000080 -0.000079 -0.000078 -0.000075 -0.000072 -0.000068 -0.000064 -0.000059 -0.000055 -0.000050 -0.000045 -0.000041 -0.000036 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000016 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000031 0.000035 0.000039 0.000043 0.000047 0.000051 0.000054 0.000057 0.000059 0.000060 0.000061 0.000062 0.000062 0.000062 0.000062 0.000061 0.000060 0.000058 0.000055 0.000051 0.000046 0.000039 0.000032 0.000024 0.000016 0.000008 0.000001 -0.000006 -0.000011 -0.000016 -0.000019 -0.000021 -0.000021 -0.000020 -0.000018 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000023 -0.000029 -0.000035 -0.000041 -0.000047 -0.000052 -0.000057 -0.000060 -0.000062 -0.000063 -0.000063 -0.000061 -0.000059 -0.000056 -0.000053 -0.000049 -0.000046 -0.000042 -0.000039 -0.000035 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000027 0.000030 0.000033 0.000036 0.000039 0.000042 0.000044 0.000046 0.000047 0.000048 0.000048 0.000049 0.000049 0.000050 0.000050 0.000049 0.000048 0.000046 0.000044 0.000040 0.000035 0.000029 0.000023 0.000016 0.000010 0.000004 -0.000002 -0.000007 -0.000011 -0.000014 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000029 -0.000034 -0.000038 -0.000042 -0.000045 -0.000048 -0.000049 -0.000050 -0.000049 -0.000048 -0.000046 -0.000043 -0.000041 -0.000038 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000022 -0.000019 -0.000017 -0.000014 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000030 0.000032 0.000034 0.000035 0.000036 0.000037 0.000038 0.000038 0.000039 0.000040 0.000040 0.000040 0.000040 0.000038 0.000036 0.000033 0.000030 0.000025 0.000020 0.000015 0.000010 0.000005 0.000000 -0.000004 -0.000007 -0.000010 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000038 -0.000039 -0.000039 -0.000038 -0.000037 -0.000036 -0.000034 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000024 0.000026 0.000027 0.000028 0.000028 0.000029 0.000030 0.000031 0.000031 0.000032 0.000032 0.000032 0.000031 0.000030 0.000028 0.000025 0.000021 0.000018 0.000014 0.000010 0.000006 0.000002 -0.000002 -0.000005 -0.000007 -0.000009 -0.000010 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000028 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000022 0.000023 0.000024 0.000024 0.000025 0.000025 0.000025 0.000025 0.000024 0.000022 0.000020 0.000018 0.000015 0.000012 0.000009 0.000005 0.000002 -0.000001 -0.000003 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000017 0.000018 0.000019 0.000019 0.000020 0.000020 0.000020 0.000020 0.000019 0.000018 0.000016 0.000015 0.000012 0.000010 0.000008 0.000005 0.000002 -0.000000 -0.000002 -0.000004 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000002 -0.000003 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000002 0.000000 -0.000001 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000005 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode29_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000007 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000002 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000008 0.000010 0.000011 0.000013 0.000013 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000013 0.000015 0.000016 0.000017 0.000017 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000010 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000017 0.000020 0.000021 0.000022 0.000022 0.000021 0.000020 0.000018 0.000017 0.000015 0.000014 0.000014 0.000014 0.000014 0.000015 0.000016 0.000017 0.000018 0.000018 0.000019 0.000019 0.000019 0.000018 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000027 0.000028 0.000028 0.000028 0.000026 0.000024 0.000022 0.000021 0.000019 0.000019 0.000019 0.000019 0.000020 0.000022 0.000023 0.000024 0.000025 0.000026 0.000026 0.000026 0.000026 0.000025 0.000024 0.000024 0.000022 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000016 0.000018 0.000021 0.000024 0.000028 0.000031 0.000034 0.000035 0.000036 0.000036 0.000036 0.000034 0.000032 0.000030 0.000028 0.000026 0.000025 0.000025 0.000026 0.000027 0.000029 0.000031 0.000033 0.000034 0.000035 0.000036 0.000036 0.000036 0.000035 0.000034 0.000033 0.000032 0.000030 0.000027 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000017 0.000018 0.000019 0.000021 0.000022 0.000024 0.000026 0.000030 0.000033 0.000037 0.000040 0.000043 0.000046 0.000047 0.000047 0.000046 0.000044 0.000042 0.000039 0.000037 0.000035 0.000034 0.000034 0.000035 0.000037 0.000039 0.000042 0.000044 0.000046 0.000048 0.000048 0.000049 0.000049 0.000048 0.000047 0.000046 0.000044 0.000042 0.000039 0.000035 0.000031 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000021 0.000024 0.000026 0.000028 0.000029 0.000031 0.000034 0.000037 0.000040 0.000044 0.000049 0.000053 0.000056 0.000059 0.000060 0.000060 0.000059 0.000057 0.000054 0.000051 0.000049 0.000047 0.000046 0.000046 0.000048 0.000050 0.000053 0.000056 0.000059 0.000062 0.000063 0.000065 0.000065 0.000065 0.000065 0.000064 0.000062 0.000060 0.000057 0.000053 0.000049 0.000044 0.000039 0.000034 0.000030 0.000025 0.000022 0.000018 0.000016 0.000013 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000031 0.000034 0.000037 0.000040 0.000043 0.000046 0.000049 0.000054 0.000058 0.000063 0.000068 0.000072 0.000075 0.000077 0.000077 0.000076 0.000073 0.000070 0.000067 0.000064 0.000062 0.000062 0.000062 0.000064 0.000067 0.000071 0.000075 0.000078 0.000081 0.000084 0.000085 0.000086 0.000086 0.000086 0.000085 0.000083 0.000080 0.000077 0.000072 0.000067 0.000060 0.000054 0.000047 0.000041 0.000035 0.000030 0.000026 0.000022 0.000018 0.000016 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000020 0.000025 0.000030 0.000035 0.000040 0.000044 0.000048 0.000052 0.000056 0.000061 0.000065 0.000071 0.000076 0.000082 0.000087 0.000092 0.000096 0.000098 0.000098 0.000097 0.000094 0.000091 0.000088 0.000084 0.000082 0.000082 0.000083 0.000085 0.000089 0.000094 0.000098 0.000103 0.000107 0.000109 0.000111 0.000112 0.000112 0.000111 0.000110 0.000108 0.000105 0.000101 0.000095 0.000088 0.000081 0.000073 0.000064 0.000056 0.000048 0.000041 0.000035 0.000030 0.000025 0.000022 0.000019 0.000018 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000037 0.000043 0.000049 0.000055 0.000061 0.000067 0.000073 0.000079 0.000085 0.000091 0.000098 0.000105 0.000112 0.000118 0.000122 0.000125 0.000125 0.000124 0.000121 0.000118 0.000114 0.000111 0.000109 0.000108 0.000109 0.000113 0.000117 0.000123 0.000129 0.000134 0.000138 0.000141 0.000143 0.000144 0.000144 0.000143 0.000141 0.000139 0.000135 0.000130 0.000123 0.000115 0.000106 0.000096 0.000085 0.000075 0.000065 0.000056 0.000048 0.000041 0.000035 0.000030 0.000027 0.000024 0.000022 0.000021 0.000020 0.000018 0.000017 0.000015 0.000014 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000030 0.000037 0.000045 0.000053 0.000061 0.000069 0.000077 0.000084 0.000092 0.000100 0.000108 0.000117 0.000125 0.000134 0.000142 0.000149 0.000155 0.000158 0.000159 0.000158 0.000156 0.000152 0.000148 0.000145 0.000143 0.000142 0.000144 0.000148 0.000153 0.000160 0.000166 0.000172 0.000177 0.000181 0.000183 0.000183 0.000182 0.000181 0.000179 0.000176 0.000171 0.000165 0.000157 0.000148 0.000136 0.000124 0.000111 0.000098 0.000085 0.000074 0.000063 0.000054 0.000047 0.000041 0.000036 0.000032 0.000030 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000014 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000011 0.000014 0.000019 0.000024 0.000030 0.000037 0.000045 0.000054 0.000064 0.000074 0.000084 0.000094 0.000105 0.000115 0.000126 0.000137 0.000148 0.000158 0.000169 0.000179 0.000188 0.000195 0.000200 0.000202 0.000202 0.000200 0.000196 0.000192 0.000189 0.000187 0.000186 0.000188 0.000193 0.000199 0.000206 0.000213 0.000220 0.000225 0.000229 0.000230 0.000230 0.000229 0.000227 0.000224 0.000220 0.000214 0.000207 0.000197 0.000186 0.000173 0.000158 0.000142 0.000126 0.000110 0.000096 0.000083 0.000071 0.000062 0.000054 0.000047 0.000042 0.000038 0.000034 0.000031 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000009 0.000013 0.000018 0.000023 0.000029 0.000037 0.000045 0.000055 0.000065 0.000077 0.000089 0.000102 0.000115 0.000128 0.000142 0.000156 0.000170 0.000184 0.000197 0.000211 0.000223 0.000234 0.000243 0.000250 0.000254 0.000255 0.000254 0.000252 0.000248 0.000245 0.000243 0.000243 0.000245 0.000249 0.000256 0.000263 0.000271 0.000278 0.000283 0.000286 0.000287 0.000287 0.000284 0.000281 0.000277 0.000271 0.000265 0.000256 0.000245 0.000231 0.000215 0.000197 0.000178 0.000159 0.000140 0.000123 0.000106 0.000092 0.000079 0.000069 0.000060 0.000053 0.000047 0.000042 0.000037 0.000033 0.000029 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000007 0.000011 0.000016 0.000021 0.000028 0.000035 0.000044 0.000055 0.000066 0.000079 0.000092 0.000107 0.000122 0.000139 0.000155 0.000173 0.000190 0.000208 0.000226 0.000243 0.000259 0.000275 0.000289 0.000301 0.000310 0.000317 0.000320 0.000321 0.000320 0.000317 0.000315 0.000313 0.000313 0.000315 0.000320 0.000326 0.000333 0.000341 0.000347 0.000352 0.000355 0.000356 0.000354 0.000350 0.000346 0.000340 0.000332 0.000324 0.000313 0.000299 0.000283 0.000264 0.000244 0.000221 0.000198 0.000175 0.000154 0.000134 0.000116 0.000100 0.000087 0.000075 0.000066 0.000057 0.000050 0.000044 0.000038 0.000033 0.000028 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000001 0.000001 0.000004 0.000008 0.000013 0.000018 0.000025 0.000033 0.000043 0.000053 0.000065 0.000079 0.000094 0.000110 0.000127 0.000146 0.000166 0.000186 0.000208 0.000229 0.000251 0.000273 0.000294 0.000314 0.000334 0.000351 0.000367 0.000379 0.000389 0.000396 0.000400 0.000401 0.000400 0.000399 0.000398 0.000399 0.000401 0.000405 0.000411 0.000418 0.000425 0.000431 0.000435 0.000437 0.000436 0.000433 0.000428 0.000421 0.000413 0.000403 0.000392 0.000379 0.000362 0.000343 0.000321 0.000296 0.000270 0.000243 0.000216 0.000190 0.000166 0.000144 0.000124 0.000107 0.000092 0.000079 0.000068 0.000059 0.000050 0.000043 0.000036 0.000031 0.000025 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000001 0.000004 0.000009 0.000014 0.000021 0.000029 0.000039 0.000050 0.000063 0.000078 0.000093 0.000111 0.000130 0.000150 0.000172 0.000196 0.000220 0.000246 0.000273 0.000299 0.000325 0.000351 0.000376 0.000399 0.000421 0.000441 0.000458 0.000471 0.000482 0.000490 0.000494 0.000497 0.000498 0.000499 0.000501 0.000504 0.000508 0.000513 0.000519 0.000525 0.000530 0.000533 0.000533 0.000531 0.000526 0.000518 0.000509 0.000498 0.000485 0.000471 0.000454 0.000434 0.000411 0.000385 0.000356 0.000325 0.000293 0.000261 0.000231 0.000201 0.000175 0.000150 0.000129 0.000110 0.000094 0.000080 0.000068 0.000057 0.000048 0.000039 0.000032 0.000026 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 0.000000 0.000004 0.000009 0.000015 0.000023 0.000033 0.000045 0.000058 0.000073 0.000090 0.000109 0.000129 0.000152 0.000175 0.000201 0.000229 0.000258 0.000288 0.000320 0.000351 0.000382 0.000413 0.000443 0.000471 0.000497 0.000521 0.000543 0.000562 0.000578 0.000590 0.000600 0.000607 0.000612 0.000616 0.000620 0.000624 0.000628 0.000633 0.000638 0.000642 0.000645 0.000646 0.000645 0.000640 0.000632 0.000622 0.000609 0.000594 0.000578 0.000559 0.000538 0.000514 0.000487 0.000456 0.000422 0.000386 0.000349 0.000312 0.000275 0.000241 0.000209 0.000179 0.000153 0.000130 0.000110 0.000092 0.000077 0.000063 0.000052 0.000042 0.000033 0.000026 0.000020 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000002 0.000002 0.000008 0.000015 0.000025 0.000036 0.000050 0.000065 0.000083 0.000103 0.000125 0.000149 0.000175 0.000202 0.000232 0.000264 0.000298 0.000333 0.000369 0.000406 0.000443 0.000479 0.000513 0.000546 0.000578 0.000607 0.000634 0.000659 0.000680 0.000699 0.000715 0.000728 0.000738 0.000747 0.000754 0.000761 0.000766 0.000771 0.000775 0.000777 0.000777 0.000776 0.000771 0.000763 0.000752 0.000737 0.000721 0.000701 0.000680 0.000656 0.000630 0.000601 0.000569 0.000533 0.000494 0.000452 0.000410 0.000366 0.000324 0.000283 0.000245 0.000211 0.000179 0.000151 0.000127 0.000105 0.000086 0.000070 0.000056 0.000044 0.000034 0.000026 0.000019 0.000013 0.000009 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000009 -0.000008 -0.000005 -0.000000 0.000006 0.000014 0.000025 0.000038 0.000053 0.000072 0.000093 0.000116 0.000141 0.000169 0.000198 0.000230 0.000264 0.000300 0.000339 0.000380 0.000421 0.000463 0.000505 0.000546 0.000586 0.000624 0.000660 0.000695 0.000727 0.000758 0.000787 0.000813 0.000837 0.000858 0.000876 0.000891 0.000903 0.000913 0.000921 0.000926 0.000928 0.000928 0.000925 0.000919 0.000910 0.000898 0.000882 0.000863 0.000841 0.000816 0.000789 0.000760 0.000728 0.000693 0.000655 0.000614 0.000569 0.000522 0.000474 0.000424 0.000376 0.000329 0.000284 0.000243 0.000206 0.000173 0.000144 0.000118 0.000096 0.000077 0.000060 0.000046 0.000034 0.000024 0.000016 0.000010 0.000006 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000014 -0.000012 -0.000010 -0.000005 0.000001 0.000010 0.000022 0.000037 0.000055 0.000076 0.000100 0.000127 0.000156 0.000187 0.000221 0.000258 0.000296 0.000338 0.000381 0.000427 0.000473 0.000520 0.000567 0.000613 0.000657 0.000699 0.000740 0.000780 0.000819 0.000856 0.000892 0.000928 0.000961 0.000992 0.001020 0.001044 0.001063 0.001079 0.001089 0.001094 0.001095 0.001092 0.001084 0.001073 0.001059 0.001040 0.001018 0.000993 0.000964 0.000933 0.000900 0.000865 0.000827 0.000787 0.000743 0.000697 0.000647 0.000594 0.000540 0.000484 0.000429 0.000375 0.000325 0.000277 0.000234 0.000196 0.000161 0.000131 0.000105 0.000082 0.000063 0.000047 0.000033 0.000022 0.000013 0.000007 0.000002 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000020 -0.000019 -0.000017 -0.000013 -0.000006 0.000004 0.000017 0.000033 0.000053 0.000077 0.000104 0.000135 0.000168 0.000204 0.000243 0.000284 0.000328 0.000374 0.000423 0.000473 0.000524 0.000575 0.000626 0.000675 0.000723 0.000769 0.000814 0.000858 0.000902 0.000947 0.000991 0.001037 0.001081 0.001124 0.001164 0.001200 0.001229 0.001251 0.001265 0.001271 0.001271 0.001263 0.001250 0.001232 0.001209 0.001183 0.001153 0.001119 0.001084 0.001046 0.001006 0.000965 0.000922 0.000877 0.000829 0.000778 0.000723 0.000666 0.000606 0.000544 0.000483 0.000423 0.000366 0.000312 0.000263 0.000218 0.000179 0.000144 0.000114 0.000087 0.000065 0.000046 0.000031 0.000019 0.000009 0.000002 -0.000003 -0.000006 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000017 -0.000020 -0.000022 -0.000025 -0.000027 -0.000029 -0.000029 -0.000027 -0.000023 -0.000017 -0.000007 0.000007 0.000025 0.000047 0.000074 0.000104 0.000139 0.000177 0.000218 0.000261 0.000308 0.000357 0.000408 0.000462 0.000516 0.000571 0.000626 0.000679 0.000730 0.000780 0.000828 0.000875 0.000922 0.000971 0.001022 0.001076 0.001132 0.001190 0.001247 0.001302 0.001351 0.001391 0.001422 0.001441 0.001449 0.001446 0.001433 0.001412 0.001384 0.001352 0.001315 0.001275 0.001233 0.001190 0.001145 0.001100 0.001054 0.001007 0.000958 0.000907 0.000853 0.000795 0.000734 0.000670 0.000604 0.000537 0.000470 0.000406 0.000346 0.000290 0.000240 0.000195 0.000155 0.000120 0.000090 0.000065 0.000044 0.000027 0.000013 0.000003 -0.000004 -0.000009 -0.000012 -0.000013 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000035 -0.000038 -0.000041 -0.000042 -0.000042 -0.000039 -0.000032 -0.000022 -0.000008 0.000011 0.000035 0.000065 0.000099 0.000137 0.000180 0.000226 0.000276 0.000328 0.000382 0.000439 0.000497 0.000555 0.000612 0.000668 0.000721 0.000772 0.000821 0.000868 0.000916 0.000964 0.001016 0.001073 0.001136 0.001204 0.001276 0.001350 0.001421 0.001486 0.001540 0.001581 0.001606 0.001615 0.001609 0.001589 0.001558 0.001519 0.001473 0.001424 0.001373 0.001321 0.001269 0.001219 0.001169 0.001121 0.001072 0.001023 0.000971 0.000917 0.000858 0.000796 0.000729 0.000659 0.000588 0.000516 0.000446 0.000379 0.000316 0.000259 0.000209 0.000163 0.000124 0.000090 0.000062 0.000038 0.000019 0.000004 -0.000006 -0.000014 -0.000018 -0.000021 -0.000021 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000047 -0.000053 -0.000057 -0.000060 -0.000061 -0.000059 -0.000054 -0.000044 -0.000030 -0.000010 0.000016 0.000048 0.000086 0.000129 0.000177 0.000229 0.000285 0.000343 0.000403 0.000465 0.000526 0.000586 0.000644 0.000699 0.000750 0.000797 0.000841 0.000884 0.000928 0.000975 0.001028 0.001089 0.001160 0.001240 0.001328 0.001419 0.001509 0.001592 0.001661 0.001714 0.001746 0.001756 0.001746 0.001717 0.001674 0.001620 0.001559 0.001495 0.001431 0.001369 0.001310 0.001255 0.001204 0.001156 0.001109 0.001063 0.001015 0.000964 0.000909 0.000848 0.000781 0.000710 0.000635 0.000558 0.000482 0.000409 0.000340 0.000276 0.000219 0.000168 0.000124 0.000085 0.000053 0.000027 0.000007 -0.000009 -0.000020 -0.000027 -0.000031 -0.000033 -0.000032 -0.000031 -0.000029 -0.000026 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000031 -0.000036 -0.000042 -0.000049 -0.000056 -0.000064 -0.000071 -0.000078 -0.000083 -0.000086 -0.000086 -0.000083 -0.000074 -0.000060 -0.000039 -0.000011 0.000024 0.000066 0.000114 0.000167 0.000226 0.000288 0.000353 0.000419 0.000484 0.000548 0.000609 0.000665 0.000715 0.000759 0.000799 0.000834 0.000868 0.000903 0.000944 0.000995 0.001057 0.001135 0.001226 0.001330 0.001440 0.001550 0.001653 0.001740 0.001806 0.001845 0.001857 0.001841 0.001802 0.001743 0.001671 0.001592 0.001511 0.001433 0.001360 0.001295 0.001239 0.001190 0.001147 0.001108 0.001071 0.001032 0.000990 0.000942 0.000886 0.000823 0.000752 0.000676 0.000595 0.000514 0.000435 0.000359 0.000288 0.000224 0.000167 0.000117 0.000074 0.000039 0.000010 -0.000012 -0.000028 -0.000039 -0.000045 -0.000048 -0.000049 -0.000047 -0.000044 -0.000041 -0.000037 -0.000033 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000026 -0.000030 -0.000035 -0.000041 -0.000048 -0.000056 -0.000065 -0.000075 -0.000085 -0.000095 -0.000105 -0.000113 -0.000119 -0.000122 -0.000120 -0.000113 -0.000099 -0.000078 -0.000048 -0.000010 0.000036 0.000089 0.000149 0.000215 0.000285 0.000357 0.000428 0.000498 0.000563 0.000622 0.000673 0.000714 0.000747 0.000773 0.000793 0.000811 0.000832 0.000862 0.000905 0.000966 0.001047 0.001149 0.001268 0.001399 0.001531 0.001655 0.001762 0.001842 0.001889 0.001901 0.001879 0.001826 0.001749 0.001656 0.001556 0.001456 0.001362 0.001280 0.001211 0.001156 0.001114 0.001083 0.001059 0.001038 0.001016 0.000989 0.000954 0.000909 0.000852 0.000785 0.000709 0.000627 0.000541 0.000455 0.000372 0.000294 0.000223 0.000158 0.000102 0.000055 0.000015 -0.000016 -0.000039 -0.000055 -0.000065 -0.000070 -0.000072 -0.000070 -0.000067 -0.000062 -0.000056 -0.000050 -0.000044 -0.000039 -0.000033 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000028 -0.000032 -0.000038 -0.000045 -0.000053 -0.000062 -0.000073 -0.000085 -0.000098 -0.000111 -0.000125 -0.000139 -0.000151 -0.000160 -0.000166 -0.000168 -0.000162 -0.000149 -0.000128 -0.000097 -0.000055 -0.000005 0.000055 0.000123 0.000197 0.000276 0.000355 0.000433 0.000506 0.000571 0.000625 0.000667 0.000695 0.000711 0.000715 0.000713 0.000708 0.000707 0.000718 0.000748 0.000802 0.000884 0.000995 0.001130 0.001281 0.001438 0.001586 0.001714 0.001810 0.001866 0.001878 0.001847 0.001778 0.001679 0.001561 0.001436 0.001314 0.001203 0.001111 0.001041 0.000993 0.000965 0.000953 0.000952 0.000956 0.000959 0.000955 0.000941 0.000912 0.000867 0.000807 0.000734 0.000651 0.000561 0.000470 0.000379 0.000293 0.000213 0.000140 0.000078 0.000024 -0.000019 -0.000052 -0.000076 -0.000092 -0.000101 -0.000104 -0.000103 -0.000098 -0.000092 -0.000084 -0.000076 -0.000067 -0.000059 -0.000051 -0.000044 -0.000037 -0.000032 -0.000027 -0.000022 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000040 -0.000048 -0.000057 -0.000068 -0.000080 -0.000094 -0.000109 -0.000126 -0.000144 -0.000163 -0.000181 -0.000198 -0.000213 -0.000223 -0.000228 -0.000225 -0.000213 -0.000192 -0.000158 -0.000113 -0.000056 0.000011 0.000088 0.000173 0.000261 0.000349 0.000433 0.000509 0.000572 0.000619 0.000648 0.000658 0.000649 0.000625 0.000590 0.000553 0.000521 0.000505 0.000514 0.000556 0.000636 0.000754 0.000905 0.001079 0.001262 0.001437 0.001589 0.001703 0.001768 0.001779 0.001737 0.001648 0.001522 0.001375 0.001220 0.001072 0.000944 0.000843 0.000774 0.000738 0.000731 0.000747 0.000779 0.000819 0.000858 0.000887 0.000901 0.000895 0.000867 0.000818 0.000750 0.000668 0.000575 0.000477 0.000378 0.000282 0.000192 0.000111 0.000041 -0.000019 -0.000066 -0.000102 -0.000126 -0.000141 -0.000147 -0.000147 -0.000142 -0.000134 -0.000124 -0.000112 -0.000100 -0.000088 -0.000077 -0.000066 -0.000056 -0.000048 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000060 -0.000072 -0.000085 -0.000101 -0.000119 -0.000139 -0.000161 -0.000185 -0.000209 -0.000234 -0.000257 -0.000278 -0.000294 -0.000303 -0.000303 -0.000293 -0.000271 -0.000235 -0.000185 -0.000121 -0.000044 0.000045 0.000141 0.000242 0.000340 0.000432 0.000511 0.000571 0.000608 0.000619 0.000604 0.000563 0.000500 0.000424 0.000343 0.000269 0.000216 0.000196 0.000221 0.000294 0.000419 0.000587 0.000786 0.001000 0.001207 0.001386 0.001521 0.001596 0.001605 0.001549 0.001435 0.001277 0.001093 0.000903 0.000725 0.000576 0.000466 0.000401 0.000382 0.000405 0.000460 0.000537 0.000624 0.000710 0.000782 0.000834 0.000858 0.000853 0.000819 0.000759 0.000678 0.000582 0.000477 0.000368 0.000261 0.000160 0.000069 -0.000011 -0.000077 -0.000129 -0.000167 -0.000191 -0.000204 -0.000207 -0.000203 -0.000193 -0.000180 -0.000164 -0.000147 -0.000131 -0.000114 -0.000099 -0.000084 -0.000071 -0.000060 -0.000050 -0.000042 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000034 -0.000041 -0.000050 -0.000061 -0.000074 -0.000089 -0.000106 -0.000126 -0.000149 -0.000175 -0.000204 -0.000235 -0.000267 -0.000299 -0.000330 -0.000358 -0.000381 -0.000396 -0.000401 -0.000393 -0.000370 -0.000331 -0.000274 -0.000201 -0.000111 -0.000008 0.000104 0.000219 0.000331 0.000432 0.000514 0.000570 0.000595 0.000585 0.000538 0.000456 0.000345 0.000215 0.000078 -0.000049 -0.000150 -0.000207 -0.000207 -0.000142 -0.000012 0.000176 0.000406 0.000656 0.000901 0.001114 0.001273 0.001360 0.001366 0.001292 0.001147 0.000949 0.000720 0.000486 0.000271 0.000096 -0.000024 -0.000081 -0.000077 -0.000017 0.000089 0.000223 0.000371 0.000516 0.000644 0.000742 0.000805 0.000828 0.000812 0.000763 0.000684 0.000584 0.000471 0.000350 0.000230 0.000115 0.000011 -0.000079 -0.000153 -0.000210 -0.000250 -0.000274 -0.000284 -0.000283 -0.000273 -0.000257 -0.000237 -0.000214 -0.000191 -0.000168 -0.000146 -0.000125 -0.000106 -0.000089 -0.000074 -0.000062 -0.000051 -0.000042 -0.000034 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000060 -0.000074 -0.000090 -0.000109 -0.000131 -0.000157 -0.000186 -0.000219 -0.000256 -0.000295 -0.000337 -0.000379 -0.000420 -0.000458 -0.000489 -0.000512 -0.000521 -0.000516 -0.000492 -0.000448 -0.000383 -0.000297 -0.000192 -0.000071 0.000060 0.000195 0.000323 0.000437 0.000524 0.000577 0.000588 0.000552 0.000467 0.000336 0.000166 -0.000031 -0.000237 -0.000431 -0.000590 -0.000694 -0.000724 -0.000671 -0.000534 -0.000322 -0.000054 0.000242 0.000534 0.000790 0.000979 0.001081 0.001084 0.000987 0.000803 0.000554 0.000269 -0.000020 -0.000281 -0.000488 -0.000621 -0.000671 -0.000637 -0.000530 -0.000363 -0.000158 0.000065 0.000282 0.000476 0.000632 0.000740 0.000797 0.000804 0.000765 0.000689 0.000584 0.000459 0.000324 0.000187 0.000056 -0.000064 -0.000167 -0.000250 -0.000313 -0.000355 -0.000378 -0.000384 -0.000377 -0.000360 -0.000336 -0.000307 -0.000276 -0.000244 -0.000213 -0.000184 -0.000157 -0.000132 -0.000110 -0.000091 -0.000075 -0.000061 -0.000050 -0.000040 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000058 -0.000072 -0.000089 -0.000109 -0.000133 -0.000160 -0.000193 -0.000230 -0.000272 -0.000319 -0.000369 -0.000422 -0.000477 -0.000530 -0.000580 -0.000622 -0.000653 -0.000669 -0.000666 -0.000642 -0.000592 -0.000516 -0.000414 -0.000289 -0.000145 0.000012 0.000171 0.000322 0.000452 0.000548 0.000600 0.000596 0.000532 0.000403 0.000213 -0.000028 -0.000305 -0.000594 -0.000868 -0.001099 -0.001258 -0.001324 -0.001284 -0.001136 -0.000892 -0.000576 -0.000222 0.000131 0.000440 0.000669 0.000791 0.000789 0.000665 0.000432 0.000119 -0.000237 -0.000595 -0.000915 -0.001162 -0.001313 -0.001355 -0.001289 -0.001125 -0.000886 -0.000596 -0.000285 0.000018 0.000291 0.000513 0.000675 0.000770 0.000801 0.000773 0.000697 0.000583 0.000443 0.000289 0.000131 -0.000020 -0.000158 -0.000276 -0.000371 -0.000440 -0.000485 -0.000506 -0.000508 -0.000494 -0.000468 -0.000433 -0.000393 -0.000351 -0.000309 -0.000268 -0.000230 -0.000194 -0.000163 -0.000135 -0.000111 -0.000091 -0.000074 -0.000060 -0.000048 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000054 -0.000068 -0.000085 -0.000106 -0.000131 -0.000160 -0.000195 -0.000235 -0.000282 -0.000335 -0.000394 -0.000458 -0.000526 -0.000595 -0.000664 -0.000728 -0.000783 -0.000826 -0.000849 -0.000850 -0.000823 -0.000766 -0.000676 -0.000555 -0.000404 -0.000230 -0.000042 0.000149 0.000329 0.000483 0.000594 0.000648 0.000631 0.000535 0.000357 0.000100 -0.000223 -0.000593 -0.000979 -0.001348 -0.001662 -0.001887 -0.001994 -0.001966 -0.001801 -0.001515 -0.001136 -0.000707 -0.000277 0.000101 0.000381 0.000528 0.000523 0.000365 0.000073 -0.000318 -0.000763 -0.001208 -0.001602 -0.001903 -0.002080 -0.002116 -0.002014 -0.001787 -0.001464 -0.001077 -0.000664 -0.000262 0.000101 0.000399 0.000620 0.000757 0.000812 0.000794 0.000714 0.000586 0.000426 0.000247 0.000063 -0.000114 -0.000275 -0.000411 -0.000519 -0.000597 -0.000644 -0.000664 -0.000660 -0.000637 -0.000599 -0.000552 -0.000499 -0.000443 -0.000388 -0.000335 -0.000285 -0.000240 -0.000200 -0.000165 -0.000135 -0.000109 -0.000088 -0.000071 -0.000056 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000050 -0.000063 -0.000080 -0.000100 -0.000125 -0.000156 -0.000192 -0.000235 -0.000286 -0.000344 -0.000410 -0.000484 -0.000564 -0.000650 -0.000737 -0.000824 -0.000906 -0.000978 -0.001034 -0.001067 -0.001072 -0.001043 -0.000976 -0.000869 -0.000722 -0.000540 -0.000329 -0.000101 0.000132 0.000351 0.000537 0.000670 0.000732 0.000705 0.000578 0.000347 0.000016 -0.000401 -0.000877 -0.001376 -0.001854 -0.002264 -0.002562 -0.002713 -0.002696 -0.002507 -0.002165 -0.001705 -0.001180 -0.000652 -0.000186 0.000160 0.000341 0.000334 0.000137 -0.000227 -0.000715 -0.001268 -0.001821 -0.002310 -0.002680 -0.002893 -0.002928 -0.002789 -0.002493 -0.002076 -0.001580 -0.001053 -0.000538 -0.000076 0.000307 0.000591 0.000771 0.000850 0.000837 0.000747 0.000598 0.000409 0.000197 -0.000020 -0.000229 -0.000417 -0.000576 -0.000700 -0.000787 -0.000838 -0.000856 -0.000844 -0.000810 -0.000759 -0.000696 -0.000626 -0.000554 -0.000483 -0.000415 -0.000352 -0.000294 -0.000244 -0.000200 -0.000163 -0.000131 -0.000105 -0.000084 -0.000067 -0.000053 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000057 -0.000073 -0.000093 -0.000118 -0.000148 -0.000185 -0.000229 -0.000282 -0.000345 -0.000417 -0.000499 -0.000590 -0.000690 -0.000796 -0.000906 -0.001015 -0.001119 -0.001210 -0.001282 -0.001326 -0.001336 -0.001304 -0.001225 -0.001097 -0.000921 -0.000700 -0.000443 -0.000163 0.000121 0.000391 0.000621 0.000787 0.000865 0.000833 0.000678 0.000391 -0.000021 -0.000541 -0.001137 -0.001762 -0.002363 -0.002881 -0.003262 -0.003460 -0.003450 -0.003227 -0.002812 -0.002249 -0.001604 -0.000952 -0.000376 0.000054 0.000281 0.000274 0.000032 -0.000418 -0.001022 -0.001707 -0.002393 -0.002999 -0.003457 -0.003719 -0.003762 -0.003586 -0.003217 -0.002697 -0.002081 -0.001426 -0.000789 -0.000217 0.000256 0.000607 0.000829 0.000927 0.000912 0.000803 0.000624 0.000395 0.000141 -0.000119 -0.000367 -0.000589 -0.000775 -0.000918 -0.001017 -0.001072 -0.001086 -0.001066 -0.001018 -0.000950 -0.000868 -0.000779 -0.000687 -0.000596 -0.000510 -0.000431 -0.000359 -0.000296 -0.000242 -0.000196 -0.000157 -0.000125 -0.000099 -0.000078 -0.000061 -0.000048 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000066 -0.000085 -0.000108 -0.000137 -0.000174 -0.000219 -0.000273 -0.000337 -0.000413 -0.000502 -0.000602 -0.000715 -0.000838 -0.000969 -0.001105 -0.001240 -0.001369 -0.001483 -0.001574 -0.001632 -0.001648 -0.001612 -0.001520 -0.001366 -0.001153 -0.000884 -0.000571 -0.000230 0.000121 0.000454 0.000742 0.000954 0.001059 0.001032 0.000851 0.000509 0.000011 -0.000621 -0.001348 -0.002114 -0.002852 -0.003491 -0.003962 -0.004211 -0.004203 -0.003933 -0.003426 -0.002735 -0.001941 -0.001138 -0.000424 0.000110 0.000395 0.000393 0.000100 -0.000450 -0.001192 -0.002035 -0.002880 -0.003628 -0.004196 -0.004524 -0.004583 -0.004374 -0.003928 -0.003298 -0.002551 -0.001758 -0.000988 -0.000299 0.000268 0.000687 0.000948 0.001058 0.001031 0.000892 0.000668 0.000388 0.000078 -0.000235 -0.000532 -0.000795 -0.001014 -0.001180 -0.001292 -0.001351 -0.001362 -0.001331 -0.001267 -0.001178 -0.001074 -0.000960 -0.000844 -0.000730 -0.000623 -0.000524 -0.000436 -0.000358 -0.000291 -0.000235 -0.000188 -0.000149 -0.000117 -0.000092 -0.000072 -0.000056 -0.000043 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000028 -0.000035 -0.000046 -0.000059 -0.000076 -0.000098 -0.000125 -0.000160 -0.000204 -0.000258 -0.000323 -0.000401 -0.000493 -0.000600 -0.000723 -0.000860 -0.001010 -0.001171 -0.001337 -0.001503 -0.001661 -0.001803 -0.001916 -0.001989 -0.002011 -0.001972 -0.001862 -0.001679 -0.001422 -0.001097 -0.000716 -0.000298 0.000133 0.000547 0.000910 0.001183 0.001330 0.001316 0.001118 0.000723 0.000136 -0.000616 -0.001486 -0.002407 -0.003297 -0.004069 -0.004639 -0.004940 -0.004930 -0.004600 -0.003980 -0.003135 -0.002161 -0.001174 -0.000294 0.000368 0.000726 0.000733 0.000384 -0.000281 -0.001182 -0.002210 -0.003244 -0.004162 -0.004864 -0.005276 -0.005361 -0.005123 -0.004598 -0.003851 -0.002963 -0.002022 -0.001109 -0.000296 0.000369 0.000853 0.001147 0.001258 0.001206 0.001022 0.000737 0.000389 0.000010 -0.000370 -0.000727 -0.001040 -0.001298 -0.001491 -0.001618 -0.001682 -0.001688 -0.001644 -0.001560 -0.001448 -0.001316 -0.001174 -0.001029 -0.000888 -0.000756 -0.000634 -0.000526 -0.000431 -0.000349 -0.000281 -0.000223 -0.000177 -0.000139 -0.000108 -0.000084 -0.000065 -0.000050 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000052 -0.000067 -0.000087 -0.000113 -0.000145 -0.000187 -0.000239 -0.000303 -0.000381 -0.000474 -0.000585 -0.000714 -0.000862 -0.001028 -0.001209 -0.001404 -0.001605 -0.001807 -0.002000 -0.002172 -0.002311 -0.002402 -0.002432 -0.002388 -0.002259 -0.002040 -0.001732 -0.001340 -0.000879 -0.000369 0.000160 0.000674 0.001130 0.001484 0.001688 0.001703 0.001496 0.001051 0.000374 -0.000505 -0.001529 -0.002619 -0.003675 -0.004594 -0.005272 -0.005629 -0.005611 -0.005208 -0.004453 -0.003425 -0.002239 -0.001035 0.000042 0.000856 0.001304 0.001326 0.000915 0.000120 -0.000964 -0.002205 -0.003457 -0.004575 -0.005434 -0.005947 -0.006070 -0.005806 -0.005199 -0.004328 -0.003289 -0.002189 -0.001126 -0.000183 0.000579 0.001125 0.001442 0.001542 0.001449 0.001200 0.000837 0.000402 -0.000065 -0.000527 -0.000956 -0.001329 -0.001633 -0.001858 -0.002003 -0.002071 -0.002070 -0.002011 -0.001904 -0.001763 -0.001599 -0.001423 -0.001246 -0.001073 -0.000911 -0.000762 -0.000631 -0.000515 -0.000417 -0.000334 -0.000265 -0.000209 -0.000164 -0.000127 -0.000098 -0.000076 -0.000058 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000046 -0.000059 -0.000077 -0.000100 -0.000130 -0.000169 -0.000217 -0.000278 -0.000354 -0.000447 -0.000558 -0.000691 -0.000845 -0.001022 -0.001220 -0.001438 -0.001671 -0.001914 -0.002156 -0.002389 -0.002597 -0.002765 -0.002877 -0.002916 -0.002865 -0.002714 -0.002455 -0.002087 -0.001617 -0.001061 -0.000442 0.000205 0.000840 0.001411 0.001866 0.002148 0.002206 0.002002 0.001513 0.000746 -0.000266 -0.001456 -0.002729 -0.003969 -0.005048 -0.005847 -0.006263 -0.006235 -0.005746 -0.004835 -0.003596 -0.002165 -0.000709 0.000596 0.001588 0.002141 0.002183 0.001706 0.000765 -0.000525 -0.002008 -0.003508 -0.004852 -0.005892 -0.006522 -0.006692 -0.006404 -0.005710 -0.004705 -0.003505 -0.002235 -0.001012 0.000064 0.000923 0.001523 0.001853 0.001924 0.001770 0.001435 0.000971 0.000427 -0.000146 -0.000707 -0.001223 -0.001667 -0.002025 -0.002286 -0.002452 -0.002525 -0.002516 -0.002437 -0.002303 -0.002128 -0.001927 -0.001712 -0.001496 -0.001286 -0.001090 -0.000911 -0.000752 -0.000614 -0.000495 -0.000396 -0.000314 -0.000247 -0.000192 -0.000149 -0.000115 -0.000088 -0.000067 -0.000051 -0.000039 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000040 -0.000052 -0.000068 -0.000088 -0.000115 -0.000150 -0.000195 -0.000252 -0.000324 -0.000413 -0.000522 -0.000654 -0.000810 -0.000993 -0.001203 -0.001439 -0.001698 -0.001976 -0.002265 -0.002555 -0.002833 -0.003082 -0.003284 -0.003420 -0.003469 -0.003412 -0.003236 -0.002930 -0.002493 -0.001933 -0.001266 -0.000520 0.000267 0.001046 0.001757 0.002337 0.002718 0.002839 0.002650 0.002125 0.001268 0.000117 -0.001251 -0.002724 -0.004165 -0.005423 -0.006355 -0.006839 -0.006799 -0.006213 -0.005128 -0.003651 -0.001943 -0.000204 0.001359 0.002553 0.003228 0.003296 0.002746 0.001644 0.000125 -0.001626 -0.003402 -0.004997 -0.006238 -0.007000 -0.007221 -0.006906 -0.006118 -0.004967 -0.003592 -0.002139 -0.000749 0.000465 0.001419 0.002065 0.002392 0.002417 0.002179 0.001734 0.001142 0.000467 -0.000235 -0.000914 -0.001532 -0.002060 -0.002480 -0.002784 -0.002972 -0.003050 -0.003030 -0.002929 -0.002762 -0.002547 -0.002303 -0.002044 -0.001783 -0.001531 -0.001296 -0.001081 -0.000891 -0.000726 -0.000585 -0.000467 -0.000369 -0.000290 -0.000225 -0.000174 -0.000133 -0.000102 -0.000077 -0.000058 -0.000044 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000059 -0.000077 -0.000101 -0.000133 -0.000173 -0.000226 -0.000292 -0.000376 -0.000480 -0.000608 -0.000762 -0.000946 -0.001161 -0.001408 -0.001686 -0.001992 -0.002321 -0.002663 -0.003007 -0.003336 -0.003633 -0.003874 -0.004037 -0.004098 -0.004035 -0.003830 -0.003472 -0.002958 -0.002294 -0.001500 -0.000606 0.000344 0.001292 0.002170 0.002901 0.003406 0.003609 0.003451 0.002898 0.001951 0.000654 -0.000905 -0.002597 -0.004260 -0.005718 -0.006799 -0.007362 -0.007312 -0.006624 -0.005348 -0.003609 -0.001597 0.000457 0.002306 0.003724 0.004534 0.004631 0.004002 0.002724 0.000955 -0.001089 -0.003166 -0.005034 -0.006491 -0.007391 -0.007664 -0.007315 -0.006419 -0.005106 -0.003539 -0.001889 -0.000320 0.001036 0.002081 0.002764 0.003072 0.003028 0.002682 0.002099 0.001354 0.000521 -0.000334 -0.001152 -0.001889 -0.002514 -0.003006 -0.003357 -0.003570 -0.003652 -0.003620 -0.003491 -0.003286 -0.003026 -0.002732 -0.002422 -0.002110 -0.001810 -0.001530 -0.001276 -0.001051 -0.000855 -0.000688 -0.000548 -0.000433 -0.000338 -0.000263 -0.000202 -0.000155 -0.000118 -0.000089 -0.000067 -0.000050 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000066 -0.000088 -0.000116 -0.000152 -0.000199 -0.000260 -0.000337 -0.000434 -0.000555 -0.000704 -0.000883 -0.001098 -0.001349 -0.001637 -0.001963 -0.002323 -0.002709 -0.003111 -0.003516 -0.003905 -0.004255 -0.004541 -0.004736 -0.004812 -0.004743 -0.004508 -0.004092 -0.003490 -0.002709 -0.001770 -0.000706 0.000431 0.001576 0.002649 0.003560 0.004213 0.004520 0.004410 0.003837 0.002802 0.001351 -0.000415 -0.002347 -0.004257 -0.005939 -0.007193 -0.007849 -0.007798 -0.007005 -0.005526 -0.003506 -0.001165 0.001229 0.003389 0.005050 0.006006 0.006134 0.005420 0.003952 0.001913 -0.000447 -0.002844 -0.005002 -0.006684 -0.007725 -0.008042 -0.007644 -0.006621 -0.005124 -0.003343 -0.001478 0.000283 0.001785 0.002921 0.003629 0.003901 0.003765 0.003282 0.002532 0.001604 0.000584 -0.000448 -0.001426 -0.002301 -0.003035 -0.003608 -0.004013 -0.004253 -0.004339 -0.004291 -0.004130 -0.003881 -0.003569 -0.003218 -0.002849 -0.002480 -0.002126 -0.001795 -0.001496 -0.001231 -0.001000 -0.000804 -0.000640 -0.000504 -0.000394 -0.000305 -0.000234 -0.000179 -0.000135 -0.000102 -0.000077 -0.000057 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000032 -0.000043 -0.000057 -0.000075 -0.000099 -0.000132 -0.000174 -0.000228 -0.000298 -0.000387 -0.000499 -0.000639 -0.000810 -0.001018 -0.001266 -0.001558 -0.001893 -0.002273 -0.002691 -0.003142 -0.003612 -0.004086 -0.004542 -0.004953 -0.005291 -0.005523 -0.005618 -0.005544 -0.005276 -0.004796 -0.004098 -0.003187 -0.002085 -0.000830 0.000520 0.001891 0.003189 0.004308 0.005138 0.005573 0.005526 0.004943 0.003819 0.002204 0.000213 -0.001983 -0.004169 -0.006105 -0.007557 -0.008328 -0.008287 -0.007392 -0.005705 -0.003390 -0.000700 0.002055 0.004545 0.006464 0.007574 0.007735 0.006928 0.005256 0.002929 0.000236 -0.002498 -0.004956 -0.006867 -0.008042 -0.008389 -0.007921 -0.006744 -0.005035 -0.003013 -0.000910 0.001058 0.002716 0.003939 0.004663 0.004879 0.004626 0.003978 0.003031 0.001889 0.000654 -0.000582 -0.001744 -0.002773 -0.003631 -0.004295 -0.004758 -0.005027 -0.005116 -0.005048 -0.004849 -0.004550 -0.004179 -0.003764 -0.003329 -0.002896 -0.002480 -0.002093 -0.001743 -0.001433 -0.001164 -0.000935 -0.000743 -0.000585 -0.000456 -0.000352 -0.000270 -0.000205 -0.000155 -0.000117 -0.000087 -0.000065 -0.000048 -0.000036 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000047 -0.000063 -0.000084 -0.000112 -0.000149 -0.000197 -0.000260 -0.000340 -0.000442 -0.000571 -0.000731 -0.000928 -0.001167 -0.001453 -0.001789 -0.002176 -0.002615 -0.003100 -0.003622 -0.004169 -0.004720 -0.005251 -0.005732 -0.006128 -0.006404 -0.006521 -0.006444 -0.006143 -0.005596 -0.004793 -0.003739 -0.002457 -0.000989 0.000601 0.002226 0.003779 0.005138 0.006173 0.006759 0.006792 0.006207 0.004992 0.003203 0.000966 -0.001522 -0.004016 -0.006238 -0.007920 -0.008831 -0.008819 -0.007831 -0.005935 -0.003318 -0.000267 0.002865 0.005700 0.007889 0.009159 0.009350 0.008443 0.006553 0.003924 0.000882 -0.002200 -0.004962 -0.007098 -0.008393 -0.008748 -0.008182 -0.006817 -0.004860 -0.002565 -0.000196 0.001999 0.003821 0.005132 0.005861 0.006003 0.005608 0.004765 0.003589 0.002201 0.000722 -0.000745 -0.002111 -0.003313 -0.004308 -0.005072 -0.005599 -0.005898 -0.005987 -0.005896 -0.005654 -0.005298 -0.004860 -0.004372 -0.003864 -0.003359 -0.002874 -0.002425 -0.002017 -0.001657 -0.001345 -0.001080 -0.000857 -0.000674 -0.000525 -0.000405 -0.000310 -0.000235 -0.000177 -0.000133 -0.000099 -0.000073 -0.000054 -0.000040 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000052 -0.000070 -0.000094 -0.000126 -0.000168 -0.000223 -0.000294 -0.000386 -0.000502 -0.000649 -0.000832 -0.001057 -0.001330 -0.001657 -0.002042 -0.002487 -0.002991 -0.003549 -0.004151 -0.004782 -0.005418 -0.006033 -0.006592 -0.007056 -0.007381 -0.007526 -0.007449 -0.007115 -0.006496 -0.005581 -0.004373 -0.002894 -0.001192 0.000662 0.002570 0.004410 0.006038 0.007306 0.008066 0.008196 0.007615 0.006307 0.004329 0.001825 -0.000986 -0.003823 -0.006369 -0.008315 -0.009397 -0.009435 -0.008369 -0.006271 -0.003349 0.000071 0.003590 0.006780 0.009245 0.010677 0.010897 0.009880 0.007761 0.004816 0.001415 -0.002022 -0.005088 -0.007438 -0.008835 -0.009169 -0.008468 -0.006875 -0.004630 -0.002023 0.000643 0.003087 0.005086 0.006486 0.007211 0.007261 0.006699 0.005633 0.004195 0.002531 0.000778 -0.000945 -0.002538 -0.003930 -0.005074 -0.005945 -0.006540 -0.006869 -0.006958 -0.006838 -0.006548 -0.006126 -0.005613 -0.005045 -0.004455 -0.003870 -0.003310 -0.002790 -0.002320 -0.001905 -0.001545 -0.001239 -0.000983 -0.000772 -0.000600 -0.000463 -0.000353 -0.000268 -0.000201 -0.000150 -0.000112 -0.000082 -0.000061 -0.000045 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000058 -0.000078 -0.000105 -0.000141 -0.000189 -0.000251 -0.000331 -0.000435 -0.000567 -0.000733 -0.000941 -0.001196 -0.001507 -0.001880 -0.002319 -0.002826 -0.003402 -0.004040 -0.004729 -0.005451 -0.006182 -0.006890 -0.007535 -0.008074 -0.008457 -0.008635 -0.008562 -0.008195 -0.007504 -0.006471 -0.005098 -0.003408 -0.001451 0.000691 0.002910 0.005064 0.006992 0.008519 0.009475 0.009716 0.009146 0.007740 0.005560 0.002764 -0.000402 -0.003618 -0.006527 -0.008776 -0.010061 -0.010177 -0.009050 -0.006760 -0.003537 0.000255 0.004166 0.007716 0.010462 0.012056 0.012298 0.011163 0.008804 0.005530 0.001761 -0.002034 -0.005398 -0.007948 -0.009421 -0.009701 -0.008823 -0.006958 -0.004379 -0.001418 0.001579 0.004299 0.006489 0.007981 0.008694 0.008636 0.007883 0.006564 0.004837 0.002866 0.000810 -0.001193 -0.003033 -0.004631 -0.005935 -0.006921 -0.007585 -0.007945 -0.008029 -0.007876 -0.007530 -0.007036 -0.006440 -0.005783 -0.005103 -0.004429 -0.003786 -0.003190 -0.002651 -0.002175 -0.001763 -0.001413 -0.001120 -0.000879 -0.000683 -0.000525 -0.000401 -0.000303 -0.000227 -0.000169 -0.000125 -0.000092 -0.000068 -0.000050 -0.000036 -0.000027 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000034 -0.000047 -0.000063 -0.000086 -0.000116 -0.000157 -0.000210 -0.000280 -0.000371 -0.000487 -0.000636 -0.000823 -0.001058 -0.001346 -0.001698 -0.002119 -0.002616 -0.003192 -0.003845 -0.004570 -0.005353 -0.006176 -0.007010 -0.007819 -0.008560 -0.009181 -0.009629 -0.009847 -0.009782 -0.009386 -0.008621 -0.007466 -0.005919 -0.004005 -0.001777 0.000676 0.003230 0.005727 0.007980 0.009792 0.010964 0.011330 0.010775 0.009266 0.006868 0.003755 0.000203 -0.003430 -0.006741 -0.009330 -0.010853 -0.011076 -0.009910 -0.007441 -0.003923 0.000239 0.004544 0.008458 0.011484 0.013238 0.013496 0.012233 0.009622 0.006010 0.001865 -0.002289 -0.005944 -0.008676 -0.010198 -0.010386 -0.009288 -0.007102 -0.004142 -0.000784 0.002582 0.005605 0.008002 0.009590 0.010286 0.010105 0.009139 0.007542 0.005495 0.003190 0.000806 -0.001500 -0.003606 -0.005423 -0.006896 -0.008001 -0.008738 -0.009127 -0.009203 -0.009011 -0.008601 -0.008027 -0.007340 -0.006585 -0.005806 -0.005036 -0.004302 -0.003622 -0.003009 -0.002467 -0.001999 -0.001601 -0.001268 -0.000994 -0.000772 -0.000593 -0.000452 -0.000341 -0.000255 -0.000190 -0.000140 -0.000103 -0.000075 -0.000055 -0.000040 -0.000029 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000028 -0.000037 -0.000051 -0.000069 -0.000095 -0.000128 -0.000173 -0.000233 -0.000311 -0.000412 -0.000542 -0.000709 -0.000919 -0.001182 -0.001506 -0.001901 -0.002375 -0.002935 -0.003583 -0.004319 -0.005137 -0.006022 -0.006953 -0.007898 -0.008817 -0.009661 -0.010374 -0.010895 -0.011160 -0.011108 -0.010685 -0.009847 -0.008567 -0.006840 -0.004691 -0.002176 0.000606 0.003517 0.006379 0.008983 0.011100 0.012507 0.013008 0.012472 0.010854 0.008224 0.004771 0.000802 -0.003283 -0.007033 -0.009999 -0.011795 -0.012152 -0.010968 -0.008334 -0.004529 -0.000000 0.004699 0.008976 0.012282 0.014191 0.014458 0.013057 0.010182 0.006219 0.001691 -0.002822 -0.006760 -0.009656 -0.011198 -0.011257 -0.009895 -0.007342 -0.003953 -0.000154 0.003619 0.006971 0.009593 0.011284 0.011958 0.011640 0.010443 0.008543 0.006152 0.003487 0.000753 -0.001876 -0.004263 -0.006311 -0.007961 -0.009188 -0.009997 -0.010412 -0.010476 -0.010239 -0.009759 -0.009097 -0.008309 -0.007449 -0.006563 -0.005689 -0.004857 -0.004087 -0.003393 -0.002780 -0.002251 -0.001802 -0.001426 -0.001117 -0.000867 -0.000665 -0.000506 -0.000382 -0.000285 -0.000212 -0.000156 -0.000114 -0.000083 -0.000061 -0.000044 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000030 -0.000041 -0.000055 -0.000076 -0.000103 -0.000141 -0.000190 -0.000256 -0.000343 -0.000455 -0.000600 -0.000785 -0.001019 -0.001312 -0.001674 -0.002116 -0.002645 -0.003271 -0.003997 -0.004822 -0.005739 -0.006732 -0.007778 -0.008842 -0.009879 -0.010835 -0.011647 -0.012248 -0.012566 -0.012534 -0.012088 -0.011178 -0.009772 -0.007861 -0.005468 -0.002656 0.000470 0.003757 0.007005 0.009978 0.012420 0.014075 0.014721 0.014206 0.012474 0.009598 0.005784 0.001371 -0.003197 -0.007420 -0.010796 -0.012893 -0.013409 -0.012226 -0.009439 -0.005354 -0.000461 0.004632 0.009272 0.012855 0.014914 0.015181 0.013630 0.010478 0.006154 0.001235 -0.003640 -0.007854 -0.010898 -0.012435 -0.012330 -0.010663 -0.007698 -0.003836 0.000444 0.004658 0.008366 0.011229 0.013029 0.013678 0.013213 0.011767 0.009545 0.006788 0.003742 0.000638 -0.002330 -0.005011 -0.007298 -0.009129 -0.010481 -0.011361 -0.011799 -0.011844 -0.011556 -0.010999 -0.010241 -0.009345 -0.008371 -0.007370 -0.006384 -0.005447 -0.004581 -0.003800 -0.003113 -0.002519 -0.002015 -0.001594 -0.001248 -0.000967 -0.000742 -0.000564 -0.000425 -0.000317 -0.000235 -0.000173 -0.000126 -0.000092 -0.000067 -0.000048 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000032 -0.000044 -0.000060 -0.000082 -0.000113 -0.000154 -0.000208 -0.000281 -0.000376 -0.000500 -0.000660 -0.000864 -0.001123 -0.001448 -0.001850 -0.002339 -0.002928 -0.003624 -0.004431 -0.005349 -0.006370 -0.007478 -0.008646 -0.009835 -0.010997 -0.012072 -0.012992 -0.013680 -0.014058 -0.014051 -0.013587 -0.012609 -0.011077 -0.008980 -0.006339 -0.003220 0.000262 0.003937 0.007586 0.010945 0.013725 0.015640 0.016439 0.015946 0.014096 0.010962 0.006770 0.001891 -0.003186 -0.007908 -0.011720 -0.014140 -0.014833 -0.013664 -0.010733 -0.006372 -0.001114 0.004373 0.009375 0.013234 0.015437 0.015694 0.013981 0.010539 0.005840 0.000520 -0.004720 -0.009207 -0.012387 -0.013898 -0.013602 -0.011596 -0.008182 -0.003809 0.000989 0.005672 0.009760 0.012878 0.014793 0.015416 0.014795 0.013087 0.010526 0.007385 0.003941 0.000451 -0.002868 -0.005851 -0.008383 -0.010399 -0.011876 -0.012824 -0.013281 -0.013303 -0.012956 -0.012315 -0.011452 -0.010440 -0.009344 -0.008221 -0.007117 -0.006068 -0.005101 -0.004229 -0.003462 -0.002800 -0.002238 -0.001770 -0.001385 -0.001072 -0.000822 -0.000624 -0.000469 -0.000350 -0.000259 -0.000190 -0.000139 -0.000101 -0.000073 -0.000052 -0.000038 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000026 -0.000035 -0.000048 -0.000065 -0.000090 -0.000123 -0.000167 -0.000227 -0.000306 -0.000410 -0.000545 -0.000721 -0.000946 -0.001231 -0.001588 -0.002031 -0.002571 -0.003220 -0.003988 -0.004880 -0.005895 -0.007025 -0.008252 -0.009547 -0.010868 -0.012162 -0.013364 -0.014397 -0.015179 -0.015625 -0.015648 -0.015171 -0.014128 -0.012473 -0.010189 -0.007298 -0.003868 -0.000024 0.004049 0.008109 0.011864 0.014993 0.017176 0.018132 0.017662 0.015690 0.012290 0.007708 0.002348 -0.003255 -0.008493 -0.012757 -0.015515 -0.016395 -0.015245 -0.012171 -0.007531 -0.001906 0.003978 0.009345 0.013477 0.015818 0.016057 0.014169 0.010422 0.005335 -0.000399 -0.006012 -0.010773 -0.014083 -0.015554 -0.015047 -0.012678 -0.008787 -0.003876 0.001466 0.006643 0.011127 0.014513 0.016547 0.017142 0.016359 0.014379 0.011466 0.007927 0.004073 0.000187 -0.003493 -0.006785 -0.009565 -0.011766 -0.013365 -0.014378 -0.014849 -0.014841 -0.014430 -0.013696 -0.012722 -0.011587 -0.010363 -0.009110 -0.007882 -0.006717 -0.005642 -0.004676 -0.003826 -0.003092 -0.002471 -0.001952 -0.001526 -0.001181 -0.000905 -0.000687 -0.000516 -0.000384 -0.000284 -0.000208 -0.000152 -0.000110 -0.000079 -0.000057 -0.000041 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000021 -0.000028 -0.000038 -0.000052 -0.000071 -0.000097 -0.000133 -0.000181 -0.000246 -0.000332 -0.000445 -0.000592 -0.000784 -0.001029 -0.001341 -0.001732 -0.002216 -0.002808 -0.003520 -0.004362 -0.005340 -0.006455 -0.007697 -0.009048 -0.010474 -0.011932 -0.013363 -0.014696 -0.015849 -0.016732 -0.017250 -0.017311 -0.016827 -0.015723 -0.013949 -0.011481 -0.008340 -0.004598 -0.000389 0.004086 0.008562 0.012718 0.016200 0.018655 0.019772 0.019327 0.017231 0.013562 0.008584 0.002736 -0.003401 -0.009163 -0.013883 -0.016981 -0.018048 -0.016914 -0.013690 -0.008765 -0.002764 0.003524 0.009258 0.013664 0.016140 0.016351 0.014275 0.010209 0.004718 -0.001442 -0.007439 -0.012480 -0.015922 -0.017350 -0.016623 -0.013877 -0.009494 -0.004028 0.001873 0.007557 0.012449 0.016108 0.018265 0.018830 0.017879 0.015619 0.012347 0.008402 0.004129 -0.000160 -0.004204 -0.007807 -0.010835 -0.013219 -0.014938 -0.016012 -0.016491 -0.016448 -0.015965 -0.015132 -0.014041 -0.012776 -0.011416 -0.010030 -0.008672 -0.007386 -0.006201 -0.005136 -0.004200 -0.003393 -0.002709 -0.002140 -0.001672 -0.001293 -0.000990 -0.000751 -0.000564 -0.000420 -0.000310 -0.000227 -0.000165 -0.000119 -0.000086 -0.000062 -0.000044 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000041 -0.000056 -0.000076 -0.000105 -0.000143 -0.000195 -0.000265 -0.000358 -0.000480 -0.000640 -0.000847 -0.001114 -0.001452 -0.001877 -0.002404 -0.003048 -0.003823 -0.004740 -0.005807 -0.007023 -0.008379 -0.009854 -0.011415 -0.013012 -0.014584 -0.016053 -0.017331 -0.018319 -0.018916 -0.019020 -0.018534 -0.017376 -0.015487 -0.012840 -0.009454 -0.005403 -0.000832 0.004044 0.008935 0.013493 0.017330 0.020058 0.021336 0.020917 0.018698 0.014762 0.009389 0.003054 -0.003613 -0.009894 -0.015064 -0.018493 -0.019735 -0.018605 -0.015217 -0.009991 -0.003603 0.003099 0.009208 0.013888 0.016495 0.016671 0.014398 0.009998 0.004088 -0.002514 -0.008909 -0.014243 -0.017826 -0.019216 -0.018272 -0.015151 -0.010273 -0.004249 0.002215 0.008410 0.013711 0.017644 0.019923 0.020457 0.019335 0.016791 0.013153 0.008799 0.004104 -0.000590 -0.004998 -0.008910 -0.012184 -0.014747 -0.016580 -0.017709 -0.018191 -0.018106 -0.017545 -0.016608 -0.015393 -0.013994 -0.012495 -0.010969 -0.009478 -0.008068 -0.006770 -0.005605 -0.004581 -0.003698 -0.002952 -0.002330 -0.001819 -0.001406 -0.001076 -0.000816 -0.000613 -0.000456 -0.000336 -0.000246 -0.000179 -0.000129 -0.000093 -0.000066 -0.000047 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000024 -0.000033 -0.000044 -0.000060 -0.000082 -0.000112 -0.000154 -0.000209 -0.000284 -0.000384 -0.000515 -0.000687 -0.000911 -0.001198 -0.001564 -0.002023 -0.002592 -0.003288 -0.004126 -0.005119 -0.006274 -0.007591 -0.009061 -0.010662 -0.012358 -0.014096 -0.015810 -0.017417 -0.018823 -0.019921 -0.020601 -0.020753 -0.020272 -0.019066 -0.017069 -0.014250 -0.010625 -0.006273 -0.001345 0.003924 0.009225 0.014179 0.018367 0.021366 0.022805 0.022412 0.020075 0.015877 0.010119 0.003309 -0.003875 -0.010658 -0.016260 -0.019999 -0.021395 -0.020246 -0.016674 -0.011128 -0.004336 0.002793 0.009285 0.014244 0.016981 0.017117 0.014636 0.009891 0.003548 -0.003512 -0.010322 -0.015966 -0.019706 -0.021075 -0.019928 -0.016444 -0.011085 -0.004513 0.002504 0.009201 0.014905 0.019108 0.021504 0.022003 0.020708 0.017878 0.013875 0.009112 0.003997 -0.001098 -0.005867 -0.010082 -0.013596 -0.016332 -0.018274 -0.019451 -0.019929 -0.019796 -0.019153 -0.018107 -0.016764 -0.015225 -0.013583 -0.011917 -0.010291 -0.008754 -0.007342 -0.006075 -0.004962 -0.004004 -0.003194 -0.002520 -0.001967 -0.001519 -0.001162 -0.000881 -0.000661 -0.000492 -0.000363 -0.000265 -0.000193 -0.000139 -0.000100 -0.000071 -0.000051 -0.000036 -0.000025 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000035 -0.000047 -0.000064 -0.000088 -0.000120 -0.000164 -0.000224 -0.000303 -0.000410 -0.000550 -0.000735 -0.000974 -0.001282 -0.001674 -0.002167 -0.002778 -0.003525 -0.004426 -0.005493 -0.006735 -0.008152 -0.009735 -0.011460 -0.013289 -0.015168 -0.017024 -0.018769 -0.020303 -0.021513 -0.022280 -0.022485 -0.022013 -0.020767 -0.018671 -0.015689 -0.011835 -0.007192 -0.001920 0.003732 0.009432 0.014772 0.019302 0.022567 0.024164 0.023800 0.021350 0.016901 0.010773 0.003509 -0.004167 -0.011425 -0.017429 -0.021448 -0.022968 -0.021770 -0.017987 -0.012099 -0.004884 0.002686 0.009569 0.014812 0.017680 0.017773 0.015078 0.009978 0.003190 -0.004343 -0.011584 -0.017558 -0.021477 -0.022848 -0.021524 -0.017704 -0.011888 -0.004793 0.002756 0.009937 0.016028 0.020488 0.022994 0.023453 0.021983 0.018869 0.014505 0.009338 0.003811 -0.001676 -0.006797 -0.011308 -0.015053 -0.017953 -0.019995 -0.021214 -0.021682 -0.021496 -0.020766 -0.019606 -0.018133 -0.016454 -0.014668 -0.012860 -0.011098 -0.009435 -0.007909 -0.006541 -0.005340 -0.004307 -0.003434 -0.002707 -0.002112 -0.001631 -0.001247 -0.000945 -0.000709 -0.000527 -0.000389 -0.000285 -0.000207 -0.000149 -0.000107 -0.000076 -0.000054 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000028 -0.000037 -0.000050 -0.000068 -0.000094 -0.000128 -0.000175 -0.000238 -0.000322 -0.000435 -0.000585 -0.000781 -0.001036 -0.001364 -0.001782 -0.002307 -0.002959 -0.003757 -0.004718 -0.005857 -0.007183 -0.008697 -0.010389 -0.012235 -0.014195 -0.016210 -0.018205 -0.020088 -0.021749 -0.023071 -0.023926 -0.024187 -0.023731 -0.022451 -0.020265 -0.017131 -0.013062 -0.008143 -0.002542 0.003477 0.009559 0.015271 0.020131 0.023652 0.025403 0.025069 0.022515 0.017831 0.011355 0.003665 -0.004470 -0.012166 -0.018532 -0.022793 -0.024399 -0.023120 -0.019098 -0.012845 -0.005188 0.002835 0.010118 0.015649 0.018650 0.018699 0.015789 0.010330 0.003088 -0.004928 -0.012616 -0.018939 -0.023063 -0.024466 -0.022998 -0.018877 -0.012642 -0.005059 0.002988 0.010623 0.017078 0.021777 0.024381 0.024795 0.023151 0.019757 0.015041 0.009481 0.003554 -0.002314 -0.007772 -0.012566 -0.016530 -0.019584 -0.021717 -0.022970 -0.023422 -0.023179 -0.022358 -0.021085 -0.019480 -0.017662 -0.015733 -0.013784 -0.011888 -0.010102 -0.008463 -0.006995 -0.005708 -0.004602 -0.003667 -0.002889 -0.002253 -0.001739 -0.001329 -0.001007 -0.000755 -0.000562 -0.000415 -0.000303 -0.000220 -0.000159 -0.000114 -0.000081 -0.000058 -0.000041 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000022 -0.000030 -0.000040 -0.000053 -0.000073 -0.000099 -0.000135 -0.000185 -0.000251 -0.000340 -0.000460 -0.000617 -0.000825 -0.001094 -0.001442 -0.001885 -0.002441 -0.003132 -0.003978 -0.004997 -0.006204 -0.007611 -0.009218 -0.011014 -0.012976 -0.015060 -0.017206 -0.019336 -0.021351 -0.023137 -0.024568 -0.025512 -0.025830 -0.025394 -0.024087 -0.021821 -0.018548 -0.014279 -0.009102 -0.003193 0.003171 0.009615 0.015679 0.020852 0.024617 0.026516 0.026214 0.023566 0.018666 0.011869 0.003788 -0.004765 -0.012854 -0.019539 -0.023997 -0.025650 -0.024255 -0.019966 -0.013327 -0.005216 0.003269 0.010958 0.016780 0.019916 0.019924 0.016799 0.010982 0.003287 -0.005218 -0.013364 -0.020054 -0.024406 -0.025874 -0.024301 -0.019923 -0.013314 -0.005290 0.003213 0.011265 0.018053 0.022969 0.025656 0.026020 0.024203 0.020539 0.015482 0.009545 0.003236 -0.002992 -0.008771 -0.013830 -0.017999 -0.021194 -0.023408 -0.024688 -0.025119 -0.024816 -0.023904 -0.022517 -0.020783 -0.018828 -0.016760 -0.014674 -0.012649 -0.010742 -0.008995 -0.007431 -0.006061 -0.004884 -0.003890 -0.003064 -0.002388 -0.001842 -0.001408 -0.001066 -0.000800 -0.000595 -0.000439 -0.000321 -0.000234 -0.000169 -0.000121 -0.000086 -0.000061 -0.000043 -0.000030 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000042 -0.000056 -0.000076 -0.000104 -0.000142 -0.000194 -0.000264 -0.000357 -0.000482 -0.000648 -0.000866 -0.001150 -0.001516 -0.001982 -0.002568 -0.003295 -0.004185 -0.005258 -0.006530 -0.008012 -0.009705 -0.011599 -0.013669 -0.015870 -0.018141 -0.020397 -0.022536 -0.024441 -0.025978 -0.027007 -0.027384 -0.026970 -0.025643 -0.023307 -0.019909 -0.015459 -0.010044 -0.003851 0.002833 0.009613 0.016004 0.021469 0.025463 0.027501 0.027232 0.024500 0.019404 0.012318 0.003885 -0.005040 -0.013474 -0.020427 -0.025038 -0.026697 -0.025156 -0.020578 -0.013539 -0.004966 0.003982 0.012076 0.018188 0.021461 0.021431 0.018099 0.011932 0.003790 -0.005199 -0.013806 -0.020873 -0.025476 -0.027039 -0.025400 -0.020812 -0.013880 -0.005467 0.003442 0.011866 0.018952 0.024059 0.026815 0.027123 0.025138 0.021213 0.015834 0.009542 0.002874 -0.003692 -0.009768 -0.015073 -0.019429 -0.022752 -0.025036 -0.026335 -0.026741 -0.026376 -0.025375 -0.023877 -0.022019 -0.019932 -0.017731 -0.015516 -0.013368 -0.011347 -0.009497 -0.007843 -0.006394 -0.005150 -0.004099 -0.003228 -0.002515 -0.001940 -0.001482 -0.001122 -0.000842 -0.000626 -0.000462 -0.000339 -0.000246 -0.000178 -0.000128 -0.000091 -0.000065 -0.000046 -0.000032 -0.000023 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000033 -0.000044 -0.000059 -0.000080 -0.000109 -0.000149 -0.000202 -0.000275 -0.000373 -0.000504 -0.000677 -0.000904 -0.001201 -0.001583 -0.002070 -0.002683 -0.003444 -0.004375 -0.005497 -0.006828 -0.008378 -0.010150 -0.012134 -0.014303 -0.016612 -0.018996 -0.021368 -0.023624 -0.025638 -0.027274 -0.028383 -0.028816 -0.028427 -0.027085 -0.024689 -0.021181 -0.016568 -0.010941 -0.004490 0.002484 0.009568 0.016258 0.021988 0.026191 0.028357 0.028118 0.025313 0.020044 0.012702 0.003959 -0.005289 -0.014016 -0.021189 -0.025907 -0.027539 -0.025826 -0.020944 -0.013502 -0.004472 0.004932 0.013421 0.019818 0.023226 0.023164 0.019637 0.013135 0.004564 -0.004895 -0.013953 -0.021399 -0.026264 -0.027947 -0.026281 -0.021529 -0.014329 -0.005582 0.003679 0.012427 0.019771 0.025042 0.027851 0.028099 0.025952 0.021784 0.016105 0.009485 0.002487 -0.004388 -0.010736 -0.016264 -0.020787 -0.024222 -0.026566 -0.027877 -0.028256 -0.027830 -0.026742 -0.025139 -0.023165 -0.020956 -0.018631 -0.016295 -0.014032 -0.011906 -0.009961 -0.008222 -0.006701 -0.005395 -0.004293 -0.003379 -0.002631 -0.002029 -0.001550 -0.001173 -0.000880 -0.000655 -0.000484 -0.000355 -0.000258 -0.000187 -0.000134 -0.000096 -0.000068 -0.000048 -0.000034 -0.000024 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000061 -0.000083 -0.000113 -0.000154 -0.000210 -0.000285 -0.000387 -0.000522 -0.000702 -0.000939 -0.001247 -0.001644 -0.002150 -0.002787 -0.003577 -0.004544 -0.005710 -0.007092 -0.008704 -0.010546 -0.012609 -0.014866 -0.017271 -0.019756 -0.022233 -0.024592 -0.026705 -0.028430 -0.029613 -0.030098 -0.029733 -0.028381 -0.025934 -0.022331 -0.017577 -0.011763 -0.005085 0.002145 0.009499 0.016452 0.022418 0.026805 0.029084 0.028873 0.026004 0.020583 0.013020 0.004011 -0.005512 -0.014481 -0.021826 -0.026612 -0.028186 -0.026286 -0.021100 -0.013263 -0.003794 0.006044 0.014909 0.021576 0.025114 0.025026 0.021320 0.014509 0.005537 -0.004363 -0.013850 -0.021662 -0.026791 -0.028611 -0.026949 -0.022077 -0.014660 -0.005636 0.003921 0.012944 0.020505 0.025911 0.028758 0.028946 0.026648 0.022258 0.016307 0.009390 0.002096 -0.005057 -0.011647 -0.017370 -0.022040 -0.025572 -0.027965 -0.029283 -0.029632 -0.029148 -0.027980 -0.026280 -0.024200 -0.021878 -0.019442 -0.016997 -0.014631 -0.012410 -0.010378 -0.008564 -0.006977 -0.005615 -0.004467 -0.003515 -0.002737 -0.002110 -0.001611 -0.001219 -0.000915 -0.000681 -0.000503 -0.000369 -0.000269 -0.000195 -0.000140 -0.000100 -0.000072 -0.000051 -0.000036 -0.000026 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000035 -0.000047 -0.000063 -0.000086 -0.000116 -0.000159 -0.000216 -0.000294 -0.000399 -0.000539 -0.000725 -0.000969 -0.001287 -0.001697 -0.002219 -0.002876 -0.003692 -0.004689 -0.005892 -0.007319 -0.008982 -0.010885 -0.013016 -0.015349 -0.017836 -0.020408 -0.022974 -0.025423 -0.027621 -0.029423 -0.030670 -0.031201 -0.030858 -0.029499 -0.027010 -0.023328 -0.018454 -0.012481 -0.005609 0.001838 0.009423 0.016601 0.022767 0.027310 0.029685 0.029495 0.026570 0.021019 0.013268 0.004037 -0.005712 -0.014875 -0.022348 -0.027169 -0.028668 -0.026577 -0.021098 -0.012893 -0.003017 0.007219 0.016427 0.023341 0.027000 0.026892 0.023027 0.015941 0.006610 -0.003689 -0.013567 -0.021717 -0.027097 -0.029060 -0.027423 -0.022470 -0.014885 -0.005638 0.004160 0.013408 0.021147 0.026660 0.029532 0.029660 0.027228 0.022640 0.016450 0.009274 0.001721 -0.005672 -0.012470 -0.018362 -0.023157 -0.026769 -0.029201 -0.030521 -0.030841 -0.030304 -0.029063 -0.027277 -0.025103 -0.022683 -0.020148 -0.017608 -0.015152 -0.012848 -0.010742 -0.008862 -0.007218 -0.005808 -0.004619 -0.003634 -0.002829 -0.002181 -0.001665 -0.001260 -0.000946 -0.000704 -0.000520 -0.000382 -0.000278 -0.000202 -0.000145 -0.000104 -0.000075 -0.000053 -0.000038 -0.000027 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000048 -0.000064 -0.000087 -0.000119 -0.000163 -0.000222 -0.000302 -0.000409 -0.000553 -0.000744 -0.000994 -0.001321 -0.001742 -0.002277 -0.002951 -0.003786 -0.004809 -0.006042 -0.007504 -0.009210 -0.011161 -0.013347 -0.015741 -0.018295 -0.020938 -0.023578 -0.026099 -0.028367 -0.030232 -0.031532 -0.032101 -0.031776 -0.030411 -0.027889 -0.024142 -0.019170 -0.013068 -0.006039 0.001586 0.009357 0.016717 0.023045 0.027712 0.030160 0.029984 0.027009 0.021350 0.013444 0.004032 -0.005895 -0.015207 -0.022771 -0.027602 -0.029017 -0.026747 -0.021002 -0.012470 -0.002238 0.008344 0.017849 0.024977 0.028743 0.028620 0.024623 0.017303 0.007667 -0.002973 -0.013188 -0.021634 -0.027239 -0.029336 -0.027736 -0.022731 -0.015022 -0.005603 0.004384 0.013808 0.021685 0.027280 0.030166 0.030241 0.027691 0.022936 0.016546 0.009153 0.001384 -0.006208 -0.013180 -0.019210 -0.024106 -0.027783 -0.030245 -0.031564 -0.031858 -0.031273 -0.029969 -0.028111 -0.025857 -0.023355 -0.020738 -0.018118 -0.015587 -0.013214 -0.011046 -0.009111 -0.007419 -0.005969 -0.004747 -0.003734 -0.002906 -0.002240 -0.001710 -0.001294 -0.000971 -0.000723 -0.000534 -0.000392 -0.000286 -0.000208 -0.000150 -0.000108 -0.000077 -0.000055 -0.000039 -0.000028 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000048 -0.000065 -0.000089 -0.000121 -0.000165 -0.000226 -0.000307 -0.000417 -0.000564 -0.000759 -0.001015 -0.001348 -0.001777 -0.002322 -0.003008 -0.003859 -0.004900 -0.006155 -0.007645 -0.009382 -0.011369 -0.013597 -0.016037 -0.018641 -0.021337 -0.024031 -0.026607 -0.028927 -0.030839 -0.032178 -0.032775 -0.032464 -0.031094 -0.028546 -0.024749 -0.019703 -0.013502 -0.006355 0.001405 0.009316 0.016811 0.023258 0.028014 0.030513 0.030341 0.027321 0.021574 0.013546 0.003996 -0.006066 -0.015486 -0.023109 -0.027935 -0.029270 -0.026843 -0.020877 -0.012075 -0.001554 0.009308 0.019053 0.026353 0.030203 0.030070 0.025970 0.018467 0.008589 -0.002321 -0.012804 -0.021488 -0.027276 -0.029486 -0.027926 -0.022890 -0.015093 -0.005550 0.004576 0.014131 0.022110 0.027763 0.030656 0.030685 0.028041 0.023154 0.016605 0.009042 0.001104 -0.006645 -0.013751 -0.019890 -0.024864 -0.028589 -0.031072 -0.032388 -0.032659 -0.032036 -0.030682 -0.028765 -0.026447 -0.023880 -0.021198 -0.018516 -0.015927 -0.013500 -0.011284 -0.009306 -0.007578 -0.006096 -0.004848 -0.003813 -0.002968 -0.002287 -0.001746 -0.001321 -0.000991 -0.000738 -0.000546 -0.000401 -0.000292 -0.000212 -0.000153 -0.000110 -0.000079 -0.000057 -0.000041 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000049 -0.000066 -0.000090 -0.000122 -0.000167 -0.000228 -0.000311 -0.000423 -0.000572 -0.000770 -0.001030 -0.001367 -0.001802 -0.002354 -0.003048 -0.003909 -0.004962 -0.006232 -0.007738 -0.009495 -0.011507 -0.013761 -0.016231 -0.018867 -0.021597 -0.024326 -0.026936 -0.029290 -0.031232 -0.032595 -0.033209 -0.032905 -0.031531 -0.028963 -0.025131 -0.020034 -0.013767 -0.006540 0.001307 0.009310 0.016892 0.023412 0.028222 0.030746 0.030567 0.027507 0.021692 0.013574 0.003927 -0.006227 -0.015718 -0.023376 -0.028188 -0.029456 -0.026910 -0.020778 -0.011780 -0.001049 0.010014 0.019929 0.027351 0.031261 0.031121 0.026949 0.019317 0.009272 -0.001827 -0.012497 -0.021348 -0.027266 -0.029558 -0.028029 -0.022975 -0.015121 -0.005495 0.004724 0.014365 0.022411 0.028101 0.030996 0.030990 0.028279 0.023297 0.016636 0.008953 0.000896 -0.006964 -0.014165 -0.020379 -0.025408 -0.029166 -0.031663 -0.032975 -0.033228 -0.032576 -0.031185 -0.029226 -0.026863 -0.024249 -0.021522 -0.018796 -0.016166 -0.013702 -0.011452 -0.009445 -0.007691 -0.006187 -0.004920 -0.003870 -0.003012 -0.002321 -0.001772 -0.001341 -0.001006 -0.000749 -0.000554 -0.000407 -0.000297 -0.000216 -0.000156 -0.000112 -0.000081 -0.000058 -0.000041 -0.000030 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000049 -0.000066 -0.000090 -0.000123 -0.000168 -0.000230 -0.000314 -0.000427 -0.000577 -0.000777 -0.001039 -0.001379 -0.001816 -0.002371 -0.003069 -0.003934 -0.004992 -0.006268 -0.007782 -0.009549 -0.011570 -0.013837 -0.016320 -0.018969 -0.021713 -0.024456 -0.027081 -0.029447 -0.031400 -0.032773 -0.033392 -0.033088 -0.031709 -0.029129 -0.025277 -0.020153 -0.013852 -0.006587 0.001302 0.009345 0.016964 0.023512 0.028337 0.030860 0.030664 0.027571 0.021707 0.013534 0.003828 -0.006378 -0.015905 -0.023576 -0.028374 -0.029597 -0.026976 -0.020746 -0.011633 -0.000783 0.010391 0.020400 0.027887 0.031829 0.031683 0.027471 0.019771 0.009636 -0.001563 -0.012332 -0.021269 -0.027254 -0.029589 -0.028075 -0.023010 -0.015125 -0.005455 0.004813 0.014500 0.022580 0.028288 0.031181 0.031154 0.028404 0.023369 0.016644 0.008894 0.000770 -0.007152 -0.014407 -0.020664 -0.025723 -0.029499 -0.032002 -0.033310 -0.033552 -0.032882 -0.031468 -0.029484 -0.027095 -0.024455 -0.021702 -0.018952 -0.016299 -0.013814 -0.011546 -0.009523 -0.007755 -0.006239 -0.004962 -0.003903 -0.003038 -0.002341 -0.001787 -0.001352 -0.001014 -0.000755 -0.000558 -0.000410 -0.000299 -0.000217 -0.000157 -0.000113 -0.000081 -0.000058 -0.000042 -0.000030 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000036 -0.000049 -0.000066 -0.000090 -0.000123 -0.000169 -0.000231 -0.000315 -0.000428 -0.000579 -0.000779 -0.001041 -0.001381 -0.001818 -0.002373 -0.003070 -0.003934 -0.004990 -0.006264 -0.007776 -0.009540 -0.011559 -0.013822 -0.016300 -0.018944 -0.021682 -0.024419 -0.027036 -0.029395 -0.031341 -0.032706 -0.033319 -0.033009 -0.031623 -0.029038 -0.025183 -0.020056 -0.013755 -0.006492 0.001391 0.009424 0.017029 0.023558 0.028361 0.030860 0.030637 0.027516 0.021626 0.013429 0.003706 -0.006511 -0.016041 -0.023707 -0.028493 -0.029696 -0.027052 -0.020795 -0.011658 -0.000786 0.010405 0.020425 0.027917 0.031859 0.031709 0.027490 0.019781 0.009638 -0.001568 -0.012342 -0.021282 -0.027268 -0.029600 -0.028081 -0.023009 -0.015115 -0.005436 0.004839 0.014532 0.022614 0.028321 0.031210 0.031175 0.028415 0.023370 0.016633 0.008869 0.000731 -0.007203 -0.014469 -0.020735 -0.025799 -0.029578 -0.032080 -0.033386 -0.033622 -0.032946 -0.031526 -0.029535 -0.027140 -0.024494 -0.021735 -0.018981 -0.016324 -0.013836 -0.011566 -0.009540 -0.007770 -0.006252 -0.004972 -0.003911 -0.003044 -0.002346 -0.001791 -0.001354 -0.001016 -0.000756 -0.000559 -0.000410 -0.000300 -0.000218 -0.000157 -0.000113 -0.000081 -0.000058 -0.000042 -0.000030 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000048 -0.000065 -0.000089 -0.000123 -0.000168 -0.000230 -0.000314 -0.000427 -0.000577 -0.000776 -0.001037 -0.001374 -0.001808 -0.002359 -0.003050 -0.003907 -0.004955 -0.006220 -0.007720 -0.009469 -0.011472 -0.013716 -0.016172 -0.018793 -0.021505 -0.024214 -0.026803 -0.029134 -0.031054 -0.032397 -0.032991 -0.032668 -0.031276 -0.028694 -0.024850 -0.019746 -0.013478 -0.006259 0.001571 0.009544 0.017084 0.023551 0.028296 0.030746 0.030487 0.027347 0.021454 0.013270 0.003570 -0.006617 -0.016116 -0.023759 -0.028533 -0.029744 -0.027127 -0.020919 -0.011847 -0.001051 0.010061 0.020008 0.027445 0.031353 0.031199 0.027004 0.019347 0.009275 -0.001845 -0.012532 -0.021391 -0.027310 -0.029594 -0.028049 -0.022973 -0.015093 -0.005441 0.004801 0.014458 0.022511 0.028198 0.031080 0.031053 0.028313 0.023298 0.016600 0.008878 0.000781 -0.007116 -0.014350 -0.020590 -0.025635 -0.029400 -0.031895 -0.033198 -0.033437 -0.032767 -0.031356 -0.029377 -0.026995 -0.024365 -0.021622 -0.018883 -0.016241 -0.013767 -0.011509 -0.009494 -0.007733 -0.006223 -0.004950 -0.003894 -0.003031 -0.002336 -0.001783 -0.001348 -0.001011 -0.000753 -0.000556 -0.000409 -0.000298 -0.000217 -0.000157 -0.000113 -0.000081 -0.000058 -0.000041 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000048 -0.000065 -0.000089 -0.000122 -0.000167 -0.000228 -0.000311 -0.000423 -0.000572 -0.000768 -0.001025 -0.001358 -0.001786 -0.002329 -0.003010 -0.003855 -0.004888 -0.006134 -0.007613 -0.009337 -0.011310 -0.013520 -0.015938 -0.018516 -0.021182 -0.023844 -0.026385 -0.028669 -0.030546 -0.031851 -0.032416 -0.032074 -0.030677 -0.028105 -0.024290 -0.019233 -0.013032 -0.005897 0.001833 0.009697 0.017125 0.023485 0.028138 0.030518 0.030218 0.027069 0.021198 0.013062 0.003430 -0.006682 -0.016115 -0.023712 -0.028474 -0.029715 -0.027174 -0.021084 -0.012164 -0.001539 0.009402 0.019197 0.026517 0.030361 0.030201 0.026060 0.018510 0.008586 -0.002363 -0.012874 -0.021572 -0.027360 -0.029556 -0.027967 -0.022892 -0.015050 -0.005462 0.004703 0.014285 0.022276 0.027923 0.030795 0.030787 0.028096 0.023154 0.016543 0.008916 0.000914 -0.006896 -0.014054 -0.020234 -0.025234 -0.028970 -0.031450 -0.032752 -0.032999 -0.032347 -0.030961 -0.029012 -0.026665 -0.024070 -0.021363 -0.018659 -0.016051 -0.013608 -0.011377 -0.009387 -0.007647 -0.006154 -0.004896 -0.003852 -0.002998 -0.002310 -0.001763 -0.001334 -0.001000 -0.000745 -0.000550 -0.000404 -0.000295 -0.000214 -0.000155 -0.000111 -0.000080 -0.000057 -0.000041 -0.000029 -0.000020 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000034 -0.000047 -0.000064 -0.000087 -0.000120 -0.000164 -0.000225 -0.000307 -0.000416 -0.000562 -0.000755 -0.001007 -0.001333 -0.001752 -0.002283 -0.002950 -0.003778 -0.004790 -0.006010 -0.007458 -0.009146 -0.011076 -0.013237 -0.015601 -0.018119 -0.020721 -0.023316 -0.025790 -0.028010 -0.029827 -0.031081 -0.031607 -0.031242 -0.029842 -0.027289 -0.023519 -0.018534 -0.012432 -0.005422 0.002164 0.009871 0.017142 0.023355 0.027885 0.030176 0.029832 0.026684 0.020863 0.012816 0.003297 -0.006694 -0.016020 -0.023544 -0.028287 -0.029573 -0.027147 -0.021237 -0.012546 -0.002178 0.008507 0.018074 0.025222 0.028970 0.028802 0.024741 0.017350 0.007645 -0.003054 -0.013309 -0.021776 -0.027379 -0.029451 -0.027808 -0.022744 -0.014968 -0.005484 0.004559 0.014021 0.021914 0.027501 0.030356 0.030379 0.027763 0.022931 0.016456 0.008976 0.001120 -0.006553 -0.013594 -0.019678 -0.024608 -0.028299 -0.030756 -0.032055 -0.032317 -0.031694 -0.030349 -0.028448 -0.026153 -0.023615 -0.020964 -0.018314 -0.015757 -0.013361 -0.011172 -0.009219 -0.007511 -0.006045 -0.004809 -0.003784 -0.002946 -0.002270 -0.001733 -0.001311 -0.000983 -0.000732 -0.000541 -0.000397 -0.000290 -0.000211 -0.000152 -0.000110 -0.000079 -0.000056 -0.000040 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000025 -0.000034 -0.000046 -0.000063 -0.000086 -0.000117 -0.000161 -0.000220 -0.000300 -0.000407 -0.000549 -0.000737 -0.000982 -0.001299 -0.001706 -0.002224 -0.002873 -0.003678 -0.004663 -0.005850 -0.007258 -0.008899 -0.010774 -0.012873 -0.015168 -0.017610 -0.020131 -0.022642 -0.025032 -0.027171 -0.028914 -0.030105 -0.030584 -0.030193 -0.028792 -0.026268 -0.022559 -0.017672 -0.011702 -0.004854 0.002545 0.010052 0.017123 0.023152 0.027530 0.029717 0.029326 0.026196 0.020453 0.012535 0.003179 -0.006640 -0.015813 -0.023231 -0.027939 -0.029277 -0.026995 -0.021313 -0.012916 -0.002878 0.007475 0.016748 0.023675 0.027301 0.027122 0.023165 0.015978 0.006551 -0.003828 -0.013760 -0.021935 -0.027309 -0.029234 -0.027534 -0.022500 -0.014825 -0.005490 0.004382 0.013679 0.021438 0.026939 0.029769 0.029832 0.027314 0.022627 0.016331 0.009047 0.001388 -0.006103 -0.012984 -0.018940 -0.023774 -0.027402 -0.029828 -0.031124 -0.031406 -0.030822 -0.029531 -0.027695 -0.025472 -0.023007 -0.020431 -0.017854 -0.015365 -0.013031 -0.010898 -0.008994 -0.007328 -0.005899 -0.004693 -0.003693 -0.002875 -0.002216 -0.001691 -0.001280 -0.000960 -0.000715 -0.000529 -0.000389 -0.000284 -0.000206 -0.000149 -0.000107 -0.000077 -0.000055 -0.000039 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000061 -0.000083 -0.000114 -0.000157 -0.000214 -0.000291 -0.000395 -0.000533 -0.000714 -0.000951 -0.001258 -0.001651 -0.002151 -0.002779 -0.003558 -0.004510 -0.005657 -0.007017 -0.008601 -0.010411 -0.012436 -0.014647 -0.016998 -0.019423 -0.021835 -0.024126 -0.026170 -0.027827 -0.028946 -0.029371 -0.028953 -0.027555 -0.025070 -0.021441 -0.016674 -0.010866 -0.004217 0.002956 0.010221 0.017053 0.022864 0.027064 0.029134 0.028697 0.025601 0.019968 0.012223 0.003082 -0.006511 -0.015481 -0.022753 -0.027401 -0.028785 -0.026662 -0.021244 -0.013191 -0.003543 0.006418 0.015344 0.022008 0.025487 0.025297 0.021463 0.014517 0.005420 -0.004581 -0.014135 -0.021974 -0.027088 -0.028855 -0.027107 -0.022128 -0.014595 -0.005460 0.004188 0.013272 0.020856 0.026245 0.029040 0.029147 0.026746 0.022238 0.016161 0.009118 0.001701 -0.005563 -0.012246 -0.018040 -0.022754 -0.026303 -0.028689 -0.029979 -0.030286 -0.029750 -0.028525 -0.026768 -0.024633 -0.022259 -0.019775 -0.017287 -0.014881 -0.012624 -0.010560 -0.008716 -0.007103 -0.005718 -0.004550 -0.003580 -0.002787 -0.002148 -0.001640 -0.001241 -0.000932 -0.000694 -0.000514 -0.000378 -0.000276 -0.000201 -0.000146 -0.000105 -0.000075 -0.000054 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000043 -0.000059 -0.000081 -0.000110 -0.000151 -0.000207 -0.000281 -0.000381 -0.000513 -0.000687 -0.000915 -0.001209 -0.001588 -0.002068 -0.002672 -0.003420 -0.004334 -0.005435 -0.006740 -0.008259 -0.009994 -0.011933 -0.014049 -0.016298 -0.018614 -0.020913 -0.023092 -0.025030 -0.026590 -0.027630 -0.027999 -0.027553 -0.026163 -0.023728 -0.020195 -0.015572 -0.009955 -0.003538 0.003372 0.010359 0.016915 0.022478 0.026480 0.028421 0.027943 0.024898 0.019407 0.011880 0.003005 -0.006306 -0.015019 -0.022099 -0.026654 -0.028068 -0.026106 -0.020970 -0.013295 -0.004080 0.005444 0.013979 0.020348 0.023665 0.023463 0.019768 0.013096 0.004369 -0.005213 -0.014348 -0.021819 -0.026657 -0.028266 -0.026489 -0.021601 -0.014257 -0.005376 0.003993 0.012811 0.020180 0.025430 0.028176 0.028329 0.026062 0.021759 0.015937 0.009175 0.002042 -0.004955 -0.011404 -0.017007 -0.021577 -0.025031 -0.027367 -0.028649 -0.028982 -0.028500 -0.027351 -0.025687 -0.023652 -0.021386 -0.019008 -0.016623 -0.014315 -0.012148 -0.010164 -0.008391 -0.006839 -0.005506 -0.004381 -0.003448 -0.002685 -0.002070 -0.001581 -0.001197 -0.000899 -0.000670 -0.000497 -0.000366 -0.000268 -0.000195 -0.000141 -0.000102 -0.000073 -0.000052 -0.000037 -0.000026 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000056 -0.000077 -0.000106 -0.000145 -0.000198 -0.000269 -0.000364 -0.000491 -0.000657 -0.000874 -0.001156 -0.001518 -0.001977 -0.002553 -0.003267 -0.004139 -0.005189 -0.006433 -0.007880 -0.009531 -0.011376 -0.013387 -0.015522 -0.017719 -0.019895 -0.021953 -0.023775 -0.025232 -0.026187 -0.026497 -0.026025 -0.024649 -0.022276 -0.018854 -0.014398 -0.008998 -0.002844 0.003769 0.010444 0.016695 0.021982 0.025767 0.027572 0.027056 0.024082 0.018764 0.011498 0.002943 -0.006029 -0.014429 -0.021267 -0.025690 -0.027107 -0.025295 -0.020447 -0.013168 -0.004412 0.004644 0.012760 0.018812 0.021953 0.021740 0.018200 0.011824 0.003497 -0.005633 -0.014323 -0.021410 -0.025969 -0.027433 -0.025654 -0.020900 -0.013797 -0.005227 0.003805 0.012308 0.019419 0.024501 0.027183 0.027381 0.025260 0.021185 0.015649 0.009203 0.002390 -0.004304 -0.010486 -0.015869 -0.020274 -0.023616 -0.025893 -0.027163 -0.027523 -0.027101 -0.026036 -0.024473 -0.022551 -0.020403 -0.018144 -0.015875 -0.013677 -0.011610 -0.009717 -0.008024 -0.006541 -0.005267 -0.004192 -0.003299 -0.002569 -0.001981 -0.001514 -0.001147 -0.000862 -0.000643 -0.000477 -0.000351 -0.000258 -0.000188 -0.000136 -0.000098 -0.000071 -0.000051 -0.000036 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000054 -0.000074 -0.000101 -0.000138 -0.000188 -0.000256 -0.000346 -0.000466 -0.000624 -0.000831 -0.001098 -0.001442 -0.001878 -0.002424 -0.003101 -0.003928 -0.004923 -0.006100 -0.007469 -0.009031 -0.010774 -0.012673 -0.014686 -0.016755 -0.018801 -0.020730 -0.022430 -0.023780 -0.024647 -0.024898 -0.024403 -0.023049 -0.020747 -0.017454 -0.013183 -0.008025 -0.002161 0.004127 0.010460 0.016376 0.021367 0.024918 0.026582 0.026034 0.023147 0.018034 0.011070 0.002884 -0.005695 -0.013727 -0.020271 -0.024517 -0.025906 -0.024224 -0.019655 -0.012775 -0.004490 0.004081 0.011762 0.017485 0.020445 0.020225 0.016849 0.010787 0.002880 -0.005779 -0.014010 -0.020709 -0.024997 -0.026339 -0.024594 -0.020019 -0.013212 -0.005010 0.003631 0.011768 0.018582 0.023466 0.026070 0.026310 0.024343 0.020513 0.015287 0.009187 0.002726 -0.003635 -0.009521 -0.014661 -0.018879 -0.022096 -0.024304 -0.025556 -0.025942 -0.025581 -0.024605 -0.023151 -0.021350 -0.019330 -0.017200 -0.015057 -0.012978 -0.011021 -0.009228 -0.007623 -0.006215 -0.005006 -0.003985 -0.003137 -0.002443 -0.001885 -0.001440 -0.001092 -0.000821 -0.000613 -0.000455 -0.000336 -0.000246 -0.000180 -0.000131 -0.000094 -0.000068 -0.000049 -0.000035 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000051 -0.000070 -0.000096 -0.000131 -0.000178 -0.000242 -0.000328 -0.000441 -0.000590 -0.000785 -0.001038 -0.001362 -0.001773 -0.002289 -0.002927 -0.003705 -0.004641 -0.005748 -0.007035 -0.008501 -0.010137 -0.011918 -0.013805 -0.015741 -0.017651 -0.019446 -0.021022 -0.022261 -0.023040 -0.023233 -0.022720 -0.021394 -0.019176 -0.016025 -0.011958 -0.007063 -0.001514 0.004423 0.010389 0.015950 0.020624 0.023930 0.025447 0.024873 0.022091 0.017208 0.010584 0.002812 -0.005324 -0.012936 -0.019136 -0.023162 -0.024485 -0.022906 -0.018600 -0.012112 -0.004298 0.003785 0.011026 0.016415 0.019196 0.018971 0.015769 0.010032 0.002559 -0.005622 -0.013391 -0.019707 -0.023742 -0.024989 -0.023317 -0.018968 -0.012509 -0.004729 0.003469 0.011194 0.017673 0.022333 0.024842 0.025119 0.023312 0.019741 0.014845 0.009113 0.003030 -0.002972 -0.008540 -0.013414 -0.017429 -0.020506 -0.022635 -0.023863 -0.024272 -0.023973 -0.023089 -0.021746 -0.020073 -0.018187 -0.016193 -0.014183 -0.012231 -0.010392 -0.008705 -0.007193 -0.005867 -0.004727 -0.003764 -0.002964 -0.002309 -0.001782 -0.001362 -0.001033 -0.000777 -0.000581 -0.000432 -0.000319 -0.000234 -0.000171 -0.000124 -0.000090 -0.000065 -0.000046 -0.000033 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000048 -0.000066 -0.000090 -0.000123 -0.000168 -0.000228 -0.000308 -0.000414 -0.000555 -0.000738 -0.000975 -0.001279 -0.001665 -0.002148 -0.002745 -0.003474 -0.004348 -0.005382 -0.006583 -0.007951 -0.009476 -0.011136 -0.012893 -0.014692 -0.016464 -0.018124 -0.019572 -0.020701 -0.021393 -0.021532 -0.021006 -0.019717 -0.017592 -0.014597 -0.010750 -0.006137 -0.000922 0.004643 0.010223 0.015408 0.019751 0.022803 0.024171 0.023576 0.020911 0.016282 0.010029 0.002709 -0.004941 -0.012088 -0.017901 -0.021664 -0.022886 -0.021380 -0.017314 -0.011202 -0.003849 0.003751 0.010554 0.015613 0.018217 0.017995 0.014973 0.009569 0.002532 -0.005168 -0.012481 -0.018428 -0.022231 -0.023413 -0.021851 -0.017774 -0.011709 -0.004399 0.003310 0.010583 0.016695 0.021108 0.023507 0.023817 0.022171 0.018868 0.014315 0.008970 0.003283 -0.002340 -0.007570 -0.012161 -0.015958 -0.018882 -0.020922 -0.022118 -0.022547 -0.022307 -0.021513 -0.020286 -0.018742 -0.016994 -0.015141 -0.013270 -0.011449 -0.009732 -0.008156 -0.006743 -0.005502 -0.004435 -0.003532 -0.002782 -0.002169 -0.001674 -0.001281 -0.000972 -0.000732 -0.000547 -0.000407 -0.000301 -0.000221 -0.000162 -0.000118 -0.000085 -0.000061 -0.000044 -0.000031 -0.000022 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000062 -0.000085 -0.000116 -0.000157 -0.000214 -0.000288 -0.000388 -0.000518 -0.000689 -0.000911 -0.001195 -0.001554 -0.002004 -0.002559 -0.003236 -0.004048 -0.005007 -0.006120 -0.007389 -0.008802 -0.010338 -0.011963 -0.013625 -0.015258 -0.016782 -0.018105 -0.019125 -0.019734 -0.019823 -0.019289 -0.018044 -0.016023 -0.013196 -0.009583 -0.005266 -0.000402 0.004776 0.009953 0.014750 0.018751 0.021541 0.022758 0.022146 0.019611 0.015254 0.009394 0.002555 -0.004576 -0.011222 -0.016610 -0.020075 -0.021163 -0.019702 -0.015853 -0.010097 -0.003191 0.003938 0.010313 0.015050 0.017484 0.017271 0.014433 0.009365 0.002765 -0.004460 -0.011327 -0.016921 -0.020515 -0.021661 -0.020244 -0.016475 -0.010845 -0.004043 0.003142 0.009932 0.015652 0.019797 0.022076 0.022412 0.020928 0.017898 0.013698 0.008751 0.003474 -0.001757 -0.006634 -0.010929 -0.014495 -0.017255 -0.019198 -0.020355 -0.020796 -0.020612 -0.019907 -0.018793 -0.017380 -0.015772 -0.014062 -0.012331 -0.010645 -0.009054 -0.007591 -0.006279 -0.005126 -0.004133 -0.003294 -0.002596 -0.002024 -0.001563 -0.001196 -0.000908 -0.000684 -0.000512 -0.000381 -0.000282 -0.000207 -0.000152 -0.000111 -0.000080 -0.000058 -0.000041 -0.000029 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000043 -0.000058 -0.000079 -0.000108 -0.000147 -0.000199 -0.000269 -0.000361 -0.000482 -0.000641 -0.000846 -0.001109 -0.001442 -0.001858 -0.002371 -0.002995 -0.003744 -0.004628 -0.005654 -0.006822 -0.008123 -0.009536 -0.011029 -0.012554 -0.014049 -0.015440 -0.016640 -0.017555 -0.018084 -0.018129 -0.017596 -0.016403 -0.014494 -0.011844 -0.008476 -0.004467 0.000036 0.004815 0.009578 0.013978 0.017631 0.020156 0.021222 0.020597 0.018198 0.014124 0.008674 0.002336 -0.004253 -0.010373 -0.015311 -0.018453 -0.019380 -0.017940 -0.014285 -0.008867 -0.002390 0.004282 0.010241 0.014666 0.016938 0.016739 0.014089 0.009356 0.003189 -0.003568 -0.010002 -0.015260 -0.018666 -0.019801 -0.018556 -0.015123 -0.009955 -0.003689 0.002947 0.009233 0.014543 0.018410 0.020559 0.020917 0.019593 0.016838 0.012995 0.008452 0.003593 -0.001237 -0.005753 -0.009742 -0.013067 -0.015655 -0.017490 -0.018601 -0.019049 -0.018915 -0.018296 -0.017293 -0.016008 -0.014538 -0.012971 -0.011382 -0.009831 -0.008366 -0.007018 -0.005808 -0.004744 -0.003828 -0.003052 -0.002406 -0.001877 -0.001450 -0.001111 -0.000844 -0.000636 -0.000476 -0.000354 -0.000262 -0.000193 -0.000141 -0.000103 -0.000075 -0.000054 -0.000039 -0.000028 -0.000019 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000055 -0.000074 -0.000101 -0.000137 -0.000185 -0.000249 -0.000334 -0.000446 -0.000592 -0.000782 -0.001024 -0.001330 -0.001712 -0.002183 -0.002755 -0.003441 -0.004251 -0.005190 -0.006259 -0.007449 -0.008741 -0.010105 -0.011495 -0.012855 -0.014116 -0.015197 -0.016011 -0.016467 -0.016474 -0.015947 -0.014813 -0.013024 -0.010560 -0.007444 -0.003750 0.000384 0.004758 0.009104 0.013103 0.016405 0.018664 0.019580 0.018944 0.016686 0.012901 0.007869 0.002041 -0.003996 -0.009578 -0.014051 -0.016853 -0.017604 -0.016168 -0.012690 -0.007593 -0.001530 0.004700 0.010256 0.014379 0.016498 0.016317 0.013857 0.009456 0.003716 -0.002583 -0.008596 -0.013533 -0.016766 -0.017908 -0.016852 -0.013772 -0.009083 -0.003366 0.002709 0.008481 0.013373 0.016954 0.018968 0.019345 0.018180 0.015699 0.012213 0.008076 0.003637 -0.000788 -0.004938 -0.008616 -0.011694 -0.014103 -0.015825 -0.016883 -0.017330 -0.017240 -0.016701 -0.015805 -0.014645 -0.013312 -0.011886 -0.010436 -0.009019 -0.007679 -0.006446 -0.005337 -0.004363 -0.003522 -0.002810 -0.002217 -0.001730 -0.001338 -0.001025 -0.000779 -0.000588 -0.000440 -0.000328 -0.000243 -0.000179 -0.000131 -0.000096 -0.000069 -0.000050 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000038 -0.000051 -0.000069 -0.000093 -0.000126 -0.000171 -0.000230 -0.000308 -0.000410 -0.000544 -0.000717 -0.000939 -0.001218 -0.001567 -0.001996 -0.002518 -0.003143 -0.003880 -0.004735 -0.005707 -0.006789 -0.007963 -0.009200 -0.010460 -0.011689 -0.012824 -0.013792 -0.014512 -0.014900 -0.014876 -0.014361 -0.013294 -0.011631 -0.009357 -0.006497 -0.003122 0.000642 0.004610 0.008540 0.012139 0.015093 0.017088 0.017855 0.017210 0.015093 0.011598 0.006982 0.001664 -0.003820 -0.008864 -0.012869 -0.015328 -0.015897 -0.014456 -0.011146 -0.006358 -0.000695 0.005106 0.010270 0.014100 0.016072 0.015912 0.013642 0.009569 0.004249 -0.001601 -0.007203 -0.011830 -0.014902 -0.016059 -0.015199 -0.012478 -0.008268 -0.003102 0.002412 0.007671 0.012146 0.015442 0.017321 0.017715 0.016706 0.014496 0.011364 0.007629 0.003607 -0.000415 -0.004199 -0.007565 -0.010393 -0.012618 -0.014221 -0.015220 -0.015660 -0.015609 -0.015143 -0.014348 -0.013309 -0.012108 -0.010818 -0.009505 -0.008220 -0.007003 -0.005882 -0.004873 -0.003986 -0.003220 -0.002570 -0.002029 -0.001585 -0.001227 -0.000940 -0.000715 -0.000540 -0.000405 -0.000302 -0.000223 -0.000165 -0.000121 -0.000088 -0.000064 -0.000046 -0.000033 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000047 -0.000064 -0.000086 -0.000116 -0.000157 -0.000210 -0.000282 -0.000375 -0.000497 -0.000654 -0.000855 -0.001109 -0.001425 -0.001814 -0.002287 -0.002853 -0.003520 -0.004293 -0.005172 -0.006150 -0.007209 -0.008325 -0.009459 -0.010563 -0.011579 -0.012439 -0.013071 -0.013399 -0.013350 -0.012854 -0.011858 -0.010325 -0.008245 -0.005643 -0.002585 0.000812 0.004380 0.007898 0.011105 0.013717 0.015454 0.016076 0.015423 0.013446 0.010234 0.006028 0.001209 -0.003734 -0.008250 -0.011799 -0.013922 -0.014312 -0.012868 -0.009721 -0.005235 0.000036 0.005416 0.010198 0.013743 0.015572 0.015436 0.013352 0.009603 0.004695 -0.000714 -0.005914 -0.010238 -0.013152 -0.014325 -0.013658 -0.011287 -0.007548 -0.002920 0.002046 0.006804 0.010872 0.013889 0.015636 0.016047 0.015191 0.013246 0.010461 0.007120 0.003508 -0.000117 -0.003539 -0.006595 -0.009174 -0.011214 -0.012695 -0.013629 -0.014058 -0.014038 -0.013640 -0.012940 -0.012015 -0.010940 -0.009782 -0.008601 -0.007442 -0.006344 -0.005332 -0.004421 -0.003618 -0.002925 -0.002337 -0.001846 -0.001444 -0.001118 -0.000858 -0.000653 -0.000493 -0.000370 -0.000276 -0.000205 -0.000151 -0.000111 -0.000081 -0.000059 -0.000042 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000059 -0.000079 -0.000106 -0.000143 -0.000192 -0.000256 -0.000340 -0.000450 -0.000592 -0.000774 -0.001002 -0.001287 -0.001638 -0.002064 -0.002573 -0.003174 -0.003869 -0.004659 -0.005537 -0.006488 -0.007488 -0.008503 -0.009488 -0.010391 -0.011151 -0.011702 -0.011977 -0.011908 -0.011438 -0.010518 -0.009117 -0.007230 -0.004883 -0.002136 0.000902 0.004080 0.007198 0.010024 0.012305 0.013792 0.014275 0.013615 0.011773 0.008836 0.005025 0.000686 -0.003736 -0.007747 -0.010860 -0.012665 -0.012890 -0.011450 -0.008471 -0.004286 0.000597 0.005564 0.009970 0.013236 0.014925 0.014811 0.012910 0.009478 0.004975 -0.000002 -0.004806 -0.008828 -0.011582 -0.012762 -0.012274 -0.010236 -0.006946 -0.002833 0.001609 0.005885 0.009563 0.012313 0.013935 0.014364 0.013657 0.011969 0.009520 0.006562 0.003348 0.000109 -0.002961 -0.005713 -0.008046 -0.009901 -0.011258 -0.012125 -0.012536 -0.012542 -0.012205 -0.011593 -0.010776 -0.009820 -0.008788 -0.007731 -0.006695 -0.005711 -0.004803 -0.003985 -0.003264 -0.002641 -0.002112 -0.001670 -0.001307 -0.001013 -0.000779 -0.000593 -0.000448 -0.000337 -0.000251 -0.000186 -0.000137 -0.000101 -0.000073 -0.000053 -0.000039 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000040 -0.000054 -0.000072 -0.000097 -0.000130 -0.000173 -0.000231 -0.000307 -0.000405 -0.000532 -0.000695 -0.000900 -0.001155 -0.001469 -0.001850 -0.002307 -0.002844 -0.003466 -0.004172 -0.004956 -0.005804 -0.006695 -0.007597 -0.008471 -0.009269 -0.009936 -0.010414 -0.010641 -0.010560 -0.010119 -0.009277 -0.008010 -0.006314 -0.004214 -0.001770 0.000922 0.003724 0.006460 0.008921 0.010885 0.012134 0.012486 0.011820 0.010107 0.007432 0.003996 0.000113 -0.003818 -0.007353 -0.010060 -0.011574 -0.011656 -0.010235 -0.007432 -0.003551 0.000947 0.005505 0.009541 0.012531 0.014081 0.013987 0.012263 0.009140 0.005033 0.000482 -0.003930 -0.007650 -0.010237 -0.011410 -0.011080 -0.009346 -0.006474 -0.002843 0.001104 0.004928 0.008238 0.010737 0.012242 0.012689 0.012125 0.010684 0.008557 0.005966 0.003135 0.000268 -0.002462 -0.004920 -0.007013 -0.008686 -0.009919 -0.010716 -0.011106 -0.011132 -0.010849 -0.010318 -0.009600 -0.008757 -0.007843 -0.006905 -0.005984 -0.005108 -0.004299 -0.003569 -0.002926 -0.002370 -0.001897 -0.001502 -0.001177 -0.000914 -0.000703 -0.000536 -0.000406 -0.000305 -0.000227 -0.000169 -0.000124 -0.000091 -0.000066 -0.000048 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000049 -0.000066 -0.000087 -0.000117 -0.000155 -0.000207 -0.000274 -0.000362 -0.000475 -0.000620 -0.000802 -0.001029 -0.001309 -0.001648 -0.002054 -0.002533 -0.003086 -0.003714 -0.004409 -0.005161 -0.005949 -0.006747 -0.007517 -0.008218 -0.008800 -0.009212 -0.009399 -0.009312 -0.008904 -0.008141 -0.007004 -0.005493 -0.003633 -0.001478 0.000885 0.003331 0.005704 0.007821 0.009488 0.010514 0.010742 0.010072 0.008483 0.006054 0.002970 -0.000487 -0.003961 -0.007058 -0.009394 -0.010649 -0.010615 -0.009234 -0.006618 -0.003046 0.001067 0.005219 0.008890 0.011607 0.013019 0.012942 0.011388 0.008565 0.004844 0.000710 -0.003313 -0.006729 -0.009137 -0.010285 -0.010086 -0.008625 -0.006132 -0.002945 0.000547 0.003951 0.006919 0.009185 0.010582 0.011049 0.010622 0.009414 0.007592 0.005349 0.002880 0.000366 -0.002039 -0.004214 -0.006076 -0.007573 -0.008683 -0.009409 -0.009774 -0.009815 -0.009581 -0.009123 -0.008498 -0.007759 -0.006954 -0.006128 -0.005314 -0.004540 -0.003824 -0.003178 -0.002607 -0.002114 -0.001694 -0.001343 -0.001054 -0.000819 -0.000631 -0.000482 -0.000365 -0.000274 -0.000205 -0.000152 -0.000112 -0.000082 -0.000060 -0.000043 -0.000031 -0.000023 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000059 -0.000079 -0.000104 -0.000139 -0.000184 -0.000244 -0.000321 -0.000421 -0.000549 -0.000710 -0.000911 -0.001158 -0.001459 -0.001818 -0.002241 -0.002731 -0.003285 -0.003899 -0.004561 -0.005255 -0.005955 -0.006630 -0.007242 -0.007748 -0.008101 -0.008255 -0.008164 -0.007792 -0.007109 -0.006099 -0.004765 -0.003132 -0.001249 0.000804 0.002917 0.004952 0.006750 0.008140 0.008961 0.009078 0.008406 0.006934 0.004736 0.001979 -0.001086 -0.004142 -0.006842 -0.008847 -0.009879 -0.009758 -0.008437 -0.006022 -0.002764 0.000965 0.004717 0.008027 0.010475 0.011749 0.011684 0.010293 0.007758 0.004412 0.000685 -0.002954 -0.006063 -0.008282 -0.009383 -0.009286 -0.008060 -0.005906 -0.003119 -0.000043 0.002977 0.005633 0.007685 0.008983 0.009469 0.009170 0.008180 0.006643 0.004725 0.002595 0.000413 -0.001685 -0.003594 -0.005235 -0.006562 -0.007553 -0.008208 -0.008546 -0.008598 -0.008405 -0.008013 -0.007473 -0.006829 -0.006127 -0.005403 -0.004690 -0.004010 -0.003380 -0.002811 -0.002309 -0.001874 -0.001504 -0.001194 -0.000938 -0.000730 -0.000563 -0.000431 -0.000327 -0.000246 -0.000184 -0.000136 -0.000100 -0.000073 -0.000053 -0.000039 -0.000028 -0.000020 -0.000015 -0.000010 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000041 -0.000053 -0.000070 -0.000093 -0.000123 -0.000163 -0.000215 -0.000283 -0.000371 -0.000482 -0.000624 -0.000800 -0.001018 -0.001282 -0.001599 -0.001971 -0.002401 -0.002887 -0.003426 -0.004006 -0.004612 -0.005224 -0.005812 -0.006343 -0.006780 -0.007082 -0.007208 -0.007119 -0.006784 -0.006178 -0.005289 -0.004123 -0.002702 -0.001073 0.000693 0.002499 0.004224 0.005729 0.006869 0.007505 0.007522 0.006854 0.005493 0.003509 0.001052 -0.001655 -0.004333 -0.006677 -0.008393 -0.009238 -0.009059 -0.007820 -0.005617 -0.002676 0.000672 0.004031 0.006987 0.009172 0.010308 0.010251 0.009012 0.006753 0.003767 0.000436 -0.002827 -0.005628 -0.007648 -0.008682 -0.008656 -0.007628 -0.005771 -0.003340 -0.000637 0.002036 0.004407 0.006264 0.007472 0.007976 0.007794 0.007005 0.005729 0.004110 0.002294 0.000420 -0.001394 -0.003053 -0.004487 -0.005653 -0.006530 -0.007115 -0.007424 -0.007482 -0.007325 -0.006993 -0.006528 -0.005973 -0.005363 -0.004734 -0.004112 -0.003519 -0.002969 -0.002472 -0.002032 -0.001651 -0.001327 -0.001055 -0.000830 -0.000647 -0.000500 -0.000383 -0.000291 -0.000219 -0.000163 -0.000121 -0.000089 -0.000065 -0.000047 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000048 -0.000063 -0.000082 -0.000109 -0.000143 -0.000189 -0.000248 -0.000324 -0.000422 -0.000545 -0.000699 -0.000889 -0.001120 -0.001396 -0.001722 -0.002097 -0.002522 -0.002991 -0.003496 -0.004023 -0.004553 -0.005062 -0.005522 -0.005897 -0.006155 -0.006258 -0.006174 -0.005876 -0.005345 -0.004570 -0.003559 -0.002335 -0.000938 0.000566 0.002093 0.003537 0.004780 0.005696 0.006168 0.006101 0.005441 0.004187 0.002402 0.000220 -0.002163 -0.004501 -0.006531 -0.007998 -0.008691 -0.008481 -0.007341 -0.005358 -0.002734 0.000240 0.003215 0.005828 0.007756 0.008756 0.008703 0.007605 0.005607 0.002964 0.000013 -0.002884 -0.005379 -0.007194 -0.008144 -0.008162 -0.007296 -0.005694 -0.003577 -0.001206 0.001155 0.003270 0.004950 0.006076 0.006593 0.006515 0.005906 0.004867 0.003519 0.001989 0.000395 -0.001157 -0.002586 -0.003828 -0.004843 -0.005612 -0.006130 -0.006408 -0.006469 -0.006343 -0.006063 -0.005667 -0.005190 -0.004665 -0.004121 -0.003583 -0.003068 -0.002591 -0.002159 -0.001777 -0.001446 -0.001163 -0.000926 -0.000730 -0.000570 -0.000441 -0.000338 -0.000257 -0.000194 -0.000145 -0.000107 -0.000079 -0.000058 -0.000042 -0.000030 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000043 -0.000056 -0.000073 -0.000095 -0.000125 -0.000165 -0.000216 -0.000282 -0.000367 -0.000473 -0.000607 -0.000772 -0.000972 -0.001212 -0.001495 -0.001820 -0.002188 -0.002595 -0.003031 -0.003486 -0.003944 -0.004382 -0.004777 -0.005099 -0.005317 -0.005403 -0.005326 -0.005065 -0.004603 -0.003935 -0.003067 -0.002020 -0.000834 0.000434 0.001711 0.002906 0.003916 0.004636 0.004968 0.004834 0.004189 0.003037 0.001437 -0.000494 -0.002583 -0.004619 -0.006374 -0.007626 -0.008199 -0.007981 -0.006952 -0.005193 -0.002880 -0.000269 0.002336 0.004619 0.006299 0.007167 0.007112 0.006145 0.004390 0.002071 -0.000519 -0.003064 -0.005262 -0.006867 -0.007720 -0.007759 -0.007024 -0.005639 -0.003797 -0.001719 0.000364 0.002247 0.003767 0.004815 0.005341 0.005354 0.004903 0.004073 0.002967 0.001692 0.000351 -0.000965 -0.002184 -0.003250 -0.004127 -0.004794 -0.005248 -0.005497 -0.005558 -0.005457 -0.005223 -0.004887 -0.004481 -0.004031 -0.003565 -0.003101 -0.002658 -0.002246 -0.001874 -0.001543 -0.001257 -0.001013 -0.000808 -0.000638 -0.000499 -0.000387 -0.000297 -0.000226 -0.000170 -0.000127 -0.000094 -0.000069 -0.000051 -0.000037 -0.000027 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000064 -0.000083 -0.000109 -0.000143 -0.000187 -0.000244 -0.000317 -0.000409 -0.000524 -0.000667 -0.000840 -0.001046 -0.001290 -0.001570 -0.001887 -0.002236 -0.002611 -0.003002 -0.003394 -0.003770 -0.004107 -0.004381 -0.004567 -0.004638 -0.004570 -0.004344 -0.003947 -0.003376 -0.002637 -0.001751 -0.000753 0.000307 0.001364 0.002340 0.003149 0.003702 0.003918 0.003733 0.003111 0.002060 0.000632 -0.001069 -0.002894 -0.004661 -0.006173 -0.007243 -0.007720 -0.007511 -0.006602 -0.005064 -0.003052 -0.000788 0.001465 0.003435 0.004880 0.005619 0.005559 0.004710 0.003179 0.001163 -0.001089 -0.003301 -0.005213 -0.006613 -0.007360 -0.007402 -0.006770 -0.005571 -0.003966 -0.002148 -0.000313 0.001362 0.002733 0.003706 0.004235 0.004322 0.004007 0.003359 0.002464 0.001415 0.000297 -0.000809 -0.001841 -0.002748 -0.003498 -0.004073 -0.004467 -0.004686 -0.004745 -0.004665 -0.004470 -0.004188 -0.003843 -0.003461 -0.003063 -0.002667 -0.002287 -0.001934 -0.001614 -0.001331 -0.001085 -0.000876 -0.000699 -0.000553 -0.000434 -0.000337 -0.000259 -0.000197 -0.000149 -0.000112 -0.000083 -0.000061 -0.000044 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000056 -0.000073 -0.000095 -0.000124 -0.000162 -0.000210 -0.000273 -0.000352 -0.000451 -0.000573 -0.000721 -0.000898 -0.001106 -0.001347 -0.001617 -0.001916 -0.002236 -0.002569 -0.002903 -0.003223 -0.003509 -0.003742 -0.003899 -0.003958 -0.003899 -0.003706 -0.003369 -0.002885 -0.002262 -0.001518 -0.000686 0.000192 0.001058 0.001847 0.002485 0.002900 0.003023 0.002803 0.002213 0.001261 -0.000005 -0.001495 -0.003081 -0.004607 -0.005906 -0.006820 -0.007220 -0.007032 -0.006243 -0.004919 -0.003192 -0.001254 0.000670 0.002347 0.003570 0.004187 0.004119 0.003376 0.002050 0.000310 -0.001628 -0.003530 -0.005173 -0.006375 -0.007015 -0.007047 -0.006497 -0.005455 -0.004058 -0.002470 -0.000857 0.000628 0.001862 0.002762 0.003285 0.003429 0.003226 0.002732 0.002019 0.001164 0.000242 -0.000680 -0.001546 -0.002312 -0.002949 -0.003440 -0.003779 -0.003970 -0.004026 -0.003963 -0.003802 -0.003565 -0.003275 -0.002952 -0.002614 -0.002278 -0.001955 -0.001654 -0.001381 -0.001140 -0.000930 -0.000751 -0.000601 -0.000476 -0.000374 -0.000291 -0.000224 -0.000171 -0.000130 -0.000097 -0.000072 -0.000053 -0.000039 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000049 -0.000063 -0.000082 -0.000107 -0.000139 -0.000181 -0.000234 -0.000302 -0.000386 -0.000490 -0.000616 -0.000767 -0.000944 -0.001148 -0.001378 -0.001631 -0.001902 -0.002184 -0.002467 -0.002738 -0.002980 -0.003177 -0.003309 -0.003359 -0.003309 -0.003146 -0.002862 -0.002456 -0.001935 -0.001316 -0.000627 0.000093 0.000797 0.001428 0.001925 0.002228 0.002281 0.002043 0.001493 0.000640 -0.000473 -0.001768 -0.003137 -0.004447 -0.005557 -0.006334 -0.006673 -0.006510 -0.005839 -0.004715 -0.003253 -0.001616 0.000005 0.001412 0.002432 0.002935 0.002857 0.002207 0.001066 -0.000424 -0.002077 -0.003696 -0.005090 -0.006106 -0.006642 -0.006658 -0.006174 -0.005268 -0.004054 -0.002670 -0.001257 0.000054 0.001159 0.001984 0.002491 0.002676 0.002563 0.002197 0.001636 0.000947 0.000192 -0.000571 -0.001292 -0.001935 -0.002472 -0.002888 -0.003177 -0.003343 -0.003394 -0.003344 -0.003212 -0.003015 -0.002772 -0.002501 -0.002216 -0.001932 -0.001659 -0.001404 -0.001173 -0.000969 -0.000791 -0.000640 -0.000513 -0.000407 -0.000320 -0.000250 -0.000193 -0.000148 -0.000112 -0.000084 -0.000063 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000043 -0.000055 -0.000071 -0.000092 -0.000119 -0.000154 -0.000200 -0.000257 -0.000329 -0.000417 -0.000524 -0.000651 -0.000801 -0.000973 -0.001167 -0.001380 -0.001608 -0.001846 -0.002084 -0.002311 -0.002515 -0.002680 -0.002792 -0.002833 -0.002792 -0.002656 -0.002419 -0.002081 -0.001648 -0.001138 -0.000572 0.000015 0.000582 0.001083 0.001467 0.001683 0.001687 0.001445 0.000943 0.000190 -0.000778 -0.001893 -0.003063 -0.004178 -0.005120 -0.005778 -0.006064 -0.005927 -0.005365 -0.004424 -0.003202 -0.001837 -0.000490 0.000675 0.001510 0.001910 0.001821 0.001252 0.000274 -0.000991 -0.002390 -0.003754 -0.004924 -0.005772 -0.006211 -0.006208 -0.005781 -0.004994 -0.003942 -0.002742 -0.001512 -0.000361 0.000620 0.001369 0.001851 0.002061 0.002016 0.001751 0.001317 0.000765 0.000152 -0.000475 -0.001072 -0.001608 -0.002058 -0.002408 -0.002654 -0.002796 -0.002842 -0.002804 -0.002696 -0.002533 -0.002331 -0.002104 -0.001866 -0.001627 -0.001397 -0.001183 -0.000989 -0.000817 -0.000668 -0.000541 -0.000434 -0.000345 -0.000272 -0.000213 -0.000165 -0.000126 -0.000096 -0.000072 -0.000054 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000060 -0.000078 -0.000101 -0.000131 -0.000170 -0.000218 -0.000279 -0.000353 -0.000443 -0.000550 -0.000676 -0.000820 -0.000982 -0.001161 -0.001352 -0.001550 -0.001749 -0.001938 -0.002109 -0.002247 -0.002340 -0.002375 -0.002341 -0.002228 -0.002032 -0.001753 -0.001397 -0.000978 -0.000517 -0.000041 0.000414 0.000811 0.001105 0.001257 0.001231 0.000999 0.000551 -0.000104 -0.000934 -0.001882 -0.002871 -0.003809 -0.004599 -0.005149 -0.005388 -0.005276 -0.004810 -0.004031 -0.003022 -0.001898 -0.000793 0.000156 0.000829 0.001136 0.001036 0.000539 -0.000295 -0.001365 -0.002539 -0.003679 -0.004651 -0.005350 -0.005704 -0.005685 -0.005309 -0.004628 -0.003723 -0.002689 -0.001626 -0.000626 0.000236 0.000907 0.001356 0.001575 0.001577 0.001392 0.001058 0.000620 0.000125 -0.000388 -0.000880 -0.001324 -0.001699 -0.001993 -0.002200 -0.002321 -0.002363 -0.002334 -0.002247 -0.002113 -0.001946 -0.001758 -0.001559 -0.001361 -0.001169 -0.000990 -0.000828 -0.000684 -0.000560 -0.000454 -0.000364 -0.000290 -0.000229 -0.000180 -0.000140 -0.000108 -0.000082 -0.000062 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000052 -0.000067 -0.000086 -0.000111 -0.000144 -0.000185 -0.000235 -0.000297 -0.000373 -0.000462 -0.000567 -0.000687 -0.000822 -0.000971 -0.001129 -0.001293 -0.001458 -0.001615 -0.001757 -0.001871 -0.001949 -0.001978 -0.001950 -0.001858 -0.001697 -0.001468 -0.001176 -0.000834 -0.000459 -0.000075 0.000291 0.000604 0.000832 0.000939 0.000898 0.000687 0.000298 -0.000259 -0.000958 -0.001752 -0.002575 -0.003353 -0.004005 -0.004458 -0.004654 -0.004561 -0.004177 -0.003539 -0.002714 -0.001798 -0.000903 -0.000140 0.000391 0.000619 0.000511 0.000075 -0.000635 -0.001535 -0.002515 -0.003461 -0.004264 -0.004835 -0.005117 -0.005088 -0.004760 -0.004177 -0.003405 -0.002524 -0.001615 -0.000755 -0.000008 0.000583 0.000990 0.001205 0.001238 0.001111 0.000856 0.000510 0.000111 -0.000306 -0.000710 -0.001076 -0.001388 -0.001634 -0.001808 -0.001912 -0.001950 -0.001929 -0.001859 -0.001750 -0.001613 -0.001458 -0.001294 -0.001130 -0.000971 -0.000823 -0.000688 -0.000569 -0.000466 -0.000377 -0.000304 -0.000242 -0.000192 -0.000151 -0.000117 -0.000091 -0.000070 -0.000053 -0.000040 -0.000030 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000044 -0.000057 -0.000073 -0.000094 -0.000121 -0.000155 -0.000198 -0.000250 -0.000312 -0.000387 -0.000473 -0.000573 -0.000685 -0.000807 -0.000937 -0.001073 -0.001208 -0.001337 -0.001453 -0.001548 -0.001612 -0.001636 -0.001613 -0.001538 -0.001406 -0.001219 -0.000981 -0.000702 -0.000397 -0.000086 0.000209 0.000459 0.000638 0.000717 0.000674 0.000491 0.000165 -0.000298 -0.000875 -0.001525 -0.002198 -0.002830 -0.003359 -0.003723 -0.003878 -0.003797 -0.003482 -0.002962 -0.002293 -0.001553 -0.000835 -0.000229 0.000183 0.000345 0.000229 -0.000152 -0.000756 -0.001511 -0.002327 -0.003109 -0.003769 -0.004235 -0.004461 -0.004428 -0.004147 -0.003655 -0.003006 -0.002264 -0.001498 -0.000770 -0.000132 0.000378 0.000737 0.000938 0.000986 0.000901 0.000706 0.000433 0.000112 -0.000227 -0.000558 -0.000861 -0.001119 -0.001324 -0.001472 -0.001561 -0.001595 -0.001581 -0.001526 -0.001438 -0.001327 -0.001201 -0.001067 -0.000932 -0.000801 -0.000679 -0.000568 -0.000470 -0.000385 -0.000312 -0.000251 -0.000200 -0.000159 -0.000125 -0.000098 -0.000076 -0.000058 -0.000045 -0.000034 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000037 -0.000048 -0.000062 -0.000079 -0.000102 -0.000130 -0.000166 -0.000209 -0.000260 -0.000322 -0.000393 -0.000475 -0.000567 -0.000667 -0.000773 -0.000884 -0.000994 -0.001100 -0.001194 -0.001271 -0.001323 -0.001343 -0.001324 -0.001262 -0.001154 -0.001001 -0.000806 -0.000579 -0.000330 -0.000076 0.000164 0.000367 0.000512 0.000576 0.000540 0.000392 0.000128 -0.000245 -0.000708 -0.001228 -0.001764 -0.002266 -0.002682 -0.002966 -0.003081 -0.003008 -0.002747 -0.002323 -0.001782 -0.001189 -0.000617 -0.000141 0.000173 0.000281 0.000162 -0.000173 -0.000687 -0.001320 -0.001998 -0.002645 -0.003188 -0.003570 -0.003753 -0.003724 -0.003491 -0.003084 -0.002547 -0.001934 -0.001299 -0.000693 -0.000159 0.000271 0.000579 0.000757 0.000810 0.000751 0.000601 0.000384 0.000125 -0.000151 -0.000423 -0.000672 -0.000887 -0.001059 -0.001183 -0.001260 -0.001292 -0.001284 -0.001242 -0.001173 -0.001084 -0.000982 -0.000873 -0.000764 -0.000657 -0.000557 -0.000466 -0.000386 -0.000316 -0.000256 -0.000206 -0.000165 -0.000131 -0.000103 -0.000081 -0.000063 -0.000049 -0.000037 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000041 -0.000052 -0.000067 -0.000086 -0.000109 -0.000138 -0.000174 -0.000216 -0.000267 -0.000325 -0.000392 -0.000467 -0.000548 -0.000635 -0.000724 -0.000813 -0.000899 -0.000975 -0.001037 -0.001078 -0.001094 -0.001077 -0.001026 -0.000936 -0.000810 -0.000650 -0.000462 -0.000257 -0.000048 0.000151 0.000321 0.000443 0.000501 0.000479 0.000367 0.000164 -0.000125 -0.000484 -0.000887 -0.001300 -0.001686 -0.002002 -0.002213 -0.002290 -0.002218 -0.001998 -0.001652 -0.001215 -0.000740 -0.000287 0.000083 0.000319 0.000385 0.000266 -0.000028 -0.000466 -0.000998 -0.001564 -0.002101 -0.002550 -0.002867 -0.003021 -0.003002 -0.002817 -0.002489 -0.002056 -0.001558 -0.001042 -0.000549 -0.000112 0.000241 0.000496 0.000647 0.000695 0.000652 0.000533 0.000358 0.000148 -0.000078 -0.000302 -0.000509 -0.000688 -0.000832 -0.000938 -0.001005 -0.001036 -0.001033 -0.001002 -0.000948 -0.000878 -0.000797 -0.000710 -0.000621 -0.000535 -0.000454 -0.000380 -0.000315 -0.000257 -0.000209 -0.000168 -0.000134 -0.000106 -0.000084 -0.000066 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000044 -0.000057 -0.000072 -0.000091 -0.000115 -0.000144 -0.000179 -0.000221 -0.000268 -0.000322 -0.000383 -0.000448 -0.000518 -0.000590 -0.000661 -0.000729 -0.000790 -0.000839 -0.000871 -0.000882 -0.000867 -0.000823 -0.000749 -0.000643 -0.000509 -0.000353 -0.000181 -0.000005 0.000164 0.000310 0.000418 0.000476 0.000471 0.000396 0.000250 0.000037 -0.000229 -0.000528 -0.000833 -0.001116 -0.001344 -0.001489 -0.001530 -0.001455 -0.001266 -0.000980 -0.000625 -0.000245 0.000112 0.000399 0.000574 0.000608 0.000491 0.000232 -0.000142 -0.000591 -0.001064 -0.001513 -0.001889 -0.002158 -0.002294 -0.002289 -0.002150 -0.001896 -0.001556 -0.001163 -0.000754 -0.000362 -0.000015 0.000267 0.000470 0.000590 0.000628 0.000592 0.000494 0.000350 0.000177 -0.000010 -0.000195 -0.000368 -0.000518 -0.000640 -0.000731 -0.000790 -0.000819 -0.000821 -0.000799 -0.000759 -0.000705 -0.000641 -0.000572 -0.000502 -0.000433 -0.000368 -0.000308 -0.000255 -0.000209 -0.000169 -0.000136 -0.000108 -0.000086 -0.000068 -0.000053 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000038 -0.000048 -0.000061 -0.000077 -0.000096 -0.000120 -0.000148 -0.000182 -0.000221 -0.000264 -0.000313 -0.000365 -0.000421 -0.000478 -0.000534 -0.000588 -0.000636 -0.000674 -0.000698 -0.000705 -0.000690 -0.000651 -0.000587 -0.000497 -0.000383 -0.000250 -0.000103 0.000048 0.000195 0.000324 0.000425 0.000487 0.000500 0.000459 0.000364 0.000219 0.000034 -0.000175 -0.000387 -0.000580 -0.000731 -0.000819 -0.000826 -0.000746 -0.000578 -0.000338 -0.000048 0.000257 0.000539 0.000760 0.000887 0.000898 0.000786 0.000558 0.000238 -0.000142 -0.000542 -0.000920 -0.001240 -0.001472 -0.001598 -0.001611 -0.001516 -0.001328 -0.001071 -0.000771 -0.000456 -0.000154 0.000113 0.000329 0.000483 0.000572 0.000595 0.000560 0.000475 0.000354 0.000208 0.000052 -0.000103 -0.000248 -0.000375 -0.000479 -0.000557 -0.000610 -0.000638 -0.000644 -0.000630 -0.000601 -0.000560 -0.000511 -0.000458 -0.000402 -0.000348 -0.000296 -0.000248 -0.000205 -0.000168 -0.000136 -0.000109 -0.000087 -0.000069 -0.000054 -0.000043 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000051 -0.000064 -0.000080 -0.000100 -0.000123 -0.000150 -0.000181 -0.000216 -0.000255 -0.000297 -0.000340 -0.000385 -0.000429 -0.000471 -0.000508 -0.000536 -0.000554 -0.000556 -0.000541 -0.000505 -0.000448 -0.000370 -0.000271 -0.000155 -0.000027 0.000106 0.000236 0.000354 0.000451 0.000518 0.000548 0.000538 0.000488 0.000400 0.000284 0.000152 0.000019 -0.000099 -0.000184 -0.000221 -0.000199 -0.000111 0.000041 0.000246 0.000485 0.000732 0.000955 0.001125 0.001216 0.001210 0.001104 0.000904 0.000628 0.000305 -0.000034 -0.000356 -0.000632 -0.000837 -0.000958 -0.000990 -0.000935 -0.000806 -0.000621 -0.000402 -0.000169 0.000054 0.000251 0.000409 0.000519 0.000577 0.000585 0.000546 0.000469 0.000363 0.000238 0.000105 -0.000026 -0.000149 -0.000256 -0.000346 -0.000414 -0.000461 -0.000488 -0.000497 -0.000490 -0.000470 -0.000440 -0.000403 -0.000362 -0.000319 -0.000277 -0.000236 -0.000198 -0.000164 -0.000134 -0.000109 -0.000087 -0.000069 -0.000055 -0.000043 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000067 -0.000083 -0.000102 -0.000124 -0.000149 -0.000177 -0.000207 -0.000240 -0.000274 -0.000309 -0.000343 -0.000375 -0.000402 -0.000423 -0.000434 -0.000433 -0.000416 -0.000383 -0.000331 -0.000260 -0.000173 -0.000070 0.000044 0.000163 0.000281 0.000390 0.000484 0.000557 0.000602 0.000618 0.000605 0.000566 0.000507 0.000438 0.000370 0.000314 0.000284 0.000288 0.000336 0.000432 0.000573 0.000751 0.000951 0.001151 0.001328 0.001458 0.001521 0.001504 0.001405 0.001229 0.000991 0.000715 0.000426 0.000149 -0.000091 -0.000276 -0.000395 -0.000443 -0.000423 -0.000345 -0.000222 -0.000070 0.000092 0.000249 0.000386 0.000493 0.000564 0.000595 0.000586 0.000543 0.000469 0.000374 0.000264 0.000150 0.000037 -0.000068 -0.000160 -0.000237 -0.000297 -0.000340 -0.000366 -0.000377 -0.000375 -0.000362 -0.000341 -0.000314 -0.000284 -0.000251 -0.000218 -0.000186 -0.000157 -0.000130 -0.000106 -0.000086 -0.000069 -0.000055 -0.000043 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000057 -0.000069 -0.000085 -0.000102 -0.000122 -0.000144 -0.000168 -0.000193 -0.000220 -0.000246 -0.000272 -0.000296 -0.000316 -0.000330 -0.000336 -0.000331 -0.000313 -0.000281 -0.000233 -0.000168 -0.000089 0.000004 0.000106 0.000214 0.000322 0.000425 0.000517 0.000594 0.000652 0.000689 0.000706 0.000705 0.000692 0.000673 0.000657 0.000650 0.000663 0.000701 0.000770 0.000871 0.001004 0.001161 0.001329 0.001492 0.001633 0.001731 0.001773 0.001749 0.001657 0.001503 0.001299 0.001063 0.000815 0.000577 0.000366 0.000197 0.000080 0.000018 0.000008 0.000045 0.000117 0.000212 0.000317 0.000418 0.000505 0.000570 0.000607 0.000614 0.000592 0.000542 0.000470 0.000382 0.000284 0.000183 0.000085 -0.000005 -0.000085 -0.000151 -0.000204 -0.000242 -0.000267 -0.000279 -0.000281 -0.000274 -0.000261 -0.000242 -0.000219 -0.000195 -0.000170 -0.000146 -0.000123 -0.000102 -0.000083 -0.000067 -0.000054 -0.000043 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000031 -0.000039 -0.000048 -0.000058 -0.000070 -0.000084 -0.000100 -0.000117 -0.000136 -0.000155 -0.000175 -0.000195 -0.000214 -0.000231 -0.000245 -0.000254 -0.000255 -0.000248 -0.000229 -0.000197 -0.000152 -0.000092 -0.000020 0.000064 0.000157 0.000256 0.000355 0.000452 0.000542 0.000622 0.000689 0.000742 0.000782 0.000811 0.000833 0.000853 0.000875 0.000907 0.000952 0.001015 0.001099 0.001204 0.001330 0.001468 0.001611 0.001744 0.001855 0.001929 0.001955 0.001926 0.001842 0.001708 0.001532 0.001331 0.001119 0.000913 0.000728 0.000575 0.000460 0.000388 0.000356 0.000360 0.000391 0.000441 0.000499 0.000556 0.000603 0.000633 0.000643 0.000630 0.000595 0.000540 0.000468 0.000385 0.000297 0.000207 0.000121 0.000042 -0.000027 -0.000084 -0.000130 -0.000165 -0.000188 -0.000202 -0.000207 -0.000204 -0.000196 -0.000183 -0.000167 -0.000149 -0.000131 -0.000112 -0.000095 -0.000079 -0.000065 -0.000052 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000049 -0.000058 -0.000069 -0.000082 -0.000095 -0.000109 -0.000124 -0.000139 -0.000154 -0.000167 -0.000179 -0.000188 -0.000192 -0.000190 -0.000180 -0.000160 -0.000130 -0.000087 -0.000032 0.000035 0.000112 0.000196 0.000286 0.000378 0.000469 0.000557 0.000638 0.000711 0.000775 0.000832 0.000883 0.000930 0.000977 0.001028 0.001086 0.001153 0.001233 0.001327 0.001433 0.001550 0.001673 0.001794 0.001903 0.001990 0.002044 0.002058 0.002027 0.001951 0.001834 0.001685 0.001513 0.001333 0.001156 0.000994 0.000856 0.000746 0.000668 0.000620 0.000600 0.000600 0.000615 0.000637 0.000659 0.000674 0.000678 0.000666 0.000637 0.000593 0.000533 0.000462 0.000384 0.000302 0.000222 0.000146 0.000077 0.000017 -0.000034 -0.000075 -0.000105 -0.000127 -0.000141 -0.000148 -0.000149 -0.000144 -0.000136 -0.000125 -0.000113 -0.000099 -0.000086 -0.000072 -0.000060 -0.000049 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000041 -0.000049 -0.000057 -0.000067 -0.000077 -0.000088 -0.000099 -0.000110 -0.000120 -0.000129 -0.000137 -0.000142 -0.000143 -0.000138 -0.000126 -0.000106 -0.000076 -0.000036 0.000015 0.000076 0.000145 0.000222 0.000304 0.000389 0.000474 0.000558 0.000639 0.000715 0.000787 0.000855 0.000920 0.000984 0.001050 0.001119 0.001194 0.001275 0.001365 0.001462 0.001566 0.001674 0.001782 0.001884 0.001973 0.002040 0.002079 0.002084 0.002052 0.001985 0.001884 0.001757 0.001612 0.001460 0.001309 0.001169 0.001046 0.000943 0.000864 0.000806 0.000769 0.000747 0.000737 0.000732 0.000728 0.000720 0.000703 0.000675 0.000635 0.000583 0.000521 0.000451 0.000377 0.000301 0.000229 0.000161 0.000100 0.000047 0.000003 -0.000033 -0.000061 -0.000081 -0.000095 -0.000103 -0.000106 -0.000104 -0.000100 -0.000092 -0.000084 -0.000074 -0.000064 -0.000054 -0.000045 -0.000037 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000018 -0.000023 -0.000028 -0.000034 -0.000040 -0.000047 -0.000055 -0.000063 -0.000071 -0.000079 -0.000086 -0.000093 -0.000099 -0.000103 -0.000105 -0.000103 -0.000097 -0.000084 -0.000064 -0.000035 0.000002 0.000049 0.000104 0.000167 0.000237 0.000311 0.000389 0.000468 0.000548 0.000626 0.000704 0.000779 0.000853 0.000926 0.001000 0.001076 0.001156 0.001240 0.001328 0.001420 0.001517 0.001615 0.001714 0.001808 0.001893 0.001964 0.002015 0.002042 0.002040 0.002009 0.001949 0.001864 0.001757 0.001636 0.001509 0.001382 0.001262 0.001154 0.001061 0.000984 0.000923 0.000875 0.000839 0.000811 0.000788 0.000766 0.000741 0.000710 0.000671 0.000624 0.000568 0.000504 0.000436 0.000366 0.000296 0.000230 0.000169 0.000115 0.000068 0.000029 -0.000003 -0.000028 -0.000047 -0.000060 -0.000069 -0.000073 -0.000074 -0.000071 -0.000067 -0.000061 -0.000054 -0.000047 -0.000040 -0.000033 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000033 -0.000039 -0.000045 -0.000051 -0.000057 -0.000062 -0.000067 -0.000072 -0.000075 -0.000077 -0.000076 -0.000072 -0.000064 -0.000051 -0.000031 -0.000005 0.000030 0.000072 0.000122 0.000178 0.000241 0.000308 0.000379 0.000452 0.000527 0.000602 0.000677 0.000753 0.000829 0.000906 0.000984 0.001065 0.001148 0.001234 0.001323 0.001414 0.001506 0.001596 0.001684 0.001764 0.001835 0.001891 0.001929 0.001946 0.001940 0.001910 0.001858 0.001785 0.001697 0.001597 0.001492 0.001387 0.001286 0.001194 0.001112 0.001040 0.000979 0.000928 0.000884 0.000846 0.000811 0.000777 0.000741 0.000701 0.000655 0.000604 0.000546 0.000483 0.000418 0.000352 0.000287 0.000227 0.000172 0.000123 0.000082 0.000047 0.000018 -0.000005 -0.000022 -0.000035 -0.000043 -0.000048 -0.000050 -0.000050 -0.000047 -0.000043 -0.000039 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000027 -0.000032 -0.000036 -0.000041 -0.000045 -0.000049 -0.000052 -0.000055 -0.000056 -0.000056 -0.000054 -0.000049 -0.000040 -0.000027 -0.000008 0.000017 0.000048 0.000086 0.000131 0.000181 0.000237 0.000297 0.000361 0.000428 0.000497 0.000568 0.000640 0.000713 0.000788 0.000864 0.000942 0.001023 0.001105 0.001189 0.001274 0.001359 0.001443 0.001525 0.001601 0.001669 0.001726 0.001770 0.001797 0.001807 0.001798 0.001770 0.001724 0.001664 0.001590 0.001509 0.001424 0.001338 0.001256 0.001179 0.001109 0.001045 0.000988 0.000937 0.000890 0.000847 0.000806 0.000765 0.000723 0.000678 0.000630 0.000577 0.000519 0.000459 0.000397 0.000335 0.000276 0.000220 0.000171 0.000127 0.000089 0.000058 0.000032 0.000012 -0.000004 -0.000016 -0.000025 -0.000030 -0.000033 -0.000034 -0.000032 -0.000030 -0.000027 -0.000023 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000033 -0.000036 -0.000039 -0.000041 -0.000042 -0.000042 -0.000040 -0.000037 -0.000031 -0.000022 -0.000009 0.000009 0.000031 0.000059 0.000093 0.000132 0.000177 0.000226 0.000280 0.000337 0.000398 0.000461 0.000526 0.000594 0.000663 0.000734 0.000807 0.000881 0.000957 0.001035 0.001113 0.001192 0.001269 0.001345 0.001416 0.001481 0.001537 0.001583 0.001616 0.001635 0.001639 0.001628 0.001602 0.001563 0.001513 0.001453 0.001388 0.001319 0.001251 0.001185 0.001123 0.001065 0.001010 0.000960 0.000912 0.000866 0.000822 0.000779 0.000736 0.000691 0.000645 0.000596 0.000544 0.000489 0.000432 0.000374 0.000317 0.000262 0.000212 0.000167 0.000127 0.000093 0.000065 0.000042 0.000023 0.000009 -0.000003 -0.000011 -0.000017 -0.000020 -0.000021 -0.000021 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000029 -0.000031 -0.000032 -0.000032 -0.000031 -0.000028 -0.000024 -0.000018 -0.000009 0.000003 0.000019 0.000040 0.000064 0.000094 0.000128 0.000167 0.000211 0.000258 0.000310 0.000364 0.000421 0.000480 0.000542 0.000605 0.000671 0.000738 0.000807 0.000877 0.000947 0.001018 0.001088 0.001157 0.001222 0.001283 0.001338 0.001384 0.001420 0.001444 0.001457 0.001457 0.001445 0.001421 0.001388 0.001346 0.001298 0.001246 0.001192 0.001139 0.001087 0.001038 0.000992 0.000947 0.000904 0.000862 0.000820 0.000778 0.000736 0.000693 0.000649 0.000604 0.000557 0.000507 0.000456 0.000403 0.000349 0.000297 0.000247 0.000201 0.000160 0.000125 0.000094 0.000069 0.000048 0.000031 0.000018 0.000007 -0.000001 -0.000007 -0.000010 -0.000012 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000019 -0.000022 -0.000023 -0.000024 -0.000025 -0.000024 -0.000023 -0.000020 -0.000015 -0.000009 -0.000001 0.000011 0.000025 0.000043 0.000065 0.000091 0.000121 0.000155 0.000193 0.000235 0.000280 0.000328 0.000379 0.000432 0.000487 0.000544 0.000603 0.000663 0.000724 0.000786 0.000849 0.000911 0.000972 0.001032 0.001088 0.001139 0.001184 0.001221 0.001248 0.001266 0.001273 0.001271 0.001258 0.001237 0.001209 0.001174 0.001135 0.001095 0.001053 0.001013 0.000974 0.000937 0.000901 0.000866 0.000831 0.000795 0.000758 0.000720 0.000681 0.000641 0.000599 0.000557 0.000513 0.000467 0.000420 0.000371 0.000323 0.000275 0.000231 0.000189 0.000152 0.000120 0.000093 0.000070 0.000051 0.000036 0.000024 0.000014 0.000006 0.000001 -0.000003 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000014 -0.000009 -0.000003 0.000005 0.000015 0.000028 0.000044 0.000063 0.000085 0.000111 0.000141 0.000174 0.000210 0.000250 0.000292 0.000337 0.000383 0.000431 0.000481 0.000533 0.000585 0.000639 0.000693 0.000747 0.000800 0.000852 0.000902 0.000949 0.000992 0.001028 0.001058 0.001079 0.001091 0.001094 0.001090 0.001078 0.001059 0.001035 0.001007 0.000976 0.000944 0.000913 0.000883 0.000855 0.000828 0.000801 0.000775 0.000747 0.000717 0.000686 0.000652 0.000618 0.000582 0.000544 0.000506 0.000466 0.000425 0.000382 0.000339 0.000295 0.000253 0.000213 0.000176 0.000143 0.000114 0.000090 0.000070 0.000053 0.000039 0.000027 0.000018 0.000011 0.000006 0.000002 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000012 -0.000009 -0.000005 0.000001 0.000008 0.000017 0.000028 0.000042 0.000059 0.000078 0.000100 0.000126 0.000154 0.000186 0.000220 0.000257 0.000295 0.000335 0.000377 0.000419 0.000463 0.000508 0.000554 0.000600 0.000645 0.000690 0.000734 0.000776 0.000815 0.000850 0.000879 0.000902 0.000917 0.000925 0.000926 0.000920 0.000909 0.000892 0.000872 0.000849 0.000825 0.000801 0.000778 0.000757 0.000737 0.000718 0.000699 0.000680 0.000659 0.000635 0.000609 0.000580 0.000550 0.000519 0.000486 0.000452 0.000417 0.000381 0.000343 0.000305 0.000266 0.000229 0.000193 0.000161 0.000132 0.000107 0.000085 0.000067 0.000052 0.000040 0.000030 0.000021 0.000014 0.000009 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000009 -0.000006 -0.000002 0.000003 0.000010 0.000018 0.000027 0.000039 0.000053 0.000070 0.000089 0.000111 0.000135 0.000162 0.000192 0.000223 0.000255 0.000289 0.000324 0.000360 0.000397 0.000435 0.000473 0.000511 0.000549 0.000586 0.000623 0.000657 0.000689 0.000717 0.000740 0.000758 0.000769 0.000774 0.000773 0.000766 0.000756 0.000741 0.000724 0.000706 0.000688 0.000670 0.000653 0.000639 0.000625 0.000613 0.000600 0.000586 0.000570 0.000552 0.000531 0.000507 0.000482 0.000455 0.000427 0.000398 0.000368 0.000336 0.000304 0.000270 0.000237 0.000204 0.000174 0.000146 0.000120 0.000099 0.000080 0.000064 0.000051 0.000040 0.000030 0.000023 0.000016 0.000011 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000006 -0.000004 -0.000000 0.000004 0.000010 0.000017 0.000026 0.000036 0.000048 0.000062 0.000078 0.000096 0.000117 0.000140 0.000164 0.000191 0.000218 0.000246 0.000275 0.000305 0.000336 0.000367 0.000398 0.000429 0.000460 0.000491 0.000521 0.000549 0.000575 0.000598 0.000616 0.000630 0.000637 0.000640 0.000637 0.000630 0.000620 0.000608 0.000594 0.000579 0.000565 0.000552 0.000541 0.000531 0.000523 0.000515 0.000507 0.000497 0.000486 0.000471 0.000454 0.000435 0.000414 0.000392 0.000368 0.000344 0.000319 0.000292 0.000264 0.000236 0.000207 0.000180 0.000154 0.000130 0.000108 0.000090 0.000073 0.000060 0.000048 0.000038 0.000030 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000004 -0.000002 0.000001 0.000005 0.000010 0.000016 0.000023 0.000032 0.000042 0.000053 0.000067 0.000082 0.000100 0.000119 0.000139 0.000160 0.000183 0.000206 0.000230 0.000254 0.000279 0.000305 0.000330 0.000356 0.000381 0.000406 0.000431 0.000454 0.000475 0.000493 0.000508 0.000518 0.000523 0.000523 0.000520 0.000513 0.000503 0.000492 0.000481 0.000469 0.000459 0.000450 0.000442 0.000436 0.000431 0.000427 0.000422 0.000415 0.000407 0.000395 0.000382 0.000366 0.000349 0.000331 0.000312 0.000292 0.000271 0.000249 0.000226 0.000202 0.000179 0.000156 0.000134 0.000114 0.000096 0.000080 0.000066 0.000055 0.000045 0.000036 0.000029 0.000022 0.000017 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000000 0.000002 0.000006 0.000010 0.000015 0.000021 0.000028 0.000036 0.000046 0.000057 0.000069 0.000083 0.000099 0.000115 0.000133 0.000151 0.000170 0.000189 0.000209 0.000229 0.000250 0.000270 0.000291 0.000312 0.000333 0.000353 0.000372 0.000389 0.000403 0.000415 0.000422 0.000426 0.000425 0.000421 0.000413 0.000404 0.000394 0.000384 0.000375 0.000368 0.000361 0.000357 0.000354 0.000351 0.000349 0.000346 0.000342 0.000335 0.000326 0.000315 0.000303 0.000289 0.000274 0.000259 0.000243 0.000226 0.000208 0.000190 0.000171 0.000152 0.000133 0.000115 0.000099 0.000084 0.000071 0.000059 0.000049 0.000041 0.000033 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000001 0.000001 0.000003 0.000006 0.000010 0.000014 0.000019 0.000025 0.000031 0.000039 0.000047 0.000057 0.000068 0.000081 0.000094 0.000108 0.000123 0.000138 0.000153 0.000169 0.000185 0.000202 0.000219 0.000236 0.000253 0.000270 0.000286 0.000302 0.000316 0.000328 0.000337 0.000342 0.000344 0.000343 0.000338 0.000331 0.000322 0.000313 0.000304 0.000297 0.000291 0.000287 0.000285 0.000283 0.000283 0.000282 0.000280 0.000277 0.000272 0.000265 0.000256 0.000246 0.000235 0.000223 0.000211 0.000199 0.000185 0.000171 0.000157 0.000142 0.000127 0.000112 0.000098 0.000085 0.000073 0.000062 0.000052 0.000044 0.000037 0.000030 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000002 0.000004 0.000007 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000046 0.000055 0.000065 0.000075 0.000086 0.000098 0.000110 0.000122 0.000135 0.000148 0.000162 0.000176 0.000190 0.000204 0.000218 0.000231 0.000244 0.000255 0.000264 0.000272 0.000276 0.000277 0.000275 0.000270 0.000263 0.000255 0.000246 0.000239 0.000233 0.000229 0.000226 0.000225 0.000225 0.000225 0.000225 0.000224 0.000221 0.000217 0.000211 0.000204 0.000196 0.000187 0.000178 0.000169 0.000159 0.000149 0.000138 0.000127 0.000116 0.000104 0.000093 0.000082 0.000072 0.000062 0.000054 0.000046 0.000039 0.000033 0.000027 0.000022 0.000018 0.000015 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000043 0.000051 0.000059 0.000068 0.000077 0.000086 0.000096 0.000106 0.000117 0.000128 0.000140 0.000151 0.000163 0.000175 0.000186 0.000196 0.000205 0.000212 0.000218 0.000221 0.000222 0.000220 0.000215 0.000208 0.000201 0.000193 0.000186 0.000181 0.000178 0.000177 0.000177 0.000177 0.000178 0.000178 0.000177 0.000175 0.000171 0.000166 0.000160 0.000154 0.000147 0.000140 0.000133 0.000126 0.000118 0.000110 0.000102 0.000093 0.000085 0.000076 0.000068 0.000060 0.000053 0.000046 0.000040 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000016 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000046 0.000052 0.000059 0.000067 0.000074 0.000083 0.000091 0.000101 0.000110 0.000120 0.000130 0.000139 0.000148 0.000156 0.000164 0.000170 0.000174 0.000177 0.000177 0.000175 0.000171 0.000165 0.000158 0.000151 0.000145 0.000141 0.000139 0.000138 0.000138 0.000139 0.000139 0.000139 0.000138 0.000136 0.000133 0.000129 0.000124 0.000119 0.000114 0.000109 0.000103 0.000098 0.000092 0.000086 0.000080 0.000074 0.000068 0.000062 0.000056 0.000050 0.000044 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000010 0.000012 0.000014 0.000015 0.000017 0.000020 0.000023 0.000026 0.000031 0.000035 0.000040 0.000046 0.000051 0.000057 0.000064 0.000071 0.000079 0.000087 0.000095 0.000103 0.000110 0.000117 0.000124 0.000130 0.000135 0.000138 0.000140 0.000141 0.000139 0.000135 0.000130 0.000124 0.000118 0.000114 0.000110 0.000109 0.000108 0.000108 0.000109 0.000109 0.000109 0.000108 0.000105 0.000103 0.000099 0.000095 0.000091 0.000087 0.000083 0.000079 0.000075 0.000071 0.000067 0.000063 0.000058 0.000054 0.000050 0.000045 0.000041 0.000037 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000018 0.000021 0.000024 0.000028 0.000031 0.000035 0.000040 0.000044 0.000049 0.000055 0.000061 0.000067 0.000074 0.000080 0.000087 0.000092 0.000098 0.000102 0.000106 0.000109 0.000111 0.000111 0.000110 0.000107 0.000102 0.000098 0.000093 0.000090 0.000087 0.000086 0.000086 0.000086 0.000086 0.000086 0.000085 0.000083 0.000081 0.000079 0.000076 0.000073 0.000069 0.000066 0.000064 0.000061 0.000058 0.000055 0.000052 0.000049 0.000046 0.000042 0.000039 0.000036 0.000033 0.000030 0.000027 0.000024 0.000021 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000019 0.000022 0.000024 0.000027 0.000031 0.000034 0.000038 0.000042 0.000047 0.000052 0.000057 0.000062 0.000067 0.000072 0.000076 0.000080 0.000083 0.000085 0.000087 0.000087 0.000086 0.000084 0.000081 0.000077 0.000074 0.000071 0.000070 0.000069 0.000069 0.000069 0.000069 0.000068 0.000067 0.000065 0.000063 0.000060 0.000057 0.000055 0.000053 0.000050 0.000048 0.000046 0.000044 0.000042 0.000040 0.000038 0.000035 0.000033 0.000031 0.000029 0.000027 0.000025 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000026 0.000029 0.000032 0.000035 0.000039 0.000043 0.000047 0.000051 0.000055 0.000058 0.000061 0.000064 0.000066 0.000067 0.000068 0.000067 0.000066 0.000064 0.000062 0.000059 0.000058 0.000057 0.000056 0.000056 0.000056 0.000056 0.000054 0.000053 0.000051 0.000048 0.000046 0.000044 0.000042 0.000040 0.000038 0.000037 0.000035 0.000034 0.000032 0.000031 0.000029 0.000027 0.000026 0.000024 0.000023 0.000021 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000024 0.000026 0.000029 0.000032 0.000035 0.000038 0.000041 0.000044 0.000046 0.000048 0.000050 0.000051 0.000052 0.000052 0.000052 0.000050 0.000049 0.000048 0.000047 0.000047 0.000046 0.000046 0.000046 0.000045 0.000044 0.000042 0.000040 0.000037 0.000035 0.000033 0.000031 0.000030 0.000029 0.000028 0.000027 0.000026 0.000025 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000019 0.000021 0.000023 0.000025 0.000028 0.000030 0.000032 0.000034 0.000036 0.000038 0.000039 0.000040 0.000040 0.000040 0.000040 0.000039 0.000039 0.000038 0.000038 0.000038 0.000038 0.000038 0.000037 0.000035 0.000033 0.000031 0.000029 0.000027 0.000025 0.000024 0.000022 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000025 0.000026 0.000028 0.000029 0.000030 0.000030 0.000031 0.000031 0.000031 0.000031 0.000031 0.000031 0.000031 0.000031 0.000031 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000021 0.000022 0.000022 0.000023 0.000023 0.000024 0.000024 0.000024 0.000025 0.000025 0.000025 0.000024 0.000024 0.000022 0.000021 0.000019 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000017 0.000018 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode2_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000020 0.000020 0.000020 0.000020 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000016 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000022 0.000024 0.000025 0.000027 0.000028 0.000030 0.000031 0.000032 0.000033 0.000034 0.000034 0.000034 0.000034 0.000034 0.000033 0.000032 0.000031 0.000029 0.000028 0.000026 0.000025 0.000024 0.000022 0.000021 0.000020 0.000018 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000030 0.000032 0.000034 0.000036 0.000038 0.000039 0.000041 0.000042 0.000043 0.000044 0.000044 0.000044 0.000044 0.000043 0.000042 0.000040 0.000038 0.000036 0.000035 0.000033 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000030 0.000033 0.000035 0.000038 0.000040 0.000043 0.000045 0.000047 0.000050 0.000051 0.000053 0.000054 0.000056 0.000056 0.000056 0.000056 0.000055 0.000054 0.000052 0.000050 0.000048 0.000045 0.000042 0.000040 0.000037 0.000035 0.000032 0.000030 0.000027 0.000024 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000022 0.000025 0.000028 0.000032 0.000035 0.000038 0.000041 0.000044 0.000048 0.000051 0.000054 0.000057 0.000060 0.000062 0.000065 0.000067 0.000069 0.000070 0.000071 0.000072 0.000071 0.000071 0.000069 0.000067 0.000064 0.000061 0.000058 0.000055 0.000051 0.000048 0.000044 0.000041 0.000037 0.000034 0.000031 0.000028 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000024 0.000028 0.000032 0.000035 0.000039 0.000043 0.000048 0.000052 0.000056 0.000060 0.000064 0.000067 0.000071 0.000074 0.000078 0.000081 0.000084 0.000086 0.000088 0.000090 0.000090 0.000090 0.000089 0.000088 0.000085 0.000082 0.000079 0.000074 0.000070 0.000066 0.000061 0.000056 0.000052 0.000047 0.000043 0.000039 0.000034 0.000030 0.000027 0.000023 0.000020 0.000017 0.000015 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000025 0.000030 0.000034 0.000039 0.000044 0.000049 0.000054 0.000059 0.000065 0.000070 0.000075 0.000080 0.000084 0.000089 0.000093 0.000097 0.000101 0.000104 0.000108 0.000110 0.000112 0.000113 0.000113 0.000112 0.000110 0.000107 0.000104 0.000099 0.000094 0.000089 0.000083 0.000077 0.000071 0.000065 0.000059 0.000054 0.000048 0.000043 0.000038 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000036 0.000042 0.000048 0.000054 0.000060 0.000067 0.000074 0.000080 0.000087 0.000093 0.000099 0.000105 0.000111 0.000116 0.000121 0.000126 0.000130 0.000134 0.000137 0.000139 0.000141 0.000141 0.000140 0.000137 0.000134 0.000130 0.000124 0.000118 0.000111 0.000104 0.000096 0.000089 0.000081 0.000074 0.000067 0.000060 0.000053 0.000047 0.000041 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000038 0.000044 0.000051 0.000058 0.000066 0.000074 0.000083 0.000091 0.000099 0.000108 0.000116 0.000123 0.000131 0.000138 0.000144 0.000150 0.000156 0.000161 0.000166 0.000170 0.000172 0.000174 0.000174 0.000172 0.000170 0.000166 0.000160 0.000154 0.000146 0.000138 0.000129 0.000120 0.000110 0.000101 0.000092 0.000083 0.000074 0.000066 0.000058 0.000051 0.000044 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000032 0.000039 0.000046 0.000054 0.000062 0.000071 0.000081 0.000091 0.000101 0.000112 0.000122 0.000133 0.000143 0.000152 0.000162 0.000170 0.000178 0.000186 0.000193 0.000199 0.000204 0.000209 0.000212 0.000213 0.000213 0.000211 0.000208 0.000203 0.000196 0.000188 0.000179 0.000169 0.000159 0.000147 0.000136 0.000124 0.000113 0.000102 0.000091 0.000081 0.000071 0.000062 0.000054 0.000046 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000055 0.000065 0.000075 0.000086 0.000098 0.000111 0.000124 0.000137 0.000150 0.000163 0.000175 0.000187 0.000198 0.000209 0.000219 0.000229 0.000237 0.000244 0.000251 0.000255 0.000258 0.000260 0.000259 0.000256 0.000252 0.000246 0.000238 0.000229 0.000218 0.000206 0.000194 0.000180 0.000166 0.000152 0.000139 0.000125 0.000112 0.000099 0.000087 0.000076 0.000066 0.000057 0.000048 0.000041 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000047 0.000056 0.000067 0.000078 0.000091 0.000105 0.000119 0.000134 0.000150 0.000166 0.000182 0.000198 0.000213 0.000228 0.000242 0.000255 0.000268 0.000279 0.000289 0.000298 0.000305 0.000310 0.000313 0.000314 0.000313 0.000310 0.000304 0.000297 0.000288 0.000277 0.000264 0.000250 0.000235 0.000219 0.000203 0.000186 0.000169 0.000152 0.000136 0.000121 0.000106 0.000093 0.000080 0.000069 0.000059 0.000049 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000024 0.000030 0.000038 0.000046 0.000056 0.000068 0.000080 0.000094 0.000110 0.000126 0.000144 0.000162 0.000182 0.000201 0.000220 0.000240 0.000258 0.000276 0.000293 0.000310 0.000325 0.000338 0.000350 0.000360 0.000368 0.000374 0.000378 0.000378 0.000377 0.000372 0.000365 0.000357 0.000345 0.000332 0.000318 0.000301 0.000284 0.000265 0.000245 0.000225 0.000205 0.000185 0.000165 0.000147 0.000129 0.000112 0.000097 0.000083 0.000071 0.000060 0.000050 0.000042 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000029 0.000037 0.000046 0.000056 0.000068 0.000082 0.000097 0.000114 0.000132 0.000152 0.000173 0.000195 0.000218 0.000242 0.000265 0.000288 0.000310 0.000332 0.000353 0.000372 0.000390 0.000407 0.000421 0.000433 0.000442 0.000449 0.000452 0.000453 0.000450 0.000445 0.000436 0.000426 0.000413 0.000397 0.000380 0.000361 0.000340 0.000318 0.000295 0.000271 0.000247 0.000223 0.000199 0.000177 0.000155 0.000135 0.000117 0.000100 0.000085 0.000072 0.000060 0.000050 0.000041 0.000033 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000005 0.000008 0.000012 0.000016 0.000021 0.000027 0.000035 0.000044 0.000055 0.000067 0.000082 0.000098 0.000116 0.000136 0.000159 0.000182 0.000208 0.000234 0.000261 0.000289 0.000317 0.000344 0.000371 0.000397 0.000421 0.000444 0.000466 0.000485 0.000502 0.000516 0.000526 0.000534 0.000538 0.000538 0.000535 0.000528 0.000519 0.000506 0.000491 0.000473 0.000453 0.000430 0.000406 0.000380 0.000353 0.000324 0.000296 0.000267 0.000239 0.000212 0.000186 0.000162 0.000140 0.000120 0.000101 0.000085 0.000071 0.000059 0.000048 0.000039 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000006 0.000009 0.000014 0.000019 0.000025 0.000033 0.000042 0.000053 0.000065 0.000080 0.000097 0.000117 0.000139 0.000163 0.000189 0.000218 0.000248 0.000279 0.000311 0.000344 0.000376 0.000409 0.000440 0.000471 0.000500 0.000527 0.000552 0.000575 0.000594 0.000610 0.000623 0.000632 0.000636 0.000636 0.000632 0.000625 0.000613 0.000599 0.000581 0.000560 0.000536 0.000510 0.000482 0.000452 0.000419 0.000386 0.000352 0.000318 0.000285 0.000252 0.000222 0.000193 0.000166 0.000142 0.000121 0.000101 0.000084 0.000070 0.000057 0.000046 0.000037 0.000029 0.000023 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000004 0.000007 0.000011 0.000016 0.000022 0.000030 0.000039 0.000050 0.000063 0.000078 0.000096 0.000116 0.000139 0.000165 0.000194 0.000225 0.000259 0.000294 0.000331 0.000369 0.000407 0.000445 0.000483 0.000520 0.000555 0.000589 0.000621 0.000650 0.000676 0.000699 0.000718 0.000733 0.000743 0.000748 0.000749 0.000744 0.000735 0.000722 0.000705 0.000684 0.000660 0.000632 0.000602 0.000569 0.000533 0.000495 0.000456 0.000416 0.000376 0.000337 0.000299 0.000263 0.000229 0.000197 0.000169 0.000143 0.000120 0.000100 0.000082 0.000067 0.000054 0.000043 0.000033 0.000026 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000004 0.000008 0.000013 0.000018 0.000026 0.000035 0.000046 0.000059 0.000074 0.000092 0.000113 0.000137 0.000165 0.000195 0.000229 0.000266 0.000306 0.000347 0.000391 0.000435 0.000479 0.000523 0.000567 0.000610 0.000651 0.000691 0.000728 0.000762 0.000792 0.000819 0.000841 0.000859 0.000871 0.000877 0.000878 0.000872 0.000862 0.000847 0.000827 0.000802 0.000774 0.000742 0.000707 0.000668 0.000626 0.000582 0.000536 0.000489 0.000443 0.000397 0.000352 0.000310 0.000270 0.000233 0.000199 0.000168 0.000141 0.000117 0.000096 0.000078 0.000062 0.000049 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000002 0.000005 0.000009 0.000014 0.000021 0.000030 0.000040 0.000053 0.000069 0.000087 0.000108 0.000133 0.000162 0.000194 0.000230 0.000270 0.000313 0.000360 0.000408 0.000458 0.000509 0.000561 0.000612 0.000663 0.000713 0.000761 0.000806 0.000849 0.000889 0.000925 0.000956 0.000982 0.001003 0.001017 0.001024 0.001025 0.001019 0.001007 0.000989 0.000966 0.000937 0.000904 0.000867 0.000825 0.000780 0.000731 0.000680 0.000627 0.000572 0.000518 0.000465 0.000413 0.000364 0.000317 0.000274 0.000234 0.000198 0.000166 0.000137 0.000113 0.000091 0.000073 0.000057 0.000044 0.000033 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000001 0.000002 0.000005 0.000010 0.000016 0.000024 0.000034 0.000046 0.000061 0.000080 0.000101 0.000126 0.000155 0.000189 0.000227 0.000269 0.000316 0.000367 0.000420 0.000477 0.000535 0.000594 0.000654 0.000714 0.000772 0.000830 0.000885 0.000938 0.000988 0.001034 0.001076 0.001113 0.001143 0.001167 0.001184 0.001193 0.001194 0.001187 0.001173 0.001152 0.001124 0.001091 0.001052 0.001008 0.000959 0.000906 0.000850 0.000790 0.000729 0.000666 0.000604 0.000542 0.000482 0.000425 0.000371 0.000321 0.000274 0.000232 0.000194 0.000161 0.000132 0.000106 0.000084 0.000066 0.000051 0.000038 0.000028 0.000020 0.000014 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 0.000001 0.000005 0.000010 0.000018 0.000027 0.000038 0.000053 0.000070 0.000092 0.000117 0.000147 0.000181 0.000220 0.000264 0.000314 0.000368 0.000427 0.000489 0.000555 0.000622 0.000691 0.000760 0.000829 0.000897 0.000963 0.001027 0.001089 0.001147 0.001201 0.001250 0.001292 0.001328 0.001357 0.001376 0.001387 0.001388 0.001380 0.001363 0.001338 0.001306 0.001266 0.001221 0.001169 0.001111 0.001050 0.000984 0.000915 0.000844 0.000772 0.000700 0.000630 0.000561 0.000495 0.000433 0.000375 0.000321 0.000271 0.000227 0.000188 0.000153 0.000124 0.000098 0.000076 0.000058 0.000043 0.000031 0.000022 0.000015 0.000010 0.000006 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000003 0.000001 0.000005 0.000011 0.000019 0.000030 0.000043 0.000060 0.000080 0.000105 0.000135 0.000169 0.000209 0.000255 0.000307 0.000364 0.000427 0.000495 0.000567 0.000643 0.000720 0.000800 0.000880 0.000959 0.001038 0.001115 0.001190 0.001261 0.001329 0.001392 0.001449 0.001499 0.001541 0.001575 0.001598 0.001610 0.001611 0.001602 0.001582 0.001552 0.001514 0.001467 0.001412 0.001351 0.001284 0.001212 0.001135 0.001056 0.000974 0.000892 0.000810 0.000729 0.000651 0.000575 0.000503 0.000436 0.000373 0.000316 0.000265 0.000219 0.000178 0.000143 0.000113 0.000088 0.000067 0.000049 0.000035 0.000024 0.000016 0.000010 0.000006 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000006 -0.000004 -0.000000 0.000005 0.000012 0.000021 0.000033 0.000048 0.000068 0.000091 0.000120 0.000155 0.000195 0.000242 0.000295 0.000355 0.000421 0.000493 0.000572 0.000655 0.000742 0.000832 0.000923 0.001015 0.001108 0.001199 0.001289 0.001375 0.001459 0.001538 0.001612 0.001679 0.001738 0.001787 0.001826 0.001853 0.001868 0.001869 0.001858 0.001834 0.001799 0.001753 0.001697 0.001632 0.001560 0.001481 0.001396 0.001308 0.001216 0.001122 0.001028 0.000934 0.000842 0.000752 0.000666 0.000583 0.000506 0.000434 0.000367 0.000307 0.000254 0.000207 0.000166 0.000131 0.000101 0.000076 0.000056 0.000040 0.000027 0.000017 0.000010 0.000005 0.000001 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000005 -0.000001 0.000004 0.000012 0.000023 0.000036 0.000054 0.000076 0.000104 0.000137 0.000177 0.000224 0.000278 0.000339 0.000408 0.000485 0.000568 0.000658 0.000754 0.000854 0.000957 0.001063 0.001170 0.001277 0.001383 0.001487 0.001589 0.001686 0.001779 0.001865 0.001944 0.002014 0.002072 0.002118 0.002150 0.002166 0.002168 0.002154 0.002126 0.002084 0.002028 0.001962 0.001885 0.001799 0.001706 0.001608 0.001504 0.001398 0.001291 0.001183 0.001076 0.000970 0.000868 0.000769 0.000674 0.000585 0.000502 0.000425 0.000356 0.000294 0.000239 0.000192 0.000151 0.000116 0.000087 0.000064 0.000045 0.000030 0.000019 0.000010 0.000004 0.000000 -0.000003 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000012 -0.000012 -0.000010 -0.000007 -0.000003 0.000004 0.000013 0.000024 0.000040 0.000060 0.000086 0.000118 0.000156 0.000202 0.000256 0.000318 0.000389 0.000469 0.000557 0.000653 0.000756 0.000866 0.000981 0.001100 0.001222 0.001346 0.001470 0.001594 0.001715 0.001834 0.001948 0.002057 0.002159 0.002252 0.002334 0.002403 0.002457 0.002494 0.002514 0.002516 0.002499 0.002465 0.002414 0.002348 0.002269 0.002177 0.002076 0.001966 0.001850 0.001730 0.001607 0.001483 0.001359 0.001237 0.001116 0.000999 0.000885 0.000777 0.000675 0.000579 0.000491 0.000411 0.000339 0.000276 0.000221 0.000173 0.000133 0.000100 0.000072 0.000050 0.000033 0.000020 0.000010 0.000003 -0.000001 -0.000005 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000012 -0.000009 -0.000004 0.000003 0.000013 0.000027 0.000044 0.000068 0.000097 0.000133 0.000177 0.000230 0.000292 0.000364 0.000445 0.000537 0.000638 0.000748 0.000866 0.000992 0.001124 0.001261 0.001402 0.001546 0.001690 0.001835 0.001977 0.002117 0.002251 0.002380 0.002500 0.002610 0.002707 0.002788 0.002852 0.002897 0.002921 0.002923 0.002903 0.002862 0.002801 0.002722 0.002626 0.002517 0.002396 0.002266 0.002130 0.001990 0.001847 0.001704 0.001561 0.001420 0.001282 0.001147 0.001018 0.000894 0.000776 0.000667 0.000566 0.000474 0.000391 0.000318 0.000254 0.000199 0.000152 0.000114 0.000082 0.000057 0.000037 0.000022 0.000011 0.000003 -0.000003 -0.000007 -0.000009 -0.000010 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000017 -0.000015 -0.000012 -0.000006 0.000002 0.000013 0.000029 0.000049 0.000076 0.000109 0.000150 0.000201 0.000261 0.000332 0.000414 0.000508 0.000612 0.000728 0.000854 0.000990 0.001134 0.001286 0.001444 0.001607 0.001774 0.001942 0.002111 0.002279 0.002443 0.002602 0.002754 0.002897 0.003028 0.003143 0.003240 0.003317 0.003370 0.003399 0.003401 0.003377 0.003328 0.003255 0.003159 0.003045 0.002914 0.002770 0.002616 0.002455 0.002290 0.002123 0.001957 0.001791 0.001628 0.001469 0.001315 0.001167 0.001025 0.000891 0.000766 0.000650 0.000544 0.000449 0.000365 0.000292 0.000228 0.000174 0.000130 0.000093 0.000064 0.000041 0.000024 0.000011 0.000002 -0.000005 -0.000009 -0.000012 -0.000013 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000019 -0.000015 -0.000009 0.000001 0.000014 0.000031 0.000055 0.000085 0.000122 0.000169 0.000227 0.000295 0.000376 0.000470 0.000577 0.000697 0.000829 0.000973 0.001128 0.001294 0.001468 0.001651 0.001840 0.002034 0.002231 0.002429 0.002627 0.002821 0.003010 0.003192 0.003362 0.003518 0.003656 0.003773 0.003865 0.003929 0.003963 0.003965 0.003937 0.003877 0.003789 0.003674 0.003536 0.003379 0.003207 0.003023 0.002833 0.002638 0.002442 0.002247 0.002054 0.001866 0.001683 0.001505 0.001335 0.001173 0.001020 0.000877 0.000745 0.000624 0.000515 0.000419 0.000334 0.000261 0.000200 0.000148 0.000106 0.000072 0.000046 0.000026 0.000011 0.000001 -0.000007 -0.000012 -0.000015 -0.000016 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000025 -0.000025 -0.000023 -0.000018 -0.000011 -0.000001 0.000014 0.000034 0.000061 0.000095 0.000138 0.000191 0.000256 0.000334 0.000426 0.000533 0.000654 0.000791 0.000941 0.001106 0.001284 0.001473 0.001674 0.001885 0.002104 0.002330 0.002561 0.002795 0.003028 0.003260 0.003485 0.003702 0.003906 0.004094 0.004260 0.004400 0.004511 0.004588 0.004629 0.004632 0.004597 0.004525 0.004418 0.004280 0.004114 0.003925 0.003718 0.003499 0.003272 0.003041 0.002810 0.002581 0.002356 0.002136 0.001924 0.001720 0.001525 0.001339 0.001164 0.001001 0.000850 0.000713 0.000589 0.000478 0.000382 0.000299 0.000228 0.000169 0.000121 0.000082 0.000052 0.000029 0.000012 -0.000001 -0.000009 -0.000014 -0.000018 -0.000019 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000029 -0.000030 -0.000030 -0.000027 -0.000023 -0.000015 -0.000003 0.000014 0.000037 0.000067 0.000106 0.000155 0.000215 0.000289 0.000377 0.000482 0.000602 0.000740 0.000895 0.001067 0.001254 0.001457 0.001675 0.001906 0.002150 0.002404 0.002668 0.002939 0.003215 0.003493 0.003768 0.004038 0.004299 0.004545 0.004771 0.004971 0.005141 0.005275 0.005368 0.005417 0.005421 0.005378 0.005290 0.005161 0.004993 0.004793 0.004566 0.004318 0.004055 0.003784 0.003509 0.003234 0.002963 0.002699 0.002443 0.002197 0.001961 0.001737 0.001525 0.001326 0.001140 0.000968 0.000812 0.000671 0.000545 0.000435 0.000340 0.000260 0.000192 0.000137 0.000093 0.000058 0.000032 0.000012 -0.000002 -0.000011 -0.000017 -0.000021 -0.000023 -0.000023 -0.000023 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000032 -0.000034 -0.000035 -0.000035 -0.000033 -0.000027 -0.000019 -0.000005 0.000014 0.000040 0.000074 0.000119 0.000174 0.000243 0.000326 0.000426 0.000544 0.000680 0.000836 0.001012 0.001206 0.001420 0.001652 0.001901 0.002167 0.002448 0.002745 0.003053 0.003372 0.003698 0.004028 0.004358 0.004682 0.004995 0.005292 0.005565 0.005808 0.006014 0.006175 0.006287 0.006347 0.006350 0.006298 0.006192 0.006034 0.005832 0.005590 0.005316 0.005018 0.004702 0.004377 0.004049 0.003723 0.003402 0.003091 0.002792 0.002505 0.002233 0.001975 0.001732 0.001504 0.001293 0.001099 0.000921 0.000761 0.000619 0.000494 0.000386 0.000295 0.000218 0.000156 0.000105 0.000066 0.000036 0.000013 -0.000003 -0.000014 -0.000021 -0.000025 -0.000027 -0.000027 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000034 -0.000037 -0.000040 -0.000041 -0.000041 -0.000039 -0.000033 -0.000023 -0.000008 0.000014 0.000044 0.000083 0.000133 0.000195 0.000273 0.000367 0.000480 0.000613 0.000767 0.000943 0.001141 0.001362 0.001604 0.001868 0.002154 0.002460 0.002785 0.003129 0.003490 0.003866 0.004252 0.004644 0.005038 0.005428 0.005806 0.006164 0.006495 0.006788 0.007037 0.007232 0.007367 0.007438 0.007442 0.007378 0.007249 0.007058 0.006814 0.006522 0.006192 0.005833 0.005454 0.005064 0.004672 0.004283 0.003903 0.003537 0.003185 0.002852 0.002536 0.002239 0.001961 0.001702 0.001462 0.001241 0.001041 0.000860 0.000700 0.000559 0.000437 0.000333 0.000247 0.000176 0.000119 0.000074 0.000040 0.000014 -0.000004 -0.000016 -0.000024 -0.000029 -0.000031 -0.000031 -0.000031 -0.000029 -0.000027 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000026 -0.000030 -0.000034 -0.000039 -0.000043 -0.000046 -0.000048 -0.000048 -0.000045 -0.000039 -0.000028 -0.000011 0.000014 0.000048 0.000092 0.000148 0.000219 0.000307 0.000413 0.000540 0.000689 0.000862 0.001061 0.001284 0.001533 0.001809 0.002109 0.002436 0.002787 0.003163 0.003563 0.003985 0.004426 0.004883 0.005350 0.005821 0.006288 0.006743 0.007175 0.007574 0.007929 0.008229 0.008464 0.008627 0.008712 0.008715 0.008637 0.008481 0.008251 0.007956 0.007605 0.007208 0.006776 0.006322 0.005855 0.005386 0.004924 0.004474 0.004041 0.003629 0.003240 0.002874 0.002532 0.002213 0.001918 0.001646 0.001397 0.001171 0.000968 0.000787 0.000629 0.000492 0.000375 0.000278 0.000198 0.000133 0.000082 0.000044 0.000015 -0.000005 -0.000019 -0.000028 -0.000033 -0.000036 -0.000036 -0.000035 -0.000033 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000022 -0.000026 -0.000030 -0.000034 -0.000039 -0.000044 -0.000049 -0.000053 -0.000055 -0.000055 -0.000052 -0.000045 -0.000033 -0.000014 0.000014 0.000052 0.000102 0.000166 0.000246 0.000344 0.000464 0.000606 0.000773 0.000968 0.001190 0.001442 0.001723 0.002034 0.002376 0.002748 0.003151 0.003586 0.004050 0.004542 0.005061 0.005600 0.006154 0.006715 0.007274 0.007820 0.008339 0.008819 0.009246 0.009607 0.009890 0.010085 0.010186 0.010190 0.010095 0.009907 0.009630 0.009276 0.008854 0.008377 0.007861 0.007317 0.006760 0.006201 0.005651 0.005119 0.004609 0.004126 0.003672 0.003248 0.002854 0.002490 0.002154 0.001845 0.001565 0.001310 0.001083 0.000881 0.000703 0.000550 0.000420 0.000310 0.000221 0.000148 0.000092 0.000048 0.000016 -0.000007 -0.000023 -0.000033 -0.000038 -0.000041 -0.000041 -0.000040 -0.000038 -0.000035 -0.000031 -0.000028 -0.000025 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000025 -0.000029 -0.000034 -0.000039 -0.000045 -0.000050 -0.000056 -0.000060 -0.000063 -0.000063 -0.000060 -0.000052 -0.000038 -0.000017 0.000014 0.000057 0.000112 0.000184 0.000274 0.000385 0.000518 0.000677 0.000865 0.001082 0.001331 0.001613 0.001929 0.002280 0.002668 0.003092 0.003554 0.004054 0.004592 0.005166 0.005772 0.006407 0.007062 0.007729 0.008394 0.009046 0.009667 0.010242 0.010753 0.011185 0.011523 0.011756 0.011876 0.011880 0.011766 0.011540 0.011210 0.010785 0.010281 0.009713 0.009096 0.008448 0.007786 0.007123 0.006472 0.005843 0.005244 0.004679 0.004150 0.003660 0.003207 0.002790 0.002408 0.002060 0.001744 0.001459 0.001205 0.000980 0.000782 0.000612 0.000467 0.000345 0.000245 0.000164 0.000101 0.000052 0.000017 -0.000009 -0.000026 -0.000037 -0.000044 -0.000046 -0.000047 -0.000045 -0.000042 -0.000039 -0.000035 -0.000031 -0.000028 -0.000024 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000020 -0.000023 -0.000028 -0.000033 -0.000038 -0.000044 -0.000050 -0.000057 -0.000063 -0.000068 -0.000071 -0.000071 -0.000068 -0.000059 -0.000044 -0.000020 0.000014 0.000062 0.000124 0.000204 0.000304 0.000428 0.000577 0.000754 0.000963 0.001205 0.001483 0.001798 0.002152 0.002548 0.002985 0.003467 0.003995 0.004569 0.005191 0.005857 0.006565 0.007309 0.008080 0.008866 0.009655 0.010427 0.011166 0.011849 0.012457 0.012971 0.013373 0.013650 0.013792 0.013796 0.013660 0.013391 0.012997 0.012493 0.011895 0.011220 0.010489 0.009722 0.008938 0.008155 0.007389 0.006650 0.005948 0.005289 0.004675 0.004109 0.003589 0.003113 0.002680 0.002288 0.001934 0.001616 0.001333 0.001084 0.000865 0.000676 0.000515 0.000381 0.000270 0.000180 0.000110 0.000057 0.000017 -0.000011 -0.000031 -0.000043 -0.000050 -0.000052 -0.000052 -0.000051 -0.000048 -0.000044 -0.000039 -0.000035 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000043 -0.000049 -0.000057 -0.000064 -0.000070 -0.000076 -0.000079 -0.000080 -0.000076 -0.000067 -0.000050 -0.000024 0.000015 0.000067 0.000136 0.000225 0.000336 0.000473 0.000638 0.000835 0.001066 0.001335 0.001644 0.001995 0.002391 0.002834 0.003327 0.003873 0.004473 0.005131 0.005846 0.006616 0.007438 0.008305 0.009207 0.010130 0.011057 0.011967 0.012837 0.013643 0.014361 0.014968 0.015442 0.015769 0.015936 0.015939 0.015779 0.015460 0.014996 0.014401 0.013695 0.012900 0.012039 0.011137 0.010217 0.009299 0.008401 0.007538 0.006720 0.005955 0.005246 0.004594 0.003999 0.003458 0.002969 0.002529 0.002134 0.001781 0.001467 0.001191 0.000951 0.000743 0.000566 0.000417 0.000295 0.000197 0.000120 0.000061 0.000017 -0.000014 -0.000035 -0.000049 -0.000056 -0.000059 -0.000059 -0.000057 -0.000053 -0.000049 -0.000044 -0.000039 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000029 -0.000035 -0.000041 -0.000048 -0.000055 -0.000063 -0.000071 -0.000078 -0.000084 -0.000088 -0.000088 -0.000085 -0.000074 -0.000056 -0.000027 0.000015 0.000072 0.000149 0.000246 0.000369 0.000520 0.000702 0.000919 0.001174 0.001471 0.001812 0.002201 0.002641 0.003136 0.003690 0.004305 0.004986 0.005736 0.006554 0.007440 0.008389 0.009394 0.010441 0.011516 0.012596 0.013659 0.014676 0.015619 0.016459 0.017168 0.017723 0.018104 0.018300 0.018303 0.018114 0.017741 0.017198 0.016501 0.015676 0.014747 0.013742 0.012690 0.011617 0.010548 0.009505 0.008503 0.007557 0.006673 0.005858 0.005112 0.004434 0.003823 0.003273 0.002780 0.002341 0.001950 0.001605 0.001302 0.001038 0.000810 0.000617 0.000454 0.000321 0.000213 0.000129 0.000064 0.000016 -0.000018 -0.000041 -0.000055 -0.000063 -0.000066 -0.000066 -0.000063 -0.000059 -0.000054 -0.000048 -0.000043 -0.000037 -0.000032 -0.000028 -0.000023 -0.000020 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000045 -0.000053 -0.000061 -0.000069 -0.000078 -0.000086 -0.000092 -0.000097 -0.000097 -0.000093 -0.000082 -0.000062 -0.000031 0.000015 0.000078 0.000161 0.000268 0.000402 0.000567 0.000767 0.001005 0.001284 0.001610 0.001985 0.002414 0.002901 0.003452 0.004070 0.004761 0.005529 0.006379 0.007310 0.008323 0.009411 0.010566 0.011773 0.013013 0.014262 0.015492 0.016669 0.017761 0.018733 0.019555 0.020197 0.020639 0.020865 0.020868 0.020649 0.020216 0.019585 0.018777 0.017821 0.016745 0.015583 0.014367 0.013127 0.011894 0.010691 0.009538 0.008451 0.007438 0.006507 0.005659 0.004892 0.004203 0.003587 0.003039 0.002553 0.002124 0.001745 0.001414 0.001126 0.000879 0.000668 0.000492 0.000346 0.000229 0.000138 0.000067 0.000015 -0.000022 -0.000047 -0.000063 -0.000071 -0.000074 -0.000073 -0.000070 -0.000065 -0.000059 -0.000053 -0.000047 -0.000041 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000050 -0.000058 -0.000067 -0.000076 -0.000085 -0.000094 -0.000101 -0.000106 -0.000107 -0.000103 -0.000091 -0.000069 -0.000035 0.000014 0.000082 0.000173 0.000289 0.000435 0.000614 0.000831 0.001090 0.001395 0.001750 0.002160 0.002631 0.003167 0.003775 0.004461 0.005233 0.006095 0.007052 0.008105 0.009254 0.010492 0.011809 0.013188 0.014606 0.016036 0.017444 0.018793 0.020044 0.021158 0.022099 0.022835 0.023341 0.023599 0.023602 0.023349 0.022851 0.022127 0.021201 0.020104 0.018871 0.017540 0.016147 0.014729 0.013319 0.011945 0.010629 0.009390 0.008240 0.007185 0.006227 0.005364 0.004594 0.003909 0.003303 0.002768 0.002298 0.001886 0.001526 0.001214 0.000946 0.000718 0.000528 0.000371 0.000245 0.000145 0.000069 0.000013 -0.000027 -0.000054 -0.000071 -0.000080 -0.000083 -0.000082 -0.000078 -0.000072 -0.000065 -0.000058 -0.000051 -0.000044 -0.000038 -0.000032 -0.000028 -0.000023 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000040 -0.000047 -0.000055 -0.000064 -0.000073 -0.000083 -0.000093 -0.000102 -0.000110 -0.000115 -0.000117 -0.000112 -0.000100 -0.000077 -0.000041 0.000012 0.000086 0.000183 0.000308 0.000466 0.000659 0.000894 0.001173 0.001503 0.001887 0.002333 0.002845 0.003432 0.004100 0.004858 0.005714 0.006674 0.007744 0.008926 0.010219 0.011615 0.013102 0.014662 0.016268 0.017888 0.019483 0.021011 0.022429 0.023692 0.024758 0.025592 0.026164 0.026455 0.026457 0.026169 0.025604 0.024781 0.023730 0.022485 0.021087 0.019578 0.018001 0.016395 0.014799 0.013245 0.011759 0.010361 0.009065 0.007880 0.006807 0.005845 0.004990 0.004233 0.003567 0.002982 0.002470 0.002023 0.001635 0.001299 0.001011 0.000766 0.000562 0.000394 0.000258 0.000152 0.000070 0.000009 -0.000034 -0.000063 -0.000080 -0.000090 -0.000092 -0.000091 -0.000086 -0.000079 -0.000071 -0.000063 -0.000055 -0.000048 -0.000041 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000051 -0.000060 -0.000070 -0.000080 -0.000091 -0.000101 -0.000111 -0.000120 -0.000126 -0.000128 -0.000123 -0.000110 -0.000086 -0.000047 0.000009 0.000087 0.000191 0.000325 0.000494 0.000701 0.000952 0.001252 0.001605 0.002019 0.002499 0.003054 0.003691 0.004421 0.005252 0.006194 0.007255 0.008442 0.009757 0.011198 0.012757 0.014420 0.016166 0.017965 0.019779 0.021566 0.023279 0.024867 0.026280 0.027474 0.028407 0.029046 0.029371 0.029371 0.029047 0.028412 0.027488 0.026309 0.024914 0.023347 0.021656 0.019889 0.018091 0.016304 0.014565 0.012903 0.011342 0.009897 0.008578 0.007388 0.006324 0.005382 0.004552 0.003825 0.003189 0.002636 0.002154 0.001737 0.001378 0.001070 0.000810 0.000592 0.000413 0.000269 0.000155 0.000068 0.000004 -0.000042 -0.000073 -0.000091 -0.000101 -0.000103 -0.000101 -0.000095 -0.000087 -0.000078 -0.000069 -0.000060 -0.000052 -0.000044 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000040 -0.000048 -0.000056 -0.000065 -0.000076 -0.000087 -0.000098 -0.000110 -0.000121 -0.000130 -0.000137 -0.000139 -0.000135 -0.000122 -0.000096 -0.000056 0.000004 0.000087 0.000197 0.000339 0.000517 0.000737 0.001004 0.001322 0.001699 0.002140 0.002655 0.003251 0.003938 0.004728 0.005632 0.006661 0.007824 0.009128 0.010576 0.012167 0.013890 0.015730 0.017662 0.019653 0.021661 0.023640 0.025535 0.027292 0.028855 0.030174 0.031205 0.031911 0.032269 0.032267 0.031906 0.031201 0.030177 0.028871 0.027325 0.025590 0.023718 0.021762 0.019772 0.017795 0.015871 0.014034 0.012310 0.010716 0.009263 0.007955 0.006790 0.005761 0.004858 0.004070 0.003385 0.002790 0.002275 0.001830 0.001448 0.001122 0.000847 0.000617 0.000428 0.000275 0.000156 0.000064 -0.000004 -0.000052 -0.000084 -0.000103 -0.000113 -0.000115 -0.000111 -0.000104 -0.000095 -0.000085 -0.000075 -0.000065 -0.000056 -0.000048 -0.000041 -0.000035 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000044 -0.000052 -0.000061 -0.000071 -0.000082 -0.000094 -0.000107 -0.000119 -0.000131 -0.000141 -0.000149 -0.000152 -0.000148 -0.000135 -0.000109 -0.000066 -0.000004 0.000082 0.000198 0.000347 0.000534 0.000766 0.001046 0.001382 0.001780 0.002248 0.002794 0.003429 0.004165 0.005014 0.005988 0.007101 0.008364 0.009782 0.011361 0.013097 0.014980 0.016991 0.019103 0.021280 0.023476 0.025638 0.027709 0.029627 0.031334 0.032773 0.033896 0.034665 0.035054 0.035049 0.034653 0.033881 0.032761 0.031331 0.029642 0.027745 0.025699 0.023561 0.021386 0.019225 0.017123 0.015116 0.013234 0.011496 0.009914 0.008492 0.007228 0.006115 0.005142 0.004295 0.003561 0.002927 0.002381 0.001910 0.001507 0.001164 0.000875 0.000634 0.000436 0.000277 0.000152 0.000056 -0.000015 -0.000065 -0.000098 -0.000117 -0.000126 -0.000127 -0.000123 -0.000115 -0.000104 -0.000093 -0.000082 -0.000071 -0.000061 -0.000052 -0.000044 -0.000037 -0.000032 -0.000027 -0.000022 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000027 -0.000033 -0.000040 -0.000047 -0.000056 -0.000066 -0.000077 -0.000089 -0.000102 -0.000115 -0.000129 -0.000142 -0.000154 -0.000162 -0.000166 -0.000163 -0.000149 -0.000123 -0.000080 -0.000016 0.000074 0.000193 0.000348 0.000543 0.000784 0.001077 0.001428 0.001845 0.002336 0.002912 0.003583 0.004364 0.005267 0.006308 0.007501 0.008856 0.010383 0.012084 0.013956 0.015988 0.018159 0.020438 0.022787 0.025156 0.027487 0.029718 0.031785 0.033622 0.035171 0.036379 0.037205 0.037621 0.037613 0.037184 0.036349 0.035140 0.033598 0.031776 0.029730 0.027524 0.025218 0.022873 0.020542 0.018274 0.016111 0.014082 0.012209 0.010507 0.008979 0.007624 0.006432 0.005393 0.004491 0.003713 0.003042 0.002466 0.001973 0.001551 0.001193 0.000892 0.000642 0.000437 0.000272 0.000142 0.000044 -0.000029 -0.000080 -0.000114 -0.000133 -0.000141 -0.000141 -0.000136 -0.000126 -0.000114 -0.000101 -0.000089 -0.000077 -0.000066 -0.000056 -0.000047 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000043 -0.000051 -0.000060 -0.000071 -0.000083 -0.000096 -0.000110 -0.000125 -0.000140 -0.000154 -0.000167 -0.000177 -0.000182 -0.000179 -0.000167 -0.000140 -0.000097 -0.000032 0.000060 0.000183 0.000342 0.000543 0.000791 0.001094 0.001457 0.001890 0.002402 0.003002 0.003706 0.004526 0.005479 0.006579 0.007843 0.009282 0.010904 0.012715 0.014708 0.016871 0.019182 0.021609 0.024108 0.026627 0.029105 0.031475 0.033669 0.035619 0.037261 0.038541 0.039415 0.039853 0.039842 0.039383 0.038494 0.037208 0.035568 0.033631 0.031456 0.029111 0.026660 0.024165 0.021687 0.019275 0.016973 0.014816 0.012825 0.011017 0.009395 0.007958 0.006697 0.005599 0.004649 0.003831 0.003129 0.002527 0.002013 0.001576 0.001207 0.000896 0.000639 0.000428 0.000260 0.000127 0.000027 -0.000047 -0.000099 -0.000132 -0.000150 -0.000158 -0.000156 -0.000149 -0.000138 -0.000125 -0.000110 -0.000096 -0.000083 -0.000071 -0.000060 -0.000051 -0.000043 -0.000037 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000046 -0.000055 -0.000065 -0.000076 -0.000089 -0.000103 -0.000119 -0.000135 -0.000151 -0.000167 -0.000181 -0.000193 -0.000199 -0.000198 -0.000186 -0.000161 -0.000118 -0.000053 0.000039 0.000164 0.000325 0.000530 0.000784 0.001094 0.001467 0.001912 0.002440 0.003061 0.003791 0.004644 0.005637 0.006787 0.008110 0.009618 0.011321 0.013221 0.015313 0.017584 0.020010 0.022555 0.025174 0.027812 0.030406 0.032885 0.035179 0.037215 0.038929 0.040264 0.041174 0.041629 0.041614 0.041131 0.040198 0.038850 0.037133 0.035105 0.032829 0.030374 0.027807 0.025195 0.022598 0.020071 0.017659 0.015397 0.013310 0.011415 0.009717 0.008213 0.006895 0.005749 0.004759 0.003908 0.003180 0.002558 0.002029 0.001580 0.001202 0.000885 0.000623 0.000410 0.000239 0.000106 0.000005 -0.000069 -0.000120 -0.000152 -0.000169 -0.000175 -0.000172 -0.000163 -0.000150 -0.000135 -0.000120 -0.000104 -0.000090 -0.000077 -0.000065 -0.000055 -0.000047 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000058 -0.000069 -0.000081 -0.000095 -0.000111 -0.000128 -0.000145 -0.000163 -0.000181 -0.000197 -0.000210 -0.000219 -0.000219 -0.000210 -0.000186 -0.000144 -0.000080 0.000011 0.000136 0.000298 0.000505 0.000762 0.001076 0.001455 0.001908 0.002446 0.003082 0.003831 0.004708 0.005731 0.006918 0.008285 0.009845 0.011606 0.013571 0.015735 0.018082 0.020587 0.023214 0.025915 0.028633 0.031304 0.033854 0.036212 0.038304 0.040063 0.041432 0.042363 0.042827 0.042807 0.042306 0.041343 0.039954 0.038185 0.036097 0.033754 0.031225 0.028582 0.025890 0.023214 0.020607 0.018119 0.015784 0.013631 0.011675 0.009922 0.008370 0.007010 0.005829 0.004810 0.003937 0.003190 0.002555 0.002015 0.001560 0.001177 0.000857 0.000594 0.000380 0.000210 0.000077 -0.000023 -0.000095 -0.000144 -0.000175 -0.000190 -0.000194 -0.000189 -0.000178 -0.000163 -0.000147 -0.000130 -0.000113 -0.000097 -0.000083 -0.000070 -0.000060 -0.000050 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000052 -0.000062 -0.000073 -0.000087 -0.000102 -0.000119 -0.000137 -0.000156 -0.000176 -0.000196 -0.000215 -0.000230 -0.000241 -0.000244 -0.000237 -0.000215 -0.000176 -0.000114 -0.000025 0.000098 0.000259 0.000465 0.000722 0.001036 0.001417 0.001873 0.002417 0.003060 0.003819 0.004711 0.005752 0.006960 0.008352 0.009940 0.011733 0.013734 0.015934 0.018319 0.020863 0.023527 0.026264 0.029015 0.031716 0.034292 0.036672 0.038782 0.040555 0.041932 0.042868 0.043330 0.043305 0.042795 0.041818 0.040412 0.038622 0.036510 0.034140 0.031583 0.028908 0.026184 0.023473 0.020832 0.018309 0.015940 0.013755 0.011768 0.009987 0.008410 0.007028 0.005829 0.004795 0.003909 0.003154 0.002513 0.001970 0.001513 0.001130 0.000811 0.000550 0.000339 0.000171 0.000041 -0.000056 -0.000126 -0.000172 -0.000200 -0.000212 -0.000214 -0.000206 -0.000194 -0.000177 -0.000159 -0.000140 -0.000122 -0.000105 -0.000089 -0.000076 -0.000064 -0.000054 -0.000046 -0.000038 -0.000032 -0.000027 -0.000022 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000037 -0.000045 -0.000054 -0.000065 -0.000078 -0.000092 -0.000109 -0.000127 -0.000147 -0.000168 -0.000190 -0.000212 -0.000233 -0.000251 -0.000265 -0.000271 -0.000267 -0.000249 -0.000214 -0.000155 -0.000069 0.000050 0.000208 0.000410 0.000664 0.000975 0.001353 0.001807 0.002349 0.002992 0.003751 0.004644 0.005688 0.006899 0.008294 0.009885 0.011680 0.013680 0.015878 0.018257 0.020790 0.023441 0.026161 0.028892 0.031568 0.034119 0.036473 0.038558 0.040308 0.041666 0.042586 0.043038 0.043007 0.042496 0.041525 0.040128 0.038353 0.036259 0.033909 0.031373 0.028720 0.026016 0.023323 0.020698 0.018188 0.015830 0.013652 0.011670 0.009892 0.008317 0.006936 0.005738 0.004705 0.003820 0.003067 0.002429 0.001890 0.001437 0.001059 0.000747 0.000491 0.000285 0.000122 -0.000003 -0.000095 -0.000161 -0.000203 -0.000227 -0.000237 -0.000235 -0.000225 -0.000210 -0.000191 -0.000171 -0.000150 -0.000131 -0.000112 -0.000096 -0.000081 -0.000069 -0.000058 -0.000049 -0.000041 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000069 -0.000082 -0.000098 -0.000115 -0.000135 -0.000157 -0.000180 -0.000205 -0.000229 -0.000253 -0.000274 -0.000291 -0.000301 -0.000301 -0.000288 -0.000257 -0.000203 -0.000122 -0.000008 0.000144 0.000340 0.000587 0.000891 0.001261 0.001707 0.002239 0.002873 0.003622 0.004502 0.005532 0.006726 0.008100 0.009664 0.011427 0.013387 0.015537 0.017861 0.020332 0.022913 0.025556 0.028207 0.030801 0.033271 0.035546 0.037560 0.039247 0.040553 0.041436 0.041866 0.041829 0.041328 0.040383 0.039027 0.037305 0.035274 0.032996 0.030537 0.027963 0.025337 0.022721 0.020168 0.017724 0.015425 0.013299 0.011362 0.009622 0.008078 0.006724 0.005547 0.004533 0.003665 0.002927 0.002301 0.001774 0.001333 0.000966 0.000663 0.000416 0.000219 0.000064 -0.000054 -0.000140 -0.000200 -0.000238 -0.000257 -0.000263 -0.000258 -0.000245 -0.000227 -0.000206 -0.000184 -0.000161 -0.000140 -0.000121 -0.000103 -0.000087 -0.000074 -0.000062 -0.000052 -0.000044 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000049 -0.000060 -0.000072 -0.000086 -0.000103 -0.000122 -0.000144 -0.000167 -0.000193 -0.000220 -0.000247 -0.000274 -0.000298 -0.000319 -0.000333 -0.000338 -0.000330 -0.000304 -0.000257 -0.000183 -0.000076 0.000067 0.000255 0.000491 0.000784 0.001140 0.001571 0.002087 0.002701 0.003427 0.004281 0.005278 0.006433 0.007759 0.009266 0.010958 0.012836 0.014892 0.017108 0.019460 0.021910 0.024416 0.026923 0.029373 0.031701 0.033843 0.035735 0.037317 0.038540 0.039363 0.039759 0.039716 0.039237 0.038339 0.037056 0.035429 0.033510 0.031359 0.029035 0.026600 0.024116 0.021638 0.019216 0.016894 0.014707 0.012680 0.010830 0.009164 0.007685 0.006384 0.005253 0.004277 0.003441 0.002730 0.002128 0.001622 0.001199 0.000848 0.000560 0.000326 0.000140 -0.000004 -0.000113 -0.000191 -0.000244 -0.000276 -0.000290 -0.000291 -0.000282 -0.000266 -0.000245 -0.000221 -0.000197 -0.000173 -0.000150 -0.000129 -0.000110 -0.000093 -0.000079 -0.000066 -0.000055 -0.000046 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000051 -0.000062 -0.000075 -0.000091 -0.000108 -0.000129 -0.000152 -0.000178 -0.000205 -0.000235 -0.000265 -0.000295 -0.000324 -0.000348 -0.000367 -0.000377 -0.000375 -0.000356 -0.000317 -0.000251 -0.000154 -0.000021 0.000154 0.000377 0.000654 0.000992 0.001401 0.001892 0.002477 0.003168 0.003979 0.004925 0.006017 0.007267 0.008683 0.010268 0.012021 0.013933 0.015988 0.018161 0.020421 0.022724 0.025024 0.027265 0.029391 0.031342 0.033062 0.034497 0.035602 0.036342 0.036692 0.036643 0.036197 0.035371 0.034194 0.032703 0.030947 0.028977 0.026849 0.024618 0.022338 0.020060 0.017831 0.015689 0.013666 0.011787 0.010068 0.008516 0.007133 0.005915 0.004853 0.003935 0.003148 0.002478 0.001911 0.001434 0.001036 0.000707 0.000438 0.000221 0.000050 -0.000082 -0.000180 -0.000248 -0.000293 -0.000317 -0.000326 -0.000321 -0.000308 -0.000288 -0.000264 -0.000238 -0.000211 -0.000185 -0.000160 -0.000137 -0.000117 -0.000099 -0.000083 -0.000070 -0.000059 -0.000049 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000043 -0.000053 -0.000065 -0.000078 -0.000094 -0.000113 -0.000135 -0.000160 -0.000188 -0.000218 -0.000250 -0.000283 -0.000317 -0.000349 -0.000378 -0.000402 -0.000418 -0.000423 -0.000412 -0.000381 -0.000325 -0.000239 -0.000119 0.000041 0.000246 0.000503 0.000817 0.001199 0.001656 0.002201 0.002844 0.003597 0.004472 0.005479 0.006626 0.007918 0.009358 0.010942 0.012662 0.014502 0.016441 0.018447 0.020486 0.022515 0.024486 0.026349 0.028054 0.029551 0.030797 0.031752 0.032386 0.032680 0.032625 0.032224 0.031491 0.030452 0.029141 0.027596 0.025863 0.023990 0.022023 0.020011 0.017996 0.016018 0.014113 0.012308 0.010626 0.009080 0.007680 0.006428 0.005320 0.004351 0.003511 0.002788 0.002172 0.001650 0.001212 0.000847 0.000545 0.000300 0.000103 -0.000051 -0.000168 -0.000253 -0.000311 -0.000346 -0.000362 -0.000364 -0.000354 -0.000336 -0.000312 -0.000284 -0.000255 -0.000225 -0.000197 -0.000170 -0.000146 -0.000124 -0.000105 -0.000088 -0.000074 -0.000062 -0.000052 -0.000043 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000045 -0.000055 -0.000067 -0.000081 -0.000098 -0.000118 -0.000142 -0.000168 -0.000198 -0.000230 -0.000265 -0.000301 -0.000338 -0.000375 -0.000408 -0.000438 -0.000460 -0.000472 -0.000469 -0.000447 -0.000403 -0.000330 -0.000225 -0.000083 0.000102 0.000334 0.000620 0.000967 0.001383 0.001878 0.002461 0.003141 0.003927 0.004825 0.005842 0.006979 0.008237 0.009612 0.011094 0.012669 0.014319 0.016017 0.017732 0.019430 0.021071 0.022615 0.024021 0.025250 0.026267 0.027041 0.027548 0.027775 0.027714 0.027369 0.026751 0.025882 0.024788 0.023502 0.022058 0.020495 0.018852 0.017166 0.015472 0.013803 0.012188 0.010651 0.009211 0.007880 0.006668 0.005577 0.004607 0.003753 0.003009 0.002367 0.001818 0.001352 0.000959 0.000633 0.000364 0.000146 -0.000027 -0.000161 -0.000261 -0.000332 -0.000377 -0.000402 -0.000410 -0.000405 -0.000388 -0.000365 -0.000336 -0.000305 -0.000272 -0.000240 -0.000209 -0.000180 -0.000155 -0.000131 -0.000111 -0.000093 -0.000078 -0.000065 -0.000054 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000046 -0.000056 -0.000069 -0.000084 -0.000102 -0.000123 -0.000148 -0.000176 -0.000207 -0.000242 -0.000280 -0.000319 -0.000359 -0.000400 -0.000438 -0.000473 -0.000502 -0.000521 -0.000527 -0.000516 -0.000483 -0.000425 -0.000337 -0.000215 -0.000054 0.000150 0.000403 0.000710 0.001078 0.001514 0.002026 0.002618 0.003298 0.004068 0.004930 0.005884 0.006928 0.008056 0.009259 0.010525 0.011837 0.013175 0.014514 0.015828 0.017087 0.018262 0.019323 0.020242 0.020994 0.021559 0.021922 0.022071 0.022005 0.021726 0.021243 0.020571 0.019730 0.018743 0.017635 0.016433 0.015165 0.013858 0.012538 0.011229 0.009953 0.008728 0.007571 0.006492 0.005499 0.004598 0.003789 0.003071 0.002441 0.001893 0.001421 0.001019 0.000681 0.000398 0.000166 -0.000020 -0.000167 -0.000279 -0.000361 -0.000416 -0.000448 -0.000462 -0.000460 -0.000447 -0.000424 -0.000395 -0.000361 -0.000326 -0.000290 -0.000255 -0.000221 -0.000191 -0.000163 -0.000138 -0.000117 -0.000098 -0.000082 -0.000068 -0.000056 -0.000047 -0.000038 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000047 -0.000058 -0.000071 -0.000086 -0.000105 -0.000127 -0.000153 -0.000183 -0.000216 -0.000253 -0.000293 -0.000336 -0.000380 -0.000424 -0.000467 -0.000508 -0.000543 -0.000570 -0.000585 -0.000585 -0.000565 -0.000522 -0.000453 -0.000352 -0.000217 -0.000044 0.000172 0.000434 0.000748 0.001118 0.001548 0.002042 0.002600 0.003224 0.003911 0.004659 0.005461 0.006311 0.007201 0.008119 0.009054 0.009989 0.010908 0.011795 0.012629 0.013393 0.014070 0.014645 0.015105 0.015439 0.015640 0.015706 0.015634 0.015428 0.015096 0.014644 0.014085 0.013432 0.012698 0.011899 0.011050 0.010167 0.009264 0.008357 0.007459 0.006585 0.005744 0.004948 0.004203 0.003515 0.002887 0.002322 0.001819 0.001376 0.000992 0.000661 0.000382 0.000148 -0.000043 -0.000196 -0.000315 -0.000403 -0.000464 -0.000503 -0.000521 -0.000523 -0.000512 -0.000490 -0.000460 -0.000425 -0.000387 -0.000347 -0.000307 -0.000269 -0.000233 -0.000201 -0.000171 -0.000145 -0.000122 -0.000102 -0.000085 -0.000071 -0.000059 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000059 -0.000073 -0.000089 -0.000108 -0.000132 -0.000159 -0.000190 -0.000225 -0.000264 -0.000306 -0.000352 -0.000399 -0.000447 -0.000495 -0.000541 -0.000583 -0.000617 -0.000642 -0.000653 -0.000647 -0.000620 -0.000569 -0.000492 -0.000384 -0.000244 -0.000068 0.000146 0.000401 0.000699 0.001041 0.001426 0.001853 0.002317 0.002813 0.003335 0.003875 0.004424 0.004975 0.005518 0.006045 0.006546 0.007014 0.007440 0.007818 0.008141 0.008407 0.008613 0.008758 0.008845 0.008875 0.008850 0.008773 0.008648 0.008476 0.008261 0.008006 0.007712 0.007382 0.007016 0.006619 0.006191 0.005738 0.005264 0.004776 0.004279 0.003781 0.003290 0.002813 0.002356 0.001925 0.001525 0.001160 0.000831 0.000540 0.000287 0.000070 -0.000112 -0.000260 -0.000377 -0.000466 -0.000530 -0.000570 -0.000591 -0.000596 -0.000586 -0.000564 -0.000534 -0.000497 -0.000455 -0.000412 -0.000367 -0.000324 -0.000283 -0.000245 -0.000210 -0.000179 -0.000151 -0.000127 -0.000106 -0.000089 -0.000073 -0.000061 -0.000050 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000061 -0.000074 -0.000091 -0.000111 -0.000135 -0.000164 -0.000196 -0.000233 -0.000274 -0.000318 -0.000366 -0.000417 -0.000469 -0.000522 -0.000573 -0.000621 -0.000663 -0.000697 -0.000719 -0.000726 -0.000716 -0.000685 -0.000630 -0.000551 -0.000445 -0.000310 -0.000146 0.000047 0.000269 0.000518 0.000789 0.001076 0.001372 0.001668 0.001953 0.002217 0.002451 0.002647 0.002799 0.002900 0.002950 0.002948 0.002895 0.002798 0.002664 0.002502 0.002325 0.002145 0.001976 0.001827 0.001709 0.001627 0.001585 0.001581 0.001613 0.001673 0.001753 0.001843 0.001929 0.002002 0.002050 0.002066 0.002045 0.001983 0.001880 0.001741 0.001569 0.001372 0.001157 0.000931 0.000704 0.000483 0.000273 0.000079 -0.000095 -0.000246 -0.000374 -0.000478 -0.000559 -0.000618 -0.000656 -0.000676 -0.000680 -0.000669 -0.000647 -0.000615 -0.000576 -0.000532 -0.000484 -0.000435 -0.000387 -0.000340 -0.000296 -0.000256 -0.000219 -0.000186 -0.000157 -0.000132 -0.000110 -0.000092 -0.000076 -0.000063 -0.000052 -0.000042 -0.000035 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000041 -0.000051 -0.000062 -0.000076 -0.000094 -0.000114 -0.000139 -0.000168 -0.000202 -0.000240 -0.000283 -0.000330 -0.000380 -0.000434 -0.000490 -0.000546 -0.000603 -0.000657 -0.000706 -0.000749 -0.000782 -0.000802 -0.000808 -0.000796 -0.000765 -0.000714 -0.000642 -0.000549 -0.000435 -0.000304 -0.000159 -0.000005 0.000150 0.000296 0.000421 0.000512 0.000556 0.000541 0.000456 0.000294 0.000049 -0.000278 -0.000683 -0.001160 -0.001694 -0.002269 -0.002864 -0.003455 -0.004016 -0.004522 -0.004949 -0.005277 -0.005489 -0.005576 -0.005535 -0.005369 -0.005090 -0.004711 -0.004254 -0.003742 -0.003200 -0.002653 -0.002125 -0.001635 -0.001200 -0.000831 -0.000535 -0.000312 -0.000161 -0.000075 -0.000046 -0.000063 -0.000115 -0.000192 -0.000282 -0.000378 -0.000472 -0.000558 -0.000632 -0.000693 -0.000737 -0.000766 -0.000779 -0.000778 -0.000765 -0.000740 -0.000705 -0.000664 -0.000616 -0.000565 -0.000511 -0.000457 -0.000405 -0.000355 -0.000308 -0.000265 -0.000227 -0.000192 -0.000162 -0.000136 -0.000114 -0.000095 -0.000078 -0.000065 -0.000053 -0.000044 -0.000036 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000034 -0.000042 -0.000052 -0.000064 -0.000078 -0.000096 -0.000117 -0.000142 -0.000172 -0.000207 -0.000246 -0.000291 -0.000340 -0.000392 -0.000449 -0.000508 -0.000569 -0.000630 -0.000690 -0.000747 -0.000798 -0.000841 -0.000874 -0.000895 -0.000901 -0.000893 -0.000869 -0.000830 -0.000777 -0.000712 -0.000642 -0.000572 -0.000511 -0.000470 -0.000464 -0.000507 -0.000616 -0.000808 -0.001096 -0.001493 -0.002005 -0.002636 -0.003381 -0.004230 -0.005168 -0.006171 -0.007210 -0.008253 -0.009261 -0.010196 -0.011019 -0.011696 -0.012197 -0.012500 -0.012593 -0.012471 -0.012141 -0.011620 -0.010932 -0.010108 -0.009184 -0.008198 -0.007188 -0.006192 -0.005240 -0.004360 -0.003571 -0.002885 -0.002309 -0.001842 -0.001479 -0.001210 -0.001024 -0.000906 -0.000841 -0.000815 -0.000816 -0.000832 -0.000855 -0.000878 -0.000896 -0.000906 -0.000906 -0.000896 -0.000875 -0.000845 -0.000806 -0.000760 -0.000708 -0.000653 -0.000595 -0.000536 -0.000477 -0.000421 -0.000368 -0.000318 -0.000274 -0.000233 -0.000198 -0.000167 -0.000140 -0.000117 -0.000097 -0.000080 -0.000066 -0.000055 -0.000045 -0.000037 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000053 -0.000065 -0.000080 -0.000098 -0.000120 -0.000146 -0.000176 -0.000212 -0.000252 -0.000298 -0.000348 -0.000404 -0.000463 -0.000525 -0.000590 -0.000655 -0.000720 -0.000783 -0.000842 -0.000894 -0.000939 -0.000974 -0.000998 -0.001010 -0.001012 -0.001003 -0.000987 -0.000970 -0.000956 -0.000957 -0.000984 -0.001051 -0.001176 -0.001378 -0.001677 -0.002091 -0.002636 -0.003327 -0.004168 -0.005161 -0.006299 -0.007565 -0.008935 -0.010377 -0.011851 -0.013313 -0.014712 -0.015996 -0.017117 -0.018028 -0.018691 -0.019080 -0.019177 -0.018979 -0.018496 -0.017749 -0.016770 -0.015602 -0.014291 -0.012888 -0.011444 -0.010009 -0.008623 -0.007325 -0.006140 -0.005088 -0.004178 -0.003414 -0.002791 -0.002297 -0.001920 -0.001641 -0.001443 -0.001308 -0.001220 -0.001163 -0.001128 -0.001103 -0.001082 -0.001060 -0.001033 -0.001001 -0.000962 -0.000917 -0.000865 -0.000809 -0.000748 -0.000685 -0.000621 -0.000557 -0.000494 -0.000434 -0.000378 -0.000327 -0.000281 -0.000239 -0.000203 -0.000171 -0.000143 -0.000120 -0.000099 -0.000082 -0.000068 -0.000056 -0.000046 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000054 -0.000067 -0.000082 -0.000100 -0.000122 -0.000148 -0.000180 -0.000216 -0.000257 -0.000304 -0.000356 -0.000413 -0.000474 -0.000540 -0.000607 -0.000677 -0.000747 -0.000815 -0.000881 -0.000942 -0.000996 -0.001044 -0.001083 -0.001114 -0.001138 -0.001157 -0.001175 -0.001198 -0.001237 -0.001301 -0.001407 -0.001572 -0.001816 -0.002162 -0.002631 -0.003246 -0.004023 -0.004977 -0.006115 -0.007434 -0.008923 -0.010563 -0.012321 -0.014157 -0.016022 -0.017859 -0.019608 -0.021206 -0.022592 -0.023713 -0.024522 -0.024987 -0.025088 -0.024822 -0.024201 -0.023251 -0.022012 -0.020535 -0.018877 -0.017100 -0.015266 -0.013436 -0.011660 -0.009985 -0.008444 -0.007063 -0.005854 -0.004822 -0.003964 -0.003267 -0.002718 -0.002294 -0.001977 -0.001744 -0.001576 -0.001455 -0.001367 -0.001300 -0.001244 -0.001194 -0.001144 -0.001093 -0.001038 -0.000979 -0.000916 -0.000850 -0.000782 -0.000712 -0.000643 -0.000574 -0.000508 -0.000445 -0.000387 -0.000334 -0.000286 -0.000244 -0.000206 -0.000174 -0.000146 -0.000122 -0.000101 -0.000084 -0.000069 -0.000057 -0.000046 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000056 -0.000068 -0.000083 -0.000102 -0.000124 -0.000151 -0.000183 -0.000219 -0.000262 -0.000309 -0.000363 -0.000421 -0.000484 -0.000552 -0.000622 -0.000695 -0.000769 -0.000842 -0.000913 -0.000981 -0.001045 -0.001103 -0.001155 -0.001202 -0.001245 -0.001287 -0.001333 -0.001392 -0.001473 -0.001592 -0.001766 -0.002014 -0.002360 -0.002828 -0.003443 -0.004229 -0.005204 -0.006383 -0.007771 -0.009367 -0.011156 -0.013112 -0.015199 -0.017370 -0.019566 -0.021722 -0.023767 -0.025630 -0.027242 -0.028540 -0.029473 -0.030003 -0.030107 -0.029783 -0.029044 -0.027922 -0.026462 -0.024722 -0.022769 -0.020674 -0.018510 -0.016344 -0.014237 -0.012242 -0.010398 -0.008736 -0.007272 -0.006012 -0.004954 -0.004085 -0.003389 -0.002843 -0.002424 -0.002108 -0.001873 -0.001698 -0.001566 -0.001463 -0.001379 -0.001305 -0.001235 -0.001168 -0.001099 -0.001029 -0.000957 -0.000884 -0.000809 -0.000734 -0.000659 -0.000587 -0.000518 -0.000453 -0.000394 -0.000339 -0.000290 -0.000247 -0.000209 -0.000176 -0.000148 -0.000123 -0.000102 -0.000085 -0.000070 -0.000057 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000069 -0.000085 -0.000104 -0.000126 -0.000153 -0.000185 -0.000222 -0.000265 -0.000313 -0.000368 -0.000428 -0.000492 -0.000562 -0.000634 -0.000709 -0.000786 -0.000863 -0.000939 -0.001012 -0.001083 -0.001149 -0.001212 -0.001271 -0.001328 -0.001388 -0.001456 -0.001543 -0.001659 -0.001820 -0.002047 -0.002361 -0.002787 -0.003352 -0.004082 -0.005002 -0.006132 -0.007488 -0.009074 -0.010886 -0.012909 -0.015114 -0.017459 -0.019892 -0.022347 -0.024753 -0.027030 -0.029101 -0.030890 -0.032327 -0.033356 -0.033935 -0.034042 -0.033672 -0.032840 -0.031582 -0.029948 -0.028002 -0.025818 -0.023475 -0.021051 -0.018621 -0.016255 -0.014008 -0.011927 -0.010044 -0.008379 -0.006940 -0.005724 -0.004720 -0.003908 -0.003266 -0.002768 -0.002388 -0.002100 -0.001883 -0.001717 -0.001587 -0.001480 -0.001388 -0.001304 -0.001224 -0.001145 -0.001066 -0.000987 -0.000907 -0.000828 -0.000748 -0.000671 -0.000596 -0.000525 -0.000459 -0.000398 -0.000343 -0.000293 -0.000249 -0.000211 -0.000178 -0.000149 -0.000124 -0.000103 -0.000086 -0.000071 -0.000058 -0.000047 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000057 -0.000070 -0.000086 -0.000105 -0.000128 -0.000155 -0.000187 -0.000224 -0.000268 -0.000317 -0.000371 -0.000432 -0.000498 -0.000568 -0.000643 -0.000720 -0.000799 -0.000878 -0.000957 -0.001034 -0.001110 -0.001182 -0.001251 -0.001318 -0.001386 -0.001458 -0.001541 -0.001646 -0.001785 -0.001976 -0.002239 -0.002599 -0.003080 -0.003712 -0.004522 -0.005535 -0.006773 -0.008249 -0.009971 -0.011932 -0.014116 -0.016491 -0.019013 -0.021626 -0.024259 -0.026835 -0.029272 -0.031486 -0.033395 -0.034926 -0.036020 -0.036633 -0.036740 -0.036337 -0.035441 -0.034089 -0.032335 -0.030248 -0.027905 -0.025391 -0.022789 -0.020179 -0.017634 -0.015214 -0.012970 -0.010935 -0.009131 -0.007569 -0.006245 -0.005147 -0.004256 -0.003548 -0.002996 -0.002572 -0.002250 -0.002005 -0.001816 -0.001668 -0.001546 -0.001441 -0.001347 -0.001259 -0.001173 -0.001089 -0.001005 -0.000921 -0.000838 -0.000756 -0.000677 -0.000601 -0.000529 -0.000462 -0.000400 -0.000345 -0.000295 -0.000251 -0.000212 -0.000179 -0.000150 -0.000125 -0.000104 -0.000086 -0.000071 -0.000058 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000038 -0.000047 -0.000058 -0.000071 -0.000087 -0.000106 -0.000129 -0.000156 -0.000188 -0.000226 -0.000269 -0.000318 -0.000374 -0.000435 -0.000501 -0.000573 -0.000648 -0.000726 -0.000806 -0.000887 -0.000967 -0.001047 -0.001124 -0.001200 -0.001272 -0.001344 -0.001416 -0.001494 -0.001585 -0.001698 -0.001849 -0.002054 -0.002336 -0.002719 -0.003229 -0.003895 -0.004746 -0.005807 -0.007099 -0.008637 -0.010427 -0.012463 -0.014728 -0.017189 -0.019801 -0.022504 -0.025226 -0.027889 -0.030406 -0.032691 -0.034659 -0.036237 -0.037363 -0.037991 -0.038096 -0.037675 -0.036745 -0.035345 -0.033529 -0.031370 -0.028948 -0.026347 -0.023656 -0.020955 -0.018320 -0.015813 -0.013485 -0.011373 -0.009500 -0.007874 -0.006495 -0.005350 -0.004419 -0.003679 -0.003100 -0.002655 -0.002316 -0.002058 -0.001860 -0.001703 -0.001574 -0.001464 -0.001365 -0.001272 -0.001184 -0.001096 -0.001010 -0.000925 -0.000840 -0.000758 -0.000678 -0.000601 -0.000529 -0.000462 -0.000401 -0.000345 -0.000296 -0.000252 -0.000213 -0.000179 -0.000150 -0.000126 -0.000104 -0.000086 -0.000071 -0.000058 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000072 -0.000088 -0.000107 -0.000130 -0.000157 -0.000189 -0.000227 -0.000270 -0.000319 -0.000374 -0.000436 -0.000502 -0.000574 -0.000649 -0.000727 -0.000808 -0.000889 -0.000969 -0.001049 -0.001127 -0.001202 -0.001275 -0.001346 -0.001418 -0.001495 -0.001585 -0.001697 -0.001847 -0.002052 -0.002333 -0.002716 -0.003227 -0.003894 -0.004745 -0.005806 -0.007098 -0.008635 -0.010424 -0.012459 -0.014722 -0.017181 -0.019791 -0.022492 -0.025212 -0.027873 -0.030387 -0.032669 -0.034634 -0.036208 -0.037330 -0.037955 -0.038057 -0.037632 -0.036700 -0.035299 -0.033483 -0.031325 -0.028904 -0.026306 -0.023617 -0.020918 -0.018285 -0.015780 -0.013453 -0.011342 -0.009469 -0.007844 -0.006465 -0.005321 -0.004392 -0.003653 -0.003077 -0.002635 -0.002298 -0.002043 -0.001846 -0.001691 -0.001564 -0.001454 -0.001356 -0.001264 -0.001176 -0.001089 -0.001003 -0.000918 -0.000835 -0.000753 -0.000673 -0.000598 -0.000527 -0.000460 -0.000400 -0.000345 -0.000295 -0.000251 -0.000213 -0.000179 -0.000150 -0.000126 -0.000104 -0.000086 -0.000071 -0.000058 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000038 -0.000047 -0.000059 -0.000072 -0.000088 -0.000107 -0.000130 -0.000157 -0.000189 -0.000226 -0.000269 -0.000318 -0.000374 -0.000435 -0.000501 -0.000572 -0.000647 -0.000725 -0.000804 -0.000884 -0.000964 -0.001042 -0.001117 -0.001189 -0.001258 -0.001324 -0.001390 -0.001460 -0.001541 -0.001643 -0.001780 -0.001969 -0.002232 -0.002591 -0.003074 -0.003708 -0.004520 -0.005534 -0.006771 -0.008245 -0.009963 -0.011920 -0.014098 -0.016467 -0.018984 -0.021590 -0.024217 -0.026787 -0.029216 -0.031420 -0.033319 -0.034840 -0.035923 -0.036526 -0.036623 -0.036211 -0.035309 -0.033953 -0.032198 -0.030113 -0.027776 -0.025268 -0.022673 -0.020071 -0.017531 -0.015117 -0.012875 -0.010842 -0.009041 -0.007479 -0.006157 -0.005061 -0.004174 -0.003472 -0.002926 -0.002510 -0.002195 -0.001958 -0.001776 -0.001633 -0.001516 -0.001414 -0.001322 -0.001234 -0.001150 -0.001067 -0.000984 -0.000902 -0.000821 -0.000741 -0.000664 -0.000591 -0.000521 -0.000456 -0.000397 -0.000342 -0.000294 -0.000250 -0.000212 -0.000179 -0.000150 -0.000125 -0.000104 -0.000086 -0.000071 -0.000058 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000038 -0.000047 -0.000058 -0.000072 -0.000088 -0.000107 -0.000130 -0.000157 -0.000188 -0.000225 -0.000268 -0.000317 -0.000371 -0.000432 -0.000497 -0.000568 -0.000641 -0.000718 -0.000795 -0.000873 -0.000950 -0.001024 -0.001095 -0.001161 -0.001222 -0.001280 -0.001335 -0.001391 -0.001456 -0.001538 -0.001650 -0.001809 -0.002035 -0.002350 -0.002778 -0.003346 -0.004079 -0.005000 -0.006130 -0.007482 -0.009062 -0.010867 -0.012880 -0.015076 -0.017411 -0.019834 -0.022279 -0.024672 -0.026937 -0.028994 -0.030766 -0.032186 -0.033197 -0.033760 -0.033850 -0.033467 -0.032625 -0.031361 -0.029726 -0.027784 -0.025608 -0.023275 -0.020863 -0.018445 -0.016088 -0.013850 -0.011774 -0.009894 -0.008232 -0.006795 -0.005581 -0.004581 -0.003775 -0.003142 -0.002654 -0.002286 -0.002012 -0.001807 -0.001653 -0.001531 -0.001431 -0.001343 -0.001262 -0.001185 -0.001108 -0.001031 -0.000954 -0.000877 -0.000800 -0.000725 -0.000651 -0.000580 -0.000513 -0.000450 -0.000392 -0.000339 -0.000291 -0.000248 -0.000211 -0.000178 -0.000149 -0.000124 -0.000103 -0.000085 -0.000070 -0.000058 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000058 -0.000071 -0.000087 -0.000106 -0.000129 -0.000156 -0.000187 -0.000224 -0.000266 -0.000314 -0.000367 -0.000427 -0.000491 -0.000560 -0.000632 -0.000706 -0.000781 -0.000856 -0.000928 -0.000997 -0.001060 -0.001118 -0.001169 -0.001213 -0.001253 -0.001290 -0.001332 -0.001385 -0.001463 -0.001579 -0.001751 -0.002001 -0.002350 -0.002822 -0.003440 -0.004227 -0.005201 -0.006375 -0.007756 -0.009341 -0.011118 -0.013061 -0.015135 -0.017292 -0.019473 -0.021613 -0.023641 -0.025484 -0.027074 -0.028349 -0.029258 -0.029765 -0.029849 -0.029507 -0.028754 -0.027624 -0.026163 -0.024428 -0.022486 -0.020406 -0.018257 -0.016106 -0.014013 -0.012028 -0.010192 -0.008535 -0.007074 -0.005817 -0.004762 -0.003898 -0.003210 -0.002675 -0.002271 -0.001972 -0.001754 -0.001596 -0.001479 -0.001388 -0.001313 -0.001246 -0.001181 -0.001116 -0.001051 -0.000983 -0.000914 -0.000844 -0.000773 -0.000703 -0.000634 -0.000567 -0.000503 -0.000442 -0.000386 -0.000334 -0.000287 -0.000245 -0.000208 -0.000176 -0.000147 -0.000123 -0.000102 -0.000085 -0.000070 -0.000057 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000071 -0.000086 -0.000105 -0.000128 -0.000154 -0.000185 -0.000221 -0.000262 -0.000309 -0.000362 -0.000420 -0.000483 -0.000550 -0.000620 -0.000691 -0.000762 -0.000832 -0.000898 -0.000960 -0.001015 -0.001061 -0.001099 -0.001127 -0.001147 -0.001161 -0.001173 -0.001191 -0.001224 -0.001286 -0.001391 -0.001558 -0.001806 -0.002156 -0.002630 -0.003245 -0.004021 -0.004970 -0.006097 -0.007404 -0.008879 -0.010502 -0.012244 -0.014063 -0.015909 -0.017726 -0.019452 -0.021025 -0.022385 -0.023477 -0.024258 -0.024695 -0.024771 -0.024484 -0.023847 -0.022888 -0.021648 -0.020176 -0.018531 -0.016771 -0.014957 -0.013145 -0.011386 -0.009724 -0.008193 -0.006817 -0.005612 -0.004583 -0.003729 -0.003040 -0.002500 -0.002090 -0.001790 -0.001577 -0.001431 -0.001331 -0.001261 -0.001209 -0.001166 -0.001124 -0.001080 -0.001032 -0.000981 -0.000925 -0.000866 -0.000804 -0.000741 -0.000677 -0.000613 -0.000550 -0.000490 -0.000432 -0.000378 -0.000328 -0.000282 -0.000241 -0.000205 -0.000173 -0.000145 -0.000121 -0.000101 -0.000083 -0.000069 -0.000057 -0.000046 -0.000038 -0.000030 -0.000024 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000070 -0.000085 -0.000104 -0.000126 -0.000152 -0.000182 -0.000218 -0.000258 -0.000304 -0.000355 -0.000411 -0.000472 -0.000537 -0.000603 -0.000671 -0.000738 -0.000802 -0.000862 -0.000914 -0.000959 -0.000993 -0.001015 -0.001024 -0.001021 -0.001007 -0.000986 -0.000962 -0.000944 -0.000942 -0.000968 -0.001038 -0.001168 -0.001375 -0.001678 -0.002093 -0.002636 -0.003319 -0.004149 -0.005128 -0.006249 -0.007496 -0.008847 -0.010269 -0.011722 -0.013160 -0.014532 -0.015788 -0.016877 -0.017756 -0.018387 -0.018744 -0.018812 -0.018590 -0.018089 -0.017331 -0.016352 -0.015190 -0.013893 -0.012510 -0.011089 -0.009675 -0.008308 -0.007025 -0.005850 -0.004806 -0.003901 -0.003141 -0.002523 -0.002037 -0.001671 -0.001408 -0.001230 -0.001118 -0.001054 -0.001021 -0.001007 -0.001000 -0.000993 -0.000981 -0.000962 -0.000935 -0.000900 -0.000858 -0.000811 -0.000759 -0.000705 -0.000648 -0.000590 -0.000532 -0.000475 -0.000420 -0.000369 -0.000320 -0.000276 -0.000236 -0.000201 -0.000169 -0.000142 -0.000119 -0.000099 -0.000082 -0.000068 -0.000056 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000018 -0.000023 -0.000029 -0.000037 -0.000045 -0.000056 -0.000069 -0.000084 -0.000102 -0.000124 -0.000149 -0.000179 -0.000213 -0.000253 -0.000297 -0.000346 -0.000401 -0.000459 -0.000521 -0.000584 -0.000647 -0.000709 -0.000767 -0.000818 -0.000861 -0.000894 -0.000913 -0.000918 -0.000907 -0.000879 -0.000834 -0.000775 -0.000706 -0.000631 -0.000559 -0.000498 -0.000461 -0.000459 -0.000507 -0.000620 -0.000812 -0.001097 -0.001485 -0.001986 -0.002601 -0.003328 -0.004158 -0.005074 -0.006055 -0.007070 -0.008086 -0.009065 -0.009968 -0.010757 -0.011398 -0.011864 -0.012132 -0.012193 -0.012044 -0.011695 -0.011163 -0.010473 -0.009656 -0.008747 -0.007782 -0.006797 -0.005824 -0.004894 -0.004030 -0.003253 -0.002576 -0.002005 -0.001543 -0.001186 -0.000927 -0.000753 -0.000653 -0.000609 -0.000609 -0.000636 -0.000678 -0.000724 -0.000767 -0.000801 -0.000823 -0.000831 -0.000827 -0.000811 -0.000785 -0.000751 -0.000711 -0.000665 -0.000616 -0.000564 -0.000511 -0.000458 -0.000407 -0.000358 -0.000311 -0.000269 -0.000230 -0.000195 -0.000165 -0.000139 -0.000116 -0.000096 -0.000080 -0.000066 -0.000055 -0.000045 -0.000036 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000055 -0.000068 -0.000083 -0.000100 -0.000122 -0.000146 -0.000175 -0.000208 -0.000246 -0.000289 -0.000336 -0.000388 -0.000444 -0.000502 -0.000561 -0.000620 -0.000676 -0.000727 -0.000770 -0.000802 -0.000822 -0.000826 -0.000812 -0.000779 -0.000724 -0.000648 -0.000549 -0.000432 -0.000297 -0.000150 0.000003 0.000155 0.000296 0.000416 0.000505 0.000549 0.000539 0.000463 0.000313 0.000085 -0.000223 -0.000608 -0.001063 -0.001573 -0.002122 -0.002689 -0.003249 -0.003777 -0.004247 -0.004636 -0.004926 -0.005101 -0.005155 -0.005085 -0.004898 -0.004606 -0.004224 -0.003774 -0.003278 -0.002758 -0.002236 -0.001733 -0.001267 -0.000850 -0.000495 -0.000208 0.000007 0.000153 0.000231 0.000251 0.000220 0.000149 0.000049 -0.000067 -0.000191 -0.000312 -0.000422 -0.000518 -0.000595 -0.000652 -0.000691 -0.000711 -0.000716 -0.000707 -0.000688 -0.000659 -0.000623 -0.000582 -0.000536 -0.000489 -0.000440 -0.000392 -0.000345 -0.000301 -0.000260 -0.000223 -0.000190 -0.000160 -0.000135 -0.000113 -0.000094 -0.000078 -0.000065 -0.000053 -0.000044 -0.000036 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000035 -0.000044 -0.000054 -0.000066 -0.000081 -0.000098 -0.000119 -0.000143 -0.000171 -0.000203 -0.000239 -0.000280 -0.000325 -0.000374 -0.000427 -0.000481 -0.000536 -0.000590 -0.000639 -0.000683 -0.000716 -0.000738 -0.000744 -0.000733 -0.000700 -0.000644 -0.000562 -0.000452 -0.000314 -0.000147 0.000049 0.000272 0.000520 0.000788 0.001071 0.001363 0.001657 0.001943 0.002213 0.002456 0.002666 0.002833 0.002954 0.003025 0.003045 0.003016 0.002945 0.002840 0.002710 0.002567 0.002424 0.002293 0.002184 0.002104 0.002057 0.002045 0.002065 0.002111 0.002175 0.002249 0.002322 0.002386 0.002432 0.002454 0.002446 0.002404 0.002327 0.002214 0.002067 0.001888 0.001682 0.001456 0.001216 0.000969 0.000724 0.000488 0.000266 0.000066 -0.000111 -0.000260 -0.000381 -0.000476 -0.000545 -0.000591 -0.000618 -0.000627 -0.000622 -0.000605 -0.000579 -0.000546 -0.000507 -0.000465 -0.000420 -0.000376 -0.000332 -0.000290 -0.000251 -0.000215 -0.000183 -0.000155 -0.000130 -0.000109 -0.000091 -0.000076 -0.000063 -0.000052 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000053 -0.000065 -0.000079 -0.000096 -0.000116 -0.000139 -0.000166 -0.000196 -0.000231 -0.000269 -0.000312 -0.000359 -0.000408 -0.000458 -0.000509 -0.000557 -0.000600 -0.000636 -0.000660 -0.000671 -0.000663 -0.000636 -0.000584 -0.000505 -0.000396 -0.000254 -0.000076 0.000140 0.000397 0.000695 0.001035 0.001418 0.001841 0.002303 0.002798 0.003323 0.003868 0.004428 0.004991 0.005551 0.006096 0.006618 0.007108 0.007558 0.007961 0.008313 0.008610 0.008849 0.009032 0.009157 0.009227 0.009241 0.009201 0.009107 0.008961 0.008762 0.008511 0.008211 0.007865 0.007476 0.007051 0.006597 0.006118 0.005624 0.005119 0.004611 0.004104 0.003605 0.003118 0.002649 0.002203 0.001783 0.001395 0.001040 0.000722 0.000443 0.000202 -0.000000 -0.000166 -0.000297 -0.000397 -0.000469 -0.000518 -0.000545 -0.000555 -0.000551 -0.000535 -0.000509 -0.000477 -0.000440 -0.000400 -0.000359 -0.000318 -0.000278 -0.000241 -0.000207 -0.000177 -0.000149 -0.000126 -0.000105 -0.000088 -0.000073 -0.000061 -0.000050 -0.000041 -0.000034 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000063 -0.000077 -0.000093 -0.000112 -0.000135 -0.000160 -0.000189 -0.000222 -0.000259 -0.000299 -0.000342 -0.000388 -0.000434 -0.000480 -0.000523 -0.000559 -0.000587 -0.000602 -0.000601 -0.000581 -0.000537 -0.000467 -0.000366 -0.000231 -0.000057 0.000159 0.000422 0.000736 0.001106 0.001535 0.002026 0.002583 0.003205 0.003893 0.004643 0.005452 0.006312 0.007215 0.008149 0.009100 0.010055 0.010995 0.011904 0.012763 0.013555 0.014262 0.014870 0.015366 0.015738 0.015979 0.016084 0.016050 0.015878 0.015572 0.015137 0.014584 0.013925 0.013175 0.012352 0.011476 0.010564 0.009635 0.008706 0.007792 0.006905 0.006055 0.005250 0.004494 0.003794 0.003150 0.002566 0.002040 0.001573 0.001163 0.000809 0.000507 0.000254 0.000046 -0.000121 -0.000251 -0.000349 -0.000418 -0.000464 -0.000488 -0.000496 -0.000489 -0.000472 -0.000446 -0.000414 -0.000378 -0.000341 -0.000303 -0.000266 -0.000231 -0.000199 -0.000169 -0.000144 -0.000121 -0.000101 -0.000085 -0.000071 -0.000059 -0.000049 -0.000040 -0.000033 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000041 -0.000050 -0.000062 -0.000075 -0.000091 -0.000109 -0.000130 -0.000154 -0.000182 -0.000213 -0.000247 -0.000285 -0.000325 -0.000367 -0.000409 -0.000450 -0.000487 -0.000517 -0.000537 -0.000543 -0.000531 -0.000498 -0.000439 -0.000351 -0.000230 -0.000070 0.000134 0.000385 0.000692 0.001060 0.001495 0.002005 0.002596 0.003275 0.004044 0.004908 0.005866 0.006917 0.008054 0.009269 0.010549 0.011877 0.013232 0.014590 0.015926 0.017209 0.018410 0.019500 0.020451 0.021238 0.021841 0.022242 0.022432 0.022404 0.022159 0.021704 0.021049 0.020214 0.019221 0.018097 0.016870 0.015574 0.014238 0.012891 0.011561 0.010268 0.009030 0.007862 0.006774 0.005771 0.004857 0.004032 0.003296 0.002644 0.002073 0.001579 0.001155 0.000796 0.000495 0.000248 0.000048 -0.000110 -0.000232 -0.000321 -0.000383 -0.000422 -0.000441 -0.000444 -0.000434 -0.000414 -0.000387 -0.000356 -0.000322 -0.000287 -0.000253 -0.000220 -0.000190 -0.000162 -0.000138 -0.000116 -0.000097 -0.000081 -0.000068 -0.000056 -0.000047 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000049 -0.000060 -0.000072 -0.000087 -0.000105 -0.000125 -0.000148 -0.000174 -0.000203 -0.000235 -0.000270 -0.000307 -0.000346 -0.000384 -0.000420 -0.000452 -0.000475 -0.000487 -0.000484 -0.000462 -0.000417 -0.000344 -0.000240 -0.000099 0.000084 0.000314 0.000598 0.000944 0.001359 0.001853 0.002434 0.003113 0.003899 0.004798 0.005817 0.006958 0.008223 0.009606 0.011098 0.012686 0.014349 0.016062 0.017795 0.019513 0.021177 0.022746 0.024180 0.025440 0.026491 0.027302 0.027849 0.028116 0.028094 0.027784 0.027194 0.026342 0.025253 0.023959 0.022498 0.020910 0.019237 0.017521 0.015800 0.014110 0.012478 0.010929 0.009478 0.008138 0.006915 0.005811 0.004826 0.003954 0.003191 0.002528 0.001958 0.001472 0.001062 0.000719 0.000437 0.000207 0.000023 -0.000120 -0.000228 -0.000306 -0.000357 -0.000387 -0.000399 -0.000396 -0.000382 -0.000361 -0.000333 -0.000303 -0.000271 -0.000240 -0.000210 -0.000181 -0.000155 -0.000132 -0.000111 -0.000093 -0.000078 -0.000065 -0.000054 -0.000045 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000070 -0.000084 -0.000101 -0.000120 -0.000141 -0.000166 -0.000193 -0.000223 -0.000255 -0.000289 -0.000324 -0.000359 -0.000390 -0.000416 -0.000433 -0.000438 -0.000427 -0.000396 -0.000339 -0.000254 -0.000134 0.000024 0.000227 0.000480 0.000792 0.001171 0.001627 0.002171 0.002813 0.003566 0.004441 0.005449 0.006598 0.007895 0.009340 0.010931 0.012659 0.014509 0.016458 0.018479 0.020533 0.022580 0.024573 0.026461 0.028193 0.029722 0.031002 0.031995 0.032669 0.033003 0.032987 0.032620 0.031914 0.030891 0.029583 0.028029 0.026277 0.024376 0.022379 0.020336 0.018294 0.016295 0.014373 0.012556 0.010863 0.009309 0.007899 0.006635 0.005513 0.004528 0.003670 0.002929 0.002295 0.001755 0.001301 0.000922 0.000608 0.000352 0.000146 -0.000016 -0.000141 -0.000232 -0.000295 -0.000334 -0.000354 -0.000358 -0.000350 -0.000334 -0.000311 -0.000284 -0.000256 -0.000227 -0.000199 -0.000172 -0.000148 -0.000126 -0.000106 -0.000089 -0.000075 -0.000062 -0.000052 -0.000043 -0.000036 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000037 -0.000045 -0.000055 -0.000067 -0.000080 -0.000096 -0.000114 -0.000135 -0.000157 -0.000183 -0.000211 -0.000240 -0.000272 -0.000303 -0.000334 -0.000361 -0.000382 -0.000393 -0.000391 -0.000373 -0.000332 -0.000266 -0.000170 -0.000037 0.000136 0.000356 0.000629 0.000965 0.001371 0.001860 0.002443 0.003134 0.003946 0.004892 0.005986 0.007239 0.008658 0.010247 0.012004 0.013921 0.015983 0.018165 0.020435 0.022753 0.025070 0.027332 0.029483 0.031462 0.033214 0.034685 0.035829 0.036609 0.037000 0.036989 0.036576 0.035775 0.034610 0.033121 0.031353 0.029362 0.027204 0.024941 0.022630 0.020325 0.018073 0.015915 0.013881 0.011993 0.010266 0.008706 0.007313 0.006082 0.005006 0.004072 0.003269 0.002582 0.002000 0.001509 0.001100 0.000760 0.000482 0.000257 0.000079 -0.000059 -0.000162 -0.000236 -0.000284 -0.000311 -0.000321 -0.000319 -0.000307 -0.000288 -0.000265 -0.000240 -0.000214 -0.000188 -0.000163 -0.000141 -0.000120 -0.000102 -0.000086 -0.000072 -0.000060 -0.000050 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000052 -0.000063 -0.000076 -0.000091 -0.000108 -0.000127 -0.000149 -0.000173 -0.000198 -0.000226 -0.000254 -0.000283 -0.000309 -0.000332 -0.000348 -0.000355 -0.000347 -0.000322 -0.000274 -0.000200 -0.000093 0.000050 0.000235 0.000469 0.000758 0.001112 0.001540 0.002054 0.002667 0.003393 0.004247 0.005245 0.006402 0.007730 0.009238 0.010933 0.012814 0.014872 0.017092 0.019449 0.021908 0.024426 0.026950 0.029420 0.031774 0.033946 0.035871 0.037491 0.038754 0.039618 0.040055 0.040049 0.039600 0.038725 0.037451 0.035822 0.033888 0.031712 0.029356 0.026888 0.024372 0.021866 0.019423 0.017085 0.014887 0.012853 0.010996 0.009325 0.007837 0.006526 0.005383 0.004393 0.003543 0.002817 0.002202 0.001684 0.001251 0.000891 0.000596 0.000356 0.000164 0.000015 -0.000098 -0.000180 -0.000236 -0.000269 -0.000286 -0.000288 -0.000281 -0.000266 -0.000246 -0.000224 -0.000201 -0.000177 -0.000155 -0.000134 -0.000114 -0.000097 -0.000082 -0.000068 -0.000057 -0.000047 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000049 -0.000060 -0.000072 -0.000086 -0.000102 -0.000120 -0.000140 -0.000162 -0.000186 -0.000211 -0.000237 -0.000263 -0.000286 -0.000305 -0.000317 -0.000319 -0.000306 -0.000275 -0.000222 -0.000140 -0.000027 0.000125 0.000320 0.000564 0.000866 0.001233 0.001675 0.002206 0.002838 0.003587 0.004469 0.005500 0.006695 0.008070 0.009636 0.011398 0.013358 0.015508 0.017833 0.020307 0.022894 0.025549 0.028215 0.030830 0.033327 0.035634 0.037683 0.039410 0.040758 0.041683 0.042153 0.042152 0.041679 0.040752 0.039401 0.037673 0.035624 0.033318 0.030825 0.028215 0.025557 0.022913 0.020339 0.017880 0.015572 0.013440 0.011498 0.009754 0.008204 0.006843 0.005656 0.004631 0.003750 0.002999 0.002362 0.001825 0.001375 0.001000 0.000692 0.000441 0.000239 0.000081 -0.000040 -0.000129 -0.000191 -0.000231 -0.000252 -0.000259 -0.000256 -0.000244 -0.000228 -0.000209 -0.000188 -0.000167 -0.000146 -0.000127 -0.000108 -0.000092 -0.000078 -0.000065 -0.000054 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000046 -0.000056 -0.000068 -0.000081 -0.000096 -0.000113 -0.000131 -0.000152 -0.000174 -0.000197 -0.000221 -0.000244 -0.000264 -0.000280 -0.000288 -0.000286 -0.000269 -0.000234 -0.000176 -0.000089 0.000030 0.000188 0.000389 0.000641 0.000950 0.001325 0.001777 0.002317 0.002959 0.003718 0.004612 0.005657 0.006869 0.008265 0.009855 0.011648 0.013645 0.015841 0.018218 0.020753 0.023409 0.026138 0.028884 0.031582 0.034161 0.036548 0.038671 0.040463 0.041865 0.042827 0.043319 0.043321 0.042835 0.041877 0.040482 0.038696 0.036579 0.034199 0.031627 0.028937 0.026199 0.023478 0.020833 0.018309 0.015943 0.013761 0.011778 0.009998 0.008420 0.007034 0.005828 0.004785 0.003891 0.003127 0.002478 0.001930 0.001470 0.001087 0.000770 0.000511 0.000302 0.000137 0.000010 -0.000084 -0.000151 -0.000195 -0.000221 -0.000232 -0.000232 -0.000224 -0.000211 -0.000194 -0.000176 -0.000156 -0.000138 -0.000119 -0.000103 -0.000087 -0.000073 -0.000062 -0.000051 -0.000043 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000035 -0.000043 -0.000052 -0.000063 -0.000075 -0.000090 -0.000105 -0.000123 -0.000142 -0.000162 -0.000184 -0.000205 -0.000225 -0.000243 -0.000256 -0.000261 -0.000256 -0.000236 -0.000197 -0.000136 -0.000046 0.000077 0.000238 0.000444 0.000699 0.001012 0.001391 0.001845 0.002387 0.003029 0.003788 0.004680 0.005722 0.006930 0.008322 0.009908 0.011698 0.013694 0.015890 0.018272 0.020816 0.023484 0.026230 0.028997 0.031718 0.034323 0.036738 0.038888 0.040704 0.042126 0.043105 0.043607 0.043612 0.043122 0.042155 0.040745 0.038940 0.036802 0.034398 0.031803 0.029090 0.026332 0.023593 0.020932 0.018396 0.016022 0.013834 0.011848 0.010068 0.008491 0.007107 0.005902 0.004861 0.003967 0.003202 0.002552 0.002001 0.001538 0.001151 0.000830 0.000567 0.000354 0.000185 0.000053 -0.000045 -0.000116 -0.000163 -0.000192 -0.000207 -0.000210 -0.000205 -0.000194 -0.000180 -0.000164 -0.000146 -0.000129 -0.000112 -0.000097 -0.000082 -0.000069 -0.000058 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000070 -0.000083 -0.000098 -0.000114 -0.000132 -0.000151 -0.000170 -0.000190 -0.000208 -0.000223 -0.000234 -0.000236 -0.000229 -0.000206 -0.000166 -0.000102 -0.000011 0.000114 0.000276 0.000483 0.000739 0.001052 0.001429 0.001881 0.002417 0.003053 0.003801 0.004678 0.005702 0.006888 0.008253 0.009810 0.011566 0.013526 0.015685 0.018028 0.020532 0.023163 0.025873 0.028606 0.031298 0.033878 0.036271 0.038405 0.040209 0.041623 0.042598 0.043098 0.043106 0.042622 0.041664 0.040266 0.038479 0.036361 0.033981 0.031413 0.028731 0.026005 0.023300 0.020675 0.018175 0.015836 0.013683 0.011730 0.009980 0.008430 0.007070 0.005886 0.004862 0.003981 0.003227 0.002584 0.002038 0.001578 0.001192 0.000871 0.000607 0.000393 0.000222 0.000088 -0.000012 -0.000086 -0.000136 -0.000168 -0.000184 -0.000190 -0.000187 -0.000179 -0.000166 -0.000152 -0.000136 -0.000121 -0.000105 -0.000091 -0.000077 -0.000065 -0.000054 -0.000045 -0.000038 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000045 -0.000055 -0.000065 -0.000077 -0.000091 -0.000106 -0.000122 -0.000140 -0.000158 -0.000176 -0.000192 -0.000205 -0.000213 -0.000214 -0.000204 -0.000181 -0.000139 -0.000075 0.000017 0.000141 0.000303 0.000509 0.000763 0.001072 0.001444 0.001887 0.002413 0.003033 0.003761 0.004614 0.005606 0.006755 0.008075 0.009579 0.011277 0.013171 0.015258 0.017525 0.019950 0.022499 0.025128 0.027781 0.030396 0.032905 0.035234 0.037313 0.039072 0.040453 0.041405 0.041895 0.041904 0.041434 0.040502 0.039142 0.037402 0.035341 0.033027 0.030531 0.027925 0.025278 0.022654 0.020108 0.017685 0.015421 0.013337 0.011447 0.009754 0.008254 0.006938 0.005790 0.004797 0.003940 0.003205 0.002578 0.002043 0.001591 0.001211 0.000894 0.000633 0.000419 0.000249 0.000115 0.000014 -0.000061 -0.000113 -0.000146 -0.000165 -0.000172 -0.000171 -0.000164 -0.000153 -0.000141 -0.000127 -0.000112 -0.000098 -0.000085 -0.000072 -0.000061 -0.000051 -0.000042 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000035 -0.000042 -0.000051 -0.000061 -0.000072 -0.000084 -0.000098 -0.000113 -0.000129 -0.000146 -0.000162 -0.000176 -0.000188 -0.000194 -0.000194 -0.000183 -0.000158 -0.000116 -0.000053 0.000038 0.000161 0.000320 0.000522 0.000771 0.001073 0.001435 0.001866 0.002376 0.002975 0.003677 0.004495 0.005446 0.006544 0.007804 0.009238 0.010855 0.012660 0.014648 0.016809 0.019120 0.021552 0.024060 0.026594 0.029094 0.031494 0.033723 0.035715 0.037401 0.038726 0.039640 0.040111 0.040122 0.039673 0.038781 0.037478 0.035813 0.033841 0.031627 0.029240 0.026749 0.024220 0.021714 0.019284 0.016973 0.014814 0.012827 0.011025 0.009411 0.007979 0.006722 0.005624 0.004672 0.003850 0.003142 0.002536 0.002019 0.001580 0.001210 0.000900 0.000644 0.000435 0.000267 0.000135 0.000034 -0.000041 -0.000093 -0.000127 -0.000147 -0.000156 -0.000156 -0.000150 -0.000141 -0.000130 -0.000117 -0.000104 -0.000091 -0.000079 -0.000067 -0.000057 -0.000047 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000039 -0.000047 -0.000056 -0.000066 -0.000078 -0.000091 -0.000105 -0.000119 -0.000134 -0.000149 -0.000162 -0.000171 -0.000177 -0.000175 -0.000163 -0.000139 -0.000098 -0.000035 0.000054 0.000173 0.000328 0.000524 0.000765 0.001057 0.001407 0.001822 0.002311 0.002885 0.003554 0.004332 0.005232 0.006270 0.007457 0.008808 0.010329 0.012025 0.013893 0.015923 0.018096 0.020381 0.022740 0.025124 0.027477 0.029737 0.031839 0.033716 0.035308 0.036558 0.037422 0.037869 0.037880 0.037457 0.036616 0.035389 0.033819 0.031960 0.029874 0.027626 0.025281 0.022901 0.020544 0.018259 0.016086 0.014056 0.012188 0.010493 0.008973 0.007625 0.006438 0.005400 0.004498 0.003717 0.003043 0.002464 0.001968 0.001547 0.001190 0.000891 0.000643 0.000439 0.000276 0.000147 0.000048 -0.000026 -0.000077 -0.000112 -0.000132 -0.000141 -0.000142 -0.000138 -0.000130 -0.000119 -0.000108 -0.000096 -0.000084 -0.000073 -0.000062 -0.000052 -0.000044 -0.000036 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000037 -0.000044 -0.000052 -0.000061 -0.000072 -0.000084 -0.000096 -0.000110 -0.000123 -0.000136 -0.000148 -0.000156 -0.000160 -0.000158 -0.000146 -0.000122 -0.000082 -0.000021 0.000064 0.000179 0.000328 0.000516 0.000748 0.001028 0.001363 0.001759 0.002224 0.002767 0.003399 0.004132 0.004976 0.005946 0.007054 0.008311 0.009724 0.011299 0.013032 0.014914 0.016929 0.019048 0.021236 0.023447 0.025631 0.027729 0.029681 0.031425 0.032905 0.034068 0.034872 0.035288 0.035300 0.034907 0.034126 0.032986 0.031527 0.029800 0.027863 0.025776 0.023599 0.021391 0.019204 0.017084 0.015069 0.013185 0.011452 0.009878 0.008465 0.007209 0.006101 0.005131 0.004285 0.003550 0.002914 0.002366 0.001896 0.001495 0.001154 0.000868 0.000630 0.000435 0.000278 0.000153 0.000057 -0.000014 -0.000064 -0.000098 -0.000118 -0.000127 -0.000129 -0.000126 -0.000119 -0.000110 -0.000099 -0.000088 -0.000077 -0.000067 -0.000057 -0.000048 -0.000040 -0.000033 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000048 -0.000057 -0.000066 -0.000077 -0.000089 -0.000101 -0.000113 -0.000124 -0.000134 -0.000142 -0.000145 -0.000142 -0.000130 -0.000107 -0.000069 -0.000011 0.000071 0.000180 0.000322 0.000501 0.000721 0.000987 0.001305 0.001679 0.002118 0.002629 0.003221 0.003905 0.004690 0.005588 0.006611 0.007768 0.009067 0.010512 0.012101 0.013825 0.015670 0.017610 0.019612 0.021637 0.023636 0.025557 0.027345 0.028943 0.030299 0.031366 0.032104 0.032485 0.032496 0.032137 0.031422 0.030377 0.029039 0.027457 0.025683 0.023771 0.021777 0.019755 0.017753 0.015812 0.013966 0.012240 0.010651 0.009205 0.007906 0.006749 0.005726 0.004828 0.004042 0.003357 0.002763 0.002249 0.001807 0.001428 0.001106 0.000835 0.000609 0.000423 0.000273 0.000155 0.000063 -0.000005 -0.000054 -0.000086 -0.000106 -0.000115 -0.000118 -0.000115 -0.000109 -0.000100 -0.000091 -0.000081 -0.000071 -0.000062 -0.000053 -0.000044 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000061 -0.000071 -0.000081 -0.000092 -0.000103 -0.000113 -0.000122 -0.000128 -0.000131 -0.000127 -0.000116 -0.000094 -0.000058 -0.000003 0.000073 0.000177 0.000310 0.000479 0.000686 0.000937 0.001236 0.001588 0.001999 0.002476 0.003027 0.003659 0.004383 0.005208 0.006144 0.007199 0.008381 0.009693 0.011133 0.012695 0.014364 0.016119 0.017929 0.019759 0.021566 0.023303 0.024918 0.026363 0.027589 0.028554 0.029221 0.029566 0.029577 0.029252 0.028605 0.027660 0.026450 0.025020 0.023415 0.021686 0.019883 0.018055 0.016244 0.014488 0.012817 0.011254 0.009813 0.008500 0.007318 0.006263 0.005327 0.004502 0.003779 0.003146 0.002595 0.002117 0.001705 0.001350 0.001048 0.000794 0.000581 0.000406 0.000264 0.000152 0.000066 0.000001 -0.000045 -0.000076 -0.000095 -0.000104 -0.000107 -0.000104 -0.000099 -0.000092 -0.000083 -0.000074 -0.000065 -0.000057 -0.000048 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000041 -0.000048 -0.000056 -0.000065 -0.000074 -0.000084 -0.000094 -0.000103 -0.000110 -0.000116 -0.000117 -0.000114 -0.000103 -0.000083 -0.000049 0.000002 0.000074 0.000170 0.000295 0.000452 0.000646 0.000881 0.001160 0.001488 0.001870 0.002313 0.002821 0.003403 0.004066 0.004817 0.005667 0.006621 0.007687 0.008866 0.010159 0.011558 0.013052 0.014621 0.016239 0.017873 0.019487 0.021036 0.022478 0.023767 0.024861 0.025722 0.026317 0.026625 0.026635 0.026345 0.025767 0.024922 0.023842 0.022564 0.021130 0.019586 0.017975 0.016341 0.014722 0.013152 0.011657 0.010256 0.008962 0.007783 0.006717 0.005764 0.004915 0.004165 0.003504 0.002924 0.002418 0.001976 0.001594 0.001265 0.000984 0.000746 0.000548 0.000384 0.000252 0.000147 0.000066 0.000005 -0.000038 -0.000067 -0.000085 -0.000094 -0.000097 -0.000095 -0.000090 -0.000084 -0.000076 -0.000068 -0.000060 -0.000052 -0.000044 -0.000038 -0.000031 -0.000026 -0.000021 -0.000018 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000037 -0.000044 -0.000051 -0.000059 -0.000068 -0.000077 -0.000085 -0.000093 -0.000100 -0.000104 -0.000105 -0.000102 -0.000092 -0.000072 -0.000041 0.000006 0.000072 0.000161 0.000277 0.000423 0.000602 0.000820 0.001079 0.001383 0.001736 0.002144 0.002611 0.003142 0.003745 0.004425 0.005190 0.006047 0.006999 0.008051 0.009200 0.010442 0.011765 0.013153 0.014583 0.016027 0.017451 0.018818 0.020089 0.021225 0.022188 0.022946 0.023471 0.023742 0.023750 0.023494 0.022983 0.022238 0.021284 0.020156 0.018890 0.017526 0.016103 0.014659 0.013228 0.011838 0.010514 0.009271 0.008122 0.007071 0.006120 0.005265 0.004502 0.003825 0.003226 0.002698 0.002234 0.001830 0.001478 0.001175 0.000916 0.000696 0.000512 0.000360 0.000237 0.000139 0.000064 0.000007 -0.000033 -0.000060 -0.000076 -0.000085 -0.000088 -0.000086 -0.000082 -0.000076 -0.000069 -0.000062 -0.000055 -0.000047 -0.000041 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000040 -0.000047 -0.000054 -0.000062 -0.000070 -0.000077 -0.000084 -0.000090 -0.000094 -0.000094 -0.000091 -0.000081 -0.000064 -0.000035 0.000008 0.000069 0.000151 0.000257 0.000391 0.000556 0.000757 0.000995 0.001275 0.001599 0.001973 0.002399 0.002881 0.003426 0.004038 0.004723 0.005487 0.006332 0.007262 0.008276 0.009368 0.010530 0.011746 0.012997 0.014259 0.015501 0.016693 0.017801 0.018790 0.019629 0.020288 0.020744 0.020980 0.020986 0.020762 0.020316 0.019665 0.018833 0.017847 0.016742 0.015550 0.014307 0.013044 0.011792 0.010574 0.009412 0.008320 0.007308 0.006380 0.005537 0.004777 0.004096 0.003488 0.002949 0.002471 0.002050 0.001682 0.001360 0.001083 0.000845 0.000643 0.000473 0.000333 0.000220 0.000130 0.000060 0.000008 -0.000029 -0.000054 -0.000069 -0.000077 -0.000080 -0.000079 -0.000075 -0.000069 -0.000063 -0.000057 -0.000050 -0.000043 -0.000037 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000043 -0.000049 -0.000056 -0.000063 -0.000070 -0.000076 -0.000081 -0.000084 -0.000084 -0.000081 -0.000072 -0.000056 -0.000030 0.000009 0.000065 0.000139 0.000236 0.000358 0.000510 0.000693 0.000910 0.001166 0.001462 0.001802 0.002189 0.002625 0.003115 0.003663 0.004273 0.004949 0.005695 0.006513 0.007400 0.008354 0.009365 0.010421 0.011506 0.012597 0.013670 0.014699 0.015653 0.016504 0.017226 0.017793 0.018184 0.018387 0.018391 0.018197 0.017812 0.017250 0.016531 0.015679 0.014723 0.013693 0.012617 0.011523 0.010438 0.009381 0.008371 0.007419 0.006535 0.005722 0.004980 0.004309 0.003704 0.003162 0.002679 0.002249 0.001869 0.001535 0.001243 0.000990 0.000773 0.000588 0.000434 0.000306 0.000202 0.000119 0.000056 0.000008 -0.000025 -0.000048 -0.000062 -0.000070 -0.000072 -0.000071 -0.000068 -0.000063 -0.000058 -0.000052 -0.000046 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000039 -0.000045 -0.000051 -0.000057 -0.000063 -0.000068 -0.000073 -0.000075 -0.000076 -0.000073 -0.000064 -0.000050 -0.000026 0.000010 0.000060 0.000127 0.000215 0.000326 0.000463 0.000629 0.000827 0.001059 0.001328 0.001636 0.001984 0.002377 0.002815 0.003303 0.003844 0.004440 0.005095 0.005810 0.006582 0.007409 0.008283 0.009193 0.010125 0.011060 0.011979 0.012857 0.013671 0.014396 0.015010 0.015492 0.015825 0.015996 0.015999 0.015833 0.015503 0.015022 0.014407 0.013678 0.012859 0.011976 0.011054 0.010116 0.009183 0.008273 0.007402 0.006579 0.005812 0.005104 0.004455 0.003866 0.003332 0.002851 0.002420 0.002034 0.001693 0.001391 0.001127 0.000898 0.000702 0.000534 0.000394 0.000277 0.000183 0.000108 0.000051 0.000008 -0.000023 -0.000044 -0.000057 -0.000064 -0.000066 -0.000065 -0.000062 -0.000058 -0.000052 -0.000047 -0.000041 -0.000036 -0.000031 -0.000027 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000035 -0.000040 -0.000046 -0.000052 -0.000057 -0.000062 -0.000066 -0.000068 -0.000068 -0.000065 -0.000058 -0.000044 -0.000022 0.000009 0.000054 0.000115 0.000194 0.000294 0.000417 0.000567 0.000746 0.000955 0.001197 0.001474 0.001788 0.002139 0.002530 0.002963 0.003440 0.003964 0.004537 0.005158 0.005827 0.006540 0.007290 0.008069 0.008864 0.009660 0.010439 0.011182 0.011869 0.012481 0.012998 0.013404 0.013684 0.013828 0.013830 0.013688 0.013409 0.013001 0.012479 0.011860 0.011165 0.010415 0.009631 0.008832 0.008037 0.007260 0.006514 0.005807 0.005145 0.004532 0.003968 0.003452 0.002983 0.002558 0.002174 0.001831 0.001524 0.001253 0.001016 0.000810 0.000632 0.000481 0.000354 0.000250 0.000165 0.000097 0.000045 0.000006 -0.000021 -0.000040 -0.000052 -0.000058 -0.000060 -0.000059 -0.000056 -0.000052 -0.000048 -0.000043 -0.000038 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000041 -0.000046 -0.000051 -0.000056 -0.000059 -0.000061 -0.000061 -0.000058 -0.000052 -0.000039 -0.000020 0.000009 0.000049 0.000103 0.000173 0.000263 0.000373 0.000507 0.000668 0.000856 0.001073 0.001321 0.001601 0.001914 0.002262 0.002645 0.003065 0.003524 0.004023 0.004561 0.005138 0.005750 0.006391 0.007053 0.007727 0.008399 0.009055 0.009678 0.010254 0.010766 0.011198 0.011536 0.011770 0.011889 0.011890 0.011771 0.011536 0.011192 0.010753 0.010233 0.009647 0.009015 0.008353 0.007678 0.007005 0.006345 0.005710 0.005106 0.004538 0.004009 0.003521 0.003071 0.002659 0.002285 0.001945 0.001639 0.001365 0.001123 0.000910 0.000724 0.000565 0.000430 0.000316 0.000222 0.000146 0.000086 0.000039 0.000005 -0.000020 -0.000037 -0.000047 -0.000053 -0.000055 -0.000054 -0.000051 -0.000047 -0.000043 -0.000038 -0.000034 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000046 -0.000050 -0.000053 -0.000055 -0.000055 -0.000053 -0.000047 -0.000036 -0.000018 0.000007 0.000043 0.000091 0.000153 0.000233 0.000331 0.000451 0.000594 0.000762 0.000956 0.001177 0.001427 0.001705 0.002013 0.002351 0.002720 0.003121 0.003554 0.004019 0.004515 0.005038 0.005583 0.006144 0.006712 0.007276 0.007824 0.008344 0.008823 0.009247 0.009605 0.009886 0.010079 0.010178 0.010178 0.010078 0.009882 0.009596 0.009229 0.008794 0.008304 0.007775 0.007220 0.006653 0.006086 0.005529 0.004990 0.004476 0.003991 0.003536 0.003114 0.002723 0.002363 0.002033 0.001732 0.001461 0.001217 0.001000 0.000810 0.000644 0.000501 0.000381 0.000279 0.000196 0.000128 0.000075 0.000033 0.000003 -0.000019 -0.000034 -0.000043 -0.000048 -0.000049 -0.000049 -0.000046 -0.000043 -0.000039 -0.000035 -0.000030 -0.000026 -0.000023 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000037 -0.000041 -0.000045 -0.000048 -0.000050 -0.000050 -0.000047 -0.000042 -0.000032 -0.000017 0.000006 0.000037 0.000079 0.000135 0.000205 0.000292 0.000398 0.000525 0.000675 0.000847 0.001044 0.001266 0.001512 0.001784 0.002082 0.002405 0.002754 0.003130 0.003531 0.003956 0.004402 0.004865 0.005338 0.005814 0.006286 0.006742 0.007173 0.007568 0.007918 0.008213 0.008444 0.008603 0.008684 0.008684 0.008601 0.008439 0.008202 0.007898 0.007537 0.007130 0.006689 0.006226 0.005752 0.005276 0.004808 0.004353 0.003916 0.003502 0.003111 0.002746 0.002407 0.002092 0.001803 0.001537 0.001297 0.001080 0.000887 0.000717 0.000569 0.000442 0.000335 0.000245 0.000171 0.000111 0.000064 0.000028 0.000001 -0.000019 -0.000032 -0.000039 -0.000044 -0.000045 -0.000044 -0.000042 -0.000038 -0.000035 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000040 -0.000043 -0.000045 -0.000045 -0.000043 -0.000038 -0.000029 -0.000016 0.000004 0.000032 0.000069 0.000117 0.000179 0.000256 0.000350 0.000463 0.000595 0.000748 0.000923 0.001119 0.001337 0.001576 0.001838 0.002120 0.002425 0.002750 0.003096 0.003460 0.003839 0.004230 0.004628 0.005027 0.005419 0.005797 0.006153 0.006478 0.006766 0.007007 0.007196 0.007326 0.007393 0.007393 0.007325 0.007192 0.006997 0.006747 0.006448 0.006112 0.005746 0.005362 0.004967 0.004569 0.004175 0.003791 0.003421 0.003068 0.002733 0.002417 0.002122 0.001848 0.001594 0.001360 0.001147 0.000954 0.000783 0.000631 0.000500 0.000387 0.000292 0.000213 0.000148 0.000096 0.000054 0.000023 -0.000001 -0.000018 -0.000029 -0.000036 -0.000039 -0.000040 -0.000040 -0.000037 -0.000034 -0.000031 -0.000027 -0.000024 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000029 -0.000033 -0.000036 -0.000038 -0.000040 -0.000040 -0.000038 -0.000034 -0.000027 -0.000015 0.000003 0.000027 0.000059 0.000102 0.000156 0.000224 0.000306 0.000406 0.000523 0.000658 0.000812 0.000986 0.001178 0.001389 0.001618 0.001865 0.002130 0.002412 0.002709 0.003020 0.003343 0.003674 0.004008 0.004341 0.004666 0.004979 0.005272 0.005539 0.005774 0.005971 0.006126 0.006232 0.006287 0.006287 0.006233 0.006124 0.005965 0.005759 0.005514 0.005237 0.004935 0.004616 0.004288 0.003955 0.003625 0.003301 0.002986 0.002685 0.002397 0.002124 0.001868 0.001628 0.001405 0.001200 0.001011 0.000841 0.000688 0.000554 0.000437 0.000338 0.000254 0.000184 0.000127 0.000081 0.000045 0.000018 -0.000003 -0.000017 -0.000027 -0.000033 -0.000036 -0.000036 -0.000035 -0.000033 -0.000031 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000029 -0.000032 -0.000034 -0.000036 -0.000036 -0.000034 -0.000031 -0.000024 -0.000013 0.000002 0.000023 0.000051 0.000088 0.000135 0.000195 0.000267 0.000355 0.000458 0.000577 0.000713 0.000866 0.001035 0.001220 0.001421 0.001637 0.001867 0.002111 0.002367 0.002634 0.002908 0.003187 0.003468 0.003746 0.004016 0.004274 0.004515 0.004734 0.004926 0.005087 0.005213 0.005300 0.005346 0.005347 0.005303 0.005215 0.005086 0.004919 0.004718 0.004490 0.004241 0.003977 0.003704 0.003426 0.003148 0.002874 0.002607 0.002348 0.002101 0.001865 0.001642 0.001432 0.001237 0.001056 0.000889 0.000739 0.000604 0.000484 0.000381 0.000293 0.000219 0.000158 0.000108 0.000069 0.000037 0.000014 -0.000004 -0.000017 -0.000025 -0.000030 -0.000032 -0.000033 -0.000032 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000030 -0.000031 -0.000032 -0.000030 -0.000027 -0.000021 -0.000012 0.000001 0.000020 0.000044 0.000076 0.000117 0.000169 0.000233 0.000309 0.000400 0.000505 0.000624 0.000758 0.000907 0.001070 0.001246 0.001434 0.001635 0.001846 0.002067 0.002295 0.002528 0.002764 0.003000 0.003232 0.003457 0.003670 0.003868 0.004047 0.004205 0.004336 0.004439 0.004511 0.004549 0.004551 0.004517 0.004447 0.004342 0.004206 0.004042 0.003855 0.003650 0.003431 0.003203 0.002971 0.002737 0.002504 0.002276 0.002055 0.001841 0.001636 0.001442 0.001259 0.001087 0.000927 0.000781 0.000648 0.000528 0.000423 0.000332 0.000254 0.000189 0.000135 0.000092 0.000058 0.000031 0.000010 -0.000005 -0.000016 -0.000023 -0.000027 -0.000029 -0.000029 -0.000028 -0.000026 -0.000024 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000024 -0.000026 -0.000028 -0.000028 -0.000027 -0.000024 -0.000018 -0.000010 0.000001 0.000017 0.000038 0.000066 0.000102 0.000147 0.000203 0.000270 0.000349 0.000440 0.000545 0.000663 0.000793 0.000935 0.001090 0.001254 0.001429 0.001612 0.001803 0.001998 0.002197 0.002397 0.002596 0.002790 0.002977 0.003153 0.003316 0.003464 0.003593 0.003701 0.003785 0.003845 0.003877 0.003880 0.003854 0.003798 0.003714 0.003604 0.003470 0.003317 0.003148 0.002966 0.002775 0.002580 0.002382 0.002184 0.001989 0.001798 0.001613 0.001435 0.001265 0.001105 0.000954 0.000814 0.000685 0.000567 0.000462 0.000369 0.000288 0.000220 0.000163 0.000116 0.000078 0.000048 0.000025 0.000007 -0.000006 -0.000015 -0.000021 -0.000024 -0.000026 -0.000026 -0.000025 -0.000023 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000024 -0.000023 -0.000020 -0.000016 -0.000009 0.000002 0.000015 0.000034 0.000058 0.000090 0.000129 0.000177 0.000235 0.000304 0.000384 0.000475 0.000578 0.000692 0.000817 0.000952 0.001096 0.001248 0.001407 0.001571 0.001740 0.001910 0.002079 0.002247 0.002410 0.002565 0.002712 0.002847 0.002968 0.003074 0.003163 0.003233 0.003283 0.003311 0.003315 0.003296 0.003252 0.003185 0.003096 0.002987 0.002861 0.002720 0.002569 0.002409 0.002244 0.002076 0.001907 0.001740 0.001575 0.001414 0.001259 0.001110 0.000970 0.000837 0.000714 0.000600 0.000496 0.000403 0.000322 0.000251 0.000191 0.000141 0.000100 0.000067 0.000041 0.000021 0.000006 -0.000006 -0.000013 -0.000018 -0.000021 -0.000023 -0.000023 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000020 -0.000020 -0.000019 -0.000017 -0.000013 -0.000007 0.000002 0.000014 0.000031 0.000052 0.000079 0.000113 0.000155 0.000205 0.000265 0.000334 0.000414 0.000503 0.000603 0.000712 0.000830 0.000956 0.001089 0.001227 0.001369 0.001514 0.001659 0.001804 0.001945 0.002082 0.002213 0.002335 0.002447 0.002547 0.002635 0.002709 0.002767 0.002810 0.002834 0.002840 0.002826 0.002791 0.002738 0.002666 0.002577 0.002473 0.002356 0.002230 0.002095 0.001956 0.001812 0.001667 0.001523 0.001380 0.001240 0.001105 0.000975 0.000851 0.000735 0.000626 0.000526 0.000435 0.000353 0.000281 0.000218 0.000166 0.000122 0.000086 0.000058 0.000035 0.000018 0.000004 -0.000005 -0.000012 -0.000016 -0.000019 -0.000020 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000016 -0.000014 -0.000010 -0.000005 0.000003 0.000014 0.000028 0.000047 0.000070 0.000100 0.000136 0.000179 0.000231 0.000291 0.000360 0.000438 0.000525 0.000620 0.000723 0.000833 0.000949 0.001069 0.001193 0.001317 0.001442 0.001565 0.001685 0.001800 0.001910 0.002012 0.002105 0.002189 0.002262 0.002324 0.002374 0.002410 0.002432 0.002438 0.002429 0.002402 0.002359 0.002301 0.002228 0.002142 0.002045 0.001938 0.001825 0.001706 0.001583 0.001458 0.001333 0.001209 0.001087 0.000969 0.000855 0.000747 0.000645 0.000549 0.000461 0.000381 0.000309 0.000246 0.000191 0.000145 0.000106 0.000075 0.000050 0.000030 0.000015 0.000004 -0.000005 -0.000010 -0.000014 -0.000016 -0.000017 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000013 -0.000011 -0.000008 -0.000003 0.000004 0.000013 0.000026 0.000042 0.000063 0.000089 0.000120 0.000157 0.000202 0.000254 0.000313 0.000381 0.000456 0.000539 0.000629 0.000725 0.000826 0.000931 0.001038 0.001145 0.001252 0.001357 0.001459 0.001557 0.001649 0.001735 0.001813 0.001883 0.001945 0.001997 0.002040 0.002071 0.002091 0.002098 0.002092 0.002071 0.002037 0.001989 0.001929 0.001858 0.001777 0.001687 0.001591 0.001489 0.001384 0.001276 0.001168 0.001060 0.000953 0.000850 0.000750 0.000655 0.000566 0.000482 0.000405 0.000334 0.000271 0.000216 0.000168 0.000127 0.000093 0.000066 0.000044 0.000027 0.000014 0.000004 -0.000004 -0.000008 -0.000012 -0.000013 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000010 -0.000008 -0.000006 -0.000001 0.000005 0.000013 0.000024 0.000039 0.000057 0.000079 0.000106 0.000139 0.000177 0.000222 0.000273 0.000331 0.000397 0.000469 0.000547 0.000631 0.000719 0.000810 0.000902 0.000995 0.001087 0.001176 0.001263 0.001346 0.001423 0.001496 0.001562 0.001621 0.001673 0.001718 0.001755 0.001783 0.001801 0.001809 0.001805 0.001789 0.001761 0.001722 0.001672 0.001613 0.001544 0.001469 0.001387 0.001299 0.001209 0.001116 0.001022 0.000928 0.000835 0.000745 0.000658 0.000575 0.000496 0.000423 0.000355 0.000293 0.000238 0.000189 0.000147 0.000112 0.000082 0.000058 0.000039 0.000024 0.000013 0.000004 -0.000002 -0.000007 -0.000009 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000003 0.000000 0.000006 0.000013 0.000023 0.000035 0.000051 0.000071 0.000094 0.000122 0.000155 0.000193 0.000238 0.000288 0.000345 0.000407 0.000475 0.000548 0.000624 0.000703 0.000783 0.000863 0.000942 0.001018 0.001092 0.001162 0.001228 0.001289 0.001345 0.001396 0.001440 0.001479 0.001511 0.001536 0.001553 0.001560 0.001558 0.001546 0.001523 0.001491 0.001450 0.001400 0.001342 0.001278 0.001208 0.001133 0.001055 0.000974 0.000893 0.000811 0.000730 0.000652 0.000576 0.000503 0.000435 0.000371 0.000311 0.000257 0.000209 0.000167 0.000130 0.000099 0.000073 0.000052 0.000035 0.000022 0.000012 0.000004 -0.000001 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 0.000002 0.000006 0.000013 0.000021 0.000033 0.000046 0.000063 0.000083 0.000108 0.000136 0.000169 0.000207 0.000250 0.000299 0.000353 0.000412 0.000474 0.000541 0.000609 0.000678 0.000747 0.000815 0.000880 0.000943 0.001002 0.001058 0.001110 0.001157 0.001201 0.001239 0.001273 0.001301 0.001323 0.001339 0.001346 0.001345 0.001335 0.001317 0.001290 0.001256 0.001214 0.001165 0.001111 0.001051 0.000987 0.000919 0.000849 0.000778 0.000707 0.000637 0.000569 0.000503 0.000440 0.000380 0.000324 0.000273 0.000226 0.000183 0.000146 0.000114 0.000087 0.000065 0.000046 0.000032 0.000020 0.000011 0.000005 0.000000 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000003 0.000007 0.000013 0.000020 0.000030 0.000042 0.000056 0.000074 0.000095 0.000119 0.000147 0.000180 0.000217 0.000259 0.000305 0.000356 0.000410 0.000467 0.000526 0.000586 0.000645 0.000703 0.000759 0.000812 0.000863 0.000910 0.000954 0.000995 0.001032 0.001065 0.001095 0.001119 0.001139 0.001153 0.001160 0.001160 0.001152 0.001137 0.001115 0.001086 0.001051 0.001010 0.000963 0.000912 0.000857 0.000799 0.000738 0.000677 0.000615 0.000554 0.000495 0.000438 0.000383 0.000331 0.000283 0.000238 0.000197 0.000161 0.000128 0.000101 0.000077 0.000057 0.000041 0.000029 0.000019 0.000011 0.000005 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000008 0.000013 0.000019 0.000027 0.000038 0.000050 0.000065 0.000083 0.000104 0.000128 0.000156 0.000188 0.000223 0.000263 0.000306 0.000353 0.000402 0.000453 0.000504 0.000555 0.000604 0.000652 0.000698 0.000741 0.000781 0.000819 0.000853 0.000885 0.000914 0.000940 0.000961 0.000979 0.000991 0.000998 0.000998 0.000992 0.000980 0.000962 0.000937 0.000908 0.000873 0.000833 0.000789 0.000742 0.000691 0.000639 0.000586 0.000533 0.000480 0.000429 0.000379 0.000332 0.000287 0.000246 0.000207 0.000172 0.000140 0.000112 0.000088 0.000068 0.000051 0.000037 0.000026 0.000017 0.000011 0.000006 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000018 0.000025 0.000034 0.000045 0.000057 0.000073 0.000090 0.000111 0.000135 0.000162 0.000192 0.000226 0.000263 0.000303 0.000345 0.000388 0.000432 0.000475 0.000518 0.000559 0.000598 0.000635 0.000669 0.000701 0.000731 0.000758 0.000783 0.000805 0.000824 0.000839 0.000850 0.000856 0.000857 0.000852 0.000842 0.000826 0.000806 0.000781 0.000751 0.000718 0.000680 0.000639 0.000596 0.000551 0.000505 0.000459 0.000414 0.000370 0.000327 0.000287 0.000248 0.000212 0.000179 0.000149 0.000122 0.000098 0.000077 0.000060 0.000045 0.000033 0.000023 0.000016 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000012 0.000017 0.000023 0.000030 0.000039 0.000050 0.000063 0.000078 0.000096 0.000116 0.000139 0.000165 0.000193 0.000225 0.000258 0.000294 0.000331 0.000368 0.000406 0.000442 0.000477 0.000510 0.000542 0.000571 0.000598 0.000624 0.000647 0.000668 0.000688 0.000704 0.000717 0.000727 0.000732 0.000733 0.000729 0.000720 0.000707 0.000690 0.000669 0.000644 0.000615 0.000583 0.000548 0.000511 0.000472 0.000433 0.000394 0.000355 0.000317 0.000281 0.000246 0.000213 0.000183 0.000155 0.000129 0.000106 0.000085 0.000068 0.000052 0.000040 0.000029 0.000021 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000027 0.000035 0.000044 0.000055 0.000068 0.000082 0.000100 0.000119 0.000141 0.000165 0.000191 0.000220 0.000250 0.000281 0.000313 0.000344 0.000375 0.000405 0.000434 0.000461 0.000486 0.000509 0.000531 0.000551 0.000569 0.000586 0.000600 0.000611 0.000619 0.000624 0.000624 0.000621 0.000614 0.000603 0.000588 0.000570 0.000549 0.000524 0.000497 0.000467 0.000435 0.000402 0.000369 0.000336 0.000303 0.000271 0.000240 0.000210 0.000183 0.000157 0.000133 0.000111 0.000091 0.000074 0.000059 0.000046 0.000035 0.000026 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000030 0.000038 0.000047 0.000058 0.000071 0.000085 0.000101 0.000120 0.000140 0.000162 0.000186 0.000211 0.000238 0.000264 0.000291 0.000317 0.000343 0.000367 0.000390 0.000411 0.000431 0.000450 0.000467 0.000483 0.000497 0.000509 0.000518 0.000525 0.000529 0.000529 0.000526 0.000520 0.000511 0.000498 0.000483 0.000465 0.000444 0.000420 0.000395 0.000368 0.000341 0.000312 0.000284 0.000256 0.000229 0.000203 0.000179 0.000155 0.000133 0.000113 0.000095 0.000078 0.000064 0.000051 0.000040 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000033 0.000041 0.000050 0.000060 0.000072 0.000086 0.000101 0.000118 0.000137 0.000157 0.000178 0.000200 0.000222 0.000245 0.000267 0.000289 0.000309 0.000328 0.000347 0.000364 0.000380 0.000394 0.000408 0.000420 0.000430 0.000438 0.000443 0.000446 0.000446 0.000444 0.000438 0.000430 0.000419 0.000406 0.000391 0.000373 0.000353 0.000332 0.000309 0.000286 0.000262 0.000239 0.000216 0.000193 0.000171 0.000151 0.000131 0.000113 0.000096 0.000081 0.000067 0.000054 0.000044 0.000034 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000035 0.000042 0.000051 0.000061 0.000072 0.000085 0.000099 0.000115 0.000131 0.000149 0.000167 0.000186 0.000205 0.000224 0.000242 0.000259 0.000275 0.000291 0.000305 0.000319 0.000331 0.000343 0.000353 0.000361 0.000368 0.000372 0.000375 0.000375 0.000372 0.000367 0.000360 0.000351 0.000339 0.000326 0.000311 0.000294 0.000277 0.000258 0.000238 0.000219 0.000199 0.000180 0.000162 0.000144 0.000126 0.000110 0.000095 0.000081 0.000068 0.000057 0.000046 0.000037 0.000030 0.000023 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000043 0.000051 0.000061 0.000071 0.000083 0.000096 0.000110 0.000124 0.000140 0.000155 0.000171 0.000186 0.000201 0.000216 0.000230 0.000243 0.000255 0.000266 0.000277 0.000287 0.000295 0.000302 0.000307 0.000311 0.000313 0.000312 0.000310 0.000306 0.000299 0.000291 0.000282 0.000270 0.000258 0.000244 0.000229 0.000213 0.000197 0.000181 0.000165 0.000149 0.000134 0.000120 0.000105 0.000092 0.000080 0.000068 0.000057 0.000048 0.000039 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000050 0.000059 0.000069 0.000080 0.000091 0.000103 0.000116 0.000129 0.000142 0.000155 0.000167 0.000179 0.000190 0.000201 0.000212 0.000221 0.000230 0.000238 0.000245 0.000251 0.000255 0.000258 0.000259 0.000259 0.000257 0.000253 0.000247 0.000240 0.000232 0.000223 0.000212 0.000200 0.000188 0.000175 0.000162 0.000149 0.000136 0.000123 0.000111 0.000099 0.000087 0.000076 0.000066 0.000057 0.000048 0.000040 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000042 0.000049 0.000057 0.000066 0.000075 0.000085 0.000096 0.000107 0.000117 0.000128 0.000138 0.000148 0.000157 0.000166 0.000175 0.000183 0.000190 0.000197 0.000203 0.000208 0.000211 0.000213 0.000214 0.000213 0.000211 0.000208 0.000203 0.000197 0.000190 0.000182 0.000173 0.000164 0.000153 0.000143 0.000132 0.000122 0.000111 0.000101 0.000091 0.000081 0.000072 0.000063 0.000055 0.000047 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000021 0.000025 0.000029 0.000034 0.000040 0.000047 0.000054 0.000062 0.000070 0.000079 0.000088 0.000097 0.000105 0.000113 0.000121 0.000129 0.000136 0.000144 0.000150 0.000156 0.000162 0.000167 0.000171 0.000174 0.000175 0.000176 0.000175 0.000173 0.000170 0.000166 0.000161 0.000155 0.000148 0.000141 0.000133 0.000124 0.000116 0.000107 0.000099 0.000090 0.000082 0.000074 0.000066 0.000059 0.000052 0.000045 0.000039 0.000033 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000024 0.000028 0.000033 0.000038 0.000044 0.000051 0.000058 0.000065 0.000072 0.000079 0.000086 0.000093 0.000099 0.000105 0.000111 0.000117 0.000123 0.000128 0.000132 0.000136 0.000140 0.000142 0.000143 0.000143 0.000143 0.000141 0.000138 0.000135 0.000130 0.000125 0.000120 0.000114 0.000107 0.000100 0.000093 0.000086 0.000079 0.000073 0.000066 0.000060 0.000054 0.000048 0.000042 0.000037 0.000032 0.000027 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000042 0.000047 0.000053 0.000059 0.000065 0.000070 0.000075 0.000081 0.000086 0.000090 0.000095 0.000100 0.000104 0.000108 0.000111 0.000113 0.000115 0.000116 0.000116 0.000116 0.000114 0.000112 0.000108 0.000105 0.000101 0.000096 0.000091 0.000086 0.000080 0.000075 0.000069 0.000064 0.000058 0.000053 0.000048 0.000043 0.000038 0.000034 0.000030 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000038 0.000043 0.000048 0.000052 0.000057 0.000061 0.000065 0.000069 0.000073 0.000077 0.000080 0.000084 0.000087 0.000089 0.000091 0.000093 0.000094 0.000094 0.000093 0.000091 0.000089 0.000087 0.000084 0.000080 0.000076 0.000072 0.000068 0.000064 0.000059 0.000055 0.000051 0.000046 0.000042 0.000038 0.000034 0.000031 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000031 0.000035 0.000039 0.000042 0.000046 0.000049 0.000052 0.000055 0.000059 0.000062 0.000064 0.000067 0.000070 0.000072 0.000073 0.000074 0.000075 0.000075 0.000074 0.000073 0.000071 0.000069 0.000066 0.000063 0.000060 0.000057 0.000053 0.000050 0.000047 0.000043 0.000040 0.000037 0.000033 0.000030 0.000027 0.000024 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000017 0.000019 0.000022 0.000025 0.000028 0.000031 0.000034 0.000036 0.000039 0.000042 0.000044 0.000047 0.000049 0.000051 0.000053 0.000055 0.000057 0.000058 0.000059 0.000059 0.000059 0.000059 0.000057 0.000056 0.000054 0.000052 0.000049 0.000047 0.000044 0.000042 0.000039 0.000036 0.000034 0.000031 0.000029 0.000026 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000018 0.000020 0.000022 0.000024 0.000027 0.000029 0.000031 0.000033 0.000035 0.000037 0.000039 0.000040 0.000042 0.000044 0.000045 0.000046 0.000046 0.000047 0.000046 0.000046 0.000045 0.000044 0.000042 0.000040 0.000038 0.000036 0.000034 0.000032 0.000030 0.000028 0.000026 0.000024 0.000022 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000024 0.000026 0.000027 0.000029 0.000030 0.000032 0.000033 0.000034 0.000035 0.000036 0.000036 0.000036 0.000036 0.000035 0.000035 0.000034 0.000032 0.000031 0.000029 0.000028 0.000026 0.000024 0.000023 0.000021 0.000020 0.000019 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000018 0.000019 0.000020 0.000021 0.000023 0.000024 0.000025 0.000026 0.000027 0.000027 0.000028 0.000028 0.000028 0.000028 0.000027 0.000027 0.000026 0.000025 0.000023 0.000022 0.000021 0.000020 0.000018 0.000017 0.000016 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000021 0.000021 0.000021 0.000021 0.000021 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode30_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000019 0.000019 0.000018 0.000018 0.000018 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000024 0.000025 0.000025 0.000025 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000025 0.000024 0.000022 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000024 0.000026 0.000028 0.000030 0.000031 0.000033 0.000034 0.000035 0.000036 0.000037 0.000037 0.000038 0.000038 0.000038 0.000038 0.000038 0.000038 0.000038 0.000038 0.000038 0.000038 0.000037 0.000037 0.000036 0.000035 0.000034 0.000032 0.000030 0.000027 0.000025 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000026 0.000029 0.000032 0.000034 0.000037 0.000040 0.000042 0.000045 0.000047 0.000049 0.000051 0.000052 0.000053 0.000055 0.000055 0.000056 0.000056 0.000056 0.000056 0.000056 0.000055 0.000055 0.000054 0.000054 0.000053 0.000052 0.000051 0.000050 0.000048 0.000045 0.000042 0.000039 0.000035 0.000032 0.000029 0.000026 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000029 0.000033 0.000037 0.000041 0.000045 0.000049 0.000053 0.000056 0.000060 0.000064 0.000067 0.000070 0.000073 0.000075 0.000077 0.000079 0.000080 0.000081 0.000082 0.000082 0.000081 0.000081 0.000080 0.000079 0.000078 0.000076 0.000075 0.000074 0.000072 0.000070 0.000067 0.000064 0.000060 0.000055 0.000050 0.000046 0.000041 0.000037 0.000033 0.000029 0.000026 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000014 0.000016 0.000019 0.000023 0.000027 0.000031 0.000036 0.000041 0.000046 0.000051 0.000057 0.000062 0.000068 0.000074 0.000079 0.000085 0.000090 0.000095 0.000099 0.000103 0.000107 0.000110 0.000113 0.000115 0.000116 0.000117 0.000117 0.000117 0.000116 0.000114 0.000112 0.000111 0.000109 0.000107 0.000105 0.000102 0.000099 0.000095 0.000090 0.000084 0.000078 0.000072 0.000065 0.000059 0.000053 0.000047 0.000042 0.000037 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000010 0.000013 0.000015 0.000018 0.000022 0.000026 0.000031 0.000036 0.000043 0.000049 0.000056 0.000063 0.000071 0.000079 0.000087 0.000095 0.000103 0.000111 0.000119 0.000127 0.000134 0.000140 0.000146 0.000151 0.000155 0.000159 0.000162 0.000165 0.000166 0.000167 0.000166 0.000164 0.000162 0.000159 0.000157 0.000154 0.000151 0.000147 0.000143 0.000138 0.000133 0.000126 0.000118 0.000110 0.000101 0.000092 0.000083 0.000075 0.000068 0.000060 0.000054 0.000047 0.000041 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000042 0.000050 0.000058 0.000067 0.000077 0.000088 0.000099 0.000110 0.000121 0.000132 0.000144 0.000155 0.000166 0.000177 0.000186 0.000196 0.000204 0.000211 0.000218 0.000223 0.000228 0.000231 0.000233 0.000234 0.000233 0.000231 0.000228 0.000224 0.000220 0.000216 0.000212 0.000207 0.000201 0.000194 0.000185 0.000176 0.000166 0.000154 0.000142 0.000130 0.000118 0.000107 0.000096 0.000086 0.000077 0.000068 0.000059 0.000052 0.000044 0.000038 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000018 0.000022 0.000026 0.000032 0.000039 0.000047 0.000057 0.000067 0.000079 0.000092 0.000106 0.000121 0.000136 0.000151 0.000167 0.000184 0.000200 0.000215 0.000231 0.000245 0.000259 0.000272 0.000283 0.000294 0.000303 0.000310 0.000316 0.000321 0.000324 0.000325 0.000324 0.000322 0.000318 0.000313 0.000308 0.000302 0.000296 0.000288 0.000280 0.000270 0.000258 0.000246 0.000231 0.000216 0.000199 0.000183 0.000167 0.000151 0.000136 0.000122 0.000109 0.000096 0.000084 0.000073 0.000063 0.000054 0.000045 0.000038 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000029 0.000035 0.000043 0.000053 0.000064 0.000077 0.000091 0.000107 0.000125 0.000144 0.000165 0.000186 0.000208 0.000230 0.000253 0.000275 0.000297 0.000318 0.000339 0.000358 0.000375 0.000391 0.000405 0.000418 0.000428 0.000437 0.000443 0.000447 0.000449 0.000448 0.000445 0.000440 0.000434 0.000427 0.000419 0.000410 0.000400 0.000388 0.000374 0.000359 0.000341 0.000321 0.000300 0.000278 0.000255 0.000233 0.000212 0.000191 0.000171 0.000152 0.000135 0.000118 0.000102 0.000088 0.000075 0.000063 0.000053 0.000044 0.000036 0.000029 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000047 0.000058 0.000071 0.000086 0.000103 0.000123 0.000145 0.000169 0.000196 0.000224 0.000253 0.000284 0.000315 0.000346 0.000377 0.000407 0.000437 0.000464 0.000491 0.000515 0.000537 0.000556 0.000573 0.000587 0.000599 0.000607 0.000613 0.000615 0.000615 0.000611 0.000606 0.000598 0.000589 0.000579 0.000566 0.000552 0.000536 0.000516 0.000495 0.000470 0.000443 0.000414 0.000384 0.000354 0.000324 0.000294 0.000265 0.000238 0.000212 0.000187 0.000163 0.000142 0.000121 0.000103 0.000087 0.000072 0.000060 0.000049 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000052 0.000064 0.000078 0.000095 0.000115 0.000138 0.000165 0.000194 0.000227 0.000263 0.000302 0.000342 0.000384 0.000427 0.000470 0.000512 0.000554 0.000594 0.000633 0.000668 0.000702 0.000732 0.000758 0.000781 0.000800 0.000815 0.000827 0.000835 0.000838 0.000838 0.000835 0.000828 0.000819 0.000807 0.000793 0.000776 0.000757 0.000734 0.000707 0.000677 0.000643 0.000606 0.000567 0.000527 0.000485 0.000444 0.000404 0.000364 0.000326 0.000290 0.000256 0.000223 0.000193 0.000165 0.000140 0.000118 0.000098 0.000081 0.000066 0.000054 0.000043 0.000035 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000036 0.000045 0.000056 0.000069 0.000085 0.000104 0.000126 0.000153 0.000184 0.000219 0.000259 0.000304 0.000352 0.000404 0.000458 0.000515 0.000574 0.000632 0.000690 0.000747 0.000802 0.000854 0.000903 0.000948 0.000989 0.001025 0.001056 0.001082 0.001103 0.001119 0.001130 0.001135 0.001136 0.001133 0.001125 0.001113 0.001097 0.001078 0.001055 0.001028 0.000997 0.000960 0.000919 0.000872 0.000822 0.000770 0.000715 0.000659 0.000603 0.000548 0.000494 0.000443 0.000393 0.000346 0.000302 0.000260 0.000222 0.000188 0.000158 0.000131 0.000108 0.000088 0.000071 0.000057 0.000046 0.000036 0.000029 0.000022 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000030 0.000037 0.000047 0.000059 0.000073 0.000091 0.000112 0.000137 0.000167 0.000203 0.000244 0.000290 0.000343 0.000402 0.000466 0.000536 0.000609 0.000685 0.000763 0.000842 0.000921 0.000998 0.001072 0.001143 0.001210 0.001271 0.001326 0.001375 0.001417 0.001453 0.001481 0.001503 0.001519 0.001527 0.001530 0.001526 0.001516 0.001501 0.001480 0.001454 0.001423 0.001386 0.001342 0.001292 0.001235 0.001172 0.001105 0.001033 0.000960 0.000884 0.000809 0.000735 0.000663 0.000593 0.000526 0.000462 0.000402 0.000346 0.000295 0.000250 0.000209 0.000173 0.000143 0.000116 0.000094 0.000075 0.000060 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000061 0.000076 0.000096 0.000119 0.000147 0.000180 0.000220 0.000266 0.000320 0.000381 0.000451 0.000528 0.000612 0.000704 0.000801 0.000902 0.001006 0.001111 0.001216 0.001320 0.001420 0.001515 0.001605 0.001687 0.001762 0.001829 0.001886 0.001935 0.001974 0.002005 0.002027 0.002040 0.002044 0.002040 0.002028 0.002008 0.001980 0.001945 0.001901 0.001850 0.001790 0.001721 0.001644 0.001559 0.001468 0.001373 0.001274 0.001174 0.001074 0.000975 0.000878 0.000784 0.000694 0.000609 0.000529 0.000455 0.000387 0.000327 0.000273 0.000226 0.000186 0.000152 0.000123 0.000098 0.000078 0.000061 0.000048 0.000037 0.000029 0.000023 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000062 0.000078 0.000099 0.000123 0.000154 0.000190 0.000234 0.000285 0.000345 0.000415 0.000495 0.000585 0.000686 0.000796 0.000915 0.001042 0.001174 0.001311 0.001450 0.001589 0.001726 0.001859 0.001986 0.002106 0.002218 0.002319 0.002409 0.002487 0.002554 0.002608 0.002651 0.002682 0.002701 0.002708 0.002704 0.002688 0.002662 0.002624 0.002576 0.002516 0.002445 0.002363 0.002269 0.002165 0.002051 0.001930 0.001803 0.001673 0.001540 0.001408 0.001277 0.001149 0.001024 0.000905 0.000792 0.000687 0.000589 0.000501 0.000422 0.000352 0.000292 0.000240 0.000195 0.000158 0.000126 0.000100 0.000079 0.000062 0.000048 0.000037 0.000029 0.000022 0.000017 0.000013 0.000011 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000062 0.000079 0.000100 0.000126 0.000158 0.000197 0.000244 0.000300 0.000366 0.000444 0.000533 0.000636 0.000752 0.000881 0.001023 0.001176 0.001340 0.001512 0.001689 0.001870 0.002052 0.002232 0.002407 0.002576 0.002735 0.002884 0.003020 0.003141 0.003248 0.003339 0.003414 0.003473 0.003516 0.003544 0.003555 0.003551 0.003530 0.003494 0.003443 0.003377 0.003295 0.003198 0.003086 0.002959 0.002820 0.002669 0.002508 0.002341 0.002169 0.001996 0.001822 0.001651 0.001483 0.001321 0.001165 0.001018 0.000881 0.000755 0.000641 0.000539 0.000449 0.000372 0.000305 0.000249 0.000201 0.000161 0.000128 0.000101 0.000079 0.000061 0.000048 0.000037 0.000028 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000062 0.000078 0.000099 0.000126 0.000159 0.000199 0.000249 0.000308 0.000380 0.000464 0.000563 0.000677 0.000807 0.000954 0.001118 0.001299 0.001494 0.001703 0.001923 0.002150 0.002383 0.002618 0.002851 0.003080 0.003301 0.003512 0.003708 0.003889 0.004052 0.004196 0.004320 0.004422 0.004504 0.004564 0.004603 0.004620 0.004615 0.004588 0.004540 0.004470 0.004379 0.004268 0.004136 0.003985 0.003816 0.003630 0.003431 0.003220 0.003002 0.002778 0.002553 0.002328 0.002106 0.001889 0.001680 0.001480 0.001291 0.001115 0.000954 0.000809 0.000680 0.000566 0.000468 0.000384 0.000313 0.000253 0.000203 0.000161 0.000127 0.000100 0.000078 0.000060 0.000047 0.000036 0.000028 0.000022 0.000017 0.000014 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000061 0.000077 0.000098 0.000124 0.000157 0.000198 0.000249 0.000311 0.000386 0.000475 0.000581 0.000704 0.000847 0.001011 0.001195 0.001401 0.001628 0.001874 0.002137 0.002414 0.002703 0.002999 0.003299 0.003598 0.003893 0.004180 0.004454 0.004712 0.004951 0.005168 0.005360 0.005527 0.005667 0.005778 0.005861 0.005915 0.005939 0.005934 0.005898 0.005833 0.005738 0.005616 0.005465 0.005288 0.005086 0.004862 0.004618 0.004357 0.004083 0.003801 0.003513 0.003223 0.002935 0.002651 0.002375 0.002108 0.001854 0.001615 0.001393 0.001191 0.001008 0.000847 0.000705 0.000583 0.000478 0.000390 0.000315 0.000253 0.000201 0.000159 0.000125 0.000098 0.000076 0.000059 0.000046 0.000036 0.000028 0.000022 0.000017 0.000014 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000022 0.000029 0.000036 0.000046 0.000059 0.000074 0.000094 0.000120 0.000152 0.000193 0.000244 0.000307 0.000383 0.000476 0.000586 0.000717 0.000870 0.001047 0.001249 0.001477 0.001732 0.002013 0.002318 0.002645 0.002991 0.003352 0.003724 0.004102 0.004482 0.004857 0.005225 0.005578 0.005913 0.006225 0.006511 0.006766 0.006988 0.007176 0.007327 0.007440 0.007514 0.007547 0.007540 0.007493 0.007406 0.007279 0.007115 0.006914 0.006679 0.006413 0.006118 0.005800 0.005463 0.005111 0.004749 0.004382 0.004014 0.003650 0.003292 0.002944 0.002609 0.002291 0.001993 0.001718 0.001467 0.001241 0.001042 0.000867 0.000717 0.000589 0.000480 0.000388 0.000312 0.000249 0.000197 0.000155 0.000121 0.000095 0.000073 0.000057 0.000044 0.000034 0.000027 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000043 0.000055 0.000071 0.000090 0.000114 0.000146 0.000185 0.000235 0.000297 0.000373 0.000467 0.000579 0.000714 0.000873 0.001060 0.001275 0.001521 0.001800 0.002111 0.002454 0.002828 0.003229 0.003655 0.004101 0.004561 0.005032 0.005506 0.005979 0.006443 0.006894 0.007323 0.007726 0.008097 0.008432 0.008725 0.008974 0.009175 0.009326 0.009426 0.009471 0.009463 0.009401 0.009285 0.009118 0.008901 0.008636 0.008328 0.007981 0.007600 0.007190 0.006759 0.006311 0.005854 0.005391 0.004930 0.004474 0.004028 0.003597 0.003183 0.002792 0.002426 0.002089 0.001782 0.001507 0.001265 0.001053 0.000871 0.000715 0.000583 0.000472 0.000380 0.000303 0.000240 0.000189 0.000149 0.000116 0.000090 0.000070 0.000055 0.000042 0.000033 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000051 0.000066 0.000084 0.000107 0.000137 0.000174 0.000222 0.000282 0.000356 0.000448 0.000560 0.000696 0.000857 0.001048 0.001272 0.001530 0.001826 0.002161 0.002535 0.002948 0.003399 0.003885 0.004402 0.004944 0.005507 0.006084 0.006670 0.007256 0.007835 0.008401 0.008944 0.009457 0.009933 0.010365 0.010747 0.011072 0.011336 0.011536 0.011667 0.011728 0.011718 0.011637 0.011487 0.011268 0.010985 0.010642 0.010245 0.009799 0.009312 0.008792 0.008247 0.007685 0.007113 0.006539 0.005968 0.005406 0.004859 0.004331 0.003827 0.003352 0.002910 0.002503 0.002135 0.001806 0.001515 0.001261 0.001043 0.000856 0.000698 0.000566 0.000455 0.000364 0.000289 0.000228 0.000179 0.000140 0.000109 0.000085 0.000066 0.000051 0.000039 0.000030 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000047 0.000060 0.000077 0.000099 0.000126 0.000161 0.000206 0.000262 0.000333 0.000421 0.000530 0.000663 0.000823 0.001014 0.001240 0.001504 0.001809 0.002159 0.002555 0.002998 0.003489 0.004025 0.004604 0.005221 0.005871 0.006549 0.007248 0.007959 0.008676 0.009389 0.010088 0.010765 0.011409 0.012010 0.012559 0.013047 0.013465 0.013806 0.014065 0.014235 0.014316 0.014304 0.014200 0.014007 0.013726 0.013364 0.012926 0.012421 0.011857 0.011244 0.010594 0.009916 0.009220 0.008516 0.007813 0.007116 0.006434 0.005772 0.005137 0.004533 0.003966 0.003439 0.002957 0.002521 0.002131 0.001788 0.001489 0.001231 0.001011 0.000825 0.000668 0.000538 0.000430 0.000342 0.000270 0.000213 0.000166 0.000130 0.000101 0.000078 0.000061 0.000047 0.000036 0.000028 0.000021 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000033 0.000042 0.000054 0.000069 0.000089 0.000114 0.000147 0.000188 0.000240 0.000306 0.000388 0.000491 0.000618 0.000772 0.000958 0.001181 0.001443 0.001751 0.002106 0.002513 0.002974 0.003490 0.004063 0.004690 0.005369 0.006095 0.006863 0.007667 0.008499 0.009351 0.010213 0.011076 0.011928 0.012757 0.013551 0.014297 0.014983 0.015595 0.016123 0.016555 0.016883 0.017101 0.017205 0.017191 0.017061 0.016816 0.016463 0.016007 0.015459 0.014828 0.014127 0.013370 0.012570 0.011739 0.010892 0.010039 0.009190 0.008354 0.007539 0.006751 0.005998 0.005286 0.004619 0.004003 0.003439 0.002931 0.002478 0.002079 0.001731 0.001431 0.001175 0.000958 0.000777 0.000625 0.000500 0.000398 0.000315 0.000248 0.000194 0.000151 0.000118 0.000091 0.000071 0.000054 0.000042 0.000032 0.000024 0.000019 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000029 0.000037 0.000048 0.000062 0.000079 0.000102 0.000131 0.000168 0.000215 0.000275 0.000351 0.000446 0.000564 0.000709 0.000886 0.001099 0.001353 0.001654 0.002005 0.002411 0.002877 0.003404 0.003997 0.004654 0.005376 0.006159 0.006999 0.007892 0.008829 0.009804 0.010807 0.011827 0.012854 0.013873 0.014871 0.015832 0.016741 0.017580 0.018333 0.018985 0.019521 0.019930 0.020202 0.020331 0.020316 0.020155 0.019853 0.019416 0.018855 0.018181 0.017409 0.016555 0.015636 0.014670 0.013672 0.012658 0.011642 0.010635 0.009648 0.008690 0.007768 0.006891 0.006065 0.005294 0.004584 0.003937 0.003354 0.002835 0.002378 0.001980 0.001637 0.001344 0.001096 0.000888 0.000715 0.000572 0.000455 0.000360 0.000283 0.000222 0.000173 0.000135 0.000105 0.000081 0.000062 0.000048 0.000036 0.000028 0.000021 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000054 0.000069 0.000089 0.000115 0.000147 0.000189 0.000242 0.000310 0.000396 0.000503 0.000636 0.000800 0.000999 0.001240 0.001526 0.001864 0.002258 0.002715 0.003238 0.003832 0.004499 0.005241 0.006056 0.006944 0.007900 0.008918 0.009993 0.011115 0.012275 0.013460 0.014659 0.015855 0.017033 0.018173 0.019256 0.020261 0.021167 0.021954 0.022603 0.023100 0.023431 0.023590 0.023572 0.023378 0.023013 0.022486 0.021809 0.021000 0.020075 0.019056 0.017965 0.016821 0.015644 0.014454 0.013266 0.012094 0.010950 0.009845 0.008786 0.007783 0.006840 0.005965 0.005161 0.004430 0.003773 0.003189 0.002675 0.002228 0.001841 0.001512 0.001232 0.000998 0.000803 0.000642 0.000511 0.000404 0.000318 0.000249 0.000195 0.000152 0.000118 0.000091 0.000070 0.000053 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000047 0.000060 0.000077 0.000099 0.000127 0.000163 0.000209 0.000269 0.000344 0.000439 0.000558 0.000706 0.000888 0.001109 0.001374 0.001691 0.002064 0.002500 0.003004 0.003581 0.004237 0.004975 0.005796 0.006701 0.007688 0.008755 0.009896 0.011104 0.012371 0.013686 0.015037 0.016408 0.017783 0.019142 0.020464 0.021725 0.022900 0.023963 0.024890 0.025657 0.026245 0.026638 0.026827 0.026806 0.026578 0.026147 0.025526 0.024731 0.023781 0.022701 0.021514 0.020246 0.018922 0.017565 0.016198 0.014838 0.013501 0.012202 0.010950 0.009757 0.008631 0.007577 0.006602 0.005708 0.004898 0.004171 0.003525 0.002957 0.002463 0.002036 0.001671 0.001362 0.001103 0.000887 0.000709 0.000564 0.000446 0.000351 0.000275 0.000215 0.000167 0.000130 0.000100 0.000077 0.000059 0.000045 0.000034 0.000026 0.000019 0.000015 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000052 0.000066 0.000085 0.000108 0.000139 0.000178 0.000228 0.000293 0.000375 0.000479 0.000609 0.000770 0.000968 0.001208 0.001497 0.001840 0.002245 0.002717 0.003263 0.003888 0.004599 0.005398 0.006290 0.007274 0.008351 0.009517 0.010769 0.012100 0.013501 0.014961 0.016465 0.017999 0.019542 0.021074 0.022569 0.024000 0.025338 0.026552 0.027613 0.028494 0.029169 0.029622 0.029840 0.029817 0.029555 0.029060 0.028349 0.027439 0.026355 0.025124 0.023776 0.022341 0.020846 0.019319 0.017784 0.016263 0.014772 0.013328 0.011942 0.010626 0.009388 0.008233 0.007168 0.006194 0.005314 0.004525 0.003825 0.003209 0.002673 0.002211 0.001815 0.001479 0.001198 0.000964 0.000770 0.000612 0.000484 0.000381 0.000299 0.000233 0.000181 0.000141 0.000109 0.000084 0.000064 0.000049 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000008 0.000012 0.000015 0.000020 0.000026 0.000034 0.000044 0.000056 0.000071 0.000091 0.000117 0.000149 0.000191 0.000245 0.000314 0.000402 0.000513 0.000652 0.000825 0.001036 0.001293 0.001601 0.001966 0.002396 0.002897 0.003476 0.004139 0.004892 0.005741 0.006688 0.007736 0.008884 0.010133 0.011476 0.012909 0.014422 0.016004 0.017639 0.019311 0.020999 0.022679 0.024324 0.025902 0.027382 0.028728 0.029906 0.030885 0.031638 0.032143 0.032385 0.032360 0.032067 0.031516 0.030725 0.029714 0.028514 0.027153 0.025666 0.024085 0.022444 0.020771 0.019093 0.017433 0.015812 0.014246 0.012748 0.011330 0.009999 0.008762 0.007624 0.006586 0.005650 0.004812 0.004069 0.003416 0.002847 0.002355 0.001935 0.001578 0.001278 0.001028 0.000822 0.000654 0.000517 0.000407 0.000319 0.000249 0.000193 0.000150 0.000116 0.000089 0.000068 0.000052 0.000039 0.000029 0.000022 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000060 0.000076 0.000097 0.000124 0.000158 0.000202 0.000258 0.000331 0.000423 0.000540 0.000686 0.000867 0.001089 0.001357 0.001678 0.002058 0.002505 0.003025 0.003626 0.004313 0.005094 0.005974 0.006957 0.008046 0.009242 0.010545 0.011951 0.013455 0.015046 0.016714 0.018443 0.020214 0.022006 0.023793 0.025546 0.027232 0.028815 0.030257 0.031522 0.032574 0.033384 0.033926 0.034187 0.034158 0.033842 0.033249 0.032398 0.031314 0.030027 0.028571 0.026983 0.025298 0.023550 0.021771 0.019990 0.018233 0.016519 0.014867 0.013291 0.011802 0.010409 0.009117 0.007930 0.006851 0.005877 0.005008 0.004237 0.003560 0.002970 0.002460 0.002023 0.001651 0.001339 0.001078 0.000863 0.000686 0.000543 0.000427 0.000334 0.000261 0.000203 0.000157 0.000121 0.000093 0.000071 0.000054 0.000041 0.000031 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000017 0.000022 0.000030 0.000038 0.000049 0.000063 0.000080 0.000102 0.000130 0.000165 0.000210 0.000268 0.000343 0.000438 0.000558 0.000709 0.000894 0.001121 0.001395 0.001722 0.002109 0.002562 0.003089 0.003696 0.004391 0.005180 0.006068 0.007062 0.008164 0.009376 0.010699 0.012129 0.013661 0.015285 0.016989 0.018758 0.020573 0.022410 0.024245 0.026048 0.027783 0.029414 0.030902 0.032208 0.033294 0.034130 0.034690 0.034958 0.034926 0.034597 0.033982 0.033102 0.031982 0.030655 0.029156 0.027521 0.025789 0.023993 0.022168 0.020342 0.018542 0.016789 0.015102 0.013494 0.011978 0.010561 0.009250 0.008048 0.006955 0.005970 0.005091 0.004313 0.003628 0.003031 0.002514 0.002070 0.001693 0.001374 0.001108 0.000888 0.000707 0.000560 0.000441 0.000345 0.000269 0.000209 0.000162 0.000125 0.000096 0.000073 0.000055 0.000042 0.000031 0.000023 0.000017 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000017 0.000023 0.000031 0.000040 0.000052 0.000066 0.000084 0.000106 0.000134 0.000170 0.000216 0.000275 0.000350 0.000446 0.000567 0.000718 0.000904 0.001131 0.001404 0.001728 0.002111 0.002558 0.003076 0.003673 0.004355 0.005128 0.005999 0.006973 0.008054 0.009244 0.010543 0.011949 0.013456 0.015055 0.016733 0.018474 0.020261 0.022070 0.023876 0.025651 0.027360 0.028967 0.030434 0.031721 0.032793 0.033616 0.034167 0.034429 0.034394 0.034067 0.033458 0.032587 0.031482 0.030173 0.028696 0.027088 0.025382 0.023616 0.021820 0.020024 0.018252 0.016528 0.014868 0.013288 0.011799 0.010408 0.009121 0.007942 0.006870 0.005904 0.005042 0.004278 0.003605 0.003018 0.002509 0.002070 0.001697 0.001380 0.001115 0.000895 0.000714 0.000566 0.000447 0.000350 0.000273 0.000212 0.000164 0.000126 0.000097 0.000074 0.000056 0.000042 0.000031 0.000023 0.000018 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000032 0.000041 0.000053 0.000068 0.000086 0.000109 0.000137 0.000173 0.000219 0.000277 0.000352 0.000447 0.000566 0.000713 0.000895 0.001115 0.001379 0.001691 0.002058 0.002485 0.002978 0.003545 0.004191 0.004923 0.005746 0.006666 0.007687 0.008811 0.010037 0.011364 0.012784 0.014289 0.015866 0.017500 0.019174 0.020866 0.022553 0.024209 0.025803 0.027300 0.028667 0.029866 0.030864 0.031629 0.032140 0.032380 0.032344 0.032034 0.031463 0.030650 0.029618 0.028399 0.027023 0.025524 0.023935 0.022288 0.020611 0.018932 0.017274 0.015658 0.014102 0.012618 0.011218 0.009909 0.008697 0.007585 0.006573 0.005661 0.004844 0.004120 0.003481 0.002922 0.002436 0.002017 0.001658 0.001353 0.001097 0.000883 0.000706 0.000561 0.000444 0.000349 0.000273 0.000212 0.000164 0.000126 0.000096 0.000073 0.000055 0.000042 0.000031 0.000023 0.000018 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000032 0.000042 0.000055 0.000070 0.000088 0.000110 0.000139 0.000174 0.000219 0.000276 0.000348 0.000439 0.000553 0.000694 0.000865 0.001072 0.001318 0.001608 0.001946 0.002338 0.002789 0.003305 0.003892 0.004554 0.005298 0.006128 0.007047 0.008057 0.009156 0.010342 0.011607 0.012944 0.014338 0.015777 0.017245 0.018724 0.020193 0.021631 0.023012 0.024307 0.025488 0.026523 0.027383 0.028040 0.028477 0.028679 0.028642 0.028370 0.027872 0.027166 0.026274 0.025220 0.024031 0.022735 0.021359 0.019929 0.018470 0.017005 0.015553 0.014134 0.012762 0.011449 0.010207 0.009042 0.007959 0.006962 0.006052 0.005228 0.004489 0.003831 0.003249 0.002738 0.002292 0.001905 0.001573 0.001289 0.001049 0.000848 0.000681 0.000544 0.000432 0.000341 0.000267 0.000208 0.000161 0.000124 0.000095 0.000072 0.000054 0.000041 0.000030 0.000023 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000033 0.000043 0.000055 0.000070 0.000089 0.000111 0.000138 0.000173 0.000216 0.000270 0.000339 0.000424 0.000530 0.000659 0.000815 0.001002 0.001222 0.001479 0.001776 0.002118 0.002509 0.002954 0.003457 0.004022 0.004655 0.005358 0.006132 0.006979 0.007897 0.008879 0.009920 0.011011 0.012140 0.013295 0.014463 0.015631 0.016783 0.017903 0.018974 0.019975 0.020884 0.021679 0.022337 0.022838 0.023168 0.023316 0.023279 0.023062 0.022674 0.022127 0.021438 0.020625 0.019709 0.018708 0.017642 0.016530 0.015388 0.014233 0.013082 0.011948 0.010843 0.009778 0.008763 0.007803 0.006904 0.006070 0.005304 0.004605 0.003974 0.003409 0.002907 0.002463 0.002074 0.001734 0.001440 0.001188 0.000973 0.000791 0.000639 0.000513 0.000410 0.000325 0.000256 0.000201 0.000156 0.000120 0.000092 0.000070 0.000053 0.000040 0.000030 0.000022 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000025 0.000033 0.000044 0.000056 0.000071 0.000088 0.000110 0.000137 0.000169 0.000210 0.000261 0.000324 0.000401 0.000496 0.000609 0.000745 0.000905 0.001091 0.001305 0.001550 0.001828 0.002143 0.002497 0.002894 0.003336 0.003827 0.004368 0.004959 0.005597 0.006279 0.007000 0.007751 0.008525 0.009311 0.010100 0.010882 0.011650 0.012394 0.013107 0.013781 0.014405 0.014968 0.015456 0.015856 0.016158 0.016351 0.016430 0.016396 0.016252 0.016003 0.015659 0.015231 0.014728 0.014160 0.013538 0.012870 0.012164 0.011430 0.010675 0.009910 0.009143 0.008382 0.007636 0.006911 0.006214 0.005550 0.004925 0.004341 0.003801 0.003308 0.002862 0.002460 0.002102 0.001785 0.001506 0.001262 0.001050 0.000867 0.000711 0.000580 0.000470 0.000378 0.000303 0.000240 0.000189 0.000148 0.000115 0.000088 0.000067 0.000051 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000034 0.000044 0.000056 0.000070 0.000088 0.000109 0.000134 0.000164 0.000202 0.000248 0.000304 0.000371 0.000451 0.000546 0.000657 0.000784 0.000929 0.001092 0.001274 0.001476 0.001700 0.001948 0.002220 0.002517 0.002841 0.003190 0.003561 0.003951 0.004354 0.004763 0.005170 0.005567 0.005947 0.006303 0.006632 0.006930 0.007198 0.007436 0.007648 0.007833 0.007992 0.008124 0.008226 0.008295 0.008330 0.008331 0.008300 0.008240 0.008155 0.008048 0.007923 0.007780 0.007619 0.007438 0.007234 0.007004 0.006748 0.006463 0.006153 0.005818 0.005463 0.005093 0.004711 0.004325 0.003939 0.003559 0.003191 0.002840 0.002509 0.002202 0.001921 0.001664 0.001433 0.001226 0.001041 0.000878 0.000735 0.000612 0.000505 0.000415 0.000338 0.000274 0.000220 0.000175 0.000138 0.000108 0.000084 0.000064 0.000049 0.000037 0.000028 0.000021 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000008 0.000010 0.000014 0.000020 0.000026 0.000034 0.000044 0.000056 0.000070 0.000087 0.000106 0.000130 0.000158 0.000192 0.000232 0.000279 0.000335 0.000399 0.000472 0.000553 0.000643 0.000741 0.000847 0.000958 0.001076 0.001199 0.001327 0.001460 0.001596 0.001733 0.001868 0.001995 0.002108 0.002200 0.002262 0.002288 0.002270 0.002203 0.002087 0.001921 0.001710 0.001463 0.001191 0.000906 0.000622 0.000350 0.000102 -0.000115 -0.000293 -0.000426 -0.000509 -0.000536 -0.000505 -0.000415 -0.000269 -0.000070 0.000172 0.000446 0.000738 0.001033 0.001318 0.001579 0.001805 0.001990 0.002128 0.002218 0.002261 0.002258 0.002213 0.002134 0.002027 0.001898 0.001755 0.001606 0.001455 0.001307 0.001165 0.001030 0.000904 0.000787 0.000679 0.000582 0.000495 0.000417 0.000349 0.000290 0.000239 0.000195 0.000158 0.000126 0.000100 0.000078 0.000061 0.000047 0.000036 0.000027 0.000021 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000045 0.000056 0.000070 0.000086 0.000104 0.000126 0.000151 0.000180 0.000214 0.000252 0.000294 0.000340 0.000389 0.000439 0.000490 0.000537 0.000580 0.000617 0.000644 0.000660 0.000662 0.000648 0.000614 0.000554 0.000463 0.000333 0.000156 -0.000078 -0.000376 -0.000745 -0.001190 -0.001712 -0.002309 -0.002973 -0.003693 -0.004452 -0.005230 -0.006004 -0.006750 -0.007444 -0.008064 -0.008592 -0.009011 -0.009308 -0.009471 -0.009495 -0.009375 -0.009114 -0.008720 -0.008204 -0.007584 -0.006883 -0.006124 -0.005334 -0.004539 -0.003761 -0.003022 -0.002337 -0.001719 -0.001176 -0.000711 -0.000325 -0.000016 0.000223 0.000399 0.000520 0.000597 0.000638 0.000652 0.000645 0.000624 0.000592 0.000552 0.000508 0.000461 0.000413 0.000365 0.000320 0.000277 0.000237 0.000201 0.000168 0.000138 0.000113 0.000091 0.000072 0.000057 0.000044 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000022 0.000028 0.000036 0.000045 0.000057 0.000070 0.000085 0.000102 0.000122 0.000144 0.000168 0.000195 0.000223 0.000252 0.000279 0.000303 0.000321 0.000330 0.000326 0.000306 0.000266 0.000202 0.000110 -0.000014 -0.000176 -0.000382 -0.000638 -0.000953 -0.001338 -0.001801 -0.002352 -0.003000 -0.003748 -0.004599 -0.005550 -0.006594 -0.007717 -0.008903 -0.010126 -0.011358 -0.012568 -0.013722 -0.014788 -0.015735 -0.016536 -0.017166 -0.017605 -0.017840 -0.017860 -0.017662 -0.017251 -0.016639 -0.015844 -0.014891 -0.013810 -0.012635 -0.011402 -0.010146 -0.008899 -0.007689 -0.006543 -0.005478 -0.004508 -0.003643 -0.002886 -0.002237 -0.001690 -0.001238 -0.000871 -0.000578 -0.000348 -0.000169 -0.000034 0.000067 0.000140 0.000188 0.000218 0.000233 0.000236 0.000229 0.000217 0.000200 0.000180 0.000159 0.000138 0.000117 0.000098 0.000081 0.000066 0.000053 0.000042 0.000032 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000029 0.000037 0.000046 0.000057 0.000070 0.000084 0.000100 0.000118 0.000137 0.000157 0.000177 0.000196 0.000211 0.000219 0.000219 0.000205 0.000174 0.000120 0.000039 -0.000075 -0.000227 -0.000422 -0.000668 -0.000970 -0.001337 -0.001778 -0.002303 -0.002922 -0.003647 -0.004485 -0.005443 -0.006523 -0.007724 -0.009038 -0.010454 -0.011954 -0.013513 -0.015103 -0.016690 -0.018235 -0.019700 -0.021048 -0.022239 -0.023244 -0.024030 -0.024576 -0.024863 -0.024879 -0.024624 -0.024101 -0.023325 -0.022320 -0.021115 -0.019745 -0.018250 -0.016673 -0.015053 -0.013431 -0.011842 -0.010315 -0.008878 -0.007548 -0.006340 -0.005261 -0.004312 -0.003490 -0.002789 -0.002198 -0.001705 -0.001298 -0.000964 -0.000694 -0.000477 -0.000304 -0.000170 -0.000068 0.000007 0.000059 0.000093 0.000113 0.000122 0.000122 0.000116 0.000107 0.000095 0.000083 0.000070 0.000059 0.000048 0.000038 0.000030 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000039 0.000048 0.000059 0.000071 0.000085 0.000100 0.000116 0.000132 0.000148 0.000162 0.000171 0.000173 0.000165 0.000142 0.000099 0.000031 -0.000068 -0.000205 -0.000386 -0.000618 -0.000907 -0.001261 -0.001688 -0.002198 -0.002800 -0.003505 -0.004323 -0.005264 -0.006333 -0.007536 -0.008870 -0.010331 -0.011906 -0.013579 -0.015329 -0.017128 -0.018945 -0.020742 -0.022480 -0.024119 -0.025619 -0.026941 -0.028051 -0.028919 -0.029519 -0.029833 -0.029847 -0.029561 -0.028979 -0.028117 -0.026998 -0.025655 -0.024124 -0.022446 -0.020666 -0.018825 -0.016968 -0.015131 -0.013350 -0.011654 -0.010067 -0.008606 -0.007282 -0.006101 -0.005061 -0.004156 -0.003379 -0.002717 -0.002158 -0.001690 -0.001300 -0.000978 -0.000716 -0.000504 -0.000336 -0.000206 -0.000108 -0.000036 0.000014 0.000047 0.000066 0.000075 0.000077 0.000073 0.000067 0.000060 0.000051 0.000043 0.000035 0.000028 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000012 0.000016 0.000021 0.000026 0.000033 0.000041 0.000050 0.000061 0.000073 0.000086 0.000101 0.000116 0.000130 0.000143 0.000151 0.000153 0.000144 0.000121 0.000078 0.000010 -0.000090 -0.000228 -0.000413 -0.000651 -0.000950 -0.001317 -0.001761 -0.002290 -0.002914 -0.003642 -0.004485 -0.005449 -0.006542 -0.007768 -0.009125 -0.010609 -0.012209 -0.013911 -0.015694 -0.017535 -0.019405 -0.021273 -0.023103 -0.024859 -0.026504 -0.028001 -0.029315 -0.030415 -0.031272 -0.031864 -0.032173 -0.032187 -0.031903 -0.031326 -0.030470 -0.029356 -0.028014 -0.026477 -0.024783 -0.022974 -0.021090 -0.019170 -0.017254 -0.015377 -0.013569 -0.011858 -0.010264 -0.008800 -0.007476 -0.006294 -0.005250 -0.004340 -0.003553 -0.002877 -0.002303 -0.001817 -0.001410 -0.001072 -0.000795 -0.000571 -0.000393 -0.000255 -0.000150 -0.000073 -0.000020 0.000016 0.000038 0.000049 0.000054 0.000054 0.000050 0.000045 0.000039 0.000032 0.000025 0.000019 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000043 0.000053 0.000064 0.000076 0.000090 0.000104 0.000119 0.000132 0.000142 0.000147 0.000142 0.000125 0.000090 0.000032 -0.000055 -0.000180 -0.000349 -0.000570 -0.000852 -0.001202 -0.001628 -0.002137 -0.002740 -0.003442 -0.004253 -0.005179 -0.006225 -0.007393 -0.008682 -0.010087 -0.011597 -0.013197 -0.014870 -0.016594 -0.018345 -0.020097 -0.021821 -0.023490 -0.025073 -0.026540 -0.027865 -0.029021 -0.029984 -0.030734 -0.031251 -0.031522 -0.031536 -0.031290 -0.030787 -0.030036 -0.029055 -0.027864 -0.026491 -0.024965 -0.023318 -0.021585 -0.019799 -0.017993 -0.016199 -0.014448 -0.012766 -0.011176 -0.009695 -0.008335 -0.007102 -0.005997 -0.005019 -0.004160 -0.003412 -0.002767 -0.002215 -0.001746 -0.001353 -0.001026 -0.000758 -0.000542 -0.000373 -0.000242 -0.000144 -0.000073 -0.000024 0.000008 0.000028 0.000039 0.000043 0.000043 0.000040 0.000036 0.000030 0.000024 0.000018 0.000012 0.000008 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000030 0.000037 0.000046 0.000056 0.000068 0.000081 0.000096 0.000111 0.000126 0.000139 0.000148 0.000150 0.000142 0.000120 0.000077 0.000009 -0.000092 -0.000233 -0.000422 -0.000668 -0.000978 -0.001360 -0.001821 -0.002370 -0.003011 -0.003751 -0.004594 -0.005543 -0.006598 -0.007755 -0.009007 -0.010343 -0.011747 -0.013201 -0.014684 -0.016174 -0.017650 -0.019092 -0.020479 -0.021791 -0.023011 -0.024123 -0.025112 -0.025965 -0.026671 -0.027218 -0.027596 -0.027796 -0.027812 -0.027638 -0.027276 -0.026727 -0.026001 -0.025108 -0.024064 -0.022886 -0.021593 -0.020205 -0.018747 -0.017243 -0.015717 -0.014196 -0.012704 -0.011264 -0.009895 -0.008613 -0.007428 -0.006347 -0.005372 -0.004501 -0.003732 -0.003057 -0.002472 -0.001969 -0.001542 -0.001183 -0.000886 -0.000645 -0.000454 -0.000304 -0.000192 -0.000109 -0.000050 -0.000010 0.000015 0.000030 0.000037 0.000039 0.000038 0.000034 0.000029 0.000023 0.000017 0.000012 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000040 0.000050 0.000061 0.000074 0.000089 0.000104 0.000121 0.000137 0.000151 0.000161 0.000163 0.000155 0.000130 0.000084 0.000011 -0.000096 -0.000245 -0.000443 -0.000699 -0.001021 -0.001415 -0.001888 -0.002446 -0.003090 -0.003824 -0.004648 -0.005557 -0.006547 -0.007607 -0.008722 -0.009875 -0.011046 -0.012212 -0.013353 -0.014449 -0.015482 -0.016441 -0.017316 -0.018102 -0.018795 -0.019397 -0.019910 -0.020338 -0.020683 -0.020948 -0.021133 -0.021237 -0.021254 -0.021182 -0.021015 -0.020750 -0.020384 -0.019915 -0.019342 -0.018667 -0.017893 -0.017024 -0.016069 -0.015039 -0.013950 -0.012819 -0.011668 -0.010517 -0.009386 -0.008293 -0.007255 -0.006281 -0.005382 -0.004560 -0.003819 -0.003158 -0.002575 -0.002066 -0.001629 -0.001258 -0.000948 -0.000694 -0.000491 -0.000332 -0.000211 -0.000122 -0.000058 -0.000015 0.000013 0.000030 0.000038 0.000041 0.000040 0.000036 0.000031 0.000024 0.000018 0.000012 0.000007 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000020 0.000027 0.000034 0.000044 0.000055 0.000068 0.000082 0.000099 0.000117 0.000136 0.000154 0.000171 0.000183 0.000188 0.000181 0.000158 0.000114 0.000042 -0.000064 -0.000212 -0.000409 -0.000662 -0.000979 -0.001366 -0.001827 -0.002364 -0.002977 -0.003663 -0.004418 -0.005229 -0.006086 -0.006969 -0.007858 -0.008730 -0.009558 -0.010320 -0.010994 -0.011564 -0.012022 -0.012365 -0.012597 -0.012729 -0.012778 -0.012761 -0.012701 -0.012618 -0.012535 -0.012465 -0.012422 -0.012410 -0.012431 -0.012479 -0.012545 -0.012618 -0.012682 -0.012722 -0.012721 -0.012661 -0.012527 -0.012304 -0.011985 -0.011565 -0.011046 -0.010436 -0.009750 -0.009004 -0.008217 -0.007412 -0.006605 -0.005816 -0.005057 -0.004342 -0.003677 -0.003069 -0.002521 -0.002035 -0.001610 -0.001246 -0.000939 -0.000685 -0.000481 -0.000321 -0.000199 -0.000109 -0.000045 -0.000002 0.000025 0.000040 0.000048 0.000049 0.000047 0.000042 0.000035 0.000028 0.000020 0.000013 0.000008 0.000003 0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000021 0.000028 0.000037 0.000048 0.000061 0.000075 0.000092 0.000112 0.000133 0.000155 0.000178 0.000199 0.000215 0.000224 0.000222 0.000205 0.000166 0.000101 0.000003 -0.000135 -0.000320 -0.000558 -0.000856 -0.001217 -0.001643 -0.002134 -0.002685 -0.003288 -0.003930 -0.004596 -0.005263 -0.005908 -0.006503 -0.007019 -0.007427 -0.007703 -0.007828 -0.007791 -0.007593 -0.007244 -0.006764 -0.006180 -0.005528 -0.004845 -0.004172 -0.003550 -0.003012 -0.002591 -0.002308 -0.002176 -0.002200 -0.002374 -0.002686 -0.003115 -0.003636 -0.004219 -0.004830 -0.005435 -0.005998 -0.006487 -0.006875 -0.007142 -0.007273 -0.007267 -0.007128 -0.006867 -0.006502 -0.006055 -0.005547 -0.005000 -0.004436 -0.003873 -0.003324 -0.002804 -0.002321 -0.001881 -0.001490 -0.001150 -0.000859 -0.000618 -0.000423 -0.000270 -0.000153 -0.000068 -0.000010 0.000029 0.000052 0.000063 0.000067 0.000065 0.000060 0.000052 0.000043 0.000034 0.000025 0.000017 0.000010 0.000005 0.000001 -0.000001 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000031 0.000041 0.000053 0.000067 0.000085 0.000105 0.000127 0.000153 0.000180 0.000208 0.000234 0.000257 0.000273 0.000279 0.000270 0.000242 0.000189 0.000105 -0.000016 -0.000180 -0.000392 -0.000657 -0.000978 -0.001352 -0.001777 -0.002242 -0.002734 -0.003234 -0.003720 -0.004162 -0.004530 -0.004791 -0.004912 -0.004863 -0.004619 -0.004167 -0.003502 -0.002635 -0.001590 -0.000401 0.000886 0.002220 0.003543 0.004798 0.005932 0.006894 0.007643 0.008149 0.008392 0.008365 0.008073 0.007533 0.006770 0.005820 0.004723 0.003527 0.002282 0.001040 -0.000151 -0.001244 -0.002203 -0.003001 -0.003620 -0.004057 -0.004315 -0.004408 -0.004356 -0.004184 -0.003918 -0.003582 -0.003202 -0.002798 -0.002390 -0.001994 -0.001620 -0.001279 -0.000976 -0.000715 -0.000496 -0.000318 -0.000179 -0.000075 -0.000001 0.000049 0.000079 0.000094 0.000099 0.000096 0.000089 0.000079 0.000067 0.000055 0.000043 0.000032 0.000022 0.000014 0.000007 0.000003 -0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000033 0.000044 0.000058 0.000075 0.000095 0.000119 0.000146 0.000176 0.000209 0.000243 0.000277 0.000308 0.000334 0.000351 0.000354 0.000340 0.000303 0.000238 0.000141 0.000005 -0.000174 -0.000398 -0.000667 -0.000978 -0.001322 -0.001687 -0.002053 -0.002395 -0.002685 -0.002890 -0.002971 -0.002894 -0.002622 -0.002125 -0.001382 -0.000384 0.000864 0.002342 0.004013 0.005827 0.007725 0.009640 0.011501 0.013239 0.014790 0.016095 0.017106 0.017788 0.018118 0.018088 0.017702 0.016980 0.015949 0.014651 0.013133 0.011452 0.009668 0.007844 0.006045 0.004328 0.002746 0.001339 0.000138 -0.000843 -0.001600 -0.002141 -0.002484 -0.002652 -0.002674 -0.002578 -0.002393 -0.002148 -0.001867 -0.001569 -0.001274 -0.000994 -0.000739 -0.000515 -0.000325 -0.000172 -0.000053 0.000034 0.000093 0.000129 0.000147 0.000151 0.000146 0.000136 0.000121 0.000105 0.000088 0.000071 0.000056 0.000041 0.000029 0.000019 0.000011 0.000006 0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000018 0.000026 0.000036 0.000049 0.000064 0.000084 0.000107 0.000135 0.000167 0.000203 0.000242 0.000284 0.000327 0.000369 0.000406 0.000436 0.000454 0.000458 0.000441 0.000399 0.000329 0.000225 0.000085 -0.000093 -0.000305 -0.000547 -0.000807 -0.001067 -0.001305 -0.001491 -0.001592 -0.001570 -0.001386 -0.001000 -0.000377 0.000509 0.001678 0.003130 0.004852 0.006813 0.008965 0.011248 0.013588 0.015911 0.018138 0.020194 0.022010 0.023527 0.024696 0.025481 0.025861 0.025827 0.025385 0.024553 0.023359 0.021843 0.020056 0.018055 0.015904 0.013672 0.011430 0.009248 0.007185 0.005297 0.003621 0.002186 0.001003 0.000071 -0.000623 -0.001100 -0.001388 -0.001519 -0.001524 -0.001434 -0.001279 -0.001084 -0.000870 -0.000655 -0.000453 -0.000271 -0.000116 0.000009 0.000103 0.000169 0.000210 0.000229 0.000232 0.000223 0.000206 0.000185 0.000162 0.000137 0.000114 0.000092 0.000071 0.000054 0.000038 0.000026 0.000016 0.000009 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000013 0.000020 0.000028 0.000039 0.000053 0.000071 0.000094 0.000121 0.000152 0.000190 0.000232 0.000279 0.000330 0.000383 0.000436 0.000487 0.000532 0.000568 0.000591 0.000597 0.000581 0.000540 0.000470 0.000369 0.000239 0.000082 -0.000093 -0.000272 -0.000435 -0.000557 -0.000604 -0.000542 -0.000330 0.000072 0.000703 0.001595 0.002772 0.004245 0.006008 0.008041 0.010300 0.012730 0.015262 0.017817 0.020317 0.022682 0.024839 0.026725 0.028285 0.029478 0.030274 0.030656 0.030618 0.030167 0.029316 0.028092 0.026529 0.024668 0.022563 0.020274 0.017866 0.015411 0.012980 0.010641 0.008454 0.006469 0.004721 0.003232 0.002008 0.001044 0.000321 -0.000185 -0.000505 -0.000672 -0.000718 -0.000677 -0.000575 -0.000439 -0.000287 -0.000136 0.000003 0.000121 0.000215 0.000284 0.000326 0.000345 0.000346 0.000332 0.000307 0.000277 0.000243 0.000209 0.000176 0.000144 0.000116 0.000090 0.000068 0.000050 0.000035 0.000023 0.000014 0.000008 0.000003 0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000006 0.000009 0.000015 0.000021 0.000031 0.000043 0.000059 0.000079 0.000104 0.000135 0.000171 0.000214 0.000263 0.000319 0.000379 0.000443 0.000509 0.000575 0.000637 0.000692 0.000737 0.000766 0.000776 0.000763 0.000726 0.000663 0.000575 0.000468 0.000351 0.000241 0.000158 0.000129 0.000187 0.000369 0.000715 0.001263 0.002049 0.003101 0.004437 0.006060 0.007957 0.010098 0.012432 0.014898 0.017422 0.019928 0.022337 0.024581 0.026595 0.028329 0.029744 0.030812 0.031515 0.031846 0.031805 0.031396 0.030630 0.029525 0.028102 0.026390 0.024427 0.022259 0.019941 0.017538 0.015116 0.012742 0.010481 0.008388 0.006506 0.004865 0.003481 0.002355 0.001476 0.000824 0.000372 0.000088 -0.000061 -0.000108 -0.000082 -0.000010 0.000087 0.000192 0.000291 0.000375 0.000439 0.000480 0.000498 0.000496 0.000476 0.000443 0.000402 0.000356 0.000309 0.000263 0.000219 0.000179 0.000143 0.000112 0.000085 0.000063 0.000045 0.000031 0.000020 0.000012 0.000006 0.000003 0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000016 0.000024 0.000034 0.000047 0.000065 0.000087 0.000116 0.000150 0.000191 0.000240 0.000297 0.000360 0.000431 0.000507 0.000587 0.000668 0.000748 0.000822 0.000888 0.000940 0.000975 0.000989 0.000981 0.000949 0.000897 0.000829 0.000756 0.000695 0.000666 0.000696 0.000816 0.001063 0.001473 0.002081 0.002917 0.004003 0.005350 0.006953 0.008790 0.010822 0.012995 0.015243 0.017494 0.019678 0.021727 0.023585 0.025210 0.026572 0.027653 0.028448 0.028956 0.029184 0.029138 0.028824 0.028245 0.027407 0.026312 0.024970 0.023395 0.021611 0.019657 0.017577 0.015430 0.013275 0.011177 0.009191 0.007369 0.005747 0.004351 0.003190 0.002261 0.001551 0.001038 0.000692 0.000485 0.000384 0.000361 0.000388 0.000445 0.000513 0.000579 0.000633 0.000670 0.000686 0.000680 0.000655 0.000615 0.000563 0.000504 0.000442 0.000381 0.000322 0.000267 0.000218 0.000174 0.000136 0.000104 0.000078 0.000056 0.000039 0.000026 0.000017 0.000010 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000012 0.000018 0.000026 0.000037 0.000052 0.000072 0.000097 0.000128 0.000166 0.000212 0.000267 0.000331 0.000403 0.000484 0.000572 0.000666 0.000763 0.000860 0.000954 0.001039 0.001113 0.001169 0.001207 0.001221 0.001214 0.001186 0.001144 0.001097 0.001060 0.001054 0.001103 0.001237 0.001487 0.001885 0.002461 0.003239 0.004233 0.005445 0.006861 0.008452 0.010171 0.011962 0.013758 0.015494 0.017109 0.018554 0.019793 0.020810 0.021604 0.022187 0.022579 0.022804 0.022884 0.022833 0.022658 0.022356 0.021913 0.021312 0.020534 0.019565 0.018401 0.017052 0.015543 0.013913 0.012212 0.010497 0.008825 0.007249 0.005814 0.004553 0.003485 0.002616 0.001940 0.001441 0.001097 0.000882 0.000767 0.000725 0.000732 0.000766 0.000812 0.000855 0.000886 0.000900 0.000893 0.000865 0.000819 0.000758 0.000687 0.000610 0.000532 0.000456 0.000384 0.000318 0.000259 0.000207 0.000162 0.000124 0.000093 0.000068 0.000049 0.000034 0.000022 0.000014 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000013 0.000020 0.000029 0.000041 0.000057 0.000079 0.000106 0.000140 0.000183 0.000234 0.000295 0.000366 0.000447 0.000538 0.000638 0.000746 0.000858 0.000971 0.001082 0.001186 0.001278 0.001353 0.001407 0.001438 0.001445 0.001430 0.001397 0.001355 0.001317 0.001301 0.001328 0.001425 0.001617 0.001932 0.002392 0.003014 0.003804 0.004754 0.005843 0.007032 0.008272 0.009503 0.010663 0.011694 0.012551 0.013205 0.013649 0.013896 0.013979 0.013942 0.013838 0.013715 0.013614 0.013560 0.013558 0.013595 0.013643 0.013655 0.013585 0.013384 0.013015 0.012457 0.011707 0.010783 0.009721 0.008567 0.007376 0.006203 0.005098 0.004101 0.003240 0.002530 0.001974 0.001562 0.001281 0.001107 0.001019 0.000992 0.001004 0.001037 0.001074 0.001106 0.001122 0.001119 0.001094 0.001048 0.000982 0.000902 0.000812 0.000718 0.000624 0.000532 0.000447 0.000370 0.000301 0.000240 0.000189 0.000146 0.000110 0.000081 0.000059 0.000041 0.000028 0.000018 0.000011 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000006 0.000009 0.000015 0.000022 0.000032 0.000045 0.000063 0.000086 0.000116 0.000154 0.000200 0.000256 0.000324 0.000402 0.000492 0.000593 0.000704 0.000824 0.000950 0.001078 0.001205 0.001324 0.001430 0.001518 0.001584 0.001624 0.001635 0.001619 0.001579 0.001521 0.001457 0.001399 0.001367 0.001382 0.001464 0.001635 0.001912 0.002302 0.002804 0.003402 0.004065 0.004750 0.005403 0.005965 0.006377 0.006594 0.006586 0.006349 0.005904 0.005298 0.004597 0.003882 0.003236 0.002735 0.002438 0.002380 0.002567 0.002977 0.003560 0.004246 0.004956 0.005606 0.006124 0.006456 0.006571 0.006463 0.006149 0.005667 0.005066 0.004401 0.003725 0.003085 0.002517 0.002044 0.001676 0.001413 0.001245 0.001159 0.001134 0.001152 0.001195 0.001246 0.001292 0.001324 0.001335 0.001322 0.001283 0.001221 0.001139 0.001042 0.000935 0.000824 0.000714 0.000609 0.000511 0.000422 0.000343 0.000275 0.000216 0.000167 0.000127 0.000095 0.000069 0.000049 0.000033 0.000022 0.000014 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000006 0.000010 0.000016 0.000024 0.000035 0.000049 0.000068 0.000094 0.000126 0.000167 0.000217 0.000279 0.000352 0.000437 0.000536 0.000646 0.000768 0.000900 0.001039 0.001180 0.001318 0.001449 0.001566 0.001662 0.001733 0.001773 0.001779 0.001751 0.001688 0.001596 0.001482 0.001357 0.001235 0.001133 0.001068 0.001055 0.001105 0.001219 0.001388 0.001590 0.001788 0.001932 0.001966 0.001831 0.001476 0.000866 -0.000013 -0.001141 -0.002470 -0.003921 -0.005394 -0.006776 -0.007953 -0.008824 -0.009312 -0.009373 -0.009000 -0.008225 -0.007116 -0.005767 -0.004289 -0.002798 -0.001398 -0.000176 0.000809 0.001528 0.001983 0.002200 0.002222 0.002102 0.001898 0.001661 0.001431 0.001240 0.001105 0.001031 0.001016 0.001050 0.001119 0.001208 0.001302 0.001389 0.001458 0.001502 0.001517 0.001501 0.001455 0.001382 0.001286 0.001174 0.001052 0.000926 0.000802 0.000683 0.000573 0.000473 0.000385 0.000308 0.000243 0.000189 0.000144 0.000107 0.000079 0.000056 0.000039 0.000026 0.000017 0.000010 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000018 0.000026 0.000038 0.000053 0.000074 0.000101 0.000136 0.000180 0.000235 0.000301 0.000380 0.000472 0.000579 0.000698 0.000830 0.000973 0.001122 0.001273 0.001422 0.001560 0.001683 0.001782 0.001851 0.001884 0.001876 0.001824 0.001727 0.001585 0.001405 0.001194 0.000963 0.000724 0.000492 0.000277 0.000087 -0.000083 -0.000245 -0.000428 -0.000674 -0.001036 -0.001572 -0.002339 -0.003384 -0.004733 -0.006383 -0.008298 -0.010403 -0.012595 -0.014744 -0.016707 -0.018346 -0.019539 -0.020193 -0.020255 -0.019720 -0.018627 -0.017059 -0.015132 -0.012983 -0.010755 -0.008581 -0.006576 -0.004820 -0.003363 -0.002216 -0.001365 -0.000769 -0.000376 -0.000130 0.000026 0.000136 0.000235 0.000346 0.000480 0.000636 0.000810 0.000992 0.001170 0.001332 0.001469 0.001573 0.001640 0.001667 0.001655 0.001606 0.001526 0.001421 0.001297 0.001162 0.001023 0.000885 0.000754 0.000632 0.000522 0.000425 0.000341 0.000269 0.000209 0.000160 0.000120 0.000088 0.000063 0.000044 0.000030 0.000019 0.000012 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000008 0.000013 0.000019 0.000028 0.000041 0.000057 0.000079 0.000108 0.000146 0.000193 0.000251 0.000322 0.000407 0.000506 0.000620 0.000748 0.000889 0.001040 0.001198 0.001358 0.001513 0.001656 0.001780 0.001876 0.001938 0.001957 0.001928 0.001844 0.001702 0.001502 0.001246 0.000939 0.000590 0.000210 -0.000188 -0.000596 -0.001009 -0.001431 -0.001880 -0.002385 -0.002991 -0.003754 -0.004733 -0.005985 -0.007553 -0.009457 -0.011683 -0.014182 -0.016865 -0.019605 -0.022253 -0.024647 -0.026629 -0.028059 -0.028835 -0.028897 -0.028241 -0.026912 -0.025004 -0.022650 -0.020004 -0.017231 -0.014485 -0.011898 -0.009568 -0.007557 -0.005888 -0.004549 -0.003505 -0.002705 -0.002090 -0.001605 -0.001200 -0.000840 -0.000500 -0.000168 0.000159 0.000478 0.000781 0.001056 0.001296 0.001493 0.001640 0.001737 0.001782 0.001780 0.001734 0.001652 0.001540 0.001408 0.001262 0.001112 0.000963 0.000821 0.000689 0.000569 0.000464 0.000372 0.000294 0.000229 0.000175 0.000131 0.000097 0.000070 0.000049 0.000033 0.000022 0.000014 0.000008 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000014 0.000021 0.000030 0.000043 0.000061 0.000085 0.000116 0.000155 0.000205 0.000267 0.000343 0.000433 0.000538 0.000659 0.000794 0.000943 0.001102 0.001268 0.001433 0.001592 0.001736 0.001857 0.001947 0.001996 0.001996 0.001939 0.001818 0.001627 0.001363 0.001027 0.000624 0.000163 -0.000347 -0.000892 -0.001462 -0.002051 -0.002662 -0.003312 -0.004031 -0.004864 -0.005867 -0.007100 -0.008621 -0.010472 -0.012672 -0.015203 -0.018011 -0.020997 -0.024027 -0.026940 -0.029563 -0.031726 -0.033283 -0.034122 -0.034184 -0.033462 -0.032006 -0.029916 -0.027335 -0.024427 -0.021368 -0.018323 -0.015431 -0.012800 -0.010495 -0.008542 -0.006933 -0.005631 -0.004586 -0.003737 -0.003030 -0.002416 -0.001859 -0.001336 -0.000836 -0.000356 0.000097 0.000516 0.000890 0.001210 0.001470 0.001666 0.001797 0.001866 0.001878 0.001839 0.001758 0.001644 0.001506 0.001353 0.001194 0.001036 0.000884 0.000742 0.000614 0.000500 0.000401 0.000317 0.000247 0.000189 0.000142 0.000105 0.000076 0.000053 0.000037 0.000024 0.000015 0.000009 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000009 0.000015 0.000022 0.000032 0.000046 0.000065 0.000090 0.000123 0.000165 0.000218 0.000283 0.000362 0.000457 0.000568 0.000695 0.000837 0.000993 0.001158 0.001329 0.001498 0.001658 0.001800 0.001916 0.001995 0.002028 0.002006 0.001918 0.001756 0.001513 0.001186 0.000775 0.000285 -0.000274 -0.000890 -0.001546 -0.002229 -0.002927 -0.003639 -0.004379 -0.005173 -0.006065 -0.007109 -0.008368 -0.009900 -0.011752 -0.013944 -0.016465 -0.019261 -0.022237 -0.025260 -0.028170 -0.030791 -0.032954 -0.034510 -0.035348 -0.035406 -0.034680 -0.033221 -0.031130 -0.028550 -0.025649 -0.022601 -0.019570 -0.016696 -0.014080 -0.011786 -0.009835 -0.008214 -0.006885 -0.005793 -0.004881 -0.004092 -0.003381 -0.002715 -0.002075 -0.001455 -0.000858 -0.000293 0.000228 0.000692 0.001090 0.001413 0.001658 0.001827 0.001922 0.001951 0.001922 0.001846 0.001732 0.001591 0.001433 0.001268 0.001102 0.000941 0.000791 0.000655 0.000533 0.000428 0.000338 0.000263 0.000201 0.000152 0.000112 0.000081 0.000057 0.000039 0.000026 0.000016 0.000010 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000023 0.000034 0.000049 0.000069 0.000096 0.000130 0.000174 0.000229 0.000297 0.000380 0.000479 0.000595 0.000727 0.000875 0.001036 0.001207 0.001382 0.001553 0.001712 0.001850 0.001958 0.002024 0.002039 0.001992 0.001871 0.001668 0.001376 0.000991 0.000513 -0.000049 -0.000684 -0.001373 -0.002095 -0.002830 -0.003558 -0.004273 -0.004978 -0.005696 -0.006467 -0.007343 -0.008388 -0.009666 -0.011227 -0.013102 -0.015291 -0.017750 -0.020399 -0.023115 -0.025749 -0.028137 -0.030115 -0.031543 -0.032312 -0.032366 -0.031698 -0.030359 -0.028447 -0.026100 -0.023475 -0.020739 -0.018042 -0.015511 -0.013236 -0.011265 -0.009609 -0.008246 -0.007132 -0.006207 -0.005412 -0.004694 -0.004010 -0.003335 -0.002657 -0.001976 -0.001304 -0.000658 -0.000055 0.000486 0.000952 0.001334 0.001627 0.001832 0.001954 0.002002 0.001986 0.001916 0.001805 0.001664 0.001503 0.001333 0.001161 0.000993 0.000836 0.000692 0.000564 0.000453 0.000358 0.000278 0.000213 0.000160 0.000119 0.000086 0.000061 0.000042 0.000028 0.000017 0.000010 0.000006 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000025 0.000036 0.000052 0.000073 0.000101 0.000136 0.000182 0.000240 0.000310 0.000396 0.000499 0.000619 0.000755 0.000908 0.001074 0.001249 0.001426 0.001597 0.001755 0.001888 0.001986 0.002038 0.002034 0.001960 0.001808 0.001567 0.001229 0.000794 0.000263 -0.000354 -0.001037 -0.001764 -0.002505 -0.003230 -0.003911 -0.004529 -0.005082 -0.005582 -0.006064 -0.006579 -0.007193 -0.007973 -0.008981 -0.010262 -0.011830 -0.013664 -0.015702 -0.017845 -0.019963 -0.021910 -0.023540 -0.024725 -0.025367 -0.025412 -0.024857 -0.023748 -0.022176 -0.020264 -0.018157 -0.015999 -0.013921 -0.012026 -0.010381 -0.009016 -0.007922 -0.007064 -0.006386 -0.005824 -0.005317 -0.004813 -0.004277 -0.003690 -0.003050 -0.002369 -0.001668 -0.000974 -0.000314 0.000288 0.000811 0.001244 0.001580 0.001820 0.001969 0.002036 0.002032 0.001971 0.001864 0.001725 0.001563 0.001389 0.001213 0.001039 0.000876 0.000726 0.000592 0.000475 0.000375 0.000292 0.000223 0.000168 0.000124 0.000090 0.000064 0.000044 0.000029 0.000018 0.000011 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000012 0.000018 0.000026 0.000038 0.000055 0.000077 0.000105 0.000143 0.000190 0.000249 0.000322 0.000410 0.000516 0.000639 0.000779 0.000936 0.001105 0.001282 0.001461 0.001633 0.001787 0.001914 0.002003 0.002041 0.002017 0.001919 0.001737 0.001461 0.001086 0.000609 0.000038 -0.000613 -0.001320 -0.002051 -0.002768 -0.003429 -0.003994 -0.004436 -0.004738 -0.004905 -0.004966 -0.004971 -0.004984 -0.005082 -0.005339 -0.005815 -0.006546 -0.007537 -0.008752 -0.010120 -0.011540 -0.012892 -0.014050 -0.014906 -0.015373 -0.015407 -0.015005 -0.014208 -0.013095 -0.011773 -0.010364 -0.008986 -0.007741 -0.006703 -0.005910 -0.005365 -0.005038 -0.004874 -0.004805 -0.004760 -0.004675 -0.004502 -0.004211 -0.003794 -0.003258 -0.002629 -0.001940 -0.001230 -0.000536 0.000109 0.000678 0.001153 0.001526 0.001797 0.001970 0.002055 0.002065 0.002012 0.001911 0.001774 0.001613 0.001437 0.001257 0.001079 0.000910 0.000755 0.000616 0.000494 0.000391 0.000304 0.000233 0.000175 0.000130 0.000094 0.000067 0.000046 0.000030 0.000019 0.000012 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000019 0.000028 0.000040 0.000057 0.000080 0.000110 0.000148 0.000197 0.000257 0.000332 0.000422 0.000529 0.000655 0.000798 0.000957 0.001129 0.001308 0.001488 0.001659 0.001810 0.001931 0.002010 0.002035 0.001994 0.001875 0.001667 0.001362 0.000954 0.000447 -0.000152 -0.000821 -0.001530 -0.002239 -0.002898 -0.003455 -0.003860 -0.004070 -0.004060 -0.003825 -0.003387 -0.002792 -0.002111 -0.001424 -0.000820 -0.000377 -0.000155 -0.000184 -0.000461 -0.000946 -0.001569 -0.002239 -0.002857 -0.003335 -0.003602 -0.003623 -0.003394 -0.002952 -0.002363 -0.001714 -0.001100 -0.000612 -0.000317 -0.000257 -0.000439 -0.000835 -0.001389 -0.002027 -0.002667 -0.003229 -0.003648 -0.003877 -0.003894 -0.003698 -0.003312 -0.002773 -0.002126 -0.001425 -0.000716 -0.000044 0.000558 0.001067 0.001471 0.001768 0.001962 0.002064 0.002086 0.002042 0.001947 0.001813 0.001652 0.001475 0.001293 0.001111 0.000939 0.000779 0.000636 0.000511 0.000404 0.000314 0.000241 0.000181 0.000134 0.000097 0.000069 0.000048 0.000032 0.000020 0.000012 0.000007 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000013 0.000020 0.000029 0.000042 0.000060 0.000084 0.000114 0.000153 0.000202 0.000264 0.000339 0.000431 0.000540 0.000667 0.000811 0.000972 0.001146 0.001327 0.001507 0.001676 0.001825 0.001941 0.002012 0.002026 0.001970 0.001832 0.001603 0.001274 0.000842 0.000312 -0.000302 -0.000977 -0.001674 -0.002343 -0.002928 -0.003363 -0.003588 -0.003548 -0.003208 -0.002554 -0.001603 -0.000399 0.000987 0.002464 0.003932 0.005297 0.006474 0.007406 0.008069 0.008470 0.008648 0.008665 0.008591 0.008495 0.008431 0.008427 0.008483 0.008570 0.008634 0.008609 0.008424 0.008020 0.007360 0.006436 0.005274 0.003931 0.002486 0.001035 -0.000326 -0.001511 -0.002448 -0.003096 -0.003438 -0.003483 -0.003264 -0.002831 -0.002244 -0.001566 -0.000858 -0.000170 0.000455 0.000990 0.001419 0.001738 0.001950 0.002066 0.002098 0.002062 0.001972 0.001841 0.001681 0.001505 0.001320 0.001137 0.000961 0.000798 0.000652 0.000524 0.000414 0.000323 0.000247 0.000186 0.000138 0.000100 0.000071 0.000049 0.000033 0.000021 0.000013 0.000007 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000006 0.000009 0.000014 0.000021 0.000031 0.000045 0.000063 0.000086 0.000117 0.000157 0.000207 0.000268 0.000344 0.000437 0.000546 0.000674 0.000820 0.000982 0.001156 0.001337 0.001517 0.001686 0.001833 0.001945 0.002010 0.002015 0.001947 0.001796 0.001550 0.001203 0.000754 0.000209 -0.000415 -0.001087 -0.001765 -0.002391 -0.002899 -0.003217 -0.003271 -0.003000 -0.002358 -0.001327 0.000083 0.001829 0.003838 0.006012 0.008241 0.010414 0.012430 0.014208 0.015698 0.016880 0.017766 0.018389 0.018800 0.019045 0.019165 0.019179 0.019086 0.018862 0.018465 0.017845 0.016956 0.015764 0.014260 0.012465 0.010435 0.008251 0.006015 0.003840 0.001835 0.000095 -0.001309 -0.002335 -0.002972 -0.003238 -0.003175 -0.002845 -0.002318 -0.001668 -0.000965 -0.000269 0.000372 0.000926 0.001374 0.001710 0.001936 0.002062 0.002103 0.002073 0.001987 0.001859 0.001701 0.001524 0.001339 0.001154 0.000977 0.000812 0.000664 0.000534 0.000422 0.000329 0.000252 0.000190 0.000141 0.000103 0.000073 0.000050 0.000034 0.000022 0.000013 0.000007 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000015 0.000023 0.000033 0.000047 0.000065 0.000089 0.000120 0.000160 0.000210 0.000272 0.000348 0.000440 0.000549 0.000677 0.000823 0.000986 0.001160 0.001341 0.001521 0.001689 0.001835 0.001944 0.002005 0.002004 0.001929 0.001768 0.001511 0.001152 0.000690 0.000135 -0.000493 -0.001161 -0.001821 -0.002410 -0.002855 -0.003078 -0.002999 -0.002550 -0.001679 -0.000362 0.001393 0.003543 0.006013 0.008702 0.011492 0.014261 0.016895 0.019298 0.021399 0.023161 0.024575 0.025654 0.026430 0.026935 0.027197 0.027231 0.027031 0.026579 0.025841 0.024781 0.023367 0.021586 0.019451 0.017005 0.014324 0.011509 0.008679 0.005960 0.003471 0.001312 -0.000444 -0.001756 -0.002615 -0.003048 -0.003104 -0.002852 -0.002371 -0.001743 -0.001045 -0.000344 0.000309 0.000877 0.001338 0.001686 0.001922 0.002057 0.002103 0.002078 0.001995 0.001869 0.001712 0.001536 0.001351 0.001165 0.000987 0.000821 0.000671 0.000540 0.000428 0.000333 0.000256 0.000193 0.000143 0.000104 0.000074 0.000051 0.000034 0.000022 0.000014 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000007 0.000011 0.000017 0.000024 0.000035 0.000049 0.000067 0.000091 0.000122 0.000162 0.000211 0.000273 0.000349 0.000440 0.000550 0.000677 0.000822 0.000984 0.001158 0.001339 0.001518 0.001686 0.001831 0.001940 0.001999 0.001996 0.001917 0.001750 0.001487 0.001120 0.000651 0.000090 -0.000541 -0.001206 -0.001854 -0.002421 -0.002829 -0.002997 -0.002843 -0.002294 -0.001297 0.000174 0.002112 0.004474 0.007185 0.010141 0.013221 0.016298 0.019252 0.021979 0.024402 0.026472 0.028169 0.029497 0.030475 0.031128 0.031475 0.031528 0.031280 0.030712 0.029795 0.028501 0.026806 0.024709 0.022233 0.019434 0.016398 0.013239 0.010086 0.007070 0.004317 0.001931 -0.000015 -0.001479 -0.002458 -0.002977 -0.003093 -0.002879 -0.002419 -0.001800 -0.001102 -0.000395 0.000267 0.000844 0.001315 0.001670 0.001912 0.002051 0.002101 0.002077 0.001996 0.001871 0.001715 0.001540 0.001355 0.001170 0.000991 0.000825 0.000675 0.000543 0.000430 0.000335 0.000257 0.000194 0.000144 0.000105 0.000075 0.000052 0.000035 0.000022 0.000014 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000018 0.000026 0.000036 0.000050 0.000069 0.000093 0.000123 0.000163 0.000212 0.000273 0.000348 0.000439 0.000547 0.000673 0.000818 0.000978 0.001151 0.001331 0.001510 0.001677 0.001822 0.001932 0.001991 0.001988 0.001909 0.001742 0.001476 0.001107 0.000636 0.000072 -0.000561 -0.001226 -0.001873 -0.002437 -0.002840 -0.003002 -0.002840 -0.002285 -0.001283 0.000189 0.002125 0.004481 0.007181 0.010121 0.013182 0.016239 0.019173 0.021885 0.024297 0.026364 0.028066 0.029405 0.030399 0.031070 0.031437 0.031507 0.031275 0.030718 0.029809 0.028517 0.026820 0.024716 0.022229 0.019418 0.016368 0.013194 0.010027 0.006999 0.004237 0.001844 -0.000105 -0.001569 -0.002543 -0.003056 -0.003164 -0.002940 -0.002470 -0.001841 -0.001134 -0.000419 0.000249 0.000832 0.001307 0.001665 0.001909 0.002048 0.002098 0.002074 0.001992 0.001867 0.001711 0.001536 0.001353 0.001168 0.000991 0.000825 0.000675 0.000544 0.000430 0.000336 0.000257 0.000194 0.000144 0.000105 0.000075 0.000052 0.000035 0.000023 0.000014 0.000007 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000019 0.000027 0.000037 0.000051 0.000070 0.000093 0.000124 0.000162 0.000211 0.000271 0.000345 0.000435 0.000542 0.000666 0.000809 0.000968 0.001139 0.001318 0.001496 0.001663 0.001809 0.001920 0.001982 0.001982 0.001906 0.001742 0.001479 0.001112 0.000642 0.000079 -0.000554 -0.001223 -0.001879 -0.002458 -0.002888 -0.003091 -0.002991 -0.002522 -0.001637 -0.000314 0.001435 0.003566 0.006003 0.008645 0.011380 0.014090 0.016667 0.019023 0.021096 0.022849 0.024275 0.025387 0.026208 0.026768 0.027086 0.027173 0.027019 0.026602 0.025885 0.024831 0.023410 0.021610 0.019445 0.016961 0.014237 0.011379 0.008508 0.005753 0.003235 0.001057 -0.000707 -0.002016 -0.002865 -0.003278 -0.003308 -0.003028 -0.002518 -0.001862 -0.001138 -0.000413 0.000260 0.000844 0.001318 0.001673 0.001914 0.002050 0.002096 0.002069 0.001985 0.001858 0.001702 0.001528 0.001345 0.001162 0.000985 0.000821 0.000672 0.000541 0.000428 0.000334 0.000256 0.000193 0.000143 0.000104 0.000074 0.000052 0.000035 0.000022 0.000013 0.000007 0.000003 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000014 0.000020 0.000028 0.000038 0.000052 0.000070 0.000093 0.000123 0.000161 0.000209 0.000268 0.000341 0.000429 0.000534 0.000657 0.000797 0.000953 0.001122 0.001299 0.001476 0.001644 0.001791 0.001904 0.001970 0.001975 0.001905 0.001747 0.001492 0.001132 0.000669 0.000112 -0.000519 -0.001193 -0.001862 -0.002471 -0.002952 -0.003236 -0.003255 -0.002951 -0.002285 -0.001243 0.000159 0.001875 0.003831 0.005931 0.008072 0.010151 0.012077 0.013782 0.015225 0.016392 0.017297 0.017971 0.018454 0.018785 0.018995 0.019095 0.019076 0.018908 0.018546 0.017938 0.017037 0.015813 0.014260 0.012404 0.010304 0.008050 0.005747 0.003515 0.001465 -0.000305 -0.001722 -0.002745 -0.003363 -0.003597 -0.003494 -0.003119 -0.002545 -0.001849 -0.001104 -0.000370 0.000303 0.000883 0.001350 0.001697 0.001929 0.002057 0.002097 0.002064 0.001976 0.001846 0.001689 0.001514 0.001332 0.001150 0.000976 0.000813 0.000666 0.000536 0.000424 0.000331 0.000253 0.000191 0.000142 0.000103 0.000073 0.000051 0.000034 0.000022 0.000013 0.000007 0.000003 0.000000 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000011 0.000015 0.000021 0.000028 0.000039 0.000052 0.000070 0.000093 0.000122 0.000159 0.000206 0.000264 0.000335 0.000422 0.000524 0.000644 0.000782 0.000935 0.001101 0.001276 0.001451 0.001619 0.001767 0.001883 0.001954 0.001965 0.001903 0.001756 0.001512 0.001166 0.000716 0.000171 -0.000453 -0.001126 -0.001810 -0.002454 -0.003000 -0.003388 -0.003562 -0.003475 -0.003100 -0.002430 -0.001487 -0.000321 0.000997 0.002378 0.003732 0.004972 0.006032 0.006869 0.007470 0.007851 0.008052 0.008132 0.008152 0.008169 0.008224 0.008335 0.008490 0.008652 0.008764 0.008755 0.008555 0.008107 0.007381 0.006373 0.005119 0.003681 0.002147 0.000619 -0.000801 -0.002024 -0.002979 -0.003621 -0.003937 -0.003940 -0.003668 -0.003175 -0.002525 -0.001786 -0.001021 -0.000284 0.000384 0.000951 0.001404 0.001737 0.001955 0.002071 0.002101 0.002060 0.001965 0.001831 0.001671 0.001496 0.001314 0.001134 0.000962 0.000801 0.000656 0.000529 0.000418 0.000326 0.000249 0.000188 0.000139 0.000101 0.000072 0.000049 0.000033 0.000021 0.000012 0.000006 0.000002 -0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000021 0.000029 0.000038 0.000052 0.000069 0.000091 0.000120 0.000156 0.000202 0.000258 0.000328 0.000412 0.000512 0.000629 0.000763 0.000913 0.001076 0.001247 0.001421 0.001587 0.001736 0.001855 0.001931 0.001950 0.001898 0.001764 0.001537 0.001210 0.000781 0.000257 -0.000350 -0.001015 -0.001705 -0.002377 -0.002985 -0.003481 -0.003820 -0.003969 -0.003912 -0.003653 -0.003222 -0.002670 -0.002067 -0.001492 -0.001022 -0.000724 -0.000639 -0.000782 -0.001133 -0.001644 -0.002241 -0.002839 -0.003349 -0.003694 -0.003820 -0.003703 -0.003354 -0.002819 -0.002172 -0.001503 -0.000908 -0.000473 -0.000260 -0.000302 -0.000597 -0.001107 -0.001768 -0.002498 -0.003209 -0.003817 -0.004254 -0.004476 -0.004461 -0.004215 -0.003765 -0.003153 -0.002431 -0.001656 -0.000880 -0.000149 0.000502 0.001049 0.001480 0.001791 0.001991 0.002091 0.002106 0.002055 0.001952 0.001813 0.001650 0.001473 0.001292 0.001114 0.000944 0.000786 0.000644 0.000519 0.000410 0.000319 0.000244 0.000184 0.000136 0.000098 0.000069 0.000048 0.000032 0.000020 0.000012 0.000006 0.000002 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000028 0.000038 0.000051 0.000067 0.000089 0.000116 0.000152 0.000196 0.000251 0.000319 0.000400 0.000498 0.000611 0.000742 0.000887 0.001046 0.001214 0.001384 0.001548 0.001697 0.001818 0.001899 0.001927 0.001887 0.001769 0.001563 0.001261 0.000862 0.000368 -0.000210 -0.000852 -0.001531 -0.002215 -0.002867 -0.003451 -0.003936 -0.004302 -0.004545 -0.004681 -0.004745 -0.004791 -0.004888 -0.005106 -0.005509 -0.006143 -0.007025 -0.008140 -0.009438 -0.010838 -0.012234 -0.013510 -0.014552 -0.015262 -0.015572 -0.015451 -0.014913 -0.014010 -0.012830 -0.011486 -0.010098 -0.008782 -0.007631 -0.006710 -0.006047 -0.005632 -0.005426 -0.005365 -0.005374 -0.005379 -0.005314 -0.005131 -0.004805 -0.004330 -0.003722 -0.003011 -0.002238 -0.001445 -0.000675 0.000035 0.000657 0.001173 0.001572 0.001856 0.002031 0.002111 0.002111 0.002047 0.001936 0.001790 0.001624 0.001446 0.001265 0.001089 0.000922 0.000768 0.000628 0.000506 0.000401 0.000312 0.000238 0.000179 0.000132 0.000095 0.000067 0.000046 0.000030 0.000019 0.000011 0.000005 0.000002 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000049 0.000065 0.000086 0.000113 0.000147 0.000189 0.000242 0.000308 0.000387 0.000481 0.000591 0.000716 0.000858 0.001011 0.001174 0.001341 0.001502 0.001650 0.001773 0.001858 0.001893 0.001867 0.001768 0.001587 0.001316 0.000954 0.000502 -0.000032 -0.000633 -0.001281 -0.001950 -0.002613 -0.003246 -0.003831 -0.004359 -0.004841 -0.005299 -0.005777 -0.006332 -0.007028 -0.007930 -0.009089 -0.010532 -0.012257 -0.014222 -0.016350 -0.018529 -0.020626 -0.022499 -0.024010 -0.025043 -0.025518 -0.025397 -0.024695 -0.023471 -0.021827 -0.019892 -0.017809 -0.015720 -0.013746 -0.011979 -0.010475 -0.009251 -0.008287 -0.007538 -0.006943 -0.006433 -0.005945 -0.005430 -0.004855 -0.004206 -0.003488 -0.002720 -0.001928 -0.001146 -0.000406 0.000264 0.000842 0.001315 0.001674 0.001924 0.002071 0.002128 0.002110 0.002033 0.001913 0.001761 0.001592 0.001413 0.001234 0.001060 0.000896 0.000745 0.000610 0.000491 0.000389 0.000302 0.000231 0.000173 0.000127 0.000091 0.000064 0.000044 0.000028 0.000018 0.000010 0.000005 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000047 0.000062 0.000082 0.000108 0.000140 0.000181 0.000232 0.000295 0.000371 0.000461 0.000567 0.000688 0.000824 0.000972 0.001130 0.001291 0.001449 0.001594 0.001716 0.001805 0.001848 0.001835 0.001756 0.001602 0.001368 0.001051 0.000651 0.000175 -0.000365 -0.000955 -0.001575 -0.002208 -0.002837 -0.003455 -0.004066 -0.004688 -0.005353 -0.006111 -0.007019 -0.008142 -0.009537 -0.011246 -0.013283 -0.015628 -0.018221 -0.020962 -0.023720 -0.026339 -0.028656 -0.030517 -0.031792 -0.032392 -0.032275 -0.031454 -0.029996 -0.028009 -0.025638 -0.023041 -0.020378 -0.017792 -0.015397 -0.013269 -0.011445 -0.009924 -0.008674 -0.007643 -0.006770 -0.005993 -0.005262 -0.004537 -0.003797 -0.003037 -0.002266 -0.001501 -0.000765 -0.000081 0.000528 0.001047 0.001465 0.001777 0.001987 0.002102 0.002135 0.002099 0.002010 0.001881 0.001724 0.001552 0.001374 0.001197 0.001026 0.000866 0.000720 0.000589 0.000474 0.000375 0.000292 0.000223 0.000167 0.000122 0.000087 0.000061 0.000041 0.000027 0.000017 0.000009 0.000005 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000034 0.000045 0.000059 0.000078 0.000103 0.000133 0.000172 0.000221 0.000281 0.000353 0.000439 0.000540 0.000656 0.000786 0.000929 0.001080 0.001235 0.001387 0.001528 0.001649 0.001739 0.001789 0.001789 0.001730 0.001606 0.001411 0.001143 0.000804 0.000399 -0.000063 -0.000569 -0.001106 -0.001661 -0.002226 -0.002802 -0.003398 -0.004042 -0.004772 -0.005639 -0.006706 -0.008033 -0.009675 -0.011667 -0.014014 -0.016688 -0.019615 -0.022685 -0.025754 -0.028654 -0.031211 -0.033262 -0.034670 -0.035340 -0.035229 -0.034350 -0.032770 -0.030605 -0.028002 -0.025131 -0.022160 -0.019244 -0.016509 -0.014044 -0.011897 -0.010080 -0.008571 -0.007324 -0.006282 -0.005386 -0.004581 -0.003827 -0.003094 -0.002373 -0.001662 -0.000972 -0.000318 0.000281 0.000810 0.001255 0.001609 0.001868 0.002035 0.002117 0.002125 0.002072 0.001972 0.001836 0.001677 0.001505 0.001328 0.001154 0.000987 0.000832 0.000691 0.000565 0.000455 0.000360 0.000280 0.000213 0.000160 0.000117 0.000084 0.000058 0.000039 0.000026 0.000016 0.000009 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000042 0.000056 0.000074 0.000097 0.000126 0.000162 0.000208 0.000265 0.000333 0.000415 0.000511 0.000621 0.000745 0.000881 0.001024 0.001172 0.001317 0.001453 0.001570 0.001661 0.001715 0.001726 0.001686 0.001590 0.001435 0.001219 0.000946 0.000621 0.000252 -0.000150 -0.000573 -0.001009 -0.001452 -0.001907 -0.002392 -0.002934 -0.003577 -0.004375 -0.005388 -0.006679 -0.008297 -0.010278 -0.012623 -0.015300 -0.018234 -0.021314 -0.024393 -0.027303 -0.029869 -0.031928 -0.033345 -0.034023 -0.033920 -0.033048 -0.031475 -0.029315 -0.026713 -0.023838 -0.020858 -0.017927 -0.015175 -0.012692 -0.010532 -0.008709 -0.007207 -0.005983 -0.004982 -0.004147 -0.003421 -0.002762 -0.002138 -0.001533 -0.000943 -0.000374 0.000163 0.000655 0.001088 0.001449 0.001733 0.001935 0.002058 0.002107 0.002093 0.002025 0.001916 0.001777 0.001618 0.001448 0.001275 0.001105 0.000944 0.000795 0.000659 0.000539 0.000433 0.000343 0.000267 0.000204 0.000152 0.000111 0.000080 0.000056 0.000038 0.000024 0.000015 0.000009 0.000004 0.000002 -0.000000 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000017 0.000022 0.000030 0.000040 0.000053 0.000069 0.000090 0.000118 0.000152 0.000195 0.000247 0.000312 0.000389 0.000479 0.000583 0.000700 0.000828 0.000963 0.001103 0.001240 0.001368 0.001480 0.001568 0.001625 0.001644 0.001620 0.001549 0.001431 0.001266 0.001059 0.000816 0.000547 0.000263 -0.000025 -0.000307 -0.000581 -0.000852 -0.001139 -0.001470 -0.001888 -0.002448 -0.003210 -0.004234 -0.005571 -0.007256 -0.009294 -0.011657 -0.014278 -0.017052 -0.019843 -0.022494 -0.024840 -0.026727 -0.028026 -0.028650 -0.028556 -0.027759 -0.026320 -0.024346 -0.021976 -0.019365 -0.016670 -0.014037 -0.011584 -0.009397 -0.007524 -0.005977 -0.004738 -0.003764 -0.003003 -0.002396 -0.001888 -0.001436 -0.001008 -0.000588 -0.000169 0.000243 0.000640 0.001009 0.001335 0.001608 0.001820 0.001966 0.002047 0.002068 0.002034 0.001955 0.001841 0.001702 0.001545 0.001380 0.001214 0.001051 0.000897 0.000754 0.000625 0.000510 0.000410 0.000325 0.000253 0.000193 0.000144 0.000106 0.000076 0.000053 0.000036 0.000023 0.000015 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000028 0.000037 0.000049 0.000064 0.000084 0.000109 0.000141 0.000180 0.000229 0.000289 0.000361 0.000445 0.000542 0.000651 0.000771 0.000897 0.001027 0.001154 0.001274 0.001378 0.001461 0.001517 0.001540 0.001528 0.001478 0.001391 0.001272 0.001125 0.000960 0.000789 0.000626 0.000483 0.000371 0.000294 0.000250 0.000223 0.000185 0.000097 -0.000093 -0.000442 -0.001011 -0.001852 -0.003002 -0.004475 -0.006252 -0.008282 -0.010477 -0.012721 -0.014877 -0.016800 -0.018355 -0.019428 -0.019941 -0.019859 -0.019193 -0.017999 -0.016373 -0.014435 -0.012322 -0.010171 -0.008106 -0.006227 -0.004605 -0.003275 -0.002240 -0.001477 -0.000942 -0.000580 -0.000334 -0.000151 0.000010 0.000178 0.000368 0.000584 0.000820 0.001066 0.001306 0.001526 0.001713 0.001857 0.001953 0.001998 0.001993 0.001945 0.001860 0.001746 0.001610 0.001460 0.001303 0.001145 0.000991 0.000845 0.000710 0.000588 0.000480 0.000386 0.000305 0.000237 0.000181 0.000136 0.000099 0.000071 0.000050 0.000034 0.000022 0.000014 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000034 0.000045 0.000060 0.000078 0.000100 0.000129 0.000166 0.000211 0.000266 0.000332 0.000409 0.000499 0.000600 0.000710 0.000826 0.000945 0.001062 0.001170 0.001265 0.001341 0.001392 0.001415 0.001408 0.001372 0.001308 0.001224 0.001127 0.001029 0.000946 0.000893 0.000888 0.000945 0.001071 0.001269 0.001528 0.001826 0.002128 0.002389 0.002553 0.002563 0.002365 0.001915 0.001191 0.000194 -0.001043 -0.002458 -0.003962 -0.005446 -0.006795 -0.007898 -0.008661 -0.009022 -0.008951 -0.008460 -0.007596 -0.006437 -0.005082 -0.003642 -0.002225 -0.000927 0.000178 0.001043 0.001648 0.002005 0.002146 0.002119 0.001979 0.001783 0.001579 0.001405 0.001284 0.001227 0.001233 0.001293 0.001391 0.001511 0.001634 0.001746 0.001833 0.001887 0.001904 0.001883 0.001828 0.001742 0.001631 0.001503 0.001362 0.001216 0.001069 0.000925 0.000789 0.000663 0.000549 0.000448 0.000360 0.000285 0.000221 0.000169 0.000127 0.000093 0.000066 0.000046 0.000031 0.000021 0.000013 0.000008 0.000004 0.000002 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000042 0.000055 0.000071 0.000092 0.000118 0.000151 0.000192 0.000242 0.000302 0.000372 0.000454 0.000546 0.000645 0.000751 0.000858 0.000963 0.001059 0.001143 0.001208 0.001251 0.001269 0.001261 0.001229 0.001178 0.001115 0.001052 0.001004 0.000988 0.001026 0.001136 0.001339 0.001649 0.002072 0.002606 0.003237 0.003936 0.004665 0.005374 0.006009 0.006514 0.006839 0.006951 0.006832 0.006492 0.005965 0.005306 0.004591 0.003903 0.003322 0.002916 0.002733 0.002792 0.003083 0.003570 0.004194 0.004881 0.005552 0.006132 0.006557 0.006785 0.006794 0.006587 0.006192 0.005649 0.005012 0.004338 0.003680 0.003081 0.002573 0.002172 0.001883 0.001698 0.001601 0.001574 0.001594 0.001640 0.001694 0.001739 0.001765 0.001766 0.001738 0.001682 0.001601 0.001499 0.001382 0.001254 0.001121 0.000986 0.000855 0.000729 0.000613 0.000508 0.000414 0.000333 0.000263 0.000204 0.000156 0.000117 0.000085 0.000061 0.000042 0.000029 0.000019 0.000012 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000022 0.000029 0.000039 0.000050 0.000065 0.000084 0.000108 0.000137 0.000174 0.000218 0.000272 0.000335 0.000408 0.000490 0.000579 0.000673 0.000768 0.000859 0.000942 0.001012 0.001064 0.001095 0.001102 0.001086 0.001050 0.000998 0.000942 0.000895 0.000873 0.000898 0.000993 0.001183 0.001493 0.001942 0.002544 0.003305 0.004219 0.005268 0.006420 0.007634 0.008857 0.010034 0.011112 0.012044 0.012796 0.013353 0.013718 0.013915 0.013981 0.013966 0.013918 0.013879 0.013878 0.013925 0.014013 0.014116 0.014194 0.014203 0.014094 0.013829 0.013377 0.012728 0.011889 0.010884 0.009756 0.008558 0.007345 0.006176 0.005098 0.004150 0.003355 0.002721 0.002245 0.001912 0.001699 0.001583 0.001535 0.001531 0.001550 0.001573 0.001588 0.001585 0.001559 0.001511 0.001441 0.001353 0.001250 0.001137 0.001019 0.000899 0.000780 0.000667 0.000561 0.000465 0.000379 0.000305 0.000241 0.000187 0.000142 0.000106 0.000078 0.000055 0.000038 0.000026 0.000016 0.000010 0.000006 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000046 0.000060 0.000077 0.000098 0.000124 0.000156 0.000195 0.000243 0.000299 0.000363 0.000435 0.000513 0.000595 0.000676 0.000753 0.000821 0.000876 0.000913 0.000928 0.000919 0.000888 0.000837 0.000774 0.000708 0.000655 0.000634 0.000667 0.000782 0.001006 0.001368 0.001893 0.002604 0.003512 0.004622 0.005925 0.007399 0.009008 0.010708 0.012445 0.014162 0.015802 0.017317 0.018669 0.019834 0.020802 0.021579 0.022179 0.022619 0.022916 0.023083 0.023120 0.023020 0.022771 0.022351 0.021742 0.020928 0.019901 0.018666 0.017242 0.015659 0.013966 0.012216 0.010471 0.008791 0.007230 0.005832 0.004628 0.003631 0.002843 0.002251 0.001833 0.001559 0.001400 0.001325 0.001305 0.001316 0.001339 0.001359 0.001365 0.001353 0.001320 0.001267 0.001196 0.001110 0.001015 0.000912 0.000807 0.000703 0.000602 0.000508 0.000421 0.000344 0.000276 0.000218 0.000169 0.000128 0.000095 0.000069 0.000049 0.000034 0.000022 0.000014 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000033 0.000042 0.000055 0.000070 0.000088 0.000111 0.000139 0.000173 0.000215 0.000263 0.000319 0.000381 0.000448 0.000517 0.000585 0.000647 0.000700 0.000738 0.000757 0.000753 0.000725 0.000673 0.000599 0.000512 0.000421 0.000342 0.000296 0.000304 0.000397 0.000603 0.000956 0.001484 0.002215 0.003169 0.004360 0.005786 0.007436 0.009284 0.011290 0.013406 0.015573 0.017730 0.019817 0.021778 0.023566 0.025145 0.026490 0.027585 0.028421 0.028992 0.029294 0.029322 0.029070 0.028533 0.027711 0.026607 0.025232 0.023607 0.021764 0.019748 0.017611 0.015415 0.013227 0.011112 0.009130 0.007332 0.005756 0.004424 0.003341 0.002499 0.001878 0.001449 0.001178 0.001029 0.000970 0.000969 0.001001 0.001045 0.001087 0.001116 0.001126 0.001115 0.001083 0.001032 0.000966 0.000889 0.000804 0.000715 0.000625 0.000537 0.000453 0.000377 0.000308 0.000247 0.000194 0.000150 0.000114 0.000084 0.000061 0.000043 0.000029 0.000018 0.000011 0.000006 0.000003 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000030 0.000039 0.000050 0.000063 0.000079 0.000099 0.000124 0.000153 0.000189 0.000231 0.000278 0.000331 0.000386 0.000443 0.000497 0.000544 0.000580 0.000601 0.000601 0.000576 0.000525 0.000447 0.000344 0.000224 0.000095 -0.000027 -0.000123 -0.000170 -0.000139 -0.000000 0.000279 0.000733 0.001391 0.002282 0.003423 0.004824 0.006482 0.008379 0.010485 0.012756 0.015138 0.017568 0.019979 0.022304 0.024481 0.026452 0.028171 0.029597 0.030701 0.031459 0.031853 0.031873 0.031515 0.030783 0.029690 0.028256 0.026516 0.024511 0.022294 0.019928 0.017481 0.015023 0.012627 0.010360 0.008279 0.006429 0.004841 0.003527 0.002486 0.001700 0.001144 0.000783 0.000578 0.000492 0.000491 0.000542 0.000620 0.000706 0.000784 0.000846 0.000886 0.000902 0.000895 0.000867 0.000822 0.000764 0.000696 0.000622 0.000547 0.000472 0.000400 0.000333 0.000272 0.000218 0.000172 0.000132 0.000100 0.000073 0.000052 0.000036 0.000024 0.000015 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000028 0.000036 0.000046 0.000057 0.000072 0.000089 0.000110 0.000135 0.000165 0.000201 0.000240 0.000284 0.000329 0.000373 0.000414 0.000446 0.000467 0.000469 0.000450 0.000404 0.000328 0.000221 0.000085 -0.000076 -0.000252 -0.000430 -0.000594 -0.000721 -0.000786 -0.000759 -0.000608 -0.000299 0.000200 0.000919 0.001885 0.003111 0.004605 0.006356 0.008345 0.010535 0.012877 0.015312 0.017775 0.020192 0.022494 0.024612 0.026484 0.028055 0.029280 0.030123 0.030559 0.030574 0.030165 0.029341 0.028125 0.026552 0.024667 0.022528 0.020199 0.017753 0.015263 0.012806 0.010452 0.008265 0.006298 0.004588 0.003156 0.002009 0.001134 0.000512 0.000108 -0.000114 -0.000194 -0.000171 -0.000079 0.000051 0.000197 0.000339 0.000465 0.000568 0.000642 0.000689 0.000709 0.000705 0.000681 0.000642 0.000591 0.000533 0.000471 0.000409 0.000348 0.000290 0.000237 0.000190 0.000149 0.000115 0.000086 0.000063 0.000044 0.000030 0.000019 0.000011 0.000005 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000026 0.000034 0.000042 0.000052 0.000065 0.000080 0.000097 0.000119 0.000145 0.000174 0.000207 0.000242 0.000277 0.000310 0.000338 0.000357 0.000362 0.000348 0.000309 0.000241 0.000141 0.000005 -0.000166 -0.000369 -0.000597 -0.000839 -0.001082 -0.001306 -0.001490 -0.001607 -0.001627 -0.001520 -0.001253 -0.000793 -0.000113 0.000808 0.001983 0.003411 0.005080 0.006965 0.009025 0.011210 0.013458 0.015702 0.017869 0.019888 0.021692 0.023220 0.024419 0.025247 0.025675 0.025687 0.025281 0.024470 0.023282 0.021757 0.019949 0.017919 0.015735 0.013472 0.011201 0.008997 0.006923 0.005037 0.003381 0.001986 0.000864 0.000011 -0.000587 -0.000958 -0.001137 -0.001163 -0.001074 -0.000907 -0.000696 -0.000467 -0.000241 -0.000033 0.000147 0.000294 0.000406 0.000485 0.000531 0.000551 0.000548 0.000527 0.000493 0.000449 0.000400 0.000349 0.000299 0.000250 0.000205 0.000164 0.000129 0.000099 0.000073 0.000053 0.000037 0.000024 0.000015 0.000008 0.000003 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000039 0.000048 0.000059 0.000072 0.000087 0.000105 0.000126 0.000151 0.000177 0.000205 0.000232 0.000255 0.000272 0.000278 0.000269 0.000239 0.000183 0.000096 -0.000028 -0.000191 -0.000395 -0.000638 -0.000917 -0.001224 -0.001548 -0.001875 -0.002189 -0.002467 -0.002685 -0.002815 -0.002827 -0.002689 -0.002374 -0.001857 -0.001121 -0.000157 0.001030 0.002426 0.004002 0.005719 0.007525 0.009363 0.011167 0.012872 0.014413 0.015730 0.016771 0.017493 0.017868 0.017879 0.017525 0.016820 0.015794 0.014486 0.012950 0.011243 0.009429 0.007577 0.005750 0.004012 0.002418 0.001013 -0.000170 -0.001112 -0.001808 -0.002267 -0.002510 -0.002568 -0.002474 -0.002267 -0.001982 -0.001654 -0.001311 -0.000975 -0.000664 -0.000387 -0.000152 0.000040 0.000188 0.000297 0.000369 0.000411 0.000427 0.000423 0.000403 0.000373 0.000336 0.000296 0.000254 0.000213 0.000175 0.000141 0.000110 0.000084 0.000062 0.000044 0.000030 0.000019 0.000011 0.000005 0.000000 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000054 0.000065 0.000078 0.000093 0.000111 0.000131 0.000152 0.000174 0.000193 0.000208 0.000216 0.000211 0.000190 0.000148 0.000077 -0.000026 -0.000169 -0.000355 -0.000587 -0.000865 -0.001188 -0.001553 -0.001953 -0.002379 -0.002820 -0.003260 -0.003680 -0.004058 -0.004368 -0.004582 -0.004673 -0.004616 -0.004389 -0.003980 -0.003381 -0.002600 -0.001650 -0.000557 0.000641 0.001901 0.003170 0.004395 0.005522 0.006498 0.007278 0.007824 0.008110 0.008122 0.007860 0.007335 0.006574 0.005613 0.004497 0.003276 0.002002 0.000730 -0.000489 -0.001606 -0.002582 -0.003382 -0.003987 -0.004387 -0.004586 -0.004597 -0.004445 -0.004160 -0.003774 -0.003323 -0.002837 -0.002346 -0.001872 -0.001433 -0.001040 -0.000700 -0.000414 -0.000182 -0.000001 0.000134 0.000228 0.000289 0.000322 0.000332 0.000325 0.000307 0.000280 0.000248 0.000215 0.000181 0.000149 0.000120 0.000094 0.000071 0.000052 0.000037 0.000024 0.000015 0.000008 0.000002 -0.000001 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000035 0.000042 0.000050 0.000059 0.000070 0.000083 0.000098 0.000115 0.000132 0.000148 0.000162 0.000171 0.000171 0.000158 0.000129 0.000076 -0.000005 -0.000120 -0.000277 -0.000479 -0.000730 -0.001034 -0.001391 -0.001801 -0.002263 -0.002772 -0.003324 -0.003909 -0.004516 -0.005128 -0.005725 -0.006284 -0.006781 -0.007191 -0.007491 -0.007665 -0.007698 -0.007586 -0.007330 -0.006943 -0.006444 -0.005861 -0.005228 -0.004582 -0.003963 -0.003409 -0.002954 -0.002628 -0.002453 -0.002438 -0.002585 -0.002883 -0.003313 -0.003846 -0.004451 -0.005090 -0.005725 -0.006322 -0.006844 -0.007261 -0.007550 -0.007691 -0.007676 -0.007506 -0.007190 -0.006746 -0.006200 -0.005579 -0.004913 -0.004231 -0.003560 -0.002922 -0.002333 -0.001805 -0.001343 -0.000950 -0.000624 -0.000360 -0.000154 0.000002 0.000114 0.000189 0.000235 0.000256 0.000260 0.000251 0.000232 0.000208 0.000182 0.000154 0.000127 0.000103 0.000080 0.000061 0.000044 0.000031 0.000020 0.000012 0.000005 0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000028 0.000033 0.000039 0.000046 0.000054 0.000064 0.000075 0.000087 0.000101 0.000115 0.000128 0.000137 0.000142 0.000137 0.000119 0.000084 0.000027 -0.000060 -0.000182 -0.000345 -0.000554 -0.000815 -0.001132 -0.001508 -0.001946 -0.002449 -0.003018 -0.003654 -0.004354 -0.005112 -0.005920 -0.006764 -0.007627 -0.008489 -0.009326 -0.010118 -0.010844 -0.011484 -0.012025 -0.012457 -0.012776 -0.012987 -0.013099 -0.013126 -0.013087 -0.013004 -0.012899 -0.012793 -0.012704 -0.012646 -0.012628 -0.012649 -0.012704 -0.012780 -0.012860 -0.012925 -0.012956 -0.012932 -0.012835 -0.012652 -0.012369 -0.011978 -0.011476 -0.010865 -0.010155 -0.009361 -0.008502 -0.007602 -0.006686 -0.005779 -0.004906 -0.004084 -0.003329 -0.002653 -0.002059 -0.001549 -0.001120 -0.000767 -0.000483 -0.000261 -0.000092 0.000030 0.000115 0.000169 0.000198 0.000209 0.000206 0.000194 0.000176 0.000154 0.000132 0.000109 0.000088 0.000069 0.000052 0.000038 0.000026 0.000017 0.000009 0.000004 -0.000000 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000037 0.000043 0.000050 0.000058 0.000068 0.000079 0.000090 0.000102 0.000112 0.000120 0.000121 0.000115 0.000095 0.000059 -0.000000 -0.000087 -0.000208 -0.000369 -0.000577 -0.000835 -0.001150 -0.001528 -0.001973 -0.002493 -0.003091 -0.003775 -0.004546 -0.005407 -0.006355 -0.007384 -0.008480 -0.009631 -0.010816 -0.012016 -0.013208 -0.014371 -0.015482 -0.016523 -0.017477 -0.018333 -0.019081 -0.019719 -0.020247 -0.020668 -0.020987 -0.021211 -0.021347 -0.021402 -0.021379 -0.021280 -0.021104 -0.020844 -0.020497 -0.020058 -0.019522 -0.018888 -0.018158 -0.017334 -0.016423 -0.015431 -0.014367 -0.013245 -0.012079 -0.010889 -0.009694 -0.008515 -0.007374 -0.006290 -0.005280 -0.004358 -0.003530 -0.002802 -0.002174 -0.001641 -0.001197 -0.000835 -0.000544 -0.000318 -0.000146 -0.000020 0.000068 0.000125 0.000158 0.000172 0.000174 0.000165 0.000151 0.000133 0.000114 0.000095 0.000077 0.000060 0.000045 0.000033 0.000023 0.000014 0.000008 0.000003 -0.000000 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000026 0.000030 0.000035 0.000041 0.000047 0.000054 0.000062 0.000072 0.000082 0.000093 0.000102 0.000108 0.000110 0.000103 0.000085 0.000051 -0.000004 -0.000086 -0.000199 -0.000350 -0.000544 -0.000788 -0.001087 -0.001448 -0.001877 -0.002385 -0.002979 -0.003669 -0.004463 -0.005368 -0.006387 -0.007520 -0.008760 -0.010098 -0.011520 -0.013008 -0.014541 -0.016094 -0.017641 -0.019155 -0.020610 -0.021982 -0.023246 -0.024385 -0.025381 -0.026220 -0.026893 -0.027394 -0.027719 -0.027868 -0.027842 -0.027642 -0.027270 -0.026729 -0.026025 -0.025166 -0.024164 -0.023032 -0.021790 -0.020455 -0.019048 -0.017589 -0.016098 -0.014595 -0.013099 -0.011631 -0.010209 -0.008851 -0.007575 -0.006393 -0.005317 -0.004352 -0.003502 -0.002766 -0.002138 -0.001610 -0.001175 -0.000822 -0.000541 -0.000322 -0.000157 -0.000036 0.000048 0.000103 0.000135 0.000150 0.000152 0.000145 0.000133 0.000117 0.000100 0.000084 0.000068 0.000053 0.000040 0.000029 0.000020 0.000013 0.000007 0.000003 0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000033 0.000038 0.000044 0.000050 0.000058 0.000067 0.000076 0.000086 0.000096 0.000103 0.000106 0.000102 0.000088 0.000060 0.000013 -0.000057 -0.000155 -0.000288 -0.000460 -0.000676 -0.000943 -0.001268 -0.001660 -0.002128 -0.002683 -0.003337 -0.004102 -0.004988 -0.006004 -0.007153 -0.008435 -0.009846 -0.011377 -0.013012 -0.014732 -0.016512 -0.018325 -0.020138 -0.021919 -0.023633 -0.025248 -0.026731 -0.028053 -0.029187 -0.030112 -0.030810 -0.031271 -0.031488 -0.031459 -0.031186 -0.030673 -0.029932 -0.028974 -0.027820 -0.026492 -0.025019 -0.023429 -0.021756 -0.020028 -0.018276 -0.016526 -0.014802 -0.013128 -0.011521 -0.009999 -0.008577 -0.007265 -0.006072 -0.005004 -0.004062 -0.003242 -0.002541 -0.001949 -0.001457 -0.001054 -0.000729 -0.000473 -0.000275 -0.000127 -0.000019 0.000055 0.000102 0.000129 0.000140 0.000140 0.000133 0.000121 0.000106 0.000090 0.000075 0.000061 0.000048 0.000036 0.000027 0.000019 0.000012 0.000007 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000023 0.000027 0.000031 0.000036 0.000041 0.000047 0.000054 0.000063 0.000073 0.000083 0.000093 0.000102 0.000109 0.000109 0.000102 0.000084 0.000050 -0.000004 -0.000081 -0.000187 -0.000326 -0.000504 -0.000726 -0.000999 -0.001331 -0.001733 -0.002216 -0.002795 -0.003481 -0.004287 -0.005226 -0.006305 -0.007528 -0.008895 -0.010401 -0.012036 -0.013781 -0.015614 -0.017507 -0.019427 -0.021338 -0.023201 -0.024975 -0.026623 -0.028106 -0.029390 -0.030445 -0.031247 -0.031780 -0.032033 -0.032002 -0.031689 -0.031102 -0.030254 -0.029165 -0.027860 -0.026372 -0.024736 -0.022989 -0.021171 -0.019317 -0.017463 -0.015637 -0.013867 -0.012173 -0.010574 -0.009083 -0.007711 -0.006465 -0.005348 -0.004361 -0.003502 -0.002764 -0.002139 -0.001617 -0.001188 -0.000840 -0.000562 -0.000345 -0.000180 -0.000058 0.000028 0.000086 0.000120 0.000138 0.000142 0.000138 0.000128 0.000114 0.000099 0.000084 0.000069 0.000056 0.000044 0.000033 0.000025 0.000018 0.000012 0.000008 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000015 0.000019 0.000022 0.000026 0.000029 0.000034 0.000039 0.000045 0.000052 0.000061 0.000071 0.000082 0.000094 0.000106 0.000117 0.000124 0.000126 0.000120 0.000102 0.000069 0.000019 -0.000054 -0.000153 -0.000282 -0.000447 -0.000653 -0.000908 -0.001222 -0.001606 -0.002073 -0.002636 -0.003310 -0.004106 -0.005036 -0.006107 -0.007322 -0.008680 -0.010174 -0.011789 -0.013507 -0.015301 -0.017139 -0.018985 -0.020800 -0.022543 -0.024173 -0.025649 -0.026933 -0.027992 -0.028801 -0.029339 -0.029595 -0.029563 -0.029245 -0.028651 -0.027796 -0.026701 -0.025396 -0.023916 -0.022298 -0.020585 -0.018816 -0.017030 -0.015261 -0.013539 -0.011889 -0.010329 -0.008875 -0.007538 -0.006323 -0.005234 -0.004270 -0.003431 -0.002709 -0.002096 -0.001585 -0.001163 -0.000820 -0.000545 -0.000330 -0.000165 -0.000043 0.000044 0.000102 0.000137 0.000155 0.000159 0.000154 0.000143 0.000129 0.000112 0.000096 0.000080 0.000065 0.000052 0.000041 0.000031 0.000024 0.000017 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000032 0.000037 0.000043 0.000050 0.000059 0.000070 0.000083 0.000098 0.000113 0.000129 0.000144 0.000157 0.000164 0.000165 0.000157 0.000137 0.000102 0.000050 -0.000024 -0.000122 -0.000250 -0.000414 -0.000622 -0.000885 -0.001214 -0.001620 -0.002117 -0.002718 -0.003436 -0.004278 -0.005251 -0.006356 -0.007590 -0.008943 -0.010398 -0.011933 -0.013521 -0.015129 -0.016720 -0.018258 -0.019703 -0.021017 -0.022163 -0.023112 -0.023837 -0.024319 -0.024546 -0.024514 -0.024225 -0.023686 -0.022914 -0.021930 -0.020763 -0.019445 -0.018013 -0.016506 -0.014962 -0.013416 -0.011899 -0.010438 -0.009052 -0.007758 -0.006567 -0.005485 -0.004516 -0.003660 -0.002914 -0.002274 -0.001733 -0.001282 -0.000911 -0.000612 -0.000374 -0.000189 -0.000048 0.000055 0.000126 0.000172 0.000196 0.000205 0.000202 0.000191 0.000174 0.000155 0.000134 0.000114 0.000095 0.000078 0.000063 0.000050 0.000039 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000022 0.000026 0.000030 0.000035 0.000041 0.000049 0.000059 0.000071 0.000086 0.000103 0.000122 0.000144 0.000167 0.000191 0.000214 0.000236 0.000253 0.000266 0.000272 0.000270 0.000257 0.000231 0.000189 0.000124 0.000032 -0.000095 -0.000266 -0.000492 -0.000784 -0.001153 -0.001612 -0.002170 -0.002835 -0.003610 -0.004494 -0.005481 -0.006560 -0.007713 -0.008918 -0.010149 -0.011376 -0.012568 -0.013692 -0.014717 -0.015613 -0.016355 -0.016921 -0.017295 -0.017469 -0.017438 -0.017203 -0.016773 -0.016161 -0.015384 -0.014467 -0.013437 -0.012326 -0.011166 -0.009988 -0.008819 -0.007686 -0.006607 -0.005598 -0.004670 -0.003829 -0.003079 -0.002421 -0.001852 -0.001369 -0.000965 -0.000635 -0.000369 -0.000159 0.000002 0.000123 0.000209 0.000267 0.000302 0.000317 0.000316 0.000304 0.000283 0.000258 0.000229 0.000200 0.000171 0.000144 0.000119 0.000097 0.000078 0.000063 0.000050 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000040 0.000048 0.000059 0.000072 0.000089 0.000109 0.000133 0.000160 0.000192 0.000227 0.000266 0.000308 0.000352 0.000399 0.000447 0.000496 0.000545 0.000593 0.000638 0.000677 0.000706 0.000721 0.000715 0.000682 0.000611 0.000492 0.000317 0.000074 -0.000243 -0.000641 -0.001119 -0.001676 -0.002305 -0.002993 -0.003726 -0.004486 -0.005251 -0.005998 -0.006707 -0.007354 -0.007920 -0.008387 -0.008741 -0.008972 -0.009073 -0.009043 -0.008884 -0.008600 -0.008201 -0.007700 -0.007114 -0.006462 -0.005767 -0.005050 -0.004333 -0.003636 -0.002973 -0.002357 -0.001796 -0.001297 -0.000861 -0.000489 -0.000179 0.000072 0.000268 0.000415 0.000520 0.000589 0.000629 0.000645 0.000643 0.000626 0.000598 0.000560 0.000516 0.000468 0.000418 0.000367 0.000318 0.000271 0.000228 0.000190 0.000156 0.000126 0.000101 0.000081 0.000064 0.000050 0.000039 0.000031 0.000024 0.000019 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000032 0.000039 0.000048 0.000060 0.000074 0.000093 0.000115 0.000143 0.000176 0.000215 0.000261 0.000315 0.000377 0.000447 0.000526 0.000615 0.000715 0.000824 0.000944 0.001075 0.001215 0.001364 0.001520 0.001679 0.001837 0.001988 0.002124 0.002236 0.002316 0.002358 0.002354 0.002302 0.002202 0.002056 0.001869 0.001650 0.001409 0.001155 0.000901 0.000658 0.000436 0.000244 0.000088 -0.000024 -0.000091 -0.000110 -0.000082 -0.000008 0.000109 0.000264 0.000451 0.000662 0.000888 0.001119 0.001342 0.001549 0.001731 0.001883 0.002001 0.002083 0.002129 0.002141 0.002120 0.002071 0.001996 0.001901 0.001790 0.001668 0.001540 0.001410 0.001282 0.001158 0.001038 0.000924 0.000816 0.000714 0.000619 0.000530 0.000450 0.000378 0.000314 0.000258 0.000210 0.000169 0.000135 0.000107 0.000084 0.000066 0.000052 0.000041 0.000032 0.000025 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000020 0.000025 0.000031 0.000038 0.000048 0.000060 0.000076 0.000096 0.000121 0.000152 0.000190 0.000237 0.000293 0.000360 0.000440 0.000533 0.000643 0.000769 0.000915 0.001080 0.001268 0.001478 0.001714 0.001975 0.002263 0.002578 0.002917 0.003278 0.003654 0.004041 0.004431 0.004817 0.005195 0.005558 0.005905 0.006234 0.006545 0.006838 0.007115 0.007375 0.007620 0.007848 0.008057 0.008246 0.008409 0.008543 0.008644 0.008709 0.008734 0.008720 0.008664 0.008569 0.008436 0.008265 0.008059 0.007818 0.007545 0.007241 0.006909 0.006554 0.006180 0.005793 0.005397 0.004997 0.004597 0.004202 0.003816 0.003443 0.003086 0.002749 0.002435 0.002146 0.001881 0.001641 0.001425 0.001230 0.001055 0.000898 0.000759 0.000635 0.000527 0.000434 0.000354 0.000286 0.000230 0.000183 0.000144 0.000113 0.000089 0.000069 0.000054 0.000042 0.000033 0.000026 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000061 0.000078 0.000100 0.000127 0.000160 0.000202 0.000255 0.000319 0.000398 0.000493 0.000607 0.000743 0.000902 0.001087 0.001302 0.001549 0.001830 0.002150 0.002512 0.002918 0.003372 0.003873 0.004421 0.005014 0.005647 0.006314 0.007012 0.007733 0.008474 0.009228 0.009992 0.010759 0.011523 0.012278 0.013014 0.013722 0.014389 0.015001 0.015544 0.016005 0.016370 0.016628 0.016770 0.016793 0.016695 0.016478 0.016148 0.015714 0.015187 0.014578 0.013900 0.013166 0.012389 0.011584 0.010764 0.009942 0.009127 0.008330 0.007558 0.006816 0.006110 0.005445 0.004822 0.004245 0.003716 0.003235 0.002802 0.002415 0.002072 0.001768 0.001501 0.001266 0.001060 0.000881 0.000727 0.000595 0.000483 0.000389 0.000311 0.000247 0.000195 0.000153 0.000120 0.000093 0.000072 0.000056 0.000044 0.000034 0.000027 0.000022 0.000018 0.000016 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000048 0.000062 0.000080 0.000102 0.000130 0.000166 0.000212 0.000269 0.000340 0.000427 0.000535 0.000665 0.000822 0.001007 0.001226 0.001481 0.001777 0.002118 0.002508 0.002954 0.003460 0.004031 0.004669 0.005375 0.006149 0.006989 0.007891 0.008850 0.009862 0.010920 0.012019 0.013151 0.014305 0.015471 0.016634 0.017777 0.018880 0.019922 0.020880 0.021728 0.022444 0.023006 0.023398 0.023607 0.023627 0.023456 0.023100 0.022568 0.021876 0.021043 0.020089 0.019037 0.017910 0.016732 0.015525 0.014312 0.013109 0.011934 0.010799 0.009713 0.008683 0.007716 0.006815 0.005982 0.005220 0.004528 0.003906 0.003352 0.002862 0.002431 0.002053 0.001724 0.001439 0.001192 0.000981 0.000801 0.000649 0.000522 0.000417 0.000331 0.000261 0.000205 0.000161 0.000125 0.000097 0.000075 0.000058 0.000045 0.000035 0.000028 0.000022 0.000018 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000048 0.000062 0.000080 0.000103 0.000133 0.000170 0.000218 0.000278 0.000353 0.000448 0.000564 0.000706 0.000878 0.001083 0.001326 0.001612 0.001946 0.002332 0.002778 0.003290 0.003875 0.004537 0.005282 0.006113 0.007029 0.008030 0.009114 0.010276 0.011513 0.012818 0.014184 0.015601 0.017056 0.018534 0.020014 0.021473 0.022885 0.024220 0.025446 0.026531 0.027445 0.028161 0.028657 0.028917 0.028934 0.028706 0.028241 0.027552 0.026659 0.025587 0.024365 0.023023 0.021592 0.020103 0.018586 0.017068 0.015572 0.014118 0.012721 0.011392 0.010139 0.008968 0.007884 0.006887 0.005980 0.005161 0.004429 0.003779 0.003207 0.002706 0.002271 0.001894 0.001568 0.001290 0.001053 0.000853 0.000687 0.000549 0.000436 0.000344 0.000271 0.000212 0.000165 0.000128 0.000099 0.000077 0.000059 0.000046 0.000035 0.000028 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000037 0.000048 0.000062 0.000080 0.000103 0.000133 0.000171 0.000220 0.000282 0.000360 0.000458 0.000580 0.000729 0.000910 0.001128 0.001388 0.001694 0.002053 0.002472 0.002957 0.003515 0.004156 0.004884 0.005705 0.006623 0.007639 0.008753 0.009963 0.011267 0.012659 0.014134 0.015684 0.017298 0.018960 0.020651 0.022349 0.024024 0.025647 0.027181 0.028589 0.029835 0.030883 0.031703 0.032268 0.032563 0.032577 0.032310 0.031771 0.030975 0.029946 0.028713 0.027308 0.025769 0.024132 0.022432 0.020704 0.018979 0.017284 0.015639 0.014062 0.012565 0.011158 0.009845 0.008632 0.007521 0.006511 0.005602 0.004791 0.004073 0.003443 0.002893 0.002415 0.002004 0.001651 0.001351 0.001097 0.000884 0.000708 0.000563 0.000445 0.000350 0.000274 0.000214 0.000166 0.000129 0.000100 0.000077 0.000059 0.000045 0.000034 0.000027 0.000021 0.000017 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000047 0.000060 0.000078 0.000102 0.000131 0.000170 0.000219 0.000281 0.000360 0.000459 0.000582 0.000734 0.000920 0.001143 0.001411 0.001728 0.002101 0.002538 0.003045 0.003632 0.004305 0.005072 0.005938 0.006908 0.007983 0.009163 0.010446 0.011830 0.013310 0.014880 0.016532 0.018254 0.020029 0.021837 0.023652 0.025444 0.027179 0.028819 0.030323 0.031654 0.032772 0.033645 0.034246 0.034558 0.034571 0.034284 0.033705 0.032854 0.031753 0.030435 0.028935 0.027292 0.025546 0.023734 0.021894 0.020058 0.018254 0.016505 0.014829 0.013239 0.011743 0.010350 0.009063 0.007884 0.006814 0.005851 0.004993 0.004234 0.003568 0.002988 0.002487 0.002055 0.001687 0.001374 0.001111 0.000892 0.000711 0.000564 0.000444 0.000348 0.000272 0.000212 0.000164 0.000127 0.000098 0.000075 0.000057 0.000043 0.000033 0.000025 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000027 0.000035 0.000045 0.000058 0.000076 0.000098 0.000128 0.000165 0.000213 0.000275 0.000353 0.000451 0.000573 0.000723 0.000908 0.001131 0.001399 0.001718 0.002095 0.002536 0.003051 0.003647 0.004332 0.005113 0.005995 0.006983 0.008078 0.009280 0.010587 0.011995 0.013501 0.015098 0.016778 0.018527 0.020330 0.022166 0.024008 0.025825 0.027582 0.029242 0.030763 0.032107 0.033236 0.034117 0.034723 0.035037 0.035049 0.034759 0.034174 0.033314 0.032202 0.030870 0.029353 0.027692 0.025925 0.024092 0.022229 0.020369 0.018541 0.016767 0.015064 0.013447 0.011926 0.010507 0.009195 0.007993 0.006901 0.005919 0.005043 0.004269 0.003590 0.002999 0.002489 0.002051 0.001678 0.001363 0.001099 0.000880 0.000699 0.000552 0.000434 0.000339 0.000264 0.000205 0.000159 0.000122 0.000093 0.000071 0.000054 0.000041 0.000030 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000033 0.000043 0.000056 0.000072 0.000094 0.000122 0.000158 0.000205 0.000264 0.000340 0.000434 0.000552 0.000699 0.000878 0.001095 0.001357 0.001670 0.002040 0.002475 0.002983 0.003572 0.004249 0.005022 0.005895 0.006871 0.007953 0.009138 0.010425 0.011810 0.013289 0.014855 0.016499 0.018208 0.019968 0.021756 0.023548 0.025313 0.027017 0.028624 0.030095 0.031394 0.032483 0.033333 0.033918 0.034221 0.034233 0.033954 0.033391 0.032561 0.031488 0.030201 0.028735 0.027127 0.025415 0.023636 0.021826 0.020016 0.018233 0.016500 0.014834 0.013248 0.011753 0.010356 0.009063 0.007876 0.006797 0.005825 0.004958 0.004191 0.003518 0.002934 0.002429 0.001997 0.001630 0.001321 0.001062 0.000848 0.000673 0.000530 0.000416 0.000324 0.000252 0.000195 0.000150 0.000115 0.000088 0.000066 0.000050 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000052 0.000068 0.000088 0.000115 0.000150 0.000194 0.000250 0.000321 0.000411 0.000523 0.000662 0.000832 0.001039 0.001290 0.001589 0.001945 0.002364 0.002854 0.003422 0.004075 0.004820 0.005661 0.006601 0.007640 0.008778 0.010010 0.011334 0.012743 0.014232 0.015790 0.017407 0.019067 0.020750 0.022432 0.024084 0.025677 0.027176 0.028546 0.029753 0.030766 0.031555 0.032099 0.032381 0.032394 0.032136 0.031616 0.030848 0.029852 0.028656 0.027291 0.025791 0.024190 0.022524 0.020825 0.019122 0.017440 0.015800 0.014220 0.012711 0.011285 0.009950 0.008710 0.007570 0.006532 0.005595 0.004758 0.004018 0.003369 0.002804 0.002318 0.001902 0.001550 0.001253 0.001006 0.000802 0.000635 0.000500 0.000391 0.000304 0.000235 0.000181 0.000139 0.000106 0.000080 0.000060 0.000045 0.000033 0.000024 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000029 0.000038 0.000049 0.000063 0.000082 0.000107 0.000139 0.000180 0.000233 0.000299 0.000382 0.000487 0.000616 0.000774 0.000968 0.001203 0.001484 0.001819 0.002214 0.002676 0.003212 0.003828 0.004530 0.005321 0.006205 0.007180 0.008245 0.009396 0.010629 0.011938 0.013316 0.014754 0.016241 0.017762 0.019298 0.020829 0.022329 0.023770 0.025123 0.026357 0.027443 0.028352 0.029061 0.029549 0.029804 0.029818 0.029590 0.029126 0.028439 0.027547 0.026472 0.025243 0.023888 0.022439 0.020927 0.019379 0.017822 0.016280 0.014771 0.013312 0.011914 0.010588 0.009343 0.008183 0.007115 0.006139 0.005257 0.004469 0.003770 0.003158 0.002625 0.002167 0.001776 0.001445 0.001167 0.000935 0.000744 0.000588 0.000462 0.000361 0.000280 0.000216 0.000166 0.000127 0.000096 0.000072 0.000054 0.000040 0.000029 0.000021 0.000015 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000035 0.000045 0.000059 0.000076 0.000098 0.000128 0.000165 0.000213 0.000274 0.000350 0.000445 0.000563 0.000708 0.000886 0.001102 0.001362 0.001671 0.002036 0.002463 0.002958 0.003527 0.004174 0.004903 0.005716 0.006610 0.007586 0.008638 0.009761 0.010949 0.012195 0.013490 0.014824 0.016182 0.017549 0.018905 0.020228 0.021495 0.022681 0.023760 0.024708 0.025500 0.026117 0.026543 0.026767 0.026781 0.026586 0.026187 0.025591 0.024816 0.023880 0.022806 0.021618 0.020342 0.019006 0.017633 0.016247 0.014868 0.013513 0.012198 0.010932 0.009728 0.008593 0.007532 0.006552 0.005655 0.004842 0.004114 0.003469 0.002903 0.002411 0.001988 0.001627 0.001322 0.001066 0.000854 0.000679 0.000536 0.000421 0.000328 0.000254 0.000196 0.000150 0.000114 0.000086 0.000064 0.000048 0.000035 0.000025 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000054 0.000069 0.000089 0.000116 0.000149 0.000192 0.000246 0.000315 0.000400 0.000506 0.000637 0.000798 0.000993 0.001228 0.001508 0.001840 0.002227 0.002676 0.003191 0.003776 0.004434 0.005166 0.005971 0.006846 0.007788 0.008790 0.009846 0.010950 0.012091 0.013261 0.014447 0.015634 0.016807 0.017946 0.019032 0.020044 0.020962 0.021767 0.022438 0.022961 0.023323 0.023514 0.023529 0.023367 0.023033 0.022532 0.021878 0.021085 0.020171 0.019156 0.018062 0.016910 0.015721 0.014516 0.013310 0.012120 0.010959 0.009838 0.008767 0.007752 0.006802 0.005920 0.005112 0.004378 0.003719 0.003135 0.002621 0.002176 0.001792 0.001466 0.001190 0.000959 0.000767 0.000610 0.000481 0.000377 0.000294 0.000227 0.000175 0.000133 0.000101 0.000076 0.000057 0.000042 0.000030 0.000021 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000039 0.000049 0.000063 0.000081 0.000104 0.000133 0.000171 0.000219 0.000279 0.000354 0.000448 0.000564 0.000706 0.000880 0.001089 0.001339 0.001635 0.001980 0.002379 0.002837 0.003356 0.003939 0.004586 0.005296 0.006067 0.006894 0.007772 0.008693 0.009652 0.010639 0.011645 0.012659 0.013669 0.014660 0.015619 0.016528 0.017372 0.018135 0.018801 0.019356 0.019788 0.020087 0.020246 0.020261 0.020131 0.019858 0.019449 0.018911 0.018256 0.017498 0.016652 0.015735 0.014764 0.013757 0.012730 0.011698 0.010673 0.009669 0.008694 0.007759 0.006869 0.006033 0.005256 0.004540 0.003889 0.003304 0.002785 0.002328 0.001931 0.001590 0.001300 0.001054 0.000849 0.000679 0.000539 0.000426 0.000333 0.000260 0.000201 0.000154 0.000117 0.000089 0.000066 0.000049 0.000036 0.000026 0.000018 0.000012 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000045 0.000057 0.000072 0.000092 0.000117 0.000150 0.000191 0.000243 0.000309 0.000390 0.000491 0.000616 0.000768 0.000952 0.001171 0.001429 0.001732 0.002081 0.002481 0.002933 0.003440 0.004002 0.004618 0.005285 0.005998 0.006753 0.007544 0.008362 0.009200 0.010049 0.010901 0.011744 0.012566 0.013356 0.014101 0.014789 0.015409 0.015948 0.016396 0.016744 0.016986 0.017116 0.017130 0.017028 0.016812 0.016485 0.016053 0.015525 0.014910 0.014220 0.013468 0.012667 0.011831 0.010972 0.010105 0.009239 0.008385 0.007553 0.006750 0.005984 0.005262 0.004587 0.003965 0.003399 0.002888 0.002434 0.002035 0.001688 0.001389 0.001135 0.000921 0.000742 0.000593 0.000471 0.000371 0.000291 0.000227 0.000175 0.000135 0.000102 0.000077 0.000058 0.000042 0.000031 0.000022 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000040 0.000051 0.000064 0.000081 0.000102 0.000130 0.000165 0.000209 0.000265 0.000335 0.000422 0.000529 0.000660 0.000818 0.001007 0.001230 0.001491 0.001791 0.002134 0.002521 0.002955 0.003435 0.003960 0.004527 0.005133 0.005773 0.006439 0.007126 0.007827 0.008532 0.009235 0.009926 0.010595 0.011234 0.011834 0.012384 0.012877 0.013304 0.013658 0.013934 0.014125 0.014228 0.014241 0.014163 0.013995 0.013740 0.013401 0.012984 0.012495 0.011944 0.011339 0.010691 0.010009 0.009305 0.008588 0.007868 0.007154 0.006455 0.005777 0.005128 0.004514 0.003940 0.003408 0.002923 0.002485 0.002096 0.001752 0.001454 0.001197 0.000978 0.000793 0.000639 0.000511 0.000406 0.000320 0.000251 0.000196 0.000151 0.000116 0.000089 0.000067 0.000050 0.000036 0.000026 0.000019 0.000013 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000045 0.000056 0.000070 0.000088 0.000111 0.000140 0.000177 0.000224 0.000283 0.000357 0.000448 0.000559 0.000693 0.000854 0.001043 0.001263 0.001517 0.001807 0.002134 0.002499 0.002902 0.003343 0.003818 0.004325 0.004858 0.005412 0.005980 0.006556 0.007133 0.007704 0.008261 0.008797 0.009306 0.009779 0.010211 0.010596 0.010929 0.011204 0.011417 0.011565 0.011646 0.011657 0.011599 0.011471 0.011275 0.011014 0.010692 0.010311 0.009879 0.009401 0.008885 0.008338 0.007769 0.007186 0.006597 0.006009 0.005430 0.004867 0.004326 0.003812 0.003331 0.002884 0.002476 0.002107 0.001778 0.001487 0.001235 0.001017 0.000831 0.000674 0.000543 0.000434 0.000345 0.000273 0.000214 0.000167 0.000129 0.000100 0.000076 0.000057 0.000043 0.000031 0.000022 0.000016 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000049 0.000060 0.000075 0.000094 0.000118 0.000149 0.000187 0.000236 0.000298 0.000374 0.000467 0.000579 0.000713 0.000871 0.001054 0.001266 0.001506 0.001778 0.002080 0.002414 0.002779 0.003172 0.003589 0.004027 0.004481 0.004944 0.005411 0.005876 0.006333 0.006776 0.007199 0.007597 0.007965 0.008299 0.008595 0.008849 0.009059 0.009222 0.009335 0.009396 0.009406 0.009363 0.009268 0.009120 0.008923 0.008677 0.008386 0.008053 0.007681 0.007277 0.006845 0.006392 0.005925 0.005449 0.004972 0.004499 0.004038 0.003594 0.003171 0.002773 0.002404 0.002066 0.001760 0.001486 0.001245 0.001034 0.000853 0.000697 0.000566 0.000456 0.000365 0.000290 0.000229 0.000180 0.000141 0.000109 0.000084 0.000065 0.000049 0.000036 0.000027 0.000019 0.000013 0.000009 0.000006 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000042 0.000051 0.000063 0.000078 0.000098 0.000123 0.000155 0.000195 0.000245 0.000308 0.000384 0.000477 0.000587 0.000716 0.000867 0.001041 0.001238 0.001460 0.001707 0.001980 0.002277 0.002597 0.002936 0.003291 0.003658 0.004030 0.004404 0.004773 0.005134 0.005481 0.005810 0.006118 0.006400 0.006654 0.006878 0.007070 0.007228 0.007350 0.007435 0.007481 0.007489 0.007458 0.007388 0.007279 0.007131 0.006947 0.006728 0.006474 0.006190 0.005877 0.005541 0.005185 0.004815 0.004436 0.004054 0.003674 0.003301 0.002941 0.002598 0.002275 0.001975 0.001699 0.001449 0.001226 0.001028 0.000855 0.000706 0.000578 0.000469 0.000378 0.000303 0.000241 0.000191 0.000150 0.000118 0.000092 0.000071 0.000054 0.000041 0.000031 0.000023 0.000016 0.000011 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000035 0.000043 0.000052 0.000065 0.000080 0.000100 0.000126 0.000158 0.000199 0.000250 0.000312 0.000387 0.000476 0.000581 0.000703 0.000843 0.001002 0.001181 0.001381 0.001601 0.001840 0.002097 0.002369 0.002653 0.002945 0.003241 0.003536 0.003826 0.004107 0.004375 0.004628 0.004862 0.005076 0.005268 0.005435 0.005578 0.005695 0.005785 0.005848 0.005883 0.005889 0.005867 0.005816 0.005736 0.005627 0.005491 0.005328 0.005137 0.004922 0.004684 0.004425 0.004149 0.003860 0.003562 0.003259 0.002957 0.002660 0.002373 0.002098 0.001839 0.001599 0.001378 0.001177 0.000997 0.000837 0.000698 0.000576 0.000472 0.000384 0.000310 0.000248 0.000198 0.000157 0.000123 0.000097 0.000076 0.000059 0.000045 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000035 0.000043 0.000053 0.000065 0.000081 0.000101 0.000127 0.000160 0.000200 0.000250 0.000310 0.000382 0.000465 0.000563 0.000674 0.000801 0.000944 0.001102 0.001277 0.001467 0.001671 0.001887 0.002111 0.002341 0.002572 0.002802 0.003026 0.003243 0.003448 0.003640 0.003817 0.003977 0.004119 0.004243 0.004349 0.004435 0.004501 0.004547 0.004573 0.004577 0.004561 0.004524 0.004466 0.004387 0.004288 0.004167 0.004026 0.003865 0.003686 0.003489 0.003277 0.003053 0.002821 0.002585 0.002348 0.002114 0.001887 0.001671 0.001466 0.001276 0.001101 0.000943 0.000800 0.000673 0.000562 0.000465 0.000381 0.000310 0.000251 0.000201 0.000160 0.000127 0.000100 0.000079 0.000062 0.000048 0.000038 0.000029 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000035 0.000043 0.000052 0.000065 0.000081 0.000101 0.000127 0.000159 0.000198 0.000245 0.000302 0.000368 0.000445 0.000533 0.000632 0.000744 0.000869 0.001007 0.001156 0.001316 0.001484 0.001659 0.001837 0.002016 0.002193 0.002365 0.002529 0.002684 0.002828 0.002960 0.003079 0.003184 0.003276 0.003353 0.003415 0.003463 0.003497 0.003516 0.003519 0.003508 0.003481 0.003439 0.003382 0.003309 0.003221 0.003118 0.002999 0.002864 0.002716 0.002556 0.002385 0.002206 0.002023 0.001839 0.001657 0.001481 0.001312 0.001153 0.001005 0.000869 0.000745 0.000633 0.000534 0.000446 0.000370 0.000304 0.000248 0.000200 0.000161 0.000128 0.000102 0.000081 0.000064 0.000050 0.000039 0.000031 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000028 0.000034 0.000042 0.000052 0.000064 0.000080 0.000100 0.000125 0.000155 0.000192 0.000236 0.000287 0.000347 0.000416 0.000493 0.000581 0.000678 0.000784 0.000900 0.001024 0.001154 0.001288 0.001425 0.001561 0.001696 0.001826 0.001949 0.002066 0.002173 0.002271 0.002358 0.002435 0.002502 0.002558 0.002603 0.002638 0.002662 0.002675 0.002678 0.002669 0.002650 0.002620 0.002578 0.002526 0.002462 0.002387 0.002299 0.002200 0.002089 0.001969 0.001839 0.001703 0.001563 0.001422 0.001282 0.001146 0.001017 0.000894 0.000781 0.000676 0.000580 0.000494 0.000418 0.000350 0.000290 0.000239 0.000195 0.000158 0.000127 0.000101 0.000080 0.000064 0.000051 0.000040 0.000032 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000019 0.000022 0.000027 0.000033 0.000041 0.000050 0.000062 0.000078 0.000097 0.000120 0.000148 0.000182 0.000222 0.000268 0.000321 0.000381 0.000448 0.000523 0.000605 0.000693 0.000788 0.000887 0.000989 0.001092 0.001195 0.001296 0.001394 0.001486 0.001572 0.001651 0.001723 0.001787 0.001843 0.001892 0.001932 0.001965 0.001990 0.002007 0.002016 0.002018 0.002012 0.001998 0.001976 0.001946 0.001908 0.001862 0.001807 0.001743 0.001670 0.001588 0.001498 0.001401 0.001299 0.001193 0.001086 0.000979 0.000876 0.000777 0.000685 0.000598 0.000519 0.000446 0.000381 0.000322 0.000270 0.000225 0.000185 0.000151 0.000122 0.000098 0.000079 0.000063 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000015 0.000018 0.000021 0.000026 0.000032 0.000039 0.000048 0.000060 0.000074 0.000092 0.000113 0.000139 0.000169 0.000205 0.000245 0.000291 0.000342 0.000399 0.000461 0.000528 0.000600 0.000675 0.000751 0.000829 0.000906 0.000981 0.001053 0.001121 0.001184 0.001242 0.001295 0.001342 0.001382 0.001417 0.001446 0.001470 0.001488 0.001500 0.001506 0.001507 0.001502 0.001492 0.001476 0.001454 0.001426 0.001393 0.001353 0.001307 0.001254 0.001194 0.001127 0.001055 0.000979 0.000899 0.000819 0.000739 0.000661 0.000587 0.000517 0.000452 0.000393 0.000339 0.000289 0.000245 0.000206 0.000171 0.000141 0.000115 0.000094 0.000075 0.000061 0.000049 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000025 0.000030 0.000037 0.000046 0.000056 0.000070 0.000086 0.000105 0.000128 0.000155 0.000185 0.000220 0.000259 0.000302 0.000349 0.000399 0.000452 0.000508 0.000565 0.000622 0.000679 0.000734 0.000788 0.000838 0.000884 0.000926 0.000964 0.000998 0.001027 0.001053 0.001074 0.001090 0.001103 0.001112 0.001116 0.001116 0.001112 0.001105 0.001093 0.001077 0.001056 0.001032 0.001003 0.000970 0.000931 0.000888 0.000839 0.000786 0.000729 0.000670 0.000610 0.000551 0.000493 0.000437 0.000386 0.000338 0.000294 0.000253 0.000217 0.000184 0.000154 0.000128 0.000106 0.000087 0.000070 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000016 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000035 0.000042 0.000052 0.000064 0.000079 0.000096 0.000116 0.000139 0.000165 0.000194 0.000226 0.000261 0.000299 0.000338 0.000379 0.000421 0.000463 0.000505 0.000545 0.000584 0.000620 0.000654 0.000685 0.000712 0.000736 0.000757 0.000775 0.000791 0.000803 0.000812 0.000818 0.000820 0.000820 0.000817 0.000811 0.000802 0.000790 0.000776 0.000758 0.000737 0.000713 0.000685 0.000653 0.000618 0.000579 0.000537 0.000494 0.000450 0.000406 0.000363 0.000322 0.000284 0.000249 0.000217 0.000187 0.000160 0.000136 0.000114 0.000095 0.000078 0.000064 0.000052 0.000042 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000032 0.000039 0.000048 0.000058 0.000071 0.000086 0.000103 0.000122 0.000144 0.000168 0.000194 0.000221 0.000250 0.000280 0.000311 0.000341 0.000372 0.000401 0.000429 0.000456 0.000480 0.000502 0.000521 0.000539 0.000554 0.000567 0.000577 0.000586 0.000592 0.000597 0.000599 0.000599 0.000596 0.000592 0.000585 0.000576 0.000565 0.000552 0.000536 0.000519 0.000499 0.000476 0.000450 0.000422 0.000392 0.000360 0.000328 0.000296 0.000264 0.000235 0.000207 0.000181 0.000158 0.000136 0.000117 0.000099 0.000083 0.000069 0.000057 0.000046 0.000038 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000020 0.000024 0.000029 0.000035 0.000043 0.000052 0.000063 0.000076 0.000090 0.000106 0.000124 0.000143 0.000163 0.000184 0.000205 0.000227 0.000250 0.000272 0.000293 0.000313 0.000332 0.000349 0.000365 0.000379 0.000391 0.000401 0.000411 0.000418 0.000424 0.000429 0.000432 0.000434 0.000434 0.000432 0.000428 0.000423 0.000416 0.000408 0.000398 0.000387 0.000374 0.000360 0.000344 0.000325 0.000305 0.000283 0.000260 0.000237 0.000213 0.000191 0.000169 0.000149 0.000131 0.000114 0.000098 0.000084 0.000071 0.000060 0.000049 0.000041 0.000033 0.000027 0.000022 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000018 0.000021 0.000026 0.000032 0.000039 0.000047 0.000056 0.000066 0.000078 0.000090 0.000104 0.000118 0.000133 0.000149 0.000165 0.000181 0.000197 0.000212 0.000227 0.000240 0.000252 0.000263 0.000273 0.000281 0.000288 0.000295 0.000300 0.000305 0.000308 0.000311 0.000312 0.000312 0.000311 0.000308 0.000304 0.000299 0.000293 0.000286 0.000278 0.000268 0.000258 0.000246 0.000233 0.000219 0.000203 0.000186 0.000170 0.000153 0.000136 0.000121 0.000107 0.000093 0.000081 0.000070 0.000060 0.000051 0.000042 0.000035 0.000029 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000041 0.000048 0.000056 0.000065 0.000075 0.000085 0.000096 0.000107 0.000119 0.000130 0.000142 0.000153 0.000163 0.000172 0.000181 0.000188 0.000194 0.000200 0.000205 0.000210 0.000214 0.000217 0.000220 0.000222 0.000223 0.000223 0.000223 0.000221 0.000218 0.000214 0.000209 0.000204 0.000198 0.000191 0.000184 0.000175 0.000166 0.000156 0.000145 0.000133 0.000121 0.000109 0.000097 0.000086 0.000076 0.000067 0.000058 0.000050 0.000043 0.000036 0.000030 0.000025 0.000020 0.000017 0.000013 0.000011 0.000009 0.000008 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000029 0.000035 0.000041 0.000047 0.000054 0.000061 0.000069 0.000077 0.000085 0.000093 0.000101 0.000109 0.000116 0.000123 0.000128 0.000133 0.000137 0.000141 0.000145 0.000148 0.000151 0.000153 0.000156 0.000157 0.000158 0.000159 0.000159 0.000158 0.000156 0.000153 0.000149 0.000145 0.000141 0.000136 0.000130 0.000124 0.000118 0.000110 0.000103 0.000094 0.000086 0.000077 0.000069 0.000061 0.000054 0.000048 0.000042 0.000036 0.000031 0.000026 0.000022 0.000018 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000038 0.000044 0.000049 0.000055 0.000060 0.000066 0.000072 0.000077 0.000082 0.000086 0.000090 0.000093 0.000096 0.000099 0.000101 0.000103 0.000106 0.000108 0.000109 0.000111 0.000112 0.000113 0.000113 0.000112 0.000111 0.000109 0.000106 0.000103 0.000100 0.000097 0.000093 0.000088 0.000083 0.000078 0.000073 0.000067 0.000061 0.000055 0.000049 0.000044 0.000039 0.000034 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000031 0.000035 0.000039 0.000043 0.000047 0.000051 0.000054 0.000058 0.000060 0.000063 0.000065 0.000067 0.000069 0.000070 0.000072 0.000074 0.000075 0.000077 0.000078 0.000079 0.000080 0.000080 0.000080 0.000079 0.000078 0.000076 0.000074 0.000071 0.000069 0.000066 0.000063 0.000059 0.000055 0.000051 0.000047 0.000043 0.000039 0.000035 0.000032 0.000028 0.000025 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000027 0.000030 0.000033 0.000035 0.000038 0.000040 0.000042 0.000044 0.000045 0.000046 0.000048 0.000049 0.000050 0.000051 0.000053 0.000054 0.000055 0.000056 0.000057 0.000057 0.000057 0.000057 0.000056 0.000055 0.000053 0.000051 0.000049 0.000047 0.000045 0.000042 0.000039 0.000037 0.000034 0.000031 0.000028 0.000026 0.000023 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000025 0.000026 0.000028 0.000029 0.000030 0.000031 0.000032 0.000033 0.000034 0.000035 0.000036 0.000037 0.000038 0.000039 0.000040 0.000041 0.000041 0.000041 0.000041 0.000040 0.000040 0.000038 0.000037 0.000036 0.000034 0.000032 0.000030 0.000028 0.000026 0.000024 0.000022 0.000021 0.000019 0.000017 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000026 0.000027 0.000028 0.000029 0.000029 0.000030 0.000030 0.000030 0.000029 0.000029 0.000028 0.000027 0.000026 0.000025 0.000023 0.000022 0.000020 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000014 0.000015 0.000015 0.000016 0.000017 0.000018 0.000018 0.000019 0.000020 0.000020 0.000021 0.000021 0.000021 0.000022 0.000022 0.000021 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode31_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000024 -0.000024 -0.000025 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000025 -0.000025 -0.000025 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000025 -0.000026 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000032 -0.000032 -0.000033 -0.000034 -0.000034 -0.000034 -0.000034 -0.000034 -0.000034 -0.000034 -0.000033 -0.000033 -0.000033 -0.000033 -0.000033 -0.000032 -0.000031 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000015 -0.000014 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000029 -0.000031 -0.000033 -0.000035 -0.000037 -0.000038 -0.000040 -0.000041 -0.000041 -0.000042 -0.000042 -0.000042 -0.000043 -0.000043 -0.000044 -0.000044 -0.000045 -0.000046 -0.000046 -0.000046 -0.000046 -0.000046 -0.000045 -0.000045 -0.000045 -0.000044 -0.000044 -0.000044 -0.000044 -0.000043 -0.000042 -0.000040 -0.000038 -0.000035 -0.000032 -0.000030 -0.000027 -0.000025 -0.000023 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000029 -0.000032 -0.000034 -0.000037 -0.000040 -0.000042 -0.000045 -0.000047 -0.000049 -0.000052 -0.000053 -0.000055 -0.000056 -0.000057 -0.000058 -0.000058 -0.000058 -0.000059 -0.000060 -0.000060 -0.000061 -0.000061 -0.000062 -0.000062 -0.000061 -0.000061 -0.000060 -0.000060 -0.000060 -0.000060 -0.000060 -0.000059 -0.000059 -0.000058 -0.000056 -0.000054 -0.000051 -0.000047 -0.000044 -0.000040 -0.000036 -0.000033 -0.000030 -0.000028 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000027 -0.000030 -0.000032 -0.000036 -0.000039 -0.000042 -0.000046 -0.000049 -0.000053 -0.000056 -0.000060 -0.000063 -0.000066 -0.000069 -0.000071 -0.000074 -0.000075 -0.000077 -0.000078 -0.000079 -0.000079 -0.000080 -0.000081 -0.000082 -0.000082 -0.000082 -0.000082 -0.000082 -0.000082 -0.000081 -0.000080 -0.000080 -0.000080 -0.000080 -0.000080 -0.000079 -0.000079 -0.000077 -0.000075 -0.000071 -0.000067 -0.000063 -0.000058 -0.000053 -0.000049 -0.000045 -0.000041 -0.000038 -0.000035 -0.000033 -0.000031 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000031 -0.000035 -0.000039 -0.000043 -0.000047 -0.000051 -0.000056 -0.000060 -0.000065 -0.000069 -0.000074 -0.000078 -0.000083 -0.000087 -0.000091 -0.000095 -0.000098 -0.000101 -0.000103 -0.000105 -0.000106 -0.000107 -0.000108 -0.000109 -0.000109 -0.000110 -0.000110 -0.000109 -0.000109 -0.000108 -0.000107 -0.000106 -0.000105 -0.000105 -0.000105 -0.000105 -0.000105 -0.000104 -0.000102 -0.000098 -0.000094 -0.000089 -0.000083 -0.000077 -0.000071 -0.000065 -0.000060 -0.000055 -0.000051 -0.000047 -0.000044 -0.000041 -0.000039 -0.000036 -0.000034 -0.000031 -0.000029 -0.000026 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000041 -0.000046 -0.000051 -0.000056 -0.000061 -0.000067 -0.000072 -0.000078 -0.000084 -0.000090 -0.000096 -0.000102 -0.000108 -0.000113 -0.000119 -0.000124 -0.000128 -0.000132 -0.000136 -0.000138 -0.000141 -0.000142 -0.000144 -0.000144 -0.000145 -0.000145 -0.000145 -0.000144 -0.000143 -0.000141 -0.000140 -0.000139 -0.000138 -0.000138 -0.000138 -0.000138 -0.000137 -0.000135 -0.000132 -0.000128 -0.000123 -0.000116 -0.000109 -0.000101 -0.000094 -0.000086 -0.000079 -0.000073 -0.000067 -0.000062 -0.000057 -0.000054 -0.000050 -0.000047 -0.000043 -0.000040 -0.000036 -0.000033 -0.000029 -0.000026 -0.000023 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000042 -0.000047 -0.000053 -0.000059 -0.000065 -0.000072 -0.000079 -0.000086 -0.000093 -0.000100 -0.000108 -0.000115 -0.000123 -0.000130 -0.000138 -0.000145 -0.000153 -0.000160 -0.000166 -0.000172 -0.000177 -0.000181 -0.000184 -0.000186 -0.000188 -0.000190 -0.000190 -0.000190 -0.000190 -0.000188 -0.000187 -0.000185 -0.000183 -0.000181 -0.000180 -0.000180 -0.000179 -0.000178 -0.000177 -0.000175 -0.000171 -0.000165 -0.000158 -0.000150 -0.000141 -0.000132 -0.000122 -0.000113 -0.000104 -0.000095 -0.000088 -0.000081 -0.000075 -0.000069 -0.000064 -0.000060 -0.000055 -0.000051 -0.000046 -0.000042 -0.000037 -0.000033 -0.000029 -0.000026 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000024 -0.000027 -0.000031 -0.000036 -0.000041 -0.000047 -0.000053 -0.000060 -0.000068 -0.000075 -0.000084 -0.000092 -0.000100 -0.000109 -0.000118 -0.000127 -0.000136 -0.000146 -0.000155 -0.000165 -0.000174 -0.000184 -0.000194 -0.000203 -0.000212 -0.000220 -0.000226 -0.000232 -0.000237 -0.000241 -0.000244 -0.000246 -0.000247 -0.000247 -0.000246 -0.000245 -0.000242 -0.000240 -0.000237 -0.000235 -0.000233 -0.000232 -0.000231 -0.000229 -0.000226 -0.000223 -0.000218 -0.000211 -0.000202 -0.000192 -0.000181 -0.000170 -0.000158 -0.000146 -0.000135 -0.000124 -0.000114 -0.000105 -0.000096 -0.000089 -0.000082 -0.000076 -0.000070 -0.000064 -0.000059 -0.000053 -0.000047 -0.000042 -0.000038 -0.000033 -0.000030 -0.000026 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000031 -0.000035 -0.000040 -0.000046 -0.000053 -0.000060 -0.000068 -0.000077 -0.000086 -0.000096 -0.000106 -0.000116 -0.000126 -0.000137 -0.000148 -0.000159 -0.000171 -0.000182 -0.000194 -0.000206 -0.000218 -0.000230 -0.000243 -0.000255 -0.000266 -0.000277 -0.000286 -0.000295 -0.000302 -0.000308 -0.000313 -0.000316 -0.000318 -0.000318 -0.000318 -0.000315 -0.000313 -0.000309 -0.000306 -0.000302 -0.000299 -0.000297 -0.000294 -0.000291 -0.000287 -0.000281 -0.000274 -0.000265 -0.000254 -0.000242 -0.000229 -0.000215 -0.000201 -0.000187 -0.000172 -0.000159 -0.000146 -0.000134 -0.000123 -0.000113 -0.000104 -0.000096 -0.000089 -0.000081 -0.000074 -0.000067 -0.000060 -0.000054 -0.000048 -0.000042 -0.000038 -0.000033 -0.000030 -0.000026 -0.000023 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000025 -0.000029 -0.000034 -0.000039 -0.000045 -0.000052 -0.000059 -0.000067 -0.000076 -0.000086 -0.000097 -0.000108 -0.000120 -0.000132 -0.000145 -0.000158 -0.000171 -0.000184 -0.000198 -0.000211 -0.000225 -0.000239 -0.000254 -0.000269 -0.000284 -0.000300 -0.000316 -0.000331 -0.000345 -0.000358 -0.000369 -0.000380 -0.000388 -0.000395 -0.000401 -0.000404 -0.000406 -0.000405 -0.000403 -0.000400 -0.000396 -0.000391 -0.000386 -0.000381 -0.000377 -0.000371 -0.000366 -0.000359 -0.000351 -0.000341 -0.000329 -0.000316 -0.000301 -0.000285 -0.000269 -0.000252 -0.000234 -0.000217 -0.000200 -0.000184 -0.000169 -0.000155 -0.000142 -0.000131 -0.000121 -0.000111 -0.000102 -0.000093 -0.000084 -0.000076 -0.000068 -0.000060 -0.000054 -0.000047 -0.000042 -0.000037 -0.000033 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000032 -0.000037 -0.000043 -0.000050 -0.000057 -0.000065 -0.000074 -0.000084 -0.000095 -0.000107 -0.000120 -0.000134 -0.000148 -0.000163 -0.000179 -0.000194 -0.000210 -0.000226 -0.000242 -0.000259 -0.000275 -0.000292 -0.000310 -0.000328 -0.000347 -0.000367 -0.000386 -0.000405 -0.000424 -0.000441 -0.000457 -0.000472 -0.000484 -0.000495 -0.000503 -0.000509 -0.000512 -0.000513 -0.000511 -0.000507 -0.000502 -0.000496 -0.000489 -0.000481 -0.000473 -0.000465 -0.000455 -0.000445 -0.000432 -0.000419 -0.000403 -0.000387 -0.000369 -0.000350 -0.000330 -0.000310 -0.000289 -0.000268 -0.000248 -0.000228 -0.000210 -0.000193 -0.000177 -0.000163 -0.000151 -0.000139 -0.000127 -0.000116 -0.000106 -0.000095 -0.000085 -0.000076 -0.000067 -0.000059 -0.000052 -0.000046 -0.000040 -0.000035 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000024 -0.000029 -0.000034 -0.000040 -0.000046 -0.000054 -0.000062 -0.000071 -0.000081 -0.000093 -0.000105 -0.000118 -0.000133 -0.000148 -0.000165 -0.000182 -0.000200 -0.000218 -0.000237 -0.000256 -0.000275 -0.000294 -0.000313 -0.000333 -0.000353 -0.000374 -0.000396 -0.000419 -0.000443 -0.000467 -0.000492 -0.000515 -0.000538 -0.000560 -0.000580 -0.000597 -0.000612 -0.000625 -0.000634 -0.000640 -0.000642 -0.000641 -0.000637 -0.000631 -0.000622 -0.000612 -0.000601 -0.000589 -0.000575 -0.000560 -0.000544 -0.000527 -0.000508 -0.000488 -0.000467 -0.000445 -0.000422 -0.000399 -0.000375 -0.000351 -0.000326 -0.000302 -0.000279 -0.000257 -0.000237 -0.000218 -0.000202 -0.000186 -0.000172 -0.000158 -0.000144 -0.000131 -0.000118 -0.000106 -0.000094 -0.000084 -0.000074 -0.000065 -0.000057 -0.000050 -0.000043 -0.000037 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000036 -0.000042 -0.000049 -0.000058 -0.000067 -0.000077 -0.000088 -0.000101 -0.000114 -0.000129 -0.000145 -0.000163 -0.000182 -0.000202 -0.000222 -0.000243 -0.000265 -0.000286 -0.000308 -0.000330 -0.000352 -0.000374 -0.000397 -0.000421 -0.000446 -0.000472 -0.000500 -0.000529 -0.000558 -0.000589 -0.000619 -0.000649 -0.000677 -0.000704 -0.000728 -0.000750 -0.000767 -0.000781 -0.000790 -0.000795 -0.000796 -0.000792 -0.000784 -0.000773 -0.000759 -0.000742 -0.000724 -0.000704 -0.000682 -0.000658 -0.000633 -0.000608 -0.000581 -0.000555 -0.000528 -0.000501 -0.000473 -0.000446 -0.000418 -0.000389 -0.000362 -0.000335 -0.000310 -0.000287 -0.000265 -0.000246 -0.000228 -0.000211 -0.000194 -0.000178 -0.000162 -0.000146 -0.000131 -0.000117 -0.000103 -0.000091 -0.000080 -0.000070 -0.000061 -0.000052 -0.000045 -0.000039 -0.000033 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000061 -0.000071 -0.000082 -0.000095 -0.000109 -0.000124 -0.000140 -0.000158 -0.000178 -0.000199 -0.000221 -0.000244 -0.000268 -0.000293 -0.000318 -0.000342 -0.000367 -0.000391 -0.000416 -0.000441 -0.000467 -0.000495 -0.000524 -0.000554 -0.000587 -0.000622 -0.000658 -0.000696 -0.000735 -0.000773 -0.000810 -0.000846 -0.000879 -0.000908 -0.000933 -0.000952 -0.000966 -0.000974 -0.000977 -0.000973 -0.000963 -0.000948 -0.000929 -0.000906 -0.000879 -0.000850 -0.000818 -0.000785 -0.000751 -0.000717 -0.000682 -0.000649 -0.000616 -0.000583 -0.000552 -0.000520 -0.000488 -0.000456 -0.000426 -0.000396 -0.000368 -0.000343 -0.000319 -0.000297 -0.000276 -0.000256 -0.000236 -0.000217 -0.000198 -0.000179 -0.000161 -0.000143 -0.000127 -0.000112 -0.000098 -0.000085 -0.000074 -0.000063 -0.000054 -0.000046 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000045 -0.000053 -0.000063 -0.000074 -0.000087 -0.000101 -0.000116 -0.000133 -0.000151 -0.000171 -0.000193 -0.000216 -0.000241 -0.000267 -0.000294 -0.000322 -0.000350 -0.000378 -0.000405 -0.000432 -0.000458 -0.000485 -0.000513 -0.000541 -0.000572 -0.000604 -0.000639 -0.000678 -0.000719 -0.000764 -0.000810 -0.000859 -0.000908 -0.000956 -0.001003 -0.001047 -0.001086 -0.001120 -0.001148 -0.001168 -0.001180 -0.001185 -0.001180 -0.001168 -0.001149 -0.001122 -0.001090 -0.001053 -0.001012 -0.000968 -0.000922 -0.000876 -0.000831 -0.000787 -0.000744 -0.000704 -0.000666 -0.000629 -0.000594 -0.000559 -0.000525 -0.000492 -0.000460 -0.000431 -0.000404 -0.000378 -0.000354 -0.000331 -0.000308 -0.000285 -0.000263 -0.000240 -0.000218 -0.000196 -0.000175 -0.000155 -0.000136 -0.000119 -0.000103 -0.000089 -0.000076 -0.000065 -0.000055 -0.000046 -0.000038 -0.000032 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000046 -0.000055 -0.000065 -0.000077 -0.000090 -0.000106 -0.000122 -0.000141 -0.000161 -0.000184 -0.000208 -0.000233 -0.000261 -0.000290 -0.000321 -0.000352 -0.000384 -0.000415 -0.000445 -0.000474 -0.000502 -0.000529 -0.000557 -0.000585 -0.000615 -0.000647 -0.000683 -0.000722 -0.000766 -0.000815 -0.000869 -0.000926 -0.000987 -0.001049 -0.001112 -0.001173 -0.001231 -0.001283 -0.001329 -0.001367 -0.001395 -0.001413 -0.001419 -0.001415 -0.001399 -0.001373 -0.001337 -0.001293 -0.001242 -0.001186 -0.001126 -0.001065 -0.001004 -0.000945 -0.000888 -0.000836 -0.000787 -0.000743 -0.000701 -0.000662 -0.000625 -0.000590 -0.000557 -0.000525 -0.000496 -0.000469 -0.000443 -0.000417 -0.000393 -0.000368 -0.000342 -0.000316 -0.000290 -0.000264 -0.000238 -0.000213 -0.000189 -0.000166 -0.000145 -0.000125 -0.000108 -0.000092 -0.000078 -0.000066 -0.000055 -0.000045 -0.000037 -0.000031 -0.000025 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000026 -0.000032 -0.000039 -0.000046 -0.000056 -0.000066 -0.000079 -0.000093 -0.000109 -0.000128 -0.000148 -0.000171 -0.000196 -0.000222 -0.000251 -0.000282 -0.000314 -0.000348 -0.000384 -0.000419 -0.000454 -0.000487 -0.000519 -0.000548 -0.000576 -0.000602 -0.000628 -0.000654 -0.000683 -0.000715 -0.000752 -0.000795 -0.000844 -0.000901 -0.000965 -0.001035 -0.001110 -0.001189 -0.001270 -0.001349 -0.001425 -0.001495 -0.001557 -0.001607 -0.001646 -0.001670 -0.001680 -0.001674 -0.001654 -0.001618 -0.001570 -0.001510 -0.001441 -0.001366 -0.001286 -0.001205 -0.001125 -0.001049 -0.000978 -0.000914 -0.000856 -0.000804 -0.000759 -0.000718 -0.000681 -0.000647 -0.000616 -0.000587 -0.000561 -0.000535 -0.000511 -0.000486 -0.000461 -0.000435 -0.000407 -0.000378 -0.000348 -0.000318 -0.000287 -0.000257 -0.000228 -0.000201 -0.000175 -0.000151 -0.000130 -0.000110 -0.000093 -0.000078 -0.000065 -0.000054 -0.000044 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000046 -0.000056 -0.000067 -0.000080 -0.000095 -0.000112 -0.000132 -0.000155 -0.000179 -0.000207 -0.000236 -0.000268 -0.000302 -0.000339 -0.000377 -0.000416 -0.000456 -0.000495 -0.000533 -0.000567 -0.000598 -0.000626 -0.000650 -0.000672 -0.000693 -0.000715 -0.000739 -0.000768 -0.000803 -0.000847 -0.000901 -0.000965 -0.001040 -0.001124 -0.001217 -0.001317 -0.001420 -0.001523 -0.001623 -0.001715 -0.001797 -0.001865 -0.001916 -0.001949 -0.001963 -0.001955 -0.001927 -0.001880 -0.001814 -0.001734 -0.001642 -0.001542 -0.001437 -0.001331 -0.001228 -0.001131 -0.001043 -0.000965 -0.000897 -0.000839 -0.000791 -0.000750 -0.000716 -0.000687 -0.000663 -0.000641 -0.000621 -0.000601 -0.000581 -0.000560 -0.000536 -0.000510 -0.000481 -0.000449 -0.000415 -0.000381 -0.000345 -0.000310 -0.000275 -0.000242 -0.000211 -0.000182 -0.000156 -0.000132 -0.000112 -0.000093 -0.000078 -0.000064 -0.000052 -0.000043 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000045 -0.000055 -0.000066 -0.000080 -0.000096 -0.000114 -0.000135 -0.000159 -0.000186 -0.000216 -0.000249 -0.000284 -0.000322 -0.000363 -0.000406 -0.000450 -0.000495 -0.000539 -0.000582 -0.000621 -0.000655 -0.000683 -0.000706 -0.000723 -0.000737 -0.000748 -0.000759 -0.000774 -0.000795 -0.000825 -0.000866 -0.000921 -0.000991 -0.001077 -0.001178 -0.001292 -0.001416 -0.001547 -0.001680 -0.001810 -0.001932 -0.002040 -0.002131 -0.002200 -0.002244 -0.002262 -0.002251 -0.002213 -0.002149 -0.002062 -0.001955 -0.001833 -0.001701 -0.001564 -0.001427 -0.001296 -0.001174 -0.001065 -0.000972 -0.000894 -0.000831 -0.000783 -0.000747 -0.000721 -0.000702 -0.000689 -0.000679 -0.000671 -0.000662 -0.000651 -0.000636 -0.000617 -0.000592 -0.000563 -0.000530 -0.000493 -0.000453 -0.000413 -0.000371 -0.000330 -0.000291 -0.000253 -0.000219 -0.000187 -0.000159 -0.000134 -0.000112 -0.000093 -0.000076 -0.000062 -0.000050 -0.000041 -0.000033 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000054 -0.000065 -0.000079 -0.000095 -0.000114 -0.000136 -0.000162 -0.000191 -0.000223 -0.000259 -0.000298 -0.000341 -0.000386 -0.000434 -0.000484 -0.000535 -0.000586 -0.000634 -0.000679 -0.000718 -0.000749 -0.000772 -0.000785 -0.000791 -0.000790 -0.000785 -0.000780 -0.000779 -0.000785 -0.000803 -0.000836 -0.000889 -0.000962 -0.001058 -0.001176 -0.001313 -0.001467 -0.001633 -0.001803 -0.001972 -0.002132 -0.002275 -0.002395 -0.002487 -0.002546 -0.002569 -0.002554 -0.002503 -0.002417 -0.002300 -0.002159 -0.001998 -0.001825 -0.001648 -0.001473 -0.001307 -0.001156 -0.001024 -0.000913 -0.000826 -0.000762 -0.000718 -0.000691 -0.000680 -0.000679 -0.000685 -0.000695 -0.000706 -0.000714 -0.000717 -0.000713 -0.000702 -0.000682 -0.000655 -0.000621 -0.000581 -0.000538 -0.000491 -0.000443 -0.000395 -0.000348 -0.000304 -0.000262 -0.000224 -0.000190 -0.000160 -0.000133 -0.000110 -0.000091 -0.000074 -0.000060 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000051 -0.000063 -0.000077 -0.000094 -0.000113 -0.000136 -0.000162 -0.000193 -0.000227 -0.000266 -0.000309 -0.000357 -0.000407 -0.000462 -0.000518 -0.000576 -0.000634 -0.000691 -0.000743 -0.000788 -0.000825 -0.000850 -0.000862 -0.000862 -0.000849 -0.000827 -0.000798 -0.000768 -0.000741 -0.000723 -0.000721 -0.000739 -0.000782 -0.000854 -0.000958 -0.001092 -0.001256 -0.001444 -0.001651 -0.001868 -0.002086 -0.002294 -0.002483 -0.002642 -0.002764 -0.002843 -0.002873 -0.002853 -0.002784 -0.002669 -0.002515 -0.002328 -0.002118 -0.001894 -0.001666 -0.001444 -0.001236 -0.001050 -0.000892 -0.000765 -0.000670 -0.000608 -0.000574 -0.000566 -0.000577 -0.000604 -0.000639 -0.000678 -0.000717 -0.000750 -0.000775 -0.000788 -0.000790 -0.000779 -0.000757 -0.000724 -0.000682 -0.000634 -0.000582 -0.000526 -0.000471 -0.000416 -0.000363 -0.000313 -0.000268 -0.000227 -0.000191 -0.000159 -0.000132 -0.000108 -0.000088 -0.000071 -0.000057 -0.000046 -0.000037 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000039 -0.000049 -0.000060 -0.000074 -0.000091 -0.000110 -0.000134 -0.000161 -0.000193 -0.000229 -0.000270 -0.000317 -0.000369 -0.000425 -0.000486 -0.000550 -0.000616 -0.000683 -0.000749 -0.000811 -0.000866 -0.000910 -0.000941 -0.000956 -0.000953 -0.000932 -0.000893 -0.000840 -0.000778 -0.000711 -0.000648 -0.000595 -0.000561 -0.000552 -0.000577 -0.000641 -0.000748 -0.000898 -0.001089 -0.001317 -0.001574 -0.001848 -0.002127 -0.002397 -0.002644 -0.002854 -0.003015 -0.003119 -0.003159 -0.003133 -0.003042 -0.002891 -0.002687 -0.002443 -0.002170 -0.001881 -0.001590 -0.001310 -0.001052 -0.000826 -0.000639 -0.000496 -0.000398 -0.000344 -0.000330 -0.000350 -0.000396 -0.000462 -0.000539 -0.000620 -0.000697 -0.000766 -0.000821 -0.000860 -0.000881 -0.000883 -0.000869 -0.000839 -0.000797 -0.000745 -0.000686 -0.000623 -0.000558 -0.000494 -0.000432 -0.000374 -0.000320 -0.000271 -0.000228 -0.000190 -0.000157 -0.000128 -0.000104 -0.000084 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000037 -0.000046 -0.000057 -0.000070 -0.000087 -0.000106 -0.000130 -0.000157 -0.000190 -0.000228 -0.000271 -0.000321 -0.000376 -0.000438 -0.000505 -0.000577 -0.000653 -0.000730 -0.000807 -0.000881 -0.000948 -0.001005 -0.001046 -0.001069 -0.001068 -0.001043 -0.000993 -0.000919 -0.000825 -0.000716 -0.000600 -0.000485 -0.000382 -0.000301 -0.000253 -0.000248 -0.000294 -0.000396 -0.000559 -0.000779 -0.001052 -0.001366 -0.001710 -0.002064 -0.002412 -0.002733 -0.003008 -0.003221 -0.003359 -0.003413 -0.003380 -0.003261 -0.003063 -0.002798 -0.002480 -0.002127 -0.001757 -0.001389 -0.001039 -0.000722 -0.000450 -0.000234 -0.000077 0.000019 0.000056 0.000039 -0.000022 -0.000118 -0.000239 -0.000372 -0.000509 -0.000640 -0.000756 -0.000853 -0.000925 -0.000973 -0.000994 -0.000992 -0.000969 -0.000928 -0.000872 -0.000807 -0.000736 -0.000661 -0.000586 -0.000513 -0.000444 -0.000380 -0.000322 -0.000271 -0.000225 -0.000186 -0.000152 -0.000124 -0.000100 -0.000080 -0.000064 -0.000051 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000053 -0.000066 -0.000082 -0.000101 -0.000124 -0.000152 -0.000185 -0.000223 -0.000268 -0.000320 -0.000379 -0.000446 -0.000519 -0.000599 -0.000684 -0.000773 -0.000863 -0.000951 -0.001034 -0.001106 -0.001163 -0.001199 -0.001208 -0.001187 -0.001132 -0.001044 -0.000923 -0.000774 -0.000603 -0.000420 -0.000236 -0.000065 0.000081 0.000186 0.000237 0.000221 0.000131 -0.000039 -0.000288 -0.000610 -0.000993 -0.001419 -0.001867 -0.002310 -0.002724 -0.003082 -0.003362 -0.003545 -0.003618 -0.003577 -0.003424 -0.003168 -0.002825 -0.002416 -0.001964 -0.001493 -0.001030 -0.000595 -0.000208 0.000114 0.000362 0.000528 0.000613 0.000621 0.000559 0.000439 0.000275 0.000081 -0.000128 -0.000338 -0.000538 -0.000716 -0.000867 -0.000984 -0.001067 -0.001114 -0.001129 -0.001115 -0.001077 -0.001019 -0.000947 -0.000866 -0.000780 -0.000693 -0.000607 -0.000526 -0.000451 -0.000382 -0.000321 -0.000267 -0.000220 -0.000180 -0.000146 -0.000118 -0.000094 -0.000075 -0.000060 -0.000047 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000049 -0.000061 -0.000077 -0.000095 -0.000118 -0.000145 -0.000178 -0.000216 -0.000262 -0.000316 -0.000377 -0.000447 -0.000526 -0.000614 -0.000708 -0.000809 -0.000913 -0.001017 -0.001118 -0.001210 -0.001288 -0.001343 -0.001370 -0.001362 -0.001314 -0.001221 -0.001083 -0.000902 -0.000681 -0.000431 -0.000162 0.000113 0.000375 0.000607 0.000791 0.000906 0.000937 0.000871 0.000700 0.000424 0.000047 -0.000415 -0.000940 -0.001500 -0.002063 -0.002593 -0.003056 -0.003420 -0.003661 -0.003761 -0.003712 -0.003518 -0.003190 -0.002751 -0.002228 -0.001652 -0.001058 -0.000478 0.000058 0.000526 0.000905 0.001183 0.001354 0.001417 0.001379 0.001253 0.001054 0.000800 0.000511 0.000206 -0.000099 -0.000386 -0.000644 -0.000863 -0.001037 -0.001164 -0.001245 -0.001283 -0.001282 -0.001249 -0.001189 -0.001110 -0.001018 -0.000919 -0.000817 -0.000717 -0.000622 -0.000533 -0.000452 -0.000379 -0.000316 -0.000260 -0.000213 -0.000173 -0.000139 -0.000111 -0.000088 -0.000070 -0.000055 -0.000044 -0.000035 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000056 -0.000071 -0.000088 -0.000110 -0.000137 -0.000168 -0.000207 -0.000253 -0.000307 -0.000370 -0.000443 -0.000527 -0.000620 -0.000724 -0.000836 -0.000954 -0.001076 -0.001197 -0.001313 -0.001415 -0.001497 -0.001550 -0.001565 -0.001535 -0.001452 -0.001311 -0.001111 -0.000854 -0.000545 -0.000194 0.000186 0.000575 0.000955 0.001300 0.001587 0.001790 0.001887 0.001860 0.001697 0.001394 0.000958 0.000405 -0.000237 -0.000934 -0.001642 -0.002316 -0.002909 -0.003381 -0.003696 -0.003832 -0.003776 -0.003533 -0.003119 -0.002561 -0.001897 -0.001170 -0.000424 0.000297 0.000955 0.001517 0.001960 0.002267 0.002433 0.002460 0.002358 0.002145 0.001842 0.001472 0.001062 0.000635 0.000213 -0.000183 -0.000538 -0.000841 -0.001086 -0.001269 -0.001392 -0.001458 -0.001474 -0.001447 -0.001386 -0.001300 -0.001195 -0.001081 -0.000963 -0.000846 -0.000733 -0.000628 -0.000533 -0.000447 -0.000372 -0.000307 -0.000251 -0.000203 -0.000164 -0.000131 -0.000104 -0.000082 -0.000065 -0.000051 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000051 -0.000064 -0.000081 -0.000102 -0.000127 -0.000158 -0.000195 -0.000240 -0.000294 -0.000358 -0.000433 -0.000520 -0.000619 -0.000730 -0.000852 -0.000984 -0.001124 -0.001266 -0.001407 -0.001539 -0.001653 -0.001740 -0.001790 -0.001791 -0.001733 -0.001607 -0.001408 -0.001132 -0.000782 -0.000363 0.000112 0.000628 0.001162 0.001689 0.002177 0.002597 0.002914 0.003100 0.003129 0.002984 0.002658 0.002156 0.001499 0.000718 -0.000142 -0.001027 -0.001878 -0.002633 -0.003239 -0.003649 -0.003831 -0.003770 -0.003469 -0.002949 -0.002247 -0.001412 -0.000499 0.000431 0.001323 0.002125 0.002797 0.003310 0.003644 0.003795 0.003769 0.003581 0.003254 0.002817 0.002302 0.001741 0.001164 0.000599 0.000071 -0.000403 -0.000808 -0.001137 -0.001387 -0.001560 -0.001661 -0.001697 -0.001679 -0.001617 -0.001521 -0.001403 -0.001271 -0.001133 -0.000995 -0.000863 -0.000740 -0.000627 -0.000526 -0.000437 -0.000360 -0.000294 -0.000239 -0.000192 -0.000154 -0.000122 -0.000097 -0.000076 -0.000060 -0.000047 -0.000037 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000058 -0.000073 -0.000093 -0.000117 -0.000146 -0.000182 -0.000226 -0.000279 -0.000342 -0.000418 -0.000506 -0.000609 -0.000725 -0.000856 -0.001001 -0.001157 -0.001321 -0.001488 -0.001651 -0.001802 -0.001930 -0.002024 -0.002069 -0.002053 -0.001962 -0.001787 -0.001518 -0.001152 -0.000691 -0.000140 0.000485 0.001167 0.001877 0.002585 0.003251 0.003837 0.004299 0.004600 0.004705 0.004590 0.004244 0.003671 0.002892 0.001947 0.000891 -0.000208 -0.001273 -0.002228 -0.002999 -0.003528 -0.003770 -0.003705 -0.003337 -0.002690 -0.001814 -0.000771 0.000366 0.001519 0.002615 0.003590 0.004390 0.004981 0.005340 0.005465 0.005365 0.005064 0.004593 0.003990 0.003295 0.002550 0.001792 0.001055 0.000369 -0.000244 -0.000770 -0.001199 -0.001528 -0.001759 -0.001900 -0.001960 -0.001951 -0.001887 -0.001781 -0.001645 -0.001492 -0.001331 -0.001170 -0.001014 -0.000869 -0.000736 -0.000617 -0.000513 -0.000422 -0.000345 -0.000280 -0.000225 -0.000180 -0.000143 -0.000113 -0.000089 -0.000070 -0.000055 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000052 -0.000066 -0.000083 -0.000106 -0.000133 -0.000168 -0.000210 -0.000261 -0.000323 -0.000397 -0.000486 -0.000590 -0.000710 -0.000848 -0.001003 -0.001173 -0.001356 -0.001549 -0.001744 -0.001935 -0.002109 -0.002254 -0.002355 -0.002396 -0.002361 -0.002234 -0.002001 -0.001652 -0.001182 -0.000590 0.000115 0.000919 0.001797 0.002719 0.003644 0.004525 0.005313 0.005955 0.006400 0.006603 0.006532 0.006169 0.005515 0.004596 0.003458 0.002168 0.000813 -0.000512 -0.001708 -0.002683 -0.003357 -0.003675 -0.003609 -0.003162 -0.002365 -0.001280 0.000013 0.001418 0.002839 0.004179 0.005357 0.006307 0.006985 0.007368 0.007454 0.007259 0.006815 0.006166 0.005360 0.004449 0.003484 0.002511 0.001572 0.000702 -0.000075 -0.000740 -0.001283 -0.001701 -0.001998 -0.002184 -0.002269 -0.002270 -0.002203 -0.002084 -0.001928 -0.001750 -0.001562 -0.001372 -0.001189 -0.001018 -0.000862 -0.000722 -0.000599 -0.000493 -0.000403 -0.000327 -0.000263 -0.000210 -0.000167 -0.000132 -0.000104 -0.000082 -0.000064 -0.000050 -0.000040 -0.000031 -0.000025 -0.000019 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000028 -0.000035 -0.000045 -0.000058 -0.000074 -0.000095 -0.000120 -0.000152 -0.000192 -0.000241 -0.000300 -0.000373 -0.000460 -0.000563 -0.000685 -0.000827 -0.000989 -0.001170 -0.001371 -0.001586 -0.001813 -0.002041 -0.002263 -0.002465 -0.002630 -0.002742 -0.002781 -0.002727 -0.002560 -0.002263 -0.001824 -0.001234 -0.000494 0.000390 0.001399 0.002507 0.003675 0.004855 0.005992 0.007022 0.007879 0.008499 0.008824 0.008811 0.008433 0.007690 0.006607 0.005242 0.003676 0.002015 0.000379 -0.001108 -0.002327 -0.003179 -0.003591 -0.003527 -0.002987 -0.002014 -0.000681 0.000907 0.002633 0.004370 0.005999 0.007417 0.008542 0.009320 0.009725 0.009758 0.009445 0.008829 0.007965 0.006918 0.005751 0.004528 0.003306 0.002134 0.001052 0.000089 -0.000732 -0.001403 -0.001921 -0.002291 -0.002524 -0.002636 -0.002646 -0.002573 -0.002436 -0.002256 -0.002048 -0.001828 -0.001606 -0.001391 -0.001190 -0.001006 -0.000842 -0.000698 -0.000574 -0.000469 -0.000380 -0.000306 -0.000244 -0.000194 -0.000154 -0.000121 -0.000095 -0.000074 -0.000058 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000066 -0.000084 -0.000108 -0.000137 -0.000174 -0.000220 -0.000276 -0.000345 -0.000429 -0.000530 -0.000651 -0.000794 -0.000959 -0.001149 -0.001362 -0.001597 -0.001850 -0.002115 -0.002383 -0.002642 -0.002876 -0.003067 -0.003194 -0.003233 -0.003160 -0.002952 -0.002587 -0.002049 -0.001329 -0.000422 0.000661 0.001903 0.003272 0.004723 0.006199 0.007631 0.008943 0.010053 0.010880 0.011352 0.011409 0.011018 0.010172 0.008901 0.007269 0.005378 0.003357 0.001353 -0.000478 -0.001988 -0.003052 -0.003579 -0.003519 -0.002875 -0.001695 -0.000073 0.001863 0.003963 0.006072 0.008040 0.009738 0.011066 0.011958 0.012387 0.012357 0.011903 0.011083 0.009968 0.008640 0.007178 0.005659 0.004152 0.002715 0.001396 0.000227 -0.000769 -0.001579 -0.002204 -0.002651 -0.002933 -0.003071 -0.003086 -0.003003 -0.002845 -0.002634 -0.002391 -0.002133 -0.001872 -0.001621 -0.001385 -0.001170 -0.000978 -0.000810 -0.000666 -0.000543 -0.000439 -0.000353 -0.000283 -0.000225 -0.000178 -0.000140 -0.000110 -0.000086 -0.000067 -0.000052 -0.000041 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000074 -0.000095 -0.000122 -0.000156 -0.000198 -0.000250 -0.000315 -0.000395 -0.000492 -0.000610 -0.000750 -0.000916 -0.001109 -0.001329 -0.001578 -0.001852 -0.002148 -0.002458 -0.002772 -0.003074 -0.003348 -0.003571 -0.003718 -0.003761 -0.003673 -0.003424 -0.002989 -0.002347 -0.001486 -0.000400 0.000903 0.002403 0.004062 0.005830 0.007638 0.009406 0.011040 0.012439 0.013506 0.014146 0.014287 0.013881 0.012918 0.011428 0.009488 0.007218 0.004776 0.002343 0.000110 -0.001741 -0.003055 -0.003717 -0.003666 -0.002902 -0.001485 0.000470 0.002808 0.005342 0.007881 0.010241 0.012263 0.013825 0.014851 0.015307 0.015204 0.014588 0.013534 0.012134 0.010486 0.008690 0.006839 0.005014 0.003285 0.001704 0.000310 -0.000871 -0.001831 -0.002567 -0.003092 -0.003423 -0.003583 -0.003599 -0.003500 -0.003314 -0.003067 -0.002782 -0.002479 -0.002175 -0.001880 -0.001605 -0.001354 -0.001131 -0.000935 -0.000767 -0.000625 -0.000505 -0.000406 -0.000325 -0.000258 -0.000204 -0.000161 -0.000126 -0.000098 -0.000077 -0.000060 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000065 -0.000083 -0.000107 -0.000138 -0.000176 -0.000224 -0.000285 -0.000359 -0.000451 -0.000563 -0.000698 -0.000860 -0.001052 -0.001275 -0.001531 -0.001820 -0.002139 -0.002484 -0.002845 -0.003211 -0.003565 -0.003886 -0.004148 -0.004322 -0.004376 -0.004276 -0.003990 -0.003486 -0.002739 -0.001731 -0.000455 0.001083 0.002859 0.004835 0.006949 0.009125 0.011264 0.013256 0.014980 0.016314 0.017145 0.017378 0.016954 0.015855 0.014113 0.011819 0.009116 0.006192 0.003266 0.000571 -0.001674 -0.003276 -0.004095 -0.004057 -0.003160 -0.001475 0.000860 0.003653 0.006681 0.009710 0.012517 0.014909 0.016741 0.017920 0.018410 0.018228 0.017433 0.016120 0.014401 0.012400 0.010235 0.008019 0.005848 0.003802 0.001941 0.000309 -0.001068 -0.002180 -0.003030 -0.003631 -0.004005 -0.004182 -0.004192 -0.004070 -0.003848 -0.003557 -0.003222 -0.002868 -0.002513 -0.002170 -0.001850 -0.001559 -0.001300 -0.001074 -0.000880 -0.000716 -0.000578 -0.000464 -0.000371 -0.000294 -0.000233 -0.000183 -0.000143 -0.000112 -0.000087 -0.000067 -0.000052 -0.000040 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000043 -0.000056 -0.000072 -0.000094 -0.000121 -0.000155 -0.000199 -0.000253 -0.000322 -0.000407 -0.000512 -0.000640 -0.000795 -0.000981 -0.001201 -0.001459 -0.001754 -0.002088 -0.002457 -0.002856 -0.003276 -0.003702 -0.004115 -0.004490 -0.004800 -0.005010 -0.005083 -0.004980 -0.004663 -0.004095 -0.003244 -0.002089 -0.000619 0.001161 0.003229 0.005539 0.008025 0.010595 0.013137 0.015518 0.017595 0.019221 0.020258 0.020590 0.020141 0.018886 0.016859 0.014166 0.010974 0.007506 0.004025 0.000808 -0.001879 -0.003807 -0.004806 -0.004785 -0.003741 -0.001759 0.000997 0.004299 0.007878 0.011455 0.014762 0.017570 0.019706 0.021061 0.021595 0.021331 0.020346 0.018752 0.016691 0.014307 0.011746 0.009139 0.006600 0.004219 0.002067 0.000189 -0.001387 -0.002652 -0.003610 -0.004281 -0.004692 -0.004877 -0.004872 -0.004718 -0.004450 -0.004106 -0.003714 -0.003301 -0.002888 -0.002491 -0.002121 -0.001785 -0.001486 -0.001226 -0.001003 -0.000814 -0.000657 -0.000527 -0.000420 -0.000334 -0.000263 -0.000207 -0.000162 -0.000126 -0.000098 -0.000076 -0.000059 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000048 -0.000062 -0.000081 -0.000104 -0.000135 -0.000174 -0.000223 -0.000285 -0.000362 -0.000458 -0.000577 -0.000723 -0.000900 -0.001112 -0.001364 -0.001658 -0.001997 -0.002380 -0.002805 -0.003265 -0.003750 -0.004243 -0.004723 -0.005163 -0.005530 -0.005786 -0.005888 -0.005793 -0.005455 -0.004831 -0.003885 -0.002588 -0.000926 0.001099 0.003463 0.006119 0.008990 0.011973 0.014938 0.017731 0.020182 0.022117 0.023371 0.023804 0.023322 0.021890 0.019547 0.016411 0.012679 0.008613 0.004520 0.000729 -0.002446 -0.004734 -0.005933 -0.005935 -0.004734 -0.002429 0.000786 0.004641 0.008822 0.012997 0.016853 0.020119 0.022592 0.024147 0.024738 0.024395 0.023212 0.021326 0.018904 0.016119 0.013143 0.010130 0.007209 0.004485 0.002036 -0.000087 -0.001858 -0.003267 -0.004326 -0.005057 -0.005492 -0.005673 -0.005642 -0.005444 -0.005122 -0.004714 -0.004256 -0.003777 -0.003299 -0.002842 -0.002416 -0.002030 -0.001688 -0.001390 -0.001136 -0.000921 -0.000742 -0.000594 -0.000473 -0.000375 -0.000296 -0.000232 -0.000181 -0.000141 -0.000109 -0.000084 -0.000065 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000052 -0.000068 -0.000089 -0.000116 -0.000150 -0.000193 -0.000248 -0.000318 -0.000405 -0.000513 -0.000647 -0.000812 -0.001012 -0.001253 -0.001538 -0.001873 -0.002259 -0.002696 -0.003181 -0.003708 -0.004264 -0.004832 -0.005388 -0.005902 -0.006337 -0.006650 -0.006793 -0.006718 -0.006372 -0.005707 -0.004678 -0.003252 -0.001409 0.000853 0.003510 0.006510 0.009770 0.013173 0.016571 0.019787 0.022623 0.024876 0.026350 0.026881 0.026355 0.024727 0.022040 0.018427 0.014115 0.009406 0.004658 0.000251 -0.003449 -0.006124 -0.007539 -0.007568 -0.006202 -0.003556 0.000144 0.004587 0.009407 0.014220 0.018661 0.022419 0.025257 0.027033 0.027694 0.027280 0.025900 0.023718 0.020928 0.017736 0.014338 0.010913 0.007609 0.004545 0.001806 -0.000554 -0.002506 -0.004047 -0.005191 -0.005965 -0.006411 -0.006574 -0.006503 -0.006249 -0.005860 -0.005380 -0.004846 -0.004293 -0.003744 -0.003220 -0.002734 -0.002294 -0.001905 -0.001567 -0.001278 -0.001035 -0.000832 -0.000665 -0.000529 -0.000419 -0.000329 -0.000258 -0.000201 -0.000156 -0.000121 -0.000093 -0.000072 -0.000055 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000075 -0.000098 -0.000127 -0.000165 -0.000213 -0.000275 -0.000352 -0.000449 -0.000570 -0.000721 -0.000905 -0.001130 -0.001401 -0.001722 -0.002100 -0.002536 -0.003030 -0.003581 -0.004180 -0.004814 -0.005464 -0.006104 -0.006701 -0.007214 -0.007596 -0.007795 -0.007755 -0.007419 -0.006729 -0.005637 -0.004100 -0.002094 0.000387 0.003319 0.006650 0.010288 0.014104 0.017930 0.021566 0.024785 0.027352 0.029043 0.029666 0.029085 0.027248 0.024199 0.020088 0.015171 0.009794 0.004364 -0.000683 -0.004927 -0.008006 -0.009648 -0.009707 -0.008175 -0.005181 -0.000982 0.004065 0.009544 0.015015 0.020063 0.024333 0.027555 0.029566 0.030311 0.029835 0.028266 0.025794 0.022644 0.019049 0.015237 0.011411 0.007737 0.004348 0.001336 -0.001241 -0.003355 -0.005006 -0.006213 -0.007012 -0.007449 -0.007576 -0.007450 -0.007127 -0.006660 -0.006097 -0.005480 -0.004844 -0.004218 -0.003622 -0.003071 -0.002574 -0.002135 -0.001754 -0.001428 -0.001155 -0.000927 -0.000740 -0.000587 -0.000464 -0.000364 -0.000285 -0.000222 -0.000172 -0.000133 -0.000103 -0.000079 -0.000061 -0.000047 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000062 -0.000081 -0.000106 -0.000139 -0.000180 -0.000234 -0.000301 -0.000387 -0.000495 -0.000629 -0.000796 -0.001002 -0.001252 -0.001554 -0.001914 -0.002336 -0.002824 -0.003380 -0.003999 -0.004674 -0.005391 -0.006130 -0.006862 -0.007551 -0.008152 -0.008616 -0.008885 -0.008897 -0.008589 -0.007898 -0.006766 -0.005145 -0.003004 -0.000333 0.002847 0.006481 0.010471 0.014675 0.018908 0.022944 0.026529 0.029398 0.031294 0.031998 0.031356 0.029304 0.025888 0.021277 0.015755 0.009709 0.003598 -0.002089 -0.006879 -0.010361 -0.012233 -0.012326 -0.010632 -0.007294 -0.002603 0.003043 0.009174 0.015300 0.020953 0.025734 0.029343 0.031597 0.032435 0.031909 0.030166 0.027422 0.023929 0.019954 0.015752 0.011549 0.007533 0.003847 0.000592 -0.002171 -0.004417 -0.006149 -0.007393 -0.008192 -0.008598 -0.008672 -0.008475 -0.008069 -0.007512 -0.006857 -0.006148 -0.005424 -0.004715 -0.004043 -0.003424 -0.002866 -0.002374 -0.001948 -0.001585 -0.001280 -0.001026 -0.000817 -0.000647 -0.000510 -0.000400 -0.000312 -0.000243 -0.000188 -0.000145 -0.000112 -0.000086 -0.000066 -0.000051 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000051 -0.000067 -0.000088 -0.000115 -0.000150 -0.000196 -0.000254 -0.000328 -0.000423 -0.000541 -0.000689 -0.000873 -0.001100 -0.001377 -0.001710 -0.002109 -0.002577 -0.003119 -0.003737 -0.004427 -0.005181 -0.005986 -0.006817 -0.007647 -0.008435 -0.009136 -0.009693 -0.010047 -0.010129 -0.009871 -0.009203 -0.008061 -0.006389 -0.004149 -0.001327 0.002059 0.005953 0.010252 0.014802 0.019402 0.023802 0.027722 0.030866 0.032948 0.033724 0.033018 0.030758 0.026992 0.021903 0.015803 0.009121 0.002361 -0.003936 -0.009245 -0.013114 -0.015206 -0.015335 -0.013490 -0.009831 -0.004676 0.001534 0.008283 0.015027 0.021254 0.026522 0.030502 0.032991 0.033924 0.033360 0.031464 0.028473 0.024672 0.020354 0.015802 0.011265 0.006949 0.003010 -0.000445 -0.003354 -0.005693 -0.007472 -0.008722 -0.009493 -0.009845 -0.009845 -0.009561 -0.009059 -0.008403 -0.007646 -0.006840 -0.006023 -0.005227 -0.004476 -0.003786 -0.003166 -0.002620 -0.002147 -0.001745 -0.001407 -0.001126 -0.000896 -0.000708 -0.000557 -0.000436 -0.000340 -0.000264 -0.000204 -0.000157 -0.000121 -0.000093 -0.000071 -0.000055 -0.000042 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000041 -0.000054 -0.000071 -0.000094 -0.000123 -0.000162 -0.000211 -0.000274 -0.000355 -0.000458 -0.000587 -0.000749 -0.000950 -0.001198 -0.001501 -0.001867 -0.002303 -0.002818 -0.003414 -0.004095 -0.004856 -0.005691 -0.006583 -0.007510 -0.008441 -0.009335 -0.010142 -0.010804 -0.011255 -0.011426 -0.011241 -0.010623 -0.009503 -0.007819 -0.005525 -0.002602 0.000937 0.005034 0.009582 0.014419 0.019328 0.024039 0.028247 0.031629 0.033872 0.034709 0.033945 0.031500 0.027422 0.021908 0.015295 0.008046 0.000708 -0.006132 -0.011906 -0.016121 -0.018411 -0.018575 -0.016600 -0.012659 -0.007097 -0.000389 0.006904 0.014196 0.020930 0.026631 0.030940 0.033640 0.034661 0.034069 0.032042 0.028843 0.024778 0.020170 0.015326 0.010514 0.005958 0.001823 -0.001779 -0.004783 -0.007171 -0.008956 -0.010177 -0.010891 -0.011165 -0.011072 -0.010685 -0.010076 -0.009311 -0.008448 -0.007539 -0.006626 -0.005742 -0.004910 -0.004149 -0.003466 -0.002865 -0.002346 -0.001905 -0.001534 -0.001226 -0.000974 -0.000769 -0.000604 -0.000472 -0.000367 -0.000285 -0.000220 -0.000170 -0.000130 -0.000100 -0.000077 -0.000059 -0.000045 -0.000035 -0.000027 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000058 -0.000076 -0.000100 -0.000132 -0.000173 -0.000226 -0.000294 -0.000381 -0.000492 -0.000632 -0.000807 -0.001025 -0.001293 -0.001622 -0.002018 -0.002493 -0.003052 -0.003701 -0.004442 -0.005273 -0.006187 -0.007166 -0.008189 -0.009222 -0.010223 -0.011141 -0.011916 -0.012478 -0.012753 -0.012662 -0.012124 -0.011062 -0.009407 -0.007109 -0.004142 -0.000516 0.003713 0.008436 0.013484 0.018626 0.023578 0.028012 0.031585 0.033961 0.034850 0.034045 0.031456 0.027132 0.021279 0.014256 0.006552 -0.001251 -0.008529 -0.014679 -0.019175 -0.021628 -0.021825 -0.019749 -0.015586 -0.009699 -0.002596 0.005130 0.012857 0.019994 0.026038 0.030609 0.033476 0.034565 0.033948 0.031818 0.028453 0.024184 0.019353 0.014289 0.009278 0.004554 0.000292 -0.003391 -0.006434 -0.008819 -0.010567 -0.011723 -0.012350 -0.012522 -0.012318 -0.011816 -0.011091 -0.010211 -0.009239 -0.008227 -0.007217 -0.006245 -0.005335 -0.004502 -0.003758 -0.003104 -0.002540 -0.002060 -0.001658 -0.001324 -0.001050 -0.000828 -0.000649 -0.000507 -0.000394 -0.000305 -0.000235 -0.000181 -0.000139 -0.000107 -0.000082 -0.000063 -0.000048 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000047 -0.000061 -0.000080 -0.000106 -0.000140 -0.000183 -0.000240 -0.000313 -0.000406 -0.000525 -0.000674 -0.000862 -0.001095 -0.001383 -0.001736 -0.002162 -0.002671 -0.003272 -0.003970 -0.004768 -0.005665 -0.006653 -0.007715 -0.008829 -0.009961 -0.011069 -0.012099 -0.012990 -0.013671 -0.014065 -0.014087 -0.013655 -0.012686 -0.011106 -0.008857 -0.005910 -0.002270 0.002010 0.006820 0.011987 0.017272 0.022379 0.026968 0.030676 0.033151 0.034089 0.033271 0.030598 0.026121 0.020052 0.012762 0.004758 -0.003355 -0.010926 -0.017329 -0.022016 -0.024583 -0.024805 -0.022667 -0.018361 -0.012265 -0.004905 0.003102 0.011111 0.018510 0.024773 0.029506 0.032473 0.033597 0.032954 0.030746 0.027266 0.022861 0.017889 0.012691 0.007568 0.002762 -0.001546 -0.005239 -0.008257 -0.010587 -0.012253 -0.013307 -0.013820 -0.013871 -0.013542 -0.012915 -0.012069 -0.011074 -0.009993 -0.008879 -0.007777 -0.006720 -0.005735 -0.004836 -0.004033 -0.003330 -0.002722 -0.002207 -0.001774 -0.001415 -0.001122 -0.000884 -0.000692 -0.000540 -0.000419 -0.000324 -0.000250 -0.000192 -0.000147 -0.000113 -0.000087 -0.000066 -0.000051 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000049 -0.000064 -0.000085 -0.000112 -0.000147 -0.000193 -0.000253 -0.000330 -0.000429 -0.000555 -0.000714 -0.000912 -0.001160 -0.001466 -0.001840 -0.002292 -0.002832 -0.003470 -0.004212 -0.005061 -0.006016 -0.007070 -0.008207 -0.009404 -0.010628 -0.011836 -0.012974 -0.013980 -0.014783 -0.015303 -0.015455 -0.015152 -0.014308 -0.012845 -0.010702 -0.007841 -0.004265 -0.000024 0.004776 0.009959 0.015285 0.020451 0.025110 0.028891 0.031431 0.032418 0.031626 0.028951 0.024441 0.018310 0.010932 0.002824 -0.005400 -0.013082 -0.019583 -0.024348 -0.026963 -0.027203 -0.025051 -0.020700 -0.014536 -0.007092 0.001007 0.009106 0.016584 0.022908 0.027679 0.030658 0.031769 0.031090 0.028831 0.025292 0.020827 0.015803 0.010570 0.005434 0.000641 -0.003627 -0.007254 -0.010181 -0.012401 -0.013943 -0.014865 -0.015241 -0.015155 -0.014692 -0.013938 -0.012971 -0.011863 -0.010679 -0.009471 -0.008283 -0.007149 -0.006095 -0.005136 -0.004281 -0.003533 -0.002887 -0.002339 -0.001879 -0.001499 -0.001187 -0.000934 -0.000731 -0.000570 -0.000442 -0.000341 -0.000263 -0.000202 -0.000155 -0.000119 -0.000091 -0.000070 -0.000053 -0.000041 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000052 -0.000068 -0.000089 -0.000117 -0.000154 -0.000202 -0.000265 -0.000346 -0.000450 -0.000581 -0.000748 -0.000957 -0.001216 -0.001537 -0.001929 -0.002403 -0.002969 -0.003638 -0.004416 -0.005306 -0.006310 -0.007418 -0.008618 -0.009885 -0.011188 -0.012483 -0.013719 -0.014832 -0.015753 -0.016401 -0.016691 -0.016535 -0.015844 -0.014538 -0.012551 -0.009843 -0.006410 -0.002300 0.002386 0.007475 0.012730 0.017851 0.022489 0.026274 0.028844 0.029885 0.029167 0.026586 0.022186 0.016175 0.008925 0.000944 -0.007162 -0.014739 -0.021156 -0.025863 -0.028452 -0.028699 -0.026587 -0.022308 -0.016241 -0.008914 -0.000946 0.007017 0.014361 0.020559 0.025220 0.028105 0.029143 0.028415 0.026130 0.022589 0.018147 0.013170 0.008008 0.002964 -0.001717 -0.005855 -0.009337 -0.012111 -0.014171 -0.015552 -0.016315 -0.016538 -0.016307 -0.015709 -0.014830 -0.013750 -0.012540 -0.011263 -0.009972 -0.008711 -0.007512 -0.006401 -0.005391 -0.004492 -0.003705 -0.003027 -0.002452 -0.001970 -0.001570 -0.001243 -0.000978 -0.000765 -0.000596 -0.000462 -0.000356 -0.000274 -0.000210 -0.000161 -0.000123 -0.000094 -0.000072 -0.000055 -0.000042 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000032 -0.000041 -0.000054 -0.000070 -0.000093 -0.000122 -0.000160 -0.000210 -0.000275 -0.000359 -0.000467 -0.000603 -0.000776 -0.000993 -0.001262 -0.001594 -0.002000 -0.002490 -0.003076 -0.003767 -0.004571 -0.005491 -0.006529 -0.007677 -0.008923 -0.010242 -0.011605 -0.012970 -0.014285 -0.015491 -0.016517 -0.017286 -0.017715 -0.017713 -0.017194 -0.016075 -0.014290 -0.011795 -0.008583 -0.004695 -0.000228 0.004654 0.009723 0.014686 0.019208 0.022926 0.025489 0.026588 0.026000 0.023620 0.019488 0.013802 0.006915 -0.000684 -0.008414 -0.015648 -0.021779 -0.026280 -0.028759 -0.029001 -0.026989 -0.022909 -0.017123 -0.010138 -0.002546 0.005031 0.012005 0.017873 0.022257 0.024932 0.025831 0.025036 0.022750 0.019269 0.014936 0.010108 0.005125 0.000282 -0.004185 -0.008104 -0.011369 -0.013929 -0.015787 -0.016977 -0.017565 -0.017628 -0.017252 -0.016527 -0.015536 -0.014357 -0.013061 -0.011710 -0.010355 -0.009037 -0.007789 -0.006634 -0.005587 -0.004655 -0.003840 -0.003138 -0.002542 -0.002042 -0.001628 -0.001289 -0.001014 -0.000794 -0.000618 -0.000478 -0.000369 -0.000284 -0.000218 -0.000167 -0.000127 -0.000097 -0.000074 -0.000057 -0.000043 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000073 -0.000096 -0.000125 -0.000165 -0.000216 -0.000283 -0.000369 -0.000479 -0.000620 -0.000797 -0.001019 -0.001294 -0.001634 -0.002048 -0.002548 -0.003145 -0.003849 -0.004667 -0.005603 -0.006659 -0.007828 -0.009098 -0.010447 -0.011845 -0.013253 -0.014623 -0.015897 -0.017008 -0.017882 -0.018437 -0.018587 -0.018248 -0.017337 -0.015789 -0.013559 -0.010636 -0.007056 -0.002909 0.001655 0.006420 0.011114 0.015420 0.018996 0.021511 0.022674 0.022272 0.020204 0.016503 0.011351 0.005074 -0.001876 -0.008961 -0.015602 -0.021236 -0.025376 -0.027658 -0.027883 -0.026035 -0.022287 -0.016974 -0.010564 -0.003607 0.003324 0.009684 0.015007 0.018944 0.021289 0.021982 0.021103 0.018845 0.015486 0.011352 0.006778 0.002084 -0.002453 -0.006609 -0.010227 -0.013206 -0.015504 -0.017125 -0.018107 -0.018512 -0.018419 -0.017912 -0.017077 -0.015995 -0.014742 -0.013385 -0.011985 -0.010589 -0.009237 -0.007960 -0.006780 -0.005712 -0.004761 -0.003929 -0.003212 -0.002603 -0.002092 -0.001669 -0.001322 -0.001041 -0.000814 -0.000634 -0.000491 -0.000379 -0.000291 -0.000223 -0.000171 -0.000130 -0.000099 -0.000076 -0.000058 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000075 -0.000098 -0.000128 -0.000168 -0.000220 -0.000288 -0.000375 -0.000487 -0.000629 -0.000809 -0.001033 -0.001311 -0.001654 -0.002071 -0.002573 -0.003172 -0.003877 -0.004695 -0.005631 -0.006685 -0.007853 -0.009122 -0.010472 -0.011876 -0.013296 -0.014688 -0.015997 -0.017161 -0.018111 -0.018770 -0.019057 -0.018891 -0.018195 -0.016905 -0.014979 -0.012403 -0.009207 -0.005472 -0.001332 0.003017 0.007331 0.011320 0.014677 0.017099 0.018324 0.018157 0.016503 0.013391 0.008977 0.003551 -0.002489 -0.008667 -0.014469 -0.019398 -0.023022 -0.025021 -0.025217 -0.023598 -0.020315 -0.015665 -0.010062 -0.003991 0.002039 0.007545 0.012116 0.015444 0.017347 0.017775 0.016801 0.014604 0.011435 0.007589 0.003372 -0.000927 -0.005056 -0.008814 -0.012056 -0.014695 -0.016693 -0.018057 -0.018824 -0.019055 -0.018823 -0.018208 -0.017291 -0.016150 -0.014856 -0.013471 -0.012053 -0.010646 -0.009288 -0.008007 -0.006825 -0.005754 -0.004800 -0.003965 -0.003245 -0.002632 -0.002118 -0.001692 -0.001341 -0.001057 -0.000827 -0.000644 -0.000499 -0.000385 -0.000296 -0.000227 -0.000173 -0.000132 -0.000101 -0.000077 -0.000059 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000058 -0.000076 -0.000099 -0.000130 -0.000170 -0.000222 -0.000290 -0.000378 -0.000490 -0.000632 -0.000811 -0.001035 -0.001312 -0.001651 -0.002064 -0.002561 -0.003151 -0.003845 -0.004648 -0.005565 -0.006597 -0.007738 -0.008978 -0.010298 -0.011671 -0.013066 -0.014439 -0.015742 -0.016918 -0.017904 -0.018631 -0.019025 -0.019011 -0.018522 -0.017497 -0.015896 -0.013709 -0.010960 -0.007717 -0.004097 -0.000268 0.003558 0.007131 0.010187 0.012466 0.013740 0.013842 0.012689 0.010300 0.006806 0.002447 -0.002445 -0.007474 -0.012212 -0.016244 -0.019213 -0.020850 -0.021008 -0.019678 -0.016983 -0.013172 -0.008588 -0.003636 0.001260 0.005698 0.009335 0.011912 0.013281 0.013399 0.012334 0.010239 0.007331 0.003865 0.000104 -0.003700 -0.007330 -0.010612 -0.013419 -0.015677 -0.017354 -0.018455 -0.019017 -0.019094 -0.018752 -0.018066 -0.017108 -0.015950 -0.014655 -0.013284 -0.011885 -0.010503 -0.009170 -0.007915 -0.006755 -0.005703 -0.004766 -0.003943 -0.003232 -0.002627 -0.002117 -0.001693 -0.001344 -0.001060 -0.000831 -0.000648 -0.000502 -0.000387 -0.000298 -0.000228 -0.000174 -0.000133 -0.000101 -0.000077 -0.000059 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000058 -0.000076 -0.000099 -0.000130 -0.000170 -0.000222 -0.000289 -0.000376 -0.000487 -0.000627 -0.000804 -0.001023 -0.001294 -0.001626 -0.002028 -0.002510 -0.003081 -0.003749 -0.004521 -0.005400 -0.006386 -0.007474 -0.008653 -0.009907 -0.011211 -0.012537 -0.013845 -0.015093 -0.016232 -0.017205 -0.017951 -0.018408 -0.018512 -0.018203 -0.017430 -0.016162 -0.014388 -0.012129 -0.009442 -0.006423 -0.003208 0.000029 0.003090 0.005760 0.007834 0.009129 0.009511 0.008914 0.007351 0.004920 0.001803 -0.001747 -0.005426 -0.008910 -0.011886 -0.014080 -0.015289 -0.015403 -0.014413 -0.012412 -0.009590 -0.006205 -0.002566 0.001005 0.004201 0.006759 0.008481 0.009253 0.009044 0.007909 0.005969 0.003399 0.000403 -0.002806 -0.006026 -0.009079 -0.011822 -0.014151 -0.016004 -0.017353 -0.018204 -0.018585 -0.018543 -0.018136 -0.017426 -0.016477 -0.015352 -0.014107 -0.012794 -0.011460 -0.010142 -0.008871 -0.007673 -0.006563 -0.005554 -0.004653 -0.003859 -0.003171 -0.002583 -0.002086 -0.001672 -0.001330 -0.001051 -0.000825 -0.000644 -0.000500 -0.000386 -0.000297 -0.000228 -0.000174 -0.000133 -0.000101 -0.000077 -0.000059 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000058 -0.000075 -0.000098 -0.000128 -0.000168 -0.000219 -0.000285 -0.000370 -0.000478 -0.000615 -0.000786 -0.000998 -0.001259 -0.001577 -0.001961 -0.002420 -0.002960 -0.003590 -0.004314 -0.005134 -0.006050 -0.007056 -0.008142 -0.009293 -0.010487 -0.011697 -0.012890 -0.014029 -0.015072 -0.015973 -0.016681 -0.017146 -0.017316 -0.017146 -0.016597 -0.015646 -0.014290 -0.012546 -0.010460 -0.008106 -0.005587 -0.003028 -0.000573 0.001625 0.003420 0.004687 0.005331 0.005308 0.004624 0.003344 0.001586 -0.000483 -0.002669 -0.004763 -0.006563 -0.007895 -0.008629 -0.008694 -0.008085 -0.006859 -0.005137 -0.003084 -0.000898 0.001214 0.003051 0.004439 0.005249 0.005402 0.004880 0.003718 0.002002 -0.000146 -0.002582 -0.005152 -0.007709 -0.010121 -0.012280 -0.014106 -0.015548 -0.016582 -0.017210 -0.017451 -0.017340 -0.016922 -0.016246 -0.015365 -0.014330 -0.013189 -0.011988 -0.010765 -0.009554 -0.008383 -0.007274 -0.006244 -0.005303 -0.004457 -0.003710 -0.003059 -0.002499 -0.002025 -0.001627 -0.001298 -0.001028 -0.000809 -0.000632 -0.000491 -0.000380 -0.000293 -0.000225 -0.000172 -0.000131 -0.000100 -0.000076 -0.000058 -0.000044 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000057 -0.000074 -0.000096 -0.000126 -0.000164 -0.000214 -0.000278 -0.000360 -0.000464 -0.000594 -0.000758 -0.000959 -0.001206 -0.001505 -0.001865 -0.002291 -0.002790 -0.003368 -0.004027 -0.004769 -0.005591 -0.006488 -0.007448 -0.008459 -0.009499 -0.010546 -0.011571 -0.012544 -0.013430 -0.014194 -0.014798 -0.015204 -0.015379 -0.015292 -0.014921 -0.014257 -0.013302 -0.012078 -0.010618 -0.008974 -0.007213 -0.005410 -0.003649 -0.002014 -0.000582 0.000584 0.001438 0.001959 0.002152 0.002047 0.001697 0.001173 0.000554 -0.000074 -0.000632 -0.001053 -0.001285 -0.001302 -0.001098 -0.000696 -0.000140 0.000507 0.001167 0.001753 0.002181 0.002375 0.002271 0.001833 0.001048 -0.000071 -0.001480 -0.003118 -0.004906 -0.006758 -0.008587 -0.010312 -0.011860 -0.013176 -0.014219 -0.014968 -0.015415 -0.015569 -0.015450 -0.015085 -0.014509 -0.013760 -0.012877 -0.011899 -0.010862 -0.009799 -0.008739 -0.007706 -0.006721 -0.005798 -0.004949 -0.004181 -0.003497 -0.002896 -0.002376 -0.001933 -0.001559 -0.001248 -0.000991 -0.000782 -0.000613 -0.000478 -0.000370 -0.000286 -0.000220 -0.000169 -0.000129 -0.000098 -0.000075 -0.000057 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000042 -0.000055 -0.000072 -0.000094 -0.000122 -0.000159 -0.000206 -0.000268 -0.000345 -0.000444 -0.000567 -0.000720 -0.000908 -0.001137 -0.001412 -0.001740 -0.002125 -0.002573 -0.003087 -0.003666 -0.004311 -0.005018 -0.005778 -0.006583 -0.007417 -0.008263 -0.009101 -0.009906 -0.010655 -0.011321 -0.011881 -0.012310 -0.012587 -0.012695 -0.012625 -0.012373 -0.011947 -0.011361 -0.010640 -0.009810 -0.008902 -0.007944 -0.006961 -0.005973 -0.004991 -0.004017 -0.003047 -0.002072 -0.001084 -0.000076 0.000948 0.001976 0.002982 0.003928 0.004770 0.005461 0.005959 0.006231 0.006261 0.006050 0.005616 0.004995 0.004227 0.003358 0.002431 0.001478 0.000519 -0.000436 -0.001390 -0.002350 -0.003329 -0.004335 -0.005369 -0.006427 -0.007493 -0.008545 -0.009552 -0.010481 -0.011299 -0.011974 -0.012481 -0.012804 -0.012935 -0.012874 -0.012632 -0.012226 -0.011676 -0.011008 -0.010251 -0.009432 -0.008576 -0.007709 -0.006851 -0.006021 -0.005233 -0.004499 -0.003827 -0.003222 -0.002685 -0.002216 -0.001812 -0.001469 -0.001180 -0.000941 -0.000745 -0.000586 -0.000458 -0.000356 -0.000276 -0.000213 -0.000163 -0.000125 -0.000096 -0.000073 -0.000056 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000031 -0.000040 -0.000053 -0.000069 -0.000090 -0.000117 -0.000152 -0.000197 -0.000255 -0.000327 -0.000419 -0.000533 -0.000674 -0.000845 -0.001052 -0.001299 -0.001590 -0.001928 -0.002316 -0.002753 -0.003240 -0.003772 -0.004343 -0.004945 -0.005566 -0.006193 -0.006808 -0.007393 -0.007931 -0.008401 -0.008789 -0.009080 -0.009264 -0.009338 -0.009306 -0.009179 -0.008977 -0.008729 -0.008463 -0.008211 -0.007995 -0.007825 -0.007696 -0.007581 -0.007434 -0.007191 -0.006777 -0.006117 -0.005142 -0.003810 -0.002110 -0.000072 0.002227 0.004667 0.007096 0.009340 0.011228 0.012607 0.013362 0.013433 0.012818 0.011575 0.009818 0.007694 0.005373 0.003021 0.000789 -0.001208 -0.002894 -0.004239 -0.005252 -0.005975 -0.006469 -0.006808 -0.007061 -0.007287 -0.007528 -0.007807 -0.008127 -0.008474 -0.008824 -0.009146 -0.009409 -0.009586 -0.009657 -0.009610 -0.009441 -0.009155 -0.008763 -0.008281 -0.007728 -0.007123 -0.006486 -0.005836 -0.005190 -0.004561 -0.003963 -0.003404 -0.002892 -0.002430 -0.002021 -0.001664 -0.001357 -0.001097 -0.000880 -0.000700 -0.000552 -0.000434 -0.000338 -0.000263 -0.000203 -0.000157 -0.000121 -0.000092 -0.000071 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000039 -0.000051 -0.000066 -0.000086 -0.000112 -0.000144 -0.000186 -0.000239 -0.000306 -0.000390 -0.000493 -0.000620 -0.000773 -0.000955 -0.001170 -0.001419 -0.001704 -0.002024 -0.002378 -0.002761 -0.003166 -0.003587 -0.004011 -0.004427 -0.004820 -0.005174 -0.005473 -0.005702 -0.005849 -0.005905 -0.005868 -0.005743 -0.005546 -0.005300 -0.005044 -0.004820 -0.004681 -0.004675 -0.004842 -0.005205 -0.005757 -0.006461 -0.007241 -0.007987 -0.008560 -0.008809 -0.008583 -0.007755 -0.006241 -0.004020 -0.001148 0.002243 0.005947 0.009701 0.013212 0.016187 0.018368 0.019563 0.019666 0.018675 0.016687 0.013890 0.010534 0.006906 0.003293 -0.000045 -0.002904 -0.005149 -0.006722 -0.007637 -0.007972 -0.007845 -0.007402 -0.006787 -0.006136 -0.005553 -0.005112 -0.004849 -0.004768 -0.004847 -0.005047 -0.005319 -0.005613 -0.005885 -0.006100 -0.006232 -0.006269 -0.006205 -0.006046 -0.005800 -0.005482 -0.005107 -0.004692 -0.004252 -0.003802 -0.003356 -0.002924 -0.002517 -0.002140 -0.001798 -0.001495 -0.001229 -0.001001 -0.000808 -0.000646 -0.000513 -0.000405 -0.000318 -0.000248 -0.000193 -0.000149 -0.000115 -0.000088 -0.000068 -0.000051 -0.000039 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000063 -0.000081 -0.000105 -0.000135 -0.000174 -0.000222 -0.000283 -0.000358 -0.000449 -0.000560 -0.000692 -0.000848 -0.001028 -0.001232 -0.001460 -0.001708 -0.001971 -0.002243 -0.002514 -0.002773 -0.003008 -0.003204 -0.003346 -0.003417 -0.003405 -0.003296 -0.003084 -0.002768 -0.002357 -0.001870 -0.001342 -0.000820 -0.000365 -0.000049 0.000052 -0.000134 -0.000659 -0.001550 -0.002787 -0.004306 -0.005985 -0.007655 -0.009107 -0.010112 -0.010446 -0.009921 -0.008413 -0.005884 -0.002406 0.001841 0.006575 0.011434 0.016016 0.019918 0.022786 0.024355 0.024481 0.023159 0.020523 0.016829 0.012422 0.007695 0.003046 -0.001168 -0.004663 -0.007254 -0.008863 -0.009517 -0.009329 -0.008478 -0.007180 -0.005656 -0.004110 -0.002710 -0.001574 -0.000770 -0.000315 -0.000185 -0.000328 -0.000675 -0.001152 -0.001688 -0.002222 -0.002709 -0.003115 -0.003421 -0.003620 -0.003713 -0.003708 -0.003617 -0.003455 -0.003238 -0.002980 -0.002697 -0.002403 -0.002108 -0.001822 -0.001554 -0.001309 -0.001088 -0.000895 -0.000729 -0.000588 -0.000470 -0.000373 -0.000294 -0.000231 -0.000180 -0.000140 -0.000109 -0.000084 -0.000064 -0.000049 -0.000037 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000045 -0.000059 -0.000076 -0.000098 -0.000126 -0.000160 -0.000203 -0.000257 -0.000323 -0.000402 -0.000496 -0.000607 -0.000735 -0.000878 -0.001036 -0.001204 -0.001377 -0.001547 -0.001705 -0.001837 -0.001931 -0.001971 -0.001941 -0.001824 -0.001604 -0.001268 -0.000806 -0.000215 0.000497 0.001313 0.002198 0.003100 0.003950 0.004660 0.005131 0.005260 0.004952 0.004137 0.002783 0.000916 -0.001376 -0.003933 -0.006531 -0.008897 -0.010731 -0.011739 -0.011674 -0.010366 -0.007761 -0.003937 0.000890 0.006373 0.012069 0.017480 0.022111 0.025523 0.027387 0.027525 0.025931 0.022770 0.018359 0.013125 0.007554 0.002139 -0.002680 -0.006553 -0.009256 -0.010700 -0.010927 -0.010093 -0.008433 -0.006231 -0.003780 -0.001349 0.000839 0.002624 0.003914 0.004683 0.004959 0.004811 0.004329 0.003616 0.002767 0.001868 0.000990 0.000184 -0.000518 -0.001097 -0.001545 -0.001867 -0.002072 -0.002172 -0.002184 -0.002125 -0.002011 -0.001857 -0.001679 -0.001489 -0.001297 -0.001112 -0.000940 -0.000783 -0.000645 -0.000525 -0.000424 -0.000339 -0.000270 -0.000213 -0.000167 -0.000131 -0.000102 -0.000078 -0.000060 -0.000046 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000025 -0.000032 -0.000042 -0.000055 -0.000071 -0.000091 -0.000115 -0.000146 -0.000184 -0.000230 -0.000286 -0.000353 -0.000431 -0.000520 -0.000619 -0.000726 -0.000837 -0.000945 -0.001044 -0.001122 -0.001166 -0.001162 -0.001093 -0.000941 -0.000688 -0.000316 0.000193 0.000850 0.001664 0.002635 0.003749 0.004979 0.006278 0.007577 0.008785 0.009789 0.010464 0.010678 0.010314 0.009281 0.007539 0.005116 0.002117 -0.001266 -0.004765 -0.008047 -0.010751 -0.012521 -0.013050 -0.012128 -0.009678 -0.005776 -0.000664 0.005264 0.011500 0.017473 0.022610 0.026402 0.028472 0.028612 0.026814 0.023271 0.018348 0.012539 0.006407 0.000521 -0.004612 -0.008595 -0.011176 -0.012263 -0.011919 -0.010340 -0.007817 -0.004695 -0.001331 0.001946 0.004867 0.007238 0.008948 0.009966 0.010328 0.010120 0.009458 0.008468 0.007276 0.005991 0.004704 0.003485 0.002381 0.001419 0.000614 -0.000034 -0.000532 -0.000893 -0.001133 -0.001270 -0.001322 -0.001309 -0.001247 -0.001152 -0.001037 -0.000913 -0.000788 -0.000669 -0.000560 -0.000462 -0.000377 -0.000305 -0.000244 -0.000195 -0.000154 -0.000121 -0.000094 -0.000073 -0.000056 -0.000042 -0.000032 -0.000024 -0.000017 -0.000013 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000030 -0.000039 -0.000051 -0.000065 -0.000083 -0.000104 -0.000131 -0.000164 -0.000203 -0.000250 -0.000304 -0.000365 -0.000433 -0.000505 -0.000576 -0.000642 -0.000694 -0.000721 -0.000711 -0.000648 -0.000515 -0.000293 0.000039 0.000501 0.001113 0.001893 0.002853 0.004000 0.005333 0.006832 0.008463 0.010167 0.011860 0.013432 0.014748 0.015656 0.016000 0.015637 0.014459 0.012412 0.009523 0.005908 0.001782 -0.002550 -0.006710 -0.010283 -0.012859 -0.014082 -0.013702 -0.011614 -0.007889 -0.002781 0.003287 0.009762 0.016019 0.021428 0.025433 0.027615 0.027747 0.025821 0.022046 0.016826 0.010706 0.004305 -0.001755 -0.006919 -0.010757 -0.013003 -0.013570 -0.012545 -0.010163 -0.006764 -0.002749 0.001473 0.005525 0.009098 0.011974 0.014028 0.015229 0.015624 0.015315 0.014443 0.013160 0.011616 0.009945 0.008257 0.006636 0.005143 0.003815 0.002669 0.001712 0.000936 0.000329 -0.000126 -0.000448 -0.000659 -0.000779 -0.000828 -0.000824 -0.000783 -0.000718 -0.000640 -0.000557 -0.000475 -0.000399 -0.000331 -0.000271 -0.000219 -0.000176 -0.000140 -0.000110 -0.000086 -0.000067 -0.000051 -0.000039 -0.000029 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000059 -0.000075 -0.000094 -0.000116 -0.000144 -0.000176 -0.000214 -0.000256 -0.000302 -0.000350 -0.000396 -0.000434 -0.000458 -0.000458 -0.000420 -0.000331 -0.000172 0.000076 0.000435 0.000927 0.001575 0.002398 0.003417 0.004646 0.006090 0.007744 0.009589 0.011582 0.013656 0.015714 0.017630 0.019249 0.020399 0.020898 0.020584 0.019327 0.017063 0.013813 0.009697 0.004945 -0.000112 -0.005063 -0.009452 -0.012827 -0.014791 -0.015057 -0.013498 -0.010168 -0.005324 0.000601 0.007028 0.013302 0.018759 0.022811 0.025016 0.025132 0.023152 0.019296 0.013992 0.007817 0.001423 -0.004532 -0.009469 -0.012942 -0.014682 -0.014614 -0.012851 -0.009662 -0.005429 -0.000595 0.004388 0.009107 0.013226 0.016509 0.018824 0.020144 0.020526 0.020092 0.019002 0.017432 0.015555 0.013523 0.011466 0.009480 0.007635 0.005976 0.004526 0.003291 0.002267 0.001441 0.000793 0.000305 -0.000049 -0.000289 -0.000438 -0.000517 -0.000544 -0.000533 -0.000499 -0.000450 -0.000395 -0.000339 -0.000286 -0.000237 -0.000194 -0.000158 -0.000126 -0.000100 -0.000079 -0.000061 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000042 -0.000053 -0.000067 -0.000083 -0.000102 -0.000124 -0.000150 -0.000180 -0.000211 -0.000243 -0.000273 -0.000296 -0.000305 -0.000292 -0.000247 -0.000154 0.000003 0.000243 0.000588 0.001060 0.001684 0.002482 0.003479 0.004693 0.006140 0.007825 0.009743 0.011871 0.014162 0.016545 0.018911 0.021123 0.023011 0.024384 0.025045 0.024811 0.023538 0.021147 0.017653 0.013174 0.007947 0.002316 -0.003287 -0.008383 -0.012488 -0.015177 -0.016135 -0.015209 -0.012439 -0.008068 -0.002529 0.003599 0.009649 0.014949 0.018898 0.021044 0.021141 0.019178 0.015383 0.010191 0.004193 -0.001946 -0.007558 -0.012057 -0.014998 -0.016120 -0.015366 -0.012871 -0.008933 -0.003964 0.001560 0.007161 0.012404 0.016936 0.020512 0.023001 0.024379 0.024716 0.024148 0.022854 0.021030 0.018863 0.016525 0.014156 0.011865 0.009728 0.007796 0.006094 0.004630 0.003400 0.002391 0.001584 0.000957 0.000484 0.000142 -0.000094 -0.000244 -0.000329 -0.000367 -0.000371 -0.000352 -0.000321 -0.000283 -0.000244 -0.000206 -0.000171 -0.000140 -0.000113 -0.000090 -0.000071 -0.000055 -0.000042 -0.000031 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000029 -0.000038 -0.000047 -0.000059 -0.000072 -0.000088 -0.000106 -0.000126 -0.000148 -0.000170 -0.000190 -0.000204 -0.000207 -0.000193 -0.000150 -0.000068 0.000069 0.000278 0.000580 0.000997 0.001553 0.002273 0.003182 0.004303 0.005656 0.007257 0.009112 0.011216 0.013545 0.016050 0.018654 0.021246 0.023679 0.025775 0.027332 0.028140 0.028003 0.026767 0.024341 0.020729 0.016046 0.010524 0.004511 -0.001559 -0.007192 -0.011895 -0.015224 -0.016848 -0.016593 -0.014479 -0.010729 -0.005760 -0.000134 0.005495 0.010465 0.014183 0.016201 0.016276 0.014396 0.010786 0.005877 0.000252 -0.005431 -0.010514 -0.014425 -0.016732 -0.017195 -0.015773 -0.012622 -0.008059 -0.002516 0.003518 0.009552 0.015141 0.019931 0.023674 0.026244 0.027625 0.027896 0.027206 0.025745 0.023721 0.021336 0.018769 0.016172 0.013658 0.011309 0.009178 0.007293 0.005662 0.004282 0.003139 0.002212 0.001480 0.000916 0.000495 0.000193 -0.000014 -0.000147 -0.000223 -0.000259 -0.000266 -0.000255 -0.000233 -0.000206 -0.000177 -0.000149 -0.000123 -0.000100 -0.000080 -0.000063 -0.000049 -0.000037 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000041 -0.000051 -0.000062 -0.000074 -0.000088 -0.000104 -0.000119 -0.000133 -0.000143 -0.000145 -0.000133 -0.000100 -0.000035 0.000073 0.000240 0.000485 0.000827 0.001288 0.001895 0.002671 0.003641 0.004829 0.006256 0.007937 0.009879 0.012077 0.014508 0.017121 0.019841 0.022553 0.025110 0.027330 0.029008 0.029930 0.029895 0.028739 0.026366 0.022770 0.018056 0.012445 0.006275 -0.000028 -0.005978 -0.011085 -0.014904 -0.017097 -0.017475 -0.016041 -0.012991 -0.008712 -0.003733 0.001325 0.005832 0.009218 0.011056 0.011110 0.009369 0.006047 0.001557 -0.003542 -0.008620 -0.013051 -0.016291 -0.017936 -0.017770 -0.015771 -0.012109 -0.007110 -0.001208 0.005108 0.011349 0.017080 0.021952 0.025728 0.028287 0.029621 0.029818 0.029032 0.027460 0.025314 0.022802 0.020109 0.017385 0.014750 0.012287 0.010048 0.008062 0.006337 0.004871 0.003648 0.002650 0.001853 0.001231 0.000759 0.000411 0.000165 -0.000002 -0.000107 -0.000166 -0.000193 -0.000198 -0.000189 -0.000172 -0.000151 -0.000129 -0.000108 -0.000088 -0.000071 -0.000056 -0.000043 -0.000032 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000043 -0.000052 -0.000061 -0.000072 -0.000083 -0.000093 -0.000101 -0.000103 -0.000096 -0.000074 -0.000028 0.000050 0.000173 0.000356 0.000616 0.000974 0.001451 0.002071 0.002859 0.003838 0.005033 0.006462 0.008142 0.010079 0.012270 0.014691 0.017295 0.020008 0.022720 0.025286 0.027530 0.029251 0.030238 0.030293 0.029253 0.027017 0.023572 0.019009 0.013532 0.007457 0.001187 -0.004816 -0.010083 -0.014183 -0.016782 -0.017691 -0.016891 -0.014551 -0.011016 -0.006769 -0.002378 0.001572 0.004557 0.006178 0.006216 0.004658 0.001702 -0.002268 -0.006736 -0.011118 -0.014835 -0.017388 -0.018411 -0.017715 -0.015295 -0.011328 -0.006134 -0.000136 0.006194 0.012391 0.018037 0.022805 0.026471 0.028928 0.030174 0.030300 0.029459 0.027847 0.025675 0.023146 0.020441 0.017711 0.015070 0.012601 0.010355 0.008359 0.006622 0.005140 0.003899 0.002881 0.002062 0.001417 0.000923 0.000554 0.000288 0.000102 -0.000020 -0.000095 -0.000135 -0.000152 -0.000152 -0.000143 -0.000128 -0.000111 -0.000094 -0.000077 -0.000062 -0.000048 -0.000037 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000023 -0.000029 -0.000035 -0.000042 -0.000049 -0.000057 -0.000065 -0.000071 -0.000074 -0.000071 -0.000058 -0.000030 0.000021 0.000104 0.000230 0.000413 0.000670 0.001020 0.001482 0.002079 0.002834 0.003769 0.004906 0.006265 0.007859 0.009697 0.011774 0.014069 0.016540 0.019117 0.021699 0.024150 0.026307 0.027980 0.028973 0.029099 0.028200 0.026180 0.023018 0.018789 0.013676 0.007961 0.002010 -0.003755 -0.008901 -0.013030 -0.015828 -0.017107 -0.016838 -0.015158 -0.012362 -0.008877 -0.005203 -0.001862 0.000680 0.002063 0.002091 0.000750 -0.001785 -0.005171 -0.008947 -0.012592 -0.015591 -0.017500 -0.017999 -0.016927 -0.014295 -0.010272 -0.005164 0.000636 0.006692 0.012573 0.017900 0.022371 0.025788 0.028056 0.029178 0.029243 0.028399 0.026831 0.024737 0.022309 0.019720 0.017109 0.014585 0.012226 0.010078 0.008168 0.006503 0.005079 0.003883 0.002898 0.002102 0.001472 0.000986 0.000620 0.000352 0.000163 0.000036 -0.000046 -0.000093 -0.000116 -0.000123 -0.000119 -0.000109 -0.000095 -0.000081 -0.000067 -0.000054 -0.000042 -0.000032 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000027 -0.000033 -0.000038 -0.000044 -0.000049 -0.000052 -0.000052 -0.000046 -0.000031 -0.000001 0.000049 0.000128 0.000246 0.000416 0.000651 0.000968 0.001387 0.001925 0.002603 0.003442 0.004461 0.005678 0.007104 0.008749 0.010607 0.012663 0.014877 0.017190 0.019512 0.021723 0.023678 0.025211 0.026146 0.026315 0.025578 0.023844 0.021088 0.017371 0.012845 0.007752 0.002409 -0.002818 -0.007550 -0.011435 -0.014191 -0.015648 -0.015765 -0.014648 -0.012543 -0.009804 -0.006857 -0.004143 -0.002064 -0.000926 -0.000901 -0.002003 -0.004083 -0.006851 -0.009913 -0.012824 -0.015144 -0.016496 -0.016610 -0.015354 -0.012746 -0.008943 -0.004218 0.001081 0.006566 0.011862 0.016635 0.020625 0.023658 0.025656 0.026626 0.026648 0.025857 0.024419 0.022511 0.020307 0.017959 0.015595 0.013311 0.011175 0.009231 0.007500 0.005990 0.004695 0.003606 0.002707 0.001977 0.001399 0.000950 0.000611 0.000361 0.000183 0.000062 -0.000018 -0.000065 -0.000090 -0.000100 -0.000099 -0.000092 -0.000081 -0.000069 -0.000057 -0.000046 -0.000036 -0.000027 -0.000020 -0.000014 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000035 -0.000036 -0.000035 -0.000028 -0.000013 0.000013 0.000057 0.000125 0.000225 0.000368 0.000565 0.000829 0.001177 0.001624 0.002187 0.002882 0.003727 0.004736 0.005920 0.007285 0.008829 0.010538 0.012383 0.014312 0.016253 0.018107 0.019754 0.021057 0.021870 0.022055 0.021492 0.020104 0.017865 0.014820 0.011087 0.006861 0.002397 -0.002007 -0.006039 -0.009409 -0.011882 -0.013309 -0.013648 -0.012977 -0.011483 -0.009446 -0.007206 -0.005116 -0.003499 -0.002605 -0.002575 -0.003423 -0.005033 -0.007173 -0.009527 -0.011736 -0.013446 -0.014352 -0.014239 -0.013003 -0.010664 -0.007354 -0.003303 0.001200 0.005836 0.010292 0.014295 0.017631 0.020160 0.021818 0.022613 0.022613 0.021931 0.020706 0.019089 0.017223 0.015237 0.013238 0.011307 0.009502 0.007858 0.006394 0.005114 0.004016 0.003091 0.002325 0.001703 0.001208 0.000824 0.000533 0.000318 0.000165 0.000060 -0.000009 -0.000051 -0.000074 -0.000083 -0.000083 -0.000078 -0.000069 -0.000059 -0.000049 -0.000039 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000022 -0.000023 -0.000021 -0.000015 -0.000004 0.000017 0.000050 0.000100 0.000174 0.000279 0.000423 0.000617 0.000872 0.001200 0.001614 0.002127 0.002750 0.003496 0.004373 0.005386 0.006534 0.007808 0.009185 0.010629 0.012085 0.013481 0.014727 0.015723 0.016359 0.016533 0.016153 0.015160 0.013530 0.011291 0.008527 0.005377 0.002026 -0.001305 -0.004386 -0.006999 -0.008966 -0.010170 -0.010574 -0.010225 -0.009254 -0.007862 -0.006294 -0.004809 -0.003645 -0.002988 -0.002946 -0.003534 -0.004670 -0.006187 -0.007854 -0.009407 -0.010585 -0.011161 -0.010976 -0.009953 -0.008106 -0.005537 -0.002419 0.001030 0.004570 0.007966 0.011013 0.013550 0.015472 0.016732 0.017335 0.017333 0.016810 0.015874 0.014637 0.013209 0.011688 0.010158 0.008679 0.007296 0.006036 0.004912 0.003929 0.003085 0.002371 0.001780 0.001299 0.000917 0.000621 0.000397 0.000232 0.000115 0.000035 -0.000017 -0.000049 -0.000066 -0.000072 -0.000071 -0.000066 -0.000058 -0.000049 -0.000040 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000011 -0.000010 -0.000006 0.000000 0.000012 0.000031 0.000059 0.000100 0.000159 0.000240 0.000351 0.000497 0.000686 0.000926 0.001226 0.001592 0.002033 0.002555 0.003161 0.003851 0.004621 0.005457 0.006337 0.007230 0.008091 0.008867 0.009496 0.009913 0.010054 0.009863 0.009300 0.008347 0.007017 0.005354 0.003439 0.001383 -0.000683 -0.002616 -0.004282 -0.005565 -0.006390 -0.006726 -0.006595 -0.006069 -0.005267 -0.004335 -0.003433 -0.002708 -0.002280 -0.002221 -0.002546 -0.003210 -0.004115 -0.005121 -0.006065 -0.006781 -0.007128 -0.007000 -0.006346 -0.005172 -0.003542 -0.001562 0.000631 0.002883 0.005048 0.006995 0.008621 0.009858 0.010676 0.011076 0.011088 0.010766 0.010176 0.009389 0.008478 0.007504 0.006522 0.005571 0.004681 0.003869 0.003143 0.002507 0.001959 0.001495 0.001110 0.000798 0.000550 0.000359 0.000217 0.000113 0.000041 -0.000007 -0.000038 -0.000055 -0.000063 -0.000064 -0.000061 -0.000056 -0.000048 -0.000040 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000008 0.000013 0.000021 0.000034 0.000053 0.000080 0.000118 0.000170 0.000238 0.000326 0.000436 0.000573 0.000738 0.000932 0.001155 0.001405 0.001675 0.001956 0.002235 0.002497 0.002723 0.002894 0.002990 0.002991 0.002880 0.002647 0.002286 0.001807 0.001226 0.000575 -0.000105 -0.000767 -0.001363 -0.001850 -0.002195 -0.002377 -0.002393 -0.002259 -0.002007 -0.001685 -0.001348 -0.001053 -0.000847 -0.000767 -0.000828 -0.001024 -0.001328 -0.001692 -0.002059 -0.002364 -0.002547 -0.002561 -0.002380 -0.001998 -0.001433 -0.000723 0.000082 0.000924 0.001748 0.002502 0.003146 0.003650 0.003999 0.004189 0.004227 0.004131 0.003924 0.003634 0.003289 0.002913 0.002531 0.002157 0.001804 0.001481 0.001189 0.000932 0.000708 0.000518 0.000361 0.000234 0.000135 0.000061 0.000009 -0.000026 -0.000048 -0.000060 -0.000065 -0.000066 -0.000064 -0.000059 -0.000053 -0.000046 -0.000039 -0.000032 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000010 0.000011 0.000012 0.000011 0.000010 0.000007 0.000001 -0.000008 -0.000023 -0.000045 -0.000077 -0.000121 -0.000178 -0.000253 -0.000347 -0.000464 -0.000605 -0.000773 -0.000971 -0.001198 -0.001456 -0.001743 -0.002057 -0.002392 -0.002743 -0.003098 -0.003444 -0.003760 -0.004024 -0.004211 -0.004293 -0.004246 -0.004052 -0.003704 -0.003206 -0.002577 -0.001849 -0.001065 -0.000275 0.000470 0.001118 0.001630 0.001976 0.002146 0.002147 0.002008 0.001770 0.001485 0.001208 0.000986 0.000858 0.000844 0.000946 0.001149 0.001419 0.001712 0.001981 0.002179 0.002269 0.002226 0.002040 0.001712 0.001262 0.000715 0.000106 -0.000524 -0.001136 -0.001693 -0.002165 -0.002529 -0.002776 -0.002907 -0.002930 -0.002862 -0.002722 -0.002532 -0.002309 -0.002070 -0.001828 -0.001592 -0.001371 -0.001169 -0.000990 -0.000833 -0.000700 -0.000589 -0.000496 -0.000419 -0.000354 -0.000298 -0.000250 -0.000209 -0.000173 -0.000142 -0.000116 -0.000095 -0.000079 -0.000065 -0.000054 -0.000045 -0.000037 -0.000029 -0.000023 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000018 0.000020 0.000022 0.000023 0.000023 0.000021 0.000015 0.000004 -0.000016 -0.000046 -0.000093 -0.000160 -0.000252 -0.000378 -0.000542 -0.000753 -0.001018 -0.001346 -0.001743 -0.002216 -0.002770 -0.003410 -0.004135 -0.004942 -0.005820 -0.006752 -0.007713 -0.008664 -0.009555 -0.010327 -0.010911 -0.011234 -0.011229 -0.010844 -0.010045 -0.008833 -0.007241 -0.005339 -0.003230 -0.001044 0.001077 0.002988 0.004561 0.005698 0.006344 0.006498 0.006211 0.005582 0.004749 0.003863 0.003078 0.002522 0.002286 0.002410 0.002876 0.003614 0.004508 0.005418 0.006193 0.006696 0.006817 0.006488 0.005687 0.004442 0.002824 0.000939 -0.001086 -0.003116 -0.005022 -0.006692 -0.008044 -0.009029 -0.009631 -0.009866 -0.009773 -0.009406 -0.008830 -0.008107 -0.007298 -0.006454 -0.005615 -0.004813 -0.004070 -0.003399 -0.002805 -0.002291 -0.001852 -0.001483 -0.001176 -0.000923 -0.000717 -0.000550 -0.000416 -0.000311 -0.000230 -0.000168 -0.000122 -0.000089 -0.000065 -0.000048 -0.000036 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000030 0.000034 0.000036 0.000037 0.000034 0.000027 0.000011 -0.000016 -0.000061 -0.000128 -0.000225 -0.000361 -0.000546 -0.000791 -0.001107 -0.001507 -0.002003 -0.002608 -0.003332 -0.004186 -0.005174 -0.006300 -0.007557 -0.008932 -0.010396 -0.011910 -0.013413 -0.014828 -0.016059 -0.016998 -0.017532 -0.017555 -0.016981 -0.015757 -0.013877 -0.011390 -0.008405 -0.005079 -0.001618 0.001749 0.004791 0.007298 0.009108 0.010127 0.010346 0.009841 0.008770 0.007350 0.005832 0.004467 0.003475 0.003012 0.003154 0.003883 0.005091 0.006597 0.008168 0.009554 0.010519 0.010872 0.010485 0.009312 0.007387 0.004822 0.001786 -0.001510 -0.004842 -0.007993 -0.010776 -0.013050 -0.014728 -0.015779 -0.016220 -0.016113 -0.015545 -0.014618 -0.013439 -0.012107 -0.010708 -0.009313 -0.007976 -0.006734 -0.005608 -0.004611 -0.003744 -0.003003 -0.002379 -0.001860 -0.001434 -0.001089 -0.000814 -0.000597 -0.000429 -0.000302 -0.000208 -0.000141 -0.000093 -0.000061 -0.000039 -0.000025 -0.000015 -0.000009 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000025 0.000030 0.000036 0.000041 0.000046 0.000051 0.000053 0.000051 0.000043 0.000026 -0.000007 -0.000061 -0.000143 -0.000265 -0.000436 -0.000669 -0.000980 -0.001382 -0.001894 -0.002532 -0.003312 -0.004250 -0.005357 -0.006644 -0.008113 -0.009755 -0.011554 -0.013473 -0.015458 -0.017431 -0.019288 -0.020904 -0.022136 -0.022837 -0.022867 -0.022110 -0.020499 -0.018026 -0.014753 -0.010823 -0.006449 -0.001902 0.002513 0.006483 0.009728 0.012030 0.013264 0.013416 0.012590 0.011001 0.008943 0.006759 0.004795 0.003354 0.002657 0.002812 0.003801 0.005482 0.007611 0.009869 0.011913 0.013413 0.014098 0.013783 0.012393 0.009967 0.006647 0.002660 -0.001710 -0.006158 -0.010390 -0.014148 -0.017238 -0.019536 -0.020994 -0.021633 -0.021530 -0.020800 -0.019581 -0.018013 -0.016233 -0.014358 -0.012483 -0.010684 -0.009009 -0.007491 -0.006145 -0.004973 -0.003971 -0.003126 -0.002425 -0.001851 -0.001388 -0.001020 -0.000733 -0.000514 -0.000350 -0.000230 -0.000146 -0.000088 -0.000050 -0.000025 -0.000010 -0.000001 0.000004 0.000006 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000045 0.000052 0.000060 0.000067 0.000072 0.000072 0.000066 0.000049 0.000015 -0.000043 -0.000135 -0.000271 -0.000465 -0.000732 -0.001090 -0.001556 -0.002152 -0.002896 -0.003810 -0.004911 -0.006215 -0.007734 -0.009469 -0.011413 -0.013543 -0.015817 -0.018169 -0.020504 -0.022700 -0.024607 -0.026055 -0.026867 -0.026877 -0.025951 -0.024006 -0.021035 -0.017118 -0.012425 -0.007218 -0.001824 0.003382 0.008025 0.011763 0.014334 0.015590 0.015518 0.014252 0.012060 0.009309 0.006428 0.003849 0.001952 0.001014 0.001176 0.002418 0.004570 0.007326 0.010296 0.013045 0.015159 0.016292 0.016203 0.014788 0.012083 0.008253 0.003571 -0.001619 -0.006944 -0.012041 -0.016593 -0.020357 -0.023176 -0.024988 -0.025811 -0.025735 -0.024895 -0.023456 -0.021590 -0.019460 -0.017209 -0.014956 -0.012789 -0.010772 -0.008942 -0.007318 -0.005904 -0.004695 -0.003677 -0.002832 -0.002143 -0.001588 -0.001151 -0.000812 -0.000555 -0.000365 -0.000229 -0.000134 -0.000071 -0.000030 -0.000006 0.000008 0.000015 0.000018 0.000018 0.000017 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000037 0.000045 0.000054 0.000065 0.000075 0.000085 0.000094 0.000098 0.000096 0.000082 0.000051 -0.000005 -0.000098 -0.000239 -0.000442 -0.000726 -0.001109 -0.001612 -0.002257 -0.003067 -0.004066 -0.005273 -0.006706 -0.008379 -0.010292 -0.012439 -0.014793 -0.017306 -0.019904 -0.022481 -0.024899 -0.026990 -0.028565 -0.029427 -0.029392 -0.028312 -0.026099 -0.022746 -0.018349 -0.013105 -0.007313 -0.001350 0.004360 0.009388 0.013348 0.015946 0.017019 0.016563 0.014742 0.011872 0.008388 0.004795 0.001599 -0.000753 -0.001931 -0.001771 -0.000288 0.002318 0.005695 0.009381 0.012870 0.015668 0.017361 0.017657 0.016421 0.013678 0.009610 0.004521 -0.001199 -0.007123 -0.012834 -0.017966 -0.022237 -0.025461 -0.027559 -0.028547 -0.028519 -0.027627 -0.026054 -0.023992 -0.021626 -0.019119 -0.016604 -0.014183 -0.011927 -0.009879 -0.008063 -0.006482 -0.005131 -0.003994 -0.003053 -0.002287 -0.001674 -0.001192 -0.000822 -0.000545 -0.000343 -0.000200 -0.000102 -0.000039 -0.000001 0.000021 0.000031 0.000035 0.000034 0.000032 0.000028 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000043 0.000053 0.000064 0.000077 0.000092 0.000106 0.000119 0.000129 0.000134 0.000127 0.000103 0.000054 -0.000031 -0.000165 -0.000364 -0.000645 -0.001029 -0.001539 -0.002197 -0.003029 -0.004059 -0.005310 -0.006800 -0.008542 -0.010540 -0.012783 -0.015244 -0.017872 -0.020587 -0.023276 -0.025791 -0.027956 -0.029568 -0.030420 -0.030318 -0.029108 -0.026700 -0.023094 -0.018398 -0.012831 -0.006720 -0.000478 0.005435 0.010554 0.014464 0.016852 0.017552 0.016571 0.014103 0.010510 0.006283 0.001988 -0.001803 -0.004589 -0.006000 -0.005847 -0.004146 -0.001117 0.002846 0.007229 0.011460 0.014984 0.017325 0.018146 0.017279 0.014737 0.010705 0.005506 -0.000439 -0.006668 -0.012724 -0.018206 -0.022800 -0.026297 -0.028604 -0.029731 -0.029772 -0.028886 -0.027267 -0.025119 -0.022639 -0.020003 -0.017352 -0.014798 -0.012417 -0.010255 -0.008338 -0.006671 -0.005248 -0.004053 -0.003068 -0.002268 -0.001632 -0.001136 -0.000759 -0.000480 -0.000279 -0.000141 -0.000049 0.000007 0.000039 0.000055 0.000060 0.000059 0.000054 0.000047 0.000040 0.000033 0.000026 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000030 0.000038 0.000048 0.000061 0.000075 0.000091 0.000109 0.000129 0.000148 0.000166 0.000179 0.000182 0.000171 0.000136 0.000067 -0.000048 -0.000227 -0.000487 -0.000848 -0.001334 -0.001968 -0.002777 -0.003784 -0.005014 -0.006486 -0.008213 -0.010198 -0.012431 -0.014883 -0.017502 -0.020206 -0.022878 -0.025370 -0.027500 -0.029063 -0.029850 -0.029666 -0.028357 -0.025837 -0.022114 -0.017306 -0.011648 -0.005485 0.000750 0.006575 0.011506 0.015118 0.017090 0.017262 0.015658 0.012498 0.008180 0.003242 -0.001702 -0.006034 -0.009212 -0.010834 -0.010694 -0.008809 -0.005412 -0.000925 0.004095 0.009031 0.013276 0.016310 0.017755 0.017413 0.015281 0.011537 0.006510 0.000634 -0.005608 -0.011739 -0.017334 -0.022060 -0.025692 -0.028123 -0.029355 -0.029480 -0.028654 -0.027074 -0.024947 -0.022475 -0.019836 -0.017178 -0.014613 -0.012221 -0.010051 -0.008128 -0.006459 -0.005037 -0.003847 -0.002870 -0.002082 -0.001460 -0.000980 -0.000620 -0.000358 -0.000174 -0.000052 0.000026 0.000069 0.000091 0.000097 0.000094 0.000086 0.000075 0.000064 0.000053 0.000043 0.000034 0.000027 0.000021 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000033 0.000043 0.000054 0.000069 0.000086 0.000106 0.000129 0.000154 0.000180 0.000207 0.000231 0.000248 0.000254 0.000239 0.000195 0.000109 -0.000035 -0.000254 -0.000568 -0.001000 -0.001574 -0.002315 -0.003248 -0.004396 -0.005778 -0.007408 -0.009289 -0.011409 -0.013742 -0.016235 -0.018808 -0.021346 -0.023703 -0.025701 -0.027142 -0.027820 -0.027549 -0.026180 -0.023637 -0.019935 -0.015199 -0.009673 -0.003709 0.002254 0.007729 0.012233 0.015340 0.016742 0.016287 0.014018 0.010179 0.005195 -0.000367 -0.005862 -0.010644 -0.014143 -0.015941 -0.015821 -0.013796 -0.010110 -0.005200 0.000353 0.005903 0.010810 0.014523 0.016634 0.016920 0.015357 0.012110 0.007501 0.001961 -0.004025 -0.009975 -0.015456 -0.020126 -0.023752 -0.026217 -0.027515 -0.027728 -0.027007 -0.025540 -0.023532 -0.021179 -0.018657 -0.016111 -0.013652 -0.011359 -0.009281 -0.007444 -0.005854 -0.004504 -0.003381 -0.002465 -0.001733 -0.001161 -0.000727 -0.000407 -0.000181 -0.000029 0.000067 0.000121 0.000146 0.000152 0.000146 0.000132 0.000116 0.000099 0.000082 0.000067 0.000054 0.000043 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000060 0.000077 0.000097 0.000121 0.000149 0.000180 0.000215 0.000252 0.000289 0.000323 0.000350 0.000362 0.000350 0.000304 0.000209 0.000048 -0.000197 -0.000548 -0.001028 -0.001662 -0.002472 -0.003482 -0.004710 -0.006169 -0.007862 -0.009780 -0.011896 -0.014161 -0.016499 -0.018802 -0.020931 -0.022719 -0.023980 -0.024521 -0.024170 -0.022790 -0.020315 -0.016767 -0.012277 -0.007087 -0.001546 0.003916 0.008825 0.012713 0.015172 0.015910 0.014797 0.011892 0.007455 0.001926 -0.004115 -0.010013 -0.015111 -0.018835 -0.020758 -0.020660 -0.018555 -0.014683 -0.009487 -0.003553 0.002463 0.007911 0.012223 0.014974 0.015923 0.015025 0.012426 0.008429 0.003447 -0.002050 -0.007590 -0.012749 -0.017187 -0.020670 -0.023077 -0.024392 -0.024687 -0.024101 -0.022808 -0.020999 -0.018860 -0.016558 -0.014230 -0.011980 -0.009886 -0.007992 -0.006323 -0.004885 -0.003674 -0.002674 -0.001867 -0.001232 -0.000745 -0.000383 -0.000127 0.000046 0.000154 0.000213 0.000236 0.000237 0.000223 0.000201 0.000175 0.000149 0.000124 0.000102 0.000082 0.000065 0.000051 0.000040 0.000031 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000051 0.000066 0.000085 0.000108 0.000136 0.000169 0.000208 0.000252 0.000300 0.000353 0.000406 0.000457 0.000500 0.000528 0.000530 0.000495 0.000408 0.000251 0.000005 -0.000353 -0.000844 -0.001490 -0.002314 -0.003333 -0.004559 -0.005996 -0.007636 -0.009455 -0.011409 -0.013429 -0.015418 -0.017250 -0.018773 -0.019818 -0.020214 -0.019803 -0.018468 -0.016153 -0.012887 -0.008799 -0.004123 0.000809 0.005588 0.009770 0.012917 0.014650 0.014706 0.012976 0.009535 0.004649 -0.001240 -0.007559 -0.013664 -0.018910 -0.022733 -0.024717 -0.024644 -0.022526 -0.018596 -0.013286 -0.007168 -0.000887 0.004918 0.009682 0.012978 0.014553 0.014347 0.012479 0.009225 0.004968 0.000147 -0.004792 -0.009449 -0.013496 -0.016709 -0.018966 -0.020243 -0.020602 -0.020162 -0.019081 -0.017531 -0.015681 -0.013680 -0.011655 -0.009701 -0.007885 -0.006252 -0.004823 -0.003602 -0.002586 -0.001759 -0.001103 -0.000600 -0.000227 0.000037 0.000212 0.000316 0.000368 0.000381 0.000367 0.000338 0.000301 0.000261 0.000221 0.000184 0.000151 0.000122 0.000097 0.000077 0.000060 0.000046 0.000036 0.000028 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000024 0.000032 0.000042 0.000055 0.000072 0.000093 0.000119 0.000152 0.000190 0.000236 0.000290 0.000351 0.000419 0.000493 0.000572 0.000650 0.000722 0.000781 0.000815 0.000814 0.000760 0.000637 0.000425 0.000104 -0.000347 -0.000947 -0.001714 -0.002659 -0.003787 -0.005092 -0.006556 -0.008140 -0.009785 -0.011408 -0.012899 -0.014127 -0.014945 -0.015205 -0.014771 -0.013544 -0.011480 -0.008611 -0.005059 -0.001042 0.003136 0.007104 0.010457 0.012801 0.013801 0.013225 0.010989 0.007178 0.002056 -0.003952 -0.010301 -0.016377 -0.021571 -0.025349 -0.027318 -0.027271 -0.025216 -0.021374 -0.016149 -0.010081 -0.003781 0.002143 0.007152 0.010832 0.012929 0.013369 0.012248 0.009804 0.006378 0.002368 -0.001824 -0.005829 -0.009351 -0.012178 -0.014195 -0.015375 -0.015764 -0.015465 -0.014614 -0.013357 -0.011843 -0.010200 -0.008539 -0.006942 -0.005469 -0.004156 -0.003020 -0.002067 -0.001290 -0.000675 -0.000206 0.000136 0.000372 0.000519 0.000596 0.000620 0.000606 0.000566 0.000510 0.000448 0.000385 0.000324 0.000269 0.000220 0.000178 0.000142 0.000113 0.000088 0.000069 0.000053 0.000041 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000045 0.000059 0.000078 0.000101 0.000130 0.000166 0.000211 0.000264 0.000327 0.000401 0.000486 0.000583 0.000690 0.000806 0.000927 0.001046 0.001157 0.001249 0.001309 0.001322 0.001272 0.001140 0.000908 0.000557 0.000071 -0.000561 -0.001346 -0.002281 -0.003354 -0.004534 -0.005774 -0.007006 -0.008141 -0.009071 -0.009674 -0.009827 -0.009418 -0.008367 -0.006640 -0.004270 -0.001365 0.001883 0.005208 0.008286 0.010767 0.012312 0.012633 0.011538 0.008966 0.005006 -0.000092 -0.005939 -0.012034 -0.017819 -0.022742 -0.026317 -0.028187 -0.028165 -0.026255 -0.022655 -0.017732 -0.011973 -0.005932 -0.000164 0.004836 0.008684 0.011139 0.012120 0.011696 0.010066 0.007521 0.004403 0.001062 -0.002182 -0.005068 -0.007409 -0.009102 -0.010119 -0.010495 -0.010313 -0.009684 -0.008730 -0.007572 -0.006317 -0.005055 -0.003854 -0.002762 -0.001808 -0.001005 -0.000354 0.000152 0.000526 0.000785 0.000946 0.001026 0.001043 0.001012 0.000947 0.000860 0.000762 0.000661 0.000563 0.000472 0.000390 0.000318 0.000257 0.000205 0.000162 0.000127 0.000099 0.000077 0.000059 0.000045 0.000035 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000012 0.000016 0.000021 0.000028 0.000037 0.000048 0.000063 0.000083 0.000108 0.000140 0.000180 0.000230 0.000290 0.000363 0.000450 0.000553 0.000672 0.000810 0.000964 0.001134 0.001317 0.001507 0.001696 0.001876 0.002032 0.002152 0.002220 0.002218 0.002130 0.001940 0.001636 0.001210 0.000659 -0.000010 -0.000777 -0.001607 -0.002452 -0.003242 -0.003895 -0.004316 -0.004408 -0.004084 -0.003280 -0.001971 -0.000184 0.001990 0.004393 0.006807 0.008967 0.010586 0.011386 0.011136 0.009684 0.006988 0.003136 -0.001652 -0.007034 -0.012578 -0.017801 -0.022227 -0.025437 -0.027124 -0.027124 -0.025439 -0.022239 -0.017837 -0.012652 -0.007163 -0.001849 0.002861 0.006627 0.009235 0.010601 0.010773 0.009907 0.008238 0.006044 0.003613 0.001208 -0.000957 -0.002729 -0.004021 -0.004808 -0.005116 -0.005010 -0.004576 -0.003909 -0.003102 -0.002237 -0.001384 -0.000593 0.000101 0.000677 0.001129 0.001459 0.001676 0.001794 0.001828 0.001795 0.001710 0.001588 0.001442 0.001284 0.001121 0.000963 0.000815 0.000679 0.000559 0.000455 0.000366 0.000292 0.000231 0.000182 0.000142 0.000110 0.000085 0.000065 0.000050 0.000038 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000051 0.000067 0.000088 0.000115 0.000150 0.000193 0.000248 0.000315 0.000397 0.000497 0.000616 0.000758 0.000925 0.001118 0.001337 0.001583 0.001852 0.002139 0.002438 0.002739 0.003030 0.003298 0.003528 0.003704 0.003811 0.003835 0.003764 0.003592 0.003318 0.002951 0.002509 0.002026 0.001546 0.001128 0.000838 0.000748 0.000922 0.001408 0.002228 0.003363 0.004747 0.006264 0.007748 0.009003 0.009811 0.009963 0.009285 0.007667 0.005083 0.001609 -0.002575 -0.007192 -0.011894 -0.016293 -0.020006 -0.022698 -0.024119 -0.024138 -0.022754 -0.020101 -0.016429 -0.012075 -0.007422 -0.002856 0.001275 0.004696 0.007226 0.008793 0.009422 0.009229 0.008388 0.007109 0.005609 0.004084 0.002697 0.001561 0.000739 0.000249 0.000069 0.000153 0.000437 0.000855 0.001341 0.001836 0.002296 0.002686 0.002987 0.003187 0.003286 0.003292 0.003217 0.003074 0.002879 0.002649 0.002396 0.002133 0.001871 0.001618 0.001380 0.001162 0.000965 0.000793 0.000644 0.000518 0.000413 0.000327 0.000256 0.000200 0.000155 0.000119 0.000092 0.000070 0.000054 0.000041 0.000031 0.000024 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000041 0.000054 0.000071 0.000092 0.000121 0.000157 0.000204 0.000263 0.000337 0.000427 0.000539 0.000674 0.000838 0.001032 0.001262 0.001529 0.001835 0.002179 0.002561 0.002974 0.003414 0.003870 0.004332 0.004785 0.005216 0.005607 0.005943 0.006210 0.006394 0.006486 0.006484 0.006392 0.006223 0.006001 0.005759 0.005538 0.005382 0.005338 0.005442 0.005712 0.006145 0.006705 0.007321 0.007891 0.008287 0.008366 0.007993 0.007051 0.005468 0.003230 0.000394 -0.002912 -0.006487 -0.010084 -0.013425 -0.016235 -0.018272 -0.019356 -0.019389 -0.018371 -0.016394 -0.013637 -0.010341 -0.006780 -0.003232 0.000051 0.002870 0.005093 0.006662 0.007590 0.007950 0.007857 0.007449 0.006867 0.006238 0.005662 0.005210 0.004915 0.004783 0.004796 0.004921 0.005116 0.005339 0.005551 0.005719 0.005821 0.005840 0.005770 0.005613 0.005375 0.005069 0.004710 0.004314 0.003897 0.003474 0.003058 0.002659 0.002284 0.001939 0.001627 0.001350 0.001108 0.000900 0.000724 0.000577 0.000457 0.000358 0.000279 0.000217 0.000167 0.000128 0.000098 0.000075 0.000057 0.000044 0.000033 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000033 0.000043 0.000056 0.000073 0.000096 0.000126 0.000164 0.000213 0.000276 0.000355 0.000454 0.000576 0.000725 0.000908 0.001128 0.001391 0.001702 0.002063 0.002477 0.002946 0.003466 0.004034 0.004644 0.005284 0.005944 0.006609 0.007261 0.007882 0.008453 0.008956 0.009372 0.009686 0.009888 0.009973 0.009944 0.009808 0.009584 0.009295 0.008968 0.008630 0.008306 0.008006 0.007731 0.007460 0.007155 0.006761 0.006215 0.005449 0.004407 0.003051 0.001373 -0.000598 -0.002790 -0.005095 -0.007373 -0.009467 -0.011220 -0.012494 -0.013182 -0.013227 -0.012624 -0.011425 -0.009729 -0.007673 -0.005415 -0.003111 -0.000907 0.001086 0.002791 0.004173 0.005238 0.006020 0.006575 0.006969 0.007266 0.007519 0.007765 0.008026 0.008303 0.008586 0.008855 0.009088 0.009261 0.009355 0.009356 0.009255 0.009050 0.008743 0.008343 0.007862 0.007316 0.006722 0.006100 0.005469 0.004844 0.004242 0.003672 0.003145 0.002665 0.002234 0.001854 0.001523 0.001239 0.000998 0.000797 0.000631 0.000496 0.000387 0.000300 0.000231 0.000178 0.000136 0.000104 0.000079 0.000060 0.000046 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000044 0.000057 0.000075 0.000098 0.000129 0.000169 0.000220 0.000286 0.000370 0.000475 0.000606 0.000768 0.000967 0.001210 0.001502 0.001851 0.002261 0.002737 0.003282 0.003897 0.004579 0.005325 0.006124 0.006967 0.007838 0.008718 0.009587 0.010421 0.011193 0.011878 0.012449 0.012880 0.013150 0.013241 0.013140 0.012842 0.012353 0.011685 0.010861 0.009911 0.008869 0.007770 0.006646 0.005526 0.004428 0.003364 0.002338 0.001346 0.000380 -0.000565 -0.001492 -0.002396 -0.003263 -0.004070 -0.004788 -0.005382 -0.005819 -0.006073 -0.006125 -0.005970 -0.005614 -0.005078 -0.004388 -0.003580 -0.002684 -0.001732 -0.000742 0.000271 0.001303 0.002355 0.003428 0.004523 0.005634 0.006750 0.007850 0.008908 0.009892 0.010770 0.011513 0.012096 0.012502 0.012725 0.012762 0.012623 0.012320 0.011871 0.011296 0.010616 0.009857 0.009042 0.008196 0.007341 0.006499 0.005689 0.004926 0.004219 0.003577 0.003002 0.002495 0.002054 0.001675 0.001353 0.001084 0.000860 0.000678 0.000530 0.000411 0.000318 0.000244 0.000187 0.000143 0.000109 0.000083 0.000063 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000045 0.000058 0.000076 0.000100 0.000131 0.000172 0.000225 0.000293 0.000380 0.000490 0.000629 0.000801 0.001014 0.001275 0.001591 0.001971 0.002422 0.002950 0.003560 0.004255 0.005034 0.005894 0.006828 0.007825 0.008868 0.009939 0.011012 0.012058 0.013046 0.013939 0.014701 0.015292 0.015675 0.015812 0.015674 0.015237 0.014490 0.013436 0.012096 0.010510 0.008734 0.006842 0.004919 0.003057 0.001347 -0.000126 -0.001296 -0.002116 -0.002566 -0.002656 -0.002426 -0.001938 -0.001277 -0.000537 0.000185 0.000799 0.001231 0.001430 0.001373 0.001068 0.000552 -0.000114 -0.000851 -0.001568 -0.002172 -0.002575 -0.002704 -0.002505 -0.001949 -0.001035 0.000211 0.001737 0.003473 0.005334 0.007229 0.009067 0.010766 0.012258 0.013492 0.014436 0.015076 0.015415 0.015469 0.015263 0.014830 0.014206 0.013425 0.012526 0.011541 0.010504 0.009446 0.008395 0.007376 0.006407 0.005506 0.004682 0.003942 0.003286 0.002714 0.002221 0.001801 0.001448 0.001154 0.000912 0.000716 0.000557 0.000431 0.000332 0.000254 0.000194 0.000148 0.000112 0.000085 0.000064 0.000049 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000027 0.000034 0.000045 0.000058 0.000076 0.000100 0.000131 0.000173 0.000227 0.000297 0.000386 0.000500 0.000644 0.000824 0.001047 0.001322 0.001657 0.002062 0.002544 0.003113 0.003775 0.004533 0.005389 0.006340 0.007381 0.008499 0.009678 0.010896 0.012126 0.013332 0.014477 0.015517 0.016404 0.017086 0.017511 0.017627 0.017388 0.016756 0.015707 0.014237 0.012369 0.010154 0.007673 0.005038 0.002385 -0.000135 -0.002363 -0.004149 -0.005366 -0.005924 -0.005782 -0.004958 -0.003526 -0.001621 0.000579 0.002867 0.005020 0.006832 0.008124 0.008772 0.008713 0.007957 0.006581 0.004724 0.002568 0.000325 -0.001790 -0.003578 -0.004871 -0.005550 -0.005550 -0.004866 -0.003546 -0.001688 0.000578 0.003100 0.005721 0.008290 0.010678 0.012779 0.014520 0.015858 0.016779 0.017294 0.017431 0.017229 0.016738 0.016007 0.015088 0.014029 0.012875 0.011668 0.010445 0.009239 0.008077 0.006982 0.005970 0.005051 0.004231 0.003511 0.002886 0.002352 0.001899 0.001521 0.001208 0.000952 0.000744 0.000578 0.000446 0.000343 0.000262 0.000199 0.000151 0.000115 0.000087 0.000066 0.000049 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000044 0.000058 0.000075 0.000099 0.000131 0.000172 0.000227 0.000297 0.000388 0.000504 0.000651 0.000836 0.001066 0.001350 0.001698 0.002120 0.002625 0.003223 0.003922 0.004726 0.005638 0.006656 0.007774 0.008981 0.010257 0.011580 0.012918 0.014232 0.015478 0.016603 0.017551 0.018260 0.018665 0.018701 0.018308 0.017438 0.016058 0.014162 0.011774 0.008959 0.005822 0.002511 -0.000792 -0.003881 -0.006536 -0.008550 -0.009743 -0.009989 -0.009229 -0.007491 -0.004887 -0.001615 0.002058 0.005816 0.009325 0.012268 0.014373 0.015444 0.015385 0.014205 0.012020 0.009038 0.005539 0.001843 -0.001720 -0.004847 -0.007282 -0.008843 -0.009430 -0.009030 -0.007712 -0.005609 -0.002905 0.000189 0.003456 0.006692 0.009722 0.012407 0.014651 0.016400 0.017637 0.018375 0.018651 0.018516 0.018032 0.017262 0.016268 0.015111 0.013845 0.012519 0.011178 0.009859 0.008593 0.007403 0.006309 0.005320 0.004441 0.003672 0.003009 0.002443 0.001968 0.001571 0.001245 0.000978 0.000763 0.000592 0.000456 0.000349 0.000266 0.000202 0.000153 0.000116 0.000087 0.000066 0.000050 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000043 0.000056 0.000074 0.000097 0.000129 0.000170 0.000224 0.000295 0.000386 0.000503 0.000651 0.000837 0.001071 0.001360 0.001715 0.002146 0.002665 0.003280 0.004002 0.004834 0.005782 0.006842 0.008009 0.009271 0.010607 0.011993 0.013392 0.014764 0.016057 0.017212 0.018166 0.018845 0.019176 0.019085 0.018501 0.017367 0.015647 0.013331 0.010451 0.007084 0.003359 -0.000546 -0.004408 -0.007972 -0.010969 -0.013141 -0.014264 -0.014183 -0.012828 -0.010234 -0.006550 -0.002032 0.002974 0.008058 0.012787 0.016746 0.019580 0.021032 0.020973 0.019413 0.016502 0.012510 0.007801 0.002792 -0.002087 -0.006439 -0.009930 -0.012320 -0.013479 -0.013383 -0.012115 -0.009840 -0.006786 -0.003214 0.000610 0.004434 0.008044 0.011270 0.013995 0.016153 0.017721 0.018713 0.019171 0.019154 0.018734 0.017982 0.016973 0.015774 0.014450 0.013057 0.011644 0.010254 0.008920 0.007670 0.006522 0.005487 0.004569 0.003769 0.003081 0.002496 0.002005 0.001598 0.001263 0.000991 0.000772 0.000597 0.000460 0.000352 0.000268 0.000203 0.000154 0.000116 0.000087 0.000066 0.000049 0.000037 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000032 0.000042 0.000055 0.000072 0.000095 0.000126 0.000166 0.000220 0.000290 0.000380 0.000496 0.000643 0.000829 0.001063 0.001352 0.001709 0.002143 0.002665 0.003287 0.004017 0.004862 0.005825 0.006904 0.008092 0.009378 0.010739 0.012148 0.013567 0.014951 0.016243 0.017380 0.018290 0.018895 0.019112 0.018860 0.018063 0.016657 0.014604 0.011897 0.008573 0.004722 0.000491 -0.003914 -0.008236 -0.012181 -0.015439 -0.017712 -0.018743 -0.018353 -0.016464 -0.013122 -0.008505 -0.002918 0.003224 0.009436 0.015199 0.020017 0.023467 0.025241 0.025183 0.023302 0.019776 0.014927 0.009189 0.003060 -0.002945 -0.008352 -0.012760 -0.015881 -0.017555 -0.017751 -0.016560 -0.014173 -0.010850 -0.006893 -0.002609 0.001713 0.005824 0.009530 0.012695 0.015240 0.017137 0.018397 0.019064 0.019203 0.018890 0.018206 0.017231 0.016041 0.014708 0.013294 0.011853 0.010431 0.009067 0.007787 0.006613 0.005555 0.004619 0.003804 0.003104 0.002511 0.002014 0.001602 0.001265 0.000991 0.000771 0.000596 0.000458 0.000350 0.000266 0.000202 0.000153 0.000115 0.000086 0.000065 0.000049 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000053 0.000069 0.000092 0.000122 0.000161 0.000214 0.000282 0.000371 0.000485 0.000630 0.000813 0.001043 0.001329 0.001681 0.002111 0.002630 0.003247 0.003974 0.004815 0.005775 0.006851 0.008036 0.009317 0.010671 0.012069 0.013470 0.014827 0.016079 0.017158 0.017987 0.018483 0.018559 0.018128 0.017111 0.015443 0.013084 0.010031 0.006327 0.002073 -0.002567 -0.007366 -0.012043 -0.016274 -0.019718 -0.022047 -0.022982 -0.022326 -0.019997 -0.016049 -0.010685 -0.004250 0.002792 0.009892 0.016468 0.021962 0.025896 0.027923 0.027864 0.025730 0.021720 0.016195 0.009643 0.002628 -0.004275 -0.010525 -0.015672 -0.019390 -0.021493 -0.021944 -0.020839 -0.018386 -0.014871 -0.010623 -0.005981 -0.001262 0.003260 0.007370 0.010917 0.013810 0.016014 0.017539 0.018426 0.018742 0.018568 0.017988 0.017087 0.015949 0.014649 0.013255 0.011824 0.010407 0.009044 0.007764 0.006589 0.005531 0.004595 0.003780 0.003081 0.002490 0.001995 0.001585 0.001250 0.000978 0.000761 0.000587 0.000451 0.000345 0.000262 0.000199 0.000150 0.000113 0.000085 0.000064 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000050 0.000067 0.000088 0.000117 0.000156 0.000207 0.000273 0.000359 0.000469 0.000610 0.000789 0.001013 0.001291 0.001635 0.002055 0.002562 0.003166 0.003878 0.004702 0.005642 0.006696 0.007856 0.009108 0.010428 0.011786 0.013139 0.014436 0.015616 0.016606 0.017328 0.017693 0.017613 0.017000 0.015772 0.013866 0.011243 0.007905 0.003900 -0.000662 -0.005605 -0.010688 -0.015612 -0.020034 -0.023593 -0.025944 -0.026790 -0.025927 -0.023269 -0.018880 -0.012979 -0.005938 0.001741 0.009468 0.016618 0.022588 0.026862 0.029066 0.029007 0.026694 0.022341 0.016336 0.009206 0.001556 -0.005989 -0.012848 -0.018534 -0.022692 -0.025120 -0.025773 -0.024750 -0.022269 -0.018632 -0.014187 -0.009292 -0.004283 0.000550 0.004976 0.008833 0.012019 0.014494 0.016262 0.017365 0.017866 0.017847 0.017395 0.016600 0.015546 0.014313 0.012972 0.011586 0.010205 0.008871 0.007617 0.006463 0.005424 0.004504 0.003704 0.003017 0.002436 0.001950 0.001548 0.001220 0.000954 0.000742 0.000573 0.000440 0.000336 0.000256 0.000194 0.000146 0.000110 0.000083 0.000062 0.000047 0.000035 0.000026 0.000019 0.000014 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000028 0.000036 0.000048 0.000064 0.000085 0.000113 0.000150 0.000198 0.000262 0.000345 0.000451 0.000586 0.000758 0.000973 0.001242 0.001573 0.001978 0.002467 0.003050 0.003737 0.004532 0.005439 0.006455 0.007572 0.008774 0.010039 0.011333 0.012613 0.013827 0.014911 0.015792 0.016389 0.016614 0.016376 0.015589 0.014173 0.012067 0.009235 0.005683 0.001465 -0.003302 -0.008437 -0.013690 -0.018753 -0.023273 -0.026880 -0.029221 -0.029995 -0.028990 -0.026124 -0.021466 -0.015244 -0.007848 0.000202 0.008292 0.015772 0.022015 0.026485 0.028790 0.028730 0.026313 0.021760 0.015474 0.008004 -0.000020 -0.007948 -0.015175 -0.021192 -0.025626 -0.028266 -0.029061 -0.028110 -0.025634 -0.021942 -0.017391 -0.012348 -0.007159 -0.002121 0.002525 0.006607 0.010021 0.012717 0.014695 0.015992 0.016672 0.016813 0.016503 0.015831 0.014885 0.013746 0.012486 0.011169 0.009849 0.008569 0.007362 0.006249 0.005245 0.004356 0.003581 0.002916 0.002354 0.001883 0.001495 0.001177 0.000921 0.000715 0.000553 0.000424 0.000325 0.000247 0.000187 0.000141 0.000107 0.000080 0.000060 0.000045 0.000034 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000035 0.000046 0.000061 0.000081 0.000107 0.000143 0.000189 0.000250 0.000329 0.000430 0.000559 0.000722 0.000927 0.001182 0.001498 0.001883 0.002349 0.002905 0.003558 0.004316 0.005178 0.006144 0.007203 0.008341 0.009533 0.010746 0.011936 0.013050 0.014023 0.014783 0.015248 0.015332 0.014946 0.014005 0.012434 0.010175 0.007197 0.003510 -0.000828 -0.005696 -0.010910 -0.016220 -0.021315 -0.025843 -0.029436 -0.031740 -0.032456 -0.031377 -0.028420 -0.023658 -0.017326 -0.009814 -0.001648 0.006552 0.014129 0.020452 0.024978 0.027313 0.027251 0.024802 0.020186 0.013811 0.006231 -0.001920 -0.009983 -0.017345 -0.023491 -0.028043 -0.030784 -0.031661 -0.030769 -0.028329 -0.024646 -0.020078 -0.014990 -0.009729 -0.004595 0.000170 0.004391 0.007957 0.010814 0.012957 0.014419 0.015259 0.015553 0.015386 0.014848 0.014024 0.012995 0.011835 0.010609 0.009370 0.008162 0.007019 0.005962 0.005007 0.004159 0.003420 0.002785 0.002248 0.001798 0.001427 0.001124 0.000879 0.000683 0.000528 0.000406 0.000310 0.000237 0.000179 0.000136 0.000102 0.000077 0.000058 0.000043 0.000033 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000033 0.000043 0.000058 0.000077 0.000102 0.000136 0.000180 0.000237 0.000311 0.000406 0.000528 0.000682 0.000875 0.001115 0.001412 0.001775 0.002213 0.002736 0.003351 0.004063 0.004874 0.005779 0.006771 0.007833 0.008940 0.010060 0.011149 0.012153 0.013008 0.013644 0.013979 0.013931 0.013414 0.012347 0.010661 0.008302 0.005245 0.001504 -0.002859 -0.007725 -0.012911 -0.018169 -0.023196 -0.027648 -0.031167 -0.033408 -0.034080 -0.032984 -0.030042 -0.025328 -0.019072 -0.011660 -0.003610 0.004470 0.011935 0.018164 0.022622 0.024921 0.024858 0.022441 0.017887 0.011596 0.004111 -0.003940 -0.011911 -0.019198 -0.025291 -0.029817 -0.032560 -0.033465 -0.032623 -0.030246 -0.026634 -0.022132 -0.017098 -0.011870 -0.006745 -0.001960 0.002308 0.005948 0.008901 0.011158 0.012747 0.013720 0.014151 0.014121 0.013716 0.013019 0.012111 0.011064 0.009941 0.008797 0.007675 0.006607 0.005618 0.004721 0.003925 0.003229 0.002630 0.002123 0.001699 0.001348 0.001062 0.000831 0.000646 0.000500 0.000385 0.000295 0.000225 0.000171 0.000129 0.000098 0.000074 0.000055 0.000042 0.000031 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000031 0.000041 0.000055 0.000073 0.000097 0.000128 0.000169 0.000223 0.000292 0.000381 0.000495 0.000638 0.000818 0.001042 0.001319 0.001656 0.002065 0.002551 0.003124 0.003785 0.004538 0.005377 0.006294 0.007273 0.008289 0.009309 0.010291 0.011181 0.011919 0.012433 0.012647 0.012482 0.011858 0.010700 0.008943 0.006540 0.003472 -0.000244 -0.004545 -0.009312 -0.014368 -0.019475 -0.024343 -0.028642 -0.032031 -0.034182 -0.034819 -0.033754 -0.030916 -0.026374 -0.020354 -0.013226 -0.005487 0.002280 0.009454 0.015440 0.019724 0.021931 0.021868 0.019539 0.015153 0.009093 0.001882 -0.005878 -0.013565 -0.020597 -0.026482 -0.030861 -0.033523 -0.034412 -0.033614 -0.031330 -0.027844 -0.023485 -0.018596 -0.013500 -0.008482 -0.003773 0.000456 0.004092 0.007075 0.009391 0.011063 0.012138 0.012683 0.012775 0.012496 0.011925 0.011140 0.010210 0.009199 0.008158 0.007130 0.006147 0.005233 0.004402 0.003662 0.003015 0.002457 0.001984 0.001588 0.001261 0.000994 0.000779 0.000606 0.000469 0.000361 0.000277 0.000212 0.000161 0.000122 0.000092 0.000070 0.000053 0.000040 0.000030 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000039 0.000052 0.000068 0.000091 0.000120 0.000159 0.000209 0.000273 0.000355 0.000460 0.000592 0.000758 0.000965 0.001220 0.001532 0.001908 0.002356 0.002882 0.003491 0.004182 0.004952 0.005791 0.006683 0.007605 0.008523 0.009398 0.010176 0.010800 0.011201 0.011309 0.011048 0.010345 0.009131 0.007348 0.004957 0.001942 -0.001676 -0.005834 -0.010416 -0.015254 -0.020123 -0.024751 -0.028828 -0.032037 -0.034073 -0.034678 -0.033679 -0.031010 -0.026740 -0.021080 -0.014380 -0.007106 0.000193 0.006936 0.012561 0.016586 0.018658 0.018594 0.016398 0.012265 0.006555 -0.000241 -0.007557 -0.014806 -0.021440 -0.026996 -0.031132 -0.033649 -0.034492 -0.033738 -0.031575 -0.028266 -0.024119 -0.019455 -0.014577 -0.009755 -0.005207 -0.001098 0.002461 0.005409 0.007731 0.009440 0.010582 0.011214 0.011409 0.011242 0.010790 0.010124 0.009313 0.008415 0.007480 0.006551 0.005657 0.004823 0.004062 0.003382 0.002787 0.002273 0.001837 0.001471 0.001169 0.000922 0.000723 0.000563 0.000437 0.000337 0.000259 0.000198 0.000151 0.000115 0.000087 0.000066 0.000050 0.000038 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000048 0.000064 0.000085 0.000112 0.000148 0.000194 0.000253 0.000328 0.000424 0.000545 0.000697 0.000886 0.001119 0.001404 0.001747 0.002156 0.002635 0.003189 0.003818 0.004516 0.005276 0.006082 0.006910 0.007728 0.008498 0.009171 0.009689 0.009992 0.010011 0.009677 0.008925 0.007691 0.005926 0.003597 0.000692 -0.002763 -0.006708 -0.011033 -0.015579 -0.020138 -0.024458 -0.028258 -0.031244 -0.033139 -0.033710 -0.032796 -0.030342 -0.026412 -0.021201 -0.015032 -0.008335 -0.001614 0.004594 0.009773 0.013477 0.015382 0.015318 0.013288 0.009470 0.004197 -0.002081 -0.008839 -0.015538 -0.021671 -0.026808 -0.030635 -0.032963 -0.033741 -0.033037 -0.031020 -0.027932 -0.024056 -0.019684 -0.015098 -0.010547 -0.006235 -0.002317 0.001100 0.003956 0.006231 0.007935 0.009107 0.009798 0.010073 0.010002 0.009656 0.009102 0.008404 0.007616 0.006787 0.005956 0.005153 0.004400 0.003710 0.003093 0.002551 0.002083 0.001685 0.001351 0.001075 0.000849 0.000666 0.000520 0.000404 0.000312 0.000240 0.000184 0.000140 0.000107 0.000081 0.000061 0.000047 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000034 0.000045 0.000060 0.000079 0.000104 0.000137 0.000179 0.000232 0.000301 0.000388 0.000498 0.000636 0.000807 0.001018 0.001276 0.001586 0.001955 0.002389 0.002888 0.003455 0.004083 0.004766 0.005486 0.006223 0.006946 0.007618 0.008193 0.008619 0.008837 0.008787 0.008405 0.007632 0.006414 0.004706 0.002482 -0.000262 -0.003503 -0.007179 -0.011189 -0.015385 -0.019578 -0.023541 -0.027018 -0.029748 -0.031481 -0.032008 -0.031189 -0.028975 -0.025425 -0.020716 -0.015142 -0.009090 -0.003017 0.002592 0.007270 0.010615 0.012332 0.012267 0.010424 0.006962 0.002181 -0.003510 -0.009639 -0.015716 -0.021281 -0.025945 -0.029421 -0.031536 -0.032241 -0.031595 -0.029748 -0.026918 -0.023357 -0.019331 -0.015095 -0.010875 -0.006858 -0.003190 0.000030 0.002743 0.004926 0.006586 0.007753 0.008473 0.008806 0.008812 0.008558 0.008104 0.007510 0.006827 0.006100 0.005365 0.004650 0.003977 0.003358 0.002804 0.002315 0.001892 0.001532 0.001230 0.000980 0.000775 0.000609 0.000476 0.000370 0.000287 0.000221 0.000170 0.000130 0.000099 0.000075 0.000057 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000024 0.000032 0.000042 0.000056 0.000073 0.000096 0.000126 0.000164 0.000212 0.000274 0.000353 0.000452 0.000576 0.000730 0.000919 0.001151 0.001429 0.001760 0.002148 0.002595 0.003101 0.003662 0.004270 0.004909 0.005560 0.006194 0.006776 0.007264 0.007610 0.007761 0.007661 0.007254 0.006488 0.005315 0.003698 0.001617 -0.000930 -0.003915 -0.007281 -0.010934 -0.014740 -0.018530 -0.022099 -0.025224 -0.027672 -0.029226 -0.029701 -0.028976 -0.027008 -0.023852 -0.019669 -0.014716 -0.009341 -0.003949 0.001031 0.005183 0.008149 0.009669 0.009605 0.007958 0.004872 0.000612 -0.004461 -0.009924 -0.015344 -0.020310 -0.024476 -0.027582 -0.029476 -0.030108 -0.029530 -0.027872 -0.025325 -0.022113 -0.018471 -0.014626 -0.010780 -0.007104 -0.003730 -0.000750 0.001779 0.003832 0.005413 0.006545 0.007269 0.007635 0.007699 0.007520 0.007154 0.006654 0.006067 0.005434 0.004790 0.004160 0.003563 0.003014 0.002520 0.002083 0.001705 0.001382 0.001111 0.000887 0.000702 0.000553 0.000433 0.000338 0.000262 0.000202 0.000156 0.000119 0.000091 0.000069 0.000053 0.000040 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000039 0.000051 0.000067 0.000088 0.000115 0.000149 0.000193 0.000248 0.000319 0.000407 0.000518 0.000656 0.000825 0.001031 0.001279 0.001573 0.001918 0.002315 0.002764 0.003260 0.003797 0.004360 0.004931 0.005484 0.005986 0.006398 0.006678 0.006777 0.006646 0.006236 0.005499 0.004397 0.002898 0.000987 -0.001333 -0.004036 -0.007066 -0.010337 -0.013730 -0.017094 -0.020252 -0.023008 -0.025161 -0.026523 -0.026936 -0.026295 -0.024568 -0.021802 -0.018140 -0.013808 -0.009108 -0.004396 -0.000046 0.003578 0.006165 0.007487 0.007423 0.005975 0.003267 -0.000470 -0.004919 -0.009713 -0.014472 -0.018837 -0.022502 -0.025242 -0.026917 -0.027484 -0.026983 -0.025527 -0.023279 -0.020435 -0.017198 -0.013768 -0.010324 -0.007018 -0.003967 -0.001258 0.001056 0.002950 0.004423 0.005495 0.006198 0.006577 0.006681 0.006561 0.006268 0.005850 0.005349 0.004803 0.004243 0.003692 0.003168 0.002684 0.002247 0.001860 0.001525 0.001238 0.000997 0.000797 0.000632 0.000499 0.000392 0.000306 0.000238 0.000184 0.000142 0.000109 0.000083 0.000063 0.000048 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000047 0.000061 0.000080 0.000104 0.000135 0.000174 0.000223 0.000286 0.000365 0.000464 0.000586 0.000736 0.000918 0.001137 0.001397 0.001701 0.002051 0.002446 0.002883 0.003355 0.003848 0.004346 0.004825 0.005256 0.005604 0.005831 0.005894 0.005748 0.005351 0.004663 0.003651 0.002289 0.000567 -0.001510 -0.003914 -0.006594 -0.009473 -0.012446 -0.015381 -0.018124 -0.020508 -0.022363 -0.023527 -0.023869 -0.023302 -0.021798 -0.019402 -0.016237 -0.012500 -0.008450 -0.004392 -0.000650 0.002465 0.004686 0.005817 0.005754 0.004499 0.002157 -0.001073 -0.004919 -0.009065 -0.013185 -0.016969 -0.020153 -0.022541 -0.024010 -0.024522 -0.024106 -0.022857 -0.020914 -0.018442 -0.015618 -0.012612 -0.009581 -0.006657 -0.003947 -0.001527 0.000553 0.002268 0.003613 0.004604 0.005267 0.005640 0.005766 0.005691 0.005457 0.005109 0.004684 0.004216 0.003731 0.003253 0.002796 0.002372 0.001989 0.001649 0.001354 0.001101 0.000888 0.000711 0.000565 0.000447 0.000352 0.000275 0.000215 0.000166 0.000128 0.000099 0.000075 0.000057 0.000044 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000033 0.000043 0.000056 0.000072 0.000094 0.000121 0.000156 0.000200 0.000256 0.000326 0.000413 0.000520 0.000653 0.000813 0.001006 0.001234 0.001501 0.001807 0.002153 0.002535 0.002946 0.003376 0.003808 0.004222 0.004592 0.004887 0.005072 0.005111 0.004964 0.004595 0.003970 0.003060 0.001847 0.000324 -0.001502 -0.003604 -0.005935 -0.008425 -0.010984 -0.013498 -0.015837 -0.017859 -0.019421 -0.020389 -0.020655 -0.020147 -0.018845 -0.016790 -0.014085 -0.010900 -0.007455 -0.004009 -0.000834 0.001806 0.003685 0.004637 0.004576 0.003501 0.001503 -0.001250 -0.004529 -0.008068 -0.011589 -0.014829 -0.017565 -0.019626 -0.020909 -0.021375 -0.021049 -0.020006 -0.018363 -0.016257 -0.013838 -0.011251 -0.008629 -0.006089 -0.003721 -0.001597 0.000240 0.001763 0.002967 0.003862 0.004471 0.004824 0.004959 0.004913 0.004727 0.004437 0.004078 0.003677 0.003261 0.002847 0.002451 0.002083 0.001749 0.001453 0.001194 0.000973 0.000786 0.000630 0.000502 0.000398 0.000314 0.000246 0.000192 0.000149 0.000115 0.000089 0.000068 0.000052 0.000039 0.000030 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000050 0.000065 0.000084 0.000109 0.000140 0.000179 0.000228 0.000289 0.000366 0.000461 0.000576 0.000717 0.000885 0.001084 0.001317 0.001584 0.001885 0.002217 0.002574 0.002946 0.003320 0.003677 0.003995 0.004245 0.004400 0.004425 0.004287 0.003956 0.003403 0.002604 0.001545 0.000222 -0.001355 -0.003161 -0.005153 -0.007270 -0.009433 -0.011548 -0.013503 -0.015181 -0.016466 -0.017246 -0.017434 -0.016973 -0.015849 -0.014098 -0.011809 -0.009124 -0.006228 -0.003336 -0.000677 0.001530 0.003098 0.003889 0.003829 0.002921 0.001238 -0.001080 -0.003842 -0.006826 -0.009800 -0.012545 -0.014873 -0.016640 -0.017757 -0.018189 -0.017952 -0.017108 -0.015750 -0.013993 -0.011960 -0.009774 -0.007547 -0.005377 -0.003345 -0.001512 0.000081 0.001409 0.002466 0.003257 0.003801 0.004123 0.004254 0.004228 0.004078 0.003836 0.003532 0.003190 0.002834 0.002478 0.002136 0.001818 0.001529 0.001272 0.001047 0.000854 0.000691 0.000556 0.000444 0.000352 0.000278 0.000219 0.000171 0.000133 0.000103 0.000079 0.000061 0.000046 0.000035 0.000027 0.000020 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000059 0.000076 0.000097 0.000125 0.000159 0.000202 0.000256 0.000324 0.000406 0.000507 0.000629 0.000775 0.000948 0.001150 0.001381 0.001642 0.001929 0.002238 0.002560 0.002882 0.003190 0.003463 0.003678 0.003809 0.003828 0.003708 0.003420 0.002943 0.002256 0.001351 0.000224 -0.001113 -0.002637 -0.004309 -0.006076 -0.007872 -0.009617 -0.011218 -0.012581 -0.013609 -0.014214 -0.014327 -0.013902 -0.012932 -0.011449 -0.009527 -0.007284 -0.004875 -0.002476 -0.000275 0.001549 0.002841 0.003489 0.003432 0.002673 0.001272 -0.000657 -0.002956 -0.005445 -0.007932 -0.010237 -0.012203 -0.013710 -0.014681 -0.015086 -0.014936 -0.014277 -0.013184 -0.011750 -0.010076 -0.008263 -0.006405 -0.004584 -0.002870 -0.001316 0.000040 0.001177 0.002086 0.002770 0.003244 0.003527 0.003647 0.003630 0.003507 0.003303 0.003046 0.002755 0.002450 0.002145 0.001852 0.001578 0.001329 0.001107 0.000913 0.000746 0.000605 0.000487 0.000389 0.000310 0.000245 0.000193 0.000151 0.000118 0.000092 0.000071 0.000054 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000031 0.000041 0.000052 0.000068 0.000087 0.000111 0.000141 0.000179 0.000227 0.000285 0.000357 0.000444 0.000550 0.000677 0.000826 0.001000 0.001200 0.001424 0.001672 0.001938 0.002215 0.002493 0.002758 0.002993 0.003179 0.003294 0.003313 0.003214 0.002973 0.002572 0.001996 0.001237 0.000296 -0.000816 -0.002077 -0.003455 -0.004904 -0.006366 -0.007776 -0.009060 -0.010140 -0.010938 -0.011386 -0.011429 -0.011034 -0.010195 -0.008943 -0.007339 -0.005482 -0.003495 -0.001525 0.000278 0.001768 0.002820 0.003344 0.003293 0.002665 0.001511 -0.000076 -0.001972 -0.004027 -0.006089 -0.008008 -0.009658 -0.010938 -0.011785 -0.012169 -0.012097 -0.011605 -0.010751 -0.009609 -0.008260 -0.006785 -0.005264 -0.003764 -0.002344 -0.001050 0.000084 0.001039 0.001804 0.002383 0.002784 0.003025 0.003127 0.003114 0.003009 0.002837 0.002617 0.002369 0.002109 0.001849 0.001598 0.001363 0.001149 0.000958 0.000791 0.000647 0.000526 0.000424 0.000340 0.000271 0.000215 0.000169 0.000133 0.000104 0.000081 0.000062 0.000048 0.000036 0.000027 0.000021 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000047 0.000060 0.000077 0.000099 0.000125 0.000159 0.000200 0.000250 0.000313 0.000388 0.000479 0.000588 0.000716 0.000866 0.001038 0.001231 0.001443 0.001672 0.001910 0.002149 0.002377 0.002581 0.002744 0.002846 0.002869 0.002793 0.002599 0.002272 0.001800 0.001179 0.000410 -0.000497 -0.001521 -0.002634 -0.003798 -0.004965 -0.006081 -0.007087 -0.007919 -0.008517 -0.008828 -0.008810 -0.008439 -0.007713 -0.006658 -0.005327 -0.003799 -0.002174 -0.000570 0.000893 0.002098 0.002946 0.003366 0.003319 0.002806 0.001866 0.000572 -0.000976 -0.002659 -0.004355 -0.005943 -0.007320 -0.008405 -0.009144 -0.009511 -0.009508 -0.009162 -0.008517 -0.007631 -0.006568 -0.005394 -0.004173 -0.002960 -0.001806 -0.000749 0.000182 0.000968 0.001599 0.002076 0.002407 0.002604 0.002686 0.002670 0.002579 0.002430 0.002242 0.002031 0.001809 0.001586 0.001372 0.001172 0.000989 0.000825 0.000682 0.000559 0.000454 0.000367 0.000294 0.000235 0.000187 0.000147 0.000116 0.000091 0.000070 0.000054 0.000042 0.000032 0.000024 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000032 0.000042 0.000054 0.000069 0.000087 0.000111 0.000140 0.000175 0.000219 0.000273 0.000338 0.000416 0.000509 0.000619 0.000747 0.000894 0.001059 0.001241 0.001437 0.001641 0.001847 0.002044 0.002221 0.002365 0.002459 0.002488 0.002435 0.002285 0.002027 0.001651 0.001154 0.000540 -0.000183 -0.000997 -0.001878 -0.002793 -0.003705 -0.004568 -0.005334 -0.005956 -0.006385 -0.006581 -0.006513 -0.006163 -0.005533 -0.004647 -0.003546 -0.002296 -0.000977 0.000319 0.001495 0.002462 0.003140 0.003473 0.003432 0.003016 0.002257 0.001212 -0.000042 -0.001410 -0.002794 -0.004101 -0.005247 -0.006165 -0.006810 -0.007160 -0.007215 -0.006992 -0.006525 -0.005858 -0.005042 -0.004128 -0.003168 -0.002207 -0.001287 -0.000440 0.000308 0.000941 0.001449 0.001833 0.002097 0.002252 0.002312 0.002292 0.002209 0.002079 0.001917 0.001736 0.001546 0.001356 0.001174 0.001003 0.000847 0.000708 0.000585 0.000480 0.000391 0.000316 0.000254 0.000203 0.000161 0.000127 0.000100 0.000079 0.000061 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000022 0.000029 0.000037 0.000048 0.000061 0.000077 0.000098 0.000123 0.000154 0.000191 0.000237 0.000293 0.000360 0.000439 0.000533 0.000642 0.000768 0.000909 0.001064 0.001231 0.001406 0.001583 0.001754 0.001908 0.002036 0.002124 0.002159 0.002128 0.002019 0.001823 0.001533 0.001147 0.000668 0.000105 -0.000527 -0.001208 -0.001912 -0.002606 -0.003256 -0.003823 -0.004271 -0.004561 -0.004664 -0.004556 -0.004227 -0.003681 -0.002937 -0.002030 -0.001012 0.000052 0.001091 0.002030 0.002799 0.003336 0.003598 0.003563 0.003230 0.002622 0.001785 0.000778 -0.000326 -0.001451 -0.002521 -0.003470 -0.004245 -0.004809 -0.005142 -0.005240 -0.005117 -0.004797 -0.004313 -0.003704 -0.003010 -0.002273 -0.001528 -0.000811 -0.000147 0.000441 0.000939 0.001339 0.001638 0.001842 0.001957 0.001995 0.001969 0.001891 0.001777 0.001636 0.001480 0.001318 0.001156 0.001001 0.000855 0.000723 0.000604 0.000500 0.000411 0.000334 0.000270 0.000217 0.000174 0.000138 0.000110 0.000086 0.000068 0.000053 0.000041 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000054 0.000068 0.000086 0.000107 0.000134 0.000166 0.000206 0.000253 0.000310 0.000378 0.000457 0.000550 0.000657 0.000777 0.000909 0.001052 0.001201 0.001353 0.001501 0.001636 0.001751 0.001834 0.001875 0.001864 0.001791 0.001649 0.001434 0.001143 0.000780 0.000354 -0.000124 -0.000637 -0.001163 -0.001678 -0.002153 -0.002558 -0.002864 -0.003044 -0.003074 -0.002940 -0.002633 -0.002159 -0.001536 -0.000791 0.000034 0.000888 0.001716 0.002460 0.003067 0.003489 0.003695 0.003665 0.003400 0.002918 0.002251 0.001448 0.000562 -0.000345 -0.001217 -0.002001 -0.002654 -0.003146 -0.003459 -0.003589 -0.003543 -0.003340 -0.003005 -0.002565 -0.002053 -0.001501 -0.000939 -0.000392 0.000115 0.000566 0.000948 0.001253 0.001479 0.001629 0.001708 0.001726 0.001693 0.001620 0.001517 0.001394 0.001259 0.001120 0.000982 0.000850 0.000727 0.000614 0.000514 0.000426 0.000350 0.000285 0.000231 0.000186 0.000149 0.000118 0.000094 0.000074 0.000058 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000047 0.000059 0.000075 0.000093 0.000116 0.000144 0.000177 0.000218 0.000266 0.000323 0.000391 0.000470 0.000560 0.000662 0.000774 0.000895 0.001023 0.001153 0.001281 0.001400 0.001503 0.001582 0.001628 0.001634 0.001592 0.001497 0.001344 0.001134 0.000869 0.000556 0.000206 -0.000169 -0.000550 -0.000919 -0.001253 -0.001529 -0.001725 -0.001820 -0.001798 -0.001647 -0.001364 -0.000954 -0.000433 0.000176 0.000841 0.001523 0.002179 0.002765 0.003240 0.003571 0.003730 0.003706 0.003497 0.003117 0.002590 0.001953 0.001247 0.000518 -0.000189 -0.000833 -0.001381 -0.001808 -0.002099 -0.002248 -0.002260 -0.002148 -0.001929 -0.001625 -0.001260 -0.000859 -0.000446 -0.000041 0.000336 0.000672 0.000956 0.001180 0.001344 0.001448 0.001497 0.001497 0.001458 0.001388 0.001294 0.001186 0.001069 0.000949 0.000832 0.000720 0.000616 0.000521 0.000436 0.000361 0.000297 0.000242 0.000196 0.000158 0.000127 0.000101 0.000080 0.000063 0.000050 0.000039 0.000030 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000041 0.000052 0.000065 0.000081 0.000100 0.000124 0.000152 0.000187 0.000227 0.000276 0.000333 0.000400 0.000476 0.000562 0.000657 0.000760 0.000869 0.000980 0.001091 0.001195 0.001288 0.001363 0.001413 0.001433 0.001417 0.001359 0.001258 0.001114 0.000929 0.000709 0.000462 0.000199 -0.000067 -0.000320 -0.000544 -0.000720 -0.000833 -0.000865 -0.000807 -0.000649 -0.000392 -0.000040 0.000394 0.000891 0.001425 0.001966 0.002482 0.002940 0.003311 0.003567 0.003690 0.003670 0.003507 0.003209 0.002796 0.002294 0.001735 0.001152 0.000582 0.000054 -0.000404 -0.000772 -0.001037 -0.001195 -0.001247 -0.001202 -0.001072 -0.000873 -0.000625 -0.000344 -0.000051 0.000239 0.000511 0.000752 0.000955 0.001113 0.001224 0.001290 0.001314 0.001300 0.001256 0.001188 0.001103 0.001007 0.000906 0.000803 0.000703 0.000608 0.000520 0.000440 0.000369 0.000306 0.000252 0.000206 0.000167 0.000135 0.000108 0.000086 0.000068 0.000054 0.000042 0.000033 0.000026 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000036 0.000045 0.000056 0.000070 0.000086 0.000106 0.000130 0.000159 0.000194 0.000235 0.000283 0.000339 0.000403 0.000475 0.000555 0.000642 0.000735 0.000830 0.000926 0.001017 0.001101 0.001172 0.001225 0.001255 0.001259 0.001232 0.001173 0.001081 0.000960 0.000814 0.000649 0.000473 0.000297 0.000133 -0.000006 -0.000108 -0.000159 -0.000148 -0.000067 0.000089 0.000319 0.000619 0.000978 0.001381 0.001807 0.002234 0.002638 0.002994 0.003280 0.003478 0.003572 0.003556 0.003430 0.003198 0.002876 0.002483 0.002042 0.001580 0.001122 0.000692 0.000312 -0.000002 -0.000241 -0.000399 -0.000476 -0.000478 -0.000414 -0.000295 -0.000136 0.000051 0.000250 0.000449 0.000637 0.000803 0.000941 0.001045 0.001115 0.001151 0.001154 0.001129 0.001082 0.001016 0.000939 0.000854 0.000765 0.000677 0.000592 0.000512 0.000438 0.000371 0.000312 0.000259 0.000214 0.000175 0.000142 0.000115 0.000092 0.000073 0.000058 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000048 0.000060 0.000073 0.000090 0.000111 0.000135 0.000164 0.000198 0.000239 0.000286 0.000340 0.000401 0.000468 0.000541 0.000620 0.000701 0.000783 0.000864 0.000939 0.001005 0.001059 0.001097 0.001116 0.001112 0.001085 0.001035 0.000963 0.000874 0.000772 0.000664 0.000557 0.000460 0.000383 0.000336 0.000328 0.000367 0.000458 0.000606 0.000808 0.001061 0.001356 0.001680 0.002018 0.002353 0.002667 0.002942 0.003162 0.003313 0.003385 0.003373 0.003275 0.003097 0.002847 0.002541 0.002196 0.001831 0.001466 0.001118 0.000805 0.000538 0.000327 0.000176 0.000085 0.000052 0.000069 0.000130 0.000223 0.000338 0.000465 0.000595 0.000717 0.000824 0.000911 0.000974 0.001012 0.001023 0.001012 0.000979 0.000929 0.000867 0.000797 0.000722 0.000645 0.000570 0.000498 0.000431 0.000369 0.000313 0.000263 0.000219 0.000181 0.000148 0.000121 0.000098 0.000078 0.000063 0.000050 0.000039 0.000031 0.000024 0.000019 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000041 0.000051 0.000062 0.000076 0.000093 0.000114 0.000138 0.000167 0.000201 0.000241 0.000286 0.000337 0.000393 0.000455 0.000521 0.000590 0.000661 0.000731 0.000798 0.000860 0.000914 0.000956 0.000985 0.000998 0.000995 0.000976 0.000942 0.000896 0.000841 0.000783 0.000727 0.000680 0.000648 0.000638 0.000658 0.000713 0.000807 0.000942 0.001117 0.001327 0.001567 0.001825 0.002091 0.002352 0.002594 0.002805 0.002973 0.003088 0.003143 0.003134 0.003059 0.002922 0.002730 0.002494 0.002225 0.001939 0.001649 0.001370 0.001114 0.000891 0.000707 0.000567 0.000471 0.000418 0.000404 0.000423 0.000468 0.000531 0.000605 0.000682 0.000755 0.000818 0.000867 0.000898 0.000911 0.000906 0.000883 0.000846 0.000796 0.000738 0.000674 0.000608 0.000542 0.000478 0.000417 0.000361 0.000309 0.000263 0.000221 0.000185 0.000153 0.000126 0.000103 0.000083 0.000067 0.000054 0.000043 0.000034 0.000026 0.000021 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000035 0.000043 0.000053 0.000064 0.000078 0.000096 0.000116 0.000140 0.000169 0.000202 0.000239 0.000282 0.000329 0.000381 0.000437 0.000496 0.000556 0.000617 0.000677 0.000734 0.000785 0.000830 0.000865 0.000890 0.000904 0.000907 0.000900 0.000885 0.000865 0.000843 0.000824 0.000811 0.000810 0.000826 0.000863 0.000925 0.001015 0.001135 0.001283 0.001456 0.001648 0.001852 0.002060 0.002261 0.002447 0.002608 0.002735 0.002822 0.002863 0.002856 0.002799 0.002695 0.002548 0.002367 0.002159 0.001937 0.001709 0.001487 0.001279 0.001093 0.000936 0.000809 0.000715 0.000652 0.000618 0.000609 0.000621 0.000647 0.000682 0.000720 0.000757 0.000788 0.000809 0.000818 0.000814 0.000797 0.000767 0.000728 0.000679 0.000626 0.000569 0.000511 0.000454 0.000400 0.000349 0.000302 0.000259 0.000220 0.000186 0.000156 0.000130 0.000107 0.000088 0.000071 0.000057 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000036 0.000044 0.000054 0.000065 0.000080 0.000097 0.000117 0.000141 0.000168 0.000200 0.000235 0.000275 0.000318 0.000365 0.000415 0.000467 0.000519 0.000572 0.000624 0.000672 0.000716 0.000755 0.000787 0.000813 0.000831 0.000843 0.000850 0.000853 0.000856 0.000862 0.000872 0.000892 0.000923 0.000969 0.001032 0.001115 0.001219 0.001342 0.001481 0.001634 0.001794 0.001954 0.002109 0.002250 0.002371 0.002467 0.002532 0.002563 0.002557 0.002514 0.002435 0.002324 0.002186 0.002027 0.001855 0.001677 0.001501 0.001335 0.001183 0.001050 0.000938 0.000849 0.000783 0.000737 0.000710 0.000699 0.000700 0.000708 0.000720 0.000732 0.000740 0.000742 0.000735 0.000720 0.000695 0.000662 0.000622 0.000577 0.000528 0.000478 0.000428 0.000379 0.000333 0.000291 0.000251 0.000216 0.000184 0.000156 0.000131 0.000110 0.000091 0.000075 0.000061 0.000049 0.000040 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000030 0.000037 0.000045 0.000054 0.000066 0.000080 0.000097 0.000117 0.000140 0.000166 0.000196 0.000229 0.000265 0.000304 0.000346 0.000391 0.000436 0.000482 0.000528 0.000573 0.000615 0.000655 0.000691 0.000723 0.000750 0.000774 0.000795 0.000814 0.000833 0.000855 0.000880 0.000911 0.000951 0.001001 0.001062 0.001136 0.001223 0.001323 0.001434 0.001553 0.001677 0.001800 0.001918 0.002024 0.002115 0.002187 0.002235 0.002258 0.002253 0.002220 0.002161 0.002077 0.001972 0.001852 0.001720 0.001582 0.001445 0.001313 0.001189 0.001078 0.000982 0.000901 0.000835 0.000784 0.000747 0.000722 0.000706 0.000696 0.000691 0.000686 0.000679 0.000668 0.000652 0.000630 0.000602 0.000568 0.000529 0.000487 0.000443 0.000399 0.000356 0.000315 0.000277 0.000241 0.000209 0.000180 0.000154 0.000131 0.000110 0.000092 0.000077 0.000063 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000037 0.000045 0.000054 0.000066 0.000080 0.000096 0.000116 0.000137 0.000162 0.000190 0.000220 0.000253 0.000289 0.000326 0.000365 0.000405 0.000445 0.000486 0.000525 0.000564 0.000601 0.000635 0.000667 0.000698 0.000726 0.000755 0.000784 0.000814 0.000848 0.000886 0.000929 0.000979 0.001035 0.001099 0.001172 0.001252 0.001339 0.001431 0.001526 0.001619 0.001708 0.001788 0.001856 0.001909 0.001945 0.001961 0.001957 0.001932 0.001887 0.001824 0.001745 0.001654 0.001554 0.001449 0.001343 0.001238 0.001139 0.001048 0.000966 0.000894 0.000832 0.000780 0.000738 0.000705 0.000679 0.000659 0.000642 0.000627 0.000611 0.000593 0.000571 0.000546 0.000516 0.000483 0.000447 0.000409 0.000371 0.000333 0.000296 0.000261 0.000229 0.000200 0.000173 0.000149 0.000128 0.000109 0.000092 0.000078 0.000065 0.000054 0.000044 0.000036 0.000029 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000037 0.000045 0.000054 0.000066 0.000079 0.000095 0.000113 0.000134 0.000157 0.000182 0.000210 0.000240 0.000271 0.000304 0.000338 0.000374 0.000409 0.000445 0.000481 0.000517 0.000551 0.000585 0.000618 0.000650 0.000683 0.000717 0.000752 0.000789 0.000829 0.000873 0.000920 0.000971 0.001025 0.001085 0.001148 0.001216 0.001286 0.001358 0.001428 0.001495 0.001555 0.001606 0.001645 0.001671 0.001682 0.001678 0.001658 0.001625 0.001577 0.001519 0.001450 0.001375 0.001295 0.001213 0.001132 0.001054 0.000979 0.000910 0.000847 0.000791 0.000741 0.000698 0.000661 0.000631 0.000604 0.000582 0.000561 0.000540 0.000518 0.000494 0.000468 0.000439 0.000408 0.000376 0.000342 0.000309 0.000276 0.000245 0.000216 0.000189 0.000165 0.000143 0.000123 0.000106 0.000090 0.000077 0.000065 0.000054 0.000045 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000025 0.000030 0.000036 0.000044 0.000054 0.000065 0.000078 0.000093 0.000110 0.000129 0.000150 0.000173 0.000198 0.000224 0.000252 0.000281 0.000311 0.000343 0.000375 0.000407 0.000440 0.000473 0.000506 0.000539 0.000571 0.000605 0.000640 0.000676 0.000714 0.000753 0.000795 0.000838 0.000883 0.000929 0.000977 0.001027 0.001079 0.001132 0.001186 0.001239 0.001289 0.001334 0.001372 0.001400 0.001419 0.001426 0.001422 0.001407 0.001381 0.001346 0.001302 0.001251 0.001195 0.001135 0.001072 0.001010 0.000948 0.000888 0.000831 0.000777 0.000726 0.000681 0.000639 0.000602 0.000570 0.000542 0.000516 0.000493 0.000470 0.000447 0.000423 0.000398 0.000371 0.000343 0.000314 0.000284 0.000256 0.000228 0.000202 0.000178 0.000155 0.000135 0.000117 0.000101 0.000087 0.000074 0.000064 0.000054 0.000046 0.000038 0.000032 0.000026 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000020 0.000024 0.000030 0.000036 0.000044 0.000053 0.000064 0.000076 0.000091 0.000106 0.000124 0.000143 0.000163 0.000185 0.000208 0.000232 0.000258 0.000285 0.000313 0.000341 0.000371 0.000401 0.000431 0.000462 0.000493 0.000525 0.000559 0.000593 0.000630 0.000667 0.000705 0.000744 0.000783 0.000821 0.000860 0.000899 0.000939 0.000979 0.001020 0.001059 0.001097 0.001130 0.001158 0.001179 0.001193 0.001197 0.001193 0.001181 0.001162 0.001135 0.001102 0.001064 0.001022 0.000977 0.000930 0.000882 0.000834 0.000786 0.000739 0.000693 0.000650 0.000609 0.000570 0.000536 0.000504 0.000476 0.000451 0.000427 0.000404 0.000382 0.000359 0.000335 0.000311 0.000285 0.000260 0.000235 0.000211 0.000188 0.000166 0.000146 0.000127 0.000111 0.000096 0.000083 0.000071 0.000061 0.000052 0.000045 0.000038 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000036 0.000043 0.000052 0.000062 0.000074 0.000087 0.000101 0.000117 0.000133 0.000151 0.000171 0.000191 0.000212 0.000235 0.000259 0.000283 0.000309 0.000335 0.000363 0.000391 0.000419 0.000449 0.000479 0.000511 0.000544 0.000578 0.000612 0.000646 0.000679 0.000711 0.000743 0.000773 0.000804 0.000834 0.000864 0.000894 0.000922 0.000947 0.000968 0.000984 0.000993 0.000996 0.000992 0.000982 0.000967 0.000946 0.000922 0.000894 0.000863 0.000829 0.000794 0.000757 0.000719 0.000681 0.000643 0.000605 0.000568 0.000532 0.000499 0.000467 0.000438 0.000412 0.000388 0.000365 0.000344 0.000323 0.000301 0.000280 0.000258 0.000236 0.000215 0.000194 0.000173 0.000154 0.000136 0.000119 0.000104 0.000090 0.000078 0.000067 0.000058 0.000050 0.000043 0.000037 0.000031 0.000026 0.000022 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000024 0.000029 0.000035 0.000042 0.000051 0.000060 0.000071 0.000082 0.000095 0.000109 0.000123 0.000139 0.000156 0.000174 0.000192 0.000212 0.000233 0.000255 0.000278 0.000301 0.000326 0.000351 0.000377 0.000404 0.000432 0.000462 0.000491 0.000521 0.000551 0.000579 0.000605 0.000630 0.000654 0.000678 0.000701 0.000723 0.000746 0.000767 0.000786 0.000801 0.000812 0.000819 0.000820 0.000817 0.000809 0.000797 0.000782 0.000763 0.000742 0.000719 0.000694 0.000667 0.000639 0.000610 0.000580 0.000549 0.000518 0.000487 0.000457 0.000428 0.000400 0.000375 0.000351 0.000329 0.000309 0.000289 0.000270 0.000251 0.000232 0.000213 0.000194 0.000176 0.000158 0.000142 0.000126 0.000111 0.000097 0.000084 0.000073 0.000063 0.000055 0.000047 0.000040 0.000035 0.000030 0.000026 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000028 0.000034 0.000041 0.000049 0.000057 0.000067 0.000077 0.000088 0.000100 0.000113 0.000126 0.000141 0.000156 0.000173 0.000190 0.000209 0.000228 0.000248 0.000269 0.000290 0.000313 0.000336 0.000360 0.000386 0.000411 0.000437 0.000461 0.000485 0.000507 0.000527 0.000546 0.000564 0.000581 0.000598 0.000615 0.000631 0.000645 0.000657 0.000665 0.000669 0.000670 0.000667 0.000661 0.000652 0.000640 0.000626 0.000611 0.000593 0.000574 0.000554 0.000532 0.000510 0.000486 0.000461 0.000436 0.000411 0.000385 0.000361 0.000338 0.000316 0.000295 0.000276 0.000258 0.000241 0.000224 0.000207 0.000191 0.000175 0.000159 0.000144 0.000129 0.000115 0.000102 0.000090 0.000079 0.000068 0.000059 0.000051 0.000044 0.000038 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000033 0.000039 0.000046 0.000054 0.000062 0.000071 0.000080 0.000091 0.000102 0.000114 0.000126 0.000140 0.000154 0.000169 0.000185 0.000202 0.000220 0.000238 0.000257 0.000276 0.000297 0.000318 0.000339 0.000360 0.000381 0.000400 0.000418 0.000434 0.000449 0.000463 0.000477 0.000490 0.000502 0.000514 0.000524 0.000533 0.000539 0.000542 0.000542 0.000540 0.000535 0.000528 0.000520 0.000509 0.000498 0.000485 0.000470 0.000455 0.000438 0.000420 0.000401 0.000381 0.000361 0.000340 0.000320 0.000300 0.000281 0.000263 0.000246 0.000229 0.000214 0.000199 0.000184 0.000170 0.000156 0.000142 0.000129 0.000116 0.000104 0.000093 0.000082 0.000073 0.000064 0.000055 0.000048 0.000041 0.000035 0.000030 0.000026 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000031 0.000037 0.000043 0.000049 0.000056 0.000064 0.000073 0.000082 0.000091 0.000102 0.000113 0.000124 0.000137 0.000150 0.000164 0.000178 0.000193 0.000208 0.000224 0.000241 0.000259 0.000276 0.000294 0.000310 0.000326 0.000341 0.000354 0.000365 0.000376 0.000387 0.000396 0.000406 0.000414 0.000422 0.000428 0.000433 0.000435 0.000435 0.000434 0.000430 0.000425 0.000419 0.000411 0.000402 0.000392 0.000381 0.000369 0.000356 0.000342 0.000327 0.000311 0.000295 0.000278 0.000262 0.000246 0.000230 0.000216 0.000202 0.000188 0.000175 0.000163 0.000150 0.000138 0.000126 0.000115 0.000104 0.000094 0.000084 0.000075 0.000066 0.000058 0.000051 0.000044 0.000038 0.000033 0.000028 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000039 0.000045 0.000051 0.000058 0.000065 0.000073 0.000081 0.000090 0.000100 0.000110 0.000120 0.000131 0.000143 0.000155 0.000168 0.000181 0.000194 0.000208 0.000222 0.000236 0.000250 0.000263 0.000274 0.000285 0.000294 0.000302 0.000310 0.000318 0.000325 0.000331 0.000336 0.000341 0.000344 0.000346 0.000347 0.000346 0.000343 0.000340 0.000335 0.000329 0.000323 0.000315 0.000307 0.000297 0.000287 0.000275 0.000263 0.000250 0.000237 0.000224 0.000211 0.000199 0.000187 0.000175 0.000164 0.000153 0.000142 0.000132 0.000122 0.000112 0.000102 0.000092 0.000083 0.000075 0.000067 0.000060 0.000053 0.000047 0.000041 0.000036 0.000031 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000035 0.000040 0.000046 0.000052 0.000058 0.000065 0.000072 0.000080 0.000088 0.000096 0.000105 0.000114 0.000124 0.000134 0.000144 0.000155 0.000166 0.000177 0.000188 0.000199 0.000209 0.000218 0.000226 0.000234 0.000240 0.000246 0.000252 0.000257 0.000262 0.000266 0.000269 0.000272 0.000273 0.000274 0.000273 0.000272 0.000270 0.000266 0.000262 0.000257 0.000251 0.000245 0.000237 0.000228 0.000219 0.000209 0.000199 0.000189 0.000178 0.000168 0.000159 0.000149 0.000140 0.000131 0.000122 0.000114 0.000106 0.000097 0.000089 0.000081 0.000074 0.000066 0.000060 0.000054 0.000048 0.000042 0.000037 0.000033 0.000028 0.000025 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000028 0.000032 0.000036 0.000041 0.000046 0.000052 0.000057 0.000063 0.000070 0.000076 0.000083 0.000090 0.000098 0.000106 0.000114 0.000122 0.000131 0.000140 0.000148 0.000156 0.000164 0.000171 0.000178 0.000184 0.000189 0.000194 0.000198 0.000202 0.000205 0.000208 0.000210 0.000212 0.000214 0.000215 0.000215 0.000214 0.000213 0.000210 0.000207 0.000204 0.000199 0.000194 0.000187 0.000180 0.000173 0.000165 0.000156 0.000148 0.000140 0.000132 0.000125 0.000118 0.000111 0.000104 0.000097 0.000091 0.000084 0.000077 0.000071 0.000064 0.000058 0.000053 0.000047 0.000042 0.000038 0.000034 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000028 0.000032 0.000036 0.000041 0.000045 0.000050 0.000055 0.000060 0.000066 0.000071 0.000077 0.000083 0.000089 0.000096 0.000102 0.000109 0.000115 0.000122 0.000128 0.000133 0.000138 0.000143 0.000147 0.000151 0.000154 0.000157 0.000159 0.000161 0.000163 0.000165 0.000166 0.000167 0.000168 0.000167 0.000167 0.000165 0.000163 0.000160 0.000156 0.000152 0.000147 0.000141 0.000135 0.000129 0.000122 0.000115 0.000109 0.000103 0.000098 0.000092 0.000087 0.000082 0.000076 0.000071 0.000066 0.000061 0.000056 0.000051 0.000046 0.000041 0.000037 0.000033 0.000030 0.000027 0.000024 0.000021 0.000018 0.000016 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000029 0.000032 0.000036 0.000039 0.000043 0.000047 0.000051 0.000056 0.000060 0.000065 0.000069 0.000074 0.000079 0.000084 0.000089 0.000094 0.000098 0.000102 0.000106 0.000110 0.000113 0.000116 0.000119 0.000121 0.000123 0.000124 0.000126 0.000127 0.000129 0.000130 0.000130 0.000130 0.000130 0.000129 0.000127 0.000124 0.000122 0.000118 0.000114 0.000110 0.000105 0.000099 0.000094 0.000089 0.000084 0.000080 0.000075 0.000071 0.000067 0.000064 0.000060 0.000056 0.000052 0.000048 0.000043 0.000040 0.000036 0.000032 0.000029 0.000026 0.000023 0.000021 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000028 0.000031 0.000034 0.000037 0.000040 0.000043 0.000046 0.000050 0.000053 0.000057 0.000060 0.000064 0.000068 0.000071 0.000075 0.000078 0.000081 0.000084 0.000086 0.000089 0.000090 0.000092 0.000094 0.000095 0.000096 0.000098 0.000099 0.000100 0.000100 0.000101 0.000100 0.000099 0.000098 0.000096 0.000094 0.000091 0.000088 0.000084 0.000080 0.000076 0.000072 0.000068 0.000064 0.000061 0.000058 0.000055 0.000052 0.000049 0.000046 0.000043 0.000040 0.000037 0.000034 0.000031 0.000028 0.000025 0.000022 0.000020 0.000018 0.000016 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000020 0.000022 0.000024 0.000026 0.000028 0.000031 0.000033 0.000035 0.000038 0.000040 0.000043 0.000046 0.000048 0.000051 0.000053 0.000056 0.000059 0.000061 0.000063 0.000065 0.000067 0.000068 0.000070 0.000071 0.000072 0.000073 0.000074 0.000075 0.000076 0.000077 0.000077 0.000077 0.000076 0.000075 0.000074 0.000072 0.000069 0.000067 0.000064 0.000061 0.000058 0.000055 0.000052 0.000049 0.000046 0.000044 0.000042 0.000040 0.000038 0.000035 0.000033 0.000031 0.000028 0.000026 0.000024 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000020 0.000022 0.000023 0.000025 0.000027 0.000029 0.000030 0.000032 0.000034 0.000036 0.000038 0.000040 0.000042 0.000044 0.000046 0.000047 0.000049 0.000050 0.000051 0.000052 0.000053 0.000054 0.000055 0.000056 0.000057 0.000058 0.000058 0.000059 0.000059 0.000058 0.000057 0.000056 0.000054 0.000053 0.000051 0.000048 0.000046 0.000044 0.000041 0.000039 0.000037 0.000035 0.000033 0.000032 0.000030 0.000029 0.000027 0.000025 0.000024 0.000022 0.000020 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000019 0.000020 0.000022 0.000023 0.000024 0.000025 0.000027 0.000028 0.000029 0.000031 0.000032 0.000034 0.000035 0.000036 0.000037 0.000038 0.000039 0.000040 0.000040 0.000041 0.000042 0.000043 0.000044 0.000044 0.000044 0.000044 0.000044 0.000043 0.000042 0.000041 0.000040 0.000038 0.000036 0.000035 0.000033 0.000031 0.000029 0.000028 0.000026 0.000025 0.000024 0.000023 0.000022 0.000020 0.000019 0.000018 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000020 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000027 0.000028 0.000029 0.000029 0.000030 0.000031 0.000031 0.000032 0.000033 0.000033 0.000033 0.000033 0.000033 0.000032 0.000032 0.000031 0.000030 0.000029 0.000027 0.000026 0.000025 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000019 0.000020 0.000020 0.000021 0.000021 0.000022 0.000022 0.000023 0.000023 0.000024 0.000024 0.000025 0.000025 0.000025 0.000025 0.000024 0.000024 0.000023 0.000022 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000019 0.000018 0.000018 0.000018 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode32_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000019 0.000020 0.000020 0.000020 0.000020 0.000020 0.000019 0.000018 0.000016 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000020 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000026 0.000026 0.000026 0.000025 0.000024 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000004 0.000003 0.000000 -0.000002 -0.000005 -0.000008 -0.000010 -0.000013 -0.000016 -0.000018 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000023 -0.000024 -0.000024 -0.000025 -0.000025 -0.000025 -0.000025 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000022 0.000024 0.000025 0.000026 0.000027 0.000028 0.000029 0.000030 0.000031 0.000032 0.000033 0.000033 0.000033 0.000032 0.000030 0.000028 0.000026 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 -0.000001 -0.000004 -0.000008 -0.000011 -0.000015 -0.000018 -0.000021 -0.000024 -0.000026 -0.000028 -0.000029 -0.000030 -0.000030 -0.000031 -0.000031 -0.000031 -0.000032 -0.000032 -0.000032 -0.000032 -0.000032 -0.000031 -0.000029 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000016 0.000017 0.000018 0.000020 0.000022 0.000024 0.000025 0.000027 0.000029 0.000030 0.000032 0.000033 0.000034 0.000035 0.000036 0.000038 0.000039 0.000040 0.000041 0.000041 0.000041 0.000040 0.000038 0.000035 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000008 0.000005 0.000003 -0.000001 -0.000004 -0.000008 -0.000012 -0.000016 -0.000021 -0.000025 -0.000029 -0.000032 -0.000035 -0.000037 -0.000038 -0.000039 -0.000040 -0.000040 -0.000040 -0.000040 -0.000040 -0.000041 -0.000041 -0.000040 -0.000040 -0.000039 -0.000037 -0.000035 -0.000033 -0.000030 -0.000028 -0.000026 -0.000024 -0.000021 -0.000020 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000030 0.000033 0.000035 0.000037 0.000038 0.000040 0.000041 0.000043 0.000044 0.000045 0.000047 0.000048 0.000050 0.000050 0.000050 0.000050 0.000048 0.000046 0.000042 0.000038 0.000034 0.000029 0.000024 0.000019 0.000015 0.000011 0.000008 0.000004 0.000000 -0.000004 -0.000008 -0.000013 -0.000018 -0.000024 -0.000029 -0.000035 -0.000039 -0.000043 -0.000046 -0.000048 -0.000050 -0.000051 -0.000051 -0.000051 -0.000051 -0.000051 -0.000051 -0.000051 -0.000051 -0.000050 -0.000049 -0.000048 -0.000046 -0.000044 -0.000041 -0.000038 -0.000036 -0.000033 -0.000030 -0.000028 -0.000026 -0.000023 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000022 0.000024 0.000026 0.000029 0.000031 0.000033 0.000036 0.000039 0.000041 0.000044 0.000046 0.000048 0.000050 0.000052 0.000053 0.000055 0.000056 0.000058 0.000059 0.000060 0.000061 0.000061 0.000060 0.000058 0.000054 0.000050 0.000045 0.000040 0.000034 0.000028 0.000022 0.000017 0.000012 0.000007 0.000002 -0.000003 -0.000008 -0.000014 -0.000020 -0.000027 -0.000034 -0.000040 -0.000046 -0.000052 -0.000056 -0.000060 -0.000062 -0.000064 -0.000065 -0.000065 -0.000065 -0.000065 -0.000064 -0.000064 -0.000063 -0.000063 -0.000062 -0.000061 -0.000059 -0.000057 -0.000054 -0.000051 -0.000048 -0.000045 -0.000042 -0.000038 -0.000036 -0.000033 -0.000030 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000028 0.000031 0.000034 0.000037 0.000039 0.000043 0.000046 0.000049 0.000052 0.000055 0.000057 0.000060 0.000062 0.000064 0.000065 0.000067 0.000069 0.000070 0.000072 0.000073 0.000073 0.000072 0.000071 0.000068 0.000064 0.000059 0.000054 0.000047 0.000040 0.000033 0.000026 0.000019 0.000013 0.000007 0.000000 -0.000006 -0.000013 -0.000021 -0.000029 -0.000037 -0.000046 -0.000054 -0.000061 -0.000067 -0.000073 -0.000077 -0.000079 -0.000081 -0.000082 -0.000082 -0.000081 -0.000080 -0.000079 -0.000078 -0.000077 -0.000076 -0.000075 -0.000073 -0.000071 -0.000069 -0.000066 -0.000062 -0.000059 -0.000055 -0.000052 -0.000048 -0.000045 -0.000041 -0.000038 -0.000035 -0.000032 -0.000029 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000028 0.000032 0.000035 0.000039 0.000043 0.000046 0.000050 0.000053 0.000057 0.000061 0.000064 0.000067 0.000070 0.000073 0.000075 0.000077 0.000079 0.000081 0.000083 0.000084 0.000085 0.000086 0.000086 0.000085 0.000083 0.000080 0.000075 0.000070 0.000063 0.000055 0.000047 0.000039 0.000031 0.000023 0.000015 0.000007 -0.000002 -0.000010 -0.000020 -0.000030 -0.000040 -0.000050 -0.000060 -0.000070 -0.000078 -0.000086 -0.000092 -0.000096 -0.000099 -0.000101 -0.000101 -0.000101 -0.000100 -0.000098 -0.000097 -0.000095 -0.000093 -0.000092 -0.000090 -0.000088 -0.000085 -0.000082 -0.000079 -0.000075 -0.000071 -0.000067 -0.000063 -0.000059 -0.000055 -0.000051 -0.000047 -0.000044 -0.000040 -0.000037 -0.000034 -0.000031 -0.000028 -0.000025 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000018 0.000020 0.000024 0.000027 0.000031 0.000035 0.000040 0.000044 0.000049 0.000053 0.000058 0.000062 0.000066 0.000071 0.000075 0.000079 0.000082 0.000085 0.000088 0.000091 0.000093 0.000094 0.000096 0.000098 0.000099 0.000100 0.000101 0.000100 0.000099 0.000096 0.000093 0.000088 0.000081 0.000074 0.000066 0.000057 0.000047 0.000037 0.000027 0.000017 0.000007 -0.000004 -0.000015 -0.000027 -0.000040 -0.000052 -0.000065 -0.000077 -0.000088 -0.000098 -0.000107 -0.000114 -0.000118 -0.000122 -0.000123 -0.000124 -0.000123 -0.000121 -0.000118 -0.000116 -0.000113 -0.000111 -0.000108 -0.000106 -0.000103 -0.000100 -0.000097 -0.000093 -0.000089 -0.000085 -0.000081 -0.000076 -0.000072 -0.000067 -0.000063 -0.000058 -0.000054 -0.000050 -0.000046 -0.000042 -0.000038 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000017 0.000019 0.000022 0.000026 0.000029 0.000034 0.000039 0.000044 0.000049 0.000055 0.000060 0.000066 0.000071 0.000076 0.000081 0.000086 0.000091 0.000095 0.000098 0.000102 0.000104 0.000107 0.000108 0.000110 0.000111 0.000113 0.000114 0.000115 0.000115 0.000115 0.000113 0.000111 0.000107 0.000101 0.000095 0.000087 0.000078 0.000068 0.000057 0.000046 0.000034 0.000021 0.000008 -0.000006 -0.000020 -0.000036 -0.000051 -0.000067 -0.000083 -0.000097 -0.000110 -0.000122 -0.000131 -0.000139 -0.000144 -0.000147 -0.000148 -0.000148 -0.000146 -0.000143 -0.000140 -0.000136 -0.000132 -0.000129 -0.000125 -0.000122 -0.000119 -0.000116 -0.000113 -0.000109 -0.000105 -0.000100 -0.000096 -0.000091 -0.000086 -0.000081 -0.000076 -0.000071 -0.000066 -0.000061 -0.000056 -0.000051 -0.000046 -0.000042 -0.000038 -0.000034 -0.000030 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000020 0.000024 0.000027 0.000032 0.000036 0.000042 0.000048 0.000054 0.000060 0.000067 0.000074 0.000080 0.000086 0.000092 0.000098 0.000103 0.000108 0.000112 0.000116 0.000119 0.000121 0.000122 0.000123 0.000124 0.000125 0.000126 0.000127 0.000128 0.000129 0.000129 0.000128 0.000125 0.000122 0.000117 0.000110 0.000102 0.000093 0.000082 0.000070 0.000056 0.000042 0.000027 0.000010 -0.000007 -0.000026 -0.000045 -0.000065 -0.000084 -0.000103 -0.000120 -0.000136 -0.000149 -0.000159 -0.000167 -0.000172 -0.000175 -0.000175 -0.000174 -0.000171 -0.000166 -0.000161 -0.000156 -0.000150 -0.000146 -0.000142 -0.000138 -0.000135 -0.000131 -0.000128 -0.000124 -0.000120 -0.000116 -0.000111 -0.000107 -0.000102 -0.000096 -0.000091 -0.000085 -0.000079 -0.000073 -0.000068 -0.000062 -0.000056 -0.000051 -0.000046 -0.000041 -0.000036 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000034 0.000039 0.000045 0.000051 0.000058 0.000066 0.000073 0.000081 0.000089 0.000096 0.000103 0.000110 0.000116 0.000122 0.000127 0.000131 0.000133 0.000135 0.000136 0.000136 0.000136 0.000135 0.000135 0.000135 0.000136 0.000137 0.000139 0.000140 0.000140 0.000139 0.000137 0.000133 0.000128 0.000120 0.000111 0.000099 0.000085 0.000070 0.000053 0.000034 0.000014 -0.000008 -0.000031 -0.000055 -0.000080 -0.000104 -0.000126 -0.000147 -0.000165 -0.000179 -0.000190 -0.000198 -0.000203 -0.000204 -0.000203 -0.000200 -0.000195 -0.000188 -0.000180 -0.000173 -0.000166 -0.000160 -0.000155 -0.000151 -0.000147 -0.000144 -0.000141 -0.000138 -0.000135 -0.000132 -0.000128 -0.000123 -0.000118 -0.000113 -0.000107 -0.000101 -0.000094 -0.000088 -0.000081 -0.000075 -0.000068 -0.000061 -0.000055 -0.000049 -0.000043 -0.000038 -0.000033 -0.000029 -0.000025 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000019 0.000023 0.000027 0.000031 0.000036 0.000041 0.000048 0.000055 0.000062 0.000070 0.000079 0.000088 0.000097 0.000106 0.000114 0.000122 0.000130 0.000136 0.000142 0.000146 0.000148 0.000150 0.000149 0.000148 0.000145 0.000142 0.000140 0.000138 0.000138 0.000138 0.000140 0.000143 0.000145 0.000148 0.000150 0.000151 0.000150 0.000146 0.000140 0.000131 0.000120 0.000105 0.000087 0.000067 0.000044 0.000019 -0.000008 -0.000037 -0.000067 -0.000097 -0.000127 -0.000154 -0.000178 -0.000198 -0.000214 -0.000225 -0.000233 -0.000236 -0.000235 -0.000231 -0.000225 -0.000216 -0.000206 -0.000195 -0.000185 -0.000175 -0.000168 -0.000162 -0.000157 -0.000154 -0.000152 -0.000151 -0.000149 -0.000148 -0.000146 -0.000143 -0.000140 -0.000135 -0.000131 -0.000125 -0.000119 -0.000112 -0.000104 -0.000097 -0.000089 -0.000081 -0.000074 -0.000066 -0.000059 -0.000052 -0.000046 -0.000040 -0.000034 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000015 0.000017 0.000020 0.000024 0.000028 0.000032 0.000038 0.000044 0.000051 0.000058 0.000066 0.000075 0.000085 0.000095 0.000105 0.000115 0.000125 0.000135 0.000143 0.000151 0.000157 0.000161 0.000164 0.000164 0.000163 0.000159 0.000154 0.000147 0.000141 0.000135 0.000130 0.000128 0.000128 0.000131 0.000136 0.000142 0.000148 0.000155 0.000160 0.000163 0.000164 0.000161 0.000155 0.000144 0.000129 0.000109 0.000086 0.000058 0.000028 -0.000006 -0.000042 -0.000080 -0.000117 -0.000153 -0.000186 -0.000214 -0.000237 -0.000254 -0.000265 -0.000270 -0.000270 -0.000265 -0.000257 -0.000246 -0.000232 -0.000217 -0.000201 -0.000187 -0.000174 -0.000165 -0.000158 -0.000154 -0.000152 -0.000152 -0.000153 -0.000154 -0.000156 -0.000156 -0.000156 -0.000155 -0.000153 -0.000149 -0.000144 -0.000138 -0.000131 -0.000123 -0.000115 -0.000106 -0.000097 -0.000088 -0.000079 -0.000071 -0.000062 -0.000055 -0.000047 -0.000041 -0.000035 -0.000030 -0.000026 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000046 0.000053 0.000061 0.000070 0.000080 0.000091 0.000102 0.000113 0.000125 0.000136 0.000147 0.000157 0.000165 0.000172 0.000177 0.000180 0.000180 0.000176 0.000170 0.000161 0.000150 0.000138 0.000126 0.000115 0.000107 0.000102 0.000101 0.000105 0.000112 0.000122 0.000135 0.000148 0.000160 0.000170 0.000178 0.000181 0.000179 0.000171 0.000156 0.000136 0.000109 0.000077 0.000039 -0.000002 -0.000047 -0.000094 -0.000140 -0.000184 -0.000223 -0.000256 -0.000282 -0.000299 -0.000308 -0.000309 -0.000304 -0.000294 -0.000278 -0.000259 -0.000238 -0.000215 -0.000194 -0.000174 -0.000158 -0.000145 -0.000138 -0.000134 -0.000135 -0.000138 -0.000144 -0.000150 -0.000156 -0.000161 -0.000165 -0.000168 -0.000169 -0.000167 -0.000164 -0.000159 -0.000152 -0.000144 -0.000135 -0.000125 -0.000115 -0.000105 -0.000094 -0.000084 -0.000074 -0.000065 -0.000057 -0.000049 -0.000042 -0.000036 -0.000031 -0.000026 -0.000023 -0.000019 -0.000017 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000047 0.000055 0.000064 0.000074 0.000085 0.000096 0.000108 0.000121 0.000134 0.000147 0.000159 0.000170 0.000180 0.000188 0.000194 0.000197 0.000196 0.000191 0.000182 0.000169 0.000152 0.000133 0.000113 0.000092 0.000074 0.000061 0.000052 0.000050 0.000054 0.000065 0.000081 0.000101 0.000123 0.000146 0.000167 0.000184 0.000197 0.000202 0.000200 0.000188 0.000168 0.000138 0.000101 0.000055 0.000004 -0.000051 -0.000109 -0.000166 -0.000220 -0.000267 -0.000305 -0.000333 -0.000350 -0.000355 -0.000351 -0.000338 -0.000317 -0.000291 -0.000261 -0.000229 -0.000197 -0.000166 -0.000139 -0.000118 -0.000103 -0.000095 -0.000093 -0.000098 -0.000107 -0.000118 -0.000132 -0.000145 -0.000158 -0.000168 -0.000177 -0.000182 -0.000184 -0.000184 -0.000180 -0.000175 -0.000167 -0.000157 -0.000147 -0.000136 -0.000124 -0.000112 -0.000100 -0.000088 -0.000077 -0.000067 -0.000058 -0.000050 -0.000042 -0.000036 -0.000031 -0.000026 -0.000023 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000035 0.000041 0.000048 0.000057 0.000067 0.000077 0.000089 0.000102 0.000115 0.000129 0.000143 0.000158 0.000172 0.000185 0.000196 0.000205 0.000212 0.000215 0.000213 0.000207 0.000195 0.000178 0.000155 0.000128 0.000098 0.000065 0.000034 0.000006 -0.000016 -0.000030 -0.000035 -0.000030 -0.000015 0.000008 0.000038 0.000073 0.000110 0.000146 0.000179 0.000205 0.000223 0.000229 0.000224 0.000206 0.000175 0.000131 0.000077 0.000015 -0.000054 -0.000126 -0.000197 -0.000263 -0.000319 -0.000364 -0.000393 -0.000408 -0.000408 -0.000394 -0.000368 -0.000333 -0.000292 -0.000246 -0.000199 -0.000153 -0.000111 -0.000075 -0.000047 -0.000029 -0.000021 -0.000023 -0.000033 -0.000050 -0.000071 -0.000095 -0.000119 -0.000142 -0.000162 -0.000179 -0.000191 -0.000199 -0.000203 -0.000203 -0.000199 -0.000192 -0.000182 -0.000171 -0.000159 -0.000145 -0.000132 -0.000118 -0.000105 -0.000092 -0.000080 -0.000069 -0.000059 -0.000050 -0.000043 -0.000036 -0.000031 -0.000026 -0.000023 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000035 0.000042 0.000049 0.000058 0.000068 0.000080 0.000092 0.000106 0.000121 0.000137 0.000153 0.000169 0.000185 0.000200 0.000213 0.000224 0.000232 0.000235 0.000234 0.000226 0.000212 0.000190 0.000161 0.000125 0.000083 0.000037 -0.000011 -0.000057 -0.000098 -0.000132 -0.000154 -0.000163 -0.000158 -0.000139 -0.000106 -0.000062 -0.000011 0.000046 0.000103 0.000157 0.000203 0.000238 0.000259 0.000264 0.000251 0.000220 0.000171 0.000107 0.000031 -0.000055 -0.000145 -0.000232 -0.000313 -0.000381 -0.000432 -0.000464 -0.000474 -0.000465 -0.000437 -0.000394 -0.000339 -0.000276 -0.000208 -0.000140 -0.000076 -0.000018 0.000030 0.000065 0.000086 0.000093 0.000087 0.000068 0.000040 0.000005 -0.000033 -0.000072 -0.000109 -0.000143 -0.000171 -0.000194 -0.000211 -0.000221 -0.000225 -0.000224 -0.000219 -0.000210 -0.000198 -0.000185 -0.000170 -0.000154 -0.000139 -0.000123 -0.000108 -0.000094 -0.000081 -0.000070 -0.000059 -0.000050 -0.000043 -0.000036 -0.000031 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000035 0.000042 0.000049 0.000058 0.000069 0.000081 0.000095 0.000110 0.000126 0.000143 0.000161 0.000180 0.000198 0.000215 0.000231 0.000244 0.000254 0.000259 0.000258 0.000250 0.000233 0.000208 0.000173 0.000128 0.000074 0.000012 -0.000055 -0.000123 -0.000190 -0.000250 -0.000298 -0.000332 -0.000348 -0.000343 -0.000318 -0.000274 -0.000212 -0.000138 -0.000056 0.000029 0.000112 0.000187 0.000248 0.000290 0.000311 0.000307 0.000278 0.000224 0.000148 0.000054 -0.000052 -0.000164 -0.000274 -0.000374 -0.000456 -0.000515 -0.000547 -0.000551 -0.000527 -0.000480 -0.000412 -0.000329 -0.000236 -0.000139 -0.000044 0.000045 0.000123 0.000186 0.000230 0.000255 0.000259 0.000245 0.000215 0.000171 0.000119 0.000061 0.000002 -0.000054 -0.000106 -0.000151 -0.000188 -0.000216 -0.000235 -0.000246 -0.000249 -0.000247 -0.000239 -0.000228 -0.000214 -0.000197 -0.000180 -0.000162 -0.000144 -0.000127 -0.000111 -0.000096 -0.000082 -0.000070 -0.000059 -0.000050 -0.000042 -0.000036 -0.000030 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000035 0.000041 0.000049 0.000058 0.000069 0.000082 0.000096 0.000112 0.000129 0.000148 0.000169 0.000189 0.000210 0.000231 0.000250 0.000266 0.000278 0.000286 0.000286 0.000279 0.000262 0.000233 0.000192 0.000139 0.000073 -0.000005 -0.000093 -0.000187 -0.000283 -0.000375 -0.000459 -0.000528 -0.000577 -0.000601 -0.000598 -0.000567 -0.000508 -0.000424 -0.000321 -0.000204 -0.000081 0.000041 0.000154 0.000251 0.000324 0.000367 0.000377 0.000352 0.000293 0.000203 0.000088 -0.000045 -0.000185 -0.000323 -0.000446 -0.000546 -0.000614 -0.000646 -0.000640 -0.000597 -0.000521 -0.000420 -0.000298 -0.000166 -0.000030 0.000102 0.000222 0.000326 0.000407 0.000462 0.000490 0.000490 0.000465 0.000418 0.000354 0.000278 0.000195 0.000110 0.000028 -0.000048 -0.000115 -0.000170 -0.000213 -0.000245 -0.000265 -0.000275 -0.000276 -0.000271 -0.000260 -0.000246 -0.000228 -0.000209 -0.000189 -0.000168 -0.000148 -0.000130 -0.000112 -0.000096 -0.000082 -0.000069 -0.000059 -0.000050 -0.000042 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000034 0.000040 0.000048 0.000058 0.000069 0.000081 0.000096 0.000113 0.000131 0.000152 0.000174 0.000197 0.000221 0.000245 0.000267 0.000288 0.000304 0.000315 0.000319 0.000314 0.000298 0.000268 0.000224 0.000163 0.000085 -0.000009 -0.000117 -0.000238 -0.000367 -0.000498 -0.000625 -0.000740 -0.000835 -0.000904 -0.000940 -0.000939 -0.000900 -0.000823 -0.000711 -0.000570 -0.000408 -0.000235 -0.000060 0.000105 0.000249 0.000363 0.000438 0.000469 0.000451 0.000387 0.000280 0.000137 -0.000029 -0.000207 -0.000380 -0.000534 -0.000656 -0.000735 -0.000765 -0.000744 -0.000675 -0.000562 -0.000414 -0.000243 -0.000058 0.000129 0.000308 0.000469 0.000605 0.000709 0.000776 0.000807 0.000801 0.000761 0.000692 0.000600 0.000493 0.000377 0.000258 0.000143 0.000037 -0.000058 -0.000137 -0.000200 -0.000248 -0.000281 -0.000300 -0.000307 -0.000305 -0.000296 -0.000281 -0.000262 -0.000241 -0.000218 -0.000195 -0.000173 -0.000151 -0.000131 -0.000112 -0.000096 -0.000081 -0.000068 -0.000058 -0.000049 -0.000041 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000033 0.000039 0.000047 0.000056 0.000067 0.000080 0.000095 0.000112 0.000131 0.000153 0.000177 0.000202 0.000229 0.000256 0.000283 0.000308 0.000330 0.000347 0.000356 0.000355 0.000342 0.000314 0.000268 0.000203 0.000117 0.000009 -0.000120 -0.000269 -0.000432 -0.000605 -0.000781 -0.000951 -0.001105 -0.001234 -0.001329 -0.001380 -0.001383 -0.001335 -0.001234 -0.001086 -0.000897 -0.000677 -0.000439 -0.000196 0.000037 0.000245 0.000414 0.000532 0.000590 0.000584 0.000514 0.000385 0.000207 -0.000003 -0.000228 -0.000448 -0.000641 -0.000791 -0.000884 -0.000911 -0.000870 -0.000764 -0.000601 -0.000394 -0.000156 0.000097 0.000350 0.000589 0.000802 0.000977 0.001108 0.001191 0.001223 0.001207 0.001146 0.001049 0.000922 0.000774 0.000615 0.000454 0.000298 0.000153 0.000024 -0.000086 -0.000176 -0.000244 -0.000292 -0.000323 -0.000339 -0.000342 -0.000335 -0.000320 -0.000301 -0.000277 -0.000252 -0.000226 -0.000200 -0.000175 -0.000152 -0.000130 -0.000111 -0.000094 -0.000080 -0.000067 -0.000056 -0.000047 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000018 0.000021 0.000026 0.000031 0.000038 0.000045 0.000054 0.000065 0.000078 0.000093 0.000110 0.000130 0.000153 0.000178 0.000205 0.000234 0.000265 0.000296 0.000326 0.000354 0.000377 0.000393 0.000399 0.000392 0.000369 0.000326 0.000261 0.000170 0.000051 -0.000095 -0.000268 -0.000465 -0.000681 -0.000910 -0.001141 -0.001365 -0.001569 -0.001741 -0.001868 -0.001939 -0.001947 -0.001887 -0.001758 -0.001564 -0.001314 -0.001020 -0.000698 -0.000367 -0.000046 0.000245 0.000485 0.000659 0.000753 0.000762 0.000684 0.000527 0.000304 0.000037 -0.000250 -0.000530 -0.000774 -0.000960 -0.001070 -0.001092 -0.001024 -0.000870 -0.000643 -0.000358 -0.000034 0.000306 0.000644 0.000959 0.001235 0.001461 0.001625 0.001724 0.001757 0.001726 0.001638 0.001503 0.001330 0.001132 0.000921 0.000706 0.000498 0.000305 0.000132 -0.000016 -0.000137 -0.000231 -0.000300 -0.000345 -0.000371 -0.000381 -0.000377 -0.000364 -0.000343 -0.000318 -0.000290 -0.000260 -0.000231 -0.000203 -0.000176 -0.000151 -0.000129 -0.000109 -0.000092 -0.000078 -0.000065 -0.000054 -0.000045 -0.000038 -0.000031 -0.000026 -0.000021 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000036 0.000043 0.000052 0.000062 0.000075 0.000090 0.000107 0.000127 0.000150 0.000176 0.000205 0.000237 0.000270 0.000305 0.000341 0.000374 0.000405 0.000429 0.000444 0.000447 0.000432 0.000396 0.000336 0.000245 0.000123 -0.000035 -0.000228 -0.000454 -0.000712 -0.000993 -0.001290 -0.001590 -0.001881 -0.002146 -0.002370 -0.002538 -0.002634 -0.002648 -0.002574 -0.002410 -0.002159 -0.001833 -0.001445 -0.001018 -0.000574 -0.000140 0.000256 0.000588 0.000833 0.000974 0.001000 0.000912 0.000717 0.000435 0.000094 -0.000274 -0.000631 -0.000942 -0.001174 -0.001305 -0.001321 -0.001217 -0.001002 -0.000691 -0.000306 0.000126 0.000577 0.001021 0.001431 0.001787 0.002073 0.002277 0.002395 0.002426 0.002375 0.002252 0.002069 0.001839 0.001578 0.001300 0.001020 0.000749 0.000497 0.000271 0.000077 -0.000083 -0.000209 -0.000302 -0.000367 -0.000406 -0.000423 -0.000424 -0.000412 -0.000391 -0.000364 -0.000332 -0.000299 -0.000266 -0.000233 -0.000203 -0.000174 -0.000149 -0.000126 -0.000106 -0.000089 -0.000075 -0.000063 -0.000052 -0.000043 -0.000036 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000040 0.000049 0.000059 0.000071 0.000086 0.000103 0.000123 0.000146 0.000173 0.000203 0.000236 0.000272 0.000311 0.000351 0.000391 0.000429 0.000462 0.000488 0.000501 0.000499 0.000475 0.000425 0.000342 0.000222 0.000062 -0.000143 -0.000392 -0.000683 -0.001013 -0.001373 -0.001752 -0.002136 -0.002507 -0.002848 -0.003136 -0.003353 -0.003480 -0.003502 -0.003412 -0.003204 -0.002884 -0.002462 -0.001959 -0.001400 -0.000815 -0.000240 0.000289 0.000737 0.001072 0.001270 0.001318 0.001213 0.000969 0.000609 0.000171 -0.000302 -0.000760 -0.001155 -0.001448 -0.001607 -0.001614 -0.001466 -0.001172 -0.000755 -0.000244 0.000325 0.000916 0.001491 0.002019 0.002472 0.002831 0.003082 0.003221 0.003248 0.003171 0.003003 0.002759 0.002458 0.002120 0.001762 0.001402 0.001054 0.000732 0.000443 0.000194 -0.000013 -0.000177 -0.000301 -0.000388 -0.000442 -0.000470 -0.000476 -0.000466 -0.000445 -0.000415 -0.000380 -0.000343 -0.000305 -0.000268 -0.000233 -0.000201 -0.000171 -0.000145 -0.000122 -0.000103 -0.000086 -0.000072 -0.000060 -0.000050 -0.000041 -0.000034 -0.000028 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000055 0.000067 0.000081 0.000098 0.000118 0.000141 0.000168 0.000198 0.000233 0.000271 0.000313 0.000357 0.000403 0.000448 0.000490 0.000527 0.000554 0.000566 0.000558 0.000523 0.000455 0.000347 0.000193 -0.000012 -0.000272 -0.000587 -0.000955 -0.001370 -0.001823 -0.002300 -0.002784 -0.003253 -0.003683 -0.004049 -0.004325 -0.004490 -0.004524 -0.004413 -0.004153 -0.003748 -0.003211 -0.002566 -0.001843 -0.001084 -0.000333 0.000361 0.000951 0.001396 0.001663 0.001734 0.001607 0.001296 0.000834 0.000270 -0.000337 -0.000924 -0.001430 -0.001800 -0.001995 -0.001992 -0.001789 -0.001397 -0.000847 -0.000179 0.000561 0.001323 0.002061 0.002732 0.003303 0.003750 0.004057 0.004218 0.004238 0.004127 0.003902 0.003585 0.003198 0.002765 0.002311 0.001856 0.001417 0.001011 0.000647 0.000333 0.000071 -0.000138 -0.000296 -0.000409 -0.000483 -0.000522 -0.000535 -0.000528 -0.000505 -0.000472 -0.000434 -0.000392 -0.000349 -0.000307 -0.000267 -0.000230 -0.000196 -0.000167 -0.000140 -0.000118 -0.000098 -0.000082 -0.000068 -0.000056 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000042 0.000051 0.000063 0.000076 0.000092 0.000111 0.000134 0.000161 0.000191 0.000227 0.000267 0.000311 0.000359 0.000410 0.000462 0.000513 0.000561 0.000601 0.000630 0.000640 0.000625 0.000578 0.000490 0.000353 0.000160 -0.000097 -0.000420 -0.000811 -0.001268 -0.001783 -0.002345 -0.002937 -0.003537 -0.004121 -0.004657 -0.005116 -0.005465 -0.005675 -0.005722 -0.005589 -0.005268 -0.004761 -0.004085 -0.003266 -0.002345 -0.001372 -0.000407 0.000488 0.001252 0.001830 0.002179 0.002275 0.002113 0.001714 0.001120 0.000396 -0.000384 -0.001136 -0.001781 -0.002250 -0.002493 -0.002481 -0.002209 -0.001697 -0.000984 -0.000123 0.000826 0.001798 0.002733 0.003578 0.004290 0.004841 0.005212 0.005399 0.005408 0.005254 0.004960 0.004553 0.004062 0.003519 0.002950 0.002383 0.001838 0.001334 0.000883 0.000493 0.000168 -0.000092 -0.000291 -0.000435 -0.000529 -0.000582 -0.000602 -0.000597 -0.000574 -0.000538 -0.000495 -0.000447 -0.000398 -0.000351 -0.000305 -0.000263 -0.000225 -0.000190 -0.000160 -0.000134 -0.000112 -0.000093 -0.000077 -0.000064 -0.000053 -0.000043 -0.000035 -0.000029 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000058 0.000070 0.000086 0.000104 0.000126 0.000152 0.000182 0.000218 0.000259 0.000305 0.000356 0.000411 0.000470 0.000529 0.000588 0.000642 0.000687 0.000717 0.000726 0.000705 0.000644 0.000534 0.000364 0.000127 -0.000188 -0.000583 -0.001061 -0.001618 -0.002247 -0.002934 -0.003658 -0.004394 -0.005111 -0.005772 -0.006339 -0.006774 -0.007039 -0.007104 -0.006946 -0.006553 -0.005926 -0.005083 -0.004057 -0.002897 -0.001668 -0.000445 0.000694 0.001666 0.002402 0.002845 0.002964 0.002753 0.002239 0.001478 0.000549 -0.000448 -0.001408 -0.002229 -0.002824 -0.003128 -0.003106 -0.002754 -0.002097 -0.001186 -0.000090 0.001111 0.002335 0.003506 0.004558 0.005438 0.006110 0.006555 0.006769 0.006763 0.006557 0.006179 0.005666 0.005054 0.004380 0.003679 0.002982 0.002315 0.001698 0.001148 0.000671 0.000274 -0.000045 -0.000289 -0.000466 -0.000584 -0.000652 -0.000680 -0.000678 -0.000653 -0.000613 -0.000564 -0.000510 -0.000455 -0.000400 -0.000348 -0.000300 -0.000256 -0.000217 -0.000182 -0.000153 -0.000127 -0.000106 -0.000088 -0.000072 -0.000059 -0.000049 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000043 0.000052 0.000064 0.000079 0.000096 0.000117 0.000142 0.000172 0.000207 0.000248 0.000295 0.000348 0.000407 0.000470 0.000538 0.000607 0.000674 0.000735 0.000786 0.000820 0.000827 0.000799 0.000724 0.000590 0.000386 0.000099 -0.000279 -0.000754 -0.001328 -0.001998 -0.002756 -0.003583 -0.004458 -0.005348 -0.006217 -0.007022 -0.007716 -0.008251 -0.008582 -0.008670 -0.008484 -0.008008 -0.007240 -0.006202 -0.004931 -0.003489 -0.001956 -0.000425 0.001000 0.002219 0.003139 0.003689 0.003828 0.003551 0.002890 0.001917 0.000734 -0.000534 -0.001752 -0.002792 -0.003544 -0.003927 -0.003898 -0.003452 -0.002623 -0.001477 -0.000102 0.001399 0.002924 0.004374 0.005669 0.006745 0.007558 0.008087 0.008331 0.008304 0.008034 0.007559 0.006922 0.006169 0.005344 0.004491 0.003646 0.002840 0.002097 0.001434 0.000861 0.000383 -0.000000 -0.000295 -0.000509 -0.000652 -0.000736 -0.000772 -0.000772 -0.000745 -0.000700 -0.000644 -0.000582 -0.000519 -0.000456 -0.000397 -0.000341 -0.000291 -0.000246 -0.000207 -0.000173 -0.000144 -0.000120 -0.000099 -0.000081 -0.000067 -0.000055 -0.000044 -0.000036 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000058 0.000072 0.000088 0.000108 0.000132 0.000160 0.000194 0.000234 0.000281 0.000335 0.000396 0.000464 0.000538 0.000615 0.000695 0.000772 0.000844 0.000902 0.000940 0.000947 0.000913 0.000824 0.000665 0.000423 0.000085 -0.000362 -0.000923 -0.001603 -0.002398 -0.003296 -0.004280 -0.005322 -0.006386 -0.007427 -0.008396 -0.009235 -0.009886 -0.010296 -0.010412 -0.010196 -0.009626 -0.008698 -0.007433 -0.005877 -0.004106 -0.002217 -0.000328 0.001432 0.002936 0.004067 0.004737 0.004892 0.004526 0.003680 0.002446 0.000952 -0.000646 -0.002179 -0.003487 -0.004433 -0.004916 -0.004883 -0.004330 -0.003301 -0.001881 -0.000180 0.001673 0.003548 0.005325 0.006902 0.008203 0.009178 0.009802 0.010077 0.010024 0.009678 0.009089 0.008309 0.007395 0.006401 0.005376 0.004365 0.003404 0.002520 0.001732 0.001054 0.000488 0.000033 -0.000315 -0.000568 -0.000738 -0.000838 -0.000882 -0.000883 -0.000852 -0.000801 -0.000736 -0.000665 -0.000592 -0.000520 -0.000451 -0.000388 -0.000331 -0.000279 -0.000235 -0.000196 -0.000163 -0.000135 -0.000111 -0.000091 -0.000075 -0.000061 -0.000050 -0.000040 -0.000032 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000053 0.000065 0.000080 0.000099 0.000121 0.000148 0.000181 0.000219 0.000265 0.000319 0.000380 0.000450 0.000528 0.000613 0.000703 0.000796 0.000886 0.000969 0.001037 0.001082 0.001091 0.001052 0.000950 0.000767 0.000486 0.000094 -0.000425 -0.001079 -0.001872 -0.002800 -0.003852 -0.005007 -0.006232 -0.007488 -0.008722 -0.009873 -0.010877 -0.011663 -0.012162 -0.012314 -0.012068 -0.011394 -0.010283 -0.008760 -0.006879 -0.004730 -0.002433 -0.000133 0.002012 0.003841 0.005211 0.006010 0.006174 0.005694 0.004623 0.003073 0.001205 -0.000788 -0.002699 -0.004329 -0.005509 -0.006116 -0.006086 -0.005415 -0.004159 -0.002423 -0.000347 0.001910 0.004188 0.006339 0.008239 0.009797 0.010954 0.011683 0.011991 0.011905 0.011472 0.010752 0.009811 0.008716 0.007531 0.006316 0.005122 0.003990 0.002952 0.002030 0.001236 0.000576 0.000047 -0.000358 -0.000652 -0.000848 -0.000964 -0.001014 -0.001014 -0.000978 -0.000918 -0.000843 -0.000760 -0.000675 -0.000592 -0.000513 -0.000441 -0.000375 -0.000316 -0.000265 -0.000221 -0.000183 -0.000151 -0.000125 -0.000102 -0.000084 -0.000068 -0.000055 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000047 0.000058 0.000072 0.000090 0.000111 0.000136 0.000167 0.000204 0.000248 0.000300 0.000361 0.000431 0.000511 0.000601 0.000699 0.000803 0.000911 0.001016 0.001114 0.001195 0.001249 0.001264 0.001222 0.001108 0.000902 0.000584 0.000137 -0.000456 -0.001206 -0.002117 -0.003186 -0.004402 -0.005739 -0.007164 -0.008628 -0.010072 -0.011427 -0.012615 -0.013552 -0.014156 -0.014351 -0.014075 -0.013286 -0.011974 -0.010163 -0.007916 -0.005341 -0.002584 0.000181 0.002757 0.004951 0.006585 0.007524 0.007687 0.007066 0.005725 0.003802 0.001494 -0.000964 -0.003318 -0.005326 -0.006784 -0.007543 -0.007524 -0.006725 -0.005216 -0.003126 -0.000628 0.002086 0.004819 0.007392 0.009656 0.011502 0.012861 0.013706 0.014047 0.013921 0.013388 0.012521 0.011399 0.010103 0.008710 0.007287 0.005894 0.004578 0.003375 0.002309 0.001395 0.000636 0.000030 -0.000434 -0.000768 -0.000990 -0.001119 -0.001173 -0.001170 -0.001126 -0.001054 -0.000966 -0.000869 -0.000770 -0.000674 -0.000583 -0.000499 -0.000424 -0.000357 -0.000299 -0.000249 -0.000206 -0.000170 -0.000139 -0.000114 -0.000093 -0.000076 -0.000061 -0.000049 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000033 0.000042 0.000052 0.000065 0.000081 0.000100 0.000124 0.000152 0.000187 0.000229 0.000279 0.000338 0.000407 0.000488 0.000580 0.000683 0.000796 0.000916 0.001041 0.001165 0.001280 0.001378 0.001446 0.001469 0.001430 0.001308 0.001081 0.000728 0.000227 -0.000440 -0.001286 -0.002318 -0.003533 -0.004919 -0.006449 -0.008084 -0.009772 -0.011444 -0.013020 -0.014410 -0.015515 -0.016237 -0.016485 -0.016180 -0.015270 -0.013739 -0.011611 -0.008962 -0.005917 -0.002651 0.000627 0.003680 0.006274 0.008195 0.009280 0.009432 0.008640 0.006985 0.004631 0.001816 -0.001175 -0.004038 -0.006482 -0.008263 -0.009200 -0.009203 -0.008270 -0.006485 -0.004006 -0.001040 0.002179 0.005415 0.008455 0.011121 0.013283 0.014864 0.015834 0.016208 0.016035 0.015388 0.014357 0.013036 0.011522 0.009902 0.008256 0.006651 0.005141 0.003765 0.002550 0.001510 0.000651 -0.000033 -0.000553 -0.000926 -0.001171 -0.001310 -0.001365 -0.001355 -0.001299 -0.001212 -0.001107 -0.000994 -0.000878 -0.000767 -0.000662 -0.000566 -0.000479 -0.000403 -0.000336 -0.000279 -0.000231 -0.000190 -0.000155 -0.000127 -0.000103 -0.000084 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000029 0.000037 0.000046 0.000057 0.000072 0.000090 0.000111 0.000138 0.000171 0.000210 0.000257 0.000314 0.000381 0.000459 0.000551 0.000656 0.000774 0.000904 0.001043 0.001189 0.001334 0.001472 0.001590 0.001676 0.001713 0.001680 0.001555 0.001313 0.000930 0.000380 -0.000358 -0.001298 -0.002451 -0.003813 -0.005372 -0.007100 -0.008955 -0.010877 -0.012791 -0.014605 -0.016213 -0.017503 -0.018358 -0.018666 -0.018336 -0.017301 -0.015537 -0.013071 -0.009989 -0.006436 -0.002619 0.001213 0.004781 0.007804 0.010031 0.011265 0.011393 0.010403 0.008390 0.005551 0.002168 -0.001421 -0.004854 -0.007789 -0.009934 -0.011079 -0.011116 -0.010044 -0.007966 -0.005067 -0.001596 0.002169 0.005951 0.009496 0.012596 0.015100 0.016917 0.018018 0.018424 0.018195 0.017422 0.016212 0.014676 0.012927 0.011066 0.009185 0.007359 0.005647 0.004093 0.002727 0.001563 0.000604 -0.000155 -0.000728 -0.001135 -0.001399 -0.001544 -0.001595 -0.001573 -0.001501 -0.001395 -0.001270 -0.001136 -0.001001 -0.000871 -0.000750 -0.000639 -0.000540 -0.000453 -0.000378 -0.000313 -0.000258 -0.000212 -0.000173 -0.000141 -0.000114 -0.000093 -0.000075 -0.000060 -0.000048 -0.000039 -0.000031 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000040 0.000051 0.000063 0.000080 0.000099 0.000124 0.000154 0.000190 0.000235 0.000288 0.000352 0.000428 0.000517 0.000621 0.000740 0.000875 0.001024 0.001186 0.001355 0.001526 0.001690 0.001834 0.001944 0.002000 0.001980 0.001859 0.001609 0.001202 0.000609 -0.000193 -0.001222 -0.002490 -0.003996 -0.005727 -0.007655 -0.009733 -0.011897 -0.014062 -0.016125 -0.017967 -0.019455 -0.020455 -0.020836 -0.020486 -0.019325 -0.017322 -0.014503 -0.010965 -0.006877 -0.002479 0.001938 0.006047 0.009522 0.012065 0.013448 0.013539 0.012325 0.009916 0.006545 0.002541 -0.001700 -0.005757 -0.009228 -0.011775 -0.013152 -0.013235 -0.012025 -0.009641 -0.006302 -0.002299 0.002044 0.006403 0.010482 0.014039 0.016900 0.018965 0.020200 0.020633 0.020341 0.019429 0.018025 0.016261 0.014264 0.012152 0.010028 0.007975 0.006060 0.004329 0.002814 0.001529 0.000477 -0.000351 -0.000971 -0.001407 -0.001683 -0.001827 -0.001867 -0.001829 -0.001735 -0.001605 -0.001455 -0.001297 -0.001139 -0.000988 -0.000848 -0.000721 -0.000608 -0.000509 -0.000423 -0.000350 -0.000288 -0.000236 -0.000192 -0.000156 -0.000126 -0.000102 -0.000082 -0.000066 -0.000053 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000044 0.000056 0.000070 0.000088 0.000110 0.000137 0.000171 0.000212 0.000261 0.000321 0.000393 0.000479 0.000580 0.000698 0.000833 0.000987 0.001158 0.001345 0.001542 0.001742 0.001937 0.002113 0.002253 0.002335 0.002337 0.002228 0.001978 0.001556 0.000931 0.000075 -0.001034 -0.002408 -0.004050 -0.005948 -0.008070 -0.010370 -0.012777 -0.015198 -0.017518 -0.019602 -0.021301 -0.022458 -0.022922 -0.022561 -0.021280 -0.019038 -0.015861 -0.011860 -0.007225 -0.002231 0.002785 0.007449 0.011383 0.014246 0.015774 0.015816 0.014356 0.011524 0.007587 0.002924 -0.002008 -0.006724 -0.010766 -0.013741 -0.015371 -0.015512 -0.014167 -0.011474 -0.007687 -0.003138 0.001799 0.006750 0.011377 0.015403 0.018629 0.020942 0.022308 0.022763 0.022397 0.021337 0.019729 0.017725 0.015473 0.013105 0.010736 0.008458 0.006343 0.004441 0.002784 0.001387 0.000250 -0.000637 -0.001295 -0.001749 -0.002029 -0.002165 -0.002188 -0.002125 -0.002004 -0.001844 -0.001664 -0.001478 -0.001293 -0.001118 -0.000957 -0.000811 -0.000682 -0.000570 -0.000473 -0.000390 -0.000320 -0.000262 -0.000213 -0.000172 -0.000139 -0.000112 -0.000090 -0.000072 -0.000058 -0.000047 -0.000037 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000061 0.000077 0.000097 0.000121 0.000152 0.000189 0.000235 0.000290 0.000357 0.000438 0.000534 0.000648 0.000781 0.000935 0.001110 0.001306 0.001520 0.001749 0.001983 0.002215 0.002428 0.002605 0.002723 0.002754 0.002667 0.002429 0.002004 0.001359 0.000462 -0.000712 -0.002180 -0.003944 -0.005995 -0.008302 -0.010816 -0.013460 -0.016135 -0.018713 -0.021045 -0.022962 -0.024287 -0.024845 -0.024486 -0.023096 -0.020626 -0.017102 -0.012645 -0.007470 -0.001886 0.003725 0.008939 0.013326 0.016502 0.018166 0.018148 0.016431 0.013161 0.008642 0.003305 -0.002334 -0.007728 -0.012353 -0.015771 -0.017666 -0.017875 -0.016404 -0.013408 -0.009176 -0.004085 0.001442 0.006982 0.012152 0.016641 0.020225 0.022778 0.024265 0.024732 0.024282 0.023064 0.021244 0.018997 0.016488 0.013866 0.011256 0.008760 0.006456 0.004395 0.002610 0.001114 -0.000094 -0.001027 -0.001710 -0.002172 -0.002444 -0.002562 -0.002558 -0.002464 -0.002308 -0.002113 -0.001899 -0.001679 -0.001464 -0.001262 -0.001077 -0.000910 -0.000764 -0.000636 -0.000527 -0.000434 -0.000355 -0.000289 -0.000235 -0.000190 -0.000153 -0.000123 -0.000099 -0.000079 -0.000064 -0.000051 -0.000041 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000042 0.000053 0.000067 0.000084 0.000106 0.000133 0.000167 0.000208 0.000259 0.000321 0.000396 0.000486 0.000594 0.000722 0.000872 0.001046 0.001245 0.001468 0.001713 0.001976 0.002250 0.002523 0.002780 0.003002 0.003163 0.003234 0.003182 0.002968 0.002555 0.001905 0.000984 -0.000238 -0.001780 -0.003648 -0.005834 -0.008308 -0.011020 -0.013889 -0.016808 -0.019639 -0.022218 -0.024356 -0.025855 -0.026521 -0.026179 -0.024702 -0.022027 -0.018182 -0.013297 -0.007611 -0.001468 0.004710 0.010446 0.015265 0.018735 0.020523 0.020438 0.018462 0.014759 0.009667 0.003666 -0.002668 -0.008726 -0.013928 -0.017784 -0.019944 -0.020228 -0.018642 -0.015362 -0.010707 -0.005099 0.000991 0.007093 0.012781 0.017706 0.021624 0.024396 0.025987 0.026450 0.025907 0.024524 0.022490 0.020002 0.017242 0.014374 0.011537 0.008839 0.006362 0.004161 0.002267 0.000691 -0.000569 -0.001532 -0.002225 -0.002680 -0.002932 -0.003021 -0.002981 -0.002848 -0.002650 -0.002413 -0.002158 -0.001901 -0.001652 -0.001419 -0.001207 -0.001018 -0.000852 -0.000708 -0.000584 -0.000480 -0.000392 -0.000319 -0.000259 -0.000209 -0.000168 -0.000135 -0.000108 -0.000086 -0.000069 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000073 0.000092 0.000116 0.000146 0.000183 0.000228 0.000284 0.000353 0.000436 0.000537 0.000657 0.000801 0.000969 0.001165 0.001389 0.001642 0.001922 0.002224 0.002541 0.002862 0.003170 0.003444 0.003658 0.003780 0.003773 0.003598 0.003213 0.002577 0.001651 0.000404 -0.001189 -0.003136 -0.005433 -0.008050 -0.010936 -0.014009 -0.017154 -0.020225 -0.023041 -0.025398 -0.027078 -0.027862 -0.027559 -0.026022 -0.023180 -0.019059 -0.013798 -0.007657 -0.001010 0.005677 0.011887 0.017095 0.020828 0.022723 0.022570 0.020349 0.016239 0.010611 0.003991 -0.002992 -0.009672 -0.015413 -0.019681 -0.022093 -0.022455 -0.020771 -0.017235 -0.012198 -0.006121 0.000480 0.007090 0.013242 0.018557 0.022766 0.025723 0.027390 0.027831 0.027182 0.025630 0.023386 0.020665 0.017668 0.014574 0.011530 0.008654 0.006030 0.003713 0.001735 0.000104 -0.001188 -0.002160 -0.002844 -0.003276 -0.003495 -0.003542 -0.003456 -0.003274 -0.003027 -0.002742 -0.002442 -0.002143 -0.001856 -0.001590 -0.001348 -0.001134 -0.000946 -0.000784 -0.000646 -0.000530 -0.000432 -0.000351 -0.000284 -0.000228 -0.000183 -0.000147 -0.000118 -0.000094 -0.000075 -0.000060 -0.000048 -0.000038 -0.000030 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000038 0.000049 0.000062 0.000079 0.000100 0.000126 0.000159 0.000199 0.000249 0.000311 0.000387 0.000479 0.000590 0.000724 0.000884 0.001072 0.001292 0.001544 0.001829 0.002146 0.002491 0.002856 0.003229 0.003593 0.003927 0.004203 0.004387 0.004439 0.004318 0.003979 0.003376 0.002469 0.001221 -0.000395 -0.002392 -0.004768 -0.007496 -0.010526 -0.013773 -0.017118 -0.020405 -0.023443 -0.026010 -0.027870 -0.028786 -0.028546 -0.026988 -0.024030 -0.019697 -0.014136 -0.007623 -0.000559 0.006555 0.013161 0.018696 0.022650 0.024632 0.024416 0.021979 0.017515 0.011420 0.004261 -0.003288 -0.010509 -0.016721 -0.021351 -0.023987 -0.024421 -0.022659 -0.018910 -0.013551 -0.007078 -0.000047 0.006988 0.013525 0.019156 0.023596 0.026686 0.028392 0.028787 0.028022 0.026302 0.023857 0.020920 0.017709 0.014415 0.011196 0.008173 0.005433 0.003033 0.001000 -0.000659 -0.001955 -0.002913 -0.003569 -0.003960 -0.004131 -0.004124 -0.003981 -0.003741 -0.003437 -0.003099 -0.002748 -0.002403 -0.002075 -0.001772 -0.001499 -0.001257 -0.001046 -0.000865 -0.000711 -0.000582 -0.000474 -0.000384 -0.000310 -0.000249 -0.000200 -0.000160 -0.000128 -0.000102 -0.000081 -0.000065 -0.000052 -0.000041 -0.000032 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000032 0.000041 0.000053 0.000067 0.000085 0.000108 0.000137 0.000172 0.000217 0.000272 0.000339 0.000422 0.000523 0.000646 0.000795 0.000972 0.001181 0.001425 0.001707 0.002027 0.002384 0.002774 0.003190 0.003620 0.004047 0.004448 0.004794 0.005049 0.005174 0.005122 0.004846 0.004298 0.003434 0.002213 0.000605 -0.001408 -0.003827 -0.006628 -0.009762 -0.013145 -0.016654 -0.020126 -0.023360 -0.026122 -0.028159 -0.029217 -0.029068 -0.027535 -0.024529 -0.020068 -0.014305 -0.007531 -0.000166 0.007261 0.014162 0.019942 0.024063 0.026109 0.025842 0.023236 0.018495 0.012036 0.004456 -0.003533 -0.011177 -0.017759 -0.022672 -0.025486 -0.025981 -0.024164 -0.020256 -0.014656 -0.007886 -0.000534 0.006814 0.013627 0.019478 0.024064 0.027224 0.028924 0.029245 0.028352 0.026468 0.023837 0.020710 0.017317 0.013860 0.010504 0.007374 0.004558 0.002111 0.000058 -0.001597 -0.002870 -0.003790 -0.004395 -0.004728 -0.004834 -0.004761 -0.004551 -0.004245 -0.003878 -0.003479 -0.003074 -0.002678 -0.002306 -0.001964 -0.001657 -0.001387 -0.001152 -0.000951 -0.000780 -0.000637 -0.000517 -0.000419 -0.000337 -0.000271 -0.000217 -0.000173 -0.000138 -0.000110 -0.000088 -0.000070 -0.000056 -0.000044 -0.000035 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000035 0.000044 0.000057 0.000072 0.000092 0.000117 0.000148 0.000187 0.000235 0.000295 0.000368 0.000459 0.000570 0.000705 0.000868 0.001063 0.001293 0.001564 0.001876 0.002232 0.002631 0.003069 0.003539 0.004029 0.004523 0.004997 0.005420 0.005757 0.005965 0.005996 0.005801 0.005330 0.004533 0.003369 0.001801 -0.000191 -0.002611 -0.005442 -0.008635 -0.012107 -0.015734 -0.019350 -0.022747 -0.025680 -0.027885 -0.029094 -0.029066 -0.027613 -0.024635 -0.020148 -0.014306 -0.007407 0.000116 0.007717 0.014788 0.020711 0.024931 0.027015 0.026716 0.024005 0.019091 0.012405 0.004561 -0.003706 -0.011617 -0.018432 -0.023526 -0.026454 -0.026991 -0.025145 -0.021143 -0.015399 -0.008456 -0.000921 0.006599 0.013555 0.019504 0.024137 0.027287 0.028927 0.029143 0.028114 0.026072 0.023279 0.019995 0.016462 0.012887 0.009441 0.006249 0.003401 0.000949 -0.001085 -0.002702 -0.003923 -0.004779 -0.005312 -0.005569 -0.005597 -0.005445 -0.005158 -0.004778 -0.004342 -0.003879 -0.003415 -0.002967 -0.002548 -0.002165 -0.001823 -0.001522 -0.001262 -0.001040 -0.000852 -0.000694 -0.000563 -0.000454 -0.000366 -0.000293 -0.000234 -0.000187 -0.000149 -0.000119 -0.000095 -0.000075 -0.000060 -0.000047 -0.000037 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000048 0.000061 0.000078 0.000099 0.000126 0.000160 0.000202 0.000254 0.000319 0.000399 0.000497 0.000618 0.000765 0.000943 0.001156 0.001409 0.001706 0.002050 0.002443 0.002884 0.003371 0.003897 0.004451 0.005014 0.005564 0.006071 0.006496 0.006796 0.006923 0.006825 0.006449 0.005744 0.004665 0.003171 0.001239 -0.001140 -0.003952 -0.007153 -0.010661 -0.014353 -0.018063 -0.021579 -0.024652 -0.027009 -0.028374 -0.028497 -0.027180 -0.024318 -0.019921 -0.014141 -0.007274 0.000240 0.007852 0.014945 0.020894 0.025135 0.027229 0.026923 0.024186 0.019226 0.012478 0.004560 -0.003785 -0.011772 -0.018654 -0.023800 -0.026763 -0.027316 -0.025466 -0.021446 -0.015675 -0.008703 -0.001146 0.006381 0.013322 0.019230 0.023791 0.026844 0.028362 0.028442 0.027268 0.025083 0.022157 0.018758 0.015133 0.011493 0.008010 0.004810 0.001978 -0.000435 -0.002412 -0.003957 -0.005096 -0.005863 -0.006305 -0.006469 -0.006405 -0.006164 -0.005792 -0.005333 -0.004822 -0.004292 -0.003766 -0.003263 -0.002796 -0.002372 -0.001993 -0.001662 -0.001376 -0.001131 -0.000925 -0.000753 -0.000610 -0.000492 -0.000395 -0.000316 -0.000253 -0.000201 -0.000160 -0.000128 -0.000101 -0.000081 -0.000064 -0.000051 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000040 0.000051 0.000065 0.000084 0.000107 0.000136 0.000172 0.000217 0.000273 0.000343 0.000430 0.000536 0.000667 0.000827 0.001019 0.001251 0.001526 0.001849 0.002225 0.002654 0.003139 0.003675 0.004258 0.004874 0.005509 0.006137 0.006729 0.007247 0.007646 0.007878 0.007889 0.007625 0.007033 0.006064 0.004678 0.002843 0.000549 -0.002194 -0.005347 -0.008832 -0.012530 -0.016276 -0.019859 -0.023031 -0.025517 -0.027037 -0.027337 -0.026217 -0.023562 -0.019379 -0.013813 -0.007153 0.000168 0.007609 0.014561 0.020404 0.024580 0.026653 0.026370 0.023697 0.018837 0.012217 0.004444 -0.003751 -0.011594 -0.018352 -0.023404 -0.026308 -0.026843 -0.025018 -0.021064 -0.015395 -0.008555 -0.001156 0.006194 0.012945 0.018655 0.023019 0.025878 0.027212 0.027124 0.025802 0.023494 0.020472 0.017007 0.013345 0.009700 0.006238 0.003084 0.000320 -0.002009 -0.003889 -0.005330 -0.006359 -0.007016 -0.007348 -0.007405 -0.007240 -0.006903 -0.006440 -0.005897 -0.005310 -0.004710 -0.004122 -0.003564 -0.003048 -0.002581 -0.002166 -0.001804 -0.001491 -0.001225 -0.001000 -0.000813 -0.000657 -0.000529 -0.000425 -0.000340 -0.000271 -0.000216 -0.000172 -0.000137 -0.000109 -0.000086 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000043 0.000055 0.000070 0.000089 0.000114 0.000145 0.000184 0.000233 0.000293 0.000369 0.000462 0.000576 0.000717 0.000889 0.001096 0.001346 0.001643 0.001992 0.002398 0.002864 0.003390 0.003975 0.004612 0.005291 0.005995 0.006700 0.007378 0.007989 0.008490 0.008831 0.008959 0.008818 0.008355 0.007520 0.006267 0.004567 0.002401 -0.000224 -0.003272 -0.006672 -0.010311 -0.014028 -0.017620 -0.020842 -0.023424 -0.025091 -0.025590 -0.024719 -0.022363 -0.018520 -0.013326 -0.007055 -0.000120 0.006958 0.013593 0.019190 0.023208 0.025226 0.024997 0.022486 0.017884 0.011597 0.004207 -0.003589 -0.011052 -0.017477 -0.022273 -0.025017 -0.025498 -0.023727 -0.019926 -0.014497 -0.007963 -0.000915 0.006062 0.012439 0.017790 0.021825 0.024393 0.025484 0.025200 0.023733 0.021327 0.018253 0.014778 0.011142 0.007554 0.004175 0.001125 -0.001522 -0.003723 -0.005471 -0.006777 -0.007674 -0.008202 -0.008411 -0.008352 -0.008078 -0.007640 -0.007085 -0.006457 -0.005793 -0.005124 -0.004474 -0.003861 -0.003297 -0.002789 -0.002339 -0.001945 -0.001607 -0.001319 -0.001076 -0.000874 -0.000706 -0.000568 -0.000455 -0.000364 -0.000290 -0.000231 -0.000184 -0.000146 -0.000116 -0.000092 -0.000073 -0.000058 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000028 0.000035 0.000045 0.000058 0.000075 0.000096 0.000122 0.000155 0.000197 0.000249 0.000313 0.000394 0.000493 0.000616 0.000767 0.000950 0.001172 0.001439 0.001757 0.002131 0.002567 0.003067 0.003633 0.004263 0.004951 0.005688 0.006458 0.007236 0.007995 0.008696 0.009295 0.009745 0.009992 0.009980 0.009657 0.008970 0.007875 0.006338 0.004339 0.001880 -0.001008 -0.004261 -0.007773 -0.011392 -0.014926 -0.018141 -0.020779 -0.022574 -0.023282 -0.022706 -0.020731 -0.017350 -0.012681 -0.006979 -0.000625 0.005895 0.012036 0.017241 0.021005 0.022931 0.022787 0.020537 0.016354 0.010612 0.003847 -0.003295 -0.010131 -0.016009 -0.020383 -0.022863 -0.023253 -0.021566 -0.018011 -0.012963 -0.006912 -0.000409 0.005998 0.011815 0.016647 0.020226 0.022415 0.023208 0.022711 0.021109 0.018641 0.015566 0.012141 0.008598 0.005132 0.001898 -0.000995 -0.003476 -0.005510 -0.007093 -0.008241 -0.008987 -0.009375 -0.009453 -0.009274 -0.008890 -0.008352 -0.007706 -0.006996 -0.006258 -0.005523 -0.004814 -0.004149 -0.003540 -0.002992 -0.002507 -0.002084 -0.001721 -0.001412 -0.001151 -0.000934 -0.000754 -0.000607 -0.000486 -0.000388 -0.000309 -0.000246 -0.000196 -0.000155 -0.000123 -0.000098 -0.000078 -0.000062 -0.000049 -0.000039 -0.000030 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000038 0.000048 0.000062 0.000080 0.000102 0.000130 0.000165 0.000209 0.000264 0.000333 0.000419 0.000525 0.000655 0.000815 0.001010 0.001246 0.001530 0.001867 0.002264 0.002727 0.003258 0.003860 0.004531 0.005266 0.006055 0.006883 0.007726 0.008557 0.009340 0.010030 0.010581 0.010942 0.011057 0.010876 0.010346 0.009422 0.008071 0.006270 0.004018 0.001341 -0.001704 -0.005022 -0.008473 -0.011878 -0.015022 -0.017664 -0.019557 -0.020470 -0.020220 -0.018695 -0.015879 -0.011877 -0.006911 -0.001324 0.004452 0.009925 0.014595 0.018006 0.019802 0.019770 0.017874 0.014264 0.009271 0.003369 -0.002870 -0.008840 -0.013964 -0.017756 -0.019870 -0.020136 -0.018565 -0.015347 -0.010819 -0.005423 0.000345 0.005993 0.011078 0.015244 0.018252 0.019985 0.020442 0.019726 0.018012 0.015525 0.012508 0.009199 0.005815 0.002537 -0.000494 -0.003178 -0.005451 -0.007286 -0.008680 -0.009654 -0.010239 -0.010481 -0.010428 -0.010132 -0.009642 -0.009010 -0.008280 -0.007495 -0.006690 -0.005894 -0.005132 -0.004420 -0.003769 -0.003184 -0.002667 -0.002217 -0.001830 -0.001501 -0.001224 -0.000993 -0.000802 -0.000645 -0.000516 -0.000412 -0.000329 -0.000261 -0.000207 -0.000165 -0.000131 -0.000104 -0.000082 -0.000065 -0.000052 -0.000041 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000040 0.000052 0.000066 0.000085 0.000108 0.000137 0.000175 0.000221 0.000280 0.000353 0.000443 0.000555 0.000693 0.000862 0.001067 0.001316 0.001615 0.001970 0.002388 0.002874 0.003433 0.004065 0.004771 0.005545 0.006378 0.007253 0.008151 0.009042 0.009891 0.010658 0.011297 0.011758 0.011991 0.011943 0.011568 0.010821 0.009668 0.008088 0.006075 0.003652 0.000868 -0.002191 -0.005403 -0.008607 -0.011609 -0.014194 -0.016140 -0.017240 -0.017326 -0.016295 -0.014128 -0.010908 -0.006825 -0.002168 0.002693 0.007337 0.011338 0.014303 0.015927 0.016026 0.014564 0.011666 0.007606 0.002782 -0.002328 -0.007215 -0.011395 -0.014460 -0.016121 -0.016234 -0.014813 -0.012020 -0.008144 -0.003562 0.001301 0.006022 0.010222 0.013598 0.015945 0.017167 0.017268 0.016344 0.014555 0.012103 0.009207 0.006084 0.002926 -0.000103 -0.002877 -0.005308 -0.007341 -0.008953 -0.010145 -0.010936 -0.011362 -0.011463 -0.011286 -0.010882 -0.010299 -0.009585 -0.008783 -0.007934 -0.007072 -0.006226 -0.005418 -0.004665 -0.003978 -0.003361 -0.002816 -0.002342 -0.001934 -0.001586 -0.001294 -0.001050 -0.000848 -0.000682 -0.000546 -0.000436 -0.000347 -0.000276 -0.000219 -0.000174 -0.000138 -0.000109 -0.000087 -0.000069 -0.000055 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000043 0.000055 0.000070 0.000089 0.000114 0.000145 0.000184 0.000233 0.000295 0.000371 0.000466 0.000583 0.000728 0.000905 0.001120 0.001381 0.001693 0.002063 0.002499 0.003005 0.003586 0.004243 0.004976 0.005779 0.006644 0.007554 0.008489 0.009422 0.010320 0.011143 0.011848 0.012389 0.012719 0.012789 0.012556 0.011978 0.011024 0.009673 0.007921 0.005785 0.003308 0.000564 -0.002342 -0.005271 -0.008056 -0.010514 -0.012454 -0.013700 -0.014108 -0.013587 -0.012119 -0.009765 -0.006677 -0.003083 0.000719 0.004396 0.007606 0.010038 0.011446 0.011683 0.010717 0.008642 0.005667 0.002100 -0.001690 -0.005312 -0.008391 -0.010611 -0.011750 -0.011696 -0.010460 -0.008173 -0.005063 -0.001432 0.002381 0.006039 0.009236 0.011730 0.013357 0.014041 0.013792 0.012692 0.010878 0.008526 0.005822 0.002954 0.000087 -0.002637 -0.005109 -0.007254 -0.009025 -0.010402 -0.011389 -0.012005 -0.012281 -0.012256 -0.011974 -0.011481 -0.010823 -0.010045 -0.009189 -0.008292 -0.007387 -0.006503 -0.005661 -0.004877 -0.004160 -0.003517 -0.002949 -0.002454 -0.002028 -0.001665 -0.001359 -0.001103 -0.000892 -0.000717 -0.000575 -0.000459 -0.000366 -0.000291 -0.000231 -0.000183 -0.000145 -0.000115 -0.000091 -0.000073 -0.000058 -0.000046 -0.000036 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000058 0.000074 0.000094 0.000120 0.000153 0.000193 0.000245 0.000309 0.000389 0.000488 0.000610 0.000761 0.000945 0.001169 0.001439 0.001762 0.002145 0.002594 0.003115 0.003712 0.004387 0.005137 0.005958 0.006840 0.007768 0.008722 0.009675 0.010597 0.011449 0.012192 0.012784 0.013181 0.013342 0.013225 0.012797 0.012029 0.010904 0.009419 0.007589 0.005453 0.003071 0.000532 -0.002050 -0.004540 -0.006791 -0.008651 -0.009981 -0.010667 -0.010640 -0.009882 -0.008437 -0.006413 -0.003977 -0.001339 0.001261 0.003580 0.005400 0.006547 0.006915 0.006481 0.005304 0.003524 0.001345 -0.000987 -0.003211 -0.005075 -0.006370 -0.006942 -0.006718 -0.005705 -0.003995 -0.001747 0.000826 0.003483 0.005980 0.008099 0.009661 0.010548 0.010704 0.010138 0.008917 0.007147 0.004969 0.002532 -0.000013 -0.002529 -0.004901 -0.007038 -0.008877 -0.010377 -0.011523 -0.012317 -0.012774 -0.012923 -0.012797 -0.012437 -0.011883 -0.011177 -0.010360 -0.009473 -0.008549 -0.007621 -0.006715 -0.005851 -0.005047 -0.004311 -0.003649 -0.003063 -0.002552 -0.002111 -0.001735 -0.001418 -0.001152 -0.000932 -0.000751 -0.000602 -0.000481 -0.000384 -0.000305 -0.000242 -0.000192 -0.000152 -0.000121 -0.000096 -0.000076 -0.000060 -0.000048 -0.000038 -0.000030 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000038 0.000048 0.000061 0.000078 0.000099 0.000126 0.000160 0.000202 0.000255 0.000322 0.000405 0.000508 0.000635 0.000790 0.000981 0.001211 0.001489 0.001821 0.002213 0.002672 0.003202 0.003808 0.004491 0.005247 0.006073 0.006956 0.007883 0.008833 0.009780 0.010695 0.011544 0.012291 0.012896 0.013323 0.013535 0.013498 0.013186 0.012576 0.011658 0.010432 0.008914 0.007137 0.005153 0.003033 0.000865 -0.001251 -0.003208 -0.004898 -0.006227 -0.007120 -0.007532 -0.007453 -0.006911 -0.005974 -0.004740 -0.003331 -0.001882 -0.000527 0.000615 0.001453 0.001931 0.002034 0.001789 0.001260 0.000541 -0.000254 -0.001005 -0.001595 -0.001924 -0.001917 -0.001538 -0.000788 0.000288 0.001604 0.003048 0.004484 0.005773 0.006787 0.007417 0.007587 0.007263 0.006447 0.005182 0.003541 0.001620 -0.000473 -0.002628 -0.004743 -0.006727 -0.008509 -0.010036 -0.011273 -0.012205 -0.012830 -0.013161 -0.013218 -0.013029 -0.012627 -0.012047 -0.011328 -0.010504 -0.009613 -0.008687 -0.007757 -0.006848 -0.005980 -0.005168 -0.004423 -0.003752 -0.003155 -0.002633 -0.002182 -0.001796 -0.001470 -0.001196 -0.000969 -0.000781 -0.000627 -0.000502 -0.000401 -0.000319 -0.000254 -0.000201 -0.000160 -0.000126 -0.000100 -0.000080 -0.000063 -0.000050 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000051 0.000065 0.000082 0.000104 0.000132 0.000167 0.000211 0.000266 0.000334 0.000420 0.000526 0.000657 0.000817 0.001012 0.001248 0.001531 0.001868 0.002266 0.002729 0.003263 0.003870 0.004551 0.005302 0.006116 0.006983 0.007887 0.008807 0.009719 0.010595 0.011403 0.012111 0.012685 0.013095 0.013310 0.013306 0.013063 0.012570 0.011824 0.010832 0.009614 0.008202 0.006638 0.004979 0.003284 0.001620 0.000050 -0.001369 -0.002592 -0.003588 -0.004347 -0.004871 -0.005178 -0.005297 -0.005259 -0.005095 -0.004831 -0.004485 -0.004069 -0.003586 -0.003037 -0.002424 -0.001750 -0.001030 -0.000282 0.000471 0.001201 0.001889 0.002518 0.003083 0.003586 0.004032 0.004428 0.004772 0.005055 0.005255 0.005341 0.005277 0.005024 0.004550 0.003831 0.002862 0.001656 0.000243 -0.001330 -0.003003 -0.004708 -0.006380 -0.007953 -0.009375 -0.010599 -0.011596 -0.012347 -0.012845 -0.013093 -0.013105 -0.012900 -0.012502 -0.011940 -0.011246 -0.010453 -0.009591 -0.008693 -0.007786 -0.006895 -0.006039 -0.005235 -0.004494 -0.003822 -0.003222 -0.002695 -0.002238 -0.001846 -0.001514 -0.001234 -0.001001 -0.000809 -0.000651 -0.000521 -0.000417 -0.000332 -0.000264 -0.000210 -0.000166 -0.000132 -0.000105 -0.000083 -0.000066 -0.000052 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000033 0.000042 0.000053 0.000068 0.000086 0.000109 0.000138 0.000174 0.000219 0.000276 0.000346 0.000434 0.000542 0.000676 0.000840 0.001038 0.001278 0.001564 0.001904 0.002303 0.002765 0.003296 0.003896 0.004564 0.005296 0.006083 0.006914 0.007771 0.008635 0.009480 0.010280 0.011006 0.011630 0.012123 0.012461 0.012622 0.012592 0.012363 0.011932 0.011310 0.010512 0.009567 0.008507 0.007371 0.006200 0.005031 0.003893 0.002804 0.001768 0.000775 -0.000196 -0.001173 -0.002182 -0.003235 -0.004328 -0.005427 -0.006475 -0.007387 -0.008064 -0.008405 -0.008322 -0.007755 -0.006689 -0.005157 -0.003247 -0.001090 0.001152 0.003307 0.005215 0.006745 0.007813 0.008390 0.008492 0.008180 0.007540 0.006672 0.005669 0.004610 0.003550 0.002516 0.001512 0.000525 -0.000469 -0.001495 -0.002570 -0.003700 -0.004878 -0.006082 -0.007280 -0.008435 -0.009505 -0.010454 -0.011249 -0.011866 -0.012289 -0.012512 -0.012536 -0.012370 -0.012030 -0.011536 -0.010914 -0.010191 -0.009395 -0.008556 -0.007699 -0.006849 -0.006025 -0.005245 -0.004520 -0.003858 -0.003264 -0.002738 -0.002280 -0.001885 -0.001549 -0.001266 -0.001029 -0.000833 -0.000671 -0.000539 -0.000432 -0.000344 -0.000274 -0.000218 -0.000173 -0.000137 -0.000109 -0.000086 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000044 0.000056 0.000071 0.000090 0.000113 0.000143 0.000180 0.000227 0.000285 0.000357 0.000447 0.000557 0.000693 0.000859 0.001060 0.001301 0.001589 0.001928 0.002324 0.002781 0.003301 0.003885 0.004530 0.005229 0.005973 0.006748 0.007535 0.008312 0.009057 0.009743 0.010344 0.010834 0.011192 0.011400 0.011445 0.011324 0.011040 0.010607 0.010047 0.009391 0.008676 0.007942 0.007226 0.006559 0.005956 0.005410 0.004895 0.004360 0.003733 0.002938 0.001899 0.000562 -0.001090 -0.003025 -0.005154 -0.007332 -0.009370 -0.011051 -0.012161 -0.012518 -0.011999 -0.010566 -0.008278 -0.005292 -0.001848 0.001760 0.005219 0.008232 0.010560 0.012047 0.012632 0.012349 0.011316 0.009711 0.007742 0.005617 0.003521 0.001596 -0.000072 -0.001448 -0.002545 -0.003414 -0.004122 -0.004740 -0.005333 -0.005947 -0.006607 -0.007315 -0.008056 -0.008801 -0.009515 -0.010161 -0.010705 -0.011118 -0.011380 -0.011481 -0.011417 -0.011193 -0.010821 -0.010320 -0.009711 -0.009019 -0.008272 -0.007493 -0.006708 -0.005936 -0.005196 -0.004500 -0.003859 -0.003278 -0.002761 -0.002306 -0.001913 -0.001577 -0.001292 -0.001053 -0.000854 -0.000690 -0.000555 -0.000445 -0.000356 -0.000284 -0.000226 -0.000179 -0.000142 -0.000113 -0.000089 -0.000071 -0.000056 -0.000045 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000058 0.000074 0.000093 0.000118 0.000148 0.000186 0.000234 0.000293 0.000367 0.000458 0.000570 0.000708 0.000876 0.001077 0.001319 0.001605 0.001941 0.002330 0.002776 0.003280 0.003839 0.004450 0.005103 0.005787 0.006486 0.007178 0.007843 0.008454 0.008987 0.009419 0.009726 0.009894 0.009910 0.009774 0.009491 0.009081 0.008573 0.008005 0.007425 0.006886 0.006437 0.006121 0.005959 0.005949 0.006054 0.006200 0.006281 0.006163 0.005707 0.004785 0.003305 0.001237 -0.001369 -0.004376 -0.007562 -0.010637 -0.013272 -0.015143 -0.015973 -0.015575 -0.013884 -0.010979 -0.007079 -0.002523 0.002272 0.006857 0.010813 0.013799 0.015592 0.016107 0.015401 0.013652 0.011128 0.008144 0.005018 0.002037 -0.000581 -0.002696 -0.004255 -0.005282 -0.005857 -0.006099 -0.006141 -0.006106 -0.006096 -0.006180 -0.006394 -0.006741 -0.007200 -0.007733 -0.008294 -0.008834 -0.009310 -0.009685 -0.009933 -0.010037 -0.009990 -0.009795 -0.009464 -0.009013 -0.008465 -0.007842 -0.007171 -0.006474 -0.005773 -0.005089 -0.004435 -0.003825 -0.003266 -0.002763 -0.002318 -0.001930 -0.001595 -0.001311 -0.001071 -0.000871 -0.000705 -0.000569 -0.000457 -0.000366 -0.000293 -0.000233 -0.000185 -0.000147 -0.000117 -0.000093 -0.000073 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000014 0.000017 0.000023 0.000029 0.000037 0.000047 0.000060 0.000076 0.000096 0.000121 0.000152 0.000191 0.000240 0.000300 0.000375 0.000468 0.000582 0.000720 0.000889 0.001090 0.001330 0.001613 0.001943 0.002322 0.002753 0.003233 0.003760 0.004327 0.004922 0.005531 0.006134 0.006710 0.007234 0.007681 0.008026 0.008246 0.008323 0.008246 0.008012 0.007627 0.007113 0.006503 0.005842 0.005191 0.004617 0.004190 0.003976 0.004024 0.004356 0.004954 0.005754 0.006638 0.007443 0.007975 0.008025 0.007408 0.005987 0.003710 0.000633 -0.003068 -0.007105 -0.011096 -0.014609 -0.017214 -0.018542 -0.018340 -0.016515 -0.013156 -0.008538 -0.003085 0.002673 0.008167 0.012866 0.016339 0.018306 0.018668 0.017506 0.015060 0.011687 0.007804 0.003833 0.000150 -0.002956 -0.005308 -0.006843 -0.007602 -0.007709 -0.007340 -0.006689 -0.005944 -0.005261 -0.004751 -0.004480 -0.004466 -0.004689 -0.005104 -0.005651 -0.006264 -0.006879 -0.007442 -0.007908 -0.008245 -0.008436 -0.008473 -0.008361 -0.008111 -0.007742 -0.007276 -0.006737 -0.006151 -0.005540 -0.004926 -0.004327 -0.003758 -0.003228 -0.002746 -0.002315 -0.001935 -0.001606 -0.001324 -0.001086 -0.000885 -0.000719 -0.000581 -0.000468 -0.000376 -0.000301 -0.000240 -0.000191 -0.000152 -0.000120 -0.000096 -0.000076 -0.000060 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000030 0.000039 0.000049 0.000062 0.000079 0.000099 0.000125 0.000156 0.000196 0.000245 0.000307 0.000383 0.000476 0.000591 0.000730 0.000898 0.001099 0.001337 0.001614 0.001936 0.002302 0.002712 0.003164 0.003652 0.004166 0.004692 0.005211 0.005704 0.006144 0.006504 0.006759 0.006883 0.006854 0.006657 0.006287 0.005746 0.005053 0.004240 0.003357 0.002470 0.001660 0.001017 0.000634 0.000595 0.000964 0.001766 0.002973 0.004496 0.006179 0.007805 0.009113 0.009830 0.009704 0.008548 0.006278 0.002946 -0.001246 -0.005954 -0.010718 -0.015010 -0.018304 -0.020144 -0.020210 -0.018378 -0.014743 -0.009621 -0.003512 0.002959 0.009118 0.014338 0.018112 0.020114 0.020238 0.018594 0.015485 0.011351 0.006707 0.002068 -0.002111 -0.005487 -0.007854 -0.009150 -0.009447 -0.008917 -0.007798 -0.006352 -0.004828 -0.003436 -0.002328 -0.001593 -0.001259 -0.001304 -0.001671 -0.002280 -0.003043 -0.003874 -0.004696 -0.005448 -0.006082 -0.006567 -0.006887 -0.007037 -0.007026 -0.006870 -0.006588 -0.006206 -0.005750 -0.005245 -0.004715 -0.004181 -0.003661 -0.003168 -0.002712 -0.002299 -0.001931 -0.001610 -0.001332 -0.001096 -0.000896 -0.000729 -0.000591 -0.000477 -0.000384 -0.000308 -0.000246 -0.000196 -0.000156 -0.000124 -0.000098 -0.000078 -0.000062 -0.000049 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000031 0.000040 0.000051 0.000064 0.000081 0.000102 0.000128 0.000160 0.000200 0.000250 0.000312 0.000389 0.000483 0.000599 0.000738 0.000905 0.001104 0.001338 0.001609 0.001920 0.002270 0.002657 0.003077 0.003520 0.003973 0.004421 0.004842 0.005210 0.005498 0.005676 0.005716 0.005593 0.005284 0.004778 0.004073 0.003178 0.002123 0.000952 -0.000267 -0.001448 -0.002489 -0.003273 -0.003681 -0.003606 -0.002967 -0.001731 0.000071 0.002330 0.004853 0.007373 0.009567 0.011090 0.011626 0.010928 0.008875 0.005503 0.001029 -0.004161 -0.009539 -0.014498 -0.018422 -0.020773 -0.021170 -0.019454 -0.015719 -0.010311 -0.003792 0.003134 0.009708 0.015222 0.019108 0.021009 0.020817 0.018676 0.014949 0.010158 0.004903 -0.000219 -0.004686 -0.008112 -0.010275 -0.011129 -0.010782 -0.009463 -0.007476 -0.005150 -0.002797 -0.000678 0.001019 0.002186 0.002790 0.002861 0.002473 0.001729 0.000743 -0.000375 -0.001525 -0.002624 -0.003609 -0.004437 -0.005081 -0.005531 -0.005792 -0.005874 -0.005800 -0.005594 -0.005284 -0.004898 -0.004463 -0.004003 -0.003540 -0.003089 -0.002663 -0.002271 -0.001919 -0.001607 -0.001335 -0.001102 -0.000904 -0.000738 -0.000600 -0.000485 -0.000391 -0.000314 -0.000251 -0.000200 -0.000160 -0.000127 -0.000101 -0.000080 -0.000064 -0.000051 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000041 0.000052 0.000066 0.000083 0.000104 0.000130 0.000163 0.000204 0.000254 0.000317 0.000394 0.000489 0.000604 0.000743 0.000909 0.001106 0.001335 0.001598 0.001897 0.002229 0.002591 0.002975 0.003369 0.003758 0.004122 0.004436 0.004671 0.004796 0.004780 0.004590 0.004201 0.003591 0.002749 0.001678 0.000395 -0.001063 -0.002638 -0.004246 -0.005780 -0.007113 -0.008101 -0.008598 -0.008471 -0.007616 -0.005989 -0.003620 -0.000633 0.002748 0.006209 0.009365 0.011806 0.013144 0.013072 0.011424 0.008213 0.003656 -0.001830 -0.007665 -0.013170 -0.017652 -0.020500 -0.021276 -0.019784 -0.016110 -0.010621 -0.003925 0.003211 0.009962 0.015556 0.019380 0.021056 0.020484 0.017843 0.013556 0.008216 0.002500 -0.002922 -0.007477 -0.010749 -0.012513 -0.012747 -0.011603 -0.009372 -0.006426 -0.003162 0.000047 0.002893 0.005157 0.006715 0.007536 0.007660 0.007185 0.006240 0.004966 0.003501 0.001969 0.000474 -0.000906 -0.002115 -0.003116 -0.003894 -0.004449 -0.004790 -0.004940 -0.004923 -0.004770 -0.004512 -0.004180 -0.003801 -0.003399 -0.002994 -0.002602 -0.002235 -0.001899 -0.001598 -0.001334 -0.001105 -0.000910 -0.000745 -0.000606 -0.000492 -0.000397 -0.000319 -0.000256 -0.000204 -0.000163 -0.000130 -0.000103 -0.000082 -0.000065 -0.000052 -0.000041 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000043 0.000054 0.000068 0.000085 0.000106 0.000133 0.000166 0.000207 0.000258 0.000321 0.000399 0.000494 0.000609 0.000747 0.000911 0.001104 0.001328 0.001583 0.001869 0.002182 0.002517 0.002863 0.003207 0.003529 0.003807 0.004011 0.004109 0.004067 0.003850 0.003423 0.002759 0.001837 0.000647 -0.000807 -0.002500 -0.004387 -0.006397 -0.008430 -0.010358 -0.012030 -0.013274 -0.013915 -0.013791 -0.012776 -0.010808 -0.007913 -0.004225 0.000006 0.004421 0.008582 0.012010 0.014251 0.014934 0.013843 0.010960 0.006495 0.000883 -0.005256 -0.011186 -0.016148 -0.019467 -0.020650 -0.019465 -0.015986 -0.010593 -0.003923 0.003210 0.009930 0.015420 0.019035 0.020387 0.019390 0.016260 0.011475 0.005696 -0.000336 -0.005893 -0.010361 -0.013305 -0.014511 -0.013985 -0.011932 -0.008706 -0.004748 -0.000521 0.003545 0.007098 0.009893 0.011796 0.012779 0.012900 0.012281 0.011080 0.009467 0.007610 0.005656 0.003730 0.001927 0.000315 -0.001063 -0.002185 -0.003047 -0.003658 -0.004040 -0.004219 -0.004229 -0.004104 -0.003878 -0.003582 -0.003245 -0.002889 -0.002534 -0.002192 -0.001875 -0.001586 -0.001330 -0.001106 -0.000914 -0.000750 -0.000612 -0.000497 -0.000402 -0.000323 -0.000260 -0.000208 -0.000166 -0.000132 -0.000106 -0.000084 -0.000067 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000055 0.000069 0.000086 0.000108 0.000135 0.000168 0.000209 0.000261 0.000324 0.000402 0.000497 0.000612 0.000749 0.000912 0.001101 0.001319 0.001565 0.001838 0.002132 0.002440 0.002749 0.003042 0.003298 0.003489 0.003584 0.003548 0.003340 0.002924 0.002263 0.001326 0.000093 -0.001447 -0.003284 -0.005392 -0.007714 -0.010170 -0.012644 -0.014989 -0.017029 -0.018564 -0.019391 -0.019318 -0.018194 -0.015938 -0.012568 -0.008226 -0.003183 0.002166 0.007329 0.011768 0.014961 0.016478 0.016048 0.013618 0.009384 0.003788 -0.002522 -0.008763 -0.014124 -0.017872 -0.019467 -0.018642 -0.015456 -0.010291 -0.003805 0.003156 0.009682 0.014926 0.018223 0.019184 0.017742 0.014151 0.008938 0.002821 -0.003400 -0.008953 -0.013195 -0.015684 -0.016220 -0.014846 -0.011822 -0.007566 -0.002584 0.002594 0.007489 0.011709 0.014987 0.017183 0.018277 0.018347 0.017540 0.016044 0.014061 0.011785 0.009390 0.007017 0.004780 0.002756 0.000996 -0.000472 -0.001642 -0.002523 -0.003136 -0.003511 -0.003684 -0.003691 -0.003571 -0.003359 -0.003086 -0.002780 -0.002461 -0.002146 -0.001847 -0.001571 -0.001324 -0.001105 -0.000916 -0.000754 -0.000616 -0.000501 -0.000406 -0.000327 -0.000263 -0.000211 -0.000168 -0.000135 -0.000107 -0.000086 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000057 0.000071 0.000088 0.000109 0.000136 0.000170 0.000212 0.000264 0.000328 0.000406 0.000501 0.000615 0.000751 0.000911 0.001097 0.001309 0.001546 0.001806 0.002082 0.002363 0.002636 0.002881 0.003074 0.003184 0.003176 0.003011 0.002647 0.002042 0.001158 -0.000039 -0.001570 -0.003444 -0.005651 -0.008157 -0.010903 -0.013796 -0.016705 -0.019467 -0.021881 -0.023723 -0.024761 -0.024774 -0.023586 -0.021096 -0.017315 -0.012384 -0.006593 -0.000369 0.005750 0.011171 0.015312 0.017683 0.017962 0.016058 0.012148 0.006673 0.000302 -0.006151 -0.011828 -0.015952 -0.017940 -0.017493 -0.014654 -0.009800 -0.003602 0.003076 0.009302 0.014209 0.017126 0.017667 0.015787 0.011775 0.006205 -0.000157 -0.006465 -0.011910 -0.015832 -0.017788 -0.017599 -0.015349 -0.011349 -0.006080 -0.000113 0.005968 0.011634 0.016461 0.020164 0.022600 0.023760 0.023742 0.022719 0.020910 0.018545 0.015847 0.013010 0.010197 0.007533 0.005108 0.002979 0.001177 -0.000290 -0.001430 -0.002266 -0.002829 -0.003157 -0.003291 -0.003273 -0.003141 -0.002931 -0.002671 -0.002388 -0.002099 -0.001818 -0.001555 -0.001316 -0.001103 -0.000916 -0.000756 -0.000620 -0.000505 -0.000409 -0.000330 -0.000266 -0.000213 -0.000171 -0.000136 -0.000109 -0.000087 -0.000069 -0.000055 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000046 0.000058 0.000072 0.000089 0.000111 0.000138 0.000172 0.000214 0.000266 0.000330 0.000409 0.000504 0.000617 0.000752 0.000910 0.001092 0.001299 0.001528 0.001776 0.002034 0.002292 0.002532 0.002734 0.002870 0.002906 0.002805 0.002524 0.002018 0.001242 0.000154 -0.001278 -0.003080 -0.005258 -0.007802 -0.010676 -0.013812 -0.017108 -0.020425 -0.023579 -0.026353 -0.028496 -0.029752 -0.029872 -0.028657 -0.025987 -0.021862 -0.016424 -0.009976 -0.002973 0.004011 0.010333 0.015358 0.018543 0.019519 0.018158 0.014614 0.009326 0.002971 -0.003609 -0.009525 -0.013961 -0.016299 -0.016214 -0.013728 -0.009215 -0.003348 0.002998 0.008878 0.013415 0.015937 0.016069 0.013785 0.009409 0.003552 -0.002978 -0.009297 -0.014573 -0.018130 -0.019533 -0.018626 -0.015531 -0.010612 -0.004403 0.002467 0.009362 0.015713 0.021069 0.025130 0.027754 0.028942 0.028813 0.027565 0.025446 0.022712 0.019609 0.016356 0.013130 0.010068 0.007270 0.004799 0.002688 0.000949 -0.000429 -0.001468 -0.002203 -0.002673 -0.002924 -0.002998 -0.002940 -0.002786 -0.002570 -0.002319 -0.002054 -0.001790 -0.001539 -0.001308 -0.001100 -0.000916 -0.000758 -0.000622 -0.000508 -0.000412 -0.000333 -0.000268 -0.000215 -0.000172 -0.000138 -0.000110 -0.000088 -0.000070 -0.000056 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000030 0.000038 0.000047 0.000058 0.000072 0.000090 0.000112 0.000139 0.000173 0.000216 0.000268 0.000333 0.000411 0.000506 0.000620 0.000754 0.000910 0.001089 0.001291 0.001513 0.001750 0.001994 0.002231 0.002443 0.002608 0.002695 0.002669 0.002488 0.002108 0.001480 0.000558 -0.000702 -0.002337 -0.004370 -0.006810 -0.009644 -0.012833 -0.016306 -0.019954 -0.023626 -0.027127 -0.030220 -0.032638 -0.034098 -0.034331 -0.033116 -0.030316 -0.025921 -0.020073 -0.013083 -0.005428 0.002287 0.009379 0.015170 0.019071 0.020671 0.019812 0.016628 0.011547 0.005255 -0.001389 -0.007472 -0.012148 -0.014773 -0.014996 -0.012826 -0.008629 -0.003079 0.002946 0.008492 0.012681 0.014842 0.014612 0.011985 0.007312 0.001236 -0.005400 -0.011686 -0.016769 -0.019968 -0.020855 -0.019296 -0.015450 -0.009723 -0.002700 0.004945 0.012531 0.019456 0.025247 0.029593 0.032354 0.033542 0.033294 0.031832 0.029426 0.026358 0.022895 0.019272 0.015680 0.012269 0.009145 0.006375 0.003997 0.002020 0.000436 -0.000779 -0.001662 -0.002255 -0.002605 -0.002760 -0.002765 -0.002661 -0.002482 -0.002259 -0.002014 -0.001765 -0.001524 -0.001300 -0.001096 -0.000916 -0.000759 -0.000624 -0.000510 -0.000414 -0.000335 -0.000270 -0.000217 -0.000174 -0.000139 -0.000111 -0.000089 -0.000071 -0.000056 -0.000045 -0.000035 -0.000028 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000030 0.000038 0.000047 0.000059 0.000073 0.000091 0.000113 0.000140 0.000175 0.000218 0.000271 0.000335 0.000414 0.000509 0.000622 0.000756 0.000910 0.001087 0.001285 0.001502 0.001730 0.001962 0.002183 0.002373 0.002509 0.002557 0.002482 0.002240 0.001782 0.001059 0.000022 -0.001375 -0.003168 -0.005383 -0.008029 -0.011091 -0.014529 -0.018269 -0.022196 -0.026152 -0.029931 -0.033285 -0.035928 -0.037561 -0.037898 -0.036700 -0.033816 -0.029227 -0.023075 -0.015678 -0.007526 0.000749 0.008438 0.014827 0.019292 0.021393 0.020945 0.018063 0.013172 0.006959 0.000293 -0.005892 -0.010732 -0.013560 -0.014012 -0.012082 -0.008130 -0.002830 0.002938 0.008216 0.012127 0.014003 0.013490 0.010601 0.005706 -0.000523 -0.007221 -0.013457 -0.018363 -0.021256 -0.021714 -0.019625 -0.015173 -0.008802 -0.001134 0.007117 0.015241 0.022607 0.028725 0.033280 0.036131 0.037301 0.036941 0.035294 0.032647 0.029302 0.025542 0.021616 0.017727 0.014033 0.010645 0.007635 0.005040 0.002874 0.001125 -0.000230 -0.001231 -0.001922 -0.002352 -0.002571 -0.002626 -0.002561 -0.002412 -0.002211 -0.001982 -0.001745 -0.001512 -0.001293 -0.001093 -0.000915 -0.000759 -0.000625 -0.000511 -0.000416 -0.000336 -0.000271 -0.000218 -0.000175 -0.000140 -0.000112 -0.000090 -0.000071 -0.000057 -0.000045 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000024 0.000030 0.000038 0.000047 0.000059 0.000073 0.000091 0.000113 0.000141 0.000176 0.000219 0.000272 0.000338 0.000417 0.000512 0.000625 0.000758 0.000912 0.001087 0.001283 0.001495 0.001718 0.001941 0.002151 0.002326 0.002442 0.002465 0.002356 0.002071 0.001561 0.000773 -0.000342 -0.001832 -0.003733 -0.006073 -0.008858 -0.012076 -0.015684 -0.019605 -0.023723 -0.027875 -0.031847 -0.035383 -0.038187 -0.039947 -0.040365 -0.039190 -0.036263 -0.031558 -0.025215 -0.017559 -0.009088 -0.000448 0.007629 0.014410 0.019248 0.021681 0.021509 0.018837 0.014083 0.007937 0.001276 -0.004955 -0.009880 -0.012819 -0.013396 -0.011599 -0.007786 -0.002630 0.002986 0.008103 0.011842 0.013539 0.012847 0.009791 0.004757 -0.001566 -0.008297 -0.014488 -0.019265 -0.021941 -0.022100 -0.019644 -0.014776 -0.007965 0.000141 0.008803 0.017286 0.024944 0.031276 0.035960 0.038859 0.040002 0.039552 0.037763 0.034938 0.031390 0.027415 0.023271 0.019170 0.015274 0.011698 0.008516 0.005770 0.003469 0.001605 0.000151 -0.000933 -0.001692 -0.002177 -0.002440 -0.002530 -0.002492 -0.002363 -0.002177 -0.001960 -0.001731 -0.001504 -0.001288 -0.001091 -0.000914 -0.000760 -0.000626 -0.000512 -0.000417 -0.000337 -0.000272 -0.000219 -0.000176 -0.000141 -0.000113 -0.000090 -0.000072 -0.000057 -0.000045 -0.000035 -0.000028 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000024 0.000030 0.000038 0.000047 0.000059 0.000074 0.000092 0.000114 0.000142 0.000177 0.000220 0.000274 0.000339 0.000419 0.000514 0.000628 0.000761 0.000914 0.001089 0.001283 0.001494 0.001714 0.001933 0.002137 0.002305 0.002411 0.002421 0.002297 0.001991 0.001455 0.000636 -0.000517 -0.002052 -0.004006 -0.006406 -0.009259 -0.012552 -0.016241 -0.020251 -0.024461 -0.028708 -0.032775 -0.036402 -0.039288 -0.041117 -0.041583 -0.040430 -0.037495 -0.032750 -0.026335 -0.018574 -0.009973 -0.001184 0.007053 0.013994 0.018984 0.021554 0.021496 0.018912 0.014219 0.008111 0.001467 -0.004762 -0.009694 -0.012643 -0.013232 -0.011446 -0.007644 -0.002502 0.003092 0.008178 0.011875 0.013518 0.012765 0.009646 0.004557 -0.001806 -0.008550 -0.014721 -0.019438 -0.022012 -0.022031 -0.019400 -0.014335 -0.007314 0.001001 0.009856 0.018509 0.026301 0.032726 0.037462 0.040370 0.041486 0.040976 0.039102 0.036174 0.032511 0.028417 0.024153 0.019935 0.015928 0.012250 0.008977 0.006148 0.003777 0.001852 0.000346 -0.000780 -0.001575 -0.002089 -0.002374 -0.002482 -0.002457 -0.002339 -0.002161 -0.001949 -0.001724 -0.001500 -0.001286 -0.001090 -0.000914 -0.000760 -0.000627 -0.000513 -0.000418 -0.000338 -0.000273 -0.000219 -0.000176 -0.000141 -0.000113 -0.000090 -0.000072 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000030 0.000038 0.000047 0.000059 0.000074 0.000092 0.000114 0.000143 0.000178 0.000221 0.000275 0.000341 0.000421 0.000516 0.000630 0.000764 0.000918 0.001093 0.001287 0.001498 0.001718 0.001937 0.002141 0.002310 0.002417 0.002429 0.002306 0.002003 0.001470 0.000654 -0.000495 -0.002025 -0.003974 -0.006367 -0.009213 -0.012496 -0.016175 -0.020172 -0.024371 -0.028607 -0.032665 -0.036285 -0.039169 -0.041000 -0.041474 -0.040337 -0.037427 -0.032715 -0.026343 -0.018635 -0.010098 -0.001380 0.006779 0.013641 0.018553 0.021051 0.020932 0.018303 0.013586 0.007474 0.000850 -0.005335 -0.010199 -0.013061 -0.013546 -0.011645 -0.007722 -0.002458 0.003252 0.008444 0.012232 0.013951 0.013257 0.010180 0.005116 -0.001236 -0.007981 -0.014164 -0.018901 -0.021500 -0.021549 -0.018949 -0.013916 -0.006927 0.001357 0.010184 0.018808 0.026573 0.032973 0.037684 0.040568 0.041660 0.041128 0.039233 0.036284 0.032604 0.028492 0.024212 0.019980 0.015961 0.012273 0.008992 0.006157 0.003781 0.001853 0.000345 -0.000783 -0.001577 -0.002091 -0.002377 -0.002484 -0.002459 -0.002341 -0.002162 -0.001950 -0.001725 -0.001500 -0.001287 -0.001091 -0.000915 -0.000760 -0.000627 -0.000514 -0.000418 -0.000338 -0.000273 -0.000219 -0.000176 -0.000141 -0.000113 -0.000090 -0.000071 -0.000056 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000030 0.000038 0.000047 0.000059 0.000074 0.000092 0.000114 0.000143 0.000178 0.000222 0.000276 0.000342 0.000422 0.000518 0.000632 0.000767 0.000922 0.001098 0.001294 0.001506 0.001729 0.001953 0.002164 0.002341 0.002459 0.002487 0.002384 0.002106 0.001604 0.000827 -0.000277 -0.001753 -0.003638 -0.005958 -0.008720 -0.011909 -0.015486 -0.019374 -0.023457 -0.027576 -0.031521 -0.035037 -0.037832 -0.039599 -0.040041 -0.038911 -0.036053 -0.031445 -0.025228 -0.017726 -0.009439 -0.001007 0.006845 0.013393 0.018003 0.020227 0.019878 0.017075 0.012246 0.006091 -0.000511 -0.006613 -0.011343 -0.014028 -0.014303 -0.012172 -0.008008 -0.002501 0.003449 0.008872 0.012875 0.014790 0.014266 0.011329 0.006368 0.000075 -0.006661 -0.012887 -0.017721 -0.020470 -0.020714 -0.018347 -0.013570 -0.006849 0.001170 0.009749 0.018153 0.025735 0.031993 0.036606 0.039435 0.040510 0.039995 0.038144 0.035260 0.031658 0.027633 0.023443 0.019302 0.015370 0.011764 0.008558 0.005793 0.003479 0.001606 0.000147 -0.000939 -0.001700 -0.002185 -0.002448 -0.002537 -0.002497 -0.002368 -0.002181 -0.001963 -0.001733 -0.001506 -0.001290 -0.001093 -0.000916 -0.000761 -0.000627 -0.000513 -0.000418 -0.000338 -0.000273 -0.000219 -0.000176 -0.000141 -0.000112 -0.000089 -0.000071 -0.000056 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000030 0.000038 0.000047 0.000059 0.000073 0.000092 0.000114 0.000143 0.000178 0.000222 0.000276 0.000342 0.000423 0.000519 0.000634 0.000769 0.000926 0.001104 0.001303 0.001519 0.001748 0.001980 0.002203 0.002396 0.002536 0.002592 0.002526 0.002295 0.001851 0.001145 0.000127 -0.001247 -0.003014 -0.005197 -0.007804 -0.010821 -0.014209 -0.017894 -0.021765 -0.025668 -0.029402 -0.032722 -0.035349 -0.036990 -0.037362 -0.036231 -0.033454 -0.029015 -0.023058 -0.015903 -0.008039 -0.000089 0.007246 0.013269 0.017376 0.019147 0.018420 0.015332 0.010323 0.004093 -0.002480 -0.008464 -0.012998 -0.015431 -0.015412 -0.012962 -0.008464 -0.002620 0.003664 0.009412 0.013728 0.015935 0.015676 0.012964 0.008175 0.001988 -0.004722 -0.011014 -0.016009 -0.019013 -0.019598 -0.017643 -0.013326 -0.007088 0.000451 0.008579 0.016584 0.023836 0.029844 0.034289 0.037033 0.038098 0.037636 0.035891 0.033152 0.029721 0.025881 0.021883 0.017930 0.014180 0.010745 0.007697 0.005074 0.002887 0.001125 -0.000239 -0.001244 -0.001936 -0.002366 -0.002584 -0.002637 -0.002570 -0.002420 -0.002217 -0.001987 -0.001749 -0.001516 -0.001296 -0.001096 -0.000917 -0.000761 -0.000627 -0.000513 -0.000417 -0.000338 -0.000272 -0.000218 -0.000175 -0.000140 -0.000112 -0.000089 -0.000070 -0.000055 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000037 0.000047 0.000058 0.000073 0.000091 0.000114 0.000142 0.000178 0.000222 0.000276 0.000342 0.000423 0.000520 0.000635 0.000771 0.000929 0.001110 0.001313 0.001536 0.001773 0.002017 0.002256 0.002473 0.002644 0.002740 0.002727 0.002562 0.002200 0.001594 0.000698 -0.000532 -0.002130 -0.004120 -0.006508 -0.009283 -0.012405 -0.015805 -0.019379 -0.022979 -0.026418 -0.029463 -0.031855 -0.033318 -0.033590 -0.032456 -0.029788 -0.025579 -0.019976 -0.013293 -0.006003 0.001296 0.007936 0.013259 0.016700 0.017878 0.016662 0.013211 0.007979 0.001665 -0.004864 -0.010691 -0.014981 -0.017104 -0.016734 -0.013909 -0.009027 -0.002797 0.003870 0.009995 0.014680 0.017243 0.017316 0.014897 0.010343 0.004309 -0.002350 -0.008710 -0.013905 -0.017240 -0.018277 -0.016876 -0.013187 -0.007613 -0.000738 0.006764 0.014213 0.021003 0.026660 0.030874 0.033502 0.034558 0.034181 0.032594 0.030069 0.026890 0.023324 0.019607 0.015933 0.012450 0.009266 0.006448 0.004033 0.002031 0.000431 -0.000793 -0.001680 -0.002275 -0.002624 -0.002778 -0.002780 -0.002673 -0.002493 -0.002267 -0.002021 -0.001771 -0.001529 -0.001304 -0.001100 -0.000919 -0.000761 -0.000626 -0.000512 -0.000416 -0.000336 -0.000271 -0.000217 -0.000174 -0.000139 -0.000111 -0.000088 -0.000070 -0.000055 -0.000043 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000046 0.000058 0.000072 0.000090 0.000113 0.000142 0.000177 0.000221 0.000275 0.000341 0.000422 0.000519 0.000636 0.000773 0.000933 0.001117 0.001325 0.001554 0.001803 0.002062 0.002322 0.002567 0.002777 0.002923 0.002975 0.002892 0.002633 0.002154 0.001409 0.000360 -0.001028 -0.002777 -0.004894 -0.007367 -0.010160 -0.013209 -0.016416 -0.019645 -0.022721 -0.025433 -0.027538 -0.028787 -0.028942 -0.027809 -0.025279 -0.021357 -0.016191 -0.010086 -0.003494 0.003021 0.008831 0.013326 0.015989 0.016484 0.014716 0.010869 0.005406 -0.000977 -0.007428 -0.013059 -0.017063 -0.018841 -0.018095 -0.014883 -0.009615 -0.003004 0.004040 0.010542 0.015605 0.018546 0.018987 0.016907 0.012639 0.006809 0.000241 -0.006167 -0.011565 -0.015265 -0.016821 -0.016069 -0.013126 -0.008353 -0.002285 0.004448 0.011209 0.017426 0.022646 0.026567 0.029048 0.030091 0.029817 0.028428 0.026172 0.023309 0.020088 0.016727 0.013406 0.010262 0.007396 0.004871 0.002720 0.000953 -0.000442 -0.001490 -0.002229 -0.002699 -0.002948 -0.003020 -0.002958 -0.002802 -0.002583 -0.002330 -0.002063 -0.001798 -0.001546 -0.001313 -0.001105 -0.000920 -0.000761 -0.000625 -0.000510 -0.000414 -0.000334 -0.000269 -0.000216 -0.000172 -0.000138 -0.000110 -0.000087 -0.000069 -0.000054 -0.000043 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000046 0.000057 0.000072 0.000090 0.000112 0.000141 0.000176 0.000219 0.000273 0.000340 0.000420 0.000518 0.000635 0.000774 0.000936 0.001123 0.001337 0.001575 0.001835 0.002112 0.002396 0.002674 0.002928 0.003133 0.003259 0.003272 0.003132 0.002798 0.002228 0.001386 0.000240 -0.001232 -0.003037 -0.005164 -0.007582 -0.010231 -0.013022 -0.015831 -0.018500 -0.020838 -0.022628 -0.023645 -0.023679 -0.022562 -0.020204 -0.016620 -0.011962 -0.006518 -0.000715 0.004922 0.009815 0.013407 0.015237 0.015017 0.012689 0.008461 0.002803 -0.003601 -0.009925 -0.015313 -0.018998 -0.020419 -0.019308 -0.015741 -0.010138 -0.003208 0.004148 0.010968 0.016367 0.019664 0.020473 0.018757 0.014818 0.009246 0.002826 -0.003579 -0.009146 -0.013199 -0.015287 -0.015225 -0.013093 -0.009205 -0.004042 0.001821 0.007795 0.013349 0.018057 0.021631 0.023930 0.024945 0.024779 0.023610 0.021657 0.019157 0.016333 0.013382 0.010469 0.007719 0.005223 0.003039 0.001196 -0.000298 -0.001454 -0.002298 -0.002863 -0.003190 -0.003321 -0.003299 -0.003163 -0.002949 -0.002687 -0.002401 -0.002110 -0.001828 -0.001564 -0.001323 -0.001109 -0.000921 -0.000760 -0.000622 -0.000507 -0.000411 -0.000331 -0.000266 -0.000213 -0.000171 -0.000136 -0.000108 -0.000086 -0.000068 -0.000054 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000022 0.000028 0.000036 0.000045 0.000056 0.000071 0.000088 0.000111 0.000139 0.000174 0.000218 0.000271 0.000337 0.000418 0.000516 0.000634 0.000773 0.000938 0.001129 0.001348 0.001596 0.001869 0.002165 0.002475 0.002789 0.003090 0.003358 0.003566 0.003683 0.003672 0.003496 0.003118 0.002502 0.001618 0.000447 -0.001021 -0.002775 -0.004788 -0.007009 -0.009356 -0.011721 -0.013962 -0.015911 -0.017378 -0.018166 -0.018093 -0.017018 -0.014869 -0.011673 -0.007577 -0.002854 0.002102 0.006810 0.010748 0.013419 0.014419 0.013511 0.010674 0.006134 0.000358 -0.005987 -0.012112 -0.017205 -0.020548 -0.021621 -0.020187 -0.016341 -0.010504 -0.003374 0.004172 0.011197 0.016837 0.020423 0.021569 0.020219 0.016642 0.011386 0.005188 -0.001134 -0.006795 -0.011139 -0.013717 -0.014327 -0.013014 -0.010040 -0.005830 -0.000898 0.004224 0.009048 0.013183 0.016360 0.018439 0.019404 0.019336 0.018388 0.016753 0.014637 0.012237 0.009730 0.007259 0.004938 0.002846 0.001035 -0.000471 -0.001666 -0.002561 -0.003180 -0.003555 -0.003725 -0.003727 -0.003602 -0.003385 -0.003108 -0.002798 -0.002476 -0.002159 -0.001859 -0.001582 -0.001333 -0.001113 -0.000921 -0.000757 -0.000619 -0.000503 -0.000407 -0.000328 -0.000263 -0.000211 -0.000168 -0.000134 -0.000107 -0.000085 -0.000067 -0.000053 -0.000042 -0.000033 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000055 0.000069 0.000087 0.000109 0.000137 0.000172 0.000215 0.000269 0.000334 0.000415 0.000513 0.000631 0.000772 0.000938 0.001133 0.001359 0.001615 0.001902 0.002217 0.002554 0.002905 0.003256 0.003590 0.003882 0.004106 0.004230 0.004219 0.004039 0.003657 0.003046 0.002185 0.001066 -0.000305 -0.001904 -0.003688 -0.005586 -0.007505 -0.009323 -0.010892 -0.012052 -0.012634 -0.012484 -0.011487 -0.009589 -0.006825 -0.003334 0.000630 0.004713 0.008483 0.011478 0.013264 0.013496 0.011986 0.008744 0.004008 -0.001765 -0.007941 -0.013777 -0.018518 -0.021500 -0.022251 -0.020567 -0.016556 -0.010632 -0.003468 0.004095 0.011161 0.016902 0.020672 0.022092 0.021090 0.017902 0.013026 0.007140 0.001008 -0.004632 -0.009158 -0.012133 -0.013342 -0.012799 -0.010716 -0.007458 -0.003475 0.000760 0.004813 0.008329 0.011063 0.012881 0.013761 0.013765 0.013022 0.011695 0.009961 0.007991 0.005935 0.003920 0.002041 0.000369 -0.001055 -0.002210 -0.003092 -0.003713 -0.004098 -0.004275 -0.004280 -0.004148 -0.003915 -0.003613 -0.003270 -0.002911 -0.002552 -0.002209 -0.001889 -0.001599 -0.001341 -0.001115 -0.000920 -0.000754 -0.000614 -0.000498 -0.000402 -0.000323 -0.000259 -0.000207 -0.000166 -0.000132 -0.000105 -0.000083 -0.000066 -0.000052 -0.000041 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000054 0.000068 0.000085 0.000107 0.000135 0.000169 0.000212 0.000265 0.000330 0.000410 0.000508 0.000626 0.000768 0.000937 0.001135 0.001366 0.001631 0.001931 0.002265 0.002629 0.003016 0.003417 0.003815 0.004192 0.004524 0.004782 0.004935 0.004953 0.004805 0.004464 0.003912 0.003137 0.002144 0.000949 -0.000410 -0.001876 -0.003370 -0.004790 -0.006012 -0.006902 -0.007320 -0.007139 -0.006267 -0.004666 -0.002373 0.000481 0.003673 0.006887 0.009748 0.011856 0.012840 0.012417 0.010439 0.006945 0.002173 -0.003444 -0.009315 -0.014757 -0.019082 -0.021688 -0.022158 -0.020319 -0.016286 -0.010455 -0.003462 0.003907 0.010812 0.016479 0.020299 0.021906 0.021218 0.018437 0.014005 0.008537 0.002727 -0.002747 -0.007308 -0.010539 -0.012225 -0.012352 -0.011088 -0.008737 -0.005684 -0.002337 0.000925 0.003791 0.006041 0.007556 0.008307 0.008343 0.007768 0.006719 0.005342 0.003782 0.002164 0.000593 -0.000849 -0.002106 -0.003144 -0.003948 -0.004517 -0.004864 -0.005013 -0.004991 -0.004830 -0.004564 -0.004223 -0.003837 -0.003429 -0.003020 -0.002625 -0.002254 -0.001916 -0.001613 -0.001346 -0.001114 -0.000916 -0.000748 -0.000608 -0.000492 -0.000396 -0.000318 -0.000255 -0.000204 -0.000163 -0.000130 -0.000103 -0.000082 -0.000065 -0.000051 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000042 0.000053 0.000066 0.000084 0.000105 0.000132 0.000166 0.000208 0.000261 0.000325 0.000405 0.000502 0.000620 0.000762 0.000932 0.001134 0.001370 0.001643 0.001955 0.002307 0.002695 0.003117 0.003564 0.004025 0.004483 0.004917 0.005304 0.005615 0.005823 0.005899 0.005817 0.005558 0.005111 0.004474 0.003659 0.002695 0.001625 0.000515 -0.000554 -0.001482 -0.002158 -0.002470 -0.002317 -0.001625 -0.000367 0.001420 0.003621 0.006044 0.008420 0.010433 0.011747 0.012055 0.011127 0.008857 0.005298 0.000678 -0.004604 -0.010016 -0.014947 -0.018787 -0.021008 -0.021246 -0.019359 -0.015464 -0.009929 -0.003333 0.003606 0.010125 0.015520 0.019233 0.020923 0.020504 0.018142 0.014223 0.009286 0.003945 -0.001193 -0.005609 -0.008922 -0.010923 -0.011582 -0.011024 -0.009497 -0.007321 -0.004836 -0.002363 -0.000166 0.001568 0.002735 0.003307 0.003322 0.002863 0.002042 0.000977 -0.000214 -0.001430 -0.002585 -0.003617 -0.004480 -0.005150 -0.005617 -0.005885 -0.005968 -0.005889 -0.005675 -0.005354 -0.004958 -0.004513 -0.004045 -0.003575 -0.003119 -0.002689 -0.002294 -0.001937 -0.001622 -0.001347 -0.001111 -0.000910 -0.000741 -0.000600 -0.000484 -0.000389 -0.000312 -0.000249 -0.000199 -0.000159 -0.000127 -0.000101 -0.000080 -0.000064 -0.000050 -0.000040 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000032 0.000041 0.000051 0.000065 0.000081 0.000103 0.000129 0.000162 0.000204 0.000255 0.000319 0.000398 0.000494 0.000612 0.000754 0.000925 0.001129 0.001369 0.001649 0.001971 0.002338 0.002749 0.003202 0.003691 0.004208 0.004740 0.005269 0.005775 0.006233 0.006616 0.006898 0.007054 0.007064 0.006915 0.006600 0.006126 0.005511 0.004787 0.004003 0.003222 0.002522 0.001989 0.001712 0.001772 0.002225 0.003093 0.004344 0.005886 0.007562 0.009154 0.010405 0.011045 0.010828 0.009576 0.007213 0.003798 -0.000461 -0.005216 -0.010006 -0.014306 -0.017593 -0.019420 -0.019479 -0.017659 -0.014069 -0.009037 -0.003072 0.003195 0.009097 0.014015 0.017457 0.019119 0.018916 0.016983 0.013641 0.009350 0.004634 0.000014 -0.004062 -0.007258 -0.009387 -0.010408 -0.010414 -0.009599 -0.008218 -0.006547 -0.004844 -0.003321 -0.002130 -0.001354 -0.001015 -0.001083 -0.001490 -0.002148 -0.002963 -0.003843 -0.004709 -0.005498 -0.006160 -0.006666 -0.006999 -0.007156 -0.007145 -0.006984 -0.006693 -0.006300 -0.005831 -0.005314 -0.004773 -0.004230 -0.003702 -0.003203 -0.002741 -0.002323 -0.001951 -0.001626 -0.001344 -0.001104 -0.000901 -0.000731 -0.000590 -0.000475 -0.000381 -0.000305 -0.000244 -0.000194 -0.000155 -0.000124 -0.000098 -0.000078 -0.000062 -0.000049 -0.000039 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000031 0.000039 0.000050 0.000063 0.000079 0.000100 0.000126 0.000158 0.000199 0.000249 0.000312 0.000390 0.000485 0.000602 0.000743 0.000914 0.001119 0.001362 0.001647 0.001978 0.002357 0.002786 0.003266 0.003791 0.004358 0.004954 0.005567 0.006178 0.006765 0.007303 0.007768 0.008134 0.008381 0.008491 0.008455 0.008271 0.007948 0.007506 0.006979 0.006411 0.005861 0.005393 0.005075 0.004971 0.005126 0.005561 0.006256 0.007144 0.008108 0.008985 0.009579 0.009683 0.009111 0.007728 0.005481 0.002427 -0.001262 -0.005300 -0.009308 -0.012859 -0.015529 -0.016955 -0.016888 -0.015244 -0.012118 -0.007787 -0.002677 0.002687 0.007748 0.011990 0.015002 0.016526 0.016486 0.014984 0.012282 0.008749 0.004810 0.000890 -0.002643 -0.005518 -0.007574 -0.008773 -0.009182 -0.008946 -0.008262 -0.007337 -0.006368 -0.005514 -0.004884 -0.004539 -0.004488 -0.004704 -0.005131 -0.005700 -0.006339 -0.006980 -0.007564 -0.008045 -0.008394 -0.008590 -0.008629 -0.008513 -0.008256 -0.007876 -0.007396 -0.006843 -0.006242 -0.005617 -0.004991 -0.004382 -0.003804 -0.003267 -0.002778 -0.002341 -0.001956 -0.001622 -0.001335 -0.001092 -0.000888 -0.000719 -0.000579 -0.000465 -0.000372 -0.000297 -0.000237 -0.000189 -0.000151 -0.000120 -0.000095 -0.000076 -0.000060 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000061 0.000077 0.000097 0.000122 0.000154 0.000193 0.000243 0.000304 0.000380 0.000474 0.000589 0.000729 0.000900 0.001104 0.001348 0.001636 0.001973 0.002361 0.002805 0.003305 0.003860 0.004467 0.005117 0.005800 0.006499 0.007195 0.007864 0.008482 0.009025 0.009469 0.009794 0.009985 0.010034 0.009939 0.009709 0.009362 0.008927 0.008444 0.007958 0.007523 0.007185 0.006988 0.006954 0.007081 0.007331 0.007632 0.007875 0.007926 0.007640 0.006885 0.005564 0.003639 0.001151 -0.001770 -0.004913 -0.007993 -0.010691 -0.012687 -0.013706 -0.013562 -0.012191 -0.009672 -0.006218 -0.002159 0.002096 0.006119 0.009508 0.011946 0.013232 0.013303 0.012236 0.010225 0.007549 0.004528 0.001480 -0.001322 -0.003674 -0.005460 -0.006651 -0.007294 -0.007497 -0.007397 -0.007139 -0.006856 -0.006652 -0.006595 -0.006713 -0.007001 -0.007430 -0.007952 -0.008512 -0.009055 -0.009534 -0.009910 -0.010155 -0.010253 -0.010198 -0.009992 -0.009648 -0.009182 -0.008617 -0.007976 -0.007287 -0.006573 -0.005857 -0.005159 -0.004495 -0.003875 -0.003307 -0.002797 -0.002345 -0.001951 -0.001611 -0.001321 -0.001077 -0.000873 -0.000704 -0.000566 -0.000454 -0.000363 -0.000289 -0.000230 -0.000183 -0.000146 -0.000116 -0.000092 -0.000073 -0.000058 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000047 0.000059 0.000074 0.000094 0.000118 0.000149 0.000187 0.000235 0.000295 0.000370 0.000462 0.000575 0.000713 0.000881 0.001085 0.001328 0.001617 0.001956 0.002350 0.002803 0.003317 0.003894 0.004531 0.005223 0.005960 0.006728 0.007510 0.008283 0.009024 0.009705 0.010304 0.010795 0.011158 0.011377 0.011442 0.011350 0.011106 0.010723 0.010226 0.009644 0.009017 0.008386 0.007790 0.007262 0.006819 0.006458 0.006153 0.005850 0.005476 0.004944 0.004171 0.003091 0.001674 -0.000063 -0.002045 -0.004141 -0.006173 -0.007932 -0.009208 -0.009819 -0.009638 -0.008622 -0.006824 -0.004388 -0.001540 0.001443 0.004268 0.006661 0.008407 0.009370 0.009508 0.008873 0.007595 0.005858 0.003873 0.001842 -0.000060 -0.001711 -0.003043 -0.004048 -0.004764 -0.005263 -0.005630 -0.005951 -0.006298 -0.006717 -0.007230 -0.007835 -0.008507 -0.009209 -0.009896 -0.010524 -0.011054 -0.011452 -0.011699 -0.011781 -0.011697 -0.011451 -0.011057 -0.010533 -0.009901 -0.009187 -0.008418 -0.007619 -0.006814 -0.006026 -0.005271 -0.004564 -0.003912 -0.003322 -0.002796 -0.002335 -0.001934 -0.001591 -0.001301 -0.001057 -0.000855 -0.000688 -0.000552 -0.000441 -0.000352 -0.000280 -0.000223 -0.000177 -0.000141 -0.000112 -0.000089 -0.000070 -0.000055 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000072 0.000090 0.000114 0.000144 0.000181 0.000228 0.000286 0.000358 0.000448 0.000558 0.000694 0.000859 0.001060 0.001301 0.001588 0.001927 0.002322 0.002779 0.003302 0.003892 0.004549 0.005269 0.006044 0.006862 0.007706 0.008554 0.009383 0.010165 0.010873 0.011480 0.011959 0.012287 0.012445 0.012419 0.012203 0.011796 0.011208 0.010460 0.009579 0.008603 0.007575 0.006539 0.005538 0.004604 0.003757 0.002999 0.002313 0.001669 0.001027 0.000345 -0.000408 -0.001245 -0.002153 -0.003090 -0.003985 -0.004746 -0.005274 -0.005478 -0.005293 -0.004691 -0.003695 -0.002376 -0.000847 0.000750 0.002266 0.003563 0.004532 0.005109 0.005278 0.005069 0.004549 0.003808 0.002944 0.002045 0.001176 0.000376 -0.000348 -0.001011 -0.001652 -0.002311 -0.003031 -0.003840 -0.004750 -0.005754 -0.006828 -0.007932 -0.009021 -0.010046 -0.010962 -0.011730 -0.012321 -0.012717 -0.012910 -0.012903 -0.012705 -0.012332 -0.011807 -0.011154 -0.010401 -0.009577 -0.008712 -0.007831 -0.006961 -0.006119 -0.005324 -0.004586 -0.003913 -0.003309 -0.002775 -0.002309 -0.001906 -0.001564 -0.001275 -0.001033 -0.000833 -0.000669 -0.000536 -0.000428 -0.000341 -0.000271 -0.000215 -0.000171 -0.000135 -0.000107 -0.000085 -0.000067 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000044 0.000055 0.000069 0.000087 0.000110 0.000139 0.000175 0.000220 0.000276 0.000346 0.000433 0.000540 0.000672 0.000834 0.001030 0.001267 0.001551 0.001886 0.002278 0.002735 0.003258 0.003853 0.004519 0.005254 0.006051 0.006898 0.007780 0.008676 0.009559 0.010403 0.011178 0.011851 0.012392 0.012770 0.012958 0.012933 0.012675 0.012176 0.011435 0.010461 0.009278 0.007922 0.006444 0.004903 0.003367 0.001906 0.000587 -0.000538 -0.001428 -0.002066 -0.002453 -0.002613 -0.002584 -0.002416 -0.002162 -0.001869 -0.001578 -0.001312 -0.001083 -0.000890 -0.000723 -0.000570 -0.000420 -0.000269 -0.000114 0.000040 0.000191 0.000338 0.000483 0.000637 0.000810 0.001015 0.001261 0.001544 0.001852 0.002155 0.002410 0.002568 0.002574 0.002378 0.001940 0.001240 0.000275 -0.000931 -0.002335 -0.003876 -0.005485 -0.007088 -0.008613 -0.009998 -0.011193 -0.012161 -0.012881 -0.013345 -0.013556 -0.013528 -0.013281 -0.012842 -0.012241 -0.011509 -0.010679 -0.009784 -0.008857 -0.007924 -0.007010 -0.006136 -0.005317 -0.004562 -0.003879 -0.003269 -0.002733 -0.002267 -0.001867 -0.001528 -0.001243 -0.001005 -0.000809 -0.000649 -0.000519 -0.000414 -0.000329 -0.000261 -0.000207 -0.000164 -0.000130 -0.000103 -0.000081 -0.000064 -0.000050 -0.000040 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000016 0.000021 0.000026 0.000033 0.000042 0.000053 0.000067 0.000084 0.000106 0.000134 0.000168 0.000212 0.000266 0.000333 0.000417 0.000521 0.000648 0.000805 0.000996 0.001227 0.001504 0.001833 0.002219 0.002669 0.003188 0.003779 0.004444 0.005181 0.005984 0.006842 0.007739 0.008653 0.009561 0.010430 0.011230 0.011925 0.012478 0.012853 0.013015 0.012932 0.012577 0.011931 0.010985 0.009743 0.008226 0.006473 0.004543 0.002514 0.000481 -0.001451 -0.003171 -0.004575 -0.005575 -0.006108 -0.006146 -0.005697 -0.004814 -0.003584 -0.002128 -0.000585 0.000899 0.002185 0.003158 0.003733 0.003868 0.003561 0.002858 0.001841 0.000623 -0.000663 -0.001876 -0.002883 -0.003570 -0.003855 -0.003694 -0.003091 -0.002093 -0.000789 0.000699 0.002229 0.003653 0.004831 0.005645 0.006007 0.005871 0.005230 0.004119 0.002604 0.000780 -0.001243 -0.003352 -0.005437 -0.007401 -0.009167 -0.010676 -0.011890 -0.012793 -0.013383 -0.013673 -0.013685 -0.013449 -0.012999 -0.012373 -0.011608 -0.010744 -0.009815 -0.008857 -0.007899 -0.006966 -0.006078 -0.005251 -0.004492 -0.003809 -0.003202 -0.002671 -0.002211 -0.001817 -0.001484 -0.001205 -0.000973 -0.000782 -0.000626 -0.000500 -0.000398 -0.000316 -0.000251 -0.000199 -0.000157 -0.000124 -0.000098 -0.000077 -0.000061 -0.000048 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000040 0.000051 0.000064 0.000081 0.000102 0.000129 0.000162 0.000204 0.000255 0.000320 0.000400 0.000500 0.000623 0.000774 0.000958 0.001182 0.001450 0.001769 0.002145 0.002585 0.003092 0.003673 0.004327 0.005055 0.005849 0.006699 0.007589 0.008499 0.009401 0.010264 0.011052 0.011728 0.012250 0.012577 0.012667 0.012480 0.011983 0.011150 0.009966 0.008431 0.006567 0.004418 0.002053 -0.000430 -0.002912 -0.005251 -0.007297 -0.008901 -0.009930 -0.010284 -0.009908 -0.008804 -0.007038 -0.004740 -0.002095 0.000670 0.003309 0.005576 0.007258 0.008191 0.008286 0.007532 0.006006 0.003866 0.001331 -0.001337 -0.003860 -0.005977 -0.007468 -0.008181 -0.008041 -0.007064 -0.005347 -0.003060 -0.000424 0.002312 0.004899 0.007110 0.008765 0.009739 0.009974 0.009472 0.008298 0.006557 0.004389 0.001947 -0.000613 -0.003149 -0.005539 -0.007688 -0.009527 -0.011018 -0.012142 -0.012903 -0.013320 -0.013422 -0.013246 -0.012833 -0.012228 -0.011473 -0.010611 -0.009682 -0.008723 -0.007765 -0.006834 -0.005951 -0.005130 -0.004380 -0.003706 -0.003110 -0.002589 -0.002140 -0.001756 -0.001432 -0.001162 -0.000937 -0.000753 -0.000602 -0.000480 -0.000382 -0.000303 -0.000240 -0.000190 -0.000150 -0.000119 -0.000093 -0.000073 -0.000058 -0.000045 -0.000035 -0.000028 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000039 0.000049 0.000062 0.000078 0.000098 0.000124 0.000156 0.000195 0.000245 0.000306 0.000383 0.000478 0.000596 0.000740 0.000917 0.001131 0.001388 0.001695 0.002058 0.002483 0.002974 0.003537 0.004173 0.004879 0.005652 0.006479 0.007345 0.008227 0.009099 0.009927 0.010673 0.011297 0.011754 0.011996 0.011978 0.011655 0.010986 0.009941 0.008502 0.006668 0.004463 0.001937 -0.000828 -0.003718 -0.006587 -0.009264 -0.011562 -0.013292 -0.014285 -0.014408 -0.013586 -0.011818 -0.009187 -0.005862 -0.002090 0.001824 0.005537 0.008713 0.011047 0.012306 0.012359 0.011188 0.008903 0.005727 0.001979 -0.001961 -0.005690 -0.008831 -0.011067 -0.012177 -0.012060 -0.010740 -0.008357 -0.005155 -0.001445 0.002429 0.006124 0.009336 0.011823 0.013424 0.014067 0.013762 0.012593 0.010702 0.008266 0.005476 0.002524 -0.000417 -0.003202 -0.005718 -0.007888 -0.009665 -0.011032 -0.011993 -0.012571 -0.012801 -0.012724 -0.012388 -0.011841 -0.011131 -0.010304 -0.009404 -0.008470 -0.007534 -0.006624 -0.005761 -0.004960 -0.004229 -0.003574 -0.002995 -0.002491 -0.002056 -0.001686 -0.001374 -0.001113 -0.000898 -0.000720 -0.000576 -0.000459 -0.000365 -0.000289 -0.000229 -0.000181 -0.000143 -0.000113 -0.000089 -0.000070 -0.000055 -0.000043 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000047 0.000060 0.000075 0.000094 0.000119 0.000149 0.000187 0.000234 0.000292 0.000365 0.000456 0.000567 0.000704 0.000872 0.001076 0.001321 0.001614 0.001961 0.002366 0.002837 0.003376 0.003985 0.004662 0.005402 0.006193 0.007019 0.007856 0.008678 0.009449 0.010130 0.010676 0.011041 0.011173 0.011023 0.010542 0.009685 0.008420 0.006726 0.004605 0.002082 -0.000784 -0.003900 -0.007135 -0.010322 -0.013262 -0.015737 -0.017528 -0.018434 -0.018297 -0.017027 -0.014623 -0.011184 -0.006916 -0.002121 0.002823 0.007497 0.011479 0.014388 0.015933 0.015946 0.014405 0.011448 0.007358 0.002541 -0.002519 -0.007313 -0.011356 -0.014247 -0.015709 -0.015612 -0.013986 -0.011011 -0.006991 -0.002315 0.002588 0.007295 0.011430 0.014699 0.016908 0.017968 0.017894 0.016788 0.014815 0.012184 0.009121 0.005847 0.002559 -0.000575 -0.003426 -0.005907 -0.007964 -0.009578 -0.010753 -0.011513 -0.011895 -0.011945 -0.011714 -0.011253 -0.010616 -0.009851 -0.009003 -0.008115 -0.007220 -0.006347 -0.005518 -0.004747 -0.004045 -0.003416 -0.002860 -0.002377 -0.001961 -0.001608 -0.001310 -0.001061 -0.000855 -0.000686 -0.000548 -0.000437 -0.000347 -0.000275 -0.000218 -0.000172 -0.000136 -0.000107 -0.000084 -0.000066 -0.000052 -0.000041 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000072 0.000090 0.000113 0.000142 0.000178 0.000223 0.000278 0.000347 0.000432 0.000537 0.000667 0.000825 0.001018 0.001249 0.001526 0.001854 0.002238 0.002684 0.003195 0.003771 0.004412 0.005110 0.005854 0.006628 0.007407 0.008164 0.008861 0.009458 0.009910 0.010165 0.010172 0.009877 0.009229 0.008183 0.006703 0.004771 0.002389 -0.000411 -0.003566 -0.006970 -0.010479 -0.013906 -0.017032 -0.019614 -0.021408 -0.022190 -0.021783 -0.020088 -0.017105 -0.012950 -0.007860 -0.002184 0.003642 0.009131 0.013792 0.017184 0.018967 0.018943 0.017090 0.013567 0.008711 0.002998 -0.003001 -0.008684 -0.013483 -0.016923 -0.018677 -0.018594 -0.016707 -0.013227 -0.008510 -0.003007 0.002782 0.008366 0.013313 0.017281 0.020047 0.021508 0.021681 0.020677 0.018683 0.015931 0.012672 0.009149 0.005585 0.002162 -0.000977 -0.003734 -0.006049 -0.007899 -0.009285 -0.010232 -0.010778 -0.010971 -0.010863 -0.010510 -0.009965 -0.009280 -0.008504 -0.007678 -0.006839 -0.006016 -0.005231 -0.004500 -0.003834 -0.003237 -0.002710 -0.002252 -0.001857 -0.001522 -0.001240 -0.001005 -0.000810 -0.000650 -0.000519 -0.000413 -0.000328 -0.000260 -0.000206 -0.000163 -0.000129 -0.000101 -0.000080 -0.000063 -0.000049 -0.000038 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000043 0.000054 0.000068 0.000086 0.000108 0.000135 0.000169 0.000211 0.000263 0.000328 0.000408 0.000507 0.000628 0.000777 0.000957 0.001174 0.001434 0.001741 0.002102 0.002520 0.002998 0.003538 0.004136 0.004786 0.005476 0.006189 0.006901 0.007581 0.008194 0.008698 0.009044 0.009181 0.009057 0.008615 0.007804 0.006578 0.004903 0.002762 0.000159 -0.002868 -0.006248 -0.009869 -0.013572 -0.017158 -0.020391 -0.023013 -0.024761 -0.025394 -0.024725 -0.022648 -0.019168 -0.014415 -0.008650 -0.002261 0.004271 0.010408 0.015605 0.019376 0.021342 0.021286 0.019183 0.015214 0.009754 0.003336 -0.003400 -0.009781 -0.015170 -0.019040 -0.021021 -0.020944 -0.018847 -0.014963 -0.009686 -0.003518 0.002989 0.009291 0.014909 0.019467 0.022716 0.024542 0.024958 0.024085 0.022122 0.019318 0.015940 0.012250 0.008485 0.004842 0.001474 -0.001511 -0.004048 -0.006108 -0.007690 -0.008818 -0.009527 -0.009867 -0.009891 -0.009655 -0.009215 -0.008624 -0.007931 -0.007180 -0.006407 -0.005643 -0.004911 -0.004227 -0.003603 -0.003042 -0.002547 -0.002117 -0.001747 -0.001432 -0.001167 -0.000946 -0.000763 -0.000612 -0.000489 -0.000389 -0.000309 -0.000245 -0.000194 -0.000153 -0.000121 -0.000096 -0.000075 -0.000059 -0.000046 -0.000036 -0.000028 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000041 0.000051 0.000065 0.000081 0.000102 0.000128 0.000159 0.000199 0.000248 0.000309 0.000383 0.000476 0.000589 0.000727 0.000895 0.001097 0.001339 0.001625 0.001960 0.002348 0.002792 0.003291 0.003843 0.004441 0.005072 0.005719 0.006357 0.006957 0.007480 0.007884 0.008122 0.008141 0.007887 0.007305 0.006344 0.004960 0.003119 0.000807 -0.001966 -0.005159 -0.008695 -0.012453 -0.016268 -0.019932 -0.023197 -0.025796 -0.027455 -0.027926 -0.027016 -0.024617 -0.020738 -0.015521 -0.009247 -0.002328 0.004720 0.011325 0.016906 0.020943 0.023034 0.022949 0.020661 0.016368 0.010473 0.003551 -0.003712 -0.010591 -0.016403 -0.020576 -0.022717 -0.022641 -0.020388 -0.016208 -0.010519 -0.003860 0.003181 0.010023 0.016155 0.021175 0.024816 0.026955 0.027600 0.026876 0.024988 0.022195 0.018774 0.014997 0.011112 0.007324 0.003794 0.000638 -0.002074 -0.004308 -0.006060 -0.007349 -0.008212 -0.008694 -0.008849 -0.008734 -0.008404 -0.007913 -0.007310 -0.006640 -0.005941 -0.005242 -0.004569 -0.003937 -0.003357 -0.002837 -0.002377 -0.001976 -0.001632 -0.001339 -0.001092 -0.000885 -0.000714 -0.000574 -0.000458 -0.000365 -0.000290 -0.000230 -0.000182 -0.000144 -0.000114 -0.000090 -0.000071 -0.000056 -0.000043 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000061 0.000076 0.000096 0.000120 0.000150 0.000187 0.000232 0.000289 0.000358 0.000444 0.000549 0.000677 0.000833 0.001020 0.001243 0.001507 0.001816 0.002173 0.002581 0.003039 0.003543 0.004086 0.004656 0.005234 0.005797 0.006313 0.006745 0.007051 0.007183 0.007089 0.006715 0.006009 0.004919 0.003404 0.001435 -0.001000 -0.003888 -0.007182 -0.010800 -0.014616 -0.018461 -0.022122 -0.025349 -0.027869 -0.029406 -0.029711 -0.028589 -0.025937 -0.021767 -0.016229 -0.009618 -0.002360 0.005010 0.011900 0.017709 0.021900 0.024056 0.023942 0.021533 0.017036 0.010873 0.003642 -0.003941 -0.011121 -0.017185 -0.021540 -0.023775 -0.023696 -0.021344 -0.016977 -0.011030 -0.004058 0.003326 0.010524 0.017005 0.022351 0.026284 0.028672 0.029522 0.028955 0.027179 0.024454 0.021061 0.017276 0.013351 0.009495 0.005875 0.002611 -0.000223 -0.002587 -0.004473 -0.005898 -0.006894 -0.007506 -0.007784 -0.007785 -0.007564 -0.007173 -0.006663 -0.006078 -0.005455 -0.004826 -0.004213 -0.003636 -0.003104 -0.002626 -0.002202 -0.001832 -0.001514 -0.001243 -0.001015 -0.000824 -0.000665 -0.000535 -0.000428 -0.000341 -0.000271 -0.000215 -0.000170 -0.000135 -0.000106 -0.000084 -0.000066 -0.000052 -0.000041 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000014 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000072 0.000090 0.000112 0.000140 0.000174 0.000217 0.000269 0.000333 0.000413 0.000510 0.000628 0.000771 0.000943 0.001148 0.001390 0.001673 0.001999 0.002371 0.002786 0.003242 0.003730 0.004238 0.004748 0.005235 0.005670 0.006015 0.006227 0.006261 0.006065 0.005587 0.004777 0.003585 0.001975 -0.000081 -0.002590 -0.005533 -0.008861 -0.012487 -0.016285 -0.020083 -0.023668 -0.026792 -0.029184 -0.030574 -0.030715 -0.029420 -0.026588 -0.022237 -0.016523 -0.009745 -0.002334 0.005169 0.012166 0.018052 0.022286 0.024450 0.024306 0.021835 0.017247 0.010972 0.003618 -0.004090 -0.011384 -0.017544 -0.021966 -0.024233 -0.024150 -0.021757 -0.017312 -0.011255 -0.004146 0.003396 0.010768 0.017433 0.022967 0.027088 0.029659 0.030682 0.030275 0.028639 0.026033 0.022732 0.019013 0.015124 0.011277 0.007638 0.004330 0.001431 -0.001015 -0.002996 -0.004524 -0.005628 -0.006349 -0.006737 -0.006844 -0.006725 -0.006431 -0.006012 -0.005511 -0.004964 -0.004404 -0.003855 -0.003332 -0.002850 -0.002413 -0.002026 -0.001688 -0.001396 -0.001148 -0.000938 -0.000763 -0.000617 -0.000496 -0.000397 -0.000317 -0.000252 -0.000200 -0.000158 -0.000125 -0.000099 -0.000078 -0.000062 -0.000048 -0.000038 -0.000029 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000042 0.000053 0.000067 0.000083 0.000104 0.000130 0.000162 0.000201 0.000249 0.000309 0.000382 0.000471 0.000579 0.000710 0.000868 0.001055 0.001275 0.001532 0.001828 0.002164 0.002538 0.002947 0.003381 0.003829 0.004273 0.004688 0.005045 0.005309 0.005437 0.005384 0.005101 0.004539 0.003648 0.002386 0.000716 -0.001382 -0.003913 -0.006853 -0.010150 -0.013717 -0.017425 -0.021105 -0.024549 -0.027515 -0.029741 -0.030965 -0.030953 -0.029524 -0.026585 -0.022161 -0.016407 -0.009622 -0.002233 0.005227 0.012166 0.017990 0.022165 0.024281 0.024107 0.021626 0.017048 0.010802 0.003492 -0.004164 -0.011405 -0.017518 -0.021905 -0.024153 -0.024067 -0.021686 -0.017266 -0.011239 -0.004158 0.003369 0.010743 0.017435 0.023026 0.027234 0.029921 0.031083 0.030830 0.029357 0.026911 0.023760 0.020172 0.016390 0.012621 0.009031 0.005742 0.002836 0.000358 -0.001675 -0.003271 -0.004453 -0.005261 -0.005740 -0.005939 -0.005912 -0.005707 -0.005373 -0.004952 -0.004480 -0.003989 -0.003500 -0.003033 -0.002598 -0.002204 -0.001853 -0.001546 -0.001281 -0.001054 -0.000863 -0.000702 -0.000569 -0.000458 -0.000367 -0.000293 -0.000233 -0.000185 -0.000147 -0.000116 -0.000092 -0.000073 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000049 0.000062 0.000077 0.000096 0.000120 0.000149 0.000185 0.000230 0.000284 0.000352 0.000433 0.000532 0.000652 0.000795 0.000965 0.001165 0.001397 0.001664 0.001965 0.002299 0.002662 0.003045 0.003436 0.003817 0.004165 0.004452 0.004643 0.004697 0.004572 0.004220 0.003594 0.002651 0.001349 -0.000341 -0.002438 -0.004941 -0.007823 -0.011031 -0.014476 -0.018032 -0.021535 -0.024783 -0.027546 -0.029576 -0.030626 -0.030473 -0.028951 -0.025976 -0.021577 -0.015908 -0.009259 -0.002048 0.005211 0.011947 0.017586 0.021612 0.023633 0.023426 0.020979 0.016500 0.010405 0.003283 -0.004169 -0.011214 -0.017157 -0.021423 -0.023607 -0.023523 -0.021206 -0.016902 -0.011030 -0.004124 0.003230 0.010452 0.017031 0.022560 0.026762 0.029500 0.030765 0.030658 0.029361 0.027108 0.024154 0.020754 0.017139 0.013512 0.010032 0.006820 0.003960 0.001498 -0.000544 -0.002171 -0.003401 -0.004270 -0.004818 -0.005093 -0.005144 -0.005018 -0.004762 -0.004415 -0.004013 -0.003586 -0.003157 -0.002742 -0.002354 -0.002001 -0.001685 -0.001408 -0.001168 -0.000963 -0.000790 -0.000644 -0.000522 -0.000421 -0.000338 -0.000270 -0.000215 -0.000171 -0.000136 -0.000108 -0.000085 -0.000067 -0.000053 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000071 0.000089 0.000110 0.000137 0.000170 0.000211 0.000261 0.000322 0.000397 0.000487 0.000596 0.000726 0.000879 0.001059 0.001268 0.001506 0.001775 0.002072 0.002391 0.002726 0.003064 0.003388 0.003676 0.003900 0.004028 0.004021 0.003839 0.003436 0.002771 0.001802 0.000493 -0.001183 -0.003238 -0.005667 -0.008443 -0.011510 -0.014780 -0.018132 -0.021408 -0.024418 -0.026947 -0.028761 -0.029632 -0.029356 -0.027781 -0.024834 -0.020546 -0.015069 -0.008681 -0.001779 0.005148 0.011558 0.016908 0.020710 0.022595 0.022354 0.019979 0.015670 0.009828 0.003012 -0.004111 -0.010841 -0.016517 -0.020590 -0.022678 -0.022601 -0.020392 -0.016286 -0.010676 -0.004069 0.002978 0.009917 0.016261 0.021622 0.025736 0.028465 0.029799 0.029826 0.028713 0.026677 0.023956 0.020788 0.017392 0.013958 0.010641 0.007559 0.004792 0.002392 0.000380 -0.001242 -0.002490 -0.003393 -0.003989 -0.004321 -0.004435 -0.004377 -0.004188 -0.003908 -0.003571 -0.003204 -0.002830 -0.002465 -0.002121 -0.001807 -0.001525 -0.001276 -0.001061 -0.000876 -0.000720 -0.000588 -0.000477 -0.000386 -0.000310 -0.000248 -0.000198 -0.000158 -0.000125 -0.000099 -0.000079 -0.000062 -0.000049 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000026 0.000033 0.000041 0.000052 0.000065 0.000081 0.000101 0.000126 0.000156 0.000193 0.000239 0.000294 0.000362 0.000444 0.000543 0.000659 0.000798 0.000959 0.001145 0.001358 0.001596 0.001857 0.002137 0.002428 0.002718 0.002991 0.003226 0.003396 0.003472 0.003417 0.003193 0.002760 0.002077 0.001108 -0.000180 -0.001807 -0.003784 -0.006101 -0.008730 -0.011613 -0.014667 -0.017774 -0.020787 -0.023529 -0.025801 -0.027388 -0.028085 -0.027705 -0.026114 -0.023249 -0.019146 -0.013949 -0.007921 -0.001433 0.005057 0.011045 0.016024 0.019544 0.021261 0.020985 0.018711 0.014631 0.009120 0.002703 -0.003995 -0.010319 -0.015652 -0.019481 -0.021448 -0.021385 -0.019323 -0.015478 -0.010217 -0.004011 0.002622 0.009171 0.015181 0.020288 0.024242 0.026912 0.028281 0.028427 0.027499 0.025694 0.023231 0.020328 0.017189 0.013991 0.010881 0.007970 0.005339 0.003038 0.001093 -0.000491 -0.001727 -0.002640 -0.003262 -0.003633 -0.003795 -0.003791 -0.003660 -0.003438 -0.003158 -0.002846 -0.002523 -0.002205 -0.001902 -0.001624 -0.001373 -0.001152 -0.000959 -0.000794 -0.000653 -0.000534 -0.000435 -0.000352 -0.000284 -0.000228 -0.000182 -0.000145 -0.000115 -0.000092 -0.000072 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000038 0.000047 0.000059 0.000074 0.000092 0.000114 0.000142 0.000176 0.000217 0.000268 0.000329 0.000403 0.000492 0.000597 0.000721 0.000865 0.001030 0.001219 0.001429 0.001658 0.001902 0.002153 0.002400 0.002628 0.002817 0.002943 0.002978 0.002888 0.002638 0.002191 0.001511 0.000565 -0.000675 -0.002225 -0.004093 -0.006267 -0.008715 -0.011383 -0.014189 -0.017024 -0.019750 -0.022206 -0.024209 -0.025569 -0.026100 -0.025636 -0.024062 -0.021326 -0.017464 -0.012614 -0.007021 -0.001026 0.004950 0.010445 0.014997 0.018193 0.019722 0.019411 0.017261 0.013451 0.008328 0.002377 -0.003827 -0.009681 -0.014618 -0.018166 -0.019997 -0.019955 -0.018068 -0.014533 -0.009686 -0.003957 0.002181 0.008259 0.013858 0.018643 0.022381 0.024948 0.026323 0.026570 0.025822 0.024254 0.022063 0.019446 0.016590 0.013659 0.010787 0.008082 0.005620 0.003452 0.001604 0.000085 -0.001113 -0.002012 -0.002640 -0.003032 -0.003228 -0.003265 -0.003181 -0.003010 -0.002780 -0.002516 -0.002239 -0.001963 -0.001699 -0.001454 -0.001232 -0.001036 -0.000865 -0.000717 -0.000591 -0.000484 -0.000395 -0.000320 -0.000259 -0.000208 -0.000166 -0.000133 -0.000106 -0.000084 -0.000067 -0.000053 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000054 0.000067 0.000084 0.000104 0.000129 0.000160 0.000197 0.000243 0.000298 0.000365 0.000444 0.000538 0.000648 0.000776 0.000923 0.001089 0.001274 0.001474 0.001686 0.001902 0.002111 0.002301 0.002452 0.002543 0.002546 0.002434 0.002171 0.001727 0.001067 0.000164 -0.001006 -0.002457 -0.004192 -0.006198 -0.008442 -0.010872 -0.013411 -0.015956 -0.018384 -0.020547 -0.022282 -0.023420 -0.023797 -0.023271 -0.021742 -0.019169 -0.015591 -0.011136 -0.006028 -0.000577 0.004836 0.009795 0.013882 0.016730 0.018058 0.017715 0.015705 0.012193 0.007495 0.002053 -0.003613 -0.008957 -0.013466 -0.016712 -0.018398 -0.018384 -0.016693 -0.013501 -0.009111 -0.003909 0.001679 0.007230 0.012365 0.016779 0.020259 0.022688 0.024041 0.024371 0.023793 0.022459 0.020544 0.018223 0.015666 0.013019 0.010409 0.007933 0.005665 0.003655 0.001929 0.000499 -0.000640 -0.001505 -0.002121 -0.002519 -0.002734 -0.002801 -0.002754 -0.002623 -0.002436 -0.002216 -0.001979 -0.001741 -0.001511 -0.001297 -0.001102 -0.000928 -0.000776 -0.000645 -0.000533 -0.000438 -0.000358 -0.000291 -0.000235 -0.000189 -0.000152 -0.000121 -0.000097 -0.000077 -0.000061 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000049 0.000061 0.000076 0.000094 0.000117 0.000145 0.000179 0.000220 0.000269 0.000329 0.000400 0.000483 0.000581 0.000694 0.000824 0.000970 0.001132 0.001306 0.001489 0.001674 0.001852 0.002009 0.002129 0.002193 0.002175 0.002050 0.001788 0.001359 0.000735 -0.000109 -0.001194 -0.002528 -0.004114 -0.005935 -0.007961 -0.010140 -0.012402 -0.014654 -0.016781 -0.018654 -0.020129 -0.021056 -0.021297 -0.020728 -0.019266 -0.016882 -0.013615 -0.009583 -0.004988 -0.000108 0.004717 0.009118 0.012727 0.015216 0.016340 0.015970 0.014110 0.010912 0.006658 0.001746 -0.003362 -0.008178 -0.012243 -0.015178 -0.016718 -0.016736 -0.015252 -0.012422 -0.008511 -0.003863 0.001145 0.006137 0.010776 0.014788 0.017980 0.020244 0.021553 0.021948 0.021524 0.020415 0.018770 0.016746 0.014491 0.012138 0.009800 0.007568 0.005511 0.003675 0.002090 0.000767 -0.000295 -0.001109 -0.001698 -0.002088 -0.002311 -0.002397 -0.002377 -0.002280 -0.002128 -0.001944 -0.001743 -0.001539 -0.001340 -0.001153 -0.000982 -0.000829 -0.000695 -0.000579 -0.000479 -0.000394 -0.000323 -0.000263 -0.000213 -0.000172 -0.000138 -0.000111 -0.000088 -0.000070 -0.000056 -0.000044 -0.000035 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000044 0.000055 0.000069 0.000085 0.000106 0.000131 0.000161 0.000198 0.000242 0.000295 0.000358 0.000432 0.000519 0.000619 0.000733 0.000861 0.001002 0.001154 0.001312 0.001471 0.001621 0.001752 0.001848 0.001891 0.001861 0.001732 0.001479 0.001077 0.000500 -0.000274 -0.001261 -0.002468 -0.003893 -0.005522 -0.007323 -0.009248 -0.011234 -0.013194 -0.015029 -0.016623 -0.017852 -0.018587 -0.018709 -0.018116 -0.016740 -0.014561 -0.011619 -0.008020 -0.003946 0.000357 0.004593 0.008438 0.011569 0.013703 0.014630 0.014236 0.012532 0.009652 0.005847 0.001466 -0.003082 -0.007369 -0.010993 -0.013619 -0.015015 -0.015068 -0.013794 -0.011328 -0.007902 -0.003814 0.000606 0.005029 0.009159 0.012755 0.015643 0.017724 0.018969 0.019409 0.019123 0.018222 0.016836 0.015099 0.013142 0.011081 0.009018 0.007036 0.005197 0.003547 0.002114 0.000911 -0.000061 -0.000813 -0.001363 -0.001734 -0.001953 -0.002049 -0.002049 -0.001977 -0.001855 -0.001701 -0.001531 -0.001356 -0.001184 -0.001022 -0.000873 -0.000739 -0.000621 -0.000518 -0.000429 -0.000354 -0.000290 -0.000237 -0.000192 -0.000155 -0.000125 -0.000100 -0.000080 -0.000064 -0.000051 -0.000041 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000032 0.000040 0.000050 0.000062 0.000077 0.000095 0.000118 0.000145 0.000177 0.000217 0.000264 0.000319 0.000385 0.000461 0.000549 0.000650 0.000762 0.000885 0.001017 0.001154 0.001290 0.001418 0.001527 0.001604 0.001634 0.001597 0.001472 0.001237 0.000869 0.000346 -0.000351 -0.001233 -0.002306 -0.003568 -0.005001 -0.006578 -0.008255 -0.009971 -0.011652 -0.013210 -0.014544 -0.015546 -0.016109 -0.016131 -0.015531 -0.014254 -0.012288 -0.009672 -0.006504 -0.002942 0.000799 0.004462 0.007767 0.010438 0.012233 0.012972 0.012563 0.011015 0.008448 0.005082 0.001220 -0.002784 -0.006557 -0.009752 -0.012080 -0.013336 -0.013425 -0.012357 -0.010248 -0.007295 -0.003755 0.000089 0.003952 0.007578 0.010756 0.013333 0.015220 0.016386 0.016853 0.016685 0.015974 0.014828 0.013362 0.011689 0.009911 0.008118 0.006383 0.004765 0.003304 0.002029 0.000953 0.000079 -0.000602 -0.001104 -0.001447 -0.001656 -0.001754 -0.001766 -0.001712 -0.001613 -0.001485 -0.001341 -0.001191 -0.001043 -0.000903 -0.000773 -0.000656 -0.000552 -0.000462 -0.000384 -0.000317 -0.000260 -0.000213 -0.000173 -0.000140 -0.000113 -0.000091 -0.000073 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000056 0.000069 0.000085 0.000105 0.000129 0.000158 0.000193 0.000235 0.000284 0.000342 0.000409 0.000486 0.000574 0.000672 0.000780 0.000894 0.001013 0.001130 0.001240 0.001332 0.001396 0.001417 0.001379 0.001263 0.001051 0.000721 0.000257 -0.000358 -0.001133 -0.002072 -0.003171 -0.004414 -0.005774 -0.007212 -0.008674 -0.010094 -0.011394 -0.012490 -0.013289 -0.013702 -0.013645 -0.013052 -0.011883 -0.010131 -0.007834 -0.005080 -0.002008 0.001199 0.004319 0.007116 0.009356 0.010835 0.011403 0.010984 0.009590 0.007324 0.004377 0.001009 -0.002477 -0.005764 -0.008553 -0.010597 -0.011723 -0.011846 -0.010973 -0.009202 -0.006699 -0.003680 -0.000387 0.002940 0.006080 0.008852 0.011122 0.012811 0.013887 0.014365 0.014294 0.013750 0.012822 0.011606 0.010199 0.008688 0.007152 0.005656 0.004252 0.002979 0.001862 0.000915 0.000143 -0.000462 -0.000910 -0.001220 -0.001411 -0.001505 -0.001523 -0.001483 -0.001402 -0.001295 -0.001173 -0.001044 -0.000917 -0.000796 -0.000683 -0.000581 -0.000490 -0.000410 -0.000342 -0.000283 -0.000232 -0.000190 -0.000155 -0.000126 -0.000102 -0.000082 -0.000066 -0.000053 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000032 0.000040 0.000050 0.000062 0.000076 0.000094 0.000115 0.000141 0.000172 0.000208 0.000251 0.000302 0.000361 0.000429 0.000506 0.000592 0.000686 0.000785 0.000888 0.000990 0.001084 0.001163 0.001217 0.001234 0.001199 0.001096 0.000910 0.000622 0.000218 -0.000314 -0.000984 -0.001792 -0.002735 -0.003796 -0.004951 -0.006166 -0.007392 -0.008572 -0.009641 -0.010524 -0.011145 -0.011431 -0.011313 -0.010741 -0.009682 -0.008139 -0.006147 -0.003783 -0.001167 0.001543 0.004163 0.006493 0.008338 0.009531 0.009947 0.009525 0.008279 0.006297 0.003741 0.000833 -0.002172 -0.005007 -0.007420 -0.009202 -0.010206 -0.010359 -0.009667 -0.008208 -0.006121 -0.003586 -0.000805 0.002020 0.004703 0.007090 0.009066 0.010558 0.011538 0.012012 0.012019 0.011617 0.010882 0.009891 0.008726 0.007462 0.006165 0.004894 0.003694 0.002601 0.001639 0.000820 0.000149 -0.000377 -0.000770 -0.001042 -0.001212 -0.001298 -0.001317 -0.001285 -0.001218 -0.001128 -0.001024 -0.000914 -0.000804 -0.000699 -0.000602 -0.000513 -0.000433 -0.000364 -0.000303 -0.000251 -0.000207 -0.000170 -0.000138 -0.000113 -0.000091 -0.000073 -0.000059 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000055 0.000068 0.000083 0.000102 0.000125 0.000152 0.000184 0.000222 0.000267 0.000318 0.000378 0.000445 0.000520 0.000602 0.000689 0.000779 0.000867 0.000949 0.001018 0.001065 0.001080 0.001051 0.000964 0.000805 0.000559 0.000215 -0.000238 -0.000806 -0.001490 -0.002285 -0.003177 -0.004143 -0.005153 -0.006166 -0.007131 -0.007994 -0.008691 -0.009161 -0.009342 -0.009181 -0.008638 -0.007692 -0.006348 -0.004640 -0.002636 -0.000438 0.001822 0.003989 0.005900 0.007394 0.008333 0.008618 0.008200 0.007094 0.005374 0.003178 0.000690 -0.001878 -0.004301 -0.006371 -0.007913 -0.008805 -0.008984 -0.008454 -0.007278 -0.005567 -0.003471 -0.001155 0.001212 0.003475 0.005505 0.007202 0.008505 0.009385 0.009843 0.009909 0.009627 0.009058 0.008265 0.007317 0.006274 0.005197 0.004133 0.003123 0.002199 0.001383 0.000686 0.000114 -0.000335 -0.000671 -0.000905 -0.001051 -0.001125 -0.001142 -0.001116 -0.001059 -0.000982 -0.000892 -0.000798 -0.000704 -0.000613 -0.000528 -0.000451 -0.000382 -0.000321 -0.000268 -0.000223 -0.000184 -0.000151 -0.000123 -0.000100 -0.000081 -0.000066 -0.000053 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000032 0.000039 0.000049 0.000060 0.000074 0.000090 0.000110 0.000134 0.000162 0.000196 0.000235 0.000280 0.000332 0.000391 0.000457 0.000528 0.000604 0.000682 0.000760 0.000832 0.000893 0.000936 0.000951 0.000929 0.000858 0.000727 0.000523 0.000236 -0.000142 -0.000615 -0.001184 -0.001844 -0.002581 -0.003377 -0.004203 -0.005026 -0.005803 -0.006486 -0.007024 -0.007367 -0.007465 -0.007276 -0.006770 -0.005935 -0.004777 -0.003329 -0.001651 0.000173 0.002031 0.003798 0.005339 0.006526 0.007246 0.007422 0.007015 0.006039 0.004558 0.002687 0.000575 -0.001599 -0.003654 -0.005417 -0.006744 -0.007534 -0.007734 -0.007345 -0.006417 -0.005040 -0.003333 -0.001433 0.000524 0.002409 0.004114 0.005556 0.006679 0.007459 0.007892 0.007999 0.007815 0.007386 0.006764 0.006005 0.005159 0.004277 0.003400 0.002564 0.001796 0.001114 0.000532 0.000054 -0.000323 -0.000605 -0.000800 -0.000922 -0.000983 -0.000995 -0.000971 -0.000922 -0.000855 -0.000777 -0.000696 -0.000615 -0.000536 -0.000463 -0.000396 -0.000336 -0.000283 -0.000236 -0.000196 -0.000162 -0.000133 -0.000109 -0.000089 -0.000072 -0.000058 -0.000047 -0.000038 -0.000030 -0.000024 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000065 0.000080 0.000097 0.000118 0.000143 0.000172 0.000206 0.000246 0.000292 0.000343 0.000400 0.000463 0.000529 0.000598 0.000666 0.000730 0.000785 0.000825 0.000842 0.000828 0.000773 0.000668 0.000503 0.000270 -0.000039 -0.000426 -0.000891 -0.001428 -0.002028 -0.002672 -0.003337 -0.003994 -0.004607 -0.005137 -0.005543 -0.005781 -0.005815 -0.005611 -0.005149 -0.004420 -0.003434 -0.002221 -0.000831 0.000662 0.002170 0.003589 0.004812 0.005735 0.006271 0.006358 0.005967 0.005112 0.003846 0.002263 0.000485 -0.001343 -0.003072 -0.004563 -0.005700 -0.006397 -0.006612 -0.006344 -0.005630 -0.004541 -0.003174 -0.001636 -0.000040 0.001510 0.002925 0.004135 0.005094 0.005776 0.006177 0.006310 0.006203 0.005890 0.005412 0.004815 0.004141 0.003430 0.002719 0.002037 0.001408 0.000850 0.000372 -0.000021 -0.000330 -0.000560 -0.000719 -0.000817 -0.000864 -0.000871 -0.000848 -0.000803 -0.000744 -0.000677 -0.000607 -0.000536 -0.000468 -0.000405 -0.000347 -0.000294 -0.000248 -0.000208 -0.000173 -0.000143 -0.000118 -0.000096 -0.000079 -0.000064 -0.000052 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000057 0.000070 0.000086 0.000104 0.000126 0.000151 0.000181 0.000216 0.000256 0.000301 0.000351 0.000405 0.000463 0.000524 0.000584 0.000641 0.000691 0.000729 0.000749 0.000743 0.000703 0.000623 0.000493 0.000308 0.000062 -0.000248 -0.000621 -0.001051 -0.001529 -0.002041 -0.002566 -0.003081 -0.003556 -0.003958 -0.004254 -0.004411 -0.004397 -0.004190 -0.003773 -0.003144 -0.002314 -0.001310 -0.000174 0.001034 0.002240 0.003362 0.004315 0.005018 0.005402 0.005420 0.005051 0.004306 0.003231 0.001901 0.000415 -0.001111 -0.002557 -0.003811 -0.004780 -0.005394 -0.005618 -0.005449 -0.004915 -0.004072 -0.002994 -0.001769 -0.000484 0.000775 0.001935 0.002940 0.003748 0.004337 0.004702 0.004850 0.004800 0.004581 0.004223 0.003762 0.003234 0.002671 0.002103 0.001557 0.001052 0.000602 0.000217 -0.000099 -0.000347 -0.000530 -0.000655 -0.000731 -0.000764 -0.000766 -0.000742 -0.000701 -0.000649 -0.000590 -0.000528 -0.000467 -0.000408 -0.000353 -0.000303 -0.000257 -0.000217 -0.000182 -0.000152 -0.000126 -0.000103 -0.000085 -0.000069 -0.000056 -0.000045 -0.000037 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000041 0.000050 0.000062 0.000075 0.000092 0.000111 0.000133 0.000159 0.000190 0.000224 0.000263 0.000307 0.000355 0.000406 0.000459 0.000512 0.000564 0.000610 0.000646 0.000668 0.000669 0.000644 0.000585 0.000487 0.000344 0.000153 -0.000090 -0.000382 -0.000719 -0.001093 -0.001492 -0.001899 -0.002295 -0.002654 -0.002951 -0.003159 -0.003251 -0.003205 -0.003002 -0.002633 -0.002098 -0.001407 -0.000585 0.000332 0.001296 0.002247 0.003120 0.003849 0.004371 0.004633 0.004600 0.004256 0.003612 0.002704 0.001594 0.000360 -0.000906 -0.002108 -0.003158 -0.003980 -0.004519 -0.004746 -0.004656 -0.004271 -0.003632 -0.002797 -0.001835 -0.000815 0.000194 0.001135 0.001959 0.002633 0.003136 0.003462 0.003614 0.003607 0.003460 0.003199 0.002852 0.002445 0.002008 0.001564 0.001134 0.000735 0.000380 0.000077 -0.000172 -0.000366 -0.000508 -0.000603 -0.000658 -0.000680 -0.000676 -0.000651 -0.000613 -0.000566 -0.000514 -0.000460 -0.000406 -0.000355 -0.000307 -0.000264 -0.000224 -0.000189 -0.000159 -0.000132 -0.000110 -0.000090 -0.000074 -0.000060 -0.000049 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000044 0.000054 0.000066 0.000081 0.000097 0.000117 0.000140 0.000166 0.000197 0.000231 0.000269 0.000310 0.000355 0.000402 0.000449 0.000496 0.000538 0.000573 0.000596 0.000604 0.000591 0.000551 0.000480 0.000374 0.000229 0.000044 -0.000179 -0.000438 -0.000724 -0.001028 -0.001337 -0.001633 -0.001898 -0.002111 -0.002249 -0.002294 -0.002226 -0.002035 -0.001712 -0.001262 -0.000694 -0.000029 0.000702 0.001460 0.002198 0.002867 0.003413 0.003789 0.003956 0.003886 0.003570 0.003016 0.002254 0.001333 0.000315 -0.000729 -0.001723 -0.002597 -0.003292 -0.003764 -0.003988 -0.003959 -0.003693 -0.003221 -0.002587 -0.001843 -0.001045 -0.000245 0.000508 0.001177 0.001732 0.002157 0.002443 0.002592 0.002614 0.002523 0.002339 0.002083 0.001778 0.001444 0.001104 0.000772 0.000464 0.000190 -0.000044 -0.000235 -0.000383 -0.000489 -0.000559 -0.000596 -0.000607 -0.000598 -0.000573 -0.000537 -0.000494 -0.000447 -0.000400 -0.000353 -0.000309 -0.000267 -0.000229 -0.000195 -0.000165 -0.000138 -0.000115 -0.000096 -0.000079 -0.000065 -0.000053 -0.000043 -0.000034 -0.000028 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000048 0.000058 0.000071 0.000085 0.000103 0.000123 0.000146 0.000172 0.000202 0.000235 0.000271 0.000310 0.000352 0.000394 0.000435 0.000474 0.000508 0.000532 0.000545 0.000542 0.000518 0.000470 0.000394 0.000288 0.000152 -0.000015 -0.000208 -0.000422 -0.000648 -0.000876 -0.001092 -0.001281 -0.001427 -0.001512 -0.001522 -0.001443 -0.001267 -0.000990 -0.000615 -0.000154 0.000376 0.000951 0.001539 0.002104 0.002606 0.003006 0.003268 0.003362 0.003268 0.002981 0.002507 0.001872 0.001112 0.000275 -0.000581 -0.001399 -0.002124 -0.002709 -0.003119 -0.003335 -0.003351 -0.003178 -0.002839 -0.002367 -0.001802 -0.001186 -0.000561 0.000036 0.000572 0.001025 0.001378 0.001626 0.001766 0.001807 0.001758 0.001633 0.001450 0.001226 0.000978 0.000723 0.000473 0.000240 0.000033 -0.000143 -0.000285 -0.000394 -0.000470 -0.000518 -0.000541 -0.000543 -0.000529 -0.000504 -0.000470 -0.000431 -0.000390 -0.000348 -0.000307 -0.000268 -0.000232 -0.000199 -0.000169 -0.000143 -0.000120 -0.000100 -0.000083 -0.000069 -0.000056 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000034 0.000042 0.000051 0.000062 0.000075 0.000090 0.000108 0.000128 0.000150 0.000176 0.000205 0.000237 0.000271 0.000307 0.000345 0.000382 0.000417 0.000449 0.000474 0.000491 0.000495 0.000484 0.000454 0.000403 0.000330 0.000232 0.000112 -0.000027 -0.000182 -0.000346 -0.000509 -0.000661 -0.000791 -0.000885 -0.000931 -0.000917 -0.000833 -0.000675 -0.000440 -0.000133 0.000236 0.000654 0.001100 0.001549 0.001974 0.002343 0.002628 0.002802 0.002842 0.002735 0.002477 0.002075 0.001547 0.000922 0.000239 -0.000460 -0.001130 -0.001728 -0.002219 -0.002574 -0.002777 -0.002824 -0.002722 -0.002486 -0.002142 -0.001720 -0.001252 -0.000770 -0.000304 0.000121 0.000486 0.000777 0.000987 0.001116 0.001167 0.001147 0.001068 0.000942 0.000783 0.000603 0.000417 0.000234 0.000063 -0.000089 -0.000217 -0.000320 -0.000397 -0.000449 -0.000479 -0.000490 -0.000485 -0.000469 -0.000443 -0.000411 -0.000376 -0.000339 -0.000302 -0.000266 -0.000232 -0.000201 -0.000172 -0.000147 -0.000124 -0.000104 -0.000087 -0.000072 -0.000059 -0.000049 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000044 0.000054 0.000065 0.000079 0.000094 0.000111 0.000131 0.000153 0.000178 0.000206 0.000236 0.000268 0.000301 0.000334 0.000366 0.000396 0.000421 0.000440 0.000450 0.000448 0.000433 0.000402 0.000353 0.000287 0.000205 0.000107 -0.000001 -0.000115 -0.000227 -0.000330 -0.000414 -0.000469 -0.000486 -0.000457 -0.000374 -0.000235 -0.000039 0.000210 0.000503 0.000828 0.001169 0.001506 0.001819 0.002084 0.002280 0.002387 0.002389 0.002277 0.002048 0.001707 0.001271 0.000760 0.000204 -0.000365 -0.000911 -0.001403 -0.001812 -0.002116 -0.002304 -0.002370 -0.002319 -0.002162 -0.001918 -0.001609 -0.001259 -0.000892 -0.000532 -0.000199 0.000091 0.000328 0.000504 0.000619 0.000673 0.000674 0.000629 0.000546 0.000437 0.000312 0.000180 0.000050 -0.000071 -0.000179 -0.000269 -0.000340 -0.000392 -0.000425 -0.000441 -0.000443 -0.000433 -0.000414 -0.000389 -0.000359 -0.000327 -0.000294 -0.000262 -0.000230 -0.000201 -0.000174 -0.000149 -0.000127 -0.000107 -0.000090 -0.000075 -0.000062 -0.000051 -0.000042 -0.000034 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000047 0.000057 0.000068 0.000081 0.000096 0.000114 0.000133 0.000155 0.000179 0.000205 0.000233 0.000262 0.000291 0.000321 0.000348 0.000373 0.000392 0.000406 0.000411 0.000407 0.000390 0.000361 0.000320 0.000266 0.000201 0.000129 0.000054 -0.000019 -0.000084 -0.000134 -0.000161 -0.000159 -0.000120 -0.000042 0.000079 0.000240 0.000440 0.000669 0.000918 0.001175 0.001424 0.001650 0.001835 0.001963 0.002021 0.001997 0.001885 0.001683 0.001396 0.001036 0.000619 0.000169 -0.000292 -0.000735 -0.001138 -0.001477 -0.001736 -0.001905 -0.001981 -0.001966 -0.001867 -0.001699 -0.001477 -0.001219 -0.000945 -0.000670 -0.000413 -0.000184 0.000006 0.000152 0.000251 0.000306 0.000320 0.000298 0.000248 0.000177 0.000094 0.000004 -0.000084 -0.000167 -0.000240 -0.000301 -0.000347 -0.000379 -0.000397 -0.000403 -0.000398 -0.000385 -0.000365 -0.000340 -0.000313 -0.000284 -0.000255 -0.000226 -0.000199 -0.000173 -0.000149 -0.000128 -0.000109 -0.000092 -0.000077 -0.000065 -0.000054 -0.000044 -0.000036 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000041 0.000049 0.000059 0.000070 0.000083 0.000098 0.000115 0.000134 0.000154 0.000177 0.000202 0.000227 0.000253 0.000279 0.000304 0.000328 0.000348 0.000363 0.000373 0.000376 0.000371 0.000356 0.000333 0.000300 0.000261 0.000217 0.000170 0.000126 0.000089 0.000064 0.000057 0.000072 0.000115 0.000187 0.000290 0.000422 0.000580 0.000757 0.000946 0.001136 0.001316 0.001475 0.001599 0.001677 0.001700 0.001659 0.001551 0.001374 0.001133 0.000837 0.000498 0.000134 -0.000238 -0.000596 -0.000924 -0.001203 -0.001422 -0.001572 -0.001650 -0.001658 -0.001601 -0.001489 -0.001334 -0.001147 -0.000944 -0.000738 -0.000541 -0.000363 -0.000212 -0.000094 -0.000008 0.000043 0.000065 0.000060 0.000033 -0.000009 -0.000062 -0.000119 -0.000176 -0.000230 -0.000277 -0.000314 -0.000342 -0.000359 -0.000367 -0.000365 -0.000356 -0.000340 -0.000320 -0.000296 -0.000271 -0.000245 -0.000219 -0.000194 -0.000171 -0.000148 -0.000128 -0.000110 -0.000093 -0.000079 -0.000066 -0.000056 -0.000046 -0.000038 -0.000031 -0.000025 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000042 0.000051 0.000060 0.000071 0.000084 0.000098 0.000115 0.000133 0.000152 0.000174 0.000196 0.000219 0.000242 0.000265 0.000286 0.000306 0.000322 0.000335 0.000343 0.000345 0.000341 0.000330 0.000314 0.000293 0.000269 0.000244 0.000221 0.000204 0.000196 0.000202 0.000226 0.000269 0.000334 0.000420 0.000527 0.000651 0.000786 0.000927 0.001066 0.001193 0.001301 0.001380 0.001422 0.001420 0.001370 0.001268 0.001114 0.000912 0.000669 0.000394 0.000101 -0.000198 -0.000487 -0.000752 -0.000980 -0.001163 -0.001293 -0.001369 -0.001391 -0.001364 -0.001292 -0.001186 -0.001054 -0.000906 -0.000753 -0.000604 -0.000467 -0.000349 -0.000253 -0.000181 -0.000134 -0.000109 -0.000103 -0.000113 -0.000136 -0.000165 -0.000199 -0.000233 -0.000265 -0.000293 -0.000314 -0.000328 -0.000335 -0.000334 -0.000327 -0.000315 -0.000299 -0.000279 -0.000257 -0.000234 -0.000211 -0.000188 -0.000166 -0.000146 -0.000127 -0.000109 -0.000094 -0.000080 -0.000067 -0.000057 -0.000047 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000043 0.000051 0.000061 0.000071 0.000084 0.000098 0.000113 0.000130 0.000149 0.000168 0.000188 0.000209 0.000229 0.000249 0.000267 0.000283 0.000297 0.000308 0.000315 0.000317 0.000316 0.000311 0.000303 0.000293 0.000283 0.000275 0.000272 0.000276 0.000291 0.000318 0.000360 0.000418 0.000490 0.000576 0.000671 0.000774 0.000877 0.000976 0.001063 0.001133 0.001179 0.001196 0.001178 0.001123 0.001029 0.000896 0.000727 0.000528 0.000306 0.000070 -0.000170 -0.000401 -0.000614 -0.000800 -0.000951 -0.001062 -0.001133 -0.001162 -0.001153 -0.001111 -0.001040 -0.000948 -0.000842 -0.000730 -0.000618 -0.000514 -0.000423 -0.000346 -0.000287 -0.000245 -0.000218 -0.000206 -0.000206 -0.000214 -0.000228 -0.000245 -0.000263 -0.000279 -0.000293 -0.000302 -0.000307 -0.000306 -0.000301 -0.000291 -0.000277 -0.000260 -0.000242 -0.000221 -0.000201 -0.000180 -0.000160 -0.000141 -0.000123 -0.000107 -0.000092 -0.000079 -0.000067 -0.000057 -0.000048 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000036 0.000043 0.000051 0.000060 0.000071 0.000083 0.000096 0.000111 0.000127 0.000143 0.000161 0.000179 0.000197 0.000214 0.000231 0.000247 0.000261 0.000273 0.000282 0.000290 0.000294 0.000297 0.000297 0.000297 0.000297 0.000299 0.000305 0.000317 0.000337 0.000366 0.000405 0.000455 0.000514 0.000582 0.000656 0.000732 0.000807 0.000876 0.000933 0.000976 0.000998 0.000997 0.000970 0.000914 0.000828 0.000714 0.000574 0.000411 0.000232 0.000043 -0.000148 -0.000333 -0.000503 -0.000653 -0.000776 -0.000870 -0.000933 -0.000965 -0.000968 -0.000945 -0.000900 -0.000837 -0.000763 -0.000681 -0.000599 -0.000521 -0.000450 -0.000390 -0.000341 -0.000304 -0.000279 -0.000263 -0.000256 -0.000255 -0.000259 -0.000265 -0.000271 -0.000277 -0.000281 -0.000282 -0.000281 -0.000276 -0.000267 -0.000256 -0.000242 -0.000226 -0.000208 -0.000189 -0.000171 -0.000153 -0.000135 -0.000119 -0.000104 -0.000090 -0.000078 -0.000067 -0.000057 -0.000048 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000026 0.000031 0.000036 0.000043 0.000051 0.000060 0.000070 0.000081 0.000093 0.000107 0.000122 0.000137 0.000152 0.000168 0.000184 0.000199 0.000213 0.000227 0.000239 0.000250 0.000259 0.000267 0.000274 0.000280 0.000286 0.000293 0.000301 0.000313 0.000329 0.000351 0.000380 0.000416 0.000458 0.000507 0.000561 0.000617 0.000673 0.000725 0.000771 0.000807 0.000830 0.000837 0.000825 0.000792 0.000738 0.000662 0.000565 0.000448 0.000316 0.000172 0.000021 -0.000131 -0.000278 -0.000413 -0.000533 -0.000633 -0.000711 -0.000766 -0.000798 -0.000807 -0.000797 -0.000769 -0.000728 -0.000676 -0.000618 -0.000558 -0.000500 -0.000446 -0.000398 -0.000359 -0.000327 -0.000303 -0.000287 -0.000276 -0.000270 -0.000266 -0.000265 -0.000265 -0.000264 -0.000262 -0.000258 -0.000252 -0.000245 -0.000235 -0.000223 -0.000209 -0.000194 -0.000178 -0.000161 -0.000145 -0.000129 -0.000114 -0.000100 -0.000087 -0.000075 -0.000065 -0.000055 -0.000047 -0.000040 -0.000034 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000036 0.000043 0.000050 0.000058 0.000068 0.000078 0.000090 0.000102 0.000115 0.000129 0.000143 0.000156 0.000170 0.000183 0.000195 0.000207 0.000218 0.000229 0.000238 0.000247 0.000256 0.000266 0.000276 0.000288 0.000303 0.000321 0.000343 0.000371 0.000403 0.000439 0.000478 0.000520 0.000562 0.000602 0.000639 0.000668 0.000689 0.000698 0.000695 0.000676 0.000642 0.000591 0.000525 0.000443 0.000347 0.000239 0.000123 0.000003 -0.000117 -0.000232 -0.000339 -0.000434 -0.000515 -0.000579 -0.000625 -0.000655 -0.000667 -0.000665 -0.000649 -0.000623 -0.000587 -0.000547 -0.000504 -0.000461 -0.000420 -0.000383 -0.000351 -0.000324 -0.000303 -0.000287 -0.000274 -0.000265 -0.000259 -0.000253 -0.000248 -0.000243 -0.000238 -0.000231 -0.000223 -0.000214 -0.000204 -0.000192 -0.000179 -0.000165 -0.000151 -0.000136 -0.000122 -0.000108 -0.000095 -0.000083 -0.000073 -0.000063 -0.000054 -0.000046 -0.000039 -0.000033 -0.000028 -0.000023 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000022 0.000026 0.000030 0.000035 0.000042 0.000049 0.000056 0.000065 0.000075 0.000086 0.000097 0.000108 0.000120 0.000132 0.000144 0.000156 0.000167 0.000178 0.000188 0.000199 0.000209 0.000219 0.000229 0.000240 0.000251 0.000265 0.000281 0.000300 0.000321 0.000347 0.000374 0.000405 0.000437 0.000469 0.000500 0.000528 0.000552 0.000570 0.000580 0.000581 0.000571 0.000550 0.000516 0.000471 0.000413 0.000344 0.000265 0.000178 0.000086 -0.000009 -0.000103 -0.000194 -0.000278 -0.000353 -0.000417 -0.000469 -0.000508 -0.000534 -0.000547 -0.000549 -0.000541 -0.000525 -0.000502 -0.000474 -0.000443 -0.000411 -0.000381 -0.000352 -0.000327 -0.000305 -0.000287 -0.000271 -0.000259 -0.000249 -0.000241 -0.000233 -0.000226 -0.000219 -0.000212 -0.000204 -0.000195 -0.000185 -0.000175 -0.000164 -0.000152 -0.000140 -0.000127 -0.000115 -0.000102 -0.000091 -0.000080 -0.000069 -0.000060 -0.000052 -0.000045 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000047 0.000054 0.000062 0.000071 0.000080 0.000090 0.000101 0.000111 0.000121 0.000132 0.000142 0.000151 0.000161 0.000170 0.000180 0.000190 0.000200 0.000211 0.000223 0.000237 0.000253 0.000271 0.000291 0.000313 0.000337 0.000362 0.000388 0.000412 0.000435 0.000454 0.000470 0.000479 0.000482 0.000478 0.000465 0.000443 0.000412 0.000372 0.000323 0.000265 0.000201 0.000132 0.000058 -0.000016 -0.000090 -0.000161 -0.000227 -0.000285 -0.000336 -0.000378 -0.000409 -0.000432 -0.000445 -0.000449 -0.000446 -0.000436 -0.000421 -0.000402 -0.000381 -0.000358 -0.000335 -0.000314 -0.000294 -0.000276 -0.000260 -0.000247 -0.000236 -0.000226 -0.000217 -0.000209 -0.000202 -0.000194 -0.000186 -0.000177 -0.000168 -0.000159 -0.000149 -0.000139 -0.000128 -0.000118 -0.000107 -0.000096 -0.000085 -0.000075 -0.000066 -0.000058 -0.000050 -0.000043 -0.000037 -0.000031 -0.000027 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000033 0.000038 0.000044 0.000051 0.000058 0.000067 0.000075 0.000084 0.000093 0.000102 0.000111 0.000119 0.000128 0.000136 0.000145 0.000153 0.000162 0.000172 0.000182 0.000194 0.000207 0.000221 0.000238 0.000256 0.000276 0.000296 0.000317 0.000336 0.000355 0.000371 0.000384 0.000394 0.000398 0.000397 0.000389 0.000375 0.000355 0.000327 0.000292 0.000251 0.000203 0.000151 0.000096 0.000038 -0.000020 -0.000078 -0.000133 -0.000184 -0.000229 -0.000269 -0.000302 -0.000327 -0.000346 -0.000358 -0.000363 -0.000363 -0.000357 -0.000348 -0.000335 -0.000321 -0.000305 -0.000288 -0.000272 -0.000256 -0.000242 -0.000230 -0.000219 -0.000209 -0.000200 -0.000192 -0.000184 -0.000176 -0.000168 -0.000160 -0.000152 -0.000143 -0.000135 -0.000126 -0.000117 -0.000107 -0.000098 -0.000089 -0.000080 -0.000071 -0.000062 -0.000055 -0.000048 -0.000041 -0.000036 -0.000030 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000042 0.000048 0.000055 0.000062 0.000069 0.000077 0.000085 0.000092 0.000100 0.000107 0.000114 0.000121 0.000129 0.000137 0.000145 0.000154 0.000165 0.000177 0.000190 0.000205 0.000220 0.000237 0.000254 0.000271 0.000286 0.000300 0.000312 0.000320 0.000326 0.000326 0.000323 0.000314 0.000301 0.000282 0.000257 0.000228 0.000193 0.000155 0.000113 0.000069 0.000024 -0.000022 -0.000066 -0.000108 -0.000147 -0.000183 -0.000213 -0.000239 -0.000260 -0.000275 -0.000285 -0.000290 -0.000291 -0.000289 -0.000283 -0.000275 -0.000265 -0.000254 -0.000242 -0.000230 -0.000219 -0.000208 -0.000198 -0.000189 -0.000181 -0.000173 -0.000166 -0.000159 -0.000152 -0.000144 -0.000137 -0.000129 -0.000121 -0.000113 -0.000105 -0.000097 -0.000089 -0.000081 -0.000073 -0.000066 -0.000058 -0.000051 -0.000045 -0.000039 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000034 0.000039 0.000045 0.000051 0.000057 0.000063 0.000070 0.000076 0.000083 0.000089 0.000095 0.000101 0.000107 0.000114 0.000121 0.000129 0.000138 0.000149 0.000160 0.000173 0.000186 0.000200 0.000214 0.000227 0.000239 0.000250 0.000258 0.000264 0.000266 0.000265 0.000261 0.000252 0.000239 0.000222 0.000201 0.000177 0.000148 0.000117 0.000084 0.000049 0.000014 -0.000021 -0.000055 -0.000088 -0.000117 -0.000144 -0.000168 -0.000188 -0.000204 -0.000216 -0.000225 -0.000230 -0.000232 -0.000231 -0.000228 -0.000222 -0.000216 -0.000208 -0.000200 -0.000191 -0.000183 -0.000175 -0.000167 -0.000160 -0.000153 -0.000147 -0.000141 -0.000135 -0.000129 -0.000122 -0.000115 -0.000108 -0.000101 -0.000094 -0.000087 -0.000080 -0.000073 -0.000066 -0.000060 -0.000054 -0.000048 -0.000042 -0.000037 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000024 0.000027 0.000032 0.000036 0.000041 0.000047 0.000052 0.000057 0.000063 0.000068 0.000073 0.000078 0.000083 0.000088 0.000094 0.000100 0.000107 0.000114 0.000123 0.000133 0.000143 0.000154 0.000165 0.000176 0.000187 0.000196 0.000205 0.000211 0.000214 0.000216 0.000214 0.000209 0.000201 0.000189 0.000175 0.000157 0.000136 0.000113 0.000088 0.000061 0.000034 0.000007 -0.000020 -0.000046 -0.000070 -0.000093 -0.000113 -0.000131 -0.000146 -0.000159 -0.000168 -0.000176 -0.000180 -0.000182 -0.000182 -0.000181 -0.000178 -0.000174 -0.000168 -0.000163 -0.000156 -0.000150 -0.000144 -0.000139 -0.000133 -0.000128 -0.000123 -0.000118 -0.000113 -0.000108 -0.000102 -0.000096 -0.000090 -0.000083 -0.000077 -0.000071 -0.000065 -0.000060 -0.000054 -0.000049 -0.000044 -0.000039 -0.000034 -0.000030 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000033 0.000038 0.000042 0.000047 0.000051 0.000056 0.000060 0.000064 0.000068 0.000072 0.000077 0.000082 0.000087 0.000094 0.000101 0.000108 0.000117 0.000126 0.000135 0.000144 0.000152 0.000159 0.000165 0.000170 0.000172 0.000173 0.000171 0.000166 0.000159 0.000149 0.000136 0.000121 0.000104 0.000085 0.000065 0.000044 0.000023 0.000002 -0.000018 -0.000038 -0.000056 -0.000072 -0.000088 -0.000101 -0.000113 -0.000122 -0.000130 -0.000136 -0.000140 -0.000142 -0.000143 -0.000143 -0.000141 -0.000138 -0.000135 -0.000131 -0.000126 -0.000122 -0.000117 -0.000113 -0.000109 -0.000105 -0.000101 -0.000097 -0.000093 -0.000089 -0.000084 -0.000079 -0.000073 -0.000068 -0.000063 -0.000058 -0.000053 -0.000048 -0.000044 -0.000039 -0.000035 -0.000031 -0.000028 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000027 0.000030 0.000034 0.000038 0.000041 0.000045 0.000049 0.000052 0.000055 0.000059 0.000062 0.000066 0.000071 0.000076 0.000081 0.000088 0.000094 0.000101 0.000108 0.000115 0.000122 0.000127 0.000132 0.000135 0.000137 0.000137 0.000135 0.000131 0.000125 0.000117 0.000106 0.000094 0.000080 0.000064 0.000048 0.000032 0.000015 -0.000001 -0.000016 -0.000030 -0.000044 -0.000056 -0.000067 -0.000077 -0.000086 -0.000093 -0.000100 -0.000104 -0.000108 -0.000110 -0.000111 -0.000112 -0.000111 -0.000109 -0.000107 -0.000104 -0.000101 -0.000098 -0.000094 -0.000091 -0.000088 -0.000085 -0.000082 -0.000079 -0.000076 -0.000072 -0.000068 -0.000064 -0.000059 -0.000055 -0.000051 -0.000046 -0.000042 -0.000039 -0.000035 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000027 0.000030 0.000033 0.000036 0.000039 0.000042 0.000045 0.000047 0.000050 0.000053 0.000057 0.000061 0.000065 0.000070 0.000076 0.000081 0.000086 0.000091 0.000096 0.000101 0.000104 0.000107 0.000108 0.000108 0.000107 0.000103 0.000098 0.000091 0.000082 0.000072 0.000061 0.000049 0.000036 0.000023 0.000010 -0.000002 -0.000014 -0.000024 -0.000034 -0.000043 -0.000051 -0.000058 -0.000065 -0.000071 -0.000075 -0.000079 -0.000083 -0.000085 -0.000086 -0.000087 -0.000087 -0.000086 -0.000084 -0.000082 -0.000080 -0.000077 -0.000075 -0.000073 -0.000071 -0.000068 -0.000066 -0.000063 -0.000060 -0.000057 -0.000054 -0.000051 -0.000047 -0.000044 -0.000040 -0.000037 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000017 0.000019 0.000021 0.000024 0.000026 0.000029 0.000031 0.000033 0.000036 0.000038 0.000040 0.000043 0.000046 0.000049 0.000052 0.000056 0.000060 0.000064 0.000068 0.000072 0.000075 0.000079 0.000081 0.000084 0.000085 0.000085 0.000084 0.000081 0.000077 0.000071 0.000064 0.000056 0.000047 0.000037 0.000027 0.000017 0.000007 -0.000002 -0.000011 -0.000019 -0.000026 -0.000032 -0.000038 -0.000043 -0.000048 -0.000053 -0.000056 -0.000060 -0.000063 -0.000065 -0.000066 -0.000067 -0.000067 -0.000067 -0.000066 -0.000064 -0.000063 -0.000061 -0.000059 -0.000058 -0.000056 -0.000054 -0.000052 -0.000050 -0.000048 -0.000045 -0.000043 -0.000040 -0.000037 -0.000034 -0.000032 -0.000029 -0.000027 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000030 0.000032 0.000034 0.000036 0.000039 0.000041 0.000044 0.000047 0.000050 0.000053 0.000056 0.000059 0.000061 0.000063 0.000065 0.000066 0.000066 0.000065 0.000063 0.000060 0.000055 0.000050 0.000044 0.000036 0.000029 0.000021 0.000013 0.000005 -0.000002 -0.000008 -0.000014 -0.000019 -0.000024 -0.000028 -0.000032 -0.000035 -0.000039 -0.000042 -0.000044 -0.000047 -0.000049 -0.000051 -0.000052 -0.000052 -0.000052 -0.000051 -0.000050 -0.000049 -0.000048 -0.000047 -0.000045 -0.000044 -0.000042 -0.000041 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000020 0.000022 0.000024 0.000025 0.000027 0.000029 0.000031 0.000033 0.000035 0.000037 0.000039 0.000041 0.000043 0.000045 0.000047 0.000049 0.000050 0.000051 0.000051 0.000050 0.000049 0.000047 0.000043 0.000039 0.000034 0.000029 0.000023 0.000017 0.000011 0.000005 -0.000001 -0.000006 -0.000010 -0.000014 -0.000017 -0.000020 -0.000023 -0.000025 -0.000028 -0.000030 -0.000033 -0.000035 -0.000037 -0.000038 -0.000039 -0.000040 -0.000040 -0.000040 -0.000039 -0.000038 -0.000037 -0.000036 -0.000035 -0.000034 -0.000033 -0.000031 -0.000030 -0.000028 -0.000027 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000021 0.000023 0.000024 0.000026 0.000027 0.000029 0.000030 0.000032 0.000033 0.000035 0.000036 0.000037 0.000038 0.000039 0.000039 0.000039 0.000038 0.000036 0.000034 0.000031 0.000027 0.000023 0.000019 0.000014 0.000009 0.000005 0.000000 -0.000004 -0.000007 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000025 -0.000027 -0.000028 -0.000030 -0.000030 -0.000031 -0.000031 -0.000030 -0.000030 -0.000029 -0.000028 -0.000028 -0.000027 -0.000026 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000028 0.000029 0.000030 0.000030 0.000030 0.000030 0.000028 0.000027 0.000024 0.000022 0.000019 0.000016 0.000012 0.000009 0.000005 0.000002 -0.000001 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000022 -0.000023 -0.000023 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000020 0.000021 0.000022 0.000022 0.000023 0.000023 0.000023 0.000023 0.000022 0.000021 0.000020 0.000018 0.000016 0.000013 0.000011 0.000008 0.000005 0.000003 0.000000 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000018 0.000018 0.000018 0.000018 0.000017 0.000017 0.000016 0.000015 0.000013 0.000012 0.000010 0.000008 0.000006 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode33_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000018 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 0.000000 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000028 -0.000028 -0.000028 -0.000027 -0.000026 -0.000024 -0.000023 -0.000021 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000009 -0.000007 -0.000004 -0.000002 0.000001 0.000003 0.000006 0.000008 0.000011 0.000013 0.000016 0.000018 0.000019 0.000021 0.000021 0.000022 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000028 -0.000030 -0.000033 -0.000035 -0.000038 -0.000040 -0.000041 -0.000041 -0.000041 -0.000040 -0.000038 -0.000035 -0.000033 -0.000030 -0.000028 -0.000025 -0.000022 -0.000019 -0.000015 -0.000012 -0.000008 -0.000004 0.000000 0.000004 0.000008 0.000011 0.000015 0.000019 0.000022 0.000025 0.000028 0.000030 0.000032 0.000033 0.000033 0.000032 0.000031 0.000030 0.000029 0.000027 0.000025 0.000023 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000029 -0.000032 -0.000036 -0.000040 -0.000044 -0.000048 -0.000052 -0.000055 -0.000057 -0.000059 -0.000059 -0.000059 -0.000057 -0.000055 -0.000051 -0.000048 -0.000044 -0.000040 -0.000036 -0.000031 -0.000026 -0.000021 -0.000015 -0.000009 -0.000003 0.000003 0.000009 0.000015 0.000020 0.000025 0.000031 0.000036 0.000040 0.000044 0.000047 0.000049 0.000049 0.000049 0.000048 0.000047 0.000045 0.000043 0.000040 0.000038 0.000035 0.000032 0.000029 0.000026 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000041 -0.000047 -0.000052 -0.000058 -0.000064 -0.000069 -0.000074 -0.000078 -0.000082 -0.000084 -0.000085 -0.000084 -0.000082 -0.000079 -0.000074 -0.000069 -0.000064 -0.000058 -0.000051 -0.000044 -0.000036 -0.000028 -0.000019 -0.000010 -0.000001 0.000008 0.000017 0.000025 0.000033 0.000041 0.000048 0.000055 0.000061 0.000067 0.000071 0.000073 0.000074 0.000074 0.000072 0.000070 0.000067 0.000064 0.000060 0.000056 0.000052 0.000048 0.000043 0.000039 0.000034 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000034 -0.000040 -0.000046 -0.000052 -0.000059 -0.000067 -0.000074 -0.000082 -0.000090 -0.000098 -0.000105 -0.000111 -0.000116 -0.000119 -0.000120 -0.000120 -0.000117 -0.000113 -0.000107 -0.000100 -0.000092 -0.000083 -0.000073 -0.000062 -0.000050 -0.000037 -0.000024 -0.000011 0.000003 0.000016 0.000028 0.000040 0.000052 0.000063 0.000074 0.000084 0.000092 0.000100 0.000105 0.000108 0.000110 0.000109 0.000107 0.000103 0.000099 0.000094 0.000089 0.000083 0.000077 0.000070 0.000063 0.000056 0.000050 0.000043 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000048 -0.000056 -0.000064 -0.000074 -0.000083 -0.000094 -0.000105 -0.000116 -0.000127 -0.000138 -0.000148 -0.000157 -0.000163 -0.000168 -0.000170 -0.000170 -0.000167 -0.000161 -0.000153 -0.000144 -0.000132 -0.000119 -0.000105 -0.000088 -0.000071 -0.000052 -0.000032 -0.000012 0.000007 0.000026 0.000044 0.000062 0.000079 0.000095 0.000110 0.000124 0.000137 0.000147 0.000154 0.000159 0.000160 0.000160 0.000156 0.000151 0.000145 0.000138 0.000129 0.000121 0.000111 0.000101 0.000091 0.000081 0.000071 0.000062 0.000053 0.000045 0.000038 0.000032 0.000027 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000067 -0.000078 -0.000090 -0.000103 -0.000117 -0.000132 -0.000147 -0.000163 -0.000179 -0.000194 -0.000208 -0.000220 -0.000230 -0.000237 -0.000240 -0.000240 -0.000236 -0.000229 -0.000219 -0.000206 -0.000189 -0.000170 -0.000149 -0.000125 -0.000099 -0.000072 -0.000043 -0.000015 0.000013 0.000041 0.000068 0.000093 0.000117 0.000141 0.000162 0.000182 0.000199 0.000213 0.000223 0.000230 0.000232 0.000231 0.000226 0.000219 0.000209 0.000198 0.000186 0.000173 0.000159 0.000144 0.000129 0.000115 0.000101 0.000087 0.000075 0.000064 0.000054 0.000045 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000056 -0.000067 -0.000079 -0.000093 -0.000108 -0.000125 -0.000143 -0.000162 -0.000183 -0.000205 -0.000227 -0.000249 -0.000270 -0.000290 -0.000307 -0.000322 -0.000332 -0.000337 -0.000338 -0.000334 -0.000324 -0.000310 -0.000292 -0.000269 -0.000242 -0.000211 -0.000177 -0.000140 -0.000101 -0.000060 -0.000019 0.000022 0.000062 0.000100 0.000136 0.000171 0.000204 0.000235 0.000262 0.000286 0.000305 0.000319 0.000328 0.000331 0.000329 0.000322 0.000312 0.000298 0.000282 0.000263 0.000244 0.000223 0.000202 0.000181 0.000160 0.000141 0.000122 0.000104 0.000089 0.000075 0.000062 0.000051 0.000042 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000063 -0.000076 -0.000091 -0.000108 -0.000127 -0.000148 -0.000171 -0.000196 -0.000224 -0.000253 -0.000283 -0.000314 -0.000345 -0.000375 -0.000403 -0.000427 -0.000448 -0.000462 -0.000471 -0.000473 -0.000468 -0.000456 -0.000437 -0.000411 -0.000380 -0.000342 -0.000298 -0.000249 -0.000197 -0.000141 -0.000083 -0.000025 0.000033 0.000089 0.000144 0.000196 0.000245 0.000291 0.000334 0.000372 0.000405 0.000431 0.000450 0.000462 0.000466 0.000463 0.000454 0.000438 0.000418 0.000395 0.000368 0.000340 0.000311 0.000281 0.000251 0.000222 0.000194 0.000168 0.000144 0.000122 0.000102 0.000085 0.000070 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000069 -0.000084 -0.000102 -0.000122 -0.000145 -0.000171 -0.000200 -0.000233 -0.000268 -0.000306 -0.000346 -0.000389 -0.000432 -0.000475 -0.000516 -0.000555 -0.000590 -0.000618 -0.000640 -0.000652 -0.000656 -0.000650 -0.000635 -0.000610 -0.000575 -0.000530 -0.000478 -0.000417 -0.000349 -0.000275 -0.000197 -0.000116 -0.000034 0.000047 0.000126 0.000203 0.000276 0.000345 0.000409 0.000468 0.000521 0.000565 0.000601 0.000627 0.000643 0.000648 0.000644 0.000630 0.000608 0.000580 0.000546 0.000509 0.000468 0.000427 0.000385 0.000343 0.000303 0.000265 0.000229 0.000196 0.000166 0.000139 0.000116 0.000095 0.000078 0.000063 0.000051 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000032 -0.000039 -0.000049 -0.000061 -0.000075 -0.000092 -0.000112 -0.000135 -0.000163 -0.000194 -0.000230 -0.000269 -0.000313 -0.000362 -0.000414 -0.000470 -0.000528 -0.000587 -0.000647 -0.000704 -0.000758 -0.000806 -0.000846 -0.000877 -0.000896 -0.000902 -0.000896 -0.000875 -0.000842 -0.000794 -0.000734 -0.000661 -0.000577 -0.000483 -0.000381 -0.000273 -0.000161 -0.000048 0.000065 0.000175 0.000282 0.000383 0.000479 0.000568 0.000648 0.000720 0.000780 0.000828 0.000863 0.000884 0.000891 0.000884 0.000864 0.000834 0.000794 0.000747 0.000694 0.000638 0.000580 0.000522 0.000465 0.000410 0.000357 0.000309 0.000264 0.000223 0.000187 0.000156 0.000128 0.000105 0.000085 0.000068 0.000054 0.000043 0.000034 0.000027 0.000022 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000079 -0.000097 -0.000120 -0.000147 -0.000178 -0.000215 -0.000257 -0.000305 -0.000358 -0.000418 -0.000484 -0.000555 -0.000631 -0.000710 -0.000791 -0.000872 -0.000951 -0.001024 -0.001091 -0.001146 -0.001189 -0.001216 -0.001227 -0.001220 -0.001194 -0.001149 -0.001086 -0.001005 -0.000906 -0.000792 -0.000664 -0.000525 -0.000377 -0.000224 -0.000068 0.000086 0.000238 0.000385 0.000524 0.000656 0.000777 0.000887 0.000983 0.001064 0.001129 0.001174 0.001201 0.001209 0.001199 0.001172 0.001129 0.001074 0.001009 0.000937 0.000860 0.000780 0.000701 0.000623 0.000548 0.000478 0.000412 0.000352 0.000298 0.000249 0.000207 0.000170 0.000139 0.000112 0.000090 0.000072 0.000057 0.000045 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000052 -0.000065 -0.000081 -0.000102 -0.000126 -0.000155 -0.000191 -0.000232 -0.000281 -0.000337 -0.000400 -0.000472 -0.000552 -0.000640 -0.000735 -0.000837 -0.000944 -0.001053 -0.001162 -0.001269 -0.001368 -0.001458 -0.001534 -0.001593 -0.001632 -0.001649 -0.001641 -0.001609 -0.001551 -0.001468 -0.001360 -0.001228 -0.001075 -0.000903 -0.000715 -0.000516 -0.000308 -0.000098 0.000113 0.000319 0.000519 0.000709 0.000887 0.001051 0.001199 0.001328 0.001436 0.001520 0.001580 0.001614 0.001623 0.001608 0.001569 0.001511 0.001436 0.001348 0.001249 0.001145 0.001038 0.000931 0.000826 0.000726 0.000632 0.000544 0.000464 0.000392 0.000328 0.000272 0.000223 0.000182 0.000147 0.000118 0.000094 0.000074 0.000059 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000052 -0.000066 -0.000083 -0.000104 -0.000130 -0.000161 -0.000200 -0.000246 -0.000300 -0.000363 -0.000437 -0.000521 -0.000616 -0.000721 -0.000838 -0.000964 -0.001098 -0.001240 -0.001385 -0.001530 -0.001672 -0.001806 -0.001926 -0.002029 -0.002109 -0.002164 -0.002189 -0.002182 -0.002142 -0.002068 -0.001960 -0.001818 -0.001645 -0.001442 -0.001214 -0.000964 -0.000698 -0.000420 -0.000137 0.000145 0.000423 0.000692 0.000947 0.001187 0.001406 0.001603 0.001773 0.001915 0.002025 0.002102 0.002145 0.002154 0.002131 0.002078 0.001999 0.001897 0.001779 0.001647 0.001508 0.001365 0.001223 0.001084 0.000951 0.000826 0.000711 0.000605 0.000511 0.000427 0.000354 0.000290 0.000236 0.000191 0.000153 0.000121 0.000096 0.000076 0.000059 0.000047 0.000036 0.000028 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000052 -0.000065 -0.000082 -0.000104 -0.000131 -0.000164 -0.000205 -0.000254 -0.000313 -0.000384 -0.000466 -0.000561 -0.000670 -0.000793 -0.000931 -0.001083 -0.001247 -0.001424 -0.001608 -0.001799 -0.001989 -0.002176 -0.002352 -0.002512 -0.002649 -0.002757 -0.002832 -0.002869 -0.002865 -0.002817 -0.002724 -0.002585 -0.002403 -0.002177 -0.001913 -0.001613 -0.001285 -0.000933 -0.000566 -0.000191 0.000185 0.000555 0.000913 0.001253 0.001570 0.001860 0.002119 0.002342 0.002525 0.002667 0.002764 0.002816 0.002824 0.002790 0.002718 0.002612 0.002477 0.002319 0.002146 0.001962 0.001775 0.001587 0.001405 0.001231 0.001068 0.000918 0.000781 0.000658 0.000549 0.000455 0.000373 0.000303 0.000245 0.000196 0.000156 0.000123 0.000097 0.000076 0.000059 0.000046 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000040 -0.000051 -0.000064 -0.000081 -0.000102 -0.000129 -0.000163 -0.000205 -0.000257 -0.000320 -0.000396 -0.000485 -0.000590 -0.000712 -0.000852 -0.001010 -0.001187 -0.001382 -0.001594 -0.001821 -0.002060 -0.002305 -0.002552 -0.002794 -0.003024 -0.003233 -0.003413 -0.003558 -0.003660 -0.003714 -0.003714 -0.003658 -0.003543 -0.003369 -0.003136 -0.002848 -0.002506 -0.002119 -0.001691 -0.001233 -0.000752 -0.000260 0.000235 0.000722 0.001193 0.001640 0.002056 0.002435 0.002771 0.003058 0.003293 0.003471 0.003591 0.003653 0.003658 0.003609 0.003511 0.003370 0.003193 0.002987 0.002761 0.002522 0.002278 0.002036 0.001800 0.001575 0.001365 0.001171 0.000995 0.000838 0.000699 0.000578 0.000473 0.000385 0.000310 0.000248 0.000197 0.000156 0.000122 0.000096 0.000075 0.000058 0.000045 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000062 -0.000078 -0.000099 -0.000126 -0.000160 -0.000202 -0.000255 -0.000320 -0.000399 -0.000494 -0.000607 -0.000740 -0.000894 -0.001071 -0.001271 -0.001495 -0.001742 -0.002011 -0.002299 -0.002603 -0.002916 -0.003231 -0.003541 -0.003836 -0.004106 -0.004341 -0.004532 -0.004669 -0.004746 -0.004755 -0.004691 -0.004552 -0.004337 -0.004045 -0.003679 -0.003245 -0.002748 -0.002199 -0.001607 -0.000986 -0.000347 0.000296 0.000930 0.001543 0.002124 0.002663 0.003152 0.003582 0.003947 0.004243 0.004464 0.004610 0.004681 0.004680 0.004610 0.004478 0.004293 0.004062 0.003796 0.003505 0.003199 0.002887 0.002577 0.002276 0.001990 0.001722 0.001476 0.001253 0.001054 0.000878 0.000725 0.000594 0.000482 0.000389 0.000311 0.000247 0.000195 0.000153 0.000120 0.000093 0.000072 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000075 -0.000095 -0.000121 -0.000154 -0.000195 -0.000248 -0.000313 -0.000394 -0.000492 -0.000610 -0.000751 -0.000916 -0.001108 -0.001328 -0.001578 -0.001857 -0.002166 -0.002503 -0.002864 -0.003245 -0.003638 -0.004035 -0.004427 -0.004801 -0.005145 -0.005447 -0.005696 -0.005878 -0.005986 -0.006008 -0.005940 -0.005775 -0.005513 -0.005151 -0.004695 -0.004149 -0.003521 -0.002823 -0.002069 -0.001274 -0.000454 0.000372 0.001187 0.001975 0.002721 0.003410 0.004032 0.004576 0.005034 0.005401 0.005671 0.005845 0.005923 0.005910 0.005812 0.005637 0.005395 0.005099 0.004759 0.004390 0.004002 0.003609 0.003218 0.002840 0.002481 0.002146 0.001837 0.001558 0.001309 0.001090 0.000900 0.000736 0.000597 0.000481 0.000385 0.000306 0.000241 0.000189 0.000148 0.000115 0.000089 0.000069 0.000053 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000057 -0.000072 -0.000091 -0.000115 -0.000146 -0.000186 -0.000237 -0.000301 -0.000381 -0.000479 -0.000600 -0.000745 -0.000917 -0.001120 -0.001356 -0.001626 -0.001933 -0.002277 -0.002658 -0.003073 -0.003519 -0.003989 -0.004477 -0.004970 -0.005458 -0.005926 -0.006360 -0.006744 -0.007063 -0.007303 -0.007451 -0.007494 -0.007424 -0.007234 -0.006919 -0.006479 -0.005916 -0.005238 -0.004454 -0.003578 -0.002628 -0.001622 -0.000583 0.000466 0.001501 0.002502 0.003447 0.004317 0.005098 0.005776 0.006342 0.006789 0.007113 0.007315 0.007397 0.007365 0.007229 0.006999 0.006689 0.006312 0.005885 0.005422 0.004939 0.004449 0.003964 0.003496 0.003052 0.002637 0.002257 0.001913 0.001607 0.001337 0.001102 0.000902 0.000731 0.000589 0.000470 0.000374 0.000295 0.000231 0.000181 0.000140 0.000109 0.000084 0.000065 0.000049 0.000038 0.000028 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000067 -0.000085 -0.000108 -0.000138 -0.000175 -0.000223 -0.000285 -0.000362 -0.000458 -0.000577 -0.000722 -0.000898 -0.001106 -0.001351 -0.001636 -0.001964 -0.002336 -0.002753 -0.003215 -0.003719 -0.004262 -0.004836 -0.005431 -0.006036 -0.006636 -0.007214 -0.007753 -0.008234 -0.008640 -0.008951 -0.009151 -0.009224 -0.009158 -0.008943 -0.008572 -0.008043 -0.007359 -0.006528 -0.005561 -0.004475 -0.003291 -0.002035 -0.000734 0.000580 0.001879 0.003133 0.004314 0.005398 0.006365 0.007198 0.007887 0.008424 0.008805 0.009034 0.009114 0.009055 0.008870 0.008571 0.008177 0.007704 0.007173 0.006601 0.006007 0.005406 0.004814 0.004243 0.003701 0.003197 0.002735 0.002318 0.001945 0.001618 0.001334 0.001090 0.000884 0.000711 0.000568 0.000451 0.000356 0.000279 0.000218 0.000169 0.000131 0.000101 0.000078 0.000059 0.000045 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000062 -0.000079 -0.000100 -0.000127 -0.000163 -0.000207 -0.000265 -0.000338 -0.000430 -0.000544 -0.000686 -0.000859 -0.001068 -0.001316 -0.001608 -0.001948 -0.002339 -0.002783 -0.003281 -0.003834 -0.004438 -0.005089 -0.005778 -0.006495 -0.007225 -0.007952 -0.008656 -0.009318 -0.009913 -0.010421 -0.010818 -0.011084 -0.011198 -0.011143 -0.010906 -0.010476 -0.009851 -0.009031 -0.008026 -0.006848 -0.005518 -0.004063 -0.002514 -0.000908 0.000719 0.002325 0.003874 0.005330 0.006660 0.007841 0.008851 0.009676 0.010311 0.010752 0.011004 0.011075 0.010979 0.010730 0.010347 0.009853 0.009269 0.008617 0.007920 0.007199 0.006474 0.005761 0.005074 0.004425 0.003821 0.003268 0.002769 0.002324 0.001932 0.001593 0.001302 0.001055 0.000849 0.000678 0.000538 0.000424 0.000332 0.000259 0.000201 0.000156 0.000120 0.000092 0.000070 0.000053 0.000040 0.000030 0.000022 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000044 -0.000056 -0.000071 -0.000091 -0.000116 -0.000148 -0.000190 -0.000243 -0.000310 -0.000396 -0.000504 -0.000639 -0.000805 -0.001008 -0.001253 -0.001544 -0.001887 -0.002286 -0.002746 -0.003267 -0.003854 -0.004505 -0.005217 -0.005986 -0.006802 -0.007652 -0.008521 -0.009390 -0.010236 -0.011035 -0.011762 -0.012389 -0.012889 -0.013235 -0.013402 -0.013367 -0.013112 -0.012624 -0.011895 -0.010927 -0.009726 -0.008311 -0.006706 -0.004942 -0.003058 -0.001101 0.000882 0.002841 0.004726 0.006494 0.008103 0.009523 0.010729 0.011704 0.012442 0.012943 0.013214 0.013266 0.013119 0.012792 0.012310 0.011699 0.010986 0.010198 0.009361 0.008500 0.007637 0.006792 0.005979 0.005212 0.004500 0.003848 0.003260 0.002736 0.002275 0.001876 0.001533 0.001243 0.001000 0.000798 0.000633 0.000499 0.000391 0.000305 0.000237 0.000183 0.000141 0.000108 0.000083 0.000063 0.000047 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000063 -0.000081 -0.000104 -0.000133 -0.000170 -0.000219 -0.000280 -0.000359 -0.000458 -0.000584 -0.000740 -0.000932 -0.001167 -0.001450 -0.001786 -0.002183 -0.002644 -0.003175 -0.003780 -0.004459 -0.005214 -0.006041 -0.006935 -0.007886 -0.008879 -0.009898 -0.010920 -0.011922 -0.012874 -0.013747 -0.014509 -0.015126 -0.015568 -0.015800 -0.015796 -0.015530 -0.014985 -0.014149 -0.013021 -0.011610 -0.009934 -0.008023 -0.005915 -0.003660 -0.001311 0.001070 0.003421 0.005681 0.007794 0.009711 0.011392 0.012809 0.013944 0.014790 0.015348 0.015630 0.015654 0.015442 0.015023 0.014425 0.013681 0.012824 0.011885 0.010895 0.009882 0.008871 0.007884 0.006938 0.006046 0.005219 0.004463 0.003782 0.003175 0.002641 0.002178 0.001780 0.001444 0.001162 0.000928 0.000736 0.000580 0.000455 0.000355 0.000275 0.000213 0.000164 0.000126 0.000096 0.000072 0.000054 0.000041 0.000030 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000071 -0.000091 -0.000117 -0.000150 -0.000193 -0.000249 -0.000320 -0.000410 -0.000524 -0.000667 -0.000845 -0.001064 -0.001331 -0.001653 -0.002036 -0.002487 -0.003012 -0.003617 -0.004305 -0.005080 -0.005942 -0.006887 -0.007910 -0.009000 -0.010142 -0.011317 -0.012502 -0.013668 -0.014784 -0.015816 -0.016726 -0.017476 -0.018025 -0.018337 -0.018374 -0.018105 -0.017506 -0.016563 -0.015270 -0.013636 -0.011682 -0.009442 -0.006963 -0.004304 -0.001531 0.001280 0.004056 0.006720 0.009204 0.011450 0.013409 0.015049 0.016348 0.017301 0.017913 0.018198 0.018182 0.017893 0.017366 0.016638 0.015748 0.014734 0.013633 0.012480 0.011307 0.010141 0.009007 0.007922 0.006903 0.005959 0.005097 0.004319 0.003627 0.003019 0.002491 0.002038 0.001653 0.001331 0.001064 0.000844 0.000665 0.000522 0.000407 0.000316 0.000245 0.000189 0.000144 0.000110 0.000083 0.000062 0.000046 0.000034 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000047 -0.000061 -0.000078 -0.000101 -0.000130 -0.000168 -0.000217 -0.000280 -0.000360 -0.000461 -0.000590 -0.000751 -0.000950 -0.001196 -0.001496 -0.001856 -0.002285 -0.002790 -0.003378 -0.004055 -0.004827 -0.005695 -0.006662 -0.007724 -0.008875 -0.010105 -0.011397 -0.012730 -0.014079 -0.015414 -0.016700 -0.017898 -0.018965 -0.019856 -0.020525 -0.020926 -0.021014 -0.020751 -0.020106 -0.019058 -0.017599 -0.015738 -0.013497 -0.010916 -0.008051 -0.004970 -0.001755 0.001508 0.004726 0.007810 0.010680 0.013265 0.015509 0.017375 0.018839 0.019895 0.020553 0.020833 0.020766 0.020389 0.019743 0.018875 0.017829 0.016650 0.015381 0.014060 0.012724 0.011403 0.010121 0.008899 0.007753 0.006693 0.005726 0.004854 0.004079 0.003397 0.002805 0.002297 0.001865 0.001503 0.001202 0.000955 0.000754 0.000591 0.000462 0.000359 0.000278 0.000214 0.000164 0.000125 0.000094 0.000070 0.000052 0.000038 0.000028 0.000021 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000052 -0.000067 -0.000086 -0.000111 -0.000144 -0.000187 -0.000241 -0.000311 -0.000400 -0.000513 -0.000655 -0.000833 -0.001054 -0.001325 -0.001655 -0.002052 -0.002525 -0.003080 -0.003728 -0.004473 -0.005322 -0.006279 -0.007345 -0.008517 -0.009790 -0.011152 -0.012587 -0.014074 -0.015584 -0.017085 -0.018539 -0.019903 -0.021129 -0.022166 -0.022959 -0.023456 -0.023603 -0.023355 -0.022671 -0.021526 -0.019908 -0.017825 -0.015301 -0.012381 -0.009130 -0.005628 -0.001970 0.001742 0.005402 0.008905 0.012157 0.015078 0.017602 0.019686 0.021307 0.022459 0.023155 0.023421 0.023295 0.022821 0.022051 0.021037 0.019832 0.018488 0.017052 0.015567 0.014073 0.012601 0.011178 0.009826 0.008560 0.007391 0.006325 0.005365 0.004512 0.003761 0.003109 0.002549 0.002072 0.001672 0.001339 0.001065 0.000842 0.000662 0.000517 0.000403 0.000312 0.000241 0.000184 0.000140 0.000106 0.000079 0.000058 0.000043 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000044 -0.000057 -0.000073 -0.000095 -0.000122 -0.000159 -0.000205 -0.000265 -0.000342 -0.000439 -0.000562 -0.000718 -0.000911 -0.001151 -0.001446 -0.001803 -0.002233 -0.002743 -0.003344 -0.004043 -0.004848 -0.005766 -0.006801 -0.007954 -0.009225 -0.010606 -0.012087 -0.013652 -0.015277 -0.016934 -0.018589 -0.020200 -0.021721 -0.023099 -0.024276 -0.025193 -0.025786 -0.025997 -0.025769 -0.025057 -0.023828 -0.022066 -0.019778 -0.016990 -0.013754 -0.010140 -0.006241 -0.002165 0.001971 0.006047 0.009943 0.013553 0.016785 0.019568 0.021853 0.023615 0.024849 0.025573 0.025816 0.025626 0.025055 0.024161 0.023006 0.021649 0.020148 0.018556 0.016920 0.015281 0.013672 0.012123 0.010655 0.009282 0.008017 0.006865 0.005828 0.004905 0.004094 0.003389 0.002782 0.002266 0.001832 0.001470 0.001171 0.000927 0.000730 0.000572 0.000446 0.000346 0.000267 0.000205 0.000156 0.000117 0.000087 0.000065 0.000048 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000049 -0.000062 -0.000080 -0.000103 -0.000134 -0.000173 -0.000224 -0.000288 -0.000371 -0.000476 -0.000609 -0.000775 -0.000983 -0.001239 -0.001552 -0.001932 -0.002388 -0.002930 -0.003567 -0.004307 -0.005160 -0.006133 -0.007229 -0.008453 -0.009802 -0.011271 -0.012849 -0.014519 -0.016259 -0.018040 -0.019825 -0.021571 -0.023227 -0.024738 -0.026041 -0.027068 -0.027752 -0.028024 -0.027822 -0.027092 -0.025797 -0.023917 -0.021456 -0.018443 -0.014932 -0.011005 -0.006763 -0.002325 0.002179 0.006613 0.010848 0.014765 0.018263 0.021265 0.023717 0.025594 0.026891 0.027630 0.027847 0.027593 0.026930 0.025924 0.024643 0.023152 0.021516 0.019790 0.018026 0.016266 0.014547 0.012895 0.011333 0.009876 0.008534 0.007314 0.006215 0.005238 0.004378 0.003630 0.002986 0.002437 0.001975 0.001588 0.001269 0.001007 0.000795 0.000624 0.000487 0.000379 0.000293 0.000225 0.000171 0.000129 0.000096 0.000071 0.000053 0.000039 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000053 -0.000068 -0.000088 -0.000113 -0.000145 -0.000188 -0.000242 -0.000311 -0.000399 -0.000511 -0.000651 -0.000826 -0.001043 -0.001311 -0.001638 -0.002034 -0.002509 -0.003072 -0.003733 -0.004501 -0.005386 -0.006394 -0.007531 -0.008800 -0.010201 -0.011728 -0.013371 -0.015115 -0.016935 -0.018804 -0.020683 -0.022527 -0.024286 -0.025898 -0.027297 -0.028413 -0.029171 -0.029497 -0.029321 -0.028586 -0.027248 -0.025284 -0.022698 -0.019519 -0.015805 -0.011643 -0.007143 -0.002433 0.002345 0.007048 0.011535 0.015678 0.019371 0.022531 0.025101 0.027055 0.028391 0.029131 0.029319 0.029009 0.028271 0.027175 0.025795 0.024203 0.022467 0.020645 0.018790 0.016946 0.015150 0.013430 0.011807 0.010295 0.008904 0.007639 0.006501 0.005488 0.004596 0.003819 0.003149 0.002577 0.002093 0.001689 0.001353 0.001077 0.000852 0.000671 0.000525 0.000409 0.000317 0.000243 0.000186 0.000140 0.000105 0.000078 0.000058 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000059 -0.000075 -0.000095 -0.000122 -0.000157 -0.000202 -0.000259 -0.000332 -0.000424 -0.000540 -0.000686 -0.000866 -0.001090 -0.001365 -0.001700 -0.002103 -0.002586 -0.003158 -0.003829 -0.004607 -0.005503 -0.006523 -0.007674 -0.008959 -0.010377 -0.011925 -0.013593 -0.015366 -0.017221 -0.019128 -0.021052 -0.022945 -0.024757 -0.026424 -0.027880 -0.029049 -0.029854 -0.030218 -0.030066 -0.029338 -0.027986 -0.025986 -0.023338 -0.020074 -0.016254 -0.011968 -0.007330 -0.002475 0.002450 0.007295 0.011912 0.016171 0.019961 0.023195 0.025817 0.027800 0.029143 0.029871 0.030031 0.029680 0.028892 0.027742 0.026307 0.024662 0.022875 0.021007 0.019113 0.017235 0.015411 0.013666 0.012023 0.010494 0.009088 0.007810 0.006659 0.005634 0.004730 0.003941 0.003259 0.002676 0.002181 0.001765 0.001419 0.001134 0.000900 0.000711 0.000558 0.000436 0.000338 0.000261 0.000199 0.000151 0.000113 0.000085 0.000063 0.000047 0.000035 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000051 -0.000064 -0.000081 -0.000103 -0.000132 -0.000168 -0.000215 -0.000275 -0.000350 -0.000445 -0.000564 -0.000712 -0.000895 -0.001120 -0.001396 -0.001730 -0.002132 -0.002612 -0.003178 -0.003841 -0.004610 -0.005492 -0.006497 -0.007629 -0.008893 -0.010289 -0.011813 -0.013457 -0.015205 -0.017037 -0.018923 -0.020828 -0.022708 -0.024509 -0.026172 -0.027628 -0.028803 -0.029619 -0.029998 -0.029865 -0.029157 -0.027825 -0.025845 -0.023217 -0.019970 -0.016167 -0.011896 -0.007273 -0.002434 0.002474 0.007298 0.011893 0.016127 0.019889 0.023093 0.025685 0.027637 0.028951 0.029653 0.029789 0.029421 0.028621 0.027465 0.026031 0.024394 0.022621 0.020774 0.018905 0.017055 0.015261 0.013548 0.011934 0.010434 0.009054 0.007798 0.006666 0.005656 0.004764 0.003983 0.003306 0.002725 0.002231 0.001813 0.001464 0.001175 0.000937 0.000742 0.000585 0.000458 0.000357 0.000276 0.000211 0.000161 0.000121 0.000091 0.000068 0.000051 0.000039 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000070 -0.000088 -0.000111 -0.000141 -0.000179 -0.000227 -0.000288 -0.000365 -0.000461 -0.000580 -0.000727 -0.000909 -0.001131 -0.001400 -0.001726 -0.002116 -0.002579 -0.003124 -0.003761 -0.004496 -0.005339 -0.006297 -0.007375 -0.008578 -0.009905 -0.011354 -0.012916 -0.014578 -0.016319 -0.018113 -0.019926 -0.021715 -0.023431 -0.025016 -0.026406 -0.027530 -0.028311 -0.028676 -0.028552 -0.027877 -0.026606 -0.024713 -0.022198 -0.019091 -0.015449 -0.011358 -0.006932 -0.002299 0.002397 0.007012 0.011403 0.015446 0.019034 0.022087 0.024553 0.026406 0.027649 0.028309 0.028430 0.028073 0.027307 0.026205 0.024842 0.023288 0.021608 0.019860 0.018091 0.016343 0.014647 0.013027 0.011501 0.010081 0.008773 0.007580 0.006503 0.005540 0.004686 0.003936 0.003283 0.002719 0.002237 0.001828 0.001484 0.001196 0.000959 0.000763 0.000604 0.000475 0.000371 0.000288 0.000222 0.000170 0.000129 0.000097 0.000074 0.000056 0.000042 0.000033 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000075 -0.000094 -0.000119 -0.000149 -0.000188 -0.000237 -0.000299 -0.000375 -0.000470 -0.000587 -0.000731 -0.000906 -0.001119 -0.001376 -0.001684 -0.002050 -0.002483 -0.002991 -0.003580 -0.004259 -0.005034 -0.005912 -0.006898 -0.007995 -0.009205 -0.010523 -0.011942 -0.013449 -0.015026 -0.016649 -0.018286 -0.019900 -0.021446 -0.022872 -0.024120 -0.025126 -0.025822 -0.026140 -0.026014 -0.025388 -0.024221 -0.022489 -0.020192 -0.017357 -0.014037 -0.010310 -0.006279 -0.002063 0.002208 0.006402 0.010391 0.014060 0.017314 0.020081 0.022314 0.023993 0.025121 0.025723 0.025840 0.025528 0.024848 0.023868 0.022654 0.021268 0.019768 0.018205 0.016622 0.015055 0.013533 0.012076 0.010700 0.009416 0.008229 0.007144 0.006159 0.005275 0.004487 0.003791 0.003182 0.002653 0.002197 0.001807 0.001476 0.001197 0.000965 0.000773 0.000615 0.000486 0.000382 0.000298 0.000231 0.000177 0.000136 0.000103 0.000079 0.000060 0.000046 0.000036 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000052 -0.000064 -0.000080 -0.000100 -0.000125 -0.000157 -0.000196 -0.000245 -0.000306 -0.000380 -0.000472 -0.000585 -0.000721 -0.000885 -0.001083 -0.001320 -0.001602 -0.001934 -0.002323 -0.002776 -0.003298 -0.003896 -0.004575 -0.005340 -0.006196 -0.007144 -0.008184 -0.009314 -0.010526 -0.011809 -0.013145 -0.014514 -0.015889 -0.017239 -0.018525 -0.019707 -0.020734 -0.021555 -0.022112 -0.022349 -0.022210 -0.021650 -0.020632 -0.019138 -0.017168 -0.014745 -0.011912 -0.008738 -0.005309 -0.001725 0.001902 0.005459 0.008840 0.011948 0.014702 0.017044 0.018937 0.020363 0.021329 0.021856 0.021980 0.021747 0.021209 0.020420 0.019435 0.018305 0.017076 0.015790 0.014482 0.013180 0.011909 0.010686 0.009524 0.008433 0.007419 0.006484 0.005631 0.004859 0.004165 0.003548 0.003003 0.002524 0.002108 0.001748 0.001439 0.001176 0.000955 0.000770 0.000617 0.000491 0.000388 0.000304 0.000237 0.000184 0.000142 0.000109 0.000084 0.000065 0.000050 0.000040 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000044 -0.000055 -0.000069 -0.000085 -0.000106 -0.000131 -0.000163 -0.000202 -0.000250 -0.000308 -0.000380 -0.000467 -0.000571 -0.000697 -0.000846 -0.001024 -0.001234 -0.001480 -0.001767 -0.002100 -0.002483 -0.002919 -0.003413 -0.003969 -0.004590 -0.005278 -0.006035 -0.006858 -0.007745 -0.008688 -0.009678 -0.010698 -0.011734 -0.012763 -0.013762 -0.014704 -0.015558 -0.016290 -0.016861 -0.017229 -0.017354 -0.017195 -0.016718 -0.015896 -0.014716 -0.013178 -0.011299 -0.009113 -0.006671 -0.004038 -0.001292 0.001482 0.004199 0.006778 0.009146 0.011243 0.013029 0.014476 0.015576 0.016333 0.016768 0.016906 0.016784 0.016437 0.015906 0.015228 0.014438 0.013567 0.012645 0.011696 0.010740 0.009795 0.008874 0.007988 0.007146 0.006352 0.005611 0.004926 0.004297 0.003725 0.003209 0.002747 0.002335 0.001971 0.001652 0.001374 0.001134 0.000929 0.000755 0.000610 0.000489 0.000389 0.000308 0.000242 0.000189 0.000147 0.000115 0.000089 0.000069 0.000055 0.000043 0.000034 0.000028 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000059 -0.000073 -0.000090 -0.000111 -0.000136 -0.000167 -0.000205 -0.000251 -0.000307 -0.000373 -0.000453 -0.000548 -0.000659 -0.000790 -0.000942 -0.001119 -0.001322 -0.001555 -0.001819 -0.002117 -0.002451 -0.002822 -0.003231 -0.003680 -0.004169 -0.004697 -0.005261 -0.005856 -0.006476 -0.007111 -0.007751 -0.008382 -0.008991 -0.009565 -0.010089 -0.010545 -0.010917 -0.011184 -0.011323 -0.011313 -0.011130 -0.010756 -0.010173 -0.009375 -0.008362 -0.007143 -0.005740 -0.004182 -0.002512 -0.000778 0.000968 0.002671 0.004283 0.005759 0.007065 0.008180 0.009091 0.009796 0.010303 0.010626 0.010783 0.010794 0.010680 0.010460 0.010153 0.009773 0.009336 0.008854 0.008338 0.007799 0.007246 0.006688 0.006133 0.005587 0.005057 0.004547 0.004062 0.003605 0.003178 0.002783 0.002421 0.002090 0.001790 0.001521 0.001282 0.001070 0.000887 0.000728 0.000594 0.000481 0.000387 0.000309 0.000245 0.000193 0.000152 0.000119 0.000094 0.000074 0.000059 0.000047 0.000038 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000077 -0.000095 -0.000116 -0.000141 -0.000171 -0.000207 -0.000250 -0.000301 -0.000362 -0.000433 -0.000515 -0.000610 -0.000718 -0.000840 -0.000978 -0.001132 -0.001302 -0.001488 -0.001691 -0.001909 -0.002141 -0.002386 -0.002641 -0.002906 -0.003176 -0.003447 -0.003713 -0.003967 -0.004202 -0.004409 -0.004583 -0.004718 -0.004811 -0.004861 -0.004870 -0.004838 -0.004765 -0.004652 -0.004496 -0.004293 -0.004040 -0.003734 -0.003373 -0.002954 -0.002481 -0.001958 -0.001396 -0.000806 -0.000205 0.000388 0.000957 0.001485 0.001961 0.002379 0.002739 0.003045 0.003304 0.003525 0.003717 0.003888 0.004043 0.004185 0.004311 0.004417 0.004498 0.004548 0.004561 0.004533 0.004464 0.004354 0.004206 0.004024 0.003812 0.003579 0.003329 0.003069 0.002805 0.002543 0.002285 0.002036 0.001797 0.001571 0.001360 0.001165 0.000989 0.000831 0.000691 0.000571 0.000467 0.000380 0.000307 0.000246 0.000196 0.000156 0.000124 0.000098 0.000078 0.000063 0.000050 0.000041 0.000033 0.000027 0.000022 0.000018 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000054 -0.000067 -0.000081 -0.000099 -0.000120 -0.000144 -0.000173 -0.000207 -0.000247 -0.000293 -0.000346 -0.000406 -0.000474 -0.000550 -0.000632 -0.000722 -0.000817 -0.000916 -0.001018 -0.001120 -0.001220 -0.001313 -0.001396 -0.001465 -0.001514 -0.001538 -0.001533 -0.001490 -0.001404 -0.001268 -0.001075 -0.000823 -0.000510 -0.000141 0.000274 0.000721 0.001181 0.001633 0.002055 0.002425 0.002723 0.002933 0.003044 0.003046 0.002939 0.002724 0.002409 0.002003 0.001522 0.000980 0.000395 -0.000216 -0.000834 -0.001440 -0.002011 -0.002526 -0.002961 -0.003298 -0.003517 -0.003609 -0.003568 -0.003395 -0.003102 -0.002704 -0.002225 -0.001690 -0.001130 -0.000570 -0.000035 0.000454 0.000884 0.001245 0.001533 0.001749 0.001895 0.001978 0.002006 0.001988 0.001931 0.001844 0.001733 0.001606 0.001467 0.001322 0.001175 0.001030 0.000892 0.000763 0.000646 0.000541 0.000449 0.000370 0.000303 0.000246 0.000198 0.000159 0.000128 0.000103 0.000082 0.000066 0.000054 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000030 -0.000038 -0.000047 -0.000058 -0.000070 -0.000085 -0.000103 -0.000124 -0.000148 -0.000175 -0.000206 -0.000242 -0.000282 -0.000327 -0.000376 -0.000428 -0.000483 -0.000538 -0.000592 -0.000642 -0.000684 -0.000716 -0.000731 -0.000724 -0.000689 -0.000620 -0.000508 -0.000347 -0.000128 0.000158 0.000517 0.000959 0.001490 0.002112 0.002825 0.003622 0.004490 0.005406 0.006339 0.007253 0.008107 0.008858 0.009461 0.009878 0.010075 0.010025 0.009712 0.009129 0.008281 0.007185 0.005868 0.004366 0.002722 0.000984 -0.000797 -0.002569 -0.004278 -0.005872 -0.007301 -0.008522 -0.009498 -0.010203 -0.010620 -0.010748 -0.010597 -0.010190 -0.009561 -0.008752 -0.007811 -0.006788 -0.005731 -0.004684 -0.003684 -0.002758 -0.001926 -0.001199 -0.000582 -0.000075 0.000330 0.000640 0.000866 0.001020 0.001112 0.001152 0.001150 0.001115 0.001053 0.000973 0.000882 0.000784 0.000687 0.000593 0.000507 0.000428 0.000358 0.000297 0.000244 0.000200 0.000162 0.000131 0.000106 0.000086 0.000070 0.000057 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000061 -0.000074 -0.000089 -0.000107 -0.000127 -0.000150 -0.000176 -0.000205 -0.000236 -0.000270 -0.000306 -0.000343 -0.000379 -0.000412 -0.000440 -0.000457 -0.000461 -0.000447 -0.000407 -0.000336 -0.000225 -0.000065 0.000153 0.000438 0.000803 0.001257 0.001810 0.002473 0.003253 0.004156 0.005181 0.006324 0.007569 0.008894 0.010263 0.011630 0.012944 0.014144 0.015169 0.015957 0.016451 0.016605 0.016379 0.015752 0.014717 0.013281 0.011472 0.009330 0.006912 0.004283 0.001517 -0.001305 -0.004104 -0.006797 -0.009309 -0.011565 -0.013503 -0.015073 -0.016237 -0.016977 -0.017290 -0.017192 -0.016716 -0.015908 -0.014828 -0.013540 -0.012113 -0.010614 -0.009105 -0.007637 -0.006252 -0.004980 -0.003842 -0.002846 -0.001994 -0.001283 -0.000703 -0.000241 0.000116 0.000382 0.000569 0.000690 0.000756 0.000777 0.000765 0.000727 0.000672 0.000607 0.000538 0.000469 0.000404 0.000344 0.000290 0.000242 0.000200 0.000165 0.000135 0.000110 0.000089 0.000073 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000053 -0.000064 -0.000078 -0.000093 -0.000111 -0.000131 -0.000153 -0.000177 -0.000203 -0.000230 -0.000258 -0.000285 -0.000310 -0.000330 -0.000341 -0.000341 -0.000324 -0.000284 -0.000214 -0.000108 0.000045 0.000253 0.000529 0.000883 0.001328 0.001877 0.002542 0.003335 0.004267 0.005346 0.006573 0.007946 0.009453 0.011074 0.012774 0.014508 0.016217 0.017836 0.019289 0.020501 0.021397 0.021910 0.021982 0.021571 0.020652 0.019218 0.017285 0.014888 0.012079 0.008929 0.005521 0.001948 -0.001692 -0.005298 -0.008770 -0.012012 -0.014936 -0.017464 -0.019535 -0.021103 -0.022143 -0.022652 -0.022646 -0.022163 -0.021256 -0.019995 -0.018457 -0.016726 -0.014881 -0.013000 -0.011148 -0.009379 -0.007733 -0.006239 -0.004911 -0.003757 -0.002773 -0.001950 -0.001275 -0.000734 -0.000310 0.000012 0.000247 0.000408 0.000509 0.000560 0.000573 0.000559 0.000526 0.000482 0.000432 0.000381 0.000330 0.000283 0.000239 0.000201 0.000167 0.000137 0.000113 0.000092 0.000076 0.000062 0.000050 0.000041 0.000033 0.000027 0.000022 0.000018 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000036 -0.000045 -0.000055 -0.000067 -0.000081 -0.000097 -0.000115 -0.000134 -0.000156 -0.000178 -0.000202 -0.000225 -0.000246 -0.000265 -0.000278 -0.000282 -0.000274 -0.000248 -0.000198 -0.000117 0.000002 0.000168 0.000393 0.000686 0.001062 0.001532 0.002112 0.002815 0.003655 0.004645 0.005793 0.007107 0.008586 0.010222 0.011999 0.013887 0.015846 0.017819 0.019740 0.021532 0.023112 0.024395 0.025302 0.025760 0.025710 0.025110 0.023938 0.022193 0.019896 0.017089 0.013835 0.010211 0.006309 0.002231 -0.001918 -0.006028 -0.009991 -0.013705 -0.017072 -0.020009 -0.022446 -0.024330 -0.025630 -0.026337 -0.026466 -0.026050 -0.025145 -0.023823 -0.022166 -0.020265 -0.018209 -0.016085 -0.013969 -0.011925 -0.010003 -0.008238 -0.006653 -0.005258 -0.004054 -0.003032 -0.002181 -0.001485 -0.000926 -0.000488 -0.000154 0.000091 0.000261 0.000370 0.000430 0.000454 0.000451 0.000429 0.000397 0.000358 0.000317 0.000276 0.000237 0.000201 0.000169 0.000140 0.000116 0.000095 0.000078 0.000064 0.000052 0.000042 0.000034 0.000028 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000047 -0.000058 -0.000070 -0.000084 -0.000100 -0.000118 -0.000137 -0.000158 -0.000179 -0.000200 -0.000220 -0.000236 -0.000247 -0.000250 -0.000240 -0.000213 -0.000164 -0.000086 0.000029 0.000190 0.000406 0.000689 0.001051 0.001505 0.002066 0.002748 0.003565 0.004532 0.005659 0.006955 0.008422 0.010058 0.011849 0.013773 0.015793 0.017863 0.019921 0.021893 0.023700 0.025255 0.026475 0.027280 0.027602 0.027388 0.026605 0.025237 0.023292 0.020799 0.017806 0.014379 0.010595 0.006546 0.002329 -0.001955 -0.006202 -0.010309 -0.014178 -0.017714 -0.020833 -0.023463 -0.025547 -0.027048 -0.027949 -0.028253 -0.027987 -0.027198 -0.025954 -0.024332 -0.022424 -0.020321 -0.018114 -0.015885 -0.013704 -0.011630 -0.009705 -0.007958 -0.006405 -0.005049 -0.003887 -0.002907 -0.002095 -0.001433 -0.000904 -0.000492 -0.000180 0.000048 0.000205 0.000306 0.000362 0.000384 0.000383 0.000366 0.000339 0.000307 0.000272 0.000236 0.000202 0.000171 0.000143 0.000119 0.000098 0.000080 0.000066 0.000054 0.000044 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000039 -0.000049 -0.000060 -0.000073 -0.000087 -0.000103 -0.000121 -0.000140 -0.000160 -0.000180 -0.000199 -0.000216 -0.000228 -0.000232 -0.000226 -0.000204 -0.000163 -0.000095 0.000006 0.000148 0.000340 0.000594 0.000919 0.001329 0.001836 0.002455 0.003199 0.004083 0.005119 0.006315 0.007676 0.009202 0.010884 0.012705 0.014634 0.016633 0.018648 0.020616 0.022464 0.024111 0.025479 0.026490 0.027077 0.027182 0.026769 0.025817 0.024325 0.022312 0.019815 0.016886 0.013587 0.009990 0.006173 0.002217 -0.001793 -0.005775 -0.009644 -0.013317 -0.016715 -0.019762 -0.022389 -0.024539 -0.026166 -0.027241 -0.027756 -0.027720 -0.027166 -0.026146 -0.024727 -0.022989 -0.021021 -0.018909 -0.016736 -0.014577 -0.012495 -0.010538 -0.008740 -0.007125 -0.005699 -0.004465 -0.003412 -0.002530 -0.001803 -0.001215 -0.000748 -0.000388 -0.000118 0.000075 0.000207 0.000288 0.000332 0.000347 0.000343 0.000325 0.000299 0.000269 0.000237 0.000205 0.000174 0.000146 0.000122 0.000101 0.000083 0.000068 0.000055 0.000045 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000050 -0.000062 -0.000075 -0.000090 -0.000106 -0.000124 -0.000143 -0.000163 -0.000182 -0.000199 -0.000213 -0.000221 -0.000221 -0.000208 -0.000178 -0.000126 -0.000045 0.000072 0.000232 0.000445 0.000721 0.001070 0.001505 0.002037 0.002678 0.003443 0.004341 0.005382 0.006572 0.007911 0.009393 0.011003 0.012719 0.014507 0.016323 0.018113 0.019814 0.021358 0.022675 0.023696 0.024360 0.024619 0.024437 0.023799 0.022704 0.021170 0.019230 0.016929 0.014318 0.011452 0.008389 0.005184 0.001891 -0.001439 -0.004754 -0.008002 -0.011128 -0.014077 -0.016791 -0.019210 -0.021278 -0.022943 -0.024164 -0.024913 -0.025178 -0.024968 -0.024312 -0.023258 -0.021867 -0.020215 -0.018380 -0.016439 -0.014467 -0.012528 -0.010674 -0.008946 -0.007371 -0.005965 -0.004732 -0.003669 -0.002768 -0.002017 -0.001403 -0.000909 -0.000523 -0.000229 -0.000013 0.000138 0.000237 0.000295 0.000322 0.000327 0.000317 0.000296 0.000269 0.000239 0.000208 0.000178 0.000151 0.000126 0.000104 0.000086 0.000070 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000077 -0.000092 -0.000108 -0.000126 -0.000146 -0.000165 -0.000183 -0.000200 -0.000212 -0.000218 -0.000214 -0.000197 -0.000162 -0.000103 -0.000015 0.000109 0.000278 0.000500 0.000783 0.001137 0.001572 0.002099 0.002728 0.003468 0.004327 0.005311 0.006419 0.007647 0.008983 0.010407 0.011890 0.013394 0.014874 0.016278 0.017548 0.018628 0.019459 0.019994 0.020195 0.020039 0.019518 0.018644 0.017444 0.015955 0.014227 0.012311 0.010255 0.008102 0.005888 0.003636 0.001364 -0.000920 -0.003207 -0.005488 -0.007747 -0.009962 -0.012099 -0.014113 -0.015954 -0.017565 -0.018890 -0.019879 -0.020494 -0.020716 -0.020543 -0.019994 -0.019109 -0.017939 -0.016548 -0.015004 -0.013375 -0.011724 -0.010106 -0.008566 -0.007135 -0.005835 -0.004678 -0.003667 -0.002799 -0.002067 -0.001461 -0.000970 -0.000580 -0.000279 -0.000056 0.000104 0.000211 0.000277 0.000311 0.000321 0.000315 0.000298 0.000273 0.000244 0.000214 0.000184 0.000156 0.000130 0.000108 0.000089 0.000073 0.000059 0.000048 0.000038 0.000031 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000052 -0.000064 -0.000078 -0.000093 -0.000110 -0.000129 -0.000148 -0.000167 -0.000185 -0.000201 -0.000212 -0.000217 -0.000211 -0.000193 -0.000156 -0.000096 -0.000007 0.000118 0.000285 0.000502 0.000777 0.001117 0.001531 0.002025 0.002606 0.003281 0.004052 0.004918 0.005876 0.006914 0.008012 0.009146 0.010282 0.011379 0.012394 0.013280 0.013987 0.014474 0.014703 0.014651 0.014308 0.013681 0.012797 0.011699 0.010440 0.009082 0.007690 0.006318 0.005010 0.003794 0.002677 0.001645 0.000672 -0.000282 -0.001261 -0.002303 -0.003442 -0.004691 -0.006049 -0.007490 -0.008973 -0.010437 -0.011813 -0.013028 -0.014016 -0.014723 -0.015114 -0.015176 -0.014915 -0.014359 -0.013549 -0.012539 -0.011387 -0.010150 -0.008884 -0.007635 -0.006441 -0.005329 -0.004317 -0.003416 -0.002630 -0.001957 -0.001393 -0.000930 -0.000559 -0.000271 -0.000053 0.000103 0.000210 0.000277 0.000312 0.000325 0.000320 0.000303 0.000279 0.000251 0.000220 0.000190 0.000162 0.000136 0.000113 0.000093 0.000076 0.000062 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000043 -0.000053 -0.000065 -0.000079 -0.000095 -0.000112 -0.000130 -0.000149 -0.000168 -0.000186 -0.000202 -0.000213 -0.000218 -0.000214 -0.000196 -0.000161 -0.000104 -0.000020 0.000098 0.000254 0.000456 0.000709 0.001019 0.001389 0.001826 0.002330 0.002903 0.003543 0.004244 0.004994 0.005775 0.006563 0.007327 0.008029 0.008630 0.009089 0.009365 0.009424 0.009241 0.008803 0.008113 0.007193 0.006085 0.004848 0.003558 0.002296 0.001147 0.000186 -0.000527 -0.000957 -0.001095 -0.000965 -0.000619 -0.000130 0.000412 0.000908 0.001267 0.001408 0.001273 0.000832 0.000086 -0.000934 -0.002167 -0.003533 -0.004937 -0.006284 -0.007488 -0.008476 -0.009200 -0.009632 -0.009770 -0.009631 -0.009249 -0.008668 -0.007940 -0.007114 -0.006239 -0.005356 -0.004497 -0.003687 -0.002946 -0.002282 -0.001704 -0.001211 -0.000801 -0.000469 -0.000208 -0.000010 0.000134 0.000232 0.000293 0.000326 0.000336 0.000330 0.000313 0.000288 0.000259 0.000228 0.000198 0.000169 0.000142 0.000118 0.000098 0.000080 0.000065 0.000052 0.000042 0.000033 0.000027 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000053 -0.000066 -0.000080 -0.000095 -0.000113 -0.000131 -0.000151 -0.000170 -0.000188 -0.000204 -0.000216 -0.000222 -0.000220 -0.000205 -0.000176 -0.000126 -0.000051 0.000053 0.000191 0.000368 0.000587 0.000852 0.001163 0.001522 0.001926 0.002372 0.002850 0.003348 0.003850 0.004331 0.004761 0.005105 0.005325 0.005382 0.005241 0.004872 0.004257 0.003389 0.002281 0.000964 -0.000507 -0.002059 -0.003599 -0.005024 -0.006228 -0.007107 -0.007577 -0.007577 -0.007082 -0.006104 -0.004695 -0.002944 -0.000970 0.001089 0.003086 0.004877 0.006337 0.007364 0.007896 0.007907 0.007417 0.006484 0.005195 0.003662 0.002006 0.000345 -0.001216 -0.002592 -0.003722 -0.004573 -0.005135 -0.005420 -0.005458 -0.005287 -0.004954 -0.004503 -0.003978 -0.003416 -0.002850 -0.002302 -0.001794 -0.001336 -0.000936 -0.000598 -0.000320 -0.000100 0.000068 0.000190 0.000273 0.000324 0.000349 0.000354 0.000344 0.000325 0.000299 0.000268 0.000237 0.000206 0.000176 0.000148 0.000124 0.000102 0.000084 0.000068 0.000055 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000053 -0.000066 -0.000080 -0.000096 -0.000113 -0.000132 -0.000151 -0.000171 -0.000190 -0.000206 -0.000220 -0.000228 -0.000229 -0.000220 -0.000197 -0.000158 -0.000097 -0.000012 0.000102 0.000246 0.000424 0.000634 0.000875 0.001143 0.001432 0.001733 0.002031 0.002309 0.002543 0.002705 0.002761 0.002673 0.002404 0.001920 0.001192 0.000204 -0.001048 -0.002547 -0.004260 -0.006125 -0.008062 -0.009969 -0.011727 -0.013209 -0.014291 -0.014859 -0.014821 -0.014123 -0.012747 -0.010726 -0.008137 -0.005100 -0.001770 0.001674 0.005045 0.008156 0.010842 0.012966 0.014434 0.015197 0.015259 0.014672 0.013527 0.011946 0.010070 0.008040 0.005991 0.004038 0.002274 0.000760 -0.000467 -0.001397 -0.002043 -0.002430 -0.002596 -0.002582 -0.002433 -0.002187 -0.001882 -0.001549 -0.001212 -0.000890 -0.000598 -0.000344 -0.000131 0.000040 0.000171 0.000266 0.000328 0.000364 0.000378 0.000376 0.000362 0.000339 0.000310 0.000278 0.000246 0.000214 0.000183 0.000155 0.000130 0.000107 0.000088 0.000071 0.000058 0.000046 0.000037 0.000029 0.000023 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000053 -0.000066 -0.000080 -0.000096 -0.000113 -0.000132 -0.000152 -0.000172 -0.000191 -0.000209 -0.000224 -0.000235 -0.000241 -0.000238 -0.000224 -0.000197 -0.000153 -0.000089 -0.000003 0.000105 0.000235 0.000385 0.000550 0.000722 0.000891 0.001042 0.001157 0.001214 0.001184 0.001036 0.000734 0.000242 -0.000476 -0.001448 -0.002693 -0.004213 -0.005997 -0.008009 -0.010192 -0.012467 -0.014728 -0.016855 -0.018711 -0.020156 -0.021056 -0.021293 -0.020780 -0.019465 -0.017344 -0.014464 -0.010920 -0.006856 -0.002448 0.002097 0.006565 0.010742 0.014434 0.017477 0.019751 0.021189 0.021777 0.021558 0.020619 0.019087 0.017110 0.014847 0.012451 0.010061 0.007792 0.005733 0.003942 0.002451 0.001266 0.000373 -0.000254 -0.000652 -0.000861 -0.000922 -0.000875 -0.000754 -0.000592 -0.000411 -0.000231 -0.000065 0.000079 0.000197 0.000287 0.000351 0.000391 0.000410 0.000412 0.000401 0.000380 0.000353 0.000321 0.000288 0.000254 0.000221 0.000190 0.000161 0.000135 0.000112 0.000092 0.000075 0.000060 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000053 -0.000065 -0.000079 -0.000095 -0.000113 -0.000132 -0.000152 -0.000172 -0.000193 -0.000212 -0.000229 -0.000244 -0.000254 -0.000258 -0.000254 -0.000239 -0.000212 -0.000171 -0.000115 -0.000045 0.000038 0.000127 0.000217 0.000295 0.000348 0.000357 0.000302 0.000155 -0.000113 -0.000534 -0.001145 -0.001978 -0.003064 -0.004423 -0.006062 -0.007972 -0.010126 -0.012472 -0.014938 -0.017428 -0.019826 -0.022001 -0.023810 -0.025114 -0.025778 -0.025693 -0.024777 -0.022991 -0.020340 -0.016882 -0.012722 -0.008009 -0.002931 0.002300 0.007461 0.012327 0.016690 0.020374 0.023242 0.025211 0.026253 0.026396 0.025718 0.024340 0.022407 0.020082 0.017525 0.014889 0.012304 0.009876 0.007682 0.005771 0.004167 0.002869 0.001861 0.001116 0.000598 0.000266 0.000083 0.000008 0.000010 0.000058 0.000132 0.000213 0.000290 0.000355 0.000405 0.000438 0.000455 0.000456 0.000446 0.000426 0.000398 0.000367 0.000332 0.000297 0.000262 0.000228 0.000196 0.000166 0.000139 0.000116 0.000095 0.000077 0.000062 0.000050 0.000040 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000053 -0.000065 -0.000079 -0.000094 -0.000112 -0.000131 -0.000151 -0.000173 -0.000194 -0.000215 -0.000235 -0.000253 -0.000267 -0.000278 -0.000282 -0.000280 -0.000270 -0.000251 -0.000223 -0.000188 -0.000151 -0.000117 -0.000097 -0.000103 -0.000153 -0.000266 -0.000467 -0.000782 -0.001242 -0.001877 -0.002720 -0.003799 -0.005136 -0.006742 -0.008613 -0.010728 -0.013046 -0.015506 -0.018026 -0.020503 -0.022821 -0.024851 -0.026458 -0.027513 -0.027899 -0.027520 -0.026313 -0.024250 -0.021347 -0.017663 -0.013304 -0.008411 -0.003160 0.002249 0.007603 0.012690 0.017308 0.021279 0.024464 0.026769 0.028152 0.028625 0.028251 0.027130 0.025397 0.023203 0.020703 0.018049 0.015376 0.012798 0.010406 0.008260 0.006399 0.004834 0.003563 0.002567 0.001815 0.001274 0.000906 0.000672 0.000538 0.000475 0.000456 0.000462 0.000480 0.000499 0.000513 0.000518 0.000513 0.000499 0.000477 0.000448 0.000415 0.000379 0.000342 0.000305 0.000268 0.000234 0.000201 0.000171 0.000143 0.000119 0.000097 0.000079 0.000064 0.000051 0.000041 0.000032 0.000026 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000078 -0.000093 -0.000110 -0.000130 -0.000151 -0.000173 -0.000195 -0.000218 -0.000240 -0.000261 -0.000279 -0.000295 -0.000308 -0.000317 -0.000321 -0.000321 -0.000317 -0.000314 -0.000314 -0.000328 -0.000365 -0.000440 -0.000572 -0.000780 -0.001089 -0.001525 -0.002115 -0.002887 -0.003866 -0.005074 -0.006523 -0.008212 -0.010128 -0.012238 -0.014493 -0.016826 -0.019153 -0.021376 -0.023388 -0.025076 -0.026326 -0.027035 -0.027113 -0.026492 -0.025128 -0.023012 -0.020166 -0.016647 -0.012545 -0.007981 -0.003100 0.001932 0.006937 0.011733 0.016144 0.020009 0.023195 0.025607 0.027191 0.027941 0.027895 0.027128 0.025747 0.023880 0.021663 0.019233 0.016719 0.014234 0.011872 0.009702 0.007771 0.006105 0.004711 0.003580 0.002692 0.002018 0.001527 0.001182 0.000950 0.000802 0.000713 0.000662 0.000633 0.000615 0.000600 0.000583 0.000561 0.000534 0.000502 0.000467 0.000429 0.000389 0.000350 0.000311 0.000274 0.000238 0.000205 0.000174 0.000146 0.000121 0.000099 0.000081 0.000065 0.000052 0.000042 0.000033 0.000026 0.000021 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000052 -0.000063 -0.000076 -0.000091 -0.000109 -0.000128 -0.000149 -0.000172 -0.000196 -0.000220 -0.000243 -0.000267 -0.000288 -0.000309 -0.000328 -0.000345 -0.000360 -0.000375 -0.000390 -0.000410 -0.000440 -0.000489 -0.000567 -0.000691 -0.000878 -0.001147 -0.001520 -0.002021 -0.002671 -0.003493 -0.004504 -0.005714 -0.007126 -0.008729 -0.010497 -0.012391 -0.014357 -0.016327 -0.018223 -0.019963 -0.021458 -0.022623 -0.023381 -0.023665 -0.023422 -0.022621 -0.021247 -0.019307 -0.016828 -0.013859 -0.010464 -0.006727 -0.002745 0.001369 0.005492 0.009494 0.013241 0.016605 0.019473 0.021754 0.023386 0.024342 0.024632 0.024295 0.023400 0.022038 0.020315 0.018342 0.016227 0.014074 0.011971 0.009990 0.008184 0.006588 0.005220 0.004082 0.003163 0.002444 0.001899 0.001498 0.001213 0.001016 0.000883 0.000794 0.000735 0.000692 0.000658 0.000626 0.000593 0.000558 0.000520 0.000479 0.000438 0.000397 0.000356 0.000317 0.000278 0.000242 0.000208 0.000176 0.000148 0.000122 0.000100 0.000082 0.000066 0.000053 0.000042 0.000033 0.000026 0.000021 0.000017 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000050 -0.000061 -0.000074 -0.000089 -0.000106 -0.000126 -0.000147 -0.000170 -0.000195 -0.000220 -0.000245 -0.000269 -0.000293 -0.000316 -0.000339 -0.000361 -0.000384 -0.000408 -0.000435 -0.000470 -0.000517 -0.000587 -0.000689 -0.000838 -0.001051 -0.001343 -0.001735 -0.002242 -0.002882 -0.003667 -0.004605 -0.005697 -0.006932 -0.008290 -0.009736 -0.011225 -0.012701 -0.014102 -0.015366 -0.016428 -0.017234 -0.017734 -0.017897 -0.017702 -0.017144 -0.016233 -0.014987 -0.013433 -0.011599 -0.009518 -0.007222 -0.004744 -0.002121 0.000606 0.003384 0.006150 0.008830 0.011342 0.013602 0.015530 0.017060 0.018145 0.018758 0.018899 0.018592 0.017879 0.016824 0.015502 0.013994 0.012382 0.010743 0.009145 0.007643 0.006279 0.005078 0.004055 0.003209 0.002531 0.002003 0.001604 0.001310 0.001100 0.000952 0.000849 0.000777 0.000724 0.000682 0.000643 0.000606 0.000567 0.000527 0.000485 0.000443 0.000401 0.000360 0.000320 0.000282 0.000245 0.000210 0.000178 0.000149 0.000123 0.000101 0.000082 0.000066 0.000053 0.000042 0.000034 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000049 -0.000060 -0.000072 -0.000087 -0.000104 -0.000123 -0.000144 -0.000167 -0.000192 -0.000217 -0.000242 -0.000268 -0.000292 -0.000316 -0.000340 -0.000364 -0.000389 -0.000416 -0.000447 -0.000487 -0.000540 -0.000615 -0.000722 -0.000874 -0.001083 -0.001363 -0.001727 -0.002188 -0.002751 -0.003423 -0.004199 -0.005070 -0.006013 -0.006998 -0.007983 -0.008920 -0.009757 -0.010441 -0.010927 -0.011180 -0.011181 -0.010928 -0.010438 -0.009744 -0.008894 -0.007942 -0.006942 -0.005939 -0.004962 -0.004023 -0.003114 -0.002213 -0.001282 -0.000287 0.000805 0.002008 0.003319 0.004710 0.006134 0.007530 0.008829 0.009962 0.010869 0.011503 0.011838 0.011864 0.011594 0.011059 0.010306 0.009391 0.008372 0.007309 0.006254 0.005254 0.004340 0.003537 0.002854 0.002293 0.001846 0.001501 0.001243 0.001054 0.000919 0.000825 0.000758 0.000708 0.000668 0.000632 0.000597 0.000560 0.000522 0.000482 0.000442 0.000401 0.000361 0.000322 0.000283 0.000246 0.000212 0.000179 0.000150 0.000124 0.000101 0.000082 0.000066 0.000053 0.000042 0.000034 0.000027 0.000021 0.000017 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000038 -0.000047 -0.000058 -0.000070 -0.000084 -0.000100 -0.000119 -0.000140 -0.000162 -0.000187 -0.000212 -0.000237 -0.000261 -0.000284 -0.000307 -0.000329 -0.000350 -0.000373 -0.000397 -0.000424 -0.000459 -0.000507 -0.000573 -0.000667 -0.000799 -0.000978 -0.001214 -0.001514 -0.001883 -0.002320 -0.002819 -0.003367 -0.003944 -0.004517 -0.005047 -0.005487 -0.005788 -0.005902 -0.005792 -0.005434 -0.004824 -0.003981 -0.002951 -0.001804 -0.000629 0.000474 0.001404 0.002076 0.002427 0.002427 0.002088 0.001458 0.000622 -0.000312 -0.001222 -0.001993 -0.002525 -0.002750 -0.002634 -0.002183 -0.001437 -0.000467 0.000643 0.001797 0.002903 0.003881 0.004668 0.005227 0.005540 0.005616 0.005480 0.005170 0.004733 0.004217 0.003668 0.003124 0.002615 0.002162 0.001777 0.001462 0.001214 0.001026 0.000888 0.000791 0.000724 0.000678 0.000645 0.000618 0.000593 0.000566 0.000537 0.000505 0.000470 0.000434 0.000397 0.000359 0.000321 0.000283 0.000247 0.000212 0.000179 0.000150 0.000123 0.000101 0.000081 0.000065 0.000052 0.000042 0.000033 0.000027 0.000021 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000045 -0.000056 -0.000067 -0.000081 -0.000097 -0.000115 -0.000135 -0.000156 -0.000180 -0.000203 -0.000227 -0.000249 -0.000270 -0.000289 -0.000306 -0.000321 -0.000336 -0.000351 -0.000368 -0.000389 -0.000419 -0.000464 -0.000530 -0.000624 -0.000752 -0.000920 -0.001129 -0.001375 -0.001652 -0.001945 -0.002231 -0.002480 -0.002651 -0.002699 -0.002574 -0.002227 -0.001618 -0.000724 0.000458 0.001901 0.003546 0.005303 0.007051 0.008651 0.009953 0.010816 0.011123 0.010794 0.009804 0.008185 0.006027 0.003469 0.000693 -0.002105 -0.004724 -0.006987 -0.008753 -0.009930 -0.010483 -0.010431 -0.009840 -0.008811 -0.007471 -0.005954 -0.004388 -0.002886 -0.001537 -0.000402 0.000489 0.001130 0.001540 0.001749 0.001799 0.001734 0.001595 0.001418 0.001232 0.001056 0.000904 0.000781 0.000688 0.000622 0.000581 0.000557 0.000545 0.000539 0.000534 0.000527 0.000515 0.000497 0.000475 0.000449 0.000419 0.000387 0.000352 0.000317 0.000281 0.000246 0.000211 0.000179 0.000149 0.000123 0.000100 0.000081 0.000065 0.000052 0.000041 0.000033 0.000026 0.000021 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000054 -0.000065 -0.000078 -0.000093 -0.000110 -0.000129 -0.000149 -0.000171 -0.000192 -0.000213 -0.000232 -0.000248 -0.000261 -0.000271 -0.000277 -0.000280 -0.000281 -0.000280 -0.000280 -0.000285 -0.000297 -0.000323 -0.000366 -0.000430 -0.000515 -0.000618 -0.000729 -0.000835 -0.000915 -0.000938 -0.000868 -0.000657 -0.000256 0.000387 0.001319 0.002570 0.004152 0.006048 0.008204 0.010528 0.012890 0.015130 0.017064 0.018501 0.019267 0.019218 0.018264 0.016382 0.013622 0.010108 0.006029 0.001624 -0.002843 -0.007102 -0.010906 -0.014053 -0.016402 -0.017878 -0.018480 -0.018270 -0.017362 -0.015907 -0.014071 -0.012026 -0.009928 -0.007907 -0.006062 -0.004458 -0.003126 -0.002070 -0.001271 -0.000695 -0.000303 -0.000052 0.000097 0.000179 0.000220 0.000241 0.000254 0.000267 0.000286 0.000311 0.000339 0.000370 0.000398 0.000421 0.000437 0.000444 0.000443 0.000434 0.000418 0.000397 0.000371 0.000342 0.000310 0.000277 0.000243 0.000209 0.000178 0.000148 0.000122 0.000099 0.000080 0.000064 0.000051 0.000041 0.000033 0.000026 0.000021 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000042 -0.000052 -0.000063 -0.000075 -0.000089 -0.000105 -0.000123 -0.000141 -0.000160 -0.000179 -0.000196 -0.000210 -0.000221 -0.000226 -0.000226 -0.000220 -0.000208 -0.000190 -0.000167 -0.000140 -0.000112 -0.000086 -0.000065 -0.000050 -0.000043 -0.000041 -0.000036 -0.000016 0.000037 0.000150 0.000355 0.000696 0.001221 0.001983 0.003033 0.004415 0.006153 0.008248 0.010667 0.013339 0.016146 0.018932 0.021505 0.023652 0.025154 0.025811 0.025464 0.024014 0.021440 0.017805 0.013259 0.008024 0.002380 -0.003356 -0.008868 -0.013857 -0.018075 -0.021341 -0.023555 -0.024695 -0.024821 -0.024051 -0.022554 -0.020522 -0.018154 -0.015637 -0.013133 -0.010768 -0.008632 -0.006777 -0.005221 -0.003958 -0.002962 -0.002195 -0.001618 -0.001189 -0.000872 -0.000635 -0.000454 -0.000312 -0.000193 -0.000089 0.000005 0.000090 0.000167 0.000233 0.000288 0.000331 0.000360 0.000377 0.000383 0.000380 0.000369 0.000351 0.000328 0.000300 0.000270 0.000238 0.000206 0.000175 0.000147 0.000121 0.000098 0.000079 0.000063 0.000051 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000033 -0.000041 -0.000050 -0.000061 -0.000073 -0.000086 -0.000101 -0.000116 -0.000133 -0.000149 -0.000164 -0.000177 -0.000186 -0.000189 -0.000185 -0.000174 -0.000154 -0.000124 -0.000085 -0.000036 0.000021 0.000085 0.000154 0.000225 0.000299 0.000376 0.000461 0.000562 0.000694 0.000876 0.001135 0.001507 0.002034 0.002767 0.003756 0.005051 0.006692 0.008701 0.011072 0.013764 0.016694 0.019734 0.022714 0.025428 0.027648 0.029142 0.029698 0.029149 0.027392 0.024407 0.020265 0.015126 0.009230 0.002879 -0.003587 -0.009825 -0.015509 -0.020366 -0.024194 -0.026873 -0.028372 -0.028744 -0.028111 -0.026648 -0.024558 -0.022055 -0.019342 -0.016596 -0.013959 -0.011534 -0.009384 -0.007537 -0.005993 -0.004732 -0.003721 -0.002922 -0.002295 -0.001805 -0.001418 -0.001110 -0.000859 -0.000649 -0.000469 -0.000311 -0.000172 -0.000049 0.000056 0.000143 0.000213 0.000266 0.000303 0.000326 0.000336 0.000336 0.000327 0.000310 0.000288 0.000261 0.000232 0.000202 0.000172 0.000144 0.000119 0.000097 0.000078 0.000063 0.000050 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000050 -0.000060 -0.000071 -0.000084 -0.000097 -0.000111 -0.000125 -0.000138 -0.000149 -0.000157 -0.000159 -0.000154 -0.000141 -0.000117 -0.000081 -0.000033 0.000029 0.000105 0.000194 0.000294 0.000405 0.000526 0.000655 0.000795 0.000949 0.001126 0.001338 0.001603 0.001947 0.002403 0.003011 0.003816 0.004868 0.006215 0.007892 0.009921 0.012293 0.014969 0.017867 0.020860 0.023781 0.026426 0.028570 0.029985 0.030460 0.029831 0.027995 0.024932 0.020712 0.015491 0.009509 0.003064 -0.003506 -0.009858 -0.015667 -0.020657 -0.024623 -0.027441 -0.029077 -0.029577 -0.029062 -0.027702 -0.025700 -0.023266 -0.020602 -0.017886 -0.015259 -0.012824 -0.010645 -0.008751 -0.007145 -0.005810 -0.004715 -0.003827 -0.003108 -0.002528 -0.002055 -0.001667 -0.001342 -0.001065 -0.000824 -0.000613 -0.000427 -0.000263 -0.000122 -0.000003 0.000094 0.000169 0.000226 0.000265 0.000289 0.000300 0.000300 0.000290 0.000273 0.000250 0.000224 0.000196 0.000168 0.000142 0.000117 0.000096 0.000077 0.000062 0.000049 0.000039 0.000031 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000040 -0.000049 -0.000059 -0.000070 -0.000081 -0.000093 -0.000105 -0.000117 -0.000127 -0.000134 -0.000136 -0.000131 -0.000118 -0.000094 -0.000058 -0.000007 0.000061 0.000145 0.000248 0.000367 0.000503 0.000654 0.000818 0.000995 0.001185 0.001390 0.001615 0.001870 0.002166 0.002525 0.002973 0.003545 0.004280 0.005223 0.006417 0.007897 0.009685 0.011779 0.014146 0.016716 0.019380 0.021988 0.024357 0.026282 0.027553 0.027977 0.027400 0.025725 0.022929 0.019073 0.014299 0.008822 0.002915 -0.003115 -0.008950 -0.014293 -0.018891 -0.022554 -0.025168 -0.026701 -0.027198 -0.026770 -0.025575 -0.023798 -0.021634 -0.019266 -0.016853 -0.014521 -0.012361 -0.010427 -0.008740 -0.007301 -0.006092 -0.005085 -0.004251 -0.003559 -0.002981 -0.002495 -0.002081 -0.001723 -0.001409 -0.001130 -0.000880 -0.000657 -0.000460 -0.000288 -0.000142 -0.000021 0.000076 0.000150 0.000205 0.000242 0.000264 0.000272 0.000269 0.000257 0.000238 0.000215 0.000190 0.000164 0.000138 0.000115 0.000094 0.000076 0.000061 0.000049 0.000039 0.000031 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000032 -0.000040 -0.000049 -0.000059 -0.000069 -0.000080 -0.000090 -0.000100 -0.000110 -0.000116 -0.000119 -0.000116 -0.000105 -0.000083 -0.000049 0.000000 0.000066 0.000152 0.000258 0.000384 0.000532 0.000699 0.000885 0.001086 0.001300 0.001526 0.001761 0.002006 0.002263 0.002538 0.002843 0.003196 0.003622 0.004153 0.004825 0.005678 0.006747 0.008056 0.009614 0.011404 0.013381 0.015461 0.017528 0.019435 0.021013 0.022086 0.022491 0.022090 0.020799 0.018591 0.015508 0.011665 0.007236 0.002447 -0.002447 -0.007185 -0.011518 -0.015237 -0.018186 -0.020274 -0.021480 -0.021846 -0.021469 -0.020487 -0.019058 -0.017342 -0.015489 -0.013627 -0.011851 -0.010226 -0.008786 -0.007540 -0.006480 -0.005584 -0.004827 -0.004183 -0.003629 -0.003145 -0.002717 -0.002332 -0.001983 -0.001663 -0.001368 -0.001097 -0.000850 -0.000628 -0.000433 -0.000265 -0.000124 -0.000009 0.000081 0.000149 0.000198 0.000229 0.000244 0.000247 0.000240 0.000225 0.000206 0.000183 0.000159 0.000135 0.000113 0.000092 0.000075 0.000060 0.000048 0.000038 0.000031 0.000025 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000032 -0.000040 -0.000049 -0.000058 -0.000068 -0.000078 -0.000087 -0.000096 -0.000103 -0.000107 -0.000105 -0.000097 -0.000080 -0.000051 -0.000007 0.000054 0.000134 0.000235 0.000360 0.000508 0.000680 0.000874 0.001087 0.001317 0.001558 0.001804 0.002050 0.002288 0.002513 0.002722 0.002916 0.003101 0.003291 0.003509 0.003782 0.004144 0.004630 0.005271 0.006091 0.007094 0.008265 0.009561 0.010908 0.012208 0.013340 0.014175 0.014586 0.014464 0.013736 0.012370 0.010389 0.007865 0.004921 0.001715 -0.001568 -0.004741 -0.007625 -0.010073 -0.011976 -0.013277 -0.013969 -0.014097 -0.013740 -0.013007 -0.012017 -0.010888 -0.009724 -0.008606 -0.007590 -0.006705 -0.005959 -0.005341 -0.004828 -0.004396 -0.004020 -0.003677 -0.003353 -0.003039 -0.002729 -0.002422 -0.002118 -0.001820 -0.001531 -0.001255 -0.000996 -0.000760 -0.000548 -0.000364 -0.000208 -0.000079 0.000023 0.000102 0.000159 0.000197 0.000219 0.000227 0.000225 0.000213 0.000196 0.000175 0.000153 0.000131 0.000110 0.000090 0.000074 0.000059 0.000047 0.000038 0.000030 0.000025 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000040 -0.000049 -0.000058 -0.000067 -0.000076 -0.000085 -0.000092 -0.000097 -0.000098 -0.000094 -0.000081 -0.000058 -0.000022 0.000030 0.000101 0.000192 0.000307 0.000448 0.000613 0.000804 0.001019 0.001254 0.001503 0.001759 0.002014 0.002253 0.002465 0.002634 0.002745 0.002789 0.002760 0.002657 0.002493 0.002285 0.002063 0.001860 0.001717 0.001673 0.001758 0.001993 0.002379 0.002894 0.003496 0.004120 0.004691 0.005124 0.005345 0.005294 0.004934 0.004263 0.003307 0.002126 0.000803 -0.000563 -0.001870 -0.003022 -0.003944 -0.004585 -0.004928 -0.004987 -0.004804 -0.004443 -0.003978 -0.003484 -0.003028 -0.002660 -0.002407 -0.002279 -0.002263 -0.002335 -0.002459 -0.002602 -0.002729 -0.002816 -0.002847 -0.002814 -0.002720 -0.002569 -0.002372 -0.002140 -0.001886 -0.001619 -0.001352 -0.001092 -0.000850 -0.000629 -0.000436 -0.000270 -0.000132 -0.000021 0.000065 0.000128 0.000172 0.000198 0.000210 0.000210 0.000202 0.000187 0.000168 0.000148 0.000127 0.000107 0.000088 0.000072 0.000058 0.000047 0.000037 0.000030 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000048 -0.000057 -0.000066 -0.000075 -0.000082 -0.000089 -0.000092 -0.000091 -0.000084 -0.000068 -0.000041 0.000001 0.000059 0.000138 0.000238 0.000364 0.000516 0.000695 0.000900 0.001129 0.001378 0.001639 0.001903 0.002156 0.002379 0.002553 0.002653 0.002654 0.002534 0.002274 0.001862 0.001296 0.000586 -0.000245 -0.001164 -0.002122 -0.003064 -0.003932 -0.004670 -0.005230 -0.005580 -0.005705 -0.005608 -0.005312 -0.004852 -0.004270 -0.003611 -0.002914 -0.002211 -0.001519 -0.000846 -0.000187 0.000466 0.001127 0.001804 0.002495 0.003190 0.003864 0.004482 0.005001 0.005377 0.005571 0.005553 0.005311 0.004854 0.004206 0.003411 0.002523 0.001599 0.000699 -0.000128 -0.000842 -0.001418 -0.001845 -0.002124 -0.002268 -0.002293 -0.002221 -0.002074 -0.001874 -0.001640 -0.001390 -0.001139 -0.000897 -0.000675 -0.000477 -0.000307 -0.000165 -0.000050 0.000039 0.000106 0.000153 0.000182 0.000196 0.000199 0.000192 0.000179 0.000161 0.000142 0.000122 0.000103 0.000086 0.000071 0.000057 0.000046 0.000037 0.000030 0.000024 0.000020 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000048 -0.000056 -0.000065 -0.000073 -0.000080 -0.000086 -0.000088 -0.000086 -0.000077 -0.000059 -0.000028 0.000017 0.000080 0.000163 0.000269 0.000401 0.000561 0.000748 0.000962 0.001201 0.001458 0.001725 0.001990 0.002236 0.002440 0.002574 0.002607 0.002504 0.002232 0.001760 0.001063 0.000129 -0.001042 -0.002434 -0.004014 -0.005726 -0.007503 -0.009260 -0.010908 -0.012356 -0.013522 -0.014335 -0.014743 -0.014715 -0.014240 -0.013329 -0.012010 -0.010326 -0.008332 -0.006091 -0.003671 -0.001143 0.001417 0.003937 0.006340 0.008554 0.010509 0.012141 0.013395 0.014228 0.014614 0.014547 0.014045 0.013146 0.011912 0.010421 0.008763 0.007032 0.005316 0.003697 0.002236 0.000979 -0.000049 -0.000843 -0.001412 -0.001777 -0.001967 -0.002014 -0.001950 -0.001805 -0.001607 -0.001379 -0.001140 -0.000905 -0.000686 -0.000490 -0.000320 -0.000178 -0.000063 0.000027 0.000094 0.000142 0.000171 0.000187 0.000190 0.000184 0.000171 0.000155 0.000137 0.000118 0.000100 0.000084 0.000069 0.000056 0.000045 0.000036 0.000029 0.000024 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000025 -0.000032 -0.000039 -0.000047 -0.000055 -0.000063 -0.000071 -0.000078 -0.000084 -0.000086 -0.000083 -0.000073 -0.000054 -0.000022 0.000024 0.000089 0.000174 0.000283 0.000417 0.000580 0.000771 0.000989 0.001231 0.001491 0.001760 0.002023 0.002261 0.002448 0.002552 0.002534 0.002352 0.001964 0.001329 0.000413 -0.000807 -0.002341 -0.004178 -0.006285 -0.008607 -0.011063 -0.013551 -0.015953 -0.018145 -0.020000 -0.021402 -0.022250 -0.022467 -0.022004 -0.020841 -0.018992 -0.016502 -0.013444 -0.009917 -0.006043 -0.001958 0.002194 0.006264 0.010106 0.013587 0.016585 0.019005 0.020774 0.021851 0.022228 0.021927 0.021007 0.019550 0.017663 0.015471 0.013101 0.010679 0.008320 0.006120 0.004152 0.002464 0.001078 -0.000005 -0.000801 -0.001340 -0.001659 -0.001800 -0.001801 -0.001702 -0.001534 -0.001327 -0.001102 -0.000877 -0.000665 -0.000474 -0.000309 -0.000172 -0.000060 0.000027 0.000092 0.000138 0.000166 0.000181 0.000184 0.000178 0.000166 0.000150 0.000132 0.000114 0.000097 0.000081 0.000067 0.000055 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000038 -0.000046 -0.000054 -0.000062 -0.000070 -0.000077 -0.000082 -0.000085 -0.000082 -0.000073 -0.000054 -0.000023 0.000022 0.000085 0.000169 0.000277 0.000410 0.000571 0.000761 0.000978 0.001219 0.001478 0.001745 0.002006 0.002240 0.002418 0.002507 0.002464 0.002242 0.001794 0.001071 0.000033 -0.001353 -0.003102 -0.005212 -0.007653 -0.010369 -0.013274 -0.016257 -0.019182 -0.021898 -0.024252 -0.026092 -0.027281 -0.027708 -0.027292 -0.025992 -0.023807 -0.020781 -0.017001 -0.012592 -0.007711 -0.002541 0.002720 0.007869 0.012710 0.017063 0.020772 0.023717 0.025815 0.027030 0.027365 0.026870 0.025630 0.023764 0.021413 0.018731 0.015874 0.012989 0.010208 0.007635 0.005347 0.003392 0.001790 0.000536 -0.000392 -0.001030 -0.001423 -0.001617 -0.001657 -0.001585 -0.001437 -0.001245 -0.001032 -0.000818 -0.000616 -0.000434 -0.000278 -0.000147 -0.000042 0.000039 0.000099 0.000141 0.000167 0.000179 0.000181 0.000174 0.000161 0.000145 0.000128 0.000110 0.000094 0.000078 0.000065 0.000053 0.000043 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000045 -0.000053 -0.000061 -0.000069 -0.000077 -0.000083 -0.000086 -0.000084 -0.000077 -0.000060 -0.000032 0.000010 0.000070 0.000149 0.000251 0.000379 0.000535 0.000718 0.000929 0.001165 0.001420 0.001683 0.001943 0.002177 0.002359 0.002453 0.002418 0.002205 0.001763 0.001044 -0.000000 -0.001406 -0.003194 -0.005370 -0.007908 -0.010758 -0.013835 -0.017025 -0.020187 -0.023162 -0.025778 -0.027867 -0.029273 -0.029862 -0.029535 -0.028234 -0.025949 -0.022720 -0.018637 -0.013838 -0.008500 -0.002830 0.002945 0.008593 0.013889 0.018627 0.022636 0.025782 0.027982 0.029202 0.029458 0.028816 0.027381 0.025290 0.022703 0.019791 0.016723 0.013654 0.010719 0.008024 0.005645 0.003624 0.001977 0.000695 -0.000249 -0.000897 -0.001295 -0.001492 -0.001535 -0.001467 -0.001326 -0.001141 -0.000938 -0.000734 -0.000543 -0.000373 -0.000227 -0.000107 -0.000011 0.000062 0.000116 0.000152 0.000173 0.000182 0.000181 0.000172 0.000159 0.000142 0.000125 0.000107 0.000091 0.000076 0.000063 0.000052 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000052 -0.000060 -0.000069 -0.000077 -0.000084 -0.000088 -0.000089 -0.000084 -0.000071 -0.000047 -0.000011 0.000042 0.000114 0.000207 0.000326 0.000471 0.000644 0.000845 0.001071 0.001317 0.001576 0.001834 0.002075 0.002272 0.002394 0.002400 0.002246 0.001883 0.001260 0.000333 -0.000939 -0.002582 -0.004605 -0.006991 -0.009697 -0.012648 -0.015738 -0.018832 -0.021774 -0.024397 -0.026530 -0.028013 -0.028709 -0.028510 -0.027351 -0.025215 -0.022136 -0.018199 -0.013541 -0.008336 -0.002795 0.002854 0.008374 0.013537 0.018138 0.022004 0.025005 0.027062 0.028148 0.028288 0.027554 0.026058 0.023942 0.021369 0.018509 0.015526 0.012570 0.009770 0.007221 0.004992 0.003119 0.001609 0.000449 -0.000392 -0.000955 -0.001286 -0.001434 -0.001444 -0.001357 -0.001206 -0.001020 -0.000822 -0.000628 -0.000449 -0.000292 -0.000160 -0.000052 0.000032 0.000095 0.000140 0.000169 0.000184 0.000189 0.000184 0.000173 0.000158 0.000140 0.000122 0.000104 0.000088 0.000074 0.000061 0.000050 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000044 -0.000052 -0.000060 -0.000069 -0.000078 -0.000086 -0.000093 -0.000096 -0.000095 -0.000087 -0.000069 -0.000040 0.000003 0.000065 0.000147 0.000252 0.000383 0.000541 0.000727 0.000938 0.001172 0.001423 0.001681 0.001932 0.002155 0.002323 0.002401 0.002351 0.002129 0.001690 0.000991 -0.000007 -0.001331 -0.002995 -0.004994 -0.007294 -0.009835 -0.012528 -0.015258 -0.017886 -0.020264 -0.022238 -0.023659 -0.024400 -0.024360 -0.023474 -0.021721 -0.019127 -0.015765 -0.011754 -0.007250 -0.002442 0.002463 0.007253 0.011721 0.015681 0.018981 0.021505 0.023189 0.024012 0.024004 0.023236 0.021814 0.019871 0.017555 0.015018 0.012406 0.009850 0.007459 0.005312 0.003463 0.001937 0.000733 -0.000165 -0.000790 -0.001181 -0.001381 -0.001434 -0.001378 -0.001249 -0.001077 -0.000883 -0.000687 -0.000502 -0.000336 -0.000194 -0.000077 0.000016 0.000086 0.000137 0.000172 0.000192 0.000201 0.000199 0.000191 0.000176 0.000158 0.000139 0.000120 0.000102 0.000086 0.000072 0.000059 0.000049 0.000039 0.000032 0.000025 0.000020 0.000016 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000069 -0.000079 -0.000089 -0.000098 -0.000105 -0.000108 -0.000106 -0.000096 -0.000076 -0.000044 0.000005 0.000072 0.000160 0.000273 0.000411 0.000577 0.000769 0.000986 0.001225 0.001481 0.001743 0.001997 0.002222 0.002394 0.002481 0.002448 0.002259 0.001877 0.001268 0.000403 -0.000736 -0.002151 -0.003824 -0.005716 -0.007760 -0.009871 -0.011942 -0.013855 -0.015486 -0.016717 -0.017442 -0.017577 -0.017066 -0.015887 -0.014058 -0.011631 -0.008696 -0.005375 -0.001815 0.001822 0.005368 0.008661 0.011555 0.013930 0.015702 0.016820 0.017278 0.017104 0.016360 0.015135 0.013540 0.011693 0.009715 0.007720 0.005808 0.004058 0.002527 0.001249 0.000234 -0.000525 -0.001050 -0.001370 -0.001521 -0.001541 -0.001463 -0.001318 -0.001134 -0.000931 -0.000726 -0.000531 -0.000356 -0.000204 -0.000079 0.000020 0.000096 0.000151 0.000188 0.000211 0.000221 0.000222 0.000214 0.000199 0.000181 0.000160 0.000139 0.000119 0.000100 0.000084 0.000070 0.000057 0.000047 0.000038 0.000030 0.000024 0.000019 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000070 -0.000081 -0.000093 -0.000104 -0.000115 -0.000123 -0.000128 -0.000126 -0.000117 -0.000097 -0.000064 -0.000015 0.000054 0.000145 0.000259 0.000399 0.000566 0.000760 0.000982 0.001229 0.001499 0.001782 0.002069 0.002342 0.002582 0.002765 0.002865 0.002855 0.002705 0.002391 0.001890 0.001193 0.000300 -0.000771 -0.001985 -0.003289 -0.004619 -0.005897 -0.007043 -0.007977 -0.008627 -0.008935 -0.008861 -0.008385 -0.007512 -0.006273 -0.004720 -0.002928 -0.000985 0.001005 0.002937 0.004711 0.006234 0.007433 0.008258 0.008684 0.008713 0.008370 0.007704 0.006777 0.005666 0.004449 0.003207 0.002009 0.000917 -0.000026 -0.000792 -0.001369 -0.001762 -0.001987 -0.002065 -0.002027 -0.001899 -0.001710 -0.001483 -0.001239 -0.000993 -0.000758 -0.000541 -0.000350 -0.000187 -0.000053 0.000052 0.000131 0.000188 0.000225 0.000247 0.000256 0.000255 0.000246 0.000230 0.000210 0.000187 0.000164 0.000140 0.000119 0.000099 0.000082 0.000068 0.000056 0.000046 0.000037 0.000029 0.000023 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000059 -0.000070 -0.000083 -0.000096 -0.000111 -0.000125 -0.000139 -0.000151 -0.000158 -0.000161 -0.000155 -0.000139 -0.000109 -0.000063 0.000001 0.000087 0.000196 0.000331 0.000495 0.000692 0.000924 0.001192 0.001497 0.001836 0.002204 0.002593 0.002992 0.003387 0.003761 0.004093 0.004362 0.004545 0.004623 0.004583 0.004418 0.004131 0.003736 0.003254 0.002712 0.002144 0.001581 0.001057 0.000596 0.000222 -0.000054 -0.000225 -0.000294 -0.000274 -0.000184 -0.000048 0.000101 0.000232 0.000311 0.000312 0.000213 0.000004 -0.000313 -0.000729 -0.001222 -0.001764 -0.002324 -0.002865 -0.003355 -0.003763 -0.004066 -0.004247 -0.004302 -0.004233 -0.004053 -0.003780 -0.003437 -0.003048 -0.002636 -0.002223 -0.001823 -0.001449 -0.001109 -0.000807 -0.000545 -0.000323 -0.000140 0.000006 0.000118 0.000200 0.000256 0.000290 0.000308 0.000312 0.000306 0.000292 0.000273 0.000249 0.000222 0.000195 0.000167 0.000142 0.000118 0.000098 0.000081 0.000066 0.000054 0.000044 0.000035 0.000028 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000070 -0.000084 -0.000099 -0.000117 -0.000135 -0.000155 -0.000173 -0.000191 -0.000205 -0.000214 -0.000216 -0.000208 -0.000189 -0.000154 -0.000102 -0.000029 0.000068 0.000195 0.000357 0.000562 0.000815 0.001125 0.001499 0.001941 0.002455 0.003044 0.003705 0.004433 0.005216 0.006039 0.006880 0.007712 0.008509 0.009242 0.009884 0.010409 0.010793 0.011015 0.011058 0.010905 0.010545 0.009973 0.009186 0.008193 0.007006 0.005650 0.004154 0.002554 0.000892 -0.000792 -0.002456 -0.004059 -0.005566 -0.006942 -0.008158 -0.009189 -0.010015 -0.010622 -0.011003 -0.011161 -0.011103 -0.010844 -0.010402 -0.009803 -0.009076 -0.008253 -0.007367 -0.006451 -0.005538 -0.004657 -0.003830 -0.003075 -0.002403 -0.001817 -0.001318 -0.000901 -0.000559 -0.000283 -0.000066 0.000100 0.000222 0.000307 0.000362 0.000391 0.000401 0.000396 0.000381 0.000359 0.000332 0.000301 0.000268 0.000235 0.000202 0.000171 0.000143 0.000118 0.000097 0.000079 0.000065 0.000053 0.000042 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000058 -0.000070 -0.000085 -0.000102 -0.000122 -0.000145 -0.000169 -0.000196 -0.000223 -0.000249 -0.000274 -0.000295 -0.000311 -0.000319 -0.000317 -0.000302 -0.000270 -0.000217 -0.000136 -0.000019 0.000145 0.000367 0.000661 0.001042 0.001524 0.002122 0.002849 0.003717 0.004729 0.005886 0.007176 0.008580 0.010069 0.011605 0.013139 0.014619 0.015983 0.017168 0.018106 0.018733 0.018989 0.018820 0.018190 0.017074 0.015473 0.013408 0.010924 0.008090 0.004992 0.001732 -0.001583 -0.004841 -0.007937 -0.010775 -0.013272 -0.015362 -0.016997 -0.018151 -0.018819 -0.019016 -0.018776 -0.018147 -0.017188 -0.015965 -0.014547 -0.013004 -0.011401 -0.009797 -0.008245 -0.006786 -0.005453 -0.004266 -0.003235 -0.002363 -0.001640 -0.001055 -0.000593 -0.000235 0.000035 0.000232 0.000370 0.000460 0.000513 0.000535 0.000534 0.000517 0.000488 0.000453 0.000413 0.000371 0.000328 0.000286 0.000246 0.000208 0.000174 0.000144 0.000117 0.000096 0.000078 0.000063 0.000051 0.000041 0.000032 0.000025 0.000019 0.000014 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000046 -0.000056 -0.000070 -0.000085 -0.000104 -0.000127 -0.000153 -0.000183 -0.000216 -0.000253 -0.000291 -0.000332 -0.000373 -0.000412 -0.000450 -0.000483 -0.000508 -0.000522 -0.000518 -0.000491 -0.000428 -0.000319 -0.000147 0.000106 0.000460 0.000939 0.001566 0.002364 0.003353 0.004550 0.005962 0.007585 0.009404 0.011388 0.013492 0.015655 0.017802 0.019847 0.021690 0.023230 0.024361 0.024987 0.025020 0.024394 0.023068 0.021034 0.018318 0.014982 0.011126 0.006876 0.002382 -0.002193 -0.006682 -0.010926 -0.014782 -0.018125 -0.020862 -0.022928 -0.024293 -0.024959 -0.024961 -0.024361 -0.023241 -0.021697 -0.019835 -0.017760 -0.015572 -0.013363 -0.011212 -0.009184 -0.007328 -0.005677 -0.004247 -0.003041 -0.002050 -0.001258 -0.000641 -0.000174 0.000168 0.000408 0.000568 0.000666 0.000715 0.000728 0.000713 0.000680 0.000634 0.000580 0.000523 0.000465 0.000408 0.000354 0.000303 0.000256 0.000213 0.000176 0.000143 0.000116 0.000094 0.000075 0.000061 0.000049 0.000039 0.000030 0.000023 0.000017 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000055 -0.000069 -0.000086 -0.000106 -0.000131 -0.000161 -0.000195 -0.000235 -0.000280 -0.000331 -0.000386 -0.000447 -0.000511 -0.000578 -0.000646 -0.000713 -0.000775 -0.000826 -0.000857 -0.000860 -0.000818 -0.000715 -0.000529 -0.000236 0.000192 0.000786 0.001575 0.002588 0.003849 0.005373 0.007164 0.009210 0.011483 0.013934 0.016497 0.019083 0.021587 0.023890 0.025863 0.027376 0.028301 0.028530 0.027975 0.026580 0.024330 0.021254 0.017426 0.012963 0.008018 0.002776 -0.002565 -0.007801 -0.012737 -0.017195 -0.021028 -0.024121 -0.026399 -0.027832 -0.028429 -0.028241 -0.027348 -0.025860 -0.023898 -0.021596 -0.019082 -0.016477 -0.013892 -0.011415 -0.009119 -0.007054 -0.005249 -0.003718 -0.002455 -0.001445 -0.000661 -0.000072 0.000352 0.000643 0.000829 0.000934 0.000978 0.000978 0.000945 0.000891 0.000822 0.000746 0.000666 0.000587 0.000512 0.000441 0.000376 0.000316 0.000263 0.000217 0.000176 0.000142 0.000114 0.000091 0.000073 0.000058 0.000046 0.000037 0.000028 0.000022 0.000016 0.000011 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000054 -0.000068 -0.000085 -0.000107 -0.000134 -0.000167 -0.000206 -0.000251 -0.000305 -0.000366 -0.000436 -0.000514 -0.000602 -0.000698 -0.000801 -0.000910 -0.001021 -0.001127 -0.001223 -0.001296 -0.001332 -0.001315 -0.001220 -0.001022 -0.000690 -0.000192 0.000509 0.001444 0.002643 0.004127 0.005906 0.007974 0.010307 0.012859 0.015562 0.018325 0.021034 0.023562 0.025768 0.027506 0.028640 0.029043 0.028619 0.027302 0.025074 0.021961 0.018041 0.013438 0.008318 0.002877 -0.002670 -0.008104 -0.013213 -0.017807 -0.021727 -0.024851 -0.027105 -0.028456 -0.028921 -0.028559 -0.027464 -0.025758 -0.023578 -0.021068 -0.018368 -0.015610 -0.012906 -0.010351 -0.008014 -0.005944 -0.004166 -0.002685 -0.001492 -0.000563 0.000134 0.000632 0.000968 0.001174 0.001282 0.001315 0.001295 0.001238 0.001156 0.001059 0.000955 0.000848 0.000743 0.000644 0.000551 0.000467 0.000392 0.000325 0.000267 0.000217 0.000175 0.000140 0.000111 0.000088 0.000070 0.000056 0.000044 0.000034 0.000026 0.000020 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000053 -0.000067 -0.000085 -0.000108 -0.000137 -0.000172 -0.000214 -0.000265 -0.000324 -0.000395 -0.000477 -0.000573 -0.000682 -0.000804 -0.000941 -0.001089 -0.001247 -0.001409 -0.001569 -0.001717 -0.001839 -0.001918 -0.001933 -0.001858 -0.001663 -0.001314 -0.000776 -0.000013 0.001005 0.002305 0.003900 0.005790 0.007958 0.010364 0.012946 0.015616 0.018268 0.020776 0.023001 0.024799 0.026033 0.026578 0.026333 0.025234 0.023256 0.020425 0.016813 0.012540 0.007766 0.002681 -0.002506 -0.007582 -0.012342 -0.016602 -0.020208 -0.023044 -0.025039 -0.026166 -0.026447 -0.025942 -0.024748 -0.022988 -0.020799 -0.018323 -0.015699 -0.013053 -0.010493 -0.008105 -0.005953 -0.004078 -0.002498 -0.001213 -0.000207 0.000547 0.001082 0.001435 0.001642 0.001736 0.001745 0.001694 0.001602 0.001483 0.001350 0.001210 0.001070 0.000935 0.000806 0.000688 0.000581 0.000486 0.000402 0.000330 0.000268 0.000215 0.000172 0.000136 0.000108 0.000085 0.000067 0.000053 0.000041 0.000032 0.000024 0.000018 0.000013 0.000009 0.000006 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000051 -0.000066 -0.000084 -0.000108 -0.000138 -0.000175 -0.000219 -0.000274 -0.000339 -0.000417 -0.000510 -0.000619 -0.000746 -0.000892 -0.001057 -0.001242 -0.001443 -0.001657 -0.001879 -0.002101 -0.002310 -0.002492 -0.002629 -0.002695 -0.002665 -0.002507 -0.002188 -0.001675 -0.000936 0.000056 0.001319 0.002857 0.004660 0.006698 0.008921 0.011254 0.013604 0.015860 0.017900 0.019596 0.020821 0.021463 0.021431 0.020662 0.019134 0.016865 0.013919 0.010398 0.006441 0.002215 -0.002099 -0.006314 -0.010253 -0.013755 -0.016687 -0.018950 -0.020484 -0.021271 -0.021330 -0.020722 -0.019534 -0.017879 -0.015881 -0.013669 -0.011362 -0.009072 -0.006891 -0.004891 -0.003124 -0.001618 -0.000385 0.000581 0.001301 0.001802 0.002119 0.002284 0.002332 0.002293 0.002191 0.002048 0.001880 0.001700 0.001516 0.001335 0.001162 0.001001 0.000852 0.000718 0.000599 0.000495 0.000405 0.000329 0.000264 0.000211 0.000167 0.000131 0.000103 0.000081 0.000063 0.000049 0.000038 0.000030 0.000022 0.000016 0.000011 0.000008 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000039 -0.000050 -0.000064 -0.000083 -0.000107 -0.000137 -0.000175 -0.000221 -0.000278 -0.000347 -0.000430 -0.000530 -0.000650 -0.000791 -0.000955 -0.001144 -0.001358 -0.001597 -0.001857 -0.002135 -0.002425 -0.002718 -0.003001 -0.003261 -0.003476 -0.003626 -0.003683 -0.003620 -0.003407 -0.003015 -0.002419 -0.001600 -0.000547 0.000736 0.002232 0.003904 0.005698 0.007544 0.009355 0.011036 0.012483 0.013598 0.014288 0.014479 0.014120 0.013190 0.011700 0.009698 0.007262 0.004498 0.001532 -0.001498 -0.004450 -0.007190 -0.009598 -0.011574 -0.013044 -0.013966 -0.014328 -0.014151 -0.013484 -0.012402 -0.010994 -0.009360 -0.007601 -0.005812 -0.004077 -0.002464 -0.001027 0.000202 0.001206 0.001981 0.002541 0.002905 0.003103 0.003162 0.003115 0.002988 0.002807 0.002590 0.002354 0.002113 0.001873 0.001643 0.001426 0.001225 0.001042 0.000877 0.000731 0.000604 0.000494 0.000400 0.000322 0.000257 0.000203 0.000160 0.000125 0.000098 0.000076 0.000059 0.000046 0.000035 0.000027 0.000020 0.000014 0.000010 0.000006 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000029 -0.000037 -0.000048 -0.000062 -0.000081 -0.000105 -0.000135 -0.000173 -0.000219 -0.000277 -0.000348 -0.000434 -0.000538 -0.000664 -0.000814 -0.000991 -0.001196 -0.001432 -0.001699 -0.001996 -0.002320 -0.002668 -0.003034 -0.003410 -0.003784 -0.004144 -0.004472 -0.004749 -0.004952 -0.005060 -0.005049 -0.004896 -0.004582 -0.004094 -0.003428 -0.002589 -0.001595 -0.000477 0.000721 0.001945 0.003133 0.004220 0.005137 0.005824 0.006228 0.006314 0.006065 0.005487 0.004607 0.003471 0.002146 0.000705 -0.000769 -0.002193 -0.003487 -0.004582 -0.005421 -0.005962 -0.006182 -0.006080 -0.005674 -0.004997 -0.004103 -0.003052 -0.001911 -0.000745 0.000385 0.001429 0.002346 0.003109 0.003703 0.004125 0.004381 0.004486 0.004462 0.004333 0.004124 0.003858 0.003556 0.003235 0.002909 0.002588 0.002280 0.001990 0.001722 0.001476 0.001254 0.001055 0.000879 0.000726 0.000594 0.000482 0.000388 0.000309 0.000245 0.000192 0.000151 0.000117 0.000091 0.000071 0.000055 0.000042 0.000032 0.000024 0.000018 0.000012 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000059 -0.000077 -0.000100 -0.000130 -0.000167 -0.000213 -0.000270 -0.000340 -0.000426 -0.000532 -0.000659 -0.000813 -0.000996 -0.001210 -0.001459 -0.001743 -0.002064 -0.002421 -0.002812 -0.003236 -0.003687 -0.004159 -0.004644 -0.005132 -0.005612 -0.006069 -0.006487 -0.006851 -0.007143 -0.007345 -0.007444 -0.007427 -0.007290 -0.007031 -0.006657 -0.006181 -0.005623 -0.005005 -0.004354 -0.003699 -0.003066 -0.002480 -0.001958 -0.001511 -0.001139 -0.000836 -0.000588 -0.000378 -0.000185 0.000009 0.000225 0.000477 0.000781 0.001145 0.001577 0.002076 0.002636 0.003244 0.003883 0.004527 0.005149 0.005721 0.006217 0.006615 0.006902 0.007069 0.007114 0.007041 0.006860 0.006586 0.006235 0.005826 0.005380 0.004914 0.004444 0.003982 0.003538 0.003118 0.002727 0.002367 0.002039 0.001743 0.001478 0.001243 0.001037 0.000857 0.000702 0.000570 0.000459 0.000367 0.000291 0.000229 0.000179 0.000139 0.000108 0.000084 0.000064 0.000050 0.000038 0.000028 0.000021 0.000015 0.000010 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000042 -0.000055 -0.000072 -0.000094 -0.000122 -0.000158 -0.000202 -0.000257 -0.000325 -0.000408 -0.000511 -0.000637 -0.000788 -0.000969 -0.001184 -0.001435 -0.001724 -0.002055 -0.002428 -0.002845 -0.003305 -0.003807 -0.004350 -0.004931 -0.005548 -0.006195 -0.006866 -0.007556 -0.008254 -0.008949 -0.009629 -0.010278 -0.010881 -0.011421 -0.011881 -0.012245 -0.012496 -0.012616 -0.012592 -0.012408 -0.012054 -0.011520 -0.010802 -0.009897 -0.008808 -0.007540 -0.006106 -0.004527 -0.002830 -0.001053 0.000762 0.002568 0.004319 0.005972 0.007490 0.008844 0.010012 0.010981 0.011745 0.012303 0.012660 0.012823 0.012804 0.012618 0.012284 0.011822 0.011256 0.010607 0.009899 0.009151 0.008385 0.007618 0.006865 0.006141 0.005455 0.004814 0.004222 0.003682 0.003192 0.002752 0.002358 0.002009 0.001700 0.001429 0.001192 0.000986 0.000809 0.000659 0.000532 0.000426 0.000338 0.000267 0.000209 0.000163 0.000127 0.000098 0.000075 0.000058 0.000044 0.000033 0.000025 0.000018 0.000012 0.000008 0.000004 0.000002 -0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000065 -0.000086 -0.000112 -0.000145 -0.000186 -0.000238 -0.000301 -0.000380 -0.000477 -0.000596 -0.000740 -0.000913 -0.001118 -0.001360 -0.001642 -0.001967 -0.002339 -0.002759 -0.003230 -0.003754 -0.004335 -0.004974 -0.005674 -0.006437 -0.007266 -0.008162 -0.009122 -0.010144 -0.011218 -0.012333 -0.013469 -0.014601 -0.015700 -0.016729 -0.017643 -0.018395 -0.018934 -0.019207 -0.019167 -0.018770 -0.017982 -0.016782 -0.015164 -0.013136 -0.010728 -0.007990 -0.004993 -0.001824 0.001416 0.004621 0.007688 0.010520 0.013038 0.015180 0.016907 0.018199 0.019057 0.019499 0.019557 0.019272 0.018694 0.017876 0.016872 0.015737 0.014520 0.013264 0.012008 0.010780 0.009605 0.008499 0.007473 0.006533 0.005683 0.004920 0.004241 0.003641 0.003113 0.002651 0.002247 0.001896 0.001590 0.001326 0.001098 0.000903 0.000737 0.000596 0.000479 0.000382 0.000303 0.000238 0.000187 0.000145 0.000113 0.000087 0.000067 0.000051 0.000039 0.000029 0.000021 0.000015 0.000010 0.000006 0.000003 0.000000 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000057 -0.000076 -0.000100 -0.000130 -0.000167 -0.000214 -0.000271 -0.000343 -0.000431 -0.000539 -0.000669 -0.000827 -0.001015 -0.001238 -0.001499 -0.001803 -0.002153 -0.002553 -0.003009 -0.003524 -0.004104 -0.004755 -0.005486 -0.006304 -0.007219 -0.008238 -0.009368 -0.010611 -0.011966 -0.013421 -0.014960 -0.016551 -0.018156 -0.019720 -0.021182 -0.022466 -0.023491 -0.024175 -0.024437 -0.024203 -0.023417 -0.022037 -0.020048 -0.017461 -0.014317 -0.010691 -0.006687 -0.002435 0.001917 0.006213 0.010301 0.014043 0.017323 0.020054 0.022182 0.023683 0.024567 0.024866 0.024637 0.023953 0.022892 0.021543 0.019988 0.018309 0.016575 0.014848 0.013176 0.011593 0.010124 0.008783 0.007577 0.006504 0.005559 0.004735 0.004021 0.003404 0.002874 0.002420 0.002031 0.001698 0.001414 0.001171 0.000964 0.000789 0.000641 0.000517 0.000414 0.000329 0.000261 0.000205 0.000161 0.000126 0.000098 0.000075 0.000058 0.000044 0.000033 0.000024 0.000017 0.000012 0.000007 0.000004 0.000001 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000036 -0.000048 -0.000065 -0.000085 -0.000112 -0.000145 -0.000185 -0.000236 -0.000298 -0.000374 -0.000467 -0.000580 -0.000716 -0.000879 -0.001073 -0.001301 -0.001567 -0.001877 -0.002236 -0.002648 -0.003120 -0.003660 -0.004277 -0.004981 -0.005788 -0.006709 -0.007760 -0.008954 -0.010299 -0.011798 -0.013447 -0.015228 -0.017112 -0.019054 -0.020990 -0.022843 -0.024522 -0.025923 -0.026942 -0.027473 -0.027421 -0.026706 -0.025275 -0.023102 -0.020197 -0.016611 -0.012432 -0.007789 -0.002843 0.002225 0.007223 0.011965 0.016281 0.020029 0.023107 0.025448 0.027029 0.027865 0.028004 0.027522 0.026513 0.025082 0.023339 0.021390 0.019334 0.017255 0.015225 0.013297 0.011508 0.009882 0.008428 0.007147 0.006033 0.005073 0.004254 0.003558 0.002971 0.002477 0.002062 0.001713 0.001421 0.001175 0.000968 0.000793 0.000647 0.000524 0.000422 0.000338 0.000269 0.000214 0.000169 0.000133 0.000105 0.000082 0.000063 0.000049 0.000037 0.000028 0.000020 0.000014 0.000009 0.000005 0.000002 -0.000000 -0.000002 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000020 -0.000028 -0.000039 -0.000052 -0.000070 -0.000092 -0.000120 -0.000154 -0.000196 -0.000247 -0.000309 -0.000384 -0.000475 -0.000585 -0.000715 -0.000871 -0.001054 -0.001270 -0.001523 -0.001818 -0.002161 -0.002559 -0.003020 -0.003556 -0.004180 -0.004907 -0.005757 -0.006746 -0.007895 -0.009217 -0.010720 -0.012406 -0.014261 -0.016257 -0.018349 -0.020472 -0.022541 -0.024456 -0.026103 -0.027362 -0.028113 -0.028248 -0.027672 -0.026320 -0.024159 -0.021196 -0.017482 -0.013116 -0.008238 -0.003024 0.002325 0.007598 0.012587 0.017109 0.021007 0.024168 0.026523 0.028050 0.028771 0.028743 0.028054 0.026815 0.025146 0.023169 0.021003 0.018757 0.016522 0.014371 0.012360 0.010524 0.008883 0.007442 0.006197 0.005135 0.004239 0.003490 0.002869 0.002356 0.001935 0.001589 0.001306 0.001073 0.000882 0.000723 0.000591 0.000482 0.000391 0.000315 0.000254 0.000203 0.000163 0.000130 0.000104 0.000082 0.000065 0.000051 0.000040 0.000030 0.000023 0.000016 0.000011 0.000007 0.000004 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000029 -0.000040 -0.000054 -0.000072 -0.000094 -0.000120 -0.000153 -0.000191 -0.000237 -0.000293 -0.000359 -0.000437 -0.000530 -0.000641 -0.000771 -0.000924 -0.001106 -0.001319 -0.001570 -0.001865 -0.002214 -0.002627 -0.003119 -0.003708 -0.004412 -0.005255 -0.006257 -0.007438 -0.008811 -0.010383 -0.012146 -0.014077 -0.016136 -0.018259 -0.020366 -0.022354 -0.024108 -0.025505 -0.026419 -0.026736 -0.026355 -0.025203 -0.023240 -0.020470 -0.016940 -0.012748 -0.008033 -0.002976 0.002220 0.007341 0.012176 0.016538 0.020269 0.023257 0.025435 0.026784 0.027329 0.027135 0.026297 0.024930 0.023159 0.021113 0.018911 0.016663 0.014457 0.012366 0.010440 0.008711 0.007192 0.005884 0.004778 0.003856 0.003097 0.002480 0.001984 0.001587 0.001272 0.001023 0.000826 0.000670 0.000546 0.000447 0.000366 0.000300 0.000245 0.000200 0.000164 0.000133 0.000109 0.000089 0.000073 0.000060 0.000049 0.000039 0.000031 0.000024 0.000018 0.000013 0.000009 0.000005 0.000002 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000028 -0.000038 -0.000051 -0.000067 -0.000086 -0.000108 -0.000133 -0.000162 -0.000196 -0.000235 -0.000280 -0.000332 -0.000392 -0.000462 -0.000545 -0.000643 -0.000760 -0.000901 -0.001072 -0.001280 -0.001537 -0.001856 -0.002255 -0.002754 -0.003375 -0.004144 -0.005083 -0.006209 -0.007535 -0.009059 -0.010767 -0.012626 -0.014581 -0.016560 -0.018468 -0.020198 -0.021631 -0.022648 -0.023134 -0.022989 -0.022138 -0.020537 -0.018182 -0.015114 -0.011421 -0.007233 -0.002718 0.001932 0.006513 0.010828 0.014698 0.017979 0.020566 0.022397 0.023459 0.023782 0.023432 0.022502 0.021107 0.019367 0.017405 0.015334 0.013254 0.011248 0.009379 0.007688 0.006200 0.004923 0.003853 0.002974 0.002267 0.001709 0.001276 0.000946 0.000699 0.000518 0.000386 0.000293 0.000228 0.000182 0.000150 0.000126 0.000108 0.000093 0.000081 0.000071 0.000062 0.000055 0.000048 0.000042 0.000037 0.000032 0.000027 0.000022 0.000017 0.000013 0.000010 0.000006 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000023 -0.000031 -0.000041 -0.000052 -0.000063 -0.000075 -0.000087 -0.000098 -0.000109 -0.000119 -0.000127 -0.000134 -0.000141 -0.000147 -0.000156 -0.000168 -0.000186 -0.000217 -0.000265 -0.000341 -0.000457 -0.000628 -0.000876 -0.001222 -0.001691 -0.002309 -0.003097 -0.004072 -0.005241 -0.006597 -0.008119 -0.009766 -0.011478 -0.013176 -0.014768 -0.016148 -0.017208 -0.017844 -0.017962 -0.017487 -0.016374 -0.014613 -0.012231 -0.009303 -0.005938 -0.002283 0.001494 0.005216 0.008709 0.011818 0.014416 0.016415 0.017765 0.018460 0.018529 0.018038 0.017072 0.015737 0.014142 0.012395 0.010595 0.008827 0.007159 0.005642 0.004307 0.003169 0.002229 0.001477 0.000895 0.000461 0.000150 -0.000060 -0.000192 -0.000264 -0.000292 -0.000290 -0.000267 -0.000234 -0.000195 -0.000156 -0.000119 -0.000087 -0.000060 -0.000039 -0.000022 -0.000009 0.000001 0.000008 0.000012 0.000015 0.000015 0.000015 0.000013 0.000011 0.000009 0.000007 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000016 -0.000019 -0.000020 -0.000018 -0.000013 -0.000002 0.000015 0.000040 0.000075 0.000121 0.000179 0.000250 0.000335 0.000433 0.000542 0.000659 0.000781 0.000900 0.001005 0.001083 0.001116 0.001080 0.000953 0.000707 0.000318 -0.000235 -0.000966 -0.001881 -0.002969 -0.004205 -0.005547 -0.006937 -0.008300 -0.009553 -0.010606 -0.011368 -0.011757 -0.011705 -0.011164 -0.010119 -0.008583 -0.006609 -0.004282 -0.001717 0.000952 0.003582 0.006034 0.008186 0.009936 0.011218 0.011995 0.012269 0.012070 0.011456 0.010504 0.009301 0.007939 0.006507 0.005082 0.003729 0.002500 0.001429 0.000533 -0.000181 -0.000720 -0.001099 -0.001338 -0.001463 -0.001495 -0.001459 -0.001373 -0.001255 -0.001119 -0.000975 -0.000832 -0.000695 -0.000569 -0.000457 -0.000360 -0.000277 -0.000209 -0.000154 -0.000111 -0.000077 -0.000050 -0.000031 -0.000017 -0.000007 -0.000000 0.000003 0.000005 0.000005 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000012 0.000021 0.000035 0.000057 0.000089 0.000133 0.000191 0.000268 0.000365 0.000486 0.000633 0.000809 0.001014 0.001250 0.001516 0.001810 0.002126 0.002458 0.002792 0.003114 0.003403 0.003635 0.003785 0.003826 0.003730 0.003478 0.003055 0.002457 0.001693 0.000783 -0.000235 -0.001311 -0.002385 -0.003389 -0.004252 -0.004906 -0.005291 -0.005363 -0.005096 -0.004492 -0.003580 -0.002414 -0.001072 0.000351 0.001755 0.003041 0.004123 0.004933 0.005427 0.005587 0.005418 0.004952 0.004236 0.003334 0.002314 0.001244 0.000189 -0.000797 -0.001671 -0.002404 -0.002977 -0.003387 -0.003638 -0.003744 -0.003724 -0.003601 -0.003399 -0.003142 -0.002850 -0.002541 -0.002229 -0.001926 -0.001640 -0.001376 -0.001137 -0.000926 -0.000743 -0.000586 -0.000456 -0.000349 -0.000262 -0.000193 -0.000140 -0.000098 -0.000067 -0.000043 -0.000027 -0.000015 -0.000008 -0.000003 -0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000028 0.000040 0.000058 0.000084 0.000121 0.000172 0.000240 0.000329 0.000443 0.000588 0.000767 0.000985 0.001246 0.001554 0.001911 0.002318 0.002776 0.003282 0.003831 0.004415 0.005019 0.005626 0.006214 0.006756 0.007224 0.007589 0.007823 0.007901 0.007807 0.007533 0.007080 0.006461 0.005701 0.004836 0.003909 0.002970 0.002071 0.001261 0.000581 0.000062 -0.000282 -0.000456 -0.000482 -0.000400 -0.000261 -0.000121 -0.000036 -0.000051 -0.000202 -0.000507 -0.000968 -0.001572 -0.002291 -0.003086 -0.003912 -0.004723 -0.005472 -0.006123 -0.006647 -0.007022 -0.007242 -0.007306 -0.007222 -0.007005 -0.006676 -0.006258 -0.005776 -0.005252 -0.004710 -0.004168 -0.003642 -0.003143 -0.002680 -0.002257 -0.001878 -0.001543 -0.001252 -0.001002 -0.000792 -0.000617 -0.000474 -0.000359 -0.000267 -0.000196 -0.000141 -0.000099 -0.000067 -0.000045 -0.000028 -0.000017 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000018 0.000024 0.000033 0.000046 0.000064 0.000090 0.000127 0.000177 0.000244 0.000333 0.000449 0.000597 0.000783 0.001014 0.001295 0.001633 0.002032 0.002497 0.003032 0.003640 0.004320 0.005069 0.005882 0.006747 0.007649 0.008566 0.009474 0.010342 0.011139 0.011831 0.012385 0.012773 0.012971 0.012961 0.012734 0.012292 0.011644 0.010810 0.009819 0.008705 0.007505 0.006259 0.004999 0.003756 0.002546 0.001379 0.000252 -0.000842 -0.001916 -0.002982 -0.004048 -0.005115 -0.006177 -0.007223 -0.008230 -0.009176 -0.010031 -0.010768 -0.011362 -0.011792 -0.012046 -0.012119 -0.012014 -0.011742 -0.011319 -0.010766 -0.010108 -0.009370 -0.008579 -0.007760 -0.006937 -0.006131 -0.005358 -0.004631 -0.003960 -0.003350 -0.002804 -0.002321 -0.001899 -0.001536 -0.001228 -0.000969 -0.000755 -0.000581 -0.000441 -0.000330 -0.000244 -0.000177 -0.000126 -0.000088 -0.000060 -0.000040 -0.000026 -0.000017 -0.000011 -0.000007 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000032 0.000044 0.000061 0.000084 0.000117 0.000162 0.000223 0.000305 0.000411 0.000549 0.000725 0.000946 0.001220 0.001554 0.001956 0.002433 0.002991 0.003636 0.004372 0.005202 0.006125 0.007137 0.008229 0.009388 0.010594 0.011822 0.013041 0.014219 0.015315 0.016292 0.017110 0.017731 0.018122 0.018253 0.018104 0.017663 0.016927 0.015904 0.014613 0.013078 0.011336 0.009423 0.007379 0.005245 0.003055 0.000845 -0.001357 -0.003521 -0.005621 -0.007628 -0.009514 -0.011251 -0.012812 -0.014172 -0.015310 -0.016208 -0.016854 -0.017243 -0.017378 -0.017270 -0.016935 -0.016397 -0.015684 -0.014827 -0.013858 -0.012808 -0.011708 -0.010588 -0.009473 -0.008387 -0.007349 -0.006374 -0.005472 -0.004652 -0.003915 -0.003262 -0.002690 -0.002194 -0.001771 -0.001413 -0.001114 -0.000868 -0.000668 -0.000508 -0.000381 -0.000283 -0.000206 -0.000148 -0.000105 -0.000073 -0.000050 -0.000034 -0.000022 -0.000015 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000020 0.000028 0.000038 0.000053 0.000073 0.000101 0.000139 0.000190 0.000260 0.000352 0.000472 0.000627 0.000824 0.001072 0.001380 0.001756 0.002209 0.002748 0.003380 0.004113 0.004953 0.005904 0.006968 0.008143 0.009420 0.010789 0.012230 0.013720 0.015227 0.016716 0.018146 0.019472 0.020646 0.021620 0.022346 0.022780 0.022884 0.022624 0.021981 0.020944 0.019516 0.017715 0.015569 0.013118 0.010412 0.007508 0.004466 0.001349 -0.001780 -0.004858 -0.007823 -0.010616 -0.013186 -0.015483 -0.017471 -0.019119 -0.020410 -0.021335 -0.021896 -0.022107 -0.021990 -0.021574 -0.020895 -0.019995 -0.018914 -0.017696 -0.016381 -0.015007 -0.013608 -0.012216 -0.010857 -0.009554 -0.008326 -0.007185 -0.006141 -0.005199 -0.004359 -0.003619 -0.002976 -0.002422 -0.001951 -0.001554 -0.001224 -0.000953 -0.000734 -0.000558 -0.000420 -0.000312 -0.000228 -0.000165 -0.000118 -0.000083 -0.000058 -0.000040 -0.000027 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000008 0.000011 0.000016 0.000022 0.000031 0.000043 0.000059 0.000082 0.000113 0.000154 0.000211 0.000286 0.000386 0.000515 0.000682 0.000894 0.001161 0.001493 0.001899 0.002388 0.002972 0.003658 0.004456 0.005373 0.006414 0.007583 0.008879 0.010295 0.011820 0.013438 0.015123 0.016846 0.018569 0.020250 0.021838 0.023282 0.024526 0.025510 0.026180 0.026482 0.026370 0.025808 0.024771 0.023251 0.021256 0.018810 0.015954 0.012746 0.009255 0.005559 0.001745 -0.002098 -0.005879 -0.009510 -0.012909 -0.016003 -0.018729 -0.021040 -0.022904 -0.024306 -0.025245 -0.025736 -0.025804 -0.025488 -0.024832 -0.023887 -0.022707 -0.021344 -0.019849 -0.018270 -0.016649 -0.015022 -0.013424 -0.011880 -0.010413 -0.009041 -0.007775 -0.006623 -0.005590 -0.004673 -0.003870 -0.003175 -0.002579 -0.002073 -0.001650 -0.001298 -0.001010 -0.000778 -0.000592 -0.000445 -0.000331 -0.000243 -0.000177 -0.000127 -0.000090 -0.000064 -0.000044 -0.000031 -0.000021 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000024 0.000034 0.000047 0.000064 0.000088 0.000121 0.000165 0.000224 0.000303 0.000406 0.000541 0.000715 0.000936 0.001214 0.001559 0.001983 0.002495 0.003106 0.003826 0.004665 0.005631 0.006730 0.007967 0.009341 0.010847 0.012475 0.014207 0.016021 0.017884 0.019761 0.021606 0.023369 0.024993 0.026418 0.027579 0.028412 0.028855 0.028851 0.028355 0.027330 0.025760 0.023644 0.021005 0.017884 0.014340 0.010453 0.006314 0.002025 -0.002305 -0.006568 -0.010655 -0.014468 -0.017919 -0.020935 -0.023463 -0.025470 -0.026942 -0.027884 -0.028319 -0.028284 -0.027827 -0.027004 -0.025875 -0.024502 -0.022946 -0.021264 -0.019505 -0.017717 -0.015937 -0.014200 -0.012532 -0.010956 -0.009487 -0.008139 -0.006917 -0.005824 -0.004858 -0.004015 -0.003287 -0.002665 -0.002140 -0.001700 -0.001337 -0.001040 -0.000800 -0.000609 -0.000458 -0.000341 -0.000251 -0.000183 -0.000132 -0.000095 -0.000067 -0.000047 -0.000033 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000010 0.000013 0.000018 0.000025 0.000035 0.000049 0.000067 0.000092 0.000125 0.000170 0.000230 0.000310 0.000415 0.000551 0.000727 0.000950 0.001232 0.001582 0.002012 0.002533 0.003155 0.003889 0.004746 0.005734 0.006860 0.008129 0.009540 0.011090 0.012766 0.014554 0.016429 0.018362 0.020315 0.022243 0.024095 0.025812 0.027334 0.028591 0.029517 0.030044 0.030111 0.029663 0.028660 0.027079 0.024914 0.022184 0.018929 0.015212 0.011115 0.006738 0.002190 -0.002408 -0.006936 -0.011274 -0.015314 -0.018959 -0.022131 -0.024773 -0.026852 -0.028354 -0.029289 -0.029686 -0.029586 -0.029045 -0.028125 -0.026891 -0.025411 -0.023748 -0.021962 -0.020107 -0.018229 -0.016368 -0.014558 -0.012825 -0.011192 -0.009675 -0.008284 -0.007027 -0.005906 -0.004917 -0.004057 -0.003316 -0.002684 -0.002152 -0.001708 -0.001342 -0.001043 -0.000802 -0.000610 -0.000459 -0.000342 -0.000253 -0.000185 -0.000134 -0.000097 -0.000069 -0.000049 -0.000035 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000019 0.000026 0.000036 0.000050 0.000068 0.000093 0.000126 0.000170 0.000230 0.000309 0.000412 0.000547 0.000721 0.000942 0.001220 0.001567 0.001992 0.002508 0.003126 0.003857 0.004710 0.005695 0.006819 0.008087 0.009497 0.011046 0.012723 0.014512 0.016390 0.018327 0.020286 0.022223 0.024087 0.025821 0.027363 0.028646 0.029602 0.030162 0.030263 0.029850 0.028877 0.027320 0.025169 0.022440 0.019172 0.015428 0.011289 0.006858 0.002248 -0.002418 -0.007014 -0.011418 -0.015515 -0.019206 -0.022411 -0.025074 -0.027158 -0.028655 -0.029574 -0.029946 -0.029817 -0.029243 -0.028289 -0.027022 -0.025510 -0.023818 -0.022006 -0.020127 -0.018230 -0.016353 -0.014529 -0.012786 -0.011145 -0.009622 -0.008228 -0.006970 -0.005849 -0.004862 -0.004005 -0.003269 -0.002643 -0.002116 -0.001678 -0.001317 -0.001023 -0.000786 -0.000598 -0.000450 -0.000336 -0.000248 -0.000182 -0.000132 -0.000096 -0.000069 -0.000049 -0.000035 -0.000025 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000020 0.000027 0.000037 0.000050 0.000068 0.000091 0.000124 0.000167 0.000224 0.000301 0.000401 0.000531 0.000699 0.000912 0.001182 0.001517 0.001930 0.002431 0.003031 0.003742 0.004572 0.005533 0.006629 0.007865 0.009241 0.010752 0.012388 0.014132 0.015961 0.017847 0.019752 0.021636 0.023448 0.025134 0.026634 0.027883 0.028817 0.029369 0.029476 0.029084 0.028150 0.026645 0.024561 0.021912 0.018733 0.015085 0.011048 0.006719 0.002213 -0.002351 -0.006848 -0.011158 -0.015167 -0.018778 -0.021913 -0.024514 -0.026550 -0.028008 -0.028903 -0.029262 -0.029132 -0.028567 -0.027631 -0.026389 -0.024909 -0.023253 -0.021480 -0.019641 -0.017784 -0.015946 -0.014161 -0.012455 -0.010848 -0.009358 -0.007995 -0.006764 -0.005669 -0.004707 -0.003872 -0.003156 -0.002549 -0.002039 -0.001615 -0.001267 -0.000983 -0.000755 -0.000574 -0.000432 -0.000323 -0.000239 -0.000175 -0.000128 -0.000093 -0.000067 -0.000048 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000015 0.000020 0.000027 0.000036 0.000049 0.000066 0.000088 0.000119 0.000160 0.000214 0.000287 0.000382 0.000505 0.000664 0.000867 0.001123 0.001441 0.001833 0.002310 0.002881 0.003558 0.004351 0.005268 0.006315 0.007495 0.008809 0.010251 0.011810 0.013470 0.015209 0.016999 0.018805 0.020587 0.022297 0.023886 0.025295 0.026467 0.027339 0.027851 0.027943 0.027565 0.026676 0.025248 0.023273 0.020765 0.017755 0.014301 0.010476 0.006376 0.002104 -0.002223 -0.006490 -0.010579 -0.014386 -0.017816 -0.020797 -0.023273 -0.025213 -0.026608 -0.027468 -0.027821 -0.027710 -0.027186 -0.026308 -0.025139 -0.023739 -0.022170 -0.020486 -0.018738 -0.016968 -0.015215 -0.013510 -0.011879 -0.010343 -0.008917 -0.007612 -0.006435 -0.005388 -0.004469 -0.003672 -0.002989 -0.002411 -0.001927 -0.001525 -0.001195 -0.000927 -0.000712 -0.000541 -0.000408 -0.000304 -0.000225 -0.000166 -0.000121 -0.000088 -0.000064 -0.000046 -0.000033 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000027 0.000036 0.000047 0.000063 0.000084 0.000112 0.000150 0.000201 0.000269 0.000357 0.000472 0.000620 0.000809 0.001048 0.001345 0.001711 0.002155 0.002689 0.003323 0.004065 0.004923 0.005903 0.007009 0.008238 0.009586 0.011042 0.012590 0.014209 0.015870 0.017542 0.019186 0.020760 0.022216 0.023503 0.024567 0.025351 0.025802 0.025866 0.025497 0.024659 0.023326 0.021493 0.019170 0.016388 0.013197 0.009668 0.005884 0.001942 -0.002052 -0.005991 -0.009770 -0.013290 -0.016466 -0.019231 -0.021533 -0.023343 -0.024653 -0.025471 -0.025822 -0.025742 -0.025280 -0.024487 -0.023421 -0.022137 -0.020691 -0.019133 -0.017511 -0.015865 -0.014230 -0.012637 -0.011111 -0.009673 -0.008336 -0.007112 -0.006009 -0.005027 -0.004165 -0.003419 -0.002781 -0.002241 -0.001790 -0.001415 -0.001108 -0.000860 -0.000660 -0.000502 -0.000378 -0.000282 -0.000209 -0.000154 -0.000112 -0.000082 -0.000059 -0.000043 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000045 0.000059 0.000078 0.000104 0.000139 0.000186 0.000248 0.000329 0.000434 0.000570 0.000743 0.000962 0.001234 0.001570 0.001978 0.002468 0.003050 0.003732 0.004521 0.005423 0.006439 0.007568 0.008805 0.010139 0.011555 0.013031 0.014543 0.016059 0.017544 0.018960 0.020262 0.021407 0.022345 0.023028 0.023407 0.023437 0.023077 0.022295 0.021071 0.019400 0.017291 0.014774 0.011892 0.008709 0.005298 0.001747 -0.001852 -0.005403 -0.008812 -0.011992 -0.014867 -0.017375 -0.019471 -0.021128 -0.022337 -0.023105 -0.023452 -0.023410 -0.023020 -0.022328 -0.021384 -0.020237 -0.018936 -0.017528 -0.016056 -0.014556 -0.013064 -0.011605 -0.010205 -0.008883 -0.007654 -0.006528 -0.005512 -0.004609 -0.003816 -0.003130 -0.002544 -0.002049 -0.001635 -0.001292 -0.001011 -0.000784 -0.000602 -0.000457 -0.000344 -0.000257 -0.000190 -0.000140 -0.000103 -0.000075 -0.000054 -0.000039 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000019 0.000025 0.000032 0.000042 0.000055 0.000072 0.000096 0.000127 0.000169 0.000225 0.000298 0.000393 0.000516 0.000672 0.000869 0.001115 0.001418 0.001786 0.002229 0.002755 0.003371 0.004085 0.004900 0.005818 0.006837 0.007952 0.009153 0.010424 0.011746 0.013096 0.014444 0.015760 0.017007 0.018148 0.019143 0.019950 0.020527 0.020832 0.020827 0.020477 0.019757 0.018650 0.017152 0.015273 0.013039 0.010489 0.007676 0.004667 0.001535 -0.001638 -0.004771 -0.007781 -0.010593 -0.013141 -0.015371 -0.017243 -0.018733 -0.019831 -0.020543 -0.020883 -0.020879 -0.020564 -0.019978 -0.019163 -0.018162 -0.017017 -0.015771 -0.014461 -0.013122 -0.011784 -0.010473 -0.009212 -0.008020 -0.006909 -0.005892 -0.004973 -0.004156 -0.003440 -0.002820 -0.002290 -0.001843 -0.001470 -0.001161 -0.000909 -0.000704 -0.000541 -0.000411 -0.000310 -0.000231 -0.000171 -0.000126 -0.000092 -0.000067 -0.000049 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000038 0.000050 0.000065 0.000086 0.000114 0.000152 0.000201 0.000266 0.000351 0.000460 0.000599 0.000774 0.000993 0.001262 0.001590 0.001983 0.002451 0.002999 0.003634 0.004358 0.005174 0.006078 0.007067 0.008129 0.009251 0.010415 0.011600 0.012778 0.013922 0.015001 0.015981 0.016828 0.017507 0.017980 0.018215 0.018179 0.017844 0.017189 0.016202 0.014881 0.013235 0.011288 0.009072 0.006635 0.004030 0.001322 -0.001421 -0.004130 -0.006737 -0.009176 -0.011392 -0.013339 -0.014982 -0.016299 -0.017281 -0.017930 -0.018259 -0.018289 -0.018046 -0.017563 -0.016876 -0.016020 -0.015033 -0.013951 -0.012807 -0.011631 -0.010453 -0.009295 -0.008179 -0.007122 -0.006136 -0.005232 -0.004415 -0.003689 -0.003052 -0.002501 -0.002030 -0.001633 -0.001302 -0.001029 -0.000805 -0.000624 -0.000479 -0.000365 -0.000275 -0.000205 -0.000152 -0.000112 -0.000082 -0.000059 -0.000043 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000027 0.000034 0.000045 0.000058 0.000077 0.000101 0.000134 0.000178 0.000235 0.000309 0.000405 0.000527 0.000680 0.000872 0.001107 0.001394 0.001739 0.002149 0.002629 0.003184 0.003818 0.004531 0.005321 0.006183 0.007108 0.008083 0.009091 0.010113 0.011125 0.012104 0.013021 0.013848 0.014556 0.015115 0.015494 0.015666 0.015605 0.015289 0.014702 0.013835 0.012688 0.011270 0.009600 0.007708 0.005632 0.003418 0.001118 -0.001211 -0.003512 -0.005728 -0.007807 -0.009701 -0.011371 -0.012789 -0.013935 -0.014799 -0.015384 -0.015696 -0.015752 -0.015574 -0.015186 -0.014618 -0.013901 -0.013066 -0.012142 -0.011160 -0.010146 -0.009125 -0.008119 -0.007147 -0.006225 -0.005364 -0.004574 -0.003860 -0.003225 -0.002667 -0.002185 -0.001774 -0.001427 -0.001137 -0.000899 -0.000704 -0.000546 -0.000419 -0.000319 -0.000241 -0.000180 -0.000134 -0.000098 -0.000072 -0.000052 -0.000038 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000040 0.000051 0.000067 0.000089 0.000117 0.000155 0.000205 0.000269 0.000352 0.000457 0.000590 0.000755 0.000958 0.001206 0.001504 0.001857 0.002271 0.002750 0.003297 0.003911 0.004590 0.005330 0.006122 0.006955 0.007815 0.008683 0.009540 0.010364 0.011131 0.011818 0.012399 0.012850 0.013147 0.013266 0.013188 0.012896 0.012377 0.011626 0.010644 0.009440 0.008031 0.006441 0.004701 0.002850 0.000930 -0.001014 -0.002936 -0.004789 -0.006531 -0.008123 -0.009534 -0.010739 -0.011720 -0.012470 -0.012988 -0.013278 -0.013353 -0.013229 -0.012925 -0.012466 -0.011876 -0.011180 -0.010404 -0.009574 -0.008713 -0.007843 -0.006983 -0.006150 -0.005359 -0.004619 -0.003939 -0.003325 -0.002778 -0.002297 -0.001882 -0.001528 -0.001229 -0.000980 -0.000774 -0.000607 -0.000471 -0.000362 -0.000276 -0.000209 -0.000156 -0.000116 -0.000085 -0.000062 -0.000045 -0.000032 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000035 0.000045 0.000059 0.000077 0.000102 0.000134 0.000176 0.000231 0.000302 0.000391 0.000504 0.000645 0.000818 0.001029 0.001282 0.001583 0.001935 0.002342 0.002806 0.003327 0.003902 0.004528 0.005196 0.005897 0.006619 0.007346 0.008060 0.008743 0.009376 0.009938 0.010408 0.010766 0.010992 0.011069 0.010982 0.010716 0.010265 0.009624 0.008796 0.007788 0.006616 0.005299 0.003864 0.002340 0.000762 -0.000836 -0.002416 -0.003941 -0.005379 -0.006697 -0.007871 -0.008879 -0.009708 -0.010349 -0.010800 -0.011064 -0.011150 -0.011069 -0.010837 -0.010472 -0.009993 -0.009423 -0.008782 -0.008091 -0.007371 -0.006641 -0.005917 -0.005215 -0.004546 -0.003920 -0.003344 -0.002823 -0.002359 -0.001952 -0.001599 -0.001298 -0.001045 -0.000833 -0.000659 -0.000517 -0.000402 -0.000310 -0.000236 -0.000179 -0.000134 -0.000100 -0.000073 -0.000053 -0.000038 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000030 0.000039 0.000051 0.000066 0.000087 0.000114 0.000150 0.000196 0.000256 0.000331 0.000426 0.000544 0.000689 0.000866 0.001079 0.001331 0.001626 0.001967 0.002355 0.002790 0.003270 0.003791 0.004347 0.004929 0.005526 0.006125 0.006712 0.007271 0.007786 0.008239 0.008613 0.008893 0.009062 0.009108 0.009017 0.008781 0.008394 0.007854 0.007165 0.006333 0.005372 0.004297 0.003130 0.001894 0.000615 -0.000679 -0.001959 -0.003197 -0.004366 -0.005442 -0.006404 -0.007236 -0.007926 -0.008465 -0.008852 -0.009088 -0.009177 -0.009129 -0.008955 -0.008670 -0.008288 -0.007827 -0.007305 -0.006739 -0.006145 -0.005542 -0.004941 -0.004358 -0.003801 -0.003279 -0.002799 -0.002364 -0.001976 -0.001636 -0.001341 -0.001089 -0.000876 -0.000700 -0.000554 -0.000435 -0.000338 -0.000261 -0.000200 -0.000152 -0.000114 -0.000085 -0.000062 -0.000045 -0.000033 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000020 0.000026 0.000033 0.000043 0.000056 0.000074 0.000097 0.000126 0.000165 0.000214 0.000276 0.000355 0.000453 0.000573 0.000719 0.000895 0.001104 0.001348 0.001630 0.001950 0.002308 0.002702 0.003130 0.003586 0.004061 0.004548 0.005036 0.005512 0.005963 0.006376 0.006737 0.007032 0.007247 0.007371 0.007393 0.007305 0.007099 0.006772 0.006323 0.005757 0.005080 0.004302 0.003437 0.002500 0.001511 0.000489 -0.000544 -0.001566 -0.002557 -0.003495 -0.004361 -0.005140 -0.005817 -0.006383 -0.006830 -0.007157 -0.007362 -0.007449 -0.007425 -0.007298 -0.007077 -0.006777 -0.006410 -0.005990 -0.005533 -0.005051 -0.004559 -0.004069 -0.003591 -0.003134 -0.002706 -0.002311 -0.001953 -0.001634 -0.001353 -0.001110 -0.000902 -0.000726 -0.000580 -0.000460 -0.000361 -0.000282 -0.000218 -0.000167 -0.000127 -0.000096 -0.000071 -0.000052 -0.000038 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000037 0.000047 0.000062 0.000081 0.000105 0.000137 0.000177 0.000228 0.000292 0.000372 0.000470 0.000590 0.000733 0.000904 0.001103 0.001332 0.001592 0.001883 0.002202 0.002548 0.002916 0.003300 0.003692 0.004084 0.004465 0.004824 0.005152 0.005436 0.005665 0.005829 0.005918 0.005924 0.005842 0.005665 0.005393 0.005025 0.004567 0.004022 0.003401 0.002713 0.001972 0.001190 0.000385 -0.000429 -0.001236 -0.002018 -0.002761 -0.003450 -0.004071 -0.004615 -0.005073 -0.005439 -0.005710 -0.005885 -0.005966 -0.005958 -0.005866 -0.005699 -0.005466 -0.005177 -0.004844 -0.004480 -0.004094 -0.003699 -0.003304 -0.002919 -0.002550 -0.002203 -0.001884 -0.001593 -0.001334 -0.001105 -0.000907 -0.000738 -0.000594 -0.000475 -0.000377 -0.000297 -0.000232 -0.000180 -0.000138 -0.000105 -0.000079 -0.000059 -0.000044 -0.000032 -0.000023 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000040 0.000051 0.000067 0.000087 0.000112 0.000145 0.000186 0.000237 0.000302 0.000381 0.000477 0.000593 0.000730 0.000890 0.001073 0.001282 0.001515 0.001770 0.002046 0.002340 0.002645 0.002956 0.003267 0.003568 0.003851 0.004108 0.004329 0.004506 0.004629 0.004692 0.004688 0.004614 0.004465 0.004242 0.003945 0.003577 0.003145 0.002655 0.002115 0.001536 0.000927 0.000299 -0.000334 -0.000962 -0.001573 -0.002154 -0.002694 -0.003184 -0.003616 -0.003981 -0.004276 -0.004497 -0.004643 -0.004716 -0.004718 -0.004653 -0.004528 -0.004349 -0.004125 -0.003865 -0.003578 -0.003273 -0.002960 -0.002647 -0.002341 -0.002047 -0.001771 -0.001515 -0.001283 -0.001075 -0.000892 -0.000732 -0.000596 -0.000481 -0.000385 -0.000305 -0.000241 -0.000188 -0.000146 -0.000113 -0.000086 -0.000065 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000033 0.000042 0.000055 0.000070 0.000091 0.000117 0.000149 0.000191 0.000242 0.000305 0.000381 0.000473 0.000581 0.000708 0.000854 0.001019 0.001202 0.001404 0.001621 0.001851 0.002091 0.002335 0.002578 0.002814 0.003035 0.003234 0.003404 0.003539 0.003631 0.003674 0.003665 0.003600 0.003477 0.003297 0.003060 0.002769 0.002431 0.002049 0.001630 0.001183 0.000713 0.000231 -0.000256 -0.000739 -0.001210 -0.001659 -0.002078 -0.002460 -0.002798 -0.003086 -0.003320 -0.003497 -0.003617 -0.003680 -0.003687 -0.003643 -0.003550 -0.003414 -0.003243 -0.003042 -0.002819 -0.002582 -0.002338 -0.002092 -0.001852 -0.001622 -0.001405 -0.001204 -0.001021 -0.000856 -0.000711 -0.000584 -0.000476 -0.000384 -0.000308 -0.000245 -0.000193 -0.000151 -0.000118 -0.000091 -0.000070 -0.000053 -0.000040 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000044 0.000057 0.000073 0.000093 0.000119 0.000151 0.000191 0.000240 0.000300 0.000372 0.000457 0.000556 0.000670 0.000798 0.000941 0.001098 0.001267 0.001445 0.001631 0.001820 0.002008 0.002190 0.002360 0.002514 0.002644 0.002745 0.002813 0.002843 0.002831 0.002776 0.002677 0.002533 0.002346 0.002120 0.001857 0.001563 0.001243 0.000901 0.000544 0.000177 -0.000193 -0.000560 -0.000918 -0.001261 -0.001582 -0.001876 -0.002138 -0.002362 -0.002545 -0.002686 -0.002783 -0.002835 -0.002845 -0.002815 -0.002747 -0.002646 -0.002516 -0.002363 -0.002192 -0.002010 -0.001822 -0.001633 -0.001447 -0.001269 -0.001101 -0.000944 -0.000802 -0.000674 -0.000560 -0.000461 -0.000376 -0.000304 -0.000243 -0.000193 -0.000153 -0.000120 -0.000094 -0.000073 -0.000056 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000045 0.000057 0.000073 0.000093 0.000118 0.000149 0.000187 0.000234 0.000289 0.000355 0.000432 0.000519 0.000618 0.000728 0.000848 0.000977 0.001113 0.001255 0.001400 0.001543 0.001682 0.001812 0.001929 0.002027 0.002104 0.002153 0.002174 0.002162 0.002116 0.002037 0.001924 0.001779 0.001605 0.001404 0.001180 0.000938 0.000680 0.000412 0.000136 -0.000142 -0.000418 -0.000687 -0.000946 -0.001189 -0.001413 -0.001613 -0.001785 -0.001927 -0.002037 -0.002113 -0.002157 -0.002167 -0.002147 -0.002098 -0.002024 -0.001926 -0.001811 -0.001682 -0.001544 -0.001401 -0.001257 -0.001116 -0.000980 -0.000851 -0.000732 -0.000622 -0.000523 -0.000436 -0.000359 -0.000293 -0.000237 -0.000190 -0.000151 -0.000120 -0.000094 -0.000074 -0.000057 -0.000044 -0.000034 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000045 0.000057 0.000072 0.000091 0.000115 0.000144 0.000180 0.000222 0.000272 0.000331 0.000397 0.000472 0.000555 0.000646 0.000743 0.000846 0.000953 0.001062 0.001171 0.001276 0.001374 0.001462 0.001536 0.001592 0.001629 0.001642 0.001631 0.001595 0.001533 0.001445 0.001335 0.001202 0.001051 0.000883 0.000701 0.000509 0.000309 0.000105 -0.000101 -0.000306 -0.000506 -0.000699 -0.000881 -0.001050 -0.001201 -0.001332 -0.001440 -0.001525 -0.001585 -0.001620 -0.001630 -0.001617 -0.001582 -0.001528 -0.001456 -0.001371 -0.001274 -0.001171 -0.001064 -0.000956 -0.000849 -0.000747 -0.000650 -0.000560 -0.000477 -0.000402 -0.000335 -0.000276 -0.000226 -0.000183 -0.000146 -0.000117 -0.000092 -0.000073 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000034 0.000043 0.000055 0.000069 0.000088 0.000110 0.000137 0.000169 0.000206 0.000250 0.000300 0.000356 0.000418 0.000485 0.000558 0.000635 0.000714 0.000796 0.000876 0.000955 0.001028 0.001094 0.001149 0.001190 0.001217 0.001226 0.001217 0.001188 0.001140 0.001074 0.000990 0.000891 0.000778 0.000654 0.000520 0.000378 0.000232 0.000082 -0.000069 -0.000219 -0.000366 -0.000509 -0.000644 -0.000769 -0.000882 -0.000980 -0.001063 -0.001127 -0.001173 -0.001201 -0.001211 -0.001203 -0.001178 -0.001139 -0.001087 -0.001024 -0.000953 -0.000876 -0.000797 -0.000717 -0.000638 -0.000562 -0.000490 -0.000423 -0.000361 -0.000305 -0.000254 -0.000210 -0.000172 -0.000139 -0.000112 -0.000089 -0.000070 -0.000056 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000021 0.000026 0.000033 0.000041 0.000052 0.000066 0.000082 0.000102 0.000126 0.000154 0.000187 0.000224 0.000265 0.000310 0.000360 0.000413 0.000470 0.000528 0.000588 0.000648 0.000705 0.000760 0.000808 0.000848 0.000879 0.000898 0.000904 0.000897 0.000875 0.000839 0.000789 0.000727 0.000654 0.000571 0.000480 0.000382 0.000279 0.000173 0.000065 -0.000044 -0.000153 -0.000260 -0.000364 -0.000463 -0.000555 -0.000638 -0.000712 -0.000773 -0.000822 -0.000858 -0.000880 -0.000888 -0.000883 -0.000866 -0.000838 -0.000801 -0.000755 -0.000703 -0.000647 -0.000589 -0.000531 -0.000473 -0.000418 -0.000365 -0.000315 -0.000270 -0.000228 -0.000191 -0.000158 -0.000129 -0.000104 -0.000084 -0.000067 -0.000053 -0.000042 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000049 0.000061 0.000076 0.000093 0.000114 0.000138 0.000165 0.000195 0.000228 0.000264 0.000302 0.000343 0.000386 0.000429 0.000473 0.000515 0.000554 0.000590 0.000619 0.000641 0.000655 0.000659 0.000653 0.000637 0.000610 0.000573 0.000528 0.000474 0.000414 0.000349 0.000278 0.000205 0.000129 0.000052 -0.000026 -0.000104 -0.000180 -0.000255 -0.000327 -0.000394 -0.000455 -0.000509 -0.000555 -0.000592 -0.000619 -0.000636 -0.000643 -0.000641 -0.000629 -0.000609 -0.000582 -0.000549 -0.000512 -0.000472 -0.000430 -0.000388 -0.000346 -0.000306 -0.000268 -0.000232 -0.000199 -0.000169 -0.000141 -0.000117 -0.000096 -0.000078 -0.000062 -0.000050 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000055 0.000068 0.000083 0.000100 0.000119 0.000141 0.000165 0.000190 0.000218 0.000248 0.000278 0.000310 0.000341 0.000371 0.000400 0.000425 0.000447 0.000463 0.000472 0.000475 0.000470 0.000458 0.000438 0.000412 0.000379 0.000341 0.000298 0.000251 0.000201 0.000150 0.000096 0.000042 -0.000013 -0.000068 -0.000122 -0.000175 -0.000227 -0.000275 -0.000319 -0.000359 -0.000392 -0.000420 -0.000440 -0.000454 -0.000460 -0.000459 -0.000451 -0.000437 -0.000418 -0.000395 -0.000368 -0.000339 -0.000309 -0.000279 -0.000250 -0.000221 -0.000194 -0.000168 -0.000145 -0.000123 -0.000103 -0.000085 -0.000070 -0.000057 -0.000046 -0.000036 -0.000029 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000040 0.000049 0.000059 0.000072 0.000085 0.000100 0.000117 0.000136 0.000155 0.000176 0.000198 0.000221 0.000243 0.000265 0.000285 0.000303 0.000318 0.000330 0.000336 0.000338 0.000334 0.000325 0.000311 0.000292 0.000269 0.000242 0.000212 0.000179 0.000144 0.000108 0.000072 0.000034 -0.000004 -0.000042 -0.000080 -0.000118 -0.000154 -0.000188 -0.000220 -0.000248 -0.000273 -0.000293 -0.000309 -0.000319 -0.000324 -0.000324 -0.000319 -0.000310 -0.000296 -0.000280 -0.000261 -0.000241 -0.000220 -0.000198 -0.000178 -0.000158 -0.000139 -0.000121 -0.000104 -0.000088 -0.000074 -0.000062 -0.000051 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000034 0.000042 0.000050 0.000060 0.000070 0.000082 0.000095 0.000109 0.000124 0.000140 0.000156 0.000171 0.000187 0.000201 0.000214 0.000225 0.000232 0.000237 0.000238 0.000235 0.000229 0.000218 0.000205 0.000189 0.000170 0.000149 0.000126 0.000103 0.000078 0.000053 0.000027 0.000001 -0.000025 -0.000052 -0.000078 -0.000103 -0.000127 -0.000149 -0.000169 -0.000187 -0.000202 -0.000213 -0.000221 -0.000225 -0.000226 -0.000223 -0.000216 -0.000207 -0.000196 -0.000182 -0.000168 -0.000154 -0.000139 -0.000125 -0.000111 -0.000098 -0.000085 -0.000073 -0.000063 -0.000053 -0.000044 -0.000036 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000019 0.000024 0.000029 0.000034 0.000041 0.000048 0.000057 0.000066 0.000076 0.000086 0.000097 0.000108 0.000120 0.000131 0.000141 0.000150 0.000157 0.000162 0.000165 0.000166 0.000164 0.000159 0.000152 0.000142 0.000131 0.000118 0.000104 0.000088 0.000072 0.000056 0.000039 0.000021 0.000004 -0.000014 -0.000032 -0.000050 -0.000067 -0.000084 -0.000099 -0.000113 -0.000126 -0.000136 -0.000145 -0.000151 -0.000154 -0.000155 -0.000153 -0.000149 -0.000143 -0.000135 -0.000126 -0.000116 -0.000106 -0.000096 -0.000086 -0.000077 -0.000068 -0.000059 -0.000051 -0.000044 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000038 0.000044 0.000051 0.000059 0.000067 0.000075 0.000083 0.000090 0.000097 0.000104 0.000109 0.000112 0.000114 0.000114 0.000113 0.000109 0.000104 0.000098 0.000090 0.000081 0.000072 0.000061 0.000051 0.000040 0.000028 0.000017 0.000005 -0.000008 -0.000020 -0.000032 -0.000043 -0.000055 -0.000065 -0.000075 -0.000083 -0.000090 -0.000096 -0.000101 -0.000104 -0.000104 -0.000103 -0.000101 -0.000097 -0.000091 -0.000085 -0.000079 -0.000072 -0.000065 -0.000059 -0.000052 -0.000046 -0.000041 -0.000035 -0.000030 -0.000026 -0.000021 -0.000018 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000039 0.000045 0.000051 0.000056 0.000062 0.000067 0.000071 0.000074 0.000077 0.000078 0.000078 0.000077 0.000075 0.000071 0.000067 0.000061 0.000056 0.000049 0.000043 0.000036 0.000028 0.000021 0.000013 0.000005 -0.000004 -0.000012 -0.000020 -0.000028 -0.000035 -0.000042 -0.000048 -0.000054 -0.000059 -0.000063 -0.000066 -0.000068 -0.000069 -0.000068 -0.000067 -0.000064 -0.000061 -0.000057 -0.000052 -0.000048 -0.000044 -0.000040 -0.000035 -0.000031 -0.000028 -0.000024 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000022 0.000026 0.000030 0.000034 0.000038 0.000041 0.000045 0.000048 0.000051 0.000052 0.000053 0.000053 0.000052 0.000050 0.000048 0.000045 0.000042 0.000038 0.000034 0.000030 0.000025 0.000020 0.000015 0.000010 0.000004 -0.000001 -0.000007 -0.000012 -0.000017 -0.000022 -0.000027 -0.000031 -0.000034 -0.000037 -0.000040 -0.000042 -0.000044 -0.000044 -0.000044 -0.000043 -0.000042 -0.000040 -0.000037 -0.000034 -0.000032 -0.000029 -0.000026 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000025 0.000027 0.000030 0.000032 0.000034 0.000035 0.000036 0.000036 0.000035 0.000034 0.000032 0.000031 0.000028 0.000026 0.000023 0.000021 0.000018 0.000015 0.000011 0.000008 0.000004 0.000000 -0.000004 -0.000007 -0.000011 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000026 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000024 -0.000022 -0.000020 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000018 0.000020 0.000021 0.000023 0.000023 0.000024 0.000024 0.000024 0.000023 0.000022 0.000021 0.000019 0.000018 0.000017 0.000015 0.000013 0.000011 0.000009 0.000006 0.000004 0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode34_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000018 0.000018 0.000018 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000023 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000025 0.000025 0.000024 0.000024 0.000024 0.000023 0.000023 0.000022 0.000021 0.000020 0.000020 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000022 0.000023 0.000024 0.000026 0.000027 0.000028 0.000030 0.000031 0.000032 0.000032 0.000033 0.000033 0.000033 0.000033 0.000033 0.000033 0.000033 0.000033 0.000033 0.000033 0.000032 0.000032 0.000031 0.000030 0.000029 0.000028 0.000027 0.000025 0.000024 0.000022 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000031 0.000033 0.000035 0.000037 0.000038 0.000040 0.000041 0.000043 0.000043 0.000044 0.000044 0.000045 0.000045 0.000045 0.000045 0.000045 0.000045 0.000044 0.000044 0.000043 0.000043 0.000042 0.000040 0.000039 0.000037 0.000036 0.000034 0.000032 0.000030 0.000028 0.000026 0.000024 0.000022 0.000021 0.000019 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000026 0.000029 0.000031 0.000034 0.000037 0.000039 0.000042 0.000045 0.000047 0.000049 0.000052 0.000054 0.000056 0.000057 0.000058 0.000059 0.000060 0.000060 0.000060 0.000060 0.000060 0.000060 0.000060 0.000060 0.000059 0.000058 0.000057 0.000056 0.000054 0.000052 0.000050 0.000048 0.000046 0.000043 0.000041 0.000038 0.000036 0.000033 0.000030 0.000028 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000032 0.000035 0.000039 0.000042 0.000046 0.000049 0.000053 0.000056 0.000060 0.000063 0.000066 0.000069 0.000072 0.000074 0.000076 0.000078 0.000079 0.000080 0.000080 0.000081 0.000081 0.000081 0.000081 0.000080 0.000080 0.000079 0.000078 0.000076 0.000074 0.000072 0.000070 0.000067 0.000064 0.000061 0.000058 0.000055 0.000051 0.000048 0.000044 0.000041 0.000037 0.000034 0.000031 0.000028 0.000025 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000027 0.000030 0.000034 0.000038 0.000042 0.000047 0.000052 0.000057 0.000061 0.000066 0.000071 0.000075 0.000080 0.000084 0.000088 0.000092 0.000096 0.000099 0.000102 0.000104 0.000105 0.000107 0.000107 0.000108 0.000108 0.000108 0.000108 0.000107 0.000106 0.000105 0.000104 0.000102 0.000099 0.000096 0.000093 0.000089 0.000086 0.000081 0.000077 0.000073 0.000068 0.000064 0.000059 0.000054 0.000050 0.000045 0.000041 0.000037 0.000033 0.000029 0.000026 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000028 0.000032 0.000036 0.000040 0.000045 0.000051 0.000056 0.000062 0.000069 0.000075 0.000082 0.000088 0.000094 0.000100 0.000106 0.000112 0.000117 0.000122 0.000127 0.000131 0.000135 0.000138 0.000140 0.000142 0.000143 0.000143 0.000144 0.000144 0.000143 0.000143 0.000142 0.000140 0.000138 0.000136 0.000132 0.000128 0.000124 0.000119 0.000114 0.000108 0.000102 0.000097 0.000091 0.000084 0.000078 0.000072 0.000066 0.000060 0.000054 0.000048 0.000043 0.000039 0.000034 0.000030 0.000027 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000020 0.000022 0.000026 0.000029 0.000033 0.000037 0.000042 0.000047 0.000053 0.000060 0.000067 0.000075 0.000083 0.000091 0.000100 0.000108 0.000116 0.000125 0.000133 0.000141 0.000148 0.000155 0.000162 0.000168 0.000174 0.000178 0.000182 0.000185 0.000187 0.000189 0.000190 0.000191 0.000191 0.000190 0.000190 0.000188 0.000186 0.000184 0.000180 0.000175 0.000170 0.000164 0.000158 0.000151 0.000143 0.000136 0.000128 0.000120 0.000112 0.000103 0.000095 0.000087 0.000079 0.000071 0.000064 0.000057 0.000051 0.000045 0.000039 0.000035 0.000031 0.000027 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000026 0.000029 0.000033 0.000038 0.000043 0.000049 0.000055 0.000062 0.000070 0.000079 0.000088 0.000098 0.000109 0.000120 0.000131 0.000142 0.000154 0.000165 0.000175 0.000186 0.000196 0.000205 0.000214 0.000222 0.000229 0.000235 0.000241 0.000245 0.000248 0.000250 0.000251 0.000252 0.000252 0.000252 0.000251 0.000249 0.000247 0.000243 0.000238 0.000232 0.000225 0.000217 0.000208 0.000199 0.000189 0.000179 0.000168 0.000158 0.000147 0.000136 0.000125 0.000114 0.000104 0.000093 0.000084 0.000075 0.000066 0.000058 0.000051 0.000045 0.000040 0.000035 0.000030 0.000026 0.000023 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000025 0.000029 0.000033 0.000038 0.000043 0.000049 0.000056 0.000064 0.000072 0.000082 0.000092 0.000104 0.000116 0.000129 0.000143 0.000157 0.000172 0.000187 0.000202 0.000216 0.000231 0.000245 0.000258 0.000270 0.000282 0.000293 0.000302 0.000310 0.000317 0.000322 0.000326 0.000329 0.000331 0.000332 0.000333 0.000332 0.000331 0.000328 0.000325 0.000320 0.000314 0.000306 0.000296 0.000286 0.000274 0.000262 0.000249 0.000235 0.000221 0.000207 0.000192 0.000178 0.000163 0.000149 0.000135 0.000122 0.000109 0.000097 0.000086 0.000076 0.000067 0.000059 0.000051 0.000045 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000042 0.000048 0.000056 0.000064 0.000073 0.000083 0.000094 0.000107 0.000120 0.000135 0.000151 0.000168 0.000186 0.000205 0.000225 0.000244 0.000264 0.000283 0.000302 0.000320 0.000338 0.000354 0.000370 0.000383 0.000396 0.000406 0.000415 0.000422 0.000428 0.000432 0.000434 0.000436 0.000436 0.000436 0.000434 0.000430 0.000426 0.000419 0.000411 0.000401 0.000389 0.000375 0.000359 0.000343 0.000325 0.000307 0.000289 0.000270 0.000251 0.000232 0.000213 0.000194 0.000176 0.000159 0.000142 0.000127 0.000112 0.000099 0.000087 0.000076 0.000066 0.000058 0.000050 0.000043 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000030 0.000034 0.000040 0.000046 0.000054 0.000062 0.000071 0.000082 0.000094 0.000107 0.000122 0.000138 0.000156 0.000175 0.000196 0.000219 0.000242 0.000267 0.000292 0.000318 0.000343 0.000369 0.000393 0.000417 0.000440 0.000462 0.000482 0.000500 0.000516 0.000530 0.000542 0.000551 0.000558 0.000564 0.000567 0.000569 0.000570 0.000569 0.000566 0.000562 0.000555 0.000547 0.000536 0.000522 0.000507 0.000489 0.000468 0.000447 0.000424 0.000400 0.000375 0.000351 0.000326 0.000301 0.000276 0.000252 0.000228 0.000206 0.000184 0.000164 0.000145 0.000127 0.000112 0.000098 0.000085 0.000074 0.000064 0.000055 0.000047 0.000040 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000032 0.000037 0.000043 0.000050 0.000059 0.000068 0.000079 0.000091 0.000105 0.000121 0.000138 0.000157 0.000178 0.000201 0.000226 0.000254 0.000283 0.000313 0.000345 0.000378 0.000411 0.000445 0.000478 0.000510 0.000541 0.000571 0.000599 0.000626 0.000649 0.000670 0.000689 0.000704 0.000716 0.000726 0.000733 0.000737 0.000740 0.000740 0.000738 0.000735 0.000729 0.000720 0.000709 0.000695 0.000677 0.000657 0.000633 0.000607 0.000579 0.000549 0.000517 0.000485 0.000453 0.000420 0.000388 0.000356 0.000324 0.000294 0.000264 0.000237 0.000210 0.000186 0.000163 0.000143 0.000125 0.000109 0.000094 0.000081 0.000070 0.000060 0.000051 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000046 0.000054 0.000063 0.000074 0.000086 0.000100 0.000116 0.000133 0.000154 0.000176 0.000201 0.000228 0.000258 0.000290 0.000325 0.000363 0.000403 0.000444 0.000486 0.000529 0.000573 0.000615 0.000657 0.000698 0.000736 0.000773 0.000807 0.000838 0.000865 0.000889 0.000909 0.000925 0.000937 0.000947 0.000952 0.000955 0.000956 0.000953 0.000948 0.000940 0.000929 0.000914 0.000896 0.000873 0.000846 0.000816 0.000782 0.000745 0.000706 0.000665 0.000623 0.000581 0.000539 0.000497 0.000455 0.000415 0.000376 0.000338 0.000302 0.000268 0.000237 0.000208 0.000182 0.000158 0.000138 0.000119 0.000103 0.000088 0.000076 0.000064 0.000055 0.000046 0.000039 0.000033 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000036 0.000042 0.000049 0.000058 0.000067 0.000079 0.000092 0.000108 0.000125 0.000146 0.000168 0.000194 0.000223 0.000254 0.000289 0.000328 0.000370 0.000415 0.000463 0.000514 0.000567 0.000622 0.000677 0.000733 0.000788 0.000842 0.000894 0.000944 0.000991 0.001035 0.001075 0.001110 0.001141 0.001167 0.001188 0.001204 0.001216 0.001223 0.001227 0.001227 0.001223 0.001216 0.001206 0.001191 0.001172 0.001148 0.001119 0.001084 0.001044 0.001000 0.000953 0.000902 0.000849 0.000795 0.000741 0.000686 0.000632 0.000579 0.000527 0.000477 0.000429 0.000383 0.000340 0.000300 0.000263 0.000230 0.000200 0.000173 0.000150 0.000129 0.000111 0.000095 0.000081 0.000068 0.000058 0.000049 0.000041 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000023 0.000028 0.000032 0.000038 0.000044 0.000052 0.000061 0.000071 0.000083 0.000098 0.000114 0.000134 0.000156 0.000182 0.000211 0.000243 0.000280 0.000320 0.000365 0.000414 0.000467 0.000525 0.000587 0.000652 0.000720 0.000790 0.000861 0.000932 0.001002 0.001071 0.001138 0.001202 0.001262 0.001318 0.001369 0.001415 0.001454 0.001488 0.001515 0.001536 0.001551 0.001561 0.001565 0.001565 0.001561 0.001551 0.001537 0.001518 0.001493 0.001462 0.001424 0.001379 0.001328 0.001272 0.001210 0.001145 0.001078 0.001008 0.000938 0.000868 0.000799 0.000731 0.000664 0.000601 0.000539 0.000481 0.000427 0.000376 0.000330 0.000287 0.000250 0.000216 0.000186 0.000160 0.000138 0.000118 0.000100 0.000085 0.000072 0.000061 0.000051 0.000043 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000040 0.000046 0.000054 0.000063 0.000074 0.000087 0.000102 0.000120 0.000141 0.000165 0.000193 0.000225 0.000262 0.000302 0.000348 0.000399 0.000455 0.000517 0.000585 0.000659 0.000737 0.000820 0.000907 0.000995 0.001086 0.001176 0.001265 0.001353 0.001438 0.001519 0.001596 0.001667 0.001732 0.001791 0.001841 0.001884 0.001919 0.001946 0.001966 0.001978 0.001984 0.001984 0.001978 0.001966 0.001947 0.001922 0.001890 0.001849 0.001800 0.001743 0.001678 0.001605 0.001527 0.001444 0.001357 0.001268 0.001179 0.001090 0.001001 0.000915 0.000831 0.000751 0.000673 0.000600 0.000531 0.000468 0.000409 0.000356 0.000309 0.000267 0.000230 0.000198 0.000170 0.000145 0.000124 0.000105 0.000089 0.000075 0.000063 0.000053 0.000044 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000017 0.000020 0.000024 0.000029 0.000035 0.000041 0.000048 0.000056 0.000066 0.000077 0.000090 0.000106 0.000124 0.000146 0.000172 0.000202 0.000237 0.000276 0.000321 0.000372 0.000429 0.000493 0.000563 0.000641 0.000726 0.000819 0.000917 0.001022 0.001131 0.001243 0.001357 0.001471 0.001584 0.001695 0.001802 0.001905 0.002002 0.002093 0.002175 0.002249 0.002314 0.002368 0.002413 0.002448 0.002473 0.002490 0.002498 0.002497 0.002489 0.002473 0.002449 0.002417 0.002375 0.002322 0.002260 0.002187 0.002103 0.002011 0.001912 0.001806 0.001696 0.001584 0.001470 0.001357 0.001246 0.001137 0.001031 0.000930 0.000833 0.000741 0.000656 0.000576 0.000504 0.000438 0.000379 0.000328 0.000282 0.000242 0.000208 0.000177 0.000151 0.000128 0.000108 0.000091 0.000077 0.000064 0.000054 0.000045 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000041 0.000049 0.000058 0.000067 0.000079 0.000092 0.000108 0.000127 0.000150 0.000176 0.000208 0.000244 0.000287 0.000336 0.000391 0.000454 0.000524 0.000602 0.000689 0.000786 0.000892 0.001007 0.001130 0.001260 0.001397 0.001537 0.001680 0.001823 0.001965 0.002105 0.002240 0.002369 0.002492 0.002605 0.002709 0.002803 0.002884 0.002954 0.003011 0.003055 0.003088 0.003109 0.003119 0.003119 0.003109 0.003088 0.003057 0.003015 0.002960 0.002893 0.002813 0.002721 0.002615 0.002499 0.002373 0.002240 0.002102 0.001960 0.001817 0.001675 0.001535 0.001399 0.001267 0.001141 0.001021 0.000907 0.000801 0.000703 0.000613 0.000533 0.000461 0.000397 0.000342 0.000293 0.000251 0.000214 0.000182 0.000154 0.000131 0.000110 0.000092 0.000077 0.000065 0.000054 0.000045 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000041 0.000049 0.000058 0.000068 0.000080 0.000094 0.000110 0.000129 0.000152 0.000179 0.000211 0.000248 0.000293 0.000345 0.000404 0.000471 0.000547 0.000632 0.000728 0.000835 0.000953 0.001082 0.001224 0.001376 0.001537 0.001706 0.001880 0.002058 0.002237 0.002414 0.002588 0.002756 0.002918 0.003071 0.003214 0.003344 0.003461 0.003564 0.003651 0.003723 0.003780 0.003822 0.003850 0.003863 0.003863 0.003850 0.003824 0.003784 0.003729 0.003659 0.003574 0.003472 0.003355 0.003223 0.003077 0.002920 0.002753 0.002580 0.002403 0.002225 0.002048 0.001874 0.001705 0.001542 0.001386 0.001238 0.001098 0.000968 0.000848 0.000739 0.000641 0.000554 0.000477 0.000410 0.000352 0.000301 0.000256 0.000218 0.000184 0.000156 0.000131 0.000110 0.000092 0.000077 0.000065 0.000054 0.000044 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000057 0.000068 0.000080 0.000094 0.000111 0.000130 0.000152 0.000179 0.000211 0.000249 0.000294 0.000347 0.000409 0.000480 0.000561 0.000652 0.000754 0.000870 0.000998 0.001141 0.001298 0.001470 0.001655 0.001852 0.002059 0.002273 0.002492 0.002712 0.002931 0.003147 0.003356 0.003557 0.003747 0.003924 0.004087 0.004233 0.004361 0.004471 0.004562 0.004634 0.004688 0.004723 0.004741 0.004741 0.004724 0.004691 0.004639 0.004570 0.004481 0.004373 0.004245 0.004098 0.003933 0.003752 0.003556 0.003350 0.003136 0.002917 0.002696 0.002478 0.002264 0.002056 0.001856 0.001665 0.001485 0.001315 0.001158 0.001013 0.000881 0.000763 0.000659 0.000567 0.000486 0.000417 0.000356 0.000303 0.000257 0.000218 0.000184 0.000155 0.000130 0.000109 0.000091 0.000076 0.000063 0.000053 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000031 0.000038 0.000046 0.000056 0.000066 0.000079 0.000093 0.000110 0.000129 0.000152 0.000178 0.000209 0.000247 0.000292 0.000345 0.000407 0.000480 0.000564 0.000659 0.000767 0.000889 0.001025 0.001179 0.001349 0.001537 0.001743 0.001966 0.002203 0.002454 0.002714 0.002980 0.003249 0.003517 0.003781 0.004039 0.004286 0.004520 0.004739 0.004940 0.005121 0.005281 0.005418 0.005533 0.005624 0.005691 0.005736 0.005759 0.005760 0.005739 0.005696 0.005631 0.005543 0.005432 0.005296 0.005136 0.004954 0.004749 0.004525 0.004285 0.004031 0.003768 0.003500 0.003230 0.002964 0.002703 0.002450 0.002208 0.001977 0.001760 0.001556 0.001367 0.001194 0.001038 0.000898 0.000774 0.000665 0.000570 0.000488 0.000416 0.000354 0.000300 0.000254 0.000214 0.000181 0.000152 0.000127 0.000107 0.000089 0.000074 0.000062 0.000051 0.000041 0.000034 0.000027 0.000022 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000019 0.000024 0.000030 0.000036 0.000044 0.000053 0.000064 0.000076 0.000091 0.000108 0.000127 0.000149 0.000175 0.000206 0.000242 0.000286 0.000338 0.000400 0.000472 0.000556 0.000653 0.000764 0.000890 0.001032 0.001193 0.001373 0.001573 0.001795 0.002039 0.002303 0.002586 0.002885 0.003196 0.003517 0.003841 0.004165 0.004486 0.004799 0.005100 0.005387 0.005655 0.005901 0.006125 0.006322 0.006492 0.006634 0.006748 0.006833 0.006890 0.006918 0.006920 0.006894 0.006840 0.006759 0.006649 0.006510 0.006342 0.006144 0.005919 0.005668 0.005394 0.005101 0.004792 0.004473 0.004148 0.003822 0.003501 0.003186 0.002883 0.002593 0.002318 0.002059 0.001817 0.001594 0.001391 0.001207 0.001043 0.000898 0.000771 0.000660 0.000564 0.000481 0.000409 0.000347 0.000293 0.000247 0.000208 0.000175 0.000147 0.000123 0.000103 0.000086 0.000071 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000041 0.000050 0.000060 0.000073 0.000087 0.000104 0.000123 0.000145 0.000171 0.000201 0.000236 0.000278 0.000328 0.000387 0.000457 0.000540 0.000636 0.000747 0.000874 0.001018 0.001182 0.001367 0.001575 0.001808 0.002066 0.002350 0.002659 0.002991 0.003343 0.003711 0.004091 0.004477 0.004865 0.005249 0.005625 0.005988 0.006334 0.006659 0.006960 0.007232 0.007473 0.007682 0.007857 0.007998 0.008103 0.008173 0.008209 0.008211 0.008179 0.008113 0.008013 0.007878 0.007707 0.007500 0.007259 0.006985 0.006680 0.006349 0.005995 0.005624 0.005241 0.004852 0.004463 0.004079 0.003706 0.003346 0.003003 0.002679 0.002375 0.002093 0.001833 0.001596 0.001383 0.001194 0.001027 0.000881 0.000754 0.000644 0.000549 0.000466 0.000395 0.000334 0.000282 0.000238 0.000200 0.000168 0.000141 0.000118 0.000099 0.000082 0.000068 0.000056 0.000046 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000069 0.000083 0.000099 0.000118 0.000140 0.000165 0.000194 0.000228 0.000267 0.000315 0.000371 0.000437 0.000516 0.000608 0.000716 0.000840 0.000983 0.001146 0.001331 0.001541 0.001778 0.002044 0.002339 0.002666 0.003022 0.003406 0.003815 0.004243 0.004687 0.005141 0.005597 0.006051 0.006497 0.006930 0.007343 0.007732 0.008093 0.008421 0.008713 0.008966 0.009179 0.009350 0.009479 0.009565 0.009609 0.009612 0.009573 0.009493 0.009371 0.009207 0.008999 0.008750 0.008459 0.008130 0.007765 0.007369 0.006948 0.006507 0.006053 0.005594 0.005136 0.004685 0.004247 0.003826 0.003426 0.003050 0.002698 0.002373 0.002074 0.001804 0.001561 0.001346 0.001156 0.000991 0.000848 0.000724 0.000617 0.000524 0.000445 0.000377 0.000318 0.000268 0.000226 0.000191 0.000160 0.000135 0.000113 0.000094 0.000078 0.000064 0.000052 0.000043 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000044 0.000053 0.000064 0.000078 0.000093 0.000111 0.000132 0.000157 0.000185 0.000217 0.000255 0.000299 0.000352 0.000413 0.000487 0.000573 0.000674 0.000792 0.000929 0.001086 0.001267 0.001473 0.001707 0.001972 0.002270 0.002603 0.002972 0.003376 0.003813 0.004280 0.004772 0.005283 0.005807 0.006337 0.006866 0.007387 0.007894 0.008381 0.008840 0.009267 0.009656 0.010004 0.010306 0.010560 0.010765 0.010919 0.011023 0.011076 0.011080 0.011034 0.010938 0.010793 0.010597 0.010351 0.010055 0.009710 0.009321 0.008890 0.008425 0.007930 0.007414 0.006885 0.006350 0.005817 0.005295 0.004789 0.004304 0.003845 0.003414 0.003014 0.002645 0.002308 0.002004 0.001732 0.001491 0.001280 0.001097 0.000938 0.000801 0.000683 0.000581 0.000493 0.000418 0.000354 0.000299 0.000253 0.000213 0.000180 0.000152 0.000127 0.000106 0.000088 0.000073 0.000060 0.000049 0.000040 0.000033 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000033 0.000041 0.000050 0.000060 0.000073 0.000087 0.000104 0.000124 0.000148 0.000175 0.000205 0.000241 0.000282 0.000331 0.000387 0.000454 0.000533 0.000625 0.000734 0.000860 0.001007 0.001177 0.001372 0.001596 0.001852 0.002143 0.002472 0.002841 0.003250 0.003701 0.004190 0.004715 0.005270 0.005849 0.006444 0.007049 0.007656 0.008256 0.008841 0.009404 0.009938 0.010434 0.010888 0.011293 0.011646 0.011943 0.012183 0.012364 0.012485 0.012548 0.012553 0.012500 0.012389 0.012220 0.011992 0.011706 0.011361 0.010961 0.010509 0.010010 0.009472 0.008901 0.008307 0.007699 0.007086 0.006477 0.005881 0.005306 0.004756 0.004238 0.003753 0.003304 0.002893 0.002519 0.002183 0.001884 0.001620 0.001390 0.001190 0.001018 0.000869 0.000742 0.000632 0.000538 0.000457 0.000388 0.000329 0.000279 0.000236 0.000200 0.000169 0.000142 0.000119 0.000099 0.000082 0.000068 0.000056 0.000046 0.000037 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000046 0.000056 0.000068 0.000081 0.000097 0.000116 0.000138 0.000163 0.000192 0.000226 0.000264 0.000308 0.000360 0.000420 0.000490 0.000573 0.000669 0.000782 0.000914 0.001068 0.001246 0.001452 0.001690 0.001964 0.002276 0.002631 0.003031 0.003478 0.003971 0.004509 0.005088 0.005703 0.006348 0.007013 0.007692 0.008375 0.009053 0.009717 0.010356 0.010963 0.011529 0.012046 0.012508 0.012911 0.013250 0.013523 0.013728 0.013867 0.013939 0.013944 0.013885 0.013760 0.013569 0.013311 0.012986 0.012595 0.012141 0.011629 0.011063 0.010453 0.009808 0.009137 0.008451 0.007760 0.007076 0.006408 0.005765 0.005152 0.004576 0.004040 0.003547 0.003096 0.002689 0.002326 0.002004 0.001721 0.001475 0.001263 0.001080 0.000923 0.000789 0.000674 0.000575 0.000490 0.000418 0.000356 0.000303 0.000258 0.000219 0.000186 0.000157 0.000132 0.000111 0.000092 0.000077 0.000063 0.000052 0.000043 0.000035 0.000028 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000034 0.000042 0.000051 0.000062 0.000075 0.000090 0.000108 0.000128 0.000152 0.000179 0.000209 0.000245 0.000285 0.000331 0.000385 0.000446 0.000518 0.000602 0.000700 0.000814 0.000947 0.001103 0.001284 0.001496 0.001741 0.002025 0.002352 0.002726 0.003150 0.003627 0.004156 0.004736 0.005363 0.006032 0.006736 0.007467 0.008214 0.008969 0.009720 0.010457 0.011168 0.011843 0.012471 0.013046 0.013558 0.014003 0.014377 0.014678 0.014904 0.015056 0.015135 0.015142 0.015078 0.014942 0.014733 0.014451 0.014095 0.013665 0.013165 0.012598 0.011973 0.011298 0.010584 0.009842 0.009083 0.008321 0.007567 0.006832 0.006126 0.005456 0.004829 0.004247 0.003715 0.003232 0.002799 0.002414 0.002075 0.001780 0.001525 0.001305 0.001117 0.000956 0.000819 0.000702 0.000601 0.000515 0.000442 0.000378 0.000324 0.000277 0.000237 0.000202 0.000172 0.000145 0.000123 0.000103 0.000086 0.000071 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000038 0.000047 0.000057 0.000069 0.000083 0.000100 0.000118 0.000140 0.000165 0.000193 0.000225 0.000261 0.000303 0.000349 0.000403 0.000464 0.000535 0.000617 0.000712 0.000822 0.000952 0.001103 0.001281 0.001489 0.001734 0.002019 0.002351 0.002734 0.003173 0.003668 0.004223 0.004834 0.005500 0.006213 0.006966 0.007751 0.008558 0.009374 0.010188 0.010987 0.011758 0.012488 0.013167 0.013785 0.014334 0.014808 0.015205 0.015522 0.015760 0.015919 0.016002 0.016010 0.015944 0.015803 0.015586 0.015290 0.014914 0.014459 0.013927 0.013321 0.012651 0.011924 0.011154 0.010352 0.009532 0.008709 0.007896 0.007104 0.006345 0.005628 0.004958 0.004341 0.003780 0.003274 0.002824 0.002427 0.002081 0.001782 0.001524 0.001305 0.001118 0.000960 0.000825 0.000710 0.000612 0.000528 0.000456 0.000394 0.000340 0.000293 0.000252 0.000217 0.000185 0.000158 0.000134 0.000113 0.000095 0.000079 0.000065 0.000054 0.000044 0.000036 0.000029 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000042 0.000051 0.000063 0.000076 0.000091 0.000109 0.000129 0.000151 0.000177 0.000206 0.000239 0.000275 0.000316 0.000361 0.000413 0.000471 0.000537 0.000613 0.000700 0.000801 0.000919 0.001058 0.001223 0.001419 0.001651 0.001927 0.002251 0.002630 0.003069 0.003570 0.004136 0.004765 0.005454 0.006197 0.006986 0.007811 0.008661 0.009523 0.010384 0.011227 0.012038 0.012804 0.013511 0.014150 0.014714 0.015196 0.015596 0.015912 0.016147 0.016304 0.016386 0.016394 0.016330 0.016193 0.015981 0.015688 0.015313 0.014854 0.014312 0.013690 0.012995 0.012239 0.011432 0.010590 0.009728 0.008861 0.008004 0.007171 0.006374 0.005623 0.004925 0.004286 0.003709 0.003193 0.002739 0.002343 0.002001 0.001708 0.001460 0.001250 0.001073 0.000925 0.000799 0.000693 0.000603 0.000526 0.000459 0.000400 0.000349 0.000304 0.000264 0.000229 0.000198 0.000170 0.000145 0.000123 0.000104 0.000087 0.000072 0.000060 0.000049 0.000040 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000056 0.000068 0.000082 0.000099 0.000117 0.000138 0.000162 0.000188 0.000217 0.000249 0.000284 0.000323 0.000365 0.000412 0.000463 0.000520 0.000585 0.000658 0.000742 0.000841 0.000958 0.001100 0.001270 0.001477 0.001728 0.002029 0.002388 0.002811 0.003301 0.003860 0.004489 0.005183 0.005937 0.006742 0.007588 0.008461 0.009347 0.010230 0.011092 0.011917 0.012689 0.013395 0.014024 0.014571 0.015031 0.015406 0.015697 0.015910 0.016051 0.016123 0.016132 0.016077 0.015957 0.015767 0.015501 0.015154 0.014721 0.014200 0.013593 0.012906 0.012149 0.011335 0.010479 0.009599 0.008711 0.007832 0.006978 0.006162 0.005396 0.004689 0.004045 0.003469 0.002961 0.002518 0.002138 0.001815 0.001543 0.001316 0.001128 0.000972 0.000843 0.000735 0.000645 0.000569 0.000504 0.000446 0.000396 0.000350 0.000309 0.000272 0.000238 0.000208 0.000180 0.000155 0.000132 0.000112 0.000094 0.000079 0.000066 0.000054 0.000045 0.000036 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000041 0.000050 0.000061 0.000074 0.000089 0.000106 0.000126 0.000147 0.000171 0.000197 0.000226 0.000256 0.000288 0.000323 0.000359 0.000397 0.000438 0.000481 0.000528 0.000580 0.000640 0.000709 0.000793 0.000898 0.001029 0.001195 0.001404 0.001664 0.001984 0.002370 0.002828 0.003361 0.003968 0.004646 0.005389 0.006187 0.007029 0.007900 0.008782 0.009657 0.010506 0.011309 0.012050 0.012715 0.013295 0.013785 0.014185 0.014499 0.014734 0.014900 0.015005 0.015059 0.015067 0.015029 0.014942 0.014799 0.014591 0.014306 0.013937 0.013477 0.012926 0.012286 0.011567 0.010781 0.009945 0.009078 0.008198 0.007324 0.006474 0.005663 0.004906 0.004210 0.003583 0.003029 0.002547 0.002136 0.001790 0.001504 0.001269 0.001079 0.000926 0.000804 0.000705 0.000626 0.000561 0.000506 0.000458 0.000416 0.000377 0.000341 0.000306 0.000274 0.000243 0.000215 0.000188 0.000163 0.000141 0.000120 0.000102 0.000086 0.000072 0.000059 0.000049 0.000040 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000055 0.000066 0.000080 0.000096 0.000113 0.000133 0.000155 0.000179 0.000205 0.000231 0.000258 0.000286 0.000314 0.000341 0.000368 0.000393 0.000416 0.000439 0.000462 0.000486 0.000515 0.000553 0.000607 0.000683 0.000790 0.000938 0.001137 0.001396 0.001724 0.002127 0.002609 0.003171 0.003808 0.004515 0.005280 0.006091 0.006929 0.007775 0.008608 0.009405 0.010145 0.010811 0.011389 0.011871 0.012256 0.012549 0.012760 0.012901 0.012990 0.013040 0.013064 0.013069 0.013058 0.013024 0.012957 0.012842 0.012662 0.012402 0.012051 0.011603 0.011057 0.010420 0.009705 0.008928 0.008109 0.007270 0.006432 0.005615 0.004837 0.004113 0.003454 0.002869 0.002360 0.001928 0.001570 0.001279 0.001049 0.000871 0.000735 0.000633 0.000559 0.000505 0.000464 0.000434 0.000409 0.000387 0.000365 0.000343 0.000319 0.000295 0.000270 0.000244 0.000219 0.000194 0.000170 0.000148 0.000128 0.000109 0.000092 0.000077 0.000064 0.000053 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000032 0.000040 0.000049 0.000059 0.000072 0.000086 0.000102 0.000120 0.000141 0.000163 0.000186 0.000209 0.000233 0.000256 0.000277 0.000296 0.000310 0.000320 0.000325 0.000322 0.000313 0.000296 0.000275 0.000251 0.000229 0.000216 0.000219 0.000248 0.000315 0.000431 0.000606 0.000852 0.001176 0.001583 0.002074 0.002645 0.003289 0.003993 0.004743 0.005517 0.006293 0.007046 0.007750 0.008383 0.008925 0.009365 0.009696 0.009924 0.010059 0.010118 0.010124 0.010101 0.010071 0.010052 0.010056 0.010082 0.010124 0.010165 0.010183 0.010154 0.010055 0.009865 0.009572 0.009171 0.008665 0.008065 0.007388 0.006657 0.005894 0.005124 0.004370 0.003653 0.002991 0.002396 0.001878 0.001440 0.001082 0.000801 0.000589 0.000437 0.000335 0.000272 0.000240 0.000230 0.000234 0.000246 0.000261 0.000275 0.000286 0.000292 0.000291 0.000285 0.000274 0.000258 0.000240 0.000219 0.000197 0.000175 0.000154 0.000134 0.000115 0.000098 0.000083 0.000069 0.000058 0.000047 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000064 0.000077 0.000092 0.000109 0.000127 0.000147 0.000169 0.000191 0.000212 0.000231 0.000248 0.000260 0.000267 0.000265 0.000254 0.000232 0.000196 0.000145 0.000080 0.000001 -0.000089 -0.000186 -0.000283 -0.000371 -0.000439 -0.000475 -0.000465 -0.000397 -0.000257 -0.000037 0.000270 0.000664 0.001144 0.001699 0.002316 0.002977 0.003657 0.004330 0.004967 0.005538 0.006020 0.006391 0.006641 0.006768 0.006784 0.006707 0.006565 0.006392 0.006222 0.006087 0.006012 0.006012 0.006088 0.006229 0.006412 0.006606 0.006777 0.006889 0.006914 0.006830 0.006624 0.006297 0.005857 0.005321 0.004713 0.004060 0.003389 0.002728 0.002100 0.001526 0.001022 0.000596 0.000255 -0.000003 -0.000183 -0.000292 -0.000343 -0.000347 -0.000315 -0.000260 -0.000189 -0.000112 -0.000034 0.000038 0.000101 0.000154 0.000193 0.000221 0.000236 0.000242 0.000239 0.000229 0.000215 0.000197 0.000178 0.000159 0.000139 0.000121 0.000103 0.000088 0.000074 0.000062 0.000051 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000047 0.000057 0.000069 0.000083 0.000098 0.000115 0.000134 0.000154 0.000174 0.000194 0.000211 0.000225 0.000234 0.000235 0.000227 0.000205 0.000168 0.000113 0.000036 -0.000065 -0.000190 -0.000339 -0.000509 -0.000697 -0.000894 -0.001091 -0.001277 -0.001436 -0.001555 -0.001616 -0.001607 -0.001514 -0.001331 -0.001055 -0.000690 -0.000246 0.000262 0.000811 0.001373 0.001916 0.002407 0.002812 0.003104 0.003262 0.003276 0.003151 0.002903 0.002564 0.002174 0.001779 0.001428 0.001164 0.001020 0.001016 0.001153 0.001416 0.001774 0.002185 0.002601 0.002975 0.003264 0.003436 0.003473 0.003366 0.003123 0.002762 0.002308 0.001792 0.001245 0.000700 0.000185 -0.000277 -0.000668 -0.000975 -0.001196 -0.001330 -0.001383 -0.001367 -0.001294 -0.001178 -0.001033 -0.000870 -0.000701 -0.000535 -0.000378 -0.000237 -0.000114 -0.000012 0.000069 0.000130 0.000172 0.000198 0.000210 0.000212 0.000206 0.000194 0.000179 0.000161 0.000143 0.000125 0.000109 0.000093 0.000079 0.000066 0.000055 0.000045 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000034 0.000042 0.000051 0.000062 0.000074 0.000088 0.000104 0.000121 0.000140 0.000159 0.000178 0.000195 0.000208 0.000216 0.000215 0.000203 0.000176 0.000130 0.000062 -0.000033 -0.000159 -0.000319 -0.000514 -0.000745 -0.001010 -0.001303 -0.001617 -0.001942 -0.002264 -0.002567 -0.002835 -0.003047 -0.003188 -0.003244 -0.003204 -0.003065 -0.002831 -0.002513 -0.002130 -0.001707 -0.001277 -0.000879 -0.000551 -0.000333 -0.000256 -0.000341 -0.000597 -0.001014 -0.001565 -0.002208 -0.002888 -0.003541 -0.004103 -0.004518 -0.004743 -0.004752 -0.004543 -0.004138 -0.003576 -0.002914 -0.002213 -0.001537 -0.000943 -0.000476 -0.000164 -0.000020 -0.000040 -0.000206 -0.000488 -0.000852 -0.001259 -0.001673 -0.002060 -0.002393 -0.002651 -0.002822 -0.002900 -0.002889 -0.002795 -0.002631 -0.002413 -0.002157 -0.001877 -0.001590 -0.001306 -0.001036 -0.000787 -0.000564 -0.000372 -0.000211 -0.000082 0.000018 0.000092 0.000142 0.000173 0.000188 0.000192 0.000187 0.000177 0.000162 0.000146 0.000130 0.000113 0.000097 0.000083 0.000070 0.000058 0.000048 0.000040 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000030 0.000037 0.000045 0.000055 0.000067 0.000080 0.000094 0.000110 0.000128 0.000146 0.000164 0.000181 0.000194 0.000202 0.000202 0.000190 0.000162 0.000113 0.000040 -0.000065 -0.000206 -0.000388 -0.000616 -0.000892 -0.001216 -0.001588 -0.002001 -0.002448 -0.002917 -0.003393 -0.003858 -0.004291 -0.004673 -0.004981 -0.005200 -0.005317 -0.005327 -0.005232 -0.005046 -0.004788 -0.004491 -0.004193 -0.003938 -0.003774 -0.003746 -0.003890 -0.004230 -0.004772 -0.005502 -0.006383 -0.007358 -0.008355 -0.009292 -0.010089 -0.010672 -0.010986 -0.011000 -0.010712 -0.010148 -0.009361 -0.008421 -0.007408 -0.006403 -0.005480 -0.004697 -0.004095 -0.003690 -0.003481 -0.003448 -0.003558 -0.003770 -0.004038 -0.004320 -0.004575 -0.004773 -0.004889 -0.004911 -0.004833 -0.004659 -0.004400 -0.004070 -0.003688 -0.003273 -0.002843 -0.002414 -0.002000 -0.001611 -0.001257 -0.000943 -0.000672 -0.000444 -0.000259 -0.000114 -0.000004 0.000074 0.000127 0.000158 0.000174 0.000177 0.000172 0.000162 0.000148 0.000133 0.000117 0.000102 0.000087 0.000074 0.000062 0.000051 0.000042 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000032 0.000040 0.000049 0.000059 0.000071 0.000085 0.000100 0.000116 0.000134 0.000151 0.000168 0.000183 0.000192 0.000194 0.000185 0.000159 0.000113 0.000041 -0.000065 -0.000210 -0.000402 -0.000647 -0.000951 -0.001317 -0.001746 -0.002237 -0.002783 -0.003376 -0.004003 -0.004647 -0.005288 -0.005902 -0.006465 -0.006952 -0.007343 -0.007621 -0.007781 -0.007822 -0.007758 -0.007614 -0.007425 -0.007237 -0.007103 -0.007080 -0.007220 -0.007567 -0.008148 -0.008970 -0.010012 -0.011227 -0.012543 -0.013870 -0.015106 -0.016149 -0.016909 -0.017317 -0.017337 -0.016964 -0.016234 -0.015209 -0.013978 -0.012640 -0.011298 -0.010042 -0.008946 -0.008060 -0.007409 -0.006990 -0.006780 -0.006741 -0.006823 -0.006973 -0.007139 -0.007275 -0.007345 -0.007322 -0.007192 -0.006951 -0.006606 -0.006169 -0.005660 -0.005101 -0.004512 -0.003916 -0.003331 -0.002773 -0.002255 -0.001784 -0.001368 -0.001009 -0.000707 -0.000460 -0.000264 -0.000115 -0.000005 0.000072 0.000122 0.000151 0.000164 0.000166 0.000160 0.000149 0.000136 0.000121 0.000106 0.000091 0.000078 0.000065 0.000055 0.000045 0.000037 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000042 0.000052 0.000063 0.000076 0.000090 0.000105 0.000122 0.000140 0.000157 0.000172 0.000184 0.000189 0.000184 0.000164 0.000125 0.000059 -0.000040 -0.000180 -0.000370 -0.000618 -0.000932 -0.001319 -0.001783 -0.002325 -0.002944 -0.003634 -0.004384 -0.005181 -0.006004 -0.006830 -0.007633 -0.008383 -0.009053 -0.009615 -0.010051 -0.010348 -0.010507 -0.010542 -0.010479 -0.010359 -0.010238 -0.010177 -0.010245 -0.010504 -0.011008 -0.011790 -0.012856 -0.014182 -0.015711 -0.017357 -0.019007 -0.020539 -0.021829 -0.022767 -0.023271 -0.023295 -0.022837 -0.021938 -0.020675 -0.019155 -0.017500 -0.015832 -0.014263 -0.012882 -0.011750 -0.010894 -0.010312 -0.009976 -0.009838 -0.009838 -0.009913 -0.010001 -0.010049 -0.010014 -0.009868 -0.009597 -0.009198 -0.008681 -0.008063 -0.007368 -0.006621 -0.005849 -0.005076 -0.004325 -0.003613 -0.002954 -0.002358 -0.001832 -0.001378 -0.000995 -0.000681 -0.000431 -0.000237 -0.000092 0.000011 0.000081 0.000125 0.000149 0.000159 0.000158 0.000150 0.000138 0.000124 0.000110 0.000095 0.000082 0.000069 0.000058 0.000048 0.000040 0.000032 0.000026 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000055 0.000067 0.000080 0.000095 0.000111 0.000128 0.000145 0.000162 0.000176 0.000185 0.000185 0.000173 0.000143 0.000088 0.000001 -0.000126 -0.000304 -0.000541 -0.000848 -0.001236 -0.001710 -0.002277 -0.002939 -0.003694 -0.004534 -0.005449 -0.006422 -0.007430 -0.008447 -0.009441 -0.010378 -0.011224 -0.011948 -0.012523 -0.012934 -0.013179 -0.013269 -0.013234 -0.013124 -0.013000 -0.012938 -0.013018 -0.013318 -0.013903 -0.014814 -0.016061 -0.017618 -0.019416 -0.021355 -0.023302 -0.025111 -0.026636 -0.027746 -0.028342 -0.028371 -0.027830 -0.026767 -0.025277 -0.023486 -0.021539 -0.019582 -0.017746 -0.016136 -0.014821 -0.013832 -0.013165 -0.012782 -0.012623 -0.012616 -0.012685 -0.012756 -0.012766 -0.012669 -0.012434 -0.012045 -0.011504 -0.010825 -0.010030 -0.009149 -0.008212 -0.007252 -0.006297 -0.005373 -0.004500 -0.003694 -0.002967 -0.002324 -0.001770 -0.001302 -0.000917 -0.000609 -0.000368 -0.000186 -0.000054 0.000038 0.000098 0.000133 0.000150 0.000155 0.000151 0.000141 0.000128 0.000114 0.000100 0.000086 0.000073 0.000061 0.000051 0.000042 0.000035 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000047 0.000058 0.000070 0.000084 0.000100 0.000117 0.000134 0.000152 0.000168 0.000180 0.000186 0.000182 0.000162 0.000121 0.000050 -0.000059 -0.000215 -0.000431 -0.000717 -0.001086 -0.001548 -0.002113 -0.002787 -0.003572 -0.004465 -0.005460 -0.006542 -0.007693 -0.008887 -0.010093 -0.011273 -0.012389 -0.013397 -0.014261 -0.014947 -0.015433 -0.015713 -0.015799 -0.015721 -0.015536 -0.015317 -0.015154 -0.015143 -0.015379 -0.015941 -0.016883 -0.018221 -0.019928 -0.021928 -0.024104 -0.026304 -0.028358 -0.030094 -0.031360 -0.032041 -0.032073 -0.031455 -0.030243 -0.028548 -0.026518 -0.024323 -0.022131 -0.020096 -0.018337 -0.016931 -0.015910 -0.015262 -0.014938 -0.014864 -0.014951 -0.015105 -0.015241 -0.015287 -0.015188 -0.014911 -0.014443 -0.013789 -0.012969 -0.012011 -0.010952 -0.009831 -0.008684 -0.007546 -0.006447 -0.005410 -0.004454 -0.003592 -0.002831 -0.002173 -0.001618 -0.001159 -0.000791 -0.000502 -0.000282 -0.000121 -0.000007 0.000070 0.000117 0.000143 0.000153 0.000152 0.000144 0.000133 0.000119 0.000104 0.000090 0.000077 0.000065 0.000054 0.000045 0.000037 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000040 0.000050 0.000061 0.000074 0.000089 0.000105 0.000122 0.000141 0.000158 0.000174 0.000185 0.000189 0.000180 0.000153 0.000101 0.000014 -0.000116 -0.000302 -0.000556 -0.000891 -0.001322 -0.001859 -0.002515 -0.003295 -0.004202 -0.005234 -0.006381 -0.007629 -0.008955 -0.010330 -0.011716 -0.013070 -0.014346 -0.015494 -0.016467 -0.017223 -0.017733 -0.017985 -0.017990 -0.017781 -0.017420 -0.016994 -0.016609 -0.016381 -0.016424 -0.016838 -0.017692 -0.019011 -0.020770 -0.022887 -0.025230 -0.027627 -0.029881 -0.031797 -0.033199 -0.033953 -0.033988 -0.033302 -0.031960 -0.030090 -0.027863 -0.025476 -0.023121 -0.020973 -0.019164 -0.017778 -0.016844 -0.016341 -0.016205 -0.016342 -0.016643 -0.016996 -0.017299 -0.017468 -0.017443 -0.017188 -0.016692 -0.015966 -0.015035 -0.013937 -0.012718 -0.011424 -0.010099 -0.008784 -0.007514 -0.006315 -0.005211 -0.004214 -0.003333 -0.002573 -0.001930 -0.001398 -0.000970 -0.000633 -0.000376 -0.000185 -0.000048 0.000044 0.000103 0.000136 0.000152 0.000154 0.000148 0.000138 0.000124 0.000110 0.000095 0.000081 0.000069 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000034 0.000042 0.000052 0.000064 0.000078 0.000093 0.000111 0.000129 0.000148 0.000166 0.000182 0.000193 0.000194 0.000181 0.000147 0.000085 -0.000016 -0.000167 -0.000381 -0.000672 -0.001055 -0.001544 -0.002155 -0.002898 -0.003781 -0.004806 -0.005971 -0.007266 -0.008672 -0.010164 -0.011707 -0.013258 -0.014767 -0.016179 -0.017434 -0.018475 -0.019251 -0.019724 -0.019874 -0.019710 -0.019269 -0.018620 -0.017863 -0.017123 -0.016539 -0.016251 -0.016381 -0.017017 -0.018197 -0.019900 -0.022041 -0.024473 -0.027004 -0.029411 -0.031472 -0.032986 -0.033802 -0.033839 -0.033094 -0.031642 -0.029631 -0.027257 -0.024740 -0.022301 -0.020132 -0.018381 -0.017135 -0.016419 -0.016198 -0.016389 -0.016876 -0.017524 -0.018201 -0.018784 -0.019179 -0.019315 -0.019157 -0.018694 -0.017945 -0.016944 -0.015738 -0.014384 -0.012936 -0.011448 -0.009967 -0.008535 -0.007182 -0.005935 -0.004808 -0.003813 -0.002953 -0.002225 -0.001623 -0.001137 -0.000754 -0.000460 -0.000242 -0.000085 0.000023 0.000092 0.000133 0.000153 0.000158 0.000154 0.000144 0.000130 0.000116 0.000101 0.000086 0.000073 0.000061 0.000051 0.000042 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000055 0.000068 0.000082 0.000099 0.000117 0.000137 0.000157 0.000176 0.000192 0.000203 0.000203 0.000187 0.000148 0.000076 -0.000038 -0.000207 -0.000447 -0.000771 -0.001198 -0.001743 -0.002421 -0.003245 -0.004223 -0.005359 -0.006648 -0.008078 -0.009629 -0.011271 -0.012965 -0.014660 -0.016299 -0.017815 -0.019139 -0.020201 -0.020940 -0.021306 -0.021276 -0.020851 -0.020072 -0.019018 -0.017804 -0.016576 -0.015500 -0.014743 -0.014454 -0.014745 -0.015670 -0.017215 -0.019290 -0.021738 -0.024342 -0.026857 -0.029029 -0.030634 -0.031501 -0.031538 -0.030743 -0.029203 -0.027083 -0.024605 -0.022019 -0.019569 -0.017470 -0.015881 -0.014893 -0.014522 -0.014717 -0.015374 -0.016348 -0.017477 -0.018604 -0.019586 -0.020311 -0.020702 -0.020719 -0.020358 -0.019643 -0.018618 -0.017343 -0.015884 -0.014308 -0.012678 -0.011050 -0.009470 -0.007977 -0.006597 -0.005351 -0.004249 -0.003296 -0.002490 -0.001822 -0.001283 -0.000858 -0.000531 -0.000288 -0.000112 0.000008 0.000087 0.000134 0.000157 0.000165 0.000161 0.000151 0.000138 0.000123 0.000107 0.000092 0.000078 0.000066 0.000054 0.000045 0.000037 0.000030 0.000024 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000047 0.000058 0.000071 0.000087 0.000105 0.000124 0.000145 0.000167 0.000188 0.000205 0.000216 0.000216 0.000198 0.000156 0.000078 -0.000047 -0.000232 -0.000492 -0.000846 -0.001311 -0.001904 -0.002641 -0.003537 -0.004600 -0.005833 -0.007231 -0.008780 -0.010458 -0.012230 -0.014050 -0.015862 -0.017599 -0.019183 -0.020533 -0.021566 -0.022209 -0.022402 -0.022111 -0.021337 -0.020122 -0.018554 -0.016768 -0.014932 -0.013242 -0.011895 -0.011072 -0.010910 -0.011482 -0.012782 -0.014721 -0.017124 -0.019757 -0.022343 -0.024602 -0.026281 -0.027191 -0.027228 -0.026390 -0.024775 -0.022571 -0.020024 -0.017415 -0.015014 -0.013058 -0.011717 -0.011084 -0.011166 -0.011895 -0.013138 -0.014722 -0.016454 -0.018147 -0.019636 -0.020791 -0.021526 -0.021799 -0.021608 -0.020985 -0.019986 -0.018684 -0.017157 -0.015484 -0.013739 -0.011986 -0.010279 -0.008662 -0.007166 -0.005814 -0.004618 -0.003583 -0.002708 -0.001983 -0.001398 -0.000936 -0.000582 -0.000318 -0.000127 0.000004 0.000089 0.000140 0.000166 0.000175 0.000171 0.000161 0.000147 0.000131 0.000114 0.000098 0.000084 0.000070 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000021 0.000026 0.000032 0.000040 0.000050 0.000062 0.000076 0.000092 0.000111 0.000132 0.000155 0.000179 0.000202 0.000221 0.000234 0.000235 0.000218 0.000174 0.000092 -0.000039 -0.000235 -0.000512 -0.000888 -0.001382 -0.002014 -0.002799 -0.003754 -0.004886 -0.006199 -0.007687 -0.009335 -0.011116 -0.012991 -0.014911 -0.016809 -0.018608 -0.020221 -0.021553 -0.022509 -0.023000 -0.022956 -0.022335 -0.021135 -0.019402 -0.017234 -0.014785 -0.012250 -0.009855 -0.007831 -0.006393 -0.005704 -0.005860 -0.006864 -0.008622 -0.010948 -0.013585 -0.016226 -0.018559 -0.020306 -0.021254 -0.021289 -0.020410 -0.018726 -0.016448 -0.013850 -0.011241 -0.008924 -0.007153 -0.006115 -0.005901 -0.006511 -0.007855 -0.009773 -0.012058 -0.014487 -0.016839 -0.018923 -0.020592 -0.021748 -0.022346 -0.022388 -0.021913 -0.020989 -0.019703 -0.018145 -0.016410 -0.014579 -0.012729 -0.010921 -0.009203 -0.007611 -0.006171 -0.004898 -0.003796 -0.002864 -0.002093 -0.001472 -0.000982 -0.000606 -0.000327 -0.000126 0.000012 0.000101 0.000154 0.000181 0.000189 0.000185 0.000173 0.000158 0.000140 0.000122 0.000105 0.000090 0.000075 0.000062 0.000051 0.000042 0.000034 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000043 0.000053 0.000066 0.000081 0.000099 0.000119 0.000142 0.000167 0.000193 0.000219 0.000241 0.000257 0.000261 0.000246 0.000203 0.000122 -0.000011 -0.000212 -0.000498 -0.000887 -0.001401 -0.002059 -0.002879 -0.003876 -0.005060 -0.006432 -0.007986 -0.009706 -0.011563 -0.013513 -0.015499 -0.017449 -0.019276 -0.020879 -0.022152 -0.022985 -0.023278 -0.022947 -0.021945 -0.020265 -0.017958 -0.015136 -0.011972 -0.008688 -0.005543 -0.002805 -0.000720 0.000519 0.000796 0.000099 -0.001475 -0.003727 -0.006371 -0.009072 -0.011487 -0.013305 -0.014293 -0.014325 -0.013400 -0.011642 -0.009281 -0.006624 -0.004013 -0.001776 -0.000197 0.000529 0.000305 -0.000858 -0.002851 -0.005484 -0.008518 -0.011694 -0.014759 -0.017495 -0.019734 -0.021366 -0.022342 -0.022666 -0.022386 -0.021582 -0.020352 -0.018802 -0.017039 -0.015156 -0.013240 -0.011358 -0.009566 -0.007903 -0.006398 -0.005067 -0.003916 -0.002944 -0.002141 -0.001495 -0.000987 -0.000599 -0.000311 -0.000105 0.000035 0.000125 0.000177 0.000202 0.000208 0.000202 0.000188 0.000170 0.000151 0.000132 0.000113 0.000096 0.000080 0.000067 0.000055 0.000045 0.000036 0.000029 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000037 0.000046 0.000057 0.000070 0.000087 0.000106 0.000128 0.000153 0.000180 0.000210 0.000239 0.000265 0.000286 0.000294 0.000284 0.000247 0.000170 0.000040 -0.000158 -0.000445 -0.000838 -0.001359 -0.002029 -0.002867 -0.003886 -0.005099 -0.006506 -0.008100 -0.009864 -0.011765 -0.013757 -0.015776 -0.017743 -0.019561 -0.021120 -0.022299 -0.022975 -0.023036 -0.022389 -0.020977 -0.018794 -0.015898 -0.012411 -0.008528 -0.004501 -0.000620 0.002812 0.005516 0.007270 0.007942 0.007511 0.006078 0.003862 0.001173 -0.001620 -0.004140 -0.006046 -0.007081 -0.007108 -0.006127 -0.004275 -0.001806 0.000943 0.003596 0.005791 0.007222 0.007674 0.007048 0.005363 0.002748 -0.000583 -0.004356 -0.008277 -0.012061 -0.015461 -0.018289 -0.020422 -0.021804 -0.022441 -0.022389 -0.021737 -0.020598 -0.019092 -0.017334 -0.015434 -0.013483 -0.011559 -0.009722 -0.008016 -0.006472 -0.005107 -0.003928 -0.002935 -0.002116 -0.001459 -0.000945 -0.000554 -0.000266 -0.000062 0.000076 0.000162 0.000210 0.000230 0.000233 0.000223 0.000206 0.000185 0.000164 0.000142 0.000122 0.000103 0.000086 0.000071 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000061 0.000075 0.000093 0.000113 0.000137 0.000165 0.000195 0.000228 0.000262 0.000294 0.000320 0.000336 0.000334 0.000305 0.000238 0.000118 -0.000071 -0.000348 -0.000733 -0.001247 -0.001913 -0.002748 -0.003769 -0.004986 -0.006401 -0.008006 -0.009781 -0.011694 -0.013693 -0.015712 -0.017662 -0.019440 -0.020924 -0.021982 -0.022482 -0.022297 -0.021327 -0.019510 -0.016841 -0.013381 -0.009271 -0.004723 -0.000019 0.004521 0.008561 0.011791 0.013966 0.014936 0.014678 0.013301 0.011043 0.008242 0.005302 0.002636 0.000615 -0.000480 -0.000501 0.000553 0.002530 0.005152 0.008050 0.010813 0.013045 0.014412 0.014682 0.013748 0.011634 0.008484 0.004538 0.000100 -0.004503 -0.008956 -0.012983 -0.016375 -0.018994 -0.020780 -0.021737 -0.021926 -0.021448 -0.020426 -0.018990 -0.017270 -0.015384 -0.013432 -0.011499 -0.009649 -0.007930 -0.006374 -0.005002 -0.003819 -0.002825 -0.002009 -0.001357 -0.000850 -0.000467 -0.000187 0.000008 0.000136 0.000214 0.000254 0.000268 0.000264 0.000248 0.000227 0.000203 0.000177 0.000153 0.000130 0.000110 0.000091 0.000075 0.000062 0.000050 0.000040 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000042 0.000052 0.000065 0.000080 0.000099 0.000121 0.000148 0.000178 0.000212 0.000249 0.000288 0.000327 0.000361 0.000386 0.000396 0.000380 0.000328 0.000224 0.000054 -0.000203 -0.000567 -0.001060 -0.001703 -0.002516 -0.003514 -0.004709 -0.006103 -0.007687 -0.009442 -0.011332 -0.013305 -0.015288 -0.017191 -0.018901 -0.020289 -0.021214 -0.021532 -0.021110 -0.019840 -0.017657 -0.014558 -0.010612 -0.005972 -0.000872 0.004382 0.009440 0.013938 0.017541 0.019983 0.021105 0.020883 0.019438 0.017030 0.014028 0.010870 0.008005 0.005836 0.004664 0.004653 0.005799 0.007940 0.010772 0.013892 0.016857 0.019234 0.020661 0.020884 0.019785 0.017390 0.013855 0.009440 0.004473 -0.000688 -0.005699 -0.010262 -0.014144 -0.017196 -0.019346 -0.020602 -0.021025 -0.020725 -0.019832 -0.018488 -0.016832 -0.014990 -0.013069 -0.011159 -0.009328 -0.007628 -0.006092 -0.004740 -0.003578 -0.002606 -0.001813 -0.001183 -0.000697 -0.000334 -0.000073 0.000105 0.000218 0.000282 0.000311 0.000314 0.000302 0.000279 0.000251 0.000222 0.000193 0.000165 0.000140 0.000117 0.000097 0.000080 0.000065 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000055 0.000069 0.000086 0.000106 0.000130 0.000159 0.000192 0.000230 0.000273 0.000318 0.000364 0.000408 0.000446 0.000470 0.000471 0.000439 0.000360 0.000217 -0.000010 -0.000339 -0.000794 -0.001396 -0.002165 -0.003116 -0.004262 -0.005604 -0.007135 -0.008836 -0.010670 -0.012583 -0.014502 -0.016331 -0.017953 -0.019233 -0.020023 -0.020174 -0.019547 -0.018029 -0.015555 -0.012124 -0.007813 -0.002790 0.002695 0.008314 0.013694 0.018447 0.022220 0.024733 0.025822 0.025469 0.023810 0.021128 0.017825 0.014372 0.011252 0.008899 0.007636 0.007636 0.008897 0.011241 0.014341 0.017764 0.021032 0.023679 0.025310 0.025651 0.024569 0.022087 0.018366 0.013680 0.008379 0.002841 -0.002566 -0.007521 -0.011773 -0.015160 -0.017604 -0.019106 -0.019733 -0.019595 -0.018832 -0.017591 -0.016019 -0.014245 -0.012385 -0.010530 -0.008752 -0.007103 -0.005617 -0.004314 -0.003200 -0.002274 -0.001524 -0.000933 -0.000484 -0.000153 0.000078 0.000231 0.000322 0.000367 0.000380 0.000370 0.000346 0.000314 0.000279 0.000244 0.000210 0.000178 0.000150 0.000125 0.000103 0.000084 0.000068 0.000055 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000029 0.000037 0.000046 0.000058 0.000073 0.000091 0.000113 0.000139 0.000171 0.000207 0.000250 0.000298 0.000350 0.000406 0.000462 0.000514 0.000556 0.000579 0.000573 0.000525 0.000417 0.000233 -0.000049 -0.000451 -0.000993 -0.001695 -0.002575 -0.003644 -0.004906 -0.006353 -0.007967 -0.009712 -0.011536 -0.013362 -0.015095 -0.016616 -0.017787 -0.018458 -0.018474 -0.017696 -0.016009 -0.013351 -0.009723 -0.005211 0.000007 0.005666 0.011422 0.016886 0.021655 0.025363 0.027726 0.028581 0.027920 0.025898 0.022822 0.019124 0.015307 0.011887 0.009322 0.007956 0.007971 0.009362 0.011942 0.015360 0.019158 0.022824 0.025860 0.027844 0.028477 0.027611 0.025259 0.021583 0.016864 0.011462 0.005772 0.000179 -0.004981 -0.009442 -0.013031 -0.015662 -0.017332 -0.018108 -0.018101 -0.017454 -0.016317 -0.014840 -0.013157 -0.011384 -0.009614 -0.007920 -0.006353 -0.004948 -0.003723 -0.002683 -0.001826 -0.001140 -0.000608 -0.000210 0.000075 0.000267 0.000386 0.000448 0.000469 0.000461 0.000434 0.000397 0.000354 0.000310 0.000267 0.000228 0.000192 0.000160 0.000132 0.000108 0.000088 0.000071 0.000057 0.000045 0.000036 0.000029 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000038 0.000048 0.000061 0.000077 0.000096 0.000120 0.000148 0.000183 0.000223 0.000271 0.000325 0.000386 0.000452 0.000521 0.000590 0.000652 0.000702 0.000727 0.000716 0.000654 0.000521 0.000299 -0.000033 -0.000497 -0.001113 -0.001898 -0.002864 -0.004016 -0.005349 -0.006846 -0.008474 -0.010179 -0.011891 -0.013514 -0.014929 -0.016000 -0.016577 -0.016508 -0.015652 -0.013900 -0.011189 -0.007528 -0.003007 0.002187 0.007781 0.013422 0.018712 0.023242 0.026645 0.028638 0.029067 0.027938 0.025425 0.021859 0.017700 0.013477 0.009732 0.006943 0.005470 0.005502 0.007032 0.009862 0.013627 0.017843 0.021975 0.025496 0.027959 0.029043 0.028583 0.026579 0.023186 0.018685 0.013439 0.007849 0.002307 -0.002840 -0.007319 -0.010947 -0.013633 -0.015371 -0.016221 -0.016297 -0.015738 -0.014696 -0.013319 -0.011742 -0.010078 -0.008421 -0.006841 -0.005387 -0.004092 -0.002972 -0.002033 -0.001268 -0.000666 -0.000209 0.000122 0.000349 0.000491 0.000567 0.000594 0.000585 0.000553 0.000506 0.000452 0.000397 0.000343 0.000292 0.000246 0.000206 0.000170 0.000140 0.000113 0.000092 0.000074 0.000059 0.000047 0.000037 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000050 0.000064 0.000080 0.000101 0.000126 0.000157 0.000194 0.000239 0.000292 0.000353 0.000423 0.000500 0.000585 0.000672 0.000759 0.000838 0.000899 0.000932 0.000922 0.000851 0.000701 0.000451 0.000082 -0.000428 -0.001097 -0.001936 -0.002953 -0.004145 -0.005498 -0.006980 -0.008546 -0.010125 -0.011627 -0.012939 -0.013928 -0.014449 -0.014355 -0.013510 -0.011809 -0.009195 -0.005679 -0.001357 0.003583 0.008865 0.014135 0.018997 0.023047 0.025924 0.027356 0.027204 0.025489 0.022403 0.018301 0.013659 0.009029 0.004967 0.001966 0.000394 0.000443 0.002106 0.005178 0.009282 0.013921 0.018538 0.022592 0.025615 0.027267 0.027367 0.025900 0.023011 0.018969 0.014132 0.008896 0.003652 -0.001252 -0.005541 -0.009029 -0.011622 -0.013308 -0.014146 -0.014244 -0.013736 -0.012771 -0.011493 -0.010030 -0.008495 -0.006973 -0.005533 -0.004219 -0.003061 -0.002074 -0.001258 -0.000607 -0.000108 0.000257 0.000508 0.000665 0.000747 0.000773 0.000758 0.000714 0.000654 0.000584 0.000512 0.000442 0.000377 0.000318 0.000265 0.000220 0.000180 0.000147 0.000119 0.000095 0.000076 0.000060 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000041 0.000052 0.000066 0.000084 0.000105 0.000132 0.000166 0.000206 0.000255 0.000313 0.000381 0.000461 0.000551 0.000651 0.000760 0.000872 0.000983 0.001085 0.001167 0.001215 0.001214 0.001146 0.000991 0.000730 0.000342 -0.000190 -0.000882 -0.001741 -0.002769 -0.003953 -0.005270 -0.006676 -0.008110 -0.009488 -0.010704 -0.011635 -0.012145 -0.012095 -0.011356 -0.009830 -0.007465 -0.004276 -0.000357 0.004107 0.008843 0.013510 0.017721 0.021088 0.023267 0.024003 0.023174 0.020820 0.017150 0.012529 0.007447 0.002462 -0.001865 -0.005037 -0.006685 -0.006618 -0.004844 -0.001572 0.002819 0.007827 0.012889 0.017456 0.021052 0.023324 0.024079 0.023286 0.021073 0.017693 0.013488 0.008840 0.004129 -0.000307 -0.004200 -0.007367 -0.009713 -0.011224 -0.011955 -0.012006 -0.011506 -0.010595 -0.009407 -0.008065 -0.006670 -0.005304 -0.004026 -0.002877 -0.001880 -0.001047 -0.000376 0.000142 0.000521 0.000780 0.000938 0.001014 0.001029 0.000997 0.000935 0.000853 0.000761 0.000666 0.000575 0.000489 0.000412 0.000343 0.000284 0.000233 0.000190 0.000154 0.000123 0.000098 0.000078 0.000062 0.000049 0.000038 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000033 0.000042 0.000054 0.000068 0.000087 0.000110 0.000138 0.000174 0.000217 0.000270 0.000334 0.000410 0.000499 0.000602 0.000719 0.000849 0.000989 0.001135 0.001280 0.001414 0.001526 0.001601 0.001622 0.001572 0.001431 0.001179 0.000797 0.000270 -0.000414 -0.001258 -0.002256 -0.003389 -0.004622 -0.005902 -0.007157 -0.008290 -0.009192 -0.009737 -0.009799 -0.009260 -0.008028 -0.006057 -0.003360 -0.000028 0.003763 0.007757 0.011631 0.015022 0.017566 0.018944 0.018925 0.017408 0.014448 0.010263 0.005222 -0.000188 -0.005415 -0.009905 -0.013173 -0.014859 -0.014775 -0.012932 -0.009536 -0.004961 0.000300 0.005694 0.010677 0.014776 0.017637 0.019059 0.019000 0.017566 0.014991 0.011591 0.007722 0.003743 -0.000028 -0.003339 -0.006015 -0.007969 -0.009185 -0.009715 -0.009651 -0.009113 -0.008228 -0.007120 -0.005898 -0.004653 -0.003457 -0.002359 -0.001394 -0.000578 0.000082 0.000591 0.000960 0.001205 0.001346 0.001400 0.001389 0.001328 0.001234 0.001120 0.000996 0.000871 0.000750 0.000637 0.000536 0.000446 0.000368 0.000302 0.000246 0.000198 0.000159 0.000127 0.000101 0.000080 0.000063 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000033 0.000043 0.000055 0.000070 0.000089 0.000113 0.000143 0.000181 0.000227 0.000284 0.000353 0.000437 0.000536 0.000652 0.000786 0.000939 0.001107 0.001289 0.001478 0.001667 0.001845 0.002000 0.002117 0.002178 0.002164 0.002056 0.001836 0.001485 0.000990 0.000343 -0.000455 -0.001393 -0.002444 -0.003568 -0.004702 -0.005768 -0.006668 -0.007293 -0.007531 -0.007274 -0.006441 -0.004985 -0.002919 -0.000323 0.002645 0.005753 0.008709 0.011181 0.012841 0.013402 0.012661 0.010537 0.007095 0.002554 -0.002726 -0.008277 -0.013569 -0.018076 -0.021334 -0.023002 -0.022904 -0.021052 -0.017644 -0.013036 -0.007700 -0.002163 0.003055 0.007499 0.010828 0.012840 0.013485 0.012851 0.011144 0.008648 0.005688 0.002588 -0.000365 -0.002942 -0.004988 -0.006424 -0.007241 -0.007485 -0.007244 -0.006623 -0.005738 -0.004696 -0.003592 -0.002503 -0.001486 -0.000582 0.000186 0.000806 0.001279 0.001613 0.001822 0.001924 0.001937 0.001882 0.001776 0.001636 0.001476 0.001308 0.001141 0.000980 0.000832 0.000698 0.000580 0.000478 0.000391 0.000318 0.000256 0.000206 0.000164 0.000130 0.000103 0.000081 0.000063 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000043 0.000056 0.000071 0.000091 0.000116 0.000148 0.000187 0.000236 0.000297 0.000371 0.000462 0.000570 0.000699 0.000850 0.001024 0.001221 0.001438 0.001672 0.001917 0.002163 0.002400 0.002613 0.002788 0.002905 0.002947 0.002893 0.002725 0.002426 0.001983 0.001392 0.000656 -0.000211 -0.001178 -0.002198 -0.003210 -0.004133 -0.004876 -0.005340 -0.005433 -0.005077 -0.004228 -0.002891 -0.001130 0.000924 0.003070 0.005056 0.006594 0.007397 0.007217 0.005879 0.003320 -0.000392 -0.005047 -0.010312 -0.015752 -0.020881 -0.025214 -0.028327 -0.029910 -0.029803 -0.028017 -0.024737 -0.020291 -0.015113 -0.009686 -0.004489 0.000061 0.003648 0.006081 0.007309 0.007403 0.006541 0.004970 0.002974 0.000831 -0.001207 -0.002948 -0.004262 -0.005087 -0.005423 -0.005317 -0.004846 -0.004107 -0.003198 -0.002209 -0.001218 -0.000285 0.000547 0.001250 0.001812 0.002228 0.002506 0.002658 0.002700 0.002652 0.002534 0.002365 0.002162 0.001941 0.001714 0.001491 0.001280 0.001085 0.000909 0.000755 0.000621 0.000507 0.000411 0.000331 0.000265 0.000211 0.000167 0.000132 0.000103 0.000080 0.000062 0.000048 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000044 0.000056 0.000072 0.000093 0.000118 0.000151 0.000192 0.000244 0.000308 0.000387 0.000484 0.000601 0.000742 0.000909 0.001104 0.001327 0.001579 0.001856 0.002154 0.002467 0.002784 0.003093 0.003381 0.003629 0.003819 0.003932 0.003946 0.003843 0.003606 0.003223 0.002688 0.002005 0.001192 0.000277 -0.000693 -0.001658 -0.002545 -0.003270 -0.003753 -0.003923 -0.003732 -0.003174 -0.002288 -0.001176 0.000005 0.001049 0.001720 0.001778 0.001016 -0.000711 -0.003454 -0.007150 -0.011614 -0.016551 -0.021582 -0.026281 -0.030225 -0.033043 -0.034465 -0.034352 -0.032719 -0.029727 -0.025665 -0.020915 -0.015899 -0.011033 -0.006682 -0.003120 -0.000511 0.001096 0.001763 0.001639 0.000931 -0.000126 -0.001301 -0.002395 -0.003254 -0.003784 -0.003946 -0.003751 -0.003251 -0.002517 -0.001633 -0.000682 0.000264 0.001148 0.001927 0.002574 0.003075 0.003427 0.003638 0.003719 0.003687 0.003561 0.003364 0.003114 0.002832 0.002533 0.002231 0.001938 0.001662 0.001408 0.001180 0.000979 0.000805 0.000656 0.000531 0.000427 0.000341 0.000271 0.000215 0.000169 0.000132 0.000103 0.000079 0.000061 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000033 0.000044 0.000056 0.000073 0.000093 0.000120 0.000153 0.000196 0.000249 0.000316 0.000399 0.000502 0.000627 0.000778 0.000959 0.001173 0.001421 0.001704 0.002021 0.002370 0.002745 0.003137 0.003538 0.003933 0.004306 0.004639 0.004913 0.005104 0.005191 0.005153 0.004972 0.004632 0.004128 0.003461 0.002646 0.001708 0.000690 -0.000353 -0.001355 -0.002243 -0.002950 -0.003425 -0.003642 -0.003615 -0.003405 -0.003122 -0.002918 -0.002973 -0.003476 -0.004592 -0.006440 -0.009064 -0.012413 -0.016344 -0.020615 -0.024921 -0.028911 -0.032241 -0.034609 -0.035792 -0.035680 -0.034286 -0.031746 -0.028300 -0.024261 -0.019975 -0.015779 -0.011967 -0.008755 -0.006272 -0.004548 -0.003531 -0.003096 -0.003076 -0.003290 -0.003561 -0.003744 -0.003736 -0.003481 -0.002970 -0.002231 -0.001322 -0.000310 0.000730 0.001733 0.002645 0.003427 0.004057 0.004523 0.004825 0.004974 0.004983 0.004871 0.004660 0.004372 0.004030 0.003654 0.003263 0.002872 0.002495 0.002140 0.001814 0.001521 0.001262 0.001037 0.000845 0.000683 0.000549 0.000438 0.000347 0.000274 0.000215 0.000168 0.000130 0.000100 0.000077 0.000059 0.000045 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000072 0.000093 0.000120 0.000154 0.000198 0.000253 0.000322 0.000408 0.000515 0.000646 0.000806 0.000999 0.001228 0.001497 0.001807 0.002160 0.002553 0.002983 0.003444 0.003927 0.004420 0.004908 0.005373 0.005795 0.006151 0.006416 0.006564 0.006572 0.006417 0.006081 0.005552 0.004828 0.003918 0.002845 0.001647 0.000378 -0.000901 -0.002123 -0.003226 -0.004165 -0.004923 -0.005517 -0.006005 -0.006480 -0.007066 -0.007897 -0.009100 -0.010770 -0.012950 -0.015617 -0.018673 -0.021951 -0.025227 -0.028247 -0.030755 -0.032527 -0.033400 -0.033294 -0.032221 -0.030286 -0.027672 -0.024611 -0.021360 -0.018163 -0.015227 -0.012701 -0.010661 -0.009116 -0.008009 -0.007242 -0.006686 -0.006211 -0.005701 -0.005068 -0.004263 -0.003273 -0.002124 -0.000864 0.000441 0.001722 0.002916 0.003972 0.004853 0.005540 0.006028 0.006322 0.006436 0.006392 0.006210 0.005917 0.005539 0.005099 0.004622 0.004129 0.003639 0.003165 0.002719 0.002309 0.001939 0.001611 0.001326 0.001081 0.000874 0.000702 0.000559 0.000443 0.000349 0.000273 0.000213 0.000165 0.000127 0.000097 0.000074 0.000056 0.000042 0.000032 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000042 0.000055 0.000071 0.000092 0.000119 0.000154 0.000197 0.000253 0.000324 0.000412 0.000522 0.000658 0.000824 0.001026 0.001267 0.001552 0.001883 0.002264 0.002694 0.003170 0.003688 0.004241 0.004818 0.005406 0.005986 0.006539 0.007041 0.007465 0.007781 0.007961 0.007973 0.007790 0.007388 0.006749 0.005866 0.004745 0.003410 0.001900 0.000272 -0.001406 -0.003061 -0.004627 -0.006049 -0.007302 -0.008388 -0.009344 -0.010234 -0.011142 -0.012158 -0.013359 -0.014794 -0.016474 -0.018358 -0.020361 -0.022355 -0.024189 -0.025707 -0.026769 -0.027276 -0.027180 -0.026492 -0.025285 -0.023675 -0.021812 -0.019850 -0.017933 -0.016170 -0.014630 -0.013332 -0.012251 -0.011326 -0.010472 -0.009602 -0.008634 -0.007509 -0.006202 -0.004716 -0.003086 -0.001373 0.000351 0.002010 0.003533 0.004864 0.005964 0.006814 0.007411 0.007766 0.007901 0.007843 0.007622 0.007268 0.006812 0.006283 0.005709 0.005113 0.004519 0.003942 0.003397 0.002893 0.002437 0.002030 0.001675 0.001368 0.001108 0.000890 0.000709 0.000562 0.000442 0.000346 0.000269 0.000208 0.000159 0.000122 0.000092 0.000070 0.000052 0.000039 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000017 0.000023 0.000031 0.000040 0.000053 0.000069 0.000090 0.000117 0.000151 0.000195 0.000251 0.000321 0.000410 0.000522 0.000660 0.000830 0.001036 0.001285 0.001580 0.001926 0.002327 0.002783 0.003293 0.003855 0.004463 0.005106 0.005774 0.006448 0.007110 0.007733 0.008291 0.008750 0.009077 0.009235 0.009187 0.008899 0.008339 0.007487 0.006334 0.004891 0.003187 0.001275 -0.000774 -0.002874 -0.004934 -0.006869 -0.008605 -0.010095 -0.011317 -0.012284 -0.013031 -0.013615 -0.014101 -0.014552 -0.015014 -0.015513 -0.016047 -0.016592 -0.017101 -0.017521 -0.017803 -0.017909 -0.017825 -0.017563 -0.017159 -0.016664 -0.016139 -0.015637 -0.015192 -0.014815 -0.014490 -0.014171 -0.013797 -0.013293 -0.012589 -0.011627 -0.010375 -0.008829 -0.007019 -0.005003 -0.002863 -0.000692 0.001411 0.003358 0.005077 0.006514 0.007643 0.008457 0.008968 0.009203 0.009197 0.008986 0.008611 0.008108 0.007513 0.006858 0.006171 0.005479 0.004801 0.004156 0.003555 0.003007 0.002515 0.002082 0.001707 0.001386 0.001115 0.000890 0.000705 0.000555 0.000434 0.000337 0.000260 0.000199 0.000152 0.000115 0.000086 0.000064 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000029 0.000038 0.000051 0.000066 0.000087 0.000113 0.000146 0.000190 0.000245 0.000314 0.000403 0.000514 0.000651 0.000821 0.001029 0.001279 0.001579 0.001931 0.002342 0.002812 0.003343 0.003932 0.004576 0.005265 0.005989 0.006732 0.007474 0.008191 0.008852 0.009425 0.009870 0.010148 0.010214 0.010024 0.009539 0.008724 0.007562 0.006051 0.004214 0.002102 -0.000211 -0.002627 -0.005032 -0.007308 -0.009342 -0.011038 -0.012325 -0.013167 -0.013558 -0.013529 -0.013137 -0.012459 -0.011582 -0.010597 -0.009588 -0.008626 -0.007771 -0.007069 -0.006555 -0.006254 -0.006184 -0.006356 -0.006770 -0.007417 -0.008271 -0.009283 -0.010386 -0.011494 -0.012503 -0.013306 -0.013801 -0.013898 -0.013535 -0.012681 -0.011345 -0.009572 -0.007444 -0.005068 -0.002567 -0.000069 0.002308 0.004461 0.006314 0.007817 0.008952 0.009722 0.010152 0.010280 0.010152 0.009814 0.009313 0.008691 0.007986 0.007233 0.006461 0.005697 0.004960 0.004267 0.003629 0.003052 0.002539 0.002090 0.001704 0.001375 0.001101 0.000873 0.000688 0.000538 0.000418 0.000322 0.000247 0.000188 0.000142 0.000106 0.000079 0.000058 0.000043 0.000032 0.000023 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000020 0.000027 0.000036 0.000047 0.000063 0.000082 0.000107 0.000140 0.000181 0.000235 0.000302 0.000388 0.000496 0.000631 0.000798 0.001001 0.001248 0.001544 0.001895 0.002304 0.002776 0.003312 0.003911 0.004569 0.005281 0.006035 0.006818 0.007609 0.008385 0.009116 0.009768 0.010300 0.010668 0.010824 0.010717 0.010301 0.009534 0.008389 0.006858 0.004959 0.002740 0.000281 -0.002310 -0.004900 -0.007345 -0.009498 -0.011222 -0.012407 -0.012972 -0.012884 -0.012148 -0.010819 -0.008990 -0.006786 -0.004358 -0.001865 0.000530 0.002675 0.004433 0.005693 0.006376 0.006433 0.005856 0.004674 0.002953 0.000797 -0.001656 -0.004246 -0.006797 -0.009129 -0.011078 -0.012500 -0.013292 -0.013394 -0.012799 -0.011547 -0.009726 -0.007460 -0.004896 -0.002193 0.000493 0.003025 0.005290 0.007207 0.008730 0.009843 0.010560 0.010913 0.010950 0.010724 0.010287 0.009692 0.008983 0.008203 0.007385 0.006560 0.005753 0.004983 0.004265 0.003610 0.003021 0.002501 0.002050 0.001663 0.001336 0.001063 0.000839 0.000657 0.000511 0.000395 0.000303 0.000230 0.000174 0.000130 0.000097 0.000071 0.000052 0.000038 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000009 0.000013 0.000018 0.000024 0.000033 0.000044 0.000058 0.000076 0.000100 0.000131 0.000170 0.000221 0.000285 0.000367 0.000470 0.000599 0.000758 0.000953 0.001191 0.001476 0.001814 0.002212 0.002671 0.003195 0.003784 0.004436 0.005145 0.005901 0.006692 0.007499 0.008298 0.009063 0.009756 0.010339 0.010766 0.010986 0.010946 0.010594 0.009886 0.008788 0.007288 0.005401 0.003174 0.000690 -0.001935 -0.004556 -0.007010 -0.009124 -0.010734 -0.011697 -0.011903 -0.011294 -0.009861 -0.007655 -0.004785 -0.001408 0.002279 0.006052 0.009675 0.012919 0.015574 0.017468 0.018475 0.018523 0.017604 0.015772 0.013140 0.009876 0.006189 0.002316 -0.001493 -0.004997 -0.007982 -0.010274 -0.011754 -0.012365 -0.012114 -0.011067 -0.009343 -0.007096 -0.004506 -0.001756 0.000978 0.003544 0.005823 0.007730 0.009220 0.010283 0.010936 0.011218 0.011181 0.010882 0.010378 0.009724 0.008966 0.008146 0.007299 0.006454 0.005635 0.004861 0.004144 0.003492 0.002911 0.002401 0.001959 0.001582 0.001265 0.001002 0.000787 0.000613 0.000474 0.000364 0.000277 0.000209 0.000157 0.000116 0.000086 0.000062 0.000045 0.000033 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000029 0.000039 0.000052 0.000069 0.000091 0.000119 0.000156 0.000203 0.000262 0.000338 0.000434 0.000554 0.000702 0.000884 0.001106 0.001373 0.001690 0.002063 0.002497 0.002993 0.003553 0.004174 0.004854 0.005583 0.006349 0.007137 0.007924 0.008682 0.009380 0.009977 0.010429 0.010686 0.010695 0.010403 0.009764 0.008743 0.007327 0.005527 0.003389 0.000997 -0.001531 -0.004044 -0.006369 -0.008320 -0.009716 -0.010396 -0.010233 -0.009151 -0.007133 -0.004228 -0.000553 0.003713 0.008339 0.013057 0.017582 0.021630 0.024941 0.027297 0.028541 0.028584 0.027419 0.025116 0.021823 0.017750 0.013157 0.008337 0.003588 -0.000804 -0.004592 -0.007581 -0.009642 -0.010718 -0.010826 -0.010049 -0.008523 -0.006423 -0.003946 -0.001289 0.001360 0.003844 0.006040 0.007863 0.009271 0.010255 0.010834 0.011050 0.010957 0.010612 0.010075 0.009398 0.008629 0.007808 0.006968 0.006139 0.005340 0.004590 0.003900 0.003275 0.002721 0.002235 0.001817 0.001461 0.001164 0.000918 0.000717 0.000556 0.000427 0.000326 0.000247 0.000185 0.000137 0.000101 0.000074 0.000053 0.000038 0.000027 0.000019 0.000014 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000034 0.000046 0.000061 0.000081 0.000106 0.000139 0.000181 0.000234 0.000303 0.000389 0.000497 0.000631 0.000795 0.000995 0.001236 0.001523 0.001862 0.002255 0.002707 0.003218 0.003787 0.004412 0.005085 0.005795 0.006529 0.007265 0.007980 0.008643 0.009218 0.009663 0.009930 0.009971 0.009734 0.009174 0.008260 0.006975 0.005331 0.003373 0.001178 -0.001136 -0.003423 -0.005509 -0.007210 -0.008340 -0.008735 -0.008260 -0.006832 -0.004429 -0.001099 0.003040 0.007801 0.012939 0.018166 0.023172 0.027648 0.031308 0.033910 0.035282 0.035325 0.034033 0.031485 0.027844 0.023343 0.018269 0.012939 0.007677 0.002786 -0.001469 -0.004885 -0.007330 -0.008750 -0.009166 -0.008666 -0.007395 -0.005532 -0.003279 -0.000836 0.001612 0.003908 0.005933 0.007604 0.008882 0.009759 0.010256 0.010413 0.010282 0.009919 0.009381 0.008719 0.007977 0.007193 0.006398 0.005618 0.004872 0.004174 0.003535 0.002960 0.002451 0.002007 0.001625 0.001302 0.001032 0.000810 0.000630 0.000485 0.000371 0.000281 0.000211 0.000157 0.000115 0.000084 0.000060 0.000043 0.000030 0.000021 0.000015 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000029 0.000039 0.000052 0.000069 0.000091 0.000119 0.000155 0.000202 0.000261 0.000335 0.000428 0.000544 0.000687 0.000860 0.001068 0.001317 0.001610 0.001951 0.002343 0.002787 0.003283 0.003829 0.004419 0.005043 0.005689 0.006341 0.006976 0.007569 0.008087 0.008493 0.008745 0.008800 0.008612 0.008142 0.007358 0.006249 0.004823 0.003122 0.001217 -0.000787 -0.002753 -0.004522 -0.005921 -0.006775 -0.006928 -0.006252 -0.004665 -0.002144 0.001271 0.005465 0.010260 0.015417 0.020654 0.025666 0.030147 0.033811 0.036418 0.037795 0.037844 0.036557 0.034014 0.030376 0.025876 0.020799 0.015459 0.010175 0.005246 0.000929 -0.002579 -0.005150 -0.006733 -0.007351 -0.007090 -0.006088 -0.004518 -0.002571 -0.000437 0.001713 0.003730 0.005506 0.006965 0.008071 0.008817 0.009224 0.009328 0.009178 0.008824 0.008318 0.007706 0.007027 0.006317 0.005602 0.004904 0.004240 0.003622 0.003058 0.002552 0.002106 0.001718 0.001386 0.001105 0.000871 0.000680 0.000526 0.000403 0.000305 0.000230 0.000171 0.000126 0.000091 0.000065 0.000046 0.000032 0.000022 0.000015 0.000010 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000032 0.000043 0.000057 0.000075 0.000098 0.000127 0.000165 0.000213 0.000274 0.000350 0.000445 0.000561 0.000703 0.000873 0.001075 0.001313 0.001591 0.001910 0.002271 0.002676 0.003121 0.003603 0.004114 0.004644 0.005180 0.005703 0.006193 0.006623 0.006962 0.007177 0.007231 0.007087 0.006712 0.006081 0.005183 0.004029 0.002649 0.001106 -0.000511 -0.002088 -0.003487 -0.004561 -0.005161 -0.005149 -0.004415 -0.002886 -0.000538 0.002594 0.006413 0.010762 0.015430 0.020167 0.024701 0.028756 0.032077 0.034445 0.035703 0.035762 0.034612 0.032324 0.029044 0.024979 0.020387 0.015548 0.010750 0.006259 0.002308 -0.000929 -0.003339 -0.004875 -0.005557 -0.005462 -0.004713 -0.003463 -0.001877 -0.000122 0.001651 0.003317 0.004779 0.005975 0.006873 0.007470 0.007782 0.007841 0.007688 0.007368 0.006923 0.006393 0.005811 0.005207 0.004603 0.004017 0.003461 0.002947 0.002479 0.002061 0.001694 0.001376 0.001104 0.000875 0.000686 0.000531 0.000407 0.000309 0.000232 0.000172 0.000126 0.000091 0.000065 0.000045 0.000031 0.000020 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000032 0.000043 0.000057 0.000074 0.000097 0.000125 0.000161 0.000207 0.000264 0.000335 0.000422 0.000528 0.000654 0.000804 0.000980 0.001185 0.001419 0.001685 0.001982 0.002309 0.002662 0.003038 0.003427 0.003821 0.004206 0.004566 0.004882 0.005132 0.005290 0.005330 0.005225 0.004950 0.004489 0.003833 0.002989 0.001981 0.000857 -0.000318 -0.001457 -0.002456 -0.003204 -0.003588 -0.003501 -0.002858 -0.001600 0.000292 0.002794 0.005834 0.009291 0.013002 0.016771 0.020383 0.023621 0.026280 0.028187 0.029212 0.029284 0.028390 0.026586 0.023985 0.020751 0.017088 0.013219 0.009374 0.005767 0.002582 -0.000041 -0.002010 -0.003288 -0.003890 -0.003878 -0.003348 -0.002422 -0.001231 0.000094 0.001435 0.002692 0.003791 0.004684 0.005347 0.005779 0.005992 0.006013 0.005873 0.005607 0.005248 0.004828 0.004372 0.003902 0.003435 0.002985 0.002561 0.002170 0.001816 0.001501 0.001226 0.000988 0.000786 0.000617 0.000478 0.000365 0.000276 0.000206 0.000151 0.000109 0.000078 0.000054 0.000036 0.000023 0.000014 0.000008 0.000004 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000029 0.000038 0.000050 0.000064 0.000083 0.000106 0.000135 0.000172 0.000217 0.000272 0.000339 0.000418 0.000511 0.000619 0.000744 0.000886 0.001046 0.001223 0.001418 0.001629 0.001852 0.002082 0.002315 0.002541 0.002752 0.002935 0.003077 0.003165 0.003181 0.003111 0.002941 0.002661 0.002267 0.001763 0.001163 0.000496 -0.000199 -0.000870 -0.001454 -0.001885 -0.002092 -0.002011 -0.001587 -0.000782 0.000420 0.002009 0.003942 0.006147 0.008523 0.010948 0.013283 0.015389 0.017133 0.018398 0.019099 0.019184 0.018641 0.017502 0.015836 0.013749 0.011371 0.008850 0.006336 0.003972 0.001880 0.000154 -0.001143 -0.001985 -0.002383 -0.002376 -0.002029 -0.001422 -0.000644 0.000218 0.001086 0.001894 0.002595 0.003157 0.003566 0.003822 0.003935 0.003924 0.003809 0.003614 0.003361 0.003072 0.002764 0.002449 0.002140 0.001844 0.001567 0.001314 0.001088 0.000888 0.000714 0.000566 0.000441 0.000338 0.000254 0.000187 0.000135 0.000095 0.000065 0.000043 0.000026 0.000015 0.000006 0.000001 -0.000003 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000011 0.000015 0.000019 0.000024 0.000031 0.000039 0.000049 0.000061 0.000076 0.000094 0.000116 0.000142 0.000171 0.000204 0.000241 0.000281 0.000325 0.000373 0.000424 0.000479 0.000537 0.000597 0.000658 0.000718 0.000774 0.000822 0.000861 0.000886 0.000893 0.000880 0.000844 0.000781 0.000690 0.000570 0.000423 0.000253 0.000066 -0.000128 -0.000314 -0.000477 -0.000598 -0.000659 -0.000639 -0.000520 -0.000287 0.000073 0.000562 0.001175 0.001894 0.002691 0.003527 0.004355 0.005126 0.005789 0.006297 0.006613 0.006710 0.006577 0.006218 0.005652 0.004914 0.004053 0.003124 0.002186 0.001299 0.000513 -0.000129 -0.000602 -0.000891 -0.001000 -0.000946 -0.000755 -0.000462 -0.000107 0.000273 0.000645 0.000980 0.001260 0.001474 0.001617 0.001692 0.001705 0.001666 0.001584 0.001472 0.001339 0.001195 0.001047 0.000902 0.000763 0.000633 0.000515 0.000410 0.000318 0.000240 0.000175 0.000122 0.000079 0.000045 0.000020 0.000001 -0.000012 -0.000020 -0.000024 -0.000026 -0.000027 -0.000026 -0.000025 -0.000023 -0.000020 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000015 -0.000022 -0.000031 -0.000042 -0.000058 -0.000080 -0.000108 -0.000144 -0.000190 -0.000246 -0.000312 -0.000389 -0.000477 -0.000574 -0.000680 -0.000792 -0.000909 -0.001028 -0.001144 -0.001254 -0.001349 -0.001424 -0.001467 -0.001471 -0.001426 -0.001325 -0.001166 -0.000949 -0.000683 -0.000381 -0.000065 0.000239 0.000500 0.000685 0.000761 0.000701 0.000486 0.000107 -0.000428 -0.001101 -0.001881 -0.002728 -0.003594 -0.004431 -0.005190 -0.005827 -0.006304 -0.006595 -0.006687 -0.006580 -0.006285 -0.005826 -0.005236 -0.004554 -0.003819 -0.003073 -0.002348 -0.001677 -0.001081 -0.000577 -0.000172 0.000133 0.000340 0.000460 0.000502 0.000479 0.000406 0.000295 0.000161 0.000014 -0.000134 -0.000275 -0.000401 -0.000509 -0.000595 -0.000660 -0.000704 -0.000729 -0.000737 -0.000730 -0.000710 -0.000681 -0.000645 -0.000604 -0.000560 -0.000514 -0.000467 -0.000420 -0.000374 -0.000331 -0.000290 -0.000253 -0.000219 -0.000188 -0.000161 -0.000136 -0.000115 -0.000097 -0.000081 -0.000067 -0.000056 -0.000046 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000027 -0.000036 -0.000050 -0.000067 -0.000089 -0.000118 -0.000154 -0.000199 -0.000256 -0.000328 -0.000416 -0.000524 -0.000654 -0.000808 -0.000987 -0.001190 -0.001417 -0.001666 -0.001933 -0.002214 -0.002503 -0.002791 -0.003068 -0.003320 -0.003532 -0.003684 -0.003756 -0.003725 -0.003571 -0.003280 -0.002845 -0.002270 -0.001573 -0.000790 0.000029 0.000820 0.001505 0.002002 0.002228 0.002110 0.001594 0.000649 -0.000725 -0.002493 -0.004589 -0.006919 -0.009364 -0.011791 -0.014058 -0.016033 -0.017596 -0.018651 -0.019134 -0.019020 -0.018321 -0.017087 -0.015401 -0.013370 -0.011120 -0.008781 -0.006480 -0.004330 -0.002427 -0.000839 0.000389 0.001244 0.001736 0.001897 0.001775 0.001430 0.000926 0.000326 -0.000310 -0.000934 -0.001505 -0.001995 -0.002387 -0.002674 -0.002859 -0.002949 -0.002956 -0.002895 -0.002780 -0.002624 -0.002441 -0.002240 -0.002032 -0.001823 -0.001619 -0.001424 -0.001241 -0.001071 -0.000917 -0.000778 -0.000655 -0.000547 -0.000455 -0.000375 -0.000308 -0.000252 -0.000205 -0.000166 -0.000134 -0.000108 -0.000087 -0.000070 -0.000055 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000051 -0.000069 -0.000092 -0.000122 -0.000161 -0.000210 -0.000272 -0.000350 -0.000446 -0.000566 -0.000712 -0.000888 -0.001098 -0.001345 -0.001629 -0.001951 -0.002308 -0.002698 -0.003116 -0.003554 -0.004001 -0.004446 -0.004870 -0.005253 -0.005569 -0.005790 -0.005882 -0.005813 -0.005552 -0.005077 -0.004378 -0.003460 -0.002354 -0.001111 0.000192 0.001454 0.002558 0.003378 0.003786 0.003671 0.002943 0.001554 -0.000500 -0.003175 -0.006372 -0.009949 -0.013727 -0.017499 -0.021048 -0.024161 -0.026648 -0.028355 -0.029175 -0.029059 -0.028021 -0.026131 -0.023515 -0.020341 -0.016806 -0.013118 -0.009482 -0.006087 -0.003088 -0.000604 0.001294 0.002579 0.003267 0.003410 0.003092 0.002413 0.001481 0.000405 -0.000715 -0.001795 -0.002770 -0.003593 -0.004239 -0.004700 -0.004981 -0.005098 -0.005075 -0.004935 -0.004707 -0.004414 -0.004077 -0.003717 -0.003347 -0.002981 -0.002627 -0.002292 -0.001980 -0.001694 -0.001435 -0.001206 -0.001004 -0.000830 -0.000681 -0.000555 -0.000450 -0.000363 -0.000291 -0.000233 -0.000185 -0.000147 -0.000117 -0.000092 -0.000072 -0.000057 -0.000044 -0.000034 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000042 -0.000056 -0.000075 -0.000100 -0.000133 -0.000175 -0.000229 -0.000297 -0.000383 -0.000490 -0.000623 -0.000787 -0.000986 -0.001225 -0.001508 -0.001839 -0.002218 -0.002646 -0.003120 -0.003636 -0.004187 -0.004763 -0.005349 -0.005929 -0.006480 -0.006973 -0.007376 -0.007650 -0.007752 -0.007640 -0.007275 -0.006627 -0.005683 -0.004452 -0.002970 -0.001305 0.000443 0.002148 0.003658 0.004810 0.005444 0.005413 0.004606 0.002956 0.000457 -0.002836 -0.006804 -0.011269 -0.016002 -0.020745 -0.025221 -0.029161 -0.032322 -0.034505 -0.035573 -0.035461 -0.034180 -0.031818 -0.028531 -0.024530 -0.020065 -0.015403 -0.010809 -0.006526 -0.002758 0.000342 0.002677 0.004212 0.004966 0.005011 0.004454 0.003430 0.002084 0.000560 -0.001009 -0.002509 -0.003854 -0.004984 -0.005866 -0.006489 -0.006864 -0.007013 -0.006968 -0.006765 -0.006440 -0.006028 -0.005558 -0.005056 -0.004544 -0.004038 -0.003549 -0.003087 -0.002659 -0.002267 -0.001914 -0.001601 -0.001328 -0.001092 -0.000892 -0.000723 -0.000583 -0.000467 -0.000372 -0.000295 -0.000234 -0.000184 -0.000145 -0.000113 -0.000088 -0.000069 -0.000053 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000042 -0.000055 -0.000073 -0.000097 -0.000129 -0.000170 -0.000223 -0.000291 -0.000377 -0.000484 -0.000618 -0.000783 -0.000986 -0.001232 -0.001526 -0.001872 -0.002275 -0.002736 -0.003254 -0.003827 -0.004448 -0.005110 -0.005798 -0.006497 -0.007186 -0.007836 -0.008413 -0.008879 -0.009186 -0.009285 -0.009124 -0.008659 -0.007854 -0.006694 -0.005189 -0.003382 -0.001352 0.000787 0.002886 0.004771 0.006256 0.007153 0.007298 0.006561 0.004868 0.002207 -0.001358 -0.005693 -0.010599 -0.015820 -0.021066 -0.026029 -0.030406 -0.033925 -0.036365 -0.037571 -0.037468 -0.036065 -0.033459 -0.029821 -0.025387 -0.020435 -0.015266 -0.010179 -0.005450 -0.001311 0.002061 0.004554 0.006126 0.006801 0.006659 0.005826 0.004459 0.002727 0.000801 -0.001161 -0.003028 -0.004695 -0.006094 -0.007184 -0.007955 -0.008420 -0.008607 -0.008555 -0.008308 -0.007911 -0.007405 -0.006828 -0.006212 -0.005581 -0.004957 -0.004355 -0.003786 -0.003257 -0.002774 -0.002339 -0.001954 -0.001618 -0.001328 -0.001082 -0.000875 -0.000703 -0.000561 -0.000446 -0.000353 -0.000278 -0.000218 -0.000171 -0.000133 -0.000103 -0.000080 -0.000062 -0.000048 -0.000037 -0.000029 -0.000022 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000051 -0.000067 -0.000089 -0.000118 -0.000155 -0.000204 -0.000267 -0.000346 -0.000447 -0.000573 -0.000730 -0.000922 -0.001158 -0.001442 -0.001781 -0.002180 -0.002642 -0.003168 -0.003757 -0.004407 -0.005109 -0.005854 -0.006626 -0.007407 -0.008171 -0.008888 -0.009519 -0.010019 -0.010336 -0.010416 -0.010201 -0.009642 -0.008702 -0.007362 -0.005636 -0.003569 -0.001247 0.001205 0.003628 0.005837 0.007630 0.008813 0.009209 0.008685 0.007163 0.004635 0.001164 -0.003109 -0.007977 -0.013181 -0.018422 -0.023388 -0.027774 -0.031306 -0.033759 -0.034978 -0.034887 -0.033494 -0.030894 -0.027258 -0.022822 -0.017867 -0.012699 -0.007623 -0.002922 0.001162 0.004445 0.006808 0.008207 0.008663 0.008261 0.007134 0.005446 0.003381 0.001123 -0.001159 -0.003320 -0.005248 -0.006865 -0.008130 -0.009030 -0.009580 -0.009812 -0.009770 -0.009504 -0.009063 -0.008495 -0.007843 -0.007143 -0.006424 -0.005710 -0.005020 -0.004366 -0.003757 -0.003200 -0.002699 -0.002254 -0.001865 -0.001530 -0.001246 -0.001006 -0.000808 -0.000644 -0.000511 -0.000403 -0.000317 -0.000248 -0.000194 -0.000151 -0.000117 -0.000091 -0.000070 -0.000054 -0.000042 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000060 -0.000078 -0.000103 -0.000136 -0.000178 -0.000234 -0.000304 -0.000394 -0.000507 -0.000648 -0.000823 -0.001038 -0.001299 -0.001614 -0.001987 -0.002425 -0.002929 -0.003502 -0.004142 -0.004844 -0.005600 -0.006398 -0.007222 -0.008050 -0.008854 -0.009602 -0.010251 -0.010754 -0.011057 -0.011100 -0.010825 -0.010182 -0.009131 -0.007656 -0.005771 -0.003524 -0.001003 0.001663 0.004315 0.006765 0.008814 0.010269 0.010960 0.010759 0.009593 0.007458 0.004421 0.000618 -0.003754 -0.008448 -0.013188 -0.017683 -0.021655 -0.024855 -0.027079 -0.028188 -0.028112 -0.026859 -0.024512 -0.021225 -0.017212 -0.012729 -0.008057 -0.003480 0.000737 0.004364 0.007224 0.009201 0.010246 0.010379 0.009677 0.008268 0.006315 0.003998 0.001501 -0.001004 -0.003371 -0.005483 -0.007260 -0.008657 -0.009664 -0.010293 -0.010578 -0.010565 -0.010305 -0.009853 -0.009259 -0.008568 -0.007820 -0.007047 -0.006275 -0.005525 -0.004812 -0.004146 -0.003535 -0.002984 -0.002494 -0.002065 -0.001695 -0.001380 -0.001115 -0.000895 -0.000714 -0.000566 -0.000446 -0.000351 -0.000274 -0.000214 -0.000166 -0.000129 -0.000100 -0.000077 -0.000060 -0.000046 -0.000036 -0.000028 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000039 -0.000051 -0.000067 -0.000088 -0.000116 -0.000151 -0.000198 -0.000259 -0.000336 -0.000433 -0.000556 -0.000708 -0.000897 -0.001128 -0.001407 -0.001742 -0.002138 -0.002601 -0.003132 -0.003733 -0.004400 -0.005129 -0.005911 -0.006731 -0.007571 -0.008410 -0.009217 -0.009957 -0.010588 -0.011062 -0.011322 -0.011311 -0.010972 -0.010255 -0.009123 -0.007563 -0.005590 -0.003254 -0.000643 0.002119 0.004878 0.007457 0.009670 0.011343 0.012322 0.012497 0.011811 0.010269 0.007937 0.004942 0.001458 -0.002302 -0.006103 -0.009707 -0.012888 -0.015447 -0.017225 -0.018112 -0.018053 -0.017055 -0.015182 -0.012554 -0.009342 -0.005751 -0.002010 0.001646 0.004992 0.007830 0.010000 0.011397 0.011970 0.011729 0.010737 0.009104 0.006976 0.004517 0.001900 -0.000714 -0.003181 -0.005390 -0.007259 -0.008744 -0.009830 -0.010530 -0.010875 -0.010910 -0.010686 -0.010257 -0.009673 -0.008982 -0.008223 -0.007432 -0.006636 -0.005858 -0.005113 -0.004415 -0.003772 -0.003189 -0.002670 -0.002214 -0.001820 -0.001483 -0.001199 -0.000963 -0.000768 -0.000609 -0.000481 -0.000378 -0.000296 -0.000230 -0.000179 -0.000139 -0.000108 -0.000083 -0.000065 -0.000050 -0.000039 -0.000031 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000057 -0.000074 -0.000096 -0.000126 -0.000165 -0.000214 -0.000279 -0.000360 -0.000464 -0.000593 -0.000753 -0.000950 -0.001191 -0.001481 -0.001827 -0.002234 -0.002707 -0.003248 -0.003857 -0.004530 -0.005260 -0.006038 -0.006848 -0.007671 -0.008483 -0.009254 -0.009949 -0.010525 -0.010936 -0.011128 -0.011046 -0.010638 -0.009859 -0.008677 -0.007085 -0.005100 -0.002775 -0.000194 0.002529 0.005251 0.007816 0.010066 0.011853 0.013055 0.013592 0.013432 0.012591 0.011138 0.009185 0.006874 0.004369 0.001841 -0.000545 -0.002639 -0.004313 -0.005470 -0.006044 -0.006003 -0.005352 -0.004128 -0.002405 -0.000290 0.002084 0.004563 0.006982 0.009176 0.010995 0.012307 0.013021 0.013082 0.012484 0.011268 0.009515 0.007339 0.004878 0.002281 -0.000310 -0.002763 -0.004973 -0.006863 -0.008385 -0.009523 -0.010284 -0.010696 -0.010798 -0.010638 -0.010266 -0.009730 -0.009077 -0.008347 -0.007574 -0.006789 -0.006013 -0.005266 -0.004560 -0.003907 -0.003312 -0.002779 -0.002309 -0.001902 -0.001553 -0.001258 -0.001011 -0.000808 -0.000641 -0.000507 -0.000398 -0.000312 -0.000243 -0.000189 -0.000147 -0.000114 -0.000089 -0.000069 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000027 -0.000036 -0.000047 -0.000061 -0.000079 -0.000103 -0.000134 -0.000175 -0.000227 -0.000293 -0.000378 -0.000485 -0.000617 -0.000782 -0.000983 -0.001227 -0.001520 -0.001867 -0.002274 -0.002744 -0.003279 -0.003876 -0.004533 -0.005240 -0.005986 -0.006755 -0.007527 -0.008277 -0.008975 -0.009587 -0.010074 -0.010389 -0.010487 -0.010318 -0.009837 -0.009008 -0.007808 -0.006237 -0.004319 -0.002106 0.000321 0.002859 0.005386 0.007774 0.009898 0.011651 0.012954 0.013766 0.014087 0.013954 0.013440 0.012638 0.011653 0.010589 0.009539 0.008580 0.007767 0.007140 0.006720 0.006519 0.006541 0.006785 0.007244 0.007901 0.008728 0.009679 0.010693 0.011693 0.012588 0.013282 0.013683 0.013710 0.013306 0.012443 0.011127 0.009400 0.007336 0.005035 0.002611 0.000184 -0.002136 -0.004251 -0.006087 -0.007597 -0.008759 -0.009572 -0.010056 -0.010242 -0.010172 -0.009888 -0.009436 -0.008859 -0.008194 -0.007476 -0.006735 -0.005993 -0.005271 -0.004583 -0.003940 -0.003352 -0.002821 -0.002352 -0.001942 -0.001589 -0.001290 -0.001040 -0.000832 -0.000662 -0.000523 -0.000412 -0.000323 -0.000252 -0.000197 -0.000153 -0.000119 -0.000092 -0.000072 -0.000056 -0.000044 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000065 -0.000084 -0.000109 -0.000141 -0.000182 -0.000235 -0.000303 -0.000389 -0.000496 -0.000630 -0.000795 -0.000995 -0.001237 -0.001526 -0.001866 -0.002262 -0.002716 -0.003229 -0.003798 -0.004417 -0.005078 -0.005766 -0.006465 -0.007155 -0.007809 -0.008401 -0.008896 -0.009259 -0.009451 -0.009432 -0.009161 -0.008604 -0.007736 -0.006547 -0.005046 -0.003267 -0.001264 0.000888 0.003097 0.005266 0.007299 0.009113 0.010651 0.011883 0.012817 0.013492 0.013973 0.014340 0.014669 0.015024 0.015443 0.015936 0.016479 0.017025 0.017512 0.017881 0.018080 0.018085 0.017895 0.017539 0.017064 0.016526 0.015981 0.015470 0.015010 0.014596 0.014192 0.013743 0.013183 0.012443 0.011469 0.010225 0.008705 0.006935 0.004967 0.002876 0.000751 -0.001318 -0.003244 -0.004959 -0.006411 -0.007569 -0.008425 -0.008985 -0.009272 -0.009315 -0.009149 -0.008813 -0.008345 -0.007780 -0.007150 -0.006484 -0.005805 -0.005135 -0.004488 -0.003877 -0.003313 -0.002800 -0.002342 -0.001941 -0.001594 -0.001298 -0.001048 -0.000841 -0.000671 -0.000532 -0.000419 -0.000329 -0.000258 -0.000201 -0.000157 -0.000122 -0.000095 -0.000074 -0.000058 -0.000045 -0.000035 -0.000027 -0.000022 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000040 -0.000052 -0.000067 -0.000087 -0.000112 -0.000145 -0.000187 -0.000240 -0.000308 -0.000393 -0.000500 -0.000631 -0.000793 -0.000989 -0.001223 -0.001501 -0.001826 -0.002202 -0.002628 -0.003106 -0.003630 -0.004194 -0.004787 -0.005394 -0.005998 -0.006577 -0.007107 -0.007561 -0.007910 -0.008122 -0.008165 -0.008008 -0.007621 -0.006984 -0.006086 -0.004933 -0.003546 -0.001969 -0.000261 0.001505 0.003253 0.004909 0.006413 0.007729 0.008852 0.009809 0.010662 0.011498 0.012413 0.013497 0.014815 0.016392 0.018201 0.020164 0.022156 0.024024 0.025604 0.026747 0.027342 0.027329 0.026713 0.025557 0.023975 0.022112 0.020125 0.018163 0.016342 0.014739 0.013381 0.012248 0.011283 0.010404 0.009522 0.008555 0.007442 0.006153 0.004689 0.003083 0.001389 -0.000323 -0.001980 -0.003513 -0.004866 -0.006000 -0.006891 -0.007533 -0.007933 -0.008109 -0.008086 -0.007895 -0.007566 -0.007130 -0.006617 -0.006054 -0.005465 -0.004869 -0.004285 -0.003725 -0.003201 -0.002719 -0.002286 -0.001902 -0.001568 -0.001282 -0.001039 -0.000836 -0.000669 -0.000532 -0.000420 -0.000331 -0.000260 -0.000203 -0.000159 -0.000124 -0.000096 -0.000075 -0.000058 -0.000046 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000041 -0.000053 -0.000069 -0.000089 -0.000114 -0.000147 -0.000188 -0.000241 -0.000308 -0.000391 -0.000495 -0.000623 -0.000778 -0.000965 -0.001188 -0.001449 -0.001752 -0.002099 -0.002489 -0.002919 -0.003385 -0.003878 -0.004385 -0.004891 -0.005378 -0.005824 -0.006206 -0.006498 -0.006676 -0.006713 -0.006586 -0.006274 -0.005760 -0.005039 -0.004117 -0.003016 -0.001775 -0.000449 0.000896 0.002190 0.003366 0.004376 0.005197 0.005837 0.006348 0.006816 0.007362 0.008121 0.009228 0.010789 0.012861 0.015434 0.018422 0.021665 0.024941 0.027993 0.030560 0.032407 0.033361 0.033334 0.032329 0.030446 0.027863 0.024813 0.021552 0.018331 0.015360 0.012796 0.010721 0.009147 0.008021 0.007241 0.006679 0.006202 0.005692 0.005060 0.004254 0.003263 0.002109 0.000839 -0.000482 -0.001788 -0.003014 -0.004106 -0.005028 -0.005755 -0.006281 -0.006607 -0.006748 -0.006724 -0.006558 -0.006276 -0.005905 -0.005469 -0.004991 -0.004491 -0.003987 -0.003494 -0.003024 -0.002586 -0.002187 -0.001830 -0.001516 -0.001245 -0.001014 -0.000819 -0.000658 -0.000524 -0.000416 -0.000329 -0.000259 -0.000203 -0.000159 -0.000124 -0.000097 -0.000075 -0.000059 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000054 -0.000070 -0.000090 -0.000115 -0.000147 -0.000188 -0.000239 -0.000303 -0.000384 -0.000483 -0.000605 -0.000752 -0.000927 -0.001134 -0.001375 -0.001651 -0.001962 -0.002306 -0.002681 -0.003077 -0.003486 -0.003894 -0.004284 -0.004637 -0.004931 -0.005146 -0.005258 -0.005246 -0.005092 -0.004779 -0.004298 -0.003648 -0.002838 -0.001893 -0.000853 0.000224 0.001270 0.002210 0.002971 0.003500 0.003767 0.003782 0.003602 0.003330 0.003111 0.003124 0.003559 0.004587 0.006337 0.008865 0.012135 0.016009 0.020255 0.024565 0.028588 0.031973 0.034407 0.035663 0.035621 0.034289 0.031798 0.028385 0.024363 0.020079 0.015874 0.012047 0.008821 0.006327 0.004599 0.003581 0.003149 0.003132 0.003344 0.003609 0.003780 0.003754 0.003476 0.002938 0.002169 0.001224 0.000175 -0.000906 -0.001950 -0.002902 -0.003720 -0.004380 -0.004870 -0.005191 -0.005351 -0.005367 -0.005259 -0.005049 -0.004758 -0.004408 -0.004020 -0.003611 -0.003198 -0.002793 -0.002409 -0.002052 -0.001729 -0.001442 -0.001191 -0.000975 -0.000792 -0.000638 -0.000511 -0.000407 -0.000323 -0.000255 -0.000200 -0.000157 -0.000123 -0.000096 -0.000075 -0.000058 -0.000045 -0.000035 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000042 -0.000055 -0.000070 -0.000090 -0.000114 -0.000146 -0.000185 -0.000234 -0.000296 -0.000372 -0.000466 -0.000580 -0.000717 -0.000878 -0.001066 -0.001283 -0.001527 -0.001797 -0.002091 -0.002402 -0.002722 -0.003038 -0.003337 -0.003599 -0.003807 -0.003938 -0.003973 -0.003893 -0.003680 -0.003322 -0.002814 -0.002155 -0.001361 -0.000456 0.000516 0.001495 0.002406 0.003164 0.003683 0.003890 0.003734 0.003205 0.002344 0.001246 0.000063 -0.001001 -0.001713 -0.001833 -0.001146 0.000499 0.003166 0.006799 0.011222 0.016146 0.021188 0.025920 0.029913 0.032790 0.034273 0.034219 0.032636 0.029684 0.025652 0.020920 0.015912 0.011050 0.006702 0.003145 0.000548 -0.001042 -0.001688 -0.001545 -0.000824 0.000237 0.001403 0.002476 0.003304 0.003795 0.003912 0.003669 0.003117 0.002332 0.001400 0.000403 -0.000583 -0.001499 -0.002302 -0.002966 -0.003476 -0.003833 -0.004044 -0.004122 -0.004085 -0.003952 -0.003743 -0.003478 -0.003174 -0.002850 -0.002520 -0.002197 -0.001889 -0.001605 -0.001349 -0.001122 -0.000924 -0.000755 -0.000612 -0.000492 -0.000394 -0.000313 -0.000248 -0.000196 -0.000154 -0.000121 -0.000095 -0.000074 -0.000058 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000042 -0.000054 -0.000070 -0.000089 -0.000113 -0.000143 -0.000180 -0.000227 -0.000285 -0.000357 -0.000444 -0.000549 -0.000674 -0.000820 -0.000988 -0.001177 -0.001387 -0.001614 -0.001853 -0.002097 -0.002335 -0.002554 -0.002737 -0.002866 -0.002922 -0.002885 -0.002736 -0.002457 -0.002038 -0.001473 -0.000763 0.000078 0.001023 0.002029 0.003037 0.003966 0.004723 0.005208 0.005322 0.004986 0.004154 0.002830 0.001076 -0.000978 -0.003134 -0.005142 -0.006718 -0.007572 -0.007451 -0.006175 -0.003671 0.000000 0.004635 0.009899 0.015358 0.020521 0.024899 0.028061 0.029691 0.029625 0.027875 0.024622 0.020196 0.015032 0.009616 0.004430 -0.000105 -0.003669 -0.006072 -0.007261 -0.007316 -0.006417 -0.004821 -0.002814 -0.000678 0.001336 0.003038 0.004301 0.005068 0.005341 0.005170 0.004638 0.003842 0.002883 0.001854 0.000833 -0.000120 -0.000962 -0.001669 -0.002228 -0.002640 -0.002911 -0.003054 -0.003085 -0.003024 -0.002888 -0.002696 -0.002467 -0.002217 -0.001959 -0.001706 -0.001465 -0.001242 -0.001042 -0.000865 -0.000711 -0.000580 -0.000470 -0.000378 -0.000302 -0.000240 -0.000190 -0.000150 -0.000118 -0.000093 -0.000072 -0.000056 -0.000044 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000042 -0.000054 -0.000068 -0.000087 -0.000110 -0.000138 -0.000174 -0.000218 -0.000272 -0.000338 -0.000419 -0.000514 -0.000627 -0.000756 -0.000902 -0.001064 -0.001237 -0.001419 -0.001602 -0.001777 -0.001932 -0.002051 -0.002118 -0.002114 -0.002019 -0.001813 -0.001479 -0.001005 -0.000381 0.000391 0.001301 0.002325 0.003423 0.004539 0.005594 0.006492 0.007123 0.007369 0.007122 0.006294 0.004841 0.002772 0.000170 -0.002809 -0.005933 -0.008910 -0.011413 -0.013111 -0.013713 -0.013011 -0.010917 -0.007491 -0.002950 0.002346 0.007925 0.013254 0.017799 0.021093 0.022792 0.022718 0.020882 0.017483 0.012881 0.007550 0.002020 -0.003183 -0.007604 -0.010897 -0.012862 -0.013451 -0.012759 -0.010999 -0.008464 -0.005484 -0.002385 0.000545 0.003079 0.005068 0.006436 0.007180 0.007351 0.007039 0.006355 0.005416 0.004332 0.003199 0.002093 0.001069 0.000165 -0.000596 -0.001209 -0.001672 -0.001996 -0.002193 -0.002280 -0.002275 -0.002197 -0.002066 -0.001897 -0.001707 -0.001509 -0.001313 -0.001127 -0.000954 -0.000799 -0.000663 -0.000544 -0.000443 -0.000359 -0.000288 -0.000230 -0.000183 -0.000145 -0.000115 -0.000090 -0.000070 -0.000055 -0.000043 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000053 -0.000067 -0.000084 -0.000106 -0.000133 -0.000166 -0.000207 -0.000257 -0.000318 -0.000391 -0.000477 -0.000576 -0.000689 -0.000813 -0.000946 -0.001084 -0.001221 -0.001348 -0.001455 -0.001527 -0.001550 -0.001504 -0.001370 -0.001128 -0.000760 -0.000249 0.000414 0.001234 0.002205 0.003308 0.004512 0.005765 0.006996 0.008113 0.009006 0.009548 0.009609 0.009068 0.007831 0.005850 0.003139 -0.000209 -0.004017 -0.008029 -0.011923 -0.015336 -0.017902 -0.019301 -0.019296 -0.017783 -0.014813 -0.010605 -0.005532 -0.000083 0.005182 0.009706 0.012998 0.014696 0.014615 0.012766 0.009358 0.004770 -0.000500 -0.005894 -0.010864 -0.014935 -0.017751 -0.019112 -0.018981 -0.017474 -0.014830 -0.011376 -0.007477 -0.003491 0.000262 0.003531 0.006149 0.008031 0.009169 0.009619 0.009478 0.008871 0.007928 0.006776 0.005524 0.004262 0.003060 0.001964 0.001005 0.000198 -0.000452 -0.000951 -0.001308 -0.001540 -0.001663 -0.001696 -0.001660 -0.001572 -0.001450 -0.001308 -0.001157 -0.001006 -0.000863 -0.000730 -0.000611 -0.000506 -0.000415 -0.000338 -0.000273 -0.000219 -0.000175 -0.000139 -0.000110 -0.000087 -0.000068 -0.000053 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000065 -0.000081 -0.000102 -0.000127 -0.000158 -0.000196 -0.000242 -0.000297 -0.000362 -0.000438 -0.000524 -0.000620 -0.000723 -0.000828 -0.000932 -0.001025 -0.001099 -0.001141 -0.001136 -0.001067 -0.000914 -0.000659 -0.000280 0.000240 0.000915 0.001753 0.002756 0.003912 0.005198 0.006572 0.007976 0.009327 0.010522 0.011439 0.011938 0.011878 0.011129 0.009589 0.007206 0.003995 0.000054 -0.004430 -0.009185 -0.013866 -0.018089 -0.021462 -0.023640 -0.024365 -0.023513 -0.021124 -0.017409 -0.012738 -0.007607 -0.002581 0.001774 0.004958 0.006602 0.006515 0.004711 0.001403 -0.003023 -0.008056 -0.013130 -0.017690 -0.021256 -0.023476 -0.024158 -0.023280 -0.020978 -0.017515 -0.013244 -0.008553 -0.003826 0.000600 0.004457 0.007567 0.009841 0.011273 0.011920 0.011891 0.011318 0.010345 0.009109 0.007734 0.006320 0.004945 0.003667 0.002523 0.001534 0.000709 0.000047 -0.000461 -0.000828 -0.001072 -0.001211 -0.001265 -0.001254 -0.001197 -0.001108 -0.001001 -0.000886 -0.000770 -0.000660 -0.000558 -0.000466 -0.000386 -0.000316 -0.000257 -0.000208 -0.000167 -0.000133 -0.000106 -0.000083 -0.000065 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000039 -0.000049 -0.000062 -0.000078 -0.000097 -0.000121 -0.000150 -0.000184 -0.000226 -0.000275 -0.000333 -0.000399 -0.000473 -0.000552 -0.000634 -0.000714 -0.000785 -0.000838 -0.000863 -0.000845 -0.000769 -0.000616 -0.000368 -0.000002 0.000500 0.001155 0.001977 0.002973 0.004139 0.005462 0.006913 0.008446 0.009993 0.011465 0.012752 0.013720 0.014224 0.014115 0.013253 0.011532 0.008894 0.005353 0.001007 -0.003954 -0.009251 -0.014529 -0.019391 -0.023431 -0.026287 -0.027684 -0.027484 -0.025709 -0.022558 -0.018389 -0.013689 -0.009015 -0.004928 -0.001927 -0.000376 -0.000466 -0.002184 -0.005316 -0.009477 -0.014161 -0.018804 -0.022858 -0.025852 -0.027447 -0.027466 -0.025902 -0.022911 -0.018774 -0.013857 -0.008565 -0.003295 0.001607 0.005867 0.009305 0.011830 0.013438 0.014193 0.014208 0.013624 0.012594 0.011263 0.009763 0.008203 0.006668 0.005224 0.003911 0.002758 0.001775 0.000965 0.000321 -0.000168 -0.000521 -0.000756 -0.000893 -0.000953 -0.000956 -0.000917 -0.000850 -0.000768 -0.000680 -0.000590 -0.000505 -0.000426 -0.000356 -0.000294 -0.000241 -0.000195 -0.000158 -0.000126 -0.000101 -0.000080 -0.000063 -0.000049 -0.000038 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000038 -0.000048 -0.000060 -0.000075 -0.000093 -0.000115 -0.000141 -0.000173 -0.000210 -0.000254 -0.000305 -0.000362 -0.000423 -0.000488 -0.000551 -0.000606 -0.000648 -0.000665 -0.000645 -0.000575 -0.000436 -0.000211 0.000122 0.000582 0.001190 0.001962 0.002910 0.004040 0.005347 0.006814 0.008409 0.010082 0.011760 0.013350 0.014736 0.015782 0.016337 0.016247 0.015369 0.013593 0.010856 0.007168 0.002625 -0.002588 -0.008191 -0.013832 -0.019109 -0.023614 -0.026976 -0.028913 -0.029272 -0.028063 -0.025465 -0.021819 -0.017592 -0.013323 -0.009557 -0.006778 -0.005341 -0.005433 -0.007040 -0.009954 -0.013798 -0.018079 -0.022250 -0.025780 -0.028217 -0.029241 -0.028693 -0.026582 -0.023077 -0.018469 -0.013133 -0.007476 -0.001896 0.003259 0.007719 0.011304 0.013928 0.015591 0.016361 0.016355 0.015719 0.014608 0.013174 0.011553 0.009858 0.008181 0.006590 0.005131 0.003835 0.002716 0.001779 0.001018 0.000423 -0.000025 -0.000343 -0.000554 -0.000677 -0.000733 -0.000739 -0.000710 -0.000658 -0.000594 -0.000524 -0.000454 -0.000388 -0.000326 -0.000272 -0.000224 -0.000183 -0.000148 -0.000119 -0.000095 -0.000076 -0.000060 -0.000047 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000057 -0.000071 -0.000088 -0.000108 -0.000132 -0.000161 -0.000195 -0.000233 -0.000277 -0.000326 -0.000377 -0.000427 -0.000473 -0.000508 -0.000524 -0.000509 -0.000452 -0.000337 -0.000146 0.000140 0.000542 0.001081 0.001775 0.002642 0.003693 0.004932 0.006353 0.007937 0.009650 0.011440 0.013232 0.014931 0.016420 0.017562 0.018205 0.018196 0.017392 0.015679 0.012994 0.009342 0.004809 -0.000422 -0.006083 -0.011830 -0.017270 -0.021998 -0.025649 -0.027938 -0.028705 -0.027946 -0.025824 -0.022656 -0.018884 -0.015019 -0.011582 -0.009034 -0.007718 -0.007810 -0.009297 -0.011981 -0.015499 -0.019379 -0.023098 -0.026151 -0.028112 -0.028684 -0.027725 -0.025260 -0.021463 -0.016627 -0.011125 -0.005359 0.000283 0.005461 0.009913 0.013467 0.016044 0.017647 0.018346 0.018260 0.017535 0.016327 0.014788 0.013054 0.011242 0.009444 0.007732 0.006153 0.004740 0.003511 0.002470 0.001613 0.000930 0.000404 0.000016 -0.000256 -0.000433 -0.000534 -0.000579 -0.000582 -0.000557 -0.000514 -0.000462 -0.000406 -0.000351 -0.000298 -0.000250 -0.000208 -0.000171 -0.000139 -0.000113 -0.000090 -0.000072 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000068 -0.000083 -0.000102 -0.000124 -0.000150 -0.000180 -0.000214 -0.000252 -0.000293 -0.000334 -0.000373 -0.000404 -0.000421 -0.000414 -0.000374 -0.000286 -0.000135 0.000098 0.000432 0.000887 0.001486 0.002246 0.003185 0.004313 0.005633 0.007138 0.008809 0.010611 0.012491 0.014375 0.016168 0.017755 0.019002 0.019761 0.019883 0.019227 0.017681 0.015181 0.011728 0.007401 0.002370 -0.003109 -0.008709 -0.014054 -0.018754 -0.022456 -0.024879 -0.025866 -0.025401 -0.023631 -0.020850 -0.017468 -0.013965 -0.010832 -0.008503 -0.007300 -0.007391 -0.008764 -0.011229 -0.014444 -0.017965 -0.021297 -0.023967 -0.025579 -0.025859 -0.024682 -0.022083 -0.018235 -0.013426 -0.008017 -0.002394 0.003070 0.008053 0.012306 0.015668 0.018067 0.019509 0.020065 0.019852 0.019013 0.017700 0.016061 0.014231 0.012324 0.010432 0.008626 0.006957 0.005457 0.004144 0.003025 0.002096 0.001346 0.000760 0.000316 -0.000004 -0.000224 -0.000363 -0.000439 -0.000469 -0.000467 -0.000443 -0.000406 -0.000362 -0.000317 -0.000272 -0.000230 -0.000193 -0.000160 -0.000131 -0.000106 -0.000086 -0.000068 -0.000054 -0.000043 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000041 -0.000051 -0.000064 -0.000078 -0.000096 -0.000116 -0.000139 -0.000166 -0.000196 -0.000229 -0.000263 -0.000296 -0.000325 -0.000343 -0.000346 -0.000322 -0.000261 -0.000150 0.000029 0.000292 0.000660 0.001154 0.001793 0.002598 0.003584 0.004762 0.006134 0.007694 0.009420 0.011279 0.013218 0.015167 0.017033 0.018705 0.020056 0.020946 0.021231 0.020778 0.019479 0.017271 0.014152 0.010194 0.005553 0.000466 -0.004760 -0.009773 -0.014207 -0.017728 -0.020069 -0.021077 -0.020735 -0.019172 -0.016659 -0.013576 -0.010369 -0.007494 -0.005354 -0.004251 -0.004341 -0.005611 -0.007885 -0.010844 -0.014071 -0.017108 -0.019515 -0.020925 -0.021088 -0.019894 -0.017380 -0.013716 -0.009174 -0.004095 0.001157 0.006233 0.010833 0.014725 0.017761 0.019877 0.021080 0.021441 0.021070 0.020105 0.018689 0.016965 0.015060 0.013084 0.011129 0.009262 0.007533 0.005976 0.004609 0.003439 0.002461 0.001666 0.001036 0.000554 0.000198 -0.000054 -0.000221 -0.000322 -0.000374 -0.000389 -0.000381 -0.000356 -0.000323 -0.000286 -0.000248 -0.000212 -0.000179 -0.000149 -0.000123 -0.000100 -0.000081 -0.000065 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000039 -0.000048 -0.000060 -0.000074 -0.000090 -0.000108 -0.000130 -0.000154 -0.000180 -0.000209 -0.000237 -0.000263 -0.000283 -0.000293 -0.000283 -0.000246 -0.000171 -0.000043 0.000154 0.000437 0.000826 0.001342 0.002004 0.002832 0.003842 0.005043 0.006438 0.008020 0.009769 0.011651 0.013617 0.015599 0.017511 0.019249 0.020692 0.021712 0.022175 0.021956 0.020956 0.019115 0.016428 0.012961 0.008855 0.004326 -0.000343 -0.004830 -0.008797 -0.011936 -0.014002 -0.014851 -0.014466 -0.012968 -0.010602 -0.007720 -0.004733 -0.002060 -0.000074 0.000947 0.000859 -0.000326 -0.002444 -0.005201 -0.008210 -0.011051 -0.013316 -0.014670 -0.014882 -0.013854 -0.011621 -0.008342 -0.004269 0.000283 0.004981 0.009503 0.013575 0.016984 0.019598 0.021357 0.022271 0.022406 0.021865 0.020775 0.019270 0.017481 0.015529 0.013517 0.011530 0.009635 0.007881 0.006298 0.004906 0.003710 0.002708 0.001888 0.001235 0.000729 0.000350 0.000078 -0.000109 -0.000228 -0.000295 -0.000325 -0.000328 -0.000313 -0.000288 -0.000258 -0.000226 -0.000195 -0.000166 -0.000139 -0.000115 -0.000094 -0.000077 -0.000062 -0.000049 -0.000039 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000084 -0.000101 -0.000121 -0.000143 -0.000166 -0.000191 -0.000215 -0.000236 -0.000249 -0.000251 -0.000234 -0.000188 -0.000102 0.000036 0.000242 0.000535 0.000932 0.001455 0.002123 0.002954 0.003964 0.005163 0.006552 0.008125 0.009864 0.011736 0.013694 0.015676 0.017603 0.019378 0.020893 0.022029 0.022665 0.022689 0.022010 0.020573 0.018375 0.015473 0.011994 0.008135 0.004149 0.000328 -0.003025 -0.005631 -0.007271 -0.007817 -0.007257 -0.005700 -0.003377 -0.000608 0.002231 0.004754 0.006621 0.007576 0.007490 0.006374 0.004377 0.001771 -0.001092 -0.003824 -0.006054 -0.007473 -0.007870 -0.007153 -0.005353 -0.002611 0.000845 0.004731 0.008747 0.012604 0.016053 0.018906 0.021040 0.022405 0.023010 0.022912 0.022207 0.021007 0.019435 0.017609 0.015641 0.013626 0.011643 0.009754 0.008006 0.006429 0.005040 0.003845 0.002841 0.002016 0.001357 0.000842 0.000454 0.000170 -0.000027 -0.000157 -0.000234 -0.000273 -0.000284 -0.000277 -0.000259 -0.000235 -0.000207 -0.000180 -0.000154 -0.000130 -0.000108 -0.000089 -0.000072 -0.000058 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000078 -0.000094 -0.000112 -0.000132 -0.000154 -0.000176 -0.000196 -0.000213 -0.000222 -0.000219 -0.000196 -0.000145 -0.000055 0.000087 0.000296 0.000589 0.000984 0.001500 0.002157 0.002973 0.003962 0.005134 0.006491 0.008026 0.009722 0.011550 0.013467 0.015415 0.017322 0.019103 0.020659 0.021886 0.022675 0.022927 0.022562 0.021533 0.019836 0.017526 0.014714 0.011576 0.008338 0.005257 0.002602 0.000619 -0.000502 -0.000651 0.000177 0.001875 0.004233 0.006956 0.009700 0.012115 0.013889 0.014793 0.014709 0.013647 0.011745 0.009248 0.006479 0.003789 0.001518 -0.000051 -0.000724 -0.000412 0.000861 0.002975 0.005728 0.008873 0.012142 0.015281 0.018068 0.020336 0.021977 0.022945 0.023245 0.022930 0.022081 0.020798 0.019190 0.017361 0.015412 0.013428 0.011484 0.009635 0.007925 0.006382 0.005023 0.003853 0.002868 0.002058 0.001408 0.000899 0.000512 0.000228 0.000027 -0.000106 -0.000189 -0.000233 -0.000250 -0.000248 -0.000234 -0.000214 -0.000191 -0.000167 -0.000143 -0.000121 -0.000101 -0.000084 -0.000068 -0.000056 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000031 -0.000039 -0.000049 -0.000060 -0.000073 -0.000088 -0.000105 -0.000123 -0.000143 -0.000163 -0.000181 -0.000195 -0.000201 -0.000195 -0.000169 -0.000116 -0.000026 0.000115 0.000320 0.000604 0.000986 0.001484 0.002117 0.002901 0.003850 0.004974 0.006274 0.007744 0.009369 0.011122 0.012964 0.014844 0.016697 0.018448 0.020010 0.021291 0.022198 0.022645 0.022564 0.021914 0.020696 0.018958 0.016801 0.014380 0.011891 0.009563 0.007626 0.006292 0.005723 0.006008 0.007143 0.009024 0.011456 0.014168 0.016848 0.019178 0.020878 0.021739 0.021657 0.020641 0.018816 0.016405 0.013699 0.011016 0.008665 0.006905 0.005917 0.005786 0.006500 0.007958 0.009990 0.012381 0.014899 0.017323 0.019459 0.021161 0.022331 0.022929 0.022956 0.022457 0.021499 0.020168 0.018559 0.016763 0.014868 0.012951 0.011078 0.009300 0.007658 0.006177 0.004872 0.003748 0.002802 0.002023 0.001396 0.000905 0.000530 0.000253 0.000057 -0.000075 -0.000158 -0.000204 -0.000223 -0.000224 -0.000214 -0.000197 -0.000176 -0.000155 -0.000134 -0.000114 -0.000095 -0.000079 -0.000065 -0.000053 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000068 -0.000082 -0.000098 -0.000115 -0.000134 -0.000152 -0.000168 -0.000181 -0.000185 -0.000178 -0.000152 -0.000100 -0.000013 0.000122 0.000316 0.000586 0.000947 0.001417 0.002013 0.002752 0.003645 0.004701 0.005923 0.007305 0.008834 0.010484 0.012222 0.014001 0.015766 0.017451 0.018980 0.020275 0.021256 0.021851 0.022003 0.021680 0.020885 0.019663 0.018105 0.016346 0.014557 0.012934 0.011675 0.010958 0.010916 0.011618 0.013049 0.015109 0.017615 0.020320 0.022942 0.025193 0.026822 0.027644 0.027564 0.026591 0.024840 0.022509 0.019860 0.017181 0.014751 0.012805 0.011511 0.010955 0.011135 0.011971 0.013321 0.015004 0.016822 0.018584 0.020124 0.021313 0.022068 0.022346 0.022150 0.021512 0.020489 0.019152 0.017580 0.015854 0.014047 0.012229 0.010458 0.008780 0.007231 0.005835 0.004606 0.003548 0.002656 0.001922 0.001331 0.000867 0.000513 0.000251 0.000065 -0.000061 -0.000140 -0.000185 -0.000204 -0.000207 -0.000198 -0.000183 -0.000164 -0.000144 -0.000125 -0.000106 -0.000089 -0.000074 -0.000061 -0.000050 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000077 -0.000092 -0.000108 -0.000126 -0.000143 -0.000158 -0.000170 -0.000174 -0.000167 -0.000143 -0.000094 -0.000013 0.000112 0.000292 0.000541 0.000875 0.001308 0.001858 0.002539 0.003363 0.004338 0.005465 0.006740 0.008150 0.009674 0.011282 0.012933 0.014579 0.016163 0.017622 0.018887 0.019893 0.020580 0.020901 0.020835 0.020386 0.019598 0.018550 0.017361 0.016178 0.015169 0.014499 0.014316 0.014727 0.015781 0.017455 0.019650 0.022196 0.024870 0.027415 0.029576 0.031128 0.031907 0.031829 0.030904 0.029233 0.026995 0.024423 0.021773 0.019297 0.017208 0.015664 0.014748 0.014468 0.014763 0.015519 0.016585 0.017795 0.018987 0.020019 0.020779 0.021192 0.021222 0.020864 0.020142 0.019101 0.017800 0.016304 0.014681 0.012994 0.011305 0.009662 0.008108 0.006675 0.005384 0.004248 0.003270 0.002446 0.001769 0.001223 0.000795 0.000469 0.000227 0.000056 -0.000060 -0.000133 -0.000174 -0.000192 -0.000194 -0.000185 -0.000171 -0.000154 -0.000135 -0.000117 -0.000100 -0.000084 -0.000070 -0.000058 -0.000047 -0.000038 -0.000031 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000031 -0.000039 -0.000048 -0.000059 -0.000072 -0.000086 -0.000102 -0.000119 -0.000135 -0.000150 -0.000162 -0.000166 -0.000161 -0.000140 -0.000097 -0.000024 0.000088 0.000250 0.000475 0.000776 0.001167 0.001664 0.002280 0.003024 0.003905 0.004925 0.006078 0.007354 0.008734 0.010191 0.011691 0.013192 0.014645 0.015997 0.017190 0.018171 0.018891 0.019315 0.019426 0.019234 0.018779 0.018132 0.017396 0.016699 0.016179 0.015977 0.016211 0.016966 0.018273 0.020103 0.022360 0.024887 0.027482 0.029916 0.031962 0.033421 0.034149 0.034074 0.033205 0.031632 0.029512 0.027051 0.024478 0.022016 0.019859 0.018151 0.016972 0.016341 0.016212 0.016496 0.017068 0.017791 0.018529 0.019161 0.019591 0.019753 0.019611 0.019157 0.018408 0.017398 0.016174 0.014789 0.013300 0.011761 0.010223 0.008731 0.007320 0.006021 0.004850 0.003821 0.002935 0.002190 0.001577 0.001084 0.000698 0.000404 0.000187 0.000033 -0.000070 -0.000134 -0.000170 -0.000184 -0.000184 -0.000176 -0.000162 -0.000145 -0.000128 -0.000110 -0.000094 -0.000079 -0.000066 -0.000054 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000045 -0.000056 -0.000068 -0.000081 -0.000096 -0.000112 -0.000128 -0.000143 -0.000155 -0.000161 -0.000158 -0.000141 -0.000105 -0.000042 0.000055 0.000197 0.000394 0.000659 0.001004 0.001443 0.001987 0.002646 0.003426 0.004329 0.005351 0.006482 0.007705 0.008997 0.010329 0.011664 0.012961 0.014175 0.015259 0.016169 0.016866 0.017325 0.017534 0.017506 0.017278 0.016915 0.016506 0.016159 0.015991 0.016116 0.016632 0.017602 0.019045 0.020926 0.023154 0.025587 0.028044 0.030321 0.032219 0.033565 0.034233 0.034162 0.033360 0.031905 0.029937 0.027634 0.025198 0.022825 0.020689 0.018921 0.017598 0.016742 0.016325 0.016275 0.016491 0.016862 0.017274 0.017623 0.017828 0.017830 0.017595 0.017112 0.016390 0.015456 0.014345 0.013101 0.011771 0.010400 0.009033 0.007707 0.006455 0.005300 0.004262 0.003348 0.002562 0.001902 0.001359 0.000924 0.000584 0.000325 0.000136 0.000002 -0.000087 -0.000141 -0.000170 -0.000180 -0.000178 -0.000169 -0.000154 -0.000138 -0.000121 -0.000104 -0.000089 -0.000074 -0.000062 -0.000051 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000034 -0.000043 -0.000052 -0.000064 -0.000077 -0.000091 -0.000107 -0.000122 -0.000137 -0.000150 -0.000157 -0.000157 -0.000145 -0.000116 -0.000065 0.000017 0.000137 0.000305 0.000532 0.000828 0.001207 0.001677 0.002247 0.002922 0.003704 0.004590 0.005569 0.006628 0.007747 0.008899 0.010053 0.011176 0.012229 0.013173 0.013973 0.014598 0.015030 0.015263 0.015312 0.015212 0.015019 0.014812 0.014681 0.014725 0.015038 0.015697 0.016750 0.018206 0.020030 0.022136 0.024396 0.026651 0.028723 0.030439 0.031650 0.032249 0.032182 0.031458 0.030145 0.028363 0.026267 0.024030 0.021826 0.019804 0.018084 0.016737 0.015789 0.015220 0.014976 0.014976 0.015129 0.015338 0.015519 0.015600 0.015529 0.015273 0.014820 0.014174 0.013354 0.012386 0.011307 0.010154 0.008967 0.007782 0.006633 0.005547 0.004545 0.003644 0.002851 0.002169 0.001597 0.001128 0.000753 0.000460 0.000239 0.000078 -0.000034 -0.000108 -0.000152 -0.000173 -0.000179 -0.000174 -0.000163 -0.000148 -0.000132 -0.000115 -0.000099 -0.000084 -0.000070 -0.000058 -0.000048 -0.000039 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000060 -0.000073 -0.000086 -0.000101 -0.000117 -0.000132 -0.000145 -0.000154 -0.000157 -0.000150 -0.000129 -0.000089 -0.000024 0.000074 0.000212 0.000400 0.000648 0.000965 0.001361 0.001841 0.002412 0.003073 0.003821 0.004648 0.005541 0.006483 0.007451 0.008418 0.009355 0.010231 0.011013 0.011672 0.012186 0.012541 0.012736 0.012786 0.012725 0.012601 0.012483 0.012448 0.012577 0.012948 0.013623 0.014638 0.015996 0.017662 0.019559 0.021576 0.023572 0.025396 0.026901 0.027958 0.028478 0.028415 0.027780 0.026628 0.025063 0.023217 0.021237 0.019271 0.017451 0.015878 0.014618 0.013697 0.013103 0.012794 0.012705 0.012760 0.012880 0.012994 0.013040 0.012970 0.012756 0.012383 0.011852 0.011174 0.010371 0.009472 0.008508 0.007512 0.006516 0.005547 0.004630 0.003783 0.003021 0.002350 0.001773 0.001290 0.000895 0.000579 0.000334 0.000151 0.000018 -0.000073 -0.000131 -0.000164 -0.000178 -0.000179 -0.000172 -0.000159 -0.000143 -0.000126 -0.000110 -0.000094 -0.000079 -0.000066 -0.000055 -0.000045 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000038 -0.000047 -0.000057 -0.000069 -0.000082 -0.000096 -0.000111 -0.000126 -0.000140 -0.000151 -0.000157 -0.000155 -0.000142 -0.000114 -0.000065 0.000011 0.000121 0.000271 0.000471 0.000729 0.001051 0.001445 0.001913 0.002456 0.003070 0.003748 0.004479 0.005246 0.006030 0.006809 0.007557 0.008247 0.008854 0.009353 0.009728 0.009969 0.010078 0.010070 0.009975 0.009839 0.009718 0.009678 0.009787 0.010110 0.010695 0.011572 0.012741 0.014168 0.015788 0.017504 0.019198 0.020743 0.022013 0.022903 0.023338 0.023281 0.022740 0.021764 0.020439 0.018874 0.017195 0.015524 0.013972 0.012627 0.011545 0.010751 0.010237 0.009969 0.009895 0.009953 0.010078 0.010207 0.010288 0.010280 0.010156 0.009900 0.009509 0.008993 0.008368 0.007657 0.006886 0.006082 0.005273 0.004483 0.003733 0.003039 0.002413 0.001861 0.001388 0.000991 0.000667 0.000410 0.000212 0.000065 -0.000040 -0.000111 -0.000154 -0.000176 -0.000184 -0.000180 -0.000169 -0.000155 -0.000138 -0.000121 -0.000104 -0.000089 -0.000075 -0.000062 -0.000051 -0.000042 -0.000034 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000044 -0.000054 -0.000065 -0.000078 -0.000091 -0.000106 -0.000121 -0.000136 -0.000148 -0.000157 -0.000160 -0.000154 -0.000137 -0.000103 -0.000048 0.000034 0.000149 0.000303 0.000505 0.000758 0.001069 0.001440 0.001871 0.002358 0.002894 0.003469 0.004069 0.004676 0.005271 0.005833 0.006338 0.006766 0.007096 0.007316 0.007420 0.007410 0.007302 0.007124 0.006915 0.006723 0.006604 0.006615 0.006810 0.007229 0.007896 0.008810 0.009943 0.011239 0.012620 0.013987 0.015234 0.016258 0.016975 0.017322 0.017270 0.016827 0.016033 0.014958 0.013693 0.012339 0.010998 0.009761 0.008699 0.007860 0.007265 0.006907 0.006760 0.006781 0.006916 0.007113 0.007318 0.007486 0.007581 0.007578 0.007462 0.007229 0.006884 0.006440 0.005916 0.005334 0.004718 0.004090 0.003473 0.002882 0.002333 0.001837 0.001399 0.001024 0.000709 0.000454 0.000252 0.000097 -0.000016 -0.000095 -0.000146 -0.000175 -0.000188 -0.000188 -0.000180 -0.000167 -0.000150 -0.000133 -0.000116 -0.000099 -0.000084 -0.000070 -0.000058 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000041 -0.000051 -0.000061 -0.000073 -0.000087 -0.000101 -0.000116 -0.000131 -0.000145 -0.000156 -0.000164 -0.000165 -0.000157 -0.000137 -0.000101 -0.000045 0.000037 0.000150 0.000299 0.000489 0.000724 0.001005 0.001332 0.001701 0.002106 0.002536 0.002979 0.003420 0.003843 0.004227 0.004555 0.004807 0.004969 0.005030 0.004986 0.004842 0.004611 0.004319 0.003999 0.003693 0.003449 0.003313 0.003331 0.003538 0.003952 0.004576 0.005387 0.006340 0.007373 0.008405 0.009352 0.010132 0.010677 0.010937 0.010890 0.010543 0.009928 0.009103 0.008138 0.007116 0.006117 0.005214 0.004464 0.003904 0.003551 0.003397 0.003420 0.003584 0.003845 0.004157 0.004476 0.004762 0.004983 0.005118 0.005151 0.005079 0.004904 0.004637 0.004294 0.003892 0.003452 0.002995 0.002538 0.002096 0.001683 0.001307 0.000975 0.000690 0.000452 0.000259 0.000108 -0.000006 -0.000088 -0.000143 -0.000176 -0.000193 -0.000196 -0.000191 -0.000179 -0.000163 -0.000146 -0.000128 -0.000110 -0.000094 -0.000079 -0.000066 -0.000054 -0.000045 -0.000036 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000069 -0.000082 -0.000096 -0.000111 -0.000126 -0.000141 -0.000155 -0.000166 -0.000173 -0.000174 -0.000167 -0.000148 -0.000114 -0.000061 0.000014 0.000117 0.000250 0.000416 0.000617 0.000850 0.001113 0.001398 0.001697 0.001998 0.002288 0.002552 0.002773 0.002936 0.003025 0.003028 0.002936 0.002747 0.002465 0.002105 0.001687 0.001240 0.000801 0.000410 0.000106 -0.000073 -0.000097 0.000053 0.000378 0.000865 0.001480 0.002173 0.002884 0.003545 0.004093 0.004475 0.004652 0.004610 0.004353 0.003907 0.003317 0.002638 0.001935 0.001269 0.000696 0.000260 -0.000013 -0.000111 -0.000042 0.000173 0.000504 0.000912 0.001360 0.001808 0.002223 0.002578 0.002853 0.003034 0.003117 0.003104 0.003002 0.002825 0.002589 0.002311 0.002008 0.001697 0.001390 0.001099 0.000833 0.000596 0.000392 0.000223 0.000086 -0.000019 -0.000096 -0.000150 -0.000184 -0.000202 -0.000207 -0.000203 -0.000192 -0.000176 -0.000159 -0.000140 -0.000122 -0.000104 -0.000088 -0.000074 -0.000061 -0.000051 -0.000041 -0.000034 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000036 -0.000044 -0.000054 -0.000065 -0.000077 -0.000090 -0.000105 -0.000121 -0.000137 -0.000153 -0.000167 -0.000179 -0.000188 -0.000191 -0.000186 -0.000172 -0.000145 -0.000102 -0.000040 0.000044 0.000150 0.000280 0.000431 0.000600 0.000780 0.000963 0.001139 0.001295 0.001418 0.001495 0.001511 0.001454 0.001313 0.001082 0.000760 0.000351 -0.000133 -0.000673 -0.001244 -0.001815 -0.002353 -0.002825 -0.003197 -0.003443 -0.003547 -0.003502 -0.003317 -0.003016 -0.002634 -0.002218 -0.001817 -0.001479 -0.001244 -0.001140 -0.001180 -0.001357 -0.001651 -0.002030 -0.002449 -0.002862 -0.003223 -0.003491 -0.003635 -0.003635 -0.003489 -0.003203 -0.002798 -0.002301 -0.001744 -0.001161 -0.000585 -0.000044 0.000438 0.000844 0.001161 0.001385 0.001516 0.001563 0.001535 0.001446 0.001311 0.001145 0.000962 0.000774 0.000591 0.000420 0.000267 0.000135 0.000025 -0.000061 -0.000126 -0.000172 -0.000201 -0.000217 -0.000221 -0.000216 -0.000206 -0.000190 -0.000172 -0.000153 -0.000134 -0.000115 -0.000098 -0.000082 -0.000069 -0.000057 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000041 -0.000050 -0.000060 -0.000072 -0.000085 -0.000100 -0.000115 -0.000132 -0.000149 -0.000167 -0.000183 -0.000198 -0.000209 -0.000217 -0.000219 -0.000213 -0.000197 -0.000169 -0.000128 -0.000072 -0.000003 0.000079 0.000167 0.000258 0.000342 0.000410 0.000451 0.000454 0.000407 0.000297 0.000115 -0.000148 -0.000498 -0.000935 -0.001453 -0.002044 -0.002690 -0.003370 -0.004058 -0.004726 -0.005345 -0.005888 -0.006331 -0.006656 -0.006857 -0.006936 -0.006908 -0.006796 -0.006634 -0.006457 -0.006300 -0.006192 -0.006152 -0.006189 -0.006298 -0.006463 -0.006661 -0.006858 -0.007022 -0.007120 -0.007123 -0.007011 -0.006774 -0.006411 -0.005934 -0.005360 -0.004714 -0.004025 -0.003322 -0.002633 -0.001982 -0.001389 -0.000871 -0.000437 -0.000092 0.000164 0.000338 0.000437 0.000474 0.000461 0.000412 0.000339 0.000252 0.000161 0.000072 -0.000010 -0.000081 -0.000139 -0.000183 -0.000214 -0.000233 -0.000242 -0.000241 -0.000234 -0.000222 -0.000206 -0.000187 -0.000167 -0.000147 -0.000127 -0.000109 -0.000092 -0.000077 -0.000064 -0.000052 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000046 -0.000056 -0.000067 -0.000080 -0.000094 -0.000110 -0.000127 -0.000145 -0.000164 -0.000184 -0.000203 -0.000222 -0.000240 -0.000254 -0.000265 -0.000272 -0.000272 -0.000265 -0.000251 -0.000231 -0.000207 -0.000185 -0.000169 -0.000167 -0.000188 -0.000242 -0.000338 -0.000487 -0.000699 -0.000983 -0.001345 -0.001790 -0.002317 -0.002923 -0.003596 -0.004325 -0.005089 -0.005868 -0.006638 -0.007375 -0.008054 -0.008654 -0.009159 -0.009558 -0.009851 -0.010044 -0.010153 -0.010198 -0.010204 -0.010194 -0.010189 -0.010201 -0.010237 -0.010291 -0.010353 -0.010404 -0.010422 -0.010385 -0.010269 -0.010058 -0.009739 -0.009309 -0.008771 -0.008139 -0.007429 -0.006665 -0.005871 -0.005074 -0.004296 -0.003558 -0.002879 -0.002271 -0.001744 -0.001302 -0.000945 -0.000668 -0.000464 -0.000324 -0.000236 -0.000189 -0.000171 -0.000174 -0.000190 -0.000212 -0.000235 -0.000255 -0.000270 -0.000279 -0.000282 -0.000279 -0.000271 -0.000258 -0.000242 -0.000223 -0.000203 -0.000182 -0.000160 -0.000140 -0.000120 -0.000102 -0.000085 -0.000071 -0.000059 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000035 -0.000043 -0.000052 -0.000062 -0.000074 -0.000088 -0.000104 -0.000121 -0.000140 -0.000160 -0.000182 -0.000205 -0.000229 -0.000254 -0.000279 -0.000303 -0.000326 -0.000348 -0.000368 -0.000387 -0.000407 -0.000429 -0.000459 -0.000503 -0.000566 -0.000658 -0.000787 -0.000961 -0.001190 -0.001481 -0.001842 -0.002279 -0.002793 -0.003386 -0.004051 -0.004782 -0.005565 -0.006385 -0.007225 -0.008063 -0.008880 -0.009655 -0.010367 -0.011003 -0.011549 -0.012002 -0.012361 -0.012636 -0.012838 -0.012984 -0.013087 -0.013161 -0.013214 -0.013248 -0.013262 -0.013245 -0.013185 -0.013068 -0.012878 -0.012602 -0.012230 -0.011758 -0.011185 -0.010521 -0.009777 -0.008971 -0.008125 -0.007260 -0.006398 -0.005561 -0.004765 -0.004026 -0.003355 -0.002760 -0.002246 -0.001813 -0.001457 -0.001173 -0.000952 -0.000785 -0.000661 -0.000572 -0.000509 -0.000464 -0.000432 -0.000408 -0.000388 -0.000370 -0.000351 -0.000332 -0.000312 -0.000290 -0.000268 -0.000245 -0.000221 -0.000198 -0.000175 -0.000153 -0.000132 -0.000112 -0.000095 -0.000079 -0.000065 -0.000054 -0.000044 -0.000036 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000069 -0.000082 -0.000097 -0.000114 -0.000134 -0.000155 -0.000178 -0.000204 -0.000231 -0.000261 -0.000293 -0.000327 -0.000363 -0.000401 -0.000441 -0.000485 -0.000534 -0.000592 -0.000662 -0.000751 -0.000864 -0.001009 -0.001193 -0.001425 -0.001712 -0.002059 -0.002475 -0.002961 -0.003521 -0.004152 -0.004852 -0.005612 -0.006422 -0.007269 -0.008137 -0.009010 -0.009870 -0.010698 -0.011478 -0.012195 -0.012836 -0.013394 -0.013867 -0.014256 -0.014567 -0.014810 -0.014992 -0.015122 -0.015204 -0.015238 -0.015223 -0.015151 -0.015014 -0.014803 -0.014509 -0.014124 -0.013644 -0.013070 -0.012406 -0.011662 -0.010852 -0.009992 -0.009102 -0.008200 -0.007307 -0.006439 -0.005614 -0.004842 -0.004135 -0.003499 -0.002938 -0.002453 -0.002042 -0.001700 -0.001420 -0.001194 -0.001014 -0.000871 -0.000758 -0.000668 -0.000595 -0.000535 -0.000484 -0.000440 -0.000401 -0.000365 -0.000332 -0.000300 -0.000271 -0.000243 -0.000216 -0.000191 -0.000167 -0.000144 -0.000124 -0.000105 -0.000088 -0.000073 -0.000060 -0.000049 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000043 -0.000053 -0.000063 -0.000076 -0.000091 -0.000107 -0.000126 -0.000148 -0.000172 -0.000199 -0.000228 -0.000262 -0.000298 -0.000339 -0.000383 -0.000432 -0.000487 -0.000549 -0.000619 -0.000702 -0.000801 -0.000922 -0.001070 -0.001252 -0.001475 -0.001745 -0.002069 -0.002453 -0.002900 -0.003413 -0.003995 -0.004642 -0.005352 -0.006116 -0.006927 -0.007773 -0.008641 -0.009515 -0.010383 -0.011227 -0.012032 -0.012785 -0.013473 -0.014088 -0.014625 -0.015081 -0.015458 -0.015760 -0.015992 -0.016156 -0.016256 -0.016290 -0.016256 -0.016150 -0.015966 -0.015699 -0.015342 -0.014894 -0.014355 -0.013727 -0.013019 -0.012240 -0.011405 -0.010530 -0.009630 -0.008725 -0.007831 -0.006962 -0.006133 -0.005355 -0.004636 -0.003983 -0.003399 -0.002885 -0.002441 -0.002062 -0.001743 -0.001477 -0.001258 -0.001077 -0.000929 -0.000806 -0.000705 -0.000619 -0.000547 -0.000485 -0.000430 -0.000383 -0.000340 -0.000302 -0.000268 -0.000237 -0.000208 -0.000182 -0.000158 -0.000135 -0.000115 -0.000097 -0.000081 -0.000067 -0.000055 -0.000045 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000070 -0.000084 -0.000100 -0.000118 -0.000139 -0.000163 -0.000191 -0.000221 -0.000256 -0.000296 -0.000340 -0.000390 -0.000446 -0.000510 -0.000583 -0.000667 -0.000766 -0.000884 -0.001025 -0.001196 -0.001401 -0.001646 -0.001939 -0.002283 -0.002683 -0.003142 -0.003663 -0.004246 -0.004888 -0.005586 -0.006334 -0.007123 -0.007944 -0.008785 -0.009635 -0.010480 -0.011307 -0.012103 -0.012854 -0.013549 -0.014179 -0.014738 -0.015221 -0.015627 -0.015957 -0.016213 -0.016394 -0.016502 -0.016535 -0.016492 -0.016369 -0.016162 -0.015869 -0.015485 -0.015013 -0.014454 -0.013814 -0.013101 -0.012326 -0.011502 -0.010644 -0.009766 -0.008886 -0.008016 -0.007172 -0.006364 -0.005601 -0.004893 -0.004244 -0.003657 -0.003135 -0.002677 -0.002280 -0.001940 -0.001651 -0.001408 -0.001204 -0.001033 -0.000889 -0.000769 -0.000667 -0.000580 -0.000506 -0.000442 -0.000387 -0.000339 -0.000297 -0.000260 -0.000227 -0.000198 -0.000172 -0.000148 -0.000126 -0.000107 -0.000090 -0.000075 -0.000062 -0.000051 -0.000041 -0.000033 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000053 -0.000064 -0.000077 -0.000092 -0.000110 -0.000130 -0.000153 -0.000180 -0.000211 -0.000246 -0.000286 -0.000332 -0.000385 -0.000445 -0.000513 -0.000592 -0.000684 -0.000793 -0.000921 -0.001073 -0.001254 -0.001470 -0.001726 -0.002025 -0.002374 -0.002775 -0.003231 -0.003742 -0.004309 -0.004929 -0.005598 -0.006311 -0.007060 -0.007837 -0.008632 -0.009436 -0.010235 -0.011020 -0.011778 -0.012497 -0.013168 -0.013781 -0.014329 -0.014808 -0.015215 -0.015548 -0.015806 -0.015990 -0.016099 -0.016131 -0.016085 -0.015958 -0.015747 -0.015451 -0.015069 -0.014603 -0.014056 -0.013435 -0.012749 -0.012007 -0.011222 -0.010407 -0.009576 -0.008743 -0.007920 -0.007119 -0.006351 -0.005623 -0.004943 -0.004315 -0.003744 -0.003231 -0.002775 -0.002376 -0.002029 -0.001732 -0.001478 -0.001263 -0.001080 -0.000926 -0.000795 -0.000684 -0.000589 -0.000509 -0.000440 -0.000381 -0.000330 -0.000286 -0.000248 -0.000215 -0.000186 -0.000160 -0.000137 -0.000116 -0.000098 -0.000082 -0.000068 -0.000056 -0.000046 -0.000038 -0.000030 -0.000024 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000070 -0.000084 -0.000101 -0.000120 -0.000142 -0.000168 -0.000198 -0.000232 -0.000272 -0.000318 -0.000371 -0.000431 -0.000501 -0.000583 -0.000677 -0.000789 -0.000920 -0.001075 -0.001259 -0.001476 -0.001730 -0.002026 -0.002367 -0.002756 -0.003194 -0.003683 -0.004220 -0.004805 -0.005432 -0.006097 -0.006792 -0.007512 -0.008247 -0.008988 -0.009726 -0.010450 -0.011150 -0.011817 -0.012440 -0.013013 -0.013528 -0.013980 -0.014366 -0.014684 -0.014931 -0.015107 -0.015210 -0.015241 -0.015195 -0.015073 -0.014871 -0.014590 -0.014229 -0.013791 -0.013280 -0.012701 -0.012063 -0.011376 -0.010651 -0.009899 -0.009132 -0.008362 -0.007601 -0.006858 -0.006144 -0.005464 -0.004826 -0.004235 -0.003692 -0.003201 -0.002761 -0.002372 -0.002032 -0.001738 -0.001484 -0.001267 -0.001082 -0.000924 -0.000790 -0.000676 -0.000579 -0.000496 -0.000426 -0.000366 -0.000314 -0.000271 -0.000233 -0.000201 -0.000172 -0.000148 -0.000126 -0.000107 -0.000090 -0.000075 -0.000062 -0.000051 -0.000042 -0.000034 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000052 -0.000063 -0.000076 -0.000092 -0.000109 -0.000130 -0.000155 -0.000183 -0.000216 -0.000255 -0.000299 -0.000350 -0.000409 -0.000478 -0.000558 -0.000652 -0.000762 -0.000891 -0.001043 -0.001222 -0.001432 -0.001676 -0.001959 -0.002283 -0.002650 -0.003061 -0.003517 -0.004016 -0.004555 -0.005131 -0.005739 -0.006372 -0.007026 -0.007691 -0.008360 -0.009026 -0.009678 -0.010309 -0.010910 -0.011472 -0.011990 -0.012457 -0.012868 -0.013220 -0.013510 -0.013736 -0.013897 -0.013992 -0.014019 -0.013977 -0.013865 -0.013681 -0.013425 -0.013098 -0.012702 -0.012240 -0.011719 -0.011144 -0.010526 -0.009872 -0.009194 -0.008502 -0.007806 -0.007116 -0.006441 -0.005790 -0.005169 -0.004583 -0.004037 -0.003533 -0.003074 -0.002661 -0.002293 -0.001968 -0.001685 -0.001440 -0.001229 -0.001048 -0.000893 -0.000762 -0.000649 -0.000553 -0.000472 -0.000403 -0.000344 -0.000294 -0.000252 -0.000216 -0.000185 -0.000158 -0.000135 -0.000114 -0.000097 -0.000081 -0.000068 -0.000056 -0.000046 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000069 -0.000083 -0.000099 -0.000119 -0.000141 -0.000168 -0.000199 -0.000234 -0.000276 -0.000325 -0.000381 -0.000447 -0.000523 -0.000613 -0.000718 -0.000841 -0.000985 -0.001155 -0.001352 -0.001581 -0.001844 -0.002144 -0.002482 -0.002860 -0.003276 -0.003729 -0.004217 -0.004736 -0.005282 -0.005848 -0.006431 -0.007022 -0.007616 -0.008204 -0.008780 -0.009336 -0.009864 -0.010359 -0.010815 -0.011227 -0.011589 -0.011900 -0.012156 -0.012355 -0.012497 -0.012581 -0.012604 -0.012567 -0.012468 -0.012306 -0.012081 -0.011794 -0.011447 -0.011042 -0.010585 -0.010081 -0.009537 -0.008961 -0.008363 -0.007750 -0.007133 -0.006519 -0.005918 -0.005335 -0.004777 -0.004249 -0.003755 -0.003297 -0.002878 -0.002498 -0.002157 -0.001855 -0.001590 -0.001360 -0.001161 -0.000989 -0.000842 -0.000716 -0.000609 -0.000517 -0.000439 -0.000373 -0.000318 -0.000271 -0.000231 -0.000197 -0.000168 -0.000143 -0.000122 -0.000103 -0.000087 -0.000073 -0.000061 -0.000050 -0.000042 -0.000034 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000051 -0.000062 -0.000074 -0.000089 -0.000107 -0.000127 -0.000152 -0.000180 -0.000213 -0.000252 -0.000297 -0.000349 -0.000410 -0.000481 -0.000564 -0.000662 -0.000776 -0.000910 -0.001066 -0.001247 -0.001457 -0.001696 -0.001968 -0.002273 -0.002613 -0.002985 -0.003390 -0.003824 -0.004283 -0.004765 -0.005264 -0.005775 -0.006292 -0.006809 -0.007320 -0.007819 -0.008299 -0.008755 -0.009182 -0.009574 -0.009928 -0.010240 -0.010507 -0.010727 -0.010898 -0.011020 -0.011091 -0.011110 -0.011078 -0.010992 -0.010853 -0.010661 -0.010416 -0.010119 -0.009773 -0.009382 -0.008949 -0.008481 -0.007984 -0.007465 -0.006933 -0.006395 -0.005859 -0.005331 -0.004819 -0.004326 -0.003859 -0.003419 -0.003011 -0.002634 -0.002292 -0.001984 -0.001709 -0.001467 -0.001255 -0.001072 -0.000913 -0.000776 -0.000659 -0.000559 -0.000474 -0.000402 -0.000340 -0.000289 -0.000245 -0.000208 -0.000177 -0.000151 -0.000128 -0.000109 -0.000092 -0.000077 -0.000065 -0.000054 -0.000045 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000055 -0.000066 -0.000080 -0.000095 -0.000114 -0.000136 -0.000162 -0.000192 -0.000226 -0.000267 -0.000315 -0.000370 -0.000435 -0.000511 -0.000600 -0.000704 -0.000825 -0.000966 -0.001129 -0.001316 -0.001529 -0.001771 -0.002041 -0.002341 -0.002669 -0.003024 -0.003403 -0.003803 -0.004222 -0.004654 -0.005096 -0.005541 -0.005985 -0.006422 -0.006848 -0.007256 -0.007642 -0.008003 -0.008335 -0.008634 -0.008897 -0.009122 -0.009307 -0.009450 -0.009552 -0.009610 -0.009625 -0.009597 -0.009524 -0.009407 -0.009246 -0.009041 -0.008793 -0.008504 -0.008175 -0.007811 -0.007415 -0.006994 -0.006552 -0.006097 -0.005635 -0.005173 -0.004718 -0.004274 -0.003846 -0.003439 -0.003055 -0.002696 -0.002365 -0.002063 -0.001789 -0.001544 -0.001327 -0.001136 -0.000971 -0.000827 -0.000703 -0.000597 -0.000505 -0.000428 -0.000362 -0.000306 -0.000259 -0.000219 -0.000186 -0.000157 -0.000134 -0.000113 -0.000096 -0.000081 -0.000068 -0.000057 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000058 -0.000070 -0.000085 -0.000101 -0.000121 -0.000144 -0.000170 -0.000201 -0.000237 -0.000280 -0.000329 -0.000387 -0.000455 -0.000535 -0.000627 -0.000735 -0.000860 -0.001003 -0.001168 -0.001355 -0.001566 -0.001801 -0.002061 -0.002345 -0.002651 -0.002977 -0.003321 -0.003680 -0.004049 -0.004425 -0.004804 -0.005180 -0.005549 -0.005906 -0.006248 -0.006571 -0.006872 -0.007148 -0.007397 -0.007615 -0.007802 -0.007955 -0.008073 -0.008155 -0.008202 -0.008213 -0.008187 -0.008126 -0.008029 -0.007896 -0.007728 -0.007524 -0.007286 -0.007015 -0.006713 -0.006384 -0.006032 -0.005661 -0.005278 -0.004887 -0.004495 -0.004108 -0.003729 -0.003363 -0.003013 -0.002683 -0.002373 -0.002087 -0.001824 -0.001585 -0.001370 -0.001180 -0.001012 -0.000865 -0.000737 -0.000626 -0.000531 -0.000450 -0.000380 -0.000321 -0.000271 -0.000229 -0.000193 -0.000164 -0.000139 -0.000117 -0.000099 -0.000084 -0.000071 -0.000060 -0.000050 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000043 -0.000051 -0.000062 -0.000074 -0.000089 -0.000106 -0.000126 -0.000150 -0.000177 -0.000209 -0.000246 -0.000289 -0.000340 -0.000400 -0.000470 -0.000551 -0.000645 -0.000753 -0.000878 -0.001020 -0.001181 -0.001362 -0.001564 -0.001786 -0.002027 -0.002288 -0.002564 -0.002856 -0.003159 -0.003470 -0.003787 -0.004104 -0.004419 -0.004726 -0.005023 -0.005307 -0.005574 -0.005822 -0.006049 -0.006253 -0.006433 -0.006585 -0.006710 -0.006806 -0.006871 -0.006908 -0.006914 -0.006891 -0.006840 -0.006760 -0.006651 -0.006514 -0.006349 -0.006156 -0.005935 -0.005688 -0.005418 -0.005128 -0.004821 -0.004503 -0.004177 -0.003849 -0.003523 -0.003204 -0.002895 -0.002599 -0.002319 -0.002056 -0.001812 -0.001587 -0.001382 -0.001198 -0.001033 -0.000887 -0.000759 -0.000647 -0.000550 -0.000467 -0.000395 -0.000334 -0.000281 -0.000237 -0.000200 -0.000169 -0.000143 -0.000121 -0.000102 -0.000087 -0.000073 -0.000062 -0.000052 -0.000044 -0.000037 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000054 -0.000065 -0.000078 -0.000093 -0.000110 -0.000130 -0.000154 -0.000181 -0.000213 -0.000251 -0.000295 -0.000346 -0.000407 -0.000477 -0.000558 -0.000651 -0.000757 -0.000878 -0.001015 -0.001168 -0.001338 -0.001524 -0.001727 -0.001945 -0.002177 -0.002421 -0.002674 -0.002933 -0.003196 -0.003460 -0.003720 -0.003974 -0.004218 -0.004451 -0.004669 -0.004872 -0.005057 -0.005224 -0.005370 -0.005494 -0.005594 -0.005670 -0.005722 -0.005749 -0.005752 -0.005731 -0.005688 -0.005622 -0.005534 -0.005423 -0.005290 -0.005135 -0.004957 -0.004758 -0.004539 -0.004302 -0.004051 -0.003789 -0.003521 -0.003249 -0.002979 -0.002714 -0.002457 -0.002210 -0.001976 -0.001756 -0.001551 -0.001362 -0.001189 -0.001032 -0.000892 -0.000767 -0.000657 -0.000561 -0.000478 -0.000405 -0.000343 -0.000290 -0.000244 -0.000206 -0.000173 -0.000146 -0.000124 -0.000105 -0.000088 -0.000075 -0.000063 -0.000054 -0.000045 -0.000038 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000047 -0.000056 -0.000067 -0.000080 -0.000095 -0.000112 -0.000132 -0.000155 -0.000183 -0.000215 -0.000252 -0.000296 -0.000347 -0.000407 -0.000476 -0.000554 -0.000644 -0.000746 -0.000860 -0.000987 -0.001128 -0.001283 -0.001452 -0.001632 -0.001824 -0.002025 -0.002234 -0.002448 -0.002664 -0.002880 -0.003094 -0.003301 -0.003501 -0.003690 -0.003867 -0.004032 -0.004182 -0.004317 -0.004435 -0.004535 -0.004615 -0.004675 -0.004715 -0.004735 -0.004735 -0.004716 -0.004679 -0.004625 -0.004553 -0.004464 -0.004358 -0.004234 -0.004091 -0.003932 -0.003756 -0.003565 -0.003362 -0.003149 -0.002930 -0.002709 -0.002487 -0.002270 -0.002058 -0.001855 -0.001662 -0.001480 -0.001310 -0.001153 -0.001009 -0.000878 -0.000760 -0.000655 -0.000562 -0.000481 -0.000410 -0.000348 -0.000295 -0.000249 -0.000210 -0.000177 -0.000149 -0.000126 -0.000106 -0.000090 -0.000076 -0.000065 -0.000055 -0.000046 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000033 -0.000040 -0.000048 -0.000058 -0.000068 -0.000081 -0.000095 -0.000112 -0.000132 -0.000155 -0.000182 -0.000213 -0.000250 -0.000293 -0.000343 -0.000401 -0.000466 -0.000541 -0.000625 -0.000719 -0.000824 -0.000940 -0.001067 -0.001205 -0.001353 -0.001509 -0.001674 -0.001844 -0.002019 -0.002195 -0.002371 -0.002544 -0.002713 -0.002874 -0.003027 -0.003170 -0.003303 -0.003424 -0.003533 -0.003627 -0.003707 -0.003771 -0.003819 -0.003849 -0.003863 -0.003861 -0.003844 -0.003812 -0.003767 -0.003709 -0.003638 -0.003553 -0.003454 -0.003341 -0.003213 -0.003073 -0.002920 -0.002757 -0.002587 -0.002410 -0.002231 -0.002052 -0.001876 -0.001704 -0.001539 -0.001381 -0.001233 -0.001094 -0.000965 -0.000846 -0.000738 -0.000641 -0.000553 -0.000476 -0.000408 -0.000348 -0.000296 -0.000251 -0.000213 -0.000180 -0.000151 -0.000128 -0.000108 -0.000091 -0.000077 -0.000065 -0.000055 -0.000047 -0.000040 -0.000034 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000069 -0.000081 -0.000095 -0.000111 -0.000130 -0.000152 -0.000178 -0.000209 -0.000245 -0.000286 -0.000334 -0.000388 -0.000449 -0.000517 -0.000594 -0.000680 -0.000774 -0.000877 -0.000988 -0.001108 -0.001235 -0.001368 -0.001506 -0.001647 -0.001789 -0.001931 -0.002071 -0.002207 -0.002336 -0.002459 -0.002574 -0.002681 -0.002778 -0.002865 -0.002941 -0.003005 -0.003055 -0.003092 -0.003115 -0.003125 -0.003121 -0.003106 -0.003079 -0.003042 -0.002995 -0.002937 -0.002870 -0.002791 -0.002701 -0.002600 -0.002488 -0.002367 -0.002238 -0.002102 -0.001961 -0.001818 -0.001674 -0.001533 -0.001395 -0.001262 -0.001136 -0.001016 -0.000903 -0.000799 -0.000702 -0.000614 -0.000534 -0.000462 -0.000399 -0.000342 -0.000293 -0.000250 -0.000213 -0.000180 -0.000152 -0.000129 -0.000109 -0.000092 -0.000078 -0.000066 -0.000056 -0.000047 -0.000040 -0.000034 -0.000029 -0.000025 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000049 -0.000057 -0.000067 -0.000079 -0.000092 -0.000108 -0.000126 -0.000147 -0.000173 -0.000202 -0.000236 -0.000274 -0.000318 -0.000368 -0.000424 -0.000486 -0.000554 -0.000630 -0.000713 -0.000802 -0.000898 -0.001000 -0.001107 -0.001217 -0.001330 -0.001444 -0.001558 -0.001670 -0.001778 -0.001882 -0.001980 -0.002072 -0.002157 -0.002234 -0.002304 -0.002364 -0.002415 -0.002455 -0.002484 -0.002501 -0.002507 -0.002503 -0.002489 -0.002467 -0.002436 -0.002398 -0.002352 -0.002298 -0.002235 -0.002164 -0.002084 -0.001996 -0.001900 -0.001798 -0.001690 -0.001579 -0.001466 -0.001352 -0.001240 -0.001131 -0.001025 -0.000924 -0.000829 -0.000739 -0.000655 -0.000577 -0.000506 -0.000441 -0.000383 -0.000331 -0.000285 -0.000244 -0.000209 -0.000178 -0.000151 -0.000128 -0.000109 -0.000092 -0.000078 -0.000066 -0.000056 -0.000048 -0.000041 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000041 -0.000048 -0.000056 -0.000065 -0.000076 -0.000089 -0.000103 -0.000121 -0.000141 -0.000165 -0.000192 -0.000223 -0.000259 -0.000299 -0.000343 -0.000393 -0.000448 -0.000508 -0.000574 -0.000645 -0.000721 -0.000802 -0.000887 -0.000975 -0.001065 -0.001155 -0.001246 -0.001335 -0.001421 -0.001503 -0.001581 -0.001654 -0.001721 -0.001782 -0.001838 -0.001886 -0.001926 -0.001957 -0.001980 -0.001993 -0.001997 -0.001992 -0.001981 -0.001962 -0.001937 -0.001906 -0.001869 -0.001826 -0.001776 -0.001720 -0.001657 -0.001587 -0.001512 -0.001432 -0.001347 -0.001260 -0.001171 -0.001082 -0.000994 -0.000908 -0.000825 -0.000746 -0.000670 -0.000599 -0.000532 -0.000470 -0.000413 -0.000361 -0.000314 -0.000272 -0.000235 -0.000202 -0.000173 -0.000148 -0.000126 -0.000107 -0.000091 -0.000077 -0.000066 -0.000056 -0.000047 -0.000040 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000039 -0.000046 -0.000053 -0.000062 -0.000072 -0.000084 -0.000098 -0.000114 -0.000133 -0.000155 -0.000180 -0.000209 -0.000240 -0.000276 -0.000315 -0.000358 -0.000406 -0.000458 -0.000514 -0.000574 -0.000638 -0.000705 -0.000774 -0.000845 -0.000917 -0.000988 -0.001058 -0.001126 -0.001191 -0.001252 -0.001309 -0.001362 -0.001411 -0.001454 -0.001492 -0.001524 -0.001549 -0.001566 -0.001576 -0.001579 -0.001575 -0.001565 -0.001550 -0.001529 -0.001504 -0.001475 -0.001440 -0.001401 -0.001356 -0.001307 -0.001252 -0.001193 -0.001130 -0.001064 -0.000997 -0.000928 -0.000859 -0.000790 -0.000724 -0.000659 -0.000597 -0.000538 -0.000482 -0.000429 -0.000380 -0.000334 -0.000293 -0.000256 -0.000222 -0.000192 -0.000166 -0.000143 -0.000122 -0.000104 -0.000089 -0.000076 -0.000065 -0.000055 -0.000047 -0.000040 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000043 -0.000050 -0.000059 -0.000068 -0.000079 -0.000092 -0.000107 -0.000124 -0.000144 -0.000167 -0.000192 -0.000220 -0.000251 -0.000285 -0.000322 -0.000363 -0.000407 -0.000454 -0.000504 -0.000556 -0.000610 -0.000665 -0.000721 -0.000777 -0.000832 -0.000885 -0.000936 -0.000984 -0.001029 -0.001071 -0.001108 -0.001143 -0.001172 -0.001197 -0.001217 -0.001231 -0.001238 -0.001240 -0.001237 -0.001228 -0.001216 -0.001200 -0.001180 -0.001156 -0.001129 -0.001097 -0.001062 -0.001023 -0.000980 -0.000934 -0.000885 -0.000834 -0.000782 -0.000729 -0.000676 -0.000623 -0.000572 -0.000522 -0.000474 -0.000428 -0.000384 -0.000343 -0.000305 -0.000269 -0.000236 -0.000206 -0.000180 -0.000156 -0.000135 -0.000116 -0.000100 -0.000086 -0.000073 -0.000063 -0.000054 -0.000046 -0.000039 -0.000033 -0.000029 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000035 -0.000041 -0.000047 -0.000055 -0.000063 -0.000074 -0.000085 -0.000099 -0.000115 -0.000132 -0.000152 -0.000174 -0.000198 -0.000225 -0.000254 -0.000285 -0.000319 -0.000356 -0.000395 -0.000435 -0.000477 -0.000520 -0.000564 -0.000607 -0.000650 -0.000691 -0.000731 -0.000768 -0.000803 -0.000835 -0.000865 -0.000891 -0.000914 -0.000934 -0.000949 -0.000960 -0.000966 -0.000968 -0.000965 -0.000958 -0.000948 -0.000935 -0.000919 -0.000900 -0.000878 -0.000854 -0.000826 -0.000795 -0.000762 -0.000726 -0.000688 -0.000649 -0.000609 -0.000569 -0.000528 -0.000488 -0.000449 -0.000411 -0.000374 -0.000338 -0.000305 -0.000273 -0.000243 -0.000215 -0.000189 -0.000165 -0.000144 -0.000125 -0.000109 -0.000094 -0.000081 -0.000070 -0.000060 -0.000051 -0.000044 -0.000038 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000043 -0.000050 -0.000058 -0.000068 -0.000078 -0.000090 -0.000104 -0.000119 -0.000136 -0.000155 -0.000176 -0.000199 -0.000223 -0.000250 -0.000278 -0.000307 -0.000339 -0.000371 -0.000404 -0.000438 -0.000471 -0.000504 -0.000536 -0.000566 -0.000595 -0.000622 -0.000647 -0.000670 -0.000690 -0.000708 -0.000724 -0.000736 -0.000745 -0.000750 -0.000751 -0.000749 -0.000743 -0.000735 -0.000724 -0.000712 -0.000697 -0.000679 -0.000660 -0.000638 -0.000614 -0.000588 -0.000560 -0.000531 -0.000502 -0.000471 -0.000440 -0.000410 -0.000379 -0.000350 -0.000321 -0.000293 -0.000266 -0.000240 -0.000215 -0.000192 -0.000170 -0.000150 -0.000132 -0.000115 -0.000100 -0.000087 -0.000075 -0.000065 -0.000056 -0.000048 -0.000042 -0.000036 -0.000031 -0.000026 -0.000023 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000040 -0.000046 -0.000053 -0.000061 -0.000071 -0.000081 -0.000093 -0.000107 -0.000121 -0.000137 -0.000155 -0.000174 -0.000194 -0.000215 -0.000238 -0.000262 -0.000286 -0.000312 -0.000337 -0.000363 -0.000388 -0.000413 -0.000436 -0.000458 -0.000479 -0.000498 -0.000515 -0.000531 -0.000545 -0.000557 -0.000567 -0.000574 -0.000578 -0.000579 -0.000578 -0.000573 -0.000567 -0.000558 -0.000548 -0.000536 -0.000522 -0.000507 -0.000490 -0.000471 -0.000451 -0.000430 -0.000407 -0.000385 -0.000362 -0.000339 -0.000316 -0.000293 -0.000271 -0.000249 -0.000228 -0.000208 -0.000188 -0.000169 -0.000151 -0.000134 -0.000119 -0.000104 -0.000091 -0.000080 -0.000069 -0.000060 -0.000052 -0.000045 -0.000039 -0.000033 -0.000029 -0.000025 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000048 -0.000055 -0.000063 -0.000073 -0.000083 -0.000094 -0.000107 -0.000120 -0.000134 -0.000150 -0.000166 -0.000183 -0.000201 -0.000220 -0.000239 -0.000259 -0.000278 -0.000297 -0.000316 -0.000334 -0.000351 -0.000366 -0.000381 -0.000394 -0.000406 -0.000417 -0.000427 -0.000435 -0.000440 -0.000444 -0.000445 -0.000444 -0.000440 -0.000435 -0.000428 -0.000420 -0.000410 -0.000399 -0.000387 -0.000373 -0.000359 -0.000343 -0.000327 -0.000311 -0.000293 -0.000276 -0.000259 -0.000242 -0.000225 -0.000209 -0.000192 -0.000177 -0.000161 -0.000146 -0.000132 -0.000118 -0.000105 -0.000093 -0.000082 -0.000072 -0.000063 -0.000055 -0.000048 -0.000041 -0.000036 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000043 -0.000049 -0.000056 -0.000064 -0.000073 -0.000082 -0.000093 -0.000104 -0.000115 -0.000128 -0.000141 -0.000154 -0.000168 -0.000183 -0.000197 -0.000212 -0.000227 -0.000241 -0.000254 -0.000267 -0.000279 -0.000290 -0.000300 -0.000309 -0.000318 -0.000325 -0.000331 -0.000336 -0.000339 -0.000340 -0.000339 -0.000337 -0.000332 -0.000327 -0.000320 -0.000313 -0.000304 -0.000294 -0.000283 -0.000272 -0.000260 -0.000248 -0.000235 -0.000223 -0.000210 -0.000197 -0.000185 -0.000172 -0.000160 -0.000148 -0.000136 -0.000125 -0.000114 -0.000103 -0.000092 -0.000082 -0.000073 -0.000064 -0.000056 -0.000049 -0.000043 -0.000037 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000038 -0.000043 -0.000049 -0.000056 -0.000063 -0.000071 -0.000080 -0.000088 -0.000098 -0.000107 -0.000118 -0.000128 -0.000139 -0.000150 -0.000161 -0.000172 -0.000182 -0.000193 -0.000202 -0.000211 -0.000219 -0.000227 -0.000234 -0.000241 -0.000247 -0.000251 -0.000255 -0.000258 -0.000259 -0.000258 -0.000256 -0.000253 -0.000249 -0.000243 -0.000237 -0.000230 -0.000222 -0.000214 -0.000205 -0.000196 -0.000187 -0.000177 -0.000168 -0.000159 -0.000149 -0.000140 -0.000131 -0.000122 -0.000113 -0.000104 -0.000096 -0.000088 -0.000080 -0.000072 -0.000064 -0.000057 -0.000050 -0.000044 -0.000038 -0.000033 -0.000029 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000038 -0.000043 -0.000049 -0.000055 -0.000061 -0.000068 -0.000075 -0.000082 -0.000089 -0.000097 -0.000105 -0.000113 -0.000122 -0.000130 -0.000138 -0.000145 -0.000153 -0.000159 -0.000165 -0.000171 -0.000176 -0.000181 -0.000186 -0.000190 -0.000193 -0.000195 -0.000196 -0.000196 -0.000194 -0.000192 -0.000188 -0.000184 -0.000179 -0.000174 -0.000168 -0.000161 -0.000154 -0.000147 -0.000140 -0.000133 -0.000126 -0.000120 -0.000113 -0.000106 -0.000099 -0.000093 -0.000086 -0.000080 -0.000074 -0.000067 -0.000061 -0.000055 -0.000049 -0.000044 -0.000039 -0.000034 -0.000030 -0.000026 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000042 -0.000047 -0.000052 -0.000057 -0.000062 -0.000068 -0.000074 -0.000080 -0.000086 -0.000092 -0.000098 -0.000104 -0.000109 -0.000115 -0.000120 -0.000124 -0.000129 -0.000132 -0.000136 -0.000140 -0.000143 -0.000145 -0.000147 -0.000148 -0.000147 -0.000146 -0.000145 -0.000142 -0.000139 -0.000135 -0.000131 -0.000126 -0.000121 -0.000116 -0.000110 -0.000105 -0.000100 -0.000095 -0.000090 -0.000085 -0.000080 -0.000075 -0.000070 -0.000066 -0.000061 -0.000056 -0.000052 -0.000047 -0.000042 -0.000038 -0.000034 -0.000030 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000032 -0.000036 -0.000039 -0.000043 -0.000047 -0.000051 -0.000056 -0.000060 -0.000065 -0.000069 -0.000074 -0.000078 -0.000082 -0.000086 -0.000090 -0.000093 -0.000096 -0.000099 -0.000102 -0.000104 -0.000107 -0.000108 -0.000110 -0.000110 -0.000111 -0.000110 -0.000108 -0.000107 -0.000104 -0.000101 -0.000098 -0.000094 -0.000090 -0.000087 -0.000083 -0.000079 -0.000075 -0.000071 -0.000067 -0.000064 -0.000060 -0.000057 -0.000053 -0.000050 -0.000046 -0.000043 -0.000039 -0.000036 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000039 -0.000042 -0.000045 -0.000049 -0.000052 -0.000055 -0.000059 -0.000062 -0.000065 -0.000067 -0.000070 -0.000072 -0.000074 -0.000076 -0.000077 -0.000079 -0.000081 -0.000082 -0.000082 -0.000082 -0.000082 -0.000081 -0.000079 -0.000078 -0.000075 -0.000073 -0.000070 -0.000067 -0.000065 -0.000062 -0.000059 -0.000056 -0.000053 -0.000051 -0.000048 -0.000045 -0.000043 -0.000040 -0.000037 -0.000035 -0.000032 -0.000030 -0.000027 -0.000024 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000032 -0.000034 -0.000036 -0.000039 -0.000041 -0.000044 -0.000046 -0.000048 -0.000050 -0.000052 -0.000053 -0.000055 -0.000056 -0.000057 -0.000058 -0.000059 -0.000060 -0.000061 -0.000061 -0.000061 -0.000060 -0.000059 -0.000058 -0.000056 -0.000054 -0.000052 -0.000050 -0.000048 -0.000046 -0.000044 -0.000042 -0.000040 -0.000038 -0.000036 -0.000034 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000029 -0.000031 -0.000033 -0.000035 -0.000036 -0.000038 -0.000039 -0.000040 -0.000040 -0.000041 -0.000042 -0.000043 -0.000044 -0.000044 -0.000045 -0.000045 -0.000045 -0.000044 -0.000043 -0.000043 -0.000041 -0.000040 -0.000039 -0.000037 -0.000036 -0.000034 -0.000033 -0.000031 -0.000030 -0.000028 -0.000027 -0.000025 -0.000024 -0.000022 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000026 -0.000027 -0.000028 -0.000029 -0.000029 -0.000030 -0.000030 -0.000031 -0.000031 -0.000032 -0.000032 -0.000032 -0.000033 -0.000033 -0.000032 -0.000032 -0.000031 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000023 -0.000023 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode35_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000022 -0.000023 -0.000023 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000016 -0.000013 -0.000010 -0.000007 -0.000004 -0.000002 0.000001 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000001 0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000025 -0.000027 -0.000029 -0.000030 -0.000032 -0.000032 -0.000033 -0.000033 -0.000033 -0.000032 -0.000031 -0.000029 -0.000026 -0.000023 -0.000019 -0.000015 -0.000011 -0.000007 -0.000003 0.000001 0.000004 0.000006 0.000008 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000004 0.000002 0.000000 -0.000002 -0.000005 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000028 -0.000032 -0.000035 -0.000038 -0.000041 -0.000043 -0.000045 -0.000046 -0.000047 -0.000047 -0.000046 -0.000045 -0.000043 -0.000040 -0.000036 -0.000032 -0.000026 -0.000021 -0.000015 -0.000009 -0.000004 0.000001 0.000006 0.000009 0.000012 0.000014 0.000014 0.000014 0.000013 0.000012 0.000010 0.000008 0.000005 0.000002 -0.000002 -0.000006 -0.000011 -0.000015 -0.000019 -0.000022 -0.000025 -0.000027 -0.000029 -0.000030 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000040 -0.000045 -0.000049 -0.000054 -0.000058 -0.000061 -0.000063 -0.000065 -0.000066 -0.000066 -0.000065 -0.000063 -0.000060 -0.000055 -0.000050 -0.000044 -0.000036 -0.000029 -0.000021 -0.000013 -0.000005 0.000002 0.000009 0.000014 0.000018 0.000021 0.000022 0.000022 0.000021 0.000019 0.000016 0.000012 0.000007 0.000002 -0.000005 -0.000012 -0.000019 -0.000026 -0.000032 -0.000037 -0.000042 -0.000045 -0.000047 -0.000048 -0.000048 -0.000048 -0.000046 -0.000044 -0.000042 -0.000039 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000042 -0.000049 -0.000056 -0.000063 -0.000069 -0.000076 -0.000081 -0.000086 -0.000089 -0.000091 -0.000093 -0.000092 -0.000091 -0.000087 -0.000083 -0.000076 -0.000069 -0.000059 -0.000049 -0.000039 -0.000027 -0.000016 -0.000005 0.000005 0.000015 0.000022 0.000028 0.000032 0.000034 0.000034 0.000032 0.000029 0.000024 0.000018 0.000010 0.000001 -0.000009 -0.000019 -0.000030 -0.000040 -0.000050 -0.000058 -0.000065 -0.000070 -0.000073 -0.000075 -0.000075 -0.000073 -0.000071 -0.000067 -0.000063 -0.000059 -0.000054 -0.000049 -0.000044 -0.000039 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000035 -0.000042 -0.000051 -0.000059 -0.000069 -0.000079 -0.000088 -0.000098 -0.000107 -0.000114 -0.000121 -0.000126 -0.000129 -0.000130 -0.000129 -0.000126 -0.000121 -0.000114 -0.000105 -0.000094 -0.000081 -0.000066 -0.000051 -0.000035 -0.000019 -0.000004 0.000011 0.000024 0.000035 0.000044 0.000050 0.000053 0.000052 0.000049 0.000044 0.000036 0.000026 0.000014 0.000001 -0.000014 -0.000030 -0.000045 -0.000061 -0.000075 -0.000087 -0.000098 -0.000105 -0.000110 -0.000112 -0.000112 -0.000109 -0.000106 -0.000100 -0.000094 -0.000087 -0.000079 -0.000072 -0.000064 -0.000056 -0.000049 -0.000043 -0.000037 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000033 -0.000041 -0.000050 -0.000060 -0.000071 -0.000084 -0.000097 -0.000110 -0.000124 -0.000137 -0.000150 -0.000161 -0.000170 -0.000177 -0.000181 -0.000182 -0.000181 -0.000176 -0.000169 -0.000158 -0.000144 -0.000128 -0.000109 -0.000088 -0.000067 -0.000044 -0.000021 0.000001 0.000021 0.000040 0.000056 0.000068 0.000076 0.000080 0.000079 0.000074 0.000066 0.000054 0.000039 0.000021 0.000001 -0.000021 -0.000044 -0.000067 -0.000089 -0.000110 -0.000128 -0.000142 -0.000153 -0.000160 -0.000164 -0.000163 -0.000160 -0.000154 -0.000146 -0.000136 -0.000126 -0.000115 -0.000103 -0.000092 -0.000081 -0.000070 -0.000060 -0.000052 -0.000044 -0.000037 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000047 -0.000058 -0.000071 -0.000085 -0.000100 -0.000117 -0.000135 -0.000154 -0.000173 -0.000191 -0.000209 -0.000224 -0.000237 -0.000247 -0.000253 -0.000255 -0.000252 -0.000245 -0.000234 -0.000218 -0.000198 -0.000174 -0.000147 -0.000117 -0.000086 -0.000053 -0.000021 0.000010 0.000039 0.000065 0.000087 0.000104 0.000115 0.000119 0.000118 0.000110 0.000097 0.000079 0.000056 0.000030 0.000001 -0.000031 -0.000063 -0.000096 -0.000128 -0.000157 -0.000182 -0.000203 -0.000219 -0.000230 -0.000234 -0.000234 -0.000229 -0.000221 -0.000209 -0.000195 -0.000179 -0.000163 -0.000146 -0.000130 -0.000114 -0.000099 -0.000085 -0.000072 -0.000061 -0.000051 -0.000042 -0.000035 -0.000029 -0.000023 -0.000018 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000066 -0.000081 -0.000098 -0.000118 -0.000139 -0.000162 -0.000187 -0.000213 -0.000239 -0.000265 -0.000289 -0.000311 -0.000329 -0.000343 -0.000351 -0.000354 -0.000350 -0.000340 -0.000323 -0.000300 -0.000271 -0.000236 -0.000197 -0.000154 -0.000109 -0.000063 -0.000017 0.000027 0.000068 0.000104 0.000134 0.000157 0.000171 0.000177 0.000174 0.000162 0.000142 0.000115 0.000082 0.000044 0.000002 -0.000043 -0.000089 -0.000135 -0.000180 -0.000221 -0.000256 -0.000286 -0.000309 -0.000323 -0.000331 -0.000330 -0.000324 -0.000311 -0.000294 -0.000274 -0.000252 -0.000229 -0.000205 -0.000181 -0.000158 -0.000137 -0.000117 -0.000099 -0.000083 -0.000069 -0.000057 -0.000047 -0.000038 -0.000031 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000059 -0.000074 -0.000092 -0.000112 -0.000136 -0.000162 -0.000191 -0.000223 -0.000257 -0.000293 -0.000329 -0.000364 -0.000398 -0.000428 -0.000454 -0.000473 -0.000485 -0.000488 -0.000483 -0.000468 -0.000444 -0.000411 -0.000369 -0.000320 -0.000263 -0.000202 -0.000138 -0.000072 -0.000007 0.000055 0.000112 0.000162 0.000203 0.000233 0.000252 0.000259 0.000253 0.000236 0.000207 0.000168 0.000120 0.000065 0.000005 -0.000058 -0.000123 -0.000188 -0.000249 -0.000306 -0.000356 -0.000397 -0.000429 -0.000450 -0.000460 -0.000459 -0.000450 -0.000433 -0.000409 -0.000381 -0.000349 -0.000316 -0.000283 -0.000249 -0.000218 -0.000188 -0.000160 -0.000135 -0.000113 -0.000094 -0.000077 -0.000063 -0.000051 -0.000041 -0.000032 -0.000025 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000063 -0.000080 -0.000101 -0.000125 -0.000153 -0.000185 -0.000221 -0.000260 -0.000304 -0.000350 -0.000398 -0.000448 -0.000496 -0.000542 -0.000584 -0.000619 -0.000646 -0.000663 -0.000668 -0.000661 -0.000640 -0.000606 -0.000559 -0.000500 -0.000430 -0.000350 -0.000264 -0.000172 -0.000080 0.000011 0.000098 0.000177 0.000246 0.000302 0.000343 0.000368 0.000376 0.000366 0.000340 0.000298 0.000242 0.000174 0.000097 0.000012 -0.000077 -0.000168 -0.000257 -0.000342 -0.000421 -0.000489 -0.000546 -0.000589 -0.000617 -0.000631 -0.000631 -0.000618 -0.000594 -0.000561 -0.000522 -0.000478 -0.000432 -0.000386 -0.000340 -0.000296 -0.000254 -0.000217 -0.000183 -0.000153 -0.000126 -0.000104 -0.000084 -0.000068 -0.000054 -0.000043 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000067 -0.000086 -0.000108 -0.000135 -0.000168 -0.000205 -0.000248 -0.000297 -0.000351 -0.000409 -0.000471 -0.000537 -0.000604 -0.000670 -0.000732 -0.000789 -0.000838 -0.000875 -0.000898 -0.000906 -0.000896 -0.000867 -0.000820 -0.000755 -0.000672 -0.000574 -0.000463 -0.000342 -0.000214 -0.000085 0.000042 0.000162 0.000272 0.000366 0.000442 0.000498 0.000531 0.000540 0.000525 0.000487 0.000427 0.000347 0.000252 0.000143 0.000024 -0.000100 -0.000225 -0.000348 -0.000465 -0.000572 -0.000665 -0.000742 -0.000800 -0.000839 -0.000857 -0.000856 -0.000838 -0.000806 -0.000761 -0.000707 -0.000647 -0.000584 -0.000520 -0.000457 -0.000397 -0.000341 -0.000290 -0.000244 -0.000203 -0.000168 -0.000137 -0.000111 -0.000090 -0.000071 -0.000056 -0.000044 -0.000034 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000054 -0.000070 -0.000089 -0.000114 -0.000144 -0.000180 -0.000223 -0.000273 -0.000330 -0.000395 -0.000466 -0.000544 -0.000628 -0.000716 -0.000805 -0.000894 -0.000979 -0.001056 -0.001121 -0.001172 -0.001204 -0.001215 -0.001202 -0.001163 -0.001099 -0.001009 -0.000896 -0.000760 -0.000607 -0.000440 -0.000264 -0.000085 0.000090 0.000256 0.000406 0.000535 0.000639 0.000714 0.000757 0.000768 0.000746 0.000691 0.000606 0.000495 0.000361 0.000209 0.000045 -0.000126 -0.000298 -0.000466 -0.000625 -0.000769 -0.000895 -0.000998 -0.001076 -0.001127 -0.001151 -0.001149 -0.001125 -0.001080 -0.001019 -0.000946 -0.000865 -0.000780 -0.000693 -0.000608 -0.000528 -0.000452 -0.000384 -0.000323 -0.000269 -0.000221 -0.000181 -0.000146 -0.000117 -0.000093 -0.000073 -0.000057 -0.000043 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000043 -0.000056 -0.000071 -0.000092 -0.000117 -0.000149 -0.000188 -0.000236 -0.000292 -0.000358 -0.000433 -0.000518 -0.000613 -0.000716 -0.000827 -0.000943 -0.001062 -0.001180 -0.001293 -0.001396 -0.001484 -0.001553 -0.001597 -0.001612 -0.001595 -0.001543 -0.001457 -0.001336 -0.001182 -0.000998 -0.000789 -0.000562 -0.000322 -0.000078 0.000161 0.000387 0.000592 0.000768 0.000909 0.001010 0.001068 0.001081 0.001048 0.000971 0.000852 0.000697 0.000512 0.000303 0.000078 -0.000156 -0.000390 -0.000618 -0.000832 -0.001025 -0.001193 -0.001330 -0.001432 -0.001498 -0.001529 -0.001526 -0.001492 -0.001431 -0.001349 -0.001252 -0.001143 -0.001029 -0.000913 -0.000801 -0.000693 -0.000594 -0.000503 -0.000422 -0.000351 -0.000289 -0.000236 -0.000190 -0.000152 -0.000120 -0.000094 -0.000073 -0.000056 -0.000042 -0.000031 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000072 -0.000092 -0.000119 -0.000152 -0.000193 -0.000244 -0.000305 -0.000378 -0.000463 -0.000561 -0.000672 -0.000796 -0.000931 -0.001077 -0.001229 -0.001385 -0.001540 -0.001689 -0.001825 -0.001942 -0.002033 -0.002092 -0.002113 -0.002092 -0.002024 -0.001910 -0.001749 -0.001543 -0.001298 -0.001018 -0.000712 -0.000389 -0.000060 0.000263 0.000569 0.000846 0.001084 0.001275 0.001411 0.001488 0.001503 0.001456 0.001348 0.001185 0.000972 0.000718 0.000433 0.000126 -0.000190 -0.000506 -0.000811 -0.001096 -0.001353 -0.001574 -0.001752 -0.001885 -0.001971 -0.002009 -0.002002 -0.001956 -0.001875 -0.001766 -0.001637 -0.001493 -0.001343 -0.001191 -0.001042 -0.000902 -0.000771 -0.000653 -0.000547 -0.000454 -0.000374 -0.000304 -0.000245 -0.000196 -0.000155 -0.000121 -0.000093 -0.000071 -0.000054 -0.000040 -0.000029 -0.000021 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000041 -0.000054 -0.000070 -0.000091 -0.000118 -0.000151 -0.000194 -0.000247 -0.000311 -0.000390 -0.000483 -0.000592 -0.000719 -0.000862 -0.001021 -0.001196 -0.001384 -0.001582 -0.001784 -0.001985 -0.002179 -0.002357 -0.002510 -0.002630 -0.002708 -0.002738 -0.002711 -0.002625 -0.002476 -0.002265 -0.001995 -0.001671 -0.001300 -0.000895 -0.000465 -0.000027 0.000405 0.000815 0.001187 0.001507 0.001763 0.001946 0.002048 0.002065 0.001999 0.001851 0.001627 0.001338 0.000993 0.000608 0.000196 -0.000228 -0.000649 -0.001054 -0.001430 -0.001767 -0.002054 -0.002285 -0.002455 -0.002563 -0.002609 -0.002597 -0.002534 -0.002427 -0.002284 -0.002114 -0.001927 -0.001731 -0.001534 -0.001342 -0.001160 -0.000991 -0.000838 -0.000702 -0.000582 -0.000478 -0.000389 -0.000313 -0.000249 -0.000197 -0.000153 -0.000118 -0.000090 -0.000068 -0.000050 -0.000037 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000051 -0.000067 -0.000088 -0.000114 -0.000148 -0.000191 -0.000245 -0.000311 -0.000393 -0.000492 -0.000610 -0.000749 -0.000909 -0.001091 -0.001294 -0.001517 -0.001758 -0.002010 -0.002269 -0.002528 -0.002777 -0.003006 -0.003204 -0.003360 -0.003463 -0.003504 -0.003472 -0.003362 -0.003172 -0.002900 -0.002550 -0.002129 -0.001646 -0.001115 -0.000551 0.000026 0.000598 0.001141 0.001635 0.002061 0.002402 0.002645 0.002779 0.002800 0.002708 0.002507 0.002205 0.001815 0.001353 0.000838 0.000290 -0.000271 -0.000826 -0.001357 -0.001847 -0.002282 -0.002652 -0.002946 -0.003161 -0.003294 -0.003349 -0.003329 -0.003244 -0.003103 -0.002917 -0.002698 -0.002458 -0.002206 -0.001954 -0.001708 -0.001475 -0.001260 -0.001065 -0.000891 -0.000738 -0.000605 -0.000491 -0.000395 -0.000314 -0.000247 -0.000193 -0.000148 -0.000113 -0.000085 -0.000063 -0.000046 -0.000033 -0.000023 -0.000016 -0.000010 -0.000006 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000047 -0.000063 -0.000083 -0.000109 -0.000142 -0.000184 -0.000238 -0.000305 -0.000388 -0.000491 -0.000614 -0.000762 -0.000935 -0.001136 -0.001364 -0.001620 -0.001901 -0.002204 -0.002523 -0.002851 -0.003178 -0.003494 -0.003785 -0.004039 -0.004240 -0.004374 -0.004429 -0.004392 -0.004256 -0.004017 -0.003672 -0.003226 -0.002686 -0.002065 -0.001378 -0.000647 0.000105 0.000852 0.001564 0.002214 0.002775 0.003224 0.003542 0.003718 0.003743 0.003617 0.003347 0.002944 0.002425 0.001814 0.001134 0.000414 -0.000320 -0.001043 -0.001730 -0.002361 -0.002917 -0.003385 -0.003755 -0.004022 -0.004185 -0.004247 -0.004215 -0.004102 -0.003919 -0.003680 -0.003401 -0.003096 -0.002777 -0.002458 -0.002148 -0.001854 -0.001582 -0.001336 -0.001117 -0.000924 -0.000757 -0.000614 -0.000493 -0.000392 -0.000308 -0.000239 -0.000184 -0.000140 -0.000105 -0.000078 -0.000057 -0.000041 -0.000029 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000057 -0.000076 -0.000101 -0.000133 -0.000174 -0.000226 -0.000293 -0.000376 -0.000479 -0.000605 -0.000758 -0.000940 -0.001154 -0.001403 -0.001686 -0.002003 -0.002353 -0.002729 -0.003127 -0.003536 -0.003946 -0.004341 -0.004707 -0.005027 -0.005282 -0.005455 -0.005529 -0.005489 -0.005324 -0.005028 -0.004597 -0.004037 -0.003355 -0.002566 -0.001690 -0.000753 0.000214 0.001177 0.002100 0.002943 0.003673 0.004258 0.004672 0.004899 0.004928 0.004760 0.004402 0.003871 0.003191 0.002392 0.001507 0.000572 -0.000376 -0.001305 -0.002183 -0.002984 -0.003686 -0.004272 -0.004731 -0.005057 -0.005252 -0.005320 -0.005272 -0.005122 -0.004887 -0.004585 -0.004233 -0.003851 -0.003453 -0.003055 -0.002668 -0.002302 -0.001964 -0.001657 -0.001384 -0.001144 -0.000936 -0.000759 -0.000608 -0.000483 -0.000379 -0.000295 -0.000226 -0.000172 -0.000130 -0.000096 -0.000071 -0.000051 -0.000036 -0.000025 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000037 -0.000050 -0.000068 -0.000091 -0.000121 -0.000160 -0.000211 -0.000275 -0.000356 -0.000457 -0.000583 -0.000737 -0.000924 -0.001146 -0.001408 -0.001711 -0.002058 -0.002447 -0.002875 -0.003338 -0.003826 -0.004330 -0.004835 -0.005325 -0.005779 -0.006178 -0.006498 -0.006719 -0.006818 -0.006776 -0.006580 -0.006220 -0.005691 -0.004997 -0.004147 -0.003159 -0.002057 -0.000872 0.000356 0.001583 0.002762 0.003843 0.004780 0.005531 0.006063 0.006353 0.006387 0.006166 0.005699 0.005010 0.004131 0.003100 0.001964 0.000768 -0.000441 -0.001618 -0.002725 -0.003729 -0.004602 -0.005326 -0.005887 -0.006281 -0.006509 -0.006581 -0.006510 -0.006316 -0.006018 -0.005640 -0.005203 -0.004729 -0.004239 -0.003749 -0.003273 -0.002823 -0.002408 -0.002031 -0.001695 -0.001400 -0.001144 -0.000926 -0.000742 -0.000588 -0.000462 -0.000359 -0.000276 -0.000210 -0.000158 -0.000117 -0.000086 -0.000062 -0.000044 -0.000031 -0.000021 -0.000014 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000032 -0.000044 -0.000060 -0.000081 -0.000108 -0.000145 -0.000192 -0.000252 -0.000329 -0.000427 -0.000550 -0.000702 -0.000888 -0.001112 -0.001381 -0.001696 -0.002063 -0.002481 -0.002951 -0.003469 -0.004029 -0.004622 -0.005234 -0.005849 -0.006447 -0.007004 -0.007494 -0.007893 -0.008170 -0.008302 -0.008263 -0.008035 -0.007604 -0.006964 -0.006117 -0.005074 -0.003853 -0.002484 -0.001007 0.000531 0.002073 0.003559 0.004925 0.006111 0.007063 0.007738 0.008104 0.008144 0.007857 0.007259 0.006378 0.005258 0.003949 0.002510 0.001001 -0.000516 -0.001988 -0.003365 -0.004606 -0.005678 -0.006559 -0.007235 -0.007702 -0.007966 -0.008038 -0.007938 -0.007689 -0.007316 -0.006849 -0.006313 -0.005735 -0.005138 -0.004542 -0.003965 -0.003419 -0.002915 -0.002457 -0.002049 -0.001691 -0.001382 -0.001117 -0.000894 -0.000709 -0.000556 -0.000432 -0.000332 -0.000252 -0.000190 -0.000141 -0.000104 -0.000075 -0.000054 -0.000038 -0.000026 -0.000017 -0.000011 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000020 -0.000028 -0.000038 -0.000052 -0.000070 -0.000095 -0.000128 -0.000170 -0.000226 -0.000298 -0.000390 -0.000507 -0.000653 -0.000834 -0.001055 -0.001323 -0.001643 -0.002019 -0.002455 -0.002954 -0.003514 -0.004133 -0.004802 -0.005511 -0.006245 -0.006984 -0.007703 -0.008377 -0.008974 -0.009463 -0.009809 -0.009982 -0.009950 -0.009690 -0.009185 -0.008423 -0.007404 -0.006141 -0.004654 -0.002978 -0.001162 0.000736 0.002646 0.004492 0.006193 0.007673 0.008863 0.009706 0.010161 0.010207 0.009844 0.009089 0.007981 0.006575 0.004938 0.003144 0.001270 -0.000608 -0.002422 -0.004109 -0.005621 -0.006919 -0.007976 -0.008779 -0.009326 -0.009624 -0.009692 -0.009554 -0.009239 -0.008780 -0.008210 -0.007561 -0.006864 -0.006146 -0.005432 -0.004741 -0.004087 -0.003483 -0.002936 -0.002447 -0.002019 -0.001648 -0.001332 -0.001066 -0.000844 -0.000662 -0.000514 -0.000395 -0.000300 -0.000226 -0.000168 -0.000124 -0.000090 -0.000065 -0.000046 -0.000032 -0.000021 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000032 -0.000044 -0.000060 -0.000081 -0.000110 -0.000148 -0.000199 -0.000264 -0.000349 -0.000457 -0.000594 -0.000766 -0.000979 -0.001239 -0.001554 -0.001930 -0.002372 -0.002886 -0.003472 -0.004131 -0.004859 -0.005648 -0.006485 -0.007352 -0.008228 -0.009083 -0.009888 -0.010605 -0.011197 -0.011624 -0.011847 -0.011829 -0.011541 -0.010957 -0.010063 -0.008858 -0.007350 -0.005565 -0.003544 -0.001344 0.000965 0.003295 0.005552 0.007638 0.009456 0.010920 0.011956 0.012515 0.012569 0.012115 0.011179 0.009809 0.008074 0.006059 0.003857 0.001565 -0.000724 -0.002924 -0.004962 -0.006776 -0.008323 -0.009574 -0.010514 -0.011143 -0.011475 -0.011534 -0.011349 -0.010957 -0.010398 -0.009712 -0.008936 -0.008107 -0.007256 -0.006410 -0.005593 -0.004821 -0.004108 -0.003461 -0.002885 -0.002379 -0.001942 -0.001569 -0.001255 -0.000993 -0.000779 -0.000605 -0.000465 -0.000354 -0.000266 -0.000199 -0.000146 -0.000106 -0.000076 -0.000054 -0.000038 -0.000026 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000037 -0.000050 -0.000069 -0.000094 -0.000127 -0.000171 -0.000229 -0.000305 -0.000403 -0.000528 -0.000687 -0.000887 -0.001134 -0.001436 -0.001802 -0.002238 -0.002751 -0.003346 -0.004027 -0.004791 -0.005637 -0.006553 -0.007527 -0.008538 -0.009561 -0.010565 -0.011513 -0.012363 -0.013071 -0.013591 -0.013874 -0.013879 -0.013565 -0.012903 -0.011872 -0.010466 -0.008695 -0.006586 -0.004185 -0.001560 0.001203 0.004001 0.006718 0.009234 0.011431 0.013202 0.014456 0.015132 0.015193 0.014638 0.013497 0.011832 0.009728 0.007289 0.004631 0.001872 -0.000873 -0.003501 -0.005922 -0.008067 -0.009884 -0.011340 -0.012423 -0.013136 -0.013499 -0.013540 -0.013299 -0.012820 -0.012149 -0.011333 -0.010418 -0.009445 -0.008449 -0.007461 -0.006509 -0.005610 -0.004780 -0.004027 -0.003356 -0.002767 -0.002258 -0.001824 -0.001459 -0.001155 -0.000906 -0.000703 -0.000541 -0.000411 -0.000310 -0.000231 -0.000171 -0.000124 -0.000089 -0.000064 -0.000045 -0.000031 -0.000021 -0.000014 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000030 -0.000042 -0.000057 -0.000078 -0.000106 -0.000144 -0.000194 -0.000261 -0.000347 -0.000459 -0.000603 -0.000785 -0.001013 -0.001296 -0.001642 -0.002060 -0.002559 -0.003146 -0.003827 -0.004605 -0.005480 -0.006447 -0.007497 -0.008614 -0.009777 -0.010956 -0.012117 -0.013218 -0.014212 -0.015048 -0.015670 -0.016026 -0.016061 -0.015729 -0.014991 -0.013821 -0.012208 -0.010159 -0.007706 -0.004899 -0.001819 0.001434 0.004737 0.007953 0.010936 0.013545 0.015649 0.017141 0.017943 0.018012 0.017345 0.015982 0.013994 0.011486 0.008586 0.005433 0.002170 -0.001067 -0.004153 -0.006985 -0.009479 -0.011578 -0.013248 -0.014476 -0.015271 -0.015658 -0.015674 -0.015367 -0.014789 -0.013996 -0.013041 -0.011977 -0.010849 -0.009700 -0.008563 -0.007468 -0.006436 -0.005483 -0.004619 -0.003849 -0.003174 -0.002590 -0.002093 -0.001674 -0.001326 -0.001040 -0.000807 -0.000621 -0.000473 -0.000357 -0.000266 -0.000196 -0.000143 -0.000103 -0.000074 -0.000052 -0.000036 -0.000025 -0.000017 -0.000012 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000034 -0.000046 -0.000064 -0.000087 -0.000119 -0.000162 -0.000218 -0.000293 -0.000390 -0.000517 -0.000679 -0.000884 -0.001141 -0.001460 -0.001851 -0.002322 -0.002885 -0.003547 -0.004315 -0.005192 -0.006178 -0.007269 -0.008453 -0.009716 -0.011032 -0.012371 -0.013694 -0.014955 -0.016100 -0.017072 -0.017807 -0.018244 -0.018319 -0.017977 -0.017170 -0.015864 -0.014043 -0.011714 -0.008907 -0.005682 -0.002129 0.001635 0.005466 0.009203 0.012676 0.015717 0.018172 0.019913 0.020847 0.020923 0.020139 0.018539 0.016211 0.013279 0.009894 0.006222 0.002431 -0.001318 -0.004880 -0.008134 -0.010987 -0.013372 -0.015255 -0.016624 -0.017495 -0.017898 -0.017881 -0.017499 -0.016814 -0.015890 -0.014789 -0.013569 -0.012282 -0.010975 -0.009685 -0.008445 -0.007277 -0.006200 -0.005223 -0.004353 -0.003590 -0.002931 -0.002368 -0.001895 -0.001501 -0.001178 -0.000915 -0.000704 -0.000537 -0.000405 -0.000302 -0.000223 -0.000163 -0.000118 -0.000084 -0.000060 -0.000042 -0.000029 -0.000020 -0.000014 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000037 -0.000051 -0.000071 -0.000097 -0.000132 -0.000179 -0.000242 -0.000325 -0.000434 -0.000574 -0.000754 -0.000982 -0.001268 -0.001622 -0.002056 -0.002580 -0.003205 -0.003940 -0.004792 -0.005766 -0.006860 -0.008071 -0.009388 -0.010793 -0.012261 -0.013758 -0.015242 -0.016663 -0.017962 -0.019073 -0.019928 -0.020452 -0.020576 -0.020233 -0.019367 -0.017935 -0.015916 -0.013312 -0.010158 -0.006518 -0.002494 0.001779 0.006140 0.010400 0.014366 0.017841 0.020648 0.022638 0.023703 0.023786 0.022881 0.021042 0.018370 0.015010 0.011137 0.006943 0.002623 -0.001637 -0.005673 -0.009345 -0.012549 -0.015213 -0.017299 -0.018800 -0.019735 -0.020146 -0.020086 -0.019622 -0.018825 -0.017766 -0.016516 -0.015140 -0.013694 -0.012230 -0.010789 -0.009405 -0.008105 -0.006905 -0.005819 -0.004851 -0.004002 -0.003268 -0.002642 -0.002115 -0.001677 -0.001316 -0.001023 -0.000788 -0.000601 -0.000454 -0.000339 -0.000251 -0.000184 -0.000133 -0.000095 -0.000068 -0.000048 -0.000033 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000040 -0.000056 -0.000077 -0.000106 -0.000145 -0.000197 -0.000266 -0.000356 -0.000475 -0.000629 -0.000826 -0.001075 -0.001388 -0.001776 -0.002250 -0.002823 -0.003507 -0.004310 -0.005240 -0.006303 -0.007499 -0.008822 -0.010261 -0.011799 -0.013409 -0.015056 -0.016694 -0.018268 -0.019716 -0.020965 -0.021938 -0.022555 -0.022735 -0.022401 -0.021489 -0.019947 -0.017748 -0.014893 -0.011414 -0.007385 -0.002917 0.001841 0.006703 0.011461 0.015894 0.019782 0.022924 0.025150 0.026340 0.026426 0.025405 0.023336 0.020335 0.016566 0.012228 0.007537 0.002714 -0.002031 -0.006513 -0.010577 -0.014108 -0.017027 -0.019296 -0.020912 -0.021899 -0.022306 -0.022197 -0.021647 -0.020736 -0.019545 -0.018150 -0.016622 -0.015025 -0.013412 -0.011829 -0.010311 -0.008885 -0.007572 -0.006382 -0.005323 -0.004394 -0.003590 -0.002904 -0.002326 -0.001845 -0.001450 -0.001128 -0.000869 -0.000663 -0.000501 -0.000375 -0.000278 -0.000204 -0.000148 -0.000107 -0.000076 -0.000053 -0.000037 -0.000026 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000022 -0.000031 -0.000043 -0.000060 -0.000083 -0.000115 -0.000157 -0.000213 -0.000287 -0.000385 -0.000513 -0.000679 -0.000891 -0.001160 -0.001497 -0.001915 -0.002425 -0.003041 -0.003776 -0.004639 -0.005638 -0.006779 -0.008062 -0.009483 -0.011029 -0.012684 -0.014419 -0.016197 -0.017972 -0.019685 -0.021268 -0.022645 -0.023731 -0.024438 -0.024676 -0.024362 -0.023420 -0.021791 -0.019443 -0.016373 -0.012615 -0.008246 -0.003389 0.001793 0.007097 0.012294 0.017139 0.021390 0.024824 0.027257 0.028554 0.028641 0.027516 0.025243 0.021950 0.017818 0.013068 0.007939 0.002674 -0.002497 -0.007369 -0.011773 -0.015585 -0.018721 -0.021143 -0.022849 -0.023870 -0.024263 -0.024100 -0.023466 -0.022447 -0.021132 -0.019605 -0.017941 -0.016208 -0.014463 -0.012753 -0.011117 -0.009581 -0.008167 -0.006887 -0.005748 -0.004747 -0.003882 -0.003143 -0.002520 -0.002000 -0.001573 -0.001225 -0.000945 -0.000722 -0.000546 -0.000409 -0.000304 -0.000223 -0.000163 -0.000117 -0.000084 -0.000059 -0.000042 -0.000029 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000033 -0.000046 -0.000064 -0.000089 -0.000122 -0.000167 -0.000227 -0.000306 -0.000411 -0.000547 -0.000723 -0.000948 -0.001233 -0.001590 -0.002032 -0.002572 -0.003223 -0.003999 -0.004909 -0.005963 -0.007166 -0.008518 -0.010015 -0.011646 -0.013392 -0.015226 -0.017109 -0.018994 -0.020819 -0.022514 -0.023999 -0.025182 -0.025970 -0.026267 -0.025979 -0.025025 -0.023339 -0.020884 -0.017653 -0.013681 -0.009052 -0.003893 0.001619 0.007267 0.012805 0.017969 0.022501 0.026162 0.028753 0.030130 0.030216 0.029006 0.026571 0.023048 0.018633 0.013561 0.008090 0.002481 -0.003020 -0.008194 -0.012860 -0.016885 -0.020182 -0.022713 -0.024479 -0.025515 -0.025885 -0.025669 -0.024957 -0.023845 -0.022426 -0.020789 -0.019013 -0.017170 -0.015318 -0.013507 -0.011775 -0.010152 -0.008658 -0.007306 -0.006101 -0.005044 -0.004128 -0.003346 -0.002685 -0.002134 -0.001680 -0.001310 -0.001012 -0.000774 -0.000587 -0.000440 -0.000328 -0.000241 -0.000176 -0.000127 -0.000091 -0.000065 -0.000046 -0.000032 -0.000022 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000035 -0.000048 -0.000067 -0.000093 -0.000128 -0.000176 -0.000238 -0.000322 -0.000431 -0.000573 -0.000757 -0.000992 -0.001289 -0.001661 -0.002120 -0.002682 -0.003358 -0.004161 -0.005104 -0.006194 -0.007438 -0.008834 -0.010380 -0.012065 -0.013869 -0.015766 -0.017717 -0.019674 -0.021575 -0.023348 -0.024908 -0.026163 -0.027013 -0.027359 -0.027102 -0.026154 -0.024446 -0.021936 -0.018616 -0.014521 -0.009737 -0.004398 0.001312 0.007166 0.012907 0.018261 0.022959 0.026753 0.029435 0.030856 0.030936 0.029671 0.027135 0.023472 0.018885 0.013618 0.007941 0.002124 -0.003574 -0.008927 -0.013746 -0.017893 -0.021279 -0.023865 -0.025653 -0.026685 -0.027026 -0.026763 -0.025992 -0.024810 -0.023317 -0.021603 -0.019752 -0.017834 -0.015911 -0.014033 -0.012238 -0.010557 -0.009009 -0.007609 -0.006360 -0.005264 -0.004313 -0.003500 -0.002813 -0.002239 -0.001765 -0.001379 -0.001066 -0.000817 -0.000620 -0.000467 -0.000348 -0.000257 -0.000188 -0.000136 -0.000098 -0.000070 -0.000049 -0.000034 -0.000024 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000036 -0.000050 -0.000070 -0.000097 -0.000133 -0.000182 -0.000246 -0.000332 -0.000445 -0.000591 -0.000780 -0.001020 -0.001325 -0.001705 -0.002174 -0.002746 -0.003434 -0.004250 -0.005206 -0.006310 -0.007568 -0.008979 -0.010540 -0.012240 -0.014062 -0.015977 -0.017950 -0.019930 -0.021858 -0.023661 -0.025253 -0.026542 -0.027427 -0.027805 -0.027577 -0.026653 -0.024961 -0.022458 -0.019135 -0.015028 -0.010224 -0.004859 0.000879 0.006763 0.012532 0.017911 0.022627 0.026433 0.029120 0.030538 0.030610 0.029330 0.026773 0.023085 0.018468 0.013170 0.007460 0.001612 -0.004116 -0.009492 -0.014328 -0.018485 -0.021871 -0.024447 -0.026219 -0.027226 -0.027538 -0.027243 -0.026437 -0.025222 -0.023696 -0.021951 -0.020071 -0.018126 -0.016178 -0.014275 -0.012458 -0.010756 -0.009188 -0.007769 -0.006502 -0.005389 -0.004422 -0.003594 -0.002894 -0.002307 -0.001823 -0.001426 -0.001105 -0.000848 -0.000645 -0.000486 -0.000363 -0.000269 -0.000198 -0.000144 -0.000104 -0.000074 -0.000052 -0.000037 -0.000025 -0.000017 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000026 -0.000036 -0.000051 -0.000071 -0.000098 -0.000135 -0.000185 -0.000250 -0.000337 -0.000451 -0.000598 -0.000789 -0.001031 -0.001336 -0.001717 -0.002186 -0.002757 -0.003441 -0.004252 -0.005200 -0.006292 -0.007534 -0.008925 -0.010462 -0.012134 -0.013924 -0.015805 -0.017743 -0.019688 -0.021583 -0.023356 -0.024925 -0.026198 -0.027078 -0.027464 -0.027258 -0.026371 -0.024735 -0.022308 -0.019081 -0.015092 -0.010426 -0.005218 0.000350 0.006054 0.011641 0.016846 0.021406 0.025081 0.027671 0.029034 0.029092 0.027845 0.025364 0.021788 0.017313 0.012178 0.006643 0.000971 -0.004584 -0.009802 -0.014496 -0.018530 -0.021815 -0.024311 -0.026023 -0.026989 -0.027277 -0.026972 -0.026170 -0.024968 -0.023463 -0.021745 -0.019894 -0.017979 -0.016061 -0.014186 -0.012394 -0.010714 -0.009166 -0.007761 -0.006507 -0.005402 -0.004442 -0.003618 -0.002919 -0.002332 -0.001846 -0.001448 -0.001125 -0.000865 -0.000660 -0.000499 -0.000374 -0.000277 -0.000204 -0.000149 -0.000108 -0.000077 -0.000055 -0.000038 -0.000027 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000026 -0.000036 -0.000051 -0.000071 -0.000098 -0.000135 -0.000184 -0.000249 -0.000336 -0.000448 -0.000594 -0.000782 -0.001021 -0.001321 -0.001694 -0.002152 -0.002708 -0.003373 -0.004159 -0.005074 -0.006127 -0.007319 -0.008652 -0.010122 -0.011716 -0.013420 -0.015208 -0.017046 -0.018889 -0.020681 -0.022356 -0.023835 -0.025033 -0.025858 -0.026216 -0.026016 -0.025178 -0.023637 -0.021357 -0.018334 -0.014604 -0.010251 -0.005402 -0.000229 0.005061 0.010234 0.015045 0.019252 0.022636 0.025017 0.026263 0.026307 0.025146 0.022847 0.019537 0.015397 0.010643 0.005514 0.000253 -0.004909 -0.009764 -0.014140 -0.017907 -0.020982 -0.023323 -0.024932 -0.025844 -0.026120 -0.025837 -0.025085 -0.023955 -0.022535 -0.020911 -0.019157 -0.017339 -0.015514 -0.013727 -0.012014 -0.010405 -0.008919 -0.007568 -0.006359 -0.005292 -0.004362 -0.003561 -0.002881 -0.002308 -0.001832 -0.001441 -0.001122 -0.000866 -0.000662 -0.000502 -0.000377 -0.000281 -0.000208 -0.000152 -0.000111 -0.000080 -0.000057 -0.000040 -0.000028 -0.000019 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000018 -0.000025 -0.000036 -0.000050 -0.000070 -0.000096 -0.000132 -0.000180 -0.000244 -0.000327 -0.000436 -0.000578 -0.000759 -0.000988 -0.001276 -0.001633 -0.002069 -0.002596 -0.003224 -0.003964 -0.004822 -0.005804 -0.006913 -0.008148 -0.009504 -0.010970 -0.012530 -0.014161 -0.015831 -0.017498 -0.019112 -0.020611 -0.021925 -0.022979 -0.023691 -0.023979 -0.023764 -0.022978 -0.021569 -0.019508 -0.016797 -0.013473 -0.009614 -0.005336 -0.000790 0.003841 0.008354 0.012539 0.016188 0.019116 0.021169 0.022236 0.022262 0.021244 0.019241 0.016361 0.012756 0.008611 0.004131 -0.000476 -0.005009 -0.009289 -0.013163 -0.016516 -0.019268 -0.021379 -0.022847 -0.023697 -0.023978 -0.023758 -0.023111 -0.022118 -0.020857 -0.019402 -0.017820 -0.016173 -0.014509 -0.012873 -0.011298 -0.009812 -0.008434 -0.007178 -0.006049 -0.005049 -0.004175 -0.003420 -0.002776 -0.002232 -0.001778 -0.001403 -0.001096 -0.000849 -0.000651 -0.000495 -0.000373 -0.000279 -0.000207 -0.000152 -0.000111 -0.000080 -0.000057 -0.000041 -0.000028 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000034 -0.000048 -0.000067 -0.000092 -0.000127 -0.000172 -0.000233 -0.000312 -0.000415 -0.000548 -0.000718 -0.000933 -0.001201 -0.001532 -0.001935 -0.002419 -0.002993 -0.003665 -0.004441 -0.005324 -0.006316 -0.007413 -0.008609 -0.009895 -0.011253 -0.012663 -0.014094 -0.015509 -0.016865 -0.018108 -0.019180 -0.020016 -0.020552 -0.020721 -0.020465 -0.019730 -0.018483 -0.016707 -0.014412 -0.011636 -0.008447 -0.004945 -0.001254 0.002478 0.006093 0.009426 0.012317 0.014625 0.016235 0.017063 0.017067 0.016250 0.014653 0.012361 0.009488 0.006178 0.002585 -0.001128 -0.004806 -0.008303 -0.011497 -0.014290 -0.016613 -0.018426 -0.019717 -0.020502 -0.020814 -0.020700 -0.020220 -0.019435 -0.018409 -0.017203 -0.015873 -0.014471 -0.013040 -0.011620 -0.010242 -0.008932 -0.007710 -0.006589 -0.005576 -0.004674 -0.003881 -0.003193 -0.002602 -0.002101 -0.001681 -0.001332 -0.001046 -0.000813 -0.000626 -0.000478 -0.000362 -0.000271 -0.000202 -0.000149 -0.000110 -0.000080 -0.000057 -0.000041 -0.000028 -0.000019 -0.000013 -0.000009 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000032 -0.000045 -0.000063 -0.000086 -0.000118 -0.000161 -0.000217 -0.000290 -0.000385 -0.000506 -0.000661 -0.000856 -0.001097 -0.001393 -0.001751 -0.002179 -0.002683 -0.003268 -0.003938 -0.004694 -0.005536 -0.006458 -0.007452 -0.008509 -0.009610 -0.010737 -0.011862 -0.012953 -0.013975 -0.014883 -0.015635 -0.016181 -0.016477 -0.016478 -0.016149 -0.015461 -0.014399 -0.012964 -0.011175 -0.009071 -0.006711 -0.004170 -0.001539 0.001081 0.003584 0.005862 0.007816 0.009359 0.010422 0.010956 0.010938 0.010371 0.009281 0.007719 0.005758 0.003482 0.000991 -0.001614 -0.004229 -0.006758 -0.009112 -0.011217 -0.013017 -0.014471 -0.015560 -0.016283 -0.016652 -0.016693 -0.016441 -0.015936 -0.015222 -0.014343 -0.013341 -0.012257 -0.011128 -0.009986 -0.008862 -0.007780 -0.006758 -0.005811 -0.004947 -0.004171 -0.003484 -0.002883 -0.002363 -0.001919 -0.001543 -0.001230 -0.000970 -0.000758 -0.000587 -0.000450 -0.000342 -0.000258 -0.000193 -0.000143 -0.000105 -0.000077 -0.000056 -0.000040 -0.000028 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000041 -0.000057 -0.000079 -0.000107 -0.000145 -0.000196 -0.000261 -0.000345 -0.000452 -0.000588 -0.000757 -0.000966 -0.001219 -0.001523 -0.001882 -0.002301 -0.002782 -0.003325 -0.003931 -0.004594 -0.005309 -0.006065 -0.006850 -0.007647 -0.008437 -0.009196 -0.009900 -0.010519 -0.011024 -0.011385 -0.011576 -0.011573 -0.011360 -0.010928 -0.010276 -0.009414 -0.008362 -0.007151 -0.005818 -0.004410 -0.002976 -0.001565 -0.000228 0.000993 0.002057 0.002933 0.003596 0.004032 0.004230 0.004188 0.003911 0.003407 0.002691 0.001780 0.000700 -0.000519 -0.001844 -0.003234 -0.004645 -0.006032 -0.007349 -0.008552 -0.009603 -0.010472 -0.011140 -0.011595 -0.011836 -0.011870 -0.011710 -0.011377 -0.010895 -0.010289 -0.009589 -0.008822 -0.008016 -0.007196 -0.006385 -0.005603 -0.004864 -0.004179 -0.003554 -0.002994 -0.002497 -0.002063 -0.001688 -0.001367 -0.001097 -0.000871 -0.000685 -0.000533 -0.000411 -0.000314 -0.000238 -0.000179 -0.000133 -0.000099 -0.000072 -0.000053 -0.000038 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000018 -0.000025 -0.000036 -0.000050 -0.000069 -0.000094 -0.000127 -0.000170 -0.000226 -0.000297 -0.000388 -0.000501 -0.000641 -0.000811 -0.001016 -0.001257 -0.001538 -0.001860 -0.002222 -0.002624 -0.003060 -0.003525 -0.004007 -0.004496 -0.004977 -0.005433 -0.005845 -0.006194 -0.006459 -0.006623 -0.006670 -0.006587 -0.006371 -0.006024 -0.005560 -0.004999 -0.004372 -0.003715 -0.003070 -0.002479 -0.001979 -0.001602 -0.001366 -0.001278 -0.001328 -0.001494 -0.001743 -0.002032 -0.002317 -0.002559 -0.002722 -0.002787 -0.002748 -0.002615 -0.002416 -0.002187 -0.001971 -0.001812 -0.001748 -0.001809 -0.002009 -0.002348 -0.002812 -0.003372 -0.003994 -0.004637 -0.005261 -0.005827 -0.006306 -0.006671 -0.006909 -0.007012 -0.006982 -0.006827 -0.006561 -0.006204 -0.005776 -0.005300 -0.004796 -0.004283 -0.003779 -0.003296 -0.002843 -0.002425 -0.002048 -0.001711 -0.001415 -0.001159 -0.000938 -0.000752 -0.000596 -0.000468 -0.000363 -0.000279 -0.000213 -0.000161 -0.000121 -0.000090 -0.000066 -0.000048 -0.000035 -0.000024 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000042 -0.000058 -0.000078 -0.000106 -0.000141 -0.000186 -0.000243 -0.000315 -0.000403 -0.000511 -0.000639 -0.000789 -0.000962 -0.001158 -0.001376 -0.001611 -0.001861 -0.002116 -0.002368 -0.002604 -0.002810 -0.002968 -0.003060 -0.003071 -0.002982 -0.002781 -0.002460 -0.002016 -0.001458 -0.000805 -0.000087 0.000652 0.001359 0.001972 0.002426 0.002660 0.002621 0.002272 0.001597 0.000610 -0.000649 -0.002113 -0.003691 -0.005273 -0.006746 -0.007995 -0.008922 -0.009450 -0.009537 -0.009174 -0.008393 -0.007260 -0.005870 -0.004332 -0.002766 -0.001286 0.000011 0.001049 0.001781 0.002189 0.002282 0.002093 0.001674 0.001083 0.000386 -0.000353 -0.001080 -0.001746 -0.002319 -0.002774 -0.003102 -0.003303 -0.003384 -0.003361 -0.003252 -0.003076 -0.002853 -0.002600 -0.002333 -0.002064 -0.001801 -0.001552 -0.001321 -0.001111 -0.000924 -0.000759 -0.000616 -0.000494 -0.000392 -0.000307 -0.000238 -0.000182 -0.000139 -0.000105 -0.000078 -0.000058 -0.000042 -0.000030 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000033 -0.000045 -0.000061 -0.000082 -0.000108 -0.000142 -0.000184 -0.000236 -0.000297 -0.000370 -0.000454 -0.000548 -0.000650 -0.000758 -0.000868 -0.000974 -0.001068 -0.001139 -0.001176 -0.001163 -0.001081 -0.000913 -0.000641 -0.000246 0.000283 0.000953 0.001762 0.002698 0.003733 0.004825 0.005916 0.006932 0.007789 0.008395 0.008660 0.008501 0.007856 0.006692 0.005009 0.002852 0.000304 -0.002509 -0.005431 -0.008282 -0.010878 -0.013041 -0.014616 -0.015489 -0.015594 -0.014922 -0.013522 -0.011500 -0.009001 -0.006203 -0.003293 -0.000457 0.002140 0.004366 0.006126 0.007371 0.008092 0.008318 0.008109 0.007542 0.006709 0.005702 0.004610 0.003510 0.002464 0.001518 0.000701 0.000029 -0.000497 -0.000884 -0.001147 -0.001304 -0.001375 -0.001378 -0.001332 -0.001250 -0.001146 -0.001029 -0.000908 -0.000788 -0.000673 -0.000566 -0.000469 -0.000383 -0.000308 -0.000244 -0.000192 -0.000148 -0.000114 -0.000086 -0.000065 -0.000048 -0.000035 -0.000025 -0.000017 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000032 -0.000043 -0.000057 -0.000074 -0.000096 -0.000122 -0.000153 -0.000188 -0.000226 -0.000265 -0.000302 -0.000334 -0.000355 -0.000359 -0.000338 -0.000280 -0.000174 -0.000004 0.000249 0.000605 0.001083 0.001703 0.002481 0.003426 0.004538 0.005806 0.007202 0.008682 0.010182 0.011617 0.012889 0.013884 0.014484 0.014576 0.014063 0.012875 0.010981 0.008401 0.005205 0.001518 -0.002483 -0.006585 -0.010549 -0.014127 -0.017087 -0.019227 -0.020398 -0.020515 -0.019570 -0.017627 -0.014823 -0.011350 -0.007442 -0.003348 0.000686 0.004436 0.007718 0.010396 0.012391 0.013677 0.014277 0.014256 0.013709 0.012748 0.011493 0.010060 0.008553 0.007062 0.005653 0.004375 0.003256 0.002308 0.001530 0.000911 0.000434 0.000081 -0.000170 -0.000337 -0.000439 -0.000490 -0.000503 -0.000490 -0.000458 -0.000416 -0.000367 -0.000316 -0.000266 -0.000220 -0.000178 -0.000142 -0.000112 -0.000087 -0.000067 -0.000050 -0.000038 -0.000027 -0.000019 -0.000013 -0.000008 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000031 -0.000040 -0.000050 -0.000061 -0.000071 -0.000079 -0.000083 -0.000079 -0.000063 -0.000027 0.000033 0.000128 0.000267 0.000464 0.000732 0.001091 0.001560 0.002161 0.002915 0.003842 0.004957 0.006265 0.007760 0.009422 0.011211 0.013067 0.014907 0.016627 0.018105 0.019206 0.019793 0.019735 0.018924 0.017288 0.014802 0.011499 0.007473 0.002884 -0.002053 -0.007080 -0.011911 -0.016251 -0.019827 -0.022402 -0.023800 -0.023924 -0.022763 -0.020395 -0.016980 -0.012747 -0.007968 -0.002940 0.002042 0.006710 0.010838 0.014258 0.016864 0.018615 0.019528 0.019670 0.019146 0.018084 0.016625 0.014908 0.013058 0.011187 0.009380 0.007701 0.006191 0.004872 0.003747 0.002811 0.002048 0.001439 0.000964 0.000601 0.000331 0.000137 0.000002 -0.000086 -0.000138 -0.000164 -0.000171 -0.000165 -0.000150 -0.000132 -0.000112 -0.000092 -0.000074 -0.000059 -0.000046 -0.000035 -0.000026 -0.000019 -0.000013 -0.000008 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000006 -0.000002 0.000007 0.000023 0.000051 0.000094 0.000160 0.000255 0.000388 0.000570 0.000812 0.001128 0.001535 0.002052 0.002700 0.003502 0.004480 0.005653 0.007033 0.008623 0.010411 0.012369 0.014448 0.016574 0.018653 0.020565 0.022174 0.023331 0.023886 0.023702 0.022666 0.020707 0.017807 0.014011 0.009432 0.004252 -0.001290 -0.006906 -0.012281 -0.017096 -0.021052 -0.023891 -0.025425 -0.025548 -0.024250 -0.021614 -0.017815 -0.013099 -0.007766 -0.002137 0.003463 0.008737 0.013434 0.017362 0.020397 0.022484 0.023633 0.023909 0.023420 0.022305 0.020713 0.018800 0.016705 0.014555 0.012450 0.010465 0.008652 0.007040 0.005638 0.004445 0.003448 0.002628 0.001964 0.001436 0.001022 0.000703 0.000462 0.000284 0.000157 0.000070 0.000013 -0.000022 -0.000040 -0.000047 -0.000047 -0.000043 -0.000037 -0.000031 -0.000025 -0.000019 -0.000014 -0.000010 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000016 0.000023 0.000035 0.000052 0.000077 0.000115 0.000170 0.000247 0.000354 0.000500 0.000693 0.000946 0.001269 0.001679 0.002192 0.002828 0.003607 0.004553 0.005686 0.007024 0.008577 0.010344 0.012308 0.014435 0.016669 0.018930 0.021115 0.023098 0.024738 0.025882 0.026379 0.026092 0.024913 0.022776 0.019672 0.015655 0.010849 0.005444 -0.000310 -0.006118 -0.011659 -0.016610 -0.020667 -0.023573 -0.025137 -0.025252 -0.023909 -0.021192 -0.017275 -0.012409 -0.006894 -0.001059 0.004768 0.010280 0.015217 0.019377 0.022625 0.024897 0.026195 0.026576 0.026146 0.025041 0.023413 0.021420 0.019210 0.016915 0.014643 0.012478 0.010477 0.008676 0.007089 0.005719 0.004555 0.003581 0.002777 0.002123 0.001596 0.001179 0.000853 0.000603 0.000414 0.000275 0.000175 0.000106 0.000060 0.000031 0.000013 0.000003 -0.000003 -0.000005 -0.000005 -0.000004 -0.000003 -0.000001 0.000000 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000036 0.000050 0.000070 0.000098 0.000137 0.000192 0.000269 0.000372 0.000512 0.000695 0.000933 0.001236 0.001616 0.002089 0.002669 0.003377 0.004231 0.005254 0.006462 0.007872 0.009489 0.011308 0.013310 0.015457 0.017688 0.019924 0.022061 0.023974 0.025528 0.026577 0.026979 0.026610 0.025373 0.023214 0.020134 0.016191 0.011511 0.006280 0.000738 -0.004833 -0.010132 -0.014853 -0.018713 -0.021472 -0.022951 -0.023053 -0.021767 -0.019171 -0.015428 -0.010769 -0.005479 0.000136 0.005763 0.011112 0.015931 0.020023 0.023252 0.025548 0.026903 0.027364 0.027024 0.026008 0.024459 0.022526 0.020354 0.018072 0.015789 0.013591 0.011539 0.009672 0.008010 0.006557 0.005307 0.004248 0.003360 0.002626 0.002027 0.001543 0.001157 0.000854 0.000620 0.000442 0.000310 0.000214 0.000145 0.000097 0.000065 0.000043 0.000028 0.000019 0.000013 0.000009 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000038 0.000052 0.000071 0.000097 0.000134 0.000183 0.000251 0.000343 0.000464 0.000625 0.000832 0.001095 0.001426 0.001835 0.002336 0.002943 0.003672 0.004540 0.005566 0.006762 0.008141 0.009705 0.011444 0.013336 0.015341 0.017402 0.019441 0.021363 0.023056 0.024398 0.025262 0.025529 0.025095 0.023883 0.021857 0.019026 0.015452 0.011252 0.006593 0.001688 -0.003218 -0.007865 -0.011992 -0.015358 -0.017758 -0.019042 -0.019125 -0.017998 -0.015727 -0.012448 -0.008359 -0.003699 0.001266 0.006267 0.011050 0.015393 0.019116 0.022093 0.024252 0.025575 0.026094 0.025883 0.025042 0.023696 0.021975 0.020007 0.017909 0.015785 0.013715 0.011760 0.009962 0.008342 0.006910 0.005663 0.004592 0.003684 0.002922 0.002292 0.001776 0.001360 0.001027 0.000766 0.000564 0.000411 0.000296 0.000211 0.000150 0.000107 0.000076 0.000054 0.000039 0.000028 0.000021 0.000016 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000048 0.000065 0.000087 0.000117 0.000159 0.000214 0.000289 0.000388 0.000519 0.000688 0.000903 0.001174 0.001509 0.001918 0.002412 0.003002 0.003701 0.004522 0.005476 0.006575 0.007821 0.009214 0.010739 0.012374 0.014080 0.015803 0.017477 0.019022 0.020346 0.021352 0.021944 0.022033 0.021547 0.020436 0.018684 0.016311 0.013378 0.009982 0.006262 0.002383 -0.001466 -0.005088 -0.008289 -0.010889 -0.012738 -0.013726 -0.013788 -0.012916 -0.011158 -0.008611 -0.005421 -0.001767 0.002155 0.006137 0.009984 0.013519 0.016596 0.019105 0.020979 0.022191 0.022753 0.022709 0.022132 0.021113 0.019752 0.018152 0.016410 0.014612 0.012831 0.011124 0.009528 0.008070 0.006762 0.005607 0.004601 0.003735 0.003000 0.002383 0.001872 0.001453 0.001116 0.000847 0.000636 0.000473 0.000349 0.000256 0.000187 0.000137 0.000100 0.000073 0.000054 0.000040 0.000030 0.000023 0.000018 0.000015 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000031 0.000041 0.000054 0.000072 0.000097 0.000129 0.000172 0.000229 0.000305 0.000405 0.000535 0.000700 0.000909 0.001168 0.001485 0.001866 0.002319 0.002852 0.003472 0.004188 0.005003 0.005922 0.006943 0.008057 0.009249 0.010494 0.011756 0.012994 0.014153 0.015177 0.016001 0.016563 0.016805 0.016679 0.016149 0.015201 0.013840 0.012099 0.010029 0.007707 0.005226 0.002693 0.000222 -0.002070 -0.004073 -0.005688 -0.006831 -0.007440 -0.007480 -0.006943 -0.005852 -0.004258 -0.002241 0.000102 0.002653 0.005292 0.007896 0.010348 0.012548 0.014411 0.015878 0.016914 0.017505 0.017667 0.017432 0.016850 0.015983 0.014898 0.013665 0.012347 0.011002 0.009677 0.008409 0.007223 0.006136 0.005155 0.004285 0.003523 0.002864 0.002302 0.001830 0.001438 0.001118 0.000861 0.000656 0.000496 0.000372 0.000278 0.000207 0.000154 0.000114 0.000085 0.000064 0.000048 0.000036 0.000028 0.000022 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000033 0.000044 0.000057 0.000076 0.000100 0.000131 0.000173 0.000228 0.000300 0.000393 0.000512 0.000664 0.000852 0.001082 0.001360 0.001688 0.002071 0.002512 0.003012 0.003573 0.004192 0.004865 0.005584 0.006333 0.007094 0.007842 0.008549 0.009184 0.009714 0.010106 0.010332 0.010369 0.010204 0.009833 0.009267 0.008525 0.007640 0.006651 0.005602 0.004540 0.003506 0.002538 0.001666 0.000911 0.000288 -0.000192 -0.000525 -0.000703 -0.000721 -0.000574 -0.000257 0.000232 0.000890 0.001707 0.002664 0.003733 0.004878 0.006055 0.007214 0.008305 0.009278 0.010089 0.010704 0.011099 0.011265 0.011205 0.010935 0.010481 0.009877 0.009160 0.008369 0.007537 0.006697 0.005874 0.005088 0.004354 0.003680 0.003072 0.002534 0.002064 0.001661 0.001322 0.001041 0.000811 0.000626 0.000480 0.000365 0.000277 0.000209 0.000157 0.000119 0.000089 0.000067 0.000051 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000044 0.000057 0.000074 0.000096 0.000125 0.000162 0.000210 0.000273 0.000353 0.000455 0.000583 0.000739 0.000927 0.001148 0.001405 0.001695 0.002017 0.002366 0.002736 0.003118 0.003498 0.003861 0.004186 0.004453 0.004638 0.004720 0.004683 0.004515 0.004213 0.003786 0.003255 0.002654 0.002027 0.001429 0.000918 0.000550 0.000373 0.000420 0.000703 0.001209 0.001902 0.002722 0.003592 0.004426 0.005140 0.005661 0.005935 0.005935 0.005667 0.005164 0.004482 0.003698 0.002895 0.002156 0.001552 0.001139 0.000947 0.000986 0.001239 0.001672 0.002234 0.002867 0.003511 0.004110 0.004619 0.005005 0.005250 0.005350 0.005310 0.005146 0.004881 0.004538 0.004141 0.003714 0.003275 0.002842 0.002428 0.002043 0.001694 0.001385 0.001118 0.000892 0.000704 0.000551 0.000428 0.000330 0.000254 0.000194 0.000148 0.000113 0.000086 0.000065 0.000050 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000032 0.000041 0.000053 0.000067 0.000086 0.000109 0.000140 0.000178 0.000228 0.000291 0.000369 0.000465 0.000581 0.000716 0.000871 0.001042 0.001224 0.001411 0.001591 0.001751 0.001874 0.001940 0.001924 0.001804 0.001554 0.001156 0.000596 -0.000128 -0.001004 -0.002004 -0.003084 -0.004179 -0.005210 -0.006085 -0.006708 -0.006986 -0.006839 -0.006213 -0.005089 -0.003487 -0.001475 0.000838 0.003306 0.005756 0.008005 0.009878 0.011225 0.011935 0.011952 0.011279 0.009974 0.008151 0.005959 0.003574 0.001175 -0.001069 -0.003015 -0.004555 -0.005625 -0.006203 -0.006310 -0.006001 -0.005355 -0.004467 -0.003437 -0.002357 -0.001309 -0.000353 0.000465 0.001122 0.001610 0.001937 0.002117 0.002173 0.002131 0.002014 0.001846 0.001648 0.001437 0.001226 0.001027 0.000846 0.000687 0.000552 0.000439 0.000346 0.000271 0.000211 0.000163 0.000126 0.000097 0.000075 0.000057 0.000044 0.000033 0.000025 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000045 0.000056 0.000069 0.000086 0.000108 0.000134 0.000168 0.000209 0.000260 0.000320 0.000390 0.000468 0.000551 0.000631 0.000701 0.000747 0.000755 0.000704 0.000570 0.000326 -0.000056 -0.000606 -0.001348 -0.002298 -0.003461 -0.004823 -0.006353 -0.007995 -0.009669 -0.011274 -0.012690 -0.013784 -0.014422 -0.014482 -0.013866 -0.012516 -0.010424 -0.007644 -0.004289 -0.000535 0.003396 0.007247 0.010750 0.013650 0.015727 0.016824 0.016854 0.015820 0.013804 0.010965 0.007520 0.003724 -0.000159 -0.003873 -0.007196 -0.009952 -0.012025 -0.013361 -0.013962 -0.013889 -0.013237 -0.012132 -0.010710 -0.009109 -0.007450 -0.005836 -0.004347 -0.003035 -0.001930 -0.001039 -0.000354 0.000143 0.000478 0.000681 0.000780 0.000801 0.000768 0.000702 0.000618 0.000529 0.000444 0.000366 0.000297 0.000239 0.000191 0.000151 0.000119 0.000094 0.000073 0.000057 0.000044 0.000033 0.000025 0.000018 0.000013 0.000009 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000028 0.000034 0.000040 0.000048 0.000057 0.000068 0.000081 0.000096 0.000115 0.000136 0.000159 0.000183 0.000203 0.000213 0.000205 0.000166 0.000081 -0.000072 -0.000317 -0.000683 -0.001203 -0.001908 -0.002831 -0.003995 -0.005414 -0.007082 -0.008975 -0.011043 -0.013206 -0.015360 -0.017371 -0.019087 -0.020346 -0.020986 -0.020862 -0.019863 -0.017930 -0.015066 -0.011350 -0.006934 -0.002044 0.003037 0.007988 0.012474 0.016178 0.018829 0.020228 0.020271 0.018954 0.016379 0.012741 0.008307 0.003393 -0.001668 -0.006554 -0.010978 -0.014713 -0.017598 -0.019552 -0.020563 -0.020690 -0.020044 -0.018770 -0.017037 -0.015013 -0.012855 -0.010698 -0.008649 -0.006786 -0.005156 -0.003779 -0.002657 -0.001773 -0.001101 -0.000610 -0.000268 -0.000044 0.000091 0.000162 0.000191 0.000193 0.000180 0.000160 0.000137 0.000116 0.000096 0.000079 0.000064 0.000052 0.000042 0.000033 0.000025 0.000019 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000020 0.000022 0.000023 0.000023 0.000022 0.000021 0.000018 0.000014 0.000006 -0.000007 -0.000028 -0.000063 -0.000118 -0.000205 -0.000339 -0.000538 -0.000825 -0.001230 -0.001782 -0.002518 -0.003472 -0.004675 -0.006151 -0.007907 -0.009934 -0.012196 -0.014630 -0.017142 -0.019608 -0.021876 -0.023776 -0.025126 -0.025747 -0.025485 -0.024221 -0.021897 -0.018525 -0.014201 -0.009103 -0.003486 0.002327 0.007976 0.013085 0.017299 0.020314 0.021908 0.021961 0.020469 0.017541 0.013394 0.008327 0.002692 -0.003135 -0.008788 -0.013943 -0.018332 -0.021769 -0.024149 -0.025452 -0.025733 -0.025108 -0.023738 -0.021807 -0.019504 -0.017009 -0.014478 -0.012038 -0.009783 -0.007772 -0.006038 -0.004587 -0.003406 -0.002471 -0.001751 -0.001212 -0.000819 -0.000541 -0.000351 -0.000224 -0.000141 -0.000087 -0.000053 -0.000031 -0.000016 -0.000007 -0.000002 0.000002 0.000003 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000005 0.000001 -0.000005 -0.000014 -0.000026 -0.000041 -0.000061 -0.000088 -0.000123 -0.000169 -0.000229 -0.000311 -0.000421 -0.000573 -0.000781 -0.001066 -0.001451 -0.001965 -0.002641 -0.003514 -0.004617 -0.005980 -0.007624 -0.009552 -0.011751 -0.014179 -0.016766 -0.019411 -0.021986 -0.024331 -0.026271 -0.027620 -0.028199 -0.027851 -0.026460 -0.023972 -0.020404 -0.015857 -0.010519 -0.004657 0.001400 0.007277 0.012589 0.016970 0.020107 0.021771 0.021834 0.020291 0.017253 0.012939 0.007656 0.001767 -0.004340 -0.010285 -0.015727 -0.020388 -0.024066 -0.026647 -0.028102 -0.028481 -0.027901 -0.026522 -0.024534 -0.022132 -0.019503 -0.016811 -0.014191 -0.011745 -0.009540 -0.007613 -0.005975 -0.004618 -0.003520 -0.002651 -0.001977 -0.001466 -0.001084 -0.000804 -0.000599 -0.000450 -0.000341 -0.000259 -0.000198 -0.000151 -0.000115 -0.000087 -0.000066 -0.000049 -0.000037 -0.000028 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000006 -0.000012 -0.000022 -0.000034 -0.000051 -0.000074 -0.000102 -0.000139 -0.000185 -0.000244 -0.000317 -0.000410 -0.000529 -0.000680 -0.000877 -0.001134 -0.001470 -0.001908 -0.002475 -0.003201 -0.004118 -0.005256 -0.006641 -0.008290 -0.010204 -0.012365 -0.014732 -0.017236 -0.019779 -0.022236 -0.024459 -0.026282 -0.027531 -0.028039 -0.027660 -0.026290 -0.023877 -0.020442 -0.016082 -0.010976 -0.005375 0.000405 0.006014 0.011084 0.015270 0.018273 0.019873 0.019948 0.018489 0.015597 0.011480 0.006426 0.000780 -0.005088 -0.010817 -0.016077 -0.020599 -0.024187 -0.026726 -0.028185 -0.028606 -0.028097 -0.026809 -0.024920 -0.022617 -0.020079 -0.017463 -0.014900 -0.012490 -0.010299 -0.008366 -0.006705 -0.005312 -0.004166 -0.003243 -0.002512 -0.001942 -0.001503 -0.001168 -0.000913 -0.000718 -0.000568 -0.000450 -0.000356 -0.000281 -0.000221 -0.000173 -0.000134 -0.000104 -0.000081 -0.000063 -0.000049 -0.000039 -0.000031 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000002 -0.000006 -0.000012 -0.000019 -0.000030 -0.000044 -0.000063 -0.000088 -0.000120 -0.000160 -0.000211 -0.000274 -0.000351 -0.000446 -0.000563 -0.000707 -0.000885 -0.001106 -0.001384 -0.001735 -0.002178 -0.002736 -0.003434 -0.004298 -0.005353 -0.006618 -0.008105 -0.009814 -0.011727 -0.013805 -0.015987 -0.018190 -0.020305 -0.022208 -0.023756 -0.024805 -0.025212 -0.024856 -0.023646 -0.021542 -0.018560 -0.014783 -0.010364 -0.005518 -0.000515 0.004344 0.008743 0.012382 0.015003 0.016411 0.016499 0.015254 0.012760 0.009193 0.004800 -0.000119 -0.005245 -0.010261 -0.014879 -0.018863 -0.022037 -0.024299 -0.025618 -0.026027 -0.025617 -0.024519 -0.022888 -0.020884 -0.018663 -0.016363 -0.014097 -0.011953 -0.009990 -0.008245 -0.006730 -0.005445 -0.004373 -0.003496 -0.002788 -0.002224 -0.001778 -0.001428 -0.001153 -0.000934 -0.000759 -0.000616 -0.000499 -0.000402 -0.000321 -0.000255 -0.000201 -0.000158 -0.000124 -0.000097 -0.000076 -0.000060 -0.000048 -0.000039 -0.000031 -0.000025 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000014 -0.000022 -0.000032 -0.000047 -0.000066 -0.000091 -0.000122 -0.000162 -0.000213 -0.000275 -0.000350 -0.000442 -0.000553 -0.000684 -0.000842 -0.001029 -0.001254 -0.001526 -0.001856 -0.002259 -0.002750 -0.003347 -0.004067 -0.004927 -0.005940 -0.007113 -0.008443 -0.009913 -0.011495 -0.013140 -0.014788 -0.016359 -0.017762 -0.018895 -0.019653 -0.019931 -0.019641 -0.018716 -0.017123 -0.014874 -0.012027 -0.008695 -0.005036 -0.001249 0.002439 0.005790 0.008575 0.010596 0.011702 0.011804 0.010886 0.009010 0.006303 0.002953 -0.000814 -0.004752 -0.008618 -0.012189 -0.015280 -0.017754 -0.019530 -0.020581 -0.020931 -0.020649 -0.019833 -0.018602 -0.017080 -0.015383 -0.013617 -0.011867 -0.010202 -0.008665 -0.007285 -0.006074 -0.005032 -0.004150 -0.003413 -0.002806 -0.002309 -0.001906 -0.001579 -0.001312 -0.001092 -0.000909 -0.000754 -0.000621 -0.000508 -0.000412 -0.000331 -0.000264 -0.000210 -0.000166 -0.000131 -0.000103 -0.000081 -0.000065 -0.000051 -0.000041 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000013 -0.000021 -0.000031 -0.000045 -0.000062 -0.000086 -0.000115 -0.000153 -0.000200 -0.000258 -0.000329 -0.000414 -0.000515 -0.000634 -0.000773 -0.000932 -0.001116 -0.001326 -0.001568 -0.001847 -0.002169 -0.002544 -0.002978 -0.003479 -0.004054 -0.004708 -0.005442 -0.006251 -0.007124 -0.008043 -0.008980 -0.009903 -0.010770 -0.011533 -0.012140 -0.012534 -0.012661 -0.012470 -0.011923 -0.010997 -0.009696 -0.008046 -0.006105 -0.003962 -0.001728 0.000466 0.002480 0.004177 0.005432 0.006147 0.006263 0.005761 0.004670 0.003062 0.001047 -0.001239 -0.003645 -0.006021 -0.008229 -0.010152 -0.011704 -0.012831 -0.013516 -0.013771 -0.013638 -0.013178 -0.012462 -0.011565 -0.010558 -0.009501 -0.008446 -0.007430 -0.006480 -0.005612 -0.004834 -0.004147 -0.003549 -0.003033 -0.002592 -0.002216 -0.001898 -0.001627 -0.001394 -0.001193 -0.001016 -0.000859 -0.000720 -0.000598 -0.000490 -0.000398 -0.000320 -0.000256 -0.000204 -0.000161 -0.000128 -0.000101 -0.000080 -0.000063 -0.000050 -0.000040 -0.000031 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000003 -0.000006 -0.000011 -0.000018 -0.000027 -0.000039 -0.000055 -0.000076 -0.000103 -0.000137 -0.000179 -0.000232 -0.000296 -0.000373 -0.000464 -0.000570 -0.000692 -0.000830 -0.000984 -0.001151 -0.001332 -0.001526 -0.001731 -0.001946 -0.002168 -0.002396 -0.002626 -0.002855 -0.003078 -0.003290 -0.003487 -0.003662 -0.003812 -0.003933 -0.004025 -0.004087 -0.004123 -0.004134 -0.004121 -0.004081 -0.004009 -0.003896 -0.003731 -0.003505 -0.003211 -0.002846 -0.002417 -0.001937 -0.001429 -0.000924 -0.000458 -0.000069 0.000204 0.000333 0.000297 0.000092 -0.000274 -0.000776 -0.001381 -0.002045 -0.002723 -0.003374 -0.003960 -0.004450 -0.004827 -0.005083 -0.005220 -0.005251 -0.005192 -0.005063 -0.004885 -0.004673 -0.004440 -0.004194 -0.003940 -0.003683 -0.003425 -0.003167 -0.002913 -0.002665 -0.002425 -0.002197 -0.001980 -0.001777 -0.001587 -0.001409 -0.001241 -0.001083 -0.000934 -0.000796 -0.000669 -0.000555 -0.000454 -0.000368 -0.000296 -0.000237 -0.000189 -0.000150 -0.000119 -0.000094 -0.000074 -0.000059 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000014 -0.000022 -0.000032 -0.000046 -0.000064 -0.000087 -0.000117 -0.000155 -0.000201 -0.000257 -0.000326 -0.000406 -0.000501 -0.000609 -0.000730 -0.000862 -0.001002 -0.001147 -0.001290 -0.001425 -0.001544 -0.001636 -0.001690 -0.001692 -0.001629 -0.001485 -0.001249 -0.000909 -0.000460 0.000095 0.000749 0.001478 0.002250 0.003020 0.003736 0.004338 0.004770 0.004980 0.004928 0.004594 0.003975 0.003094 0.001996 0.000743 -0.000587 -0.001907 -0.003130 -0.004173 -0.004970 -0.005473 -0.005655 -0.005516 -0.005075 -0.004372 -0.003462 -0.002409 -0.001281 -0.000148 0.000926 0.001887 0.002688 0.003300 0.003705 0.003899 0.003888 0.003693 0.003338 0.002857 0.002288 0.001670 0.001041 0.000438 -0.000113 -0.000589 -0.000979 -0.001278 -0.001489 -0.001621 -0.001684 -0.001690 -0.001652 -0.001581 -0.001485 -0.001371 -0.001247 -0.001115 -0.000981 -0.000848 -0.000722 -0.000604 -0.000499 -0.000407 -0.000329 -0.000264 -0.000211 -0.000168 -0.000134 -0.000106 -0.000084 -0.000066 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000009 -0.000015 -0.000024 -0.000035 -0.000051 -0.000070 -0.000096 -0.000128 -0.000168 -0.000217 -0.000276 -0.000347 -0.000430 -0.000526 -0.000633 -0.000750 -0.000873 -0.000998 -0.001117 -0.001220 -0.001295 -0.001327 -0.001297 -0.001185 -0.000968 -0.000620 -0.000118 0.000559 0.001426 0.002488 0.003738 0.005152 0.006684 0.008271 0.009826 0.011250 0.012430 0.013257 0.013627 0.013461 0.012708 0.011357 0.009441 0.007039 0.004272 0.001295 -0.001709 -0.004552 -0.007046 -0.009027 -0.010366 -0.010978 -0.010830 -0.009945 -0.008393 -0.006288 -0.003775 -0.001021 0.001802 0.004527 0.007006 0.009117 0.010771 0.011916 0.012536 0.012649 0.012299 0.011555 0.010498 0.009221 0.007816 0.006368 0.004955 0.003636 0.002458 0.001445 0.000609 -0.000053 -0.000554 -0.000912 -0.001149 -0.001288 -0.001348 -0.001348 -0.001302 -0.001223 -0.001120 -0.001004 -0.000880 -0.000757 -0.000640 -0.000532 -0.000437 -0.000355 -0.000286 -0.000230 -0.000183 -0.000146 -0.000116 -0.000091 -0.000071 -0.000055 -0.000043 -0.000033 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000016 -0.000025 -0.000037 -0.000053 -0.000074 -0.000101 -0.000135 -0.000176 -0.000228 -0.000289 -0.000361 -0.000445 -0.000540 -0.000645 -0.000757 -0.000872 -0.000982 -0.001076 -0.001143 -0.001164 -0.001120 -0.000984 -0.000729 -0.000323 0.000268 0.001075 0.002127 0.003442 0.005026 0.006865 0.008922 0.011135 0.013411 0.015630 0.017653 0.019323 0.020485 0.020995 0.020736 0.019634 0.017670 0.014885 0.011388 0.007348 0.002987 -0.001436 -0.005642 -0.009359 -0.012339 -0.014384 -0.015360 -0.015209 -0.013952 -0.011686 -0.008574 -0.004830 -0.000702 0.003550 0.007672 0.011438 0.014660 0.017199 0.018974 0.019959 0.020177 0.019698 0.018624 0.017079 0.015200 0.013124 0.010978 0.008873 0.006899 0.005118 0.003570 0.002272 0.001221 0.000401 -0.000214 -0.000653 -0.000947 -0.001123 -0.001208 -0.001222 -0.001184 -0.001109 -0.001009 -0.000896 -0.000778 -0.000662 -0.000554 -0.000457 -0.000373 -0.000302 -0.000243 -0.000195 -0.000155 -0.000123 -0.000096 -0.000075 -0.000058 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000016 -0.000025 -0.000037 -0.000054 -0.000075 -0.000103 -0.000138 -0.000181 -0.000233 -0.000295 -0.000368 -0.000452 -0.000546 -0.000648 -0.000756 -0.000863 -0.000961 -0.001038 -0.001078 -0.001060 -0.000960 -0.000748 -0.000390 0.000152 0.000918 0.001946 0.003268 0.004906 0.006865 0.009128 0.011650 0.014354 0.017127 0.019828 0.022284 0.024311 0.025720 0.026335 0.026016 0.024668 0.022268 0.018862 0.014579 0.009623 0.004265 -0.001180 -0.006371 -0.010972 -0.014676 -0.017234 -0.018477 -0.018328 -0.016805 -0.014024 -0.010185 -0.005550 -0.000427 0.004862 0.010001 0.014703 0.018734 0.021920 0.024157 0.025409 0.025706 0.025135 0.023821 0.021922 0.019605 0.017040 0.014384 0.011774 0.009319 0.007097 0.005157 0.003518 0.002180 0.001123 0.000317 -0.000272 -0.000680 -0.000943 -0.001091 -0.001150 -0.001143 -0.001089 -0.001004 -0.000899 -0.000786 -0.000673 -0.000567 -0.000470 -0.000385 -0.000312 -0.000252 -0.000202 -0.000160 -0.000127 -0.000099 -0.000077 -0.000059 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000016 -0.000024 -0.000036 -0.000052 -0.000074 -0.000102 -0.000137 -0.000180 -0.000233 -0.000295 -0.000368 -0.000451 -0.000544 -0.000645 -0.000750 -0.000853 -0.000945 -0.001013 -0.001039 -0.001002 -0.000875 -0.000626 -0.000218 0.000392 0.001246 0.002384 0.003843 0.005645 0.007796 0.010276 0.013037 0.015994 0.019026 0.021977 0.024663 0.026881 0.028425 0.029104 0.028762 0.027296 0.024677 0.020955 0.016268 0.010839 0.004962 -0.001017 -0.006725 -0.011792 -0.015879 -0.018712 -0.020101 -0.019956 -0.018298 -0.015251 -0.011030 -0.005927 -0.000277 0.005562 0.011241 0.016444 0.020909 0.024443 0.026929 0.028328 0.028671 0.028053 0.026614 0.024527 0.021978 0.019153 0.016227 0.013348 0.010636 0.008177 0.006025 0.004203 0.002709 0.001524 0.000615 -0.000056 -0.000527 -0.000837 -0.001019 -0.001102 -0.001113 -0.001071 -0.000993 -0.000894 -0.000786 -0.000676 -0.000570 -0.000474 -0.000390 -0.000317 -0.000256 -0.000205 -0.000163 -0.000128 -0.000100 -0.000077 -0.000059 -0.000045 -0.000034 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000015 -0.000022 -0.000034 -0.000050 -0.000071 -0.000098 -0.000133 -0.000176 -0.000228 -0.000289 -0.000361 -0.000444 -0.000536 -0.000636 -0.000741 -0.000844 -0.000937 -0.001006 -0.001035 -0.001002 -0.000881 -0.000639 -0.000238 0.000362 0.001205 0.002332 0.003779 0.005569 0.007708 0.010176 0.012926 0.015874 0.018900 0.021849 0.024538 0.026763 0.028320 0.029015 0.028692 0.027248 0.024648 0.020945 0.016274 0.010857 0.004987 -0.000990 -0.006700 -0.011772 -0.015869 -0.018713 -0.020113 -0.019979 -0.018329 -0.015286 -0.011065 -0.005957 -0.000298 0.005553 0.011248 0.016469 0.020952 0.024504 0.027005 0.028416 0.028768 0.028154 0.026717 0.024628 0.022075 0.019245 0.016313 0.013427 0.010708 0.008241 0.006080 0.004250 0.002748 0.001555 0.000640 -0.000035 -0.000509 -0.000821 -0.001004 -0.001088 -0.001099 -0.001058 -0.000982 -0.000885 -0.000778 -0.000670 -0.000567 -0.000472 -0.000389 -0.000316 -0.000255 -0.000204 -0.000162 -0.000127 -0.000098 -0.000076 -0.000057 -0.000043 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000009 -0.000013 -0.000020 -0.000031 -0.000046 -0.000066 -0.000093 -0.000126 -0.000168 -0.000218 -0.000278 -0.000348 -0.000429 -0.000521 -0.000622 -0.000729 -0.000836 -0.000936 -0.001018 -0.001066 -0.001060 -0.000976 -0.000785 -0.000451 0.000063 0.000799 0.001794 0.003081 0.004684 0.006607 0.008836 0.011327 0.014005 0.016761 0.019455 0.021919 0.023968 0.025413 0.026077 0.025813 0.024527 0.022186 0.018835 0.014598 0.009677 0.004340 -0.001098 -0.006295 -0.010914 -0.014646 -0.017237 -0.018515 -0.018396 -0.016896 -0.014129 -0.010290 -0.005643 -0.000493 0.004833 0.010018 0.014773 0.018859 0.022097 0.024379 0.025667 0.025989 0.025431 0.024121 0.022217 0.019890 0.017310 0.014637 0.012008 0.009530 0.007284 0.005318 0.003655 0.002293 0.001215 0.000392 -0.000210 -0.000628 -0.000897 -0.001048 -0.001109 -0.001104 -0.001053 -0.000971 -0.000872 -0.000765 -0.000658 -0.000556 -0.000464 -0.000381 -0.000310 -0.000250 -0.000199 -0.000157 -0.000123 -0.000095 -0.000072 -0.000054 -0.000041 -0.000030 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000008 -0.000012 -0.000018 -0.000028 -0.000041 -0.000061 -0.000085 -0.000117 -0.000156 -0.000204 -0.000262 -0.000330 -0.000409 -0.000499 -0.000601 -0.000711 -0.000826 -0.000940 -0.001043 -0.001123 -0.001164 -0.001146 -0.001044 -0.000828 -0.000466 0.000076 0.000831 0.001828 0.003087 0.004615 0.006400 0.008409 0.010582 0.012830 0.015040 0.017075 0.018781 0.020001 0.020589 0.020421 0.019416 0.017547 0.014850 0.011426 0.007440 0.003112 -0.001301 -0.005519 -0.009267 -0.012294 -0.014394 -0.015426 -0.015325 -0.014106 -0.011861 -0.008750 -0.004986 -0.000818 0.003493 0.007690 0.011540 0.014849 0.017472 0.019321 0.020365 0.020624 0.020168 0.019100 0.017549 0.015654 0.013556 0.011382 0.009246 0.007235 0.005416 0.003828 0.002490 0.001401 0.000547 -0.000096 -0.000557 -0.000865 -0.001052 -0.001142 -0.001160 -0.001125 -0.001054 -0.000961 -0.000855 -0.000746 -0.000639 -0.000539 -0.000449 -0.000369 -0.000299 -0.000241 -0.000191 -0.000150 -0.000117 -0.000090 -0.000068 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000010 -0.000015 -0.000024 -0.000036 -0.000054 -0.000076 -0.000105 -0.000141 -0.000186 -0.000240 -0.000304 -0.000380 -0.000470 -0.000572 -0.000686 -0.000810 -0.000940 -0.001070 -0.001192 -0.001294 -0.001362 -0.001376 -0.001316 -0.001157 -0.000874 -0.000440 0.000166 0.000961 0.001952 0.003134 0.004485 0.005966 0.007519 0.009064 0.010505 0.011734 0.012639 0.013112 0.013066 0.012440 0.011215 0.009412 0.007104 0.004406 0.001469 -0.001526 -0.004388 -0.006928 -0.008974 -0.010388 -0.011076 -0.010997 -0.010163 -0.008639 -0.006536 -0.003998 -0.001191 0.001710 0.004532 0.007121 0.009347 0.011113 0.012356 0.013055 0.013223 0.012906 0.012172 0.011109 0.009813 0.008379 0.006896 0.005441 0.004077 0.002847 0.001782 0.000893 0.000181 -0.000364 -0.000759 -0.001026 -0.001186 -0.001260 -0.001268 -0.001228 -0.001153 -0.001056 -0.000947 -0.000834 -0.000721 -0.000614 -0.000516 -0.000428 -0.000350 -0.000284 -0.000227 -0.000180 -0.000141 -0.000109 -0.000083 -0.000062 -0.000046 -0.000034 -0.000024 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000005 -0.000006 -0.000008 -0.000012 -0.000020 -0.000030 -0.000045 -0.000065 -0.000091 -0.000123 -0.000163 -0.000212 -0.000272 -0.000344 -0.000430 -0.000531 -0.000647 -0.000780 -0.000927 -0.001086 -0.001253 -0.001422 -0.001584 -0.001730 -0.001845 -0.001917 -0.001928 -0.001864 -0.001709 -0.001452 -0.001085 -0.000607 -0.000024 0.000648 0.001383 0.002144 0.002884 0.003546 0.004073 0.004405 0.004496 0.004312 0.003839 0.003090 0.002100 0.000923 -0.000365 -0.001681 -0.002934 -0.004038 -0.004918 -0.005515 -0.005791 -0.005734 -0.005355 -0.004687 -0.003780 -0.002698 -0.001509 -0.000285 0.000903 0.001993 0.002930 0.003674 0.004196 0.004484 0.004542 0.004387 0.004048 0.003562 0.002973 0.002324 0.001655 0.001004 0.000399 -0.000136 -0.000588 -0.000949 -0.001219 -0.001403 -0.001510 -0.001552 -0.001539 -0.001486 -0.001401 -0.001295 -0.001177 -0.001051 -0.000926 -0.000803 -0.000688 -0.000581 -0.000485 -0.000400 -0.000327 -0.000264 -0.000210 -0.000166 -0.000129 -0.000099 -0.000075 -0.000056 -0.000041 -0.000029 -0.000021 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000005 -0.000006 -0.000009 -0.000015 -0.000024 -0.000036 -0.000053 -0.000074 -0.000101 -0.000136 -0.000179 -0.000232 -0.000298 -0.000378 -0.000475 -0.000591 -0.000729 -0.000889 -0.001073 -0.001282 -0.001514 -0.001769 -0.002044 -0.002335 -0.002639 -0.002951 -0.003265 -0.003575 -0.003875 -0.004157 -0.004414 -0.004636 -0.004814 -0.004940 -0.005007 -0.005012 -0.004953 -0.004833 -0.004656 -0.004428 -0.004151 -0.003828 -0.003462 -0.003056 -0.002615 -0.002149 -0.001674 -0.001210 -0.000782 -0.000415 -0.000137 0.000029 0.000064 -0.000041 -0.000286 -0.000656 -0.001127 -0.001665 -0.002233 -0.002789 -0.003301 -0.003739 -0.004086 -0.004334 -0.004484 -0.004544 -0.004527 -0.004448 -0.004321 -0.004161 -0.003981 -0.003789 -0.003592 -0.003396 -0.003202 -0.003010 -0.002819 -0.002629 -0.002438 -0.002247 -0.002057 -0.001870 -0.001687 -0.001511 -0.001341 -0.001181 -0.001030 -0.000889 -0.000760 -0.000644 -0.000539 -0.000447 -0.000367 -0.000298 -0.000239 -0.000190 -0.000149 -0.000116 -0.000088 -0.000066 -0.000049 -0.000035 -0.000025 -0.000017 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000004 -0.000006 -0.000010 -0.000016 -0.000026 -0.000038 -0.000055 -0.000076 -0.000104 -0.000140 -0.000185 -0.000242 -0.000313 -0.000402 -0.000514 -0.000650 -0.000817 -0.001018 -0.001258 -0.001542 -0.001874 -0.002261 -0.002707 -0.003220 -0.003805 -0.004467 -0.005209 -0.006029 -0.006922 -0.007873 -0.008859 -0.009848 -0.010800 -0.011664 -0.012387 -0.012915 -0.013194 -0.013177 -0.012823 -0.012108 -0.011024 -0.009584 -0.007827 -0.005820 -0.003652 -0.001436 0.000699 0.002621 0.004203 0.005336 0.005934 0.005950 0.005374 0.004243 0.002630 0.000647 -0.001573 -0.003883 -0.006138 -0.008207 -0.009982 -0.011389 -0.012384 -0.012960 -0.013134 -0.012950 -0.012465 -0.011747 -0.010865 -0.009886 -0.008868 -0.007860 -0.006900 -0.006012 -0.005209 -0.004498 -0.003875 -0.003334 -0.002868 -0.002467 -0.002122 -0.001825 -0.001568 -0.001346 -0.001151 -0.000982 -0.000832 -0.000701 -0.000587 -0.000487 -0.000401 -0.000327 -0.000264 -0.000211 -0.000167 -0.000130 -0.000100 -0.000076 -0.000056 -0.000041 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000004 -0.000008 -0.000014 -0.000022 -0.000033 -0.000049 -0.000069 -0.000095 -0.000130 -0.000175 -0.000235 -0.000312 -0.000412 -0.000541 -0.000704 -0.000909 -0.001165 -0.001479 -0.001863 -0.002330 -0.002893 -0.003567 -0.004370 -0.005313 -0.006410 -0.007664 -0.009070 -0.010609 -0.012248 -0.013935 -0.015600 -0.017158 -0.018513 -0.019560 -0.020198 -0.020330 -0.019880 -0.018793 -0.017051 -0.014676 -0.011738 -0.008354 -0.004687 -0.000935 0.002677 0.005922 0.008584 0.010475 0.011459 0.011460 0.010470 0.008554 0.005843 0.002522 -0.001184 -0.005034 -0.008787 -0.012230 -0.015183 -0.017522 -0.019174 -0.020120 -0.020392 -0.020058 -0.019216 -0.017979 -0.016467 -0.014792 -0.013059 -0.011351 -0.009735 -0.008254 -0.006934 -0.005784 -0.004800 -0.003972 -0.003282 -0.002713 -0.002245 -0.001862 -0.001549 -0.001291 -0.001077 -0.000899 -0.000749 -0.000622 -0.000515 -0.000423 -0.000346 -0.000280 -0.000225 -0.000179 -0.000141 -0.000110 -0.000084 -0.000063 -0.000046 -0.000033 -0.000023 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000000 -0.000002 -0.000005 -0.000011 -0.000019 -0.000030 -0.000046 -0.000069 -0.000100 -0.000144 -0.000204 -0.000287 -0.000398 -0.000546 -0.000740 -0.000990 -0.001309 -0.001712 -0.002216 -0.002843 -0.003614 -0.004554 -0.005685 -0.007025 -0.008583 -0.010356 -0.012325 -0.014447 -0.016656 -0.018862 -0.020952 -0.022797 -0.024255 -0.025183 -0.025449 -0.024943 -0.023586 -0.021351 -0.018264 -0.014418 -0.009970 -0.005138 -0.000188 0.004581 0.008864 0.012374 0.014864 0.016154 0.016146 0.014833 0.012305 0.008734 0.004367 -0.000500 -0.005552 -0.010474 -0.014984 -0.018852 -0.021911 -0.024066 -0.025294 -0.025634 -0.025178 -0.024055 -0.022415 -0.020417 -0.018211 -0.015936 -0.013702 -0.011597 -0.009680 -0.007983 -0.006519 -0.005282 -0.004256 -0.003419 -0.002743 -0.002202 -0.001773 -0.001434 -0.001164 -0.000950 -0.000777 -0.000637 -0.000523 -0.000428 -0.000349 -0.000284 -0.000229 -0.000183 -0.000145 -0.000113 -0.000087 -0.000066 -0.000049 -0.000035 -0.000024 -0.000016 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000012 0.000012 0.000010 0.000005 -0.000003 -0.000018 -0.000043 -0.000082 -0.000140 -0.000225 -0.000346 -0.000511 -0.000734 -0.001028 -0.001411 -0.001904 -0.002533 -0.003324 -0.004308 -0.005512 -0.006960 -0.008666 -0.010630 -0.012831 -0.015225 -0.017739 -0.020270 -0.022690 -0.024847 -0.026576 -0.027709 -0.028086 -0.027574 -0.026078 -0.023560 -0.020048 -0.015647 -0.010538 -0.004974 0.000736 0.006243 0.011193 0.015250 0.018128 0.019619 0.019609 0.018094 0.015175 0.011057 0.006024 0.000418 -0.005395 -0.011054 -0.016235 -0.020672 -0.024175 -0.026634 -0.028025 -0.028394 -0.027849 -0.026540 -0.024643 -0.022342 -0.019812 -0.017212 -0.014670 -0.012285 -0.010125 -0.008226 -0.006601 -0.005243 -0.004131 -0.003237 -0.002528 -0.001974 -0.001545 -0.001215 -0.000961 -0.000766 -0.000615 -0.000497 -0.000402 -0.000327 -0.000265 -0.000214 -0.000173 -0.000138 -0.000109 -0.000085 -0.000065 -0.000048 -0.000035 -0.000024 -0.000016 -0.000010 -0.000005 -0.000003 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000028 0.000035 0.000042 0.000050 0.000057 0.000064 0.000067 0.000063 0.000050 0.000022 -0.000028 -0.000109 -0.000230 -0.000402 -0.000642 -0.000966 -0.001398 -0.001965 -0.002696 -0.003624 -0.004781 -0.006193 -0.007879 -0.009841 -0.012062 -0.014500 -0.017080 -0.019700 -0.022225 -0.024498 -0.026345 -0.027585 -0.028048 -0.027587 -0.026098 -0.023535 -0.019922 -0.015365 -0.010053 -0.004248 0.001721 0.007490 0.012683 0.016943 0.019970 0.021541 0.021538 0.019954 0.016900 0.012589 0.007323 0.001461 -0.004612 -0.010518 -0.015916 -0.020529 -0.024159 -0.026695 -0.028112 -0.028462 -0.027862 -0.026472 -0.024480 -0.022077 -0.019451 -0.016765 -0.014154 -0.011719 -0.009528 -0.007617 -0.005998 -0.004660 -0.003581 -0.002727 -0.002064 -0.001559 -0.001178 -0.000894 -0.000685 -0.000530 -0.000416 -0.000330 -0.000264 -0.000214 -0.000173 -0.000141 -0.000114 -0.000091 -0.000072 -0.000056 -0.000042 -0.000030 -0.000021 -0.000013 -0.000008 -0.000004 -0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000071 0.000088 0.000108 0.000129 0.000151 0.000171 0.000186 0.000192 0.000183 0.000152 0.000091 -0.000012 -0.000170 -0.000400 -0.000724 -0.001169 -0.001765 -0.002543 -0.003536 -0.004773 -0.006274 -0.008048 -0.010082 -0.012337 -0.014750 -0.017223 -0.019632 -0.021826 -0.023636 -0.024887 -0.025411 -0.025061 -0.023728 -0.021362 -0.017979 -0.013677 -0.008630 -0.003092 0.002623 0.008162 0.013159 0.017268 0.020195 0.021721 0.021731 0.020219 0.017290 0.013153 0.008101 0.002480 -0.003336 -0.008981 -0.014129 -0.018513 -0.021943 -0.024318 -0.025618 -0.025898 -0.025275 -0.023908 -0.021979 -0.019678 -0.017182 -0.014648 -0.012205 -0.009945 -0.007932 -0.006196 -0.004745 -0.003567 -0.002634 -0.001915 -0.001373 -0.000974 -0.000687 -0.000485 -0.000346 -0.000251 -0.000187 -0.000144 -0.000114 -0.000093 -0.000077 -0.000065 -0.000054 -0.000045 -0.000036 -0.000028 -0.000020 -0.000013 -0.000008 -0.000003 -0.000000 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000018 0.000024 0.000032 0.000043 0.000056 0.000074 0.000096 0.000122 0.000153 0.000189 0.000230 0.000274 0.000319 0.000362 0.000399 0.000425 0.000433 0.000415 0.000360 0.000252 0.000074 -0.000200 -0.000595 -0.001142 -0.001872 -0.002813 -0.003988 -0.005409 -0.007070 -0.008944 -0.010979 -0.013096 -0.015188 -0.017125 -0.018759 -0.019934 -0.020497 -0.020311 -0.019274 -0.017332 -0.014490 -0.010824 -0.006485 -0.001689 0.003288 0.008133 0.012521 0.016143 0.018733 0.020096 0.020125 0.018815 0.016258 0.012640 0.008221 0.003311 -0.001760 -0.006668 -0.011124 -0.014895 -0.017819 -0.019809 -0.020856 -0.021015 -0.020395 -0.019142 -0.017422 -0.015402 -0.013241 -0.011074 -0.009010 -0.007129 -0.005479 -0.004084 -0.002945 -0.002046 -0.001361 -0.000857 -0.000500 -0.000258 -0.000103 -0.000011 0.000038 0.000058 0.000060 0.000053 0.000041 0.000029 0.000018 0.000010 0.000003 -0.000000 -0.000002 -0.000002 -0.000000 0.000002 0.000003 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000021 0.000028 0.000037 0.000050 0.000067 0.000088 0.000116 0.000150 0.000192 0.000242 0.000300 0.000366 0.000440 0.000520 0.000605 0.000691 0.000775 0.000851 0.000911 0.000945 0.000938 0.000871 0.000722 0.000465 0.000073 -0.000481 -0.001221 -0.002162 -0.003306 -0.004641 -0.006131 -0.007722 -0.009335 -0.010872 -0.012216 -0.013243 -0.013827 -0.013853 -0.013228 -0.011899 -0.009859 -0.007155 -0.003896 -0.000248 0.003577 0.007333 0.010758 0.013605 0.015656 0.016752 0.016805 0.015807 0.013831 0.011027 0.007600 0.003800 -0.000110 -0.003874 -0.007262 -0.010095 -0.012249 -0.013664 -0.014341 -0.014332 -0.013734 -0.012669 -0.011273 -0.009682 -0.008019 -0.006390 -0.004877 -0.003534 -0.002394 -0.001469 -0.000753 -0.000227 0.000136 0.000365 0.000490 0.000539 0.000535 0.000497 0.000441 0.000376 0.000310 0.000248 0.000193 0.000146 0.000108 0.000078 0.000055 0.000039 0.000028 0.000020 0.000016 0.000014 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000041 0.000055 0.000074 0.000099 0.000131 0.000172 0.000222 0.000283 0.000356 0.000443 0.000543 0.000658 0.000789 0.000934 0.001093 0.001265 0.001445 0.001627 0.001803 0.001959 0.002080 0.002145 0.002133 0.002019 0.001782 0.001401 0.000866 0.000174 -0.000661 -0.001612 -0.002635 -0.003671 -0.004645 -0.005473 -0.006064 -0.006332 -0.006204 -0.005627 -0.004578 -0.003075 -0.001173 0.001028 0.003394 0.005763 0.007960 0.009813 0.011172 0.011922 0.012000 0.011396 0.010158 0.008386 0.006220 0.003828 0.001388 -0.000928 -0.002970 -0.004622 -0.005812 -0.006510 -0.006729 -0.006518 -0.005953 -0.005125 -0.004133 -0.003070 -0.002018 -0.001043 -0.000192 0.000506 0.001040 0.001413 0.001637 0.001734 0.001729 0.001648 0.001516 0.001353 0.001177 0.001001 0.000834 0.000680 0.000545 0.000428 0.000330 0.000250 0.000187 0.000137 0.000099 0.000071 0.000052 0.000038 0.000029 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000032 0.000043 0.000058 0.000078 0.000105 0.000141 0.000185 0.000242 0.000311 0.000396 0.000499 0.000622 0.000767 0.000938 0.001136 0.001365 0.001626 0.001919 0.002244 0.002598 0.002974 0.003364 0.003755 0.004131 0.004472 0.004756 0.004963 0.005072 0.005066 0.004936 0.004677 0.004297 0.003813 0.003252 0.002653 0.002065 0.001539 0.001128 0.000881 0.000832 0.001002 0.001390 0.001970 0.002697 0.003505 0.004315 0.005045 0.005618 0.005973 0.006074 0.005909 0.005499 0.004887 0.004138 0.003329 0.002541 0.001849 0.001315 0.000981 0.000867 0.000967 0.001255 0.001690 0.002218 0.002783 0.003333 0.003819 0.004208 0.004476 0.004614 0.004624 0.004514 0.004304 0.004012 0.003663 0.003280 0.002883 0.002491 0.002117 0.001772 0.001460 0.001185 0.000948 0.000747 0.000580 0.000443 0.000334 0.000248 0.000182 0.000132 0.000095 0.000068 0.000049 0.000037 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000025 0.000032 0.000043 0.000058 0.000079 0.000107 0.000144 0.000191 0.000250 0.000324 0.000417 0.000530 0.000669 0.000838 0.001040 0.001282 0.001568 0.001904 0.002295 0.002745 0.003257 0.003831 0.004467 0.005158 0.005895 0.006664 0.007444 0.008214 0.008945 0.009606 0.010166 0.010592 0.010852 0.010921 0.010779 0.010417 0.009839 0.009062 0.008115 0.007038 0.005881 0.004697 0.003541 0.002466 0.001513 0.000718 0.000100 -0.000329 -0.000570 -0.000626 -0.000507 -0.000224 0.000213 0.000790 0.001494 0.002307 0.003211 0.004181 0.005189 0.006201 0.007182 0.008092 0.008895 0.009556 0.010047 0.010351 0.010458 0.010371 0.010103 0.009676 0.009115 0.008452 0.007719 0.006947 0.006162 0.005390 0.004651 0.003961 0.003329 0.002764 0.002265 0.001834 0.001466 0.001156 0.000899 0.000690 0.000522 0.000390 0.000287 0.000209 0.000150 0.000107 0.000076 0.000054 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000024 0.000031 0.000042 0.000057 0.000077 0.000104 0.000140 0.000187 0.000246 0.000321 0.000416 0.000535 0.000682 0.000864 0.001086 0.001357 0.001683 0.002074 0.002539 0.003085 0.003721 0.004456 0.005292 0.006233 0.007274 0.008408 0.009617 0.010878 0.012157 0.013412 0.014592 0.015638 0.016483 0.017061 0.017309 0.017173 0.016614 0.015614 0.014177 0.012336 0.010150 0.007703 0.005103 0.002471 -0.000063 -0.002374 -0.004343 -0.005874 -0.006890 -0.007342 -0.007212 -0.006511 -0.005277 -0.003579 -0.001506 0.000838 0.003336 0.005870 0.008326 0.010600 0.012604 0.014270 0.015550 0.016420 0.016878 0.016940 0.016642 0.016033 0.015169 0.014113 0.012925 0.011663 0.010378 0.009112 0.007899 0.006763 0.005722 0.004785 0.003956 0.003234 0.002613 0.002088 0.001647 0.001284 0.000987 0.000749 0.000560 0.000413 0.000300 0.000216 0.000153 0.000108 0.000075 0.000053 0.000037 0.000026 0.000019 0.000013 0.000009 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000011 0.000012 0.000015 0.000018 0.000023 0.000029 0.000039 0.000053 0.000071 0.000097 0.000130 0.000174 0.000230 0.000302 0.000394 0.000510 0.000657 0.000841 0.001070 0.001352 0.001698 0.002118 0.002625 0.003230 0.003947 0.004789 0.005765 0.006885 0.008150 0.009558 0.011095 0.012738 0.014450 0.016181 0.017864 0.019418 0.020749 0.021757 0.022340 0.022405 0.021875 0.020700 0.018862 0.016383 0.013331 0.009813 0.005981 0.002016 -0.001879 -0.005498 -0.008640 -0.011128 -0.012822 -0.013625 -0.013492 -0.012435 -0.010518 -0.007855 -0.004600 -0.000939 0.002931 0.006808 0.010504 0.013855 0.016730 0.019034 0.020715 0.021757 0.022181 0.022037 0.021399 0.020355 0.019000 0.017430 0.015734 0.013992 0.012269 0.010617 0.009073 0.007662 0.006395 0.005279 0.004310 0.003481 0.002780 0.002194 0.001711 0.001317 0.001000 0.000748 0.000551 0.000400 0.000286 0.000202 0.000140 0.000096 0.000065 0.000044 0.000029 0.000020 0.000013 0.000008 0.000004 0.000002 -0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000014 0.000016 0.000021 0.000026 0.000035 0.000047 0.000063 0.000085 0.000114 0.000152 0.000202 0.000266 0.000349 0.000456 0.000592 0.000767 0.000987 0.001262 0.001604 0.002024 0.002538 0.003160 0.003906 0.004794 0.005839 0.007054 0.008446 0.010018 0.011759 0.013650 0.015651 0.017709 0.019745 0.021665 0.023353 0.024685 0.025529 0.025761 0.025274 0.023990 0.021873 0.018935 0.015245 0.010930 0.006171 0.001194 -0.003743 -0.008367 -0.012415 -0.015648 -0.017873 -0.018955 -0.018829 -0.017506 -0.015067 -0.011665 -0.007506 -0.002835 0.002083 0.006982 0.011619 0.015781 0.019306 0.022081 0.024050 0.025208 0.025596 0.025291 0.024396 0.023031 0.021319 0.019383 0.017331 0.015259 0.013242 0.011338 0.009585 0.008005 0.006608 0.005394 0.004354 0.003476 0.002743 0.002138 0.001645 0.001248 0.000932 0.000685 0.000494 0.000350 0.000244 0.000166 0.000111 0.000073 0.000047 0.000029 0.000017 0.000010 0.000005 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000018 0.000022 0.000029 0.000038 0.000051 0.000069 0.000092 0.000122 0.000162 0.000214 0.000283 0.000373 0.000490 0.000643 0.000838 0.001087 0.001400 0.001790 0.002274 0.002868 0.003590 0.004460 0.005497 0.006717 0.008132 0.009748 0.011561 0.013551 0.015684 0.017902 0.020126 0.022251 0.024152 0.025688 0.026709 0.027071 0.026644 0.025332 0.023082 0.019897 0.015846 0.011061 0.005743 0.000144 -0.005442 -0.010703 -0.015331 -0.019046 -0.021621 -0.022893 -0.022783 -0.021299 -0.018536 -0.014669 -0.009941 -0.004636 0.000937 0.006470 0.011682 0.016332 0.020238 0.023280 0.025400 0.026605 0.026948 0.026528 0.025469 0.023908 0.021991 0.019852 0.017615 0.015380 0.013229 0.011220 0.009390 0.007760 0.006335 0.005111 0.004074 0.003209 0.002496 0.001914 0.001447 0.001075 0.000784 0.000560 0.000390 0.000265 0.000175 0.000111 0.000068 0.000039 0.000020 0.000009 0.000001 -0.000003 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000037 0.000049 0.000064 0.000085 0.000112 0.000149 0.000198 0.000265 0.000354 0.000473 0.000629 0.000832 0.001092 0.001424 0.001842 0.002364 0.003009 0.003798 0.004752 0.005888 0.007223 0.008766 0.010516 0.012460 0.014565 0.016778 0.019020 0.021189 0.023156 0.024775 0.025889 0.026344 0.025999 0.024747 0.022523 0.019323 0.015207 0.010309 0.004831 -0.000966 -0.006776 -0.012269 -0.017120 -0.021031 -0.023755 -0.025117 -0.025029 -0.023498 -0.020624 -0.016592 -0.011658 -0.006128 -0.000329 0.005414 0.010805 0.015592 0.019588 0.022671 0.024792 0.025962 0.026247 0.025755 0.024621 0.022993 0.021021 0.018846 0.016593 0.014364 0.012239 0.010273 0.008501 0.006938 0.005587 0.004439 0.003480 0.002689 0.002047 0.001531 0.001123 0.000804 0.000561 0.000377 0.000243 0.000148 0.000082 0.000039 0.000012 -0.000004 -0.000012 -0.000016 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000033 0.000042 0.000054 0.000072 0.000098 0.000135 0.000189 0.000264 0.000367 0.000507 0.000694 0.000941 0.001261 0.001671 0.002192 0.002842 0.003643 0.004615 0.005776 0.007138 0.008704 0.010466 0.012397 0.014451 0.016557 0.018619 0.020515 0.022104 0.023234 0.023750 0.023513 0.022410 0.020373 0.017386 0.013503 0.008846 0.003606 -0.001966 -0.007573 -0.012895 -0.017612 -0.021427 -0.024098 -0.025447 -0.025387 -0.023921 -0.021146 -0.017246 -0.012472 -0.007126 -0.001528 0.004002 0.009175 0.013747 0.017540 0.020441 0.022407 0.023457 0.023664 0.023135 0.022008 0.020428 0.018542 0.016485 0.014375 0.012308 0.010357 0.008571 0.006979 0.005592 0.004408 0.003417 0.002602 0.001943 0.001418 0.001006 0.000689 0.000449 0.000273 0.000146 0.000060 0.000004 -0.000030 -0.000047 -0.000054 -0.000053 -0.000050 -0.000044 -0.000039 -0.000034 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000001 -0.000002 -0.000006 -0.000010 -0.000013 -0.000014 -0.000010 0.000001 0.000024 0.000065 0.000129 0.000225 0.000364 0.000560 0.000826 0.001181 0.001644 0.002236 0.002975 0.003883 0.004972 0.006251 0.007716 0.009350 0.011115 0.012953 0.014780 0.016489 0.017953 0.019034 0.019590 0.019488 0.018620 0.016916 0.014356 0.010979 0.006889 0.002253 -0.002704 -0.007716 -0.012493 -0.016743 -0.020194 -0.022621 -0.023862 -0.023831 -0.022532 -0.020051 -0.016556 -0.012278 -0.007490 -0.002488 0.002438 0.007026 0.011059 0.014377 0.016886 0.018552 0.019400 0.019502 0.018963 0.017909 0.016474 0.014792 0.012982 0.011150 0.009378 0.007727 0.006236 0.004928 0.003808 0.002871 0.002105 0.001492 0.001011 0.000642 0.000366 0.000166 0.000026 -0.000066 -0.000122 -0.000151 -0.000160 -0.000156 -0.000143 -0.000126 -0.000108 -0.000090 -0.000074 -0.000061 -0.000050 -0.000041 -0.000034 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000005 -0.000010 -0.000016 -0.000026 -0.000039 -0.000056 -0.000077 -0.000103 -0.000132 -0.000165 -0.000200 -0.000234 -0.000264 -0.000286 -0.000293 -0.000276 -0.000226 -0.000128 0.000031 0.000271 0.000608 0.001065 0.001658 0.002406 0.003320 0.004403 0.005645 0.007022 0.008490 0.009984 0.011417 0.012685 0.013670 0.014250 0.014310 0.013751 0.012508 0.010554 0.007914 0.004667 0.000947 -0.003066 -0.007150 -0.011065 -0.014565 -0.017421 -0.019443 -0.020490 -0.020489 -0.019441 -0.017417 -0.014558 -0.011058 -0.007149 -0.003077 0.000914 0.004608 0.007825 0.010438 0.012374 0.013613 0.014185 0.014156 0.013619 0.012686 0.011469 0.010080 0.008617 0.007165 0.005788 0.004533 0.003426 0.002481 0.001699 0.001069 0.000579 0.000210 -0.000057 -0.000239 -0.000355 -0.000418 -0.000443 -0.000439 -0.000415 -0.000379 -0.000336 -0.000290 -0.000245 -0.000202 -0.000165 -0.000132 -0.000105 -0.000084 -0.000066 -0.000053 -0.000043 -0.000035 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000006 -0.000009 -0.000015 -0.000023 -0.000036 -0.000052 -0.000075 -0.000106 -0.000144 -0.000193 -0.000252 -0.000323 -0.000405 -0.000499 -0.000604 -0.000717 -0.000834 -0.000950 -0.001056 -0.001143 -0.001197 -0.001205 -0.001148 -0.001009 -0.000767 -0.000405 0.000094 0.000738 0.001528 0.002453 0.003485 0.004582 0.005682 0.006706 0.007566 0.008166 0.008412 0.008222 0.007537 0.006326 0.004598 0.002402 -0.000169 -0.002987 -0.005891 -0.008701 -0.011236 -0.013321 -0.014810 -0.015598 -0.015625 -0.014889 -0.013445 -0.011397 -0.008891 -0.006101 -0.003213 -0.000407 0.002155 0.004346 0.006077 0.007302 0.008016 0.008250 0.008064 0.007534 0.006748 0.005794 0.004755 0.003704 0.002699 0.001783 0.000985 0.000320 -0.000210 -0.000611 -0.000894 -0.001075 -0.001172 -0.001201 -0.001179 -0.001119 -0.001034 -0.000934 -0.000827 -0.000718 -0.000614 -0.000515 -0.000426 -0.000347 -0.000279 -0.000221 -0.000174 -0.000136 -0.000106 -0.000082 -0.000064 -0.000051 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000017 -0.000025 -0.000037 -0.000055 -0.000079 -0.000111 -0.000154 -0.000209 -0.000280 -0.000368 -0.000476 -0.000606 -0.000760 -0.000940 -0.001145 -0.001374 -0.001624 -0.001891 -0.002167 -0.002443 -0.002706 -0.002942 -0.003133 -0.003259 -0.003302 -0.003240 -0.003060 -0.002749 -0.002306 -0.001739 -0.001069 -0.000330 0.000431 0.001155 0.001777 0.002228 0.002446 0.002382 0.002001 0.001295 0.000282 -0.000992 -0.002457 -0.004019 -0.005571 -0.007000 -0.008199 -0.009075 -0.009557 -0.009608 -0.009224 -0.008435 -0.007307 -0.005931 -0.004414 -0.002871 -0.001411 -0.000130 0.000901 0.001637 0.002060 0.002183 0.002036 0.001670 0.001141 0.000512 -0.000161 -0.000825 -0.001436 -0.001965 -0.002390 -0.002701 -0.002900 -0.002993 -0.002991 -0.002911 -0.002769 -0.002582 -0.002364 -0.002129 -0.001889 -0.001651 -0.001424 -0.001212 -0.001018 -0.000844 -0.000691 -0.000558 -0.000446 -0.000352 -0.000275 -0.000213 -0.000164 -0.000126 -0.000097 -0.000075 -0.000058 -0.000045 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000024 -0.000035 -0.000051 -0.000073 -0.000103 -0.000144 -0.000199 -0.000270 -0.000361 -0.000476 -0.000619 -0.000795 -0.001006 -0.001257 -0.001550 -0.001887 -0.002268 -0.002691 -0.003153 -0.003646 -0.004160 -0.004684 -0.005201 -0.005691 -0.006133 -0.006505 -0.006783 -0.006949 -0.006984 -0.006880 -0.006634 -0.006252 -0.005752 -0.005160 -0.004510 -0.003841 -0.003196 -0.002615 -0.002132 -0.001773 -0.001551 -0.001470 -0.001518 -0.001672 -0.001901 -0.002167 -0.002429 -0.002653 -0.002809 -0.002879 -0.002857 -0.002754 -0.002590 -0.002399 -0.002217 -0.002084 -0.002035 -0.002096 -0.002280 -0.002587 -0.003003 -0.003502 -0.004051 -0.004614 -0.005152 -0.005634 -0.006031 -0.006324 -0.006500 -0.006556 -0.006494 -0.006324 -0.006060 -0.005719 -0.005319 -0.004880 -0.004419 -0.003951 -0.003489 -0.003046 -0.002628 -0.002241 -0.001890 -0.001576 -0.001299 -0.001059 -0.000854 -0.000681 -0.000537 -0.000420 -0.000325 -0.000249 -0.000190 -0.000145 -0.000110 -0.000084 -0.000064 -0.000049 -0.000038 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000015 -0.000021 -0.000030 -0.000044 -0.000063 -0.000089 -0.000125 -0.000174 -0.000239 -0.000324 -0.000434 -0.000573 -0.000748 -0.000964 -0.001227 -0.001543 -0.001917 -0.002354 -0.002855 -0.003424 -0.004058 -0.004753 -0.005504 -0.006297 -0.007119 -0.007950 -0.008766 -0.009543 -0.010251 -0.010861 -0.011344 -0.011672 -0.011820 -0.011770 -0.011509 -0.011032 -0.010343 -0.009454 -0.008388 -0.007171 -0.005841 -0.004438 -0.003008 -0.001598 -0.000256 0.000972 0.002045 0.002926 0.003588 0.004010 0.004181 0.004098 0.003766 0.003200 0.002419 0.001449 0.000321 -0.000931 -0.002268 -0.003647 -0.005025 -0.006357 -0.007600 -0.008715 -0.009669 -0.010435 -0.010999 -0.011353 -0.011500 -0.011451 -0.011223 -0.010839 -0.010323 -0.009703 -0.009006 -0.008259 -0.007486 -0.006709 -0.005948 -0.005216 -0.004527 -0.003888 -0.003304 -0.002779 -0.002313 -0.001905 -0.001553 -0.001252 -0.000999 -0.000789 -0.000618 -0.000479 -0.000368 -0.000280 -0.000213 -0.000161 -0.000121 -0.000091 -0.000069 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000036 -0.000052 -0.000074 -0.000104 -0.000145 -0.000200 -0.000274 -0.000370 -0.000495 -0.000655 -0.000857 -0.001108 -0.001416 -0.001788 -0.002233 -0.002756 -0.003364 -0.004061 -0.004847 -0.005723 -0.006682 -0.007715 -0.008808 -0.009941 -0.011090 -0.012226 -0.013315 -0.014318 -0.015195 -0.015902 -0.016395 -0.016633 -0.016574 -0.016189 -0.015451 -0.014350 -0.012886 -0.011079 -0.008965 -0.006598 -0.004051 -0.001414 0.001212 0.003718 0.005995 0.007940 0.009460 0.010483 0.010960 0.010869 0.010216 0.009034 0.007383 0.005341 0.003004 0.000473 -0.002143 -0.004741 -0.007225 -0.009508 -0.011522 -0.013214 -0.014552 -0.015521 -0.016123 -0.016378 -0.016315 -0.015973 -0.015394 -0.014625 -0.013711 -0.012694 -0.011614 -0.010506 -0.009401 -0.008324 -0.007295 -0.006329 -0.005436 -0.004623 -0.003892 -0.003244 -0.002677 -0.002187 -0.001768 -0.001415 -0.001122 -0.000880 -0.000684 -0.000527 -0.000403 -0.000306 -0.000231 -0.000173 -0.000130 -0.000097 -0.000073 -0.000055 -0.000041 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000029 -0.000042 -0.000059 -0.000083 -0.000116 -0.000161 -0.000221 -0.000301 -0.000407 -0.000544 -0.000721 -0.000944 -0.001223 -0.001567 -0.001985 -0.002488 -0.003083 -0.003779 -0.004582 -0.005496 -0.006522 -0.007656 -0.008891 -0.010211 -0.011598 -0.013025 -0.014461 -0.015866 -0.017196 -0.018399 -0.019418 -0.020194 -0.020662 -0.020764 -0.020441 -0.019648 -0.018350 -0.016534 -0.014208 -0.011409 -0.008204 -0.004687 -0.000986 0.002755 0.006371 0.009695 0.012564 0.014832 0.016381 0.017129 0.017035 0.016107 0.014395 0.011991 0.009022 0.005636 0.001997 -0.001731 -0.005388 -0.008834 -0.011948 -0.014637 -0.016841 -0.018524 -0.019684 -0.020338 -0.020526 -0.020301 -0.019725 -0.018862 -0.017778 -0.016536 -0.015190 -0.013791 -0.012383 -0.011000 -0.009670 -0.008415 -0.007250 -0.006186 -0.005226 -0.004372 -0.003622 -0.002971 -0.002413 -0.001940 -0.001544 -0.001217 -0.000951 -0.000736 -0.000565 -0.000430 -0.000325 -0.000244 -0.000183 -0.000136 -0.000101 -0.000075 -0.000056 -0.000042 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000023 -0.000032 -0.000046 -0.000064 -0.000090 -0.000125 -0.000173 -0.000237 -0.000322 -0.000434 -0.000581 -0.000769 -0.001008 -0.001307 -0.001678 -0.002130 -0.002676 -0.003326 -0.004089 -0.004974 -0.005987 -0.007130 -0.008401 -0.009792 -0.011290 -0.012875 -0.014520 -0.016189 -0.017840 -0.019422 -0.020874 -0.022131 -0.023118 -0.023757 -0.023971 -0.023685 -0.022833 -0.021365 -0.019255 -0.016503 -0.013147 -0.009261 -0.004961 -0.000399 0.004242 0.008755 0.012926 0.016544 0.019419 0.021397 0.022367 0.022275 0.021129 0.018993 0.015985 0.012270 0.008041 0.003507 -0.001118 -0.005633 -0.009859 -0.013650 -0.016893 -0.019520 -0.021496 -0.022825 -0.023538 -0.023692 -0.023355 -0.022610 -0.021536 -0.020216 -0.018724 -0.017126 -0.015482 -0.013839 -0.012238 -0.010710 -0.009278 -0.007957 -0.006758 -0.005683 -0.004733 -0.003904 -0.003188 -0.002578 -0.002064 -0.001636 -0.001285 -0.001000 -0.000771 -0.000589 -0.000447 -0.000337 -0.000253 -0.000188 -0.000140 -0.000104 -0.000077 -0.000057 -0.000042 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000017 -0.000024 -0.000034 -0.000048 -0.000068 -0.000095 -0.000132 -0.000181 -0.000247 -0.000336 -0.000452 -0.000603 -0.000799 -0.001047 -0.001360 -0.001747 -0.002222 -0.002796 -0.003482 -0.004291 -0.005233 -0.006315 -0.007539 -0.008906 -0.010407 -0.012030 -0.013755 -0.015552 -0.017385 -0.019208 -0.020965 -0.022589 -0.024008 -0.025136 -0.025886 -0.026167 -0.025893 -0.024984 -0.023381 -0.021045 -0.017973 -0.014203 -0.009815 -0.004937 0.000257 0.005559 0.010731 0.015525 0.019695 0.023019 0.025314 0.026452 0.026367 0.025065 0.022622 0.019176 0.014917 0.010071 0.004882 -0.000402 -0.005548 -0.010351 -0.014644 -0.018303 -0.021251 -0.023456 -0.024926 -0.025700 -0.025846 -0.025448 -0.024596 -0.023386 -0.021908 -0.020247 -0.018476 -0.016660 -0.014853 -0.013099 -0.011430 -0.009871 -0.008439 -0.007144 -0.005988 -0.004970 -0.004086 -0.003326 -0.002681 -0.002140 -0.001691 -0.001324 -0.001027 -0.000789 -0.000602 -0.000456 -0.000342 -0.000256 -0.000190 -0.000141 -0.000104 -0.000077 -0.000056 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000024 -0.000035 -0.000050 -0.000070 -0.000098 -0.000135 -0.000185 -0.000252 -0.000342 -0.000459 -0.000613 -0.000811 -0.001063 -0.001381 -0.001776 -0.002262 -0.002850 -0.003555 -0.004388 -0.005361 -0.006480 -0.007751 -0.009172 -0.010738 -0.012434 -0.014241 -0.016128 -0.018057 -0.019980 -0.021837 -0.023559 -0.025067 -0.026271 -0.027076 -0.027386 -0.027104 -0.026147 -0.024446 -0.021959 -0.018679 -0.014643 -0.009936 -0.004694 0.000899 0.006618 0.012205 0.017391 0.021911 0.025521 0.028021 0.029268 0.029193 0.027799 0.025169 0.021452 0.016855 0.011624 0.006025 0.000328 -0.005217 -0.010387 -0.015002 -0.018932 -0.022095 -0.024459 -0.026033 -0.026864 -0.027026 -0.026608 -0.025709 -0.024431 -0.022870 -0.021115 -0.019247 -0.017333 -0.015430 -0.013584 -0.011831 -0.010196 -0.008698 -0.007345 -0.006142 -0.005085 -0.004170 -0.003386 -0.002723 -0.002168 -0.001709 -0.001335 -0.001033 -0.000792 -0.000602 -0.000455 -0.000341 -0.000254 -0.000189 -0.000139 -0.000102 -0.000075 -0.000055 -0.000040 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000011 -0.000017 -0.000024 -0.000035 -0.000050 -0.000070 -0.000098 -0.000135 -0.000185 -0.000252 -0.000341 -0.000457 -0.000610 -0.000806 -0.001057 -0.001374 -0.001768 -0.002253 -0.002842 -0.003549 -0.004386 -0.005365 -0.006493 -0.007777 -0.009215 -0.010801 -0.012521 -0.014356 -0.016273 -0.018236 -0.020193 -0.022083 -0.023836 -0.025369 -0.026590 -0.027404 -0.027709 -0.027409 -0.026416 -0.024658 -0.022094 -0.018715 -0.014558 -0.009709 -0.004306 0.001462 0.007362 0.013131 0.018491 0.023166 0.026905 0.029500 0.030803 0.030739 0.029313 0.026608 0.022780 0.018041 0.012646 0.006871 0.000993 -0.004727 -0.010062 -0.014826 -0.018884 -0.022155 -0.024605 -0.026246 -0.027125 -0.027316 -0.026913 -0.026017 -0.024730 -0.023151 -0.021373 -0.019476 -0.017530 -0.015594 -0.013715 -0.011931 -0.010268 -0.008745 -0.007372 -0.006153 -0.005085 -0.004162 -0.003373 -0.002707 -0.002151 -0.001693 -0.001320 -0.001019 -0.000780 -0.000592 -0.000446 -0.000334 -0.000248 -0.000184 -0.000135 -0.000099 -0.000072 -0.000053 -0.000038 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000016 -0.000024 -0.000035 -0.000049 -0.000069 -0.000096 -0.000133 -0.000182 -0.000247 -0.000333 -0.000447 -0.000595 -0.000787 -0.001032 -0.001341 -0.001726 -0.002201 -0.002778 -0.003472 -0.004295 -0.005258 -0.006370 -0.007635 -0.009055 -0.010622 -0.012323 -0.014137 -0.016034 -0.017975 -0.019908 -0.021773 -0.023499 -0.025003 -0.026196 -0.026980 -0.027257 -0.026931 -0.025918 -0.024147 -0.021576 -0.018200 -0.014053 -0.009221 -0.003842 0.001898 0.007770 0.013512 0.018848 0.023504 0.027232 0.029823 0.031130 0.031078 0.029672 0.026993 0.023195 0.018490 0.013129 0.007386 0.001538 -0.004157 -0.009473 -0.014227 -0.018284 -0.021563 -0.024031 -0.025697 -0.026609 -0.026838 -0.026475 -0.025620 -0.024373 -0.022832 -0.021088 -0.019221 -0.017301 -0.015387 -0.013527 -0.011759 -0.010111 -0.008602 -0.007242 -0.006036 -0.004981 -0.004071 -0.003294 -0.002640 -0.002095 -0.001647 -0.001282 -0.000988 -0.000755 -0.000572 -0.000430 -0.000321 -0.000238 -0.000176 -0.000129 -0.000094 -0.000069 -0.000050 -0.000036 -0.000026 -0.000019 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000002 -0.000003 -0.000006 -0.000010 -0.000015 -0.000023 -0.000033 -0.000048 -0.000067 -0.000093 -0.000128 -0.000175 -0.000237 -0.000320 -0.000429 -0.000571 -0.000755 -0.000990 -0.001286 -0.001656 -0.002112 -0.002667 -0.003335 -0.004127 -0.005056 -0.006129 -0.007351 -0.008722 -0.010237 -0.011881 -0.013634 -0.015466 -0.017339 -0.019201 -0.020994 -0.022647 -0.024080 -0.025206 -0.025933 -0.026167 -0.025816 -0.024800 -0.023055 -0.020542 -0.017256 -0.013233 -0.008556 -0.003356 0.002186 0.007851 0.013390 0.018535 0.023027 0.026624 0.029127 0.030395 0.030356 0.029012 0.026442 0.022793 0.018266 0.013104 0.007570 0.001929 -0.003572 -0.008714 -0.013321 -0.017264 -0.020463 -0.022885 -0.024538 -0.025464 -0.025732 -0.025426 -0.024639 -0.023469 -0.022008 -0.020344 -0.018554 -0.016708 -0.014862 -0.013064 -0.011353 -0.009757 -0.008294 -0.006976 -0.005808 -0.004788 -0.003908 -0.003159 -0.002529 -0.002005 -0.001574 -0.001224 -0.000942 -0.000719 -0.000544 -0.000408 -0.000304 -0.000225 -0.000166 -0.000121 -0.000088 -0.000064 -0.000046 -0.000033 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000014 -0.000022 -0.000032 -0.000046 -0.000064 -0.000089 -0.000122 -0.000166 -0.000225 -0.000302 -0.000405 -0.000539 -0.000713 -0.000934 -0.001214 -0.001563 -0.001994 -0.002518 -0.003149 -0.003899 -0.004777 -0.005793 -0.006950 -0.008249 -0.009684 -0.011241 -0.012901 -0.014634 -0.016401 -0.018156 -0.019840 -0.021385 -0.022717 -0.023752 -0.024404 -0.024586 -0.024214 -0.023215 -0.021531 -0.019129 -0.016006 -0.012198 -0.007784 -0.002888 0.002322 0.007642 0.012838 0.017663 0.021875 0.025247 0.027597 0.028792 0.028763 0.027514 0.025116 0.021707 0.017472 0.012638 0.007450 0.002154 -0.003018 -0.007863 -0.012214 -0.015951 -0.018996 -0.021319 -0.022922 -0.023844 -0.024146 -0.023903 -0.023203 -0.022134 -0.020784 -0.019233 -0.017557 -0.015820 -0.014078 -0.012378 -0.010756 -0.009241 -0.007851 -0.006600 -0.005491 -0.004522 -0.003688 -0.002979 -0.002383 -0.001887 -0.001480 -0.001150 -0.000884 -0.000674 -0.000509 -0.000381 -0.000283 -0.000209 -0.000153 -0.000112 -0.000081 -0.000059 -0.000042 -0.000030 -0.000022 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000008 -0.000013 -0.000020 -0.000030 -0.000043 -0.000060 -0.000083 -0.000114 -0.000154 -0.000209 -0.000281 -0.000377 -0.000501 -0.000662 -0.000868 -0.001128 -0.001453 -0.001853 -0.002340 -0.002927 -0.003623 -0.004440 -0.005385 -0.006461 -0.007670 -0.009004 -0.010452 -0.011994 -0.013602 -0.015239 -0.016859 -0.018408 -0.019823 -0.021032 -0.021961 -0.022529 -0.022657 -0.022272 -0.021307 -0.019714 -0.017465 -0.014561 -0.011036 -0.006966 -0.002463 0.002319 0.007194 0.011949 0.016362 0.020210 0.023293 0.025441 0.026536 0.026517 0.025384 0.023203 0.020096 0.016233 0.011818 0.007073 0.002221 -0.002527 -0.006984 -0.010999 -0.014460 -0.017296 -0.019474 -0.020997 -0.021896 -0.022222 -0.022044 -0.021438 -0.020485 -0.019264 -0.017850 -0.016311 -0.014710 -0.013098 -0.011520 -0.010012 -0.008601 -0.007306 -0.006138 -0.005104 -0.004201 -0.003424 -0.002764 -0.002209 -0.001749 -0.001371 -0.001064 -0.000817 -0.000622 -0.000469 -0.000351 -0.000260 -0.000192 -0.000140 -0.000102 -0.000073 -0.000053 -0.000038 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000012 -0.000019 -0.000028 -0.000040 -0.000056 -0.000077 -0.000105 -0.000142 -0.000192 -0.000258 -0.000345 -0.000459 -0.000606 -0.000795 -0.001033 -0.001330 -0.001696 -0.002142 -0.002679 -0.003316 -0.004063 -0.004928 -0.005913 -0.007018 -0.008238 -0.009562 -0.010969 -0.012435 -0.013923 -0.015392 -0.016791 -0.018061 -0.019138 -0.019953 -0.020435 -0.020513 -0.020123 -0.019209 -0.017730 -0.015664 -0.013016 -0.009821 -0.006145 -0.002092 0.002202 0.006569 0.010823 0.014766 0.018202 0.020952 0.022870 0.023850 0.023837 0.022833 0.020894 0.018128 0.014684 0.010742 0.006499 0.002152 -0.002110 -0.006123 -0.009749 -0.012889 -0.015476 -0.017479 -0.018896 -0.019753 -0.020094 -0.019975 -0.019465 -0.018632 -0.017549 -0.016283 -0.014897 -0.013446 -0.011981 -0.010543 -0.009165 -0.007874 -0.006687 -0.005618 -0.004669 -0.003842 -0.003130 -0.002525 -0.002017 -0.001596 -0.001250 -0.000970 -0.000745 -0.000567 -0.000427 -0.000319 -0.000236 -0.000173 -0.000126 -0.000091 -0.000065 -0.000047 -0.000033 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000017 -0.000026 -0.000037 -0.000051 -0.000070 -0.000095 -0.000129 -0.000173 -0.000233 -0.000311 -0.000414 -0.000547 -0.000718 -0.000932 -0.001200 -0.001531 -0.001933 -0.002416 -0.002990 -0.003664 -0.004442 -0.005329 -0.006325 -0.007423 -0.008613 -0.009878 -0.011191 -0.012523 -0.013832 -0.015074 -0.016194 -0.017136 -0.017836 -0.018234 -0.018268 -0.017883 -0.017033 -0.015684 -0.013822 -0.011453 -0.008609 -0.005354 -0.001778 0.001999 0.005832 0.009558 0.013006 0.016008 0.018409 0.020083 0.020939 0.020931 0.020059 0.018372 0.015961 0.012955 0.009509 0.005793 0.001979 -0.001771 -0.005311 -0.008522 -0.011315 -0.013630 -0.015437 -0.016731 -0.017532 -0.017875 -0.017808 -0.017387 -0.016674 -0.015730 -0.014615 -0.013386 -0.012094 -0.010784 -0.009494 -0.008256 -0.007095 -0.006026 -0.005062 -0.004207 -0.003461 -0.002818 -0.002273 -0.001816 -0.001436 -0.001124 -0.000872 -0.000669 -0.000508 -0.000383 -0.000285 -0.000210 -0.000154 -0.000111 -0.000080 -0.000057 -0.000040 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000016 -0.000023 -0.000033 -0.000046 -0.000063 -0.000085 -0.000115 -0.000155 -0.000207 -0.000277 -0.000369 -0.000488 -0.000639 -0.000830 -0.001069 -0.001362 -0.001719 -0.002149 -0.002659 -0.003256 -0.003947 -0.004735 -0.005618 -0.006592 -0.007646 -0.008764 -0.009924 -0.011096 -0.012245 -0.013329 -0.014301 -0.015110 -0.015701 -0.016022 -0.016020 -0.015650 -0.014873 -0.013664 -0.012014 -0.009930 -0.007445 -0.004614 -0.001517 0.001744 0.005043 0.008242 0.011198 0.013766 0.015820 0.017250 0.017983 0.017978 0.017235 0.015795 0.013736 0.011164 0.008211 0.005020 0.001737 -0.001500 -0.004565 -0.007357 -0.009797 -0.011831 -0.013432 -0.014593 -0.015327 -0.015661 -0.015635 -0.015296 -0.014694 -0.013884 -0.012917 -0.011844 -0.010711 -0.009557 -0.008419 -0.007324 -0.006295 -0.005348 -0.004493 -0.003734 -0.003072 -0.002502 -0.002017 -0.001611 -0.001274 -0.000997 -0.000773 -0.000593 -0.000450 -0.000338 -0.000252 -0.000185 -0.000135 -0.000097 -0.000069 -0.000049 -0.000035 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 -0.000001 -0.000002 -0.000005 -0.000009 -0.000014 -0.000021 -0.000030 -0.000041 -0.000056 -0.000076 -0.000102 -0.000136 -0.000183 -0.000244 -0.000324 -0.000429 -0.000562 -0.000729 -0.000938 -0.001196 -0.001509 -0.001885 -0.002331 -0.002854 -0.003459 -0.004148 -0.004920 -0.005771 -0.006691 -0.007666 -0.008675 -0.009691 -0.010684 -0.011616 -0.012447 -0.013130 -0.013621 -0.013874 -0.013845 -0.013497 -0.012800 -0.011734 -0.010296 -0.008494 -0.006359 -0.003938 -0.001302 0.001463 0.004251 0.006948 0.009434 0.011591 0.013313 0.014512 0.015126 0.015122 0.014501 0.013296 0.011569 0.009409 0.006925 0.004234 0.001459 -0.001285 -0.003893 -0.006279 -0.008374 -0.010132 -0.011527 -0.012550 -0.013210 -0.013526 -0.013531 -0.013262 -0.012762 -0.012077 -0.011250 -0.010326 -0.009346 -0.008345 -0.007355 -0.006401 -0.005504 -0.004678 -0.003931 -0.003268 -0.002688 -0.002190 -0.001766 -0.001410 -0.001115 -0.000872 -0.000676 -0.000518 -0.000393 -0.000295 -0.000219 -0.000161 -0.000116 -0.000083 -0.000059 -0.000042 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000005 -0.000008 -0.000013 -0.000019 -0.000027 -0.000036 -0.000049 -0.000066 -0.000089 -0.000119 -0.000159 -0.000212 -0.000282 -0.000372 -0.000487 -0.000632 -0.000813 -0.001036 -0.001306 -0.001631 -0.002017 -0.002469 -0.002991 -0.003585 -0.004251 -0.004984 -0.005776 -0.006614 -0.007478 -0.008348 -0.009193 -0.009983 -0.010682 -0.011251 -0.011652 -0.011846 -0.011798 -0.011479 -0.010864 -0.009941 -0.008706 -0.007173 -0.005367 -0.003331 -0.001124 0.001181 0.003497 0.005732 0.007785 0.009564 0.010982 0.011968 0.012473 0.012471 0.011961 0.010969 0.009546 0.007765 0.005711 0.003481 0.001174 -0.001113 -0.003296 -0.005301 -0.007072 -0.008567 -0.009762 -0.010649 -0.011232 -0.011524 -0.011550 -0.011341 -0.010930 -0.010357 -0.009659 -0.008875 -0.008038 -0.007182 -0.006333 -0.005515 -0.004744 -0.004033 -0.003391 -0.002820 -0.002321 -0.001891 -0.001525 -0.001217 -0.000962 -0.000753 -0.000583 -0.000447 -0.000339 -0.000254 -0.000188 -0.000137 -0.000099 -0.000071 -0.000050 -0.000035 -0.000024 -0.000017 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000023 -0.000032 -0.000043 -0.000057 -0.000076 -0.000102 -0.000136 -0.000182 -0.000242 -0.000319 -0.000417 -0.000541 -0.000696 -0.000886 -0.001116 -0.001393 -0.001722 -0.002107 -0.002552 -0.003058 -0.003624 -0.004247 -0.004920 -0.005629 -0.006360 -0.007093 -0.007803 -0.008463 -0.009043 -0.009510 -0.009832 -0.009978 -0.009920 -0.009633 -0.009100 -0.008312 -0.007270 -0.005984 -0.004480 -0.002794 -0.000975 0.000917 0.002810 0.004630 0.006299 0.007741 0.008889 0.009687 0.010095 0.010093 0.009681 0.008879 0.007726 0.006280 0.004610 0.002792 0.000905 -0.000972 -0.002771 -0.004430 -0.005904 -0.007156 -0.008166 -0.008922 -0.009427 -0.009690 -0.009730 -0.009569 -0.009236 -0.008762 -0.008180 -0.007522 -0.006818 -0.006096 -0.005378 -0.004685 -0.004033 -0.003430 -0.002885 -0.002401 -0.001977 -0.001611 -0.001299 -0.001038 -0.000820 -0.000642 -0.000497 -0.000381 -0.000288 -0.000216 -0.000159 -0.000116 -0.000084 -0.000060 -0.000042 -0.000029 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000006 -0.000010 -0.000014 -0.000020 -0.000027 -0.000037 -0.000049 -0.000065 -0.000087 -0.000116 -0.000155 -0.000205 -0.000270 -0.000353 -0.000458 -0.000588 -0.000748 -0.000942 -0.001175 -0.001452 -0.001776 -0.002149 -0.002574 -0.003050 -0.003572 -0.004135 -0.004728 -0.005338 -0.005947 -0.006536 -0.007080 -0.007554 -0.007932 -0.008187 -0.008294 -0.008231 -0.007979 -0.007526 -0.006864 -0.005997 -0.004935 -0.003700 -0.002323 -0.000846 0.000683 0.002207 0.003667 0.005001 0.006152 0.007066 0.007701 0.008026 0.008025 0.007697 0.007059 0.006140 0.004984 0.003646 0.002186 0.000667 -0.000851 -0.002312 -0.003666 -0.004874 -0.005908 -0.006748 -0.007383 -0.007814 -0.008045 -0.008091 -0.007969 -0.007702 -0.007315 -0.006836 -0.006291 -0.005706 -0.005104 -0.004506 -0.003928 -0.003383 -0.002879 -0.002423 -0.002018 -0.001662 -0.001355 -0.001093 -0.000873 -0.000691 -0.000540 -0.000418 -0.000320 -0.000243 -0.000181 -0.000134 -0.000098 -0.000070 -0.000050 -0.000035 -0.000024 -0.000017 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000055 -0.000074 -0.000098 -0.000130 -0.000172 -0.000227 -0.000296 -0.000383 -0.000491 -0.000624 -0.000785 -0.000979 -0.001209 -0.001477 -0.001787 -0.002139 -0.002533 -0.002965 -0.003430 -0.003919 -0.004421 -0.004921 -0.005402 -0.005844 -0.006227 -0.006529 -0.006729 -0.006806 -0.006744 -0.006527 -0.006147 -0.005600 -0.004888 -0.004023 -0.003024 -0.001916 -0.000733 0.000485 0.001694 0.002848 0.003900 0.004804 0.005522 0.006020 0.006275 0.006275 0.006018 0.005517 0.004795 0.003885 0.002829 0.001673 0.000466 -0.000744 -0.001913 -0.003002 -0.003980 -0.004822 -0.005511 -0.006037 -0.006398 -0.006597 -0.006644 -0.006552 -0.006340 -0.006028 -0.005638 -0.005193 -0.004713 -0.004218 -0.003726 -0.003250 -0.002801 -0.002386 -0.002009 -0.001674 -0.001380 -0.001126 -0.000909 -0.000726 -0.000574 -0.000450 -0.000348 -0.000267 -0.000202 -0.000151 -0.000112 -0.000081 -0.000059 -0.000042 -0.000029 -0.000020 -0.000014 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000047 -0.000062 -0.000082 -0.000108 -0.000143 -0.000188 -0.000245 -0.000316 -0.000405 -0.000514 -0.000647 -0.000806 -0.000994 -0.001214 -0.001468 -0.001756 -0.002077 -0.002429 -0.002808 -0.003206 -0.003614 -0.004019 -0.004407 -0.004762 -0.005067 -0.005305 -0.005459 -0.005514 -0.005456 -0.005274 -0.004961 -0.004515 -0.003939 -0.003244 -0.002445 -0.001565 -0.000631 0.000327 0.001273 0.002172 0.002989 0.003690 0.004246 0.004631 0.004829 0.004829 0.004631 0.004244 0.003684 0.002978 0.002155 0.001252 0.000306 -0.000646 -0.001570 -0.002435 -0.003215 -0.003892 -0.004449 -0.004878 -0.005176 -0.005344 -0.005388 -0.005320 -0.005153 -0.004904 -0.004591 -0.004231 -0.003843 -0.003442 -0.003043 -0.002656 -0.002291 -0.001953 -0.001646 -0.001372 -0.001132 -0.000924 -0.000746 -0.000597 -0.000472 -0.000370 -0.000287 -0.000220 -0.000167 -0.000125 -0.000093 -0.000068 -0.000049 -0.000035 -0.000025 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000039 -0.000051 -0.000068 -0.000090 -0.000118 -0.000154 -0.000201 -0.000259 -0.000331 -0.000419 -0.000527 -0.000655 -0.000808 -0.000986 -0.001190 -0.001423 -0.001681 -0.001965 -0.002270 -0.002589 -0.002915 -0.003239 -0.003548 -0.003829 -0.004070 -0.004256 -0.004374 -0.004412 -0.004360 -0.004210 -0.003956 -0.003598 -0.003139 -0.002587 -0.001957 -0.001266 -0.000537 0.000206 0.000936 0.001628 0.002254 0.002790 0.003215 0.003509 0.003661 0.003662 0.003511 0.003216 0.002788 0.002246 0.001613 0.000917 0.000185 -0.000555 -0.001276 -0.001954 -0.002570 -0.003106 -0.003550 -0.003895 -0.004137 -0.004276 -0.004316 -0.004266 -0.004136 -0.003940 -0.003691 -0.003405 -0.003095 -0.002774 -0.002454 -0.002144 -0.001851 -0.001579 -0.001332 -0.001111 -0.000917 -0.000749 -0.000606 -0.000485 -0.000384 -0.000301 -0.000234 -0.000179 -0.000136 -0.000103 -0.000076 -0.000056 -0.000041 -0.000030 -0.000021 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000042 -0.000056 -0.000073 -0.000096 -0.000126 -0.000163 -0.000209 -0.000267 -0.000338 -0.000424 -0.000527 -0.000648 -0.000790 -0.000954 -0.001138 -0.001344 -0.001569 -0.001811 -0.002063 -0.002321 -0.002576 -0.002819 -0.003040 -0.003227 -0.003371 -0.003460 -0.003487 -0.003443 -0.003321 -0.003118 -0.002835 -0.002473 -0.002041 -0.001549 -0.001014 -0.000452 0.000118 0.000675 0.001200 0.001674 0.002079 0.002399 0.002621 0.002736 0.002737 0.002625 0.002402 0.002079 0.001669 0.001188 0.000657 0.000097 -0.000471 -0.001027 -0.001552 -0.002032 -0.002451 -0.002801 -0.003075 -0.003268 -0.003380 -0.003415 -0.003378 -0.003278 -0.003125 -0.002930 -0.002705 -0.002461 -0.002208 -0.001956 -0.001710 -0.001477 -0.001261 -0.001065 -0.000889 -0.000735 -0.000601 -0.000486 -0.000389 -0.000309 -0.000242 -0.000188 -0.000145 -0.000111 -0.000084 -0.000063 -0.000047 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000045 -0.000060 -0.000078 -0.000101 -0.000131 -0.000168 -0.000213 -0.000269 -0.000337 -0.000418 -0.000514 -0.000626 -0.000754 -0.000900 -0.001061 -0.001237 -0.001426 -0.001623 -0.001824 -0.002023 -0.002211 -0.002382 -0.002526 -0.002636 -0.002704 -0.002723 -0.002686 -0.002589 -0.002430 -0.002208 -0.001927 -0.001592 -0.001213 -0.000803 -0.000375 0.000057 0.000477 0.000871 0.001225 0.001527 0.001766 0.001932 0.002017 0.002019 0.001936 0.001770 0.001529 0.001222 0.000861 0.000461 0.000038 -0.000394 -0.000817 -0.001220 -0.001589 -0.001913 -0.002185 -0.002399 -0.002550 -0.002640 -0.002669 -0.002642 -0.002566 -0.002449 -0.002298 -0.002123 -0.001934 -0.001737 -0.001539 -0.001347 -0.001165 -0.000996 -0.000841 -0.000703 -0.000581 -0.000476 -0.000385 -0.000309 -0.000245 -0.000193 -0.000150 -0.000116 -0.000089 -0.000068 -0.000051 -0.000039 -0.000029 -0.000021 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000081 -0.000104 -0.000133 -0.000168 -0.000212 -0.000265 -0.000328 -0.000403 -0.000490 -0.000589 -0.000702 -0.000827 -0.000963 -0.001108 -0.001260 -0.001415 -0.001568 -0.001712 -0.001843 -0.001953 -0.002037 -0.002088 -0.002101 -0.002071 -0.001996 -0.001872 -0.001701 -0.001485 -0.001228 -0.000940 -0.000629 -0.000306 0.000017 0.000330 0.000622 0.000884 0.001106 0.001282 0.001404 0.001468 0.001470 0.001409 0.001288 0.001110 0.000882 0.000614 0.000316 -0.000000 -0.000324 -0.000643 -0.000948 -0.001228 -0.001476 -0.001685 -0.001849 -0.001967 -0.002037 -0.002061 -0.002042 -0.001984 -0.001895 -0.001780 -0.001646 -0.001501 -0.001349 -0.001197 -0.001049 -0.000908 -0.000776 -0.000657 -0.000549 -0.000454 -0.000372 -0.000301 -0.000242 -0.000192 -0.000152 -0.000119 -0.000092 -0.000071 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000064 -0.000082 -0.000104 -0.000132 -0.000165 -0.000206 -0.000254 -0.000312 -0.000378 -0.000455 -0.000541 -0.000636 -0.000740 -0.000851 -0.000966 -0.001084 -0.001199 -0.001309 -0.001408 -0.001491 -0.001554 -0.001593 -0.001602 -0.001579 -0.001521 -0.001427 -0.001296 -0.001132 -0.000937 -0.000720 -0.000487 -0.000246 -0.000007 0.000224 0.000438 0.000629 0.000791 0.000919 0.001008 0.001055 0.001056 0.001013 0.000924 0.000795 0.000628 0.000432 0.000212 -0.000022 -0.000262 -0.000500 -0.000728 -0.000939 -0.001126 -0.001284 -0.001409 -0.001499 -0.001553 -0.001572 -0.001558 -0.001516 -0.001449 -0.001362 -0.001261 -0.001150 -0.001035 -0.000919 -0.000806 -0.000698 -0.000598 -0.000506 -0.000423 -0.000351 -0.000287 -0.000233 -0.000187 -0.000149 -0.000118 -0.000092 -0.000072 -0.000056 -0.000043 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000081 -0.000102 -0.000127 -0.000158 -0.000195 -0.000238 -0.000289 -0.000346 -0.000412 -0.000483 -0.000561 -0.000645 -0.000731 -0.000819 -0.000906 -0.000988 -0.001063 -0.001125 -0.001172 -0.001201 -0.001208 -0.001190 -0.001146 -0.001075 -0.000977 -0.000853 -0.000708 -0.000546 -0.000373 -0.000195 -0.000020 0.000148 0.000303 0.000441 0.000557 0.000649 0.000714 0.000748 0.000749 0.000718 0.000655 0.000562 0.000441 0.000299 0.000139 -0.000032 -0.000209 -0.000384 -0.000553 -0.000709 -0.000849 -0.000967 -0.001061 -0.001129 -0.001170 -0.001185 -0.001175 -0.001144 -0.001094 -0.001029 -0.000954 -0.000871 -0.000784 -0.000697 -0.000612 -0.000531 -0.000455 -0.000385 -0.000323 -0.000267 -0.000219 -0.000178 -0.000143 -0.000114 -0.000090 -0.000071 -0.000056 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000030 -0.000039 -0.000049 -0.000062 -0.000078 -0.000097 -0.000120 -0.000147 -0.000180 -0.000217 -0.000261 -0.000309 -0.000363 -0.000421 -0.000482 -0.000547 -0.000612 -0.000676 -0.000737 -0.000792 -0.000839 -0.000874 -0.000896 -0.000901 -0.000888 -0.000855 -0.000802 -0.000729 -0.000637 -0.000530 -0.000410 -0.000283 -0.000154 -0.000027 0.000094 0.000205 0.000303 0.000386 0.000452 0.000498 0.000523 0.000524 0.000503 0.000458 0.000392 0.000306 0.000204 0.000089 -0.000035 -0.000163 -0.000291 -0.000415 -0.000530 -0.000633 -0.000720 -0.000790 -0.000841 -0.000871 -0.000883 -0.000876 -0.000853 -0.000817 -0.000769 -0.000713 -0.000652 -0.000587 -0.000523 -0.000459 -0.000398 -0.000342 -0.000290 -0.000243 -0.000201 -0.000165 -0.000134 -0.000108 -0.000086 -0.000068 -0.000054 -0.000042 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000047 -0.000059 -0.000073 -0.000089 -0.000110 -0.000134 -0.000161 -0.000193 -0.000229 -0.000269 -0.000311 -0.000356 -0.000403 -0.000451 -0.000499 -0.000543 -0.000584 -0.000619 -0.000645 -0.000661 -0.000665 -0.000655 -0.000632 -0.000593 -0.000539 -0.000472 -0.000393 -0.000306 -0.000214 -0.000120 -0.000029 0.000057 0.000135 0.000204 0.000263 0.000309 0.000342 0.000360 0.000362 0.000347 0.000316 0.000270 0.000209 0.000137 0.000055 -0.000034 -0.000126 -0.000218 -0.000308 -0.000391 -0.000466 -0.000530 -0.000582 -0.000619 -0.000642 -0.000651 -0.000646 -0.000630 -0.000603 -0.000568 -0.000527 -0.000482 -0.000434 -0.000387 -0.000340 -0.000296 -0.000254 -0.000215 -0.000181 -0.000150 -0.000123 -0.000100 -0.000080 -0.000064 -0.000051 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000035 -0.000044 -0.000054 -0.000066 -0.000081 -0.000098 -0.000118 -0.000142 -0.000168 -0.000196 -0.000227 -0.000260 -0.000294 -0.000329 -0.000363 -0.000396 -0.000426 -0.000451 -0.000470 -0.000482 -0.000486 -0.000479 -0.000462 -0.000434 -0.000395 -0.000347 -0.000290 -0.000227 -0.000161 -0.000094 -0.000030 0.000031 0.000086 0.000134 0.000175 0.000208 0.000231 0.000244 0.000245 0.000236 0.000215 0.000183 0.000141 0.000090 0.000033 -0.000030 -0.000095 -0.000162 -0.000226 -0.000286 -0.000341 -0.000387 -0.000424 -0.000451 -0.000468 -0.000474 -0.000471 -0.000460 -0.000440 -0.000415 -0.000385 -0.000352 -0.000318 -0.000283 -0.000249 -0.000217 -0.000186 -0.000158 -0.000133 -0.000110 -0.000091 -0.000074 -0.000059 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000048 -0.000059 -0.000071 -0.000086 -0.000102 -0.000121 -0.000142 -0.000164 -0.000188 -0.000212 -0.000237 -0.000262 -0.000285 -0.000307 -0.000325 -0.000340 -0.000349 -0.000351 -0.000347 -0.000335 -0.000315 -0.000288 -0.000253 -0.000212 -0.000168 -0.000121 -0.000074 -0.000029 0.000014 0.000052 0.000085 0.000113 0.000136 0.000152 0.000162 0.000164 0.000158 0.000144 0.000122 0.000093 0.000059 0.000019 -0.000025 -0.000072 -0.000119 -0.000165 -0.000208 -0.000247 -0.000280 -0.000307 -0.000326 -0.000338 -0.000343 -0.000341 -0.000332 -0.000318 -0.000300 -0.000278 -0.000254 -0.000229 -0.000205 -0.000180 -0.000157 -0.000135 -0.000115 -0.000097 -0.000081 -0.000066 -0.000054 -0.000043 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000042 -0.000051 -0.000061 -0.000073 -0.000086 -0.000101 -0.000117 -0.000134 -0.000151 -0.000169 -0.000186 -0.000203 -0.000219 -0.000232 -0.000243 -0.000249 -0.000252 -0.000249 -0.000241 -0.000228 -0.000208 -0.000184 -0.000155 -0.000124 -0.000091 -0.000058 -0.000027 0.000003 0.000029 0.000052 0.000071 0.000087 0.000098 0.000105 0.000107 0.000103 0.000094 0.000080 0.000061 0.000037 0.000009 -0.000021 -0.000054 -0.000087 -0.000120 -0.000151 -0.000178 -0.000202 -0.000221 -0.000234 -0.000243 -0.000246 -0.000245 -0.000239 -0.000228 -0.000215 -0.000199 -0.000182 -0.000164 -0.000146 -0.000129 -0.000113 -0.000097 -0.000083 -0.000070 -0.000059 -0.000048 -0.000039 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000061 -0.000071 -0.000082 -0.000094 -0.000106 -0.000119 -0.000131 -0.000143 -0.000154 -0.000164 -0.000172 -0.000177 -0.000179 -0.000178 -0.000173 -0.000163 -0.000150 -0.000133 -0.000113 -0.000091 -0.000068 -0.000045 -0.000024 -0.000004 0.000014 0.000030 0.000043 0.000054 0.000062 0.000067 0.000068 0.000066 0.000060 0.000051 0.000038 0.000022 0.000003 -0.000018 -0.000041 -0.000064 -0.000087 -0.000109 -0.000129 -0.000145 -0.000158 -0.000168 -0.000174 -0.000176 -0.000175 -0.000170 -0.000163 -0.000153 -0.000141 -0.000129 -0.000116 -0.000103 -0.000091 -0.000080 -0.000069 -0.000059 -0.000050 -0.000042 -0.000035 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000042 -0.000049 -0.000057 -0.000066 -0.000074 -0.000083 -0.000092 -0.000100 -0.000108 -0.000115 -0.000120 -0.000124 -0.000126 -0.000126 -0.000123 -0.000116 -0.000107 -0.000096 -0.000082 -0.000067 -0.000051 -0.000035 -0.000020 -0.000006 0.000006 0.000017 0.000026 0.000033 0.000038 0.000041 0.000042 0.000041 0.000037 0.000031 0.000023 0.000012 -0.000001 -0.000016 -0.000031 -0.000048 -0.000064 -0.000079 -0.000093 -0.000105 -0.000114 -0.000120 -0.000124 -0.000126 -0.000125 -0.000121 -0.000116 -0.000108 -0.000100 -0.000091 -0.000081 -0.000072 -0.000064 -0.000056 -0.000049 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000039 -0.000045 -0.000051 -0.000057 -0.000063 -0.000069 -0.000075 -0.000079 -0.000084 -0.000087 -0.000088 -0.000088 -0.000087 -0.000083 -0.000077 -0.000069 -0.000059 -0.000048 -0.000037 -0.000026 -0.000016 -0.000006 0.000002 0.000009 0.000015 0.000020 0.000023 0.000025 0.000025 0.000024 0.000021 0.000018 0.000012 0.000005 -0.000004 -0.000014 -0.000025 -0.000036 -0.000048 -0.000058 -0.000068 -0.000076 -0.000082 -0.000087 -0.000089 -0.000090 -0.000089 -0.000086 -0.000082 -0.000076 -0.000070 -0.000063 -0.000057 -0.000050 -0.000044 -0.000039 -0.000034 -0.000029 -0.000025 -0.000022 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000035 -0.000039 -0.000043 -0.000047 -0.000051 -0.000055 -0.000058 -0.000060 -0.000062 -0.000062 -0.000061 -0.000059 -0.000054 -0.000049 -0.000042 -0.000035 -0.000027 -0.000019 -0.000012 -0.000005 0.000001 0.000006 0.000010 0.000012 0.000014 0.000015 0.000014 0.000013 0.000012 0.000009 0.000005 0.000001 -0.000005 -0.000012 -0.000020 -0.000028 -0.000036 -0.000043 -0.000050 -0.000055 -0.000060 -0.000063 -0.000064 -0.000064 -0.000063 -0.000061 -0.000058 -0.000054 -0.000049 -0.000044 -0.000039 -0.000035 -0.000030 -0.000027 -0.000023 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000026 -0.000029 -0.000032 -0.000035 -0.000037 -0.000040 -0.000041 -0.000043 -0.000043 -0.000043 -0.000041 -0.000039 -0.000035 -0.000030 -0.000025 -0.000019 -0.000013 -0.000008 -0.000003 0.000001 0.000005 0.000007 0.000008 0.000009 0.000009 0.000008 0.000007 0.000006 0.000004 0.000001 -0.000002 -0.000006 -0.000011 -0.000016 -0.000022 -0.000027 -0.000032 -0.000037 -0.000041 -0.000043 -0.000045 -0.000046 -0.000046 -0.000045 -0.000043 -0.000041 -0.000038 -0.000034 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000030 -0.000029 -0.000027 -0.000024 -0.000021 -0.000017 -0.000013 -0.000009 -0.000005 -0.000001 0.000002 0.000004 0.000006 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000017 -0.000021 -0.000025 -0.000028 -0.000030 -0.000032 -0.000033 -0.000033 -0.000033 -0.000032 -0.000031 -0.000029 -0.000026 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000020 -0.000019 -0.000017 -0.000014 -0.000011 -0.000008 -0.000005 -0.000002 0.000001 0.000003 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000011 -0.000010 -0.000007 -0.000005 -0.000003 -0.000000 0.000002 0.000004 0.000005 0.000006 0.000006 0.000005 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode36_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000003 -0.000001 0.000000 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000005 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000018 0.000020 0.000021 0.000022 0.000022 0.000023 0.000023 0.000022 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000008 -0.000005 -0.000002 0.000001 0.000003 0.000005 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000025 0.000027 0.000029 0.000030 0.000031 0.000031 0.000031 0.000030 0.000029 0.000028 0.000027 0.000026 0.000024 0.000023 0.000022 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000025 -0.000027 -0.000028 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000024 -0.000022 -0.000019 -0.000016 -0.000012 -0.000008 -0.000004 -0.000000 0.000003 0.000006 0.000008 0.000011 0.000013 0.000016 0.000020 0.000023 0.000027 0.000031 0.000034 0.000037 0.000040 0.000041 0.000042 0.000042 0.000042 0.000041 0.000040 0.000038 0.000036 0.000034 0.000033 0.000031 0.000030 0.000029 0.000027 0.000026 0.000025 0.000023 0.000022 0.000020 0.000018 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000025 -0.000027 -0.000030 -0.000032 -0.000035 -0.000037 -0.000039 -0.000040 -0.000041 -0.000042 -0.000042 -0.000042 -0.000042 -0.000041 -0.000040 -0.000038 -0.000036 -0.000034 -0.000031 -0.000027 -0.000022 -0.000017 -0.000012 -0.000007 -0.000002 0.000002 0.000006 0.000010 0.000013 0.000017 0.000021 0.000025 0.000031 0.000036 0.000041 0.000046 0.000050 0.000053 0.000055 0.000057 0.000057 0.000056 0.000055 0.000053 0.000051 0.000049 0.000046 0.000044 0.000042 0.000040 0.000038 0.000036 0.000035 0.000033 0.000031 0.000028 0.000026 0.000024 0.000022 0.000020 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000029 -0.000031 -0.000034 -0.000037 -0.000041 -0.000044 -0.000047 -0.000050 -0.000053 -0.000055 -0.000057 -0.000058 -0.000059 -0.000059 -0.000059 -0.000058 -0.000056 -0.000054 -0.000051 -0.000048 -0.000043 -0.000038 -0.000032 -0.000025 -0.000018 -0.000011 -0.000005 0.000001 0.000006 0.000011 0.000016 0.000021 0.000027 0.000033 0.000040 0.000047 0.000055 0.000061 0.000067 0.000071 0.000074 0.000075 0.000076 0.000075 0.000074 0.000071 0.000068 0.000065 0.000062 0.000059 0.000056 0.000054 0.000051 0.000049 0.000046 0.000043 0.000040 0.000037 0.000034 0.000031 0.000028 0.000026 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000031 -0.000034 -0.000038 -0.000042 -0.000046 -0.000050 -0.000055 -0.000059 -0.000064 -0.000068 -0.000072 -0.000075 -0.000078 -0.000080 -0.000081 -0.000082 -0.000082 -0.000081 -0.000079 -0.000076 -0.000072 -0.000067 -0.000060 -0.000053 -0.000045 -0.000036 -0.000027 -0.000018 -0.000010 -0.000001 0.000006 0.000013 0.000020 0.000027 0.000035 0.000044 0.000053 0.000062 0.000072 0.000080 0.000088 0.000093 0.000097 0.000099 0.000100 0.000099 0.000098 0.000095 0.000091 0.000088 0.000084 0.000080 0.000076 0.000072 0.000068 0.000065 0.000061 0.000057 0.000053 0.000049 0.000045 0.000041 0.000037 0.000033 0.000030 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000037 -0.000041 -0.000045 -0.000049 -0.000055 -0.000060 -0.000066 -0.000072 -0.000079 -0.000085 -0.000091 -0.000096 -0.000101 -0.000105 -0.000108 -0.000110 -0.000111 -0.000111 -0.000110 -0.000108 -0.000104 -0.000099 -0.000092 -0.000084 -0.000074 -0.000064 -0.000052 -0.000041 -0.000029 -0.000017 -0.000006 0.000004 0.000014 0.000024 0.000034 0.000045 0.000057 0.000069 0.000082 0.000094 0.000105 0.000114 0.000121 0.000127 0.000130 0.000131 0.000131 0.000129 0.000125 0.000121 0.000117 0.000112 0.000106 0.000101 0.000096 0.000091 0.000086 0.000081 0.000075 0.000070 0.000064 0.000059 0.000053 0.000048 0.000043 0.000039 0.000035 0.000031 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000025 -0.000028 -0.000033 -0.000037 -0.000042 -0.000047 -0.000052 -0.000058 -0.000064 -0.000071 -0.000079 -0.000087 -0.000095 -0.000104 -0.000112 -0.000120 -0.000127 -0.000134 -0.000139 -0.000144 -0.000147 -0.000149 -0.000150 -0.000149 -0.000146 -0.000142 -0.000135 -0.000126 -0.000115 -0.000103 -0.000089 -0.000075 -0.000060 -0.000044 -0.000029 -0.000014 0.000001 0.000015 0.000029 0.000043 0.000058 0.000074 0.000090 0.000106 0.000122 0.000136 0.000148 0.000157 0.000164 0.000169 0.000171 0.000170 0.000168 0.000165 0.000160 0.000154 0.000148 0.000141 0.000134 0.000127 0.000120 0.000113 0.000106 0.000098 0.000091 0.000083 0.000076 0.000069 0.000062 0.000056 0.000050 0.000044 0.000039 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000041 -0.000046 -0.000052 -0.000059 -0.000066 -0.000074 -0.000082 -0.000092 -0.000102 -0.000112 -0.000124 -0.000135 -0.000146 -0.000157 -0.000167 -0.000175 -0.000183 -0.000190 -0.000195 -0.000198 -0.000200 -0.000199 -0.000196 -0.000190 -0.000181 -0.000169 -0.000156 -0.000140 -0.000123 -0.000105 -0.000085 -0.000065 -0.000045 -0.000025 -0.000005 0.000014 0.000034 0.000054 0.000074 0.000095 0.000117 0.000138 0.000157 0.000175 0.000191 0.000203 0.000212 0.000218 0.000221 0.000221 0.000219 0.000215 0.000209 0.000203 0.000195 0.000186 0.000177 0.000168 0.000158 0.000148 0.000138 0.000128 0.000118 0.000108 0.000098 0.000089 0.000080 0.000072 0.000064 0.000057 0.000050 0.000044 0.000039 0.000034 0.000029 0.000025 0.000022 0.000019 0.000016 0.000013 0.000012 0.000010 0.000009 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000039 -0.000044 -0.000051 -0.000058 -0.000066 -0.000074 -0.000084 -0.000094 -0.000105 -0.000117 -0.000130 -0.000144 -0.000159 -0.000174 -0.000189 -0.000203 -0.000216 -0.000228 -0.000238 -0.000247 -0.000254 -0.000259 -0.000262 -0.000261 -0.000258 -0.000250 -0.000239 -0.000225 -0.000208 -0.000189 -0.000167 -0.000144 -0.000119 -0.000094 -0.000067 -0.000040 -0.000014 0.000013 0.000040 0.000067 0.000095 0.000123 0.000150 0.000177 0.000203 0.000225 0.000245 0.000261 0.000273 0.000281 0.000285 0.000286 0.000284 0.000279 0.000273 0.000264 0.000254 0.000243 0.000231 0.000218 0.000205 0.000192 0.000178 0.000164 0.000151 0.000138 0.000125 0.000113 0.000101 0.000091 0.000081 0.000071 0.000063 0.000055 0.000048 0.000042 0.000037 0.000032 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000041 -0.000048 -0.000055 -0.000063 -0.000072 -0.000082 -0.000093 -0.000105 -0.000118 -0.000133 -0.000149 -0.000166 -0.000184 -0.000203 -0.000222 -0.000241 -0.000259 -0.000276 -0.000292 -0.000306 -0.000318 -0.000328 -0.000336 -0.000340 -0.000340 -0.000335 -0.000326 -0.000313 -0.000295 -0.000274 -0.000250 -0.000223 -0.000194 -0.000163 -0.000130 -0.000096 -0.000061 -0.000025 0.000011 0.000048 0.000084 0.000121 0.000157 0.000193 0.000227 0.000260 0.000289 0.000314 0.000334 0.000350 0.000361 0.000367 0.000368 0.000366 0.000361 0.000352 0.000341 0.000329 0.000314 0.000298 0.000282 0.000264 0.000246 0.000228 0.000209 0.000192 0.000174 0.000158 0.000142 0.000127 0.000114 0.000101 0.000089 0.000078 0.000069 0.000060 0.000052 0.000045 0.000039 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000043 -0.000050 -0.000058 -0.000067 -0.000077 -0.000089 -0.000102 -0.000116 -0.000131 -0.000148 -0.000167 -0.000187 -0.000209 -0.000232 -0.000255 -0.000280 -0.000304 -0.000328 -0.000350 -0.000371 -0.000390 -0.000406 -0.000420 -0.000430 -0.000436 -0.000436 -0.000431 -0.000421 -0.000405 -0.000383 -0.000357 -0.000327 -0.000294 -0.000257 -0.000218 -0.000176 -0.000131 -0.000086 -0.000039 0.000009 0.000057 0.000105 0.000153 0.000200 0.000246 0.000291 0.000332 0.000369 0.000400 0.000427 0.000447 0.000461 0.000469 0.000471 0.000469 0.000462 0.000452 0.000438 0.000421 0.000402 0.000382 0.000359 0.000336 0.000312 0.000288 0.000264 0.000241 0.000218 0.000197 0.000177 0.000159 0.000141 0.000125 0.000110 0.000097 0.000084 0.000073 0.000064 0.000055 0.000047 0.000040 0.000035 0.000030 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000034 -0.000039 -0.000045 -0.000053 -0.000061 -0.000071 -0.000082 -0.000095 -0.000109 -0.000125 -0.000142 -0.000162 -0.000184 -0.000207 -0.000232 -0.000260 -0.000289 -0.000318 -0.000349 -0.000380 -0.000410 -0.000439 -0.000466 -0.000491 -0.000513 -0.000531 -0.000545 -0.000553 -0.000554 -0.000549 -0.000537 -0.000517 -0.000491 -0.000460 -0.000423 -0.000381 -0.000335 -0.000286 -0.000232 -0.000176 -0.000116 -0.000055 0.000007 0.000070 0.000132 0.000194 0.000255 0.000314 0.000370 0.000421 0.000468 0.000508 0.000542 0.000567 0.000585 0.000596 0.000599 0.000596 0.000588 0.000574 0.000556 0.000535 0.000510 0.000483 0.000453 0.000423 0.000391 0.000360 0.000329 0.000299 0.000270 0.000244 0.000218 0.000195 0.000173 0.000153 0.000135 0.000118 0.000103 0.000089 0.000077 0.000067 0.000057 0.000049 0.000042 0.000036 0.000030 0.000026 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000035 -0.000041 -0.000047 -0.000055 -0.000063 -0.000074 -0.000086 -0.000099 -0.000115 -0.000132 -0.000152 -0.000174 -0.000198 -0.000225 -0.000254 -0.000286 -0.000320 -0.000355 -0.000393 -0.000431 -0.000469 -0.000508 -0.000545 -0.000580 -0.000613 -0.000641 -0.000665 -0.000683 -0.000695 -0.000698 -0.000692 -0.000678 -0.000655 -0.000624 -0.000586 -0.000540 -0.000489 -0.000432 -0.000369 -0.000301 -0.000229 -0.000153 -0.000074 0.000006 0.000087 0.000167 0.000246 0.000323 0.000397 0.000467 0.000532 0.000591 0.000641 0.000683 0.000715 0.000737 0.000750 0.000755 0.000751 0.000740 0.000722 0.000699 0.000671 0.000639 0.000604 0.000565 0.000525 0.000485 0.000444 0.000405 0.000367 0.000331 0.000297 0.000266 0.000237 0.000210 0.000186 0.000163 0.000143 0.000124 0.000108 0.000093 0.000080 0.000069 0.000059 0.000050 0.000043 0.000037 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000048 -0.000056 -0.000065 -0.000076 -0.000088 -0.000103 -0.000119 -0.000138 -0.000159 -0.000183 -0.000210 -0.000240 -0.000272 -0.000308 -0.000347 -0.000388 -0.000432 -0.000478 -0.000525 -0.000573 -0.000621 -0.000669 -0.000714 -0.000755 -0.000793 -0.000824 -0.000848 -0.000864 -0.000869 -0.000864 -0.000848 -0.000821 -0.000785 -0.000738 -0.000683 -0.000620 -0.000549 -0.000470 -0.000384 -0.000292 -0.000196 -0.000095 0.000007 0.000109 0.000211 0.000311 0.000407 0.000500 0.000587 0.000667 0.000739 0.000802 0.000853 0.000893 0.000920 0.000936 0.000941 0.000936 0.000922 0.000899 0.000869 0.000833 0.000791 0.000745 0.000696 0.000645 0.000593 0.000542 0.000492 0.000445 0.000400 0.000359 0.000320 0.000285 0.000252 0.000223 0.000195 0.000171 0.000149 0.000129 0.000112 0.000096 0.000083 0.000071 0.000060 0.000051 0.000044 0.000037 0.000032 0.000028 0.000024 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000043 -0.000050 -0.000058 -0.000067 -0.000078 -0.000091 -0.000105 -0.000122 -0.000142 -0.000164 -0.000189 -0.000218 -0.000250 -0.000286 -0.000326 -0.000369 -0.000415 -0.000465 -0.000518 -0.000574 -0.000632 -0.000691 -0.000751 -0.000810 -0.000868 -0.000921 -0.000969 -0.001009 -0.001041 -0.001062 -0.001071 -0.001067 -0.001049 -0.001019 -0.000976 -0.000921 -0.000854 -0.000777 -0.000688 -0.000590 -0.000483 -0.000368 -0.000246 -0.000119 0.000009 0.000138 0.000265 0.000390 0.000509 0.000624 0.000731 0.000829 0.000917 0.000993 0.001055 0.001104 0.001137 0.001156 0.001162 0.001154 0.001135 0.001106 0.001067 0.001021 0.000967 0.000908 0.000846 0.000781 0.000716 0.000652 0.000591 0.000532 0.000478 0.000427 0.000381 0.000338 0.000299 0.000264 0.000231 0.000202 0.000176 0.000153 0.000132 0.000114 0.000098 0.000084 0.000072 0.000061 0.000052 0.000045 0.000038 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000033 -0.000038 -0.000044 -0.000051 -0.000059 -0.000069 -0.000080 -0.000093 -0.000107 -0.000125 -0.000145 -0.000167 -0.000194 -0.000223 -0.000257 -0.000295 -0.000337 -0.000384 -0.000435 -0.000490 -0.000549 -0.000613 -0.000680 -0.000750 -0.000823 -0.000896 -0.000970 -0.001041 -0.001108 -0.001169 -0.001221 -0.001262 -0.001290 -0.001303 -0.001301 -0.001283 -0.001249 -0.001200 -0.001135 -0.001055 -0.000961 -0.000853 -0.000732 -0.000598 -0.000455 -0.000303 -0.000146 0.000014 0.000173 0.000330 0.000483 0.000630 0.000769 0.000899 0.001018 0.001124 0.001216 0.001291 0.001349 0.001388 0.001411 0.001416 0.001406 0.001381 0.001343 0.001294 0.001234 0.001166 0.001092 0.001014 0.000934 0.000853 0.000775 0.000700 0.000629 0.000563 0.000502 0.000447 0.000396 0.000350 0.000308 0.000271 0.000237 0.000206 0.000179 0.000155 0.000134 0.000115 0.000099 0.000085 0.000072 0.000062 0.000053 0.000045 0.000038 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000039 -0.000045 -0.000052 -0.000061 -0.000070 -0.000081 -0.000094 -0.000109 -0.000126 -0.000146 -0.000169 -0.000196 -0.000226 -0.000260 -0.000299 -0.000342 -0.000391 -0.000445 -0.000504 -0.000569 -0.000639 -0.000714 -0.000793 -0.000877 -0.000965 -0.001054 -0.001144 -0.001232 -0.001316 -0.001392 -0.001457 -0.001510 -0.001547 -0.001567 -0.001568 -0.001550 -0.001513 -0.001456 -0.001380 -0.001285 -0.001172 -0.001041 -0.000894 -0.000731 -0.000555 -0.000369 -0.000176 0.000019 0.000214 0.000405 0.000591 0.000768 0.000936 0.001092 0.001235 0.001362 0.001471 0.001560 0.001628 0.001675 0.001700 0.001706 0.001691 0.001659 0.001610 0.001547 0.001472 0.001387 0.001295 0.001198 0.001100 0.001002 0.000907 0.000817 0.000732 0.000654 0.000582 0.000517 0.000458 0.000404 0.000356 0.000312 0.000273 0.000239 0.000208 0.000180 0.000156 0.000134 0.000116 0.000099 0.000085 0.000072 0.000062 0.000053 0.000045 0.000039 0.000033 0.000028 0.000024 0.000021 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000024 -0.000029 -0.000034 -0.000039 -0.000046 -0.000053 -0.000062 -0.000071 -0.000083 -0.000096 -0.000111 -0.000128 -0.000148 -0.000170 -0.000196 -0.000226 -0.000260 -0.000299 -0.000343 -0.000392 -0.000447 -0.000508 -0.000575 -0.000649 -0.000730 -0.000817 -0.000911 -0.001010 -0.001114 -0.001222 -0.001330 -0.001437 -0.001539 -0.001633 -0.001714 -0.001781 -0.001829 -0.001857 -0.001863 -0.001846 -0.001806 -0.001742 -0.001654 -0.001543 -0.001408 -0.001252 -0.001074 -0.000878 -0.000666 -0.000441 -0.000210 0.000025 0.000259 0.000488 0.000710 0.000922 0.001122 0.001308 0.001477 0.001626 0.001755 0.001859 0.001939 0.001994 0.002023 0.002027 0.002008 0.001966 0.001905 0.001825 0.001732 0.001626 0.001513 0.001396 0.001277 0.001159 0.001046 0.000939 0.000840 0.000748 0.000665 0.000589 0.000521 0.000460 0.000405 0.000356 0.000312 0.000272 0.000237 0.000206 0.000179 0.000155 0.000134 0.000115 0.000099 0.000084 0.000072 0.000062 0.000053 0.000045 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000039 -0.000046 -0.000053 -0.000062 -0.000072 -0.000084 -0.000097 -0.000112 -0.000129 -0.000148 -0.000171 -0.000196 -0.000225 -0.000258 -0.000296 -0.000339 -0.000387 -0.000441 -0.000502 -0.000570 -0.000645 -0.000729 -0.000820 -0.000920 -0.001028 -0.001143 -0.001266 -0.001393 -0.001522 -0.001650 -0.001773 -0.001887 -0.001987 -0.002070 -0.002132 -0.002170 -0.002182 -0.002167 -0.002124 -0.002052 -0.001952 -0.001822 -0.001665 -0.001480 -0.001270 -0.001037 -0.000785 -0.000520 -0.000246 0.000031 0.000307 0.000577 0.000838 0.001087 0.001322 0.001540 0.001738 0.001913 0.002062 0.002184 0.002277 0.002340 0.002373 0.002375 0.002350 0.002297 0.002220 0.002122 0.002007 0.001878 0.001741 0.001600 0.001458 0.001320 0.001187 0.001063 0.000947 0.000842 0.000747 0.000661 0.000584 0.000515 0.000453 0.000399 0.000350 0.000306 0.000268 0.000234 0.000203 0.000176 0.000153 0.000132 0.000113 0.000097 0.000083 0.000071 0.000061 0.000052 0.000045 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000045 -0.000053 -0.000062 -0.000072 -0.000084 -0.000097 -0.000112 -0.000129 -0.000148 -0.000170 -0.000195 -0.000223 -0.000254 -0.000290 -0.000331 -0.000377 -0.000429 -0.000487 -0.000553 -0.000627 -0.000709 -0.000801 -0.000903 -0.001016 -0.001138 -0.001271 -0.001412 -0.001560 -0.001712 -0.001864 -0.002010 -0.002147 -0.002268 -0.002370 -0.002447 -0.002497 -0.002516 -0.002504 -0.002458 -0.002379 -0.002264 -0.002115 -0.001933 -0.001717 -0.001473 -0.001201 -0.000909 -0.000601 -0.000284 0.000036 0.000355 0.000667 0.000969 0.001257 0.001528 0.001780 0.002009 0.002212 0.002385 0.002526 0.002633 0.002705 0.002741 0.002742 0.002708 0.002643 0.002548 0.002429 0.002289 0.002135 0.001971 0.001804 0.001638 0.001477 0.001324 0.001181 0.001050 0.000931 0.000823 0.000728 0.000642 0.000567 0.000499 0.000440 0.000387 0.000339 0.000298 0.000261 0.000228 0.000198 0.000172 0.000149 0.000129 0.000111 0.000095 0.000082 0.000070 0.000060 0.000051 0.000044 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000061 -0.000071 -0.000083 -0.000096 -0.000111 -0.000128 -0.000147 -0.000168 -0.000192 -0.000219 -0.000249 -0.000283 -0.000321 -0.000364 -0.000412 -0.000466 -0.000527 -0.000596 -0.000675 -0.000763 -0.000862 -0.000974 -0.001098 -0.001235 -0.001385 -0.001546 -0.001716 -0.001891 -0.002068 -0.002240 -0.002401 -0.002546 -0.002669 -0.002764 -0.002827 -0.002856 -0.002847 -0.002798 -0.002710 -0.002580 -0.002410 -0.002200 -0.001953 -0.001673 -0.001363 -0.001030 -0.000681 -0.000322 0.000040 0.000400 0.000753 0.001094 0.001421 0.001730 0.002017 0.002279 0.002510 0.002709 0.002870 0.002993 0.003075 0.003115 0.003113 0.003071 0.002991 0.002877 0.002734 0.002567 0.002384 0.002192 0.001997 0.001805 0.001621 0.001447 0.001286 0.001139 0.001007 0.000889 0.000785 0.000693 0.000611 0.000539 0.000476 0.000420 0.000370 0.000326 0.000286 0.000252 0.000220 0.000192 0.000168 0.000145 0.000126 0.000108 0.000093 0.000080 0.000069 0.000059 0.000050 0.000043 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000059 -0.000069 -0.000081 -0.000094 -0.000109 -0.000126 -0.000144 -0.000165 -0.000188 -0.000213 -0.000242 -0.000273 -0.000308 -0.000347 -0.000391 -0.000439 -0.000494 -0.000556 -0.000627 -0.000708 -0.000799 -0.000904 -0.001024 -0.001158 -0.001309 -0.001475 -0.001655 -0.001847 -0.002047 -0.002250 -0.002449 -0.002638 -0.002808 -0.002954 -0.003069 -0.003148 -0.003186 -0.003180 -0.003128 -0.003029 -0.002883 -0.002690 -0.002452 -0.002173 -0.001857 -0.001510 -0.001140 -0.000753 -0.000356 0.000043 0.000439 0.000828 0.001206 0.001568 0.001913 0.002234 0.002528 0.002790 0.003015 0.003199 0.003339 0.003432 0.003476 0.003472 0.003421 0.003325 0.003190 0.003021 0.002827 0.002614 0.002391 0.002168 0.001949 0.001740 0.001546 0.001368 0.001207 0.001064 0.000937 0.000826 0.000728 0.000643 0.000569 0.000504 0.000446 0.000395 0.000350 0.000310 0.000274 0.000241 0.000212 0.000186 0.000162 0.000141 0.000122 0.000105 0.000090 0.000078 0.000067 0.000057 0.000048 0.000041 0.000034 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000039 -0.000047 -0.000056 -0.000066 -0.000078 -0.000091 -0.000106 -0.000122 -0.000140 -0.000160 -0.000183 -0.000207 -0.000233 -0.000262 -0.000294 -0.000329 -0.000367 -0.000409 -0.000456 -0.000509 -0.000569 -0.000638 -0.000718 -0.000811 -0.000918 -0.001043 -0.001186 -0.001347 -0.001528 -0.001727 -0.001941 -0.002166 -0.002396 -0.002623 -0.002841 -0.003039 -0.003210 -0.003347 -0.003441 -0.003489 -0.003486 -0.003430 -0.003319 -0.003153 -0.002935 -0.002668 -0.002357 -0.002009 -0.001629 -0.001226 -0.000809 -0.000383 0.000044 0.000468 0.000885 0.001291 0.001683 0.002058 0.002411 0.002737 0.003029 0.003282 0.003490 0.003649 0.003754 0.003804 0.003798 0.003738 0.003627 0.003470 0.003274 0.003050 0.002806 0.002553 0.002299 0.002054 0.001822 0.001608 0.001414 0.001241 0.001089 0.000956 0.000842 0.000742 0.000657 0.000583 0.000519 0.000462 0.000413 0.000368 0.000329 0.000293 0.000260 0.000230 0.000203 0.000178 0.000156 0.000136 0.000117 0.000101 0.000087 0.000075 0.000064 0.000055 0.000046 0.000039 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000053 -0.000063 -0.000074 -0.000087 -0.000101 -0.000117 -0.000135 -0.000155 -0.000176 -0.000199 -0.000224 -0.000250 -0.000278 -0.000309 -0.000342 -0.000377 -0.000416 -0.000458 -0.000506 -0.000560 -0.000624 -0.000699 -0.000788 -0.000894 -0.001020 -0.001167 -0.001337 -0.001530 -0.001746 -0.001980 -0.002230 -0.002487 -0.002744 -0.002992 -0.003220 -0.003418 -0.003576 -0.003688 -0.003745 -0.003743 -0.003680 -0.003554 -0.003367 -0.003123 -0.002827 -0.002486 -0.002108 -0.001701 -0.001276 -0.000839 -0.000397 0.000044 0.000481 0.000912 0.001335 0.001747 0.002145 0.002524 0.002879 0.003201 0.003482 0.003716 0.003896 0.004016 0.004074 0.004068 0.004000 0.003873 0.003694 0.003471 0.003217 0.002941 0.002657 0.002374 0.002103 0.001849 0.001618 0.001411 0.001229 0.001072 0.000937 0.000823 0.000726 0.000645 0.000575 0.000516 0.000464 0.000418 0.000378 0.000341 0.000307 0.000276 0.000247 0.000219 0.000194 0.000171 0.000150 0.000130 0.000113 0.000098 0.000084 0.000072 0.000062 0.000053 0.000045 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000041 -0.000049 -0.000059 -0.000070 -0.000082 -0.000096 -0.000112 -0.000129 -0.000148 -0.000168 -0.000190 -0.000213 -0.000238 -0.000263 -0.000289 -0.000317 -0.000345 -0.000374 -0.000406 -0.000440 -0.000478 -0.000522 -0.000574 -0.000639 -0.000719 -0.000818 -0.000940 -0.001087 -0.001262 -0.001464 -0.001694 -0.001947 -0.002220 -0.002505 -0.002793 -0.003071 -0.003330 -0.003556 -0.003738 -0.003865 -0.003930 -0.003928 -0.003854 -0.003710 -0.003499 -0.003226 -0.002901 -0.002532 -0.002131 -0.001708 -0.001272 -0.000832 -0.000392 0.000043 0.000474 0.000900 0.001321 0.001738 0.002148 0.002546 0.002924 0.003275 0.003586 0.003849 0.004053 0.004192 0.004260 0.004257 0.004182 0.004041 0.003840 0.003591 0.003306 0.002999 0.002684 0.002373 0.002077 0.001804 0.001558 0.001342 0.001155 0.000998 0.000866 0.000758 0.000670 0.000598 0.000538 0.000488 0.000446 0.000408 0.000375 0.000344 0.000315 0.000287 0.000260 0.000234 0.000209 0.000185 0.000164 0.000144 0.000125 0.000109 0.000094 0.000081 0.000070 0.000060 0.000051 0.000043 0.000035 0.000029 0.000024 0.000019 0.000016 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000022 -0.000027 -0.000032 -0.000038 -0.000046 -0.000055 -0.000065 -0.000077 -0.000091 -0.000106 -0.000123 -0.000141 -0.000161 -0.000181 -0.000203 -0.000226 -0.000248 -0.000271 -0.000293 -0.000315 -0.000336 -0.000356 -0.000376 -0.000396 -0.000419 -0.000446 -0.000482 -0.000529 -0.000593 -0.000679 -0.000790 -0.000931 -0.001104 -0.001311 -0.001551 -0.001821 -0.002117 -0.002429 -0.002747 -0.003058 -0.003348 -0.003603 -0.003808 -0.003951 -0.004021 -0.004014 -0.003926 -0.003760 -0.003520 -0.003217 -0.002862 -0.002470 -0.002053 -0.001625 -0.001197 -0.000774 -0.000361 0.000043 0.000441 0.000836 0.001233 0.001635 0.002041 0.002447 0.002844 0.003220 0.003562 0.003857 0.004090 0.004253 0.004337 0.004340 0.004262 0.004108 0.003887 0.003612 0.003297 0.002958 0.002613 0.002275 0.001956 0.001666 0.001409 0.001188 0.001003 0.000851 0.000730 0.000636 0.000562 0.000507 0.000464 0.000430 0.000402 0.000378 0.000356 0.000335 0.000313 0.000291 0.000268 0.000245 0.000222 0.000199 0.000177 0.000157 0.000138 0.000121 0.000105 0.000091 0.000079 0.000067 0.000057 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000072 -0.000085 -0.000099 -0.000116 -0.000133 -0.000152 -0.000172 -0.000193 -0.000214 -0.000235 -0.000255 -0.000273 -0.000289 -0.000302 -0.000311 -0.000318 -0.000321 -0.000322 -0.000322 -0.000326 -0.000336 -0.000358 -0.000398 -0.000461 -0.000554 -0.000681 -0.000846 -0.001052 -0.001298 -0.001582 -0.001898 -0.002236 -0.002586 -0.002931 -0.003254 -0.003539 -0.003767 -0.003923 -0.003997 -0.003980 -0.003872 -0.003677 -0.003403 -0.003066 -0.002682 -0.002270 -0.001847 -0.001430 -0.001029 -0.000650 -0.000294 0.000046 0.000377 0.000709 0.001053 0.001415 0.001798 0.002199 0.002606 0.003006 0.003381 0.003712 0.003982 0.004175 0.004282 0.004296 0.004218 0.004054 0.003814 0.003512 0.003167 0.002797 0.002422 0.002057 0.001719 0.001415 0.001152 0.000932 0.000755 0.000617 0.000514 0.000442 0.000393 0.000362 0.000344 0.000334 0.000328 0.000323 0.000318 0.000310 0.000300 0.000286 0.000270 0.000252 0.000232 0.000211 0.000191 0.000170 0.000151 0.000133 0.000117 0.000102 0.000088 0.000076 0.000065 0.000055 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000027 -0.000033 -0.000039 -0.000047 -0.000056 -0.000067 -0.000079 -0.000093 -0.000109 -0.000126 -0.000144 -0.000164 -0.000184 -0.000204 -0.000223 -0.000241 -0.000256 -0.000268 -0.000274 -0.000275 -0.000270 -0.000257 -0.000237 -0.000212 -0.000183 -0.000154 -0.000129 -0.000116 -0.000121 -0.000152 -0.000216 -0.000320 -0.000469 -0.000667 -0.000914 -0.001208 -0.001543 -0.001909 -0.002291 -0.002671 -0.003031 -0.003346 -0.003598 -0.003767 -0.003840 -0.003808 -0.003673 -0.003441 -0.003126 -0.002749 -0.002334 -0.001906 -0.001488 -0.001099 -0.000750 -0.000445 -0.000181 0.000055 0.000278 0.000508 0.000764 0.001057 0.001395 0.001774 0.002185 0.002607 0.003018 0.003393 0.003707 0.003940 0.004076 0.004108 0.004035 0.003862 0.003603 0.003274 0.002898 0.002496 0.002090 0.001701 0.001344 0.001030 0.000766 0.000554 0.000393 0.000278 0.000204 0.000164 0.000149 0.000153 0.000170 0.000192 0.000216 0.000238 0.000256 0.000267 0.000273 0.000272 0.000265 0.000254 0.000239 0.000222 0.000203 0.000184 0.000164 0.000146 0.000129 0.000113 0.000098 0.000084 0.000072 0.000061 0.000051 0.000043 0.000035 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000044 -0.000052 -0.000062 -0.000074 -0.000087 -0.000102 -0.000119 -0.000137 -0.000156 -0.000175 -0.000195 -0.000213 -0.000230 -0.000244 -0.000252 -0.000255 -0.000249 -0.000234 -0.000208 -0.000170 -0.000121 -0.000061 0.000007 0.000078 0.000148 0.000208 0.000249 0.000262 0.000238 0.000168 0.000044 -0.000139 -0.000382 -0.000683 -0.001036 -0.001429 -0.001847 -0.002267 -0.002665 -0.003016 -0.003292 -0.003473 -0.003541 -0.003489 -0.003318 -0.003039 -0.002673 -0.002250 -0.001800 -0.001358 -0.000953 -0.000609 -0.000339 -0.000143 -0.000013 0.000073 0.000143 0.000226 0.000352 0.000543 0.000810 0.001153 0.001559 0.002003 0.002456 0.002884 0.003253 0.003536 0.003711 0.003768 0.003703 0.003524 0.003245 0.002888 0.002477 0.002040 0.001603 0.001189 0.000815 0.000495 0.000236 0.000039 -0.000098 -0.000179 -0.000214 -0.000211 -0.000179 -0.000128 -0.000066 -0.000001 0.000063 0.000119 0.000167 0.000204 0.000230 0.000245 0.000252 0.000250 0.000242 0.000230 0.000214 0.000196 0.000178 0.000159 0.000141 0.000124 0.000108 0.000094 0.000080 0.000068 0.000057 0.000048 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000033 -0.000040 -0.000048 -0.000058 -0.000069 -0.000081 -0.000096 -0.000112 -0.000129 -0.000148 -0.000167 -0.000187 -0.000205 -0.000222 -0.000235 -0.000242 -0.000242 -0.000233 -0.000211 -0.000176 -0.000124 -0.000055 0.000031 0.000135 0.000251 0.000376 0.000503 0.000622 0.000722 0.000792 0.000820 0.000794 0.000705 0.000546 0.000313 0.000007 -0.000364 -0.000787 -0.001244 -0.001710 -0.002154 -0.002544 -0.002850 -0.003043 -0.003105 -0.003025 -0.002808 -0.002470 -0.002041 -0.001559 -0.001068 -0.000611 -0.000227 0.000054 0.000219 0.000268 0.000220 0.000107 -0.000029 -0.000142 -0.000189 -0.000137 0.000034 0.000324 0.000718 0.001187 0.001691 0.002183 0.002621 0.002967 0.003192 0.003280 0.003227 0.003041 0.002739 0.002348 0.001898 0.001422 0.000949 0.000507 0.000117 -0.000206 -0.000456 -0.000630 -0.000732 -0.000769 -0.000752 -0.000692 -0.000601 -0.000490 -0.000371 -0.000251 -0.000139 -0.000038 0.000048 0.000117 0.000169 0.000206 0.000229 0.000240 0.000241 0.000235 0.000223 0.000208 0.000191 0.000172 0.000154 0.000136 0.000119 0.000103 0.000089 0.000075 0.000064 0.000053 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000044 -0.000053 -0.000064 -0.000076 -0.000090 -0.000105 -0.000122 -0.000140 -0.000160 -0.000179 -0.000198 -0.000215 -0.000228 -0.000237 -0.000237 -0.000226 -0.000202 -0.000161 -0.000100 -0.000016 0.000091 0.000224 0.000380 0.000556 0.000747 0.000943 0.001134 0.001307 0.001447 0.001540 0.001570 0.001526 0.001397 0.001178 0.000870 0.000480 0.000021 -0.000484 -0.001003 -0.001503 -0.001942 -0.002284 -0.002493 -0.002546 -0.002433 -0.002159 -0.001749 -0.001241 -0.000686 -0.000141 0.000336 0.000694 0.000898 0.000930 0.000796 0.000523 0.000160 -0.000235 -0.000596 -0.000861 -0.000984 -0.000936 -0.000713 -0.000333 0.000166 0.000732 0.001306 0.001829 0.002253 0.002539 0.002665 0.002625 0.002428 0.002097 0.001664 0.001165 0.000640 0.000124 -0.000350 -0.000758 -0.001083 -0.001318 -0.001462 -0.001520 -0.001502 -0.001420 -0.001290 -0.001125 -0.000941 -0.000751 -0.000564 -0.000391 -0.000237 -0.000104 0.000004 0.000089 0.000152 0.000195 0.000222 0.000234 0.000236 0.000230 0.000219 0.000203 0.000185 0.000167 0.000148 0.000130 0.000113 0.000097 0.000083 0.000070 0.000059 0.000049 0.000040 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000070 -0.000084 -0.000099 -0.000115 -0.000133 -0.000152 -0.000172 -0.000191 -0.000209 -0.000224 -0.000234 -0.000236 -0.000227 -0.000203 -0.000161 -0.000096 -0.000004 0.000117 0.000271 0.000458 0.000678 0.000925 0.001193 0.001473 0.001750 0.002010 0.002234 0.002404 0.002502 0.002511 0.002419 0.002218 0.001907 0.001492 0.000990 0.000427 -0.000161 -0.000730 -0.001232 -0.001620 -0.001852 -0.001898 -0.001746 -0.001406 -0.000907 -0.000300 0.000348 0.000962 0.001469 0.001803 0.001918 0.001795 0.001443 0.000901 0.000236 -0.000471 -0.001130 -0.001658 -0.001991 -0.002088 -0.001942 -0.001575 -0.001035 -0.000390 0.000285 0.000914 0.001431 0.001789 0.001957 0.001929 0.001715 0.001344 0.000855 0.000293 -0.000295 -0.000865 -0.001380 -0.001811 -0.002140 -0.002358 -0.002466 -0.002471 -0.002385 -0.002226 -0.002010 -0.001758 -0.001486 -0.001210 -0.000944 -0.000698 -0.000479 -0.000291 -0.000136 -0.000012 0.000082 0.000150 0.000196 0.000223 0.000235 0.000236 0.000228 0.000215 0.000198 0.000180 0.000160 0.000141 0.000123 0.000106 0.000090 0.000077 0.000064 0.000054 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000053 -0.000064 -0.000077 -0.000092 -0.000108 -0.000126 -0.000145 -0.000165 -0.000185 -0.000204 -0.000221 -0.000234 -0.000239 -0.000233 -0.000213 -0.000174 -0.000110 -0.000017 0.000111 0.000277 0.000485 0.000737 0.001030 0.001360 0.001719 0.002095 0.002472 0.002833 0.003154 0.003414 0.003590 0.003661 0.003612 0.003429 0.003111 0.002664 0.002106 0.001468 0.000792 0.000133 -0.000451 -0.000902 -0.001167 -0.001211 -0.001018 -0.000600 0.000005 0.000733 0.001497 0.002204 0.002757 0.003075 0.003098 0.002802 0.002202 0.001352 0.000339 -0.000728 -0.001732 -0.002563 -0.003135 -0.003395 -0.003331 -0.002969 -0.002372 -0.001625 -0.000825 -0.000069 0.000560 0.001000 0.001214 0.001192 0.000949 0.000520 -0.000046 -0.000693 -0.001363 -0.002005 -0.002574 -0.003037 -0.003374 -0.003575 -0.003642 -0.003585 -0.003422 -0.003171 -0.002857 -0.002502 -0.002127 -0.001752 -0.001393 -0.001062 -0.000768 -0.000514 -0.000303 -0.000134 -0.000002 0.000095 0.000163 0.000206 0.000231 0.000240 0.000237 0.000227 0.000212 0.000193 0.000173 0.000153 0.000134 0.000115 0.000099 0.000084 0.000070 0.000059 0.000048 0.000040 0.000032 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000071 -0.000085 -0.000101 -0.000119 -0.000138 -0.000158 -0.000179 -0.000200 -0.000218 -0.000234 -0.000243 -0.000243 -0.000228 -0.000196 -0.000138 -0.000050 0.000076 0.000245 0.000463 0.000734 0.001058 0.001436 0.001861 0.002324 0.002810 0.003302 0.003776 0.004208 0.004569 0.004832 0.004972 0.004966 0.004800 0.004467 0.003975 0.003343 0.002607 0.001819 0.001042 0.000350 -0.000187 -0.000503 -0.000554 -0.000319 0.000187 0.000917 0.001791 0.002702 0.003530 0.004155 0.004471 0.004407 0.003931 0.003063 0.001873 0.000472 -0.000997 -0.002385 -0.003551 -0.004384 -0.004817 -0.004831 -0.004461 -0.003783 -0.002906 -0.001952 -0.001043 -0.000283 0.000249 0.000508 0.000482 0.000191 -0.000321 -0.000991 -0.001752 -0.002533 -0.003270 -0.003913 -0.004422 -0.004774 -0.004961 -0.004985 -0.004861 -0.004610 -0.004257 -0.003830 -0.003358 -0.002866 -0.002377 -0.001911 -0.001483 -0.001101 -0.000773 -0.000498 -0.000276 -0.000102 0.000029 0.000122 0.000185 0.000223 0.000242 0.000246 0.000239 0.000226 0.000208 0.000187 0.000166 0.000145 0.000125 0.000107 0.000091 0.000077 0.000064 0.000053 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000052 -0.000064 -0.000078 -0.000093 -0.000111 -0.000130 -0.000151 -0.000173 -0.000194 -0.000215 -0.000234 -0.000248 -0.000253 -0.000247 -0.000223 -0.000176 -0.000098 0.000018 0.000181 0.000396 0.000673 0.001014 0.001422 0.001895 0.002426 0.003005 0.003615 0.004235 0.004836 0.005390 0.005863 0.006221 0.006432 0.006470 0.006314 0.005955 0.005398 0.004668 0.003805 0.002870 0.001941 0.001106 0.000454 0.000063 -0.000009 0.000264 0.000867 0.001743 0.002792 0.003885 0.004871 0.005600 0.005942 0.005805 0.005151 0.004004 0.002453 0.000638 -0.001265 -0.003066 -0.004589 -0.005695 -0.006300 -0.006380 -0.005977 -0.005188 -0.004147 -0.003005 -0.001915 -0.001006 -0.000374 -0.000075 -0.000121 -0.000485 -0.001112 -0.001924 -0.002836 -0.003763 -0.004628 -0.005371 -0.005945 -0.006326 -0.006504 -0.006486 -0.006290 -0.005943 -0.005477 -0.004925 -0.004322 -0.003698 -0.003082 -0.002496 -0.001958 -0.001479 -0.001065 -0.000719 -0.000437 -0.000215 -0.000047 0.000076 0.000161 0.000214 0.000244 0.000255 0.000252 0.000241 0.000223 0.000202 0.000180 0.000158 0.000136 0.000117 0.000099 0.000084 0.000070 0.000058 0.000048 0.000039 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000024 -0.000030 -0.000038 -0.000047 -0.000057 -0.000070 -0.000085 -0.000102 -0.000122 -0.000143 -0.000165 -0.000188 -0.000211 -0.000233 -0.000251 -0.000263 -0.000265 -0.000252 -0.000218 -0.000155 -0.000054 0.000092 0.000295 0.000563 0.000903 0.001322 0.001822 0.002400 0.003049 0.003757 0.004504 0.005263 0.006005 0.006691 0.007284 0.007742 0.008027 0.008104 0.007947 0.007545 0.006901 0.006040 0.005012 0.003890 0.002765 0.001744 0.000937 0.000440 0.000328 0.000632 0.001340 0.002382 0.003640 0.004955 0.006144 0.007021 0.007425 0.007242 0.006425 0.005003 0.003082 0.000836 -0.001518 -0.003748 -0.005639 -0.007019 -0.007784 -0.007906 -0.007439 -0.006499 -0.005252 -0.003885 -0.002583 -0.001506 -0.000769 -0.000438 -0.000525 -0.000996 -0.001779 -0.002778 -0.003888 -0.005005 -0.006038 -0.006912 -0.007577 -0.008004 -0.008184 -0.008127 -0.007858 -0.007409 -0.006820 -0.006132 -0.005385 -0.004618 -0.003861 -0.003143 -0.002484 -0.001896 -0.001389 -0.000962 -0.000615 -0.000340 -0.000129 0.000026 0.000134 0.000205 0.000246 0.000264 0.000266 0.000257 0.000240 0.000219 0.000195 0.000171 0.000149 0.000127 0.000108 0.000091 0.000076 0.000063 0.000052 0.000042 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000041 -0.000051 -0.000063 -0.000077 -0.000093 -0.000112 -0.000133 -0.000156 -0.000180 -0.000206 -0.000230 -0.000253 -0.000271 -0.000282 -0.000280 -0.000260 -0.000214 -0.000134 -0.000010 0.000170 0.000416 0.000739 0.001149 0.001652 0.002251 0.002944 0.003721 0.004569 0.005463 0.006375 0.007267 0.008096 0.008816 0.009378 0.009735 0.009844 0.009674 0.009206 0.008444 0.007415 0.006178 0.004816 0.003443 0.002185 0.001176 0.000537 0.000358 0.000684 0.001502 0.002733 0.004237 0.005821 0.007264 0.008341 0.008855 0.008666 0.007713 0.006030 0.003746 0.001067 -0.001744 -0.004408 -0.006663 -0.008305 -0.009207 -0.009338 -0.008763 -0.007625 -0.006124 -0.004489 -0.002943 -0.001678 -0.000831 -0.000481 -0.000638 -0.001255 -0.002243 -0.003483 -0.004846 -0.006206 -0.007452 -0.008498 -0.009284 -0.009779 -0.009975 -0.009886 -0.009544 -0.008990 -0.008272 -0.007438 -0.006536 -0.005612 -0.004704 -0.003842 -0.003051 -0.002346 -0.001736 -0.001224 -0.000804 -0.000472 -0.000216 -0.000027 0.000107 0.000196 0.000249 0.000276 0.000283 0.000275 0.000259 0.000237 0.000212 0.000187 0.000162 0.000139 0.000118 0.000099 0.000083 0.000069 0.000057 0.000046 0.000037 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000084 -0.000102 -0.000123 -0.000146 -0.000171 -0.000198 -0.000225 -0.000252 -0.000276 -0.000295 -0.000304 -0.000299 -0.000272 -0.000215 -0.000118 0.000031 0.000245 0.000537 0.000919 0.001402 0.001995 0.002700 0.003514 0.004429 0.005425 0.006478 0.007552 0.008605 0.009585 0.010438 0.011105 0.011531 0.011662 0.011460 0.010901 0.009985 0.008745 0.007246 0.005589 0.003907 0.002353 0.001089 0.000262 -0.000014 0.000321 0.001255 0.002699 0.004487 0.006392 0.008150 0.009489 0.010171 0.010025 0.008975 0.007060 0.004428 0.001327 -0.001934 -0.005022 -0.007628 -0.009507 -0.010512 -0.010608 -0.009873 -0.008481 -0.006673 -0.004723 -0.002897 -0.001423 -0.000465 -0.000110 -0.000368 -0.001178 -0.002427 -0.003969 -0.005647 -0.007308 -0.008822 -0.010084 -0.011027 -0.011616 -0.011845 -0.011735 -0.011324 -0.010662 -0.009809 -0.008821 -0.007756 -0.006666 -0.005596 -0.004581 -0.003649 -0.002819 -0.002101 -0.001496 -0.001000 -0.000607 -0.000304 -0.000078 0.000082 0.000190 0.000256 0.000290 0.000302 0.000296 0.000280 0.000257 0.000231 0.000204 0.000177 0.000152 0.000129 0.000109 0.000091 0.000075 0.000062 0.000050 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000039 -0.000049 -0.000061 -0.000075 -0.000092 -0.000112 -0.000134 -0.000160 -0.000187 -0.000217 -0.000247 -0.000276 -0.000303 -0.000323 -0.000332 -0.000324 -0.000291 -0.000223 -0.000108 0.000066 0.000314 0.000653 0.001095 0.001654 0.002339 0.003154 0.004096 0.005154 0.006307 0.007527 0.008772 0.009993 0.011130 0.012120 0.012894 0.013383 0.013525 0.013271 0.012591 0.011483 0.009983 0.008165 0.006150 0.004093 0.002179 0.000600 -0.000462 -0.000867 -0.000539 0.000516 0.002198 0.004314 0.006598 0.008735 0.010404 0.011319 0.011274 0.010176 0.008065 0.005115 0.001611 -0.002082 -0.005576 -0.008508 -0.010592 -0.011658 -0.011666 -0.010712 -0.009004 -0.006829 -0.004512 -0.002368 -0.000664 0.000410 0.000753 0.000360 -0.000691 -0.002261 -0.004172 -0.006232 -0.008259 -0.010096 -0.011624 -0.012763 -0.013476 -0.013758 -0.013638 -0.013164 -0.012396 -0.011404 -0.010257 -0.009022 -0.007758 -0.006518 -0.005342 -0.004264 -0.003303 -0.002470 -0.001769 -0.001195 -0.000738 -0.000386 -0.000124 0.000063 0.000189 0.000268 0.000310 0.000325 0.000321 0.000304 0.000280 0.000252 0.000222 0.000193 0.000166 0.000141 0.000119 0.000099 0.000082 0.000068 0.000055 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000054 -0.000066 -0.000082 -0.000100 -0.000122 -0.000147 -0.000175 -0.000205 -0.000238 -0.000272 -0.000304 -0.000334 -0.000356 -0.000365 -0.000356 -0.000318 -0.000240 -0.000110 0.000088 0.000371 0.000755 0.001257 0.001892 0.002671 0.003598 0.004670 0.005876 0.007191 0.008584 0.010006 0.011401 0.012701 0.013830 0.014709 0.015255 0.015395 0.015068 0.014237 0.012897 0.011086 0.008892 0.006453 0.003953 0.001612 -0.000341 -0.001688 -0.002256 -0.001949 -0.000767 0.001179 0.003668 0.006389 0.008974 0.011045 0.012264 0.012384 0.011291 0.009028 0.005791 0.001912 -0.002191 -0.006066 -0.009293 -0.011544 -0.012620 -0.012483 -0.011246 -0.009156 -0.006551 -0.003812 -0.001308 0.000651 0.001844 0.002160 0.001599 0.000257 -0.001694 -0.004039 -0.006549 -0.009007 -0.011229 -0.013073 -0.014450 -0.015317 -0.015675 -0.015559 -0.015028 -0.014156 -0.013024 -0.011714 -0.010303 -0.008861 -0.007445 -0.006105 -0.004875 -0.003780 -0.002831 -0.002033 -0.001379 -0.000859 -0.000458 -0.000159 0.000054 0.000197 0.000287 0.000335 0.000353 0.000350 0.000333 0.000306 0.000276 0.000243 0.000212 0.000182 0.000154 0.000130 0.000108 0.000090 0.000074 0.000060 0.000049 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000037 -0.000047 -0.000058 -0.000072 -0.000089 -0.000110 -0.000133 -0.000161 -0.000192 -0.000226 -0.000262 -0.000300 -0.000337 -0.000370 -0.000396 -0.000408 -0.000398 -0.000357 -0.000271 -0.000128 0.000092 0.000406 0.000834 0.001394 0.002104 0.002975 0.004013 0.005216 0.006570 0.008050 0.009618 0.011221 0.012794 0.014260 0.015530 0.016511 0.017109 0.017234 0.016813 0.015801 0.014189 0.012019 0.009391 0.006466 0.003458 0.000625 -0.001760 -0.003438 -0.004201 -0.003928 -0.002611 -0.000372 0.002535 0.005754 0.008856 0.011401 0.012992 0.013340 0.012307 0.009935 0.006447 0.002220 -0.002267 -0.006497 -0.009988 -0.012365 -0.013403 -0.013062 -0.011477 -0.008937 -0.005837 -0.002619 0.000290 0.002531 0.003852 0.004130 0.003370 0.001693 -0.000695 -0.003538 -0.006564 -0.009517 -0.012180 -0.014390 -0.016044 -0.017097 -0.017552 -0.017454 -0.016875 -0.015902 -0.014630 -0.013156 -0.011568 -0.009944 -0.008351 -0.006844 -0.005463 -0.004233 -0.003168 -0.002273 -0.001540 -0.000959 -0.000511 -0.000178 0.000059 0.000218 0.000317 0.000370 0.000389 0.000385 0.000366 0.000336 0.000302 0.000267 0.000232 0.000199 0.000168 0.000142 0.000118 0.000098 0.000081 0.000066 0.000053 0.000043 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000051 -0.000063 -0.000079 -0.000097 -0.000120 -0.000146 -0.000176 -0.000210 -0.000248 -0.000290 -0.000332 -0.000375 -0.000414 -0.000444 -0.000460 -0.000452 -0.000411 -0.000321 -0.000166 0.000071 0.000413 0.000880 0.001494 0.002274 0.003233 0.004379 0.005709 0.007210 0.008853 0.010596 0.012380 0.014133 0.015765 0.017177 0.018259 0.018901 0.019000 0.018468 0.017249 0.015331 0.012759 0.009646 0.006178 0.002603 -0.000778 -0.003646 -0.005695 -0.006678 -0.006446 -0.004983 -0.002424 0.000948 0.004721 0.008405 0.011491 0.013520 0.014154 0.013229 0.010787 0.007077 0.002525 -0.002325 -0.006886 -0.010614 -0.013081 -0.014036 -0.013436 -0.011441 -0.008387 -0.004729 -0.000975 0.002384 0.004938 0.006400 0.006634 0.005654 0.003604 0.000731 -0.002665 -0.006263 -0.009766 -0.012921 -0.015541 -0.017509 -0.018775 -0.019348 -0.019281 -0.018660 -0.017590 -0.016181 -0.014543 -0.012777 -0.010972 -0.009204 -0.007532 -0.006001 -0.004639 -0.003463 -0.002474 -0.001667 -0.001028 -0.000537 -0.000173 0.000084 0.000256 0.000361 0.000416 0.000435 0.000428 0.000405 0.000371 0.000333 0.000293 0.000254 0.000217 0.000184 0.000154 0.000129 0.000107 0.000088 0.000071 0.000058 0.000046 0.000037 0.000029 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000044 -0.000055 -0.000069 -0.000086 -0.000106 -0.000131 -0.000159 -0.000193 -0.000231 -0.000274 -0.000321 -0.000370 -0.000419 -0.000465 -0.000502 -0.000525 -0.000522 -0.000483 -0.000393 -0.000232 0.000018 0.000381 0.000882 0.001543 0.002386 0.003426 0.004673 0.006124 0.007765 0.009566 0.011481 0.013445 0.015375 0.017173 0.018725 0.019906 0.020590 0.020654 0.019998 0.018553 0.016302 0.013295 0.009658 0.005603 0.001416 -0.002558 -0.005947 -0.008396 -0.009615 -0.009426 -0.007803 -0.004893 -0.001016 0.003364 0.007686 0.011370 0.013890 0.014856 0.014077 0.011594 0.007682 0.002820 -0.002381 -0.007261 -0.011206 -0.013737 -0.014573 -0.013669 -0.011213 -0.007587 -0.003314 0.001029 0.004883 0.007782 0.009403 0.009597 0.008385 0.005939 0.002547 -0.001442 -0.005656 -0.009751 -0.013439 -0.016503 -0.018813 -0.020314 -0.021019 -0.020994 -0.020339 -0.019175 -0.017631 -0.015832 -0.013891 -0.011908 -0.009969 -0.008137 -0.006462 -0.004976 -0.003694 -0.002620 -0.001745 -0.001054 -0.000526 -0.000138 0.000135 0.000315 0.000423 0.000477 0.000492 0.000480 0.000451 0.000412 0.000368 0.000322 0.000278 0.000238 0.000201 0.000168 0.000140 0.000116 0.000095 0.000077 0.000063 0.000050 0.000040 0.000032 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000059 -0.000075 -0.000093 -0.000115 -0.000142 -0.000174 -0.000212 -0.000255 -0.000303 -0.000356 -0.000413 -0.000470 -0.000525 -0.000572 -0.000604 -0.000610 -0.000578 -0.000492 -0.000332 -0.000075 0.000303 0.000828 0.001527 0.002423 0.003534 0.004871 0.006433 0.008205 0.010156 0.012235 0.014372 0.016477 0.018438 0.020128 0.021408 0.022131 0.022159 0.021372 0.019692 0.017095 0.013633 0.009449 0.004781 -0.000045 -0.004636 -0.008567 -0.011430 -0.012890 -0.012738 -0.010938 -0.007650 -0.003231 0.001795 0.006800 0.011124 0.014172 0.015501 0.014889 0.012377 0.008270 0.003098 -0.002456 -0.007654 -0.011811 -0.014393 -0.015090 -0.013853 -0.010896 -0.006656 -0.001720 0.003258 0.007647 0.010925 0.012730 0.012896 0.011454 0.008603 0.004675 0.000072 -0.004783 -0.009496 -0.013738 -0.017267 -0.019935 -0.021682 -0.022528 -0.022549 -0.021863 -0.020609 -0.018933 -0.016976 -0.014865 -0.012712 -0.010609 -0.008627 -0.006819 -0.005218 -0.003841 -0.002691 -0.001758 -0.001025 -0.000469 -0.000063 0.000219 0.000401 0.000507 0.000555 0.000563 0.000543 0.000506 0.000459 0.000407 0.000356 0.000306 0.000260 0.000219 0.000183 0.000152 0.000125 0.000102 0.000083 0.000068 0.000054 0.000043 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000051 -0.000064 -0.000081 -0.000101 -0.000126 -0.000155 -0.000191 -0.000232 -0.000281 -0.000335 -0.000396 -0.000462 -0.000529 -0.000596 -0.000655 -0.000700 -0.000719 -0.000699 -0.000623 -0.000470 -0.000216 0.000167 0.000706 0.001431 0.002367 0.003536 0.004950 0.006609 0.008499 0.010587 0.012819 0.015120 0.017392 0.019512 0.021340 0.022719 0.023485 0.023480 0.022568 0.020656 0.017713 0.013796 0.009063 0.003778 -0.001691 -0.006903 -0.011376 -0.014648 -0.016339 -0.016210 -0.014213 -0.010524 -0.005537 0.000165 0.005877 0.010863 0.014457 0.016158 0.015715 0.013169 0.008854 0.003357 -0.002566 -0.008098 -0.012479 -0.015118 -0.015672 -0.014091 -0.010615 -0.005734 -0.000105 0.005541 0.010501 0.014189 0.016204 0.016364 0.014707 0.011462 0.007004 0.001788 -0.003708 -0.009041 -0.013841 -0.017836 -0.020862 -0.022855 -0.023839 -0.023906 -0.023189 -0.021845 -0.020040 -0.017930 -0.015656 -0.013342 -0.011087 -0.008968 -0.007040 -0.005339 -0.003882 -0.002670 -0.001692 -0.000929 -0.000355 0.000059 0.000341 0.000519 0.000616 0.000654 0.000651 0.000619 0.000571 0.000514 0.000453 0.000393 0.000336 0.000285 0.000239 0.000199 0.000164 0.000135 0.000110 0.000090 0.000073 0.000058 0.000047 0.000037 0.000029 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000034 -0.000043 -0.000055 -0.000069 -0.000087 -0.000109 -0.000136 -0.000169 -0.000208 -0.000255 -0.000309 -0.000371 -0.000441 -0.000517 -0.000597 -0.000677 -0.000752 -0.000814 -0.000851 -0.000850 -0.000791 -0.000654 -0.000412 -0.000036 0.000505 0.001241 0.002203 0.003412 0.004885 0.006624 0.008614 0.010822 0.013193 0.015646 0.018076 0.020352 0.022317 0.023799 0.024616 0.024590 0.023568 0.021441 0.018173 0.013823 0.008562 0.002683 -0.003407 -0.009215 -0.014207 -0.017866 -0.019766 -0.019637 -0.017424 -0.013315 -0.007746 -0.001359 0.005065 0.010713 0.014843 0.016902 0.016609 0.014003 0.009452 0.003598 -0.002727 -0.008624 -0.013258 -0.015977 -0.016407 -0.014492 -0.010501 -0.004975 0.001359 0.007690 0.013241 0.017366 0.019620 0.019804 0.017962 0.014351 0.009391 0.003589 -0.002524 -0.008452 -0.013786 -0.018226 -0.021591 -0.023814 -0.024924 -0.025026 -0.024272 -0.022837 -0.020904 -0.018648 -0.016222 -0.013759 -0.011367 -0.009128 -0.007098 -0.005316 -0.003796 -0.002539 -0.001532 -0.000753 -0.000174 0.000236 0.000509 0.000673 0.000754 0.000776 0.000756 0.000709 0.000646 0.000576 0.000504 0.000435 0.000370 0.000312 0.000260 0.000215 0.000177 0.000145 0.000119 0.000096 0.000078 0.000063 0.000050 0.000040 0.000031 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000059 -0.000075 -0.000094 -0.000118 -0.000148 -0.000184 -0.000228 -0.000280 -0.000341 -0.000411 -0.000491 -0.000579 -0.000674 -0.000771 -0.000865 -0.000948 -0.001009 -0.001032 -0.001000 -0.000888 -0.000669 -0.000313 0.000213 0.000945 0.001913 0.003143 0.004655 0.006451 0.008520 0.010829 0.013321 0.015911 0.018489 0.020913 0.023015 0.024608 0.025490 0.025465 0.024361 0.022055 0.018502 0.013763 0.008023 0.001600 -0.005059 -0.011414 -0.016877 -0.020881 -0.022955 -0.022800 -0.020352 -0.015816 -0.009667 -0.002607 0.004509 0.010790 0.015425 0.017805 0.017620 0.014912 0.010080 0.003825 -0.002946 -0.009252 -0.014181 -0.017022 -0.017365 -0.015151 -0.010673 -0.004523 0.002502 0.009515 0.015664 0.020241 0.022759 0.023001 0.021015 0.017087 0.011675 0.005340 -0.001334 -0.007806 -0.013626 -0.018465 -0.022129 -0.024548 -0.025759 -0.025877 -0.025073 -0.023542 -0.021484 -0.019088 -0.016521 -0.013926 -0.011415 -0.009076 -0.006966 -0.005124 -0.003563 -0.002281 -0.001264 -0.000487 0.000082 0.000475 0.000727 0.000867 0.000925 0.000923 0.000881 0.000814 0.000734 0.000648 0.000562 0.000481 0.000407 0.000341 0.000283 0.000234 0.000191 0.000156 0.000127 0.000103 0.000083 0.000067 0.000054 0.000043 0.000034 0.000026 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000039 -0.000050 -0.000063 -0.000080 -0.000102 -0.000128 -0.000160 -0.000200 -0.000248 -0.000306 -0.000375 -0.000455 -0.000546 -0.000648 -0.000759 -0.000876 -0.000993 -0.001103 -0.001193 -0.001249 -0.001252 -0.001177 -0.000995 -0.000674 -0.000178 0.000529 0.001483 0.002712 0.004238 0.006068 0.008192 0.010578 0.013169 0.015879 0.018591 0.021158 0.023399 0.025112 0.026080 0.026086 0.024941 0.022508 0.018732 0.013673 0.007529 0.000642 -0.006508 -0.013334 -0.019201 -0.023491 -0.025693 -0.025483 -0.022789 -0.017833 -0.011125 -0.003429 0.004333 0.011194 0.016275 0.018916 0.018781 0.015916 0.010750 0.004043 -0.003224 -0.009989 -0.015264 -0.018280 -0.018591 -0.016133 -0.011220 -0.004494 0.003181 0.010848 0.017580 0.022610 0.025412 0.025746 0.023666 0.019481 0.013690 0.006900 -0.000256 -0.007191 -0.013420 -0.018589 -0.022492 -0.025056 -0.026326 -0.026432 -0.025560 -0.023924 -0.021740 -0.019211 -0.016517 -0.013807 -0.011200 -0.008784 -0.006620 -0.004743 -0.003165 -0.001883 -0.000877 -0.000121 0.000420 0.000782 0.000999 0.001106 0.001130 0.001097 0.001027 0.000935 0.000833 0.000728 0.000627 0.000533 0.000448 0.000373 0.000308 0.000253 0.000207 0.000168 0.000136 0.000110 0.000089 0.000071 0.000057 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000033 -0.000042 -0.000053 -0.000068 -0.000086 -0.000109 -0.000138 -0.000173 -0.000217 -0.000271 -0.000335 -0.000412 -0.000502 -0.000606 -0.000724 -0.000854 -0.000994 -0.001138 -0.001279 -0.001405 -0.001502 -0.001550 -0.001523 -0.001392 -0.001122 -0.000676 -0.000014 0.000902 0.002105 0.003619 0.005455 0.007606 0.010043 0.012709 0.015518 0.018351 0.021053 0.023436 0.025283 0.026363 0.026441 0.025309 0.022816 0.018898 0.013612 0.007164 -0.000084 -0.007621 -0.014821 -0.021004 -0.025511 -0.027793 -0.027502 -0.024561 -0.019206 -0.011985 -0.003713 0.004621 0.011982 0.017428 0.020254 0.020101 0.017017 0.011464 0.004257 -0.003552 -0.010823 -0.016497 -0.019746 -0.020091 -0.017460 -0.012188 -0.004961 0.003299 0.011562 0.018839 0.024305 0.027394 0.027849 0.025728 0.021360 0.015278 0.008132 0.000599 -0.006695 -0.013231 -0.018638 -0.022698 -0.025340 -0.026616 -0.026670 -0.025705 -0.023952 -0.021640 -0.018987 -0.016180 -0.013376 -0.010697 -0.008232 -0.006041 -0.004157 -0.002589 -0.001332 -0.000361 0.000353 0.000847 0.001160 0.001330 0.001390 0.001371 0.001300 0.001195 0.001073 0.000944 0.000818 0.000699 0.000590 0.000493 0.000408 0.000336 0.000274 0.000223 0.000181 0.000146 0.000118 0.000095 0.000076 0.000061 0.000049 0.000039 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000073 -0.000093 -0.000118 -0.000149 -0.000188 -0.000235 -0.000294 -0.000366 -0.000451 -0.000553 -0.000671 -0.000806 -0.000958 -0.001123 -0.001299 -0.001476 -0.001646 -0.001792 -0.001895 -0.001929 -0.001864 -0.001663 -0.001286 -0.000691 0.000162 0.001311 0.002785 0.004598 0.006746 0.009205 0.011920 0.014807 0.017744 0.020574 0.023101 0.025100 0.026322 0.026519 0.025466 0.022996 0.019033 0.013631 0.007000 -0.000484 -0.008284 -0.015744 -0.022145 -0.026792 -0.029105 -0.028716 -0.025542 -0.019832 -0.012167 -0.003408 0.005399 0.013157 0.018872 0.021797 0.021553 0.018194 0.012210 0.004469 -0.003911 -0.011722 -0.017836 -0.021374 -0.021821 -0.019100 -0.013563 -0.005932 0.002816 0.011592 0.019347 0.025207 0.028571 0.029167 0.027053 0.022577 0.016302 0.008914 0.001128 -0.006397 -0.013121 -0.018653 -0.022772 -0.025408 -0.026625 -0.026580 -0.025491 -0.023603 -0.021161 -0.018390 -0.015487 -0.012611 -0.009886 -0.007401 -0.005214 -0.003353 -0.001826 -0.000620 0.000290 0.000939 0.001367 0.001614 0.001720 0.001722 0.001650 0.001531 0.001385 0.001227 0.001069 0.000917 0.000778 0.000652 0.000541 0.000446 0.000365 0.000297 0.000240 0.000194 0.000156 0.000125 0.000101 0.000081 0.000065 0.000052 0.000041 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000078 -0.000099 -0.000126 -0.000160 -0.000202 -0.000255 -0.000319 -0.000398 -0.000494 -0.000607 -0.000741 -0.000895 -0.001070 -0.001265 -0.001475 -0.001695 -0.001914 -0.002118 -0.002286 -0.002394 -0.002410 -0.002295 -0.002009 -0.001505 -0.000739 0.000328 0.001731 0.003488 0.005603 0.008052 0.010788 0.013728 0.016753 0.019703 0.022378 0.024546 0.025946 0.026316 0.025416 0.023061 0.019164 0.013772 0.007094 -0.000485 -0.008413 -0.016009 -0.022526 -0.027238 -0.029541 -0.029049 -0.025675 -0.019678 -0.011663 -0.002531 0.006627 0.014664 0.020539 0.023475 0.023075 0.019398 0.012963 0.004680 -0.004277 -0.012635 -0.019210 -0.023075 -0.023689 -0.020964 -0.015266 -0.007349 0.001767 0.010943 0.019081 0.025267 0.028871 0.029610 0.027541 0.023030 0.016664 0.009157 0.001253 -0.006366 -0.013139 -0.018670 -0.022735 -0.025272 -0.026356 -0.026157 -0.024908 -0.022866 -0.020288 -0.017407 -0.014423 -0.011499 -0.008757 -0.006283 -0.004132 -0.002327 -0.000870 0.000255 0.001078 0.001639 0.001979 0.002143 0.002171 0.002102 0.001967 0.001791 0.001597 0.001398 0.001206 0.001026 0.000863 0.000719 0.000594 0.000487 0.000396 0.000321 0.000259 0.000208 0.000167 0.000134 0.000107 0.000086 0.000069 0.000055 0.000043 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000030 -0.000039 -0.000051 -0.000065 -0.000083 -0.000106 -0.000135 -0.000172 -0.000218 -0.000275 -0.000346 -0.000433 -0.000538 -0.000665 -0.000815 -0.000990 -0.001191 -0.001417 -0.001667 -0.001934 -0.002209 -0.002479 -0.002724 -0.002918 -0.003029 -0.003019 -0.002842 -0.002452 -0.001801 -0.000844 0.000457 0.002127 0.004174 0.006583 0.009310 0.012278 0.015372 0.018433 0.021261 0.023617 0.025232 0.025832 0.025161 0.023021 0.019310 0.014062 0.007482 -0.000046 -0.007962 -0.015569 -0.022102 -0.026814 -0.029079 -0.028499 -0.024980 -0.018787 -0.010542 -0.001172 0.008196 0.016380 0.022306 0.025170 0.024565 0.020555 0.013679 0.004882 -0.004616 -0.013492 -0.020517 -0.024726 -0.025554 -0.022906 -0.017157 -0.009084 0.000259 0.009696 0.018094 0.024509 0.028294 0.029154 0.027154 0.022670 0.016308 0.008804 0.000921 -0.006644 -0.013323 -0.018717 -0.022608 -0.024945 -0.025814 -0.025402 -0.023953 -0.021737 -0.019018 -0.016033 -0.012986 -0.010037 -0.007307 -0.004876 -0.002794 -0.001077 0.000278 0.001293 0.002004 0.002452 0.002685 0.002747 0.002683 0.002529 0.002320 0.002081 0.001831 0.001586 0.001355 0.001144 0.000956 0.000791 0.000650 0.000530 0.000430 0.000347 0.000279 0.000223 0.000178 0.000143 0.000114 0.000091 0.000072 0.000058 0.000046 0.000036 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000053 -0.000069 -0.000088 -0.000113 -0.000144 -0.000184 -0.000234 -0.000296 -0.000373 -0.000468 -0.000585 -0.000725 -0.000892 -0.001090 -0.001319 -0.001580 -0.001872 -0.002191 -0.002529 -0.002873 -0.003204 -0.003496 -0.003717 -0.003827 -0.003781 -0.003527 -0.003016 -0.002197 -0.001028 0.000522 0.002469 0.004804 0.007492 0.010463 0.013607 0.016771 0.019754 0.022316 0.024183 0.025070 0.024709 0.022884 0.019477 0.014509 0.008170 0.000838 -0.006929 -0.014430 -0.020890 -0.025549 -0.027768 -0.027135 -0.023550 -0.017277 -0.008943 0.000510 0.009937 0.018132 0.024003 0.026728 0.025894 0.021567 0.014301 0.005063 -0.004893 -0.014214 -0.021638 -0.026173 -0.027238 -0.024734 -0.019041 -0.010950 -0.001536 0.008002 0.016512 0.023034 0.026911 0.027849 0.025918 0.021506 0.015232 0.007845 0.000116 -0.007251 -0.013691 -0.018811 -0.022406 -0.024439 -0.025012 -0.024325 -0.022636 -0.020223 -0.017356 -0.014275 -0.011182 -0.008233 -0.005544 -0.003188 -0.001207 0.000390 0.001612 0.002489 0.003061 0.003375 0.003479 0.003423 0.003251 0.003002 0.002708 0.002397 0.002086 0.001789 0.001516 0.001270 0.001054 0.000867 0.000709 0.000575 0.000464 0.000373 0.000299 0.000239 0.000190 0.000151 0.000120 0.000096 0.000076 0.000061 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000043 -0.000056 -0.000073 -0.000093 -0.000120 -0.000154 -0.000196 -0.000250 -0.000317 -0.000401 -0.000505 -0.000632 -0.000787 -0.000973 -0.001194 -0.001453 -0.001752 -0.002091 -0.002466 -0.002872 -0.003297 -0.003722 -0.004123 -0.004466 -0.004713 -0.004814 -0.004719 -0.004372 -0.003718 -0.002711 -0.001311 0.000504 0.002735 0.005354 0.008303 0.011478 0.014733 0.017874 0.020659 0.022812 0.024041 0.024063 0.022650 0.019663 0.015102 0.009141 0.002140 -0.005354 -0.012646 -0.018962 -0.023536 -0.025721 -0.025094 -0.021545 -0.015327 -0.007064 0.002306 0.011633 0.019707 0.025428 0.027970 0.026913 0.022325 0.014763 0.005208 -0.005076 -0.014720 -0.022445 -0.027250 -0.028547 -0.026232 -0.020690 -0.012717 -0.003396 0.006069 0.014522 0.021002 0.024859 0.025805 0.023921 0.019605 0.013484 0.006311 -0.001141 -0.008176 -0.014239 -0.018956 -0.022136 -0.023765 -0.023961 -0.022940 -0.020972 -0.018342 -0.015322 -0.012152 -0.009029 -0.006105 -0.003486 -0.001236 0.000613 0.002058 0.003119 0.003832 0.004241 0.004398 0.004356 0.004165 0.003872 0.003515 0.003129 0.002737 0.002359 0.002006 0.001687 0.001404 0.001158 0.000948 0.000770 0.000623 0.000501 0.000401 0.000320 0.000255 0.000202 0.000160 0.000127 0.000101 0.000080 0.000063 0.000050 0.000040 0.000031 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000059 -0.000076 -0.000098 -0.000127 -0.000163 -0.000208 -0.000266 -0.000338 -0.000429 -0.000542 -0.000681 -0.000851 -0.001057 -0.001303 -0.001593 -0.001931 -0.002319 -0.002755 -0.003234 -0.003745 -0.004272 -0.004790 -0.005268 -0.005664 -0.005929 -0.006011 -0.005849 -0.005386 -0.004567 -0.003347 -0.001693 0.000403 0.002927 0.005829 0.009016 0.012353 0.015650 0.018672 0.021141 0.022759 0.023233 0.022317 0.019852 0.015815 0.010351 0.003799 -0.003316 -0.010317 -0.016439 -0.020919 -0.023106 -0.022566 -0.019173 -0.013162 -0.005139 0.003975 0.013047 0.020877 0.026372 0.028709 0.027468 0.022713 0.014997 0.005294 -0.005137 -0.014932 -0.022818 -0.027797 -0.029285 -0.027180 -0.021868 -0.014140 -0.005074 0.004137 0.012351 0.018625 0.022328 0.023189 0.021305 0.017084 0.011158 0.004278 -0.002796 -0.009381 -0.014946 -0.019140 -0.021799 -0.022932 -0.022678 -0.021270 -0.018987 -0.016122 -0.012945 -0.009695 -0.006561 -0.003684 -0.001161 0.000955 0.002642 0.003908 0.004781 0.005303 0.005527 0.005509 0.005303 0.004964 0.004537 0.004064 0.003576 0.003099 0.002648 0.002235 0.001866 0.001544 0.001266 0.001031 0.000834 0.000671 0.000538 0.000429 0.000341 0.000271 0.000214 0.000169 0.000134 0.000106 0.000084 0.000066 0.000052 0.000041 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000062 -0.000080 -0.000103 -0.000133 -0.000172 -0.000220 -0.000282 -0.000360 -0.000458 -0.000580 -0.000731 -0.000916 -0.001141 -0.001413 -0.001736 -0.002115 -0.002554 -0.003053 -0.003608 -0.004211 -0.004845 -0.005489 -0.006109 -0.006665 -0.007109 -0.007382 -0.007425 -0.007173 -0.006566 -0.005550 -0.004084 -0.002148 0.000255 0.003087 0.006269 0.009675 0.013126 0.016394 0.019201 0.021247 0.022228 0.021881 0.020024 0.016605 0.011739 0.005730 -0.000926 -0.007580 -0.013483 -0.017882 -0.020126 -0.019770 -0.016667 -0.011024 -0.003414 0.005276 0.013946 0.021424 0.026639 0.028777 0.027422 0.022630 0.014938 0.005297 -0.005058 -0.014792 -0.022658 -0.027679 -0.029285 -0.027383 -0.022356 -0.014986 -0.006328 0.002451 0.010242 0.016138 0.019538 0.020205 0.018253 0.014104 0.008390 0.001853 -0.004763 -0.010806 -0.015772 -0.019344 -0.021391 -0.021950 -0.021185 -0.019344 -0.016720 -0.013605 -0.010271 -0.006949 -0.003819 -0.001012 0.001390 0.003345 0.004845 0.005907 0.006569 0.006881 0.006901 0.006690 0.006307 0.005807 0.005238 0.004640 0.004045 0.003475 0.002948 0.002472 0.002052 0.001688 0.001377 0.001116 0.000899 0.000720 0.000575 0.000457 0.000362 0.000286 0.000226 0.000178 0.000140 0.000110 0.000087 0.000068 0.000054 0.000042 0.000033 0.000026 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000049 -0.000064 -0.000084 -0.000108 -0.000140 -0.000180 -0.000232 -0.000297 -0.000381 -0.000485 -0.000616 -0.000779 -0.000980 -0.001226 -0.001524 -0.001880 -0.002302 -0.002793 -0.003357 -0.003990 -0.004687 -0.005433 -0.006205 -0.006974 -0.007699 -0.008330 -0.008808 -0.009069 -0.009045 -0.008668 -0.007877 -0.006621 -0.004867 -0.002606 0.000136 0.003295 0.006758 0.010359 0.013876 0.017036 0.019537 0.021065 0.021340 0.020155 0.017425 0.013228 0.007829 0.001684 -0.004590 -0.010273 -0.014627 -0.017000 -0.016935 -0.014260 -0.009145 -0.002114 0.005996 0.014133 0.021173 0.026073 0.028044 0.026672 0.021999 0.014537 0.005197 -0.004833 -0.014266 -0.021902 -0.026803 -0.028428 -0.026696 -0.021986 -0.015063 -0.006949 0.001235 0.008427 0.013772 0.016720 0.017070 0.014968 0.010846 0.005338 -0.000829 -0.006939 -0.012371 -0.016663 -0.019539 -0.020905 -0.020831 -0.019508 -0.017202 -0.014216 -0.010844 -0.007356 -0.003973 -0.000863 0.001856 0.004116 0.005890 0.007181 0.008019 0.008451 0.008536 0.008338 0.007922 0.007351 0.006681 0.005961 0.005233 0.004525 0.003862 0.003255 0.002714 0.002241 0.001834 0.001489 0.001202 0.000964 0.000769 0.000612 0.000485 0.000383 0.000302 0.000237 0.000186 0.000146 0.000115 0.000090 0.000071 0.000055 0.000044 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000039 -0.000052 -0.000067 -0.000087 -0.000113 -0.000146 -0.000189 -0.000243 -0.000313 -0.000401 -0.000512 -0.000652 -0.000827 -0.001044 -0.001309 -0.001633 -0.002023 -0.002487 -0.003031 -0.003659 -0.004372 -0.005164 -0.006022 -0.006926 -0.007847 -0.008745 -0.009569 -0.010259 -0.010748 -0.010962 -0.010828 -0.010276 -0.009245 -0.007690 -0.005590 -0.002954 0.000168 0.003676 0.007418 0.011181 0.014699 0.017668 0.019766 0.020695 0.020220 0.018223 0.014739 0.009987 0.004377 -0.001513 -0.006996 -0.011354 -0.013937 -0.014275 -0.012162 -0.007722 -0.001419 0.005975 0.013473 0.020009 0.024587 0.026441 0.025164 0.020782 0.013767 0.004976 -0.004469 -0.013350 -0.020535 -0.025141 -0.026665 -0.025047 -0.020662 -0.014250 -0.006788 0.000658 0.007095 0.011734 0.014084 0.013998 0.011654 0.007501 0.002172 -0.003625 -0.009206 -0.013991 -0.017564 -0.019695 -0.020336 -0.019592 -0.017682 -0.014894 -0.011536 -0.007907 -0.004270 -0.000836 0.002239 0.004854 0.006956 0.008531 0.009597 0.010197 0.010387 0.010234 0.009807 0.009178 0.008412 0.007567 0.006694 0.005831 0.005010 0.004249 0.003563 0.002956 0.002429 0.001980 0.001601 0.001286 0.001028 0.000818 0.000648 0.000512 0.000403 0.000317 0.000248 0.000194 0.000152 0.000119 0.000093 0.000073 0.000057 0.000044 0.000035 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000041 -0.000054 -0.000070 -0.000091 -0.000117 -0.000152 -0.000196 -0.000254 -0.000327 -0.000420 -0.000538 -0.000687 -0.000873 -0.001105 -0.001390 -0.001739 -0.002161 -0.002667 -0.003262 -0.003955 -0.004745 -0.005631 -0.006600 -0.007636 -0.008708 -0.009779 -0.010797 -0.011701 -0.012421 -0.012878 -0.012994 -0.012688 -0.011891 -0.010546 -0.008617 -0.006100 -0.003030 0.000511 0.004382 0.008383 0.012254 0.015689 0.018361 0.019952 0.020202 0.018952 0.016193 0.012096 0.007019 0.001495 -0.003826 -0.008246 -0.011122 -0.011965 -0.010533 -0.006892 -0.001439 0.005132 0.011914 0.017907 0.022172 0.023974 0.022912 0.018989 0.012632 0.004627 -0.003985 -0.012076 -0.018595 -0.022731 -0.024029 -0.022455 -0.018379 -0.012513 -0.005781 0.000820 0.006376 0.010177 0.011806 0.011173 0.008497 0.004248 -0.000945 -0.006394 -0.011450 -0.015579 -0.018418 -0.019787 -0.019685 -0.018257 -0.015753 -0.012477 -0.008749 -0.004870 -0.001093 0.002380 0.005408 0.007906 0.009838 0.011204 0.012038 0.012391 0.012332 0.011935 0.011277 0.010432 0.009468 0.008447 0.007419 0.006422 0.005487 0.004631 0.003865 0.003193 0.002614 0.002122 0.001710 0.001369 0.001090 0.000865 0.000683 0.000538 0.000422 0.000331 0.000259 0.000202 0.000158 0.000123 0.000096 0.000075 0.000058 0.000045 0.000035 0.000028 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000072 -0.000094 -0.000122 -0.000158 -0.000204 -0.000264 -0.000340 -0.000438 -0.000562 -0.000719 -0.000916 -0.001162 -0.001467 -0.001840 -0.002293 -0.002838 -0.003483 -0.004237 -0.005102 -0.006077 -0.007155 -0.008317 -0.009538 -0.010778 -0.011986 -0.013100 -0.014047 -0.014746 -0.015109 -0.015050 -0.014488 -0.013356 -0.011605 -0.009215 -0.006206 -0.002645 0.001341 0.005564 0.009771 0.013658 0.016889 0.019129 0.020089 0.019572 0.017524 0.014061 0.009492 0.004297 -0.000909 -0.005452 -0.008694 -0.010126 -0.009465 -0.006716 -0.002199 0.003481 0.009500 0.014939 0.018917 0.020737 0.020001 0.016689 0.011171 0.004155 -0.003414 -0.010509 -0.016175 -0.019683 -0.020638 -0.019030 -0.015232 -0.009919 -0.003959 0.001730 0.006320 0.009190 0.010004 0.008736 0.005650 0.001239 -0.003869 -0.009008 -0.013566 -0.017059 -0.019177 -0.019795 -0.018961 -0.016859 -0.013771 -0.010021 -0.005937 -0.001819 0.002084 0.005584 0.008556 0.010930 0.012686 0.013840 0.014438 0.014545 0.014238 0.013600 0.012711 0.011652 0.010495 0.009300 0.008120 0.006993 0.005947 0.004998 0.004156 0.003421 0.002791 0.002258 0.001814 0.001448 0.001150 0.000909 0.000716 0.000562 0.000440 0.000344 0.000268 0.000209 0.000163 0.000126 0.000098 0.000076 0.000059 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000034 -0.000044 -0.000058 -0.000075 -0.000097 -0.000126 -0.000163 -0.000211 -0.000273 -0.000352 -0.000454 -0.000584 -0.000749 -0.000957 -0.001216 -0.001538 -0.001934 -0.002416 -0.002997 -0.003689 -0.004499 -0.005434 -0.006494 -0.007673 -0.008955 -0.010315 -0.011715 -0.013105 -0.014420 -0.015585 -0.016514 -0.017115 -0.017295 -0.016963 -0.016040 -0.014465 -0.012205 -0.009264 -0.005696 -0.001611 0.002813 0.007331 0.011640 0.015397 0.018251 0.019883 0.020060 0.018680 0.015809 0.011701 0.006788 0.001646 -0.003075 -0.006738 -0.008815 -0.008980 -0.007173 -0.003631 0.001129 0.006377 0.011274 0.015004 0.016905 0.016587 0.014002 0.009457 0.003578 -0.002796 -0.008745 -0.013420 -0.016179 -0.016691 -0.014978 -0.011411 -0.006631 -0.001446 0.003308 0.006894 0.008786 0.008730 0.006770 0.003218 -0.001410 -0.006486 -0.011363 -0.015469 -0.018370 -0.019808 -0.019713 -0.018181 -0.015440 -0.011799 -0.007602 -0.003185 0.001151 0.005166 0.008683 0.011592 0.013839 0.015420 0.016365 0.016734 0.016602 0.016055 0.015183 0.014073 0.012809 0.011466 0.010106 0.008782 0.007530 0.006379 0.005342 0.004427 0.003634 0.002956 0.002385 0.001911 0.001522 0.001205 0.000950 0.000746 0.000585 0.000457 0.000356 0.000277 0.000215 0.000167 0.000130 0.000100 0.000078 0.000060 0.000047 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000046 -0.000059 -0.000077 -0.000100 -0.000129 -0.000167 -0.000216 -0.000280 -0.000363 -0.000469 -0.000604 -0.000776 -0.000993 -0.001264 -0.001602 -0.002018 -0.002527 -0.003142 -0.003874 -0.004736 -0.005734 -0.006871 -0.008142 -0.009534 -0.011022 -0.012569 -0.014125 -0.015624 -0.016990 -0.018133 -0.018956 -0.019357 -0.019241 -0.018515 -0.017110 -0.014977 -0.012109 -0.008543 -0.004377 0.000221 0.005017 0.009706 0.013940 0.017351 0.019595 0.020404 0.019628 0.017286 0.013579 0.008895 0.003771 -0.001166 -0.005279 -0.008022 -0.009023 -0.008158 -0.005583 -0.001724 0.002780 0.007172 0.010697 0.012732 0.012891 0.011096 0.007596 0.002927 -0.002175 -0.006902 -0.010512 -0.012452 -0.012454 -0.010578 -0.007190 -0.002900 0.001545 0.005389 0.007987 0.008905 0.007973 0.005303 0.001257 -0.003626 -0.008716 -0.013386 -0.017100 -0.019469 -0.020290 -0.019544 -0.017376 -0.014050 -0.009904 -0.005300 -0.000584 0.003946 0.008056 0.011580 0.014423 0.016546 0.017959 0.018707 0.018859 0.018503 0.017732 0.016643 0.015327 0.013874 0.012358 0.010845 0.009387 0.008021 0.006773 0.005656 0.004675 0.003828 0.003106 0.002501 0.001999 0.001588 0.001255 0.000987 0.000774 0.000605 0.000471 0.000367 0.000285 0.000221 0.000171 0.000132 0.000102 0.000079 0.000061 0.000047 0.000037 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000061 -0.000079 -0.000102 -0.000132 -0.000171 -0.000221 -0.000287 -0.000372 -0.000481 -0.000621 -0.000799 -0.001024 -0.001306 -0.001658 -0.002093 -0.002624 -0.003268 -0.004036 -0.004943 -0.005996 -0.007200 -0.008551 -0.010039 -0.011639 -0.013315 -0.015018 -0.016681 -0.018224 -0.019556 -0.020575 -0.021175 -0.021251 -0.020705 -0.019455 -0.017442 -0.014645 -0.011090 -0.006862 -0.002118 0.002913 0.007930 0.012578 0.016474 0.019251 0.020608 0.020355 0.018465 0.015093 0.010583 0.005439 0.000269 -0.004293 -0.007679 -0.009477 -0.009501 -0.007831 -0.004808 -0.000985 0.002957 0.006323 0.008524 0.009178 0.008179 0.005717 0.002247 -0.001597 -0.005113 -0.007659 -0.008770 -0.008240 -0.006161 -0.002900 0.000963 0.004738 0.007745 0.009423 0.009425 0.007661 0.004309 -0.000227 -0.005380 -0.010519 -0.015035 -0.018422 -0.020337 -0.020622 -0.019309 -0.016582 -0.012743 -0.008156 -0.003199 0.001776 0.006471 0.010657 0.014181 0.016960 0.018967 0.020226 0.020794 0.020752 0.020194 0.019222 0.017938 0.016439 0.014816 0.013147 0.011498 0.009922 0.008455 0.007121 0.005932 0.004893 0.003998 0.003238 0.002603 0.002077 0.001647 0.001299 0.001020 0.000798 0.000622 0.000484 0.000376 0.000291 0.000225 0.000174 0.000135 0.000104 0.000080 0.000062 0.000048 0.000037 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000062 -0.000080 -0.000103 -0.000134 -0.000173 -0.000225 -0.000292 -0.000379 -0.000491 -0.000635 -0.000818 -0.001050 -0.001342 -0.001705 -0.002155 -0.002706 -0.003373 -0.004172 -0.005115 -0.006213 -0.007472 -0.008890 -0.010457 -0.012150 -0.013935 -0.015759 -0.017558 -0.019250 -0.020740 -0.021925 -0.022692 -0.022932 -0.022539 -0.021422 -0.019515 -0.016785 -0.013247 -0.008976 -0.004118 0.001102 0.006385 0.011371 0.015666 0.018883 0.020689 0.020865 0.019340 0.016231 0.011846 0.006660 0.001264 -0.003708 -0.007672 -0.010177 -0.010985 -0.010108 -0.007811 -0.004574 -0.001010 0.002239 0.004613 0.005734 0.005470 0.003962 0.001588 -0.001106 -0.003511 -0.005077 -0.005415 -0.004377 -0.002082 0.001100 0.004616 0.007823 0.010108 0.010986 0.010183 0.007682 0.003717 -0.001265 -0.006678 -0.011886 -0.016294 -0.019425 -0.020971 -0.020817 -0.019033 -0.015843 -0.011579 -0.006626 -0.001377 0.003810 0.008637 0.012882 0.016400 0.019118 0.021024 0.022149 0.022563 0.022354 0.021625 0.020482 0.019032 0.017378 0.015611 0.013812 0.012049 0.010372 0.008819 0.007413 0.006165 0.005076 0.004141 0.003350 0.002688 0.002142 0.001696 0.001336 0.001047 0.000818 0.000636 0.000494 0.000383 0.000296 0.000229 0.000177 0.000137 0.000105 0.000081 0.000063 0.000048 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000080 -0.000104 -0.000135 -0.000175 -0.000228 -0.000296 -0.000385 -0.000499 -0.000646 -0.000833 -0.001071 -0.001369 -0.001742 -0.002204 -0.002770 -0.003455 -0.004277 -0.005248 -0.006381 -0.007682 -0.009151 -0.010778 -0.012543 -0.014410 -0.016328 -0.018232 -0.020037 -0.021650 -0.022962 -0.023859 -0.024227 -0.023954 -0.022945 -0.021125 -0.018453 -0.014935 -0.010637 -0.005700 -0.000342 0.005140 0.010382 0.014978 0.018527 0.020676 0.021173 0.019922 0.017006 0.012704 0.007468 0.001878 -0.003434 -0.007867 -0.010943 -0.012380 -0.012136 -0.010417 -0.007643 -0.004371 -0.001204 0.001325 0.002840 0.003189 0.002470 0.001003 -0.000737 -0.002220 -0.002967 -0.002653 -0.001176 0.001320 0.004464 0.007720 0.010488 0.012205 0.012445 0.010999 0.007903 0.003438 -0.001915 -0.007551 -0.012831 -0.017172 -0.020116 -0.021385 -0.020896 -0.018752 -0.015206 -0.010614 -0.005380 0.000092 0.005439 0.010364 0.014650 0.018159 0.020827 0.022649 0.023668 0.023958 0.023617 0.022751 0.021473 0.019893 0.018116 0.016236 0.014336 0.012482 0.010727 0.009107 0.007644 0.006349 0.005221 0.004255 0.003438 0.002756 0.002194 0.001735 0.001365 0.001068 0.000833 0.000648 0.000502 0.000389 0.000300 0.000232 0.000179 0.000138 0.000106 0.000082 0.000063 0.000049 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000081 -0.000105 -0.000136 -0.000176 -0.000229 -0.000298 -0.000388 -0.000504 -0.000653 -0.000844 -0.001085 -0.001389 -0.001769 -0.002239 -0.002814 -0.003513 -0.004349 -0.005339 -0.006495 -0.007824 -0.009326 -0.010994 -0.012806 -0.014727 -0.016708 -0.018680 -0.020562 -0.022256 -0.023652 -0.024637 -0.025092 -0.024903 -0.023970 -0.022213 -0.019586 -0.016088 -0.011781 -0.006797 -0.001353 0.004256 0.009662 0.014456 0.018223 0.020596 0.021305 0.020232 0.017439 0.013186 0.007909 0.002179 -0.003370 -0.008130 -0.011602 -0.013472 -0.013664 -0.012342 -0.009885 -0.006812 -0.003695 -0.001053 0.000741 0.001524 0.001365 0.000542 -0.000519 -0.001342 -0.001499 -0.000710 0.001095 0.003752 0.006889 0.009983 0.012459 0.013790 0.013594 0.011701 0.008189 0.003373 -0.002245 -0.008045 -0.013386 -0.017689 -0.020514 -0.021600 -0.020887 -0.018500 -0.014714 -0.009901 -0.004478 0.001144 0.006598 0.011587 0.015898 0.019397 0.022026 0.023788 0.024730 0.024934 0.024500 0.023539 0.022166 0.020496 0.018633 0.016675 0.014703 0.012786 0.010977 0.009310 0.007807 0.006479 0.005324 0.004335 0.003500 0.002804 0.002231 0.001763 0.001386 0.001084 0.000844 0.000655 0.000508 0.000392 0.000303 0.000234 0.000180 0.000139 0.000107 0.000083 0.000064 0.000049 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000080 -0.000104 -0.000136 -0.000176 -0.000230 -0.000299 -0.000390 -0.000507 -0.000657 -0.000849 -0.001093 -0.001400 -0.001783 -0.002257 -0.002838 -0.003542 -0.004386 -0.005385 -0.006551 -0.007892 -0.009411 -0.011097 -0.012930 -0.014877 -0.016886 -0.018890 -0.020806 -0.022537 -0.023974 -0.025000 -0.025497 -0.025351 -0.024459 -0.022738 -0.020140 -0.016660 -0.012357 -0.007361 -0.001884 0.003777 0.009255 0.014136 0.018003 0.020478 0.021285 0.020294 0.017557 0.013325 0.008027 0.002230 -0.003435 -0.008352 -0.012014 -0.014095 -0.014499 -0.013371 -0.011069 -0.008095 -0.005006 -0.002310 -0.000378 0.000621 0.000742 0.000246 -0.000468 -0.000948 -0.000794 0.000251 0.002241 0.005001 0.008154 0.011184 0.013529 0.014678 0.014270 0.012156 0.008436 0.003439 -0.002316 -0.008204 -0.013582 -0.017873 -0.020642 -0.021640 -0.020818 -0.018311 -0.014405 -0.009481 -0.003963 0.001733 0.007238 0.012257 0.016577 0.020067 0.022674 0.024402 0.025303 0.025460 0.024976 0.023964 0.022541 0.020822 0.018914 0.016914 0.014904 0.012954 0.011115 0.009422 0.007898 0.006552 0.005382 0.004381 0.003536 0.002832 0.002252 0.001779 0.001398 0.001093 0.000851 0.000660 0.000511 0.000394 0.000304 0.000235 0.000181 0.000139 0.000107 0.000083 0.000064 0.000049 0.000038 0.000029 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000028 -0.000037 -0.000048 -0.000062 -0.000080 -0.000104 -0.000135 -0.000176 -0.000229 -0.000299 -0.000390 -0.000507 -0.000658 -0.000850 -0.001094 -0.001402 -0.001785 -0.002260 -0.002840 -0.003544 -0.004386 -0.005383 -0.006547 -0.007886 -0.009400 -0.011083 -0.012912 -0.014853 -0.016856 -0.018853 -0.020762 -0.022485 -0.023915 -0.024935 -0.025428 -0.025281 -0.024392 -0.022678 -0.020090 -0.016625 -0.012339 -0.007362 -0.001907 0.003732 0.009186 0.014045 0.017888 0.020343 0.021132 0.020127 0.017382 0.013148 0.007855 0.002070 -0.003575 -0.008468 -0.012101 -0.014153 -0.014530 -0.013381 -0.011066 -0.008089 -0.005007 -0.002326 -0.000415 0.000559 0.000657 0.000140 -0.000587 -0.001071 -0.000911 0.000149 0.002163 0.004953 0.008140 0.011206 0.013585 0.014764 0.014380 0.012285 0.008575 0.003585 -0.002171 -0.008063 -0.013447 -0.017746 -0.020523 -0.021528 -0.020711 -0.018208 -0.014304 -0.009382 -0.003866 0.001828 0.007331 0.012345 0.016660 0.020145 0.022746 0.024469 0.025365 0.025518 0.025029 0.024013 0.022586 0.020863 0.018951 0.016946 0.014933 0.012979 0.011137 0.009442 0.007915 0.006566 0.005393 0.004390 0.003544 0.002838 0.002257 0.001783 0.001401 0.001095 0.000852 0.000661 0.000511 0.000395 0.000305 0.000235 0.000181 0.000140 0.000108 0.000083 0.000064 0.000049 0.000038 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000047 -0.000061 -0.000079 -0.000103 -0.000134 -0.000175 -0.000228 -0.000297 -0.000388 -0.000504 -0.000655 -0.000846 -0.001089 -0.001394 -0.001775 -0.002245 -0.002820 -0.003515 -0.004348 -0.005333 -0.006482 -0.007802 -0.009295 -0.010952 -0.012750 -0.014656 -0.016618 -0.018570 -0.020429 -0.022099 -0.023475 -0.024441 -0.024885 -0.024694 -0.023769 -0.022031 -0.019435 -0.015979 -0.011721 -0.006795 -0.001414 0.004128 0.009465 0.014190 0.017890 0.020201 0.020858 0.019744 0.016927 0.012668 0.007407 0.001714 -0.003777 -0.008463 -0.011850 -0.013634 -0.013747 -0.012364 -0.009868 -0.006786 -0.003688 -0.001091 0.000640 0.001350 0.001119 0.000236 -0.000865 -0.001701 -0.001843 -0.001010 0.000864 0.003611 0.006848 0.010046 0.012621 0.014040 0.013915 0.012074 0.008595 0.003793 -0.001824 -0.007637 -0.012997 -0.017324 -0.020171 -0.021278 -0.020580 -0.018204 -0.014424 -0.009615 -0.004196 0.001421 0.006866 0.011845 0.016142 0.019627 0.022241 0.023989 0.024917 0.025108 0.024661 0.023687 0.022302 0.020618 0.018743 0.016772 0.014790 0.012862 0.011042 0.009366 0.007855 0.006519 0.005357 0.004362 0.003523 0.002822 0.002245 0.001774 0.001394 0.001090 0.000848 0.000658 0.000509 0.000394 0.000304 0.000234 0.000181 0.000139 0.000108 0.000083 0.000064 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000047 -0.000061 -0.000079 -0.000102 -0.000133 -0.000173 -0.000226 -0.000295 -0.000384 -0.000500 -0.000648 -0.000837 -0.001077 -0.001377 -0.001752 -0.002213 -0.002777 -0.003458 -0.004273 -0.005235 -0.006356 -0.007644 -0.009097 -0.010705 -0.012448 -0.014289 -0.016178 -0.018047 -0.019816 -0.021391 -0.022668 -0.023535 -0.023884 -0.023607 -0.022610 -0.020820 -0.018196 -0.014743 -0.010525 -0.005679 -0.000422 0.004952 0.010081 0.014565 0.018005 0.020053 0.020464 0.019147 0.016192 0.011882 0.006674 0.001146 -0.004069 -0.008380 -0.011317 -0.012613 -0.012240 -0.010420 -0.007583 -0.004297 -0.001161 0.001293 0.002702 0.002931 0.002093 0.000526 -0.001282 -0.002789 -0.003514 -0.003132 -0.001545 0.001093 0.004396 0.007817 0.010741 0.012596 0.012948 0.011582 0.008536 0.004092 -0.001265 -0.006922 -0.012236 -0.016614 -0.019595 -0.020895 -0.020430 -0.018300 -0.014762 -0.010174 -0.004943 0.000523 0.005861 0.010773 0.015041 0.018530 0.021176 0.022976 0.023974 0.024244 0.023882 0.022995 0.021696 0.020095 0.018297 0.016397 0.014477 0.012605 0.010833 0.009197 0.007720 0.006412 0.005273 0.004297 0.003472 0.002784 0.002216 0.001752 0.001378 0.001078 0.000840 0.000652 0.000505 0.000390 0.000301 0.000233 0.000180 0.000139 0.000107 0.000083 0.000064 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000047 -0.000060 -0.000078 -0.000101 -0.000131 -0.000171 -0.000223 -0.000291 -0.000379 -0.000493 -0.000638 -0.000824 -0.001058 -0.001351 -0.001716 -0.002165 -0.002712 -0.003373 -0.004162 -0.005092 -0.006174 -0.007414 -0.008810 -0.010351 -0.012014 -0.013763 -0.015547 -0.017300 -0.018943 -0.020382 -0.021519 -0.022246 -0.022459 -0.022057 -0.020954 -0.019084 -0.016415 -0.012961 -0.008793 -0.004056 0.001030 0.006168 0.011004 0.015147 0.018215 0.019887 0.019946 0.018333 0.015174 0.010781 0.005634 0.000326 -0.004514 -0.008308 -0.010623 -0.011238 -0.010185 -0.007750 -0.004430 -0.000846 0.002357 0.004627 0.005602 0.005172 0.003499 0.000986 -0.001803 -0.004247 -0.005788 -0.006040 -0.004861 -0.002383 0.001006 0.004734 0.008145 0.010607 0.011626 0.010925 0.008483 0.004539 -0.000454 -0.005901 -0.011156 -0.015616 -0.018795 -0.020380 -0.020253 -0.018484 -0.015299 -0.011033 -0.006077 -0.000828 0.004353 0.009168 0.013396 0.016893 0.019587 0.021467 0.022567 0.022955 0.022718 0.021960 0.020788 0.019309 0.017625 0.015830 0.014004 0.012215 0.010514 0.008939 0.007513 0.006248 0.005144 0.004196 0.003394 0.002723 0.002170 0.001718 0.001352 0.001059 0.000826 0.000642 0.000498 0.000385 0.000298 0.000230 0.000178 0.000138 0.000106 0.000082 0.000064 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000059 -0.000077 -0.000100 -0.000129 -0.000169 -0.000220 -0.000286 -0.000373 -0.000484 -0.000626 -0.000806 -0.001033 -0.001317 -0.001669 -0.002101 -0.002628 -0.003263 -0.004019 -0.004909 -0.005941 -0.007120 -0.008443 -0.009898 -0.011460 -0.013093 -0.014745 -0.016352 -0.017835 -0.019104 -0.020065 -0.020615 -0.020656 -0.020096 -0.018858 -0.016885 -0.014157 -0.010698 -0.006591 -0.001989 0.002882 0.007725 0.012189 0.015899 0.018496 0.019686 0.019292 0.017295 0.013863 0.009347 0.004255 -0.000801 -0.005195 -0.008369 -0.009929 -0.009713 -0.007826 -0.004632 -0.000708 0.003256 0.006563 0.008633 0.009103 0.007893 0.005224 0.001577 -0.002391 -0.005962 -0.008486 -0.009500 -0.008809 -0.006519 -0.003017 0.001094 0.005103 0.008313 0.010150 0.010261 0.008555 0.005216 0.000657 -0.004545 -0.009746 -0.014325 -0.017769 -0.019726 -0.020038 -0.018734 -0.016003 -0.012151 -0.007549 -0.002580 0.002400 0.007091 0.011267 0.014774 0.017531 0.019513 0.020744 0.021282 0.021207 0.020615 0.019606 0.018285 0.016748 0.015088 0.013384 0.011702 0.010094 0.008599 0.007240 0.006029 0.004971 0.004061 0.003289 0.002643 0.002108 0.001671 0.001317 0.001033 0.000807 0.000628 0.000488 0.000378 0.000293 0.000227 0.000176 0.000136 0.000105 0.000082 0.000063 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000059 -0.000076 -0.000098 -0.000128 -0.000166 -0.000216 -0.000281 -0.000365 -0.000473 -0.000610 -0.000783 -0.001002 -0.001274 -0.001612 -0.002025 -0.002527 -0.003131 -0.003848 -0.004689 -0.005662 -0.006770 -0.008007 -0.009359 -0.010802 -0.012298 -0.013795 -0.015230 -0.016526 -0.017597 -0.018351 -0.018694 -0.018535 -0.017790 -0.016392 -0.014299 -0.011500 -0.008035 -0.004000 0.000444 0.005061 0.009554 0.013579 0.016777 0.018813 0.019430 0.018492 0.016029 0.012257 0.007569 0.002512 -0.002288 -0.006201 -0.008693 -0.009415 -0.008269 -0.005441 -0.001385 0.003235 0.007650 0.011102 0.012981 0.012922 0.010877 0.007130 0.002250 -0.003004 -0.007803 -0.011398 -0.013239 -0.013070 -0.010966 -0.007319 -0.002764 0.001930 0.005986 0.008745 0.009766 0.008880 0.006208 0.002119 -0.002831 -0.007998 -0.012743 -0.016517 -0.018928 -0.019769 -0.019020 -0.016832 -0.013476 -0.009296 -0.004662 0.000076 0.004619 0.008730 0.012247 0.015075 0.017177 0.018562 0.019278 0.019395 0.018999 0.018185 0.017050 0.015690 0.014191 0.012632 0.011079 0.009584 0.008184 0.006906 0.005763 0.004760 0.003895 0.003160 0.002543 0.002032 0.001614 0.001274 0.001001 0.000783 0.000611 0.000475 0.000369 0.000287 0.000222 0.000173 0.000134 0.000104 0.000081 0.000063 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000058 -0.000075 -0.000097 -0.000125 -0.000163 -0.000212 -0.000275 -0.000356 -0.000460 -0.000591 -0.000758 -0.000966 -0.001226 -0.001546 -0.001937 -0.002412 -0.002980 -0.003654 -0.004441 -0.005347 -0.006373 -0.007512 -0.008750 -0.010058 -0.011400 -0.012724 -0.013967 -0.015055 -0.015905 -0.016431 -0.016544 -0.016162 -0.015212 -0.013639 -0.011412 -0.008538 -0.005069 -0.001115 0.003147 0.007478 0.011577 0.015109 0.017729 0.019133 0.019101 0.017543 0.014542 0.010364 0.005453 0.000392 -0.004171 -0.007605 -0.009400 -0.009251 -0.007131 -0.003308 0.001669 0.007043 0.011962 0.015606 0.017328 0.016763 0.013895 0.009070 0.002950 -0.003599 -0.009638 -0.014309 -0.016973 -0.017311 -0.015369 -0.011538 -0.006491 -0.001059 0.003899 0.007633 0.009608 0.009575 0.007586 0.003968 -0.000749 -0.005918 -0.010880 -0.015050 -0.017986 -0.019430 -0.019315 -0.017742 -0.014946 -0.011246 -0.006993 -0.002531 0.001839 0.005874 0.009398 0.012302 0.014534 0.016091 0.017005 0.017336 0.017160 0.016564 0.015641 0.014479 0.013164 0.011771 0.010365 0.008997 0.007707 0.006521 0.005456 0.004517 0.003704 0.003011 0.002429 0.001945 0.001547 0.001224 0.000964 0.000755 0.000590 0.000460 0.000358 0.000279 0.000217 0.000169 0.000131 0.000102 0.000080 0.000062 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000044 -0.000057 -0.000074 -0.000095 -0.000123 -0.000160 -0.000207 -0.000268 -0.000345 -0.000445 -0.000571 -0.000729 -0.000926 -0.001172 -0.001473 -0.001841 -0.002285 -0.002816 -0.003441 -0.004169 -0.005002 -0.005940 -0.006974 -0.008086 -0.009249 -0.010425 -0.011563 -0.012600 -0.013464 -0.014078 -0.014360 -0.014228 -0.013610 -0.012443 -0.010685 -0.008320 -0.005368 -0.001900 0.001959 0.006023 0.010041 0.013713 0.016709 0.018705 0.019425 0.018687 0.016451 0.012852 0.008213 0.003026 -0.002088 -0.006456 -0.009447 -0.010571 -0.009572 -0.006487 -0.001670 0.004238 0.010389 0.015845 0.019727 0.021349 0.020342 0.016724 0.010901 0.003621 -0.004142 -0.011341 -0.017014 -0.020435 -0.021222 -0.019390 -0.015337 -0.009768 -0.003579 0.002291 0.006999 0.009920 0.010722 0.009390 0.006207 0.001682 -0.003537 -0.008768 -0.013388 -0.016908 -0.019016 -0.019590 -0.018686 -0.016500 -0.013322 -0.009485 -0.005327 -0.001150 0.002795 0.006320 0.009300 0.011669 0.013406 0.014530 0.015090 0.015151 0.014791 0.014096 0.013151 0.012035 0.010823 0.009577 0.008349 0.007180 0.006096 0.005116 0.004248 0.003493 0.002846 0.002301 0.001847 0.001473 0.001168 0.000922 0.000724 0.000568 0.000444 0.000346 0.000270 0.000211 0.000165 0.000128 0.000100 0.000078 0.000061 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000056 -0.000072 -0.000093 -0.000120 -0.000156 -0.000201 -0.000259 -0.000334 -0.000428 -0.000548 -0.000697 -0.000883 -0.001113 -0.001396 -0.001738 -0.002151 -0.002641 -0.003216 -0.003881 -0.004637 -0.005482 -0.006404 -0.007385 -0.008396 -0.009398 -0.010341 -0.011164 -0.011797 -0.012166 -0.012196 -0.011813 -0.010953 -0.009566 -0.007621 -0.005118 -0.002094 0.001366 0.005120 0.008969 0.012655 0.015877 0.018313 0.019658 0.019662 0.018186 0.015236 0.011001 0.005856 0.000344 -0.004876 -0.009108 -0.011719 -0.012239 -0.010454 -0.006465 -0.000705 0.006099 0.013010 0.019015 0.023172 0.024764 0.023417 0.019172 0.012496 0.004214 -0.004604 -0.012808 -0.019341 -0.023397 -0.024538 -0.022751 -0.018438 -0.012339 -0.005408 0.001338 0.006971 0.010778 0.012351 0.011613 0.008803 0.004412 -0.000911 -0.006459 -0.011575 -0.015718 -0.018526 -0.019824 -0.019621 -0.018075 -0.015445 -0.012049 -0.008215 -0.004248 -0.000406 0.003111 0.006163 0.008666 0.010585 0.011925 0.012721 0.013027 0.012914 0.012459 0.011739 0.010834 0.009812 0.008736 0.007657 0.006616 0.005641 0.004752 0.003959 0.003266 0.002669 0.002164 0.001742 0.001393 0.001107 0.000876 0.000691 0.000543 0.000425 0.000333 0.000260 0.000204 0.000160 0.000125 0.000098 0.000077 0.000060 0.000048 0.000037 0.000030 0.000023 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000071 -0.000091 -0.000117 -0.000151 -0.000195 -0.000251 -0.000321 -0.000411 -0.000523 -0.000664 -0.000838 -0.001052 -0.001314 -0.001631 -0.002010 -0.002458 -0.002981 -0.003582 -0.004259 -0.005008 -0.005816 -0.006663 -0.007519 -0.008345 -0.009090 -0.009696 -0.010095 -0.010219 -0.009997 -0.009364 -0.008265 -0.006660 -0.004534 -0.001901 0.001186 0.004626 0.008264 0.011887 0.015230 0.017993 0.019862 0.020547 0.019831 0.017609 0.013935 0.009047 0.003371 -0.002503 -0.007881 -0.012045 -0.014358 -0.014370 -0.011902 -0.007115 -0.000508 0.007111 0.014732 0.021271 0.025733 0.027370 0.025802 0.021094 0.013757 0.004687 -0.004964 -0.013960 -0.021162 -0.025693 -0.027068 -0.025251 -0.020650 -0.014034 -0.006410 0.001135 0.007598 0.012190 0.014432 0.014193 0.011675 0.007351 0.001874 -0.004030 -0.009667 -0.014452 -0.017972 -0.020004 -0.020511 -0.019613 -0.017542 -0.014599 -0.011102 -0.007357 -0.003629 -0.000131 0.002983 0.005613 0.007710 0.009263 0.010294 0.010847 0.010983 0.010770 0.010282 0.009591 0.008765 0.007864 0.006939 0.006030 0.005168 0.004373 0.003659 0.003029 0.002484 0.002021 0.001632 0.001309 0.001044 0.000828 0.000655 0.000516 0.000406 0.000318 0.000250 0.000196 0.000154 0.000121 0.000095 0.000075 0.000059 0.000047 0.000037 0.000029 0.000023 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000042 -0.000053 -0.000069 -0.000089 -0.000114 -0.000146 -0.000188 -0.000241 -0.000307 -0.000392 -0.000497 -0.000628 -0.000790 -0.000989 -0.001230 -0.001521 -0.001866 -0.002273 -0.002743 -0.003279 -0.003877 -0.004529 -0.005223 -0.005936 -0.006638 -0.007288 -0.007838 -0.008230 -0.008401 -0.008284 -0.007817 -0.006942 -0.005614 -0.003804 -0.001510 0.001240 0.004378 0.007786 0.011297 0.014686 0.017685 0.019992 0.021302 0.021344 0.019926 0.016979 0.012598 0.007068 0.000859 -0.005398 -0.010976 -0.015140 -0.017248 -0.016866 -0.013848 -0.008399 -0.001080 0.007240 0.015485 0.022517 0.027297 0.029049 0.027388 0.022396 0.014622 0.005014 -0.005213 -0.014752 -0.022398 -0.027223 -0.028703 -0.026784 -0.021879 -0.014784 -0.006550 0.001683 0.008845 0.014087 0.016871 0.017018 0.014701 0.010378 0.004703 -0.001579 -0.007740 -0.013160 -0.017377 -0.020126 -0.021326 -0.021064 -0.019546 -0.017052 -0.013896 -0.010381 -0.006779 -0.003312 -0.000149 0.002596 0.004859 0.006616 0.007874 0.008668 0.009047 0.009074 0.008815 0.008337 0.007707 0.006981 0.006210 0.005434 0.004686 0.003987 0.003352 0.002787 0.002295 0.001874 0.001519 0.001222 0.000978 0.000779 0.000618 0.000488 0.000385 0.000303 0.000238 0.000188 0.000148 0.000117 0.000092 0.000073 0.000058 0.000046 0.000037 0.000029 0.000023 0.000018 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000052 -0.000067 -0.000086 -0.000110 -0.000141 -0.000180 -0.000230 -0.000293 -0.000371 -0.000470 -0.000592 -0.000741 -0.000924 -0.001145 -0.001409 -0.001722 -0.002086 -0.002505 -0.002976 -0.003496 -0.004055 -0.004637 -0.005219 -0.005771 -0.006251 -0.006613 -0.006799 -0.006750 -0.006406 -0.005708 -0.004606 -0.003065 -0.001068 0.001376 0.004225 0.007395 0.010758 0.014133 0.017287 0.019948 0.021815 0.022593 0.022029 0.019953 0.016329 0.011288 0.005154 -0.001564 -0.008202 -0.014007 -0.018228 -0.020224 -0.019570 -0.016149 -0.010200 -0.002330 0.006546 0.015303 0.022761 0.027849 0.029773 0.028142 0.023048 0.015066 0.005181 -0.005349 -0.015168 -0.023029 -0.027963 -0.029422 -0.027341 -0.022136 -0.014624 -0.005887 0.002893 0.010599 0.016333 0.019515 0.019929 0.017723 0.013342 0.007443 0.000785 -0.005881 -0.011898 -0.016770 -0.020191 -0.022045 -0.022385 -0.021395 -0.019337 -0.016516 -0.013234 -0.009767 -0.006345 -0.003149 -0.000306 0.002106 0.004050 0.005521 0.006542 0.007154 0.007410 0.007372 0.007102 0.006661 0.006106 0.005486 0.004842 0.004206 0.003602 0.003045 0.002545 0.002106 0.001727 0.001405 0.001135 0.000912 0.000728 0.000579 0.000459 0.000363 0.000287 0.000227 0.000179 0.000141 0.000112 0.000089 0.000070 0.000056 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000082 -0.000105 -0.000135 -0.000172 -0.000218 -0.000277 -0.000351 -0.000442 -0.000554 -0.000692 -0.000859 -0.001060 -0.001298 -0.001579 -0.001903 -0.002270 -0.002680 -0.003124 -0.003593 -0.004068 -0.004526 -0.004935 -0.005254 -0.005438 -0.005432 -0.005179 -0.004623 -0.003713 -0.002406 -0.000675 0.001485 0.004055 0.006980 0.010164 0.013468 0.016699 0.019622 0.021959 0.023415 0.023704 0.022589 0.019923 0.015696 0.010070 0.003400 -0.003775 -0.010766 -0.016803 -0.021123 -0.023088 -0.022283 -0.018609 -0.012331 -0.004086 0.005180 0.014313 0.022107 0.027473 0.029603 0.028106 0.023077 0.015104 0.005191 -0.005379 -0.015227 -0.023082 -0.027956 -0.029286 -0.027002 -0.021524 -0.013679 -0.004569 0.004598 0.012677 0.018738 0.022170 0.022735 0.020559 0.016079 0.009951 0.002942 -0.004178 -0.010728 -0.016184 -0.020206 -0.022650 -0.023541 -0.023038 -0.021391 -0.018892 -0.015840 -0.012514 -0.009152 -0.005941 -0.003021 -0.000482 0.001626 0.003289 0.004518 0.005345 0.005815 0.005984 0.005910 0.005650 0.005258 0.004783 0.004265 0.003737 0.003225 0.002744 0.002307 0.001919 0.001581 0.001292 0.001048 0.000845 0.000678 0.000541 0.000430 0.000342 0.000271 0.000214 0.000170 0.000134 0.000107 0.000085 0.000068 0.000054 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000017 -0.000023 -0.000029 -0.000037 -0.000048 -0.000062 -0.000079 -0.000101 -0.000128 -0.000163 -0.000207 -0.000261 -0.000329 -0.000413 -0.000517 -0.000643 -0.000794 -0.000976 -0.001190 -0.001439 -0.001724 -0.002043 -0.002394 -0.002767 -0.003150 -0.003525 -0.003867 -0.004143 -0.004315 -0.004335 -0.004153 -0.003716 -0.002971 -0.001873 -0.000387 0.001506 0.003802 0.006470 0.009445 0.012623 0.015852 0.018937 0.021635 0.023671 0.024755 0.024612 0.023020 0.019851 0.015118 0.009008 0.001897 -0.005656 -0.012946 -0.019192 -0.023633 -0.025630 -0.024780 -0.020996 -0.014559 -0.006120 0.003360 0.012717 0.020737 0.026325 0.028672 0.027384 0.022558 0.014782 0.005062 -0.005316 -0.014972 -0.022630 -0.027303 -0.028423 -0.025923 -0.020220 -0.012146 -0.002808 0.006576 0.014852 0.021074 0.024618 0.025230 0.023023 0.018425 0.012088 0.004782 -0.002715 -0.009708 -0.015650 -0.020182 -0.023131 -0.024503 -0.024435 -0.023162 -0.020963 -0.018136 -0.014957 -0.011667 -0.008462 -0.005489 -0.002849 -0.000603 0.001226 0.002638 0.003657 0.004321 0.004679 0.004785 0.004692 0.004452 0.004112 0.003713 0.003287 0.002862 0.002454 0.002077 0.001738 0.001440 0.001182 0.000964 0.000780 0.000628 0.000503 0.000402 0.000320 0.000254 0.000202 0.000160 0.000127 0.000101 0.000081 0.000064 0.000052 0.000041 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000059 -0.000075 -0.000096 -0.000121 -0.000154 -0.000195 -0.000245 -0.000308 -0.000385 -0.000480 -0.000594 -0.000731 -0.000894 -0.001084 -0.001304 -0.001552 -0.001827 -0.002122 -0.002429 -0.002734 -0.003017 -0.003253 -0.003409 -0.003447 -0.003322 -0.002984 -0.002385 -0.001476 -0.000219 0.001416 0.003439 0.005838 0.008574 0.011574 0.014723 0.017865 0.020801 0.023286 0.025050 0.025810 0.025302 0.023318 0.019751 0.014629 0.008155 0.000721 -0.007104 -0.014612 -0.021022 -0.025576 -0.027647 -0.026838 -0.023071 -0.016633 -0.008176 0.001342 0.010764 0.018885 0.024619 0.027163 0.026126 0.021602 0.014170 0.004821 -0.005177 -0.014462 -0.021776 -0.026143 -0.027009 -0.024305 -0.018449 -0.010266 -0.000854 0.008577 0.016879 0.023111 0.026644 0.027220 0.024944 0.020233 0.013734 0.006208 -0.001565 -0.008885 -0.015197 -0.020125 -0.023481 -0.025251 -0.025554 -0.024609 -0.022686 -0.020072 -0.017042 -0.013838 -0.010660 -0.007661 -0.004949 -0.002594 -0.000631 0.000936 0.002120 0.002953 0.003479 0.003745 0.003802 0.003700 0.003484 0.003194 0.002863 0.002518 0.002178 0.001858 0.001565 0.001304 0.001077 0.000882 0.000717 0.000580 0.000466 0.000373 0.000298 0.000238 0.000189 0.000150 0.000120 0.000096 0.000076 0.000061 0.000049 0.000039 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000056 -0.000072 -0.000091 -0.000115 -0.000145 -0.000183 -0.000230 -0.000287 -0.000358 -0.000444 -0.000547 -0.000671 -0.000816 -0.000984 -0.001176 -0.001390 -0.001623 -0.001868 -0.002115 -0.002348 -0.002549 -0.002691 -0.002741 -0.002663 -0.002411 -0.001941 -0.001205 -0.000161 0.001226 0.002976 0.005096 0.007565 0.010337 0.013332 0.016431 0.019474 0.022260 0.024548 0.026072 0.026561 0.025762 0.023484 0.019631 0.014249 0.007549 -0.000073 -0.008046 -0.015669 -0.022171 -0.026809 -0.028966 -0.028259 -0.024613 -0.018313 -0.009999 -0.000612 0.008717 0.016805 0.022591 0.025287 0.024509 0.020345 0.013354 0.004502 -0.004980 -0.013768 -0.020637 -0.024641 -0.025240 -0.022375 -0.016456 -0.008292 0.001039 0.010354 0.018527 0.024633 0.028055 0.028537 0.026179 0.021388 0.014796 0.007152 -0.000775 -0.008291 -0.014840 -0.020040 -0.023693 -0.025768 -0.026372 -0.025705 -0.024026 -0.021613 -0.018734 -0.015630 -0.012500 -0.009501 -0.006749 -0.004318 -0.002252 -0.000563 0.000757 0.001732 0.002400 0.002804 0.002993 0.003012 0.002906 0.002714 0.002469 0.002197 0.001920 0.001652 0.001402 0.001176 0.000977 0.000804 0.000657 0.000533 0.000431 0.000346 0.000277 0.000222 0.000177 0.000141 0.000113 0.000090 0.000072 0.000058 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000068 -0.000086 -0.000108 -0.000137 -0.000171 -0.000214 -0.000267 -0.000332 -0.000409 -0.000503 -0.000613 -0.000741 -0.000889 -0.001056 -0.001239 -0.001434 -0.001633 -0.001826 -0.001997 -0.002126 -0.002186 -0.002146 -0.001968 -0.001611 -0.001032 -0.000187 0.000962 0.002445 0.004277 0.006458 0.008963 0.011739 0.014702 0.017730 0.020663 0.023300 0.025407 0.026727 0.026999 0.025988 0.023513 0.019495 0.013986 0.007204 -0.000459 -0.008442 -0.016060 -0.022564 -0.027231 -0.029464 -0.028892 -0.025444 -0.019395 -0.011364 -0.002260 0.006823 0.014743 0.020475 0.023256 0.022712 0.018922 0.012423 0.004139 -0.004746 -0.012963 -0.019336 -0.022958 -0.023315 -0.020353 -0.014474 -0.006462 0.002642 0.011692 0.019598 0.025469 0.028707 0.029063 0.026636 0.021818 0.015222 0.007576 -0.000370 -0.007940 -0.014585 -0.019927 -0.023761 -0.026047 -0.026875 -0.026435 -0.024968 -0.022741 -0.020013 -0.017020 -0.013959 -0.010989 -0.008227 -0.005755 -0.003619 -0.001841 -0.000418 0.000670 0.001453 0.001972 0.002272 0.002395 0.002384 0.002278 0.002109 0.001903 0.001682 0.001461 0.001251 0.001057 0.000883 0.000731 0.000600 0.000489 0.000397 0.000320 0.000257 0.000206 0.000165 0.000132 0.000106 0.000085 0.000068 0.000054 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000064 -0.000081 -0.000102 -0.000128 -0.000160 -0.000200 -0.000248 -0.000307 -0.000377 -0.000460 -0.000558 -0.000672 -0.000801 -0.000944 -0.001099 -0.001260 -0.001420 -0.001566 -0.001683 -0.001750 -0.001741 -0.001626 -0.001367 -0.000927 -0.000264 0.000663 0.001886 0.003432 0.005313 0.007521 0.010027 0.012776 0.015680 0.018617 0.021428 0.023918 0.025862 0.027012 0.027124 0.025976 0.023403 0.019336 0.013835 0.007114 -0.000442 -0.008293 -0.015779 -0.022179 -0.026803 -0.029079 -0.028651 -0.025449 -0.019737 -0.012103 -0.003414 0.005287 0.012911 0.018478 0.021260 0.020897 0.017461 0.011459 0.003768 -0.004492 -0.012115 -0.017985 -0.021245 -0.021409 -0.018433 -0.012701 -0.004967 0.003774 0.012429 0.019958 0.025510 0.028516 0.028740 0.026276 0.021502 0.015005 0.007483 -0.000344 -0.007823 -0.014424 -0.019777 -0.023678 -0.026079 -0.027061 -0.026793 -0.025506 -0.023450 -0.020873 -0.018002 -0.015031 -0.012116 -0.009376 -0.006895 -0.004725 -0.002891 -0.001396 -0.000227 0.000645 0.001255 0.001644 0.001852 0.001922 0.001889 0.001785 0.001637 0.001466 0.001287 0.001111 0.000946 0.000796 0.000663 0.000547 0.000448 0.000365 0.000295 0.000238 0.000191 0.000154 0.000123 0.000099 0.000079 0.000064 0.000051 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000061 -0.000077 -0.000096 -0.000120 -0.000150 -0.000186 -0.000230 -0.000282 -0.000346 -0.000420 -0.000507 -0.000607 -0.000719 -0.000842 -0.000972 -0.001104 -0.001229 -0.001335 -0.001406 -0.001422 -0.001357 -0.001182 -0.000861 -0.000359 0.000364 0.001345 0.002613 0.004191 0.006085 0.008287 0.010762 0.013454 0.016274 0.019102 0.021782 0.024128 0.025924 0.026939 0.026941 0.025727 0.023147 0.019141 0.013772 0.007250 -0.000059 -0.007639 -0.014863 -0.021052 -0.025551 -0.027820 -0.027522 -0.024590 -0.019271 -0.012120 -0.003952 0.004251 0.011461 0.016756 0.019448 0.019196 0.016065 0.010531 0.003414 -0.004233 -0.011278 -0.016675 -0.019620 -0.019661 -0.016759 -0.011282 -0.003942 0.004322 0.012477 0.019544 0.024720 0.027472 0.027577 0.025125 0.020475 0.014183 0.006912 -0.000660 -0.007910 -0.014333 -0.019575 -0.023437 -0.025866 -0.026930 -0.026788 -0.025649 -0.023748 -0.021321 -0.018583 -0.015721 -0.012887 -0.010199 -0.007742 -0.005570 -0.003713 -0.002179 -0.000957 -0.000023 0.000653 0.001110 0.001386 0.001520 0.001548 0.001499 0.001400 0.001272 0.001130 0.000985 0.000846 0.000716 0.000600 0.000498 0.000409 0.000335 0.000272 0.000220 0.000177 0.000143 0.000115 0.000092 0.000074 0.000059 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000036 -0.000046 -0.000057 -0.000072 -0.000090 -0.000112 -0.000139 -0.000172 -0.000212 -0.000260 -0.000316 -0.000383 -0.000460 -0.000547 -0.000644 -0.000749 -0.000857 -0.000964 -0.001059 -0.001132 -0.001165 -0.001141 -0.001032 -0.000812 -0.000448 0.000097 0.000856 0.001865 0.003150 0.004729 0.006607 0.008770 0.011185 0.013792 0.016505 0.019207 0.021748 0.023952 0.025615 0.026523 0.026462 0.025245 0.022737 0.018888 0.013763 0.007560 0.000626 -0.006556 -0.013400 -0.019272 -0.023561 -0.025764 -0.025566 -0.022906 -0.018011 -0.011400 -0.003831 0.003781 0.010481 0.015406 0.017919 0.017699 0.014808 0.009686 0.003096 -0.003981 -0.010494 -0.015472 -0.018167 -0.018162 -0.015424 -0.010298 -0.003449 0.004245 0.011822 0.018368 0.023137 0.025632 0.025646 0.023264 0.018823 0.012840 0.005935 -0.001257 -0.008153 -0.014280 -0.019303 -0.023030 -0.025408 -0.026495 -0.026433 -0.025414 -0.023656 -0.021378 -0.018782 -0.016046 -0.013317 -0.010708 -0.008305 -0.006164 -0.004315 -0.002771 -0.001524 -0.000556 0.000164 0.000668 0.000995 0.001179 0.001254 0.001250 0.001192 0.001100 0.000989 0.000871 0.000754 0.000643 0.000542 0.000452 0.000374 0.000306 0.000250 0.000203 0.000164 0.000132 0.000107 0.000086 0.000069 0.000055 0.000044 0.000036 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000067 -0.000083 -0.000104 -0.000129 -0.000159 -0.000195 -0.000238 -0.000289 -0.000348 -0.000416 -0.000492 -0.000576 -0.000665 -0.000755 -0.000840 -0.000911 -0.000957 -0.000961 -0.000905 -0.000765 -0.000514 -0.000122 0.000446 0.001220 0.002233 0.003508 0.005061 0.006894 0.008991 0.011318 0.013817 0.016403 0.018963 0.021358 0.023422 0.024965 0.025790 0.025703 0.024535 0.022166 0.018554 0.013763 0.007980 0.001527 -0.005150 -0.011512 -0.016973 -0.020972 -0.023048 -0.022911 -0.020507 -0.016047 -0.010006 -0.003086 0.003870 0.009983 0.014460 0.016713 0.016449 0.013726 0.008950 0.002826 -0.003742 -0.009787 -0.014411 -0.016928 -0.016953 -0.014458 -0.009763 -0.003481 0.003576 0.010522 0.016515 0.020866 0.023117 0.023078 0.020826 0.016671 0.011090 0.004653 -0.002053 -0.008491 -0.014223 -0.018936 -0.022451 -0.024713 -0.025771 -0.025752 -0.024830 -0.023204 -0.021074 -0.018629 -0.016035 -0.013430 -0.010926 -0.008604 -0.006521 -0.004710 -0.003184 -0.001939 -0.000959 -0.000218 0.000315 0.000675 0.000894 0.001006 0.001037 0.001011 0.000949 0.000865 0.000769 0.000672 0.000577 0.000489 0.000410 0.000340 0.000280 0.000229 0.000187 0.000152 0.000123 0.000099 0.000080 0.000064 0.000052 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000062 -0.000077 -0.000096 -0.000118 -0.000146 -0.000179 -0.000217 -0.000263 -0.000316 -0.000376 -0.000443 -0.000515 -0.000591 -0.000665 -0.000732 -0.000784 -0.000808 -0.000790 -0.000712 -0.000551 -0.000282 0.000123 0.000696 0.001467 0.002463 0.003705 0.005208 0.006970 0.008977 0.011193 0.013561 0.016002 0.018409 0.020652 0.022575 0.024007 0.024769 0.024686 0.023606 0.021426 0.018111 0.013722 0.008435 0.002542 -0.003548 -0.009346 -0.014320 -0.017963 -0.019856 -0.019739 -0.017565 -0.013530 -0.008069 -0.001822 0.004441 0.009919 0.013891 0.015822 0.015449 0.012827 0.008331 0.002606 -0.003521 -0.009163 -0.013501 -0.015907 -0.016029 -0.013841 -0.009636 -0.003972 0.002409 0.008698 0.014127 0.018066 0.020097 0.020044 0.017978 0.014176 0.009072 0.003184 -0.002955 -0.008855 -0.014116 -0.018451 -0.021694 -0.023790 -0.024780 -0.024775 -0.023932 -0.022427 -0.020445 -0.018158 -0.015719 -0.013258 -0.010880 -0.008664 -0.006665 -0.004917 -0.003433 -0.002213 -0.001244 -0.000500 0.000044 0.000422 0.000664 0.000801 0.000858 0.000858 0.000819 0.000756 0.000680 0.000598 0.000518 0.000441 0.000372 0.000310 0.000256 0.000210 0.000172 0.000140 0.000113 0.000092 0.000074 0.000060 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000071 -0.000088 -0.000109 -0.000133 -0.000163 -0.000198 -0.000239 -0.000286 -0.000340 -0.000398 -0.000461 -0.000525 -0.000586 -0.000639 -0.000675 -0.000684 -0.000651 -0.000559 -0.000387 -0.000111 0.000295 0.000859 0.001609 0.002569 0.003760 0.005191 0.006862 0.008757 0.010842 0.013064 0.015345 0.017588 0.019671 0.021455 0.022782 0.023494 0.023434 0.022470 0.020511 0.017532 0.013591 0.008848 0.003568 -0.001882 -0.007062 -0.011498 -0.014733 -0.016398 -0.016262 -0.014288 -0.010657 -0.005765 -0.000192 0.005367 0.010188 0.013622 0.015191 0.014662 0.012088 0.007814 0.002429 -0.003317 -0.008617 -0.012727 -0.015077 -0.015346 -0.013508 -0.009827 -0.004807 0.000883 0.006512 0.011385 0.014931 0.016771 0.016743 0.014905 0.011507 0.006934 0.001651 -0.003866 -0.009175 -0.013916 -0.017827 -0.020757 -0.022654 -0.023548 -0.023537 -0.022758 -0.021370 -0.019536 -0.017412 -0.015139 -0.012837 -0.010604 -0.008514 -0.006620 -0.004956 -0.003537 -0.002362 -0.001421 -0.000693 -0.000152 0.000231 0.000484 0.000636 0.000710 0.000729 0.000708 0.000662 0.000601 0.000533 0.000464 0.000398 0.000337 0.000282 0.000234 0.000193 0.000158 0.000129 0.000104 0.000085 0.000068 0.000055 0.000044 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000065 -0.000080 -0.000099 -0.000122 -0.000149 -0.000181 -0.000217 -0.000260 -0.000307 -0.000358 -0.000413 -0.000467 -0.000518 -0.000560 -0.000585 -0.000583 -0.000540 -0.000441 -0.000265 0.000008 0.000403 0.000945 0.001660 0.002570 0.003693 0.005036 0.006599 0.008366 0.010304 0.012364 0.014474 0.016544 0.018464 0.020106 0.021333 0.022001 0.021975 0.021141 0.019422 0.016797 0.013325 0.009147 0.004503 -0.000282 -0.004818 -0.008686 -0.011486 -0.012892 -0.012706 -0.010901 -0.007645 -0.003297 0.001622 0.006488 0.010656 0.013548 0.014740 0.014029 0.011470 0.007378 0.002286 -0.003126 -0.008130 -0.012055 -0.014386 -0.014831 -0.013363 -0.010216 -0.005841 -0.000833 0.004151 0.008489 0.011669 0.013347 0.013374 0.011798 0.008834 0.004822 0.000171 -0.004695 -0.009387 -0.013583 -0.017048 -0.019645 -0.021323 -0.022106 -0.022076 -0.021354 -0.020077 -0.018391 -0.016436 -0.014338 -0.012207 -0.010132 -0.008185 -0.006414 -0.004852 -0.003514 -0.002402 -0.001506 -0.000807 -0.000283 0.000093 0.000348 0.000507 0.000592 0.000622 0.000614 0.000581 0.000532 0.000476 0.000417 0.000359 0.000305 0.000256 0.000213 0.000176 0.000145 0.000118 0.000096 0.000078 0.000063 0.000050 0.000040 0.000032 0.000026 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000048 -0.000059 -0.000073 -0.000090 -0.000111 -0.000136 -0.000164 -0.000198 -0.000235 -0.000277 -0.000323 -0.000370 -0.000417 -0.000460 -0.000494 -0.000511 -0.000502 -0.000454 -0.000354 -0.000182 0.000080 0.000455 0.000967 0.001636 0.002484 0.003525 0.004768 0.006210 0.007836 0.009616 0.011504 0.013434 0.015325 0.017077 0.018578 0.019704 0.020331 0.020343 0.019641 0.018162 0.015894 0.012888 0.009274 0.005263 0.001140 -0.002753 -0.006051 -0.008407 -0.009540 -0.009283 -0.007621 -0.004708 -0.000868 0.003431 0.007638 0.011179 0.013547 0.014371 0.013476 0.010920 0.006989 0.002165 -0.002941 -0.007678 -0.011442 -0.013769 -0.014397 -0.013297 -0.010672 -0.006919 -0.002567 0.001804 0.005640 0.008483 0.010025 0.010129 0.008829 0.006310 0.002865 -0.001151 -0.005366 -0.009440 -0.013090 -0.016107 -0.018366 -0.019821 -0.020487 -0.020435 -0.019764 -0.018597 -0.017060 -0.015276 -0.013359 -0.011408 -0.009503 -0.007710 -0.006076 -0.004630 -0.003388 -0.002351 -0.001512 -0.000855 -0.000357 0.000003 0.000251 0.000409 0.000498 0.000536 0.000537 0.000513 0.000474 0.000426 0.000375 0.000324 0.000277 0.000233 0.000195 0.000161 0.000133 0.000108 0.000088 0.000071 0.000058 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000054 -0.000067 -0.000082 -0.000101 -0.000123 -0.000149 -0.000179 -0.000213 -0.000251 -0.000292 -0.000333 -0.000374 -0.000411 -0.000439 -0.000451 -0.000438 -0.000390 -0.000293 -0.000131 0.000115 0.000463 0.000935 0.001551 0.002328 0.003280 0.004413 0.005725 0.007202 0.008816 0.010525 0.012270 0.013978 0.015560 0.016917 0.017941 0.018526 0.018571 0.017995 0.016747 0.014819 0.012260 0.009186 0.005781 0.002294 -0.000981 -0.003729 -0.005652 -0.006515 -0.006178 -0.004637 -0.002035 0.001335 0.005062 0.008657 0.011619 0.013503 0.013989 0.012930 0.010386 0.006617 0.002054 -0.002757 -0.007234 -0.010840 -0.013160 -0.013956 -0.013199 -0.011063 -0.007893 -0.004154 -0.000354 0.003017 0.005555 0.006982 0.007172 0.006148 0.004064 0.001169 -0.002232 -0.005819 -0.009298 -0.012420 -0.015005 -0.016939 -0.018177 -0.018731 -0.018656 -0.018038 -0.016980 -0.015591 -0.013981 -0.012248 -0.010481 -0.008753 -0.007124 -0.005635 -0.004315 -0.003178 -0.002227 -0.001455 -0.000847 -0.000385 -0.000047 0.000187 0.000339 0.000427 0.000467 0.000473 0.000456 0.000423 0.000382 0.000338 0.000293 0.000251 0.000212 0.000178 0.000148 0.000122 0.000100 0.000081 0.000066 0.000053 0.000042 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000075 -0.000092 -0.000112 -0.000136 -0.000163 -0.000194 -0.000228 -0.000264 -0.000301 -0.000338 -0.000370 -0.000393 -0.000403 -0.000389 -0.000344 -0.000254 -0.000105 0.000119 0.000435 0.000863 0.001419 0.002120 0.002977 0.003995 0.005172 0.006495 0.007940 0.009467 0.011026 0.012549 0.013960 0.015172 0.016092 0.016630 0.016700 0.016236 0.015198 0.013583 0.011437 0.008862 0.006019 0.003120 0.000419 -0.001817 -0.003339 -0.003947 -0.003533 -0.002098 0.000222 0.003167 0.006375 0.009417 0.011858 0.013314 0.013511 0.012327 0.009823 0.006233 0.001942 -0.002565 -0.006773 -0.010207 -0.012497 -0.013431 -0.012976 -0.011279 -0.008639 -0.005458 -0.002180 0.000767 0.003027 0.004354 0.004630 0.003867 0.002191 -0.000190 -0.003016 -0.006018 -0.008941 -0.011573 -0.013754 -0.015386 -0.016424 -0.016876 -0.016784 -0.016221 -0.015272 -0.014033 -0.012595 -0.011047 -0.009467 -0.007919 -0.006457 -0.005119 -0.003931 -0.002906 -0.002047 -0.001347 -0.000795 -0.000374 -0.000065 0.000150 0.000292 0.000375 0.000414 0.000422 0.000408 0.000381 0.000345 0.000306 0.000266 0.000228 0.000194 0.000162 0.000135 0.000112 0.000092 0.000075 0.000060 0.000048 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000035 -0.000044 -0.000055 -0.000068 -0.000084 -0.000102 -0.000124 -0.000149 -0.000176 -0.000207 -0.000240 -0.000273 -0.000306 -0.000335 -0.000356 -0.000364 -0.000352 -0.000312 -0.000231 -0.000099 0.000100 0.000382 0.000762 0.001256 0.001877 0.002636 0.003537 0.004578 0.005747 0.007022 0.008369 0.009741 0.011082 0.012323 0.013390 0.014204 0.014687 0.014771 0.014401 0.013546 0.012208 0.010430 0.008302 0.005962 0.003592 0.001405 -0.000373 -0.001535 -0.001919 -0.001437 -0.000103 0.001962 0.004526 0.007271 0.009825 0.011815 0.012909 0.012876 0.011619 0.009195 0.005815 0.001821 -0.002361 -0.006278 -0.009511 -0.011736 -0.012762 -0.012555 -0.011238 -0.009065 -0.006382 -0.003573 -0.001009 0.001000 0.002234 0.002586 0.002058 0.000750 -0.001167 -0.003475 -0.005948 -0.008370 -0.010559 -0.012377 -0.013737 -0.014599 -0.014963 -0.014864 -0.014359 -0.013520 -0.012428 -0.011162 -0.009798 -0.008403 -0.007035 -0.005741 -0.004556 -0.003502 -0.002592 -0.001827 -0.001204 -0.000712 -0.000335 -0.000059 0.000135 0.000262 0.000337 0.000373 0.000381 0.000369 0.000345 0.000313 0.000278 0.000242 0.000208 0.000177 0.000149 0.000124 0.000103 0.000084 0.000069 0.000056 0.000045 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000050 -0.000062 -0.000076 -0.000093 -0.000113 -0.000135 -0.000161 -0.000189 -0.000218 -0.000249 -0.000279 -0.000305 -0.000325 -0.000334 -0.000325 -0.000290 -0.000221 -0.000107 0.000066 0.000311 0.000641 0.001072 0.001613 0.002275 0.003060 0.003966 0.004984 0.006092 0.007262 0.008453 0.009615 0.010689 0.011613 0.012318 0.012742 0.012827 0.012529 0.011827 0.010726 0.009266 0.007525 0.005622 0.003712 0.001971 0.000588 -0.000266 -0.000462 0.000069 0.001306 0.003138 0.005361 0.007700 0.009834 0.011443 0.012247 0.012051 0.010778 0.008482 0.005352 0.001687 -0.002140 -0.005735 -0.008733 -0.010850 -0.011915 -0.011896 -0.010893 -0.009120 -0.006873 -0.004478 -0.002256 -0.000477 0.000667 0.001078 0.000750 -0.000240 -0.001751 -0.003607 -0.005617 -0.007599 -0.009400 -0.010902 -0.012028 -0.012739 -0.013034 -0.012937 -0.012495 -0.011767 -0.010820 -0.009722 -0.008536 -0.007323 -0.006131 -0.005003 -0.003969 -0.003048 -0.002252 -0.001583 -0.001037 -0.000606 -0.000276 -0.000034 0.000136 0.000247 0.000312 0.000343 0.000349 0.000337 0.000314 0.000285 0.000253 0.000221 0.000190 0.000162 0.000136 0.000114 0.000094 0.000078 0.000063 0.000051 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000085 -0.000103 -0.000123 -0.000146 -0.000172 -0.000199 -0.000227 -0.000255 -0.000280 -0.000299 -0.000309 -0.000304 -0.000277 -0.000220 -0.000124 0.000021 0.000229 0.000511 0.000878 0.001342 0.001908 0.002581 0.003358 0.004229 0.005177 0.006177 0.007193 0.008183 0.009097 0.009880 0.010477 0.010835 0.010908 0.010662 0.010082 0.009177 0.007982 0.006567 0.005032 0.003508 0.002142 0.001088 0.000485 0.000437 0.000993 0.002132 0.003750 0.005672 0.007659 0.009439 0.010739 0.011324 0.011031 0.009798 0.007679 0.004839 0.001537 -0.001904 -0.005145 -0.007870 -0.009832 -0.010883 -0.010989 -0.010234 -0.008795 -0.006919 -0.004887 -0.002971 -0.001401 -0.000347 0.000101 -0.000066 -0.000792 -0.001963 -0.003435 -0.005051 -0.006660 -0.008132 -0.009366 -0.010295 -0.010884 -0.011127 -0.011043 -0.010668 -0.010050 -0.009245 -0.008308 -0.007295 -0.006257 -0.005236 -0.004267 -0.003379 -0.002587 -0.001903 -0.001327 -0.000858 -0.000487 -0.000204 0.000004 0.000148 0.000242 0.000296 0.000320 0.000323 0.000311 0.000289 0.000262 0.000232 0.000203 0.000175 0.000149 0.000125 0.000105 0.000087 0.000072 0.000058 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000077 -0.000093 -0.000112 -0.000133 -0.000157 -0.000182 -0.000208 -0.000234 -0.000258 -0.000277 -0.000289 -0.000287 -0.000268 -0.000224 -0.000147 -0.000028 0.000144 0.000378 0.000685 0.001074 0.001549 0.002115 0.002769 0.003502 0.004299 0.005138 0.005989 0.006816 0.007576 0.008224 0.008715 0.009003 0.009053 0.008840 0.008353 0.007602 0.006622 0.005473 0.004240 0.003030 0.001968 0.001176 0.000769 0.000827 0.001386 0.002423 0.003845 0.005502 0.007188 0.008675 0.009732 0.010163 0.009834 0.008696 0.006798 0.004283 0.001373 -0.001656 -0.004513 -0.006931 -0.008697 -0.009683 -0.009857 -0.009285 -0.008115 -0.006554 -0.004834 -0.003188 -0.001812 -0.000851 -0.000387 -0.000434 -0.000950 -0.001845 -0.003002 -0.004293 -0.005593 -0.006793 -0.007807 -0.008577 -0.009070 -0.009280 -0.009219 -0.008914 -0.008404 -0.007735 -0.006952 -0.006103 -0.005230 -0.004370 -0.003554 -0.002804 -0.002135 -0.001557 -0.001071 -0.000676 -0.000363 -0.000126 0.000048 0.000167 0.000244 0.000286 0.000303 0.000302 0.000288 0.000267 0.000241 0.000214 0.000186 0.000160 0.000137 0.000115 0.000097 0.000080 0.000066 0.000054 0.000044 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000070 -0.000085 -0.000102 -0.000121 -0.000143 -0.000166 -0.000191 -0.000215 -0.000238 -0.000258 -0.000271 -0.000274 -0.000263 -0.000231 -0.000172 -0.000078 0.000059 0.000249 0.000499 0.000818 0.001209 0.001675 0.002214 0.002818 0.003475 0.004164 0.004862 0.005536 0.006152 0.006673 0.007059 0.007277 0.007296 0.007098 0.006678 0.006046 0.005235 0.004296 0.003301 0.002341 0.001515 0.000925 0.000661 0.000787 0.001328 0.002260 0.003502 0.004925 0.006358 0.007606 0.008479 0.008814 0.008501 0.007502 0.005859 0.003695 0.001198 -0.001400 -0.003855 -0.005940 -0.007476 -0.008353 -0.008544 -0.008099 -0.007140 -0.005838 -0.004386 -0.002978 -0.001780 -0.000916 -0.000458 -0.000423 -0.000780 -0.001458 -0.002365 -0.003396 -0.004447 -0.005428 -0.006266 -0.006911 -0.007334 -0.007526 -0.007495 -0.007262 -0.006856 -0.006316 -0.005678 -0.004982 -0.004264 -0.003554 -0.002879 -0.002258 -0.001705 -0.001226 -0.000825 -0.000498 -0.000241 -0.000047 0.000094 0.000189 0.000249 0.000280 0.000290 0.000285 0.000269 0.000248 0.000223 0.000197 0.000172 0.000148 0.000126 0.000106 0.000089 0.000074 0.000061 0.000050 0.000040 0.000032 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000063 -0.000077 -0.000093 -0.000111 -0.000131 -0.000152 -0.000175 -0.000198 -0.000221 -0.000241 -0.000256 -0.000263 -0.000259 -0.000239 -0.000196 -0.000126 -0.000020 0.000129 0.000327 0.000581 0.000895 0.001270 0.001704 0.002190 0.002718 0.003271 0.003827 0.004361 0.004845 0.005246 0.005535 0.005681 0.005664 0.005469 0.005093 0.004550 0.003867 0.003090 0.002279 0.001509 0.000862 0.000420 0.000254 0.000414 0.000919 0.001744 0.002822 0.004042 0.005261 0.006319 0.007057 0.007343 0.007087 0.006257 0.004892 0.003093 0.001016 -0.001145 -0.003189 -0.004926 -0.006210 -0.006946 -0.007111 -0.006746 -0.005947 -0.004856 -0.003631 -0.002432 -0.001398 -0.000634 -0.000201 -0.000117 -0.000360 -0.000876 -0.001590 -0.002416 -0.003272 -0.004081 -0.004783 -0.005333 -0.005707 -0.005894 -0.005899 -0.005736 -0.005430 -0.005009 -0.004505 -0.003950 -0.003373 -0.002801 -0.002255 -0.001753 -0.001305 -0.000919 -0.000595 -0.000332 -0.000126 0.000028 0.000138 0.000212 0.000255 0.000275 0.000278 0.000269 0.000252 0.000231 0.000207 0.000182 0.000158 0.000136 0.000116 0.000098 0.000082 0.000068 0.000056 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000070 -0.000084 -0.000101 -0.000119 -0.000139 -0.000161 -0.000183 -0.000205 -0.000225 -0.000242 -0.000253 -0.000256 -0.000246 -0.000218 -0.000169 -0.000091 0.000021 0.000173 0.000369 0.000613 0.000906 0.001246 0.001626 0.002038 0.002467 0.002896 0.003304 0.003667 0.003960 0.004157 0.004235 0.004179 0.003977 0.003629 0.003149 0.002562 0.001906 0.001233 0.000605 0.000088 -0.000252 -0.000357 -0.000189 0.000266 0.000986 0.001914 0.002958 0.003999 0.004907 0.005551 0.005823 0.005651 0.005010 0.003930 0.002495 0.000833 -0.000899 -0.002536 -0.003925 -0.004945 -0.005520 -0.005629 -0.005304 -0.004624 -0.003702 -0.002668 -0.001652 -0.000769 -0.000104 0.000290 0.000395 0.000227 -0.000172 -0.000741 -0.001412 -0.002118 -0.002795 -0.003393 -0.003874 -0.004215 -0.004407 -0.004450 -0.004355 -0.004141 -0.003829 -0.003447 -0.003019 -0.002569 -0.002121 -0.001692 -0.001297 -0.000944 -0.000640 -0.000386 -0.000181 -0.000022 0.000096 0.000179 0.000232 0.000261 0.000271 0.000268 0.000256 0.000237 0.000215 0.000192 0.000168 0.000146 0.000125 0.000106 0.000090 0.000075 0.000062 0.000051 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000043 -0.000052 -0.000064 -0.000077 -0.000092 -0.000109 -0.000128 -0.000148 -0.000169 -0.000190 -0.000211 -0.000229 -0.000244 -0.000252 -0.000251 -0.000236 -0.000205 -0.000152 -0.000072 0.000038 0.000184 0.000367 0.000587 0.000844 0.001130 0.001439 0.001759 0.002076 0.002372 0.002627 0.002822 0.002937 0.002952 0.002856 0.002642 0.002311 0.001875 0.001357 0.000791 0.000220 -0.000306 -0.000732 -0.001004 -0.001077 -0.000920 -0.000522 0.000097 0.000889 0.001781 0.002675 0.003464 0.004044 0.004326 0.004253 0.003805 0.003005 0.001921 0.000655 -0.000669 -0.001918 -0.002970 -0.003728 -0.004133 -0.004166 -0.003853 -0.003259 -0.002472 -0.001598 -0.000740 0.000007 0.000575 0.000918 0.001023 0.000901 0.000584 0.000120 -0.000436 -0.001029 -0.001606 -0.002127 -0.002558 -0.002879 -0.003081 -0.003163 -0.003131 -0.003000 -0.002787 -0.002512 -0.002196 -0.001860 -0.001521 -0.001195 -0.000894 -0.000626 -0.000395 -0.000202 -0.000049 0.000069 0.000155 0.000213 0.000248 0.000264 0.000266 0.000258 0.000242 0.000222 0.000200 0.000178 0.000156 0.000135 0.000115 0.000098 0.000082 0.000069 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000047 -0.000058 -0.000070 -0.000084 -0.000099 -0.000117 -0.000136 -0.000156 -0.000177 -0.000197 -0.000217 -0.000234 -0.000247 -0.000253 -0.000250 -0.000234 -0.000202 -0.000150 -0.000074 0.000028 0.000158 0.000316 0.000500 0.000705 0.000925 0.001150 0.001369 0.001567 0.001729 0.001839 0.001880 0.001840 0.001707 0.001478 0.001155 0.000750 0.000283 -0.000217 -0.000715 -0.001168 -0.001531 -0.001761 -0.001822 -0.001687 -0.001350 -0.000826 -0.000154 0.000607 0.001378 0.002073 0.002609 0.002916 0.002947 0.002684 0.002148 0.001389 0.000487 -0.000461 -0.001352 -0.002090 -0.002600 -0.002836 -0.002784 -0.002466 -0.001931 -0.001252 -0.000510 0.000210 0.000836 0.001311 0.001600 0.001690 0.001591 0.001328 0.000939 0.000467 -0.000041 -0.000544 -0.001007 -0.001402 -0.001713 -0.001928 -0.002045 -0.002070 -0.002012 -0.001885 -0.001703 -0.001485 -0.001247 -0.001004 -0.000767 -0.000548 -0.000352 -0.000184 -0.000046 0.000063 0.000146 0.000204 0.000241 0.000260 0.000265 0.000260 0.000247 0.000229 0.000209 0.000187 0.000165 0.000143 0.000124 0.000106 0.000090 0.000075 0.000063 0.000052 0.000043 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000053 -0.000064 -0.000076 -0.000091 -0.000107 -0.000125 -0.000144 -0.000164 -0.000185 -0.000205 -0.000224 -0.000241 -0.000253 -0.000259 -0.000256 -0.000241 -0.000212 -0.000165 -0.000100 -0.000015 0.000090 0.000213 0.000349 0.000494 0.000639 0.000774 0.000890 0.000972 0.001009 0.000989 0.000900 0.000735 0.000491 0.000173 -0.000210 -0.000639 -0.001091 -0.001534 -0.001934 -0.002255 -0.002460 -0.002520 -0.002414 -0.002137 -0.001700 -0.001133 -0.000485 0.000182 0.000802 0.001308 0.001644 0.001773 0.001681 0.001381 0.000911 0.000333 -0.000281 -0.000852 -0.001308 -0.001593 -0.001672 -0.001536 -0.001202 -0.000710 -0.000115 0.000517 0.001121 0.001640 0.002030 0.002264 0.002331 0.002241 0.002012 0.001675 0.001266 0.000820 0.000373 -0.000048 -0.000418 -0.000722 -0.000950 -0.001100 -0.001174 -0.001178 -0.001123 -0.001021 -0.000886 -0.000731 -0.000568 -0.000407 -0.000257 -0.000124 -0.000010 0.000083 0.000155 0.000207 0.000241 0.000260 0.000267 0.000263 0.000252 0.000236 0.000216 0.000195 0.000173 0.000152 0.000132 0.000114 0.000097 0.000082 0.000069 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000070 -0.000083 -0.000098 -0.000115 -0.000133 -0.000152 -0.000173 -0.000193 -0.000214 -0.000233 -0.000250 -0.000263 -0.000270 -0.000269 -0.000258 -0.000236 -0.000201 -0.000153 -0.000091 -0.000019 0.000060 0.000143 0.000221 0.000288 0.000335 0.000352 0.000330 0.000258 0.000129 -0.000062 -0.000317 -0.000632 -0.000997 -0.001397 -0.001811 -0.002213 -0.002574 -0.002865 -0.003055 -0.003121 -0.003045 -0.002823 -0.002463 -0.001988 -0.001437 -0.000856 -0.000299 0.000183 0.000546 0.000761 0.000816 0.000720 0.000499 0.000198 -0.000129 -0.000426 -0.000640 -0.000730 -0.000671 -0.000458 -0.000105 0.000357 0.000884 0.001425 0.001932 0.002359 0.002674 0.002855 0.002897 0.002806 0.002599 0.002299 0.001936 0.001537 0.001132 0.000744 0.000393 0.000094 -0.000146 -0.000323 -0.000436 -0.000492 -0.000497 -0.000461 -0.000395 -0.000308 -0.000212 -0.000114 -0.000022 0.000061 0.000130 0.000185 0.000226 0.000253 0.000268 0.000273 0.000269 0.000258 0.000243 0.000224 0.000203 0.000181 0.000160 0.000140 0.000121 0.000104 0.000088 0.000075 0.000063 0.000052 0.000043 0.000035 0.000029 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000053 -0.000064 -0.000076 -0.000090 -0.000105 -0.000122 -0.000141 -0.000161 -0.000182 -0.000203 -0.000224 -0.000244 -0.000263 -0.000277 -0.000287 -0.000291 -0.000288 -0.000277 -0.000258 -0.000232 -0.000200 -0.000167 -0.000135 -0.000109 -0.000097 -0.000105 -0.000139 -0.000208 -0.000320 -0.000479 -0.000690 -0.000953 -0.001264 -0.001613 -0.001988 -0.002371 -0.002739 -0.003069 -0.003337 -0.003518 -0.003591 -0.003543 -0.003369 -0.003076 -0.002680 -0.002211 -0.001704 -0.001201 -0.000740 -0.000356 -0.000071 0.000105 0.000175 0.000158 0.000085 -0.000007 -0.000079 -0.000093 -0.000021 0.000152 0.000430 0.000799 0.001237 0.001708 0.002175 0.002601 0.002951 0.003201 0.003337 0.003355 0.003260 0.003067 0.002795 0.002466 0.002104 0.001732 0.001370 0.001036 0.000740 0.000492 0.000295 0.000150 0.000054 0.000001 -0.000016 -0.000004 0.000027 0.000070 0.000117 0.000163 0.000204 0.000237 0.000262 0.000278 0.000285 0.000285 0.000279 0.000267 0.000250 0.000231 0.000211 0.000189 0.000168 0.000148 0.000128 0.000111 0.000095 0.000081 0.000068 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000048 -0.000058 -0.000069 -0.000082 -0.000096 -0.000112 -0.000130 -0.000149 -0.000170 -0.000191 -0.000214 -0.000236 -0.000258 -0.000279 -0.000297 -0.000312 -0.000324 -0.000331 -0.000335 -0.000336 -0.000336 -0.000338 -0.000345 -0.000360 -0.000390 -0.000439 -0.000513 -0.000617 -0.000758 -0.000939 -0.001162 -0.001428 -0.001732 -0.002065 -0.002417 -0.002771 -0.003111 -0.003415 -0.003663 -0.003835 -0.003914 -0.003890 -0.003757 -0.003519 -0.003190 -0.002790 -0.002347 -0.001892 -0.001453 -0.001056 -0.000720 -0.000452 -0.000253 -0.000111 -0.000005 0.000087 0.000192 0.000334 0.000531 0.000793 0.001119 0.001500 0.001915 0.002341 0.002747 0.003106 0.003393 0.003590 0.003689 0.003686 0.003588 0.003405 0.003155 0.002854 0.002522 0.002178 0.001839 0.001519 0.001229 0.000976 0.000765 0.000598 0.000471 0.000382 0.000325 0.000294 0.000282 0.000283 0.000291 0.000301 0.000309 0.000315 0.000316 0.000313 0.000305 0.000294 0.000278 0.000260 0.000240 0.000219 0.000197 0.000176 0.000155 0.000136 0.000117 0.000101 0.000086 0.000073 0.000062 0.000051 0.000043 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000019 -0.000024 -0.000030 -0.000036 -0.000044 -0.000053 -0.000063 -0.000075 -0.000088 -0.000103 -0.000120 -0.000138 -0.000158 -0.000179 -0.000202 -0.000226 -0.000250 -0.000275 -0.000299 -0.000322 -0.000344 -0.000366 -0.000387 -0.000408 -0.000432 -0.000460 -0.000495 -0.000541 -0.000601 -0.000680 -0.000781 -0.000910 -0.001070 -0.001264 -0.001494 -0.001757 -0.002051 -0.002367 -0.002696 -0.003024 -0.003336 -0.003615 -0.003844 -0.004007 -0.004090 -0.004084 -0.003983 -0.003791 -0.003517 -0.003177 -0.002789 -0.002376 -0.001960 -0.001561 -0.001192 -0.000860 -0.000568 -0.000309 -0.000073 0.000155 0.000390 0.000647 0.000935 0.001259 0.001617 0.002001 0.002395 0.002780 0.003136 0.003441 0.003677 0.003833 0.003902 0.003884 0.003785 0.003613 0.003381 0.003105 0.002799 0.002480 0.002162 0.001857 0.001575 0.001323 0.001104 0.000922 0.000775 0.000660 0.000574 0.000511 0.000467 0.000436 0.000414 0.000397 0.000382 0.000367 0.000351 0.000333 0.000315 0.000294 0.000273 0.000251 0.000228 0.000206 0.000184 0.000162 0.000142 0.000124 0.000107 0.000092 0.000078 0.000066 0.000056 0.000046 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000032 -0.000039 -0.000047 -0.000057 -0.000068 -0.000080 -0.000094 -0.000109 -0.000127 -0.000146 -0.000167 -0.000189 -0.000214 -0.000239 -0.000266 -0.000294 -0.000323 -0.000353 -0.000384 -0.000416 -0.000452 -0.000493 -0.000539 -0.000595 -0.000661 -0.000742 -0.000840 -0.000960 -0.001104 -0.001274 -0.001474 -0.001703 -0.001959 -0.002239 -0.002536 -0.002841 -0.003143 -0.003429 -0.003684 -0.003894 -0.004047 -0.004129 -0.004135 -0.004059 -0.003904 -0.003675 -0.003384 -0.003043 -0.002670 -0.002280 -0.001887 -0.001503 -0.001133 -0.000780 -0.000444 -0.000119 0.000201 0.000524 0.000857 0.001204 0.001565 0.001939 0.002318 0.002689 0.003039 0.003352 0.003613 0.003810 0.003935 0.003983 0.003955 0.003857 0.003696 0.003483 0.003230 0.002949 0.002654 0.002357 0.002068 0.001797 0.001549 0.001329 0.001139 0.000979 0.000848 0.000742 0.000657 0.000591 0.000538 0.000495 0.000458 0.000426 0.000396 0.000368 0.000341 0.000315 0.000289 0.000263 0.000239 0.000215 0.000192 0.000170 0.000149 0.000130 0.000113 0.000097 0.000083 0.000070 0.000060 0.000050 0.000042 0.000035 0.000029 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000051 -0.000061 -0.000072 -0.000085 -0.000100 -0.000116 -0.000134 -0.000154 -0.000176 -0.000200 -0.000226 -0.000254 -0.000284 -0.000316 -0.000350 -0.000388 -0.000428 -0.000473 -0.000524 -0.000583 -0.000651 -0.000730 -0.000824 -0.000934 -0.001063 -0.001214 -0.001388 -0.001587 -0.001810 -0.002055 -0.002319 -0.002595 -0.002875 -0.003150 -0.003409 -0.003640 -0.003831 -0.003970 -0.004050 -0.004062 -0.004005 -0.003878 -0.003686 -0.003435 -0.003136 -0.002800 -0.002438 -0.002059 -0.001674 -0.001287 -0.000903 -0.000522 -0.000146 0.000229 0.000603 0.000979 0.001356 0.001734 0.002109 0.002474 0.002821 0.003138 0.003415 0.003641 0.003808 0.003909 0.003942 0.003910 0.003817 0.003669 0.003474 0.003244 0.002987 0.002716 0.002441 0.002170 0.001912 0.001674 0.001458 0.001267 0.001101 0.000961 0.000843 0.000745 0.000664 0.000596 0.000539 0.000490 0.000446 0.000407 0.000371 0.000338 0.000307 0.000278 0.000251 0.000225 0.000200 0.000178 0.000156 0.000137 0.000119 0.000102 0.000088 0.000075 0.000063 0.000053 0.000045 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000038 -0.000046 -0.000055 -0.000065 -0.000077 -0.000090 -0.000105 -0.000122 -0.000140 -0.000161 -0.000185 -0.000210 -0.000239 -0.000269 -0.000303 -0.000340 -0.000380 -0.000425 -0.000475 -0.000532 -0.000597 -0.000672 -0.000758 -0.000857 -0.000973 -0.001105 -0.001257 -0.001429 -0.001622 -0.001835 -0.002065 -0.002310 -0.002563 -0.002818 -0.003066 -0.003298 -0.003505 -0.003675 -0.003801 -0.003874 -0.003890 -0.003845 -0.003739 -0.003576 -0.003360 -0.003097 -0.002795 -0.002462 -0.002105 -0.001731 -0.001345 -0.000952 -0.000555 -0.000157 0.000241 0.000636 0.001028 0.001413 0.001790 0.002153 0.002498 0.002818 0.003105 0.003351 0.003548 0.003690 0.003775 0.003800 0.003767 0.003681 0.003547 0.003372 0.003164 0.002932 0.002685 0.002432 0.002182 0.001941 0.001715 0.001507 0.001321 0.001156 0.001013 0.000890 0.000785 0.000696 0.000620 0.000555 0.000498 0.000448 0.000404 0.000364 0.000327 0.000294 0.000264 0.000236 0.000210 0.000185 0.000163 0.000143 0.000124 0.000107 0.000092 0.000079 0.000067 0.000057 0.000048 0.000040 0.000033 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000069 -0.000081 -0.000094 -0.000110 -0.000127 -0.000147 -0.000169 -0.000193 -0.000221 -0.000251 -0.000285 -0.000322 -0.000363 -0.000410 -0.000462 -0.000521 -0.000588 -0.000665 -0.000753 -0.000853 -0.000969 -0.001100 -0.001248 -0.001413 -0.001596 -0.001796 -0.002009 -0.002233 -0.002462 -0.002691 -0.002912 -0.003118 -0.003300 -0.003450 -0.003561 -0.003626 -0.003642 -0.003605 -0.003516 -0.003376 -0.003188 -0.002957 -0.002687 -0.002384 -0.002053 -0.001700 -0.001329 -0.000945 -0.000553 -0.000157 0.000240 0.000633 0.001020 0.001395 0.001756 0.002099 0.002419 0.002711 0.002968 0.003186 0.003359 0.003483 0.003555 0.003576 0.003546 0.003469 0.003350 0.003195 0.003010 0.002802 0.002580 0.002351 0.002123 0.001901 0.001690 0.001495 0.001317 0.001158 0.001017 0.000894 0.000788 0.000696 0.000617 0.000548 0.000488 0.000435 0.000389 0.000347 0.000310 0.000277 0.000246 0.000219 0.000193 0.000170 0.000149 0.000130 0.000113 0.000097 0.000083 0.000071 0.000060 0.000051 0.000043 0.000036 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000052 -0.000061 -0.000072 -0.000084 -0.000098 -0.000114 -0.000132 -0.000152 -0.000175 -0.000201 -0.000231 -0.000263 -0.000299 -0.000340 -0.000385 -0.000437 -0.000495 -0.000561 -0.000637 -0.000723 -0.000821 -0.000932 -0.001058 -0.001199 -0.001354 -0.001525 -0.001709 -0.001903 -0.002105 -0.002310 -0.002514 -0.002709 -0.002889 -0.003047 -0.003177 -0.003273 -0.003329 -0.003342 -0.003311 -0.003234 -0.003113 -0.002949 -0.002746 -0.002506 -0.002233 -0.001932 -0.001605 -0.001259 -0.000898 -0.000526 -0.000148 0.000230 0.000604 0.000970 0.001322 0.001658 0.001973 0.002265 0.002527 0.002757 0.002950 0.003103 0.003212 0.003275 0.003293 0.003268 0.003202 0.003098 0.002962 0.002800 0.002617 0.002420 0.002215 0.002010 0.001808 0.001616 0.001436 0.001270 0.001119 0.000985 0.000866 0.000763 0.000672 0.000593 0.000525 0.000465 0.000412 0.000366 0.000325 0.000289 0.000256 0.000227 0.000201 0.000177 0.000155 0.000135 0.000117 0.000101 0.000087 0.000074 0.000063 0.000054 0.000045 0.000038 0.000031 0.000026 0.000021 0.000018 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000021 -0.000026 -0.000032 -0.000038 -0.000045 -0.000054 -0.000063 -0.000074 -0.000087 -0.000101 -0.000117 -0.000136 -0.000157 -0.000181 -0.000209 -0.000239 -0.000273 -0.000312 -0.000355 -0.000404 -0.000459 -0.000522 -0.000594 -0.000675 -0.000768 -0.000873 -0.000991 -0.001122 -0.001265 -0.001422 -0.001588 -0.001763 -0.001943 -0.002125 -0.002303 -0.002473 -0.002628 -0.002764 -0.002875 -0.002956 -0.003002 -0.003012 -0.002984 -0.002917 -0.002812 -0.002669 -0.002490 -0.002278 -0.002035 -0.001765 -0.001470 -0.001155 -0.000824 -0.000482 -0.000135 0.000213 0.000557 0.000891 0.001213 0.001517 0.001801 0.002062 0.002295 0.002499 0.002669 0.002804 0.002899 0.002956 0.002974 0.002954 0.002898 0.002810 0.002693 0.002552 0.002393 0.002221 0.002041 0.001859 0.001679 0.001506 0.001343 0.001191 0.001052 0.000927 0.000816 0.000718 0.000631 0.000556 0.000490 0.000433 0.000382 0.000338 0.000299 0.000264 0.000234 0.000206 0.000182 0.000160 0.000140 0.000122 0.000105 0.000091 0.000078 0.000066 0.000056 0.000047 0.000040 0.000033 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000033 -0.000040 -0.000047 -0.000056 -0.000065 -0.000076 -0.000089 -0.000103 -0.000120 -0.000139 -0.000161 -0.000186 -0.000214 -0.000246 -0.000281 -0.000321 -0.000366 -0.000417 -0.000475 -0.000541 -0.000617 -0.000702 -0.000799 -0.000907 -0.001026 -0.001157 -0.001297 -0.001446 -0.001602 -0.001760 -0.001919 -0.002073 -0.002219 -0.002352 -0.002467 -0.002560 -0.002627 -0.002664 -0.002671 -0.002644 -0.002585 -0.002493 -0.002369 -0.002213 -0.002027 -0.001812 -0.001573 -0.001311 -0.001030 -0.000735 -0.000429 -0.000119 0.000192 0.000498 0.000796 0.001082 0.001352 0.001603 0.001832 0.002038 0.002217 0.002366 0.002484 0.002569 0.002620 0.002637 0.002622 0.002576 0.002502 0.002404 0.002284 0.002148 0.001999 0.001843 0.001684 0.001526 0.001373 0.001227 0.001091 0.000966 0.000852 0.000750 0.000659 0.000580 0.000509 0.000448 0.000394 0.000348 0.000306 0.000270 0.000238 0.000210 0.000185 0.000163 0.000143 0.000125 0.000108 0.000094 0.000081 0.000069 0.000059 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000048 -0.000057 -0.000066 -0.000077 -0.000090 -0.000105 -0.000122 -0.000141 -0.000164 -0.000189 -0.000217 -0.000249 -0.000285 -0.000325 -0.000371 -0.000424 -0.000484 -0.000552 -0.000629 -0.000716 -0.000813 -0.000920 -0.001037 -0.001161 -0.001293 -0.001429 -0.001567 -0.001704 -0.001836 -0.001960 -0.002072 -0.002168 -0.002245 -0.002299 -0.002329 -0.002331 -0.002307 -0.002254 -0.002173 -0.002065 -0.001929 -0.001768 -0.001581 -0.001372 -0.001143 -0.000897 -0.000639 -0.000373 -0.000102 0.000169 0.000436 0.000695 0.000943 0.001177 0.001396 0.001595 0.001774 0.001929 0.002059 0.002162 0.002237 0.002282 0.002299 0.002289 0.002252 0.002191 0.002109 0.002009 0.001894 0.001768 0.001634 0.001497 0.001361 0.001228 0.001100 0.000980 0.000868 0.000767 0.000675 0.000594 0.000521 0.000458 0.000402 0.000353 0.000311 0.000274 0.000241 0.000212 0.000187 0.000164 0.000144 0.000126 0.000110 0.000095 0.000082 0.000071 0.000061 0.000051 0.000043 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000042 -0.000049 -0.000057 -0.000067 -0.000078 -0.000091 -0.000106 -0.000123 -0.000142 -0.000165 -0.000190 -0.000218 -0.000249 -0.000285 -0.000326 -0.000372 -0.000425 -0.000486 -0.000554 -0.000631 -0.000716 -0.000810 -0.000912 -0.001021 -0.001136 -0.001253 -0.001372 -0.001489 -0.001601 -0.001705 -0.001799 -0.001878 -0.001941 -0.001984 -0.002006 -0.002005 -0.001982 -0.001935 -0.001865 -0.001771 -0.001654 -0.001514 -0.001353 -0.001173 -0.000976 -0.000765 -0.000544 -0.000316 -0.000085 0.000146 0.000373 0.000594 0.000806 0.001006 0.001193 0.001364 0.001518 0.001652 0.001764 0.001853 0.001918 0.001958 0.001974 0.001967 0.001938 0.001889 0.001822 0.001739 0.001643 0.001537 0.001425 0.001309 0.001193 0.001078 0.000968 0.000864 0.000766 0.000677 0.000597 0.000525 0.000461 0.000404 0.000355 0.000312 0.000274 0.000241 0.000211 0.000186 0.000163 0.000143 0.000126 0.000110 0.000096 0.000083 0.000072 0.000062 0.000053 0.000045 0.000038 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000042 -0.000049 -0.000057 -0.000067 -0.000078 -0.000091 -0.000106 -0.000123 -0.000142 -0.000164 -0.000188 -0.000215 -0.000247 -0.000282 -0.000322 -0.000368 -0.000421 -0.000480 -0.000546 -0.000620 -0.000702 -0.000790 -0.000883 -0.000981 -0.001082 -0.001182 -0.001281 -0.001375 -0.001462 -0.001539 -0.001604 -0.001654 -0.001687 -0.001703 -0.001700 -0.001678 -0.001637 -0.001576 -0.001495 -0.001395 -0.001275 -0.001138 -0.000985 -0.000818 -0.000639 -0.000453 -0.000262 -0.000068 0.000125 0.000315 0.000499 0.000677 0.000846 0.001004 0.001149 0.001280 0.001394 0.001489 0.001565 0.001621 0.001656 0.001671 0.001666 0.001644 0.001604 0.001550 0.001482 0.001404 0.001316 0.001223 0.001126 0.001029 0.000932 0.000838 0.000749 0.000665 0.000588 0.000518 0.000456 0.000400 0.000351 0.000308 0.000271 0.000238 0.000209 0.000183 0.000161 0.000141 0.000124 0.000108 0.000094 0.000082 0.000071 0.000062 0.000053 0.000045 0.000038 0.000032 0.000027 0.000023 0.000019 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000042 -0.000049 -0.000057 -0.000067 -0.000078 -0.000090 -0.000105 -0.000121 -0.000140 -0.000160 -0.000184 -0.000211 -0.000241 -0.000275 -0.000315 -0.000359 -0.000410 -0.000466 -0.000529 -0.000598 -0.000672 -0.000752 -0.000834 -0.000919 -0.001003 -0.001086 -0.001164 -0.001235 -0.001298 -0.001350 -0.001390 -0.001416 -0.001426 -0.001422 -0.001401 -0.001365 -0.001312 -0.001243 -0.001158 -0.001057 -0.000941 -0.000812 -0.000672 -0.000524 -0.000369 -0.000211 -0.000052 0.000106 0.000262 0.000415 0.000561 0.000701 0.000833 0.000955 0.001065 0.001161 0.001242 0.001306 0.001353 0.001382 0.001395 0.001392 0.001375 0.001343 0.001300 0.001245 0.001182 0.001111 0.001034 0.000955 0.000874 0.000793 0.000714 0.000639 0.000568 0.000503 0.000443 0.000390 0.000343 0.000301 0.000264 0.000232 0.000203 0.000178 0.000157 0.000137 0.000120 0.000105 0.000092 0.000080 0.000070 0.000061 0.000052 0.000045 0.000039 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000022 -0.000026 -0.000031 -0.000036 -0.000042 -0.000048 -0.000056 -0.000066 -0.000076 -0.000089 -0.000102 -0.000118 -0.000136 -0.000156 -0.000178 -0.000204 -0.000233 -0.000266 -0.000303 -0.000345 -0.000393 -0.000445 -0.000502 -0.000564 -0.000630 -0.000699 -0.000769 -0.000839 -0.000906 -0.000970 -0.001029 -0.001079 -0.001121 -0.001152 -0.001172 -0.001179 -0.001173 -0.001154 -0.001122 -0.001077 -0.001018 -0.000947 -0.000862 -0.000766 -0.000659 -0.000543 -0.000421 -0.000294 -0.000166 -0.000037 0.000091 0.000218 0.000341 0.000461 0.000576 0.000684 0.000785 0.000876 0.000956 0.001023 0.001076 0.001115 0.001140 0.001151 0.001149 0.001135 0.001110 0.001075 0.001032 0.000981 0.000924 0.000863 0.000798 0.000731 0.000665 0.000599 0.000537 0.000478 0.000423 0.000373 0.000329 0.000289 0.000254 0.000223 0.000196 0.000172 0.000151 0.000132 0.000116 0.000101 0.000088 0.000077 0.000067 0.000058 0.000051 0.000044 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000022 -0.000026 -0.000030 -0.000035 -0.000041 -0.000048 -0.000055 -0.000064 -0.000074 -0.000086 -0.000099 -0.000114 -0.000130 -0.000149 -0.000171 -0.000195 -0.000222 -0.000253 -0.000288 -0.000327 -0.000369 -0.000416 -0.000467 -0.000521 -0.000577 -0.000634 -0.000691 -0.000746 -0.000798 -0.000845 -0.000885 -0.000918 -0.000942 -0.000957 -0.000961 -0.000954 -0.000937 -0.000909 -0.000871 -0.000822 -0.000762 -0.000692 -0.000613 -0.000525 -0.000430 -0.000331 -0.000229 -0.000126 -0.000022 0.000080 0.000181 0.000280 0.000376 0.000469 0.000557 0.000639 0.000714 0.000779 0.000834 0.000878 0.000909 0.000929 0.000938 0.000936 0.000925 0.000906 0.000878 0.000844 0.000804 0.000759 0.000710 0.000658 0.000604 0.000550 0.000496 0.000445 0.000396 0.000351 0.000310 0.000273 0.000240 0.000211 0.000186 0.000163 0.000143 0.000126 0.000110 0.000096 0.000084 0.000073 0.000064 0.000056 0.000048 0.000042 0.000036 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000034 -0.000040 -0.000046 -0.000053 -0.000062 -0.000071 -0.000082 -0.000095 -0.000108 -0.000124 -0.000142 -0.000162 -0.000184 -0.000209 -0.000237 -0.000269 -0.000303 -0.000341 -0.000381 -0.000424 -0.000469 -0.000515 -0.000561 -0.000605 -0.000646 -0.000684 -0.000716 -0.000741 -0.000760 -0.000771 -0.000773 -0.000766 -0.000751 -0.000727 -0.000695 -0.000654 -0.000605 -0.000548 -0.000483 -0.000411 -0.000335 -0.000255 -0.000173 -0.000091 -0.000010 0.000071 0.000151 0.000229 0.000305 0.000379 0.000450 0.000516 0.000576 0.000629 0.000673 0.000708 0.000733 0.000749 0.000756 0.000755 0.000746 0.000730 0.000709 0.000682 0.000651 0.000615 0.000576 0.000535 0.000492 0.000449 0.000405 0.000364 0.000324 0.000287 0.000254 0.000224 0.000197 0.000174 0.000153 0.000135 0.000118 0.000104 0.000091 0.000079 0.000069 0.000060 0.000052 0.000046 0.000040 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000033 -0.000038 -0.000044 -0.000051 -0.000059 -0.000068 -0.000078 -0.000090 -0.000102 -0.000117 -0.000133 -0.000151 -0.000172 -0.000194 -0.000219 -0.000246 -0.000276 -0.000308 -0.000342 -0.000377 -0.000413 -0.000449 -0.000484 -0.000516 -0.000545 -0.000571 -0.000591 -0.000605 -0.000612 -0.000613 -0.000607 -0.000594 -0.000574 -0.000547 -0.000514 -0.000473 -0.000427 -0.000374 -0.000317 -0.000256 -0.000192 -0.000127 -0.000063 0.000001 0.000064 0.000126 0.000187 0.000247 0.000305 0.000361 0.000413 0.000461 0.000503 0.000538 0.000566 0.000586 0.000598 0.000603 0.000602 0.000594 0.000582 0.000565 0.000544 0.000520 0.000493 0.000463 0.000430 0.000396 0.000362 0.000327 0.000294 0.000262 0.000232 0.000206 0.000182 0.000160 0.000141 0.000125 0.000110 0.000097 0.000085 0.000074 0.000065 0.000057 0.000049 0.000043 0.000037 0.000033 0.000028 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000048 -0.000056 -0.000064 -0.000073 -0.000084 -0.000096 -0.000109 -0.000123 -0.000139 -0.000157 -0.000176 -0.000198 -0.000221 -0.000246 -0.000272 -0.000299 -0.000327 -0.000355 -0.000382 -0.000407 -0.000429 -0.000449 -0.000464 -0.000475 -0.000480 -0.000480 -0.000475 -0.000464 -0.000447 -0.000425 -0.000398 -0.000366 -0.000328 -0.000286 -0.000240 -0.000192 -0.000141 -0.000091 -0.000040 0.000010 0.000058 0.000106 0.000152 0.000199 0.000244 0.000287 0.000328 0.000366 0.000398 0.000426 0.000448 0.000463 0.000472 0.000476 0.000475 0.000469 0.000459 0.000446 0.000430 0.000411 0.000390 0.000367 0.000342 0.000316 0.000288 0.000261 0.000234 0.000209 0.000186 0.000165 0.000146 0.000129 0.000114 0.000101 0.000089 0.000078 0.000069 0.000060 0.000053 0.000046 0.000040 0.000035 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000040 -0.000045 -0.000052 -0.000060 -0.000068 -0.000077 -0.000088 -0.000099 -0.000112 -0.000126 -0.000141 -0.000157 -0.000175 -0.000194 -0.000214 -0.000235 -0.000256 -0.000277 -0.000297 -0.000316 -0.000334 -0.000348 -0.000360 -0.000368 -0.000372 -0.000372 -0.000367 -0.000358 -0.000344 -0.000326 -0.000305 -0.000279 -0.000249 -0.000216 -0.000179 -0.000141 -0.000102 -0.000062 -0.000023 0.000015 0.000052 0.000088 0.000124 0.000159 0.000193 0.000227 0.000258 0.000287 0.000313 0.000334 0.000351 0.000363 0.000370 0.000373 0.000371 0.000367 0.000359 0.000349 0.000337 0.000322 0.000306 0.000289 0.000269 0.000249 0.000228 0.000206 0.000185 0.000166 0.000147 0.000131 0.000116 0.000103 0.000091 0.000081 0.000072 0.000063 0.000056 0.000049 0.000043 0.000037 0.000033 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000048 -0.000055 -0.000062 -0.000070 -0.000079 -0.000089 -0.000100 -0.000111 -0.000124 -0.000138 -0.000152 -0.000167 -0.000183 -0.000198 -0.000214 -0.000229 -0.000243 -0.000256 -0.000267 -0.000276 -0.000282 -0.000285 -0.000284 -0.000280 -0.000272 -0.000262 -0.000247 -0.000230 -0.000210 -0.000186 -0.000160 -0.000132 -0.000102 -0.000072 -0.000041 -0.000011 0.000018 0.000046 0.000073 0.000099 0.000126 0.000152 0.000177 0.000201 0.000223 0.000243 0.000259 0.000272 0.000282 0.000287 0.000289 0.000288 0.000284 0.000279 0.000271 0.000261 0.000250 0.000238 0.000225 0.000210 0.000194 0.000178 0.000162 0.000145 0.000130 0.000116 0.000103 0.000092 0.000082 0.000073 0.000065 0.000058 0.000051 0.000045 0.000040 0.000035 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000026 -0.000029 -0.000034 -0.000038 -0.000043 -0.000049 -0.000056 -0.000063 -0.000070 -0.000078 -0.000087 -0.000097 -0.000107 -0.000118 -0.000129 -0.000141 -0.000152 -0.000164 -0.000175 -0.000185 -0.000195 -0.000203 -0.000209 -0.000213 -0.000215 -0.000215 -0.000211 -0.000205 -0.000196 -0.000185 -0.000172 -0.000156 -0.000138 -0.000118 -0.000096 -0.000073 -0.000050 -0.000026 -0.000004 0.000018 0.000039 0.000059 0.000079 0.000098 0.000117 0.000136 0.000155 0.000171 0.000186 0.000199 0.000209 0.000217 0.000221 0.000223 0.000222 0.000219 0.000215 0.000209 0.000201 0.000193 0.000184 0.000174 0.000163 0.000151 0.000138 0.000126 0.000113 0.000102 0.000091 0.000081 0.000073 0.000065 0.000058 0.000052 0.000046 0.000041 0.000036 0.000032 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000027 -0.000030 -0.000034 -0.000039 -0.000044 -0.000049 -0.000055 -0.000061 -0.000068 -0.000075 -0.000083 -0.000091 -0.000099 -0.000107 -0.000116 -0.000124 -0.000132 -0.000140 -0.000147 -0.000153 -0.000157 -0.000160 -0.000162 -0.000161 -0.000158 -0.000153 -0.000146 -0.000137 -0.000126 -0.000114 -0.000100 -0.000085 -0.000068 -0.000051 -0.000033 -0.000016 0.000001 0.000017 0.000032 0.000047 0.000061 0.000075 0.000089 0.000103 0.000117 0.000130 0.000142 0.000151 0.000159 0.000165 0.000169 0.000171 0.000170 0.000168 0.000165 0.000160 0.000154 0.000148 0.000141 0.000134 0.000125 0.000116 0.000107 0.000097 0.000088 0.000079 0.000071 0.000064 0.000057 0.000052 0.000046 0.000042 0.000037 0.000033 0.000029 0.000026 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000034 -0.000038 -0.000042 -0.000047 -0.000052 -0.000057 -0.000063 -0.000069 -0.000075 -0.000081 -0.000088 -0.000094 -0.000100 -0.000105 -0.000110 -0.000114 -0.000118 -0.000120 -0.000120 -0.000119 -0.000117 -0.000113 -0.000107 -0.000100 -0.000092 -0.000083 -0.000072 -0.000060 -0.000048 -0.000035 -0.000022 -0.000009 0.000003 0.000015 0.000026 0.000036 0.000046 0.000056 0.000067 0.000077 0.000087 0.000097 0.000106 0.000114 0.000120 0.000125 0.000128 0.000130 0.000130 0.000128 0.000126 0.000122 0.000118 0.000113 0.000108 0.000102 0.000096 0.000089 0.000082 0.000075 0.000068 0.000062 0.000056 0.000050 0.000045 0.000041 0.000037 0.000033 0.000030 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000029 -0.000032 -0.000036 -0.000040 -0.000044 -0.000048 -0.000052 -0.000057 -0.000061 -0.000066 -0.000070 -0.000075 -0.000079 -0.000082 -0.000086 -0.000088 -0.000089 -0.000089 -0.000088 -0.000086 -0.000082 -0.000078 -0.000072 -0.000066 -0.000059 -0.000051 -0.000042 -0.000033 -0.000023 -0.000014 -0.000004 0.000004 0.000012 0.000020 0.000027 0.000034 0.000041 0.000049 0.000056 0.000064 0.000071 0.000078 0.000084 0.000089 0.000093 0.000096 0.000098 0.000098 0.000097 0.000095 0.000093 0.000090 0.000086 0.000082 0.000078 0.000073 0.000068 0.000063 0.000058 0.000053 0.000048 0.000044 0.000040 0.000036 0.000033 0.000030 0.000027 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000030 -0.000033 -0.000036 -0.000039 -0.000043 -0.000046 -0.000050 -0.000053 -0.000056 -0.000059 -0.000062 -0.000064 -0.000065 -0.000066 -0.000066 -0.000065 -0.000062 -0.000060 -0.000056 -0.000052 -0.000047 -0.000041 -0.000035 -0.000029 -0.000022 -0.000015 -0.000008 -0.000001 0.000005 0.000010 0.000015 0.000020 0.000025 0.000030 0.000035 0.000040 0.000046 0.000052 0.000057 0.000062 0.000066 0.000069 0.000072 0.000073 0.000074 0.000073 0.000072 0.000070 0.000068 0.000065 0.000062 0.000059 0.000056 0.000052 0.000049 0.000045 0.000041 0.000037 0.000034 0.000031 0.000029 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000032 -0.000035 -0.000037 -0.000040 -0.000042 -0.000044 -0.000046 -0.000048 -0.000049 -0.000049 -0.000048 -0.000047 -0.000045 -0.000043 -0.000040 -0.000037 -0.000033 -0.000029 -0.000024 -0.000019 -0.000014 -0.000009 -0.000004 0.000001 0.000005 0.000009 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000033 0.000037 0.000041 0.000045 0.000048 0.000051 0.000053 0.000054 0.000055 0.000055 0.000054 0.000053 0.000051 0.000049 0.000047 0.000045 0.000042 0.000040 0.000037 0.000035 0.000032 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000032 -0.000033 -0.000035 -0.000036 -0.000036 -0.000036 -0.000036 -0.000035 -0.000033 -0.000031 -0.000029 -0.000026 -0.000023 -0.000020 -0.000016 -0.000013 -0.000009 -0.000005 -0.000001 0.000002 0.000005 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000029 0.000032 0.000035 0.000037 0.000039 0.000040 0.000041 0.000041 0.000040 0.000039 0.000038 0.000037 0.000035 0.000034 0.000032 0.000030 0.000029 0.000027 0.000025 0.000023 0.000021 0.000020 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000014 -0.000011 -0.000008 -0.000005 -0.000002 0.000001 0.000003 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000027 0.000028 0.000029 0.000030 0.000030 0.000030 0.000029 0.000029 0.000028 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000019 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000005 -0.000003 -0.000000 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000011 0.000013 0.000014 0.000016 0.000018 0.000019 0.000021 0.000022 0.000022 0.000023 0.000022 0.000022 0.000021 0.000021 0.000020 0.000019 0.000018 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000004 -0.000002 0.000000 0.000002 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000006 0.000006 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode37_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000018 0.000018 0.000018 0.000017 0.000017 0.000017 0.000017 0.000018 0.000018 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000023 0.000023 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000024 0.000023 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000017 0.000018 0.000019 0.000021 0.000022 0.000023 0.000025 0.000026 0.000027 0.000028 0.000029 0.000030 0.000031 0.000032 0.000032 0.000032 0.000033 0.000033 0.000033 0.000033 0.000033 0.000033 0.000033 0.000033 0.000032 0.000031 0.000030 0.000029 0.000028 0.000027 0.000025 0.000024 0.000022 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000030 0.000032 0.000033 0.000035 0.000037 0.000039 0.000040 0.000041 0.000042 0.000043 0.000044 0.000044 0.000044 0.000044 0.000045 0.000045 0.000045 0.000045 0.000045 0.000044 0.000043 0.000042 0.000040 0.000039 0.000037 0.000035 0.000033 0.000031 0.000029 0.000027 0.000024 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000022 0.000024 0.000026 0.000029 0.000032 0.000034 0.000037 0.000040 0.000043 0.000045 0.000048 0.000050 0.000052 0.000054 0.000056 0.000057 0.000058 0.000059 0.000060 0.000060 0.000060 0.000060 0.000061 0.000061 0.000060 0.000060 0.000059 0.000058 0.000056 0.000054 0.000051 0.000049 0.000046 0.000043 0.000040 0.000038 0.000035 0.000031 0.000028 0.000025 0.000022 0.000019 0.000017 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000028 0.000031 0.000035 0.000038 0.000042 0.000046 0.000049 0.000053 0.000057 0.000061 0.000064 0.000068 0.000071 0.000073 0.000075 0.000077 0.000079 0.000080 0.000081 0.000081 0.000081 0.000082 0.000082 0.000081 0.000081 0.000080 0.000079 0.000077 0.000074 0.000071 0.000068 0.000064 0.000061 0.000057 0.000053 0.000049 0.000045 0.000041 0.000037 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000028 0.000032 0.000036 0.000040 0.000045 0.000050 0.000055 0.000060 0.000066 0.000071 0.000076 0.000081 0.000086 0.000091 0.000095 0.000098 0.000101 0.000104 0.000106 0.000108 0.000109 0.000110 0.000110 0.000110 0.000110 0.000109 0.000108 0.000107 0.000104 0.000101 0.000098 0.000094 0.000089 0.000085 0.000080 0.000075 0.000069 0.000064 0.000059 0.000054 0.000048 0.000043 0.000038 0.000033 0.000029 0.000025 0.000021 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000035 0.000040 0.000046 0.000052 0.000058 0.000065 0.000072 0.000079 0.000086 0.000094 0.000101 0.000108 0.000115 0.000121 0.000126 0.000131 0.000136 0.000139 0.000142 0.000145 0.000146 0.000147 0.000148 0.000147 0.000147 0.000145 0.000144 0.000141 0.000138 0.000134 0.000129 0.000123 0.000117 0.000111 0.000105 0.000098 0.000091 0.000084 0.000077 0.000070 0.000063 0.000056 0.000050 0.000043 0.000038 0.000033 0.000028 0.000024 0.000021 0.000017 0.000015 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000018 0.000021 0.000024 0.000028 0.000033 0.000039 0.000045 0.000051 0.000059 0.000067 0.000075 0.000084 0.000094 0.000103 0.000113 0.000123 0.000133 0.000143 0.000151 0.000160 0.000167 0.000174 0.000180 0.000185 0.000190 0.000193 0.000195 0.000197 0.000197 0.000196 0.000195 0.000193 0.000190 0.000186 0.000181 0.000176 0.000169 0.000162 0.000154 0.000146 0.000137 0.000128 0.000119 0.000110 0.000101 0.000091 0.000082 0.000073 0.000065 0.000057 0.000050 0.000043 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000018 0.000022 0.000026 0.000030 0.000036 0.000042 0.000048 0.000056 0.000065 0.000075 0.000085 0.000097 0.000109 0.000122 0.000135 0.000148 0.000161 0.000174 0.000187 0.000199 0.000210 0.000220 0.000229 0.000238 0.000245 0.000251 0.000256 0.000259 0.000261 0.000261 0.000261 0.000258 0.000255 0.000250 0.000245 0.000238 0.000230 0.000221 0.000212 0.000201 0.000190 0.000179 0.000168 0.000156 0.000144 0.000131 0.000119 0.000107 0.000095 0.000084 0.000074 0.000065 0.000056 0.000049 0.000042 0.000036 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000019 0.000022 0.000027 0.000032 0.000038 0.000044 0.000052 0.000061 0.000071 0.000082 0.000095 0.000109 0.000124 0.000140 0.000157 0.000174 0.000192 0.000210 0.000227 0.000243 0.000259 0.000274 0.000288 0.000300 0.000311 0.000321 0.000329 0.000336 0.000341 0.000344 0.000345 0.000343 0.000340 0.000335 0.000329 0.000321 0.000311 0.000301 0.000289 0.000276 0.000262 0.000248 0.000233 0.000218 0.000203 0.000187 0.000171 0.000154 0.000139 0.000124 0.000110 0.000097 0.000084 0.000073 0.000064 0.000055 0.000046 0.000039 0.000033 0.000027 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000027 0.000033 0.000039 0.000047 0.000055 0.000065 0.000077 0.000089 0.000104 0.000121 0.000139 0.000158 0.000179 0.000202 0.000224 0.000247 0.000270 0.000293 0.000315 0.000336 0.000355 0.000373 0.000390 0.000405 0.000419 0.000430 0.000439 0.000446 0.000450 0.000451 0.000449 0.000445 0.000438 0.000429 0.000418 0.000405 0.000391 0.000376 0.000359 0.000341 0.000322 0.000303 0.000283 0.000263 0.000242 0.000221 0.000200 0.000180 0.000160 0.000142 0.000125 0.000110 0.000095 0.000083 0.000071 0.000060 0.000051 0.000043 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000041 0.000049 0.000058 0.000069 0.000081 0.000096 0.000113 0.000131 0.000153 0.000176 0.000202 0.000229 0.000257 0.000287 0.000317 0.000347 0.000376 0.000405 0.000432 0.000458 0.000482 0.000504 0.000524 0.000542 0.000558 0.000570 0.000579 0.000585 0.000587 0.000585 0.000579 0.000570 0.000558 0.000543 0.000526 0.000507 0.000487 0.000465 0.000442 0.000417 0.000392 0.000366 0.000339 0.000312 0.000285 0.000258 0.000232 0.000207 0.000183 0.000162 0.000142 0.000124 0.000107 0.000092 0.000078 0.000066 0.000055 0.000045 0.000037 0.000030 0.000024 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000041 0.000050 0.000060 0.000072 0.000085 0.000101 0.000120 0.000141 0.000165 0.000192 0.000222 0.000255 0.000290 0.000327 0.000364 0.000403 0.000442 0.000480 0.000517 0.000553 0.000587 0.000619 0.000648 0.000675 0.000699 0.000719 0.000736 0.000748 0.000755 0.000758 0.000756 0.000748 0.000737 0.000721 0.000702 0.000679 0.000655 0.000628 0.000599 0.000569 0.000538 0.000505 0.000471 0.000436 0.000401 0.000366 0.000331 0.000298 0.000266 0.000236 0.000208 0.000182 0.000159 0.000137 0.000118 0.000100 0.000084 0.000070 0.000058 0.000047 0.000038 0.000031 0.000024 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000032 0.000040 0.000049 0.000060 0.000073 0.000087 0.000105 0.000125 0.000149 0.000176 0.000206 0.000241 0.000279 0.000321 0.000365 0.000412 0.000460 0.000510 0.000560 0.000609 0.000657 0.000704 0.000748 0.000790 0.000828 0.000863 0.000895 0.000921 0.000943 0.000959 0.000970 0.000973 0.000971 0.000961 0.000946 0.000926 0.000901 0.000873 0.000841 0.000806 0.000769 0.000730 0.000689 0.000647 0.000603 0.000558 0.000513 0.000468 0.000423 0.000380 0.000339 0.000301 0.000266 0.000233 0.000203 0.000175 0.000150 0.000127 0.000106 0.000088 0.000073 0.000059 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000029 0.000037 0.000046 0.000058 0.000071 0.000087 0.000106 0.000128 0.000153 0.000183 0.000217 0.000256 0.000299 0.000347 0.000400 0.000456 0.000516 0.000577 0.000640 0.000704 0.000768 0.000830 0.000890 0.000948 0.001002 0.001052 0.001098 0.001138 0.001173 0.001201 0.001222 0.001236 0.001241 0.001238 0.001227 0.001208 0.001182 0.001150 0.001114 0.001073 0.001028 0.000980 0.000930 0.000877 0.000822 0.000766 0.000709 0.000651 0.000593 0.000537 0.000483 0.000431 0.000382 0.000337 0.000295 0.000256 0.000221 0.000189 0.000159 0.000133 0.000110 0.000090 0.000073 0.000059 0.000047 0.000037 0.000028 0.000022 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000032 0.000042 0.000053 0.000067 0.000084 0.000103 0.000127 0.000154 0.000186 0.000223 0.000266 0.000314 0.000369 0.000429 0.000495 0.000566 0.000641 0.000719 0.000799 0.000880 0.000961 0.001041 0.001118 0.001193 0.001263 0.001328 0.001387 0.001439 0.001483 0.001520 0.001547 0.001564 0.001571 0.001567 0.001553 0.001529 0.001497 0.001457 0.001410 0.001358 0.001300 0.001239 0.001174 0.001107 0.001037 0.000965 0.000892 0.000819 0.000746 0.000676 0.000607 0.000542 0.000481 0.000424 0.000371 0.000322 0.000276 0.000235 0.000198 0.000166 0.000137 0.000111 0.000090 0.000072 0.000057 0.000044 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000019 0.000026 0.000035 0.000046 0.000060 0.000076 0.000097 0.000121 0.000150 0.000184 0.000224 0.000270 0.000323 0.000383 0.000451 0.000526 0.000608 0.000696 0.000790 0.000888 0.000989 0.001091 0.001194 0.001296 0.001395 0.001490 0.001580 0.001663 0.001738 0.001805 0.001861 0.001907 0.001942 0.001963 0.001972 0.001968 0.001950 0.001921 0.001880 0.001829 0.001769 0.001703 0.001630 0.001551 0.001469 0.001383 0.001294 0.001203 0.001112 0.001020 0.000930 0.000842 0.000757 0.000676 0.000599 0.000527 0.000461 0.000399 0.000343 0.000291 0.000245 0.000204 0.000167 0.000136 0.000109 0.000087 0.000068 0.000053 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000002 0.000005 0.000008 0.000013 0.000019 0.000026 0.000037 0.000049 0.000066 0.000086 0.000110 0.000140 0.000175 0.000217 0.000266 0.000323 0.000388 0.000462 0.000545 0.000637 0.000739 0.000848 0.000964 0.001086 0.001212 0.001341 0.001471 0.001599 0.001725 0.001845 0.001959 0.002065 0.002160 0.002244 0.002316 0.002373 0.002416 0.002444 0.002455 0.002449 0.002427 0.002390 0.002338 0.002274 0.002198 0.002114 0.002021 0.001922 0.001817 0.001709 0.001598 0.001484 0.001370 0.001257 0.001146 0.001037 0.000933 0.000833 0.000739 0.000650 0.000567 0.000491 0.000421 0.000357 0.000299 0.000248 0.000203 0.000165 0.000132 0.000104 0.000081 0.000063 0.000048 0.000036 0.000027 0.000020 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000006 0.000010 0.000017 0.000026 0.000037 0.000052 0.000071 0.000095 0.000124 0.000160 0.000203 0.000253 0.000313 0.000382 0.000461 0.000551 0.000652 0.000765 0.000888 0.001022 0.001165 0.001315 0.001471 0.001631 0.001792 0.001953 0.002111 0.002262 0.002406 0.002538 0.002658 0.002764 0.002853 0.002926 0.002979 0.003013 0.003026 0.003019 0.002991 0.002944 0.002878 0.002797 0.002702 0.002595 0.002478 0.002353 0.002222 0.002087 0.001949 0.001809 0.001669 0.001531 0.001395 0.001263 0.001137 0.001015 0.000901 0.000793 0.000692 0.000598 0.000511 0.000433 0.000362 0.000300 0.000245 0.000198 0.000158 0.000124 0.000096 0.000074 0.000056 0.000041 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000002 0.000002 0.000007 0.000013 0.000023 0.000036 0.000053 0.000075 0.000103 0.000137 0.000180 0.000231 0.000291 0.000363 0.000446 0.000541 0.000649 0.000771 0.000907 0.001056 0.001217 0.001391 0.001573 0.001764 0.001960 0.002159 0.002358 0.002553 0.002742 0.002921 0.003086 0.003236 0.003368 0.003479 0.003569 0.003635 0.003677 0.003693 0.003683 0.003647 0.003587 0.003505 0.003402 0.003282 0.003148 0.003002 0.002846 0.002684 0.002517 0.002347 0.002177 0.002008 0.001841 0.001678 0.001520 0.001368 0.001223 0.001086 0.000956 0.000834 0.000720 0.000616 0.000521 0.000436 0.000360 0.000294 0.000236 0.000188 0.000147 0.000113 0.000086 0.000064 0.000047 0.000034 0.000024 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000007 -0.000004 0.000001 0.000008 0.000018 0.000032 0.000052 0.000077 0.000109 0.000149 0.000199 0.000259 0.000331 0.000415 0.000513 0.000626 0.000755 0.000900 0.001061 0.001239 0.001431 0.001638 0.001857 0.002087 0.002324 0.002566 0.002809 0.003049 0.003281 0.003502 0.003707 0.003892 0.004055 0.004193 0.004304 0.004385 0.004436 0.004455 0.004441 0.004396 0.004320 0.004216 0.004087 0.003937 0.003769 0.003588 0.003397 0.003198 0.002995 0.002790 0.002586 0.002384 0.002186 0.001993 0.001806 0.001627 0.001456 0.001293 0.001139 0.000994 0.000859 0.000735 0.000621 0.000519 0.000428 0.000349 0.000280 0.000222 0.000173 0.000132 0.000100 0.000074 0.000053 0.000038 0.000026 0.000018 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000015 -0.000016 -0.000015 -0.000012 -0.000008 -0.000001 0.000010 0.000026 0.000047 0.000076 0.000113 0.000159 0.000216 0.000286 0.000369 0.000467 0.000582 0.000714 0.000865 0.001035 0.001224 0.001432 0.001658 0.001902 0.002161 0.002434 0.002717 0.003006 0.003299 0.003589 0.003872 0.004141 0.004392 0.004620 0.004820 0.004990 0.005126 0.005225 0.005287 0.005308 0.005289 0.005231 0.005135 0.005004 0.004844 0.004658 0.004452 0.004230 0.003997 0.003757 0.003514 0.003270 0.003028 0.002791 0.002559 0.002334 0.002117 0.001909 0.001710 0.001520 0.001340 0.001171 0.001013 0.000867 0.000733 0.000613 0.000505 0.000411 0.000329 0.000260 0.000201 0.000153 0.000114 0.000083 0.000059 0.000041 0.000028 0.000018 0.000012 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000025 -0.000025 -0.000023 -0.000020 -0.000013 -0.000001 0.000015 0.000039 0.000071 0.000112 0.000165 0.000230 0.000309 0.000405 0.000517 0.000649 0.000802 0.000975 0.001171 0.001390 0.001630 0.001892 0.002174 0.002475 0.002793 0.003125 0.003467 0.003814 0.004160 0.004499 0.004823 0.005127 0.005404 0.005648 0.005855 0.006020 0.006141 0.006214 0.006238 0.006213 0.006138 0.006017 0.005855 0.005657 0.005429 0.005178 0.004910 0.004631 0.004346 0.004059 0.003774 0.003494 0.003220 0.002953 0.002696 0.002448 0.002210 0.001982 0.001765 0.001558 0.001364 0.001181 0.001012 0.000857 0.000716 0.000590 0.000479 0.000383 0.000301 0.000232 0.000175 0.000129 0.000093 0.000065 0.000044 0.000028 0.000017 0.000010 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000024 -0.000027 -0.000031 -0.000034 -0.000037 -0.000039 -0.000038 -0.000036 -0.000029 -0.000018 -0.000001 0.000025 0.000060 0.000105 0.000164 0.000237 0.000327 0.000434 0.000562 0.000711 0.000884 0.001081 0.001304 0.001551 0.001824 0.002121 0.002442 0.002786 0.003151 0.003533 0.003929 0.004334 0.004741 0.005141 0.005527 0.005890 0.006221 0.006515 0.006764 0.006963 0.007108 0.007194 0.007220 0.007185 0.007090 0.006941 0.006741 0.006500 0.006224 0.005923 0.005604 0.005276 0.004943 0.004611 0.004284 0.003965 0.003655 0.003355 0.003066 0.002788 0.002521 0.002265 0.002021 0.001788 0.001568 0.001361 0.001167 0.000989 0.000827 0.000681 0.000552 0.000440 0.000345 0.000264 0.000198 0.000144 0.000102 0.000070 0.000045 0.000027 0.000015 0.000007 0.000002 -0.000001 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000043 -0.000048 -0.000053 -0.000057 -0.000058 -0.000057 -0.000052 -0.000042 -0.000024 0.000003 0.000041 0.000091 0.000155 0.000236 0.000336 0.000455 0.000597 0.000764 0.000956 0.001176 0.001424 0.001700 0.002004 0.002336 0.002694 0.003079 0.003489 0.003921 0.004372 0.004836 0.005305 0.005769 0.006220 0.006646 0.007038 0.007386 0.007681 0.007917 0.008087 0.008186 0.008213 0.008166 0.008048 0.007864 0.007622 0.007332 0.007004 0.006649 0.006276 0.005896 0.005516 0.005140 0.004774 0.004418 0.004076 0.003746 0.003429 0.003125 0.002832 0.002551 0.002282 0.002025 0.001779 0.001548 0.001330 0.001128 0.000944 0.000777 0.000629 0.000500 0.000389 0.000296 0.000219 0.000157 0.000109 0.000072 0.000044 0.000024 0.000010 0.000001 -0.000004 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000058 -0.000066 -0.000074 -0.000080 -0.000085 -0.000086 -0.000083 -0.000074 -0.000057 -0.000029 0.000011 0.000065 0.000135 0.000224 0.000333 0.000464 0.000620 0.000802 0.001013 0.001254 0.001525 0.001827 0.002159 0.002521 0.002913 0.003335 0.003787 0.004265 0.004768 0.005288 0.005817 0.006346 0.006863 0.007354 0.007808 0.008212 0.008556 0.008830 0.009026 0.009138 0.009163 0.009100 0.008954 0.008732 0.008443 0.008100 0.007716 0.007305 0.006878 0.006448 0.006023 0.005608 0.005208 0.004824 0.004456 0.004104 0.003767 0.003443 0.003131 0.002830 0.002540 0.002261 0.001993 0.001738 0.001497 0.001271 0.001064 0.000875 0.000706 0.000559 0.000432 0.000325 0.000237 0.000167 0.000112 0.000070 0.000039 0.000017 0.000002 -0.000008 -0.000013 -0.000015 -0.000015 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000040 -0.000048 -0.000057 -0.000068 -0.000078 -0.000090 -0.000101 -0.000111 -0.000119 -0.000124 -0.000124 -0.000117 -0.000101 -0.000074 -0.000032 0.000025 0.000101 0.000197 0.000314 0.000456 0.000624 0.000821 0.001049 0.001308 0.001598 0.001921 0.002276 0.002663 0.003082 0.003534 0.004019 0.004537 0.005083 0.005653 0.006238 0.006827 0.007406 0.007960 0.008475 0.008935 0.009328 0.009639 0.009859 0.009981 0.010001 0.009919 0.009741 0.009476 0.009136 0.008737 0.008296 0.007829 0.007352 0.006877 0.006414 0.005970 0.005547 0.005145 0.004765 0.004404 0.004058 0.003725 0.003403 0.003090 0.002786 0.002489 0.002203 0.001926 0.001663 0.001414 0.001183 0.000972 0.000782 0.000615 0.000471 0.000350 0.000250 0.000171 0.000109 0.000062 0.000028 0.000004 -0.000012 -0.000021 -0.000025 -0.000027 -0.000026 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000051 -0.000062 -0.000075 -0.000089 -0.000104 -0.000120 -0.000135 -0.000151 -0.000164 -0.000173 -0.000178 -0.000174 -0.000161 -0.000134 -0.000092 -0.000032 0.000048 0.000151 0.000276 0.000428 0.000608 0.000817 0.001058 0.001330 0.001636 0.001973 0.002343 0.002746 0.003182 0.003653 0.004161 0.004705 0.005284 0.005892 0.006522 0.007160 0.007793 0.008403 0.008974 0.009486 0.009922 0.010268 0.010509 0.010637 0.010647 0.010542 0.010327 0.010015 0.009622 0.009166 0.008669 0.008151 0.007630 0.007120 0.006632 0.006173 0.005744 0.005343 0.004969 0.004615 0.004277 0.003950 0.003632 0.003318 0.003008 0.002702 0.002401 0.002107 0.001823 0.001552 0.001297 0.001063 0.000851 0.000664 0.000503 0.000367 0.000255 0.000166 0.000097 0.000045 0.000009 -0.000016 -0.000032 -0.000040 -0.000043 -0.000043 -0.000040 -0.000036 -0.000031 -0.000027 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000066 -0.000081 -0.000098 -0.000116 -0.000136 -0.000158 -0.000180 -0.000201 -0.000221 -0.000237 -0.000247 -0.000249 -0.000239 -0.000214 -0.000172 -0.000110 -0.000026 0.000082 0.000216 0.000376 0.000566 0.000785 0.001035 0.001317 0.001630 0.001974 0.002349 0.002756 0.003196 0.003671 0.004185 0.004738 0.005332 0.005961 0.006617 0.007290 0.007963 0.008618 0.009234 0.009789 0.010262 0.010635 0.010891 0.011020 0.011016 0.010882 0.010626 0.010264 0.009816 0.009306 0.008757 0.008195 0.007641 0.007111 0.006617 0.006163 0.005751 0.005376 0.005031 0.004708 0.004401 0.004100 0.003802 0.003502 0.003198 0.002891 0.002582 0.002275 0.001972 0.001680 0.001403 0.001145 0.000911 0.000703 0.000524 0.000372 0.000248 0.000149 0.000074 0.000018 -0.000021 -0.000046 -0.000060 -0.000067 -0.000068 -0.000065 -0.000059 -0.000052 -0.000045 -0.000038 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000032 -0.000042 -0.000054 -0.000068 -0.000085 -0.000104 -0.000126 -0.000151 -0.000177 -0.000206 -0.000236 -0.000266 -0.000294 -0.000318 -0.000336 -0.000344 -0.000339 -0.000318 -0.000277 -0.000214 -0.000126 -0.000012 0.000128 0.000297 0.000495 0.000722 0.000978 0.001263 0.001577 0.001918 0.002286 0.002682 0.003108 0.003568 0.004066 0.004606 0.005190 0.005816 0.006477 0.007162 0.007856 0.008538 0.009184 0.009770 0.010270 0.010661 0.010925 0.011048 0.011024 0.010856 0.010555 0.010141 0.009638 0.009075 0.008482 0.007887 0.007316 0.006786 0.006308 0.005888 0.005522 0.005203 0.004918 0.004657 0.004406 0.004157 0.003900 0.003631 0.003348 0.003050 0.002741 0.002425 0.002107 0.001795 0.001495 0.001214 0.000957 0.000728 0.000529 0.000362 0.000225 0.000117 0.000035 -0.000024 -0.000064 -0.000088 -0.000100 -0.000104 -0.000101 -0.000094 -0.000084 -0.000074 -0.000063 -0.000053 -0.000043 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000031 -0.000041 -0.000053 -0.000068 -0.000086 -0.000108 -0.000133 -0.000161 -0.000193 -0.000229 -0.000267 -0.000306 -0.000346 -0.000385 -0.000419 -0.000447 -0.000463 -0.000465 -0.000449 -0.000410 -0.000346 -0.000256 -0.000136 0.000012 0.000188 0.000393 0.000626 0.000884 0.001167 0.001473 0.001800 0.002147 0.002515 0.002907 0.003328 0.003784 0.004282 0.004827 0.005419 0.006055 0.006726 0.007415 0.008102 0.008760 0.009362 0.009877 0.010277 0.010540 0.010650 0.010600 0.010393 0.010044 0.009576 0.009019 0.008407 0.007778 0.007164 0.006594 0.006088 0.005657 0.005302 0.005018 0.004791 0.004603 0.004437 0.004277 0.004106 0.003916 0.003698 0.003451 0.003175 0.002873 0.002553 0.002223 0.001893 0.001571 0.001266 0.000985 0.000734 0.000515 0.000332 0.000182 0.000065 -0.000022 -0.000084 -0.000123 -0.000146 -0.000154 -0.000153 -0.000145 -0.000132 -0.000117 -0.000101 -0.000086 -0.000072 -0.000059 -0.000048 -0.000039 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000051 -0.000067 -0.000086 -0.000109 -0.000136 -0.000168 -0.000205 -0.000247 -0.000292 -0.000342 -0.000394 -0.000446 -0.000498 -0.000545 -0.000584 -0.000611 -0.000622 -0.000611 -0.000576 -0.000512 -0.000418 -0.000293 -0.000137 0.000048 0.000261 0.000498 0.000756 0.001032 0.001322 0.001624 0.001934 0.002255 0.002589 0.002943 0.003326 0.003749 0.004218 0.004741 0.005318 0.005941 0.006597 0.007265 0.007915 0.008516 0.009034 0.009434 0.009690 0.009781 0.009700 0.009451 0.009049 0.008525 0.007913 0.007258 0.006601 0.005982 0.005434 0.004979 0.004626 0.004374 0.004211 0.004117 0.004067 0.004036 0.004001 0.003942 0.003845 0.003701 0.003507 0.003264 0.002978 0.002660 0.002320 0.001971 0.001626 0.001296 0.000990 0.000715 0.000476 0.000276 0.000114 -0.000012 -0.000104 -0.000166 -0.000204 -0.000222 -0.000225 -0.000217 -0.000201 -0.000181 -0.000159 -0.000137 -0.000115 -0.000096 -0.000078 -0.000063 -0.000051 -0.000041 -0.000033 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000036 -0.000048 -0.000064 -0.000083 -0.000108 -0.000137 -0.000172 -0.000212 -0.000259 -0.000312 -0.000371 -0.000434 -0.000501 -0.000569 -0.000636 -0.000699 -0.000753 -0.000793 -0.000813 -0.000810 -0.000778 -0.000714 -0.000616 -0.000483 -0.000318 -0.000122 0.000099 0.000342 0.000598 0.000864 0.001131 0.001396 0.001654 0.001907 0.002157 0.002414 0.002690 0.002999 0.003354 0.003769 0.004247 0.004788 0.005380 0.006003 0.006626 0.007212 0.007723 0.008117 0.008362 0.008433 0.008318 0.008022 0.007565 0.006981 0.006315 0.005617 0.004939 0.004329 0.003823 0.003445 0.003204 0.003093 0.003093 0.003176 0.003307 0.003453 0.003582 0.003668 0.003692 0.003644 0.003519 0.003321 0.003059 0.002746 0.002397 0.002029 0.001660 0.001302 0.000968 0.000668 0.000407 0.000189 0.000014 -0.000120 -0.000215 -0.000277 -0.000311 -0.000322 -0.000316 -0.000299 -0.000273 -0.000244 -0.000212 -0.000181 -0.000152 -0.000126 -0.000103 -0.000083 -0.000066 -0.000053 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000060 -0.000080 -0.000104 -0.000134 -0.000171 -0.000214 -0.000266 -0.000325 -0.000392 -0.000466 -0.000546 -0.000631 -0.000718 -0.000805 -0.000886 -0.000957 -0.001012 -0.001044 -0.001049 -0.001021 -0.000956 -0.000852 -0.000708 -0.000529 -0.000319 -0.000085 0.000165 0.000421 0.000674 0.000914 0.001132 0.001324 0.001488 0.001628 0.001757 0.001888 0.002044 0.002243 0.002507 0.002848 0.003271 0.003770 0.004324 0.004904 0.005467 0.005966 0.006355 0.006591 0.006642 0.006495 0.006151 0.005635 0.004988 0.004262 0.003521 0.002825 0.002232 0.001784 0.001507 0.001407 0.001474 0.001678 0.001981 0.002337 0.002701 0.003032 0.003297 0.003470 0.003539 0.003499 0.003356 0.003123 0.002816 0.002458 0.002068 0.001670 0.001280 0.000915 0.000586 0.000301 0.000063 -0.000125 -0.000266 -0.000363 -0.000422 -0.000449 -0.000450 -0.000433 -0.000403 -0.000364 -0.000322 -0.000279 -0.000237 -0.000198 -0.000163 -0.000133 -0.000107 -0.000085 -0.000068 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000022 -0.000030 -0.000041 -0.000056 -0.000075 -0.000099 -0.000129 -0.000166 -0.000212 -0.000266 -0.000330 -0.000404 -0.000487 -0.000580 -0.000681 -0.000788 -0.000897 -0.001006 -0.001109 -0.001200 -0.001273 -0.001320 -0.001334 -0.001308 -0.001240 -0.001126 -0.000968 -0.000770 -0.000539 -0.000285 -0.000021 0.000239 0.000481 0.000691 0.000856 0.000968 0.001025 0.001031 0.000999 0.000951 0.000913 0.000915 0.000987 0.001153 0.001426 0.001805 0.002274 0.002801 0.003340 0.003834 0.004226 0.004463 0.004505 0.004330 0.003940 0.003361 0.002643 0.001850 0.001056 0.000338 -0.000237 -0.000620 -0.000780 -0.000712 -0.000437 0.000008 0.000571 0.001192 0.001814 0.002383 0.002856 0.003203 0.003407 0.003465 0.003384 0.003181 0.002880 0.002507 0.002090 0.001656 0.001228 0.000826 0.000464 0.000151 -0.000107 -0.000309 -0.000456 -0.000554 -0.000607 -0.000624 -0.000612 -0.000579 -0.000533 -0.000477 -0.000419 -0.000361 -0.000305 -0.000254 -0.000209 -0.000169 -0.000136 -0.000108 -0.000085 -0.000067 -0.000053 -0.000041 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000038 -0.000051 -0.000069 -0.000092 -0.000122 -0.000159 -0.000204 -0.000260 -0.000327 -0.000406 -0.000497 -0.000601 -0.000716 -0.000841 -0.000974 -0.001110 -0.001246 -0.001375 -0.001489 -0.001582 -0.001644 -0.001667 -0.001643 -0.001569 -0.001440 -0.001260 -0.001034 -0.000773 -0.000489 -0.000201 0.000072 0.000309 0.000491 0.000600 0.000625 0.000559 0.000409 0.000189 -0.000073 -0.000342 -0.000576 -0.000733 -0.000776 -0.000680 -0.000438 -0.000062 0.000415 0.000939 0.001445 0.001862 0.002121 0.002170 0.001979 0.001546 0.000902 0.000102 -0.000774 -0.001636 -0.002392 -0.002960 -0.003279 -0.003317 -0.003069 -0.002562 -0.001848 -0.000992 -0.000071 0.000841 0.001678 0.002386 0.002927 0.003280 0.003443 0.003425 0.003250 0.002947 0.002551 0.002098 0.001619 0.001144 0.000697 0.000295 -0.000050 -0.000332 -0.000548 -0.000701 -0.000796 -0.000841 -0.000844 -0.000814 -0.000761 -0.000693 -0.000616 -0.000538 -0.000461 -0.000388 -0.000323 -0.000264 -0.000214 -0.000171 -0.000136 -0.000107 -0.000084 -0.000065 -0.000050 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000034 -0.000046 -0.000063 -0.000085 -0.000113 -0.000149 -0.000194 -0.000250 -0.000318 -0.000400 -0.000496 -0.000608 -0.000735 -0.000877 -0.001030 -0.001193 -0.001361 -0.001528 -0.001687 -0.001829 -0.001944 -0.002022 -0.002054 -0.002030 -0.001944 -0.001794 -0.001583 -0.001317 -0.001012 -0.000684 -0.000357 -0.000058 0.000186 0.000349 0.000406 0.000339 0.000142 -0.000182 -0.000613 -0.001117 -0.001649 -0.002152 -0.002569 -0.002847 -0.002947 -0.002849 -0.002562 -0.002121 -0.001585 -0.001035 -0.000560 -0.000246 -0.000163 -0.000351 -0.000818 -0.001533 -0.002429 -0.003411 -0.004369 -0.005190 -0.005774 -0.006048 -0.005972 -0.005543 -0.004796 -0.003795 -0.002624 -0.001377 -0.000149 0.000979 0.001939 0.002685 0.003194 0.003462 0.003503 0.003347 0.003032 0.002600 0.002095 0.001559 0.001025 0.000522 0.000073 -0.000310 -0.000618 -0.000849 -0.001007 -0.001098 -0.001130 -0.001114 -0.001062 -0.000983 -0.000888 -0.000785 -0.000682 -0.000582 -0.000488 -0.000404 -0.000331 -0.000267 -0.000213 -0.000169 -0.000133 -0.000103 -0.000080 -0.000061 -0.000046 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000041 -0.000057 -0.000077 -0.000103 -0.000137 -0.000180 -0.000235 -0.000302 -0.000385 -0.000484 -0.000601 -0.000737 -0.000892 -0.001064 -0.001251 -0.001450 -0.001654 -0.001857 -0.002051 -0.002224 -0.002364 -0.002460 -0.002499 -0.002471 -0.002369 -0.002188 -0.001933 -0.001613 -0.001246 -0.000855 -0.000469 -0.000123 0.000146 0.000305 0.000320 0.000167 -0.000164 -0.000671 -0.001330 -0.002099 -0.002920 -0.003719 -0.004419 -0.004949 -0.005250 -0.005293 -0.005076 -0.004639 -0.004051 -0.003410 -0.002827 -0.002412 -0.002255 -0.002415 -0.002907 -0.003697 -0.004708 -0.005827 -0.006919 -0.007847 -0.008488 -0.008751 -0.008587 -0.007992 -0.007010 -0.005718 -0.004221 -0.002636 -0.001076 0.000355 0.001576 0.002532 0.003194 0.003559 0.003646 0.003493 0.003147 0.002661 0.002087 0.001475 0.000867 0.000297 -0.000210 -0.000637 -0.000975 -0.001223 -0.001385 -0.001467 -0.001483 -0.001443 -0.001361 -0.001251 -0.001123 -0.000989 -0.000854 -0.000726 -0.000608 -0.000502 -0.000409 -0.000330 -0.000263 -0.000208 -0.000163 -0.000126 -0.000097 -0.000074 -0.000056 -0.000042 -0.000031 -0.000023 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000025 -0.000036 -0.000050 -0.000068 -0.000093 -0.000124 -0.000165 -0.000217 -0.000282 -0.000363 -0.000463 -0.000582 -0.000723 -0.000887 -0.001073 -0.001281 -0.001507 -0.001747 -0.001993 -0.002239 -0.002472 -0.002680 -0.002849 -0.002963 -0.003009 -0.002972 -0.002845 -0.002623 -0.002310 -0.001917 -0.001467 -0.000987 -0.000516 -0.000097 0.000224 0.000402 0.000394 0.000169 -0.000290 -0.000981 -0.001877 -0.002926 -0.004054 -0.005167 -0.006166 -0.006953 -0.007453 -0.007616 -0.007439 -0.006959 -0.006263 -0.005467 -0.004712 -0.004136 -0.003858 -0.003956 -0.004457 -0.005328 -0.006479 -0.007774 -0.009051 -0.010141 -0.010895 -0.011198 -0.010989 -0.010261 -0.009063 -0.007492 -0.005673 -0.003747 -0.001853 -0.000117 0.001363 0.002522 0.003324 0.003770 0.003883 0.003709 0.003307 0.002742 0.002075 0.001367 0.000667 0.000015 -0.000560 -0.001039 -0.001412 -0.001677 -0.001841 -0.001913 -0.001906 -0.001836 -0.001719 -0.001570 -0.001403 -0.001230 -0.001059 -0.000897 -0.000749 -0.000617 -0.000502 -0.000403 -0.000321 -0.000253 -0.000197 -0.000152 -0.000117 -0.000088 -0.000066 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000043 -0.000059 -0.000081 -0.000110 -0.000148 -0.000197 -0.000259 -0.000337 -0.000433 -0.000552 -0.000694 -0.000863 -0.001059 -0.001282 -0.001530 -0.001801 -0.002088 -0.002384 -0.002678 -0.002956 -0.003204 -0.003404 -0.003537 -0.003587 -0.003537 -0.003377 -0.003100 -0.002712 -0.002225 -0.001666 -0.001069 -0.000480 0.000047 0.000454 0.000683 0.000681 0.000405 -0.000168 -0.001036 -0.002170 -0.003505 -0.004950 -0.006388 -0.007690 -0.008734 -0.009416 -0.009672 -0.009488 -0.008907 -0.008030 -0.007003 -0.005997 -0.005190 -0.004732 -0.004729 -0.005223 -0.006180 -0.007497 -0.009015 -0.010538 -0.011860 -0.012797 -0.013207 -0.013010 -0.012196 -0.010820 -0.008994 -0.006869 -0.004613 -0.002394 -0.000362 0.001365 0.002709 0.003631 0.004130 0.004240 0.004014 0.003525 0.002850 0.002063 0.001233 0.000420 -0.000331 -0.000986 -0.001525 -0.001937 -0.002222 -0.002386 -0.002442 -0.002408 -0.002301 -0.002141 -0.001946 -0.001732 -0.001513 -0.001298 -0.001097 -0.000914 -0.000751 -0.000609 -0.000489 -0.000388 -0.000305 -0.000237 -0.000183 -0.000139 -0.000105 -0.000079 -0.000058 -0.000043 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000036 -0.000050 -0.000070 -0.000096 -0.000130 -0.000175 -0.000233 -0.000306 -0.000398 -0.000513 -0.000653 -0.000822 -0.001022 -0.001254 -0.001519 -0.001814 -0.002136 -0.002478 -0.002829 -0.003178 -0.003508 -0.003801 -0.004035 -0.004189 -0.004241 -0.004173 -0.003969 -0.003624 -0.003141 -0.002536 -0.001838 -0.001090 -0.000345 0.000330 0.000864 0.001185 0.001225 0.000929 0.000267 -0.000764 -0.002129 -0.003751 -0.005516 -0.007282 -0.008888 -0.010179 -0.011021 -0.011331 -0.011085 -0.010334 -0.009195 -0.007848 -0.006505 -0.005386 -0.004684 -0.004536 -0.005002 -0.006051 -0.007566 -0.009360 -0.011196 -0.012828 -0.014029 -0.014625 -0.014512 -0.013671 -0.012163 -0.010119 -0.007714 -0.005149 -0.002623 -0.000314 0.001638 0.003142 0.004152 0.004672 0.004739 0.004424 0.003810 0.002988 0.002048 0.001070 0.000120 -0.000748 -0.001498 -0.002105 -0.002560 -0.002864 -0.003026 -0.003063 -0.002995 -0.002844 -0.002632 -0.002383 -0.002114 -0.001840 -0.001576 -0.001328 -0.001104 -0.000905 -0.000733 -0.000587 -0.000464 -0.000364 -0.000282 -0.000217 -0.000165 -0.000124 -0.000093 -0.000068 -0.000050 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000042 -0.000059 -0.000082 -0.000112 -0.000153 -0.000205 -0.000273 -0.000359 -0.000467 -0.000602 -0.000767 -0.000966 -0.001201 -0.001475 -0.001787 -0.002136 -0.002516 -0.002919 -0.003334 -0.003745 -0.004133 -0.004476 -0.004749 -0.004924 -0.004977 -0.004884 -0.004628 -0.004199 -0.003602 -0.002852 -0.001984 -0.001045 -0.000102 0.000768 0.001478 0.001938 0.002064 0.001787 0.001065 -0.000108 -0.001691 -0.003594 -0.005680 -0.007775 -0.009680 -0.011204 -0.012181 -0.012504 -0.012138 -0.011142 -0.009656 -0.007896 -0.006124 -0.004609 -0.003594 -0.003253 -0.003669 -0.004817 -0.006563 -0.008686 -0.010909 -0.012934 -0.014487 -0.015352 -0.015399 -0.014597 -0.013011 -0.010790 -0.008139 -0.005293 -0.002485 0.000075 0.002224 0.003855 0.004917 0.005414 0.005397 0.004947 0.004165 0.003158 0.002028 0.000870 -0.000242 -0.001246 -0.002104 -0.002788 -0.003290 -0.003614 -0.003771 -0.003782 -0.003672 -0.003468 -0.003197 -0.002884 -0.002551 -0.002216 -0.001893 -0.001593 -0.001321 -0.001081 -0.000873 -0.000698 -0.000551 -0.000431 -0.000334 -0.000256 -0.000194 -0.000146 -0.000108 -0.000080 -0.000058 -0.000042 -0.000030 -0.000021 -0.000015 -0.000011 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000016 -0.000023 -0.000034 -0.000048 -0.000068 -0.000095 -0.000130 -0.000177 -0.000238 -0.000317 -0.000418 -0.000544 -0.000702 -0.000894 -0.001127 -0.001402 -0.001722 -0.002087 -0.002496 -0.002941 -0.003413 -0.003900 -0.004381 -0.004835 -0.005234 -0.005549 -0.005749 -0.005801 -0.005679 -0.005360 -0.004834 -0.004101 -0.003179 -0.002106 -0.000937 0.000251 0.001367 0.002305 0.002956 0.003218 0.003003 0.002256 0.000968 -0.000817 -0.002995 -0.005400 -0.007823 -0.010025 -0.011771 -0.012859 -0.013155 -0.012614 -0.011301 -0.009384 -0.007121 -0.004828 -0.002835 -0.001438 -0.000859 -0.001204 -0.002456 -0.004464 -0.006972 -0.009653 -0.012153 -0.014142 -0.015359 -0.015641 -0.014942 -0.013332 -0.010978 -0.008115 -0.005016 -0.001954 0.000830 0.003144 0.004865 0.005937 0.006368 0.006218 0.005586 0.004589 0.003353 0.001996 0.000625 -0.000674 -0.001836 -0.002814 -0.003584 -0.004136 -0.004478 -0.004626 -0.004605 -0.004446 -0.004181 -0.003840 -0.003454 -0.003047 -0.002641 -0.002252 -0.001891 -0.001566 -0.001279 -0.001032 -0.000823 -0.000649 -0.000506 -0.000391 -0.000299 -0.000226 -0.000170 -0.000126 -0.000093 -0.000067 -0.000049 -0.000035 -0.000025 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000027 -0.000039 -0.000056 -0.000078 -0.000109 -0.000150 -0.000204 -0.000275 -0.000366 -0.000483 -0.000629 -0.000812 -0.001035 -0.001304 -0.001624 -0.001996 -0.002420 -0.002895 -0.003413 -0.003963 -0.004529 -0.005089 -0.005616 -0.006078 -0.006441 -0.006667 -0.006719 -0.006564 -0.006175 -0.005536 -0.004647 -0.003526 -0.002213 -0.000773 0.000708 0.002121 0.003343 0.004241 0.004690 0.004582 0.003849 0.002471 0.000499 -0.001947 -0.004672 -0.007427 -0.009928 -0.011892 -0.013076 -0.013314 -0.012552 -0.010861 -0.008438 -0.005591 -0.002696 -0.000149 0.001691 0.002553 0.002297 0.000937 -0.001362 -0.004305 -0.007508 -0.010556 -0.013058 -0.014700 -0.015283 -0.014744 -0.013154 -0.010701 -0.007655 -0.004328 -0.001035 0.001945 0.004393 0.006168 0.007209 0.007527 0.007196 0.006332 0.005073 0.003563 0.001940 0.000323 -0.001190 -0.002527 -0.003639 -0.004501 -0.005106 -0.005465 -0.005598 -0.005538 -0.005321 -0.004983 -0.004562 -0.004093 -0.003603 -0.003117 -0.002653 -0.002225 -0.001839 -0.001500 -0.001208 -0.000962 -0.000757 -0.000589 -0.000454 -0.000347 -0.000262 -0.000196 -0.000145 -0.000107 -0.000078 -0.000056 -0.000040 -0.000029 -0.000020 -0.000014 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000014 -0.000021 -0.000031 -0.000045 -0.000064 -0.000090 -0.000125 -0.000172 -0.000234 -0.000315 -0.000420 -0.000554 -0.000723 -0.000932 -0.001189 -0.001499 -0.001867 -0.002295 -0.002785 -0.003333 -0.003931 -0.004567 -0.005221 -0.005868 -0.006476 -0.007010 -0.007427 -0.007684 -0.007737 -0.007546 -0.007079 -0.006315 -0.005251 -0.003905 -0.002320 -0.000568 0.001253 0.003015 0.004575 0.005774 0.006462 0.006507 0.005821 0.004378 0.002231 -0.000481 -0.003534 -0.006633 -0.009445 -0.011634 -0.012911 -0.013079 -0.012066 -0.009953 -0.006970 -0.003474 0.000090 0.003254 0.005589 0.006769 0.006620 0.005146 0.002531 -0.000886 -0.004664 -0.008319 -0.011392 -0.013514 -0.014446 -0.014104 -0.012564 -0.010035 -0.006822 -0.003281 0.000227 0.003384 0.005942 0.007739 0.008709 0.008871 0.008312 0.007168 0.005599 0.003772 0.001845 -0.000049 -0.001801 -0.003332 -0.004589 -0.005549 -0.006207 -0.006579 -0.006692 -0.006584 -0.006298 -0.005878 -0.005366 -0.004802 -0.004219 -0.003644 -0.003097 -0.002593 -0.002141 -0.001744 -0.001403 -0.001115 -0.000876 -0.000681 -0.000524 -0.000400 -0.000302 -0.000226 -0.000167 -0.000123 -0.000089 -0.000064 -0.000046 -0.000033 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000016 -0.000024 -0.000035 -0.000051 -0.000073 -0.000102 -0.000142 -0.000196 -0.000266 -0.000359 -0.000478 -0.000631 -0.000823 -0.001063 -0.001356 -0.001710 -0.002130 -0.002620 -0.003181 -0.003809 -0.004494 -0.005223 -0.005974 -0.006716 -0.007415 -0.008027 -0.008506 -0.008799 -0.008856 -0.008630 -0.008081 -0.007182 -0.005927 -0.004332 -0.002445 -0.000343 0.001860 0.004021 0.005969 0.007521 0.008494 0.008731 0.008124 0.006634 0.004318 0.001334 -0.002062 -0.005529 -0.008677 -0.011115 -0.012504 -0.012606 -0.011336 -0.008781 -0.005205 -0.001020 0.003258 0.007081 0.009948 0.011472 0.011441 0.009850 0.006904 0.002984 -0.001404 -0.005702 -0.009384 -0.012016 -0.013318 -0.013189 -0.011706 -0.009100 -0.005718 -0.001963 0.001758 0.005084 0.007734 0.009529 0.010397 0.010364 0.009534 0.008066 0.006144 0.003961 0.001693 -0.000508 -0.002521 -0.004260 -0.005672 -0.006733 -0.007444 -0.007824 -0.007909 -0.007743 -0.007378 -0.006864 -0.006251 -0.005582 -0.004895 -0.004221 -0.003582 -0.002996 -0.002470 -0.002010 -0.001615 -0.001282 -0.001007 -0.000782 -0.000601 -0.000457 -0.000345 -0.000257 -0.000191 -0.000140 -0.000102 -0.000073 -0.000052 -0.000037 -0.000026 -0.000018 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000018 -0.000027 -0.000040 -0.000058 -0.000082 -0.000116 -0.000161 -0.000221 -0.000301 -0.000406 -0.000541 -0.000714 -0.000931 -0.001202 -0.001534 -0.001935 -0.002412 -0.002968 -0.003605 -0.004318 -0.005098 -0.005928 -0.006783 -0.007630 -0.008428 -0.009128 -0.009676 -0.010013 -0.010079 -0.009819 -0.009185 -0.008145 -0.006687 -0.004825 -0.002610 -0.000126 0.002498 0.005099 0.007480 0.009427 0.010726 0.011188 0.010682 0.009157 0.006670 0.003397 -0.000370 -0.004240 -0.007765 -0.010494 -0.012030 -0.012097 -0.010590 -0.007601 -0.003428 0.001458 0.006467 0.010970 0.014387 0.016268 0.016361 0.014653 0.011367 0.006933 0.001922 -0.003033 -0.007329 -0.010472 -0.012139 -0.012207 -0.010760 -0.008056 -0.004482 -0.000491 0.003458 0.006958 0.009696 0.011474 0.012217 0.011959 0.010823 0.008992 0.006680 0.004105 0.001466 -0.001066 -0.003359 -0.005319 -0.006892 -0.008056 -0.008815 -0.009197 -0.009245 -0.009013 -0.008558 -0.007939 -0.007212 -0.006427 -0.005627 -0.004845 -0.004107 -0.003430 -0.002826 -0.002297 -0.001844 -0.001463 -0.001147 -0.000890 -0.000683 -0.000519 -0.000391 -0.000292 -0.000216 -0.000158 -0.000115 -0.000083 -0.000059 -0.000042 -0.000029 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000013 -0.000021 -0.000031 -0.000045 -0.000065 -0.000093 -0.000130 -0.000181 -0.000249 -0.000339 -0.000456 -0.000608 -0.000801 -0.001045 -0.001349 -0.001722 -0.002173 -0.002709 -0.003335 -0.004052 -0.004857 -0.005737 -0.006675 -0.007643 -0.008603 -0.009509 -0.010306 -0.010932 -0.011320 -0.011402 -0.011112 -0.010396 -0.009212 -0.007543 -0.005401 -0.002839 0.000050 0.003125 0.006200 0.009049 0.011426 0.013081 0.013792 0.013401 0.011842 0.009172 0.005585 0.001409 -0.002912 -0.006870 -0.009947 -0.011689 -0.011774 -0.010075 -0.006689 -0.001947 0.003622 0.009352 0.014530 0.018494 0.020731 0.020949 0.019124 0.015501 0.010556 0.004931 -0.000665 -0.005552 -0.009175 -0.011167 -0.011388 -0.009929 -0.007076 -0.003264 0.001002 0.005209 0.008904 0.011739 0.013499 0.014104 0.013599 0.012131 0.009908 0.007176 0.004180 0.001146 -0.001736 -0.004323 -0.006513 -0.008249 -0.009514 -0.010316 -0.010693 -0.010695 -0.010385 -0.009829 -0.009094 -0.008244 -0.007333 -0.006409 -0.005511 -0.004666 -0.003893 -0.003204 -0.002602 -0.002087 -0.001654 -0.001296 -0.001004 -0.000770 -0.000585 -0.000440 -0.000328 -0.000243 -0.000178 -0.000129 -0.000093 -0.000066 -0.000047 -0.000033 -0.000022 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000015 -0.000023 -0.000035 -0.000051 -0.000073 -0.000104 -0.000146 -0.000202 -0.000278 -0.000377 -0.000508 -0.000677 -0.000892 -0.001164 -0.001502 -0.001918 -0.002420 -0.003018 -0.003717 -0.004519 -0.005419 -0.006405 -0.007457 -0.008544 -0.009624 -0.010647 -0.011550 -0.012263 -0.012712 -0.012818 -0.012506 -0.011712 -0.010386 -0.008505 -0.006078 -0.003158 0.000152 0.003697 0.007267 0.010609 0.013438 0.015468 0.016442 0.016169 0.014569 0.011696 0.007762 0.003132 -0.001698 -0.006154 -0.009651 -0.011671 -0.011847 -0.010025 -0.006306 -0.001051 0.005153 0.011565 0.017386 0.021876 0.024454 0.024791 0.022851 0.018901 0.013467 0.007260 0.001066 -0.004360 -0.008402 -0.010650 -0.010952 -0.009406 -0.006333 -0.002215 0.002383 0.006896 0.010820 0.013775 0.015524 0.015989 0.015228 0.013410 0.010775 0.007601 0.004165 0.000719 -0.002528 -0.005415 -0.007838 -0.009737 -0.011097 -0.011937 -0.012299 -0.012245 -0.011846 -0.011179 -0.010319 -0.009334 -0.008289 -0.007235 -0.006213 -0.005255 -0.004380 -0.003602 -0.002923 -0.002342 -0.001855 -0.001452 -0.001125 -0.000862 -0.000654 -0.000492 -0.000366 -0.000270 -0.000198 -0.000143 -0.000103 -0.000073 -0.000052 -0.000036 -0.000025 -0.000017 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000026 -0.000039 -0.000057 -0.000082 -0.000116 -0.000162 -0.000224 -0.000307 -0.000417 -0.000561 -0.000747 -0.000985 -0.001285 -0.001659 -0.002118 -0.002673 -0.003335 -0.004109 -0.004997 -0.005996 -0.007092 -0.008263 -0.009475 -0.010683 -0.011829 -0.012847 -0.013657 -0.014176 -0.014316 -0.013992 -0.013129 -0.011669 -0.009581 -0.006870 -0.003593 0.000143 0.004166 0.008242 0.012087 0.015379 0.017792 0.019029 0.018871 0.017214 0.014113 0.009795 0.004663 -0.000735 -0.005759 -0.009752 -0.012134 -0.012486 -0.010627 -0.006658 -0.000969 0.005798 0.012826 0.019237 0.024209 0.027101 0.027542 0.025490 0.021233 0.015347 0.008610 0.001883 -0.004006 -0.008379 -0.010791 -0.011077 -0.009351 -0.005969 -0.001465 0.003537 0.008413 0.012611 0.015716 0.017474 0.017808 0.016789 0.014613 0.011556 0.007928 0.004040 0.000173 -0.003442 -0.006632 -0.009285 -0.011343 -0.012792 -0.013659 -0.013997 -0.013876 -0.013379 -0.012591 -0.011596 -0.010470 -0.009283 -0.008091 -0.006940 -0.005864 -0.004884 -0.004012 -0.003254 -0.002606 -0.002062 -0.001614 -0.001249 -0.000957 -0.000725 -0.000545 -0.000405 -0.000299 -0.000218 -0.000158 -0.000113 -0.000080 -0.000056 -0.000039 -0.000027 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000013 -0.000020 -0.000030 -0.000044 -0.000063 -0.000090 -0.000127 -0.000177 -0.000245 -0.000336 -0.000457 -0.000614 -0.000818 -0.001078 -0.001407 -0.001816 -0.002319 -0.002927 -0.003653 -0.004503 -0.005480 -0.006579 -0.007787 -0.009080 -0.010421 -0.011762 -0.013039 -0.014179 -0.015095 -0.015694 -0.015880 -0.015556 -0.014637 -0.013056 -0.010773 -0.007790 -0.004163 -0.000009 0.004485 0.009064 0.013409 0.017161 0.019953 0.021447 0.021390 0.019660 0.016305 0.011568 0.005889 -0.000131 -0.005785 -0.010348 -0.013173 -0.013788 -0.011985 -0.007861 -0.001834 0.005403 0.012964 0.019891 0.025288 0.028453 0.028980 0.026819 0.022280 0.015989 0.008787 0.001610 -0.004645 -0.009246 -0.011715 -0.011878 -0.009867 -0.006079 -0.001103 0.004378 0.009679 0.014200 0.017490 0.019283 0.019499 0.018231 0.015701 0.012220 0.008136 0.003796 -0.000492 -0.004474 -0.007962 -0.010839 -0.013045 -0.014573 -0.015457 -0.015759 -0.015563 -0.014958 -0.014042 -0.012904 -0.011631 -0.010297 -0.008964 -0.007681 -0.006483 -0.005395 -0.004429 -0.003589 -0.002873 -0.002272 -0.001777 -0.001374 -0.001052 -0.000797 -0.000598 -0.000445 -0.000328 -0.000239 -0.000173 -0.000124 -0.000087 -0.000061 -0.000042 -0.000028 -0.000019 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000014 -0.000022 -0.000032 -0.000048 -0.000069 -0.000098 -0.000138 -0.000193 -0.000266 -0.000365 -0.000495 -0.000666 -0.000887 -0.001169 -0.001525 -0.001970 -0.002516 -0.003178 -0.003967 -0.004893 -0.005957 -0.007157 -0.008478 -0.009894 -0.011366 -0.012842 -0.014255 -0.015522 -0.016553 -0.017243 -0.017487 -0.017178 -0.016220 -0.014535 -0.012076 -0.008842 -0.004886 -0.000333 0.004615 0.009678 0.014507 0.018704 0.021859 0.023595 0.023625 0.021803 0.018173 0.012993 0.006737 0.000057 -0.006276 -0.011465 -0.014800 -0.015759 -0.014100 -0.009919 -0.003654 0.003952 0.011949 0.019306 0.025058 0.028447 0.029035 0.026766 0.021975 0.015330 0.007738 0.000203 -0.006315 -0.011033 -0.013447 -0.013378 -0.010981 -0.006695 -0.001165 0.004863 0.010646 0.015534 0.019046 0.020899 0.021018 0.019514 0.016640 0.012744 0.008212 0.003427 -0.001272 -0.005610 -0.009385 -0.012473 -0.014815 -0.016409 -0.017299 -0.017556 -0.017274 -0.016554 -0.015503 -0.014219 -0.012795 -0.011312 -0.009836 -0.008419 -0.007100 -0.005904 -0.004843 -0.003922 -0.003137 -0.002480 -0.001938 -0.001499 -0.001146 -0.000868 -0.000651 -0.000484 -0.000356 -0.000259 -0.000187 -0.000134 -0.000094 -0.000066 -0.000045 -0.000030 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000015 -0.000024 -0.000035 -0.000051 -0.000074 -0.000106 -0.000149 -0.000207 -0.000286 -0.000392 -0.000532 -0.000715 -0.000952 -0.001255 -0.001638 -0.002116 -0.002705 -0.003418 -0.004269 -0.005268 -0.006419 -0.007717 -0.009149 -0.010686 -0.012289 -0.013902 -0.015451 -0.016851 -0.018002 -0.018793 -0.019107 -0.018829 -0.017852 -0.016087 -0.013479 -0.010021 -0.005767 -0.000848 0.004522 0.010038 0.015322 0.019936 0.023431 0.025389 0.025490 0.023565 0.019651 0.014021 0.007177 -0.000175 -0.007205 -0.013052 -0.016941 -0.018300 -0.016859 -0.012706 -0.006302 0.001571 0.009903 0.017598 0.023628 0.027186 0.027807 0.025430 0.020413 0.013470 0.005564 -0.002237 -0.008916 -0.013647 -0.015903 -0.015506 -0.012636 -0.007777 -0.001630 0.004997 0.011303 0.016594 0.020354 0.022290 0.022331 0.020608 0.017408 0.013113 0.008151 0.002939 -0.002154 -0.006829 -0.010873 -0.014154 -0.016616 -0.018262 -0.019144 -0.019346 -0.018971 -0.018131 -0.016942 -0.015510 -0.013935 -0.012304 -0.010687 -0.009139 -0.007701 -0.006398 -0.005245 -0.004245 -0.003394 -0.002681 -0.002095 -0.001619 -0.001238 -0.000937 -0.000702 -0.000521 -0.000383 -0.000279 -0.000201 -0.000143 -0.000101 -0.000070 -0.000048 -0.000032 -0.000021 -0.000013 -0.000008 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000017 -0.000025 -0.000038 -0.000055 -0.000079 -0.000112 -0.000158 -0.000220 -0.000304 -0.000416 -0.000564 -0.000759 -0.001011 -0.001334 -0.001742 -0.002252 -0.002880 -0.003642 -0.004552 -0.005621 -0.006853 -0.008245 -0.009783 -0.011438 -0.013168 -0.014913 -0.016599 -0.018133 -0.019408 -0.020307 -0.020705 -0.020475 -0.019499 -0.017681 -0.014957 -0.011313 -0.006801 -0.001558 0.004188 0.010113 0.015809 0.020803 0.024607 0.026765 0.026924 0.024894 0.020706 0.014641 0.007232 -0.000772 -0.008482 -0.014979 -0.019429 -0.021216 -0.020039 -0.015983 -0.009521 -0.001476 0.007094 0.015034 0.021264 0.024934 0.025556 0.023069 0.017853 0.010662 0.002513 -0.005471 -0.012221 -0.016876 -0.018891 -0.018094 -0.014693 -0.009215 -0.002418 0.004833 0.011680 0.017386 0.021407 0.023440 0.023419 0.021497 0.017992 0.013323 0.007957 0.002345 -0.003114 -0.008100 -0.012388 -0.015841 -0.018403 -0.020085 -0.020948 -0.021086 -0.020612 -0.019650 -0.018322 -0.016744 -0.015023 -0.013248 -0.011495 -0.009821 -0.008269 -0.006866 -0.005625 -0.004550 -0.003635 -0.002871 -0.002242 -0.001731 -0.001323 -0.001001 -0.000750 -0.000557 -0.000409 -0.000297 -0.000214 -0.000152 -0.000107 -0.000074 -0.000050 -0.000033 -0.000021 -0.000013 -0.000008 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000027 -0.000039 -0.000058 -0.000083 -0.000118 -0.000166 -0.000231 -0.000319 -0.000437 -0.000593 -0.000798 -0.001063 -0.001403 -0.001834 -0.002373 -0.003036 -0.003842 -0.004806 -0.005939 -0.007246 -0.008725 -0.010361 -0.012126 -0.013975 -0.015848 -0.017665 -0.019330 -0.020732 -0.021744 -0.022235 -0.022069 -0.021120 -0.019279 -0.016474 -0.012687 -0.007968 -0.002456 0.003611 0.009888 0.015943 0.021271 0.025348 0.027684 0.027895 0.025772 0.021338 0.014884 0.006967 -0.001625 -0.009956 -0.017051 -0.022028 -0.024230 -0.023333 -0.019411 -0.012956 -0.004817 0.003903 0.012003 0.018356 0.022082 0.022673 0.020071 0.014677 0.007284 -0.001047 -0.009143 -0.015894 -0.020409 -0.022131 -0.020898 -0.016945 -0.010842 -0.003400 0.004461 0.011834 0.017943 0.022219 0.024349 0.024276 0.022173 0.018388 0.013377 0.007641 0.001666 -0.004122 -0.009386 -0.013886 -0.017483 -0.020124 -0.021826 -0.022658 -0.022724 -0.022149 -0.021065 -0.019603 -0.017887 -0.016026 -0.014117 -0.012237 -0.010446 -0.008789 -0.007293 -0.005971 -0.004827 -0.003855 -0.003043 -0.002375 -0.001833 -0.001401 -0.001059 -0.000793 -0.000588 -0.000432 -0.000314 -0.000226 -0.000161 -0.000113 -0.000078 -0.000053 -0.000035 -0.000022 -0.000014 -0.000008 -0.000004 -0.000002 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000018 -0.000027 -0.000041 -0.000060 -0.000086 -0.000123 -0.000172 -0.000240 -0.000332 -0.000454 -0.000616 -0.000829 -0.001106 -0.001461 -0.001910 -0.002473 -0.003168 -0.004012 -0.005022 -0.006211 -0.007584 -0.009140 -0.010864 -0.012727 -0.014685 -0.016674 -0.018613 -0.020404 -0.021928 -0.023056 -0.023647 -0.023561 -0.022659 -0.020827 -0.017983 -0.014102 -0.009232 -0.003514 0.002806 0.009369 0.015719 0.021327 0.025637 0.028130 0.028395 0.026207 0.021581 0.014813 0.006482 -0.002594 -0.011439 -0.019035 -0.024459 -0.027023 -0.026380 -0.022603 -0.016191 -0.008019 0.000776 0.008958 0.015366 0.019095 0.019624 0.016903 0.011350 0.003792 -0.004671 -0.012827 -0.019532 -0.023872 -0.025285 -0.023621 -0.019140 -0.012453 -0.004416 0.004001 0.011849 0.018317 0.022817 0.025030 0.024906 0.022637 0.018600 0.013284 0.007222 0.000930 -0.005142 -0.010640 -0.015316 -0.019026 -0.021722 -0.023425 -0.024216 -0.024207 -0.023532 -0.022331 -0.020744 -0.018899 -0.016912 -0.014881 -0.012888 -0.010994 -0.009243 -0.007665 -0.006273 -0.005068 -0.004046 -0.003192 -0.002490 -0.001921 -0.001467 -0.001109 -0.000830 -0.000615 -0.000452 -0.000328 -0.000236 -0.000168 -0.000118 -0.000081 -0.000055 -0.000036 -0.000023 -0.000014 -0.000008 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000018 -0.000028 -0.000042 -0.000061 -0.000088 -0.000126 -0.000177 -0.000246 -0.000340 -0.000466 -0.000633 -0.000852 -0.001137 -0.001504 -0.001968 -0.002550 -0.003269 -0.004144 -0.005191 -0.006426 -0.007854 -0.009473 -0.011270 -0.013217 -0.015267 -0.017358 -0.019405 -0.021309 -0.022948 -0.024189 -0.024885 -0.024889 -0.024056 -0.022264 -0.019423 -0.015502 -0.010544 -0.004690 0.001807 0.008579 0.015154 0.020981 0.025481 0.028111 0.028442 0.026230 0.021486 0.014510 0.005895 -0.003520 -0.012729 -0.020684 -0.026434 -0.029265 -0.028820 -0.025166 -0.018811 -0.010648 -0.001837 0.006361 0.012762 0.016446 0.016887 0.014042 0.008349 0.000657 -0.007899 -0.016079 -0.022713 -0.026876 -0.028002 -0.025953 -0.021014 -0.013830 -0.005296 0.003579 0.011812 0.018566 0.023236 0.025499 0.025316 0.022895 0.018638 0.013060 0.006725 0.000171 -0.006131 -0.011813 -0.016621 -0.020410 -0.023134 -0.024823 -0.025563 -0.025477 -0.024707 -0.023400 -0.021701 -0.019743 -0.017647 -0.015513 -0.013423 -0.011443 -0.009615 -0.007969 -0.006518 -0.005264 -0.004200 -0.003312 -0.002583 -0.001992 -0.001520 -0.001149 -0.000859 -0.000637 -0.000467 -0.000339 -0.000244 -0.000173 -0.000121 -0.000084 -0.000057 -0.000037 -0.000024 -0.000014 -0.000008 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000007 -0.000012 -0.000018 -0.000028 -0.000042 -0.000062 -0.000089 -0.000127 -0.000179 -0.000250 -0.000345 -0.000473 -0.000643 -0.000866 -0.001156 -0.001530 -0.002005 -0.002600 -0.003335 -0.004231 -0.005306 -0.006573 -0.008040 -0.009707 -0.011559 -0.013569 -0.015692 -0.017864 -0.020002 -0.022002 -0.023742 -0.025087 -0.025888 -0.025989 -0.025244 -0.023521 -0.020726 -0.016818 -0.011839 -0.005927 0.000665 0.007562 0.014283 0.020263 0.024907 0.027657 0.028068 0.025887 0.021118 0.014064 0.005323 -0.004252 -0.013640 -0.021777 -0.027694 -0.030669 -0.030334 -0.026759 -0.020456 -0.012328 -0.003548 0.004609 0.010949 0.014547 0.014881 0.011913 0.006096 -0.001698 -0.010316 -0.018496 -0.025056 -0.029064 -0.029957 -0.027608 -0.022324 -0.014775 -0.005883 0.003313 0.011806 0.018741 0.023505 0.025774 0.025516 0.022955 0.018511 0.012724 0.006175 -0.000575 -0.007043 -0.012853 -0.017744 -0.021573 -0.024299 -0.025956 -0.026640 -0.026479 -0.025622 -0.024223 -0.022430 -0.020381 -0.018198 -0.015983 -0.013820 -0.011773 -0.009887 -0.008190 -0.006696 -0.005405 -0.004311 -0.003398 -0.002649 -0.002042 -0.001558 -0.001177 -0.000880 -0.000651 -0.000477 -0.000347 -0.000249 -0.000177 -0.000124 -0.000085 -0.000058 -0.000038 -0.000024 -0.000015 -0.000008 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000007 -0.000011 -0.000018 -0.000028 -0.000042 -0.000062 -0.000089 -0.000127 -0.000179 -0.000250 -0.000346 -0.000474 -0.000645 -0.000869 -0.001162 -0.001538 -0.002017 -0.002618 -0.003362 -0.004269 -0.005357 -0.006642 -0.008131 -0.009825 -0.011711 -0.013762 -0.015933 -0.018161 -0.020363 -0.022437 -0.024261 -0.025697 -0.026594 -0.026797 -0.026152 -0.024526 -0.021816 -0.017978 -0.013047 -0.007156 -0.000557 0.006376 0.013158 0.019218 0.023957 0.026808 0.027318 0.025229 0.020541 0.013554 0.004866 -0.004669 -0.014028 -0.022145 -0.028052 -0.031023 -0.030696 -0.027140 -0.020872 -0.012797 -0.004090 0.003975 0.010209 0.013688 0.013899 0.010815 0.004900 -0.002962 -0.011609 -0.019772 -0.026267 -0.030161 -0.030899 -0.028366 -0.022881 -0.015132 -0.006058 0.003288 0.011888 0.018879 0.023644 0.025863 0.025510 0.022822 0.018231 0.012292 0.005601 -0.001272 -0.007835 -0.013707 -0.018627 -0.022456 -0.025155 -0.026765 -0.027387 -0.027157 -0.026227 -0.024754 -0.022891 -0.020776 -0.018533 -0.016264 -0.014054 -0.011965 -0.010043 -0.008316 -0.006796 -0.005484 -0.004373 -0.003446 -0.002685 -0.002069 -0.001578 -0.001191 -0.000890 -0.000658 -0.000482 -0.000350 -0.000251 -0.000178 -0.000125 -0.000086 -0.000058 -0.000039 -0.000025 -0.000015 -0.000009 -0.000004 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000027 -0.000041 -0.000061 -0.000088 -0.000125 -0.000176 -0.000247 -0.000341 -0.000468 -0.000638 -0.000861 -0.001152 -0.001527 -0.002004 -0.002603 -0.003345 -0.004251 -0.005339 -0.006624 -0.008115 -0.009814 -0.011708 -0.013772 -0.015962 -0.018217 -0.020455 -0.022574 -0.024456 -0.025963 -0.026945 -0.027246 -0.026712 -0.025204 -0.022618 -0.018903 -0.014088 -0.008301 -0.001786 0.005087 0.011839 0.017904 0.022683 0.025612 0.026239 0.024305 0.019806 0.013037 0.004588 -0.004698 -0.013812 -0.021700 -0.027409 -0.030228 -0.029802 -0.026207 -0.019958 -0.011954 -0.003359 0.004566 0.010648 0.013981 0.014064 0.010882 0.004905 -0.002983 -0.011620 -0.019745 -0.026183 -0.030010 -0.030684 -0.028098 -0.022578 -0.014818 -0.005758 0.003548 0.012084 0.018989 0.023653 0.025761 0.025294 0.022495 0.017803 0.011780 0.005026 -0.001886 -0.008464 -0.014327 -0.019219 -0.023003 -0.025646 -0.027194 -0.027753 -0.027461 -0.026474 -0.024952 -0.023046 -0.020896 -0.018624 -0.016332 -0.014103 -0.012001 -0.010069 -0.008334 -0.006809 -0.005493 -0.004378 -0.003449 -0.002687 -0.002070 -0.001578 -0.001190 -0.000889 -0.000657 -0.000481 -0.000349 -0.000250 -0.000177 -0.000124 -0.000086 -0.000058 -0.000039 -0.000025 -0.000015 -0.000009 -0.000005 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000017 -0.000026 -0.000040 -0.000058 -0.000085 -0.000121 -0.000171 -0.000239 -0.000332 -0.000456 -0.000622 -0.000841 -0.001126 -0.001494 -0.001963 -0.002552 -0.003282 -0.004173 -0.005244 -0.006511 -0.007983 -0.009661 -0.011536 -0.013581 -0.015758 -0.018005 -0.020244 -0.022377 -0.024286 -0.025840 -0.026889 -0.027280 -0.026859 -0.025488 -0.023059 -0.019519 -0.014887 -0.009286 -0.002948 0.003769 0.010396 0.016383 0.021142 0.024121 0.024876 0.023153 0.018946 0.012541 0.004510 -0.004325 -0.012983 -0.020443 -0.025781 -0.028310 -0.027692 -0.024010 -0.017776 -0.009873 -0.001439 0.006293 0.012181 0.015345 0.015304 0.012054 0.006065 -0.001789 -0.010362 -0.018415 -0.024794 -0.028597 -0.029294 -0.026787 -0.021403 -0.013826 -0.004986 0.004081 0.012375 0.019050 0.023509 0.025447 0.024851 0.021965 0.017228 0.011198 0.004471 -0.002389 -0.008894 -0.014671 -0.019472 -0.023165 -0.025723 -0.027196 -0.027691 -0.027349 -0.026326 -0.024780 -0.022863 -0.020711 -0.018445 -0.016165 -0.013952 -0.011867 -0.009952 -0.008235 -0.006726 -0.005425 -0.004323 -0.003405 -0.002652 -0.002043 -0.001557 -0.001174 -0.000876 -0.000647 -0.000473 -0.000343 -0.000246 -0.000174 -0.000122 -0.000084 -0.000057 -0.000038 -0.000025 -0.000015 -0.000009 -0.000005 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000016 -0.000025 -0.000038 -0.000056 -0.000081 -0.000115 -0.000163 -0.000229 -0.000318 -0.000437 -0.000597 -0.000808 -0.001084 -0.001439 -0.001892 -0.002462 -0.003168 -0.004031 -0.005069 -0.006298 -0.007726 -0.009358 -0.011182 -0.013177 -0.015303 -0.017505 -0.019707 -0.021816 -0.023719 -0.025288 -0.026382 -0.026849 -0.026541 -0.025319 -0.023076 -0.019756 -0.015373 -0.010037 -0.003969 0.002491 0.008896 0.014716 0.019388 0.022380 0.023266 0.021798 0.017972 0.012060 0.004609 -0.003594 -0.011612 -0.018470 -0.023288 -0.025416 -0.024542 -0.020754 -0.014555 -0.006801 0.001408 0.008885 0.014531 0.017506 0.017354 0.014080 0.008147 0.000408 -0.008025 -0.015949 -0.022247 -0.026048 -0.026841 -0.024533 -0.019444 -0.012237 -0.003814 0.004821 0.012700 0.019008 0.023167 0.024885 0.024153 0.021215 0.016499 0.010549 0.003946 -0.002759 -0.009097 -0.014708 -0.019352 -0.022907 -0.025349 -0.026733 -0.027165 -0.026786 -0.025749 -0.024210 -0.022316 -0.020199 -0.017977 -0.015746 -0.013584 -0.011550 -0.009683 -0.008010 -0.006541 -0.005274 -0.004202 -0.003310 -0.002577 -0.001985 -0.001513 -0.001140 -0.000851 -0.000628 -0.000459 -0.000332 -0.000238 -0.000168 -0.000118 -0.000081 -0.000055 -0.000037 -0.000024 -0.000015 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000015 -0.000023 -0.000035 -0.000052 -0.000075 -0.000108 -0.000153 -0.000214 -0.000298 -0.000412 -0.000563 -0.000763 -0.001024 -0.001361 -0.001791 -0.002333 -0.003004 -0.003824 -0.004811 -0.005981 -0.007342 -0.008898 -0.010640 -0.012549 -0.014587 -0.016704 -0.018828 -0.020872 -0.022731 -0.024283 -0.025393 -0.025918 -0.025715 -0.024650 -0.022617 -0.019559 -0.015484 -0.010491 -0.004785 0.001320 0.007402 0.012963 0.017474 0.020432 0.021436 0.020252 0.016874 0.011558 0.004820 -0.002604 -0.009832 -0.015953 -0.020144 -0.021803 -0.020646 -0.016769 -0.010657 -0.003129 0.004770 0.011915 0.017267 0.020033 0.019791 0.016550 0.010761 0.003241 -0.004948 -0.012657 -0.018824 -0.022617 -0.023550 -0.021536 -0.016876 -0.010204 -0.002376 0.005654 0.012965 0.018782 0.022560 0.024022 0.023164 0.020219 0.015601 0.009830 0.003459 -0.002986 -0.009057 -0.014415 -0.018835 -0.022202 -0.024499 -0.025781 -0.026153 -0.025752 -0.024726 -0.023225 -0.021390 -0.019348 -0.017210 -0.015067 -0.012993 -0.011043 -0.009256 -0.007655 -0.006249 -0.005039 -0.004014 -0.003161 -0.002462 -0.001896 -0.001445 -0.001089 -0.000812 -0.000600 -0.000438 -0.000316 -0.000226 -0.000160 -0.000112 -0.000078 -0.000053 -0.000035 -0.000023 -0.000015 -0.000009 -0.000005 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000014 -0.000021 -0.000032 -0.000047 -0.000069 -0.000098 -0.000140 -0.000197 -0.000274 -0.000379 -0.000519 -0.000704 -0.000947 -0.001260 -0.001660 -0.002163 -0.002787 -0.003551 -0.004470 -0.005559 -0.006829 -0.008281 -0.009909 -0.011696 -0.013608 -0.015598 -0.017602 -0.019540 -0.021313 -0.022811 -0.023906 -0.024467 -0.024356 -0.023450 -0.021647 -0.018888 -0.015177 -0.010599 -0.005341 0.000310 0.005968 0.011175 0.015444 0.018311 0.019406 0.018512 0.015624 0.010978 0.005047 -0.001489 -0.007824 -0.013119 -0.016625 -0.017794 -0.016374 -0.012467 -0.006532 0.000663 0.008144 0.014863 0.019859 0.022398 0.022090 0.018955 0.013417 0.006244 -0.001570 -0.008950 -0.014901 -0.018645 -0.019729 -0.018066 -0.013938 -0.007933 -0.000847 0.006432 0.013046 0.018276 0.021612 0.022801 0.021841 0.018951 0.014519 0.009032 0.003008 -0.003064 -0.008766 -0.013784 -0.017909 -0.021040 -0.023162 -0.024330 -0.024645 -0.024238 -0.023249 -0.021819 -0.020081 -0.018153 -0.016139 -0.014124 -0.012176 -0.010346 -0.008669 -0.007168 -0.005851 -0.004717 -0.003758 -0.002959 -0.002305 -0.001775 -0.001353 -0.001020 -0.000761 -0.000561 -0.000410 -0.000296 -0.000211 -0.000150 -0.000105 -0.000072 -0.000049 -0.000033 -0.000022 -0.000014 -0.000008 -0.000005 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000008 -0.000013 -0.000019 -0.000029 -0.000042 -0.000061 -0.000088 -0.000125 -0.000176 -0.000245 -0.000340 -0.000466 -0.000634 -0.000853 -0.001137 -0.001499 -0.001955 -0.002521 -0.003213 -0.004047 -0.005036 -0.006190 -0.007510 -0.008993 -0.010623 -0.012370 -0.014193 -0.016035 -0.017823 -0.019470 -0.020874 -0.021922 -0.022492 -0.022460 -0.021711 -0.020150 -0.017721 -0.014422 -0.010328 -0.005601 -0.000498 0.004638 0.009396 0.013337 0.016046 0.017189 0.016572 0.014189 0.010251 0.005185 -0.000402 -0.005787 -0.010219 -0.013031 -0.013737 -0.012122 -0.008286 -0.002654 0.004072 0.011003 0.017190 0.021758 0.024046 0.023706 0.020757 0.015592 0.008913 0.001630 -0.005275 -0.010894 -0.014515 -0.015721 -0.014431 -0.010898 -0.005653 0.000581 0.006997 0.012818 0.017389 0.020249 0.021168 0.020145 0.017382 0.013234 0.008145 0.002586 -0.002997 -0.008227 -0.012816 -0.016579 -0.019424 -0.021342 -0.022385 -0.022648 -0.022251 -0.021324 -0.019998 -0.018393 -0.016619 -0.014769 -0.012921 -0.011136 -0.009460 -0.007925 -0.006552 -0.005347 -0.004310 -0.003434 -0.002704 -0.002106 -0.001623 -0.001237 -0.000933 -0.000696 -0.000513 -0.000374 -0.000270 -0.000193 -0.000136 -0.000095 -0.000066 -0.000045 -0.000030 -0.000020 -0.000012 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000025 -0.000036 -0.000053 -0.000075 -0.000107 -0.000152 -0.000212 -0.000295 -0.000405 -0.000551 -0.000743 -0.000992 -0.001310 -0.001710 -0.002206 -0.002814 -0.003547 -0.004417 -0.005432 -0.006595 -0.007903 -0.009341 -0.010887 -0.012504 -0.014142 -0.015740 -0.017219 -0.018492 -0.019458 -0.020010 -0.020039 -0.019441 -0.018132 -0.016057 -0.013215 -0.009664 -0.005544 -0.001076 0.003443 0.007656 0.011182 0.013660 0.014796 0.014424 0.012535 0.009315 0.005132 0.000514 -0.003908 -0.007487 -0.009643 -0.009959 -0.008254 -0.004625 0.000549 0.006645 0.012878 0.018411 0.022475 0.024489 0.024147 0.021472 0.016811 0.010788 0.004210 -0.002054 -0.007198 -0.010591 -0.011858 -0.010925 -0.008011 -0.003582 0.001727 0.007205 0.012167 0.016037 0.018409 0.019079 0.018049 0.015497 0.011737 0.007161 0.002186 -0.002795 -0.007449 -0.011524 -0.014859 -0.017372 -0.019059 -0.019967 -0.020182 -0.019812 -0.018973 -0.017782 -0.016347 -0.014764 -0.013116 -0.011472 -0.009884 -0.008395 -0.007033 -0.005813 -0.004743 -0.003823 -0.003046 -0.002399 -0.001869 -0.001440 -0.001098 -0.000828 -0.000618 -0.000456 -0.000333 -0.000240 -0.000171 -0.000121 -0.000085 -0.000058 -0.000040 -0.000027 -0.000017 -0.000011 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000003 -0.000006 -0.000009 -0.000014 -0.000020 -0.000030 -0.000043 -0.000062 -0.000088 -0.000125 -0.000175 -0.000244 -0.000336 -0.000459 -0.000620 -0.000828 -0.001095 -0.001432 -0.001849 -0.002361 -0.002978 -0.003711 -0.004566 -0.005548 -0.006653 -0.007871 -0.009182 -0.010556 -0.011954 -0.013321 -0.014594 -0.015698 -0.016549 -0.017057 -0.017127 -0.016672 -0.015619 -0.013920 -0.011569 -0.008614 -0.005169 -0.001415 0.002400 0.005980 0.009005 0.011175 0.012243 0.012068 0.010644 0.008121 0.004810 0.001148 -0.002339 -0.005110 -0.006684 -0.006715 -0.005056 -0.001792 0.002750 0.008043 0.013422 0.018175 0.021655 0.023369 0.023059 0.020744 0.016722 0.011521 0.005827 0.000381 -0.004131 -0.007169 -0.008411 -0.007791 -0.005488 -0.001897 0.002448 0.006945 0.011014 0.014167 0.016058 0.016517 0.015544 0.013291 0.010023 0.006075 0.001800 -0.002470 -0.006452 -0.009933 -0.012777 -0.014916 -0.016347 -0.017112 -0.017284 -0.016956 -0.016230 -0.015204 -0.013971 -0.012615 -0.011204 -0.009797 -0.008440 -0.007168 -0.006003 -0.004961 -0.004048 -0.003263 -0.002599 -0.002047 -0.001595 -0.001230 -0.000938 -0.000708 -0.000528 -0.000390 -0.000284 -0.000205 -0.000146 -0.000103 -0.000072 -0.000050 -0.000034 -0.000022 -0.000014 -0.000009 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000007 -0.000011 -0.000016 -0.000023 -0.000033 -0.000047 -0.000068 -0.000096 -0.000135 -0.000188 -0.000261 -0.000357 -0.000484 -0.000649 -0.000859 -0.001125 -0.001456 -0.001861 -0.002349 -0.002930 -0.003608 -0.004388 -0.005266 -0.006237 -0.007284 -0.008384 -0.009507 -0.010609 -0.011641 -0.012544 -0.013250 -0.013687 -0.013780 -0.013459 -0.012663 -0.011354 -0.009524 -0.007209 -0.004494 -0.001523 0.001512 0.004378 0.006825 0.008613 0.009548 0.009517 0.008513 0.006654 0.004179 0.001435 -0.001167 -0.003202 -0.004289 -0.004156 -0.002689 0.000043 0.003779 0.008097 0.012466 0.016319 0.019137 0.020525 0.020276 0.018405 0.015147 0.010926 0.006291 0.001836 -0.001885 -0.004436 -0.005555 -0.005184 -0.003464 -0.000706 0.002663 0.006162 0.009327 0.011766 0.013201 0.013495 0.012648 0.010780 0.008106 0.004892 0.001422 -0.002037 -0.005260 -0.008076 -0.010374 -0.012102 -0.013255 -0.013869 -0.014004 -0.013734 -0.013142 -0.012308 -0.011307 -0.010207 -0.009064 -0.007925 -0.006827 -0.005797 -0.004855 -0.004012 -0.003273 -0.002638 -0.002102 -0.001656 -0.001291 -0.000996 -0.000760 -0.000574 -0.000429 -0.000316 -0.000231 -0.000167 -0.000119 -0.000084 -0.000058 -0.000040 -0.000027 -0.000018 -0.000011 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000032 -0.000045 -0.000065 -0.000092 -0.000129 -0.000180 -0.000248 -0.000338 -0.000456 -0.000606 -0.000796 -0.001033 -0.001323 -0.001673 -0.002089 -0.002576 -0.003136 -0.003769 -0.004470 -0.005229 -0.006030 -0.006850 -0.007659 -0.008421 -0.009094 -0.009629 -0.009973 -0.010072 -0.009874 -0.009336 -0.008427 -0.007139 -0.005497 -0.003558 -0.001424 0.000769 0.002855 0.004656 0.005997 0.006740 0.006800 0.006169 0.004928 0.003246 0.001369 -0.000410 -0.001786 -0.002485 -0.002309 -0.001175 0.000870 0.003639 0.006827 0.010049 0.012893 0.014979 0.016018 0.015856 0.014500 0.012116 0.009013 0.005590 0.002282 -0.000504 -0.002445 -0.003345 -0.003156 -0.001977 -0.000033 0.002366 0.004869 0.007134 0.008874 0.009884 0.010061 0.009405 0.008002 0.006010 0.003624 0.001050 -0.001514 -0.003904 -0.005994 -0.007701 -0.008986 -0.009846 -0.010304 -0.010406 -0.010207 -0.009768 -0.009148 -0.008405 -0.007587 -0.006738 -0.005892 -0.005075 -0.004310 -0.003610 -0.002983 -0.002434 -0.001962 -0.001563 -0.001232 -0.000961 -0.000742 -0.000567 -0.000429 -0.000321 -0.000237 -0.000173 -0.000125 -0.000089 -0.000063 -0.000044 -0.000030 -0.000020 -0.000013 -0.000008 -0.000004 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000032 -0.000047 -0.000067 -0.000096 -0.000134 -0.000186 -0.000254 -0.000341 -0.000452 -0.000590 -0.000758 -0.000962 -0.001205 -0.001490 -0.001819 -0.002192 -0.002608 -0.003061 -0.003542 -0.004039 -0.004533 -0.005004 -0.005425 -0.005768 -0.006002 -0.006093 -0.006011 -0.005728 -0.005225 -0.004494 -0.003547 -0.002417 -0.001159 0.000148 0.001405 0.002508 0.003354 0.003856 0.003961 0.003661 0.002997 0.002064 0.001005 -0.000009 -0.000797 -0.001193 -0.001077 -0.000391 0.000841 0.002513 0.004447 0.006413 0.008162 0.009462 0.010134 0.010077 0.009290 0.007866 0.005988 0.003896 0.001856 0.000120 -0.001112 -0.001712 -0.001646 -0.000970 0.000184 0.001626 0.003141 0.004519 0.005580 0.006195 0.006299 0.005888 0.005016 0.003777 0.002290 0.000684 -0.000921 -0.002421 -0.003738 -0.004820 -0.005640 -0.006193 -0.006493 -0.006567 -0.006449 -0.006177 -0.005790 -0.005323 -0.004808 -0.004272 -0.003737 -0.003221 -0.002736 -0.002292 -0.001895 -0.001547 -0.001247 -0.000995 -0.000785 -0.000613 -0.000474 -0.000363 -0.000276 -0.000207 -0.000153 -0.000112 -0.000081 -0.000058 -0.000041 -0.000028 -0.000019 -0.000012 -0.000008 -0.000004 -0.000001 0.000000 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 -0.000000 -0.000004 -0.000009 -0.000018 -0.000030 -0.000047 -0.000070 -0.000098 -0.000134 -0.000179 -0.000232 -0.000296 -0.000373 -0.000463 -0.000568 -0.000689 -0.000825 -0.000975 -0.001136 -0.001302 -0.001467 -0.001623 -0.001762 -0.001873 -0.001948 -0.001975 -0.001945 -0.001849 -0.001683 -0.001444 -0.001138 -0.000778 -0.000385 0.000015 0.000390 0.000708 0.000938 0.001059 0.001059 0.000941 0.000726 0.000449 0.000158 -0.000091 -0.000245 -0.000256 -0.000096 0.000242 0.000734 0.001333 0.001972 0.002571 0.003050 0.003342 0.003403 0.003218 0.002807 0.002221 0.001535 0.000841 0.000226 -0.000232 -0.000481 -0.000499 -0.000298 0.000082 0.000579 0.001116 0.001618 0.002015 0.002259 0.002321 0.002194 0.001896 0.001457 0.000919 0.000326 -0.000276 -0.000851 -0.001367 -0.001802 -0.002141 -0.002380 -0.002521 -0.002571 -0.002542 -0.002448 -0.002304 -0.002126 -0.001927 -0.001717 -0.001506 -0.001301 -0.001108 -0.000930 -0.000771 -0.000630 -0.000510 -0.000408 -0.000323 -0.000254 -0.000198 -0.000153 -0.000118 -0.000089 -0.000067 -0.000050 -0.000036 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000047 0.000060 0.000078 0.000099 0.000127 0.000161 0.000203 0.000257 0.000323 0.000404 0.000502 0.000618 0.000752 0.000903 0.001068 0.001245 0.001429 0.001614 0.001794 0.001962 0.002107 0.002221 0.002292 0.002306 0.002253 0.002120 0.001899 0.001588 0.001191 0.000721 0.000199 -0.000344 -0.000870 -0.001335 -0.001696 -0.001915 -0.001967 -0.001842 -0.001554 -0.001138 -0.000650 -0.000160 0.000255 0.000524 0.000591 0.000428 0.000036 -0.000551 -0.001269 -0.002031 -0.002744 -0.003314 -0.003668 -0.003761 -0.003580 -0.003151 -0.002534 -0.001806 -0.001061 -0.000386 0.000144 0.000479 0.000598 0.000507 0.000240 -0.000148 -0.000593 -0.001030 -0.001400 -0.001657 -0.001774 -0.001740 -0.001565 -0.001271 -0.000890 -0.000460 -0.000020 0.000396 0.000760 0.001057 0.001278 0.001423 0.001500 0.001518 0.001491 0.001427 0.001339 0.001233 0.001116 0.000994 0.000872 0.000754 0.000643 0.000540 0.000448 0.000366 0.000296 0.000235 0.000185 0.000142 0.000108 0.000080 0.000058 0.000041 0.000029 0.000020 0.000013 0.000009 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000020 0.000027 0.000037 0.000051 0.000069 0.000092 0.000123 0.000163 0.000215 0.000281 0.000365 0.000472 0.000607 0.000774 0.000979 0.001226 0.001520 0.001861 0.002249 0.002682 0.003153 0.003653 0.004169 0.004685 0.005181 0.005633 0.006013 0.006289 0.006428 0.006394 0.006156 0.005687 0.004974 0.004020 0.002850 0.001512 0.000080 -0.001350 -0.002665 -0.003748 -0.004491 -0.004814 -0.004675 -0.004091 -0.003135 -0.001937 -0.000673 0.000458 0.001259 0.001566 0.001272 0.000353 -0.001130 -0.003029 -0.005126 -0.007165 -0.008886 -0.010062 -0.010535 -0.010238 -0.009211 -0.007584 -0.005570 -0.003424 -0.001410 0.000235 0.001337 0.001800 0.001618 0.000870 -0.000296 -0.001689 -0.003104 -0.004348 -0.005263 -0.005744 -0.005743 -0.005273 -0.004393 -0.003201 -0.001814 -0.000352 0.001072 0.002367 0.003468 0.004338 0.004963 0.005353 0.005529 0.005523 0.005367 0.005097 0.004743 0.004333 0.003892 0.003441 0.002995 0.002569 0.002172 0.001812 0.001492 0.001212 0.000972 0.000770 0.000603 0.000466 0.000355 0.000267 0.000199 0.000146 0.000106 0.000076 0.000054 0.000038 0.000027 0.000019 0.000014 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000011 0.000015 0.000021 0.000028 0.000039 0.000054 0.000074 0.000101 0.000137 0.000184 0.000246 0.000326 0.000430 0.000563 0.000732 0.000945 0.001210 0.001534 0.001926 0.002390 0.002931 0.003549 0.004239 0.004993 0.005797 0.006632 0.007471 0.008283 0.009028 0.009662 0.010133 0.010386 0.010365 0.010018 0.009303 0.008196 0.006699 0.004849 0.002720 0.000428 -0.001872 -0.004002 -0.005771 -0.007003 -0.007564 -0.007384 -0.006477 -0.004956 -0.003023 -0.000956 0.000927 0.002304 0.002905 0.002547 0.001175 -0.001122 -0.004118 -0.007470 -0.010765 -0.013580 -0.015542 -0.016383 -0.015985 -0.014394 -0.011816 -0.008586 -0.005120 -0.001849 0.000833 0.002631 0.003380 0.003062 0.001800 -0.000166 -0.002522 -0.004925 -0.007052 -0.008636 -0.009497 -0.009551 -0.008814 -0.007383 -0.005418 -0.003112 -0.000668 0.001728 0.003922 0.005801 0.007299 0.008391 0.009085 0.009416 0.009432 0.009189 0.008744 0.008150 0.007456 0.006705 0.005933 0.005170 0.004438 0.003756 0.003135 0.002583 0.002100 0.001687 0.001338 0.001049 0.000812 0.000621 0.000470 0.000351 0.000259 0.000189 0.000136 0.000098 0.000069 0.000049 0.000035 0.000025 0.000018 0.000013 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000011 0.000014 0.000019 0.000027 0.000037 0.000051 0.000070 0.000096 0.000131 0.000179 0.000241 0.000323 0.000431 0.000570 0.000750 0.000978 0.001265 0.001622 0.002060 0.002587 0.003213 0.003942 0.004775 0.005708 0.006728 0.007818 0.008951 0.010093 0.011198 0.012215 0.013082 0.013729 0.014081 0.014063 0.013603 0.012643 0.011153 0.009132 0.006630 0.003748 0.000643 -0.002478 -0.005368 -0.007768 -0.009439 -0.010190 -0.009925 -0.008657 -0.006534 -0.003828 -0.000914 0.001772 0.003793 0.004770 0.004447 0.002739 -0.000247 -0.004210 -0.008690 -0.013130 -0.016953 -0.019645 -0.020836 -0.020355 -0.018256 -0.014813 -0.010479 -0.005815 -0.001415 0.002185 0.004574 0.005523 0.005004 0.003183 0.000390 -0.002944 -0.006346 -0.009367 -0.011636 -0.012901 -0.013047 -0.012090 -0.010164 -0.007489 -0.004331 -0.000969 0.002339 0.005379 0.007993 0.010086 0.011622 0.012608 0.013089 0.013130 0.012807 0.012198 0.011379 0.010418 0.009374 0.008299 0.007234 0.006212 0.005259 0.004392 0.003618 0.002943 0.002364 0.001877 0.001472 0.001141 0.000874 0.000662 0.000495 0.000366 0.000268 0.000194 0.000139 0.000099 0.000070 0.000050 0.000035 0.000025 0.000018 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000032 0.000044 0.000061 0.000085 0.000117 0.000160 0.000217 0.000294 0.000395 0.000528 0.000701 0.000923 0.001206 0.001563 0.002005 0.002547 0.003199 0.003974 0.004876 0.005906 0.007061 0.008324 0.009675 0.011081 0.012496 0.013867 0.015127 0.016199 0.016996 0.017427 0.017396 0.016815 0.015615 0.013754 0.011236 0.008121 0.004535 0.000674 -0.003201 -0.006783 -0.009748 -0.011791 -0.012675 -0.012273 -0.010600 -0.007836 -0.004317 -0.000510 0.003038 0.005777 0.007228 0.007060 0.005154 0.001636 -0.003131 -0.008582 -0.014027 -0.018745 -0.022095 -0.023610 -0.023070 -0.020535 -0.016339 -0.011039 -0.005334 0.000039 0.004407 0.007260 0.008307 0.007514 0.005090 0.001446 -0.002875 -0.007277 -0.011194 -0.014161 -0.015859 -0.016139 -0.015022 -0.012675 -0.009373 -0.005450 -0.001257 0.002881 0.006695 0.009985 0.012630 0.014579 0.015839 0.016465 0.016535 0.016143 0.015388 0.014365 0.013159 0.011845 0.010490 0.009147 0.007858 0.006654 0.005557 0.004579 0.003725 0.002993 0.002376 0.001864 0.001445 0.001108 0.000840 0.000629 0.000467 0.000342 0.000248 0.000179 0.000128 0.000090 0.000064 0.000045 0.000032 0.000023 0.000016 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000007 0.000008 0.000011 0.000014 0.000019 0.000027 0.000037 0.000051 0.000071 0.000098 0.000135 0.000185 0.000252 0.000342 0.000461 0.000617 0.000820 0.001081 0.001414 0.001832 0.002351 0.002986 0.003752 0.004659 0.005715 0.006922 0.008274 0.009754 0.011336 0.012980 0.014636 0.016237 0.017705 0.018949 0.019868 0.020352 0.020291 0.019582 0.018145 0.015931 0.012947 0.009264 0.005032 0.000485 -0.004068 -0.008263 -0.011714 -0.014059 -0.015014 -0.014424 -0.012305 -0.008865 -0.004502 0.000233 0.004692 0.008218 0.010235 0.010343 0.008389 0.004506 -0.000888 -0.007133 -0.013423 -0.018911 -0.022838 -0.024649 -0.024077 -0.021187 -0.016362 -0.010254 -0.003683 0.002486 0.007463 0.010643 0.011687 0.010555 0.007494 0.002992 -0.002306 -0.007692 -0.012496 -0.016163 -0.018313 -0.018771 -0.017560 -0.014877 -0.011045 -0.006462 -0.001541 0.003331 0.007833 0.011729 0.014871 0.017196 0.018711 0.019474 0.019577 0.019131 0.018251 0.017049 0.015625 0.014072 0.012467 0.010874 0.009344 0.007914 0.006611 0.005449 0.004434 0.003563 0.002828 0.002219 0.001721 0.001320 0.001001 0.000751 0.000558 0.000410 0.000298 0.000215 0.000154 0.000109 0.000077 0.000054 0.000038 0.000027 0.000020 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000009 0.000011 0.000015 0.000021 0.000029 0.000041 0.000057 0.000079 0.000110 0.000151 0.000207 0.000283 0.000384 0.000518 0.000695 0.000924 0.001220 0.001596 0.002069 0.002656 0.003373 0.004236 0.005258 0.006448 0.007807 0.009328 0.010994 0.012772 0.014620 0.016477 0.018269 0.019906 0.021285 0.022292 0.022802 0.022693 0.021849 0.020180 0.017634 0.014220 0.010021 0.005211 0.000056 -0.005091 -0.009813 -0.013667 -0.016240 -0.017206 -0.016386 -0.013793 -0.009661 -0.004443 0.001234 0.006629 0.010986 0.013643 0.014133 0.012265 0.008179 0.002337 -0.004526 -0.011498 -0.017624 -0.022043 -0.024120 -0.023546 -0.020384 -0.015062 -0.008311 -0.001053 0.005735 0.011161 0.014542 0.015496 0.013976 0.010269 0.004930 -0.001307 -0.007635 -0.013291 -0.017641 -0.020253 -0.020925 -0.019683 -0.016751 -0.012494 -0.007364 -0.001832 0.003666 0.008761 0.013183 0.016761 0.019421 0.021165 0.022058 0.022201 0.021717 0.020735 0.019383 0.017775 0.016017 0.014196 0.012387 0.010647 0.009020 0.007537 0.006213 0.005056 0.004064 0.003226 0.002532 0.001964 0.001507 0.001144 0.000859 0.000638 0.000469 0.000342 0.000247 0.000177 0.000126 0.000089 0.000063 0.000044 0.000031 0.000022 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000023 0.000032 0.000044 0.000062 0.000086 0.000120 0.000165 0.000226 0.000310 0.000421 0.000568 0.000762 0.001014 0.001339 0.001752 0.002271 0.002914 0.003700 0.004644 0.005763 0.007064 0.008549 0.010210 0.012027 0.013966 0.015977 0.017994 0.019934 0.021700 0.023175 0.024235 0.024744 0.024568 0.023582 0.021690 0.018836 0.015034 0.010379 0.005062 -0.000617 -0.006267 -0.011424 -0.015600 -0.018332 -0.019258 -0.018177 -0.015101 -0.010287 -0.004233 0.002364 0.008683 0.013882 0.017218 0.018161 0.016489 0.012340 0.006208 -0.001107 -0.008608 -0.015247 -0.020075 -0.022388 -0.021839 -0.018488 -0.012798 -0.005563 0.002211 0.009453 0.015186 0.018662 0.019464 0.017542 0.013214 0.007092 -0.000010 -0.007206 -0.013649 -0.018641 -0.021705 -0.022615 -0.021399 -0.018302 -0.013725 -0.008166 -0.002141 0.003867 0.009453 0.014316 0.018265 0.021214 0.023162 0.024176 0.024364 0.023859 0.022802 0.021332 0.019576 0.017649 0.015651 0.013662 0.011747 0.009956 0.008321 0.006861 0.005585 0.004489 0.003565 0.002798 0.002171 0.001666 0.001265 0.000950 0.000707 0.000521 0.000380 0.000275 0.000198 0.000141 0.000100 0.000070 0.000049 0.000035 0.000025 0.000018 0.000014 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000012 0.000016 0.000023 0.000033 0.000047 0.000066 0.000092 0.000127 0.000176 0.000242 0.000331 0.000451 0.000609 0.000817 0.001088 0.001436 0.001879 0.002435 0.003123 0.003963 0.004973 0.006167 0.007555 0.009139 0.010908 0.012843 0.014904 0.017037 0.019172 0.021219 0.023069 0.024602 0.025681 0.026162 0.025903 0.024772 0.022667 0.019535 0.015392 0.010342 0.004599 -0.001515 -0.007574 -0.013077 -0.017493 -0.020322 -0.021169 -0.019816 -0.016273 -0.010817 -0.003983 0.003473 0.010660 0.016663 0.020670 0.022097 0.020689 0.016580 0.010288 0.002663 -0.005231 -0.012269 -0.017430 -0.019952 -0.019455 -0.015992 -0.010051 -0.002476 0.005660 0.013213 0.019139 0.022638 0.023262 0.020961 0.016076 0.009267 0.001409 -0.006542 -0.013677 -0.019244 -0.022727 -0.023881 -0.022735 -0.019549 -0.014754 -0.008880 -0.002483 0.003919 0.009891 0.015107 0.019359 0.022550 0.024675 0.025800 0.026040 0.025532 0.024427 0.022872 0.021005 0.018950 0.016813 0.014683 0.012631 0.010709 0.008953 0.007385 0.006012 0.004834 0.003839 0.003014 0.002339 0.001796 0.001364 0.001025 0.000763 0.000563 0.000412 0.000298 0.000215 0.000153 0.000109 0.000077 0.000054 0.000038 0.000027 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000016 0.000024 0.000034 0.000048 0.000068 0.000096 0.000133 0.000185 0.000254 0.000348 0.000474 0.000640 0.000859 0.001144 0.001510 0.001976 0.002559 0.003281 0.004161 0.005218 0.006468 0.007919 0.009573 0.011421 0.013437 0.015582 0.017798 0.020008 0.022118 0.024013 0.025565 0.026631 0.027060 0.026704 0.025428 0.023127 0.019749 0.015315 0.009941 0.003853 -0.002604 -0.008977 -0.014736 -0.019315 -0.022187 -0.022932 -0.021316 -0.017348 -0.011322 -0.003803 0.004406 0.012360 0.019081 0.023701 0.025592 0.024471 0.020463 0.014104 0.006280 -0.001895 -0.009235 -0.014664 -0.017372 -0.016948 -0.013441 -0.007352 0.000440 0.008811 0.016564 0.022602 0.026086 0.026545 0.023927 0.018590 0.011229 0.002763 -0.005800 -0.013501 -0.019548 -0.023394 -0.024781 -0.023735 -0.020525 -0.015603 -0.009524 -0.002871 0.003812 0.010067 0.015548 0.020035 0.023419 0.025693 0.026920 0.027216 0.026723 0.025597 0.023992 0.022052 0.019909 0.017675 0.015444 0.013291 0.011273 0.009428 0.007779 0.006336 0.005095 0.004048 0.003178 0.002468 0.001895 0.001440 0.001083 0.000807 0.000596 0.000436 0.000317 0.000228 0.000163 0.000116 0.000082 0.000058 0.000041 0.000029 0.000021 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000008 0.000011 0.000016 0.000023 0.000034 0.000049 0.000070 0.000098 0.000137 0.000190 0.000263 0.000360 0.000490 0.000662 0.000889 0.001183 0.001561 0.002041 0.002643 0.003386 0.004292 0.005380 0.006665 0.008155 0.009853 0.011747 0.013812 0.016004 0.018262 0.020508 0.022640 0.024541 0.026077 0.027101 0.027457 0.026996 0.025579 0.023103 0.019517 0.014849 0.009222 0.002876 -0.003830 -0.010423 -0.016350 -0.021024 -0.023895 -0.024526 -0.022674 -0.018349 -0.011854 -0.003780 0.005037 0.013609 0.020915 0.026044 0.028332 0.027473 0.023585 0.017213 0.009268 0.000898 -0.006667 -0.012308 -0.015180 -0.014848 -0.011352 -0.005199 0.002709 0.011216 0.019089 0.025194 0.028662 0.029006 0.026170 0.020520 0.012773 0.003877 -0.005124 -0.013241 -0.019651 -0.023786 -0.025377 -0.024444 -0.021263 -0.016296 -0.010113 -0.003313 0.003543 0.009980 0.015642 0.020296 0.023827 0.026221 0.027539 0.027895 0.027434 0.026313 0.024691 0.022717 0.020525 0.018234 0.015942 0.013727 0.011648 0.009746 0.008045 0.006554 0.005273 0.004190 0.003291 0.002556 0.001964 0.001493 0.001124 0.000838 0.000619 0.000454 0.000330 0.000238 0.000170 0.000121 0.000086 0.000060 0.000043 0.000030 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000015 0.000023 0.000034 0.000049 0.000070 0.000099 0.000139 0.000193 0.000267 0.000366 0.000499 0.000674 0.000905 0.001204 0.001588 0.002076 0.002686 0.003440 0.004359 0.005460 0.006760 0.008268 0.009984 0.011895 0.013975 0.016178 0.018443 0.020686 0.022804 0.024675 0.026165 0.027121 0.027390 0.026818 0.025270 0.022644 0.018894 0.014052 0.008248 0.001730 -0.005130 -0.011848 -0.017859 -0.022563 -0.025397 -0.025916 -0.023872 -0.019276 -0.012439 -0.003968 0.005280 0.014289 0.022009 0.027501 0.030077 0.029416 0.025629 0.019264 0.011245 0.002745 -0.004984 -0.010791 -0.013809 -0.013581 -0.010138 -0.003987 0.003960 0.012531 0.020472 0.026627 0.030110 0.030417 0.027487 0.021687 0.013743 0.004618 -0.004632 -0.012997 -0.019637 -0.023973 -0.025723 -0.024906 -0.021794 -0.016853 -0.010657 -0.003811 0.003116 0.009643 0.015404 0.020161 0.023792 0.026277 0.027675 0.028094 0.027680 0.026589 0.024981 0.023008 0.020807 0.018498 0.016183 0.013943 0.011837 0.009909 0.008183 0.006669 0.005368 0.004268 0.003354 0.002606 0.002003 0.001523 0.001147 0.000856 0.000633 0.000464 0.000338 0.000244 0.000175 0.000124 0.000088 0.000062 0.000044 0.000031 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000022 0.000033 0.000048 0.000069 0.000098 0.000139 0.000193 0.000268 0.000367 0.000500 0.000677 0.000908 0.001208 0.001593 0.002081 0.002692 0.003446 0.004364 0.005464 0.006761 0.008264 0.009973 0.011874 0.013940 0.016123 0.018360 0.020565 0.022635 0.024447 0.025863 0.026733 0.026903 0.026222 0.024558 0.021813 0.017946 0.012993 0.007090 0.000491 -0.006429 -0.013182 -0.019196 -0.023869 -0.026638 -0.027055 -0.024872 -0.020104 -0.013066 -0.004373 0.005108 0.014349 0.022287 0.027970 0.030698 0.030143 0.026409 0.020045 0.011979 0.003391 -0.004451 -0.010386 -0.013529 -0.013411 -0.010052 -0.003953 0.003977 0.012563 0.020543 0.026754 0.030298 0.030663 0.027778 0.022003 0.014060 0.004909 -0.004392 -0.012830 -0.019563 -0.024002 -0.025862 -0.025153 -0.022141 -0.017286 -0.011158 -0.004357 0.002547 0.009076 0.014861 0.019660 0.023346 0.025895 0.027359 0.027843 0.027488 0.026450 0.024885 0.022946 0.020771 0.018482 0.016180 0.013949 0.011849 0.009924 0.008200 0.006687 0.005384 0.004283 0.003368 0.002618 0.002013 0.001532 0.001155 0.000862 0.000638 0.000468 0.000341 0.000246 0.000176 0.000126 0.000089 0.000062 0.000044 0.000031 0.000022 0.000016 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000021 0.000031 0.000046 0.000067 0.000096 0.000136 0.000191 0.000264 0.000363 0.000495 0.000670 0.000899 0.001196 0.001577 0.002059 0.002663 0.003407 0.004312 0.005397 0.006675 0.008154 0.009834 0.011701 0.013724 0.015858 0.018037 0.020175 0.022168 0.023894 0.025216 0.025986 0.026053 0.025270 0.023510 0.020681 0.016746 0.011748 0.005825 -0.000767 -0.007654 -0.014351 -0.020291 -0.024879 -0.027557 -0.027886 -0.025622 -0.020785 -0.013691 -0.004956 0.004555 0.013816 0.021767 0.027459 0.030191 0.029635 0.025892 0.019509 0.011409 0.002768 -0.005146 -0.011171 -0.014417 -0.014408 -0.011152 -0.005140 0.002730 0.011295 0.019299 0.025581 0.029241 0.029761 0.027057 0.021477 0.013725 0.004745 -0.004418 -0.012762 -0.019451 -0.023900 -0.025816 -0.025202 -0.022315 -0.017598 -0.011609 -0.004937 0.001862 0.008312 0.014051 0.018834 0.022533 0.025118 0.026635 0.027184 0.026898 0.025930 0.024434 0.022559 0.020443 0.018207 0.015952 0.013762 0.011698 0.009803 0.008105 0.006613 0.005329 0.004242 0.003337 0.002596 0.001998 0.001521 0.001147 0.000857 0.000634 0.000466 0.000339 0.000245 0.000176 0.000125 0.000088 0.000062 0.000043 0.000030 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000020 0.000030 0.000044 0.000065 0.000093 0.000132 0.000186 0.000258 0.000355 0.000484 0.000655 0.000879 0.001170 0.001542 0.002013 0.002602 0.003329 0.004211 0.005267 0.006511 0.007950 0.009581 0.011391 0.013349 0.015409 0.017504 0.019549 0.021442 0.023062 0.024275 0.024937 0.024901 0.024028 0.022197 0.019321 0.015373 0.010395 0.004530 -0.001969 -0.008733 -0.015288 -0.021081 -0.025530 -0.028095 -0.028349 -0.026059 -0.021251 -0.014239 -0.005634 0.003713 0.012792 0.020560 0.026083 0.028675 0.028013 0.024200 0.017775 0.009651 0.000991 -0.006953 -0.013028 -0.016351 -0.016442 -0.013301 -0.007403 0.000375 0.008890 0.016904 0.023271 0.027095 0.027853 0.025451 0.020215 0.012822 0.004189 -0.004667 -0.012768 -0.019293 -0.023663 -0.025587 -0.025056 -0.022312 -0.017780 -0.011993 -0.005523 0.001093 0.007393 0.013020 0.017735 0.021407 0.024001 0.025557 0.026167 0.025958 0.025076 0.023670 0.021885 0.019856 0.017702 0.015524 0.013402 0.011400 0.009561 0.007909 0.006458 0.005207 0.004148 0.003266 0.002543 0.001958 0.001492 0.001126 0.000841 0.000623 0.000458 0.000333 0.000241 0.000172 0.000122 0.000086 0.000060 0.000042 0.000029 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000012 0.000019 0.000028 0.000042 0.000062 0.000089 0.000127 0.000179 0.000248 0.000342 0.000468 0.000633 0.000850 0.001131 0.001491 0.001946 0.002515 0.003216 0.004066 0.005084 0.006281 0.007664 0.009231 0.010965 0.012838 0.014802 0.016792 0.018725 0.020499 0.021998 0.023093 0.023644 0.023513 0.022566 0.020691 0.017810 0.013900 0.009008 0.003277 -0.003046 -0.009604 -0.015936 -0.021511 -0.025772 -0.028199 -0.028388 -0.026120 -0.021426 -0.014620 -0.006295 0.002716 0.011434 0.018846 0.024047 0.026374 0.025518 0.021586 0.015107 0.006978 -0.001663 -0.009590 -0.015670 -0.019037 -0.019214 -0.016192 -0.010429 -0.002774 0.005661 0.013666 0.020118 0.024134 0.025191 0.023181 0.018405 0.011505 0.003360 -0.005053 -0.012788 -0.019049 -0.023270 -0.025162 -0.024706 -0.022124 -0.017816 -0.012289 -0.006085 0.000281 0.006365 0.011823 0.016421 0.020028 0.022605 0.024184 0.024851 0.024724 0.023939 0.022639 0.020965 0.019047 0.016999 0.014922 0.012894 0.010977 0.009212 0.007627 0.006232 0.005029 0.004009 0.003159 0.002461 0.001897 0.001447 0.001092 0.000817 0.000605 0.000445 0.000324 0.000234 0.000167 0.000119 0.000083 0.000058 0.000040 0.000028 0.000019 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000011 0.000018 0.000027 0.000040 0.000058 0.000084 0.000120 0.000170 0.000237 0.000327 0.000447 0.000605 0.000813 0.001082 0.001426 0.001862 0.002405 0.003074 0.003886 0.004856 0.005996 0.007311 0.008798 0.010442 0.012213 0.014065 0.015934 0.017739 0.019383 0.020753 0.021725 0.022169 0.021953 0.020953 0.019065 0.016219 0.012399 0.007656 0.002128 -0.003943 -0.010216 -0.016251 -0.021545 -0.025568 -0.027833 -0.027960 -0.025750 -0.021239 -0.014736 -0.006815 0.001723 0.009936 0.016854 0.021614 0.023584 0.022474 0.018397 0.011873 0.003771 -0.004800 -0.012651 -0.018685 -0.022056 -0.022298 -0.019398 -0.013790 -0.006290 0.002025 0.009988 0.016506 0.020716 0.022098 0.020532 0.016289 0.009973 0.002413 -0.005458 -0.012739 -0.018663 -0.022686 -0.024519 -0.024136 -0.021735 -0.017688 -0.012469 -0.006588 -0.000531 0.005280 0.010517 0.014953 0.018460 0.020995 0.022583 0.023299 0.023253 0.022573 0.021392 0.019845 0.018055 0.016134 0.014178 0.012263 0.010448 0.008776 0.007271 0.005946 0.004802 0.003831 0.003021 0.002356 0.001817 0.001387 0.001048 0.000784 0.000581 0.000427 0.000311 0.000224 0.000160 0.000113 0.000079 0.000055 0.000038 0.000026 0.000018 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000025 0.000037 0.000054 0.000079 0.000113 0.000160 0.000223 0.000308 0.000422 0.000573 0.000770 0.001025 0.001351 0.001763 0.002277 0.002910 0.003677 0.004592 0.005666 0.006904 0.008302 0.009843 0.011500 0.013227 0.014963 0.016631 0.018137 0.019375 0.020227 0.020571 0.020285 0.019253 0.017383 0.014613 0.010932 0.006394 0.001134 -0.004618 -0.010537 -0.016209 -0.021163 -0.024904 -0.026981 -0.027044 -0.024913 -0.020633 -0.014503 -0.007074 0.000890 0.008498 0.014830 0.019071 0.020631 0.019244 0.015028 0.008490 0.000470 -0.007966 -0.015675 -0.021601 -0.024931 -0.025216 -0.022436 -0.017005 -0.009701 -0.001554 0.006316 0.012855 0.017229 0.018925 0.017812 0.014131 0.008441 0.001520 -0.005754 -0.012528 -0.018075 -0.021871 -0.023634 -0.023329 -0.021131 -0.017379 -0.012511 -0.007001 -0.001303 0.004187 0.009158 0.013395 0.016769 0.019238 0.020817 0.021574 0.021607 0.021034 0.019981 0.018571 0.016923 0.015143 0.013322 0.011534 0.009836 0.008269 0.006857 0.005612 0.004535 0.003621 0.002858 0.002230 0.001722 0.001315 0.000995 0.000745 0.000552 0.000406 0.000296 0.000213 0.000152 0.000107 0.000075 0.000052 0.000035 0.000024 0.000016 0.000011 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000015 0.000023 0.000034 0.000050 0.000073 0.000105 0.000148 0.000208 0.000288 0.000395 0.000536 0.000721 0.000961 0.001267 0.001654 0.002136 0.002728 0.003445 0.004300 0.005303 0.006456 0.007756 0.009187 0.010722 0.012316 0.013913 0.015439 0.016805 0.017912 0.018650 0.018905 0.018566 0.017527 0.015706 0.013049 0.009550 0.005267 0.000330 -0.005045 -0.010551 -0.015805 -0.020370 -0.023791 -0.025654 -0.025642 -0.023599 -0.019575 -0.013860 -0.006977 0.000357 0.007302 0.013000 0.016692 0.017831 0.016180 0.011862 0.005368 -0.002498 -0.010718 -0.018206 -0.023957 -0.027198 -0.027499 -0.024840 -0.019611 -0.012550 -0.004632 0.003076 0.009569 0.014045 0.016007 0.015314 0.012179 0.007114 0.000840 -0.005823 -0.012075 -0.017231 -0.020795 -0.022492 -0.022277 -0.020303 -0.016876 -0.012395 -0.007295 -0.001998 0.003131 0.007800 0.011802 0.015017 0.017396 0.018950 0.019737 0.019844 0.019377 0.018453 0.017187 0.015689 0.014059 0.012384 0.010733 0.009162 0.007709 0.006398 0.005240 0.004238 0.003387 0.002675 0.002089 0.001614 0.001234 0.000934 0.000700 0.000520 0.000382 0.000278 0.000200 0.000143 0.000101 0.000070 0.000048 0.000033 0.000022 0.000015 0.000010 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000021 0.000031 0.000046 0.000067 0.000097 0.000137 0.000192 0.000267 0.000366 0.000498 0.000670 0.000893 0.001178 0.001537 0.001984 0.002533 0.003198 0.003989 0.004916 0.005980 0.007178 0.008493 0.009901 0.011359 0.012814 0.014197 0.015425 0.016407 0.017040 0.017220 0.016846 0.015823 0.014079 0.011568 0.008291 0.004305 -0.000266 -0.005216 -0.010264 -0.015057 -0.019194 -0.022263 -0.023889 -0.023790 -0.021831 -0.018070 -0.012784 -0.006465 0.000219 0.006487 0.011548 0.014700 0.015447 0.013579 0.009224 0.002855 -0.004767 -0.012681 -0.019863 -0.025368 -0.028467 -0.028759 -0.026223 -0.021225 -0.014459 -0.006842 0.000620 0.006978 0.011471 0.013620 0.013280 0.010636 0.006154 0.000498 -0.005575 -0.011321 -0.016100 -0.019444 -0.021090 -0.020984 -0.019257 -0.016180 -0.012114 -0.007455 -0.002587 0.002149 0.006486 0.010228 0.013259 0.015528 0.017041 0.017845 0.018017 0.017652 0.016856 0.015735 0.014391 0.012916 0.011392 0.009885 0.008446 0.007113 0.005908 0.004843 0.003920 0.003135 0.002478 0.001937 0.001498 0.001146 0.000868 0.000651 0.000484 0.000356 0.000259 0.000187 0.000133 0.000094 0.000065 0.000045 0.000030 0.000020 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000013 0.000019 0.000028 0.000042 0.000061 0.000088 0.000125 0.000176 0.000245 0.000337 0.000458 0.000617 0.000822 0.001084 0.001415 0.001826 0.002331 0.002941 0.003667 0.004515 0.005488 0.006581 0.007780 0.009060 0.010382 0.011696 0.012939 0.014035 0.014899 0.015438 0.015558 0.015167 0.014182 0.012539 0.010203 0.007178 0.003521 -0.000650 -0.005144 -0.009702 -0.014004 -0.017686 -0.020380 -0.021750 -0.021548 -0.019663 -0.016157 -0.011294 -0.005529 0.000518 0.006131 0.010585 0.013244 0.013659 0.011648 0.007344 0.001194 -0.006085 -0.013597 -0.020385 -0.025572 -0.028481 -0.028740 -0.026330 -0.021594 -0.015179 -0.007940 -0.000815 0.005308 0.009714 0.011950 0.011870 0.009634 0.005664 0.000566 -0.004965 -0.010244 -0.014678 -0.017830 -0.019447 -0.019471 -0.018009 -0.015301 -0.011670 -0.007471 -0.003056 0.001269 0.005252 0.008713 0.011541 0.013683 0.015139 0.015948 0.016175 0.015905 0.015233 0.014254 0.013062 0.011743 0.010372 0.009011 0.007708 0.006497 0.005401 0.004430 0.003589 0.002872 0.002272 0.001777 0.001375 0.001053 0.000799 0.000600 0.000446 0.000328 0.000239 0.000172 0.000123 0.000086 0.000060 0.000041 0.000027 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000017 0.000026 0.000038 0.000055 0.000080 0.000114 0.000160 0.000223 0.000307 0.000418 0.000563 0.000751 0.000990 0.001291 0.001666 0.002126 0.002681 0.003340 0.004110 0.004992 0.005981 0.007064 0.008217 0.009406 0.010584 0.011693 0.012664 0.013420 0.013877 0.013951 0.013560 0.012631 0.011111 0.008970 0.006219 0.002913 -0.000837 -0.004855 -0.008906 -0.012701 -0.015916 -0.018222 -0.019324 -0.019008 -0.017181 -0.013913 -0.009449 -0.004210 0.001238 0.006244 0.010150 0.012384 0.012547 0.010484 0.006328 0.000498 -0.006338 -0.013352 -0.019665 -0.024468 -0.027142 -0.027345 -0.025067 -0.020624 -0.014614 -0.007829 -0.001133 0.004651 0.008862 0.011075 0.011149 0.009223 0.005676 0.001059 -0.003997 -0.008863 -0.012995 -0.015987 -0.017601 -0.017773 -0.016592 -0.014265 -0.011078 -0.007350 -0.003396 0.000504 0.004122 0.007289 0.009900 0.011902 0.013288 0.014089 0.014360 0.014176 0.013619 0.012777 0.011734 0.010568 0.009349 0.008132 0.006964 0.005875 0.004888 0.004013 0.003253 0.002605 0.002062 0.001614 0.001250 0.000959 0.000728 0.000547 0.000407 0.000300 0.000219 0.000158 0.000112 0.000079 0.000055 0.000037 0.000025 0.000016 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000015 0.000023 0.000034 0.000050 0.000072 0.000103 0.000145 0.000202 0.000278 0.000379 0.000510 0.000680 0.000896 0.001169 0.001507 0.001922 0.002422 0.003016 0.003709 0.004502 0.005390 0.006360 0.007391 0.008452 0.009501 0.010483 0.011339 0.011997 0.012384 0.012425 0.012047 0.011190 0.009806 0.007876 0.005411 0.002466 -0.000854 -0.004391 -0.007932 -0.011220 -0.013967 -0.015884 -0.016715 -0.016277 -0.014496 -0.011443 -0.007347 -0.002593 0.002308 0.006768 0.010200 0.012091 0.012091 0.010071 0.006159 0.000747 -0.005555 -0.011989 -0.017754 -0.022117 -0.024518 -0.024650 -0.022508 -0.018384 -0.012829 -0.006564 -0.000382 0.004969 0.008880 0.010963 0.011085 0.009367 0.006150 0.001929 -0.002722 -0.007234 -0.011111 -0.013977 -0.015612 -0.015946 -0.015051 -0.013107 -0.010365 -0.007106 -0.003613 -0.000138 0.003110 0.005978 0.008364 0.010215 0.011520 0.012302 0.012606 0.012497 0.012047 0.011333 0.010432 0.009414 0.008341 0.007266 0.006230 0.005261 0.004381 0.003600 0.002920 0.002340 0.001854 0.001452 0.001126 0.000864 0.000656 0.000494 0.000368 0.000271 0.000198 0.000143 0.000102 0.000071 0.000049 0.000034 0.000022 0.000015 0.000009 0.000006 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000009 0.000014 0.000020 0.000031 0.000045 0.000065 0.000092 0.000130 0.000182 0.000250 0.000341 0.000459 0.000611 0.000805 0.001049 0.001352 0.001723 0.002171 0.002701 0.003320 0.004027 0.004817 0.005680 0.006596 0.007536 0.008463 0.009328 0.010077 0.010649 0.010977 0.010995 0.010643 0.009866 0.008629 0.006915 0.004741 0.002158 -0.000737 -0.003801 -0.006843 -0.009637 -0.011930 -0.013470 -0.014038 -0.013477 -0.011733 -0.008875 -0.005115 -0.000801 0.003609 0.007592 0.010624 0.012256 0.012180 0.010289 0.006708 0.001794 -0.003898 -0.009685 -0.014848 -0.018730 -0.020830 -0.020879 -0.018877 -0.015095 -0.010031 -0.004340 0.001263 0.006100 0.009625 0.011485 0.011560 0.009957 0.006981 0.003078 -0.001237 -0.005451 -0.009113 -0.011882 -0.013552 -0.014054 -0.013443 -0.011874 -0.009564 -0.006763 -0.003720 -0.000662 0.002222 0.004791 0.006950 0.008644 0.009861 0.010614 0.010941 0.010895 0.010542 0.009947 0.009179 0.008301 0.007368 0.006428 0.005518 0.004666 0.003889 0.003198 0.002596 0.002082 0.001650 0.001294 0.001004 0.000771 0.000587 0.000442 0.000329 0.000243 0.000177 0.000128 0.000091 0.000064 0.000044 0.000030 0.000020 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000027 0.000040 0.000058 0.000083 0.000117 0.000162 0.000224 0.000304 0.000409 0.000545 0.000717 0.000934 0.001204 0.001533 0.001930 0.002400 0.002948 0.003573 0.004272 0.005035 0.005842 0.006670 0.007483 0.008241 0.008894 0.009388 0.009667 0.009672 0.009352 0.008663 0.007574 0.006077 0.004188 0.001957 -0.000528 -0.003138 -0.005706 -0.008032 -0.009896 -0.011084 -0.011405 -0.010732 -0.009022 -0.006345 -0.002892 0.001024 0.004996 0.008563 0.011266 0.012711 0.012632 0.010941 0.007757 0.003401 -0.001630 -0.006729 -0.011256 -0.014631 -0.016415 -0.016374 -0.014515 -0.011086 -0.006537 -0.001453 0.003525 0.007795 0.010869 0.012437 0.012390 0.010828 0.008022 0.004371 0.000336 -0.003624 -0.007103 -0.009794 -0.011505 -0.012169 -0.011828 -0.010613 -0.008714 -0.006348 -0.003735 -0.001078 0.001455 0.003733 0.005667 0.007204 0.008327 0.009044 0.009384 0.009392 0.009124 0.008637 0.007992 0.007244 0.006443 0.005631 0.004841 0.004098 0.003420 0.002814 0.002287 0.001835 0.001456 0.001143 0.000887 0.000682 0.000519 0.000391 0.000292 0.000216 0.000157 0.000114 0.000081 0.000057 0.000039 0.000027 0.000018 0.000011 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000016 0.000024 0.000035 0.000051 0.000074 0.000104 0.000144 0.000199 0.000270 0.000363 0.000483 0.000635 0.000826 0.001063 0.001353 0.001703 0.002116 0.002598 0.003148 0.003761 0.004430 0.005137 0.005861 0.006571 0.007230 0.007797 0.008223 0.008461 0.008460 0.008177 0.007577 0.006634 0.005346 0.003729 0.001832 -0.000268 -0.002455 -0.004583 -0.006478 -0.007952 -0.008820 -0.008923 -0.008156 -0.006487 -0.003983 -0.000818 0.002732 0.006311 0.009515 0.011945 0.013259 0.013230 0.011788 0.009040 0.005273 0.000925 -0.003469 -0.007351 -0.010214 -0.011678 -0.011546 -0.009831 -0.006759 -0.002730 0.001735 0.006071 0.009748 0.012339 0.013572 0.013358 0.011786 0.009100 0.005654 0.001859 -0.001876 -0.005190 -0.007806 -0.009552 -0.010361 -0.010266 -0.009376 -0.007855 -0.005892 -0.003681 -0.001399 0.000802 0.002803 0.004520 0.005903 0.006930 0.007604 0.007949 0.008001 0.007807 0.007418 0.006885 0.006256 0.005577 0.004883 0.004205 0.003565 0.002978 0.002454 0.001995 0.001603 0.001273 0.001000 0.000777 0.000598 0.000456 0.000344 0.000257 0.000189 0.000138 0.000100 0.000071 0.000050 0.000035 0.000024 0.000016 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000014 0.000021 0.000031 0.000046 0.000065 0.000092 0.000128 0.000175 0.000238 0.000319 0.000424 0.000557 0.000725 0.000932 0.001186 0.001491 0.001853 0.002273 0.002753 0.003288 0.003870 0.004485 0.005114 0.005730 0.006301 0.006790 0.007157 0.007360 0.007359 0.007115 0.006601 0.005798 0.004706 0.003343 0.001752 0.000006 -0.001797 -0.003528 -0.005038 -0.006167 -0.006759 -0.006680 -0.005845 -0.004233 -0.001906 0.000982 0.004190 0.007407 0.010285 0.012480 0.013699 0.013751 0.012578 0.010276 0.007100 0.003429 -0.000273 -0.003524 -0.005888 -0.007042 -0.006822 -0.005249 -0.002525 0.000995 0.004852 0.008556 0.011643 0.013748 0.014637 0.014237 0.012632 0.010041 0.006777 0.003202 -0.000321 -0.003473 -0.006007 -0.007769 -0.008695 -0.008811 -0.008207 -0.007024 -0.005425 -0.003578 -0.001640 0.000253 0.001995 0.003507 0.004741 0.005673 0.006302 0.006646 0.006733 0.006603 0.006299 0.005866 0.005346 0.004777 0.004192 0.003617 0.003071 0.002569 0.002119 0.001725 0.001387 0.001102 0.000867 0.000674 0.000520 0.000396 0.000299 0.000223 0.000165 0.000121 0.000087 0.000062 0.000044 0.000030 0.000021 0.000014 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000027 0.000040 0.000057 0.000081 0.000112 0.000153 0.000208 0.000279 0.000370 0.000486 0.000631 0.000812 0.001032 0.001297 0.001610 0.001975 0.002390 0.002854 0.003357 0.003889 0.004432 0.004963 0.005455 0.005876 0.006191 0.006365 0.006365 0.006160 0.005727 0.005054 0.004141 0.003007 0.001693 0.000261 -0.001202 -0.002585 -0.003763 -0.004598 -0.004962 -0.004744 -0.003875 -0.002341 -0.000201 0.002412 0.005289 0.008163 0.010736 0.012716 0.013856 0.013994 0.013083 0.011212 0.008598 0.005570 0.002522 -0.000134 -0.002029 -0.002893 -0.002594 -0.001156 0.001236 0.004273 0.007557 0.010662 0.013193 0.014837 0.015400 0.014826 0.013192 0.010694 0.007608 0.004253 0.000946 -0.002033 -0.004466 -0.006215 -0.007223 -0.007507 -0.007144 -0.006251 -0.004971 -0.003447 -0.001818 -0.000202 0.001302 0.002625 0.003719 0.004559 0.005141 0.005478 0.005592 0.005516 0.005287 0.004942 0.004519 0.004050 0.003562 0.003080 0.002620 0.002195 0.001813 0.001478 0.001190 0.000947 0.000745 0.000580 0.000448 0.000342 0.000258 0.000193 0.000143 0.000104 0.000075 0.000054 0.000038 0.000026 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000016 0.000024 0.000035 0.000050 0.000070 0.000097 0.000133 0.000181 0.000242 0.000321 0.000421 0.000546 0.000702 0.000892 0.001120 0.001390 0.001704 0.002061 0.002459 0.002892 0.003349 0.003815 0.004270 0.004691 0.005051 0.005322 0.005472 0.005476 0.005307 0.004948 0.004390 0.003637 0.002706 0.001633 0.000474 -0.000696 -0.001785 -0.002684 -0.003281 -0.003468 -0.003156 -0.002290 -0.000862 0.001076 0.003408 0.005956 0.008494 0.010771 0.012541 0.013597 0.013805 0.013130 0.011647 0.009544 0.007099 0.004646 0.002531 0.001060 0.000456 0.000824 0.002133 0.004220 0.006815 0.009575 0.012138 0.014169 0.015404 0.015685 0.014970 0.013333 0.010947 0.008054 0.004932 0.001857 -0.000927 -0.003231 -0.004933 -0.005980 -0.006386 -0.006212 -0.005560 -0.004549 -0.003304 -0.001945 -0.000576 0.000716 0.001867 0.002831 0.003584 0.004120 0.004445 0.004579 0.004548 0.004383 0.004116 0.003777 0.003396 0.002995 0.002596 0.002213 0.001858 0.001537 0.001255 0.001011 0.000806 0.000635 0.000495 0.000382 0.000292 0.000221 0.000165 0.000122 0.000089 0.000064 0.000046 0.000033 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000009 0.000014 0.000021 0.000030 0.000043 0.000061 0.000084 0.000115 0.000155 0.000208 0.000276 0.000361 0.000469 0.000602 0.000765 0.000960 0.001191 0.001460 0.001765 0.002105 0.002474 0.002864 0.003261 0.003649 0.004008 0.004315 0.004546 0.004677 0.004684 0.004548 0.004254 0.003798 0.003183 0.002426 0.001559 0.000631 -0.000296 -0.001142 -0.001818 -0.002231 -0.002293 -0.001933 -0.001108 0.000187 0.001905 0.003946 0.006163 0.008365 0.010343 0.011895 0.012849 0.013096 0.012609 0.011456 0.009794 0.007856 0.005923 0.004279 0.003177 0.002798 0.003220 0.004411 0.006224 0.008428 0.010729 0.012821 0.014424 0.015321 0.015381 0.014576 0.012977 0.010736 0.008063 0.005198 0.002379 -0.000183 -0.002325 -0.003941 -0.004984 -0.005462 -0.005428 -0.004965 -0.004175 -0.003163 -0.002034 -0.000879 0.000227 0.001224 0.002070 0.002743 0.003233 0.003545 0.003693 0.003699 0.003588 0.003386 0.003121 0.002816 0.002492 0.002166 0.001851 0.001557 0.001291 0.001055 0.000852 0.000680 0.000537 0.000419 0.000324 0.000248 0.000188 0.000140 0.000104 0.000076 0.000055 0.000039 0.000028 0.000020 0.000014 0.000009 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000012 0.000018 0.000026 0.000037 0.000052 0.000072 0.000098 0.000133 0.000177 0.000235 0.000308 0.000400 0.000513 0.000652 0.000818 0.001014 0.001242 0.001501 0.001789 0.002102 0.002432 0.002768 0.003097 0.003401 0.003662 0.003859 0.003972 0.003983 0.003875 0.003638 0.003268 0.002769 0.002158 0.001462 0.000723 -0.000007 -0.000661 -0.001166 -0.001448 -0.001434 -0.001068 -0.000318 0.000817 0.002297 0.004038 0.005918 0.007781 0.009455 0.010773 0.011598 0.011844 0.011490 0.010596 0.009294 0.007778 0.006279 0.005031 0.004238 0.004043 0.004505 0.005588 0.007163 0.009031 0.010944 0.012647 0.013905 0.014541 0.014452 0.013619 0.012108 0.010051 0.007631 0.005051 0.002516 0.000204 -0.001744 -0.003237 -0.004233 -0.004738 -0.004794 -0.004471 -0.003854 -0.003033 -0.002096 -0.001121 -0.000177 0.000686 0.001428 0.002027 0.002474 0.002771 0.002928 0.002963 0.002896 0.002751 0.002548 0.002309 0.002051 0.001788 0.001532 0.001292 0.001074 0.000880 0.000712 0.000569 0.000450 0.000352 0.000273 0.000209 0.000158 0.000119 0.000088 0.000064 0.000047 0.000033 0.000024 0.000017 0.000012 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000022 0.000031 0.000044 0.000061 0.000083 0.000112 0.000150 0.000199 0.000261 0.000338 0.000434 0.000551 0.000692 0.000857 0.001049 0.001267 0.001510 0.001773 0.002051 0.002334 0.002611 0.002867 0.003088 0.003255 0.003353 0.003366 0.003281 0.003090 0.002791 0.002389 0.001897 0.001339 0.000749 0.000173 -0.000336 -0.000718 -0.000914 -0.000867 -0.000534 0.000111 0.001065 0.002294 0.003730 0.005271 0.006792 0.008154 0.009224 0.009892 0.010093 0.009813 0.009105 0.008079 0.006896 0.005745 0.004814 0.004268 0.004217 0.004704 0.005690 0.007063 0.008653 0.010251 0.011646 0.012644 0.013100 0.012934 0.012136 0.010764 0.008932 0.006795 0.004527 0.002299 0.000263 -0.001462 -0.002799 -0.003711 -0.004201 -0.004305 -0.004077 -0.003590 -0.002919 -0.002137 -0.001313 -0.000505 0.000242 0.000893 0.001427 0.001834 0.002115 0.002277 0.002334 0.002304 0.002205 0.002055 0.001871 0.001669 0.001460 0.001255 0.001062 0.000885 0.000727 0.000589 0.000472 0.000374 0.000294 0.000228 0.000175 0.000133 0.000100 0.000074 0.000054 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000003 0.000005 0.000008 0.000012 0.000018 0.000026 0.000037 0.000051 0.000069 0.000094 0.000126 0.000167 0.000219 0.000284 0.000365 0.000463 0.000581 0.000720 0.000880 0.001063 0.001265 0.001485 0.001718 0.001954 0.002186 0.002401 0.002586 0.002727 0.002811 0.002824 0.002758 0.002605 0.002363 0.002037 0.001639 0.001189 0.000715 0.000254 -0.000150 -0.000452 -0.000602 -0.000558 -0.000287 0.000230 0.000989 0.001961 0.003091 0.004297 0.005478 0.006526 0.007336 0.007824 0.007941 0.007680 0.007089 0.006260 0.005326 0.004438 0.003750 0.003391 0.003446 0.003942 0.004841 0.006047 0.007413 0.008766 0.009930 0.010747 0.011100 0.010925 0.010217 0.009028 0.007454 0.005627 0.003690 0.001788 0.000046 -0.001436 -0.002591 -0.003389 -0.003831 -0.003944 -0.003774 -0.003379 -0.002822 -0.002164 -0.001463 -0.000767 -0.000119 0.000453 0.000930 0.001301 0.001565 0.001730 0.001804 0.001803 0.001741 0.001635 0.001497 0.001342 0.001179 0.001018 0.000864 0.000722 0.000595 0.000484 0.000389 0.000309 0.000243 0.000189 0.000145 0.000111 0.000083 0.000062 0.000045 0.000033 0.000024 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000015 0.000021 0.000030 0.000042 0.000057 0.000077 0.000104 0.000138 0.000182 0.000237 0.000305 0.000387 0.000485 0.000601 0.000734 0.000885 0.001054 0.001236 0.001429 0.001625 0.001818 0.001997 0.002151 0.002268 0.002339 0.002352 0.002299 0.002174 0.001977 0.001711 0.001385 0.001017 0.000629 0.000251 -0.000084 -0.000339 -0.000476 -0.000463 -0.000275 0.000101 0.000659 0.001377 0.002209 0.003090 0.003942 0.004682 0.005229 0.005520 0.005522 0.005235 0.004702 0.004001 0.003239 0.002542 0.002029 0.001804 0.001928 0.002420 0.003243 0.004311 0.005502 0.006671 0.007672 0.008376 0.008689 0.008561 0.007988 0.007016 0.005724 0.004221 0.002626 0.001057 -0.000382 -0.001608 -0.002566 -0.003229 -0.003597 -0.003691 -0.003548 -0.003214 -0.002741 -0.002179 -0.001576 -0.000973 -0.000407 0.000098 0.000525 0.000863 0.001112 0.001276 0.001363 0.001384 0.001353 0.001282 0.001182 0.001066 0.000942 0.000816 0.000696 0.000583 0.000482 0.000394 0.000317 0.000253 0.000199 0.000155 0.000120 0.000091 0.000069 0.000051 0.000038 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000034 0.000046 0.000063 0.000085 0.000114 0.000151 0.000196 0.000253 0.000321 0.000402 0.000498 0.000608 0.000733 0.000872 0.001022 0.001181 0.001343 0.001501 0.001648 0.001775 0.001872 0.001930 0.001941 0.001897 0.001793 0.001630 0.001408 0.001137 0.000829 0.000502 0.000180 -0.000113 -0.000346 -0.000494 -0.000530 -0.000438 -0.000209 0.000153 0.000626 0.001177 0.001753 0.002296 0.002742 0.003032 0.003122 0.002991 0.002645 0.002124 0.001494 0.000844 0.000275 -0.000119 -0.000257 -0.000092 0.000384 0.001137 0.002093 0.003148 0.004182 0.005075 0.005721 0.006044 0.006002 0.005595 0.004859 0.003859 0.002683 0.001427 0.000188 -0.000949 -0.001918 -0.002672 -0.003189 -0.003467 -0.003522 -0.003383 -0.003085 -0.002671 -0.002182 -0.001656 -0.001130 -0.000631 -0.000183 0.000200 0.000510 0.000744 0.000905 0.001001 0.001039 0.001032 0.000989 0.000920 0.000836 0.000743 0.000647 0.000554 0.000467 0.000387 0.000317 0.000257 0.000205 0.000162 0.000127 0.000098 0.000075 0.000057 0.000042 0.000031 0.000023 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000019 0.000027 0.000037 0.000051 0.000069 0.000093 0.000123 0.000161 0.000208 0.000265 0.000332 0.000411 0.000501 0.000604 0.000717 0.000840 0.000970 0.001102 0.001231 0.001351 0.001454 0.001532 0.001578 0.001584 0.001545 0.001457 0.001318 0.001129 0.000898 0.000632 0.000348 0.000060 -0.000210 -0.000442 -0.000614 -0.000711 -0.000718 -0.000631 -0.000455 -0.000206 0.000087 0.000387 0.000648 0.000825 0.000875 0.000771 0.000502 0.000079 -0.000461 -0.001060 -0.001646 -0.002136 -0.002455 -0.002541 -0.002361 -0.001910 -0.001222 -0.000360 0.000590 0.001527 0.002352 0.002978 0.003343 0.003412 0.003185 0.002688 0.001976 0.001116 0.000186 -0.000737 -0.001586 -0.002306 -0.002860 -0.003228 -0.003408 -0.003411 -0.003259 -0.002980 -0.002607 -0.002172 -0.001708 -0.001242 -0.000800 -0.000399 -0.000054 0.000230 0.000450 0.000607 0.000707 0.000759 0.000769 0.000749 0.000705 0.000646 0.000578 0.000507 0.000436 0.000369 0.000308 0.000253 0.000205 0.000165 0.000130 0.000102 0.000079 0.000061 0.000046 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000021 0.000029 0.000040 0.000055 0.000075 0.000100 0.000132 0.000170 0.000217 0.000272 0.000337 0.000411 0.000494 0.000586 0.000686 0.000791 0.000897 0.001002 0.001098 0.001180 0.001241 0.001276 0.001277 0.001240 0.001162 0.001040 0.000875 0.000671 0.000435 0.000178 -0.000089 -0.000351 -0.000592 -0.000798 -0.000956 -0.001059 -0.001103 -0.001093 -0.001044 -0.000976 -0.000918 -0.000903 -0.000963 -0.001125 -0.001406 -0.001806 -0.002311 -0.002886 -0.003481 -0.004034 -0.004479 -0.004756 -0.004818 -0.004640 -0.004223 -0.003596 -0.002813 -0.001948 -0.001083 -0.000301 0.000329 0.000752 0.000940 0.000891 0.000625 0.000182 -0.000385 -0.001014 -0.001647 -0.002229 -0.002718 -0.003083 -0.003308 -0.003389 -0.003334 -0.003160 -0.002887 -0.002541 -0.002147 -0.001731 -0.001315 -0.000920 -0.000560 -0.000247 0.000014 0.000219 0.000371 0.000474 0.000534 0.000558 0.000554 0.000530 0.000491 0.000444 0.000392 0.000339 0.000289 0.000242 0.000200 0.000163 0.000131 0.000104 0.000081 0.000063 0.000049 0.000037 0.000028 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000032 0.000044 0.000060 0.000081 0.000107 0.000139 0.000177 0.000222 0.000275 0.000334 0.000402 0.000476 0.000556 0.000640 0.000725 0.000808 0.000884 0.000948 0.000994 0.001018 0.001014 0.000977 0.000905 0.000794 0.000646 0.000461 0.000245 0.000005 -0.000250 -0.000512 -0.000767 -0.001008 -0.001225 -0.001413 -0.001571 -0.001705 -0.001824 -0.001946 -0.002090 -0.002280 -0.002538 -0.002878 -0.003308 -0.003823 -0.004403 -0.005016 -0.005618 -0.006157 -0.006579 -0.006836 -0.006893 -0.006730 -0.006351 -0.005783 -0.005072 -0.004278 -0.003471 -0.002717 -0.002076 -0.001592 -0.001290 -0.001176 -0.001234 -0.001436 -0.001741 -0.002104 -0.002479 -0.002824 -0.003106 -0.003301 -0.003394 -0.003383 -0.003271 -0.003070 -0.002796 -0.002467 -0.002104 -0.001726 -0.001351 -0.000996 -0.000671 -0.000387 -0.000148 0.000043 0.000188 0.000291 0.000357 0.000391 0.000400 0.000390 0.000367 0.000335 0.000299 0.000261 0.000223 0.000188 0.000156 0.000127 0.000102 0.000081 0.000064 0.000050 0.000038 0.000029 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000034 0.000048 0.000065 0.000086 0.000112 0.000143 0.000180 0.000222 0.000271 0.000325 0.000384 0.000448 0.000514 0.000581 0.000646 0.000704 0.000752 0.000786 0.000800 0.000790 0.000753 0.000684 0.000581 0.000444 0.000273 0.000070 -0.000159 -0.000408 -0.000673 -0.000944 -0.001216 -0.001483 -0.001742 -0.001995 -0.002244 -0.002499 -0.002771 -0.003076 -0.003429 -0.003841 -0.004320 -0.004867 -0.005471 -0.006110 -0.006755 -0.007366 -0.007899 -0.008309 -0.008559 -0.008621 -0.008481 -0.008145 -0.007634 -0.006989 -0.006260 -0.005503 -0.004774 -0.004123 -0.003587 -0.003189 -0.002934 -0.002816 -0.002813 -0.002897 -0.003034 -0.003189 -0.003332 -0.003437 -0.003484 -0.003463 -0.003369 -0.003204 -0.002977 -0.002698 -0.002381 -0.002042 -0.001695 -0.001355 -0.001034 -0.000741 -0.000483 -0.000264 -0.000087 0.000051 0.000152 0.000220 0.000260 0.000278 0.000279 0.000268 0.000249 0.000224 0.000197 0.000170 0.000144 0.000120 0.000098 0.000079 0.000063 0.000050 0.000038 0.000030 0.000022 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000019 0.000027 0.000037 0.000051 0.000069 0.000090 0.000115 0.000145 0.000179 0.000217 0.000260 0.000307 0.000357 0.000409 0.000461 0.000511 0.000554 0.000590 0.000612 0.000618 0.000603 0.000563 0.000496 0.000399 0.000270 0.000109 -0.000084 -0.000305 -0.000551 -0.000818 -0.001102 -0.001399 -0.001705 -0.002019 -0.002344 -0.002681 -0.003038 -0.003423 -0.003847 -0.004318 -0.004842 -0.005420 -0.006048 -0.006712 -0.007389 -0.008052 -0.008666 -0.009192 -0.009595 -0.009843 -0.009915 -0.009802 -0.009509 -0.009055 -0.008473 -0.007806 -0.007099 -0.006398 -0.005746 -0.005173 -0.004700 -0.004336 -0.004077 -0.003911 -0.003816 -0.003770 -0.003747 -0.003725 -0.003684 -0.003610 -0.003494 -0.003330 -0.003121 -0.002870 -0.002586 -0.002279 -0.001960 -0.001640 -0.001330 -0.001039 -0.000774 -0.000540 -0.000341 -0.000177 -0.000049 0.000048 0.000116 0.000160 0.000185 0.000194 0.000191 0.000181 0.000165 0.000147 0.000128 0.000109 0.000091 0.000074 0.000060 0.000048 0.000037 0.000029 0.000022 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000021 0.000029 0.000041 0.000055 0.000072 0.000092 0.000115 0.000142 0.000173 0.000206 0.000243 0.000282 0.000322 0.000361 0.000398 0.000431 0.000455 0.000468 0.000466 0.000447 0.000406 0.000340 0.000247 0.000124 -0.000029 -0.000213 -0.000427 -0.000669 -0.000937 -0.001229 -0.001541 -0.001874 -0.002227 -0.002601 -0.003000 -0.003427 -0.003889 -0.004392 -0.004940 -0.005535 -0.006173 -0.006847 -0.007540 -0.008233 -0.008897 -0.009502 -0.010016 -0.010409 -0.010656 -0.010740 -0.010654 -0.010403 -0.010004 -0.009485 -0.008878 -0.008224 -0.007558 -0.006917 -0.006326 -0.005806 -0.005365 -0.005003 -0.004714 -0.004484 -0.004299 -0.004139 -0.003990 -0.003836 -0.003667 -0.003476 -0.003258 -0.003014 -0.002746 -0.002459 -0.002161 -0.001860 -0.001564 -0.001281 -0.001017 -0.000777 -0.000567 -0.000386 -0.000237 -0.000117 -0.000026 0.000041 0.000086 0.000114 0.000128 0.000132 0.000128 0.000119 0.000107 0.000094 0.000080 0.000067 0.000055 0.000044 0.000035 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000007 0.000010 0.000016 0.000023 0.000032 0.000043 0.000057 0.000073 0.000091 0.000112 0.000136 0.000162 0.000190 0.000220 0.000250 0.000279 0.000306 0.000329 0.000344 0.000350 0.000343 0.000320 0.000278 0.000213 0.000124 0.000007 -0.000140 -0.000316 -0.000522 -0.000758 -0.001023 -0.001316 -0.001636 -0.001984 -0.002359 -0.002762 -0.003197 -0.003665 -0.004172 -0.004719 -0.005308 -0.005937 -0.006600 -0.007287 -0.007982 -0.008665 -0.009313 -0.009897 -0.010391 -0.010770 -0.011012 -0.011106 -0.011045 -0.010834 -0.010489 -0.010029 -0.009485 -0.008886 -0.008264 -0.007647 -0.007059 -0.006517 -0.006030 -0.005602 -0.005231 -0.004907 -0.004622 -0.004365 -0.004123 -0.003888 -0.003650 -0.003404 -0.003148 -0.002879 -0.002600 -0.002315 -0.002027 -0.001744 -0.001470 -0.001211 -0.000973 -0.000757 -0.000568 -0.000406 -0.000270 -0.000161 -0.000076 -0.000013 0.000032 0.000061 0.000079 0.000087 0.000087 0.000083 0.000076 0.000067 0.000058 0.000049 0.000040 0.000032 0.000025 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000025 0.000034 0.000044 0.000057 0.000072 0.000088 0.000106 0.000126 0.000147 0.000169 0.000191 0.000213 0.000232 0.000246 0.000255 0.000255 0.000244 0.000218 0.000175 0.000112 0.000026 -0.000085 -0.000223 -0.000391 -0.000588 -0.000815 -0.001073 -0.001362 -0.001681 -0.002032 -0.002414 -0.002829 -0.003278 -0.003764 -0.004287 -0.004848 -0.005447 -0.006078 -0.006736 -0.007409 -0.008081 -0.008736 -0.009350 -0.009901 -0.010366 -0.010724 -0.010958 -0.011057 -0.011018 -0.010845 -0.010549 -0.010149 -0.009666 -0.009127 -0.008556 -0.007976 -0.007409 -0.006868 -0.006365 -0.005904 -0.005484 -0.005104 -0.004756 -0.004435 -0.004133 -0.003843 -0.003561 -0.003280 -0.002999 -0.002717 -0.002435 -0.002155 -0.001880 -0.001614 -0.001362 -0.001127 -0.000912 -0.000720 -0.000550 -0.000405 -0.000284 -0.000185 -0.000108 -0.000049 -0.000006 0.000024 0.000043 0.000053 0.000057 0.000056 0.000053 0.000047 0.000041 0.000034 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000019 0.000026 0.000034 0.000044 0.000055 0.000068 0.000082 0.000096 0.000112 0.000128 0.000144 0.000159 0.000172 0.000181 0.000184 0.000180 0.000165 0.000138 0.000095 0.000034 -0.000048 -0.000152 -0.000283 -0.000440 -0.000627 -0.000843 -0.001090 -0.001368 -0.001679 -0.002023 -0.002400 -0.002811 -0.003257 -0.003738 -0.004256 -0.004807 -0.005391 -0.006000 -0.006629 -0.007266 -0.007897 -0.008506 -0.009074 -0.009582 -0.010010 -0.010341 -0.010562 -0.010663 -0.010642 -0.010502 -0.010253 -0.009908 -0.009487 -0.009009 -0.008495 -0.007963 -0.007431 -0.006912 -0.006416 -0.005948 -0.005511 -0.005104 -0.004724 -0.004369 -0.004034 -0.003714 -0.003407 -0.003108 -0.002817 -0.002531 -0.002253 -0.001982 -0.001723 -0.001476 -0.001246 -0.001033 -0.000841 -0.000669 -0.000519 -0.000390 -0.000283 -0.000195 -0.000125 -0.000071 -0.000030 -0.000002 0.000017 0.000029 0.000035 0.000036 0.000035 0.000031 0.000027 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000014 0.000020 0.000026 0.000034 0.000043 0.000052 0.000062 0.000073 0.000084 0.000096 0.000107 0.000117 0.000125 0.000129 0.000129 0.000121 0.000105 0.000077 0.000035 -0.000024 -0.000101 -0.000199 -0.000320 -0.000467 -0.000641 -0.000843 -0.001076 -0.001340 -0.001636 -0.001964 -0.002326 -0.002721 -0.003150 -0.003611 -0.004105 -0.004629 -0.005178 -0.005748 -0.006331 -0.006916 -0.007492 -0.008044 -0.008557 -0.009015 -0.009400 -0.009700 -0.009903 -0.010001 -0.009994 -0.009883 -0.009677 -0.009385 -0.009024 -0.008608 -0.008153 -0.007677 -0.007192 -0.006709 -0.006239 -0.005785 -0.005353 -0.004944 -0.004556 -0.004190 -0.003844 -0.003514 -0.003199 -0.002897 -0.002606 -0.002326 -0.002058 -0.001802 -0.001560 -0.001334 -0.001124 -0.000934 -0.000762 -0.000611 -0.000478 -0.000365 -0.000271 -0.000193 -0.000130 -0.000082 -0.000045 -0.000018 0.000000 0.000012 0.000019 0.000022 0.000022 0.000020 0.000017 0.000014 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000020 0.000026 0.000032 0.000039 0.000047 0.000054 0.000062 0.000070 0.000078 0.000084 0.000089 0.000090 0.000087 0.000077 0.000059 0.000031 -0.000009 -0.000064 -0.000136 -0.000227 -0.000339 -0.000474 -0.000634 -0.000821 -0.001037 -0.001282 -0.001558 -0.001865 -0.002204 -0.002574 -0.002975 -0.003405 -0.003863 -0.004346 -0.004849 -0.005367 -0.005893 -0.006418 -0.006930 -0.007420 -0.007872 -0.008275 -0.008615 -0.008880 -0.009062 -0.009155 -0.009158 -0.009072 -0.008903 -0.008661 -0.008356 -0.008000 -0.007607 -0.007189 -0.006757 -0.006321 -0.005889 -0.005465 -0.005055 -0.004661 -0.004285 -0.003926 -0.003585 -0.003260 -0.002951 -0.002657 -0.002376 -0.002109 -0.001856 -0.001618 -0.001396 -0.001191 -0.001003 -0.000833 -0.000681 -0.000548 -0.000433 -0.000334 -0.000251 -0.000183 -0.000128 -0.000085 -0.000052 -0.000027 -0.000010 0.000001 0.000008 0.000011 0.000012 0.000011 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000019 0.000024 0.000029 0.000034 0.000040 0.000046 0.000051 0.000056 0.000060 0.000062 0.000061 0.000055 0.000045 0.000027 -0.000001 -0.000039 -0.000090 -0.000157 -0.000240 -0.000342 -0.000465 -0.000611 -0.000781 -0.000978 -0.001202 -0.001455 -0.001736 -0.002046 -0.002385 -0.002751 -0.003142 -0.003556 -0.003990 -0.004440 -0.004900 -0.005364 -0.005823 -0.006270 -0.006694 -0.007085 -0.007433 -0.007726 -0.007956 -0.008116 -0.008201 -0.008210 -0.008145 -0.008009 -0.007811 -0.007558 -0.007259 -0.006926 -0.006567 -0.006192 -0.005807 -0.005420 -0.005036 -0.004659 -0.004293 -0.003940 -0.003601 -0.003277 -0.002969 -0.002676 -0.002398 -0.002135 -0.001887 -0.001654 -0.001436 -0.001235 -0.001051 -0.000884 -0.000734 -0.000601 -0.000485 -0.000384 -0.000299 -0.000227 -0.000168 -0.000120 -0.000082 -0.000053 -0.000031 -0.000016 -0.000005 0.000001 0.000005 0.000006 0.000006 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000033 0.000037 0.000040 0.000042 0.000042 0.000040 0.000033 0.000022 0.000004 -0.000022 -0.000058 -0.000105 -0.000166 -0.000241 -0.000333 -0.000444 -0.000575 -0.000728 -0.000905 -0.001106 -0.001333 -0.001586 -0.001865 -0.002168 -0.002495 -0.002843 -0.003209 -0.003592 -0.003985 -0.004385 -0.004785 -0.005180 -0.005561 -0.005922 -0.006254 -0.006548 -0.006796 -0.006992 -0.007129 -0.007205 -0.007217 -0.007169 -0.007062 -0.006902 -0.006696 -0.006450 -0.006173 -0.005871 -0.005551 -0.005219 -0.004881 -0.004541 -0.004204 -0.003872 -0.003550 -0.003240 -0.002942 -0.002658 -0.002388 -0.002133 -0.001892 -0.001666 -0.001455 -0.001260 -0.001080 -0.000917 -0.000770 -0.000639 -0.000524 -0.000423 -0.000337 -0.000263 -0.000201 -0.000150 -0.000109 -0.000076 -0.000051 -0.000032 -0.000018 -0.000008 -0.000003 0.000001 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000016 0.000019 0.000021 0.000024 0.000027 0.000029 0.000029 0.000028 0.000025 0.000018 0.000007 -0.000010 -0.000035 -0.000068 -0.000111 -0.000166 -0.000233 -0.000316 -0.000414 -0.000530 -0.000666 -0.000822 -0.001001 -0.001202 -0.001425 -0.001670 -0.001937 -0.002223 -0.002526 -0.002844 -0.003174 -0.003512 -0.003853 -0.004193 -0.004526 -0.004846 -0.005148 -0.005424 -0.005668 -0.005875 -0.006038 -0.006154 -0.006220 -0.006234 -0.006199 -0.006116 -0.005989 -0.005823 -0.005625 -0.005398 -0.005148 -0.004880 -0.004600 -0.004310 -0.004016 -0.003720 -0.003428 -0.003141 -0.002863 -0.002596 -0.002341 -0.002098 -0.001869 -0.001653 -0.001451 -0.001264 -0.001092 -0.000935 -0.000792 -0.000665 -0.000551 -0.000452 -0.000365 -0.000291 -0.000228 -0.000175 -0.000132 -0.000096 -0.000068 -0.000046 -0.000030 -0.000018 -0.000010 -0.000005 -0.000002 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000016 0.000018 0.000020 0.000021 0.000021 0.000019 0.000016 0.000009 -0.000002 -0.000018 -0.000041 -0.000071 -0.000110 -0.000159 -0.000219 -0.000291 -0.000378 -0.000480 -0.000599 -0.000735 -0.000891 -0.001066 -0.001260 -0.001472 -0.001702 -0.001948 -0.002208 -0.002480 -0.002759 -0.003045 -0.003331 -0.003615 -0.003891 -0.004156 -0.004404 -0.004631 -0.004831 -0.005000 -0.005135 -0.005230 -0.005286 -0.005300 -0.005275 -0.005211 -0.005112 -0.004981 -0.004823 -0.004640 -0.004437 -0.004217 -0.003984 -0.003740 -0.003490 -0.003236 -0.002983 -0.002733 -0.002489 -0.002255 -0.002030 -0.001816 -0.001615 -0.001426 -0.001249 -0.001086 -0.000937 -0.000800 -0.000678 -0.000568 -0.000471 -0.000385 -0.000311 -0.000248 -0.000195 -0.000150 -0.000113 -0.000083 -0.000059 -0.000041 -0.000027 -0.000017 -0.000010 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000008 0.000010 0.000012 0.000013 0.000015 0.000015 0.000015 0.000013 0.000009 0.000003 -0.000007 -0.000022 -0.000043 -0.000070 -0.000104 -0.000147 -0.000200 -0.000263 -0.000339 -0.000427 -0.000530 -0.000647 -0.000781 -0.000931 -0.001097 -0.001278 -0.001474 -0.001682 -0.001901 -0.002129 -0.002363 -0.002600 -0.002837 -0.003071 -0.003297 -0.003513 -0.003714 -0.003898 -0.004060 -0.004197 -0.004305 -0.004383 -0.004429 -0.004443 -0.004425 -0.004376 -0.004300 -0.004198 -0.004073 -0.003928 -0.003765 -0.003587 -0.003396 -0.003194 -0.002984 -0.002770 -0.002555 -0.002341 -0.002132 -0.001929 -0.001736 -0.001551 -0.001377 -0.001214 -0.001063 -0.000923 -0.000795 -0.000678 -0.000574 -0.000480 -0.000398 -0.000326 -0.000263 -0.000210 -0.000165 -0.000127 -0.000096 -0.000071 -0.000051 -0.000035 -0.000023 -0.000015 -0.000009 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000012 0.000011 0.000009 0.000006 -0.000000 -0.000010 -0.000023 -0.000041 -0.000065 -0.000095 -0.000133 -0.000179 -0.000234 -0.000298 -0.000374 -0.000462 -0.000562 -0.000675 -0.000802 -0.000942 -0.001094 -0.001258 -0.001432 -0.001614 -0.001803 -0.001996 -0.002191 -0.002384 -0.002574 -0.002757 -0.002931 -0.003093 -0.003240 -0.003369 -0.003478 -0.003565 -0.003627 -0.003665 -0.003677 -0.003664 -0.003628 -0.003569 -0.003490 -0.003393 -0.003279 -0.003150 -0.003007 -0.002853 -0.002688 -0.002515 -0.002337 -0.002156 -0.001976 -0.001800 -0.001629 -0.001464 -0.001308 -0.001161 -0.001022 -0.000894 -0.000775 -0.000667 -0.000569 -0.000481 -0.000402 -0.000333 -0.000273 -0.000220 -0.000175 -0.000138 -0.000106 -0.000080 -0.000059 -0.000043 -0.000030 -0.000020 -0.000013 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000007 0.000003 -0.000002 -0.000011 -0.000022 -0.000038 -0.000059 -0.000085 -0.000118 -0.000157 -0.000204 -0.000259 -0.000323 -0.000397 -0.000481 -0.000576 -0.000682 -0.000798 -0.000925 -0.001060 -0.001204 -0.001353 -0.001508 -0.001665 -0.001823 -0.001979 -0.002132 -0.002279 -0.002417 -0.002546 -0.002662 -0.002764 -0.002850 -0.002918 -0.002968 -0.002998 -0.003008 -0.002999 -0.002972 -0.002927 -0.002866 -0.002791 -0.002703 -0.002601 -0.002488 -0.002364 -0.002231 -0.002090 -0.001944 -0.001795 -0.001646 -0.001500 -0.001357 -0.001221 -0.001090 -0.000967 -0.000851 -0.000744 -0.000645 -0.000554 -0.000473 -0.000399 -0.000334 -0.000276 -0.000226 -0.000182 -0.000145 -0.000114 -0.000088 -0.000066 -0.000049 -0.000035 -0.000025 -0.000017 -0.000011 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000005 0.000002 -0.000003 -0.000010 -0.000021 -0.000035 -0.000052 -0.000075 -0.000102 -0.000136 -0.000175 -0.000221 -0.000275 -0.000337 -0.000407 -0.000485 -0.000573 -0.000669 -0.000772 -0.000883 -0.001000 -0.001121 -0.001246 -0.001373 -0.001500 -0.001625 -0.001747 -0.001863 -0.001973 -0.002073 -0.002164 -0.002244 -0.002311 -0.002365 -0.002403 -0.002427 -0.002436 -0.002430 -0.002409 -0.002375 -0.002329 -0.002271 -0.002202 -0.002123 -0.002034 -0.001936 -0.001829 -0.001716 -0.001597 -0.001476 -0.001355 -0.001235 -0.001118 -0.001006 -0.000899 -0.000797 -0.000702 -0.000613 -0.000531 -0.000456 -0.000389 -0.000328 -0.000274 -0.000227 -0.000185 -0.000150 -0.000119 -0.000093 -0.000072 -0.000054 -0.000040 -0.000029 -0.000021 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000003 0.000001 -0.000004 -0.000010 -0.000019 -0.000031 -0.000046 -0.000065 -0.000088 -0.000116 -0.000149 -0.000187 -0.000231 -0.000282 -0.000340 -0.000404 -0.000476 -0.000553 -0.000637 -0.000727 -0.000821 -0.000919 -0.001019 -0.001121 -0.001222 -0.001321 -0.001417 -0.001509 -0.001594 -0.001672 -0.001743 -0.001805 -0.001856 -0.001898 -0.001928 -0.001947 -0.001954 -0.001950 -0.001935 -0.001909 -0.001874 -0.001830 -0.001777 -0.001715 -0.001645 -0.001568 -0.001483 -0.001392 -0.001297 -0.001200 -0.001102 -0.001006 -0.000911 -0.000820 -0.000733 -0.000651 -0.000573 -0.000500 -0.000433 -0.000372 -0.000317 -0.000267 -0.000223 -0.000184 -0.000151 -0.000122 -0.000097 -0.000076 -0.000059 -0.000044 -0.000033 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000002 -0.000000 -0.000004 -0.000009 -0.000017 -0.000027 -0.000040 -0.000055 -0.000075 -0.000098 -0.000125 -0.000156 -0.000193 -0.000234 -0.000281 -0.000333 -0.000390 -0.000453 -0.000520 -0.000592 -0.000667 -0.000745 -0.000825 -0.000905 -0.000985 -0.001063 -0.001139 -0.001210 -0.001276 -0.001337 -0.001391 -0.001438 -0.001478 -0.001510 -0.001533 -0.001548 -0.001554 -0.001552 -0.001541 -0.001522 -0.001495 -0.001461 -0.001421 -0.001373 -0.001318 -0.001257 -0.001190 -0.001118 -0.001043 -0.000965 -0.000887 -0.000811 -0.000735 -0.000663 -0.000593 -0.000526 -0.000464 -0.000405 -0.000350 -0.000300 -0.000255 -0.000215 -0.000179 -0.000148 -0.000121 -0.000098 -0.000078 -0.000061 -0.000047 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000004 -0.000009 -0.000015 -0.000024 -0.000034 -0.000047 -0.000063 -0.000082 -0.000104 -0.000129 -0.000159 -0.000192 -0.000230 -0.000271 -0.000317 -0.000367 -0.000420 -0.000477 -0.000536 -0.000598 -0.000661 -0.000724 -0.000787 -0.000848 -0.000907 -0.000962 -0.001013 -0.001059 -0.001100 -0.001136 -0.001167 -0.001191 -0.001210 -0.001222 -0.001227 -0.001226 -0.001218 -0.001204 -0.001184 -0.001158 -0.001127 -0.001090 -0.001047 -0.000999 -0.000946 -0.000889 -0.000830 -0.000769 -0.000708 -0.000647 -0.000588 -0.000531 -0.000475 -0.000422 -0.000372 -0.000325 -0.000281 -0.000241 -0.000204 -0.000172 -0.000143 -0.000118 -0.000096 -0.000078 -0.000062 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000000 -0.000002 -0.000004 -0.000008 -0.000014 -0.000021 -0.000029 -0.000040 -0.000053 -0.000068 -0.000085 -0.000106 -0.000130 -0.000156 -0.000186 -0.000219 -0.000255 -0.000294 -0.000335 -0.000380 -0.000426 -0.000474 -0.000524 -0.000573 -0.000622 -0.000670 -0.000715 -0.000758 -0.000797 -0.000832 -0.000863 -0.000890 -0.000914 -0.000933 -0.000947 -0.000957 -0.000962 -0.000962 -0.000957 -0.000946 -0.000931 -0.000912 -0.000888 -0.000859 -0.000825 -0.000787 -0.000746 -0.000701 -0.000655 -0.000607 -0.000559 -0.000512 -0.000466 -0.000421 -0.000378 -0.000336 -0.000296 -0.000259 -0.000224 -0.000191 -0.000162 -0.000136 -0.000113 -0.000093 -0.000076 -0.000061 -0.000049 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000008 -0.000012 -0.000018 -0.000025 -0.000034 -0.000044 -0.000056 -0.000070 -0.000086 -0.000105 -0.000126 -0.000149 -0.000175 -0.000203 -0.000233 -0.000265 -0.000299 -0.000335 -0.000372 -0.000411 -0.000449 -0.000487 -0.000524 -0.000559 -0.000592 -0.000621 -0.000648 -0.000672 -0.000692 -0.000710 -0.000725 -0.000737 -0.000745 -0.000749 -0.000750 -0.000747 -0.000739 -0.000728 -0.000713 -0.000694 -0.000672 -0.000645 -0.000616 -0.000583 -0.000548 -0.000512 -0.000475 -0.000438 -0.000402 -0.000366 -0.000331 -0.000298 -0.000265 -0.000234 -0.000205 -0.000177 -0.000151 -0.000128 -0.000107 -0.000089 -0.000073 -0.000060 -0.000048 -0.000038 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000021 -0.000028 -0.000036 -0.000046 -0.000057 -0.000070 -0.000084 -0.000101 -0.000119 -0.000138 -0.000160 -0.000183 -0.000207 -0.000233 -0.000261 -0.000289 -0.000319 -0.000349 -0.000378 -0.000407 -0.000434 -0.000458 -0.000481 -0.000501 -0.000519 -0.000535 -0.000548 -0.000560 -0.000570 -0.000576 -0.000581 -0.000582 -0.000580 -0.000575 -0.000566 -0.000555 -0.000540 -0.000522 -0.000501 -0.000478 -0.000453 -0.000425 -0.000397 -0.000369 -0.000341 -0.000313 -0.000285 -0.000259 -0.000233 -0.000208 -0.000184 -0.000161 -0.000140 -0.000119 -0.000101 -0.000084 -0.000070 -0.000057 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000037 -0.000046 -0.000056 -0.000067 -0.000080 -0.000094 -0.000109 -0.000125 -0.000142 -0.000161 -0.000180 -0.000201 -0.000223 -0.000245 -0.000268 -0.000291 -0.000313 -0.000333 -0.000352 -0.000370 -0.000385 -0.000398 -0.000410 -0.000421 -0.000430 -0.000438 -0.000444 -0.000447 -0.000449 -0.000448 -0.000444 -0.000437 -0.000428 -0.000417 -0.000403 -0.000387 -0.000368 -0.000348 -0.000328 -0.000306 -0.000284 -0.000263 -0.000242 -0.000221 -0.000201 -0.000181 -0.000162 -0.000144 -0.000126 -0.000110 -0.000094 -0.000080 -0.000067 -0.000055 -0.000045 -0.000037 -0.000030 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000054 -0.000063 -0.000074 -0.000085 -0.000097 -0.000110 -0.000124 -0.000139 -0.000154 -0.000170 -0.000187 -0.000204 -0.000222 -0.000238 -0.000254 -0.000269 -0.000282 -0.000294 -0.000304 -0.000313 -0.000322 -0.000329 -0.000335 -0.000340 -0.000343 -0.000344 -0.000344 -0.000341 -0.000336 -0.000329 -0.000320 -0.000309 -0.000296 -0.000282 -0.000266 -0.000250 -0.000234 -0.000217 -0.000201 -0.000185 -0.000170 -0.000155 -0.000140 -0.000126 -0.000112 -0.000099 -0.000086 -0.000074 -0.000063 -0.000053 -0.000044 -0.000036 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000042 -0.000050 -0.000058 -0.000067 -0.000076 -0.000085 -0.000095 -0.000106 -0.000117 -0.000129 -0.000142 -0.000155 -0.000168 -0.000181 -0.000193 -0.000204 -0.000214 -0.000223 -0.000231 -0.000238 -0.000245 -0.000250 -0.000255 -0.000259 -0.000262 -0.000263 -0.000262 -0.000260 -0.000256 -0.000251 -0.000243 -0.000235 -0.000225 -0.000214 -0.000202 -0.000190 -0.000178 -0.000165 -0.000153 -0.000141 -0.000130 -0.000119 -0.000108 -0.000098 -0.000088 -0.000078 -0.000068 -0.000059 -0.000050 -0.000042 -0.000035 -0.000029 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000034 -0.000039 -0.000046 -0.000052 -0.000059 -0.000066 -0.000074 -0.000081 -0.000089 -0.000098 -0.000107 -0.000117 -0.000126 -0.000136 -0.000145 -0.000154 -0.000161 -0.000168 -0.000175 -0.000180 -0.000185 -0.000190 -0.000194 -0.000197 -0.000199 -0.000200 -0.000199 -0.000197 -0.000194 -0.000189 -0.000184 -0.000177 -0.000169 -0.000161 -0.000152 -0.000143 -0.000134 -0.000125 -0.000116 -0.000107 -0.000099 -0.000091 -0.000083 -0.000076 -0.000068 -0.000061 -0.000053 -0.000046 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000041 -0.000046 -0.000052 -0.000057 -0.000062 -0.000068 -0.000074 -0.000081 -0.000088 -0.000095 -0.000102 -0.000109 -0.000115 -0.000121 -0.000126 -0.000131 -0.000136 -0.000140 -0.000143 -0.000146 -0.000149 -0.000150 -0.000151 -0.000150 -0.000149 -0.000146 -0.000142 -0.000138 -0.000133 -0.000127 -0.000121 -0.000114 -0.000108 -0.000101 -0.000094 -0.000088 -0.000081 -0.000075 -0.000070 -0.000064 -0.000058 -0.000053 -0.000048 -0.000042 -0.000037 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000037 -0.000040 -0.000044 -0.000048 -0.000052 -0.000056 -0.000061 -0.000066 -0.000071 -0.000076 -0.000081 -0.000086 -0.000090 -0.000094 -0.000098 -0.000102 -0.000105 -0.000108 -0.000110 -0.000112 -0.000113 -0.000113 -0.000113 -0.000111 -0.000109 -0.000107 -0.000103 -0.000099 -0.000095 -0.000091 -0.000086 -0.000081 -0.000076 -0.000071 -0.000067 -0.000062 -0.000058 -0.000053 -0.000049 -0.000045 -0.000041 -0.000037 -0.000033 -0.000029 -0.000025 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000032 -0.000035 -0.000037 -0.000040 -0.000043 -0.000046 -0.000050 -0.000053 -0.000057 -0.000060 -0.000064 -0.000067 -0.000070 -0.000073 -0.000076 -0.000078 -0.000081 -0.000082 -0.000084 -0.000085 -0.000085 -0.000085 -0.000084 -0.000082 -0.000080 -0.000077 -0.000074 -0.000071 -0.000068 -0.000065 -0.000061 -0.000058 -0.000054 -0.000051 -0.000047 -0.000044 -0.000041 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000031 -0.000033 -0.000035 -0.000038 -0.000040 -0.000042 -0.000045 -0.000047 -0.000050 -0.000052 -0.000054 -0.000057 -0.000059 -0.000060 -0.000062 -0.000063 -0.000064 -0.000064 -0.000064 -0.000063 -0.000062 -0.000060 -0.000058 -0.000056 -0.000054 -0.000051 -0.000049 -0.000046 -0.000044 -0.000041 -0.000039 -0.000036 -0.000034 -0.000032 -0.000030 -0.000027 -0.000025 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000023 -0.000024 -0.000026 -0.000027 -0.000029 -0.000030 -0.000032 -0.000034 -0.000035 -0.000037 -0.000039 -0.000040 -0.000042 -0.000044 -0.000045 -0.000047 -0.000047 -0.000048 -0.000048 -0.000048 -0.000048 -0.000047 -0.000046 -0.000044 -0.000043 -0.000041 -0.000039 -0.000037 -0.000036 -0.000034 -0.000032 -0.000030 -0.000028 -0.000026 -0.000025 -0.000023 -0.000021 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000026 -0.000027 -0.000028 -0.000029 -0.000030 -0.000032 -0.000033 -0.000034 -0.000035 -0.000036 -0.000037 -0.000037 -0.000037 -0.000036 -0.000036 -0.000035 -0.000034 -0.000033 -0.000032 -0.000030 -0.000029 -0.000028 -0.000026 -0.000025 -0.000023 -0.000022 -0.000021 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000028 -0.000028 -0.000028 -0.000028 -0.000028 -0.000028 -0.000028 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode38_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000008 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000010 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000012 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000023 0.000023 0.000023 0.000022 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000013 0.000014 0.000014 0.000015 0.000016 0.000016 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000004 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000018 0.000019 0.000021 0.000022 0.000023 0.000024 0.000026 0.000028 0.000029 0.000031 0.000032 0.000032 0.000032 0.000031 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000019 0.000018 0.000017 0.000018 0.000018 0.000019 0.000020 0.000021 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000007 0.000004 0.000002 -0.000002 -0.000005 -0.000009 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000025 0.000027 0.000029 0.000031 0.000033 0.000035 0.000037 0.000039 0.000041 0.000043 0.000044 0.000044 0.000043 0.000042 0.000040 0.000037 0.000034 0.000031 0.000029 0.000026 0.000024 0.000023 0.000022 0.000022 0.000023 0.000024 0.000026 0.000027 0.000027 0.000027 0.000027 0.000026 0.000025 0.000023 0.000022 0.000021 0.000019 0.000018 0.000016 0.000013 0.000010 0.000007 0.000002 -0.000003 -0.000008 -0.000013 -0.000017 -0.000020 -0.000023 -0.000024 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000018 0.000021 0.000024 0.000028 0.000031 0.000034 0.000037 0.000040 0.000043 0.000046 0.000049 0.000052 0.000055 0.000057 0.000059 0.000060 0.000059 0.000058 0.000056 0.000052 0.000049 0.000044 0.000040 0.000036 0.000033 0.000030 0.000028 0.000027 0.000027 0.000028 0.000030 0.000032 0.000033 0.000035 0.000035 0.000035 0.000035 0.000034 0.000033 0.000032 0.000030 0.000028 0.000026 0.000023 0.000020 0.000015 0.000010 0.000003 -0.000004 -0.000011 -0.000018 -0.000024 -0.000029 -0.000033 -0.000036 -0.000037 -0.000037 -0.000037 -0.000036 -0.000034 -0.000033 -0.000031 -0.000029 -0.000026 -0.000024 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000037 0.000042 0.000047 0.000051 0.000056 0.000060 0.000065 0.000069 0.000073 0.000077 0.000079 0.000081 0.000081 0.000080 0.000077 0.000073 0.000068 0.000062 0.000056 0.000050 0.000044 0.000039 0.000035 0.000032 0.000031 0.000031 0.000033 0.000035 0.000038 0.000041 0.000043 0.000045 0.000046 0.000047 0.000047 0.000046 0.000046 0.000044 0.000042 0.000039 0.000034 0.000029 0.000022 0.000014 0.000004 -0.000006 -0.000016 -0.000026 -0.000035 -0.000043 -0.000048 -0.000052 -0.000054 -0.000055 -0.000054 -0.000053 -0.000051 -0.000048 -0.000045 -0.000041 -0.000038 -0.000033 -0.000029 -0.000025 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000017 0.000020 0.000023 0.000028 0.000033 0.000038 0.000045 0.000051 0.000058 0.000065 0.000071 0.000078 0.000084 0.000091 0.000096 0.000102 0.000106 0.000109 0.000110 0.000109 0.000106 0.000101 0.000095 0.000087 0.000078 0.000069 0.000060 0.000052 0.000044 0.000039 0.000035 0.000033 0.000034 0.000036 0.000040 0.000045 0.000049 0.000054 0.000058 0.000061 0.000063 0.000065 0.000066 0.000066 0.000064 0.000061 0.000057 0.000051 0.000042 0.000032 0.000020 0.000006 -0.000009 -0.000024 -0.000038 -0.000050 -0.000061 -0.000069 -0.000075 -0.000078 -0.000079 -0.000079 -0.000077 -0.000073 -0.000069 -0.000064 -0.000059 -0.000053 -0.000047 -0.000041 -0.000036 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000032 0.000038 0.000045 0.000052 0.000061 0.000070 0.000080 0.000089 0.000099 0.000109 0.000118 0.000127 0.000134 0.000141 0.000146 0.000149 0.000149 0.000146 0.000141 0.000132 0.000122 0.000110 0.000096 0.000083 0.000069 0.000057 0.000047 0.000039 0.000034 0.000032 0.000033 0.000037 0.000043 0.000051 0.000059 0.000067 0.000074 0.000081 0.000087 0.000091 0.000094 0.000095 0.000094 0.000090 0.000083 0.000074 0.000062 0.000046 0.000028 0.000008 -0.000013 -0.000034 -0.000054 -0.000072 -0.000087 -0.000099 -0.000107 -0.000112 -0.000114 -0.000113 -0.000110 -0.000105 -0.000099 -0.000092 -0.000084 -0.000075 -0.000066 -0.000058 -0.000050 -0.000042 -0.000035 -0.000029 -0.000024 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000037 0.000044 0.000052 0.000061 0.000072 0.000083 0.000096 0.000110 0.000123 0.000137 0.000151 0.000164 0.000176 0.000186 0.000195 0.000200 0.000202 0.000201 0.000195 0.000185 0.000172 0.000155 0.000137 0.000117 0.000096 0.000077 0.000059 0.000044 0.000033 0.000026 0.000024 0.000026 0.000033 0.000043 0.000055 0.000068 0.000082 0.000095 0.000107 0.000118 0.000127 0.000133 0.000136 0.000135 0.000130 0.000121 0.000107 0.000089 0.000066 0.000040 0.000011 -0.000019 -0.000049 -0.000077 -0.000103 -0.000124 -0.000140 -0.000152 -0.000159 -0.000162 -0.000160 -0.000156 -0.000148 -0.000139 -0.000129 -0.000117 -0.000105 -0.000093 -0.000080 -0.000069 -0.000058 -0.000049 -0.000041 -0.000033 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000029 0.000035 0.000042 0.000050 0.000059 0.000070 0.000083 0.000098 0.000114 0.000132 0.000150 0.000170 0.000189 0.000209 0.000227 0.000243 0.000257 0.000267 0.000273 0.000274 0.000270 0.000259 0.000243 0.000222 0.000197 0.000169 0.000139 0.000109 0.000080 0.000054 0.000033 0.000018 0.000008 0.000006 0.000011 0.000021 0.000037 0.000056 0.000077 0.000099 0.000121 0.000142 0.000161 0.000176 0.000187 0.000193 0.000193 0.000187 0.000173 0.000153 0.000126 0.000094 0.000056 0.000015 -0.000027 -0.000069 -0.000109 -0.000144 -0.000174 -0.000197 -0.000213 -0.000223 -0.000226 -0.000224 -0.000218 -0.000207 -0.000194 -0.000179 -0.000162 -0.000145 -0.000128 -0.000111 -0.000095 -0.000081 -0.000068 -0.000056 -0.000046 -0.000037 -0.000029 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000018 0.000022 0.000026 0.000032 0.000038 0.000046 0.000055 0.000066 0.000079 0.000095 0.000112 0.000132 0.000155 0.000179 0.000205 0.000232 0.000259 0.000286 0.000311 0.000333 0.000351 0.000364 0.000371 0.000370 0.000361 0.000344 0.000319 0.000286 0.000248 0.000206 0.000162 0.000118 0.000077 0.000040 0.000010 -0.000012 -0.000024 -0.000026 -0.000019 -0.000003 0.000021 0.000051 0.000084 0.000119 0.000154 0.000187 0.000217 0.000242 0.000261 0.000272 0.000273 0.000265 0.000246 0.000217 0.000179 0.000132 0.000078 0.000021 -0.000039 -0.000097 -0.000152 -0.000200 -0.000241 -0.000273 -0.000296 -0.000309 -0.000313 -0.000310 -0.000301 -0.000286 -0.000267 -0.000246 -0.000223 -0.000199 -0.000175 -0.000152 -0.000130 -0.000110 -0.000092 -0.000077 -0.000063 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000060 0.000073 0.000088 0.000106 0.000127 0.000151 0.000178 0.000209 0.000242 0.000278 0.000315 0.000352 0.000389 0.000422 0.000452 0.000476 0.000492 0.000499 0.000496 0.000481 0.000454 0.000416 0.000368 0.000313 0.000251 0.000188 0.000124 0.000065 0.000012 -0.000031 -0.000061 -0.000078 -0.000081 -0.000069 -0.000045 -0.000009 0.000035 0.000085 0.000139 0.000193 0.000245 0.000292 0.000331 0.000361 0.000378 0.000382 0.000371 0.000345 0.000304 0.000250 0.000184 0.000109 0.000029 -0.000053 -0.000134 -0.000209 -0.000275 -0.000331 -0.000374 -0.000405 -0.000423 -0.000429 -0.000424 -0.000411 -0.000390 -0.000364 -0.000335 -0.000303 -0.000270 -0.000237 -0.000206 -0.000177 -0.000150 -0.000125 -0.000104 -0.000085 -0.000069 -0.000055 -0.000043 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000052 0.000064 0.000079 0.000096 0.000117 0.000141 0.000169 0.000202 0.000239 0.000280 0.000326 0.000374 0.000424 0.000474 0.000523 0.000569 0.000608 0.000639 0.000660 0.000667 0.000660 0.000637 0.000597 0.000542 0.000473 0.000393 0.000305 0.000214 0.000124 0.000039 -0.000035 -0.000095 -0.000138 -0.000162 -0.000165 -0.000148 -0.000113 -0.000061 0.000004 0.000079 0.000159 0.000240 0.000318 0.000389 0.000450 0.000495 0.000522 0.000529 0.000515 0.000479 0.000422 0.000346 0.000255 0.000151 0.000041 -0.000072 -0.000181 -0.000283 -0.000373 -0.000449 -0.000508 -0.000549 -0.000573 -0.000581 -0.000574 -0.000556 -0.000527 -0.000492 -0.000451 -0.000407 -0.000363 -0.000319 -0.000277 -0.000237 -0.000201 -0.000169 -0.000140 -0.000115 -0.000093 -0.000074 -0.000059 -0.000045 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000043 0.000054 0.000067 0.000083 0.000102 0.000126 0.000153 0.000186 0.000224 0.000268 0.000318 0.000373 0.000433 0.000498 0.000565 0.000632 0.000697 0.000758 0.000810 0.000851 0.000877 0.000884 0.000872 0.000837 0.000781 0.000702 0.000605 0.000492 0.000369 0.000241 0.000115 -0.000003 -0.000108 -0.000192 -0.000253 -0.000287 -0.000291 -0.000268 -0.000217 -0.000143 -0.000049 0.000059 0.000176 0.000296 0.000411 0.000516 0.000606 0.000673 0.000714 0.000727 0.000708 0.000659 0.000580 0.000476 0.000350 0.000209 0.000058 -0.000094 -0.000242 -0.000379 -0.000500 -0.000602 -0.000681 -0.000736 -0.000768 -0.000778 -0.000769 -0.000744 -0.000705 -0.000657 -0.000602 -0.000543 -0.000483 -0.000425 -0.000368 -0.000316 -0.000268 -0.000224 -0.000186 -0.000153 -0.000124 -0.000099 -0.000078 -0.000061 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000033 0.000042 0.000054 0.000068 0.000085 0.000107 0.000132 0.000163 0.000200 0.000244 0.000294 0.000353 0.000418 0.000492 0.000571 0.000656 0.000745 0.000833 0.000920 0.000999 0.001068 0.001120 0.001153 0.001161 0.001142 0.001093 0.001014 0.000906 0.000771 0.000616 0.000446 0.000269 0.000094 -0.000070 -0.000215 -0.000333 -0.000418 -0.000466 -0.000474 -0.000441 -0.000371 -0.000266 -0.000133 0.000022 0.000190 0.000362 0.000529 0.000681 0.000810 0.000908 0.000969 0.000988 0.000964 0.000897 0.000790 0.000647 0.000476 0.000285 0.000083 -0.000122 -0.000319 -0.000502 -0.000664 -0.000798 -0.000903 -0.000976 -0.001019 -0.001032 -0.001019 -0.000984 -0.000932 -0.000868 -0.000794 -0.000716 -0.000637 -0.000559 -0.000485 -0.000415 -0.000352 -0.000295 -0.000244 -0.000200 -0.000163 -0.000130 -0.000103 -0.000081 -0.000062 -0.000047 -0.000035 -0.000026 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000052 0.000067 0.000086 0.000108 0.000136 0.000170 0.000211 0.000259 0.000316 0.000383 0.000459 0.000545 0.000640 0.000745 0.000856 0.000971 0.001087 0.001200 0.001303 0.001392 0.001460 0.001502 0.001511 0.001483 0.001415 0.001307 0.001160 0.000978 0.000767 0.000536 0.000296 0.000057 -0.000168 -0.000367 -0.000531 -0.000650 -0.000717 -0.000730 -0.000687 -0.000590 -0.000444 -0.000257 -0.000040 0.000197 0.000441 0.000677 0.000894 0.001077 0.001216 0.001303 0.001332 0.001300 0.001210 0.001065 0.000872 0.000642 0.000386 0.000116 -0.000156 -0.000418 -0.000659 -0.000871 -0.001048 -0.001185 -0.001281 -0.001336 -0.001353 -0.001335 -0.001289 -0.001220 -0.001134 -0.001037 -0.000935 -0.000831 -0.000728 -0.000631 -0.000540 -0.000457 -0.000383 -0.000317 -0.000260 -0.000211 -0.000169 -0.000134 -0.000105 -0.000081 -0.000062 -0.000046 -0.000034 -0.000025 -0.000018 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000050 0.000065 0.000084 0.000107 0.000137 0.000173 0.000217 0.000269 0.000332 0.000406 0.000492 0.000590 0.000701 0.000825 0.000960 0.001104 0.001253 0.001403 0.001548 0.001682 0.001797 0.001884 0.001936 0.001946 0.001908 0.001817 0.001673 0.001477 0.001234 0.000952 0.000643 0.000320 -0.000002 -0.000306 -0.000578 -0.000802 -0.000966 -0.001061 -0.001082 -0.001025 -0.000893 -0.000694 -0.000436 -0.000134 0.000196 0.000535 0.000865 0.001166 0.001421 0.001614 0.001736 0.001777 0.001736 0.001614 0.001420 0.001162 0.000856 0.000516 0.000159 -0.000199 -0.000542 -0.000857 -0.001133 -0.001363 -0.001540 -0.001663 -0.001734 -0.001754 -0.001730 -0.001669 -0.001579 -0.001466 -0.001340 -0.001206 -0.001070 -0.000938 -0.000812 -0.000694 -0.000587 -0.000491 -0.000406 -0.000333 -0.000269 -0.000216 -0.000171 -0.000134 -0.000104 -0.000079 -0.000060 -0.000044 -0.000032 -0.000023 -0.000017 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000035 0.000046 0.000061 0.000080 0.000104 0.000134 0.000171 0.000217 0.000273 0.000340 0.000420 0.000515 0.000624 0.000750 0.000892 0.001050 0.001223 0.001407 0.001598 0.001790 0.001976 0.002147 0.002293 0.002405 0.002471 0.002482 0.002430 0.002312 0.002123 0.001866 0.001547 0.001177 0.000769 0.000341 -0.000087 -0.000495 -0.000860 -0.001164 -0.001390 -0.001523 -0.001555 -0.001482 -0.001306 -0.001035 -0.000684 -0.000271 0.000181 0.000646 0.001099 0.001511 0.001860 0.002125 0.002291 0.002347 0.002293 0.002131 0.001872 0.001531 0.001126 0.000679 0.000213 -0.000253 -0.000698 -0.001105 -0.001460 -0.001754 -0.001981 -0.002138 -0.002226 -0.002250 -0.002218 -0.002138 -0.002020 -0.001875 -0.001711 -0.001539 -0.001364 -0.001194 -0.001032 -0.000881 -0.000745 -0.000622 -0.000514 -0.000421 -0.000340 -0.000273 -0.000216 -0.000169 -0.000131 -0.000100 -0.000076 -0.000056 -0.000041 -0.000030 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000031 0.000042 0.000056 0.000074 0.000098 0.000128 0.000166 0.000212 0.000270 0.000340 0.000425 0.000526 0.000645 0.000783 0.000942 0.001122 0.001322 0.001540 0.001773 0.002014 0.002258 0.002493 0.002710 0.002895 0.003036 0.003119 0.003133 0.003067 0.002914 0.002671 0.002340 0.001928 0.001447 0.000916 0.000356 -0.000207 -0.000746 -0.001232 -0.001640 -0.001946 -0.002130 -0.002178 -0.002086 -0.001854 -0.001493 -0.001021 -0.000464 0.000147 0.000776 0.001388 0.001945 0.002415 0.002771 0.002992 0.003068 0.002995 0.002781 0.002439 0.001991 0.001463 0.000882 0.000278 -0.000322 -0.000893 -0.001413 -0.001865 -0.002237 -0.002523 -0.002719 -0.002828 -0.002856 -0.002812 -0.002708 -0.002557 -0.002370 -0.002161 -0.001941 -0.001719 -0.001502 -0.001297 -0.001106 -0.000933 -0.000779 -0.000643 -0.000525 -0.000425 -0.000340 -0.000269 -0.000210 -0.000163 -0.000125 -0.000094 -0.000070 -0.000052 -0.000038 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000028 0.000037 0.000050 0.000068 0.000090 0.000119 0.000156 0.000203 0.000260 0.000332 0.000419 0.000524 0.000650 0.000798 0.000971 0.001169 0.001394 0.001644 0.001917 0.002208 0.002511 0.002816 0.003111 0.003383 0.003615 0.003792 0.003897 0.003914 0.003831 0.003638 0.003331 0.002911 0.002386 0.001771 0.001088 0.000365 -0.000366 -0.001071 -0.001711 -0.002252 -0.002661 -0.002912 -0.002984 -0.002869 -0.002567 -0.002092 -0.001467 -0.000727 0.000086 0.000925 0.001739 0.002480 0.003104 0.003575 0.003866 0.003964 0.003867 0.003585 0.003139 0.002557 0.001874 0.001127 0.000353 -0.000412 -0.001136 -0.001792 -0.002361 -0.002826 -0.003181 -0.003423 -0.003555 -0.003586 -0.003527 -0.003393 -0.003200 -0.002963 -0.002699 -0.002421 -0.002141 -0.001869 -0.001612 -0.001373 -0.001157 -0.000964 -0.000795 -0.000649 -0.000524 -0.000418 -0.000331 -0.000259 -0.000200 -0.000153 -0.000116 -0.000087 -0.000064 -0.000047 -0.000034 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000024 0.000032 0.000044 0.000060 0.000081 0.000108 0.000144 0.000188 0.000245 0.000316 0.000403 0.000510 0.000640 0.000794 0.000977 0.001190 0.001435 0.001713 0.002022 0.002359 0.002720 0.003094 0.003472 0.003838 0.004175 0.004464 0.004685 0.004816 0.004840 0.004738 0.004500 0.004117 0.003592 0.002932 0.002156 0.001289 0.000367 -0.000572 -0.001481 -0.002313 -0.003022 -0.003563 -0.003899 -0.004005 -0.003864 -0.003478 -0.002861 -0.002046 -0.001077 -0.000010 0.001091 0.002160 0.003131 0.003946 0.004559 0.004936 0.005060 0.004931 0.004565 0.003988 0.003240 0.002367 0.001416 0.000436 -0.000528 -0.001436 -0.002256 -0.002961 -0.003536 -0.003971 -0.004265 -0.004422 -0.004454 -0.004376 -0.004204 -0.003961 -0.003664 -0.003334 -0.002987 -0.002639 -0.002301 -0.001981 -0.001686 -0.001418 -0.001180 -0.000972 -0.000792 -0.000639 -0.000510 -0.000403 -0.000315 -0.000243 -0.000186 -0.000141 -0.000106 -0.000079 -0.000058 -0.000042 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000038 0.000052 0.000071 0.000096 0.000129 0.000172 0.000225 0.000294 0.000379 0.000485 0.000614 0.000771 0.000959 0.001182 0.001442 0.001741 0.002080 0.002458 0.002870 0.003311 0.003770 0.004232 0.004681 0.005095 0.005451 0.005724 0.005889 0.005921 0.005800 0.005510 0.005042 0.004394 0.003577 0.002610 0.001524 0.000362 -0.000827 -0.001986 -0.003054 -0.003969 -0.004675 -0.005121 -0.005270 -0.005102 -0.004615 -0.003827 -0.002779 -0.001529 -0.000151 0.001273 0.002653 0.003907 0.004957 0.005743 0.006224 0.006379 0.006209 0.005737 0.005000 0.004050 0.002946 0.001750 0.000523 -0.000678 -0.001804 -0.002815 -0.003680 -0.004381 -0.004908 -0.005259 -0.005443 -0.005473 -0.005368 -0.005152 -0.004847 -0.004480 -0.004072 -0.003645 -0.003216 -0.002801 -0.002409 -0.002047 -0.001721 -0.001430 -0.001176 -0.000957 -0.000771 -0.000615 -0.000485 -0.000379 -0.000293 -0.000225 -0.000170 -0.000128 -0.000095 -0.000070 -0.000051 -0.000037 -0.000027 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000023 0.000032 0.000044 0.000061 0.000084 0.000114 0.000153 0.000203 0.000267 0.000348 0.000450 0.000576 0.000732 0.000920 0.001146 0.001414 0.001727 0.002088 0.002497 0.002954 0.003452 0.003985 0.004540 0.005100 0.005644 0.006147 0.006581 0.006916 0.007120 0.007166 0.007025 0.006679 0.006114 0.005328 0.004329 0.003140 0.001798 0.000353 -0.001134 -0.002591 -0.003942 -0.005108 -0.006015 -0.006596 -0.006803 -0.006607 -0.006002 -0.005012 -0.003687 -0.002100 -0.000347 0.001465 0.003222 0.004815 0.006147 0.007141 0.007744 0.007934 0.007713 0.007112 0.006183 0.004990 0.003611 0.002125 0.000607 -0.000872 -0.002251 -0.003482 -0.004531 -0.005374 -0.006002 -0.006416 -0.006626 -0.006650 -0.006513 -0.006242 -0.005866 -0.005415 -0.004917 -0.004397 -0.003877 -0.003373 -0.002898 -0.002460 -0.002065 -0.001715 -0.001408 -0.001145 -0.000921 -0.000734 -0.000579 -0.000452 -0.000350 -0.000268 -0.000204 -0.000153 -0.000114 -0.000085 -0.000062 -0.000045 -0.000033 -0.000024 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000012 0.000018 0.000026 0.000037 0.000052 0.000071 0.000098 0.000133 0.000179 0.000238 0.000313 0.000409 0.000529 0.000678 0.000862 0.001085 0.001354 0.001673 0.002046 0.002476 0.002964 0.003508 0.004104 0.004740 0.005404 0.006074 0.006726 0.007331 0.007854 0.008261 0.008514 0.008577 0.008419 0.008012 0.007341 0.006399 0.005195 0.003754 0.002118 0.000346 -0.001488 -0.003295 -0.004980 -0.006444 -0.007591 -0.008338 -0.008618 -0.008394 -0.007656 -0.006431 -0.004781 -0.002800 -0.000606 0.001662 0.003862 0.005855 0.007519 0.008756 0.009502 0.009730 0.009447 0.008693 0.007535 0.006058 0.004357 0.002532 0.000678 -0.001120 -0.002788 -0.004269 -0.005523 -0.006524 -0.007262 -0.007742 -0.007977 -0.007990 -0.007813 -0.007477 -0.007018 -0.006471 -0.005871 -0.005246 -0.004621 -0.004017 -0.003448 -0.002925 -0.002453 -0.002035 -0.001670 -0.001356 -0.001090 -0.000867 -0.000684 -0.000534 -0.000413 -0.000317 -0.000241 -0.000182 -0.000136 -0.000101 -0.000075 -0.000055 -0.000040 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000021 0.000030 0.000042 0.000060 0.000083 0.000114 0.000154 0.000208 0.000276 0.000364 0.000475 0.000615 0.000790 0.001005 0.001267 0.001582 0.001957 0.002395 0.002901 0.003476 0.004118 0.004820 0.005571 0.006355 0.007148 0.007921 0.008639 0.009264 0.009753 0.010063 0.010150 0.009977 0.009509 0.008724 0.007612 0.006181 0.004458 0.002491 0.000348 -0.001881 -0.004089 -0.006160 -0.007970 -0.009399 -0.010341 -0.010712 -0.010461 -0.009575 -0.008085 -0.006065 -0.003632 -0.000933 0.001860 0.004570 0.007022 0.009066 0.010581 0.011489 0.011759 0.011401 0.010469 0.009046 0.007240 0.005170 0.002959 0.000723 -0.001434 -0.003426 -0.005185 -0.006664 -0.007836 -0.008692 -0.009238 -0.009494 -0.009490 -0.009262 -0.008850 -0.008297 -0.007643 -0.006927 -0.006185 -0.005445 -0.004730 -0.004058 -0.003440 -0.002882 -0.002389 -0.001959 -0.001589 -0.001277 -0.001015 -0.000800 -0.000625 -0.000484 -0.000372 -0.000283 -0.000214 -0.000161 -0.000120 -0.000089 -0.000065 -0.000048 -0.000035 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000016 0.000024 0.000034 0.000049 0.000069 0.000095 0.000131 0.000178 0.000239 0.000318 0.000419 0.000547 0.000709 0.000910 0.001159 0.001462 0.001828 0.002262 0.002771 0.003360 0.004028 0.004775 0.005592 0.006468 0.007382 0.008308 0.009213 0.010057 0.010795 0.011378 0.011754 0.011873 0.011688 0.011159 0.010255 0.008962 0.007287 0.005256 0.002925 0.000372 -0.002297 -0.004956 -0.007460 -0.009662 -0.011413 -0.012581 -0.013061 -0.012788 -0.011742 -0.009959 -0.007528 -0.004591 -0.001327 0.002054 0.005333 0.008299 0.010767 0.012592 0.013679 0.013991 0.013546 0.012409 0.010686 0.008510 0.006027 0.003385 0.000725 -0.001829 -0.004176 -0.006235 -0.007956 -0.009308 -0.010284 -0.010896 -0.011168 -0.011138 -0.010850 -0.010351 -0.009691 -0.008918 -0.008076 -0.007206 -0.006340 -0.005505 -0.004720 -0.003999 -0.003350 -0.002775 -0.002274 -0.001844 -0.001480 -0.001177 -0.000927 -0.000724 -0.000561 -0.000431 -0.000329 -0.000249 -0.000187 -0.000140 -0.000104 -0.000077 -0.000056 -0.000041 -0.000030 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000018 0.000027 0.000039 0.000056 0.000078 0.000109 0.000149 0.000202 0.000272 0.000361 0.000477 0.000623 0.000807 0.001038 0.001322 0.001668 0.002087 0.002584 0.003168 0.003842 0.004609 0.005467 0.006406 0.007413 0.008466 0.009534 0.010581 0.011561 0.012423 0.013109 0.013562 0.013722 0.013532 0.012943 0.011919 0.010439 0.008506 0.006149 0.003427 0.000431 -0.002716 -0.005865 -0.008846 -0.011480 -0.013588 -0.015010 -0.015617 -0.015326 -0.014113 -0.012016 -0.009142 -0.005657 -0.001780 0.002239 0.006137 0.009660 0.012587 0.014745 0.016023 0.016377 0.015830 0.014466 0.012411 0.009828 0.006892 0.003782 0.000663 -0.002318 -0.005041 -0.007419 -0.009391 -0.010928 -0.012025 -0.012697 -0.012978 -0.012912 -0.012553 -0.011956 -0.011179 -0.010276 -0.009299 -0.008292 -0.007292 -0.006329 -0.005426 -0.004596 -0.003848 -0.003187 -0.002611 -0.002116 -0.001699 -0.001350 -0.001064 -0.000831 -0.000644 -0.000495 -0.000378 -0.000287 -0.000216 -0.000162 -0.000120 -0.000089 -0.000065 -0.000048 -0.000035 -0.000026 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000009 0.000014 0.000021 0.000031 0.000044 0.000063 0.000088 0.000122 0.000168 0.000228 0.000306 0.000407 0.000536 0.000701 0.000909 0.001169 0.001490 0.001881 0.002353 0.002916 0.003576 0.004339 0.005207 0.006178 0.007243 0.008386 0.009582 0.010800 0.011995 0.013119 0.014113 0.014913 0.015451 0.015660 0.015473 0.014832 0.013690 0.012022 0.009826 0.007131 0.004003 0.000543 -0.003107 -0.006776 -0.010266 -0.013362 -0.015856 -0.017555 -0.018304 -0.018002 -0.016618 -0.014195 -0.010857 -0.006799 -0.002279 0.002411 0.006958 0.011066 0.014473 0.016977 0.018449 0.018840 0.018180 0.016567 0.014157 0.011139 0.007722 0.004117 0.000517 -0.002909 -0.006024 -0.008727 -0.010954 -0.012674 -0.013885 -0.014609 -0.014889 -0.014777 -0.014337 -0.013633 -0.012730 -0.011690 -0.010571 -0.009421 -0.008282 -0.007187 -0.006160 -0.005217 -0.004368 -0.003617 -0.002963 -0.002402 -0.001928 -0.001533 -0.001207 -0.000943 -0.000731 -0.000563 -0.000430 -0.000326 -0.000246 -0.000184 -0.000137 -0.000102 -0.000075 -0.000055 -0.000041 -0.000030 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000003 0.000006 0.000010 0.000016 0.000024 0.000035 0.000050 0.000071 0.000099 0.000137 0.000187 0.000253 0.000340 0.000453 0.000597 0.000781 0.001012 0.001301 0.001658 0.002094 0.002621 0.003247 0.003983 0.004835 0.005804 0.006889 0.008079 0.009358 0.010700 0.012067 0.013415 0.014686 0.015818 0.016738 0.017371 0.017639 0.017464 0.016779 0.015529 0.013679 0.011224 0.008193 0.004656 0.000726 -0.003438 -0.007641 -0.011652 -0.015228 -0.018123 -0.020113 -0.021015 -0.020710 -0.019159 -0.016411 -0.012605 -0.007969 -0.002798 0.002568 0.007771 0.012466 0.016353 0.019200 0.020861 0.021279 0.020494 0.018620 0.015839 0.012372 0.008463 0.004352 0.000264 -0.003610 -0.007115 -0.010139 -0.012614 -0.014507 -0.015821 -0.016587 -0.016854 -0.016686 -0.016155 -0.015336 -0.014301 -0.013121 -0.011856 -0.010562 -0.009283 -0.008055 -0.006904 -0.005848 -0.004897 -0.004056 -0.003323 -0.002694 -0.002163 -0.001720 -0.001356 -0.001059 -0.000822 -0.000632 -0.000483 -0.000367 -0.000277 -0.000208 -0.000155 -0.000115 -0.000085 -0.000063 -0.000046 -0.000034 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000012 0.000018 0.000027 0.000039 0.000055 0.000078 0.000109 0.000151 0.000206 0.000278 0.000374 0.000497 0.000656 0.000858 0.001112 0.001430 0.001822 0.002301 0.002880 0.003568 0.004378 0.005314 0.006381 0.007575 0.008886 0.010297 0.011780 0.013294 0.014792 0.016211 0.017482 0.018527 0.019260 0.019594 0.019443 0.018727 0.017382 0.015365 0.012667 0.009314 0.005382 0.000995 -0.003672 -0.008398 -0.012926 -0.016978 -0.020273 -0.022555 -0.023616 -0.023317 -0.021611 -0.018552 -0.014299 -0.009106 -0.003309 0.002708 0.008538 0.013795 0.018138 0.021307 0.023138 0.023571 0.022650 0.020510 0.017358 0.013448 0.009054 0.004450 -0.000113 -0.004418 -0.008295 -0.011621 -0.014324 -0.016372 -0.017774 -0.018566 -0.018808 -0.018575 -0.017948 -0.017010 -0.015843 -0.014522 -0.013114 -0.011679 -0.010263 -0.008906 -0.007635 -0.006469 -0.005419 -0.004489 -0.003680 -0.002985 -0.002398 -0.001908 -0.001504 -0.001176 -0.000913 -0.000703 -0.000538 -0.000408 -0.000308 -0.000231 -0.000173 -0.000128 -0.000095 -0.000070 -0.000052 -0.000039 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000013 0.000020 0.000030 0.000043 0.000061 0.000086 0.000119 0.000164 0.000223 0.000302 0.000405 0.000539 0.000711 0.000930 0.001205 0.001550 0.001975 0.002494 0.003120 0.003866 0.004743 0.005757 0.006913 0.008208 0.009632 0.011165 0.012778 0.014431 0.016069 0.017630 0.019036 0.020204 0.021040 0.021448 0.021331 0.020600 0.019180 0.017021 0.014107 0.010464 0.006172 0.001363 -0.003771 -0.008986 -0.013998 -0.018497 -0.022171 -0.024733 -0.025948 -0.025664 -0.023824 -0.020488 -0.015832 -0.010137 -0.003775 0.002827 0.009221 0.014978 0.019724 0.023171 0.025140 0.025569 0.024508 0.022110 0.018606 0.014278 0.009433 0.004373 -0.000623 -0.005320 -0.009530 -0.013123 -0.016022 -0.018198 -0.019665 -0.020467 -0.020673 -0.020367 -0.019641 -0.018586 -0.017291 -0.015836 -0.014295 -0.012728 -0.011186 -0.009709 -0.008326 -0.007058 -0.005915 -0.004904 -0.004022 -0.003265 -0.002625 -0.002090 -0.001649 -0.001291 -0.001002 -0.000772 -0.000591 -0.000449 -0.000339 -0.000255 -0.000190 -0.000142 -0.000105 -0.000078 -0.000058 -0.000043 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000010 0.000015 0.000022 0.000033 0.000047 0.000066 0.000092 0.000128 0.000176 0.000239 0.000324 0.000434 0.000577 0.000760 0.000994 0.001288 0.001655 0.002109 0.002663 0.003331 0.004127 0.005062 0.006144 0.007377 0.008759 0.010279 0.011919 0.013647 0.015420 0.017185 0.018873 0.020405 0.021689 0.022625 0.023110 0.023037 0.022307 0.020837 0.018569 0.015481 0.011598 0.007001 0.001832 -0.003703 -0.009342 -0.014774 -0.019664 -0.023670 -0.026481 -0.027840 -0.027578 -0.025635 -0.022075 -0.017089 -0.010983 -0.004158 0.002922 0.009774 0.015932 0.020995 0.024653 0.026717 0.027119 0.025920 0.023285 0.019468 0.014776 0.009542 0.004094 -0.001267 -0.006288 -0.010771 -0.014577 -0.017627 -0.019896 -0.021400 -0.022194 -0.022354 -0.021974 -0.021152 -0.019988 -0.018576 -0.017003 -0.015343 -0.013660 -0.012008 -0.010426 -0.008947 -0.007589 -0.006366 -0.005282 -0.004337 -0.003524 -0.002836 -0.002260 -0.001786 -0.001399 -0.001087 -0.000838 -0.000642 -0.000488 -0.000369 -0.000277 -0.000207 -0.000155 -0.000115 -0.000085 -0.000064 -0.000047 -0.000035 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000011 0.000016 0.000024 0.000035 0.000050 0.000071 0.000098 0.000136 0.000186 0.000253 0.000341 0.000457 0.000607 0.000800 0.001046 0.001355 0.001741 0.002218 0.002800 0.003501 0.004336 0.005316 0.006451 0.007744 0.009195 0.010791 0.012514 0.014333 0.016204 0.018072 0.019866 0.021503 0.022888 0.023917 0.024477 0.024456 0.023745 0.022255 0.019919 0.016712 0.012656 0.007833 0.002394 -0.003446 -0.009408 -0.015165 -0.020358 -0.024625 -0.027633 -0.029111 -0.028878 -0.026873 -0.023163 -0.017951 -0.011560 -0.004418 0.002988 0.010146 0.016568 0.021831 0.025612 0.027711 0.028064 0.026734 0.023902 0.019836 0.014863 0.009335 0.003599 -0.002028 -0.007280 -0.011951 -0.015898 -0.019042 -0.021358 -0.022870 -0.023638 -0.023745 -0.023293 -0.022386 -0.021129 -0.019622 -0.017951 -0.016197 -0.014424 -0.012684 -0.011021 -0.009465 -0.008037 -0.006749 -0.005607 -0.004609 -0.003751 -0.003022 -0.002412 -0.001908 -0.001497 -0.001165 -0.000899 -0.000689 -0.000525 -0.000397 -0.000299 -0.000224 -0.000167 -0.000125 -0.000093 -0.000069 -0.000052 -0.000039 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000000 0.000001 0.000004 0.000007 0.000012 0.000018 0.000026 0.000038 0.000053 0.000074 0.000103 0.000142 0.000194 0.000263 0.000355 0.000475 0.000630 0.000830 0.001083 0.001403 0.001802 0.002294 0.002894 0.003617 0.004478 0.005488 0.006657 0.007989 0.009483 0.011129 0.012906 0.014785 0.016721 0.018659 0.020528 0.022243 0.023707 0.024812 0.025439 0.025473 0.024798 0.023319 0.020965 0.017706 0.013562 0.008618 0.003026 -0.002991 -0.009144 -0.015095 -0.020470 -0.024897 -0.028030 -0.029591 -0.029394 -0.027376 -0.023609 -0.018303 -0.011793 -0.004519 0.003018 0.010291 0.016801 0.022117 0.025909 0.027976 0.028254 0.026814 0.023842 0.019617 0.014476 0.008781 0.002891 -0.002872 -0.008235 -0.012988 -0.016987 -0.020153 -0.022466 -0.023953 -0.024679 -0.024732 -0.024217 -0.023244 -0.021920 -0.020346 -0.018612 -0.016796 -0.014965 -0.013170 -0.011455 -0.009850 -0.008375 -0.007043 -0.005861 -0.004826 -0.003934 -0.003175 -0.002539 -0.002012 -0.001581 -0.001232 -0.000952 -0.000731 -0.000557 -0.000422 -0.000318 -0.000239 -0.000179 -0.000134 -0.000100 -0.000075 -0.000056 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000013 0.000019 0.000028 0.000039 0.000055 0.000077 0.000106 0.000146 0.000199 0.000269 0.000362 0.000484 0.000642 0.000845 0.001103 0.001427 0.001832 0.002330 0.002938 0.003670 0.004540 0.005560 0.006741 0.008086 0.009594 0.011255 0.013050 0.014950 0.016912 0.018880 0.020784 0.022540 0.024049 0.025203 0.025883 0.025969 0.025345 0.023910 0.021592 0.018359 0.014229 0.009287 0.003686 -0.002350 -0.008529 -0.014509 -0.019916 -0.024376 -0.027542 -0.029137 -0.028978 -0.027003 -0.023289 -0.018046 -0.011614 -0.004430 0.003003 0.010163 0.016555 0.021750 0.025425 0.027384 0.027567 0.026047 0.023013 0.018744 0.013577 0.007875 0.001993 -0.003747 -0.009075 -0.013782 -0.017729 -0.020839 -0.023093 -0.024523 -0.025193 -0.025196 -0.024637 -0.023626 -0.022270 -0.020670 -0.018914 -0.017080 -0.015232 -0.013421 -0.011690 -0.010068 -0.008577 -0.007228 -0.006027 -0.004973 -0.004063 -0.003287 -0.002634 -0.002092 -0.001647 -0.001286 -0.000996 -0.000766 -0.000585 -0.000444 -0.000335 -0.000252 -0.000189 -0.000142 -0.000106 -0.000080 -0.000060 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000013 0.000020 0.000029 0.000040 0.000056 0.000078 0.000108 0.000147 0.000200 0.000270 0.000363 0.000485 0.000643 0.000845 0.001101 0.001424 0.001826 0.002321 0.002923 0.003648 0.004509 0.005517 0.006683 0.008010 0.009498 0.011136 0.012908 0.014784 0.016723 0.018671 0.020561 0.022310 0.023823 0.024992 0.025701 0.025829 0.025264 0.023906 0.021681 0.018558 0.014556 0.009758 0.004313 -0.001558 -0.007569 -0.013387 -0.018648 -0.022989 -0.026078 -0.027647 -0.027523 -0.025652 -0.022111 -0.017108 -0.010974 -0.004131 0.002937 0.009728 0.015769 0.020653 0.024073 0.025845 0.025916 0.024360 0.021359 0.017185 0.012163 0.006639 0.000956 -0.004578 -0.009705 -0.014225 -0.018004 -0.020972 -0.023111 -0.024452 -0.025061 -0.025025 -0.024449 -0.023439 -0.022097 -0.020520 -0.018794 -0.016993 -0.015177 -0.013398 -0.011694 -0.010094 -0.008620 -0.007283 -0.006089 -0.005039 -0.004129 -0.003350 -0.002692 -0.002143 -0.001692 -0.001324 -0.001028 -0.000792 -0.000606 -0.000461 -0.000349 -0.000263 -0.000198 -0.000149 -0.000112 -0.000085 -0.000064 -0.000048 -0.000037 -0.000028 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000009 0.000014 0.000021 0.000029 0.000041 0.000057 0.000078 0.000107 0.000146 0.000197 0.000266 0.000357 0.000476 0.000630 0.000827 0.001077 0.001391 0.001781 0.002261 0.002844 0.003545 0.004375 0.005346 0.006468 0.007744 0.009173 0.010746 0.012447 0.014247 0.016109 0.017981 0.019800 0.021487 0.022951 0.024091 0.024795 0.024950 0.024447 0.023192 0.021118 0.018194 0.014441 0.009939 0.004831 -0.000673 -0.006304 -0.011748 -0.016665 -0.020719 -0.023604 -0.025075 -0.024979 -0.023271 -0.020030 -0.015453 -0.009850 -0.003613 0.002811 0.008964 0.014411 0.018785 0.021808 0.023317 0.023267 0.021729 0.018876 0.014955 0.010266 0.005128 -0.000147 -0.005275 -0.010021 -0.014201 -0.017693 -0.020431 -0.022399 -0.023627 -0.024173 -0.024121 -0.023564 -0.022602 -0.021330 -0.019836 -0.018200 -0.016490 -0.014763 -0.013067 -0.011439 -0.009905 -0.008486 -0.007195 -0.006037 -0.005014 -0.004123 -0.003357 -0.002707 -0.002163 -0.001712 -0.001344 -0.001046 -0.000809 -0.000620 -0.000473 -0.000359 -0.000272 -0.000205 -0.000155 -0.000117 -0.000088 -0.000067 -0.000051 -0.000039 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000006 0.000010 0.000015 0.000021 0.000029 0.000041 0.000056 0.000076 0.000104 0.000141 0.000191 0.000256 0.000343 0.000456 0.000603 0.000790 0.001028 0.001326 0.001695 0.002148 0.002697 0.003354 0.004132 0.005041 0.006087 0.007276 0.008606 0.010068 0.011646 0.013316 0.015042 0.016776 0.018460 0.020022 0.021378 0.022436 0.023094 0.023249 0.022805 0.021676 0.019805 0.017167 0.013785 0.009734 0.005149 0.000220 -0.004808 -0.009655 -0.014021 -0.017609 -0.020155 -0.021450 -0.021367 -0.019877 -0.017058 -0.013091 -0.008250 -0.002883 0.002622 0.007867 0.012482 0.016151 0.018642 0.019819 0.019648 0.018196 0.015614 0.012116 0.007963 0.003428 -0.001220 -0.005736 -0.009916 -0.013602 -0.016686 -0.019110 -0.020858 -0.021953 -0.022446 -0.022406 -0.021916 -0.021059 -0.019920 -0.018575 -0.017096 -0.015542 -0.013966 -0.012411 -0.010909 -0.009487 -0.008165 -0.006954 -0.005862 -0.004891 -0.004040 -0.003304 -0.002676 -0.002147 -0.001707 -0.001345 -0.001051 -0.000815 -0.000627 -0.000479 -0.000365 -0.000277 -0.000210 -0.000159 -0.000120 -0.000091 -0.000069 -0.000053 -0.000040 -0.000031 -0.000024 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000015 0.000021 0.000029 0.000040 0.000054 0.000073 0.000099 0.000133 0.000179 0.000240 0.000321 0.000426 0.000561 0.000734 0.000954 0.001228 0.001566 0.001980 0.002480 0.003076 0.003779 0.004597 0.005538 0.006603 0.007792 0.009096 0.010501 0.011983 0.013511 0.015042 0.016524 0.017893 0.019077 0.019994 0.020558 0.020682 0.020283 0.019295 0.017672 0.015399 0.012503 0.009054 0.005172 0.001023 -0.003185 -0.007217 -0.010825 -0.013770 -0.015840 -0.016876 -0.016786 -0.015559 -0.013272 -0.010081 -0.006217 -0.001963 0.002367 0.006458 0.010020 0.012809 0.014648 0.015438 0.015159 0.013867 0.011684 0.008783 0.005367 0.001651 -0.002153 -0.005854 -0.009290 -0.012335 -0.014900 -0.016934 -0.018421 -0.019375 -0.019831 -0.019842 -0.019470 -0.018783 -0.017846 -0.016722 -0.015470 -0.014141 -0.012779 -0.011422 -0.010100 -0.008837 -0.007652 -0.006557 -0.005561 -0.004668 -0.003878 -0.003190 -0.002598 -0.002096 -0.001674 -0.001325 -0.001040 -0.000809 -0.000625 -0.000480 -0.000366 -0.000279 -0.000212 -0.000161 -0.000122 -0.000093 -0.000070 -0.000054 -0.000041 -0.000032 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000021 0.000028 0.000038 0.000051 0.000068 0.000092 0.000122 0.000164 0.000219 0.000291 0.000385 0.000506 0.000660 0.000855 0.001098 0.001396 0.001759 0.002195 0.002712 0.003318 0.004021 0.004825 0.005732 0.006740 0.007841 0.009022 0.010262 0.011532 0.012795 0.014007 0.015116 0.016060 0.016775 0.017192 0.017246 0.016875 0.016033 0.014692 0.012851 0.010541 0.007827 0.004810 0.001626 -0.001564 -0.004581 -0.007242 -0.009377 -0.010843 -0.011538 -0.011414 -0.010481 -0.008813 -0.006537 -0.003829 -0.000894 0.002047 0.004778 0.007105 0.008871 0.009967 0.010334 0.009968 0.008914 0.007258 0.005118 0.002628 -0.000068 -0.002831 -0.005534 -0.008065 -0.010338 -0.012287 -0.013870 -0.015068 -0.015880 -0.016325 -0.016431 -0.016237 -0.015786 -0.015123 -0.014293 -0.013339 -0.012302 -0.011216 -0.010114 -0.009022 -0.007963 -0.006954 -0.006009 -0.005138 -0.004347 -0.003640 -0.003016 -0.002473 -0.002008 -0.001614 -0.001285 -0.001014 -0.000793 -0.000615 -0.000474 -0.000363 -0.000277 -0.000211 -0.000161 -0.000122 -0.000093 -0.000071 -0.000054 -0.000042 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000012 0.000016 0.000021 0.000027 0.000036 0.000047 0.000062 0.000082 0.000109 0.000144 0.000191 0.000253 0.000333 0.000437 0.000568 0.000733 0.000938 0.001187 0.001488 0.001846 0.002268 0.002758 0.003323 0.003963 0.004681 0.005473 0.006330 0.007241 0.008187 0.009144 0.010080 0.010960 0.011742 0.012383 0.012836 0.013054 0.012996 0.012629 0.011929 0.010892 0.009532 0.007885 0.006011 0.003991 0.001922 -0.000086 -0.001922 -0.003478 -0.004664 -0.005414 -0.005694 -0.005504 -0.004879 -0.003887 -0.002623 -0.001197 0.000272 0.001669 0.002892 0.003856 0.004502 0.004796 0.004728 0.004309 0.003570 0.002556 0.001318 -0.000084 -0.001592 -0.003149 -0.004701 -0.006198 -0.007595 -0.008855 -0.009943 -0.010837 -0.011519 -0.011985 -0.012234 -0.012276 -0.012127 -0.011807 -0.011339 -0.010750 -0.010066 -0.009314 -0.008518 -0.007702 -0.006887 -0.006089 -0.005324 -0.004604 -0.003937 -0.003329 -0.002784 -0.002304 -0.001886 -0.001527 -0.001225 -0.000972 -0.000765 -0.000597 -0.000462 -0.000356 -0.000273 -0.000209 -0.000159 -0.000122 -0.000093 -0.000071 -0.000054 -0.000042 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000042 0.000054 0.000071 0.000092 0.000121 0.000159 0.000209 0.000273 0.000356 0.000461 0.000591 0.000751 0.000944 0.001173 0.001443 0.001755 0.002114 0.002521 0.002976 0.003479 0.004025 0.004605 0.005209 0.005820 0.006416 0.006975 0.007469 0.007871 0.008153 0.008290 0.008262 0.008053 0.007661 0.007091 0.006364 0.005510 0.004575 0.003611 0.002675 0.001824 0.001110 0.000571 0.000232 0.000096 0.000144 0.000341 0.000631 0.000955 0.001249 0.001457 0.001537 0.001465 0.001241 0.000883 0.000425 -0.000088 -0.000611 -0.001102 -0.001532 -0.001887 -0.002169 -0.002394 -0.002590 -0.002788 -0.003022 -0.003318 -0.003693 -0.004148 -0.004673 -0.005246 -0.005836 -0.006408 -0.006928 -0.007368 -0.007701 -0.007914 -0.007997 -0.007951 -0.007783 -0.007504 -0.007132 -0.006685 -0.006183 -0.005644 -0.005086 -0.004525 -0.003976 -0.003450 -0.002957 -0.002504 -0.002095 -0.001733 -0.001417 -0.001146 -0.000917 -0.000727 -0.000571 -0.000445 -0.000344 -0.000265 -0.000204 -0.000156 -0.000120 -0.000092 -0.000070 -0.000054 -0.000041 -0.000032 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000046 0.000058 0.000074 0.000095 0.000123 0.000159 0.000206 0.000266 0.000341 0.000432 0.000543 0.000673 0.000824 0.000996 0.001189 0.001404 0.001640 0.001894 0.002165 0.002444 0.002726 0.002996 0.003242 0.003447 0.003592 0.003663 0.003644 0.003526 0.003308 0.002994 0.002602 0.002158 0.001699 0.001271 0.000927 0.000716 0.000686 0.000868 0.001277 0.001905 0.002715 0.003646 0.004609 0.005502 0.006214 0.006639 0.006688 0.006304 0.005470 0.004215 0.002614 0.000779 -0.001148 -0.003010 -0.004660 -0.005967 -0.006842 -0.007237 -0.007155 -0.006646 -0.005797 -0.004722 -0.003550 -0.002406 -0.001400 -0.000616 -0.000105 0.000114 0.000055 -0.000246 -0.000733 -0.001343 -0.002013 -0.002683 -0.003304 -0.003836 -0.004256 -0.004549 -0.004713 -0.004755 -0.004686 -0.004522 -0.004281 -0.003981 -0.003641 -0.003277 -0.002905 -0.002537 -0.002185 -0.001856 -0.001556 -0.001288 -0.001053 -0.000851 -0.000680 -0.000538 -0.000422 -0.000329 -0.000255 -0.000197 -0.000152 -0.000117 -0.000090 -0.000069 -0.000053 -0.000041 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000036 0.000044 0.000054 0.000067 0.000084 0.000106 0.000134 0.000169 0.000211 0.000261 0.000319 0.000382 0.000450 0.000519 0.000588 0.000653 0.000711 0.000758 0.000787 0.000792 0.000764 0.000690 0.000558 0.000356 0.000073 -0.000298 -0.000757 -0.001294 -0.001890 -0.002509 -0.003108 -0.003626 -0.003998 -0.004148 -0.004009 -0.003520 -0.002643 -0.001370 0.000274 0.002218 0.004354 0.006535 0.008588 0.010326 0.011566 0.012152 0.011970 0.010970 0.009172 0.006673 0.003641 0.000300 -0.003090 -0.006257 -0.008953 -0.010969 -0.012165 -0.012478 -0.011929 -0.010611 -0.008682 -0.006342 -0.003811 -0.001306 0.000983 0.002903 0.004356 0.005293 0.005720 0.005681 0.005250 0.004520 0.003591 0.002556 0.001501 0.000494 -0.000414 -0.001188 -0.001813 -0.002283 -0.002604 -0.002789 -0.002855 -0.002822 -0.002709 -0.002537 -0.002324 -0.002087 -0.001840 -0.001596 -0.001362 -0.001145 -0.000949 -0.000776 -0.000627 -0.000501 -0.000396 -0.000311 -0.000243 -0.000189 -0.000147 -0.000114 -0.000088 -0.000068 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000023 0.000026 0.000030 0.000034 0.000038 0.000044 0.000051 0.000059 0.000068 0.000076 0.000083 0.000086 0.000081 0.000064 0.000030 -0.000026 -0.000111 -0.000230 -0.000389 -0.000598 -0.000863 -0.001197 -0.001610 -0.002112 -0.002714 -0.003419 -0.004224 -0.005116 -0.006067 -0.007036 -0.007962 -0.008773 -0.009380 -0.009686 -0.009595 -0.009020 -0.007896 -0.006189 -0.003915 -0.001138 0.002017 0.005374 0.008712 0.011776 0.014305 0.016053 0.016818 0.016465 0.014949 0.012325 0.008750 0.004477 -0.000172 -0.004829 -0.009122 -0.012710 -0.015314 -0.016751 -0.016943 -0.015924 -0.013829 -0.010880 -0.007353 -0.003554 0.000218 0.003696 0.006667 0.008987 0.010581 0.011444 0.011627 0.011225 0.010358 0.009157 0.007752 0.006260 0.004780 0.003388 0.002137 0.001059 0.000168 -0.000536 -0.001064 -0.001432 -0.001660 -0.001771 -0.001788 -0.001733 -0.001626 -0.001485 -0.001325 -0.001158 -0.000993 -0.000837 -0.000695 -0.000569 -0.000460 -0.000367 -0.000291 -0.000229 -0.000180 -0.000141 -0.000110 -0.000085 -0.000066 -0.000051 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000012 -0.000009 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000015 0.000013 0.000009 0.000003 -0.000005 -0.000017 -0.000034 -0.000059 -0.000095 -0.000146 -0.000218 -0.000318 -0.000452 -0.000629 -0.000857 -0.001143 -0.001498 -0.001930 -0.002449 -0.003067 -0.003795 -0.004641 -0.005612 -0.006705 -0.007909 -0.009197 -0.010527 -0.011836 -0.013045 -0.014053 -0.014747 -0.015008 -0.014719 -0.013779 -0.012117 -0.009708 -0.006586 -0.002851 0.001330 0.005724 0.010043 0.013971 0.017184 0.019384 0.020333 0.019877 0.017979 0.014719 0.010308 0.005064 -0.000608 -0.006255 -0.011423 -0.015693 -0.018732 -0.020317 -0.020358 -0.018901 -0.016114 -0.012272 -0.007715 -0.002819 0.002046 0.006549 0.010424 0.013487 0.015640 0.016870 0.017231 0.016835 0.015826 0.014364 0.012609 0.010709 0.008789 0.006947 0.005254 0.003755 0.002473 0.001414 0.000568 -0.000079 -0.000551 -0.000871 -0.001066 -0.001159 -0.001175 -0.001135 -0.001056 -0.000954 -0.000840 -0.000724 -0.000612 -0.000509 -0.000417 -0.000338 -0.000270 -0.000215 -0.000170 -0.000134 -0.000106 -0.000083 -0.000065 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000011 0.000009 0.000006 0.000000 -0.000008 -0.000020 -0.000037 -0.000060 -0.000091 -0.000134 -0.000191 -0.000268 -0.000370 -0.000506 -0.000682 -0.000909 -0.001196 -0.001553 -0.001991 -0.002519 -0.003149 -0.003891 -0.004757 -0.005757 -0.006898 -0.008183 -0.009604 -0.011141 -0.012759 -0.014401 -0.015989 -0.017426 -0.018593 -0.019358 -0.019586 -0.019144 -0.017924 -0.015854 -0.012915 -0.009155 -0.004700 0.000248 0.005415 0.010469 0.015047 0.018782 0.021341 0.022460 0.021975 0.019852 0.016193 0.011241 0.005365 -0.000977 -0.007271 -0.013003 -0.017704 -0.020997 -0.022633 -0.022512 -0.020686 -0.017347 -0.012805 -0.007448 -0.001703 0.004007 0.009304 0.013880 0.017520 0.020106 0.021616 0.022108 0.021705 0.020568 0.018880 0.016827 0.014578 0.012282 0.010056 0.007985 0.006126 0.004509 0.003144 0.002024 0.001134 0.000450 -0.000053 -0.000404 -0.000629 -0.000756 -0.000806 -0.000802 -0.000759 -0.000693 -0.000615 -0.000532 -0.000451 -0.000375 -0.000308 -0.000250 -0.000201 -0.000161 -0.000128 -0.000102 -0.000080 -0.000063 -0.000049 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000009 0.000008 0.000006 0.000002 -0.000004 -0.000014 -0.000028 -0.000048 -0.000075 -0.000112 -0.000161 -0.000227 -0.000314 -0.000429 -0.000577 -0.000769 -0.001013 -0.001321 -0.001703 -0.002170 -0.002734 -0.003406 -0.004197 -0.005119 -0.006182 -0.007394 -0.008762 -0.010283 -0.011947 -0.013725 -0.015575 -0.017432 -0.019207 -0.020790 -0.022053 -0.022855 -0.023050 -0.022501 -0.021098 -0.018770 -0.015504 -0.011362 -0.006482 -0.001087 0.004527 0.010006 0.014963 0.019011 0.021801 0.023058 0.022615 0.020438 0.016642 0.011487 0.005361 -0.001247 -0.007798 -0.013747 -0.018599 -0.021954 -0.023549 -0.023275 -0.021185 -0.017483 -0.012494 -0.006633 -0.000353 0.005893 0.011695 0.016722 0.020737 0.023608 0.025303 0.025882 0.025469 0.024238 0.022387 0.020115 0.017610 0.015035 0.012521 0.010166 0.008034 0.006160 0.004558 0.003225 0.002144 0.001293 0.000643 0.000165 -0.000169 -0.000387 -0.000514 -0.000574 -0.000583 -0.000559 -0.000514 -0.000457 -0.000396 -0.000336 -0.000280 -0.000230 -0.000187 -0.000152 -0.000122 -0.000098 -0.000078 -0.000062 -0.000049 -0.000038 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000005 0.000001 -0.000005 -0.000014 -0.000027 -0.000046 -0.000073 -0.000110 -0.000159 -0.000225 -0.000311 -0.000424 -0.000570 -0.000758 -0.000997 -0.001297 -0.001670 -0.002127 -0.002680 -0.003340 -0.004118 -0.005026 -0.006073 -0.007269 -0.008620 -0.010128 -0.011790 -0.013588 -0.015492 -0.017453 -0.019400 -0.021242 -0.022865 -0.024140 -0.024924 -0.025075 -0.024460 -0.022972 -0.020549 -0.017184 -0.012942 -0.007970 -0.002490 0.003199 0.008747 0.013769 0.017884 0.020749 0.022093 0.021752 0.019695 0.016035 0.011029 0.005061 -0.001389 -0.007784 -0.013586 -0.018301 -0.021529 -0.023002 -0.022608 -0.020393 -0.016556 -0.011421 -0.005400 0.001051 0.007475 0.013456 0.018652 0.022816 0.025809 0.027591 0.028215 0.027805 0.026534 0.024605 0.022223 0.019582 0.016855 0.014178 0.011656 0.009359 0.007327 0.005577 0.004105 0.002898 0.001932 0.001180 0.000613 0.000200 -0.000087 -0.000273 -0.000382 -0.000433 -0.000443 -0.000426 -0.000391 -0.000347 -0.000301 -0.000255 -0.000213 -0.000175 -0.000144 -0.000117 -0.000095 -0.000076 -0.000061 -0.000048 -0.000038 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000004 0.000001 -0.000003 -0.000011 -0.000023 -0.000039 -0.000063 -0.000096 -0.000140 -0.000200 -0.000279 -0.000382 -0.000516 -0.000688 -0.000907 -0.001181 -0.001523 -0.001943 -0.002452 -0.003062 -0.003782 -0.004624 -0.005597 -0.006708 -0.007964 -0.009369 -0.010921 -0.012612 -0.014423 -0.016319 -0.018249 -0.020145 -0.021915 -0.023453 -0.024636 -0.025334 -0.025417 -0.024766 -0.023290 -0.020935 -0.017702 -0.013658 -0.008941 -0.003759 0.001613 0.006849 0.011600 0.015514 0.018277 0.019639 0.019448 0.017674 0.014416 0.009906 0.004496 -0.001374 -0.007211 -0.012511 -0.016812 -0.019738 -0.021028 -0.020567 -0.018391 -0.014678 -0.009725 -0.003918 0.002313 0.008534 0.014344 0.019410 0.023490 0.026439 0.028211 0.028849 0.028466 0.027227 0.025326 0.022963 0.020331 0.017598 0.014903 0.012352 0.010017 0.007940 0.006139 0.004616 0.003356 0.002337 0.001534 0.000918 0.000459 0.000130 -0.000094 -0.000236 -0.000317 -0.000352 -0.000355 -0.000337 -0.000307 -0.000271 -0.000234 -0.000198 -0.000166 -0.000137 -0.000113 -0.000092 -0.000075 -0.000060 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000004 0.000002 -0.000002 -0.000008 -0.000017 -0.000030 -0.000050 -0.000077 -0.000115 -0.000165 -0.000233 -0.000322 -0.000438 -0.000587 -0.000777 -0.001017 -0.001315 -0.001682 -0.002129 -0.002665 -0.003301 -0.004045 -0.004905 -0.005887 -0.006996 -0.008236 -0.009605 -0.011098 -0.012702 -0.014395 -0.016141 -0.017892 -0.019583 -0.021133 -0.022449 -0.023426 -0.023958 -0.023938 -0.023274 -0.021894 -0.019762 -0.016886 -0.013326 -0.009203 -0.004694 -0.000030 0.004520 0.008662 0.012103 0.014579 0.015878 0.015869 0.014516 0.011899 0.008203 0.003718 -0.001187 -0.006093 -0.010569 -0.014212 -0.016686 -0.017754 -0.017301 -0.015343 -0.012022 -0.007589 -0.002374 0.003245 0.008881 0.014173 0.018816 0.022581 0.025327 0.027001 0.027630 0.027311 0.026188 0.024435 0.022236 0.019767 0.017189 0.014633 0.012200 0.009961 0.007960 0.006216 0.004731 0.003496 0.002490 0.001690 0.001068 0.000599 0.000257 0.000018 -0.000141 -0.000237 -0.000287 -0.000304 -0.000298 -0.000277 -0.000249 -0.000218 -0.000187 -0.000158 -0.000132 -0.000109 -0.000090 -0.000074 -0.000060 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 -0.000000 -0.000005 -0.000012 -0.000022 -0.000037 -0.000058 -0.000088 -0.000129 -0.000184 -0.000257 -0.000353 -0.000477 -0.000635 -0.000835 -0.001085 -0.001394 -0.001771 -0.002224 -0.002762 -0.003393 -0.004122 -0.004954 -0.005891 -0.006935 -0.008082 -0.009326 -0.010658 -0.012060 -0.013507 -0.014964 -0.016388 -0.017723 -0.018906 -0.019863 -0.020521 -0.020803 -0.020640 -0.019972 -0.018759 -0.016984 -0.014663 -0.011846 -0.008625 -0.005130 -0.001527 0.001990 0.005210 0.007924 0.009935 0.011084 0.011267 0.010445 0.008663 0.006045 0.002795 -0.000819 -0.004484 -0.007869 -0.010654 -0.012566 -0.013399 -0.013041 -0.011481 -0.008812 -0.005217 -0.000950 0.003689 0.008385 0.012839 0.016788 0.020029 0.022430 0.023931 0.024541 0.024331 0.023413 0.021931 0.020041 0.017895 0.015632 0.013371 0.011203 0.009196 0.007390 0.005808 0.004453 0.003319 0.002390 0.001645 0.001063 0.000619 0.000291 0.000059 -0.000098 -0.000197 -0.000251 -0.000273 -0.000273 -0.000258 -0.000235 -0.000208 -0.000180 -0.000153 -0.000129 -0.000107 -0.000089 -0.000073 -0.000059 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000003 0.000001 -0.000002 -0.000007 -0.000015 -0.000026 -0.000042 -0.000065 -0.000096 -0.000139 -0.000197 -0.000273 -0.000371 -0.000498 -0.000659 -0.000861 -0.001112 -0.001418 -0.001788 -0.002228 -0.002744 -0.003340 -0.004019 -0.004781 -0.005623 -0.006541 -0.007526 -0.008565 -0.009643 -0.010738 -0.011823 -0.012866 -0.013830 -0.014674 -0.015356 -0.015832 -0.016064 -0.016018 -0.015669 -0.014999 -0.014004 -0.012691 -0.011084 -0.009220 -0.007152 -0.004952 -0.002704 -0.000508 0.001530 0.003297 0.004686 0.005600 0.005967 0.005746 0.004938 0.003592 0.001805 -0.000278 -0.002473 -0.004572 -0.006362 -0.007642 -0.008250 -0.008078 -0.007083 -0.005296 -0.002818 0.000195 0.003540 0.006996 0.010340 0.013367 0.015911 0.017851 0.019123 0.019713 0.019657 0.019032 0.017938 0.016493 0.014816 0.013017 0.011196 0.009429 0.007777 0.006278 0.004953 0.003811 0.002848 0.002054 0.001415 0.000911 0.000525 0.000238 0.000033 -0.000106 -0.000194 -0.000243 -0.000263 -0.000263 -0.000249 -0.000228 -0.000202 -0.000176 -0.000150 -0.000127 -0.000106 -0.000088 -0.000072 -0.000059 -0.000047 -0.000038 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000002 -0.000000 -0.000004 -0.000009 -0.000017 -0.000029 -0.000045 -0.000069 -0.000101 -0.000144 -0.000202 -0.000278 -0.000377 -0.000502 -0.000660 -0.000856 -0.001098 -0.001390 -0.001739 -0.002148 -0.002621 -0.003157 -0.003754 -0.004409 -0.005114 -0.005856 -0.006620 -0.007388 -0.008136 -0.008839 -0.009469 -0.009997 -0.010395 -0.010640 -0.010715 -0.010611 -0.010333 -0.009895 -0.009321 -0.008644 -0.007898 -0.007118 -0.006334 -0.005566 -0.004827 -0.004118 -0.003433 -0.002762 -0.002096 -0.001436 -0.000791 -0.000187 0.000341 0.000747 0.000985 0.001018 0.000826 0.000415 -0.000179 -0.000885 -0.001607 -0.002234 -0.002649 -0.002748 -0.002455 -0.001732 -0.000582 0.000945 0.002763 0.004755 0.006788 0.008727 0.010446 0.011845 0.012851 0.013426 0.013571 0.013313 0.012705 0.011819 0.010731 0.009521 0.008258 0.007005 0.005811 0.004709 0.003722 0.002862 0.002129 0.001520 0.001025 0.000633 0.000332 0.000109 -0.000051 -0.000158 -0.000224 -0.000259 -0.000271 -0.000266 -0.000250 -0.000227 -0.000201 -0.000175 -0.000149 -0.000126 -0.000105 -0.000087 -0.000071 -0.000058 -0.000047 -0.000037 -0.000029 -0.000023 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000005 -0.000011 -0.000019 -0.000030 -0.000047 -0.000070 -0.000102 -0.000144 -0.000201 -0.000275 -0.000369 -0.000489 -0.000639 -0.000823 -0.001048 -0.001316 -0.001632 -0.001996 -0.002407 -0.002863 -0.003356 -0.003876 -0.004410 -0.004940 -0.005442 -0.005891 -0.006258 -0.006512 -0.006625 -0.006571 -0.006335 -0.005912 -0.005313 -0.004569 -0.003728 -0.002856 -0.002031 -0.001337 -0.000850 -0.000633 -0.000721 -0.001119 -0.001793 -0.002670 -0.003648 -0.004604 -0.005409 -0.005944 -0.006117 -0.005879 -0.005226 -0.004209 -0.002923 -0.001494 -0.000066 0.001222 0.002255 0.002956 0.003298 0.003303 0.003036 0.002595 0.002092 0.001639 0.001334 0.001242 0.001398 0.001800 0.002410 0.003167 0.003993 0.004808 0.005533 0.006106 0.006484 0.006647 0.006595 0.006346 0.005933 0.005395 0.004775 0.004115 0.003450 0.002810 0.002218 0.001687 0.001226 0.000836 0.000516 0.000261 0.000065 -0.000079 -0.000180 -0.000244 -0.000281 -0.000295 -0.000292 -0.000279 -0.000257 -0.000231 -0.000203 -0.000176 -0.000149 -0.000125 -0.000104 -0.000086 -0.000070 -0.000057 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000002 -0.000006 -0.000011 -0.000019 -0.000030 -0.000046 -0.000068 -0.000099 -0.000140 -0.000193 -0.000263 -0.000351 -0.000462 -0.000599 -0.000766 -0.000967 -0.001203 -0.001477 -0.001785 -0.002123 -0.002485 -0.002858 -0.003227 -0.003573 -0.003870 -0.004089 -0.004197 -0.004158 -0.003939 -0.003511 -0.002853 -0.001960 -0.000849 0.000441 0.001842 0.003259 0.004576 0.005660 0.006380 0.006618 0.006283 0.005334 0.003786 0.001718 -0.000728 -0.003354 -0.005927 -0.008197 -0.009931 -0.010939 -0.011095 -0.010361 -0.008790 -0.006524 -0.003777 -0.000812 0.002090 0.004666 0.006696 0.008032 0.008605 0.008432 0.007603 0.006268 0.004609 0.002822 0.001090 -0.000435 -0.001641 -0.002469 -0.002904 -0.002976 -0.002747 -0.002297 -0.001715 -0.001083 -0.000475 0.000058 0.000482 0.000780 0.000953 0.001014 0.000982 0.000880 0.000734 0.000564 0.000387 0.000219 0.000067 -0.000063 -0.000168 -0.000248 -0.000303 -0.000337 -0.000353 -0.000353 -0.000342 -0.000323 -0.000298 -0.000269 -0.000238 -0.000207 -0.000178 -0.000150 -0.000125 -0.000104 -0.000085 -0.000069 -0.000055 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000002 -0.000005 -0.000010 -0.000018 -0.000028 -0.000043 -0.000064 -0.000093 -0.000130 -0.000180 -0.000243 -0.000322 -0.000421 -0.000542 -0.000688 -0.000861 -0.001061 -0.001287 -0.001533 -0.001793 -0.002054 -0.002302 -0.002515 -0.002668 -0.002730 -0.002667 -0.002437 -0.002002 -0.001323 -0.000372 0.000866 0.002386 0.004152 0.006096 0.008117 0.010077 0.011813 0.013145 0.013895 0.013908 0.013072 0.011338 0.008739 0.005394 0.001511 -0.002626 -0.006684 -0.010308 -0.013157 -0.014952 -0.015501 -0.014731 -0.012698 -0.009584 -0.005684 -0.001368 0.002955 0.006887 0.010081 0.012275 0.013321 0.013188 0.011961 0.009820 0.007014 0.003828 0.000552 -0.002552 -0.005267 -0.007443 -0.008996 -0.009910 -0.010226 -0.010028 -0.009427 -0.008545 -0.007500 -0.006396 -0.005317 -0.004325 -0.003456 -0.002729 -0.002143 -0.001690 -0.001350 -0.001102 -0.000927 -0.000805 -0.000720 -0.000659 -0.000612 -0.000574 -0.000539 -0.000504 -0.000469 -0.000433 -0.000395 -0.000357 -0.000319 -0.000282 -0.000246 -0.000211 -0.000180 -0.000151 -0.000125 -0.000103 -0.000084 -0.000067 -0.000054 -0.000042 -0.000033 -0.000025 -0.000020 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000004 -0.000009 -0.000015 -0.000025 -0.000039 -0.000057 -0.000083 -0.000117 -0.000160 -0.000216 -0.000285 -0.000370 -0.000473 -0.000596 -0.000738 -0.000899 -0.001075 -0.001259 -0.001440 -0.001603 -0.001728 -0.001792 -0.001764 -0.001609 -0.001286 -0.000751 0.000041 0.001129 0.002541 0.004288 0.006352 0.008684 0.011191 0.013742 0.016165 0.018257 0.019799 0.020577 0.020405 0.019151 0.016764 0.013290 0.008883 0.003803 -0.001595 -0.006896 -0.011656 -0.015452 -0.017925 -0.018832 -0.018067 -0.015690 -0.011918 -0.007107 -0.001716 0.003742 0.008757 0.012874 0.015740 0.017139 0.016999 0.015401 0.012548 0.008745 0.004351 -0.000255 -0.004718 -0.008733 -0.012070 -0.014587 -0.016226 -0.017011 -0.017028 -0.016404 -0.015296 -0.013861 -0.012248 -0.010584 -0.008970 -0.007476 -0.006148 -0.005006 -0.004049 -0.003267 -0.002640 -0.002144 -0.001755 -0.001452 -0.001216 -0.001030 -0.000882 -0.000762 -0.000663 -0.000580 -0.000508 -0.000445 -0.000389 -0.000339 -0.000293 -0.000252 -0.000214 -0.000181 -0.000150 -0.000124 -0.000101 -0.000082 -0.000065 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000002 -0.000006 -0.000012 -0.000020 -0.000032 -0.000048 -0.000070 -0.000099 -0.000136 -0.000183 -0.000240 -0.000311 -0.000395 -0.000493 -0.000604 -0.000727 -0.000855 -0.000979 -0.001087 -0.001160 -0.001177 -0.001110 -0.000927 -0.000588 -0.000049 0.000736 0.001814 0.003226 0.004998 0.007136 0.009615 0.012371 0.015298 0.018240 0.021001 0.023350 0.025042 0.025835 0.025524 0.023965 0.021103 0.016997 0.011823 0.005880 -0.000431 -0.006634 -0.012225 -0.016719 -0.019706 -0.020901 -0.020179 -0.017597 -0.013395 -0.007975 -0.001856 0.004375 0.010128 0.014872 0.018187 0.019804 0.019626 0.017722 0.014317 0.009750 0.004437 -0.001181 -0.006679 -0.011685 -0.015911 -0.019167 -0.021366 -0.022513 -0.022696 -0.022055 -0.020770 -0.019028 -0.017011 -0.014881 -0.012770 -0.010775 -0.008962 -0.007368 -0.006002 -0.004859 -0.003920 -0.003160 -0.002551 -0.002067 -0.001684 -0.001381 -0.001141 -0.000950 -0.000797 -0.000673 -0.000571 -0.000486 -0.000415 -0.000354 -0.000301 -0.000255 -0.000215 -0.000179 -0.000149 -0.000122 -0.000099 -0.000080 -0.000063 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000002 0.000000 -0.000003 -0.000007 -0.000014 -0.000024 -0.000037 -0.000055 -0.000078 -0.000108 -0.000145 -0.000191 -0.000245 -0.000310 -0.000384 -0.000467 -0.000553 -0.000637 -0.000709 -0.000753 -0.000752 -0.000681 -0.000511 -0.000210 0.000265 0.000957 0.001915 0.003184 0.004805 0.006803 0.009178 0.011902 0.014903 0.018062 0.021216 0.024153 0.026631 0.028389 0.029176 0.028777 0.027043 0.023921 0.019472 0.013887 0.007483 0.000684 -0.006005 -0.012051 -0.016937 -0.020228 -0.021615 -0.020962 -0.018324 -0.013950 -0.008262 -0.001810 0.004782 0.010884 0.015922 0.019441 0.021142 0.020907 0.018803 0.015057 0.010030 0.004164 -0.002064 -0.008189 -0.013800 -0.018576 -0.022294 -0.024848 -0.026231 -0.026526 -0.025882 -0.024489 -0.022554 -0.020278 -0.017844 -0.015404 -0.013074 -0.010934 -0.009031 -0.007384 -0.005991 -0.004834 -0.003888 -0.003123 -0.002510 -0.002021 -0.001634 -0.001327 -0.001084 -0.000891 -0.000737 -0.000613 -0.000512 -0.000430 -0.000361 -0.000303 -0.000254 -0.000212 -0.000176 -0.000145 -0.000119 -0.000096 -0.000077 -0.000061 -0.000047 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000003 0.000001 -0.000002 -0.000007 -0.000014 -0.000024 -0.000038 -0.000055 -0.000077 -0.000104 -0.000137 -0.000177 -0.000223 -0.000275 -0.000330 -0.000385 -0.000432 -0.000460 -0.000455 -0.000398 -0.000265 -0.000028 0.000346 0.000898 0.001670 0.002709 0.004058 0.005754 0.007820 0.010255 0.013026 0.016060 0.019239 0.022396 0.025323 0.027778 0.029505 0.030257 0.029821 0.028052 0.024900 0.020427 0.014823 0.008401 0.001583 -0.005132 -0.011214 -0.016149 -0.019503 -0.020967 -0.020401 -0.017858 -0.013579 -0.007983 -0.001614 0.004906 0.010947 0.015935 0.019409 0.021064 0.020775 0.018602 0.014769 0.009630 0.003631 -0.002750 -0.009042 -0.014827 -0.019770 -0.023642 -0.026324 -0.027803 -0.028157 -0.027532 -0.026117 -0.024125 -0.021760 -0.019214 -0.016645 -0.014177 -0.011896 -0.009856 -0.008079 -0.006567 -0.005304 -0.004265 -0.003421 -0.002741 -0.002198 -0.001765 -0.001422 -0.001151 -0.000937 -0.000766 -0.000630 -0.000520 -0.000431 -0.000358 -0.000298 -0.000247 -0.000205 -0.000170 -0.000139 -0.000114 -0.000092 -0.000074 -0.000058 -0.000045 -0.000034 -0.000026 -0.000019 -0.000015 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000003 0.000000 -0.000004 -0.000010 -0.000019 -0.000030 -0.000044 -0.000062 -0.000083 -0.000107 -0.000136 -0.000167 -0.000199 -0.000227 -0.000244 -0.000241 -0.000202 -0.000111 0.000054 0.000321 0.000719 0.001285 0.002057 0.003077 0.004386 0.006014 0.007982 0.010287 0.012897 0.015744 0.018715 0.021658 0.024378 0.026652 0.028243 0.028923 0.028497 0.026834 0.023885 0.019709 0.014483 0.008495 0.002136 -0.004134 -0.009820 -0.014450 -0.017616 -0.019032 -0.018564 -0.016258 -0.012336 -0.007185 -0.001310 0.004711 0.010290 0.014892 0.018083 0.019576 0.019251 0.017161 0.013511 0.008632 0.002938 -0.003121 -0.009102 -0.014611 -0.019329 -0.023036 -0.025615 -0.027051 -0.027411 -0.026832 -0.025492 -0.023589 -0.021321 -0.018868 -0.016384 -0.013988 -0.011767 -0.009773 -0.008030 -0.006541 -0.005293 -0.004262 -0.003421 -0.002742 -0.002197 -0.001762 -0.001417 -0.001143 -0.000927 -0.000755 -0.000618 -0.000508 -0.000418 -0.000345 -0.000285 -0.000236 -0.000195 -0.000160 -0.000132 -0.000108 -0.000087 -0.000070 -0.000055 -0.000043 -0.000033 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000008 0.000006 0.000004 0.000000 -0.000005 -0.000011 -0.000018 -0.000027 -0.000038 -0.000050 -0.000063 -0.000075 -0.000082 -0.000078 -0.000054 0.000002 0.000106 0.000275 0.000533 0.000905 0.001422 0.002116 0.003021 0.004171 0.005593 0.007300 0.009292 0.011539 0.013984 0.016530 0.019046 0.021368 0.023306 0.024658 0.025230 0.024858 0.023427 0.020899 0.017323 0.012848 0.007721 0.002272 -0.003104 -0.007989 -0.011974 -0.014713 -0.015957 -0.015591 -0.013650 -0.010325 -0.005945 -0.000942 0.004187 0.008938 0.012848 0.015545 0.016780 0.016449 0.014596 0.011397 0.007138 0.002174 -0.003105 -0.008318 -0.013121 -0.017239 -0.020479 -0.022737 -0.023997 -0.024318 -0.023817 -0.022647 -0.020981 -0.018989 -0.016832 -0.014642 -0.012527 -0.010561 -0.008793 -0.007244 -0.005918 -0.004803 -0.003880 -0.003124 -0.002512 -0.002019 -0.001625 -0.001310 -0.001060 -0.000862 -0.000704 -0.000577 -0.000474 -0.000390 -0.000322 -0.000265 -0.000219 -0.000180 -0.000149 -0.000122 -0.000100 -0.000081 -0.000065 -0.000052 -0.000040 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000017 0.000018 0.000020 0.000021 0.000023 0.000025 0.000027 0.000030 0.000032 0.000034 0.000039 0.000048 0.000066 0.000100 0.000160 0.000256 0.000403 0.000618 0.000920 0.001332 0.001877 0.002581 0.003469 0.004559 0.005863 0.007379 0.009086 0.010939 0.012868 0.014773 0.016529 0.017994 0.019016 0.019446 0.019161 0.018074 0.016154 0.013437 0.010036 0.006137 0.001989 -0.002108 -0.005836 -0.008884 -0.010986 -0.011949 -0.011684 -0.010217 -0.007691 -0.004357 -0.000548 0.003357 0.006969 0.009933 0.011962 0.012865 0.012563 0.011091 0.008584 0.005265 0.001406 -0.002692 -0.006734 -0.010457 -0.013647 -0.016155 -0.017902 -0.018876 -0.019120 -0.018727 -0.017814 -0.016515 -0.014963 -0.013282 -0.011574 -0.009924 -0.008389 -0.007007 -0.005796 -0.004756 -0.003881 -0.003154 -0.002558 -0.002072 -0.001680 -0.001364 -0.001111 -0.000908 -0.000745 -0.000614 -0.000508 -0.000421 -0.000349 -0.000289 -0.000239 -0.000197 -0.000163 -0.000134 -0.000111 -0.000091 -0.000075 -0.000060 -0.000048 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000047 0.000057 0.000068 0.000080 0.000095 0.000110 0.000126 0.000144 0.000165 0.000191 0.000227 0.000278 0.000351 0.000455 0.000600 0.000797 0.001058 0.001399 0.001834 0.002377 0.003039 0.003828 0.004742 0.005771 0.006887 0.008049 0.009199 0.010260 0.011147 0.011767 0.012030 0.011858 0.011197 0.010027 0.008369 0.006289 0.003899 0.001351 -0.001172 -0.003472 -0.005358 -0.006661 -0.007260 -0.007096 -0.006182 -0.004608 -0.002531 -0.000158 0.002271 0.004511 0.006338 0.007572 0.008093 0.007855 0.006880 0.005259 0.003131 0.000671 -0.001931 -0.004489 -0.006839 -0.008846 -0.010420 -0.011510 -0.012110 -0.012251 -0.011991 -0.011405 -0.010578 -0.009594 -0.008531 -0.007454 -0.006415 -0.005449 -0.004580 -0.003818 -0.003164 -0.002613 -0.002153 -0.001774 -0.001463 -0.001209 -0.001003 -0.000835 -0.000698 -0.000586 -0.000494 -0.000416 -0.000351 -0.000295 -0.000247 -0.000206 -0.000172 -0.000143 -0.000119 -0.000098 -0.000081 -0.000067 -0.000054 -0.000044 -0.000034 -0.000027 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000038 0.000047 0.000058 0.000072 0.000089 0.000109 0.000132 0.000157 0.000184 0.000212 0.000241 0.000270 0.000300 0.000332 0.000367 0.000407 0.000455 0.000511 0.000580 0.000663 0.000764 0.000886 0.001032 0.001206 0.001409 0.001643 0.001907 0.002196 0.002500 0.002806 0.003093 0.003337 0.003512 0.003591 0.003548 0.003365 0.003034 0.002557 0.001949 0.001242 0.000478 -0.000288 -0.000995 -0.001580 -0.001987 -0.002170 -0.002107 -0.001799 -0.001273 -0.000580 0.000207 0.001005 0.001731 0.002307 0.002671 0.002785 0.002637 0.002239 0.001628 0.000855 -0.000018 -0.000923 -0.001799 -0.002591 -0.003255 -0.003764 -0.004105 -0.004279 -0.004300 -0.004189 -0.003976 -0.003689 -0.003356 -0.003004 -0.002652 -0.002317 -0.002009 -0.001734 -0.001495 -0.001289 -0.001115 -0.000969 -0.000845 -0.000740 -0.000650 -0.000573 -0.000507 -0.000449 -0.000398 -0.000351 -0.000309 -0.000269 -0.000233 -0.000199 -0.000170 -0.000143 -0.000121 -0.000101 -0.000085 -0.000071 -0.000059 -0.000048 -0.000039 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000061 0.000077 0.000096 0.000120 0.000148 0.000181 0.000216 0.000254 0.000293 0.000332 0.000368 0.000400 0.000426 0.000441 0.000444 0.000429 0.000391 0.000323 0.000218 0.000067 -0.000139 -0.000406 -0.000741 -0.001145 -0.001615 -0.002141 -0.002706 -0.003286 -0.003850 -0.004360 -0.004776 -0.005058 -0.005166 -0.005073 -0.004760 -0.004225 -0.003484 -0.002573 -0.001546 -0.000472 0.000571 0.001506 0.002260 0.002777 0.003021 0.002980 0.002665 0.002112 0.001377 0.000531 -0.000347 -0.001177 -0.001886 -0.002410 -0.002706 -0.002748 -0.002537 -0.002091 -0.001450 -0.000669 0.000192 0.001067 0.001897 0.002631 0.003229 0.003669 0.003939 0.004044 0.003997 0.003821 0.003545 0.003197 0.002807 0.002400 0.001998 0.001618 0.001270 0.000962 0.000696 0.000472 0.000290 0.000144 0.000031 -0.000053 -0.000114 -0.000156 -0.000182 -0.000195 -0.000198 -0.000193 -0.000181 -0.000166 -0.000148 -0.000130 -0.000113 -0.000098 -0.000084 -0.000071 -0.000060 -0.000051 -0.000042 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000027 0.000035 0.000045 0.000057 0.000074 0.000094 0.000119 0.000150 0.000186 0.000227 0.000273 0.000322 0.000371 0.000420 0.000463 0.000497 0.000517 0.000515 0.000483 0.000410 0.000282 0.000085 -0.000200 -0.000591 -0.001108 -0.001770 -0.002589 -0.003572 -0.004713 -0.005992 -0.007372 -0.008796 -0.010188 -0.011459 -0.012505 -0.013220 -0.013506 -0.013281 -0.012491 -0.011124 -0.009215 -0.006848 -0.004160 -0.001328 0.001445 0.003946 0.005977 0.007370 0.008015 0.007862 0.006939 0.005341 0.003229 0.000809 -0.001684 -0.004010 -0.005951 -0.007326 -0.008011 -0.007947 -0.007145 -0.005678 -0.003674 -0.001299 0.001261 0.003820 0.006207 0.008283 0.009944 0.011132 0.011827 0.012051 0.011852 0.011302 0.010484 0.009483 0.008380 0.007247 0.006139 0.005099 0.004156 0.003323 0.002607 0.002003 0.001505 0.001101 0.000779 0.000527 0.000333 0.000187 0.000080 0.000004 -0.000046 -0.000077 -0.000093 -0.000099 -0.000097 -0.000091 -0.000083 -0.000074 -0.000066 -0.000057 -0.000049 -0.000042 -0.000035 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000051 0.000066 0.000086 0.000110 0.000141 0.000178 0.000222 0.000272 0.000327 0.000387 0.000447 0.000506 0.000558 0.000597 0.000615 0.000602 0.000545 0.000425 0.000225 -0.000080 -0.000516 -0.001113 -0.001898 -0.002900 -0.004139 -0.005624 -0.007350 -0.009286 -0.011378 -0.013540 -0.015660 -0.017597 -0.019196 -0.020293 -0.020733 -0.020388 -0.019175 -0.017071 -0.014127 -0.010473 -0.006317 -0.001932 0.002365 0.006243 0.009390 0.011543 0.012523 0.012252 0.010768 0.008222 0.004868 0.001035 -0.002904 -0.006569 -0.009611 -0.011745 -0.012778 -0.012620 -0.011292 -0.008920 -0.005708 -0.001924 0.002137 0.006182 0.009942 0.013198 0.015792 0.017634 0.018700 0.019024 0.018690 0.017809 0.016516 0.014943 0.013218 0.011451 0.009729 0.008118 0.006658 0.005372 0.004266 0.003334 0.002563 0.001936 0.001433 0.001036 0.000727 0.000491 0.000313 0.000183 0.000091 0.000028 -0.000012 -0.000036 -0.000049 -0.000053 -0.000054 -0.000052 -0.000048 -0.000043 -0.000038 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000025 0.000032 0.000043 0.000056 0.000074 0.000096 0.000125 0.000160 0.000203 0.000255 0.000313 0.000379 0.000449 0.000522 0.000593 0.000657 0.000706 0.000730 0.000716 0.000646 0.000501 0.000253 -0.000125 -0.000669 -0.001415 -0.002400 -0.003658 -0.005216 -0.007088 -0.009266 -0.011713 -0.014361 -0.017103 -0.019794 -0.022259 -0.024295 -0.025693 -0.026254 -0.025813 -0.024260 -0.021566 -0.017794 -0.013112 -0.007786 -0.002166 0.003341 0.008307 0.012327 0.015064 0.016284 0.015885 0.013918 0.010580 0.006199 0.001204 -0.003919 -0.008676 -0.012615 -0.015368 -0.016685 -0.016456 -0.014712 -0.011619 -0.007448 -0.002545 0.002705 0.007922 0.012762 0.016944 0.020266 0.022616 0.023966 0.024364 0.023918 0.022778 0.021112 0.019096 0.016890 0.014636 0.012445 0.010398 0.008547 0.006919 0.005519 0.004341 0.003366 0.002572 0.001934 0.001429 0.001034 0.000730 0.000499 0.000327 0.000203 0.000116 0.000057 0.000018 -0.000006 -0.000019 -0.000027 -0.000030 -0.000031 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000015 0.000019 0.000026 0.000034 0.000046 0.000061 0.000080 0.000106 0.000138 0.000178 0.000227 0.000285 0.000352 0.000428 0.000510 0.000596 0.000682 0.000762 0.000827 0.000866 0.000864 0.000801 0.000654 0.000393 -0.000016 -0.000612 -0.001437 -0.002534 -0.003943 -0.005695 -0.007807 -0.010270 -0.013045 -0.016054 -0.019176 -0.022246 -0.025061 -0.027391 -0.028992 -0.029636 -0.029129 -0.027346 -0.024251 -0.019917 -0.014536 -0.008417 -0.001965 0.004352 0.010039 0.014628 0.017729 0.019071 0.018540 0.016195 0.012267 0.007138 0.001309 -0.004657 -0.010188 -0.014759 -0.017948 -0.019469 -0.019198 -0.017177 -0.013600 -0.008787 -0.003141 0.002896 0.008884 0.014428 0.019206 0.022993 0.025661 0.027183 0.027619 0.027094 0.025782 0.023877 0.021580 0.019074 0.016520 0.014042 0.011733 0.009649 0.007820 0.006250 0.004930 0.003838 0.002950 0.002236 0.001669 0.001226 0.000883 0.000621 0.000426 0.000283 0.000180 0.000109 0.000061 0.000030 0.000009 -0.000003 -0.000011 -0.000015 -0.000017 -0.000017 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000027 0.000036 0.000048 0.000064 0.000086 0.000113 0.000149 0.000193 0.000247 0.000312 0.000387 0.000473 0.000568 0.000669 0.000773 0.000873 0.000961 0.001026 0.001051 0.001015 0.000895 0.000657 0.000266 -0.000320 -0.001146 -0.002258 -0.003700 -0.005505 -0.007693 -0.010256 -0.013154 -0.016307 -0.019586 -0.022820 -0.025791 -0.028255 -0.029953 -0.030638 -0.030106 -0.028219 -0.024940 -0.020347 -0.014646 -0.008164 -0.001335 0.005340 0.011335 0.016150 0.019369 0.020708 0.020046 0.017450 0.013172 0.007624 0.001342 -0.005071 -0.011004 -0.015900 -0.019310 -0.020937 -0.020653 -0.018511 -0.014721 -0.009628 -0.003664 0.002700 0.008999 0.014816 0.019816 0.023765 0.026534 0.028100 0.028529 0.027959 0.026573 0.024578 0.022183 0.019580 0.016935 0.014378 0.012002 0.009864 0.007991 0.006389 0.005045 0.003936 0.003034 0.002311 0.001737 0.001287 0.000938 0.000672 0.000472 0.000325 0.000218 0.000143 0.000091 0.000056 0.000033 0.000017 0.000006 -0.000000 -0.000005 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000037 0.000050 0.000067 0.000090 0.000119 0.000157 0.000205 0.000264 0.000335 0.000418 0.000514 0.000622 0.000740 0.000864 0.000989 0.001108 0.001208 0.001274 0.001287 0.001220 0.001043 0.000719 0.000206 -0.000542 -0.001570 -0.002924 -0.004640 -0.006737 -0.009211 -0.012025 -0.015100 -0.018312 -0.021490 -0.024420 -0.026857 -0.028545 -0.029235 -0.028721 -0.026868 -0.023636 -0.019103 -0.013475 -0.007080 -0.000350 0.006214 0.012088 0.016775 0.019865 0.021075 0.020293 0.017592 0.013226 0.007613 0.001289 -0.005143 -0.011078 -0.015964 -0.019362 -0.020983 -0.020711 -0.018603 -0.014878 -0.009883 -0.004046 0.002165 0.008294 0.013934 0.018763 0.022556 0.025197 0.026669 0.027045 0.026462 0.025102 0.023167 0.020861 0.018369 0.015849 0.013424 0.011180 0.009170 0.007417 0.005924 0.004676 0.003650 0.002819 0.002154 0.001627 0.001215 0.000895 0.000650 0.000466 0.000329 0.000230 0.000159 0.000109 0.000074 0.000049 0.000032 0.000021 0.000012 0.000006 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000037 0.000051 0.000069 0.000093 0.000124 0.000164 0.000214 0.000277 0.000353 0.000444 0.000551 0.000672 0.000807 0.000953 0.001107 0.001261 0.001405 0.001526 0.001605 0.001617 0.001535 0.001322 0.000940 0.000346 -0.000508 -0.001663 -0.003155 -0.005007 -0.007216 -0.009751 -0.012542 -0.015476 -0.018394 -0.021099 -0.023362 -0.024941 -0.025606 -0.025161 -0.023478 -0.020519 -0.016359 -0.011188 -0.005315 0.000856 0.006857 0.012200 0.016425 0.019151 0.020124 0.019245 0.016590 0.012406 0.007087 0.001137 -0.004884 -0.010415 -0.014953 -0.018098 -0.019595 -0.019346 -0.017417 -0.014021 -0.009483 -0.004201 0.001394 0.006887 0.011914 0.016189 0.019519 0.021808 0.023052 0.023324 0.022756 0.021513 0.019781 0.017739 0.015553 0.013359 0.011264 0.009339 0.007628 0.006147 0.004895 0.003856 0.003008 0.002326 0.001783 0.001355 0.001020 0.000761 0.000562 0.000412 0.000300 0.000217 0.000157 0.000114 0.000083 0.000061 0.000044 0.000032 0.000023 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000038 0.000051 0.000070 0.000094 0.000126 0.000168 0.000220 0.000286 0.000367 0.000465 0.000580 0.000714 0.000866 0.001036 0.001220 0.001414 0.001609 0.001793 0.001952 0.002064 0.002103 0.002039 0.001836 0.001454 0.000853 -0.000010 -0.001167 -0.002641 -0.004436 -0.006527 -0.008858 -0.011334 -0.013819 -0.016143 -0.018106 -0.019499 -0.020117 -0.019790 -0.018405 -0.015927 -0.012421 -0.008054 -0.003094 0.002108 0.007146 0.011597 0.015066 0.017231 0.017879 0.016938 0.014484 0.010741 0.006058 0.000874 -0.004330 -0.009077 -0.012944 -0.015604 -0.016854 -0.016627 -0.014998 -0.012157 -0.008391 -0.004044 0.000524 0.004968 0.008994 0.012374 0.014965 0.016701 0.017594 0.017715 0.017180 0.016132 0.014720 0.013092 0.011378 0.009683 0.008086 0.006641 0.005374 0.004294 0.003394 0.002660 0.002070 0.001602 0.001234 0.000948 0.000725 0.000553 0.000421 0.000320 0.000243 0.000185 0.000143 0.000110 0.000086 0.000068 0.000053 0.000042 0.000032 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000027 0.000037 0.000051 0.000070 0.000094 0.000127 0.000169 0.000222 0.000290 0.000375 0.000477 0.000601 0.000746 0.000915 0.001107 0.001321 0.001556 0.001804 0.002058 0.002304 0.002528 0.002707 0.002816 0.002825 0.002701 0.002406 0.001905 0.001166 0.000167 -0.001101 -0.002625 -0.004363 -0.006245 -0.008166 -0.009992 -0.011564 -0.012713 -0.013276 -0.013115 -0.012137 -0.010313 -0.007694 -0.004413 -0.000682 0.003218 0.006969 0.010239 0.012724 0.014177 0.014446 0.013489 0.011381 0.008313 0.004567 0.000492 -0.003541 -0.007170 -0.010084 -0.012050 -0.012936 -0.012716 -0.011468 -0.009358 -0.006614 -0.003501 -0.000289 0.002775 0.005486 0.007698 0.009326 0.010347 0.010787 0.010715 0.010225 0.009425 0.008424 0.007321 0.006203 0.005135 0.004164 0.003317 0.002603 0.002020 0.001556 0.001196 0.000922 0.000717 0.000563 0.000449 0.000362 0.000296 0.000244 0.000202 0.000169 0.000142 0.000120 0.000101 0.000085 0.000072 0.000060 0.000050 0.000041 0.000033 0.000026 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000026 0.000036 0.000050 0.000068 0.000092 0.000124 0.000166 0.000220 0.000289 0.000376 0.000482 0.000611 0.000765 0.000948 0.001160 0.001402 0.001675 0.001975 0.002298 0.002634 0.002973 0.003299 0.003593 0.003830 0.003985 0.004026 0.003925 0.003653 0.003186 0.002511 0.001631 0.000566 -0.000639 -0.001915 -0.003171 -0.004297 -0.005172 -0.005682 -0.005726 -0.005237 -0.004194 -0.002629 -0.000635 0.001641 0.004008 0.006249 0.008143 0.009491 0.010142 0.010010 0.009090 0.007455 0.005253 0.002686 -0.000010 -0.002594 -0.004842 -0.006577 -0.007678 -0.008098 -0.007855 -0.007033 -0.005763 -0.004205 -0.002529 -0.000896 0.000561 0.001745 0.002600 0.003113 0.003304 0.003219 0.002922 0.002479 0.001958 0.001419 0.000908 0.000461 0.000099 -0.000171 -0.000349 -0.000447 -0.000477 -0.000458 -0.000403 -0.000329 -0.000246 -0.000165 -0.000092 -0.000030 0.000018 0.000054 0.000077 0.000090 0.000096 0.000095 0.000091 0.000084 0.000075 0.000066 0.000057 0.000048 0.000040 0.000033 0.000026 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000024 0.000034 0.000048 0.000065 0.000089 0.000120 0.000161 0.000214 0.000282 0.000369 0.000476 0.000608 0.000768 0.000961 0.001188 0.001454 0.001760 0.002106 0.002492 0.002912 0.003361 0.003829 0.004302 0.004766 0.005199 0.005580 0.005885 0.006088 0.006168 0.006106 0.005892 0.005527 0.005027 0.004423 0.003760 0.003098 0.002502 0.002036 0.001759 0.001709 0.001901 0.002320 0.002919 0.003624 0.004338 0.004958 0.005383 0.005529 0.005349 0.004829 0.004003 0.002940 0.001739 0.000514 -0.000622 -0.001572 -0.002266 -0.002670 -0.002788 -0.002661 -0.002357 -0.001963 -0.001572 -0.001270 -0.001124 -0.001174 -0.001431 -0.001877 -0.002468 -0.003143 -0.003837 -0.004482 -0.005026 -0.005426 -0.005662 -0.005725 -0.005624 -0.005378 -0.005014 -0.004562 -0.004054 -0.003519 -0.002985 -0.002473 -0.001998 -0.001571 -0.001197 -0.000881 -0.000619 -0.000410 -0.000247 -0.000126 -0.000040 0.000018 0.000055 0.000075 0.000084 0.000085 0.000081 0.000074 0.000065 0.000057 0.000048 0.000040 0.000032 0.000026 0.000020 0.000015 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000010 0.000015 0.000022 0.000032 0.000044 0.000061 0.000083 0.000113 0.000152 0.000203 0.000269 0.000353 0.000459 0.000591 0.000753 0.000950 0.001187 0.001469 0.001799 0.002182 0.002618 0.003109 0.003653 0.004246 0.004881 0.005550 0.006240 0.006936 0.007621 0.008274 0.008873 0.009394 0.009818 0.010126 0.010306 0.010350 0.010260 0.010043 0.009709 0.009273 0.008750 0.008149 0.007480 0.006745 0.005942 0.005070 0.004131 0.003135 0.002101 0.001068 0.000087 -0.000779 -0.001458 -0.001886 -0.002016 -0.001824 -0.001323 -0.000563 0.000370 0.001363 0.002288 0.003013 0.003421 0.003421 0.002960 0.002030 0.000668 -0.001047 -0.003002 -0.005061 -0.007085 -0.008938 -0.010508 -0.011713 -0.012505 -0.012874 -0.012840 -0.012449 -0.011764 -0.010856 -0.009797 -0.008657 -0.007496 -0.006362 -0.005294 -0.004318 -0.003448 -0.002691 -0.002048 -0.001513 -0.001079 -0.000735 -0.000471 -0.000273 -0.000131 -0.000034 0.000029 0.000067 0.000086 0.000092 0.000090 0.000084 0.000075 0.000066 0.000056 0.000047 0.000038 0.000031 0.000024 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000013 0.000020 0.000029 0.000040 0.000055 0.000076 0.000103 0.000139 0.000187 0.000249 0.000329 0.000430 0.000558 0.000717 0.000913 0.001152 0.001440 0.001784 0.002188 0.002660 0.003202 0.003817 0.004508 0.005273 0.006110 0.007014 0.007978 0.008989 0.010031 0.011083 0.012119 0.013107 0.014014 0.014799 0.015424 0.015846 0.016025 0.015921 0.015500 0.014737 0.013616 0.012136 0.010318 0.008204 0.005860 0.003380 0.000882 -0.001498 -0.003611 -0.005307 -0.006452 -0.006941 -0.006715 -0.005774 -0.004183 -0.002077 0.000356 0.002881 0.005247 0.007207 0.008544 0.009095 0.008767 0.007545 0.005494 0.002749 -0.000497 -0.004014 -0.007559 -0.010901 -0.013838 -0.016216 -0.017938 -0.018964 -0.019313 -0.019044 -0.018253 -0.017051 -0.015557 -0.013886 -0.012140 -0.010405 -0.008748 -0.007216 -0.005838 -0.004629 -0.003591 -0.002719 -0.002002 -0.001425 -0.000971 -0.000624 -0.000366 -0.000182 -0.000055 0.000026 0.000074 0.000099 0.000108 0.000106 0.000099 0.000088 0.000077 0.000065 0.000054 0.000044 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000011 0.000017 0.000025 0.000035 0.000049 0.000067 0.000091 0.000123 0.000166 0.000223 0.000296 0.000390 0.000509 0.000660 0.000848 0.001080 0.001364 0.001707 0.002117 0.002603 0.003171 0.003828 0.004580 0.005432 0.006388 0.007448 0.008611 0.009871 0.011216 0.012625 0.014071 0.015514 0.016907 0.018188 0.019290 0.020134 0.020639 0.020721 0.020306 0.019331 0.017756 0.015575 0.012821 0.009574 0.005959 0.002152 -0.001636 -0.005164 -0.008187 -0.010469 -0.011813 -0.012084 -0.011228 -0.009290 -0.006413 -0.002838 0.001120 0.005099 0.008724 0.011643 0.013565 0.014290 0.013720 0.011876 0.008887 0.004977 0.000436 -0.004405 -0.009209 -0.013667 -0.017521 -0.020581 -0.022740 -0.023967 -0.024304 -0.023848 -0.022732 -0.021112 -0.019146 -0.016983 -0.014754 -0.012564 -0.010494 -0.008598 -0.006909 -0.005439 -0.004188 -0.003146 -0.002296 -0.001617 -0.001087 -0.000685 -0.000389 -0.000180 -0.000038 0.000052 0.000103 0.000128 0.000134 0.000129 0.000119 0.000105 0.000090 0.000076 0.000063 0.000051 0.000041 0.000032 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000009 0.000014 0.000021 0.000030 0.000041 0.000057 0.000077 0.000105 0.000142 0.000191 0.000255 0.000338 0.000445 0.000582 0.000755 0.000971 0.001239 0.001567 0.001964 0.002441 0.003007 0.003671 0.004443 0.005331 0.006346 0.007492 0.008774 0.010190 0.011731 0.013380 0.015108 0.016871 0.018611 0.020252 0.021704 0.022861 0.023610 0.023833 0.023421 0.022282 0.020357 0.017633 0.014153 0.010023 0.005420 0.000581 -0.004205 -0.008618 -0.012329 -0.015036 -0.016492 -0.016537 -0.015122 -0.012328 -0.008363 -0.003554 0.001684 0.006883 0.011568 0.015306 0.017747 0.018658 0.017944 0.015653 0.011965 0.007176 0.001654 -0.004190 -0.009946 -0.015246 -0.019788 -0.023359 -0.025844 -0.027220 -0.027549 -0.026956 -0.025607 -0.023689 -0.021389 -0.018882 -0.016318 -0.013817 -0.011469 -0.009333 -0.007443 -0.005809 -0.004428 -0.003286 -0.002362 -0.001630 -0.001064 -0.000640 -0.000331 -0.000117 0.000025 0.000111 0.000156 0.000173 0.000173 0.000161 0.000144 0.000126 0.000107 0.000089 0.000073 0.000059 0.000047 0.000036 0.000028 0.000021 0.000016 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000011 0.000017 0.000024 0.000033 0.000045 0.000062 0.000084 0.000114 0.000154 0.000207 0.000276 0.000367 0.000485 0.000636 0.000827 0.001067 0.001364 0.001730 0.002174 0.002707 0.003341 0.004088 0.004960 0.005969 0.007126 0.008437 0.009907 0.011530 0.013291 0.015161 0.017096 0.019031 0.020884 0.022548 0.023903 0.024810 0.025131 0.024729 0.023494 0.021351 0.018280 0.014328 0.009622 0.004369 -0.001149 -0.006590 -0.011576 -0.015722 -0.018677 -0.020159 -0.019990 -0.018128 -0.014677 -0.009893 -0.004163 0.002025 0.008130 0.013608 0.017968 0.020821 0.021913 0.021150 0.018602 0.014489 0.009151 0.003015 -0.003456 -0.009804 -0.015622 -0.020581 -0.024456 -0.027128 -0.028585 -0.028902 -0.028224 -0.026738 -0.024650 -0.022166 -0.019475 -0.016739 -0.014085 -0.011607 -0.009366 -0.007394 -0.005701 -0.004281 -0.003116 -0.002181 -0.001449 -0.000892 -0.000480 -0.000187 0.000011 0.000135 0.000204 0.000234 0.000237 0.000224 0.000202 0.000177 0.000151 0.000126 0.000104 0.000084 0.000067 0.000053 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000002 0.000005 0.000008 0.000012 0.000017 0.000024 0.000033 0.000045 0.000061 0.000083 0.000113 0.000153 0.000206 0.000278 0.000372 0.000494 0.000652 0.000852 0.001106 0.001420 0.001808 0.002279 0.002847 0.003524 0.004326 0.005265 0.006356 0.007609 0.009030 0.010619 0.012362 0.014234 0.016192 0.018171 0.020087 0.021829 0.023266 0.024252 0.024634 0.024263 0.023015 0.020804 0.017604 0.013465 0.008517 0.002985 -0.002829 -0.008553 -0.013780 -0.018093 -0.021116 -0.022547 -0.022200 -0.020035 -0.016171 -0.010889 -0.004611 0.002139 0.008779 0.014730 0.019472 0.022596 0.023841 0.023116 0.020504 0.016247 0.010711 0.004350 -0.002345 -0.008897 -0.014883 -0.019965 -0.023917 -0.026623 -0.028080 -0.028371 -0.027652 -0.026120 -0.023988 -0.021469 -0.018755 -0.016010 -0.013361 -0.010902 -0.008691 -0.006759 -0.005113 -0.003745 -0.002635 -0.001755 -0.001077 -0.000571 -0.000206 0.000043 0.000201 0.000291 0.000331 0.000336 0.000318 0.000288 0.000252 0.000215 0.000180 0.000148 0.000120 0.000096 0.000076 0.000059 0.000046 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000007 0.000011 0.000015 0.000020 0.000027 0.000037 0.000050 0.000069 0.000095 0.000130 0.000179 0.000245 0.000334 0.000451 0.000603 0.000798 0.001045 0.001355 0.001737 0.002205 0.002772 0.003454 0.004264 0.005218 0.006330 0.007607 0.009052 0.010656 0.012399 0.014242 0.016125 0.017967 0.019662 0.021080 0.022076 0.022494 0.022184 0.021015 0.018897 0.015797 0.011759 0.006912 0.001475 -0.004247 -0.009882 -0.015019 -0.019238 -0.022158 -0.023476 -0.023004 -0.020704 -0.016698 -0.011271 -0.004847 0.002042 0.008814 0.014887 0.019742 0.022972 0.024320 0.023702 0.021205 0.017075 0.011684 0.005484 -0.001037 -0.007406 -0.013208 -0.018116 -0.021912 -0.024493 -0.025860 -0.026102 -0.025376 -0.023877 -0.021815 -0.019397 -0.016808 -0.014205 -0.011709 -0.009407 -0.007354 -0.005575 -0.004077 -0.002847 -0.001863 -0.001100 -0.000527 -0.000112 0.000171 0.000351 0.000450 0.000490 0.000488 0.000459 0.000414 0.000362 0.000309 0.000258 0.000212 0.000172 0.000138 0.000109 0.000086 0.000066 0.000050 0.000038 0.000028 0.000020 0.000015 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000023 0.000034 0.000050 0.000074 0.000110 0.000161 0.000231 0.000326 0.000453 0.000619 0.000832 0.001103 0.001443 0.001864 0.002382 0.003012 0.003768 0.004666 0.005716 0.006924 0.008286 0.009787 0.011395 0.013062 0.014714 0.016258 0.017574 0.018527 0.018969 0.018757 0.017763 0.015894 0.013115 0.009457 0.005035 0.000049 -0.005217 -0.010415 -0.015155 -0.019041 -0.021709 -0.022869 -0.022341 -0.020085 -0.016216 -0.011000 -0.004840 0.001764 0.008259 0.014097 0.018786 0.021943 0.023328 0.022862 0.020633 0.016874 0.011938 0.006254 0.000279 -0.005546 -0.010835 -0.015288 -0.018709 -0.021008 -0.022193 -0.022354 -0.021641 -0.020237 -0.018338 -0.016134 -0.013796 -0.011465 -0.009249 -0.007225 -0.005440 -0.003914 -0.002650 -0.001633 -0.000841 -0.000248 0.000177 0.000463 0.000637 0.000724 0.000747 0.000723 0.000670 0.000600 0.000523 0.000445 0.000371 0.000305 0.000248 0.000198 0.000157 0.000123 0.000096 0.000073 0.000055 0.000041 0.000030 0.000022 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000023 -0.000028 -0.000032 -0.000033 -0.000030 -0.000020 -0.000001 0.000032 0.000082 0.000156 0.000260 0.000401 0.000591 0.000840 0.001161 0.001569 0.002080 0.002707 0.003465 0.004361 0.005398 0.006568 0.007849 0.009205 0.010579 0.011892 0.013045 0.013919 0.014386 0.014315 0.013587 0.012115 0.009855 0.006825 0.003115 -0.001106 -0.005597 -0.010054 -0.014134 -0.017485 -0.019779 -0.020756 -0.020249 -0.018216 -0.014751 -0.010086 -0.004574 0.001343 0.007176 0.012436 0.016689 0.019593 0.020935 0.020644 0.018801 0.015614 0.011398 0.006533 0.001422 -0.003545 -0.008033 -0.011785 -0.014633 -0.016507 -0.017423 -0.017465 -0.016771 -0.015503 -0.013836 -0.011934 -0.009944 -0.007985 -0.006149 -0.004498 -0.003068 -0.001874 -0.000913 -0.000170 0.000379 0.000759 0.001000 0.001129 0.001170 0.001147 0.001079 0.000982 0.000870 0.000753 0.000639 0.000533 0.000437 0.000355 0.000284 0.000225 0.000177 0.000138 0.000106 0.000080 0.000060 0.000045 0.000032 0.000023 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000015 -0.000020 -0.000028 -0.000039 -0.000052 -0.000069 -0.000089 -0.000113 -0.000140 -0.000170 -0.000203 -0.000236 -0.000269 -0.000300 -0.000325 -0.000339 -0.000338 -0.000313 -0.000255 -0.000154 0.000005 0.000236 0.000555 0.000974 0.001508 0.002163 0.002940 0.003831 0.004812 0.005847 0.006878 0.007830 0.008610 0.009111 0.009224 0.008845 0.007892 0.006317 0.004119 0.001356 -0.001848 -0.005308 -0.008782 -0.011993 -0.014652 -0.016487 -0.017274 -0.016867 -0.015219 -0.012398 -0.008583 -0.004058 0.000820 0.005651 0.010033 0.013606 0.016088 0.017300 0.017185 0.015808 0.013343 0.010048 0.006238 0.002244 -0.001617 -0.005075 -0.007924 -0.010038 -0.011368 -0.011935 -0.011819 -0.011136 -0.010026 -0.008631 -0.007086 -0.005508 -0.003991 -0.002603 -0.001391 -0.000378 0.000428 0.001036 0.001463 0.001732 0.001869 0.001901 0.001853 0.001746 0.001601 0.001432 0.001255 0.001079 0.000912 0.000759 0.000622 0.000504 0.000404 0.000320 0.000252 0.000196 0.000151 0.000116 0.000087 0.000065 0.000048 0.000035 0.000025 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000034 -0.000046 -0.000063 -0.000085 -0.000113 -0.000148 -0.000191 -0.000244 -0.000307 -0.000381 -0.000468 -0.000568 -0.000680 -0.000806 -0.000942 -0.001085 -0.001232 -0.001374 -0.001503 -0.001607 -0.001673 -0.001686 -0.001628 -0.001485 -0.001243 -0.000891 -0.000426 0.000148 0.000814 0.001539 0.002276 0.002960 0.003513 0.003851 0.003888 0.003549 0.002781 0.001563 -0.000083 -0.002089 -0.004334 -0.006655 -0.008854 -0.010718 -0.012042 -0.012649 -0.012417 -0.011293 -0.009311 -0.006588 -0.003320 0.000238 0.003793 0.007051 0.009743 0.011656 0.012656 0.012698 0.011828 0.010177 0.007938 0.005344 0.002641 0.000059 -0.002205 -0.004010 -0.005271 -0.005965 -0.006120 -0.005806 -0.005118 -0.004167 -0.003060 -0.001897 -0.000763 0.000278 0.001181 0.001918 0.002479 0.002867 0.003094 0.003180 0.003149 0.003027 0.002837 0.002600 0.002337 0.002063 0.001791 0.001530 0.001288 0.001069 0.000876 0.000710 0.000569 0.000451 0.000355 0.000277 0.000214 0.000164 0.000125 0.000094 0.000070 0.000051 0.000037 0.000026 0.000018 0.000013 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000034 -0.000046 -0.000063 -0.000086 -0.000115 -0.000154 -0.000203 -0.000265 -0.000342 -0.000436 -0.000551 -0.000689 -0.000853 -0.001046 -0.001269 -0.001525 -0.001812 -0.002128 -0.002470 -0.002830 -0.003199 -0.003564 -0.003910 -0.004219 -0.004472 -0.004647 -0.004727 -0.004692 -0.004529 -0.004235 -0.003815 -0.003288 -0.002688 -0.002061 -0.001466 -0.000967 -0.000632 -0.000516 -0.000665 -0.001096 -0.001799 -0.002728 -0.003802 -0.004913 -0.005934 -0.006730 -0.007180 -0.007186 -0.006692 -0.005690 -0.004229 -0.002407 -0.000367 0.001722 0.003680 0.005343 0.006575 0.007289 0.007453 0.007096 0.006298 0.005178 0.003883 0.002562 0.001355 0.000373 -0.000305 -0.000643 -0.000644 -0.000341 0.000204 0.000919 0.001727 0.002554 0.003337 0.004026 0.004586 0.004998 0.005253 0.005355 0.005317 0.005157 0.004897 0.004562 0.004176 0.003761 0.003336 0.002916 0.002513 0.002137 0.001794 0.001487 0.001218 0.000987 0.000791 0.000629 0.000495 0.000386 0.000299 0.000230 0.000176 0.000133 0.000099 0.000073 0.000054 0.000039 0.000027 0.000019 0.000014 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000031 -0.000042 -0.000058 -0.000078 -0.000106 -0.000143 -0.000191 -0.000252 -0.000331 -0.000430 -0.000553 -0.000706 -0.000891 -0.001116 -0.001384 -0.001700 -0.002068 -0.002491 -0.002969 -0.003501 -0.004082 -0.004704 -0.005357 -0.006023 -0.006685 -0.007318 -0.007895 -0.008387 -0.008762 -0.008992 -0.009048 -0.008912 -0.008573 -0.008034 -0.007312 -0.006437 -0.005454 -0.004418 -0.003395 -0.002447 -0.001636 -0.001010 -0.000599 -0.000409 -0.000422 -0.000601 -0.000886 -0.001210 -0.001504 -0.001703 -0.001763 -0.001656 -0.001381 -0.000963 -0.000444 0.000119 0.000666 0.001144 0.001514 0.001761 0.001890 0.001931 0.001929 0.001938 0.002012 0.002195 0.002515 0.002983 0.003589 0.004304 0.005086 0.005887 0.006656 0.007346 0.007919 0.008347 0.008616 0.008719 0.008660 0.008452 0.008112 0.007663 0.007128 0.006534 0.005906 0.005266 0.004635 0.004028 0.003458 0.002932 0.002458 0.002037 0.001669 0.001353 0.001086 0.000864 0.000681 0.000532 0.000413 0.000318 0.000244 0.000185 0.000139 0.000104 0.000076 0.000056 0.000040 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000027 -0.000036 -0.000050 -0.000068 -0.000092 -0.000124 -0.000167 -0.000223 -0.000296 -0.000389 -0.000507 -0.000656 -0.000842 -0.001070 -0.001348 -0.001684 -0.002083 -0.002554 -0.003100 -0.003725 -0.004431 -0.005214 -0.006069 -0.006984 -0.007945 -0.008929 -0.009910 -0.010852 -0.011719 -0.012466 -0.013047 -0.013414 -0.013525 -0.013341 -0.012837 -0.012001 -0.010836 -0.009369 -0.007646 -0.005736 -0.003724 -0.001711 0.000198 0.001899 0.003302 0.004335 0.004952 0.005135 0.004900 0.004290 0.003372 0.002235 0.000974 -0.000310 -0.001524 -0.002588 -0.003437 -0.004028 -0.004333 -0.004343 -0.004059 -0.003495 -0.002671 -0.001616 -0.000364 0.001044 0.002561 0.004135 0.005712 0.007235 0.008653 0.009916 0.010985 0.011830 0.012435 0.012793 0.012911 0.012803 0.012493 0.012007 0.011376 0.010630 0.009803 0.008923 0.008022 0.007123 0.006250 0.005420 0.004647 0.003939 0.003303 0.002739 0.002248 0.001825 0.001468 0.001170 0.000924 0.000724 0.000563 0.000434 0.000333 0.000254 0.000192 0.000144 0.000107 0.000078 0.000057 0.000041 0.000029 0.000021 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000056 -0.000076 -0.000103 -0.000139 -0.000187 -0.000249 -0.000331 -0.000437 -0.000571 -0.000742 -0.000955 -0.001220 -0.001544 -0.001937 -0.002409 -0.002967 -0.003621 -0.004374 -0.005231 -0.006191 -0.007249 -0.008394 -0.009612 -0.010877 -0.012159 -0.013418 -0.014607 -0.015671 -0.016548 -0.017175 -0.017485 -0.017418 -0.016922 -0.015957 -0.014508 -0.012580 -0.010214 -0.007482 -0.004490 -0.001374 0.001708 0.004586 0.007091 0.009069 0.010395 0.010985 0.010802 0.009865 0.008248 0.006074 0.003507 0.000738 -0.002032 -0.004607 -0.006810 -0.008499 -0.009572 -0.009975 -0.009695 -0.008764 -0.007249 -0.005246 -0.002870 -0.000249 0.002485 0.005207 0.007803 0.010176 0.012250 0.013972 0.015309 0.016250 0.016804 0.016994 0.016856 0.016431 0.015767 0.014913 0.013914 0.012815 0.011657 0.010476 0.009304 0.008169 0.007091 0.006088 0.005170 0.004343 0.003611 0.002971 0.002419 0.001951 0.001559 0.001234 0.000969 0.000756 0.000585 0.000449 0.000343 0.000260 0.000196 0.000146 0.000108 0.000079 0.000058 0.000041 0.000029 0.000021 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000061 -0.000083 -0.000112 -0.000151 -0.000202 -0.000270 -0.000359 -0.000474 -0.000621 -0.000808 -0.001044 -0.001337 -0.001698 -0.002139 -0.002669 -0.003300 -0.004041 -0.004900 -0.005882 -0.006987 -0.008213 -0.009549 -0.010977 -0.012473 -0.014002 -0.015519 -0.016968 -0.018286 -0.019398 -0.020225 -0.020684 -0.020693 -0.020179 -0.019082 -0.017365 -0.015022 -0.012086 -0.008633 -0.004787 -0.000714 0.003382 0.007273 0.010722 0.013506 0.015430 0.016349 0.016183 0.014931 0.012669 0.009554 0.005806 0.001697 -0.002476 -0.006415 -0.009845 -0.012537 -0.014324 -0.015109 -0.014868 -0.013649 -0.011558 -0.008751 -0.005413 -0.001749 0.002036 0.005755 0.009240 0.012360 0.015018 0.017156 0.018746 0.019795 0.020331 0.020402 0.020067 0.019391 0.018444 0.017289 0.015990 0.014600 0.013168 0.011737 0.010342 0.009010 0.007764 0.006618 0.005581 0.004657 0.003847 0.003145 0.002546 0.002042 0.001623 0.001279 0.001000 0.000776 0.000598 0.000458 0.000348 0.000263 0.000197 0.000147 0.000108 0.000079 0.000057 0.000041 0.000029 0.000021 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000048 -0.000064 -0.000087 -0.000118 -0.000159 -0.000213 -0.000284 -0.000378 -0.000500 -0.000656 -0.000855 -0.001107 -0.001421 -0.001810 -0.002285 -0.002859 -0.003545 -0.004353 -0.005293 -0.006370 -0.007588 -0.008943 -0.010425 -0.012016 -0.013688 -0.015404 -0.017115 -0.018759 -0.020263 -0.021545 -0.022512 -0.023068 -0.023116 -0.022564 -0.021337 -0.019384 -0.016688 -0.013277 -0.009231 -0.004688 0.000161 0.005075 0.009780 0.013986 0.017410 0.019802 0.020967 0.020791 0.019252 0.016432 0.012511 0.007760 0.002515 -0.002849 -0.007947 -0.012425 -0.015981 -0.018391 -0.019526 -0.019350 -0.017924 -0.015388 -0.011942 -0.007835 -0.003330 0.001309 0.005840 0.010055 0.013793 0.016942 0.019435 0.021254 0.022413 0.022959 0.022956 0.022484 0.021626 0.020467 0.019087 0.017558 0.015944 0.014302 0.012678 0.011110 0.009628 0.008252 0.006996 0.005870 0.004873 0.004005 0.003259 0.002626 0.002096 0.001659 0.001302 0.001014 0.000784 0.000602 0.000459 0.000348 0.000262 0.000196 0.000146 0.000107 0.000078 0.000056 0.000040 0.000029 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000036 -0.000049 -0.000067 -0.000090 -0.000121 -0.000163 -0.000219 -0.000293 -0.000389 -0.000514 -0.000676 -0.000883 -0.001144 -0.001472 -0.001878 -0.002376 -0.002980 -0.003702 -0.004555 -0.005550 -0.006694 -0.007989 -0.009433 -0.011015 -0.012718 -0.014511 -0.016354 -0.018195 -0.019967 -0.021592 -0.022980 -0.024030 -0.024636 -0.024689 -0.024087 -0.022743 -0.020596 -0.017622 -0.013847 -0.009353 -0.004289 0.001135 0.006653 0.011956 0.016713 0.020600 0.023322 0.024651 0.024442 0.022661 0.019391 0.014833 0.009291 0.003153 -0.003146 -0.009160 -0.014468 -0.018715 -0.021634 -0.023068 -0.022974 -0.021421 -0.018572 -0.014667 -0.009994 -0.004866 0.000409 0.005550 0.010318 0.014530 0.018060 0.020838 0.022847 0.024111 0.024686 0.024651 0.024098 0.023124 0.021825 0.020291 0.018604 0.016836 0.015048 0.013289 0.011601 0.010014 0.008549 0.007220 0.006034 0.004990 0.004085 0.003311 0.002658 0.002114 0.001667 0.001304 0.001012 0.000780 0.000597 0.000455 0.000344 0.000258 0.000192 0.000142 0.000104 0.000076 0.000054 0.000039 0.000027 0.000019 0.000014 0.000009 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000020 -0.000027 -0.000036 -0.000050 -0.000067 -0.000091 -0.000122 -0.000165 -0.000221 -0.000295 -0.000392 -0.000519 -0.000682 -0.000892 -0.001157 -0.001491 -0.001905 -0.002414 -0.003032 -0.003774 -0.004651 -0.005676 -0.006856 -0.008194 -0.009688 -0.011326 -0.013091 -0.014950 -0.016863 -0.018772 -0.020611 -0.022295 -0.023731 -0.024813 -0.025427 -0.025461 -0.024803 -0.023363 -0.021072 -0.017904 -0.013883 -0.009094 -0.003693 0.002101 0.008003 0.013683 0.018785 0.022956 0.025876 0.027289 0.027034 0.025067 0.021471 0.016459 0.010359 0.003591 -0.003369 -0.010031 -0.015933 -0.020680 -0.023977 -0.025647 -0.025641 -0.024033 -0.021002 -0.016812 -0.011780 -0.006250 -0.000559 0.004985 0.010124 0.014658 0.018453 0.021436 0.023591 0.024946 0.025563 0.025529 0.024944 0.023912 0.022539 0.020920 0.019143 0.017286 0.015413 0.013577 0.011820 0.010175 0.008661 0.007293 0.006076 0.005010 0.004089 0.003304 0.002644 0.002097 0.001649 0.001286 0.000995 0.000765 0.000585 0.000444 0.000335 0.000251 0.000186 0.000137 0.000100 0.000072 0.000052 0.000037 0.000026 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000036 -0.000049 -0.000066 -0.000090 -0.000121 -0.000163 -0.000218 -0.000292 -0.000388 -0.000513 -0.000676 -0.000883 -0.001148 -0.001480 -0.001894 -0.002403 -0.003022 -0.003766 -0.004647 -0.005678 -0.006866 -0.008215 -0.009722 -0.011375 -0.013156 -0.015032 -0.016960 -0.018884 -0.020732 -0.022422 -0.023855 -0.024925 -0.025516 -0.025512 -0.024802 -0.023291 -0.020912 -0.017636 -0.013488 -0.008556 -0.002995 0.002967 0.009042 0.014888 0.020139 0.024427 0.027419 0.028848 0.028542 0.026450 0.022657 0.017379 0.010956 0.003825 -0.003518 -0.010559 -0.016814 -0.021866 -0.025404 -0.027240 -0.027321 -0.025720 -0.022627 -0.018316 -0.013120 -0.007398 -0.001503 0.004245 0.009576 0.014283 0.018228 0.021334 0.023585 0.025009 0.025672 0.025663 0.025086 0.024048 0.022658 0.021015 0.019210 0.017324 0.015423 0.013562 0.011785 0.010124 0.008599 0.007225 0.006005 0.004939 0.004021 0.003242 0.002588 0.002048 0.001606 0.001250 0.000965 0.000740 0.000564 0.000427 0.000321 0.000240 0.000178 0.000131 0.000095 0.000069 0.000049 0.000035 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000035 -0.000047 -0.000064 -0.000087 -0.000118 -0.000159 -0.000213 -0.000284 -0.000378 -0.000500 -0.000658 -0.000861 -0.001119 -0.001444 -0.001849 -0.002348 -0.002956 -0.003687 -0.004554 -0.005570 -0.006741 -0.008071 -0.009558 -0.011189 -0.012944 -0.014792 -0.016690 -0.018580 -0.020391 -0.022040 -0.023430 -0.024454 -0.024998 -0.024947 -0.024193 -0.022643 -0.020231 -0.016932 -0.012771 -0.007836 -0.002281 0.003668 0.009723 0.015545 0.020768 0.025025 0.027981 0.029368 0.029012 0.026860 0.022995 0.017631 0.011109 0.003867 -0.003595 -0.010761 -0.017139 -0.022309 -0.025955 -0.027885 -0.028042 -0.026501 -0.023450 -0.019164 -0.013979 -0.008255 -0.002347 0.003422 0.008782 0.013524 0.017507 0.020655 0.022949 0.024417 0.025123 0.025155 0.024616 0.023612 0.022253 0.020637 0.018858 0.016994 0.015116 0.013277 0.011523 0.009884 0.008382 0.007031 0.005833 0.004789 0.003891 0.003131 0.002495 0.001970 0.001542 0.001197 0.000923 0.000707 0.000537 0.000406 0.000305 0.000227 0.000168 0.000123 0.000089 0.000064 0.000046 0.000032 0.000022 0.000016 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000061 -0.000083 -0.000113 -0.000152 -0.000204 -0.000272 -0.000362 -0.000479 -0.000631 -0.000826 -0.001074 -0.001386 -0.001776 -0.002256 -0.002842 -0.003547 -0.004385 -0.005366 -0.006499 -0.007785 -0.009223 -0.010799 -0.012495 -0.014279 -0.016107 -0.017923 -0.019659 -0.021231 -0.022545 -0.023498 -0.023980 -0.023880 -0.023096 -0.021539 -0.019150 -0.015906 -0.011834 -0.007020 -0.001615 0.004162 0.010032 0.015668 0.020713 0.024814 0.027646 0.028947 0.028549 0.026399 0.022575 0.017289 0.010869 0.003742 -0.003604 -0.010665 -0.016961 -0.022081 -0.025712 -0.027668 -0.027889 -0.026447 -0.023522 -0.019383 -0.014357 -0.008793 -0.003038 0.002594 0.007839 0.012491 0.016414 0.019529 0.021816 0.023300 0.024040 0.024120 0.023638 0.022700 0.021408 0.019861 0.018150 0.016353 0.014539 0.012762 0.011066 0.009482 0.008032 0.006729 0.005575 0.004570 0.003708 0.002978 0.002369 0.001868 0.001460 0.001132 0.000871 0.000665 0.000505 0.000381 0.000285 0.000212 0.000156 0.000114 0.000082 0.000059 0.000042 0.000029 0.000021 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000058 -0.000079 -0.000107 -0.000144 -0.000193 -0.000258 -0.000343 -0.000454 -0.000597 -0.000781 -0.001016 -0.001311 -0.001680 -0.002135 -0.002690 -0.003359 -0.004154 -0.005086 -0.006161 -0.007383 -0.008748 -0.010245 -0.011853 -0.013542 -0.015270 -0.016983 -0.018613 -0.020081 -0.021298 -0.022164 -0.022575 -0.022430 -0.021631 -0.020101 -0.017784 -0.014663 -0.010766 -0.006177 -0.001041 0.004435 0.009988 0.015306 0.020057 0.023905 0.026544 0.027728 0.027298 0.025206 0.021525 0.016453 0.010305 0.003483 -0.003550 -0.010314 -0.016355 -0.021280 -0.024793 -0.026712 -0.026981 -0.025664 -0.022932 -0.019037 -0.014287 -0.009014 -0.003546 0.001820 0.006830 0.011291 0.015067 0.018083 0.020316 0.021787 0.022548 0.022677 0.022265 0.021412 0.020214 0.018767 0.017157 0.015461 0.013744 0.012060 0.010451 0.008950 0.007575 0.006339 0.005247 0.004297 0.003482 0.002793 0.002219 0.001747 0.001363 0.001055 0.000811 0.000618 0.000468 0.000352 0.000263 0.000195 0.000143 0.000105 0.000075 0.000054 0.000038 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000054 -0.000074 -0.000100 -0.000135 -0.000181 -0.000242 -0.000321 -0.000425 -0.000558 -0.000730 -0.000948 -0.001224 -0.001567 -0.001992 -0.002510 -0.003134 -0.003876 -0.004747 -0.005751 -0.006893 -0.008167 -0.009564 -0.011063 -0.012635 -0.014241 -0.015827 -0.017331 -0.018678 -0.019782 -0.020553 -0.020893 -0.020709 -0.019915 -0.018439 -0.016237 -0.013294 -0.009641 -0.005358 -0.000581 0.004497 0.009632 0.014538 0.018908 0.022432 0.024831 0.025880 0.025432 0.023445 0.019985 0.015239 0.009495 0.003127 -0.003438 -0.009756 -0.015405 -0.020023 -0.023332 -0.025163 -0.025463 -0.024289 -0.021795 -0.018213 -0.013827 -0.008942 -0.003861 0.001140 0.005825 0.010011 0.013573 0.016435 0.018573 0.020003 0.020769 0.020943 0.020606 0.019849 0.018763 0.017436 0.015951 0.014379 0.012783 0.011216 0.009718 0.008318 0.007036 0.005885 0.004867 0.003982 0.003224 0.002584 0.002051 0.001612 0.001257 0.000972 0.000745 0.000568 0.000429 0.000322 0.000240 0.000178 0.000130 0.000095 0.000068 0.000049 0.000035 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000027 -0.000037 -0.000050 -0.000068 -0.000093 -0.000125 -0.000168 -0.000224 -0.000297 -0.000393 -0.000516 -0.000674 -0.000874 -0.001128 -0.001444 -0.001834 -0.002310 -0.002884 -0.003566 -0.004367 -0.005290 -0.006340 -0.007511 -0.008794 -0.010170 -0.011610 -0.013078 -0.014524 -0.015890 -0.017104 -0.018090 -0.018761 -0.019033 -0.018821 -0.018048 -0.016653 -0.014599 -0.011876 -0.008517 -0.004597 -0.000242 0.004373 0.009025 0.013455 0.017388 0.020546 0.022678 0.023583 0.023131 0.021285 0.018107 0.013764 0.008520 0.002710 -0.003278 -0.009043 -0.014203 -0.018430 -0.021473 -0.023178 -0.023492 -0.022466 -0.020237 -0.017013 -0.013047 -0.008615 -0.003990 0.000577 0.004871 0.008725 0.012020 0.014687 0.016697 0.018061 0.018817 0.019026 0.018762 0.018106 0.017140 0.015946 0.014599 0.013168 0.011710 0.010275 0.008902 0.007617 0.006442 0.005385 0.004452 0.003640 0.002945 0.002359 0.001870 0.001469 0.001144 0.000883 0.000677 0.000515 0.000388 0.000291 0.000216 0.000160 0.000117 0.000085 0.000061 0.000044 0.000031 0.000022 0.000015 0.000011 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000034 -0.000046 -0.000063 -0.000086 -0.000115 -0.000155 -0.000206 -0.000273 -0.000359 -0.000471 -0.000615 -0.000797 -0.001026 -0.001313 -0.001667 -0.002098 -0.002618 -0.003237 -0.003962 -0.004799 -0.005750 -0.006811 -0.007971 -0.009215 -0.010515 -0.011837 -0.013136 -0.014356 -0.015435 -0.016300 -0.016876 -0.017087 -0.016856 -0.016119 -0.014825 -0.012943 -0.010469 -0.007436 -0.003913 -0.000015 0.004100 0.008233 0.012156 0.015625 0.018397 0.020251 0.021013 0.020570 0.018890 0.016031 0.012141 0.007454 0.002267 -0.003078 -0.008225 -0.012837 -0.016623 -0.019359 -0.020909 -0.021223 -0.020345 -0.018392 -0.015546 -0.012030 -0.008086 -0.003955 0.000138 0.004002 0.007487 0.010482 0.012922 0.014779 0.016057 0.016788 0.017023 0.016826 0.016269 0.015425 0.014368 0.013167 0.011883 0.010572 0.009279 0.008039 0.006879 0.005816 0.004861 0.004017 0.003284 0.002656 0.002126 0.001684 0.001322 0.001029 0.000793 0.000607 0.000461 0.000347 0.000260 0.000193 0.000142 0.000104 0.000076 0.000054 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000031 -0.000042 -0.000058 -0.000078 -0.000105 -0.000141 -0.000187 -0.000248 -0.000326 -0.000426 -0.000555 -0.000718 -0.000924 -0.001180 -0.001497 -0.001883 -0.002348 -0.002901 -0.003549 -0.004297 -0.005146 -0.006092 -0.007128 -0.008236 -0.009392 -0.010566 -0.011716 -0.012791 -0.013736 -0.014485 -0.014972 -0.015128 -0.014890 -0.014203 -0.013023 -0.011328 -0.009118 -0.006424 -0.003312 0.000116 0.003719 0.007325 0.010735 0.013737 0.016123 0.017704 0.018330 0.017906 0.016407 0.013886 0.010470 0.006364 0.001825 -0.002850 -0.007352 -0.011390 -0.014711 -0.017121 -0.018498 -0.018801 -0.018062 -0.016382 -0.013917 -0.010856 -0.007409 -0.003786 -0.000182 0.003237 0.006333 0.009011 0.011207 0.012893 0.014071 0.014763 0.015013 0.014875 0.014411 0.013685 0.012764 0.011708 0.010575 0.009413 0.008264 0.007160 0.006128 0.005181 0.004330 0.003578 0.002924 0.002364 0.001892 0.001499 0.001176 0.000914 0.000704 0.000538 0.000408 0.000307 0.000229 0.000170 0.000125 0.000092 0.000066 0.000048 0.000034 0.000024 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000039 -0.000053 -0.000071 -0.000096 -0.000127 -0.000169 -0.000222 -0.000292 -0.000381 -0.000495 -0.000640 -0.000822 -0.001049 -0.001328 -0.001669 -0.002079 -0.002567 -0.003138 -0.003798 -0.004546 -0.005379 -0.006290 -0.007264 -0.008279 -0.009307 -0.010311 -0.011246 -0.012062 -0.012702 -0.013107 -0.013219 -0.012984 -0.012355 -0.011298 -0.009796 -0.007853 -0.005500 -0.002795 0.000170 0.003273 0.006366 0.009277 0.011829 0.013845 0.015166 0.015668 0.015273 0.013960 0.011777 0.008834 0.005304 0.001408 -0.002603 -0.006466 -0.009934 -0.012790 -0.014870 -0.016070 -0.016351 -0.015740 -0.014320 -0.012220 -0.009602 -0.006641 -0.003516 -0.000394 0.002581 0.005289 0.007644 0.009590 0.011097 0.012164 0.012807 0.013061 0.012972 0.012592 0.011978 0.011186 0.010271 0.009284 0.008268 0.007262 0.006294 0.005387 0.004555 0.003808 0.003147 0.002572 0.002080 0.001664 0.001318 0.001033 0.000803 0.000618 0.000472 0.000357 0.000269 0.000200 0.000148 0.000109 0.000080 0.000058 0.000042 0.000030 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000048 -0.000064 -0.000086 -0.000114 -0.000151 -0.000198 -0.000259 -0.000337 -0.000437 -0.000564 -0.000723 -0.000921 -0.001165 -0.001462 -0.001820 -0.002244 -0.002742 -0.003315 -0.003965 -0.004689 -0.005480 -0.006324 -0.007204 -0.008092 -0.008958 -0.009761 -0.010457 -0.010997 -0.011330 -0.011407 -0.011183 -0.010618 -0.009687 -0.008377 -0.006695 -0.004670 -0.002356 0.000169 0.002799 0.005408 0.007854 0.009986 0.011659 0.012743 0.013135 0.012774 0.011645 0.009787 0.007296 0.004316 0.001031 -0.002347 -0.005602 -0.008525 -0.010937 -0.012698 -0.013723 -0.013976 -0.013478 -0.012297 -0.010538 -0.008335 -0.005832 -0.003179 -0.000516 0.002032 0.004365 0.006406 0.008104 0.009430 0.010381 0.010967 0.011216 0.011166 0.010860 0.010346 0.009675 0.008893 0.008044 0.007168 0.006299 0.005461 0.004676 0.003955 0.003307 0.002734 0.002235 0.001807 0.001446 0.001145 0.000898 0.000697 0.000536 0.000409 0.000310 0.000232 0.000173 0.000128 0.000094 0.000069 0.000050 0.000036 0.000026 0.000019 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000043 -0.000057 -0.000076 -0.000101 -0.000133 -0.000174 -0.000227 -0.000295 -0.000382 -0.000492 -0.000629 -0.000800 -0.001010 -0.001266 -0.001574 -0.001939 -0.002366 -0.002858 -0.003416 -0.004037 -0.004715 -0.005438 -0.006190 -0.006949 -0.007686 -0.008367 -0.008953 -0.009404 -0.009676 -0.009726 -0.009518 -0.009020 -0.008213 -0.007088 -0.005654 -0.003937 -0.001986 0.000132 0.002328 0.004495 0.006517 0.008269 0.009635 0.010508 0.010807 0.010483 0.009527 0.007973 0.005900 0.003427 0.000706 -0.002091 -0.004786 -0.007207 -0.009207 -0.010673 -0.011531 -0.011753 -0.011353 -0.010385 -0.008935 -0.007108 -0.005024 -0.002805 -0.000568 0.001584 0.003565 0.005308 0.006767 0.007918 0.008751 0.009276 0.009512 0.009491 0.009248 0.008825 0.008262 0.007602 0.006882 0.006137 0.005395 0.004680 0.004008 0.003392 0.002837 0.002346 0.001919 0.001552 0.001243 0.000984 0.000772 0.000599 0.000461 0.000351 0.000265 0.000199 0.000148 0.000109 0.000080 0.000059 0.000043 0.000031 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000038 -0.000050 -0.000067 -0.000088 -0.000116 -0.000152 -0.000198 -0.000256 -0.000330 -0.000424 -0.000541 -0.000687 -0.000866 -0.001084 -0.001345 -0.001655 -0.002018 -0.002435 -0.002908 -0.003434 -0.004008 -0.004619 -0.005254 -0.005894 -0.006514 -0.007085 -0.007574 -0.007946 -0.008165 -0.008196 -0.008009 -0.007578 -0.006889 -0.005938 -0.004732 -0.003297 -0.001675 0.000076 0.001883 0.003657 0.005302 0.006721 0.007817 0.008509 0.008731 0.008446 0.007650 0.006370 0.004672 0.002653 0.000435 -0.001843 -0.004036 -0.006009 -0.007640 -0.008839 -0.009545 -0.009734 -0.009416 -0.008635 -0.007455 -0.005962 -0.004252 -0.002422 -0.000568 0.001225 0.002883 0.004351 0.005589 0.006572 0.007292 0.007753 0.007971 0.007970 0.007780 0.007435 0.006969 0.006419 0.005815 0.005189 0.004565 0.003962 0.003395 0.002874 0.002405 0.001990 0.001629 0.001318 0.001056 0.000836 0.000656 0.000509 0.000392 0.000298 0.000225 0.000169 0.000125 0.000093 0.000068 0.000050 0.000036 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000058 -0.000077 -0.000101 -0.000131 -0.000170 -0.000220 -0.000283 -0.000362 -0.000461 -0.000584 -0.000734 -0.000917 -0.001137 -0.001397 -0.001701 -0.002050 -0.002446 -0.002886 -0.003365 -0.003876 -0.004407 -0.004940 -0.005455 -0.005929 -0.006332 -0.006636 -0.006811 -0.006829 -0.006665 -0.006299 -0.005720 -0.004927 -0.003928 -0.002745 -0.001415 0.000013 0.001479 0.002911 0.004232 0.005363 0.006230 0.006768 0.006929 0.006683 0.006029 0.004991 0.003621 0.001998 0.000219 -0.001607 -0.003365 -0.004946 -0.006255 -0.007219 -0.007790 -0.007947 -0.007697 -0.007074 -0.006127 -0.004924 -0.003538 -0.002049 -0.000533 0.000941 0.002312 0.003532 0.004568 0.005396 0.006008 0.006407 0.006602 0.006615 0.006468 0.006189 0.005808 0.005355 0.004855 0.004335 0.003816 0.003314 0.002841 0.002407 0.002016 0.001669 0.001367 0.001107 0.000887 0.000703 0.000552 0.000428 0.000329 0.000251 0.000189 0.000142 0.000105 0.000078 0.000057 0.000042 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000050 -0.000066 -0.000086 -0.000112 -0.000145 -0.000187 -0.000239 -0.000306 -0.000388 -0.000491 -0.000616 -0.000768 -0.000950 -0.001165 -0.001417 -0.001706 -0.002033 -0.002396 -0.002793 -0.003214 -0.003652 -0.004091 -0.004515 -0.004903 -0.005233 -0.005479 -0.005618 -0.005628 -0.005487 -0.005182 -0.004703 -0.004051 -0.003235 -0.002273 -0.001198 -0.000048 0.001126 0.002266 0.003312 0.004202 0.004878 0.005291 0.005403 0.005194 0.004665 0.003835 0.002746 0.001460 0.000053 -0.001389 -0.002776 -0.004024 -0.005058 -0.005821 -0.006274 -0.006401 -0.006207 -0.005715 -0.004965 -0.004006 -0.002898 -0.001701 -0.000476 0.000721 0.001840 0.002842 0.003696 0.004385 0.004898 0.005237 0.005409 0.005428 0.005316 0.005093 0.004785 0.004415 0.004007 0.003580 0.003153 0.002740 0.002351 0.001993 0.001670 0.001384 0.001134 0.000919 0.000737 0.000584 0.000459 0.000356 0.000274 0.000209 0.000158 0.000118 0.000088 0.000065 0.000047 0.000035 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000056 -0.000073 -0.000095 -0.000122 -0.000157 -0.000201 -0.000256 -0.000324 -0.000408 -0.000511 -0.000635 -0.000785 -0.000961 -0.001166 -0.001403 -0.001670 -0.001967 -0.002290 -0.002634 -0.002991 -0.003349 -0.003694 -0.004009 -0.004275 -0.004473 -0.004583 -0.004588 -0.004470 -0.004220 -0.003830 -0.003303 -0.002645 -0.001874 -0.001015 -0.000101 0.000827 0.001723 0.002541 0.003232 0.003752 0.004064 0.004140 0.003966 0.003543 0.002888 0.002034 0.001030 -0.000067 -0.001189 -0.002268 -0.003239 -0.004044 -0.004638 -0.004991 -0.005092 -0.004941 -0.004557 -0.003969 -0.003214 -0.002337 -0.001386 -0.000408 0.000552 0.001455 0.002268 0.002964 0.003529 0.003953 0.004236 0.004383 0.004406 0.004321 0.004145 0.003898 0.003600 0.003269 0.002923 0.002576 0.002240 0.001923 0.001631 0.001368 0.001134 0.000930 0.000754 0.000605 0.000480 0.000377 0.000293 0.000226 0.000172 0.000130 0.000097 0.000072 0.000053 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000061 -0.000079 -0.000102 -0.000131 -0.000167 -0.000212 -0.000267 -0.000336 -0.000419 -0.000520 -0.000641 -0.000783 -0.000949 -0.001140 -0.001355 -0.001595 -0.001856 -0.002134 -0.002422 -0.002710 -0.002988 -0.003241 -0.003454 -0.003612 -0.003699 -0.003701 -0.003605 -0.003403 -0.003092 -0.002671 -0.002148 -0.001538 -0.000861 -0.000144 0.000580 0.001277 0.001909 0.002440 0.002835 0.003067 0.003116 0.002973 0.002640 0.002129 0.001469 0.000694 -0.000149 -0.001011 -0.001838 -0.002582 -0.003199 -0.003654 -0.003925 -0.004002 -0.003885 -0.003588 -0.003131 -0.002543 -0.001857 -0.001110 -0.000337 0.000425 0.001145 0.001796 0.002357 0.002814 0.003160 0.003392 0.003516 0.003539 0.003475 0.003336 0.003140 0.002902 0.002638 0.002360 0.002081 0.001810 0.001555 0.001320 0.001108 0.000919 0.000754 0.000612 0.000491 0.000390 0.000307 0.000239 0.000184 0.000140 0.000106 0.000079 0.000059 0.000043 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000039 -0.000051 -0.000066 -0.000084 -0.000108 -0.000137 -0.000173 -0.000218 -0.000273 -0.000340 -0.000421 -0.000517 -0.000631 -0.000764 -0.000916 -0.001088 -0.001279 -0.001487 -0.001709 -0.001938 -0.002168 -0.002389 -0.002591 -0.002760 -0.002885 -0.002954 -0.002955 -0.002879 -0.002720 -0.002474 -0.002143 -0.001734 -0.001258 -0.000731 -0.000176 0.000384 0.000920 0.001403 0.001805 0.002102 0.002273 0.002304 0.002188 0.001928 0.001535 0.001030 0.000440 -0.000200 -0.000852 -0.001478 -0.002040 -0.002506 -0.002849 -0.003053 -0.003109 -0.003019 -0.002791 -0.002439 -0.001985 -0.001454 -0.000872 -0.000269 0.000330 0.000898 0.001413 0.001860 0.002225 0.002503 0.002691 0.002792 0.002814 0.002765 0.002657 0.002503 0.002315 0.002105 0.001884 0.001663 0.001447 0.001244 0.001056 0.000887 0.000736 0.000604 0.000491 0.000394 0.000313 0.000246 0.000192 0.000148 0.000113 0.000085 0.000064 0.000047 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000042 -0.000054 -0.000069 -0.000088 -0.000112 -0.000141 -0.000177 -0.000220 -0.000273 -0.000337 -0.000413 -0.000503 -0.000607 -0.000727 -0.000863 -0.001014 -0.001178 -0.001353 -0.001534 -0.001716 -0.001890 -0.002049 -0.002182 -0.002281 -0.002335 -0.002337 -0.002278 -0.002155 -0.001965 -0.001709 -0.001393 -0.001026 -0.000621 -0.000195 0.000232 0.000640 0.001005 0.001308 0.001528 0.001653 0.001670 0.001578 0.001378 0.001079 0.000697 0.000254 -0.000226 -0.000714 -0.001180 -0.001598 -0.001944 -0.002199 -0.002349 -0.002389 -0.002319 -0.002144 -0.001876 -0.001529 -0.001121 -0.000673 -0.000206 0.000259 0.000701 0.001105 0.001456 0.001744 0.001964 0.002114 0.002196 0.002214 0.002177 0.002094 0.001974 0.001827 0.001662 0.001489 0.001314 0.001144 0.000984 0.000836 0.000702 0.000583 0.000479 0.000389 0.000313 0.000249 0.000196 0.000152 0.000117 0.000090 0.000068 0.000051 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000056 -0.000071 -0.000090 -0.000113 -0.000141 -0.000176 -0.000217 -0.000267 -0.000326 -0.000396 -0.000478 -0.000571 -0.000677 -0.000795 -0.000923 -0.001060 -0.001201 -0.001343 -0.001479 -0.001603 -0.001708 -0.001785 -0.001828 -0.001831 -0.001787 -0.001693 -0.001549 -0.001354 -0.001113 -0.000834 -0.000527 -0.000204 0.000119 0.000426 0.000700 0.000925 0.001087 0.001177 0.001186 0.001113 0.000961 0.000737 0.000452 0.000122 -0.000233 -0.000592 -0.000935 -0.001242 -0.001495 -0.001680 -0.001788 -0.001815 -0.001761 -0.001628 -0.001425 -0.001161 -0.000852 -0.000510 -0.000152 0.000205 0.000546 0.000859 0.001132 0.001356 0.001528 0.001645 0.001710 0.001725 0.001697 0.001633 0.001540 0.001426 0.001298 0.001163 0.001027 0.000895 0.000770 0.000655 0.000550 0.000457 0.000376 0.000305 0.000245 0.000195 0.000153 0.000119 0.000092 0.000070 0.000053 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000072 -0.000090 -0.000112 -0.000139 -0.000171 -0.000209 -0.000255 -0.000309 -0.000372 -0.000444 -0.000526 -0.000617 -0.000716 -0.000821 -0.000931 -0.001040 -0.001146 -0.001242 -0.001323 -0.001384 -0.001418 -0.001422 -0.001390 -0.001321 -0.001213 -0.001067 -0.000886 -0.000676 -0.000446 -0.000204 0.000038 0.000267 0.000470 0.000636 0.000755 0.000819 0.000823 0.000766 0.000652 0.000485 0.000275 0.000034 -0.000225 -0.000487 -0.000735 -0.000956 -0.001138 -0.001270 -0.001347 -0.001364 -0.001321 -0.001221 -0.001068 -0.000870 -0.000637 -0.000379 -0.000108 0.000163 0.000424 0.000663 0.000872 0.001045 0.001177 0.001268 0.001318 0.001330 0.001309 0.001260 0.001189 0.001101 0.001003 0.000899 0.000795 0.000693 0.000596 0.000507 0.000427 0.000355 0.000291 0.000237 0.000190 0.000151 0.000119 0.000092 0.000071 0.000054 0.000041 0.000030 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000056 -0.000070 -0.000087 -0.000108 -0.000133 -0.000162 -0.000197 -0.000239 -0.000287 -0.000342 -0.000404 -0.000474 -0.000549 -0.000630 -0.000714 -0.000798 -0.000879 -0.000952 -0.001015 -0.001063 -0.001090 -0.001095 -0.001074 -0.001024 -0.000944 -0.000836 -0.000703 -0.000547 -0.000375 -0.000196 -0.000017 0.000152 0.000302 0.000423 0.000509 0.000554 0.000556 0.000513 0.000428 0.000306 0.000153 -0.000022 -0.000208 -0.000395 -0.000572 -0.000729 -0.000857 -0.000950 -0.001003 -0.001012 -0.000979 -0.000904 -0.000790 -0.000643 -0.000469 -0.000276 -0.000073 0.000131 0.000327 0.000508 0.000666 0.000797 0.000898 0.000967 0.001005 0.001014 0.000998 0.000961 0.000907 0.000841 0.000766 0.000688 0.000608 0.000530 0.000457 0.000389 0.000327 0.000272 0.000224 0.000182 0.000146 0.000116 0.000090 0.000070 0.000054 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000054 -0.000067 -0.000083 -0.000102 -0.000124 -0.000151 -0.000182 -0.000219 -0.000260 -0.000308 -0.000360 -0.000418 -0.000479 -0.000542 -0.000606 -0.000667 -0.000724 -0.000772 -0.000809 -0.000832 -0.000837 -0.000823 -0.000788 -0.000731 -0.000653 -0.000555 -0.000440 -0.000314 -0.000182 -0.000051 0.000073 0.000182 0.000270 0.000332 0.000363 0.000363 0.000331 0.000269 0.000181 0.000072 -0.000052 -0.000184 -0.000316 -0.000440 -0.000549 -0.000638 -0.000702 -0.000737 -0.000742 -0.000716 -0.000660 -0.000577 -0.000468 -0.000340 -0.000198 -0.000048 0.000104 0.000250 0.000385 0.000503 0.000602 0.000677 0.000729 0.000757 0.000765 0.000753 0.000725 0.000685 0.000635 0.000579 0.000520 0.000460 0.000402 0.000347 0.000296 0.000249 0.000207 0.000170 0.000138 0.000111 0.000087 0.000068 0.000053 0.000040 0.000030 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000051 -0.000063 -0.000077 -0.000094 -0.000114 -0.000138 -0.000165 -0.000196 -0.000232 -0.000271 -0.000314 -0.000360 -0.000408 -0.000456 -0.000502 -0.000545 -0.000582 -0.000610 -0.000629 -0.000635 -0.000627 -0.000603 -0.000563 -0.000506 -0.000436 -0.000353 -0.000261 -0.000165 -0.000070 0.000020 0.000099 0.000162 0.000206 0.000228 0.000228 0.000205 0.000161 0.000098 0.000021 -0.000066 -0.000157 -0.000248 -0.000334 -0.000408 -0.000469 -0.000511 -0.000534 -0.000536 -0.000516 -0.000475 -0.000414 -0.000336 -0.000243 -0.000139 -0.000029 0.000082 0.000189 0.000288 0.000376 0.000448 0.000504 0.000543 0.000564 0.000570 0.000561 0.000541 0.000511 0.000475 0.000433 0.000390 0.000345 0.000302 0.000261 0.000222 0.000188 0.000156 0.000128 0.000104 0.000083 0.000066 0.000051 0.000039 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000047 -0.000058 -0.000071 -0.000086 -0.000103 -0.000123 -0.000147 -0.000173 -0.000202 -0.000234 -0.000268 -0.000304 -0.000339 -0.000374 -0.000406 -0.000434 -0.000457 -0.000472 -0.000478 -0.000474 -0.000458 -0.000430 -0.000391 -0.000340 -0.000281 -0.000215 -0.000146 -0.000078 -0.000013 0.000043 0.000089 0.000120 0.000136 0.000136 0.000120 0.000089 0.000046 -0.000007 -0.000067 -0.000129 -0.000191 -0.000249 -0.000299 -0.000339 -0.000367 -0.000381 -0.000381 -0.000367 -0.000337 -0.000293 -0.000237 -0.000170 -0.000095 -0.000016 0.000064 0.000141 0.000213 0.000277 0.000330 0.000371 0.000399 0.000415 0.000419 0.000413 0.000399 0.000378 0.000351 0.000321 0.000289 0.000256 0.000225 0.000194 0.000166 0.000140 0.000117 0.000096 0.000078 0.000062 0.000049 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000035 -0.000043 -0.000052 -0.000063 -0.000076 -0.000091 -0.000108 -0.000128 -0.000149 -0.000173 -0.000198 -0.000224 -0.000250 -0.000276 -0.000300 -0.000322 -0.000339 -0.000351 -0.000357 -0.000356 -0.000346 -0.000327 -0.000299 -0.000264 -0.000222 -0.000176 -0.000127 -0.000078 -0.000032 0.000008 0.000040 0.000063 0.000075 0.000075 0.000065 0.000044 0.000015 -0.000021 -0.000061 -0.000103 -0.000144 -0.000182 -0.000215 -0.000241 -0.000259 -0.000268 -0.000267 -0.000256 -0.000234 -0.000203 -0.000164 -0.000117 -0.000064 -0.000008 0.000049 0.000104 0.000155 0.000201 0.000239 0.000268 0.000289 0.000301 0.000305 0.000301 0.000291 0.000276 0.000257 0.000235 0.000212 0.000189 0.000166 0.000144 0.000123 0.000104 0.000087 0.000072 0.000058 0.000046 0.000036 0.000028 0.000021 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000038 -0.000046 -0.000056 -0.000067 -0.000079 -0.000093 -0.000109 -0.000126 -0.000144 -0.000163 -0.000182 -0.000201 -0.000220 -0.000236 -0.000249 -0.000259 -0.000265 -0.000265 -0.000259 -0.000246 -0.000228 -0.000203 -0.000174 -0.000142 -0.000108 -0.000073 -0.000041 -0.000013 0.000010 0.000027 0.000036 0.000037 0.000031 0.000018 -0.000001 -0.000025 -0.000051 -0.000079 -0.000106 -0.000131 -0.000152 -0.000169 -0.000180 -0.000185 -0.000183 -0.000175 -0.000160 -0.000138 -0.000111 -0.000078 -0.000042 -0.000003 0.000037 0.000075 0.000111 0.000143 0.000170 0.000192 0.000207 0.000216 0.000219 0.000217 0.000210 0.000200 0.000186 0.000171 0.000155 0.000138 0.000122 0.000106 0.000091 0.000077 0.000065 0.000053 0.000043 0.000034 0.000027 0.000021 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000040 -0.000048 -0.000057 -0.000067 -0.000078 -0.000090 -0.000103 -0.000117 -0.000131 -0.000145 -0.000159 -0.000171 -0.000182 -0.000189 -0.000194 -0.000195 -0.000192 -0.000184 -0.000171 -0.000155 -0.000135 -0.000113 -0.000090 -0.000066 -0.000043 -0.000023 -0.000007 0.000006 0.000013 0.000015 0.000012 0.000004 -0.000008 -0.000023 -0.000040 -0.000058 -0.000076 -0.000092 -0.000106 -0.000116 -0.000123 -0.000126 -0.000124 -0.000118 -0.000107 -0.000092 -0.000074 -0.000051 -0.000027 -0.000000 0.000027 0.000053 0.000078 0.000101 0.000120 0.000135 0.000146 0.000153 0.000156 0.000155 0.000151 0.000143 0.000134 0.000124 0.000112 0.000100 0.000089 0.000077 0.000067 0.000057 0.000048 0.000039 0.000032 0.000026 0.000020 0.000015 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000040 -0.000047 -0.000055 -0.000064 -0.000073 -0.000083 -0.000093 -0.000104 -0.000114 -0.000123 -0.000131 -0.000137 -0.000141 -0.000142 -0.000140 -0.000136 -0.000128 -0.000117 -0.000104 -0.000089 -0.000073 -0.000057 -0.000042 -0.000027 -0.000015 -0.000006 0.000000 0.000003 0.000002 -0.000002 -0.000010 -0.000019 -0.000030 -0.000042 -0.000054 -0.000064 -0.000073 -0.000079 -0.000083 -0.000085 -0.000083 -0.000078 -0.000071 -0.000061 -0.000048 -0.000033 -0.000017 0.000001 0.000019 0.000037 0.000054 0.000069 0.000083 0.000094 0.000102 0.000107 0.000110 0.000110 0.000107 0.000103 0.000096 0.000089 0.000081 0.000072 0.000064 0.000056 0.000049 0.000041 0.000035 0.000029 0.000024 0.000019 0.000015 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000044 -0.000051 -0.000058 -0.000066 -0.000073 -0.000080 -0.000087 -0.000093 -0.000098 -0.000101 -0.000102 -0.000102 -0.000099 -0.000094 -0.000087 -0.000079 -0.000069 -0.000059 -0.000048 -0.000037 -0.000027 -0.000018 -0.000011 -0.000006 -0.000003 -0.000002 -0.000004 -0.000009 -0.000015 -0.000022 -0.000030 -0.000037 -0.000044 -0.000050 -0.000054 -0.000056 -0.000057 -0.000055 -0.000052 -0.000047 -0.000040 -0.000032 -0.000022 -0.000011 0.000000 0.000012 0.000024 0.000035 0.000046 0.000056 0.000064 0.000070 0.000075 0.000077 0.000078 0.000076 0.000073 0.000069 0.000064 0.000058 0.000052 0.000046 0.000041 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000035 -0.000040 -0.000045 -0.000051 -0.000056 -0.000061 -0.000065 -0.000069 -0.000071 -0.000073 -0.000072 -0.000071 -0.000068 -0.000064 -0.000059 -0.000053 -0.000046 -0.000039 -0.000031 -0.000024 -0.000018 -0.000012 -0.000008 -0.000005 -0.000004 -0.000005 -0.000007 -0.000011 -0.000016 -0.000021 -0.000026 -0.000031 -0.000034 -0.000037 -0.000038 -0.000038 -0.000037 -0.000035 -0.000031 -0.000027 -0.000022 -0.000016 -0.000009 -0.000001 0.000006 0.000014 0.000022 0.000030 0.000037 0.000043 0.000048 0.000052 0.000054 0.000055 0.000054 0.000052 0.000050 0.000046 0.000042 0.000037 0.000033 0.000029 0.000025 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000024 -0.000027 -0.000031 -0.000035 -0.000039 -0.000042 -0.000045 -0.000048 -0.000050 -0.000051 -0.000051 -0.000050 -0.000049 -0.000046 -0.000043 -0.000039 -0.000035 -0.000030 -0.000025 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000004 -0.000006 -0.000009 -0.000012 -0.000015 -0.000019 -0.000022 -0.000024 -0.000026 -0.000026 -0.000026 -0.000025 -0.000024 -0.000022 -0.000019 -0.000016 -0.000012 -0.000008 -0.000003 0.000002 0.000007 0.000013 0.000018 0.000023 0.000028 0.000032 0.000036 0.000038 0.000039 0.000039 0.000038 0.000036 0.000033 0.000030 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000026 -0.000029 -0.000031 -0.000033 -0.000034 -0.000035 -0.000035 -0.000035 -0.000034 -0.000033 -0.000031 -0.000028 -0.000026 -0.000023 -0.000020 -0.000016 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000008 -0.000005 -0.000002 0.000002 0.000006 0.000010 0.000014 0.000018 0.000021 0.000024 0.000026 0.000027 0.000028 0.000027 0.000025 0.000023 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000010 -0.000009 -0.000007 -0.000004 -0.000002 0.000001 0.000004 0.000008 0.000011 0.000014 0.000016 0.000018 0.000019 0.000019 0.000019 0.000018 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000004 -0.000002 0.000001 0.000003 0.000006 0.000008 0.000010 0.000012 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 0.000000 0.000002 0.000004 0.000006 0.000007 0.000008 0.000008 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode39_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000013 0.000013 0.000011 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000017 0.000018 0.000019 0.000019 0.000020 0.000020 0.000020 0.000020 0.000020 0.000019 0.000017 0.000015 0.000012 0.000010 0.000007 0.000004 0.000002 -0.000001 -0.000003 -0.000005 -0.000008 -0.000010 -0.000013 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000022 -0.000021 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000024 0.000026 0.000027 0.000028 0.000029 0.000030 0.000030 0.000030 0.000030 0.000030 0.000029 0.000028 0.000025 0.000022 0.000019 0.000015 0.000011 0.000007 0.000003 -0.000001 -0.000005 -0.000008 -0.000012 -0.000016 -0.000020 -0.000024 -0.000027 -0.000030 -0.000032 -0.000034 -0.000035 -0.000035 -0.000034 -0.000033 -0.000032 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000026 0.000029 0.000032 0.000035 0.000038 0.000040 0.000042 0.000043 0.000044 0.000045 0.000046 0.000046 0.000046 0.000045 0.000043 0.000041 0.000038 0.000033 0.000029 0.000023 0.000018 0.000012 0.000006 -0.000000 -0.000007 -0.000013 -0.000019 -0.000025 -0.000031 -0.000036 -0.000041 -0.000045 -0.000048 -0.000050 -0.000051 -0.000051 -0.000050 -0.000049 -0.000047 -0.000045 -0.000044 -0.000042 -0.000040 -0.000038 -0.000035 -0.000033 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000019 0.000022 0.000026 0.000029 0.000034 0.000038 0.000043 0.000048 0.000052 0.000056 0.000060 0.000063 0.000065 0.000067 0.000068 0.000068 0.000068 0.000068 0.000066 0.000064 0.000060 0.000055 0.000050 0.000043 0.000035 0.000027 0.000018 0.000009 -0.000001 -0.000010 -0.000020 -0.000029 -0.000038 -0.000047 -0.000055 -0.000061 -0.000067 -0.000071 -0.000073 -0.000075 -0.000075 -0.000073 -0.000072 -0.000069 -0.000066 -0.000063 -0.000060 -0.000057 -0.000054 -0.000050 -0.000046 -0.000041 -0.000037 -0.000033 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000023 0.000027 0.000032 0.000037 0.000043 0.000049 0.000056 0.000063 0.000070 0.000077 0.000083 0.000089 0.000093 0.000096 0.000099 0.000100 0.000101 0.000101 0.000099 0.000097 0.000093 0.000088 0.000081 0.000072 0.000062 0.000051 0.000039 0.000026 0.000012 -0.000002 -0.000016 -0.000030 -0.000044 -0.000057 -0.000070 -0.000081 -0.000090 -0.000098 -0.000104 -0.000107 -0.000109 -0.000109 -0.000107 -0.000104 -0.000101 -0.000097 -0.000092 -0.000087 -0.000082 -0.000076 -0.000070 -0.000064 -0.000058 -0.000052 -0.000046 -0.000040 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000033 0.000039 0.000046 0.000053 0.000062 0.000071 0.000081 0.000091 0.000102 0.000112 0.000121 0.000129 0.000135 0.000141 0.000144 0.000147 0.000148 0.000147 0.000145 0.000141 0.000135 0.000127 0.000117 0.000104 0.000090 0.000074 0.000056 0.000037 0.000017 -0.000004 -0.000024 -0.000045 -0.000065 -0.000084 -0.000101 -0.000117 -0.000131 -0.000141 -0.000150 -0.000155 -0.000157 -0.000157 -0.000155 -0.000151 -0.000146 -0.000140 -0.000133 -0.000125 -0.000117 -0.000108 -0.000099 -0.000090 -0.000081 -0.000072 -0.000063 -0.000055 -0.000048 -0.000041 -0.000035 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000032 0.000039 0.000047 0.000055 0.000065 0.000076 0.000088 0.000102 0.000116 0.000131 0.000146 0.000160 0.000173 0.000185 0.000195 0.000203 0.000209 0.000212 0.000213 0.000212 0.000209 0.000203 0.000194 0.000181 0.000166 0.000148 0.000127 0.000104 0.000078 0.000051 0.000022 -0.000007 -0.000037 -0.000066 -0.000094 -0.000121 -0.000145 -0.000168 -0.000186 -0.000202 -0.000214 -0.000221 -0.000225 -0.000226 -0.000223 -0.000218 -0.000210 -0.000201 -0.000190 -0.000179 -0.000166 -0.000153 -0.000139 -0.000126 -0.000112 -0.000100 -0.000087 -0.000076 -0.000066 -0.000056 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000020 0.000024 0.000030 0.000037 0.000045 0.000055 0.000065 0.000078 0.000092 0.000107 0.000125 0.000144 0.000164 0.000185 0.000206 0.000226 0.000245 0.000263 0.000277 0.000289 0.000298 0.000303 0.000305 0.000303 0.000298 0.000288 0.000275 0.000257 0.000235 0.000209 0.000179 0.000145 0.000108 0.000070 0.000029 -0.000012 -0.000054 -0.000095 -0.000134 -0.000172 -0.000206 -0.000237 -0.000263 -0.000285 -0.000302 -0.000313 -0.000319 -0.000320 -0.000316 -0.000309 -0.000299 -0.000285 -0.000270 -0.000253 -0.000234 -0.000214 -0.000194 -0.000175 -0.000155 -0.000137 -0.000120 -0.000104 -0.000089 -0.000076 -0.000064 -0.000054 -0.000044 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000027 0.000034 0.000042 0.000051 0.000062 0.000075 0.000091 0.000108 0.000128 0.000150 0.000174 0.000201 0.000229 0.000258 0.000288 0.000317 0.000344 0.000369 0.000390 0.000407 0.000420 0.000428 0.000431 0.000429 0.000421 0.000407 0.000387 0.000361 0.000329 0.000292 0.000249 0.000201 0.000149 0.000095 0.000038 -0.000020 -0.000078 -0.000134 -0.000189 -0.000240 -0.000288 -0.000330 -0.000367 -0.000398 -0.000421 -0.000438 -0.000447 -0.000449 -0.000444 -0.000434 -0.000420 -0.000401 -0.000378 -0.000353 -0.000326 -0.000298 -0.000269 -0.000241 -0.000213 -0.000187 -0.000163 -0.000141 -0.000121 -0.000103 -0.000086 -0.000072 -0.000059 -0.000049 -0.000039 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000037 0.000046 0.000057 0.000070 0.000085 0.000103 0.000124 0.000148 0.000176 0.000207 0.000241 0.000278 0.000317 0.000358 0.000399 0.000439 0.000477 0.000512 0.000543 0.000568 0.000587 0.000599 0.000603 0.000600 0.000589 0.000568 0.000540 0.000503 0.000458 0.000405 0.000344 0.000277 0.000205 0.000129 0.000050 -0.000030 -0.000110 -0.000188 -0.000262 -0.000333 -0.000398 -0.000456 -0.000507 -0.000550 -0.000583 -0.000606 -0.000619 -0.000623 -0.000617 -0.000603 -0.000583 -0.000556 -0.000524 -0.000488 -0.000449 -0.000409 -0.000369 -0.000329 -0.000290 -0.000254 -0.000220 -0.000190 -0.000162 -0.000137 -0.000115 -0.000096 -0.000079 -0.000064 -0.000052 -0.000042 -0.000033 -0.000026 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000050 0.000062 0.000077 0.000094 0.000115 0.000140 0.000169 0.000202 0.000240 0.000282 0.000329 0.000379 0.000433 0.000489 0.000546 0.000602 0.000655 0.000704 0.000747 0.000783 0.000811 0.000828 0.000835 0.000831 0.000815 0.000787 0.000747 0.000695 0.000632 0.000558 0.000474 0.000381 0.000281 0.000175 0.000067 -0.000043 -0.000152 -0.000258 -0.000360 -0.000456 -0.000545 -0.000625 -0.000695 -0.000753 -0.000798 -0.000831 -0.000849 -0.000855 -0.000847 -0.000828 -0.000800 -0.000762 -0.000717 -0.000667 -0.000613 -0.000557 -0.000500 -0.000445 -0.000391 -0.000342 -0.000296 -0.000254 -0.000216 -0.000182 -0.000153 -0.000127 -0.000104 -0.000085 -0.000068 -0.000055 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000032 0.000041 0.000053 0.000066 0.000083 0.000102 0.000126 0.000154 0.000188 0.000227 0.000271 0.000323 0.000380 0.000443 0.000512 0.000585 0.000661 0.000739 0.000815 0.000888 0.000956 0.001017 0.001068 0.001107 0.001133 0.001144 0.001139 0.001117 0.001079 0.001024 0.000953 0.000865 0.000763 0.000647 0.000520 0.000383 0.000239 0.000090 -0.000059 -0.000208 -0.000352 -0.000491 -0.000621 -0.000741 -0.000849 -0.000944 -0.001022 -0.001084 -0.001128 -0.001153 -0.001160 -0.001150 -0.001124 -0.001084 -0.001032 -0.000971 -0.000901 -0.000827 -0.000749 -0.000672 -0.000596 -0.000523 -0.000455 -0.000393 -0.000336 -0.000285 -0.000240 -0.000201 -0.000166 -0.000136 -0.000111 -0.000089 -0.000071 -0.000056 -0.000044 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000032 0.000042 0.000054 0.000069 0.000086 0.000108 0.000135 0.000166 0.000204 0.000248 0.000300 0.000360 0.000429 0.000506 0.000591 0.000683 0.000781 0.000883 0.000987 0.001091 0.001191 0.001284 0.001367 0.001438 0.001493 0.001531 0.001548 0.001543 0.001515 0.001464 0.001390 0.001293 0.001175 0.001036 0.000878 0.000705 0.000519 0.000324 0.000123 -0.000079 -0.000280 -0.000475 -0.000662 -0.000838 -0.000999 -0.001144 -0.001271 -0.001376 -0.001459 -0.001517 -0.001550 -0.001559 -0.001545 -0.001509 -0.001454 -0.001382 -0.001298 -0.001203 -0.001102 -0.000997 -0.000892 -0.000790 -0.000692 -0.000601 -0.000517 -0.000441 -0.000374 -0.000314 -0.000261 -0.000216 -0.000177 -0.000143 -0.000115 -0.000092 -0.000073 -0.000057 -0.000044 -0.000034 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000023 0.000031 0.000041 0.000054 0.000069 0.000088 0.000112 0.000140 0.000175 0.000217 0.000266 0.000325 0.000393 0.000473 0.000563 0.000664 0.000777 0.000899 0.001029 0.001165 0.001303 0.001442 0.001576 0.001702 0.001816 0.001913 0.001990 0.002043 0.002069 0.002066 0.002031 0.001965 0.001867 0.001738 0.001579 0.001393 0.001182 0.000949 0.000699 0.000437 0.000167 -0.000105 -0.000374 -0.000636 -0.000886 -0.001121 -0.001336 -0.001529 -0.001697 -0.001836 -0.001944 -0.002020 -0.002062 -0.002072 -0.002051 -0.002001 -0.001926 -0.001829 -0.001715 -0.001588 -0.001452 -0.001312 -0.001172 -0.001036 -0.000906 -0.000785 -0.000674 -0.000574 -0.000484 -0.000406 -0.000337 -0.000278 -0.000227 -0.000184 -0.000147 -0.000117 -0.000093 -0.000072 -0.000056 -0.000043 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000006 0.000010 0.000015 0.000021 0.000029 0.000039 0.000052 0.000068 0.000088 0.000113 0.000143 0.000180 0.000225 0.000279 0.000343 0.000419 0.000509 0.000612 0.000729 0.000861 0.001008 0.001167 0.001337 0.001516 0.001698 0.001881 0.002060 0.002228 0.002381 0.002513 0.002618 0.002692 0.002731 0.002731 0.002690 0.002606 0.002479 0.002310 0.002101 0.001854 0.001574 0.001266 0.000934 0.000585 0.000226 -0.000137 -0.000495 -0.000844 -0.001176 -0.001487 -0.001772 -0.002026 -0.002245 -0.002426 -0.002565 -0.002662 -0.002714 -0.002723 -0.002692 -0.002623 -0.002521 -0.002391 -0.002238 -0.002070 -0.001890 -0.001706 -0.001522 -0.001342 -0.001172 -0.001014 -0.000868 -0.000738 -0.000621 -0.000519 -0.000430 -0.000353 -0.000288 -0.000233 -0.000186 -0.000148 -0.000117 -0.000091 -0.000070 -0.000054 -0.000041 -0.000031 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000013 0.000019 0.000027 0.000037 0.000050 0.000066 0.000086 0.000111 0.000142 0.000181 0.000228 0.000285 0.000354 0.000437 0.000535 0.000649 0.000781 0.000932 0.001102 0.001291 0.001496 0.001716 0.001946 0.002184 0.002422 0.002656 0.002877 0.003080 0.003256 0.003399 0.003502 0.003559 0.003565 0.003517 0.003413 0.003251 0.003034 0.002763 0.002442 0.002076 0.001671 0.001234 0.000775 0.000301 -0.000177 -0.000650 -0.001109 -0.001547 -0.001955 -0.002327 -0.002658 -0.002941 -0.003173 -0.003349 -0.003469 -0.003532 -0.003538 -0.003491 -0.003396 -0.003259 -0.003086 -0.002885 -0.002664 -0.002430 -0.002190 -0.001951 -0.001719 -0.001498 -0.001293 -0.001106 -0.000937 -0.000787 -0.000656 -0.000543 -0.000445 -0.000362 -0.000292 -0.000233 -0.000185 -0.000145 -0.000113 -0.000087 -0.000067 -0.000051 -0.000038 -0.000028 -0.000020 -0.000014 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000024 0.000034 0.000046 0.000062 0.000082 0.000107 0.000139 0.000178 0.000226 0.000286 0.000358 0.000445 0.000549 0.000673 0.000818 0.000985 0.001176 0.001391 0.001631 0.001891 0.002171 0.002466 0.002770 0.003077 0.003378 0.003666 0.003930 0.004162 0.004353 0.004493 0.004575 0.004592 0.004539 0.004413 0.004212 0.003937 0.003591 0.003178 0.002705 0.002180 0.001613 0.001015 0.000397 -0.000227 -0.000845 -0.001444 -0.002014 -0.002544 -0.003026 -0.003450 -0.003812 -0.004105 -0.004325 -0.004471 -0.004542 -0.004541 -0.004472 -0.004343 -0.004160 -0.003933 -0.003671 -0.003384 -0.003083 -0.002775 -0.002469 -0.002172 -0.001891 -0.001629 -0.001391 -0.001176 -0.000986 -0.000820 -0.000676 -0.000553 -0.000449 -0.000361 -0.000288 -0.000228 -0.000179 -0.000139 -0.000107 -0.000082 -0.000062 -0.000046 -0.000034 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000014 0.000021 0.000030 0.000042 0.000057 0.000076 0.000101 0.000132 0.000171 0.000220 0.000280 0.000354 0.000444 0.000552 0.000682 0.000836 0.001016 0.001225 0.001464 0.001733 0.002032 0.002359 0.002711 0.003082 0.003466 0.003854 0.004237 0.004605 0.004946 0.005247 0.005497 0.005685 0.005801 0.005835 0.005780 0.005631 0.005385 0.005044 0.004609 0.004086 0.003484 0.002812 0.002083 0.001313 0.000516 -0.000290 -0.001087 -0.001861 -0.002595 -0.003276 -0.003891 -0.004430 -0.004884 -0.005249 -0.005518 -0.005692 -0.005769 -0.005756 -0.005657 -0.005482 -0.005241 -0.004946 -0.004609 -0.004243 -0.003859 -0.003469 -0.003083 -0.002709 -0.002355 -0.002026 -0.001727 -0.001458 -0.001220 -0.001012 -0.000833 -0.000680 -0.000550 -0.000442 -0.000352 -0.000278 -0.000218 -0.000169 -0.000130 -0.000099 -0.000075 -0.000056 -0.000041 -0.000030 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000026 0.000037 0.000051 0.000069 0.000093 0.000123 0.000161 0.000209 0.000269 0.000342 0.000433 0.000543 0.000676 0.000836 0.001025 0.001246 0.001503 0.001796 0.002128 0.002497 0.002901 0.003336 0.003796 0.004274 0.004759 0.005240 0.005703 0.006135 0.006520 0.006845 0.007093 0.007253 0.007312 0.007259 0.007088 0.006794 0.006376 0.005838 0.005185 0.004428 0.003580 0.002656 0.001676 0.000661 -0.000366 -0.001384 -0.002371 -0.003304 -0.004167 -0.004942 -0.005617 -0.006182 -0.006628 -0.006953 -0.007154 -0.007234 -0.007200 -0.007061 -0.006827 -0.006514 -0.006136 -0.005708 -0.005247 -0.004765 -0.004278 -0.003797 -0.003332 -0.002893 -0.002486 -0.002115 -0.001782 -0.001489 -0.001233 -0.001012 -0.000824 -0.000666 -0.000534 -0.000424 -0.000335 -0.000262 -0.000203 -0.000156 -0.000119 -0.000089 -0.000067 -0.000049 -0.000035 -0.000025 -0.000018 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000011 0.000016 0.000023 0.000032 0.000045 0.000062 0.000084 0.000112 0.000148 0.000194 0.000252 0.000324 0.000414 0.000523 0.000656 0.000818 0.001010 0.001239 0.001507 0.001818 0.002174 0.002576 0.003024 0.003516 0.004047 0.004609 0.005195 0.005791 0.006385 0.006960 0.007499 0.007985 0.008399 0.008722 0.008939 0.009032 0.008988 0.008796 0.008451 0.007949 0.007294 0.006491 0.005553 0.004496 0.003341 0.002111 0.000835 -0.000459 -0.001740 -0.002980 -0.004152 -0.005231 -0.006195 -0.007029 -0.007720 -0.008259 -0.008643 -0.008871 -0.008949 -0.008885 -0.008692 -0.008386 -0.007984 -0.007506 -0.006970 -0.006396 -0.005800 -0.005200 -0.004609 -0.004041 -0.003504 -0.003007 -0.002555 -0.002150 -0.001793 -0.001482 -0.001214 -0.000987 -0.000796 -0.000637 -0.000505 -0.000398 -0.000311 -0.000241 -0.000185 -0.000141 -0.000106 -0.000079 -0.000058 -0.000042 -0.000030 -0.000022 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000013 0.000019 0.000028 0.000039 0.000054 0.000074 0.000100 0.000134 0.000177 0.000232 0.000301 0.000387 0.000493 0.000624 0.000783 0.000975 0.001204 0.001477 0.001796 0.002167 0.002592 0.003073 0.003609 0.004199 0.004836 0.005513 0.006219 0.006941 0.007663 0.008366 0.009030 0.009633 0.010152 0.010566 0.010853 0.010992 0.010965 0.010757 0.010360 0.009767 0.008981 0.008009 0.006864 0.005566 0.004142 0.002621 0.001039 -0.000566 -0.002157 -0.003694 -0.005144 -0.006473 -0.007656 -0.008672 -0.009504 -0.010145 -0.010591 -0.010844 -0.010911 -0.010807 -0.010547 -0.010152 -0.009645 -0.009049 -0.008387 -0.007682 -0.006956 -0.006228 -0.005513 -0.004827 -0.004182 -0.003585 -0.003042 -0.002557 -0.002129 -0.001757 -0.001438 -0.001167 -0.000939 -0.000750 -0.000594 -0.000467 -0.000364 -0.000281 -0.000216 -0.000164 -0.000124 -0.000092 -0.000068 -0.000050 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000007 0.000009 0.000012 0.000017 0.000024 0.000033 0.000046 0.000064 0.000087 0.000118 0.000157 0.000208 0.000272 0.000354 0.000455 0.000580 0.000733 0.000920 0.001146 0.001415 0.001735 0.002110 0.002546 0.003045 0.003611 0.004243 0.004938 0.005690 0.006492 0.007331 0.008192 0.009055 0.009901 0.010705 0.011441 0.012083 0.012603 0.012975 0.013172 0.013172 0.012954 0.012505 0.011818 0.010891 0.009731 0.008356 0.006787 0.005057 0.003205 0.001274 -0.000688 -0.002632 -0.004509 -0.006275 -0.007889 -0.009317 -0.010535 -0.011524 -0.012274 -0.012783 -0.013056 -0.013105 -0.012947 -0.012605 -0.012105 -0.011475 -0.010743 -0.009938 -0.009088 -0.008215 -0.007344 -0.006493 -0.005679 -0.004915 -0.004209 -0.003568 -0.002996 -0.002492 -0.002054 -0.001678 -0.001360 -0.001093 -0.000871 -0.000689 -0.000540 -0.000421 -0.000325 -0.000249 -0.000189 -0.000143 -0.000107 -0.000079 -0.000058 -0.000043 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000011 0.000015 0.000020 0.000028 0.000039 0.000054 0.000074 0.000101 0.000137 0.000182 0.000241 0.000316 0.000410 0.000527 0.000673 0.000850 0.001066 0.001327 0.001639 0.002009 0.002442 0.002946 0.003524 0.004178 0.004910 0.005716 0.006591 0.007524 0.008504 0.009512 0.010529 0.011529 0.012486 0.013370 0.014149 0.014790 0.015261 0.015530 0.015567 0.015346 0.014850 0.014066 0.012991 0.011632 0.010006 0.008141 0.006075 0.003856 0.001538 -0.000820 -0.003157 -0.005411 -0.007527 -0.009454 -0.011152 -0.012590 -0.013745 -0.014609 -0.015181 -0.015469 -0.015489 -0.015266 -0.014828 -0.014207 -0.013437 -0.012554 -0.011591 -0.010579 -0.009548 -0.008523 -0.007526 -0.006575 -0.005684 -0.004864 -0.004120 -0.003456 -0.002872 -0.002365 -0.001930 -0.001561 -0.001253 -0.000997 -0.000787 -0.000616 -0.000479 -0.000369 -0.000283 -0.000215 -0.000162 -0.000121 -0.000090 -0.000067 -0.000050 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000017 0.000023 0.000032 0.000045 0.000062 0.000085 0.000116 0.000156 0.000209 0.000276 0.000361 0.000469 0.000603 0.000768 0.000971 0.001218 0.001515 0.001870 0.002290 0.002783 0.003356 0.004013 0.004758 0.005591 0.006510 0.007508 0.008577 0.009701 0.010862 0.012037 0.013199 0.014318 0.015360 0.016287 0.017061 0.017644 0.017996 0.018080 0.017867 0.017330 0.016452 0.015227 0.013662 0.011773 0.009595 0.007171 0.004560 0.001826 -0.000958 -0.003716 -0.006375 -0.008866 -0.011129 -0.013113 -0.014781 -0.016110 -0.017090 -0.017721 -0.018017 -0.017999 -0.017699 -0.017151 -0.016396 -0.015474 -0.014426 -0.013293 -0.012111 -0.010913 -0.009727 -0.008578 -0.007485 -0.006465 -0.005527 -0.004679 -0.003922 -0.003257 -0.002679 -0.002184 -0.001765 -0.001414 -0.001124 -0.000886 -0.000693 -0.000537 -0.000413 -0.000316 -0.000240 -0.000181 -0.000136 -0.000101 -0.000076 -0.000056 -0.000042 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000015 0.000020 0.000027 0.000037 0.000051 0.000070 0.000096 0.000131 0.000176 0.000235 0.000311 0.000407 0.000528 0.000678 0.000865 0.001092 0.001369 0.001702 0.002100 0.002570 0.003122 0.003762 0.004496 0.005329 0.006260 0.007289 0.008408 0.009608 0.010874 0.012186 0.013519 0.014845 0.016128 0.017330 0.018411 0.019325 0.020027 0.020471 0.020613 0.020416 0.019846 0.018882 0.017513 0.015743 0.013592 0.011096 0.008307 0.005293 0.002131 -0.001091 -0.004285 -0.007362 -0.010240 -0.012847 -0.015123 -0.017026 -0.018529 -0.019621 -0.020306 -0.020603 -0.020539 -0.020152 -0.019485 -0.018587 -0.017504 -0.016286 -0.014978 -0.013621 -0.012253 -0.010905 -0.009604 -0.008372 -0.007224 -0.006172 -0.005221 -0.004373 -0.003629 -0.002983 -0.002430 -0.001962 -0.001570 -0.001246 -0.000980 -0.000765 -0.000592 -0.000455 -0.000347 -0.000263 -0.000198 -0.000149 -0.000112 -0.000084 -0.000063 -0.000047 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000017 0.000022 0.000030 0.000041 0.000057 0.000078 0.000107 0.000145 0.000195 0.000260 0.000344 0.000451 0.000584 0.000751 0.000957 0.001209 0.001514 0.001882 0.002319 0.002837 0.003443 0.004146 0.004952 0.005865 0.006887 0.008017 0.009247 0.010569 0.011967 0.013419 0.014901 0.016380 0.017820 0.019178 0.020408 0.021461 0.022284 0.022824 0.023031 0.022859 0.022268 0.021230 0.019731 0.017770 0.015370 0.012569 0.009428 0.006022 0.002443 -0.001209 -0.004831 -0.008318 -0.011575 -0.014519 -0.017080 -0.019210 -0.020879 -0.022075 -0.022808 -0.023098 -0.022981 -0.022503 -0.021714 -0.020670 -0.019427 -0.018040 -0.016560 -0.015033 -0.013501 -0.011998 -0.010553 -0.009189 -0.007921 -0.006762 -0.005717 -0.004786 -0.003969 -0.003261 -0.002654 -0.002141 -0.001712 -0.001357 -0.001066 -0.000831 -0.000642 -0.000492 -0.000375 -0.000284 -0.000214 -0.000160 -0.000120 -0.000090 -0.000068 -0.000051 -0.000039 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000009 0.000011 0.000014 0.000018 0.000024 0.000033 0.000045 0.000062 0.000085 0.000116 0.000158 0.000213 0.000284 0.000375 0.000491 0.000637 0.000818 0.001042 0.001316 0.001647 0.002045 0.002519 0.003078 0.003731 0.004488 0.005355 0.006337 0.007437 0.008652 0.009977 0.011402 0.012911 0.014484 0.016094 0.017707 0.019284 0.020780 0.022146 0.023326 0.024262 0.024896 0.025170 0.025030 0.024430 0.023337 0.021730 0.019607 0.016990 0.013920 0.010463 0.006704 0.002746 -0.001298 -0.005310 -0.009173 -0.012777 -0.016029 -0.018850 -0.021186 -0.023003 -0.024292 -0.025062 -0.025341 -0.025170 -0.024601 -0.023695 -0.022513 -0.021120 -0.019576 -0.017938 -0.016257 -0.014576 -0.012935 -0.011363 -0.009883 -0.008512 -0.007261 -0.006135 -0.005133 -0.004255 -0.003494 -0.002842 -0.002290 -0.001829 -0.001448 -0.001136 -0.000884 -0.000682 -0.000522 -0.000396 -0.000299 -0.000225 -0.000169 -0.000127 -0.000095 -0.000072 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000020 0.000026 0.000035 0.000048 0.000067 0.000091 0.000125 0.000170 0.000228 0.000304 0.000402 0.000525 0.000681 0.000875 0.001115 0.001407 0.001760 0.002183 0.002685 0.003277 0.003968 0.004767 0.005681 0.006715 0.007871 0.009149 0.010543 0.012044 0.013635 0.015296 0.017001 0.018714 0.020396 0.021999 0.023471 0.024754 0.025785 0.026500 0.026835 0.026732 0.026139 0.025014 0.023334 0.021093 0.018312 0.015033 0.011327 0.007286 0.003022 -0.001341 -0.005673 -0.009845 -0.013737 -0.017243 -0.020278 -0.022783 -0.024722 -0.026083 -0.026880 -0.027144 -0.026922 -0.026273 -0.025265 -0.023965 -0.022445 -0.020769 -0.019000 -0.017193 -0.015393 -0.013642 -0.011969 -0.010399 -0.008949 -0.007628 -0.006440 -0.005386 -0.004462 -0.003662 -0.002976 -0.002397 -0.001912 -0.001512 -0.001184 -0.000920 -0.000708 -0.000541 -0.000410 -0.000309 -0.000232 -0.000173 -0.000130 -0.000098 -0.000074 -0.000056 -0.000043 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000016 0.000021 0.000028 0.000037 0.000051 0.000070 0.000097 0.000132 0.000179 0.000240 0.000320 0.000422 0.000552 0.000716 0.000920 0.001170 0.001476 0.001845 0.002285 0.002808 0.003422 0.004136 0.004961 0.005901 0.006964 0.008152 0.009463 0.010892 0.012430 0.014063 0.015768 0.017520 0.019286 0.021024 0.022687 0.024222 0.025568 0.026661 0.027434 0.027820 0.027755 0.027182 0.026056 0.024348 0.022051 0.019181 0.015782 0.011926 0.007709 0.003248 -0.001324 -0.005868 -0.010248 -0.014333 -0.018012 -0.021194 -0.023814 -0.025834 -0.027242 -0.028053 -0.028302 -0.028040 -0.027331 -0.026248 -0.024864 -0.023254 -0.021488 -0.019630 -0.017739 -0.015862 -0.014039 -0.012304 -0.010680 -0.009182 -0.007821 -0.006599 -0.005515 -0.004566 -0.003745 -0.003041 -0.002447 -0.001950 -0.001539 -0.001204 -0.000933 -0.000716 -0.000546 -0.000412 -0.000310 -0.000232 -0.000173 -0.000129 -0.000097 -0.000074 -0.000056 -0.000044 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000021 0.000028 0.000039 0.000053 0.000073 0.000100 0.000137 0.000185 0.000248 0.000330 0.000436 0.000570 0.000738 0.000948 0.001205 0.001518 0.001895 0.002344 0.002875 0.003497 0.004218 0.005048 0.005992 0.007056 0.008242 0.009549 0.010972 0.012500 0.014122 0.015815 0.017555 0.019310 0.021040 0.022700 0.024237 0.025593 0.026702 0.027498 0.027913 0.027882 0.027345 0.026253 0.024576 0.022300 0.019440 0.016037 0.012162 0.007910 0.003401 -0.001230 -0.005842 -0.010292 -0.014447 -0.018190 -0.021426 -0.024089 -0.026138 -0.027561 -0.028373 -0.028609 -0.028325 -0.027587 -0.026469 -0.025049 -0.023402 -0.021601 -0.019713 -0.017794 -0.015895 -0.014055 -0.012306 -0.010672 -0.009168 -0.007802 -0.006578 -0.005494 -0.004546 -0.003725 -0.003022 -0.002429 -0.001932 -0.001523 -0.001188 -0.000918 -0.000703 -0.000534 -0.000402 -0.000300 -0.000224 -0.000166 -0.000124 -0.000093 -0.000071 -0.000054 -0.000042 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000016 0.000021 0.000029 0.000039 0.000054 0.000074 0.000102 0.000139 0.000187 0.000251 0.000334 0.000441 0.000576 0.000746 0.000957 0.001215 0.001528 0.001905 0.002351 0.002877 0.003491 0.004200 0.005012 0.005932 0.006965 0.008112 0.009371 0.010738 0.012202 0.013750 0.015364 0.017019 0.018687 0.020331 0.021910 0.023374 0.024670 0.025736 0.026509 0.026925 0.026919 0.026432 0.025416 0.023835 0.021675 0.018944 0.015679 0.011944 0.007832 0.003457 -0.001051 -0.005550 -0.009900 -0.013969 -0.017641 -0.020819 -0.023436 -0.025450 -0.026849 -0.027647 -0.027878 -0.027597 -0.026870 -0.025770 -0.024375 -0.022759 -0.020996 -0.019148 -0.017272 -0.015418 -0.013623 -0.011919 -0.010329 -0.008866 -0.007540 -0.006352 -0.005301 -0.004382 -0.003586 -0.002906 -0.002331 -0.001851 -0.001455 -0.001132 -0.000872 -0.000664 -0.000502 -0.000375 -0.000279 -0.000206 -0.000152 -0.000113 -0.000084 -0.000064 -0.000050 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000016 0.000021 0.000028 0.000038 0.000053 0.000073 0.000101 0.000137 0.000185 0.000248 0.000330 0.000435 0.000569 0.000736 0.000944 0.001197 0.001503 0.001869 0.002302 0.002808 0.003396 0.004072 0.004841 0.005707 0.006674 0.007740 0.008904 0.010159 0.011497 0.012903 0.014362 0.015851 0.017345 0.018814 0.020221 0.021525 0.022679 0.023633 0.024328 0.024709 0.024716 0.024294 0.023397 0.021988 0.020048 0.017580 0.014613 0.011202 0.007427 0.003394 -0.000779 -0.004959 -0.009015 -0.012820 -0.016263 -0.019253 -0.021722 -0.023629 -0.024960 -0.025727 -0.025962 -0.025714 -0.025046 -0.024027 -0.022730 -0.021226 -0.019581 -0.017857 -0.016106 -0.014374 -0.012697 -0.011105 -0.009618 -0.008252 -0.007012 -0.005902 -0.004920 -0.004061 -0.003319 -0.002684 -0.002148 -0.001700 -0.001331 -0.001030 -0.000789 -0.000597 -0.000447 -0.000331 -0.000244 -0.000178 -0.000130 -0.000095 -0.000071 -0.000054 -0.000042 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000015 0.000019 0.000026 0.000036 0.000050 0.000070 0.000096 0.000131 0.000178 0.000238 0.000317 0.000419 0.000547 0.000708 0.000907 0.001149 0.001440 0.001786 0.002192 0.002664 0.003209 0.003829 0.004529 0.005310 0.006174 0.007117 0.008136 0.009224 0.010370 0.011562 0.012785 0.014020 0.015248 0.016445 0.017584 0.018635 0.019561 0.020325 0.020884 0.021190 0.021196 0.020854 0.020122 0.018962 0.017354 0.015291 0.012792 0.009897 0.006670 0.003199 -0.000415 -0.004056 -0.007608 -0.010959 -0.014007 -0.016668 -0.018879 -0.020600 -0.021816 -0.022534 -0.022781 -0.022599 -0.022044 -0.021174 -0.020055 -0.018748 -0.017312 -0.015802 -0.014263 -0.012736 -0.011255 -0.009845 -0.008526 -0.007311 -0.006209 -0.005221 -0.004346 -0.003580 -0.002918 -0.002353 -0.001875 -0.001476 -0.001148 -0.000881 -0.000668 -0.000499 -0.000368 -0.000268 -0.000193 -0.000138 -0.000098 -0.000070 -0.000051 -0.000039 -0.000031 -0.000025 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000017 0.000023 0.000032 0.000045 0.000063 0.000088 0.000120 0.000164 0.000221 0.000294 0.000389 0.000510 0.000660 0.000845 0.001070 0.001337 0.001653 0.002021 0.002445 0.002929 0.003473 0.004079 0.004746 0.005472 0.006251 0.007077 0.007941 0.008832 0.009738 0.010646 0.011543 0.012414 0.013244 0.014020 0.014723 0.015335 0.015835 0.016197 0.016390 0.016382 0.016134 0.015612 0.014779 0.013611 0.012093 0.010227 0.008036 0.005563 0.002870 0.000035 -0.002852 -0.005696 -0.008404 -0.010890 -0.013083 -0.014925 -0.016380 -0.017431 -0.018081 -0.018348 -0.018264 -0.017872 -0.017220 -0.016357 -0.015333 -0.014197 -0.012989 -0.011751 -0.010513 -0.009304 -0.008147 -0.007059 -0.006054 -0.005137 -0.004313 -0.003582 -0.002942 -0.002388 -0.001914 -0.001513 -0.001180 -0.000906 -0.000685 -0.000508 -0.000370 -0.000264 -0.000185 -0.000126 -0.000085 -0.000056 -0.000037 -0.000026 -0.000019 -0.000016 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000014 0.000019 0.000027 0.000038 0.000054 0.000075 0.000104 0.000143 0.000194 0.000261 0.000347 0.000456 0.000591 0.000758 0.000958 0.001195 0.001473 0.001792 0.002155 0.002563 0.003013 0.003504 0.004031 0.004587 0.005166 0.005756 0.006346 0.006926 0.007482 0.008005 0.008485 0.008916 0.009295 0.009620 0.009894 0.010115 0.010285 0.010399 0.010448 0.010414 0.010276 0.010006 0.009570 0.008940 0.008089 0.007004 0.005683 0.004144 0.002418 0.000555 -0.001387 -0.003341 -0.005238 -0.007013 -0.008610 -0.009982 -0.011096 -0.011934 -0.012494 -0.012785 -0.012825 -0.012641 -0.012264 -0.011727 -0.011065 -0.010308 -0.009487 -0.008628 -0.007755 -0.006891 -0.006052 -0.005253 -0.004507 -0.003822 -0.003201 -0.002648 -0.002161 -0.001738 -0.001376 -0.001070 -0.000816 -0.000609 -0.000442 -0.000311 -0.000211 -0.000136 -0.000081 -0.000044 -0.000019 -0.000004 0.000004 0.000006 0.000006 0.000003 -0.000000 -0.000003 -0.000006 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000007 0.000009 0.000013 0.000019 0.000027 0.000040 0.000057 0.000081 0.000114 0.000157 0.000215 0.000289 0.000384 0.000501 0.000644 0.000815 0.001016 0.001248 0.001510 0.001803 0.002122 0.002465 0.002823 0.003190 0.003553 0.003902 0.004223 0.004502 0.004725 0.004881 0.004962 0.004966 0.004893 0.004755 0.004566 0.004347 0.004122 0.003914 0.003744 0.003627 0.003565 0.003552 0.003569 0.003587 0.003570 0.003481 0.003286 0.002960 0.002488 0.001871 0.001122 0.000267 -0.000659 -0.001618 -0.002567 -0.003467 -0.004285 -0.004995 -0.005578 -0.006025 -0.006335 -0.006512 -0.006566 -0.006507 -0.006349 -0.006107 -0.005794 -0.005423 -0.005009 -0.004563 -0.004100 -0.003631 -0.003170 -0.002726 -0.002308 -0.001922 -0.001572 -0.001260 -0.000988 -0.000753 -0.000556 -0.000393 -0.000262 -0.000159 -0.000080 -0.000023 0.000016 0.000041 0.000055 0.000060 0.000058 0.000053 0.000045 0.000035 0.000026 0.000017 0.000009 0.000003 -0.000002 -0.000005 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000005 0.000008 0.000013 0.000022 0.000034 0.000052 0.000076 0.000110 0.000156 0.000216 0.000293 0.000389 0.000505 0.000643 0.000803 0.000984 0.001184 0.001399 0.001624 0.001850 0.002066 0.002260 0.002417 0.002520 0.002552 0.002495 0.002336 0.002062 0.001669 0.001161 0.000549 -0.000143 -0.000882 -0.001625 -0.002324 -0.002930 -0.003396 -0.003684 -0.003768 -0.003640 -0.003309 -0.002803 -0.002162 -0.001438 -0.000685 0.000045 0.000708 0.001268 0.001704 0.002008 0.002179 0.002229 0.002172 0.002028 0.001816 0.001556 0.001264 0.000954 0.000638 0.000326 0.000027 -0.000250 -0.000498 -0.000708 -0.000874 -0.000993 -0.001062 -0.001082 -0.001057 -0.000994 -0.000900 -0.000785 -0.000658 -0.000526 -0.000397 -0.000275 -0.000165 -0.000069 0.000012 0.000077 0.000126 0.000160 0.000181 0.000190 0.000190 0.000182 0.000168 0.000151 0.000131 0.000110 0.000090 0.000070 0.000053 0.000038 0.000025 0.000014 0.000007 0.000001 -0.000003 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000001 0.000005 0.000014 0.000030 0.000052 0.000085 0.000128 0.000185 0.000256 0.000342 0.000444 0.000560 0.000688 0.000824 0.000960 0.001088 0.001195 0.001268 0.001288 0.001236 0.001091 0.000831 0.000436 -0.000110 -0.000817 -0.001687 -0.002710 -0.003862 -0.005106 -0.006390 -0.007649 -0.008813 -0.009804 -0.010550 -0.010991 -0.011080 -0.010795 -0.010137 -0.009133 -0.007832 -0.006298 -0.004606 -0.002834 -0.001057 0.000660 0.002262 0.003706 0.004963 0.006014 0.006851 0.007472 0.007883 0.008092 0.008115 0.007967 0.007669 0.007243 0.006716 0.006117 0.005473 0.004813 0.004166 0.003553 0.002993 0.002498 0.002075 0.001724 0.001441 0.001219 0.001048 0.000919 0.000823 0.000751 0.000696 0.000652 0.000614 0.000578 0.000542 0.000504 0.000465 0.000424 0.000381 0.000338 0.000295 0.000253 0.000213 0.000175 0.000141 0.000111 0.000084 0.000061 0.000043 0.000028 0.000017 0.000008 0.000003 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000026 -0.000029 -0.000031 -0.000031 -0.000027 -0.000017 -0.000001 0.000024 0.000058 0.000103 0.000158 0.000223 0.000295 0.000370 0.000442 0.000502 0.000538 0.000533 0.000470 0.000326 0.000077 -0.000303 -0.000838 -0.001551 -0.002460 -0.003574 -0.004890 -0.006391 -0.008043 -0.009794 -0.011574 -0.013298 -0.014872 -0.016196 -0.017176 -0.017729 -0.017794 -0.017337 -0.016355 -0.014877 -0.012959 -0.010680 -0.008135 -0.005424 -0.002646 0.000105 0.002748 0.005215 0.007451 0.009413 0.011071 0.012407 0.013410 0.014081 0.014427 0.014465 0.014220 0.013724 0.013016 0.012141 0.011147 0.010082 0.008992 0.007920 0.006900 0.005957 0.005109 0.004363 0.003720 0.003174 0.002718 0.002339 0.002027 0.001770 0.001557 0.001378 0.001225 0.001091 0.000972 0.000864 0.000765 0.000673 0.000587 0.000508 0.000434 0.000366 0.000304 0.000248 0.000199 0.000156 0.000119 0.000088 0.000063 0.000043 0.000028 0.000017 0.000009 0.000004 0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000033 -0.000042 -0.000052 -0.000063 -0.000074 -0.000084 -0.000093 -0.000099 -0.000100 -0.000096 -0.000085 -0.000068 -0.000044 -0.000016 0.000014 0.000040 0.000054 0.000045 -0.000001 -0.000104 -0.000287 -0.000573 -0.000993 -0.001575 -0.002347 -0.003334 -0.004555 -0.006016 -0.007711 -0.009614 -0.011683 -0.013850 -0.016031 -0.018123 -0.020011 -0.021578 -0.022711 -0.023314 -0.023315 -0.022674 -0.021389 -0.019493 -0.017052 -0.014159 -0.010925 -0.007467 -0.003902 -0.000342 0.003115 0.006385 0.009395 0.012089 0.014422 0.016359 0.017879 0.018970 0.019633 0.019879 0.019732 0.019228 0.018414 0.017346 0.016086 0.014699 0.013249 0.011794 0.010383 0.009056 0.007839 0.006749 0.005790 0.004960 0.004251 0.003652 0.003149 0.002728 0.002373 0.002074 0.001818 0.001597 0.001402 0.001229 0.001073 0.000932 0.000804 0.000688 0.000583 0.000488 0.000403 0.000328 0.000262 0.000206 0.000158 0.000119 0.000087 0.000061 0.000042 0.000027 0.000016 0.000009 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000040 -0.000052 -0.000066 -0.000083 -0.000103 -0.000124 -0.000147 -0.000170 -0.000193 -0.000213 -0.000231 -0.000245 -0.000255 -0.000262 -0.000268 -0.000276 -0.000293 -0.000327 -0.000392 -0.000505 -0.000685 -0.000960 -0.001356 -0.001906 -0.002642 -0.003593 -0.004787 -0.006240 -0.007958 -0.009929 -0.012121 -0.014482 -0.016933 -0.019377 -0.021696 -0.023764 -0.025449 -0.026629 -0.027201 -0.027091 -0.026260 -0.024712 -0.022487 -0.019665 -0.016349 -0.012662 -0.008732 -0.004683 -0.000634 0.003315 0.007074 0.010568 0.013735 0.016525 0.018893 0.020809 0.022250 0.023204 0.023674 0.023676 0.023243 0.022421 0.021273 0.019867 0.018281 0.016590 0.014866 0.013173 0.011561 0.010066 0.008711 0.007507 0.006456 0.005550 0.004777 0.004122 0.003570 0.003103 0.002707 0.002368 0.002073 0.001815 0.001585 0.001380 0.001194 0.001027 0.000876 0.000739 0.000618 0.000509 0.000414 0.000332 0.000261 0.000202 0.000153 0.000114 0.000082 0.000058 0.000039 0.000025 0.000016 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000032 -0.000043 -0.000057 -0.000074 -0.000095 -0.000120 -0.000150 -0.000183 -0.000219 -0.000258 -0.000299 -0.000340 -0.000380 -0.000419 -0.000456 -0.000491 -0.000527 -0.000568 -0.000619 -0.000690 -0.000794 -0.000951 -0.001181 -0.001513 -0.001976 -0.002604 -0.003430 -0.004485 -0.005797 -0.007380 -0.009238 -0.011354 -0.013690 -0.016186 -0.018755 -0.021289 -0.023665 -0.025748 -0.027401 -0.028504 -0.028953 -0.028682 -0.027662 -0.025907 -0.023474 -0.020450 -0.016952 -0.013107 -0.009043 -0.004884 -0.000736 0.003307 0.007171 0.010790 0.014110 0.017084 0.019668 0.021822 0.023514 0.024717 0.025419 0.025623 0.025348 0.024635 0.023539 0.022133 0.020497 0.018715 0.016869 0.015031 0.013262 0.011607 0.010094 0.008741 0.007551 0.006520 0.005636 0.004884 0.004247 0.003706 0.003245 0.002847 0.002501 0.002195 0.001922 0.001676 0.001454 0.001251 0.001068 0.000903 0.000755 0.000623 0.000508 0.000408 0.000322 0.000251 0.000192 0.000144 0.000105 0.000075 0.000053 0.000036 0.000023 0.000015 0.000009 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000023 -0.000032 -0.000043 -0.000058 -0.000077 -0.000100 -0.000129 -0.000163 -0.000204 -0.000250 -0.000302 -0.000358 -0.000418 -0.000480 -0.000544 -0.000607 -0.000669 -0.000730 -0.000791 -0.000856 -0.000930 -0.001023 -0.001148 -0.001323 -0.001571 -0.001919 -0.002398 -0.003042 -0.003883 -0.004954 -0.006280 -0.007875 -0.009737 -0.011848 -0.014163 -0.016616 -0.019116 -0.021551 -0.023795 -0.025713 -0.027176 -0.028068 -0.028300 -0.027822 -0.026623 -0.024735 -0.022231 -0.019214 -0.015804 -0.012129 -0.008309 -0.004450 -0.000636 0.003067 0.006610 0.009957 0.013075 0.015930 0.018485 0.020696 0.022521 0.023917 0.024851 0.025303 0.025274 0.024786 0.023886 0.022635 0.021114 0.019409 0.017604 0.015779 0.014000 0.012320 0.010774 0.009383 0.008154 0.007085 0.006166 0.005382 0.004715 0.004147 0.003659 0.003235 0.002863 0.002530 0.002230 0.001956 0.001705 0.001474 0.001263 0.001071 0.000898 0.000744 0.000608 0.000490 0.000389 0.000304 0.000234 0.000177 0.000132 0.000096 0.000068 0.000048 0.000032 0.000021 0.000014 0.000008 0.000005 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000030 -0.000042 -0.000056 -0.000076 -0.000100 -0.000130 -0.000168 -0.000212 -0.000265 -0.000326 -0.000394 -0.000469 -0.000550 -0.000634 -0.000721 -0.000808 -0.000893 -0.000976 -0.001057 -0.001138 -0.001224 -0.001323 -0.001446 -0.001612 -0.001842 -0.002161 -0.002601 -0.003193 -0.003970 -0.004962 -0.006193 -0.007672 -0.009398 -0.011346 -0.013469 -0.015697 -0.017939 -0.020084 -0.022009 -0.023589 -0.024706 -0.025264 -0.025195 -0.024474 -0.023115 -0.021177 -0.018751 -0.015953 -0.012908 -0.009735 -0.006538 -0.003391 -0.000342 0.002585 0.005387 0.008067 0.010627 0.013057 0.015333 0.017414 0.019245 0.020766 0.021918 0.022654 0.022947 0.022795 0.022222 0.021279 0.020034 0.018569 0.016970 0.015318 0.013683 0.012121 0.010674 0.009364 0.008204 0.007193 0.006323 0.005578 0.004944 0.004400 0.003929 0.003515 0.003146 0.002810 0.002501 0.002213 0.001944 0.001693 0.001459 0.001244 0.001048 0.000872 0.000716 0.000579 0.000462 0.000364 0.000282 0.000215 0.000161 0.000119 0.000086 0.000061 0.000042 0.000029 0.000019 0.000012 0.000008 0.000005 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000019 -0.000028 -0.000039 -0.000053 -0.000072 -0.000096 -0.000127 -0.000165 -0.000212 -0.000268 -0.000334 -0.000411 -0.000497 -0.000592 -0.000695 -0.000802 -0.000913 -0.001023 -0.001129 -0.001231 -0.001326 -0.001414 -0.001499 -0.001587 -0.001688 -0.001816 -0.001990 -0.002236 -0.002581 -0.003054 -0.003687 -0.004507 -0.005534 -0.006778 -0.008231 -0.009868 -0.011640 -0.013477 -0.015291 -0.016975 -0.018418 -0.019509 -0.020151 -0.020273 -0.019840 -0.018855 -0.017368 -0.015464 -0.013259 -0.010881 -0.008454 -0.006086 -0.003851 -0.001785 0.000115 0.001881 0.003566 0.005227 0.006911 0.008640 0.010411 0.012185 0.013900 0.015474 0.016820 0.017857 0.018526 0.018793 0.018656 0.018144 0.017313 0.016233 0.014987 0.013653 0.012303 0.010996 0.009773 0.008663 0.007679 0.006822 0.006085 0.005456 0.004917 0.004453 0.004045 0.003680 0.003344 0.003030 0.002731 0.002444 0.002169 0.001905 0.001655 0.001421 0.001204 0.001007 0.000831 0.000676 0.000543 0.000430 0.000335 0.000258 0.000195 0.000145 0.000106 0.000076 0.000054 0.000037 0.000025 0.000017 0.000011 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000024 -0.000035 -0.000048 -0.000066 -0.000089 -0.000119 -0.000157 -0.000204 -0.000261 -0.000330 -0.000412 -0.000506 -0.000611 -0.000728 -0.000854 -0.000985 -0.001119 -0.001252 -0.001378 -0.001495 -0.001598 -0.001686 -0.001759 -0.001820 -0.001877 -0.001940 -0.002026 -0.002155 -0.002353 -0.002646 -0.003063 -0.003627 -0.004356 -0.005258 -0.006324 -0.007527 -0.008818 -0.010132 -0.011385 -0.012480 -0.013321 -0.013817 -0.013897 -0.013521 -0.012689 -0.011442 -0.009866 -0.008078 -0.006217 -0.004422 -0.002817 -0.001489 -0.000479 0.000224 0.000683 0.000996 0.001282 0.001658 0.002223 0.003040 0.004126 0.005452 0.006945 0.008501 0.010004 0.011336 0.012402 0.013133 0.013497 0.013499 0.013175 0.012586 0.011802 0.010900 0.009949 0.009008 0.008119 0.007312 0.006599 0.005985 0.005462 0.005019 0.004640 0.004308 0.004009 0.003729 0.003458 0.003190 0.002921 0.002651 0.002380 0.002112 0.001851 0.001601 0.001367 0.001150 0.000955 0.000781 0.000631 0.000502 0.000394 0.000305 0.000232 0.000174 0.000129 0.000093 0.000067 0.000047 0.000032 0.000022 0.000014 0.000009 0.000006 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000014 -0.000021 -0.000030 -0.000042 -0.000059 -0.000081 -0.000109 -0.000145 -0.000190 -0.000247 -0.000316 -0.000399 -0.000497 -0.000610 -0.000737 -0.000876 -0.001026 -0.001183 -0.001342 -0.001497 -0.001643 -0.001772 -0.001879 -0.001959 -0.002010 -0.002030 -0.002024 -0.001999 -0.001966 -0.001944 -0.001951 -0.002014 -0.002155 -0.002397 -0.002757 -0.003240 -0.003837 -0.004521 -0.005250 -0.005960 -0.006575 -0.007014 -0.007195 -0.007051 -0.006538 -0.005651 -0.004425 -0.002941 -0.001322 0.000283 0.001712 0.002815 0.003474 0.003621 0.003255 0.002438 0.001297 -0.000003 -0.001271 -0.002325 -0.003012 -0.003227 -0.002931 -0.002145 -0.000951 0.000527 0.002139 0.003736 0.005181 0.006371 0.007246 0.007784 0.008004 0.007950 0.007685 0.007280 0.006799 0.006300 0.005823 0.005397 0.005033 0.004735 0.004494 0.004299 0.004133 0.003983 0.003833 0.003673 0.003495 0.003296 0.003075 0.002835 0.002580 0.002316 0.002049 0.001788 0.001537 0.001302 0.001087 0.000895 0.000726 0.000581 0.000459 0.000357 0.000274 0.000207 0.000154 0.000112 0.000081 0.000057 0.000040 0.000027 0.000018 0.000012 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000012 -0.000017 -0.000025 -0.000036 -0.000051 -0.000071 -0.000097 -0.000130 -0.000173 -0.000228 -0.000295 -0.000377 -0.000475 -0.000591 -0.000724 -0.000873 -0.001038 -0.001215 -0.001398 -0.001583 -0.001761 -0.001925 -0.002065 -0.002173 -0.002240 -0.002261 -0.002230 -0.002147 -0.002015 -0.001841 -0.001639 -0.001425 -0.001221 -0.001049 -0.000928 -0.000877 -0.000899 -0.000989 -0.001124 -0.001263 -0.001353 -0.001327 -0.001114 -0.000652 0.000106 0.001176 0.002533 0.004106 0.005777 0.007390 0.008766 0.009721 0.010096 0.009779 0.008724 0.006967 0.004622 0.001877 -0.001034 -0.003853 -0.006336 -0.008277 -0.009534 -0.010043 -0.009824 -0.008964 -0.007610 -0.005940 -0.004139 -0.002375 -0.000782 0.000549 0.001578 0.002305 0.002764 0.003009 0.003105 0.003112 0.003083 0.003056 0.003055 0.003089 0.003157 0.003248 0.003348 0.003441 0.003510 0.003544 0.003532 0.003472 0.003361 0.003203 0.003004 0.002773 0.002519 0.002252 0.001981 0.001716 0.001464 0.001230 0.001018 0.000830 0.000668 0.000529 0.000414 0.000319 0.000242 0.000181 0.000133 0.000097 0.000069 0.000048 0.000033 0.000022 0.000015 0.000009 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000014 -0.000021 -0.000031 -0.000044 -0.000061 -0.000084 -0.000115 -0.000154 -0.000205 -0.000268 -0.000347 -0.000443 -0.000558 -0.000693 -0.000848 -0.001022 -0.001214 -0.001419 -0.001631 -0.001843 -0.002046 -0.002229 -0.002379 -0.002486 -0.002537 -0.002522 -0.002433 -0.002264 -0.002013 -0.001685 -0.001288 -0.000836 -0.000348 0.000153 0.000648 0.001118 0.001554 0.001959 0.002350 0.002759 0.003234 0.003832 0.004612 0.005623 0.006894 0.008418 0.010146 0.011977 0.013765 0.015325 0.016450 0.016942 0.016633 0.015416 0.013265 0.010249 0.006529 0.002346 -0.002005 -0.006208 -0.009962 -0.013019 -0.015206 -0.016442 -0.016741 -0.016205 -0.014999 -0.013326 -0.011400 -0.009417 -0.007536 -0.005866 -0.004463 -0.003337 -0.002461 -0.001785 -0.001249 -0.000796 -0.000379 0.000036 0.000465 0.000912 0.001368 0.001817 0.002241 0.002619 0.002935 0.003176 0.003334 0.003408 0.003399 0.003316 0.003167 0.002966 0.002727 0.002462 0.002184 0.001905 0.001635 0.001381 0.001149 0.000942 0.000761 0.000606 0.000476 0.000368 0.000281 0.000211 0.000156 0.000114 0.000082 0.000057 0.000040 0.000027 0.000018 0.000011 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000026 -0.000037 -0.000052 -0.000072 -0.000099 -0.000134 -0.000180 -0.000238 -0.000312 -0.000403 -0.000514 -0.000647 -0.000803 -0.000982 -0.001183 -0.001404 -0.001639 -0.001883 -0.002125 -0.002354 -0.002557 -0.002719 -0.002825 -0.002859 -0.002807 -0.002656 -0.002397 -0.002023 -0.001535 -0.000939 -0.000249 0.000519 0.001340 0.002191 0.003049 0.003899 0.004735 0.005568 0.006423 0.007339 0.008366 0.009554 0.010945 0.012556 0.014370 0.016320 0.018288 0.020107 0.021571 0.022457 0.022551 0.021681 0.019743 0.016725 0.012722 0.007931 0.002634 -0.002826 -0.008088 -0.012811 -0.016715 -0.019605 -0.021392 -0.022093 -0.021822 -0.020761 -0.019137 -0.017183 -0.015115 -0.013105 -0.011270 -0.009673 -0.008324 -0.007194 -0.006233 -0.005382 -0.004585 -0.003799 -0.002999 -0.002176 -0.001337 -0.000500 0.000310 0.001064 0.001739 0.002314 0.002774 0.003112 0.003330 0.003431 0.003428 0.003335 0.003168 0.002944 0.002682 0.002398 0.002106 0.001818 0.001543 0.001290 0.001062 0.000861 0.000688 0.000542 0.000421 0.000322 0.000243 0.000181 0.000132 0.000095 0.000068 0.000047 0.000032 0.000021 0.000013 0.000008 0.000005 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000021 -0.000030 -0.000043 -0.000060 -0.000083 -0.000114 -0.000155 -0.000208 -0.000275 -0.000359 -0.000464 -0.000591 -0.000743 -0.000921 -0.001125 -0.001356 -0.001608 -0.001877 -0.002154 -0.002429 -0.002687 -0.002913 -0.003088 -0.003194 -0.003213 -0.003125 -0.002913 -0.002565 -0.002071 -0.001429 -0.000644 0.000272 0.001297 0.002405 0.003565 0.004747 0.005926 0.007087 0.008230 0.009371 0.010544 0.011794 0.013170 0.014712 0.016438 0.018329 0.020316 0.022276 0.024032 0.025370 0.026056 0.025868 0.024629 0.022235 0.018683 0.014080 0.008646 0.002690 -0.003418 -0.009289 -0.014559 -0.018931 -0.022204 -0.024289 -0.025214 -0.025104 -0.024162 -0.022628 -0.020750 -0.018750 -0.016802 -0.015020 -0.013457 -0.012112 -0.010947 -0.009903 -0.008914 -0.007924 -0.006894 -0.005807 -0.004664 -0.003487 -0.002306 -0.001162 -0.000090 0.000873 0.001703 0.002382 0.002902 0.003265 0.003478 0.003556 0.003518 0.003385 0.003178 0.002919 0.002627 0.002320 0.002012 0.001716 0.001440 0.001189 0.000968 0.000776 0.000613 0.000478 0.000367 0.000278 0.000207 0.000152 0.000110 0.000078 0.000055 0.000037 0.000025 0.000016 0.000010 0.000006 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000036 -0.000050 -0.000070 -0.000096 -0.000131 -0.000177 -0.000237 -0.000314 -0.000409 -0.000528 -0.000672 -0.000844 -0.001047 -0.001279 -0.001540 -0.001827 -0.002132 -0.002446 -0.002756 -0.003045 -0.003297 -0.003488 -0.003598 -0.003604 -0.003484 -0.003217 -0.002787 -0.002182 -0.001399 -0.000443 0.000670 0.001915 0.003257 0.004657 0.006073 0.007467 0.008811 0.010093 0.011323 0.012528 0.013754 0.015056 0.016483 0.018065 0.019794 0.021615 0.023412 0.025015 0.026212 0.026766 0.026452 0.025087 0.022563 0.018876 0.014137 0.008568 0.002488 -0.003725 -0.009675 -0.014995 -0.019389 -0.022662 -0.024740 -0.025666 -0.025582 -0.024707 -0.023293 -0.021590 -0.019816 -0.018135 -0.016640 -0.015364 -0.014283 -0.013335 -0.012442 -0.011529 -0.010534 -0.009419 -0.008175 -0.006818 -0.005384 -0.003923 -0.002489 -0.001135 0.000094 0.001162 0.002047 0.002739 0.003240 0.003560 0.003716 0.003730 0.003628 0.003435 0.003175 0.002873 0.002549 0.002220 0.001899 0.001599 0.001324 0.001081 0.000869 0.000688 0.000538 0.000414 0.000314 0.000235 0.000174 0.000126 0.000090 0.000063 0.000043 0.000029 0.000019 0.000012 0.000007 0.000004 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000014 -0.000020 -0.000029 -0.000041 -0.000057 -0.000079 -0.000109 -0.000149 -0.000201 -0.000268 -0.000354 -0.000462 -0.000596 -0.000758 -0.000952 -0.001180 -0.001442 -0.001736 -0.002059 -0.002402 -0.002756 -0.003104 -0.003429 -0.003709 -0.003921 -0.004039 -0.004038 -0.003891 -0.003577 -0.003075 -0.002374 -0.001469 -0.000369 0.000905 0.002321 0.003834 0.005391 0.006935 0.008412 0.009780 0.011014 0.012114 0.013109 0.014049 0.015003 0.016039 0.017212 0.018541 0.019997 0.021487 0.022862 0.023919 0.024430 0.024168 0.022945 0.020643 0.017247 0.012857 0.007685 0.002037 -0.003718 -0.009199 -0.014054 -0.018005 -0.020880 -0.022627 -0.023312 -0.023100 -0.022223 -0.020938 -0.019493 -0.018091 -0.016869 -0.015892 -0.015154 -0.014596 -0.014122 -0.013627 -0.013017 -0.012219 -0.011195 -0.009944 -0.008495 -0.006905 -0.005242 -0.003582 -0.001994 -0.000538 0.000739 0.001808 0.002655 0.003281 0.003697 0.003922 0.003981 0.003904 0.003719 0.003455 0.003139 0.002794 0.002441 0.002094 0.001767 0.001467 0.001200 0.000966 0.000767 0.000601 0.000464 0.000353 0.000265 0.000196 0.000143 0.000103 0.000072 0.000050 0.000034 0.000022 0.000014 0.000009 0.000005 0.000003 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000015 -0.000023 -0.000033 -0.000046 -0.000065 -0.000089 -0.000123 -0.000167 -0.000225 -0.000301 -0.000397 -0.000517 -0.000666 -0.000848 -0.001065 -0.001319 -0.001612 -0.001942 -0.002303 -0.002688 -0.003083 -0.003472 -0.003835 -0.004148 -0.004384 -0.004515 -0.004513 -0.004348 -0.003996 -0.003436 -0.002655 -0.001651 -0.000438 0.000958 0.002493 0.004109 0.005736 0.007300 0.008727 0.009960 0.010959 0.011721 0.012273 0.012679 0.013029 0.013421 0.013946 0.014663 0.015582 0.016649 0.017742 0.018683 0.019252 0.019225 0.018405 0.016662 0.013958 0.010370 0.006084 0.001380 -0.003404 -0.007915 -0.011834 -0.014916 -0.017023 -0.018135 -0.018350 -0.017854 -0.016894 -0.015730 -0.014600 -0.013682 -0.013080 -0.012815 -0.012833 -0.013028 -0.013262 -0.013392 -0.013296 -0.012889 -0.012129 -0.011020 -0.009609 -0.007968 -0.006192 -0.004376 -0.002611 -0.000975 0.000473 0.001697 0.002675 0.003407 0.003903 0.004185 0.004280 0.004219 0.004036 0.003762 0.003427 0.003058 0.002676 0.002301 0.001945 0.001618 0.001325 0.001069 0.000850 0.000667 0.000516 0.000394 0.000297 0.000220 0.000161 0.000116 0.000082 0.000057 0.000039 0.000025 0.000016 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000017 -0.000025 -0.000036 -0.000051 -0.000072 -0.000100 -0.000137 -0.000186 -0.000251 -0.000334 -0.000440 -0.000574 -0.000739 -0.000940 -0.001181 -0.001464 -0.001790 -0.002156 -0.002557 -0.002984 -0.003424 -0.003857 -0.004261 -0.004610 -0.004875 -0.005025 -0.005028 -0.004853 -0.004474 -0.003868 -0.003025 -0.001945 -0.000647 0.000832 0.002436 0.004092 0.005711 0.007196 0.008457 0.009415 0.010020 0.010263 0.010178 0.009846 0.009384 0.008931 0.008623 0.008570 0.008832 0.009401 0.010194 0.011058 0.011789 0.012164 0.011975 0.011070 0.009385 0.006962 0.003950 0.000590 -0.002822 -0.005975 -0.008593 -0.010473 -0.011520 -0.011754 -0.011305 -0.010388 -0.009263 -0.008191 -0.007395 -0.007028 -0.007149 -0.007731 -0.008665 -0.009786 -0.010905 -0.011838 -0.012431 -0.012577 -0.012228 -0.011394 -0.010135 -0.008544 -0.006739 -0.004839 -0.002958 -0.001191 0.000389 0.001733 0.002815 0.003630 0.004189 0.004512 0.004630 0.004577 0.004387 0.004097 0.003738 0.003340 0.002927 0.002519 0.002132 0.001775 0.001455 0.001176 0.000936 0.000736 0.000570 0.000436 0.000329 0.000244 0.000179 0.000129 0.000092 0.000064 0.000044 0.000029 0.000019 0.000012 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000007 -0.000012 -0.000018 -0.000027 -0.000040 -0.000056 -0.000079 -0.000110 -0.000151 -0.000205 -0.000276 -0.000368 -0.000485 -0.000632 -0.000814 -0.001036 -0.001301 -0.001613 -0.001972 -0.002376 -0.002818 -0.003290 -0.003775 -0.004254 -0.004702 -0.005091 -0.005389 -0.005562 -0.005576 -0.005399 -0.005002 -0.004364 -0.003474 -0.002337 -0.000981 0.000550 0.002185 0.003831 0.005380 0.006714 0.007719 0.008300 0.008397 0.007995 0.007140 0.005934 0.004529 0.003107 0.001859 0.000953 0.000504 0.000555 0.001066 0.001911 0.002900 0.003807 0.004412 0.004537 0.004082 0.003049 0.001544 -0.000238 -0.002047 -0.003619 -0.004725 -0.005210 -0.005022 -0.004226 -0.002986 -0.001544 -0.000178 0.000850 0.001330 0.001141 0.000263 -0.001221 -0.003143 -0.005280 -0.007387 -0.009231 -0.010620 -0.011428 -0.011595 -0.011134 -0.010116 -0.008656 -0.006894 -0.004973 -0.003029 -0.001178 0.000492 0.001923 0.003081 0.003956 0.004557 0.004907 0.005035 0.004978 0.004774 0.004459 0.004071 0.003639 0.003191 0.002748 0.002327 0.001939 0.001591 0.001286 0.001025 0.000806 0.000625 0.000479 0.000361 0.000269 0.000198 0.000143 0.000102 0.000071 0.000049 0.000033 0.000022 0.000014 0.000009 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000007 -0.000012 -0.000019 -0.000029 -0.000043 -0.000061 -0.000086 -0.000120 -0.000165 -0.000224 -0.000302 -0.000402 -0.000530 -0.000691 -0.000890 -0.001132 -0.001423 -0.001764 -0.002157 -0.002599 -0.003083 -0.003600 -0.004133 -0.004659 -0.005153 -0.005584 -0.005918 -0.006118 -0.006150 -0.005976 -0.005569 -0.004907 -0.003982 -0.002803 -0.001404 0.000158 0.001797 0.003403 0.004847 0.005987 0.006690 0.006843 0.006374 0.005273 0.003594 0.001465 -0.000925 -0.003342 -0.005542 -0.007298 -0.008435 -0.008860 -0.008575 -0.007681 -0.006356 -0.004833 -0.003353 -0.002125 -0.001284 -0.000871 -0.000825 -0.000995 -0.001175 -0.001145 -0.000718 0.000217 0.001668 0.003533 0.005611 0.007630 0.009298 0.010345 0.010572 0.009883 0.008297 0.005948 0.003060 -0.000085 -0.003185 -0.005958 -0.008176 -0.009684 -0.010413 -0.010375 -0.009650 -0.008373 -0.006704 -0.004809 -0.002847 -0.000951 0.000775 0.002262 0.003469 0.004381 0.005006 0.005366 0.005491 0.005420 0.005192 0.004847 0.004423 0.003954 0.003467 0.002986 0.002529 0.002108 0.001730 0.001399 0.001116 0.000878 0.000681 0.000522 0.000394 0.000294 0.000216 0.000156 0.000111 0.000078 0.000054 0.000036 0.000024 0.000016 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000008 -0.000013 -0.000021 -0.000031 -0.000046 -0.000066 -0.000093 -0.000130 -0.000178 -0.000243 -0.000327 -0.000436 -0.000575 -0.000750 -0.000966 -0.001229 -0.001544 -0.001915 -0.002341 -0.002822 -0.003349 -0.003911 -0.004491 -0.005066 -0.005607 -0.006082 -0.006454 -0.006685 -0.006736 -0.006571 -0.006158 -0.005478 -0.004523 -0.003309 -0.001875 -0.000290 0.001347 0.002907 0.004238 0.005181 0.005580 0.005309 0.004288 0.002507 0.000037 -0.002970 -0.006283 -0.009624 -0.012690 -0.015199 -0.016924 -0.017726 -0.017576 -0.016554 -0.014840 -0.012679 -0.010338 -0.008056 -0.006010 -0.004279 -0.002840 -0.001577 -0.000318 0.001124 0.002904 0.005102 0.007693 0.010541 0.013413 0.016009 0.018017 0.019156 0.019230 0.018159 0.015995 0.012910 0.009179 0.005138 0.001140 -0.002487 -0.005477 -0.007649 -0.008920 -0.009300 -0.008877 -0.007800 -0.006246 -0.004405 -0.002453 -0.000540 0.001215 0.002733 0.003966 0.004896 0.005528 0.005883 0.005993 0.005898 0.005639 0.005257 0.004792 0.004281 0.003752 0.003231 0.002736 0.002280 0.001872 0.001514 0.001207 0.000950 0.000737 0.000564 0.000426 0.000318 0.000233 0.000169 0.000121 0.000085 0.000059 0.000040 0.000027 0.000017 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000008 -0.000014 -0.000022 -0.000033 -0.000049 -0.000070 -0.000100 -0.000139 -0.000192 -0.000262 -0.000353 -0.000470 -0.000620 -0.000808 -0.001041 -0.001325 -0.001665 -0.002064 -0.002524 -0.003042 -0.003611 -0.004217 -0.004845 -0.005467 -0.006056 -0.006575 -0.006986 -0.007249 -0.007321 -0.007166 -0.006750 -0.006052 -0.005069 -0.003817 -0.002345 -0.000730 0.000915 0.002444 0.003687 0.004466 0.004608 0.003972 0.002475 0.000111 -0.003035 -0.006783 -0.010867 -0.014962 -0.018718 -0.021803 -0.023946 -0.024975 -0.024838 -0.023613 -0.021487 -0.018725 -0.015626 -0.012465 -0.009452 -0.006700 -0.004212 -0.001893 0.000412 0.002878 0.005648 0.008786 0.012248 0.015877 0.019411 0.022527 0.024888 0.026196 0.026248 0.024968 0.022423 0.018816 0.014457 0.009726 0.005018 0.000703 -0.002920 -0.005646 -0.007376 -0.008115 -0.007957 -0.007059 -0.005615 -0.003832 -0.001901 0.000012 0.001779 0.003310 0.004551 0.005483 0.006108 0.006446 0.006531 0.006404 0.006106 0.005682 0.005173 0.004616 0.004042 0.003479 0.002945 0.002454 0.002014 0.001628 0.001298 0.001021 0.000792 0.000606 0.000458 0.000341 0.000251 0.000181 0.000130 0.000091 0.000063 0.000043 0.000029 0.000019 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000002 -0.000004 -0.000008 -0.000014 -0.000023 -0.000035 -0.000052 -0.000075 -0.000106 -0.000149 -0.000205 -0.000280 -0.000378 -0.000504 -0.000664 -0.000866 -0.001115 -0.001419 -0.001782 -0.002210 -0.002702 -0.003256 -0.003865 -0.004515 -0.005188 -0.005858 -0.006493 -0.007055 -0.007505 -0.007798 -0.007892 -0.007744 -0.007323 -0.006605 -0.005587 -0.004291 -0.002768 -0.001105 0.000574 0.002109 0.003314 0.003995 0.003964 0.003072 0.001233 -0.001556 -0.005192 -0.009471 -0.014096 -0.018702 -0.022899 -0.026318 -0.028658 -0.029728 -0.029470 -0.027970 -0.025437 -0.022166 -0.018491 -0.014724 -0.011105 -0.007766 -0.004723 -0.001883 0.000918 0.003867 0.007116 0.010737 0.014687 0.018797 0.022791 0.026322 0.029023 0.030575 0.030753 0.029472 0.026797 0.022944 0.018243 0.013101 0.007947 0.003181 -0.000869 -0.003975 -0.006025 -0.007017 -0.007046 -0.006276 -0.004911 -0.003169 -0.001254 0.000657 0.002428 0.003961 0.005201 0.006123 0.006730 0.007042 0.007094 0.006927 0.006585 0.006114 0.005558 0.004953 0.004334 0.003727 0.003153 0.002626 0.002154 0.001741 0.001388 0.001091 0.000846 0.000647 0.000488 0.000364 0.000267 0.000193 0.000138 0.000097 0.000067 0.000046 0.000031 0.000020 0.000013 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000005 -0.000009 -0.000015 -0.000024 -0.000037 -0.000055 -0.000079 -0.000113 -0.000158 -0.000218 -0.000298 -0.000402 -0.000536 -0.000707 -0.000921 -0.001186 -0.001509 -0.001895 -0.002349 -0.002872 -0.003461 -0.004108 -0.004800 -0.005516 -0.006230 -0.006909 -0.007513 -0.007999 -0.008321 -0.008432 -0.008290 -0.007858 -0.007114 -0.006053 -0.004699 -0.003106 -0.001367 0.000383 0.001974 0.003209 0.003880 0.003790 0.002783 0.000772 -0.002238 -0.006133 -0.010686 -0.015572 -0.020397 -0.024745 -0.028220 -0.030509 -0.031418 -0.030901 -0.029067 -0.026158 -0.022511 -0.018499 -0.014465 -0.010675 -0.007270 -0.004257 -0.001522 0.001132 0.003929 0.007060 0.010629 0.014610 0.018845 0.023047 0.026850 0.029859 0.031720 0.032178 0.031118 0.028590 0.024799 0.020080 0.014852 0.009561 0.004629 0.000403 -0.002870 -0.005064 -0.006170 -0.006281 -0.005561 -0.004223 -0.002489 -0.000572 0.001346 0.003121 0.004654 0.005886 0.006791 0.007373 0.007653 0.007666 0.007455 0.007066 0.006546 0.005940 0.005286 0.004621 0.003970 0.003356 0.002793 0.002290 0.001850 0.001474 0.001158 0.000897 0.000686 0.000517 0.000385 0.000283 0.000205 0.000146 0.000103 0.000071 0.000049 0.000033 0.000022 0.000014 0.000009 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000005 -0.000010 -0.000016 -0.000026 -0.000039 -0.000058 -0.000084 -0.000119 -0.000167 -0.000231 -0.000316 -0.000426 -0.000568 -0.000748 -0.000974 -0.001254 -0.001595 -0.002002 -0.002481 -0.003032 -0.003653 -0.004335 -0.005066 -0.005823 -0.006578 -0.007298 -0.007940 -0.008459 -0.008806 -0.008931 -0.008789 -0.008341 -0.007562 -0.006447 -0.005018 -0.003333 -0.001489 0.000374 0.002079 0.003420 0.004179 0.004155 0.003188 0.001191 -0.001822 -0.005726 -0.010277 -0.015131 -0.019874 -0.024072 -0.027323 -0.029315 -0.029869 -0.028967 -0.026755 -0.023524 -0.019656 -0.015565 -0.011630 -0.008127 -0.005194 -0.002813 -0.000825 0.001023 0.003021 0.005423 0.008387 0.011931 0.015915 0.020057 0.023973 0.027240 0.029461 0.030338 0.029714 0.027603 0.024183 0.019775 0.014791 0.009683 0.004879 0.000743 -0.002468 -0.004615 -0.005682 -0.005755 -0.004998 -0.003623 -0.001855 0.000091 0.002031 0.003818 0.005353 0.006576 0.007463 0.008017 0.008262 0.008233 0.007976 0.007538 0.006967 0.006311 0.005609 0.004897 0.004203 0.003550 0.002953 0.002419 0.001953 0.001555 0.001221 0.000946 0.000723 0.000545 0.000405 0.000297 0.000215 0.000154 0.000108 0.000075 0.000051 0.000035 0.000023 0.000015 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000006 -0.000010 -0.000017 -0.000027 -0.000041 -0.000061 -0.000088 -0.000126 -0.000176 -0.000243 -0.000332 -0.000448 -0.000597 -0.000787 -0.001024 -0.001317 -0.001674 -0.002100 -0.002602 -0.003179 -0.003829 -0.004543 -0.005309 -0.006102 -0.006895 -0.007652 -0.008328 -0.008875 -0.009242 -0.009377 -0.009230 -0.008759 -0.007937 -0.006756 -0.005239 -0.003441 -0.001464 0.000552 0.002425 0.003942 0.004884 0.005045 0.004265 0.002460 -0.000350 -0.004030 -0.008323 -0.012873 -0.017256 -0.021033 -0.023809 -0.025289 -0.025323 -0.023935 -0.021324 -0.017834 -0.013901 -0.009982 -0.006484 -0.003690 -0.001720 -0.000514 0.000149 0.000603 0.001223 0.002348 0.004212 0.006891 0.010281 0.014111 0.017985 0.021449 0.024062 0.025471 0.025464 0.024003 0.021227 0.017421 0.012980 0.008344 0.003942 0.000141 -0.002793 -0.004714 -0.005594 -0.005514 -0.004633 -0.003157 -0.001310 0.000695 0.002674 0.004485 0.006028 0.007244 0.008113 0.008639 0.008847 0.008777 0.008473 0.007987 0.007367 0.006662 0.005912 0.005156 0.004422 0.003732 0.003101 0.002539 0.002049 0.001630 0.001280 0.000991 0.000757 0.000570 0.000424 0.000311 0.000225 0.000161 0.000113 0.000079 0.000054 0.000036 0.000024 0.000015 0.000010 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000029 -0.000044 -0.000064 -0.000093 -0.000132 -0.000185 -0.000255 -0.000348 -0.000469 -0.000625 -0.000822 -0.001069 -0.001375 -0.001746 -0.002189 -0.002710 -0.003310 -0.003985 -0.004729 -0.005524 -0.006350 -0.007176 -0.007964 -0.008669 -0.009240 -0.009623 -0.009762 -0.009604 -0.009106 -0.008234 -0.006980 -0.005363 -0.003439 -0.001306 0.000892 0.002973 0.004725 0.005924 0.006366 0.005892 0.004422 0.001981 -0.001286 -0.005115 -0.009145 -0.012949 -0.016096 -0.018208 -0.019016 -0.018415 -0.016480 -0.013469 -0.009787 -0.005926 -0.002385 0.000405 0.002162 0.002792 0.002409 0.001312 -0.000073 -0.001267 -0.001832 -0.001445 0.000040 0.002567 0.005882 0.009583 0.013184 0.016197 0.018209 0.018944 0.018305 0.016373 0.013392 0.009723 0.005786 0.002000 -0.001271 -0.003757 -0.005304 -0.005878 -0.005550 -0.004472 -0.002842 -0.000878 0.001211 0.003248 0.005092 0.006649 0.007864 0.008717 0.009217 0.009392 0.009281 0.008934 0.008401 0.007735 0.006983 0.006190 0.005392 0.004620 0.003896 0.003235 0.002647 0.002135 0.001698 0.001332 0.001031 0.000788 0.000593 0.000441 0.000324 0.000234 0.000167 0.000118 0.000082 0.000056 0.000037 0.000025 0.000016 0.000010 0.000006 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000007 -0.000012 -0.000020 -0.000030 -0.000046 -0.000067 -0.000097 -0.000138 -0.000193 -0.000266 -0.000362 -0.000488 -0.000649 -0.000854 -0.001110 -0.001425 -0.001809 -0.002267 -0.002804 -0.003423 -0.004120 -0.004887 -0.005709 -0.006562 -0.007415 -0.008229 -0.008958 -0.009548 -0.009941 -0.010081 -0.009910 -0.009380 -0.008456 -0.007126 -0.005405 -0.003348 -0.001052 0.001344 0.003655 0.005672 0.007172 0.007953 0.007859 0.006815 0.004851 0.002116 -0.001122 -0.004497 -0.007592 -0.009986 -0.011326 -0.011382 -0.010093 -0.007594 -0.004206 -0.000393 0.003297 0.006324 0.008239 0.008765 0.007841 0.005642 0.002548 -0.000913 -0.004156 -0.006635 -0.007932 -0.007826 -0.006322 -0.003648 -0.000212 0.003472 0.006868 0.009503 0.011036 0.011301 0.010321 0.008288 0.005523 0.002420 -0.000621 -0.003241 -0.005172 -0.006254 -0.006446 -0.005810 -0.004487 -0.002669 -0.000563 0.001628 0.003733 0.005620 0.007196 0.008413 0.009254 0.009732 0.009876 0.009729 0.009342 0.008768 0.008060 0.007267 0.006434 0.005599 0.004793 0.004039 0.003352 0.002742 0.002211 0.001758 0.001379 0.001067 0.000815 0.000614 0.000456 0.000335 0.000242 0.000173 0.000122 0.000084 0.000057 0.000038 0.000025 0.000016 0.000010 0.000006 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000004 -0.000008 -0.000013 -0.000021 -0.000032 -0.000048 -0.000070 -0.000101 -0.000143 -0.000200 -0.000276 -0.000375 -0.000505 -0.000671 -0.000881 -0.001144 -0.001468 -0.001862 -0.002331 -0.002882 -0.003517 -0.004231 -0.005017 -0.005859 -0.006733 -0.007608 -0.008443 -0.009190 -0.009793 -0.010194 -0.010330 -0.010144 -0.009583 -0.008608 -0.007205 -0.005387 -0.003203 -0.000748 0.001839 0.004378 0.006660 0.008468 0.009600 0.009905 0.009312 0.007854 0.005687 0.003079 0.000392 -0.001963 -0.003584 -0.004144 -0.003451 -0.001494 0.001536 0.005260 0.009154 0.012621 0.015086 0.016084 0.015347 0.012849 0.008823 0.003731 -0.001804 -0.007093 -0.011487 -0.014477 -0.015767 -0.015312 -0.013316 -0.010187 -0.006462 -0.002723 0.000502 0.002807 0.003963 0.003933 0.002856 0.001014 -0.001232 -0.003499 -0.005439 -0.006786 -0.007377 -0.007166 -0.006204 -0.004624 -0.002607 -0.000354 0.001944 0.004122 0.006053 0.007651 0.008873 0.009707 0.010166 0.010284 0.010107 0.009687 0.009077 0.008332 0.007504 0.006637 0.005771 0.004937 0.004158 0.003449 0.002820 0.002273 0.001807 0.001418 0.001097 0.000838 0.000632 0.000470 0.000345 0.000249 0.000178 0.000125 0.000086 0.000059 0.000039 0.000025 0.000016 0.000010 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000005 -0.000008 -0.000014 -0.000022 -0.000034 -0.000050 -0.000073 -0.000105 -0.000148 -0.000206 -0.000284 -0.000386 -0.000519 -0.000689 -0.000904 -0.001172 -0.001503 -0.001904 -0.002382 -0.002943 -0.003588 -0.004315 -0.005115 -0.005971 -0.006861 -0.007751 -0.008601 -0.009361 -0.009973 -0.010377 -0.010509 -0.010308 -0.009719 -0.008701 -0.007235 -0.005332 -0.003040 -0.000450 0.002303 0.005041 0.007557 0.009637 0.011083 0.011748 0.011563 0.010566 0.008914 0.006877 0.004813 0.003123 0.002193 0.002323 0.003672 0.006208 0.009690 0.013688 0.017629 0.020875 0.022820 0.022991 0.021126 0.017230 0.011590 0.004736 -0.002625 -0.009715 -0.015799 -0.020286 -0.022818 -0.023303 -0.021924 -0.019087 -0.015350 -0.011330 -0.007603 -0.004630 -0.002694 -0.001888 -0.002115 -0.003134 -0.004610 -0.006178 -0.007503 -0.008319 -0.008465 -0.007886 -0.006627 -0.004813 -0.002616 -0.000227 0.002168 0.004412 0.006383 0.008004 0.009232 0.010060 0.010505 0.010604 0.010402 0.009955 0.009317 0.008544 0.007688 0.006795 0.005905 0.005048 0.004250 0.003524 0.002881 0.002322 0.001846 0.001448 0.001121 0.000857 0.000646 0.000480 0.000352 0.000255 0.000182 0.000128 0.000088 0.000060 0.000039 0.000025 0.000016 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000015 -0.000024 -0.000035 -0.000052 -0.000076 -0.000108 -0.000152 -0.000211 -0.000290 -0.000395 -0.000530 -0.000702 -0.000921 -0.001193 -0.001528 -0.001933 -0.002417 -0.002984 -0.003636 -0.004371 -0.005179 -0.006044 -0.006943 -0.007843 -0.008701 -0.009468 -0.010085 -0.010490 -0.010617 -0.010403 -0.009793 -0.008742 -0.007231 -0.005266 -0.002895 -0.000205 0.002669 0.005552 0.008241 0.010522 0.012201 0.013132 0.013251 0.012598 0.011331 0.009721 0.008123 0.006930 0.006516 0.007161 0.008997 0.011959 0.015773 0.019969 0.023938 0.027011 0.028564 0.028113 0.025404 0.020466 0.013623 0.005457 -0.003263 -0.011696 -0.019040 -0.024647 -0.028110 -0.029304 -0.028394 -0.025785 -0.022049 -0.017828 -0.013734 -0.010266 -0.007751 -0.006319 -0.005909 -0.006308 -0.007202 -0.008242 -0.009100 -0.009514 -0.009320 -0.008461 -0.006977 -0.004985 -0.002650 -0.000159 0.002310 0.004605 0.006608 0.008245 0.009478 0.010302 0.010738 0.010823 0.010605 0.010139 0.009482 0.008690 0.007814 0.006903 0.005996 0.005124 0.004312 0.003576 0.002923 0.002356 0.001873 0.001470 0.001138 0.000870 0.000656 0.000488 0.000358 0.000259 0.000185 0.000129 0.000089 0.000060 0.000039 0.000025 0.000015 0.000009 0.000004 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000016 -0.000025 -0.000037 -0.000054 -0.000078 -0.000110 -0.000155 -0.000215 -0.000295 -0.000400 -0.000537 -0.000711 -0.000931 -0.001205 -0.001542 -0.001950 -0.002436 -0.003005 -0.003660 -0.004397 -0.005208 -0.006076 -0.006978 -0.007881 -0.008742 -0.009510 -0.010127 -0.010531 -0.010653 -0.010432 -0.009808 -0.008740 -0.007204 -0.005207 -0.002795 -0.000054 0.002882 0.005840 0.008617 0.011000 0.012797 0.013863 0.014136 0.013657 0.012587 0.011197 0.009840 0.008907 0.008764 0.009682 0.011778 0.014971 0.018966 0.023273 0.027262 0.030250 0.031598 0.030820 0.027663 0.022170 0.014684 0.005817 -0.003633 -0.012788 -0.020810 -0.027022 -0.030988 -0.032567 -0.031912 -0.029429 -0.025695 -0.021366 -0.017074 -0.013338 -0.010508 -0.008735 -0.007978 -0.008039 -0.008617 -0.009369 -0.009973 -0.010169 -0.009791 -0.008781 -0.007174 -0.005085 -0.002676 -0.000128 0.002382 0.004704 0.006725 0.008370 0.009606 0.010428 0.010858 0.010935 0.010708 0.010233 0.009565 0.008763 0.007878 0.006958 0.006042 0.005163 0.004344 0.003602 0.002944 0.002373 0.001888 0.001482 0.001148 0.000878 0.000662 0.000493 0.000362 0.000262 0.000186 0.000130 0.000089 0.000060 0.000039 0.000025 0.000015 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000026 -0.000038 -0.000055 -0.000079 -0.000112 -0.000157 -0.000217 -0.000298 -0.000404 -0.000540 -0.000715 -0.000935 -0.001209 -0.001546 -0.001953 -0.002438 -0.003006 -0.003658 -0.004393 -0.005201 -0.006067 -0.006966 -0.007865 -0.008722 -0.009487 -0.010100 -0.010500 -0.010619 -0.010394 -0.009768 -0.008698 -0.007161 -0.005165 -0.002754 -0.000016 0.002915 0.005867 0.008635 0.011007 0.012790 0.013839 0.014091 0.013591 0.012498 0.011086 0.009710 0.008763 0.008611 0.009526 0.011626 0.014828 0.018837 0.023161 0.027170 0.030177 0.031542 0.030777 0.027629 0.022140 0.014652 0.005777 -0.003684 -0.012851 -0.020888 -0.027114 -0.031092 -0.032682 -0.032033 -0.029552 -0.025816 -0.021480 -0.017177 -0.013428 -0.010584 -0.008796 -0.008025 -0.008074 -0.008642 -0.009387 -0.009984 -0.010176 -0.009796 -0.008783 -0.007175 -0.005084 -0.002673 -0.000124 0.002388 0.004710 0.006731 0.008376 0.009611 0.010432 0.010861 0.010937 0.010709 0.010232 0.009565 0.008763 0.007878 0.006958 0.006042 0.005163 0.004345 0.003603 0.002945 0.002375 0.001889 0.001483 0.001149 0.000879 0.000664 0.000494 0.000363 0.000262 0.000186 0.000130 0.000089 0.000059 0.000039 0.000024 0.000014 0.000008 0.000003 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000026 -0.000039 -0.000056 -0.000080 -0.000113 -0.000158 -0.000218 -0.000298 -0.000403 -0.000539 -0.000713 -0.000932 -0.001204 -0.001538 -0.001941 -0.002422 -0.002985 -0.003632 -0.004360 -0.005160 -0.006017 -0.006906 -0.007795 -0.008643 -0.009398 -0.010004 -0.010398 -0.010515 -0.010292 -0.009674 -0.008618 -0.007104 -0.005141 -0.002775 -0.000094 0.002767 0.005632 0.008296 0.010544 0.012181 0.013062 0.013122 0.012405 0.011073 0.009400 0.007747 0.006513 0.006072 0.006709 0.008555 0.011544 0.015400 0.019648 0.023673 0.026803 0.028406 0.027994 0.025310 0.020381 0.013531 0.005346 -0.003406 -0.011878 -0.019263 -0.024912 -0.028411 -0.029634 -0.028742 -0.026139 -0.022396 -0.018155 -0.014031 -0.010526 -0.007969 -0.006495 -0.006045 -0.006409 -0.007275 -0.008292 -0.009133 -0.009535 -0.009334 -0.008470 -0.006981 -0.004984 -0.002644 -0.000149 0.002325 0.004622 0.006626 0.008261 0.009492 0.010312 0.010745 0.010826 0.010606 0.010138 0.009480 0.008688 0.007813 0.006903 0.005996 0.005125 0.004314 0.003578 0.002925 0.002359 0.001877 0.001474 0.001143 0.000874 0.000660 0.000491 0.000361 0.000261 0.000185 0.000129 0.000088 0.000058 0.000038 0.000023 0.000014 0.000007 0.000003 0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000012 -0.000018 -0.000027 -0.000039 -0.000056 -0.000080 -0.000113 -0.000157 -0.000217 -0.000296 -0.000400 -0.000534 -0.000706 -0.000921 -0.001189 -0.001518 -0.001916 -0.002390 -0.002944 -0.003580 -0.004297 -0.005084 -0.005927 -0.006801 -0.007674 -0.008506 -0.009247 -0.009841 -0.010228 -0.010342 -0.010126 -0.009524 -0.008497 -0.007028 -0.005126 -0.002842 -0.000265 0.002466 0.005174 0.007651 0.009678 0.011059 0.011643 0.011365 0.010268 0.008513 0.006377 0.004227 0.002472 0.001501 0.001620 0.002987 0.005567 0.009117 0.013198 0.017229 0.020564 0.022588 0.022820 0.020993 0.017111 0.011459 0.004573 -0.002837 -0.009988 -0.016136 -0.020688 -0.023275 -0.023805 -0.022453 -0.019625 -0.015878 -0.011828 -0.008056 -0.005025 -0.003027 -0.002156 -0.002324 -0.003290 -0.004723 -0.006258 -0.007557 -0.008356 -0.008490 -0.007902 -0.006637 -0.004816 -0.002612 -0.000216 0.002185 0.004433 0.006406 0.008025 0.009249 0.010072 0.010512 0.010606 0.010402 0.009953 0.009315 0.008542 0.007687 0.006795 0.005905 0.005050 0.004252 0.003528 0.002885 0.002327 0.001852 0.001455 0.001128 0.000863 0.000651 0.000485 0.000356 0.000257 0.000182 0.000127 0.000086 0.000057 0.000037 0.000022 0.000013 0.000006 0.000002 -0.000000 -0.000002 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000027 -0.000039 -0.000056 -0.000080 -0.000112 -0.000155 -0.000214 -0.000292 -0.000393 -0.000525 -0.000692 -0.000903 -0.001166 -0.001488 -0.001877 -0.002341 -0.002883 -0.003506 -0.004206 -0.004976 -0.005799 -0.006653 -0.007505 -0.008315 -0.009037 -0.009615 -0.009991 -0.010103 -0.009895 -0.009316 -0.008330 -0.006921 -0.005104 -0.002930 -0.000494 0.002064 0.004564 0.006794 0.008533 0.009580 0.009782 0.009070 0.007484 0.005185 0.002451 -0.000345 -0.002783 -0.004454 -0.005027 -0.004307 -0.002289 0.000832 0.004666 0.008678 0.012261 0.014826 0.015901 0.015210 0.012726 0.008683 0.003547 -0.002052 -0.007417 -0.011893 -0.014962 -0.016321 -0.015920 -0.013957 -0.010839 -0.007102 -0.003327 -0.000047 0.002328 0.003561 0.003608 0.002603 0.000823 -0.001372 -0.003600 -0.005511 -0.006838 -0.007416 -0.007195 -0.006226 -0.004638 -0.002613 -0.000351 0.001955 0.004138 0.006071 0.007669 0.008888 0.009717 0.010171 0.010285 0.010104 0.009682 0.009073 0.008329 0.007502 0.006637 0.005773 0.004940 0.004161 0.003454 0.002826 0.002280 0.001815 0.001425 0.001105 0.000845 0.000638 0.000475 0.000348 0.000251 0.000178 0.000124 0.000084 0.000056 0.000035 0.000022 0.000012 0.000006 0.000002 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000027 -0.000039 -0.000055 -0.000078 -0.000110 -0.000152 -0.000209 -0.000284 -0.000383 -0.000511 -0.000674 -0.000879 -0.001134 -0.001447 -0.001826 -0.002276 -0.002804 -0.003410 -0.004091 -0.004838 -0.005637 -0.006464 -0.007290 -0.008074 -0.008771 -0.009329 -0.009692 -0.009801 -0.009603 -0.009050 -0.008110 -0.006772 -0.005054 -0.003008 -0.000734 0.001628 0.003892 0.005847 0.007269 0.007951 0.007740 0.006560 0.004449 0.001564 -0.001815 -0.005313 -0.008500 -0.010948 -0.012296 -0.012315 -0.010949 -0.008340 -0.004820 -0.000869 0.002953 0.006093 0.008092 0.008666 0.007752 0.005528 0.002380 -0.001156 -0.004487 -0.007056 -0.008438 -0.008405 -0.006957 -0.004318 -0.000893 0.002805 0.006239 0.008933 0.010539 0.010884 0.009984 0.008023 0.005321 0.002267 -0.000736 -0.003329 -0.005241 -0.006311 -0.006494 -0.005850 -0.004519 -0.002692 -0.000578 0.001622 0.003734 0.005625 0.007203 0.008418 0.009257 0.009731 0.009871 0.009723 0.009336 0.008763 0.008056 0.007266 0.006435 0.005602 0.004797 0.004044 0.003358 0.002749 0.002218 0.001766 0.001387 0.001075 0.000822 0.000620 0.000461 0.000338 0.000244 0.000173 0.000120 0.000081 0.000054 0.000034 0.000021 0.000012 0.000006 0.000002 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000038 -0.000054 -0.000076 -0.000106 -0.000147 -0.000202 -0.000275 -0.000370 -0.000493 -0.000650 -0.000848 -0.001095 -0.001397 -0.001763 -0.002199 -0.002709 -0.003294 -0.003951 -0.004673 -0.005443 -0.006240 -0.007034 -0.007787 -0.008456 -0.008990 -0.009336 -0.009439 -0.009250 -0.008724 -0.007833 -0.006569 -0.004953 -0.003041 -0.000933 0.001228 0.003258 0.004943 0.006057 0.006395 0.005797 0.004186 0.001592 -0.001830 -0.005806 -0.009960 -0.013855 -0.017051 -0.019162 -0.019921 -0.019228 -0.017168 -0.014012 -0.010181 -0.006180 -0.002524 0.000347 0.002145 0.002775 0.002356 0.001193 -0.000275 -0.001562 -0.002217 -0.001911 -0.000493 0.001984 0.005270 0.008964 0.012580 0.015630 0.017697 0.018501 0.017934 0.016072 0.013154 0.009536 0.005638 0.001881 -0.001370 -0.003843 -0.005381 -0.005949 -0.005615 -0.004529 -0.002891 -0.000918 0.001181 0.003226 0.005077 0.006638 0.007854 0.008708 0.009207 0.009381 0.009270 0.008925 0.008395 0.007732 0.006983 0.006193 0.005397 0.004626 0.003903 0.003243 0.002656 0.002144 0.001707 0.001341 0.001039 0.000794 0.000599 0.000445 0.000326 0.000235 0.000166 0.000116 0.000078 0.000052 0.000033 0.000020 0.000012 0.000006 0.000002 -0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000025 -0.000036 -0.000052 -0.000073 -0.000102 -0.000141 -0.000194 -0.000263 -0.000354 -0.000472 -0.000622 -0.000812 -0.001049 -0.001339 -0.001691 -0.002109 -0.002599 -0.003161 -0.003792 -0.004483 -0.005221 -0.005984 -0.006742 -0.007460 -0.008096 -0.008603 -0.008929 -0.009024 -0.008841 -0.008340 -0.007496 -0.006304 -0.004786 -0.003001 -0.001048 0.000930 0.002750 0.004200 0.005058 0.005116 0.004214 0.002272 -0.000687 -0.004515 -0.008946 -0.013610 -0.018072 -0.021884 -0.024646 -0.026062 -0.025991 -0.024468 -0.021706 -0.018065 -0.013997 -0.009973 -0.006408 -0.003590 -0.001637 -0.000483 0.000103 0.000467 0.000996 0.002040 0.003836 0.006463 0.009819 0.013633 0.017509 0.020991 0.023639 0.025094 0.025141 0.023736 0.021009 0.017245 0.012834 0.008218 0.003829 0.000035 -0.002895 -0.004813 -0.005690 -0.005606 -0.004720 -0.003236 -0.001381 0.000634 0.002624 0.004444 0.005994 0.007217 0.008090 0.008618 0.008830 0.008762 0.008462 0.007980 0.007365 0.006664 0.005918 0.005164 0.004432 0.003742 0.003112 0.002550 0.002059 0.001640 0.001288 0.000997 0.000762 0.000574 0.000427 0.000312 0.000225 0.000159 0.000111 0.000075 0.000050 0.000032 0.000020 0.000011 0.000006 0.000002 -0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000017 -0.000024 -0.000034 -0.000049 -0.000069 -0.000097 -0.000134 -0.000184 -0.000250 -0.000336 -0.000448 -0.000591 -0.000772 -0.000998 -0.001275 -0.001611 -0.002010 -0.002477 -0.003012 -0.003614 -0.004273 -0.004975 -0.005700 -0.006419 -0.007099 -0.007699 -0.008175 -0.008478 -0.008562 -0.008382 -0.007902 -0.007100 -0.005972 -0.004542 -0.002869 -0.001049 0.000778 0.002433 0.003710 0.004391 0.004271 0.003193 0.001072 -0.002074 -0.006109 -0.010778 -0.015725 -0.020527 -0.024739 -0.027956 -0.029870 -0.030307 -0.029263 -0.026902 -0.023529 -0.019542 -0.015368 -0.011391 -0.007891 -0.005000 -0.002692 -0.000794 0.000962 0.002877 0.005213 0.008132 0.011650 0.015625 0.019772 0.023704 0.026994 0.029246 0.030158 0.029569 0.027486 0.024088 0.019690 0.014707 0.009592 0.004779 0.000634 -0.002584 -0.004736 -0.005804 -0.005875 -0.005114 -0.003732 -0.001955 0.000002 0.001953 0.003752 0.005298 0.006531 0.007426 0.007987 0.008237 0.008214 0.007963 0.007532 0.006968 0.006316 0.005618 0.004909 0.004218 0.003565 0.002967 0.002432 0.001965 0.001565 0.001229 0.000952 0.000727 0.000548 0.000407 0.000298 0.000215 0.000152 0.000106 0.000072 0.000048 0.000031 0.000019 0.000011 0.000006 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000032 -0.000046 -0.000065 -0.000091 -0.000126 -0.000173 -0.000235 -0.000316 -0.000422 -0.000558 -0.000729 -0.000943 -0.001206 -0.001524 -0.001902 -0.002344 -0.002852 -0.003421 -0.004044 -0.004708 -0.005392 -0.006070 -0.006709 -0.007271 -0.007714 -0.007992 -0.008062 -0.007882 -0.007419 -0.006652 -0.005578 -0.004223 -0.002640 -0.000924 0.000793 0.002340 0.003518 0.004120 0.003948 0.002847 0.000731 -0.002387 -0.006386 -0.011029 -0.015979 -0.020835 -0.025171 -0.028591 -0.030785 -0.031568 -0.030910 -0.028935 -0.025903 -0.022164 -0.018100 -0.014061 -0.010308 -0.006977 -0.004060 -0.001428 0.001132 0.003858 0.006946 0.010500 0.014491 0.018750 0.022986 0.026823 0.029865 0.031755 0.032233 0.031185 0.028655 0.024850 0.020105 0.014843 0.009516 0.004549 0.000296 -0.002996 -0.005202 -0.006313 -0.006423 -0.005700 -0.004355 -0.002612 -0.000684 0.001246 0.003035 0.004581 0.005825 0.006742 0.007335 0.007624 0.007645 0.007443 0.007062 0.006549 0.005949 0.005301 0.004638 0.003989 0.003375 0.002811 0.002306 0.001864 0.001485 0.001167 0.000904 0.000691 0.000520 0.000386 0.000283 0.000204 0.000144 0.000101 0.000069 0.000046 0.000030 0.000019 0.000011 0.000006 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000014 -0.000020 -0.000029 -0.000042 -0.000060 -0.000084 -0.000117 -0.000161 -0.000219 -0.000296 -0.000395 -0.000523 -0.000684 -0.000885 -0.001132 -0.001431 -0.001787 -0.002204 -0.002681 -0.003216 -0.003802 -0.004425 -0.005066 -0.005701 -0.006298 -0.006820 -0.007228 -0.007479 -0.007533 -0.007351 -0.006900 -0.006162 -0.005135 -0.003839 -0.002326 -0.000683 0.000967 0.002463 0.003622 0.004247 0.004150 0.003185 0.001266 -0.001601 -0.005310 -0.009646 -0.014301 -0.018905 -0.023062 -0.026402 -0.028632 -0.029570 -0.029176 -0.027551 -0.024921 -0.021593 -0.017908 -0.014179 -0.010639 -0.007410 -0.004490 -0.001766 0.000943 0.003837 0.007071 0.010716 0.014716 0.018892 0.022954 0.026544 0.029291 0.030870 0.031056 0.029761 0.027053 0.023147 0.018382 0.013170 0.007948 0.003124 -0.000971 -0.004107 -0.006174 -0.007172 -0.007201 -0.006425 -0.005053 -0.003301 -0.001376 0.000548 0.002332 0.003879 0.005133 0.006068 0.006686 0.007010 0.007073 0.006916 0.006584 0.006121 0.005571 0.004972 0.004357 0.003751 0.003177 0.002648 0.002174 0.001758 0.001402 0.001101 0.000853 0.000652 0.000491 0.000365 0.000267 0.000193 0.000137 0.000096 0.000066 0.000044 0.000029 0.000019 0.000011 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000012 -0.000018 -0.000027 -0.000038 -0.000055 -0.000078 -0.000108 -0.000149 -0.000203 -0.000274 -0.000367 -0.000486 -0.000637 -0.000825 -0.001056 -0.001335 -0.001668 -0.002056 -0.002502 -0.003001 -0.003548 -0.004129 -0.004726 -0.005317 -0.005870 -0.006352 -0.006725 -0.006950 -0.006987 -0.006801 -0.006361 -0.005648 -0.004659 -0.003411 -0.001951 -0.000355 0.001264 0.002762 0.003969 0.004705 0.004799 0.004112 0.002563 0.000151 -0.003034 -0.006803 -0.010882 -0.014943 -0.018630 -0.021615 -0.023636 -0.024531 -0.024268 -0.022939 -0.020747 -0.017970 -0.014906 -0.011831 -0.008944 -0.006339 -0.003999 -0.001808 0.000409 0.002840 0.005629 0.008832 0.012391 0.016129 0.019770 0.022974 0.025395 0.026732 0.026780 0.025464 0.022854 0.019159 0.014700 0.009864 0.005061 0.000665 -0.003017 -0.005780 -0.007528 -0.008272 -0.008111 -0.007205 -0.005752 -0.003959 -0.002017 -0.000093 0.001686 0.003229 0.004484 0.005429 0.006066 0.006416 0.006513 0.006396 0.006108 0.005693 0.005192 0.004640 0.004071 0.003509 0.002974 0.002481 0.002038 0.001649 0.001315 0.001034 0.000801 0.000612 0.000461 0.000343 0.000251 0.000181 0.000129 0.000090 0.000062 0.000042 0.000028 0.000018 0.000011 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000016 -0.000024 -0.000035 -0.000050 -0.000071 -0.000099 -0.000137 -0.000187 -0.000253 -0.000339 -0.000449 -0.000589 -0.000763 -0.000978 -0.001237 -0.001545 -0.001905 -0.002318 -0.002780 -0.003286 -0.003825 -0.004378 -0.004923 -0.005433 -0.005875 -0.006214 -0.006413 -0.006436 -0.006247 -0.005817 -0.005129 -0.004175 -0.002969 -0.001550 0.000015 0.001628 0.003161 0.004465 0.005378 0.005747 0.005445 0.004397 0.002597 0.000121 -0.002873 -0.006149 -0.009425 -0.012398 -0.014790 -0.016383 -0.017054 -0.016789 -0.015689 -0.013945 -0.011811 -0.009554 -0.007407 -0.005531 -0.003983 -0.002715 -0.001589 -0.000410 0.001020 0.002854 0.005161 0.007896 0.010900 0.013917 0.016630 0.018715 0.019887 0.019949 0.018822 0.016565 0.013362 0.009499 0.005326 0.001210 -0.002513 -0.005570 -0.007782 -0.009070 -0.009451 -0.009020 -0.007929 -0.006363 -0.004510 -0.002547 -0.000626 0.001139 0.002666 0.003909 0.004850 0.005493 0.005859 0.005981 0.005897 0.005647 0.005275 0.004818 0.004311 0.003786 0.003266 0.002770 0.002312 0.001900 0.001538 0.001227 0.000965 0.000748 0.000572 0.000431 0.000321 0.000235 0.000170 0.000121 0.000085 0.000059 0.000040 0.000027 0.000018 0.000011 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000009 -0.000014 -0.000021 -0.000031 -0.000045 -0.000064 -0.000090 -0.000125 -0.000171 -0.000232 -0.000311 -0.000412 -0.000541 -0.000701 -0.000899 -0.001137 -0.001421 -0.001752 -0.002131 -0.002557 -0.003022 -0.003517 -0.004025 -0.004526 -0.004993 -0.005397 -0.005704 -0.005879 -0.005889 -0.005700 -0.005285 -0.004623 -0.003706 -0.002544 -0.001166 0.000372 0.001987 0.003570 0.004991 0.006111 0.006796 0.006937 0.006463 0.005368 0.003711 0.001624 -0.000701 -0.003029 -0.005115 -0.006741 -0.007742 -0.008041 -0.007659 -0.006711 -0.005391 -0.003938 -0.002588 -0.001540 -0.000909 -0.000711 -0.000856 -0.001165 -0.001414 -0.001372 -0.000856 0.000230 0.001871 0.003935 0.006196 0.008361 0.010123 0.011208 0.011416 0.010655 0.008956 0.006464 0.003420 0.000123 -0.003110 -0.005987 -0.008275 -0.009820 -0.010560 -0.010514 -0.009773 -0.008476 -0.006788 -0.004880 -0.002907 -0.001004 0.000728 0.002220 0.003433 0.004352 0.004986 0.005354 0.005490 0.005428 0.005209 0.004873 0.004455 0.003990 0.003506 0.003026 0.002568 0.002144 0.001763 0.001428 0.001139 0.000896 0.000695 0.000532 0.000401 0.000298 0.000219 0.000158 0.000113 0.000080 0.000056 0.000038 0.000026 0.000017 0.000011 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000012 -0.000018 -0.000028 -0.000040 -0.000058 -0.000082 -0.000113 -0.000156 -0.000211 -0.000283 -0.000376 -0.000494 -0.000640 -0.000820 -0.001038 -0.001297 -0.001599 -0.001945 -0.002333 -0.002758 -0.003210 -0.003674 -0.004131 -0.004557 -0.004925 -0.005202 -0.005357 -0.005359 -0.005175 -0.004778 -0.004150 -0.003278 -0.002167 -0.000839 0.000661 0.002267 0.003888 0.005417 0.006736 0.007732 0.008313 0.008421 0.008045 0.007233 0.006091 0.004771 0.003458 0.002338 0.001569 0.001256 0.001426 0.002017 0.002890 0.003841 0.004643 0.005077 0.004983 0.004285 0.003014 0.001307 -0.000614 -0.002478 -0.004014 -0.004997 -0.005292 -0.004875 -0.003841 -0.002386 -0.000775 0.000701 0.001771 0.002228 0.001956 0.000950 -0.000693 -0.002786 -0.005086 -0.007333 -0.009282 -0.010738 -0.011575 -0.011742 -0.011262 -0.010216 -0.008728 -0.006940 -0.005002 -0.003047 -0.001190 0.000483 0.001914 0.003073 0.003951 0.004557 0.004912 0.005047 0.004998 0.004801 0.004493 0.004110 0.003682 0.003236 0.002794 0.002371 0.001980 0.001628 0.001319 0.001052 0.000828 0.000642 0.000491 0.000371 0.000276 0.000203 0.000147 0.000105 0.000075 0.000052 0.000036 0.000024 0.000016 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000010 -0.000016 -0.000024 -0.000036 -0.000052 -0.000073 -0.000102 -0.000141 -0.000191 -0.000256 -0.000341 -0.000447 -0.000580 -0.000744 -0.000941 -0.001175 -0.001448 -0.001762 -0.002113 -0.002498 -0.002908 -0.003329 -0.003745 -0.004132 -0.004465 -0.004716 -0.004855 -0.004853 -0.004680 -0.004311 -0.003726 -0.002911 -0.001866 -0.000607 0.000833 0.002403 0.004028 0.005624 0.007094 0.008349 0.009313 0.009939 0.010220 0.010192 0.009938 0.009576 0.009243 0.009070 0.009158 0.009553 0.010231 0.011089 0.011959 0.012627 0.012864 0.012474 0.011322 0.009372 0.006696 0.003477 -0.000017 -0.003468 -0.006561 -0.009027 -0.010685 -0.011470 -0.011437 -0.010749 -0.009644 -0.008399 -0.007282 -0.006514 -0.006236 -0.006497 -0.007246 -0.008356 -0.009643 -0.010901 -0.011934 -0.012584 -0.012747 -0.012385 -0.011519 -0.010218 -0.008588 -0.006749 -0.004826 -0.002931 -0.001159 0.000421 0.001762 0.002841 0.003654 0.004212 0.004538 0.004660 0.004611 0.004426 0.004140 0.003785 0.003390 0.002978 0.002570 0.002181 0.001821 0.001497 0.001212 0.000968 0.000761 0.000591 0.000452 0.000341 0.000254 0.000187 0.000136 0.000097 0.000069 0.000049 0.000034 0.000023 0.000015 0.000010 0.000006 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000002 -0.000004 -0.000008 -0.000013 -0.000021 -0.000032 -0.000046 -0.000066 -0.000092 -0.000126 -0.000172 -0.000231 -0.000307 -0.000403 -0.000522 -0.000669 -0.000846 -0.001057 -0.001302 -0.001584 -0.001900 -0.002246 -0.002615 -0.002995 -0.003370 -0.003720 -0.004022 -0.004251 -0.004379 -0.004379 -0.004225 -0.003892 -0.003361 -0.002618 -0.001660 -0.000495 0.000853 0.002343 0.003921 0.005518 0.007062 0.008483 0.009722 0.010745 0.011548 0.012163 0.012655 0.013110 0.013627 0.014289 0.015147 0.016195 0.017362 0.018508 0.019438 0.019924 0.019740 0.018700 0.016692 0.013711 0.009866 0.005376 0.000549 -0.004258 -0.008689 -0.012433 -0.015269 -0.017092 -0.017919 -0.017878 -0.017185 -0.016102 -0.014894 -0.013796 -0.012974 -0.012516 -0.012421 -0.012616 -0.012973 -0.013336 -0.013555 -0.013503 -0.013098 -0.012309 -0.011152 -0.009685 -0.007992 -0.006173 -0.004327 -0.002545 -0.000902 0.000546 0.001764 0.002736 0.003462 0.003954 0.004233 0.004328 0.004269 0.004087 0.003816 0.003483 0.003115 0.002734 0.002357 0.001999 0.001668 0.001371 0.001110 0.000885 0.000696 0.000540 0.000413 0.000312 0.000232 0.000171 0.000124 0.000089 0.000064 0.000045 0.000031 0.000021 0.000014 0.000009 0.000006 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000006 -0.000011 -0.000018 -0.000028 -0.000041 -0.000059 -0.000082 -0.000113 -0.000154 -0.000207 -0.000274 -0.000360 -0.000467 -0.000598 -0.000756 -0.000943 -0.001162 -0.001413 -0.001695 -0.002004 -0.002335 -0.002675 -0.003012 -0.003328 -0.003601 -0.003811 -0.003932 -0.003940 -0.003812 -0.003525 -0.003061 -0.002407 -0.001556 -0.000515 0.000702 0.002063 0.003529 0.005047 0.006564 0.008027 0.009398 0.010652 0.011793 0.012850 0.013875 0.014934 0.016093 0.017402 0.018868 0.020447 0.022030 0.023449 0.024486 0.024904 0.024476 0.023024 0.020454 0.016782 0.012139 0.006772 0.001016 -0.004747 -0.010130 -0.014795 -0.018486 -0.021066 -0.022519 -0.022946 -0.022538 -0.021542 -0.020219 -0.018813 -0.017513 -0.016438 -0.015630 -0.015062 -0.014655 -0.014298 -0.013877 -0.013294 -0.012481 -0.011412 -0.010097 -0.008578 -0.006922 -0.005206 -0.003506 -0.001895 -0.000429 0.000849 0.001912 0.002751 0.003368 0.003775 0.003994 0.004050 0.003970 0.003784 0.003520 0.003203 0.002858 0.002504 0.002156 0.001826 0.001522 0.001250 0.001011 0.000807 0.000634 0.000492 0.000376 0.000284 0.000211 0.000156 0.000113 0.000081 0.000058 0.000041 0.000028 0.000019 0.000013 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000005 -0.000010 -0.000016 -0.000025 -0.000036 -0.000052 -0.000073 -0.000101 -0.000137 -0.000184 -0.000244 -0.000320 -0.000414 -0.000530 -0.000669 -0.000835 -0.001028 -0.001250 -0.001500 -0.001774 -0.002068 -0.002371 -0.002672 -0.002956 -0.003204 -0.003398 -0.003516 -0.003538 -0.003442 -0.003209 -0.002823 -0.002273 -0.001551 -0.000662 0.000385 0.001566 0.002851 0.004203 0.005583 0.006955 0.008294 0.009591 0.010854 0.012114 0.013418 0.014818 0.016363 0.018074 0.019935 0.021875 0.023760 0.025404 0.026578 0.027038 0.026559 0.024971 0.022187 0.018235 0.013257 0.007510 0.001337 -0.004868 -0.010709 -0.015830 -0.019961 -0.022941 -0.024731 -0.025407 -0.025138 -0.024157 -0.022717 -0.021063 -0.019397 -0.017863 -0.016534 -0.015419 -0.014476 -0.013629 -0.012793 -0.011890 -0.010863 -0.009686 -0.008362 -0.006920 -0.005408 -0.003881 -0.002399 -0.001014 0.000231 0.001303 0.002184 0.002868 0.003358 0.003666 0.003813 0.003819 0.003711 0.003513 0.003250 0.002946 0.002619 0.002288 0.001966 0.001662 0.001384 0.001135 0.000918 0.000731 0.000575 0.000445 0.000340 0.000257 0.000191 0.000141 0.000102 0.000074 0.000052 0.000037 0.000026 0.000018 0.000012 0.000008 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000008 -0.000014 -0.000022 -0.000032 -0.000046 -0.000065 -0.000089 -0.000121 -0.000163 -0.000215 -0.000282 -0.000365 -0.000466 -0.000588 -0.000733 -0.000902 -0.001097 -0.001316 -0.001558 -0.001816 -0.002085 -0.002353 -0.002607 -0.002832 -0.003013 -0.003131 -0.003169 -0.003110 -0.002938 -0.002639 -0.002204 -0.001629 -0.000915 -0.000073 0.000881 0.001923 0.003027 0.004165 0.005314 0.006461 0.007609 0.008774 0.009991 0.011307 0.012770 0.014420 0.016267 0.018283 0.020384 0.022431 0.024229 0.025549 0.026149 0.025809 0.024362 0.021727 0.017929 0.013111 0.007519 0.001488 -0.004599 -0.010354 -0.015426 -0.019542 -0.022534 -0.024349 -0.025045 -0.024771 -0.023743 -0.022202 -0.020387 -0.018503 -0.016704 -0.015082 -0.013669 -0.012448 -0.011367 -0.010361 -0.009364 -0.008326 -0.007218 -0.006036 -0.004795 -0.003527 -0.002270 -0.001066 0.000045 0.001032 0.001872 0.002549 0.003062 0.003412 0.003612 0.003677 0.003628 0.003485 0.003270 0.003005 0.002708 0.002397 0.002086 0.001787 0.001507 0.001253 0.001026 0.000829 0.000660 0.000518 0.000401 0.000306 0.000231 0.000172 0.000126 0.000092 0.000066 0.000047 0.000033 0.000023 0.000016 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000001 -0.000003 -0.000007 -0.000012 -0.000019 -0.000029 -0.000041 -0.000057 -0.000079 -0.000107 -0.000143 -0.000189 -0.000247 -0.000319 -0.000407 -0.000512 -0.000638 -0.000784 -0.000953 -0.001144 -0.001355 -0.001581 -0.001817 -0.002053 -0.002279 -0.002484 -0.002653 -0.002774 -0.002830 -0.002810 -0.002701 -0.002493 -0.002181 -0.001763 -0.001242 -0.000628 0.000064 0.000815 0.001604 0.002411 0.003224 0.004039 0.004866 0.005733 0.006680 0.007759 0.009021 0.010506 0.012227 0.014158 0.016219 0.018274 0.020140 0.021597 0.022413 0.022375 0.021322 0.019171 0.015938 0.011747 0.006822 0.001469 -0.003960 -0.009105 -0.013638 -0.017303 -0.019936 -0.021481 -0.021984 -0.021579 -0.020460 -0.018852 -0.016978 -0.015036 -0.013177 -0.011497 -0.010039 -0.008798 -0.007735 -0.006794 -0.005918 -0.005057 -0.004180 -0.003273 -0.002340 -0.001398 -0.000473 0.000405 0.001210 0.001916 0.002506 0.002969 0.003302 0.003507 0.003594 0.003575 0.003466 0.003286 0.003051 0.002780 0.002488 0.002190 0.001898 0.001619 0.001362 0.001129 0.000923 0.000744 0.000592 0.000464 0.000359 0.000274 0.000206 0.000154 0.000113 0.000082 0.000059 0.000042 0.000029 0.000020 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000003 -0.000006 -0.000011 -0.000017 -0.000025 -0.000036 -0.000050 -0.000069 -0.000093 -0.000125 -0.000164 -0.000214 -0.000276 -0.000351 -0.000442 -0.000549 -0.000675 -0.000820 -0.000984 -0.001166 -0.001361 -0.001566 -0.001773 -0.001974 -0.002159 -0.002318 -0.002440 -0.002514 -0.002532 -0.002485 -0.002368 -0.002179 -0.001920 -0.001597 -0.001223 -0.000812 -0.000382 0.000049 0.000465 0.000860 0.001236 0.001612 0.002021 0.002514 0.003149 0.003987 0.005078 0.006446 0.008079 0.009913 0.011834 0.013677 0.015244 0.016321 0.016709 0.016250 0.014855 0.012524 0.009352 0.005525 0.001303 -0.003009 -0.007099 -0.010679 -0.013522 -0.015484 -0.016515 -0.016655 -0.016023 -0.014792 -0.013163 -0.011336 -0.009490 -0.007763 -0.006242 -0.004968 -0.003935 -0.003108 -0.002435 -0.001859 -0.001329 -0.000809 -0.000276 0.000273 0.000832 0.001386 0.001914 0.002396 0.002814 0.003152 0.003400 0.003554 0.003616 0.003590 0.003488 0.003321 0.003104 0.002849 0.002571 0.002284 0.001997 0.001721 0.001462 0.001225 0.001012 0.000826 0.000665 0.000528 0.000413 0.000320 0.000244 0.000183 0.000136 0.000100 0.000073 0.000052 0.000037 0.000026 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000010 -0.000015 -0.000022 -0.000032 -0.000044 -0.000060 -0.000081 -0.000108 -0.000142 -0.000184 -0.000237 -0.000300 -0.000377 -0.000468 -0.000574 -0.000697 -0.000836 -0.000991 -0.001158 -0.001334 -0.001513 -0.001689 -0.001854 -0.002002 -0.002124 -0.002214 -0.002266 -0.002276 -0.002244 -0.002171 -0.002064 -0.001933 -0.001794 -0.001663 -0.001560 -0.001503 -0.001505 -0.001571 -0.001693 -0.001849 -0.001998 -0.002083 -0.002035 -0.001780 -0.001253 -0.000410 0.000758 0.002217 0.003881 0.005616 0.007255 0.008607 0.009490 0.009752 0.009297 0.008101 0.006223 0.003799 0.001032 -0.001836 -0.004551 -0.006880 -0.008638 -0.009710 -0.010060 -0.009725 -0.008812 -0.007471 -0.005873 -0.004192 -0.002576 -0.001140 0.000047 0.000958 0.001607 0.002032 0.002290 0.002440 0.002537 0.002621 0.002720 0.002847 0.003001 0.003174 0.003352 0.003518 0.003657 0.003753 0.003797 0.003784 0.003711 0.003581 0.003402 0.003182 0.002930 0.002657 0.002374 0.002090 0.001815 0.001554 0.001313 0.001096 0.000903 0.000734 0.000590 0.000468 0.000366 0.000282 0.000215 0.000162 0.000120 0.000088 0.000064 0.000046 0.000032 0.000023 0.000015 0.000010 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000009 -0.000013 -0.000020 -0.000028 -0.000038 -0.000052 -0.000070 -0.000093 -0.000121 -0.000157 -0.000201 -0.000254 -0.000317 -0.000393 -0.000482 -0.000584 -0.000700 -0.000829 -0.000970 -0.001118 -0.001270 -0.001422 -0.001568 -0.001703 -0.001822 -0.001923 -0.002002 -0.002060 -0.002100 -0.002129 -0.002158 -0.002201 -0.002278 -0.002408 -0.002614 -0.002915 -0.003325 -0.003850 -0.004481 -0.005191 -0.005936 -0.006651 -0.007258 -0.007669 -0.007800 -0.007585 -0.006985 -0.006001 -0.004684 -0.003127 -0.001465 0.000143 0.001534 0.002563 0.003126 0.003173 0.002722 0.001854 0.000707 -0.000547 -0.001723 -0.002648 -0.003189 -0.003264 -0.002856 -0.002004 -0.000801 0.000626 0.002136 0.003592 0.004878 0.005911 0.006646 0.007078 0.007233 0.007161 0.006924 0.006586 0.006205 0.005827 0.005483 0.005189 0.004951 0.004764 0.004616 0.004492 0.004377 0.004256 0.004119 0.003957 0.003766 0.003546 0.003301 0.003035 0.002756 0.002469 0.002184 0.001906 0.001642 0.001397 0.001174 0.000975 0.000800 0.000648 0.000520 0.000411 0.000321 0.000247 0.000188 0.000141 0.000105 0.000077 0.000056 0.000040 0.000028 0.000019 0.000013 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000008 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000059 -0.000078 -0.000102 -0.000132 -0.000168 -0.000211 -0.000264 -0.000325 -0.000397 -0.000481 -0.000576 -0.000681 -0.000796 -0.000919 -0.001045 -0.001172 -0.001297 -0.001417 -0.001529 -0.001633 -0.001730 -0.001823 -0.001920 -0.002031 -0.002171 -0.002360 -0.002618 -0.002971 -0.003445 -0.004061 -0.004836 -0.005777 -0.006875 -0.008105 -0.009418 -0.010745 -0.011998 -0.013078 -0.013883 -0.014321 -0.014325 -0.013861 -0.012938 -0.011612 -0.009977 -0.008162 -0.006306 -0.004546 -0.002995 -0.001726 -0.000765 -0.000085 0.000384 0.000743 0.001107 0.001584 0.002256 0.003166 0.004314 0.005657 0.007113 0.008582 0.009954 0.011128 0.012026 0.012598 0.012829 0.012736 0.012362 0.011770 0.011028 0.010205 0.009363 0.008549 0.007798 0.007127 0.006543 0.006042 0.005614 0.005245 0.004917 0.004616 0.004329 0.004045 0.003759 0.003468 0.003172 0.002872 0.002573 0.002280 0.001996 0.001727 0.001477 0.001248 0.001042 0.000861 0.000703 0.000568 0.000454 0.000358 0.000279 0.000215 0.000163 0.000122 0.000090 0.000066 0.000048 0.000034 0.000024 0.000017 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000015 -0.000020 -0.000028 -0.000038 -0.000050 -0.000065 -0.000085 -0.000109 -0.000138 -0.000173 -0.000215 -0.000264 -0.000322 -0.000388 -0.000463 -0.000546 -0.000637 -0.000734 -0.000835 -0.000938 -0.001040 -0.001141 -0.001241 -0.001340 -0.001444 -0.001557 -0.001691 -0.001859 -0.002079 -0.002374 -0.002770 -0.003294 -0.003976 -0.004840 -0.005906 -0.007184 -0.008667 -0.010330 -0.012126 -0.013981 -0.015803 -0.017481 -0.018900 -0.019946 -0.020525 -0.020567 -0.020047 -0.018979 -0.017422 -0.015470 -0.013241 -0.010862 -0.008450 -0.006101 -0.003879 -0.001810 0.000114 0.001927 0.003677 0.005410 0.007160 0.008937 0.010719 0.012463 0.014100 0.015551 0.016742 0.017605 0.018100 0.018209 0.017947 0.017352 0.016485 0.015418 0.014227 0.012984 0.011751 0.010576 0.009493 0.008521 0.007665 0.006922 0.006279 0.005722 0.005234 0.004799 0.004400 0.004028 0.003674 0.003333 0.003003 0.002684 0.002377 0.002084 0.001808 0.001552 0.001317 0.001105 0.000918 0.000754 0.000613 0.000494 0.000393 0.000310 0.000241 0.000185 0.000140 0.000105 0.000077 0.000056 0.000041 0.000029 0.000020 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000041 -0.000054 -0.000069 -0.000089 -0.000112 -0.000139 -0.000172 -0.000209 -0.000253 -0.000303 -0.000360 -0.000423 -0.000492 -0.000565 -0.000640 -0.000717 -0.000795 -0.000874 -0.000955 -0.001041 -0.001139 -0.001255 -0.001404 -0.001600 -0.001866 -0.002225 -0.002705 -0.003338 -0.004155 -0.005183 -0.006445 -0.007954 -0.009706 -0.011679 -0.013825 -0.016074 -0.018329 -0.020477 -0.022389 -0.023936 -0.025002 -0.025491 -0.025343 -0.024539 -0.023104 -0.021101 -0.018627 -0.015796 -0.012730 -0.009541 -0.006323 -0.003148 -0.000062 0.002913 0.005765 0.008491 0.011080 0.013513 0.015756 0.017762 0.019478 0.020848 0.021824 0.022375 0.022491 0.022186 0.021497 0.020484 0.019218 0.017780 0.016248 0.014697 0.013185 0.011761 0.010454 0.009281 0.008248 0.007347 0.006567 0.005892 0.005303 0.004783 0.004317 0.003893 0.003501 0.003135 0.002791 0.002467 0.002163 0.001880 0.001618 0.001378 0.001161 0.000969 0.000800 0.000654 0.000529 0.000424 0.000337 0.000265 0.000205 0.000157 0.000119 0.000089 0.000065 0.000047 0.000034 0.000024 0.000017 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000055 -0.000070 -0.000088 -0.000108 -0.000132 -0.000160 -0.000192 -0.000228 -0.000268 -0.000312 -0.000359 -0.000409 -0.000459 -0.000511 -0.000562 -0.000615 -0.000671 -0.000735 -0.000814 -0.000917 -0.001057 -0.001254 -0.001527 -0.001904 -0.002414 -0.003088 -0.003960 -0.005059 -0.006410 -0.008028 -0.009914 -0.012047 -0.014385 -0.016860 -0.019377 -0.021822 -0.024062 -0.025961 -0.027386 -0.028222 -0.028386 -0.027831 -0.026553 -0.024591 -0.022021 -0.018946 -0.015485 -0.011761 -0.007893 -0.003983 -0.000118 0.003633 0.007215 0.010584 0.013699 0.016519 0.019002 0.021104 0.022783 0.024005 0.024748 0.025010 0.024805 0.024171 0.023165 0.021859 0.020331 0.018666 0.016940 0.015224 0.013575 0.012033 0.010627 0.009370 0.008263 0.007300 0.006465 0.005743 0.005115 0.004565 0.004077 0.003637 0.003238 0.002871 0.002533 0.002220 0.001932 0.001666 0.001424 0.001205 0.001010 0.000838 0.000688 0.000560 0.000451 0.000360 0.000285 0.000223 0.000173 0.000132 0.000099 0.000074 0.000054 0.000039 0.000028 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000042 -0.000053 -0.000066 -0.000081 -0.000097 -0.000116 -0.000137 -0.000160 -0.000185 -0.000211 -0.000238 -0.000266 -0.000292 -0.000317 -0.000341 -0.000364 -0.000390 -0.000424 -0.000472 -0.000544 -0.000656 -0.000823 -0.001069 -0.001419 -0.001902 -0.002551 -0.003398 -0.004474 -0.005805 -0.007408 -0.009285 -0.011423 -0.013782 -0.016301 -0.018891 -0.021442 -0.023825 -0.025900 -0.027531 -0.028593 -0.028988 -0.028650 -0.027556 -0.025724 -0.023214 -0.020116 -0.016543 -0.012624 -0.008487 -0.004257 -0.000046 0.004048 0.007942 0.011565 0.014857 0.017767 0.020249 0.022267 0.023792 0.024807 0.025312 0.025324 0.024879 0.024028 0.022840 0.021392 0.019763 0.018034 0.016278 0.014556 0.012920 0.011403 0.010028 0.008804 0.007729 0.006795 0.005988 0.005290 0.004684 0.004155 0.003686 0.003268 0.002891 0.002547 0.002234 0.001946 0.001684 0.001445 0.001228 0.001035 0.000863 0.000712 0.000582 0.000472 0.000379 0.000301 0.000237 0.000185 0.000143 0.000109 0.000082 0.000060 0.000044 0.000032 0.000022 0.000015 0.000010 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000056 -0.000066 -0.000077 -0.000088 -0.000099 -0.000110 -0.000121 -0.000130 -0.000136 -0.000139 -0.000137 -0.000132 -0.000124 -0.000115 -0.000111 -0.000118 -0.000146 -0.000208 -0.000321 -0.000507 -0.000788 -0.001195 -0.001757 -0.002505 -0.003470 -0.004678 -0.006147 -0.007883 -0.009876 -0.012093 -0.014480 -0.016958 -0.019426 -0.021763 -0.023838 -0.025516 -0.026675 -0.027210 -0.027048 -0.026153 -0.024531 -0.022227 -0.019320 -0.015914 -0.012135 -0.008112 -0.003977 0.000148 0.004151 0.007936 0.011423 0.014547 0.017253 0.019502 0.021265 0.022528 0.023288 0.023561 0.023378 0.022783 0.021838 0.020611 0.019176 0.017610 0.015983 0.014357 0.012785 0.011306 0.009948 0.008726 0.007645 0.006701 0.005883 0.005177 0.004567 0.004038 0.003575 0.003166 0.002801 0.002472 0.002173 0.001900 0.001651 0.001424 0.001218 0.001033 0.000867 0.000721 0.000593 0.000483 0.000390 0.000312 0.000247 0.000194 0.000151 0.000116 0.000088 0.000066 0.000048 0.000035 0.000025 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000038 -0.000042 -0.000045 -0.000046 -0.000045 -0.000041 -0.000033 -0.000019 0.000001 0.000028 0.000062 0.000104 0.000150 0.000197 0.000239 0.000268 0.000271 0.000233 0.000136 -0.000043 -0.000330 -0.000752 -0.001339 -0.002119 -0.003116 -0.004351 -0.005830 -0.007548 -0.009479 -0.011579 -0.013781 -0.015996 -0.018118 -0.020030 -0.021609 -0.022741 -0.023328 -0.023296 -0.022607 -0.021259 -0.019287 -0.016758 -0.013768 -0.010429 -0.006866 -0.003202 0.000443 0.003960 0.007257 0.010257 0.012900 0.015142 0.016953 0.018316 0.019229 0.019703 0.019760 0.019438 0.018787 0.017863 0.016731 0.015456 0.014101 0.012723 0.011371 0.010084 0.008889 0.007806 0.006842 0.005997 0.005265 0.004634 0.004092 0.003624 0.003218 0.002861 0.002544 0.002258 0.001999 0.001761 0.001543 0.001342 0.001159 0.000991 0.000840 0.000705 0.000585 0.000481 0.000390 0.000314 0.000250 0.000198 0.000155 0.000120 0.000092 0.000070 0.000052 0.000038 0.000027 0.000019 0.000013 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000014 -0.000014 -0.000012 -0.000007 0.000001 0.000013 0.000029 0.000053 0.000084 0.000125 0.000177 0.000240 0.000315 0.000401 0.000494 0.000591 0.000684 0.000764 0.000818 0.000829 0.000778 0.000644 0.000401 0.000024 -0.000513 -0.001233 -0.002155 -0.003288 -0.004631 -0.006165 -0.007857 -0.009652 -0.011478 -0.013248 -0.014863 -0.016221 -0.017222 -0.017782 -0.017836 -0.017351 -0.016321 -0.014777 -0.012776 -0.010399 -0.007744 -0.004920 -0.002035 0.000809 0.003519 0.006018 0.008247 0.010161 0.011732 0.012946 0.013800 0.014303 0.014472 0.014337 0.013934 0.013307 0.012506 0.011583 0.010586 0.009563 0.008552 0.007586 0.006689 0.005875 0.005154 0.004527 0.003988 0.003530 0.003141 0.002809 0.002524 0.002275 0.002053 0.001851 0.001666 0.001492 0.001329 0.001174 0.001029 0.000894 0.000769 0.000654 0.000550 0.000457 0.000376 0.000305 0.000245 0.000195 0.000153 0.000120 0.000092 0.000071 0.000053 0.000040 0.000029 0.000021 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000000 0.000002 0.000007 0.000014 0.000025 0.000040 0.000061 0.000089 0.000126 0.000173 0.000233 0.000308 0.000399 0.000507 0.000631 0.000772 0.000926 0.001089 0.001252 0.001406 0.001538 0.001632 0.001671 0.001633 0.001497 0.001240 0.000842 0.000283 -0.000446 -0.001347 -0.002410 -0.003612 -0.004912 -0.006256 -0.007578 -0.008802 -0.009848 -0.010640 -0.011112 -0.011216 -0.010925 -0.010240 -0.009185 -0.007811 -0.006183 -0.004383 -0.002495 -0.000605 0.001211 0.002887 0.004372 0.005632 0.006646 0.007408 0.007922 0.008200 0.008260 0.008125 0.007824 0.007389 0.006853 0.006252 0.005619 0.004985 0.004376 0.003812 0.003306 0.002866 0.002496 0.002192 0.001950 0.001761 0.001615 0.001501 0.001410 0.001333 0.001263 0.001194 0.001124 0.001051 0.000973 0.000891 0.000807 0.000721 0.000637 0.000555 0.000477 0.000405 0.000338 0.000279 0.000227 0.000182 0.000144 0.000113 0.000088 0.000068 0.000052 0.000039 0.000029 0.000021 0.000015 0.000010 0.000007 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000024 0.000036 0.000052 0.000073 0.000102 0.000139 0.000187 0.000248 0.000325 0.000421 0.000536 0.000675 0.000838 0.001025 0.001235 0.001467 0.001714 0.001972 0.002229 0.002475 0.002695 0.002873 0.002991 0.003031 0.002973 0.002801 0.002503 0.002073 0.001516 0.000845 0.000084 -0.000730 -0.001553 -0.002333 -0.003017 -0.003552 -0.003897 -0.004020 -0.003911 -0.003575 -0.003036 -0.002337 -0.001530 -0.000674 0.000170 0.000947 0.001612 0.002131 0.002486 0.002674 0.002703 0.002591 0.002361 0.002040 0.001654 0.001231 0.000793 0.000364 -0.000036 -0.000390 -0.000684 -0.000910 -0.001063 -0.001144 -0.001157 -0.001111 -0.001014 -0.000879 -0.000717 -0.000540 -0.000359 -0.000185 -0.000024 0.000118 0.000236 0.000329 0.000396 0.000440 0.000462 0.000465 0.000452 0.000427 0.000394 0.000355 0.000313 0.000271 0.000230 0.000192 0.000157 0.000126 0.000100 0.000078 0.000060 0.000046 0.000035 0.000027 0.000020 0.000015 0.000010 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000005 0.000008 0.000011 0.000015 0.000020 0.000028 0.000038 0.000053 0.000072 0.000099 0.000133 0.000178 0.000236 0.000309 0.000400 0.000513 0.000652 0.000818 0.001014 0.001244 0.001507 0.001804 0.002133 0.002491 0.002870 0.003264 0.003662 0.004053 0.004422 0.004754 0.005033 0.005243 0.005373 0.005413 0.005360 0.005218 0.004998 0.004719 0.004403 0.004078 0.003772 0.003510 0.003312 0.003186 0.003130 0.003130 0.003159 0.003183 0.003164 0.003063 0.002845 0.002488 0.001978 0.001319 0.000528 -0.000367 -0.001326 -0.002307 -0.003268 -0.004169 -0.004975 -0.005661 -0.006208 -0.006605 -0.006846 -0.006935 -0.006878 -0.006689 -0.006385 -0.005986 -0.005513 -0.004989 -0.004436 -0.003872 -0.003316 -0.002782 -0.002281 -0.001824 -0.001416 -0.001060 -0.000756 -0.000504 -0.000300 -0.000141 -0.000021 0.000064 0.000121 0.000154 0.000170 0.000172 0.000164 0.000150 0.000133 0.000114 0.000095 0.000077 0.000061 0.000047 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000049 0.000065 0.000088 0.000118 0.000157 0.000208 0.000273 0.000355 0.000458 0.000586 0.000743 0.000932 0.001158 0.001424 0.001735 0.002090 0.002493 0.002941 0.003432 0.003962 0.004525 0.005113 0.005715 0.006318 0.006911 0.007478 0.008006 0.008483 0.008901 0.009254 0.009540 0.009762 0.009924 0.010030 0.010083 0.010086 0.010032 0.009913 0.009710 0.009399 0.008954 0.008347 0.007550 0.006546 0.005327 0.003899 0.002283 0.000515 -0.001352 -0.003258 -0.005136 -0.006921 -0.008552 -0.009977 -0.011158 -0.012070 -0.012701 -0.013052 -0.013133 -0.012965 -0.012576 -0.011999 -0.011271 -0.010430 -0.009512 -0.008552 -0.007581 -0.006626 -0.005710 -0.004849 -0.004055 -0.003338 -0.002701 -0.002146 -0.001670 -0.001270 -0.000939 -0.000672 -0.000461 -0.000298 -0.000177 -0.000090 -0.000030 0.000009 0.000033 0.000044 0.000048 0.000046 0.000041 0.000034 0.000028 0.000021 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000032 0.000042 0.000056 0.000074 0.000098 0.000131 0.000173 0.000228 0.000298 0.000387 0.000499 0.000638 0.000809 0.001017 0.001266 0.001563 0.001912 0.002316 0.002780 0.003306 0.003893 0.004541 0.005247 0.006006 0.006811 0.007652 0.008519 0.009398 0.010275 0.011135 0.011966 0.012752 0.013483 0.014145 0.014725 0.015208 0.015578 0.015813 0.015888 0.015775 0.015443 0.014861 0.013999 0.012835 0.011355 0.009558 0.007459 0.005091 0.002506 -0.000229 -0.003032 -0.005815 -0.008486 -0.010959 -0.013161 -0.015029 -0.016523 -0.017619 -0.018312 -0.018613 -0.018548 -0.018155 -0.017478 -0.016567 -0.015477 -0.014258 -0.012961 -0.011630 -0.010304 -0.009017 -0.007792 -0.006650 -0.005605 -0.004662 -0.003827 -0.003098 -0.002472 -0.001941 -0.001498 -0.001136 -0.000844 -0.000614 -0.000436 -0.000302 -0.000202 -0.000130 -0.000080 -0.000046 -0.000024 -0.000011 -0.000004 -0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000046 0.000060 0.000079 0.000105 0.000138 0.000183 0.000240 0.000313 0.000407 0.000525 0.000671 0.000852 0.001072 0.001339 0.001658 0.002035 0.002477 0.002989 0.003575 0.004239 0.004981 0.005802 0.006700 0.007671 0.008706 0.009798 0.010932 0.012095 0.013270 0.014437 0.015578 0.016671 0.017691 0.018611 0.019401 0.020026 0.020446 0.020622 0.020511 0.020069 0.019261 0.018055 0.016434 0.014393 0.011949 0.009135 0.006006 0.002639 -0.000873 -0.004425 -0.007905 -0.011204 -0.014221 -0.016869 -0.019082 -0.020817 -0.022051 -0.022787 -0.023044 -0.022861 -0.022288 -0.021383 -0.020212 -0.018837 -0.017324 -0.015731 -0.014110 -0.012507 -0.010956 -0.009489 -0.008124 -0.006876 -0.005753 -0.004757 -0.003886 -0.003136 -0.002498 -0.001964 -0.001522 -0.001164 -0.000877 -0.000651 -0.000477 -0.000344 -0.000245 -0.000173 -0.000120 -0.000083 -0.000058 -0.000041 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000062 0.000081 0.000107 0.000142 0.000187 0.000245 0.000320 0.000415 0.000535 0.000685 0.000871 0.001099 0.001376 0.001709 0.002105 0.002571 0.003116 0.003745 0.004462 0.005273 0.006179 0.007180 0.008273 0.009454 0.010714 0.012041 0.013420 0.014831 0.016252 0.017660 0.019023 0.020310 0.021482 0.022497 0.023307 0.023861 0.024105 0.023985 0.023454 0.022468 0.020999 0.019032 0.016572 0.013646 0.010304 0.006618 0.002683 -0.001391 -0.005479 -0.009457 -0.013200 -0.016598 -0.019557 -0.022009 -0.023908 -0.025236 -0.025998 -0.026223 -0.025956 -0.025257 -0.024195 -0.022842 -0.021271 -0.019555 -0.017757 -0.015934 -0.014135 -0.012400 -0.010759 -0.009233 -0.007839 -0.006583 -0.005469 -0.004493 -0.003649 -0.002931 -0.002326 -0.001824 -0.001414 -0.001083 -0.000820 -0.000615 -0.000457 -0.000336 -0.000246 -0.000179 -0.000130 -0.000094 -0.000069 -0.000051 -0.000039 -0.000029 -0.000022 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000047 0.000062 0.000082 0.000107 0.000141 0.000186 0.000244 0.000318 0.000413 0.000533 0.000684 0.000870 0.001100 0.001380 0.001718 0.002123 0.002601 0.003163 0.003816 0.004565 0.005417 0.006376 0.007442 0.008615 0.009892 0.011263 0.012718 0.014240 0.015809 0.017400 0.018983 0.020525 0.021986 0.023321 0.024479 0.025404 0.026036 0.026314 0.026178 0.025576 0.024464 0.022814 0.020615 0.017879 0.014642 0.010964 0.006929 0.002644 -0.001770 -0.006180 -0.010450 -0.014451 -0.018067 -0.021203 -0.023788 -0.025777 -0.027155 -0.027930 -0.028135 -0.027821 -0.027052 -0.025902 -0.024449 -0.022771 -0.020942 -0.019028 -0.017091 -0.015180 -0.013336 -0.011592 -0.009969 -0.008485 -0.007146 -0.005955 -0.004911 -0.004007 -0.003234 -0.002582 -0.002039 -0.001593 -0.001232 -0.000943 -0.000716 -0.000539 -0.000403 -0.000300 -0.000222 -0.000164 -0.000121 -0.000090 -0.000067 -0.000051 -0.000038 -0.000029 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000047 0.000061 0.000080 0.000105 0.000138 0.000182 0.000238 0.000310 0.000403 0.000520 0.000668 0.000851 0.001078 0.001355 0.001691 0.002093 0.002572 0.003137 0.003795 0.004555 0.005422 0.006403 0.007499 0.008710 0.010033 0.011461 0.012982 0.014579 0.016230 0.017910 0.019585 0.021219 0.022768 0.024182 0.025407 0.026381 0.027040 0.027322 0.027163 0.026510 0.025321 0.023568 0.021245 0.018370 0.014983 0.011151 0.006965 0.002535 -0.002012 -0.006539 -0.010911 -0.014997 -0.018680 -0.021867 -0.024487 -0.026499 -0.027887 -0.028664 -0.028861 -0.028534 -0.027746 -0.026574 -0.025096 -0.023390 -0.021531 -0.019585 -0.017614 -0.015667 -0.013787 -0.012005 -0.010345 -0.008823 -0.007448 -0.006223 -0.005147 -0.004213 -0.003413 -0.002736 -0.002171 -0.001705 -0.001326 -0.001022 -0.000782 -0.000593 -0.000448 -0.000336 -0.000251 -0.000187 -0.000139 -0.000104 -0.000078 -0.000059 -0.000044 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000045 0.000059 0.000077 0.000102 0.000133 0.000174 0.000228 0.000297 0.000385 0.000498 0.000640 0.000817 0.001036 0.001305 0.001631 0.002023 0.002492 0.003045 0.003693 0.004443 0.005303 0.006278 0.007370 0.008581 0.009908 0.011342 0.012873 0.014483 0.016151 0.017848 0.019540 0.021190 0.022751 0.024172 0.025397 0.026365 0.027010 0.027270 0.027084 0.026399 0.025177 0.023392 0.021043 0.018150 0.014757 0.010932 0.006767 0.002373 -0.002126 -0.006595 -0.010903 -0.014921 -0.018540 -0.021669 -0.024240 -0.026215 -0.027580 -0.028346 -0.028547 -0.028235 -0.027472 -0.026333 -0.024893 -0.023227 -0.021409 -0.019502 -0.017567 -0.015651 -0.013796 -0.012034 -0.010389 -0.008878 -0.007510 -0.006288 -0.005213 -0.004278 -0.003475 -0.002794 -0.002225 -0.001754 -0.001370 -0.001061 -0.000815 -0.000622 -0.000472 -0.000356 -0.000267 -0.000200 -0.000150 -0.000112 -0.000084 -0.000063 -0.000047 -0.000036 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000043 0.000057 0.000074 0.000097 0.000126 0.000165 0.000215 0.000280 0.000363 0.000469 0.000603 0.000771 0.000978 0.001234 0.001545 0.001920 0.002368 0.002900 0.003524 0.004248 0.005079 0.006024 0.007084 0.008262 0.009554 0.010952 0.012446 0.014017 0.015644 0.017299 0.018947 0.020550 0.022062 0.023432 0.024606 0.025522 0.026121 0.026342 0.026127 0.025429 0.024213 0.022458 0.020164 0.017354 0.014072 0.010385 0.006383 0.002172 -0.002131 -0.006399 -0.010507 -0.014337 -0.017785 -0.020767 -0.023222 -0.025111 -0.026424 -0.027170 -0.027381 -0.027105 -0.026401 -0.025337 -0.023984 -0.022412 -0.020690 -0.018879 -0.017035 -0.015204 -0.013426 -0.011732 -0.010147 -0.008687 -0.007361 -0.006176 -0.005130 -0.004218 -0.003434 -0.002769 -0.002210 -0.001747 -0.001369 -0.001063 -0.000820 -0.000628 -0.000478 -0.000362 -0.000273 -0.000205 -0.000154 -0.000115 -0.000086 -0.000065 -0.000049 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000031 0.000041 0.000053 0.000070 0.000091 0.000118 0.000154 0.000200 0.000260 0.000337 0.000435 0.000559 0.000715 0.000909 0.001148 0.001439 0.001791 0.002212 0.002713 0.003301 0.003985 0.004771 0.005666 0.006672 0.007790 0.009016 0.010344 0.011762 0.013254 0.014796 0.016363 0.017919 0.019428 0.020844 0.022121 0.023204 0.024039 0.024570 0.024740 0.024499 0.023806 0.022628 0.020951 0.018776 0.016127 0.013047 0.009599 0.005867 0.001948 -0.002049 -0.006009 -0.009817 -0.013368 -0.016567 -0.019337 -0.021623 -0.023391 -0.024629 -0.025346 -0.025570 -0.025344 -0.024720 -0.023760 -0.022528 -0.021088 -0.019502 -0.017828 -0.016116 -0.014410 -0.012748 -0.011161 -0.009669 -0.008292 -0.007039 -0.005916 -0.004922 -0.004055 -0.003308 -0.002672 -0.002138 -0.001694 -0.001330 -0.001036 -0.000801 -0.000615 -0.000470 -0.000357 -0.000270 -0.000203 -0.000152 -0.000114 -0.000086 -0.000064 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000029 0.000038 0.000050 0.000065 0.000084 0.000110 0.000142 0.000184 0.000238 0.000308 0.000397 0.000511 0.000654 0.000831 0.001051 0.001319 0.001643 0.002032 0.002495 0.003039 0.003673 0.004403 0.005233 0.006166 0.007203 0.008341 0.009573 0.010888 0.012269 0.013695 0.015140 0.016571 0.017952 0.019243 0.020397 0.021366 0.022101 0.022551 0.022668 0.022407 0.021732 0.020619 0.019056 0.017047 0.014614 0.011798 0.008657 0.005267 0.001714 -0.001904 -0.005485 -0.008929 -0.012141 -0.015038 -0.017552 -0.019635 -0.021255 -0.022401 -0.023081 -0.023318 -0.023147 -0.022615 -0.021775 -0.020684 -0.019399 -0.017975 -0.016464 -0.014911 -0.013359 -0.011840 -0.010384 -0.009012 -0.007741 -0.006582 -0.005541 -0.004617 -0.003810 -0.003114 -0.002520 -0.002020 -0.001604 -0.001262 -0.000986 -0.000764 -0.000588 -0.000450 -0.000342 -0.000259 -0.000196 -0.000147 -0.000110 -0.000083 -0.000062 -0.000047 -0.000035 -0.000026 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000046 0.000060 0.000077 0.000100 0.000129 0.000166 0.000215 0.000277 0.000358 0.000460 0.000589 0.000749 0.000948 0.001190 0.001485 0.001838 0.002258 0.002753 0.003330 0.003994 0.004749 0.005598 0.006541 0.007576 0.008694 0.009887 0.011138 0.012427 0.013729 0.015014 0.016249 0.017395 0.018411 0.019255 0.019882 0.020248 0.020313 0.020039 0.019397 0.018367 0.016942 0.015128 0.012945 0.010430 0.007635 0.004627 0.001481 -0.001719 -0.004884 -0.007927 -0.010769 -0.013336 -0.015571 -0.017431 -0.018888 -0.019932 -0.020567 -0.020812 -0.020696 -0.020259 -0.019545 -0.018603 -0.017482 -0.016231 -0.014896 -0.013518 -0.012134 -0.010774 -0.009466 -0.008229 -0.007080 -0.006030 -0.005083 -0.004243 -0.003507 -0.002870 -0.002327 -0.001869 -0.001487 -0.001173 -0.000917 -0.000712 -0.000549 -0.000421 -0.000321 -0.000243 -0.000184 -0.000138 -0.000104 -0.000078 -0.000059 -0.000044 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000042 0.000055 0.000070 0.000090 0.000116 0.000149 0.000191 0.000247 0.000318 0.000408 0.000523 0.000666 0.000842 0.001059 0.001321 0.001637 0.002013 0.002455 0.002971 0.003564 0.004239 0.004997 0.005839 0.006760 0.007756 0.008817 0.009927 0.011068 0.012217 0.013347 0.014427 0.015422 0.016297 0.017013 0.017532 0.017818 0.017837 0.017558 0.016960 0.016026 0.014753 0.013148 0.011230 0.009031 0.006597 0.003984 0.001257 -0.001513 -0.004252 -0.006887 -0.009350 -0.011580 -0.013529 -0.015158 -0.016446 -0.017381 -0.017965 -0.018212 -0.018147 -0.017800 -0.017209 -0.016413 -0.015457 -0.014381 -0.013225 -0.012025 -0.010814 -0.009620 -0.008466 -0.007373 -0.006353 -0.005419 -0.004575 -0.003825 -0.003166 -0.002596 -0.002108 -0.001696 -0.001352 -0.001069 -0.000838 -0.000652 -0.000503 -0.000386 -0.000295 -0.000224 -0.000169 -0.000128 -0.000096 -0.000073 -0.000055 -0.000041 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000030 0.000038 0.000049 0.000063 0.000080 0.000102 0.000131 0.000168 0.000216 0.000278 0.000358 0.000458 0.000583 0.000738 0.000929 0.001159 0.001437 0.001767 0.002156 0.002610 0.003131 0.003723 0.004389 0.005126 0.005933 0.006803 0.007728 0.008695 0.009686 0.010681 0.011655 0.012581 0.013427 0.014164 0.014757 0.015176 0.015390 0.015371 0.015097 0.014550 0.013719 0.012603 0.011210 0.009556 0.007670 0.005591 0.003366 0.001048 -0.001304 -0.003628 -0.005866 -0.007960 -0.009862 -0.011531 -0.012935 -0.014053 -0.014877 -0.015406 -0.015650 -0.015626 -0.015360 -0.014882 -0.014225 -0.013424 -0.012516 -0.011532 -0.010507 -0.009466 -0.008436 -0.007437 -0.006487 -0.005599 -0.004783 -0.004044 -0.003386 -0.002807 -0.002306 -0.001876 -0.001513 -0.001209 -0.000957 -0.000752 -0.000586 -0.000453 -0.000349 -0.000266 -0.000203 -0.000153 -0.000116 -0.000088 -0.000066 -0.000050 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000043 0.000055 0.000070 0.000089 0.000114 0.000146 0.000187 0.000241 0.000309 0.000396 0.000504 0.000638 0.000803 0.001003 0.001243 0.001529 0.001866 0.002258 0.002709 0.003220 0.003794 0.004429 0.005123 0.005871 0.006664 0.007491 0.008336 0.009182 0.010006 0.010785 0.011491 0.012099 0.012580 0.012909 0.013061 0.013015 0.012753 0.012263 0.011537 0.010576 0.009387 0.007987 0.006399 0.004655 0.002793 0.000858 -0.001102 -0.003040 -0.004907 -0.006657 -0.008251 -0.009656 -0.010845 -0.011801 -0.012516 -0.012986 -0.013220 -0.013228 -0.013032 -0.012654 -0.012121 -0.011463 -0.010709 -0.009887 -0.009025 -0.008146 -0.007272 -0.006422 -0.005611 -0.004850 -0.004149 -0.003514 -0.002946 -0.002447 -0.002014 -0.001642 -0.001327 -0.001063 -0.000844 -0.000664 -0.000519 -0.000402 -0.000309 -0.000237 -0.000180 -0.000137 -0.000104 -0.000078 -0.000059 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000061 0.000077 0.000098 0.000125 0.000160 0.000206 0.000264 0.000338 0.000430 0.000545 0.000685 0.000855 0.001060 0.001304 0.001591 0.001925 0.002308 0.002743 0.003230 0.003768 0.004355 0.004987 0.005655 0.006351 0.007060 0.007766 0.008452 0.009095 0.009674 0.010166 0.010548 0.010800 0.010902 0.010838 0.010595 0.010164 0.009540 0.008727 0.007730 0.006564 0.005248 0.003810 0.002279 0.000691 -0.000917 -0.002505 -0.004037 -0.005476 -0.006790 -0.007954 -0.008946 -0.009751 -0.010360 -0.010771 -0.010988 -0.011020 -0.010880 -0.010587 -0.010164 -0.009631 -0.009016 -0.008340 -0.007626 -0.006896 -0.006167 -0.005455 -0.004773 -0.004133 -0.003541 -0.003003 -0.002523 -0.002099 -0.001731 -0.001414 -0.001146 -0.000920 -0.000732 -0.000578 -0.000452 -0.000351 -0.000271 -0.000207 -0.000158 -0.000120 -0.000091 -0.000069 -0.000053 -0.000040 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000033 0.000041 0.000052 0.000066 0.000083 0.000106 0.000135 0.000174 0.000223 0.000285 0.000363 0.000459 0.000577 0.000720 0.000892 0.001097 0.001337 0.001617 0.001938 0.002302 0.002709 0.003158 0.003647 0.004172 0.004727 0.005302 0.005887 0.006467 0.007027 0.007549 0.008015 0.008407 0.008705 0.008893 0.008956 0.008883 0.008663 0.008291 0.007765 0.007088 0.006265 0.005309 0.004237 0.003068 0.001829 0.000545 -0.000752 -0.002034 -0.003271 -0.004436 -0.005503 -0.006453 -0.007267 -0.007934 -0.008446 -0.008799 -0.008995 -0.009040 -0.008945 -0.008723 -0.008391 -0.007967 -0.007472 -0.006924 -0.006343 -0.005745 -0.005146 -0.004559 -0.003996 -0.003465 -0.002974 -0.002527 -0.002126 -0.001773 -0.001465 -0.001200 -0.000975 -0.000785 -0.000626 -0.000496 -0.000389 -0.000303 -0.000234 -0.000179 -0.000137 -0.000104 -0.000079 -0.000060 -0.000046 -0.000035 -0.000027 -0.000020 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000035 0.000044 0.000055 0.000069 0.000088 0.000113 0.000145 0.000186 0.000237 0.000302 0.000382 0.000479 0.000598 0.000740 0.000909 0.001108 0.001339 0.001604 0.001903 0.002238 0.002607 0.003009 0.003438 0.003892 0.004360 0.004835 0.005304 0.005754 0.006171 0.006540 0.006846 0.007074 0.007211 0.007245 0.007169 0.006976 0.006661 0.006225 0.005670 0.005002 0.004230 0.003369 0.002434 0.001445 0.000423 -0.000609 -0.001629 -0.002614 -0.003543 -0.004397 -0.005160 -0.005820 -0.006364 -0.006787 -0.007084 -0.007257 -0.007308 -0.007246 -0.007080 -0.006824 -0.006492 -0.006099 -0.005662 -0.005195 -0.004713 -0.004229 -0.003753 -0.003294 -0.002862 -0.002460 -0.002094 -0.001765 -0.001475 -0.001222 -0.001003 -0.000817 -0.000660 -0.000529 -0.000419 -0.000330 -0.000257 -0.000199 -0.000153 -0.000117 -0.000089 -0.000068 -0.000052 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000036 0.000046 0.000057 0.000073 0.000093 0.000119 0.000153 0.000195 0.000248 0.000313 0.000393 0.000490 0.000606 0.000743 0.000905 0.001093 0.001308 0.001551 0.001823 0.002122 0.002446 0.002793 0.003158 0.003534 0.003913 0.004287 0.004643 0.004971 0.005258 0.005492 0.005663 0.005760 0.005775 0.005702 0.005536 0.005275 0.004919 0.004471 0.003937 0.003323 0.002641 0.001903 0.001124 0.000322 -0.000488 -0.001288 -0.002061 -0.002792 -0.003467 -0.004072 -0.004598 -0.005036 -0.005379 -0.005626 -0.005774 -0.005826 -0.005787 -0.005665 -0.005470 -0.005213 -0.004906 -0.004561 -0.004192 -0.003809 -0.003423 -0.003043 -0.002675 -0.002328 -0.002005 -0.001710 -0.001445 -0.001210 -0.001005 -0.000827 -0.000676 -0.000548 -0.000440 -0.000350 -0.000276 -0.000216 -0.000168 -0.000129 -0.000099 -0.000075 -0.000058 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000037 0.000047 0.000059 0.000076 0.000097 0.000124 0.000159 0.000201 0.000254 0.000318 0.000396 0.000489 0.000599 0.000729 0.000880 0.001052 0.001246 0.001464 0.001702 0.001961 0.002237 0.002526 0.002824 0.003123 0.003415 0.003693 0.003946 0.004166 0.004344 0.004469 0.004536 0.004538 0.004471 0.004331 0.004119 0.003834 0.003479 0.003057 0.002576 0.002043 0.001468 0.000863 0.000241 -0.000387 -0.001007 -0.001606 -0.002174 -0.002700 -0.003173 -0.003587 -0.003934 -0.004209 -0.004409 -0.004533 -0.004582 -0.004559 -0.004471 -0.004324 -0.004127 -0.003890 -0.003623 -0.003334 -0.003034 -0.002731 -0.002431 -0.002141 -0.001866 -0.001610 -0.001376 -0.001165 -0.000978 -0.000815 -0.000673 -0.000551 -0.000448 -0.000361 -0.000289 -0.000228 -0.000179 -0.000139 -0.000108 -0.000083 -0.000063 -0.000048 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000038 0.000048 0.000061 0.000078 0.000100 0.000127 0.000161 0.000203 0.000254 0.000316 0.000389 0.000476 0.000579 0.000698 0.000834 0.000987 0.001158 0.001346 0.001550 0.001767 0.001993 0.002225 0.002457 0.002684 0.002897 0.003090 0.003256 0.003388 0.003479 0.003523 0.003517 0.003458 0.003344 0.003174 0.002950 0.002672 0.002344 0.001972 0.001561 0.001119 0.000654 0.000177 -0.000303 -0.000778 -0.001237 -0.001673 -0.002077 -0.002443 -0.002764 -0.003035 -0.003252 -0.003412 -0.003513 -0.003556 -0.003545 -0.003481 -0.003372 -0.003223 -0.003042 -0.002837 -0.002615 -0.002384 -0.002149 -0.001916 -0.001690 -0.001476 -0.001276 -0.001093 -0.000927 -0.000780 -0.000652 -0.000540 -0.000444 -0.000362 -0.000293 -0.000235 -0.000186 -0.000147 -0.000115 -0.000089 -0.000068 -0.000053 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000024 0.000030 0.000038 0.000048 0.000062 0.000079 0.000101 0.000128 0.000160 0.000200 0.000248 0.000306 0.000374 0.000453 0.000546 0.000652 0.000771 0.000904 0.001050 0.001208 0.001376 0.001551 0.001730 0.001908 0.002081 0.002242 0.002388 0.002511 0.002607 0.002672 0.002700 0.002691 0.002640 0.002549 0.002416 0.002242 0.002028 0.001777 0.001493 0.001179 0.000843 0.000491 0.000129 -0.000235 -0.000594 -0.000942 -0.001273 -0.001580 -0.001859 -0.002105 -0.002314 -0.002483 -0.002608 -0.002689 -0.002726 -0.002721 -0.002676 -0.002595 -0.002484 -0.002348 -0.002193 -0.002024 -0.001847 -0.001668 -0.001489 -0.001316 -0.001151 -0.000997 -0.000856 -0.000728 -0.000614 -0.000515 -0.000428 -0.000353 -0.000289 -0.000235 -0.000189 -0.000150 -0.000119 -0.000093 -0.000073 -0.000056 -0.000043 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000015 0.000019 0.000024 0.000030 0.000038 0.000049 0.000062 0.000079 0.000100 0.000125 0.000156 0.000193 0.000237 0.000289 0.000350 0.000421 0.000502 0.000594 0.000696 0.000808 0.000929 0.001058 0.001191 0.001327 0.001462 0.001592 0.001713 0.001821 0.001912 0.001981 0.002026 0.002044 0.002033 0.001992 0.001920 0.001817 0.001684 0.001522 0.001333 0.001119 0.000883 0.000630 0.000365 0.000093 -0.000180 -0.000449 -0.000709 -0.000957 -0.001189 -0.001399 -0.001585 -0.001744 -0.001873 -0.001970 -0.002034 -0.002065 -0.002063 -0.002031 -0.001973 -0.001890 -0.001789 -0.001673 -0.001546 -0.001413 -0.001278 -0.001143 -0.001012 -0.000887 -0.000770 -0.000662 -0.000565 -0.000478 -0.000401 -0.000335 -0.000277 -0.000228 -0.000186 -0.000150 -0.000120 -0.000095 -0.000075 -0.000059 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000030 0.000038 0.000048 0.000061 0.000077 0.000096 0.000120 0.000148 0.000181 0.000220 0.000267 0.000320 0.000382 0.000451 0.000528 0.000613 0.000705 0.000802 0.000903 0.001006 0.001107 0.001204 0.001293 0.001372 0.001438 0.001488 0.001519 0.001529 0.001518 0.001485 0.001430 0.001352 0.001252 0.001131 0.000990 0.000831 0.000655 0.000467 0.000270 0.000068 -0.000135 -0.000335 -0.000528 -0.000712 -0.000884 -0.001041 -0.001180 -0.001300 -0.001397 -0.001471 -0.001520 -0.001545 -0.001546 -0.001524 -0.001481 -0.001421 -0.001346 -0.001260 -0.001166 -0.001068 -0.000967 -0.000866 -0.000768 -0.000674 -0.000587 -0.000506 -0.000432 -0.000367 -0.000309 -0.000259 -0.000215 -0.000178 -0.000145 -0.000118 -0.000095 -0.000076 -0.000060 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000018 0.000023 0.000029 0.000037 0.000047 0.000059 0.000073 0.000091 0.000112 0.000137 0.000166 0.000201 0.000241 0.000286 0.000338 0.000396 0.000459 0.000528 0.000601 0.000676 0.000752 0.000827 0.000898 0.000964 0.001022 0.001069 0.001104 0.001125 0.001131 0.001122 0.001096 0.001054 0.000996 0.000923 0.000834 0.000730 0.000612 0.000483 0.000344 0.000199 0.000050 -0.000099 -0.000246 -0.000389 -0.000524 -0.000651 -0.000766 -0.000869 -0.000958 -0.001030 -0.001086 -0.001123 -0.001143 -0.001144 -0.001129 -0.001099 -0.001055 -0.001001 -0.000938 -0.000869 -0.000797 -0.000722 -0.000648 -0.000576 -0.000507 -0.000442 -0.000382 -0.000327 -0.000279 -0.000236 -0.000198 -0.000165 -0.000137 -0.000113 -0.000092 -0.000074 -0.000060 -0.000048 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000036 0.000045 0.000055 0.000068 0.000084 0.000102 0.000124 0.000149 0.000178 0.000212 0.000250 0.000293 0.000340 0.000390 0.000444 0.000500 0.000556 0.000611 0.000663 0.000710 0.000752 0.000786 0.000810 0.000825 0.000828 0.000820 0.000801 0.000770 0.000728 0.000674 0.000610 0.000534 0.000449 0.000355 0.000253 0.000147 0.000038 -0.000072 -0.000179 -0.000283 -0.000382 -0.000474 -0.000558 -0.000633 -0.000698 -0.000751 -0.000792 -0.000820 -0.000835 -0.000837 -0.000827 -0.000805 -0.000774 -0.000735 -0.000690 -0.000640 -0.000587 -0.000533 -0.000480 -0.000427 -0.000377 -0.000329 -0.000285 -0.000245 -0.000210 -0.000178 -0.000150 -0.000126 -0.000105 -0.000087 -0.000071 -0.000058 -0.000047 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000041 0.000051 0.000062 0.000075 0.000091 0.000109 0.000131 0.000155 0.000183 0.000214 0.000248 0.000285 0.000324 0.000365 0.000405 0.000445 0.000483 0.000517 0.000547 0.000571 0.000589 0.000599 0.000601 0.000595 0.000580 0.000558 0.000528 0.000490 0.000443 0.000389 0.000328 0.000260 0.000186 0.000109 0.000029 -0.000050 -0.000129 -0.000204 -0.000275 -0.000342 -0.000402 -0.000456 -0.000503 -0.000541 -0.000571 -0.000591 -0.000603 -0.000605 -0.000598 -0.000583 -0.000561 -0.000533 -0.000501 -0.000465 -0.000428 -0.000389 -0.000351 -0.000313 -0.000277 -0.000243 -0.000211 -0.000182 -0.000156 -0.000133 -0.000113 -0.000095 -0.000080 -0.000066 -0.000055 -0.000045 -0.000036 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000017 0.000020 0.000025 0.000031 0.000037 0.000045 0.000055 0.000066 0.000079 0.000095 0.000112 0.000132 0.000155 0.000179 0.000206 0.000234 0.000263 0.000292 0.000321 0.000348 0.000373 0.000394 0.000411 0.000423 0.000430 0.000432 0.000428 0.000418 0.000402 0.000381 0.000354 0.000321 0.000283 0.000239 0.000190 0.000137 0.000081 0.000023 -0.000034 -0.000091 -0.000145 -0.000196 -0.000244 -0.000287 -0.000325 -0.000358 -0.000385 -0.000406 -0.000421 -0.000430 -0.000431 -0.000427 -0.000417 -0.000402 -0.000382 -0.000359 -0.000334 -0.000308 -0.000281 -0.000254 -0.000227 -0.000202 -0.000178 -0.000155 -0.000134 -0.000116 -0.000099 -0.000084 -0.000071 -0.000060 -0.000050 -0.000042 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000027 0.000033 0.000040 0.000048 0.000057 0.000068 0.000080 0.000095 0.000110 0.000128 0.000147 0.000167 0.000187 0.000208 0.000229 0.000248 0.000265 0.000281 0.000293 0.000302 0.000307 0.000308 0.000305 0.000299 0.000288 0.000273 0.000255 0.000232 0.000205 0.000174 0.000139 0.000101 0.000061 0.000019 -0.000023 -0.000063 -0.000102 -0.000139 -0.000172 -0.000202 -0.000229 -0.000252 -0.000271 -0.000286 -0.000296 -0.000302 -0.000304 -0.000301 -0.000294 -0.000284 -0.000270 -0.000255 -0.000237 -0.000219 -0.000200 -0.000182 -0.000163 -0.000146 -0.000129 -0.000113 -0.000098 -0.000085 -0.000073 -0.000062 -0.000053 -0.000045 -0.000038 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000034 0.000041 0.000048 0.000057 0.000067 0.000078 0.000090 0.000104 0.000118 0.000132 0.000147 0.000161 0.000175 0.000187 0.000198 0.000207 0.000213 0.000217 0.000218 0.000217 0.000212 0.000205 0.000196 0.000183 0.000168 0.000149 0.000127 0.000102 0.000075 0.000046 0.000016 -0.000014 -0.000043 -0.000071 -0.000097 -0.000120 -0.000141 -0.000160 -0.000175 -0.000188 -0.000198 -0.000205 -0.000209 -0.000211 -0.000209 -0.000204 -0.000198 -0.000189 -0.000178 -0.000166 -0.000154 -0.000141 -0.000129 -0.000116 -0.000104 -0.000093 -0.000082 -0.000072 -0.000062 -0.000054 -0.000046 -0.000039 -0.000034 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000040 0.000047 0.000055 0.000063 0.000072 0.000082 0.000092 0.000103 0.000113 0.000122 0.000131 0.000139 0.000145 0.000150 0.000153 0.000154 0.000153 0.000151 0.000146 0.000140 0.000132 0.000121 0.000109 0.000093 0.000076 0.000057 0.000036 0.000014 -0.000008 -0.000029 -0.000049 -0.000067 -0.000083 -0.000098 -0.000110 -0.000120 -0.000129 -0.000135 -0.000140 -0.000143 -0.000144 -0.000143 -0.000140 -0.000136 -0.000130 -0.000123 -0.000115 -0.000107 -0.000099 -0.000090 -0.000082 -0.000075 -0.000067 -0.000059 -0.000052 -0.000046 -0.000040 -0.000034 -0.000029 -0.000025 -0.000022 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000038 0.000044 0.000050 0.000057 0.000064 0.000071 0.000078 0.000085 0.000091 0.000097 0.000101 0.000105 0.000107 0.000108 0.000108 0.000107 0.000104 0.000100 0.000095 0.000088 0.000079 0.000069 0.000057 0.000043 0.000028 0.000012 -0.000003 -0.000018 -0.000033 -0.000045 -0.000057 -0.000066 -0.000075 -0.000082 -0.000087 -0.000092 -0.000095 -0.000097 -0.000097 -0.000097 -0.000095 -0.000092 -0.000088 -0.000084 -0.000079 -0.000074 -0.000068 -0.000063 -0.000058 -0.000053 -0.000048 -0.000043 -0.000038 -0.000033 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000035 0.000039 0.000044 0.000049 0.000054 0.000059 0.000063 0.000067 0.000071 0.000073 0.000075 0.000076 0.000076 0.000076 0.000074 0.000072 0.000069 0.000064 0.000058 0.000051 0.000043 0.000033 0.000022 0.000011 -0.000000 -0.000011 -0.000021 -0.000030 -0.000038 -0.000045 -0.000050 -0.000055 -0.000058 -0.000061 -0.000063 -0.000065 -0.000065 -0.000065 -0.000063 -0.000062 -0.000059 -0.000057 -0.000054 -0.000050 -0.000047 -0.000044 -0.000041 -0.000038 -0.000034 -0.000031 -0.000028 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000030 0.000034 0.000037 0.000040 0.000044 0.000047 0.000049 0.000051 0.000053 0.000054 0.000054 0.000054 0.000053 0.000052 0.000050 0.000047 0.000043 0.000038 0.000033 0.000026 0.000018 0.000010 0.000002 -0.000006 -0.000013 -0.000019 -0.000025 -0.000029 -0.000033 -0.000036 -0.000039 -0.000041 -0.000042 -0.000043 -0.000043 -0.000043 -0.000042 -0.000041 -0.000040 -0.000038 -0.000036 -0.000034 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000030 0.000032 0.000034 0.000036 0.000037 0.000038 0.000038 0.000039 0.000038 0.000038 0.000036 0.000035 0.000032 0.000029 0.000025 0.000020 0.000015 0.000009 0.000004 -0.000002 -0.000007 -0.000012 -0.000016 -0.000019 -0.000022 -0.000024 -0.000026 -0.000027 -0.000028 -0.000029 -0.000029 -0.000029 -0.000028 -0.000028 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000024 0.000025 0.000026 0.000027 0.000028 0.000028 0.000028 0.000027 0.000027 0.000025 0.000024 0.000022 0.000019 0.000016 0.000012 0.000008 0.000004 0.000000 -0.000004 -0.000007 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000020 0.000020 0.000020 0.000020 0.000019 0.000019 0.000018 0.000016 0.000015 0.000013 0.000010 0.000007 0.000004 0.000001 -0.000001 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000006 0.000004 0.000002 -0.000000 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000006 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode3_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000016 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000019 0.000020 0.000020 0.000021 0.000021 0.000021 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000027 0.000027 0.000027 0.000026 0.000026 0.000024 0.000023 0.000021 0.000020 0.000018 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000023 -0.000024 -0.000026 -0.000027 -0.000029 -0.000030 -0.000032 -0.000033 -0.000034 -0.000035 -0.000035 -0.000035 -0.000034 -0.000032 -0.000030 -0.000028 -0.000025 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000004 0.000007 0.000009 0.000012 0.000015 0.000018 0.000021 0.000023 0.000026 0.000028 0.000030 0.000031 0.000032 0.000033 0.000034 0.000034 0.000034 0.000034 0.000033 0.000032 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000021 -0.000024 -0.000026 -0.000028 -0.000030 -0.000032 -0.000034 -0.000036 -0.000038 -0.000040 -0.000042 -0.000043 -0.000045 -0.000045 -0.000045 -0.000044 -0.000043 -0.000041 -0.000038 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000004 -0.000002 0.000000 0.000002 0.000005 0.000008 0.000012 0.000015 0.000019 0.000023 0.000027 0.000030 0.000033 0.000036 0.000038 0.000040 0.000041 0.000042 0.000043 0.000043 0.000043 0.000043 0.000042 0.000041 0.000039 0.000037 0.000034 0.000032 0.000029 0.000026 0.000024 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000027 -0.000030 -0.000033 -0.000036 -0.000039 -0.000041 -0.000044 -0.000047 -0.000049 -0.000052 -0.000054 -0.000056 -0.000058 -0.000058 -0.000058 -0.000057 -0.000055 -0.000052 -0.000049 -0.000045 -0.000042 -0.000038 -0.000035 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000012 -0.000009 -0.000006 -0.000003 -0.000000 0.000003 0.000006 0.000010 0.000015 0.000020 0.000025 0.000030 0.000034 0.000039 0.000043 0.000046 0.000049 0.000051 0.000052 0.000053 0.000054 0.000054 0.000054 0.000054 0.000053 0.000051 0.000049 0.000046 0.000043 0.000040 0.000036 0.000033 0.000030 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000031 -0.000035 -0.000038 -0.000042 -0.000046 -0.000049 -0.000053 -0.000057 -0.000060 -0.000063 -0.000067 -0.000070 -0.000072 -0.000074 -0.000074 -0.000074 -0.000072 -0.000070 -0.000066 -0.000062 -0.000058 -0.000054 -0.000049 -0.000044 -0.000040 -0.000035 -0.000030 -0.000025 -0.000020 -0.000016 -0.000012 -0.000008 -0.000004 -0.000000 0.000004 0.000008 0.000013 0.000019 0.000025 0.000032 0.000038 0.000044 0.000050 0.000055 0.000059 0.000062 0.000065 0.000066 0.000067 0.000068 0.000068 0.000068 0.000067 0.000066 0.000064 0.000061 0.000058 0.000054 0.000050 0.000046 0.000041 0.000037 0.000033 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000028 -0.000032 -0.000035 -0.000040 -0.000044 -0.000048 -0.000053 -0.000058 -0.000062 -0.000067 -0.000072 -0.000076 -0.000081 -0.000085 -0.000088 -0.000091 -0.000093 -0.000094 -0.000093 -0.000091 -0.000088 -0.000083 -0.000079 -0.000073 -0.000068 -0.000062 -0.000056 -0.000050 -0.000044 -0.000038 -0.000031 -0.000025 -0.000020 -0.000014 -0.000010 -0.000005 -0.000000 0.000005 0.000011 0.000018 0.000025 0.000033 0.000041 0.000049 0.000057 0.000064 0.000070 0.000075 0.000079 0.000082 0.000084 0.000085 0.000085 0.000085 0.000085 0.000084 0.000082 0.000079 0.000076 0.000072 0.000067 0.000062 0.000057 0.000051 0.000046 0.000042 0.000037 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000027 -0.000031 -0.000035 -0.000039 -0.000044 -0.000049 -0.000055 -0.000060 -0.000066 -0.000072 -0.000079 -0.000085 -0.000091 -0.000096 -0.000102 -0.000107 -0.000111 -0.000114 -0.000116 -0.000117 -0.000116 -0.000113 -0.000110 -0.000105 -0.000099 -0.000092 -0.000086 -0.000079 -0.000071 -0.000063 -0.000055 -0.000047 -0.000039 -0.000032 -0.000024 -0.000018 -0.000011 -0.000005 0.000001 0.000008 0.000015 0.000024 0.000033 0.000043 0.000053 0.000063 0.000073 0.000081 0.000089 0.000095 0.000100 0.000103 0.000105 0.000106 0.000107 0.000107 0.000106 0.000104 0.000101 0.000098 0.000094 0.000088 0.000083 0.000076 0.000070 0.000063 0.000057 0.000051 0.000046 0.000040 0.000035 0.000031 0.000027 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000034 -0.000038 -0.000043 -0.000049 -0.000055 -0.000061 -0.000068 -0.000075 -0.000083 -0.000090 -0.000098 -0.000106 -0.000113 -0.000121 -0.000127 -0.000133 -0.000138 -0.000142 -0.000144 -0.000145 -0.000144 -0.000141 -0.000136 -0.000130 -0.000123 -0.000115 -0.000107 -0.000098 -0.000089 -0.000079 -0.000069 -0.000059 -0.000049 -0.000039 -0.000030 -0.000021 -0.000013 -0.000005 0.000003 0.000012 0.000021 0.000032 0.000044 0.000056 0.000068 0.000081 0.000092 0.000103 0.000112 0.000120 0.000125 0.000129 0.000132 0.000133 0.000133 0.000133 0.000131 0.000129 0.000125 0.000121 0.000115 0.000108 0.000101 0.000094 0.000086 0.000078 0.000070 0.000063 0.000056 0.000049 0.000043 0.000038 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000041 -0.000047 -0.000053 -0.000060 -0.000067 -0.000075 -0.000084 -0.000093 -0.000102 -0.000112 -0.000122 -0.000131 -0.000141 -0.000150 -0.000158 -0.000165 -0.000171 -0.000175 -0.000178 -0.000178 -0.000177 -0.000173 -0.000167 -0.000160 -0.000152 -0.000143 -0.000133 -0.000122 -0.000110 -0.000098 -0.000085 -0.000073 -0.000060 -0.000048 -0.000036 -0.000025 -0.000015 -0.000004 0.000007 0.000018 0.000030 0.000043 0.000058 0.000073 0.000088 0.000103 0.000117 0.000130 0.000141 0.000150 0.000156 0.000161 0.000164 0.000165 0.000165 0.000164 0.000162 0.000158 0.000154 0.000148 0.000140 0.000132 0.000123 0.000114 0.000104 0.000094 0.000085 0.000076 0.000068 0.000060 0.000053 0.000046 0.000041 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000034 -0.000039 -0.000044 -0.000050 -0.000057 -0.000065 -0.000073 -0.000083 -0.000093 -0.000103 -0.000114 -0.000126 -0.000138 -0.000150 -0.000162 -0.000174 -0.000185 -0.000195 -0.000203 -0.000210 -0.000215 -0.000218 -0.000218 -0.000216 -0.000211 -0.000205 -0.000197 -0.000187 -0.000176 -0.000163 -0.000150 -0.000136 -0.000121 -0.000105 -0.000089 -0.000073 -0.000058 -0.000043 -0.000029 -0.000015 -0.000002 0.000012 0.000026 0.000042 0.000058 0.000076 0.000094 0.000112 0.000130 0.000147 0.000162 0.000176 0.000186 0.000194 0.000200 0.000203 0.000204 0.000204 0.000202 0.000199 0.000194 0.000188 0.000180 0.000171 0.000160 0.000149 0.000138 0.000126 0.000114 0.000103 0.000092 0.000082 0.000073 0.000064 0.000056 0.000049 0.000043 0.000037 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000026 -0.000031 -0.000035 -0.000041 -0.000047 -0.000054 -0.000061 -0.000070 -0.000079 -0.000090 -0.000101 -0.000113 -0.000127 -0.000140 -0.000155 -0.000170 -0.000184 -0.000199 -0.000213 -0.000227 -0.000239 -0.000249 -0.000257 -0.000262 -0.000265 -0.000265 -0.000262 -0.000257 -0.000249 -0.000240 -0.000228 -0.000215 -0.000200 -0.000184 -0.000166 -0.000147 -0.000128 -0.000108 -0.000089 -0.000069 -0.000051 -0.000033 -0.000015 0.000002 0.000020 0.000038 0.000057 0.000077 0.000099 0.000120 0.000142 0.000164 0.000184 0.000202 0.000217 0.000230 0.000239 0.000246 0.000250 0.000251 0.000251 0.000248 0.000244 0.000237 0.000229 0.000219 0.000207 0.000194 0.000180 0.000166 0.000151 0.000137 0.000123 0.000110 0.000098 0.000087 0.000077 0.000068 0.000059 0.000052 0.000045 0.000039 0.000033 0.000029 0.000024 0.000021 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000049 -0.000057 -0.000065 -0.000074 -0.000085 -0.000097 -0.000109 -0.000123 -0.000138 -0.000155 -0.000172 -0.000189 -0.000207 -0.000226 -0.000243 -0.000261 -0.000277 -0.000291 -0.000303 -0.000312 -0.000318 -0.000321 -0.000321 -0.000317 -0.000311 -0.000302 -0.000290 -0.000277 -0.000261 -0.000243 -0.000223 -0.000201 -0.000178 -0.000155 -0.000130 -0.000106 -0.000082 -0.000059 -0.000036 -0.000014 0.000008 0.000031 0.000054 0.000077 0.000101 0.000127 0.000152 0.000178 0.000203 0.000227 0.000248 0.000266 0.000281 0.000292 0.000300 0.000305 0.000307 0.000306 0.000302 0.000296 0.000288 0.000277 0.000264 0.000249 0.000233 0.000216 0.000198 0.000181 0.000164 0.000147 0.000132 0.000118 0.000104 0.000092 0.000081 0.000071 0.000062 0.000054 0.000047 0.000040 0.000034 0.000029 0.000025 0.000021 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000043 -0.000050 -0.000059 -0.000068 -0.000078 -0.000090 -0.000103 -0.000117 -0.000133 -0.000150 -0.000168 -0.000188 -0.000209 -0.000230 -0.000252 -0.000274 -0.000296 -0.000317 -0.000336 -0.000353 -0.000367 -0.000378 -0.000385 -0.000388 -0.000387 -0.000383 -0.000375 -0.000364 -0.000351 -0.000334 -0.000315 -0.000293 -0.000269 -0.000242 -0.000214 -0.000185 -0.000155 -0.000125 -0.000096 -0.000067 -0.000039 -0.000011 0.000017 0.000045 0.000073 0.000102 0.000131 0.000161 0.000191 0.000221 0.000250 0.000277 0.000302 0.000323 0.000341 0.000354 0.000364 0.000369 0.000372 0.000370 0.000366 0.000358 0.000347 0.000334 0.000317 0.000299 0.000279 0.000258 0.000237 0.000215 0.000195 0.000175 0.000157 0.000140 0.000124 0.000110 0.000097 0.000085 0.000074 0.000064 0.000055 0.000048 0.000041 0.000035 0.000029 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000037 -0.000044 -0.000051 -0.000060 -0.000070 -0.000081 -0.000094 -0.000108 -0.000124 -0.000141 -0.000160 -0.000181 -0.000203 -0.000227 -0.000252 -0.000278 -0.000305 -0.000332 -0.000358 -0.000382 -0.000405 -0.000425 -0.000442 -0.000454 -0.000462 -0.000466 -0.000465 -0.000460 -0.000451 -0.000438 -0.000421 -0.000401 -0.000378 -0.000351 -0.000322 -0.000290 -0.000256 -0.000220 -0.000184 -0.000147 -0.000111 -0.000075 -0.000040 -0.000006 0.000029 0.000063 0.000097 0.000131 0.000166 0.000201 0.000236 0.000270 0.000304 0.000336 0.000364 0.000389 0.000410 0.000426 0.000437 0.000444 0.000447 0.000446 0.000440 0.000430 0.000417 0.000400 0.000380 0.000357 0.000333 0.000307 0.000281 0.000256 0.000231 0.000208 0.000186 0.000166 0.000147 0.000130 0.000114 0.000100 0.000087 0.000076 0.000065 0.000056 0.000048 0.000041 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000037 -0.000043 -0.000051 -0.000060 -0.000070 -0.000082 -0.000096 -0.000111 -0.000129 -0.000148 -0.000169 -0.000192 -0.000217 -0.000244 -0.000273 -0.000303 -0.000335 -0.000367 -0.000398 -0.000429 -0.000459 -0.000485 -0.000509 -0.000528 -0.000543 -0.000552 -0.000556 -0.000555 -0.000549 -0.000538 -0.000522 -0.000503 -0.000478 -0.000450 -0.000418 -0.000383 -0.000344 -0.000303 -0.000260 -0.000216 -0.000171 -0.000127 -0.000083 -0.000041 0.000001 0.000043 0.000084 0.000125 0.000165 0.000206 0.000247 0.000288 0.000328 0.000366 0.000403 0.000436 0.000465 0.000489 0.000508 0.000522 0.000530 0.000534 0.000532 0.000525 0.000514 0.000497 0.000477 0.000452 0.000425 0.000395 0.000365 0.000334 0.000303 0.000274 0.000246 0.000220 0.000196 0.000174 0.000153 0.000135 0.000118 0.000102 0.000089 0.000076 0.000066 0.000056 0.000048 0.000040 0.000034 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000070 -0.000083 -0.000097 -0.000113 -0.000132 -0.000152 -0.000175 -0.000200 -0.000228 -0.000258 -0.000291 -0.000325 -0.000362 -0.000399 -0.000437 -0.000475 -0.000512 -0.000546 -0.000577 -0.000605 -0.000627 -0.000644 -0.000655 -0.000660 -0.000659 -0.000652 -0.000639 -0.000620 -0.000596 -0.000567 -0.000533 -0.000494 -0.000452 -0.000405 -0.000356 -0.000304 -0.000251 -0.000198 -0.000144 -0.000092 -0.000041 0.000010 0.000060 0.000109 0.000157 0.000205 0.000253 0.000300 0.000347 0.000393 0.000437 0.000479 0.000517 0.000550 0.000579 0.000601 0.000618 0.000628 0.000633 0.000631 0.000623 0.000609 0.000589 0.000564 0.000535 0.000502 0.000467 0.000431 0.000394 0.000358 0.000323 0.000290 0.000259 0.000231 0.000204 0.000180 0.000158 0.000138 0.000120 0.000103 0.000089 0.000076 0.000065 0.000055 0.000047 0.000039 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000035 -0.000042 -0.000049 -0.000059 -0.000069 -0.000082 -0.000097 -0.000113 -0.000133 -0.000154 -0.000179 -0.000206 -0.000236 -0.000269 -0.000305 -0.000344 -0.000385 -0.000428 -0.000472 -0.000517 -0.000562 -0.000605 -0.000645 -0.000682 -0.000713 -0.000739 -0.000759 -0.000772 -0.000778 -0.000776 -0.000768 -0.000752 -0.000730 -0.000701 -0.000667 -0.000626 -0.000580 -0.000529 -0.000474 -0.000415 -0.000354 -0.000291 -0.000227 -0.000164 -0.000101 -0.000040 0.000020 0.000079 0.000137 0.000194 0.000250 0.000305 0.000360 0.000414 0.000466 0.000517 0.000564 0.000608 0.000647 0.000680 0.000706 0.000726 0.000739 0.000744 0.000742 0.000733 0.000717 0.000693 0.000664 0.000630 0.000591 0.000550 0.000507 0.000464 0.000421 0.000380 0.000341 0.000304 0.000270 0.000239 0.000210 0.000184 0.000160 0.000139 0.000120 0.000103 0.000088 0.000075 0.000064 0.000054 0.000045 0.000038 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000034 -0.000040 -0.000048 -0.000057 -0.000068 -0.000080 -0.000095 -0.000112 -0.000132 -0.000155 -0.000180 -0.000209 -0.000242 -0.000277 -0.000316 -0.000358 -0.000404 -0.000452 -0.000502 -0.000555 -0.000607 -0.000659 -0.000709 -0.000756 -0.000798 -0.000835 -0.000865 -0.000888 -0.000903 -0.000909 -0.000908 -0.000897 -0.000879 -0.000853 -0.000819 -0.000778 -0.000730 -0.000675 -0.000615 -0.000550 -0.000481 -0.000409 -0.000335 -0.000260 -0.000185 -0.000112 -0.000040 0.000031 0.000100 0.000167 0.000234 0.000299 0.000363 0.000426 0.000488 0.000548 0.000606 0.000660 0.000710 0.000755 0.000793 0.000824 0.000847 0.000862 0.000868 0.000866 0.000856 0.000837 0.000810 0.000776 0.000736 0.000692 0.000643 0.000593 0.000543 0.000493 0.000444 0.000398 0.000355 0.000315 0.000278 0.000244 0.000213 0.000185 0.000160 0.000138 0.000119 0.000101 0.000086 0.000073 0.000062 0.000052 0.000044 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000039 -0.000046 -0.000055 -0.000066 -0.000078 -0.000093 -0.000110 -0.000130 -0.000153 -0.000180 -0.000210 -0.000244 -0.000281 -0.000323 -0.000368 -0.000418 -0.000470 -0.000527 -0.000586 -0.000646 -0.000707 -0.000767 -0.000825 -0.000879 -0.000928 -0.000970 -0.001005 -0.001031 -0.001047 -0.001055 -0.001052 -0.001040 -0.001019 -0.000988 -0.000948 -0.000900 -0.000844 -0.000781 -0.000710 -0.000634 -0.000554 -0.000470 -0.000383 -0.000296 -0.000210 -0.000124 -0.000040 0.000042 0.000122 0.000200 0.000277 0.000353 0.000427 0.000500 0.000571 0.000639 0.000705 0.000767 0.000824 0.000874 0.000918 0.000953 0.000980 0.000998 0.001006 0.001004 0.000992 0.000971 0.000940 0.000901 0.000855 0.000804 0.000748 0.000690 0.000631 0.000573 0.000517 0.000463 0.000412 0.000365 0.000322 0.000282 0.000246 0.000214 0.000185 0.000159 0.000136 0.000116 0.000099 0.000084 0.000071 0.000060 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000053 -0.000063 -0.000075 -0.000090 -0.000107 -0.000127 -0.000150 -0.000177 -0.000207 -0.000242 -0.000282 -0.000325 -0.000374 -0.000426 -0.000484 -0.000545 -0.000610 -0.000678 -0.000747 -0.000817 -0.000887 -0.000953 -0.001015 -0.001070 -0.001118 -0.001158 -0.001187 -0.001206 -0.001214 -0.001210 -0.001196 -0.001171 -0.001136 -0.001090 -0.001034 -0.000969 -0.000895 -0.000814 -0.000726 -0.000633 -0.000537 -0.000437 -0.000337 -0.000237 -0.000139 -0.000042 0.000053 0.000145 0.000236 0.000325 0.000412 0.000497 0.000580 0.000661 0.000739 0.000813 0.000883 0.000948 0.001005 0.001054 0.001095 0.001126 0.001146 0.001156 0.001155 0.001142 0.001118 0.001083 0.001039 0.000987 0.000928 0.000865 0.000798 0.000731 0.000663 0.000598 0.000536 0.000477 0.000422 0.000371 0.000325 0.000283 0.000245 0.000212 0.000182 0.000156 0.000133 0.000113 0.000096 0.000081 0.000068 0.000057 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000060 -0.000072 -0.000086 -0.000103 -0.000122 -0.000145 -0.000172 -0.000203 -0.000239 -0.000279 -0.000324 -0.000375 -0.000430 -0.000491 -0.000557 -0.000627 -0.000701 -0.000779 -0.000858 -0.000938 -0.001017 -0.001092 -0.001162 -0.001225 -0.001280 -0.001324 -0.001356 -0.001377 -0.001385 -0.001381 -0.001364 -0.001336 -0.001295 -0.001242 -0.001178 -0.001104 -0.001019 -0.000927 -0.000826 -0.000720 -0.000610 -0.000497 -0.000382 -0.000268 -0.000156 -0.000045 0.000064 0.000170 0.000273 0.000375 0.000474 0.000571 0.000666 0.000758 0.000847 0.000931 0.001010 0.001082 0.001147 0.001203 0.001249 0.001284 0.001308 0.001320 0.001319 0.001305 0.001278 0.001240 0.001190 0.001131 0.001065 0.000993 0.000917 0.000840 0.000763 0.000688 0.000616 0.000548 0.000485 0.000426 0.000373 0.000324 0.000281 0.000242 0.000208 0.000178 0.000151 0.000129 0.000109 0.000092 0.000077 0.000065 0.000054 0.000045 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000019 -0.000022 -0.000027 -0.000032 -0.000039 -0.000047 -0.000057 -0.000068 -0.000082 -0.000098 -0.000117 -0.000140 -0.000166 -0.000197 -0.000232 -0.000273 -0.000319 -0.000372 -0.000430 -0.000493 -0.000563 -0.000638 -0.000718 -0.000802 -0.000890 -0.000980 -0.001070 -0.001158 -0.001243 -0.001322 -0.001393 -0.001454 -0.001503 -0.001539 -0.001561 -0.001570 -0.001564 -0.001545 -0.001511 -0.001465 -0.001405 -0.001332 -0.001248 -0.001153 -0.001048 -0.000934 -0.000814 -0.000689 -0.000561 -0.000432 -0.000303 -0.000175 -0.000049 0.000074 0.000195 0.000313 0.000428 0.000541 0.000651 0.000759 0.000863 0.000962 0.001057 0.001145 0.001226 0.001299 0.001362 0.001414 0.001454 0.001482 0.001495 0.001495 0.001480 0.001451 0.001409 0.001354 0.001288 0.001214 0.001133 0.001047 0.000960 0.000873 0.000787 0.000705 0.000627 0.000554 0.000487 0.000426 0.000370 0.000320 0.000276 0.000236 0.000202 0.000172 0.000146 0.000123 0.000104 0.000087 0.000073 0.000061 0.000051 0.000042 0.000034 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000044 -0.000053 -0.000064 -0.000077 -0.000093 -0.000111 -0.000133 -0.000159 -0.000189 -0.000224 -0.000265 -0.000311 -0.000364 -0.000424 -0.000490 -0.000562 -0.000641 -0.000727 -0.000817 -0.000912 -0.001011 -0.001112 -0.001212 -0.001311 -0.001406 -0.001494 -0.001572 -0.001639 -0.001693 -0.001733 -0.001757 -0.001765 -0.001758 -0.001735 -0.001698 -0.001645 -0.001578 -0.001496 -0.001401 -0.001294 -0.001176 -0.001049 -0.000914 -0.000774 -0.000631 -0.000486 -0.000341 -0.000197 -0.000055 0.000084 0.000220 0.000353 0.000483 0.000610 0.000734 0.000855 0.000972 0.001084 0.001190 0.001289 0.001379 0.001460 0.001531 0.001589 0.001635 0.001667 0.001683 0.001684 0.001668 0.001637 0.001590 0.001530 0.001457 0.001375 0.001284 0.001189 0.001091 0.000992 0.000895 0.000802 0.000714 0.000631 0.000555 0.000484 0.000421 0.000364 0.000313 0.000268 0.000229 0.000194 0.000165 0.000139 0.000117 0.000098 0.000082 0.000068 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000060 -0.000072 -0.000087 -0.000104 -0.000125 -0.000150 -0.000180 -0.000214 -0.000254 -0.000300 -0.000353 -0.000413 -0.000481 -0.000556 -0.000638 -0.000727 -0.000823 -0.000925 -0.001032 -0.001142 -0.001254 -0.001366 -0.001476 -0.001580 -0.001677 -0.001763 -0.001837 -0.001895 -0.001937 -0.001963 -0.001971 -0.001962 -0.001936 -0.001893 -0.001834 -0.001758 -0.001667 -0.001562 -0.001443 -0.001311 -0.001170 -0.001020 -0.000864 -0.000705 -0.000543 -0.000382 -0.000221 -0.000063 0.000092 0.000244 0.000393 0.000538 0.000681 0.000820 0.000955 0.001085 0.001210 0.001328 0.001438 0.001539 0.001629 0.001708 0.001774 0.001825 0.001861 0.001881 0.001883 0.001867 0.001834 0.001783 0.001717 0.001638 0.001547 0.001447 0.001341 0.001232 0.001122 0.001013 0.000908 0.000808 0.000715 0.000628 0.000549 0.000477 0.000412 0.000354 0.000303 0.000258 0.000219 0.000185 0.000156 0.000131 0.000110 0.000092 0.000076 0.000063 0.000052 0.000043 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000038 -0.000046 -0.000055 -0.000067 -0.000081 -0.000097 -0.000117 -0.000141 -0.000169 -0.000202 -0.000241 -0.000287 -0.000339 -0.000399 -0.000467 -0.000543 -0.000628 -0.000720 -0.000821 -0.000928 -0.001042 -0.001161 -0.001284 -0.001408 -0.001531 -0.001651 -0.001766 -0.001871 -0.001964 -0.002043 -0.002106 -0.002151 -0.002177 -0.002184 -0.002173 -0.002143 -0.002094 -0.002028 -0.001945 -0.001844 -0.001727 -0.001595 -0.001450 -0.001294 -0.001129 -0.000957 -0.000781 -0.000603 -0.000425 -0.000248 -0.000074 0.000098 0.000266 0.000431 0.000592 0.000750 0.000905 0.001054 0.001199 0.001338 0.001468 0.001590 0.001702 0.001803 0.001891 0.001964 0.002023 0.002064 0.002087 0.002091 0.002075 0.002040 0.001986 0.001915 0.001829 0.001730 0.001621 0.001504 0.001384 0.001261 0.001141 0.001023 0.000912 0.000806 0.000709 0.000619 0.000538 0.000464 0.000399 0.000341 0.000290 0.000246 0.000208 0.000175 0.000147 0.000123 0.000102 0.000085 0.000070 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000051 -0.000062 -0.000075 -0.000090 -0.000109 -0.000131 -0.000158 -0.000190 -0.000227 -0.000271 -0.000322 -0.000381 -0.000448 -0.000525 -0.000610 -0.000705 -0.000809 -0.000921 -0.001041 -0.001168 -0.001300 -0.001435 -0.001572 -0.001707 -0.001838 -0.001961 -0.002075 -0.002175 -0.002259 -0.002325 -0.002371 -0.002397 -0.002403 -0.002388 -0.002354 -0.002299 -0.002225 -0.002133 -0.002022 -0.001893 -0.001748 -0.001589 -0.001418 -0.001237 -0.001050 -0.000858 -0.000664 -0.000470 -0.000277 -0.000087 0.000100 0.000284 0.000464 0.000641 0.000815 0.000985 0.001150 0.001309 0.001462 0.001606 0.001741 0.001865 0.001977 0.002075 0.002158 0.002224 0.002271 0.002299 0.002305 0.002291 0.002255 0.002198 0.002123 0.002030 0.001923 0.001805 0.001678 0.001545 0.001411 0.001277 0.001147 0.001023 0.000905 0.000796 0.000696 0.000604 0.000522 0.000448 0.000383 0.000325 0.000276 0.000232 0.000195 0.000164 0.000136 0.000113 0.000094 0.000078 0.000064 0.000053 0.000043 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000069 -0.000083 -0.000100 -0.000121 -0.000146 -0.000176 -0.000212 -0.000254 -0.000303 -0.000360 -0.000426 -0.000502 -0.000587 -0.000682 -0.000788 -0.000904 -0.001029 -0.001162 -0.001302 -0.001448 -0.001597 -0.001746 -0.001892 -0.002034 -0.002166 -0.002287 -0.002393 -0.002480 -0.002549 -0.002596 -0.002621 -0.002624 -0.002605 -0.002564 -0.002502 -0.002420 -0.002317 -0.002195 -0.002054 -0.001896 -0.001722 -0.001536 -0.001341 -0.001138 -0.000931 -0.000723 -0.000515 -0.000308 -0.000104 0.000098 0.000295 0.000490 0.000682 0.000870 0.001055 0.001235 0.001409 0.001576 0.001736 0.001885 0.002022 0.002147 0.002256 0.002349 0.002424 0.002479 0.002512 0.002523 0.002510 0.002474 0.002416 0.002337 0.002239 0.002125 0.001997 0.001860 0.001716 0.001570 0.001423 0.001280 0.001142 0.001012 0.000890 0.000778 0.000676 0.000583 0.000501 0.000428 0.000363 0.000307 0.000259 0.000217 0.000181 0.000151 0.000125 0.000104 0.000086 0.000071 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000018 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000052 -0.000063 -0.000076 -0.000092 -0.000111 -0.000135 -0.000163 -0.000196 -0.000236 -0.000283 -0.000337 -0.000401 -0.000475 -0.000558 -0.000653 -0.000759 -0.000876 -0.001004 -0.001143 -0.001290 -0.001444 -0.001604 -0.001766 -0.001928 -0.002087 -0.002238 -0.002379 -0.002506 -0.002615 -0.002706 -0.002775 -0.002821 -0.002843 -0.002842 -0.002817 -0.002769 -0.002698 -0.002606 -0.002492 -0.002357 -0.002202 -0.002030 -0.001842 -0.001642 -0.001432 -0.001216 -0.000997 -0.000776 -0.000556 -0.000338 -0.000123 0.000089 0.000298 0.000504 0.000708 0.000909 0.001107 0.001302 0.001491 0.001674 0.001848 0.002013 0.002165 0.002304 0.002427 0.002532 0.002618 0.002682 0.002723 0.002739 0.002730 0.002696 0.002637 0.002556 0.002453 0.002333 0.002198 0.002051 0.001896 0.001737 0.001578 0.001421 0.001270 0.001126 0.000991 0.000867 0.000753 0.000650 0.000558 0.000476 0.000404 0.000342 0.000287 0.000241 0.000201 0.000167 0.000138 0.000114 0.000094 0.000078 0.000064 0.000052 0.000043 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000038 -0.000047 -0.000057 -0.000069 -0.000084 -0.000101 -0.000123 -0.000149 -0.000180 -0.000217 -0.000261 -0.000313 -0.000374 -0.000445 -0.000526 -0.000619 -0.000724 -0.000841 -0.000970 -0.001111 -0.001263 -0.001424 -0.001593 -0.001767 -0.001943 -0.002118 -0.002287 -0.002448 -0.002596 -0.002728 -0.002841 -0.002932 -0.003000 -0.003043 -0.003060 -0.003052 -0.003019 -0.002962 -0.002880 -0.002775 -0.002647 -0.002498 -0.002329 -0.002141 -0.001939 -0.001725 -0.001503 -0.001276 -0.001046 -0.000817 -0.000590 -0.000366 -0.000145 0.000073 0.000288 0.000502 0.000714 0.000925 0.001135 0.001342 0.001545 0.001744 0.001934 0.002116 0.002285 0.002441 0.002579 0.002699 0.002798 0.002874 0.002925 0.002949 0.002946 0.002916 0.002859 0.002777 0.002672 0.002546 0.002403 0.002248 0.002082 0.001912 0.001740 0.001570 0.001404 0.001247 0.001098 0.000961 0.000835 0.000721 0.000619 0.000528 0.000448 0.000378 0.000318 0.000266 0.000221 0.000184 0.000152 0.000125 0.000103 0.000085 0.000070 0.000057 0.000047 0.000038 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000051 -0.000062 -0.000076 -0.000092 -0.000112 -0.000135 -0.000164 -0.000199 -0.000240 -0.000288 -0.000346 -0.000413 -0.000491 -0.000581 -0.000683 -0.000798 -0.000926 -0.001068 -0.001222 -0.001388 -0.001564 -0.001748 -0.001936 -0.002126 -0.002313 -0.002493 -0.002662 -0.002816 -0.002951 -0.003065 -0.003155 -0.003219 -0.003257 -0.003267 -0.003250 -0.003206 -0.003135 -0.003039 -0.002918 -0.002774 -0.002607 -0.002421 -0.002218 -0.002001 -0.001775 -0.001542 -0.001306 -0.001071 -0.000839 -0.000611 -0.000387 -0.000167 0.000049 0.000264 0.000478 0.000693 0.000909 0.001126 0.001344 0.001560 0.001774 0.001982 0.002182 0.002370 0.002545 0.002703 0.002842 0.002958 0.003049 0.003113 0.003148 0.003154 0.003131 0.003078 0.002997 0.002890 0.002761 0.002613 0.002449 0.002274 0.002092 0.001908 0.001724 0.001545 0.001373 0.001211 0.001060 0.000922 0.000796 0.000683 0.000583 0.000494 0.000417 0.000350 0.000292 0.000243 0.000201 0.000166 0.000137 0.000113 0.000093 0.000076 0.000063 0.000051 0.000042 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000045 -0.000055 -0.000068 -0.000082 -0.000100 -0.000122 -0.000149 -0.000180 -0.000218 -0.000264 -0.000317 -0.000381 -0.000455 -0.000540 -0.000639 -0.000750 -0.000876 -0.001016 -0.001171 -0.001339 -0.001519 -0.001710 -0.001908 -0.002110 -0.002312 -0.002511 -0.002700 -0.002876 -0.003034 -0.003172 -0.003285 -0.003371 -0.003429 -0.003457 -0.003457 -0.003426 -0.003367 -0.003279 -0.003164 -0.003023 -0.002858 -0.002672 -0.002466 -0.002245 -0.002014 -0.001775 -0.001535 -0.001295 -0.001061 -0.000833 -0.000611 -0.000397 -0.000189 0.000017 0.000221 0.000427 0.000636 0.000850 0.001069 0.001293 0.001521 0.001749 0.001976 0.002196 0.002408 0.002606 0.002788 0.002949 0.003087 0.003198 0.003279 0.003330 0.003349 0.003335 0.003289 0.003212 0.003107 0.002976 0.002824 0.002653 0.002470 0.002277 0.002081 0.001884 0.001691 0.001505 0.001329 0.001164 0.001013 0.000875 0.000751 0.000640 0.000543 0.000458 0.000384 0.000320 0.000266 0.000220 0.000182 0.000150 0.000123 0.000101 0.000083 0.000068 0.000056 0.000046 0.000037 0.000031 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000022 -0.000026 -0.000033 -0.000040 -0.000049 -0.000060 -0.000073 -0.000090 -0.000109 -0.000134 -0.000163 -0.000197 -0.000239 -0.000289 -0.000348 -0.000417 -0.000498 -0.000592 -0.000699 -0.000821 -0.000958 -0.001110 -0.001278 -0.001460 -0.001654 -0.001859 -0.002071 -0.002287 -0.002501 -0.002709 -0.002907 -0.003088 -0.003249 -0.003385 -0.003494 -0.003574 -0.003622 -0.003638 -0.003622 -0.003574 -0.003494 -0.003384 -0.003245 -0.003078 -0.002888 -0.002676 -0.002447 -0.002207 -0.001960 -0.001711 -0.001466 -0.001229 -0.001002 -0.000787 -0.000584 -0.000391 -0.000206 -0.000026 0.000155 0.000340 0.000533 0.000735 0.000950 0.001176 0.001411 0.001654 0.001900 0.002144 0.002383 0.002610 0.002821 0.003011 0.003176 0.003312 0.003417 0.003488 0.003524 0.003524 0.003488 0.003419 0.003317 0.003187 0.003033 0.002858 0.002667 0.002465 0.002257 0.002048 0.001842 0.001642 0.001452 0.001273 0.001108 0.000957 0.000822 0.000701 0.000594 0.000501 0.000420 0.000350 0.000291 0.000240 0.000198 0.000163 0.000134 0.000110 0.000090 0.000074 0.000061 0.000050 0.000041 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000043 -0.000053 -0.000065 -0.000079 -0.000097 -0.000119 -0.000145 -0.000177 -0.000215 -0.000261 -0.000316 -0.000380 -0.000456 -0.000544 -0.000645 -0.000762 -0.000894 -0.001043 -0.001208 -0.001389 -0.001585 -0.001793 -0.002012 -0.002237 -0.002465 -0.002690 -0.002907 -0.003110 -0.003294 -0.003455 -0.003588 -0.003689 -0.003758 -0.003792 -0.003791 -0.003754 -0.003682 -0.003576 -0.003436 -0.003266 -0.003067 -0.002844 -0.002602 -0.002347 -0.002084 -0.001821 -0.001563 -0.001318 -0.001089 -0.000879 -0.000689 -0.000518 -0.000363 -0.000218 -0.000079 0.000062 0.000211 0.000373 0.000552 0.000752 0.000973 0.001213 0.001469 0.001736 0.002008 0.002278 0.002540 0.002787 0.003013 0.003213 0.003382 0.003517 0.003614 0.003673 0.003691 0.003671 0.003612 0.003518 0.003392 0.003237 0.003059 0.002863 0.002653 0.002436 0.002215 0.001996 0.001782 0.001578 0.001385 0.001207 0.001043 0.000896 0.000764 0.000647 0.000545 0.000457 0.000381 0.000316 0.000261 0.000216 0.000177 0.000146 0.000120 0.000098 0.000080 0.000066 0.000054 0.000044 0.000036 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000046 -0.000057 -0.000070 -0.000086 -0.000105 -0.000129 -0.000158 -0.000193 -0.000234 -0.000284 -0.000344 -0.000414 -0.000496 -0.000591 -0.000702 -0.000828 -0.000971 -0.001131 -0.001308 -0.001503 -0.001712 -0.001934 -0.002166 -0.002404 -0.002642 -0.002876 -0.003099 -0.003306 -0.003491 -0.003648 -0.003774 -0.003864 -0.003918 -0.003933 -0.003908 -0.003844 -0.003741 -0.003599 -0.003422 -0.003212 -0.002973 -0.002711 -0.002432 -0.002144 -0.001855 -0.001575 -0.001311 -0.001070 -0.000858 -0.000676 -0.000526 -0.000404 -0.000305 -0.000221 -0.000144 -0.000064 0.000029 0.000143 0.000285 0.000460 0.000667 0.000907 0.001175 0.001464 0.001767 0.002075 0.002380 0.002671 0.002943 0.003187 0.003397 0.003569 0.003700 0.003788 0.003831 0.003830 0.003787 0.003704 0.003585 0.003433 0.003255 0.003056 0.002840 0.002614 0.002383 0.002152 0.001925 0.001707 0.001501 0.001308 0.001132 0.000972 0.000829 0.000703 0.000592 0.000496 0.000413 0.000343 0.000284 0.000234 0.000192 0.000158 0.000130 0.000106 0.000087 0.000071 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000061 -0.000075 -0.000092 -0.000113 -0.000139 -0.000171 -0.000208 -0.000254 -0.000308 -0.000373 -0.000449 -0.000537 -0.000641 -0.000760 -0.000895 -0.001049 -0.001221 -0.001411 -0.001619 -0.001842 -0.002077 -0.002321 -0.002570 -0.002817 -0.003058 -0.003285 -0.003492 -0.003674 -0.003824 -0.003938 -0.004012 -0.004045 -0.004034 -0.003979 -0.003880 -0.003737 -0.003551 -0.003327 -0.003067 -0.002778 -0.002466 -0.002142 -0.001816 -0.001498 -0.001199 -0.000931 -0.000701 -0.000516 -0.000377 -0.000284 -0.000231 -0.000211 -0.000213 -0.000223 -0.000228 -0.000214 -0.000168 -0.000081 0.000053 0.000238 0.000472 0.000750 0.001064 0.001403 0.001756 0.002112 0.002458 0.002785 0.003083 0.003344 0.003564 0.003737 0.003862 0.003936 0.003961 0.003939 0.003871 0.003763 0.003618 0.003443 0.003243 0.003023 0.002791 0.002551 0.002309 0.002070 0.001839 0.001618 0.001413 0.001223 0.001051 0.000897 0.000760 0.000640 0.000536 0.000447 0.000371 0.000307 0.000253 0.000208 0.000171 0.000140 0.000115 0.000094 0.000077 0.000063 0.000051 0.000042 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000053 -0.000065 -0.000080 -0.000099 -0.000122 -0.000150 -0.000184 -0.000225 -0.000274 -0.000333 -0.000403 -0.000485 -0.000580 -0.000692 -0.000819 -0.000965 -0.001130 -0.001314 -0.001516 -0.001736 -0.001972 -0.002219 -0.002475 -0.002733 -0.002987 -0.003232 -0.003460 -0.003665 -0.003839 -0.003977 -0.004075 -0.004128 -0.004133 -0.004089 -0.003995 -0.003851 -0.003658 -0.003418 -0.003134 -0.002813 -0.002461 -0.002090 -0.001711 -0.001339 -0.000987 -0.000670 -0.000400 -0.000189 -0.000042 0.000038 0.000053 0.000012 -0.000075 -0.000191 -0.000318 -0.000437 -0.000528 -0.000575 -0.000564 -0.000485 -0.000334 -0.000113 0.000173 0.000512 0.000893 0.001299 0.001716 0.002128 0.002523 0.002887 0.003212 0.003489 0.003715 0.003885 0.003999 0.004057 0.004061 0.004014 0.003922 0.003788 0.003619 0.003421 0.003201 0.002964 0.002716 0.002465 0.002215 0.001971 0.001738 0.001519 0.001316 0.001132 0.000966 0.000819 0.000690 0.000578 0.000482 0.000400 0.000331 0.000273 0.000224 0.000184 0.000151 0.000124 0.000101 0.000083 0.000068 0.000055 0.000045 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000056 -0.000070 -0.000086 -0.000106 -0.000131 -0.000161 -0.000198 -0.000242 -0.000295 -0.000358 -0.000433 -0.000522 -0.000625 -0.000744 -0.000881 -0.001037 -0.001212 -0.001408 -0.001622 -0.001855 -0.002102 -0.002361 -0.002625 -0.002891 -0.003150 -0.003396 -0.003622 -0.003819 -0.003982 -0.004104 -0.004180 -0.004204 -0.004175 -0.004089 -0.003947 -0.003747 -0.003492 -0.003184 -0.002828 -0.002431 -0.002004 -0.001560 -0.001116 -0.000689 -0.000298 0.000039 0.000306 0.000490 0.000584 0.000585 0.000499 0.000335 0.000111 -0.000153 -0.000430 -0.000696 -0.000924 -0.001091 -0.001178 -0.001174 -0.001071 -0.000870 -0.000580 -0.000212 0.000215 0.000684 0.001173 0.001664 0.002140 0.002584 0.002985 0.003334 0.003623 0.003849 0.004011 0.004110 0.004148 0.004129 0.004058 0.003940 0.003781 0.003589 0.003370 0.003131 0.002878 0.002619 0.002359 0.002104 0.001858 0.001627 0.001411 0.001215 0.001037 0.000880 0.000742 0.000622 0.000519 0.000431 0.000356 0.000294 0.000242 0.000198 0.000162 0.000133 0.000109 0.000089 0.000072 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000049 -0.000060 -0.000074 -0.000092 -0.000114 -0.000140 -0.000173 -0.000212 -0.000260 -0.000317 -0.000385 -0.000465 -0.000560 -0.000670 -0.000797 -0.000943 -0.001109 -0.001296 -0.001503 -0.001729 -0.001973 -0.002231 -0.002499 -0.002771 -0.003042 -0.003303 -0.003547 -0.003766 -0.003953 -0.004100 -0.004200 -0.004247 -0.004236 -0.004163 -0.004027 -0.003825 -0.003558 -0.003227 -0.002836 -0.002392 -0.001904 -0.001387 -0.000856 -0.000335 0.000156 0.000592 0.000950 0.001210 0.001357 0.001382 0.001283 0.001067 0.000749 0.000352 -0.000095 -0.000561 -0.001010 -0.001409 -0.001727 -0.001940 -0.002030 -0.001990 -0.001820 -0.001528 -0.001132 -0.000652 -0.000112 0.000463 0.001047 0.001619 0.002159 0.002651 0.003085 0.003451 0.003745 0.003966 0.004116 0.004196 0.004211 0.004167 0.004069 0.003926 0.003744 0.003529 0.003291 0.003036 0.002770 0.002502 0.002236 0.001979 0.001735 0.001507 0.001299 0.001110 0.000943 0.000795 0.000667 0.000557 0.000462 0.000383 0.000315 0.000259 0.000213 0.000174 0.000142 0.000116 0.000095 0.000077 0.000063 0.000051 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000079 -0.000098 -0.000121 -0.000150 -0.000184 -0.000227 -0.000277 -0.000338 -0.000411 -0.000497 -0.000598 -0.000716 -0.000852 -0.001007 -0.001183 -0.001380 -0.001598 -0.001835 -0.002090 -0.002357 -0.002633 -0.002911 -0.003184 -0.003444 -0.003683 -0.003892 -0.004064 -0.004189 -0.004261 -0.004272 -0.004218 -0.004093 -0.003895 -0.003622 -0.003274 -0.002852 -0.002363 -0.001813 -0.001217 -0.000591 0.000041 0.000654 0.001219 0.001706 0.002085 0.002334 0.002432 0.002370 0.002146 0.001771 0.001265 0.000657 -0.000016 -0.000711 -0.001384 -0.001992 -0.002495 -0.002862 -0.003071 -0.003110 -0.002981 -0.002694 -0.002267 -0.001728 -0.001107 -0.000434 0.000259 0.000944 0.001596 0.002197 0.002731 0.003188 0.003564 0.003856 0.004066 0.004198 0.004255 0.004245 0.004175 0.004051 0.003883 0.003677 0.003442 0.003186 0.002917 0.002641 0.002367 0.002099 0.001844 0.001604 0.001384 0.001185 0.001007 0.000850 0.000713 0.000595 0.000495 0.000409 0.000338 0.000278 0.000228 0.000186 0.000152 0.000124 0.000101 0.000082 0.000067 0.000055 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000055 -0.000068 -0.000085 -0.000105 -0.000129 -0.000160 -0.000197 -0.000241 -0.000296 -0.000361 -0.000438 -0.000530 -0.000637 -0.000762 -0.000907 -0.001071 -0.001257 -0.001465 -0.001693 -0.001941 -0.002205 -0.002481 -0.002762 -0.003044 -0.003316 -0.003572 -0.003802 -0.003997 -0.004149 -0.004247 -0.004284 -0.004253 -0.004147 -0.003960 -0.003689 -0.003331 -0.002887 -0.002359 -0.001752 -0.001079 -0.000355 0.000397 0.001149 0.001868 0.002518 0.003062 0.003464 0.003695 0.003732 0.003563 0.003189 0.002623 0.001890 0.001029 0.000088 -0.000881 -0.001821 -0.002678 -0.003403 -0.003956 -0.004309 -0.004447 -0.004372 -0.004094 -0.003637 -0.003034 -0.002320 -0.001536 -0.000718 0.000098 0.000882 0.001608 0.002261 0.002826 0.003298 0.003675 0.003957 0.004150 0.004258 0.004289 0.004252 0.004154 0.004004 0.003811 0.003583 0.003329 0.003058 0.002777 0.002495 0.002218 0.001952 0.001701 0.001470 0.001260 0.001071 0.000905 0.000760 0.000635 0.000528 0.000437 0.000360 0.000296 0.000243 0.000199 0.000162 0.000132 0.000108 0.000088 0.000071 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000038 -0.000047 -0.000058 -0.000072 -0.000090 -0.000111 -0.000137 -0.000170 -0.000209 -0.000257 -0.000314 -0.000383 -0.000465 -0.000563 -0.000677 -0.000809 -0.000962 -0.001135 -0.001331 -0.001549 -0.001787 -0.002045 -0.002317 -0.002600 -0.002886 -0.003168 -0.003438 -0.003686 -0.003904 -0.004080 -0.004206 -0.004272 -0.004268 -0.004187 -0.004020 -0.003760 -0.003404 -0.002948 -0.002392 -0.001739 -0.000997 -0.000179 0.000693 0.001591 0.002481 0.003322 0.004068 0.004675 0.005101 0.005308 0.005271 0.004975 0.004422 0.003630 0.002632 0.001476 0.000219 -0.001070 -0.002323 -0.003472 -0.004457 -0.005230 -0.005754 -0.006013 -0.006004 -0.005743 -0.005256 -0.004583 -0.003767 -0.002856 -0.001896 -0.000931 0.000003 0.000876 0.001665 0.002356 0.002940 0.003415 0.003783 0.004047 0.004216 0.004297 0.004299 0.004233 0.004106 0.003930 0.003712 0.003463 0.003192 0.002908 0.002620 0.002334 0.002059 0.001798 0.001556 0.001335 0.001137 0.000961 0.000808 0.000675 0.000561 0.000465 0.000383 0.000315 0.000258 0.000211 0.000172 0.000140 0.000114 0.000093 0.000075 0.000061 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000062 -0.000077 -0.000095 -0.000118 -0.000146 -0.000180 -0.000221 -0.000272 -0.000333 -0.000406 -0.000493 -0.000595 -0.000716 -0.000856 -0.001017 -0.001199 -0.001404 -0.001632 -0.001880 -0.002146 -0.002426 -0.002713 -0.003002 -0.003283 -0.003547 -0.003785 -0.003986 -0.004140 -0.004236 -0.004263 -0.004212 -0.004072 -0.003835 -0.003493 -0.003039 -0.002470 -0.001785 -0.000988 -0.000090 0.000893 0.001934 0.002999 0.004045 0.005023 0.005878 0.006555 0.007004 0.007182 0.007056 0.006612 0.005853 0.004800 0.003496 0.001999 0.000381 -0.001277 -0.002889 -0.004376 -0.005662 -0.006688 -0.007413 -0.007813 -0.007887 -0.007649 -0.007134 -0.006386 -0.005458 -0.004406 -0.003287 -0.002152 -0.001047 -0.000008 0.000938 0.001773 0.002486 0.003074 0.003539 0.003887 0.004126 0.004265 0.004314 0.004285 0.004187 0.004031 0.003827 0.003586 0.003318 0.003032 0.002740 0.002448 0.002163 0.001893 0.001641 0.001410 0.001202 0.001018 0.000856 0.000716 0.000595 0.000493 0.000407 0.000334 0.000274 0.000224 0.000183 0.000149 0.000121 0.000098 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000065 -0.000081 -0.000100 -0.000124 -0.000154 -0.000190 -0.000234 -0.000287 -0.000351 -0.000428 -0.000520 -0.000628 -0.000755 -0.000902 -0.001071 -0.001262 -0.001476 -0.001713 -0.001970 -0.002244 -0.002530 -0.002821 -0.003110 -0.003388 -0.003645 -0.003869 -0.004050 -0.004177 -0.004238 -0.004221 -0.004116 -0.003910 -0.003593 -0.003156 -0.002591 -0.001894 -0.001063 -0.000105 0.000970 0.002139 0.003371 0.004624 0.005845 0.006975 0.007950 0.008705 0.009177 0.009318 0.009090 0.008477 0.007482 0.006134 0.004483 0.002600 0.000573 -0.001501 -0.003520 -0.005388 -0.007016 -0.008332 -0.009286 -0.009850 -0.010021 -0.009816 -0.009274 -0.008446 -0.007396 -0.006189 -0.004893 -0.003570 -0.002273 -0.001047 0.000075 0.001072 0.001932 0.002649 0.003225 0.003668 0.003987 0.004192 0.004295 0.004309 0.004245 0.004114 0.003927 0.003697 0.003434 0.003149 0.002854 0.002556 0.002265 0.001986 0.001725 0.001485 0.001267 0.001074 0.000904 0.000756 0.000629 0.000521 0.000430 0.000353 0.000290 0.000237 0.000193 0.000157 0.000128 0.000103 0.000084 0.000068 0.000055 0.000044 0.000036 0.000029 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000055 -0.000068 -0.000085 -0.000105 -0.000131 -0.000162 -0.000199 -0.000246 -0.000302 -0.000369 -0.000450 -0.000546 -0.000660 -0.000793 -0.000947 -0.001124 -0.001324 -0.001547 -0.001792 -0.002056 -0.002337 -0.002628 -0.002922 -0.003210 -0.003483 -0.003729 -0.003937 -0.004096 -0.004192 -0.004213 -0.004147 -0.003980 -0.003700 -0.003295 -0.002752 -0.002063 -0.001223 -0.000229 0.000911 0.002182 0.003559 0.005003 0.006463 0.007878 0.009176 0.010282 0.011119 0.011616 0.011713 0.011369 0.010565 0.009307 0.007628 0.005591 0.003280 0.000798 -0.001739 -0.004212 -0.006505 -0.008514 -0.010155 -0.011368 -0.012118 -0.012401 -0.012237 -0.011670 -0.010759 -0.009577 -0.008202 -0.006713 -0.005182 -0.003674 -0.002241 -0.000922 0.000256 0.001278 0.002139 0.002840 0.003389 0.003797 0.004076 0.004241 0.004304 0.004278 0.004176 0.004010 0.003794 0.003539 0.003258 0.002961 0.002660 0.002363 0.002076 0.001807 0.001558 0.001331 0.001129 0.000951 0.000796 0.000663 0.000549 0.000453 0.000372 0.000305 0.000250 0.000204 0.000166 0.000134 0.000109 0.000088 0.000071 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000058 -0.000072 -0.000089 -0.000110 -0.000137 -0.000169 -0.000209 -0.000257 -0.000316 -0.000387 -0.000472 -0.000573 -0.000692 -0.000831 -0.000992 -0.001175 -0.001383 -0.001614 -0.001867 -0.002139 -0.002425 -0.002720 -0.003015 -0.003301 -0.003566 -0.003800 -0.003990 -0.004122 -0.004184 -0.004162 -0.004041 -0.003807 -0.003445 -0.002942 -0.002283 -0.001458 -0.000459 0.000714 0.002053 0.003541 0.005145 0.006821 0.008508 0.010133 0.011614 0.012862 0.013787 0.014307 0.014354 0.013881 0.012866 0.011318 0.009277 0.006817 0.004035 0.001054 -0.001991 -0.004960 -0.007720 -0.010149 -0.012148 -0.013646 -0.014604 -0.015014 -0.014899 -0.014308 -0.013310 -0.011988 -0.010433 -0.008735 -0.006980 -0.005242 -0.003582 -0.002048 -0.000672 0.000529 0.001548 0.002386 0.003052 0.003558 0.003920 0.004151 0.004269 0.004286 0.004217 0.004076 0.003877 0.003632 0.003356 0.003061 0.002758 0.002456 0.002163 0.001886 0.001628 0.001394 0.001184 0.000998 0.000836 0.000696 0.000577 0.000476 0.000391 0.000321 0.000262 0.000214 0.000174 0.000141 0.000114 0.000092 0.000075 0.000060 0.000048 0.000039 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000020 -0.000025 -0.000031 -0.000039 -0.000048 -0.000060 -0.000075 -0.000093 -0.000115 -0.000143 -0.000177 -0.000218 -0.000269 -0.000330 -0.000404 -0.000493 -0.000598 -0.000722 -0.000867 -0.001034 -0.001225 -0.001440 -0.001679 -0.001939 -0.002217 -0.002508 -0.002805 -0.003100 -0.003382 -0.003639 -0.003859 -0.004027 -0.004131 -0.004155 -0.004085 -0.003905 -0.003598 -0.003148 -0.002538 -0.001753 -0.000779 0.000391 0.001758 0.003314 0.005036 0.006886 0.008812 0.010743 0.012595 0.014271 0.015669 0.016687 0.017230 0.017221 0.016607 0.015362 0.013500 0.011068 0.008149 0.004861 0.001342 -0.002252 -0.005758 -0.009022 -0.011904 -0.014291 -0.016101 -0.017286 -0.017837 -0.017780 -0.017167 -0.016080 -0.014610 -0.012864 -0.010943 -0.008947 -0.006961 -0.005059 -0.003293 -0.001702 -0.000308 0.000881 0.001867 0.002660 0.003273 0.003723 0.004028 0.004204 0.004269 0.004237 0.004124 0.003944 0.003713 0.003445 0.003152 0.002848 0.002543 0.002245 0.001962 0.001697 0.001455 0.001237 0.001043 0.000874 0.000729 0.000604 0.000499 0.000410 0.000336 0.000275 0.000224 0.000182 0.000148 0.000120 0.000097 0.000078 0.000063 0.000051 0.000041 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000041 -0.000051 -0.000063 -0.000078 -0.000097 -0.000120 -0.000149 -0.000184 -0.000227 -0.000280 -0.000344 -0.000421 -0.000513 -0.000622 -0.000752 -0.000902 -0.001075 -0.001273 -0.001495 -0.001740 -0.002006 -0.002290 -0.002585 -0.002884 -0.003177 -0.003453 -0.003700 -0.003904 -0.004050 -0.004123 -0.004107 -0.003986 -0.003743 -0.003358 -0.002813 -0.002089 -0.001168 -0.000036 0.001318 0.002894 0.004680 0.006652 0.008764 0.010956 0.013147 0.015238 0.017120 0.018676 0.019790 0.020356 0.020285 0.019518 0.018028 0.015831 0.012982 0.009577 0.005749 0.001658 -0.002518 -0.006595 -0.010396 -0.013762 -0.016563 -0.018705 -0.020135 -0.020840 -0.020846 -0.020215 -0.019035 -0.017413 -0.015465 -0.013310 -0.011060 -0.008813 -0.006653 -0.004641 -0.002823 -0.001223 0.000148 0.001291 0.002218 0.002945 0.003490 0.003872 0.004112 0.004228 0.004236 0.004153 0.003996 0.003781 0.003522 0.003235 0.002932 0.002625 0.002323 0.002034 0.001762 0.001513 0.001288 0.001088 0.000912 0.000761 0.000631 0.000521 0.000428 0.000351 0.000287 0.000234 0.000190 0.000154 0.000125 0.000101 0.000082 0.000066 0.000053 0.000043 0.000034 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000028 -0.000034 -0.000043 -0.000053 -0.000065 -0.000081 -0.000101 -0.000125 -0.000155 -0.000191 -0.000236 -0.000291 -0.000357 -0.000437 -0.000533 -0.000646 -0.000780 -0.000936 -0.001115 -0.001318 -0.001547 -0.001798 -0.002070 -0.002358 -0.002656 -0.002955 -0.003246 -0.003515 -0.003751 -0.003937 -0.004059 -0.004099 -0.004041 -0.003866 -0.003556 -0.003089 -0.002445 -0.001601 -0.000537 0.000763 0.002311 0.004105 0.006135 0.008368 0.010756 0.013227 0.015689 0.018030 0.020126 0.021846 0.023058 0.023645 0.023507 0.022579 0.020832 0.018283 0.014997 0.011082 0.006689 0.002000 -0.002786 -0.007461 -0.011824 -0.015698 -0.018934 -0.021427 -0.023115 -0.023983 -0.024059 -0.023411 -0.022138 -0.020358 -0.018203 -0.015805 -0.013290 -0.010771 -0.008342 -0.006074 -0.004017 -0.002202 -0.000641 0.000668 0.001735 0.002581 0.003225 0.003689 0.003996 0.004165 0.004215 0.004166 0.004033 0.003836 0.003589 0.003308 0.003008 0.002701 0.002396 0.002102 0.001825 0.001569 0.001337 0.001131 0.000949 0.000792 0.000657 0.000543 0.000446 0.000366 0.000299 0.000244 0.000198 0.000161 0.000130 0.000105 0.000085 0.000069 0.000055 0.000045 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000055 -0.000068 -0.000084 -0.000104 -0.000129 -0.000160 -0.000198 -0.000244 -0.000301 -0.000370 -0.000452 -0.000551 -0.000669 -0.000807 -0.000968 -0.001152 -0.001362 -0.001595 -0.001852 -0.002129 -0.002421 -0.002720 -0.003019 -0.003306 -0.003568 -0.003791 -0.003959 -0.004055 -0.004061 -0.003959 -0.003729 -0.003350 -0.002798 -0.002050 -0.001081 0.000131 0.001605 0.003353 0.005375 0.007656 0.010160 0.012833 0.015591 0.018331 0.020929 0.023245 0.025132 0.026444 0.027050 0.026842 0.025746 0.023732 0.020820 0.017083 0.012644 0.007670 0.002363 -0.003051 -0.008342 -0.013286 -0.017683 -0.021370 -0.024226 -0.026182 -0.027220 -0.027371 -0.026709 -0.025342 -0.023402 -0.021035 -0.018388 -0.015603 -0.012805 -0.010099 -0.007567 -0.005265 -0.003229 -0.001472 0.000007 0.001220 0.002188 0.002934 0.003482 0.003858 0.004082 0.004177 0.004163 0.004057 0.003879 0.003645 0.003373 0.003077 0.002770 0.002463 0.002165 0.001883 0.001622 0.001384 0.001171 0.000984 0.000822 0.000682 0.000564 0.000464 0.000380 0.000311 0.000253 0.000206 0.000167 0.000136 0.000110 0.000089 0.000071 0.000058 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000070 -0.000087 -0.000108 -0.000134 -0.000166 -0.000205 -0.000253 -0.000311 -0.000382 -0.000467 -0.000569 -0.000690 -0.000833 -0.000998 -0.001188 -0.001402 -0.001641 -0.001903 -0.002184 -0.002478 -0.002779 -0.003077 -0.003359 -0.003612 -0.003822 -0.003970 -0.004040 -0.004011 -0.003864 -0.003578 -0.003128 -0.002489 -0.001636 -0.000540 0.000823 0.002474 0.004427 0.006680 0.009217 0.011997 0.014958 0.018008 0.021031 0.023888 0.026425 0.028480 0.029892 0.030516 0.030235 0.028967 0.026682 0.023402 0.019208 0.014237 0.008674 0.002743 -0.003308 -0.009223 -0.014756 -0.019686 -0.023830 -0.027056 -0.029286 -0.030499 -0.030728 -0.030053 -0.028594 -0.026494 -0.023914 -0.021018 -0.017960 -0.014880 -0.011895 -0.009095 -0.006545 -0.004284 -0.002328 -0.000677 0.000684 0.001776 0.002624 0.003258 0.003703 0.003984 0.004124 0.004146 0.004068 0.003910 0.003691 0.003429 0.003138 0.002833 0.002525 0.002224 0.001938 0.001671 0.001428 0.001210 0.001018 0.000850 0.000706 0.000584 0.000480 0.000394 0.000322 0.000263 0.000214 0.000173 0.000141 0.000114 0.000092 0.000074 0.000060 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000048 -0.000059 -0.000073 -0.000090 -0.000112 -0.000138 -0.000171 -0.000211 -0.000260 -0.000321 -0.000393 -0.000481 -0.000586 -0.000711 -0.000857 -0.001027 -0.001221 -0.001440 -0.001684 -0.001950 -0.002234 -0.002531 -0.002832 -0.003128 -0.003405 -0.003649 -0.003844 -0.003973 -0.004015 -0.003952 -0.003760 -0.003416 -0.002896 -0.002171 -0.001212 0.000011 0.001525 0.003354 0.005511 0.007995 0.010788 0.013844 0.017092 0.020432 0.023736 0.026852 0.029609 0.031829 0.033339 0.033980 0.033624 0.032185 0.029628 0.025981 0.021333 0.015832 0.009683 0.003131 -0.003554 -0.010091 -0.016210 -0.021671 -0.026272 -0.029867 -0.032372 -0.033761 -0.034070 -0.033385 -0.031835 -0.029578 -0.026788 -0.023644 -0.020316 -0.016957 -0.013694 -0.010629 -0.007832 -0.005347 -0.003193 -0.001369 0.000138 0.001353 0.002305 0.003023 0.003537 0.003874 0.004060 0.004117 0.004067 0.003931 0.003728 0.003475 0.003191 0.002888 0.002580 0.002278 0.001988 0.001717 0.001469 0.001246 0.001049 0.000877 0.000729 0.000602 0.000496 0.000407 0.000333 0.000271 0.000221 0.000179 0.000145 0.000118 0.000095 0.000077 0.000062 0.000050 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000061 -0.000075 -0.000093 -0.000115 -0.000142 -0.000176 -0.000217 -0.000268 -0.000330 -0.000404 -0.000495 -0.000602 -0.000730 -0.000880 -0.001053 -0.001251 -0.001475 -0.001723 -0.001993 -0.002280 -0.002579 -0.002880 -0.003173 -0.003444 -0.003679 -0.003860 -0.003968 -0.003984 -0.003885 -0.003649 -0.003250 -0.002661 -0.001851 -0.000789 0.000559 0.002221 0.004224 0.006582 0.009294 0.012336 0.015662 0.019192 0.022816 0.026394 0.029761 0.032731 0.035113 0.036717 0.037374 0.036944 0.035335 0.032513 0.028507 0.023415 0.017398 0.010678 0.003519 -0.003784 -0.010928 -0.017621 -0.023600 -0.028648 -0.032606 -0.035381 -0.036944 -0.037332 -0.036639 -0.035003 -0.032594 -0.029601 -0.026217 -0.022626 -0.018995 -0.015462 -0.012137 -0.009099 -0.006395 -0.004047 -0.002055 -0.000404 0.000931 0.001983 0.002784 0.003365 0.003757 0.003987 0.004079 0.004057 0.003943 0.003755 0.003514 0.003236 0.002937 0.002630 0.002326 0.002033 0.001758 0.001506 0.001278 0.001077 0.000901 0.000749 0.000620 0.000511 0.000419 0.000343 0.000280 0.000228 0.000185 0.000150 0.000122 0.000098 0.000079 0.000064 0.000052 0.000042 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000050 -0.000062 -0.000077 -0.000095 -0.000118 -0.000146 -0.000180 -0.000223 -0.000275 -0.000338 -0.000415 -0.000507 -0.000617 -0.000748 -0.000901 -0.001077 -0.001280 -0.001507 -0.001758 -0.002031 -0.002321 -0.002621 -0.002922 -0.003212 -0.003477 -0.003702 -0.003869 -0.003958 -0.003948 -0.003815 -0.003537 -0.003084 -0.002429 -0.001537 -0.000376 0.001091 0.002896 0.005066 0.007616 0.010545 0.013827 0.017411 0.021210 0.025105 0.028946 0.032552 0.035726 0.038261 0.039955 0.040624 0.040123 0.038352 0.035276 0.030927 0.025410 0.018900 0.011634 0.003897 -0.003996 -0.011720 -0.018961 -0.025436 -0.030913 -0.035218 -0.038252 -0.039982 -0.040448 -0.039749 -0.038032 -0.035480 -0.032295 -0.028682 -0.024841 -0.020950 -0.017159 -0.013587 -0.010318 -0.007404 -0.004871 -0.002718 -0.000930 0.000521 0.001668 0.002547 0.003193 0.003637 0.003909 0.004035 0.004040 0.003947 0.003775 0.003545 0.003274 0.002979 0.002673 0.002368 0.002073 0.001795 0.001539 0.001308 0.001103 0.000923 0.000768 0.000636 0.000524 0.000430 0.000352 0.000287 0.000234 0.000190 0.000154 0.000125 0.000101 0.000082 0.000066 0.000053 0.000043 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000041 -0.000051 -0.000063 -0.000079 -0.000097 -0.000121 -0.000149 -0.000185 -0.000228 -0.000281 -0.000346 -0.000424 -0.000518 -0.000631 -0.000764 -0.000919 -0.001099 -0.001305 -0.001535 -0.001790 -0.002066 -0.002358 -0.002658 -0.002958 -0.003245 -0.003505 -0.003720 -0.003874 -0.003944 -0.003909 -0.003745 -0.003427 -0.002924 -0.002207 -0.001239 0.000015 0.001594 0.003532 0.005857 0.008587 0.011719 0.015226 0.019050 0.023100 0.027248 0.031332 0.035162 0.038526 0.041203 0.042979 0.043660 0.043091 0.041168 0.037855 0.033185 0.027273 0.020304 0.012531 0.004255 -0.004188 -0.012452 -0.020203 -0.027141 -0.033017 -0.037647 -0.040923 -0.042811 -0.043351 -0.042648 -0.040857 -0.038172 -0.034809 -0.030985 -0.026912 -0.022780 -0.018749 -0.014946 -0.011461 -0.008353 -0.005646 -0.003342 -0.001426 0.000132 0.001369 0.002321 0.003026 0.003519 0.003830 0.003988 0.004019 0.003945 0.003789 0.003569 0.003306 0.003015 0.002710 0.002405 0.002108 0.001828 0.001569 0.001334 0.001126 0.000943 0.000785 0.000650 0.000536 0.000440 0.000360 0.000294 0.000240 0.000195 0.000158 0.000128 0.000104 0.000084 0.000068 0.000054 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000065 -0.000080 -0.000099 -0.000123 -0.000152 -0.000189 -0.000233 -0.000287 -0.000353 -0.000433 -0.000529 -0.000643 -0.000778 -0.000936 -0.001119 -0.001327 -0.001560 -0.001818 -0.002096 -0.002389 -0.002690 -0.002989 -0.003273 -0.003527 -0.003734 -0.003875 -0.003928 -0.003871 -0.003678 -0.003323 -0.002775 -0.002002 -0.000965 0.000373 0.002053 0.004112 0.006579 0.009472 0.012787 0.016497 0.020538 0.024815 0.029192 0.033497 0.037528 0.041063 0.043869 0.045719 0.046410 0.045779 0.043719 0.040190 0.035230 0.028961 0.021577 0.013345 0.004582 -0.004356 -0.013108 -0.021320 -0.028677 -0.034914 -0.039839 -0.043334 -0.045366 -0.045974 -0.045268 -0.043412 -0.040609 -0.037085 -0.033071 -0.028790 -0.024440 -0.020193 -0.016181 -0.012502 -0.009216 -0.006352 -0.003912 -0.001879 -0.000223 0.001094 0.002112 0.002872 0.003408 0.003755 0.003942 0.003995 0.003940 0.003797 0.003588 0.003331 0.003044 0.002741 0.002436 0.002138 0.001855 0.001594 0.001356 0.001145 0.000960 0.000800 0.000663 0.000546 0.000449 0.000368 0.000300 0.000244 0.000199 0.000161 0.000131 0.000106 0.000085 0.000069 0.000056 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000053 -0.000065 -0.000081 -0.000101 -0.000125 -0.000155 -0.000192 -0.000237 -0.000292 -0.000359 -0.000440 -0.000538 -0.000654 -0.000791 -0.000951 -0.001136 -0.001346 -0.001582 -0.001841 -0.002121 -0.002416 -0.002718 -0.003016 -0.003297 -0.003546 -0.003745 -0.003875 -0.003912 -0.003835 -0.003617 -0.003230 -0.002642 -0.001819 -0.000722 0.000689 0.002458 0.004622 0.007212 0.010247 0.013723 0.017608 0.021840 0.026314 0.030890 0.035387 0.039594 0.043277 0.046194 0.048108 0.048808 0.048123 0.045942 0.042225 0.037013 0.030432 0.022686 0.014055 0.004870 -0.004501 -0.013676 -0.022290 -0.030010 -0.036562 -0.041743 -0.045431 -0.047587 -0.048255 -0.047548 -0.045636 -0.042731 -0.039070 -0.034891 -0.030428 -0.025890 -0.021454 -0.017261 -0.013412 -0.009972 -0.006971 -0.004412 -0.002277 -0.000536 0.000852 0.001928 0.002734 0.003309 0.003687 0.003899 0.003973 0.003933 0.003802 0.003601 0.003351 0.003067 0.002766 0.002461 0.002162 0.001878 0.001614 0.001375 0.001161 0.000974 0.000812 0.000673 0.000555 0.000456 0.000374 0.000305 0.000248 0.000202 0.000164 0.000133 0.000107 0.000087 0.000070 0.000056 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000043 -0.000053 -0.000066 -0.000082 -0.000102 -0.000127 -0.000157 -0.000195 -0.000241 -0.000297 -0.000365 -0.000447 -0.000545 -0.000663 -0.000801 -0.000963 -0.001150 -0.001362 -0.001600 -0.001861 -0.002142 -0.002438 -0.002740 -0.003037 -0.003316 -0.003561 -0.003754 -0.003873 -0.003898 -0.003804 -0.003565 -0.003151 -0.002530 -0.001666 -0.000518 0.000955 0.002797 0.005048 0.007740 0.010893 0.014501 0.018532 0.022920 0.027558 0.032298 0.036954 0.041306 0.045112 0.048121 0.050088 0.050795 0.050065 0.047783 0.043910 0.038489 0.031649 0.023605 0.014643 0.005108 -0.004619 -0.014145 -0.023089 -0.031110 -0.037922 -0.043315 -0.047162 -0.049423 -0.050141 -0.049433 -0.047476 -0.044488 -0.040712 -0.036399 -0.031787 -0.027093 -0.022501 -0.018158 -0.014169 -0.010601 -0.007486 -0.004828 -0.002609 -0.000797 0.000649 0.001773 0.002619 0.003226 0.003629 0.003862 0.003953 0.003926 0.003805 0.003612 0.003366 0.003085 0.002785 0.002480 0.002181 0.001896 0.001630 0.001389 0.001174 0.000985 0.000821 0.000681 0.000562 0.000462 0.000378 0.000309 0.000252 0.000204 0.000166 0.000134 0.000109 0.000088 0.000071 0.000057 0.000046 0.000037 0.000029 0.000023 0.000018 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000043 -0.000053 -0.000067 -0.000083 -0.000103 -0.000128 -0.000159 -0.000197 -0.000244 -0.000300 -0.000369 -0.000452 -0.000551 -0.000670 -0.000810 -0.000973 -0.001161 -0.001375 -0.001614 -0.001877 -0.002159 -0.002456 -0.002758 -0.003054 -0.003332 -0.003573 -0.003760 -0.003873 -0.003888 -0.003780 -0.003524 -0.003088 -0.002441 -0.001545 -0.000359 0.001162 0.003060 0.005378 0.008150 0.011392 0.015102 0.019245 0.023753 0.028516 0.033382 0.038159 0.042623 0.046523 0.049602 0.051610 0.052321 0.051556 0.049198 0.045205 0.039622 0.032585 0.024311 0.015096 0.005293 -0.004708 -0.014502 -0.023700 -0.031951 -0.038963 -0.044518 -0.048487 -0.050827 -0.051584 -0.050876 -0.048885 -0.045833 -0.041971 -0.037554 -0.032828 -0.028016 -0.023306 -0.018848 -0.014751 -0.011085 -0.007883 -0.005149 -0.002866 -0.000999 0.000493 0.001654 0.002530 0.003162 0.003586 0.003835 0.003938 0.003920 0.003807 0.003619 0.003377 0.003098 0.002799 0.002494 0.002194 0.001908 0.001642 0.001399 0.001183 0.000993 0.000828 0.000687 0.000567 0.000466 0.000382 0.000312 0.000254 0.000206 0.000167 0.000136 0.000110 0.000089 0.000071 0.000057 0.000046 0.000037 0.000030 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000043 -0.000054 -0.000067 -0.000083 -0.000104 -0.000129 -0.000160 -0.000199 -0.000246 -0.000303 -0.000372 -0.000456 -0.000556 -0.000676 -0.000816 -0.000981 -0.001170 -0.001385 -0.001625 -0.001888 -0.002172 -0.002469 -0.002771 -0.003068 -0.003344 -0.003583 -0.003767 -0.003874 -0.003881 -0.003764 -0.003496 -0.003046 -0.002380 -0.001462 -0.000249 0.001304 0.003241 0.005605 0.008429 0.011732 0.015509 0.019728 0.024316 0.029163 0.034113 0.038972 0.043509 0.047473 0.050599 0.052634 0.053349 0.052560 0.050150 0.046076 0.040385 0.033214 0.024786 0.015400 0.005418 -0.004766 -0.014740 -0.024108 -0.032513 -0.039658 -0.045322 -0.049372 -0.051767 -0.052549 -0.051842 -0.049827 -0.046733 -0.042814 -0.038328 -0.033526 -0.028635 -0.023845 -0.019311 -0.015142 -0.011411 -0.008150 -0.005366 -0.003038 -0.001135 0.000388 0.001575 0.002472 0.003120 0.003558 0.003817 0.003929 0.003918 0.003809 0.003624 0.003384 0.003106 0.002808 0.002503 0.002202 0.001916 0.001648 0.001405 0.001188 0.000997 0.000832 0.000690 0.000570 0.000468 0.000384 0.000313 0.000255 0.000207 0.000168 0.000136 0.000110 0.000089 0.000072 0.000058 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000043 -0.000054 -0.000067 -0.000084 -0.000104 -0.000130 -0.000161 -0.000200 -0.000247 -0.000305 -0.000375 -0.000459 -0.000560 -0.000680 -0.000821 -0.000986 -0.001176 -0.001391 -0.001632 -0.001896 -0.002180 -0.002478 -0.002781 -0.003077 -0.003352 -0.003591 -0.003772 -0.003877 -0.003880 -0.003758 -0.003483 -0.003025 -0.002350 -0.001419 -0.000192 0.001377 0.003333 0.005719 0.008569 0.011902 0.015713 0.019967 0.024595 0.029482 0.034472 0.039370 0.043944 0.047938 0.051087 0.053135 0.053851 0.053052 0.050616 0.046503 0.040759 0.033523 0.025019 0.015551 0.005481 -0.004791 -0.014852 -0.024302 -0.032782 -0.039991 -0.045707 -0.049797 -0.052217 -0.053012 -0.052304 -0.050279 -0.047165 -0.043218 -0.038699 -0.033861 -0.028931 -0.024104 -0.019533 -0.015331 -0.011569 -0.008280 -0.005471 -0.003122 -0.001200 0.000338 0.001538 0.002445 0.003102 0.003546 0.003811 0.003927 0.003919 0.003812 0.003628 0.003388 0.003111 0.002812 0.002507 0.002206 0.001918 0.001651 0.001407 0.001190 0.000999 0.000833 0.000691 0.000571 0.000469 0.000384 0.000314 0.000256 0.000208 0.000169 0.000137 0.000110 0.000089 0.000072 0.000058 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000043 -0.000053 -0.000067 -0.000084 -0.000104 -0.000130 -0.000162 -0.000200 -0.000248 -0.000306 -0.000376 -0.000460 -0.000561 -0.000681 -0.000823 -0.000988 -0.001178 -0.001394 -0.001635 -0.001900 -0.002184 -0.002483 -0.002786 -0.003082 -0.003358 -0.003596 -0.003778 -0.003882 -0.003885 -0.003762 -0.003486 -0.003027 -0.002351 -0.001420 -0.000192 0.001377 0.003333 0.005718 0.008567 0.011897 0.015705 0.019956 0.024580 0.029463 0.034450 0.039344 0.043914 0.047905 0.051053 0.053101 0.053817 0.053019 0.050585 0.046475 0.040736 0.033504 0.025007 0.015546 0.005483 -0.004781 -0.014835 -0.024278 -0.032751 -0.039954 -0.045665 -0.049751 -0.052168 -0.052961 -0.052253 -0.050229 -0.047116 -0.043172 -0.038657 -0.033823 -0.028898 -0.024076 -0.019510 -0.015312 -0.011553 -0.008268 -0.005461 -0.003114 -0.001193 0.000344 0.001544 0.002452 0.003108 0.003553 0.003817 0.003932 0.003923 0.003815 0.003631 0.003390 0.003111 0.002812 0.002506 0.002204 0.001916 0.001649 0.001405 0.001188 0.000997 0.000831 0.000690 0.000569 0.000468 0.000384 0.000313 0.000255 0.000208 0.000168 0.000136 0.000110 0.000089 0.000072 0.000058 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000043 -0.000053 -0.000067 -0.000083 -0.000104 -0.000130 -0.000161 -0.000200 -0.000248 -0.000305 -0.000375 -0.000460 -0.000561 -0.000681 -0.000823 -0.000988 -0.001178 -0.001393 -0.001635 -0.001899 -0.002184 -0.002483 -0.002786 -0.003084 -0.003361 -0.003600 -0.003784 -0.003890 -0.003896 -0.003778 -0.003506 -0.003053 -0.002385 -0.001464 -0.000249 0.001304 0.003240 0.005601 0.008420 0.011716 0.015486 0.019695 0.024272 0.029107 0.034045 0.038893 0.043421 0.047377 0.050499 0.052532 0.053248 0.052463 0.050060 0.045996 0.040317 0.033161 0.024751 0.015386 0.005425 -0.004736 -0.014688 -0.024035 -0.032420 -0.039547 -0.045197 -0.049235 -0.051621 -0.052399 -0.051690 -0.049678 -0.046590 -0.042679 -0.038204 -0.033414 -0.028536 -0.023761 -0.019240 -0.015085 -0.011365 -0.008114 -0.005337 -0.003015 -0.001114 0.000407 0.001594 0.002490 0.003139 0.003576 0.003834 0.003944 0.003931 0.003819 0.003632 0.003389 0.003108 0.002807 0.002500 0.002198 0.001910 0.001642 0.001399 0.001182 0.000992 0.000827 0.000686 0.000566 0.000466 0.000382 0.000312 0.000254 0.000207 0.000168 0.000136 0.000110 0.000089 0.000071 0.000057 0.000046 0.000037 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000053 -0.000066 -0.000083 -0.000104 -0.000129 -0.000161 -0.000199 -0.000247 -0.000304 -0.000374 -0.000458 -0.000559 -0.000679 -0.000820 -0.000985 -0.001174 -0.001389 -0.001630 -0.001895 -0.002179 -0.002478 -0.002782 -0.003081 -0.003360 -0.003602 -0.003790 -0.003901 -0.003914 -0.003803 -0.003543 -0.003103 -0.002452 -0.001551 -0.000363 0.001158 0.003055 0.005368 0.008132 0.011364 0.015060 0.019188 0.023679 0.028423 0.033270 0.038030 0.042478 0.046367 0.049440 0.051445 0.052159 0.051401 0.049055 0.045078 0.039517 0.032504 0.024259 0.015076 0.005308 -0.004656 -0.014415 -0.023579 -0.031799 -0.038782 -0.044314 -0.048264 -0.050591 -0.051340 -0.050631 -0.048643 -0.045600 -0.041751 -0.037352 -0.032646 -0.027855 -0.023168 -0.018733 -0.014658 -0.011010 -0.007824 -0.005102 -0.002827 -0.000965 0.000524 0.001684 0.002560 0.003191 0.003614 0.003861 0.003962 0.003941 0.003823 0.003631 0.003384 0.003101 0.002799 0.002490 0.002188 0.001900 0.001633 0.001390 0.001174 0.000985 0.000821 0.000681 0.000562 0.000462 0.000378 0.000309 0.000252 0.000205 0.000166 0.000135 0.000109 0.000088 0.000071 0.000057 0.000046 0.000037 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000053 -0.000066 -0.000082 -0.000103 -0.000128 -0.000160 -0.000198 -0.000245 -0.000302 -0.000371 -0.000455 -0.000555 -0.000674 -0.000815 -0.000978 -0.001167 -0.001381 -0.001621 -0.001885 -0.002170 -0.002468 -0.002774 -0.003074 -0.003355 -0.003601 -0.003794 -0.003913 -0.003936 -0.003839 -0.003595 -0.003175 -0.002549 -0.001680 -0.000530 0.000943 0.002782 0.005027 0.007710 0.010849 0.014439 0.018451 0.022816 0.027429 0.032144 0.036777 0.041111 0.044903 0.047904 0.049870 0.050581 0.049861 0.047597 0.043747 0.038354 0.031549 0.023544 0.014626 0.005137 -0.004543 -0.014022 -0.022922 -0.030902 -0.037678 -0.043040 -0.046862 -0.049106 -0.049814 -0.049103 -0.047150 -0.044174 -0.040416 -0.036125 -0.031540 -0.026876 -0.022315 -0.018003 -0.014042 -0.010499 -0.007405 -0.004763 -0.002556 -0.000751 0.000691 0.001814 0.002658 0.003264 0.003667 0.003897 0.003984 0.003953 0.003827 0.003628 0.003376 0.003090 0.002786 0.002476 0.002173 0.001886 0.001619 0.001378 0.001163 0.000975 0.000812 0.000673 0.000555 0.000456 0.000374 0.000305 0.000249 0.000203 0.000165 0.000133 0.000108 0.000087 0.000070 0.000057 0.000045 0.000036 0.000029 0.000023 0.000018 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000052 -0.000065 -0.000081 -0.000102 -0.000127 -0.000158 -0.000196 -0.000242 -0.000299 -0.000367 -0.000450 -0.000549 -0.000667 -0.000807 -0.000969 -0.001156 -0.001369 -0.001608 -0.001871 -0.002155 -0.002454 -0.002760 -0.003061 -0.003346 -0.003597 -0.003797 -0.003926 -0.003962 -0.003882 -0.003659 -0.003267 -0.002674 -0.001846 -0.000746 0.000666 0.002431 0.004587 0.007166 0.010184 0.013640 0.017501 0.021705 0.026151 0.030698 0.035169 0.039355 0.043023 0.045932 0.047846 0.048553 0.047882 0.045723 0.042035 0.036860 0.030321 0.022625 0.014046 0.004916 -0.004398 -0.013518 -0.022080 -0.029752 -0.036262 -0.041407 -0.045066 -0.047202 -0.047858 -0.047147 -0.045240 -0.042348 -0.038707 -0.034556 -0.030126 -0.025624 -0.021226 -0.017070 -0.013256 -0.009846 -0.006870 -0.004331 -0.002211 -0.000479 0.000903 0.001977 0.002781 0.003355 0.003731 0.003940 0.004010 0.003965 0.003828 0.003622 0.003365 0.003075 0.002768 0.002458 0.002155 0.001868 0.001603 0.001363 0.001150 0.000963 0.000802 0.000664 0.000548 0.000450 0.000369 0.000301 0.000245 0.000200 0.000162 0.000132 0.000107 0.000086 0.000069 0.000056 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000064 -0.000080 -0.000100 -0.000125 -0.000156 -0.000193 -0.000239 -0.000295 -0.000362 -0.000444 -0.000542 -0.000658 -0.000796 -0.000957 -0.001142 -0.001354 -0.001591 -0.001852 -0.002135 -0.002433 -0.002740 -0.003043 -0.003332 -0.003589 -0.003797 -0.003938 -0.003990 -0.003931 -0.003734 -0.003374 -0.002821 -0.002043 -0.001004 0.000334 0.002010 0.004060 0.006514 0.009389 0.012683 0.016366 0.020378 0.024624 0.028970 0.033248 0.037257 0.040777 0.043575 0.045426 0.046127 0.045515 0.043481 0.039987 0.035071 0.028851 0.021523 0.013351 0.004651 -0.004226 -0.012917 -0.021072 -0.028377 -0.034569 -0.039454 -0.042919 -0.044928 -0.045522 -0.044811 -0.042960 -0.040172 -0.036671 -0.032688 -0.028443 -0.024135 -0.019930 -0.015961 -0.012321 -0.009070 -0.006235 -0.003817 -0.001801 -0.000156 0.001154 0.002168 0.002925 0.003459 0.003803 0.003987 0.004037 0.003976 0.003827 0.003612 0.003348 0.003055 0.002746 0.002435 0.002132 0.001847 0.001583 0.001345 0.001134 0.000949 0.000790 0.000654 0.000539 0.000443 0.000363 0.000296 0.000241 0.000196 0.000159 0.000129 0.000105 0.000085 0.000068 0.000055 0.000044 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000041 -0.000051 -0.000063 -0.000079 -0.000099 -0.000123 -0.000153 -0.000190 -0.000235 -0.000290 -0.000356 -0.000437 -0.000533 -0.000648 -0.000783 -0.000942 -0.001125 -0.001334 -0.001569 -0.001829 -0.002110 -0.002407 -0.002714 -0.003019 -0.003311 -0.003575 -0.003794 -0.003948 -0.004018 -0.003982 -0.003816 -0.003493 -0.002986 -0.002264 -0.001295 -0.000041 0.001533 0.003462 0.005774 0.008485 0.011594 0.015074 0.018868 0.022886 0.027004 0.031061 0.034869 0.038219 0.040890 0.042669 0.043363 0.042815 0.040924 0.037650 0.033029 0.027172 0.020265 0.012556 0.004347 -0.004030 -0.012231 -0.019924 -0.026809 -0.032638 -0.037229 -0.040473 -0.042337 -0.042862 -0.042153 -0.040367 -0.037697 -0.034358 -0.030567 -0.026534 -0.022446 -0.018462 -0.014705 -0.011263 -0.008192 -0.005516 -0.003237 -0.001338 0.000208 0.001436 0.002382 0.003084 0.003573 0.003881 0.004036 0.004063 0.003984 0.003822 0.003597 0.003327 0.003029 0.002718 0.002407 0.002106 0.001822 0.001560 0.001325 0.001116 0.000933 0.000776 0.000643 0.000529 0.000435 0.000356 0.000290 0.000237 0.000192 0.000156 0.000127 0.000103 0.000083 0.000067 0.000054 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000062 -0.000078 -0.000097 -0.000121 -0.000151 -0.000187 -0.000231 -0.000284 -0.000349 -0.000428 -0.000522 -0.000635 -0.000768 -0.000924 -0.001105 -0.001311 -0.001543 -0.001800 -0.002079 -0.002375 -0.002682 -0.002989 -0.003285 -0.003555 -0.003784 -0.003954 -0.004044 -0.004034 -0.003900 -0.003618 -0.003162 -0.002503 -0.001610 -0.000450 0.001012 0.002808 0.004964 0.007495 0.010402 0.013658 0.017213 0.020982 0.024848 0.028663 0.032249 0.035411 0.037942 0.039640 0.040324 0.039847 0.038111 0.035078 0.030781 0.025323 0.018878 0.011680 0.004011 -0.003816 -0.011477 -0.018661 -0.025084 -0.030515 -0.034782 -0.037783 -0.039489 -0.039940 -0.039235 -0.037522 -0.034984 -0.031823 -0.028245 -0.024445 -0.020600 -0.016858 -0.013333 -0.010108 -0.007233 -0.004732 -0.002604 -0.000835 0.000603 0.001740 0.002613 0.003253 0.003693 0.003962 0.004085 0.004086 0.003988 0.003812 0.003576 0.003300 0.002998 0.002686 0.002375 0.002075 0.001793 0.001534 0.001301 0.001095 0.000916 0.000761 0.000630 0.000519 0.000426 0.000348 0.000284 0.000231 0.000188 0.000153 0.000124 0.000100 0.000081 0.000066 0.000053 0.000043 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000077 -0.000095 -0.000119 -0.000147 -0.000182 -0.000225 -0.000278 -0.000341 -0.000418 -0.000511 -0.000621 -0.000752 -0.000904 -0.001082 -0.001284 -0.001513 -0.001767 -0.002043 -0.002337 -0.002643 -0.002951 -0.003251 -0.003529 -0.003769 -0.003954 -0.004065 -0.004082 -0.003983 -0.003746 -0.003344 -0.002752 -0.001941 -0.000880 0.000462 0.002116 0.004105 0.006445 0.009135 0.012154 0.015452 0.018955 0.022553 0.026108 0.029457 0.032417 0.034797 0.036408 0.037081 0.036677 0.035105 0.032329 0.028377 0.023346 0.017395 0.010743 0.003652 -0.003587 -0.010671 -0.017309 -0.023239 -0.028244 -0.032165 -0.034908 -0.036447 -0.036820 -0.036120 -0.034487 -0.032093 -0.029124 -0.025774 -0.022225 -0.018639 -0.015155 -0.011878 -0.008884 -0.006219 -0.003903 -0.001936 -0.000304 0.001018 0.002059 0.002852 0.003427 0.003815 0.004041 0.004130 0.004104 0.003986 0.003795 0.003549 0.003266 0.002961 0.002648 0.002337 0.002039 0.001760 0.001505 0.001275 0.001073 0.000896 0.000745 0.000616 0.000507 0.000416 0.000340 0.000278 0.000226 0.000184 0.000149 0.000121 0.000098 0.000079 0.000064 0.000052 0.000042 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000048 -0.000060 -0.000075 -0.000093 -0.000116 -0.000144 -0.000178 -0.000220 -0.000271 -0.000333 -0.000408 -0.000498 -0.000605 -0.000733 -0.000882 -0.001056 -0.001254 -0.001479 -0.001729 -0.002002 -0.002293 -0.002598 -0.002907 -0.003210 -0.003495 -0.003746 -0.003947 -0.004080 -0.004125 -0.004063 -0.003870 -0.003526 -0.003004 -0.002278 -0.001321 -0.000103 0.001402 0.003219 0.005359 0.007825 0.010595 0.013628 0.016852 0.020169 0.023454 0.026555 0.029303 0.031524 0.033042 0.033701 0.033372 0.031969 0.029460 0.025868 0.021281 0.015846 0.009764 0.003276 -0.003347 -0.009827 -0.015896 -0.021310 -0.025871 -0.029432 -0.031907 -0.033273 -0.033567 -0.032875 -0.031328 -0.029084 -0.026319 -0.023208 -0.019921 -0.016607 -0.013392 -0.010374 -0.007620 -0.005172 -0.003048 -0.001249 0.000241 0.001442 0.002383 0.003094 0.003601 0.003933 0.004115 0.004169 0.004116 0.003977 0.003771 0.003515 0.003225 0.002917 0.002603 0.002295 0.001999 0.001724 0.001472 0.001247 0.001048 0.000875 0.000727 0.000601 0.000494 0.000405 0.000331 0.000270 0.000220 0.000179 0.000145 0.000118 0.000095 0.000077 0.000062 0.000050 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000073 -0.000091 -0.000113 -0.000140 -0.000173 -0.000214 -0.000263 -0.000323 -0.000396 -0.000484 -0.000588 -0.000712 -0.000858 -0.001027 -0.001221 -0.001441 -0.001687 -0.001955 -0.002244 -0.002546 -0.002856 -0.003162 -0.003453 -0.003714 -0.003931 -0.004086 -0.004160 -0.004134 -0.003988 -0.003701 -0.003251 -0.002612 -0.001760 -0.000670 0.000685 0.002325 0.004262 0.006498 0.009016 0.011777 0.014718 0.017749 0.020756 0.023602 0.026133 0.028189 0.029611 0.030253 0.029999 0.028769 0.026530 0.023305 0.019172 0.014264 0.008764 0.002895 -0.003099 -0.008962 -0.014448 -0.019336 -0.023443 -0.026637 -0.028839 -0.030030 -0.030244 -0.029563 -0.028106 -0.026020 -0.023464 -0.020599 -0.017581 -0.014545 -0.011606 -0.008851 -0.006341 -0.004115 -0.002188 -0.000558 0.000786 0.001865 0.002704 0.003330 0.003769 0.004045 0.004181 0.004200 0.004119 0.003960 0.003739 0.003473 0.003177 0.002867 0.002553 0.002247 0.001955 0.001684 0.001436 0.001215 0.001021 0.000852 0.000707 0.000584 0.000481 0.000394 0.000322 0.000263 0.000214 0.000173 0.000141 0.000114 0.000092 0.000075 0.000061 0.000049 0.000039 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000037 -0.000046 -0.000057 -0.000071 -0.000088 -0.000110 -0.000136 -0.000168 -0.000207 -0.000255 -0.000313 -0.000384 -0.000469 -0.000570 -0.000690 -0.000832 -0.000996 -0.001185 -0.001400 -0.001640 -0.001904 -0.002189 -0.002489 -0.002798 -0.003106 -0.003402 -0.003674 -0.003906 -0.004082 -0.004184 -0.004195 -0.004095 -0.003866 -0.003487 -0.002935 -0.002189 -0.001226 -0.000021 0.001442 0.003177 0.005184 0.007450 0.009938 0.012594 0.015338 0.018066 0.020656 0.022968 0.024858 0.026181 0.026805 0.026624 0.025565 0.023596 0.020737 0.017058 0.012678 0.007764 0.002514 -0.002847 -0.008090 -0.012991 -0.017351 -0.021003 -0.023829 -0.025759 -0.026777 -0.026914 -0.026246 -0.024883 -0.022956 -0.020612 -0.017996 -0.015249 -0.012493 -0.009830 -0.007340 -0.005076 -0.003071 -0.001340 0.000120 0.001319 0.002276 0.003014 0.003556 0.003925 0.004145 0.004237 0.004220 0.004112 0.003933 0.003697 0.003422 0.003122 0.002810 0.002497 0.002194 0.001906 0.001639 0.001397 0.001181 0.000991 0.000827 0.000686 0.000567 0.000466 0.000382 0.000312 0.000254 0.000207 0.000168 0.000136 0.000110 0.000089 0.000072 0.000059 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000044 -0.000055 -0.000069 -0.000085 -0.000106 -0.000131 -0.000162 -0.000200 -0.000246 -0.000303 -0.000371 -0.000453 -0.000551 -0.000667 -0.000804 -0.000963 -0.001147 -0.001356 -0.001590 -0.001849 -0.002129 -0.002426 -0.002733 -0.003042 -0.003343 -0.003624 -0.003870 -0.004066 -0.004195 -0.004242 -0.004188 -0.004015 -0.003706 -0.003240 -0.002598 -0.001759 -0.000702 0.000589 0.002125 0.003908 0.005924 0.008145 0.010521 0.012981 0.015434 0.017770 0.019866 0.021590 0.022813 0.023418 0.023307 0.022414 0.020709 0.018210 0.014978 0.011119 0.006781 0.002144 -0.002594 -0.007225 -0.011549 -0.015388 -0.018592 -0.021057 -0.022721 -0.023570 -0.023634 -0.022982 -0.021712 -0.019946 -0.017813 -0.015446 -0.012967 -0.010488 -0.008099 -0.005869 -0.003847 -0.002060 -0.000521 0.000771 0.001828 0.002666 0.003304 0.003763 0.004065 0.004231 0.004279 0.004227 0.004094 0.003895 0.003646 0.003363 0.003058 0.002746 0.002435 0.002135 0.001852 0.001591 0.001355 0.001144 0.000960 0.000800 0.000664 0.000548 0.000451 0.000369 0.000302 0.000246 0.000200 0.000162 0.000132 0.000107 0.000086 0.000070 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000054 -0.000066 -0.000082 -0.000102 -0.000126 -0.000156 -0.000192 -0.000237 -0.000291 -0.000357 -0.000436 -0.000530 -0.000642 -0.000774 -0.000928 -0.001106 -0.001309 -0.001537 -0.001790 -0.002064 -0.002357 -0.002662 -0.002971 -0.003275 -0.003563 -0.003822 -0.004037 -0.004192 -0.004273 -0.004262 -0.004145 -0.003903 -0.003520 -0.002978 -0.002258 -0.001344 -0.000220 0.001124 0.002690 0.004467 0.006429 0.008533 0.010718 0.012903 0.014992 0.016876 0.018437 0.019563 0.020147 0.020102 0.019368 0.017918 0.015767 0.012967 0.009612 0.005834 0.001790 -0.002342 -0.006379 -0.010144 -0.013477 -0.016249 -0.018364 -0.019772 -0.020459 -0.020455 -0.019821 -0.018646 -0.017038 -0.015113 -0.012988 -0.010772 -0.008563 -0.006440 -0.004463 -0.002675 -0.001100 0.000253 0.001384 0.002303 0.003025 0.003567 0.003947 0.004185 0.004298 0.004304 0.004220 0.004061 0.003844 0.003584 0.003294 0.002987 0.002675 0.002367 0.002071 0.001794 0.001539 0.001309 0.001105 0.000927 0.000772 0.000640 0.000529 0.000435 0.000356 0.000291 0.000237 0.000193 0.000156 0.000127 0.000103 0.000083 0.000067 0.000055 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000041 -0.000052 -0.000064 -0.000079 -0.000098 -0.000121 -0.000150 -0.000184 -0.000227 -0.000279 -0.000342 -0.000418 -0.000508 -0.000616 -0.000743 -0.000891 -0.001063 -0.001259 -0.001481 -0.001726 -0.001995 -0.002282 -0.002584 -0.002892 -0.003198 -0.003492 -0.003762 -0.003993 -0.004173 -0.004285 -0.004316 -0.004250 -0.004073 -0.003768 -0.003321 -0.002716 -0.001937 -0.000971 0.000191 0.001551 0.003099 0.004814 0.006660 0.008582 0.010511 0.012363 0.014042 0.015448 0.016478 0.017040 0.017055 0.016471 0.015263 0.013442 0.011053 0.008180 0.004935 0.001458 -0.002096 -0.005565 -0.008795 -0.011647 -0.014005 -0.015789 -0.016954 -0.017489 -0.017422 -0.016809 -0.015728 -0.014274 -0.012550 -0.010659 -0.008696 -0.006745 -0.004877 -0.003143 -0.001579 -0.000205 0.000970 0.001947 0.002736 0.003348 0.003798 0.004103 0.004279 0.004343 0.004310 0.004195 0.004014 0.003782 0.003511 0.003215 0.002907 0.002596 0.002292 0.002002 0.001732 0.001484 0.001261 0.001064 0.000892 0.000743 0.000616 0.000508 0.000418 0.000343 0.000280 0.000228 0.000185 0.000150 0.000122 0.000099 0.000080 0.000065 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000049 -0.000061 -0.000076 -0.000094 -0.000116 -0.000143 -0.000176 -0.000217 -0.000267 -0.000327 -0.000399 -0.000486 -0.000589 -0.000711 -0.000853 -0.001018 -0.001207 -0.001421 -0.001660 -0.001922 -0.002203 -0.002499 -0.002805 -0.003112 -0.003410 -0.003688 -0.003935 -0.004136 -0.004277 -0.004346 -0.004329 -0.004211 -0.003980 -0.003622 -0.003124 -0.002471 -0.001653 -0.000661 0.000505 0.001839 0.003323 0.004925 0.006600 0.008287 0.009916 0.011402 0.012659 0.013598 0.014136 0.014207 0.013761 0.012778 0.011265 0.009262 0.006840 0.004096 0.001153 -0.001857 -0.004793 -0.007521 -0.009920 -0.011891 -0.013365 -0.014303 -0.014698 -0.014576 -0.013984 -0.012994 -0.011689 -0.010157 -0.008488 -0.006764 -0.005059 -0.003431 -0.001926 -0.000572 0.000612 0.001620 0.002453 0.003119 0.003627 0.003992 0.004227 0.004346 0.004364 0.004295 0.004153 0.003952 0.003705 0.003426 0.003127 0.002819 0.002511 0.002212 0.001929 0.001666 0.001426 0.001211 0.001021 0.000855 0.000713 0.000591 0.000488 0.000401 0.000329 0.000268 0.000219 0.000178 0.000144 0.000117 0.000095 0.000077 0.000062 0.000050 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000059 -0.000072 -0.000089 -0.000110 -0.000136 -0.000168 -0.000207 -0.000254 -0.000312 -0.000381 -0.000463 -0.000561 -0.000678 -0.000814 -0.000972 -0.001154 -0.001360 -0.001591 -0.001844 -0.002118 -0.002409 -0.002711 -0.003016 -0.003317 -0.003602 -0.003861 -0.004080 -0.004248 -0.004351 -0.004378 -0.004316 -0.004152 -0.003876 -0.003476 -0.002940 -0.002258 -0.001424 -0.000435 0.000701 0.001971 0.003347 0.004792 0.006256 0.007676 0.008983 0.010100 0.010951 0.011466 0.011585 0.011266 0.010489 0.009260 0.007613 0.005607 0.003327 0.000876 -0.001631 -0.004073 -0.006336 -0.008316 -0.009930 -0.011118 -0.011848 -0.012117 -0.011945 -0.011378 -0.010476 -0.009310 -0.007959 -0.006498 -0.004998 -0.003521 -0.002117 -0.000824 0.000335 0.001343 0.002196 0.002896 0.003448 0.003861 0.004147 0.004316 0.004383 0.004359 0.004258 0.004092 0.003873 0.003615 0.003330 0.003029 0.002723 0.002420 0.002127 0.001852 0.001597 0.001365 0.001158 0.000976 0.000817 0.000681 0.000565 0.000466 0.000383 0.000314 0.000257 0.000209 0.000170 0.000138 0.000112 0.000091 0.000074 0.000060 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000085 -0.000105 -0.000130 -0.000160 -0.000197 -0.000242 -0.000296 -0.000362 -0.000440 -0.000534 -0.000644 -0.000774 -0.000925 -0.001099 -0.001297 -0.001518 -0.001763 -0.002029 -0.002313 -0.002609 -0.002912 -0.003213 -0.003502 -0.003771 -0.004006 -0.004197 -0.004331 -0.004397 -0.004384 -0.004282 -0.004080 -0.003769 -0.003339 -0.002781 -0.002090 -0.001263 -0.000307 0.000768 0.001939 0.003174 0.004433 0.005662 0.006802 0.007790 0.008560 0.009050 0.009211 0.009005 0.008413 0.007441 0.006116 0.004489 0.002631 0.000630 -0.001418 -0.003411 -0.005250 -0.006850 -0.008139 -0.009069 -0.009612 -0.009767 -0.009554 -0.009012 -0.008193 -0.007158 -0.005974 -0.004705 -0.003411 -0.002144 -0.000945 0.000155 0.001135 0.001983 0.002695 0.003272 0.003720 0.004047 0.004260 0.004371 0.004390 0.004329 0.004199 0.004012 0.003779 0.003513 0.003224 0.002923 0.002620 0.002322 0.002038 0.001770 0.001525 0.001302 0.001104 0.000930 0.000779 0.000649 0.000538 0.000444 0.000365 0.000300 0.000245 0.000200 0.000163 0.000132 0.000107 0.000087 0.000070 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000053 -0.000065 -0.000081 -0.000100 -0.000123 -0.000152 -0.000187 -0.000229 -0.000281 -0.000343 -0.000417 -0.000506 -0.000610 -0.000734 -0.000877 -0.001043 -0.001232 -0.001444 -0.001679 -0.001936 -0.002211 -0.002501 -0.002799 -0.003098 -0.003391 -0.003666 -0.003914 -0.004123 -0.004284 -0.004384 -0.004416 -0.004368 -0.004233 -0.004002 -0.003666 -0.003219 -0.002655 -0.001974 -0.001179 -0.000280 0.000707 0.001753 0.002826 0.003882 0.004871 0.005740 0.006434 0.006901 0.007096 0.006988 0.006561 0.005818 0.004781 0.003493 0.002013 0.000414 -0.001222 -0.002811 -0.004272 -0.005531 -0.006530 -0.007229 -0.007608 -0.007664 -0.007417 -0.006900 -0.006158 -0.005244 -0.004213 -0.003119 -0.002011 -0.000933 0.000081 0.001006 0.001825 0.002529 0.003114 0.003582 0.003936 0.004184 0.004332 0.004391 0.004368 0.004274 0.004119 0.003914 0.003670 0.003397 0.003107 0.002808 0.002510 0.002220 0.001944 0.001686 0.001450 0.001237 0.001048 0.000883 0.000739 0.000616 0.000511 0.000422 0.000347 0.000285 0.000233 0.000190 0.000155 0.000126 0.000102 0.000083 0.000067 0.000054 0.000044 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000050 -0.000062 -0.000077 -0.000095 -0.000117 -0.000144 -0.000177 -0.000217 -0.000266 -0.000324 -0.000394 -0.000478 -0.000577 -0.000693 -0.000829 -0.000986 -0.001166 -0.001368 -0.001593 -0.001840 -0.002106 -0.002387 -0.002679 -0.002975 -0.003268 -0.003547 -0.003805 -0.004029 -0.004212 -0.004342 -0.004411 -0.004411 -0.004334 -0.004173 -0.003921 -0.003571 -0.003120 -0.002567 -0.001915 -0.001170 -0.000348 0.000530 0.001438 0.002339 0.003193 0.003955 0.004578 0.005020 0.005243 0.005219 0.004935 0.004392 0.003608 0.002619 0.001472 0.000229 -0.001044 -0.002277 -0.003404 -0.004363 -0.005108 -0.005606 -0.005841 -0.005814 -0.005539 -0.005048 -0.004378 -0.003573 -0.002679 -0.001742 -0.000801 0.000109 0.000959 0.001729 0.002405 0.002981 0.003454 0.003824 0.004096 0.004274 0.004365 0.004377 0.004318 0.004195 0.004019 0.003800 0.003547 0.003271 0.002981 0.002687 0.002395 0.002114 0.001847 0.001600 0.001374 0.001172 0.000992 0.000835 0.000699 0.000582 0.000483 0.000399 0.000329 0.000270 0.000221 0.000180 0.000147 0.000120 0.000097 0.000079 0.000064 0.000052 0.000042 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000048 -0.000059 -0.000072 -0.000089 -0.000110 -0.000136 -0.000167 -0.000205 -0.000250 -0.000305 -0.000371 -0.000450 -0.000543 -0.000653 -0.000781 -0.000929 -0.001099 -0.001291 -0.001505 -0.001741 -0.001997 -0.002269 -0.002553 -0.002844 -0.003134 -0.003416 -0.003679 -0.003916 -0.004116 -0.004270 -0.004372 -0.004412 -0.004386 -0.004285 -0.004105 -0.003840 -0.003487 -0.003045 -0.002517 -0.001908 -0.001229 -0.000498 0.000264 0.001029 0.001762 0.002427 0.002987 0.003404 0.003647 0.003694 0.003532 0.003161 0.002596 0.001866 0.001008 0.000073 -0.000885 -0.001809 -0.002646 -0.003347 -0.003873 -0.004199 -0.004312 -0.004214 -0.003920 -0.003454 -0.002849 -0.002142 -0.001370 -0.000571 0.000224 0.000986 0.001692 0.002326 0.002878 0.003342 0.003717 0.004002 0.004201 0.004319 0.004360 0.004332 0.004241 0.004094 0.003902 0.003671 0.003413 0.003136 0.002849 0.002560 0.002276 0.002004 0.001748 0.001512 0.001297 0.001105 0.000935 0.000786 0.000658 0.000548 0.000455 0.000376 0.000310 0.000254 0.000208 0.000170 0.000139 0.000113 0.000092 0.000075 0.000061 0.000049 0.000040 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000045 -0.000055 -0.000068 -0.000084 -0.000104 -0.000128 -0.000157 -0.000192 -0.000235 -0.000287 -0.000349 -0.000423 -0.000510 -0.000613 -0.000733 -0.000873 -0.001032 -0.001214 -0.001417 -0.001641 -0.001886 -0.002147 -0.002423 -0.002706 -0.002992 -0.003273 -0.003540 -0.003784 -0.003997 -0.004172 -0.004299 -0.004374 -0.004390 -0.004340 -0.004221 -0.004029 -0.003760 -0.003414 -0.002992 -0.002499 -0.001944 -0.001340 -0.000704 -0.000059 0.000568 0.001148 0.001649 0.002042 0.002300 0.002403 0.002343 0.002117 0.001738 0.001228 0.000617 -0.000054 -0.000744 -0.001405 -0.001996 -0.002477 -0.002818 -0.002999 -0.003011 -0.002857 -0.002549 -0.002109 -0.001563 -0.000942 -0.000278 0.000402 0.001070 0.001704 0.002286 0.002803 0.003248 0.003616 0.003906 0.004118 0.004255 0.004321 0.004320 0.004257 0.004140 0.003974 0.003768 0.003529 0.003268 0.002992 0.002710 0.002428 0.002154 0.001893 0.001648 0.001423 0.001220 0.001038 0.000878 0.000738 0.000618 0.000515 0.000427 0.000353 0.000291 0.000239 0.000196 0.000160 0.000131 0.000107 0.000087 0.000071 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000052 -0.000064 -0.000079 -0.000098 -0.000120 -0.000147 -0.000180 -0.000220 -0.000269 -0.000327 -0.000395 -0.000477 -0.000573 -0.000686 -0.000816 -0.000966 -0.001137 -0.001329 -0.001541 -0.001773 -0.002024 -0.002289 -0.002564 -0.002843 -0.003121 -0.003388 -0.003636 -0.003859 -0.004048 -0.004197 -0.004299 -0.004350 -0.004343 -0.004276 -0.004144 -0.003946 -0.003680 -0.003348 -0.002954 -0.002504 -0.002009 -0.001481 -0.000939 -0.000404 0.000101 0.000549 0.000917 0.001184 0.001332 0.001355 0.001249 0.001025 0.000699 0.000295 -0.000156 -0.000620 -0.001062 -0.001446 -0.001745 -0.001933 -0.001995 -0.001926 -0.001728 -0.001413 -0.000998 -0.000505 0.000039 0.000612 0.001188 0.001747 0.002272 0.002748 0.003167 0.003521 0.003807 0.004026 0.004176 0.004261 0.004283 0.004246 0.004156 0.004016 0.003835 0.003619 0.003376 0.003115 0.002842 0.002566 0.002293 0.002030 0.001780 0.001548 0.001335 0.001142 0.000971 0.000821 0.000690 0.000577 0.000481 0.000399 0.000330 0.000272 0.000224 0.000184 0.000150 0.000123 0.000100 0.000082 0.000067 0.000054 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000060 -0.000074 -0.000091 -0.000112 -0.000138 -0.000169 -0.000206 -0.000251 -0.000305 -0.000369 -0.000445 -0.000535 -0.000639 -0.000761 -0.000901 -0.001061 -0.001241 -0.001442 -0.001661 -0.001899 -0.002153 -0.002418 -0.002689 -0.002960 -0.003224 -0.003474 -0.003703 -0.003903 -0.004067 -0.004192 -0.004270 -0.004298 -0.004273 -0.004191 -0.004052 -0.003853 -0.003596 -0.003285 -0.002923 -0.002519 -0.002083 -0.001629 -0.001173 -0.000734 -0.000333 0.000011 0.000281 0.000463 0.000551 0.000543 0.000445 0.000269 0.000035 -0.000235 -0.000513 -0.000774 -0.000991 -0.001140 -0.001204 -0.001172 -0.001040 -0.000810 -0.000492 -0.000102 0.000342 0.000821 0.001314 0.001802 0.002270 0.002702 0.003090 0.003425 0.003704 0.003922 0.004081 0.004180 0.004222 0.004208 0.004143 0.004029 0.003873 0.003680 0.003458 0.003213 0.002954 0.002687 0.002419 0.002157 0.001905 0.001667 0.001447 0.001246 0.001066 0.000906 0.000765 0.000643 0.000538 0.000448 0.000372 0.000308 0.000254 0.000209 0.000172 0.000141 0.000115 0.000094 0.000077 0.000062 0.000051 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000056 -0.000069 -0.000085 -0.000105 -0.000128 -0.000157 -0.000192 -0.000233 -0.000283 -0.000343 -0.000413 -0.000497 -0.000594 -0.000707 -0.000838 -0.000987 -0.001155 -0.001343 -0.001550 -0.001775 -0.002016 -0.002269 -0.002530 -0.002793 -0.003052 -0.003300 -0.003531 -0.003737 -0.003913 -0.004054 -0.004155 -0.004211 -0.004220 -0.004179 -0.004087 -0.003943 -0.003748 -0.003505 -0.003216 -0.002888 -0.002529 -0.002149 -0.001760 -0.001379 -0.001020 -0.000699 -0.000430 -0.000224 -0.000086 -0.000018 -0.000016 -0.000071 -0.000169 -0.000292 -0.000422 -0.000538 -0.000620 -0.000651 -0.000618 -0.000512 -0.000332 -0.000080 0.000235 0.000600 0.001001 0.001422 0.001847 0.002261 0.002652 0.003008 0.003322 0.003589 0.003805 0.003968 0.004078 0.004136 0.004142 0.004100 0.004011 0.003880 0.003712 0.003512 0.003286 0.003043 0.002788 0.002528 0.002270 0.002019 0.001779 0.001555 0.001348 0.001159 0.000991 0.000841 0.000710 0.000597 0.000499 0.000416 0.000345 0.000286 0.000236 0.000194 0.000160 0.000131 0.000107 0.000088 0.000071 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000034 -0.000042 -0.000052 -0.000064 -0.000079 -0.000097 -0.000119 -0.000146 -0.000178 -0.000216 -0.000263 -0.000318 -0.000383 -0.000460 -0.000550 -0.000655 -0.000776 -0.000915 -0.001072 -0.001247 -0.001441 -0.001653 -0.001880 -0.002120 -0.002369 -0.002622 -0.002873 -0.003116 -0.003346 -0.003555 -0.003738 -0.003891 -0.004008 -0.004086 -0.004122 -0.004113 -0.004060 -0.003960 -0.003816 -0.003627 -0.003399 -0.003133 -0.002837 -0.002519 -0.002188 -0.001856 -0.001535 -0.001236 -0.000972 -0.000750 -0.000575 -0.000450 -0.000371 -0.000332 -0.000323 -0.000332 -0.000345 -0.000347 -0.000324 -0.000263 -0.000156 0.000005 0.000219 0.000483 0.000791 0.001132 0.001495 0.001865 0.002233 0.002584 0.002911 0.003204 0.003458 0.003669 0.003834 0.003952 0.004023 0.004047 0.004026 0.003961 0.003855 0.003711 0.003535 0.003331 0.003106 0.002866 0.002617 0.002367 0.002120 0.001882 0.001655 0.001444 0.001250 0.001074 0.000917 0.000778 0.000657 0.000552 0.000462 0.000385 0.000319 0.000265 0.000219 0.000180 0.000148 0.000121 0.000099 0.000081 0.000066 0.000054 0.000044 0.000035 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000060 -0.000073 -0.000090 -0.000110 -0.000135 -0.000164 -0.000200 -0.000242 -0.000293 -0.000353 -0.000425 -0.000508 -0.000605 -0.000717 -0.000845 -0.000991 -0.001154 -0.001335 -0.001532 -0.001745 -0.001971 -0.002207 -0.002448 -0.002689 -0.002925 -0.003150 -0.003359 -0.003546 -0.003706 -0.003835 -0.003929 -0.003986 -0.004003 -0.003980 -0.003916 -0.003811 -0.003667 -0.003487 -0.003272 -0.003029 -0.002761 -0.002479 -0.002188 -0.001901 -0.001624 -0.001367 -0.001137 -0.000937 -0.000770 -0.000634 -0.000524 -0.000435 -0.000357 -0.000281 -0.000197 -0.000094 0.000035 0.000198 0.000397 0.000633 0.000903 0.001201 0.001518 0.001845 0.002173 0.002490 0.002790 0.003064 0.003305 0.003510 0.003676 0.003800 0.003883 0.003923 0.003921 0.003878 0.003796 0.003677 0.003525 0.003345 0.003140 0.002918 0.002684 0.002445 0.002205 0.001971 0.001745 0.001533 0.001335 0.001155 0.000991 0.000846 0.000718 0.000605 0.000508 0.000425 0.000354 0.000295 0.000244 0.000202 0.000166 0.000137 0.000112 0.000092 0.000075 0.000061 0.000050 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000030 -0.000036 -0.000045 -0.000055 -0.000068 -0.000083 -0.000101 -0.000124 -0.000151 -0.000184 -0.000223 -0.000270 -0.000325 -0.000390 -0.000467 -0.000556 -0.000660 -0.000778 -0.000912 -0.001064 -0.001231 -0.001415 -0.001613 -0.001825 -0.002046 -0.002273 -0.002503 -0.002729 -0.002948 -0.003153 -0.003340 -0.003504 -0.003641 -0.003747 -0.003819 -0.003855 -0.003856 -0.003819 -0.003746 -0.003637 -0.003495 -0.003322 -0.003121 -0.002896 -0.002653 -0.002399 -0.002140 -0.001884 -0.001637 -0.001405 -0.001190 -0.000995 -0.000818 -0.000658 -0.000510 -0.000369 -0.000227 -0.000080 0.000080 0.000259 0.000459 0.000684 0.000933 0.001202 0.001487 0.001780 0.002076 0.002365 0.002641 0.002897 0.003127 0.003327 0.003493 0.003622 0.003714 0.003768 0.003784 0.003762 0.003703 0.003609 0.003482 0.003326 0.003144 0.002942 0.002726 0.002500 0.002272 0.002044 0.001823 0.001612 0.001413 0.001230 0.001062 0.000911 0.000777 0.000659 0.000556 0.000467 0.000391 0.000326 0.000271 0.000224 0.000185 0.000153 0.000126 0.000103 0.000085 0.000069 0.000056 0.000046 0.000037 0.000030 0.000024 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000034 -0.000041 -0.000051 -0.000062 -0.000076 -0.000093 -0.000114 -0.000139 -0.000169 -0.000205 -0.000247 -0.000298 -0.000358 -0.000428 -0.000510 -0.000605 -0.000714 -0.000837 -0.000976 -0.001131 -0.001301 -0.001485 -0.001681 -0.001887 -0.002100 -0.002316 -0.002532 -0.002741 -0.002940 -0.003125 -0.003289 -0.003430 -0.003543 -0.003626 -0.003677 -0.003695 -0.003680 -0.003631 -0.003550 -0.003439 -0.003298 -0.003131 -0.002940 -0.002731 -0.002507 -0.002274 -0.002038 -0.001803 -0.001573 -0.001352 -0.001140 -0.000937 -0.000743 -0.000555 -0.000370 -0.000184 0.000007 0.000207 0.000418 0.000643 0.000883 0.001136 0.001399 0.001670 0.001941 0.002208 0.002464 0.002705 0.002924 0.003118 0.003283 0.003417 0.003518 0.003585 0.003617 0.003614 0.003577 0.003507 0.003405 0.003274 0.003116 0.002937 0.002740 0.002532 0.002316 0.002099 0.001886 0.001678 0.001482 0.001297 0.001128 0.000973 0.000835 0.000711 0.000603 0.000509 0.000427 0.000358 0.000298 0.000248 0.000206 0.000170 0.000140 0.000116 0.000095 0.000078 0.000064 0.000052 0.000042 0.000034 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000031 -0.000038 -0.000046 -0.000057 -0.000070 -0.000085 -0.000104 -0.000127 -0.000154 -0.000187 -0.000226 -0.000272 -0.000327 -0.000391 -0.000465 -0.000552 -0.000652 -0.000765 -0.000893 -0.001035 -0.001191 -0.001360 -0.001541 -0.001732 -0.001930 -0.002133 -0.002335 -0.002534 -0.002725 -0.002904 -0.003067 -0.003208 -0.003325 -0.003415 -0.003476 -0.003507 -0.003507 -0.003477 -0.003417 -0.003329 -0.003215 -0.003075 -0.002912 -0.002731 -0.002533 -0.002323 -0.002105 -0.001883 -0.001660 -0.001438 -0.001219 -0.001003 -0.000789 -0.000576 -0.000363 -0.000148 0.000070 0.000294 0.000525 0.000763 0.001009 0.001260 0.001515 0.001769 0.002019 0.002260 0.002488 0.002698 0.002887 0.003051 0.003188 0.003297 0.003375 0.003422 0.003437 0.003420 0.003372 0.003294 0.003188 0.003055 0.002900 0.002725 0.002536 0.002337 0.002134 0.001930 0.001730 0.001538 0.001356 0.001186 0.001030 0.000888 0.000761 0.000649 0.000550 0.000464 0.000390 0.000326 0.000272 0.000227 0.000188 0.000155 0.000128 0.000106 0.000087 0.000071 0.000058 0.000047 0.000039 0.000031 0.000025 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000052 -0.000064 -0.000078 -0.000095 -0.000116 -0.000141 -0.000170 -0.000206 -0.000248 -0.000297 -0.000355 -0.000423 -0.000502 -0.000593 -0.000697 -0.000813 -0.000943 -0.001086 -0.001241 -0.001407 -0.001583 -0.001765 -0.001953 -0.002142 -0.002330 -0.002511 -0.002683 -0.002840 -0.002979 -0.003097 -0.003191 -0.003258 -0.003297 -0.003308 -0.003292 -0.003249 -0.003179 -0.003085 -0.002967 -0.002827 -0.002668 -0.002492 -0.002303 -0.002103 -0.001895 -0.001682 -0.001465 -0.001246 -0.001025 -0.000802 -0.000577 -0.000350 -0.000120 0.000113 0.000350 0.000589 0.000832 0.001076 0.001321 0.001564 0.001802 0.002031 0.002249 0.002451 0.002636 0.002799 0.002939 0.003054 0.003142 0.003202 0.003233 0.003235 0.003208 0.003153 0.003071 0.002963 0.002831 0.002680 0.002512 0.002333 0.002145 0.001955 0.001765 0.001580 0.001403 0.001235 0.001079 0.000936 0.000807 0.000692 0.000589 0.000500 0.000422 0.000355 0.000297 0.000248 0.000206 0.000171 0.000142 0.000117 0.000096 0.000079 0.000065 0.000053 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000058 -0.000071 -0.000086 -0.000105 -0.000127 -0.000154 -0.000186 -0.000224 -0.000269 -0.000322 -0.000384 -0.000455 -0.000538 -0.000632 -0.000738 -0.000856 -0.000986 -0.001127 -0.001278 -0.001439 -0.001607 -0.001780 -0.001955 -0.002130 -0.002300 -0.002463 -0.002613 -0.002748 -0.002864 -0.002958 -0.003028 -0.003073 -0.003092 -0.003086 -0.003054 -0.002999 -0.002920 -0.002819 -0.002698 -0.002558 -0.002401 -0.002230 -0.002047 -0.001854 -0.001653 -0.001445 -0.001232 -0.001014 -0.000790 -0.000563 -0.000332 -0.000097 0.000140 0.000379 0.000619 0.000859 0.001097 0.001332 0.001561 0.001782 0.001992 0.002189 0.002369 0.002531 0.002673 0.002793 0.002889 0.002960 0.003006 0.003026 0.003018 0.002985 0.002925 0.002840 0.002733 0.002605 0.002460 0.002301 0.002133 0.001958 0.001781 0.001606 0.001436 0.001273 0.001120 0.000978 0.000848 0.000731 0.000626 0.000534 0.000453 0.000382 0.000322 0.000270 0.000225 0.000188 0.000156 0.000129 0.000107 0.000088 0.000072 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000029 -0.000035 -0.000043 -0.000052 -0.000064 -0.000078 -0.000095 -0.000115 -0.000139 -0.000168 -0.000203 -0.000243 -0.000291 -0.000346 -0.000411 -0.000486 -0.000570 -0.000666 -0.000773 -0.000890 -0.001018 -0.001156 -0.001302 -0.001455 -0.001614 -0.001775 -0.001937 -0.002095 -0.002248 -0.002390 -0.002518 -0.002630 -0.002722 -0.002793 -0.002840 -0.002864 -0.002865 -0.002842 -0.002797 -0.002731 -0.002644 -0.002537 -0.002413 -0.002273 -0.002119 -0.001952 -0.001774 -0.001586 -0.001391 -0.001188 -0.000977 -0.000760 -0.000538 -0.000310 -0.000079 0.000155 0.000389 0.000623 0.000854 0.001082 0.001304 0.001518 0.001722 0.001914 0.002091 0.002252 0.002395 0.002519 0.002622 0.002703 0.002761 0.002796 0.002807 0.002793 0.002754 0.002692 0.002608 0.002504 0.002381 0.002244 0.002095 0.001938 0.001777 0.001615 0.001454 0.001299 0.001150 0.001011 0.000882 0.000765 0.000659 0.000565 0.000481 0.000409 0.000345 0.000291 0.000244 0.000204 0.000170 0.000141 0.000117 0.000097 0.000080 0.000065 0.000054 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000070 -0.000085 -0.000104 -0.000125 -0.000151 -0.000182 -0.000219 -0.000262 -0.000312 -0.000370 -0.000437 -0.000513 -0.000599 -0.000695 -0.000800 -0.000916 -0.001040 -0.001172 -0.001312 -0.001456 -0.001603 -0.001752 -0.001898 -0.002039 -0.002172 -0.002293 -0.002399 -0.002487 -0.002556 -0.002605 -0.002631 -0.002636 -0.002620 -0.002583 -0.002526 -0.002450 -0.002356 -0.002245 -0.002119 -0.001980 -0.001828 -0.001665 -0.001493 -0.001311 -0.001121 -0.000923 -0.000717 -0.000504 -0.000286 -0.000065 0.000159 0.000384 0.000606 0.000826 0.001040 0.001247 0.001445 0.001633 0.001807 0.001967 0.002111 0.002237 0.002345 0.002434 0.002503 0.002551 0.002578 0.002582 0.002563 0.002522 0.002460 0.002378 0.002278 0.002162 0.002034 0.001896 0.001752 0.001604 0.001456 0.001310 0.001169 0.001035 0.000909 0.000793 0.000687 0.000592 0.000507 0.000433 0.000368 0.000311 0.000262 0.000220 0.000184 0.000154 0.000128 0.000106 0.000088 0.000072 0.000059 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000051 -0.000063 -0.000076 -0.000093 -0.000112 -0.000136 -0.000163 -0.000196 -0.000234 -0.000279 -0.000331 -0.000391 -0.000459 -0.000536 -0.000621 -0.000716 -0.000819 -0.000931 -0.001050 -0.001176 -0.001307 -0.001441 -0.001576 -0.001710 -0.001839 -0.001962 -0.002074 -0.002173 -0.002257 -0.002323 -0.002370 -0.002398 -0.002406 -0.002394 -0.002363 -0.002314 -0.002246 -0.002162 -0.002063 -0.001950 -0.001824 -0.001687 -0.001539 -0.001382 -0.001216 -0.001040 -0.000857 -0.000665 -0.000466 -0.000262 -0.000054 0.000157 0.000367 0.000575 0.000780 0.000979 0.001170 0.001352 0.001523 0.001681 0.001824 0.001953 0.002065 0.002160 0.002237 0.002296 0.002336 0.002356 0.002355 0.002334 0.002293 0.002232 0.002153 0.002059 0.001951 0.001832 0.001706 0.001574 0.001440 0.001306 0.001174 0.001047 0.000926 0.000813 0.000709 0.000614 0.000529 0.000454 0.000387 0.000329 0.000279 0.000235 0.000198 0.000166 0.000138 0.000115 0.000096 0.000079 0.000065 0.000053 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000046 -0.000056 -0.000068 -0.000083 -0.000100 -0.000121 -0.000146 -0.000175 -0.000210 -0.000249 -0.000296 -0.000349 -0.000409 -0.000477 -0.000553 -0.000637 -0.000729 -0.000829 -0.000936 -0.001049 -0.001166 -0.001287 -0.001410 -0.001531 -0.001649 -0.001761 -0.001864 -0.001956 -0.002033 -0.002096 -0.002142 -0.002169 -0.002179 -0.002170 -0.002144 -0.002100 -0.002040 -0.001964 -0.001875 -0.001773 -0.001660 -0.001536 -0.001403 -0.001261 -0.001111 -0.000952 -0.000784 -0.000608 -0.000426 -0.000238 -0.000046 0.000148 0.000342 0.000535 0.000723 0.000905 0.001080 0.001246 0.001401 0.001543 0.001672 0.001786 0.001886 0.001969 0.002037 0.002088 0.002121 0.002136 0.002132 0.002110 0.002069 0.002011 0.001937 0.001849 0.001749 0.001641 0.001526 0.001406 0.001285 0.001165 0.001047 0.000933 0.000825 0.000725 0.000632 0.000547 0.000471 0.000404 0.000345 0.000294 0.000249 0.000210 0.000177 0.000149 0.000124 0.000103 0.000086 0.000071 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000019 -0.000023 -0.000027 -0.000034 -0.000041 -0.000050 -0.000061 -0.000074 -0.000090 -0.000108 -0.000130 -0.000156 -0.000187 -0.000222 -0.000263 -0.000309 -0.000363 -0.000423 -0.000490 -0.000564 -0.000646 -0.000735 -0.000829 -0.000930 -0.001035 -0.001144 -0.001254 -0.001363 -0.001470 -0.001571 -0.001665 -0.001748 -0.001820 -0.001878 -0.001921 -0.001948 -0.001958 -0.001952 -0.001929 -0.001890 -0.001836 -0.001768 -0.001687 -0.001595 -0.001494 -0.001383 -0.001264 -0.001137 -0.001003 -0.000860 -0.000709 -0.000550 -0.000385 -0.000214 -0.000040 0.000137 0.000313 0.000488 0.000659 0.000825 0.000983 0.001133 0.001272 0.001400 0.001515 0.001617 0.001705 0.001779 0.001838 0.001882 0.001910 0.001921 0.001916 0.001893 0.001854 0.001800 0.001731 0.001650 0.001559 0.001461 0.001357 0.001250 0.001141 0.001034 0.000929 0.000828 0.000732 0.000642 0.000560 0.000485 0.000418 0.000358 0.000306 0.000261 0.000221 0.000187 0.000158 0.000132 0.000111 0.000092 0.000077 0.000064 0.000052 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000044 -0.000054 -0.000066 -0.000080 -0.000096 -0.000116 -0.000139 -0.000166 -0.000197 -0.000233 -0.000274 -0.000320 -0.000373 -0.000432 -0.000497 -0.000569 -0.000647 -0.000731 -0.000820 -0.000914 -0.001010 -0.001109 -0.001206 -0.001302 -0.001393 -0.001477 -0.001553 -0.001618 -0.001672 -0.001711 -0.001737 -0.001747 -0.001742 -0.001722 -0.001687 -0.001638 -0.001577 -0.001504 -0.001422 -0.001331 -0.001233 -0.001127 -0.001015 -0.000895 -0.000768 -0.000634 -0.000492 -0.000344 -0.000192 -0.000035 0.000123 0.000281 0.000438 0.000592 0.000741 0.000883 0.001017 0.001142 0.001256 0.001359 0.001450 0.001528 0.001593 0.001645 0.001684 0.001707 0.001716 0.001710 0.001688 0.001651 0.001601 0.001538 0.001464 0.001382 0.001293 0.001200 0.001105 0.001008 0.000913 0.000820 0.000730 0.000645 0.000566 0.000493 0.000427 0.000368 0.000316 0.000270 0.000230 0.000196 0.000166 0.000140 0.000118 0.000099 0.000082 0.000068 0.000057 0.000047 0.000038 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000040 -0.000048 -0.000059 -0.000071 -0.000086 -0.000103 -0.000123 -0.000147 -0.000174 -0.000205 -0.000241 -0.000282 -0.000328 -0.000379 -0.000436 -0.000499 -0.000567 -0.000641 -0.000719 -0.000802 -0.000887 -0.000974 -0.001061 -0.001146 -0.001227 -0.001303 -0.001371 -0.001430 -0.001478 -0.001515 -0.001538 -0.001548 -0.001544 -0.001526 -0.001494 -0.001450 -0.001395 -0.001330 -0.001256 -0.001176 -0.001089 -0.000996 -0.000897 -0.000791 -0.000680 -0.000561 -0.000436 -0.000306 -0.000170 -0.000032 0.000108 0.000248 0.000388 0.000524 0.000657 0.000784 0.000904 0.001015 0.001117 0.001208 0.001289 0.001358 0.001416 0.001462 0.001495 0.001515 0.001522 0.001515 0.001495 0.001461 0.001415 0.001358 0.001291 0.001218 0.001138 0.001055 0.000971 0.000886 0.000801 0.000719 0.000640 0.000566 0.000496 0.000433 0.000375 0.000323 0.000277 0.000237 0.000202 0.000172 0.000146 0.000123 0.000104 0.000087 0.000073 0.000061 0.000050 0.000041 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000052 -0.000063 -0.000076 -0.000091 -0.000109 -0.000129 -0.000153 -0.000180 -0.000211 -0.000247 -0.000287 -0.000331 -0.000381 -0.000435 -0.000495 -0.000559 -0.000627 -0.000699 -0.000774 -0.000851 -0.000927 -0.001002 -0.001074 -0.001142 -0.001202 -0.001255 -0.001299 -0.001332 -0.001353 -0.001362 -0.001359 -0.001342 -0.001314 -0.001275 -0.001225 -0.001167 -0.001102 -0.001030 -0.000954 -0.000872 -0.000786 -0.000694 -0.000596 -0.000492 -0.000383 -0.000269 -0.000150 -0.000029 0.000093 0.000217 0.000339 0.000459 0.000576 0.000689 0.000795 0.000893 0.000984 0.001065 0.001137 0.001198 0.001249 0.001290 0.001319 0.001336 0.001342 0.001335 0.001315 0.001285 0.001243 0.001192 0.001132 0.001067 0.000996 0.000923 0.000848 0.000773 0.000699 0.000627 0.000558 0.000493 0.000433 0.000377 0.000327 0.000282 0.000242 0.000207 0.000177 0.000150 0.000128 0.000108 0.000091 0.000077 0.000064 0.000054 0.000044 0.000037 0.000030 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000038 -0.000047 -0.000056 -0.000067 -0.000081 -0.000096 -0.000114 -0.000134 -0.000158 -0.000185 -0.000215 -0.000250 -0.000288 -0.000331 -0.000378 -0.000429 -0.000485 -0.000544 -0.000607 -0.000672 -0.000738 -0.000805 -0.000871 -0.000935 -0.000994 -0.001048 -0.001095 -0.001134 -0.001163 -0.001182 -0.001190 -0.001187 -0.001173 -0.001148 -0.001113 -0.001068 -0.001017 -0.000959 -0.000896 -0.000829 -0.000758 -0.000683 -0.000603 -0.000518 -0.000428 -0.000334 -0.000234 -0.000132 -0.000027 0.000080 0.000187 0.000293 0.000398 0.000500 0.000599 0.000692 0.000780 0.000860 0.000932 0.000995 0.001050 0.001095 0.001130 0.001156 0.001171 0.001175 0.001168 0.001150 0.001123 0.001085 0.001040 0.000987 0.000929 0.000867 0.000803 0.000737 0.000671 0.000607 0.000544 0.000484 0.000427 0.000375 0.000327 0.000283 0.000244 0.000210 0.000180 0.000154 0.000131 0.000111 0.000094 0.000080 0.000067 0.000056 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000050 -0.000060 -0.000071 -0.000084 -0.000100 -0.000118 -0.000138 -0.000161 -0.000187 -0.000217 -0.000250 -0.000286 -0.000327 -0.000371 -0.000418 -0.000469 -0.000523 -0.000579 -0.000637 -0.000695 -0.000753 -0.000808 -0.000860 -0.000908 -0.000949 -0.000984 -0.001010 -0.001027 -0.001034 -0.001031 -0.001018 -0.000996 -0.000965 -0.000926 -0.000880 -0.000829 -0.000775 -0.000716 -0.000654 -0.000589 -0.000520 -0.000447 -0.000370 -0.000288 -0.000203 -0.000114 -0.000024 0.000067 0.000159 0.000251 0.000341 0.000430 0.000516 0.000598 0.000675 0.000745 0.000809 0.000865 0.000913 0.000953 0.000984 0.001006 0.001019 0.001022 0.001016 0.001000 0.000975 0.000942 0.000901 0.000855 0.000804 0.000750 0.000694 0.000637 0.000579 0.000523 0.000469 0.000417 0.000368 0.000323 0.000281 0.000244 0.000211 0.000181 0.000156 0.000133 0.000114 0.000097 0.000082 0.000070 0.000059 0.000049 0.000041 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000037 -0.000044 -0.000053 -0.000063 -0.000074 -0.000087 -0.000102 -0.000120 -0.000140 -0.000162 -0.000188 -0.000216 -0.000247 -0.000281 -0.000318 -0.000359 -0.000402 -0.000448 -0.000496 -0.000546 -0.000596 -0.000646 -0.000695 -0.000740 -0.000782 -0.000818 -0.000848 -0.000871 -0.000886 -0.000892 -0.000890 -0.000878 -0.000858 -0.000831 -0.000797 -0.000757 -0.000713 -0.000665 -0.000615 -0.000561 -0.000505 -0.000446 -0.000383 -0.000317 -0.000247 -0.000174 -0.000098 -0.000021 0.000057 0.000135 0.000213 0.000290 0.000367 0.000441 0.000512 0.000579 0.000641 0.000697 0.000747 0.000789 0.000824 0.000851 0.000870 0.000881 0.000883 0.000877 0.000863 0.000841 0.000812 0.000776 0.000736 0.000692 0.000645 0.000596 0.000546 0.000497 0.000449 0.000402 0.000357 0.000315 0.000276 0.000241 0.000209 0.000181 0.000156 0.000134 0.000115 0.000098 0.000084 0.000071 0.000061 0.000051 0.000043 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000039 -0.000046 -0.000055 -0.000065 -0.000076 -0.000089 -0.000104 -0.000121 -0.000140 -0.000161 -0.000185 -0.000212 -0.000241 -0.000272 -0.000306 -0.000343 -0.000382 -0.000423 -0.000465 -0.000508 -0.000551 -0.000593 -0.000633 -0.000669 -0.000700 -0.000726 -0.000746 -0.000759 -0.000765 -0.000762 -0.000752 -0.000735 -0.000711 -0.000681 -0.000647 -0.000609 -0.000568 -0.000524 -0.000479 -0.000431 -0.000380 -0.000326 -0.000269 -0.000210 -0.000147 -0.000083 -0.000018 0.000047 0.000113 0.000179 0.000245 0.000310 0.000374 0.000436 0.000494 0.000548 0.000597 0.000640 0.000677 0.000708 0.000731 0.000747 0.000756 0.000758 0.000752 0.000740 0.000720 0.000695 0.000664 0.000629 0.000591 0.000551 0.000509 0.000466 0.000424 0.000382 0.000342 0.000304 0.000268 0.000235 0.000205 0.000178 0.000154 0.000133 0.000115 0.000098 0.000084 0.000072 0.000062 0.000053 0.000045 0.000038 0.000032 0.000027 0.000022 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000041 -0.000048 -0.000056 -0.000066 -0.000077 -0.000090 -0.000104 -0.000120 -0.000138 -0.000158 -0.000181 -0.000205 -0.000231 -0.000260 -0.000291 -0.000324 -0.000358 -0.000394 -0.000431 -0.000467 -0.000503 -0.000537 -0.000568 -0.000595 -0.000618 -0.000635 -0.000646 -0.000651 -0.000648 -0.000640 -0.000625 -0.000604 -0.000579 -0.000549 -0.000516 -0.000481 -0.000444 -0.000405 -0.000365 -0.000322 -0.000276 -0.000228 -0.000177 -0.000124 -0.000070 -0.000015 0.000040 0.000095 0.000150 0.000206 0.000261 0.000315 0.000368 0.000418 0.000464 0.000507 0.000544 0.000577 0.000603 0.000623 0.000637 0.000644 0.000645 0.000640 0.000629 0.000612 0.000590 0.000564 0.000534 0.000502 0.000467 0.000431 0.000395 0.000359 0.000323 0.000289 0.000257 0.000227 0.000199 0.000174 0.000151 0.000131 0.000113 0.000098 0.000084 0.000072 0.000062 0.000053 0.000045 0.000039 0.000033 0.000028 0.000023 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000049 -0.000057 -0.000066 -0.000077 -0.000089 -0.000103 -0.000118 -0.000135 -0.000153 -0.000174 -0.000196 -0.000220 -0.000246 -0.000273 -0.000302 -0.000332 -0.000363 -0.000394 -0.000424 -0.000453 -0.000480 -0.000503 -0.000522 -0.000536 -0.000546 -0.000549 -0.000547 -0.000540 -0.000527 -0.000509 -0.000488 -0.000463 -0.000435 -0.000405 -0.000374 -0.000341 -0.000307 -0.000271 -0.000232 -0.000191 -0.000149 -0.000104 -0.000059 -0.000013 0.000033 0.000079 0.000125 0.000172 0.000218 0.000264 0.000308 0.000351 0.000391 0.000427 0.000460 0.000487 0.000510 0.000527 0.000538 0.000545 0.000545 0.000541 0.000531 0.000517 0.000498 0.000476 0.000451 0.000423 0.000394 0.000364 0.000333 0.000302 0.000272 0.000243 0.000216 0.000191 0.000167 0.000146 0.000127 0.000111 0.000096 0.000083 0.000072 0.000062 0.000053 0.000046 0.000039 0.000033 0.000029 0.000024 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000036 -0.000042 -0.000049 -0.000057 -0.000066 -0.000076 -0.000087 -0.000100 -0.000114 -0.000130 -0.000147 -0.000165 -0.000185 -0.000206 -0.000229 -0.000253 -0.000278 -0.000304 -0.000330 -0.000356 -0.000380 -0.000402 -0.000421 -0.000437 -0.000449 -0.000457 -0.000460 -0.000458 -0.000452 -0.000441 -0.000426 -0.000408 -0.000387 -0.000363 -0.000339 -0.000313 -0.000285 -0.000257 -0.000226 -0.000194 -0.000160 -0.000124 -0.000087 -0.000049 -0.000011 0.000027 0.000066 0.000104 0.000142 0.000181 0.000219 0.000256 0.000292 0.000326 0.000357 0.000385 0.000408 0.000428 0.000442 0.000452 0.000456 0.000457 0.000453 0.000445 0.000432 0.000417 0.000398 0.000377 0.000354 0.000330 0.000304 0.000279 0.000253 0.000228 0.000203 0.000181 0.000159 0.000140 0.000122 0.000107 0.000093 0.000081 0.000070 0.000061 0.000052 0.000045 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000036 -0.000042 -0.000048 -0.000056 -0.000064 -0.000074 -0.000085 -0.000096 -0.000109 -0.000123 -0.000138 -0.000155 -0.000173 -0.000192 -0.000212 -0.000232 -0.000254 -0.000275 -0.000296 -0.000316 -0.000335 -0.000351 -0.000364 -0.000373 -0.000379 -0.000381 -0.000380 -0.000374 -0.000365 -0.000353 -0.000338 -0.000320 -0.000301 -0.000281 -0.000259 -0.000237 -0.000213 -0.000188 -0.000161 -0.000133 -0.000104 -0.000073 -0.000042 -0.000010 0.000022 0.000053 0.000085 0.000117 0.000149 0.000181 0.000212 0.000242 0.000271 0.000297 0.000320 0.000340 0.000356 0.000368 0.000376 0.000380 0.000380 0.000376 0.000369 0.000359 0.000346 0.000331 0.000314 0.000295 0.000274 0.000253 0.000232 0.000210 0.000189 0.000169 0.000150 0.000133 0.000117 0.000102 0.000089 0.000078 0.000068 0.000059 0.000051 0.000044 0.000038 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000035 -0.000041 -0.000047 -0.000054 -0.000062 -0.000071 -0.000081 -0.000091 -0.000103 -0.000116 -0.000129 -0.000144 -0.000159 -0.000176 -0.000193 -0.000211 -0.000228 -0.000246 -0.000262 -0.000277 -0.000290 -0.000300 -0.000308 -0.000312 -0.000314 -0.000312 -0.000307 -0.000300 -0.000290 -0.000277 -0.000263 -0.000247 -0.000231 -0.000213 -0.000195 -0.000175 -0.000155 -0.000133 -0.000110 -0.000086 -0.000061 -0.000035 -0.000009 0.000016 0.000042 0.000069 0.000095 0.000121 0.000148 0.000174 0.000199 0.000223 0.000245 0.000264 0.000280 0.000294 0.000304 0.000310 0.000313 0.000313 0.000310 0.000305 0.000296 0.000286 0.000273 0.000259 0.000243 0.000227 0.000209 0.000192 0.000174 0.000157 0.000140 0.000124 0.000110 0.000097 0.000085 0.000074 0.000065 0.000056 0.000049 0.000043 0.000037 0.000032 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000040 -0.000045 -0.000052 -0.000059 -0.000067 -0.000076 -0.000086 -0.000096 -0.000107 -0.000119 -0.000132 -0.000146 -0.000160 -0.000174 -0.000189 -0.000203 -0.000216 -0.000227 -0.000237 -0.000246 -0.000251 -0.000255 -0.000255 -0.000254 -0.000250 -0.000244 -0.000235 -0.000225 -0.000214 -0.000201 -0.000187 -0.000173 -0.000158 -0.000143 -0.000126 -0.000109 -0.000090 -0.000071 -0.000051 -0.000030 -0.000009 0.000011 0.000033 0.000054 0.000076 0.000098 0.000120 0.000141 0.000162 0.000182 0.000200 0.000216 0.000230 0.000241 0.000249 0.000254 0.000257 0.000257 0.000254 0.000249 0.000243 0.000234 0.000224 0.000212 0.000200 0.000186 0.000172 0.000158 0.000143 0.000129 0.000115 0.000102 0.000090 0.000080 0.000070 0.000061 0.000054 0.000047 0.000041 0.000036 0.000031 0.000027 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000038 -0.000043 -0.000049 -0.000056 -0.000063 -0.000071 -0.000079 -0.000089 -0.000098 -0.000109 -0.000120 -0.000132 -0.000143 -0.000155 -0.000166 -0.000176 -0.000186 -0.000193 -0.000199 -0.000204 -0.000206 -0.000206 -0.000205 -0.000201 -0.000196 -0.000189 -0.000181 -0.000172 -0.000162 -0.000151 -0.000139 -0.000127 -0.000115 -0.000102 -0.000088 -0.000073 -0.000058 -0.000042 -0.000026 -0.000010 0.000007 0.000024 0.000042 0.000059 0.000078 0.000096 0.000114 0.000131 0.000148 0.000163 0.000176 0.000187 0.000196 0.000203 0.000207 0.000209 0.000209 0.000207 0.000203 0.000198 0.000191 0.000182 0.000173 0.000163 0.000152 0.000140 0.000129 0.000117 0.000105 0.000094 0.000084 0.000074 0.000065 0.000057 0.000050 0.000044 0.000039 0.000034 0.000030 0.000026 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000031 -0.000036 -0.000041 -0.000046 -0.000052 -0.000058 -0.000065 -0.000073 -0.000081 -0.000090 -0.000099 -0.000108 -0.000118 -0.000127 -0.000136 -0.000144 -0.000151 -0.000157 -0.000161 -0.000164 -0.000165 -0.000165 -0.000164 -0.000161 -0.000157 -0.000151 -0.000145 -0.000137 -0.000129 -0.000120 -0.000111 -0.000101 -0.000091 -0.000081 -0.000070 -0.000059 -0.000047 -0.000035 -0.000023 -0.000010 0.000003 0.000017 0.000031 0.000046 0.000061 0.000076 0.000091 0.000106 0.000119 0.000132 0.000143 0.000152 0.000159 0.000164 0.000168 0.000169 0.000169 0.000167 0.000164 0.000160 0.000154 0.000148 0.000140 0.000132 0.000123 0.000114 0.000104 0.000095 0.000086 0.000077 0.000068 0.000060 0.000053 0.000047 0.000041 0.000036 0.000032 0.000028 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000038 -0.000042 -0.000048 -0.000053 -0.000059 -0.000066 -0.000073 -0.000081 -0.000088 -0.000096 -0.000103 -0.000110 -0.000116 -0.000122 -0.000126 -0.000129 -0.000131 -0.000132 -0.000132 -0.000130 -0.000128 -0.000124 -0.000120 -0.000115 -0.000109 -0.000102 -0.000095 -0.000088 -0.000080 -0.000072 -0.000064 -0.000055 -0.000047 -0.000038 -0.000029 -0.000020 -0.000010 0.000000 0.000011 0.000022 0.000034 0.000047 0.000060 0.000072 0.000085 0.000096 0.000106 0.000115 0.000122 0.000128 0.000132 0.000135 0.000136 0.000136 0.000135 0.000132 0.000129 0.000124 0.000119 0.000113 0.000106 0.000099 0.000091 0.000084 0.000076 0.000069 0.000062 0.000055 0.000049 0.000043 0.000038 0.000033 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000027 -0.000031 -0.000034 -0.000039 -0.000043 -0.000048 -0.000054 -0.000060 -0.000066 -0.000072 -0.000078 -0.000084 -0.000089 -0.000094 -0.000098 -0.000101 -0.000103 -0.000104 -0.000105 -0.000104 -0.000103 -0.000101 -0.000098 -0.000095 -0.000090 -0.000086 -0.000080 -0.000075 -0.000069 -0.000063 -0.000056 -0.000050 -0.000043 -0.000037 -0.000030 -0.000024 -0.000017 -0.000010 -0.000002 0.000006 0.000016 0.000026 0.000036 0.000047 0.000057 0.000067 0.000076 0.000085 0.000092 0.000098 0.000102 0.000106 0.000108 0.000109 0.000109 0.000108 0.000106 0.000103 0.000100 0.000095 0.000090 0.000085 0.000079 0.000073 0.000067 0.000061 0.000055 0.000049 0.000044 0.000039 0.000035 0.000030 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000028 -0.000031 -0.000035 -0.000039 -0.000043 -0.000048 -0.000053 -0.000058 -0.000063 -0.000067 -0.000072 -0.000075 -0.000078 -0.000080 -0.000082 -0.000083 -0.000083 -0.000082 -0.000081 -0.000079 -0.000077 -0.000074 -0.000071 -0.000067 -0.000063 -0.000059 -0.000054 -0.000049 -0.000044 -0.000039 -0.000034 -0.000029 -0.000024 -0.000019 -0.000014 -0.000009 -0.000003 0.000003 0.000011 0.000019 0.000027 0.000036 0.000044 0.000053 0.000060 0.000067 0.000073 0.000078 0.000081 0.000084 0.000086 0.000087 0.000087 0.000086 0.000085 0.000082 0.000079 0.000076 0.000072 0.000067 0.000063 0.000058 0.000053 0.000048 0.000044 0.000039 0.000035 0.000031 0.000028 0.000024 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000031 -0.000035 -0.000039 -0.000043 -0.000047 -0.000050 -0.000054 -0.000057 -0.000060 -0.000062 -0.000064 -0.000065 -0.000065 -0.000065 -0.000064 -0.000063 -0.000062 -0.000060 -0.000058 -0.000055 -0.000053 -0.000049 -0.000046 -0.000042 -0.000038 -0.000034 -0.000030 -0.000027 -0.000023 -0.000019 -0.000016 -0.000012 -0.000008 -0.000004 0.000001 0.000007 0.000013 0.000020 0.000027 0.000034 0.000041 0.000047 0.000053 0.000057 0.000061 0.000064 0.000066 0.000068 0.000068 0.000069 0.000068 0.000067 0.000065 0.000063 0.000060 0.000057 0.000053 0.000049 0.000046 0.000042 0.000038 0.000034 0.000031 0.000028 0.000025 0.000022 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000031 -0.000034 -0.000037 -0.000040 -0.000043 -0.000045 -0.000048 -0.000049 -0.000050 -0.000051 -0.000051 -0.000051 -0.000050 -0.000049 -0.000048 -0.000047 -0.000045 -0.000043 -0.000041 -0.000039 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000013 -0.000010 -0.000007 -0.000004 0.000000 0.000005 0.000010 0.000015 0.000021 0.000026 0.000032 0.000037 0.000041 0.000045 0.000048 0.000050 0.000052 0.000053 0.000054 0.000054 0.000053 0.000053 0.000051 0.000049 0.000047 0.000045 0.000042 0.000039 0.000036 0.000033 0.000030 0.000027 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000030 -0.000032 -0.000034 -0.000036 -0.000038 -0.000039 -0.000040 -0.000040 -0.000040 -0.000040 -0.000039 -0.000039 -0.000038 -0.000037 -0.000035 -0.000034 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000001 0.000003 0.000007 0.000011 0.000016 0.000020 0.000024 0.000028 0.000031 0.000034 0.000037 0.000039 0.000040 0.000041 0.000041 0.000042 0.000041 0.000041 0.000040 0.000038 0.000037 0.000035 0.000033 0.000030 0.000028 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000028 -0.000030 -0.000030 -0.000031 -0.000031 -0.000031 -0.000031 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 0.000002 0.000005 0.000008 0.000012 0.000015 0.000019 0.000022 0.000024 0.000026 0.000028 0.000029 0.000031 0.000031 0.000032 0.000032 0.000032 0.000031 0.000031 0.000030 0.000028 0.000027 0.000025 0.000023 0.000022 0.000020 0.000018 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000004 0.000006 0.000009 0.000012 0.000014 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000024 0.000024 0.000024 0.000024 0.000024 0.000023 0.000022 0.000022 0.000021 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000009 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode40_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 0.000000 0.000003 0.000005 0.000008 0.000010 0.000012 0.000013 0.000014 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000003 0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000023 -0.000023 -0.000022 -0.000020 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000006 0.000009 0.000011 0.000014 0.000016 0.000018 0.000019 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000007 0.000005 0.000003 0.000000 -0.000003 -0.000006 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000027 -0.000029 -0.000030 -0.000030 -0.000029 -0.000027 -0.000024 -0.000021 -0.000016 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000005 0.000007 0.000010 0.000013 0.000016 0.000019 0.000022 0.000023 0.000025 0.000025 0.000025 0.000025 0.000024 0.000024 0.000023 0.000023 0.000022 0.000022 0.000022 0.000021 0.000020 0.000019 0.000017 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000013 0.000011 0.000009 0.000006 0.000003 -0.000001 -0.000005 -0.000010 -0.000014 -0.000019 -0.000023 -0.000027 -0.000031 -0.000035 -0.000037 -0.000039 -0.000040 -0.000040 -0.000038 -0.000035 -0.000030 -0.000025 -0.000019 -0.000013 -0.000007 -0.000003 0.000001 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000022 0.000025 0.000028 0.000030 0.000031 0.000032 0.000032 0.000032 0.000031 0.000031 0.000030 0.000030 0.000030 0.000030 0.000030 0.000030 0.000029 0.000027 0.000025 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000018 0.000019 0.000019 0.000019 0.000017 0.000015 0.000012 0.000008 0.000003 -0.000002 -0.000008 -0.000014 -0.000020 -0.000026 -0.000032 -0.000038 -0.000043 -0.000048 -0.000051 -0.000053 -0.000054 -0.000053 -0.000050 -0.000045 -0.000039 -0.000031 -0.000022 -0.000014 -0.000006 0.000000 0.000005 0.000009 0.000012 0.000015 0.000017 0.000020 0.000023 0.000026 0.000029 0.000032 0.000034 0.000037 0.000038 0.000039 0.000040 0.000040 0.000040 0.000040 0.000040 0.000041 0.000041 0.000042 0.000042 0.000042 0.000041 0.000039 0.000037 0.000034 0.000030 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000021 0.000024 0.000026 0.000027 0.000027 0.000026 0.000024 0.000020 0.000016 0.000010 0.000004 -0.000004 -0.000012 -0.000020 -0.000028 -0.000037 -0.000045 -0.000053 -0.000060 -0.000066 -0.000070 -0.000073 -0.000073 -0.000071 -0.000066 -0.000060 -0.000051 -0.000040 -0.000029 -0.000017 -0.000007 0.000002 0.000009 0.000015 0.000019 0.000023 0.000026 0.000028 0.000031 0.000033 0.000036 0.000038 0.000041 0.000043 0.000045 0.000047 0.000049 0.000050 0.000051 0.000052 0.000053 0.000054 0.000056 0.000057 0.000058 0.000058 0.000057 0.000055 0.000052 0.000048 0.000044 0.000040 0.000035 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000030 0.000033 0.000036 0.000038 0.000038 0.000037 0.000034 0.000029 0.000023 0.000015 0.000006 -0.000004 -0.000015 -0.000027 -0.000039 -0.000051 -0.000062 -0.000073 -0.000083 -0.000091 -0.000096 -0.000099 -0.000099 -0.000096 -0.000089 -0.000080 -0.000068 -0.000054 -0.000039 -0.000024 -0.000009 0.000003 0.000013 0.000021 0.000027 0.000032 0.000035 0.000037 0.000039 0.000041 0.000042 0.000044 0.000046 0.000048 0.000051 0.000054 0.000057 0.000060 0.000063 0.000066 0.000069 0.000072 0.000075 0.000077 0.000079 0.000080 0.000079 0.000077 0.000073 0.000068 0.000063 0.000057 0.000051 0.000045 0.000039 0.000034 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000026 0.000031 0.000036 0.000041 0.000046 0.000050 0.000052 0.000053 0.000052 0.000048 0.000042 0.000033 0.000023 0.000010 -0.000004 -0.000019 -0.000035 -0.000052 -0.000068 -0.000085 -0.000100 -0.000113 -0.000124 -0.000131 -0.000135 -0.000135 -0.000130 -0.000122 -0.000109 -0.000093 -0.000074 -0.000054 -0.000034 -0.000014 0.000003 0.000017 0.000028 0.000036 0.000041 0.000045 0.000046 0.000047 0.000047 0.000047 0.000048 0.000049 0.000052 0.000056 0.000061 0.000066 0.000071 0.000077 0.000082 0.000088 0.000094 0.000099 0.000104 0.000107 0.000108 0.000108 0.000106 0.000101 0.000096 0.000089 0.000081 0.000073 0.000065 0.000056 0.000049 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000043 0.000050 0.000057 0.000063 0.000069 0.000072 0.000074 0.000072 0.000068 0.000060 0.000049 0.000035 0.000018 -0.000001 -0.000022 -0.000044 -0.000068 -0.000091 -0.000114 -0.000136 -0.000154 -0.000169 -0.000179 -0.000185 -0.000184 -0.000178 -0.000166 -0.000149 -0.000128 -0.000103 -0.000076 -0.000048 -0.000022 0.000000 0.000020 0.000034 0.000045 0.000051 0.000055 0.000056 0.000054 0.000052 0.000050 0.000049 0.000050 0.000053 0.000058 0.000065 0.000073 0.000082 0.000092 0.000102 0.000112 0.000121 0.000130 0.000138 0.000143 0.000146 0.000147 0.000144 0.000139 0.000132 0.000123 0.000113 0.000102 0.000091 0.000080 0.000069 0.000059 0.000050 0.000042 0.000035 0.000028 0.000023 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000041 0.000049 0.000058 0.000068 0.000078 0.000087 0.000094 0.000100 0.000102 0.000101 0.000096 0.000086 0.000072 0.000054 0.000032 0.000006 -0.000023 -0.000054 -0.000087 -0.000121 -0.000153 -0.000183 -0.000209 -0.000230 -0.000244 -0.000252 -0.000251 -0.000243 -0.000227 -0.000203 -0.000174 -0.000141 -0.000105 -0.000068 -0.000034 -0.000003 0.000022 0.000042 0.000055 0.000063 0.000066 0.000065 0.000061 0.000056 0.000050 0.000047 0.000046 0.000049 0.000056 0.000066 0.000078 0.000093 0.000108 0.000124 0.000140 0.000155 0.000169 0.000181 0.000190 0.000195 0.000197 0.000195 0.000189 0.000180 0.000169 0.000156 0.000141 0.000126 0.000111 0.000096 0.000083 0.000070 0.000059 0.000049 0.000040 0.000032 0.000025 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000056 0.000067 0.000079 0.000093 0.000106 0.000118 0.000129 0.000137 0.000141 0.000140 0.000135 0.000123 0.000106 0.000083 0.000053 0.000018 -0.000022 -0.000065 -0.000111 -0.000158 -0.000203 -0.000245 -0.000282 -0.000311 -0.000331 -0.000341 -0.000340 -0.000329 -0.000307 -0.000275 -0.000236 -0.000191 -0.000143 -0.000094 -0.000048 -0.000008 0.000026 0.000052 0.000069 0.000078 0.000080 0.000075 0.000067 0.000057 0.000047 0.000040 0.000037 0.000040 0.000048 0.000062 0.000080 0.000102 0.000125 0.000149 0.000174 0.000197 0.000218 0.000237 0.000250 0.000259 0.000263 0.000261 0.000255 0.000243 0.000229 0.000211 0.000192 0.000172 0.000152 0.000133 0.000114 0.000097 0.000082 0.000068 0.000056 0.000045 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000026 0.000033 0.000041 0.000051 0.000063 0.000076 0.000091 0.000108 0.000126 0.000144 0.000160 0.000175 0.000187 0.000194 0.000195 0.000189 0.000175 0.000154 0.000123 0.000085 0.000038 -0.000017 -0.000076 -0.000140 -0.000205 -0.000268 -0.000326 -0.000377 -0.000418 -0.000445 -0.000459 -0.000458 -0.000442 -0.000412 -0.000369 -0.000316 -0.000255 -0.000190 -0.000125 -0.000064 -0.000010 0.000034 0.000067 0.000089 0.000099 0.000098 0.000089 0.000074 0.000057 0.000041 0.000028 0.000021 0.000023 0.000033 0.000051 0.000077 0.000107 0.000141 0.000177 0.000213 0.000248 0.000280 0.000307 0.000328 0.000342 0.000348 0.000348 0.000340 0.000326 0.000307 0.000285 0.000260 0.000233 0.000206 0.000180 0.000155 0.000132 0.000111 0.000092 0.000076 0.000061 0.000049 0.000038 0.000030 0.000023 0.000017 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000028 0.000036 0.000045 0.000056 0.000070 0.000086 0.000104 0.000124 0.000147 0.000171 0.000195 0.000218 0.000238 0.000255 0.000265 0.000269 0.000263 0.000247 0.000220 0.000181 0.000130 0.000068 -0.000006 -0.000087 -0.000174 -0.000263 -0.000350 -0.000430 -0.000500 -0.000556 -0.000594 -0.000613 -0.000611 -0.000589 -0.000547 -0.000489 -0.000416 -0.000334 -0.000247 -0.000160 -0.000078 -0.000007 0.000052 0.000094 0.000121 0.000130 0.000126 0.000109 0.000085 0.000057 0.000030 0.000009 -0.000004 -0.000004 0.000008 0.000031 0.000065 0.000108 0.000156 0.000208 0.000260 0.000310 0.000356 0.000395 0.000426 0.000447 0.000458 0.000459 0.000450 0.000433 0.000409 0.000380 0.000347 0.000312 0.000277 0.000242 0.000209 0.000178 0.000150 0.000125 0.000102 0.000083 0.000066 0.000052 0.000041 0.000031 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000022 0.000029 0.000038 0.000048 0.000061 0.000076 0.000095 0.000116 0.000141 0.000168 0.000198 0.000230 0.000263 0.000294 0.000323 0.000346 0.000362 0.000368 0.000364 0.000345 0.000312 0.000262 0.000195 0.000112 0.000014 -0.000096 -0.000213 -0.000334 -0.000452 -0.000561 -0.000657 -0.000732 -0.000784 -0.000810 -0.000808 -0.000777 -0.000720 -0.000640 -0.000541 -0.000429 -0.000312 -0.000195 -0.000086 0.000009 0.000086 0.000140 0.000172 0.000180 0.000168 0.000140 0.000100 0.000056 0.000014 -0.000020 -0.000041 -0.000046 -0.000033 -0.000003 0.000043 0.000101 0.000168 0.000240 0.000314 0.000385 0.000450 0.000506 0.000550 0.000581 0.000599 0.000602 0.000592 0.000571 0.000540 0.000503 0.000460 0.000414 0.000368 0.000322 0.000278 0.000237 0.000200 0.000166 0.000136 0.000111 0.000089 0.000070 0.000055 0.000043 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000030 0.000039 0.000051 0.000065 0.000082 0.000103 0.000128 0.000156 0.000189 0.000226 0.000266 0.000309 0.000353 0.000395 0.000434 0.000467 0.000490 0.000502 0.000498 0.000477 0.000435 0.000372 0.000285 0.000176 0.000046 -0.000100 -0.000257 -0.000419 -0.000577 -0.000724 -0.000853 -0.000955 -0.001025 -0.001060 -0.001056 -0.001014 -0.000937 -0.000828 -0.000693 -0.000542 -0.000383 -0.000225 -0.000079 0.000047 0.000147 0.000217 0.000253 0.000257 0.000233 0.000186 0.000124 0.000056 -0.000008 -0.000061 -0.000095 -0.000107 -0.000094 -0.000056 0.000004 0.000083 0.000174 0.000273 0.000375 0.000474 0.000564 0.000643 0.000706 0.000751 0.000777 0.000784 0.000773 0.000747 0.000708 0.000660 0.000605 0.000545 0.000485 0.000425 0.000367 0.000313 0.000264 0.000219 0.000180 0.000146 0.000117 0.000093 0.000073 0.000057 0.000044 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000022 0.000030 0.000040 0.000052 0.000068 0.000087 0.000110 0.000137 0.000170 0.000208 0.000252 0.000301 0.000354 0.000411 0.000470 0.000527 0.000580 0.000625 0.000658 0.000677 0.000675 0.000651 0.000600 0.000519 0.000408 0.000266 0.000096 -0.000096 -0.000304 -0.000518 -0.000728 -0.000924 -0.001096 -0.001232 -0.001326 -0.001373 -0.001368 -0.001311 -0.001206 -0.001058 -0.000876 -0.000671 -0.000456 -0.000244 -0.000048 0.000119 0.000249 0.000336 0.000377 0.000373 0.000329 0.000254 0.000159 0.000057 -0.000040 -0.000120 -0.000174 -0.000196 -0.000184 -0.000136 -0.000058 0.000047 0.000170 0.000305 0.000444 0.000579 0.000704 0.000812 0.000899 0.000962 0.001000 0.001013 0.001002 0.000970 0.000922 0.000860 0.000788 0.000712 0.000633 0.000555 0.000480 0.000409 0.000344 0.000287 0.000236 0.000191 0.000154 0.000122 0.000096 0.000075 0.000057 0.000044 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000021 0.000029 0.000039 0.000052 0.000069 0.000089 0.000114 0.000145 0.000181 0.000224 0.000274 0.000332 0.000396 0.000467 0.000542 0.000619 0.000695 0.000766 0.000828 0.000875 0.000902 0.000905 0.000878 0.000815 0.000714 0.000572 0.000389 0.000170 -0.000080 -0.000351 -0.000631 -0.000908 -0.001166 -0.001392 -0.001573 -0.001698 -0.001760 -0.001753 -0.001677 -0.001536 -0.001336 -0.001091 -0.000815 -0.000525 -0.000241 0.000020 0.000241 0.000409 0.000517 0.000560 0.000540 0.000466 0.000350 0.000208 0.000057 -0.000086 -0.000205 -0.000288 -0.000325 -0.000315 -0.000256 -0.000153 -0.000014 0.000151 0.000333 0.000520 0.000703 0.000871 0.001018 0.001137 0.001225 0.001279 0.001299 0.001288 0.001250 0.001189 0.001111 0.001020 0.000921 0.000819 0.000718 0.000621 0.000530 0.000446 0.000371 0.000305 0.000248 0.000199 0.000158 0.000124 0.000097 0.000075 0.000057 0.000044 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000028 0.000038 0.000051 0.000068 0.000090 0.000116 0.000149 0.000188 0.000236 0.000292 0.000357 0.000432 0.000516 0.000608 0.000706 0.000807 0.000908 0.001002 0.001085 0.001150 0.001190 0.001198 0.001168 0.001092 0.000966 0.000787 0.000556 0.000276 -0.000045 -0.000394 -0.000757 -0.001116 -0.001452 -0.001748 -0.001986 -0.002151 -0.002233 -0.002224 -0.002124 -0.001935 -0.001669 -0.001341 -0.000971 -0.000584 -0.000205 0.000141 0.000431 0.000647 0.000778 0.000819 0.000775 0.000657 0.000482 0.000272 0.000052 -0.000155 -0.000328 -0.000449 -0.000509 -0.000502 -0.000428 -0.000295 -0.000112 0.000108 0.000351 0.000601 0.000845 0.001071 0.001268 0.001429 0.001547 0.001622 0.001653 0.001644 0.001598 0.001522 0.001423 0.001307 0.001182 0.001051 0.000922 0.000797 0.000679 0.000572 0.000475 0.000391 0.000317 0.000255 0.000203 0.000160 0.000125 0.000096 0.000074 0.000056 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000019 0.000026 0.000036 0.000049 0.000066 0.000088 0.000115 0.000149 0.000191 0.000242 0.000303 0.000375 0.000459 0.000555 0.000664 0.000783 0.000910 0.001041 0.001172 0.001296 0.001406 0.001494 0.001550 0.001567 0.001534 0.001444 0.001290 0.001068 0.000777 0.000424 0.000017 -0.000428 -0.000892 -0.001353 -0.001788 -0.002171 -0.002481 -0.002698 -0.002805 -0.002795 -0.002662 -0.002414 -0.002061 -0.001625 -0.001134 -0.000621 -0.000119 0.000335 0.000712 0.000986 0.001143 0.001177 0.001095 0.000913 0.000655 0.000352 0.000037 -0.000257 -0.000502 -0.000677 -0.000767 -0.000764 -0.000672 -0.000499 -0.000258 0.000032 0.000353 0.000685 0.001008 0.001307 0.001568 0.001781 0.001940 0.002042 0.002088 0.002080 0.002025 0.001932 0.001807 0.001661 0.001502 0.001337 0.001172 0.001012 0.000863 0.000726 0.000603 0.000496 0.000403 0.000324 0.000258 0.000203 0.000158 0.000123 0.000094 0.000072 0.000055 0.000041 0.000031 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000024 0.000033 0.000046 0.000062 0.000084 0.000111 0.000146 0.000189 0.000242 0.000307 0.000384 0.000476 0.000583 0.000706 0.000844 0.000996 0.001159 0.001328 0.001497 0.001657 0.001801 0.001918 0.001996 0.002025 0.001991 0.001886 0.001699 0.001426 0.001067 0.000626 0.000117 -0.000444 -0.001032 -0.001619 -0.002175 -0.002668 -0.003068 -0.003349 -0.003490 -0.003477 -0.003306 -0.002980 -0.002518 -0.001945 -0.001299 -0.000624 0.000032 0.000624 0.001108 0.001453 0.001638 0.001657 0.001519 0.001247 0.000876 0.000447 0.000006 -0.000405 -0.000748 -0.000992 -0.001121 -0.001126 -0.001010 -0.000785 -0.000470 -0.000089 0.000332 0.000767 0.001191 0.001582 0.001925 0.002205 0.002415 0.002551 0.002614 0.002610 0.002545 0.002429 0.002275 0.002092 0.001891 0.001683 0.001475 0.001274 0.001086 0.000913 0.000758 0.000623 0.000506 0.000407 0.000324 0.000255 0.000199 0.000154 0.000119 0.000091 0.000069 0.000052 0.000039 0.000030 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000022 0.000030 0.000042 0.000057 0.000078 0.000105 0.000139 0.000183 0.000237 0.000303 0.000384 0.000482 0.000597 0.000732 0.000887 0.001062 0.001254 0.001460 0.001674 0.001889 0.002096 0.002282 0.002435 0.002541 0.002586 0.002554 0.002432 0.002210 0.001879 0.001440 0.000897 0.000266 -0.000433 -0.001170 -0.001910 -0.002614 -0.003242 -0.003755 -0.004117 -0.004301 -0.004286 -0.004065 -0.003644 -0.003043 -0.002298 -0.001458 -0.000581 0.000270 0.001032 0.001648 0.002077 0.002291 0.002282 0.002065 0.001672 0.001149 0.000554 -0.000054 -0.000617 -0.001085 -0.001421 -0.001600 -0.001613 -0.001466 -0.001174 -0.000764 -0.000268 0.000279 0.000844 0.001394 0.001902 0.002346 0.002709 0.002982 0.003160 0.003246 0.003246 0.003169 0.003027 0.002836 0.002609 0.002359 0.002099 0.001839 0.001588 0.001352 0.001137 0.000944 0.000775 0.000629 0.000506 0.000403 0.000317 0.000248 0.000192 0.000148 0.000113 0.000086 0.000065 0.000049 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000038 0.000052 0.000071 0.000097 0.000130 0.000172 0.000226 0.000293 0.000375 0.000476 0.000597 0.000741 0.000909 0.001102 0.001320 0.001560 0.001818 0.002087 0.002359 0.002620 0.002858 0.003057 0.003199 0.003265 0.003238 0.003101 0.002839 0.002444 0.001913 0.001252 0.000478 -0.000383 -0.001297 -0.002221 -0.003105 -0.003898 -0.004549 -0.005012 -0.005249 -0.005232 -0.004951 -0.004411 -0.003640 -0.002682 -0.001602 -0.000475 0.000614 0.001584 0.002360 0.002887 0.003128 0.003078 0.002754 0.002200 0.001479 0.000668 -0.000154 -0.000912 -0.001541 -0.001991 -0.002232 -0.002255 -0.002066 -0.001690 -0.001160 -0.000519 0.000187 0.000913 0.001620 0.002271 0.002839 0.003303 0.003653 0.003883 0.003997 0.004001 0.003909 0.003737 0.003502 0.003221 0.002913 0.002591 0.002270 0.001959 0.001668 0.001401 0.001163 0.000954 0.000775 0.000622 0.000495 0.000390 0.000305 0.000236 0.000182 0.000139 0.000106 0.000080 0.000060 0.000045 0.000034 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000017 0.000024 0.000033 0.000046 0.000064 0.000087 0.000118 0.000159 0.000211 0.000276 0.000358 0.000459 0.000583 0.000731 0.000908 0.001115 0.001353 0.001622 0.001919 0.002239 0.002574 0.002912 0.003240 0.003541 0.003795 0.003981 0.004077 0.004060 0.003908 0.003605 0.003138 0.002503 0.001708 0.000769 -0.000282 -0.001405 -0.002546 -0.003645 -0.004636 -0.005456 -0.006042 -0.006344 -0.006326 -0.005973 -0.005290 -0.004311 -0.003095 -0.001722 -0.000292 0.001087 0.002306 0.003272 0.003911 0.004178 0.004066 0.003599 0.002838 0.001865 0.000781 -0.000312 -0.001314 -0.002141 -0.002733 -0.003050 -0.003082 -0.002839 -0.002355 -0.001675 -0.000855 0.000046 0.000972 0.001869 0.002694 0.003412 0.003999 0.004440 0.004731 0.004877 0.004887 0.004777 0.004568 0.004281 0.003938 0.003560 0.003167 0.002773 0.002393 0.002036 0.001710 0.001419 0.001164 0.000944 0.000758 0.000603 0.000475 0.000371 0.000288 0.000221 0.000169 0.000129 0.000097 0.000073 0.000055 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000006 0.000008 0.000010 0.000015 0.000020 0.000029 0.000040 0.000056 0.000077 0.000106 0.000143 0.000192 0.000255 0.000334 0.000433 0.000556 0.000705 0.000886 0.001101 0.001352 0.001643 0.001971 0.002335 0.002727 0.003138 0.003556 0.003963 0.004339 0.004660 0.004901 0.005034 0.005032 0.004869 0.004523 0.003978 0.003229 0.002281 0.001154 -0.000116 -0.001481 -0.002877 -0.004228 -0.005455 -0.006475 -0.007209 -0.007592 -0.007575 -0.007137 -0.006284 -0.005058 -0.003531 -0.001808 -0.000017 0.001705 0.003221 0.004408 0.005173 0.005461 0.005263 0.004614 0.003591 0.002304 0.000881 -0.000545 -0.001845 -0.002916 -0.003677 -0.004083 -0.004122 -0.003811 -0.003192 -0.002327 -0.001287 -0.000148 0.001018 0.002145 0.003177 0.004073 0.004804 0.005352 0.005715 0.005897 0.005912 0.005781 0.005528 0.005180 0.004765 0.004307 0.003830 0.003353 0.002892 0.002461 0.002066 0.001713 0.001404 0.001138 0.000914 0.000726 0.000572 0.000447 0.000346 0.000266 0.000203 0.000154 0.000117 0.000088 0.000066 0.000049 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000024 0.000034 0.000048 0.000067 0.000092 0.000126 0.000171 0.000230 0.000304 0.000399 0.000518 0.000665 0.000845 0.001061 0.001320 0.001623 0.001973 0.002369 0.002809 0.003284 0.003784 0.004293 0.004792 0.005256 0.005657 0.005965 0.006146 0.006167 0.005996 0.005607 0.004979 0.004104 0.002987 0.001649 0.000131 -0.001511 -0.003200 -0.004846 -0.006348 -0.007603 -0.008513 -0.008993 -0.008981 -0.008445 -0.007394 -0.005878 -0.003987 -0.001855 0.000361 0.002485 0.004343 0.005783 0.006688 0.006990 0.006678 0.005801 0.004457 0.002786 0.000953 -0.000873 -0.002532 -0.003891 -0.004852 -0.005360 -0.005402 -0.005002 -0.004218 -0.003128 -0.001823 -0.000399 0.001053 0.002450 0.003726 0.004829 0.005726 0.006398 0.006841 0.007063 0.007082 0.006925 0.006621 0.006203 0.005704 0.005154 0.004582 0.004011 0.003459 0.002942 0.002469 0.002047 0.001677 0.001359 0.001090 0.000866 0.000682 0.000532 0.000412 0.000316 0.000241 0.000183 0.000138 0.000104 0.000078 0.000058 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000020 0.000029 0.000041 0.000057 0.000079 0.000109 0.000149 0.000202 0.000271 0.000360 0.000473 0.000613 0.000788 0.001001 0.001258 0.001565 0.001926 0.002343 0.002816 0.003341 0.003910 0.004511 0.005125 0.005729 0.006295 0.006790 0.007177 0.007417 0.007469 0.007297 0.006866 0.006152 0.005142 0.003840 0.002269 0.000473 -0.001481 -0.003503 -0.005484 -0.007302 -0.008831 -0.009946 -0.010542 -0.010538 -0.009894 -0.008617 -0.006768 -0.004460 -0.001856 0.000846 0.003429 0.005678 0.007403 0.008459 0.008764 0.008309 0.007153 0.005424 0.003298 0.000979 -0.001318 -0.003396 -0.005089 -0.006280 -0.006901 -0.006939 -0.006429 -0.005444 -0.004085 -0.002466 -0.000708 0.001077 0.002789 0.004345 0.005686 0.006772 0.007582 0.008113 0.008378 0.008400 0.008211 0.007848 0.007349 0.006755 0.006102 0.005423 0.004745 0.004092 0.003479 0.002919 0.002419 0.001981 0.001605 0.001286 0.001021 0.000803 0.000627 0.000485 0.000372 0.000283 0.000215 0.000162 0.000121 0.000091 0.000067 0.000050 0.000037 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000024 0.000034 0.000047 0.000066 0.000092 0.000128 0.000175 0.000237 0.000318 0.000422 0.000553 0.000718 0.000923 0.001173 0.001476 0.001837 0.002261 0.002753 0.003310 0.003930 0.004604 0.005316 0.006047 0.006770 0.007452 0.008054 0.008534 0.008845 0.008940 0.008773 0.008304 0.007502 0.006351 0.004851 0.003026 0.000925 -0.001374 -0.003767 -0.006124 -0.008300 -0.010139 -0.011490 -0.012221 -0.012233 -0.011472 -0.009944 -0.007723 -0.004947 -0.001813 0.001436 0.004534 0.007218 0.009256 0.010473 0.010770 0.010138 0.008653 0.006474 0.003819 0.000941 -0.001898 -0.004454 -0.006527 -0.007974 -0.008716 -0.008742 -0.008096 -0.006873 -0.005198 -0.003215 -0.001070 0.001097 0.003166 0.005040 0.006647 0.007942 0.008903 0.009530 0.009839 0.009861 0.009633 0.009202 0.008613 0.007913 0.007145 0.006347 0.005552 0.004786 0.004068 0.003413 0.002828 0.002315 0.001874 0.001502 0.001192 0.000937 0.000730 0.000564 0.000432 0.000329 0.000249 0.000187 0.000140 0.000104 0.000077 0.000057 0.000042 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000006 0.000007 0.000010 0.000013 0.000019 0.000027 0.000039 0.000055 0.000077 0.000107 0.000148 0.000202 0.000274 0.000368 0.000488 0.000641 0.000832 0.001070 0.001360 0.001712 0.002132 0.002626 0.003197 0.003847 0.004570 0.005358 0.006193 0.007053 0.007907 0.008718 0.009441 0.010027 0.010422 0.010570 0.010418 0.009917 0.009030 0.007733 0.006025 0.003929 0.001501 -0.001173 -0.003972 -0.006743 -0.009315 -0.011501 -0.013119 -0.014007 -0.014042 -0.013159 -0.011361 -0.008735 -0.005445 -0.001730 0.002118 0.005779 0.008936 0.011312 0.012696 0.012972 0.012130 0.010268 0.007577 0.004325 0.000818 -0.002625 -0.005714 -0.008207 -0.009933 -0.010801 -0.010801 -0.009993 -0.008492 -0.006455 -0.004058 -0.001477 0.001118 0.003586 0.005811 0.007710 0.009233 0.010356 0.011083 0.011437 0.011453 0.011180 0.010672 0.009982 0.009165 0.008271 0.007344 0.006422 0.005535 0.004704 0.003945 0.003268 0.002675 0.002165 0.001734 0.001376 0.001081 0.000841 0.000650 0.000497 0.000378 0.000285 0.000214 0.000160 0.000119 0.000088 0.000065 0.000048 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000022 0.000031 0.000044 0.000063 0.000088 0.000123 0.000169 0.000232 0.000314 0.000421 0.000559 0.000734 0.000954 0.001227 0.001560 0.001964 0.002447 0.003014 0.003672 0.004420 0.005254 0.006163 0.007130 0.008128 0.009125 0.010076 0.010933 0.011638 0.012130 0.012344 0.012217 0.011692 0.010723 0.009281 0.007360 0.004983 0.002210 -0.000862 -0.004095 -0.007314 -0.010316 -0.012882 -0.014795 -0.015861 -0.015931 -0.014925 -0.012845 -0.009789 -0.005953 -0.001618 0.002869 0.007130 0.010790 0.013520 0.015073 0.015314 0.014233 0.011950 0.008696 0.004789 0.000596 -0.003506 -0.007171 -0.010114 -0.012134 -0.013129 -0.013088 -0.012089 -0.010274 -0.007832 -0.004973 -0.001912 0.001154 0.004055 0.006659 0.008872 0.010635 0.011929 0.012758 0.013152 0.013158 0.012832 0.012237 0.011437 0.010493 0.009464 0.008400 0.007342 0.006326 0.005375 0.004508 0.003733 0.003055 0.002473 0.001980 0.001570 0.001233 0.000959 0.000740 0.000566 0.000430 0.000324 0.000243 0.000181 0.000134 0.000099 0.000073 0.000054 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000012 0.000017 0.000024 0.000035 0.000050 0.000071 0.000100 0.000139 0.000192 0.000263 0.000356 0.000477 0.000634 0.000832 0.001082 0.001391 0.001769 0.002228 0.002776 0.003420 0.004168 0.005018 0.005968 0.007005 0.008110 0.009255 0.010402 0.011504 0.012505 0.013340 0.013940 0.014232 0.014142 0.013604 0.012562 0.010981 0.008847 0.006185 0.003058 -0.000428 -0.004115 -0.007805 -0.011263 -0.014236 -0.016469 -0.017733 -0.017853 -0.016730 -0.014364 -0.010868 -0.006469 -0.001493 0.003657 0.008538 0.012716 0.015807 0.017527 0.017719 0.016376 0.013640 0.009784 0.005181 0.000262 -0.004535 -0.008803 -0.012213 -0.014534 -0.015648 -0.015551 -0.014334 -0.012171 -0.009286 -0.005929 -0.002351 0.001217 0.004579 0.007583 0.010121 0.012134 0.013599 0.014528 0.014959 0.014947 0.014560 0.013870 0.012951 0.011873 0.010702 0.009493 0.008295 0.007144 0.006069 0.005089 0.004214 0.003449 0.002791 0.002234 0.001771 0.001390 0.001081 0.000833 0.000637 0.000483 0.000364 0.000272 0.000203 0.000150 0.000111 0.000081 0.000060 0.000044 0.000032 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000019 0.000027 0.000039 0.000056 0.000080 0.000112 0.000156 0.000216 0.000295 0.000399 0.000535 0.000710 0.000933 0.001212 0.001558 0.001983 0.002497 0.003112 0.003835 0.004674 0.005630 0.006697 0.007865 0.009111 0.010407 0.011709 0.012968 0.014120 0.015095 0.015814 0.016194 0.016154 0.015615 0.014513 0.012802 0.010465 0.007523 0.004042 0.000140 -0.004010 -0.008183 -0.012113 -0.015510 -0.018081 -0.019561 -0.019746 -0.018518 -0.015877 -0.011947 -0.006988 -0.001372 0.004439 0.009940 0.014632 0.018080 0.019958 0.020090 0.018471 0.015266 0.010790 0.005474 -0.000188 -0.005689 -0.010567 -0.014445 -0.017060 -0.018281 -0.018107 -0.016651 -0.014114 -0.010760 -0.006880 -0.002763 0.001326 0.005162 0.008573 0.011442 0.013704 0.015336 0.016359 0.016819 0.016781 0.016325 0.015533 0.014489 0.013272 0.011954 0.010598 0.009256 0.007970 0.006769 0.005675 0.004700 0.003846 0.003112 0.002491 0.001974 0.001549 0.001204 0.000928 0.000709 0.000538 0.000405 0.000302 0.000225 0.000166 0.000122 0.000090 0.000066 0.000048 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000021 0.000030 0.000044 0.000063 0.000089 0.000125 0.000174 0.000240 0.000327 0.000443 0.000593 0.000787 0.001033 0.001342 0.001726 0.002196 0.002766 0.003446 0.004248 0.005178 0.006237 0.007421 0.008719 0.010106 0.011552 0.013011 0.014428 0.015735 0.016854 0.017699 0.018179 0.018200 0.017674 0.016527 0.014703 0.012179 0.008972 0.005151 0.000842 -0.003762 -0.008415 -0.012818 -0.016643 -0.019561 -0.021271 -0.021537 -0.020226 -0.017331 -0.012994 -0.007503 -0.001276 0.005167 0.011260 0.016443 0.020228 0.022249 0.022313 0.020415 0.016744 0.011657 0.005641 -0.000745 -0.006933 -0.012401 -0.016725 -0.019613 -0.020920 -0.020651 -0.018937 -0.016013 -0.012179 -0.007768 -0.003109 0.001500 0.005806 0.009619 0.012810 0.015309 0.017099 0.018205 0.018683 0.018611 0.018079 0.017180 0.016008 0.014650 0.013186 0.011683 0.010200 0.008779 0.007456 0.006250 0.005176 0.004236 0.003427 0.002744 0.002174 0.001706 0.001326 0.001022 0.000780 0.000591 0.000445 0.000332 0.000246 0.000182 0.000134 0.000098 0.000072 0.000052 0.000038 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000016 0.000023 0.000034 0.000048 0.000069 0.000098 0.000138 0.000191 0.000263 0.000359 0.000485 0.000650 0.000861 0.001131 0.001469 0.001888 0.002402 0.003025 0.003769 0.004646 0.005662 0.006821 0.008117 0.009539 0.011062 0.012652 0.014263 0.015835 0.017295 0.018559 0.019534 0.020119 0.020212 0.019714 0.018541 0.016626 0.013939 0.010493 0.006360 0.001673 -0.003362 -0.008471 -0.013329 -0.017571 -0.020832 -0.022776 -0.023141 -0.021773 -0.018665 -0.013969 -0.008002 -0.001226 0.005789 0.012417 0.018043 0.022128 0.024272 0.024263 0.022098 0.017989 0.012331 0.005665 -0.001392 -0.008211 -0.014217 -0.018941 -0.022065 -0.023431 -0.023049 -0.021071 -0.017760 -0.013456 -0.008530 -0.003348 0.001757 0.006509 0.010699 0.014187 0.016903 0.018832 0.020005 0.020490 0.020375 0.019762 0.018754 0.017455 0.015959 0.014353 0.012711 0.011092 0.009545 0.008105 0.006795 0.005627 0.004606 0.003728 0.002984 0.002365 0.001856 0.001442 0.001111 0.000849 0.000643 0.000483 0.000361 0.000268 0.000198 0.000145 0.000106 0.000078 0.000057 0.000041 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000025 0.000037 0.000053 0.000076 0.000107 0.000150 0.000208 0.000286 0.000390 0.000526 0.000704 0.000932 0.001222 0.001587 0.002040 0.002594 0.003266 0.004068 0.005013 0.006109 0.007358 0.008757 0.010292 0.011940 0.013663 0.015414 0.017130 0.018735 0.020139 0.021241 0.021935 0.022108 0.021653 0.020473 0.018495 0.015679 0.012034 0.007631 0.002612 -0.002805 -0.008326 -0.013598 -0.018226 -0.021811 -0.023986 -0.024463 -0.023074 -0.019807 -0.014825 -0.008468 -0.001236 0.006254 0.013328 0.019321 0.023652 0.025891 0.025809 0.023407 0.018914 0.012762 0.005535 -0.002097 -0.009453 -0.015910 -0.020963 -0.024267 -0.025659 -0.025149 -0.022910 -0.019235 -0.014494 -0.009095 -0.003439 0.002113 0.007261 0.011782 0.015529 0.018427 0.020467 0.021688 0.022166 0.022001 0.021304 0.020190 0.018770 0.017146 0.015409 0.013639 0.011898 0.010237 0.008692 0.007288 0.006037 0.004943 0.004001 0.003204 0.002540 0.001993 0.001550 0.001194 0.000912 0.000691 0.000519 0.000388 0.000288 0.000212 0.000156 0.000114 0.000084 0.000061 0.000045 0.000033 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000019 0.000028 0.000040 0.000058 0.000083 0.000116 0.000162 0.000224 0.000307 0.000418 0.000563 0.000753 0.000996 0.001305 0.001693 0.002175 0.002765 0.003479 0.004332 0.005335 0.006499 0.007826 0.009313 0.010945 0.012698 0.014537 0.016410 0.018252 0.019985 0.021515 0.022737 0.023537 0.023794 0.023394 0.022230 0.020220 0.017316 0.013523 0.008912 0.003627 -0.002101 -0.007964 -0.013585 -0.018544 -0.022415 -0.024805 -0.025405 -0.024035 -0.020678 -0.015506 -0.008877 -0.001319 0.006516 0.013913 0.020171 0.024677 0.026975 0.026828 0.024236 0.019443 0.012909 0.005253 -0.002814 -0.010571 -0.017358 -0.022641 -0.026056 -0.027432 -0.026788 -0.024308 -0.020311 -0.015195 -0.009398 -0.003347 0.002572 0.008043 0.012828 0.016775 0.019810 0.021926 0.023170 0.023627 0.023405 0.022627 0.021414 0.019886 0.018150 0.016301 0.014422 0.012578 0.010821 0.009190 0.007707 0.006387 0.005231 0.004237 0.003395 0.002692 0.002114 0.001644 0.001267 0.000968 0.000733 0.000552 0.000412 0.000306 0.000226 0.000166 0.000122 0.000089 0.000065 0.000048 0.000035 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000015 0.000021 0.000030 0.000044 0.000063 0.000089 0.000124 0.000173 0.000239 0.000326 0.000443 0.000596 0.000795 0.001051 0.001375 0.001782 0.002287 0.002906 0.003654 0.004546 0.005596 0.006812 0.008199 0.009753 0.011459 0.013294 0.015221 0.017189 0.019132 0.020969 0.022604 0.023929 0.024825 0.025166 0.024830 0.023704 0.021696 0.018754 0.014878 0.010134 0.004672 -0.001272 -0.007379 -0.013256 -0.018468 -0.022566 -0.025141 -0.025870 -0.024561 -0.021197 -0.015951 -0.009196 -0.001475 0.006538 0.014105 0.020500 0.025090 0.027408 0.027207 0.024490 0.019511 0.012745 0.004833 -0.003488 -0.011471 -0.018433 -0.023822 -0.027263 -0.028582 -0.027802 -0.025120 -0.020869 -0.015471 -0.009380 -0.003047 0.003130 0.008820 0.013780 0.017853 0.020966 0.023116 0.024356 0.024778 0.024498 0.023646 0.022349 0.020733 0.018908 0.016973 0.015011 0.013091 0.011265 0.009569 0.008029 0.006657 0.005457 0.004423 0.003547 0.002814 0.002211 0.001720 0.001327 0.001014 0.000769 0.000579 0.000433 0.000322 0.000238 0.000175 0.000129 0.000094 0.000069 0.000051 0.000037 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000023 0.000033 0.000047 0.000067 0.000094 0.000131 0.000182 0.000250 0.000342 0.000463 0.000622 0.000828 0.001093 0.001429 0.001850 0.002372 0.003010 0.003780 0.004699 0.005778 0.007028 0.008452 0.010047 0.011799 0.013684 0.015666 0.017694 0.019702 0.021609 0.023319 0.024722 0.025696 0.026113 0.025846 0.024776 0.022809 0.019885 0.015999 0.011217 0.005687 -0.000354 -0.006581 -0.012595 -0.017953 -0.022198 -0.024912 -0.025766 -0.024563 -0.021282 -0.016099 -0.009387 -0.001695 0.006299 0.013852 0.020233 0.024805 0.027097 0.026860 0.024100 0.019072 0.012257 0.004301 -0.004054 -0.012052 -0.019005 -0.024357 -0.027730 -0.028950 -0.028044 -0.025216 -0.020808 -0.015249 -0.009004 -0.002531 0.003764 0.009547 0.014571 0.018679 0.021801 0.023938 0.025144 0.025520 0.025184 0.024272 0.022914 0.021237 0.019356 0.017369 0.015361 0.013398 0.011532 0.009802 0.008231 0.006830 0.005604 0.004547 0.003650 0.002899 0.002280 0.001775 0.001370 0.001049 0.000796 0.000600 0.000449 0.000334 0.000248 0.000183 0.000134 0.000099 0.000073 0.000054 0.000040 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000012 0.000017 0.000024 0.000034 0.000049 0.000070 0.000098 0.000137 0.000189 0.000259 0.000353 0.000478 0.000640 0.000852 0.001122 0.001464 0.001893 0.002422 0.003069 0.003849 0.004778 0.005867 0.007127 0.008562 0.010166 0.011929 0.013826 0.015822 0.017867 0.019896 0.021831 0.023576 0.025021 0.026047 0.026524 0.026325 0.025329 0.023438 0.020592 0.016781 0.012068 0.006597 0.000602 -0.005595 -0.011601 -0.016973 -0.021261 -0.024051 -0.025015 -0.023958 -0.020857 -0.015885 -0.009406 -0.001956 0.005798 0.013132 0.019328 0.023764 0.025980 0.025732 0.023023 0.018107 0.011451 0.003691 -0.004447 -0.012223 -0.018961 -0.024117 -0.027322 -0.028405 -0.027397 -0.024500 -0.020054 -0.014486 -0.008255 -0.001814 0.004434 0.010160 0.015120 0.019162 0.022217 0.024287 0.025433 0.025753 0.025371 0.024419 0.023031 0.021332 0.019435 0.017439 0.015425 0.013459 0.011593 0.009862 0.008290 0.006888 0.005658 0.004597 0.003695 0.002939 0.002314 0.001805 0.001395 0.001069 0.000812 0.000613 0.000460 0.000343 0.000254 0.000188 0.000139 0.000103 0.000076 0.000056 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000025 0.000036 0.000051 0.000072 0.000101 0.000140 0.000194 0.000265 0.000360 0.000486 0.000650 0.000862 0.001134 0.001477 0.001905 0.002434 0.003078 0.003852 0.004772 0.005850 0.007094 0.008508 0.010087 0.011821 0.013686 0.015648 0.017659 0.019658 0.021569 0.023299 0.024743 0.025784 0.026297 0.026156 0.025245 0.023467 0.020759 0.017113 0.012587 0.007318 0.001531 -0.004465 -0.010292 -0.015525 -0.019732 -0.022516 -0.023562 -0.022684 -0.019860 -0.015251 -0.009204 -0.002226 0.005054 0.011946 0.017775 0.021951 0.024037 0.023802 0.021250 0.016618 0.010349 0.003044 -0.004609 -0.011908 -0.018214 -0.023010 -0.025945 -0.026861 -0.025786 -0.022916 -0.018576 -0.013173 -0.007148 -0.000935 0.005081 0.010583 0.015340 0.019204 0.022110 0.024064 0.025123 0.025386 0.024971 0.024010 0.022630 0.020954 0.019091 0.017135 0.015164 0.013243 0.011419 0.009727 0.008188 0.006814 0.005607 0.004564 0.003675 0.002928 0.002310 0.001804 0.001397 0.001072 0.000816 0.000617 0.000464 0.000347 0.000258 0.000192 0.000142 0.000105 0.000078 0.000058 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000036 0.000052 0.000073 0.000103 0.000142 0.000195 0.000267 0.000361 0.000486 0.000649 0.000859 0.001128 0.001465 0.001885 0.002402 0.003030 0.003783 0.004675 0.005717 0.006916 0.008276 0.009792 0.011454 0.013238 0.015113 0.017035 0.018944 0.020771 0.022428 0.023817 0.024828 0.025344 0.025246 0.024424 0.022788 0.020280 0.016891 0.012675 0.007760 0.002356 -0.003251 -0.008711 -0.013631 -0.017614 -0.020294 -0.021381 -0.020705 -0.018246 -0.014150 -0.008734 -0.002458 0.004105 0.010331 0.015605 0.019391 0.021291 0.021096 0.018806 0.014635 0.008985 0.002400 -0.004494 -0.011059 -0.016714 -0.020988 -0.023561 -0.024289 -0.023197 -0.020464 -0.016389 -0.011344 -0.005735 0.000041 0.005627 0.010731 0.015137 0.018709 0.021387 0.023176 0.024129 0.024338 0.023914 0.022980 0.021656 0.020057 0.018283 0.016423 0.014550 0.012724 0.010989 0.009378 0.007910 0.006597 0.005441 0.004439 0.003583 0.002861 0.002262 0.001771 0.001374 0.001057 0.000807 0.000612 0.000461 0.000346 0.000258 0.000192 0.000143 0.000106 0.000079 0.000059 0.000044 0.000033 0.000025 0.000018 0.000014 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000026 0.000037 0.000052 0.000073 0.000102 0.000141 0.000194 0.000264 0.000357 0.000479 0.000638 0.000842 0.001102 0.001427 0.001831 0.002325 0.002924 0.003639 0.004482 0.005463 0.006588 0.007859 0.009272 0.010815 0.012467 0.014200 0.015971 0.017728 0.019405 0.020925 0.022198 0.023125 0.023601 0.023521 0.022786 0.021318 0.019065 0.016023 0.012242 0.007837 0.002997 -0.002025 -0.006920 -0.011343 -0.014945 -0.017408 -0.018480 -0.018015 -0.015996 -0.012552 -0.007955 -0.002603 0.003011 0.008349 0.012884 0.016152 0.017811 0.017678 0.015751 0.012212 0.007404 0.001795 -0.004077 -0.009663 -0.014461 -0.018063 -0.020194 -0.020724 -0.019677 -0.017204 -0.013563 -0.009076 -0.004098 0.001025 0.005980 0.010509 0.014421 0.017592 0.019968 0.021550 0.022384 0.022551 0.022150 0.021288 0.020074 0.018610 0.016987 0.015283 0.013566 0.011889 0.010293 0.008806 0.007449 0.006230 0.005154 0.004217 0.003414 0.002735 0.002169 0.001703 0.001325 0.001023 0.000783 0.000596 0.000450 0.000339 0.000254 0.000190 0.000142 0.000106 0.000080 0.000060 0.000045 0.000033 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000018 0.000025 0.000036 0.000051 0.000072 0.000101 0.000139 0.000190 0.000257 0.000347 0.000464 0.000616 0.000810 0.001056 0.001363 0.001741 0.002202 0.002758 0.003417 0.004191 0.005086 0.006108 0.007256 0.008526 0.009905 0.011375 0.012908 0.014468 0.016006 0.017465 0.018779 0.019870 0.020653 0.021041 0.020946 0.020288 0.019003 0.017055 0.014443 0.011215 0.007471 0.003372 -0.000871 -0.005002 -0.008739 -0.011797 -0.013921 -0.014911 -0.014650 -0.013128 -0.010451 -0.006839 -0.002610 0.001843 0.006092 0.009716 0.012347 0.013710 0.013656 0.012181 0.009425 0.005661 0.001258 -0.003357 -0.007746 -0.011506 -0.014311 -0.015936 -0.016276 -0.015343 -0.013257 -0.010220 -0.006491 -0.002354 0.001910 0.006043 0.009832 0.013115 0.015787 0.017796 0.019140 0.019853 0.019999 0.019658 0.018920 0.017875 0.016609 0.015199 0.013714 0.012212 0.010739 0.009330 0.008013 0.006804 0.005714 0.004746 0.003899 0.003169 0.002549 0.002029 0.001600 0.001250 0.000968 0.000744 0.000568 0.000432 0.000326 0.000246 0.000185 0.000139 0.000105 0.000079 0.000059 0.000045 0.000034 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000024 0.000035 0.000050 0.000070 0.000097 0.000134 0.000182 0.000247 0.000331 0.000442 0.000584 0.000764 0.000991 0.001273 0.001618 0.002035 0.002534 0.003123 0.003808 0.004594 0.005485 0.006477 0.007566 0.008739 0.009977 0.011257 0.012544 0.013799 0.014973 0.016011 0.016852 0.017429 0.017676 0.017528 0.016929 0.015837 0.014231 0.012120 0.009550 0.006605 0.003411 0.000129 -0.003050 -0.005920 -0.008276 -0.009938 -0.010767 -0.010686 -0.009695 -0.007873 -0.005377 -0.002435 0.000680 0.003668 0.006235 0.008123 0.009138 0.009173 0.008219 0.006372 0.003815 0.000805 -0.002361 -0.005376 -0.007957 -0.009870 -0.010951 -0.011119 -0.010377 -0.008802 -0.006530 -0.003741 -0.000637 0.002580 0.005721 0.008625 0.011165 0.013257 0.014852 0.015939 0.016538 0.016691 0.016455 0.015895 0.015079 0.014075 0.012943 0.011738 0.010507 0.009289 0.008115 0.007009 0.005985 0.005055 0.004222 0.003488 0.002851 0.002305 0.001845 0.001462 0.001148 0.000894 0.000691 0.000530 0.000405 0.000308 0.000234 0.000177 0.000134 0.000102 0.000077 0.000058 0.000044 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000023 0.000033 0.000047 0.000067 0.000093 0.000127 0.000173 0.000233 0.000311 0.000412 0.000542 0.000705 0.000909 0.001159 0.001463 0.001828 0.002259 0.002762 0.003341 0.003999 0.004734 0.005542 0.006416 0.007344 0.008308 0.009284 0.010245 0.011157 0.011982 0.012679 0.013205 0.013515 0.013567 0.013325 0.012761 0.011860 0.010622 0.009068 0.007242 0.005211 0.003060 0.000896 -0.001167 -0.003008 -0.004516 -0.005596 -0.006183 -0.006245 -0.005791 -0.004875 -0.003585 -0.002045 -0.000399 0.001199 0.002595 0.003657 0.004280 0.004403 0.004016 0.003161 0.001927 0.000442 -0.001142 -0.002664 -0.003972 -0.004936 -0.005461 -0.005492 -0.005017 -0.004065 -0.002698 -0.001006 0.000906 0.002923 0.004935 0.006840 0.008552 0.010005 0.011157 0.011984 0.012488 0.012683 0.012598 0.012271 0.011745 0.011062 0.010266 0.009397 0.008489 0.007574 0.006677 0.005818 0.005012 0.004270 0.003596 0.002995 0.002467 0.002009 0.001620 0.001293 0.001022 0.000801 0.000624 0.000482 0.000371 0.000285 0.000218 0.000166 0.000127 0.000097 0.000074 0.000057 0.000043 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000016 0.000022 0.000032 0.000045 0.000063 0.000087 0.000119 0.000161 0.000216 0.000286 0.000377 0.000492 0.000635 0.000811 0.001026 0.001283 0.001586 0.001940 0.002347 0.002806 0.003318 0.003877 0.004479 0.005112 0.005763 0.006416 0.007049 0.007638 0.008157 0.008580 0.008879 0.009032 0.009019 0.008826 0.008449 0.007894 0.007174 0.006315 0.005354 0.004332 0.003297 0.002295 0.001368 0.000551 -0.000132 -0.000672 -0.001068 -0.001332 -0.001485 -0.001550 -0.001551 -0.001506 -0.001427 -0.001322 -0.001191 -0.001034 -0.000855 -0.000659 -0.000456 -0.000261 -0.000085 0.000058 0.000162 0.000224 0.000249 0.000250 0.000245 0.000260 0.000322 0.000459 0.000696 0.001051 0.001532 0.002137 0.002848 0.003639 0.004471 0.005303 0.006088 0.006788 0.007367 0.007801 0.008077 0.008191 0.008149 0.007965 0.007657 0.007247 0.006760 0.006218 0.005644 0.005058 0.004477 0.003914 0.003381 0.002885 0.002433 0.002028 0.001670 0.001361 0.001097 0.000876 0.000693 0.000545 0.000426 0.000331 0.000256 0.000198 0.000153 0.000118 0.000091 0.000070 0.000054 0.000042 0.000032 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000042 0.000058 0.000080 0.000110 0.000147 0.000196 0.000259 0.000337 0.000436 0.000556 0.000703 0.000877 0.001083 0.001320 0.001590 0.001892 0.002222 0.002576 0.002947 0.003325 0.003698 0.004052 0.004368 0.004629 0.004814 0.004904 0.004884 0.004744 0.004479 0.004098 0.003619 0.003071 0.002494 0.001939 0.001457 0.001100 0.000911 0.000918 0.001124 0.001507 0.002016 0.002574 0.003087 0.003455 0.003583 0.003397 0.002859 0.001971 0.000788 -0.000591 -0.002033 -0.003382 -0.004484 -0.005208 -0.005460 -0.005198 -0.004435 -0.003243 -0.001733 -0.000053 0.001641 0.003194 0.004477 0.005398 0.005909 0.006013 0.005753 0.005212 0.004490 0.003698 0.002938 0.002294 0.001825 0.001560 0.001498 0.001619 0.001881 0.002236 0.002634 0.003028 0.003383 0.003668 0.003868 0.003975 0.003989 0.003918 0.003772 0.003566 0.003314 0.003030 0.002728 0.002419 0.002114 0.001822 0.001548 0.001299 0.001076 0.000881 0.000714 0.000573 0.000457 0.000362 0.000285 0.000224 0.000175 0.000137 0.000107 0.000084 0.000065 0.000051 0.000039 0.000031 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000019 0.000027 0.000038 0.000053 0.000073 0.000100 0.000133 0.000175 0.000229 0.000295 0.000375 0.000472 0.000587 0.000720 0.000871 0.001040 0.001222 0.001415 0.001611 0.001802 0.001978 0.002126 0.002230 0.002276 0.002245 0.002120 0.001885 0.001527 0.001043 0.000438 -0.000270 -0.001047 -0.001841 -0.002589 -0.003212 -0.003626 -0.003749 -0.003514 -0.002876 -0.001827 -0.000405 0.001303 0.003159 0.004989 0.006592 0.007769 0.008342 0.008184 0.007239 0.005536 0.003198 0.000431 -0.002493 -0.005270 -0.007596 -0.009206 -0.009909 -0.009613 -0.008332 -0.006187 -0.003392 -0.000226 0.003003 0.005990 0.008466 0.010232 0.011172 0.011263 0.010569 0.009224 0.007414 0.005347 0.003230 0.001247 -0.000459 -0.001796 -0.002719 -0.003231 -0.003372 -0.003206 -0.002809 -0.002261 -0.001635 -0.000993 -0.000383 0.000162 0.000620 0.000982 0.001247 0.001420 0.001511 0.001533 0.001498 0.001420 0.001311 0.001184 0.001047 0.000908 0.000776 0.000652 0.000542 0.000445 0.000362 0.000293 0.000235 0.000188 0.000150 0.000120 0.000095 0.000075 0.000060 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000013 0.000018 0.000025 0.000035 0.000049 0.000066 0.000089 0.000118 0.000154 0.000198 0.000251 0.000313 0.000386 0.000469 0.000560 0.000657 0.000757 0.000852 0.000937 0.001000 0.001030 0.001012 0.000932 0.000772 0.000513 0.000138 -0.000370 -0.001022 -0.001825 -0.002772 -0.003843 -0.004999 -0.006178 -0.007300 -0.008262 -0.008952 -0.009251 -0.009048 -0.008259 -0.006837 -0.004793 -0.002205 0.000778 0.003938 0.007006 0.009682 0.011671 0.012718 0.012644 0.011376 0.008966 0.005600 0.001582 -0.002691 -0.006775 -0.010228 -0.012665 -0.013805 -0.013505 -0.011781 -0.008802 -0.004869 -0.000384 0.004207 0.008458 0.011978 0.014468 0.015750 0.015779 0.014635 0.012506 0.009653 0.006378 0.002984 -0.000253 -0.003112 -0.005438 -0.007150 -0.008231 -0.008722 -0.008701 -0.008273 -0.007548 -0.006634 -0.005625 -0.004598 -0.003614 -0.002714 -0.001922 -0.001252 -0.000705 -0.000275 0.000047 0.000275 0.000424 0.000508 0.000543 0.000541 0.000514 0.000471 0.000420 0.000366 0.000313 0.000265 0.000221 0.000183 0.000151 0.000123 0.000101 0.000082 0.000066 0.000053 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000017 0.000023 0.000032 0.000044 0.000059 0.000079 0.000103 0.000133 0.000167 0.000207 0.000253 0.000302 0.000354 0.000405 0.000450 0.000483 0.000496 0.000478 0.000415 0.000293 0.000093 -0.000202 -0.000612 -0.001158 -0.001856 -0.002724 -0.003769 -0.004992 -0.006377 -0.007889 -0.009470 -0.011035 -0.012473 -0.013651 -0.014420 -0.014630 -0.014145 -0.012863 -0.010739 -0.007797 -0.004152 -0.000010 0.004341 0.008544 0.012214 0.014971 0.016490 0.016545 0.015048 0.012072 0.007854 0.002783 -0.002636 -0.007840 -0.012268 -0.015431 -0.016969 -0.016698 -0.014631 -0.010978 -0.006117 -0.000550 0.005157 0.010440 0.014801 0.017858 0.019381 0.019306 0.017729 0.014882 0.011094 0.006746 0.002226 -0.002110 -0.005974 -0.009157 -0.011545 -0.013104 -0.013878 -0.013958 -0.013472 -0.012560 -0.011360 -0.009996 -0.008572 -0.007172 -0.005855 -0.004660 -0.003610 -0.002713 -0.001967 -0.001364 -0.000890 -0.000528 -0.000262 -0.000073 0.000053 0.000131 0.000174 0.000192 0.000193 0.000183 0.000167 0.000149 0.000130 0.000113 0.000096 0.000081 0.000068 0.000056 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000015 0.000021 0.000029 0.000039 0.000053 0.000069 0.000089 0.000112 0.000138 0.000166 0.000195 0.000223 0.000246 0.000260 0.000258 0.000232 0.000170 0.000060 -0.000116 -0.000375 -0.000737 -0.001223 -0.001855 -0.002654 -0.003639 -0.004824 -0.006216 -0.007809 -0.009580 -0.011481 -0.013439 -0.015346 -0.017067 -0.018441 -0.019290 -0.019437 -0.018723 -0.017034 -0.014321 -0.010627 -0.006093 -0.000973 0.004383 0.009553 0.014075 0.017503 0.019456 0.019670 0.018044 0.014665 0.009812 0.003940 -0.002363 -0.008439 -0.013636 -0.017382 -0.019257 -0.019043 -0.016752 -0.012622 -0.007090 -0.000737 0.005781 0.011809 0.016767 0.020209 0.021865 0.021657 0.019694 0.016244 0.011687 0.006468 0.001042 -0.004176 -0.008839 -0.012701 -0.015617 -0.017544 -0.018524 -0.018661 -0.018102 -0.017011 -0.015549 -0.013868 -0.012093 -0.010326 -0.008643 -0.007094 -0.005712 -0.004508 -0.003486 -0.002636 -0.001945 -0.001395 -0.000966 -0.000640 -0.000398 -0.000224 -0.000103 -0.000022 0.000029 0.000059 0.000074 0.000080 0.000079 0.000075 0.000069 0.000062 0.000054 0.000046 0.000039 0.000033 0.000027 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000019 0.000026 0.000035 0.000047 0.000061 0.000076 0.000094 0.000112 0.000129 0.000143 0.000152 0.000151 0.000133 0.000091 0.000014 -0.000111 -0.000300 -0.000570 -0.000942 -0.001438 -0.002082 -0.002895 -0.003901 -0.005118 -0.006560 -0.008231 -0.010122 -0.012201 -0.014413 -0.016670 -0.018850 -0.020797 -0.022329 -0.023246 -0.023349 -0.022466 -0.020471 -0.017317 -0.013056 -0.007855 -0.002001 0.004112 0.010012 0.015186 0.019140 0.021451 0.021833 0.020174 0.016570 0.011330 0.004951 -0.001922 -0.008572 -0.014285 -0.018436 -0.020563 -0.020428 -0.018040 -0.013654 -0.007746 -0.000944 0.006037 0.012485 0.017766 0.021395 0.023075 0.022722 0.020454 0.016559 0.011453 0.005623 -0.000434 -0.006258 -0.011470 -0.015793 -0.019065 -0.021234 -0.022340 -0.022497 -0.021863 -0.020619 -0.018946 -0.017010 -0.014956 -0.012899 -0.010926 -0.009097 -0.007450 -0.006002 -0.004757 -0.003708 -0.002841 -0.002136 -0.001573 -0.001133 -0.000794 -0.000539 -0.000351 -0.000215 -0.000120 -0.000055 -0.000012 0.000016 0.000032 0.000040 0.000043 0.000043 0.000040 0.000037 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000042 0.000053 0.000065 0.000078 0.000089 0.000097 0.000100 0.000093 0.000072 0.000028 -0.000046 -0.000162 -0.000336 -0.000584 -0.000925 -0.001382 -0.001977 -0.002735 -0.003679 -0.004832 -0.006213 -0.007834 -0.009698 -0.011792 -0.014080 -0.016501 -0.018956 -0.021314 -0.023407 -0.025039 -0.025997 -0.026072 -0.025081 -0.022896 -0.019470 -0.014865 -0.009262 -0.002968 0.003598 0.009936 0.015508 0.019794 0.022356 0.022891 0.021287 0.017643 0.012281 0.005718 -0.001379 -0.008267 -0.014207 -0.018553 -0.020828 -0.020783 -0.018424 -0.014016 -0.008043 -0.001153 0.005918 0.012438 0.017754 0.021367 0.022972 0.022480 0.020013 0.015869 0.010478 0.004343 -0.002023 -0.008141 -0.013616 -0.018158 -0.021596 -0.023872 -0.025027 -0.025174 -0.024480 -0.023132 -0.021319 -0.019218 -0.016982 -0.014735 -0.012571 -0.010555 -0.008730 -0.007115 -0.005717 -0.004528 -0.003535 -0.002718 -0.002057 -0.001530 -0.001117 -0.000799 -0.000557 -0.000378 -0.000247 -0.000153 -0.000087 -0.000041 -0.000011 0.000008 0.000019 0.000025 0.000027 0.000027 0.000026 0.000023 0.000021 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000029 0.000038 0.000047 0.000056 0.000064 0.000070 0.000072 0.000065 0.000047 0.000011 -0.000050 -0.000146 -0.000289 -0.000495 -0.000781 -0.001167 -0.001675 -0.002328 -0.003151 -0.004167 -0.005398 -0.006863 -0.008573 -0.010529 -0.012715 -0.015094 -0.017600 -0.020131 -0.022553 -0.024692 -0.026350 -0.027311 -0.027365 -0.026328 -0.024074 -0.020563 -0.015859 -0.010149 -0.003747 0.002927 0.009370 0.015045 0.019435 0.022105 0.022757 0.021281 0.017778 0.012564 0.006152 -0.000803 -0.007571 -0.013428 -0.017739 -0.020038 -0.020081 -0.017873 -0.013671 -0.007947 -0.001335 0.005450 0.011693 0.016759 0.020160 0.021600 0.020993 0.018458 0.014289 0.008905 0.002798 -0.003527 -0.009601 -0.015035 -0.019542 -0.022950 -0.025202 -0.026333 -0.026456 -0.025732 -0.024345 -0.022486 -0.020330 -0.018030 -0.015713 -0.013474 -0.011382 -0.009480 -0.007789 -0.006317 -0.005057 -0.003995 -0.003115 -0.002395 -0.001815 -0.001354 -0.000994 -0.000716 -0.000505 -0.000348 -0.000232 -0.000148 -0.000089 -0.000048 -0.000020 -0.000002 0.000010 0.000016 0.000019 0.000019 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000042 0.000049 0.000054 0.000057 0.000054 0.000041 0.000016 -0.000028 -0.000099 -0.000207 -0.000363 -0.000584 -0.000885 -0.001286 -0.001809 -0.002476 -0.003311 -0.004335 -0.005570 -0.007032 -0.008733 -0.010670 -0.012827 -0.015166 -0.017621 -0.020094 -0.022450 -0.024523 -0.026120 -0.027035 -0.027065 -0.026040 -0.023841 -0.020435 -0.015887 -0.010383 -0.004222 0.002193 0.008384 0.013842 0.018082 0.020696 0.021409 0.020118 0.016922 0.012120 0.006189 -0.000260 -0.006549 -0.012005 -0.016043 -0.018232 -0.018348 -0.016396 -0.012613 -0.007437 -0.001450 0.004690 0.010325 0.014871 0.017880 0.019082 0.018400 0.015945 0.011987 0.006915 0.001181 -0.004747 -0.010436 -0.015523 -0.019742 -0.022931 -0.025034 -0.026082 -0.026177 -0.025468 -0.024126 -0.022329 -0.020242 -0.018012 -0.015758 -0.013574 -0.011526 -0.009656 -0.007987 -0.006526 -0.005269 -0.004203 -0.003311 -0.002576 -0.001978 -0.001498 -0.001118 -0.000821 -0.000593 -0.000420 -0.000290 -0.000195 -0.000126 -0.000076 -0.000042 -0.000019 -0.000004 0.000006 0.000011 0.000014 0.000014 0.000014 0.000013 0.000012 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000032 0.000039 0.000044 0.000048 0.000049 0.000043 0.000029 0.000001 -0.000046 -0.000119 -0.000228 -0.000384 -0.000600 -0.000894 -0.001281 -0.001783 -0.002420 -0.003212 -0.004180 -0.005343 -0.006715 -0.008304 -0.010109 -0.012112 -0.014277 -0.016542 -0.018814 -0.020970 -0.022857 -0.024300 -0.025112 -0.025112 -0.024149 -0.022123 -0.019006 -0.014867 -0.009875 -0.004303 0.001485 0.007064 0.011982 0.015811 0.018194 0.018895 0.017829 0.015086 0.010933 0.005790 0.000191 -0.005274 -0.010025 -0.013556 -0.015498 -0.015659 -0.014048 -0.010872 -0.006508 -0.001457 0.003715 0.008444 0.012232 0.014697 0.015610 0.014906 0.012682 0.009172 0.004709 -0.000318 -0.005507 -0.010484 -0.014937 -0.018632 -0.021429 -0.023274 -0.024192 -0.024269 -0.023631 -0.022427 -0.020810 -0.018925 -0.016904 -0.014852 -0.012856 -0.010975 -0.009250 -0.007703 -0.006340 -0.005160 -0.004152 -0.003302 -0.002596 -0.002015 -0.001545 -0.001168 -0.000871 -0.000639 -0.000461 -0.000326 -0.000225 -0.000151 -0.000097 -0.000059 -0.000032 -0.000015 -0.000003 0.000004 0.000008 0.000010 0.000011 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000025 0.000031 0.000037 0.000042 0.000046 0.000046 0.000040 0.000026 -0.000000 -0.000044 -0.000111 -0.000211 -0.000353 -0.000548 -0.000812 -0.001159 -0.001605 -0.002169 -0.002868 -0.003719 -0.004737 -0.005935 -0.007317 -0.008881 -0.010611 -0.012472 -0.014411 -0.016345 -0.018170 -0.019754 -0.020948 -0.021599 -0.021556 -0.020699 -0.018949 -0.016292 -0.012792 -0.008597 -0.003938 0.000881 0.005509 0.009579 0.012745 0.014725 0.015333 0.014511 0.012340 0.009041 0.004954 0.000507 -0.003830 -0.007600 -0.010409 -0.011971 -0.012142 -0.010934 -0.008514 -0.005180 -0.001325 0.002610 0.006188 0.009025 0.010826 0.011418 0.010753 0.008908 0.006066 0.002485 -0.001533 -0.005675 -0.009651 -0.013214 -0.016181 -0.018437 -0.019937 -0.020695 -0.020775 -0.020272 -0.019300 -0.017981 -0.016430 -0.014753 -0.013039 -0.011358 -0.009763 -0.008290 -0.006958 -0.005776 -0.004744 -0.003854 -0.003097 -0.002460 -0.001932 -0.001498 -0.001147 -0.000867 -0.000645 -0.000473 -0.000340 -0.000240 -0.000165 -0.000110 -0.000070 -0.000042 -0.000023 -0.000010 -0.000001 0.000004 0.000007 0.000008 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000025 0.000031 0.000037 0.000042 0.000046 0.000047 0.000044 0.000033 0.000013 -0.000023 -0.000078 -0.000159 -0.000276 -0.000436 -0.000650 -0.000931 -0.001292 -0.001746 -0.002307 -0.002988 -0.003799 -0.004749 -0.005840 -0.007067 -0.008417 -0.009860 -0.011351 -0.012825 -0.014200 -0.015374 -0.016235 -0.016669 -0.016568 -0.015849 -0.014462 -0.012407 -0.009743 -0.006588 -0.003120 0.000434 0.003819 0.006772 0.009054 0.010471 0.010906 0.010332 0.008818 0.006530 0.003712 0.000663 -0.002297 -0.004860 -0.006766 -0.007832 -0.007971 -0.007202 -0.005644 -0.003501 -0.001035 0.001463 0.003708 0.005453 0.006510 0.006770 0.006206 0.004872 0.002887 0.000417 -0.002341 -0.005183 -0.007921 -0.010390 -0.012466 -0.014068 -0.015159 -0.015742 -0.015853 -0.015548 -0.014900 -0.013988 -0.012890 -0.011680 -0.010423 -0.009172 -0.007968 -0.006841 -0.005808 -0.004879 -0.004056 -0.003337 -0.002716 -0.002187 -0.001740 -0.001368 -0.001062 -0.000813 -0.000614 -0.000456 -0.000334 -0.000239 -0.000168 -0.000115 -0.000076 -0.000048 -0.000028 -0.000014 -0.000005 0.000001 0.000004 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000020 0.000026 0.000032 0.000038 0.000044 0.000050 0.000053 0.000053 0.000049 0.000037 0.000014 -0.000024 -0.000080 -0.000161 -0.000273 -0.000424 -0.000621 -0.000872 -0.001187 -0.001575 -0.002043 -0.002597 -0.003241 -0.003973 -0.004788 -0.005674 -0.006606 -0.007553 -0.008469 -0.009299 -0.009977 -0.010435 -0.010606 -0.010431 -0.009871 -0.008910 -0.007565 -0.005885 -0.003955 -0.001891 0.000172 0.002088 0.003717 0.004937 0.005663 0.005853 0.005516 0.004710 0.003538 0.002134 0.000652 -0.000754 -0.001945 -0.002813 -0.003291 -0.003358 -0.003040 -0.002404 -0.001548 -0.000590 0.000348 0.001151 0.001723 0.001995 0.001933 0.001530 0.000812 -0.000174 -0.001363 -0.002678 -0.004039 -0.005371 -0.006602 -0.007676 -0.008549 -0.009195 -0.009603 -0.009775 -0.009726 -0.009479 -0.009065 -0.008518 -0.007874 -0.007170 -0.006439 -0.005709 -0.005002 -0.004334 -0.003715 -0.003151 -0.002644 -0.002194 -0.001800 -0.001459 -0.001168 -0.000922 -0.000719 -0.000552 -0.000417 -0.000310 -0.000226 -0.000162 -0.000113 -0.000077 -0.000050 -0.000031 -0.000017 -0.000008 -0.000002 0.000002 0.000004 0.000005 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000033 0.000040 0.000048 0.000055 0.000062 0.000067 0.000070 0.000069 0.000061 0.000045 0.000019 -0.000021 -0.000077 -0.000152 -0.000251 -0.000378 -0.000535 -0.000727 -0.000954 -0.001219 -0.001518 -0.001848 -0.002201 -0.002567 -0.002929 -0.003268 -0.003560 -0.003781 -0.003906 -0.003912 -0.003787 -0.003526 -0.003136 -0.002638 -0.002065 -0.001459 -0.000868 -0.000337 0.000095 0.000401 0.000573 0.000619 0.000566 0.000456 0.000335 0.000250 0.000238 0.000318 0.000490 0.000730 0.001000 0.001247 0.001414 0.001454 0.001332 0.001035 0.000575 -0.000012 -0.000675 -0.001348 -0.001968 -0.002478 -0.002839 -0.003033 -0.003066 -0.002966 -0.002775 -0.002546 -0.002329 -0.002166 -0.002086 -0.002104 -0.002217 -0.002408 -0.002652 -0.002916 -0.003167 -0.003377 -0.003522 -0.003592 -0.003581 -0.003494 -0.003343 -0.003141 -0.002903 -0.002641 -0.002369 -0.002096 -0.001828 -0.001572 -0.001334 -0.001115 -0.000918 -0.000744 -0.000594 -0.000466 -0.000360 -0.000273 -0.000203 -0.000148 -0.000106 -0.000074 -0.000049 -0.000032 -0.000019 -0.000010 -0.000004 0.000000 0.000003 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000028 0.000035 0.000043 0.000052 0.000062 0.000073 0.000084 0.000095 0.000105 0.000115 0.000123 0.000129 0.000134 0.000139 0.000142 0.000146 0.000152 0.000160 0.000175 0.000198 0.000237 0.000296 0.000385 0.000514 0.000690 0.000922 0.001216 0.001574 0.001987 0.002439 0.002904 0.003339 0.003696 0.003916 0.003943 0.003727 0.003234 0.002455 0.001416 0.000176 -0.001170 -0.002498 -0.003667 -0.004535 -0.004979 -0.004911 -0.004296 -0.003165 -0.001612 0.000208 0.002096 0.003833 0.005206 0.006038 0.006208 0.005676 0.004481 0.002744 0.000652 -0.001567 -0.003672 -0.005441 -0.006694 -0.007317 -0.007271 -0.006592 -0.005383 -0.003797 -0.002012 -0.000208 0.001451 0.002839 0.003870 0.004506 0.004754 0.004655 0.004277 0.003700 0.003007 0.002273 0.001560 0.000912 0.000356 -0.000096 -0.000442 -0.000691 -0.000853 -0.000941 -0.000970 -0.000953 -0.000901 -0.000826 -0.000736 -0.000640 -0.000543 -0.000451 -0.000367 -0.000292 -0.000227 -0.000174 -0.000130 -0.000095 -0.000068 -0.000047 -0.000031 -0.000019 -0.000011 -0.000005 -0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000029 0.000037 0.000046 0.000057 0.000070 0.000084 0.000101 0.000120 0.000143 0.000169 0.000201 0.000241 0.000291 0.000354 0.000436 0.000542 0.000676 0.000847 0.001062 0.001330 0.001663 0.002072 0.002569 0.003166 0.003869 0.004679 0.005590 0.006580 0.007610 0.008625 0.009549 0.010289 0.010741 0.010802 0.010379 0.009406 0.007858 0.005764 0.003215 0.000368 -0.002568 -0.005342 -0.007687 -0.009352 -0.010134 -0.009908 -0.008650 -0.006452 -0.003517 -0.000147 0.003295 0.006421 0.008865 0.010336 0.010648 0.009749 0.007733 0.004822 0.001344 -0.002309 -0.005730 -0.008549 -0.010471 -0.011312 -0.011013 -0.009641 -0.007371 -0.004457 -0.001196 0.002108 0.005180 0.007798 0.009811 0.011144 0.011792 0.011814 0.011310 0.010406 0.009236 0.007926 0.006584 0.005293 0.004113 0.003075 0.002196 0.001476 0.000903 0.000464 0.000141 -0.000086 -0.000233 -0.000318 -0.000355 -0.000358 -0.000338 -0.000304 -0.000263 -0.000220 -0.000178 -0.000141 -0.000109 -0.000082 -0.000060 -0.000042 -0.000028 -0.000018 -0.000011 -0.000005 -0.000002 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000031 0.000039 0.000050 0.000062 0.000077 0.000095 0.000117 0.000144 0.000178 0.000221 0.000275 0.000345 0.000436 0.000554 0.000707 0.000905 0.001156 0.001474 0.001870 0.002359 0.002958 0.003682 0.004548 0.005567 0.006746 0.008080 0.009547 0.011109 0.012697 0.014221 0.015561 0.016577 0.017118 0.017039 0.016214 0.014563 0.012071 0.008799 0.004899 0.000611 -0.003750 -0.007821 -0.011224 -0.013610 -0.014706 -0.014353 -0.012537 -0.009405 -0.005256 -0.000520 0.004293 0.008644 0.012039 0.014080 0.014527 0.013321 0.010598 0.006672 0.001995 -0.002896 -0.007452 -0.011170 -0.013657 -0.014668 -0.014129 -0.012131 -0.008914 -0.004821 -0.000254 0.004375 0.008692 0.012392 0.015265 0.017204 0.018196 0.018312 0.017683 0.016476 0.014870 0.013037 0.011126 0.009255 0.007511 0.005946 0.004586 0.003440 0.002497 0.001743 0.001154 0.000707 0.000380 0.000151 -0.000002 -0.000096 -0.000146 -0.000165 -0.000164 -0.000151 -0.000131 -0.000109 -0.000087 -0.000068 -0.000051 -0.000037 -0.000025 -0.000016 -0.000010 -0.000005 -0.000002 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000033 0.000042 0.000053 0.000066 0.000083 0.000104 0.000131 0.000165 0.000208 0.000264 0.000337 0.000432 0.000557 0.000721 0.000934 0.001208 0.001556 0.001994 0.002539 0.003210 0.004028 0.005012 0.006181 0.007548 0.009119 0.010882 0.012808 0.014840 0.016888 0.018831 0.020513 0.021757 0.022372 0.022177 0.021023 0.018818 0.015552 0.011316 0.006310 0.000845 -0.004682 -0.009814 -0.014083 -0.017062 -0.018419 -0.017968 -0.015706 -0.011821 -0.006694 -0.000856 0.005063 0.010405 0.014567 0.017072 0.017632 0.016184 0.012900 0.008167 0.002538 -0.003336 -0.008788 -0.013214 -0.016139 -0.017272 -0.016525 -0.014013 -0.010023 -0.004974 0.000649 0.006348 0.011667 0.016237 0.019800 0.022222 0.023485 0.023669 0.022931 0.021471 0.019505 0.017240 0.014861 0.012514 0.010307 0.008308 0.006555 0.005059 0.003814 0.002800 0.001993 0.001366 0.000891 0.000542 0.000294 0.000125 0.000017 -0.000047 -0.000079 -0.000091 -0.000089 -0.000081 -0.000068 -0.000055 -0.000042 -0.000031 -0.000022 -0.000014 -0.000009 -0.000005 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000043 0.000055 0.000070 0.000088 0.000111 0.000141 0.000180 0.000230 0.000296 0.000382 0.000497 0.000647 0.000844 0.001100 0.001428 0.001846 0.002370 0.003022 0.003823 0.004797 0.005966 0.007351 0.008966 0.010817 0.012887 0.015141 0.017508 0.019884 0.022125 0.024051 0.025455 0.026121 0.025842 0.024452 0.021850 0.018032 0.013109 0.007316 0.001013 -0.005341 -0.011225 -0.016107 -0.019504 -0.021045 -0.020525 -0.017947 -0.013533 -0.007717 -0.001104 0.005590 0.011625 0.016323 0.019151 0.019789 0.018171 0.014496 0.009204 0.002916 -0.003636 -0.009705 -0.014613 -0.017833 -0.019040 -0.018139 -0.015259 -0.010725 -0.005004 0.001360 0.007806 0.013827 0.019004 0.023049 0.025807 0.027255 0.027484 0.026666 0.025024 0.022801 0.020230 0.017519 0.014834 0.012299 0.009993 0.007960 0.006216 0.004755 0.003557 0.002596 0.001841 0.001261 0.000826 0.000510 0.000287 0.000137 0.000041 -0.000015 -0.000045 -0.000057 -0.000058 -0.000053 -0.000044 -0.000035 -0.000026 -0.000019 -0.000012 -0.000008 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000035 0.000045 0.000057 0.000072 0.000091 0.000115 0.000147 0.000188 0.000242 0.000314 0.000408 0.000533 0.000697 0.000913 0.001192 0.001550 0.002005 0.002575 0.003284 0.004153 0.005209 0.006476 0.007975 0.009721 0.011719 0.013951 0.016377 0.018921 0.021469 0.023865 0.025917 0.027404 0.028092 0.027765 0.026246 0.023430 0.019317 0.014029 0.007820 0.001078 -0.005709 -0.011984 -0.017182 -0.020790 -0.022420 -0.021858 -0.019109 -0.014415 -0.008240 -0.001227 0.005865 0.012253 0.017220 0.020207 0.020877 0.019167 0.015289 0.009709 0.003087 -0.003806 -0.010181 -0.015326 -0.018686 -0.019922 -0.018934 -0.015862 -0.011046 -0.004981 0.001761 0.008589 0.014966 0.020453 0.024742 0.027671 0.029214 0.029464 0.028605 0.026869 0.024514 0.021786 0.018904 0.016046 0.013341 0.010876 0.008699 0.006827 0.005254 0.003960 0.002919 0.002096 0.001461 0.000982 0.000630 0.000379 0.000206 0.000093 0.000023 -0.000017 -0.000037 -0.000044 -0.000042 -0.000037 -0.000030 -0.000023 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000057 0.000072 0.000092 0.000116 0.000148 0.000189 0.000244 0.000316 0.000412 0.000538 0.000705 0.000922 0.001204 0.001564 0.002021 0.002594 0.003305 0.004177 0.005236 0.006506 0.008008 0.009759 0.011761 0.013998 0.016429 0.018977 0.021528 0.023926 0.025977 0.027460 0.028141 0.027803 0.026269 0.023437 0.019305 0.013999 0.007774 0.001019 -0.005775 -0.012051 -0.017243 -0.020841 -0.022455 -0.021875 -0.019110 -0.014402 -0.008217 -0.001202 0.005885 0.012263 0.017215 0.020184 0.020838 0.019114 0.015229 0.009649 0.003034 -0.003846 -0.010203 -0.015328 -0.018670 -0.019891 -0.018894 -0.015817 -0.011003 -0.004943 0.001789 0.008608 0.014975 0.020454 0.024738 0.027664 0.029206 0.029458 0.028600 0.026869 0.024517 0.021794 0.018915 0.016060 0.013357 0.010894 0.008718 0.006846 0.005273 0.003980 0.002938 0.002115 0.001479 0.000999 0.000645 0.000393 0.000219 0.000104 0.000032 -0.000009 -0.000030 -0.000038 -0.000038 -0.000033 -0.000027 -0.000020 -0.000014 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000010 0.000014 0.000018 0.000023 0.000029 0.000036 0.000046 0.000057 0.000072 0.000090 0.000114 0.000144 0.000184 0.000236 0.000304 0.000394 0.000513 0.000669 0.000872 0.001134 0.001470 0.001895 0.002426 0.003086 0.003894 0.004876 0.006054 0.007449 0.009077 0.010940 0.013024 0.015292 0.017672 0.020058 0.022303 0.024227 0.025619 0.026264 0.025953 0.024521 0.021870 0.017998 0.013022 0.007182 0.000843 -0.005532 -0.011419 -0.016284 -0.019648 -0.021143 -0.020571 -0.017943 -0.013488 -0.007646 -0.001027 0.005653 0.011657 0.016310 0.019086 0.019674 0.018018 0.014322 0.009029 0.002763 -0.003750 -0.009766 -0.014617 -0.017783 -0.018946 -0.018016 -0.015125 -0.010596 -0.004893 0.001444 0.007862 0.013854 0.019008 0.023037 0.025785 0.027231 0.027463 0.026653 0.025021 0.022810 0.020252 0.017552 0.014877 0.012348 0.010047 0.008017 0.006275 0.004814 0.003616 0.002653 0.001896 0.001314 0.000876 0.000557 0.000330 0.000175 0.000075 0.000013 -0.000021 -0.000037 -0.000041 -0.000039 -0.000033 -0.000026 -0.000019 -0.000013 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000008 0.000010 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000056 0.000070 0.000087 0.000109 0.000136 0.000172 0.000218 0.000278 0.000356 0.000459 0.000593 0.000766 0.000990 0.001275 0.001634 0.002084 0.002641 0.003325 0.004155 0.005153 0.006338 0.007724 0.009315 0.011101 0.013050 0.015102 0.017165 0.019115 0.020793 0.022017 0.022598 0.022352 0.021131 0.018848 0.015498 0.011178 0.006099 0.000577 -0.004980 -0.010113 -0.014352 -0.017274 -0.018557 -0.018023 -0.015681 -0.011733 -0.006566 -0.000720 0.005174 0.010462 0.014550 0.016972 0.017454 0.015945 0.012629 0.007897 0.002304 -0.003505 -0.008874 -0.013208 -0.016048 -0.017112 -0.016321 -0.013792 -0.009812 -0.004793 0.000786 0.006435 0.011708 0.016240 0.019777 0.022183 0.023442 0.023633 0.022908 0.021466 0.019520 0.017276 0.014916 0.012584 0.010389 0.008398 0.006650 0.005156 0.003911 0.002897 0.002089 0.001459 0.000980 0.000626 0.000372 0.000196 0.000080 0.000009 -0.000031 -0.000050 -0.000055 -0.000052 -0.000045 -0.000036 -0.000027 -0.000020 -0.000013 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000008 0.000010 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000054 0.000066 0.000082 0.000101 0.000125 0.000154 0.000192 0.000240 0.000301 0.000380 0.000482 0.000613 0.000781 0.000993 0.001260 0.001594 0.002006 0.002511 0.003127 0.003870 0.004757 0.005800 0.007005 0.008367 0.009864 0.011451 0.013059 0.014592 0.015925 0.016916 0.017411 0.017264 0.016352 0.014600 0.011998 0.008619 0.004626 0.000270 -0.004126 -0.008191 -0.011549 -0.013857 -0.014851 -0.014387 -0.012467 -0.009254 -0.005060 -0.000319 0.004455 0.008732 0.012025 0.013956 0.014300 0.013017 0.010254 0.006334 0.001707 -0.003097 -0.007542 -0.011140 -0.013516 -0.014439 -0.013845 -0.011829 -0.008628 -0.004578 -0.000073 0.004489 0.008741 0.012388 0.015225 0.017143 0.018131 0.018256 0.017647 0.016466 0.014889 0.013085 0.011200 0.009351 0.007623 0.006069 0.004717 0.003574 0.002633 0.001878 0.001288 0.000838 0.000505 0.000269 0.000107 0.000003 -0.000057 -0.000087 -0.000097 -0.000094 -0.000083 -0.000070 -0.000055 -0.000042 -0.000031 -0.000021 -0.000014 -0.000009 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000027 0.000034 0.000042 0.000051 0.000062 0.000076 0.000091 0.000110 0.000133 0.000160 0.000193 0.000234 0.000284 0.000347 0.000426 0.000525 0.000648 0.000801 0.000991 0.001225 0.001514 0.001867 0.002298 0.002820 0.003444 0.004177 0.005021 0.005965 0.006984 0.008036 0.009059 0.009973 0.010682 0.011078 0.011059 0.010533 0.009441 0.007767 0.005551 0.002899 -0.000021 -0.002988 -0.005746 -0.008028 -0.009592 -0.010248 -0.009889 -0.008511 -0.006222 -0.003241 0.000125 0.003512 0.006539 0.008859 0.010196 0.010388 0.009402 0.007345 0.004446 0.001033 -0.002513 -0.005801 -0.008479 -0.010272 -0.011013 -0.010654 -0.009267 -0.007022 -0.004166 -0.000984 0.002235 0.005227 0.007779 0.009746 0.011054 0.011699 0.011735 0.011258 0.010389 0.009257 0.007985 0.006676 0.005413 0.004253 0.003230 0.002361 0.001646 0.001076 0.000637 0.000312 0.000081 -0.000073 -0.000167 -0.000215 -0.000231 -0.000225 -0.000205 -0.000177 -0.000147 -0.000118 -0.000092 -0.000069 -0.000050 -0.000035 -0.000024 -0.000016 -0.000010 -0.000006 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000048 0.000058 0.000069 0.000081 0.000095 0.000110 0.000126 0.000143 0.000160 0.000179 0.000198 0.000219 0.000241 0.000265 0.000292 0.000323 0.000359 0.000406 0.000467 0.000552 0.000668 0.000826 0.001035 0.001303 0.001632 0.002019 0.002452 0.002911 0.003361 0.003759 0.004051 0.004182 0.004096 0.003751 0.003123 0.002218 0.001074 -0.000234 -0.001601 -0.002897 -0.003983 -0.004729 -0.005026 -0.004809 -0.004065 -0.002843 -0.001251 0.000549 0.002362 0.003979 0.005207 0.005888 0.005929 0.005305 0.004074 0.002361 0.000349 -0.001746 -0.003703 -0.005318 -0.006434 -0.006953 -0.006848 -0.006160 -0.004989 -0.003476 -0.001786 -0.000084 0.001481 0.002792 0.003770 0.004380 0.004626 0.004547 0.004205 0.003673 0.003028 0.002341 0.001668 0.001053 0.000522 0.000089 -0.000246 -0.000487 -0.000645 -0.000732 -0.000764 -0.000752 -0.000708 -0.000644 -0.000568 -0.000488 -0.000408 -0.000332 -0.000265 -0.000206 -0.000156 -0.000115 -0.000083 -0.000059 -0.000040 -0.000027 -0.000017 -0.000010 -0.000006 -0.000003 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000030 0.000037 0.000045 0.000053 0.000062 0.000072 0.000081 0.000088 0.000093 0.000093 0.000088 0.000074 0.000049 0.000010 -0.000046 -0.000124 -0.000227 -0.000360 -0.000527 -0.000730 -0.000968 -0.001240 -0.001542 -0.001864 -0.002196 -0.002524 -0.002830 -0.003095 -0.003299 -0.003423 -0.003450 -0.003370 -0.003180 -0.002886 -0.002506 -0.002065 -0.001593 -0.001125 -0.000690 -0.000313 -0.000011 0.000212 0.000361 0.000450 0.000502 0.000539 0.000584 0.000656 0.000759 0.000891 0.001035 0.001164 0.001248 0.001255 0.001161 0.000953 0.000631 0.000209 -0.000284 -0.000809 -0.001323 -0.001783 -0.002156 -0.002417 -0.002562 -0.002599 -0.002550 -0.002448 -0.002329 -0.002227 -0.002170 -0.002175 -0.002250 -0.002390 -0.002578 -0.002795 -0.003014 -0.003209 -0.003360 -0.003450 -0.003470 -0.003419 -0.003303 -0.003131 -0.002914 -0.002667 -0.002401 -0.002128 -0.001857 -0.001596 -0.001351 -0.001125 -0.000922 -0.000743 -0.000589 -0.000458 -0.000350 -0.000262 -0.000192 -0.000138 -0.000097 -0.000067 -0.000045 -0.000029 -0.000018 -0.000011 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000035 0.000042 0.000050 0.000057 0.000064 0.000068 0.000069 0.000064 0.000049 0.000022 -0.000022 -0.000089 -0.000183 -0.000314 -0.000489 -0.000716 -0.001006 -0.001367 -0.001807 -0.002333 -0.002948 -0.003651 -0.004436 -0.005289 -0.006190 -0.007109 -0.008004 -0.008824 -0.009510 -0.009996 -0.010219 -0.010122 -0.009662 -0.008820 -0.007602 -0.006049 -0.004230 -0.002245 -0.000218 0.001716 0.003418 0.004761 0.005645 0.006006 0.005828 0.005145 0.004041 0.002641 0.001096 -0.000430 -0.001781 -0.002824 -0.003466 -0.003662 -0.003419 -0.002793 -0.001883 -0.000815 0.000271 0.001238 0.001967 0.002370 0.002395 0.002027 0.001289 0.000235 -0.001057 -0.002495 -0.003983 -0.005428 -0.006748 -0.007879 -0.008777 -0.009415 -0.009787 -0.009904 -0.009787 -0.009470 -0.008989 -0.008384 -0.007694 -0.006956 -0.006201 -0.005454 -0.004738 -0.004065 -0.003445 -0.002885 -0.002386 -0.001948 -0.001569 -0.001246 -0.000976 -0.000752 -0.000570 -0.000425 -0.000311 -0.000223 -0.000157 -0.000108 -0.000073 -0.000048 -0.000031 -0.000019 -0.000011 -0.000006 -0.000003 -0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000028 0.000034 0.000041 0.000048 0.000054 0.000059 0.000060 0.000055 0.000042 0.000015 -0.000030 -0.000099 -0.000201 -0.000344 -0.000539 -0.000798 -0.001135 -0.001562 -0.002095 -0.002747 -0.003529 -0.004448 -0.005509 -0.006707 -0.008028 -0.009445 -0.010914 -0.012377 -0.013752 -0.014944 -0.015844 -0.016339 -0.016321 -0.015703 -0.014431 -0.012496 -0.009944 -0.006881 -0.003472 0.000071 0.003498 0.006547 0.008969 0.010555 0.011164 0.010743 0.009338 0.007098 0.004258 0.001121 -0.001981 -0.004719 -0.006806 -0.008034 -0.008292 -0.007581 -0.006015 -0.003799 -0.001209 0.001444 0.003854 0.005749 0.006923 0.007253 0.006705 0.005333 0.003262 0.000674 -0.002218 -0.005194 -0.008048 -0.010606 -0.012737 -0.014357 -0.015433 -0.015971 -0.016014 -0.015630 -0.014900 -0.013910 -0.012746 -0.011483 -0.010186 -0.008908 -0.007687 -0.006550 -0.005513 -0.004586 -0.003768 -0.003059 -0.002451 -0.001939 -0.001512 -0.001162 -0.000880 -0.000655 -0.000480 -0.000345 -0.000243 -0.000168 -0.000114 -0.000076 -0.000049 -0.000031 -0.000019 -0.000011 -0.000006 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000028 0.000034 0.000041 0.000048 0.000054 0.000057 0.000057 0.000049 0.000031 -0.000004 -0.000061 -0.000149 -0.000277 -0.000457 -0.000702 -0.001027 -0.001449 -0.001986 -0.002656 -0.003477 -0.004465 -0.005633 -0.006986 -0.008523 -0.010228 -0.012070 -0.013996 -0.015929 -0.017767 -0.019381 -0.020625 -0.021345 -0.021390 -0.020634 -0.018993 -0.016444 -0.013038 -0.008913 -0.004286 0.000548 0.005243 0.009429 0.012749 0.014903 0.015681 0.014999 0.012916 0.009639 0.005505 0.000946 -0.003552 -0.007508 -0.010500 -0.012216 -0.012489 -0.011320 -0.008869 -0.005444 -0.001451 0.002645 0.006385 0.009361 0.011262 0.011903 0.011231 0.009327 0.006383 0.002671 -0.001489 -0.005768 -0.009860 -0.013509 -0.016525 -0.018792 -0.020266 -0.020969 -0.020969 -0.020375 -0.019309 -0.017901 -0.016275 -0.014537 -0.012779 -0.011069 -0.009456 -0.007975 -0.006641 -0.005463 -0.004438 -0.003560 -0.002818 -0.002201 -0.001694 -0.001285 -0.000959 -0.000704 -0.000508 -0.000359 -0.000249 -0.000169 -0.000112 -0.000073 -0.000047 -0.000029 -0.000017 -0.000009 -0.000004 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000043 0.000050 0.000057 0.000061 0.000060 0.000052 0.000032 -0.000006 -0.000069 -0.000167 -0.000309 -0.000510 -0.000786 -0.001153 -0.001631 -0.002241 -0.003004 -0.003942 -0.005075 -0.006417 -0.007979 -0.009760 -0.011744 -0.013898 -0.016160 -0.018443 -0.020625 -0.022555 -0.024059 -0.024948 -0.025039 -0.024176 -0.022251 -0.019228 -0.015163 -0.010216 -0.004650 0.001179 0.006847 0.011897 0.015889 0.018446 0.019306 0.018361 0.015682 0.011525 0.006308 0.000575 -0.005065 -0.010007 -0.013716 -0.015799 -0.016044 -0.014448 -0.011220 -0.006745 -0.001544 0.003793 0.008679 0.012594 0.015140 0.016079 0.015345 0.013042 0.009413 0.004808 -0.000367 -0.005692 -0.010782 -0.015313 -0.019048 -0.021846 -0.023655 -0.024506 -0.024493 -0.023752 -0.022442 -0.020726 -0.018757 -0.016668 -0.014569 -0.012542 -0.010644 -0.008913 -0.007366 -0.006010 -0.004840 -0.003847 -0.003015 -0.002329 -0.001773 -0.001328 -0.000978 -0.000707 -0.000502 -0.000349 -0.000237 -0.000158 -0.000102 -0.000065 -0.000040 -0.000023 -0.000013 -0.000006 -0.000002 0.000000 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000038 0.000047 0.000055 0.000063 0.000069 0.000071 0.000065 0.000047 0.000012 -0.000050 -0.000147 -0.000291 -0.000497 -0.000780 -0.001162 -0.001662 -0.002303 -0.003110 -0.004105 -0.005311 -0.006746 -0.008421 -0.010338 -0.012483 -0.014819 -0.017282 -0.019777 -0.022172 -0.024300 -0.025969 -0.026967 -0.027092 -0.026162 -0.024055 -0.020726 -0.016234 -0.010751 -0.004571 0.001907 0.008205 0.013808 0.018215 0.020996 0.021852 0.020660 0.017501 0.012667 0.006638 0.000038 -0.006435 -0.012081 -0.016288 -0.018601 -0.018778 -0.016817 -0.012959 -0.007654 -0.001505 0.004803 0.010589 0.015248 0.018319 0.019525 0.018792 0.016237 0.012146 0.006923 0.001039 -0.005024 -0.010818 -0.015974 -0.020222 -0.023402 -0.025457 -0.026427 -0.026422 -0.025599 -0.024142 -0.022237 -0.020057 -0.017755 -0.015450 -0.013234 -0.011170 -0.009297 -0.007633 -0.006183 -0.004939 -0.003890 -0.003019 -0.002307 -0.001734 -0.001281 -0.000928 -0.000659 -0.000458 -0.000311 -0.000205 -0.000131 -0.000081 -0.000048 -0.000027 -0.000014 -0.000006 -0.000002 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000042 0.000052 0.000063 0.000074 0.000083 0.000089 0.000088 0.000077 0.000049 -0.000003 -0.000088 -0.000220 -0.000412 -0.000681 -0.001048 -0.001534 -0.002163 -0.002960 -0.003948 -0.005153 -0.006593 -0.008282 -0.010224 -0.012404 -0.014788 -0.017311 -0.019876 -0.022347 -0.024552 -0.026289 -0.027340 -0.027487 -0.026541 -0.024369 -0.020920 -0.016251 -0.010543 -0.004100 0.002656 0.009221 0.015046 0.019599 0.022424 0.023201 0.021799 0.018306 0.013036 0.006506 -0.000614 -0.007569 -0.013610 -0.018076 -0.020480 -0.020560 -0.018319 -0.014018 -0.008148 -0.001364 0.005592 0.011980 0.017146 0.020590 0.022013 0.021334 0.018683 0.014368 0.008827 0.002570 -0.003884 -0.010056 -0.015547 -0.020072 -0.023459 -0.025652 -0.026696 -0.026709 -0.025863 -0.024353 -0.022378 -0.020124 -0.017748 -0.015377 -0.013107 -0.011001 -0.009099 -0.007417 -0.005960 -0.004718 -0.003678 -0.002821 -0.002126 -0.001572 -0.001140 -0.000808 -0.000558 -0.000375 -0.000243 -0.000152 -0.000090 -0.000050 -0.000024 -0.000009 -0.000001 0.000003 0.000005 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000048 0.000060 0.000073 0.000088 0.000102 0.000114 0.000122 0.000121 0.000107 0.000072 0.000008 -0.000097 -0.000257 -0.000490 -0.000813 -0.001249 -0.001822 -0.002556 -0.003476 -0.004606 -0.005966 -0.007571 -0.009426 -0.011520 -0.013821 -0.016267 -0.018764 -0.021180 -0.023346 -0.025063 -0.026113 -0.026280 -0.025374 -0.023259 -0.019881 -0.015294 -0.009673 -0.003322 0.003340 0.009807 0.015529 0.019971 0.022672 0.023310 0.021754 0.018096 0.012656 0.005960 -0.001308 -0.008381 -0.014495 -0.018979 -0.021336 -0.021304 -0.018889 -0.014361 -0.008226 -0.001156 0.006087 0.012746 0.018151 0.021790 0.023360 0.022778 0.020179 0.015880 0.010329 0.004044 -0.002444 -0.008649 -0.014170 -0.018718 -0.022123 -0.024331 -0.025389 -0.025421 -0.024598 -0.023121 -0.021188 -0.018986 -0.016671 -0.014369 -0.012174 -0.010148 -0.008326 -0.006726 -0.005347 -0.004181 -0.003212 -0.002422 -0.001788 -0.001290 -0.000906 -0.000617 -0.000405 -0.000253 -0.000148 -0.000078 -0.000033 -0.000007 0.000008 0.000014 0.000016 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000032 0.000042 0.000054 0.000069 0.000086 0.000104 0.000125 0.000145 0.000164 0.000178 0.000182 0.000172 0.000139 0.000073 -0.000039 -0.000212 -0.000466 -0.000819 -0.001296 -0.001918 -0.002711 -0.003698 -0.004899 -0.006330 -0.007998 -0.009895 -0.011993 -0.014237 -0.016542 -0.018786 -0.020810 -0.022429 -0.023436 -0.023628 -0.022821 -0.020885 -0.017764 -0.013506 -0.008272 -0.002349 0.003867 0.009897 0.015217 0.019314 0.021747 0.022209 0.020576 0.016936 0.011600 0.005079 -0.001967 -0.008795 -0.014667 -0.018936 -0.021123 -0.020979 -0.018511 -0.013988 -0.007904 -0.000915 0.006238 0.012819 0.018176 0.021817 0.023446 0.022988 0.020575 0.016518 0.011250 0.005275 -0.000897 -0.006797 -0.012044 -0.016362 -0.019590 -0.021682 -0.022685 -0.022720 -0.021955 -0.020579 -0.018784 -0.016745 -0.014612 -0.012501 -0.010499 -0.008662 -0.007022 -0.005593 -0.004373 -0.003351 -0.002513 -0.001838 -0.001306 -0.000896 -0.000588 -0.000363 -0.000204 -0.000096 -0.000026 0.000015 0.000037 0.000046 0.000047 0.000043 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000027 0.000036 0.000047 0.000061 0.000079 0.000100 0.000124 0.000151 0.000181 0.000213 0.000245 0.000273 0.000294 0.000300 0.000284 0.000235 0.000138 -0.000022 -0.000264 -0.000609 -0.001078 -0.001694 -0.002478 -0.003452 -0.004632 -0.006026 -0.007630 -0.009424 -0.011362 -0.013371 -0.015344 -0.017144 -0.018603 -0.019539 -0.019767 -0.019120 -0.017477 -0.014785 -0.011079 -0.006502 -0.001305 0.004157 0.009453 0.014112 0.017668 0.019722 0.019996 0.018375 0.014942 0.009982 0.003964 -0.002508 -0.008751 -0.014091 -0.017936 -0.019848 -0.019603 -0.017213 -0.012931 -0.007213 -0.000668 0.006020 0.012175 0.017198 0.020637 0.022227 0.021901 0.019786 0.016168 0.011450 0.006091 0.000558 -0.004724 -0.009411 -0.013256 -0.016120 -0.017964 -0.018836 -0.018848 -0.018156 -0.016933 -0.015350 -0.013567 -0.011714 -0.009895 -0.008185 -0.006631 -0.005260 -0.004079 -0.003086 -0.002269 -0.001611 -0.001095 -0.000700 -0.000407 -0.000198 -0.000055 0.000037 0.000091 0.000117 0.000124 0.000119 0.000107 0.000092 0.000077 0.000062 0.000049 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000030 0.000040 0.000053 0.000069 0.000090 0.000115 0.000145 0.000181 0.000222 0.000269 0.000321 0.000376 0.000432 0.000484 0.000527 0.000551 0.000545 0.000497 0.000389 0.000204 -0.000078 -0.000476 -0.001012 -0.001704 -0.002571 -0.003623 -0.004861 -0.006273 -0.007824 -0.009457 -0.011088 -0.012602 -0.013860 -0.014709 -0.014991 -0.014562 -0.013315 -0.011197 -0.008234 -0.004537 -0.000314 0.004141 0.008465 0.012258 0.015125 0.016727 0.016822 0.015313 0.012271 0.007940 0.002723 -0.002858 -0.008216 -0.012770 -0.016011 -0.017566 -0.017246 -0.015065 -0.011248 -0.006195 -0.000435 0.005439 0.010841 0.015256 0.018298 0.019742 0.019539 0.017803 0.014787 0.010839 0.006358 0.001742 -0.002649 -0.006525 -0.009683 -0.012009 -0.013480 -0.014143 -0.014097 -0.013480 -0.012438 -0.011119 -0.009656 -0.008158 -0.006709 -0.005368 -0.004170 -0.003135 -0.002264 -0.001552 -0.000987 -0.000551 -0.000227 0.000002 0.000155 0.000248 0.000295 0.000309 0.000299 0.000276 0.000244 0.000209 0.000174 0.000142 0.000113 0.000089 0.000069 0.000052 0.000039 0.000029 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000024 0.000033 0.000044 0.000059 0.000077 0.000101 0.000131 0.000167 0.000211 0.000265 0.000328 0.000402 0.000486 0.000581 0.000683 0.000790 0.000895 0.000991 0.001066 0.001108 0.001102 0.001032 0.000880 0.000627 0.000253 -0.000258 -0.000920 -0.001742 -0.002717 -0.003828 -0.005035 -0.006277 -0.007468 -0.008505 -0.009265 -0.009624 -0.009466 -0.008698 -0.007272 -0.005197 -0.002551 0.000514 0.003775 0.006953 0.009738 0.011822 0.012934 0.012883 0.011589 0.009106 0.005624 0.001465 -0.002960 -0.007184 -0.010747 -0.013245 -0.014385 -0.014021 -0.012172 -0.009022 -0.004895 -0.000219 0.004533 0.008893 0.012456 0.014919 0.016113 0.016006 0.014700 0.012402 0.009394 0.005993 0.002512 -0.000769 -0.003630 -0.005922 -0.007566 -0.008554 -0.008932 -0.008787 -0.008229 -0.007379 -0.006351 -0.005248 -0.004151 -0.003122 -0.002201 -0.001410 -0.000758 -0.000240 0.000152 0.000433 0.000619 0.000725 0.000770 0.000767 0.000730 0.000671 0.000599 0.000522 0.000444 0.000371 0.000304 0.000245 0.000194 0.000152 0.000117 0.000089 0.000067 0.000050 0.000037 0.000027 0.000020 0.000014 0.000010 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000035 0.000048 0.000064 0.000086 0.000113 0.000147 0.000190 0.000243 0.000308 0.000388 0.000485 0.000600 0.000734 0.000889 0.001062 0.001252 0.001454 0.001659 0.001860 0.002045 0.002199 0.002309 0.002356 0.002323 0.002191 0.001943 0.001566 0.001053 0.000409 -0.000347 -0.001180 -0.002038 -0.002850 -0.003532 -0.003994 -0.004150 -0.003925 -0.003272 -0.002185 -0.000701 0.001088 0.003040 0.004971 0.006671 0.007927 0.008550 0.008402 0.007422 0.005641 0.003189 0.000286 -0.002779 -0.005683 -0.008104 -0.009761 -0.010452 -0.010082 -0.008670 -0.006353 -0.003366 -0.000014 0.003368 0.006452 0.008961 0.010691 0.011536 0.011487 0.010629 0.009118 0.007158 0.004974 0.002781 0.000763 -0.000937 -0.002231 -0.003081 -0.003497 -0.003525 -0.003235 -0.002714 -0.002046 -0.001314 -0.000584 0.000091 0.000676 0.001151 0.001510 0.001755 0.001896 0.001947 0.001924 0.001844 0.001720 0.001569 0.001402 0.001229 0.001058 0.000897 0.000749 0.000616 0.000499 0.000399 0.000315 0.000246 0.000190 0.000145 0.000110 0.000082 0.000061 0.000045 0.000033 0.000024 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000038 0.000052 0.000070 0.000093 0.000124 0.000162 0.000211 0.000273 0.000351 0.000447 0.000566 0.000711 0.000885 0.001092 0.001332 0.001606 0.001914 0.002251 0.002611 0.002988 0.003370 0.003745 0.004097 0.004409 0.004661 0.004831 0.004901 0.004854 0.004677 0.004369 0.003939 0.003406 0.002804 0.002181 0.001588 0.001086 0.000730 0.000563 0.000614 0.000885 0.001348 0.001948 0.002599 0.003198 0.003633 0.003799 0.003614 0.003034 0.002067 0.000774 -0.000735 -0.002307 -0.003772 -0.004959 -0.005720 -0.005953 -0.005612 -0.004719 -0.003356 -0.001661 0.000196 0.002031 0.003673 0.004979 0.005857 0.006267 0.006229 0.005808 0.005105 0.004242 0.003342 0.002515 0.001846 0.001392 0.001175 0.001191 0.001409 0.001783 0.002257 0.002775 0.003283 0.003736 0.004103 0.004361 0.004503 0.004530 0.004453 0.004286 0.004046 0.003752 0.003421 0.003071 0.002715 0.002366 0.002033 0.001723 0.001441 0.001191 0.000971 0.000783 0.000624 0.000492 0.000383 0.000296 0.000226 0.000172 0.000129 0.000096 0.000071 0.000052 0.000038 0.000028 0.000020 0.000015 0.000011 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000030 0.000041 0.000056 0.000075 0.000101 0.000134 0.000177 0.000231 0.000302 0.000391 0.000503 0.000643 0.000816 0.001028 0.001283 0.001587 0.001942 0.002352 0.002815 0.003329 0.003892 0.004494 0.005126 0.005773 0.006419 0.007042 0.007616 0.008116 0.008514 0.008782 0.008898 0.008843 0.008607 0.008188 0.007596 0.006851 0.005982 0.005030 0.004037 0.003050 0.002114 0.001267 0.000537 -0.000059 -0.000520 -0.000857 -0.001092 -0.001250 -0.001358 -0.001438 -0.001500 -0.001544 -0.001562 -0.001539 -0.001459 -0.001312 -0.001095 -0.000815 -0.000493 -0.000156 0.000163 0.000432 0.000625 0.000728 0.000745 0.000692 0.000605 0.000527 0.000506 0.000589 0.000812 0.001195 0.001741 0.002436 0.003249 0.004135 0.005045 0.005929 0.006738 0.007432 0.007980 0.008362 0.008567 0.008598 0.008466 0.008188 0.007788 0.007292 0.006728 0.006119 0.005491 0.004862 0.004250 0.003669 0.003129 0.002635 0.002194 0.001805 0.001469 0.001182 0.000941 0.000742 0.000578 0.000447 0.000342 0.000260 0.000196 0.000147 0.000109 0.000081 0.000059 0.000043 0.000032 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000032 0.000043 0.000059 0.000080 0.000107 0.000143 0.000189 0.000249 0.000327 0.000426 0.000552 0.000711 0.000911 0.001156 0.001457 0.001818 0.002248 0.002750 0.003330 0.003987 0.004721 0.005527 0.006397 0.007319 0.008274 0.009239 0.010186 0.011081 0.011885 0.012556 0.013052 0.013330 0.013349 0.013076 0.012487 0.011570 0.010330 0.008791 0.006998 0.005018 0.002935 0.000849 -0.001127 -0.002884 -0.004318 -0.005344 -0.005904 -0.005974 -0.005564 -0.004725 -0.003538 -0.002116 -0.000588 0.000905 0.002227 0.003257 0.003899 0.004093 0.003825 0.003120 0.002049 0.000716 -0.000749 -0.002201 -0.003499 -0.004513 -0.005139 -0.005305 -0.004981 -0.004173 -0.002929 -0.001325 0.000537 0.002546 0.004584 0.006546 0.008338 0.009887 0.011144 0.012082 0.012692 0.012985 0.012985 0.012724 0.012244 0.011587 0.010797 0.009917 0.008986 0.008036 0.007097 0.006192 0.005338 0.004548 0.003829 0.003188 0.002625 0.002137 0.001722 0.001373 0.001084 0.000847 0.000656 0.000504 0.000384 0.000290 0.000218 0.000162 0.000120 0.000089 0.000065 0.000048 0.000035 0.000026 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000017 0.000024 0.000033 0.000045 0.000062 0.000084 0.000112 0.000150 0.000199 0.000264 0.000347 0.000455 0.000594 0.000770 0.000991 0.001266 0.001605 0.002017 0.002511 0.003096 0.003777 0.004560 0.005446 0.006433 0.007515 0.008679 0.009907 0.011175 0.012450 0.013690 0.014848 0.015867 0.016687 0.017241 0.017466 0.017297 0.016681 0.015580 0.013978 0.011886 0.009352 0.006459 0.003332 0.000129 -0.002964 -0.005750 -0.008034 -0.009642 -0.010444 -0.010371 -0.009422 -0.007674 -0.005278 -0.002450 0.000548 0.003433 0.005925 0.007777 0.008805 0.008901 0.008054 0.006343 0.003935 0.001063 -0.001994 -0.004948 -0.007522 -0.009483 -0.010659 -0.010956 -0.010354 -0.008913 -0.006754 -0.004045 -0.000982 0.002232 0.005403 0.008365 0.010984 0.013168 0.014864 0.016056 0.016755 0.016998 0.016839 0.016339 0.015564 0.014581 0.013453 0.012237 0.010982 0.009732 0.008518 0.007366 0.006296 0.005320 0.004445 0.003672 0.003001 0.002427 0.001942 0.001539 0.001207 0.000938 0.000723 0.000552 0.000418 0.000315 0.000236 0.000175 0.000130 0.000096 0.000070 0.000052 0.000038 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000034 0.000047 0.000064 0.000086 0.000116 0.000155 0.000207 0.000275 0.000363 0.000478 0.000626 0.000815 0.001054 0.001354 0.001724 0.002178 0.002725 0.003377 0.004144 0.005032 0.006045 0.007184 0.008443 0.009811 0.011270 0.012792 0.014340 0.015867 0.017315 0.018617 0.019696 0.020466 0.020841 0.020733 0.020066 0.018779 0.016837 0.014245 0.011052 0.007361 0.003329 -0.000835 -0.004881 -0.008533 -0.011518 -0.013587 -0.014548 -0.014292 -0.012809 -0.010203 -0.006687 -0.002570 0.001768 0.005913 0.009459 0.012048 0.013414 0.013409 0.012025 0.009391 0.005760 0.001482 -0.003034 -0.007366 -0.011120 -0.013969 -0.015682 -0.016139 -0.015336 -0.013373 -0.010438 -0.006780 -0.002677 0.001586 0.005751 0.009597 0.012956 0.015717 0.017821 0.019262 0.020068 0.020298 0.020028 0.019345 0.018336 0.017089 0.015682 0.014186 0.012661 0.011156 0.009710 0.008350 0.007098 0.005965 0.004957 0.004074 0.003312 0.002665 0.002122 0.001674 0.001307 0.001011 0.000776 0.000590 0.000446 0.000335 0.000249 0.000185 0.000137 0.000100 0.000074 0.000054 0.000040 0.000030 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000035 0.000048 0.000065 0.000088 0.000118 0.000159 0.000212 0.000282 0.000374 0.000494 0.000648 0.000847 0.001099 0.001417 0.001811 0.002296 0.002884 0.003588 0.004420 0.005390 0.006503 0.007762 0.009161 0.010690 0.012330 0.014051 0.015813 0.017562 0.019234 0.020750 0.022018 0.022941 0.023412 0.023326 0.022588 0.021120 0.018875 0.015852 0.012105 0.007750 0.002974 -0.001971 -0.006781 -0.011119 -0.014645 -0.017049 -0.018090 -0.017625 -0.015641 -0.012263 -0.007757 -0.002515 0.002986 0.008219 0.012670 0.015888 0.017540 0.017442 0.015591 0.012156 0.007466 0.001970 -0.003812 -0.009345 -0.014135 -0.017775 -0.019983 -0.020619 -0.019688 -0.017327 -0.013777 -0.009354 -0.004406 0.000720 0.005707 0.010291 0.014273 0.017528 0.019993 0.021665 0.022586 0.022832 0.022496 0.021685 0.020504 0.019057 0.017435 0.015721 0.013984 0.012278 0.010647 0.009122 0.007725 0.006466 0.005353 0.004383 0.003551 0.002846 0.002259 0.001775 0.001382 0.001066 0.000815 0.000618 0.000466 0.000348 0.000259 0.000192 0.000141 0.000104 0.000076 0.000056 0.000041 0.000030 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000025 0.000035 0.000048 0.000065 0.000088 0.000119 0.000160 0.000214 0.000285 0.000379 0.000501 0.000660 0.000865 0.001125 0.001454 0.001863 0.002369 0.002984 0.003724 0.004602 0.005630 0.006814 0.008158 0.009658 0.011303 0.013073 0.014937 0.016850 0.018756 0.020582 0.022242 0.023634 0.024648 0.025165 0.025067 0.024245 0.022610 0.020110 0.016737 0.012550 0.007681 0.002337 -0.003196 -0.008573 -0.013409 -0.017315 -0.019933 -0.020984 -0.020303 -0.017872 -0.013836 -0.008506 -0.002335 0.004117 0.010237 0.015423 0.019151 0.021032 0.020859 0.018628 0.014545 0.008997 0.002513 -0.004298 -0.010813 -0.016457 -0.020760 -0.023400 -0.024220 -0.023231 -0.020597 -0.016603 -0.011614 -0.006030 -0.000251 0.005365 0.010520 0.014992 0.018642 0.021404 0.023276 0.024310 0.024592 0.024230 0.023342 0.022050 0.020466 0.018694 0.016825 0.014934 0.013082 0.011317 0.009671 0.008167 0.006818 0.005628 0.004595 0.003713 0.002968 0.002350 0.001842 0.001430 0.001100 0.000840 0.000635 0.000477 0.000356 0.000264 0.000195 0.000143 0.000105 0.000077 0.000056 0.000041 0.000030 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000034 0.000047 0.000064 0.000087 0.000118 0.000158 0.000212 0.000284 0.000378 0.000501 0.000661 0.000868 0.001131 0.001465 0.001882 0.002397 0.003026 0.003786 0.004690 0.005751 0.006977 0.008372 0.009934 0.011650 0.013500 0.015451 0.017456 0.019454 0.021368 0.023106 0.024559 0.025608 0.026127 0.025990 0.025080 0.023303 0.020600 0.016966 0.012463 0.007232 0.001499 -0.004429 -0.010177 -0.015328 -0.019459 -0.022180 -0.023186 -0.022297 -0.019493 -0.014935 -0.008965 -0.002084 0.005089 0.011877 0.017616 0.021728 0.023783 0.023556 0.021048 0.016486 0.010305 0.003089 -0.004489 -0.011740 -0.018031 -0.022849 -0.025839 -0.026833 -0.025847 -0.023063 -0.018794 -0.013439 -0.007437 -0.001219 0.004825 0.010375 0.015193 0.019128 0.022113 0.024145 0.025280 0.025611 0.025253 0.024335 0.022985 0.021324 0.019463 0.017499 0.015513 0.013569 0.011718 0.009996 0.008425 0.007019 0.005782 0.004712 0.003799 0.003031 0.002395 0.001874 0.001452 0.001116 0.000850 0.000642 0.000482 0.000359 0.000266 0.000196 0.000143 0.000105 0.000076 0.000056 0.000041 0.000030 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000016 0.000023 0.000033 0.000045 0.000062 0.000085 0.000115 0.000155 0.000208 0.000279 0.000372 0.000493 0.000652 0.000857 0.001119 0.001451 0.001867 0.002383 0.003014 0.003777 0.004687 0.005758 0.006999 0.008414 0.009999 0.011744 0.013626 0.015611 0.017651 0.019682 0.021624 0.023380 0.024838 0.025875 0.026361 0.026166 0.025171 0.023280 0.020434 0.016630 0.011933 0.006492 0.000543 -0.005595 -0.011529 -0.016826 -0.021040 -0.023768 -0.024688 -0.023612 -0.020522 -0.015589 -0.009175 -0.001812 0.005845 0.013078 0.019185 0.023552 0.025729 0.025475 0.022795 0.017934 0.011350 0.003666 -0.004405 -0.012136 -0.018857 -0.024027 -0.027275 -0.028423 -0.027489 -0.024666 -0.020281 -0.014753 -0.008541 -0.002095 0.004180 0.009950 0.014968 0.019077 0.022204 0.024348 0.025565 0.025948 0.025619 0.024708 0.023346 0.021661 0.019768 0.017765 0.015738 0.013754 0.011864 0.010107 0.008507 0.007076 0.005821 0.004736 0.003812 0.003038 0.002397 0.001873 0.001450 0.001113 0.000847 0.000639 0.000479 0.000356 0.000263 0.000194 0.000142 0.000103 0.000075 0.000054 0.000040 0.000029 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000022 0.000031 0.000043 0.000059 0.000081 0.000110 0.000149 0.000201 0.000269 0.000360 0.000479 0.000634 0.000834 0.001090 0.001415 0.001823 0.002330 0.002951 0.003703 0.004603 0.005663 0.006893 0.008297 0.009872 0.011607 0.013478 0.015451 0.017475 0.019486 0.021402 0.023125 0.024541 0.025527 0.025953 0.025690 0.024619 0.022648 0.019721 0.015836 0.011063 0.005553 -0.000453 -0.006631 -0.012585 -0.017875 -0.022051 -0.024705 -0.025512 -0.024283 -0.021001 -0.015843 -0.009182 -0.001561 0.006347 0.013808 0.020103 0.024604 0.026850 0.026597 0.023851 0.018863 0.012104 0.004211 -0.004086 -0.012044 -0.018979 -0.024340 -0.027746 -0.029019 -0.028174 -0.025406 -0.021048 -0.015522 -0.009291 -0.002810 0.003511 0.009336 0.014414 0.018585 0.021775 0.023980 0.025253 0.025687 0.025400 0.024524 0.023191 0.021528 0.019650 0.017659 0.015639 0.013660 0.011775 0.010022 0.008427 0.007002 0.005753 0.004675 0.003760 0.002993 0.002359 0.001842 0.001426 0.001093 0.000832 0.000627 0.000470 0.000349 0.000258 0.000189 0.000138 0.000101 0.000073 0.000053 0.000038 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000009 0.000014 0.000020 0.000029 0.000040 0.000056 0.000076 0.000104 0.000142 0.000191 0.000257 0.000344 0.000458 0.000607 0.000800 0.001047 0.001360 0.001754 0.002243 0.002845 0.003574 0.004447 0.005477 0.006674 0.008042 0.009577 0.011267 0.013090 0.015010 0.016975 0.018922 0.020768 0.022415 0.023753 0.024659 0.025007 0.024672 0.023542 0.021527 0.018577 0.014695 0.009953 0.004502 -0.001419 -0.007490 -0.013319 -0.018473 -0.022510 -0.025028 -0.025708 -0.024366 -0.020988 -0.015752 -0.009029 -0.001363 0.006579 0.014066 0.020382 0.024903 0.027172 0.026945 0.024230 0.019275 0.012551 0.004689 -0.003586 -0.011535 -0.018481 -0.023876 -0.027344 -0.028705 -0.027973 -0.025339 -0.021127 -0.015754 -0.009671 -0.003326 0.002878 0.008609 0.013621 0.017753 0.020930 0.023144 0.024445 0.024920 0.024685 0.023865 0.022591 0.020986 0.019164 0.017226 0.015255 0.013322 0.011479 0.009765 0.008204 0.006812 0.005593 0.004541 0.003650 0.002904 0.002288 0.001786 0.001382 0.001060 0.000806 0.000608 0.000455 0.000338 0.000250 0.000183 0.000133 0.000097 0.000070 0.000050 0.000036 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000018 0.000026 0.000037 0.000052 0.000071 0.000098 0.000133 0.000180 0.000242 0.000324 0.000433 0.000574 0.000757 0.000992 0.001290 0.001664 0.002130 0.002703 0.003399 0.004232 0.005217 0.006363 0.007672 0.009142 0.010760 0.012503 0.014335 0.016207 0.018054 0.019794 0.021334 0.022566 0.023373 0.023634 0.023231 0.022060 0.020038 0.017122 0.013318 0.008699 0.003416 -0.002300 -0.008139 -0.013725 -0.018639 -0.022458 -0.024795 -0.025345 -0.023935 -0.020552 -0.015372 -0.008757 -0.001235 0.006547 0.013879 0.020067 0.024508 0.026756 0.026577 0.023976 0.019195 0.012688 0.005068 -0.002966 -0.010698 -0.017473 -0.022762 -0.026199 -0.027608 -0.027002 -0.024559 -0.020590 -0.015489 -0.009692 -0.003626 0.002322 0.007834 0.012670 0.016674 0.019769 0.021944 0.023243 0.023748 0.023566 0.022816 0.021623 0.020104 0.018371 0.016520 0.014633 0.012779 0.011009 0.009362 0.007862 0.006525 0.005354 0.004346 0.003491 0.002776 0.002187 0.001708 0.001321 0.001014 0.000771 0.000582 0.000436 0.000324 0.000239 0.000175 0.000127 0.000092 0.000067 0.000048 0.000034 0.000025 0.000018 0.000013 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000016 0.000024 0.000034 0.000047 0.000065 0.000090 0.000123 0.000167 0.000225 0.000302 0.000403 0.000536 0.000707 0.000927 0.001207 0.001559 0.001996 0.002534 0.003188 0.003972 0.004899 0.005978 0.007212 0.008596 0.010120 0.011759 0.013478 0.015229 0.016948 0.018558 0.019969 0.021077 0.021773 0.021945 0.021483 0.020292 0.018298 0.015464 0.011803 0.007386 0.002360 -0.003055 -0.008565 -0.013814 -0.018409 -0.021951 -0.024078 -0.024505 -0.023070 -0.019765 -0.014760 -0.008399 -0.001183 0.006273 0.013297 0.019232 0.023505 0.025694 0.025578 0.023159 0.018667 0.012529 0.005323 -0.002288 -0.009628 -0.016081 -0.021142 -0.024466 -0.025885 -0.025405 -0.023192 -0.019534 -0.014800 -0.009394 -0.003717 0.001867 0.007058 0.011629 0.015430 0.018384 0.020479 0.021749 0.022270 0.022138 0.021466 0.020368 0.018956 0.017335 0.015597 0.013821 0.012071 0.010399 0.008842 0.007424 0.006160 0.005053 0.004100 0.003293 0.002619 0.002064 0.001612 0.001248 0.000958 0.000729 0.000551 0.000413 0.000307 0.000226 0.000165 0.000120 0.000087 0.000063 0.000045 0.000032 0.000023 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000006 0.000010 0.000015 0.000021 0.000030 0.000043 0.000059 0.000082 0.000112 0.000153 0.000206 0.000278 0.000372 0.000495 0.000653 0.000857 0.001116 0.001442 0.001847 0.002346 0.002952 0.003680 0.004540 0.005541 0.006686 0.007970 0.009383 0.010899 0.012487 0.014098 0.015671 0.017134 0.018401 0.019377 0.019960 0.020046 0.019537 0.018347 0.016412 0.013704 0.010238 0.006085 0.001384 -0.003657 -0.008766 -0.013612 -0.017832 -0.021060 -0.022961 -0.023276 -0.021858 -0.018703 -0.013970 -0.007981 -0.001202 0.005796 0.012391 0.017971 0.022006 0.024105 0.024060 0.021872 0.017753 0.012098 0.005440 -0.001608 -0.008423 -0.014431 -0.019167 -0.022310 -0.023700 -0.023341 -0.021380 -0.018078 -0.013772 -0.008831 -0.003623 0.001518 0.006314 0.010553 0.014094 0.016861 0.018839 0.020057 0.020579 0.020493 0.019900 0.018906 0.017614 0.016121 0.014513 0.012866 0.011241 0.009685 0.008235 0.006914 0.005736 0.004705 0.003818 0.003066 0.002439 0.001923 0.001502 0.001164 0.000894 0.000681 0.000515 0.000386 0.000287 0.000211 0.000155 0.000112 0.000081 0.000058 0.000042 0.000030 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000013 0.000019 0.000027 0.000038 0.000053 0.000074 0.000101 0.000138 0.000187 0.000253 0.000339 0.000451 0.000597 0.000784 0.001021 0.001319 0.001690 0.002147 0.002701 0.003367 0.004154 0.005070 0.006118 0.007292 0.008582 0.009965 0.011408 0.012867 0.014285 0.015592 0.016710 0.017551 0.018023 0.018032 0.017490 0.016322 0.014475 0.011926 0.008694 0.004849 0.000523 -0.004096 -0.008755 -0.013156 -0.016968 -0.019860 -0.021532 -0.021750 -0.020385 -0.017436 -0.013050 -0.007522 -0.001277 0.005166 0.011241 0.016391 0.020135 0.022116 0.022144 0.020219 0.016531 0.011435 0.005416 -0.000973 -0.007166 -0.012645 -0.016985 -0.019893 -0.021222 -0.020970 -0.019267 -0.016344 -0.012500 -0.008068 -0.003378 0.001270 0.005621 0.009483 0.012723 0.015271 0.017106 0.018251 0.018761 0.018713 0.018198 0.017310 0.016144 0.014788 0.013322 0.011816 0.010327 0.008900 0.007569 0.006355 0.005273 0.004325 0.003509 0.002819 0.002243 0.001769 0.001383 0.001072 0.000825 0.000629 0.000476 0.000357 0.000265 0.000196 0.000143 0.000104 0.000075 0.000054 0.000038 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000016 0.000023 0.000033 0.000047 0.000065 0.000090 0.000124 0.000168 0.000227 0.000305 0.000407 0.000539 0.000709 0.000923 0.001193 0.001529 0.001942 0.002443 0.003045 0.003756 0.004583 0.005528 0.006587 0.007749 0.008991 0.010285 0.011586 0.012844 0.013993 0.014963 0.015674 0.016042 0.015985 0.015425 0.014299 0.012561 0.010196 0.007227 0.003720 -0.000204 -0.004371 -0.008555 -0.012489 -0.015879 -0.018430 -0.019878 -0.020017 -0.018734 -0.016032 -0.012045 -0.007037 -0.001388 0.004437 0.009933 0.014605 0.018021 0.019863 0.019960 0.018311 0.015082 0.010588 0.005258 -0.000416 -0.005932 -0.010828 -0.014726 -0.017362 -0.018602 -0.018442 -0.016991 -0.014450 -0.011080 -0.007174 -0.003023 0.001107 0.004989 0.008449 0.011365 0.013671 0.015345 0.016402 0.016889 0.016872 0.016430 0.015646 0.014607 0.013391 0.012072 0.010714 0.009367 0.008075 0.006868 0.005768 0.004786 0.003926 0.003186 0.002560 0.002038 0.001608 0.001258 0.000976 0.000751 0.000573 0.000434 0.000326 0.000242 0.000179 0.000131 0.000095 0.000069 0.000049 0.000035 0.000025 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000009 0.000013 0.000020 0.000029 0.000041 0.000057 0.000080 0.000109 0.000149 0.000202 0.000272 0.000364 0.000482 0.000634 0.000826 0.001068 0.001368 0.001737 0.002185 0.002722 0.003356 0.004093 0.004935 0.005877 0.006909 0.008010 0.009153 0.010298 0.011397 0.012393 0.013220 0.013808 0.014084 0.013974 0.013411 0.012342 0.010731 0.008567 0.005876 0.002722 -0.000787 -0.004493 -0.008196 -0.011661 -0.014630 -0.016848 -0.018083 -0.018159 -0.016979 -0.014550 -0.010990 -0.006533 -0.001512 0.003664 0.008553 0.012720 0.015788 0.017476 0.017634 0.016258 0.013493 0.009611 0.004984 0.000043 -0.004775 -0.009067 -0.012500 -0.014843 -0.015975 -0.015889 -0.014674 -0.012502 -0.009598 -0.006213 -0.002599 0.001012 0.004420 0.007470 0.010054 0.012109 0.013611 0.014571 0.015026 0.015031 0.014655 0.013972 0.013056 0.011979 0.010806 0.009595 0.008392 0.007237 0.006157 0.005171 0.004291 0.003521 0.002858 0.002297 0.001829 0.001444 0.001130 0.000877 0.000676 0.000516 0.000391 0.000294 0.000219 0.000161 0.000118 0.000086 0.000062 0.000044 0.000032 0.000022 0.000015 0.000011 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000011 0.000016 0.000024 0.000035 0.000049 0.000069 0.000096 0.000131 0.000178 0.000240 0.000321 0.000427 0.000561 0.000732 0.000946 0.001211 0.001537 0.001932 0.002405 0.002964 0.003613 0.004353 0.005180 0.006085 0.007048 0.008043 0.009037 0.009984 0.010834 0.011528 0.012006 0.012201 0.012051 0.011500 0.010501 0.009028 0.007075 0.004668 0.001868 -0.001227 -0.004478 -0.007711 -0.010720 -0.013284 -0.015184 -0.016222 -0.016251 -0.015188 -0.013042 -0.009917 -0.006016 -0.001628 0.002897 0.007175 0.010834 0.013547 0.015072 0.015279 0.014163 0.011845 0.008558 0.004620 0.000397 -0.003733 -0.007425 -0.010393 -0.012436 -0.013448 -0.013417 -0.012418 -0.010592 -0.008130 -0.005242 -0.002144 0.000964 0.003910 0.006560 0.008816 0.010619 0.011947 0.012804 0.013220 0.013241 0.012924 0.012334 0.011535 0.010591 0.009560 0.008492 0.007431 0.006409 0.005454 0.004582 0.003803 0.003120 0.002533 0.002037 0.001622 0.001281 0.001003 0.000779 0.000600 0.000459 0.000348 0.000261 0.000195 0.000144 0.000105 0.000077 0.000055 0.000040 0.000028 0.000020 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000013 0.000020 0.000029 0.000042 0.000060 0.000083 0.000114 0.000155 0.000210 0.000281 0.000373 0.000491 0.000641 0.000828 0.001060 0.001345 0.001690 0.002102 0.002588 0.003152 0.003795 0.004512 0.005294 0.006126 0.006982 0.007832 0.008637 0.009352 0.009926 0.010305 0.010433 0.010257 0.009728 0.008810 0.007481 0.005741 0.003617 0.001162 -0.001533 -0.004349 -0.007133 -0.009711 -0.011895 -0.013500 -0.014361 -0.014355 -0.013415 -0.011551 -0.008852 -0.005492 -0.001716 0.002177 0.005863 0.009027 0.011391 0.012751 0.012993 0.012113 0.010211 0.007481 0.004192 0.000650 -0.002827 -0.005947 -0.008467 -0.010216 -0.011101 -0.011110 -0.010301 -0.008790 -0.006733 -0.004306 -0.001691 0.000945 0.003456 0.005724 0.007665 0.009226 0.010383 0.011136 0.011509 0.011539 0.011274 0.010768 0.010079 0.009260 0.008362 0.007431 0.006504 0.005612 0.004776 0.004013 0.003331 0.002733 0.002219 0.001784 0.001422 0.001123 0.000879 0.000683 0.000527 0.000403 0.000305 0.000230 0.000171 0.000127 0.000093 0.000068 0.000049 0.000035 0.000025 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000006 0.000011 0.000016 0.000025 0.000036 0.000051 0.000071 0.000098 0.000134 0.000181 0.000243 0.000323 0.000426 0.000555 0.000718 0.000918 0.001164 0.001461 0.001816 0.002234 0.002718 0.003270 0.003884 0.004552 0.005260 0.005987 0.006705 0.007380 0.007973 0.008440 0.008735 0.008809 0.008617 0.008121 0.007290 0.006107 0.004577 0.002725 0.000600 -0.001718 -0.004126 -0.006494 -0.008674 -0.010510 -0.011849 -0.012553 -0.012523 -0.011706 -0.010111 -0.007815 -0.004965 -0.001765 0.001535 0.004665 0.007360 0.009392 0.010587 0.010851 0.010178 0.008650 0.006427 0.003729 0.000811 -0.002065 -0.004655 -0.006757 -0.008228 -0.008987 -0.009022 -0.008376 -0.007144 -0.005451 -0.003442 -0.001265 0.000940 0.003050 0.004966 0.006614 0.007946 0.008939 0.009591 0.009919 0.009953 0.009732 0.009303 0.008712 0.008008 0.007235 0.006432 0.005631 0.004859 0.004136 0.003475 0.002885 0.002367 0.001922 0.001546 0.001231 0.000972 0.000762 0.000592 0.000456 0.000349 0.000265 0.000199 0.000149 0.000110 0.000081 0.000059 0.000043 0.000031 0.000022 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000013 0.000020 0.000030 0.000043 0.000060 0.000083 0.000114 0.000155 0.000208 0.000277 0.000365 0.000476 0.000615 0.000787 0.000997 0.001250 0.001552 0.001907 0.002318 0.002785 0.003304 0.003868 0.004464 0.005073 0.005672 0.006231 0.006716 0.007090 0.007313 0.007345 0.007149 0.006692 0.005950 0.004912 0.003583 0.001988 0.000171 -0.001800 -0.003834 -0.005823 -0.007645 -0.009169 -0.010271 -0.010839 -0.010794 -0.010094 -0.008749 -0.006824 -0.004440 -0.001767 0.000991 0.003610 0.005875 0.007596 0.008632 0.008905 0.008408 0.007207 0.005430 0.003256 0.000894 -0.001444 -0.003558 -0.005282 -0.006497 -0.007136 -0.007185 -0.006676 -0.005685 -0.004310 -0.002669 -0.000882 0.000938 0.002688 0.004285 0.005665 0.006787 0.007628 0.008185 0.008468 0.008501 0.008317 0.007955 0.007454 0.006854 0.006194 0.005508 0.004822 0.004162 0.003543 0.002977 0.002471 0.002028 0.001647 0.001324 0.001055 0.000833 0.000652 0.000507 0.000391 0.000299 0.000227 0.000171 0.000128 0.000095 0.000070 0.000051 0.000037 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000011 0.000016 0.000025 0.000036 0.000050 0.000070 0.000096 0.000131 0.000176 0.000235 0.000310 0.000404 0.000522 0.000667 0.000844 0.001058 0.001312 0.001610 0.001954 0.002345 0.002779 0.003250 0.003745 0.004249 0.004742 0.005198 0.005590 0.005884 0.006049 0.006050 0.005857 0.005444 0.004791 0.003892 0.002753 0.001395 -0.000141 -0.001796 -0.003495 -0.005146 -0.006650 -0.007900 -0.008795 -0.009248 -0.009194 -0.008602 -0.007483 -0.005891 -0.003924 -0.001721 0.000551 0.002713 0.004590 0.006029 0.006916 0.007186 0.006834 0.005909 0.004516 0.002796 0.000916 -0.000953 -0.002650 -0.004041 -0.005028 -0.005556 -0.005609 -0.005214 -0.004426 -0.003325 -0.002001 -0.000552 0.000930 0.002363 0.003678 0.004819 0.005752 0.006455 0.006922 0.007162 0.007192 0.007039 0.006735 0.006313 0.005806 0.005249 0.004667 0.004087 0.003527 0.003003 0.002523 0.002094 0.001719 0.001395 0.001122 0.000893 0.000705 0.000552 0.000429 0.000331 0.000253 0.000192 0.000145 0.000109 0.000081 0.000060 0.000044 0.000032 0.000023 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000013 0.000020 0.000029 0.000042 0.000058 0.000081 0.000110 0.000148 0.000197 0.000260 0.000340 0.000439 0.000560 0.000708 0.000886 0.001097 0.001344 0.001630 0.001953 0.002311 0.002699 0.003106 0.003518 0.003919 0.004287 0.004598 0.004826 0.004944 0.004923 0.004740 0.004372 0.003807 0.003038 0.002073 0.000932 -0.000351 -0.001725 -0.003127 -0.004483 -0.005710 -0.006723 -0.007441 -0.007797 -0.007739 -0.007246 -0.006327 -0.005026 -0.003425 -0.001633 0.000215 0.001976 0.003511 0.004699 0.005448 0.005707 0.005469 0.004774 0.003701 0.002364 0.000892 -0.000578 -0.001919 -0.003023 -0.003811 -0.004238 -0.004291 -0.003986 -0.003368 -0.002495 -0.001441 -0.000281 0.000913 0.002072 0.003140 0.004073 0.004838 0.005417 0.005804 0.006003 0.006028 0.005901 0.005647 0.005293 0.004870 0.004402 0.003915 0.003429 0.002959 0.002519 0.002117 0.001757 0.001442 0.001170 0.000941 0.000749 0.000591 0.000463 0.000360 0.000278 0.000213 0.000162 0.000122 0.000092 0.000069 0.000051 0.000038 0.000028 0.000020 0.000014 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000004 0.000007 0.000011 0.000016 0.000024 0.000034 0.000048 0.000067 0.000091 0.000123 0.000164 0.000217 0.000283 0.000365 0.000465 0.000588 0.000734 0.000907 0.001110 0.001344 0.001609 0.001901 0.002216 0.002547 0.002880 0.003202 0.003495 0.003739 0.003913 0.003993 0.003959 0.003789 0.003467 0.002983 0.002334 0.001527 0.000579 -0.000479 -0.001607 -0.002751 -0.003851 -0.004840 -0.005651 -0.006221 -0.006496 -0.006438 -0.006032 -0.005286 -0.004237 -0.002949 -0.001510 -0.000027 0.001390 0.002630 0.003598 0.004222 0.004462 0.004312 0.003802 0.002992 0.001970 0.000837 -0.000301 -0.001344 -0.002206 -0.002826 -0.003165 -0.003213 -0.002980 -0.002499 -0.001816 -0.000985 -0.000067 0.000883 0.001810 0.002668 0.003420 0.004040 0.004511 0.004825 0.004987 0.005006 0.004900 0.004689 0.004395 0.004044 0.003655 0.003251 0.002847 0.002457 0.002092 0.001758 0.001459 0.001197 0.000972 0.000781 0.000622 0.000491 0.000385 0.000299 0.000231 0.000177 0.000135 0.000102 0.000077 0.000058 0.000043 0.000032 0.000024 0.000017 0.000012 0.000008 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000009 0.000013 0.000020 0.000028 0.000039 0.000054 0.000075 0.000101 0.000135 0.000178 0.000233 0.000300 0.000383 0.000483 0.000602 0.000743 0.000908 0.001097 0.001310 0.001546 0.001800 0.002065 0.002331 0.002587 0.002817 0.003006 0.003135 0.003187 0.003145 0.002991 0.002714 0.002306 0.001765 0.001098 0.000320 -0.000543 -0.001457 -0.002380 -0.003262 -0.004051 -0.004693 -0.005138 -0.005348 -0.005293 -0.004961 -0.004363 -0.003526 -0.002503 -0.001363 -0.000186 0.000939 0.001927 0.002707 0.003221 0.003438 0.003353 0.002988 0.002388 0.001621 0.000762 -0.000105 -0.000903 -0.001567 -0.002046 -0.002310 -0.002350 -0.002173 -0.001802 -0.001273 -0.000626 0.000093 0.000840 0.001572 0.002254 0.002853 0.003349 0.003726 0.003978 0.004106 0.004120 0.004031 0.003856 0.003614 0.003324 0.003005 0.002673 0.002341 0.002020 0.001720 0.001445 0.001200 0.000984 0.000799 0.000642 0.000512 0.000404 0.000317 0.000246 0.000190 0.000146 0.000111 0.000085 0.000064 0.000048 0.000036 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000011 0.000016 0.000023 0.000032 0.000044 0.000060 0.000082 0.000110 0.000145 0.000190 0.000245 0.000312 0.000392 0.000489 0.000602 0.000734 0.000885 0.001056 0.001244 0.001446 0.001655 0.001866 0.002066 0.002245 0.002388 0.002483 0.002514 0.002468 0.002332 0.002096 0.001756 0.001311 0.000766 0.000136 -0.000559 -0.001292 -0.002028 -0.002727 -0.003348 -0.003849 -0.004193 -0.004350 -0.004298 -0.004031 -0.003556 -0.002896 -0.002093 -0.001199 -0.000278 0.000604 0.001383 0.002002 0.002420 0.002611 0.002572 0.002318 0.001883 0.001317 0.000678 0.000027 -0.000575 -0.001077 -0.001441 -0.001643 -0.001675 -0.001541 -0.001257 -0.000851 -0.000352 0.000205 0.000786 0.001358 0.001892 0.002364 0.002755 0.003053 0.003251 0.003351 0.003359 0.003284 0.003140 0.002943 0.002706 0.002446 0.002175 0.001905 0.001645 0.001400 0.001177 0.000977 0.000802 0.000651 0.000523 0.000417 0.000329 0.000258 0.000201 0.000155 0.000120 0.000091 0.000070 0.000053 0.000040 0.000030 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000018 0.000025 0.000035 0.000048 0.000066 0.000088 0.000117 0.000153 0.000198 0.000251 0.000316 0.000392 0.000482 0.000587 0.000706 0.000841 0.000989 0.001148 0.001312 0.001476 0.001631 0.001768 0.001876 0.001944 0.001959 0.001913 0.001794 0.001597 0.001317 0.000955 0.000516 0.000011 -0.000543 -0.001124 -0.001703 -0.002250 -0.002733 -0.003119 -0.003381 -0.003495 -0.003448 -0.003233 -0.002860 -0.002346 -0.001722 -0.001030 -0.000317 0.000367 0.000972 0.001458 0.001793 0.001958 0.001949 0.001777 0.001468 0.001058 0.000589 0.000109 -0.000337 -0.000711 -0.000983 -0.001134 -0.001158 -0.001056 -0.000841 -0.000532 -0.000152 0.000275 0.000722 0.001164 0.001578 0.001944 0.002249 0.002481 0.002635 0.002711 0.002714 0.002651 0.002533 0.002373 0.002182 0.001972 0.001753 0.001536 0.001326 0.001129 0.000949 0.000788 0.000647 0.000525 0.000423 0.000337 0.000266 0.000209 0.000163 0.000126 0.000097 0.000074 0.000057 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000014 0.000020 0.000028 0.000038 0.000052 0.000070 0.000093 0.000122 0.000158 0.000200 0.000251 0.000312 0.000382 0.000464 0.000557 0.000662 0.000778 0.000901 0.001028 0.001154 0.001273 0.001376 0.001456 0.001503 0.001508 0.001464 0.001363 0.001199 0.000971 0.000680 0.000330 -0.000071 -0.000507 -0.000961 -0.001412 -0.001835 -0.002205 -0.002498 -0.002693 -0.002774 -0.002731 -0.002560 -0.002269 -0.001872 -0.001393 -0.000863 -0.000317 0.000206 0.000671 0.001048 0.001312 0.001450 0.001459 0.001347 0.001132 0.000840 0.000502 0.000154 -0.000171 -0.000445 -0.000644 -0.000755 -0.000770 -0.000693 -0.000532 -0.000299 -0.000012 0.000311 0.000651 0.000988 0.001306 0.001587 0.001821 0.001999 0.002116 0.002173 0.002172 0.002120 0.002024 0.001895 0.001742 0.001574 0.001399 0.001225 0.001058 0.000901 0.000758 0.000629 0.000517 0.000420 0.000338 0.000269 0.000213 0.000167 0.000131 0.000101 0.000078 0.000060 0.000046 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000022 0.000030 0.000041 0.000055 0.000074 0.000096 0.000124 0.000158 0.000198 0.000244 0.000299 0.000362 0.000434 0.000515 0.000604 0.000698 0.000796 0.000892 0.000981 0.001058 0.001116 0.001148 0.001147 0.001106 0.001020 0.000887 0.000703 0.000471 0.000194 -0.000119 -0.000459 -0.000811 -0.001157 -0.001480 -0.001759 -0.001978 -0.002121 -0.002176 -0.002136 -0.002000 -0.001775 -0.001471 -0.001106 -0.000704 -0.000291 0.000105 0.000458 0.000745 0.000950 0.001063 0.001081 0.001010 0.000863 0.000659 0.000420 0.000172 -0.000060 -0.000256 -0.000399 -0.000478 -0.000487 -0.000429 -0.000308 -0.000135 0.000080 0.000322 0.000578 0.000832 0.001072 0.001286 0.001463 0.001597 0.001685 0.001726 0.001722 0.001679 0.001602 0.001499 0.001377 0.001244 0.001105 0.000968 0.000836 0.000712 0.000599 0.000498 0.000409 0.000332 0.000268 0.000213 0.000169 0.000133 0.000104 0.000080 0.000062 0.000048 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000032 0.000043 0.000057 0.000075 0.000097 0.000123 0.000153 0.000189 0.000231 0.000279 0.000334 0.000396 0.000463 0.000535 0.000608 0.000680 0.000747 0.000804 0.000845 0.000866 0.000860 0.000824 0.000753 0.000644 0.000498 0.000315 0.000099 -0.000144 -0.000406 -0.000675 -0.000938 -0.001181 -0.001390 -0.001550 -0.001652 -0.001686 -0.001650 -0.001542 -0.001368 -0.001137 -0.000861 -0.000559 -0.000250 0.000046 0.000311 0.000528 0.000684 0.000774 0.000794 0.000751 0.000652 0.000511 0.000345 0.000172 0.000009 -0.000128 -0.000227 -0.000281 -0.000285 -0.000241 -0.000151 -0.000023 0.000135 0.000315 0.000505 0.000694 0.000874 0.001033 0.001166 0.001266 0.001330 0.001359 0.001353 0.001317 0.001256 0.001174 0.001078 0.000973 0.000865 0.000757 0.000654 0.000557 0.000468 0.000389 0.000320 0.000260 0.000210 0.000167 0.000132 0.000104 0.000081 0.000063 0.000049 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000033 0.000044 0.000058 0.000074 0.000094 0.000117 0.000144 0.000176 0.000212 0.000254 0.000300 0.000350 0.000404 0.000458 0.000512 0.000561 0.000602 0.000631 0.000644 0.000636 0.000604 0.000546 0.000459 0.000344 0.000201 0.000034 -0.000153 -0.000353 -0.000556 -0.000754 -0.000934 -0.001087 -0.001203 -0.001273 -0.001293 -0.001260 -0.001174 -0.001040 -0.000865 -0.000658 -0.000432 -0.000202 0.000018 0.000214 0.000375 0.000492 0.000561 0.000581 0.000554 0.000488 0.000393 0.000280 0.000161 0.000050 -0.000044 -0.000111 -0.000146 -0.000146 -0.000112 -0.000046 0.000048 0.000164 0.000295 0.000434 0.000574 0.000706 0.000824 0.000922 0.000995 0.001041 0.001060 0.001053 0.001024 0.000974 0.000910 0.000835 0.000754 0.000669 0.000586 0.000506 0.000431 0.000363 0.000301 0.000248 0.000202 0.000162 0.000130 0.000103 0.000081 0.000063 0.000049 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000033 0.000044 0.000056 0.000071 0.000088 0.000108 0.000132 0.000159 0.000189 0.000224 0.000261 0.000300 0.000340 0.000379 0.000415 0.000444 0.000464 0.000471 0.000463 0.000436 0.000388 0.000320 0.000230 0.000119 -0.000009 -0.000151 -0.000302 -0.000454 -0.000601 -0.000733 -0.000843 -0.000925 -0.000972 -0.000981 -0.000951 -0.000883 -0.000780 -0.000647 -0.000492 -0.000324 -0.000154 0.000008 0.000152 0.000270 0.000356 0.000408 0.000424 0.000407 0.000364 0.000300 0.000223 0.000144 0.000070 0.000009 -0.000035 -0.000056 -0.000053 -0.000027 0.000022 0.000090 0.000173 0.000268 0.000369 0.000471 0.000567 0.000653 0.000723 0.000776 0.000808 0.000820 0.000812 0.000788 0.000749 0.000698 0.000640 0.000577 0.000513 0.000449 0.000387 0.000330 0.000277 0.000231 0.000190 0.000154 0.000124 0.000099 0.000078 0.000062 0.000048 0.000037 0.000028 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000018 0.000025 0.000032 0.000042 0.000052 0.000065 0.000080 0.000097 0.000117 0.000139 0.000164 0.000191 0.000219 0.000248 0.000277 0.000302 0.000322 0.000335 0.000339 0.000330 0.000308 0.000270 0.000216 0.000147 0.000062 -0.000035 -0.000142 -0.000254 -0.000367 -0.000474 -0.000570 -0.000649 -0.000705 -0.000736 -0.000738 -0.000712 -0.000658 -0.000578 -0.000477 -0.000361 -0.000237 -0.000111 0.000008 0.000113 0.000199 0.000261 0.000298 0.000310 0.000300 0.000270 0.000228 0.000177 0.000125 0.000078 0.000039 0.000012 0.000001 0.000005 0.000026 0.000061 0.000110 0.000170 0.000238 0.000310 0.000383 0.000452 0.000514 0.000564 0.000600 0.000622 0.000628 0.000621 0.000600 0.000569 0.000530 0.000485 0.000437 0.000388 0.000339 0.000293 0.000249 0.000210 0.000174 0.000143 0.000117 0.000094 0.000075 0.000059 0.000046 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000030 0.000038 0.000047 0.000057 0.000069 0.000084 0.000099 0.000117 0.000137 0.000157 0.000178 0.000198 0.000215 0.000229 0.000237 0.000238 0.000230 0.000212 0.000182 0.000141 0.000088 0.000024 -0.000049 -0.000128 -0.000211 -0.000294 -0.000372 -0.000440 -0.000496 -0.000534 -0.000553 -0.000551 -0.000528 -0.000485 -0.000424 -0.000348 -0.000261 -0.000168 -0.000075 0.000012 0.000088 0.000150 0.000194 0.000221 0.000229 0.000221 0.000202 0.000173 0.000140 0.000107 0.000077 0.000054 0.000039 0.000034 0.000039 0.000055 0.000081 0.000116 0.000158 0.000207 0.000258 0.000309 0.000358 0.000401 0.000436 0.000461 0.000475 0.000477 0.000470 0.000453 0.000428 0.000398 0.000364 0.000327 0.000290 0.000253 0.000218 0.000186 0.000156 0.000130 0.000107 0.000087 0.000070 0.000056 0.000044 0.000034 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000021 0.000027 0.000033 0.000040 0.000048 0.000058 0.000069 0.000082 0.000095 0.000110 0.000124 0.000138 0.000150 0.000159 0.000164 0.000163 0.000156 0.000141 0.000118 0.000087 0.000047 0.000000 -0.000054 -0.000112 -0.000172 -0.000232 -0.000288 -0.000337 -0.000376 -0.000402 -0.000413 -0.000409 -0.000390 -0.000356 -0.000308 -0.000250 -0.000185 -0.000116 -0.000048 0.000016 0.000072 0.000116 0.000147 0.000165 0.000170 0.000165 0.000151 0.000132 0.000111 0.000090 0.000072 0.000059 0.000052 0.000051 0.000057 0.000069 0.000088 0.000112 0.000142 0.000176 0.000212 0.000248 0.000282 0.000311 0.000335 0.000351 0.000359 0.000359 0.000352 0.000338 0.000319 0.000295 0.000269 0.000242 0.000214 0.000187 0.000161 0.000137 0.000115 0.000096 0.000079 0.000064 0.000052 0.000041 0.000032 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000022 0.000027 0.000032 0.000039 0.000046 0.000055 0.000064 0.000074 0.000084 0.000093 0.000101 0.000107 0.000110 0.000108 0.000102 0.000091 0.000073 0.000050 0.000021 -0.000014 -0.000053 -0.000095 -0.000138 -0.000181 -0.000221 -0.000256 -0.000283 -0.000300 -0.000307 -0.000302 -0.000286 -0.000259 -0.000223 -0.000179 -0.000130 -0.000078 -0.000028 0.000019 0.000059 0.000090 0.000112 0.000124 0.000128 0.000124 0.000114 0.000102 0.000088 0.000076 0.000065 0.000059 0.000056 0.000057 0.000062 0.000072 0.000085 0.000103 0.000124 0.000147 0.000172 0.000196 0.000220 0.000240 0.000255 0.000266 0.000270 0.000268 0.000261 0.000250 0.000234 0.000216 0.000197 0.000176 0.000156 0.000136 0.000117 0.000099 0.000083 0.000069 0.000057 0.000047 0.000038 0.000030 0.000024 0.000018 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000041 0.000048 0.000055 0.000061 0.000066 0.000069 0.000071 0.000069 0.000064 0.000055 0.000042 0.000025 0.000005 -0.000020 -0.000048 -0.000078 -0.000109 -0.000139 -0.000167 -0.000192 -0.000211 -0.000222 -0.000226 -0.000221 -0.000208 -0.000187 -0.000159 -0.000126 -0.000090 -0.000052 -0.000014 0.000019 0.000048 0.000070 0.000086 0.000094 0.000096 0.000093 0.000086 0.000078 0.000070 0.000063 0.000058 0.000055 0.000054 0.000057 0.000061 0.000069 0.000078 0.000090 0.000105 0.000121 0.000138 0.000154 0.000170 0.000183 0.000193 0.000199 0.000201 0.000198 0.000192 0.000182 0.000170 0.000157 0.000142 0.000127 0.000112 0.000097 0.000084 0.000071 0.000060 0.000050 0.000041 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000029 0.000033 0.000037 0.000041 0.000043 0.000043 0.000042 0.000038 0.000031 0.000022 0.000010 -0.000004 -0.000022 -0.000041 -0.000062 -0.000083 -0.000105 -0.000125 -0.000142 -0.000155 -0.000163 -0.000165 -0.000161 -0.000150 -0.000134 -0.000113 -0.000088 -0.000061 -0.000033 -0.000006 0.000018 0.000038 0.000054 0.000064 0.000070 0.000071 0.000069 0.000065 0.000061 0.000056 0.000052 0.000050 0.000049 0.000050 0.000052 0.000056 0.000062 0.000069 0.000077 0.000087 0.000098 0.000109 0.000120 0.000131 0.000139 0.000145 0.000148 0.000148 0.000145 0.000140 0.000132 0.000123 0.000112 0.000101 0.000090 0.000079 0.000068 0.000059 0.000050 0.000042 0.000035 0.000029 0.000024 0.000019 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000024 0.000025 0.000025 0.000024 0.000021 0.000016 0.000010 0.000002 -0.000008 -0.000020 -0.000033 -0.000048 -0.000063 -0.000078 -0.000092 -0.000104 -0.000113 -0.000118 -0.000119 -0.000115 -0.000107 -0.000095 -0.000079 -0.000061 -0.000041 -0.000021 -0.000001 0.000016 0.000030 0.000040 0.000047 0.000051 0.000052 0.000051 0.000049 0.000047 0.000044 0.000043 0.000042 0.000043 0.000044 0.000047 0.000050 0.000054 0.000059 0.000065 0.000071 0.000079 0.000086 0.000093 0.000100 0.000105 0.000108 0.000110 0.000109 0.000106 0.000101 0.000095 0.000087 0.000079 0.000071 0.000063 0.000055 0.000047 0.000041 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000012 0.000013 0.000013 0.000012 0.000010 0.000007 0.000003 -0.000002 -0.000009 -0.000017 -0.000026 -0.000036 -0.000046 -0.000056 -0.000066 -0.000075 -0.000081 -0.000084 -0.000084 -0.000081 -0.000075 -0.000066 -0.000054 -0.000041 -0.000026 -0.000012 0.000001 0.000013 0.000022 0.000029 0.000034 0.000036 0.000037 0.000037 0.000036 0.000035 0.000035 0.000035 0.000035 0.000036 0.000038 0.000040 0.000043 0.000046 0.000050 0.000054 0.000058 0.000063 0.000067 0.000072 0.000076 0.000079 0.000080 0.000080 0.000079 0.000077 0.000073 0.000068 0.000062 0.000056 0.000049 0.000043 0.000038 0.000032 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000004 0.000003 -0.000000 -0.000004 -0.000008 -0.000013 -0.000019 -0.000026 -0.000033 -0.000040 -0.000047 -0.000053 -0.000057 -0.000059 -0.000059 -0.000057 -0.000052 -0.000045 -0.000036 -0.000026 -0.000016 -0.000006 0.000002 0.000010 0.000016 0.000020 0.000023 0.000024 0.000025 0.000026 0.000026 0.000027 0.000027 0.000028 0.000029 0.000031 0.000032 0.000034 0.000036 0.000038 0.000041 0.000044 0.000047 0.000050 0.000053 0.000055 0.000057 0.000059 0.000059 0.000059 0.000058 0.000055 0.000052 0.000048 0.000044 0.000039 0.000034 0.000030 0.000025 0.000022 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000000 -0.000001 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000024 -0.000029 -0.000033 -0.000037 -0.000040 -0.000041 -0.000041 -0.000039 -0.000035 -0.000030 -0.000023 -0.000016 -0.000009 -0.000003 0.000003 0.000007 0.000011 0.000013 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000023 0.000024 0.000026 0.000027 0.000028 0.000030 0.000032 0.000034 0.000036 0.000038 0.000040 0.000041 0.000043 0.000044 0.000044 0.000044 0.000043 0.000042 0.000040 0.000037 0.000034 0.000031 0.000027 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000017 -0.000021 -0.000024 -0.000027 -0.000028 -0.000029 -0.000029 -0.000027 -0.000024 -0.000020 -0.000015 -0.000010 -0.000005 -0.000001 0.000003 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000024 0.000026 0.000027 0.000029 0.000030 0.000031 0.000032 0.000033 0.000033 0.000033 0.000033 0.000032 0.000031 0.000029 0.000027 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000010 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000021 -0.000020 -0.000019 -0.000016 -0.000013 -0.000010 -0.000006 -0.000003 0.000000 0.000002 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000026 0.000026 0.000025 0.000025 0.000024 0.000023 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000015 -0.000015 -0.000015 -0.000013 -0.000012 -0.000009 -0.000006 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000011 0.000013 0.000014 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000018 0.000019 0.000020 0.000020 0.000020 0.000020 0.000020 0.000019 0.000018 0.000018 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000009 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode41_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000018 0.000018 0.000019 0.000020 0.000020 0.000021 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000017 0.000016 0.000016 0.000016 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000016 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000019 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000028 0.000028 0.000029 0.000028 0.000028 0.000027 0.000026 0.000025 0.000023 0.000022 0.000021 0.000021 0.000020 0.000020 0.000020 0.000020 0.000020 0.000019 0.000019 0.000018 0.000018 0.000017 0.000017 0.000017 0.000018 0.000019 0.000019 0.000020 0.000021 0.000021 0.000021 0.000022 0.000022 0.000022 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000028 0.000030 0.000031 0.000033 0.000034 0.000036 0.000037 0.000038 0.000039 0.000039 0.000039 0.000038 0.000036 0.000035 0.000033 0.000031 0.000029 0.000027 0.000026 0.000024 0.000024 0.000023 0.000023 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000023 0.000024 0.000025 0.000027 0.000028 0.000029 0.000029 0.000030 0.000030 0.000031 0.000031 0.000031 0.000030 0.000030 0.000029 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000027 0.000029 0.000032 0.000035 0.000037 0.000039 0.000041 0.000044 0.000045 0.000047 0.000049 0.000051 0.000052 0.000052 0.000052 0.000051 0.000050 0.000048 0.000045 0.000042 0.000039 0.000036 0.000033 0.000030 0.000028 0.000026 0.000025 0.000024 0.000024 0.000023 0.000024 0.000024 0.000025 0.000027 0.000029 0.000032 0.000034 0.000036 0.000038 0.000040 0.000041 0.000042 0.000043 0.000043 0.000043 0.000043 0.000043 0.000042 0.000041 0.000039 0.000037 0.000035 0.000032 0.000029 0.000026 0.000024 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000029 0.000033 0.000037 0.000041 0.000044 0.000048 0.000051 0.000055 0.000058 0.000060 0.000063 0.000065 0.000067 0.000069 0.000070 0.000070 0.000070 0.000068 0.000065 0.000062 0.000058 0.000053 0.000048 0.000043 0.000039 0.000034 0.000030 0.000027 0.000025 0.000023 0.000023 0.000023 0.000024 0.000025 0.000028 0.000031 0.000035 0.000040 0.000044 0.000048 0.000052 0.000055 0.000057 0.000059 0.000060 0.000061 0.000061 0.000061 0.000060 0.000059 0.000058 0.000055 0.000052 0.000049 0.000046 0.000042 0.000038 0.000034 0.000031 0.000027 0.000024 0.000022 0.000019 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000027 0.000031 0.000036 0.000041 0.000046 0.000051 0.000056 0.000061 0.000066 0.000071 0.000075 0.000080 0.000084 0.000087 0.000090 0.000092 0.000094 0.000094 0.000094 0.000092 0.000089 0.000085 0.000079 0.000073 0.000066 0.000059 0.000051 0.000043 0.000036 0.000030 0.000025 0.000021 0.000019 0.000018 0.000018 0.000020 0.000024 0.000028 0.000034 0.000041 0.000048 0.000055 0.000062 0.000068 0.000073 0.000077 0.000080 0.000083 0.000084 0.000085 0.000085 0.000085 0.000083 0.000081 0.000078 0.000074 0.000069 0.000064 0.000059 0.000054 0.000048 0.000043 0.000039 0.000034 0.000030 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000025 0.000028 0.000033 0.000038 0.000043 0.000049 0.000056 0.000063 0.000070 0.000077 0.000084 0.000091 0.000097 0.000104 0.000110 0.000115 0.000120 0.000123 0.000126 0.000127 0.000126 0.000124 0.000121 0.000115 0.000109 0.000100 0.000091 0.000080 0.000069 0.000057 0.000046 0.000035 0.000026 0.000018 0.000012 0.000008 0.000007 0.000008 0.000012 0.000017 0.000025 0.000034 0.000045 0.000056 0.000067 0.000078 0.000088 0.000096 0.000103 0.000109 0.000113 0.000116 0.000118 0.000118 0.000118 0.000116 0.000113 0.000109 0.000103 0.000097 0.000090 0.000082 0.000075 0.000068 0.000060 0.000054 0.000048 0.000042 0.000037 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000033 0.000038 0.000044 0.000051 0.000059 0.000067 0.000076 0.000085 0.000095 0.000105 0.000114 0.000124 0.000134 0.000143 0.000151 0.000158 0.000164 0.000168 0.000170 0.000170 0.000168 0.000164 0.000157 0.000148 0.000137 0.000124 0.000110 0.000094 0.000077 0.000060 0.000044 0.000028 0.000014 0.000003 -0.000006 -0.000011 -0.000013 -0.000011 -0.000005 0.000003 0.000015 0.000029 0.000045 0.000062 0.000079 0.000096 0.000111 0.000124 0.000136 0.000145 0.000152 0.000157 0.000161 0.000162 0.000162 0.000160 0.000156 0.000150 0.000143 0.000134 0.000124 0.000114 0.000103 0.000093 0.000083 0.000074 0.000065 0.000058 0.000051 0.000044 0.000039 0.000033 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000037 0.000043 0.000051 0.000059 0.000069 0.000079 0.000090 0.000102 0.000115 0.000128 0.000142 0.000155 0.000169 0.000182 0.000194 0.000206 0.000215 0.000223 0.000228 0.000229 0.000228 0.000223 0.000215 0.000204 0.000189 0.000171 0.000152 0.000130 0.000106 0.000082 0.000057 0.000033 0.000011 -0.000009 -0.000025 -0.000037 -0.000044 -0.000046 -0.000043 -0.000035 -0.000023 -0.000006 0.000015 0.000038 0.000063 0.000089 0.000114 0.000137 0.000158 0.000176 0.000191 0.000203 0.000212 0.000218 0.000221 0.000221 0.000218 0.000213 0.000205 0.000195 0.000183 0.000170 0.000156 0.000141 0.000127 0.000114 0.000101 0.000089 0.000078 0.000068 0.000059 0.000051 0.000044 0.000038 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000035 0.000041 0.000048 0.000057 0.000067 0.000078 0.000091 0.000105 0.000120 0.000137 0.000154 0.000172 0.000191 0.000210 0.000228 0.000246 0.000263 0.000278 0.000291 0.000301 0.000306 0.000307 0.000303 0.000294 0.000280 0.000261 0.000238 0.000212 0.000181 0.000149 0.000115 0.000079 0.000044 0.000010 -0.000021 -0.000049 -0.000071 -0.000088 -0.000097 -0.000100 -0.000096 -0.000084 -0.000066 -0.000042 -0.000013 0.000021 0.000057 0.000094 0.000130 0.000165 0.000197 0.000225 0.000248 0.000267 0.000281 0.000291 0.000296 0.000297 0.000294 0.000288 0.000277 0.000263 0.000247 0.000229 0.000210 0.000191 0.000172 0.000153 0.000136 0.000120 0.000105 0.000091 0.000079 0.000068 0.000058 0.000050 0.000042 0.000035 0.000029 0.000024 0.000019 0.000016 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000037 0.000044 0.000053 0.000063 0.000074 0.000088 0.000103 0.000120 0.000139 0.000159 0.000181 0.000205 0.000230 0.000255 0.000281 0.000306 0.000331 0.000354 0.000374 0.000391 0.000403 0.000409 0.000408 0.000401 0.000385 0.000363 0.000334 0.000299 0.000258 0.000213 0.000165 0.000115 0.000065 0.000015 -0.000033 -0.000077 -0.000115 -0.000146 -0.000168 -0.000181 -0.000185 -0.000178 -0.000162 -0.000136 -0.000102 -0.000060 -0.000013 0.000038 0.000091 0.000144 0.000195 0.000241 0.000283 0.000318 0.000347 0.000370 0.000385 0.000394 0.000397 0.000394 0.000385 0.000371 0.000353 0.000331 0.000307 0.000281 0.000255 0.000229 0.000205 0.000181 0.000159 0.000139 0.000121 0.000104 0.000090 0.000077 0.000065 0.000055 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000068 0.000081 0.000096 0.000114 0.000134 0.000156 0.000181 0.000209 0.000239 0.000270 0.000304 0.000338 0.000373 0.000408 0.000441 0.000472 0.000499 0.000521 0.000536 0.000542 0.000539 0.000526 0.000502 0.000468 0.000424 0.000371 0.000312 0.000246 0.000177 0.000105 0.000032 -0.000039 -0.000106 -0.000166 -0.000219 -0.000261 -0.000292 -0.000309 -0.000313 -0.000303 -0.000280 -0.000244 -0.000196 -0.000138 -0.000072 -0.000000 0.000075 0.000150 0.000223 0.000291 0.000352 0.000404 0.000447 0.000481 0.000505 0.000519 0.000524 0.000521 0.000510 0.000492 0.000468 0.000440 0.000408 0.000373 0.000339 0.000304 0.000271 0.000239 0.000210 0.000183 0.000159 0.000137 0.000117 0.000100 0.000084 0.000071 0.000059 0.000049 0.000040 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000033 0.000040 0.000049 0.000059 0.000072 0.000086 0.000103 0.000123 0.000146 0.000172 0.000202 0.000235 0.000272 0.000311 0.000354 0.000399 0.000445 0.000492 0.000539 0.000584 0.000625 0.000660 0.000688 0.000706 0.000713 0.000706 0.000685 0.000649 0.000599 0.000535 0.000459 0.000373 0.000279 0.000179 0.000077 -0.000026 -0.000126 -0.000219 -0.000303 -0.000376 -0.000433 -0.000475 -0.000498 -0.000503 -0.000489 -0.000456 -0.000406 -0.000339 -0.000258 -0.000166 -0.000066 0.000039 0.000145 0.000247 0.000344 0.000432 0.000508 0.000571 0.000620 0.000656 0.000678 0.000687 0.000684 0.000671 0.000648 0.000616 0.000579 0.000536 0.000491 0.000445 0.000400 0.000355 0.000313 0.000275 0.000239 0.000207 0.000178 0.000152 0.000129 0.000109 0.000091 0.000076 0.000063 0.000052 0.000042 0.000034 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000033 0.000041 0.000050 0.000061 0.000075 0.000091 0.000109 0.000131 0.000157 0.000187 0.000221 0.000259 0.000302 0.000351 0.000403 0.000459 0.000519 0.000581 0.000644 0.000706 0.000765 0.000820 0.000866 0.000901 0.000924 0.000930 0.000918 0.000886 0.000834 0.000763 0.000672 0.000564 0.000442 0.000309 0.000168 0.000024 -0.000120 -0.000259 -0.000388 -0.000505 -0.000605 -0.000684 -0.000740 -0.000772 -0.000778 -0.000758 -0.000712 -0.000641 -0.000549 -0.000437 -0.000310 -0.000171 -0.000026 0.000121 0.000265 0.000400 0.000523 0.000631 0.000721 0.000793 0.000845 0.000878 0.000893 0.000891 0.000875 0.000845 0.000805 0.000756 0.000700 0.000641 0.000581 0.000521 0.000463 0.000407 0.000356 0.000309 0.000267 0.000229 0.000195 0.000165 0.000139 0.000117 0.000097 0.000080 0.000066 0.000054 0.000044 0.000035 0.000028 0.000023 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000026 0.000032 0.000040 0.000050 0.000062 0.000076 0.000093 0.000113 0.000137 0.000166 0.000199 0.000237 0.000280 0.000330 0.000386 0.000449 0.000518 0.000592 0.000670 0.000752 0.000835 0.000917 0.000994 0.001065 0.001124 0.001169 0.001196 0.001202 0.001183 0.001137 0.001064 0.000964 0.000838 0.000688 0.000519 0.000334 0.000138 -0.000062 -0.000261 -0.000454 -0.000633 -0.000794 -0.000931 -0.001040 -0.001117 -0.001160 -0.001167 -0.001138 -0.001074 -0.000977 -0.000849 -0.000695 -0.000520 -0.000329 -0.000130 0.000072 0.000270 0.000457 0.000628 0.000778 0.000905 0.001005 0.001079 0.001128 0.001151 0.001152 0.001132 0.001094 0.001042 0.000979 0.000907 0.000830 0.000751 0.000673 0.000597 0.000525 0.000458 0.000397 0.000341 0.000292 0.000248 0.000210 0.000176 0.000147 0.000122 0.000101 0.000083 0.000068 0.000055 0.000044 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000061 0.000076 0.000094 0.000116 0.000141 0.000172 0.000207 0.000249 0.000298 0.000354 0.000418 0.000490 0.000571 0.000660 0.000756 0.000858 0.000964 0.001072 0.001178 0.001279 0.001370 0.001446 0.001503 0.001535 0.001539 0.001511 0.001447 0.001347 0.001211 0.001039 0.000835 0.000603 0.000350 0.000082 -0.000192 -0.000466 -0.000730 -0.000976 -0.001196 -0.001384 -0.001533 -0.001638 -0.001696 -0.001705 -0.001665 -0.001576 -0.001442 -0.001267 -0.001056 -0.000817 -0.000557 -0.000285 -0.000010 0.000259 0.000514 0.000747 0.000953 0.001126 0.001266 0.001369 0.001437 0.001472 0.001476 0.001452 0.001405 0.001339 0.001257 0.001165 0.001066 0.000964 0.000862 0.000764 0.000670 0.000584 0.000504 0.000433 0.000369 0.000313 0.000264 0.000221 0.000184 0.000153 0.000126 0.000104 0.000084 0.000068 0.000055 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000030 0.000038 0.000048 0.000060 0.000075 0.000093 0.000115 0.000142 0.000174 0.000213 0.000258 0.000311 0.000372 0.000443 0.000524 0.000617 0.000720 0.000833 0.000956 0.001088 0.001224 0.001363 0.001500 0.001629 0.001744 0.001841 0.001912 0.001951 0.001953 0.001913 0.001827 0.001692 0.001509 0.001278 0.001005 0.000694 0.000353 -0.000009 -0.000381 -0.000751 -0.001110 -0.001444 -0.001744 -0.002000 -0.002202 -0.002346 -0.002424 -0.002436 -0.002380 -0.002258 -0.002074 -0.001835 -0.001548 -0.001223 -0.000872 -0.000505 -0.000135 0.000227 0.000569 0.000882 0.001159 0.001394 0.001583 0.001723 0.001818 0.001867 0.001875 0.001847 0.001788 0.001704 0.001600 0.001481 0.001354 0.001224 0.001094 0.000967 0.000848 0.000737 0.000635 0.000544 0.000462 0.000391 0.000328 0.000275 0.000229 0.000189 0.000156 0.000128 0.000104 0.000084 0.000067 0.000054 0.000043 0.000034 0.000027 0.000022 0.000018 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000046 0.000057 0.000072 0.000091 0.000113 0.000141 0.000174 0.000214 0.000262 0.000318 0.000384 0.000461 0.000551 0.000653 0.000769 0.000899 0.001043 0.001199 0.001366 0.001539 0.001715 0.001888 0.002052 0.002198 0.002320 0.002409 0.002456 0.002456 0.002401 0.002286 0.002108 0.001866 0.001563 0.001201 0.000789 0.000337 -0.000145 -0.000641 -0.001138 -0.001619 -0.002069 -0.002474 -0.002819 -0.003093 -0.003286 -0.003392 -0.003406 -0.003329 -0.003163 -0.002914 -0.002590 -0.002203 -0.001767 -0.001296 -0.000806 -0.000313 0.000168 0.000622 0.001038 0.001405 0.001716 0.001966 0.002154 0.002281 0.002348 0.002362 0.002329 0.002255 0.002148 0.002016 0.001865 0.001704 0.001539 0.001373 0.001213 0.001062 0.000921 0.000792 0.000677 0.000574 0.000484 0.000406 0.000338 0.000281 0.000232 0.000190 0.000156 0.000126 0.000102 0.000082 0.000065 0.000052 0.000041 0.000033 0.000026 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000055 0.000069 0.000087 0.000109 0.000137 0.000170 0.000211 0.000260 0.000319 0.000389 0.000471 0.000567 0.000678 0.000806 0.000951 0.001113 0.001293 0.001488 0.001697 0.001915 0.002136 0.002353 0.002558 0.002741 0.002893 0.003004 0.003062 0.003058 0.002985 0.002835 0.002605 0.002292 0.001897 0.001427 0.000890 0.000297 -0.000335 -0.000990 -0.001647 -0.002285 -0.002884 -0.003424 -0.003885 -0.004251 -0.004510 -0.004651 -0.004669 -0.004564 -0.004340 -0.004005 -0.003572 -0.003055 -0.002474 -0.001849 -0.001201 -0.000551 0.000080 0.000675 0.001218 0.001697 0.002102 0.002429 0.002674 0.002839 0.002928 0.002948 0.002907 0.002815 0.002680 0.002514 0.002325 0.002122 0.001914 0.001707 0.001506 0.001316 0.001139 0.000979 0.000834 0.000706 0.000593 0.000496 0.000412 0.000341 0.000281 0.000230 0.000188 0.000152 0.000123 0.000098 0.000078 0.000062 0.000049 0.000039 0.000031 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000033 0.000041 0.000052 0.000065 0.000083 0.000104 0.000131 0.000164 0.000205 0.000254 0.000314 0.000386 0.000471 0.000572 0.000690 0.000827 0.000984 0.001163 0.001364 0.001586 0.001828 0.002086 0.002356 0.002630 0.002899 0.003154 0.003382 0.003571 0.003707 0.003779 0.003773 0.003679 0.003488 0.003194 0.002794 0.002290 0.001687 0.000996 0.000231 -0.000589 -0.001440 -0.002298 -0.003135 -0.003922 -0.004633 -0.005242 -0.005726 -0.006068 -0.006254 -0.006277 -0.006136 -0.005837 -0.005392 -0.004818 -0.004136 -0.003371 -0.002551 -0.001705 -0.000859 -0.000040 0.000729 0.001429 0.002044 0.002563 0.002981 0.003294 0.003504 0.003618 0.003645 0.003594 0.003478 0.003310 0.003102 0.002866 0.002614 0.002354 0.002097 0.001848 0.001613 0.001395 0.001196 0.001017 0.000859 0.000720 0.000601 0.000498 0.000411 0.000338 0.000276 0.000225 0.000182 0.000146 0.000117 0.000093 0.000074 0.000059 0.000047 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000012 0.000015 0.000020 0.000025 0.000031 0.000039 0.000049 0.000062 0.000078 0.000098 0.000124 0.000156 0.000195 0.000244 0.000303 0.000375 0.000462 0.000565 0.000688 0.000832 0.000999 0.001191 0.001409 0.001654 0.001925 0.002221 0.002536 0.002866 0.003202 0.003532 0.003845 0.004126 0.004359 0.004528 0.004616 0.004609 0.004492 0.004254 0.003886 0.003384 0.002749 0.001988 0.001111 0.000137 -0.000911 -0.002003 -0.003108 -0.004190 -0.005211 -0.006136 -0.006930 -0.007562 -0.008007 -0.008249 -0.008277 -0.008091 -0.007698 -0.007114 -0.006363 -0.005474 -0.004480 -0.003418 -0.002326 -0.001239 -0.000191 0.000789 0.001677 0.002455 0.003110 0.003634 0.004025 0.004288 0.004429 0.004461 0.004396 0.004252 0.004042 0.003785 0.003493 0.003183 0.002864 0.002548 0.002243 0.001955 0.001688 0.001445 0.001227 0.001035 0.000866 0.000721 0.000597 0.000491 0.000402 0.000328 0.000266 0.000215 0.000173 0.000138 0.000110 0.000087 0.000069 0.000055 0.000044 0.000035 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000046 0.000058 0.000073 0.000092 0.000116 0.000146 0.000184 0.000230 0.000288 0.000358 0.000444 0.000548 0.000672 0.000819 0.000992 0.001193 0.001424 0.001687 0.001983 0.002310 0.002667 0.003048 0.003447 0.003853 0.004254 0.004635 0.004977 0.005263 0.005471 0.005581 0.005575 0.005434 0.005143 0.004691 0.004072 0.003285 0.002337 0.001242 0.000020 -0.001300 -0.002682 -0.004086 -0.005465 -0.006771 -0.007956 -0.008976 -0.009789 -0.010362 -0.010672 -0.010707 -0.010464 -0.009954 -0.009199 -0.008231 -0.007087 -0.005814 -0.004458 -0.003068 -0.001691 -0.000369 0.000862 0.001973 0.002942 0.003753 0.004399 0.004879 0.005198 0.005368 0.005403 0.005320 0.005140 0.004882 0.004566 0.004210 0.003831 0.003444 0.003060 0.002691 0.002343 0.002021 0.001728 0.001465 0.001234 0.001031 0.000857 0.000708 0.000581 0.000475 0.000387 0.000313 0.000252 0.000202 0.000161 0.000128 0.000102 0.000081 0.000064 0.000051 0.000041 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000021 0.000026 0.000033 0.000042 0.000053 0.000067 0.000085 0.000107 0.000135 0.000171 0.000215 0.000269 0.000337 0.000420 0.000521 0.000643 0.000790 0.000964 0.001170 0.001409 0.001684 0.001998 0.002350 0.002740 0.003165 0.003619 0.004096 0.004582 0.005063 0.005521 0.005935 0.006281 0.006536 0.006675 0.006673 0.006508 0.006161 0.005616 0.004866 0.003907 0.002747 0.001399 -0.000111 -0.001749 -0.003472 -0.005228 -0.006959 -0.008603 -0.010100 -0.011390 -0.012419 -0.013146 -0.013538 -0.013579 -0.013267 -0.012616 -0.011656 -0.010426 -0.008979 -0.007371 -0.005666 -0.003925 -0.002207 -0.000564 0.000959 0.002327 0.003513 0.004500 0.005283 0.005860 0.006240 0.006438 0.006473 0.006367 0.006144 0.005829 0.005445 0.005014 0.004558 0.004092 0.003633 0.003191 0.002775 0.002391 0.002042 0.001730 0.001455 0.001215 0.001008 0.000831 0.000682 0.000556 0.000452 0.000365 0.000294 0.000235 0.000187 0.000149 0.000118 0.000094 0.000074 0.000059 0.000047 0.000038 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000030 0.000038 0.000049 0.000061 0.000078 0.000098 0.000124 0.000157 0.000198 0.000249 0.000312 0.000391 0.000487 0.000605 0.000747 0.000919 0.001123 0.001364 0.001645 0.001968 0.002336 0.002750 0.003209 0.003709 0.004245 0.004807 0.005382 0.005952 0.006496 0.006991 0.007408 0.007718 0.007892 0.007899 0.007713 0.007308 0.006666 0.005772 0.004625 0.003227 0.001596 -0.000240 -0.002240 -0.004353 -0.006515 -0.008653 -0.010690 -0.012549 -0.014153 -0.015435 -0.016340 -0.016827 -0.016875 -0.016482 -0.015666 -0.014464 -0.012929 -0.011127 -0.009132 -0.007023 -0.004877 -0.002768 -0.000760 0.001093 0.002749 0.004176 0.005358 0.006288 0.006969 0.007412 0.007636 0.007667 0.007530 0.007257 0.006875 0.006415 0.005901 0.005357 0.004805 0.004261 0.003739 0.003249 0.002797 0.002387 0.002020 0.001697 0.001416 0.001173 0.000966 0.000791 0.000645 0.000523 0.000422 0.000339 0.000271 0.000216 0.000171 0.000136 0.000108 0.000085 0.000068 0.000055 0.000044 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000012 0.000016 0.000021 0.000027 0.000034 0.000044 0.000056 0.000070 0.000089 0.000113 0.000142 0.000180 0.000227 0.000285 0.000358 0.000448 0.000559 0.000694 0.000859 0.001057 0.001293 0.001572 0.001897 0.002272 0.002699 0.003179 0.003712 0.004293 0.004916 0.005570 0.006240 0.006907 0.007547 0.008131 0.008627 0.009002 0.009219 0.009243 0.009040 0.008579 0.007836 0.006793 0.005444 0.003790 0.001850 -0.000344 -0.002747 -0.005294 -0.007909 -0.010504 -0.012983 -0.015250 -0.017209 -0.018777 -0.019883 -0.020478 -0.020533 -0.020047 -0.019043 -0.017567 -0.015686 -0.013483 -0.011051 -0.008488 -0.005890 -0.003345 -0.000934 0.001281 0.003250 0.004939 0.006328 0.007413 0.008199 0.008704 0.008951 0.008971 0.008798 0.008465 0.008009 0.007463 0.006857 0.006219 0.005572 0.004937 0.004328 0.003757 0.003232 0.002756 0.002331 0.001957 0.001631 0.001350 0.001111 0.000910 0.000740 0.000600 0.000483 0.000388 0.000310 0.000247 0.000196 0.000155 0.000123 0.000098 0.000078 0.000062 0.000050 0.000040 0.000033 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000024 0.000030 0.000039 0.000050 0.000063 0.000080 0.000101 0.000128 0.000162 0.000204 0.000257 0.000324 0.000407 0.000509 0.000635 0.000789 0.000976 0.001201 0.001471 0.001789 0.002160 0.002589 0.003078 0.003627 0.004236 0.004902 0.005616 0.006367 0.007138 0.007908 0.008650 0.009331 0.009915 0.010362 0.010631 0.010680 0.010467 0.009956 0.009116 0.007923 0.006366 0.004445 0.002180 -0.000396 -0.003229 -0.006243 -0.009349 -0.012439 -0.015400 -0.018111 -0.020459 -0.022340 -0.023666 -0.024378 -0.024440 -0.023851 -0.022640 -0.020863 -0.018603 -0.015962 -0.013055 -0.009999 -0.006912 -0.003900 -0.001057 0.001543 0.003841 0.005801 0.007403 0.008645 0.009535 0.010098 0.010362 0.010364 0.010146 0.009747 0.009208 0.008569 0.007864 0.007125 0.006378 0.005646 0.004946 0.004291 0.003688 0.003143 0.002657 0.002229 0.001857 0.001537 0.001264 0.001034 0.000841 0.000681 0.000548 0.000440 0.000351 0.000279 0.000222 0.000176 0.000139 0.000110 0.000088 0.000070 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000021 0.000026 0.000034 0.000044 0.000056 0.000071 0.000090 0.000114 0.000144 0.000182 0.000230 0.000290 0.000364 0.000457 0.000572 0.000713 0.000886 0.001096 0.001350 0.001653 0.002011 0.002429 0.002912 0.003462 0.004081 0.004768 0.005519 0.006325 0.007175 0.008050 0.008926 0.009774 0.010557 0.011235 0.011763 0.012093 0.012176 0.011963 0.011411 0.010481 0.009144 0.007383 0.005197 0.002602 -0.000363 -0.003637 -0.007135 -0.010750 -0.014357 -0.017820 -0.020998 -0.023753 -0.025962 -0.027520 -0.028354 -0.028423 -0.027725 -0.026294 -0.024200 -0.021542 -0.018442 -0.015037 -0.011468 -0.007874 -0.004380 -0.001094 0.001896 0.004527 0.006758 0.008570 0.009962 0.010950 0.011561 0.011834 0.011811 0.011540 0.011068 0.010441 0.009704 0.008896 0.008052 0.007202 0.006371 0.005578 0.004836 0.004155 0.003539 0.002991 0.002508 0.002089 0.001728 0.001421 0.001162 0.000945 0.000764 0.000616 0.000493 0.000394 0.000314 0.000249 0.000197 0.000156 0.000124 0.000099 0.000079 0.000064 0.000051 0.000041 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000038 0.000049 0.000062 0.000079 0.000100 0.000127 0.000161 0.000203 0.000256 0.000323 0.000405 0.000508 0.000635 0.000792 0.000984 0.001217 0.001498 0.001833 0.002230 0.002694 0.003229 0.003839 0.004526 0.005288 0.006122 0.007019 0.007965 0.008942 0.009924 0.010878 0.011765 0.012541 0.013154 0.013552 0.013679 0.013479 0.012899 0.011895 0.010429 0.008479 0.006041 0.003130 -0.000212 -0.003918 -0.007890 -0.012008 -0.016127 -0.020090 -0.023733 -0.026894 -0.029430 -0.031219 -0.032175 -0.032250 -0.031442 -0.029791 -0.027379 -0.024323 -0.020765 -0.016866 -0.012789 -0.008695 -0.004727 -0.001010 0.002359 0.005309 0.007796 0.009803 0.011331 0.012402 0.013050 0.013321 0.013264 0.012933 0.012383 0.011664 0.010828 0.009915 0.008967 0.008015 0.007086 0.006201 0.005375 0.004616 0.003931 0.003322 0.002785 0.002319 0.001919 0.001577 0.001290 0.001049 0.000849 0.000683 0.000548 0.000438 0.000349 0.000277 0.000220 0.000174 0.000139 0.000111 0.000088 0.000071 0.000057 0.000046 0.000037 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000054 0.000069 0.000087 0.000111 0.000141 0.000178 0.000224 0.000283 0.000356 0.000447 0.000559 0.000699 0.000870 0.001079 0.001334 0.001640 0.002007 0.002439 0.002945 0.003528 0.004193 0.004942 0.005774 0.006684 0.007665 0.008701 0.009773 0.010855 0.011910 0.012899 0.013771 0.014473 0.014945 0.015124 0.014949 0.014359 0.013300 0.011730 0.009621 0.006962 0.003770 0.000087 -0.004012 -0.008421 -0.013003 -0.017597 -0.022025 -0.026100 -0.029642 -0.032483 -0.034488 -0.035558 -0.035638 -0.034726 -0.032868 -0.030158 -0.026729 -0.022745 -0.018386 -0.013838 -0.009282 -0.004880 -0.000769 0.002941 0.006175 0.008887 0.011060 0.012700 0.013834 0.014504 0.014760 0.014660 0.014265 0.013634 0.012825 0.011891 0.010880 0.009832 0.008784 0.007763 0.006791 0.005885 0.005055 0.004305 0.003637 0.003050 0.002541 0.002102 0.001729 0.001414 0.001150 0.000931 0.000750 0.000602 0.000482 0.000384 0.000305 0.000243 0.000193 0.000153 0.000122 0.000098 0.000078 0.000063 0.000050 0.000040 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000022 0.000028 0.000036 0.000046 0.000059 0.000075 0.000096 0.000122 0.000154 0.000195 0.000245 0.000309 0.000388 0.000487 0.000609 0.000759 0.000944 0.001170 0.001443 0.001773 0.002166 0.002629 0.003171 0.003795 0.004507 0.005309 0.006200 0.007175 0.008227 0.009341 0.010497 0.011666 0.012813 0.013893 0.014856 0.015644 0.016191 0.016430 0.016292 0.015710 0.014625 0.012985 0.010757 0.007927 0.004511 0.000552 -0.003871 -0.008641 -0.013611 -0.018604 -0.023424 -0.027866 -0.031730 -0.034831 -0.037019 -0.038185 -0.038268 -0.037267 -0.035232 -0.032268 -0.028523 -0.024177 -0.019430 -0.014486 -0.009544 -0.004782 -0.000348 0.003639 0.007100 0.009986 0.012283 0.014002 0.015173 0.015844 0.016073 0.015924 0.015463 0.014754 0.013860 0.012837 0.011735 0.010600 0.009466 0.008365 0.007318 0.006343 0.005449 0.004642 0.003924 0.003292 0.002744 0.002271 0.001869 0.001530 0.001245 0.001009 0.000814 0.000654 0.000524 0.000418 0.000333 0.000265 0.000211 0.000168 0.000134 0.000107 0.000086 0.000069 0.000055 0.000044 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000031 0.000040 0.000051 0.000064 0.000082 0.000104 0.000132 0.000167 0.000211 0.000266 0.000334 0.000419 0.000525 0.000655 0.000815 0.001011 0.001251 0.001540 0.001888 0.002302 0.002790 0.003359 0.004014 0.004762 0.005603 0.006538 0.007563 0.008669 0.009842 0.011061 0.012299 0.013519 0.014676 0.015716 0.016579 0.017198 0.017499 0.017409 0.016856 0.015774 0.014106 0.011815 0.008884 0.005325 0.001184 -0.003457 -0.008477 -0.013717 -0.018991 -0.024089 -0.028792 -0.032886 -0.036173 -0.038493 -0.039727 -0.039812 -0.038746 -0.036583 -0.033436 -0.029464 -0.024859 -0.019836 -0.014614 -0.009403 -0.004391 0.000261 0.004432 0.008038 0.011030 0.013396 0.015149 0.016325 0.016978 0.017168 0.016966 0.016441 0.015662 0.014695 0.013598 0.012424 0.011218 0.010018 0.008854 0.007749 0.006719 0.005776 0.004924 0.004166 0.003499 0.002918 0.002418 0.001992 0.001632 0.001330 0.001079 0.000872 0.000702 0.000563 0.000451 0.000360 0.000287 0.000229 0.000183 0.000146 0.000117 0.000093 0.000075 0.000060 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000055 0.000070 0.000088 0.000112 0.000142 0.000179 0.000226 0.000285 0.000357 0.000447 0.000558 0.000695 0.000864 0.001069 0.001318 0.001619 0.001979 0.002407 0.002910 0.003496 0.004170 0.004937 0.005801 0.006761 0.007813 0.008949 0.010156 0.011414 0.012693 0.013960 0.015168 0.016264 0.017186 0.017864 0.018224 0.018190 0.017684 0.016638 0.014992 0.012704 0.009757 0.006160 0.001959 -0.002762 -0.007880 -0.013232 -0.018626 -0.023845 -0.028665 -0.032862 -0.036235 -0.038614 -0.039878 -0.039963 -0.038865 -0.036642 -0.033410 -0.029333 -0.024612 -0.019467 -0.014124 -0.008801 -0.003692 0.001042 0.005274 0.008920 0.011933 0.014299 0.016037 0.017184 0.017797 0.017940 0.017686 0.017107 0.016274 0.015253 0.014106 0.012884 0.011634 0.010392 0.009189 0.008048 0.006985 0.006011 0.005131 0.004347 0.003656 0.003053 0.002534 0.002091 0.001716 0.001401 0.001139 0.000922 0.000744 0.000599 0.000480 0.000385 0.000308 0.000246 0.000196 0.000157 0.000125 0.000100 0.000080 0.000064 0.000051 0.000041 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000047 0.000059 0.000075 0.000094 0.000119 0.000151 0.000190 0.000240 0.000301 0.000377 0.000471 0.000587 0.000728 0.000902 0.001112 0.001367 0.001674 0.002039 0.002472 0.002979 0.003568 0.004245 0.005015 0.005880 0.006840 0.007893 0.009030 0.010240 0.011501 0.012788 0.014067 0.015293 0.016413 0.017366 0.018084 0.018492 0.018513 0.018070 0.017092 0.015520 0.013312 0.010447 0.006936 0.002823 -0.001810 -0.006841 -0.012109 -0.017423 -0.022570 -0.027325 -0.031469 -0.034799 -0.037148 -0.038395 -0.038477 -0.037390 -0.035191 -0.031996 -0.027969 -0.023307 -0.018232 -0.012966 -0.007725 -0.002700 0.001947 0.006093 0.009655 0.012587 0.014878 0.016545 0.017629 0.018184 0.018277 0.017979 0.017364 0.016501 0.015456 0.014290 0.013053 0.011791 0.010541 0.009330 0.008182 0.007112 0.006130 0.005243 0.004450 0.003750 0.003139 0.002611 0.002159 0.001776 0.001454 0.001185 0.000962 0.000778 0.000628 0.000505 0.000406 0.000325 0.000261 0.000209 0.000167 0.000134 0.000107 0.000085 0.000068 0.000054 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000032 0.000040 0.000050 0.000063 0.000079 0.000100 0.000126 0.000159 0.000200 0.000251 0.000315 0.000393 0.000489 0.000607 0.000751 0.000926 0.001138 0.001393 0.001698 0.002061 0.002488 0.002987 0.003564 0.004225 0.004976 0.005817 0.006751 0.007773 0.008877 0.010051 0.011276 0.012529 0.013776 0.014977 0.016081 0.017029 0.017757 0.018192 0.018260 0.017888 0.017008 0.015563 0.013513 0.010838 0.007550 0.003689 -0.000666 -0.005399 -0.010359 -0.015365 -0.020216 -0.024698 -0.028605 -0.031745 -0.033960 -0.035136 -0.035212 -0.034184 -0.032107 -0.029092 -0.025291 -0.020894 -0.016108 -0.011145 -0.006208 -0.001478 0.002893 0.006788 0.010128 0.012871 0.015004 0.016546 0.017534 0.018020 0.018067 0.017743 0.017118 0.016259 0.015229 0.014084 0.012874 0.011641 0.010421 0.009239 0.008118 0.007072 0.006111 0.005239 0.004459 0.003768 0.003163 0.002639 0.002189 0.001807 0.001484 0.001213 0.000989 0.000803 0.000650 0.000525 0.000423 0.000340 0.000274 0.000220 0.000176 0.000141 0.000113 0.000090 0.000072 0.000057 0.000045 0.000036 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000043 0.000053 0.000067 0.000083 0.000105 0.000132 0.000165 0.000208 0.000260 0.000324 0.000403 0.000500 0.000618 0.000761 0.000934 0.001143 0.001391 0.001688 0.002037 0.002447 0.002923 0.003471 0.004097 0.004805 0.005597 0.006472 0.007429 0.008460 0.009556 0.010700 0.011869 0.013035 0.014159 0.015197 0.016095 0.016792 0.017224 0.017322 0.017022 0.016262 0.014992 0.013177 0.010801 0.007875 0.004439 0.000563 -0.003650 -0.008063 -0.012517 -0.016831 -0.020817 -0.024290 -0.027081 -0.029050 -0.030095 -0.030161 -0.029246 -0.027398 -0.024714 -0.021331 -0.017418 -0.013158 -0.008740 -0.004344 -0.000132 0.003762 0.007233 0.010209 0.012651 0.014548 0.015914 0.016780 0.017192 0.017207 0.016885 0.016288 0.015476 0.014507 0.013433 0.012298 0.011142 0.009997 0.008886 0.007830 0.006843 0.005932 0.005104 0.004360 0.003699 0.003117 0.002612 0.002176 0.001803 0.001487 0.001222 0.000999 0.000815 0.000663 0.000538 0.000435 0.000352 0.000284 0.000229 0.000184 0.000147 0.000118 0.000094 0.000075 0.000060 0.000047 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000056 0.000070 0.000087 0.000109 0.000136 0.000170 0.000213 0.000265 0.000329 0.000408 0.000503 0.000618 0.000757 0.000924 0.001122 0.001358 0.001637 0.001963 0.002342 0.002780 0.003282 0.003851 0.004491 0.005204 0.005989 0.006843 0.007761 0.008733 0.009746 0.010779 0.011807 0.012798 0.013713 0.014505 0.015123 0.015512 0.015615 0.015377 0.014750 0.013694 0.012182 0.010207 0.007778 0.004932 0.001730 -0.001742 -0.005374 -0.009033 -0.012572 -0.015839 -0.018683 -0.020967 -0.022577 -0.023431 -0.023485 -0.022735 -0.021221 -0.019021 -0.016248 -0.013037 -0.009539 -0.005906 -0.002286 0.001190 0.004410 0.007288 0.009764 0.011803 0.013392 0.014538 0.015266 0.015612 0.015618 0.015334 0.014810 0.014098 0.013245 0.012297 0.011292 0.010265 0.009243 0.008249 0.007299 0.006407 0.005581 0.004826 0.004143 0.003533 0.002994 0.002522 0.002113 0.001761 0.001460 0.001206 0.000993 0.000814 0.000666 0.000543 0.000442 0.000359 0.000291 0.000235 0.000190 0.000153 0.000123 0.000098 0.000078 0.000062 0.000049 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000025 0.000031 0.000039 0.000048 0.000059 0.000073 0.000091 0.000112 0.000140 0.000173 0.000215 0.000266 0.000329 0.000405 0.000496 0.000606 0.000736 0.000892 0.001075 0.001291 0.001542 0.001834 0.002170 0.002555 0.002991 0.003481 0.004029 0.004634 0.005295 0.006009 0.006772 0.007574 0.008404 0.009246 0.010079 0.010876 0.011607 0.012235 0.012719 0.013018 0.013090 0.012896 0.012404 0.011588 0.010434 0.008943 0.007128 0.005019 0.002664 0.000127 -0.002510 -0.005155 -0.007703 -0.010048 -0.012085 -0.013718 -0.014868 -0.015477 -0.015514 -0.014978 -0.013894 -0.012318 -0.010328 -0.008020 -0.005497 -0.002867 -0.000235 0.002306 0.004678 0.006816 0.008673 0.010220 0.011443 0.012342 0.012928 0.013222 0.013252 0.013051 0.012653 0.012098 0.011422 0.010659 0.009841 0.008997 0.008149 0.007318 0.006517 0.005758 0.005050 0.004396 0.003801 0.003265 0.002787 0.002365 0.001996 0.001676 0.001401 0.001166 0.000966 0.000798 0.000657 0.000540 0.000442 0.000361 0.000294 0.000239 0.000194 0.000157 0.000126 0.000101 0.000081 0.000064 0.000051 0.000041 0.000032 0.000026 0.000021 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000062 0.000076 0.000093 0.000115 0.000142 0.000174 0.000215 0.000264 0.000323 0.000394 0.000479 0.000580 0.000699 0.000838 0.001000 0.001188 0.001404 0.001650 0.001930 0.002245 0.002597 0.002988 0.003419 0.003888 0.004393 0.004933 0.005500 0.006088 0.006688 0.007286 0.007867 0.008412 0.008898 0.009300 0.009594 0.009752 0.009753 0.009576 0.009208 0.008642 0.007881 0.006934 0.005818 0.004557 0.003184 0.001737 0.000260 -0.001197 -0.002583 -0.003845 -0.004932 -0.005798 -0.006406 -0.006726 -0.006745 -0.006461 -0.005886 -0.005046 -0.003979 -0.002731 -0.001355 0.000097 0.001574 0.003026 0.004412 0.005695 0.006845 0.007839 0.008660 0.009298 0.009750 0.010018 0.010111 0.010041 0.009826 0.009487 0.009047 0.008529 0.007955 0.007346 0.006722 0.006098 0.005486 0.004897 0.004339 0.003817 0.003335 0.002894 0.002496 0.002141 0.001825 0.001548 0.001307 0.001098 0.000919 0.000766 0.000636 0.000527 0.000435 0.000358 0.000294 0.000240 0.000196 0.000159 0.000129 0.000104 0.000083 0.000067 0.000053 0.000042 0.000034 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000028 0.000035 0.000043 0.000052 0.000064 0.000078 0.000095 0.000116 0.000142 0.000173 0.000211 0.000257 0.000312 0.000377 0.000453 0.000542 0.000645 0.000763 0.000898 0.001050 0.001221 0.001412 0.001623 0.001854 0.002106 0.002379 0.002670 0.002978 0.003301 0.003633 0.003970 0.004305 0.004632 0.004940 0.005219 0.005459 0.005646 0.005769 0.005819 0.005788 0.005674 0.005480 0.005215 0.004895 0.004536 0.004160 0.003789 0.003439 0.003127 0.002862 0.002648 0.002484 0.002367 0.002288 0.002240 0.002213 0.002199 0.002194 0.002195 0.002203 0.002221 0.002255 0.002310 0.002396 0.002519 0.002686 0.002902 0.003171 0.003489 0.003852 0.004247 0.004657 0.005064 0.005446 0.005784 0.006058 0.006255 0.006365 0.006386 0.006318 0.006169 0.005949 0.005670 0.005345 0.004988 0.004611 0.004225 0.003839 0.003460 0.003095 0.002748 0.002424 0.002123 0.001849 0.001600 0.001377 0.001178 0.001003 0.000850 0.000717 0.000602 0.000504 0.000420 0.000349 0.000288 0.000238 0.000195 0.000160 0.000130 0.000106 0.000085 0.000069 0.000055 0.000044 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000030 0.000036 0.000044 0.000054 0.000065 0.000079 0.000096 0.000116 0.000141 0.000170 0.000205 0.000246 0.000295 0.000351 0.000416 0.000490 0.000574 0.000666 0.000768 0.000879 0.000997 0.001123 0.001254 0.001390 0.001528 0.001665 0.001799 0.001927 0.002044 0.002145 0.002224 0.002277 0.002298 0.002281 0.002221 0.002114 0.001961 0.001762 0.001525 0.001263 0.000996 0.000752 0.000562 0.000463 0.000490 0.000678 0.001049 0.001616 0.002375 0.003307 0.004376 0.005528 0.006703 0.007831 0.008842 0.009671 0.010264 0.010581 0.010603 0.010328 0.009776 0.008985 0.008008 0.006907 0.005750 0.004607 0.003541 0.002606 0.001844 0.001278 0.000917 0.000750 0.000757 0.000905 0.001157 0.001471 0.001811 0.002144 0.002443 0.002692 0.002878 0.002998 0.003054 0.003051 0.002997 0.002899 0.002767 0.002609 0.002433 0.002246 0.002054 0.001862 0.001675 0.001494 0.001323 0.001164 0.001016 0.000882 0.000760 0.000652 0.000555 0.000471 0.000397 0.000333 0.000279 0.000232 0.000192 0.000158 0.000130 0.000106 0.000087 0.000070 0.000057 0.000046 0.000037 0.000029 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000037 0.000046 0.000055 0.000067 0.000080 0.000096 0.000115 0.000138 0.000164 0.000196 0.000232 0.000273 0.000320 0.000371 0.000428 0.000488 0.000551 0.000615 0.000678 0.000737 0.000790 0.000834 0.000864 0.000877 0.000868 0.000833 0.000767 0.000663 0.000517 0.000323 0.000076 -0.000227 -0.000589 -0.001010 -0.001483 -0.002000 -0.002545 -0.003094 -0.003612 -0.004059 -0.004384 -0.004532 -0.004446 -0.004073 -0.003369 -0.002308 -0.000884 0.000882 0.002942 0.005220 0.007615 0.010011 0.012280 0.014294 0.015934 0.017101 0.017723 0.017764 0.017221 0.016130 0.014559 0.012602 0.010377 0.008008 0.005624 0.003344 0.001273 -0.000509 -0.001947 -0.003014 -0.003712 -0.004065 -0.004116 -0.003918 -0.003533 -0.003021 -0.002438 -0.001832 -0.001241 -0.000693 -0.000207 0.000208 0.000549 0.000818 0.001020 0.001160 0.001248 0.001291 0.001296 0.001272 0.001225 0.001161 0.001085 0.001001 0.000913 0.000823 0.000735 0.000651 0.000570 0.000496 0.000428 0.000367 0.000312 0.000264 0.000222 0.000186 0.000155 0.000129 0.000106 0.000087 0.000071 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000031 0.000038 0.000046 0.000056 0.000067 0.000080 0.000095 0.000113 0.000133 0.000157 0.000183 0.000213 0.000246 0.000282 0.000318 0.000355 0.000390 0.000420 0.000442 0.000453 0.000448 0.000423 0.000373 0.000292 0.000174 0.000013 -0.000197 -0.000463 -0.000791 -0.001187 -0.001658 -0.002206 -0.002835 -0.003541 -0.004320 -0.005158 -0.006037 -0.006926 -0.007786 -0.008565 -0.009202 -0.009626 -0.009762 -0.009535 -0.008878 -0.007740 -0.006091 -0.003933 -0.001302 0.001728 0.005047 0.008513 0.011962 0.015214 0.018092 0.020431 0.022093 0.022980 0.023038 0.022264 0.020708 0.018463 0.015661 0.012465 0.009048 0.005592 0.002262 -0.000792 -0.003455 -0.005644 -0.007318 -0.008467 -0.009119 -0.009323 -0.009148 -0.008672 -0.007975 -0.007134 -0.006217 -0.005282 -0.004372 -0.003518 -0.002742 -0.002053 -0.001457 -0.000952 -0.000533 -0.000194 0.000073 0.000278 0.000428 0.000532 0.000598 0.000633 0.000642 0.000631 0.000605 0.000567 0.000523 0.000475 0.000425 0.000376 0.000329 0.000286 0.000246 0.000210 0.000178 0.000150 0.000126 0.000105 0.000087 0.000072 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000056 0.000067 0.000079 0.000093 0.000109 0.000127 0.000147 0.000169 0.000192 0.000216 0.000238 0.000259 0.000274 0.000281 0.000275 0.000253 0.000210 0.000138 0.000032 -0.000114 -0.000308 -0.000557 -0.000869 -0.001252 -0.001712 -0.002258 -0.002896 -0.003631 -0.004465 -0.005398 -0.006425 -0.007534 -0.008707 -0.009914 -0.011115 -0.012257 -0.013273 -0.014086 -0.014611 -0.014756 -0.014435 -0.013571 -0.012108 -0.010016 -0.007304 -0.004021 -0.000259 0.003845 0.008117 0.012357 0.016349 0.019876 0.022740 0.024775 0.025860 0.025931 0.024986 0.023081 0.020330 0.016893 0.012964 0.008757 0.004489 0.000363 -0.003439 -0.006773 -0.009536 -0.011671 -0.013164 -0.014037 -0.014347 -0.014171 -0.013600 -0.012729 -0.011651 -0.010450 -0.009198 -0.007953 -0.006759 -0.005644 -0.004629 -0.003722 -0.002927 -0.002241 -0.001658 -0.001172 -0.000772 -0.000449 -0.000193 0.000004 0.000151 0.000256 0.000325 0.000365 0.000382 0.000381 0.000368 0.000345 0.000317 0.000286 0.000254 0.000223 0.000194 0.000167 0.000143 0.000121 0.000102 0.000086 0.000071 0.000059 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000056 0.000066 0.000077 0.000090 0.000104 0.000119 0.000135 0.000152 0.000168 0.000181 0.000191 0.000194 0.000186 0.000164 0.000122 0.000055 -0.000045 -0.000183 -0.000369 -0.000609 -0.000913 -0.001288 -0.001744 -0.002289 -0.002930 -0.003676 -0.004532 -0.005501 -0.006585 -0.007781 -0.009079 -0.010464 -0.011910 -0.013381 -0.014828 -0.016187 -0.017385 -0.018332 -0.018936 -0.019097 -0.018723 -0.017735 -0.016075 -0.013718 -0.010676 -0.007008 -0.002819 0.001739 0.006476 0.011170 0.015583 0.019481 0.022644 0.024891 0.026090 0.026170 0.025128 0.023026 0.019988 0.016189 0.011840 0.007176 0.002434 -0.002160 -0.006407 -0.010146 -0.013260 -0.015681 -0.017386 -0.018398 -0.018770 -0.018585 -0.017937 -0.016930 -0.015666 -0.014240 -0.012734 -0.011215 -0.009737 -0.008337 -0.007040 -0.005862 -0.004810 -0.003883 -0.003080 -0.002391 -0.001809 -0.001323 -0.000924 -0.000600 -0.000343 -0.000144 0.000005 0.000112 0.000185 0.000229 0.000251 0.000257 0.000251 0.000238 0.000219 0.000198 0.000176 0.000155 0.000135 0.000116 0.000099 0.000084 0.000070 0.000059 0.000049 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000038 0.000046 0.000054 0.000064 0.000074 0.000086 0.000098 0.000110 0.000122 0.000133 0.000141 0.000145 0.000141 0.000125 0.000095 0.000043 -0.000035 -0.000148 -0.000302 -0.000505 -0.000767 -0.001097 -0.001502 -0.001993 -0.002578 -0.003266 -0.004064 -0.004979 -0.006015 -0.007174 -0.008454 -0.009849 -0.011345 -0.012922 -0.014550 -0.016187 -0.017780 -0.019261 -0.020551 -0.021561 -0.022197 -0.022361 -0.021965 -0.020933 -0.019212 -0.016782 -0.013662 -0.009912 -0.005643 -0.001009 0.003799 0.008556 0.013026 0.016970 0.020171 0.022444 0.023658 0.023742 0.022691 0.020569 0.017497 0.013652 0.009245 0.004510 -0.000315 -0.005001 -0.009346 -0.013186 -0.016399 -0.018910 -0.020692 -0.021760 -0.022162 -0.021976 -0.021295 -0.020221 -0.018856 -0.017298 -0.015634 -0.013936 -0.012262 -0.010656 -0.009149 -0.007762 -0.006505 -0.005382 -0.004394 -0.003533 -0.002792 -0.002162 -0.001632 -0.001192 -0.000833 -0.000544 -0.000318 -0.000146 -0.000019 0.000070 0.000129 0.000164 0.000181 0.000185 0.000181 0.000170 0.000156 0.000141 0.000125 0.000109 0.000094 0.000081 0.000069 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000038 0.000045 0.000053 0.000062 0.000071 0.000081 0.000091 0.000100 0.000108 0.000113 0.000113 0.000106 0.000088 0.000055 0.000001 -0.000079 -0.000193 -0.000348 -0.000554 -0.000818 -0.001149 -0.001558 -0.002053 -0.002643 -0.003336 -0.004140 -0.005062 -0.006105 -0.007272 -0.008560 -0.009965 -0.011476 -0.013074 -0.014737 -0.016429 -0.018107 -0.019717 -0.021192 -0.022457 -0.023432 -0.024029 -0.024163 -0.023758 -0.022750 -0.021098 -0.018789 -0.015845 -0.012329 -0.008342 -0.004026 0.000439 0.004851 0.008991 0.012642 0.015603 0.017708 0.018833 0.018915 0.017949 0.015991 0.013154 0.009595 0.005510 0.001110 -0.003386 -0.007768 -0.011849 -0.015474 -0.018527 -0.020932 -0.022658 -0.023710 -0.024126 -0.023971 -0.023325 -0.022279 -0.020929 -0.019364 -0.017668 -0.015913 -0.014159 -0.012453 -0.010830 -0.009315 -0.007924 -0.006664 -0.005539 -0.004546 -0.003679 -0.002930 -0.002291 -0.001751 -0.001301 -0.000932 -0.000636 -0.000402 -0.000223 -0.000090 0.000004 0.000068 0.000109 0.000131 0.000140 0.000141 0.000135 0.000125 0.000114 0.000102 0.000089 0.000077 0.000066 0.000056 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000037 0.000043 0.000051 0.000059 0.000067 0.000075 0.000083 0.000089 0.000093 0.000092 0.000084 0.000067 0.000035 -0.000016 -0.000092 -0.000199 -0.000346 -0.000541 -0.000793 -0.001110 -0.001502 -0.001978 -0.002546 -0.003214 -0.003989 -0.004877 -0.005881 -0.007002 -0.008240 -0.009586 -0.011031 -0.012560 -0.014150 -0.015772 -0.017391 -0.018964 -0.020440 -0.021761 -0.022864 -0.023682 -0.024149 -0.024200 -0.023781 -0.022849 -0.021379 -0.019367 -0.016841 -0.013853 -0.010492 -0.006874 -0.003145 0.000528 0.003969 0.007000 0.009458 0.011206 0.012144 0.012219 0.011426 0.009811 0.007463 0.004512 0.001112 -0.002563 -0.006336 -0.010035 -0.013504 -0.016614 -0.019263 -0.021382 -0.022935 -0.023917 -0.024349 -0.024275 -0.023753 -0.022855 -0.021656 -0.020231 -0.018652 -0.016986 -0.015289 -0.013607 -0.011980 -0.010434 -0.008992 -0.007666 -0.006464 -0.005388 -0.004434 -0.003599 -0.002876 -0.002256 -0.001732 -0.001294 -0.000936 -0.000648 -0.000422 -0.000248 -0.000120 -0.000028 0.000035 0.000075 0.000099 0.000110 0.000112 0.000109 0.000102 0.000093 0.000083 0.000073 0.000064 0.000055 0.000046 0.000039 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000042 0.000049 0.000056 0.000063 0.000069 0.000075 0.000078 0.000077 0.000070 0.000055 0.000027 -0.000018 -0.000085 -0.000181 -0.000314 -0.000491 -0.000721 -0.001012 -0.001374 -0.001815 -0.002343 -0.002965 -0.003687 -0.004513 -0.005447 -0.006487 -0.007632 -0.008873 -0.010199 -0.011593 -0.013033 -0.014492 -0.015940 -0.017340 -0.018653 -0.019836 -0.020846 -0.021637 -0.022169 -0.022403 -0.022305 -0.021851 -0.021025 -0.019823 -0.018255 -0.016347 -0.014141 -0.011700 -0.009105 -0.006452 -0.003855 -0.001431 0.000700 0.002427 0.003658 0.004324 0.004387 0.003844 0.002725 0.001087 -0.000983 -0.003383 -0.005997 -0.008707 -0.011396 -0.013956 -0.016293 -0.018332 -0.020014 -0.021303 -0.022181 -0.022648 -0.022720 -0.022426 -0.021805 -0.020905 -0.019779 -0.018478 -0.017056 -0.015562 -0.014040 -0.012529 -0.011060 -0.009659 -0.008345 -0.007131 -0.006025 -0.005030 -0.004145 -0.003367 -0.002691 -0.002110 -0.001619 -0.001210 -0.000876 -0.000609 -0.000399 -0.000240 -0.000122 -0.000038 0.000020 0.000057 0.000078 0.000089 0.000092 0.000090 0.000084 0.000077 0.000069 0.000060 0.000052 0.000045 0.000038 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000020 0.000024 0.000029 0.000034 0.000040 0.000046 0.000053 0.000058 0.000063 0.000067 0.000067 0.000062 0.000049 0.000026 -0.000011 -0.000069 -0.000151 -0.000266 -0.000421 -0.000624 -0.000883 -0.001207 -0.001603 -0.002080 -0.002643 -0.003298 -0.004047 -0.004893 -0.005833 -0.006862 -0.007972 -0.009148 -0.010373 -0.011622 -0.012867 -0.014077 -0.015218 -0.016256 -0.017159 -0.017895 -0.018442 -0.018780 -0.018900 -0.018798 -0.018481 -0.017960 -0.017250 -0.016374 -0.015351 -0.014208 -0.012969 -0.011666 -0.010332 -0.009006 -0.007731 -0.006556 -0.005530 -0.004697 -0.004100 -0.003768 -0.003719 -0.003956 -0.004469 -0.005236 -0.006224 -0.007395 -0.008702 -0.010098 -0.011534 -0.012963 -0.014337 -0.015614 -0.016753 -0.017718 -0.018479 -0.019012 -0.019300 -0.019336 -0.019121 -0.018665 -0.017990 -0.017124 -0.016099 -0.014953 -0.013725 -0.012450 -0.011164 -0.009898 -0.008675 -0.007517 -0.006438 -0.005448 -0.004551 -0.003750 -0.003042 -0.002426 -0.001897 -0.001451 -0.001080 -0.000779 -0.000539 -0.000353 -0.000212 -0.000108 -0.000035 0.000015 0.000047 0.000066 0.000075 0.000077 0.000075 0.000070 0.000064 0.000057 0.000050 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000033 0.000039 0.000044 0.000049 0.000054 0.000058 0.000059 0.000056 0.000046 0.000029 -0.000001 -0.000048 -0.000116 -0.000213 -0.000344 -0.000517 -0.000741 -0.001023 -0.001371 -0.001792 -0.002291 -0.002872 -0.003538 -0.004289 -0.005121 -0.006029 -0.007000 -0.008020 -0.009067 -0.010115 -0.011133 -0.012086 -0.012938 -0.013654 -0.014205 -0.014566 -0.014725 -0.014681 -0.014447 -0.014050 -0.013528 -0.012929 -0.012305 -0.011707 -0.011179 -0.010756 -0.010456 -0.010287 -0.010239 -0.010294 -0.010426 -0.010604 -0.010797 -0.010978 -0.011124 -0.011218 -0.011249 -0.011215 -0.011118 -0.010969 -0.010784 -0.010589 -0.010410 -0.010279 -0.010226 -0.010278 -0.010453 -0.010758 -0.011189 -0.011727 -0.012341 -0.012989 -0.013624 -0.014192 -0.014646 -0.014945 -0.015058 -0.014967 -0.014669 -0.014175 -0.013506 -0.012691 -0.011763 -0.010759 -0.009713 -0.008657 -0.007619 -0.006622 -0.005682 -0.004810 -0.004016 -0.003303 -0.002672 -0.002122 -0.001651 -0.001255 -0.000928 -0.000664 -0.000455 -0.000294 -0.000174 -0.000086 -0.000025 0.000016 0.000042 0.000057 0.000064 0.000065 0.000063 0.000059 0.000053 0.000047 0.000041 0.000036 0.000030 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000037 0.000042 0.000047 0.000050 0.000052 0.000051 0.000045 0.000032 0.000009 -0.000027 -0.000082 -0.000160 -0.000268 -0.000413 -0.000601 -0.000841 -0.001139 -0.001503 -0.001937 -0.002445 -0.003028 -0.003685 -0.004413 -0.005203 -0.006042 -0.006913 -0.007794 -0.008655 -0.009463 -0.010178 -0.010759 -0.011168 -0.011369 -0.011339 -0.011065 -0.010554 -0.009833 -0.008948 -0.007966 -0.006969 -0.006047 -0.005294 -0.004792 -0.004609 -0.004787 -0.005338 -0.006245 -0.007459 -0.008907 -0.010495 -0.012117 -0.013668 -0.015044 -0.016156 -0.016931 -0.017321 -0.017301 -0.016874 -0.016070 -0.014945 -0.013575 -0.012055 -0.010490 -0.008987 -0.007647 -0.006557 -0.005780 -0.005354 -0.005285 -0.005551 -0.006101 -0.006865 -0.007757 -0.008689 -0.009575 -0.010339 -0.010925 -0.011295 -0.011431 -0.011336 -0.011028 -0.010535 -0.009893 -0.009140 -0.008315 -0.007453 -0.006584 -0.005735 -0.004924 -0.004166 -0.003471 -0.002844 -0.002290 -0.001808 -0.001397 -0.001053 -0.000771 -0.000546 -0.000369 -0.000234 -0.000134 -0.000063 -0.000013 0.000020 0.000040 0.000051 0.000055 0.000056 0.000053 0.000049 0.000044 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000015 0.000019 0.000022 0.000027 0.000031 0.000036 0.000040 0.000044 0.000047 0.000047 0.000044 0.000036 0.000019 -0.000008 -0.000051 -0.000112 -0.000199 -0.000316 -0.000472 -0.000671 -0.000922 -0.001230 -0.001601 -0.002038 -0.002543 -0.003113 -0.003744 -0.004427 -0.005149 -0.005891 -0.006629 -0.007333 -0.007966 -0.008486 -0.008847 -0.009005 -0.008917 -0.008550 -0.007888 -0.006934 -0.005715 -0.004285 -0.002726 -0.001145 0.000337 0.001588 0.002480 0.002900 0.002765 0.002029 0.000690 -0.001208 -0.003576 -0.006288 -0.009190 -0.012111 -0.014874 -0.017313 -0.019280 -0.020657 -0.021362 -0.021355 -0.020637 -0.019253 -0.017292 -0.014875 -0.012154 -0.009297 -0.006480 -0.003870 -0.001617 0.000161 0.001385 0.002020 0.002077 0.001610 0.000705 -0.000523 -0.001948 -0.003442 -0.004888 -0.006189 -0.007270 -0.008088 -0.008623 -0.008878 -0.008876 -0.008650 -0.008242 -0.007694 -0.007050 -0.006349 -0.005624 -0.004902 -0.004205 -0.003549 -0.002945 -0.002401 -0.001921 -0.001505 -0.001152 -0.000860 -0.000622 -0.000434 -0.000288 -0.000178 -0.000098 -0.000041 -0.000002 0.000023 0.000038 0.000045 0.000048 0.000047 0.000045 0.000041 0.000037 0.000032 0.000028 0.000024 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000026 0.000030 0.000035 0.000039 0.000042 0.000044 0.000043 0.000038 0.000027 0.000008 -0.000024 -0.000071 -0.000139 -0.000232 -0.000357 -0.000520 -0.000727 -0.000983 -0.001296 -0.001667 -0.002098 -0.002588 -0.003132 -0.003722 -0.004344 -0.004979 -0.005603 -0.006185 -0.006688 -0.007068 -0.007276 -0.007262 -0.006976 -0.006377 -0.005436 -0.004145 -0.002524 -0.000620 0.001483 0.003673 0.005808 0.007729 0.009273 0.010283 0.010628 0.010215 0.009001 0.006999 0.004281 0.000971 -0.002760 -0.006706 -0.010645 -0.014349 -0.017606 -0.020227 -0.022062 -0.023007 -0.023009 -0.022069 -0.020244 -0.017642 -0.014416 -0.010756 -0.006879 -0.003010 0.000629 0.003838 0.006452 0.008352 0.009475 0.009815 0.009422 0.008393 0.006862 0.004983 0.002920 0.000828 -0.001160 -0.002937 -0.004430 -0.005597 -0.006427 -0.006933 -0.007145 -0.007105 -0.006861 -0.006461 -0.005952 -0.005374 -0.004763 -0.004146 -0.003546 -0.002980 -0.002459 -0.001990 -0.001579 -0.001226 -0.000929 -0.000684 -0.000488 -0.000335 -0.000217 -0.000129 -0.000066 -0.000022 0.000007 0.000025 0.000035 0.000040 0.000041 0.000040 0.000038 0.000034 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000021 0.000025 0.000029 0.000034 0.000037 0.000040 0.000041 0.000039 0.000033 0.000020 -0.000002 -0.000037 -0.000088 -0.000161 -0.000259 -0.000389 -0.000557 -0.000767 -0.001025 -0.001336 -0.001700 -0.002118 -0.002585 -0.003094 -0.003632 -0.004182 -0.004719 -0.005214 -0.005630 -0.005924 -0.006046 -0.005942 -0.005560 -0.004848 -0.003766 -0.002294 -0.000434 0.001780 0.004276 0.006950 0.009658 0.012233 0.014490 0.016241 0.017317 0.017577 0.016930 0.015344 0.012851 0.009549 0.005593 0.001189 -0.003425 -0.007994 -0.012266 -0.016004 -0.019002 -0.021097 -0.022178 -0.022186 -0.021123 -0.019046 -0.016072 -0.012365 -0.008133 -0.003614 0.000937 0.005268 0.009142 0.012359 0.014767 0.016275 0.016855 0.016545 0.015441 0.013686 0.011452 0.008927 0.006292 0.003713 0.001324 -0.000774 -0.002520 -0.003887 -0.004875 -0.005511 -0.005834 -0.005895 -0.005746 -0.005438 -0.005019 -0.004530 -0.004006 -0.003474 -0.002956 -0.002468 -0.002021 -0.001622 -0.001275 -0.000979 -0.000732 -0.000532 -0.000373 -0.000250 -0.000158 -0.000090 -0.000041 -0.000009 0.000013 0.000026 0.000033 0.000035 0.000036 0.000034 0.000032 0.000029 0.000026 0.000022 0.000019 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000033 0.000036 0.000039 0.000039 0.000036 0.000029 0.000014 -0.000011 -0.000048 -0.000102 -0.000178 -0.000280 -0.000413 -0.000582 -0.000793 -0.001049 -0.001353 -0.001705 -0.002104 -0.002542 -0.003009 -0.003490 -0.003962 -0.004398 -0.004763 -0.005016 -0.005108 -0.004987 -0.004598 -0.003885 -0.002800 -0.001308 0.000604 0.002921 0.005592 0.008528 0.011602 0.014653 0.017494 0.019926 0.021754 0.022807 0.022952 0.022110 0.020269 0.017485 0.013879 0.009631 0.004965 0.000131 -0.004609 -0.009004 -0.012823 -0.015870 -0.017994 -0.019088 -0.019100 -0.018029 -0.015927 -0.012901 -0.009104 -0.004736 -0.000029 0.004765 0.009383 0.013575 0.017120 0.019840 0.021616 0.022397 0.022200 0.021108 0.019256 0.016822 0.014002 0.010996 0.007987 0.005135 0.002559 0.000341 -0.001474 -0.002878 -0.003888 -0.004539 -0.004882 -0.004970 -0.004857 -0.004597 -0.004233 -0.003806 -0.003348 -0.002885 -0.002437 -0.002018 -0.001638 -0.001301 -0.001011 -0.000767 -0.000566 -0.000404 -0.000278 -0.000182 -0.000110 -0.000059 -0.000023 0.000001 0.000016 0.000025 0.000029 0.000031 0.000031 0.000029 0.000027 0.000024 0.000022 0.000019 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000013 0.000017 0.000020 0.000024 0.000028 0.000032 0.000035 0.000037 0.000037 0.000033 0.000025 0.000008 -0.000018 -0.000057 -0.000113 -0.000191 -0.000294 -0.000428 -0.000597 -0.000805 -0.001055 -0.001349 -0.001685 -0.002061 -0.002466 -0.002889 -0.003311 -0.003706 -0.004044 -0.004287 -0.004391 -0.004306 -0.003977 -0.003349 -0.002370 -0.000997 0.000797 0.003016 0.005631 0.008575 0.011745 0.014999 0.018165 0.021048 0.023451 0.025187 0.026099 0.026076 0.025067 0.023087 0.020219 0.016606 0.012441 0.007950 0.003375 -0.001046 -0.005091 -0.008567 -0.011317 -0.013221 -0.014201 -0.014214 -0.013260 -0.011374 -0.008638 -0.005170 -0.001132 0.003282 0.007846 0.012319 0.016459 0.020039 0.022867 0.024799 0.025754 0.025722 0.024757 0.022977 0.020543 0.017647 0.014491 0.011270 0.008153 0.005279 0.002744 0.000608 -0.001107 -0.002409 -0.003327 -0.003906 -0.004199 -0.004260 -0.004145 -0.003899 -0.003567 -0.003184 -0.002779 -0.002374 -0.001987 -0.001629 -0.001308 -0.001027 -0.000788 -0.000589 -0.000428 -0.000301 -0.000202 -0.000128 -0.000074 -0.000036 -0.000010 0.000007 0.000017 0.000024 0.000027 0.000027 0.000027 0.000025 0.000023 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000031 0.000034 0.000036 0.000035 0.000031 0.000021 0.000004 -0.000023 -0.000064 -0.000121 -0.000200 -0.000303 -0.000436 -0.000602 -0.000805 -0.001046 -0.001327 -0.001645 -0.001995 -0.002366 -0.002745 -0.003109 -0.003433 -0.003683 -0.003821 -0.003801 -0.003573 -0.003085 -0.002285 -0.001127 0.000425 0.002388 0.004751 0.007473 0.010475 0.013640 0.016821 0.019842 0.022516 0.024660 0.026112 0.026746 0.026487 0.025324 0.023308 0.020551 0.017215 0.013495 0.009603 0.005748 0.002120 -0.001120 -0.003845 -0.005964 -0.007413 -0.008155 -0.008169 -0.007452 -0.006018 -0.003902 -0.001167 0.002091 0.005742 0.009620 0.013530 0.017260 0.020596 0.023338 0.025324 0.026443 0.026644 0.025945 0.024426 0.022220 0.019499 0.016451 0.013267 0.010121 0.007160 0.004495 0.002197 0.000302 -0.001186 -0.002287 -0.003039 -0.003490 -0.003692 -0.003698 -0.003556 -0.003310 -0.002997 -0.002648 -0.002287 -0.001933 -0.001601 -0.001297 -0.001029 -0.000798 -0.000604 -0.000445 -0.000317 -0.000218 -0.000143 -0.000088 -0.000048 -0.000020 -0.000002 0.000010 0.000018 0.000022 0.000024 0.000024 0.000024 0.000022 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000010 0.000013 0.000016 0.000020 0.000023 0.000027 0.000030 0.000033 0.000034 0.000033 0.000028 0.000018 0.000000 -0.000028 -0.000069 -0.000127 -0.000205 -0.000307 -0.000437 -0.000598 -0.000794 -0.001025 -0.001291 -0.001589 -0.001912 -0.002250 -0.002586 -0.002899 -0.003160 -0.003338 -0.003392 -0.003280 -0.002953 -0.002365 -0.001470 -0.000229 0.001380 0.003363 0.005695 0.008322 0.011153 0.014067 0.016913 0.019526 0.021737 0.023392 0.024366 0.024580 0.024010 0.022693 0.020724 0.018246 0.015432 0.012471 0.009546 0.006811 0.004385 0.002343 0.000719 -0.000482 -0.001275 -0.001675 -0.001690 -0.001315 -0.000534 0.000675 0.002327 0.004413 0.006893 0.009686 0.012668 0.015677 0.018525 0.021018 0.022979 0.024261 0.024773 0.024482 0.023420 0.021676 0.019383 0.016706 0.013819 0.010891 0.008070 0.005474 0.003187 0.001258 -0.000297 -0.001486 -0.002336 -0.002888 -0.003188 -0.003286 -0.003226 -0.003051 -0.002799 -0.002501 -0.002182 -0.001862 -0.001555 -0.001272 -0.001018 -0.000796 -0.000609 -0.000454 -0.000329 -0.000230 -0.000155 -0.000099 -0.000058 -0.000029 -0.000009 0.000004 0.000013 0.000018 0.000021 0.000022 0.000022 0.000021 0.000019 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000012 0.000016 0.000019 0.000023 0.000026 0.000030 0.000032 0.000033 0.000031 0.000026 0.000015 -0.000003 -0.000031 -0.000072 -0.000129 -0.000206 -0.000306 -0.000431 -0.000587 -0.000773 -0.000992 -0.001242 -0.001520 -0.001817 -0.002123 -0.002421 -0.002689 -0.002900 -0.003022 -0.003018 -0.002849 -0.002471 -0.001844 -0.000933 0.000290 0.001835 0.003691 0.005822 0.008160 0.010608 0.013040 0.015313 0.017280 0.018800 0.019759 0.020083 0.019752 0.018801 0.017324 0.015460 0.013384 0.011279 0.009316 0.007634 0.006320 0.005400 0.004846 0.004581 0.004506 0.004517 0.004535 0.004517 0.004470 0.004448 0.004538 0.004845 0.005465 0.006469 0.007878 0.009655 0.011704 0.013879 0.016001 0.017879 0.019336 0.020231 0.020478 0.020047 0.018972 0.017340 0.015275 0.012926 0.010446 0.007980 0.005648 0.003542 0.001724 0.000223 -0.000955 -0.001826 -0.002418 -0.002771 -0.002925 -0.002922 -0.002802 -0.002600 -0.002346 -0.002065 -0.001777 -0.001496 -0.001233 -0.000994 -0.000785 -0.000606 -0.000456 -0.000335 -0.000238 -0.000164 -0.000108 -0.000066 -0.000037 -0.000016 -0.000002 0.000008 0.000014 0.000017 0.000019 0.000020 0.000019 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000026 0.000029 0.000031 0.000031 0.000029 0.000024 0.000013 -0.000006 -0.000034 -0.000074 -0.000130 -0.000204 -0.000300 -0.000420 -0.000568 -0.000745 -0.000950 -0.001184 -0.001441 -0.001714 -0.001991 -0.002255 -0.002487 -0.002659 -0.002744 -0.002707 -0.002514 -0.002131 -0.001525 -0.000671 0.000443 0.001814 0.003416 0.005200 0.007086 0.008972 0.010736 0.012248 0.013383 0.014039 0.014149 0.013700 0.012733 0.011350 0.009704 0.007982 0.006385 0.005100 0.004276 0.003997 0.004272 0.005027 0.006117 0.007349 0.008510 0.009401 0.009873 0.009849 0.009338 0.008430 0.007285 0.006104 0.005097 0.004451 0.004302 0.004711 0.005659 0.007050 0.008724 0.010485 0.012126 0.013460 0.014338 0.014669 0.014423 0.013629 0.012367 0.010750 0.008910 0.006979 0.005076 0.003299 0.001720 0.000382 -0.000695 -0.001512 -0.002087 -0.002446 -0.002623 -0.002652 -0.002569 -0.002405 -0.002187 -0.001939 -0.001680 -0.001424 -0.001182 -0.000960 -0.000763 -0.000594 -0.000451 -0.000335 -0.000241 -0.000169 -0.000114 -0.000072 -0.000043 -0.000022 -0.000007 0.000003 0.000010 0.000014 0.000016 0.000017 0.000017 0.000016 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000014 0.000018 0.000021 0.000025 0.000027 0.000029 0.000030 0.000028 0.000022 0.000011 -0.000008 -0.000035 -0.000074 -0.000127 -0.000198 -0.000289 -0.000403 -0.000543 -0.000708 -0.000900 -0.001117 -0.001354 -0.001603 -0.001854 -0.002090 -0.002292 -0.002438 -0.002502 -0.002455 -0.002270 -0.001920 -0.001384 -0.000649 0.000284 0.001396 0.002648 0.003978 0.005298 0.006503 0.007480 0.008114 0.008310 0.008008 0.007193 0.005911 0.004272 0.002440 0.000626 -0.000939 -0.002031 -0.002464 -0.002118 -0.000965 0.000920 0.003363 0.006105 0.008834 0.011227 0.012992 0.013914 0.013881 0.012902 0.011107 0.008722 0.006044 0.003395 0.001078 -0.000658 -0.001650 -0.001838 -0.001267 -0.000068 0.001561 0.003388 0.005181 0.006734 0.007891 0.008558 0.008706 0.008362 0.007601 0.006527 0.005256 0.003901 0.002563 0.001322 0.000233 -0.000670 -0.001373 -0.001881 -0.002208 -0.002378 -0.002417 -0.002354 -0.002215 -0.002026 -0.001806 -0.001574 -0.001341 -0.001119 -0.000915 -0.000732 -0.000574 -0.000440 -0.000329 -0.000240 -0.000170 -0.000116 -0.000076 -0.000047 -0.000026 -0.000011 -0.000000 0.000007 0.000011 0.000014 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000013 0.000017 0.000020 0.000023 0.000026 0.000028 0.000028 0.000026 0.000020 0.000009 -0.000009 -0.000035 -0.000072 -0.000123 -0.000189 -0.000275 -0.000382 -0.000511 -0.000665 -0.000843 -0.001042 -0.001259 -0.001486 -0.001713 -0.001925 -0.002105 -0.002234 -0.002290 -0.002252 -0.002098 -0.001810 -0.001379 -0.000805 -0.000100 0.000702 0.001550 0.002371 0.003072 0.003551 0.003702 0.003432 0.002677 0.001417 -0.000310 -0.002400 -0.004685 -0.006938 -0.008902 -0.010308 -0.010915 -0.010543 -0.009105 -0.006626 -0.003259 0.000728 0.004972 0.009058 0.012562 0.015114 0.016438 0.016392 0.014986 0.012383 0.008870 0.004826 0.000674 -0.003179 -0.006380 -0.008676 -0.009931 -0.010135 -0.009394 -0.007901 -0.005905 -0.003677 -0.001472 0.000496 0.002072 0.003170 0.003767 0.003898 0.003637 0.003080 0.002332 0.001492 0.000647 -0.000139 -0.000820 -0.001368 -0.001773 -0.002039 -0.002178 -0.002209 -0.002153 -0.002030 -0.001863 -0.001667 -0.001458 -0.001248 -0.001047 -0.000860 -0.000692 -0.000545 -0.000421 -0.000318 -0.000234 -0.000168 -0.000116 -0.000078 -0.000049 -0.000028 -0.000014 -0.000003 0.000004 0.000008 0.000011 0.000012 0.000013 0.000012 0.000012 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000015 0.000019 0.000022 0.000024 0.000026 0.000026 0.000024 0.000018 0.000008 -0.000009 -0.000034 -0.000069 -0.000116 -0.000178 -0.000257 -0.000355 -0.000474 -0.000615 -0.000778 -0.000960 -0.001157 -0.001362 -0.001567 -0.001757 -0.001920 -0.002039 -0.002097 -0.002079 -0.001970 -0.001762 -0.001455 -0.001059 -0.000600 -0.000121 0.000316 0.000630 0.000729 0.000512 -0.000113 -0.001218 -0.002837 -0.004953 -0.007482 -0.010270 -0.013099 -0.015697 -0.017768 -0.019020 -0.019201 -0.018144 -0.015790 -0.012215 -0.007635 -0.002395 0.003059 0.008230 0.012619 0.015793 0.017432 0.017370 0.015619 0.012365 0.007943 0.002797 -0.002576 -0.007683 -0.012092 -0.015472 -0.017625 -0.018495 -0.018157 -0.016797 -0.014675 -0.012085 -0.009323 -0.006647 -0.004264 -0.002307 -0.000845 0.000120 0.000631 0.000765 0.000615 0.000278 -0.000161 -0.000628 -0.001067 -0.001439 -0.001724 -0.001912 -0.002007 -0.002018 -0.001959 -0.001847 -0.001695 -0.001520 -0.001334 -0.001146 -0.000964 -0.000795 -0.000643 -0.000509 -0.000395 -0.000300 -0.000223 -0.000161 -0.000113 -0.000076 -0.000049 -0.000030 -0.000015 -0.000006 0.000001 0.000005 0.000008 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000023 0.000024 0.000024 0.000022 0.000017 0.000007 -0.000009 -0.000032 -0.000064 -0.000107 -0.000163 -0.000235 -0.000324 -0.000432 -0.000559 -0.000706 -0.000870 -0.001047 -0.001231 -0.001414 -0.001585 -0.001733 -0.001845 -0.001910 -0.001916 -0.001857 -0.001732 -0.001549 -0.001327 -0.001101 -0.000921 -0.000856 -0.000989 -0.001412 -0.002217 -0.003484 -0.005264 -0.007567 -0.010342 -0.013471 -0.016765 -0.019971 -0.022789 -0.024900 -0.026002 -0.025846 -0.024277 -0.021265 -0.016923 -0.011515 -0.005436 0.000817 0.006693 0.011652 0.015221 0.017055 0.016977 0.014997 0.011317 0.006297 0.000421 -0.005769 -0.011729 -0.016971 -0.021116 -0.023921 -0.025291 -0.025277 -0.024050 -0.021869 -0.019043 -0.015886 -0.012688 -0.009689 -0.007060 -0.004904 -0.003255 -0.002096 -0.001369 -0.000994 -0.000884 -0.000951 -0.001119 -0.001327 -0.001528 -0.001690 -0.001798 -0.001844 -0.001831 -0.001765 -0.001659 -0.001522 -0.001365 -0.001200 -0.001033 -0.000872 -0.000722 -0.000586 -0.000466 -0.000364 -0.000278 -0.000207 -0.000151 -0.000107 -0.000073 -0.000048 -0.000029 -0.000016 -0.000007 -0.000001 0.000003 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000020 0.000022 0.000022 0.000020 0.000015 0.000006 -0.000008 -0.000029 -0.000057 -0.000096 -0.000146 -0.000210 -0.000289 -0.000384 -0.000497 -0.000627 -0.000772 -0.000928 -0.001091 -0.001252 -0.001404 -0.001538 -0.001644 -0.001715 -0.001745 -0.001731 -0.001681 -0.001606 -0.001532 -0.001499 -0.001561 -0.001788 -0.002262 -0.003070 -0.004293 -0.005999 -0.008222 -0.010950 -0.014111 -0.017566 -0.021108 -0.024467 -0.027338 -0.029398 -0.030351 -0.029961 -0.028092 -0.024736 -0.020028 -0.014255 -0.007834 -0.001278 0.004850 0.010000 0.013694 0.015584 0.015490 0.013425 0.009589 0.004349 -0.001807 -0.008326 -0.014648 -0.020271 -0.024793 -0.027947 -0.029617 -0.029830 -0.028741 -0.026597 -0.023700 -0.020369 -0.016903 -0.013556 -0.010520 -0.007919 -0.005810 -0.004197 -0.003039 -0.002271 -0.001813 -0.001584 -0.001508 -0.001522 -0.001576 -0.001632 -0.001668 -0.001669 -0.001634 -0.001563 -0.001462 -0.001338 -0.001201 -0.001056 -0.000911 -0.000770 -0.000640 -0.000521 -0.000416 -0.000326 -0.000250 -0.000188 -0.000138 -0.000098 -0.000068 -0.000045 -0.000029 -0.000017 -0.000008 -0.000003 0.000001 0.000003 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000018 0.000019 0.000019 0.000018 0.000013 0.000006 -0.000007 -0.000025 -0.000050 -0.000084 -0.000127 -0.000182 -0.000250 -0.000333 -0.000430 -0.000542 -0.000667 -0.000802 -0.000942 -0.001081 -0.001213 -0.001331 -0.001429 -0.001502 -0.001548 -0.001569 -0.001574 -0.001579 -0.001612 -0.001713 -0.001937 -0.002349 -0.003024 -0.004042 -0.005473 -0.007370 -0.009754 -0.012599 -0.015824 -0.019284 -0.022772 -0.026028 -0.028757 -0.030658 -0.031457 -0.030944 -0.029003 -0.025639 -0.020999 -0.015364 -0.009138 -0.002812 0.003078 0.008014 0.011544 0.013341 0.013237 0.011242 0.007547 0.002495 -0.003451 -0.009767 -0.015922 -0.021433 -0.025910 -0.029087 -0.030840 -0.031181 -0.030242 -0.028247 -0.025476 -0.022228 -0.018790 -0.015411 -0.012284 -0.009539 -0.007246 -0.005420 -0.004037 -0.003045 -0.002375 -0.001954 -0.001713 -0.001592 -0.001538 -0.001516 -0.001497 -0.001466 -0.001416 -0.001343 -0.001250 -0.001143 -0.001024 -0.000902 -0.000779 -0.000660 -0.000550 -0.000449 -0.000360 -0.000284 -0.000219 -0.000165 -0.000122 -0.000088 -0.000061 -0.000042 -0.000027 -0.000017 -0.000009 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000016 0.000017 0.000015 0.000012 0.000005 -0.000006 -0.000021 -0.000042 -0.000070 -0.000107 -0.000152 -0.000209 -0.000278 -0.000359 -0.000452 -0.000556 -0.000668 -0.000785 -0.000900 -0.001011 -0.001110 -0.001196 -0.001264 -0.001316 -0.001355 -0.001391 -0.001441 -0.001531 -0.001699 -0.001991 -0.002467 -0.003191 -0.004229 -0.005640 -0.007464 -0.009711 -0.012351 -0.015304 -0.018436 -0.021560 -0.024444 -0.026831 -0.028459 -0.029096 -0.028563 -0.026770 -0.023733 -0.019586 -0.014582 -0.009079 -0.003508 0.001666 0.005990 0.009074 0.010635 0.010527 0.008759 0.005497 0.001040 -0.004212 -0.009802 -0.015265 -0.020176 -0.024190 -0.027069 -0.028695 -0.029070 -0.028300 -0.026574 -0.024133 -0.021237 -0.018139 -0.015059 -0.012173 -0.009603 -0.007418 -0.005641 -0.004257 -0.003227 -0.002495 -0.002002 -0.001687 -0.001497 -0.001386 -0.001319 -0.001271 -0.001224 -0.001169 -0.001102 -0.001022 -0.000933 -0.000837 -0.000737 -0.000638 -0.000542 -0.000453 -0.000372 -0.000299 -0.000237 -0.000184 -0.000140 -0.000105 -0.000076 -0.000054 -0.000038 -0.000025 -0.000017 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000012 0.000013 0.000014 0.000013 0.000010 0.000004 -0.000004 -0.000017 -0.000034 -0.000056 -0.000085 -0.000121 -0.000166 -0.000220 -0.000284 -0.000358 -0.000440 -0.000529 -0.000620 -0.000711 -0.000797 -0.000875 -0.000943 -0.000999 -0.001046 -0.001086 -0.001128 -0.001187 -0.001284 -0.001449 -0.001720 -0.002143 -0.002769 -0.003648 -0.004824 -0.006325 -0.008157 -0.010291 -0.012660 -0.015156 -0.017628 -0.019894 -0.021752 -0.023001 -0.023461 -0.023000 -0.021553 -0.019137 -0.015862 -0.011931 -0.007622 -0.003271 0.000758 0.004118 0.006507 0.007705 0.007602 0.006204 0.003641 0.000142 -0.003980 -0.008372 -0.012671 -0.016546 -0.019725 -0.022019 -0.023332 -0.023658 -0.023079 -0.021737 -0.019819 -0.017527 -0.015057 -0.012587 -0.010254 -0.008159 -0.006359 -0.004877 -0.003705 -0.002816 -0.002169 -0.001719 -0.001420 -0.001230 -0.001111 -0.001037 -0.000984 -0.000938 -0.000891 -0.000838 -0.000777 -0.000709 -0.000637 -0.000563 -0.000489 -0.000417 -0.000350 -0.000289 -0.000234 -0.000187 -0.000147 -0.000113 -0.000086 -0.000064 -0.000047 -0.000034 -0.000024 -0.000017 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000008 0.000004 -0.000003 -0.000012 -0.000024 -0.000041 -0.000062 -0.000088 -0.000121 -0.000160 -0.000207 -0.000260 -0.000320 -0.000384 -0.000449 -0.000513 -0.000573 -0.000627 -0.000673 -0.000710 -0.000740 -0.000766 -0.000793 -0.000831 -0.000893 -0.000999 -0.001174 -0.001448 -0.001855 -0.002427 -0.003192 -0.004169 -0.005359 -0.006743 -0.008276 -0.009885 -0.011473 -0.012922 -0.014101 -0.014883 -0.015156 -0.014837 -0.013888 -0.012326 -0.010223 -0.007710 -0.004966 -0.002205 0.000346 0.002465 0.003963 0.004702 0.004613 0.003700 0.002047 -0.000202 -0.002848 -0.005667 -0.008429 -0.010921 -0.012970 -0.014452 -0.015304 -0.015522 -0.015155 -0.014293 -0.013055 -0.011571 -0.009968 -0.008358 -0.006834 -0.005458 -0.004270 -0.003286 -0.002502 -0.001902 -0.001462 -0.001152 -0.000944 -0.000810 -0.000728 -0.000677 -0.000642 -0.000614 -0.000585 -0.000553 -0.000516 -0.000474 -0.000429 -0.000382 -0.000334 -0.000287 -0.000243 -0.000203 -0.000166 -0.000135 -0.000108 -0.000086 -0.000067 -0.000052 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000003 -0.000001 -0.000007 -0.000015 -0.000025 -0.000038 -0.000054 -0.000074 -0.000098 -0.000126 -0.000160 -0.000196 -0.000235 -0.000274 -0.000310 -0.000342 -0.000369 -0.000389 -0.000403 -0.000410 -0.000411 -0.000408 -0.000404 -0.000403 -0.000413 -0.000444 -0.000507 -0.000616 -0.000786 -0.001027 -0.001348 -0.001751 -0.002226 -0.002759 -0.003321 -0.003875 -0.004377 -0.004781 -0.005040 -0.005117 -0.004985 -0.004635 -0.004075 -0.003335 -0.002463 -0.001520 -0.000581 0.000277 0.000980 0.001464 0.001685 0.001619 0.001269 0.000664 -0.000145 -0.001089 -0.002092 -0.003073 -0.003958 -0.004685 -0.005210 -0.005510 -0.005581 -0.005441 -0.005123 -0.004671 -0.004131 -0.003550 -0.002968 -0.002418 -0.001923 -0.001496 -0.001143 -0.000863 -0.000649 -0.000495 -0.000389 -0.000323 -0.000285 -0.000268 -0.000262 -0.000261 -0.000261 -0.000259 -0.000254 -0.000244 -0.000231 -0.000215 -0.000196 -0.000175 -0.000154 -0.000134 -0.000115 -0.000097 -0.000082 -0.000069 -0.000058 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000001 -0.000001 -0.000005 -0.000008 -0.000013 -0.000018 -0.000025 -0.000034 -0.000044 -0.000056 -0.000070 -0.000083 -0.000094 -0.000103 -0.000106 -0.000105 -0.000099 -0.000086 -0.000068 -0.000041 -0.000003 0.000049 0.000121 0.000219 0.000348 0.000516 0.000729 0.000994 0.001314 0.001692 0.002127 0.002613 0.003136 0.003676 0.004206 0.004693 0.005097 0.005378 0.005499 0.005427 0.005144 0.004649 0.003959 0.003115 0.002175 0.001211 0.000305 -0.000467 -0.001035 -0.001350 -0.001385 -0.001141 -0.000643 0.000060 0.000900 0.001803 0.002691 0.003495 0.004158 0.004642 0.004928 0.005015 0.004920 0.004668 0.004295 0.003841 0.003344 0.002838 0.002353 0.001911 0.001524 0.001199 0.000936 0.000729 0.000570 0.000448 0.000355 0.000283 0.000225 0.000177 0.000138 0.000104 0.000076 0.000052 0.000032 0.000015 0.000002 -0.000008 -0.000015 -0.000020 -0.000024 -0.000026 -0.000028 -0.000029 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000032 0.000040 0.000049 0.000059 0.000071 0.000087 0.000107 0.000131 0.000159 0.000192 0.000228 0.000271 0.000322 0.000389 0.000481 0.000613 0.000803 0.001072 0.001446 0.001950 0.002611 0.003449 0.004478 0.005696 0.007086 0.008604 0.010187 0.011747 0.013175 0.014350 0.015149 0.015461 0.015199 0.014315 0.012814 0.010760 0.008274 0.005533 0.002749 0.000153 -0.002029 -0.003602 -0.004426 -0.004425 -0.003603 -0.002039 0.000120 0.002680 0.005416 0.008099 0.010523 0.012516 0.013961 0.014801 0.015031 0.014702 0.013898 0.012732 0.011325 0.009799 0.008259 0.006794 0.005468 0.004318 0.003361 0.002594 0.002000 0.001555 0.001229 0.000994 0.000825 0.000700 0.000605 0.000530 0.000465 0.000408 0.000356 0.000306 0.000260 0.000217 0.000178 0.000143 0.000112 0.000084 0.000061 0.000040 0.000023 0.000009 -0.000003 -0.000011 -0.000017 -0.000020 -0.000021 -0.000021 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000010 0.000017 0.000026 0.000039 0.000055 0.000075 0.000098 0.000125 0.000155 0.000188 0.000226 0.000269 0.000316 0.000367 0.000421 0.000476 0.000533 0.000591 0.000657 0.000737 0.000848 0.001010 0.001252 0.001608 0.002121 0.002833 0.003789 0.005027 0.006570 0.008420 0.010551 0.012897 0.015359 0.017794 0.020030 0.021876 0.023134 0.023627 0.023216 0.021827 0.019468 0.016238 0.012332 0.008026 0.003656 -0.000413 -0.003825 -0.006274 -0.007537 -0.007497 -0.006162 -0.003657 -0.000215 0.003853 0.008193 0.012441 0.016270 0.019409 0.021674 0.022973 0.023307 0.022754 0.021456 0.019593 0.017362 0.014956 0.012543 0.010262 0.008209 0.006443 0.004986 0.003830 0.002948 0.002297 0.001831 0.001504 0.001275 0.001112 0.000990 0.000892 0.000806 0.000726 0.000649 0.000572 0.000498 0.000426 0.000359 0.000297 0.000240 0.000190 0.000145 0.000106 0.000073 0.000045 0.000023 0.000006 -0.000007 -0.000014 -0.000019 -0.000020 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 0.000002 0.000008 0.000016 0.000028 0.000044 0.000066 0.000093 0.000126 0.000165 0.000210 0.000261 0.000318 0.000381 0.000449 0.000523 0.000599 0.000676 0.000751 0.000821 0.000886 0.000950 0.001022 0.001120 0.001268 0.001503 0.001868 0.002419 0.003215 0.004315 0.005772 0.007623 0.009875 0.012500 0.015419 0.018506 0.021582 0.024427 0.026791 0.028420 0.029080 0.028590 0.026848 0.023861 0.019754 0.014772 0.009272 0.003684 -0.001520 -0.005883 -0.009008 -0.010607 -0.010530 -0.008787 -0.005542 -0.001097 0.004145 0.009723 0.015172 0.020064 0.024058 0.026917 0.028530 0.028902 0.028142 0.026440 0.024034 0.021179 0.018125 0.015088 0.012242 0.009706 0.007550 0.005795 0.004427 0.003404 0.002669 0.002160 0.001816 0.001585 0.001425 0.001307 0.001207 0.001115 0.001022 0.000926 0.000827 0.000727 0.000628 0.000533 0.000445 0.000364 0.000290 0.000225 0.000168 0.000120 0.000080 0.000047 0.000022 0.000004 -0.000009 -0.000016 -0.000019 -0.000020 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000007 -0.000004 0.000001 0.000009 0.000022 0.000039 0.000062 0.000092 0.000129 0.000175 0.000230 0.000294 0.000366 0.000446 0.000534 0.000629 0.000728 0.000828 0.000925 0.001014 0.001090 0.001150 0.001196 0.001234 0.001282 0.001366 0.001524 0.001807 0.002278 0.003007 0.004068 0.005528 0.007435 0.009808 0.012623 0.015802 0.019205 0.022635 0.025841 0.028539 0.030432 0.031247 0.030768 0.028871 0.025551 0.020944 0.015327 0.009101 0.002762 -0.003152 -0.008111 -0.011661 -0.013466 -0.013356 -0.011343 -0.007617 -0.002528 0.003458 0.009809 0.015988 0.021510 0.025985 0.029151 0.030889 0.031216 0.030269 0.028275 0.025514 0.022284 0.018871 0.015518 0.012418 0.009699 0.007429 0.005625 0.004258 0.003274 0.002602 0.002165 0.001895 0.001730 0.001624 0.001544 0.001469 0.001387 0.001292 0.001185 0.001067 0.000945 0.000821 0.000700 0.000586 0.000481 0.000386 0.000301 0.000227 0.000164 0.000111 0.000069 0.000037 0.000013 -0.000003 -0.000013 -0.000018 -0.000020 -0.000019 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000012 -0.000012 -0.000010 -0.000007 0.000000 0.000011 0.000027 0.000049 0.000078 0.000116 0.000165 0.000224 0.000294 0.000376 0.000469 0.000573 0.000686 0.000806 0.000930 0.001053 0.001169 0.001268 0.001344 0.001389 0.001400 0.001380 0.001343 0.001311 0.001324 0.001431 0.001701 0.002210 0.003042 0.004275 0.005973 0.008169 0.010852 0.013954 0.017341 0.020816 0.024119 0.026953 0.029000 0.029963 0.029602 0.027771 0.024451 0.019770 0.014010 0.007585 0.001016 -0.005128 -0.010290 -0.013982 -0.015852 -0.015716 -0.013589 -0.009675 -0.004348 0.001896 0.008492 0.014876 0.020537 0.025074 0.028222 0.029870 0.030056 0.028940 0.026774 0.023864 0.020529 0.017067 0.013732 0.010712 0.008129 0.006042 0.004449 0.003309 0.002552 0.002093 0.001850 0.001744 0.001714 0.001712 0.001706 0.001679 0.001623 0.001537 0.001426 0.001295 0.001152 0.001005 0.000860 0.000721 0.000592 0.000475 0.000371 0.000281 0.000204 0.000140 0.000089 0.000050 0.000021 0.000002 -0.000011 -0.000017 -0.000020 -0.000020 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000016 -0.000014 -0.000009 -0.000001 0.000012 0.000031 0.000058 0.000093 0.000140 0.000198 0.000269 0.000355 0.000455 0.000569 0.000696 0.000835 0.000981 0.001131 0.001277 0.001410 0.001518 0.001589 0.001612 0.001576 0.001480 0.001329 0.001142 0.000950 0.000802 0.000763 0.000913 0.001342 0.002138 0.003380 0.005118 0.007363 0.010068 0.013123 0.016346 0.019493 0.022274 0.024372 0.025483 0.025353 0.023817 0.020836 0.016514 0.011110 0.005023 -0.001246 -0.007136 -0.012097 -0.015648 -0.017438 -0.017286 -0.015207 -0.011406 -0.006256 -0.000251 0.006053 0.012102 0.017402 0.021572 0.024370 0.025712 0.025655 0.024382 0.022159 0.019299 0.016120 0.012912 0.009912 0.007293 0.005152 0.003524 0.002387 0.001682 0.001322 0.001214 0.001269 0.001408 0.001571 0.001713 0.001811 0.001851 0.001834 0.001765 0.001654 0.001512 0.001351 0.001181 0.001012 0.000848 0.000697 0.000559 0.000436 0.000330 0.000240 0.000166 0.000107 0.000062 0.000028 0.000005 -0.000009 -0.000017 -0.000021 -0.000021 -0.000020 -0.000018 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000019 -0.000019 -0.000017 -0.000012 -0.000002 0.000013 0.000035 0.000066 0.000107 0.000161 0.000228 0.000312 0.000412 0.000530 0.000665 0.000816 0.000981 0.001154 0.001331 0.001501 0.001652 0.001770 0.001837 0.001834 0.001748 0.001566 0.001286 0.000917 0.000482 0.000022 -0.000402 -0.000715 -0.000823 -0.000631 -0.000046 0.001005 0.002557 0.004597 0.007048 0.009767 0.012542 0.015109 0.017172 0.018436 0.018645 0.017618 0.015289 0.011726 0.007143 0.001887 -0.003588 -0.008775 -0.013164 -0.016311 -0.017888 -0.017730 -0.015851 -0.012445 -0.007861 -0.002556 0.002955 0.008169 0.012645 0.016051 0.018193 0.019023 0.018629 0.017207 0.015025 0.012386 0.009589 0.006894 0.004504 0.002555 0.001110 0.000170 -0.000312 -0.000419 -0.000249 0.000096 0.000526 0.000965 0.001358 0.001671 0.001888 0.002006 0.002033 0.001983 0.001874 0.001722 0.001543 0.001351 0.001157 0.000969 0.000794 0.000636 0.000496 0.000375 0.000273 0.000189 0.000122 0.000071 0.000034 0.000008 -0.000008 -0.000018 -0.000022 -0.000023 -0.000022 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000021 -0.000023 -0.000023 -0.000021 -0.000015 -0.000004 0.000013 0.000038 0.000073 0.000119 0.000179 0.000256 0.000351 0.000465 0.000600 0.000756 0.000931 0.001122 0.001324 0.001529 0.001726 0.001899 0.002030 0.002097 0.002074 0.001941 0.001677 0.001268 0.000713 0.000024 -0.000770 -0.001617 -0.002448 -0.003172 -0.003687 -0.003887 -0.003680 -0.002997 -0.001813 -0.000159 0.001869 0.004110 0.006344 0.008310 0.009737 0.010375 0.010034 0.008616 0.006142 0.002762 -0.001251 -0.005526 -0.009634 -0.013141 -0.015664 -0.016920 -0.016766 -0.015216 -0.012443 -0.008749 -0.004533 -0.000231 0.003732 0.006999 0.009313 0.010547 0.010699 0.009888 0.008318 0.006251 0.003965 0.001719 -0.000270 -0.001850 -0.002935 -0.003508 -0.003605 -0.003306 -0.002713 -0.001938 -0.001085 -0.000245 0.000516 0.001151 0.001640 0.001976 0.002169 0.002238 0.002205 0.002095 0.001930 0.001730 0.001514 0.001295 0.001083 0.000885 0.000706 0.000549 0.000414 0.000300 0.000208 0.000134 0.000078 0.000038 0.000010 -0.000008 -0.000019 -0.000024 -0.000025 -0.000024 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000026 -0.000026 -0.000024 -0.000018 -0.000006 0.000013 0.000040 0.000078 0.000129 0.000195 0.000280 0.000385 0.000513 0.000664 0.000841 0.001040 0.001258 0.001490 0.001726 0.001953 0.002153 0.002305 0.002380 0.002350 0.002183 0.001853 0.001334 0.000613 -0.000312 -0.001424 -0.002686 -0.004034 -0.005385 -0.006633 -0.007664 -0.008363 -0.008630 -0.008397 -0.007645 -0.006412 -0.004799 -0.002971 -0.001139 0.000458 0.001588 0.002052 0.001724 0.000568 -0.001340 -0.003822 -0.006606 -0.009370 -0.011774 -0.013518 -0.014375 -0.014234 -0.013109 -0.011140 -0.008572 -0.005722 -0.002928 -0.000509 0.001280 0.002277 0.002429 0.001792 0.000510 -0.001204 -0.003109 -0.004963 -0.006555 -0.007729 -0.008391 -0.008515 -0.008133 -0.007324 -0.006200 -0.004882 -0.003491 -0.002134 -0.000894 0.000173 0.001033 0.001678 0.002117 0.002370 0.002468 0.002442 0.002322 0.002139 0.001915 0.001673 0.001427 0.001189 0.000968 0.000770 0.000595 0.000447 0.000323 0.000222 0.000143 0.000083 0.000040 0.000010 -0.000010 -0.000021 -0.000026 -0.000028 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000028 -0.000029 -0.000030 -0.000027 -0.000020 -0.000008 0.000012 0.000041 0.000082 0.000136 0.000208 0.000299 0.000414 0.000554 0.000721 0.000917 0.001140 0.001386 0.001649 0.001919 0.002181 0.002415 0.002596 0.002694 0.002673 0.002498 0.002130 0.001537 0.000691 -0.000421 -0.001799 -0.003416 -0.005224 -0.007144 -0.009075 -0.010893 -0.012465 -0.013664 -0.014378 -0.014536 -0.014116 -0.013156 -0.011757 -0.010076 -0.008308 -0.006665 -0.005346 -0.004507 -0.004238 -0.004546 -0.005352 -0.006500 -0.007783 -0.008971 -0.009854 -0.010275 -0.010154 -0.009506 -0.008435 -0.007119 -0.005780 -0.004645 -0.003916 -0.003734 -0.004157 -0.005159 -0.006630 -0.008396 -0.010249 -0.011969 -0.013361 -0.014272 -0.014608 -0.014342 -0.013507 -0.012189 -0.010507 -0.008601 -0.006611 -0.004663 -0.002860 -0.001277 0.000042 0.001079 0.001840 0.002347 0.002633 0.002739 0.002702 0.002562 0.002351 0.002098 0.001825 0.001551 0.001287 0.001043 0.000825 0.000635 0.000474 0.000340 0.000233 0.000149 0.000086 0.000040 0.000008 -0.000012 -0.000024 -0.000029 -0.000031 -0.000030 -0.000027 -0.000024 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000032 -0.000032 -0.000030 -0.000023 -0.000010 0.000010 0.000041 0.000084 0.000141 0.000217 0.000315 0.000437 0.000588 0.000770 0.000984 0.001229 0.001502 0.001797 0.002104 0.002405 0.002681 0.002904 0.003041 0.003053 0.002898 0.002533 0.001915 0.001007 -0.000219 -0.001775 -0.003649 -0.005807 -0.008179 -0.010669 -0.013149 -0.015475 -0.017492 -0.019054 -0.020041 -0.020373 -0.020027 -0.019039 -0.017509 -0.015586 -0.013456 -0.011312 -0.009336 -0.007669 -0.006398 -0.005544 -0.005063 -0.004867 -0.004839 -0.004863 -0.004849 -0.004754 -0.004592 -0.004428 -0.004371 -0.004544 -0.005065 -0.006012 -0.007412 -0.009226 -0.011346 -0.013614 -0.015836 -0.017807 -0.019340 -0.020287 -0.020554 -0.020113 -0.019000 -0.017306 -0.015165 -0.012732 -0.010171 -0.007632 -0.005245 -0.003106 -0.001278 0.000208 0.001349 0.002166 0.002693 0.002975 0.003059 0.002992 0.002816 0.002568 0.002278 0.001970 0.001665 0.001374 0.001107 0.000870 0.000666 0.000494 0.000352 0.000239 0.000152 0.000086 0.000038 0.000006 -0.000015 -0.000027 -0.000033 -0.000035 -0.000033 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000029 -0.000032 -0.000034 -0.000035 -0.000032 -0.000026 -0.000013 0.000008 0.000039 0.000083 0.000143 0.000222 0.000324 0.000454 0.000614 0.000808 0.001038 0.001305 0.001605 0.001932 0.002276 0.002621 0.002946 0.003223 0.003417 0.003487 0.003388 0.003071 0.002488 0.001592 0.000345 -0.001278 -0.003280 -0.005638 -0.008296 -0.011164 -0.014117 -0.017003 -0.019650 -0.021885 -0.023547 -0.024506 -0.024684 -0.024058 -0.022672 -0.020631 -0.018088 -0.015231 -0.012258 -0.009353 -0.006671 -0.004323 -0.002372 -0.000836 0.000297 0.001054 0.001460 0.001526 0.001239 0.000569 -0.000524 -0.002074 -0.004090 -0.006544 -0.009356 -0.012396 -0.015492 -0.018443 -0.021041 -0.023093 -0.024446 -0.024999 -0.024715 -0.023626 -0.021823 -0.019449 -0.016676 -0.013687 -0.010661 -0.007755 -0.005095 -0.002767 -0.000824 0.000721 0.001877 0.002677 0.003168 0.003401 0.003432 0.003310 0.003081 0.002783 0.002450 0.002104 0.001766 0.001448 0.001159 0.000905 0.000688 0.000506 0.000358 0.000241 0.000150 0.000083 0.000034 0.000001 -0.000020 -0.000032 -0.000037 -0.000038 -0.000037 -0.000034 -0.000030 -0.000026 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000031 -0.000034 -0.000037 -0.000037 -0.000035 -0.000028 -0.000016 0.000005 0.000036 0.000081 0.000142 0.000223 0.000328 0.000463 0.000630 0.000835 0.001079 0.001364 0.001688 0.002047 0.002430 0.002822 0.003203 0.003544 0.003812 0.003965 0.003957 0.003737 0.003251 0.002447 0.001279 -0.000288 -0.002269 -0.004656 -0.007404 -0.010434 -0.013628 -0.016834 -0.019872 -0.022551 -0.024682 -0.026100 -0.026678 -0.026347 -0.025101 -0.023002 -0.020174 -0.016790 -0.013056 -0.009188 -0.005392 -0.001854 0.001280 0.003899 0.005928 0.007317 0.008039 0.008074 0.007413 0.006057 0.004023 0.001356 -0.001865 -0.005518 -0.009438 -0.013426 -0.017256 -0.020702 -0.023550 -0.025626 -0.026807 -0.027037 -0.026331 -0.024768 -0.022488 -0.019666 -0.016504 -0.013203 -0.009947 -0.006891 -0.004152 -0.001807 0.000108 0.001590 0.002663 0.003370 0.003764 0.003904 0.003848 0.003647 0.003349 0.002992 0.002609 0.002222 0.001850 0.001505 0.001196 0.000927 0.000699 0.000510 0.000357 0.000237 0.000145 0.000077 0.000029 -0.000004 -0.000025 -0.000036 -0.000042 -0.000042 -0.000041 -0.000037 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000022 -0.000025 -0.000029 -0.000033 -0.000036 -0.000039 -0.000040 -0.000038 -0.000032 -0.000020 0.000001 0.000031 0.000076 0.000137 0.000219 0.000326 0.000463 0.000636 0.000848 0.001103 0.001404 0.001750 0.002137 0.002558 0.002998 0.003439 0.003854 0.004210 0.004469 0.004583 0.004503 0.004173 0.003539 0.002549 0.001160 -0.000653 -0.002891 -0.005526 -0.008491 -0.011678 -0.014943 -0.018110 -0.020980 -0.023353 -0.025039 -0.025882 -0.025774 -0.024673 -0.022603 -0.019657 -0.015993 -0.011812 -0.007345 -0.002834 0.001490 0.005417 0.008772 0.011412 0.013234 0.014168 0.014174 0.013244 0.011405 0.008719 0.005287 0.001258 -0.003182 -0.007808 -0.012373 -0.016623 -0.020317 -0.023249 -0.025265 -0.026275 -0.026261 -0.025277 -0.023439 -0.020916 -0.017907 -0.014625 -0.011275 -0.008039 -0.005061 -0.002448 -0.000259 0.001481 0.002781 0.003677 0.004216 0.004458 0.004463 0.004289 0.003989 0.003608 0.003184 0.002746 0.002317 0.001912 0.001543 0.001216 0.000934 0.000697 0.000503 0.000348 0.000227 0.000136 0.000068 0.000021 -0.000011 -0.000031 -0.000042 -0.000046 -0.000046 -0.000044 -0.000040 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000038 -0.000041 -0.000042 -0.000041 -0.000035 -0.000024 -0.000005 0.000024 0.000067 0.000128 0.000209 0.000317 0.000455 0.000630 0.000846 0.001109 0.001422 0.001786 0.002199 0.002654 0.003141 0.003642 0.004135 0.004589 0.004968 0.005230 0.005326 0.005202 0.004803 0.004076 0.002975 0.001465 -0.000464 -0.002796 -0.005479 -0.008422 -0.011495 -0.014534 -0.017348 -0.019737 -0.021505 -0.022480 -0.022534 -0.021596 -0.019661 -0.016797 -0.013137 -0.008871 -0.004227 0.000542 0.005183 0.009454 0.013141 0.016066 0.018089 0.019116 0.019095 0.018022 0.015938 0.012934 0.009150 0.004769 0.000018 -0.004850 -0.009567 -0.013873 -0.017531 -0.020353 -0.022208 -0.023036 -0.022849 -0.021727 -0.019809 -0.017277 -0.014337 -0.011197 -0.008055 -0.005079 -0.002397 -0.000097 0.001774 0.003207 0.004220 0.004854 0.005163 0.005206 0.005042 0.004729 0.004315 0.003843 0.003347 0.002854 0.002382 0.001947 0.001556 0.001215 0.000924 0.000682 0.000486 0.000331 0.000211 0.000121 0.000056 0.000010 -0.000020 -0.000038 -0.000047 -0.000051 -0.000050 -0.000047 -0.000042 -0.000037 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000035 -0.000039 -0.000042 -0.000044 -0.000044 -0.000040 -0.000030 -0.000013 0.000015 0.000056 0.000115 0.000194 0.000300 0.000437 0.000611 0.000829 0.001096 0.001416 0.001793 0.002225 0.002710 0.003239 0.003798 0.004368 0.004923 0.005431 0.005854 0.006148 0.006263 0.006148 0.005750 0.005020 0.003921 0.002434 0.000562 -0.001657 -0.004154 -0.006817 -0.009505 -0.012045 -0.014252 -0.015938 -0.016934 -0.017103 -0.016361 -0.014683 -0.012110 -0.008753 -0.004777 -0.000392 0.004161 0.008634 0.012782 0.016386 0.019254 0.021238 0.022236 0.022194 0.021108 0.019029 0.016058 0.012347 0.008090 0.003520 -0.001110 -0.005541 -0.009526 -0.012854 -0.015359 -0.016939 -0.017560 -0.017254 -0.016116 -0.014290 -0.011957 -0.009309 -0.006542 -0.003831 -0.001320 0.000884 0.002712 0.004135 0.005155 0.005798 0.006109 0.006142 0.005954 0.005601 0.005135 0.004600 0.004035 0.003467 0.002920 0.002411 0.001949 0.001542 0.001191 0.000895 0.000652 0.000458 0.000305 0.000189 0.000102 0.000040 -0.000002 -0.000030 -0.000046 -0.000053 -0.000055 -0.000054 -0.000049 -0.000044 -0.000038 -0.000032 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000032 -0.000036 -0.000040 -0.000044 -0.000047 -0.000048 -0.000045 -0.000037 -0.000021 0.000004 0.000042 0.000098 0.000174 0.000276 0.000409 0.000580 0.000796 0.001061 0.001384 0.001767 0.002213 0.002720 0.003283 0.003892 0.004533 0.005184 0.005819 0.006406 0.006906 0.007276 0.007469 0.007436 0.007130 0.006513 0.005557 0.004257 0.002632 0.000733 -0.001357 -0.003521 -0.005619 -0.007490 -0.008969 -0.009904 -0.010164 -0.009662 -0.008361 -0.006284 -0.003512 -0.000180 0.003536 0.007429 0.011278 0.014867 0.017994 0.020487 0.022209 0.023065 0.023006 0.022033 0.020195 0.017587 0.014350 0.010663 0.006736 0.002793 -0.000940 -0.004253 -0.006969 -0.008960 -0.010150 -0.010528 -0.010136 -0.009073 -0.007473 -0.005498 -0.003319 -0.001101 0.001012 0.002905 0.004497 0.005742 0.006627 0.007164 0.007387 0.007339 0.007072 0.006640 0.006091 0.005471 0.004818 0.004163 0.003531 0.002938 0.002397 0.001916 0.001498 0.001142 0.000847 0.000608 0.000417 0.000270 0.000160 0.000079 0.000021 -0.000017 -0.000041 -0.000054 -0.000060 -0.000060 -0.000057 -0.000052 -0.000046 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000032 -0.000037 -0.000042 -0.000046 -0.000050 -0.000051 -0.000050 -0.000044 -0.000031 -0.000009 0.000026 0.000077 0.000148 0.000244 0.000371 0.000536 0.000745 0.001005 0.001324 0.001707 0.002157 0.002677 0.003264 0.003912 0.004612 0.005346 0.006096 0.006835 0.007533 0.008152 0.008653 0.008992 0.009127 0.009018 0.008635 0.007963 0.007005 0.005790 0.004374 0.002838 0.001291 -0.000146 -0.001340 -0.002164 -0.002509 -0.002295 -0.001482 -0.000075 0.001872 0.004263 0.006966 0.009823 0.012666 0.015327 0.017649 0.019498 0.020769 0.021388 0.021320 0.020568 0.019170 0.017205 0.014782 0.012041 0.009144 0.006265 0.003575 0.001230 -0.000640 -0.001947 -0.002645 -0.002737 -0.002273 -0.001338 -0.000049 0.001462 0.003061 0.004620 0.006033 0.007219 0.008125 0.008731 0.009037 0.009065 0.008850 0.008437 0.007872 0.007200 0.006465 0.005703 0.004943 0.004211 0.003525 0.002897 0.002335 0.001843 0.001422 0.001069 0.000780 0.000548 0.000366 0.000227 0.000124 0.000050 -0.000001 -0.000034 -0.000053 -0.000063 -0.000066 -0.000065 -0.000060 -0.000054 -0.000047 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000020 -0.000023 -0.000027 -0.000032 -0.000037 -0.000042 -0.000048 -0.000052 -0.000055 -0.000055 -0.000051 -0.000041 -0.000023 0.000007 0.000053 0.000117 0.000206 0.000324 0.000479 0.000678 0.000928 0.001236 0.001610 0.002056 0.002577 0.003175 0.003847 0.004587 0.005386 0.006230 0.007098 0.007969 0.008812 0.009596 0.010284 0.010839 0.011223 0.011405 0.011361 0.011080 0.010569 0.009855 0.008986 0.008030 0.007069 0.006194 0.005495 0.005056 0.004939 0.005182 0.005791 0.006742 0.007978 0.009420 0.010973 0.012534 0.014000 0.015278 0.016289 0.016972 0.017288 0.017217 0.016765 0.015956 0.014838 0.013476 0.011953 0.010367 0.008821 0.007419 0.006253 0.005396 0.004895 0.004768 0.004997 0.005539 0.006324 0.007266 0.008270 0.009244 0.010104 0.010785 0.011243 0.011455 0.011420 0.011155 0.010689 0.010058 0.009302 0.008463 0.007578 0.006680 0.005798 0.004953 0.004163 0.003440 0.002791 0.002221 0.001729 0.001314 0.000971 0.000693 0.000474 0.000304 0.000177 0.000084 0.000019 -0.000025 -0.000052 -0.000067 -0.000073 -0.000073 -0.000069 -0.000063 -0.000055 -0.000047 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000043 -0.000049 -0.000054 -0.000058 -0.000061 -0.000059 -0.000052 -0.000038 -0.000013 0.000026 0.000082 0.000161 0.000269 0.000411 0.000595 0.000829 0.001120 0.001478 0.001909 0.002419 0.003012 0.003689 0.004449 0.005286 0.006194 0.007158 0.008163 0.009188 0.010208 0.011194 0.012116 0.012939 0.013631 0.014162 0.014509 0.014660 0.014615 0.014386 0.014003 0.013504 0.012937 0.012354 0.011805 0.011329 0.010958 0.010707 0.010574 0.010546 0.010601 0.010708 0.010839 0.010967 0.011072 0.011139 0.011161 0.011138 0.011071 0.010965 0.010829 0.010672 0.010505 0.010347 0.010220 0.010148 0.010159 0.010276 0.010515 0.010880 0.011362 0.011938 0.012571 0.013214 0.013816 0.014325 0.014692 0.014880 0.014864 0.014636 0.014201 0.013579 0.012798 0.011892 0.010897 0.009849 0.008782 0.007725 0.006702 0.005732 0.004831 0.004007 0.003269 0.002617 0.002053 0.001574 0.001175 0.000849 0.000589 0.000387 0.000233 0.000119 0.000039 -0.000016 -0.000051 -0.000071 -0.000081 -0.000082 -0.000079 -0.000073 -0.000065 -0.000056 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000027 -0.000032 -0.000037 -0.000043 -0.000050 -0.000056 -0.000062 -0.000066 -0.000067 -0.000063 -0.000053 -0.000034 -0.000003 0.000044 0.000112 0.000206 0.000332 0.000498 0.000710 0.000979 0.001311 0.001717 0.002202 0.002773 0.003435 0.004190 0.005036 0.005972 0.006990 0.008081 0.009231 0.010423 0.011636 0.012845 0.014020 0.015130 0.016141 0.017021 0.017739 0.018272 0.018603 0.018722 0.018630 0.018331 0.017837 0.017163 0.016326 0.015346 0.014241 0.013033 0.011748 0.010416 0.009074 0.007767 0.006545 0.005464 0.004577 0.003932 0.003568 0.003509 0.003761 0.004311 0.005131 0.006176 0.007395 0.008733 0.010137 0.011556 0.012946 0.014268 0.015487 0.016573 0.017496 0.018232 0.018760 0.019065 0.019134 0.018966 0.018563 0.017942 0.017125 0.016142 0.015029 0.013824 0.012565 0.011285 0.010016 0.008784 0.007609 0.006508 0.005491 0.004567 0.003739 0.003008 0.002374 0.001832 0.001379 0.001006 0.000706 0.000470 0.000289 0.000154 0.000057 -0.000009 -0.000053 -0.000078 -0.000091 -0.000095 -0.000092 -0.000085 -0.000077 -0.000067 -0.000057 -0.000048 -0.000040 -0.000033 -0.000026 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000044 -0.000051 -0.000058 -0.000065 -0.000071 -0.000075 -0.000075 -0.000069 -0.000056 -0.000033 0.000004 0.000059 0.000138 0.000245 0.000388 0.000575 0.000814 0.001113 0.001482 0.001929 0.002462 0.003088 0.003811 0.004635 0.005560 0.006586 0.007707 0.008917 0.010206 0.011560 0.012958 0.014377 0.015786 0.017151 0.018431 0.019584 0.020567 0.021338 0.021856 0.022084 0.021992 0.021554 0.020753 0.019582 0.018049 0.016173 0.013994 0.011570 0.008979 0.006317 0.003699 0.001244 -0.000922 -0.002683 -0.003938 -0.004612 -0.004660 -0.004076 -0.002891 -0.001173 0.000984 0.003463 0.006138 0.008882 0.011577 0.014118 0.016416 0.018405 0.020035 0.021278 0.022121 0.022569 0.022639 0.022357 0.021761 0.020892 0.019796 0.018525 0.017128 0.015653 0.014144 0.012640 0.011173 0.009768 0.008444 0.007215 0.006089 0.005070 0.004160 0.003358 0.002661 0.002064 0.001562 0.001146 0.000810 0.000543 0.000337 0.000182 0.000070 -0.000008 -0.000060 -0.000090 -0.000106 -0.000111 -0.000108 -0.000101 -0.000091 -0.000080 -0.000069 -0.000058 -0.000048 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000044 -0.000051 -0.000060 -0.000068 -0.000076 -0.000082 -0.000085 -0.000085 -0.000078 -0.000064 -0.000037 0.000004 0.000065 0.000152 0.000270 0.000426 0.000630 0.000888 0.001211 0.001607 0.002086 0.002654 0.003320 0.004089 0.004965 0.005950 0.007045 0.008247 0.009553 0.010954 0.012435 0.013978 0.015554 0.017129 0.018659 0.020094 0.021376 0.022446 0.023238 0.023689 0.023736 0.023325 0.022412 0.020969 0.018989 0.016493 0.013531 0.010187 0.006576 0.002843 -0.000843 -0.004303 -0.007356 -0.009830 -0.011583 -0.012508 -0.012544 -0.011684 -0.009977 -0.007519 -0.004451 -0.000943 0.002821 0.006653 0.010380 0.013848 0.016931 0.019536 0.021604 0.023107 0.024045 0.024444 0.024351 0.023822 0.022927 0.021736 0.020322 0.018754 0.017096 0.015404 0.013725 0.012098 0.010549 0.009100 0.007763 0.006546 0.005451 0.004476 0.003618 0.002873 0.002234 0.001695 0.001247 0.000883 0.000592 0.000366 0.000195 0.000070 -0.000018 -0.000076 -0.000111 -0.000128 -0.000134 -0.000130 -0.000122 -0.000110 -0.000097 -0.000083 -0.000070 -0.000059 -0.000048 -0.000039 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000030 -0.000036 -0.000043 -0.000052 -0.000061 -0.000070 -0.000080 -0.000089 -0.000096 -0.000100 -0.000100 -0.000094 -0.000079 -0.000052 -0.000009 0.000055 0.000145 0.000268 0.000432 0.000643 0.000911 0.001245 0.001654 0.002147 0.002732 0.003415 0.004204 0.005104 0.006117 0.007246 0.008490 0.009846 0.011304 0.012850 0.014459 0.016099 0.017725 0.019283 0.020710 0.021933 0.022873 0.023447 0.023572 0.023172 0.022182 0.020558 0.018283 0.015373 0.011885 0.007919 0.003613 -0.000852 -0.005273 -0.009426 -0.013090 -0.016058 -0.018155 -0.019251 -0.019276 -0.018221 -0.016147 -0.013174 -0.009473 -0.005252 -0.000739 0.003839 0.008268 0.012363 0.015971 0.018986 0.021342 0.023013 0.024014 0.024386 0.024195 0.023524 0.022463 0.021101 0.019529 0.017827 0.016067 0.014306 0.012594 0.010963 0.009440 0.008038 0.006766 0.005625 0.004614 0.003726 0.002957 0.002297 0.001740 0.001276 0.000897 0.000594 0.000357 0.000177 0.000046 -0.000047 -0.000108 -0.000144 -0.000162 -0.000166 -0.000160 -0.000149 -0.000134 -0.000118 -0.000102 -0.000086 -0.000072 -0.000059 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000052 -0.000062 -0.000073 -0.000084 -0.000095 -0.000105 -0.000114 -0.000121 -0.000123 -0.000119 -0.000107 -0.000083 -0.000042 0.000019 0.000106 0.000226 0.000385 0.000592 0.000855 0.001182 0.001583 0.002066 0.002638 0.003308 0.004081 0.004963 0.005959 0.007070 0.008298 0.009636 0.011074 0.012591 0.014160 0.015737 0.017271 0.018697 0.019939 0.020911 0.021522 0.021678 0.021289 0.020280 0.018593 0.016204 0.013125 0.009411 0.005169 0.000548 -0.004256 -0.009021 -0.013502 -0.017458 -0.020662 -0.022922 -0.024099 -0.024115 -0.022962 -0.020706 -0.017480 -0.013472 -0.008910 -0.004041 0.000884 0.005633 0.010004 0.013837 0.017017 0.019480 0.021205 0.022215 0.022564 0.022331 0.021610 0.020504 0.019114 0.017535 0.015852 0.014136 0.012446 0.010825 0.009304 0.007903 0.006632 0.005495 0.004489 0.003610 0.002849 0.002199 0.001650 0.001194 0.000821 0.000522 0.000289 0.000112 -0.000017 -0.000106 -0.000164 -0.000197 -0.000211 -0.000211 -0.000201 -0.000186 -0.000167 -0.000146 -0.000126 -0.000107 -0.000089 -0.000073 -0.000060 -0.000048 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000062 -0.000074 -0.000087 -0.000100 -0.000114 -0.000127 -0.000140 -0.000151 -0.000158 -0.000160 -0.000154 -0.000138 -0.000107 -0.000057 0.000017 0.000122 0.000263 0.000448 0.000686 0.000982 0.001347 0.001788 0.002311 0.002925 0.003635 0.004448 0.005368 0.006397 0.007532 0.008768 0.010089 0.011470 0.012876 0.014261 0.015563 0.016711 0.017622 0.018203 0.018361 0.018003 0.017047 0.015433 0.013128 0.010139 0.006517 0.002362 -0.002176 -0.006908 -0.011609 -0.016037 -0.019950 -0.023120 -0.025357 -0.026520 -0.026530 -0.025381 -0.023139 -0.019937 -0.015963 -0.011446 -0.006636 -0.001780 0.002889 0.007172 0.010911 0.013998 0.016372 0.018020 0.018970 0.019282 0.019041 0.018344 0.017295 0.015995 0.014537 0.013002 0.011458 0.009957 0.008535 0.007220 0.006024 0.004954 0.004010 0.003188 0.002481 0.001879 0.001374 0.000955 0.000615 0.000344 0.000134 -0.000023 -0.000135 -0.000210 -0.000256 -0.000278 -0.000283 -0.000274 -0.000257 -0.000235 -0.000210 -0.000183 -0.000157 -0.000133 -0.000111 -0.000091 -0.000075 -0.000060 -0.000048 -0.000038 -0.000030 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000063 -0.000076 -0.000090 -0.000105 -0.000122 -0.000140 -0.000158 -0.000176 -0.000194 -0.000210 -0.000222 -0.000229 -0.000227 -0.000214 -0.000186 -0.000138 -0.000065 0.000040 0.000181 0.000366 0.000603 0.000897 0.001256 0.001686 0.002196 0.002789 0.003472 0.004249 0.005120 0.006081 0.007124 0.008229 0.009371 0.010510 0.011596 0.012567 0.013349 0.013860 0.014012 0.013719 0.012901 0.011498 0.009473 0.006828 0.003603 -0.000114 -0.004192 -0.008457 -0.012707 -0.016719 -0.020270 -0.023151 -0.025186 -0.026245 -0.026254 -0.025208 -0.023167 -0.020252 -0.016639 -0.012538 -0.008179 -0.003789 0.000419 0.004264 0.007604 0.010345 0.012436 0.013872 0.014683 0.014930 0.014694 0.014069 0.013149 0.012029 0.010790 0.009505 0.008230 0.007009 0.005870 0.004832 0.003904 0.003088 0.002383 0.001781 0.001275 0.000855 0.000512 0.000238 0.000024 -0.000137 -0.000253 -0.000331 -0.000378 -0.000399 -0.000400 -0.000387 -0.000363 -0.000334 -0.000300 -0.000265 -0.000231 -0.000198 -0.000167 -0.000139 -0.000115 -0.000094 -0.000076 -0.000061 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000033 -0.000041 -0.000051 -0.000063 -0.000077 -0.000092 -0.000110 -0.000129 -0.000150 -0.000174 -0.000199 -0.000226 -0.000255 -0.000284 -0.000313 -0.000340 -0.000363 -0.000379 -0.000386 -0.000380 -0.000358 -0.000313 -0.000242 -0.000140 0.000001 0.000185 0.000419 0.000708 0.001059 0.001478 0.001968 0.002534 0.003174 0.003886 0.004658 0.005473 0.006304 0.007115 0.007857 0.008474 0.008898 0.009055 0.008872 0.008278 0.007216 0.005651 0.003575 0.001016 -0.001960 -0.005247 -0.008705 -0.012167 -0.015448 -0.018361 -0.020733 -0.022412 -0.023290 -0.023304 -0.022447 -0.020769 -0.018373 -0.015404 -0.012039 -0.008472 -0.004893 -0.001477 0.001624 0.004298 0.006469 0.008102 0.009198 0.009789 0.009931 0.009696 0.009165 0.008418 0.007534 0.006579 0.005610 0.004669 0.003788 0.002986 0.002273 0.001655 0.001129 0.000690 0.000330 0.000043 -0.000182 -0.000352 -0.000475 -0.000558 -0.000607 -0.000628 -0.000627 -0.000608 -0.000575 -0.000534 -0.000487 -0.000437 -0.000387 -0.000339 -0.000292 -0.000249 -0.000210 -0.000175 -0.000144 -0.000118 -0.000095 -0.000077 -0.000061 -0.000049 -0.000038 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000078 -0.000094 -0.000113 -0.000135 -0.000159 -0.000187 -0.000219 -0.000255 -0.000295 -0.000340 -0.000389 -0.000442 -0.000498 -0.000556 -0.000616 -0.000675 -0.000731 -0.000781 -0.000823 -0.000853 -0.000867 -0.000859 -0.000826 -0.000762 -0.000662 -0.000520 -0.000331 -0.000089 0.000209 0.000565 0.000976 0.001436 0.001931 0.002440 0.002934 0.003376 0.003717 0.003904 0.003879 0.003587 0.002977 0.002017 0.000690 -0.000992 -0.002989 -0.005230 -0.007617 -0.010031 -0.012339 -0.014402 -0.016093 -0.017300 -0.017938 -0.017961 -0.017361 -0.016173 -0.014473 -0.012368 -0.009989 -0.007477 -0.004975 -0.002610 -0.000489 0.001308 0.002732 0.003764 0.004412 0.004709 0.004701 0.004447 0.004011 0.003453 0.002829 0.002188 0.001567 0.000992 0.000481 0.000042 -0.000321 -0.000611 -0.000833 -0.000994 -0.001102 -0.001164 -0.001190 -0.001186 -0.001158 -0.001111 -0.001050 -0.000979 -0.000901 -0.000819 -0.000736 -0.000654 -0.000576 -0.000502 -0.000434 -0.000371 -0.000315 -0.000265 -0.000220 -0.000182 -0.000149 -0.000120 -0.000097 -0.000077 -0.000061 -0.000049 -0.000038 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000063 -0.000078 -0.000095 -0.000115 -0.000139 -0.000166 -0.000198 -0.000235 -0.000279 -0.000329 -0.000387 -0.000454 -0.000530 -0.000617 -0.000713 -0.000821 -0.000939 -0.001068 -0.001208 -0.001357 -0.001513 -0.001674 -0.001838 -0.002000 -0.002156 -0.002303 -0.002433 -0.002542 -0.002621 -0.002664 -0.002663 -0.002612 -0.002507 -0.002347 -0.002136 -0.001882 -0.001604 -0.001324 -0.001076 -0.000896 -0.000825 -0.000901 -0.001156 -0.001613 -0.002278 -0.003140 -0.004169 -0.005315 -0.006514 -0.007692 -0.008770 -0.009671 -0.010329 -0.010691 -0.010727 -0.010429 -0.009814 -0.008925 -0.007826 -0.006593 -0.005309 -0.004056 -0.002908 -0.001924 -0.001143 -0.000586 -0.000254 -0.000131 -0.000188 -0.000388 -0.000689 -0.001048 -0.001426 -0.001792 -0.002119 -0.002391 -0.002598 -0.002738 -0.002812 -0.002826 -0.002789 -0.002709 -0.002596 -0.002457 -0.002300 -0.002133 -0.001961 -0.001788 -0.001618 -0.001453 -0.001295 -0.001145 -0.001006 -0.000877 -0.000759 -0.000652 -0.000557 -0.000472 -0.000398 -0.000333 -0.000277 -0.000228 -0.000186 -0.000151 -0.000122 -0.000097 -0.000077 -0.000061 -0.000048 -0.000038 -0.000029 -0.000022 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000050 -0.000062 -0.000077 -0.000096 -0.000117 -0.000142 -0.000171 -0.000206 -0.000248 -0.000297 -0.000356 -0.000426 -0.000508 -0.000604 -0.000716 -0.000846 -0.000996 -0.001167 -0.001362 -0.001582 -0.001827 -0.002099 -0.002396 -0.002717 -0.003060 -0.003422 -0.003799 -0.004185 -0.004573 -0.004954 -0.005316 -0.005647 -0.005932 -0.006157 -0.006305 -0.006364 -0.006324 -0.006179 -0.005931 -0.005589 -0.005169 -0.004695 -0.004192 -0.003692 -0.003223 -0.002809 -0.002470 -0.002215 -0.002049 -0.001964 -0.001949 -0.001985 -0.002053 -0.002132 -0.002204 -0.002255 -0.002277 -0.002271 -0.002243 -0.002210 -0.002190 -0.002205 -0.002275 -0.002416 -0.002635 -0.002932 -0.003297 -0.003715 -0.004161 -0.004610 -0.005036 -0.005413 -0.005722 -0.005948 -0.006081 -0.006119 -0.006065 -0.005927 -0.005717 -0.005448 -0.005135 -0.004790 -0.004427 -0.004056 -0.003686 -0.003325 -0.002979 -0.002652 -0.002346 -0.002063 -0.001803 -0.001567 -0.001354 -0.001163 -0.000994 -0.000844 -0.000714 -0.000600 -0.000502 -0.000418 -0.000346 -0.000285 -0.000233 -0.000189 -0.000152 -0.000122 -0.000097 -0.000077 -0.000061 -0.000048 -0.000037 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000061 -0.000076 -0.000095 -0.000117 -0.000143 -0.000174 -0.000211 -0.000256 -0.000310 -0.000376 -0.000454 -0.000549 -0.000661 -0.000795 -0.000953 -0.001138 -0.001355 -0.001606 -0.001894 -0.002223 -0.002595 -0.003011 -0.003471 -0.003975 -0.004519 -0.005101 -0.005714 -0.006351 -0.006999 -0.007644 -0.008268 -0.008847 -0.009358 -0.009771 -0.010058 -0.010190 -0.010141 -0.009891 -0.009427 -0.008746 -0.007855 -0.006768 -0.005514 -0.004126 -0.002648 -0.001126 0.000388 0.001842 0.003186 0.004371 0.005354 0.006102 0.006589 0.006800 0.006733 0.006394 0.005803 0.004985 0.003973 0.002801 0.001510 0.000140 -0.001267 -0.002672 -0.004033 -0.005313 -0.006478 -0.007499 -0.008353 -0.009024 -0.009505 -0.009796 -0.009905 -0.009845 -0.009635 -0.009298 -0.008858 -0.008339 -0.007766 -0.007161 -0.006542 -0.005925 -0.005325 -0.004750 -0.004207 -0.003703 -0.003238 -0.002816 -0.002435 -0.002094 -0.001791 -0.001523 -0.001289 -0.001086 -0.000910 -0.000760 -0.000631 -0.000523 -0.000431 -0.000354 -0.000289 -0.000235 -0.000189 -0.000152 -0.000121 -0.000096 -0.000076 -0.000060 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000047 -0.000059 -0.000075 -0.000093 -0.000115 -0.000142 -0.000174 -0.000213 -0.000260 -0.000318 -0.000388 -0.000474 -0.000577 -0.000702 -0.000853 -0.001033 -0.001246 -0.001499 -0.001795 -0.002140 -0.002538 -0.002993 -0.003507 -0.004084 -0.004721 -0.005419 -0.006174 -0.006978 -0.007823 -0.008696 -0.009576 -0.010442 -0.011263 -0.012005 -0.012629 -0.013091 -0.013348 -0.013354 -0.013072 -0.012469 -0.011523 -0.010228 -0.008589 -0.006630 -0.004391 -0.001930 0.000679 0.003348 0.005981 0.008476 0.010729 0.012645 0.014137 0.015140 0.015609 0.015525 0.014897 0.013758 0.012167 0.010196 0.007934 0.005474 0.002912 0.000341 -0.002155 -0.004498 -0.006627 -0.008490 -0.010055 -0.011301 -0.012221 -0.012824 -0.013128 -0.013161 -0.012955 -0.012550 -0.011983 -0.011294 -0.010520 -0.009693 -0.008843 -0.007993 -0.007163 -0.006369 -0.005620 -0.004925 -0.004287 -0.003709 -0.003189 -0.002727 -0.002319 -0.001961 -0.001650 -0.001381 -0.001151 -0.000955 -0.000790 -0.000651 -0.000534 -0.000437 -0.000356 -0.000289 -0.000234 -0.000188 -0.000150 -0.000119 -0.000094 -0.000074 -0.000058 -0.000045 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000057 -0.000072 -0.000090 -0.000112 -0.000139 -0.000172 -0.000211 -0.000260 -0.000320 -0.000393 -0.000483 -0.000593 -0.000727 -0.000889 -0.001085 -0.001320 -0.001599 -0.001929 -0.002317 -0.002768 -0.003287 -0.003878 -0.004545 -0.005288 -0.006106 -0.006997 -0.007952 -0.008961 -0.010008 -0.011071 -0.012122 -0.013127 -0.014041 -0.014818 -0.015401 -0.015735 -0.015759 -0.015421 -0.014672 -0.013477 -0.011816 -0.009688 -0.007114 -0.004139 -0.000834 0.002705 0.006360 0.009998 0.013472 0.016633 0.019339 0.021463 0.022903 0.023590 0.023491 0.022617 0.021013 0.018764 0.015978 0.012787 0.009330 0.005751 0.002184 -0.001247 -0.004437 -0.007300 -0.009774 -0.011820 -0.013420 -0.014576 -0.015308 -0.015649 -0.015644 -0.015342 -0.014795 -0.014059 -0.013182 -0.012211 -0.011187 -0.010146 -0.009115 -0.008117 -0.007169 -0.006283 -0.005467 -0.004724 -0.004056 -0.003461 -0.002936 -0.002477 -0.002078 -0.001734 -0.001440 -0.001191 -0.000980 -0.000805 -0.000658 -0.000537 -0.000437 -0.000354 -0.000286 -0.000230 -0.000184 -0.000147 -0.000116 -0.000092 -0.000072 -0.000056 -0.000043 -0.000033 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000042 -0.000054 -0.000068 -0.000086 -0.000108 -0.000134 -0.000167 -0.000207 -0.000256 -0.000316 -0.000391 -0.000484 -0.000597 -0.000736 -0.000906 -0.001112 -0.001360 -0.001657 -0.002010 -0.002427 -0.002914 -0.003478 -0.004123 -0.004854 -0.005672 -0.006578 -0.007566 -0.008629 -0.009755 -0.010926 -0.012118 -0.013298 -0.014426 -0.015454 -0.016327 -0.016980 -0.017347 -0.017359 -0.016950 -0.016062 -0.014649 -0.012682 -0.010153 -0.007084 -0.003523 0.000449 0.004720 0.009148 0.013570 0.017808 0.021676 0.024997 0.027612 0.029392 0.030248 0.030139 0.029073 0.027107 0.024345 0.020924 0.017007 0.012770 0.008392 0.004042 -0.000128 -0.003989 -0.007438 -0.010405 -0.012845 -0.014742 -0.016104 -0.016960 -0.017355 -0.017344 -0.016990 -0.016358 -0.015509 -0.014505 -0.013398 -0.012236 -0.011058 -0.009897 -0.008778 -0.007720 -0.006735 -0.005831 -0.005013 -0.004281 -0.003632 -0.003063 -0.002569 -0.002142 -0.001776 -0.001466 -0.001205 -0.000986 -0.000804 -0.000654 -0.000531 -0.000430 -0.000347 -0.000279 -0.000224 -0.000178 -0.000142 -0.000112 -0.000088 -0.000069 -0.000054 -0.000041 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000081 -0.000102 -0.000128 -0.000160 -0.000199 -0.000248 -0.000308 -0.000383 -0.000476 -0.000591 -0.000732 -0.000904 -0.001115 -0.001369 -0.001676 -0.002041 -0.002474 -0.002982 -0.003571 -0.004249 -0.005018 -0.005882 -0.006840 -0.007888 -0.009018 -0.010216 -0.011462 -0.012730 -0.013984 -0.015181 -0.016269 -0.017185 -0.017864 -0.018229 -0.018207 -0.017724 -0.016715 -0.015127 -0.012927 -0.010104 -0.006677 -0.002699 0.001743 0.006524 0.011489 0.016454 0.021218 0.025573 0.029317 0.032270 0.034284 0.035257 0.035141 0.033943 0.031729 0.028614 0.024754 0.020334 0.015556 0.010622 0.005724 0.001035 -0.003301 -0.007170 -0.010493 -0.013224 -0.015346 -0.016873 -0.017838 -0.018293 -0.018302 -0.017934 -0.017262 -0.016355 -0.015280 -0.014095 -0.012850 -0.011590 -0.010350 -0.009155 -0.008028 -0.006981 -0.006024 -0.005159 -0.004388 -0.003708 -0.003113 -0.002598 -0.002156 -0.001780 -0.001462 -0.001196 -0.000974 -0.000791 -0.000640 -0.000517 -0.000417 -0.000335 -0.000269 -0.000215 -0.000171 -0.000135 -0.000107 -0.000084 -0.000065 -0.000051 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000046 -0.000059 -0.000075 -0.000095 -0.000120 -0.000151 -0.000190 -0.000237 -0.000296 -0.000370 -0.000461 -0.000575 -0.000715 -0.000886 -0.001096 -0.001351 -0.001659 -0.002027 -0.002464 -0.002978 -0.003576 -0.004265 -0.005049 -0.005932 -0.006911 -0.007984 -0.009142 -0.010369 -0.011645 -0.012941 -0.014220 -0.015437 -0.016537 -0.017455 -0.018122 -0.018460 -0.018391 -0.017839 -0.016736 -0.015027 -0.012675 -0.009669 -0.006029 -0.001808 0.002901 0.007970 0.013233 0.018498 0.023551 0.028172 0.032148 0.035285 0.037427 0.038465 0.038346 0.037078 0.034729 0.031421 0.027320 0.022622 0.017542 0.012296 0.007088 0.002102 -0.002510 -0.006626 -0.010164 -0.013075 -0.015345 -0.016986 -0.018035 -0.018548 -0.018591 -0.018239 -0.017567 -0.016649 -0.015552 -0.014339 -0.013063 -0.011770 -0.010496 -0.009269 -0.008112 -0.007038 -0.006058 -0.005174 -0.004388 -0.003696 -0.003092 -0.002572 -0.002127 -0.001749 -0.001431 -0.001166 -0.000946 -0.000765 -0.000617 -0.000497 -0.000399 -0.000320 -0.000256 -0.000204 -0.000162 -0.000128 -0.000101 -0.000079 -0.000062 -0.000048 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000054 -0.000069 -0.000088 -0.000112 -0.000142 -0.000179 -0.000224 -0.000281 -0.000353 -0.000441 -0.000551 -0.000687 -0.000855 -0.001060 -0.001310 -0.001612 -0.001974 -0.002405 -0.002912 -0.003503 -0.004186 -0.004964 -0.005840 -0.006813 -0.007880 -0.009031 -0.010250 -0.011517 -0.012800 -0.014063 -0.015259 -0.016332 -0.017218 -0.017846 -0.018139 -0.018020 -0.017412 -0.016248 -0.014474 -0.012053 -0.008976 -0.005261 -0.000964 0.003822 0.008968 0.014307 0.019644 0.024766 0.029449 0.033478 0.036658 0.038831 0.039886 0.039769 0.038488 0.036109 0.032756 0.028596 0.023829 0.018671 0.013340 0.008045 0.002971 -0.001726 -0.005925 -0.009541 -0.012525 -0.014861 -0.016563 -0.017667 -0.018228 -0.018313 -0.017997 -0.017355 -0.016461 -0.015384 -0.014186 -0.012922 -0.011638 -0.010370 -0.009149 -0.007997 -0.006928 -0.005952 -0.005074 -0.004293 -0.003607 -0.003010 -0.002497 -0.002059 -0.001688 -0.001377 -0.001119 -0.000905 -0.000730 -0.000587 -0.000471 -0.000377 -0.000302 -0.000240 -0.000191 -0.000152 -0.000120 -0.000094 -0.000074 -0.000058 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000049 -0.000063 -0.000081 -0.000104 -0.000131 -0.000166 -0.000210 -0.000264 -0.000332 -0.000416 -0.000521 -0.000651 -0.000812 -0.001009 -0.001249 -0.001539 -0.001888 -0.002304 -0.002794 -0.003366 -0.004026 -0.004780 -0.005629 -0.006573 -0.007608 -0.008723 -0.009904 -0.011128 -0.012365 -0.013579 -0.014721 -0.015738 -0.016567 -0.017139 -0.017379 -0.017212 -0.016566 -0.015377 -0.013593 -0.011181 -0.008133 -0.004470 -0.000245 0.004450 0.009488 0.014709 0.019923 0.024922 0.029491 0.033420 0.036521 0.038641 0.039672 0.039560 0.038314 0.035996 0.032726 0.028666 0.024010 0.018967 0.013751 0.008563 0.003585 -0.001030 -0.005165 -0.008736 -0.011693 -0.014021 -0.015731 -0.016857 -0.017452 -0.017579 -0.017311 -0.016719 -0.015877 -0.014851 -0.013702 -0.012484 -0.011243 -0.010016 -0.008832 -0.007713 -0.006675 -0.005728 -0.004876 -0.004119 -0.003454 -0.002878 -0.002382 -0.001960 -0.001603 -0.001305 -0.001058 -0.000854 -0.000687 -0.000551 -0.000441 -0.000353 -0.000281 -0.000224 -0.000178 -0.000141 -0.000111 -0.000087 -0.000068 -0.000053 -0.000041 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000026 -0.000034 -0.000044 -0.000057 -0.000074 -0.000095 -0.000121 -0.000154 -0.000194 -0.000245 -0.000309 -0.000388 -0.000487 -0.000609 -0.000760 -0.000946 -0.001172 -0.001447 -0.001777 -0.002170 -0.002635 -0.003177 -0.003803 -0.004518 -0.005324 -0.006220 -0.007201 -0.008258 -0.009376 -0.010533 -0.011699 -0.012837 -0.013903 -0.014843 -0.015599 -0.016104 -0.016288 -0.016082 -0.015419 -0.014239 -0.012497 -0.010163 -0.007231 -0.003724 0.000305 0.004771 0.009552 0.014498 0.019430 0.024154 0.028467 0.032175 0.035101 0.037101 0.038074 0.037971 0.036797 0.034613 0.031528 0.027694 0.023293 0.018521 0.013579 0.008657 0.003926 -0.000471 -0.004420 -0.007841 -0.010688 -0.012941 -0.014611 -0.015728 -0.016338 -0.016502 -0.016286 -0.015758 -0.014985 -0.014032 -0.012957 -0.011811 -0.010640 -0.009478 -0.008356 -0.007295 -0.006310 -0.005410 -0.004601 -0.003882 -0.003252 -0.002705 -0.002235 -0.001836 -0.001500 -0.001219 -0.000986 -0.000795 -0.000638 -0.000511 -0.000409 -0.000326 -0.000259 -0.000206 -0.000163 -0.000129 -0.000102 -0.000080 -0.000063 -0.000049 -0.000038 -0.000029 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000040 -0.000052 -0.000067 -0.000086 -0.000110 -0.000141 -0.000178 -0.000226 -0.000285 -0.000358 -0.000449 -0.000563 -0.000703 -0.000875 -0.001085 -0.001340 -0.001647 -0.002013 -0.002445 -0.002950 -0.003533 -0.004198 -0.004949 -0.005783 -0.006696 -0.007678 -0.008716 -0.009786 -0.010862 -0.011908 -0.012882 -0.013733 -0.014407 -0.014842 -0.014974 -0.014740 -0.014080 -0.012941 -0.011283 -0.009082 -0.006337 -0.003068 0.000673 0.004806 0.009219 0.013774 0.018309 0.022646 0.026602 0.030000 0.032680 0.034512 0.035404 0.035311 0.034237 0.032238 0.029412 0.025896 0.021855 0.017469 0.012919 0.008379 0.004006 -0.000068 -0.003738 -0.006930 -0.009598 -0.011723 -0.013312 -0.014390 -0.014998 -0.015190 -0.015025 -0.014565 -0.013872 -0.013005 -0.012020 -0.010965 -0.009882 -0.008806 -0.007764 -0.006777 -0.005860 -0.005022 -0.004268 -0.003599 -0.003012 -0.002503 -0.002067 -0.001696 -0.001383 -0.001123 -0.000908 -0.000731 -0.000586 -0.000469 -0.000375 -0.000298 -0.000237 -0.000188 -0.000149 -0.000117 -0.000093 -0.000073 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000060 -0.000078 -0.000100 -0.000128 -0.000162 -0.000205 -0.000259 -0.000327 -0.000410 -0.000513 -0.000641 -0.000798 -0.000990 -0.001223 -0.001504 -0.001839 -0.002235 -0.002697 -0.003231 -0.003840 -0.004527 -0.005289 -0.006124 -0.007021 -0.007966 -0.008940 -0.009915 -0.010858 -0.011731 -0.012488 -0.013076 -0.013443 -0.013530 -0.013280 -0.012642 -0.011570 -0.010030 -0.008005 -0.005494 -0.002520 0.000869 0.004600 0.008572 0.012662 0.016726 0.020606 0.024140 0.027173 0.029563 0.031197 0.031992 0.031910 0.030954 0.029171 0.026650 0.023510 0.019897 0.015969 0.011887 0.007805 0.003865 0.000183 -0.003145 -0.006051 -0.008492 -0.010449 -0.011925 -0.012940 -0.013529 -0.013739 -0.013619 -0.013227 -0.012618 -0.011845 -0.010959 -0.010005 -0.009022 -0.008043 -0.007093 -0.006192 -0.005354 -0.004588 -0.003898 -0.003286 -0.002749 -0.002283 -0.001884 -0.001545 -0.001259 -0.001022 -0.000825 -0.000664 -0.000532 -0.000426 -0.000340 -0.000270 -0.000215 -0.000170 -0.000135 -0.000106 -0.000084 -0.000066 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000041 -0.000054 -0.000070 -0.000090 -0.000115 -0.000146 -0.000185 -0.000234 -0.000295 -0.000370 -0.000463 -0.000578 -0.000719 -0.000892 -0.001102 -0.001355 -0.001657 -0.002014 -0.002430 -0.002911 -0.003460 -0.004079 -0.004765 -0.005516 -0.006322 -0.007169 -0.008040 -0.008908 -0.009745 -0.010515 -0.011175 -0.011682 -0.011985 -0.012035 -0.011782 -0.011181 -0.010196 -0.008798 -0.006975 -0.004729 -0.002084 0.000918 0.004210 0.007705 0.011293 0.014849 0.018239 0.021322 0.023964 0.026044 0.027465 0.028157 0.028086 0.027254 0.025703 0.023508 0.020771 0.017617 0.014182 0.010606 0.007022 0.003552 0.000300 -0.002650 -0.005237 -0.007421 -0.009183 -0.010523 -0.011457 -0.012013 -0.012228 -0.012148 -0.011820 -0.011293 -0.010615 -0.009832 -0.008984 -0.008107 -0.007231 -0.006379 -0.005570 -0.004817 -0.004128 -0.003508 -0.002957 -0.002473 -0.002054 -0.001694 -0.001389 -0.001132 -0.000918 -0.000741 -0.000596 -0.000478 -0.000383 -0.000305 -0.000243 -0.000193 -0.000153 -0.000121 -0.000095 -0.000075 -0.000059 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000080 -0.000102 -0.000130 -0.000165 -0.000209 -0.000263 -0.000330 -0.000413 -0.000515 -0.000640 -0.000794 -0.000980 -0.001205 -0.001473 -0.001790 -0.002160 -0.002587 -0.003075 -0.003623 -0.004233 -0.004898 -0.005610 -0.006359 -0.007125 -0.007888 -0.008619 -0.009287 -0.009855 -0.010284 -0.010531 -0.010552 -0.010307 -0.009756 -0.008871 -0.007629 -0.006021 -0.004054 -0.001749 0.000855 0.003700 0.006709 0.009790 0.012836 0.015732 0.018362 0.020612 0.022382 0.023590 0.024178 0.024118 0.023411 0.022091 0.020222 0.017889 0.015196 0.012259 0.009194 0.006114 0.003124 0.000313 -0.002248 -0.004503 -0.006417 -0.007971 -0.009162 -0.010002 -0.010513 -0.010726 -0.010676 -0.010406 -0.009957 -0.009372 -0.008690 -0.007948 -0.007177 -0.006405 -0.005654 -0.004939 -0.004273 -0.003663 -0.003113 -0.002625 -0.002196 -0.001824 -0.001505 -0.001234 -0.001006 -0.000816 -0.000659 -0.000530 -0.000425 -0.000340 -0.000272 -0.000216 -0.000172 -0.000136 -0.000108 -0.000085 -0.000067 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000025 -0.000032 -0.000042 -0.000055 -0.000071 -0.000091 -0.000115 -0.000146 -0.000184 -0.000232 -0.000291 -0.000364 -0.000454 -0.000564 -0.000698 -0.000861 -0.001058 -0.001293 -0.001570 -0.001894 -0.002269 -0.002696 -0.003176 -0.003709 -0.004290 -0.004912 -0.005563 -0.006228 -0.006888 -0.007518 -0.008090 -0.008572 -0.008931 -0.009130 -0.009131 -0.008901 -0.008409 -0.007630 -0.006548 -0.005158 -0.003468 -0.001498 0.000717 0.003127 0.005668 0.008260 0.010816 0.013241 0.015439 0.017316 0.018790 0.019795 0.020284 0.020233 0.019644 0.018545 0.016987 0.015039 0.012788 0.010327 0.007754 0.005161 0.002635 0.000252 -0.001926 -0.003854 -0.005498 -0.006842 -0.007880 -0.008620 -0.009079 -0.009280 -0.009253 -0.009034 -0.008657 -0.008158 -0.007573 -0.006932 -0.006266 -0.005596 -0.004942 -0.004320 -0.003739 -0.003207 -0.002727 -0.002300 -0.001926 -0.001600 -0.001321 -0.001084 -0.000884 -0.000717 -0.000580 -0.000467 -0.000375 -0.000300 -0.000240 -0.000191 -0.000152 -0.000121 -0.000096 -0.000076 -0.000060 -0.000047 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000029 -0.000037 -0.000048 -0.000062 -0.000079 -0.000101 -0.000128 -0.000161 -0.000203 -0.000254 -0.000317 -0.000395 -0.000490 -0.000607 -0.000748 -0.000918 -0.001121 -0.001361 -0.001641 -0.001964 -0.002333 -0.002749 -0.003209 -0.003710 -0.004245 -0.004804 -0.005374 -0.005937 -0.006472 -0.006956 -0.007361 -0.007658 -0.007816 -0.007806 -0.007597 -0.007166 -0.006494 -0.005570 -0.004391 -0.002965 -0.001312 0.000538 0.002543 0.004648 0.006789 0.008894 0.010885 0.012686 0.014221 0.015425 0.016245 0.016642 0.016600 0.016119 0.015221 0.013948 0.012354 0.010509 0.008487 0.006367 0.004225 0.002132 0.000149 -0.001670 -0.003288 -0.004675 -0.005815 -0.006702 -0.007341 -0.007743 -0.007927 -0.007917 -0.007740 -0.007427 -0.007008 -0.006512 -0.005968 -0.005398 -0.004825 -0.004265 -0.003730 -0.003231 -0.002773 -0.002360 -0.001992 -0.001668 -0.001388 -0.001146 -0.000941 -0.000768 -0.000624 -0.000505 -0.000407 -0.000327 -0.000262 -0.000210 -0.000167 -0.000133 -0.000106 -0.000084 -0.000067 -0.000053 -0.000042 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000042 -0.000054 -0.000069 -0.000088 -0.000111 -0.000140 -0.000176 -0.000220 -0.000274 -0.000341 -0.000422 -0.000522 -0.000642 -0.000787 -0.000960 -0.001165 -0.001404 -0.001680 -0.001995 -0.002350 -0.002742 -0.003168 -0.003623 -0.004097 -0.004579 -0.005053 -0.005503 -0.005907 -0.006244 -0.006487 -0.006613 -0.006596 -0.006413 -0.006044 -0.005476 -0.004700 -0.003717 -0.002536 -0.001172 0.000347 0.001986 0.003700 0.005437 0.007139 0.008745 0.010194 0.011426 0.012391 0.013047 0.013364 0.013329 0.012944 0.012224 0.011203 0.009923 0.008437 0.006807 0.005092 0.003354 0.001650 0.000030 -0.001463 -0.002796 -0.003946 -0.004896 -0.005641 -0.006182 -0.006527 -0.006691 -0.006691 -0.006550 -0.006293 -0.005945 -0.005531 -0.005073 -0.004593 -0.004109 -0.003635 -0.003182 -0.002758 -0.002369 -0.002018 -0.001705 -0.001429 -0.001190 -0.000984 -0.000809 -0.000661 -0.000538 -0.000436 -0.000352 -0.000283 -0.000227 -0.000182 -0.000145 -0.000116 -0.000093 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000028 -0.000037 -0.000047 -0.000060 -0.000076 -0.000096 -0.000120 -0.000151 -0.000188 -0.000235 -0.000291 -0.000360 -0.000444 -0.000546 -0.000668 -0.000814 -0.000987 -0.001188 -0.001421 -0.001687 -0.001985 -0.002315 -0.002674 -0.003056 -0.003453 -0.003855 -0.004250 -0.004623 -0.004957 -0.005234 -0.005433 -0.005533 -0.005514 -0.005358 -0.005049 -0.004577 -0.003937 -0.003131 -0.002168 -0.001061 0.000165 0.001483 0.002855 0.004241 0.005595 0.006868 0.008014 0.008986 0.009746 0.010261 0.010510 0.010481 0.010178 0.009611 0.008806 0.007796 0.006621 0.005329 0.003966 0.002580 0.001216 -0.000086 -0.001291 -0.002371 -0.003308 -0.004087 -0.004701 -0.005151 -0.005442 -0.005583 -0.005590 -0.005479 -0.005270 -0.004984 -0.004642 -0.004262 -0.003863 -0.003459 -0.003063 -0.002684 -0.002328 -0.002002 -0.001706 -0.001443 -0.001212 -0.001010 -0.000837 -0.000689 -0.000564 -0.000459 -0.000373 -0.000301 -0.000243 -0.000195 -0.000157 -0.000125 -0.000100 -0.000080 -0.000064 -0.000051 -0.000041 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000040 -0.000051 -0.000065 -0.000082 -0.000103 -0.000129 -0.000160 -0.000199 -0.000246 -0.000304 -0.000374 -0.000459 -0.000561 -0.000683 -0.000827 -0.000995 -0.001189 -0.001410 -0.001658 -0.001933 -0.002231 -0.002547 -0.002875 -0.003207 -0.003532 -0.003839 -0.004113 -0.004338 -0.004500 -0.004580 -0.004562 -0.004432 -0.004178 -0.003793 -0.003275 -0.002625 -0.001851 -0.000968 0.000007 0.001050 0.002132 0.003220 0.004279 0.005273 0.006163 0.006918 0.007506 0.007904 0.008096 0.008074 0.007838 0.007400 0.006776 0.005992 0.005079 0.004071 0.003005 0.001918 0.000844 -0.000185 -0.001142 -0.002004 -0.002755 -0.003383 -0.003882 -0.004250 -0.004490 -0.004610 -0.004619 -0.004532 -0.004364 -0.004132 -0.003852 -0.003541 -0.003213 -0.002880 -0.002553 -0.002239 -0.001944 -0.001673 -0.001428 -0.001209 -0.001016 -0.000849 -0.000704 -0.000581 -0.000476 -0.000389 -0.000316 -0.000256 -0.000206 -0.000166 -0.000134 -0.000107 -0.000086 -0.000069 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000055 -0.000070 -0.000087 -0.000109 -0.000135 -0.000167 -0.000207 -0.000255 -0.000313 -0.000383 -0.000467 -0.000567 -0.000685 -0.000824 -0.000984 -0.001166 -0.001370 -0.001596 -0.001840 -0.002099 -0.002367 -0.002638 -0.002903 -0.003152 -0.003374 -0.003557 -0.003687 -0.003752 -0.003737 -0.003632 -0.003428 -0.003119 -0.002705 -0.002189 -0.001578 -0.000883 -0.000119 0.000694 0.001534 0.002375 0.003191 0.003954 0.004636 0.005213 0.005661 0.005964 0.006110 0.006093 0.005914 0.005580 0.005104 0.004506 0.003807 0.003033 0.002212 0.001372 0.000540 -0.000262 -0.001010 -0.001687 -0.002280 -0.002779 -0.003177 -0.003474 -0.003669 -0.003768 -0.003778 -0.003710 -0.003576 -0.003389 -0.003163 -0.002911 -0.002644 -0.002373 -0.002105 -0.001848 -0.001607 -0.001385 -0.001183 -0.001003 -0.000845 -0.000706 -0.000587 -0.000485 -0.000399 -0.000326 -0.000266 -0.000216 -0.000174 -0.000141 -0.000113 -0.000091 -0.000073 -0.000059 -0.000047 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000037 -0.000047 -0.000059 -0.000074 -0.000091 -0.000113 -0.000140 -0.000172 -0.000211 -0.000259 -0.000316 -0.000385 -0.000466 -0.000563 -0.000675 -0.000805 -0.000954 -0.001120 -0.001303 -0.001501 -0.001710 -0.001927 -0.002145 -0.002359 -0.002559 -0.002737 -0.002885 -0.002990 -0.003042 -0.003031 -0.002949 -0.002788 -0.002545 -0.002220 -0.001816 -0.001340 -0.000801 -0.000212 0.000413 0.001056 0.001697 0.002317 0.002894 0.003409 0.003843 0.004180 0.004407 0.004517 0.004504 0.004370 0.004120 0.003763 0.003313 0.002786 0.002200 0.001578 0.000938 0.000301 -0.000313 -0.000890 -0.001414 -0.001876 -0.002266 -0.002579 -0.002814 -0.002970 -0.003050 -0.003060 -0.003007 -0.002901 -0.002753 -0.002572 -0.002369 -0.002154 -0.001935 -0.001719 -0.001511 -0.001315 -0.001134 -0.000971 -0.000824 -0.000695 -0.000583 -0.000485 -0.000402 -0.000332 -0.000272 -0.000222 -0.000180 -0.000146 -0.000118 -0.000095 -0.000077 -0.000062 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000062 -0.000076 -0.000094 -0.000116 -0.000142 -0.000174 -0.000213 -0.000259 -0.000314 -0.000380 -0.000458 -0.000548 -0.000653 -0.000772 -0.000905 -0.001052 -0.001211 -0.001378 -0.001552 -0.001726 -0.001895 -0.002055 -0.002197 -0.002315 -0.002399 -0.002442 -0.002435 -0.002372 -0.002248 -0.002060 -0.001809 -0.001498 -0.001133 -0.000721 -0.000272 0.000201 0.000686 0.001168 0.001632 0.002063 0.002446 0.002768 0.003018 0.003187 0.003268 0.003260 0.003161 0.002977 0.002713 0.002379 0.001987 0.001550 0.001084 0.000603 0.000123 -0.000342 -0.000780 -0.001181 -0.001534 -0.001835 -0.002078 -0.002261 -0.002383 -0.002447 -0.002455 -0.002414 -0.002331 -0.002214 -0.002070 -0.001909 -0.001737 -0.001562 -0.001389 -0.001223 -0.001066 -0.000921 -0.000789 -0.000671 -0.000567 -0.000476 -0.000398 -0.000330 -0.000273 -0.000225 -0.000184 -0.000150 -0.000122 -0.000099 -0.000080 -0.000064 -0.000052 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000041 -0.000051 -0.000063 -0.000078 -0.000095 -0.000117 -0.000142 -0.000173 -0.000210 -0.000254 -0.000307 -0.000369 -0.000441 -0.000524 -0.000619 -0.000724 -0.000841 -0.000966 -0.001099 -0.001235 -0.001373 -0.001507 -0.001632 -0.001745 -0.001838 -0.001906 -0.001941 -0.001938 -0.001891 -0.001797 -0.001654 -0.001463 -0.001228 -0.000952 -0.000642 -0.000305 0.000049 0.000410 0.000768 0.001111 0.001428 0.001710 0.001946 0.002129 0.002252 0.002312 0.002307 0.002236 0.002102 0.001909 0.001665 0.001377 0.001055 0.000710 0.000353 -0.000004 -0.000352 -0.000681 -0.000982 -0.001249 -0.001477 -0.001663 -0.001803 -0.001897 -0.001946 -0.001953 -0.001921 -0.001856 -0.001764 -0.001651 -0.001524 -0.001388 -0.001249 -0.001112 -0.000980 -0.000855 -0.000740 -0.000635 -0.000541 -0.000458 -0.000386 -0.000323 -0.000269 -0.000223 -0.000184 -0.000151 -0.000124 -0.000101 -0.000082 -0.000066 -0.000053 -0.000043 -0.000034 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000043 -0.000052 -0.000064 -0.000078 -0.000095 -0.000115 -0.000140 -0.000169 -0.000204 -0.000246 -0.000294 -0.000351 -0.000416 -0.000490 -0.000573 -0.000665 -0.000763 -0.000866 -0.000973 -0.001080 -0.001185 -0.001283 -0.001371 -0.001445 -0.001499 -0.001528 -0.001527 -0.001493 -0.001424 -0.001317 -0.001175 -0.001000 -0.000794 -0.000564 -0.000315 -0.000054 0.000212 0.000474 0.000725 0.000955 0.001160 0.001330 0.001463 0.001553 0.001597 0.001593 0.001543 0.001447 0.001309 0.001132 0.000923 0.000688 0.000435 0.000173 -0.000090 -0.000347 -0.000591 -0.000815 -0.001014 -0.001184 -0.001322 -0.001427 -0.001498 -0.001535 -0.001540 -0.001515 -0.001465 -0.001393 -0.001304 -0.001205 -0.001098 -0.000989 -0.000882 -0.000778 -0.000680 -0.000589 -0.000507 -0.000433 -0.000367 -0.000310 -0.000260 -0.000217 -0.000181 -0.000150 -0.000123 -0.000101 -0.000083 -0.000067 -0.000055 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000063 -0.000077 -0.000093 -0.000112 -0.000135 -0.000163 -0.000195 -0.000233 -0.000277 -0.000328 -0.000385 -0.000449 -0.000520 -0.000596 -0.000676 -0.000758 -0.000841 -0.000922 -0.000998 -0.001067 -0.001124 -0.001167 -0.001190 -0.001192 -0.001169 -0.001119 -0.001041 -0.000937 -0.000808 -0.000658 -0.000489 -0.000307 -0.000117 0.000076 0.000266 0.000446 0.000613 0.000759 0.000881 0.000976 0.001040 0.001072 0.001071 0.001036 0.000968 0.000869 0.000743 0.000592 0.000423 0.000239 0.000049 -0.000144 -0.000332 -0.000510 -0.000674 -0.000820 -0.000944 -0.001046 -0.001123 -0.001175 -0.001202 -0.001205 -0.001185 -0.001146 -0.001090 -0.001021 -0.000943 -0.000861 -0.000776 -0.000692 -0.000612 -0.000536 -0.000465 -0.000401 -0.000343 -0.000292 -0.000247 -0.000208 -0.000174 -0.000145 -0.000121 -0.000100 -0.000082 -0.000067 -0.000055 -0.000045 -0.000036 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000035 -0.000042 -0.000051 -0.000061 -0.000074 -0.000089 -0.000107 -0.000128 -0.000153 -0.000182 -0.000216 -0.000255 -0.000299 -0.000348 -0.000402 -0.000460 -0.000521 -0.000584 -0.000648 -0.000710 -0.000768 -0.000821 -0.000866 -0.000899 -0.000919 -0.000922 -0.000906 -0.000871 -0.000816 -0.000741 -0.000648 -0.000540 -0.000419 -0.000288 -0.000151 -0.000012 0.000124 0.000253 0.000371 0.000474 0.000561 0.000628 0.000673 0.000696 0.000696 0.000672 0.000625 0.000555 0.000466 0.000358 0.000237 0.000105 -0.000033 -0.000173 -0.000309 -0.000438 -0.000556 -0.000661 -0.000751 -0.000824 -0.000879 -0.000915 -0.000934 -0.000935 -0.000919 -0.000888 -0.000845 -0.000792 -0.000732 -0.000668 -0.000603 -0.000538 -0.000476 -0.000417 -0.000363 -0.000314 -0.000269 -0.000229 -0.000195 -0.000164 -0.000138 -0.000116 -0.000097 -0.000080 -0.000066 -0.000055 -0.000045 -0.000036 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000070 -0.000084 -0.000100 -0.000119 -0.000142 -0.000167 -0.000197 -0.000230 -0.000267 -0.000308 -0.000352 -0.000398 -0.000446 -0.000494 -0.000541 -0.000586 -0.000626 -0.000660 -0.000687 -0.000703 -0.000707 -0.000697 -0.000673 -0.000634 -0.000582 -0.000516 -0.000440 -0.000354 -0.000261 -0.000164 -0.000065 0.000031 0.000122 0.000205 0.000278 0.000338 0.000385 0.000417 0.000433 0.000434 0.000417 0.000385 0.000336 0.000273 0.000197 0.000111 0.000016 -0.000083 -0.000183 -0.000281 -0.000373 -0.000458 -0.000532 -0.000595 -0.000646 -0.000684 -0.000709 -0.000721 -0.000720 -0.000706 -0.000682 -0.000649 -0.000608 -0.000562 -0.000513 -0.000463 -0.000414 -0.000367 -0.000322 -0.000281 -0.000243 -0.000209 -0.000179 -0.000152 -0.000129 -0.000109 -0.000092 -0.000077 -0.000064 -0.000053 -0.000044 -0.000036 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000022 -0.000027 -0.000032 -0.000038 -0.000046 -0.000055 -0.000065 -0.000078 -0.000092 -0.000109 -0.000128 -0.000150 -0.000175 -0.000203 -0.000233 -0.000266 -0.000301 -0.000337 -0.000373 -0.000409 -0.000442 -0.000473 -0.000499 -0.000520 -0.000533 -0.000537 -0.000532 -0.000516 -0.000490 -0.000454 -0.000408 -0.000355 -0.000295 -0.000230 -0.000162 -0.000092 -0.000025 0.000039 0.000097 0.000147 0.000189 0.000221 0.000243 0.000254 0.000254 0.000244 0.000221 0.000188 0.000144 0.000090 0.000029 -0.000038 -0.000109 -0.000180 -0.000250 -0.000316 -0.000375 -0.000427 -0.000470 -0.000504 -0.000530 -0.000545 -0.000552 -0.000550 -0.000539 -0.000520 -0.000494 -0.000463 -0.000428 -0.000390 -0.000352 -0.000315 -0.000279 -0.000246 -0.000215 -0.000186 -0.000161 -0.000138 -0.000118 -0.000100 -0.000085 -0.000072 -0.000060 -0.000051 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000035 -0.000042 -0.000050 -0.000060 -0.000070 -0.000083 -0.000097 -0.000113 -0.000132 -0.000152 -0.000175 -0.000199 -0.000225 -0.000252 -0.000279 -0.000306 -0.000331 -0.000355 -0.000375 -0.000391 -0.000401 -0.000405 -0.000402 -0.000393 -0.000375 -0.000351 -0.000321 -0.000284 -0.000243 -0.000198 -0.000151 -0.000102 -0.000055 -0.000011 0.000029 0.000063 0.000091 0.000113 0.000128 0.000136 0.000136 0.000129 0.000113 0.000091 0.000060 0.000023 -0.000020 -0.000068 -0.000118 -0.000169 -0.000218 -0.000264 -0.000305 -0.000341 -0.000370 -0.000392 -0.000408 -0.000417 -0.000420 -0.000417 -0.000407 -0.000392 -0.000373 -0.000349 -0.000322 -0.000294 -0.000265 -0.000238 -0.000211 -0.000186 -0.000163 -0.000141 -0.000122 -0.000105 -0.000090 -0.000077 -0.000066 -0.000056 -0.000047 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000045 -0.000053 -0.000062 -0.000073 -0.000085 -0.000098 -0.000113 -0.000130 -0.000148 -0.000167 -0.000187 -0.000207 -0.000227 -0.000247 -0.000264 -0.000279 -0.000292 -0.000300 -0.000304 -0.000303 -0.000297 -0.000286 -0.000270 -0.000250 -0.000225 -0.000198 -0.000167 -0.000134 -0.000101 -0.000069 -0.000038 -0.000011 0.000012 0.000031 0.000045 0.000055 0.000060 0.000060 0.000055 0.000045 0.000030 0.000009 -0.000017 -0.000047 -0.000081 -0.000116 -0.000152 -0.000186 -0.000218 -0.000246 -0.000270 -0.000289 -0.000303 -0.000312 -0.000317 -0.000318 -0.000314 -0.000306 -0.000294 -0.000279 -0.000261 -0.000240 -0.000219 -0.000198 -0.000177 -0.000157 -0.000139 -0.000122 -0.000106 -0.000092 -0.000080 -0.000069 -0.000059 -0.000050 -0.000043 -0.000037 -0.000031 -0.000026 -0.000022 -0.000019 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000034 -0.000040 -0.000046 -0.000054 -0.000063 -0.000072 -0.000083 -0.000095 -0.000109 -0.000123 -0.000138 -0.000153 -0.000168 -0.000182 -0.000196 -0.000207 -0.000217 -0.000223 -0.000227 -0.000227 -0.000224 -0.000217 -0.000207 -0.000194 -0.000177 -0.000159 -0.000138 -0.000116 -0.000093 -0.000071 -0.000051 -0.000032 -0.000017 -0.000004 0.000005 0.000011 0.000015 0.000015 0.000011 0.000005 -0.000006 -0.000020 -0.000038 -0.000059 -0.000082 -0.000107 -0.000132 -0.000156 -0.000178 -0.000197 -0.000212 -0.000224 -0.000232 -0.000237 -0.000239 -0.000238 -0.000235 -0.000228 -0.000219 -0.000207 -0.000193 -0.000178 -0.000162 -0.000147 -0.000131 -0.000117 -0.000103 -0.000091 -0.000079 -0.000069 -0.000060 -0.000052 -0.000045 -0.000038 -0.000033 -0.000028 -0.000024 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000034 -0.000040 -0.000046 -0.000053 -0.000061 -0.000070 -0.000079 -0.000090 -0.000101 -0.000112 -0.000123 -0.000134 -0.000144 -0.000153 -0.000160 -0.000166 -0.000169 -0.000169 -0.000168 -0.000164 -0.000157 -0.000149 -0.000139 -0.000126 -0.000113 -0.000098 -0.000082 -0.000067 -0.000053 -0.000041 -0.000031 -0.000023 -0.000017 -0.000013 -0.000011 -0.000011 -0.000013 -0.000017 -0.000024 -0.000034 -0.000046 -0.000061 -0.000077 -0.000094 -0.000111 -0.000128 -0.000142 -0.000155 -0.000165 -0.000172 -0.000177 -0.000179 -0.000180 -0.000178 -0.000174 -0.000169 -0.000161 -0.000153 -0.000142 -0.000131 -0.000119 -0.000108 -0.000096 -0.000086 -0.000076 -0.000067 -0.000059 -0.000052 -0.000045 -0.000039 -0.000034 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000038 -0.000044 -0.000051 -0.000058 -0.000065 -0.000073 -0.000082 -0.000090 -0.000098 -0.000106 -0.000113 -0.000118 -0.000122 -0.000125 -0.000126 -0.000125 -0.000123 -0.000119 -0.000114 -0.000108 -0.000100 -0.000091 -0.000081 -0.000070 -0.000060 -0.000051 -0.000043 -0.000036 -0.000031 -0.000027 -0.000024 -0.000023 -0.000023 -0.000025 -0.000027 -0.000032 -0.000038 -0.000047 -0.000057 -0.000068 -0.000079 -0.000091 -0.000102 -0.000112 -0.000120 -0.000127 -0.000131 -0.000133 -0.000134 -0.000134 -0.000132 -0.000129 -0.000124 -0.000119 -0.000112 -0.000104 -0.000096 -0.000087 -0.000079 -0.000071 -0.000063 -0.000056 -0.000050 -0.000044 -0.000038 -0.000034 -0.000029 -0.000026 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000047 -0.000053 -0.000059 -0.000066 -0.000072 -0.000078 -0.000083 -0.000087 -0.000090 -0.000093 -0.000094 -0.000094 -0.000092 -0.000090 -0.000087 -0.000083 -0.000078 -0.000072 -0.000066 -0.000059 -0.000052 -0.000046 -0.000040 -0.000036 -0.000032 -0.000030 -0.000028 -0.000028 -0.000027 -0.000028 -0.000030 -0.000033 -0.000037 -0.000043 -0.000049 -0.000057 -0.000065 -0.000073 -0.000080 -0.000087 -0.000092 -0.000096 -0.000099 -0.000100 -0.000100 -0.000099 -0.000097 -0.000094 -0.000091 -0.000087 -0.000082 -0.000076 -0.000070 -0.000064 -0.000058 -0.000052 -0.000046 -0.000041 -0.000037 -0.000033 -0.000029 -0.000025 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000034 -0.000039 -0.000043 -0.000048 -0.000053 -0.000057 -0.000061 -0.000064 -0.000067 -0.000069 -0.000069 -0.000070 -0.000069 -0.000068 -0.000066 -0.000064 -0.000061 -0.000057 -0.000053 -0.000048 -0.000044 -0.000040 -0.000036 -0.000033 -0.000031 -0.000029 -0.000028 -0.000027 -0.000027 -0.000027 -0.000028 -0.000030 -0.000033 -0.000037 -0.000041 -0.000046 -0.000052 -0.000057 -0.000062 -0.000066 -0.000070 -0.000072 -0.000073 -0.000074 -0.000074 -0.000073 -0.000071 -0.000069 -0.000066 -0.000063 -0.000060 -0.000055 -0.000051 -0.000046 -0.000042 -0.000038 -0.000034 -0.000030 -0.000027 -0.000024 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000028 -0.000031 -0.000035 -0.000038 -0.000042 -0.000045 -0.000047 -0.000049 -0.000051 -0.000052 -0.000052 -0.000052 -0.000051 -0.000050 -0.000049 -0.000047 -0.000045 -0.000042 -0.000039 -0.000036 -0.000033 -0.000031 -0.000029 -0.000027 -0.000026 -0.000025 -0.000024 -0.000024 -0.000024 -0.000024 -0.000025 -0.000027 -0.000030 -0.000033 -0.000036 -0.000040 -0.000044 -0.000047 -0.000050 -0.000052 -0.000053 -0.000054 -0.000054 -0.000054 -0.000053 -0.000052 -0.000050 -0.000048 -0.000046 -0.000043 -0.000040 -0.000037 -0.000034 -0.000031 -0.000028 -0.000025 -0.000023 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000030 -0.000033 -0.000035 -0.000036 -0.000037 -0.000038 -0.000039 -0.000039 -0.000039 -0.000038 -0.000038 -0.000037 -0.000035 -0.000034 -0.000032 -0.000030 -0.000027 -0.000026 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000021 -0.000023 -0.000025 -0.000028 -0.000030 -0.000033 -0.000035 -0.000037 -0.000038 -0.000039 -0.000039 -0.000039 -0.000039 -0.000038 -0.000037 -0.000036 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000028 -0.000028 -0.000029 -0.000029 -0.000029 -0.000029 -0.000029 -0.000028 -0.000028 -0.000027 -0.000025 -0.000024 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000015 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000028 -0.000028 -0.000028 -0.000028 -0.000028 -0.000027 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000019 -0.000020 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode42_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000011 0.000009 0.000007 0.000005 0.000002 -0.000001 -0.000004 -0.000007 -0.000009 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000020 -0.000020 -0.000021 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000016 0.000014 0.000012 0.000009 0.000005 0.000001 -0.000003 -0.000008 -0.000011 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000026 -0.000026 -0.000026 -0.000026 -0.000024 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000015 -0.000016 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000022 0.000023 0.000023 0.000022 0.000021 0.000019 0.000015 0.000011 0.000005 -0.000001 -0.000007 -0.000012 -0.000017 -0.000020 -0.000023 -0.000025 -0.000027 -0.000029 -0.000030 -0.000031 -0.000032 -0.000032 -0.000031 -0.000029 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000027 0.000029 0.000030 0.000030 0.000031 0.000031 0.000030 0.000029 0.000027 0.000023 0.000018 0.000012 0.000005 -0.000003 -0.000011 -0.000018 -0.000023 -0.000028 -0.000031 -0.000032 -0.000034 -0.000035 -0.000035 -0.000036 -0.000036 -0.000036 -0.000035 -0.000033 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000028 0.000031 0.000033 0.000036 0.000038 0.000039 0.000040 0.000041 0.000041 0.000040 0.000039 0.000037 0.000033 0.000028 0.000021 0.000013 0.000003 -0.000007 -0.000016 -0.000025 -0.000032 -0.000036 -0.000039 -0.000041 -0.000041 -0.000041 -0.000041 -0.000040 -0.000040 -0.000039 -0.000037 -0.000035 -0.000033 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000008 -0.000005 -0.000002 0.000002 0.000005 0.000007 0.000009 0.000009 0.000008 0.000005 0.000002 -0.000003 -0.000007 -0.000012 -0.000016 -0.000020 -0.000023 -0.000026 -0.000028 -0.000030 -0.000030 -0.000030 -0.000029 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000030 0.000034 0.000038 0.000042 0.000046 0.000049 0.000052 0.000054 0.000055 0.000055 0.000054 0.000053 0.000050 0.000046 0.000040 0.000033 0.000023 0.000012 0.000000 -0.000012 -0.000024 -0.000035 -0.000043 -0.000048 -0.000051 -0.000051 -0.000050 -0.000049 -0.000046 -0.000044 -0.000042 -0.000040 -0.000038 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000010 -0.000007 -0.000002 0.000004 0.000010 0.000015 0.000020 0.000024 0.000026 0.000026 0.000024 0.000020 0.000014 0.000008 0.000000 -0.000008 -0.000015 -0.000022 -0.000028 -0.000033 -0.000037 -0.000040 -0.000041 -0.000041 -0.000040 -0.000037 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000041 0.000046 0.000052 0.000057 0.000063 0.000067 0.000071 0.000073 0.000074 0.000074 0.000072 0.000068 0.000063 0.000057 0.000048 0.000037 0.000025 0.000010 -0.000006 -0.000021 -0.000036 -0.000048 -0.000058 -0.000064 -0.000066 -0.000065 -0.000062 -0.000058 -0.000053 -0.000048 -0.000044 -0.000040 -0.000037 -0.000034 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000016 -0.000013 -0.000008 -0.000001 0.000007 0.000016 0.000025 0.000034 0.000041 0.000046 0.000049 0.000049 0.000046 0.000040 0.000032 0.000022 0.000010 -0.000001 -0.000013 -0.000024 -0.000034 -0.000042 -0.000048 -0.000053 -0.000055 -0.000056 -0.000054 -0.000051 -0.000047 -0.000042 -0.000037 -0.000032 -0.000027 -0.000023 -0.000020 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000031 0.000037 0.000042 0.000049 0.000055 0.000063 0.000070 0.000078 0.000085 0.000091 0.000096 0.000099 0.000100 0.000098 0.000094 0.000089 0.000081 0.000070 0.000058 0.000042 0.000025 0.000006 -0.000015 -0.000035 -0.000053 -0.000068 -0.000079 -0.000086 -0.000087 -0.000084 -0.000079 -0.000071 -0.000062 -0.000053 -0.000046 -0.000039 -0.000034 -0.000031 -0.000028 -0.000027 -0.000026 -0.000026 -0.000025 -0.000024 -0.000022 -0.000019 -0.000013 -0.000005 0.000005 0.000018 0.000031 0.000045 0.000058 0.000068 0.000075 0.000079 0.000079 0.000075 0.000067 0.000055 0.000041 0.000025 0.000007 -0.000010 -0.000026 -0.000041 -0.000053 -0.000063 -0.000070 -0.000074 -0.000075 -0.000074 -0.000070 -0.000065 -0.000059 -0.000052 -0.000045 -0.000039 -0.000033 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000001 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000042 0.000049 0.000057 0.000065 0.000075 0.000085 0.000095 0.000105 0.000115 0.000123 0.000129 0.000133 0.000133 0.000130 0.000124 0.000115 0.000103 0.000087 0.000069 0.000047 0.000023 -0.000003 -0.000029 -0.000055 -0.000078 -0.000097 -0.000110 -0.000117 -0.000117 -0.000111 -0.000101 -0.000088 -0.000074 -0.000060 -0.000047 -0.000037 -0.000030 -0.000026 -0.000024 -0.000025 -0.000027 -0.000029 -0.000031 -0.000031 -0.000030 -0.000025 -0.000017 -0.000004 0.000011 0.000030 0.000050 0.000070 0.000088 0.000103 0.000113 0.000119 0.000119 0.000113 0.000102 0.000087 0.000067 0.000044 0.000019 -0.000005 -0.000029 -0.000050 -0.000068 -0.000082 -0.000093 -0.000099 -0.000101 -0.000100 -0.000095 -0.000089 -0.000081 -0.000072 -0.000063 -0.000054 -0.000047 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000055 0.000065 0.000076 0.000087 0.000100 0.000113 0.000127 0.000141 0.000153 0.000164 0.000172 0.000177 0.000177 0.000173 0.000163 0.000150 0.000131 0.000109 0.000082 0.000052 0.000018 -0.000017 -0.000052 -0.000086 -0.000115 -0.000138 -0.000154 -0.000160 -0.000158 -0.000148 -0.000132 -0.000112 -0.000090 -0.000068 -0.000049 -0.000034 -0.000023 -0.000018 -0.000018 -0.000022 -0.000028 -0.000035 -0.000041 -0.000044 -0.000044 -0.000038 -0.000026 -0.000009 0.000014 0.000041 0.000070 0.000099 0.000125 0.000147 0.000162 0.000171 0.000172 0.000165 0.000150 0.000129 0.000101 0.000070 0.000036 0.000001 -0.000032 -0.000062 -0.000087 -0.000107 -0.000122 -0.000131 -0.000135 -0.000134 -0.000129 -0.000121 -0.000110 -0.000099 -0.000087 -0.000076 -0.000065 -0.000055 -0.000047 -0.000039 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000040 0.000049 0.000060 0.000072 0.000085 0.000100 0.000116 0.000133 0.000151 0.000169 0.000187 0.000204 0.000218 0.000228 0.000234 0.000234 0.000227 0.000214 0.000194 0.000167 0.000135 0.000097 0.000055 0.000009 -0.000039 -0.000086 -0.000130 -0.000167 -0.000196 -0.000214 -0.000220 -0.000214 -0.000198 -0.000173 -0.000142 -0.000109 -0.000077 -0.000049 -0.000027 -0.000013 -0.000008 -0.000010 -0.000019 -0.000032 -0.000046 -0.000058 -0.000067 -0.000068 -0.000062 -0.000046 -0.000021 0.000012 0.000050 0.000092 0.000133 0.000171 0.000202 0.000226 0.000239 0.000242 0.000233 0.000214 0.000184 0.000147 0.000104 0.000057 0.000010 -0.000036 -0.000077 -0.000112 -0.000140 -0.000161 -0.000174 -0.000180 -0.000179 -0.000173 -0.000163 -0.000150 -0.000135 -0.000119 -0.000104 -0.000090 -0.000077 -0.000065 -0.000054 -0.000045 -0.000037 -0.000030 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000032 0.000041 0.000051 0.000063 0.000078 0.000094 0.000112 0.000132 0.000153 0.000176 0.000199 0.000223 0.000247 0.000268 0.000287 0.000300 0.000307 0.000306 0.000297 0.000278 0.000250 0.000213 0.000167 0.000114 0.000055 -0.000007 -0.000072 -0.000135 -0.000192 -0.000240 -0.000276 -0.000297 -0.000301 -0.000289 -0.000262 -0.000224 -0.000179 -0.000131 -0.000085 -0.000045 -0.000015 0.000003 0.000009 0.000002 -0.000015 -0.000038 -0.000063 -0.000085 -0.000102 -0.000108 -0.000101 -0.000081 -0.000047 -0.000000 0.000054 0.000114 0.000173 0.000228 0.000274 0.000308 0.000329 0.000334 0.000323 0.000297 0.000258 0.000207 0.000148 0.000084 0.000020 -0.000042 -0.000098 -0.000146 -0.000184 -0.000212 -0.000231 -0.000239 -0.000239 -0.000232 -0.000219 -0.000202 -0.000183 -0.000162 -0.000142 -0.000123 -0.000105 -0.000089 -0.000075 -0.000062 -0.000051 -0.000041 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000052 0.000065 0.000081 0.000100 0.000121 0.000145 0.000172 0.000200 0.000230 0.000261 0.000292 0.000323 0.000351 0.000375 0.000392 0.000401 0.000399 0.000386 0.000360 0.000321 0.000269 0.000206 0.000133 0.000052 -0.000033 -0.000120 -0.000203 -0.000278 -0.000339 -0.000383 -0.000406 -0.000407 -0.000385 -0.000344 -0.000288 -0.000223 -0.000154 -0.000088 -0.000033 0.000009 0.000032 0.000036 0.000022 -0.000007 -0.000045 -0.000087 -0.000125 -0.000154 -0.000168 -0.000162 -0.000136 -0.000090 -0.000026 0.000051 0.000135 0.000219 0.000298 0.000364 0.000415 0.000445 0.000454 0.000441 0.000406 0.000353 0.000284 0.000204 0.000118 0.000032 -0.000051 -0.000127 -0.000191 -0.000242 -0.000280 -0.000305 -0.000317 -0.000317 -0.000308 -0.000292 -0.000270 -0.000245 -0.000218 -0.000192 -0.000166 -0.000142 -0.000120 -0.000101 -0.000083 -0.000068 -0.000055 -0.000044 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000039 0.000051 0.000065 0.000083 0.000104 0.000128 0.000156 0.000187 0.000222 0.000259 0.000298 0.000339 0.000380 0.000420 0.000457 0.000487 0.000510 0.000520 0.000517 0.000499 0.000463 0.000409 0.000339 0.000252 0.000153 0.000043 -0.000072 -0.000187 -0.000297 -0.000393 -0.000471 -0.000524 -0.000549 -0.000543 -0.000507 -0.000446 -0.000364 -0.000270 -0.000173 -0.000081 -0.000004 0.000051 0.000080 0.000081 0.000056 0.000009 -0.000053 -0.000120 -0.000182 -0.000230 -0.000255 -0.000253 -0.000220 -0.000157 -0.000069 0.000038 0.000155 0.000274 0.000384 0.000479 0.000551 0.000595 0.000609 0.000593 0.000547 0.000475 0.000382 0.000275 0.000160 0.000044 -0.000067 -0.000166 -0.000251 -0.000320 -0.000370 -0.000402 -0.000418 -0.000419 -0.000408 -0.000387 -0.000359 -0.000326 -0.000291 -0.000256 -0.000221 -0.000189 -0.000160 -0.000134 -0.000111 -0.000091 -0.000073 -0.000059 -0.000046 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000050 0.000064 0.000083 0.000105 0.000132 0.000163 0.000199 0.000239 0.000284 0.000333 0.000384 0.000438 0.000491 0.000543 0.000590 0.000630 0.000658 0.000672 0.000667 0.000641 0.000592 0.000520 0.000424 0.000308 0.000174 0.000027 -0.000126 -0.000278 -0.000421 -0.000545 -0.000643 -0.000706 -0.000731 -0.000715 -0.000659 -0.000569 -0.000452 -0.000319 -0.000183 -0.000056 0.000049 0.000123 0.000159 0.000154 0.000111 0.000036 -0.000059 -0.000163 -0.000259 -0.000334 -0.000378 -0.000381 -0.000340 -0.000257 -0.000137 0.000010 0.000173 0.000337 0.000491 0.000623 0.000724 0.000787 0.000808 0.000786 0.000725 0.000628 0.000504 0.000361 0.000208 0.000055 -0.000090 -0.000221 -0.000332 -0.000421 -0.000487 -0.000529 -0.000550 -0.000551 -0.000536 -0.000509 -0.000472 -0.000429 -0.000383 -0.000337 -0.000292 -0.000249 -0.000210 -0.000176 -0.000145 -0.000118 -0.000096 -0.000076 -0.000060 -0.000047 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000048 0.000062 0.000081 0.000104 0.000132 0.000166 0.000205 0.000251 0.000304 0.000361 0.000424 0.000491 0.000560 0.000630 0.000697 0.000758 0.000809 0.000846 0.000863 0.000855 0.000820 0.000755 0.000658 0.000531 0.000376 0.000198 0.000004 -0.000198 -0.000396 -0.000581 -0.000740 -0.000862 -0.000938 -0.000962 -0.000930 -0.000846 -0.000715 -0.000550 -0.000364 -0.000175 -0.000001 0.000142 0.000239 0.000282 0.000267 0.000197 0.000083 -0.000062 -0.000217 -0.000362 -0.000477 -0.000547 -0.000559 -0.000509 -0.000399 -0.000237 -0.000037 0.000185 0.000410 0.000622 0.000803 0.000941 0.001028 0.001057 0.001029 0.000947 0.000819 0.000654 0.000465 0.000265 0.000064 -0.000125 -0.000295 -0.000440 -0.000554 -0.000639 -0.000693 -0.000719 -0.000720 -0.000700 -0.000664 -0.000615 -0.000559 -0.000499 -0.000438 -0.000379 -0.000324 -0.000273 -0.000228 -0.000187 -0.000153 -0.000123 -0.000098 -0.000078 -0.000061 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000034 0.000045 0.000060 0.000078 0.000101 0.000130 0.000165 0.000207 0.000258 0.000316 0.000382 0.000456 0.000536 0.000623 0.000712 0.000802 0.000888 0.000967 0.001033 0.001080 0.001101 0.001091 0.001045 0.000958 0.000831 0.000664 0.000460 0.000227 -0.000027 -0.000289 -0.000547 -0.000784 -0.000986 -0.001138 -0.001229 -0.001249 -0.001195 -0.001072 -0.000887 -0.000657 -0.000400 -0.000141 0.000096 0.000289 0.000416 0.000467 0.000436 0.000327 0.000156 -0.000057 -0.000284 -0.000498 -0.000669 -0.000776 -0.000802 -0.000742 -0.000597 -0.000381 -0.000112 0.000188 0.000493 0.000779 0.001024 0.001210 0.001326 0.001366 0.001329 0.001221 0.001052 0.000836 0.000589 0.000328 0.000069 -0.000176 -0.000395 -0.000580 -0.000727 -0.000834 -0.000902 -0.000933 -0.000933 -0.000906 -0.000858 -0.000795 -0.000722 -0.000644 -0.000564 -0.000488 -0.000416 -0.000350 -0.000291 -0.000239 -0.000194 -0.000156 -0.000125 -0.000098 -0.000077 -0.000060 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000032 0.000043 0.000057 0.000074 0.000097 0.000126 0.000161 0.000205 0.000258 0.000321 0.000394 0.000477 0.000571 0.000673 0.000783 0.000897 0.001012 0.001123 0.001225 0.001309 0.001369 0.001396 0.001383 0.001323 0.001211 0.001046 0.000830 0.000566 0.000264 -0.000064 -0.000402 -0.000733 -0.001036 -0.001292 -0.001481 -0.001588 -0.001603 -0.001520 -0.001344 -0.001087 -0.000770 -0.000420 -0.000068 0.000252 0.000509 0.000675 0.000733 0.000678 0.000516 0.000266 -0.000040 -0.000367 -0.000673 -0.000922 -0.001080 -0.001127 -0.001055 -0.000868 -0.000581 -0.000222 0.000178 0.000585 0.000966 0.001292 0.001540 0.001693 0.001745 0.001696 0.001554 0.001333 0.001053 0.000734 0.000397 0.000064 -0.000248 -0.000527 -0.000761 -0.000947 -0.001081 -0.001165 -0.001203 -0.001201 -0.001164 -0.001101 -0.001018 -0.000923 -0.000822 -0.000720 -0.000621 -0.000528 -0.000443 -0.000368 -0.000302 -0.000245 -0.000196 -0.000156 -0.000123 -0.000096 -0.000075 -0.000058 -0.000044 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000030 0.000040 0.000053 0.000070 0.000092 0.000120 0.000155 0.000199 0.000253 0.000319 0.000397 0.000487 0.000592 0.000709 0.000838 0.000976 0.001121 0.001267 0.001409 0.001538 0.001646 0.001722 0.001757 0.001741 0.001665 0.001523 0.001313 0.001036 0.000700 0.000314 -0.000105 -0.000537 -0.000958 -0.001343 -0.001666 -0.001902 -0.002029 -0.002035 -0.001913 -0.001669 -0.001319 -0.000889 -0.000416 0.000056 0.000484 0.000823 0.001037 0.001104 0.001015 0.000779 0.000425 -0.000008 -0.000467 -0.000898 -0.001250 -0.001478 -0.001556 -0.001470 -0.001229 -0.000854 -0.000381 0.000148 0.000685 0.001187 0.001615 0.001939 0.002138 0.002204 0.002139 0.001954 0.001669 0.001308 0.000899 0.000471 0.000048 -0.000348 -0.000698 -0.000993 -0.001224 -0.001391 -0.001494 -0.001538 -0.001531 -0.001482 -0.001399 -0.001291 -0.001169 -0.001039 -0.000908 -0.000782 -0.000664 -0.000556 -0.000461 -0.000377 -0.000305 -0.000244 -0.000194 -0.000152 -0.000119 -0.000092 -0.000071 -0.000054 -0.000041 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000049 0.000065 0.000086 0.000112 0.000147 0.000190 0.000245 0.000311 0.000391 0.000487 0.000599 0.000729 0.000874 0.001035 0.001208 0.001390 0.001573 0.001751 0.001914 0.002051 0.002148 0.002194 0.002175 0.002081 0.001904 0.001640 0.001293 0.000868 0.000381 -0.000148 -0.000694 -0.001227 -0.001713 -0.002118 -0.002411 -0.002564 -0.002559 -0.002387 -0.002056 -0.001585 -0.001011 -0.000382 0.000245 0.000809 0.001253 0.001528 0.001604 0.001468 0.001136 0.000644 0.000046 -0.000587 -0.001182 -0.001669 -0.001991 -0.002109 -0.002010 -0.001701 -0.001215 -0.000598 0.000091 0.000792 0.001446 0.002001 0.002419 0.002674 0.002757 0.002671 0.002431 0.002065 0.001605 0.001087 0.000545 0.000013 -0.000482 -0.000920 -0.001286 -0.001571 -0.001775 -0.001899 -0.001950 -0.001936 -0.001869 -0.001761 -0.001623 -0.001466 -0.001301 -0.001136 -0.000976 -0.000827 -0.000692 -0.000572 -0.000467 -0.000377 -0.000301 -0.000239 -0.000187 -0.000146 -0.000113 -0.000087 -0.000066 -0.000050 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000024 0.000032 0.000044 0.000059 0.000078 0.000104 0.000137 0.000179 0.000232 0.000298 0.000379 0.000477 0.000594 0.000732 0.000891 0.001070 0.001269 0.001483 0.001708 0.001936 0.002158 0.002362 0.002534 0.002657 0.002716 0.002695 0.002581 0.002364 0.002038 0.001607 0.001079 0.000472 -0.000190 -0.000873 -0.001541 -0.002150 -0.002658 -0.003022 -0.003207 -0.003188 -0.002955 -0.002514 -0.001892 -0.001137 -0.000311 0.000510 0.001246 0.001822 0.002173 0.002258 0.002063 0.001606 0.000936 0.000127 -0.000729 -0.001534 -0.002195 -0.002637 -0.002811 -0.002696 -0.002306 -0.001682 -0.000886 0.000004 0.000908 0.001748 0.002460 0.002993 0.003316 0.003416 0.003302 0.002995 0.002529 0.001947 0.001295 0.000617 -0.000046 -0.000661 -0.001202 -0.001651 -0.002000 -0.002246 -0.002393 -0.002449 -0.002426 -0.002337 -0.002197 -0.002021 -0.001823 -0.001615 -0.001408 -0.001208 -0.001022 -0.000853 -0.000704 -0.000574 -0.000463 -0.000369 -0.000292 -0.000228 -0.000177 -0.000137 -0.000105 -0.000080 -0.000061 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000028 0.000039 0.000053 0.000071 0.000095 0.000126 0.000165 0.000216 0.000281 0.000361 0.000459 0.000578 0.000720 0.000888 0.001081 0.001300 0.001542 0.001805 0.002081 0.002362 0.002636 0.002889 0.003102 0.003257 0.003334 0.003313 0.003177 0.002914 0.002518 0.001990 0.001341 0.000592 -0.000226 -0.001074 -0.001904 -0.002663 -0.003295 -0.003747 -0.003973 -0.003938 -0.003630 -0.003055 -0.002249 -0.001270 -0.000201 0.000860 0.001810 0.002549 0.002994 0.003090 0.002820 0.002207 0.001315 0.000242 -0.000893 -0.001962 -0.002843 -0.003438 -0.003682 -0.003551 -0.003062 -0.002269 -0.001254 -0.000118 0.001034 0.002103 0.003004 0.003675 0.004077 0.004197 0.004046 0.003654 0.003066 0.002336 0.001523 0.000682 -0.000138 -0.000894 -0.001555 -0.002102 -0.002524 -0.002818 -0.002990 -0.003049 -0.003012 -0.002895 -0.002716 -0.002494 -0.002246 -0.001987 -0.001729 -0.001482 -0.001252 -0.001044 -0.000860 -0.000700 -0.000564 -0.000449 -0.000354 -0.000277 -0.000215 -0.000165 -0.000126 -0.000096 -0.000072 -0.000054 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000033 0.000046 0.000063 0.000085 0.000113 0.000151 0.000198 0.000260 0.000337 0.000433 0.000551 0.000695 0.000866 0.001068 0.001301 0.001566 0.001860 0.002179 0.002515 0.002857 0.003192 0.003502 0.003764 0.003957 0.004056 0.004037 0.003879 0.003566 0.003089 0.002451 0.001663 0.000749 -0.000253 -0.001295 -0.002318 -0.003256 -0.004039 -0.004599 -0.004875 -0.004825 -0.004428 -0.003694 -0.002665 -0.001416 -0.000051 0.001303 0.002513 0.003452 0.004011 0.004122 0.003761 0.002957 0.001794 0.000396 -0.001082 -0.002474 -0.003625 -0.004408 -0.004740 -0.004591 -0.003983 -0.002986 -0.001707 -0.000274 0.001177 0.002520 0.003648 0.004482 0.004975 0.005114 0.004915 0.004417 0.003680 0.002772 0.001767 0.000732 -0.000271 -0.001193 -0.001995 -0.002653 -0.003157 -0.003504 -0.003701 -0.003761 -0.003705 -0.003552 -0.003326 -0.003049 -0.002741 -0.002422 -0.002105 -0.001801 -0.001520 -0.001266 -0.001042 -0.000847 -0.000681 -0.000542 -0.000427 -0.000333 -0.000258 -0.000198 -0.000151 -0.000114 -0.000086 -0.000064 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000019 0.000028 0.000039 0.000054 0.000074 0.000100 0.000135 0.000179 0.000236 0.000309 0.000401 0.000516 0.000657 0.000828 0.001033 0.001275 0.001554 0.001871 0.002224 0.002608 0.003012 0.003426 0.003832 0.004207 0.004528 0.004767 0.004893 0.004879 0.004698 0.004330 0.003765 0.003002 0.002056 0.000953 -0.000261 -0.001530 -0.002782 -0.003933 -0.004897 -0.005588 -0.005930 -0.005865 -0.005368 -0.004447 -0.003154 -0.001583 0.000133 0.001838 0.003361 0.004540 0.005240 0.005369 0.004900 0.003869 0.002381 0.000594 -0.001294 -0.003074 -0.004549 -0.005558 -0.005997 -0.005828 -0.005078 -0.003838 -0.002244 -0.000459 0.001346 0.003012 0.004406 0.005428 0.006025 0.006180 0.005918 0.005291 0.004374 0.003254 0.002020 0.000758 -0.000459 -0.001570 -0.002533 -0.003318 -0.003913 -0.004316 -0.004538 -0.004597 -0.004515 -0.004318 -0.004035 -0.003692 -0.003315 -0.002925 -0.002539 -0.002171 -0.001830 -0.001523 -0.001252 -0.001017 -0.000817 -0.000649 -0.000510 -0.000398 -0.000307 -0.000235 -0.000179 -0.000135 -0.000101 -0.000075 -0.000056 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000015 0.000022 0.000032 0.000045 0.000063 0.000087 0.000118 0.000158 0.000211 0.000279 0.000365 0.000474 0.000610 0.000777 0.000980 0.001223 0.001509 0.001840 0.002217 0.002638 0.003095 0.003578 0.004073 0.004559 0.005012 0.005400 0.005693 0.005853 0.005847 0.005644 0.005219 0.004557 0.003656 0.002532 0.001215 -0.000244 -0.001775 -0.003292 -0.004695 -0.005875 -0.006724 -0.007148 -0.007074 -0.006464 -0.005330 -0.003732 -0.001787 0.000343 0.002460 0.004353 0.005818 0.006684 0.006839 0.006245 0.004950 0.003082 0.000841 -0.001528 -0.003763 -0.005618 -0.006893 -0.007457 -0.007263 -0.006347 -0.004823 -0.002860 -0.000663 0.001554 0.003594 0.005292 0.006529 0.007238 0.007405 0.007062 0.006277 0.005146 0.003776 0.002277 0.000751 -0.000711 -0.002040 -0.003183 -0.004109 -0.004804 -0.005268 -0.005514 -0.005565 -0.005449 -0.005200 -0.004849 -0.004430 -0.003972 -0.003499 -0.003034 -0.002592 -0.002183 -0.001815 -0.001490 -0.001209 -0.000970 -0.000770 -0.000605 -0.000471 -0.000363 -0.000277 -0.000210 -0.000158 -0.000118 -0.000088 -0.000065 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000007 0.000012 0.000018 0.000026 0.000037 0.000053 0.000073 0.000101 0.000137 0.000185 0.000247 0.000326 0.000428 0.000556 0.000715 0.000911 0.001149 0.001434 0.001771 0.002161 0.002606 0.003101 0.003641 0.004214 0.004801 0.005379 0.005919 0.006385 0.006740 0.006942 0.006950 0.006727 0.006242 0.005476 0.004424 0.003102 0.001544 -0.000191 -0.002021 -0.003844 -0.005538 -0.006972 -0.008012 -0.008540 -0.008462 -0.007733 -0.006359 -0.004415 -0.002042 0.000563 0.003157 0.005478 0.007275 0.008338 0.008527 0.007796 0.006200 0.003900 0.001138 -0.001782 -0.004538 -0.006829 -0.008407 -0.009112 -0.008888 -0.007780 -0.005927 -0.003541 -0.000873 0.001815 0.004280 0.006320 0.007793 0.008622 0.008792 0.008347 0.007374 0.005990 0.004329 0.002523 0.000697 -0.001044 -0.002616 -0.003959 -0.005040 -0.005841 -0.006367 -0.006635 -0.006672 -0.006515 -0.006201 -0.005772 -0.005264 -0.004713 -0.004147 -0.003592 -0.003066 -0.002580 -0.002143 -0.001758 -0.001425 -0.001142 -0.000906 -0.000711 -0.000552 -0.000425 -0.000324 -0.000246 -0.000185 -0.000138 -0.000102 -0.000076 -0.000056 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000013 0.000020 0.000030 0.000043 0.000061 0.000085 0.000117 0.000159 0.000214 0.000286 0.000379 0.000497 0.000645 0.000830 0.001058 0.001336 0.001668 0.002060 0.002515 0.003035 0.003615 0.004247 0.004919 0.005609 0.006290 0.006929 0.007485 0.007913 0.008165 0.008194 0.007953 0.007407 0.006531 0.005317 0.003779 0.001955 -0.000088 -0.002256 -0.004427 -0.006456 -0.008184 -0.009449 -0.010105 -0.010036 -0.009181 -0.007547 -0.005219 -0.002366 0.000774 0.003907 0.006715 0.008892 0.010183 0.010417 0.009537 0.007609 0.004826 0.001483 -0.002053 -0.005392 -0.008168 -0.010084 -0.010945 -0.010683 -0.009355 -0.007131 -0.004267 -0.001070 0.002144 0.005080 0.007497 0.009226 0.010177 0.010338 0.009765 0.008569 0.006893 0.004899 0.002746 0.000582 -0.001469 -0.003310 -0.004873 -0.006118 -0.007032 -0.007620 -0.007905 -0.007922 -0.007712 -0.007324 -0.006803 -0.006194 -0.005538 -0.004868 -0.004212 -0.003591 -0.003019 -0.002505 -0.002053 -0.001663 -0.001332 -0.001055 -0.000827 -0.000642 -0.000494 -0.000376 -0.000284 -0.000213 -0.000159 -0.000118 -0.000087 -0.000064 -0.000047 -0.000035 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000010 0.000015 0.000023 0.000034 0.000049 0.000069 0.000097 0.000134 0.000182 0.000246 0.000329 0.000435 0.000571 0.000742 0.000956 0.001218 0.001538 0.001922 0.002375 0.002902 0.003503 0.004175 0.004909 0.005690 0.006494 0.007291 0.008041 0.008697 0.009210 0.009521 0.009577 0.009324 0.008719 0.007729 0.006342 0.004572 0.002458 0.000076 -0.002466 -0.005026 -0.007433 -0.009497 -0.011023 -0.011834 -0.011789 -0.010810 -0.008899 -0.006155 -0.002776 0.000953 0.004682 0.008031 0.010634 0.012184 0.012476 0.011439 0.009153 0.005847 0.001872 -0.002336 -0.006310 -0.009615 -0.011896 -0.012923 -0.012615 -0.011040 -0.008404 -0.005013 -0.001234 0.002554 0.006002 0.008824 0.010822 0.011893 0.012029 0.011301 0.009845 0.007836 0.005466 0.002926 0.000388 -0.002003 -0.004134 -0.005932 -0.007351 -0.008380 -0.009028 -0.009324 -0.009310 -0.009039 -0.008563 -0.007938 -0.007216 -0.006442 -0.005656 -0.004889 -0.004164 -0.003498 -0.002900 -0.002375 -0.001922 -0.001538 -0.001217 -0.000954 -0.000740 -0.000568 -0.000433 -0.000327 -0.000245 -0.000183 -0.000135 -0.000100 -0.000073 -0.000054 -0.000039 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000006 0.000011 0.000017 0.000026 0.000038 0.000055 0.000078 0.000110 0.000152 0.000207 0.000279 0.000374 0.000495 0.000650 0.000845 0.001089 0.001390 0.001755 0.002194 0.002713 0.003316 0.004006 0.004778 0.005622 0.006522 0.007451 0.008373 0.009245 0.010014 0.010622 0.011004 0.011096 0.010837 0.010175 0.009069 0.007504 0.005488 0.003064 0.000316 -0.002633 -0.005620 -0.008446 -0.010886 -0.012712 -0.013708 -0.013705 -0.012606 -0.010409 -0.007227 -0.003288 0.001074 0.005447 0.009385 0.012454 0.014292 0.014655 0.013460 0.010800 0.006940 0.002295 -0.002625 -0.007274 -0.011139 -0.013805 -0.015002 -0.014636 -0.012790 -0.009706 -0.005747 -0.001344 0.003058 0.007048 0.010294 0.012567 0.013750 0.013840 0.012927 0.011174 0.008792 0.006006 0.003041 0.000098 -0.002657 -0.005097 -0.007140 -0.008739 -0.009882 -0.010584 -0.010883 -0.010830 -0.010484 -0.009909 -0.009169 -0.008321 -0.007419 -0.006506 -0.005617 -0.004780 -0.004012 -0.003323 -0.002719 -0.002198 -0.001757 -0.001390 -0.001088 -0.000843 -0.000648 -0.000493 -0.000372 -0.000279 -0.000208 -0.000154 -0.000113 -0.000083 -0.000061 -0.000044 -0.000032 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000012 0.000019 0.000029 0.000043 0.000062 0.000088 0.000123 0.000170 0.000233 0.000315 0.000421 0.000558 0.000733 0.000954 0.001229 0.001569 0.001983 0.002480 0.003069 0.003754 0.004537 0.005415 0.006377 0.007404 0.008466 0.009524 0.010528 0.011421 0.012134 0.012597 0.012736 0.012480 0.011766 0.010547 0.008800 0.006530 0.003782 0.000647 -0.002737 -0.006184 -0.009464 -0.012317 -0.014475 -0.015686 -0.015748 -0.014542 -0.012061 -0.008430 -0.003911 0.001113 0.006164 0.010723 0.014289 0.016439 0.016890 0.015541 0.012500 0.008074 0.002738 -0.002916 -0.008259 -0.012699 -0.015756 -0.017122 -0.016686 -0.014549 -0.010991 -0.006433 -0.001377 0.003663 0.008212 0.011890 0.014433 0.015714 0.015734 0.014604 0.012520 0.009726 0.006490 0.003070 -0.000303 -0.003442 -0.006203 -0.008497 -0.010274 -0.011527 -0.012276 -0.012569 -0.012464 -0.012032 -0.011346 -0.010478 -0.009494 -0.008453 -0.007404 -0.006386 -0.005429 -0.004553 -0.003768 -0.003080 -0.002488 -0.001988 -0.001571 -0.001229 -0.000952 -0.000731 -0.000556 -0.000420 -0.000315 -0.000234 -0.000173 -0.000127 -0.000093 -0.000068 -0.000050 -0.000036 -0.000026 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000008 0.000014 0.000021 0.000033 0.000048 0.000069 0.000098 0.000138 0.000190 0.000259 0.000351 0.000469 0.000623 0.000818 0.001066 0.001374 0.001755 0.002219 0.002777 0.003437 0.004206 0.005087 0.006076 0.007161 0.008320 0.009522 0.010723 0.011869 0.012894 0.013724 0.014279 0.014475 0.014231 0.013474 0.012148 0.010222 0.007696 0.004618 0.001084 -0.002753 -0.006683 -0.010444 -0.013741 -0.016262 -0.017717 -0.017868 -0.016574 -0.013822 -0.009747 -0.004645 0.001048 0.006790 0.011989 0.016069 0.018548 0.019101 0.017611 0.014198 0.009209 0.003187 -0.003200 -0.009234 -0.014245 -0.017688 -0.019212 -0.018694 -0.016250 -0.012203 -0.007033 -0.001311 0.004373 0.009482 0.013583 0.016381 0.017738 0.017661 0.016284 0.013835 0.010601 0.006887 0.002990 -0.000831 -0.004363 -0.007450 -0.009992 -0.011943 -0.013296 -0.014082 -0.014355 -0.014187 -0.013657 -0.012850 -0.011844 -0.010715 -0.009528 -0.008336 -0.007183 -0.006101 -0.005111 -0.004227 -0.003453 -0.002787 -0.002225 -0.001757 -0.001374 -0.001064 -0.000817 -0.000622 -0.000469 -0.000351 -0.000261 -0.000193 -0.000142 -0.000104 -0.000076 -0.000055 -0.000040 -0.000029 -0.000020 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000009 0.000015 0.000024 0.000036 0.000053 0.000077 0.000109 0.000152 0.000210 0.000286 0.000387 0.000519 0.000688 0.000905 0.001178 0.001520 0.001943 0.002457 0.003076 0.003810 0.004665 0.005645 0.006746 0.007955 0.009250 0.010595 0.011944 0.013237 0.014402 0.015357 0.016013 0.016277 0.016058 0.015270 0.013849 0.011752 0.008978 0.005572 0.001638 -0.002657 -0.007079 -0.011337 -0.015096 -0.018004 -0.019727 -0.019995 -0.018641 -0.015643 -0.011148 -0.005484 0.000864 0.007287 0.013120 0.017717 0.020532 0.021200 0.019587 0.015824 0.010301 0.003620 -0.003469 -0.010167 -0.015722 -0.019527 -0.021191 -0.020579 -0.017822 -0.013283 -0.007505 -0.001129 0.005184 0.010832 0.015332 0.018359 0.019763 0.019559 0.017907 0.015069 0.011373 0.007165 0.002778 -0.001494 -0.005419 -0.008825 -0.011607 -0.013718 -0.015159 -0.015967 -0.016208 -0.015964 -0.015327 -0.014388 -0.013238 -0.011958 -0.010619 -0.009280 -0.007989 -0.006780 -0.005676 -0.004690 -0.003828 -0.003088 -0.002464 -0.001945 -0.001520 -0.001177 -0.000903 -0.000687 -0.000519 -0.000389 -0.000289 -0.000214 -0.000157 -0.000114 -0.000083 -0.000060 -0.000043 -0.000031 -0.000022 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000010 0.000017 0.000026 0.000040 0.000059 0.000084 0.000119 0.000166 0.000229 0.000313 0.000423 0.000567 0.000753 0.000990 0.001290 0.001665 0.002128 0.002692 0.003371 0.004177 0.005117 0.006194 0.007406 0.008739 0.010168 0.011656 0.013153 0.014595 0.015903 0.016990 0.017756 0.018099 0.017916 0.017114 0.015612 0.013364 0.010358 0.006640 0.002320 -0.002423 -0.007333 -0.012087 -0.016314 -0.019621 -0.021633 -0.022045 -0.020664 -0.017459 -0.012588 -0.006405 0.000554 0.007620 0.014057 0.019151 0.022298 0.023090 0.021379 0.017307 0.011298 0.004016 -0.003715 -0.011018 -0.017067 -0.021195 -0.022972 -0.022254 -0.019186 -0.014173 -0.007814 -0.000819 0.006082 0.012227 0.017084 0.020301 0.021716 0.021357 0.019406 0.016163 0.011995 0.007291 0.002420 -0.002296 -0.006599 -0.010308 -0.013312 -0.015565 -0.017074 -0.017888 -0.018083 -0.017752 -0.016998 -0.015922 -0.014623 -0.013189 -0.011697 -0.010212 -0.008783 -0.007448 -0.006231 -0.005146 -0.004197 -0.003384 -0.002699 -0.002130 -0.001664 -0.001288 -0.000989 -0.000752 -0.000568 -0.000425 -0.000316 -0.000234 -0.000171 -0.000125 -0.000090 -0.000065 -0.000047 -0.000033 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000011 0.000018 0.000029 0.000043 0.000064 0.000092 0.000129 0.000180 0.000248 0.000339 0.000458 0.000614 0.000815 0.001071 0.001396 0.001803 0.002305 0.002917 0.003653 0.004527 0.005548 0.006718 0.008035 0.009485 0.011043 0.012669 0.014310 0.015897 0.017348 0.018568 0.019450 0.019882 0.019751 0.018950 0.017392 0.015016 0.011807 0.007807 0.003130 -0.002033 -0.007405 -0.012636 -0.017320 -0.021025 -0.023338 -0.023918 -0.022550 -0.019192 -0.014007 -0.007377 0.000120 0.007760 0.014744 0.020294 0.023752 0.024675 0.022897 0.018568 0.012148 0.004353 -0.003930 -0.011749 -0.018215 -0.022608 -0.024465 -0.023631 -0.020268 -0.014817 -0.007930 -0.000379 0.007043 0.013617 0.018771 0.022124 0.023512 0.022970 0.020706 0.017055 0.012423 0.007238 0.001904 -0.003227 -0.007881 -0.011864 -0.015061 -0.017430 -0.018987 -0.019789 -0.019923 -0.019495 -0.018618 -0.017402 -0.015954 -0.014369 -0.012729 -0.011101 -0.009540 -0.008084 -0.006759 -0.005579 -0.004549 -0.003666 -0.002923 -0.002306 -0.001801 -0.001394 -0.001070 -0.000814 -0.000615 -0.000460 -0.000342 -0.000253 -0.000185 -0.000135 -0.000097 -0.000070 -0.000050 -0.000035 -0.000025 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000007 0.000012 0.000020 0.000031 0.000047 0.000069 0.000098 0.000139 0.000193 0.000266 0.000363 0.000490 0.000657 0.000872 0.001147 0.001495 0.001930 0.002467 0.003123 0.003912 0.004848 0.005941 0.007196 0.008609 0.010166 0.011841 0.013594 0.015368 0.017092 0.018680 0.020030 0.021030 0.021558 0.021492 0.020714 0.019125 0.016655 0.013282 0.009045 0.004059 -0.001474 -0.007261 -0.012929 -0.018039 -0.022124 -0.024738 -0.025508 -0.024196 -0.020748 -0.015334 -0.008355 -0.000422 0.007692 0.015134 0.021073 0.024808 0.025859 0.024048 0.019534 0.012800 0.004607 -0.004103 -0.012322 -0.019105 -0.023689 -0.025584 -0.024630 -0.021000 -0.015168 -0.007833 0.000180 0.008026 0.014938 0.020308 0.023737 0.025054 0.024307 0.021728 0.017682 0.012613 0.006984 0.001231 -0.004272 -0.009231 -0.013445 -0.016798 -0.019252 -0.020829 -0.021599 -0.021661 -0.021129 -0.020127 -0.018774 -0.017182 -0.015454 -0.013674 -0.011915 -0.010232 -0.008665 -0.007241 -0.005975 -0.004870 -0.003924 -0.003128 -0.002467 -0.001927 -0.001492 -0.001145 -0.000871 -0.000658 -0.000493 -0.000366 -0.000270 -0.000198 -0.000144 -0.000104 -0.000074 -0.000053 -0.000037 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000008 0.000013 0.000022 0.000034 0.000050 0.000073 0.000105 0.000147 0.000205 0.000282 0.000384 0.000519 0.000695 0.000922 0.001213 0.001581 0.002041 0.002609 0.003301 0.004135 0.005124 0.006280 0.007606 0.009101 0.010749 0.012525 0.014387 0.016278 0.018124 0.019836 0.021308 0.022423 0.023051 0.023061 0.022327 0.020738 0.018215 0.014729 0.010313 0.005085 -0.000749 -0.006882 -0.012920 -0.018401 -0.022831 -0.025731 -0.026704 -0.025491 -0.022028 -0.016486 -0.009279 -0.001045 0.007410 0.015192 0.021430 0.025386 0.026556 0.024752 0.020134 0.013205 0.004758 -0.004226 -0.012698 -0.019675 -0.024361 -0.026250 -0.025176 -0.021325 -0.015195 -0.007521 0.000831 0.008976 0.016110 0.021601 0.025034 0.026238 0.025272 0.022390 0.017985 0.012529 0.006517 0.000409 -0.005398 -0.010601 -0.014990 -0.018451 -0.020951 -0.022521 -0.023241 -0.023219 -0.022581 -0.021457 -0.019975 -0.018252 -0.016394 -0.014492 -0.012617 -0.010828 -0.009166 -0.007657 -0.006317 -0.005148 -0.004148 -0.003306 -0.002608 -0.002037 -0.001577 -0.001210 -0.000921 -0.000695 -0.000521 -0.000387 -0.000286 -0.000209 -0.000152 -0.000110 -0.000078 -0.000055 -0.000039 -0.000027 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000009 0.000015 0.000023 0.000036 0.000053 0.000077 0.000110 0.000154 0.000214 0.000295 0.000402 0.000542 0.000726 0.000964 0.001267 0.001651 0.002130 0.002722 0.003444 0.004312 0.005342 0.006545 0.007927 0.009484 0.011203 0.013057 0.015004 0.016988 0.018934 0.020751 0.022330 0.023550 0.024276 0.024371 0.023700 0.022143 0.019614 0.016075 0.011555 0.006168 0.000126 -0.006258 -0.012577 -0.018351 -0.023064 -0.026220 -0.027398 -0.026326 -0.022929 -0.017375 -0.010084 -0.001709 0.006924 0.014898 0.021318 0.025424 0.026696 0.024937 0.020309 0.013324 0.004790 -0.004290 -0.012846 -0.019873 -0.024563 -0.026397 -0.025212 -0.021201 -0.014880 -0.007005 0.001534 0.009824 0.017045 0.022545 0.025906 0.026959 0.025773 0.022618 0.017910 0.012143 0.005834 -0.000537 -0.006562 -0.011928 -0.016423 -0.019935 -0.022439 -0.023972 -0.024624 -0.024512 -0.023770 -0.022535 -0.020939 -0.019104 -0.017140 -0.015137 -0.013170 -0.011297 -0.009560 -0.007985 -0.006587 -0.005369 -0.004326 -0.003449 -0.002721 -0.002126 -0.001646 -0.001263 -0.000962 -0.000726 -0.000544 -0.000405 -0.000298 -0.000218 -0.000159 -0.000114 -0.000081 -0.000058 -0.000040 -0.000028 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000016 0.000025 0.000037 0.000055 0.000080 0.000114 0.000160 0.000221 0.000304 0.000414 0.000560 0.000749 0.000993 0.001306 0.001700 0.002193 0.002800 0.003541 0.004431 0.005487 0.006720 0.008136 0.009732 0.011495 0.013399 0.015402 0.017449 0.019465 0.021359 0.023022 0.024330 0.025147 0.025330 0.024738 0.023246 0.020760 0.017235 0.012696 0.007252 0.001114 -0.005402 -0.011885 -0.017847 -0.022762 -0.026121 -0.027495 -0.026597 -0.023349 -0.017910 -0.010698 -0.002367 0.006256 0.014250 0.020713 0.024880 0.026227 0.024552 0.020014 0.013126 0.004693 -0.004284 -0.012735 -0.019656 -0.024241 -0.025975 -0.024697 -0.020606 -0.014224 -0.006311 0.002235 0.010496 0.017647 0.023037 0.026248 0.027117 0.025723 0.022347 0.017417 0.011442 0.004949 -0.001571 -0.007705 -0.013136 -0.017656 -0.021156 -0.023617 -0.025084 -0.025654 -0.025451 -0.024614 -0.023285 -0.021599 -0.019681 -0.017639 -0.015565 -0.013536 -0.011608 -0.009822 -0.008204 -0.006769 -0.005519 -0.004449 -0.003548 -0.002800 -0.002189 -0.001695 -0.001301 -0.000991 -0.000748 -0.000561 -0.000417 -0.000308 -0.000225 -0.000163 -0.000118 -0.000084 -0.000059 -0.000042 -0.000029 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000026 0.000039 0.000057 0.000082 0.000116 0.000163 0.000226 0.000310 0.000422 0.000570 0.000762 0.001010 0.001326 0.001726 0.002224 0.002838 0.003585 0.004484 0.005548 0.006790 0.008215 0.009822 0.011598 0.013517 0.015540 0.017613 0.019661 0.021597 0.023312 0.024684 0.025575 0.025842 0.025341 0.023944 0.021552 0.018115 0.013652 0.008266 0.002163 -0.004346 -0.010853 -0.016873 -0.021882 -0.025374 -0.026915 -0.026220 -0.023200 -0.018008 -0.011050 -0.002962 0.005442 0.013261 0.019609 0.023734 0.025120 0.023566 0.019225 0.012595 0.004462 -0.004198 -0.012342 -0.018992 -0.023362 -0.024953 -0.023611 -0.019536 -0.013241 -0.005476 0.002875 0.010913 0.017827 0.022979 0.025965 0.026628 0.025054 0.021530 0.016485 0.010430 0.003893 -0.002639 -0.008753 -0.014139 -0.018592 -0.022011 -0.024382 -0.025756 -0.026234 -0.025945 -0.025031 -0.023634 -0.021890 -0.019923 -0.017841 -0.015736 -0.013680 -0.011731 -0.009927 -0.008295 -0.006847 -0.005586 -0.004506 -0.003596 -0.002840 -0.002221 -0.001721 -0.001322 -0.001007 -0.000761 -0.000570 -0.000424 -0.000313 -0.000229 -0.000166 -0.000119 -0.000085 -0.000060 -0.000042 -0.000030 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000011 0.000017 0.000026 0.000039 0.000058 0.000083 0.000117 0.000164 0.000227 0.000312 0.000424 0.000571 0.000763 0.001011 0.001326 0.001724 0.002220 0.002830 0.003571 0.004460 0.005513 0.006740 0.008148 0.009734 0.011487 0.013383 0.015385 0.017439 0.019476 0.021410 0.023137 0.024538 0.025478 0.025817 0.025413 0.024137 0.021888 0.018614 0.014327 0.009124 0.003202 -0.003141 -0.009511 -0.015437 -0.020413 -0.023944 -0.025610 -0.025130 -0.022413 -0.017599 -0.011073 -0.003440 0.004526 0.011963 0.018025 0.021994 0.023375 0.021975 0.017937 0.011731 0.004102 -0.004022 -0.011652 -0.017863 -0.021909 -0.023320 -0.021953 -0.018003 -0.011961 -0.004548 0.003394 0.011003 0.017505 0.022294 0.024983 0.025431 0.023724 0.020145 0.015116 0.009134 0.002713 -0.003673 -0.009624 -0.014841 -0.019130 -0.022395 -0.024629 -0.025887 -0.026271 -0.025910 -0.024944 -0.023513 -0.021752 -0.019781 -0.017705 -0.015612 -0.013573 -0.011642 -0.009857 -0.008242 -0.006808 -0.005559 -0.004489 -0.003586 -0.002835 -0.002219 -0.001721 -0.001323 -0.001008 -0.000762 -0.000571 -0.000425 -0.000313 -0.000229 -0.000166 -0.000120 -0.000086 -0.000061 -0.000043 -0.000030 -0.000021 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000027 0.000039 0.000057 0.000082 0.000117 0.000163 0.000225 0.000309 0.000419 0.000564 0.000753 0.000996 0.001305 0.001694 0.002177 0.002772 0.003492 0.004356 0.005376 0.006563 0.007923 0.009455 0.011147 0.012976 0.014909 0.016895 0.018869 0.020751 0.022442 0.023828 0.024785 0.025175 0.024864 0.023727 0.021667 0.018629 0.014622 0.009734 0.004148 -0.001858 -0.007913 -0.013576 -0.018370 -0.021831 -0.023562 -0.023297 -0.020945 -0.016634 -0.010715 -0.003746 0.003558 0.010400 0.016000 0.019692 0.021019 0.019801 0.016166 0.010547 0.003627 -0.003744 -0.010659 -0.016267 -0.019887 -0.021089 -0.019745 -0.016039 -0.010427 -0.003575 0.003735 0.010708 0.016626 0.020929 0.023263 0.023498 0.021722 0.018203 0.013339 0.007602 0.001476 -0.004592 -0.010225 -0.015144 -0.019167 -0.022208 -0.024263 -0.025387 -0.025681 -0.025269 -0.024285 -0.022865 -0.021136 -0.019212 -0.017194 -0.015164 -0.013189 -0.011321 -0.009593 -0.008030 -0.006642 -0.005431 -0.004391 -0.003512 -0.002780 -0.002179 -0.001692 -0.001302 -0.000993 -0.000752 -0.000564 -0.000420 -0.000310 -0.000227 -0.000165 -0.000119 -0.000085 -0.000060 -0.000042 -0.000030 -0.000021 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000026 0.000039 0.000057 0.000081 0.000114 0.000159 0.000220 0.000301 0.000408 0.000548 0.000730 0.000964 0.001261 0.001633 0.002096 0.002662 0.003348 0.004167 0.005132 0.006253 0.007535 0.008976 0.010565 0.012282 0.014096 0.015960 0.017815 0.019587 0.021186 0.022509 0.023439 0.023851 0.023622 0.022637 0.020803 0.018070 0.014443 0.010002 0.004909 -0.000581 -0.006136 -0.011355 -0.015807 -0.019072 -0.020792 -0.020725 -0.018787 -0.015089 -0.009941 -0.003837 0.002588 0.008628 0.013590 0.016885 0.018106 0.017091 0.013955 0.009075 0.003054 -0.003359 -0.009367 -0.014221 -0.017322 -0.018296 -0.017031 -0.013692 -0.008687 -0.002607 0.003854 0.009988 0.015159 0.018868 0.020800 0.020842 0.019077 0.015746 0.011214 0.005907 0.000264 -0.005306 -0.010464 -0.014953 -0.018611 -0.021361 -0.023200 -0.024182 -0.024398 -0.023965 -0.023007 -0.021648 -0.020007 -0.018188 -0.016285 -0.014373 -0.012514 -0.010755 -0.009128 -0.007653 -0.006341 -0.005195 -0.004208 -0.003373 -0.002675 -0.002100 -0.001633 -0.001259 -0.000962 -0.000729 -0.000547 -0.000408 -0.000301 -0.000221 -0.000160 -0.000116 -0.000083 -0.000059 -0.000042 -0.000029 -0.000021 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000017 0.000026 0.000038 0.000055 0.000078 0.000110 0.000153 0.000211 0.000288 0.000390 0.000523 0.000695 0.000915 0.001194 0.001543 0.001975 0.002502 0.003137 0.003894 0.004783 0.005811 0.006983 0.008296 0.009741 0.011299 0.012942 0.014628 0.016304 0.017906 0.019353 0.020554 0.021409 0.021807 0.021640 0.020807 0.019229 0.016861 0.013708 0.009839 0.005395 0.000595 -0.004272 -0.008862 -0.012804 -0.015740 -0.017361 -0.017461 -0.015968 -0.012974 -0.008740 -0.003682 0.001666 0.006711 0.010871 0.013652 0.014712 0.013918 0.011361 0.007357 0.002408 -0.002863 -0.007793 -0.011760 -0.014266 -0.015000 -0.013873 -0.011024 -0.006797 -0.001688 0.003720 0.008832 0.013109 0.016132 0.017633 0.017517 0.015854 0.012853 0.008824 0.004136 -0.000831 -0.005725 -0.010251 -0.014185 -0.017386 -0.019786 -0.021381 -0.022219 -0.022379 -0.021962 -0.021080 -0.019840 -0.018347 -0.016696 -0.014969 -0.013233 -0.011543 -0.009942 -0.008457 -0.007108 -0.005906 -0.004851 -0.003940 -0.003166 -0.002517 -0.001981 -0.001545 -0.001193 -0.000913 -0.000693 -0.000522 -0.000390 -0.000288 -0.000212 -0.000154 -0.000111 -0.000080 -0.000057 -0.000040 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000017 0.000025 0.000036 0.000052 0.000074 0.000104 0.000145 0.000199 0.000271 0.000365 0.000489 0.000647 0.000850 0.001105 0.001424 0.001816 0.002292 0.002864 0.003541 0.004331 0.005241 0.006273 0.007424 0.008684 0.010037 0.011457 0.012908 0.014346 0.015715 0.016947 0.017968 0.018692 0.019033 0.018900 0.018213 0.016910 0.014955 0.012357 0.009173 0.005519 0.001576 -0.002425 -0.006207 -0.009475 -0.011943 -0.013369 -0.013592 -0.012555 -0.010333 -0.007129 -0.003269 0.000831 0.004713 0.007925 0.010088 0.010938 0.010371 0.008461 0.005447 0.001715 -0.002260 -0.005970 -0.008940 -0.010791 -0.011285 -0.010357 -0.008113 -0.004818 -0.000857 0.003321 0.007251 0.010515 0.012783 0.013843 0.013617 0.012158 0.009629 0.006276 0.002393 -0.001716 -0.005765 -0.009514 -0.012780 -0.015442 -0.017444 -0.018778 -0.019479 -0.019612 -0.019256 -0.018504 -0.017444 -0.016164 -0.014745 -0.013254 -0.011752 -0.010284 -0.008887 -0.007587 -0.006401 -0.005339 -0.004402 -0.003589 -0.002895 -0.002310 -0.001824 -0.001427 -0.001105 -0.000849 -0.000646 -0.000488 -0.000365 -0.000271 -0.000200 -0.000146 -0.000106 -0.000076 -0.000054 -0.000038 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000024 0.000034 0.000049 0.000069 0.000097 0.000134 0.000184 0.000250 0.000335 0.000447 0.000589 0.000770 0.000997 0.001279 0.001623 0.002038 0.002533 0.003114 0.003787 0.004556 0.005420 0.006376 0.007414 0.008518 0.009667 0.010831 0.011973 0.013048 0.014004 0.014783 0.015323 0.015558 0.015425 0.014869 0.013847 0.012340 0.010360 0.007955 0.005215 0.002272 -0.000704 -0.003515 -0.005953 -0.007821 -0.008954 -0.009242 -0.008654 -0.007243 -0.005152 -0.002606 0.000114 0.002697 0.004844 0.006301 0.006895 0.006559 0.005342 0.003405 0.000999 -0.001561 -0.003943 -0.005837 -0.006993 -0.007257 -0.006583 -0.005044 -0.002812 -0.000143 0.002661 0.005288 0.007452 0.008922 0.009550 0.009273 0.008122 0.006205 0.003689 0.000780 -0.002304 -0.005359 -0.008206 -0.010706 -0.012766 -0.014335 -0.015400 -0.015982 -0.016122 -0.015877 -0.015311 -0.014493 -0.013490 -0.012363 -0.011169 -0.009954 -0.008758 -0.007611 -0.006534 -0.005545 -0.004651 -0.003857 -0.003162 -0.002564 -0.002057 -0.001632 -0.001283 -0.000998 -0.000770 -0.000589 -0.000447 -0.000336 -0.000250 -0.000185 -0.000136 -0.000098 -0.000071 -0.000051 -0.000036 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000011 0.000016 0.000022 0.000032 0.000045 0.000064 0.000089 0.000122 0.000167 0.000225 0.000300 0.000398 0.000522 0.000678 0.000873 0.001111 0.001400 0.001746 0.002152 0.002624 0.003163 0.003771 0.004444 0.005177 0.005960 0.006780 0.007616 0.008445 0.009240 0.009967 0.010590 0.011071 0.011371 0.011453 0.011282 0.010832 0.010086 0.009045 0.007726 0.006169 0.004436 0.002610 0.000791 -0.000912 -0.002388 -0.003536 -0.004280 -0.004571 -0.004404 -0.003815 -0.002882 -0.001721 -0.000469 0.000724 0.001721 0.002408 0.002709 0.002599 0.002103 0.001294 0.000285 -0.000786 -0.001775 -0.002545 -0.002989 -0.003038 -0.002669 -0.001910 -0.000838 0.000434 0.001767 0.003011 0.004025 0.004686 0.004909 0.004648 0.003905 0.002725 0.001187 -0.000603 -0.002527 -0.004466 -0.006311 -0.007974 -0.009385 -0.010502 -0.011305 -0.011791 -0.011977 -0.011891 -0.011569 -0.011052 -0.010384 -0.009607 -0.008762 -0.007884 -0.007002 -0.006143 -0.005324 -0.004559 -0.003859 -0.003228 -0.002670 -0.002182 -0.001764 -0.001410 -0.001116 -0.000874 -0.000679 -0.000522 -0.000399 -0.000302 -0.000226 -0.000168 -0.000124 -0.000090 -0.000065 -0.000047 -0.000033 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000021 0.000029 0.000041 0.000058 0.000080 0.000109 0.000147 0.000197 0.000262 0.000344 0.000447 0.000576 0.000735 0.000926 0.001155 0.001424 0.001734 0.002086 0.002479 0.002910 0.003374 0.003863 0.004366 0.004871 0.005362 0.005820 0.006225 0.006559 0.006801 0.006935 0.006948 0.006831 0.006582 0.006207 0.005721 0.005144 0.004505 0.003836 0.003171 0.002541 0.001971 0.001478 0.001068 0.000736 0.000466 0.000238 0.000028 -0.000184 -0.000413 -0.000659 -0.000913 -0.001154 -0.001351 -0.001472 -0.001489 -0.001385 -0.001156 -0.000820 -0.000407 0.000037 0.000463 0.000826 0.001089 0.001234 0.001262 0.001188 0.001045 0.000865 0.000681 0.000513 0.000368 0.000238 0.000099 -0.000077 -0.000322 -0.000662 -0.001112 -0.001675 -0.002338 -0.003077 -0.003856 -0.004636 -0.005377 -0.006041 -0.006595 -0.007017 -0.007290 -0.007411 -0.007383 -0.007219 -0.006936 -0.006556 -0.006103 -0.005600 -0.005068 -0.004527 -0.003991 -0.003474 -0.002987 -0.002536 -0.002126 -0.001761 -0.001441 -0.001165 -0.000932 -0.000737 -0.000578 -0.000449 -0.000346 -0.000264 -0.000199 -0.000149 -0.000110 -0.000081 -0.000059 -0.000042 -0.000030 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000020 0.000027 0.000037 0.000051 0.000070 0.000095 0.000127 0.000168 0.000221 0.000287 0.000368 0.000468 0.000588 0.000730 0.000895 0.001083 0.001291 0.001517 0.001755 0.002001 0.002244 0.002476 0.002684 0.002857 0.002980 0.003041 0.003030 0.002939 0.002765 0.002514 0.002200 0.001844 0.001480 0.001147 0.000892 0.000762 0.000796 0.001022 0.001445 0.002045 0.002772 0.003546 0.004266 0.004818 0.005090 0.004989 0.004459 0.003493 0.002143 0.000517 -0.001225 -0.002892 -0.004283 -0.005219 -0.005567 -0.005264 -0.004331 -0.002871 -0.001061 0.000873 0.002688 0.004156 0.005100 0.005413 0.005076 0.004154 0.002785 0.001153 -0.000539 -0.002097 -0.003365 -0.004241 -0.004683 -0.004709 -0.004386 -0.003813 -0.003107 -0.002379 -0.001729 -0.001225 -0.000912 -0.000798 -0.000871 -0.001096 -0.001428 -0.001817 -0.002215 -0.002584 -0.002892 -0.003121 -0.003261 -0.003312 -0.003282 -0.003181 -0.003021 -0.002817 -0.002581 -0.002327 -0.002064 -0.001802 -0.001550 -0.001314 -0.001097 -0.000904 -0.000736 -0.000591 -0.000470 -0.000370 -0.000289 -0.000223 -0.000171 -0.000129 -0.000096 -0.000071 -0.000052 -0.000037 -0.000026 -0.000019 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000025 0.000033 0.000045 0.000061 0.000081 0.000107 0.000139 0.000179 0.000228 0.000287 0.000357 0.000438 0.000529 0.000629 0.000734 0.000838 0.000936 0.001018 0.001075 0.001095 0.001065 0.000974 0.000809 0.000557 0.000213 -0.000228 -0.000759 -0.001367 -0.002025 -0.002693 -0.003317 -0.003829 -0.004155 -0.004213 -0.003933 -0.003258 -0.002166 -0.000676 0.001140 0.003159 0.005207 0.007076 0.008543 0.009400 0.009483 0.008700 0.007056 0.004663 0.001737 -0.001419 -0.004450 -0.006990 -0.008716 -0.009392 -0.008913 -0.007317 -0.004795 -0.001661 0.001686 0.004814 0.007323 0.008898 0.009351 0.008645 0.006893 0.004337 0.001309 -0.001822 -0.004696 -0.007012 -0.008560 -0.009240 -0.009060 -0.008122 -0.006603 -0.004717 -0.002688 -0.000723 0.001013 0.002404 0.003389 0.003957 0.004139 0.003998 0.003608 0.003051 0.002404 0.001732 0.001087 0.000503 0.000003 -0.000404 -0.000716 -0.000937 -0.001077 -0.001147 -0.001158 -0.001123 -0.001054 -0.000962 -0.000856 -0.000746 -0.000637 -0.000535 -0.000442 -0.000360 -0.000290 -0.000231 -0.000181 -0.000141 -0.000108 -0.000081 -0.000060 -0.000044 -0.000032 -0.000023 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000030 0.000039 0.000052 0.000067 0.000086 0.000110 0.000138 0.000170 0.000207 0.000248 0.000290 0.000331 0.000366 0.000390 0.000393 0.000365 0.000294 0.000167 -0.000030 -0.000314 -0.000697 -0.001193 -0.001810 -0.002553 -0.003417 -0.004384 -0.005426 -0.006494 -0.007525 -0.008433 -0.009118 -0.009469 -0.009373 -0.008730 -0.007472 -0.005576 -0.003086 -0.000118 0.003134 0.006407 0.009392 0.011764 0.013222 0.013532 0.012568 0.010344 0.007025 0.002926 -0.001517 -0.005796 -0.009392 -0.011850 -0.012838 -0.012208 -0.010017 -0.006531 -0.002194 0.002435 0.006754 0.010202 0.012340 0.012904 0.011844 0.009317 0.005663 0.001351 -0.003093 -0.007157 -0.010407 -0.012533 -0.013380 -0.012950 -0.011385 -0.008929 -0.005894 -0.002610 0.000615 0.003523 0.005931 0.007729 0.008886 0.009431 0.009441 0.009020 0.008282 0.007341 0.006296 0.005228 0.004199 0.003252 0.002414 0.001695 0.001100 0.000623 0.000256 -0.000015 -0.000202 -0.000320 -0.000384 -0.000407 -0.000400 -0.000373 -0.000336 -0.000293 -0.000250 -0.000209 -0.000172 -0.000139 -0.000111 -0.000086 -0.000066 -0.000050 -0.000037 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000043 0.000054 0.000067 0.000082 0.000098 0.000115 0.000131 0.000143 0.000149 0.000142 0.000117 0.000064 -0.000029 -0.000174 -0.000387 -0.000685 -0.001085 -0.001605 -0.002260 -0.003063 -0.004023 -0.005138 -0.006398 -0.007776 -0.009230 -0.010692 -0.012075 -0.013268 -0.014137 -0.014540 -0.014333 -0.013390 -0.011628 -0.009025 -0.005642 -0.001637 0.002733 0.007127 0.011143 0.014365 0.016405 0.016969 0.015896 0.013206 0.009112 0.004013 -0.001539 -0.006900 -0.011419 -0.014520 -0.015788 -0.015036 -0.012336 -0.008022 -0.002648 0.003086 0.008429 0.012682 0.015295 0.015943 0.014561 0.011348 0.006734 0.001304 -0.004276 -0.009359 -0.013393 -0.015984 -0.016930 -0.016228 -0.014053 -0.010719 -0.006622 -0.002187 0.002184 0.006153 0.009472 0.011994 0.013664 0.014515 0.014637 0.014161 0.013233 0.011998 0.010589 0.009116 0.007664 0.006295 0.005049 0.003949 0.003004 0.002213 0.001568 0.001056 0.000662 0.000369 0.000160 0.000018 -0.000072 -0.000123 -0.000147 -0.000152 -0.000145 -0.000132 -0.000116 -0.000098 -0.000081 -0.000065 -0.000051 -0.000039 -0.000029 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000034 0.000041 0.000049 0.000056 0.000062 0.000064 0.000060 0.000047 0.000020 -0.000030 -0.000110 -0.000232 -0.000409 -0.000659 -0.000998 -0.001447 -0.002026 -0.002753 -0.003647 -0.004720 -0.005980 -0.007423 -0.009034 -0.010777 -0.012598 -0.014415 -0.016120 -0.017578 -0.018630 -0.019103 -0.018828 -0.017655 -0.015487 -0.012301 -0.008172 -0.003294 0.002027 0.007381 0.012292 0.016262 0.018834 0.019657 0.018544 0.015515 0.010821 0.004931 -0.001507 -0.007742 -0.013009 -0.016636 -0.018137 -0.017295 -0.014192 -0.009217 -0.003013 0.003606 0.009768 0.014661 0.017649 0.018352 0.016699 0.012924 0.007526 0.001193 -0.005299 -0.011191 -0.015834 -0.018764 -0.019744 -0.018768 -0.016042 -0.011935 -0.006916 -0.001493 0.003856 0.008725 0.012811 0.015934 0.018025 0.019116 0.019311 0.018764 0.017650 0.016142 0.014402 0.012563 0.010733 0.008988 0.007381 0.005943 0.004690 0.003622 0.002732 0.002008 0.001432 0.000985 0.000647 0.000399 0.000223 0.000103 0.000025 -0.000022 -0.000049 -0.000060 -0.000063 -0.000060 -0.000053 -0.000045 -0.000037 -0.000029 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000030 0.000032 0.000033 0.000029 0.000019 -0.000001 -0.000036 -0.000093 -0.000178 -0.000304 -0.000484 -0.000733 -0.001069 -0.001512 -0.002085 -0.002809 -0.003706 -0.004794 -0.006086 -0.007590 -0.009300 -0.011195 -0.013236 -0.015358 -0.017468 -0.019443 -0.021129 -0.022345 -0.022898 -0.022593 -0.021265 -0.018803 -0.015182 -0.010489 -0.004942 0.001115 0.007221 0.012839 0.017413 0.020431 0.021498 0.020404 0.017170 0.012072 0.005630 -0.001439 -0.008301 -0.014110 -0.018122 -0.019800 -0.018901 -0.015516 -0.010073 -0.003278 0.003971 0.010714 0.016060 0.019306 0.020040 0.018182 0.013993 0.008027 0.001043 -0.006099 -0.012558 -0.017615 -0.020754 -0.021712 -0.020484 -0.017299 -0.012570 -0.006822 -0.000624 0.005485 0.011047 0.015721 0.019299 0.021701 0.022960 0.023193 0.022572 0.021292 0.019553 0.017536 0.015395 0.013253 0.011200 0.009299 0.007586 0.006080 0.004787 0.003698 0.002800 0.002075 0.001501 0.001058 0.000723 0.000475 0.000298 0.000174 0.000090 0.000036 0.000003 -0.000016 -0.000025 -0.000028 -0.000027 -0.000023 -0.000019 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000018 0.000019 0.000020 0.000018 0.000013 0.000001 -0.000019 -0.000053 -0.000105 -0.000183 -0.000298 -0.000459 -0.000683 -0.000985 -0.001386 -0.001906 -0.002570 -0.003400 -0.004419 -0.005646 -0.007095 -0.008773 -0.010672 -0.012770 -0.015023 -0.017360 -0.019682 -0.021855 -0.023712 -0.025059 -0.025686 -0.025385 -0.023977 -0.021342 -0.017453 -0.012404 -0.006425 0.000113 0.006718 0.012817 0.017813 0.021160 0.022433 0.021407 0.018101 0.012805 0.006070 -0.001347 -0.008564 -0.014686 -0.018925 -0.020712 -0.019791 -0.016255 -0.010555 -0.003434 0.004164 0.011228 0.016819 0.020202 0.020942 0.018957 0.014524 0.008229 0.000875 -0.006628 -0.013391 -0.018653 -0.021871 -0.022763 -0.021327 -0.017809 -0.012648 -0.006408 0.000307 0.006918 0.012933 0.017986 0.021853 0.024447 0.025802 0.026043 0.025354 0.023947 0.022035 0.019816 0.017457 0.015091 0.012818 0.010706 0.008796 0.007110 0.005653 0.004420 0.003397 0.002563 0.001897 0.001375 0.000974 0.000674 0.000452 0.000294 0.000182 0.000106 0.000056 0.000024 0.000005 -0.000005 -0.000010 -0.000011 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000013 0.000013 0.000011 0.000006 -0.000004 -0.000021 -0.000049 -0.000091 -0.000156 -0.000250 -0.000383 -0.000568 -0.000820 -0.001156 -0.001596 -0.002163 -0.002879 -0.003770 -0.004857 -0.006161 -0.007696 -0.009467 -0.011467 -0.013671 -0.016035 -0.018486 -0.020921 -0.023202 -0.025158 -0.026588 -0.027274 -0.027002 -0.025587 -0.022904 -0.018924 -0.013742 -0.007593 -0.000856 0.005966 0.012285 0.017491 0.021022 0.022444 0.021523 0.018275 0.012992 0.006231 -0.001239 -0.008523 -0.014713 -0.019008 -0.020833 -0.019924 -0.016375 -0.010641 -0.003472 0.004177 0.011287 0.016909 0.020300 0.021022 0.018996 0.014502 0.008134 0.000709 -0.006852 -0.013646 -0.018903 -0.022071 -0.022867 -0.021289 -0.017590 -0.012220 -0.005754 0.001186 0.008009 0.014212 0.019418 0.023396 0.026058 0.027438 0.027664 0.026926 0.025442 0.023434 0.021106 0.018630 0.016146 0.013755 0.011529 0.009513 0.007728 0.006182 0.004868 0.003772 0.002875 0.002154 0.001586 0.001145 0.000811 0.000561 0.000380 0.000250 0.000159 0.000097 0.000055 0.000029 0.000013 0.000004 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000009 0.000008 0.000004 -0.000003 -0.000016 -0.000037 -0.000069 -0.000117 -0.000188 -0.000290 -0.000432 -0.000627 -0.000890 -0.001238 -0.001691 -0.002270 -0.003000 -0.003902 -0.005001 -0.006315 -0.007858 -0.009635 -0.011638 -0.013844 -0.016208 -0.018659 -0.021097 -0.023384 -0.025353 -0.026805 -0.027524 -0.027298 -0.025944 -0.023336 -0.019446 -0.014362 -0.008317 -0.001679 0.005058 0.011318 0.016502 0.020056 0.021555 0.020763 0.017693 0.012629 0.006110 -0.001115 -0.008175 -0.014184 -0.018363 -0.020150 -0.019287 -0.015865 -0.010322 -0.003388 0.004012 0.010889 0.016323 0.019594 0.020278 0.018298 0.013930 0.007752 0.000558 -0.006755 -0.013309 -0.018353 -0.021352 -0.022033 -0.020395 -0.016687 -0.011350 -0.004950 0.001906 0.008638 0.014750 0.019873 0.023781 0.026387 0.027724 0.027920 0.027161 0.025665 0.023650 0.021317 0.018838 0.016350 0.013955 0.011723 0.009699 0.007905 0.006347 0.005020 0.003911 0.003000 0.002265 0.001682 0.001229 0.000882 0.000621 0.000429 0.000291 0.000192 0.000124 0.000077 0.000046 0.000027 0.000014 0.000007 0.000003 0.000000 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000004 -0.000001 -0.000010 -0.000024 -0.000046 -0.000079 -0.000129 -0.000201 -0.000302 -0.000443 -0.000635 -0.000892 -0.001230 -0.001668 -0.002227 -0.002928 -0.003793 -0.004845 -0.006100 -0.007572 -0.009265 -0.011172 -0.013271 -0.015520 -0.017854 -0.020177 -0.022362 -0.024251 -0.025656 -0.026374 -0.026203 -0.024969 -0.022554 -0.018928 -0.014172 -0.008502 -0.002262 0.004086 0.010002 0.014923 0.018331 0.019821 0.019171 0.016390 0.011738 0.005718 -0.000975 -0.007527 -0.013114 -0.017007 -0.018682 -0.017897 -0.014736 -0.009605 -0.003181 0.003678 0.010051 0.015086 0.018113 0.018738 0.016893 0.012834 0.007100 0.000431 -0.006338 -0.012391 -0.017028 -0.019752 -0.020311 -0.018705 -0.015169 -0.010116 -0.004075 0.002383 0.008716 0.014460 0.019268 0.022928 0.025359 0.026593 0.026750 0.026008 0.024570 0.022642 0.020416 0.018054 0.015683 0.013401 0.011274 0.009344 0.007631 0.006143 0.004873 0.003810 0.002935 0.002227 0.001664 0.001224 0.000886 0.000631 0.000442 0.000304 0.000206 0.000137 0.000089 0.000057 0.000035 0.000022 0.000013 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000005 0.000004 0.000001 -0.000004 -0.000013 -0.000027 -0.000048 -0.000080 -0.000127 -0.000194 -0.000288 -0.000418 -0.000594 -0.000828 -0.001136 -0.001533 -0.002038 -0.002672 -0.003452 -0.004400 -0.005530 -0.006854 -0.008376 -0.010090 -0.011976 -0.013998 -0.016096 -0.018189 -0.020164 -0.021877 -0.023164 -0.023841 -0.023727 -0.022666 -0.020550 -0.017350 -0.013137 -0.008100 -0.002543 0.003124 0.008420 0.012846 0.015936 0.017330 0.016827 0.014429 0.010365 0.005079 -0.000816 -0.006597 -0.011535 -0.014984 -0.016478 -0.015801 -0.013027 -0.008511 -0.002853 0.003191 0.008809 0.013246 0.015913 0.016463 0.014835 0.011257 0.006204 0.000333 -0.005620 -0.010932 -0.014987 -0.017345 -0.017783 -0.016306 -0.013121 -0.008595 -0.003199 0.002561 0.008203 0.013314 0.017587 0.020834 0.022982 0.024061 0.024178 0.023491 0.022184 0.020442 0.018434 0.016305 0.014171 0.012117 0.010203 0.008465 0.006923 0.005582 0.004437 0.003477 0.002686 0.002045 0.001534 0.001134 0.000826 0.000592 0.000419 0.000292 0.000200 0.000136 0.000091 0.000060 0.000039 0.000025 0.000016 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000003 0.000000 -0.000005 -0.000013 -0.000025 -0.000044 -0.000072 -0.000113 -0.000170 -0.000250 -0.000360 -0.000508 -0.000705 -0.000963 -0.001296 -0.001719 -0.002249 -0.002902 -0.003694 -0.004638 -0.005745 -0.007016 -0.008448 -0.010023 -0.011713 -0.013470 -0.015225 -0.016886 -0.018336 -0.019434 -0.020029 -0.019969 -0.019122 -0.017397 -0.014766 -0.011287 -0.007113 -0.002496 0.002224 0.006651 0.010366 0.012981 0.014194 0.013833 0.011898 0.008574 0.004227 -0.000635 -0.005414 -0.009503 -0.012367 -0.013618 -0.013075 -0.010797 -0.007079 -0.002413 0.002574 0.007212 0.010878 0.013084 0.013543 0.012205 0.009257 0.005096 0.000262 -0.004635 -0.008998 -0.012319 -0.014235 -0.014562 -0.013305 -0.010637 -0.006863 -0.002371 0.002418 0.007105 0.011348 0.014891 0.017578 0.019349 0.020229 0.020308 0.019719 0.018613 0.017147 0.015461 0.013676 0.011888 0.010168 0.008566 0.007111 0.005820 0.004697 0.003739 0.002934 0.002271 0.001733 0.001304 0.000967 0.000707 0.000510 0.000363 0.000255 0.000177 0.000122 0.000083 0.000056 0.000038 0.000026 0.000017 0.000012 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000001 -0.000003 -0.000010 -0.000020 -0.000035 -0.000057 -0.000088 -0.000132 -0.000193 -0.000275 -0.000386 -0.000533 -0.000726 -0.000975 -0.001291 -0.001687 -0.002175 -0.002768 -0.003476 -0.004305 -0.005258 -0.006332 -0.007515 -0.008785 -0.010108 -0.011434 -0.012694 -0.013800 -0.014649 -0.015124 -0.015111 -0.014509 -0.013248 -0.011303 -0.008716 -0.005598 -0.002137 0.001415 0.004759 0.007580 0.009584 0.010540 0.010316 0.008904 0.006443 0.003204 -0.000432 -0.004017 -0.007092 -0.009254 -0.010210 -0.009823 -0.008133 -0.005361 -0.001876 0.001855 0.005328 0.008077 0.009737 0.010091 0.009103 0.006912 0.003815 0.000216 -0.003430 -0.006675 -0.009139 -0.010554 -0.010782 -0.009827 -0.007819 -0.004985 -0.001616 0.001974 0.005485 0.008661 0.011312 0.013319 0.014637 0.015285 0.015331 0.014876 0.014034 0.012923 0.011648 0.010301 0.008953 0.007657 0.006450 0.005355 0.004384 0.003540 0.002819 0.002215 0.001716 0.001312 0.000988 0.000735 0.000539 0.000390 0.000279 0.000198 0.000139 0.000097 0.000068 0.000047 0.000033 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000002 -0.000000 -0.000004 -0.000011 -0.000021 -0.000035 -0.000055 -0.000083 -0.000120 -0.000170 -0.000237 -0.000325 -0.000441 -0.000591 -0.000782 -0.001022 -0.001318 -0.001679 -0.002110 -0.002617 -0.003201 -0.003860 -0.004587 -0.005370 -0.006189 -0.007015 -0.007805 -0.008508 -0.009057 -0.009382 -0.009408 -0.009072 -0.008327 -0.007156 -0.005578 -0.003662 -0.001518 0.000696 0.002796 0.004584 0.005872 0.006511 0.006413 0.005570 0.004061 0.002055 -0.000212 -0.002458 -0.004395 -0.005767 -0.006389 -0.006172 -0.005139 -0.003425 -0.001261 0.001063 0.003232 0.004956 0.006005 0.006245 0.005651 0.004309 0.002404 0.000186 -0.002062 -0.004064 -0.005584 -0.006456 -0.006596 -0.006006 -0.004766 -0.003016 -0.000936 0.001281 0.003450 0.005412 0.007048 0.008285 0.009094 0.009488 0.009508 0.009217 0.008687 0.007992 0.007197 0.006359 0.005523 0.004720 0.003973 0.003296 0.002697 0.002177 0.001734 0.001362 0.001056 0.000808 0.000610 0.000454 0.000334 0.000243 0.000175 0.000125 0.000089 0.000064 0.000046 0.000033 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 -0.000000 -0.000004 -0.000010 -0.000017 -0.000026 -0.000038 -0.000053 -0.000072 -0.000096 -0.000129 -0.000171 -0.000225 -0.000294 -0.000382 -0.000489 -0.000620 -0.000777 -0.000959 -0.001167 -0.001400 -0.001654 -0.001925 -0.002206 -0.002484 -0.002743 -0.002961 -0.003113 -0.003173 -0.003114 -0.002917 -0.002570 -0.002075 -0.001448 -0.000724 0.000048 0.000802 0.001466 0.001971 0.002254 0.002276 0.002026 0.001526 0.000829 0.000021 -0.000796 -0.001517 -0.002044 -0.002306 -0.002267 -0.001932 -0.001347 -0.000591 0.000232 0.001011 0.001640 0.002038 0.002156 0.001982 0.001546 0.000911 0.000163 -0.000599 -0.001281 -0.001802 -0.002106 -0.002166 -0.001981 -0.001577 -0.001001 -0.000313 0.000425 0.001148 0.001804 0.002351 0.002763 0.003030 0.003155 0.003153 0.003047 0.002860 0.002620 0.002349 0.002066 0.001785 0.001518 0.001271 0.001049 0.000854 0.000686 0.000545 0.000427 0.000331 0.000253 0.000191 0.000143 0.000105 0.000078 0.000057 0.000043 0.000032 0.000025 0.000020 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000017 0.000023 0.000032 0.000046 0.000068 0.000097 0.000138 0.000191 0.000259 0.000345 0.000451 0.000579 0.000731 0.000908 0.001112 0.001342 0.001596 0.001871 0.002160 0.002451 0.002731 0.002981 0.003180 0.003306 0.003335 0.003247 0.003026 0.002666 0.002171 0.001561 0.000868 0.000139 -0.000569 -0.001196 -0.001686 -0.001991 -0.002080 -0.001941 -0.001590 -0.001064 -0.000423 0.000260 0.000902 0.001427 0.001766 0.001873 0.001732 0.001355 0.000790 0.000107 -0.000603 -0.001246 -0.001735 -0.002004 -0.002014 -0.001760 -0.001274 -0.000614 0.000138 0.000890 0.001553 0.002048 0.002319 0.002338 0.002106 0.001651 0.001024 0.000287 -0.000490 -0.001246 -0.001927 -0.002494 -0.002924 -0.003211 -0.003358 -0.003379 -0.003294 -0.003126 -0.002897 -0.002630 -0.002344 -0.002053 -0.001770 -0.001504 -0.001259 -0.001040 -0.000846 -0.000678 -0.000535 -0.000416 -0.000318 -0.000240 -0.000179 -0.000130 -0.000093 -0.000065 -0.000043 -0.000027 -0.000016 -0.000008 -0.000002 0.000002 0.000004 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000031 0.000043 0.000060 0.000087 0.000127 0.000182 0.000259 0.000362 0.000497 0.000672 0.000893 0.001169 0.001505 0.001909 0.002386 0.002940 0.003571 0.004275 0.005044 0.005861 0.006701 0.007527 0.008291 0.008937 0.009398 0.009605 0.009489 0.008996 0.008092 0.006776 0.005086 0.003104 0.000956 -0.001197 -0.003175 -0.004793 -0.005887 -0.006337 -0.006083 -0.005141 -0.003607 -0.001653 0.000493 0.002570 0.004317 0.005507 0.005980 0.005663 0.004591 0.002899 0.000807 -0.001407 -0.003445 -0.005034 -0.005959 -0.006097 -0.005430 -0.004043 -0.002119 0.000099 0.002334 0.004313 0.005806 0.006644 0.006746 0.006112 0.004824 0.003027 0.000904 -0.001350 -0.003549 -0.005533 -0.007188 -0.008442 -0.009269 -0.009683 -0.009724 -0.009454 -0.008942 -0.008258 -0.007467 -0.006626 -0.005780 -0.004962 -0.004197 -0.003499 -0.002876 -0.002331 -0.001862 -0.001466 -0.001139 -0.000871 -0.000658 -0.000489 -0.000358 -0.000258 -0.000182 -0.000126 -0.000085 -0.000055 -0.000034 -0.000019 -0.000009 -0.000003 0.000002 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000045 0.000064 0.000093 0.000136 0.000197 0.000283 0.000401 0.000561 0.000770 0.001042 0.001386 0.001816 0.002343 0.002977 0.003729 0.004604 0.005603 0.006721 0.007944 0.009248 0.010592 0.011921 0.013160 0.014216 0.014984 0.015350 0.015205 0.014455 0.013042 0.010960 0.008264 0.005084 0.001618 -0.001878 -0.005107 -0.007770 -0.009593 -0.010370 -0.009997 -0.008491 -0.006004 -0.002812 0.000712 0.004139 0.007037 0.009029 0.009846 0.009367 0.007644 0.004894 0.001478 -0.002148 -0.005498 -0.008122 -0.009669 -0.009934 -0.008883 -0.006659 -0.003553 0.000037 0.003661 0.006879 0.009314 0.010697 0.010890 0.009898 0.007850 0.004977 0.001573 -0.002047 -0.005583 -0.008778 -0.011444 -0.013466 -0.014799 -0.015465 -0.015530 -0.015093 -0.014267 -0.013166 -0.011896 -0.010546 -0.009190 -0.007881 -0.006658 -0.005543 -0.004551 -0.003683 -0.002940 -0.002313 -0.001794 -0.001372 -0.001035 -0.000769 -0.000563 -0.000406 -0.000287 -0.000199 -0.000135 -0.000089 -0.000057 -0.000034 -0.000019 -0.000008 -0.000001 0.000003 0.000006 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000019 0.000027 0.000038 0.000055 0.000080 0.000117 0.000172 0.000251 0.000362 0.000515 0.000721 0.000992 0.001344 0.001793 0.002353 0.003041 0.003873 0.004859 0.006009 0.007324 0.008798 0.010413 0.012137 0.013917 0.015679 0.017326 0.018734 0.019763 0.020262 0.020081 0.019098 0.017233 0.014473 0.010892 0.006658 0.002034 -0.002637 -0.006961 -0.010532 -0.012982 -0.014032 -0.013535 -0.011511 -0.008161 -0.003853 0.000909 0.005548 0.009478 0.012189 0.013316 0.012694 0.010388 0.006694 0.002095 -0.002795 -0.007321 -0.010876 -0.012986 -0.013372 -0.011989 -0.009025 -0.004870 -0.000058 0.004808 0.009138 0.012427 0.014313 0.014613 0.013329 0.010634 0.006834 0.002319 -0.002491 -0.007195 -0.011451 -0.015007 -0.017706 -0.019490 -0.020385 -0.020480 -0.019907 -0.018815 -0.017359 -0.015677 -0.013891 -0.012097 -0.010366 -0.008750 -0.007278 -0.005969 -0.004826 -0.003847 -0.003024 -0.002343 -0.001790 -0.001347 -0.001000 -0.000731 -0.000525 -0.000371 -0.000257 -0.000175 -0.000115 -0.000074 -0.000045 -0.000025 -0.000012 -0.000003 0.000003 0.000006 0.000008 0.000009 0.000010 0.000009 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000008 0.000012 0.000018 0.000027 0.000040 0.000059 0.000088 0.000131 0.000194 0.000285 0.000414 0.000591 0.000831 0.001148 0.001561 0.002087 0.002747 0.003560 0.004543 0.005712 0.007076 0.008640 0.010394 0.012319 0.014374 0.016499 0.018604 0.020572 0.022257 0.023487 0.024082 0.023863 0.022680 0.020437 0.017119 0.012812 0.007717 0.002149 -0.003477 -0.008687 -0.012988 -0.015934 -0.017184 -0.016559 -0.014080 -0.009989 -0.004733 0.001079 0.006741 0.011543 0.014861 0.016250 0.015508 0.012715 0.008226 0.002632 -0.003323 -0.008842 -0.013187 -0.015779 -0.016278 -0.014627 -0.011053 -0.006026 -0.000193 0.005717 0.010989 0.015012 0.017345 0.017767 0.016278 0.013083 0.008550 0.003146 -0.002622 -0.008272 -0.013392 -0.017674 -0.020931 -0.023090 -0.024182 -0.024313 -0.023641 -0.022347 -0.020614 -0.018612 -0.016484 -0.014346 -0.012284 -0.010359 -0.008608 -0.007050 -0.005693 -0.004532 -0.003556 -0.002751 -0.002097 -0.001575 -0.001166 -0.000849 -0.000608 -0.000428 -0.000296 -0.000199 -0.000131 -0.000083 -0.000050 -0.000028 -0.000013 -0.000003 0.000003 0.000007 0.000009 0.000010 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000015 0.000023 0.000036 0.000056 0.000086 0.000131 0.000198 0.000295 0.000433 0.000624 0.000883 0.001227 0.001676 0.002251 0.002974 0.003866 0.004948 0.006238 0.007747 0.009478 0.011424 0.013561 0.015846 0.018208 0.020550 0.022738 0.024610 0.025973 0.026625 0.026366 0.025027 0.022500 0.018767 0.013925 0.008199 0.001944 -0.004375 -0.010222 -0.015042 -0.018329 -0.019697 -0.018943 -0.016090 -0.011410 -0.005410 0.001218 0.007674 0.013151 0.016939 0.018531 0.017699 0.014531 0.009430 0.003067 -0.003713 -0.010003 -0.014965 -0.017940 -0.018541 -0.016700 -0.012670 -0.006984 -0.000371 0.006344 0.012351 0.016958 0.019668 0.020225 0.018627 0.015103 0.010063 0.004033 -0.002419 -0.008750 -0.014496 -0.019311 -0.022980 -0.025422 -0.026669 -0.026840 -0.026111 -0.024686 -0.022770 -0.020551 -0.018191 -0.015820 -0.013533 -0.011399 -0.009459 -0.007735 -0.006235 -0.004953 -0.003878 -0.002992 -0.002274 -0.001703 -0.001255 -0.000910 -0.000648 -0.000453 -0.000310 -0.000207 -0.000134 -0.000083 -0.000049 -0.000026 -0.000010 -0.000000 0.000006 0.000009 0.000011 0.000012 0.000011 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 0.000000 0.000003 0.000008 0.000016 0.000027 0.000046 0.000074 0.000118 0.000183 0.000279 0.000416 0.000608 0.000871 0.001221 0.001681 0.002272 0.003017 0.003941 0.005065 0.006408 0.007983 0.009795 0.011835 0.014079 0.016480 0.018964 0.021426 0.023726 0.025690 0.027116 0.027786 0.027490 0.026047 0.023344 0.019361 0.014199 0.008101 0.001442 -0.005279 -0.011489 -0.016596 -0.020057 -0.021458 -0.020580 -0.017450 -0.012359 -0.005851 0.001328 0.008316 0.014243 0.018344 0.020074 0.019182 0.015765 0.010258 0.003383 -0.003949 -0.010760 -0.016143 -0.019388 -0.020076 -0.018128 -0.013817 -0.007710 -0.000590 0.006657 0.013163 0.018182 0.021181 0.021880 0.020274 0.016604 0.011304 0.004935 -0.001900 -0.008619 -0.014729 -0.019857 -0.023774 -0.026392 -0.027744 -0.027955 -0.027213 -0.025732 -0.023730 -0.021406 -0.018933 -0.016448 -0.014051 -0.011816 -0.009786 -0.007985 -0.006420 -0.005085 -0.003968 -0.003050 -0.002308 -0.001719 -0.001259 -0.000906 -0.000640 -0.000442 -0.000298 -0.000195 -0.000123 -0.000074 -0.000040 -0.000018 -0.000004 0.000004 0.000009 0.000012 0.000013 0.000013 0.000012 0.000011 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000002 0.000004 0.000013 0.000028 0.000052 0.000090 0.000148 0.000236 0.000363 0.000543 0.000792 0.001128 0.001571 0.002144 0.002871 0.003776 0.004883 0.006211 0.007773 0.009575 0.011609 0.013850 0.016251 0.018738 0.021203 0.023505 0.025469 0.026888 0.027543 0.027219 0.025736 0.022975 0.018917 0.013666 0.007467 0.000705 -0.006114 -0.012404 -0.017558 -0.021023 -0.022375 -0.021389 -0.018093 -0.012786 -0.006029 0.001411 0.008647 0.014781 0.019027 0.020819 0.019902 0.016372 0.010679 0.003567 -0.004023 -0.011083 -0.016677 -0.020069 -0.020824 -0.018859 -0.014450 -0.008177 -0.000843 0.006644 0.013391 0.018633 0.021817 0.022655 0.021136 0.017503 0.012195 0.005782 -0.001122 -0.007924 -0.014120 -0.019330 -0.023320 -0.025998 -0.027396 -0.027641 -0.026923 -0.025458 -0.023467 -0.021152 -0.018686 -0.016206 -0.013818 -0.011592 -0.009574 -0.007786 -0.006236 -0.004918 -0.003818 -0.002917 -0.002192 -0.001619 -0.001175 -0.000835 -0.000581 -0.000394 -0.000259 -0.000164 -0.000098 -0.000054 -0.000025 -0.000006 0.000005 0.000011 0.000015 0.000016 0.000016 0.000015 0.000013 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000014 -0.000014 -0.000012 -0.000007 0.000002 0.000019 0.000048 0.000094 0.000166 0.000274 0.000430 0.000649 0.000948 0.001348 0.001871 0.002539 0.003378 0.004410 0.005654 0.007126 0.008831 0.010761 0.012893 0.015183 0.017557 0.019913 0.022115 0.023990 0.025341 0.025955 0.025622 0.024167 0.021474 0.017523 0.012416 0.006391 -0.000176 -0.006790 -0.012879 -0.017849 -0.021156 -0.022386 -0.021318 -0.017979 -0.012667 -0.005932 0.001469 0.008658 0.014749 0.018964 0.020744 0.019835 0.016332 0.010680 0.003615 -0.003932 -0.010962 -0.016546 -0.019956 -0.020756 -0.018862 -0.014540 -0.008361 -0.001113 0.006311 0.013031 0.018291 0.021546 0.022507 0.021158 0.017733 0.012660 0.006490 -0.000174 -0.006756 -0.012762 -0.017821 -0.021703 -0.024318 -0.025697 -0.025963 -0.025298 -0.023915 -0.022024 -0.019822 -0.017477 -0.015120 -0.012853 -0.010743 -0.008834 -0.007148 -0.005691 -0.004457 -0.003432 -0.002598 -0.001930 -0.001406 -0.001003 -0.000698 -0.000473 -0.000309 -0.000193 -0.000113 -0.000059 -0.000024 -0.000002 0.000011 0.000017 0.000021 0.000021 0.000020 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000028 -0.000031 -0.000032 -0.000030 -0.000023 -0.000008 0.000022 0.000071 0.000151 0.000271 0.000445 0.000689 0.001021 0.001463 0.002035 0.002762 0.003666 0.004765 0.006074 0.007600 0.009336 0.011263 0.013338 0.015497 0.017644 0.019653 0.021366 0.022600 0.023156 0.022839 0.021486 0.018986 0.015322 0.010585 0.004998 -0.001089 -0.007214 -0.012840 -0.017410 -0.020416 -0.021466 -0.020353 -0.017105 -0.011999 -0.005558 0.001502 0.008352 0.014152 0.018163 0.019856 0.018988 0.015650 0.010262 0.003524 -0.003680 -0.010402 -0.015758 -0.019054 -0.019875 -0.018134 -0.014080 -0.008247 -0.001379 0.005681 0.012105 0.017175 0.020375 0.021428 0.020315 0.017249 0.012629 0.006969 0.000832 -0.005243 -0.010796 -0.015478 -0.019077 -0.021506 -0.022796 -0.023061 -0.022470 -0.021220 -0.019506 -0.017511 -0.015387 -0.013257 -0.011213 -0.009316 -0.007607 -0.006103 -0.004811 -0.003724 -0.002828 -0.002104 -0.001531 -0.001087 -0.000750 -0.000500 -0.000318 -0.000190 -0.000102 -0.000044 -0.000007 0.000015 0.000026 0.000032 0.000033 0.000032 0.000029 0.000026 0.000022 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000060 -0.000067 -0.000073 -0.000074 -0.000066 -0.000045 -0.000002 0.000071 0.000187 0.000358 0.000602 0.000936 0.001380 0.001956 0.002685 0.003584 0.004668 0.005944 0.007409 0.009046 0.010820 0.012675 0.014529 0.016272 0.017765 0.018846 0.019339 0.019071 0.017894 0.015710 0.012499 0.008342 0.003433 -0.001917 -0.007297 -0.012229 -0.016214 -0.018798 -0.019630 -0.018523 -0.015499 -0.010811 -0.004928 0.001505 0.007737 0.013010 0.016655 0.018191 0.017397 0.014355 0.009445 0.003300 -0.003277 -0.009426 -0.014345 -0.017400 -0.018211 -0.016696 -0.013074 -0.007825 -0.001615 0.004798 0.010664 0.015338 0.018351 0.019451 0.018616 0.016032 0.012051 0.007133 0.001777 -0.003536 -0.008398 -0.012498 -0.015649 -0.017775 -0.018904 -0.019138 -0.018629 -0.017549 -0.016072 -0.014357 -0.012538 -0.010722 -0.008987 -0.007387 -0.005954 -0.004703 -0.003638 -0.002752 -0.002030 -0.001457 -0.001012 -0.000674 -0.000426 -0.000247 -0.000124 -0.000041 0.000010 0.000041 0.000056 0.000061 0.000061 0.000056 0.000051 0.000044 0.000038 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000049 -0.000061 -0.000075 -0.000091 -0.000109 -0.000129 -0.000149 -0.000167 -0.000179 -0.000179 -0.000161 -0.000115 -0.000030 0.000107 0.000312 0.000602 0.000995 0.001511 0.002166 0.002974 0.003943 0.005074 0.006355 0.007760 0.009244 0.010742 0.012164 0.013397 0.014305 0.014742 0.014560 0.013633 0.011876 0.009267 0.005870 0.001846 -0.002549 -0.006970 -0.011017 -0.014270 -0.016343 -0.016937 -0.015894 -0.013231 -0.009158 -0.004076 0.001467 0.006830 0.011365 0.014497 0.015814 0.015126 0.012499 0.008260 0.002951 -0.002741 -0.008075 -0.012361 -0.015055 -0.015824 -0.014595 -0.011550 -0.007092 -0.001789 0.003715 0.008784 0.012867 0.015561 0.016649 0.016108 0.014093 0.010898 0.006909 0.002543 -0.001795 -0.005763 -0.009103 -0.011660 -0.013375 -0.014272 -0.014441 -0.014008 -0.013119 -0.011919 -0.010538 -0.009086 -0.007650 -0.006291 -0.005052 -0.003956 -0.003015 -0.002227 -0.001585 -0.001077 -0.000686 -0.000395 -0.000186 -0.000043 0.000050 0.000105 0.000132 0.000141 0.000138 0.000128 0.000114 0.000099 0.000084 0.000070 0.000058 0.000047 0.000038 0.000030 0.000024 0.000018 0.000014 0.000010 0.000008 0.000005 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000062 -0.000078 -0.000098 -0.000123 -0.000154 -0.000190 -0.000231 -0.000277 -0.000326 -0.000374 -0.000416 -0.000448 -0.000460 -0.000442 -0.000383 -0.000267 -0.000080 0.000195 0.000573 0.001068 0.001690 0.002442 0.003320 0.004308 0.005377 0.006478 0.007548 0.008500 0.009231 0.009626 0.009571 0.008961 0.007726 0.005843 0.003355 0.000380 -0.002889 -0.006189 -0.009208 -0.011623 -0.013128 -0.013489 -0.012577 -0.010400 -0.007121 -0.003053 0.001373 0.005652 0.009268 0.011765 0.012814 0.012259 0.010154 0.006754 0.002489 -0.002093 -0.006402 -0.009886 -0.012108 -0.012802 -0.011903 -0.009550 -0.006058 -0.001872 0.002502 0.006563 0.009876 0.012123 0.013131 0.012877 0.011482 0.009172 0.006246 0.003028 -0.000170 -0.003086 -0.005524 -0.007368 -0.008577 -0.009177 -0.009240 -0.008868 -0.008174 -0.007269 -0.006253 -0.005207 -0.004194 -0.003257 -0.002423 -0.001708 -0.001116 -0.000641 -0.000276 -0.000009 0.000176 0.000294 0.000358 0.000383 0.000379 0.000357 0.000324 0.000285 0.000245 0.000207 0.000172 0.000141 0.000114 0.000092 0.000073 0.000057 0.000045 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000074 -0.000095 -0.000123 -0.000157 -0.000200 -0.000252 -0.000316 -0.000392 -0.000480 -0.000578 -0.000686 -0.000799 -0.000914 -0.001024 -0.001119 -0.001190 -0.001224 -0.001207 -0.001125 -0.000965 -0.000716 -0.000368 0.000082 0.000628 0.001258 0.001945 0.002651 0.003320 0.003884 0.004262 0.004372 0.004138 0.003502 0.002439 0.000967 -0.000844 -0.002870 -0.004940 -0.006843 -0.008359 -0.009276 -0.009426 -0.008713 -0.007136 -0.004802 -0.001922 0.001206 0.004229 0.006786 0.008555 0.009298 0.008905 0.007406 0.004980 0.001928 -0.001362 -0.004474 -0.007015 -0.008672 -0.009255 -0.008712 -0.007135 -0.004740 -0.001835 0.001233 0.004113 0.006505 0.008188 0.009039 0.009044 0.008281 0.006907 0.005125 0.003155 0.001205 -0.000548 -0.001980 -0.003021 -0.003650 -0.003895 -0.003811 -0.003475 -0.002964 -0.002355 -0.001713 -0.001088 -0.000517 -0.000025 0.000378 0.000689 0.000910 0.001049 0.001118 0.001128 0.001093 0.001025 0.000935 0.000833 0.000727 0.000623 0.000525 0.000436 0.000358 0.000290 0.000232 0.000184 0.000145 0.000114 0.000088 0.000068 0.000052 0.000039 0.000029 0.000022 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000050 -0.000065 -0.000086 -0.000112 -0.000146 -0.000190 -0.000245 -0.000315 -0.000402 -0.000508 -0.000635 -0.000784 -0.000958 -0.001155 -0.001375 -0.001615 -0.001869 -0.002131 -0.002391 -0.002638 -0.002860 -0.003043 -0.003173 -0.003236 -0.003221 -0.003120 -0.002930 -0.002653 -0.002302 -0.001902 -0.001484 -0.001094 -0.000781 -0.000594 -0.000577 -0.000761 -0.001152 -0.001734 -0.002457 -0.003245 -0.003997 -0.004600 -0.004939 -0.004917 -0.004472 -0.003591 -0.002318 -0.000755 0.000945 0.002594 0.003997 0.004974 0.005392 0.005182 0.004355 0.003003 0.001288 -0.000578 -0.002366 -0.003856 -0.004875 -0.005311 -0.005132 -0.004380 -0.003168 -0.001652 -0.000017 0.001556 0.002908 0.003926 0.004545 0.004757 0.004606 0.004172 0.003559 0.002879 0.002231 0.001698 0.001331 0.001153 0.001156 0.001313 0.001582 0.001915 0.002266 0.002597 0.002878 0.003087 0.003217 0.003264 0.003233 0.003133 0.002976 0.002774 0.002540 0.002288 0.002027 0.001770 0.001522 0.001291 0.001081 0.000893 0.000730 0.000590 0.000472 0.000373 0.000293 0.000228 0.000177 0.000136 0.000103 0.000078 0.000059 0.000044 0.000032 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000030 -0.000040 -0.000054 -0.000073 -0.000097 -0.000128 -0.000169 -0.000221 -0.000289 -0.000376 -0.000484 -0.000619 -0.000785 -0.000985 -0.001223 -0.001503 -0.001826 -0.002193 -0.002603 -0.003053 -0.003535 -0.004042 -0.004563 -0.005082 -0.005583 -0.006048 -0.006456 -0.006784 -0.007014 -0.007126 -0.007106 -0.006945 -0.006643 -0.006209 -0.005660 -0.005021 -0.004323 -0.003602 -0.002894 -0.002233 -0.001649 -0.001161 -0.000778 -0.000495 -0.000295 -0.000154 -0.000040 0.000074 0.000209 0.000377 0.000574 0.000785 0.000985 0.001144 0.001231 0.001224 0.001111 0.000893 0.000589 0.000227 -0.000158 -0.000530 -0.000856 -0.001112 -0.001287 -0.001375 -0.001380 -0.001310 -0.001175 -0.000987 -0.000754 -0.000481 -0.000167 0.000191 0.000599 0.001066 0.001596 0.002191 0.002843 0.003538 0.004254 0.004960 0.005625 0.006216 0.006705 0.007069 0.007295 0.007379 0.007326 0.007146 0.006855 0.006475 0.006024 0.005526 0.005000 0.004464 0.003935 0.003424 0.002943 0.002499 0.002097 0.001739 0.001427 0.001158 0.000930 0.000739 0.000583 0.000455 0.000353 0.000271 0.000207 0.000157 0.000119 0.000089 0.000066 0.000048 0.000035 0.000026 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000032 -0.000043 -0.000059 -0.000079 -0.000106 -0.000142 -0.000189 -0.000250 -0.000330 -0.000432 -0.000561 -0.000724 -0.000926 -0.001173 -0.001472 -0.001829 -0.002250 -0.002738 -0.003295 -0.003923 -0.004616 -0.005370 -0.006172 -0.007009 -0.007860 -0.008701 -0.009501 -0.010228 -0.010843 -0.011306 -0.011577 -0.011619 -0.011397 -0.010888 -0.010079 -0.008973 -0.007591 -0.005975 -0.004190 -0.002323 -0.000479 0.001228 0.002685 0.003788 0.004462 0.004664 0.004393 0.003695 0.002658 0.001404 0.000083 -0.001152 -0.002156 -0.002811 -0.003044 -0.002833 -0.002215 -0.001277 -0.000147 0.001021 0.002066 0.002844 0.003241 0.003192 0.002689 0.001782 0.000572 -0.000802 -0.002179 -0.003400 -0.004326 -0.004848 -0.004903 -0.004472 -0.003580 -0.002289 -0.000688 0.001117 0.003016 0.004899 0.006672 0.008253 0.009584 0.010626 0.011362 0.011791 0.011932 0.011811 0.011466 0.010936 0.010263 0.009489 0.008650 0.007781 0.006909 0.006059 0.005251 0.004497 0.003807 0.003187 0.002639 0.002162 0.001752 0.001406 0.001117 0.000880 0.000687 0.000532 0.000409 0.000312 0.000236 0.000178 0.000133 0.000098 0.000072 0.000053 0.000038 0.000027 0.000019 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000024 -0.000033 -0.000045 -0.000062 -0.000085 -0.000115 -0.000155 -0.000207 -0.000276 -0.000366 -0.000482 -0.000630 -0.000817 -0.001052 -0.001342 -0.001696 -0.002124 -0.002633 -0.003231 -0.003923 -0.004712 -0.005598 -0.006576 -0.007635 -0.008759 -0.009927 -0.011106 -0.012258 -0.013338 -0.014290 -0.015057 -0.015572 -0.015770 -0.015591 -0.014979 -0.013896 -0.012325 -0.010280 -0.007811 -0.005012 -0.002020 0.000990 0.003816 0.006243 0.008072 0.009139 0.009339 0.008645 0.007120 0.004917 0.002269 -0.000531 -0.003167 -0.005329 -0.006761 -0.007290 -0.006854 -0.005510 -0.003435 -0.000897 0.001774 0.004229 0.006145 0.007270 0.007452 0.006660 0.004984 0.002626 -0.000135 -0.002979 -0.005583 -0.007663 -0.009004 -0.009477 -0.009047 -0.007764 -0.005754 -0.003193 -0.000284 0.002762 0.005752 0.008518 0.010933 0.012910 0.014403 0.015402 0.015929 0.016024 0.015747 0.015160 0.014332 0.013328 0.012207 0.011023 0.009821 0.008639 0.007506 0.006445 0.005470 0.004591 0.003811 0.003130 0.002544 0.002047 0.001631 0.001287 0.001007 0.000781 0.000601 0.000459 0.000348 0.000262 0.000196 0.000146 0.000107 0.000078 0.000057 0.000041 0.000029 0.000021 0.000014 0.000010 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000047 -0.000065 -0.000090 -0.000122 -0.000165 -0.000223 -0.000298 -0.000396 -0.000524 -0.000688 -0.000896 -0.001159 -0.001486 -0.001888 -0.002377 -0.002964 -0.003657 -0.004467 -0.005398 -0.006452 -0.007625 -0.008908 -0.010283 -0.011724 -0.013194 -0.014648 -0.016026 -0.017260 -0.018273 -0.018979 -0.019288 -0.019114 -0.018377 -0.017017 -0.015001 -0.012338 -0.009088 -0.005371 -0.001370 0.002674 0.006480 0.009746 0.012184 0.013551 0.013689 0.012550 0.010213 0.006894 0.002928 -0.001260 -0.005201 -0.008436 -0.010581 -0.011371 -0.010706 -0.008667 -0.005510 -0.001636 0.002461 0.006256 0.009263 0.011097 0.011525 0.010492 0.008126 0.004716 0.000669 -0.003545 -0.007455 -0.010645 -0.012796 -0.013718 -0.013357 -0.011786 -0.009183 -0.005802 -0.001932 0.002128 0.006105 0.009769 0.012948 0.015528 0.017455 0.018725 0.019374 0.019465 0.019079 0.018308 0.017240 0.015962 0.014551 0.013075 0.011589 0.010140 0.008763 0.007482 0.006315 0.005271 0.004352 0.003555 0.002875 0.002301 0.001824 0.001433 0.001116 0.000862 0.000660 0.000502 0.000379 0.000285 0.000212 0.000157 0.000115 0.000084 0.000060 0.000043 0.000031 0.000022 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000035 -0.000049 -0.000068 -0.000094 -0.000128 -0.000174 -0.000235 -0.000315 -0.000420 -0.000557 -0.000734 -0.000960 -0.001246 -0.001603 -0.002044 -0.002584 -0.003234 -0.004007 -0.004914 -0.005963 -0.007157 -0.008493 -0.009961 -0.011543 -0.013209 -0.014918 -0.016614 -0.018231 -0.019686 -0.020886 -0.021728 -0.022102 -0.021900 -0.021024 -0.019395 -0.016969 -0.013754 -0.009818 -0.005307 -0.000444 0.004474 0.009098 0.013049 0.015964 0.017536 0.017560 0.015971 0.012867 0.008519 0.003355 -0.002083 -0.007192 -0.011381 -0.014150 -0.015157 -0.014268 -0.011585 -0.007437 -0.002342 0.003059 0.008083 0.012098 0.014599 0.015279 0.014061 0.011103 0.006770 0.001581 -0.003863 -0.008960 -0.013175 -0.016097 -0.017480 -0.017250 -0.015494 -0.012436 -0.008393 -0.003729 0.001184 0.006002 0.010443 0.014292 0.017413 0.019742 0.021278 0.022065 0.022187 0.021743 0.020843 0.019597 0.018108 0.016468 0.014758 0.013043 0.011376 0.009798 0.008338 0.007012 0.005832 0.004797 0.003905 0.003146 0.002510 0.001983 0.001552 0.001205 0.000927 0.000708 0.000537 0.000405 0.000303 0.000225 0.000166 0.000121 0.000088 0.000063 0.000045 0.000032 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000036 -0.000050 -0.000070 -0.000096 -0.000132 -0.000180 -0.000243 -0.000327 -0.000438 -0.000582 -0.000768 -0.001007 -0.001310 -0.001690 -0.002161 -0.002739 -0.003438 -0.004273 -0.005256 -0.006396 -0.007699 -0.009162 -0.010774 -0.012517 -0.014356 -0.016247 -0.018127 -0.019920 -0.021534 -0.022862 -0.023787 -0.024183 -0.023927 -0.022905 -0.021027 -0.018242 -0.014555 -0.010048 -0.004886 0.000673 0.006287 0.011548 0.016020 0.019277 0.020960 0.020828 0.018805 0.015006 0.009751 0.003544 -0.002970 -0.009075 -0.014071 -0.017360 -0.018535 -0.017434 -0.014178 -0.009157 -0.002991 0.003553 0.009660 0.014568 0.017674 0.018603 0.017258 0.013820 0.008718 0.002562 -0.003937 -0.010065 -0.015187 -0.018814 -0.020648 -0.020596 -0.018756 -0.015384 -0.010846 -0.005569 0.000017 0.005513 0.010589 0.014998 0.018581 0.021266 0.023049 0.023985 0.024166 0.023708 0.022734 0.021371 0.019734 0.017929 0.016046 0.014158 0.012327 0.010595 0.008996 0.007548 0.006262 0.005138 0.004171 0.003352 0.002667 0.002102 0.001641 0.001271 0.000976 0.000744 0.000563 0.000423 0.000316 0.000234 0.000172 0.000126 0.000091 0.000065 0.000047 0.000033 0.000023 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000018 -0.000025 -0.000036 -0.000050 -0.000071 -0.000098 -0.000134 -0.000183 -0.000248 -0.000335 -0.000448 -0.000596 -0.000789 -0.001036 -0.001350 -0.001746 -0.002237 -0.002842 -0.003575 -0.004452 -0.005489 -0.006694 -0.008074 -0.009626 -0.011341 -0.013196 -0.015156 -0.017172 -0.019176 -0.021084 -0.022797 -0.024197 -0.025156 -0.025539 -0.025210 -0.024045 -0.021948 -0.018863 -0.014799 -0.009846 -0.004188 0.001891 0.008012 0.013728 0.018552 0.022017 0.023726 0.023410 0.020987 0.016588 0.010573 0.003509 -0.003880 -0.010787 -0.016424 -0.020118 -0.021408 -0.020114 -0.016371 -0.010620 -0.003562 0.003937 0.010950 0.016614 0.020243 0.021408 0.019993 0.016195 0.010492 0.003566 -0.003786 -0.010763 -0.016647 -0.020887 -0.023143 -0.023303 -0.021468 -0.017918 -0.013055 -0.007349 -0.001276 0.004723 0.010282 0.015127 0.019083 0.022065 0.024070 0.025153 0.025415 0.024980 0.023983 0.022558 0.020835 0.018926 0.016930 0.014927 0.012983 0.011146 0.009450 0.007917 0.006556 0.005370 0.004352 0.003491 0.002772 0.002181 0.001700 0.001314 0.001007 0.000766 0.000579 0.000434 0.000323 0.000239 0.000176 0.000128 0.000093 0.000067 0.000047 0.000034 0.000024 0.000017 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000025 -0.000035 -0.000050 -0.000071 -0.000098 -0.000135 -0.000184 -0.000250 -0.000337 -0.000452 -0.000602 -0.000797 -0.001048 -0.001368 -0.001771 -0.002274 -0.002893 -0.003645 -0.004547 -0.005614 -0.006858 -0.008283 -0.009889 -0.011664 -0.013586 -0.015616 -0.017701 -0.019772 -0.021737 -0.023493 -0.024914 -0.025866 -0.026207 -0.025793 -0.024497 -0.022219 -0.018903 -0.014563 -0.009296 -0.003300 0.003120 0.009563 0.015551 0.020568 0.024118 0.025776 0.025263 0.022491 0.017605 0.010996 0.003278 -0.004767 -0.012267 -0.018370 -0.022349 -0.023704 -0.022243 -0.018110 -0.011787 -0.004033 0.004208 0.011931 0.018196 0.022252 0.023630 0.022198 0.018162 0.012034 0.004547 -0.003442 -0.011066 -0.017550 -0.022294 -0.024925 -0.025313 -0.023560 -0.019957 -0.014930 -0.008975 -0.002601 0.003726 0.009613 0.014766 0.018995 0.022209 0.024399 0.025621 0.025977 0.025595 0.024616 0.023183 0.021428 0.019473 0.017420 0.015357 0.013351 0.011454 0.009703 0.008120 0.006717 0.005495 0.004447 0.003562 0.002825 0.002220 0.001728 0.001334 0.001021 0.000776 0.000585 0.000438 0.000326 0.000241 0.000177 0.000129 0.000093 0.000067 0.000048 0.000034 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000017 -0.000024 -0.000035 -0.000050 -0.000070 -0.000097 -0.000134 -0.000183 -0.000248 -0.000335 -0.000449 -0.000599 -0.000794 -0.001044 -0.001365 -0.001769 -0.002273 -0.002895 -0.003652 -0.004562 -0.005639 -0.006895 -0.008336 -0.009961 -0.011757 -0.013701 -0.015753 -0.017857 -0.019942 -0.021913 -0.023662 -0.025061 -0.025972 -0.026248 -0.025747 -0.024339 -0.021924 -0.018450 -0.013936 -0.008485 -0.002307 0.004283 0.010870 0.016959 0.022022 0.025544 0.027094 0.026383 0.023326 0.018079 0.011054 0.002892 -0.005584 -0.013465 -0.019857 -0.024001 -0.025375 -0.023776 -0.019360 -0.012631 -0.004390 0.004373 0.012598 0.019295 0.023673 0.025233 0.023829 0.019674 0.013295 0.005456 -0.002947 -0.011010 -0.017920 -0.023045 -0.025988 -0.026607 -0.024996 -0.021451 -0.016406 -0.010371 -0.003870 0.002615 0.008677 0.014010 0.018414 0.021789 0.024121 0.025464 0.025918 0.025611 0.024686 0.023286 0.021549 0.019599 0.017541 0.015466 0.013445 0.011531 0.009764 0.008166 0.006750 0.005517 0.004461 0.003570 0.002829 0.002220 0.001727 0.001332 0.001019 0.000773 0.000583 0.000436 0.000324 0.000239 0.000175 0.000127 0.000092 0.000066 0.000047 0.000034 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000024 -0.000034 -0.000048 -0.000068 -0.000095 -0.000131 -0.000179 -0.000243 -0.000328 -0.000440 -0.000588 -0.000779 -0.001026 -0.001342 -0.001741 -0.002239 -0.002853 -0.003602 -0.004503 -0.005570 -0.006816 -0.008246 -0.009857 -0.011639 -0.013565 -0.015596 -0.017675 -0.019727 -0.021659 -0.023360 -0.024701 -0.025544 -0.025744 -0.025159 -0.023662 -0.021157 -0.017600 -0.013011 -0.007502 -0.001287 0.005315 0.011882 0.017920 0.022898 0.026301 0.027697 0.026802 0.023534 0.018058 0.010794 0.002400 -0.006288 -0.014342 -0.020853 -0.025049 -0.026398 -0.024697 -0.020105 -0.013141 -0.004621 0.004440 0.012957 0.019916 0.024503 0.026207 0.024870 0.020703 0.014240 0.006253 -0.002349 -0.010644 -0.017804 -0.023180 -0.026364 -0.027199 -0.025774 -0.022379 -0.017444 -0.011480 -0.005011 0.001476 0.007570 0.012960 0.017441 0.020905 0.023334 0.024775 0.025323 0.025104 0.024258 0.022927 0.021249 0.019346 0.017328 0.015285 0.013291 0.011399 0.009650 0.008069 0.006666 0.005446 0.004400 0.003519 0.002786 0.002185 0.001699 0.001309 0.001001 0.000759 0.000572 0.000428 0.000317 0.000234 0.000171 0.000125 0.000090 0.000065 0.000046 0.000033 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000023 -0.000033 -0.000047 -0.000066 -0.000092 -0.000126 -0.000173 -0.000235 -0.000318 -0.000426 -0.000569 -0.000755 -0.000995 -0.001302 -0.001690 -0.002174 -0.002772 -0.003502 -0.004379 -0.005420 -0.006634 -0.008028 -0.009600 -0.011336 -0.013210 -0.015183 -0.017198 -0.019179 -0.021034 -0.022652 -0.023908 -0.024665 -0.024782 -0.024122 -0.022565 -0.020020 -0.016449 -0.011880 -0.006427 -0.000306 0.006166 0.012573 0.018429 0.023213 0.026423 0.027637 0.026581 0.023181 0.017605 0.010276 0.001850 -0.006842 -0.014876 -0.021349 -0.025493 -0.026783 -0.025016 -0.020356 -0.013319 -0.004722 0.004421 0.013026 0.020078 0.024764 0.026567 0.025326 0.021244 0.014846 0.006899 -0.001699 -0.010029 -0.017268 -0.022766 -0.026110 -0.027138 -0.025926 -0.022751 -0.018032 -0.012266 -0.005969 0.000382 0.006381 0.011716 0.016181 0.019665 0.022142 0.023653 0.024287 0.024161 0.023411 0.022175 0.020586 0.018767 0.016825 0.014852 0.012919 0.011083 0.009383 0.007844 0.006480 0.005291 0.004274 0.003416 0.002704 0.002120 0.001647 0.001269 0.000970 0.000736 0.000554 0.000414 0.000307 0.000226 0.000166 0.000120 0.000087 0.000063 0.000045 0.000032 0.000023 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000032 -0.000045 -0.000063 -0.000088 -0.000121 -0.000165 -0.000225 -0.000304 -0.000408 -0.000545 -0.000723 -0.000954 -0.001248 -0.001620 -0.002084 -0.002659 -0.003359 -0.004201 -0.005200 -0.006366 -0.007704 -0.009212 -0.010875 -0.012670 -0.014554 -0.016473 -0.018353 -0.020101 -0.021612 -0.022763 -0.023424 -0.023458 -0.022738 -0.021149 -0.018611 -0.015093 -0.010627 -0.005331 0.000584 0.006806 0.012935 0.018502 0.023006 0.025969 0.026987 0.025803 0.022350 0.016800 0.009566 0.001289 -0.007220 -0.015061 -0.021356 -0.025360 -0.026562 -0.024768 -0.020140 -0.013183 -0.004696 0.004329 0.012831 0.019820 0.024497 0.026353 0.025226 0.021309 0.015109 0.007366 -0.001044 -0.009231 -0.016390 -0.021886 -0.025310 -0.026495 -0.025506 -0.022603 -0.018181 -0.012718 -0.006706 -0.000608 0.005184 0.010366 0.014733 0.018172 0.020650 0.022202 0.022906 0.022873 0.022228 0.021104 0.019628 0.017920 0.016083 0.014209 0.012367 0.010613 0.008987 0.007514 0.006207 0.005067 0.004092 0.003270 0.002587 0.002028 0.001575 0.001214 0.000928 0.000704 0.000530 0.000396 0.000294 0.000216 0.000158 0.000115 0.000084 0.000060 0.000043 0.000031 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000021 -0.000030 -0.000043 -0.000060 -0.000083 -0.000114 -0.000156 -0.000213 -0.000287 -0.000386 -0.000516 -0.000685 -0.000903 -0.001182 -0.001534 -0.001974 -0.002518 -0.003180 -0.003978 -0.004923 -0.006026 -0.007292 -0.008717 -0.010289 -0.011980 -0.013753 -0.015553 -0.017307 -0.018929 -0.020315 -0.021350 -0.021909 -0.021866 -0.021101 -0.019511 -0.017025 -0.013617 -0.009327 -0.004271 0.001344 0.007222 0.012980 0.018176 0.022339 0.025019 0.025841 0.024565 0.021136 0.015723 0.008725 0.000756 -0.007408 -0.014909 -0.020910 -0.024700 -0.025795 -0.024011 -0.019505 -0.012764 -0.004554 0.004175 0.012407 0.019191 0.023759 0.025622 0.024619 0.020931 0.015036 0.007639 -0.000428 -0.008316 -0.015254 -0.020634 -0.024059 -0.025361 -0.024593 -0.021992 -0.017927 -0.012844 -0.007207 -0.001454 0.004042 0.008989 0.013186 0.016522 0.018958 0.020520 0.021277 0.021328 0.020791 0.019788 0.018441 0.016863 0.015154 0.013400 0.011671 0.010022 0.008490 0.007100 0.005865 0.004789 0.003866 0.003089 0.002444 0.001915 0.001488 0.001147 0.000877 0.000665 0.000501 0.000375 0.000278 0.000205 0.000150 0.000109 0.000079 0.000057 0.000042 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000028 -0.000040 -0.000056 -0.000078 -0.000107 -0.000146 -0.000199 -0.000269 -0.000362 -0.000484 -0.000642 -0.000846 -0.001107 -0.001436 -0.001848 -0.002356 -0.002975 -0.003720 -0.004603 -0.005633 -0.006814 -0.008143 -0.009606 -0.011179 -0.012823 -0.014487 -0.016101 -0.017582 -0.018833 -0.019747 -0.020206 -0.020095 -0.019304 -0.017741 -0.015344 -0.012096 -0.008041 -0.003292 0.001953 0.007414 0.012735 0.017504 0.021286 0.023665 0.024299 0.022971 0.019637 0.014458 0.007815 0.000284 -0.007405 -0.014449 -0.020063 -0.023584 -0.024559 -0.022820 -0.018515 -0.012106 -0.004312 0.003972 0.011791 0.018248 0.022622 0.024447 0.023572 0.020158 0.014653 0.007713 0.000115 -0.007345 -0.013945 -0.019110 -0.022462 -0.023837 -0.023276 -0.020991 -0.017318 -0.012669 -0.007471 -0.002132 0.002998 0.007645 0.011616 0.014800 0.017155 0.018697 0.019487 0.019613 0.019180 0.018302 0.017092 0.015655 0.014087 0.012470 0.010870 0.009340 0.007916 0.006623 0.005472 0.004469 0.003608 0.002883 0.002281 0.001788 0.001389 0.001071 0.000819 0.000622 0.000469 0.000351 0.000261 0.000192 0.000141 0.000103 0.000075 0.000054 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000037 -0.000052 -0.000072 -0.000099 -0.000135 -0.000184 -0.000249 -0.000335 -0.000448 -0.000595 -0.000784 -0.001025 -0.001330 -0.001710 -0.002179 -0.002750 -0.003438 -0.004252 -0.005202 -0.006290 -0.007513 -0.008858 -0.010302 -0.011807 -0.013324 -0.014788 -0.016123 -0.017236 -0.018028 -0.018394 -0.018225 -0.017426 -0.015915 -0.013641 -0.010593 -0.006817 -0.002424 0.002401 0.007398 0.012239 0.016548 0.019928 0.022004 0.022468 0.021127 0.017946 0.013081 0.006886 -0.000106 -0.007222 -0.013721 -0.018882 -0.022095 -0.022946 -0.021283 -0.017244 -0.011258 -0.003992 0.003729 0.011021 0.017055 0.021162 0.022912 0.022160 0.019052 0.013997 0.007596 0.000562 -0.006372 -0.012538 -0.017407 -0.020623 -0.022028 -0.021652 -0.019681 -0.016417 -0.012231 -0.007513 -0.002634 0.002083 0.006383 0.010083 0.013076 0.015316 0.016813 0.017616 0.017802 0.017467 0.016711 0.015640 0.014350 0.012932 0.011460 0.010000 0.008599 0.007292 0.006103 0.005045 0.004121 0.003329 0.002660 0.002105 0.001650 0.001283 0.000989 0.000757 0.000575 0.000434 0.000325 0.000242 0.000179 0.000131 0.000096 0.000070 0.000051 0.000037 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000035 -0.000048 -0.000066 -0.000091 -0.000124 -0.000169 -0.000229 -0.000308 -0.000412 -0.000546 -0.000719 -0.000940 -0.001218 -0.001565 -0.001993 -0.002514 -0.003141 -0.003883 -0.004748 -0.005739 -0.006851 -0.008073 -0.009381 -0.010742 -0.012109 -0.013421 -0.014608 -0.015584 -0.016260 -0.016539 -0.016327 -0.015537 -0.014100 -0.011974 -0.009155 -0.005690 -0.001684 0.002692 0.007198 0.011539 0.015374 0.018351 0.020134 0.020450 0.019131 0.016153 0.011662 0.005980 -0.000403 -0.006879 -0.012777 -0.017443 -0.020327 -0.021056 -0.019494 -0.015771 -0.010277 -0.003618 0.003454 0.010136 0.015676 0.019463 0.021105 0.020468 0.017682 0.013113 0.007304 0.000899 -0.005439 -0.011104 -0.015613 -0.018640 -0.020035 -0.019817 -0.018147 -0.015292 -0.011579 -0.007358 -0.002964 0.001311 0.005233 0.008633 0.011405 0.013505 0.014933 0.015731 0.015963 0.015714 0.015076 0.014140 0.012998 0.011730 0.010409 0.009091 0.007824 0.006640 0.005561 0.004599 0.003758 0.003037 0.002428 0.001922 0.001507 0.001172 0.000905 0.000693 0.000527 0.000398 0.000299 0.000223 0.000165 0.000121 0.000089 0.000065 0.000047 0.000035 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000032 -0.000044 -0.000060 -0.000083 -0.000113 -0.000153 -0.000208 -0.000280 -0.000374 -0.000496 -0.000653 -0.000853 -0.001104 -0.001417 -0.001804 -0.002274 -0.002839 -0.003508 -0.004287 -0.005178 -0.006178 -0.007275 -0.008448 -0.009664 -0.010880 -0.012042 -0.013084 -0.013930 -0.014498 -0.014701 -0.014458 -0.013693 -0.012347 -0.010387 -0.007815 -0.004678 -0.001075 0.002839 0.006847 0.010686 0.014053 0.016638 0.018146 0.018339 0.017074 0.014335 0.010256 0.005130 -0.000606 -0.006406 -0.011673 -0.015825 -0.018373 -0.018986 -0.017547 -0.014174 -0.009215 -0.003214 0.003155 0.009176 0.014174 0.017605 0.019115 0.018583 0.016122 0.012055 0.006865 0.001124 -0.004577 -0.009698 -0.013804 -0.016602 -0.017952 -0.017863 -0.016472 -0.014010 -0.010763 -0.007040 -0.003136 0.000686 0.004215 0.007296 0.009829 0.011769 0.013111 0.013886 0.014150 0.013976 0.013445 0.012639 0.011640 0.010521 0.009347 0.008173 0.007040 0.005979 0.005011 0.004146 0.003390 0.002741 0.002192 0.001736 0.001362 0.001060 0.000819 0.000628 0.000478 0.000362 0.000272 0.000203 0.000150 0.000111 0.000081 0.000060 0.000044 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000054 -0.000074 -0.000101 -0.000138 -0.000187 -0.000252 -0.000336 -0.000446 -0.000587 -0.000765 -0.000990 -0.001270 -0.001615 -0.002035 -0.002539 -0.003136 -0.003830 -0.004624 -0.005513 -0.006487 -0.007525 -0.008600 -0.009671 -0.010689 -0.011593 -0.012316 -0.012785 -0.012925 -0.012663 -0.011935 -0.010692 -0.008910 -0.006595 -0.003792 -0.000592 0.002863 0.006382 0.009732 0.012650 0.014864 0.016121 0.016217 0.015031 0.012554 0.008908 0.004356 -0.000719 -0.005835 -0.010467 -0.014107 -0.016324 -0.016833 -0.015531 -0.012525 -0.008123 -0.002804 0.002839 0.008175 0.012611 0.015665 0.017028 0.016588 0.014444 0.010878 0.006311 0.001244 -0.003806 -0.008363 -0.012043 -0.014585 -0.015860 -0.015871 -0.014732 -0.012638 -0.009837 -0.006596 -0.003173 0.000201 0.003336 0.006092 0.008377 0.010144 0.011385 0.012124 0.012407 0.012295 0.011860 0.011174 0.010310 0.009334 0.008304 0.007269 0.006267 0.005327 0.004467 0.003699 0.003026 0.002448 0.001959 0.001552 0.001219 0.000950 0.000734 0.000563 0.000430 0.000325 0.000245 0.000183 0.000136 0.000101 0.000074 0.000054 0.000040 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000036 -0.000049 -0.000066 -0.000091 -0.000123 -0.000167 -0.000224 -0.000299 -0.000397 -0.000522 -0.000680 -0.000879 -0.001127 -0.001432 -0.001803 -0.002249 -0.002775 -0.003387 -0.004087 -0.004869 -0.005725 -0.006635 -0.007575 -0.008507 -0.009388 -0.010164 -0.010775 -0.011157 -0.011244 -0.010974 -0.010293 -0.009162 -0.007563 -0.005504 -0.003030 -0.000225 0.002788 0.005839 0.008727 0.011224 0.013097 0.014130 0.014152 0.013063 0.010859 0.007651 0.003668 -0.000755 -0.005201 -0.009216 -0.012360 -0.014263 -0.014680 -0.013524 -0.010889 -0.007044 -0.002404 0.002516 0.007169 0.011041 0.013715 0.014921 0.014561 0.012719 0.009637 0.005677 0.001270 -0.003135 -0.007129 -0.010376 -0.012647 -0.013826 -0.013911 -0.012992 -0.011236 -0.008850 -0.006063 -0.003098 -0.000157 0.002595 0.005030 0.007064 0.008653 0.009784 0.010476 0.010764 0.010703 0.010352 0.009776 0.009037 0.008195 0.007300 0.006397 0.005521 0.004697 0.003942 0.003266 0.002674 0.002164 0.001733 0.001374 0.001080 0.000842 0.000652 0.000501 0.000382 0.000290 0.000218 0.000163 0.000122 0.000090 0.000067 0.000049 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000023 -0.000032 -0.000043 -0.000059 -0.000080 -0.000109 -0.000147 -0.000198 -0.000264 -0.000349 -0.000459 -0.000598 -0.000773 -0.000990 -0.001258 -0.001582 -0.001972 -0.002432 -0.002967 -0.003577 -0.004259 -0.005003 -0.005793 -0.006605 -0.007408 -0.008163 -0.008821 -0.009331 -0.009637 -0.009682 -0.009414 -0.008787 -0.007771 -0.006353 -0.004545 -0.002388 0.000044 0.002639 0.005254 0.007713 0.009823 0.011388 0.012227 0.012197 0.011216 0.009286 0.006505 0.003070 -0.000730 -0.004539 -0.007969 -0.010646 -0.012258 -0.012596 -0.011588 -0.009317 -0.006012 -0.002029 0.002193 0.006187 0.009513 0.011816 0.012863 0.012572 0.011011 0.008384 0.004999 0.001222 -0.002566 -0.006014 -0.008836 -0.010833 -0.011903 -0.012036 -0.011307 -0.009852 -0.007843 -0.005475 -0.002937 -0.000403 0.001984 0.004110 0.005900 0.007310 0.008327 0.008962 0.009247 0.009224 0.008946 0.008467 0.007842 0.007122 0.006353 0.005574 0.004815 0.004099 0.003443 0.002855 0.002338 0.001894 0.001518 0.001205 0.000948 0.000740 0.000573 0.000440 0.000336 0.000255 0.000193 0.000145 0.000108 0.000080 0.000059 0.000044 0.000032 0.000024 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000052 -0.000070 -0.000095 -0.000129 -0.000173 -0.000230 -0.000305 -0.000400 -0.000521 -0.000673 -0.000861 -0.001094 -0.001375 -0.001713 -0.002112 -0.002574 -0.003101 -0.003689 -0.004330 -0.005008 -0.005703 -0.006388 -0.007027 -0.007580 -0.008001 -0.008242 -0.008255 -0.007996 -0.007428 -0.006527 -0.005284 -0.003714 -0.001854 0.000230 0.002440 0.004654 0.006724 0.008487 0.009780 0.010452 0.010386 0.009519 0.007854 0.005478 0.002558 -0.000661 -0.003878 -0.006768 -0.009018 -0.010365 -0.010637 -0.009774 -0.007848 -0.005052 -0.001686 0.001881 0.005256 0.008068 0.010020 0.010913 0.010679 0.009372 0.007164 0.004311 0.001119 -0.002092 -0.005027 -0.007444 -0.009173 -0.010125 -0.010287 -0.009718 -0.008526 -0.006855 -0.004865 -0.002716 -0.000556 0.001491 0.003327 0.004883 0.006119 0.007020 0.007595 0.007867 0.007873 0.007655 0.007261 0.006738 0.006129 0.005475 0.004809 0.004158 0.003543 0.002978 0.002471 0.002025 0.001642 0.001317 0.001046 0.000824 0.000643 0.000499 0.000384 0.000293 0.000223 0.000168 0.000126 0.000095 0.000070 0.000052 0.000039 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000025 -0.000033 -0.000045 -0.000061 -0.000083 -0.000111 -0.000149 -0.000199 -0.000263 -0.000345 -0.000449 -0.000580 -0.000742 -0.000942 -0.001184 -0.001474 -0.001816 -0.002213 -0.002664 -0.003166 -0.003712 -0.004288 -0.004878 -0.005455 -0.005991 -0.006451 -0.006794 -0.006981 -0.006971 -0.006726 -0.006219 -0.005428 -0.004352 -0.003003 -0.001417 0.000349 0.002211 0.004065 0.005787 0.007244 0.008299 0.008830 0.008744 0.007990 0.006575 0.004572 0.002124 -0.000564 -0.003245 -0.005647 -0.007512 -0.008624 -0.008841 -0.008116 -0.006508 -0.004180 -0.001379 0.001588 0.004396 0.006738 0.008365 0.009114 0.008926 0.007847 0.006015 0.003643 0.000983 -0.001702 -0.004166 -0.006207 -0.007683 -0.008515 -0.008690 -0.008252 -0.007286 -0.005911 -0.004256 -0.002456 -0.000635 0.001102 0.002670 0.004007 0.005078 0.005867 0.006379 0.006633 0.006658 0.006490 0.006169 0.005735 0.005225 0.004673 0.004109 0.003557 0.003033 0.002551 0.002118 0.001738 0.001410 0.001132 0.000900 0.000709 0.000554 0.000430 0.000331 0.000253 0.000193 0.000146 0.000110 0.000082 0.000061 0.000045 0.000034 0.000025 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000053 -0.000071 -0.000096 -0.000128 -0.000171 -0.000225 -0.000295 -0.000384 -0.000496 -0.000634 -0.000804 -0.001011 -0.001257 -0.001548 -0.001885 -0.002267 -0.002692 -0.003153 -0.003638 -0.004132 -0.004615 -0.005060 -0.005437 -0.005715 -0.005857 -0.005831 -0.005605 -0.005158 -0.004473 -0.003551 -0.002404 -0.001065 0.000415 0.001967 0.003503 0.004920 0.006110 0.006961 0.007376 0.007280 0.006634 0.005448 0.003784 0.001759 -0.000456 -0.002659 -0.004629 -0.006154 -0.007061 -0.007233 -0.006635 -0.005314 -0.003405 -0.001109 0.001322 0.003623 0.005543 0.006878 0.007496 0.007346 0.006465 0.004966 0.003019 0.000831 -0.001383 -0.003424 -0.005125 -0.006366 -0.007083 -0.007259 -0.006926 -0.006153 -0.005032 -0.003670 -0.002178 -0.000657 0.000802 0.002126 0.003263 0.004179 0.004862 0.005311 0.005542 0.005580 0.005452 0.005194 0.004837 0.004413 0.003953 0.003480 0.003015 0.002573 0.002166 0.001800 0.001478 0.001200 0.000964 0.000767 0.000605 0.000473 0.000367 0.000283 0.000217 0.000165 0.000125 0.000094 0.000070 0.000053 0.000039 0.000029 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000061 -0.000082 -0.000109 -0.000145 -0.000191 -0.000250 -0.000325 -0.000420 -0.000537 -0.000680 -0.000855 -0.001063 -0.001308 -0.001591 -0.001912 -0.002268 -0.002653 -0.003057 -0.003468 -0.003867 -0.004233 -0.004540 -0.004762 -0.004869 -0.004833 -0.004629 -0.004240 -0.003653 -0.002871 -0.001906 -0.000788 0.000441 0.001721 0.002979 0.004134 0.005094 0.005773 0.006092 0.005994 0.005450 0.004469 0.003104 0.001452 -0.000349 -0.002135 -0.003729 -0.004960 -0.005689 -0.005825 -0.005339 -0.004271 -0.002729 -0.000876 0.001086 0.002944 0.004495 0.005574 0.006075 0.005956 0.005245 0.004033 0.002456 0.000680 -0.001124 -0.002792 -0.004191 -0.005222 -0.005828 -0.005997 -0.005748 -0.005135 -0.004231 -0.003121 -0.001895 -0.000638 0.000574 0.001681 0.002637 0.003413 0.003996 0.004385 0.004592 0.004636 0.004541 0.004334 0.004043 0.003695 0.003313 0.002920 0.002533 0.002164 0.001823 0.001516 0.001246 0.001013 0.000814 0.000649 0.000512 0.000401 0.000311 0.000240 0.000184 0.000140 0.000106 0.000080 0.000060 0.000045 0.000033 0.000025 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000052 -0.000069 -0.000092 -0.000122 -0.000161 -0.000210 -0.000273 -0.000352 -0.000450 -0.000571 -0.000716 -0.000890 -0.001095 -0.001331 -0.001597 -0.001893 -0.002211 -0.002545 -0.002883 -0.003210 -0.003508 -0.003757 -0.003932 -0.004011 -0.003970 -0.003790 -0.003455 -0.002958 -0.002302 -0.001499 -0.000574 0.000436 0.001481 0.002502 0.003432 0.004199 0.004734 0.004977 0.004882 0.004430 0.003629 0.002524 0.001194 -0.000251 -0.001680 -0.002952 -0.003932 -0.004511 -0.004618 -0.004229 -0.003379 -0.002152 -0.000678 0.000883 0.002361 0.003595 0.004455 0.004854 0.004759 0.004193 0.003225 0.001963 0.000539 -0.000911 -0.002258 -0.003394 -0.004239 -0.004747 -0.004901 -0.004718 -0.004237 -0.003514 -0.002619 -0.001622 -0.000593 0.000405 0.001321 0.002116 0.002766 0.003258 0.003591 0.003773 0.003819 0.003749 0.003585 0.003350 0.003066 0.002753 0.002430 0.002109 0.001804 0.001521 0.001266 0.001042 0.000847 0.000682 0.000544 0.000430 0.000337 0.000262 0.000202 0.000155 0.000118 0.000089 0.000068 0.000051 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000058 -0.000077 -0.000102 -0.000134 -0.000175 -0.000228 -0.000293 -0.000375 -0.000475 -0.000595 -0.000739 -0.000908 -0.001103 -0.001322 -0.001565 -0.001826 -0.002099 -0.002375 -0.002640 -0.002881 -0.003080 -0.003218 -0.003276 -0.003234 -0.003077 -0.002793 -0.002377 -0.001832 -0.001170 -0.000413 0.000409 0.001254 0.002074 0.002815 0.003421 0.003839 0.004021 0.003933 0.003562 0.002916 0.002033 0.000976 -0.000169 -0.001296 -0.002297 -0.003067 -0.003521 -0.003603 -0.003298 -0.002630 -0.001668 -0.000512 0.000711 0.001870 0.002838 0.003513 0.003826 0.003751 0.003305 0.002541 0.001544 0.000416 -0.000737 -0.001812 -0.002724 -0.003408 -0.003826 -0.003964 -0.003831 -0.003457 -0.002885 -0.002169 -0.001366 -0.000532 0.000281 0.001031 0.001686 0.002225 0.002635 0.002917 0.003074 0.003120 0.003070 0.002941 0.002753 0.002523 0.002269 0.002004 0.001742 0.001491 0.001259 0.001049 0.000864 0.000703 0.000567 0.000452 0.000358 0.000280 0.000218 0.000168 0.000129 0.000098 0.000075 0.000057 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000015 -0.000021 -0.000027 -0.000036 -0.000048 -0.000064 -0.000084 -0.000111 -0.000145 -0.000188 -0.000242 -0.000309 -0.000391 -0.000490 -0.000608 -0.000747 -0.000905 -0.001084 -0.001282 -0.001494 -0.001715 -0.001937 -0.002151 -0.002344 -0.002502 -0.002610 -0.002652 -0.002612 -0.002478 -0.002240 -0.001896 -0.001449 -0.000909 -0.000295 0.000368 0.001044 0.001697 0.002282 0.002756 0.003078 0.003212 0.003133 0.002833 0.002319 0.001621 0.000791 -0.000103 -0.000981 -0.001758 -0.002355 -0.002705 -0.002768 -0.002531 -0.002015 -0.001271 -0.000378 0.000568 0.001464 0.002212 0.002734 0.002976 0.002917 0.002569 0.001974 0.001195 0.000311 -0.000594 -0.001442 -0.002166 -0.002714 -0.003054 -0.003173 -0.003078 -0.002790 -0.002341 -0.001774 -0.001134 -0.000465 0.000192 0.000800 0.001334 0.001776 0.002115 0.002350 0.002484 0.002527 0.002492 0.002392 0.002243 0.002059 0.001854 0.001639 0.001426 0.001222 0.001033 0.000862 0.000710 0.000579 0.000467 0.000373 0.000295 0.000232 0.000180 0.000139 0.000107 0.000082 0.000062 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000030 -0.000039 -0.000052 -0.000069 -0.000091 -0.000118 -0.000154 -0.000198 -0.000253 -0.000320 -0.000400 -0.000496 -0.000608 -0.000736 -0.000881 -0.001040 -0.001210 -0.001387 -0.001566 -0.001736 -0.001890 -0.002015 -0.002098 -0.002128 -0.002092 -0.001979 -0.001784 -0.001503 -0.001140 -0.000704 -0.000210 0.000318 0.000855 0.001369 0.001827 0.002194 0.002440 0.002537 0.002469 0.002228 0.001823 0.001279 0.000635 -0.000055 -0.000730 -0.001325 -0.001781 -0.002047 -0.002095 -0.001913 -0.001520 -0.000952 -0.000272 0.000449 0.001131 0.001702 0.002100 0.002284 0.002238 0.001970 0.001511 0.000910 0.000226 -0.000478 -0.001139 -0.001707 -0.002141 -0.002414 -0.002515 -0.002448 -0.002227 -0.001879 -0.001434 -0.000928 -0.000396 0.000128 0.000616 0.001047 0.001406 0.001683 0.001877 0.001990 0.002030 0.002006 0.001929 0.001812 0.001666 0.001502 0.001330 0.001159 0.000994 0.000841 0.000702 0.000580 0.000473 0.000382 0.000306 0.000242 0.000190 0.000148 0.000114 0.000088 0.000067 0.000051 0.000039 0.000029 0.000022 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000042 -0.000056 -0.000073 -0.000096 -0.000124 -0.000160 -0.000205 -0.000259 -0.000324 -0.000401 -0.000490 -0.000593 -0.000708 -0.000835 -0.000971 -0.001112 -0.001253 -0.001388 -0.001509 -0.001607 -0.001671 -0.001693 -0.001661 -0.001568 -0.001410 -0.001183 -0.000892 -0.000544 -0.000152 0.000266 0.000688 0.001090 0.001445 0.001727 0.001913 0.001982 0.001924 0.001733 0.001417 0.000997 0.000504 -0.000022 -0.000534 -0.000984 -0.001327 -0.001528 -0.001562 -0.001425 -0.001129 -0.000703 -0.000191 0.000350 0.000863 0.001292 0.001590 0.001728 0.001693 0.001489 0.001140 0.000681 0.000157 -0.000383 -0.000894 -0.001335 -0.001674 -0.001890 -0.001974 -0.001927 -0.001760 -0.001491 -0.001145 -0.000749 -0.000331 0.000083 0.000472 0.000816 0.001104 0.001328 0.001487 0.001581 0.001617 0.001601 0.001542 0.001451 0.001336 0.001206 0.001070 0.000933 0.000801 0.000679 0.000568 0.000469 0.000383 0.000310 0.000248 0.000197 0.000155 0.000120 0.000093 0.000072 0.000055 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000058 -0.000076 -0.000099 -0.000128 -0.000164 -0.000207 -0.000259 -0.000320 -0.000391 -0.000473 -0.000564 -0.000664 -0.000771 -0.000882 -0.000993 -0.001099 -0.001193 -0.001269 -0.001319 -0.001334 -0.001308 -0.001233 -0.001106 -0.000926 -0.000695 -0.000420 -0.000112 0.000215 0.000544 0.000856 0.001129 0.001344 0.001483 0.001532 0.001482 0.001332 0.001089 0.000768 0.000394 -0.000003 -0.000387 -0.000722 -0.000977 -0.001125 -0.001150 -0.001048 -0.000827 -0.000511 -0.000133 0.000268 0.000648 0.000965 0.001186 0.001288 0.001261 0.001108 0.000845 0.000499 0.000103 -0.000307 -0.000697 -0.001035 -0.001297 -0.001466 -0.001534 -0.001501 -0.001375 -0.001170 -0.000903 -0.000597 -0.000271 0.000053 0.000358 0.000630 0.000860 0.001039 0.001167 0.001245 0.001276 0.001267 0.001223 0.001152 0.001063 0.000961 0.000854 0.000745 0.000641 0.000544 0.000455 0.000377 0.000308 0.000249 0.000200 0.000159 0.000125 0.000097 0.000075 0.000058 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000046 -0.000060 -0.000078 -0.000101 -0.000129 -0.000164 -0.000205 -0.000253 -0.000309 -0.000373 -0.000445 -0.000523 -0.000606 -0.000693 -0.000779 -0.000861 -0.000935 -0.000993 -0.001031 -0.001042 -0.001021 -0.000962 -0.000862 -0.000721 -0.000540 -0.000326 -0.000085 0.000169 0.000423 0.000663 0.000871 0.001034 0.001137 0.001171 0.001130 0.001013 0.000826 0.000583 0.000302 0.000006 -0.000278 -0.000525 -0.000712 -0.000820 -0.000837 -0.000761 -0.000599 -0.000368 -0.000091 0.000201 0.000478 0.000709 0.000870 0.000944 0.000924 0.000810 0.000615 0.000358 0.000062 -0.000246 -0.000540 -0.000797 -0.000996 -0.001126 -0.001180 -0.001157 -0.001063 -0.000907 -0.000704 -0.000469 -0.000218 0.000033 0.000271 0.000484 0.000664 0.000807 0.000909 0.000973 0.000999 0.000994 0.000961 0.000908 0.000839 0.000760 0.000675 0.000591 0.000509 0.000432 0.000362 0.000300 0.000246 0.000199 0.000160 0.000127 0.000100 0.000078 0.000060 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000061 -0.000079 -0.000101 -0.000128 -0.000160 -0.000198 -0.000242 -0.000292 -0.000347 -0.000408 -0.000472 -0.000539 -0.000605 -0.000668 -0.000725 -0.000770 -0.000799 -0.000807 -0.000790 -0.000744 -0.000667 -0.000557 -0.000418 -0.000253 -0.000067 0.000128 0.000323 0.000506 0.000665 0.000787 0.000863 0.000886 0.000852 0.000761 0.000618 0.000435 0.000226 0.000008 -0.000201 -0.000381 -0.000515 -0.000592 -0.000603 -0.000548 -0.000430 -0.000263 -0.000064 0.000146 0.000345 0.000511 0.000627 0.000680 0.000664 0.000582 0.000439 0.000250 0.000032 -0.000197 -0.000416 -0.000608 -0.000758 -0.000857 -0.000898 -0.000882 -0.000812 -0.000695 -0.000542 -0.000364 -0.000172 0.000020 0.000204 0.000369 0.000510 0.000622 0.000703 0.000754 0.000776 0.000773 0.000750 0.000709 0.000656 0.000595 0.000530 0.000464 0.000400 0.000340 0.000286 0.000237 0.000194 0.000158 0.000127 0.000101 0.000079 0.000062 0.000048 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000060 -0.000077 -0.000099 -0.000124 -0.000153 -0.000187 -0.000226 -0.000268 -0.000315 -0.000364 -0.000415 -0.000466 -0.000514 -0.000557 -0.000591 -0.000613 -0.000619 -0.000606 -0.000571 -0.000512 -0.000429 -0.000323 -0.000196 -0.000055 0.000094 0.000243 0.000381 0.000501 0.000592 0.000648 0.000663 0.000634 0.000564 0.000456 0.000319 0.000164 0.000004 -0.000147 -0.000276 -0.000372 -0.000425 -0.000432 -0.000391 -0.000307 -0.000188 -0.000046 0.000103 0.000244 0.000361 0.000443 0.000480 0.000469 0.000409 0.000307 0.000170 0.000011 -0.000157 -0.000318 -0.000460 -0.000571 -0.000644 -0.000676 -0.000664 -0.000612 -0.000526 -0.000411 -0.000277 -0.000133 0.000013 0.000153 0.000280 0.000389 0.000476 0.000540 0.000580 0.000598 0.000597 0.000580 0.000550 0.000509 0.000463 0.000413 0.000362 0.000312 0.000266 0.000223 0.000185 0.000152 0.000124 0.000099 0.000079 0.000062 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000045 -0.000059 -0.000075 -0.000095 -0.000117 -0.000144 -0.000173 -0.000206 -0.000241 -0.000278 -0.000317 -0.000355 -0.000392 -0.000424 -0.000450 -0.000467 -0.000472 -0.000462 -0.000435 -0.000391 -0.000328 -0.000248 -0.000153 -0.000046 0.000066 0.000178 0.000283 0.000372 0.000440 0.000481 0.000490 0.000467 0.000413 0.000331 0.000229 0.000115 -0.000001 -0.000110 -0.000201 -0.000268 -0.000305 -0.000308 -0.000279 -0.000218 -0.000134 -0.000035 0.000070 0.000168 0.000250 0.000307 0.000333 0.000325 0.000283 0.000210 0.000112 -0.000003 -0.000124 -0.000241 -0.000344 -0.000425 -0.000479 -0.000502 -0.000494 -0.000456 -0.000392 -0.000307 -0.000208 -0.000100 0.000010 0.000116 0.000213 0.000296 0.000363 0.000412 0.000444 0.000458 0.000458 0.000446 0.000423 0.000393 0.000357 0.000319 0.000280 0.000242 0.000206 0.000173 0.000144 0.000118 0.000096 0.000077 0.000062 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000072 -0.000089 -0.000109 -0.000132 -0.000156 -0.000183 -0.000211 -0.000240 -0.000268 -0.000296 -0.000320 -0.000340 -0.000353 -0.000356 -0.000349 -0.000330 -0.000297 -0.000250 -0.000191 -0.000119 -0.000040 0.000045 0.000129 0.000207 0.000273 0.000323 0.000352 0.000358 0.000339 0.000297 0.000236 0.000160 0.000077 -0.000007 -0.000084 -0.000148 -0.000194 -0.000219 -0.000220 -0.000198 -0.000156 -0.000096 -0.000027 0.000045 0.000113 0.000169 0.000208 0.000227 0.000221 0.000192 0.000141 0.000072 -0.000010 -0.000096 -0.000180 -0.000254 -0.000313 -0.000352 -0.000368 -0.000362 -0.000334 -0.000288 -0.000226 -0.000153 -0.000073 0.000010 0.000089 0.000162 0.000226 0.000276 0.000314 0.000338 0.000350 0.000350 0.000340 0.000323 0.000300 0.000274 0.000244 0.000215 0.000186 0.000158 0.000133 0.000111 0.000091 0.000074 0.000060 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000054 -0.000067 -0.000083 -0.000099 -0.000118 -0.000138 -0.000158 -0.000180 -0.000201 -0.000222 -0.000240 -0.000255 -0.000265 -0.000268 -0.000263 -0.000248 -0.000224 -0.000190 -0.000146 -0.000093 -0.000034 0.000028 0.000091 0.000148 0.000198 0.000234 0.000255 0.000258 0.000243 0.000211 0.000165 0.000109 0.000048 -0.000012 -0.000066 -0.000110 -0.000142 -0.000158 -0.000157 -0.000141 -0.000111 -0.000070 -0.000023 0.000027 0.000074 0.000112 0.000139 0.000152 0.000149 0.000129 0.000093 0.000045 -0.000012 -0.000073 -0.000133 -0.000186 -0.000227 -0.000255 -0.000267 -0.000262 -0.000242 -0.000208 -0.000163 -0.000110 -0.000050 0.000011 0.000070 0.000125 0.000172 0.000211 0.000239 0.000257 0.000266 0.000266 0.000259 0.000246 0.000228 0.000208 0.000186 0.000163 0.000141 0.000120 0.000101 0.000084 0.000069 0.000056 0.000046 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000041 -0.000051 -0.000062 -0.000075 -0.000088 -0.000103 -0.000118 -0.000134 -0.000150 -0.000165 -0.000179 -0.000190 -0.000197 -0.000200 -0.000196 -0.000186 -0.000169 -0.000144 -0.000111 -0.000073 -0.000029 0.000016 0.000062 0.000104 0.000140 0.000167 0.000181 0.000183 0.000171 0.000146 0.000112 0.000071 0.000027 -0.000015 -0.000053 -0.000083 -0.000104 -0.000114 -0.000113 -0.000102 -0.000081 -0.000052 -0.000019 0.000015 0.000047 0.000073 0.000092 0.000101 0.000099 0.000086 0.000062 0.000029 -0.000011 -0.000054 -0.000096 -0.000134 -0.000163 -0.000183 -0.000191 -0.000187 -0.000173 -0.000148 -0.000115 -0.000076 -0.000033 0.000012 0.000057 0.000097 0.000133 0.000161 0.000182 0.000195 0.000201 0.000201 0.000196 0.000186 0.000172 0.000157 0.000140 0.000123 0.000106 0.000090 0.000076 0.000063 0.000052 0.000042 0.000034 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000038 -0.000047 -0.000056 -0.000066 -0.000076 -0.000087 -0.000099 -0.000111 -0.000122 -0.000132 -0.000141 -0.000146 -0.000148 -0.000146 -0.000139 -0.000126 -0.000108 -0.000085 -0.000057 -0.000025 0.000008 0.000041 0.000072 0.000098 0.000116 0.000127 0.000127 0.000118 0.000099 0.000074 0.000044 0.000013 -0.000017 -0.000043 -0.000063 -0.000077 -0.000083 -0.000082 -0.000074 -0.000059 -0.000040 -0.000017 0.000006 0.000028 0.000047 0.000061 0.000068 0.000067 0.000058 0.000042 0.000019 -0.000009 -0.000039 -0.000068 -0.000095 -0.000115 -0.000129 -0.000134 -0.000132 -0.000121 -0.000103 -0.000080 -0.000051 -0.000019 0.000014 0.000047 0.000077 0.000103 0.000124 0.000139 0.000148 0.000152 0.000152 0.000147 0.000140 0.000129 0.000118 0.000105 0.000092 0.000079 0.000067 0.000056 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000023 -0.000029 -0.000035 -0.000042 -0.000049 -0.000056 -0.000064 -0.000073 -0.000081 -0.000090 -0.000097 -0.000104 -0.000108 -0.000110 -0.000109 -0.000103 -0.000094 -0.000081 -0.000064 -0.000044 -0.000021 0.000003 0.000026 0.000048 0.000066 0.000079 0.000086 0.000086 0.000079 0.000065 0.000047 0.000026 0.000004 -0.000017 -0.000035 -0.000048 -0.000057 -0.000061 -0.000060 -0.000054 -0.000045 -0.000031 -0.000016 0.000000 0.000016 0.000030 0.000040 0.000046 0.000046 0.000041 0.000030 0.000014 -0.000005 -0.000026 -0.000047 -0.000066 -0.000080 -0.000089 -0.000093 -0.000091 -0.000083 -0.000070 -0.000053 -0.000032 -0.000009 0.000016 0.000039 0.000062 0.000080 0.000095 0.000106 0.000112 0.000115 0.000114 0.000110 0.000104 0.000096 0.000087 0.000078 0.000068 0.000058 0.000049 0.000041 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000042 -0.000047 -0.000053 -0.000060 -0.000066 -0.000071 -0.000076 -0.000080 -0.000081 -0.000080 -0.000077 -0.000070 -0.000061 -0.000049 -0.000034 -0.000018 -0.000001 0.000016 0.000031 0.000044 0.000053 0.000057 0.000057 0.000051 0.000041 0.000028 0.000013 -0.000002 -0.000016 -0.000028 -0.000036 -0.000042 -0.000045 -0.000044 -0.000041 -0.000034 -0.000025 -0.000015 -0.000003 0.000008 0.000019 0.000027 0.000032 0.000033 0.000030 0.000023 0.000012 -0.000001 -0.000016 -0.000031 -0.000044 -0.000054 -0.000061 -0.000063 -0.000061 -0.000056 -0.000046 -0.000034 -0.000019 -0.000002 0.000016 0.000034 0.000050 0.000063 0.000074 0.000081 0.000085 0.000087 0.000085 0.000082 0.000077 0.000071 0.000064 0.000057 0.000050 0.000043 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000035 -0.000039 -0.000043 -0.000048 -0.000052 -0.000056 -0.000059 -0.000060 -0.000060 -0.000057 -0.000052 -0.000046 -0.000037 -0.000026 -0.000015 -0.000003 0.000009 0.000019 0.000028 0.000034 0.000037 0.000036 0.000032 0.000025 0.000016 0.000006 -0.000004 -0.000014 -0.000021 -0.000027 -0.000031 -0.000033 -0.000033 -0.000031 -0.000027 -0.000021 -0.000013 -0.000005 0.000004 0.000012 0.000019 0.000024 0.000026 0.000024 0.000020 0.000013 0.000003 -0.000007 -0.000018 -0.000027 -0.000035 -0.000039 -0.000041 -0.000040 -0.000036 -0.000029 -0.000020 -0.000009 0.000003 0.000016 0.000028 0.000040 0.000049 0.000057 0.000062 0.000064 0.000065 0.000063 0.000061 0.000057 0.000052 0.000047 0.000042 0.000036 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000028 -0.000032 -0.000035 -0.000038 -0.000041 -0.000043 -0.000044 -0.000044 -0.000042 -0.000039 -0.000034 -0.000028 -0.000020 -0.000012 -0.000004 0.000004 0.000011 0.000017 0.000021 0.000023 0.000022 0.000019 0.000015 0.000009 0.000002 -0.000005 -0.000011 -0.000016 -0.000020 -0.000023 -0.000024 -0.000024 -0.000024 -0.000021 -0.000017 -0.000012 -0.000005 0.000002 0.000009 0.000015 0.000019 0.000021 0.000021 0.000019 0.000014 0.000007 -0.000000 -0.000008 -0.000015 -0.000020 -0.000024 -0.000025 -0.000024 -0.000022 -0.000017 -0.000011 -0.000003 0.000006 0.000015 0.000024 0.000032 0.000039 0.000043 0.000047 0.000048 0.000048 0.000047 0.000044 0.000041 0.000038 0.000034 0.000030 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000028 -0.000030 -0.000032 -0.000033 -0.000033 -0.000032 -0.000029 -0.000026 -0.000021 -0.000016 -0.000010 -0.000005 0.000001 0.000006 0.000009 0.000012 0.000013 0.000013 0.000012 0.000008 0.000005 0.000000 -0.000004 -0.000008 -0.000012 -0.000014 -0.000016 -0.000018 -0.000018 -0.000018 -0.000017 -0.000014 -0.000010 -0.000005 0.000001 0.000007 0.000012 0.000016 0.000019 0.000020 0.000018 0.000015 0.000011 0.000005 -0.000000 -0.000005 -0.000009 -0.000012 -0.000014 -0.000014 -0.000012 -0.000009 -0.000005 0.000000 0.000007 0.000013 0.000019 0.000025 0.000030 0.000033 0.000035 0.000036 0.000035 0.000034 0.000032 0.000030 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000021 -0.000022 -0.000024 -0.000024 -0.000024 -0.000024 -0.000022 -0.000020 -0.000017 -0.000013 -0.000009 -0.000005 -0.000001 0.000002 0.000005 0.000007 0.000008 0.000008 0.000007 0.000005 0.000003 -0.000000 -0.000003 -0.000006 -0.000008 -0.000010 -0.000012 -0.000013 -0.000013 -0.000014 -0.000013 -0.000011 -0.000008 -0.000004 0.000001 0.000006 0.000011 0.000015 0.000018 0.000019 0.000018 0.000016 0.000013 0.000009 0.000005 0.000002 -0.000002 -0.000004 -0.000006 -0.000006 -0.000006 -0.000004 -0.000002 0.000002 0.000006 0.000011 0.000015 0.000019 0.000022 0.000025 0.000026 0.000026 0.000026 0.000024 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000018 -0.000018 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000011 -0.000008 -0.000006 -0.000003 -0.000000 0.000002 0.000003 0.000004 0.000005 0.000004 0.000004 0.000002 0.000000 -0.000002 -0.000003 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000008 -0.000006 -0.000002 0.000002 0.000006 0.000010 0.000014 0.000017 0.000018 0.000018 0.000017 0.000015 0.000012 0.000009 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000000 0.000002 0.000005 0.000008 0.000011 0.000014 0.000016 0.000018 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000004 -0.000001 0.000002 0.000006 0.000010 0.000013 0.000015 0.000017 0.000017 0.000016 0.000015 0.000013 0.000011 0.000009 0.000006 0.000004 0.000002 0.000000 -0.000000 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000010 0.000011 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000002 -0.000000 0.000003 0.000006 0.000009 0.000012 0.000014 0.000015 0.000015 0.000015 0.000015 0.000013 0.000012 0.000010 0.000008 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000006 0.000008 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000008 0.000010 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000008 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000008 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000006 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode43_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000013 0.000013 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000017 0.000018 0.000019 0.000019 0.000020 0.000021 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000013 -0.000010 -0.000007 -0.000005 -0.000002 -0.000000 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000019 0.000021 0.000022 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000028 0.000028 0.000029 0.000028 0.000028 0.000026 0.000025 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000026 -0.000027 -0.000028 -0.000028 -0.000029 -0.000029 -0.000029 -0.000029 -0.000029 -0.000028 -0.000028 -0.000026 -0.000025 -0.000022 -0.000019 -0.000016 -0.000012 -0.000008 -0.000005 -0.000001 0.000001 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000022 0.000025 0.000027 0.000029 0.000030 0.000032 0.000033 0.000034 0.000036 0.000037 0.000038 0.000039 0.000039 0.000039 0.000038 0.000036 0.000034 0.000031 0.000028 0.000025 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000031 -0.000034 -0.000036 -0.000038 -0.000040 -0.000040 -0.000041 -0.000041 -0.000041 -0.000040 -0.000040 -0.000039 -0.000038 -0.000036 -0.000033 -0.000029 -0.000025 -0.000020 -0.000015 -0.000009 -0.000004 0.000000 0.000004 0.000006 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000022 0.000026 0.000030 0.000034 0.000037 0.000040 0.000042 0.000044 0.000046 0.000048 0.000050 0.000052 0.000053 0.000053 0.000053 0.000051 0.000049 0.000046 0.000042 0.000038 0.000034 0.000031 0.000027 0.000024 0.000021 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000038 -0.000043 -0.000047 -0.000051 -0.000054 -0.000056 -0.000057 -0.000058 -0.000058 -0.000057 -0.000056 -0.000055 -0.000054 -0.000051 -0.000048 -0.000044 -0.000038 -0.000032 -0.000025 -0.000017 -0.000009 -0.000002 0.000003 0.000008 0.000011 0.000012 0.000011 0.000009 0.000006 0.000003 -0.000000 -0.000002 -0.000003 -0.000003 -0.000001 0.000004 0.000009 0.000015 0.000022 0.000029 0.000035 0.000041 0.000046 0.000050 0.000054 0.000058 0.000062 0.000065 0.000068 0.000070 0.000072 0.000072 0.000071 0.000070 0.000067 0.000063 0.000058 0.000053 0.000047 0.000042 0.000037 0.000033 0.000029 0.000025 0.000022 0.000018 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000027 -0.000032 -0.000037 -0.000042 -0.000048 -0.000054 -0.000060 -0.000065 -0.000070 -0.000075 -0.000078 -0.000079 -0.000080 -0.000080 -0.000079 -0.000078 -0.000076 -0.000073 -0.000069 -0.000063 -0.000057 -0.000049 -0.000039 -0.000029 -0.000019 -0.000009 0.000001 0.000008 0.000014 0.000017 0.000017 0.000015 0.000012 0.000006 0.000001 -0.000005 -0.000009 -0.000012 -0.000012 -0.000009 -0.000005 0.000002 0.000011 0.000020 0.000029 0.000039 0.000047 0.000055 0.000062 0.000069 0.000075 0.000081 0.000087 0.000091 0.000095 0.000097 0.000098 0.000097 0.000094 0.000090 0.000085 0.000079 0.000072 0.000065 0.000058 0.000051 0.000045 0.000040 0.000034 0.000030 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000044 -0.000051 -0.000058 -0.000066 -0.000074 -0.000083 -0.000090 -0.000097 -0.000103 -0.000107 -0.000110 -0.000111 -0.000111 -0.000110 -0.000107 -0.000103 -0.000098 -0.000091 -0.000083 -0.000073 -0.000061 -0.000048 -0.000034 -0.000019 -0.000006 0.000006 0.000016 0.000023 0.000026 0.000026 0.000022 0.000015 0.000007 -0.000002 -0.000011 -0.000018 -0.000023 -0.000025 -0.000023 -0.000018 -0.000010 0.000001 0.000013 0.000026 0.000039 0.000052 0.000064 0.000075 0.000086 0.000097 0.000106 0.000115 0.000122 0.000127 0.000131 0.000132 0.000131 0.000127 0.000122 0.000115 0.000107 0.000098 0.000089 0.000080 0.000071 0.000062 0.000055 0.000048 0.000041 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000039 -0.000045 -0.000053 -0.000061 -0.000070 -0.000081 -0.000091 -0.000102 -0.000113 -0.000124 -0.000133 -0.000141 -0.000147 -0.000151 -0.000153 -0.000152 -0.000150 -0.000145 -0.000139 -0.000131 -0.000120 -0.000107 -0.000092 -0.000075 -0.000056 -0.000037 -0.000017 0.000001 0.000016 0.000028 0.000036 0.000040 0.000038 0.000031 0.000021 0.000009 -0.000005 -0.000019 -0.000031 -0.000039 -0.000044 -0.000044 -0.000038 -0.000029 -0.000016 0.000000 0.000017 0.000036 0.000054 0.000072 0.000089 0.000106 0.000122 0.000137 0.000150 0.000161 0.000170 0.000175 0.000177 0.000176 0.000172 0.000165 0.000156 0.000145 0.000133 0.000121 0.000109 0.000097 0.000086 0.000075 0.000065 0.000056 0.000048 0.000041 0.000034 0.000029 0.000024 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000062 -0.000072 -0.000084 -0.000096 -0.000110 -0.000124 -0.000139 -0.000154 -0.000169 -0.000182 -0.000193 -0.000201 -0.000207 -0.000209 -0.000208 -0.000204 -0.000197 -0.000187 -0.000173 -0.000157 -0.000137 -0.000115 -0.000090 -0.000064 -0.000037 -0.000011 0.000013 0.000033 0.000048 0.000057 0.000060 0.000056 0.000046 0.000031 0.000012 -0.000009 -0.000029 -0.000047 -0.000062 -0.000070 -0.000073 -0.000069 -0.000058 -0.000042 -0.000022 0.000001 0.000026 0.000052 0.000078 0.000104 0.000130 0.000154 0.000177 0.000197 0.000213 0.000226 0.000234 0.000237 0.000236 0.000231 0.000222 0.000210 0.000196 0.000181 0.000165 0.000148 0.000132 0.000117 0.000103 0.000089 0.000077 0.000066 0.000056 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000059 -0.000070 -0.000083 -0.000097 -0.000113 -0.000130 -0.000148 -0.000168 -0.000188 -0.000209 -0.000228 -0.000246 -0.000261 -0.000273 -0.000281 -0.000284 -0.000282 -0.000276 -0.000265 -0.000249 -0.000229 -0.000204 -0.000174 -0.000142 -0.000106 -0.000069 -0.000032 0.000003 0.000034 0.000060 0.000079 0.000090 0.000091 0.000084 0.000069 0.000046 0.000019 -0.000011 -0.000042 -0.000069 -0.000092 -0.000107 -0.000114 -0.000112 -0.000101 -0.000082 -0.000057 -0.000027 0.000007 0.000044 0.000081 0.000119 0.000157 0.000193 0.000226 0.000256 0.000280 0.000299 0.000311 0.000317 0.000316 0.000309 0.000298 0.000283 0.000264 0.000244 0.000222 0.000200 0.000179 0.000158 0.000139 0.000120 0.000104 0.000089 0.000075 0.000063 0.000052 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000032 -0.000038 -0.000046 -0.000055 -0.000066 -0.000079 -0.000094 -0.000111 -0.000130 -0.000151 -0.000174 -0.000199 -0.000226 -0.000253 -0.000280 -0.000307 -0.000331 -0.000352 -0.000368 -0.000378 -0.000383 -0.000381 -0.000371 -0.000355 -0.000331 -0.000300 -0.000263 -0.000220 -0.000173 -0.000122 -0.000071 -0.000020 0.000028 0.000069 0.000103 0.000127 0.000139 0.000139 0.000127 0.000104 0.000071 0.000031 -0.000013 -0.000057 -0.000098 -0.000133 -0.000158 -0.000172 -0.000173 -0.000163 -0.000141 -0.000110 -0.000070 -0.000024 0.000026 0.000079 0.000134 0.000188 0.000240 0.000288 0.000331 0.000366 0.000393 0.000411 0.000420 0.000420 0.000412 0.000398 0.000378 0.000354 0.000326 0.000298 0.000268 0.000239 0.000212 0.000185 0.000161 0.000138 0.000118 0.000100 0.000083 0.000069 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000050 -0.000060 -0.000072 -0.000087 -0.000104 -0.000124 -0.000146 -0.000172 -0.000200 -0.000231 -0.000265 -0.000300 -0.000337 -0.000374 -0.000409 -0.000442 -0.000470 -0.000492 -0.000507 -0.000513 -0.000509 -0.000496 -0.000472 -0.000437 -0.000392 -0.000338 -0.000277 -0.000209 -0.000137 -0.000065 0.000005 0.000069 0.000125 0.000169 0.000199 0.000214 0.000211 0.000191 0.000156 0.000108 0.000051 -0.000013 -0.000077 -0.000137 -0.000188 -0.000228 -0.000252 -0.000261 -0.000252 -0.000227 -0.000188 -0.000136 -0.000075 -0.000005 0.000069 0.000146 0.000223 0.000296 0.000365 0.000425 0.000476 0.000514 0.000540 0.000554 0.000555 0.000546 0.000527 0.000501 0.000469 0.000434 0.000395 0.000356 0.000318 0.000280 0.000245 0.000212 0.000182 0.000155 0.000131 0.000109 0.000091 0.000075 0.000061 0.000050 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000043 -0.000053 -0.000064 -0.000078 -0.000094 -0.000113 -0.000136 -0.000162 -0.000192 -0.000225 -0.000263 -0.000304 -0.000349 -0.000397 -0.000446 -0.000495 -0.000542 -0.000586 -0.000624 -0.000654 -0.000674 -0.000682 -0.000676 -0.000657 -0.000622 -0.000572 -0.000509 -0.000432 -0.000344 -0.000249 -0.000149 -0.000048 0.000048 0.000136 0.000211 0.000269 0.000308 0.000324 0.000317 0.000286 0.000235 0.000165 0.000082 -0.000008 -0.000101 -0.000188 -0.000264 -0.000325 -0.000365 -0.000383 -0.000378 -0.000350 -0.000302 -0.000234 -0.000152 -0.000057 0.000046 0.000153 0.000260 0.000363 0.000459 0.000543 0.000613 0.000668 0.000705 0.000725 0.000728 0.000717 0.000694 0.000660 0.000618 0.000571 0.000520 0.000469 0.000417 0.000368 0.000321 0.000278 0.000238 0.000202 0.000170 0.000142 0.000118 0.000097 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000037 -0.000045 -0.000055 -0.000068 -0.000082 -0.000100 -0.000121 -0.000146 -0.000176 -0.000210 -0.000249 -0.000293 -0.000343 -0.000398 -0.000457 -0.000519 -0.000584 -0.000649 -0.000712 -0.000770 -0.000821 -0.000861 -0.000888 -0.000898 -0.000890 -0.000862 -0.000813 -0.000744 -0.000654 -0.000547 -0.000425 -0.000292 -0.000153 -0.000015 0.000117 0.000237 0.000338 0.000416 0.000466 0.000484 0.000470 0.000425 0.000349 0.000249 0.000131 0.000001 -0.000131 -0.000257 -0.000369 -0.000459 -0.000522 -0.000556 -0.000557 -0.000526 -0.000465 -0.000377 -0.000266 -0.000138 0.000003 0.000150 0.000298 0.000440 0.000572 0.000688 0.000785 0.000860 0.000912 0.000941 0.000947 0.000934 0.000904 0.000860 0.000806 0.000744 0.000678 0.000610 0.000543 0.000478 0.000416 0.000359 0.000307 0.000260 0.000219 0.000182 0.000151 0.000124 0.000101 0.000082 0.000067 0.000054 0.000043 0.000035 0.000028 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000038 -0.000047 -0.000057 -0.000070 -0.000086 -0.000105 -0.000128 -0.000155 -0.000187 -0.000225 -0.000270 -0.000321 -0.000378 -0.000443 -0.000515 -0.000592 -0.000674 -0.000759 -0.000844 -0.000927 -0.001004 -0.001070 -0.001123 -0.001158 -0.001172 -0.001160 -0.001121 -0.001054 -0.000958 -0.000835 -0.000687 -0.000519 -0.000336 -0.000146 0.000043 0.000223 0.000386 0.000522 0.000626 0.000691 0.000712 0.000689 0.000621 0.000513 0.000371 0.000202 0.000018 -0.000169 -0.000349 -0.000511 -0.000643 -0.000740 -0.000794 -0.000805 -0.000771 -0.000694 -0.000579 -0.000432 -0.000259 -0.000068 0.000132 0.000334 0.000528 0.000707 0.000865 0.000997 0.001099 0.001171 0.001211 0.001222 0.001206 0.001168 0.001112 0.001041 0.000961 0.000875 0.000787 0.000699 0.000614 0.000534 0.000460 0.000393 0.000332 0.000279 0.000232 0.000192 0.000158 0.000129 0.000105 0.000085 0.000068 0.000055 0.000044 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000071 -0.000088 -0.000108 -0.000132 -0.000161 -0.000196 -0.000237 -0.000286 -0.000343 -0.000409 -0.000484 -0.000567 -0.000660 -0.000760 -0.000866 -0.000976 -0.001087 -0.001194 -0.001295 -0.001382 -0.001451 -0.001496 -0.001513 -0.001497 -0.001444 -0.001352 -0.001222 -0.001055 -0.000854 -0.000626 -0.000379 -0.000121 0.000135 0.000379 0.000598 0.000782 0.000920 0.001005 0.001030 0.000993 0.000896 0.000742 0.000541 0.000304 0.000046 -0.000219 -0.000474 -0.000703 -0.000894 -0.001036 -0.001121 -0.001145 -0.001108 -0.001011 -0.000861 -0.000665 -0.000433 -0.000176 0.000094 0.000365 0.000626 0.000867 0.001079 0.001256 0.001394 0.001490 0.001546 0.001562 0.001544 0.001495 0.001423 0.001332 0.001229 0.001118 0.001004 0.000891 0.000782 0.000679 0.000584 0.000498 0.000420 0.000352 0.000293 0.000242 0.000199 0.000162 0.000132 0.000107 0.000086 0.000069 0.000055 0.000044 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000048 -0.000059 -0.000072 -0.000089 -0.000109 -0.000134 -0.000164 -0.000201 -0.000245 -0.000298 -0.000360 -0.000433 -0.000517 -0.000612 -0.000719 -0.000837 -0.000965 -0.001101 -0.001243 -0.001385 -0.001524 -0.001653 -0.001765 -0.001855 -0.001913 -0.001934 -0.001911 -0.001840 -0.001718 -0.001544 -0.001320 -0.001052 -0.000747 -0.000416 -0.000071 0.000272 0.000599 0.000893 0.001139 0.001323 0.001434 0.001464 0.001410 0.001272 0.001057 0.000776 0.000446 0.000086 -0.000283 -0.000639 -0.000962 -0.001232 -0.001436 -0.001562 -0.001605 -0.001563 -0.001440 -0.001244 -0.000984 -0.000676 -0.000333 0.000027 0.000388 0.000736 0.001056 0.001337 0.001571 0.001754 0.001882 0.001956 0.001979 0.001957 0.001896 0.001804 0.001688 0.001556 0.001414 0.001269 0.001125 0.000987 0.000856 0.000735 0.000625 0.000527 0.000441 0.000366 0.000302 0.000248 0.000203 0.000165 0.000133 0.000107 0.000086 0.000069 0.000055 0.000044 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000048 -0.000059 -0.000072 -0.000088 -0.000109 -0.000134 -0.000165 -0.000203 -0.000249 -0.000304 -0.000371 -0.000449 -0.000541 -0.000646 -0.000767 -0.000902 -0.001052 -0.001214 -0.001387 -0.001566 -0.001747 -0.001923 -0.002087 -0.002231 -0.002345 -0.002419 -0.002445 -0.002414 -0.002320 -0.002160 -0.001931 -0.001638 -0.001285 -0.000883 -0.000446 0.000011 0.000466 0.000900 0.001291 0.001618 0.001862 0.002008 0.002044 0.001966 0.001775 0.001478 0.001092 0.000639 0.000143 -0.000366 -0.000858 -0.001304 -0.001681 -0.001966 -0.002147 -0.002214 -0.002167 -0.002009 -0.001752 -0.001410 -0.001003 -0.000551 -0.000075 0.000401 0.000857 0.001277 0.001645 0.001951 0.002189 0.002356 0.002453 0.002485 0.002458 0.002381 0.002264 0.002118 0.001951 0.001772 0.001589 0.001407 0.001232 0.001068 0.000916 0.000778 0.000655 0.000547 0.000454 0.000374 0.000307 0.000251 0.000204 0.000165 0.000133 0.000106 0.000085 0.000068 0.000054 0.000043 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000032 -0.000039 -0.000047 -0.000058 -0.000071 -0.000087 -0.000107 -0.000132 -0.000163 -0.000201 -0.000248 -0.000305 -0.000374 -0.000457 -0.000554 -0.000668 -0.000800 -0.000951 -0.001120 -0.001307 -0.001511 -0.001727 -0.001952 -0.002179 -0.002401 -0.002608 -0.002790 -0.002933 -0.003027 -0.003058 -0.003018 -0.002896 -0.002689 -0.002394 -0.002014 -0.001557 -0.001034 -0.000464 0.000133 0.000730 0.001300 0.001815 0.002246 0.002567 0.002758 0.002803 0.002695 0.002434 0.002032 0.001508 0.000893 0.000220 -0.000471 -0.001141 -0.001749 -0.002264 -0.002656 -0.002907 -0.003006 -0.002950 -0.002747 -0.002411 -0.001964 -0.001430 -0.000839 -0.000219 0.000400 0.000993 0.001536 0.002011 0.002406 0.002711 0.002926 0.003050 0.003092 0.003058 0.002962 0.002816 0.002632 0.002423 0.002199 0.001970 0.001743 0.001525 0.001320 0.001131 0.000959 0.000807 0.000674 0.000558 0.000460 0.000377 0.000307 0.000250 0.000202 0.000162 0.000130 0.000104 0.000083 0.000066 0.000053 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000046 -0.000056 -0.000068 -0.000084 -0.000104 -0.000128 -0.000159 -0.000196 -0.000243 -0.000301 -0.000371 -0.000456 -0.000557 -0.000677 -0.000818 -0.000981 -0.001167 -0.001376 -0.001608 -0.001859 -0.002128 -0.002407 -0.002689 -0.002965 -0.003223 -0.003449 -0.003628 -0.003745 -0.003784 -0.003732 -0.003578 -0.003315 -0.002940 -0.002456 -0.001872 -0.001202 -0.000469 0.000301 0.001074 0.001815 0.002485 0.003048 0.003469 0.003718 0.003775 0.003629 0.003280 0.002743 0.002044 0.001221 0.000321 -0.000604 -0.001500 -0.002317 -0.003007 -0.003535 -0.003875 -0.004012 -0.003944 -0.003683 -0.003247 -0.002666 -0.001974 -0.001209 -0.000409 0.000387 0.001146 0.001840 0.002445 0.002945 0.003332 0.003602 0.003759 0.003811 0.003770 0.003650 0.003468 0.003239 0.002980 0.002702 0.002419 0.002139 0.001870 0.001617 0.001383 0.001173 0.000986 0.000822 0.000680 0.000560 0.000459 0.000374 0.000303 0.000245 0.000197 0.000158 0.000126 0.000101 0.000080 0.000064 0.000051 0.000041 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000066 -0.000081 -0.000099 -0.000123 -0.000152 -0.000189 -0.000235 -0.000291 -0.000361 -0.000446 -0.000549 -0.000672 -0.000818 -0.000990 -0.001189 -0.001416 -0.001672 -0.001955 -0.002264 -0.002592 -0.002935 -0.003281 -0.003621 -0.003939 -0.004217 -0.004439 -0.004583 -0.004632 -0.004568 -0.004376 -0.004049 -0.003580 -0.002973 -0.002238 -0.001392 -0.000462 0.000518 0.001507 0.002458 0.003322 0.004049 0.004594 0.004918 0.004991 0.004799 0.004342 0.003637 0.002719 0.001637 0.000452 -0.000766 -0.001948 -0.003024 -0.003934 -0.004631 -0.005080 -0.005263 -0.005178 -0.004842 -0.004280 -0.003533 -0.002645 -0.001667 -0.000649 0.000362 0.001322 0.002195 0.002954 0.003580 0.004061 0.004396 0.004590 0.004654 0.004602 0.004454 0.004229 0.003948 0.003628 0.003288 0.002941 0.002598 0.002269 0.001960 0.001676 0.001420 0.001192 0.000993 0.000822 0.000676 0.000553 0.000450 0.000365 0.000294 0.000237 0.000190 0.000151 0.000121 0.000096 0.000076 0.000061 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000051 -0.000062 -0.000076 -0.000094 -0.000117 -0.000145 -0.000180 -0.000224 -0.000278 -0.000346 -0.000429 -0.000531 -0.000655 -0.000803 -0.000979 -0.001186 -0.001425 -0.001699 -0.002009 -0.002351 -0.002724 -0.003123 -0.003538 -0.003959 -0.004372 -0.004758 -0.005098 -0.005369 -0.005547 -0.005608 -0.005531 -0.005299 -0.004898 -0.004323 -0.003573 -0.002662 -0.001608 -0.000445 0.000786 0.002033 0.003238 0.004337 0.005265 0.005964 0.006381 0.006478 0.006233 0.005646 0.004737 0.003552 0.002152 0.000619 -0.000960 -0.002490 -0.003885 -0.005064 -0.005966 -0.006546 -0.006782 -0.006675 -0.006245 -0.005529 -0.004578 -0.003453 -0.002218 -0.000938 0.000328 0.001525 0.002610 0.003549 0.004319 0.004909 0.005318 0.005553 0.005628 0.005563 0.005380 0.005105 0.004762 0.004373 0.003960 0.003539 0.003124 0.002726 0.002353 0.002010 0.001701 0.001427 0.001188 0.000982 0.000807 0.000659 0.000536 0.000434 0.000350 0.000281 0.000225 0.000180 0.000143 0.000114 0.000090 0.000072 0.000057 0.000045 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000072 -0.000089 -0.000109 -0.000136 -0.000169 -0.000210 -0.000262 -0.000327 -0.000407 -0.000506 -0.000627 -0.000773 -0.000949 -0.001158 -0.001404 -0.001689 -0.002016 -0.002385 -0.002795 -0.003241 -0.003718 -0.004216 -0.004721 -0.005217 -0.005682 -0.006093 -0.006421 -0.006638 -0.006716 -0.006628 -0.006352 -0.005871 -0.005175 -0.004265 -0.003152 -0.001859 -0.000425 0.001099 0.002651 0.004157 0.005535 0.006706 0.007591 0.008123 0.008252 0.007947 0.007207 0.006058 0.004554 0.002777 0.000826 -0.001183 -0.003132 -0.004907 -0.006407 -0.007552 -0.008287 -0.008584 -0.008447 -0.007901 -0.006998 -0.005805 -0.004398 -0.002860 -0.001272 0.000292 0.001764 0.003092 0.004236 0.005170 0.005882 0.006372 0.006651 0.006737 0.006654 0.006431 0.006098 0.005684 0.005216 0.004719 0.004214 0.003716 0.003240 0.002795 0.002386 0.002018 0.001691 0.001407 0.001162 0.000954 0.000778 0.000633 0.000512 0.000412 0.000331 0.000265 0.000211 0.000168 0.000134 0.000106 0.000084 0.000067 0.000053 0.000043 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000067 -0.000082 -0.000102 -0.000126 -0.000157 -0.000196 -0.000244 -0.000305 -0.000381 -0.000475 -0.000590 -0.000732 -0.000903 -0.001109 -0.001355 -0.001644 -0.001980 -0.002365 -0.002800 -0.003283 -0.003811 -0.004375 -0.004964 -0.005563 -0.006152 -0.006706 -0.007196 -0.007589 -0.007853 -0.007953 -0.007857 -0.007536 -0.006969 -0.006143 -0.005055 -0.003716 -0.002154 -0.000412 0.001449 0.003351 0.005205 0.006911 0.008365 0.009471 0.010142 0.010313 0.009944 0.009031 0.007604 0.005732 0.003514 0.001078 -0.001433 -0.003870 -0.006088 -0.007961 -0.009387 -0.010300 -0.010665 -0.010488 -0.009806 -0.008683 -0.007205 -0.005471 -0.003582 -0.001640 0.000263 0.002047 0.003649 0.005023 0.006138 0.006984 0.007561 0.007886 0.007980 0.007875 0.007604 0.007204 0.006709 0.006152 0.005562 0.004962 0.004373 0.003809 0.003283 0.002800 0.002366 0.001982 0.001647 0.001359 0.001115 0.000909 0.000738 0.000597 0.000480 0.000385 0.000308 0.000246 0.000196 0.000155 0.000123 0.000098 0.000078 0.000062 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000050 -0.000062 -0.000076 -0.000094 -0.000116 -0.000145 -0.000180 -0.000225 -0.000281 -0.000352 -0.000439 -0.000548 -0.000682 -0.000845 -0.001044 -0.001283 -0.001567 -0.001903 -0.002293 -0.002741 -0.003247 -0.003811 -0.004426 -0.005085 -0.005774 -0.006476 -0.007167 -0.007818 -0.008396 -0.008865 -0.009183 -0.009312 -0.009211 -0.008847 -0.008191 -0.007226 -0.005946 -0.004362 -0.002503 -0.000419 0.001817 0.004114 0.006363 0.008440 0.010221 0.011582 0.012416 0.012641 0.012205 0.011100 0.009364 0.007077 0.004362 0.001375 -0.001705 -0.004694 -0.007414 -0.009708 -0.011452 -0.012562 -0.013000 -0.012774 -0.011933 -0.010557 -0.008756 -0.006650 -0.004367 -0.002028 0.000254 0.002384 0.004288 0.005912 0.007224 0.008212 0.008880 0.009249 0.009348 0.009215 0.008889 0.008413 0.007829 0.007173 0.006479 0.005776 0.005086 0.004427 0.003812 0.003249 0.002744 0.002297 0.001907 0.001573 0.001289 0.001051 0.000852 0.000688 0.000554 0.000444 0.000355 0.000283 0.000225 0.000179 0.000142 0.000113 0.000090 0.000072 0.000057 0.000046 0.000037 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000086 -0.000106 -0.000132 -0.000165 -0.000205 -0.000257 -0.000321 -0.000402 -0.000502 -0.000626 -0.000779 -0.000966 -0.001193 -0.001467 -0.001793 -0.002177 -0.002625 -0.003139 -0.003721 -0.004368 -0.005077 -0.005836 -0.006632 -0.007443 -0.008243 -0.009000 -0.009676 -0.010228 -0.010609 -0.010773 -0.010674 -0.010271 -0.009527 -0.008419 -0.006938 -0.005093 -0.002916 -0.000463 0.002182 0.004911 0.007593 0.010083 0.012226 0.013875 0.014896 0.015187 0.014686 0.013377 0.011305 0.008565 0.005305 0.001715 -0.001990 -0.005586 -0.008857 -0.011612 -0.013701 -0.015024 -0.015538 -0.015254 -0.014232 -0.012575 -0.010415 -0.007900 -0.005184 -0.002412 0.000282 0.002786 0.005013 0.006903 0.008420 0.009554 0.010315 0.010726 0.010824 0.010655 0.010266 0.009707 0.009024 0.008260 0.007455 0.006641 0.005843 0.005082 0.004373 0.003725 0.003144 0.002630 0.002183 0.001800 0.001474 0.001201 0.000974 0.000786 0.000632 0.000507 0.000405 0.000323 0.000257 0.000205 0.000163 0.000130 0.000103 0.000082 0.000066 0.000052 0.000042 0.000033 0.000027 0.000021 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000063 -0.000078 -0.000096 -0.000120 -0.000149 -0.000186 -0.000232 -0.000291 -0.000364 -0.000455 -0.000569 -0.000709 -0.000882 -0.001093 -0.001350 -0.001659 -0.002027 -0.002462 -0.002969 -0.003551 -0.004210 -0.004945 -0.005750 -0.006613 -0.007518 -0.008443 -0.009358 -0.010227 -0.011007 -0.011649 -0.012101 -0.012310 -0.012220 -0.011783 -0.010955 -0.009706 -0.008022 -0.005910 -0.003402 -0.000564 0.002512 0.005699 0.008845 0.011776 0.014312 0.016273 0.017502 0.017873 0.017309 0.015792 0.013368 0.010152 0.006318 0.002090 -0.002277 -0.006516 -0.010369 -0.013610 -0.016062 -0.017607 -0.018196 -0.017844 -0.016625 -0.014665 -0.012120 -0.009167 -0.005990 -0.002760 0.000366 0.003260 0.005823 0.007986 0.009712 0.010992 0.011839 0.012287 0.012378 0.012166 0.011706 0.011056 0.010267 0.009390 0.008468 0.007538 0.006628 0.005761 0.004955 0.004218 0.003558 0.002976 0.002469 0.002035 0.001666 0.001357 0.001100 0.000888 0.000714 0.000572 0.000458 0.000365 0.000291 0.000232 0.000184 0.000147 0.000117 0.000093 0.000075 0.000060 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000036 -0.000045 -0.000056 -0.000069 -0.000086 -0.000107 -0.000134 -0.000167 -0.000208 -0.000261 -0.000326 -0.000408 -0.000511 -0.000638 -0.000795 -0.000988 -0.001224 -0.001510 -0.001855 -0.002266 -0.002751 -0.003317 -0.003967 -0.004704 -0.005526 -0.006426 -0.007393 -0.008408 -0.009448 -0.010480 -0.011463 -0.012351 -0.013089 -0.013619 -0.013879 -0.013808 -0.013347 -0.012444 -0.011062 -0.009180 -0.006804 -0.003968 -0.000740 0.002772 0.006427 0.010048 0.013436 0.016379 0.018670 0.020121 0.020583 0.019966 0.018243 0.015469 0.011774 0.007359 0.002484 -0.002553 -0.007443 -0.011885 -0.015617 -0.018433 -0.020199 -0.020858 -0.020429 -0.019003 -0.016726 -0.013784 -0.010382 -0.006733 -0.003037 0.000528 0.003814 0.006711 0.009143 0.011072 0.012490 0.013417 0.013892 0.013968 0.013705 0.013168 0.012420 0.011522 0.010529 0.009488 0.008439 0.007416 0.006444 0.005539 0.004715 0.003976 0.003325 0.002759 0.002273 0.001862 0.001517 0.001230 0.000993 0.000798 0.000640 0.000512 0.000409 0.000326 0.000260 0.000207 0.000165 0.000132 0.000105 0.000084 0.000067 0.000054 0.000043 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000077 -0.000096 -0.000119 -0.000149 -0.000186 -0.000232 -0.000290 -0.000363 -0.000454 -0.000567 -0.000708 -0.000881 -0.001094 -0.001354 -0.001670 -0.002049 -0.002502 -0.003036 -0.003659 -0.004375 -0.005186 -0.006091 -0.007083 -0.008149 -0.009272 -0.010423 -0.011568 -0.012664 -0.013660 -0.014497 -0.015109 -0.015428 -0.015384 -0.014910 -0.013946 -0.012445 -0.010384 -0.007761 -0.004612 -0.001012 0.002923 0.007033 0.011120 0.014959 0.018307 0.020927 0.022604 0.023168 0.022509 0.020599 0.017494 0.013343 0.008373 0.002878 -0.002803 -0.008317 -0.013323 -0.017524 -0.020686 -0.022658 -0.023375 -0.022865 -0.021230 -0.018638 -0.015303 -0.011460 -0.007350 -0.003201 0.000786 0.004448 0.007662 0.010346 0.012461 0.014002 0.014995 0.015486 0.015536 0.015216 0.014597 0.013751 0.012743 0.011634 0.010476 0.009313 0.008181 0.007106 0.006108 0.005198 0.004384 0.003667 0.003043 0.002509 0.002055 0.001675 0.001359 0.001097 0.000883 0.000709 0.000567 0.000453 0.000362 0.000289 0.000230 0.000184 0.000147 0.000117 0.000094 0.000075 0.000060 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000067 -0.000084 -0.000105 -0.000131 -0.000164 -0.000205 -0.000256 -0.000320 -0.000400 -0.000499 -0.000623 -0.000777 -0.000966 -0.001198 -0.001481 -0.001824 -0.002237 -0.002728 -0.003308 -0.003983 -0.004760 -0.005639 -0.006620 -0.007695 -0.008852 -0.010072 -0.011325 -0.012576 -0.013778 -0.014877 -0.015809 -0.016504 -0.016887 -0.016879 -0.016405 -0.015397 -0.013802 -0.011587 -0.008750 -0.005325 -0.001390 0.002927 0.007452 0.011968 0.016224 0.019950 0.022882 0.024779 0.025447 0.024765 0.022697 0.019306 0.014753 0.009291 0.003245 -0.003008 -0.009077 -0.014584 -0.019200 -0.022665 -0.024813 -0.025575 -0.024979 -0.023144 -0.020258 -0.016558 -0.012308 -0.007776 -0.003215 0.001155 0.005153 0.008647 0.011550 0.013823 0.015464 0.016504 0.016997 0.017014 0.016631 0.015929 0.014986 0.013872 0.012655 0.011388 0.010120 0.008888 0.007720 0.006636 0.005649 0.004766 0.003988 0.003312 0.002732 0.002240 0.001827 0.001484 0.001200 0.000967 0.000777 0.000622 0.000498 0.000398 0.000318 0.000254 0.000203 0.000162 0.000130 0.000104 0.000083 0.000066 0.000053 0.000042 0.000034 0.000027 0.000021 0.000016 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000059 -0.000073 -0.000092 -0.000115 -0.000144 -0.000179 -0.000224 -0.000280 -0.000349 -0.000436 -0.000544 -0.000678 -0.000844 -0.001047 -0.001297 -0.001600 -0.001968 -0.002410 -0.002936 -0.003555 -0.004276 -0.005104 -0.006041 -0.007086 -0.008232 -0.009466 -0.010767 -0.012107 -0.013449 -0.014743 -0.015934 -0.016953 -0.017727 -0.018174 -0.018208 -0.017749 -0.016720 -0.015060 -0.012732 -0.009729 -0.006084 -0.001879 0.002752 0.007622 0.012497 0.017105 0.021155 0.024358 0.026450 0.027222 0.026538 0.024358 0.020749 0.015884 0.010036 0.003556 -0.003150 -0.009657 -0.015560 -0.020500 -0.024200 -0.026479 -0.027263 -0.026585 -0.024574 -0.021434 -0.017424 -0.012831 -0.007947 -0.003045 0.001638 0.005909 0.009625 0.012698 0.015088 0.016797 0.017861 0.018342 0.018317 0.017870 0.017089 0.016056 0.014849 0.013536 0.012176 0.010818 0.009500 0.008253 0.007097 0.006045 0.005104 0.004275 0.003554 0.002935 0.002410 0.001968 0.001600 0.001296 0.001046 0.000841 0.000676 0.000541 0.000433 0.000347 0.000277 0.000222 0.000178 0.000142 0.000114 0.000091 0.000073 0.000059 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000051 -0.000064 -0.000080 -0.000100 -0.000125 -0.000156 -0.000195 -0.000243 -0.000303 -0.000378 -0.000471 -0.000587 -0.000729 -0.000906 -0.001122 -0.001386 -0.001707 -0.002096 -0.002561 -0.003115 -0.003766 -0.004522 -0.005389 -0.006370 -0.007463 -0.008661 -0.009952 -0.011314 -0.012719 -0.014128 -0.015494 -0.016757 -0.017848 -0.018689 -0.019195 -0.019276 -0.018845 -0.017819 -0.016131 -0.013740 -0.010635 -0.006849 -0.002464 0.002381 0.007491 0.012620 0.017482 0.021769 0.025175 0.027422 0.028287 0.027626 0.025395 0.021663 0.016612 0.010527 0.003778 -0.003209 -0.009990 -0.016138 -0.021277 -0.025115 -0.027463 -0.028244 -0.027492 -0.025344 -0.022016 -0.017781 -0.012943 -0.007810 -0.002670 0.002226 0.006678 0.010537 0.013714 0.016169 0.017907 0.018970 0.019423 0.019351 0.018844 0.017993 0.016886 0.015603 0.014215 0.012784 0.011358 0.009978 0.008673 0.007464 0.006364 0.005379 0.004511 0.003756 0.003107 0.002555 0.002091 0.001703 0.001382 0.001118 0.000901 0.000725 0.000583 0.000467 0.000375 0.000300 0.000241 0.000193 0.000155 0.000124 0.000100 0.000080 0.000064 0.000051 0.000041 0.000032 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000055 -0.000069 -0.000086 -0.000108 -0.000135 -0.000168 -0.000210 -0.000261 -0.000326 -0.000405 -0.000504 -0.000626 -0.000776 -0.000961 -0.001187 -0.001463 -0.001797 -0.002200 -0.002683 -0.003255 -0.003926 -0.004705 -0.005596 -0.006603 -0.007723 -0.008950 -0.010271 -0.011665 -0.013106 -0.014553 -0.015961 -0.017269 -0.018408 -0.019298 -0.019852 -0.019978 -0.019584 -0.018585 -0.016912 -0.014519 -0.011392 -0.007562 -0.003113 0.001816 0.007027 0.012269 0.017250 0.021655 0.025172 0.027514 0.028452 0.027840 0.025631 0.021896 0.016818 0.010687 0.003881 -0.003169 -0.010011 -0.016212 -0.021388 -0.025244 -0.027586 -0.028335 -0.027527 -0.025298 -0.021872 -0.017527 -0.012575 -0.007332 -0.002091 0.002890 0.007406 0.011310 0.014509 0.016966 0.018689 0.019722 0.020136 0.020017 0.019458 0.018554 0.017396 0.016065 0.014632 0.013159 0.011696 0.010281 0.008944 0.007706 0.006580 0.005571 0.004680 0.003905 0.003237 0.002669 0.002189 0.001788 0.001454 0.001179 0.000954 0.000770 0.000620 0.000499 0.000401 0.000322 0.000259 0.000208 0.000167 0.000135 0.000108 0.000087 0.000070 0.000056 0.000044 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000059 -0.000074 -0.000093 -0.000116 -0.000145 -0.000180 -0.000224 -0.000279 -0.000347 -0.000430 -0.000533 -0.000660 -0.000816 -0.001007 -0.001240 -0.001522 -0.001864 -0.002275 -0.002766 -0.003345 -0.004024 -0.004809 -0.005705 -0.006715 -0.007837 -0.009064 -0.010384 -0.011777 -0.013216 -0.014665 -0.016076 -0.017393 -0.018546 -0.019458 -0.020040 -0.020202 -0.019852 -0.018905 -0.017290 -0.014960 -0.011903 -0.008146 -0.003772 0.001084 0.006226 0.011408 0.016341 0.020715 0.024222 0.026579 0.027560 0.027022 0.024918 0.021318 0.016401 0.010452 0.003839 -0.003015 -0.009667 -0.015692 -0.020717 -0.024450 -0.026700 -0.027389 -0.026549 -0.024315 -0.020905 -0.016595 -0.011692 -0.006507 -0.001333 0.003577 0.008020 0.011850 0.014978 0.017368 0.019029 0.020006 0.020371 0.020210 0.019617 0.018687 0.017510 0.016165 0.014725 0.013248 0.011784 0.010370 0.009034 0.007796 0.006670 0.005659 0.004766 0.003987 0.003315 0.002741 0.002255 0.001848 0.001508 0.001227 0.000996 0.000807 0.000652 0.000526 0.000425 0.000342 0.000276 0.000222 0.000179 0.000145 0.000117 0.000094 0.000075 0.000060 0.000048 0.000038 0.000030 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000063 -0.000079 -0.000099 -0.000124 -0.000154 -0.000192 -0.000238 -0.000295 -0.000365 -0.000452 -0.000558 -0.000688 -0.000847 -0.001041 -0.001277 -0.001562 -0.001904 -0.002315 -0.002803 -0.003377 -0.004047 -0.004819 -0.005698 -0.006685 -0.007779 -0.008973 -0.010256 -0.011607 -0.013003 -0.014408 -0.015779 -0.017059 -0.018185 -0.019081 -0.019664 -0.019845 -0.019538 -0.018661 -0.017147 -0.014951 -0.012062 -0.008506 -0.004361 0.000242 0.005122 0.010042 0.014733 0.018901 0.022254 0.024529 0.025512 0.025069 0.023158 0.019842 0.015292 0.009774 0.003633 -0.002736 -0.008920 -0.014519 -0.019185 -0.022642 -0.024710 -0.025312 -0.024477 -0.022329 -0.019071 -0.014965 -0.010298 -0.005368 -0.000450 0.004213 0.008428 0.012056 0.015011 0.017261 0.018812 0.019710 0.020023 0.019833 0.019232 0.018311 0.017154 0.015841 0.014438 0.013003 0.011581 0.010208 0.008912 0.007709 0.006612 0.005627 0.004754 0.003991 0.003330 0.002764 0.002283 0.001879 0.001540 0.001258 0.001026 0.000834 0.000677 0.000549 0.000445 0.000360 0.000291 0.000236 0.000191 0.000154 0.000125 0.000101 0.000081 0.000065 0.000052 0.000041 0.000032 0.000025 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000068 -0.000085 -0.000106 -0.000132 -0.000163 -0.000202 -0.000250 -0.000309 -0.000381 -0.000470 -0.000578 -0.000709 -0.000869 -0.001062 -0.001296 -0.001577 -0.001913 -0.002313 -0.002786 -0.003341 -0.003984 -0.004723 -0.005559 -0.006496 -0.007529 -0.008654 -0.009857 -0.011123 -0.012428 -0.013739 -0.015016 -0.016208 -0.017257 -0.018092 -0.018638 -0.018814 -0.018541 -0.017747 -0.016372 -0.014379 -0.011757 -0.008536 -0.004785 -0.000623 0.003784 0.008227 0.012462 0.016230 0.019272 0.021352 0.022285 0.021951 0.020316 0.017437 0.013465 0.008636 0.003254 -0.002332 -0.007759 -0.012674 -0.016768 -0.019794 -0.021590 -0.022086 -0.021301 -0.019343 -0.016391 -0.012673 -0.008449 -0.003984 0.000472 0.004700 0.008524 0.011816 0.014496 0.016533 0.017933 0.018734 0.018999 0.018802 0.018227 0.017357 0.016271 0.015040 0.013728 0.012385 0.011054 0.009769 0.008553 0.007423 0.006390 0.005459 0.004632 0.003905 0.003274 0.002731 0.002268 0.001875 0.001546 0.001270 0.001040 0.000851 0.000694 0.000566 0.000461 0.000375 0.000305 0.000248 0.000201 0.000163 0.000132 0.000107 0.000086 0.000069 0.000056 0.000044 0.000035 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000058 -0.000072 -0.000090 -0.000112 -0.000139 -0.000172 -0.000212 -0.000261 -0.000321 -0.000394 -0.000483 -0.000591 -0.000721 -0.000878 -0.001068 -0.001294 -0.001565 -0.001886 -0.002266 -0.002712 -0.003230 -0.003828 -0.004510 -0.005278 -0.006133 -0.007072 -0.008087 -0.009169 -0.010302 -0.011464 -0.012626 -0.013753 -0.014800 -0.015715 -0.016436 -0.016900 -0.017037 -0.016782 -0.016076 -0.014871 -0.013142 -0.010884 -0.008126 -0.004931 -0.001401 0.002323 0.006066 0.009629 0.012797 0.015359 0.017125 0.017945 0.017726 0.016440 0.014139 0.010946 0.007053 0.002707 -0.001811 -0.006204 -0.010187 -0.013505 -0.015957 -0.017404 -0.017782 -0.017103 -0.015448 -0.012959 -0.009822 -0.006252 -0.002467 0.001321 0.004927 0.008199 0.011024 0.013332 0.015092 0.016304 0.016999 0.017227 0.017053 0.016546 0.015778 0.014818 0.013728 0.012562 0.011368 0.010181 0.009031 0.007940 0.006923 0.005989 0.005144 0.004390 0.003723 0.003141 0.002637 0.002204 0.001835 0.001522 0.001259 0.001039 0.000855 0.000702 0.000576 0.000472 0.000386 0.000316 0.000258 0.000210 0.000171 0.000140 0.000113 0.000092 0.000074 0.000059 0.000047 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000049 -0.000062 -0.000077 -0.000096 -0.000118 -0.000146 -0.000180 -0.000221 -0.000270 -0.000330 -0.000403 -0.000491 -0.000597 -0.000724 -0.000875 -0.001056 -0.001270 -0.001523 -0.001821 -0.002169 -0.002574 -0.003041 -0.003574 -0.004176 -0.004848 -0.005591 -0.006399 -0.007266 -0.008183 -0.009134 -0.010101 -0.011059 -0.011978 -0.012819 -0.013539 -0.014090 -0.014421 -0.014479 -0.014217 -0.013595 -0.012582 -0.011167 -0.009356 -0.007178 -0.004688 -0.001967 0.000877 0.003713 0.006396 0.008772 0.010691 0.012022 0.012661 0.012548 0.011669 0.010063 0.007820 0.005077 0.002008 -0.001190 -0.004308 -0.007143 -0.009513 -0.011269 -0.012306 -0.012569 -0.012056 -0.010817 -0.008948 -0.006578 -0.003860 -0.000959 0.001969 0.004778 0.007350 0.009592 0.011443 0.012871 0.013871 0.014460 0.014673 0.014557 0.014166 0.013555 0.012780 0.011890 0.010932 0.009942 0.008953 0.007988 0.007067 0.006203 0.005405 0.004677 0.004022 0.003440 0.002926 0.002478 0.002089 0.001754 0.001468 0.001224 0.001019 0.000845 0.000700 0.000579 0.000478 0.000394 0.000324 0.000266 0.000219 0.000179 0.000146 0.000119 0.000097 0.000079 0.000063 0.000051 0.000040 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000052 -0.000066 -0.000082 -0.000101 -0.000124 -0.000153 -0.000187 -0.000228 -0.000277 -0.000337 -0.000408 -0.000494 -0.000595 -0.000716 -0.000858 -0.001026 -0.001222 -0.001450 -0.001715 -0.002021 -0.002372 -0.002770 -0.003219 -0.003719 -0.004270 -0.004869 -0.005513 -0.006195 -0.006904 -0.007628 -0.008350 -0.009050 -0.009703 -0.010279 -0.010746 -0.011069 -0.011214 -0.011151 -0.010852 -0.010300 -0.009489 -0.008424 -0.007124 -0.005619 -0.003956 -0.002192 -0.000395 0.001356 0.002980 0.004395 0.005525 0.006308 0.006697 0.006670 0.006228 0.005398 0.004231 0.002798 0.001188 -0.000499 -0.002158 -0.003684 -0.004978 -0.005954 -0.006545 -0.006708 -0.006426 -0.005709 -0.004598 -0.003156 -0.001466 0.000379 0.002281 0.004149 0.005900 0.007464 0.008793 0.009852 0.010627 0.011119 0.011345 0.011328 0.011103 0.010705 0.010173 0.009544 0.008850 0.008120 0.007379 0.006647 0.005939 0.005267 0.004638 0.004058 0.003530 0.003054 0.002628 0.002252 0.001921 0.001632 0.001381 0.001165 0.000980 0.000822 0.000687 0.000574 0.000478 0.000397 0.000330 0.000273 0.000226 0.000186 0.000153 0.000125 0.000102 0.000083 0.000067 0.000054 0.000043 0.000035 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000056 -0.000070 -0.000086 -0.000106 -0.000130 -0.000159 -0.000193 -0.000234 -0.000283 -0.000341 -0.000409 -0.000490 -0.000586 -0.000697 -0.000827 -0.000977 -0.001149 -0.001346 -0.001570 -0.001822 -0.002106 -0.002421 -0.002767 -0.003144 -0.003549 -0.003979 -0.004428 -0.004890 -0.005354 -0.005810 -0.006243 -0.006637 -0.006973 -0.007231 -0.007391 -0.007434 -0.007345 -0.007116 -0.006748 -0.006248 -0.005636 -0.004939 -0.004188 -0.003419 -0.002666 -0.001963 -0.001333 -0.000797 -0.000365 -0.000039 0.000187 0.000328 0.000401 0.000427 0.000424 0.000406 0.000379 0.000343 0.000295 0.000225 0.000127 -0.000001 -0.000152 -0.000311 -0.000452 -0.000544 -0.000551 -0.000444 -0.000201 0.000189 0.000722 0.001383 0.002142 0.002965 0.003810 0.004636 0.005402 0.006074 0.006625 0.007039 0.007307 0.007431 0.007419 0.007287 0.007052 0.006736 0.006357 0.005936 0.005490 0.005032 0.004575 0.004129 0.003700 0.003296 0.002918 0.002569 0.002250 0.001961 0.001701 0.001469 0.001262 0.001081 0.000922 0.000783 0.000664 0.000561 0.000472 0.000397 0.000333 0.000278 0.000231 0.000192 0.000159 0.000131 0.000107 0.000088 0.000071 0.000058 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000059 -0.000074 -0.000091 -0.000111 -0.000136 -0.000164 -0.000198 -0.000239 -0.000286 -0.000341 -0.000406 -0.000481 -0.000568 -0.000668 -0.000781 -0.000909 -0.001051 -0.001210 -0.001384 -0.001574 -0.001778 -0.001996 -0.002224 -0.002461 -0.002700 -0.002938 -0.003168 -0.003382 -0.003572 -0.003728 -0.003837 -0.003888 -0.003868 -0.003767 -0.003577 -0.003298 -0.002935 -0.002505 -0.002035 -0.001565 -0.001138 -0.000806 -0.000614 -0.000604 -0.000798 -0.001202 -0.001798 -0.002543 -0.003374 -0.004209 -0.004955 -0.005519 -0.005815 -0.005779 -0.005375 -0.004601 -0.003497 -0.002135 -0.000617 0.000938 0.002408 0.003679 0.004663 0.005304 0.005585 0.005526 0.005177 0.004614 0.003924 0.003193 0.002501 0.001912 0.001470 0.001200 0.001103 0.001166 0.001359 0.001647 0.001988 0.002346 0.002688 0.002988 0.003230 0.003405 0.003510 0.003548 0.003525 0.003451 0.003334 0.003183 0.003007 0.002814 0.002611 0.002403 0.002196 0.001993 0.001796 0.001608 0.001431 0.001265 0.001112 0.000972 0.000845 0.000731 0.000629 0.000539 0.000461 0.000392 0.000332 0.000280 0.000236 0.000197 0.000164 0.000136 0.000112 0.000092 0.000075 0.000061 0.000049 0.000040 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000051 -0.000063 -0.000078 -0.000095 -0.000116 -0.000141 -0.000169 -0.000203 -0.000242 -0.000287 -0.000339 -0.000399 -0.000467 -0.000543 -0.000628 -0.000721 -0.000823 -0.000930 -0.001044 -0.001161 -0.001279 -0.001395 -0.001505 -0.001603 -0.001685 -0.001744 -0.001774 -0.001768 -0.001717 -0.001614 -0.001448 -0.001213 -0.000898 -0.000500 -0.000016 0.000547 0.001173 0.001835 0.002491 0.003084 0.003550 0.003813 0.003802 0.003455 0.002729 0.001608 0.000114 -0.001691 -0.003706 -0.005794 -0.007791 -0.009521 -0.010812 -0.011515 -0.011518 -0.010768 -0.009278 -0.007129 -0.004465 -0.001481 0.001596 0.004532 0.007107 0.009141 0.010509 0.011151 0.011076 0.010353 0.009098 0.007463 0.005608 0.003695 0.001867 0.000238 -0.001109 -0.002129 -0.002809 -0.003167 -0.003241 -0.003086 -0.002759 -0.002319 -0.001817 -0.001295 -0.000788 -0.000319 0.000098 0.000455 0.000749 0.000982 0.001158 0.001282 0.001360 0.001399 0.001404 0.001382 0.001338 0.001276 0.001200 0.001115 0.001025 0.000932 0.000840 0.000750 0.000664 0.000584 0.000510 0.000443 0.000383 0.000329 0.000281 0.000239 0.000201 0.000169 0.000141 0.000117 0.000096 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000066 -0.000082 -0.000100 -0.000121 -0.000145 -0.000173 -0.000206 -0.000243 -0.000286 -0.000334 -0.000387 -0.000446 -0.000510 -0.000578 -0.000648 -0.000719 -0.000788 -0.000851 -0.000905 -0.000944 -0.000964 -0.000958 -0.000918 -0.000838 -0.000709 -0.000523 -0.000273 0.000049 0.000452 0.000942 0.001526 0.002208 0.002986 0.003853 0.004790 0.005765 0.006728 0.007615 0.008344 0.008822 0.008950 0.008636 0.007803 0.006404 0.004435 0.001941 -0.000977 -0.004165 -0.007419 -0.010501 -0.013161 -0.015154 -0.016271 -0.016362 -0.015357 -0.013279 -0.010249 -0.006474 -0.002232 0.002154 0.006349 0.010038 0.012959 0.014925 0.015839 0.015698 0.014589 0.012667 0.010139 0.007234 0.004187 0.001212 -0.001513 -0.003850 -0.005716 -0.007074 -0.007931 -0.008327 -0.008328 -0.008012 -0.007459 -0.006747 -0.005942 -0.005100 -0.004264 -0.003467 -0.002729 -0.002064 -0.001477 -0.000971 -0.000542 -0.000187 0.000101 0.000327 0.000498 0.000620 0.000701 0.000746 0.000761 0.000752 0.000726 0.000686 0.000638 0.000584 0.000529 0.000474 0.000420 0.000370 0.000323 0.000279 0.000240 0.000204 0.000173 0.000145 0.000121 0.000100 0.000082 0.000067 0.000055 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000057 -0.000070 -0.000085 -0.000103 -0.000125 -0.000149 -0.000176 -0.000208 -0.000243 -0.000282 -0.000325 -0.000372 -0.000420 -0.000470 -0.000518 -0.000563 -0.000600 -0.000625 -0.000634 -0.000620 -0.000576 -0.000496 -0.000370 -0.000189 0.000056 0.000374 0.000773 0.001263 0.001850 0.002541 0.003343 0.004259 0.005287 0.006422 0.007645 0.008928 0.010222 0.011462 0.012562 0.013419 0.013918 0.013939 0.013374 0.012135 0.010173 0.007493 0.004158 0.000303 -0.003874 -0.008116 -0.012125 -0.015588 -0.018203 -0.019713 -0.019934 -0.018783 -0.016292 -0.012612 -0.008001 -0.002805 0.002575 0.007725 0.012252 0.015828 0.018215 0.019289 0.019038 0.017561 0.015046 0.011744 0.007942 0.003933 -0.000013 -0.003661 -0.006834 -0.009413 -0.011341 -0.012616 -0.013280 -0.013407 -0.013090 -0.012429 -0.011520 -0.010453 -0.009301 -0.008126 -0.006975 -0.005880 -0.004865 -0.003942 -0.003119 -0.002396 -0.001771 -0.001240 -0.000795 -0.000431 -0.000139 0.000087 0.000256 0.000375 0.000453 0.000497 0.000514 0.000511 0.000493 0.000465 0.000430 0.000392 0.000352 0.000313 0.000275 0.000239 0.000206 0.000176 0.000148 0.000124 0.000103 0.000085 0.000070 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000048 -0.000060 -0.000073 -0.000089 -0.000107 -0.000128 -0.000152 -0.000179 -0.000209 -0.000241 -0.000277 -0.000314 -0.000352 -0.000389 -0.000423 -0.000450 -0.000466 -0.000467 -0.000446 -0.000398 -0.000313 -0.000185 -0.000002 0.000244 0.000564 0.000968 0.001467 0.002069 0.002782 0.003612 0.004566 0.005647 0.006855 0.008184 0.009623 0.011146 0.012713 0.014268 0.015729 0.016996 0.017951 0.018464 0.018402 0.017646 0.016103 0.013724 0.010519 0.006567 0.002025 -0.002877 -0.007847 -0.012546 -0.016618 -0.019721 -0.021565 -0.021945 -0.020767 -0.018069 -0.014021 -0.008917 -0.003149 0.002831 0.008553 0.013573 0.017519 0.020120 0.021230 0.020834 0.019039 0.016056 0.012167 0.007696 0.002975 -0.001683 -0.006011 -0.009800 -0.012908 -0.015263 -0.016854 -0.017723 -0.017949 -0.017634 -0.016889 -0.015827 -0.014549 -0.013145 -0.011689 -0.010239 -0.008839 -0.007520 -0.006301 -0.005195 -0.004206 -0.003333 -0.002574 -0.001923 -0.001374 -0.000918 -0.000548 -0.000256 -0.000031 0.000135 0.000252 0.000328 0.000372 0.000391 0.000392 0.000380 0.000358 0.000331 0.000300 0.000269 0.000237 0.000206 0.000177 0.000151 0.000127 0.000106 0.000088 0.000073 0.000059 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000032 -0.000041 -0.000051 -0.000062 -0.000076 -0.000092 -0.000110 -0.000131 -0.000154 -0.000180 -0.000208 -0.000238 -0.000269 -0.000300 -0.000329 -0.000353 -0.000369 -0.000373 -0.000360 -0.000322 -0.000254 -0.000147 0.000008 0.000221 0.000503 0.000864 0.001317 0.001870 0.002534 0.003316 0.004225 0.005264 0.006437 0.007744 0.009182 0.010741 0.012404 0.014139 0.015899 0.017620 0.019214 0.020573 0.021572 0.022074 0.021944 0.021060 0.019329 0.016704 0.013201 0.008907 0.003990 -0.001308 -0.006678 -0.011762 -0.016187 -0.019595 -0.021681 -0.022228 -0.021139 -0.018453 -0.014351 -0.009139 -0.003229 0.002904 0.008767 0.013894 0.017893 0.020481 0.021504 0.020945 0.018917 0.015638 0.011406 0.006558 0.001446 -0.003604 -0.008307 -0.012440 -0.015853 -0.018462 -0.020253 -0.021262 -0.021568 -0.021275 -0.020498 -0.019352 -0.017948 -0.016382 -0.014735 -0.013073 -0.011448 -0.009897 -0.008445 -0.007109 -0.005897 -0.004812 -0.003854 -0.003018 -0.002300 -0.001692 -0.001187 -0.000776 -0.000448 -0.000195 -0.000006 0.000131 0.000223 0.000282 0.000313 0.000324 0.000320 0.000306 0.000285 0.000260 0.000232 0.000205 0.000178 0.000152 0.000129 0.000108 0.000090 0.000075 0.000061 0.000050 0.000041 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000053 -0.000065 -0.000079 -0.000095 -0.000113 -0.000134 -0.000156 -0.000181 -0.000207 -0.000233 -0.000260 -0.000283 -0.000302 -0.000312 -0.000310 -0.000290 -0.000246 -0.000170 -0.000054 0.000111 0.000336 0.000630 0.001006 0.001475 0.002047 0.002732 0.003538 0.004471 0.005537 0.006737 0.008070 0.009534 0.011120 0.012814 0.014594 0.016425 0.018257 0.020021 0.021629 0.022976 0.023938 0.024386 0.024191 0.023237 0.021439 0.018756 0.015206 0.010878 0.005936 0.000619 -0.004773 -0.009891 -0.014370 -0.017859 -0.020060 -0.020760 -0.019862 -0.017405 -0.013563 -0.008638 -0.003031 0.002792 0.008348 0.013183 0.016914 0.019266 0.020091 0.019373 0.017225 0.013862 0.009574 0.004691 -0.000446 -0.005518 -0.010250 -0.014424 -0.017890 -0.020566 -0.022433 -0.023520 -0.023901 -0.023669 -0.022933 -0.021805 -0.020389 -0.018781 -0.017064 -0.015305 -0.013560 -0.011872 -0.010269 -0.008774 -0.007399 -0.006151 -0.005033 -0.004044 -0.003181 -0.002438 -0.001810 -0.001289 -0.000866 -0.000529 -0.000268 -0.000073 0.000068 0.000166 0.000228 0.000263 0.000278 0.000278 0.000267 0.000249 0.000226 0.000202 0.000177 0.000153 0.000130 0.000110 0.000092 0.000077 0.000063 0.000052 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000055 -0.000067 -0.000081 -0.000098 -0.000116 -0.000136 -0.000158 -0.000181 -0.000204 -0.000227 -0.000248 -0.000264 -0.000272 -0.000268 -0.000246 -0.000201 -0.000126 -0.000011 0.000151 0.000373 0.000663 0.001034 0.001496 0.002060 0.002735 0.003529 0.004448 0.005495 0.006670 0.007972 0.009395 0.010931 0.012566 0.014282 0.016053 0.017842 0.019598 0.021257 0.022738 0.023945 0.024771 0.025103 0.024830 0.023855 0.022108 0.019555 0.016217 0.012175 0.007576 0.002634 -0.002382 -0.007158 -0.011367 -0.014690 -0.016856 -0.017670 -0.017042 -0.015005 -0.011717 -0.007450 -0.002569 0.002503 0.007328 0.011494 0.014659 0.016574 0.017111 0.016262 0.014133 0.010920 0.006888 0.002335 -0.002438 -0.007145 -0.011542 -0.015438 -0.018699 -0.021251 -0.023072 -0.024185 -0.024646 -0.024533 -0.023935 -0.022947 -0.021658 -0.020154 -0.018511 -0.016793 -0.015055 -0.013342 -0.011688 -0.010119 -0.008653 -0.007301 -0.006071 -0.004967 -0.003989 -0.003135 -0.002402 -0.001784 -0.001273 -0.000858 -0.000531 -0.000278 -0.000090 0.000046 0.000140 0.000199 0.000233 0.000247 0.000246 0.000236 0.000218 0.000198 0.000175 0.000153 0.000131 0.000111 0.000094 0.000078 0.000065 0.000054 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000057 -0.000070 -0.000084 -0.000100 -0.000118 -0.000138 -0.000158 -0.000180 -0.000201 -0.000220 -0.000235 -0.000243 -0.000239 -0.000220 -0.000179 -0.000109 -0.000003 0.000149 0.000357 0.000632 0.000983 0.001423 0.001960 0.002605 0.003364 0.004241 0.005240 0.006357 0.007589 0.008928 0.010362 0.011875 0.013450 0.015063 0.016685 0.018278 0.019798 0.021189 0.022385 0.023311 0.023886 0.024027 0.023653 0.022695 0.021104 0.018859 0.015980 0.012531 0.008630 0.004445 0.000194 -0.003874 -0.007491 -0.010396 -0.012364 -0.013232 -0.012921 -0.011456 -0.008965 -0.005672 -0.001881 0.002060 0.005788 0.008965 0.011311 0.012630 0.012823 0.011891 0.009931 0.007110 0.003646 -0.000221 -0.004247 -0.008210 -0.011920 -0.015231 -0.018038 -0.020285 -0.021950 -0.023046 -0.023606 -0.023681 -0.023331 -0.022621 -0.021614 -0.020375 -0.018965 -0.017440 -0.015849 -0.014238 -0.012642 -0.011093 -0.009615 -0.008225 -0.006938 -0.005762 -0.004704 -0.003766 -0.002949 -0.002248 -0.001660 -0.001177 -0.000787 -0.000482 -0.000248 -0.000075 0.000049 0.000133 0.000185 0.000213 0.000224 0.000221 0.000210 0.000193 0.000173 0.000152 0.000132 0.000113 0.000095 0.000080 0.000067 0.000055 0.000046 0.000038 0.000031 0.000025 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000039 -0.000048 -0.000059 -0.000072 -0.000086 -0.000102 -0.000120 -0.000139 -0.000159 -0.000179 -0.000197 -0.000212 -0.000220 -0.000219 -0.000204 -0.000170 -0.000109 -0.000015 0.000121 0.000310 0.000560 0.000884 0.001290 0.001790 0.002391 0.003101 0.003922 0.004855 0.005897 0.007041 0.008274 0.009582 0.010944 0.012339 0.013741 0.015122 0.016451 0.017694 0.018814 0.019771 0.020522 0.021023 0.021230 0.021099 0.020592 0.019676 0.018329 0.016545 0.014340 0.011755 0.008866 0.005780 0.002638 -0.000392 -0.003126 -0.005381 -0.006992 -0.007839 -0.007860 -0.007065 -0.005545 -0.003460 -0.001029 0.001496 0.003853 0.005804 0.007152 0.007768 0.007595 0.006647 0.005007 0.002801 0.000187 -0.002669 -0.005609 -0.008490 -0.011200 -0.013651 -0.015785 -0.017568 -0.018984 -0.020031 -0.020718 -0.021057 -0.021069 -0.020777 -0.020210 -0.019400 -0.018386 -0.017208 -0.015907 -0.014525 -0.013101 -0.011669 -0.010262 -0.008903 -0.007615 -0.006414 -0.005313 -0.004319 -0.003439 -0.002674 -0.002023 -0.001478 -0.001034 -0.000680 -0.000404 -0.000195 -0.000042 0.000065 0.000136 0.000179 0.000200 0.000205 0.000200 0.000187 0.000170 0.000151 0.000132 0.000114 0.000097 0.000082 0.000069 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000041 -0.000051 -0.000061 -0.000074 -0.000089 -0.000105 -0.000122 -0.000140 -0.000159 -0.000177 -0.000192 -0.000202 -0.000204 -0.000195 -0.000168 -0.000118 -0.000039 0.000079 0.000245 0.000467 0.000757 0.001125 0.001581 0.002131 0.002784 0.003542 0.004404 0.005366 0.006416 0.007542 0.008722 0.009932 0.011145 0.012328 0.013450 0.014477 0.015379 0.016126 0.016694 0.017064 0.017223 0.017167 0.016896 0.016419 0.015745 0.014885 0.013848 0.012645 0.011285 0.009778 0.008148 0.006425 0.004663 0.002928 0.001308 -0.000107 -0.001224 -0.001970 -0.002302 -0.002217 -0.001758 -0.001010 -0.000094 0.000852 0.001683 0.002276 0.002534 0.002404 0.001879 0.000990 -0.000199 -0.001604 -0.003141 -0.004732 -0.006316 -0.007850 -0.009310 -0.010685 -0.011971 -0.013165 -0.014259 -0.015237 -0.016079 -0.016753 -0.017232 -0.017488 -0.017505 -0.017277 -0.016810 -0.016124 -0.015248 -0.014217 -0.013071 -0.011851 -0.010593 -0.009332 -0.008098 -0.006917 -0.005808 -0.004789 -0.003869 -0.003057 -0.002354 -0.001760 -0.001267 -0.000869 -0.000555 -0.000313 -0.000132 -0.000002 0.000087 0.000144 0.000176 0.000189 0.000189 0.000181 0.000167 0.000150 0.000132 0.000115 0.000099 0.000084 0.000071 0.000059 0.000049 0.000041 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000053 -0.000064 -0.000077 -0.000091 -0.000107 -0.000124 -0.000141 -0.000158 -0.000174 -0.000186 -0.000192 -0.000188 -0.000169 -0.000131 -0.000066 0.000032 0.000173 0.000366 0.000620 0.000947 0.001354 0.001852 0.002445 0.003137 0.003928 0.004811 0.005775 0.006802 0.007870 0.008949 0.010004 0.010997 0.011888 0.012637 0.013206 0.013565 0.013694 0.013583 0.013241 0.012689 0.011970 0.011138 0.010254 0.009385 0.008589 0.007908 0.007366 0.006962 0.006672 0.006457 0.006266 0.006051 0.005772 0.005409 0.004958 0.004434 0.003860 0.003261 0.002659 0.002059 0.001457 0.000836 0.000176 -0.000540 -0.001319 -0.002150 -0.003003 -0.003835 -0.004594 -0.005232 -0.005714 -0.006029 -0.006194 -0.006253 -0.006271 -0.006321 -0.006477 -0.006797 -0.007315 -0.008037 -0.008935 -0.009954 -0.011019 -0.012046 -0.012955 -0.013673 -0.014150 -0.014356 -0.014284 -0.013946 -0.013371 -0.012597 -0.011669 -0.010631 -0.009527 -0.008397 -0.007276 -0.006194 -0.005175 -0.004237 -0.003394 -0.002654 -0.002019 -0.001486 -0.001049 -0.000699 -0.000427 -0.000220 -0.000069 0.000038 0.000108 0.000151 0.000172 0.000178 0.000174 0.000163 0.000149 0.000133 0.000116 0.000101 0.000086 0.000073 0.000061 0.000051 0.000042 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000066 -0.000079 -0.000093 -0.000109 -0.000125 -0.000142 -0.000158 -0.000171 -0.000180 -0.000181 -0.000170 -0.000143 -0.000094 -0.000014 0.000102 0.000265 0.000483 0.000768 0.001127 0.001570 0.002104 0.002731 0.003452 0.004262 0.005148 0.006093 0.007070 0.008048 0.008986 0.009840 0.010560 0.011097 0.011402 0.011437 0.011171 0.010595 0.009719 0.008581 0.007243 0.005797 0.004353 0.003033 0.001957 0.001230 0.000928 0.001084 0.001684 0.002663 0.003916 0.005307 0.006684 0.007903 0.008836 0.009387 0.009499 0.009148 0.008346 0.007132 0.005564 0.003715 0.001669 -0.000481 -0.002631 -0.004674 -0.006497 -0.007992 -0.009061 -0.009634 -0.009673 -0.009188 -0.008239 -0.006934 -0.005419 -0.003866 -0.002449 -0.001330 -0.000633 -0.000435 -0.000756 -0.001562 -0.002766 -0.004250 -0.005873 -0.007496 -0.008990 -0.010255 -0.011219 -0.011846 -0.012129 -0.012087 -0.011755 -0.011182 -0.010419 -0.009520 -0.008534 -0.007507 -0.006479 -0.005483 -0.004546 -0.003688 -0.002922 -0.002255 -0.001688 -0.001217 -0.000836 -0.000536 -0.000305 -0.000133 -0.000010 0.000073 0.000126 0.000156 0.000168 0.000168 0.000160 0.000148 0.000133 0.000118 0.000103 0.000088 0.000075 0.000063 0.000053 0.000044 0.000036 0.000029 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000047 -0.000057 -0.000069 -0.000082 -0.000096 -0.000111 -0.000127 -0.000143 -0.000157 -0.000168 -0.000173 -0.000170 -0.000153 -0.000117 -0.000056 0.000037 0.000170 0.000354 0.000596 0.000908 0.001298 0.001772 0.002337 0.002992 0.003733 0.004551 0.005427 0.006336 0.007244 0.008109 0.008881 0.009503 0.009917 0.010062 0.009885 0.009342 0.008410 0.007089 0.005413 0.003449 0.001306 -0.000878 -0.002935 -0.004687 -0.005959 -0.006604 -0.006521 -0.005671 -0.004088 -0.001878 0.000785 0.003681 0.006565 0.009192 0.011341 0.012836 0.013558 0.013450 0.012514 0.010811 0.008445 0.005559 0.002324 -0.001067 -0.004411 -0.007500 -0.010136 -0.012139 -0.013365 -0.013721 -0.013176 -0.011775 -0.009634 -0.006940 -0.003933 -0.000880 0.001948 0.004307 0.006004 0.006917 0.007005 0.006306 0.004929 0.003035 0.000816 -0.001529 -0.003818 -0.005898 -0.007656 -0.009022 -0.009968 -0.010501 -0.010653 -0.010473 -0.010020 -0.009356 -0.008542 -0.007634 -0.006681 -0.005726 -0.004804 -0.003942 -0.003160 -0.002469 -0.001874 -0.001375 -0.000966 -0.000640 -0.000387 -0.000196 -0.000057 0.000039 0.000102 0.000139 0.000157 0.000162 0.000157 0.000147 0.000134 0.000119 0.000105 0.000091 0.000077 0.000065 0.000055 0.000045 0.000037 0.000030 0.000024 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000071 -0.000084 -0.000098 -0.000113 -0.000129 -0.000143 -0.000156 -0.000165 -0.000167 -0.000158 -0.000135 -0.000091 -0.000020 0.000086 0.000236 0.000439 0.000704 0.001042 0.001459 0.001961 0.002553 0.003230 0.003986 0.004804 0.005662 0.006526 0.007354 0.008095 0.008688 0.009068 0.009164 0.008909 0.008244 0.007124 0.005531 0.003479 0.001025 -0.001731 -0.004639 -0.007512 -0.010129 -0.012261 -0.013689 -0.014231 -0.013769 -0.012267 -0.009783 -0.006470 -0.002563 0.001641 0.005813 0.009629 0.012795 0.015074 0.016309 0.016420 0.015415 0.013374 0.010443 0.006819 0.002739 -0.001534 -0.005723 -0.009551 -0.012753 -0.015097 -0.016399 -0.016544 -0.015500 -0.013327 -0.010184 -0.006314 -0.002026 0.002331 0.006406 0.009878 0.012493 0.014079 0.014570 0.014000 0.012492 0.010240 0.007481 0.004464 0.001423 -0.001438 -0.003966 -0.006058 -0.007663 -0.008773 -0.009414 -0.009638 -0.009508 -0.009093 -0.008464 -0.007687 -0.006821 -0.005918 -0.005021 -0.004164 -0.003373 -0.002664 -0.002046 -0.001522 -0.001088 -0.000739 -0.000464 -0.000256 -0.000102 0.000007 0.000079 0.000124 0.000147 0.000156 0.000155 0.000147 0.000135 0.000121 0.000107 0.000093 0.000080 0.000067 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000051 -0.000062 -0.000074 -0.000087 -0.000101 -0.000116 -0.000130 -0.000144 -0.000155 -0.000161 -0.000160 -0.000147 -0.000117 -0.000066 0.000015 0.000134 0.000299 0.000520 0.000807 0.001168 0.001610 0.002139 0.002754 0.003450 0.004217 0.005033 0.005868 0.006685 0.007432 0.008049 0.008467 0.008612 0.008405 0.007772 0.006649 0.004993 0.002794 0.000080 -0.003070 -0.006521 -0.010088 -0.013537 -0.016606 -0.019022 -0.020533 -0.020937 -0.020110 -0.018028 -0.014781 -0.010566 -0.005679 -0.000477 0.004649 0.009317 0.013189 0.016000 0.017575 0.017840 0.016814 0.014601 0.011379 0.007379 0.002873 -0.001841 -0.006449 -0.010641 -0.014120 -0.016620 -0.017930 -0.017913 -0.016522 -0.013818 -0.009972 -0.005254 -0.000018 0.005335 0.010394 0.014776 0.018167 0.020352 0.021231 0.020824 0.019258 0.016746 0.013557 0.009980 0.006296 0.002750 -0.000465 -0.003215 -0.005424 -0.007072 -0.008175 -0.008783 -0.008963 -0.008790 -0.008344 -0.007699 -0.006922 -0.006075 -0.005208 -0.004361 -0.003565 -0.002842 -0.002205 -0.001659 -0.001203 -0.000832 -0.000538 -0.000313 -0.000145 -0.000025 0.000057 0.000109 0.000138 0.000151 0.000152 0.000146 0.000136 0.000123 0.000109 0.000095 0.000082 0.000069 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000053 -0.000064 -0.000076 -0.000089 -0.000103 -0.000118 -0.000132 -0.000145 -0.000154 -0.000158 -0.000153 -0.000136 -0.000101 -0.000041 0.000049 0.000180 0.000359 0.000598 0.000904 0.001287 0.001753 0.002306 0.002943 0.003657 0.004433 0.005246 0.006062 0.006834 0.007507 0.008014 0.008276 0.008213 0.007740 0.006777 0.005261 0.003151 0.000446 -0.002811 -0.006517 -0.010510 -0.014570 -0.018427 -0.021786 -0.024347 -0.025839 -0.026054 -0.024877 -0.022310 -0.018478 -0.013625 -0.008094 -0.002290 0.003360 0.008448 0.012627 0.015637 0.017321 0.017628 0.016606 0.014387 0.011165 0.007183 0.002712 -0.001954 -0.006514 -0.010664 -0.014110 -0.016582 -0.017854 -0.017764 -0.016243 -0.013326 -0.009166 -0.004028 0.001729 0.007681 0.013382 0.018405 0.022389 0.025074 0.026322 0.026126 0.024604 0.021972 0.018515 0.014549 0.010388 0.006313 0.002550 -0.000739 -0.003455 -0.005560 -0.007063 -0.008008 -0.008463 -0.008508 -0.008228 -0.007703 -0.007010 -0.006215 -0.005376 -0.004540 -0.003742 -0.003008 -0.002353 -0.001787 -0.001310 -0.000920 -0.000608 -0.000367 -0.000186 -0.000054 0.000036 0.000095 0.000129 0.000146 0.000150 0.000146 0.000137 0.000125 0.000111 0.000097 0.000084 0.000071 0.000060 0.000050 0.000041 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000066 -0.000078 -0.000091 -0.000105 -0.000120 -0.000133 -0.000145 -0.000153 -0.000155 -0.000147 -0.000126 -0.000085 -0.000018 0.000081 0.000223 0.000416 0.000671 0.000996 0.001399 0.001888 0.002463 0.003122 0.003854 0.004640 0.005454 0.006256 0.006994 0.007609 0.008026 0.008164 0.007936 0.007252 0.006034 0.004217 0.001768 -0.001307 -0.004945 -0.009024 -0.013357 -0.017696 -0.021749 -0.025197 -0.027728 -0.029073 -0.029033 -0.027522 -0.024576 -0.020363 -0.015172 -0.009383 -0.003427 0.002257 0.007273 0.011302 0.014125 0.015637 0.015839 0.014823 0.012746 0.009810 0.006240 0.002272 -0.001853 -0.005892 -0.009595 -0.012708 -0.014984 -0.016197 -0.016164 -0.014777 -0.012021 -0.007999 -0.002929 0.002858 0.008954 0.014904 0.020260 0.024625 0.027695 0.029291 0.029368 0.028017 0.025438 0.021916 0.017777 0.013354 0.008952 0.004824 0.001157 -0.001929 -0.004379 -0.006190 -0.007401 -0.008077 -0.008299 -0.008154 -0.007729 -0.007105 -0.006354 -0.005539 -0.004710 -0.003909 -0.003163 -0.002492 -0.001908 -0.001412 -0.001003 -0.000674 -0.000418 -0.000224 -0.000082 0.000017 0.000082 0.000121 0.000142 0.000149 0.000146 0.000138 0.000126 0.000113 0.000099 0.000086 0.000073 0.000061 0.000051 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000056 -0.000067 -0.000080 -0.000093 -0.000107 -0.000121 -0.000134 -0.000145 -0.000152 -0.000152 -0.000141 -0.000116 -0.000070 0.000003 0.000111 0.000263 0.000469 0.000739 0.001081 0.001505 0.002015 0.002612 0.003292 0.004043 0.004844 0.005663 0.006460 0.007179 0.007756 0.008114 0.008167 0.007827 0.007004 0.005619 0.003614 0.000961 -0.002319 -0.006150 -0.010390 -0.014831 -0.019208 -0.023214 -0.026525 -0.028833 -0.029886 -0.029520 -0.027685 -0.024468 -0.020087 -0.014869 -0.009223 -0.003586 0.001625 0.006057 0.009456 0.011685 0.012724 0.012651 0.011616 0.009804 0.007412 0.004620 0.001590 -0.001533 -0.004611 -0.007491 -0.010001 -0.011944 -0.013107 -0.013288 -0.012325 -0.010130 -0.006721 -0.002234 0.003070 0.008831 0.014620 0.019987 0.024511 0.027850 0.029776 0.030196 0.029156 0.026824 0.023464 0.019396 0.014955 0.010460 0.006180 0.002324 -0.000971 -0.003630 -0.005640 -0.007029 -0.007857 -0.008203 -0.008154 -0.007801 -0.007225 -0.006504 -0.005703 -0.004877 -0.004069 -0.003311 -0.002624 -0.002021 -0.001507 -0.001080 -0.000736 -0.000465 -0.000260 -0.000108 -0.000001 0.000070 0.000114 0.000138 0.000147 0.000146 0.000139 0.000128 0.000115 0.000102 0.000088 0.000075 0.000063 0.000052 0.000043 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000069 -0.000081 -0.000095 -0.000109 -0.000123 -0.000135 -0.000145 -0.000151 -0.000149 -0.000136 -0.000107 -0.000056 0.000023 0.000139 0.000301 0.000519 0.000802 0.001161 0.001604 0.002134 0.002753 0.003455 0.004227 0.005046 0.005878 0.006681 0.007397 0.007960 0.008291 0.008305 0.007912 0.007026 0.005572 0.003498 0.000788 -0.002526 -0.006351 -0.010530 -0.014840 -0.019006 -0.022718 -0.025661 -0.027550 -0.028168 -0.027397 -0.025247 -0.021863 -0.017514 -0.012568 -0.007448 -0.002574 0.001679 0.005037 0.007349 0.008592 0.008863 0.008339 0.007242 0.005786 0.004147 0.002442 0.000722 -0.001005 -0.002745 -0.004489 -0.006177 -0.007687 -0.008835 -0.009397 -0.009148 -0.007904 -0.005567 -0.002157 0.002172 0.007142 0.012376 0.017444 0.021914 0.025410 0.027651 0.028484 0.027898 0.026010 0.023044 0.019295 0.015088 0.010741 0.006532 0.002686 -0.000644 -0.003368 -0.005457 -0.006927 -0.007831 -0.008243 -0.008247 -0.007931 -0.007381 -0.006673 -0.005875 -0.005045 -0.004226 -0.003453 -0.002749 -0.002128 -0.001596 -0.001153 -0.000793 -0.000510 -0.000293 -0.000132 -0.000018 0.000059 0.000108 0.000135 0.000146 0.000147 0.000141 0.000130 0.000117 0.000104 0.000090 0.000077 0.000065 0.000054 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000048 -0.000058 -0.000070 -0.000082 -0.000096 -0.000110 -0.000124 -0.000136 -0.000145 -0.000150 -0.000146 -0.000130 -0.000098 -0.000043 0.000042 0.000165 0.000335 0.000564 0.000861 0.001235 0.001695 0.002246 0.002886 0.003611 0.004405 0.005246 0.006099 0.006918 0.007648 0.008221 0.008559 0.008578 0.008191 0.007318 0.005889 0.003863 0.001235 -0.001948 -0.005579 -0.009487 -0.013442 -0.017165 -0.020355 -0.022720 -0.024010 -0.024060 -0.022817 -0.020359 -0.016897 -0.012758 -0.008342 -0.004077 -0.000353 0.002527 0.004392 0.005222 0.005139 0.004381 0.003244 0.002031 0.000985 0.000253 -0.000136 -0.000265 -0.000295 -0.000416 -0.000790 -0.001500 -0.002520 -0.003704 -0.004809 -0.005536 -0.005585 -0.004720 -0.002815 0.000112 0.003894 0.008230 0.012728 0.016959 0.020512 0.023055 0.024366 0.024363 0.023097 0.020737 0.017538 0.013799 0.009827 0.005902 0.002255 -0.000945 -0.003593 -0.005643 -0.007100 -0.008005 -0.008424 -0.008436 -0.008125 -0.007576 -0.006864 -0.006058 -0.005214 -0.004380 -0.003590 -0.002868 -0.002228 -0.001679 -0.001219 -0.000846 -0.000550 -0.000323 -0.000154 -0.000033 0.000049 0.000102 0.000132 0.000145 0.000147 0.000142 0.000132 0.000120 0.000106 0.000092 0.000079 0.000067 0.000055 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000070 -0.000083 -0.000096 -0.000110 -0.000124 -0.000136 -0.000145 -0.000148 -0.000143 -0.000126 -0.000091 -0.000032 0.000058 0.000187 0.000366 0.000604 0.000913 0.001302 0.001778 0.002348 0.003010 0.003757 0.004576 0.005442 0.006321 0.007168 0.007927 0.008531 0.008905 0.008968 0.008640 0.007844 0.006524 0.004646 0.002222 -0.000690 -0.003967 -0.007431 -0.010844 -0.013933 -0.016416 -0.018032 -0.018582 -0.017964 -0.016197 -0.013438 -0.009971 -0.006177 -0.002490 0.000670 0.002955 0.004151 0.004211 0.003267 0.001606 -0.000379 -0.002257 -0.003641 -0.004258 -0.003997 -0.002932 -0.001298 0.000551 0.002220 0.003353 0.003705 0.003192 0.001913 0.000132 -0.001774 -0.003378 -0.004287 -0.004209 -0.003006 -0.000712 0.002465 0.006185 0.010030 0.013562 0.016393 0.018230 0.018910 0.018408 0.016825 0.014363 0.011285 0.007877 0.004413 0.001127 -0.001800 -0.004249 -0.006159 -0.007520 -0.008359 -0.008732 -0.008711 -0.008376 -0.007805 -0.007073 -0.006248 -0.005385 -0.004531 -0.003721 -0.002979 -0.002321 -0.001755 -0.001280 -0.000893 -0.000586 -0.000350 -0.000174 -0.000047 0.000040 0.000096 0.000129 0.000145 0.000148 0.000144 0.000134 0.000122 0.000108 0.000094 0.000081 0.000068 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000070 -0.000083 -0.000096 -0.000110 -0.000124 -0.000136 -0.000145 -0.000147 -0.000141 -0.000122 -0.000085 -0.000023 0.000071 0.000206 0.000392 0.000639 0.000959 0.001360 0.001852 0.002440 0.003121 0.003892 0.004735 0.005629 0.006539 0.007421 0.008220 0.008871 0.009304 0.009442 0.009211 0.008544 0.007394 0.005741 0.003608 0.001070 -0.001741 -0.004635 -0.007378 -0.009706 -0.011360 -0.012120 -0.011843 -0.010497 -0.008182 -0.005135 -0.001713 0.001646 0.004484 0.006389 0.007070 0.006407 0.004490 0.001612 -0.001766 -0.005087 -0.007785 -0.009384 -0.009583 -0.008314 -0.005756 -0.002309 0.001473 0.004982 0.007655 0.009079 0.009054 0.007628 0.005082 0.001877 -0.001432 -0.004286 -0.006219 -0.006923 -0.006294 -0.004434 -0.001620 0.001744 0.005199 0.008302 0.010687 0.012108 0.012456 0.011760 0.010159 0.007872 0.005160 0.002282 -0.000526 -0.003076 -0.005235 -0.006927 -0.008127 -0.008848 -0.009135 -0.009050 -0.008666 -0.008057 -0.007294 -0.006440 -0.005552 -0.004675 -0.003843 -0.003082 -0.002406 -0.001823 -0.001334 -0.000935 -0.000618 -0.000374 -0.000191 -0.000059 0.000033 0.000092 0.000127 0.000144 0.000149 0.000145 0.000136 0.000124 0.000110 0.000096 0.000082 0.000070 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000070 -0.000082 -0.000096 -0.000110 -0.000124 -0.000136 -0.000144 -0.000146 -0.000139 -0.000119 -0.000080 -0.000015 0.000082 0.000222 0.000414 0.000668 0.000997 0.001410 0.001916 0.002519 0.003219 0.004011 0.004879 0.005801 0.006743 0.007663 0.008508 0.009217 0.009722 0.009954 0.009844 0.009335 0.008390 0.007003 0.005211 0.003099 0.000812 -0.001456 -0.003472 -0.004986 -0.005768 -0.005640 -0.004517 -0.002439 0.000416 0.003731 0.007078 0.009967 0.011919 0.012537 0.011585 0.009044 0.005137 0.000317 -0.004784 -0.009450 -0.012982 -0.014820 -0.014640 -0.012414 -0.008427 -0.003238 0.002403 0.007676 0.011820 0.014256 0.014670 0.013060 0.009722 0.005196 0.000165 -0.004653 -0.008618 -0.011259 -0.012328 -0.011822 -0.009955 -0.007110 -0.003765 -0.000411 0.002512 0.004679 0.005897 0.006119 0.005424 0.003983 0.002025 -0.000205 -0.002476 -0.004593 -0.006411 -0.007841 -0.008842 -0.009414 -0.009590 -0.009422 -0.008974 -0.008315 -0.007512 -0.006626 -0.005710 -0.004808 -0.003955 -0.003174 -0.002481 -0.001883 -0.001381 -0.000972 -0.000646 -0.000394 -0.000205 -0.000068 0.000026 0.000088 0.000125 0.000144 0.000150 0.000146 0.000137 0.000125 0.000112 0.000098 0.000084 0.000071 0.000060 0.000049 0.000040 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000048 -0.000058 -0.000069 -0.000082 -0.000095 -0.000109 -0.000123 -0.000135 -0.000143 -0.000146 -0.000138 -0.000117 -0.000077 -0.000010 0.000090 0.000233 0.000430 0.000691 0.001027 0.001450 0.001967 0.002583 0.003300 0.004110 0.005000 0.005948 0.006922 0.007880 0.008772 0.009540 0.010121 0.010450 0.010466 0.010121 0.009389 0.008274 0.006824 0.005139 0.003370 0.001715 0.000404 -0.000330 -0.000281 0.000686 0.002601 0.005358 0.008706 0.012256 0.015518 0.017957 0.019074 0.018489 0.016020 0.011739 0.005992 -0.000619 -0.007312 -0.013221 -0.017532 -0.019610 -0.019107 -0.016036 -0.010776 -0.004034 0.003266 0.010111 0.015563 0.018888 0.019672 0.017863 0.013775 0.008014 0.001382 -0.005259 -0.011112 -0.015554 -0.018208 -0.018971 -0.017998 -0.015653 -0.012426 -0.008853 -0.005437 -0.002579 -0.000544 0.000548 0.000717 0.000090 -0.001135 -0.002729 -0.004466 -0.006147 -0.007619 -0.008779 -0.009572 -0.009987 -0.010044 -0.009787 -0.009271 -0.008560 -0.007716 -0.006796 -0.005852 -0.004926 -0.004052 -0.003253 -0.002545 -0.001934 -0.001421 -0.001002 -0.000668 -0.000410 -0.000216 -0.000076 0.000022 0.000086 0.000124 0.000144 0.000150 0.000148 0.000139 0.000127 0.000113 0.000099 0.000085 0.000073 0.000061 0.000050 0.000041 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000068 -0.000081 -0.000094 -0.000108 -0.000122 -0.000134 -0.000143 -0.000145 -0.000138 -0.000116 -0.000075 -0.000008 0.000095 0.000240 0.000441 0.000706 0.001048 0.001478 0.002004 0.002631 0.003361 0.004186 0.005094 0.006064 0.007064 0.008055 0.008989 0.009810 0.010459 0.010876 0.011007 0.010809 0.010266 0.009392 0.008245 0.006934 0.005615 0.004490 0.003784 0.003718 0.004473 0.006150 0.008731 0.012056 0.015814 0.019555 0.022739 0.024794 0.025208 0.023614 0.019877 0.014144 0.006865 -0.001240 -0.009259 -0.016208 -0.021175 -0.023464 -0.022709 -0.018956 -0.012664 -0.004657 0.003992 0.012116 0.018626 0.022667 0.023735 0.021743 0.017013 0.010212 0.002234 -0.005937 -0.013373 -0.019328 -0.023314 -0.025148 -0.024933 -0.023013 -0.019893 -0.016142 -0.012315 -0.008875 -0.006150 -0.004318 -0.003410 -0.003337 -0.003928 -0.004969 -0.006239 -0.007536 -0.008700 -0.009618 -0.010225 -0.010497 -0.010446 -0.010107 -0.009529 -0.008770 -0.007888 -0.006939 -0.005970 -0.005023 -0.004132 -0.003318 -0.002596 -0.001974 -0.001452 -0.001025 -0.000686 -0.000422 -0.000225 -0.000081 0.000019 0.000084 0.000124 0.000145 0.000151 0.000149 0.000141 0.000129 0.000115 0.000101 0.000087 0.000073 0.000061 0.000051 0.000041 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000025 -0.000031 -0.000038 -0.000046 -0.000056 -0.000067 -0.000079 -0.000093 -0.000107 -0.000121 -0.000133 -0.000142 -0.000145 -0.000138 -0.000116 -0.000075 -0.000007 0.000096 0.000243 0.000446 0.000714 0.001060 0.001495 0.002027 0.002661 0.003399 0.004235 0.005156 0.006141 0.007161 0.008176 0.009141 0.010002 0.010703 0.011186 0.011402 0.011315 0.010913 0.010218 0.009295 0.008258 0.007269 0.006531 0.006265 0.006683 0.007948 0.010136 0.013196 0.016930 0.020980 0.024858 0.027985 0.029764 0.029674 0.027359 0.022714 0.015943 0.007567 -0.001606 -0.010574 -0.018269 -0.023710 -0.026156 -0.025230 -0.020998 -0.013979 -0.005080 0.004521 0.013547 0.020803 0.025343 0.026603 0.024469 0.019269 0.011711 0.002759 -0.006518 -0.015100 -0.022147 -0.027096 -0.029703 -0.030037 -0.028427 -0.025384 -0.021506 -0.017382 -0.013520 -0.010293 -0.007922 -0.006473 -0.005887 -0.006013 -0.006645 -0.007569 -0.008580 -0.009514 -0.010251 -0.010716 -0.010881 -0.010748 -0.010347 -0.009723 -0.008928 -0.008018 -0.007045 -0.006058 -0.005096 -0.004191 -0.003366 -0.002635 -0.002004 -0.001475 -0.001042 -0.000698 -0.000431 -0.000230 -0.000085 0.000017 0.000084 0.000124 0.000146 0.000153 0.000150 0.000142 0.000130 0.000116 0.000102 0.000087 0.000074 0.000062 0.000051 0.000042 0.000033 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000037 -0.000045 -0.000055 -0.000066 -0.000078 -0.000092 -0.000106 -0.000120 -0.000132 -0.000142 -0.000145 -0.000138 -0.000117 -0.000076 -0.000008 0.000095 0.000243 0.000446 0.000715 0.001063 0.001500 0.002035 0.002673 0.003414 0.004255 0.005182 0.006175 0.007204 0.008232 0.009213 0.010096 0.010824 0.011343 0.011604 0.011576 0.011248 0.010647 0.009841 0.008946 0.008129 0.007590 0.007551 0.008218 0.009746 0.012197 0.015504 0.019448 0.023651 0.027601 0.030700 0.032341 0.031994 0.029309 0.024199 0.016894 0.007954 -0.001770 -0.011230 -0.019313 -0.025002 -0.027531 -0.026519 -0.022041 -0.014647 -0.005286 0.004809 0.014302 0.021944 0.026741 0.028098 0.025884 0.020431 0.012470 0.003000 -0.006865 -0.016053 -0.023678 -0.029136 -0.032150 -0.032771 -0.031323 -0.028320 -0.024372 -0.020089 -0.016002 -0.012508 -0.009850 -0.008114 -0.007256 -0.007133 -0.007549 -0.008287 -0.009146 -0.009957 -0.010596 -0.010986 -0.011092 -0.010916 -0.010482 -0.009832 -0.009018 -0.008093 -0.007108 -0.006110 -0.005139 -0.004227 -0.003395 -0.002658 -0.002023 -0.001489 -0.001053 -0.000705 -0.000436 -0.000233 -0.000086 0.000017 0.000084 0.000125 0.000147 0.000154 0.000152 0.000143 0.000131 0.000117 0.000102 0.000088 0.000074 0.000062 0.000051 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000054 -0.000065 -0.000077 -0.000090 -0.000105 -0.000119 -0.000131 -0.000141 -0.000144 -0.000138 -0.000118 -0.000078 -0.000011 0.000091 0.000238 0.000440 0.000710 0.001057 0.001493 0.002027 0.002664 0.003405 0.004245 0.005171 0.006162 0.007191 0.008218 0.009199 0.010081 0.010809 0.011328 0.011589 0.011559 0.011229 0.010625 0.009814 0.008913 0.008087 0.007538 0.007488 0.008142 0.009658 0.012098 0.015396 0.019335 0.023536 0.027490 0.030597 0.032249 0.031918 0.029251 0.024159 0.016872 0.007948 -0.001765 -0.011216 -0.019294 -0.024981 -0.027511 -0.026500 -0.022024 -0.014629 -0.005267 0.004831 0.014328 0.021972 0.026772 0.028127 0.025908 0.020446 0.012472 0.002985 -0.006896 -0.016100 -0.023738 -0.029204 -0.032223 -0.032845 -0.031394 -0.028386 -0.024432 -0.020141 -0.016046 -0.012545 -0.009881 -0.008140 -0.007278 -0.007153 -0.007567 -0.008305 -0.009163 -0.009973 -0.010611 -0.011000 -0.011106 -0.010930 -0.010497 -0.009847 -0.009033 -0.008108 -0.007122 -0.006124 -0.005152 -0.004238 -0.003404 -0.002666 -0.002029 -0.001494 -0.001056 -0.000707 -0.000437 -0.000233 -0.000086 0.000017 0.000085 0.000126 0.000148 0.000155 0.000153 0.000144 0.000131 0.000117 0.000102 0.000088 0.000074 0.000062 0.000051 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000044 -0.000053 -0.000064 -0.000076 -0.000089 -0.000103 -0.000118 -0.000130 -0.000140 -0.000144 -0.000139 -0.000120 -0.000081 -0.000015 0.000085 0.000230 0.000431 0.000697 0.001042 0.001475 0.002005 0.002637 0.003372 0.004205 0.005122 0.006104 0.007121 0.008134 0.009098 0.009959 0.010659 0.011142 0.011356 0.011265 0.010857 0.010152 0.009216 0.008160 0.007148 0.006381 0.006082 0.006464 0.007693 0.009849 0.012884 0.016602 0.020649 0.024536 0.027685 0.029500 0.029455 0.027192 0.022602 0.015883 0.007554 -0.001583 -0.010527 -0.018209 -0.023646 -0.026094 -0.025173 -0.020946 -0.013928 -0.005026 0.004583 0.013620 0.020885 0.025431 0.026689 0.024541 0.019315 0.011719 0.002721 -0.006605 -0.015232 -0.022316 -0.027291 -0.029911 -0.030247 -0.028630 -0.025574 -0.021677 -0.017532 -0.013647 -0.010399 -0.008010 -0.006547 -0.005952 -0.006071 -0.006700 -0.007620 -0.008629 -0.009560 -0.010294 -0.010758 -0.010922 -0.010790 -0.010391 -0.009767 -0.008973 -0.008062 -0.007088 -0.006098 -0.005132 -0.004223 -0.003393 -0.002657 -0.002023 -0.001489 -0.001052 -0.000704 -0.000434 -0.000231 -0.000084 0.000019 0.000087 0.000128 0.000149 0.000156 0.000153 0.000144 0.000132 0.000117 0.000102 0.000087 0.000074 0.000061 0.000050 0.000040 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000043 -0.000052 -0.000063 -0.000075 -0.000088 -0.000102 -0.000116 -0.000129 -0.000140 -0.000144 -0.000140 -0.000122 -0.000084 -0.000021 0.000077 0.000219 0.000416 0.000679 0.001018 0.001445 0.001968 0.002591 0.003316 0.004137 0.005040 0.006004 0.006999 0.007987 0.008919 0.009739 0.010387 0.010804 0.010931 0.010729 0.010176 0.009288 0.008121 0.006781 0.005427 0.004257 0.003500 0.003378 0.004077 0.005703 0.008244 0.011545 0.015297 0.019054 0.022274 0.024386 0.024872 0.023363 0.019713 0.014065 0.006859 -0.001188 -0.009169 -0.016099 -0.021063 -0.023358 -0.022615 -0.018872 -0.012584 -0.004574 0.004085 0.012226 0.018753 0.022804 0.023871 0.021861 0.017092 0.010234 0.002187 -0.006058 -0.013565 -0.019577 -0.023604 -0.025460 -0.025250 -0.023322 -0.020181 -0.016402 -0.012542 -0.009067 -0.006311 -0.004451 -0.003522 -0.003435 -0.004018 -0.005054 -0.006320 -0.007614 -0.008774 -0.009689 -0.010293 -0.010564 -0.010514 -0.010177 -0.009601 -0.008843 -0.007960 -0.007007 -0.006034 -0.005082 -0.004183 -0.003362 -0.002633 -0.002004 -0.001475 -0.001041 -0.000696 -0.000428 -0.000226 -0.000080 0.000022 0.000089 0.000129 0.000150 0.000156 0.000153 0.000144 0.000131 0.000117 0.000101 0.000087 0.000073 0.000060 0.000049 0.000040 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000052 -0.000062 -0.000074 -0.000087 -0.000101 -0.000116 -0.000129 -0.000139 -0.000144 -0.000141 -0.000124 -0.000089 -0.000028 0.000067 0.000206 0.000397 0.000654 0.000986 0.001405 0.001918 0.002529 0.003240 0.004044 0.004927 0.005868 0.006835 0.007788 0.008676 0.009443 0.010023 0.010351 0.010365 0.010015 0.009272 0.008140 0.006667 0.004948 0.003135 0.001425 0.000049 -0.000755 -0.000777 0.000125 0.001988 0.004714 0.008054 0.011625 0.014934 0.017448 0.018662 0.018188 0.015836 0.011666 0.006017 -0.000521 -0.007166 -0.013054 -0.017366 -0.019459 -0.018978 -0.015927 -0.010679 -0.003937 0.003374 0.010240 0.015715 0.019059 0.019847 0.018021 0.013890 0.008063 0.001348 -0.005385 -0.011325 -0.015840 -0.018547 -0.019341 -0.018379 -0.016025 -0.012775 -0.009169 -0.005713 -0.002812 -0.000738 0.000388 0.000582 -0.000029 -0.001246 -0.002836 -0.004570 -0.006249 -0.007717 -0.008873 -0.009664 -0.010078 -0.010136 -0.009881 -0.009367 -0.008657 -0.007810 -0.006886 -0.005936 -0.005002 -0.004119 -0.003311 -0.002593 -0.001972 -0.001450 -0.001023 -0.000682 -0.000417 -0.000219 -0.000075 0.000026 0.000091 0.000131 0.000151 0.000157 0.000153 0.000144 0.000131 0.000116 0.000100 0.000086 0.000072 0.000060 0.000049 0.000039 0.000031 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000042 -0.000051 -0.000062 -0.000074 -0.000087 -0.000101 -0.000115 -0.000128 -0.000139 -0.000145 -0.000143 -0.000127 -0.000094 -0.000036 0.000055 0.000189 0.000375 0.000624 0.000947 0.001355 0.001855 0.002452 0.003146 0.003930 0.004789 0.005702 0.006637 0.007551 0.008392 0.009099 0.009604 0.009835 0.009724 0.009211 0.008257 0.006854 0.005037 0.002892 0.000557 -0.001770 -0.003858 -0.005451 -0.006314 -0.006260 -0.005197 -0.003156 -0.000310 0.003028 0.006432 0.009411 0.011478 0.012229 0.011417 0.009008 0.005214 0.000480 -0.004571 -0.009218 -0.012760 -0.014627 -0.014484 -0.012293 -0.008330 -0.003149 0.002502 0.007799 0.011975 0.014439 0.014867 0.013249 0.009874 0.005283 0.000166 -0.004749 -0.008810 -0.011533 -0.012664 -0.012197 -0.010346 -0.007497 -0.004130 -0.000743 0.002223 0.004435 0.005697 0.005955 0.005285 0.003859 0.001907 -0.000322 -0.002593 -0.004709 -0.006526 -0.007954 -0.008953 -0.009525 -0.009702 -0.009536 -0.009090 -0.008431 -0.007626 -0.006734 -0.005810 -0.004898 -0.004034 -0.003242 -0.002537 -0.001928 -0.001416 -0.000996 -0.000662 -0.000403 -0.000208 -0.000067 0.000031 0.000095 0.000133 0.000152 0.000157 0.000153 0.000143 0.000129 0.000115 0.000099 0.000085 0.000071 0.000059 0.000048 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000042 -0.000051 -0.000061 -0.000073 -0.000086 -0.000101 -0.000115 -0.000128 -0.000140 -0.000146 -0.000145 -0.000131 -0.000100 -0.000045 0.000042 0.000169 0.000348 0.000589 0.000902 0.001297 0.001783 0.002363 0.003037 0.003798 0.004633 0.005517 0.006418 0.007292 0.008086 0.008736 0.009170 0.009310 0.009081 0.008414 0.007258 0.005594 0.003442 0.000873 -0.001983 -0.004937 -0.007751 -0.010161 -0.011900 -0.012740 -0.012528 -0.011222 -0.008917 -0.005844 -0.002360 0.001098 0.004064 0.006117 0.006951 0.006435 0.004641 0.001853 -0.001476 -0.004788 -0.007510 -0.009156 -0.009414 -0.008200 -0.005682 -0.002255 0.001533 0.005068 0.007780 0.009245 0.009250 0.007833 0.005266 0.002009 -0.001376 -0.004322 -0.006348 -0.007136 -0.006575 -0.004760 -0.001970 0.001391 0.004861 0.007995 0.010420 0.011886 0.012276 0.011614 0.010037 0.007762 0.005051 0.002170 -0.000643 -0.003197 -0.005358 -0.007051 -0.008251 -0.008973 -0.009262 -0.009180 -0.008797 -0.008187 -0.007420 -0.006560 -0.005663 -0.004774 -0.003930 -0.003156 -0.002468 -0.001873 -0.001373 -0.000963 -0.000637 -0.000384 -0.000195 -0.000058 0.000037 0.000099 0.000135 0.000153 0.000157 0.000152 0.000142 0.000128 0.000113 0.000098 0.000084 0.000070 0.000058 0.000048 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000051 -0.000061 -0.000073 -0.000086 -0.000100 -0.000115 -0.000129 -0.000141 -0.000148 -0.000148 -0.000136 -0.000108 -0.000056 0.000026 0.000148 0.000319 0.000549 0.000851 0.001232 0.001701 0.002263 0.002916 0.003654 0.004463 0.005319 0.006189 0.007028 0.007783 0.008386 0.008763 0.008832 0.008511 0.007722 0.006404 0.004524 0.002087 -0.000847 -0.004162 -0.007679 -0.011160 -0.014329 -0.016896 -0.018592 -0.019208 -0.018632 -0.016877 -0.014092 -0.010560 -0.006665 -0.002844 0.000469 0.002915 0.004263 0.004449 0.003591 0.001972 -0.000017 -0.001939 -0.003394 -0.004094 -0.003913 -0.002908 -0.001308 0.000539 0.002236 0.003417 0.003824 0.003362 0.002115 0.000337 -0.001596 -0.003257 -0.004241 -0.004246 -0.003122 -0.000896 0.002231 0.005920 0.009752 0.013291 0.016144 0.018016 0.018735 0.018272 0.016720 0.014277 0.011206 0.007794 0.004320 0.001023 -0.001914 -0.004370 -0.006284 -0.007648 -0.008490 -0.008867 -0.008850 -0.008516 -0.007943 -0.007207 -0.006374 -0.005501 -0.004635 -0.003812 -0.003057 -0.002386 -0.001807 -0.001320 -0.000922 -0.000605 -0.000361 -0.000178 -0.000046 0.000045 0.000104 0.000138 0.000154 0.000157 0.000152 0.000141 0.000127 0.000112 0.000097 0.000082 0.000069 0.000058 0.000047 0.000038 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000051 -0.000061 -0.000073 -0.000086 -0.000100 -0.000115 -0.000130 -0.000142 -0.000150 -0.000151 -0.000142 -0.000116 -0.000069 0.000008 0.000123 0.000286 0.000506 0.000794 0.001160 0.001612 0.002154 0.002785 0.003500 0.004285 0.005115 0.005959 0.006771 0.007498 0.008073 0.008417 0.008448 0.008076 0.007218 0.005803 0.003785 0.001158 -0.002036 -0.005694 -0.009646 -0.013661 -0.017457 -0.020727 -0.023168 -0.024523 -0.024615 -0.023385 -0.020903 -0.017380 -0.013141 -0.008595 -0.004177 -0.000295 0.002733 0.004719 0.005626 0.005572 0.004791 0.003588 0.002276 0.001120 0.000283 -0.000189 -0.000368 -0.000408 -0.000501 -0.000818 -0.001455 -0.002401 -0.003526 -0.004597 -0.005321 -0.005398 -0.004585 -0.002745 0.000113 0.003831 0.008114 0.012575 0.016784 0.020334 0.022888 0.024226 0.024255 0.023022 0.020688 0.017503 0.013765 0.009783 0.005842 0.002177 -0.001039 -0.003700 -0.005760 -0.007225 -0.008136 -0.008561 -0.008577 -0.008268 -0.007716 -0.006999 -0.006185 -0.005331 -0.004485 -0.003682 -0.002947 -0.002294 -0.001731 -0.001259 -0.000874 -0.000568 -0.000333 -0.000157 -0.000031 0.000055 0.000110 0.000142 0.000156 0.000157 0.000151 0.000139 0.000125 0.000110 0.000095 0.000081 0.000068 0.000057 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000050 -0.000061 -0.000073 -0.000086 -0.000100 -0.000116 -0.000130 -0.000143 -0.000153 -0.000156 -0.000148 -0.000125 -0.000082 -0.000011 0.000097 0.000250 0.000459 0.000733 0.001083 0.001516 0.002037 0.002647 0.003339 0.004101 0.004910 0.005734 0.006531 0.007246 0.007814 0.008158 0.008190 0.007822 0.006963 0.005535 0.003484 0.000789 -0.002521 -0.006359 -0.010569 -0.014929 -0.019159 -0.022943 -0.025958 -0.027908 -0.028567 -0.027810 -0.025641 -0.022202 -0.017763 -0.012696 -0.007433 -0.002413 0.001977 0.005443 0.007818 0.009072 0.009298 0.008684 0.007462 0.005869 0.004100 0.002289 0.000504 -0.001240 -0.002952 -0.004630 -0.006228 -0.007640 -0.008699 -0.009195 -0.008911 -0.007663 -0.005349 -0.001984 0.002291 0.007204 0.012385 0.017409 0.021851 0.025333 0.027577 0.028427 0.027866 0.026005 0.023059 0.019320 0.015109 0.010746 0.006516 0.002645 -0.000708 -0.003452 -0.005556 -0.007039 -0.007954 -0.008374 -0.008383 -0.008070 -0.007517 -0.006804 -0.005999 -0.005158 -0.004328 -0.003543 -0.002826 -0.002192 -0.001647 -0.001191 -0.000820 -0.000526 -0.000300 -0.000133 -0.000014 0.000067 0.000118 0.000146 0.000158 0.000158 0.000151 0.000138 0.000124 0.000109 0.000094 0.000080 0.000067 0.000056 0.000046 0.000037 0.000030 0.000024 0.000019 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000050 -0.000061 -0.000072 -0.000086 -0.000101 -0.000116 -0.000131 -0.000145 -0.000155 -0.000160 -0.000155 -0.000135 -0.000096 -0.000031 0.000069 0.000212 0.000408 0.000668 0.001000 0.001414 0.001914 0.002502 0.003173 0.003914 0.004706 0.005519 0.006312 0.007033 0.007619 0.007995 0.008076 0.007770 0.006987 0.005644 0.003677 0.001056 -0.002205 -0.006034 -0.010291 -0.014770 -0.019200 -0.023270 -0.026645 -0.029010 -0.030103 -0.029752 -0.027905 -0.024643 -0.020185 -0.014864 -0.009095 -0.003330 0.001998 0.006519 0.009962 0.012182 0.013156 0.012970 0.011788 0.009815 0.007271 0.004357 0.001250 -0.001897 -0.004945 -0.007751 -0.010155 -0.011978 -0.013026 -0.013111 -0.012081 -0.009853 -0.006441 -0.001977 0.003287 0.009000 0.014738 0.020060 0.024549 0.027869 0.029790 0.030221 0.029200 0.026890 0.023547 0.019484 0.015035 0.010520 0.006213 0.002326 -0.000997 -0.003683 -0.005715 -0.007122 -0.007964 -0.008321 -0.008280 -0.007929 -0.007352 -0.006626 -0.005818 -0.004983 -0.004165 -0.003396 -0.002697 -0.002082 -0.001555 -0.001115 -0.000759 -0.000479 -0.000264 -0.000106 0.000005 0.000080 0.000127 0.000151 0.000160 0.000159 0.000150 0.000137 0.000122 0.000107 0.000092 0.000078 0.000066 0.000054 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000050 -0.000060 -0.000072 -0.000086 -0.000100 -0.000116 -0.000132 -0.000147 -0.000158 -0.000164 -0.000162 -0.000146 -0.000111 -0.000052 0.000039 0.000171 0.000355 0.000599 0.000913 0.001307 0.001785 0.002351 0.003001 0.003724 0.004503 0.005312 0.006112 0.006856 0.007485 0.007927 0.008100 0.007918 0.007287 0.006125 0.004364 0.001962 -0.001078 -0.004699 -0.008782 -0.013140 -0.017522 -0.021628 -0.025133 -0.027717 -0.029100 -0.029080 -0.027564 -0.024587 -0.020317 -0.015045 -0.009159 -0.003101 0.002675 0.007756 0.011808 0.014602 0.016032 0.016104 0.014924 0.012672 0.009572 0.005870 0.001819 -0.002332 -0.006339 -0.009959 -0.012955 -0.015095 -0.016172 -0.016021 -0.014543 -0.011731 -0.007685 -0.002621 0.003140 0.009195 0.015100 0.020412 0.024741 0.027789 0.029378 0.029462 0.028127 0.025568 0.022060 0.017925 0.013492 0.009068 0.004908 0.001206 -0.001915 -0.004397 -0.006236 -0.007470 -0.008164 -0.008399 -0.008263 -0.007842 -0.007217 -0.006463 -0.005642 -0.004806 -0.003996 -0.003241 -0.002560 -0.001963 -0.001455 -0.001033 -0.000693 -0.000427 -0.000225 -0.000077 0.000026 0.000095 0.000136 0.000157 0.000163 0.000159 0.000149 0.000136 0.000120 0.000105 0.000090 0.000076 0.000064 0.000053 0.000043 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000050 -0.000060 -0.000072 -0.000085 -0.000100 -0.000116 -0.000133 -0.000148 -0.000161 -0.000169 -0.000169 -0.000156 -0.000127 -0.000075 0.000007 0.000129 0.000298 0.000526 0.000821 0.001194 0.001650 0.002193 0.002822 0.003529 0.004299 0.005109 0.005926 0.006707 0.007399 0.007936 0.008243 0.008235 0.007827 0.006935 0.005488 0.003441 0.000784 -0.002442 -0.006140 -0.010146 -0.014238 -0.018140 -0.021550 -0.024158 -0.025689 -0.025928 -0.024758 -0.022177 -0.018311 -0.013405 -0.007806 -0.001931 0.003782 0.008909 0.013091 0.016056 0.017645 0.017813 0.016623 0.014226 0.010839 0.006725 0.002173 -0.002515 -0.007039 -0.011101 -0.014422 -0.016750 -0.017875 -0.017656 -0.016032 -0.013046 -0.008851 -0.003706 0.002034 0.007954 0.013615 0.018599 0.022550 0.025214 0.026456 0.026269 0.024764 0.022152 0.018710 0.014748 0.010578 0.006479 0.002682 -0.000645 -0.003401 -0.005543 -0.007078 -0.008050 -0.008527 -0.008587 -0.008317 -0.007797 -0.007105 -0.006309 -0.005466 -0.004625 -0.003820 -0.003078 -0.002414 -0.001837 -0.001348 -0.000945 -0.000622 -0.000371 -0.000182 -0.000046 0.000049 0.000110 0.000145 0.000162 0.000165 0.000160 0.000148 0.000134 0.000118 0.000103 0.000088 0.000074 0.000062 0.000051 0.000042 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000059 -0.000071 -0.000085 -0.000100 -0.000116 -0.000133 -0.000149 -0.000163 -0.000173 -0.000176 -0.000168 -0.000144 -0.000099 -0.000025 0.000084 0.000239 0.000449 0.000725 0.001076 0.001509 0.002029 0.002637 0.003328 0.004090 0.004904 0.005744 0.006572 0.007341 0.007994 0.008463 0.008671 0.008539 0.007987 0.006945 0.005364 0.003225 0.000553 -0.002578 -0.006033 -0.009622 -0.013109 -0.016222 -0.018684 -0.020236 -0.020672 -0.019865 -0.017789 -0.014533 -0.010294 -0.005372 -0.000131 0.005028 0.009711 0.013566 0.016322 0.017799 0.017929 0.016742 0.014362 0.010987 0.006868 0.002292 -0.002435 -0.007002 -0.011103 -0.014455 -0.016812 -0.017978 -0.017832 -0.016339 -0.013566 -0.009683 -0.004957 0.000267 0.005594 0.010620 0.014969 0.018335 0.020506 0.021385 0.020991 0.019447 0.016960 0.013789 0.010219 0.006527 0.002959 -0.000290 -0.003081 -0.005333 -0.007021 -0.008161 -0.008799 -0.009002 -0.008847 -0.008413 -0.007773 -0.007000 -0.006152 -0.005283 -0.004433 -0.003633 -0.002904 -0.002258 -0.001701 -0.001234 -0.000851 -0.000547 -0.000313 -0.000138 -0.000013 0.000072 0.000125 0.000155 0.000167 0.000168 0.000160 0.000147 0.000132 0.000116 0.000100 0.000085 0.000072 0.000060 0.000050 0.000041 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000049 -0.000059 -0.000071 -0.000084 -0.000100 -0.000116 -0.000133 -0.000150 -0.000166 -0.000178 -0.000183 -0.000179 -0.000161 -0.000123 -0.000060 0.000038 0.000177 0.000370 0.000625 0.000952 0.001360 0.001856 0.002441 0.003114 0.003868 0.004687 0.005551 0.006429 0.007282 0.008061 0.008708 0.009157 0.009334 0.009168 0.008592 0.007555 0.006031 0.004029 0.001602 -0.001149 -0.004074 -0.006978 -0.009636 -0.011814 -0.013287 -0.013872 -0.013446 -0.011971 -0.009503 -0.006196 -0.002286 0.001927 0.006105 0.009915 0.013052 0.015273 0.016416 0.016406 0.015262 0.013078 0.010020 0.006300 0.002169 -0.002104 -0.006244 -0.009980 -0.013063 -0.015274 -0.016446 -0.016477 -0.015345 -0.013116 -0.009945 -0.006071 -0.001798 0.002535 0.006583 0.010032 0.012631 0.014214 0.014716 0.014167 0.012689 0.010469 0.007734 0.004728 0.001683 -0.001198 -0.003759 -0.005891 -0.007540 -0.008693 -0.009374 -0.009630 -0.009525 -0.009129 -0.008513 -0.007743 -0.006881 -0.005979 -0.005082 -0.004224 -0.003430 -0.002716 -0.002090 -0.001557 -0.001112 -0.000752 -0.000468 -0.000251 -0.000091 0.000021 0.000095 0.000141 0.000164 0.000172 0.000170 0.000160 0.000146 0.000130 0.000113 0.000098 0.000083 0.000070 0.000058 0.000048 0.000039 0.000032 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000070 -0.000084 -0.000099 -0.000116 -0.000134 -0.000152 -0.000168 -0.000182 -0.000190 -0.000190 -0.000178 -0.000148 -0.000095 -0.000010 0.000114 0.000287 0.000520 0.000823 0.001205 0.001673 0.002233 0.002886 0.003626 0.004446 0.005330 0.006254 0.007189 0.008093 0.008920 0.009613 0.010110 0.010347 0.010263 0.009808 0.008950 0.007684 0.006039 0.004085 0.001930 -0.000282 -0.002379 -0.004179 -0.005504 -0.006203 -0.006173 -0.005371 -0.003830 -0.001653 0.000986 0.003866 0.006735 0.009341 0.011457 0.012899 0.013546 0.013342 0.012299 0.010489 0.008031 0.005082 0.001822 -0.001553 -0.004841 -0.007844 -0.010372 -0.012262 -0.013382 -0.013650 -0.013043 -0.011607 -0.009458 -0.006775 -0.003788 -0.000760 0.002046 0.004390 0.006083 0.007006 0.007117 0.006451 0.005114 0.003259 0.001072 -0.001255 -0.003543 -0.005638 -0.007426 -0.008831 -0.009821 -0.010398 -0.010589 -0.010443 -0.010017 -0.009374 -0.008574 -0.007674 -0.006726 -0.005774 -0.004853 -0.003991 -0.003207 -0.002511 -0.001910 -0.001402 -0.000983 -0.000647 -0.000385 -0.000187 -0.000043 0.000056 0.000120 0.000157 0.000174 0.000178 0.000172 0.000160 0.000144 0.000128 0.000111 0.000095 0.000080 0.000067 0.000056 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000058 -0.000070 -0.000084 -0.000099 -0.000116 -0.000134 -0.000153 -0.000171 -0.000186 -0.000198 -0.000202 -0.000195 -0.000174 -0.000131 -0.000059 0.000048 0.000202 0.000412 0.000688 0.001041 0.001479 0.002010 0.002636 0.003358 0.004171 0.005065 0.006025 0.007028 0.008045 0.009037 0.009960 0.010763 0.011390 0.011788 0.011910 0.011719 0.011199 0.010357 0.009231 0.007885 0.006412 0.004925 0.003551 0.002412 0.001618 0.001246 0.001335 0.001872 0.002797 0.004005 0.005361 0.006711 0.007904 0.008807 0.009320 0.009380 0.008967 0.008098 0.006821 0.005203 0.003328 0.001284 -0.000832 -0.002923 -0.004886 -0.006620 -0.008028 -0.009023 -0.009542 -0.009553 -0.009065 -0.008133 -0.006857 -0.005375 -0.003851 -0.002454 -0.001340 -0.000635 -0.000413 -0.000698 -0.001457 -0.002611 -0.004046 -0.005630 -0.007227 -0.008714 -0.009988 -0.010977 -0.011640 -0.011965 -0.011966 -0.011674 -0.011136 -0.010401 -0.009522 -0.008551 -0.007534 -0.006512 -0.005520 -0.004584 -0.003726 -0.002959 -0.002288 -0.001714 -0.001236 -0.000846 -0.000536 -0.000298 -0.000120 0.000006 0.000091 0.000144 0.000173 0.000184 0.000183 0.000174 0.000160 0.000143 0.000126 0.000109 0.000093 0.000078 0.000065 0.000054 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000058 -0.000070 -0.000083 -0.000098 -0.000116 -0.000134 -0.000153 -0.000172 -0.000190 -0.000204 -0.000213 -0.000212 -0.000199 -0.000166 -0.000109 -0.000018 0.000114 0.000299 0.000547 0.000868 0.001272 0.001768 0.002361 0.003054 0.003849 0.004740 0.005718 0.006770 0.007874 0.009003 0.010123 0.011193 0.012170 0.013007 0.013660 0.014091 0.014275 0.014198 0.013867 0.013307 0.012559 0.011680 0.010735 0.009793 0.008915 0.008150 0.007524 0.007042 0.006684 0.006412 0.006178 0.005932 0.005632 0.005251 0.004783 0.004237 0.003638 0.003016 0.002394 0.001788 0.001196 0.000606 -0.000006 -0.000660 -0.001370 -0.002134 -0.002931 -0.003724 -0.004469 -0.005116 -0.005630 -0.005992 -0.006210 -0.006317 -0.006369 -0.006438 -0.006593 -0.006893 -0.007375 -0.008047 -0.008886 -0.009843 -0.010850 -0.011829 -0.012705 -0.013408 -0.013888 -0.014113 -0.014072 -0.013772 -0.013238 -0.012504 -0.011610 -0.010601 -0.009519 -0.008405 -0.007294 -0.006218 -0.005202 -0.004266 -0.003424 -0.002682 -0.002042 -0.001503 -0.001059 -0.000701 -0.000421 -0.000208 -0.000052 0.000056 0.000127 0.000169 0.000190 0.000194 0.000189 0.000176 0.000160 0.000142 0.000124 0.000106 0.000090 0.000076 0.000063 0.000052 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000048 -0.000057 -0.000069 -0.000082 -0.000098 -0.000115 -0.000134 -0.000154 -0.000174 -0.000193 -0.000210 -0.000223 -0.000229 -0.000223 -0.000202 -0.000158 -0.000086 0.000025 0.000184 0.000401 0.000687 0.001052 0.001506 0.002057 0.002712 0.003473 0.004343 0.005317 0.006389 0.007547 0.008771 0.010040 0.011322 0.012583 0.013786 0.014890 0.015858 0.016656 0.017255 0.017635 0.017782 0.017693 0.017370 0.016823 0.016065 0.015112 0.013980 0.012683 0.011236 0.009656 0.007966 0.006203 0.004416 0.002671 0.001051 -0.000356 -0.001463 -0.002196 -0.002512 -0.002404 -0.001912 -0.001120 -0.000150 0.000855 0.001747 0.002395 0.002696 0.002591 0.002067 0.001154 -0.000082 -0.001555 -0.003170 -0.004836 -0.006484 -0.008062 -0.009540 -0.010909 -0.012166 -0.013312 -0.014344 -0.015254 -0.016023 -0.016630 -0.017052 -0.017268 -0.017262 -0.017030 -0.016576 -0.015915 -0.015073 -0.014081 -0.012973 -0.011787 -0.010558 -0.009319 -0.008100 -0.006929 -0.005826 -0.004810 -0.003891 -0.003078 -0.002374 -0.001775 -0.001277 -0.000872 -0.000550 -0.000302 -0.000116 0.000017 0.000107 0.000163 0.000194 0.000206 0.000204 0.000194 0.000179 0.000160 0.000141 0.000122 0.000104 0.000088 0.000074 0.000061 0.000050 0.000041 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000026 -0.000032 -0.000039 -0.000047 -0.000056 -0.000068 -0.000081 -0.000096 -0.000114 -0.000133 -0.000153 -0.000174 -0.000196 -0.000216 -0.000232 -0.000244 -0.000246 -0.000236 -0.000207 -0.000153 -0.000064 0.000066 0.000250 0.000497 0.000818 0.001224 0.001724 0.002327 0.003039 0.003867 0.004811 0.005870 0.007041 0.008312 0.009669 0.011092 0.012556 0.014029 0.015478 0.016865 0.018153 0.019299 0.020262 0.020997 0.021459 0.021606 0.021398 0.020798 0.019781 0.018332 0.016450 0.014158 0.011503 0.008562 0.005445 0.002292 -0.000730 -0.003442 -0.005663 -0.007234 -0.008034 -0.008003 -0.007151 -0.005567 -0.003414 -0.000913 0.001678 0.004092 0.006084 0.007452 0.008063 0.007857 0.006849 0.005125 0.002819 0.000099 -0.002855 -0.005874 -0.008807 -0.011538 -0.013979 -0.016078 -0.017804 -0.019149 -0.020117 -0.020723 -0.020988 -0.020935 -0.020595 -0.019997 -0.019177 -0.018169 -0.017011 -0.015740 -0.014393 -0.013005 -0.011606 -0.010226 -0.008889 -0.007615 -0.006424 -0.005327 -0.004336 -0.003456 -0.002689 -0.002034 -0.001486 -0.001036 -0.000675 -0.000393 -0.000179 -0.000023 0.000086 0.000157 0.000199 0.000218 0.000221 0.000214 0.000199 0.000181 0.000160 0.000140 0.000120 0.000102 0.000086 0.000072 0.000059 0.000049 0.000040 0.000032 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000046 -0.000055 -0.000066 -0.000079 -0.000094 -0.000112 -0.000131 -0.000152 -0.000174 -0.000197 -0.000220 -0.000240 -0.000257 -0.000268 -0.000269 -0.000254 -0.000218 -0.000154 -0.000052 0.000096 0.000301 0.000574 0.000924 0.001364 0.001902 0.002549 0.003312 0.004198 0.005210 0.006349 0.007612 0.008992 0.010476 0.012047 0.013682 0.015353 0.017024 0.018654 0.020194 0.021585 0.022759 0.023640 0.024149 0.024205 0.023733 0.022670 0.020976 0.018636 0.015677 0.012168 0.008229 0.004030 -0.000213 -0.004252 -0.007823 -0.010670 -0.012572 -0.013367 -0.012980 -0.011433 -0.008858 -0.005481 -0.001610 0.002398 0.006176 0.009380 0.011725 0.013012 0.013143 0.012121 0.010047 0.007098 0.003504 -0.000479 -0.004598 -0.008621 -0.012355 -0.015654 -0.018422 -0.020606 -0.022193 -0.023203 -0.023676 -0.023669 -0.023249 -0.022482 -0.021439 -0.020182 -0.018772 -0.017261 -0.015696 -0.014117 -0.012554 -0.011036 -0.009584 -0.008214 -0.006940 -0.005772 -0.004718 -0.003780 -0.002961 -0.002258 -0.001666 -0.001177 -0.000782 -0.000471 -0.000232 -0.000056 0.000070 0.000155 0.000206 0.000233 0.000241 0.000236 0.000222 0.000204 0.000182 0.000160 0.000139 0.000118 0.000100 0.000084 0.000070 0.000058 0.000047 0.000038 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000044 -0.000053 -0.000064 -0.000077 -0.000092 -0.000109 -0.000128 -0.000149 -0.000173 -0.000197 -0.000222 -0.000247 -0.000269 -0.000288 -0.000299 -0.000299 -0.000281 -0.000241 -0.000170 -0.000059 0.000101 0.000321 0.000610 0.000980 0.001442 0.002007 0.002685 0.003484 0.004413 0.005476 0.006676 0.008010 0.009474 0.011056 0.012740 0.014503 0.016314 0.018131 0.019900 0.021552 0.023005 0.024162 0.024917 0.025159 0.024786 0.023707 0.021861 0.019223 0.015818 0.011732 0.007114 0.002177 -0.002809 -0.007536 -0.011679 -0.014925 -0.017005 -0.017730 -0.017010 -0.014878 -0.011495 -0.007138 -0.002177 0.002959 0.007825 0.012005 0.015151 0.017015 0.017468 0.016506 0.014240 0.010880 0.006700 0.002014 -0.002861 -0.007635 -0.012059 -0.015944 -0.019163 -0.021649 -0.023388 -0.024410 -0.024779 -0.024579 -0.023905 -0.022855 -0.021523 -0.019995 -0.018346 -0.016639 -0.014923 -0.013238 -0.011615 -0.010074 -0.008631 -0.007296 -0.006078 -0.004980 -0.004003 -0.003149 -0.002412 -0.001789 -0.001273 -0.000853 -0.000520 -0.000263 -0.000070 0.000068 0.000162 0.000221 0.000253 0.000264 0.000261 0.000248 0.000229 0.000207 0.000183 0.000159 0.000137 0.000116 0.000098 0.000082 0.000068 0.000056 0.000046 0.000037 0.000030 0.000024 0.000019 0.000014 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000051 -0.000061 -0.000074 -0.000088 -0.000105 -0.000124 -0.000146 -0.000170 -0.000196 -0.000223 -0.000252 -0.000279 -0.000305 -0.000327 -0.000340 -0.000342 -0.000325 -0.000284 -0.000212 -0.000099 0.000065 0.000288 0.000581 0.000956 0.001425 0.001998 0.002685 0.003498 0.004443 0.005526 0.006751 0.008115 0.009615 0.011239 0.012969 0.014780 0.016631 0.018468 0.020220 0.021796 0.023088 0.023975 0.024333 0.024038 0.022985 0.021098 0.018343 0.014743 0.010390 0.005449 0.000158 -0.005185 -0.010235 -0.014632 -0.018031 -0.020136 -0.020739 -0.019744 -0.017191 -0.013255 -0.008242 -0.002560 0.003319 0.008907 0.013743 0.017444 0.019731 0.020458 0.019614 0.017317 0.013793 0.009347 0.004324 -0.000924 -0.006068 -0.010829 -0.014994 -0.018418 -0.021028 -0.022810 -0.023806 -0.024091 -0.023769 -0.022953 -0.021758 -0.020294 -0.018658 -0.016931 -0.015178 -0.013452 -0.011788 -0.010213 -0.008743 -0.007388 -0.006155 -0.005046 -0.004061 -0.003197 -0.002452 -0.001819 -0.001292 -0.000862 -0.000519 -0.000254 -0.000054 0.000090 0.000189 0.000251 0.000284 0.000297 0.000293 0.000280 0.000259 0.000234 0.000208 0.000182 0.000157 0.000134 0.000114 0.000095 0.000079 0.000066 0.000054 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000040 -0.000049 -0.000058 -0.000070 -0.000084 -0.000101 -0.000120 -0.000142 -0.000167 -0.000194 -0.000223 -0.000255 -0.000287 -0.000320 -0.000351 -0.000378 -0.000398 -0.000405 -0.000395 -0.000360 -0.000295 -0.000190 -0.000037 0.000175 0.000455 0.000816 0.001267 0.001822 0.002489 0.003280 0.004201 0.005257 0.006453 0.007787 0.009253 0.010838 0.012522 0.014270 0.016031 0.017735 0.019292 0.020594 0.021517 0.021931 0.021708 0.020734 0.018926 0.016245 0.012710 0.008411 0.003514 -0.001740 -0.007045 -0.012049 -0.016383 -0.019695 -0.021683 -0.022134 -0.020953 -0.018178 -0.013990 -0.008701 -0.002727 0.003452 0.009336 0.014456 0.018418 0.020935 0.021856 0.021167 0.018987 0.015546 0.011152 0.006162 0.000937 -0.004187 -0.008923 -0.013051 -0.016424 -0.018969 -0.020677 -0.021595 -0.021806 -0.021420 -0.020560 -0.019346 -0.017891 -0.016293 -0.014633 -0.012975 -0.011365 -0.009836 -0.008408 -0.007094 -0.005899 -0.004826 -0.003874 -0.003040 -0.002319 -0.001706 -0.001195 -0.000776 -0.000442 -0.000183 0.000012 0.000151 0.000246 0.000304 0.000334 0.000343 0.000336 0.000319 0.000295 0.000267 0.000238 0.000209 0.000181 0.000155 0.000131 0.000110 0.000092 0.000077 0.000063 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000032 -0.000038 -0.000046 -0.000055 -0.000067 -0.000080 -0.000097 -0.000116 -0.000138 -0.000163 -0.000191 -0.000222 -0.000256 -0.000294 -0.000333 -0.000373 -0.000413 -0.000449 -0.000479 -0.000498 -0.000502 -0.000484 -0.000437 -0.000355 -0.000229 -0.000048 0.000196 0.000515 0.000919 0.001419 0.002025 0.002746 0.003589 0.004559 0.005657 0.006884 0.008232 0.009685 0.011214 0.012778 0.014312 0.015734 0.016945 0.017828 0.018258 0.018111 0.017278 0.015674 0.013255 0.010037 0.006098 0.001593 -0.003252 -0.008147 -0.012760 -0.016739 -0.019748 -0.021501 -0.021795 -0.020536 -0.017763 -0.013646 -0.008481 -0.002663 0.003351 0.009085 0.014093 0.017999 0.020531 0.021544 0.021024 0.019086 0.015948 0.011905 0.007295 0.002464 -0.002270 -0.006634 -0.010421 -0.013495 -0.015790 -0.017304 -0.018085 -0.018218 -0.017812 -0.016985 -0.015854 -0.014524 -0.013087 -0.011617 -0.010169 -0.008782 -0.007482 -0.006284 -0.005196 -0.004221 -0.003357 -0.002601 -0.001949 -0.001395 -0.000933 -0.000556 -0.000256 -0.000024 0.000148 0.000269 0.000349 0.000394 0.000412 0.000411 0.000396 0.000371 0.000341 0.000307 0.000273 0.000239 0.000207 0.000178 0.000151 0.000128 0.000107 0.000089 0.000074 0.000061 0.000050 0.000040 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000052 -0.000063 -0.000076 -0.000092 -0.000111 -0.000133 -0.000158 -0.000187 -0.000220 -0.000257 -0.000298 -0.000343 -0.000392 -0.000443 -0.000495 -0.000546 -0.000593 -0.000633 -0.000661 -0.000672 -0.000661 -0.000620 -0.000541 -0.000417 -0.000238 0.000005 0.000323 0.000725 0.001219 0.001813 0.002514 0.003328 0.004255 0.005295 0.006438 0.007663 0.008938 0.010211 0.011414 0.012461 0.013251 0.013676 0.013625 0.012997 0.011713 0.009730 0.007053 0.003747 -0.000060 -0.004171 -0.008334 -0.012258 -0.015634 -0.018166 -0.019598 -0.019749 -0.018536 -0.015989 -0.012259 -0.007605 -0.002376 0.003025 0.008178 0.012690 0.016229 0.018557 0.019547 0.019190 0.017588 0.014935 0.011495 0.007567 0.003453 -0.000565 -0.004251 -0.007428 -0.009981 -0.011859 -0.013065 -0.013648 -0.013688 -0.013285 -0.012545 -0.011570 -0.010453 -0.009270 -0.008081 -0.006930 -0.005846 -0.004847 -0.003942 -0.003134 -0.002421 -0.001802 -0.001271 -0.000824 -0.000454 -0.000155 0.000079 0.000256 0.000383 0.000466 0.000514 0.000534 0.000531 0.000512 0.000481 0.000443 0.000402 0.000359 0.000317 0.000277 0.000239 0.000205 0.000174 0.000147 0.000124 0.000103 0.000085 0.000071 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000040 -0.000049 -0.000059 -0.000072 -0.000087 -0.000106 -0.000127 -0.000153 -0.000182 -0.000217 -0.000256 -0.000300 -0.000350 -0.000406 -0.000468 -0.000534 -0.000605 -0.000678 -0.000751 -0.000823 -0.000889 -0.000945 -0.000988 -0.001010 -0.001007 -0.000969 -0.000890 -0.000762 -0.000576 -0.000324 0.000002 0.000409 0.000905 0.001495 0.002182 0.002964 0.003829 0.004757 0.005711 0.006640 0.007481 0.008153 0.008570 0.008641 0.008281 0.007421 0.006018 0.004068 0.001614 -0.001248 -0.004367 -0.007545 -0.010551 -0.013137 -0.015063 -0.016122 -0.016164 -0.015119 -0.013008 -0.009950 -0.006153 -0.001895 0.002498 0.006690 0.010365 0.013257 0.015178 0.016030 0.015809 0.014602 0.012570 0.009928 0.006915 0.003776 0.000733 -0.002031 -0.004380 -0.006230 -0.007548 -0.008348 -0.008674 -0.008599 -0.008206 -0.007582 -0.006810 -0.005960 -0.005089 -0.004241 -0.003445 -0.002716 -0.002064 -0.001492 -0.000997 -0.000576 -0.000223 0.000066 0.000296 0.000474 0.000604 0.000693 0.000746 0.000768 0.000764 0.000741 0.000703 0.000655 0.000600 0.000542 0.000483 0.000427 0.000373 0.000324 0.000278 0.000238 0.000202 0.000170 0.000143 0.000119 0.000099 0.000082 0.000067 0.000055 0.000045 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000046 -0.000056 -0.000068 -0.000083 -0.000101 -0.000122 -0.000148 -0.000177 -0.000212 -0.000253 -0.000301 -0.000355 -0.000417 -0.000488 -0.000567 -0.000654 -0.000750 -0.000854 -0.000965 -0.001082 -0.001202 -0.001323 -0.001442 -0.001555 -0.001656 -0.001740 -0.001800 -0.001831 -0.001824 -0.001773 -0.001670 -0.001504 -0.001268 -0.000954 -0.000556 -0.000077 0.000477 0.001085 0.001720 0.002339 0.002889 0.003309 0.003533 0.003496 0.003141 0.002426 0.001337 -0.000108 -0.001853 -0.003802 -0.005824 -0.007759 -0.009435 -0.010681 -0.011348 -0.011327 -0.010562 -0.009063 -0.006909 -0.004244 -0.001262 0.001810 0.004738 0.007301 0.009318 0.010662 0.011270 0.011146 0.010361 0.009031 0.007312 0.005375 0.003386 0.001498 -0.000171 -0.001536 -0.002550 -0.003205 -0.003521 -0.003541 -0.003323 -0.002933 -0.002433 -0.001881 -0.001323 -0.000793 -0.000314 0.000102 0.000451 0.000734 0.000956 0.001123 0.001242 0.001320 0.001363 0.001374 0.001359 0.001323 0.001268 0.001200 0.001121 0.001035 0.000945 0.000854 0.000763 0.000676 0.000593 0.000517 0.000447 0.000384 0.000328 0.000278 0.000235 0.000198 0.000166 0.000138 0.000115 0.000095 0.000078 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000064 -0.000078 -0.000096 -0.000117 -0.000142 -0.000172 -0.000207 -0.000249 -0.000298 -0.000356 -0.000423 -0.000501 -0.000591 -0.000693 -0.000809 -0.000940 -0.001086 -0.001248 -0.001426 -0.001619 -0.001827 -0.002048 -0.002279 -0.002517 -0.002759 -0.002998 -0.003230 -0.003448 -0.003641 -0.003801 -0.003915 -0.003971 -0.003956 -0.003861 -0.003680 -0.003413 -0.003069 -0.002664 -0.002222 -0.001778 -0.001370 -0.001044 -0.000842 -0.000803 -0.000954 -0.001304 -0.001841 -0.002528 -0.003307 -0.004098 -0.004813 -0.005357 -0.005645 -0.005611 -0.005216 -0.004458 -0.003372 -0.002030 -0.000531 0.001008 0.002465 0.003729 0.004710 0.005351 0.005628 0.005558 0.005187 0.004589 0.003852 0.003067 0.002320 0.001682 0.001203 0.000909 0.000805 0.000877 0.001095 0.001419 0.001804 0.002209 0.002595 0.002933 0.003202 0.003393 0.003503 0.003539 0.003508 0.003424 0.003298 0.003142 0.002965 0.002774 0.002576 0.002375 0.002175 0.001979 0.001790 0.001608 0.001436 0.001274 0.001123 0.000983 0.000855 0.000739 0.000635 0.000543 0.000461 0.000391 0.000329 0.000276 0.000231 0.000193 0.000161 0.000133 0.000110 0.000091 0.000074 0.000061 0.000049 0.000040 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000060 -0.000074 -0.000091 -0.000111 -0.000136 -0.000165 -0.000201 -0.000243 -0.000294 -0.000354 -0.000425 -0.000508 -0.000606 -0.000721 -0.000853 -0.001006 -0.001182 -0.001383 -0.001611 -0.001868 -0.002156 -0.002474 -0.002823 -0.003203 -0.003610 -0.004043 -0.004497 -0.004964 -0.005436 -0.005901 -0.006343 -0.006746 -0.007090 -0.007355 -0.007522 -0.007572 -0.007493 -0.007275 -0.006917 -0.006423 -0.005809 -0.005096 -0.004316 -0.003504 -0.002699 -0.001938 -0.001254 -0.000671 -0.000204 0.000143 0.000376 0.000510 0.000565 0.000563 0.000525 0.000467 0.000399 0.000325 0.000242 0.000146 0.000033 -0.000096 -0.000236 -0.000372 -0.000484 -0.000547 -0.000535 -0.000421 -0.000186 0.000183 0.000686 0.001311 0.002037 0.002831 0.003658 0.004476 0.005247 0.005934 0.006510 0.006951 0.007246 0.007393 0.007397 0.007273 0.007039 0.006717 0.006331 0.005901 0.005448 0.004987 0.004531 0.004089 0.003667 0.003270 0.002900 0.002558 0.002245 0.001961 0.001705 0.001476 0.001271 0.001089 0.000929 0.000789 0.000667 0.000561 0.000471 0.000394 0.000328 0.000273 0.000226 0.000187 0.000155 0.000128 0.000105 0.000086 0.000071 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000056 -0.000069 -0.000086 -0.000105 -0.000129 -0.000158 -0.000194 -0.000236 -0.000287 -0.000348 -0.000422 -0.000509 -0.000613 -0.000736 -0.000882 -0.001053 -0.001253 -0.001486 -0.001756 -0.002067 -0.002422 -0.002824 -0.003276 -0.003779 -0.004333 -0.004937 -0.005587 -0.006277 -0.006998 -0.007735 -0.008471 -0.009183 -0.009846 -0.010430 -0.010901 -0.011226 -0.011371 -0.011303 -0.010996 -0.010430 -0.009596 -0.008495 -0.007148 -0.005588 -0.003865 -0.002043 -0.000199 0.001587 0.003228 0.004641 0.005753 0.006502 0.006847 0.006767 0.006267 0.005375 0.004147 0.002657 0.000999 -0.000724 -0.002399 -0.003920 -0.005187 -0.006117 -0.006648 -0.006746 -0.006402 -0.005637 -0.004494 -0.003041 -0.001356 0.000469 0.002344 0.004181 0.005902 0.007444 0.008758 0.009811 0.010588 0.011087 0.011321 0.011313 0.011092 0.010694 0.010157 0.009520 0.008817 0.008080 0.007334 0.006601 0.005896 0.005229 0.004607 0.004036 0.003515 0.003045 0.002625 0.002252 0.001925 0.001638 0.001388 0.001172 0.000985 0.000825 0.000689 0.000573 0.000475 0.000393 0.000325 0.000268 0.000220 0.000181 0.000149 0.000122 0.000100 0.000082 0.000066 0.000054 0.000043 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000065 -0.000080 -0.000099 -0.000123 -0.000151 -0.000185 -0.000227 -0.000278 -0.000339 -0.000413 -0.000503 -0.000611 -0.000740 -0.000895 -0.001079 -0.001298 -0.001556 -0.001859 -0.002213 -0.002623 -0.003094 -0.003630 -0.004236 -0.004913 -0.005661 -0.006477 -0.007356 -0.008286 -0.009254 -0.010238 -0.011211 -0.012142 -0.012990 -0.013713 -0.014260 -0.014580 -0.014621 -0.014335 -0.013678 -0.012623 -0.011154 -0.009281 -0.007037 -0.004483 -0.001706 0.001178 0.004035 0.006716 0.009069 0.010947 0.012221 0.012793 0.012604 0.011645 0.009957 0.007635 0.004819 0.001690 -0.001549 -0.004683 -0.007507 -0.009837 -0.011525 -0.012474 -0.012639 -0.012028 -0.010702 -0.008765 -0.006351 -0.003615 -0.000716 0.002192 0.004970 0.007505 0.009709 0.011527 0.012928 0.013908 0.014484 0.014689 0.014567 0.014169 0.013550 0.012764 0.011864 0.010896 0.009899 0.008906 0.007941 0.007024 0.006167 0.005376 0.004657 0.004009 0.003432 0.002923 0.002478 0.002092 0.001758 0.001473 0.001229 0.001022 0.000847 0.000700 0.000577 0.000474 0.000389 0.000318 0.000260 0.000213 0.000174 0.000142 0.000116 0.000094 0.000077 0.000062 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000075 -0.000093 -0.000115 -0.000143 -0.000176 -0.000217 -0.000266 -0.000327 -0.000401 -0.000491 -0.000601 -0.000734 -0.000894 -0.001087 -0.001318 -0.001594 -0.001921 -0.002307 -0.002758 -0.003282 -0.003884 -0.004570 -0.005343 -0.006205 -0.007153 -0.008181 -0.009279 -0.010430 -0.011611 -0.012790 -0.013930 -0.014984 -0.015898 -0.016611 -0.017056 -0.017164 -0.016871 -0.016115 -0.014851 -0.013053 -0.010721 -0.007890 -0.004629 -0.001047 0.002708 0.006460 0.010005 0.013131 0.015632 0.017321 0.018053 0.017739 0.016355 0.013955 0.010668 0.006692 0.002277 -0.002286 -0.006695 -0.010661 -0.013927 -0.016293 -0.017629 -0.017881 -0.017073 -0.015300 -0.012712 -0.009504 -0.005891 -0.002092 0.001685 0.005261 0.008489 0.011265 0.013523 0.015237 0.016411 0.017076 0.017280 0.017087 0.016563 0.015780 0.014805 0.013702 0.012526 0.011324 0.010133 0.008984 0.007898 0.006888 0.005962 0.005125 0.004377 0.003716 0.003138 0.002636 0.002205 0.001838 0.001526 0.001262 0.001041 0.000856 0.000701 0.000573 0.000467 0.000381 0.000310 0.000252 0.000204 0.000166 0.000135 0.000109 0.000089 0.000072 0.000058 0.000047 0.000037 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000070 -0.000087 -0.000108 -0.000134 -0.000166 -0.000205 -0.000253 -0.000312 -0.000385 -0.000474 -0.000583 -0.000717 -0.000880 -0.001077 -0.001315 -0.001602 -0.001944 -0.002351 -0.002830 -0.003390 -0.004038 -0.004781 -0.005624 -0.006568 -0.007612 -0.008750 -0.009970 -0.011255 -0.012578 -0.013907 -0.015196 -0.016395 -0.017441 -0.018263 -0.018785 -0.018924 -0.018603 -0.017747 -0.016301 -0.014228 -0.011525 -0.008226 -0.004409 -0.000199 0.004231 0.008669 0.012873 0.016584 0.019548 0.021536 0.022365 0.021921 0.020174 0.017184 0.013108 0.008187 0.002732 -0.002901 -0.008342 -0.013234 -0.017265 -0.020193 -0.021861 -0.022210 -0.021274 -0.019173 -0.016098 -0.012286 -0.008000 -0.003507 0.000947 0.005147 0.008924 0.012157 0.014776 0.016753 0.018099 0.018855 0.019083 0.018857 0.018257 0.017367 0.016263 0.015017 0.013692 0.012341 0.011007 0.009723 0.008511 0.007388 0.006363 0.005440 0.004619 0.003897 0.003269 0.002729 0.002267 0.001877 0.001547 0.001272 0.001042 0.000851 0.000693 0.000562 0.000456 0.000369 0.000298 0.000241 0.000195 0.000157 0.000127 0.000103 0.000083 0.000067 0.000054 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000052 -0.000065 -0.000081 -0.000101 -0.000125 -0.000155 -0.000193 -0.000239 -0.000296 -0.000366 -0.000453 -0.000560 -0.000692 -0.000854 -0.001052 -0.001292 -0.001583 -0.001932 -0.002349 -0.002843 -0.003424 -0.004099 -0.004876 -0.005761 -0.006756 -0.007861 -0.009069 -0.010367 -0.011737 -0.013150 -0.014571 -0.015953 -0.017239 -0.018360 -0.019242 -0.019797 -0.019937 -0.019575 -0.018631 -0.017038 -0.014757 -0.011782 -0.008147 -0.003938 0.000709 0.005604 0.010511 0.015159 0.019259 0.022524 0.024695 0.025563 0.024999 0.022965 0.019531 0.014871 0.009258 0.003043 -0.003371 -0.009565 -0.015136 -0.019733 -0.023082 -0.025011 -0.025455 -0.024454 -0.022148 -0.018752 -0.014535 -0.009792 -0.004821 0.000102 0.004740 0.008907 0.012471 0.015356 0.017535 0.019023 0.019865 0.020132 0.019906 0.019275 0.018329 0.017152 0.015821 0.014405 0.012962 0.011536 0.010163 0.008871 0.007675 0.006585 0.005607 0.004740 0.003980 0.003323 0.002759 0.002281 0.001878 0.001540 0.001259 0.001026 0.000833 0.000675 0.000545 0.000440 0.000354 0.000285 0.000229 0.000184 0.000148 0.000119 0.000096 0.000077 0.000062 0.000049 0.000039 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000075 -0.000093 -0.000116 -0.000145 -0.000180 -0.000223 -0.000277 -0.000345 -0.000428 -0.000532 -0.000660 -0.000819 -0.001013 -0.001251 -0.001540 -0.001889 -0.002307 -0.002804 -0.003389 -0.004073 -0.004864 -0.005766 -0.006784 -0.007916 -0.009155 -0.010489 -0.011898 -0.013353 -0.014815 -0.016237 -0.017557 -0.018705 -0.019601 -0.020156 -0.020276 -0.019869 -0.018852 -0.017156 -0.014739 -0.011595 -0.007761 -0.003325 0.001568 0.006720 0.011881 0.016764 0.021064 0.024475 0.026721 0.027581 0.026916 0.024686 0.020963 0.015935 0.009891 0.003208 -0.003686 -0.010344 -0.016335 -0.021286 -0.024907 -0.027015 -0.027540 -0.026530 -0.024132 -0.020575 -0.016146 -0.011157 -0.005924 -0.000738 0.004151 0.008547 0.012311 0.015364 0.017678 0.019269 0.020185 0.020499 0.020297 0.019671 0.018714 0.017514 0.016151 0.014696 0.013210 0.011741 0.010326 0.008994 0.007762 0.006641 0.005637 0.004749 0.003974 0.003305 0.002733 0.002250 0.001844 0.001506 0.001226 0.000995 0.000804 0.000649 0.000522 0.000419 0.000336 0.000269 0.000215 0.000172 0.000138 0.000111 0.000088 0.000071 0.000057 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000069 -0.000086 -0.000107 -0.000134 -0.000166 -0.000207 -0.000258 -0.000321 -0.000401 -0.000500 -0.000623 -0.000776 -0.000964 -0.001195 -0.001477 -0.001818 -0.002228 -0.002717 -0.003296 -0.003973 -0.004757 -0.005654 -0.006668 -0.007796 -0.009034 -0.010367 -0.011774 -0.013227 -0.014685 -0.016100 -0.017411 -0.018545 -0.019421 -0.019948 -0.020034 -0.019585 -0.018518 -0.016766 -0.014287 -0.011076 -0.007173 -0.002667 0.002295 0.007510 0.012727 0.017655 0.021982 0.025401 0.027630 0.028446 0.027706 0.025371 0.021515 0.016329 0.010110 0.003239 -0.003846 -0.010688 -0.016850 -0.021950 -0.025694 -0.027895 -0.028484 -0.027508 -0.025117 -0.021544 -0.017078 -0.012037 -0.006741 -0.001484 0.003480 0.007951 0.011790 0.014915 0.017295 0.018947 0.019918 0.020279 0.020117 0.019523 0.018591 0.017408 0.016057 0.014609 0.013126 0.011656 0.010240 0.008905 0.007671 0.006550 0.005546 0.004660 0.003889 0.003224 0.002658 0.002181 0.001782 0.001450 0.001176 0.000951 0.000766 0.000616 0.000494 0.000395 0.000315 0.000252 0.000201 0.000160 0.000128 0.000102 0.000081 0.000065 0.000052 0.000041 0.000032 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000032 -0.000041 -0.000051 -0.000063 -0.000079 -0.000099 -0.000123 -0.000153 -0.000191 -0.000238 -0.000297 -0.000372 -0.000465 -0.000582 -0.000727 -0.000907 -0.001128 -0.001398 -0.001725 -0.002121 -0.002593 -0.003152 -0.003808 -0.004570 -0.005442 -0.006429 -0.007529 -0.008736 -0.010035 -0.011406 -0.012820 -0.014237 -0.015609 -0.016874 -0.017961 -0.018791 -0.019273 -0.019318 -0.018836 -0.017746 -0.015984 -0.013513 -0.010329 -0.006473 -0.002036 0.002837 0.007948 0.013049 0.017857 0.022066 0.025376 0.027513 0.028259 0.027474 0.025122 0.021276 0.016124 0.009958 0.003153 -0.003861 -0.010636 -0.016742 -0.021805 -0.025535 -0.027749 -0.028379 -0.027470 -0.025167 -0.021699 -0.017347 -0.012422 -0.007235 -0.002076 0.002807 0.007217 0.011016 0.014122 0.016504 0.018173 0.019176 0.019579 0.019464 0.018921 0.018040 0.016908 0.015604 0.014200 0.012757 0.011324 0.009941 0.008636 0.007429 0.006333 0.005353 0.004488 0.003737 0.003091 0.002542 0.002080 0.001694 0.001375 0.001112 0.000896 0.000720 0.000577 0.000461 0.000368 0.000293 0.000233 0.000186 0.000148 0.000118 0.000094 0.000075 0.000059 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000058 -0.000072 -0.000090 -0.000112 -0.000140 -0.000175 -0.000218 -0.000273 -0.000342 -0.000429 -0.000538 -0.000674 -0.000843 -0.001051 -0.001306 -0.001616 -0.001990 -0.002438 -0.002969 -0.003593 -0.004319 -0.005151 -0.006092 -0.007142 -0.008293 -0.009533 -0.010840 -0.012187 -0.013534 -0.014833 -0.016026 -0.017043 -0.017808 -0.018236 -0.018240 -0.017736 -0.016650 -0.014922 -0.012520 -0.009444 -0.005735 -0.001484 0.003172 0.008040 0.012887 0.017443 0.021419 0.024531 0.026519 0.027179 0.026381 0.024089 0.020376 0.015421 0.009502 0.002975 -0.003749 -0.010246 -0.016106 -0.020973 -0.024573 -0.026729 -0.027376 -0.026555 -0.024403 -0.021135 -0.017016 -0.012341 -0.007405 -0.002482 0.002191 0.006425 0.010086 0.013095 0.015419 0.017065 0.018074 0.018508 0.018442 0.017961 0.017149 0.016091 0.014861 0.013530 0.012157 0.010790 0.009468 0.008219 0.007064 0.006014 0.005076 0.004250 0.003532 0.002916 0.002393 0.001954 0.001588 0.001286 0.001037 0.000834 0.000669 0.000534 0.000426 0.000339 0.000270 0.000214 0.000170 0.000135 0.000108 0.000086 0.000068 0.000054 0.000043 0.000034 0.000026 0.000021 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000053 -0.000066 -0.000082 -0.000102 -0.000127 -0.000159 -0.000198 -0.000249 -0.000312 -0.000392 -0.000493 -0.000619 -0.000775 -0.000968 -0.001205 -0.001494 -0.001842 -0.002260 -0.002757 -0.003340 -0.004019 -0.004798 -0.005680 -0.006663 -0.007742 -0.008902 -0.010125 -0.011382 -0.012637 -0.013843 -0.014946 -0.015879 -0.016569 -0.016938 -0.016905 -0.016394 -0.015336 -0.013680 -0.011399 -0.008496 -0.005014 -0.001037 0.003301 0.007824 0.012313 0.016520 0.020179 0.023028 0.024830 0.025398 0.024614 0.022447 0.018964 0.014334 0.008812 0.002730 -0.003535 -0.009590 -0.015056 -0.019604 -0.022979 -0.025018 -0.025659 -0.024938 -0.022980 -0.019980 -0.016183 -0.011858 -0.007278 -0.002696 0.001666 0.005634 0.009081 0.011928 0.014144 0.015730 0.016722 0.017173 0.017152 0.016736 0.016005 0.015034 0.013898 0.012662 0.011380 0.010101 0.008862 0.007690 0.006604 0.005618 0.004737 0.003961 0.003287 0.002710 0.002220 0.001810 0.001469 0.001187 0.000956 0.000767 0.000614 0.000490 0.000390 0.000310 0.000246 0.000195 0.000155 0.000123 0.000098 0.000078 0.000061 0.000049 0.000038 0.000030 0.000024 0.000019 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000048 -0.000060 -0.000074 -0.000092 -0.000115 -0.000143 -0.000179 -0.000225 -0.000282 -0.000355 -0.000447 -0.000562 -0.000706 -0.000883 -0.001100 -0.001364 -0.001685 -0.002069 -0.002525 -0.003062 -0.003687 -0.004404 -0.005216 -0.006122 -0.007115 -0.008182 -0.009306 -0.010459 -0.011608 -0.012709 -0.013710 -0.014550 -0.015161 -0.015472 -0.015410 -0.014906 -0.013900 -0.012347 -0.010226 -0.007545 -0.004344 -0.000706 0.003248 0.007355 0.011418 0.015213 0.018501 0.021048 0.022644 0.023120 0.022373 0.020379 0.017198 0.012982 0.007964 0.002441 -0.003246 -0.008744 -0.013711 -0.017852 -0.020936 -0.022815 -0.023430 -0.022813 -0.021073 -0.018385 -0.014965 -0.011056 -0.006902 -0.002734 0.001249 0.004887 0.008061 0.010699 0.012767 0.014263 0.015214 0.015668 0.015686 0.015335 0.014687 0.013815 0.012783 0.011654 0.010479 0.009304 0.008162 0.007081 0.006079 0.005168 0.004354 0.003637 0.003015 0.002483 0.002032 0.001655 0.001341 0.001082 0.000870 0.000697 0.000557 0.000444 0.000353 0.000280 0.000222 0.000176 0.000140 0.000111 0.000088 0.000070 0.000055 0.000044 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000054 -0.000067 -0.000083 -0.000103 -0.000128 -0.000161 -0.000201 -0.000253 -0.000319 -0.000402 -0.000506 -0.000636 -0.000796 -0.000992 -0.001232 -0.001522 -0.001870 -0.002283 -0.002770 -0.003336 -0.003987 -0.004723 -0.005544 -0.006443 -0.007410 -0.008426 -0.009468 -0.010503 -0.011492 -0.012386 -0.013131 -0.013664 -0.013921 -0.013838 -0.013354 -0.012417 -0.010991 -0.009059 -0.006631 -0.003748 -0.000486 0.003045 0.006698 0.010299 0.013650 0.016542 0.018770 0.020152 0.020542 0.019851 0.018060 0.015225 0.011479 0.007027 0.002131 -0.002909 -0.007782 -0.012190 -0.015871 -0.018621 -0.020310 -0.020885 -0.020369 -0.018857 -0.016499 -0.013484 -0.010026 -0.006338 -0.002624 0.000939 0.004207 0.007073 0.009469 0.011359 0.012741 0.013635 0.014079 0.014125 0.013835 0.013271 0.012498 0.011577 0.010562 0.009503 0.008440 0.007405 0.006424 0.005514 0.004686 0.003945 0.003294 0.002729 0.002245 0.001836 0.001494 0.001209 0.000975 0.000783 0.000627 0.000501 0.000399 0.000317 0.000251 0.000199 0.000158 0.000125 0.000099 0.000079 0.000062 0.000049 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000060 -0.000074 -0.000092 -0.000114 -0.000143 -0.000179 -0.000226 -0.000284 -0.000358 -0.000451 -0.000567 -0.000710 -0.000886 -0.001100 -0.001359 -0.001670 -0.002039 -0.002475 -0.002981 -0.003562 -0.004220 -0.004953 -0.005756 -0.006618 -0.007524 -0.008451 -0.009371 -0.010246 -0.011033 -0.011684 -0.012142 -0.012352 -0.012257 -0.011804 -0.010950 -0.009665 -0.007938 -0.005781 -0.003232 -0.000361 0.002732 0.005920 0.009051 0.011952 0.014445 0.016356 0.017528 0.017841 0.017219 0.015648 0.013177 0.009922 0.006061 0.001819 -0.002548 -0.006771 -0.010595 -0.013795 -0.016194 -0.017678 -0.018200 -0.017778 -0.016490 -0.014464 -0.011860 -0.008860 -0.005649 -0.002402 0.000725 0.003606 0.006146 0.008280 0.009977 0.011229 0.012050 0.012472 0.012539 0.012302 0.011819 0.011144 0.010333 0.009435 0.008494 0.007546 0.006623 0.005746 0.004931 0.004190 0.003527 0.002944 0.002438 0.002005 0.001639 0.001332 0.001078 0.000869 0.000698 0.000558 0.000446 0.000355 0.000282 0.000224 0.000177 0.000141 0.000111 0.000088 0.000070 0.000055 0.000044 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000053 -0.000066 -0.000081 -0.000101 -0.000127 -0.000159 -0.000200 -0.000251 -0.000317 -0.000399 -0.000501 -0.000628 -0.000783 -0.000972 -0.001200 -0.001474 -0.001800 -0.002184 -0.002631 -0.003143 -0.003723 -0.004369 -0.005075 -0.005834 -0.006630 -0.007444 -0.008250 -0.009014 -0.009699 -0.010260 -0.010649 -0.010818 -0.010719 -0.010305 -0.009543 -0.008407 -0.006891 -0.005008 -0.002794 -0.000312 0.002351 0.005085 0.007757 0.010223 0.012333 0.013942 0.014919 0.015165 0.014618 0.013270 0.011162 0.008395 0.005117 0.001519 -0.002184 -0.005767 -0.009015 -0.011737 -0.013786 -0.015062 -0.015525 -0.015187 -0.014111 -0.012401 -0.010193 -0.007638 -0.004893 -0.002106 0.000590 0.003085 0.005296 0.007165 0.008660 0.009773 0.010512 0.010903 0.010982 0.010792 0.010382 0.009801 0.009097 0.008312 0.007488 0.006656 0.005843 0.005070 0.004352 0.003698 0.003113 0.002598 0.002151 0.001769 0.001446 0.001175 0.000951 0.000766 0.000615 0.000492 0.000393 0.000313 0.000249 0.000197 0.000157 0.000124 0.000098 0.000078 0.000062 0.000049 0.000038 0.000030 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000072 -0.000089 -0.000111 -0.000140 -0.000175 -0.000221 -0.000278 -0.000350 -0.000439 -0.000549 -0.000685 -0.000850 -0.001049 -0.001288 -0.001572 -0.001906 -0.002294 -0.002740 -0.003245 -0.003807 -0.004421 -0.005080 -0.005771 -0.006476 -0.007173 -0.007831 -0.008419 -0.008897 -0.009224 -0.009360 -0.009262 -0.008894 -0.008226 -0.007241 -0.005933 -0.004317 -0.002426 -0.000315 0.001940 0.004244 0.006488 0.008549 0.010305 0.011635 0.012436 0.012626 0.012158 0.011024 0.009264 0.006959 0.004233 0.001242 -0.001835 -0.004813 -0.007515 -0.009785 -0.011499 -0.012575 -0.012975 -0.012709 -0.011825 -0.010409 -0.008569 -0.006431 -0.004123 -0.001771 0.000514 0.002639 0.004531 0.006140 0.007436 0.008407 0.009060 0.009414 0.009497 0.009346 0.009002 0.008508 0.007903 0.007228 0.006514 0.005793 0.005088 0.004416 0.003791 0.003222 0.002713 0.002265 0.001876 0.001543 0.001261 0.001025 0.000830 0.000669 0.000537 0.000430 0.000344 0.000274 0.000218 0.000173 0.000137 0.000109 0.000086 0.000068 0.000054 0.000043 0.000033 0.000026 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000041 -0.000051 -0.000063 -0.000078 -0.000098 -0.000122 -0.000153 -0.000192 -0.000242 -0.000304 -0.000381 -0.000477 -0.000594 -0.000736 -0.000908 -0.001113 -0.001357 -0.001645 -0.001979 -0.002362 -0.002796 -0.003278 -0.003806 -0.004371 -0.004963 -0.005567 -0.006161 -0.006722 -0.007220 -0.007623 -0.007895 -0.008003 -0.007912 -0.007591 -0.007018 -0.006178 -0.005069 -0.003705 -0.002116 -0.000349 0.001530 0.003442 0.005296 0.006992 0.008429 0.009513 0.010159 0.010304 0.009913 0.008980 0.007538 0.005655 0.003432 0.000996 -0.001511 -0.003939 -0.006144 -0.008000 -0.009406 -0.010294 -0.010633 -0.010427 -0.009713 -0.008558 -0.007050 -0.005289 -0.003381 -0.001428 0.000478 0.002259 0.003853 0.005216 0.006320 0.007154 0.007719 0.008032 0.008113 0.007995 0.007709 0.007293 0.006781 0.006205 0.005596 0.004979 0.004374 0.003798 0.003262 0.002774 0.002336 0.001951 0.001617 0.001331 0.001088 0.000885 0.000717 0.000578 0.000464 0.000372 0.000298 0.000238 0.000189 0.000151 0.000120 0.000095 0.000075 0.000059 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000045 -0.000055 -0.000069 -0.000085 -0.000106 -0.000133 -0.000167 -0.000209 -0.000263 -0.000329 -0.000411 -0.000510 -0.000631 -0.000778 -0.000952 -0.001160 -0.001405 -0.001688 -0.002014 -0.002382 -0.002792 -0.003240 -0.003719 -0.004220 -0.004730 -0.005232 -0.005703 -0.006120 -0.006455 -0.006680 -0.006766 -0.006684 -0.006411 -0.005928 -0.005225 -0.004300 -0.003167 -0.001852 -0.000396 0.001146 0.002710 0.004218 0.005593 0.006753 0.007622 0.008137 0.008248 0.007928 0.007175 0.006017 0.004509 0.002731 0.000783 -0.001220 -0.003162 -0.004927 -0.006417 -0.007548 -0.008268 -0.008548 -0.008390 -0.007822 -0.006895 -0.005678 -0.004251 -0.002697 -0.001099 0.000467 0.001937 0.003259 0.004395 0.005320 0.006024 0.006506 0.006775 0.006852 0.006758 0.006524 0.006177 0.005747 0.005262 0.004748 0.004227 0.003715 0.003227 0.002773 0.002359 0.001989 0.001662 0.001379 0.001135 0.000929 0.000756 0.000613 0.000495 0.000398 0.000319 0.000256 0.000204 0.000163 0.000130 0.000103 0.000082 0.000065 0.000051 0.000041 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000060 -0.000074 -0.000092 -0.000115 -0.000144 -0.000180 -0.000225 -0.000281 -0.000351 -0.000435 -0.000537 -0.000660 -0.000807 -0.000982 -0.001187 -0.001426 -0.001699 -0.002009 -0.002352 -0.002728 -0.003129 -0.003549 -0.003975 -0.004392 -0.004784 -0.005129 -0.005405 -0.005589 -0.005656 -0.005586 -0.005359 -0.004959 -0.004380 -0.003621 -0.002695 -0.001624 -0.000442 0.000806 0.002065 0.003276 0.004374 0.005297 0.005986 0.006392 0.006477 0.006222 0.005627 0.004715 0.003530 0.002134 0.000605 -0.000967 -0.002491 -0.003879 -0.005052 -0.005946 -0.006518 -0.006744 -0.006624 -0.006179 -0.005445 -0.004477 -0.003336 -0.002089 -0.000801 0.000467 0.001662 0.002742 0.003675 0.004439 0.005023 0.005426 0.005654 0.005722 0.005649 0.005457 0.005170 0.004814 0.004410 0.003982 0.003546 0.003118 0.002710 0.002330 0.001984 0.001674 0.001401 0.001163 0.000959 0.000786 0.000640 0.000519 0.000419 0.000338 0.000271 0.000217 0.000174 0.000139 0.000111 0.000088 0.000070 0.000056 0.000044 0.000035 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000052 -0.000064 -0.000079 -0.000099 -0.000123 -0.000154 -0.000192 -0.000239 -0.000297 -0.000367 -0.000453 -0.000555 -0.000678 -0.000823 -0.000994 -0.001192 -0.001419 -0.001676 -0.001961 -0.002272 -0.002605 -0.002952 -0.003303 -0.003647 -0.003968 -0.004250 -0.004475 -0.004624 -0.004678 -0.004620 -0.004434 -0.004109 -0.003640 -0.003028 -0.002282 -0.001422 -0.000477 0.000518 0.001519 0.002478 0.003344 0.004069 0.004609 0.004925 0.004991 0.004794 0.004334 0.003629 0.002715 0.001638 0.000461 -0.000751 -0.001926 -0.002998 -0.003905 -0.004599 -0.005045 -0.005223 -0.005133 -0.004787 -0.004214 -0.003454 -0.002554 -0.001567 -0.000543 0.000469 0.001427 0.002296 0.003051 0.003671 0.004148 0.004479 0.004669 0.004728 0.004670 0.004514 0.004280 0.003987 0.003654 0.003301 0.002941 0.002587 0.002250 0.001936 0.001650 0.001394 0.001168 0.000971 0.000801 0.000658 0.000536 0.000435 0.000352 0.000284 0.000228 0.000183 0.000147 0.000118 0.000094 0.000075 0.000060 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000068 -0.000084 -0.000105 -0.000130 -0.000162 -0.000202 -0.000250 -0.000308 -0.000379 -0.000463 -0.000564 -0.000684 -0.000824 -0.000987 -0.001174 -0.001385 -0.001619 -0.001873 -0.002145 -0.002429 -0.002715 -0.002995 -0.003256 -0.003484 -0.003665 -0.003785 -0.003828 -0.003782 -0.003633 -0.003374 -0.003000 -0.002513 -0.001922 -0.001242 -0.000495 0.000287 0.001072 0.001821 0.002496 0.003059 0.003477 0.003722 0.003775 0.003627 0.003278 0.002745 0.002052 0.001238 0.000346 -0.000571 -0.001461 -0.002274 -0.002963 -0.003492 -0.003833 -0.003971 -0.003902 -0.003636 -0.003194 -0.002605 -0.001905 -0.001133 -0.000331 0.000466 0.001224 0.001914 0.002515 0.003012 0.003395 0.003663 0.003817 0.003865 0.003820 0.003694 0.003504 0.003265 0.002995 0.002706 0.002412 0.002124 0.001848 0.001592 0.001358 0.001148 0.000963 0.000802 0.000663 0.000545 0.000445 0.000362 0.000293 0.000236 0.000190 0.000153 0.000122 0.000098 0.000079 0.000063 0.000050 0.000040 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000047 -0.000058 -0.000072 -0.000089 -0.000110 -0.000136 -0.000169 -0.000208 -0.000256 -0.000314 -0.000383 -0.000465 -0.000563 -0.000677 -0.000810 -0.000962 -0.001133 -0.001322 -0.001529 -0.001749 -0.001977 -0.002208 -0.002433 -0.002642 -0.002825 -0.002970 -0.003066 -0.003101 -0.003065 -0.002948 -0.002745 -0.002452 -0.002071 -0.001608 -0.001078 -0.000497 0.000110 0.000718 0.001296 0.001816 0.002249 0.002570 0.002760 0.002804 0.002695 0.002438 0.002041 0.001527 0.000921 0.000258 -0.000424 -0.001086 -0.001692 -0.002207 -0.002603 -0.002858 -0.002962 -0.002909 -0.002707 -0.002369 -0.001918 -0.001379 -0.000784 -0.000163 0.000456 0.001047 0.001587 0.002059 0.002451 0.002754 0.002966 0.003089 0.003128 0.003092 0.002991 0.002838 0.002646 0.002428 0.002195 0.001958 0.001725 0.001502 0.001295 0.001106 0.000936 0.000786 0.000656 0.000543 0.000447 0.000365 0.000297 0.000241 0.000194 0.000156 0.000126 0.000101 0.000081 0.000065 0.000052 0.000042 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000061 -0.000075 -0.000092 -0.000114 -0.000140 -0.000173 -0.000211 -0.000258 -0.000314 -0.000381 -0.000459 -0.000552 -0.000658 -0.000780 -0.000918 -0.001070 -0.001235 -0.001411 -0.001593 -0.001777 -0.001956 -0.002122 -0.002267 -0.002382 -0.002458 -0.002487 -0.002460 -0.002371 -0.002214 -0.001988 -0.001694 -0.001337 -0.000929 -0.000483 -0.000017 0.000447 0.000889 0.001285 0.001615 0.001861 0.002007 0.002044 0.001968 0.001782 0.001494 0.001118 0.000676 0.000193 -0.000306 -0.000791 -0.001234 -0.001612 -0.001903 -0.002091 -0.002166 -0.002126 -0.001973 -0.001718 -0.001375 -0.000966 -0.000512 -0.000037 0.000438 0.000893 0.001309 0.001675 0.001979 0.002215 0.002381 0.002476 0.002506 0.002477 0.002397 0.002275 0.002122 0.001948 0.001762 0.001573 0.001386 0.001208 0.001043 0.000891 0.000756 0.000636 0.000531 0.000440 0.000363 0.000297 0.000242 0.000196 0.000158 0.000128 0.000103 0.000083 0.000067 0.000054 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000051 -0.000062 -0.000077 -0.000094 -0.000116 -0.000142 -0.000173 -0.000211 -0.000256 -0.000309 -0.000372 -0.000445 -0.000530 -0.000627 -0.000736 -0.000857 -0.000987 -0.001126 -0.001270 -0.001415 -0.001556 -0.001686 -0.001800 -0.001891 -0.001952 -0.001975 -0.001957 -0.001889 -0.001771 -0.001599 -0.001375 -0.001105 -0.000795 -0.000456 -0.000103 0.000248 0.000582 0.000882 0.001131 0.001318 0.001431 0.001463 0.001413 0.001281 0.001076 0.000808 0.000491 0.000144 -0.000213 -0.000562 -0.000881 -0.001153 -0.001363 -0.001499 -0.001552 -0.001521 -0.001406 -0.001214 -0.000957 -0.000649 -0.000307 0.000053 0.000412 0.000757 0.001075 0.001354 0.001586 0.001767 0.001893 0.001966 0.001989 0.001965 0.001902 0.001806 0.001685 0.001548 0.001401 0.001251 0.001103 0.000963 0.000831 0.000711 0.000604 0.000508 0.000425 0.000353 0.000291 0.000239 0.000195 0.000158 0.000128 0.000103 0.000083 0.000067 0.000054 0.000044 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000029 -0.000035 -0.000042 -0.000052 -0.000063 -0.000078 -0.000095 -0.000116 -0.000141 -0.000171 -0.000206 -0.000248 -0.000298 -0.000356 -0.000423 -0.000499 -0.000585 -0.000679 -0.000782 -0.000890 -0.001002 -0.001115 -0.001224 -0.001326 -0.001415 -0.001486 -0.001534 -0.001555 -0.001542 -0.001493 -0.001405 -0.001277 -0.001109 -0.000906 -0.000674 -0.000420 -0.000156 0.000108 0.000358 0.000583 0.000770 0.000912 0.000999 0.001028 0.000996 0.000907 0.000764 0.000576 0.000353 0.000109 -0.000143 -0.000389 -0.000614 -0.000807 -0.000956 -0.001051 -0.001088 -0.001063 -0.000977 -0.000834 -0.000643 -0.000413 -0.000158 0.000111 0.000380 0.000639 0.000877 0.001087 0.001262 0.001398 0.001493 0.001548 0.001563 0.001544 0.001494 0.001419 0.001325 0.001218 0.001103 0.000986 0.000870 0.000759 0.000656 0.000562 0.000477 0.000403 0.000337 0.000280 0.000232 0.000190 0.000155 0.000126 0.000102 0.000083 0.000067 0.000054 0.000044 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000052 -0.000063 -0.000077 -0.000093 -0.000113 -0.000137 -0.000165 -0.000198 -0.000237 -0.000282 -0.000335 -0.000394 -0.000460 -0.000533 -0.000612 -0.000696 -0.000783 -0.000870 -0.000954 -0.001032 -0.001101 -0.001157 -0.001195 -0.001213 -0.001205 -0.001171 -0.001107 -0.001012 -0.000888 -0.000738 -0.000566 -0.000378 -0.000182 0.000013 0.000199 0.000366 0.000507 0.000614 0.000682 0.000708 0.000690 0.000631 0.000534 0.000405 0.000252 0.000083 -0.000091 -0.000261 -0.000417 -0.000551 -0.000654 -0.000720 -0.000744 -0.000724 -0.000659 -0.000554 -0.000412 -0.000243 -0.000054 0.000144 0.000344 0.000535 0.000712 0.000868 0.000997 0.001098 0.001168 0.001208 0.001218 0.001203 0.001164 0.001105 0.001033 0.000950 0.000861 0.000770 0.000680 0.000594 0.000513 0.000440 0.000374 0.000316 0.000265 0.000220 0.000182 0.000150 0.000123 0.000100 0.000081 0.000066 0.000053 0.000043 0.000035 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000042 -0.000051 -0.000062 -0.000075 -0.000090 -0.000109 -0.000131 -0.000157 -0.000187 -0.000222 -0.000262 -0.000308 -0.000359 -0.000415 -0.000475 -0.000539 -0.000605 -0.000671 -0.000736 -0.000796 -0.000849 -0.000892 -0.000923 -0.000938 -0.000934 -0.000911 -0.000865 -0.000797 -0.000707 -0.000597 -0.000471 -0.000334 -0.000190 -0.000047 0.000091 0.000214 0.000319 0.000400 0.000453 0.000476 0.000468 0.000431 0.000367 0.000281 0.000177 0.000064 -0.000054 -0.000169 -0.000275 -0.000366 -0.000436 -0.000480 -0.000495 -0.000478 -0.000430 -0.000352 -0.000249 -0.000124 0.000014 0.000159 0.000305 0.000445 0.000575 0.000689 0.000783 0.000857 0.000907 0.000935 0.000942 0.000929 0.000898 0.000854 0.000798 0.000734 0.000666 0.000596 0.000527 0.000460 0.000398 0.000341 0.000290 0.000245 0.000206 0.000172 0.000142 0.000118 0.000096 0.000079 0.000064 0.000052 0.000042 0.000034 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000059 -0.000071 -0.000086 -0.000103 -0.000123 -0.000146 -0.000173 -0.000204 -0.000238 -0.000277 -0.000319 -0.000365 -0.000413 -0.000463 -0.000513 -0.000562 -0.000608 -0.000648 -0.000682 -0.000706 -0.000719 -0.000719 -0.000703 -0.000671 -0.000623 -0.000559 -0.000480 -0.000389 -0.000289 -0.000185 -0.000080 0.000020 0.000111 0.000189 0.000250 0.000292 0.000312 0.000310 0.000288 0.000248 0.000191 0.000123 0.000048 -0.000030 -0.000106 -0.000176 -0.000236 -0.000282 -0.000310 -0.000318 -0.000304 -0.000268 -0.000211 -0.000135 -0.000045 0.000055 0.000160 0.000266 0.000368 0.000462 0.000544 0.000612 0.000664 0.000700 0.000720 0.000723 0.000712 0.000689 0.000654 0.000612 0.000563 0.000511 0.000458 0.000405 0.000354 0.000306 0.000263 0.000224 0.000189 0.000159 0.000133 0.000110 0.000091 0.000075 0.000062 0.000051 0.000041 0.000034 0.000027 0.000022 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000032 -0.000039 -0.000046 -0.000056 -0.000067 -0.000080 -0.000095 -0.000113 -0.000133 -0.000157 -0.000183 -0.000212 -0.000244 -0.000278 -0.000314 -0.000351 -0.000389 -0.000426 -0.000460 -0.000491 -0.000517 -0.000536 -0.000547 -0.000548 -0.000539 -0.000517 -0.000484 -0.000439 -0.000383 -0.000318 -0.000247 -0.000172 -0.000096 -0.000023 0.000043 0.000101 0.000147 0.000179 0.000197 0.000199 0.000188 0.000163 0.000127 0.000084 0.000036 -0.000015 -0.000063 -0.000108 -0.000147 -0.000175 -0.000193 -0.000196 -0.000184 -0.000157 -0.000115 -0.000060 0.000005 0.000077 0.000153 0.000229 0.000302 0.000369 0.000427 0.000476 0.000513 0.000538 0.000550 0.000552 0.000543 0.000524 0.000498 0.000466 0.000429 0.000390 0.000349 0.000309 0.000270 0.000234 0.000200 0.000171 0.000144 0.000122 0.000102 0.000085 0.000071 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000052 -0.000062 -0.000073 -0.000087 -0.000102 -0.000120 -0.000139 -0.000161 -0.000185 -0.000210 -0.000237 -0.000265 -0.000293 -0.000320 -0.000346 -0.000369 -0.000389 -0.000404 -0.000413 -0.000416 -0.000410 -0.000396 -0.000373 -0.000342 -0.000303 -0.000257 -0.000207 -0.000154 -0.000100 -0.000047 0.000001 0.000043 0.000078 0.000103 0.000118 0.000123 0.000117 0.000103 0.000082 0.000055 0.000025 -0.000006 -0.000037 -0.000064 -0.000087 -0.000104 -0.000114 -0.000114 -0.000104 -0.000083 -0.000052 -0.000012 0.000035 0.000086 0.000140 0.000194 0.000245 0.000293 0.000334 0.000368 0.000394 0.000411 0.000419 0.000419 0.000411 0.000397 0.000377 0.000352 0.000325 0.000295 0.000264 0.000234 0.000204 0.000177 0.000152 0.000129 0.000110 0.000092 0.000077 0.000065 0.000054 0.000045 0.000038 0.000031 0.000026 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000019 -0.000023 -0.000027 -0.000033 -0.000039 -0.000047 -0.000056 -0.000066 -0.000078 -0.000091 -0.000105 -0.000122 -0.000139 -0.000158 -0.000178 -0.000198 -0.000219 -0.000239 -0.000258 -0.000276 -0.000291 -0.000303 -0.000310 -0.000313 -0.000310 -0.000301 -0.000286 -0.000265 -0.000238 -0.000206 -0.000171 -0.000133 -0.000095 -0.000058 -0.000023 0.000007 0.000033 0.000052 0.000065 0.000070 0.000069 0.000062 0.000050 0.000034 0.000016 -0.000003 -0.000021 -0.000036 -0.000049 -0.000058 -0.000062 -0.000060 -0.000051 -0.000035 -0.000012 0.000016 0.000050 0.000086 0.000124 0.000162 0.000198 0.000231 0.000260 0.000284 0.000301 0.000313 0.000318 0.000317 0.000310 0.000299 0.000283 0.000265 0.000244 0.000222 0.000199 0.000176 0.000154 0.000133 0.000114 0.000097 0.000082 0.000070 0.000059 0.000049 0.000041 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000042 -0.000050 -0.000059 -0.000068 -0.000079 -0.000091 -0.000104 -0.000118 -0.000132 -0.000147 -0.000163 -0.000178 -0.000192 -0.000205 -0.000216 -0.000226 -0.000232 -0.000235 -0.000234 -0.000228 -0.000218 -0.000204 -0.000186 -0.000164 -0.000139 -0.000113 -0.000086 -0.000060 -0.000036 -0.000014 0.000005 0.000020 0.000030 0.000036 0.000037 0.000034 0.000027 0.000018 0.000008 -0.000002 -0.000012 -0.000020 -0.000026 -0.000030 -0.000030 -0.000027 -0.000019 -0.000006 0.000011 0.000032 0.000056 0.000082 0.000108 0.000134 0.000159 0.000182 0.000202 0.000218 0.000230 0.000237 0.000240 0.000238 0.000233 0.000224 0.000212 0.000198 0.000182 0.000166 0.000148 0.000131 0.000115 0.000099 0.000085 0.000072 0.000061 0.000052 0.000044 0.000037 0.000031 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000022 -0.000027 -0.000032 -0.000037 -0.000044 -0.000051 -0.000059 -0.000068 -0.000078 -0.000088 -0.000098 -0.000109 -0.000121 -0.000131 -0.000142 -0.000152 -0.000160 -0.000167 -0.000173 -0.000175 -0.000175 -0.000172 -0.000166 -0.000156 -0.000144 -0.000129 -0.000112 -0.000094 -0.000075 -0.000057 -0.000040 -0.000025 -0.000011 -0.000000 0.000008 0.000013 0.000015 0.000015 0.000012 0.000007 0.000002 -0.000003 -0.000008 -0.000011 -0.000013 -0.000013 -0.000011 -0.000007 0.000000 0.000011 0.000023 0.000039 0.000056 0.000074 0.000092 0.000110 0.000127 0.000143 0.000156 0.000167 0.000174 0.000179 0.000180 0.000179 0.000174 0.000167 0.000158 0.000147 0.000135 0.000123 0.000110 0.000097 0.000085 0.000073 0.000063 0.000054 0.000045 0.000038 0.000033 0.000028 0.000024 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000044 -0.000051 -0.000058 -0.000065 -0.000073 -0.000081 -0.000089 -0.000097 -0.000105 -0.000112 -0.000118 -0.000124 -0.000128 -0.000130 -0.000131 -0.000129 -0.000125 -0.000119 -0.000110 -0.000100 -0.000089 -0.000076 -0.000064 -0.000052 -0.000040 -0.000029 -0.000020 -0.000012 -0.000005 -0.000000 0.000002 0.000003 0.000002 -0.000000 -0.000003 -0.000005 -0.000006 -0.000007 -0.000006 -0.000004 -0.000001 0.000004 0.000010 0.000019 0.000029 0.000040 0.000052 0.000065 0.000077 0.000090 0.000101 0.000111 0.000120 0.000127 0.000132 0.000135 0.000135 0.000133 0.000129 0.000124 0.000117 0.000109 0.000100 0.000090 0.000081 0.000071 0.000062 0.000054 0.000046 0.000039 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000024 -0.000028 -0.000033 -0.000038 -0.000043 -0.000048 -0.000054 -0.000060 -0.000066 -0.000072 -0.000077 -0.000082 -0.000087 -0.000091 -0.000094 -0.000096 -0.000097 -0.000096 -0.000094 -0.000090 -0.000084 -0.000077 -0.000070 -0.000061 -0.000053 -0.000045 -0.000037 -0.000030 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 -0.000000 0.000004 0.000008 0.000014 0.000021 0.000029 0.000037 0.000046 0.000055 0.000064 0.000072 0.000080 0.000087 0.000092 0.000097 0.000100 0.000101 0.000101 0.000099 0.000096 0.000091 0.000086 0.000080 0.000073 0.000066 0.000059 0.000052 0.000045 0.000039 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000040 -0.000044 -0.000049 -0.000053 -0.000057 -0.000060 -0.000064 -0.000067 -0.000069 -0.000071 -0.000072 -0.000071 -0.000070 -0.000067 -0.000063 -0.000059 -0.000054 -0.000049 -0.000044 -0.000038 -0.000033 -0.000028 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000005 -0.000002 0.000001 0.000005 0.000010 0.000015 0.000021 0.000027 0.000033 0.000040 0.000046 0.000052 0.000058 0.000063 0.000067 0.000071 0.000074 0.000075 0.000076 0.000075 0.000073 0.000071 0.000067 0.000063 0.000058 0.000053 0.000048 0.000043 0.000038 0.000033 0.000028 0.000024 0.000021 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000039 -0.000042 -0.000044 -0.000047 -0.000049 -0.000051 -0.000052 -0.000053 -0.000052 -0.000051 -0.000050 -0.000047 -0.000045 -0.000042 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000002 0.000001 0.000005 0.000009 0.000014 0.000018 0.000023 0.000028 0.000033 0.000038 0.000042 0.000046 0.000049 0.000052 0.000054 0.000056 0.000057 0.000057 0.000056 0.000054 0.000052 0.000049 0.000046 0.000042 0.000038 0.000034 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000032 -0.000034 -0.000036 -0.000037 -0.000038 -0.000038 -0.000038 -0.000038 -0.000037 -0.000035 -0.000033 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000005 -0.000002 0.000000 0.000004 0.000008 0.000011 0.000015 0.000019 0.000023 0.000027 0.000030 0.000033 0.000036 0.000038 0.000040 0.000041 0.000042 0.000042 0.000042 0.000041 0.000040 0.000038 0.000036 0.000033 0.000030 0.000028 0.000025 0.000022 0.000019 0.000017 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000025 -0.000026 -0.000027 -0.000028 -0.000028 -0.000028 -0.000027 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000000 0.000003 0.000006 0.000009 0.000012 0.000015 0.000018 0.000021 0.000023 0.000025 0.000027 0.000029 0.000030 0.000031 0.000032 0.000032 0.000031 0.000031 0.000029 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 0.000002 0.000004 0.000007 0.000009 0.000011 0.000014 0.000016 0.000018 0.000019 0.000021 0.000022 0.000023 0.000024 0.000024 0.000024 0.000023 0.000023 0.000022 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000006 0.000008 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000018 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode44_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000019 -0.000021 -0.000022 -0.000023 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000025 -0.000027 -0.000029 -0.000029 -0.000029 -0.000029 -0.000028 -0.000027 -0.000026 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000020 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000031 -0.000033 -0.000035 -0.000036 -0.000037 -0.000037 -0.000036 -0.000035 -0.000034 -0.000033 -0.000032 -0.000030 -0.000029 -0.000028 -0.000028 -0.000028 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000028 -0.000033 -0.000037 -0.000041 -0.000044 -0.000045 -0.000046 -0.000046 -0.000046 -0.000046 -0.000045 -0.000044 -0.000043 -0.000041 -0.000040 -0.000040 -0.000040 -0.000040 -0.000040 -0.000041 -0.000041 -0.000041 -0.000041 -0.000040 -0.000038 -0.000036 -0.000034 -0.000032 -0.000030 -0.000028 -0.000025 -0.000022 -0.000018 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000040 -0.000045 -0.000050 -0.000054 -0.000056 -0.000058 -0.000059 -0.000059 -0.000059 -0.000058 -0.000057 -0.000057 -0.000056 -0.000055 -0.000055 -0.000055 -0.000055 -0.000055 -0.000056 -0.000056 -0.000056 -0.000055 -0.000053 -0.000051 -0.000049 -0.000046 -0.000043 -0.000040 -0.000037 -0.000033 -0.000029 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000018 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000056 -0.000061 -0.000066 -0.000070 -0.000072 -0.000074 -0.000075 -0.000075 -0.000075 -0.000075 -0.000075 -0.000074 -0.000074 -0.000074 -0.000074 -0.000074 -0.000075 -0.000075 -0.000075 -0.000074 -0.000072 -0.000070 -0.000068 -0.000065 -0.000062 -0.000058 -0.000054 -0.000050 -0.000045 -0.000039 -0.000034 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000051 -0.000060 -0.000068 -0.000076 -0.000082 -0.000087 -0.000090 -0.000093 -0.000095 -0.000096 -0.000097 -0.000097 -0.000098 -0.000098 -0.000098 -0.000098 -0.000099 -0.000099 -0.000099 -0.000099 -0.000098 -0.000097 -0.000095 -0.000093 -0.000089 -0.000086 -0.000081 -0.000076 -0.000071 -0.000065 -0.000058 -0.000052 -0.000045 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000021 -0.000026 -0.000033 -0.000042 -0.000052 -0.000063 -0.000074 -0.000085 -0.000094 -0.000102 -0.000109 -0.000113 -0.000117 -0.000120 -0.000122 -0.000124 -0.000126 -0.000127 -0.000128 -0.000128 -0.000129 -0.000129 -0.000130 -0.000129 -0.000129 -0.000128 -0.000126 -0.000124 -0.000120 -0.000116 -0.000111 -0.000106 -0.000099 -0.000092 -0.000084 -0.000075 -0.000066 -0.000058 -0.000049 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000017 -0.000015 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000020 -0.000025 -0.000031 -0.000040 -0.000051 -0.000064 -0.000078 -0.000092 -0.000106 -0.000118 -0.000128 -0.000137 -0.000143 -0.000148 -0.000152 -0.000156 -0.000159 -0.000161 -0.000163 -0.000165 -0.000166 -0.000167 -0.000168 -0.000168 -0.000167 -0.000167 -0.000165 -0.000163 -0.000159 -0.000155 -0.000150 -0.000143 -0.000135 -0.000126 -0.000117 -0.000106 -0.000095 -0.000084 -0.000073 -0.000062 -0.000053 -0.000044 -0.000037 -0.000031 -0.000026 -0.000023 -0.000021 -0.000020 -0.000020 -0.000020 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000019 -0.000022 -0.000028 -0.000036 -0.000047 -0.000061 -0.000078 -0.000096 -0.000114 -0.000132 -0.000147 -0.000161 -0.000172 -0.000181 -0.000188 -0.000194 -0.000199 -0.000203 -0.000206 -0.000209 -0.000211 -0.000213 -0.000214 -0.000215 -0.000215 -0.000215 -0.000214 -0.000212 -0.000209 -0.000204 -0.000198 -0.000191 -0.000182 -0.000171 -0.000159 -0.000146 -0.000132 -0.000118 -0.000103 -0.000089 -0.000077 -0.000065 -0.000054 -0.000046 -0.000039 -0.000034 -0.000030 -0.000028 -0.000028 -0.000028 -0.000028 -0.000028 -0.000028 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000020 -0.000024 -0.000031 -0.000041 -0.000055 -0.000073 -0.000094 -0.000117 -0.000141 -0.000163 -0.000184 -0.000202 -0.000217 -0.000229 -0.000239 -0.000246 -0.000253 -0.000258 -0.000263 -0.000266 -0.000269 -0.000271 -0.000272 -0.000273 -0.000273 -0.000273 -0.000272 -0.000269 -0.000265 -0.000260 -0.000252 -0.000242 -0.000229 -0.000214 -0.000198 -0.000180 -0.000162 -0.000143 -0.000125 -0.000108 -0.000092 -0.000078 -0.000065 -0.000055 -0.000047 -0.000041 -0.000038 -0.000036 -0.000036 -0.000037 -0.000037 -0.000038 -0.000038 -0.000037 -0.000035 -0.000033 -0.000030 -0.000027 -0.000024 -0.000021 -0.000019 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000018 -0.000018 -0.000020 -0.000025 -0.000033 -0.000046 -0.000064 -0.000086 -0.000113 -0.000142 -0.000172 -0.000202 -0.000229 -0.000253 -0.000273 -0.000289 -0.000302 -0.000313 -0.000322 -0.000328 -0.000334 -0.000338 -0.000341 -0.000342 -0.000344 -0.000345 -0.000345 -0.000345 -0.000343 -0.000340 -0.000335 -0.000327 -0.000317 -0.000302 -0.000285 -0.000265 -0.000243 -0.000220 -0.000195 -0.000172 -0.000149 -0.000127 -0.000108 -0.000090 -0.000076 -0.000064 -0.000055 -0.000049 -0.000046 -0.000045 -0.000045 -0.000047 -0.000048 -0.000050 -0.000050 -0.000049 -0.000047 -0.000044 -0.000040 -0.000037 -0.000033 -0.000029 -0.000025 -0.000023 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000028 -0.000030 -0.000030 -0.000031 -0.000030 -0.000030 -0.000029 -0.000027 -0.000025 -0.000023 -0.000020 -0.000018 -0.000018 -0.000019 -0.000025 -0.000035 -0.000050 -0.000072 -0.000100 -0.000133 -0.000170 -0.000209 -0.000246 -0.000282 -0.000314 -0.000341 -0.000363 -0.000382 -0.000396 -0.000407 -0.000416 -0.000422 -0.000426 -0.000428 -0.000430 -0.000431 -0.000432 -0.000432 -0.000432 -0.000430 -0.000426 -0.000419 -0.000409 -0.000394 -0.000375 -0.000351 -0.000324 -0.000295 -0.000264 -0.000232 -0.000202 -0.000173 -0.000146 -0.000122 -0.000102 -0.000085 -0.000071 -0.000061 -0.000056 -0.000053 -0.000053 -0.000055 -0.000059 -0.000061 -0.000064 -0.000064 -0.000064 -0.000061 -0.000058 -0.000054 -0.000049 -0.000044 -0.000039 -0.000035 -0.000031 -0.000027 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000025 -0.000028 -0.000032 -0.000035 -0.000038 -0.000040 -0.000042 -0.000043 -0.000043 -0.000043 -0.000041 -0.000039 -0.000036 -0.000031 -0.000026 -0.000022 -0.000017 -0.000015 -0.000016 -0.000022 -0.000034 -0.000053 -0.000079 -0.000114 -0.000155 -0.000201 -0.000249 -0.000298 -0.000344 -0.000386 -0.000422 -0.000453 -0.000478 -0.000497 -0.000512 -0.000522 -0.000528 -0.000532 -0.000534 -0.000535 -0.000535 -0.000536 -0.000536 -0.000535 -0.000533 -0.000528 -0.000519 -0.000504 -0.000484 -0.000458 -0.000427 -0.000391 -0.000352 -0.000312 -0.000272 -0.000233 -0.000197 -0.000164 -0.000135 -0.000110 -0.000090 -0.000075 -0.000065 -0.000060 -0.000059 -0.000062 -0.000066 -0.000071 -0.000076 -0.000080 -0.000082 -0.000082 -0.000080 -0.000076 -0.000071 -0.000065 -0.000059 -0.000053 -0.000047 -0.000042 -0.000036 -0.000032 -0.000028 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000033 -0.000038 -0.000043 -0.000048 -0.000052 -0.000056 -0.000059 -0.000060 -0.000061 -0.000060 -0.000057 -0.000052 -0.000046 -0.000039 -0.000031 -0.000022 -0.000015 -0.000010 -0.000010 -0.000015 -0.000028 -0.000051 -0.000083 -0.000125 -0.000175 -0.000231 -0.000292 -0.000354 -0.000414 -0.000469 -0.000518 -0.000559 -0.000592 -0.000618 -0.000636 -0.000648 -0.000655 -0.000658 -0.000659 -0.000658 -0.000657 -0.000656 -0.000656 -0.000655 -0.000652 -0.000645 -0.000633 -0.000614 -0.000587 -0.000553 -0.000511 -0.000465 -0.000415 -0.000363 -0.000312 -0.000263 -0.000218 -0.000177 -0.000142 -0.000113 -0.000090 -0.000074 -0.000064 -0.000061 -0.000063 -0.000068 -0.000077 -0.000085 -0.000093 -0.000100 -0.000103 -0.000104 -0.000102 -0.000099 -0.000093 -0.000087 -0.000079 -0.000071 -0.000064 -0.000056 -0.000049 -0.000043 -0.000037 -0.000032 -0.000027 -0.000023 -0.000020 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000026 -0.000032 -0.000038 -0.000045 -0.000052 -0.000059 -0.000065 -0.000072 -0.000077 -0.000081 -0.000083 -0.000083 -0.000081 -0.000077 -0.000069 -0.000060 -0.000048 -0.000034 -0.000021 -0.000009 -0.000000 0.000003 -0.000002 -0.000016 -0.000042 -0.000080 -0.000130 -0.000191 -0.000260 -0.000336 -0.000414 -0.000490 -0.000562 -0.000626 -0.000681 -0.000725 -0.000758 -0.000781 -0.000795 -0.000802 -0.000803 -0.000801 -0.000797 -0.000794 -0.000791 -0.000790 -0.000788 -0.000784 -0.000775 -0.000760 -0.000735 -0.000701 -0.000657 -0.000604 -0.000545 -0.000481 -0.000416 -0.000352 -0.000290 -0.000234 -0.000184 -0.000142 -0.000108 -0.000082 -0.000065 -0.000057 -0.000056 -0.000062 -0.000073 -0.000087 -0.000100 -0.000113 -0.000123 -0.000129 -0.000132 -0.000131 -0.000128 -0.000122 -0.000114 -0.000105 -0.000095 -0.000085 -0.000075 -0.000066 -0.000057 -0.000049 -0.000042 -0.000035 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000042 -0.000051 -0.000060 -0.000069 -0.000079 -0.000088 -0.000097 -0.000105 -0.000110 -0.000113 -0.000113 -0.000109 -0.000102 -0.000091 -0.000076 -0.000058 -0.000038 -0.000017 0.000001 0.000016 0.000023 0.000021 0.000006 -0.000023 -0.000067 -0.000126 -0.000199 -0.000284 -0.000377 -0.000475 -0.000572 -0.000664 -0.000747 -0.000817 -0.000874 -0.000917 -0.000945 -0.000960 -0.000965 -0.000963 -0.000956 -0.000948 -0.000941 -0.000936 -0.000932 -0.000929 -0.000924 -0.000914 -0.000895 -0.000865 -0.000823 -0.000769 -0.000704 -0.000630 -0.000550 -0.000469 -0.000389 -0.000313 -0.000243 -0.000182 -0.000131 -0.000091 -0.000063 -0.000046 -0.000040 -0.000045 -0.000057 -0.000075 -0.000095 -0.000116 -0.000135 -0.000150 -0.000161 -0.000166 -0.000167 -0.000164 -0.000158 -0.000149 -0.000138 -0.000126 -0.000113 -0.000100 -0.000087 -0.000075 -0.000064 -0.000054 -0.000046 -0.000038 -0.000031 -0.000025 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000056 -0.000067 -0.000079 -0.000092 -0.000106 -0.000118 -0.000130 -0.000141 -0.000148 -0.000152 -0.000151 -0.000146 -0.000135 -0.000118 -0.000096 -0.000070 -0.000041 -0.000010 0.000018 0.000041 0.000055 0.000057 0.000044 0.000013 -0.000038 -0.000107 -0.000194 -0.000297 -0.000411 -0.000533 -0.000654 -0.000771 -0.000877 -0.000967 -0.001039 -0.001092 -0.001124 -0.001140 -0.001141 -0.001132 -0.001118 -0.001102 -0.001089 -0.001079 -0.001074 -0.001070 -0.001064 -0.001053 -0.001033 -0.000999 -0.000950 -0.000886 -0.000808 -0.000718 -0.000621 -0.000520 -0.000421 -0.000327 -0.000241 -0.000167 -0.000106 -0.000060 -0.000029 -0.000013 -0.000012 -0.000023 -0.000044 -0.000072 -0.000103 -0.000134 -0.000161 -0.000183 -0.000199 -0.000209 -0.000213 -0.000211 -0.000204 -0.000194 -0.000180 -0.000165 -0.000148 -0.000131 -0.000114 -0.000098 -0.000084 -0.000071 -0.000059 -0.000048 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000049 -0.000060 -0.000073 -0.000088 -0.000105 -0.000122 -0.000140 -0.000157 -0.000173 -0.000187 -0.000197 -0.000202 -0.000200 -0.000192 -0.000177 -0.000153 -0.000122 -0.000085 -0.000043 0.000001 0.000042 0.000078 0.000102 0.000111 0.000101 0.000069 0.000013 -0.000067 -0.000171 -0.000295 -0.000435 -0.000584 -0.000736 -0.000882 -0.001015 -0.001128 -0.001217 -0.001279 -0.001315 -0.001328 -0.001321 -0.001301 -0.001275 -0.001248 -0.001226 -0.001210 -0.001201 -0.001197 -0.001194 -0.001185 -0.001166 -0.001131 -0.001078 -0.001006 -0.000914 -0.000808 -0.000691 -0.000568 -0.000446 -0.000330 -0.000225 -0.000135 -0.000062 -0.000009 0.000024 0.000037 0.000031 0.000010 -0.000023 -0.000064 -0.000109 -0.000152 -0.000191 -0.000224 -0.000247 -0.000263 -0.000270 -0.000269 -0.000262 -0.000250 -0.000233 -0.000214 -0.000193 -0.000171 -0.000149 -0.000128 -0.000109 -0.000091 -0.000075 -0.000062 -0.000050 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000052 -0.000064 -0.000079 -0.000096 -0.000116 -0.000137 -0.000160 -0.000184 -0.000207 -0.000228 -0.000246 -0.000259 -0.000265 -0.000264 -0.000252 -0.000231 -0.000198 -0.000155 -0.000103 -0.000045 0.000016 0.000076 0.000129 0.000168 0.000188 0.000185 0.000153 0.000092 -0.000001 -0.000124 -0.000273 -0.000443 -0.000627 -0.000814 -0.000995 -0.001159 -0.001298 -0.001405 -0.001476 -0.001512 -0.001517 -0.001496 -0.001459 -0.001413 -0.001369 -0.001333 -0.001309 -0.001298 -0.001297 -0.001299 -0.001298 -0.001286 -0.001256 -0.001203 -0.001125 -0.001022 -0.000898 -0.000759 -0.000611 -0.000462 -0.000320 -0.000191 -0.000082 0.000005 0.000066 0.000100 0.000108 0.000093 0.000058 0.000008 -0.000051 -0.000113 -0.000174 -0.000228 -0.000273 -0.000307 -0.000330 -0.000342 -0.000343 -0.000336 -0.000321 -0.000301 -0.000276 -0.000249 -0.000220 -0.000192 -0.000165 -0.000140 -0.000117 -0.000097 -0.000079 -0.000064 -0.000052 -0.000042 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000043 -0.000054 -0.000067 -0.000084 -0.000103 -0.000125 -0.000151 -0.000179 -0.000209 -0.000239 -0.000270 -0.000298 -0.000321 -0.000339 -0.000347 -0.000345 -0.000330 -0.000300 -0.000257 -0.000199 -0.000128 -0.000049 0.000036 0.000120 0.000195 0.000255 0.000292 0.000299 0.000271 0.000205 0.000099 -0.000046 -0.000225 -0.000432 -0.000656 -0.000886 -0.001108 -0.001309 -0.001476 -0.001600 -0.001678 -0.001709 -0.001698 -0.001653 -0.001588 -0.001515 -0.001446 -0.001391 -0.001357 -0.001344 -0.001349 -0.001365 -0.001380 -0.001384 -0.001367 -0.001322 -0.001243 -0.001131 -0.000989 -0.000825 -0.000648 -0.000467 -0.000293 -0.000136 -0.000003 0.000100 0.000170 0.000204 0.000206 0.000177 0.000124 0.000052 -0.000030 -0.000116 -0.000199 -0.000273 -0.000335 -0.000383 -0.000415 -0.000433 -0.000436 -0.000428 -0.000410 -0.000385 -0.000354 -0.000319 -0.000282 -0.000246 -0.000211 -0.000179 -0.000149 -0.000123 -0.000100 -0.000081 -0.000066 -0.000053 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000043 -0.000055 -0.000069 -0.000087 -0.000108 -0.000133 -0.000162 -0.000195 -0.000231 -0.000270 -0.000310 -0.000349 -0.000386 -0.000417 -0.000440 -0.000451 -0.000448 -0.000429 -0.000391 -0.000333 -0.000257 -0.000163 -0.000056 0.000059 0.000174 0.000281 0.000369 0.000428 0.000451 0.000430 0.000360 0.000239 0.000069 -0.000147 -0.000398 -0.000672 -0.000953 -0.001224 -0.001465 -0.001663 -0.001804 -0.001882 -0.001899 -0.001860 -0.001779 -0.001673 -0.001559 -0.001455 -0.001375 -0.001329 -0.001317 -0.001336 -0.001375 -0.001419 -0.001453 -0.001461 -0.001432 -0.001359 -0.001241 -0.001082 -0.000890 -0.000677 -0.000458 -0.000246 -0.000054 0.000108 0.000230 0.000309 0.000344 0.000335 0.000288 0.000211 0.000111 -0.000002 -0.000118 -0.000229 -0.000329 -0.000412 -0.000477 -0.000522 -0.000547 -0.000553 -0.000544 -0.000522 -0.000490 -0.000450 -0.000406 -0.000359 -0.000313 -0.000268 -0.000227 -0.000189 -0.000156 -0.000127 -0.000103 -0.000083 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000055 -0.000070 -0.000089 -0.000112 -0.000139 -0.000171 -0.000209 -0.000251 -0.000297 -0.000347 -0.000399 -0.000449 -0.000497 -0.000537 -0.000567 -0.000583 -0.000580 -0.000556 -0.000508 -0.000434 -0.000334 -0.000211 -0.000070 0.000083 0.000239 0.000385 0.000510 0.000602 0.000647 0.000637 0.000565 0.000427 0.000226 -0.000033 -0.000338 -0.000672 -0.001015 -0.001342 -0.001631 -0.001860 -0.002015 -0.002087 -0.002077 -0.001995 -0.001859 -0.001693 -0.001522 -0.001370 -0.001258 -0.001199 -0.001194 -0.001237 -0.001314 -0.001404 -0.001485 -0.001535 -0.001536 -0.001478 -0.001359 -0.001181 -0.000957 -0.000702 -0.000435 -0.000176 0.000060 0.000256 0.000402 0.000492 0.000525 0.000503 0.000432 0.000324 0.000188 0.000037 -0.000118 -0.000265 -0.000398 -0.000509 -0.000595 -0.000655 -0.000689 -0.000700 -0.000689 -0.000662 -0.000620 -0.000570 -0.000513 -0.000454 -0.000395 -0.000339 -0.000286 -0.000238 -0.000196 -0.000160 -0.000130 -0.000105 -0.000084 -0.000067 -0.000054 -0.000043 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000032 -0.000042 -0.000054 -0.000070 -0.000089 -0.000113 -0.000142 -0.000177 -0.000218 -0.000266 -0.000320 -0.000380 -0.000443 -0.000509 -0.000574 -0.000635 -0.000688 -0.000727 -0.000749 -0.000747 -0.000718 -0.000658 -0.000564 -0.000436 -0.000278 -0.000094 0.000107 0.000313 0.000511 0.000684 0.000816 0.000892 0.000899 0.000827 0.000671 0.000433 0.000122 -0.000249 -0.000656 -0.001073 -0.001468 -0.001811 -0.002074 -0.002238 -0.002292 -0.002239 -0.002093 -0.001880 -0.001631 -0.001382 -0.001167 -0.001014 -0.000940 -0.000949 -0.001032 -0.001167 -0.001327 -0.001478 -0.001590 -0.001639 -0.001607 -0.001491 -0.001294 -0.001032 -0.000725 -0.000399 -0.000080 0.000209 0.000448 0.000624 0.000727 0.000757 0.000717 0.000616 0.000468 0.000285 0.000085 -0.000118 -0.000311 -0.000485 -0.000630 -0.000743 -0.000822 -0.000867 -0.000882 -0.000869 -0.000834 -0.000782 -0.000718 -0.000646 -0.000571 -0.000497 -0.000425 -0.000359 -0.000299 -0.000247 -0.000201 -0.000163 -0.000131 -0.000105 -0.000084 -0.000067 -0.000053 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000040 -0.000052 -0.000068 -0.000088 -0.000112 -0.000143 -0.000180 -0.000224 -0.000276 -0.000337 -0.000405 -0.000481 -0.000561 -0.000645 -0.000728 -0.000807 -0.000875 -0.000927 -0.000957 -0.000958 -0.000923 -0.000848 -0.000731 -0.000570 -0.000369 -0.000133 0.000127 0.000396 0.000658 0.000892 0.001078 0.001194 0.001224 0.001154 0.000978 0.000698 0.000322 -0.000128 -0.000624 -0.001130 -0.001606 -0.002012 -0.002311 -0.002479 -0.002503 -0.002387 -0.002151 -0.001830 -0.001470 -0.001118 -0.000821 -0.000618 -0.000530 -0.000563 -0.000704 -0.000923 -0.001182 -0.001433 -0.001635 -0.001751 -0.001759 -0.001651 -0.001433 -0.001124 -0.000753 -0.000353 0.000042 0.000399 0.000692 0.000904 0.001023 0.001049 0.000986 0.000847 0.000648 0.000407 0.000145 -0.000119 -0.000370 -0.000594 -0.000782 -0.000928 -0.001030 -0.001089 -0.001107 -0.001091 -0.001047 -0.000980 -0.000899 -0.000808 -0.000714 -0.000621 -0.000531 -0.000448 -0.000374 -0.000308 -0.000251 -0.000203 -0.000164 -0.000131 -0.000104 -0.000083 -0.000065 -0.000051 -0.000040 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000065 -0.000084 -0.000109 -0.000140 -0.000179 -0.000225 -0.000281 -0.000347 -0.000423 -0.000509 -0.000604 -0.000706 -0.000812 -0.000918 -0.001019 -0.001107 -0.001175 -0.001216 -0.001220 -0.001180 -0.001089 -0.000945 -0.000744 -0.000491 -0.000193 0.000139 0.000486 0.000828 0.001138 0.001391 0.001559 0.001620 0.001556 0.001358 0.001026 0.000574 0.000027 -0.000577 -0.001192 -0.001765 -0.002244 -0.002583 -0.002748 -0.002726 -0.002523 -0.002167 -0.001705 -0.001199 -0.000714 -0.000313 -0.000048 0.000053 -0.000018 -0.000241 -0.000576 -0.000969 -0.001356 -0.001679 -0.001888 -0.001951 -0.001857 -0.001614 -0.001247 -0.000794 -0.000300 0.000190 0.000632 0.000994 0.001251 0.001391 0.001411 0.001319 0.001131 0.000869 0.000555 0.000217 -0.000124 -0.000446 -0.000733 -0.000972 -0.001158 -0.001287 -0.001361 -0.001385 -0.001364 -0.001307 -0.001223 -0.001120 -0.001006 -0.000888 -0.000771 -0.000660 -0.000557 -0.000464 -0.000382 -0.000312 -0.000252 -0.000203 -0.000162 -0.000128 -0.000101 -0.000080 -0.000062 -0.000048 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000060 -0.000080 -0.000104 -0.000135 -0.000174 -0.000222 -0.000280 -0.000349 -0.000432 -0.000527 -0.000634 -0.000754 -0.000882 -0.001016 -0.001150 -0.001277 -0.001390 -0.001479 -0.001534 -0.001544 -0.001499 -0.001391 -0.001215 -0.000968 -0.000654 -0.000280 0.000138 0.000580 0.001018 0.001423 0.001759 0.001994 0.002096 0.002042 0.001819 0.001428 0.000884 0.000220 -0.000516 -0.001263 -0.001954 -0.002520 -0.002904 -0.003062 -0.002977 -0.002659 -0.002147 -0.001504 -0.000813 -0.000160 0.000369 0.000709 0.000821 0.000697 0.000363 -0.000126 -0.000695 -0.001260 -0.001741 -0.002071 -0.002207 -0.002132 -0.001858 -0.001417 -0.000861 -0.000247 0.000363 0.000914 0.001362 0.001676 0.001840 0.001853 0.001725 0.001476 0.001134 0.000731 0.000297 -0.000137 -0.000545 -0.000908 -0.001210 -0.001443 -0.001604 -0.001696 -0.001723 -0.001696 -0.001624 -0.001517 -0.001388 -0.001246 -0.001099 -0.000953 -0.000815 -0.000688 -0.000573 -0.000472 -0.000385 -0.000311 -0.000249 -0.000198 -0.000157 -0.000124 -0.000097 -0.000075 -0.000058 -0.000044 -0.000034 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000055 -0.000074 -0.000097 -0.000128 -0.000166 -0.000214 -0.000273 -0.000344 -0.000431 -0.000532 -0.000650 -0.000784 -0.000933 -0.001093 -0.001260 -0.001429 -0.001590 -0.001734 -0.001849 -0.001923 -0.001941 -0.001892 -0.001764 -0.001552 -0.001251 -0.000865 -0.000403 0.000118 0.000673 0.001230 0.001749 0.002188 0.002505 0.002659 0.002620 0.002371 0.001909 0.001256 0.000450 -0.000445 -0.001352 -0.002185 -0.002857 -0.003293 -0.003439 -0.003274 -0.002812 -0.002105 -0.001237 -0.000316 0.000542 0.001229 0.001658 0.001778 0.001582 0.001104 0.000419 -0.000375 -0.001165 -0.001845 -0.002327 -0.002553 -0.002503 -0.002188 -0.001653 -0.000965 -0.000201 0.000560 0.001247 0.001802 0.002187 0.002382 0.002385 0.002211 0.001887 0.001448 0.000933 0.000384 -0.000163 -0.000675 -0.001129 -0.001505 -0.001793 -0.001992 -0.002103 -0.002134 -0.002097 -0.002005 -0.001872 -0.001711 -0.001534 -0.001351 -0.001172 -0.001001 -0.000844 -0.000703 -0.000578 -0.000471 -0.000380 -0.000304 -0.000242 -0.000191 -0.000150 -0.000116 -0.000090 -0.000069 -0.000053 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000037 -0.000050 -0.000067 -0.000090 -0.000119 -0.000155 -0.000202 -0.000260 -0.000333 -0.000421 -0.000526 -0.000651 -0.000796 -0.000961 -0.001145 -0.001343 -0.001552 -0.001762 -0.001965 -0.002147 -0.002295 -0.002392 -0.002422 -0.002370 -0.002222 -0.001969 -0.001606 -0.001136 -0.000570 0.000073 0.000762 0.001459 0.002116 0.002680 0.003098 0.003318 0.003301 0.003022 0.002479 0.001695 0.000721 -0.000366 -0.001467 -0.002473 -0.003273 -0.003773 -0.003905 -0.003643 -0.003005 -0.002062 -0.000921 0.000277 0.001384 0.002258 0.002791 0.002917 0.002628 0.001970 0.001041 -0.000030 -0.001097 -0.002021 -0.002688 -0.003022 -0.002997 -0.002628 -0.001974 -0.001121 -0.000169 0.000781 0.001636 0.002324 0.002795 0.003026 0.003016 0.002784 0.002367 0.001809 0.001161 0.000473 -0.000209 -0.000846 -0.001406 -0.001868 -0.002220 -0.002461 -0.002593 -0.002627 -0.002578 -0.002461 -0.002295 -0.002095 -0.001876 -0.001652 -0.001431 -0.001222 -0.001029 -0.000856 -0.000704 -0.000573 -0.000462 -0.000369 -0.000293 -0.000230 -0.000180 -0.000139 -0.000107 -0.000082 -0.000062 -0.000047 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000061 -0.000081 -0.000108 -0.000143 -0.000188 -0.000244 -0.000315 -0.000403 -0.000510 -0.000638 -0.000791 -0.000968 -0.001169 -0.001394 -0.001638 -0.001895 -0.002156 -0.002408 -0.002637 -0.002825 -0.002952 -0.002999 -0.002946 -0.002777 -0.002479 -0.002046 -0.001480 -0.000793 -0.000008 0.000840 0.001703 0.002524 0.003238 0.003778 0.004079 0.004091 0.003781 0.003144 0.002207 0.001032 -0.000284 -0.001618 -0.002833 -0.003790 -0.004370 -0.004489 -0.004114 -0.003271 -0.002047 -0.000584 0.000943 0.002343 0.003438 0.004090 0.004219 0.003814 0.002937 0.001713 0.000308 -0.001089 -0.002303 -0.003187 -0.003646 -0.003643 -0.003203 -0.002398 -0.001339 -0.000154 0.001027 0.002087 0.002935 0.003510 0.003783 0.003754 0.003452 0.002921 0.002219 0.001410 0.000557 -0.000285 -0.001066 -0.001750 -0.002311 -0.002736 -0.003023 -0.003178 -0.003213 -0.003148 -0.003001 -0.002794 -0.002548 -0.002280 -0.002005 -0.001736 -0.001481 -0.001246 -0.001036 -0.000851 -0.000692 -0.000557 -0.000444 -0.000351 -0.000276 -0.000215 -0.000166 -0.000127 -0.000097 -0.000074 -0.000056 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000029 -0.000040 -0.000054 -0.000073 -0.000097 -0.000130 -0.000172 -0.000225 -0.000293 -0.000378 -0.000484 -0.000612 -0.000768 -0.000952 -0.001166 -0.001411 -0.001684 -0.001982 -0.002296 -0.002617 -0.002928 -0.003213 -0.003449 -0.003614 -0.003683 -0.003633 -0.003442 -0.003095 -0.002583 -0.001908 -0.001082 -0.000133 0.000899 0.001957 0.002971 0.003863 0.004549 0.004950 0.004999 0.004656 0.003911 0.002796 0.001386 -0.000201 -0.001814 -0.003280 -0.004429 -0.005111 -0.005222 -0.004721 -0.003642 -0.002096 -0.000258 0.001650 0.003389 0.004739 0.005527 0.005654 0.005110 0.003973 0.002402 0.000607 -0.001177 -0.002727 -0.003859 -0.004454 -0.004469 -0.003932 -0.002938 -0.001626 -0.000158 0.001301 0.002608 0.003647 0.004343 0.004662 0.004608 0.004218 0.003549 0.002676 0.001677 0.000629 -0.000398 -0.001347 -0.002172 -0.002846 -0.003353 -0.003691 -0.003869 -0.003903 -0.003816 -0.003633 -0.003379 -0.003077 -0.002750 -0.002417 -0.002090 -0.001781 -0.001498 -0.001244 -0.001021 -0.000829 -0.000666 -0.000531 -0.000419 -0.000328 -0.000255 -0.000196 -0.000150 -0.000114 -0.000086 -0.000065 -0.000049 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000047 -0.000064 -0.000086 -0.000116 -0.000154 -0.000204 -0.000268 -0.000349 -0.000450 -0.000576 -0.000730 -0.000916 -0.001137 -0.001394 -0.001689 -0.002018 -0.002378 -0.002759 -0.003149 -0.003530 -0.003881 -0.004176 -0.004387 -0.004485 -0.004441 -0.004229 -0.003830 -0.003231 -0.002434 -0.001451 -0.000315 0.000929 0.002212 0.003452 0.004553 0.005412 0.005933 0.006032 0.005655 0.004788 0.003468 0.001784 -0.000121 -0.002061 -0.003827 -0.005207 -0.006018 -0.006131 -0.005496 -0.004155 -0.002245 0.000018 0.002359 0.004485 0.006124 0.007065 0.007187 0.006479 0.005041 0.003070 0.000827 -0.001398 -0.003326 -0.004735 -0.005475 -0.005495 -0.004832 -0.003605 -0.001987 -0.000181 0.001611 0.003207 0.004469 0.005304 0.005673 0.005585 0.005086 0.004253 0.003176 0.001954 0.000680 -0.000560 -0.001699 -0.002685 -0.003485 -0.004082 -0.004475 -0.004676 -0.004707 -0.004593 -0.004365 -0.004054 -0.003688 -0.003293 -0.002890 -0.002496 -0.002125 -0.001785 -0.001481 -0.001214 -0.000984 -0.000790 -0.000629 -0.000496 -0.000387 -0.000300 -0.000231 -0.000176 -0.000134 -0.000101 -0.000076 -0.000057 -0.000043 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000055 -0.000075 -0.000101 -0.000136 -0.000181 -0.000240 -0.000315 -0.000411 -0.000531 -0.000681 -0.000864 -0.001085 -0.001347 -0.001653 -0.002005 -0.002398 -0.002829 -0.003287 -0.003757 -0.004219 -0.004647 -0.005012 -0.005279 -0.005414 -0.005381 -0.005150 -0.004696 -0.004003 -0.003071 -0.001914 -0.000565 0.000919 0.002460 0.003960 0.005303 0.006367 0.007031 0.007192 0.006783 0.005781 0.004228 0.002230 -0.000042 -0.002364 -0.004482 -0.006139 -0.007111 -0.007241 -0.006468 -0.004842 -0.002530 0.000205 0.003030 0.005589 0.007552 0.008662 0.008776 0.007881 0.006103 0.003680 0.000934 -0.001781 -0.004130 -0.005837 -0.006726 -0.006734 -0.005910 -0.004400 -0.002418 -0.000213 0.001965 0.003897 0.005413 0.006403 0.006824 0.006689 0.006060 0.005030 0.003716 0.002235 0.000703 -0.000781 -0.002135 -0.003301 -0.004239 -0.004934 -0.005386 -0.005610 -0.005632 -0.005484 -0.005203 -0.004825 -0.004384 -0.003910 -0.003427 -0.002957 -0.002515 -0.002110 -0.001747 -0.001431 -0.001159 -0.000929 -0.000738 -0.000581 -0.000454 -0.000351 -0.000270 -0.000206 -0.000156 -0.000117 -0.000088 -0.000066 -0.000050 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000046 -0.000063 -0.000087 -0.000117 -0.000158 -0.000211 -0.000280 -0.000368 -0.000481 -0.000622 -0.000798 -0.001013 -0.001273 -0.001583 -0.001944 -0.002359 -0.002826 -0.003337 -0.003882 -0.004443 -0.004998 -0.005515 -0.005961 -0.006294 -0.006474 -0.006460 -0.006213 -0.005703 -0.004911 -0.003833 -0.002483 -0.000899 0.000855 0.002689 0.004485 0.006108 0.007408 0.008241 0.008482 0.008042 0.006895 0.005083 0.002731 0.000041 -0.002720 -0.005246 -0.007229 -0.008400 -0.008568 -0.007658 -0.005729 -0.002981 0.000270 0.003627 0.006662 0.008980 0.010276 0.010379 0.009278 0.007121 0.004200 0.000901 -0.002352 -0.005154 -0.007178 -0.008214 -0.008188 -0.007162 -0.005315 -0.002909 -0.000245 0.002376 0.004689 0.006489 0.007650 0.008121 0.007923 0.007136 0.005878 0.004288 0.002512 0.000686 -0.001071 -0.002665 -0.004029 -0.005119 -0.005919 -0.006431 -0.006676 -0.006684 -0.006495 -0.006151 -0.005696 -0.005168 -0.004603 -0.004030 -0.003473 -0.002950 -0.002471 -0.002045 -0.001672 -0.001353 -0.001083 -0.000860 -0.000676 -0.000527 -0.000408 -0.000313 -0.000238 -0.000180 -0.000136 -0.000102 -0.000076 -0.000057 -0.000043 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000038 -0.000053 -0.000073 -0.000100 -0.000135 -0.000182 -0.000244 -0.000323 -0.000426 -0.000557 -0.000722 -0.000927 -0.001178 -0.001482 -0.001844 -0.002267 -0.002753 -0.003300 -0.003901 -0.004544 -0.005208 -0.005866 -0.006485 -0.007023 -0.007434 -0.007670 -0.007682 -0.007424 -0.006860 -0.005964 -0.004729 -0.003170 -0.001328 0.000725 0.002884 0.005014 0.006954 0.008526 0.009558 0.009896 0.009434 0.008132 0.006037 0.003293 0.000135 -0.003120 -0.006111 -0.008473 -0.009882 -0.010112 -0.009072 -0.006830 -0.003619 0.000187 0.004117 0.007667 0.010372 0.011870 0.011961 0.010633 0.008067 0.004607 0.000710 -0.003118 -0.006402 -0.008754 -0.009929 -0.009841 -0.008571 -0.006333 -0.003441 -0.000257 0.002861 0.005596 0.007708 0.009049 0.009565 0.009286 0.008312 0.006789 0.004885 0.002775 0.000620 -0.001441 -0.003300 -0.004879 -0.006133 -0.007043 -0.007617 -0.007879 -0.007867 -0.007627 -0.007211 -0.006666 -0.006040 -0.005372 -0.004698 -0.004044 -0.003430 -0.002870 -0.002371 -0.001937 -0.001565 -0.001252 -0.000992 -0.000780 -0.000607 -0.000469 -0.000360 -0.000274 -0.000207 -0.000156 -0.000117 -0.000087 -0.000065 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000023 -0.000031 -0.000044 -0.000060 -0.000083 -0.000114 -0.000154 -0.000208 -0.000279 -0.000371 -0.000489 -0.000640 -0.000830 -0.001067 -0.001358 -0.001710 -0.002129 -0.002619 -0.003184 -0.003820 -0.004520 -0.005269 -0.006047 -0.006821 -0.007553 -0.008196 -0.008697 -0.008999 -0.009046 -0.008783 -0.008167 -0.007166 -0.005767 -0.003985 -0.001865 0.000514 0.003032 0.005531 0.007825 0.009706 0.010967 0.011426 0.010951 0.009491 0.007095 0.003925 0.000255 -0.003547 -0.007059 -0.009850 -0.011541 -0.011862 -0.010703 -0.008142 -0.004449 -0.000059 0.004480 0.008580 0.011697 0.013412 0.013491 0.011923 0.008921 0.004888 0.000360 -0.004074 -0.007857 -0.010542 -0.011842 -0.011664 -0.010105 -0.007422 -0.003986 -0.000226 0.003437 0.006630 0.009075 0.010602 0.011152 0.010769 0.009577 0.007750 0.005493 0.003011 0.000493 -0.001902 -0.004047 -0.005858 -0.007285 -0.008311 -0.008945 -0.009219 -0.009179 -0.008879 -0.008378 -0.007732 -0.006995 -0.006214 -0.005427 -0.004666 -0.003952 -0.003303 -0.002726 -0.002223 -0.001794 -0.001434 -0.001135 -0.000891 -0.000694 -0.000535 -0.000410 -0.000312 -0.000236 -0.000177 -0.000132 -0.000099 -0.000073 -0.000055 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000035 -0.000049 -0.000068 -0.000094 -0.000129 -0.000175 -0.000236 -0.000316 -0.000421 -0.000556 -0.000729 -0.000946 -0.001218 -0.001551 -0.001954 -0.002435 -0.002999 -0.003648 -0.004380 -0.005187 -0.006053 -0.006954 -0.007855 -0.008712 -0.009472 -0.010074 -0.010454 -0.010546 -0.010287 -0.009623 -0.008517 -0.006951 -0.004936 -0.002520 0.000208 0.003113 0.006017 0.008702 0.010928 0.012451 0.013055 0.012583 0.010968 0.008258 0.004637 0.000418 -0.003978 -0.008060 -0.011328 -0.013341 -0.013783 -0.012523 -0.009646 -0.005459 -0.000464 0.004709 0.009384 0.012935 0.014879 0.014948 0.013132 0.009675 0.005047 -0.000135 -0.005193 -0.009486 -0.012499 -0.013908 -0.013608 -0.011718 -0.008540 -0.004510 -0.000125 0.004121 0.007800 0.010591 0.012301 0.012871 0.012358 0.010913 0.008745 0.006096 0.003204 0.000290 -0.002463 -0.004916 -0.006972 -0.008579 -0.009721 -0.010412 -0.010693 -0.010615 -0.010244 -0.009647 -0.008888 -0.008029 -0.007122 -0.006212 -0.005334 -0.004513 -0.003767 -0.003105 -0.002530 -0.002039 -0.001628 -0.001288 -0.001010 -0.000785 -0.000606 -0.000464 -0.000352 -0.000266 -0.000200 -0.000149 -0.000111 -0.000082 -0.000061 -0.000045 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000040 -0.000055 -0.000076 -0.000105 -0.000144 -0.000196 -0.000265 -0.000356 -0.000474 -0.000627 -0.000823 -0.001069 -0.001377 -0.001755 -0.002213 -0.002760 -0.003401 -0.004139 -0.004974 -0.005895 -0.006886 -0.007919 -0.008956 -0.009949 -0.010837 -0.011552 -0.012021 -0.012169 -0.011923 -0.011220 -0.010012 -0.008278 -0.006024 -0.003301 -0.000206 0.003112 0.006449 0.009559 0.012164 0.013983 0.014761 0.014312 0.012550 0.009524 0.005437 0.000642 -0.004381 -0.009073 -0.012858 -0.015230 -0.015824 -0.014482 -0.011298 -0.006618 -0.001009 0.004813 0.010079 0.014077 0.016260 0.016323 0.014254 0.010335 0.005101 -0.000746 -0.006432 -0.011233 -0.014564 -0.016059 -0.015607 -0.013348 -0.009635 -0.004971 0.000072 0.004928 0.009107 0.012247 0.014131 0.014700 0.014028 0.012295 0.009749 0.006671 0.003337 -0.000001 -0.003136 -0.005910 -0.008220 -0.010009 -0.011266 -0.012009 -0.012287 -0.012163 -0.011709 -0.011004 -0.010121 -0.009128 -0.008086 -0.007044 -0.006041 -0.005106 -0.004257 -0.003505 -0.002853 -0.002297 -0.001832 -0.001447 -0.001134 -0.000881 -0.000679 -0.000520 -0.000395 -0.000298 -0.000223 -0.000167 -0.000124 -0.000092 -0.000067 -0.000050 -0.000036 -0.000027 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000023 -0.000032 -0.000044 -0.000061 -0.000085 -0.000117 -0.000161 -0.000219 -0.000296 -0.000398 -0.000530 -0.000701 -0.000920 -0.001197 -0.001543 -0.001967 -0.002482 -0.003097 -0.003819 -0.004651 -0.005592 -0.006633 -0.007754 -0.008927 -0.010109 -0.011245 -0.012271 -0.013110 -0.013680 -0.013895 -0.013673 -0.012939 -0.011639 -0.009740 -0.007247 -0.004211 -0.000737 0.003011 0.006806 0.010369 0.013385 0.015530 0.016512 0.016110 0.014219 0.010886 0.006332 0.000950 -0.004721 -0.010047 -0.014379 -0.017139 -0.017910 -0.016510 -0.013036 -0.007874 -0.001655 0.004816 0.010676 0.015127 0.017553 0.017613 0.015295 0.010917 0.005079 -0.001426 -0.007733 -0.013027 -0.016657 -0.018215 -0.017584 -0.014928 -0.010652 -0.005329 0.000390 0.005865 0.010545 0.014024 0.016064 0.016606 0.015743 0.013689 0.010731 0.007192 0.003389 -0.000395 -0.003925 -0.007030 -0.009597 -0.011567 -0.012932 -0.013719 -0.013985 -0.013802 -0.013255 -0.012431 -0.011414 -0.010278 -0.009092 -0.007911 -0.006777 -0.005722 -0.004766 -0.003921 -0.003188 -0.002565 -0.002043 -0.001613 -0.001262 -0.000980 -0.000755 -0.000577 -0.000438 -0.000330 -0.000248 -0.000184 -0.000137 -0.000101 -0.000074 -0.000054 -0.000040 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000035 -0.000049 -0.000068 -0.000094 -0.000130 -0.000178 -0.000242 -0.000327 -0.000440 -0.000587 -0.000777 -0.001021 -0.001328 -0.001712 -0.002184 -0.002757 -0.003441 -0.004245 -0.005173 -0.006224 -0.007387 -0.008643 -0.009959 -0.011291 -0.012579 -0.013750 -0.014722 -0.015403 -0.015697 -0.015510 -0.014759 -0.013376 -0.011322 -0.008596 -0.005248 -0.001391 0.002797 0.007065 0.011102 0.014554 0.017055 0.018270 0.017943 0.015949 0.012329 0.007322 0.001360 -0.004957 -0.010926 -0.015818 -0.018985 -0.019956 -0.018521 -0.014781 -0.009158 -0.002350 0.004754 0.011197 0.016094 0.018762 0.018823 0.016265 0.011441 0.005019 -0.002123 -0.009025 -0.014787 -0.018688 -0.020285 -0.019453 -0.016383 -0.011533 -0.005547 0.000845 0.006930 0.012095 0.015889 0.018058 0.018542 0.017457 0.015051 0.011653 0.007630 0.003339 -0.000902 -0.004836 -0.008272 -0.011091 -0.013234 -0.014698 -0.015517 -0.015758 -0.015506 -0.014856 -0.013904 -0.012743 -0.011458 -0.010122 -0.008797 -0.007528 -0.006350 -0.005285 -0.004344 -0.003529 -0.002837 -0.002258 -0.001781 -0.001392 -0.001080 -0.000831 -0.000635 -0.000482 -0.000363 -0.000272 -0.000202 -0.000150 -0.000110 -0.000081 -0.000059 -0.000043 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000020 -0.000028 -0.000038 -0.000054 -0.000074 -0.000103 -0.000142 -0.000195 -0.000265 -0.000359 -0.000483 -0.000644 -0.000853 -0.001121 -0.001459 -0.001881 -0.002400 -0.003031 -0.003784 -0.004671 -0.005694 -0.006854 -0.008140 -0.009531 -0.010993 -0.012477 -0.013919 -0.015242 -0.016354 -0.017154 -0.017538 -0.017401 -0.016645 -0.015194 -0.012999 -0.010052 -0.006403 -0.002168 0.002459 0.007205 0.011727 0.015632 0.018511 0.019986 0.019767 0.017703 0.013830 0.008402 0.001888 -0.005054 -0.011650 -0.017097 -0.020676 -0.021862 -0.020415 -0.016440 -0.010392 -0.003032 0.004670 0.011667 0.016991 0.019892 0.019958 0.017175 0.011933 0.004962 -0.002776 -0.010233 -0.016422 -0.020563 -0.022175 -0.021128 -0.017641 -0.012225 -0.005594 0.001446 0.008109 0.013722 0.017795 0.020056 0.020450 0.019113 0.016329 0.012472 0.007952 0.003167 -0.001533 -0.005864 -0.009622 -0.012681 -0.014984 -0.016532 -0.017369 -0.017573 -0.017241 -0.016477 -0.015390 -0.014080 -0.012642 -0.011154 -0.009683 -0.008278 -0.006977 -0.005803 -0.004766 -0.003870 -0.003109 -0.002472 -0.001948 -0.001522 -0.001180 -0.000908 -0.000693 -0.000525 -0.000396 -0.000296 -0.000220 -0.000163 -0.000119 -0.000088 -0.000064 -0.000047 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000042 -0.000058 -0.000081 -0.000112 -0.000154 -0.000211 -0.000288 -0.000390 -0.000524 -0.000700 -0.000928 -0.001218 -0.001586 -0.002045 -0.002610 -0.003297 -0.004117 -0.005083 -0.006200 -0.007466 -0.008872 -0.010396 -0.012001 -0.013636 -0.015233 -0.016709 -0.017965 -0.018892 -0.019375 -0.019299 -0.018555 -0.017054 -0.014736 -0.011588 -0.007656 -0.003060 0.001993 0.007209 0.012214 0.016578 0.019849 0.021609 0.021529 0.019435 0.015355 0.009555 0.002540 -0.004982 -0.012168 -0.018143 -0.022122 -0.023528 -0.022092 -0.017920 -0.011496 -0.003638 0.004607 0.012111 0.017826 0.020943 0.021017 0.018034 0.012414 0.004946 -0.003330 -0.011281 -0.017848 -0.022190 -0.023793 -0.022528 -0.018639 -0.012687 -0.005454 0.002183 0.009369 0.015376 0.019680 0.021990 0.022258 0.020644 0.017468 0.013145 0.008128 0.002856 -0.002289 -0.007000 -0.011061 -0.014339 -0.016781 -0.018393 -0.019232 -0.019386 -0.018962 -0.018078 -0.016851 -0.015392 -0.013800 -0.012161 -0.010546 -0.009009 -0.007588 -0.006307 -0.005178 -0.004202 -0.003373 -0.002682 -0.002112 -0.001649 -0.001277 -0.000982 -0.000749 -0.000567 -0.000427 -0.000319 -0.000237 -0.000175 -0.000128 -0.000094 -0.000068 -0.000050 -0.000036 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000063 -0.000087 -0.000120 -0.000166 -0.000227 -0.000309 -0.000419 -0.000564 -0.000753 -0.000998 -0.001310 -0.001706 -0.002199 -0.002807 -0.003546 -0.004430 -0.005470 -0.006674 -0.008041 -0.009561 -0.011210 -0.012953 -0.014733 -0.016480 -0.018107 -0.019507 -0.020564 -0.021155 -0.021151 -0.020435 -0.018903 -0.016488 -0.013165 -0.008979 -0.004051 0.001400 0.007063 0.012535 0.017349 0.021016 0.023075 0.023165 0.021085 0.016856 0.010752 0.003308 -0.004722 -0.012433 -0.018888 -0.023239 -0.024861 -0.023458 -0.019133 -0.012397 -0.004116 0.004597 0.012540 0.018597 0.021905 0.021990 0.018836 0.012891 0.004998 -0.003736 -0.012107 -0.018987 -0.023484 -0.025061 -0.023584 -0.019325 -0.012892 -0.005125 0.003032 0.010663 0.016994 0.021465 0.023777 0.023887 0.021979 0.018406 0.013625 0.008130 0.002396 -0.003164 -0.008224 -0.012556 -0.016024 -0.018577 -0.020232 -0.021054 -0.021144 -0.020621 -0.019613 -0.018245 -0.016638 -0.014897 -0.013114 -0.011362 -0.009699 -0.008164 -0.006783 -0.005566 -0.004515 -0.003624 -0.002879 -0.002267 -0.001769 -0.001369 -0.001052 -0.000802 -0.000607 -0.000456 -0.000340 -0.000252 -0.000186 -0.000136 -0.000100 -0.000073 -0.000053 -0.000039 -0.000028 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000035 -0.000048 -0.000067 -0.000092 -0.000128 -0.000176 -0.000241 -0.000329 -0.000446 -0.000600 -0.000801 -0.001061 -0.001394 -0.001814 -0.002339 -0.002985 -0.003771 -0.004711 -0.005819 -0.007102 -0.008560 -0.010183 -0.011947 -0.013815 -0.015730 -0.017618 -0.019387 -0.020927 -0.022114 -0.022815 -0.022894 -0.022220 -0.020681 -0.018196 -0.014734 -0.010332 -0.005115 0.000693 0.006761 0.012664 0.017904 0.021954 0.024319 0.024605 0.022587 0.018275 0.011950 0.004170 -0.004270 -0.012419 -0.019282 -0.023960 -0.025783 -0.024433 -0.020008 -0.013037 -0.004427 0.004657 0.012952 0.019285 0.022750 0.022847 0.019560 0.013360 0.005131 -0.003964 -0.012660 -0.019777 -0.024382 -0.025914 -0.024244 -0.019666 -0.012828 -0.004622 0.003953 0.011931 0.018496 0.023064 0.025327 0.025251 0.023041 0.019084 0.013872 0.007937 0.001785 -0.004144 -0.009506 -0.014065 -0.017684 -0.020316 -0.021988 -0.022775 -0.022789 -0.022160 -0.021027 -0.019523 -0.017776 -0.015896 -0.013979 -0.012102 -0.010325 -0.008687 -0.007215 -0.005919 -0.004800 -0.003852 -0.003059 -0.002407 -0.001878 -0.001453 -0.001115 -0.000850 -0.000642 -0.000482 -0.000360 -0.000266 -0.000196 -0.000144 -0.000105 -0.000076 -0.000056 -0.000040 -0.000029 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000036 -0.000051 -0.000070 -0.000097 -0.000134 -0.000185 -0.000254 -0.000346 -0.000469 -0.000631 -0.000842 -0.001116 -0.001465 -0.001906 -0.002457 -0.003136 -0.003962 -0.004950 -0.006116 -0.007466 -0.009001 -0.010712 -0.012576 -0.014553 -0.016586 -0.018599 -0.020497 -0.022166 -0.023476 -0.024287 -0.024455 -0.023839 -0.022315 -0.019793 -0.016232 -0.011664 -0.006214 -0.000111 0.006303 0.012581 0.018201 0.022606 0.025270 0.025769 0.023859 0.019539 0.013091 0.005089 -0.003645 -0.012120 -0.019298 -0.024239 -0.026241 -0.024962 -0.020495 -0.013381 -0.004554 0.004783 0.013323 0.019852 0.023431 0.023541 0.020167 0.013793 0.005335 -0.004003 -0.012914 -0.020178 -0.024835 -0.026310 -0.024477 -0.019648 -0.012504 -0.003978 0.004890 0.013096 0.019793 0.024381 0.026546 0.026264 0.023760 0.019449 0.013853 0.007536 0.001032 -0.005200 -0.010802 -0.015533 -0.019255 -0.021930 -0.023591 -0.024324 -0.024253 -0.023518 -0.022264 -0.020634 -0.018759 -0.016756 -0.014722 -0.012737 -0.010861 -0.009135 -0.007585 -0.006222 -0.005045 -0.004047 -0.003214 -0.002529 -0.001972 -0.001525 -0.001170 -0.000891 -0.000673 -0.000505 -0.000376 -0.000278 -0.000205 -0.000150 -0.000109 -0.000079 -0.000058 -0.000042 -0.000031 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000038 -0.000052 -0.000073 -0.000101 -0.000140 -0.000192 -0.000264 -0.000360 -0.000487 -0.000656 -0.000875 -0.001159 -0.001521 -0.001979 -0.002550 -0.003254 -0.004110 -0.005136 -0.006346 -0.007748 -0.009344 -0.011124 -0.013066 -0.015130 -0.017258 -0.019375 -0.021381 -0.023162 -0.024583 -0.025499 -0.025757 -0.025211 -0.023726 -0.021201 -0.017590 -0.012918 -0.007305 -0.000984 0.005695 0.012271 0.018204 0.022916 0.025855 0.026577 0.024818 0.020567 0.014103 0.006008 -0.002881 -0.011548 -0.018929 -0.024057 -0.026205 -0.025014 -0.020570 -0.013418 -0.004503 0.004949 0.013609 0.020240 0.023883 0.024008 0.020597 0.014144 0.005582 -0.003864 -0.012863 -0.020175 -0.024823 -0.026229 -0.024271 -0.019275 -0.011945 -0.003238 0.005780 0.014079 0.020796 0.025321 0.027342 0.026845 0.024071 0.019455 0.013547 0.006930 0.000159 -0.006292 -0.012058 -0.016894 -0.020667 -0.023342 -0.024964 -0.025628 -0.025466 -0.024627 -0.023264 -0.021523 -0.019540 -0.017435 -0.015307 -0.013235 -0.011282 -0.009487 -0.007876 -0.006460 -0.005238 -0.004202 -0.003337 -0.002625 -0.002046 -0.001582 -0.001213 -0.000923 -0.000698 -0.000523 -0.000390 -0.000288 -0.000212 -0.000155 -0.000113 -0.000082 -0.000060 -0.000043 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000039 -0.000054 -0.000075 -0.000104 -0.000144 -0.000198 -0.000271 -0.000370 -0.000501 -0.000673 -0.000898 -0.001188 -0.001559 -0.002027 -0.002611 -0.003332 -0.004208 -0.005257 -0.006496 -0.007932 -0.009567 -0.011393 -0.013386 -0.015509 -0.017705 -0.019896 -0.021984 -0.023852 -0.025364 -0.026372 -0.026719 -0.026251 -0.024827 -0.022339 -0.018732 -0.014024 -0.008333 -0.001891 0.004951 0.011727 0.017884 0.022832 0.026007 0.026947 0.025376 0.021271 0.014906 0.006859 -0.002030 -0.010739 -0.018196 -0.023419 -0.025672 -0.024585 -0.020234 -0.013159 -0.004302 0.005113 0.013753 0.020378 0.024026 0.024166 0.020777 0.014352 0.005825 -0.003578 -0.012524 -0.019771 -0.024346 -0.025674 -0.023637 -0.018571 -0.011189 -0.002457 0.006549 0.014794 0.021412 0.025795 0.027634 0.026925 0.023921 0.019074 0.012945 0.006133 -0.000799 -0.007368 -0.013207 -0.018072 -0.021836 -0.024470 -0.026026 -0.026607 -0.026354 -0.025421 -0.023964 -0.022135 -0.020071 -0.017892 -0.015697 -0.013567 -0.011562 -0.009721 -0.008070 -0.006619 -0.005368 -0.004306 -0.003420 -0.002690 -0.002097 -0.001621 -0.001243 -0.000946 -0.000715 -0.000536 -0.000399 -0.000295 -0.000217 -0.000159 -0.000116 -0.000084 -0.000061 -0.000045 -0.000033 -0.000024 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000039 -0.000054 -0.000076 -0.000105 -0.000146 -0.000201 -0.000275 -0.000375 -0.000508 -0.000682 -0.000909 -0.001202 -0.001576 -0.002048 -0.002638 -0.003364 -0.004247 -0.005305 -0.006553 -0.008001 -0.009651 -0.011494 -0.013509 -0.015658 -0.017885 -0.020115 -0.022250 -0.024174 -0.025752 -0.026833 -0.027260 -0.026875 -0.025533 -0.023120 -0.019576 -0.014912 -0.009241 -0.002788 0.004097 0.010950 0.017220 0.022315 0.025665 0.026804 0.025448 0.021564 0.015415 0.007565 -0.001158 -0.009746 -0.017135 -0.022353 -0.024664 -0.023694 -0.019510 -0.012635 -0.003992 0.005218 0.013685 0.020187 0.023778 0.023932 0.020626 0.014345 0.006004 -0.003191 -0.011930 -0.018992 -0.023425 -0.024664 -0.022601 -0.017571 -0.010283 -0.001695 0.007129 0.015167 0.021565 0.025726 0.027354 0.026451 0.023278 0.018291 0.012055 0.005172 -0.001794 -0.008364 -0.014175 -0.018986 -0.022677 -0.025226 -0.026691 -0.027182 -0.026843 -0.025831 -0.024306 -0.022418 -0.020306 -0.018087 -0.015860 -0.013704 -0.011676 -0.009818 -0.008151 -0.006687 -0.005424 -0.004352 -0.003457 -0.002719 -0.002120 -0.001639 -0.001257 -0.000957 -0.000723 -0.000543 -0.000404 -0.000299 -0.000220 -0.000161 -0.000118 -0.000086 -0.000062 -0.000046 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000039 -0.000054 -0.000076 -0.000105 -0.000146 -0.000201 -0.000276 -0.000375 -0.000508 -0.000681 -0.000907 -0.001199 -0.001570 -0.002039 -0.002624 -0.003345 -0.004221 -0.005271 -0.006508 -0.007944 -0.009581 -0.011409 -0.013410 -0.015546 -0.017765 -0.019991 -0.022133 -0.024074 -0.025683 -0.026813 -0.027305 -0.027003 -0.025761 -0.023463 -0.020043 -0.015508 -0.009963 -0.003626 0.003164 0.009955 0.016207 0.021336 0.024784 0.026088 0.024964 0.021369 0.015550 0.008050 -0.000335 -0.008629 -0.015800 -0.020903 -0.023218 -0.022377 -0.018434 -0.011888 -0.003623 0.005205 0.013336 0.019592 0.023058 0.023225 0.020067 0.014051 0.006056 -0.002757 -0.011126 -0.017878 -0.022094 -0.023235 -0.021200 -0.016318 -0.009278 -0.001010 0.007457 0.015132 0.021191 0.025060 0.026457 0.025392 0.022127 0.017111 0.010903 0.004092 -0.002768 -0.009211 -0.014881 -0.019550 -0.023103 -0.025526 -0.026880 -0.027277 -0.026863 -0.025796 -0.024233 -0.022324 -0.020203 -0.017985 -0.015765 -0.013620 -0.011606 -0.009760 -0.008106 -0.006652 -0.005398 -0.004333 -0.003443 -0.002709 -0.002113 -0.001635 -0.001254 -0.000955 -0.000723 -0.000543 -0.000405 -0.000300 -0.000222 -0.000163 -0.000119 -0.000087 -0.000063 -0.000046 -0.000034 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000038 -0.000054 -0.000075 -0.000104 -0.000144 -0.000199 -0.000272 -0.000370 -0.000500 -0.000671 -0.000892 -0.001177 -0.001540 -0.001998 -0.002569 -0.003272 -0.004126 -0.005148 -0.006353 -0.007750 -0.009342 -0.011121 -0.013069 -0.015150 -0.017314 -0.019491 -0.021591 -0.023505 -0.025106 -0.026252 -0.026789 -0.026565 -0.025438 -0.023291 -0.020057 -0.015741 -0.010437 -0.004351 0.002195 0.008768 0.014852 0.019888 0.023339 0.024759 0.023869 0.020622 0.015244 0.008243 0.000371 -0.007453 -0.014250 -0.019122 -0.021384 -0.020679 -0.017053 -0.010966 -0.003246 0.005021 0.012649 0.018531 0.021801 0.021979 0.019037 0.013410 0.005925 -0.002328 -0.010161 -0.016471 -0.020396 -0.021428 -0.019478 -0.014858 -0.008221 -0.000449 0.007485 0.014644 0.020251 0.023765 0.024924 0.023744 0.020478 0.015561 0.009529 0.002947 -0.003656 -0.009833 -0.015247 -0.019682 -0.023034 -0.025291 -0.026517 -0.026824 -0.026355 -0.025263 -0.023701 -0.021813 -0.019728 -0.017556 -0.015389 -0.013297 -0.011333 -0.009535 -0.007923 -0.006506 -0.005283 -0.004243 -0.003374 -0.002657 -0.002074 -0.001606 -0.001233 -0.000940 -0.000712 -0.000536 -0.000401 -0.000298 -0.000220 -0.000162 -0.000119 -0.000087 -0.000064 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000027 -0.000037 -0.000052 -0.000073 -0.000102 -0.000141 -0.000194 -0.000265 -0.000360 -0.000485 -0.000650 -0.000863 -0.001137 -0.001485 -0.001925 -0.002471 -0.003144 -0.003959 -0.004934 -0.006083 -0.007414 -0.008929 -0.010622 -0.012474 -0.014455 -0.016515 -0.018591 -0.020599 -0.022436 -0.023983 -0.025106 -0.025663 -0.025507 -0.024503 -0.022541 -0.019555 -0.015546 -0.010599 -0.004906 0.001236 0.007426 0.013182 0.017984 0.021330 0.022802 0.022137 0.019286 0.014451 0.008093 0.000903 -0.006275 -0.012541 -0.017065 -0.019212 -0.018649 -0.015409 -0.009908 -0.002899 0.004628 0.011589 0.016967 0.019972 0.020157 0.017496 0.012382 0.005570 -0.001944 -0.009076 -0.014816 -0.018373 -0.019288 -0.017477 -0.013231 -0.007150 -0.000046 0.007185 0.013683 0.018733 0.021839 0.022765 0.021526 0.018365 0.013685 0.007988 0.001799 -0.004387 -0.010157 -0.015197 -0.019309 -0.022397 -0.024454 -0.025542 -0.025770 -0.025270 -0.024190 -0.022674 -0.020856 -0.018858 -0.016782 -0.014715 -0.012720 -0.010849 -0.009135 -0.007598 -0.006245 -0.005076 -0.004082 -0.003249 -0.002562 -0.002002 -0.001552 -0.001194 -0.000912 -0.000692 -0.000522 -0.000391 -0.000292 -0.000217 -0.000160 -0.000118 -0.000087 -0.000064 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000026 -0.000036 -0.000051 -0.000071 -0.000098 -0.000136 -0.000186 -0.000254 -0.000344 -0.000463 -0.000619 -0.000820 -0.001078 -0.001406 -0.001818 -0.002330 -0.002959 -0.003721 -0.004629 -0.005698 -0.006934 -0.008339 -0.009907 -0.011622 -0.013454 -0.015361 -0.017282 -0.019143 -0.020849 -0.022293 -0.023352 -0.023896 -0.023793 -0.022917 -0.021169 -0.018487 -0.014870 -0.010396 -0.005236 0.000342 0.005978 0.011239 0.015657 0.018780 0.020232 0.019772 0.017353 0.013150 0.007570 0.001223 -0.005141 -0.010722 -0.014782 -0.016753 -0.016332 -0.013542 -0.008746 -0.002604 0.004013 0.010147 0.014900 0.017570 0.017761 0.015443 0.010960 0.004977 -0.001629 -0.007900 -0.012945 -0.016065 -0.016852 -0.015234 -0.011469 -0.006091 0.000181 0.006550 0.012253 0.016653 0.019311 0.020017 0.018789 0.015844 0.011546 0.006346 0.000719 -0.004893 -0.010115 -0.014667 -0.018370 -0.021139 -0.022968 -0.023915 -0.024078 -0.023580 -0.022554 -0.021132 -0.019438 -0.017581 -0.015655 -0.013737 -0.011887 -0.010150 -0.008558 -0.007128 -0.005867 -0.004776 -0.003847 -0.003068 -0.002423 -0.001897 -0.001474 -0.001136 -0.000870 -0.000661 -0.000500 -0.000376 -0.000282 -0.000210 -0.000156 -0.000116 -0.000085 -0.000063 -0.000047 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000048 -0.000067 -0.000094 -0.000129 -0.000176 -0.000240 -0.000324 -0.000434 -0.000578 -0.000764 -0.001002 -0.001303 -0.001680 -0.002149 -0.002722 -0.003413 -0.004237 -0.005202 -0.006315 -0.007578 -0.008985 -0.010519 -0.012156 -0.013858 -0.015570 -0.017228 -0.018748 -0.020037 -0.020987 -0.021483 -0.021412 -0.020663 -0.019151 -0.016822 -0.013678 -0.009786 -0.005294 -0.000434 0.004482 0.009083 0.012967 0.015746 0.017097 0.016813 0.014851 0.011356 0.006673 0.001316 -0.004078 -0.008831 -0.012316 -0.014047 -0.013763 -0.011479 -0.007494 -0.002360 0.003190 0.008351 0.012365 0.014638 0.014830 0.012912 0.009170 0.004160 -0.001381 -0.006646 -0.010883 -0.013500 -0.014153 -0.012779 -0.009596 -0.005054 0.000237 0.005600 0.010388 0.014060 0.016241 0.016751 0.015606 0.012992 0.009220 0.004679 -0.000226 -0.005111 -0.009653 -0.013610 -0.016827 -0.019228 -0.020808 -0.021616 -0.021736 -0.021276 -0.020351 -0.019077 -0.017561 -0.015900 -0.014177 -0.012460 -0.010801 -0.009241 -0.007807 -0.006517 -0.005377 -0.004387 -0.003543 -0.002832 -0.002243 -0.001761 -0.001371 -0.001060 -0.000814 -0.000621 -0.000471 -0.000356 -0.000268 -0.000201 -0.000150 -0.000112 -0.000083 -0.000062 -0.000046 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000033 -0.000046 -0.000064 -0.000088 -0.000121 -0.000164 -0.000222 -0.000299 -0.000399 -0.000529 -0.000696 -0.000909 -0.001178 -0.001515 -0.001929 -0.002435 -0.003043 -0.003763 -0.004603 -0.005569 -0.006659 -0.007868 -0.009182 -0.010580 -0.012026 -0.013478 -0.014878 -0.016158 -0.017239 -0.018033 -0.018444 -0.018380 -0.017752 -0.016491 -0.014557 -0.011954 -0.008741 -0.005040 -0.001043 0.002998 0.006783 0.009989 0.012306 0.013475 0.013332 0.011840 0.009116 0.005431 0.001193 -0.003092 -0.006888 -0.009695 -0.011126 -0.010971 -0.009235 -0.006150 -0.002146 0.002202 0.006263 0.009439 0.011257 0.011447 0.009979 0.007073 0.003160 -0.001179 -0.005312 -0.008642 -0.010703 -0.011218 -0.010135 -0.007623 -0.004037 0.000141 0.004375 0.008148 0.011029 0.012715 0.013060 0.012074 0.009902 0.006795 0.003061 -0.000970 -0.004989 -0.008732 -0.012001 -0.014665 -0.016660 -0.017978 -0.018655 -0.018759 -0.018376 -0.017600 -0.016526 -0.015244 -0.013834 -0.012367 -0.010899 -0.009477 -0.008133 -0.006894 -0.005774 -0.004781 -0.003915 -0.003173 -0.002545 -0.002023 -0.001594 -0.001246 -0.000967 -0.000746 -0.000571 -0.000436 -0.000331 -0.000250 -0.000188 -0.000142 -0.000106 -0.000080 -0.000060 -0.000045 -0.000034 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000031 -0.000043 -0.000059 -0.000081 -0.000111 -0.000150 -0.000202 -0.000270 -0.000358 -0.000472 -0.000618 -0.000803 -0.001036 -0.001324 -0.001678 -0.002106 -0.002617 -0.003219 -0.003916 -0.004710 -0.005601 -0.006581 -0.007639 -0.008755 -0.009903 -0.011045 -0.012138 -0.013126 -0.013950 -0.014541 -0.014829 -0.014744 -0.014224 -0.013222 -0.011714 -0.009708 -0.007255 -0.004452 -0.001442 0.001588 0.004419 0.006818 0.008564 0.009474 0.009432 0.008414 0.006506 0.003900 0.000888 -0.002173 -0.004901 -0.006940 -0.008015 -0.007974 -0.006816 -0.004699 -0.001922 0.001117 0.003974 0.006228 0.007546 0.007729 0.006750 0.004756 0.002043 -0.000985 -0.003883 -0.006230 -0.007692 -0.008070 -0.007321 -0.005558 -0.003028 -0.000070 0.002934 0.005614 0.007658 0.008844 0.009060 0.008306 0.006680 0.004360 0.001567 -0.001461 -0.004494 -0.007338 -0.009841 -0.011900 -0.013462 -0.014512 -0.015074 -0.015191 -0.014925 -0.014345 -0.013523 -0.012527 -0.011420 -0.010257 -0.009085 -0.007939 -0.006849 -0.005837 -0.004915 -0.004091 -0.003368 -0.002744 -0.002214 -0.001769 -0.001402 -0.001101 -0.000859 -0.000666 -0.000513 -0.000393 -0.000300 -0.000228 -0.000173 -0.000131 -0.000099 -0.000075 -0.000057 -0.000043 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000054 -0.000074 -0.000100 -0.000135 -0.000180 -0.000238 -0.000313 -0.000410 -0.000532 -0.000686 -0.000878 -0.001113 -0.001400 -0.001742 -0.002147 -0.002617 -0.003155 -0.003760 -0.004429 -0.005154 -0.005926 -0.006727 -0.007537 -0.008329 -0.009069 -0.009721 -0.010242 -0.010588 -0.010715 -0.010582 -0.010154 -0.009411 -0.008346 -0.006978 -0.005348 -0.003524 -0.001600 0.000309 0.002072 0.003557 0.004639 0.005221 0.005241 0.004693 0.003628 0.002159 0.000451 -0.001296 -0.002869 -0.004068 -0.004739 -0.004794 -0.004228 -0.003123 -0.001638 0.000014 0.001592 0.002866 0.003647 0.003818 0.003355 0.002326 0.000885 -0.000753 -0.002345 -0.003655 -0.004494 -0.004740 -0.004359 -0.003406 -0.002008 -0.000352 0.001350 0.002884 0.004065 0.004756 0.004879 0.004423 0.003433 0.002003 0.000259 -0.001660 -0.003615 -0.005483 -0.007163 -0.008582 -0.009694 -0.010481 -0.010945 -0.011106 -0.010996 -0.010657 -0.010133 -0.009470 -0.008711 -0.007895 -0.007056 -0.006223 -0.005417 -0.004658 -0.003957 -0.003323 -0.002760 -0.002268 -0.001845 -0.001486 -0.001187 -0.000940 -0.000739 -0.000577 -0.000448 -0.000346 -0.000266 -0.000204 -0.000156 -0.000119 -0.000091 -0.000069 -0.000053 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000036 -0.000049 -0.000067 -0.000089 -0.000118 -0.000156 -0.000204 -0.000265 -0.000343 -0.000440 -0.000561 -0.000709 -0.000889 -0.001103 -0.001354 -0.001645 -0.001975 -0.002343 -0.002745 -0.003175 -0.003627 -0.004090 -0.004551 -0.004994 -0.005403 -0.005756 -0.006034 -0.006214 -0.006278 -0.006210 -0.006001 -0.005646 -0.005154 -0.004540 -0.003831 -0.003062 -0.002272 -0.001502 -0.000793 -0.000180 0.000310 0.000658 0.000855 0.000902 0.000811 0.000601 0.000301 -0.000056 -0.000432 -0.000790 -0.001096 -0.001323 -0.001454 -0.001480 -0.001406 -0.001246 -0.001023 -0.000766 -0.000510 -0.000288 -0.000134 -0.000069 -0.000104 -0.000235 -0.000441 -0.000689 -0.000937 -0.001141 -0.001264 -0.001280 -0.001177 -0.000961 -0.000655 -0.000298 0.000063 0.000373 0.000583 0.000651 0.000548 0.000262 -0.000200 -0.000817 -0.001553 -0.002366 -0.003208 -0.004031 -0.004792 -0.005453 -0.005987 -0.006375 -0.006609 -0.006691 -0.006630 -0.006443 -0.006151 -0.005776 -0.005341 -0.004866 -0.004372 -0.003875 -0.003390 -0.002927 -0.002498 -0.002106 -0.001755 -0.001448 -0.001182 -0.000956 -0.000766 -0.000609 -0.000481 -0.000377 -0.000294 -0.000229 -0.000177 -0.000137 -0.000106 -0.000082 -0.000063 -0.000048 -0.000037 -0.000029 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000024 -0.000033 -0.000044 -0.000058 -0.000077 -0.000101 -0.000131 -0.000168 -0.000216 -0.000274 -0.000345 -0.000432 -0.000535 -0.000656 -0.000796 -0.000953 -0.001126 -0.001311 -0.001502 -0.001694 -0.001877 -0.002044 -0.002185 -0.002290 -0.002349 -0.002354 -0.002297 -0.002174 -0.001986 -0.001740 -0.001450 -0.001139 -0.000836 -0.000580 -0.000410 -0.000363 -0.000468 -0.000735 -0.001154 -0.001685 -0.002267 -0.002819 -0.003250 -0.003477 -0.003434 -0.003089 -0.002452 -0.001580 -0.000570 0.000448 0.001332 0.001947 0.002190 0.002007 0.001404 0.000455 -0.000709 -0.001920 -0.002993 -0.003764 -0.004111 -0.003979 -0.003389 -0.002430 -0.001248 -0.000019 0.001079 0.001893 0.002315 0.002302 0.001874 0.001108 0.000124 -0.000935 -0.001930 -0.002743 -0.003291 -0.003539 -0.003495 -0.003204 -0.002740 -0.002188 -0.001633 -0.001150 -0.000791 -0.000587 -0.000544 -0.000647 -0.000868 -0.001165 -0.001500 -0.001834 -0.002135 -0.002382 -0.002561 -0.002667 -0.002701 -0.002669 -0.002578 -0.002440 -0.002266 -0.002067 -0.001854 -0.001637 -0.001424 -0.001222 -0.001034 -0.000865 -0.000715 -0.000585 -0.000474 -0.000381 -0.000303 -0.000240 -0.000190 -0.000149 -0.000117 -0.000092 -0.000072 -0.000056 -0.000044 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000029 -0.000038 -0.000050 -0.000065 -0.000083 -0.000105 -0.000133 -0.000165 -0.000204 -0.000250 -0.000302 -0.000361 -0.000424 -0.000489 -0.000551 -0.000606 -0.000645 -0.000660 -0.000640 -0.000575 -0.000456 -0.000272 -0.000017 0.000314 0.000720 0.001198 0.001733 0.002303 0.002877 0.003409 0.003843 0.004115 0.004157 0.003902 0.003304 0.002338 0.001023 -0.000578 -0.002349 -0.004133 -0.005737 -0.006965 -0.007637 -0.007623 -0.006868 -0.005411 -0.003391 -0.001036 0.001361 0.003480 0.005019 0.005745 0.005529 0.004379 0.002441 -0.000013 -0.002624 -0.005000 -0.006780 -0.007689 -0.007587 -0.006489 -0.004563 -0.002102 0.000526 0.002934 0.004778 0.005804 0.005888 0.005043 0.003414 0.001245 -0.001157 -0.003478 -0.005433 -0.006810 -0.007486 -0.007438 -0.006731 -0.005499 -0.003921 -0.002189 -0.000486 0.001038 0.002277 0.003170 0.003705 0.003905 0.003821 0.003518 0.003063 0.002522 0.001949 0.001388 0.000871 0.000417 0.000037 -0.000264 -0.000488 -0.000641 -0.000732 -0.000771 -0.000769 -0.000737 -0.000683 -0.000617 -0.000545 -0.000472 -0.000402 -0.000337 -0.000279 -0.000229 -0.000186 -0.000150 -0.000121 -0.000097 -0.000077 -0.000061 -0.000049 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000053 -0.000066 -0.000081 -0.000098 -0.000117 -0.000137 -0.000158 -0.000177 -0.000192 -0.000199 -0.000191 -0.000162 -0.000102 -0.000001 0.000156 0.000381 0.000687 0.001085 0.001585 0.002192 0.002905 0.003716 0.004608 0.005552 0.006506 0.007412 0.008195 0.008767 0.009028 0.008879 0.008232 0.007025 0.005240 0.002920 0.000181 -0.002789 -0.005738 -0.008369 -0.010379 -0.011496 -0.011528 -0.010396 -0.008166 -0.005054 -0.001412 0.002309 0.005619 0.008055 0.009259 0.009030 0.007373 0.004506 0.000832 -0.003108 -0.006725 -0.009468 -0.010918 -0.010852 -0.009279 -0.006441 -0.002771 0.001181 0.004828 0.007644 0.009236 0.009402 0.008152 0.005691 0.002387 -0.001299 -0.004882 -0.007921 -0.010077 -0.011146 -0.011075 -0.009947 -0.007959 -0.005379 -0.002505 0.000378 0.003025 0.005255 0.006958 0.008095 0.008685 0.008790 0.008497 0.007907 0.007117 0.006214 0.005271 0.004343 0.003473 0.002687 0.002000 0.001420 0.000946 0.000571 0.000286 0.000078 -0.000066 -0.000158 -0.000210 -0.000233 -0.000235 -0.000224 -0.000204 -0.000181 -0.000157 -0.000133 -0.000112 -0.000093 -0.000077 -0.000063 -0.000052 -0.000042 -0.000034 -0.000027 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000041 -0.000049 -0.000057 -0.000065 -0.000071 -0.000074 -0.000072 -0.000060 -0.000034 0.000012 0.000086 0.000201 0.000367 0.000601 0.000918 0.001334 0.001866 0.002525 0.003322 0.004259 0.005332 0.006525 0.007811 0.009146 0.010469 0.011697 0.012728 0.013443 0.013711 0.013402 0.012403 0.010642 0.008105 0.004857 0.001062 -0.003024 -0.007060 -0.010654 -0.013401 -0.014946 -0.015033 -0.013564 -0.010626 -0.006507 -0.001675 0.003276 0.007695 0.010972 0.012629 0.012402 0.010290 0.006575 0.001785 -0.003377 -0.008136 -0.011771 -0.013725 -0.013698 -0.011696 -0.008027 -0.003251 0.001911 0.006692 0.010396 0.012502 0.012738 0.011106 0.007873 0.003517 -0.001355 -0.006103 -0.010138 -0.013005 -0.014426 -0.014319 -0.012788 -0.010086 -0.006565 -0.002620 0.001363 0.005053 0.008201 0.010651 0.012338 0.013278 0.013543 0.013247 0.012516 0.011480 0.010256 0.008945 0.007626 0.006358 0.005186 0.004134 0.003218 0.002440 0.001798 0.001280 0.000875 0.000565 0.000336 0.000173 0.000061 -0.000012 -0.000056 -0.000079 -0.000088 -0.000089 -0.000083 -0.000076 -0.000067 -0.000058 -0.000050 -0.000042 -0.000036 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000017 -0.000022 -0.000026 -0.000030 -0.000034 -0.000036 -0.000036 -0.000030 -0.000018 0.000005 0.000044 0.000106 0.000199 0.000334 0.000525 0.000787 0.001138 0.001598 0.002186 0.002919 0.003813 0.004876 0.006111 0.007507 0.009046 0.010688 0.012378 0.014038 0.015564 0.016829 0.017684 0.017972 0.017533 0.016235 0.013992 0.010793 0.006725 0.001993 -0.003086 -0.008095 -0.012550 -0.015962 -0.017895 -0.018041 -0.016280 -0.012719 -0.007709 -0.001819 0.004226 0.009636 0.013668 0.015737 0.015520 0.013013 0.008553 0.002778 -0.003464 -0.009235 -0.013662 -0.016066 -0.016081 -0.013707 -0.009311 -0.003564 0.002663 0.008442 0.012926 0.015482 0.015774 0.013801 0.009880 0.004590 -0.001336 -0.007115 -0.012032 -0.015526 -0.017253 -0.017106 -0.015207 -0.011860 -0.007494 -0.002591 0.002376 0.006998 0.010963 0.014073 0.016244 0.017486 0.017886 0.017574 0.016707 0.015441 0.013921 0.012272 0.010594 0.008966 0.007443 0.006060 0.004839 0.003788 0.002904 0.002177 0.001593 0.001134 0.000781 0.000518 0.000325 0.000188 0.000095 0.000033 -0.000005 -0.000027 -0.000039 -0.000043 -0.000044 -0.000042 -0.000038 -0.000034 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000019 -0.000021 -0.000021 -0.000018 -0.000010 0.000004 0.000030 0.000070 0.000133 0.000225 0.000357 0.000543 0.000798 0.001140 0.001591 0.002171 0.002904 0.003808 0.004900 0.006189 0.007676 0.009349 0.011181 0.013128 0.015124 0.017074 0.018859 0.020330 0.021316 0.021630 0.021094 0.019554 0.016914 0.013165 0.008413 0.002895 -0.003021 -0.008849 -0.014035 -0.018011 -0.020278 -0.020480 -0.018477 -0.014395 -0.008637 -0.001857 0.005112 0.011360 0.016030 0.018451 0.018247 0.015412 0.010330 0.003728 -0.003421 -0.010044 -0.015139 -0.017927 -0.017983 -0.015303 -0.010301 -0.003744 0.003372 0.009984 0.015121 0.018053 0.018390 0.016127 0.011627 0.005548 -0.001264 -0.007913 -0.013571 -0.017592 -0.019573 -0.019388 -0.017174 -0.013278 -0.008194 -0.002478 0.003323 0.008733 0.013387 0.017054 0.019629 0.021122 0.021628 0.021298 0.020308 0.018840 0.017063 0.015121 0.013136 0.011197 0.009372 0.007706 0.006225 0.004939 0.003847 0.002942 0.002205 0.001619 0.001161 0.000812 0.000551 0.000360 0.000224 0.000130 0.000066 0.000025 -0.000001 -0.000016 -0.000024 -0.000027 -0.000028 -0.000027 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000014 -0.000011 -0.000004 0.000009 0.000031 0.000067 0.000121 0.000201 0.000317 0.000480 0.000705 0.001009 0.001414 0.001942 0.002617 0.003462 0.004500 0.005747 0.007212 0.008896 0.010785 0.012848 0.015036 0.017272 0.019454 0.021447 0.023086 0.024180 0.024525 0.023922 0.022204 0.019264 0.015096 0.009817 0.003691 -0.002873 -0.009340 -0.015096 -0.019516 -0.022047 -0.022296 -0.020110 -0.015626 -0.009287 -0.001813 0.005876 0.012777 0.017947 0.020643 0.020450 0.017361 0.011793 0.004546 -0.003311 -0.010601 -0.016220 -0.019311 -0.019404 -0.016490 -0.011021 -0.003838 0.003968 0.011227 0.016872 0.020096 0.020468 0.017980 0.013027 0.006334 -0.001172 -0.008500 -0.014739 -0.019171 -0.021351 -0.021136 -0.018674 -0.014347 -0.008698 -0.002342 0.004114 0.010142 0.015337 0.019439 0.022331 0.024018 0.024605 0.024255 0.023166 0.021536 0.019553 0.017380 0.015149 0.012964 0.010901 0.009010 0.007321 0.005849 0.004594 0.003547 0.002690 0.002002 0.001462 0.001045 0.000729 0.000496 0.000326 0.000206 0.000123 0.000066 0.000030 0.000006 -0.000008 -0.000016 -0.000020 -0.000021 -0.000020 -0.000019 -0.000017 -0.000015 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000010 -0.000009 -0.000004 0.000006 0.000022 0.000050 0.000092 0.000155 0.000247 0.000379 0.000562 0.000814 0.001152 0.001599 0.002179 0.002917 0.003839 0.004967 0.006319 0.007904 0.009722 0.011758 0.013980 0.016332 0.018735 0.021078 0.023217 0.024976 0.026152 0.026527 0.025888 0.024057 0.020923 0.016477 0.010847 0.004312 -0.002690 -0.009591 -0.015737 -0.020461 -0.023176 -0.023462 -0.021155 -0.016399 -0.009666 -0.001721 0.006459 0.013806 0.019316 0.022199 0.022012 0.018745 0.012842 0.005150 -0.003196 -0.010946 -0.016928 -0.020231 -0.020353 -0.017283 -0.011498 -0.003888 0.004390 0.012093 0.018086 0.021512 0.021910 0.019269 0.014007 0.006892 -0.001090 -0.008887 -0.015526 -0.020244 -0.022563 -0.022330 -0.019699 -0.015074 -0.009036 -0.002238 0.004672 0.011129 0.016700 0.021104 0.024215 0.026038 0.026680 0.026317 0.025158 0.023415 0.021290 0.018955 0.016554 0.014198 0.011968 0.009920 0.008087 0.006486 0.005116 0.003970 0.003028 0.002271 0.001672 0.001208 0.000855 0.000591 0.000398 0.000259 0.000162 0.000096 0.000051 0.000022 0.000003 -0.000008 -0.000014 -0.000017 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000006 -0.000000 0.000010 0.000029 0.000058 0.000104 0.000171 0.000269 0.000408 0.000602 0.000866 0.001220 0.001688 0.002292 0.003061 0.004020 0.005191 0.006594 0.008238 0.010122 0.012231 0.014531 0.016966 0.019453 0.021878 0.024094 0.025919 0.027143 0.027542 0.026896 0.025021 0.021802 0.017230 0.011435 0.004705 -0.002510 -0.009624 -0.015964 -0.020844 -0.023655 -0.023965 -0.021604 -0.016717 -0.009791 -0.001612 0.006812 0.014380 0.020059 0.023031 0.022842 0.019480 0.013401 0.005478 -0.003122 -0.011112 -0.017284 -0.020699 -0.020842 -0.017696 -0.011753 -0.003927 0.004591 0.012522 0.018696 0.022230 0.022646 0.019931 0.014514 0.007184 -0.001044 -0.009083 -0.015932 -0.020802 -0.023198 -0.022960 -0.020245 -0.015470 -0.009231 -0.002204 0.004943 0.011625 0.017395 0.021960 0.025188 0.027084 0.027758 0.027392 0.026198 0.024399 0.022201 0.019783 0.017294 0.014849 0.012533 0.010403 0.008494 0.006824 0.005394 0.004195 0.003209 0.002414 0.001784 0.001295 0.000922 0.000642 0.000436 0.000288 0.000184 0.000111 0.000062 0.000030 0.000009 -0.000003 -0.000010 -0.000014 -0.000015 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000006 -0.000001 0.000010 0.000028 0.000057 0.000102 0.000169 0.000266 0.000404 0.000596 0.000859 0.001211 0.001675 0.002277 0.003042 0.003996 0.005163 0.006560 0.008199 0.010077 0.012181 0.014476 0.016907 0.019392 0.021818 0.024037 0.025870 0.027106 0.027522 0.026897 0.025046 0.021853 0.017309 0.011541 0.004835 -0.002360 -0.009461 -0.015794 -0.020673 -0.023490 -0.023812 -0.021464 -0.016593 -0.009681 -0.001516 0.006896 0.014455 0.020124 0.023088 0.022890 0.019519 0.013430 0.005498 -0.003113 -0.011114 -0.017297 -0.020723 -0.020875 -0.017737 -0.011798 -0.003972 0.004549 0.012487 0.018670 0.022214 0.022640 0.019933 0.014520 0.007189 -0.001043 -0.009092 -0.015954 -0.020837 -0.023246 -0.023019 -0.020310 -0.015537 -0.009294 -0.002259 0.004899 0.011596 0.017380 0.021960 0.025201 0.027108 0.027791 0.027431 0.026241 0.024445 0.022247 0.019830 0.017340 0.014893 0.012573 0.010439 0.008527 0.006852 0.005418 0.004215 0.003226 0.002427 0.001795 0.001304 0.000928 0.000647 0.000441 0.000291 0.000186 0.000113 0.000064 0.000031 0.000010 -0.000002 -0.000009 -0.000013 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000009 -0.000005 0.000004 0.000020 0.000046 0.000087 0.000148 0.000238 0.000366 0.000546 0.000792 0.001123 0.001562 0.002132 0.002859 0.003768 0.004881 0.006218 0.007787 0.009589 0.011609 0.013816 0.016157 0.018554 0.020898 0.023048 0.024829 0.026041 0.026464 0.025886 0.024126 0.021070 0.016705 0.011154 0.004690 -0.002255 -0.009115 -0.015241 -0.019966 -0.022700 -0.023020 -0.020755 -0.016045 -0.009356 -0.001450 0.006696 0.014014 0.019498 0.022357 0.022147 0.018856 0.012927 0.005208 -0.003167 -0.010949 -0.016963 -0.020297 -0.020448 -0.017400 -0.011628 -0.004019 0.004268 0.011991 0.018012 0.021470 0.021898 0.019280 0.014030 0.006913 -0.001085 -0.008910 -0.015587 -0.020346 -0.022704 -0.022503 -0.019891 -0.015272 -0.009223 -0.002401 0.004544 0.011043 0.016659 0.021106 0.024256 0.026110 0.026778 0.026434 0.025287 0.023552 0.021430 0.019095 0.016690 0.014327 0.012088 0.010029 0.008184 0.006570 0.005188 0.004030 0.003078 0.002311 0.001705 0.001234 0.000875 0.000607 0.000410 0.000269 0.000169 0.000101 0.000055 0.000025 0.000006 -0.000005 -0.000011 -0.000014 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000014 -0.000012 -0.000006 0.000005 0.000025 0.000058 0.000109 0.000185 0.000295 0.000451 0.000667 0.000961 0.001352 0.001864 0.002520 0.003343 0.004357 0.005578 0.007017 0.008674 0.010536 0.012576 0.014745 0.016971 0.019154 0.021164 0.022839 0.023990 0.024414 0.023908 0.022303 0.019488 0.015449 0.010295 0.004281 -0.002192 -0.008596 -0.014323 -0.018746 -0.021311 -0.021618 -0.019503 -0.015095 -0.008829 -0.001420 0.006216 0.013074 0.018208 0.020873 0.020651 0.017530 0.011929 0.004645 -0.003255 -0.010593 -0.016264 -0.019407 -0.019548 -0.016671 -0.011225 -0.004045 0.003778 0.011072 0.016763 0.020040 0.020462 0.018011 0.013078 0.006382 -0.001151 -0.008526 -0.014827 -0.019328 -0.021573 -0.021411 -0.018983 -0.014665 -0.008999 -0.002605 0.003909 0.010005 0.015274 0.019446 0.022401 0.024141 0.024769 0.024450 0.023380 0.021763 0.019785 0.017610 0.015373 0.013177 0.011098 0.009189 0.007480 0.005988 0.004713 0.003647 0.002773 0.002071 0.001517 0.001089 0.000765 0.000523 0.000347 0.000222 0.000135 0.000076 0.000037 0.000012 -0.000003 -0.000012 -0.000016 -0.000017 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000020 -0.000022 -0.000023 -0.000022 -0.000016 -0.000004 0.000018 0.000054 0.000110 0.000194 0.000317 0.000490 0.000729 0.001053 0.001481 0.002035 0.002738 0.003609 0.004666 0.005918 0.007367 0.009003 0.010803 0.012725 0.014705 0.016657 0.018465 0.019983 0.021043 0.021461 0.021052 0.019662 0.017185 0.013606 0.009017 0.003645 -0.002153 -0.007903 -0.013054 -0.017041 -0.019360 -0.019644 -0.017744 -0.013769 -0.008112 -0.001418 0.005483 0.011680 0.016314 0.018707 0.018480 0.015621 0.010508 0.003869 -0.003328 -0.010011 -0.015174 -0.018033 -0.018157 -0.015530 -0.010560 -0.004009 0.003131 0.009791 0.014995 0.018001 0.018407 0.016196 0.011723 0.005640 -0.001210 -0.007926 -0.013671 -0.017787 -0.019860 -0.019750 -0.017583 -0.013701 -0.008596 -0.002827 0.003051 0.008554 0.013308 0.017070 0.019731 0.021296 0.021859 0.021569 0.020606 0.019153 0.017382 0.015438 0.013442 0.011488 0.009643 0.007952 0.006444 0.005130 0.004013 0.003082 0.002322 0.001715 0.001240 0.000875 0.000601 0.000400 0.000255 0.000153 0.000084 0.000038 0.000010 -0.000008 -0.000017 -0.000022 -0.000023 -0.000022 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000032 -0.000037 -0.000041 -0.000043 -0.000041 -0.000033 -0.000016 0.000015 0.000067 0.000147 0.000266 0.000436 0.000674 0.000997 0.001423 0.001973 0.002665 0.003514 0.004530 0.005717 0.007069 0.008566 0.010177 0.011848 0.013509 0.015061 0.016382 0.017326 0.017735 0.017448 0.016327 0.014276 0.011276 0.007400 0.002838 -0.002106 -0.007026 -0.011449 -0.014883 -0.016889 -0.017145 -0.015517 -0.012094 -0.007211 -0.001426 0.004542 0.009903 0.013907 0.015966 0.015745 0.013235 0.008763 0.002961 -0.003325 -0.009161 -0.013667 -0.016161 -0.016262 -0.013959 -0.009605 -0.003866 0.002391 0.008231 0.012802 0.015453 0.015833 0.013927 0.010040 0.004743 -0.001232 -0.007096 -0.012124 -0.015740 -0.017583 -0.017532 -0.015695 -0.012368 -0.007978 -0.003011 0.002051 0.006787 0.010874 0.014103 0.016380 0.017712 0.018180 0.017920 0.017085 0.015837 0.014323 0.012668 0.010978 0.009329 0.007780 0.006367 0.005114 0.004030 0.003113 0.002356 0.001743 0.001259 0.000884 0.000601 0.000391 0.000241 0.000136 0.000065 0.000019 -0.000009 -0.000025 -0.000033 -0.000035 -0.000034 -0.000032 -0.000028 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000053 -0.000064 -0.000074 -0.000085 -0.000093 -0.000098 -0.000096 -0.000083 -0.000053 0.000003 0.000093 0.000231 0.000430 0.000707 0.001078 0.001559 0.002165 0.002906 0.003787 0.004807 0.005952 0.007200 0.008513 0.009835 0.011092 0.012184 0.012997 0.013399 0.013257 0.012454 0.010904 0.008585 0.005547 0.001936 -0.002006 -0.005953 -0.009521 -0.012307 -0.013948 -0.014176 -0.012871 -0.010101 -0.006133 -0.001421 0.003450 0.007829 0.011101 0.012777 0.012580 0.010499 0.006802 0.002008 -0.003186 -0.008007 -0.011729 -0.013787 -0.013865 -0.011951 -0.008337 -0.003572 0.001625 0.006482 0.010290 0.012512 0.012856 0.011305 0.008113 0.003748 -0.001183 -0.006033 -0.010202 -0.013216 -0.014778 -0.014787 -0.013332 -0.010657 -0.007111 -0.003095 0.000997 0.004820 0.008110 0.010698 0.012509 0.013552 0.013899 0.013660 0.012967 0.011951 0.010733 0.009414 0.008077 0.006785 0.005582 0.004496 0.003543 0.002728 0.002049 0.001496 0.001058 0.000718 0.000462 0.000275 0.000143 0.000053 -0.000005 -0.000040 -0.000058 -0.000066 -0.000066 -0.000062 -0.000056 -0.000050 -0.000043 -0.000036 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000071 -0.000089 -0.000109 -0.000133 -0.000160 -0.000190 -0.000220 -0.000249 -0.000274 -0.000289 -0.000288 -0.000261 -0.000199 -0.000088 0.000085 0.000333 0.000670 0.001107 0.001650 0.002302 0.003060 0.003910 0.004829 0.005782 0.006716 0.007563 0.008237 0.008638 0.008665 0.008221 0.007235 0.005676 0.003573 0.001023 -0.001804 -0.004670 -0.007289 -0.009358 -0.010598 -0.010800 -0.009864 -0.007829 -0.004889 -0.001377 0.002267 0.005553 0.008015 0.009277 0.009125 0.007546 0.004738 0.001093 -0.002859 -0.006531 -0.009367 -0.010934 -0.010989 -0.009521 -0.006751 -0.003096 0.000895 0.004631 0.007569 0.009298 0.009591 0.008435 0.006023 0.002709 -0.001044 -0.004745 -0.007938 -0.010264 -0.011496 -0.011560 -0.010524 -0.008571 -0.005968 -0.003017 -0.000016 0.002776 0.005163 0.007020 0.008295 0.009001 0.009197 0.008970 0.008421 0.007653 0.006754 0.005801 0.004853 0.003954 0.003134 0.002409 0.001789 0.001274 0.000859 0.000535 0.000290 0.000113 -0.000010 -0.000089 -0.000135 -0.000157 -0.000162 -0.000157 -0.000144 -0.000129 -0.000112 -0.000096 -0.000080 -0.000067 -0.000055 -0.000045 -0.000036 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000041 -0.000054 -0.000070 -0.000090 -0.000116 -0.000147 -0.000185 -0.000232 -0.000287 -0.000352 -0.000427 -0.000510 -0.000600 -0.000693 -0.000785 -0.000867 -0.000933 -0.000970 -0.000969 -0.000917 -0.000803 -0.000617 -0.000352 -0.000003 0.000428 0.000935 0.001503 0.002104 0.002700 0.003237 0.003650 0.003868 0.003817 0.003441 0.002702 0.001601 0.000184 -0.001453 -0.003167 -0.004778 -0.006088 -0.006910 -0.007096 -0.006565 -0.005330 -0.003499 -0.001279 0.001049 0.003168 0.004770 0.005604 0.005519 0.004500 0.002670 0.000282 -0.002316 -0.004738 -0.006614 -0.007652 -0.007689 -0.006713 -0.004866 -0.002426 0.000245 0.002754 0.004738 0.005922 0.006151 0.005417 0.003844 0.001668 -0.000809 -0.003260 -0.005386 -0.006953 -0.007813 -0.007919 -0.007317 -0.006131 -0.004534 -0.002725 -0.000899 0.000780 0.002185 0.003243 0.003927 0.004253 0.004268 0.004035 0.003626 0.003108 0.002539 0.001967 0.001427 0.000941 0.000525 0.000183 -0.000084 -0.000280 -0.000414 -0.000494 -0.000532 -0.000536 -0.000516 -0.000480 -0.000434 -0.000383 -0.000332 -0.000282 -0.000237 -0.000196 -0.000161 -0.000131 -0.000106 -0.000085 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000048 -0.000064 -0.000084 -0.000110 -0.000143 -0.000185 -0.000239 -0.000305 -0.000388 -0.000488 -0.000609 -0.000753 -0.000919 -0.001109 -0.001321 -0.001552 -0.001798 -0.002050 -0.002302 -0.002541 -0.002756 -0.002934 -0.003062 -0.003127 -0.003119 -0.003026 -0.002843 -0.002571 -0.002219 -0.001808 -0.001367 -0.000939 -0.000570 -0.000307 -0.000193 -0.000255 -0.000501 -0.000913 -0.001444 -0.002024 -0.002564 -0.002969 -0.003154 -0.003060 -0.002665 -0.001994 -0.001121 -0.000158 0.000756 0.001476 0.001880 0.001885 0.001471 0.000680 -0.000381 -0.001555 -0.002665 -0.003535 -0.004024 -0.004049 -0.003597 -0.002730 -0.001574 -0.000298 0.000912 0.001884 0.002483 0.002637 0.002335 0.001636 0.000649 -0.000487 -0.001622 -0.002620 -0.003375 -0.003825 -0.003952 -0.003782 -0.003374 -0.002811 -0.002182 -0.001574 -0.001058 -0.000682 -0.000468 -0.000415 -0.000502 -0.000695 -0.000954 -0.001238 -0.001515 -0.001758 -0.001949 -0.002080 -0.002146 -0.002152 -0.002104 -0.002010 -0.001880 -0.001726 -0.001556 -0.001381 -0.001207 -0.001040 -0.000885 -0.000743 -0.000617 -0.000507 -0.000413 -0.000333 -0.000267 -0.000212 -0.000168 -0.000133 -0.000104 -0.000082 -0.000064 -0.000050 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000041 -0.000055 -0.000073 -0.000097 -0.000129 -0.000170 -0.000224 -0.000292 -0.000378 -0.000488 -0.000623 -0.000790 -0.000993 -0.001235 -0.001521 -0.001852 -0.002230 -0.002653 -0.003119 -0.003619 -0.004146 -0.004685 -0.005221 -0.005735 -0.006206 -0.006609 -0.006917 -0.007104 -0.007144 -0.007018 -0.006713 -0.006227 -0.005569 -0.004765 -0.003851 -0.002875 -0.001894 -0.000969 -0.000160 0.000482 0.000920 0.001134 0.001126 0.000920 0.000555 0.000087 -0.000421 -0.000910 -0.001323 -0.001620 -0.001777 -0.001790 -0.001674 -0.001457 -0.001179 -0.000880 -0.000602 -0.000377 -0.000227 -0.000164 -0.000184 -0.000276 -0.000416 -0.000579 -0.000735 -0.000858 -0.000930 -0.000936 -0.000872 -0.000743 -0.000559 -0.000340 -0.000110 0.000103 0.000268 0.000357 0.000350 0.000230 -0.000008 -0.000362 -0.000822 -0.001371 -0.001986 -0.002642 -0.003310 -0.003960 -0.004561 -0.005085 -0.005510 -0.005818 -0.006000 -0.006054 -0.005988 -0.005813 -0.005545 -0.005203 -0.004807 -0.004374 -0.003924 -0.003472 -0.003032 -0.002615 -0.002228 -0.001877 -0.001564 -0.001290 -0.001054 -0.000852 -0.000684 -0.000544 -0.000430 -0.000338 -0.000264 -0.000206 -0.000160 -0.000124 -0.000096 -0.000074 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000061 -0.000082 -0.000110 -0.000147 -0.000196 -0.000260 -0.000343 -0.000449 -0.000583 -0.000753 -0.000964 -0.001224 -0.001539 -0.001916 -0.002361 -0.002879 -0.003473 -0.004142 -0.004881 -0.005682 -0.006530 -0.007407 -0.008288 -0.009141 -0.009931 -0.010613 -0.011141 -0.011465 -0.011537 -0.011314 -0.010761 -0.009861 -0.008617 -0.007055 -0.005233 -0.003235 -0.001176 0.000811 0.002579 0.003987 0.004911 0.005263 0.005009 0.004171 0.002839 0.001161 -0.000670 -0.002432 -0.003910 -0.004917 -0.005324 -0.005081 -0.004225 -0.002877 -0.001227 0.000491 0.002036 0.003189 0.003792 0.003766 0.003127 0.001979 0.000501 -0.001084 -0.002540 -0.003656 -0.004274 -0.004311 -0.003765 -0.002715 -0.001304 0.000281 0.001836 0.003168 0.004119 0.004580 0.004502 0.003897 0.002826 0.001387 -0.000297 -0.002101 -0.003903 -0.005599 -0.007105 -0.008363 -0.009337 -0.010013 -0.010394 -0.010500 -0.010361 -0.010014 -0.009500 -0.008859 -0.008132 -0.007354 -0.006556 -0.005766 -0.005006 -0.004293 -0.003638 -0.003048 -0.002526 -0.002072 -0.001683 -0.001355 -0.001081 -0.000855 -0.000672 -0.000524 -0.000407 -0.000314 -0.000242 -0.000186 -0.000142 -0.000109 -0.000084 -0.000064 -0.000050 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000048 -0.000066 -0.000090 -0.000122 -0.000164 -0.000220 -0.000294 -0.000390 -0.000514 -0.000673 -0.000874 -0.001126 -0.001438 -0.001820 -0.002282 -0.002833 -0.003481 -0.004233 -0.005090 -0.006049 -0.007103 -0.008237 -0.009427 -0.010644 -0.011846 -0.012986 -0.014004 -0.014834 -0.015404 -0.015640 -0.015469 -0.014830 -0.013680 -0.012002 -0.009816 -0.007186 -0.004227 -0.001101 0.001985 0.004798 0.007097 0.008662 0.009323 0.008990 0.007673 0.005494 0.002684 -0.000436 -0.003488 -0.006088 -0.007895 -0.008663 -0.008281 -0.006796 -0.004409 -0.001453 0.001652 0.004463 0.006577 0.007691 0.007652 0.006475 0.004347 0.001592 -0.001380 -0.004131 -0.006266 -0.007487 -0.007633 -0.006697 -0.004820 -0.002263 0.000631 0.003491 0.005968 0.007775 0.008721 0.008724 0.007809 0.006091 0.003751 0.001009 -0.001911 -0.004797 -0.007473 -0.009805 -0.011704 -0.013127 -0.014066 -0.014543 -0.014603 -0.014305 -0.013715 -0.012899 -0.011923 -0.010845 -0.009717 -0.008584 -0.007481 -0.006436 -0.005469 -0.004593 -0.003814 -0.003134 -0.002548 -0.002052 -0.001638 -0.001296 -0.001017 -0.000792 -0.000613 -0.000472 -0.000362 -0.000276 -0.000210 -0.000160 -0.000122 -0.000093 -0.000071 -0.000054 -0.000042 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000037 -0.000051 -0.000070 -0.000096 -0.000132 -0.000179 -0.000241 -0.000324 -0.000432 -0.000572 -0.000752 -0.000981 -0.001270 -0.001629 -0.002071 -0.002609 -0.003255 -0.004020 -0.004912 -0.005937 -0.007093 -0.008373 -0.009761 -0.011229 -0.012741 -0.014250 -0.015693 -0.017000 -0.018085 -0.018857 -0.019216 -0.019068 -0.018326 -0.016924 -0.014830 -0.012059 -0.008684 -0.004845 -0.000751 0.003327 0.007074 0.010160 0.012278 0.013185 0.012741 0.010946 0.007955 0.004077 -0.000249 -0.004500 -0.008137 -0.010677 -0.011766 -0.011240 -0.009154 -0.005787 -0.001605 0.002798 0.006792 0.009798 0.011383 0.011320 0.009631 0.006576 0.002615 -0.001666 -0.005641 -0.008743 -0.010541 -0.010802 -0.009512 -0.006867 -0.003239 0.000885 0.004981 0.008552 0.011192 0.012633 0.012757 0.011600 0.009326 0.006190 0.002498 -0.001432 -0.005309 -0.008889 -0.011991 -0.014498 -0.016356 -0.017562 -0.018155 -0.018200 -0.017782 -0.016992 -0.015920 -0.014654 -0.013269 -0.011834 -0.010404 -0.009022 -0.007723 -0.006529 -0.005455 -0.004507 -0.003683 -0.002980 -0.002387 -0.001895 -0.001491 -0.001164 -0.000902 -0.000694 -0.000531 -0.000405 -0.000307 -0.000233 -0.000176 -0.000133 -0.000101 -0.000076 -0.000058 -0.000044 -0.000034 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000038 -0.000053 -0.000074 -0.000102 -0.000140 -0.000191 -0.000259 -0.000350 -0.000468 -0.000622 -0.000820 -0.001073 -0.001393 -0.001793 -0.002287 -0.002890 -0.003617 -0.004482 -0.005495 -0.006664 -0.007989 -0.009462 -0.011066 -0.012770 -0.014532 -0.016296 -0.017991 -0.019533 -0.020821 -0.021746 -0.022190 -0.022035 -0.021177 -0.019529 -0.017050 -0.013748 -0.009707 -0.005091 -0.000150 0.004786 0.009333 0.013082 0.015651 0.016732 0.016146 0.013884 0.010133 0.005273 -0.000150 -0.005484 -0.010051 -0.013242 -0.014608 -0.013937 -0.011295 -0.007030 -0.001731 0.003850 0.008913 0.012722 0.014726 0.014635 0.012471 0.008565 0.003498 -0.001981 -0.007080 -0.011072 -0.013408 -0.013786 -0.012184 -0.008850 -0.004251 0.000997 0.006230 0.010819 0.014251 0.016183 0.016467 0.015145 0.012420 0.008613 0.004107 -0.000703 -0.005451 -0.009835 -0.013630 -0.016693 -0.018960 -0.020429 -0.021152 -0.021212 -0.020714 -0.019770 -0.018494 -0.016989 -0.015349 -0.013654 -0.011971 -0.010352 -0.008836 -0.007447 -0.006203 -0.005108 -0.004161 -0.003355 -0.002678 -0.002119 -0.001661 -0.001292 -0.000997 -0.000765 -0.000583 -0.000443 -0.000335 -0.000252 -0.000190 -0.000143 -0.000107 -0.000081 -0.000061 -0.000047 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000039 -0.000054 -0.000076 -0.000106 -0.000146 -0.000201 -0.000274 -0.000370 -0.000497 -0.000662 -0.000875 -0.001148 -0.001493 -0.001926 -0.002462 -0.003119 -0.003912 -0.004858 -0.005971 -0.007257 -0.008720 -0.010350 -0.012128 -0.014021 -0.015982 -0.017947 -0.019838 -0.021558 -0.022995 -0.024025 -0.024513 -0.024327 -0.023343 -0.021465 -0.018639 -0.014875 -0.010263 -0.004990 0.000657 0.006300 0.011496 0.015771 0.018678 0.019859 0.019102 0.016395 0.011952 0.006216 -0.000174 -0.006453 -0.011826 -0.015574 -0.017168 -0.016355 -0.013214 -0.008155 -0.001875 0.004739 0.010736 0.015245 0.017608 0.017483 0.014895 0.010233 0.004188 -0.002354 -0.008449 -0.013236 -0.016058 -0.016552 -0.014689 -0.010757 -0.005308 0.000933 0.007180 0.012688 0.016850 0.019260 0.019737 0.018328 0.015268 0.010930 0.005760 0.000222 -0.005258 -0.010327 -0.014720 -0.018273 -0.020909 -0.022629 -0.023490 -0.023591 -0.023052 -0.022004 -0.020574 -0.018886 -0.017045 -0.015143 -0.013257 -0.011446 -0.009752 -0.008204 -0.006820 -0.005605 -0.004556 -0.003665 -0.002920 -0.002304 -0.001802 -0.001399 -0.001077 -0.000824 -0.000626 -0.000474 -0.000357 -0.000268 -0.000201 -0.000151 -0.000113 -0.000085 -0.000064 -0.000048 -0.000037 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000028 -0.000039 -0.000055 -0.000078 -0.000109 -0.000151 -0.000208 -0.000284 -0.000385 -0.000518 -0.000691 -0.000915 -0.001203 -0.001568 -0.002026 -0.002594 -0.003291 -0.004136 -0.005144 -0.006332 -0.007708 -0.009275 -0.011023 -0.012932 -0.014965 -0.017072 -0.019184 -0.021212 -0.023054 -0.024586 -0.025674 -0.026171 -0.025931 -0.024821 -0.022734 -0.019610 -0.015460 -0.010385 -0.004589 0.001613 0.007802 0.013487 0.018142 0.021274 0.022482 0.021531 0.018409 0.013355 0.006866 -0.000343 -0.007414 -0.013454 -0.017656 -0.019426 -0.018481 -0.014909 -0.009174 -0.002064 0.005419 0.012199 0.017291 0.019952 0.019791 0.016838 0.011532 0.004654 -0.002794 -0.009741 -0.015210 -0.018455 -0.019062 -0.016991 -0.012565 -0.006403 0.000679 0.007794 0.014103 0.018919 0.021779 0.022476 0.021056 0.017778 0.013054 0.007383 0.001279 -0.004781 -0.010401 -0.015286 -0.019251 -0.022208 -0.024157 -0.025159 -0.025321 -0.024777 -0.023669 -0.022140 -0.020323 -0.018336 -0.016282 -0.014244 -0.012287 -0.010458 -0.008789 -0.007297 -0.005989 -0.004862 -0.003905 -0.003106 -0.002448 -0.001912 -0.001481 -0.001139 -0.000869 -0.000660 -0.000498 -0.000374 -0.000280 -0.000209 -0.000156 -0.000116 -0.000087 -0.000065 -0.000049 -0.000037 -0.000029 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000039 -0.000056 -0.000078 -0.000110 -0.000153 -0.000212 -0.000290 -0.000394 -0.000531 -0.000710 -0.000941 -0.001239 -0.001616 -0.002091 -0.002682 -0.003407 -0.004286 -0.005337 -0.006577 -0.008014 -0.009650 -0.011478 -0.013473 -0.015599 -0.017799 -0.020002 -0.022113 -0.024021 -0.025598 -0.026701 -0.027174 -0.026866 -0.025633 -0.023365 -0.019999 -0.015550 -0.010124 -0.003944 0.002654 0.009223 0.015234 0.020126 0.023370 0.024537 0.023378 0.019881 0.014309 0.007202 -0.000665 -0.008362 -0.014921 -0.019469 -0.021363 -0.020296 -0.016368 -0.010084 -0.002307 0.005870 0.013273 0.018827 0.021719 0.021524 0.018273 0.012445 0.004893 -0.003288 -0.010927 -0.016956 -0.020557 -0.021271 -0.019050 -0.014241 -0.007515 0.000242 0.008065 0.015039 0.020416 0.023686 0.024620 0.023258 0.019875 0.014911 0.008901 0.002399 -0.004082 -0.010114 -0.015377 -0.019668 -0.022889 -0.025036 -0.026174 -0.026413 -0.025894 -0.024769 -0.023189 -0.021297 -0.019220 -0.017066 -0.014927 -0.012871 -0.010949 -0.009196 -0.007629 -0.006257 -0.005075 -0.004073 -0.003237 -0.002548 -0.001988 -0.001538 -0.001181 -0.000901 -0.000683 -0.000514 -0.000386 -0.000288 -0.000215 -0.000160 -0.000119 -0.000088 -0.000066 -0.000049 -0.000037 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000027 -0.000039 -0.000055 -0.000078 -0.000110 -0.000154 -0.000213 -0.000292 -0.000398 -0.000536 -0.000718 -0.000953 -0.001255 -0.001639 -0.002123 -0.002725 -0.003465 -0.004363 -0.005438 -0.006705 -0.008175 -0.009849 -0.011718 -0.013757 -0.015928 -0.018173 -0.020413 -0.022554 -0.024480 -0.026056 -0.027136 -0.027561 -0.027172 -0.025827 -0.023412 -0.019866 -0.015206 -0.009547 -0.003122 0.003716 0.010499 0.016678 0.021669 0.024920 0.025987 0.024614 0.020794 0.014808 0.007227 -0.001129 -0.009281 -0.016207 -0.020991 -0.022954 -0.021778 -0.017570 -0.010871 -0.002594 0.006099 0.013962 0.019854 0.022914 0.022689 0.019212 0.012991 0.004931 -0.003804 -0.011971 -0.018432 -0.022315 -0.023129 -0.020817 -0.015741 -0.008608 -0.000351 0.008008 0.015501 0.021334 0.024962 0.026136 0.024891 0.021507 0.016442 0.010251 0.003514 -0.003231 -0.009533 -0.015056 -0.019582 -0.023005 -0.025316 -0.026578 -0.026902 -0.026434 -0.025328 -0.023742 -0.021824 -0.019707 -0.017505 -0.015312 -0.013202 -0.011229 -0.009428 -0.007819 -0.006409 -0.005196 -0.004168 -0.003310 -0.002604 -0.002030 -0.001570 -0.001205 -0.000918 -0.000695 -0.000523 -0.000391 -0.000292 -0.000217 -0.000161 -0.000119 -0.000088 -0.000065 -0.000049 -0.000037 -0.000028 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000026 -0.000038 -0.000054 -0.000077 -0.000109 -0.000153 -0.000212 -0.000291 -0.000396 -0.000534 -0.000715 -0.000950 -0.001253 -0.001638 -0.002122 -0.002726 -0.003469 -0.004371 -0.005450 -0.006723 -0.008199 -0.009879 -0.011753 -0.013798 -0.015970 -0.018212 -0.020445 -0.022569 -0.024467 -0.026004 -0.027030 -0.027386 -0.026914 -0.025471 -0.022947 -0.019283 -0.014502 -0.008726 -0.002193 0.004733 0.011576 0.017776 0.022738 0.025903 0.026823 0.025241 0.021157 0.014867 0.006963 -0.001711 -0.010144 -0.017286 -0.022194 -0.024174 -0.022901 -0.018490 -0.011506 -0.002895 0.006137 0.014300 0.020411 0.023576 0.023328 0.019698 0.013214 0.004815 -0.004294 -0.012821 -0.019585 -0.023678 -0.024585 -0.022241 -0.017015 -0.009633 -0.001056 0.007661 0.015520 0.021693 0.025616 0.027023 0.025939 0.022646 0.017604 0.011380 0.004563 -0.002295 -0.008731 -0.014398 -0.019068 -0.022627 -0.025062 -0.026430 -0.026842 -0.026442 -0.025386 -0.023833 -0.021933 -0.019822 -0.017617 -0.015416 -0.013295 -0.011308 -0.009494 -0.007872 -0.006452 -0.005229 -0.004193 -0.003328 -0.002618 -0.002040 -0.001577 -0.001210 -0.000921 -0.000697 -0.000524 -0.000392 -0.000291 -0.000216 -0.000159 -0.000118 -0.000087 -0.000064 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000037 -0.000053 -0.000076 -0.000107 -0.000150 -0.000208 -0.000285 -0.000389 -0.000525 -0.000704 -0.000935 -0.001233 -0.001613 -0.002092 -0.002688 -0.003422 -0.004313 -0.005380 -0.006638 -0.008095 -0.009753 -0.011602 -0.013614 -0.015750 -0.017950 -0.020132 -0.022199 -0.024033 -0.025498 -0.026446 -0.026720 -0.026166 -0.024646 -0.022053 -0.018335 -0.013521 -0.007736 -0.001223 0.005652 0.012413 0.018500 0.023322 0.026323 0.027061 0.025286 0.021007 0.014527 0.006448 -0.002373 -0.010918 -0.018128 -0.023054 -0.024998 -0.023640 -0.019101 -0.011956 -0.003170 0.006033 0.014343 0.020560 0.023774 0.023510 0.019801 0.013182 0.004606 -0.004702 -0.013428 -0.020370 -0.024602 -0.025595 -0.023277 -0.018015 -0.010539 -0.001819 0.007080 0.015147 0.021541 0.025686 0.027304 0.026413 0.023285 0.018376 0.012249 0.005494 -0.001338 -0.007780 -0.013480 -0.018204 -0.021836 -0.024351 -0.025804 -0.026301 -0.025980 -0.024997 -0.023508 -0.021663 -0.019599 -0.017433 -0.015264 -0.013168 -0.011203 -0.009406 -0.007800 -0.006392 -0.005179 -0.004153 -0.003296 -0.002592 -0.002020 -0.001561 -0.001197 -0.000911 -0.000689 -0.000517 -0.000386 -0.000287 -0.000212 -0.000156 -0.000115 -0.000085 -0.000062 -0.000046 -0.000034 -0.000026 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000017 -0.000024 -0.000035 -0.000051 -0.000073 -0.000103 -0.000145 -0.000201 -0.000277 -0.000377 -0.000510 -0.000683 -0.000909 -0.001199 -0.001568 -0.002034 -0.002615 -0.003330 -0.004198 -0.005237 -0.006461 -0.007878 -0.009490 -0.011283 -0.013234 -0.015301 -0.017423 -0.019521 -0.021498 -0.023237 -0.024605 -0.025458 -0.025644 -0.025015 -0.023439 -0.020819 -0.017109 -0.012343 -0.006649 -0.000272 0.006428 0.012982 0.018843 0.023431 0.026208 0.026744 0.024802 0.020399 0.013843 0.005737 -0.003069 -0.011565 -0.018704 -0.023547 -0.025409 -0.023977 -0.019378 -0.012189 -0.003375 0.005844 0.014161 0.020378 0.023589 0.023320 0.019602 0.012967 0.004368 -0.004973 -0.013746 -0.020748 -0.025051 -0.026124 -0.023886 -0.018696 -0.011274 -0.002581 0.006329 0.014449 0.020942 0.025230 0.027029 0.026346 0.023441 0.018756 0.012839 0.006268 -0.000413 -0.006746 -0.012377 -0.017074 -0.020713 -0.023266 -0.024779 -0.025353 -0.025118 -0.024224 -0.022825 -0.021066 -0.019081 -0.016988 -0.014885 -0.012848 -0.010934 -0.009183 -0.007615 -0.006241 -0.005057 -0.004054 -0.003218 -0.002530 -0.001972 -0.001524 -0.001168 -0.000889 -0.000672 -0.000504 -0.000376 -0.000279 -0.000206 -0.000151 -0.000111 -0.000082 -0.000060 -0.000044 -0.000033 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000023 -0.000034 -0.000049 -0.000070 -0.000099 -0.000139 -0.000193 -0.000266 -0.000362 -0.000490 -0.000656 -0.000873 -0.001151 -0.001507 -0.001955 -0.002513 -0.003200 -0.004033 -0.005031 -0.006205 -0.007565 -0.009108 -0.010824 -0.012688 -0.014657 -0.016674 -0.018661 -0.020522 -0.022143 -0.023397 -0.024145 -0.024242 -0.023548 -0.021942 -0.019335 -0.015690 -0.011045 -0.005532 0.000610 0.007030 0.013275 0.018816 0.023099 0.025607 0.025935 0.023860 0.019408 0.012888 0.004891 -0.003750 -0.012051 -0.018991 -0.023661 -0.025398 -0.023903 -0.019306 -0.012180 -0.003470 0.005625 0.013821 0.019945 0.023108 0.022843 0.019181 0.012643 0.004162 -0.005062 -0.013743 -0.020697 -0.025010 -0.026155 -0.024046 -0.019026 -0.011795 -0.003284 0.005476 0.013502 0.019975 0.024324 0.026263 0.025791 0.023149 0.018758 0.013143 0.006861 0.000435 -0.005687 -0.011161 -0.015754 -0.019342 -0.021891 -0.023439 -0.024077 -0.023928 -0.023135 -0.021842 -0.020192 -0.018314 -0.016323 -0.014314 -0.012363 -0.010527 -0.008843 -0.007335 -0.006012 -0.004872 -0.003906 -0.003100 -0.002438 -0.001900 -0.001468 -0.001126 -0.000857 -0.000647 -0.000485 -0.000362 -0.000268 -0.000197 -0.000145 -0.000106 -0.000078 -0.000057 -0.000042 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000032 -0.000046 -0.000066 -0.000094 -0.000132 -0.000183 -0.000252 -0.000344 -0.000465 -0.000623 -0.000829 -0.001094 -0.001431 -0.001856 -0.002386 -0.003037 -0.003828 -0.004773 -0.005886 -0.007172 -0.008631 -0.010251 -0.012007 -0.013859 -0.015750 -0.017604 -0.019330 -0.020818 -0.021947 -0.022585 -0.022596 -0.021852 -0.020241 -0.017685 -0.014156 -0.009697 -0.004439 0.001387 0.007443 0.013297 0.018449 0.022376 0.024590 0.024714 0.022546 0.018119 0.011737 0.003975 -0.004367 -0.012342 -0.018975 -0.023395 -0.024972 -0.023424 -0.018887 -0.011915 -0.003426 0.005420 0.013386 0.019336 0.022411 0.022160 0.018612 0.012268 0.004030 -0.004943 -0.013407 -0.020217 -0.024483 -0.025693 -0.023754 -0.018992 -0.012069 -0.003882 0.004584 0.012383 0.018724 0.023053 0.025087 0.024817 0.022461 0.018415 0.013173 0.007260 0.001176 -0.004652 -0.009892 -0.014317 -0.017802 -0.020308 -0.021864 -0.022553 -0.022486 -0.021797 -0.020623 -0.019098 -0.017347 -0.015480 -0.013587 -0.011744 -0.010005 -0.008409 -0.006977 -0.005719 -0.004635 -0.003717 -0.002950 -0.002320 -0.001808 -0.001397 -0.001071 -0.000815 -0.000615 -0.000461 -0.000344 -0.000254 -0.000187 -0.000137 -0.000100 -0.000073 -0.000054 -0.000039 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000043 -0.000062 -0.000088 -0.000123 -0.000172 -0.000237 -0.000323 -0.000437 -0.000586 -0.000780 -0.001028 -0.001345 -0.001743 -0.002240 -0.002850 -0.003591 -0.004476 -0.005517 -0.006719 -0.008081 -0.009591 -0.011225 -0.012944 -0.014693 -0.016401 -0.017979 -0.019325 -0.020324 -0.020853 -0.020787 -0.020008 -0.018417 -0.015946 -0.012576 -0.008354 -0.003409 0.002038 0.007667 0.013073 0.017788 0.021326 0.023237 0.023173 0.020954 0.016622 0.010472 0.003052 -0.004876 -0.012419 -0.018653 -0.022762 -0.024152 -0.022566 -0.018138 -0.011402 -0.003234 0.005260 0.012901 0.018609 0.021563 0.021335 0.017950 0.011885 0.003997 -0.004610 -0.012750 -0.019331 -0.023502 -0.024766 -0.023031 -0.018595 -0.012083 -0.004336 0.003711 0.011165 0.017273 0.021505 0.023587 0.023499 0.021440 0.017770 0.012949 0.007467 0.001791 -0.003677 -0.008622 -0.012826 -0.016163 -0.018591 -0.020131 -0.020854 -0.020863 -0.020278 -0.019228 -0.017840 -0.016229 -0.014500 -0.012741 -0.011022 -0.009396 -0.007901 -0.006558 -0.005377 -0.004359 -0.003495 -0.002775 -0.002182 -0.001700 -0.001314 -0.001007 -0.000766 -0.000578 -0.000434 -0.000323 -0.000239 -0.000175 -0.000128 -0.000094 -0.000068 -0.000050 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000027 -0.000040 -0.000057 -0.000081 -0.000115 -0.000160 -0.000221 -0.000301 -0.000407 -0.000546 -0.000726 -0.000957 -0.001251 -0.001620 -0.002081 -0.002646 -0.003332 -0.004150 -0.005113 -0.006223 -0.007480 -0.008871 -0.010374 -0.011950 -0.013548 -0.015101 -0.016525 -0.017725 -0.018594 -0.019018 -0.018885 -0.018087 -0.016539 -0.014183 -0.011007 -0.007062 -0.002472 0.002552 0.007712 0.012634 0.016885 0.020022 0.021633 0.021404 0.019179 0.015005 0.009166 0.002178 -0.005246 -0.012271 -0.018039 -0.021790 -0.022979 -0.021370 -0.017097 -0.010665 -0.002901 0.005155 0.012395 0.017803 0.020610 0.020411 0.017230 0.011513 0.004064 -0.004081 -0.011809 -0.018089 -0.022119 -0.023428 -0.021918 -0.017863 -0.011838 -0.004627 0.002902 0.009912 0.015701 0.019768 0.021850 0.021920 0.020153 0.016875 0.012505 0.007493 0.002270 -0.002791 -0.007396 -0.011335 -0.014489 -0.016809 -0.018309 -0.019051 -0.019125 -0.018641 -0.017716 -0.016468 -0.015005 -0.013424 -0.011809 -0.010225 -0.008724 -0.007340 -0.006095 -0.004999 -0.004053 -0.003251 -0.002581 -0.002029 -0.001582 -0.001222 -0.000937 -0.000713 -0.000538 -0.000403 -0.000300 -0.000222 -0.000163 -0.000119 -0.000087 -0.000063 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000017 -0.000025 -0.000036 -0.000052 -0.000075 -0.000106 -0.000148 -0.000204 -0.000278 -0.000376 -0.000504 -0.000670 -0.000882 -0.001152 -0.001491 -0.001913 -0.002431 -0.003059 -0.003808 -0.004687 -0.005702 -0.006848 -0.008115 -0.009481 -0.010910 -0.012353 -0.013748 -0.015017 -0.016072 -0.016815 -0.017143 -0.016954 -0.016154 -0.014668 -0.012449 -0.009493 -0.005852 -0.001646 0.002930 0.007600 0.012020 0.015801 0.018538 0.019863 0.019499 0.017309 0.013348 0.007883 0.001395 -0.005457 -0.011905 -0.017159 -0.020525 -0.021507 -0.019893 -0.015814 -0.009744 -0.002451 0.005098 0.011875 0.016940 0.019578 0.019414 0.016468 0.011153 0.004211 -0.003398 -0.010640 -0.016561 -0.020412 -0.021750 -0.020477 -0.016837 -0.011355 -0.004748 0.002187 0.008679 0.014080 0.017923 0.019961 0.020160 0.018671 0.015785 0.011878 0.007357 0.002613 -0.002012 -0.006244 -0.009890 -0.012831 -0.015019 -0.016461 -0.017205 -0.017333 -0.016943 -0.016140 -0.015032 -0.013719 -0.012291 -0.010825 -0.009383 -0.008012 -0.006745 -0.005604 -0.004598 -0.003729 -0.002991 -0.002375 -0.001868 -0.001456 -0.001125 -0.000863 -0.000656 -0.000495 -0.000371 -0.000276 -0.000204 -0.000150 -0.000110 -0.000080 -0.000058 -0.000043 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000033 -0.000048 -0.000068 -0.000097 -0.000135 -0.000186 -0.000254 -0.000344 -0.000461 -0.000612 -0.000805 -0.001050 -0.001359 -0.001741 -0.002211 -0.002780 -0.003458 -0.004253 -0.005170 -0.006204 -0.007346 -0.008573 -0.009854 -0.011143 -0.012381 -0.013499 -0.014414 -0.015038 -0.015280 -0.015048 -0.014260 -0.012852 -0.010788 -0.008069 -0.004747 -0.000937 0.003180 0.007354 0.011275 0.014592 0.016944 0.018007 0.017537 0.015421 0.011716 0.006673 0.000732 -0.005504 -0.011337 -0.016053 -0.019023 -0.019802 -0.018204 -0.014355 -0.008692 -0.001923 0.005067 0.011337 0.016025 0.018478 0.018351 0.015661 0.010785 0.004401 -0.002616 -0.009320 -0.014835 -0.018472 -0.019821 -0.018785 -0.015577 -0.010669 -0.004708 0.001583 0.007506 0.012467 0.016042 0.017997 0.018294 0.017062 0.014555 0.011107 0.007080 0.002825 -0.001348 -0.005191 -0.008524 -0.011234 -0.013272 -0.014637 -0.015370 -0.015540 -0.015234 -0.014546 -0.013574 -0.012410 -0.011134 -0.009819 -0.008520 -0.007281 -0.006135 -0.005100 -0.004186 -0.003396 -0.002725 -0.002164 -0.001703 -0.001327 -0.001026 -0.000787 -0.000598 -0.000452 -0.000338 -0.000252 -0.000186 -0.000137 -0.000100 -0.000073 -0.000053 -0.000039 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000030 -0.000043 -0.000062 -0.000088 -0.000122 -0.000169 -0.000231 -0.000312 -0.000417 -0.000554 -0.000728 -0.000949 -0.001226 -0.001570 -0.001991 -0.002501 -0.003108 -0.003820 -0.004640 -0.005564 -0.006581 -0.007673 -0.008809 -0.009947 -0.011034 -0.012007 -0.012791 -0.013307 -0.013473 -0.013210 -0.012447 -0.011130 -0.009232 -0.006758 -0.003761 -0.000348 0.003315 0.007003 0.010438 0.013310 0.015303 0.016132 0.015588 0.013578 0.010161 0.005570 0.000204 -0.005395 -0.010599 -0.014771 -0.017349 -0.017939 -0.016379 -0.012790 -0.007571 -0.001362 0.005033 0.010765 0.015053 0.017308 0.017217 0.014796 0.010382 0.004586 -0.001803 -0.007931 -0.013004 -0.016399 -0.017738 -0.016927 -0.014151 -0.009827 -0.004529 0.001094 0.006418 0.010910 0.014183 0.016023 0.016389 0.015387 0.013239 0.010233 0.006689 0.002918 -0.000804 -0.004253 -0.007263 -0.009731 -0.011605 -0.012880 -0.013589 -0.013789 -0.013556 -0.012976 -0.012133 -0.011111 -0.009984 -0.008816 -0.007658 -0.006551 -0.005524 -0.004596 -0.003775 -0.003064 -0.002459 -0.001954 -0.001538 -0.001199 -0.000927 -0.000711 -0.000541 -0.000408 -0.000306 -0.000228 -0.000168 -0.000124 -0.000091 -0.000066 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000027 -0.000039 -0.000056 -0.000079 -0.000110 -0.000152 -0.000207 -0.000280 -0.000375 -0.000497 -0.000652 -0.000849 -0.001096 -0.001402 -0.001776 -0.002229 -0.002767 -0.003398 -0.004123 -0.004940 -0.005838 -0.006799 -0.007796 -0.008791 -0.009735 -0.010572 -0.011235 -0.011654 -0.011757 -0.011475 -0.010748 -0.009530 -0.007803 -0.005576 -0.002901 0.000124 0.003348 0.006570 0.009546 0.012003 0.013667 0.014293 0.013704 0.011825 0.008718 0.004593 -0.000191 -0.005151 -0.009732 -0.013371 -0.015574 -0.015995 -0.014497 -0.011193 -0.006441 -0.000817 0.004962 0.010137 0.014012 0.016061 0.016005 0.013855 0.009911 0.004716 -0.001026 -0.006556 -0.011165 -0.014294 -0.015600 -0.014994 -0.012633 -0.008880 -0.004241 0.000714 0.005432 0.009439 0.012391 0.014093 0.014500 0.013701 0.011882 0.009292 0.006210 0.002906 -0.000376 -0.003436 -0.006124 -0.008345 -0.010047 -0.011222 -0.011895 -0.012115 -0.011945 -0.011461 -0.010738 -0.009851 -0.008865 -0.007838 -0.006817 -0.005838 -0.004927 -0.004102 -0.003371 -0.002738 -0.002199 -0.001748 -0.001376 -0.001074 -0.000831 -0.000637 -0.000485 -0.000366 -0.000274 -0.000204 -0.000151 -0.000111 -0.000082 -0.000060 -0.000044 -0.000032 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000016 -0.000024 -0.000035 -0.000050 -0.000070 -0.000098 -0.000136 -0.000185 -0.000249 -0.000333 -0.000441 -0.000579 -0.000753 -0.000971 -0.001240 -0.001570 -0.001968 -0.002441 -0.002994 -0.003629 -0.004344 -0.005128 -0.005966 -0.006832 -0.007693 -0.008505 -0.009218 -0.009772 -0.010106 -0.010158 -0.009867 -0.009184 -0.008071 -0.006516 -0.004531 -0.002167 0.000486 0.003295 0.006080 0.008629 0.010707 0.012077 0.012532 0.011924 0.010195 0.007406 0.003748 -0.000462 -0.004801 -0.008781 -0.011913 -0.013767 -0.014045 -0.012632 -0.009631 -0.005362 -0.000333 0.004823 0.009436 0.012894 0.014732 0.014705 0.012821 0.009344 0.004749 -0.000346 -0.005271 -0.009403 -0.012246 -0.013496 -0.013068 -0.011093 -0.007884 -0.003879 0.000427 0.004550 0.008076 0.010700 0.012247 0.012673 0.012047 0.010525 0.008320 0.005668 0.002806 -0.000056 -0.002740 -0.005114 -0.007089 -0.008617 -0.009686 -0.010315 -0.010543 -0.010426 -0.010027 -0.009414 -0.008651 -0.007797 -0.006903 -0.006011 -0.005153 -0.004354 -0.003628 -0.002984 -0.002425 -0.001949 -0.001551 -0.001222 -0.000954 -0.000738 -0.000566 -0.000431 -0.000326 -0.000244 -0.000182 -0.000135 -0.000099 -0.000073 -0.000053 -0.000039 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000031 -0.000044 -0.000062 -0.000087 -0.000120 -0.000163 -0.000220 -0.000294 -0.000389 -0.000509 -0.000662 -0.000852 -0.001088 -0.001375 -0.001721 -0.002133 -0.002613 -0.003165 -0.003784 -0.004462 -0.005186 -0.005931 -0.006669 -0.007361 -0.007961 -0.008419 -0.008681 -0.008692 -0.008402 -0.007769 -0.006763 -0.005377 -0.003626 -0.001556 0.000749 0.003171 0.005554 0.007715 0.009451 0.010563 0.010878 0.010273 0.008706 0.006235 0.003030 -0.000630 -0.004378 -0.007794 -0.010455 -0.011994 -0.012158 -0.010850 -0.008165 -0.004382 0.000053 0.004591 0.008648 0.011692 0.013319 0.013315 0.011687 0.008661 0.004651 0.000192 -0.004136 -0.007789 -0.010335 -0.011506 -0.011224 -0.009597 -0.006891 -0.003479 0.000213 0.003769 0.006830 0.009130 0.010515 0.010941 0.010460 0.009201 0.007344 0.005089 0.002636 0.000169 -0.002161 -0.004234 -0.005970 -0.007325 -0.008285 -0.008863 -0.009091 -0.009016 -0.008693 -0.008178 -0.007528 -0.006796 -0.006025 -0.005253 -0.004508 -0.003813 -0.003180 -0.002618 -0.002130 -0.001713 -0.001364 -0.001076 -0.000840 -0.000651 -0.000500 -0.000381 -0.000288 -0.000216 -0.000161 -0.000119 -0.000088 -0.000065 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000027 -0.000039 -0.000055 -0.000076 -0.000105 -0.000143 -0.000192 -0.000257 -0.000339 -0.000444 -0.000576 -0.000741 -0.000945 -0.001193 -0.001492 -0.001847 -0.002261 -0.002735 -0.003266 -0.003848 -0.004466 -0.005102 -0.005729 -0.006312 -0.006813 -0.007187 -0.007388 -0.007369 -0.007087 -0.006508 -0.005609 -0.004385 -0.002854 -0.001060 0.000924 0.002993 0.005012 0.006824 0.008258 0.009149 0.009351 0.008766 0.007365 0.005203 0.002429 -0.000716 -0.003915 -0.006812 -0.009047 -0.010311 -0.010389 -0.009204 -0.006840 -0.003539 0.000316 0.004253 0.007771 0.010413 0.011832 0.011845 0.010456 0.007859 0.004406 0.000557 -0.003192 -0.006374 -0.008618 -0.009691 -0.009522 -0.008199 -0.005945 -0.003075 0.000051 0.003079 0.005703 0.007694 0.008916 0.009327 0.008966 0.007939 0.006393 0.004495 0.002416 0.000311 -0.001687 -0.003477 -0.004987 -0.006175 -0.007026 -0.007549 -0.007771 -0.007728 -0.007469 -0.007041 -0.006493 -0.005870 -0.005211 -0.004549 -0.003909 -0.003309 -0.002763 -0.002277 -0.001855 -0.001494 -0.001190 -0.000939 -0.000735 -0.000569 -0.000437 -0.000333 -0.000252 -0.000189 -0.000141 -0.000105 -0.000077 -0.000057 -0.000042 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000016 -0.000023 -0.000033 -0.000047 -0.000066 -0.000091 -0.000124 -0.000167 -0.000222 -0.000293 -0.000384 -0.000498 -0.000640 -0.000814 -0.001027 -0.001283 -0.001585 -0.001938 -0.002342 -0.002794 -0.003288 -0.003813 -0.004350 -0.004877 -0.005364 -0.005779 -0.006081 -0.006232 -0.006191 -0.005923 -0.005400 -0.004605 -0.003535 -0.002209 -0.000667 0.001025 0.002775 0.004469 0.005973 0.007145 0.007847 0.007961 0.007410 0.006173 0.004303 0.001929 -0.000742 -0.003444 -0.005874 -0.007732 -0.008760 -0.008781 -0.007733 -0.005688 -0.002854 0.000445 0.003809 0.006813 0.009071 0.010290 0.010313 0.009144 0.006946 0.004016 0.000741 -0.002458 -0.005187 -0.007131 -0.008091 -0.008003 -0.006939 -0.005082 -0.002695 -0.000078 0.002471 0.004695 0.006397 0.007462 0.007848 0.007585 0.006757 0.005485 0.003907 0.002164 0.000388 -0.001309 -0.002837 -0.004134 -0.005163 -0.005909 -0.006376 -0.006585 -0.006568 -0.006362 -0.006010 -0.005552 -0.005027 -0.004469 -0.003905 -0.003360 -0.002848 -0.002380 -0.001964 -0.001602 -0.001291 -0.001030 -0.000814 -0.000637 -0.000494 -0.000380 -0.000290 -0.000219 -0.000165 -0.000123 -0.000091 -0.000068 -0.000050 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000029 -0.000041 -0.000057 -0.000078 -0.000106 -0.000143 -0.000191 -0.000252 -0.000329 -0.000426 -0.000547 -0.000696 -0.000876 -0.001093 -0.001350 -0.001648 -0.001989 -0.002370 -0.002786 -0.003226 -0.003676 -0.004115 -0.004519 -0.004858 -0.005100 -0.005210 -0.005155 -0.004906 -0.004439 -0.003742 -0.002815 -0.001677 -0.000364 0.001065 0.002532 0.003940 0.005175 0.006122 0.006666 0.006714 0.006204 0.005126 0.003525 0.001515 -0.000731 -0.002988 -0.005008 -0.006540 -0.007373 -0.007362 -0.006458 -0.004723 -0.002333 0.000442 0.003269 0.005793 0.007693 0.008722 0.008750 0.007780 0.005947 0.003497 0.000753 -0.001935 -0.004237 -0.005890 -0.006726 -0.006691 -0.005841 -0.004324 -0.002358 -0.000190 0.001934 0.003798 0.005239 0.006157 0.006513 0.006329 0.005672 0.004638 0.003340 0.001895 0.000414 -0.001011 -0.002301 -0.003404 -0.004285 -0.004930 -0.005342 -0.005535 -0.005535 -0.005374 -0.005086 -0.004706 -0.004267 -0.003799 -0.003324 -0.002863 -0.002429 -0.002033 -0.001680 -0.001372 -0.001108 -0.000885 -0.000700 -0.000549 -0.000426 -0.000328 -0.000250 -0.000190 -0.000143 -0.000107 -0.000079 -0.000059 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000024 -0.000035 -0.000048 -0.000067 -0.000091 -0.000122 -0.000162 -0.000214 -0.000280 -0.000362 -0.000464 -0.000590 -0.000742 -0.000924 -0.001139 -0.001390 -0.001675 -0.001994 -0.002341 -0.002707 -0.003080 -0.003443 -0.003774 -0.004048 -0.004239 -0.004317 -0.004254 -0.004026 -0.003614 -0.003009 -0.002214 -0.001246 -0.000138 0.001059 0.002278 0.003435 0.004440 0.005195 0.005609 0.005608 0.005145 0.004214 0.002857 0.001172 -0.000699 -0.002569 -0.004233 -0.005490 -0.006165 -0.006144 -0.005387 -0.003948 -0.001970 0.000323 0.002657 0.004741 0.006311 0.007165 0.007195 0.006402 0.004895 0.002879 0.000616 -0.001604 -0.003513 -0.004891 -0.005600 -0.005593 -0.004914 -0.003684 -0.002077 -0.000296 0.001458 0.003008 0.004217 0.005001 0.005326 0.005206 0.004692 0.003862 0.002808 0.001625 0.000402 -0.000780 -0.001858 -0.002785 -0.003531 -0.004083 -0.004440 -0.004614 -0.004626 -0.004501 -0.004268 -0.003956 -0.003592 -0.003202 -0.002805 -0.002419 -0.002055 -0.001722 -0.001425 -0.001165 -0.000942 -0.000754 -0.000597 -0.000469 -0.000364 -0.000281 -0.000215 -0.000163 -0.000123 -0.000092 -0.000069 -0.000051 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000021 -0.000029 -0.000041 -0.000056 -0.000076 -0.000103 -0.000137 -0.000180 -0.000236 -0.000305 -0.000391 -0.000496 -0.000623 -0.000775 -0.000954 -0.001162 -0.001399 -0.001663 -0.001949 -0.002252 -0.002558 -0.002855 -0.003124 -0.003344 -0.003492 -0.003545 -0.003479 -0.003273 -0.002914 -0.002395 -0.001719 -0.000902 0.000025 0.001018 0.002021 0.002964 0.003772 0.004367 0.004675 0.004639 0.004223 0.003427 0.002288 0.000886 -0.000659 -0.002197 -0.003561 -0.004588 -0.005141 -0.005126 -0.004513 -0.003348 -0.001747 0.000110 0.002001 0.003691 0.004966 0.005661 0.005689 0.005050 0.003833 0.002200 0.000366 -0.001437 -0.002989 -0.004114 -0.004697 -0.004700 -0.004156 -0.003160 -0.001854 -0.000400 0.001038 0.002318 0.003326 0.003991 0.004285 0.004216 0.003822 0.003166 0.002321 0.001362 0.000365 -0.000606 -0.001496 -0.002266 -0.002891 -0.003356 -0.003662 -0.003817 -0.003836 -0.003740 -0.003553 -0.003298 -0.002999 -0.002676 -0.002347 -0.002026 -0.001724 -0.001447 -0.001199 -0.000982 -0.000795 -0.000637 -0.000506 -0.000397 -0.000309 -0.000239 -0.000183 -0.000139 -0.000105 -0.000079 -0.000059 -0.000044 -0.000033 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000024 -0.000034 -0.000047 -0.000064 -0.000086 -0.000115 -0.000151 -0.000197 -0.000255 -0.000326 -0.000413 -0.000519 -0.000644 -0.000792 -0.000963 -0.001158 -0.001375 -0.001610 -0.001857 -0.002106 -0.002347 -0.002563 -0.002738 -0.002852 -0.002885 -0.002819 -0.002637 -0.002327 -0.001885 -0.001315 -0.000633 0.000136 0.000954 0.001771 0.002532 0.003175 0.003636 0.003860 0.003800 0.003431 0.002755 0.001805 0.000647 -0.000621 -0.001879 -0.002994 -0.003835 -0.004293 -0.004296 -0.003820 -0.002902 -0.001636 -0.000164 0.001337 0.002680 0.003695 0.004250 0.004275 0.003769 0.002802 0.001503 0.000042 -0.001394 -0.002632 -0.003529 -0.003993 -0.003991 -0.003550 -0.002745 -0.001687 -0.000505 0.000669 0.001720 0.002557 0.003121 0.003386 0.003356 0.003063 0.002552 0.001883 0.001117 0.000313 -0.000475 -0.001202 -0.001836 -0.002352 -0.002741 -0.002999 -0.003134 -0.003156 -0.003084 -0.002934 -0.002728 -0.002484 -0.002219 -0.001948 -0.001684 -0.001434 -0.001206 -0.001001 -0.000821 -0.000666 -0.000535 -0.000425 -0.000334 -0.000261 -0.000202 -0.000155 -0.000118 -0.000090 -0.000068 -0.000051 -0.000038 -0.000029 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000028 -0.000039 -0.000053 -0.000071 -0.000095 -0.000125 -0.000164 -0.000211 -0.000270 -0.000342 -0.000428 -0.000531 -0.000652 -0.000792 -0.000950 -0.001127 -0.001317 -0.001517 -0.001719 -0.001912 -0.002084 -0.002221 -0.002307 -0.002327 -0.002263 -0.002104 -0.001839 -0.001467 -0.000992 -0.000426 0.000206 0.000873 0.001534 0.002142 0.002647 0.003000 0.003156 0.003081 0.002757 0.002188 0.001400 0.000448 -0.000589 -0.001616 -0.002526 -0.003217 -0.003605 -0.003633 -0.003283 -0.002583 -0.001607 -0.000467 0.000698 0.001743 0.002534 0.002967 0.002988 0.002595 0.001841 0.000827 -0.000314 -0.001436 -0.002402 -0.003098 -0.003453 -0.003439 -0.003076 -0.002423 -0.001566 -0.000608 0.000349 0.001210 0.001904 0.002381 0.002620 0.002622 0.002410 0.002020 0.001498 0.000893 0.000253 -0.000379 -0.000966 -0.001481 -0.001903 -0.002223 -0.002439 -0.002554 -0.002578 -0.002523 -0.002404 -0.002238 -0.002040 -0.001825 -0.001604 -0.001388 -0.001184 -0.000997 -0.000829 -0.000681 -0.000553 -0.000445 -0.000354 -0.000279 -0.000218 -0.000169 -0.000130 -0.000100 -0.000076 -0.000058 -0.000044 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000043 -0.000059 -0.000078 -0.000103 -0.000135 -0.000174 -0.000222 -0.000281 -0.000351 -0.000434 -0.000532 -0.000645 -0.000773 -0.000915 -0.001068 -0.001229 -0.001390 -0.001543 -0.001679 -0.001786 -0.001850 -0.001859 -0.001800 -0.001663 -0.001440 -0.001129 -0.000736 -0.000271 0.000244 0.000783 0.001312 0.001793 0.002186 0.002452 0.002556 0.002474 0.002191 0.001713 0.001061 0.000282 -0.000565 -0.001402 -0.002147 -0.002721 -0.003057 -0.003112 -0.002871 -0.002358 -0.001629 -0.000769 0.000114 0.000908 0.001511 0.001843 0.001859 0.001559 0.000982 0.000206 -0.000667 -0.001524 -0.002259 -0.002784 -0.003042 -0.003012 -0.002708 -0.002174 -0.001479 -0.000702 0.000076 0.000781 0.001356 0.001761 0.001977 0.002004 0.001858 0.001567 0.001167 0.000696 0.000192 -0.000309 -0.000778 -0.001191 -0.001532 -0.001793 -0.001970 -0.002067 -0.002089 -0.002048 -0.001955 -0.001822 -0.001663 -0.001489 -0.001311 -0.001136 -0.000970 -0.000818 -0.000681 -0.000560 -0.000456 -0.000368 -0.000293 -0.000232 -0.000181 -0.000141 -0.000109 -0.000084 -0.000064 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000036 -0.000048 -0.000064 -0.000085 -0.000110 -0.000142 -0.000181 -0.000228 -0.000285 -0.000352 -0.000430 -0.000521 -0.000623 -0.000737 -0.000859 -0.000986 -0.001114 -0.001235 -0.001341 -0.001423 -0.001471 -0.001473 -0.001419 -0.001302 -0.001116 -0.000859 -0.000537 -0.000159 0.000258 0.000690 0.001110 0.001487 0.001789 0.001986 0.002051 0.001965 0.001720 0.001320 0.000783 0.000144 -0.000547 -0.001232 -0.001845 -0.002326 -0.002623 -0.002704 -0.002556 -0.002198 -0.001672 -0.001043 -0.000391 0.000198 0.000647 0.000894 0.000906 0.000681 0.000249 -0.000332 -0.000985 -0.001624 -0.002169 -0.002551 -0.002727 -0.002679 -0.002419 -0.001980 -0.001415 -0.000784 -0.000150 0.000429 0.000906 0.001251 0.001446 0.001491 0.001398 0.001187 0.000886 0.000525 0.000134 -0.000258 -0.000628 -0.000956 -0.001228 -0.001438 -0.001581 -0.001661 -0.001681 -0.001650 -0.001577 -0.001472 -0.001345 -0.001206 -0.001062 -0.000922 -0.000788 -0.000665 -0.000555 -0.000458 -0.000373 -0.000301 -0.000241 -0.000191 -0.000150 -0.000117 -0.000091 -0.000070 -0.000054 -0.000042 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000052 -0.000069 -0.000089 -0.000115 -0.000146 -0.000184 -0.000229 -0.000283 -0.000345 -0.000417 -0.000498 -0.000588 -0.000684 -0.000784 -0.000885 -0.000979 -0.001062 -0.001124 -0.001159 -0.001156 -0.001109 -0.001011 -0.000857 -0.000647 -0.000385 -0.000080 0.000254 0.000597 0.000928 0.001220 0.001450 0.001593 0.001629 0.001545 0.001333 0.000999 0.000556 0.000032 -0.000533 -0.001095 -0.001604 -0.002012 -0.002279 -0.002381 -0.002309 -0.002076 -0.001712 -0.001267 -0.000800 -0.000375 -0.000051 0.000128 0.000137 -0.000029 -0.000345 -0.000770 -0.001247 -0.001711 -0.002101 -0.002367 -0.002475 -0.002412 -0.002186 -0.001822 -0.001360 -0.000846 -0.000329 0.000147 0.000544 0.000839 0.001016 0.001074 0.001022 0.000875 0.000654 0.000381 0.000082 -0.000221 -0.000509 -0.000766 -0.000981 -0.001147 -0.001261 -0.001325 -0.001343 -0.001319 -0.001262 -0.001180 -0.001079 -0.000969 -0.000854 -0.000742 -0.000636 -0.000537 -0.000449 -0.000371 -0.000303 -0.000245 -0.000196 -0.000156 -0.000123 -0.000096 -0.000075 -0.000059 -0.000046 -0.000035 -0.000028 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000042 -0.000055 -0.000072 -0.000092 -0.000117 -0.000147 -0.000183 -0.000225 -0.000274 -0.000331 -0.000394 -0.000465 -0.000540 -0.000618 -0.000696 -0.000770 -0.000833 -0.000880 -0.000905 -0.000900 -0.000860 -0.000778 -0.000652 -0.000482 -0.000271 -0.000027 0.000237 0.000508 0.000766 0.000991 0.001163 0.001265 0.001281 0.001200 0.001019 0.000739 0.000374 -0.000056 -0.000521 -0.000984 -0.001409 -0.001758 -0.002002 -0.002120 -0.002106 -0.001968 -0.001730 -0.001428 -0.001106 -0.000809 -0.000581 -0.000456 -0.000452 -0.000571 -0.000798 -0.001101 -0.001440 -0.001766 -0.002036 -0.002210 -0.002264 -0.002189 -0.001989 -0.001684 -0.001305 -0.000885 -0.000462 -0.000070 0.000262 0.000514 0.000674 0.000742 0.000721 0.000623 0.000465 0.000263 0.000038 -0.000193 -0.000414 -0.000613 -0.000780 -0.000910 -0.001000 -0.001051 -0.001065 -0.001047 -0.001003 -0.000938 -0.000859 -0.000772 -0.000681 -0.000593 -0.000508 -0.000430 -0.000360 -0.000298 -0.000244 -0.000198 -0.000159 -0.000127 -0.000100 -0.000079 -0.000062 -0.000049 -0.000038 -0.000030 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000044 -0.000057 -0.000073 -0.000093 -0.000117 -0.000145 -0.000178 -0.000216 -0.000260 -0.000310 -0.000364 -0.000423 -0.000483 -0.000543 -0.000600 -0.000648 -0.000684 -0.000701 -0.000695 -0.000661 -0.000594 -0.000492 -0.000356 -0.000188 0.000005 0.000213 0.000424 0.000624 0.000795 0.000923 0.000994 0.000996 0.000921 0.000765 0.000532 0.000230 -0.000124 -0.000506 -0.000891 -0.001248 -0.001549 -0.001771 -0.001899 -0.001926 -0.001860 -0.001716 -0.001521 -0.001307 -0.001108 -0.000954 -0.000870 -0.000870 -0.000955 -0.001114 -0.001326 -0.001559 -0.001780 -0.001957 -0.002061 -0.002075 -0.001991 -0.001813 -0.001557 -0.001243 -0.000899 -0.000553 -0.000230 0.000048 0.000264 0.000409 0.000481 0.000483 0.000423 0.000314 0.000169 0.000002 -0.000171 -0.000339 -0.000491 -0.000619 -0.000719 -0.000788 -0.000827 -0.000838 -0.000824 -0.000790 -0.000739 -0.000678 -0.000610 -0.000539 -0.000469 -0.000403 -0.000342 -0.000287 -0.000238 -0.000195 -0.000159 -0.000128 -0.000102 -0.000081 -0.000064 -0.000051 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000045 -0.000058 -0.000073 -0.000092 -0.000114 -0.000140 -0.000169 -0.000203 -0.000242 -0.000283 -0.000328 -0.000374 -0.000420 -0.000463 -0.000500 -0.000526 -0.000538 -0.000532 -0.000503 -0.000449 -0.000368 -0.000260 -0.000128 0.000023 0.000185 0.000348 0.000501 0.000630 0.000725 0.000772 0.000765 0.000696 0.000563 0.000369 0.000119 -0.000172 -0.000489 -0.000809 -0.001110 -0.001370 -0.001572 -0.001702 -0.001757 -0.001741 -0.001665 -0.001548 -0.001413 -0.001285 -0.001186 -0.001134 -0.001137 -0.001198 -0.001308 -0.001451 -0.001607 -0.001750 -0.001858 -0.001910 -0.001895 -0.001806 -0.001648 -0.001431 -0.001172 -0.000889 -0.000605 -0.000339 -0.000107 0.000078 0.000209 0.000282 0.000300 0.000268 0.000196 0.000095 -0.000026 -0.000154 -0.000279 -0.000393 -0.000489 -0.000565 -0.000617 -0.000647 -0.000655 -0.000644 -0.000617 -0.000578 -0.000530 -0.000477 -0.000423 -0.000368 -0.000317 -0.000269 -0.000226 -0.000188 -0.000155 -0.000126 -0.000102 -0.000082 -0.000065 -0.000052 -0.000042 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000045 -0.000057 -0.000072 -0.000089 -0.000109 -0.000132 -0.000158 -0.000187 -0.000219 -0.000253 -0.000288 -0.000323 -0.000355 -0.000382 -0.000402 -0.000410 -0.000404 -0.000380 -0.000337 -0.000273 -0.000189 -0.000086 0.000031 0.000156 0.000281 0.000397 0.000493 0.000561 0.000592 0.000579 0.000517 0.000404 0.000242 0.000036 -0.000205 -0.000466 -0.000733 -0.000987 -0.001212 -0.001393 -0.001521 -0.001592 -0.001607 -0.001577 -0.001515 -0.001436 -0.001359 -0.001300 -0.001270 -0.001277 -0.001320 -0.001395 -0.001490 -0.001590 -0.001678 -0.001736 -0.001753 -0.001718 -0.001629 -0.001489 -0.001305 -0.001090 -0.000858 -0.000625 -0.000405 -0.000212 -0.000054 0.000062 0.000133 0.000162 0.000150 0.000107 0.000038 -0.000047 -0.000139 -0.000231 -0.000315 -0.000386 -0.000442 -0.000481 -0.000502 -0.000508 -0.000499 -0.000478 -0.000448 -0.000411 -0.000371 -0.000328 -0.000287 -0.000247 -0.000210 -0.000177 -0.000148 -0.000122 -0.000100 -0.000081 -0.000065 -0.000052 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000056 -0.000069 -0.000084 -0.000102 -0.000122 -0.000144 -0.000168 -0.000193 -0.000219 -0.000245 -0.000269 -0.000290 -0.000304 -0.000309 -0.000304 -0.000285 -0.000251 -0.000201 -0.000136 -0.000057 0.000033 0.000128 0.000222 0.000309 0.000380 0.000428 0.000447 0.000431 0.000376 0.000280 0.000145 -0.000025 -0.000223 -0.000439 -0.000661 -0.000874 -0.001067 -0.001228 -0.001349 -0.001426 -0.001461 -0.001460 -0.001433 -0.001392 -0.001350 -0.001319 -0.001305 -0.001315 -0.001347 -0.001398 -0.001459 -0.001520 -0.001569 -0.001594 -0.001587 -0.001541 -0.001455 -0.001332 -0.001177 -0.000999 -0.000809 -0.000619 -0.000438 -0.000278 -0.000144 -0.000042 0.000026 0.000060 0.000062 0.000039 -0.000005 -0.000062 -0.000127 -0.000192 -0.000253 -0.000304 -0.000345 -0.000372 -0.000388 -0.000391 -0.000383 -0.000367 -0.000344 -0.000316 -0.000285 -0.000253 -0.000221 -0.000191 -0.000163 -0.000138 -0.000115 -0.000095 -0.000078 -0.000064 -0.000051 -0.000042 -0.000034 -0.000027 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000053 -0.000065 -0.000078 -0.000093 -0.000109 -0.000127 -0.000146 -0.000166 -0.000185 -0.000203 -0.000218 -0.000228 -0.000231 -0.000226 -0.000211 -0.000185 -0.000147 -0.000097 -0.000037 0.000031 0.000102 0.000173 0.000237 0.000288 0.000322 0.000332 0.000314 0.000265 0.000185 0.000073 -0.000067 -0.000229 -0.000407 -0.000590 -0.000769 -0.000933 -0.001074 -0.001184 -0.001260 -0.001305 -0.001321 -0.001316 -0.001300 -0.001281 -0.001268 -0.001265 -0.001277 -0.001302 -0.001337 -0.001375 -0.001410 -0.001434 -0.001437 -0.001415 -0.001365 -0.001285 -0.001178 -0.001048 -0.000902 -0.000747 -0.000592 -0.000445 -0.000313 -0.000200 -0.000112 -0.000050 -0.000013 -0.000001 -0.000010 -0.000036 -0.000073 -0.000116 -0.000161 -0.000203 -0.000239 -0.000268 -0.000287 -0.000297 -0.000298 -0.000292 -0.000279 -0.000262 -0.000241 -0.000217 -0.000193 -0.000169 -0.000147 -0.000125 -0.000106 -0.000089 -0.000074 -0.000061 -0.000050 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000049 -0.000059 -0.000071 -0.000083 -0.000096 -0.000110 -0.000124 -0.000138 -0.000151 -0.000162 -0.000169 -0.000171 -0.000167 -0.000155 -0.000135 -0.000106 -0.000068 -0.000023 0.000027 0.000080 0.000132 0.000178 0.000214 0.000236 0.000240 0.000222 0.000180 0.000113 0.000021 -0.000094 -0.000226 -0.000372 -0.000522 -0.000671 -0.000809 -0.000929 -0.001027 -0.001099 -0.001146 -0.001170 -0.001179 -0.001177 -0.001172 -0.001170 -0.001175 -0.001187 -0.001207 -0.001231 -0.001255 -0.001273 -0.001280 -0.001271 -0.001242 -0.001191 -0.001119 -0.001028 -0.000920 -0.000801 -0.000676 -0.000551 -0.000432 -0.000324 -0.000231 -0.000155 -0.000099 -0.000063 -0.000046 -0.000045 -0.000057 -0.000079 -0.000107 -0.000136 -0.000164 -0.000188 -0.000207 -0.000219 -0.000225 -0.000225 -0.000220 -0.000210 -0.000197 -0.000181 -0.000164 -0.000146 -0.000128 -0.000112 -0.000096 -0.000081 -0.000068 -0.000057 -0.000047 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000037 -0.000045 -0.000053 -0.000062 -0.000072 -0.000082 -0.000093 -0.000103 -0.000112 -0.000119 -0.000124 -0.000125 -0.000122 -0.000112 -0.000097 -0.000075 -0.000047 -0.000014 0.000023 0.000061 0.000098 0.000131 0.000156 0.000169 0.000169 0.000151 0.000115 0.000060 -0.000016 -0.000108 -0.000216 -0.000334 -0.000457 -0.000579 -0.000693 -0.000795 -0.000880 -0.000944 -0.000989 -0.001017 -0.001031 -0.001038 -0.001041 -0.001045 -0.001053 -0.001066 -0.001082 -0.001099 -0.001113 -0.001121 -0.001119 -0.001103 -0.001072 -0.001024 -0.000961 -0.000884 -0.000796 -0.000700 -0.000600 -0.000500 -0.000405 -0.000318 -0.000241 -0.000178 -0.000129 -0.000094 -0.000074 -0.000067 -0.000071 -0.000082 -0.000098 -0.000115 -0.000133 -0.000148 -0.000159 -0.000167 -0.000170 -0.000169 -0.000164 -0.000157 -0.000147 -0.000135 -0.000123 -0.000110 -0.000097 -0.000084 -0.000073 -0.000062 -0.000052 -0.000044 -0.000036 -0.000030 -0.000025 -0.000020 -0.000016 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000040 -0.000047 -0.000054 -0.000061 -0.000068 -0.000075 -0.000081 -0.000087 -0.000090 -0.000090 -0.000087 -0.000080 -0.000068 -0.000052 -0.000031 -0.000007 0.000019 0.000046 0.000071 0.000093 0.000110 0.000117 0.000114 0.000098 0.000067 0.000021 -0.000039 -0.000114 -0.000200 -0.000295 -0.000395 -0.000494 -0.000588 -0.000672 -0.000744 -0.000800 -0.000840 -0.000867 -0.000884 -0.000894 -0.000901 -0.000908 -0.000917 -0.000929 -0.000942 -0.000954 -0.000963 -0.000965 -0.000957 -0.000939 -0.000909 -0.000866 -0.000813 -0.000749 -0.000678 -0.000602 -0.000523 -0.000444 -0.000369 -0.000299 -0.000237 -0.000184 -0.000142 -0.000111 -0.000091 -0.000080 -0.000077 -0.000081 -0.000089 -0.000098 -0.000108 -0.000116 -0.000122 -0.000126 -0.000126 -0.000125 -0.000121 -0.000115 -0.000108 -0.000099 -0.000090 -0.000081 -0.000072 -0.000063 -0.000055 -0.000047 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000040 -0.000045 -0.000050 -0.000054 -0.000059 -0.000062 -0.000064 -0.000064 -0.000061 -0.000055 -0.000047 -0.000035 -0.000020 -0.000003 0.000015 0.000033 0.000050 0.000064 0.000074 0.000077 0.000073 0.000058 0.000032 -0.000005 -0.000054 -0.000113 -0.000182 -0.000257 -0.000336 -0.000416 -0.000492 -0.000561 -0.000621 -0.000668 -0.000703 -0.000727 -0.000743 -0.000754 -0.000762 -0.000769 -0.000778 -0.000789 -0.000799 -0.000808 -0.000813 -0.000812 -0.000803 -0.000785 -0.000758 -0.000721 -0.000677 -0.000626 -0.000569 -0.000509 -0.000447 -0.000386 -0.000327 -0.000272 -0.000222 -0.000179 -0.000144 -0.000116 -0.000097 -0.000085 -0.000079 -0.000078 -0.000080 -0.000084 -0.000088 -0.000091 -0.000093 -0.000094 -0.000093 -0.000091 -0.000087 -0.000083 -0.000078 -0.000072 -0.000066 -0.000059 -0.000053 -0.000047 -0.000041 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000029 -0.000033 -0.000036 -0.000039 -0.000041 -0.000043 -0.000044 -0.000044 -0.000041 -0.000037 -0.000031 -0.000022 -0.000012 -0.000001 0.000011 0.000023 0.000034 0.000042 0.000047 0.000048 0.000042 0.000029 0.000008 -0.000022 -0.000061 -0.000107 -0.000161 -0.000221 -0.000283 -0.000346 -0.000407 -0.000463 -0.000511 -0.000550 -0.000579 -0.000600 -0.000614 -0.000623 -0.000630 -0.000638 -0.000645 -0.000654 -0.000663 -0.000669 -0.000673 -0.000670 -0.000661 -0.000645 -0.000621 -0.000591 -0.000555 -0.000514 -0.000470 -0.000424 -0.000376 -0.000329 -0.000283 -0.000240 -0.000200 -0.000166 -0.000136 -0.000113 -0.000095 -0.000083 -0.000076 -0.000072 -0.000071 -0.000071 -0.000071 -0.000071 -0.000071 -0.000070 -0.000068 -0.000065 -0.000062 -0.000059 -0.000055 -0.000051 -0.000047 -0.000043 -0.000038 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000024 -0.000026 -0.000027 -0.000029 -0.000030 -0.000030 -0.000029 -0.000027 -0.000024 -0.000019 -0.000013 -0.000006 0.000001 0.000008 0.000015 0.000021 0.000025 0.000027 0.000025 0.000019 0.000008 -0.000009 -0.000032 -0.000063 -0.000099 -0.000141 -0.000187 -0.000235 -0.000285 -0.000332 -0.000376 -0.000414 -0.000445 -0.000469 -0.000486 -0.000498 -0.000505 -0.000511 -0.000517 -0.000524 -0.000531 -0.000538 -0.000543 -0.000545 -0.000543 -0.000535 -0.000521 -0.000502 -0.000477 -0.000449 -0.000417 -0.000383 -0.000347 -0.000311 -0.000274 -0.000239 -0.000206 -0.000175 -0.000147 -0.000123 -0.000104 -0.000089 -0.000077 -0.000070 -0.000065 -0.000062 -0.000059 -0.000058 -0.000056 -0.000054 -0.000051 -0.000049 -0.000046 -0.000043 -0.000041 -0.000038 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000019 -0.000018 -0.000017 -0.000014 -0.000011 -0.000007 -0.000003 0.000001 0.000005 0.000009 0.000011 0.000013 0.000012 0.000009 0.000004 -0.000006 -0.000020 -0.000038 -0.000061 -0.000089 -0.000121 -0.000156 -0.000193 -0.000231 -0.000268 -0.000301 -0.000331 -0.000355 -0.000374 -0.000387 -0.000396 -0.000402 -0.000407 -0.000412 -0.000417 -0.000423 -0.000428 -0.000433 -0.000435 -0.000433 -0.000426 -0.000415 -0.000400 -0.000380 -0.000358 -0.000334 -0.000307 -0.000280 -0.000253 -0.000225 -0.000198 -0.000172 -0.000148 -0.000126 -0.000107 -0.000091 -0.000079 -0.000069 -0.000062 -0.000057 -0.000053 -0.000049 -0.000046 -0.000043 -0.000040 -0.000037 -0.000034 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000003 0.000001 -0.000002 -0.000008 -0.000015 -0.000026 -0.000040 -0.000058 -0.000079 -0.000102 -0.000129 -0.000156 -0.000185 -0.000212 -0.000238 -0.000260 -0.000279 -0.000293 -0.000303 -0.000310 -0.000315 -0.000319 -0.000322 -0.000327 -0.000331 -0.000336 -0.000340 -0.000342 -0.000341 -0.000336 -0.000327 -0.000315 -0.000300 -0.000283 -0.000264 -0.000244 -0.000224 -0.000203 -0.000182 -0.000161 -0.000141 -0.000123 -0.000106 -0.000091 -0.000078 -0.000068 -0.000059 -0.000053 -0.000048 -0.000044 -0.000040 -0.000037 -0.000033 -0.000030 -0.000027 -0.000024 -0.000022 -0.000020 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000015 -0.000022 -0.000030 -0.000041 -0.000054 -0.000069 -0.000086 -0.000105 -0.000125 -0.000146 -0.000166 -0.000185 -0.000201 -0.000215 -0.000226 -0.000233 -0.000239 -0.000243 -0.000246 -0.000249 -0.000253 -0.000257 -0.000262 -0.000265 -0.000267 -0.000267 -0.000263 -0.000256 -0.000247 -0.000235 -0.000222 -0.000208 -0.000192 -0.000177 -0.000161 -0.000145 -0.000129 -0.000114 -0.000100 -0.000086 -0.000075 -0.000065 -0.000056 -0.000050 -0.000044 -0.000040 -0.000036 -0.000033 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000049 -0.000060 -0.000072 -0.000085 -0.000099 -0.000114 -0.000128 -0.000141 -0.000153 -0.000163 -0.000171 -0.000177 -0.000182 -0.000185 -0.000188 -0.000191 -0.000195 -0.000199 -0.000203 -0.000207 -0.000209 -0.000209 -0.000206 -0.000201 -0.000194 -0.000185 -0.000174 -0.000163 -0.000151 -0.000139 -0.000127 -0.000114 -0.000102 -0.000091 -0.000080 -0.000070 -0.000061 -0.000053 -0.000046 -0.000041 -0.000037 -0.000033 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000045 -0.000052 -0.000060 -0.000069 -0.000078 -0.000088 -0.000097 -0.000106 -0.000115 -0.000122 -0.000128 -0.000133 -0.000137 -0.000140 -0.000143 -0.000147 -0.000150 -0.000154 -0.000158 -0.000162 -0.000164 -0.000165 -0.000163 -0.000159 -0.000153 -0.000146 -0.000137 -0.000128 -0.000119 -0.000109 -0.000099 -0.000090 -0.000081 -0.000072 -0.000063 -0.000056 -0.000049 -0.000043 -0.000038 -0.000034 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000040 -0.000045 -0.000050 -0.000056 -0.000062 -0.000068 -0.000074 -0.000080 -0.000085 -0.000091 -0.000095 -0.000100 -0.000103 -0.000107 -0.000110 -0.000113 -0.000117 -0.000121 -0.000125 -0.000129 -0.000131 -0.000132 -0.000130 -0.000127 -0.000122 -0.000116 -0.000109 -0.000101 -0.000093 -0.000086 -0.000078 -0.000070 -0.000063 -0.000056 -0.000050 -0.000044 -0.000039 -0.000035 -0.000031 -0.000027 -0.000024 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000033 -0.000036 -0.000039 -0.000042 -0.000046 -0.000049 -0.000052 -0.000056 -0.000060 -0.000064 -0.000068 -0.000071 -0.000075 -0.000079 -0.000082 -0.000085 -0.000088 -0.000092 -0.000096 -0.000100 -0.000103 -0.000106 -0.000107 -0.000106 -0.000103 -0.000098 -0.000093 -0.000087 -0.000081 -0.000074 -0.000067 -0.000061 -0.000055 -0.000049 -0.000044 -0.000039 -0.000035 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000027 -0.000030 -0.000032 -0.000034 -0.000036 -0.000037 -0.000039 -0.000041 -0.000043 -0.000045 -0.000048 -0.000051 -0.000054 -0.000058 -0.000061 -0.000064 -0.000067 -0.000070 -0.000074 -0.000077 -0.000081 -0.000084 -0.000086 -0.000087 -0.000087 -0.000084 -0.000080 -0.000075 -0.000070 -0.000064 -0.000059 -0.000053 -0.000048 -0.000043 -0.000038 -0.000034 -0.000031 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000022 -0.000025 -0.000027 -0.000029 -0.000030 -0.000031 -0.000031 -0.000032 -0.000032 -0.000033 -0.000035 -0.000037 -0.000039 -0.000042 -0.000045 -0.000048 -0.000051 -0.000054 -0.000057 -0.000060 -0.000063 -0.000066 -0.000069 -0.000071 -0.000072 -0.000071 -0.000069 -0.000066 -0.000061 -0.000057 -0.000052 -0.000046 -0.000042 -0.000037 -0.000033 -0.000030 -0.000027 -0.000024 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000024 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000026 -0.000027 -0.000028 -0.000029 -0.000031 -0.000034 -0.000037 -0.000039 -0.000042 -0.000044 -0.000046 -0.000049 -0.000051 -0.000054 -0.000056 -0.000058 -0.000059 -0.000059 -0.000057 -0.000054 -0.000050 -0.000046 -0.000041 -0.000037 -0.000032 -0.000029 -0.000026 -0.000023 -0.000021 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000022 -0.000023 -0.000024 -0.000026 -0.000028 -0.000031 -0.000033 -0.000035 -0.000036 -0.000038 -0.000040 -0.000042 -0.000044 -0.000046 -0.000048 -0.000048 -0.000048 -0.000046 -0.000044 -0.000041 -0.000037 -0.000033 -0.000029 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000019 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000029 -0.000030 -0.000031 -0.000032 -0.000034 -0.000035 -0.000037 -0.000038 -0.000039 -0.000039 -0.000038 -0.000035 -0.000033 -0.000029 -0.000026 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000024 -0.000025 -0.000026 -0.000027 -0.000028 -0.000029 -0.000031 -0.000031 -0.000031 -0.000030 -0.000028 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000019 -0.000020 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000024 -0.000023 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode45_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000022 -0.000024 -0.000026 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000030 -0.000030 -0.000029 -0.000027 -0.000026 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000027 -0.000030 -0.000032 -0.000035 -0.000037 -0.000040 -0.000042 -0.000043 -0.000045 -0.000046 -0.000046 -0.000046 -0.000046 -0.000046 -0.000046 -0.000046 -0.000047 -0.000047 -0.000047 -0.000046 -0.000046 -0.000045 -0.000043 -0.000041 -0.000039 -0.000036 -0.000034 -0.000031 -0.000029 -0.000026 -0.000024 -0.000021 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000030 -0.000033 -0.000037 -0.000040 -0.000043 -0.000047 -0.000050 -0.000054 -0.000057 -0.000060 -0.000063 -0.000065 -0.000067 -0.000068 -0.000069 -0.000069 -0.000070 -0.000070 -0.000070 -0.000070 -0.000070 -0.000070 -0.000069 -0.000068 -0.000066 -0.000064 -0.000061 -0.000058 -0.000054 -0.000051 -0.000047 -0.000043 -0.000039 -0.000036 -0.000032 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000040 -0.000045 -0.000049 -0.000054 -0.000058 -0.000063 -0.000068 -0.000073 -0.000077 -0.000082 -0.000087 -0.000091 -0.000094 -0.000097 -0.000099 -0.000101 -0.000102 -0.000103 -0.000104 -0.000104 -0.000104 -0.000104 -0.000103 -0.000102 -0.000100 -0.000098 -0.000095 -0.000091 -0.000086 -0.000081 -0.000075 -0.000070 -0.000064 -0.000058 -0.000053 -0.000047 -0.000042 -0.000038 -0.000033 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000016 -0.000018 -0.000022 -0.000025 -0.000030 -0.000035 -0.000040 -0.000046 -0.000052 -0.000059 -0.000065 -0.000072 -0.000078 -0.000085 -0.000092 -0.000098 -0.000105 -0.000112 -0.000119 -0.000125 -0.000131 -0.000136 -0.000141 -0.000145 -0.000148 -0.000150 -0.000152 -0.000153 -0.000153 -0.000153 -0.000153 -0.000152 -0.000150 -0.000147 -0.000143 -0.000138 -0.000132 -0.000125 -0.000118 -0.000110 -0.000102 -0.000094 -0.000085 -0.000077 -0.000070 -0.000062 -0.000055 -0.000049 -0.000043 -0.000037 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000031 -0.000036 -0.000042 -0.000050 -0.000057 -0.000066 -0.000075 -0.000085 -0.000094 -0.000104 -0.000114 -0.000123 -0.000133 -0.000143 -0.000152 -0.000162 -0.000172 -0.000181 -0.000189 -0.000197 -0.000204 -0.000209 -0.000214 -0.000218 -0.000221 -0.000222 -0.000223 -0.000223 -0.000223 -0.000221 -0.000218 -0.000213 -0.000207 -0.000200 -0.000192 -0.000182 -0.000171 -0.000160 -0.000148 -0.000136 -0.000124 -0.000113 -0.000102 -0.000091 -0.000081 -0.000072 -0.000063 -0.000054 -0.000047 -0.000039 -0.000033 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000036 -0.000043 -0.000051 -0.000060 -0.000071 -0.000082 -0.000094 -0.000108 -0.000121 -0.000135 -0.000149 -0.000164 -0.000178 -0.000192 -0.000206 -0.000220 -0.000234 -0.000247 -0.000260 -0.000272 -0.000283 -0.000293 -0.000301 -0.000308 -0.000314 -0.000318 -0.000321 -0.000323 -0.000323 -0.000321 -0.000318 -0.000313 -0.000307 -0.000298 -0.000287 -0.000275 -0.000261 -0.000246 -0.000230 -0.000213 -0.000196 -0.000179 -0.000162 -0.000147 -0.000131 -0.000117 -0.000103 -0.000091 -0.000079 -0.000067 -0.000057 -0.000048 -0.000039 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000051 -0.000060 -0.000072 -0.000085 -0.000099 -0.000116 -0.000133 -0.000152 -0.000172 -0.000192 -0.000213 -0.000233 -0.000254 -0.000275 -0.000295 -0.000315 -0.000335 -0.000354 -0.000372 -0.000389 -0.000404 -0.000418 -0.000430 -0.000441 -0.000449 -0.000455 -0.000459 -0.000461 -0.000461 -0.000459 -0.000454 -0.000447 -0.000437 -0.000424 -0.000409 -0.000391 -0.000371 -0.000350 -0.000327 -0.000303 -0.000279 -0.000255 -0.000232 -0.000209 -0.000188 -0.000167 -0.000147 -0.000129 -0.000112 -0.000096 -0.000081 -0.000067 -0.000055 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000058 -0.000070 -0.000083 -0.000099 -0.000117 -0.000138 -0.000161 -0.000186 -0.000213 -0.000241 -0.000270 -0.000299 -0.000329 -0.000359 -0.000389 -0.000419 -0.000448 -0.000477 -0.000504 -0.000529 -0.000552 -0.000574 -0.000593 -0.000610 -0.000625 -0.000636 -0.000645 -0.000651 -0.000654 -0.000653 -0.000649 -0.000642 -0.000631 -0.000617 -0.000599 -0.000577 -0.000552 -0.000524 -0.000494 -0.000461 -0.000428 -0.000395 -0.000361 -0.000328 -0.000296 -0.000265 -0.000235 -0.000207 -0.000181 -0.000157 -0.000134 -0.000113 -0.000094 -0.000077 -0.000062 -0.000050 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000044 -0.000053 -0.000065 -0.000078 -0.000095 -0.000114 -0.000136 -0.000161 -0.000190 -0.000221 -0.000256 -0.000293 -0.000333 -0.000374 -0.000416 -0.000459 -0.000503 -0.000546 -0.000589 -0.000630 -0.000671 -0.000709 -0.000744 -0.000777 -0.000807 -0.000834 -0.000857 -0.000877 -0.000894 -0.000906 -0.000914 -0.000917 -0.000916 -0.000910 -0.000899 -0.000884 -0.000863 -0.000837 -0.000806 -0.000771 -0.000732 -0.000689 -0.000645 -0.000598 -0.000551 -0.000504 -0.000458 -0.000413 -0.000369 -0.000327 -0.000288 -0.000251 -0.000216 -0.000185 -0.000156 -0.000130 -0.000106 -0.000086 -0.000069 -0.000055 -0.000043 -0.000034 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000071 -0.000086 -0.000105 -0.000127 -0.000153 -0.000183 -0.000218 -0.000257 -0.000300 -0.000348 -0.000400 -0.000454 -0.000512 -0.000571 -0.000632 -0.000694 -0.000756 -0.000817 -0.000876 -0.000933 -0.000986 -0.001036 -0.001082 -0.001124 -0.001161 -0.001194 -0.001221 -0.001243 -0.001259 -0.001270 -0.001274 -0.001271 -0.001262 -0.001247 -0.001224 -0.001195 -0.001158 -0.001115 -0.001066 -0.001011 -0.000952 -0.000890 -0.000826 -0.000761 -0.000696 -0.000631 -0.000568 -0.000507 -0.000449 -0.000394 -0.000343 -0.000295 -0.000251 -0.000212 -0.000176 -0.000145 -0.000118 -0.000094 -0.000075 -0.000059 -0.000047 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000032 -0.000040 -0.000050 -0.000061 -0.000075 -0.000093 -0.000113 -0.000138 -0.000168 -0.000203 -0.000244 -0.000290 -0.000343 -0.000402 -0.000467 -0.000537 -0.000613 -0.000692 -0.000775 -0.000860 -0.000946 -0.001033 -0.001119 -0.001202 -0.001281 -0.001356 -0.001426 -0.001490 -0.001548 -0.001600 -0.001644 -0.001682 -0.001712 -0.001733 -0.001747 -0.001751 -0.001747 -0.001733 -0.001710 -0.001678 -0.001636 -0.001585 -0.001525 -0.001457 -0.001382 -0.001301 -0.001216 -0.001128 -0.001038 -0.000948 -0.000859 -0.000773 -0.000689 -0.000609 -0.000533 -0.000463 -0.000398 -0.000338 -0.000284 -0.000237 -0.000195 -0.000159 -0.000128 -0.000102 -0.000081 -0.000063 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000051 -0.000064 -0.000079 -0.000097 -0.000120 -0.000148 -0.000181 -0.000220 -0.000267 -0.000321 -0.000383 -0.000453 -0.000532 -0.000619 -0.000714 -0.000815 -0.000923 -0.001037 -0.001154 -0.001273 -0.001393 -0.001511 -0.001626 -0.001737 -0.001841 -0.001937 -0.002026 -0.002107 -0.002178 -0.002240 -0.002291 -0.002331 -0.002360 -0.002377 -0.002382 -0.002374 -0.002354 -0.002321 -0.002275 -0.002216 -0.002145 -0.002062 -0.001968 -0.001865 -0.001755 -0.001639 -0.001519 -0.001397 -0.001275 -0.001154 -0.001036 -0.000922 -0.000814 -0.000711 -0.000616 -0.000529 -0.000449 -0.000377 -0.000314 -0.000259 -0.000211 -0.000170 -0.000137 -0.000108 -0.000085 -0.000067 -0.000052 -0.000040 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000052 -0.000065 -0.000081 -0.000101 -0.000125 -0.000154 -0.000190 -0.000234 -0.000285 -0.000346 -0.000417 -0.000498 -0.000591 -0.000695 -0.000810 -0.000935 -0.001071 -0.001216 -0.001368 -0.001527 -0.001689 -0.001851 -0.002013 -0.002170 -0.002321 -0.002464 -0.002598 -0.002720 -0.002831 -0.002929 -0.003014 -0.003084 -0.003138 -0.003176 -0.003198 -0.003203 -0.003190 -0.003160 -0.003113 -0.003049 -0.002967 -0.002868 -0.002755 -0.002627 -0.002487 -0.002337 -0.002180 -0.002018 -0.001854 -0.001690 -0.001528 -0.001369 -0.001217 -0.001072 -0.000936 -0.000809 -0.000693 -0.000588 -0.000494 -0.000412 -0.000339 -0.000277 -0.000224 -0.000180 -0.000143 -0.000113 -0.000089 -0.000069 -0.000053 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000043 -0.000053 -0.000066 -0.000082 -0.000102 -0.000127 -0.000158 -0.000196 -0.000242 -0.000298 -0.000365 -0.000443 -0.000535 -0.000640 -0.000760 -0.000895 -0.001045 -0.001210 -0.001388 -0.001580 -0.001782 -0.001992 -0.002208 -0.002426 -0.002643 -0.002855 -0.003059 -0.003253 -0.003435 -0.003602 -0.003754 -0.003888 -0.004004 -0.004099 -0.004172 -0.004224 -0.004252 -0.004256 -0.004237 -0.004194 -0.004127 -0.004037 -0.003924 -0.003789 -0.003634 -0.003460 -0.003271 -0.003070 -0.002860 -0.002644 -0.002425 -0.002207 -0.001993 -0.001784 -0.001583 -0.001392 -0.001213 -0.001047 -0.000896 -0.000760 -0.000639 -0.000532 -0.000439 -0.000359 -0.000291 -0.000234 -0.000187 -0.000148 -0.000116 -0.000090 -0.000070 -0.000054 -0.000042 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000053 -0.000066 -0.000082 -0.000102 -0.000127 -0.000159 -0.000198 -0.000246 -0.000305 -0.000376 -0.000461 -0.000561 -0.000677 -0.000812 -0.000965 -0.001138 -0.001331 -0.001543 -0.001775 -0.002023 -0.002286 -0.002562 -0.002846 -0.003133 -0.003420 -0.003701 -0.003974 -0.004234 -0.004478 -0.004704 -0.004909 -0.005091 -0.005248 -0.005377 -0.005476 -0.005544 -0.005581 -0.005585 -0.005557 -0.005496 -0.005403 -0.005278 -0.005123 -0.004940 -0.004730 -0.004497 -0.004245 -0.003977 -0.003699 -0.003414 -0.003127 -0.002841 -0.002561 -0.002288 -0.002027 -0.001780 -0.001549 -0.001336 -0.001142 -0.000968 -0.000813 -0.000677 -0.000559 -0.000458 -0.000371 -0.000299 -0.000239 -0.000189 -0.000148 -0.000116 -0.000090 -0.000070 -0.000054 -0.000042 -0.000033 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000052 -0.000065 -0.000080 -0.000100 -0.000125 -0.000157 -0.000196 -0.000246 -0.000306 -0.000379 -0.000468 -0.000574 -0.000699 -0.000846 -0.001015 -0.001208 -0.001427 -0.001671 -0.001941 -0.002235 -0.002553 -0.002891 -0.003245 -0.003612 -0.003985 -0.004358 -0.004727 -0.005085 -0.005429 -0.005753 -0.006054 -0.006328 -0.006572 -0.006782 -0.006955 -0.007088 -0.007180 -0.007228 -0.007232 -0.007192 -0.007107 -0.006979 -0.006810 -0.006600 -0.006353 -0.006073 -0.005763 -0.005430 -0.005078 -0.004714 -0.004343 -0.003970 -0.003601 -0.003240 -0.002890 -0.002557 -0.002242 -0.001948 -0.001678 -0.001433 -0.001213 -0.001019 -0.000848 -0.000701 -0.000574 -0.000466 -0.000376 -0.000300 -0.000238 -0.000187 -0.000146 -0.000114 -0.000088 -0.000069 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000062 -0.000077 -0.000097 -0.000121 -0.000152 -0.000191 -0.000240 -0.000300 -0.000375 -0.000465 -0.000575 -0.000706 -0.000860 -0.001041 -0.001251 -0.001490 -0.001762 -0.002066 -0.002403 -0.002772 -0.003172 -0.003598 -0.004047 -0.004513 -0.004989 -0.005468 -0.005943 -0.006407 -0.006854 -0.007279 -0.007674 -0.008036 -0.008359 -0.008637 -0.008867 -0.009044 -0.009165 -0.009229 -0.009233 -0.009177 -0.009062 -0.008889 -0.008661 -0.008381 -0.008054 -0.007684 -0.007278 -0.006843 -0.006386 -0.005916 -0.005439 -0.004963 -0.004493 -0.004034 -0.003593 -0.003173 -0.002778 -0.002411 -0.002074 -0.001770 -0.001497 -0.001257 -0.001046 -0.000864 -0.000708 -0.000575 -0.000464 -0.000371 -0.000294 -0.000231 -0.000181 -0.000141 -0.000110 -0.000086 -0.000067 -0.000053 -0.000041 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000058 -0.000073 -0.000091 -0.000114 -0.000144 -0.000182 -0.000229 -0.000288 -0.000362 -0.000452 -0.000563 -0.000695 -0.000854 -0.001042 -0.001262 -0.001517 -0.001810 -0.002142 -0.002515 -0.002929 -0.003384 -0.003878 -0.004407 -0.004966 -0.005548 -0.006145 -0.006750 -0.007353 -0.007945 -0.008518 -0.009064 -0.009576 -0.010046 -0.010467 -0.010831 -0.011132 -0.011364 -0.011523 -0.011605 -0.011609 -0.011534 -0.011381 -0.011151 -0.010850 -0.010482 -0.010054 -0.009573 -0.009048 -0.008489 -0.007906 -0.007307 -0.006704 -0.006104 -0.005514 -0.004942 -0.004393 -0.003873 -0.003385 -0.002934 -0.002521 -0.002149 -0.001817 -0.001524 -0.001268 -0.001047 -0.000858 -0.000697 -0.000562 -0.000449 -0.000357 -0.000281 -0.000221 -0.000172 -0.000135 -0.000105 -0.000083 -0.000065 -0.000051 -0.000041 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000040 -0.000052 -0.000066 -0.000083 -0.000106 -0.000134 -0.000169 -0.000214 -0.000271 -0.000342 -0.000430 -0.000538 -0.000669 -0.000828 -0.001018 -0.001243 -0.001506 -0.001811 -0.002162 -0.002561 -0.003010 -0.003511 -0.004062 -0.004661 -0.005306 -0.005989 -0.006704 -0.007442 -0.008192 -0.008944 -0.009686 -0.010409 -0.011101 -0.011753 -0.012353 -0.012892 -0.013361 -0.013748 -0.014048 -0.014253 -0.014359 -0.014362 -0.014263 -0.014062 -0.013764 -0.013374 -0.012899 -0.012349 -0.011734 -0.011067 -0.010359 -0.009625 -0.008876 -0.008125 -0.007381 -0.006654 -0.005951 -0.005280 -0.004647 -0.004055 -0.003510 -0.003013 -0.002565 -0.002167 -0.001817 -0.001512 -0.001248 -0.001022 -0.000830 -0.000669 -0.000535 -0.000425 -0.000335 -0.000263 -0.000206 -0.000162 -0.000127 -0.000100 -0.000079 -0.000062 -0.000050 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000034 -0.000045 -0.000058 -0.000074 -0.000095 -0.000121 -0.000154 -0.000195 -0.000248 -0.000315 -0.000399 -0.000502 -0.000629 -0.000784 -0.000970 -0.001193 -0.001457 -0.001767 -0.002126 -0.002540 -0.003011 -0.003542 -0.004135 -0.004789 -0.005504 -0.006275 -0.007096 -0.007958 -0.008852 -0.009766 -0.010687 -0.011602 -0.012497 -0.013358 -0.014173 -0.014926 -0.015605 -0.016196 -0.016686 -0.017065 -0.017324 -0.017457 -0.017460 -0.017332 -0.017075 -0.016695 -0.016199 -0.015598 -0.014904 -0.014133 -0.013300 -0.012422 -0.011514 -0.010594 -0.009674 -0.008768 -0.007887 -0.007040 -0.006234 -0.005476 -0.004772 -0.004124 -0.003536 -0.003008 -0.002540 -0.002128 -0.001769 -0.001460 -0.001195 -0.000971 -0.000783 -0.000626 -0.000497 -0.000393 -0.000309 -0.000243 -0.000190 -0.000150 -0.000118 -0.000093 -0.000074 -0.000059 -0.000047 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000037 -0.000049 -0.000064 -0.000082 -0.000106 -0.000136 -0.000174 -0.000222 -0.000284 -0.000361 -0.000457 -0.000577 -0.000723 -0.000902 -0.001117 -0.001374 -0.001679 -0.002036 -0.002452 -0.002930 -0.003475 -0.004091 -0.004781 -0.005544 -0.006379 -0.007283 -0.008250 -0.009270 -0.010333 -0.011425 -0.012532 -0.013637 -0.014723 -0.015774 -0.016772 -0.017698 -0.018535 -0.019265 -0.019872 -0.020341 -0.020662 -0.020825 -0.020827 -0.020665 -0.020344 -0.019870 -0.019254 -0.018509 -0.017654 -0.016706 -0.015687 -0.014618 -0.013518 -0.012408 -0.011305 -0.010223 -0.009176 -0.008173 -0.007224 -0.006334 -0.005511 -0.004757 -0.004074 -0.003463 -0.002921 -0.002446 -0.002033 -0.001677 -0.001373 -0.001115 -0.000899 -0.000719 -0.000572 -0.000452 -0.000356 -0.000280 -0.000220 -0.000173 -0.000137 -0.000108 -0.000086 -0.000069 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000053 -0.000070 -0.000091 -0.000117 -0.000151 -0.000194 -0.000249 -0.000319 -0.000406 -0.000516 -0.000651 -0.000817 -0.001019 -0.001263 -0.001554 -0.001899 -0.002303 -0.002774 -0.003316 -0.003935 -0.004636 -0.005421 -0.006291 -0.007248 -0.008287 -0.009402 -0.010584 -0.011822 -0.013099 -0.014401 -0.015707 -0.016998 -0.018252 -0.019447 -0.020561 -0.021570 -0.022451 -0.023185 -0.023752 -0.024140 -0.024336 -0.024336 -0.024137 -0.023745 -0.023168 -0.022420 -0.021520 -0.020489 -0.019351 -0.018132 -0.016859 -0.015556 -0.014246 -0.012949 -0.011684 -0.010464 -0.009302 -0.008205 -0.007183 -0.006240 -0.005379 -0.004602 -0.003909 -0.003295 -0.002758 -0.002292 -0.001890 -0.001547 -0.001256 -0.001013 -0.000811 -0.000645 -0.000511 -0.000403 -0.000317 -0.000250 -0.000197 -0.000156 -0.000123 -0.000098 -0.000078 -0.000062 -0.000049 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000032 -0.000043 -0.000057 -0.000075 -0.000099 -0.000128 -0.000166 -0.000214 -0.000275 -0.000353 -0.000450 -0.000571 -0.000721 -0.000906 -0.001130 -0.001400 -0.001723 -0.002105 -0.002554 -0.003076 -0.003678 -0.004366 -0.005145 -0.006019 -0.006992 -0.008063 -0.009230 -0.010488 -0.011827 -0.013235 -0.014696 -0.016191 -0.017699 -0.019196 -0.020657 -0.022054 -0.023360 -0.024546 -0.025583 -0.026448 -0.027117 -0.027572 -0.027802 -0.027799 -0.027562 -0.027096 -0.026412 -0.025529 -0.024467 -0.023256 -0.021923 -0.020502 -0.019022 -0.017513 -0.016003 -0.014515 -0.013068 -0.011680 -0.010362 -0.009125 -0.007975 -0.006918 -0.005957 -0.005092 -0.004322 -0.003642 -0.003047 -0.002532 -0.002088 -0.001709 -0.001389 -0.001120 -0.000898 -0.000715 -0.000567 -0.000448 -0.000353 -0.000278 -0.000219 -0.000173 -0.000137 -0.000109 -0.000086 -0.000069 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000019 -0.000026 -0.000034 -0.000046 -0.000061 -0.000081 -0.000106 -0.000138 -0.000180 -0.000232 -0.000299 -0.000383 -0.000489 -0.000621 -0.000785 -0.000985 -0.001228 -0.001521 -0.001871 -0.002285 -0.002772 -0.003338 -0.003990 -0.004736 -0.005583 -0.006534 -0.007595 -0.008766 -0.010046 -0.011430 -0.012910 -0.014472 -0.016100 -0.017773 -0.019469 -0.021159 -0.022815 -0.024404 -0.025894 -0.027249 -0.028436 -0.029427 -0.030193 -0.030715 -0.030976 -0.030970 -0.030695 -0.030157 -0.029370 -0.028355 -0.027140 -0.025756 -0.024238 -0.022624 -0.020950 -0.019249 -0.017553 -0.015888 -0.014276 -0.012735 -0.011278 -0.009915 -0.008654 -0.007498 -0.006450 -0.005510 -0.004674 -0.003938 -0.003295 -0.002738 -0.002259 -0.001850 -0.001504 -0.001215 -0.000974 -0.000777 -0.000617 -0.000488 -0.000386 -0.000304 -0.000240 -0.000189 -0.000150 -0.000118 -0.000094 -0.000075 -0.000059 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000015 -0.000020 -0.000027 -0.000037 -0.000049 -0.000065 -0.000085 -0.000112 -0.000147 -0.000191 -0.000247 -0.000319 -0.000409 -0.000522 -0.000663 -0.000836 -0.001048 -0.001305 -0.001615 -0.001985 -0.002423 -0.002938 -0.003536 -0.004225 -0.005015 -0.005911 -0.006920 -0.008046 -0.009293 -0.010659 -0.012141 -0.013731 -0.015416 -0.017178 -0.018998 -0.020849 -0.022701 -0.024521 -0.026274 -0.027920 -0.029421 -0.030739 -0.031839 -0.032690 -0.033269 -0.033558 -0.033549 -0.033239 -0.032638 -0.031761 -0.030632 -0.029283 -0.027750 -0.026075 -0.024297 -0.022459 -0.020598 -0.018748 -0.016939 -0.015193 -0.013530 -0.011963 -0.010503 -0.009156 -0.007925 -0.006813 -0.005817 -0.004934 -0.004157 -0.003480 -0.002894 -0.002389 -0.001959 -0.001595 -0.001290 -0.001036 -0.000828 -0.000659 -0.000522 -0.000413 -0.000326 -0.000258 -0.000203 -0.000160 -0.000127 -0.000100 -0.000079 -0.000063 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000021 -0.000029 -0.000038 -0.000051 -0.000067 -0.000089 -0.000117 -0.000153 -0.000200 -0.000259 -0.000334 -0.000428 -0.000545 -0.000691 -0.000870 -0.001089 -0.001354 -0.001674 -0.002054 -0.002505 -0.003033 -0.003647 -0.004356 -0.005167 -0.006089 -0.007128 -0.008289 -0.009576 -0.010991 -0.012528 -0.014183 -0.015942 -0.017789 -0.019702 -0.021655 -0.023615 -0.025548 -0.027415 -0.029172 -0.030778 -0.032190 -0.033369 -0.034283 -0.034903 -0.035212 -0.035199 -0.034864 -0.034216 -0.033272 -0.032060 -0.030614 -0.028975 -0.027188 -0.025297 -0.023347 -0.021378 -0.019427 -0.017525 -0.015695 -0.013958 -0.012326 -0.010810 -0.009416 -0.008146 -0.007000 -0.005977 -0.005071 -0.004275 -0.003582 -0.002982 -0.002466 -0.002025 -0.001652 -0.001339 -0.001078 -0.000864 -0.000689 -0.000547 -0.000434 -0.000343 -0.000271 -0.000214 -0.000169 -0.000133 -0.000105 -0.000083 -0.000066 -0.000052 -0.000041 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000052 -0.000069 -0.000091 -0.000119 -0.000156 -0.000204 -0.000264 -0.000341 -0.000437 -0.000556 -0.000703 -0.000883 -0.001102 -0.001368 -0.001687 -0.002066 -0.002514 -0.003040 -0.003651 -0.004356 -0.005163 -0.006079 -0.007113 -0.008269 -0.009552 -0.010964 -0.012502 -0.014160 -0.015928 -0.017790 -0.019724 -0.021703 -0.023697 -0.025669 -0.027577 -0.029379 -0.031029 -0.032482 -0.033697 -0.034639 -0.035278 -0.035596 -0.035581 -0.035233 -0.034561 -0.033586 -0.032336 -0.030847 -0.029164 -0.027332 -0.025399 -0.023410 -0.021408 -0.019430 -0.017506 -0.015661 -0.013914 -0.012278 -0.010762 -0.009371 -0.008106 -0.006968 -0.005953 -0.005055 -0.004268 -0.003582 -0.002988 -0.002476 -0.002039 -0.001668 -0.001355 -0.001095 -0.000880 -0.000704 -0.000561 -0.000446 -0.000353 -0.000280 -0.000221 -0.000174 -0.000137 -0.000108 -0.000086 -0.000068 -0.000054 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000051 -0.000068 -0.000090 -0.000119 -0.000155 -0.000203 -0.000263 -0.000339 -0.000433 -0.000550 -0.000694 -0.000870 -0.001083 -0.001339 -0.001646 -0.002011 -0.002441 -0.002945 -0.003530 -0.004204 -0.004975 -0.005850 -0.006837 -0.007941 -0.009165 -0.010513 -0.011983 -0.013571 -0.015267 -0.017056 -0.018920 -0.020832 -0.022764 -0.024679 -0.026538 -0.028298 -0.029913 -0.031339 -0.032533 -0.033459 -0.034089 -0.034400 -0.034384 -0.034040 -0.033377 -0.032416 -0.031186 -0.029726 -0.028077 -0.026287 -0.024402 -0.022469 -0.020528 -0.018615 -0.016760 -0.014986 -0.013309 -0.011743 -0.010295 -0.008968 -0.007764 -0.006681 -0.005716 -0.004863 -0.004115 -0.003462 -0.002897 -0.002409 -0.001991 -0.001635 -0.001334 -0.001082 -0.000873 -0.000700 -0.000560 -0.000446 -0.000355 -0.000281 -0.000223 -0.000176 -0.000139 -0.000109 -0.000086 -0.000068 -0.000054 -0.000043 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000028 -0.000037 -0.000049 -0.000065 -0.000087 -0.000114 -0.000150 -0.000196 -0.000253 -0.000326 -0.000416 -0.000527 -0.000662 -0.000827 -0.001025 -0.001263 -0.001546 -0.001882 -0.002277 -0.002738 -0.003272 -0.003886 -0.004588 -0.005382 -0.006276 -0.007273 -0.008378 -0.009594 -0.010919 -0.012351 -0.013881 -0.015499 -0.017187 -0.018923 -0.020681 -0.022430 -0.024134 -0.025751 -0.027241 -0.028559 -0.029666 -0.030526 -0.031110 -0.031399 -0.031383 -0.031062 -0.030445 -0.029552 -0.028412 -0.027061 -0.025539 -0.023891 -0.022162 -0.020393 -0.018622 -0.016882 -0.015199 -0.013593 -0.012080 -0.010668 -0.009364 -0.008171 -0.007089 -0.006115 -0.005247 -0.004479 -0.003804 -0.003214 -0.002702 -0.002258 -0.001876 -0.001548 -0.001270 -0.001035 -0.000839 -0.000676 -0.000543 -0.000434 -0.000346 -0.000275 -0.000218 -0.000173 -0.000136 -0.000108 -0.000085 -0.000067 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000045 -0.000060 -0.000080 -0.000105 -0.000139 -0.000181 -0.000234 -0.000301 -0.000383 -0.000484 -0.000606 -0.000753 -0.000928 -0.001138 -0.001385 -0.001677 -0.002019 -0.002417 -0.002875 -0.003400 -0.003997 -0.004669 -0.005421 -0.006257 -0.007179 -0.008190 -0.009289 -0.010475 -0.011742 -0.013082 -0.014483 -0.015928 -0.017396 -0.018862 -0.020297 -0.021666 -0.022932 -0.024058 -0.025007 -0.025745 -0.026248 -0.026498 -0.026483 -0.026206 -0.025674 -0.024907 -0.023930 -0.022775 -0.021479 -0.020081 -0.018618 -0.017129 -0.015644 -0.014190 -0.012789 -0.011457 -0.010203 -0.009036 -0.007958 -0.006971 -0.006074 -0.005265 -0.004542 -0.003899 -0.003332 -0.002835 -0.002399 -0.002020 -0.001690 -0.001405 -0.001160 -0.000952 -0.000776 -0.000629 -0.000507 -0.000407 -0.000326 -0.000260 -0.000206 -0.000164 -0.000130 -0.000103 -0.000081 -0.000064 -0.000051 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000010 -0.000014 -0.000020 -0.000028 -0.000038 -0.000052 -0.000069 -0.000092 -0.000121 -0.000159 -0.000205 -0.000263 -0.000334 -0.000420 -0.000524 -0.000647 -0.000793 -0.000965 -0.001166 -0.001401 -0.001673 -0.001988 -0.002347 -0.002755 -0.003213 -0.003724 -0.004289 -0.004910 -0.005587 -0.006323 -0.007118 -0.007971 -0.008881 -0.009842 -0.010849 -0.011892 -0.012958 -0.014030 -0.015089 -0.016108 -0.017059 -0.017910 -0.018633 -0.019198 -0.019585 -0.019777 -0.019766 -0.019553 -0.019146 -0.018559 -0.017814 -0.016939 -0.015962 -0.014915 -0.013828 -0.012729 -0.011642 -0.010584 -0.009570 -0.008611 -0.007711 -0.006873 -0.006099 -0.005387 -0.004737 -0.004146 -0.003613 -0.003135 -0.002709 -0.002330 -0.001995 -0.001698 -0.001436 -0.001206 -0.001005 -0.000832 -0.000683 -0.000557 -0.000452 -0.000365 -0.000293 -0.000234 -0.000187 -0.000149 -0.000118 -0.000094 -0.000075 -0.000059 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000005 -0.000009 -0.000014 -0.000020 -0.000029 -0.000040 -0.000054 -0.000073 -0.000097 -0.000128 -0.000166 -0.000213 -0.000270 -0.000338 -0.000418 -0.000513 -0.000622 -0.000749 -0.000894 -0.001061 -0.001251 -0.001466 -0.001707 -0.001973 -0.002265 -0.002581 -0.002919 -0.003279 -0.003660 -0.004061 -0.004485 -0.004932 -0.005403 -0.005900 -0.006423 -0.006971 -0.007542 -0.008129 -0.008722 -0.009307 -0.009866 -0.010377 -0.010818 -0.011168 -0.011410 -0.011531 -0.011526 -0.011394 -0.011141 -0.010779 -0.010325 -0.009797 -0.009217 -0.008606 -0.007984 -0.007368 -0.006770 -0.006201 -0.005664 -0.005162 -0.004695 -0.004260 -0.003855 -0.003478 -0.003126 -0.002799 -0.002495 -0.002214 -0.001955 -0.001718 -0.001501 -0.001302 -0.001121 -0.000957 -0.000809 -0.000678 -0.000562 -0.000463 -0.000378 -0.000307 -0.000248 -0.000199 -0.000160 -0.000128 -0.000102 -0.000081 -0.000065 -0.000052 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000002 -0.000005 -0.000010 -0.000016 -0.000025 -0.000035 -0.000049 -0.000067 -0.000090 -0.000117 -0.000151 -0.000191 -0.000238 -0.000293 -0.000354 -0.000423 -0.000499 -0.000583 -0.000674 -0.000772 -0.000876 -0.000984 -0.001092 -0.001197 -0.001294 -0.001378 -0.001444 -0.001490 -0.001516 -0.001522 -0.001511 -0.001490 -0.001466 -0.001445 -0.001439 -0.001453 -0.001496 -0.001567 -0.001667 -0.001787 -0.001916 -0.002042 -0.002151 -0.002231 -0.002273 -0.002274 -0.002233 -0.002154 -0.002045 -0.001916 -0.001779 -0.001644 -0.001523 -0.001423 -0.001349 -0.001302 -0.001281 -0.001280 -0.001293 -0.001312 -0.001331 -0.001341 -0.001340 -0.001322 -0.001289 -0.001241 -0.001179 -0.001107 -0.001027 -0.000941 -0.000851 -0.000759 -0.000667 -0.000579 -0.000495 -0.000418 -0.000348 -0.000288 -0.000235 -0.000191 -0.000155 -0.000125 -0.000101 -0.000081 -0.000065 -0.000052 -0.000042 -0.000034 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000004 0.000002 -0.000001 -0.000006 -0.000012 -0.000021 -0.000031 -0.000044 -0.000060 -0.000079 -0.000101 -0.000126 -0.000152 -0.000179 -0.000205 -0.000228 -0.000247 -0.000259 -0.000261 -0.000249 -0.000218 -0.000161 -0.000070 0.000062 0.000246 0.000487 0.000790 0.001157 0.001586 0.002072 0.002603 0.003168 0.003748 0.004326 0.004881 0.005396 0.005856 0.006251 0.006577 0.006834 0.007028 0.007163 0.007247 0.007283 0.007276 0.007225 0.007127 0.006980 0.006779 0.006520 0.006201 0.005823 0.005388 0.004906 0.004386 0.003841 0.003288 0.002742 0.002218 0.001729 0.001287 0.000898 0.000567 0.000293 0.000076 -0.000091 -0.000213 -0.000295 -0.000344 -0.000367 -0.000367 -0.000352 -0.000325 -0.000291 -0.000255 -0.000218 -0.000184 -0.000152 -0.000125 -0.000103 -0.000084 -0.000068 -0.000056 -0.000045 -0.000037 -0.000030 -0.000025 -0.000021 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000014 0.000012 0.000010 0.000007 0.000004 -0.000000 -0.000004 -0.000005 -0.000004 0.000004 0.000021 0.000050 0.000095 0.000160 0.000252 0.000377 0.000544 0.000762 0.001044 0.001400 0.001843 0.002382 0.003022 0.003767 0.004613 0.005552 0.006568 0.007642 0.008748 0.009858 0.010942 0.011971 0.012919 0.013766 0.014497 0.015105 0.015586 0.015940 0.016170 0.016278 0.016264 0.016129 0.015873 0.015495 0.014995 0.014376 0.013643 0.012807 0.011881 0.010882 0.009834 0.008761 0.007686 0.006636 0.005633 0.004695 0.003839 0.003076 0.002409 0.001841 0.001366 0.000979 0.000671 0.000432 0.000252 0.000121 0.000030 -0.000028 -0.000062 -0.000078 -0.000082 -0.000078 -0.000071 -0.000061 -0.000052 -0.000044 -0.000037 -0.000031 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000028 0.000032 0.000036 0.000040 0.000044 0.000049 0.000055 0.000063 0.000072 0.000083 0.000098 0.000119 0.000147 0.000187 0.000243 0.000319 0.000422 0.000558 0.000735 0.000962 0.001250 0.001613 0.002066 0.002622 0.003295 0.004096 0.005032 0.006106 0.007311 0.008637 0.010064 0.011565 0.013107 0.014654 0.016167 0.017608 0.018944 0.020145 0.021191 0.022068 0.022768 0.023288 0.023627 0.023787 0.023768 0.023570 0.023193 0.022639 0.021910 0.021012 0.019956 0.018758 0.017439 0.016024 0.014545 0.013035 0.011527 0.010052 0.008642 0.007321 0.006110 0.005021 0.004062 0.003235 0.002535 0.001955 0.001482 0.001104 0.000808 0.000580 0.000410 0.000285 0.000196 0.000134 0.000092 0.000064 0.000046 0.000034 0.000025 0.000019 0.000013 0.000009 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000013 0.000014 0.000017 0.000020 0.000024 0.000029 0.000035 0.000041 0.000048 0.000056 0.000065 0.000076 0.000088 0.000103 0.000121 0.000142 0.000168 0.000200 0.000240 0.000292 0.000360 0.000449 0.000566 0.000716 0.000909 0.001155 0.001464 0.001851 0.002330 0.002917 0.003630 0.004482 0.005484 0.006645 0.007964 0.009433 0.011038 0.012755 0.014551 0.016388 0.018222 0.020010 0.021709 0.023279 0.024688 0.025913 0.026938 0.027755 0.028361 0.028755 0.028940 0.028916 0.028684 0.028243 0.027595 0.026740 0.025686 0.024443 0.023030 0.021470 0.019793 0.018035 0.016235 0.014431 0.012662 0.010963 0.009366 0.007893 0.006563 0.005384 0.004361 0.003488 0.002758 0.002157 0.001671 0.001284 0.000981 0.000746 0.000568 0.000433 0.000332 0.000258 0.000203 0.000161 0.000129 0.000104 0.000083 0.000066 0.000052 0.000041 0.000031 0.000024 0.000017 0.000012 0.000007 0.000002 -0.000001 -0.000004 -0.000006 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000013 0.000014 0.000017 0.000020 0.000024 0.000030 0.000037 0.000045 0.000055 0.000066 0.000078 0.000092 0.000109 0.000129 0.000152 0.000179 0.000212 0.000251 0.000298 0.000355 0.000426 0.000516 0.000630 0.000775 0.000960 0.001193 0.001485 0.001850 0.002301 0.002855 0.003528 0.004338 0.005297 0.006418 0.007705 0.009157 0.010762 0.012504 0.014352 0.016271 0.018219 0.020150 0.022017 0.023776 0.025388 0.026822 0.028057 0.029081 0.029888 0.030481 0.030863 0.031039 0.031011 0.030781 0.030346 0.029704 0.028852 0.027794 0.026537 0.025093 0.023485 0.021742 0.019900 0.017998 0.016078 0.014184 0.012352 0.010619 0.009011 0.007551 0.006250 0.005114 0.004141 0.003321 0.002643 0.002091 0.001647 0.001295 0.001019 0.000803 0.000636 0.000508 0.000408 0.000331 0.000270 0.000222 0.000182 0.000149 0.000121 0.000097 0.000078 0.000061 0.000048 0.000036 0.000027 0.000018 0.000011 0.000005 0.000001 -0.000003 -0.000005 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000012 0.000014 0.000016 0.000019 0.000023 0.000028 0.000036 0.000045 0.000055 0.000068 0.000083 0.000100 0.000120 0.000142 0.000169 0.000200 0.000236 0.000279 0.000329 0.000388 0.000458 0.000543 0.000647 0.000776 0.000937 0.001139 0.001391 0.001704 0.002090 0.002565 0.003145 0.003844 0.004679 0.005661 0.006801 0.008098 0.009550 0.011143 0.012854 0.014653 0.016501 0.018354 0.020168 0.021896 0.023498 0.024940 0.026198 0.027258 0.028117 0.028778 0.029252 0.029549 0.029680 0.029649 0.029459 0.029105 0.028579 0.027871 0.026975 0.025889 0.024618 0.023175 0.021584 0.019875 0.018084 0.016253 0.014425 0.012639 0.010932 0.009337 0.007878 0.006569 0.005420 0.004431 0.003594 0.002899 0.002330 0.001870 0.001502 0.001210 0.000979 0.000796 0.000651 0.000536 0.000444 0.000370 0.000308 0.000257 0.000213 0.000175 0.000144 0.000116 0.000094 0.000074 0.000058 0.000044 0.000032 0.000021 0.000013 0.000006 0.000001 -0.000003 -0.000005 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000015 0.000017 0.000021 0.000026 0.000033 0.000041 0.000053 0.000066 0.000082 0.000101 0.000122 0.000147 0.000175 0.000208 0.000246 0.000291 0.000341 0.000400 0.000468 0.000546 0.000638 0.000748 0.000881 0.001044 0.001245 0.001493 0.001797 0.002170 0.002625 0.003175 0.003835 0.004617 0.005530 0.006581 0.007767 0.009080 0.010504 0.012015 0.013579 0.015159 0.016713 0.018197 0.019572 0.020806 0.021874 0.022764 0.023473 0.024011 0.024396 0.024650 0.024793 0.024845 0.024813 0.024701 0.024498 0.024191 0.023760 0.023185 0.022451 0.021549 0.020479 0.019253 0.017891 0.016423 0.014885 0.013317 0.011758 0.010247 0.008816 0.007494 0.006298 0.005241 0.004326 0.003549 0.002902 0.002370 0.001938 0.001590 0.001311 0.001086 0.000905 0.000758 0.000638 0.000540 0.000457 0.000387 0.000327 0.000275 0.000230 0.000191 0.000157 0.000127 0.000102 0.000081 0.000063 0.000047 0.000033 0.000022 0.000012 0.000005 -0.000000 -0.000004 -0.000006 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000014 0.000016 0.000019 0.000023 0.000029 0.000037 0.000048 0.000061 0.000077 0.000096 0.000118 0.000144 0.000173 0.000207 0.000245 0.000290 0.000340 0.000397 0.000462 0.000534 0.000616 0.000709 0.000817 0.000944 0.001095 0.001277 0.001497 0.001764 0.002087 0.002477 0.002944 0.003500 0.004152 0.004907 0.005766 0.006723 0.007768 0.008881 0.010036 0.011202 0.012341 0.013415 0.014389 0.015232 0.015921 0.016446 0.016808 0.017022 0.017115 0.017120 0.017073 0.017010 0.016955 0.016924 0.016918 0.016925 0.016921 0.016874 0.016749 0.016515 0.016143 0.015619 0.014938 0.014106 0.013143 0.012076 0.010940 0.009770 0.008606 0.007479 0.006420 0.005451 0.004586 0.003832 0.003189 0.002652 0.002210 0.001849 0.001557 0.001319 0.001124 0.000962 0.000827 0.000713 0.000616 0.000531 0.000458 0.000393 0.000335 0.000284 0.000238 0.000198 0.000163 0.000133 0.000106 0.000083 0.000063 0.000046 0.000031 0.000020 0.000011 0.000004 -0.000001 -0.000004 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000015 0.000017 0.000021 0.000026 0.000033 0.000042 0.000054 0.000069 0.000088 0.000109 0.000135 0.000164 0.000198 0.000236 0.000280 0.000328 0.000383 0.000445 0.000512 0.000586 0.000667 0.000756 0.000854 0.000964 0.001091 0.001238 0.001410 0.001613 0.001854 0.002139 0.002475 0.002869 0.003325 0.003845 0.004426 0.005059 0.005731 0.006420 0.007101 0.007745 0.008317 0.008788 0.009128 0.009318 0.009348 0.009222 0.008960 0.008593 0.008165 0.007729 0.007336 0.007034 0.006858 0.006829 0.006948 0.007198 0.007547 0.007948 0.008352 0.008708 0.008970 0.009103 0.009084 0.008906 0.008574 0.008104 0.007524 0.006866 0.006163 0.005449 0.004755 0.004103 0.003512 0.002992 0.002547 0.002174 0.001867 0.001616 0.001410 0.001240 0.001095 0.000970 0.000860 0.000762 0.000673 0.000593 0.000520 0.000453 0.000392 0.000337 0.000286 0.000241 0.000200 0.000164 0.000132 0.000105 0.000081 0.000060 0.000042 0.000028 0.000017 0.000008 0.000002 -0.000002 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000019 0.000023 0.000029 0.000037 0.000048 0.000061 0.000078 0.000098 0.000123 0.000151 0.000184 0.000221 0.000263 0.000310 0.000362 0.000420 0.000484 0.000552 0.000624 0.000700 0.000780 0.000862 0.000948 0.001040 0.001139 0.001246 0.001365 0.001497 0.001646 0.001815 0.002005 0.002216 0.002447 0.002691 0.002938 0.003171 0.003371 0.003514 0.003574 0.003523 0.003338 0.002999 0.002498 0.001839 0.001039 0.000134 -0.000827 -0.001783 -0.002664 -0.003405 -0.003946 -0.004241 -0.004267 -0.004021 -0.003525 -0.002819 -0.001962 -0.001018 -0.000055 0.000862 0.001680 0.002360 0.002878 0.003224 0.003405 0.003439 0.003351 0.003172 0.002934 0.002664 0.002388 0.002125 0.001888 0.001685 0.001516 0.001377 0.001265 0.001170 0.001087 0.001010 0.000935 0.000861 0.000787 0.000714 0.000643 0.000574 0.000509 0.000447 0.000389 0.000334 0.000284 0.000238 0.000197 0.000160 0.000128 0.000099 0.000075 0.000054 0.000037 0.000024 0.000014 0.000006 0.000001 -0.000003 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000018 0.000022 0.000026 0.000033 0.000042 0.000053 0.000068 0.000087 0.000109 0.000136 0.000167 0.000202 0.000242 0.000287 0.000336 0.000391 0.000450 0.000514 0.000581 0.000650 0.000718 0.000784 0.000847 0.000904 0.000954 0.000996 0.001028 0.001049 0.001057 0.001052 0.001032 0.000995 0.000938 0.000856 0.000741 0.000580 0.000361 0.000064 -0.000330 -0.000842 -0.001492 -0.002298 -0.003269 -0.004404 -0.005689 -0.007093 -0.008569 -0.010052 -0.011469 -0.012738 -0.013780 -0.014526 -0.014924 -0.014945 -0.014588 -0.013877 -0.012859 -0.011601 -0.010181 -0.008679 -0.007174 -0.005735 -0.004416 -0.003256 -0.002274 -0.001475 -0.000849 -0.000378 -0.000037 0.000203 0.000368 0.000482 0.000565 0.000631 0.000689 0.000743 0.000792 0.000834 0.000865 0.000882 0.000883 0.000867 0.000837 0.000794 0.000742 0.000684 0.000623 0.000561 0.000499 0.000439 0.000381 0.000327 0.000276 0.000230 0.000188 0.000151 0.000119 0.000091 0.000067 0.000047 0.000032 0.000019 0.000010 0.000004 -0.000000 -0.000003 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000020 0.000024 0.000030 0.000037 0.000047 0.000060 0.000076 0.000096 0.000120 0.000148 0.000181 0.000219 0.000261 0.000308 0.000359 0.000414 0.000474 0.000536 0.000601 0.000664 0.000724 0.000776 0.000816 0.000842 0.000848 0.000830 0.000783 0.000702 0.000583 0.000420 0.000210 -0.000054 -0.000375 -0.000760 -0.001217 -0.001756 -0.002388 -0.003127 -0.003987 -0.004983 -0.006128 -0.007432 -0.008898 -0.010517 -0.012269 -0.014116 -0.016002 -0.017857 -0.019597 -0.021135 -0.022385 -0.023271 -0.023738 -0.023756 -0.023321 -0.022459 -0.021222 -0.019681 -0.017919 -0.016026 -0.014090 -0.012187 -0.010383 -0.008724 -0.007240 -0.005942 -0.004830 -0.003889 -0.003099 -0.002438 -0.001882 -0.001410 -0.001003 -0.000649 -0.000338 -0.000065 0.000171 0.000369 0.000529 0.000650 0.000733 0.000781 0.000798 0.000789 0.000761 0.000719 0.000667 0.000610 0.000550 0.000488 0.000428 0.000370 0.000314 0.000263 0.000217 0.000175 0.000139 0.000107 0.000080 0.000058 0.000040 0.000026 0.000015 0.000008 0.000002 -0.000001 -0.000003 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000018 0.000022 0.000027 0.000033 0.000041 0.000052 0.000066 0.000083 0.000104 0.000130 0.000160 0.000195 0.000234 0.000277 0.000325 0.000377 0.000432 0.000491 0.000552 0.000613 0.000671 0.000721 0.000758 0.000778 0.000773 0.000737 0.000662 0.000540 0.000365 0.000126 -0.000181 -0.000565 -0.001031 -0.001583 -0.002227 -0.002968 -0.003812 -0.004765 -0.005834 -0.007026 -0.008350 -0.009812 -0.011416 -0.013161 -0.015036 -0.017019 -0.019072 -0.021137 -0.023146 -0.025016 -0.026657 -0.027985 -0.028923 -0.029415 -0.029430 -0.028965 -0.028044 -0.026719 -0.025060 -0.023151 -0.021081 -0.018940 -0.016806 -0.014748 -0.012814 -0.011039 -0.009439 -0.008015 -0.006760 -0.005657 -0.004689 -0.003837 -0.003083 -0.002413 -0.001818 -0.001289 -0.000824 -0.000421 -0.000079 0.000200 0.000420 0.000582 0.000691 0.000755 0.000781 0.000777 0.000751 0.000710 0.000657 0.000599 0.000537 0.000474 0.000412 0.000352 0.000297 0.000246 0.000200 0.000159 0.000123 0.000093 0.000069 0.000048 0.000033 0.000021 0.000012 0.000006 0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000016 0.000019 0.000024 0.000029 0.000037 0.000046 0.000058 0.000072 0.000091 0.000113 0.000140 0.000171 0.000206 0.000246 0.000290 0.000338 0.000390 0.000445 0.000503 0.000562 0.000619 0.000672 0.000714 0.000739 0.000740 0.000709 0.000636 0.000513 0.000328 0.000073 -0.000264 -0.000689 -0.001210 -0.001832 -0.002556 -0.003386 -0.004320 -0.005357 -0.006498 -0.007741 -0.009084 -0.010530 -0.012080 -0.013734 -0.015492 -0.017345 -0.019274 -0.021249 -0.023222 -0.025131 -0.026902 -0.028455 -0.029710 -0.030598 -0.031065 -0.031081 -0.030642 -0.029770 -0.028510 -0.026928 -0.025098 -0.023105 -0.021029 -0.018944 -0.016911 -0.014979 -0.013176 -0.011519 -0.010011 -0.008645 -0.007411 -0.006293 -0.005279 -0.004356 -0.003517 -0.002755 -0.002068 -0.001456 -0.000921 -0.000463 -0.000083 0.000220 0.000450 0.000614 0.000720 0.000778 0.000796 0.000785 0.000753 0.000705 0.000648 0.000585 0.000519 0.000453 0.000389 0.000329 0.000274 0.000224 0.000179 0.000140 0.000107 0.000079 0.000057 0.000040 0.000026 0.000016 0.000009 0.000004 0.000000 -0.000002 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000032 0.000040 0.000050 0.000063 0.000079 0.000098 0.000121 0.000148 0.000180 0.000216 0.000257 0.000301 0.000349 0.000400 0.000454 0.000510 0.000567 0.000622 0.000669 0.000705 0.000720 0.000708 0.000657 0.000558 0.000399 0.000169 -0.000143 -0.000547 -0.001051 -0.001659 -0.002374 -0.003194 -0.004114 -0.005127 -0.006225 -0.007396 -0.008631 -0.009922 -0.011262 -0.012650 -0.014088 -0.015576 -0.017115 -0.018697 -0.020305 -0.021908 -0.023460 -0.024904 -0.026176 -0.027211 -0.027948 -0.028342 -0.028364 -0.028009 -0.027294 -0.026255 -0.024945 -0.023425 -0.021765 -0.020030 -0.018281 -0.016565 -0.014920 -0.013369 -0.011920 -0.010574 -0.009325 -0.008162 -0.007075 -0.006055 -0.005098 -0.004201 -0.003365 -0.002596 -0.001898 -0.001278 -0.000742 -0.000291 0.000075 0.000357 0.000564 0.000704 0.000787 0.000824 0.000825 0.000799 0.000754 0.000697 0.000632 0.000563 0.000493 0.000425 0.000361 0.000301 0.000247 0.000199 0.000156 0.000120 0.000090 0.000066 0.000047 0.000032 0.000021 0.000012 0.000006 0.000002 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000043 0.000054 0.000068 0.000084 0.000104 0.000128 0.000156 0.000188 0.000224 0.000264 0.000308 0.000355 0.000405 0.000458 0.000513 0.000568 0.000620 0.000665 0.000696 0.000706 0.000685 0.000623 0.000509 0.000331 0.000078 -0.000261 -0.000696 -0.001231 -0.001869 -0.002606 -0.003434 -0.004343 -0.005315 -0.006332 -0.007375 -0.008423 -0.009461 -0.010478 -0.011471 -0.012445 -0.013408 -0.014373 -0.015348 -0.016336 -0.017328 -0.018303 -0.019226 -0.020056 -0.020745 -0.021249 -0.021529 -0.021564 -0.021344 -0.020879 -0.020193 -0.019322 -0.018311 -0.017207 -0.016053 -0.014891 -0.013751 -0.012652 -0.011605 -0.010608 -0.009656 -0.008738 -0.007844 -0.006965 -0.006097 -0.005242 -0.004405 -0.003595 -0.002826 -0.002110 -0.001461 -0.000888 -0.000399 0.000002 0.000317 0.000552 0.000715 0.000815 0.000864 0.000872 0.000850 0.000806 0.000747 0.000679 0.000606 0.000532 0.000460 0.000391 0.000327 0.000269 0.000218 0.000172 0.000134 0.000101 0.000075 0.000054 0.000037 0.000025 0.000015 0.000008 0.000003 -0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000046 0.000057 0.000072 0.000089 0.000109 0.000133 0.000161 0.000193 0.000229 0.000269 0.000312 0.000358 0.000407 0.000458 0.000512 0.000565 0.000615 0.000658 0.000687 0.000695 0.000672 0.000609 0.000493 0.000314 0.000061 -0.000275 -0.000701 -0.001220 -0.001827 -0.002515 -0.003269 -0.004068 -0.004888 -0.005699 -0.006473 -0.007181 -0.007801 -0.008320 -0.008736 -0.009058 -0.009307 -0.009509 -0.009693 -0.009885 -0.010103 -0.010352 -0.010626 -0.010907 -0.011170 -0.011387 -0.011532 -0.011584 -0.011534 -0.011383 -0.011140 -0.010822 -0.010453 -0.010055 -0.009649 -0.009251 -0.008870 -0.008506 -0.008151 -0.007792 -0.007414 -0.006999 -0.006535 -0.006014 -0.005434 -0.004802 -0.004131 -0.003439 -0.002748 -0.002080 -0.001455 -0.000891 -0.000400 0.000010 0.000336 0.000583 0.000755 0.000863 0.000917 0.000928 0.000906 0.000860 0.000798 0.000725 0.000648 0.000569 0.000493 0.000420 0.000352 0.000290 0.000235 0.000187 0.000146 0.000112 0.000083 0.000061 0.000043 0.000029 0.000018 0.000010 0.000005 0.000001 -0.000001 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000006 0.000008 0.000011 0.000016 0.000021 0.000028 0.000037 0.000047 0.000060 0.000075 0.000092 0.000113 0.000137 0.000165 0.000197 0.000232 0.000270 0.000312 0.000357 0.000404 0.000454 0.000506 0.000558 0.000607 0.000649 0.000679 0.000688 0.000669 0.000612 0.000507 0.000344 0.000114 -0.000190 -0.000571 -0.001028 -0.001552 -0.002130 -0.002738 -0.003349 -0.003929 -0.004441 -0.004847 -0.005112 -0.005211 -0.005128 -0.004865 -0.004439 -0.003881 -0.003236 -0.002554 -0.001883 -0.001268 -0.000742 -0.000326 -0.000028 0.000155 0.000237 0.000231 0.000155 0.000021 -0.000162 -0.000390 -0.000663 -0.000981 -0.001343 -0.001747 -0.002183 -0.002639 -0.003095 -0.003524 -0.003901 -0.004196 -0.004386 -0.004452 -0.004386 -0.004186 -0.003865 -0.003440 -0.002939 -0.002391 -0.001825 -0.001272 -0.000756 -0.000296 0.000096 0.000412 0.000654 0.000824 0.000931 0.000983 0.000992 0.000966 0.000916 0.000848 0.000770 0.000688 0.000604 0.000523 0.000446 0.000374 0.000310 0.000252 0.000201 0.000158 0.000121 0.000091 0.000067 0.000047 0.000032 0.000021 0.000012 0.000006 0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000011 0.000015 0.000021 0.000028 0.000037 0.000048 0.000061 0.000077 0.000095 0.000115 0.000139 0.000167 0.000197 0.000231 0.000268 0.000308 0.000351 0.000397 0.000445 0.000495 0.000546 0.000594 0.000637 0.000668 0.000682 0.000672 0.000629 0.000546 0.000413 0.000225 -0.000022 -0.000329 -0.000689 -0.001090 -0.001513 -0.001928 -0.002301 -0.002592 -0.002756 -0.002751 -0.002537 -0.002088 -0.001389 -0.000446 0.000716 0.002053 0.003506 0.005007 0.006483 0.007869 0.009106 0.010151 0.010973 0.011559 0.011906 0.012021 0.011918 0.011612 0.011119 0.010457 0.009643 0.008694 0.007630 0.006475 0.005256 0.004009 0.002769 0.001578 0.000478 -0.000492 -0.001299 -0.001918 -0.002336 -0.002554 -0.002583 -0.002448 -0.002180 -0.001815 -0.001391 -0.000945 -0.000508 -0.000105 0.000246 0.000535 0.000757 0.000915 0.001012 0.001057 0.001059 0.001027 0.000970 0.000896 0.000813 0.000724 0.000635 0.000550 0.000469 0.000394 0.000327 0.000266 0.000213 0.000168 0.000130 0.000098 0.000072 0.000051 0.000035 0.000023 0.000014 0.000007 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000007 0.000010 0.000015 0.000020 0.000028 0.000037 0.000048 0.000061 0.000077 0.000095 0.000116 0.000139 0.000166 0.000195 0.000228 0.000263 0.000301 0.000341 0.000385 0.000431 0.000479 0.000528 0.000576 0.000619 0.000653 0.000674 0.000675 0.000652 0.000597 0.000506 0.000374 0.000200 -0.000012 -0.000254 -0.000509 -0.000754 -0.000956 -0.001077 -0.001072 -0.000894 -0.000498 0.000156 0.001095 0.002330 0.003851 0.005624 0.007595 0.009695 0.011839 0.013941 0.015918 0.017695 0.019211 0.020423 0.021304 0.021842 0.022039 0.021907 0.021465 0.020736 0.019745 0.018520 0.017092 0.015493 0.013761 0.011935 0.010063 0.008196 0.006385 0.004683 0.003140 0.001797 0.000686 -0.000175 -0.000784 -0.001152 -0.001304 -0.001275 -0.001108 -0.000843 -0.000523 -0.000184 0.000145 0.000440 0.000688 0.000880 0.001016 0.001097 0.001130 0.001123 0.001083 0.001019 0.000939 0.000849 0.000756 0.000662 0.000572 0.000488 0.000411 0.000341 0.000278 0.000223 0.000176 0.000136 0.000103 0.000076 0.000055 0.000038 0.000025 0.000015 0.000008 0.000004 0.000001 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000002 0.000002 0.000004 0.000006 0.000009 0.000014 0.000020 0.000027 0.000037 0.000048 0.000061 0.000076 0.000094 0.000114 0.000137 0.000162 0.000190 0.000221 0.000254 0.000289 0.000327 0.000368 0.000412 0.000457 0.000504 0.000550 0.000593 0.000630 0.000658 0.000673 0.000671 0.000650 0.000605 0.000535 0.000443 0.000333 0.000216 0.000111 0.000042 0.000043 0.000153 0.000416 0.000879 0.001587 0.002575 0.003868 0.005474 0.007376 0.009537 0.011896 0.014375 0.016885 0.019332 0.021625 0.023682 0.025437 0.026840 0.027860 0.028482 0.028708 0.028549 0.028028 0.027170 0.026008 0.024571 0.022895 0.021017 0.018976 0.016818 0.014593 0.012356 0.010165 0.008080 0.006155 0.004441 0.002975 0.001782 0.000868 0.000225 -0.000171 -0.000355 -0.000369 -0.000257 -0.000064 0.000173 0.000419 0.000651 0.000850 0.001006 0.001114 0.001176 0.001195 0.001177 0.001129 0.001058 0.000973 0.000878 0.000780 0.000683 0.000590 0.000503 0.000423 0.000351 0.000287 0.000231 0.000183 0.000142 0.000108 0.000080 0.000057 0.000040 0.000027 0.000017 0.000010 0.000005 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000014 0.000019 0.000027 0.000035 0.000046 0.000059 0.000073 0.000090 0.000110 0.000132 0.000156 0.000182 0.000210 0.000241 0.000273 0.000308 0.000346 0.000386 0.000429 0.000472 0.000516 0.000558 0.000597 0.000630 0.000658 0.000678 0.000689 0.000690 0.000683 0.000671 0.000659 0.000660 0.000691 0.000775 0.000942 0.001229 0.001677 0.002326 0.003216 0.004379 0.005834 0.007582 0.009606 0.011864 0.014294 0.016820 0.019352 0.021800 0.024076 0.026103 0.027819 0.029178 0.030154 0.030737 0.030930 0.030749 0.030219 0.029366 0.028220 0.026809 0.025163 0.023312 0.021291 0.019136 0.016893 0.014613 0.012350 0.010165 0.008115 0.006254 0.004627 0.003262 0.002174 0.001359 0.000798 0.000459 0.000304 0.000289 0.000372 0.000514 0.000682 0.000849 0.000998 0.001116 0.001196 0.001238 0.001242 0.001214 0.001159 0.001083 0.000993 0.000896 0.000795 0.000696 0.000600 0.000512 0.000431 0.000357 0.000292 0.000236 0.000186 0.000145 0.000110 0.000082 0.000060 0.000042 0.000028 0.000018 0.000011 0.000006 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000013 0.000019 0.000026 0.000034 0.000044 0.000056 0.000070 0.000086 0.000104 0.000125 0.000147 0.000171 0.000196 0.000224 0.000253 0.000284 0.000318 0.000354 0.000392 0.000431 0.000471 0.000510 0.000548 0.000585 0.000623 0.000661 0.000701 0.000744 0.000793 0.000851 0.000924 0.001023 0.001160 0.001356 0.001634 0.002024 0.002558 0.003269 0.004188 0.005338 0.006732 0.008368 0.010226 0.012265 0.014429 0.016648 0.018843 0.020937 0.022854 0.024534 0.025930 0.027010 0.027761 0.028181 0.028284 0.028090 0.027623 0.026909 0.025971 0.024827 0.023494 0.021986 0.020321 0.018519 0.016609 0.014629 0.012624 0.010646 0.008753 0.006997 0.005427 0.004079 0.002972 0.002111 0.001485 0.001068 0.000828 0.000728 0.000729 0.000796 0.000897 0.001009 0.001112 0.001194 0.001248 0.001271 0.001262 0.001226 0.001167 0.001089 0.000998 0.000899 0.000798 0.000699 0.000603 0.000514 0.000433 0.000359 0.000294 0.000237 0.000188 0.000146 0.000112 0.000084 0.000061 0.000043 0.000030 0.000020 0.000012 0.000007 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000013 0.000019 0.000025 0.000033 0.000042 0.000053 0.000066 0.000081 0.000097 0.000116 0.000136 0.000157 0.000179 0.000203 0.000228 0.000255 0.000284 0.000314 0.000346 0.000379 0.000412 0.000446 0.000481 0.000519 0.000562 0.000613 0.000676 0.000752 0.000845 0.000958 0.001095 0.001263 0.001470 0.001728 0.002053 0.002462 0.002977 0.003620 0.004410 0.005362 0.006481 0.007762 0.009183 0.010712 0.012302 0.013895 0.015434 0.016858 0.018120 0.019181 0.020017 0.020619 0.020991 0.021148 0.021115 0.020916 0.020577 0.020119 0.019554 0.018884 0.018108 0.017216 0.016201 0.015059 0.013795 0.012425 0.010977 0.009492 0.008019 0.006608 0.005307 0.004159 0.003189 0.002411 0.001823 0.001411 0.001151 0.001013 0.000968 0.000986 0.001039 0.001108 0.001174 0.001227 0.001259 0.001267 0.001250 0.001209 0.001148 0.001071 0.000982 0.000886 0.000788 0.000690 0.000597 0.000509 0.000429 0.000356 0.000292 0.000235 0.000187 0.000146 0.000112 0.000084 0.000062 0.000044 0.000031 0.000021 0.000014 0.000009 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000013 0.000018 0.000024 0.000032 0.000040 0.000050 0.000062 0.000075 0.000090 0.000106 0.000123 0.000141 0.000159 0.000179 0.000199 0.000220 0.000242 0.000266 0.000290 0.000314 0.000338 0.000364 0.000392 0.000427 0.000471 0.000528 0.000604 0.000703 0.000825 0.000975 0.001152 0.001359 0.001597 0.001867 0.002175 0.002527 0.002930 0.003392 0.003920 0.004520 0.005190 0.005921 0.006698 0.007495 0.008279 0.009015 0.009666 0.010202 0.010602 0.010858 0.010974 0.010967 0.010864 0.010696 0.010500 0.010307 0.010142 0.010019 0.009937 0.009883 0.009828 0.009739 0.009578 0.009312 0.008916 0.008382 0.007715 0.006939 0.006089 0.005211 0.004351 0.003553 0.002850 0.002264 0.001806 0.001472 0.001250 0.001123 0.001068 0.001063 0.001090 0.001130 0.001171 0.001204 0.001221 0.001220 0.001199 0.001158 0.001100 0.001028 0.000945 0.000855 0.000762 0.000670 0.000581 0.000496 0.000418 0.000348 0.000285 0.000230 0.000183 0.000143 0.000110 0.000083 0.000062 0.000045 0.000032 0.000022 0.000015 0.000010 0.000006 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000013 0.000018 0.000024 0.000031 0.000039 0.000048 0.000058 0.000069 0.000082 0.000095 0.000109 0.000123 0.000137 0.000151 0.000166 0.000180 0.000195 0.000209 0.000223 0.000237 0.000250 0.000264 0.000282 0.000308 0.000347 0.000404 0.000485 0.000593 0.000731 0.000899 0.001094 0.001311 0.001545 0.001787 0.002029 0.002265 0.002486 0.002689 0.002869 0.003019 0.003134 0.003206 0.003223 0.003172 0.003037 0.002806 0.002469 0.002026 0.001487 0.000874 0.000219 -0.000433 -0.001037 -0.001541 -0.001902 -0.002080 -0.002052 -0.001812 -0.001372 -0.000764 -0.000040 0.000741 0.001511 0.002208 0.002778 0.003183 0.003406 0.003450 0.003336 0.003098 0.002780 0.002424 0.002071 0.001751 0.001484 0.001281 0.001142 0.001061 0.001026 0.001025 0.001043 0.001071 0.001099 0.001121 0.001131 0.001127 0.001107 0.001072 0.001022 0.000959 0.000885 0.000805 0.000721 0.000637 0.000554 0.000475 0.000401 0.000334 0.000274 0.000221 0.000176 0.000138 0.000107 0.000082 0.000061 0.000045 0.000033 0.000023 0.000016 0.000011 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000030 0.000038 0.000046 0.000054 0.000064 0.000074 0.000084 0.000094 0.000104 0.000113 0.000121 0.000129 0.000136 0.000141 0.000145 0.000147 0.000147 0.000146 0.000146 0.000150 0.000164 0.000192 0.000242 0.000319 0.000427 0.000568 0.000738 0.000932 0.001139 0.001345 0.001532 0.001680 0.001769 0.001779 0.001693 0.001494 0.001171 0.000713 0.000114 -0.000629 -0.001518 -0.002548 -0.003710 -0.004987 -0.006350 -0.007762 -0.009174 -0.010528 -0.011761 -0.012808 -0.013607 -0.014106 -0.014262 -0.014054 -0.013480 -0.012564 -0.011352 -0.009913 -0.008330 -0.006693 -0.005092 -0.003607 -0.002299 -0.001210 -0.000359 0.000261 0.000673 0.000911 0.001018 0.001037 0.001006 0.000955 0.000906 0.000872 0.000857 0.000861 0.000879 0.000905 0.000933 0.000959 0.000978 0.000989 0.000989 0.000976 0.000951 0.000913 0.000863 0.000804 0.000736 0.000664 0.000590 0.000516 0.000445 0.000377 0.000315 0.000259 0.000210 0.000168 0.000132 0.000103 0.000079 0.000060 0.000045 0.000033 0.000023 0.000016 0.000011 0.000008 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000019 0.000024 0.000030 0.000037 0.000044 0.000051 0.000059 0.000066 0.000073 0.000080 0.000085 0.000088 0.000090 0.000090 0.000088 0.000083 0.000075 0.000063 0.000048 0.000030 0.000013 0.000000 -0.000003 0.000011 0.000048 0.000115 0.000214 0.000348 0.000510 0.000692 0.000878 0.001046 0.001170 0.001220 0.001164 0.000973 0.000619 0.000078 -0.000667 -0.001627 -0.002804 -0.004193 -0.005782 -0.007549 -0.009464 -0.011486 -0.013567 -0.015647 -0.017657 -0.019525 -0.021175 -0.022534 -0.023536 -0.024122 -0.024253 -0.023906 -0.023084 -0.021816 -0.020157 -0.018184 -0.015995 -0.013696 -0.011391 -0.009181 -0.007148 -0.005351 -0.003827 -0.002587 -0.001619 -0.000898 -0.000383 -0.000032 0.000197 0.000344 0.000439 0.000506 0.000559 0.000606 0.000649 0.000690 0.000727 0.000758 0.000783 0.000801 0.000810 0.000810 0.000799 0.000777 0.000744 0.000701 0.000650 0.000593 0.000532 0.000469 0.000407 0.000347 0.000291 0.000241 0.000196 0.000158 0.000125 0.000098 0.000076 0.000058 0.000044 0.000033 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000007 0.000010 0.000014 0.000019 0.000024 0.000030 0.000037 0.000043 0.000049 0.000055 0.000060 0.000063 0.000066 0.000066 0.000064 0.000059 0.000051 0.000039 0.000022 0.000001 -0.000026 -0.000059 -0.000094 -0.000131 -0.000163 -0.000185 -0.000189 -0.000168 -0.000117 -0.000030 0.000091 0.000242 0.000408 0.000572 0.000706 0.000778 0.000750 0.000583 0.000240 -0.000314 -0.001105 -0.002153 -0.003465 -0.005040 -0.006862 -0.008907 -0.011139 -0.013512 -0.015970 -0.018449 -0.020880 -0.023187 -0.025294 -0.027124 -0.028606 -0.029678 -0.030284 -0.030388 -0.029969 -0.029029 -0.027596 -0.025725 -0.023493 -0.020997 -0.018347 -0.015654 -0.013027 -0.010557 -0.008319 -0.006362 -0.004711 -0.003366 -0.002310 -0.001510 -0.000925 -0.000510 -0.000222 -0.000023 0.000117 0.000220 0.000299 0.000365 0.000420 0.000468 0.000509 0.000545 0.000574 0.000598 0.000614 0.000621 0.000619 0.000606 0.000582 0.000550 0.000509 0.000464 0.000414 0.000363 0.000312 0.000264 0.000220 0.000181 0.000147 0.000117 0.000093 0.000073 0.000057 0.000043 0.000033 0.000024 0.000018 0.000013 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000019 0.000025 0.000031 0.000037 0.000042 0.000047 0.000051 0.000054 0.000055 0.000053 0.000048 0.000040 0.000028 0.000012 -0.000010 -0.000039 -0.000075 -0.000118 -0.000168 -0.000223 -0.000279 -0.000332 -0.000374 -0.000398 -0.000396 -0.000361 -0.000289 -0.000180 -0.000041 0.000114 0.000265 0.000381 0.000426 0.000360 0.000138 -0.000279 -0.000928 -0.001836 -0.003020 -0.004483 -0.006216 -0.008195 -0.010384 -0.012739 -0.015202 -0.017713 -0.020205 -0.022607 -0.024852 -0.026872 -0.028604 -0.029991 -0.030981 -0.031532 -0.031612 -0.031201 -0.030298 -0.028924 -0.027121 -0.024955 -0.022511 -0.019886 -0.017188 -0.014518 -0.011972 -0.009627 -0.007542 -0.005750 -0.004264 -0.003074 -0.002156 -0.001472 -0.000979 -0.000633 -0.000394 -0.000227 -0.000107 -0.000016 0.000058 0.000121 0.000177 0.000228 0.000276 0.000321 0.000362 0.000397 0.000425 0.000445 0.000453 0.000451 0.000439 0.000417 0.000388 0.000353 0.000314 0.000274 0.000235 0.000198 0.000165 0.000135 0.000110 0.000088 0.000070 0.000055 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000020 0.000026 0.000032 0.000037 0.000042 0.000046 0.000049 0.000049 0.000047 0.000042 0.000033 0.000020 0.000001 -0.000024 -0.000057 -0.000097 -0.000147 -0.000207 -0.000275 -0.000349 -0.000425 -0.000498 -0.000561 -0.000604 -0.000621 -0.000602 -0.000543 -0.000445 -0.000312 -0.000159 -0.000007 0.000114 0.000168 0.000113 -0.000093 -0.000492 -0.001117 -0.001991 -0.003126 -0.004518 -0.006149 -0.007989 -0.009993 -0.012111 -0.014285 -0.016456 -0.018563 -0.020553 -0.022374 -0.023982 -0.025340 -0.026415 -0.027177 -0.027600 -0.027661 -0.027341 -0.026633 -0.025541 -0.024090 -0.022319 -0.020288 -0.018073 -0.015759 -0.013434 -0.011183 -0.009082 -0.007189 -0.005545 -0.004170 -0.003065 -0.002211 -0.001578 -0.001128 -0.000820 -0.000614 -0.000475 -0.000378 -0.000304 -0.000241 -0.000183 -0.000125 -0.000066 -0.000007 0.000054 0.000113 0.000170 0.000220 0.000262 0.000294 0.000314 0.000323 0.000320 0.000308 0.000288 0.000263 0.000235 0.000205 0.000177 0.000149 0.000125 0.000103 0.000084 0.000068 0.000054 0.000043 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000021 0.000027 0.000033 0.000038 0.000043 0.000046 0.000048 0.000047 0.000042 0.000034 0.000021 0.000002 -0.000023 -0.000055 -0.000097 -0.000150 -0.000213 -0.000288 -0.000373 -0.000465 -0.000561 -0.000653 -0.000735 -0.000797 -0.000830 -0.000825 -0.000778 -0.000685 -0.000552 -0.000390 -0.000220 -0.000068 0.000031 0.000038 -0.000086 -0.000377 -0.000863 -0.001561 -0.002474 -0.003590 -0.004884 -0.006317 -0.007842 -0.009406 -0.010957 -0.012445 -0.013828 -0.015075 -0.016165 -0.017088 -0.017841 -0.018424 -0.018837 -0.019074 -0.019122 -0.018966 -0.018586 -0.017970 -0.017110 -0.016015 -0.014710 -0.013234 -0.011642 -0.009998 -0.008368 -0.006818 -0.005402 -0.004164 -0.003129 -0.002305 -0.001682 -0.001239 -0.000945 -0.000764 -0.000660 -0.000603 -0.000569 -0.000541 -0.000509 -0.000469 -0.000418 -0.000358 -0.000288 -0.000213 -0.000135 -0.000057 0.000016 0.000081 0.000136 0.000178 0.000207 0.000224 0.000229 0.000224 0.000213 0.000196 0.000176 0.000155 0.000135 0.000115 0.000097 0.000081 0.000066 0.000054 0.000044 0.000035 0.000028 0.000022 0.000017 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000017 0.000023 0.000028 0.000034 0.000040 0.000044 0.000047 0.000048 0.000045 0.000039 0.000029 0.000013 -0.000010 -0.000040 -0.000080 -0.000130 -0.000193 -0.000269 -0.000357 -0.000457 -0.000566 -0.000678 -0.000788 -0.000886 -0.000964 -0.001012 -0.001019 -0.000979 -0.000888 -0.000747 -0.000568 -0.000364 -0.000161 0.000012 0.000121 0.000134 0.000022 -0.000236 -0.000648 -0.001209 -0.001897 -0.002680 -0.003513 -0.004348 -0.005134 -0.005829 -0.006399 -0.006826 -0.007109 -0.007265 -0.007323 -0.007322 -0.007300 -0.007287 -0.007303 -0.007348 -0.007405 -0.007445 -0.007431 -0.007325 -0.007095 -0.006724 -0.006211 -0.005572 -0.004840 -0.004058 -0.003275 -0.002539 -0.001890 -0.001359 -0.000959 -0.000690 -0.000539 -0.000483 -0.000495 -0.000547 -0.000612 -0.000672 -0.000714 -0.000730 -0.000720 -0.000685 -0.000628 -0.000553 -0.000465 -0.000370 -0.000272 -0.000177 -0.000090 -0.000013 0.000050 0.000098 0.000132 0.000153 0.000163 0.000164 0.000159 0.000149 0.000136 0.000121 0.000107 0.000092 0.000078 0.000066 0.000055 0.000045 0.000037 0.000030 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000024 0.000030 0.000036 0.000042 0.000046 0.000049 0.000049 0.000046 0.000039 0.000027 0.000009 -0.000017 -0.000051 -0.000096 -0.000153 -0.000224 -0.000310 -0.000410 -0.000522 -0.000644 -0.000770 -0.000894 -0.001006 -0.001097 -0.001157 -0.001173 -0.001137 -0.001045 -0.000893 -0.000690 -0.000445 -0.000179 0.000084 0.000318 0.000498 0.000602 0.000619 0.000549 0.000407 0.000222 0.000033 -0.000111 -0.000163 -0.000077 0.000178 0.000616 0.001230 0.001987 0.002831 0.003692 0.004490 0.005148 0.005603 0.005813 0.005764 0.005473 0.004981 0.004349 0.003647 0.002948 0.002310 0.001779 0.001378 0.001109 0.000953 0.000880 0.000852 0.000831 0.000787 0.000699 0.000559 0.000371 0.000149 -0.000088 -0.000320 -0.000528 -0.000698 -0.000822 -0.000897 -0.000925 -0.000912 -0.000863 -0.000786 -0.000688 -0.000578 -0.000463 -0.000348 -0.000241 -0.000146 -0.000065 0.000001 0.000051 0.000086 0.000109 0.000121 0.000126 0.000124 0.000118 0.000110 0.000099 0.000088 0.000077 0.000066 0.000056 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000014 0.000012 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000015 0.000020 0.000025 0.000032 0.000038 0.000044 0.000048 0.000051 0.000051 0.000048 0.000040 0.000028 0.000009 -0.000018 -0.000055 -0.000103 -0.000165 -0.000241 -0.000334 -0.000442 -0.000563 -0.000695 -0.000831 -0.000965 -0.001088 -0.001190 -0.001258 -0.001281 -0.001249 -0.001153 -0.000991 -0.000763 -0.000478 -0.000150 0.000204 0.000562 0.000907 0.001226 0.001515 0.001782 0.002050 0.002353 0.002737 0.003251 0.003942 0.004849 0.005992 0.007369 0.008945 0.010660 0.012421 0.014121 0.015643 0.016877 0.017729 0.018138 0.018080 0.017569 0.016658 0.015428 0.013980 0.012420 0.010850 0.009351 0.007984 0.006781 0.005750 0.004875 0.004128 0.003477 0.002888 0.002337 0.001808 0.001298 0.000812 0.000359 -0.000046 -0.000392 -0.000669 -0.000874 -0.001008 -0.001076 -0.001087 -0.001049 -0.000973 -0.000870 -0.000749 -0.000619 -0.000489 -0.000366 -0.000255 -0.000159 -0.000080 -0.000017 0.000030 0.000063 0.000084 0.000097 0.000103 0.000103 0.000100 0.000093 0.000085 0.000075 0.000066 0.000057 0.000048 0.000041 0.000034 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000021 0.000027 0.000033 0.000040 0.000045 0.000050 0.000053 0.000053 0.000051 0.000044 0.000031 0.000013 -0.000014 -0.000051 -0.000101 -0.000164 -0.000244 -0.000340 -0.000453 -0.000579 -0.000716 -0.000858 -0.000999 -0.001128 -0.001237 -0.001312 -0.001341 -0.001312 -0.001215 -0.001044 -0.000798 -0.000481 -0.000104 0.000322 0.000780 0.001259 0.001752 0.002260 0.002798 0.003394 0.004085 0.004920 0.005947 0.007215 0.008755 0.010581 0.012675 0.014986 0.017427 0.019884 0.022219 0.024288 0.025953 0.027102 0.027658 0.027585 0.026901 0.025663 0.023970 0.021946 0.019723 0.017434 0.015190 0.013080 0.011161 0.009457 0.007968 0.006673 0.005540 0.004537 0.003633 0.002809 0.002054 0.001365 0.000747 0.000207 -0.000248 -0.000612 -0.000884 -0.001068 -0.001171 -0.001203 -0.001177 -0.001105 -0.000999 -0.000871 -0.000732 -0.000592 -0.000458 -0.000335 -0.000229 -0.000140 -0.000069 -0.000014 0.000027 0.000055 0.000074 0.000085 0.000091 0.000091 0.000088 0.000082 0.000074 0.000066 0.000057 0.000049 0.000042 0.000036 0.000030 0.000025 0.000021 0.000018 0.000014 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000016 0.000022 0.000028 0.000034 0.000041 0.000047 0.000052 0.000055 0.000056 0.000054 0.000048 0.000037 0.000020 -0.000005 -0.000041 -0.000090 -0.000153 -0.000232 -0.000329 -0.000441 -0.000568 -0.000706 -0.000850 -0.000993 -0.001126 -0.001239 -0.001318 -0.001352 -0.001327 -0.001231 -0.001059 -0.000805 -0.000473 -0.000069 0.000396 0.000911 0.001467 0.002061 0.002697 0.003392 0.004175 0.005085 0.006170 0.007479 0.009059 0.010940 0.013130 0.015605 0.018305 0.021132 0.023957 0.026628 0.028985 0.030878 0.032181 0.032809 0.032722 0.031935 0.030512 0.028558 0.026211 0.023620 0.020932 0.018280 0.015765 0.013459 0.011397 0.009585 0.008005 0.006626 0.005414 0.004334 0.003364 0.002487 0.001696 0.000992 0.000380 -0.000135 -0.000550 -0.000863 -0.001080 -0.001207 -0.001256 -0.001241 -0.001173 -0.001069 -0.000939 -0.000797 -0.000652 -0.000512 -0.000385 -0.000273 -0.000178 -0.000102 -0.000043 0.000002 0.000034 0.000057 0.000072 0.000080 0.000084 0.000083 0.000079 0.000073 0.000065 0.000058 0.000050 0.000043 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000022 0.000028 0.000035 0.000042 0.000048 0.000053 0.000057 0.000059 0.000058 0.000054 0.000045 0.000030 0.000008 -0.000025 -0.000070 -0.000130 -0.000207 -0.000300 -0.000409 -0.000533 -0.000668 -0.000809 -0.000950 -0.001083 -0.001196 -0.001279 -0.001316 -0.001296 -0.001207 -0.001040 -0.000792 -0.000465 -0.000064 0.000400 0.000918 0.001481 0.002084 0.002733 0.003443 0.004240 0.005162 0.006255 0.007566 0.009141 0.011011 0.013186 0.015644 0.018327 0.021138 0.023948 0.026606 0.028952 0.030835 0.032129 0.032747 0.032648 0.031847 0.030405 0.028431 0.026062 0.023449 0.020743 0.018078 0.015559 0.013258 0.011210 0.009420 0.007870 0.006526 0.005349 0.004305 0.003366 0.002514 0.001742 0.001049 0.000440 -0.000077 -0.000499 -0.000823 -0.001050 -0.001188 -0.001246 -0.001238 -0.001177 -0.001076 -0.000950 -0.000810 -0.000667 -0.000529 -0.000401 -0.000289 -0.000195 -0.000118 -0.000058 -0.000012 0.000022 0.000047 0.000063 0.000073 0.000078 0.000079 0.000076 0.000071 0.000064 0.000057 0.000050 0.000043 0.000037 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000023 0.000029 0.000036 0.000042 0.000049 0.000054 0.000059 0.000062 0.000062 0.000060 0.000055 0.000043 0.000025 -0.000004 -0.000044 -0.000099 -0.000169 -0.000255 -0.000358 -0.000475 -0.000603 -0.000737 -0.000873 -0.001002 -0.001113 -0.001196 -0.001237 -0.001223 -0.001144 -0.000992 -0.000763 -0.000461 -0.000092 0.000331 0.000797 0.001294 0.001816 0.002362 0.002944 0.003581 0.004307 0.005163 0.006195 0.007448 0.008958 0.010741 0.012785 0.015046 0.017440 0.019854 0.022153 0.024192 0.025833 0.026958 0.027487 0.027383 0.026656 0.025367 0.023613 0.021524 0.019238 0.016893 0.014613 0.012489 0.010582 0.008918 0.007495 0.006286 0.005253 0.004355 0.003553 0.002820 0.002139 0.001504 0.000917 0.000387 -0.000076 -0.000462 -0.000765 -0.000981 -0.001116 -0.001176 -0.001171 -0.001116 -0.001023 -0.000905 -0.000774 -0.000639 -0.000508 -0.000387 -0.000280 -0.000190 -0.000116 -0.000058 -0.000014 0.000019 0.000043 0.000059 0.000069 0.000075 0.000076 0.000074 0.000069 0.000063 0.000056 0.000049 0.000042 0.000036 0.000031 0.000026 0.000022 0.000019 0.000015 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000023 0.000029 0.000036 0.000043 0.000049 0.000055 0.000061 0.000065 0.000068 0.000068 0.000066 0.000059 0.000045 0.000022 -0.000011 -0.000058 -0.000120 -0.000197 -0.000290 -0.000396 -0.000514 -0.000639 -0.000765 -0.000887 -0.000993 -0.001074 -0.001117 -0.001111 -0.001045 -0.000913 -0.000714 -0.000454 -0.000142 0.000207 0.000576 0.000949 0.001313 0.001662 0.001997 0.002332 0.002690 0.003107 0.003627 0.004294 0.005152 0.006228 0.007527 0.009025 0.010666 0.012365 0.014014 0.015497 0.016699 0.017522 0.017899 0.017797 0.017227 0.016237 0.014912 0.013360 0.011697 0.010037 0.008476 0.007082 0.005895 0.004924 0.004151 0.003539 0.003043 0.002619 0.002228 0.001842 0.001448 0.001044 0.000639 0.000247 -0.000115 -0.000430 -0.000685 -0.000874 -0.000994 -0.001049 -0.001047 -0.000999 -0.000916 -0.000811 -0.000693 -0.000571 -0.000453 -0.000344 -0.000247 -0.000165 -0.000098 -0.000046 -0.000005 0.000024 0.000045 0.000060 0.000069 0.000074 0.000074 0.000072 0.000068 0.000062 0.000055 0.000048 0.000042 0.000036 0.000030 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000023 0.000029 0.000036 0.000043 0.000050 0.000057 0.000063 0.000069 0.000074 0.000078 0.000079 0.000077 0.000069 0.000053 0.000027 -0.000011 -0.000062 -0.000128 -0.000208 -0.000301 -0.000405 -0.000517 -0.000631 -0.000742 -0.000841 -0.000918 -0.000962 -0.000962 -0.000910 -0.000803 -0.000641 -0.000432 -0.000191 0.000063 0.000309 0.000523 0.000685 0.000780 0.000798 0.000744 0.000630 0.000484 0.000346 0.000263 0.000283 0.000450 0.000788 0.001302 0.001968 0.002739 0.003546 0.004307 0.004941 0.005376 0.005561 0.005472 0.005116 0.004530 0.003779 0.002942 0.002104 0.001344 0.000723 0.000279 0.000022 -0.000063 -0.000011 0.000131 0.000309 0.000475 0.000591 0.000634 0.000593 0.000475 0.000295 0.000075 -0.000159 -0.000383 -0.000577 -0.000727 -0.000826 -0.000873 -0.000873 -0.000833 -0.000764 -0.000675 -0.000575 -0.000471 -0.000370 -0.000277 -0.000194 -0.000123 -0.000066 -0.000021 0.000013 0.000038 0.000055 0.000066 0.000073 0.000075 0.000075 0.000072 0.000067 0.000061 0.000054 0.000047 0.000041 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000008 0.000012 0.000017 0.000023 0.000030 0.000036 0.000044 0.000051 0.000059 0.000066 0.000074 0.000082 0.000089 0.000095 0.000097 0.000096 0.000087 0.000070 0.000043 0.000004 -0.000049 -0.000114 -0.000191 -0.000279 -0.000375 -0.000475 -0.000573 -0.000662 -0.000732 -0.000775 -0.000780 -0.000742 -0.000659 -0.000534 -0.000379 -0.000212 -0.000054 0.000065 0.000117 0.000072 -0.000096 -0.000404 -0.000863 -0.001468 -0.002201 -0.003028 -0.003902 -0.004767 -0.005567 -0.006254 -0.006795 -0.007176 -0.007405 -0.007509 -0.007527 -0.007506 -0.007487 -0.007503 -0.007569 -0.007682 -0.007817 -0.007934 -0.007985 -0.007922 -0.007704 -0.007309 -0.006735 -0.006003 -0.005151 -0.004234 -0.003309 -0.002437 -0.001666 -0.001032 -0.000555 -0.000238 -0.000067 -0.000020 -0.000065 -0.000169 -0.000300 -0.000430 -0.000540 -0.000618 -0.000657 -0.000660 -0.000631 -0.000577 -0.000507 -0.000428 -0.000345 -0.000264 -0.000189 -0.000123 -0.000066 -0.000020 0.000015 0.000041 0.000059 0.000070 0.000077 0.000080 0.000080 0.000078 0.000073 0.000067 0.000060 0.000053 0.000046 0.000040 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000012 0.000017 0.000023 0.000030 0.000037 0.000044 0.000052 0.000061 0.000070 0.000081 0.000091 0.000102 0.000112 0.000120 0.000125 0.000125 0.000118 0.000102 0.000076 0.000038 -0.000010 -0.000070 -0.000140 -0.000218 -0.000302 -0.000385 -0.000461 -0.000522 -0.000561 -0.000569 -0.000542 -0.000480 -0.000389 -0.000281 -0.000176 -0.000101 -0.000088 -0.000172 -0.000390 -0.000775 -0.001358 -0.002159 -0.003184 -0.004425 -0.005854 -0.007425 -0.009079 -0.010748 -0.012365 -0.013870 -0.015215 -0.016368 -0.017316 -0.018058 -0.018605 -0.018970 -0.019166 -0.019201 -0.019074 -0.018775 -0.018289 -0.017597 -0.016689 -0.015562 -0.014233 -0.012732 -0.011109 -0.009425 -0.007747 -0.006142 -0.004673 -0.003388 -0.002318 -0.001477 -0.000861 -0.000450 -0.000213 -0.000112 -0.000107 -0.000160 -0.000238 -0.000316 -0.000377 -0.000412 -0.000421 -0.000404 -0.000368 -0.000319 -0.000262 -0.000202 -0.000143 -0.000088 -0.000039 0.000002 0.000035 0.000059 0.000076 0.000086 0.000091 0.000093 0.000091 0.000088 0.000082 0.000076 0.000068 0.000060 0.000053 0.000045 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000004 0.000007 0.000011 0.000017 0.000023 0.000030 0.000037 0.000045 0.000054 0.000064 0.000076 0.000088 0.000102 0.000117 0.000132 0.000146 0.000157 0.000165 0.000168 0.000164 0.000152 0.000131 0.000100 0.000059 0.000008 -0.000051 -0.000116 -0.000182 -0.000245 -0.000296 -0.000329 -0.000337 -0.000318 -0.000272 -0.000205 -0.000131 -0.000069 -0.000048 -0.000101 -0.000268 -0.000589 -0.001107 -0.001858 -0.002873 -0.004169 -0.005746 -0.007584 -0.009641 -0.011859 -0.014163 -0.016471 -0.018704 -0.020785 -0.022653 -0.024258 -0.025566 -0.026556 -0.027218 -0.027547 -0.027545 -0.027214 -0.026557 -0.025581 -0.024295 -0.022721 -0.020890 -0.018848 -0.016656 -0.014382 -0.012105 -0.009898 -0.007833 -0.005969 -0.004351 -0.003003 -0.001934 -0.001132 -0.000571 -0.000217 -0.000025 0.000048 0.000044 -0.000002 -0.000060 -0.000114 -0.000151 -0.000168 -0.000167 -0.000150 -0.000122 -0.000087 -0.000050 -0.000013 0.000022 0.000053 0.000078 0.000097 0.000110 0.000116 0.000118 0.000116 0.000112 0.000105 0.000097 0.000089 0.000079 0.000070 0.000061 0.000053 0.000045 0.000038 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000003 0.000007 0.000011 0.000016 0.000023 0.000030 0.000038 0.000047 0.000057 0.000068 0.000082 0.000097 0.000114 0.000133 0.000153 0.000172 0.000191 0.000207 0.000220 0.000229 0.000231 0.000226 0.000213 0.000191 0.000160 0.000121 0.000074 0.000025 -0.000022 -0.000061 -0.000087 -0.000094 -0.000079 -0.000042 0.000011 0.000068 0.000111 0.000115 0.000046 -0.000135 -0.000471 -0.001007 -0.001786 -0.002844 -0.004208 -0.005886 -0.007866 -0.010116 -0.012580 -0.015183 -0.017839 -0.020457 -0.022945 -0.025218 -0.027204 -0.028844 -0.030094 -0.030925 -0.031322 -0.031281 -0.030807 -0.029914 -0.028626 -0.026976 -0.025006 -0.022774 -0.020348 -0.017803 -0.015222 -0.012687 -0.010273 -0.008047 -0.006062 -0.004353 -0.002938 -0.001818 -0.000976 -0.000385 -0.000005 0.000208 0.000298 0.000306 0.000269 0.000213 0.000157 0.000112 0.000082 0.000067 0.000065 0.000073 0.000086 0.000102 0.000119 0.000135 0.000148 0.000157 0.000163 0.000163 0.000160 0.000153 0.000144 0.000133 0.000121 0.000109 0.000096 0.000084 0.000073 0.000062 0.000053 0.000045 0.000038 0.000032 0.000027 0.000023 0.000020 0.000017 0.000014 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000011 0.000016 0.000023 0.000030 0.000038 0.000048 0.000059 0.000073 0.000088 0.000106 0.000127 0.000150 0.000174 0.000199 0.000225 0.000249 0.000272 0.000293 0.000309 0.000320 0.000325 0.000321 0.000310 0.000289 0.000262 0.000230 0.000197 0.000169 0.000150 0.000146 0.000160 0.000193 0.000241 0.000297 0.000347 0.000369 0.000336 0.000211 -0.000046 -0.000480 -0.001135 -0.002052 -0.003261 -0.004781 -0.006608 -0.008720 -0.011070 -0.013591 -0.016203 -0.018812 -0.021324 -0.023645 -0.025691 -0.027390 -0.028688 -0.029543 -0.029935 -0.029856 -0.029316 -0.028337 -0.026951 -0.025206 -0.023161 -0.020883 -0.018450 -0.015944 -0.013445 -0.011031 -0.008769 -0.006713 -0.004905 -0.003369 -0.002114 -0.001133 -0.000408 0.000091 0.000402 0.000564 0.000619 0.000604 0.000551 0.000482 0.000415 0.000358 0.000315 0.000285 0.000266 0.000255 0.000250 0.000247 0.000246 0.000244 0.000241 0.000236 0.000228 0.000217 0.000204 0.000189 0.000172 0.000155 0.000137 0.000121 0.000105 0.000090 0.000076 0.000064 0.000054 0.000045 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000011 0.000016 0.000023 0.000030 0.000039 0.000050 0.000062 0.000077 0.000095 0.000115 0.000139 0.000166 0.000194 0.000225 0.000257 0.000290 0.000323 0.000354 0.000384 0.000410 0.000430 0.000445 0.000451 0.000448 0.000438 0.000421 0.000401 0.000382 0.000370 0.000368 0.000381 0.000411 0.000461 0.000527 0.000602 0.000672 0.000716 0.000706 0.000607 0.000380 -0.000017 -0.000625 -0.001477 -0.002597 -0.003993 -0.005654 -0.007547 -0.009620 -0.011806 -0.014024 -0.016185 -0.018202 -0.019994 -0.021486 -0.022622 -0.023360 -0.023677 -0.023568 -0.023042 -0.022127 -0.020860 -0.019294 -0.017490 -0.015516 -0.013447 -0.011357 -0.009314 -0.007382 -0.005610 -0.004035 -0.002681 -0.001559 -0.000669 0.000002 0.000474 0.000774 0.000934 0.000987 0.000966 0.000900 0.000813 0.000723 0.000641 0.000572 0.000516 0.000474 0.000442 0.000416 0.000396 0.000378 0.000361 0.000345 0.000329 0.000311 0.000291 0.000269 0.000246 0.000223 0.000199 0.000176 0.000153 0.000132 0.000113 0.000095 0.000080 0.000066 0.000055 0.000045 0.000037 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000011 0.000016 0.000023 0.000031 0.000040 0.000051 0.000065 0.000081 0.000101 0.000124 0.000150 0.000180 0.000213 0.000249 0.000287 0.000327 0.000369 0.000411 0.000452 0.000491 0.000527 0.000556 0.000578 0.000590 0.000594 0.000590 0.000580 0.000568 0.000557 0.000554 0.000564 0.000591 0.000643 0.000722 0.000829 0.000961 0.001105 0.001244 0.001354 0.001404 0.001358 0.001180 0.000836 0.000298 -0.000451 -0.001414 -0.002577 -0.003907 -0.005358 -0.006869 -0.008372 -0.009796 -0.011070 -0.012133 -0.012935 -0.013440 -0.013628 -0.013497 -0.013059 -0.012340 -0.011378 -0.010221 -0.008924 -0.007546 -0.006146 -0.004780 -0.003495 -0.002331 -0.001313 -0.000457 0.000233 0.000761 0.001137 0.001377 0.001500 0.001529 0.001486 0.001394 0.001274 0.001145 0.001019 0.000907 0.000812 0.000735 0.000673 0.000624 0.000584 0.000549 0.000518 0.000490 0.000462 0.000435 0.000407 0.000378 0.000348 0.000316 0.000285 0.000254 0.000224 0.000195 0.000168 0.000143 0.000121 0.000101 0.000083 0.000068 0.000056 0.000046 0.000037 0.000031 0.000026 0.000021 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000011 0.000016 0.000023 0.000031 0.000041 0.000053 0.000067 0.000084 0.000105 0.000130 0.000159 0.000192 0.000229 0.000269 0.000313 0.000360 0.000409 0.000460 0.000512 0.000562 0.000610 0.000652 0.000686 0.000711 0.000725 0.000730 0.000725 0.000715 0.000702 0.000692 0.000692 0.000710 0.000757 0.000842 0.000976 0.001164 0.001407 0.001700 0.002030 0.002378 0.002720 0.003025 0.003262 0.003401 0.003417 0.003292 0.003023 0.002616 0.002092 0.001485 0.000837 0.000195 -0.000393 -0.000883 -0.001240 -0.001438 -0.001465 -0.001324 -0.001026 -0.000597 -0.000068 0.000524 0.001136 0.001729 0.002266 0.002717 0.003062 0.003290 0.003404 0.003411 0.003328 0.003173 0.002965 0.002722 0.002461 0.002195 0.001936 0.001695 0.001477 0.001290 0.001133 0.001008 0.000910 0.000834 0.000775 0.000727 0.000686 0.000650 0.000615 0.000580 0.000546 0.000510 0.000474 0.000436 0.000397 0.000357 0.000318 0.000281 0.000245 0.000211 0.000181 0.000153 0.000128 0.000106 0.000087 0.000071 0.000057 0.000046 0.000038 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000007 0.000011 0.000016 0.000023 0.000031 0.000041 0.000053 0.000068 0.000086 0.000109 0.000135 0.000166 0.000201 0.000241 0.000285 0.000334 0.000386 0.000442 0.000501 0.000561 0.000621 0.000678 0.000730 0.000773 0.000807 0.000828 0.000836 0.000832 0.000818 0.000796 0.000772 0.000753 0.000751 0.000780 0.000856 0.000996 0.001218 0.001532 0.001948 0.002468 0.003084 0.003785 0.004550 0.005352 0.006161 0.006944 0.007673 0.008323 0.008878 0.009330 0.009683 0.009949 0.010148 0.010301 0.010431 0.010555 0.010685 0.010822 0.010963 0.011092 0.011190 0.011234 0.011199 0.011064 0.010810 0.010427 0.009915 0.009283 0.008550 0.007746 0.006902 0.006053 0.005230 0.004459 0.003760 0.003143 0.002612 0.002167 0.001804 0.001516 0.001293 0.001127 0.001007 0.000922 0.000861 0.000817 0.000781 0.000748 0.000716 0.000683 0.000648 0.000610 0.000570 0.000527 0.000483 0.000437 0.000391 0.000346 0.000302 0.000262 0.000225 0.000191 0.000161 0.000135 0.000111 0.000091 0.000074 0.000059 0.000048 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000004 0.000007 0.000011 0.000016 0.000022 0.000030 0.000040 0.000053 0.000068 0.000087 0.000110 0.000137 0.000169 0.000206 0.000249 0.000296 0.000349 0.000406 0.000468 0.000533 0.000599 0.000666 0.000730 0.000789 0.000839 0.000877 0.000901 0.000909 0.000900 0.000876 0.000837 0.000790 0.000743 0.000707 0.000699 0.000742 0.000858 0.001073 0.001411 0.001892 0.002531 0.003337 0.004309 0.005437 0.006701 0.008072 0.009513 0.010984 0.012444 0.013855 0.015183 0.016404 0.017502 0.018468 0.019298 0.019995 0.020556 0.020981 0.021262 0.021390 0.021352 0.021133 0.020719 0.020101 0.019274 0.018245 0.017028 0.015651 0.014151 0.012575 0.010974 0.009402 0.007909 0.006535 0.005311 0.004254 0.003370 0.002652 0.002089 0.001661 0.001349 0.001131 0.000987 0.000897 0.000845 0.000817 0.000800 0.000787 0.000771 0.000751 0.000725 0.000693 0.000656 0.000614 0.000568 0.000519 0.000468 0.000416 0.000366 0.000319 0.000275 0.000235 0.000199 0.000168 0.000140 0.000115 0.000094 0.000076 0.000061 0.000049 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000006 0.000010 0.000015 0.000021 0.000029 0.000039 0.000052 0.000067 0.000086 0.000109 0.000137 0.000170 0.000209 0.000253 0.000303 0.000358 0.000419 0.000485 0.000555 0.000626 0.000698 0.000767 0.000830 0.000883 0.000923 0.000946 0.000949 0.000931 0.000891 0.000830 0.000752 0.000664 0.000580 0.000516 0.000498 0.000553 0.000714 0.001012 0.001479 0.002143 0.003024 0.004133 0.005471 0.007023 0.008765 0.010658 0.012654 0.014699 0.016737 0.018714 0.020583 0.022304 0.023846 0.025187 0.026307 0.027194 0.027834 0.028214 0.028322 0.028144 0.027672 0.026901 0.025832 0.024477 0.022861 0.021021 0.019005 0.016873 0.014692 0.012532 0.010460 0.008537 0.006810 0.005310 0.004052 0.003036 0.002245 0.001657 0.001241 0.000966 0.000800 0.000714 0.000684 0.000688 0.000708 0.000732 0.000751 0.000760 0.000758 0.000744 0.000719 0.000686 0.000644 0.000596 0.000544 0.000489 0.000434 0.000380 0.000330 0.000283 0.000242 0.000205 0.000172 0.000143 0.000118 0.000097 0.000078 0.000063 0.000050 0.000039 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000003 0.000006 0.000010 0.000014 0.000020 0.000028 0.000038 0.000050 0.000065 0.000084 0.000107 0.000135 0.000169 0.000208 0.000253 0.000305 0.000362 0.000426 0.000495 0.000567 0.000642 0.000717 0.000789 0.000854 0.000908 0.000947 0.000967 0.000963 0.000932 0.000873 0.000784 0.000668 0.000531 0.000385 0.000247 0.000142 0.000099 0.000156 0.000349 0.000718 0.001299 0.002123 0.003211 0.004572 0.006199 0.008071 0.010149 0.012381 0.014706 0.017058 0.019368 0.021575 0.023623 0.025469 0.027075 0.028415 0.029465 0.030208 0.030627 0.030708 0.030441 0.029819 0.028843 0.027523 0.025881 0.023952 0.021787 0.019447 0.017006 0.014541 0.012134 0.009858 0.007778 0.005944 0.004386 0.003116 0.002126 0.001393 0.000885 0.000564 0.000390 0.000324 0.000334 0.000390 0.000468 0.000551 0.000626 0.000685 0.000724 0.000744 0.000745 0.000729 0.000701 0.000661 0.000613 0.000559 0.000502 0.000444 0.000388 0.000336 0.000288 0.000245 0.000207 0.000174 0.000145 0.000120 0.000098 0.000080 0.000064 0.000051 0.000040 0.000031 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000009 0.000014 0.000019 0.000027 0.000036 0.000048 0.000063 0.000081 0.000104 0.000132 0.000165 0.000205 0.000250 0.000302 0.000361 0.000426 0.000497 0.000571 0.000648 0.000725 0.000798 0.000864 0.000918 0.000955 0.000969 0.000956 0.000911 0.000830 0.000711 0.000554 0.000363 0.000147 -0.000079 -0.000291 -0.000459 -0.000549 -0.000518 -0.000325 0.000073 0.000713 0.001623 0.002818 0.004298 0.006045 0.008022 0.010179 0.012451 0.014768 0.017057 0.019252 0.021292 0.023129 0.024724 0.026048 0.027078 0.027796 0.028187 0.028239 0.027943 0.027295 0.026296 0.024959 0.023307 0.021379 0.019227 0.016917 0.014523 0.012128 0.009811 0.007647 0.005700 0.004016 0.002624 0.001530 0.000722 0.000173 -0.000156 -0.000306 -0.000323 -0.000246 -0.000112 0.000049 0.000215 0.000369 0.000500 0.000602 0.000674 0.000717 0.000733 0.000728 0.000705 0.000667 0.000619 0.000565 0.000506 0.000447 0.000390 0.000337 0.000288 0.000245 0.000207 0.000174 0.000145 0.000120 0.000098 0.000080 0.000064 0.000051 0.000040 0.000031 0.000023 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000013 0.000018 0.000025 0.000034 0.000046 0.000060 0.000078 0.000101 0.000128 0.000161 0.000200 0.000245 0.000297 0.000356 0.000421 0.000492 0.000567 0.000645 0.000722 0.000796 0.000862 0.000915 0.000949 0.000958 0.000937 0.000878 0.000777 0.000628 0.000431 0.000185 -0.000102 -0.000419 -0.000747 -0.001058 -0.001319 -0.001490 -0.001528 -0.001391 -0.001037 -0.000437 0.000431 0.001568 0.002962 0.004579 0.006371 0.008278 0.010232 0.012164 0.014011 0.015720 0.017247 0.018562 0.019642 0.020473 0.021044 0.021346 0.021369 0.021108 0.020557 0.019715 0.018589 0.017199 0.015576 0.013763 0.011820 0.009814 0.007817 0.005904 0.004141 0.002587 0.001281 0.000248 -0.000509 -0.001005 -0.001270 -0.001343 -0.001267 -0.001087 -0.000844 -0.000570 -0.000294 -0.000037 0.000189 0.000376 0.000520 0.000622 0.000686 0.000717 0.000720 0.000702 0.000666 0.000619 0.000564 0.000505 0.000446 0.000388 0.000334 0.000285 0.000242 0.000204 0.000171 0.000142 0.000118 0.000097 0.000079 0.000063 0.000050 0.000039 0.000030 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000033 0.000044 0.000058 0.000075 0.000097 0.000124 0.000155 0.000193 0.000238 0.000289 0.000347 0.000412 0.000483 0.000558 0.000635 0.000712 0.000786 0.000851 0.000903 0.000935 0.000941 0.000912 0.000842 0.000724 0.000551 0.000319 0.000026 -0.000325 -0.000728 -0.001166 -0.001618 -0.002054 -0.002440 -0.002736 -0.002900 -0.002894 -0.002687 -0.002258 -0.001602 -0.000730 0.000330 0.001535 0.002832 0.004162 0.005467 0.006697 0.007812 0.008784 0.009598 0.010249 0.010736 0.011061 0.011224 0.011222 0.011051 0.010701 0.010167 0.009445 0.008540 0.007470 0.006262 0.004958 0.003608 0.002270 0.001002 -0.000140 -0.001109 -0.001871 -0.002408 -0.002721 -0.002823 -0.002744 -0.002521 -0.002194 -0.001805 -0.001390 -0.000978 -0.000593 -0.000250 0.000040 0.000274 0.000453 0.000579 0.000660 0.000701 0.000711 0.000696 0.000662 0.000614 0.000559 0.000500 0.000440 0.000382 0.000329 0.000280 0.000237 0.000199 0.000166 0.000138 0.000114 0.000094 0.000076 0.000061 0.000048 0.000038 0.000029 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000016 0.000023 0.000031 0.000042 0.000055 0.000072 0.000093 0.000119 0.000150 0.000186 0.000229 0.000279 0.000336 0.000399 0.000469 0.000543 0.000620 0.000697 0.000770 0.000835 0.000887 0.000918 0.000922 0.000890 0.000814 0.000685 0.000497 0.000241 -0.000087 -0.000488 -0.000958 -0.001487 -0.002060 -0.002653 -0.003237 -0.003779 -0.004244 -0.004596 -0.004807 -0.004861 -0.004750 -0.004484 -0.004087 -0.003595 -0.003050 -0.002501 -0.001988 -0.001544 -0.001189 -0.000928 -0.000754 -0.000651 -0.000600 -0.000583 -0.000588 -0.000609 -0.000652 -0.000728 -0.000854 -0.001048 -0.001321 -0.001678 -0.002114 -0.002611 -0.003141 -0.003668 -0.004152 -0.004553 -0.004836 -0.004976 -0.004959 -0.004787 -0.004473 -0.004042 -0.003525 -0.002958 -0.002375 -0.001807 -0.001276 -0.000801 -0.000393 -0.000054 0.000213 0.000415 0.000556 0.000646 0.000692 0.000704 0.000690 0.000656 0.000608 0.000552 0.000493 0.000433 0.000375 0.000321 0.000273 0.000230 0.000193 0.000160 0.000133 0.000109 0.000089 0.000072 0.000058 0.000046 0.000036 0.000028 0.000021 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000030 0.000040 0.000053 0.000069 0.000089 0.000114 0.000143 0.000178 0.000220 0.000268 0.000323 0.000384 0.000452 0.000525 0.000601 0.000677 0.000751 0.000816 0.000869 0.000902 0.000907 0.000876 0.000800 0.000670 0.000476 0.000210 -0.000134 -0.000560 -0.001070 -0.001658 -0.002314 -0.003023 -0.003761 -0.004504 -0.005222 -0.005890 -0.006484 -0.006990 -0.007405 -0.007737 -0.008006 -0.008241 -0.008476 -0.008741 -0.009063 -0.009451 -0.009904 -0.010401 -0.010911 -0.011393 -0.011806 -0.012113 -0.012290 -0.012324 -0.012220 -0.011994 -0.011674 -0.011294 -0.010887 -0.010480 -0.010095 -0.009740 -0.009412 -0.009098 -0.008780 -0.008433 -0.008035 -0.007568 -0.007023 -0.006400 -0.005709 -0.004970 -0.004205 -0.003443 -0.002711 -0.002030 -0.001418 -0.000885 -0.000438 -0.000075 0.000207 0.000415 0.000559 0.000649 0.000693 0.000703 0.000687 0.000651 0.000602 0.000545 0.000485 0.000425 0.000367 0.000313 0.000265 0.000222 0.000185 0.000153 0.000126 0.000104 0.000084 0.000068 0.000054 0.000043 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000015 0.000021 0.000029 0.000039 0.000051 0.000067 0.000086 0.000109 0.000137 0.000170 0.000209 0.000255 0.000308 0.000368 0.000434 0.000505 0.000580 0.000656 0.000730 0.000797 0.000852 0.000888 0.000898 0.000873 0.000805 0.000683 0.000497 0.000240 -0.000099 -0.000524 -0.001039 -0.001643 -0.002332 -0.003097 -0.003922 -0.004790 -0.005680 -0.006575 -0.007458 -0.008322 -0.009165 -0.009998 -0.010838 -0.011708 -0.012631 -0.013626 -0.014700 -0.015846 -0.017037 -0.018230 -0.019368 -0.020387 -0.021225 -0.021827 -0.022157 -0.022197 -0.021949 -0.021436 -0.020698 -0.019783 -0.018744 -0.017634 -0.016497 -0.015368 -0.014269 -0.013208 -0.012186 -0.011194 -0.010220 -0.009252 -0.008282 -0.007309 -0.006337 -0.005379 -0.004449 -0.003568 -0.002752 -0.002016 -0.001372 -0.000824 -0.000372 -0.000013 0.000260 0.000458 0.000591 0.000670 0.000706 0.000709 0.000687 0.000647 0.000596 0.000538 0.000477 0.000416 0.000358 0.000305 0.000257 0.000214 0.000177 0.000146 0.000120 0.000097 0.000079 0.000063 0.000050 0.000040 0.000031 0.000024 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000006 0.000010 0.000014 0.000020 0.000027 0.000037 0.000049 0.000064 0.000082 0.000104 0.000130 0.000161 0.000198 0.000242 0.000293 0.000350 0.000414 0.000484 0.000558 0.000633 0.000708 0.000777 0.000836 0.000878 0.000897 0.000884 0.000830 0.000726 0.000563 0.000331 0.000022 -0.000371 -0.000854 -0.001428 -0.002093 -0.002844 -0.003674 -0.004572 -0.005527 -0.006527 -0.007566 -0.008640 -0.009754 -0.010921 -0.012156 -0.013478 -0.014904 -0.016440 -0.018082 -0.019804 -0.021562 -0.023292 -0.024917 -0.026353 -0.027519 -0.028348 -0.028793 -0.028830 -0.028462 -0.027718 -0.026645 -0.025307 -0.023773 -0.022116 -0.020400 -0.018682 -0.017003 -0.015392 -0.013863 -0.012418 -0.011052 -0.009759 -0.008529 -0.007356 -0.006241 -0.005187 -0.004201 -0.003294 -0.002475 -0.001753 -0.001132 -0.000614 -0.000196 0.000130 0.000372 0.000541 0.000650 0.000709 0.000730 0.000721 0.000691 0.000646 0.000591 0.000531 0.000469 0.000407 0.000349 0.000296 0.000248 0.000206 0.000169 0.000138 0.000113 0.000091 0.000073 0.000058 0.000046 0.000036 0.000028 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000009 0.000013 0.000019 0.000026 0.000035 0.000046 0.000060 0.000077 0.000098 0.000122 0.000152 0.000187 0.000228 0.000277 0.000332 0.000394 0.000462 0.000534 0.000610 0.000685 0.000757 0.000821 0.000872 0.000902 0.000905 0.000873 0.000797 0.000668 0.000479 0.000221 -0.000111 -0.000525 -0.001022 -0.001606 -0.002274 -0.003024 -0.003851 -0.004751 -0.005720 -0.006758 -0.007868 -0.009060 -0.010349 -0.011753 -0.013288 -0.014966 -0.016788 -0.018740 -0.020785 -0.022867 -0.024908 -0.026817 -0.028497 -0.029854 -0.030813 -0.031319 -0.031346 -0.030897 -0.030006 -0.028726 -0.027129 -0.025299 -0.023318 -0.021268 -0.019219 -0.017227 -0.015331 -0.013554 -0.011907 -0.010387 -0.008987 -0.007695 -0.006503 -0.005403 -0.004390 -0.003467 -0.002634 -0.001897 -0.001257 -0.000717 -0.000273 0.000077 0.000342 0.000532 0.000658 0.000731 0.000763 0.000762 0.000738 0.000697 0.000645 0.000586 0.000523 0.000459 0.000398 0.000340 0.000286 0.000238 0.000197 0.000161 0.000130 0.000105 0.000084 0.000067 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000012 0.000017 0.000024 0.000033 0.000044 0.000057 0.000073 0.000092 0.000115 0.000142 0.000175 0.000214 0.000260 0.000312 0.000372 0.000438 0.000509 0.000584 0.000661 0.000737 0.000807 0.000867 0.000912 0.000934 0.000928 0.000887 0.000803 0.000670 0.000482 0.000234 -0.000080 -0.000461 -0.000912 -0.001434 -0.002027 -0.002689 -0.003422 -0.004226 -0.005108 -0.006077 -0.007147 -0.008337 -0.009667 -0.011154 -0.012811 -0.014634 -0.016608 -0.018691 -0.020821 -0.022915 -0.024876 -0.026601 -0.027993 -0.028971 -0.029479 -0.029489 -0.029008 -0.028068 -0.026729 -0.025066 -0.023166 -0.021120 -0.019015 -0.016927 -0.014917 -0.013029 -0.011290 -0.009710 -0.008286 -0.007008 -0.005861 -0.004830 -0.003901 -0.003065 -0.002316 -0.001652 -0.001072 -0.000576 -0.000164 0.000167 0.000421 0.000604 0.000726 0.000797 0.000826 0.000824 0.000798 0.000756 0.000703 0.000643 0.000578 0.000513 0.000448 0.000386 0.000328 0.000275 0.000228 0.000186 0.000151 0.000122 0.000098 0.000078 0.000062 0.000049 0.000038 0.000030 0.000023 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000007 0.000011 0.000016 0.000022 0.000031 0.000041 0.000053 0.000068 0.000085 0.000107 0.000132 0.000163 0.000199 0.000242 0.000292 0.000348 0.000412 0.000482 0.000557 0.000635 0.000713 0.000790 0.000860 0.000920 0.000964 0.000988 0.000985 0.000953 0.000885 0.000778 0.000631 0.000439 0.000203 -0.000079 -0.000408 -0.000782 -0.001204 -0.001677 -0.002205 -0.002798 -0.003471 -0.004241 -0.005132 -0.006166 -0.007363 -0.008739 -0.010294 -0.012013 -0.013857 -0.015768 -0.017663 -0.019449 -0.021025 -0.022297 -0.023187 -0.023639 -0.023630 -0.023164 -0.022276 -0.021025 -0.019484 -0.017740 -0.015882 -0.013992 -0.012147 -0.010403 -0.008802 -0.007367 -0.006104 -0.005005 -0.004056 -0.003235 -0.002523 -0.001900 -0.001353 -0.000871 -0.000449 -0.000085 0.000222 0.000470 0.000662 0.000800 0.000888 0.000933 0.000942 0.000924 0.000885 0.000833 0.000772 0.000705 0.000637 0.000567 0.000499 0.000433 0.000371 0.000313 0.000261 0.000215 0.000175 0.000141 0.000113 0.000089 0.000071 0.000056 0.000044 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000006 0.000010 0.000015 0.000021 0.000028 0.000038 0.000049 0.000063 0.000079 0.000098 0.000122 0.000150 0.000183 0.000223 0.000270 0.000323 0.000384 0.000452 0.000526 0.000604 0.000686 0.000768 0.000848 0.000923 0.000988 0.001041 0.001079 0.001099 0.001099 0.001079 0.001039 0.000979 0.000902 0.000809 0.000701 0.000581 0.000446 0.000295 0.000119 -0.000092 -0.000356 -0.000694 -0.001132 -0.001697 -0.002415 -0.003304 -0.004371 -0.005608 -0.006985 -0.008452 -0.009937 -0.011357 -0.012620 -0.013642 -0.014352 -0.014702 -0.014670 -0.014263 -0.013514 -0.012476 -0.011220 -0.009823 -0.008364 -0.006918 -0.005547 -0.004302 -0.003214 -0.002297 -0.001547 -0.000951 -0.000487 -0.000128 0.000152 0.000375 0.000558 0.000714 0.000848 0.000961 0.001052 0.001120 0.001161 0.001175 0.001163 0.001129 0.001076 0.001011 0.000937 0.000859 0.000780 0.000701 0.000625 0.000551 0.000481 0.000414 0.000353 0.000296 0.000245 0.000200 0.000162 0.000129 0.000102 0.000081 0.000063 0.000050 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000013 0.000019 0.000026 0.000035 0.000045 0.000058 0.000072 0.000090 0.000111 0.000136 0.000167 0.000203 0.000246 0.000297 0.000354 0.000419 0.000491 0.000569 0.000652 0.000739 0.000827 0.000914 0.000999 0.001079 0.001154 0.001224 0.001289 0.001352 0.001416 0.001485 0.001565 0.001662 0.001779 0.001920 0.002088 0.002279 0.002488 0.002702 0.002904 0.003069 0.003170 0.003175 0.003054 0.002782 0.002344 0.001738 0.000981 0.000110 -0.000821 -0.001742 -0.002579 -0.003261 -0.003729 -0.003944 -0.003889 -0.003572 -0.003024 -0.002291 -0.001434 -0.000516 0.000397 0.001247 0.001985 0.002578 0.003008 0.003275 0.003391 0.003380 0.003272 0.003098 0.002889 0.002670 0.002459 0.002267 0.002100 0.001956 0.001830 0.001717 0.001611 0.001506 0.001400 0.001292 0.001183 0.001075 0.000970 0.000870 0.000776 0.000687 0.000605 0.000528 0.000456 0.000390 0.000330 0.000275 0.000226 0.000183 0.000147 0.000116 0.000091 0.000072 0.000056 0.000044 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000013 0.000018 0.000025 0.000032 0.000042 0.000053 0.000066 0.000082 0.000100 0.000123 0.000150 0.000183 0.000222 0.000268 0.000321 0.000383 0.000452 0.000528 0.000611 0.000700 0.000793 0.000890 0.000990 0.001092 0.001198 0.001310 0.001431 0.001566 0.001721 0.001905 0.002126 0.002393 0.002714 0.003098 0.003548 0.004065 0.004643 0.005273 0.005936 0.006609 0.007260 0.007857 0.008364 0.008750 0.008990 0.009071 0.008996 0.008784 0.008472 0.008108 0.007749 0.007448 0.007250 0.007184 0.007261 0.007470 0.007786 0.008170 0.008574 0.008951 0.009252 0.009438 0.009481 0.009363 0.009086 0.008661 0.008113 0.007475 0.006784 0.006076 0.005384 0.004734 0.004145 0.003626 0.003178 0.002798 0.002476 0.002202 0.001965 0.001757 0.001570 0.001401 0.001247 0.001105 0.000977 0.000861 0.000755 0.000660 0.000574 0.000496 0.000425 0.000361 0.000303 0.000251 0.000205 0.000165 0.000131 0.000103 0.000080 0.000062 0.000048 0.000038 0.000030 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000012 0.000017 0.000023 0.000030 0.000039 0.000048 0.000060 0.000073 0.000090 0.000109 0.000133 0.000162 0.000197 0.000238 0.000287 0.000343 0.000408 0.000481 0.000562 0.000650 0.000745 0.000847 0.000956 0.001073 0.001202 0.001344 0.001507 0.001697 0.001922 0.002195 0.002526 0.002929 0.003416 0.003997 0.004680 0.005468 0.006359 0.007345 0.008409 0.009528 0.010671 0.011802 0.012884 0.013880 0.014755 0.015487 0.016062 0.016484 0.016770 0.016948 0.017054 0.017124 0.017189 0.017267 0.017360 0.017461 0.017545 0.017584 0.017543 0.017391 0.017098 0.016645 0.016022 0.015233 0.014292 0.013226 0.012070 0.010866 0.009656 0.008478 0.007368 0.006351 0.005444 0.004652 0.003975 0.003403 0.002924 0.002523 0.002186 0.001900 0.001655 0.001442 0.001256 0.001093 0.000951 0.000825 0.000715 0.000618 0.000532 0.000456 0.000388 0.000327 0.000272 0.000224 0.000181 0.000144 0.000114 0.000088 0.000068 0.000053 0.000041 0.000032 0.000025 0.000021 0.000017 0.000014 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000002 0.000005 0.000008 0.000012 0.000016 0.000022 0.000028 0.000036 0.000044 0.000054 0.000066 0.000079 0.000096 0.000116 0.000141 0.000171 0.000207 0.000251 0.000302 0.000361 0.000429 0.000505 0.000589 0.000681 0.000783 0.000894 0.001018 0.001158 0.001318 0.001505 0.001728 0.001997 0.002326 0.002729 0.003221 0.003818 0.004532 0.005375 0.006353 0.007467 0.008709 0.010067 0.011518 0.013034 0.014577 0.016110 0.017590 0.018978 0.020241 0.021354 0.022305 0.023093 0.023730 0.024231 0.024619 0.024907 0.025106 0.025212 0.025216 0.025099 0.024841 0.024418 0.023815 0.023020 0.022032 0.020858 0.019518 0.018041 0.016465 0.014833 0.013191 0.011586 0.010059 0.008643 0.007362 0.006229 0.005248 0.004414 0.003714 0.003132 0.002650 0.002251 0.001918 0.001640 0.001405 0.001205 0.001034 0.000888 0.000763 0.000655 0.000561 0.000479 0.000407 0.000344 0.000288 0.000238 0.000194 0.000156 0.000123 0.000096 0.000074 0.000057 0.000044 0.000034 0.000026 0.000021 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000016 0.000021 0.000027 0.000033 0.000040 0.000048 0.000058 0.000069 0.000083 0.000099 0.000120 0.000145 0.000176 0.000214 0.000259 0.000311 0.000371 0.000440 0.000517 0.000602 0.000698 0.000805 0.000926 0.001065 0.001227 0.001420 0.001652 0.001935 0.002284 0.002714 0.003243 0.003886 0.004660 0.005577 0.006646 0.007869 0.009244 0.010758 0.012392 0.014120 0.015907 0.017714 0.019499 0.021219 0.022833 0.024311 0.025627 0.026767 0.027728 0.028512 0.029127 0.029576 0.029861 0.029974 0.029906 0.029642 0.029166 0.028468 0.027544 0.026396 0.025037 0.023488 0.021781 0.019955 0.018054 0.016129 0.014227 0.012395 0.010673 0.009093 0.007676 0.006433 0.005364 0.004459 0.003704 0.003081 0.002569 0.002150 0.001806 0.001522 0.001287 0.001092 0.000928 0.000790 0.000673 0.000573 0.000488 0.000414 0.000350 0.000294 0.000245 0.000201 0.000163 0.000130 0.000102 0.000079 0.000060 0.000046 0.000035 0.000027 0.000021 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000003 0.000006 0.000008 0.000012 0.000016 0.000020 0.000025 0.000030 0.000036 0.000043 0.000050 0.000059 0.000069 0.000083 0.000099 0.000120 0.000146 0.000177 0.000215 0.000259 0.000310 0.000369 0.000435 0.000510 0.000594 0.000690 0.000799 0.000926 0.001075 0.001254 0.001472 0.001740 0.002073 0.002486 0.002996 0.003622 0.004378 0.005279 0.006335 0.007549 0.008920 0.010441 0.012094 0.013856 0.015695 0.017576 0.019457 0.021295 0.023050 0.024684 0.026166 0.027475 0.028597 0.029526 0.030259 0.030792 0.031120 0.031236 0.031127 0.030782 0.030191 0.029351 0.028264 0.026944 0.025412 0.023699 0.021842 0.019885 0.017877 0.015867 0.013903 0.012030 0.010285 0.008696 0.007282 0.006050 0.004996 0.004111 0.003377 0.002775 0.002286 0.001889 0.001568 0.001307 0.001095 0.000921 0.000778 0.000658 0.000558 0.000474 0.000402 0.000340 0.000287 0.000240 0.000199 0.000163 0.000131 0.000104 0.000081 0.000062 0.000047 0.000036 0.000027 0.000021 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000015 0.000019 0.000023 0.000027 0.000032 0.000037 0.000042 0.000049 0.000057 0.000067 0.000080 0.000096 0.000116 0.000141 0.000171 0.000207 0.000248 0.000295 0.000348 0.000408 0.000476 0.000553 0.000643 0.000747 0.000870 0.001019 0.001200 0.001426 0.001709 0.002064 0.002507 0.003055 0.003723 0.004524 0.005468 0.006559 0.007799 0.009181 0.010693 0.012313 0.014017 0.015771 0.017538 0.019280 0.020957 0.022534 0.023978 0.025266 0.026380 0.027309 0.028046 0.028583 0.028913 0.029026 0.028911 0.028557 0.027957 0.027113 0.026031 0.024727 0.023228 0.021566 0.019781 0.017915 0.016015 0.014128 0.012298 0.010566 0.008963 0.007515 0.006235 0.005127 0.004188 0.003405 0.002762 0.002240 0.001821 0.001487 0.001220 0.001008 0.000839 0.000702 0.000591 0.000500 0.000424 0.000360 0.000306 0.000259 0.000219 0.000183 0.000152 0.000124 0.000100 0.000079 0.000061 0.000047 0.000035 0.000026 0.000019 0.000015 0.000012 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000011 0.000014 0.000018 0.000021 0.000024 0.000028 0.000031 0.000035 0.000039 0.000045 0.000052 0.000061 0.000073 0.000088 0.000107 0.000129 0.000155 0.000185 0.000219 0.000257 0.000300 0.000348 0.000402 0.000465 0.000538 0.000624 0.000727 0.000856 0.001017 0.001223 0.001487 0.001822 0.002243 0.002763 0.003393 0.004141 0.005015 0.006013 0.007133 0.008364 0.009691 0.011092 0.012542 0.014009 0.015462 0.016867 0.018194 0.019414 0.020508 0.021458 0.022256 0.022892 0.023360 0.023653 0.023760 0.023671 0.023375 0.022866 0.022146 0.021220 0.020106 0.018827 0.017412 0.015896 0.014319 0.012720 0.011139 0.009614 0.008180 0.006862 0.005681 0.004646 0.003761 0.003018 0.002408 0.001914 0.001522 0.001213 0.000973 0.000787 0.000644 0.000533 0.000446 0.000377 0.000322 0.000275 0.000237 0.000203 0.000174 0.000148 0.000125 0.000105 0.000086 0.000070 0.000055 0.000042 0.000032 0.000024 0.000017 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000013 0.000016 0.000018 0.000021 0.000023 0.000025 0.000028 0.000031 0.000034 0.000039 0.000045 0.000053 0.000063 0.000075 0.000090 0.000107 0.000125 0.000145 0.000167 0.000191 0.000216 0.000244 0.000275 0.000310 0.000351 0.000400 0.000462 0.000544 0.000653 0.000801 0.000999 0.001256 0.001584 0.001992 0.002485 0.003069 0.003744 0.004509 0.005355 0.006273 0.007246 0.008256 0.009279 0.010292 0.011271 0.012195 0.013044 0.013806 0.014469 0.015029 0.015482 0.015824 0.016048 0.016147 0.016109 0.015926 0.015589 0.015095 0.014450 0.013663 0.012751 0.011737 0.010648 0.009512 0.008362 0.007228 0.006139 0.005121 0.004196 0.003376 0.002669 0.002076 0.001591 0.001204 0.000904 0.000675 0.000506 0.000384 0.000298 0.000238 0.000197 0.000169 0.000149 0.000133 0.000121 0.000109 0.000099 0.000089 0.000079 0.000069 0.000059 0.000050 0.000041 0.000033 0.000025 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000019 0.000020 0.000021 0.000022 0.000024 0.000026 0.000030 0.000034 0.000040 0.000046 0.000054 0.000062 0.000069 0.000075 0.000081 0.000084 0.000086 0.000086 0.000083 0.000078 0.000069 0.000058 0.000047 0.000039 0.000042 0.000060 0.000102 0.000176 0.000287 0.000441 0.000644 0.000896 0.001200 0.001554 0.001953 0.002392 0.002858 0.003342 0.003830 0.004307 0.004762 0.005184 0.005566 0.005905 0.006199 0.006452 0.006666 0.006842 0.006978 0.007067 0.007100 0.007065 0.006953 0.006757 0.006472 0.006103 0.005656 0.005143 0.004581 0.003986 0.003378 0.002778 0.002205 0.001677 0.001207 0.000805 0.000475 0.000216 0.000024 -0.000110 -0.000194 -0.000237 -0.000250 -0.000241 -0.000217 -0.000185 -0.000150 -0.000115 -0.000084 -0.000056 -0.000034 -0.000016 -0.000003 0.000007 0.000013 0.000016 0.000017 0.000016 0.000015 0.000012 0.000010 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000012 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000016 0.000017 0.000018 0.000020 0.000021 0.000022 0.000021 0.000018 0.000012 0.000001 -0.000014 -0.000035 -0.000064 -0.000100 -0.000148 -0.000207 -0.000279 -0.000365 -0.000463 -0.000571 -0.000686 -0.000803 -0.000920 -0.001033 -0.001140 -0.001239 -0.001329 -0.001411 -0.001485 -0.001553 -0.001618 -0.001684 -0.001757 -0.001839 -0.001935 -0.002044 -0.002165 -0.002292 -0.002416 -0.002526 -0.002612 -0.002661 -0.002668 -0.002630 -0.002551 -0.002440 -0.002309 -0.002171 -0.002040 -0.001927 -0.001839 -0.001779 -0.001747 -0.001742 -0.001758 -0.001787 -0.001821 -0.001850 -0.001865 -0.001858 -0.001826 -0.001765 -0.001678 -0.001568 -0.001440 -0.001299 -0.001153 -0.001005 -0.000861 -0.000725 -0.000600 -0.000488 -0.000390 -0.000307 -0.000237 -0.000180 -0.000134 -0.000097 -0.000069 -0.000048 -0.000032 -0.000021 -0.000013 -0.000008 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 -0.000000 -0.000005 -0.000013 -0.000026 -0.000044 -0.000069 -0.000102 -0.000145 -0.000199 -0.000268 -0.000355 -0.000462 -0.000593 -0.000750 -0.000935 -0.001149 -0.001391 -0.001661 -0.001959 -0.002287 -0.002644 -0.003031 -0.003450 -0.003901 -0.004384 -0.004900 -0.005449 -0.006029 -0.006638 -0.007272 -0.007924 -0.008581 -0.009231 -0.009855 -0.010433 -0.010941 -0.011359 -0.011669 -0.011856 -0.011915 -0.011846 -0.011657 -0.011362 -0.010979 -0.010525 -0.010021 -0.009483 -0.008927 -0.008365 -0.007806 -0.007260 -0.006728 -0.006215 -0.005720 -0.005241 -0.004777 -0.004328 -0.003894 -0.003476 -0.003076 -0.002698 -0.002343 -0.002015 -0.001714 -0.001441 -0.001198 -0.000985 -0.000800 -0.000643 -0.000511 -0.000402 -0.000312 -0.000240 -0.000182 -0.000136 -0.000101 -0.000074 -0.000054 -0.000039 -0.000028 -0.000020 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000005 0.000004 0.000002 -0.000001 -0.000003 -0.000007 -0.000011 -0.000018 -0.000028 -0.000042 -0.000062 -0.000091 -0.000128 -0.000176 -0.000238 -0.000316 -0.000414 -0.000535 -0.000685 -0.000869 -0.001090 -0.001352 -0.001660 -0.002016 -0.002423 -0.002884 -0.003403 -0.003983 -0.004627 -0.005337 -0.006115 -0.006962 -0.007875 -0.008852 -0.009887 -0.010972 -0.012095 -0.013239 -0.014384 -0.015504 -0.016570 -0.017550 -0.018412 -0.019127 -0.019669 -0.020018 -0.020163 -0.020104 -0.019847 -0.019407 -0.018805 -0.018064 -0.017212 -0.016274 -0.015275 -0.014240 -0.013190 -0.012143 -0.011114 -0.010115 -0.009154 -0.008237 -0.007367 -0.006549 -0.005782 -0.005070 -0.004413 -0.003812 -0.003267 -0.002776 -0.002338 -0.001951 -0.001613 -0.001321 -0.001072 -0.000862 -0.000687 -0.000543 -0.000425 -0.000329 -0.000253 -0.000193 -0.000146 -0.000109 -0.000081 -0.000060 -0.000044 -0.000033 -0.000025 -0.000019 -0.000015 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 -0.000001 -0.000003 -0.000007 -0.000011 -0.000016 -0.000022 -0.000032 -0.000046 -0.000065 -0.000092 -0.000128 -0.000175 -0.000236 -0.000313 -0.000411 -0.000532 -0.000683 -0.000869 -0.001096 -0.001370 -0.001698 -0.002084 -0.002535 -0.003055 -0.003651 -0.004329 -0.005093 -0.005948 -0.006898 -0.007944 -0.009087 -0.010323 -0.011648 -0.013053 -0.014523 -0.016041 -0.017583 -0.019120 -0.020617 -0.022038 -0.023342 -0.024490 -0.025443 -0.026171 -0.026650 -0.026867 -0.026817 -0.026506 -0.025951 -0.025174 -0.024204 -0.023072 -0.021812 -0.020458 -0.019041 -0.017593 -0.016140 -0.014707 -0.013313 -0.011973 -0.010698 -0.009497 -0.008376 -0.007337 -0.006383 -0.005514 -0.004730 -0.004026 -0.003401 -0.002849 -0.002368 -0.001951 -0.001595 -0.001293 -0.001039 -0.000829 -0.000656 -0.000515 -0.000401 -0.000310 -0.000237 -0.000180 -0.000136 -0.000102 -0.000076 -0.000057 -0.000042 -0.000032 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000001 -0.000001 -0.000004 -0.000007 -0.000011 -0.000016 -0.000022 -0.000031 -0.000042 -0.000059 -0.000082 -0.000114 -0.000156 -0.000211 -0.000281 -0.000370 -0.000482 -0.000622 -0.000795 -0.001009 -0.001269 -0.001584 -0.001961 -0.002407 -0.002930 -0.003537 -0.004236 -0.005033 -0.005935 -0.006949 -0.008077 -0.009322 -0.010683 -0.012157 -0.013736 -0.015408 -0.017156 -0.018958 -0.020784 -0.022600 -0.024366 -0.026038 -0.027570 -0.028917 -0.030038 -0.030898 -0.031469 -0.031737 -0.031695 -0.031350 -0.030717 -0.029819 -0.028689 -0.027361 -0.025874 -0.024267 -0.022578 -0.020844 -0.019099 -0.017373 -0.015690 -0.014073 -0.012535 -0.011090 -0.009744 -0.008503 -0.007368 -0.006340 -0.005417 -0.004595 -0.003868 -0.003231 -0.002678 -0.002202 -0.001797 -0.001455 -0.001170 -0.000933 -0.000739 -0.000580 -0.000453 -0.000350 -0.000269 -0.000206 -0.000156 -0.000118 -0.000088 -0.000066 -0.000049 -0.000037 -0.000028 -0.000021 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000001 -0.000001 -0.000003 -0.000006 -0.000010 -0.000014 -0.000020 -0.000027 -0.000037 -0.000050 -0.000068 -0.000094 -0.000129 -0.000175 -0.000235 -0.000312 -0.000409 -0.000531 -0.000683 -0.000871 -0.001103 -0.001386 -0.001729 -0.002139 -0.002625 -0.003196 -0.003860 -0.004627 -0.005503 -0.006496 -0.007612 -0.008855 -0.010227 -0.011726 -0.013348 -0.015083 -0.016918 -0.018834 -0.020803 -0.022796 -0.024773 -0.026692 -0.028506 -0.030167 -0.031626 -0.032841 -0.033774 -0.034399 -0.034698 -0.034664 -0.034302 -0.033629 -0.032667 -0.031450 -0.030013 -0.028397 -0.026645 -0.024797 -0.022895 -0.020975 -0.019071 -0.017213 -0.015423 -0.013721 -0.012120 -0.010631 -0.009259 -0.008008 -0.006877 -0.005864 -0.004963 -0.004170 -0.003477 -0.002878 -0.002363 -0.001926 -0.001559 -0.001252 -0.000998 -0.000790 -0.000621 -0.000485 -0.000376 -0.000289 -0.000221 -0.000168 -0.000127 -0.000095 -0.000071 -0.000053 -0.000040 -0.000030 -0.000022 -0.000017 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000005 -0.000008 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000054 -0.000074 -0.000101 -0.000137 -0.000186 -0.000248 -0.000328 -0.000430 -0.000557 -0.000716 -0.000912 -0.001154 -0.001449 -0.001805 -0.002232 -0.002739 -0.003334 -0.004028 -0.004828 -0.005744 -0.006782 -0.007948 -0.009245 -0.010675 -0.012235 -0.013921 -0.015720 -0.017619 -0.019597 -0.021626 -0.023674 -0.025702 -0.027667 -0.029522 -0.031217 -0.032705 -0.033945 -0.034898 -0.035539 -0.035848 -0.035821 -0.035461 -0.034783 -0.033810 -0.032574 -0.031110 -0.029458 -0.027662 -0.025762 -0.023801 -0.021817 -0.019845 -0.017915 -0.016052 -0.014278 -0.012608 -0.011053 -0.009620 -0.008313 -0.007132 -0.006074 -0.005136 -0.004311 -0.003591 -0.002968 -0.002436 -0.001984 -0.001604 -0.001288 -0.001026 -0.000812 -0.000639 -0.000499 -0.000387 -0.000298 -0.000228 -0.000174 -0.000131 -0.000099 -0.000074 -0.000055 -0.000041 -0.000030 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000000 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000042 -0.000056 -0.000076 -0.000104 -0.000140 -0.000189 -0.000252 -0.000333 -0.000435 -0.000564 -0.000724 -0.000922 -0.001165 -0.001461 -0.001819 -0.002249 -0.002758 -0.003356 -0.004053 -0.004857 -0.005776 -0.006817 -0.007985 -0.009282 -0.010710 -0.012264 -0.013939 -0.015723 -0.017600 -0.019548 -0.021543 -0.023551 -0.025536 -0.027455 -0.029262 -0.030912 -0.032359 -0.033564 -0.034491 -0.035115 -0.035420 -0.035399 -0.035055 -0.034403 -0.033463 -0.032265 -0.030844 -0.029236 -0.027482 -0.025622 -0.023697 -0.021744 -0.019797 -0.017886 -0.016038 -0.014273 -0.012608 -0.011055 -0.009622 -0.008313 -0.007130 -0.006071 -0.005131 -0.004304 -0.003583 -0.002960 -0.002428 -0.001976 -0.001597 -0.001281 -0.001021 -0.000808 -0.000635 -0.000496 -0.000385 -0.000297 -0.000227 -0.000173 -0.000131 -0.000099 -0.000074 -0.000055 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000023 -0.000031 -0.000042 -0.000056 -0.000076 -0.000102 -0.000138 -0.000186 -0.000248 -0.000327 -0.000427 -0.000553 -0.000709 -0.000903 -0.001140 -0.001430 -0.001779 -0.002197 -0.002693 -0.003276 -0.003953 -0.004735 -0.005628 -0.006637 -0.007767 -0.009021 -0.010396 -0.011889 -0.013493 -0.015196 -0.016982 -0.018830 -0.020717 -0.022610 -0.024477 -0.026277 -0.027970 -0.029512 -0.030864 -0.031988 -0.032854 -0.033437 -0.033723 -0.033707 -0.033391 -0.032787 -0.031915 -0.030801 -0.029475 -0.027971 -0.026327 -0.024579 -0.022764 -0.020917 -0.019070 -0.017251 -0.015486 -0.013796 -0.012197 -0.010702 -0.009320 -0.008055 -0.006910 -0.005884 -0.004973 -0.004170 -0.003471 -0.002867 -0.002350 -0.001912 -0.001545 -0.001239 -0.000986 -0.000780 -0.000613 -0.000479 -0.000371 -0.000287 -0.000220 -0.000168 -0.000127 -0.000096 -0.000071 -0.000053 -0.000039 -0.000028 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000023 -0.000030 -0.000040 -0.000054 -0.000072 -0.000098 -0.000132 -0.000178 -0.000236 -0.000312 -0.000407 -0.000527 -0.000676 -0.000861 -0.001087 -0.001362 -0.001694 -0.002090 -0.002560 -0.003112 -0.003753 -0.004492 -0.005334 -0.006285 -0.007347 -0.008521 -0.009806 -0.011197 -0.012685 -0.014260 -0.015905 -0.017602 -0.019328 -0.021054 -0.022751 -0.024383 -0.025914 -0.027307 -0.028525 -0.029538 -0.030317 -0.030843 -0.031102 -0.031089 -0.030808 -0.030268 -0.029486 -0.028485 -0.027292 -0.025935 -0.024447 -0.022861 -0.021208 -0.019519 -0.017825 -0.016151 -0.014521 -0.012954 -0.011466 -0.010072 -0.008778 -0.007593 -0.006517 -0.005551 -0.004692 -0.003936 -0.003276 -0.002706 -0.002218 -0.001804 -0.001456 -0.001167 -0.000929 -0.000734 -0.000577 -0.000450 -0.000350 -0.000270 -0.000208 -0.000159 -0.000120 -0.000091 -0.000068 -0.000050 -0.000036 -0.000026 -0.000019 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000050 -0.000068 -0.000091 -0.000123 -0.000166 -0.000220 -0.000291 -0.000379 -0.000491 -0.000630 -0.000801 -0.001011 -0.001266 -0.001574 -0.001941 -0.002376 -0.002885 -0.003477 -0.004158 -0.004932 -0.005804 -0.006777 -0.007849 -0.009017 -0.010278 -0.011622 -0.013037 -0.014511 -0.016024 -0.017557 -0.019085 -0.020582 -0.022017 -0.023360 -0.024579 -0.025644 -0.026527 -0.027207 -0.027665 -0.027892 -0.027883 -0.027639 -0.027171 -0.026492 -0.025621 -0.024580 -0.023394 -0.022088 -0.020692 -0.019231 -0.017735 -0.016226 -0.014730 -0.013266 -0.011854 -0.010508 -0.009242 -0.008064 -0.006981 -0.005997 -0.005111 -0.004322 -0.003627 -0.003019 -0.002493 -0.002043 -0.001661 -0.001341 -0.001074 -0.000854 -0.000675 -0.000530 -0.000414 -0.000322 -0.000249 -0.000191 -0.000147 -0.000111 -0.000084 -0.000062 -0.000046 -0.000033 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000061 -0.000083 -0.000112 -0.000151 -0.000201 -0.000265 -0.000346 -0.000447 -0.000573 -0.000729 -0.000920 -0.001151 -0.001430 -0.001762 -0.002155 -0.002616 -0.003150 -0.003762 -0.004458 -0.005240 -0.006109 -0.007064 -0.008102 -0.009217 -0.010400 -0.011642 -0.012928 -0.014244 -0.015570 -0.016888 -0.018173 -0.019401 -0.020547 -0.021585 -0.022490 -0.023239 -0.023815 -0.024204 -0.024396 -0.024389 -0.024184 -0.023789 -0.023216 -0.022479 -0.021596 -0.020587 -0.019473 -0.018277 -0.017022 -0.015730 -0.014422 -0.013119 -0.011838 -0.010597 -0.009409 -0.008288 -0.007241 -0.006276 -0.005396 -0.004602 -0.003894 -0.003269 -0.002721 -0.002248 -0.001842 -0.001497 -0.001207 -0.000966 -0.000768 -0.000606 -0.000476 -0.000372 -0.000289 -0.000224 -0.000173 -0.000133 -0.000101 -0.000076 -0.000056 -0.000041 -0.000030 -0.000021 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000055 -0.000074 -0.000100 -0.000135 -0.000179 -0.000237 -0.000309 -0.000399 -0.000512 -0.000650 -0.000819 -0.001025 -0.001272 -0.001567 -0.001915 -0.002322 -0.002794 -0.003334 -0.003946 -0.004632 -0.005392 -0.006224 -0.007125 -0.008089 -0.009108 -0.010173 -0.011270 -0.012388 -0.013509 -0.014618 -0.015696 -0.016722 -0.017676 -0.018538 -0.019287 -0.019907 -0.020382 -0.020703 -0.020861 -0.020856 -0.020688 -0.020363 -0.019891 -0.019283 -0.018553 -0.017716 -0.016790 -0.015791 -0.014738 -0.013649 -0.012542 -0.011433 -0.010338 -0.009272 -0.008247 -0.007276 -0.006365 -0.005524 -0.004754 -0.004058 -0.003436 -0.002885 -0.002403 -0.001985 -0.001626 -0.001321 -0.001065 -0.000852 -0.000677 -0.000534 -0.000419 -0.000328 -0.000255 -0.000198 -0.000153 -0.000118 -0.000090 -0.000068 -0.000050 -0.000036 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000035 -0.000048 -0.000065 -0.000088 -0.000118 -0.000157 -0.000207 -0.000271 -0.000350 -0.000448 -0.000568 -0.000716 -0.000895 -0.001110 -0.001366 -0.001669 -0.002021 -0.002429 -0.002896 -0.003423 -0.004012 -0.004664 -0.005374 -0.006141 -0.006958 -0.007817 -0.008711 -0.009628 -0.010558 -0.011486 -0.012400 -0.013284 -0.014123 -0.014900 -0.015599 -0.016206 -0.016707 -0.017090 -0.017348 -0.017476 -0.017471 -0.017336 -0.017076 -0.016695 -0.016205 -0.015615 -0.014937 -0.014183 -0.013368 -0.012504 -0.011607 -0.010689 -0.009765 -0.008848 -0.007951 -0.007085 -0.006260 -0.005485 -0.004766 -0.004107 -0.003509 -0.002973 -0.002497 -0.002080 -0.001718 -0.001407 -0.001143 -0.000921 -0.000736 -0.000584 -0.000461 -0.000362 -0.000283 -0.000221 -0.000172 -0.000133 -0.000103 -0.000078 -0.000059 -0.000044 -0.000031 -0.000022 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000041 -0.000056 -0.000076 -0.000102 -0.000136 -0.000179 -0.000233 -0.000301 -0.000385 -0.000488 -0.000614 -0.000767 -0.000951 -0.001169 -0.001427 -0.001727 -0.002073 -0.002468 -0.002914 -0.003410 -0.003958 -0.004553 -0.005192 -0.005871 -0.006582 -0.007319 -0.008071 -0.008829 -0.009584 -0.010323 -0.011034 -0.011706 -0.012327 -0.012883 -0.013364 -0.013761 -0.014063 -0.014267 -0.014367 -0.014363 -0.014257 -0.014051 -0.013751 -0.013364 -0.012897 -0.012358 -0.011757 -0.011104 -0.010410 -0.009684 -0.008939 -0.008184 -0.007431 -0.006690 -0.005972 -0.005286 -0.004638 -0.004035 -0.003481 -0.002977 -0.002524 -0.002121 -0.001767 -0.001459 -0.001195 -0.000970 -0.000781 -0.000624 -0.000495 -0.000391 -0.000307 -0.000240 -0.000188 -0.000146 -0.000114 -0.000088 -0.000067 -0.000050 -0.000037 -0.000026 -0.000018 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000047 -0.000065 -0.000087 -0.000116 -0.000152 -0.000198 -0.000255 -0.000325 -0.000412 -0.000518 -0.000646 -0.000800 -0.000983 -0.001199 -0.001449 -0.001738 -0.002066 -0.002435 -0.002846 -0.003298 -0.003787 -0.004311 -0.004865 -0.005443 -0.006039 -0.006645 -0.007254 -0.007856 -0.008443 -0.009006 -0.009536 -0.010022 -0.010457 -0.010833 -0.011140 -0.011375 -0.011532 -0.011609 -0.011606 -0.011523 -0.011364 -0.011131 -0.010831 -0.010467 -0.010047 -0.009576 -0.009063 -0.008514 -0.007938 -0.007343 -0.006737 -0.006129 -0.005528 -0.004943 -0.004382 -0.003850 -0.003354 -0.002896 -0.002479 -0.002104 -0.001769 -0.001474 -0.001217 -0.000996 -0.000808 -0.000650 -0.000519 -0.000412 -0.000325 -0.000256 -0.000200 -0.000157 -0.000123 -0.000096 -0.000074 -0.000056 -0.000042 -0.000031 -0.000022 -0.000015 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000040 -0.000054 -0.000073 -0.000097 -0.000127 -0.000165 -0.000212 -0.000271 -0.000342 -0.000430 -0.000536 -0.000663 -0.000813 -0.000990 -0.001195 -0.001432 -0.001700 -0.002001 -0.002334 -0.002700 -0.003095 -0.003517 -0.003962 -0.004424 -0.004899 -0.005379 -0.005860 -0.006333 -0.006793 -0.007231 -0.007642 -0.008019 -0.008353 -0.008641 -0.008876 -0.009055 -0.009174 -0.009233 -0.009230 -0.009166 -0.009044 -0.008866 -0.008636 -0.008357 -0.008035 -0.007672 -0.007275 -0.006849 -0.006398 -0.005930 -0.005451 -0.004969 -0.004489 -0.004021 -0.003569 -0.003141 -0.002739 -0.002368 -0.002029 -0.001723 -0.001449 -0.001208 -0.000997 -0.000816 -0.000662 -0.000532 -0.000425 -0.000337 -0.000266 -0.000209 -0.000164 -0.000129 -0.000101 -0.000079 -0.000061 -0.000047 -0.000035 -0.000025 -0.000017 -0.000011 -0.000007 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000061 -0.000080 -0.000105 -0.000136 -0.000174 -0.000222 -0.000280 -0.000351 -0.000437 -0.000540 -0.000662 -0.000805 -0.000970 -0.001160 -0.001375 -0.001616 -0.001883 -0.002174 -0.002488 -0.002822 -0.003174 -0.003538 -0.003910 -0.004285 -0.004659 -0.005026 -0.005381 -0.005718 -0.006033 -0.006319 -0.006574 -0.006792 -0.006969 -0.007103 -0.007192 -0.007235 -0.007232 -0.007183 -0.007091 -0.006956 -0.006782 -0.006572 -0.006327 -0.006052 -0.005749 -0.005422 -0.005075 -0.004713 -0.004340 -0.003962 -0.003585 -0.003216 -0.002858 -0.002518 -0.002199 -0.001903 -0.001632 -0.001387 -0.001167 -0.000973 -0.000803 -0.000657 -0.000532 -0.000428 -0.000342 -0.000271 -0.000214 -0.000169 -0.000133 -0.000104 -0.000082 -0.000064 -0.000050 -0.000038 -0.000028 -0.000020 -0.000014 -0.000008 -0.000005 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000037 -0.000050 -0.000066 -0.000086 -0.000111 -0.000141 -0.000179 -0.000226 -0.000283 -0.000351 -0.000433 -0.000530 -0.000644 -0.000775 -0.000926 -0.001096 -0.001285 -0.001495 -0.001723 -0.001968 -0.002229 -0.002503 -0.002785 -0.003073 -0.003362 -0.003649 -0.003930 -0.004200 -0.004456 -0.004694 -0.004911 -0.005102 -0.005264 -0.005396 -0.005495 -0.005561 -0.005592 -0.005588 -0.005551 -0.005482 -0.005381 -0.005251 -0.005093 -0.004910 -0.004704 -0.004476 -0.004228 -0.003965 -0.003688 -0.003401 -0.003110 -0.002818 -0.002530 -0.002252 -0.001986 -0.001736 -0.001504 -0.001291 -0.001098 -0.000925 -0.000771 -0.000637 -0.000520 -0.000422 -0.000339 -0.000270 -0.000214 -0.000169 -0.000133 -0.000105 -0.000083 -0.000065 -0.000051 -0.000039 -0.000030 -0.000022 -0.000016 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000040 -0.000053 -0.000069 -0.000089 -0.000113 -0.000143 -0.000180 -0.000225 -0.000278 -0.000343 -0.000419 -0.000508 -0.000610 -0.000728 -0.000860 -0.001007 -0.001169 -0.001345 -0.001534 -0.001735 -0.001944 -0.002161 -0.002380 -0.002601 -0.002818 -0.003030 -0.003234 -0.003426 -0.003604 -0.003765 -0.003907 -0.004028 -0.004124 -0.004197 -0.004244 -0.004266 -0.004262 -0.004234 -0.004182 -0.004107 -0.004011 -0.003894 -0.003758 -0.003605 -0.003435 -0.003250 -0.003052 -0.002843 -0.002626 -0.002404 -0.002181 -0.001960 -0.001746 -0.001542 -0.001349 -0.001170 -0.001005 -0.000856 -0.000721 -0.000601 -0.000497 -0.000406 -0.000329 -0.000264 -0.000210 -0.000167 -0.000132 -0.000104 -0.000082 -0.000065 -0.000051 -0.000040 -0.000031 -0.000023 -0.000017 -0.000012 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000055 -0.000070 -0.000089 -0.000113 -0.000141 -0.000176 -0.000217 -0.000267 -0.000326 -0.000394 -0.000474 -0.000564 -0.000665 -0.000778 -0.000901 -0.001035 -0.001179 -0.001331 -0.001490 -0.001653 -0.001819 -0.001984 -0.002147 -0.002305 -0.002457 -0.002600 -0.002732 -0.002851 -0.002955 -0.003043 -0.003114 -0.003166 -0.003199 -0.003214 -0.003210 -0.003189 -0.003150 -0.003094 -0.003023 -0.002938 -0.002838 -0.002726 -0.002601 -0.002465 -0.002318 -0.002162 -0.001999 -0.001832 -0.001663 -0.001496 -0.001334 -0.001179 -0.001032 -0.000896 -0.000770 -0.000656 -0.000553 -0.000462 -0.000381 -0.000312 -0.000252 -0.000203 -0.000161 -0.000128 -0.000101 -0.000080 -0.000063 -0.000049 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000033 -0.000043 -0.000055 -0.000070 -0.000087 -0.000109 -0.000136 -0.000167 -0.000205 -0.000250 -0.000302 -0.000362 -0.000431 -0.000507 -0.000592 -0.000685 -0.000786 -0.000894 -0.001008 -0.001126 -0.001248 -0.001371 -0.001494 -0.001615 -0.001731 -0.001843 -0.001948 -0.002045 -0.002132 -0.002208 -0.002272 -0.002322 -0.002360 -0.002383 -0.002393 -0.002389 -0.002372 -0.002343 -0.002303 -0.002251 -0.002188 -0.002116 -0.002035 -0.001944 -0.001844 -0.001736 -0.001621 -0.001501 -0.001376 -0.001251 -0.001126 -0.001004 -0.000888 -0.000778 -0.000676 -0.000581 -0.000495 -0.000418 -0.000349 -0.000289 -0.000236 -0.000191 -0.000153 -0.000122 -0.000097 -0.000076 -0.000060 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000067 -0.000083 -0.000103 -0.000127 -0.000156 -0.000189 -0.000229 -0.000274 -0.000325 -0.000382 -0.000446 -0.000515 -0.000590 -0.000670 -0.000754 -0.000841 -0.000931 -0.001021 -0.001111 -0.001199 -0.001284 -0.001365 -0.001442 -0.001512 -0.001575 -0.001630 -0.001676 -0.001712 -0.001738 -0.001754 -0.001760 -0.001757 -0.001744 -0.001722 -0.001693 -0.001655 -0.001610 -0.001558 -0.001500 -0.001434 -0.001363 -0.001284 -0.001200 -0.001112 -0.001021 -0.000928 -0.000836 -0.000746 -0.000659 -0.000578 -0.000502 -0.000432 -0.000368 -0.000311 -0.000260 -0.000215 -0.000176 -0.000142 -0.000114 -0.000091 -0.000072 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000004 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000040 -0.000051 -0.000063 -0.000078 -0.000096 -0.000117 -0.000142 -0.000171 -0.000204 -0.000242 -0.000285 -0.000331 -0.000382 -0.000437 -0.000496 -0.000557 -0.000621 -0.000686 -0.000751 -0.000816 -0.000880 -0.000941 -0.000999 -0.001054 -0.001104 -0.001150 -0.001189 -0.001221 -0.001247 -0.001265 -0.001276 -0.001280 -0.001277 -0.001267 -0.001251 -0.001230 -0.001202 -0.001170 -0.001134 -0.001092 -0.001046 -0.000994 -0.000938 -0.000878 -0.000814 -0.000747 -0.000680 -0.000612 -0.000546 -0.000483 -0.000423 -0.000368 -0.000316 -0.000270 -0.000228 -0.000191 -0.000158 -0.000129 -0.000105 -0.000084 -0.000067 -0.000053 -0.000042 -0.000033 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000058 -0.000071 -0.000086 -0.000105 -0.000126 -0.000151 -0.000178 -0.000210 -0.000244 -0.000281 -0.000321 -0.000363 -0.000407 -0.000453 -0.000500 -0.000546 -0.000593 -0.000638 -0.000681 -0.000723 -0.000761 -0.000797 -0.000829 -0.000857 -0.000880 -0.000898 -0.000910 -0.000918 -0.000920 -0.000918 -0.000910 -0.000898 -0.000883 -0.000863 -0.000841 -0.000815 -0.000785 -0.000753 -0.000717 -0.000677 -0.000634 -0.000588 -0.000541 -0.000492 -0.000443 -0.000395 -0.000349 -0.000306 -0.000265 -0.000228 -0.000195 -0.000164 -0.000138 -0.000114 -0.000094 -0.000076 -0.000061 -0.000049 -0.000039 -0.000030 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000043 -0.000052 -0.000064 -0.000077 -0.000092 -0.000110 -0.000130 -0.000153 -0.000177 -0.000204 -0.000233 -0.000263 -0.000295 -0.000327 -0.000360 -0.000393 -0.000425 -0.000457 -0.000487 -0.000516 -0.000543 -0.000568 -0.000591 -0.000610 -0.000626 -0.000639 -0.000647 -0.000653 -0.000654 -0.000652 -0.000646 -0.000638 -0.000627 -0.000613 -0.000597 -0.000578 -0.000558 -0.000535 -0.000510 -0.000482 -0.000452 -0.000420 -0.000386 -0.000352 -0.000317 -0.000282 -0.000249 -0.000218 -0.000189 -0.000162 -0.000139 -0.000117 -0.000098 -0.000081 -0.000067 -0.000054 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000046 -0.000056 -0.000067 -0.000080 -0.000094 -0.000110 -0.000128 -0.000147 -0.000168 -0.000189 -0.000211 -0.000234 -0.000257 -0.000280 -0.000302 -0.000324 -0.000345 -0.000365 -0.000383 -0.000401 -0.000416 -0.000429 -0.000440 -0.000449 -0.000455 -0.000459 -0.000460 -0.000458 -0.000454 -0.000448 -0.000440 -0.000430 -0.000419 -0.000406 -0.000392 -0.000376 -0.000358 -0.000339 -0.000318 -0.000296 -0.000272 -0.000248 -0.000223 -0.000199 -0.000176 -0.000153 -0.000133 -0.000114 -0.000097 -0.000082 -0.000069 -0.000057 -0.000047 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000068 -0.000079 -0.000092 -0.000105 -0.000119 -0.000134 -0.000150 -0.000166 -0.000181 -0.000197 -0.000212 -0.000227 -0.000241 -0.000255 -0.000268 -0.000279 -0.000290 -0.000299 -0.000307 -0.000313 -0.000317 -0.000319 -0.000320 -0.000319 -0.000316 -0.000312 -0.000306 -0.000299 -0.000291 -0.000281 -0.000271 -0.000261 -0.000249 -0.000235 -0.000221 -0.000206 -0.000190 -0.000173 -0.000156 -0.000139 -0.000122 -0.000107 -0.000092 -0.000079 -0.000068 -0.000057 -0.000048 -0.000040 -0.000034 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000048 -0.000056 -0.000065 -0.000074 -0.000084 -0.000095 -0.000105 -0.000116 -0.000127 -0.000138 -0.000148 -0.000158 -0.000168 -0.000177 -0.000185 -0.000193 -0.000200 -0.000206 -0.000211 -0.000215 -0.000218 -0.000220 -0.000221 -0.000220 -0.000218 -0.000215 -0.000211 -0.000205 -0.000199 -0.000193 -0.000186 -0.000178 -0.000170 -0.000161 -0.000151 -0.000141 -0.000130 -0.000119 -0.000107 -0.000095 -0.000084 -0.000073 -0.000063 -0.000054 -0.000047 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000025 -0.000030 -0.000035 -0.000040 -0.000046 -0.000052 -0.000059 -0.000066 -0.000074 -0.000081 -0.000088 -0.000096 -0.000103 -0.000109 -0.000116 -0.000122 -0.000127 -0.000132 -0.000137 -0.000141 -0.000145 -0.000147 -0.000149 -0.000151 -0.000151 -0.000151 -0.000149 -0.000147 -0.000144 -0.000140 -0.000136 -0.000131 -0.000126 -0.000120 -0.000115 -0.000109 -0.000102 -0.000095 -0.000088 -0.000080 -0.000072 -0.000064 -0.000057 -0.000049 -0.000043 -0.000037 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000025 -0.000028 -0.000032 -0.000037 -0.000041 -0.000046 -0.000051 -0.000056 -0.000061 -0.000066 -0.000071 -0.000075 -0.000079 -0.000083 -0.000087 -0.000090 -0.000093 -0.000096 -0.000098 -0.000100 -0.000102 -0.000103 -0.000103 -0.000103 -0.000102 -0.000100 -0.000097 -0.000095 -0.000091 -0.000088 -0.000084 -0.000080 -0.000076 -0.000072 -0.000068 -0.000063 -0.000058 -0.000053 -0.000048 -0.000043 -0.000038 -0.000033 -0.000029 -0.000025 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000032 -0.000036 -0.000039 -0.000042 -0.000046 -0.000049 -0.000052 -0.000054 -0.000057 -0.000059 -0.000062 -0.000063 -0.000065 -0.000067 -0.000068 -0.000069 -0.000070 -0.000070 -0.000069 -0.000069 -0.000067 -0.000065 -0.000063 -0.000061 -0.000058 -0.000055 -0.000053 -0.000050 -0.000047 -0.000044 -0.000041 -0.000038 -0.000035 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000029 -0.000031 -0.000033 -0.000035 -0.000037 -0.000039 -0.000040 -0.000042 -0.000043 -0.000044 -0.000045 -0.000046 -0.000047 -0.000047 -0.000047 -0.000047 -0.000046 -0.000045 -0.000044 -0.000042 -0.000040 -0.000038 -0.000036 -0.000034 -0.000032 -0.000030 -0.000029 -0.000027 -0.000025 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000026 -0.000027 -0.000028 -0.000029 -0.000029 -0.000030 -0.000031 -0.000031 -0.000031 -0.000032 -0.000032 -0.000031 -0.000031 -0.000030 -0.000029 -0.000027 -0.000026 -0.000025 -0.000023 -0.000022 -0.000021 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode46_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000017 0.000018 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000022 0.000023 0.000024 0.000025 0.000025 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000025 0.000025 0.000024 0.000022 0.000021 0.000020 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000029 0.000030 0.000031 0.000032 0.000033 0.000034 0.000035 0.000035 0.000035 0.000035 0.000035 0.000035 0.000035 0.000035 0.000035 0.000035 0.000035 0.000035 0.000035 0.000035 0.000034 0.000034 0.000032 0.000031 0.000029 0.000027 0.000026 0.000024 0.000022 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000017 0.000019 0.000020 0.000022 0.000024 0.000025 0.000026 0.000028 0.000029 0.000030 0.000031 0.000033 0.000034 0.000036 0.000038 0.000040 0.000041 0.000043 0.000045 0.000046 0.000047 0.000048 0.000048 0.000048 0.000048 0.000047 0.000047 0.000046 0.000046 0.000047 0.000047 0.000047 0.000047 0.000047 0.000046 0.000045 0.000043 0.000042 0.000039 0.000037 0.000035 0.000033 0.000031 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000030 0.000032 0.000034 0.000035 0.000037 0.000039 0.000040 0.000042 0.000044 0.000046 0.000048 0.000050 0.000052 0.000055 0.000057 0.000059 0.000061 0.000063 0.000064 0.000064 0.000064 0.000064 0.000063 0.000063 0.000062 0.000062 0.000062 0.000062 0.000062 0.000062 0.000062 0.000061 0.000059 0.000057 0.000055 0.000053 0.000050 0.000047 0.000044 0.000041 0.000038 0.000035 0.000033 0.000030 0.000027 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000030 0.000033 0.000036 0.000039 0.000042 0.000045 0.000047 0.000049 0.000051 0.000053 0.000055 0.000058 0.000060 0.000063 0.000066 0.000069 0.000072 0.000075 0.000078 0.000081 0.000083 0.000084 0.000085 0.000085 0.000085 0.000084 0.000084 0.000083 0.000083 0.000082 0.000082 0.000082 0.000081 0.000080 0.000079 0.000077 0.000075 0.000072 0.000069 0.000066 0.000062 0.000059 0.000055 0.000051 0.000047 0.000043 0.000040 0.000036 0.000033 0.000029 0.000026 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000027 0.000030 0.000033 0.000037 0.000040 0.000044 0.000048 0.000052 0.000056 0.000059 0.000062 0.000065 0.000068 0.000070 0.000073 0.000076 0.000079 0.000083 0.000087 0.000091 0.000095 0.000099 0.000103 0.000106 0.000109 0.000111 0.000112 0.000112 0.000112 0.000112 0.000111 0.000110 0.000110 0.000109 0.000108 0.000107 0.000106 0.000104 0.000102 0.000099 0.000096 0.000093 0.000089 0.000085 0.000081 0.000076 0.000072 0.000067 0.000062 0.000057 0.000052 0.000048 0.000043 0.000039 0.000035 0.000031 0.000028 0.000024 0.000021 0.000019 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000028 0.000032 0.000035 0.000039 0.000044 0.000048 0.000053 0.000058 0.000063 0.000068 0.000073 0.000077 0.000081 0.000085 0.000089 0.000093 0.000096 0.000100 0.000104 0.000109 0.000114 0.000119 0.000124 0.000129 0.000134 0.000138 0.000141 0.000144 0.000146 0.000147 0.000148 0.000147 0.000146 0.000145 0.000144 0.000143 0.000141 0.000139 0.000136 0.000134 0.000130 0.000127 0.000123 0.000119 0.000114 0.000109 0.000104 0.000098 0.000093 0.000087 0.000081 0.000074 0.000068 0.000062 0.000057 0.000051 0.000046 0.000041 0.000037 0.000032 0.000029 0.000025 0.000022 0.000020 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000026 0.000029 0.000033 0.000037 0.000041 0.000046 0.000052 0.000057 0.000063 0.000069 0.000076 0.000082 0.000088 0.000095 0.000100 0.000106 0.000111 0.000116 0.000121 0.000125 0.000131 0.000136 0.000142 0.000148 0.000154 0.000161 0.000167 0.000173 0.000178 0.000183 0.000187 0.000190 0.000192 0.000193 0.000192 0.000192 0.000190 0.000188 0.000186 0.000183 0.000179 0.000175 0.000171 0.000166 0.000161 0.000156 0.000150 0.000145 0.000138 0.000132 0.000125 0.000118 0.000111 0.000103 0.000096 0.000088 0.000081 0.000074 0.000067 0.000060 0.000054 0.000048 0.000043 0.000038 0.000034 0.000030 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000029 0.000033 0.000038 0.000043 0.000048 0.000054 0.000061 0.000068 0.000075 0.000082 0.000090 0.000098 0.000106 0.000114 0.000121 0.000129 0.000136 0.000142 0.000149 0.000155 0.000162 0.000169 0.000176 0.000183 0.000191 0.000199 0.000207 0.000215 0.000222 0.000229 0.000236 0.000241 0.000245 0.000248 0.000249 0.000250 0.000249 0.000247 0.000244 0.000240 0.000235 0.000230 0.000224 0.000217 0.000210 0.000203 0.000196 0.000189 0.000182 0.000174 0.000166 0.000158 0.000150 0.000141 0.000132 0.000123 0.000113 0.000104 0.000096 0.000087 0.000079 0.000071 0.000064 0.000057 0.000051 0.000045 0.000040 0.000036 0.000032 0.000028 0.000025 0.000022 0.000019 0.000017 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000017 0.000019 0.000022 0.000026 0.000029 0.000034 0.000038 0.000044 0.000050 0.000056 0.000063 0.000071 0.000079 0.000088 0.000097 0.000107 0.000116 0.000126 0.000136 0.000145 0.000155 0.000164 0.000172 0.000181 0.000190 0.000198 0.000207 0.000216 0.000225 0.000234 0.000244 0.000254 0.000264 0.000274 0.000284 0.000293 0.000301 0.000309 0.000314 0.000319 0.000321 0.000322 0.000321 0.000318 0.000314 0.000308 0.000301 0.000293 0.000284 0.000274 0.000265 0.000255 0.000246 0.000236 0.000227 0.000218 0.000208 0.000198 0.000188 0.000177 0.000166 0.000155 0.000144 0.000133 0.000123 0.000112 0.000102 0.000092 0.000083 0.000075 0.000067 0.000060 0.000053 0.000047 0.000042 0.000038 0.000033 0.000029 0.000025 0.000022 0.000019 0.000017 0.000014 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000025 0.000029 0.000033 0.000038 0.000044 0.000050 0.000057 0.000065 0.000073 0.000082 0.000092 0.000103 0.000114 0.000126 0.000138 0.000149 0.000161 0.000173 0.000184 0.000195 0.000206 0.000217 0.000227 0.000238 0.000249 0.000260 0.000272 0.000284 0.000296 0.000308 0.000321 0.000334 0.000347 0.000359 0.000371 0.000383 0.000392 0.000401 0.000407 0.000410 0.000411 0.000410 0.000406 0.000400 0.000392 0.000382 0.000370 0.000357 0.000344 0.000331 0.000318 0.000305 0.000293 0.000281 0.000269 0.000258 0.000246 0.000233 0.000221 0.000208 0.000195 0.000182 0.000169 0.000156 0.000144 0.000131 0.000119 0.000108 0.000097 0.000087 0.000078 0.000070 0.000063 0.000056 0.000050 0.000044 0.000038 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000027 0.000032 0.000037 0.000043 0.000049 0.000057 0.000065 0.000074 0.000084 0.000095 0.000107 0.000120 0.000134 0.000148 0.000162 0.000176 0.000190 0.000204 0.000218 0.000231 0.000244 0.000256 0.000269 0.000282 0.000295 0.000308 0.000322 0.000337 0.000352 0.000368 0.000384 0.000401 0.000417 0.000434 0.000450 0.000466 0.000481 0.000495 0.000506 0.000514 0.000519 0.000521 0.000519 0.000514 0.000505 0.000493 0.000479 0.000463 0.000445 0.000427 0.000409 0.000392 0.000375 0.000359 0.000344 0.000330 0.000316 0.000301 0.000287 0.000272 0.000258 0.000243 0.000228 0.000213 0.000198 0.000183 0.000168 0.000153 0.000139 0.000126 0.000114 0.000102 0.000092 0.000082 0.000073 0.000065 0.000057 0.000050 0.000044 0.000038 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000013 0.000016 0.000018 0.000022 0.000025 0.000030 0.000035 0.000041 0.000048 0.000055 0.000063 0.000073 0.000084 0.000095 0.000108 0.000123 0.000138 0.000155 0.000172 0.000189 0.000207 0.000224 0.000241 0.000257 0.000272 0.000287 0.000301 0.000315 0.000329 0.000344 0.000359 0.000376 0.000393 0.000411 0.000430 0.000450 0.000471 0.000492 0.000514 0.000536 0.000558 0.000580 0.000600 0.000618 0.000633 0.000645 0.000652 0.000654 0.000651 0.000643 0.000631 0.000615 0.000595 0.000573 0.000549 0.000524 0.000500 0.000477 0.000456 0.000435 0.000417 0.000399 0.000382 0.000365 0.000349 0.000332 0.000316 0.000299 0.000282 0.000265 0.000248 0.000231 0.000213 0.000196 0.000179 0.000162 0.000147 0.000133 0.000119 0.000107 0.000095 0.000085 0.000075 0.000065 0.000057 0.000049 0.000042 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000027 0.000032 0.000038 0.000044 0.000052 0.000061 0.000070 0.000081 0.000094 0.000107 0.000123 0.000139 0.000158 0.000177 0.000198 0.000220 0.000241 0.000262 0.000283 0.000302 0.000320 0.000337 0.000352 0.000367 0.000382 0.000397 0.000413 0.000430 0.000449 0.000470 0.000492 0.000515 0.000541 0.000567 0.000595 0.000624 0.000653 0.000683 0.000712 0.000739 0.000764 0.000784 0.000800 0.000809 0.000812 0.000807 0.000797 0.000780 0.000757 0.000730 0.000700 0.000668 0.000635 0.000604 0.000573 0.000545 0.000519 0.000496 0.000475 0.000455 0.000436 0.000418 0.000400 0.000383 0.000365 0.000347 0.000328 0.000309 0.000289 0.000269 0.000248 0.000228 0.000208 0.000189 0.000171 0.000154 0.000138 0.000123 0.000109 0.000096 0.000084 0.000073 0.000063 0.000054 0.000046 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000034 0.000040 0.000048 0.000056 0.000066 0.000077 0.000090 0.000104 0.000120 0.000137 0.000157 0.000178 0.000202 0.000226 0.000252 0.000279 0.000305 0.000330 0.000353 0.000375 0.000395 0.000412 0.000428 0.000442 0.000457 0.000471 0.000487 0.000505 0.000526 0.000549 0.000575 0.000604 0.000635 0.000669 0.000705 0.000743 0.000783 0.000822 0.000862 0.000899 0.000932 0.000960 0.000981 0.000993 0.000997 0.000991 0.000976 0.000952 0.000922 0.000885 0.000845 0.000802 0.000758 0.000716 0.000677 0.000640 0.000608 0.000580 0.000554 0.000532 0.000512 0.000493 0.000475 0.000458 0.000440 0.000421 0.000402 0.000381 0.000359 0.000336 0.000313 0.000289 0.000265 0.000241 0.000219 0.000198 0.000178 0.000158 0.000140 0.000124 0.000108 0.000093 0.000080 0.000069 0.000058 0.000049 0.000042 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000025 0.000029 0.000035 0.000042 0.000050 0.000060 0.000071 0.000083 0.000098 0.000114 0.000132 0.000152 0.000175 0.000200 0.000227 0.000256 0.000287 0.000319 0.000351 0.000382 0.000411 0.000438 0.000462 0.000482 0.000499 0.000513 0.000525 0.000537 0.000549 0.000563 0.000580 0.000600 0.000625 0.000654 0.000689 0.000727 0.000770 0.000817 0.000868 0.000920 0.000974 0.001027 0.001078 0.001123 0.001160 0.001188 0.001205 0.001209 0.001201 0.001180 0.001149 0.001107 0.001058 0.001003 0.000946 0.000888 0.000833 0.000782 0.000736 0.000696 0.000662 0.000633 0.000609 0.000589 0.000571 0.000555 0.000539 0.000523 0.000506 0.000487 0.000466 0.000443 0.000418 0.000391 0.000363 0.000334 0.000306 0.000279 0.000252 0.000226 0.000202 0.000179 0.000157 0.000137 0.000119 0.000102 0.000087 0.000074 0.000062 0.000052 0.000044 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000052 0.000062 0.000075 0.000089 0.000105 0.000123 0.000144 0.000167 0.000193 0.000221 0.000253 0.000287 0.000323 0.000361 0.000400 0.000438 0.000475 0.000509 0.000538 0.000563 0.000583 0.000597 0.000607 0.000614 0.000620 0.000626 0.000635 0.000647 0.000665 0.000690 0.000721 0.000760 0.000807 0.000861 0.000922 0.000989 0.001059 0.001132 0.001204 0.001272 0.001333 0.001384 0.001421 0.001444 0.001449 0.001438 0.001410 0.001367 0.001310 0.001244 0.001171 0.001095 0.001019 0.000947 0.000881 0.000823 0.000774 0.000734 0.000702 0.000678 0.000660 0.000646 0.000635 0.000624 0.000613 0.000600 0.000584 0.000564 0.000541 0.000514 0.000485 0.000453 0.000420 0.000386 0.000352 0.000319 0.000287 0.000256 0.000227 0.000199 0.000173 0.000150 0.000128 0.000109 0.000092 0.000078 0.000065 0.000054 0.000045 0.000037 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000030 0.000037 0.000044 0.000053 0.000064 0.000077 0.000093 0.000111 0.000131 0.000154 0.000181 0.000210 0.000243 0.000279 0.000319 0.000361 0.000406 0.000452 0.000499 0.000544 0.000586 0.000624 0.000656 0.000680 0.000697 0.000706 0.000708 0.000706 0.000701 0.000697 0.000695 0.000698 0.000710 0.000731 0.000762 0.000806 0.000861 0.000928 0.001006 0.001094 0.001188 0.001285 0.001382 0.001474 0.001557 0.001626 0.001677 0.001707 0.001714 0.001699 0.001660 0.001602 0.001526 0.001437 0.001340 0.001239 0.001139 0.001046 0.000961 0.000889 0.000830 0.000784 0.000751 0.000729 0.000717 0.000711 0.000709 0.000708 0.000707 0.000702 0.000692 0.000677 0.000656 0.000629 0.000597 0.000562 0.000523 0.000483 0.000442 0.000401 0.000361 0.000322 0.000285 0.000250 0.000217 0.000187 0.000160 0.000136 0.000115 0.000096 0.000080 0.000067 0.000055 0.000045 0.000037 0.000030 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000044 0.000054 0.000065 0.000079 0.000096 0.000115 0.000137 0.000163 0.000193 0.000226 0.000264 0.000305 0.000351 0.000400 0.000452 0.000507 0.000563 0.000618 0.000670 0.000718 0.000760 0.000792 0.000813 0.000824 0.000824 0.000814 0.000796 0.000775 0.000753 0.000734 0.000722 0.000720 0.000732 0.000761 0.000806 0.000870 0.000953 0.001052 0.001166 0.001290 0.001420 0.001551 0.001675 0.001787 0.001879 0.001948 0.001989 0.001999 0.001977 0.001926 0.001846 0.001744 0.001625 0.001496 0.001363 0.001233 0.001112 0.001005 0.000916 0.000846 0.000796 0.000764 0.000749 0.000748 0.000756 0.000770 0.000785 0.000799 0.000808 0.000810 0.000803 0.000787 0.000763 0.000731 0.000692 0.000648 0.000601 0.000552 0.000502 0.000452 0.000403 0.000356 0.000312 0.000271 0.000233 0.000199 0.000169 0.000142 0.000119 0.000099 0.000081 0.000067 0.000055 0.000045 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000036 0.000044 0.000054 0.000066 0.000080 0.000097 0.000117 0.000141 0.000170 0.000202 0.000239 0.000282 0.000329 0.000381 0.000437 0.000498 0.000562 0.000629 0.000695 0.000760 0.000821 0.000874 0.000917 0.000948 0.000964 0.000964 0.000949 0.000920 0.000880 0.000833 0.000784 0.000738 0.000701 0.000678 0.000675 0.000694 0.000738 0.000811 0.000910 0.001035 0.001181 0.001345 0.001518 0.001692 0.001859 0.002010 0.002135 0.002228 0.002282 0.002296 0.002266 0.002196 0.002089 0.001952 0.001793 0.001621 0.001447 0.001278 0.001123 0.000989 0.000880 0.000800 0.000747 0.000722 0.000720 0.000737 0.000767 0.000806 0.000847 0.000885 0.000915 0.000935 0.000942 0.000937 0.000918 0.000887 0.000847 0.000798 0.000743 0.000684 0.000623 0.000561 0.000501 0.000442 0.000387 0.000335 0.000288 0.000246 0.000208 0.000175 0.000146 0.000121 0.000099 0.000081 0.000066 0.000054 0.000044 0.000036 0.000029 0.000024 0.000019 0.000016 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000065 0.000079 0.000097 0.000118 0.000143 0.000173 0.000208 0.000249 0.000296 0.000348 0.000407 0.000472 0.000542 0.000617 0.000695 0.000775 0.000854 0.000930 0.000999 0.001057 0.001101 0.001127 0.001133 0.001117 0.001080 0.001023 0.000950 0.000866 0.000777 0.000692 0.000618 0.000562 0.000532 0.000534 0.000573 0.000651 0.000769 0.000924 0.001112 0.001325 0.001553 0.001785 0.002008 0.002210 0.002378 0.002503 0.002577 0.002594 0.002553 0.002458 0.002314 0.002131 0.001919 0.001693 0.001464 0.001246 0.001050 0.000883 0.000753 0.000663 0.000612 0.000599 0.000618 0.000664 0.000729 0.000805 0.000882 0.000956 0.001018 0.001065 0.001095 0.001105 0.001096 0.001070 0.001029 0.000976 0.000912 0.000842 0.000769 0.000693 0.000618 0.000546 0.000477 0.000413 0.000354 0.000302 0.000255 0.000214 0.000178 0.000147 0.000121 0.000098 0.000080 0.000065 0.000053 0.000043 0.000035 0.000028 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000041 0.000051 0.000063 0.000078 0.000095 0.000117 0.000143 0.000174 0.000211 0.000255 0.000305 0.000363 0.000428 0.000501 0.000581 0.000668 0.000759 0.000854 0.000950 0.001044 0.001131 0.001208 0.001270 0.001312 0.001331 0.001321 0.001282 0.001213 0.001117 0.000998 0.000862 0.000719 0.000577 0.000449 0.000345 0.000275 0.000250 0.000275 0.000355 0.000493 0.000684 0.000922 0.001197 0.001496 0.001802 0.002099 0.002368 0.002593 0.002760 0.002858 0.002880 0.002824 0.002696 0.002503 0.002259 0.001979 0.001681 0.001384 0.001104 0.000856 0.000651 0.000498 0.000400 0.000357 0.000366 0.000419 0.000509 0.000623 0.000750 0.000881 0.001004 0.001111 0.001198 0.001259 0.001293 0.001300 0.001283 0.001243 0.001186 0.001114 0.001032 0.000943 0.000851 0.000760 0.000670 0.000585 0.000506 0.000434 0.000369 0.000311 0.000260 0.000216 0.000178 0.000146 0.000119 0.000096 0.000078 0.000063 0.000051 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000039 0.000049 0.000061 0.000075 0.000093 0.000115 0.000141 0.000173 0.000211 0.000257 0.000310 0.000372 0.000444 0.000524 0.000614 0.000712 0.000818 0.000929 0.001044 0.001158 0.001268 0.001369 0.001454 0.001519 0.001557 0.001562 0.001531 0.001459 0.001347 0.001197 0.001015 0.000810 0.000591 0.000373 0.000170 -0.000002 -0.000129 -0.000198 -0.000196 -0.000119 0.000038 0.000270 0.000570 0.000923 0.001312 0.001714 0.002105 0.002462 0.002761 0.002982 0.003111 0.003139 0.003064 0.002891 0.002634 0.002309 0.001941 0.001552 0.001167 0.000809 0.000499 0.000250 0.000073 -0.000028 -0.000054 -0.000010 0.000094 0.000245 0.000427 0.000627 0.000829 0.001020 0.001190 0.001329 0.001434 0.001501 0.001532 0.001528 0.001493 0.001433 0.001352 0.001256 0.001151 0.001040 0.000928 0.000818 0.000714 0.000617 0.000528 0.000448 0.000377 0.000315 0.000261 0.000215 0.000176 0.000143 0.000116 0.000094 0.000076 0.000061 0.000050 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000058 0.000072 0.000090 0.000111 0.000137 0.000170 0.000208 0.000255 0.000311 0.000376 0.000452 0.000539 0.000637 0.000746 0.000866 0.000995 0.001130 0.001268 0.001404 0.001533 0.001648 0.001743 0.001809 0.001839 0.001826 0.001764 0.001649 0.001480 0.001260 0.000995 0.000697 0.000378 0.000058 -0.000246 -0.000511 -0.000718 -0.000848 -0.000884 -0.000817 -0.000642 -0.000362 0.000012 0.000462 0.000963 0.001486 0.001999 0.002468 0.002862 0.003154 0.003323 0.003358 0.003256 0.003025 0.002684 0.002256 0.001773 0.001267 0.000772 0.000318 -0.000068 -0.000367 -0.000568 -0.000665 -0.000660 -0.000563 -0.000389 -0.000153 0.000123 0.000419 0.000716 0.000997 0.001248 0.001458 0.001620 0.001733 0.001795 0.001811 0.001785 0.001723 0.001633 0.001521 0.001396 0.001263 0.001128 0.000994 0.000867 0.000749 0.000640 0.000543 0.000456 0.000380 0.000315 0.000259 0.000211 0.000172 0.000139 0.000112 0.000090 0.000073 0.000059 0.000047 0.000038 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000055 0.000068 0.000085 0.000106 0.000132 0.000164 0.000203 0.000250 0.000306 0.000374 0.000453 0.000545 0.000650 0.000769 0.000902 0.001048 0.001203 0.001366 0.001531 0.001692 0.001843 0.001975 0.002080 0.002146 0.002165 0.002128 0.002026 0.001854 0.001611 0.001301 0.000930 0.000512 0.000065 -0.000389 -0.000824 -0.001213 -0.001528 -0.001742 -0.001833 -0.001787 -0.001595 -0.001261 -0.000798 -0.000230 0.000412 0.001088 0.001755 0.002367 0.002882 0.003263 0.003483 0.003525 0.003387 0.003082 0.002631 0.002071 0.001442 0.000789 0.000156 -0.000415 -0.000892 -0.001249 -0.001471 -0.001554 -0.001503 -0.001332 -0.001059 -0.000710 -0.000311 0.000111 0.000531 0.000928 0.001283 0.001584 0.001821 0.001991 0.002095 0.002137 0.002123 0.002061 0.001961 0.001833 0.001685 0.001526 0.001363 0.001202 0.001048 0.000904 0.000772 0.000654 0.000549 0.000457 0.000378 0.000310 0.000253 0.000205 0.000165 0.000133 0.000107 0.000086 0.000069 0.000056 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000032 0.000041 0.000051 0.000064 0.000080 0.000100 0.000126 0.000157 0.000195 0.000241 0.000298 0.000366 0.000447 0.000542 0.000653 0.000780 0.000924 0.001084 0.001259 0.001446 0.001641 0.001838 0.002029 0.002206 0.002357 0.002472 0.002538 0.002542 0.002473 0.002321 0.002079 0.001744 0.001320 0.000816 0.000248 -0.000362 -0.000985 -0.001589 -0.002136 -0.002591 -0.002917 -0.003085 -0.003072 -0.002867 -0.002472 -0.001903 -0.001190 -0.000374 0.000492 0.001351 0.002143 0.002810 0.003303 0.003585 0.003636 0.003452 0.003050 0.002461 0.001732 0.000919 0.000081 -0.000722 -0.001437 -0.002021 -0.002442 -0.002683 -0.002740 -0.002622 -0.002348 -0.001946 -0.001449 -0.000892 -0.000309 0.000267 0.000809 0.001295 0.001709 0.002039 0.002282 0.002438 0.002513 0.002515 0.002455 0.002344 0.002196 0.002022 0.001833 0.001638 0.001445 0.001259 0.001086 0.000927 0.000784 0.000657 0.000546 0.000451 0.000370 0.000301 0.000244 0.000196 0.000158 0.000127 0.000101 0.000081 0.000065 0.000052 0.000042 0.000033 0.000026 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000037 0.000047 0.000059 0.000075 0.000094 0.000118 0.000148 0.000184 0.000230 0.000285 0.000353 0.000434 0.000530 0.000644 0.000777 0.000929 0.001101 0.001293 0.001502 0.001726 0.001959 0.002193 0.002420 0.002626 0.002801 0.002928 0.002992 0.002978 0.002870 0.002657 0.002329 0.001883 0.001321 0.000654 -0.000099 -0.000909 -0.001742 -0.002555 -0.003301 -0.003933 -0.004404 -0.004673 -0.004709 -0.004495 -0.004031 -0.003337 -0.002448 -0.001420 -0.000319 0.000778 0.001793 0.002648 0.003280 0.003639 0.003698 0.003454 0.002928 0.002164 0.001224 0.000182 -0.000883 -0.001895 -0.002784 -0.003494 -0.003988 -0.004244 -0.004259 -0.004049 -0.003640 -0.003072 -0.002387 -0.001631 -0.000848 -0.000080 0.000641 0.001287 0.001837 0.002280 0.002611 0.002831 0.002946 0.002968 0.002910 0.002788 0.002618 0.002414 0.002190 0.001957 0.001726 0.001504 0.001296 0.001106 0.000934 0.000782 0.000650 0.000536 0.000438 0.000356 0.000288 0.000232 0.000186 0.000149 0.000119 0.000095 0.000076 0.000061 0.000048 0.000038 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000043 0.000054 0.000068 0.000086 0.000109 0.000137 0.000172 0.000216 0.000269 0.000335 0.000415 0.000511 0.000625 0.000760 0.000917 0.001098 0.001303 0.001531 0.001780 0.002046 0.002323 0.002601 0.002868 0.003110 0.003311 0.003453 0.003516 0.003480 0.003329 0.003044 0.002615 0.002036 0.001310 0.000449 -0.000524 -0.001575 -0.002661 -0.003729 -0.004719 -0.005570 -0.006221 -0.006619 -0.006721 -0.006503 -0.005962 -0.005119 -0.004021 -0.002735 -0.001349 0.000040 0.001327 0.002413 0.003214 0.003665 0.003732 0.003411 0.002731 0.001750 0.000549 -0.000775 -0.002120 -0.003384 -0.004482 -0.005341 -0.005915 -0.006181 -0.006137 -0.005807 -0.005228 -0.004451 -0.003533 -0.002533 -0.001508 -0.000507 0.000429 0.001265 0.001978 0.002554 0.002988 0.003282 0.003444 0.003489 0.003435 0.003299 0.003103 0.002864 0.002599 0.002324 0.002050 0.001785 0.001537 0.001310 0.001106 0.000925 0.000767 0.000632 0.000516 0.000419 0.000338 0.000272 0.000218 0.000174 0.000138 0.000110 0.000088 0.000070 0.000056 0.000044 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000030 0.000038 0.000049 0.000062 0.000078 0.000099 0.000125 0.000158 0.000199 0.000250 0.000313 0.000390 0.000484 0.000596 0.000731 0.000890 0.001075 0.001288 0.001529 0.001799 0.002094 0.002408 0.002735 0.003063 0.003378 0.003661 0.003894 0.004054 0.004117 0.004059 0.003857 0.003491 0.002947 0.002216 0.001300 0.000214 -0.001016 -0.002351 -0.003735 -0.005104 -0.006386 -0.007500 -0.008370 -0.008927 -0.009113 -0.008896 -0.008267 -0.007252 -0.005904 -0.004311 -0.002581 -0.000842 0.000774 0.002139 0.003143 0.003705 0.003778 0.003361 0.002490 0.001242 -0.000278 -0.001944 -0.003624 -0.005193 -0.006537 -0.007571 -0.008236 -0.008506 -0.008385 -0.007903 -0.007114 -0.006083 -0.004885 -0.003593 -0.002279 -0.001003 0.000183 0.001240 0.002142 0.002871 0.003422 0.003800 0.004015 0.004086 0.004034 0.003882 0.003656 0.003376 0.003065 0.002741 0.002416 0.002104 0.001810 0.001541 0.001300 0.001086 0.000900 0.000740 0.000604 0.000490 0.000395 0.000317 0.000253 0.000202 0.000160 0.000127 0.000101 0.000080 0.000064 0.000050 0.000039 0.000031 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000034 0.000043 0.000055 0.000070 0.000089 0.000113 0.000143 0.000181 0.000229 0.000288 0.000361 0.000451 0.000560 0.000691 0.000848 0.001033 0.001250 0.001499 0.001782 0.002098 0.002443 0.002813 0.003197 0.003582 0.003951 0.004282 0.004553 0.004735 0.004801 0.004720 0.004465 0.004011 0.003339 0.002438 0.001309 -0.000032 -0.001555 -0.003213 -0.004941 -0.006660 -0.008280 -0.009703 -0.010833 -0.011578 -0.011867 -0.011654 -0.010925 -0.009708 -0.008068 -0.006111 -0.003975 -0.001820 0.000187 0.001882 0.003126 0.003816 0.003895 0.003359 0.002257 0.000688 -0.001214 -0.003288 -0.005369 -0.007297 -0.008932 -0.010169 -0.010937 -0.011207 -0.010988 -0.010325 -0.009284 -0.007953 -0.006425 -0.004793 -0.003144 -0.001552 -0.000078 0.001232 0.002345 0.003245 0.003927 0.004396 0.004668 0.004765 0.004713 0.004541 0.004279 0.003953 0.003589 0.003208 0.002827 0.002460 0.002115 0.001799 0.001516 0.001265 0.001047 0.000860 0.000701 0.000567 0.000457 0.000366 0.000292 0.000232 0.000184 0.000146 0.000116 0.000092 0.000072 0.000057 0.000045 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000038 0.000048 0.000062 0.000079 0.000100 0.000128 0.000162 0.000206 0.000261 0.000329 0.000413 0.000517 0.000643 0.000795 0.000976 0.001191 0.001441 0.001730 0.002059 0.002426 0.002829 0.003259 0.003707 0.004156 0.004587 0.004974 0.005289 0.005500 0.005572 0.005471 0.005162 0.004615 0.003806 0.002721 0.001360 -0.000263 -0.002111 -0.004130 -0.006243 -0.008357 -0.010361 -0.012137 -0.013562 -0.014526 -0.014934 -0.014727 -0.013884 -0.012432 -0.010453 -0.008074 -0.005465 -0.002825 -0.000364 0.001716 0.003240 0.004077 0.004159 0.003481 0.002106 0.000157 -0.002194 -0.004748 -0.007298 -0.009644 -0.011618 -0.013088 -0.013973 -0.014241 -0.013909 -0.013033 -0.011702 -0.010025 -0.008120 -0.006100 -0.004071 -0.002123 -0.000328 0.001260 0.002607 0.003692 0.004513 0.005079 0.005409 0.005530 0.005475 0.005278 0.004974 0.004595 0.004171 0.003726 0.003282 0.002853 0.002451 0.002083 0.001753 0.001461 0.001208 0.000991 0.000807 0.000652 0.000525 0.000420 0.000334 0.000266 0.000210 0.000167 0.000132 0.000104 0.000082 0.000064 0.000050 0.000039 0.000030 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000054 0.000069 0.000088 0.000112 0.000143 0.000182 0.000232 0.000295 0.000373 0.000469 0.000588 0.000732 0.000906 0.001115 0.001361 0.001649 0.001981 0.002360 0.002783 0.003247 0.003745 0.004263 0.004784 0.005284 0.005734 0.006101 0.006348 0.006433 0.006316 0.005955 0.005314 0.004364 0.003087 0.001478 -0.000444 -0.002643 -0.005054 -0.007589 -0.010136 -0.012565 -0.014730 -0.016485 -0.017691 -0.018232 -0.018030 -0.017054 -0.015336 -0.012970 -0.010109 -0.006960 -0.003767 -0.000786 0.001732 0.003574 0.004578 0.004660 0.003816 0.002125 -0.000261 -0.003129 -0.006235 -0.009322 -0.012150 -0.014510 -0.016248 -0.017267 -0.017533 -0.017072 -0.015957 -0.014301 -0.012239 -0.009913 -0.007463 -0.005016 -0.002678 -0.000535 0.001354 0.002948 0.004229 0.005194 0.005857 0.006243 0.006384 0.006320 0.006091 0.005738 0.005299 0.004807 0.004292 0.003778 0.003282 0.002817 0.002392 0.002010 0.001674 0.001382 0.001133 0.000921 0.000744 0.000598 0.000478 0.000380 0.000302 0.000239 0.000189 0.000149 0.000117 0.000092 0.000072 0.000056 0.000044 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000047 0.000059 0.000076 0.000097 0.000124 0.000159 0.000204 0.000260 0.000331 0.000419 0.000529 0.000664 0.000828 0.001026 0.001262 0.001543 0.001871 0.002250 0.002682 0.003166 0.003697 0.004267 0.004861 0.005460 0.006036 0.006558 0.006985 0.007276 0.007382 0.007256 0.006850 0.006120 0.005030 0.003558 0.001696 -0.000538 -0.003103 -0.005927 -0.008909 -0.011919 -0.014802 -0.017387 -0.019496 -0.020962 -0.021643 -0.021440 -0.020314 -0.018297 -0.015497 -0.012098 -0.008348 -0.004537 -0.000978 0.002029 0.004223 0.005412 0.005492 0.004460 0.002411 -0.000465 -0.003914 -0.007639 -0.011329 -0.014695 -0.017489 -0.019528 -0.020699 -0.020969 -0.020370 -0.018997 -0.016989 -0.014508 -0.011728 -0.008817 -0.005923 -0.003171 -0.000659 0.001543 0.003393 0.004872 0.005981 0.006737 0.007173 0.007327 0.007246 0.006977 0.006567 0.006060 0.005494 0.004902 0.004311 0.003742 0.003209 0.002722 0.002286 0.001902 0.001569 0.001284 0.001044 0.000842 0.000676 0.000540 0.000429 0.000340 0.000269 0.000212 0.000167 0.000132 0.000103 0.000081 0.000063 0.000048 0.000037 0.000028 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000032 0.000040 0.000051 0.000065 0.000084 0.000107 0.000137 0.000176 0.000225 0.000289 0.000368 0.000468 0.000591 0.000743 0.000928 0.001151 0.001418 0.001735 0.002105 0.002533 0.003022 0.003569 0.004171 0.004818 0.005494 0.006177 0.006836 0.007436 0.007932 0.008276 0.008414 0.008290 0.007848 0.007038 0.005818 0.004156 0.002046 -0.000500 -0.003435 -0.006680 -0.010121 -0.013609 -0.016962 -0.019982 -0.022459 -0.024194 -0.025015 -0.024803 -0.023508 -0.021161 -0.017889 -0.013906 -0.009502 -0.005022 -0.000837 0.002699 0.005274 0.006661 0.006736 0.005497 0.003059 -0.000353 -0.004435 -0.008833 -0.013181 -0.017135 -0.020404 -0.022774 -0.024118 -0.024397 -0.023659 -0.022018 -0.019641 -0.016724 -0.013471 -0.010079 -0.006722 -0.003545 -0.000659 0.001859 0.003963 0.005635 0.006879 0.007720 0.008196 0.008353 0.008245 0.007927 0.007452 0.006869 0.006222 0.005547 0.004875 0.004228 0.003623 0.003071 0.002577 0.002142 0.001766 0.001444 0.001173 0.000946 0.000759 0.000606 0.000481 0.000381 0.000301 0.000237 0.000187 0.000147 0.000115 0.000090 0.000070 0.000054 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000044 0.000056 0.000071 0.000091 0.000117 0.000150 0.000193 0.000248 0.000318 0.000407 0.000518 0.000656 0.000826 0.001032 0.001282 0.001580 0.001933 0.002347 0.002827 0.003374 0.003987 0.004663 0.005390 0.006151 0.006922 0.007671 0.008356 0.008929 0.009336 0.009516 0.009407 0.008945 0.008071 0.006735 0.004902 0.002557 -0.000287 -0.003580 -0.007238 -0.011131 -0.015092 -0.018914 -0.022368 -0.025212 -0.027211 -0.028166 -0.027934 -0.026452 -0.023755 -0.019984 -0.015386 -0.010296 -0.005116 -0.000274 0.003813 0.006785 0.008377 0.008446 0.006988 0.004141 0.000165 -0.004584 -0.009691 -0.014731 -0.019306 -0.023079 -0.025803 -0.027335 -0.027636 -0.026763 -0.024856 -0.022110 -0.018754 -0.015027 -0.011155 -0.007339 -0.003743 -0.000491 0.002331 0.004675 0.006525 0.007890 0.008801 0.009302 0.009449 0.009304 0.008927 0.008379 0.007713 0.006979 0.006217 0.005459 0.004731 0.004052 0.003432 0.002878 0.002391 0.001970 0.001611 0.001308 0.001055 0.000846 0.000674 0.000535 0.000424 0.000334 0.000263 0.000207 0.000162 0.000127 0.000099 0.000076 0.000059 0.000045 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000061 0.000078 0.000099 0.000127 0.000164 0.000211 0.000272 0.000349 0.000447 0.000570 0.000723 0.000910 0.001138 0.001414 0.001744 0.002135 0.002593 0.003124 0.003731 0.004412 0.005162 0.005971 0.006819 0.007681 0.008522 0.009297 0.009955 0.010435 0.010670 0.010591 0.010126 0.009210 0.007783 0.005804 0.003253 0.000142 -0.003480 -0.007521 -0.011839 -0.016247 -0.020515 -0.024382 -0.027572 -0.029819 -0.030894 -0.030630 -0.028951 -0.025894 -0.021617 -0.016398 -0.010619 -0.004736 0.000763 0.005403 0.008772 0.010568 0.010628 0.008949 0.005688 0.001145 -0.004274 -0.010096 -0.015836 -0.021039 -0.025324 -0.028412 -0.030143 -0.030477 -0.029484 -0.027326 -0.024228 -0.020454 -0.016274 -0.011946 -0.007696 -0.003707 -0.000117 0.002982 0.005540 0.007543 0.009005 0.009964 0.010474 0.010596 0.010401 0.009956 0.009327 0.008574 0.007749 0.006896 0.006051 0.005242 0.004487 0.003799 0.003185 0.002646 0.002179 0.001781 0.001446 0.001166 0.000934 0.000745 0.000591 0.000467 0.000368 0.000289 0.000227 0.000178 0.000138 0.000108 0.000083 0.000064 0.000049 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000033 0.000041 0.000052 0.000066 0.000084 0.000108 0.000138 0.000178 0.000229 0.000295 0.000380 0.000487 0.000622 0.000789 0.000994 0.001244 0.001546 0.001907 0.002335 0.002837 0.003419 0.004084 0.004831 0.005655 0.006544 0.007479 0.008432 0.009367 0.010235 0.010982 0.011543 0.011845 0.011813 0.011367 0.010434 0.008949 0.006861 0.004147 0.000814 -0.003089 -0.007461 -0.012152 -0.016956 -0.021621 -0.025855 -0.029354 -0.031819 -0.032991 -0.032683 -0.030807 -0.027402 -0.022639 -0.016828 -0.010393 -0.003841 0.002281 0.007443 0.011187 0.013174 0.013223 0.011333 0.007679 0.002595 -0.003462 -0.009965 -0.016372 -0.022177 -0.026954 -0.030397 -0.032328 -0.032706 -0.031614 -0.029236 -0.025824 -0.021674 -0.017089 -0.012354 -0.007720 -0.003388 0.000492 0.003824 0.006555 0.008675 0.010203 0.011185 0.011682 0.011764 0.011507 0.010985 0.010271 0.009427 0.008510 0.007567 0.006636 0.005746 0.004917 0.004163 0.003490 0.002899 0.002388 0.001952 0.001584 0.001278 0.001024 0.000816 0.000647 0.000511 0.000402 0.000316 0.000247 0.000193 0.000150 0.000117 0.000090 0.000070 0.000053 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000028 0.000035 0.000045 0.000056 0.000071 0.000091 0.000116 0.000149 0.000192 0.000247 0.000319 0.000411 0.000527 0.000672 0.000853 0.001075 0.001346 0.001672 0.002063 0.002527 0.003071 0.003701 0.004421 0.005231 0.006125 0.007091 0.008108 0.009149 0.010175 0.011136 0.011975 0.012622 0.013001 0.013031 0.012628 0.011709 0.010203 0.008054 0.005231 0.001738 -0.002374 -0.007004 -0.011991 -0.017114 -0.022099 -0.026633 -0.030381 -0.033018 -0.034261 -0.033902 -0.031844 -0.028125 -0.022932 -0.016598 -0.009586 -0.002449 0.004218 0.009836 0.013906 0.016058 0.016096 0.014018 0.010018 0.004460 -0.002158 -0.009261 -0.016256 -0.022592 -0.027808 -0.031569 -0.033686 -0.034116 -0.032953 -0.030397 -0.026731 -0.022275 -0.017360 -0.012297 -0.007356 -0.002755 0.001347 0.004849 0.007700 0.009891 0.011449 0.012424 0.012886 0.012912 0.012583 0.011979 0.011176 0.010242 0.009235 0.008206 0.007193 0.006227 0.005329 0.004512 0.003783 0.003144 0.002591 0.002119 0.001720 0.001387 0.001112 0.000886 0.000703 0.000555 0.000436 0.000342 0.000267 0.000208 0.000162 0.000125 0.000097 0.000075 0.000057 0.000044 0.000033 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000016 0.000019 0.000024 0.000030 0.000038 0.000048 0.000060 0.000077 0.000098 0.000125 0.000160 0.000206 0.000265 0.000342 0.000440 0.000565 0.000721 0.000914 0.001152 0.001441 0.001790 0.002208 0.002704 0.003286 0.003960 0.004730 0.005596 0.006553 0.007587 0.008679 0.009800 0.010910 0.011959 0.012886 0.013622 0.014086 0.014192 0.013853 0.012981 0.011497 0.009340 0.006475 0.002900 -0.001334 -0.006125 -0.011304 -0.016640 -0.021845 -0.026585 -0.030504 -0.033257 -0.034540 -0.034130 -0.031923 -0.027956 -0.022426 -0.015688 -0.008231 -0.000644 0.006440 0.012407 0.016724 0.019000 0.019027 0.016803 0.012534 0.006609 -0.000441 -0.008006 -0.015457 -0.022206 -0.027765 -0.031778 -0.034047 -0.034529 -0.033325 -0.030652 -0.026809 -0.022141 -0.017000 -0.011714 -0.006571 -0.001799 0.002437 0.006032 0.008936 0.011145 0.012690 0.013628 0.014033 0.013989 0.013580 0.012892 0.012003 0.010983 0.009894 0.008786 0.007700 0.006667 0.005707 0.004834 0.004056 0.003372 0.002781 0.002276 0.001849 0.001492 0.001196 0.000953 0.000756 0.000597 0.000469 0.000367 0.000286 0.000222 0.000173 0.000133 0.000103 0.000079 0.000061 0.000046 0.000035 0.000026 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000032 0.000040 0.000051 0.000064 0.000082 0.000104 0.000133 0.000171 0.000220 0.000283 0.000364 0.000468 0.000600 0.000765 0.000969 0.001221 0.001526 0.001895 0.002336 0.002859 0.003473 0.004183 0.004995 0.005907 0.006915 0.008006 0.009160 0.010348 0.011529 0.012655 0.013663 0.014483 0.015033 0.015225 0.014969 0.014174 0.012758 0.010653 0.007820 0.004254 0.000002 -0.004832 -0.010078 -0.015499 -0.020796 -0.025627 -0.029622 -0.032422 -0.033713 -0.033262 -0.030960 -0.026843 -0.021115 -0.014141 -0.006427 0.001419 0.008741 0.014905 0.019361 0.021705 0.021720 0.019408 0.014981 0.008843 0.001541 -0.006293 -0.014009 -0.021000 -0.026762 -0.030928 -0.033294 -0.033818 -0.032605 -0.029883 -0.025962 -0.021200 -0.015960 -0.010585 -0.005367 -0.000543 0.003721 0.007318 0.010201 0.012369 0.013858 0.014728 0.015057 0.014932 0.014442 0.013673 0.012706 0.011612 0.010452 0.009279 0.008133 0.007044 0.006034 0.005115 0.004296 0.003575 0.002952 0.002418 0.001966 0.001588 0.001274 0.001016 0.000806 0.000636 0.000499 0.000390 0.000304 0.000236 0.000183 0.000141 0.000109 0.000084 0.000064 0.000049 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000033 0.000042 0.000054 0.000068 0.000087 0.000111 0.000141 0.000181 0.000233 0.000299 0.000384 0.000494 0.000631 0.000804 0.001017 0.001279 0.001598 0.001982 0.002441 0.002985 0.003622 0.004359 0.005200 0.006146 0.007190 0.008320 0.009518 0.010753 0.011987 0.013171 0.014245 0.015137 0.015768 0.016050 0.015891 0.015200 0.013893 0.011900 0.009177 0.005718 0.001565 -0.003179 -0.008347 -0.013702 -0.018946 -0.023733 -0.027693 -0.030466 -0.031733 -0.031262 -0.028941 -0.024806 -0.019060 -0.012068 -0.004337 0.003523 0.010856 0.017025 0.021482 0.023820 0.023826 0.021500 0.017057 0.010900 0.003577 -0.004278 -0.012014 -0.019026 -0.024808 -0.028994 -0.031379 -0.031923 -0.030733 -0.028039 -0.024153 -0.019433 -0.014246 -0.008932 -0.003788 0.000954 0.005127 0.008628 0.011411 0.013478 0.014867 0.015641 0.015880 0.015671 0.015104 0.014265 0.013234 0.012083 0.010873 0.009653 0.008465 0.007337 0.006291 0.005340 0.004491 0.003743 0.003094 0.002538 0.002067 0.001671 0.001342 0.001072 0.000851 0.000671 0.000527 0.000412 0.000321 0.000249 0.000192 0.000148 0.000114 0.000087 0.000067 0.000051 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000018 0.000022 0.000028 0.000035 0.000044 0.000056 0.000072 0.000091 0.000117 0.000149 0.000190 0.000244 0.000313 0.000402 0.000515 0.000658 0.000836 0.001056 0.001326 0.001653 0.002047 0.002517 0.003074 0.003724 0.004475 0.005331 0.006292 0.007353 0.008501 0.009717 0.010975 0.012236 0.013452 0.014567 0.015512 0.016209 0.016574 0.016518 0.015952 0.014791 0.012966 0.010432 0.007181 0.003250 -0.001264 -0.006197 -0.011322 -0.016351 -0.020947 -0.024753 -0.027418 -0.028633 -0.028172 -0.025928 -0.021934 -0.016386 -0.009636 -0.002175 0.005409 0.012483 0.018432 0.022725 0.024974 0.024972 0.022721 0.018428 0.012483 0.005414 -0.002168 -0.009635 -0.016403 -0.021985 -0.026028 -0.028334 -0.028867 -0.027730 -0.025145 -0.021416 -0.016888 -0.011917 -0.006834 -0.001922 0.002593 0.006550 0.009852 0.012455 0.014364 0.015616 0.016274 0.016416 0.016128 0.015497 0.014608 0.013537 0.012353 0.011117 0.009876 0.008668 0.007523 0.006461 0.005494 0.004628 0.003865 0.003201 0.002631 0.002146 0.001738 0.001399 0.001118 0.000889 0.000702 0.000552 0.000431 0.000335 0.000260 0.000201 0.000154 0.000119 0.000091 0.000070 0.000053 0.000040 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000029 0.000036 0.000046 0.000059 0.000075 0.000095 0.000122 0.000155 0.000199 0.000254 0.000326 0.000417 0.000532 0.000678 0.000859 0.001083 0.001357 0.001688 0.002086 0.002560 0.003118 0.003770 0.004520 0.005374 0.006329 0.007382 0.008520 0.009727 0.010974 0.012228 0.013444 0.014568 0.015536 0.016275 0.016707 0.016749 0.016315 0.015327 0.013719 0.011446 0.008498 0.004911 0.000773 -0.003766 -0.008492 -0.013137 -0.017389 -0.020914 -0.023388 -0.024525 -0.024115 -0.022057 -0.018383 -0.013273 -0.007055 -0.000179 0.006809 0.013325 0.018804 0.022755 0.024821 0.024813 0.022734 0.018775 0.013296 0.006783 -0.000200 -0.007077 -0.013308 -0.018445 -0.022162 -0.024279 -0.024759 -0.023700 -0.021308 -0.017862 -0.013684 -0.009101 -0.004421 0.000095 0.004236 0.007853 0.010857 0.013208 0.014909 0.015995 0.016527 0.016576 0.016224 0.015552 0.014640 0.013561 0.012378 0.011149 0.009917 0.008719 0.007582 0.006526 0.005562 0.004697 0.003932 0.003265 0.002690 0.002199 0.001786 0.001440 0.001154 0.000919 0.000727 0.000572 0.000447 0.000348 0.000270 0.000208 0.000160 0.000123 0.000094 0.000072 0.000055 0.000042 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000061 0.000077 0.000099 0.000126 0.000161 0.000205 0.000262 0.000335 0.000427 0.000544 0.000691 0.000874 0.001098 0.001371 0.001701 0.002096 0.002564 0.003114 0.003752 0.004485 0.005315 0.006241 0.007258 0.008356 0.009517 0.010717 0.011925 0.013098 0.014190 0.015141 0.015888 0.016359 0.016481 0.016176 0.015376 0.014018 0.012066 0.009508 0.006376 0.002750 -0.001238 -0.005397 -0.009492 -0.013247 -0.016368 -0.018571 -0.019604 -0.019286 -0.017528 -0.014360 -0.009938 -0.004548 0.001414 0.007476 0.013129 0.017879 0.021303 0.023090 0.023078 0.021271 0.017835 0.013084 0.007439 0.001388 -0.004566 -0.009958 -0.014396 -0.017598 -0.019407 -0.019792 -0.018835 -0.016717 -0.013681 -0.010007 -0.005982 -0.001874 0.002085 0.005713 0.008876 0.011494 0.013531 0.014986 0.015892 0.016299 0.016272 0.015882 0.015204 0.014308 0.013260 0.012119 0.010935 0.009749 0.008594 0.007495 0.006471 0.005533 0.004688 0.003937 0.003279 0.002710 0.002223 0.001810 0.001464 0.001176 0.000939 0.000745 0.000587 0.000460 0.000358 0.000278 0.000214 0.000165 0.000127 0.000097 0.000074 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000049 0.000062 0.000079 0.000101 0.000129 0.000165 0.000210 0.000268 0.000341 0.000434 0.000551 0.000697 0.000877 0.001098 0.001367 0.001689 0.002073 0.002526 0.003054 0.003664 0.004361 0.005145 0.006016 0.006968 0.007991 0.009068 0.010178 0.011293 0.012377 0.013387 0.014274 0.014983 0.015454 0.015624 0.015431 0.014816 0.013728 0.012138 0.010039 0.007458 0.004463 0.001168 -0.002273 -0.005662 -0.008775 -0.011373 -0.013225 -0.014130 -0.013942 -0.012591 -0.010103 -0.006605 -0.002327 0.002412 0.007233 0.011729 0.015505 0.018225 0.019641 0.019627 0.018186 0.015453 0.011678 0.007198 0.002399 -0.002318 -0.006582 -0.010081 -0.012589 -0.013981 -0.014229 -0.013399 -0.011634 -0.009127 -0.006104 -0.002795 0.000585 0.003845 0.006836 0.009447 0.011608 0.013285 0.014475 0.015200 0.015500 0.015426 0.015038 0.014398 0.013565 0.012597 0.011544 0.010450 0.009351 0.008275 0.007247 0.006284 0.005396 0.004591 0.003872 0.003239 0.002687 0.002213 0.001809 0.001469 0.001184 0.000948 0.000754 0.000596 0.000468 0.000365 0.000284 0.000219 0.000169 0.000129 0.000099 0.000076 0.000058 0.000044 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000050 0.000063 0.000081 0.000103 0.000131 0.000167 0.000213 0.000270 0.000343 0.000435 0.000550 0.000693 0.000869 0.001084 0.001342 0.001651 0.002015 0.002442 0.002937 0.003503 0.004144 0.004860 0.005648 0.006503 0.007414 0.008367 0.009342 0.010315 0.011256 0.012130 0.012898 0.013515 0.013936 0.014112 0.013997 0.013547 0.012729 0.011522 0.009927 0.007968 0.005701 0.003214 0.000623 -0.001925 -0.004267 -0.006234 -0.007661 -0.008409 -0.008376 -0.007518 -0.005856 -0.003481 -0.000557 0.002693 0.006002 0.009087 0.011677 0.013538 0.014503 0.014487 0.013494 0.011620 0.009036 0.005975 0.002703 -0.000507 -0.003397 -0.005753 -0.007419 -0.008303 -0.008386 -0.007710 -0.006371 -0.004503 -0.002259 0.000198 0.002715 0.005157 0.007412 0.009396 0.011052 0.012346 0.013270 0.013832 0.014057 0.013980 0.013644 0.013096 0.012382 0.011548 0.010635 0.009679 0.008710 0.007753 0.006830 0.005957 0.005145 0.004403 0.003734 0.003140 0.002619 0.002168 0.001781 0.001452 0.001176 0.000946 0.000755 0.000599 0.000472 0.000369 0.000287 0.000222 0.000171 0.000132 0.000101 0.000077 0.000058 0.000044 0.000034 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000050 0.000064 0.000082 0.000104 0.000132 0.000168 0.000213 0.000270 0.000342 0.000431 0.000543 0.000681 0.000849 0.001053 0.001296 0.001584 0.001922 0.002312 0.002760 0.003266 0.003833 0.004457 0.005136 0.005862 0.006626 0.007413 0.008208 0.008989 0.009734 0.010415 0.011003 0.011469 0.011780 0.011908 0.011823 0.011503 0.010933 0.010107 0.009034 0.007739 0.006265 0.004670 0.003029 0.001429 -0.000039 -0.001281 -0.002214 -0.002769 -0.002897 -0.002584 -0.001844 -0.000732 0.000665 0.002230 0.003828 0.005316 0.006561 0.007449 0.007902 0.007883 0.007398 0.006497 0.005263 0.003809 0.002264 0.000760 -0.000580 -0.001650 -0.002370 -0.002692 -0.002601 -0.002113 -0.001268 -0.000129 0.001229 0.002725 0.004279 0.005816 0.007268 0.008580 0.009708 0.010620 0.011297 0.011732 0.011929 0.011904 0.011680 0.011284 0.010750 0.010107 0.009388 0.008618 0.007824 0.007026 0.006243 0.005491 0.004781 0.004123 0.003523 0.002983 0.002505 0.002087 0.001725 0.001415 0.001152 0.000931 0.000747 0.000595 0.000470 0.000369 0.000288 0.000224 0.000173 0.000133 0.000102 0.000077 0.000059 0.000045 0.000034 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000050 0.000064 0.000082 0.000104 0.000132 0.000167 0.000212 0.000267 0.000336 0.000422 0.000529 0.000659 0.000817 0.001006 0.001229 0.001491 0.001792 0.002137 0.002525 0.002956 0.003430 0.003941 0.004486 0.005054 0.005636 0.006220 0.006791 0.007333 0.007829 0.008260 0.008610 0.008861 0.009000 0.009017 0.008905 0.008665 0.008302 0.007831 0.007271 0.006649 0.005995 0.005339 0.004709 0.004128 0.003611 0.003164 0.002787 0.002470 0.002201 0.001965 0.001748 0.001537 0.001325 0.001110 0.000893 0.000686 0.000500 0.000352 0.000260 0.000237 0.000291 0.000422 0.000621 0.000873 0.001159 0.001458 0.001753 0.002034 0.002297 0.002547 0.002793 0.003052 0.003343 0.003680 0.004078 0.004541 0.005069 0.005652 0.006270 0.006899 0.007507 0.008061 0.008530 0.008887 0.009115 0.009204 0.009156 0.008978 0.008683 0.008290 0.007816 0.007282 0.006705 0.006103 0.005493 0.004890 0.004307 0.003754 0.003240 0.002770 0.002347 0.001971 0.001642 0.001357 0.001112 0.000904 0.000730 0.000584 0.000464 0.000366 0.000287 0.000223 0.000173 0.000133 0.000102 0.000078 0.000059 0.000044 0.000034 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000050 0.000064 0.000081 0.000103 0.000131 0.000165 0.000208 0.000261 0.000327 0.000408 0.000508 0.000628 0.000772 0.000943 0.001142 0.001370 0.001629 0.001918 0.002235 0.002578 0.002943 0.003323 0.003711 0.004096 0.004468 0.004816 0.005126 0.005386 0.005586 0.005717 0.005771 0.005748 0.005652 0.005494 0.005291 0.005070 0.004860 0.004696 0.004613 0.004640 0.004796 0.005082 0.005481 0.005949 0.006423 0.006820 0.007049 0.007023 0.006665 0.005926 0.004792 0.003292 0.001497 -0.000481 -0.002499 -0.004396 -0.006010 -0.007192 -0.007831 -0.007860 -0.007271 -0.006111 -0.004485 -0.002537 -0.000434 0.001651 0.003558 0.005159 0.006368 0.007146 0.007500 0.007480 0.007166 0.006655 0.006052 0.005451 0.004935 0.004558 0.004352 0.004320 0.004443 0.004684 0.005000 0.005341 0.005664 0.005933 0.006126 0.006226 0.006229 0.006137 0.005957 0.005699 0.005377 0.005005 0.004597 0.004168 0.003734 0.003305 0.002893 0.002505 0.002147 0.001823 0.001534 0.001279 0.001057 0.000866 0.000704 0.000567 0.000453 0.000359 0.000283 0.000221 0.000171 0.000132 0.000101 0.000077 0.000058 0.000044 0.000033 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000039 0.000050 0.000063 0.000080 0.000102 0.000128 0.000161 0.000202 0.000253 0.000314 0.000389 0.000480 0.000588 0.000717 0.000865 0.001035 0.001225 0.001435 0.001660 0.001898 0.002141 0.002385 0.002618 0.002832 0.003015 0.003156 0.003241 0.003262 0.003209 0.003076 0.002864 0.002577 0.002229 0.001842 0.001449 0.001093 0.000825 0.000703 0.000784 0.001117 0.001738 0.002656 0.003846 0.005245 0.006747 0.008211 0.009470 0.010344 0.010666 0.010297 0.009155 0.007223 0.004565 0.001328 -0.002270 -0.005954 -0.009418 -0.012360 -0.014509 -0.015661 -0.015699 -0.014614 -0.012501 -0.009551 -0.006030 -0.002247 0.001480 0.004859 0.007650 0.009689 0.010898 0.011283 0.010927 0.009972 0.008597 0.006992 0.005343 0.003809 0.002512 0.001528 0.000890 0.000587 0.000580 0.000808 0.001197 0.001680 0.002191 0.002682 0.003114 0.003462 0.003714 0.003866 0.003919 0.003881 0.003764 0.003581 0.003347 0.003078 0.002788 0.002490 0.002196 0.001912 0.001647 0.001403 0.001183 0.000988 0.000817 0.000670 0.000544 0.000438 0.000349 0.000276 0.000216 0.000168 0.000130 0.000100 0.000076 0.000058 0.000044 0.000033 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000038 0.000049 0.000062 0.000079 0.000099 0.000125 0.000156 0.000195 0.000241 0.000298 0.000366 0.000446 0.000541 0.000651 0.000775 0.000912 0.001060 0.001215 0.001371 0.001522 0.001659 0.001772 0.001849 0.001879 0.001848 0.001743 0.001553 0.001267 0.000881 0.000393 -0.000188 -0.000847 -0.001556 -0.002276 -0.002952 -0.003516 -0.003890 -0.003992 -0.003740 -0.003068 -0.001934 -0.000338 0.001675 0.004000 0.006474 0.008886 0.010989 0.012524 0.013251 0.012973 0.011574 0.009032 0.005444 0.001016 -0.003938 -0.009030 -0.013828 -0.017905 -0.020883 -0.022477 -0.022529 -0.021024 -0.018100 -0.014025 -0.009171 -0.003970 0.001135 0.005734 0.009489 0.012171 0.013666 0.013982 0.013236 0.011624 0.009401 0.006839 0.004204 0.001728 -0.000409 -0.002087 -0.003250 -0.003899 -0.004081 -0.003874 -0.003373 -0.002675 -0.001872 -0.001039 -0.000238 0.000489 0.001114 0.001621 0.002006 0.002270 0.002424 0.002480 0.002453 0.002361 0.002220 0.002045 0.001851 0.001649 0.001448 0.001254 0.001073 0.000908 0.000759 0.000629 0.000515 0.000418 0.000335 0.000267 0.000210 0.000164 0.000127 0.000098 0.000075 0.000057 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000038 0.000048 0.000061 0.000077 0.000097 0.000121 0.000150 0.000186 0.000228 0.000279 0.000338 0.000408 0.000487 0.000576 0.000674 0.000776 0.000879 0.000976 0.001060 0.001120 0.001146 0.001126 0.001044 0.000887 0.000639 0.000286 -0.000183 -0.000778 -0.001500 -0.002347 -0.003304 -0.004346 -0.005432 -0.006505 -0.007491 -0.008301 -0.008830 -0.008971 -0.008622 -0.007699 -0.006155 -0.003991 -0.001276 0.001855 0.005191 0.008460 0.011351 0.013537 0.014714 0.014638 0.013161 0.010257 0.006041 0.000771 -0.005171 -0.011304 -0.017099 -0.022033 -0.025642 -0.027577 -0.027645 -0.025831 -0.022302 -0.017387 -0.011539 -0.005288 0.000823 0.006293 0.010708 0.013786 0.015388 0.015526 0.014342 0.012086 0.009071 0.005642 0.002131 -0.001167 -0.004023 -0.006281 -0.007866 -0.008771 -0.009052 -0.008802 -0.008139 -0.007187 -0.006061 -0.004863 -0.003674 -0.002556 -0.001550 -0.000681 0.000040 0.000611 0.001040 0.001339 0.001523 0.001611 0.001622 0.001574 0.001484 0.001366 0.001231 0.001091 0.000951 0.000818 0.000694 0.000581 0.000481 0.000394 0.000319 0.000255 0.000202 0.000159 0.000123 0.000095 0.000073 0.000055 0.000042 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000047 0.000059 0.000075 0.000093 0.000116 0.000143 0.000175 0.000213 0.000257 0.000308 0.000365 0.000429 0.000496 0.000565 0.000631 0.000688 0.000726 0.000737 0.000707 0.000623 0.000471 0.000233 -0.000106 -0.000564 -0.001155 -0.001891 -0.002781 -0.003824 -0.005014 -0.006331 -0.007741 -0.009192 -0.010613 -0.011912 -0.012979 -0.013690 -0.013915 -0.013535 -0.012451 -0.010609 -0.008015 -0.004749 -0.000973 0.003068 0.007058 0.010635 0.013424 0.015074 0.015304 0.013942 0.010955 0.006470 0.000773 -0.005707 -0.012432 -0.018811 -0.024255 -0.028247 -0.030395 -0.030485 -0.028497 -0.024617 -0.019213 -0.012791 -0.005943 0.000724 0.006646 0.011363 0.014556 0.016072 0.015926 0.014284 0.011429 0.007724 0.003565 -0.000665 -0.004624 -0.008046 -0.010747 -0.012637 -0.013708 -0.014018 -0.013677 -0.012822 -0.011598 -0.010145 -0.008585 -0.007018 -0.005521 -0.004148 -0.002930 -0.001886 -0.001021 -0.000327 0.000205 0.000594 0.000858 0.001018 0.001095 0.001107 0.001073 0.001006 0.000919 0.000822 0.000721 0.000622 0.000529 0.000443 0.000366 0.000299 0.000241 0.000192 0.000152 0.000119 0.000092 0.000071 0.000054 0.000041 0.000030 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000028 0.000035 0.000045 0.000057 0.000072 0.000089 0.000110 0.000135 0.000164 0.000197 0.000234 0.000275 0.000320 0.000367 0.000413 0.000454 0.000483 0.000494 0.000475 0.000414 0.000297 0.000110 -0.000167 -0.000550 -0.001058 -0.001708 -0.002515 -0.003492 -0.004646 -0.005975 -0.007470 -0.009106 -0.010841 -0.012615 -0.014346 -0.015928 -0.017234 -0.018127 -0.018459 -0.018098 -0.016936 -0.014914 -0.012039 -0.008399 -0.004173 0.000372 0.004898 0.009012 0.012311 0.014420 0.015036 0.013972 0.011188 0.006811 0.001137 -0.005389 -0.012210 -0.018710 -0.024278 -0.028374 -0.030592 -0.030705 -0.028694 -0.024749 -0.019249 -0.012720 -0.005775 0.000953 0.006877 0.011516 0.014538 0.015784 0.015273 0.013184 0.009822 0.005576 0.000870 -0.003879 -0.008304 -0.012112 -0.015106 -0.017182 -0.018331 -0.018617 -0.018158 -0.017108 -0.015627 -0.013873 -0.011985 -0.010079 -0.008243 -0.006541 -0.005012 -0.003678 -0.002547 -0.001614 -0.000869 -0.000293 0.000133 0.000432 0.000626 0.000736 0.000781 0.000779 0.000745 0.000688 0.000620 0.000547 0.000473 0.000402 0.000336 0.000277 0.000225 0.000181 0.000144 0.000113 0.000088 0.000068 0.000052 0.000039 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000043 0.000055 0.000069 0.000085 0.000104 0.000126 0.000151 0.000179 0.000210 0.000242 0.000275 0.000305 0.000330 0.000343 0.000338 0.000304 0.000231 0.000104 -0.000092 -0.000374 -0.000762 -0.001273 -0.001926 -0.002740 -0.003731 -0.004908 -0.006279 -0.007840 -0.009579 -0.011466 -0.013456 -0.015480 -0.017450 -0.019250 -0.020745 -0.021786 -0.022220 -0.021906 -0.020735 -0.018645 -0.015645 -0.011827 -0.007374 -0.002559 0.002272 0.006726 0.010394 0.012900 0.013938 0.013318 0.010995 0.007087 0.001879 -0.004201 -0.010614 -0.016762 -0.022054 -0.025966 -0.028104 -0.028245 -0.026366 -0.022647 -0.017454 -0.011293 -0.004758 0.001535 0.007016 0.011213 0.013803 0.014631 0.013718 0.011242 0.007513 0.002920 -0.002104 -0.007138 -0.011805 -0.015805 -0.018933 -0.021081 -0.022236 -0.022465 -0.021892 -0.020674 -0.018984 -0.016989 -0.014842 -0.012666 -0.010559 -0.008592 -0.006811 -0.005240 -0.003890 -0.002758 -0.001833 -0.001098 -0.000531 -0.000111 0.000187 0.000384 0.000502 0.000560 0.000574 0.000556 0.000519 0.000470 0.000415 0.000359 0.000304 0.000254 0.000208 0.000168 0.000135 0.000106 0.000083 0.000065 0.000050 0.000038 0.000029 0.000021 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000033 0.000042 0.000053 0.000065 0.000080 0.000098 0.000117 0.000139 0.000162 0.000186 0.000209 0.000230 0.000245 0.000250 0.000237 0.000200 0.000126 0.000004 -0.000182 -0.000446 -0.000809 -0.001288 -0.001904 -0.002674 -0.003616 -0.004744 -0.006069 -0.007594 -0.009316 -0.011216 -0.013265 -0.015411 -0.017585 -0.019690 -0.021611 -0.023208 -0.024332 -0.024832 -0.024569 -0.023437 -0.021379 -0.018406 -0.014611 -0.010173 -0.005353 -0.000482 0.004067 0.007910 0.010693 0.012131 0.012042 0.010382 0.007251 0.002902 -0.002281 -0.007816 -0.013168 -0.017806 -0.021260 -0.023173 -0.023341 -0.021740 -0.018525 -0.014018 -0.008671 -0.003018 0.002388 0.007028 0.010474 0.012428 0.012747 0.011451 0.008705 0.004799 0.000102 -0.004977 -0.010032 -0.014702 -0.018693 -0.021801 -0.023920 -0.025031 -0.025198 -0.024540 -0.023217 -0.021400 -0.019260 -0.016951 -0.014605 -0.012323 -0.010180 -0.008226 -0.006489 -0.004982 -0.003702 -0.002641 -0.001783 -0.001106 -0.000588 -0.000205 0.000065 0.000246 0.000355 0.000412 0.000430 0.000421 0.000394 0.000357 0.000315 0.000271 0.000229 0.000190 0.000155 0.000125 0.000099 0.000078 0.000061 0.000047 0.000036 0.000028 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000050 0.000062 0.000076 0.000091 0.000108 0.000126 0.000145 0.000162 0.000178 0.000188 0.000189 0.000175 0.000140 0.000074 -0.000035 -0.000198 -0.000432 -0.000752 -0.001178 -0.001727 -0.002418 -0.003268 -0.004294 -0.005508 -0.006917 -0.008523 -0.010318 -0.012282 -0.014383 -0.016567 -0.018763 -0.020875 -0.022789 -0.024372 -0.025485 -0.025985 -0.025749 -0.024682 -0.022739 -0.019936 -0.016363 -0.012186 -0.007642 -0.003024 0.001339 0.005115 0.007997 0.009743 0.010197 0.009318 0.007187 0.004007 0.000090 -0.004173 -0.008349 -0.012006 -0.014761 -0.016322 -0.016517 -0.015318 -0.012844 -0.009349 -0.005196 -0.000817 0.003332 0.006820 0.009288 0.010482 0.010277 0.008684 0.005842 0.001999 -0.002525 -0.007368 -0.012168 -0.016595 -0.020379 -0.023327 -0.025331 -0.026371 -0.026498 -0.025820 -0.024483 -0.022652 -0.020490 -0.018148 -0.015756 -0.013416 -0.011205 -0.009175 -0.007357 -0.005766 -0.004402 -0.003258 -0.002319 -0.001567 -0.000980 -0.000534 -0.000208 0.000021 0.000173 0.000265 0.000313 0.000328 0.000322 0.000301 0.000272 0.000238 0.000204 0.000171 0.000141 0.000115 0.000092 0.000073 0.000058 0.000045 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000038 0.000048 0.000059 0.000071 0.000085 0.000099 0.000114 0.000128 0.000141 0.000149 0.000149 0.000138 0.000109 0.000054 -0.000036 -0.000172 -0.000368 -0.000638 -0.000999 -0.001467 -0.002060 -0.002795 -0.003687 -0.004748 -0.005988 -0.007412 -0.009016 -0.010790 -0.012711 -0.014742 -0.016830 -0.018905 -0.020876 -0.022637 -0.024069 -0.025051 -0.025464 -0.025206 -0.024208 -0.022441 -0.019933 -0.016767 -0.013091 -0.009104 -0.005044 -0.001172 0.002254 0.005005 0.006899 0.007824 0.007749 0.006733 0.004918 0.002523 -0.000183 -0.002897 -0.005323 -0.007193 -0.008299 -0.008517 -0.007814 -0.006261 -0.004022 -0.001343 0.001476 0.004111 0.006249 0.007621 0.008029 0.007366 0.005631 0.002919 -0.000587 -0.004636 -0.008942 -0.013208 -0.017154 -0.020547 -0.023211 -0.025041 -0.026007 -0.026141 -0.025530 -0.024298 -0.022589 -0.020550 -0.018322 -0.016025 -0.013760 -0.011603 -0.009605 -0.007800 -0.006206 -0.004826 -0.003657 -0.002686 -0.001898 -0.001272 -0.000789 -0.000426 -0.000163 0.000019 0.000138 0.000209 0.000245 0.000255 0.000249 0.000231 0.000207 0.000180 0.000153 0.000128 0.000105 0.000085 0.000068 0.000054 0.000042 0.000033 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000046 0.000056 0.000067 0.000079 0.000092 0.000103 0.000114 0.000121 0.000123 0.000115 0.000094 0.000052 -0.000018 -0.000126 -0.000283 -0.000502 -0.000796 -0.001180 -0.001670 -0.002280 -0.003025 -0.003916 -0.004962 -0.006170 -0.007536 -0.009055 -0.010711 -0.012476 -0.014313 -0.016168 -0.017973 -0.019648 -0.021101 -0.022235 -0.022956 -0.023177 -0.022833 -0.021886 -0.020335 -0.018221 -0.015626 -0.012670 -0.009506 -0.006302 -0.003231 -0.000453 0.001896 0.003720 0.004963 0.005615 0.005713 0.005332 0.004581 0.003592 0.002507 0.001468 0.000602 0.000017 -0.000217 -0.000065 0.000460 0.001296 0.002338 0.003443 0.004443 0.005162 0.005434 0.005127 0.004155 0.002490 0.000171 -0.002702 -0.005972 -0.009447 -0.012915 -0.016165 -0.019006 -0.021287 -0.022906 -0.023815 -0.024023 -0.023584 -0.022588 -0.021150 -0.019391 -0.017431 -0.015380 -0.013329 -0.011350 -0.009496 -0.007802 -0.006288 -0.004964 -0.003828 -0.002874 -0.002089 -0.001458 -0.000963 -0.000584 -0.000304 -0.000103 0.000034 0.000122 0.000173 0.000197 0.000201 0.000194 0.000178 0.000158 0.000136 0.000115 0.000095 0.000078 0.000063 0.000050 0.000040 0.000032 0.000024 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000028 0.000035 0.000044 0.000053 0.000064 0.000074 0.000084 0.000094 0.000101 0.000104 0.000100 0.000086 0.000057 0.000005 -0.000076 -0.000196 -0.000365 -0.000596 -0.000901 -0.001291 -0.001781 -0.002382 -0.003104 -0.003955 -0.004939 -0.006055 -0.007297 -0.008651 -0.010097 -0.011602 -0.013125 -0.014615 -0.016011 -0.017242 -0.018238 -0.018931 -0.019260 -0.019183 -0.018678 -0.017751 -0.016434 -0.014788 -0.012891 -0.010840 -0.008730 -0.006650 -0.004670 -0.002837 -0.001173 0.000323 0.001667 0.002879 0.003978 0.004971 0.005852 0.006601 0.007189 0.007586 0.007770 0.007735 0.007493 0.007080 0.006544 0.005939 0.005311 0.004686 0.004067 0.003425 0.002708 0.001849 0.000777 -0.000567 -0.002214 -0.004162 -0.006368 -0.008749 -0.011192 -0.013563 -0.015725 -0.017553 -0.018943 -0.019831 -0.020189 -0.020031 -0.019405 -0.018385 -0.017058 -0.015518 -0.013856 -0.012151 -0.010471 -0.008867 -0.007376 -0.006022 -0.004820 -0.003774 -0.002884 -0.002142 -0.001537 -0.001055 -0.000680 -0.000397 -0.000190 -0.000045 0.000053 0.000114 0.000147 0.000161 0.000161 0.000152 0.000138 0.000121 0.000103 0.000087 0.000071 0.000058 0.000047 0.000038 0.000030 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000042 0.000051 0.000060 0.000069 0.000078 0.000085 0.000090 0.000089 0.000081 0.000062 0.000027 -0.000031 -0.000118 -0.000244 -0.000419 -0.000652 -0.000954 -0.001335 -0.001805 -0.002372 -0.003042 -0.003817 -0.004695 -0.005669 -0.006727 -0.007847 -0.009002 -0.010157 -0.011266 -0.012280 -0.013145 -0.013807 -0.014219 -0.014345 -0.014169 -0.013697 -0.012960 -0.012013 -0.010929 -0.009793 -0.008685 -0.007672 -0.006794 -0.006052 -0.005407 -0.004781 -0.004073 -0.003171 -0.001980 -0.000440 0.001456 0.003649 0.006021 0.008398 0.010579 0.012360 0.013563 0.014067 0.013826 0.012874 0.011323 0.009342 0.007132 0.004894 0.002800 0.000972 -0.000531 -0.001713 -0.002636 -0.003396 -0.004107 -0.004874 -0.005776 -0.006851 -0.008094 -0.009454 -0.010851 -0.012183 -0.013348 -0.014256 -0.014840 -0.015066 -0.014929 -0.014455 -0.013693 -0.012704 -0.011556 -0.010313 -0.009036 -0.007774 -0.006566 -0.005442 -0.004421 -0.003515 -0.002730 -0.002065 -0.001513 -0.001068 -0.000716 -0.000446 -0.000244 -0.000098 0.000002 0.000068 0.000107 0.000127 0.000133 0.000129 0.000120 0.000107 0.000093 0.000078 0.000065 0.000054 0.000044 0.000035 0.000028 0.000022 0.000017 0.000013 0.000009 0.000007 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000033 0.000040 0.000048 0.000057 0.000065 0.000072 0.000077 0.000079 0.000076 0.000065 0.000043 0.000004 -0.000056 -0.000146 -0.000273 -0.000445 -0.000671 -0.000959 -0.001317 -0.001750 -0.002262 -0.002855 -0.003524 -0.004262 -0.005055 -0.005882 -0.006716 -0.007521 -0.008258 -0.008878 -0.009336 -0.009584 -0.009586 -0.009321 -0.008792 -0.008026 -0.007086 -0.006058 -0.005052 -0.004187 -0.003573 -0.003295 -0.003395 -0.003855 -0.004588 -0.005446 -0.006224 -0.006693 -0.006628 -0.005847 -0.004245 -0.001820 0.001313 0.004930 0.008714 0.012300 0.015317 0.017440 0.018437 0.018202 0.016773 0.014319 0.011121 0.007527 0.003902 0.000583 -0.002168 -0.004189 -0.005430 -0.005949 -0.005888 -0.005444 -0.004836 -0.004268 -0.003902 -0.003839 -0.004116 -0.004706 -0.005533 -0.006491 -0.007461 -0.008334 -0.009021 -0.009463 -0.009633 -0.009534 -0.009193 -0.008650 -0.007955 -0.007159 -0.006309 -0.005446 -0.004604 -0.003810 -0.003083 -0.002436 -0.001875 -0.001401 -0.001010 -0.000697 -0.000452 -0.000265 -0.000128 -0.000030 0.000036 0.000078 0.000101 0.000110 0.000110 0.000104 0.000094 0.000083 0.000071 0.000060 0.000050 0.000041 0.000033 0.000027 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000031 0.000038 0.000045 0.000053 0.000060 0.000066 0.000070 0.000070 0.000065 0.000052 0.000028 -0.000012 -0.000073 -0.000161 -0.000283 -0.000447 -0.000658 -0.000922 -0.001245 -0.001628 -0.002070 -0.002567 -0.003110 -0.003685 -0.004270 -0.004838 -0.005354 -0.005776 -0.006057 -0.006150 -0.006009 -0.005598 -0.004897 -0.003913 -0.002685 -0.001290 0.000157 0.001510 0.002605 0.003277 0.003387 0.002843 0.001627 -0.000190 -0.002441 -0.004870 -0.007154 -0.008941 -0.009894 -0.009747 -0.008345 -0.005685 -0.001926 0.002617 0.007504 0.012222 0.016252 0.019137 0.020548 0.020327 0.018509 0.015318 0.011134 0.006436 0.001736 -0.002487 -0.005846 -0.008091 -0.009130 -0.009022 -0.007958 -0.006221 -0.004137 -0.002030 -0.000180 0.001208 0.002019 0.002227 0.001887 0.001111 0.000045 -0.001155 -0.002348 -0.003416 -0.004280 -0.004895 -0.005252 -0.005364 -0.005263 -0.004992 -0.004593 -0.004110 -0.003583 -0.003045 -0.002522 -0.002035 -0.001598 -0.001217 -0.000896 -0.000633 -0.000422 -0.000259 -0.000135 -0.000046 0.000016 0.000057 0.000081 0.000092 0.000095 0.000091 0.000083 0.000074 0.000064 0.000054 0.000045 0.000037 0.000031 0.000025 0.000020 0.000015 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000023 0.000029 0.000036 0.000042 0.000049 0.000055 0.000060 0.000063 0.000062 0.000056 0.000042 0.000017 -0.000023 -0.000082 -0.000165 -0.000279 -0.000429 -0.000619 -0.000853 -0.001133 -0.001456 -0.001818 -0.002209 -0.002616 -0.003017 -0.003385 -0.003686 -0.003876 -0.003909 -0.003734 -0.003301 -0.002567 -0.001505 -0.000112 0.001577 0.003489 0.005502 0.007449 0.009131 0.010330 0.010840 0.010492 0.009188 0.006927 0.003827 0.000126 -0.003827 -0.007602 -0.010738 -0.012800 -0.013441 -0.012461 -0.009847 -0.005789 -0.000673 0.004960 0.010480 0.015248 0.018698 0.020422 0.020216 0.018117 0.014392 0.009502 0.004031 -0.001387 -0.006157 -0.009796 -0.011985 -0.012599 -0.011708 -0.009549 -0.006484 -0.002935 0.000665 0.003933 0.006575 0.008405 0.009353 0.009454 0.008829 0.007650 0.006115 0.004419 0.002729 0.001179 -0.000145 -0.001194 -0.001959 -0.002453 -0.002709 -0.002767 -0.002672 -0.002467 -0.002194 -0.001884 -0.001567 -0.001263 -0.000985 -0.000741 -0.000534 -0.000365 -0.000230 -0.000126 -0.000048 0.000007 0.000044 0.000066 0.000078 0.000081 0.000079 0.000073 0.000065 0.000057 0.000049 0.000041 0.000034 0.000028 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000021 0.000027 0.000033 0.000039 0.000045 0.000050 0.000054 0.000056 0.000054 0.000047 0.000033 0.000008 -0.000029 -0.000084 -0.000161 -0.000263 -0.000396 -0.000562 -0.000761 -0.000993 -0.001253 -0.001531 -0.001816 -0.002086 -0.002317 -0.002475 -0.002520 -0.002404 -0.002074 -0.001476 -0.000560 0.000713 0.002364 0.004377 0.006698 0.009220 0.011782 0.014175 0.016152 0.017452 0.017830 0.017095 0.015141 0.011981 0.007769 0.002801 -0.002501 -0.007622 -0.012015 -0.015162 -0.016652 -0.016242 -0.013908 -0.009857 -0.004522 0.001486 0.007454 0.012657 0.016452 0.018371 0.018181 0.015918 0.011880 0.006585 0.000695 -0.005072 -0.010038 -0.013652 -0.015550 -0.015590 -0.013854 -0.010621 -0.006316 -0.001442 0.003484 0.007997 0.011728 0.014436 0.016017 0.016492 0.015987 0.014698 0.012859 0.010708 0.008461 0.006291 0.004327 0.002647 0.001286 0.000246 -0.000497 -0.000981 -0.001249 -0.001351 -0.001330 -0.001227 -0.001076 -0.000904 -0.000728 -0.000563 -0.000416 -0.000289 -0.000186 -0.000103 -0.000041 0.000005 0.000036 0.000056 0.000066 0.000070 0.000068 0.000063 0.000057 0.000050 0.000043 0.000036 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000035 0.000040 0.000044 0.000048 0.000049 0.000046 0.000039 0.000025 0.000002 -0.000032 -0.000082 -0.000150 -0.000239 -0.000353 -0.000493 -0.000656 -0.000840 -0.001038 -0.001237 -0.001420 -0.001565 -0.001642 -0.001613 -0.001434 -0.001054 -0.000416 0.000535 0.001849 0.003563 0.005687 0.008196 0.011016 0.014015 0.017004 0.019740 0.021941 0.023316 0.023592 0.022561 0.020111 0.016267 0.011205 0.005260 -0.001095 -0.007288 -0.012714 -0.016799 -0.019088 -0.019305 -0.017412 -0.013622 -0.008389 -0.002360 0.003707 0.009039 0.012952 0.014945 0.014768 0.012458 0.008328 0.002929 -0.003036 -0.008803 -0.013650 -0.016990 -0.018438 -0.017848 -0.015314 -0.011149 -0.005819 0.000116 0.006082 0.011557 0.016125 0.019507 0.021573 0.022336 0.021924 0.020552 0.018478 0.015972 0.013283 0.010621 0.008143 0.005953 0.004104 0.002612 0.001462 0.000620 0.000041 -0.000325 -0.000526 -0.000606 -0.000605 -0.000552 -0.000472 -0.000380 -0.000289 -0.000206 -0.000133 -0.000073 -0.000026 0.000009 0.000034 0.000049 0.000057 0.000060 0.000058 0.000054 0.000049 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000030 0.000035 0.000038 0.000041 0.000041 0.000039 0.000032 0.000019 -0.000002 -0.000033 -0.000076 -0.000135 -0.000211 -0.000306 -0.000419 -0.000548 -0.000688 -0.000828 -0.000956 -0.001052 -0.001091 -0.001041 -0.000863 -0.000510 0.000071 0.000936 0.002141 0.003735 0.005750 0.008190 0.011022 0.014157 0.017452 0.020697 0.023631 0.025955 0.027359 0.027558 0.026336 0.023580 0.019319 0.013744 0.007206 0.000201 -0.006677 -0.012793 -0.017554 -0.020480 -0.021281 -0.019905 -0.016558 -0.011693 -0.005956 -0.000112 0.005063 0.008878 0.010828 0.010661 0.008412 0.004399 -0.000826 -0.006554 -0.012017 -0.016488 -0.019380 -0.020308 -0.019133 -0.015962 -0.011121 -0.005101 0.001518 0.008135 0.014204 0.019286 0.023084 0.025456 0.026407 0.026068 0.024659 0.022452 0.019732 0.016770 0.013793 0.010978 0.008445 0.006262 0.004454 0.003013 0.001908 0.001097 0.000530 0.000156 -0.000070 -0.000190 -0.000236 -0.000236 -0.000209 -0.000168 -0.000122 -0.000078 -0.000040 -0.000008 0.000016 0.000033 0.000044 0.000049 0.000051 0.000049 0.000045 0.000041 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000026 0.000029 0.000032 0.000034 0.000034 0.000031 0.000025 0.000014 -0.000005 -0.000032 -0.000069 -0.000118 -0.000181 -0.000258 -0.000347 -0.000445 -0.000545 -0.000637 -0.000707 -0.000735 -0.000695 -0.000554 -0.000274 0.000192 0.000894 0.001888 0.003227 0.004956 0.007104 0.009671 0.012617 0.015850 0.019221 0.022517 0.025474 0.027793 0.029163 0.029306 0.028005 0.025154 0.020784 0.015084 0.008401 0.001224 -0.005862 -0.012235 -0.017312 -0.020619 -0.021868 -0.020998 -0.018200 -0.013899 -0.008712 -0.003366 0.001397 0.004920 0.006721 0.006559 0.004470 0.000758 -0.004050 -0.009278 -0.014191 -0.018101 -0.020450 -0.020876 -0.019256 -0.015704 -0.010543 -0.004258 0.002581 0.009384 0.015614 0.020837 0.024760 0.027238 0.028274 0.027993 0.026612 0.024400 0.021641 0.018607 0.015530 0.012592 0.009920 0.007588 0.005628 0.004037 0.002789 0.001843 0.001152 0.000667 0.000343 0.000139 0.000020 -0.000040 -0.000062 -0.000061 -0.000047 -0.000027 -0.000007 0.000010 0.000025 0.000034 0.000040 0.000043 0.000042 0.000040 0.000037 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000021 0.000023 0.000026 0.000027 0.000027 0.000025 0.000019 0.000009 -0.000007 -0.000029 -0.000061 -0.000101 -0.000152 -0.000212 -0.000280 -0.000351 -0.000420 -0.000475 -0.000503 -0.000485 -0.000395 -0.000204 0.000124 0.000633 0.001370 0.002385 0.003726 0.005433 0.007532 0.010019 0.012855 0.015950 0.019159 0.022283 0.025072 0.027243 0.028509 0.028609 0.027344 0.024617 0.020457 0.015042 0.008694 0.001864 -0.004909 -0.011051 -0.016023 -0.019390 -0.020880 -0.020434 -0.018216 -0.014610 -0.010166 -0.005539 -0.001397 0.001669 0.003229 0.003069 0.001222 -0.002036 -0.006228 -0.010745 -0.014928 -0.018160 -0.019944 -0.019962 -0.018111 -0.014502 -0.009439 -0.003370 0.003178 0.009664 0.015592 0.020564 0.024305 0.026684 0.027702 0.027472 0.026194 0.024119 0.021511 0.018626 0.015683 0.012856 0.010266 0.007988 0.006056 0.004469 0.003207 0.002234 0.001506 0.000979 0.000611 0.000362 0.000202 0.000105 0.000051 0.000025 0.000016 0.000016 0.000021 0.000027 0.000032 0.000036 0.000037 0.000037 0.000035 0.000032 0.000029 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000018 0.000020 0.000021 0.000020 0.000018 0.000013 0.000005 -0.000008 -0.000027 -0.000052 -0.000084 -0.000124 -0.000170 -0.000220 -0.000270 -0.000315 -0.000345 -0.000348 -0.000306 -0.000199 0.000001 0.000324 0.000807 0.001491 0.002418 0.003630 0.005160 0.007029 0.009233 0.011736 0.014458 0.017272 0.020002 0.022431 0.024313 0.025400 0.025467 0.024344 0.021949 0.018310 0.013579 0.008035 0.002064 -0.003874 -0.009288 -0.013719 -0.016794 -0.018282 -0.018128 -0.016470 -0.013626 -0.010060 -0.006320 -0.002963 -0.000482 0.000764 0.000602 -0.000937 -0.003617 -0.007038 -0.010689 -0.014021 -0.016519 -0.017774 -0.017525 -0.015694 -0.012383 -0.007855 -0.002493 0.003253 0.008923 0.014096 0.018431 0.021698 0.023782 0.024685 0.024503 0.023408 0.021613 0.019348 0.016831 0.014254 0.011768 0.009480 0.007458 0.005732 0.004304 0.003158 0.002264 0.001586 0.001085 0.000726 0.000476 0.000307 0.000196 0.000127 0.000085 0.000062 0.000050 0.000044 0.000041 0.000039 0.000037 0.000034 0.000031 0.000028 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000014 0.000014 0.000013 0.000009 0.000002 -0.000009 -0.000023 -0.000043 -0.000068 -0.000098 -0.000131 -0.000167 -0.000202 -0.000230 -0.000246 -0.000239 -0.000195 -0.000099 0.000071 0.000340 0.000734 0.001286 0.002029 0.002993 0.004206 0.005682 0.007420 0.009389 0.011527 0.013734 0.015871 0.017767 0.019231 0.020070 0.020110 0.019221 0.017343 0.014498 0.010807 0.006485 0.001832 -0.002799 -0.007033 -0.010516 -0.012966 -0.014207 -0.014198 -0.013044 -0.010989 -0.008386 -0.005647 -0.003194 -0.001395 -0.000515 -0.000681 -0.001861 -0.003873 -0.006410 -0.009088 -0.011494 -0.013245 -0.014036 -0.013680 -0.012123 -0.009450 -0.005864 -0.001660 0.002821 0.007226 0.011238 0.014597 0.017129 0.018747 0.019452 0.019320 0.018480 0.017097 0.015346 0.013396 0.011395 0.009458 0.007671 0.006085 0.004725 0.003595 0.002682 0.001964 0.001414 0.001002 0.000701 0.000487 0.000337 0.000235 0.000166 0.000121 0.000092 0.000073 0.000060 0.000050 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000007 0.000005 -0.000000 -0.000008 -0.000019 -0.000034 -0.000052 -0.000072 -0.000095 -0.000120 -0.000143 -0.000162 -0.000172 -0.000167 -0.000139 -0.000076 0.000034 0.000208 0.000463 0.000821 0.001300 0.001923 0.002707 0.003662 0.004786 0.006063 0.007449 0.008880 0.010265 0.011490 0.012433 0.012968 0.012984 0.012401 0.011182 0.009346 0.006973 0.004205 0.001233 -0.001717 -0.004406 -0.006614 -0.008164 -0.008951 -0.008953 -0.008243 -0.006979 -0.005384 -0.003720 -0.002248 -0.001195 -0.000718 -0.000885 -0.001670 -0.002949 -0.004528 -0.006165 -0.007605 -0.008617 -0.009017 -0.008697 -0.007630 -0.005876 -0.003564 -0.000879 0.001965 0.004750 0.007280 0.009396 0.010989 0.012008 0.012453 0.012372 0.011846 0.010980 0.009881 0.008655 0.007395 0.006174 0.005045 0.004040 0.003175 0.002453 0.001866 0.001401 0.001040 0.000767 0.000563 0.000414 0.000307 0.000231 0.000176 0.000137 0.000108 0.000087 0.000070 0.000056 0.000045 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 -0.000002 -0.000007 -0.000014 -0.000023 -0.000034 -0.000047 -0.000061 -0.000075 -0.000089 -0.000102 -0.000113 -0.000119 -0.000118 -0.000104 -0.000073 -0.000020 0.000064 0.000186 0.000352 0.000573 0.000855 0.001204 0.001622 0.002101 0.002628 0.003173 0.003702 0.004168 0.004522 0.004716 0.004710 0.004477 0.004009 0.003319 0.002444 0.001440 0.000382 -0.000645 -0.001557 -0.002277 -0.002749 -0.002945 -0.002869 -0.002556 -0.002075 -0.001512 -0.000962 -0.000514 -0.000240 -0.000182 -0.000348 -0.000712 -0.001219 -0.001795 -0.002353 -0.002810 -0.003096 -0.003159 -0.002975 -0.002544 -0.001894 -0.001072 -0.000143 0.000825 0.001762 0.002605 0.003305 0.003830 0.004164 0.004310 0.004283 0.004111 0.003828 0.003470 0.003070 0.002659 0.002261 0.001891 0.001560 0.001273 0.001030 0.000829 0.000666 0.000535 0.000432 0.000351 0.000287 0.000237 0.000198 0.000165 0.000138 0.000114 0.000094 0.000076 0.000060 0.000046 0.000034 0.000024 0.000017 0.000011 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000015 -0.000020 -0.000024 -0.000029 -0.000035 -0.000044 -0.000058 -0.000078 -0.000107 -0.000148 -0.000204 -0.000280 -0.000379 -0.000509 -0.000673 -0.000877 -0.001122 -0.001409 -0.001732 -0.002086 -0.002460 -0.002839 -0.003204 -0.003530 -0.003789 -0.003949 -0.003976 -0.003843 -0.003528 -0.003024 -0.002341 -0.001508 -0.000572 0.000404 0.001349 0.002187 0.002852 0.003292 0.003477 0.003407 0.003107 0.002632 0.002058 0.001471 0.000958 0.000596 0.000439 0.000508 0.000790 0.001236 0.001771 0.002303 0.002737 0.002990 0.003002 0.002745 0.002225 0.001479 0.000571 -0.000421 -0.001413 -0.002329 -0.003103 -0.003691 -0.004070 -0.004237 -0.004209 -0.004014 -0.003689 -0.003276 -0.002813 -0.002337 -0.001876 -0.001450 -0.001074 -0.000754 -0.000492 -0.000286 -0.000130 -0.000017 0.000061 0.000111 0.000140 0.000153 0.000154 0.000146 0.000133 0.000116 0.000097 0.000079 0.000061 0.000045 0.000031 0.000020 0.000011 0.000005 0.000000 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000007 0.000011 0.000016 0.000021 0.000024 0.000020 0.000006 -0.000026 -0.000082 -0.000173 -0.000309 -0.000506 -0.000779 -0.001146 -0.001625 -0.002234 -0.002983 -0.003878 -0.004913 -0.006068 -0.007308 -0.008577 -0.009803 -0.010894 -0.011744 -0.012246 -0.012295 -0.011810 -0.010743 -0.009091 -0.006911 -0.004315 -0.001467 0.001427 0.004143 0.006462 0.008196 0.009217 0.009473 0.008998 0.007911 0.006405 0.004721 0.003117 0.001837 0.001071 0.000931 0.001435 0.002502 0.003962 0.005583 0.007101 0.008261 0.008848 0.008721 0.007824 0.006195 0.003955 0.001288 -0.001583 -0.004427 -0.007032 -0.009222 -0.010879 -0.011942 -0.012409 -0.012326 -0.011776 -0.010867 -0.009712 -0.008421 -0.007094 -0.005807 -0.004619 -0.003566 -0.002667 -0.001925 -0.001332 -0.000873 -0.000529 -0.000280 -0.000106 0.000008 0.000079 0.000117 0.000132 0.000131 0.000119 0.000101 0.000082 0.000062 0.000043 0.000028 0.000015 0.000006 -0.000001 -0.000006 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000002 0.000001 0.000006 0.000012 0.000020 0.000031 0.000046 0.000062 0.000079 0.000093 0.000099 0.000089 0.000054 -0.000018 -0.000144 -0.000343 -0.000636 -0.001051 -0.001616 -0.002362 -0.003316 -0.004500 -0.005922 -0.007577 -0.009434 -0.011435 -0.013489 -0.015477 -0.017245 -0.018623 -0.019430 -0.019503 -0.018710 -0.016979 -0.014316 -0.010816 -0.006667 -0.002143 0.002424 0.006671 0.010250 0.012867 0.014324 0.014552 0.013620 0.011735 0.009220 0.006468 0.003899 0.001896 0.000756 0.000644 0.001574 0.003398 0.005838 0.008513 0.011002 0.012901 0.013875 0.013703 0.012306 0.009749 0.006227 0.002032 -0.002482 -0.006951 -0.011041 -0.014478 -0.017074 -0.018737 -0.019463 -0.019327 -0.018462 -0.017034 -0.015225 -0.013207 -0.011133 -0.009126 -0.007276 -0.005638 -0.004240 -0.003087 -0.002165 -0.001452 -0.000916 -0.000527 -0.000255 -0.000073 0.000041 0.000105 0.000134 0.000139 0.000129 0.000109 0.000086 0.000063 0.000042 0.000024 0.000010 -0.000001 -0.000008 -0.000012 -0.000015 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000006 -0.000002 0.000003 0.000012 0.000023 0.000039 0.000059 0.000084 0.000114 0.000146 0.000176 0.000197 0.000201 0.000175 0.000102 -0.000037 -0.000267 -0.000618 -0.001125 -0.001826 -0.002762 -0.003969 -0.005477 -0.007300 -0.009431 -0.011832 -0.014428 -0.017103 -0.019696 -0.022006 -0.023807 -0.024866 -0.024964 -0.023932 -0.021680 -0.018217 -0.013675 -0.008305 -0.002469 0.003392 0.008803 0.013308 0.016525 0.018204 0.018263 0.016808 0.014124 0.010645 0.006903 0.003453 0.000800 -0.000668 -0.000740 0.000590 0.003119 0.006470 0.010135 0.013558 0.016204 0.017632 0.017555 0.015870 0.012660 0.008181 0.002817 -0.002973 -0.008714 -0.013970 -0.018386 -0.021719 -0.023849 -0.024772 -0.024585 -0.023463 -0.021621 -0.019294 -0.016705 -0.014050 -0.011488 -0.009130 -0.007050 -0.005281 -0.003826 -0.002668 -0.001776 -0.001110 -0.000629 -0.000296 -0.000077 0.000058 0.000132 0.000163 0.000165 0.000149 0.000123 0.000094 0.000065 0.000040 0.000019 0.000003 -0.000008 -0.000016 -0.000020 -0.000022 -0.000023 -0.000022 -0.000021 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000013 -0.000013 -0.000011 -0.000008 -0.000003 0.000006 0.000018 0.000035 0.000058 0.000089 0.000126 0.000171 0.000221 0.000272 0.000317 0.000345 0.000342 0.000291 0.000167 -0.000057 -0.000417 -0.000954 -0.001713 -0.002742 -0.004084 -0.005776 -0.007837 -0.010262 -0.013008 -0.015990 -0.019074 -0.022072 -0.024753 -0.026849 -0.028088 -0.028216 -0.027036 -0.024442 -0.020452 -0.015220 -0.009047 -0.002359 0.004324 0.010442 0.015461 0.018940 0.020590 0.020327 0.018289 0.014828 0.010471 0.005856 0.001648 -0.001551 -0.003284 -0.003306 -0.001617 0.001533 0.005687 0.010239 0.014521 0.017897 0.019842 0.020013 0.018286 0.014757 0.009725 0.003639 -0.002966 -0.009532 -0.015550 -0.020606 -0.024417 -0.026842 -0.027879 -0.027644 -0.026338 -0.024213 -0.021540 -0.018577 -0.015551 -0.012639 -0.009973 -0.007631 -0.005650 -0.004032 -0.002755 -0.001779 -0.001060 -0.000550 -0.000204 0.000016 0.000144 0.000206 0.000223 0.000211 0.000182 0.000144 0.000105 0.000069 0.000039 0.000014 -0.000004 -0.000016 -0.000024 -0.000028 -0.000030 -0.000030 -0.000029 -0.000027 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000016 -0.000015 -0.000011 -0.000004 0.000007 0.000024 0.000046 0.000077 0.000118 0.000170 0.000232 0.000304 0.000381 0.000456 0.000519 0.000557 0.000550 0.000473 0.000295 -0.000020 -0.000518 -0.001247 -0.002260 -0.003606 -0.005326 -0.007444 -0.009958 -0.012826 -0.015959 -0.019217 -0.022399 -0.025257 -0.027505 -0.028848 -0.029013 -0.027787 -0.025059 -0.020847 -0.015323 -0.008813 -0.001784 0.005199 0.011527 0.016622 0.020007 0.021380 0.020660 0.018014 0.013843 0.008741 0.003421 -0.001378 -0.004988 -0.006907 -0.006870 -0.004885 -0.001232 0.003573 0.008856 0.013873 0.017917 0.020408 0.020964 0.019442 0.015944 0.010792 0.004470 -0.002438 -0.009332 -0.015659 -0.020972 -0.024965 -0.027491 -0.028548 -0.028262 -0.026851 -0.024587 -0.021759 -0.018642 -0.015476 -0.012448 -0.009693 -0.007291 -0.005278 -0.003650 -0.002383 -0.001431 -0.000745 -0.000273 0.000032 0.000213 0.000303 0.000330 0.000317 0.000278 0.000227 0.000172 0.000120 0.000074 0.000037 0.000008 -0.000013 -0.000026 -0.000034 -0.000038 -0.000039 -0.000038 -0.000036 -0.000033 -0.000030 -0.000026 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000020 -0.000019 -0.000014 -0.000006 0.000007 0.000027 0.000055 0.000094 0.000146 0.000212 0.000294 0.000390 0.000497 0.000610 0.000720 0.000813 0.000872 0.000872 0.000782 0.000566 0.000177 -0.000435 -0.001323 -0.002539 -0.004130 -0.006122 -0.008518 -0.011281 -0.014328 -0.017520 -0.020661 -0.023503 -0.025759 -0.027132 -0.027345 -0.026185 -0.023536 -0.019419 -0.014008 -0.007637 -0.000781 0.005982 0.012032 0.016782 0.019751 0.020638 0.019377 0.016154 0.011401 0.005746 -0.000058 -0.005236 -0.009092 -0.011105 -0.011003 -0.008802 -0.004802 0.000452 0.006252 0.011818 0.016410 0.019421 0.020448 0.019339 0.016194 0.011336 0.005260 -0.001442 -0.008159 -0.014331 -0.019506 -0.023378 -0.025799 -0.026773 -0.026429 -0.024990 -0.022730 -0.019939 -0.016890 -0.013819 -0.010909 -0.008288 -0.006030 -0.004164 -0.002683 -0.001556 -0.000735 -0.000168 0.000197 0.000409 0.000508 0.000530 0.000500 0.000439 0.000363 0.000282 0.000205 0.000137 0.000079 0.000034 0.000000 -0.000023 -0.000038 -0.000046 -0.000049 -0.000049 -0.000047 -0.000044 -0.000040 -0.000036 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000023 -0.000025 -0.000025 -0.000024 -0.000019 -0.000011 0.000004 0.000027 0.000061 0.000107 0.000170 0.000251 0.000352 0.000474 0.000615 0.000772 0.000937 0.001099 0.001242 0.001346 0.001380 0.001310 0.001093 0.000680 0.000017 -0.000949 -0.002264 -0.003961 -0.006047 -0.008496 -0.011236 -0.014143 -0.017036 -0.019684 -0.021818 -0.023155 -0.023434 -0.022448 -0.020086 -0.016365 -0.011450 -0.005661 0.000547 0.006619 0.011961 0.016009 0.018307 0.018575 0.016761 0.013065 0.007926 0.001975 -0.004038 -0.009344 -0.013255 -0.015258 -0.015091 -0.012776 -0.008618 -0.003163 0.002884 0.008749 0.013697 0.017127 0.018641 0.018082 0.015544 0.011336 0.005934 -0.000097 -0.006170 -0.011753 -0.016416 -0.019874 -0.021992 -0.022779 -0.022365 -0.020963 -0.018837 -0.016258 -0.013480 -0.010721 -0.008144 -0.005863 -0.003936 -0.002384 -0.001192 -0.000324 0.000268 0.000637 0.000833 0.000903 0.000886 0.000812 0.000705 0.000584 0.000460 0.000344 0.000240 0.000153 0.000082 0.000028 -0.000010 -0.000036 -0.000051 -0.000059 -0.000062 -0.000061 -0.000057 -0.000053 -0.000047 -0.000041 -0.000036 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000028 -0.000030 -0.000032 -0.000031 -0.000027 -0.000017 -0.000002 0.000024 0.000062 0.000115 0.000187 0.000282 0.000403 0.000551 0.000727 0.000930 0.001156 0.001396 0.001638 0.001865 0.002051 0.002167 0.002172 0.002021 0.001665 0.001050 0.000131 -0.001130 -0.002747 -0.004708 -0.006957 -0.009394 -0.011867 -0.014174 -0.016081 -0.017335 -0.017701 -0.016991 -0.015100 -0.012039 -0.007952 -0.003123 0.002041 0.007041 0.011338 0.014426 0.015896 0.015503 0.013215 0.009230 0.003969 -0.001967 -0.007871 -0.013022 -0.016777 -0.018660 -0.018432 -0.016122 -0.012023 -0.006654 -0.000680 0.005173 0.010216 0.013888 0.015816 0.015855 0.014085 0.010789 0.006397 0.001419 -0.003617 -0.008237 -0.012064 -0.014849 -0.016484 -0.016987 -0.016483 -0.015168 -0.013279 -0.011055 -0.008718 -0.006450 -0.004387 -0.002615 -0.001176 -0.000075 0.000711 0.001221 0.001505 0.001612 0.001591 0.001481 0.001319 0.001128 0.000930 0.000738 0.000561 0.000404 0.000272 0.000165 0.000081 0.000020 -0.000023 -0.000051 -0.000067 -0.000074 -0.000076 -0.000073 -0.000068 -0.000062 -0.000055 -0.000047 -0.000040 -0.000034 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000029 -0.000033 -0.000036 -0.000039 -0.000039 -0.000036 -0.000027 -0.000011 0.000016 0.000057 0.000115 0.000196 0.000303 0.000441 0.000614 0.000825 0.001075 0.001362 0.001684 0.002032 0.002393 0.002749 0.003073 0.003333 0.003489 0.003495 0.003303 0.002864 0.002141 0.001107 -0.000239 -0.001864 -0.003698 -0.005625 -0.007488 -0.009095 -0.010239 -0.010719 -0.010373 -0.009105 -0.006914 -0.003911 -0.000325 0.003505 0.007164 0.010200 0.012188 0.012787 0.011795 0.009196 0.005177 0.000117 -0.005451 -0.010902 -0.015599 -0.018980 -0.020632 -0.020353 -0.018177 -0.014372 -0.009399 -0.003850 0.001636 0.006455 0.010119 0.012306 0.012889 0.011942 0.009705 0.006545 0.002892 -0.000816 -0.004189 -0.006924 -0.008830 -0.009834 -0.009968 -0.009348 -0.008148 -0.006566 -0.004799 -0.003023 -0.001377 0.000044 0.001183 0.002023 0.002575 0.002872 0.002957 0.002878 0.002681 0.002409 0.002096 0.001770 0.001452 0.001155 0.000887 0.000654 0.000457 0.000296 0.000170 0.000074 0.000006 -0.000041 -0.000070 -0.000085 -0.000091 -0.000091 -0.000086 -0.000079 -0.000071 -0.000062 -0.000053 -0.000045 -0.000037 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000038 -0.000043 -0.000047 -0.000048 -0.000047 -0.000039 -0.000024 0.000003 0.000045 0.000107 0.000194 0.000310 0.000463 0.000658 0.000900 0.001193 0.001539 0.001940 0.002393 0.002889 0.003418 0.003959 0.004487 0.004969 0.005364 0.005627 0.005714 0.005581 0.005194 0.004534 0.003608 0.002452 0.001139 -0.000224 -0.001498 -0.002526 -0.003150 -0.003237 -0.002700 -0.001521 0.000231 0.002395 0.004722 0.006902 0.008591 0.009463 0.009257 0.007821 0.005152 0.001409 -0.003097 -0.007928 -0.012576 -0.016525 -0.019323 -0.020642 -0.020326 -0.018416 -0.015138 -0.010875 -0.006111 -0.001366 0.002878 0.006233 0.008449 0.009436 0.009257 0.008109 0.006277 0.004095 0.001889 -0.000056 -0.001531 -0.002416 -0.002682 -0.002378 -0.001614 -0.000534 0.000707 0.001963 0.003113 0.004067 0.004773 0.005212 0.005394 0.005348 0.005114 0.004741 0.004273 0.003754 0.003218 0.002694 0.002201 0.001753 0.001356 0.001015 0.000728 0.000493 0.000307 0.000164 0.000059 -0.000015 -0.000063 -0.000091 -0.000105 -0.000109 -0.000106 -0.000099 -0.000090 -0.000080 -0.000070 -0.000059 -0.000050 -0.000041 -0.000033 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000038 -0.000044 -0.000050 -0.000056 -0.000059 -0.000059 -0.000054 -0.000040 -0.000015 0.000027 0.000090 0.000179 0.000302 0.000465 0.000676 0.000943 0.001272 0.001670 0.002142 0.002690 0.003312 0.004004 0.004753 0.005540 0.006339 0.007118 0.007836 0.008449 0.008911 0.009179 0.009217 0.009004 0.008540 0.007852 0.006995 0.006052 0.005125 0.004326 0.003760 0.003506 0.003603 0.004030 0.004707 0.005488 0.006180 0.006560 0.006413 0.005563 0.003912 0.001460 -0.001676 -0.005271 -0.009012 -0.012532 -0.015466 -0.017495 -0.018392 -0.018059 -0.016537 -0.014002 -0.010739 -0.007100 -0.003455 -0.000141 0.002583 0.004555 0.005733 0.006177 0.006035 0.005508 0.004817 0.004166 0.003719 0.003580 0.003788 0.004321 0.005107 0.006045 0.007021 0.007925 0.008665 0.009178 0.009428 0.009410 0.009142 0.008661 0.008013 0.007250 0.006422 0.005572 0.004738 0.003947 0.003220 0.002569 0.001999 0.001512 0.001104 0.000771 0.000505 0.000298 0.000144 0.000032 -0.000043 -0.000091 -0.000117 -0.000128 -0.000129 -0.000123 -0.000113 -0.000101 -0.000089 -0.000077 -0.000065 -0.000054 -0.000045 -0.000036 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000058 -0.000065 -0.000071 -0.000073 -0.000071 -0.000060 -0.000037 0.000002 0.000062 0.000151 0.000275 0.000443 0.000664 0.000947 0.001302 0.001739 0.002267 0.002894 0.003622 0.004454 0.005384 0.006401 0.007487 0.008614 0.009748 0.010847 0.011863 0.012743 0.013434 0.013891 0.014077 0.013974 0.013585 0.012936 0.012079 0.011079 0.010013 0.008958 0.007974 0.007097 0.006329 0.005635 0.004943 0.004159 0.003180 0.001919 0.000321 -0.001614 -0.003825 -0.006189 -0.008533 -0.010657 -0.012361 -0.013475 -0.013886 -0.013554 -0.012523 -0.010910 -0.008888 -0.006659 -0.004426 -0.002359 -0.000576 0.000869 0.001986 0.002842 0.003538 0.004186 0.004894 0.005736 0.006751 0.007933 0.009233 0.010574 0.011862 0.013000 0.013902 0.014504 0.014769 0.014688 0.014280 0.013584 0.012656 0.011558 0.010353 0.009103 0.007858 0.006661 0.005544 0.004526 0.003622 0.002834 0.002162 0.001600 0.001140 0.000772 0.000483 0.000265 0.000104 -0.000008 -0.000081 -0.000125 -0.000147 -0.000154 -0.000150 -0.000141 -0.000127 -0.000113 -0.000098 -0.000084 -0.000071 -0.000059 -0.000048 -0.000039 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000056 -0.000065 -0.000075 -0.000083 -0.000089 -0.000090 -0.000083 -0.000065 -0.000031 0.000025 0.000109 0.000229 0.000395 0.000616 0.000905 0.001273 0.001734 0.002299 0.002979 0.003786 0.004723 0.005795 0.006995 0.008312 0.009727 0.011209 0.012719 0.014206 0.015610 0.016865 0.017899 0.018645 0.019042 0.019046 0.018632 0.017802 0.016583 0.015027 0.013208 0.011213 0.009135 0.007058 0.005056 0.003178 0.001454 -0.000109 -0.001520 -0.002792 -0.003936 -0.004955 -0.005838 -0.006565 -0.007107 -0.007439 -0.007548 -0.007436 -0.007125 -0.006658 -0.006089 -0.005472 -0.004854 -0.004260 -0.003687 -0.003100 -0.002442 -0.001638 -0.000613 0.000691 0.002307 0.004228 0.006405 0.008753 0.011154 0.013478 0.015589 0.017369 0.018724 0.019592 0.019952 0.019815 0.019227 0.018253 0.016975 0.015480 0.013855 0.012179 0.010518 0.008926 0.007443 0.006095 0.004897 0.003853 0.002962 0.002216 0.001603 0.001109 0.000721 0.000423 0.000202 0.000044 -0.000063 -0.000130 -0.000167 -0.000183 -0.000183 -0.000174 -0.000159 -0.000142 -0.000124 -0.000107 -0.000091 -0.000076 -0.000063 -0.000052 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000042 -0.000051 -0.000061 -0.000073 -0.000084 -0.000096 -0.000105 -0.000110 -0.000109 -0.000097 -0.000070 -0.000023 0.000052 0.000163 0.000319 0.000533 0.000815 0.001181 0.001645 0.002223 0.002929 0.003777 0.004778 0.005939 0.007262 0.008741 0.010363 0.012101 0.013919 0.015766 0.017574 0.019265 0.020749 0.021930 0.022712 0.023010 0.022757 0.021911 0.020466 0.018457 0.015958 0.013081 0.009973 0.006798 0.003728 0.000926 -0.001468 -0.003347 -0.004649 -0.005357 -0.005500 -0.005148 -0.004405 -0.003403 -0.002283 -0.001195 -0.000273 0.000365 0.000639 0.000508 -0.000017 -0.000876 -0.001960 -0.003120 -0.004181 -0.004959 -0.005283 -0.005013 -0.004060 -0.002399 -0.000073 0.002811 0.006089 0.009563 0.013014 0.016232 0.019029 0.021261 0.022835 0.023710 0.023901 0.023462 0.022482 0.021069 0.019339 0.017407 0.015379 0.013345 0.011378 0.009532 0.007844 0.006335 0.005015 0.003882 0.002929 0.002143 0.001506 0.001002 0.000613 0.000320 0.000108 -0.000039 -0.000135 -0.000191 -0.000217 -0.000223 -0.000216 -0.000200 -0.000179 -0.000158 -0.000136 -0.000116 -0.000098 -0.000082 -0.000068 -0.000055 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000055 -0.000067 -0.000080 -0.000094 -0.000109 -0.000122 -0.000132 -0.000137 -0.000133 -0.000116 -0.000080 -0.000018 0.000077 0.000217 0.000411 0.000675 0.001022 0.001469 0.002033 0.002732 0.003581 0.004597 0.005791 0.007168 0.008730 0.010465 0.012354 0.014361 0.016435 0.018506 0.020486 0.022270 0.023742 0.024778 0.025261 0.025090 0.024192 0.022534 0.020137 0.017080 0.013498 0.009584 0.005572 0.001720 -0.001714 -0.004493 -0.006429 -0.007403 -0.007377 -0.006401 -0.004614 -0.002228 0.000486 0.003225 0.005685 0.007590 0.008723 0.008948 0.008231 0.006640 0.004343 0.001591 -0.001306 -0.004015 -0.006213 -0.007624 -0.008044 -0.007368 -0.005597 -0.002834 0.000727 0.004826 0.009165 0.013442 0.017375 0.020732 0.023347 0.025124 0.026041 0.026138 0.025505 0.024265 0.022558 0.020528 0.018310 0.016022 0.013765 0.011612 0.009618 0.007817 0.006228 0.004853 0.003689 0.002721 0.001933 0.001305 0.000816 0.000445 0.000173 -0.000019 -0.000146 -0.000223 -0.000263 -0.000275 -0.000269 -0.000252 -0.000228 -0.000201 -0.000174 -0.000149 -0.000126 -0.000105 -0.000087 -0.000072 -0.000058 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000048 -0.000059 -0.000072 -0.000087 -0.000104 -0.000122 -0.000139 -0.000155 -0.000168 -0.000173 -0.000167 -0.000145 -0.000101 -0.000026 0.000088 0.000255 0.000486 0.000797 0.001206 0.001730 0.002387 0.003198 0.004179 0.005345 0.006706 0.008265 0.010018 0.011945 0.014016 0.016180 0.018365 0.020479 0.022408 0.024022 0.025180 0.025742 0.025584 0.024611 0.022773 0.020081 0.016618 0.012542 0.008080 0.003521 -0.000809 -0.004577 -0.007475 -0.009250 -0.009742 -0.008902 -0.006802 -0.003643 0.000268 0.004539 0.008732 0.012411 0.015183 0.016744 0.016917 0.015669 0.013121 0.009533 0.005277 0.000799 -0.003434 -0.006981 -0.009473 -0.010654 -0.010400 -0.008729 -0.005791 -0.001846 0.002770 0.007683 0.012523 0.016956 0.020715 0.023615 0.025560 0.026537 0.026608 0.025886 0.024518 0.022667 0.020494 0.018145 0.015749 0.013406 0.011194 0.009165 0.007350 0.005764 0.004406 0.003269 0.002336 0.001586 0.000999 0.000550 0.000218 -0.000018 -0.000176 -0.000274 -0.000327 -0.000345 -0.000340 -0.000320 -0.000290 -0.000257 -0.000223 -0.000191 -0.000161 -0.000135 -0.000112 -0.000092 -0.000076 -0.000061 -0.000049 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000041 -0.000051 -0.000063 -0.000077 -0.000094 -0.000113 -0.000134 -0.000157 -0.000179 -0.000199 -0.000215 -0.000223 -0.000218 -0.000195 -0.000146 -0.000063 0.000066 0.000253 0.000513 0.000862 0.001320 0.001905 0.002638 0.003536 0.004616 0.005892 0.007368 0.009042 0.010901 0.012914 0.015034 0.017191 0.019291 0.021218 0.022836 0.023995 0.024545 0.024349 0.023299 0.021336 0.018466 0.014776 0.010436 0.005700 0.000892 -0.003618 -0.007445 -0.010233 -0.011690 -0.011628 -0.009994 -0.006884 -0.002546 0.002639 0.008186 0.013555 0.018208 0.021663 0.023557 0.023677 0.021997 0.018677 0.014047 0.008571 0.002798 -0.002702 -0.007398 -0.010854 -0.012769 -0.013005 -0.011590 -0.008705 -0.004654 0.000176 0.005361 0.010485 0.015182 0.019159 0.022222 0.024275 0.025312 0.025406 0.024685 0.023309 0.021452 0.019283 0.016953 0.014591 0.012298 0.010150 0.008194 0.006460 0.004959 0.003687 0.002635 0.001784 0.001112 0.000596 0.000212 -0.000061 -0.000246 -0.000361 -0.000422 -0.000443 -0.000436 -0.000410 -0.000374 -0.000332 -0.000289 -0.000247 -0.000209 -0.000174 -0.000145 -0.000119 -0.000097 -0.000079 -0.000064 -0.000051 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000053 -0.000066 -0.000082 -0.000101 -0.000123 -0.000147 -0.000174 -0.000203 -0.000232 -0.000259 -0.000281 -0.000295 -0.000296 -0.000278 -0.000232 -0.000149 -0.000017 0.000177 0.000450 0.000819 0.001303 0.001922 0.002694 0.003637 0.004764 0.006084 0.007596 0.009289 0.011136 0.013093 0.015095 0.017051 0.018850 0.020355 0.021420 0.021892 0.021630 0.020525 0.018514 0.015603 0.011877 0.007513 0.002776 -0.001995 -0.006409 -0.010060 -0.012565 -0.013615 -0.013012 -0.010705 -0.006805 -0.001593 0.004502 0.010936 0.017106 0.022412 0.026319 0.028424 0.028498 0.026519 0.022671 0.017330 0.011018 0.004348 -0.002048 -0.007583 -0.011779 -0.014309 -0.015025 -0.013958 -0.011304 -0.007391 -0.002629 0.002534 0.007662 0.012375 0.016373 0.019458 0.021537 0.022610 0.022752 0.022098 0.020811 0.019064 0.017025 0.014844 0.012643 0.010520 0.008544 0.006760 0.005192 0.003850 0.002727 0.001813 0.001087 0.000527 0.000110 -0.000186 -0.000385 -0.000506 -0.000567 -0.000584 -0.000569 -0.000533 -0.000485 -0.000430 -0.000374 -0.000320 -0.000271 -0.000226 -0.000187 -0.000154 -0.000126 -0.000102 -0.000083 -0.000066 -0.000053 -0.000042 -0.000034 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000023 -0.000028 -0.000036 -0.000045 -0.000056 -0.000070 -0.000087 -0.000107 -0.000132 -0.000160 -0.000191 -0.000227 -0.000264 -0.000303 -0.000341 -0.000376 -0.000403 -0.000418 -0.000415 -0.000384 -0.000315 -0.000198 -0.000016 0.000246 0.000606 0.001082 0.001692 0.002454 0.003382 0.004485 0.005763 0.007210 0.008801 0.010499 0.012244 0.013955 0.015527 0.016835 0.017739 0.018096 0.017771 0.016658 0.014697 0.011891 0.008327 0.004174 -0.000306 -0.004781 -0.008862 -0.012146 -0.014255 -0.014880 -0.013826 -0.011047 -0.006665 -0.000972 0.005584 0.012441 0.018974 0.024561 0.028653 0.030835 0.030873 0.028749 0.024658 0.018994 0.012298 0.005205 -0.001632 -0.007611 -0.012240 -0.015186 -0.016297 -0.015606 -0.013308 -0.009731 -0.005286 -0.000416 0.004449 0.008935 0.012750 0.015706 0.017711 0.018770 0.018960 0.018410 0.017277 0.015726 0.013916 0.011985 0.010047 0.008190 0.006477 0.004945 0.003615 0.002493 0.001572 0.000838 0.000273 -0.000145 -0.000440 -0.000631 -0.000742 -0.000789 -0.000789 -0.000756 -0.000701 -0.000633 -0.000560 -0.000487 -0.000417 -0.000352 -0.000294 -0.000243 -0.000200 -0.000163 -0.000132 -0.000106 -0.000085 -0.000068 -0.000054 -0.000043 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000059 -0.000073 -0.000091 -0.000113 -0.000140 -0.000171 -0.000208 -0.000250 -0.000296 -0.000347 -0.000402 -0.000458 -0.000513 -0.000563 -0.000604 -0.000629 -0.000630 -0.000597 -0.000516 -0.000375 -0.000157 0.000154 0.000576 0.001125 0.001815 0.002655 0.003647 0.004787 0.006057 0.007426 0.008842 0.010238 0.011520 0.012580 0.013293 0.013529 0.013170 0.012117 0.010317 0.007772 0.004560 0.000839 -0.003153 -0.007107 -0.010662 -0.013444 -0.015099 -0.015340 -0.013986 -0.010997 -0.006494 -0.000763 0.005764 0.012543 0.018971 0.024448 0.028445 0.030562 0.030576 0.028472 0.024442 0.018865 0.012268 0.005264 -0.001517 -0.007496 -0.012199 -0.015307 -0.016673 -0.016328 -0.014457 -0.011366 -0.007443 -0.003102 0.001258 0.005289 0.008724 0.011391 0.013210 0.014187 0.014396 0.013956 0.013010 0.011707 0.010190 0.008580 0.006977 0.005457 0.004071 0.002852 0.001813 0.000957 0.000277 -0.000243 -0.000620 -0.000876 -0.001031 -0.001105 -0.001117 -0.001083 -0.001017 -0.000931 -0.000834 -0.000734 -0.000636 -0.000543 -0.000458 -0.000382 -0.000316 -0.000259 -0.000211 -0.000171 -0.000137 -0.000110 -0.000088 -0.000070 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000031 -0.000038 -0.000048 -0.000061 -0.000076 -0.000095 -0.000119 -0.000148 -0.000182 -0.000223 -0.000271 -0.000327 -0.000390 -0.000460 -0.000537 -0.000620 -0.000707 -0.000794 -0.000877 -0.000950 -0.001005 -0.001032 -0.001019 -0.000953 -0.000819 -0.000602 -0.000287 0.000140 0.000687 0.001361 0.002158 0.003067 0.004065 0.005113 0.006156 0.007120 0.007916 0.008438 0.008580 0.008238 0.007331 0.005810 0.003677 0.000995 -0.002101 -0.005408 -0.008659 -0.011543 -0.013736 -0.014928 -0.014868 -0.013400 -0.010490 -0.006249 -0.000930 0.005076 0.011282 0.017147 0.022132 0.025762 0.027679 0.027682 0.025759 0.022083 0.016996 0.010972 0.004562 -0.001667 -0.007194 -0.011595 -0.014585 -0.016032 -0.015963 -0.014541 -0.012040 -0.008798 -0.005179 -0.001532 0.001842 0.004715 0.006940 0.008454 0.009266 0.009444 0.009091 0.008333 0.007297 0.006103 0.004851 0.003624 0.002481 0.001464 0.000593 -0.000121 -0.000681 -0.001096 -0.001381 -0.001555 -0.001635 -0.001640 -0.001589 -0.001497 -0.001379 -0.001244 -0.001104 -0.000964 -0.000831 -0.000708 -0.000596 -0.000497 -0.000411 -0.000336 -0.000274 -0.000221 -0.000178 -0.000142 -0.000113 -0.000090 -0.000071 -0.000056 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000050 -0.000062 -0.000078 -0.000099 -0.000124 -0.000154 -0.000192 -0.000237 -0.000291 -0.000355 -0.000429 -0.000515 -0.000613 -0.000723 -0.000845 -0.000978 -0.001118 -0.001263 -0.001407 -0.001543 -0.001660 -0.001750 -0.001798 -0.001792 -0.001719 -0.001566 -0.001322 -0.000981 -0.000541 -0.000007 0.000607 0.001277 0.001963 0.002614 0.003159 0.003522 0.003617 0.003363 0.002694 0.001569 -0.000015 -0.002012 -0.004322 -0.006788 -0.009200 -0.011315 -0.012873 -0.013628 -0.013377 -0.011993 -0.009446 -0.005826 -0.001340 0.003695 0.008880 0.013769 0.017920 0.020942 0.022537 0.022541 0.020942 0.017883 0.013645 0.008620 0.003263 -0.001959 -0.006617 -0.010361 -0.012958 -0.014301 -0.014413 -0.013430 -0.011576 -0.009128 -0.006378 -0.003610 -0.001060 0.001093 0.002737 0.003830 0.004386 0.004466 0.004157 0.003560 0.002779 0.001905 0.001018 0.000177 -0.000574 -0.001209 -0.001716 -0.002092 -0.002344 -0.002484 -0.002526 -0.002489 -0.002389 -0.002242 -0.002064 -0.001868 -0.001664 -0.001462 -0.001268 -0.001087 -0.000922 -0.000774 -0.000644 -0.000532 -0.000435 -0.000354 -0.000286 -0.000229 -0.000183 -0.000145 -0.000115 -0.000091 -0.000072 -0.000056 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000051 -0.000064 -0.000080 -0.000101 -0.000127 -0.000160 -0.000200 -0.000249 -0.000309 -0.000380 -0.000465 -0.000565 -0.000682 -0.000817 -0.000973 -0.001148 -0.001344 -0.001558 -0.001788 -0.002028 -0.002273 -0.002515 -0.002742 -0.002945 -0.003110 -0.003226 -0.003283 -0.003270 -0.003181 -0.003013 -0.002769 -0.002461 -0.002107 -0.001741 -0.001405 -0.001151 -0.001039 -0.001126 -0.001464 -0.002088 -0.003007 -0.004198 -0.005600 -0.007112 -0.008595 -0.009884 -0.010799 -0.011165 -0.010837 -0.009719 -0.007786 -0.005096 -0.001793 0.001900 0.005695 0.009273 0.012313 0.014530 0.015706 0.015721 0.014562 0.012331 0.009234 0.005554 0.001623 -0.002218 -0.005657 -0.008442 -0.010405 -0.011473 -0.011666 -0.011087 -0.009903 -0.008315 -0.006535 -0.004763 -0.003163 -0.001855 -0.000908 -0.000340 -0.000128 -0.000220 -0.000546 -0.001028 -0.001591 -0.002171 -0.002715 -0.003185 -0.003557 -0.003818 -0.003967 -0.004010 -0.003959 -0.003827 -0.003630 -0.003385 -0.003108 -0.002813 -0.002512 -0.002215 -0.001930 -0.001663 -0.001418 -0.001197 -0.001002 -0.000832 -0.000686 -0.000561 -0.000456 -0.000368 -0.000296 -0.000236 -0.000187 -0.000148 -0.000116 -0.000091 -0.000072 -0.000056 -0.000044 -0.000035 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000041 -0.000051 -0.000064 -0.000081 -0.000103 -0.000130 -0.000164 -0.000206 -0.000259 -0.000323 -0.000401 -0.000495 -0.000608 -0.000742 -0.000900 -0.001086 -0.001301 -0.001547 -0.001825 -0.002134 -0.002473 -0.002837 -0.003220 -0.003616 -0.004015 -0.004406 -0.004776 -0.005114 -0.005408 -0.005646 -0.005816 -0.005910 -0.005924 -0.005860 -0.005727 -0.005543 -0.005334 -0.005134 -0.004978 -0.004904 -0.004940 -0.005106 -0.005405 -0.005822 -0.006316 -0.006826 -0.007271 -0.007558 -0.007592 -0.007288 -0.006585 -0.005459 -0.003928 -0.002064 0.000018 0.002163 0.004193 0.005928 0.007203 0.007893 0.007924 0.007285 0.006030 0.004277 0.002185 -0.000055 -0.002248 -0.004217 -0.005819 -0.006963 -0.007617 -0.007799 -0.007578 -0.007057 -0.006356 -0.005597 -0.004890 -0.004320 -0.003942 -0.003777 -0.003816 -0.004027 -0.004363 -0.004771 -0.005198 -0.005598 -0.005932 -0.006174 -0.006310 -0.006334 -0.006249 -0.006065 -0.005797 -0.005459 -0.005071 -0.004650 -0.004210 -0.003767 -0.003333 -0.002916 -0.002525 -0.002165 -0.001839 -0.001548 -0.001293 -0.001071 -0.000881 -0.000720 -0.000585 -0.000472 -0.000379 -0.000302 -0.000240 -0.000189 -0.000149 -0.000116 -0.000091 -0.000071 -0.000056 -0.000044 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000041 -0.000051 -0.000065 -0.000082 -0.000103 -0.000131 -0.000166 -0.000210 -0.000266 -0.000334 -0.000417 -0.000519 -0.000643 -0.000791 -0.000970 -0.001182 -0.001431 -0.001721 -0.002056 -0.002435 -0.002861 -0.003332 -0.003844 -0.004391 -0.004967 -0.005560 -0.006159 -0.006750 -0.007318 -0.007843 -0.008308 -0.008692 -0.008976 -0.009143 -0.009181 -0.009083 -0.008852 -0.008496 -0.008031 -0.007479 -0.006869 -0.006230 -0.005595 -0.004994 -0.004452 -0.003986 -0.003602 -0.003297 -0.003055 -0.002854 -0.002666 -0.002465 -0.002229 -0.001947 -0.001623 -0.001269 -0.000912 -0.000584 -0.000321 -0.000153 -0.000103 -0.000181 -0.000383 -0.000688 -0.001065 -0.001474 -0.001874 -0.002231 -0.002521 -0.002736 -0.002882 -0.002983 -0.003071 -0.003183 -0.003358 -0.003625 -0.004003 -0.004494 -0.005087 -0.005752 -0.006453 -0.007146 -0.007789 -0.008344 -0.008780 -0.009078 -0.009226 -0.009223 -0.009077 -0.008800 -0.008411 -0.007932 -0.007385 -0.006792 -0.006174 -0.005549 -0.004935 -0.004342 -0.003783 -0.003265 -0.002791 -0.002364 -0.001986 -0.001656 -0.001370 -0.001125 -0.000919 -0.000746 -0.000602 -0.000483 -0.000386 -0.000306 -0.000242 -0.000190 -0.000148 -0.000116 -0.000090 -0.000070 -0.000054 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000051 -0.000064 -0.000081 -0.000103 -0.000131 -0.000167 -0.000213 -0.000270 -0.000341 -0.000428 -0.000536 -0.000669 -0.000829 -0.001024 -0.001257 -0.001535 -0.001862 -0.002244 -0.002683 -0.003183 -0.003745 -0.004366 -0.005044 -0.005771 -0.006539 -0.007334 -0.008140 -0.008939 -0.009705 -0.010411 -0.011027 -0.011519 -0.011853 -0.011995 -0.011919 -0.011603 -0.011033 -0.010209 -0.009141 -0.007857 -0.006400 -0.004831 -0.003226 -0.001674 -0.000267 0.000902 0.001751 0.002218 0.002268 0.001895 0.001131 0.000037 -0.001293 -0.002748 -0.004203 -0.005531 -0.006618 -0.007372 -0.007728 -0.007659 -0.007174 -0.006320 -0.005169 -0.003821 -0.002385 -0.000974 0.000304 0.001355 0.002106 0.002507 0.002532 0.002183 0.001483 0.000475 -0.000782 -0.002216 -0.003751 -0.005308 -0.006813 -0.008198 -0.009409 -0.010405 -0.011160 -0.011666 -0.011925 -0.011951 -0.011766 -0.011398 -0.010877 -0.010237 -0.009511 -0.008727 -0.007916 -0.007101 -0.006303 -0.005538 -0.004818 -0.004153 -0.003547 -0.003003 -0.002522 -0.002101 -0.001737 -0.001427 -0.001165 -0.000945 -0.000763 -0.000613 -0.000489 -0.000389 -0.000307 -0.000242 -0.000189 -0.000147 -0.000114 -0.000088 -0.000068 -0.000053 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000063 -0.000080 -0.000102 -0.000131 -0.000167 -0.000213 -0.000271 -0.000344 -0.000434 -0.000547 -0.000685 -0.000855 -0.001062 -0.001311 -0.001611 -0.001967 -0.002386 -0.002873 -0.003432 -0.004066 -0.004776 -0.005560 -0.006410 -0.007319 -0.008273 -0.009252 -0.010233 -0.011188 -0.012079 -0.012866 -0.013501 -0.013936 -0.014120 -0.014006 -0.013553 -0.012729 -0.011518 -0.009923 -0.007972 -0.005722 -0.003262 -0.000711 0.001785 0.004061 0.005947 0.007283 0.007935 0.007815 0.006890 0.005194 0.002831 -0.000032 -0.003174 -0.006339 -0.009260 -0.011684 -0.013398 -0.014249 -0.014164 -0.013151 -0.011301 -0.008780 -0.005806 -0.002628 0.000496 0.003324 0.005653 0.007332 0.008269 0.008437 0.007866 0.006637 0.004866 0.002696 0.000278 -0.002237 -0.004711 -0.007024 -0.009082 -0.010817 -0.012189 -0.013184 -0.013809 -0.014087 -0.014054 -0.013750 -0.013223 -0.012520 -0.011686 -0.010764 -0.009793 -0.008806 -0.007832 -0.006894 -0.006007 -0.005185 -0.004434 -0.003759 -0.003159 -0.002635 -0.002180 -0.001792 -0.001463 -0.001188 -0.000959 -0.000771 -0.000616 -0.000490 -0.000388 -0.000306 -0.000239 -0.000186 -0.000145 -0.000112 -0.000086 -0.000066 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000049 -0.000062 -0.000079 -0.000101 -0.000129 -0.000165 -0.000211 -0.000269 -0.000343 -0.000435 -0.000550 -0.000692 -0.000868 -0.001082 -0.001344 -0.001659 -0.002035 -0.002480 -0.003001 -0.003604 -0.004293 -0.005069 -0.005932 -0.006875 -0.007891 -0.008963 -0.010070 -0.011186 -0.012275 -0.013293 -0.014190 -0.014908 -0.015385 -0.015555 -0.015355 -0.014728 -0.013628 -0.012028 -0.009923 -0.007346 -0.004366 -0.001096 0.002305 0.005641 0.008685 0.011200 0.012958 0.013764 0.013483 0.012060 0.009532 0.006038 0.001813 -0.002826 -0.007508 -0.011841 -0.015450 -0.018015 -0.019308 -0.019210 -0.017732 -0.015005 -0.011274 -0.006862 -0.002144 0.002495 0.006697 0.010160 0.012665 0.014085 0.014387 0.013630 0.011940 0.009500 0.006523 0.003231 -0.000161 -0.003462 -0.006515 -0.009199 -0.011436 -0.013185 -0.014439 -0.015219 -0.015563 -0.015525 -0.015162 -0.014537 -0.013711 -0.012740 -0.011677 -0.010567 -0.009450 -0.008358 -0.007314 -0.006336 -0.005437 -0.004623 -0.003897 -0.003258 -0.002702 -0.002225 -0.001820 -0.001479 -0.001196 -0.000962 -0.000770 -0.000614 -0.000487 -0.000384 -0.000302 -0.000236 -0.000183 -0.000142 -0.000109 -0.000084 -0.000064 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000077 -0.000098 -0.000126 -0.000161 -0.000207 -0.000265 -0.000338 -0.000431 -0.000546 -0.000690 -0.000868 -0.001087 -0.001354 -0.001678 -0.002066 -0.002528 -0.003070 -0.003701 -0.004425 -0.005245 -0.006161 -0.007167 -0.008254 -0.009405 -0.010597 -0.011798 -0.012970 -0.014061 -0.015013 -0.015760 -0.016227 -0.016340 -0.016021 -0.015201 -0.013825 -0.011856 -0.009289 -0.006156 -0.002541 0.001424 0.005547 0.009591 0.013279 0.016318 0.018427 0.019362 0.018950 0.017117 0.013903 0.009478 0.004132 -0.001741 -0.007674 -0.013172 -0.017760 -0.021031 -0.022690 -0.022586 -0.020728 -0.017283 -0.012558 -0.006966 -0.000983 0.004901 0.010232 0.014627 0.017810 0.019625 0.020037 0.019122 0.017049 0.014052 0.010401 0.006375 0.002242 -0.001766 -0.005457 -0.008692 -0.011382 -0.013484 -0.014997 -0.015949 -0.016393 -0.016392 -0.016021 -0.015352 -0.014458 -0.013405 -0.012253 -0.011053 -0.009850 -0.008678 -0.007564 -0.006526 -0.005576 -0.004721 -0.003963 -0.003299 -0.002725 -0.002235 -0.001821 -0.001475 -0.001189 -0.000953 -0.000761 -0.000605 -0.000479 -0.000377 -0.000295 -0.000230 -0.000179 -0.000138 -0.000106 -0.000081 -0.000062 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000058 -0.000074 -0.000095 -0.000122 -0.000156 -0.000201 -0.000258 -0.000330 -0.000421 -0.000536 -0.000679 -0.000857 -0.001076 -0.001344 -0.001670 -0.002063 -0.002530 -0.003082 -0.003726 -0.004468 -0.005310 -0.006253 -0.007293 -0.008418 -0.009611 -0.010847 -0.012090 -0.013297 -0.014413 -0.015373 -0.016102 -0.016522 -0.016546 -0.016090 -0.015077 -0.013444 -0.011151 -0.008189 -0.004597 -0.000466 0.004054 0.008748 0.013345 0.017535 0.020983 0.023368 0.024409 0.023906 0.021771 0.018048 0.012928 0.006742 -0.000056 -0.006930 -0.013305 -0.018632 -0.022437 -0.024376 -0.024273 -0.022135 -0.018154 -0.012687 -0.006213 0.000715 0.007530 0.013703 0.018792 0.022478 0.024581 0.025065 0.024022 0.021649 0.018218 0.014043 0.009446 0.004730 0.000164 -0.004041 -0.007727 -0.010798 -0.013209 -0.014959 -0.016085 -0.016645 -0.016714 -0.016374 -0.015706 -0.014792 -0.013705 -0.012511 -0.011266 -0.010018 -0.008804 -0.007653 -0.006583 -0.005608 -0.004733 -0.003960 -0.003287 -0.002707 -0.002214 -0.001799 -0.001453 -0.001168 -0.000934 -0.000744 -0.000591 -0.000467 -0.000367 -0.000287 -0.000224 -0.000173 -0.000133 -0.000102 -0.000078 -0.000060 -0.000045 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000044 -0.000056 -0.000071 -0.000091 -0.000117 -0.000150 -0.000193 -0.000248 -0.000319 -0.000408 -0.000520 -0.000660 -0.000835 -0.001051 -0.001316 -0.001638 -0.002028 -0.002493 -0.003043 -0.003686 -0.004428 -0.005274 -0.006222 -0.007268 -0.008402 -0.009603 -0.010845 -0.012091 -0.013294 -0.014394 -0.015323 -0.016002 -0.016346 -0.016265 -0.015670 -0.014480 -0.012626 -0.010069 -0.006800 -0.002861 0.001649 0.006567 0.011665 0.016652 0.021191 0.024925 0.027506 0.028630 0.028081 0.025761 0.021715 0.016148 0.009420 0.002020 -0.005466 -0.012417 -0.018229 -0.022387 -0.024515 -0.024418 -0.022104 -0.017780 -0.011836 -0.004793 0.002746 0.010160 0.016874 0.022406 0.026409 0.028688 0.029206 0.028064 0.025478 0.021746 0.017206 0.012210 0.007085 0.002120 -0.002456 -0.006478 -0.009841 -0.012497 -0.014449 -0.015733 -0.016413 -0.016568 -0.016285 -0.015654 -0.014758 -0.013677 -0.012482 -0.011231 -0.009975 -0.008753 -0.007594 -0.006520 -0.005542 -0.004667 -0.003896 -0.003226 -0.002651 -0.002163 -0.001754 -0.001414 -0.001135 -0.000906 -0.000721 -0.000571 -0.000451 -0.000354 -0.000277 -0.000216 -0.000167 -0.000129 -0.000099 -0.000075 -0.000057 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000068 -0.000087 -0.000112 -0.000144 -0.000185 -0.000237 -0.000305 -0.000390 -0.000499 -0.000634 -0.000804 -0.001013 -0.001271 -0.001585 -0.001965 -0.002420 -0.002958 -0.003589 -0.004318 -0.005149 -0.006082 -0.007112 -0.008228 -0.009408 -0.010626 -0.011843 -0.013008 -0.014061 -0.014930 -0.015536 -0.015790 -0.015600 -0.014877 -0.013537 -0.011513 -0.008765 -0.005287 -0.001124 0.003620 0.008776 0.014107 0.019314 0.024050 0.027945 0.030640 0.031823 0.031267 0.028872 0.024683 0.018912 0.011929 0.004244 -0.003537 -0.010766 -0.016817 -0.021152 -0.023379 -0.023294 -0.020904 -0.016425 -0.010259 -0.002951 0.004872 0.012565 0.019527 0.025260 0.029401 0.031750 0.032267 0.031058 0.028348 0.024445 0.019703 0.014483 0.009125 0.003928 -0.000873 -0.005105 -0.008660 -0.011490 -0.013593 -0.015007 -0.015796 -0.016041 -0.015832 -0.015259 -0.014411 -0.013369 -0.012205 -0.010981 -0.009748 -0.008546 -0.007407 -0.006350 -0.005389 -0.004531 -0.003776 -0.003121 -0.002561 -0.002087 -0.001690 -0.001361 -0.001090 -0.000870 -0.000691 -0.000548 -0.000432 -0.000340 -0.000266 -0.000207 -0.000160 -0.000123 -0.000095 -0.000072 -0.000055 -0.000042 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000050 -0.000064 -0.000082 -0.000106 -0.000136 -0.000175 -0.000225 -0.000289 -0.000370 -0.000473 -0.000603 -0.000765 -0.000965 -0.001212 -0.001514 -0.001879 -0.002317 -0.002836 -0.003444 -0.004148 -0.004950 -0.005852 -0.006846 -0.007922 -0.009059 -0.010228 -0.011388 -0.012491 -0.013474 -0.014266 -0.014785 -0.014945 -0.014654 -0.013824 -0.012373 -0.010236 -0.007377 -0.003792 0.000470 0.005305 0.010541 0.015941 0.021205 0.025988 0.029923 0.032653 0.033864 0.033335 0.030960 0.026788 0.021029 0.014054 0.006370 -0.001416 -0.008654 -0.014718 -0.019069 -0.021313 -0.021245 -0.018869 -0.014403 -0.008249 -0.000953 0.006859 0.014540 0.021488 0.027204 0.031325 0.033650 0.034139 0.032898 0.030151 0.026206 0.021415 0.016139 0.010719 0.005451 0.000571 -0.003746 -0.007392 -0.010314 -0.012511 -0.014017 -0.014895 -0.015224 -0.015093 -0.014594 -0.013813 -0.012832 -0.011724 -0.010552 -0.009367 -0.008209 -0.007110 -0.006090 -0.005164 -0.004337 -0.003610 -0.002981 -0.002443 -0.001989 -0.001609 -0.001295 -0.001037 -0.000827 -0.000657 -0.000520 -0.000410 -0.000322 -0.000252 -0.000197 -0.000152 -0.000118 -0.000090 -0.000069 -0.000052 -0.000040 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000017 -0.000023 -0.000029 -0.000037 -0.000047 -0.000061 -0.000078 -0.000100 -0.000128 -0.000165 -0.000212 -0.000271 -0.000348 -0.000445 -0.000567 -0.000720 -0.000909 -0.001143 -0.001429 -0.001775 -0.002190 -0.002683 -0.003260 -0.003929 -0.004692 -0.005548 -0.006493 -0.007512 -0.008587 -0.009688 -0.010774 -0.011798 -0.012696 -0.013400 -0.013830 -0.013900 -0.013523 -0.012615 -0.011097 -0.008910 -0.006019 -0.002427 0.001817 0.006608 0.011778 0.017094 0.022266 0.026962 0.030825 0.033511 0.034721 0.034236 0.031960 0.027937 0.022371 0.015622 0.008182 0.000638 -0.006380 -0.012265 -0.016494 -0.018683 -0.018634 -0.016350 -0.012041 -0.006097 0.000955 0.008506 0.015930 0.022643 0.028161 0.032132 0.034360 0.034805 0.033568 0.030866 0.026996 0.022297 0.017118 0.011789 0.006598 0.001776 -0.002508 -0.006144 -0.009081 -0.011311 -0.012866 -0.013805 -0.014204 -0.014148 -0.013726 -0.013022 -0.012118 -0.011085 -0.009983 -0.008864 -0.007769 -0.006727 -0.005759 -0.004880 -0.004096 -0.003407 -0.002811 -0.002303 -0.001873 -0.001515 -0.001219 -0.000975 -0.000778 -0.000618 -0.000489 -0.000386 -0.000304 -0.000238 -0.000185 -0.000144 -0.000111 -0.000085 -0.000065 -0.000050 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000073 -0.000094 -0.000120 -0.000154 -0.000197 -0.000253 -0.000324 -0.000414 -0.000528 -0.000670 -0.000847 -0.001066 -0.001333 -0.001657 -0.002045 -0.002507 -0.003048 -0.003675 -0.004390 -0.005191 -0.006074 -0.007025 -0.008025 -0.009045 -0.010046 -0.010979 -0.011786 -0.012399 -0.012742 -0.012735 -0.012294 -0.011339 -0.009801 -0.007623 -0.004777 -0.001269 0.002851 0.007480 0.012455 0.017556 0.022508 0.026998 0.030692 0.033265 0.034439 0.034009 0.031885 0.028110 0.022877 0.016525 0.009518 0.002410 -0.004207 -0.009760 -0.013756 -0.015833 -0.015804 -0.013671 -0.009632 -0.004052 0.002572 0.009667 0.016642 0.022950 0.028130 0.031853 0.033931 0.034326 0.033131 0.030547 0.026853 0.022367 0.017416 0.012313 0.007327 0.002681 -0.001464 -0.005000 -0.007875 -0.010080 -0.011640 -0.012610 -0.013059 -0.013068 -0.012721 -0.012099 -0.011279 -0.010330 -0.009312 -0.008272 -0.007251 -0.006278 -0.005375 -0.004553 -0.003819 -0.003176 -0.002620 -0.002145 -0.001745 -0.001411 -0.001135 -0.000908 -0.000724 -0.000575 -0.000456 -0.000360 -0.000283 -0.000222 -0.000173 -0.000135 -0.000104 -0.000080 -0.000061 -0.000047 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000042 -0.000053 -0.000068 -0.000087 -0.000111 -0.000142 -0.000182 -0.000234 -0.000299 -0.000382 -0.000487 -0.000618 -0.000781 -0.000983 -0.001230 -0.001529 -0.001889 -0.002316 -0.002817 -0.003396 -0.004057 -0.004797 -0.005611 -0.006486 -0.007403 -0.008334 -0.009242 -0.010082 -0.010796 -0.011321 -0.011587 -0.011517 -0.011036 -0.010069 -0.008553 -0.006441 -0.003707 -0.000361 0.003545 0.007912 0.012589 0.017368 0.021996 0.026185 0.029628 0.032030 0.033135 0.032760 0.030821 0.027360 0.022557 0.016722 0.010284 0.003751 -0.002334 -0.007444 -0.011127 -0.013050 -0.013041 -0.011101 -0.007411 -0.002305 0.003760 0.010260 0.016652 0.022434 0.027182 0.030591 0.032489 0.032836 0.031716 0.029312 0.025876 0.021700 0.017083 0.012311 0.007637 0.003264 -0.000652 -0.004011 -0.006760 -0.008885 -0.010409 -0.011377 -0.011855 -0.011916 -0.011636 -0.011094 -0.010361 -0.009502 -0.008573 -0.007621 -0.006682 -0.005787 -0.004954 -0.004196 -0.003520 -0.002927 -0.002414 -0.001977 -0.001608 -0.001301 -0.001046 -0.000838 -0.000668 -0.000530 -0.000420 -0.000332 -0.000261 -0.000205 -0.000160 -0.000125 -0.000097 -0.000075 -0.000057 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000049 -0.000063 -0.000080 -0.000102 -0.000131 -0.000167 -0.000214 -0.000273 -0.000349 -0.000444 -0.000564 -0.000713 -0.000897 -0.001123 -0.001397 -0.001725 -0.002116 -0.002574 -0.003104 -0.003707 -0.004382 -0.005123 -0.005918 -0.006748 -0.007588 -0.008402 -0.009147 -0.009771 -0.010216 -0.010416 -0.010302 -0.009804 -0.008856 -0.007403 -0.005403 -0.002837 0.000282 0.003904 0.007935 0.012234 0.016612 0.020839 0.024656 0.027789 0.029973 0.030981 0.030652 0.028912 0.025803 0.021485 0.016241 0.010454 0.004581 -0.000890 -0.005487 -0.008805 -0.010546 -0.010555 -0.008832 -0.005540 -0.000976 0.004451 0.010272 0.016000 0.021184 0.025445 0.028505 0.030208 0.030517 0.029502 0.027325 0.024208 0.020412 0.016205 0.011845 0.007559 0.003535 -0.000084 -0.003205 -0.005772 -0.007773 -0.009223 -0.010162 -0.010646 -0.010742 -0.010521 -0.010053 -0.009405 -0.008636 -0.007798 -0.006937 -0.006085 -0.005271 -0.004513 -0.003823 -0.003208 -0.002668 -0.002201 -0.001803 -0.001467 -0.001187 -0.000955 -0.000765 -0.000610 -0.000484 -0.000384 -0.000303 -0.000239 -0.000188 -0.000147 -0.000115 -0.000089 -0.000069 -0.000053 -0.000041 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000058 -0.000073 -0.000093 -0.000119 -0.000152 -0.000194 -0.000248 -0.000316 -0.000402 -0.000510 -0.000645 -0.000811 -0.001015 -0.001263 -0.001560 -0.001913 -0.002328 -0.002806 -0.003351 -0.003960 -0.004627 -0.005341 -0.006084 -0.006832 -0.007554 -0.008209 -0.008750 -0.009124 -0.009271 -0.009129 -0.008637 -0.007737 -0.006378 -0.004528 -0.002172 0.000674 0.003962 0.007604 0.011473 0.015397 0.019174 0.022573 0.025355 0.027290 0.028180 0.027884 0.026344 0.023597 0.019788 0.015164 0.010065 0.004892 0.000073 -0.003979 -0.006907 -0.008452 -0.008476 -0.006980 -0.004105 -0.000112 0.004643 0.009749 0.014779 0.019337 0.023089 0.025790 0.027300 0.027581 0.026693 0.024773 0.022015 0.018645 0.014897 0.010999 0.007153 0.003528 0.000253 -0.002584 -0.004931 -0.006772 -0.008118 -0.009002 -0.009473 -0.009590 -0.009415 -0.009014 -0.008444 -0.007762 -0.007016 -0.006244 -0.005481 -0.004749 -0.004068 -0.003447 -0.002893 -0.002407 -0.001986 -0.001628 -0.001325 -0.001073 -0.000863 -0.000692 -0.000552 -0.000438 -0.000347 -0.000274 -0.000216 -0.000170 -0.000133 -0.000104 -0.000081 -0.000063 -0.000049 -0.000038 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000084 -0.000107 -0.000137 -0.000174 -0.000223 -0.000284 -0.000361 -0.000457 -0.000578 -0.000727 -0.000909 -0.001131 -0.001397 -0.001713 -0.002084 -0.002512 -0.002999 -0.003542 -0.004136 -0.004770 -0.005429 -0.006090 -0.006723 -0.007294 -0.007761 -0.008074 -0.008181 -0.008029 -0.007561 -0.006729 -0.005490 -0.003817 -0.001700 0.000843 0.003767 0.006992 0.010402 0.013847 0.017149 0.020109 0.022522 0.024190 0.024946 0.024673 0.023322 0.020930 0.017622 0.013616 0.009202 0.004729 0.000562 -0.002941 -0.005477 -0.006821 -0.006857 -0.005585 -0.003125 0.000301 0.004387 0.008781 0.013118 0.017056 0.020307 0.022657 0.023983 0.024249 0.023502 0.021856 0.019474 0.016549 0.013283 0.009871 0.006492 0.003292 0.000389 -0.002137 -0.004237 -0.005893 -0.007113 -0.007923 -0.008364 -0.008488 -0.008349 -0.008004 -0.007507 -0.006907 -0.006247 -0.005563 -0.004885 -0.004235 -0.003629 -0.003076 -0.002583 -0.002150 -0.001776 -0.001456 -0.001186 -0.000961 -0.000774 -0.000620 -0.000494 -0.000393 -0.000311 -0.000246 -0.000194 -0.000153 -0.000120 -0.000094 -0.000073 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000060 -0.000076 -0.000096 -0.000122 -0.000156 -0.000199 -0.000253 -0.000321 -0.000407 -0.000514 -0.000646 -0.000808 -0.001004 -0.001240 -0.001520 -0.001848 -0.002227 -0.002658 -0.003137 -0.003661 -0.004220 -0.004798 -0.005376 -0.005928 -0.006423 -0.006823 -0.007086 -0.007167 -0.007016 -0.006588 -0.005840 -0.004737 -0.003257 -0.001395 0.000832 0.003381 0.006179 0.009124 0.012086 0.014913 0.017434 0.019477 0.020875 0.021492 0.021230 0.020052 0.017993 0.015161 0.011742 0.007984 0.004180 0.000640 -0.002338 -0.004496 -0.005646 -0.005691 -0.004630 -0.002562 0.000323 0.003773 0.007490 0.011167 0.014516 0.017292 0.019313 0.020471 0.020731 0.020130 0.018759 0.016754 0.014273 0.011487 0.008563 0.005653 0.002886 0.000364 -0.001839 -0.003680 -0.005138 -0.006218 -0.006940 -0.007338 -0.007457 -0.007344 -0.007047 -0.006614 -0.006090 -0.005511 -0.004910 -0.004313 -0.003741 -0.003207 -0.002720 -0.002285 -0.001904 -0.001573 -0.001291 -0.001053 -0.000853 -0.000687 -0.000551 -0.000440 -0.000349 -0.000277 -0.000219 -0.000173 -0.000136 -0.000107 -0.000084 -0.000066 -0.000052 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000053 -0.000067 -0.000085 -0.000109 -0.000138 -0.000176 -0.000224 -0.000284 -0.000360 -0.000454 -0.000570 -0.000712 -0.000884 -0.001091 -0.001337 -0.001624 -0.001957 -0.002334 -0.002754 -0.003211 -0.003698 -0.004202 -0.004704 -0.005182 -0.005609 -0.005952 -0.006175 -0.006238 -0.006100 -0.005722 -0.005068 -0.004109 -0.002828 -0.001223 0.000688 0.002865 0.005245 0.007738 0.010234 0.012603 0.014702 0.016389 0.017528 0.018006 0.017747 0.016724 0.014968 0.012574 0.009696 0.006543 0.003357 0.000395 -0.002095 -0.003902 -0.004871 -0.004921 -0.004052 -0.002345 0.000046 0.002910 0.006005 0.009076 0.011884 0.014225 0.015946 0.016954 0.017216 0.016758 0.015651 0.014004 0.011948 0.009624 0.007170 0.004714 0.002369 0.000222 -0.001662 -0.003241 -0.004497 -0.005431 -0.006057 -0.006405 -0.006510 -0.006413 -0.006156 -0.005780 -0.005323 -0.004819 -0.004295 -0.003774 -0.003275 -0.002809 -0.002384 -0.002004 -0.001671 -0.001382 -0.001135 -0.000926 -0.000751 -0.000606 -0.000486 -0.000388 -0.000309 -0.000245 -0.000194 -0.000153 -0.000121 -0.000095 -0.000075 -0.000059 -0.000046 -0.000036 -0.000029 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000059 -0.000075 -0.000096 -0.000122 -0.000155 -0.000197 -0.000250 -0.000316 -0.000398 -0.000499 -0.000623 -0.000773 -0.000952 -0.001166 -0.001416 -0.001704 -0.002031 -0.002395 -0.002792 -0.003213 -0.003648 -0.004081 -0.004493 -0.004860 -0.005155 -0.005346 -0.005400 -0.005282 -0.004960 -0.004403 -0.003589 -0.002505 -0.001151 0.000455 0.002279 0.004263 0.006332 0.008392 0.010335 0.012044 0.013401 0.014299 0.014647 0.014387 0.013501 0.012015 0.010012 0.007619 0.005008 0.002376 -0.000066 -0.002119 -0.003610 -0.004415 -0.004467 -0.003767 -0.002380 -0.000430 0.001913 0.004453 0.006982 0.009308 0.011261 0.012715 0.013590 0.013857 0.013531 0.012668 0.011352 0.009688 0.007791 0.005774 0.003745 0.001797 0.000006 -0.001572 -0.002900 -0.003958 -0.004746 -0.005274 -0.005566 -0.005652 -0.005564 -0.005340 -0.005013 -0.004617 -0.004180 -0.003727 -0.003276 -0.002844 -0.002440 -0.002073 -0.001744 -0.001455 -0.001205 -0.000991 -0.000809 -0.000657 -0.000530 -0.000425 -0.000340 -0.000271 -0.000215 -0.000170 -0.000135 -0.000106 -0.000084 -0.000066 -0.000052 -0.000041 -0.000033 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000052 -0.000066 -0.000084 -0.000107 -0.000136 -0.000173 -0.000219 -0.000276 -0.000347 -0.000435 -0.000541 -0.000670 -0.000825 -0.001009 -0.001224 -0.001472 -0.001753 -0.002066 -0.002406 -0.002768 -0.003141 -0.003512 -0.003866 -0.004181 -0.004434 -0.004601 -0.004652 -0.004559 -0.004294 -0.003834 -0.003159 -0.002262 -0.001144 0.000179 0.001675 0.003296 0.004978 0.006643 0.008202 0.009561 0.010624 0.011307 0.011539 0.011277 0.010508 0.009260 0.007599 0.005631 0.003494 0.001347 -0.000641 -0.002311 -0.003525 -0.004184 -0.004236 -0.003681 -0.002570 -0.001002 0.000888 0.002945 0.005003 0.006907 0.008520 0.009740 0.010500 0.010771 0.010562 0.009915 0.008893 0.007581 0.006067 0.004446 0.002803 0.001218 -0.000246 -0.001540 -0.002632 -0.003503 -0.004151 -0.004584 -0.004820 -0.004883 -0.004800 -0.004602 -0.004318 -0.003976 -0.003599 -0.003209 -0.002822 -0.002451 -0.002104 -0.001788 -0.001506 -0.001258 -0.001042 -0.000858 -0.000701 -0.000570 -0.000460 -0.000370 -0.000296 -0.000236 -0.000187 -0.000149 -0.000118 -0.000093 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000058 -0.000074 -0.000094 -0.000119 -0.000151 -0.000191 -0.000240 -0.000301 -0.000376 -0.000467 -0.000578 -0.000710 -0.000867 -0.001050 -0.001262 -0.001501 -0.001767 -0.002057 -0.002365 -0.002683 -0.003000 -0.003301 -0.003571 -0.003791 -0.003938 -0.003989 -0.003922 -0.003714 -0.003345 -0.002801 -0.002076 -0.001173 -0.000107 0.001095 0.002393 0.003732 0.005049 0.006272 0.007325 0.008133 0.008630 0.008764 0.008501 0.007836 0.006793 0.005427 0.003824 0.002093 0.000362 -0.001238 -0.002580 -0.003557 -0.004091 -0.004141 -0.003707 -0.002829 -0.001584 -0.000078 0.001568 0.003224 0.004767 0.006090 0.007107 0.007764 0.008036 0.007926 0.007463 0.006696 0.005687 0.004509 0.003234 0.001934 0.000671 -0.000500 -0.001538 -0.002416 -0.003116 -0.003636 -0.003979 -0.004161 -0.004200 -0.004119 -0.003943 -0.003696 -0.003401 -0.003078 -0.002744 -0.002414 -0.002097 -0.001802 -0.001532 -0.001292 -0.001080 -0.000896 -0.000738 -0.000604 -0.000491 -0.000397 -0.000320 -0.000256 -0.000204 -0.000163 -0.000129 -0.000103 -0.000082 -0.000065 -0.000052 -0.000041 -0.000033 -0.000027 -0.000021 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000051 -0.000065 -0.000082 -0.000104 -0.000131 -0.000165 -0.000208 -0.000260 -0.000324 -0.000401 -0.000495 -0.000607 -0.000740 -0.000895 -0.001073 -0.001276 -0.001501 -0.001745 -0.002006 -0.002275 -0.002543 -0.002800 -0.003031 -0.003221 -0.003353 -0.003407 -0.003365 -0.003209 -0.002924 -0.002498 -0.001927 -0.001214 -0.000374 0.000571 0.001587 0.002631 0.003649 0.004585 0.005379 0.005973 0.006316 0.006369 0.006110 0.005536 0.004669 0.003554 0.002259 0.000871 -0.000511 -0.001785 -0.002852 -0.003630 -0.004058 -0.004105 -0.003770 -0.003084 -0.002107 -0.000920 0.000384 0.001703 0.002942 0.004017 0.004861 0.005428 0.005696 0.005665 0.005353 0.004798 0.004045 0.003151 0.002173 0.001167 0.000184 -0.000732 -0.001546 -0.002234 -0.002782 -0.003186 -0.003448 -0.003580 -0.003597 -0.003517 -0.003359 -0.003145 -0.002891 -0.002616 -0.002332 -0.002051 -0.001783 -0.001533 -0.001305 -0.001100 -0.000921 -0.000765 -0.000631 -0.000517 -0.000421 -0.000341 -0.000275 -0.000221 -0.000176 -0.000141 -0.000112 -0.000090 -0.000071 -0.000057 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000044 -0.000056 -0.000071 -0.000090 -0.000113 -0.000143 -0.000179 -0.000223 -0.000277 -0.000342 -0.000421 -0.000515 -0.000627 -0.000757 -0.000907 -0.001076 -0.001265 -0.001470 -0.001689 -0.001915 -0.002141 -0.002359 -0.002557 -0.002722 -0.002841 -0.002898 -0.002879 -0.002770 -0.002557 -0.002234 -0.001797 -0.001249 -0.000603 0.000123 0.000901 0.001694 0.002462 0.003160 0.003740 0.004159 0.004379 0.004371 0.004119 0.003626 0.002909 0.002005 0.000967 -0.000136 -0.001230 -0.002234 -0.003074 -0.003687 -0.004027 -0.004069 -0.003813 -0.003284 -0.002525 -0.001598 -0.000576 0.000466 0.001454 0.002322 0.003018 0.003505 0.003763 0.003790 0.003598 0.003214 0.002671 0.002012 0.001281 0.000522 -0.000225 -0.000924 -0.001546 -0.002072 -0.002488 -0.002791 -0.002983 -0.003071 -0.003068 -0.002988 -0.002847 -0.002660 -0.002443 -0.002209 -0.001969 -0.001733 -0.001507 -0.001296 -0.001104 -0.000932 -0.000780 -0.000649 -0.000536 -0.000439 -0.000359 -0.000291 -0.000235 -0.000189 -0.000152 -0.000121 -0.000097 -0.000078 -0.000062 -0.000050 -0.000040 -0.000033 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000049 -0.000061 -0.000077 -0.000097 -0.000122 -0.000153 -0.000190 -0.000235 -0.000290 -0.000356 -0.000435 -0.000528 -0.000636 -0.000761 -0.000902 -0.001059 -0.001230 -0.001413 -0.001602 -0.001792 -0.001976 -0.002145 -0.002288 -0.002396 -0.002456 -0.002457 -0.002387 -0.002236 -0.002000 -0.001676 -0.001266 -0.000782 -0.000239 0.000341 0.000929 0.001492 0.001997 0.002406 0.002687 0.002811 0.002759 0.002520 0.002098 0.001509 0.000781 -0.000044 -0.000914 -0.001772 -0.002557 -0.003213 -0.003692 -0.003959 -0.003996 -0.003803 -0.003397 -0.002812 -0.002095 -0.001300 -0.000484 0.000297 0.000993 0.001563 0.001979 0.002222 0.002290 0.002189 0.001937 0.001561 0.001091 0.000561 0.000004 -0.000548 -0.001066 -0.001529 -0.001918 -0.002224 -0.002442 -0.002574 -0.002626 -0.002607 -0.002527 -0.002400 -0.002239 -0.002054 -0.001856 -0.001654 -0.001456 -0.001266 -0.001090 -0.000929 -0.000785 -0.000658 -0.000547 -0.000452 -0.000372 -0.000304 -0.000247 -0.000200 -0.000161 -0.000130 -0.000104 -0.000084 -0.000067 -0.000054 -0.000044 -0.000036 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000042 -0.000053 -0.000066 -0.000083 -0.000104 -0.000130 -0.000161 -0.000199 -0.000245 -0.000300 -0.000365 -0.000442 -0.000532 -0.000635 -0.000752 -0.000881 -0.001023 -0.001174 -0.001332 -0.001491 -0.001646 -0.001790 -0.001915 -0.002012 -0.002074 -0.002090 -0.002051 -0.001952 -0.001787 -0.001555 -0.001260 -0.000908 -0.000513 -0.000093 0.000329 0.000730 0.001082 0.001357 0.001532 0.001586 0.001506 0.001284 0.000926 0.000444 -0.000138 -0.000789 -0.001470 -0.002138 -0.002747 -0.003255 -0.003626 -0.003834 -0.003866 -0.003720 -0.003411 -0.002964 -0.002414 -0.001799 -0.001165 -0.000552 0.000003 0.000467 0.000818 0.001042 0.001134 0.001099 0.000948 0.000701 0.000379 0.000007 -0.000389 -0.000784 -0.001157 -0.001489 -0.001767 -0.001982 -0.002131 -0.002215 -0.002237 -0.002205 -0.002128 -0.002014 -0.001874 -0.001717 -0.001550 -0.001381 -0.001216 -0.001058 -0.000911 -0.000777 -0.000657 -0.000551 -0.000459 -0.000380 -0.000313 -0.000256 -0.000209 -0.000169 -0.000137 -0.000111 -0.000089 -0.000072 -0.000058 -0.000047 -0.000038 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000036 -0.000045 -0.000056 -0.000071 -0.000088 -0.000110 -0.000136 -0.000167 -0.000205 -0.000250 -0.000304 -0.000368 -0.000442 -0.000527 -0.000623 -0.000729 -0.000846 -0.000971 -0.001101 -0.001234 -0.001364 -0.001486 -0.001595 -0.001683 -0.001744 -0.001771 -0.001758 -0.001699 -0.001591 -0.001433 -0.001228 -0.000981 -0.000704 -0.000411 -0.000117 0.000157 0.000391 0.000566 0.000663 0.000667 0.000571 0.000370 0.000068 -0.000323 -0.000786 -0.001296 -0.001826 -0.002341 -0.002810 -0.003200 -0.003486 -0.003647 -0.003673 -0.003564 -0.003330 -0.002990 -0.002569 -0.002098 -0.001608 -0.001130 -0.000691 -0.000316 -0.000022 0.000179 0.000283 0.000292 0.000215 0.000063 -0.000147 -0.000396 -0.000666 -0.000938 -0.001196 -0.001425 -0.001615 -0.001758 -0.001852 -0.001898 -0.001898 -0.001857 -0.001783 -0.001682 -0.001561 -0.001428 -0.001288 -0.001148 -0.001010 -0.000880 -0.000758 -0.000647 -0.000548 -0.000460 -0.000383 -0.000317 -0.000262 -0.000215 -0.000175 -0.000143 -0.000116 -0.000094 -0.000076 -0.000062 -0.000050 -0.000041 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000075 -0.000092 -0.000114 -0.000140 -0.000171 -0.000208 -0.000252 -0.000304 -0.000365 -0.000434 -0.000513 -0.000600 -0.000696 -0.000799 -0.000906 -0.001016 -0.001125 -0.001228 -0.001322 -0.001402 -0.001461 -0.001496 -0.001501 -0.001473 -0.001408 -0.001307 -0.001172 -0.001007 -0.000821 -0.000625 -0.000430 -0.000252 -0.000105 -0.000004 0.000038 0.000010 -0.000092 -0.000271 -0.000522 -0.000838 -0.001203 -0.001601 -0.002010 -0.002405 -0.002764 -0.003062 -0.003279 -0.003402 -0.003423 -0.003341 -0.003165 -0.002908 -0.002588 -0.002229 -0.001853 -0.001482 -0.001138 -0.000838 -0.000594 -0.000418 -0.000311 -0.000273 -0.000300 -0.000383 -0.000509 -0.000667 -0.000842 -0.001020 -0.001190 -0.001339 -0.001461 -0.001549 -0.001602 -0.001619 -0.001603 -0.001557 -0.001487 -0.001397 -0.001294 -0.001181 -0.001065 -0.000948 -0.000835 -0.000727 -0.000627 -0.000536 -0.000453 -0.000381 -0.000318 -0.000264 -0.000218 -0.000179 -0.000146 -0.000120 -0.000097 -0.000079 -0.000065 -0.000053 -0.000043 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000041 -0.000051 -0.000063 -0.000077 -0.000095 -0.000116 -0.000142 -0.000172 -0.000208 -0.000250 -0.000300 -0.000356 -0.000420 -0.000491 -0.000569 -0.000653 -0.000742 -0.000833 -0.000923 -0.001011 -0.001092 -0.001163 -0.001219 -0.001258 -0.001276 -0.001270 -0.001238 -0.001179 -0.001097 -0.000994 -0.000876 -0.000751 -0.000630 -0.000522 -0.000438 -0.000389 -0.000385 -0.000431 -0.000532 -0.000688 -0.000895 -0.001148 -0.001435 -0.001742 -0.002056 -0.002358 -0.002630 -0.002856 -0.003021 -0.003114 -0.003130 -0.003069 -0.002936 -0.002742 -0.002501 -0.002228 -0.001941 -0.001656 -0.001388 -0.001149 -0.000951 -0.000798 -0.000695 -0.000642 -0.000636 -0.000670 -0.000737 -0.000828 -0.000933 -0.001042 -0.001146 -0.001237 -0.001308 -0.001355 -0.001377 -0.001374 -0.001347 -0.001299 -0.001234 -0.001155 -0.001067 -0.000972 -0.000875 -0.000779 -0.000686 -0.000598 -0.000516 -0.000441 -0.000373 -0.000314 -0.000262 -0.000218 -0.000180 -0.000148 -0.000122 -0.000100 -0.000082 -0.000067 -0.000054 -0.000045 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000053 -0.000065 -0.000079 -0.000096 -0.000117 -0.000142 -0.000171 -0.000205 -0.000245 -0.000290 -0.000342 -0.000400 -0.000463 -0.000532 -0.000604 -0.000679 -0.000754 -0.000828 -0.000898 -0.000960 -0.001013 -0.001054 -0.001079 -0.001088 -0.001079 -0.001051 -0.001007 -0.000948 -0.000880 -0.000808 -0.000739 -0.000680 -0.000640 -0.000626 -0.000645 -0.000700 -0.000795 -0.000929 -0.001098 -0.001299 -0.001523 -0.001760 -0.001999 -0.002228 -0.002433 -0.002604 -0.002728 -0.002798 -0.002810 -0.002764 -0.002665 -0.002519 -0.002338 -0.002132 -0.001914 -0.001696 -0.001489 -0.001301 -0.001140 -0.001011 -0.000916 -0.000856 -0.000829 -0.000831 -0.000858 -0.000902 -0.000958 -0.001017 -0.001074 -0.001122 -0.001157 -0.001175 -0.001176 -0.001160 -0.001127 -0.001079 -0.001019 -0.000950 -0.000875 -0.000796 -0.000716 -0.000637 -0.000560 -0.000488 -0.000421 -0.000360 -0.000305 -0.000257 -0.000215 -0.000179 -0.000148 -0.000122 -0.000101 -0.000083 -0.000068 -0.000056 -0.000046 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000054 -0.000066 -0.000080 -0.000096 -0.000116 -0.000140 -0.000167 -0.000199 -0.000236 -0.000277 -0.000324 -0.000375 -0.000431 -0.000490 -0.000551 -0.000613 -0.000675 -0.000734 -0.000789 -0.000837 -0.000877 -0.000907 -0.000926 -0.000932 -0.000925 -0.000907 -0.000880 -0.000847 -0.000811 -0.000778 -0.000753 -0.000742 -0.000750 -0.000781 -0.000839 -0.000924 -0.001037 -0.001175 -0.001333 -0.001506 -0.001688 -0.001869 -0.002042 -0.002196 -0.002324 -0.002417 -0.002469 -0.002478 -0.002445 -0.002371 -0.002262 -0.002127 -0.001972 -0.001808 -0.001642 -0.001483 -0.001336 -0.001207 -0.001099 -0.001014 -0.000953 -0.000915 -0.000898 -0.000898 -0.000911 -0.000933 -0.000958 -0.000982 -0.001001 -0.001011 -0.001010 -0.000998 -0.000973 -0.000937 -0.000891 -0.000838 -0.000778 -0.000714 -0.000648 -0.000582 -0.000517 -0.000455 -0.000396 -0.000342 -0.000292 -0.000248 -0.000209 -0.000175 -0.000146 -0.000121 -0.000100 -0.000083 -0.000068 -0.000056 -0.000046 -0.000038 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000054 -0.000066 -0.000079 -0.000095 -0.000114 -0.000136 -0.000161 -0.000190 -0.000224 -0.000261 -0.000302 -0.000347 -0.000394 -0.000444 -0.000495 -0.000547 -0.000597 -0.000645 -0.000688 -0.000726 -0.000758 -0.000781 -0.000797 -0.000804 -0.000804 -0.000797 -0.000787 -0.000775 -0.000766 -0.000763 -0.000769 -0.000790 -0.000827 -0.000882 -0.000957 -0.001051 -0.001162 -0.001286 -0.001419 -0.001557 -0.001694 -0.001824 -0.001939 -0.002034 -0.002103 -0.002143 -0.002150 -0.002125 -0.002071 -0.001991 -0.001890 -0.001775 -0.001652 -0.001527 -0.001405 -0.001291 -0.001188 -0.001099 -0.001025 -0.000967 -0.000925 -0.000896 -0.000880 -0.000873 -0.000873 -0.000876 -0.000879 -0.000879 -0.000873 -0.000861 -0.000840 -0.000811 -0.000775 -0.000733 -0.000685 -0.000633 -0.000579 -0.000524 -0.000470 -0.000417 -0.000367 -0.000319 -0.000275 -0.000236 -0.000200 -0.000169 -0.000142 -0.000118 -0.000098 -0.000081 -0.000067 -0.000056 -0.000046 -0.000038 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000054 -0.000065 -0.000077 -0.000092 -0.000110 -0.000130 -0.000153 -0.000180 -0.000209 -0.000242 -0.000277 -0.000316 -0.000356 -0.000398 -0.000440 -0.000483 -0.000524 -0.000562 -0.000597 -0.000628 -0.000654 -0.000674 -0.000690 -0.000700 -0.000707 -0.000711 -0.000714 -0.000719 -0.000729 -0.000746 -0.000772 -0.000810 -0.000861 -0.000925 -0.001002 -0.001090 -0.001187 -0.001289 -0.001393 -0.001496 -0.001592 -0.001678 -0.001748 -0.001800 -0.001829 -0.001835 -0.001818 -0.001779 -0.001721 -0.001647 -0.001562 -0.001470 -0.001376 -0.001284 -0.001196 -0.001114 -0.001042 -0.000979 -0.000926 -0.000883 -0.000849 -0.000824 -0.000806 -0.000793 -0.000782 -0.000772 -0.000760 -0.000746 -0.000726 -0.000702 -0.000672 -0.000638 -0.000599 -0.000557 -0.000513 -0.000468 -0.000422 -0.000378 -0.000335 -0.000294 -0.000256 -0.000221 -0.000189 -0.000161 -0.000136 -0.000114 -0.000095 -0.000079 -0.000066 -0.000055 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000053 -0.000063 -0.000075 -0.000088 -0.000104 -0.000123 -0.000143 -0.000167 -0.000192 -0.000221 -0.000251 -0.000284 -0.000318 -0.000352 -0.000388 -0.000422 -0.000456 -0.000487 -0.000516 -0.000542 -0.000565 -0.000584 -0.000600 -0.000614 -0.000626 -0.000638 -0.000652 -0.000668 -0.000690 -0.000718 -0.000754 -0.000799 -0.000853 -0.000915 -0.000985 -0.001059 -0.001137 -0.001215 -0.001291 -0.001362 -0.001425 -0.001477 -0.001515 -0.001538 -0.001543 -0.001532 -0.001504 -0.001463 -0.001410 -0.001348 -0.001280 -0.001210 -0.001140 -0.001072 -0.001009 -0.000950 -0.000896 -0.000849 -0.000809 -0.000774 -0.000745 -0.000721 -0.000701 -0.000683 -0.000666 -0.000649 -0.000629 -0.000607 -0.000582 -0.000553 -0.000522 -0.000487 -0.000451 -0.000414 -0.000376 -0.000338 -0.000302 -0.000267 -0.000234 -0.000204 -0.000176 -0.000150 -0.000128 -0.000108 -0.000091 -0.000076 -0.000064 -0.000053 -0.000044 -0.000037 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000071 -0.000084 -0.000098 -0.000114 -0.000132 -0.000152 -0.000174 -0.000199 -0.000224 -0.000252 -0.000280 -0.000309 -0.000338 -0.000367 -0.000395 -0.000421 -0.000445 -0.000467 -0.000488 -0.000507 -0.000524 -0.000540 -0.000556 -0.000573 -0.000592 -0.000615 -0.000642 -0.000675 -0.000714 -0.000759 -0.000809 -0.000863 -0.000920 -0.000978 -0.001036 -0.001092 -0.001144 -0.001190 -0.001228 -0.001257 -0.001274 -0.001279 -0.001272 -0.001254 -0.001225 -0.001187 -0.001143 -0.001094 -0.001042 -0.000989 -0.000938 -0.000888 -0.000840 -0.000796 -0.000755 -0.000718 -0.000685 -0.000656 -0.000630 -0.000607 -0.000586 -0.000566 -0.000546 -0.000525 -0.000503 -0.000478 -0.000452 -0.000424 -0.000394 -0.000363 -0.000332 -0.000300 -0.000270 -0.000240 -0.000212 -0.000186 -0.000161 -0.000139 -0.000119 -0.000102 -0.000086 -0.000072 -0.000061 -0.000051 -0.000043 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000029 -0.000035 -0.000041 -0.000049 -0.000057 -0.000067 -0.000078 -0.000090 -0.000104 -0.000120 -0.000137 -0.000156 -0.000177 -0.000198 -0.000221 -0.000245 -0.000269 -0.000293 -0.000317 -0.000340 -0.000362 -0.000383 -0.000402 -0.000421 -0.000439 -0.000456 -0.000474 -0.000492 -0.000511 -0.000533 -0.000558 -0.000587 -0.000619 -0.000656 -0.000696 -0.000738 -0.000782 -0.000825 -0.000868 -0.000909 -0.000946 -0.000979 -0.001007 -0.001028 -0.001041 -0.001046 -0.001042 -0.001030 -0.001011 -0.000985 -0.000954 -0.000919 -0.000881 -0.000842 -0.000802 -0.000764 -0.000726 -0.000689 -0.000655 -0.000622 -0.000592 -0.000564 -0.000539 -0.000516 -0.000494 -0.000474 -0.000453 -0.000433 -0.000412 -0.000390 -0.000366 -0.000342 -0.000316 -0.000291 -0.000265 -0.000239 -0.000214 -0.000190 -0.000168 -0.000147 -0.000128 -0.000110 -0.000094 -0.000080 -0.000068 -0.000057 -0.000048 -0.000041 -0.000034 -0.000028 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000039 -0.000046 -0.000053 -0.000062 -0.000071 -0.000082 -0.000094 -0.000107 -0.000122 -0.000138 -0.000155 -0.000174 -0.000193 -0.000213 -0.000233 -0.000253 -0.000272 -0.000291 -0.000310 -0.000327 -0.000345 -0.000362 -0.000378 -0.000395 -0.000413 -0.000431 -0.000451 -0.000473 -0.000497 -0.000525 -0.000554 -0.000586 -0.000619 -0.000652 -0.000684 -0.000715 -0.000744 -0.000771 -0.000795 -0.000814 -0.000830 -0.000840 -0.000844 -0.000843 -0.000836 -0.000823 -0.000806 -0.000785 -0.000760 -0.000733 -0.000704 -0.000674 -0.000644 -0.000614 -0.000584 -0.000556 -0.000528 -0.000501 -0.000476 -0.000453 -0.000431 -0.000410 -0.000391 -0.000372 -0.000353 -0.000334 -0.000314 -0.000294 -0.000273 -0.000252 -0.000231 -0.000210 -0.000189 -0.000169 -0.000150 -0.000132 -0.000116 -0.000101 -0.000087 -0.000074 -0.000063 -0.000054 -0.000045 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000049 -0.000056 -0.000064 -0.000073 -0.000084 -0.000095 -0.000107 -0.000121 -0.000136 -0.000151 -0.000167 -0.000183 -0.000200 -0.000216 -0.000232 -0.000248 -0.000263 -0.000278 -0.000293 -0.000309 -0.000324 -0.000339 -0.000356 -0.000373 -0.000392 -0.000413 -0.000435 -0.000459 -0.000484 -0.000510 -0.000534 -0.000558 -0.000581 -0.000602 -0.000621 -0.000637 -0.000651 -0.000662 -0.000670 -0.000674 -0.000674 -0.000670 -0.000663 -0.000652 -0.000637 -0.000620 -0.000600 -0.000579 -0.000557 -0.000534 -0.000510 -0.000486 -0.000462 -0.000439 -0.000416 -0.000394 -0.000374 -0.000354 -0.000336 -0.000318 -0.000301 -0.000285 -0.000268 -0.000251 -0.000234 -0.000217 -0.000200 -0.000182 -0.000165 -0.000149 -0.000133 -0.000118 -0.000104 -0.000091 -0.000079 -0.000068 -0.000059 -0.000050 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000038 -0.000044 -0.000050 -0.000057 -0.000065 -0.000074 -0.000083 -0.000094 -0.000105 -0.000117 -0.000130 -0.000143 -0.000156 -0.000170 -0.000183 -0.000196 -0.000209 -0.000222 -0.000234 -0.000247 -0.000261 -0.000274 -0.000288 -0.000303 -0.000319 -0.000337 -0.000355 -0.000374 -0.000394 -0.000413 -0.000432 -0.000450 -0.000466 -0.000481 -0.000494 -0.000506 -0.000515 -0.000523 -0.000529 -0.000532 -0.000533 -0.000532 -0.000528 -0.000521 -0.000511 -0.000499 -0.000485 -0.000470 -0.000453 -0.000435 -0.000417 -0.000398 -0.000378 -0.000359 -0.000340 -0.000322 -0.000304 -0.000287 -0.000271 -0.000256 -0.000241 -0.000227 -0.000213 -0.000199 -0.000185 -0.000171 -0.000157 -0.000143 -0.000130 -0.000117 -0.000104 -0.000093 -0.000082 -0.000072 -0.000062 -0.000054 -0.000046 -0.000039 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000023 -0.000026 -0.000030 -0.000034 -0.000039 -0.000044 -0.000050 -0.000057 -0.000064 -0.000073 -0.000081 -0.000091 -0.000101 -0.000111 -0.000122 -0.000132 -0.000143 -0.000153 -0.000164 -0.000174 -0.000185 -0.000196 -0.000207 -0.000218 -0.000230 -0.000242 -0.000256 -0.000270 -0.000285 -0.000300 -0.000316 -0.000331 -0.000345 -0.000358 -0.000370 -0.000381 -0.000390 -0.000398 -0.000404 -0.000410 -0.000414 -0.000417 -0.000419 -0.000418 -0.000416 -0.000412 -0.000406 -0.000397 -0.000387 -0.000376 -0.000363 -0.000350 -0.000335 -0.000320 -0.000304 -0.000289 -0.000273 -0.000258 -0.000243 -0.000229 -0.000216 -0.000203 -0.000191 -0.000179 -0.000167 -0.000156 -0.000144 -0.000133 -0.000122 -0.000111 -0.000101 -0.000091 -0.000081 -0.000072 -0.000064 -0.000056 -0.000049 -0.000042 -0.000036 -0.000031 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000027 -0.000030 -0.000034 -0.000039 -0.000044 -0.000050 -0.000056 -0.000063 -0.000070 -0.000078 -0.000086 -0.000094 -0.000102 -0.000111 -0.000119 -0.000127 -0.000135 -0.000144 -0.000152 -0.000161 -0.000171 -0.000180 -0.000191 -0.000202 -0.000213 -0.000225 -0.000237 -0.000250 -0.000262 -0.000273 -0.000283 -0.000291 -0.000298 -0.000305 -0.000310 -0.000315 -0.000319 -0.000322 -0.000324 -0.000326 -0.000326 -0.000325 -0.000323 -0.000319 -0.000313 -0.000306 -0.000297 -0.000288 -0.000277 -0.000265 -0.000254 -0.000241 -0.000229 -0.000216 -0.000204 -0.000192 -0.000180 -0.000170 -0.000159 -0.000149 -0.000139 -0.000130 -0.000121 -0.000112 -0.000103 -0.000095 -0.000086 -0.000078 -0.000070 -0.000063 -0.000056 -0.000050 -0.000044 -0.000039 -0.000033 -0.000029 -0.000024 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000034 -0.000038 -0.000043 -0.000048 -0.000054 -0.000060 -0.000066 -0.000072 -0.000079 -0.000085 -0.000091 -0.000098 -0.000104 -0.000111 -0.000117 -0.000124 -0.000132 -0.000140 -0.000148 -0.000157 -0.000166 -0.000176 -0.000186 -0.000196 -0.000205 -0.000213 -0.000221 -0.000227 -0.000232 -0.000237 -0.000240 -0.000243 -0.000246 -0.000249 -0.000251 -0.000252 -0.000253 -0.000253 -0.000251 -0.000248 -0.000244 -0.000239 -0.000232 -0.000225 -0.000217 -0.000208 -0.000198 -0.000188 -0.000178 -0.000169 -0.000159 -0.000149 -0.000140 -0.000132 -0.000123 -0.000115 -0.000108 -0.000100 -0.000093 -0.000086 -0.000079 -0.000073 -0.000066 -0.000060 -0.000054 -0.000049 -0.000044 -0.000039 -0.000035 -0.000030 -0.000026 -0.000023 -0.000019 -0.000016 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000029 -0.000033 -0.000037 -0.000041 -0.000046 -0.000050 -0.000055 -0.000060 -0.000065 -0.000070 -0.000074 -0.000079 -0.000084 -0.000089 -0.000095 -0.000101 -0.000107 -0.000113 -0.000120 -0.000128 -0.000136 -0.000144 -0.000152 -0.000159 -0.000166 -0.000171 -0.000176 -0.000180 -0.000183 -0.000185 -0.000187 -0.000189 -0.000191 -0.000193 -0.000194 -0.000195 -0.000195 -0.000194 -0.000192 -0.000189 -0.000185 -0.000180 -0.000174 -0.000168 -0.000161 -0.000153 -0.000145 -0.000138 -0.000130 -0.000122 -0.000115 -0.000108 -0.000101 -0.000095 -0.000088 -0.000082 -0.000077 -0.000071 -0.000066 -0.000061 -0.000056 -0.000051 -0.000046 -0.000042 -0.000038 -0.000034 -0.000031 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000028 -0.000031 -0.000035 -0.000039 -0.000042 -0.000046 -0.000049 -0.000053 -0.000057 -0.000060 -0.000064 -0.000067 -0.000072 -0.000076 -0.000081 -0.000086 -0.000091 -0.000098 -0.000104 -0.000110 -0.000117 -0.000123 -0.000128 -0.000132 -0.000135 -0.000138 -0.000140 -0.000142 -0.000143 -0.000145 -0.000146 -0.000147 -0.000149 -0.000149 -0.000149 -0.000149 -0.000147 -0.000145 -0.000142 -0.000138 -0.000134 -0.000129 -0.000123 -0.000117 -0.000111 -0.000105 -0.000099 -0.000093 -0.000087 -0.000082 -0.000077 -0.000072 -0.000067 -0.000063 -0.000059 -0.000055 -0.000051 -0.000047 -0.000043 -0.000039 -0.000036 -0.000032 -0.000029 -0.000027 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000029 -0.000032 -0.000035 -0.000038 -0.000040 -0.000043 -0.000045 -0.000048 -0.000051 -0.000053 -0.000057 -0.000060 -0.000064 -0.000069 -0.000074 -0.000079 -0.000084 -0.000089 -0.000094 -0.000098 -0.000101 -0.000104 -0.000105 -0.000107 -0.000108 -0.000109 -0.000110 -0.000111 -0.000112 -0.000113 -0.000114 -0.000114 -0.000113 -0.000113 -0.000111 -0.000109 -0.000106 -0.000102 -0.000098 -0.000094 -0.000089 -0.000084 -0.000079 -0.000075 -0.000070 -0.000066 -0.000062 -0.000058 -0.000054 -0.000051 -0.000048 -0.000045 -0.000042 -0.000039 -0.000036 -0.000033 -0.000030 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000021 -0.000023 -0.000025 -0.000027 -0.000029 -0.000031 -0.000032 -0.000034 -0.000036 -0.000038 -0.000040 -0.000042 -0.000045 -0.000048 -0.000051 -0.000055 -0.000059 -0.000064 -0.000068 -0.000071 -0.000074 -0.000077 -0.000079 -0.000080 -0.000081 -0.000082 -0.000083 -0.000084 -0.000084 -0.000085 -0.000086 -0.000086 -0.000086 -0.000086 -0.000085 -0.000084 -0.000083 -0.000080 -0.000078 -0.000075 -0.000071 -0.000067 -0.000064 -0.000060 -0.000056 -0.000052 -0.000049 -0.000046 -0.000043 -0.000041 -0.000038 -0.000036 -0.000034 -0.000032 -0.000030 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000026 -0.000027 -0.000028 -0.000029 -0.000031 -0.000033 -0.000035 -0.000038 -0.000041 -0.000044 -0.000048 -0.000051 -0.000054 -0.000056 -0.000058 -0.000060 -0.000061 -0.000061 -0.000062 -0.000063 -0.000063 -0.000064 -0.000064 -0.000064 -0.000065 -0.000065 -0.000065 -0.000064 -0.000064 -0.000063 -0.000061 -0.000059 -0.000057 -0.000054 -0.000051 -0.000048 -0.000045 -0.000042 -0.000039 -0.000037 -0.000034 -0.000032 -0.000031 -0.000029 -0.000027 -0.000026 -0.000024 -0.000023 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000026 -0.000028 -0.000030 -0.000033 -0.000036 -0.000038 -0.000041 -0.000043 -0.000044 -0.000045 -0.000046 -0.000046 -0.000047 -0.000047 -0.000047 -0.000048 -0.000048 -0.000048 -0.000048 -0.000049 -0.000049 -0.000048 -0.000048 -0.000047 -0.000046 -0.000045 -0.000043 -0.000041 -0.000038 -0.000036 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000019 -0.000021 -0.000022 -0.000025 -0.000027 -0.000029 -0.000030 -0.000032 -0.000033 -0.000034 -0.000034 -0.000035 -0.000035 -0.000035 -0.000036 -0.000036 -0.000036 -0.000036 -0.000036 -0.000036 -0.000036 -0.000036 -0.000036 -0.000036 -0.000035 -0.000034 -0.000032 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000023 -0.000024 -0.000025 -0.000025 -0.000026 -0.000026 -0.000026 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000026 -0.000025 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode47_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000018 -0.000017 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000020 -0.000021 -0.000023 -0.000024 -0.000026 -0.000026 -0.000026 -0.000025 -0.000023 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000033 -0.000034 -0.000036 -0.000036 -0.000036 -0.000034 -0.000032 -0.000029 -0.000025 -0.000021 -0.000017 -0.000013 -0.000009 -0.000005 -0.000002 0.000001 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000017 0.000019 0.000020 0.000021 0.000021 0.000021 0.000021 0.000021 0.000021 0.000021 0.000020 0.000020 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000027 -0.000030 -0.000032 -0.000035 -0.000037 -0.000040 -0.000043 -0.000046 -0.000048 -0.000049 -0.000049 -0.000049 -0.000046 -0.000043 -0.000039 -0.000034 -0.000029 -0.000024 -0.000018 -0.000013 -0.000008 -0.000003 0.000001 0.000004 0.000007 0.000010 0.000013 0.000016 0.000019 0.000022 0.000025 0.000028 0.000030 0.000032 0.000033 0.000034 0.000034 0.000034 0.000033 0.000033 0.000032 0.000031 0.000030 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000031 -0.000034 -0.000038 -0.000042 -0.000045 -0.000049 -0.000053 -0.000057 -0.000061 -0.000064 -0.000066 -0.000067 -0.000067 -0.000066 -0.000063 -0.000058 -0.000053 -0.000046 -0.000040 -0.000032 -0.000025 -0.000018 -0.000011 -0.000005 0.000001 0.000007 0.000012 0.000017 0.000021 0.000026 0.000030 0.000035 0.000039 0.000043 0.000047 0.000049 0.000051 0.000052 0.000052 0.000052 0.000051 0.000049 0.000048 0.000046 0.000043 0.000040 0.000036 0.000033 0.000029 0.000026 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000038 -0.000043 -0.000048 -0.000053 -0.000058 -0.000063 -0.000069 -0.000074 -0.000079 -0.000084 -0.000088 -0.000090 -0.000092 -0.000091 -0.000088 -0.000084 -0.000078 -0.000071 -0.000062 -0.000053 -0.000044 -0.000035 -0.000025 -0.000016 -0.000007 0.000002 0.000011 0.000019 0.000027 0.000034 0.000041 0.000048 0.000055 0.000062 0.000067 0.000072 0.000075 0.000077 0.000078 0.000078 0.000076 0.000074 0.000072 0.000069 0.000065 0.000060 0.000056 0.000050 0.000045 0.000040 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000034 -0.000040 -0.000046 -0.000052 -0.000059 -0.000066 -0.000073 -0.000080 -0.000088 -0.000095 -0.000102 -0.000109 -0.000115 -0.000120 -0.000123 -0.000124 -0.000123 -0.000119 -0.000113 -0.000105 -0.000095 -0.000084 -0.000072 -0.000060 -0.000047 -0.000034 -0.000021 -0.000008 0.000005 0.000018 0.000030 0.000042 0.000054 0.000065 0.000075 0.000085 0.000094 0.000102 0.000108 0.000112 0.000114 0.000114 0.000113 0.000110 0.000106 0.000102 0.000096 0.000090 0.000083 0.000076 0.000068 0.000061 0.000054 0.000047 0.000041 0.000035 0.000030 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000040 -0.000047 -0.000054 -0.000063 -0.000072 -0.000081 -0.000091 -0.000101 -0.000110 -0.000120 -0.000130 -0.000140 -0.000149 -0.000156 -0.000163 -0.000167 -0.000168 -0.000166 -0.000160 -0.000152 -0.000141 -0.000127 -0.000113 -0.000097 -0.000081 -0.000064 -0.000046 -0.000028 -0.000009 0.000009 0.000028 0.000047 0.000065 0.000083 0.000099 0.000114 0.000128 0.000140 0.000150 0.000158 0.000163 0.000165 0.000164 0.000161 0.000156 0.000149 0.000141 0.000133 0.000123 0.000113 0.000102 0.000091 0.000081 0.000071 0.000062 0.000053 0.000046 0.000039 0.000033 0.000028 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000046 -0.000054 -0.000063 -0.000074 -0.000085 -0.000097 -0.000110 -0.000123 -0.000137 -0.000151 -0.000164 -0.000177 -0.000190 -0.000202 -0.000212 -0.000220 -0.000225 -0.000226 -0.000223 -0.000216 -0.000205 -0.000190 -0.000172 -0.000153 -0.000131 -0.000109 -0.000086 -0.000062 -0.000036 -0.000010 0.000017 0.000044 0.000072 0.000098 0.000123 0.000147 0.000169 0.000188 0.000204 0.000217 0.000227 0.000232 0.000233 0.000231 0.000225 0.000216 0.000206 0.000193 0.000180 0.000165 0.000150 0.000135 0.000120 0.000106 0.000092 0.000080 0.000069 0.000059 0.000050 0.000042 0.000036 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000051 -0.000061 -0.000072 -0.000084 -0.000098 -0.000113 -0.000130 -0.000148 -0.000166 -0.000185 -0.000203 -0.000221 -0.000239 -0.000256 -0.000272 -0.000285 -0.000295 -0.000302 -0.000303 -0.000300 -0.000290 -0.000276 -0.000256 -0.000233 -0.000207 -0.000178 -0.000148 -0.000116 -0.000082 -0.000047 -0.000010 0.000029 0.000068 0.000106 0.000144 0.000179 0.000212 0.000242 0.000268 0.000290 0.000307 0.000318 0.000324 0.000324 0.000319 0.000309 0.000296 0.000279 0.000260 0.000240 0.000219 0.000198 0.000177 0.000156 0.000137 0.000119 0.000103 0.000088 0.000075 0.000064 0.000054 0.000045 0.000038 0.000031 0.000025 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000046 -0.000055 -0.000066 -0.000079 -0.000094 -0.000111 -0.000129 -0.000150 -0.000172 -0.000196 -0.000221 -0.000246 -0.000271 -0.000296 -0.000320 -0.000342 -0.000363 -0.000380 -0.000394 -0.000402 -0.000405 -0.000400 -0.000388 -0.000370 -0.000344 -0.000314 -0.000279 -0.000240 -0.000199 -0.000155 -0.000108 -0.000059 -0.000007 0.000046 0.000100 0.000153 0.000205 0.000255 0.000300 0.000340 0.000375 0.000403 0.000425 0.000439 0.000445 0.000443 0.000434 0.000418 0.000398 0.000373 0.000346 0.000317 0.000288 0.000258 0.000229 0.000202 0.000176 0.000152 0.000131 0.000112 0.000095 0.000080 0.000068 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000040 -0.000048 -0.000058 -0.000071 -0.000085 -0.000102 -0.000121 -0.000143 -0.000168 -0.000195 -0.000225 -0.000257 -0.000290 -0.000323 -0.000357 -0.000390 -0.000422 -0.000452 -0.000479 -0.000502 -0.000520 -0.000532 -0.000535 -0.000530 -0.000516 -0.000492 -0.000460 -0.000420 -0.000373 -0.000322 -0.000266 -0.000206 -0.000142 -0.000074 -0.000003 0.000070 0.000144 0.000217 0.000287 0.000353 0.000414 0.000467 0.000513 0.000549 0.000576 0.000593 0.000598 0.000594 0.000579 0.000556 0.000527 0.000492 0.000454 0.000414 0.000373 0.000333 0.000295 0.000258 0.000224 0.000193 0.000165 0.000141 0.000119 0.000101 0.000085 0.000071 0.000059 0.000049 0.000041 0.000033 0.000027 0.000023 0.000019 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000050 -0.000061 -0.000074 -0.000090 -0.000108 -0.000130 -0.000155 -0.000183 -0.000216 -0.000251 -0.000290 -0.000331 -0.000374 -0.000419 -0.000463 -0.000507 -0.000549 -0.000589 -0.000625 -0.000656 -0.000680 -0.000695 -0.000701 -0.000696 -0.000678 -0.000649 -0.000607 -0.000556 -0.000495 -0.000427 -0.000352 -0.000270 -0.000183 -0.000092 0.000004 0.000103 0.000202 0.000299 0.000393 0.000481 0.000560 0.000630 0.000688 0.000735 0.000768 0.000787 0.000792 0.000783 0.000761 0.000729 0.000688 0.000640 0.000588 0.000534 0.000479 0.000426 0.000375 0.000327 0.000283 0.000243 0.000207 0.000176 0.000149 0.000126 0.000106 0.000088 0.000074 0.000061 0.000051 0.000042 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000036 -0.000044 -0.000053 -0.000064 -0.000077 -0.000093 -0.000112 -0.000136 -0.000163 -0.000195 -0.000231 -0.000273 -0.000318 -0.000368 -0.000421 -0.000477 -0.000534 -0.000592 -0.000649 -0.000704 -0.000756 -0.000804 -0.000844 -0.000876 -0.000898 -0.000907 -0.000901 -0.000881 -0.000845 -0.000793 -0.000727 -0.000649 -0.000559 -0.000459 -0.000351 -0.000235 -0.000112 0.000015 0.000146 0.000277 0.000406 0.000528 0.000642 0.000744 0.000834 0.000908 0.000965 0.001005 0.001027 0.001030 0.001016 0.000985 0.000940 0.000884 0.000820 0.000751 0.000679 0.000608 0.000538 0.000472 0.000410 0.000354 0.000303 0.000258 0.000219 0.000185 0.000156 0.000131 0.000109 0.000091 0.000076 0.000063 0.000053 0.000044 0.000036 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000039 -0.000046 -0.000056 -0.000067 -0.000080 -0.000096 -0.000116 -0.000140 -0.000169 -0.000203 -0.000243 -0.000288 -0.000340 -0.000397 -0.000459 -0.000526 -0.000597 -0.000669 -0.000743 -0.000817 -0.000888 -0.000956 -0.001017 -0.001071 -0.001113 -0.001143 -0.001156 -0.001152 -0.001129 -0.001085 -0.001021 -0.000938 -0.000838 -0.000722 -0.000592 -0.000450 -0.000297 -0.000136 0.000031 0.000202 0.000372 0.000539 0.000697 0.000843 0.000973 0.001086 0.001178 0.001248 0.001296 0.001319 0.001320 0.001298 0.001255 0.001195 0.001121 0.001037 0.000946 0.000854 0.000761 0.000672 0.000587 0.000509 0.000438 0.000374 0.000318 0.000269 0.000227 0.000191 0.000160 0.000134 0.000112 0.000093 0.000078 0.000065 0.000054 0.000045 0.000038 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000035 -0.000042 -0.000050 -0.000060 -0.000071 -0.000084 -0.000101 -0.000120 -0.000144 -0.000173 -0.000208 -0.000249 -0.000297 -0.000353 -0.000416 -0.000487 -0.000564 -0.000646 -0.000734 -0.000825 -0.000918 -0.001011 -0.001102 -0.001188 -0.001267 -0.001337 -0.001393 -0.001432 -0.001453 -0.001451 -0.001425 -0.001373 -0.001296 -0.001193 -0.001067 -0.000919 -0.000752 -0.000569 -0.000372 -0.000164 0.000052 0.000272 0.000490 0.000702 0.000903 0.001087 0.001251 0.001391 0.001504 0.001588 0.001644 0.001669 0.001665 0.001633 0.001575 0.001496 0.001400 0.001291 0.001176 0.001057 0.000940 0.000827 0.000721 0.000624 0.000535 0.000457 0.000388 0.000328 0.000276 0.000232 0.000194 0.000163 0.000136 0.000113 0.000095 0.000079 0.000066 0.000055 0.000046 0.000038 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000027 -0.000032 -0.000038 -0.000045 -0.000054 -0.000064 -0.000076 -0.000090 -0.000106 -0.000125 -0.000148 -0.000176 -0.000211 -0.000252 -0.000301 -0.000359 -0.000426 -0.000502 -0.000587 -0.000680 -0.000781 -0.000888 -0.001000 -0.001115 -0.001231 -0.001344 -0.001453 -0.001553 -0.001641 -0.001714 -0.001767 -0.001797 -0.001799 -0.001772 -0.001712 -0.001619 -0.001494 -0.001337 -0.001152 -0.000942 -0.000710 -0.000459 -0.000195 0.000079 0.000356 0.000631 0.000898 0.001149 0.001378 0.001581 0.001752 0.001889 0.001990 0.002053 0.002078 0.002067 0.002022 0.001946 0.001844 0.001721 0.001584 0.001438 0.001290 0.001144 0.001005 0.000874 0.000754 0.000646 0.000550 0.000466 0.000394 0.000331 0.000278 0.000233 0.000195 0.000163 0.000136 0.000114 0.000095 0.000080 0.000067 0.000056 0.000046 0.000038 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000069 -0.000082 -0.000096 -0.000112 -0.000131 -0.000154 -0.000181 -0.000214 -0.000254 -0.000302 -0.000359 -0.000427 -0.000505 -0.000594 -0.000695 -0.000806 -0.000926 -0.001055 -0.001191 -0.001331 -0.001472 -0.001611 -0.001746 -0.001871 -0.001982 -0.002075 -0.002145 -0.002186 -0.002195 -0.002167 -0.002099 -0.001990 -0.001840 -0.001649 -0.001422 -0.001162 -0.000873 -0.000561 -0.000232 0.000109 0.000454 0.000796 0.001126 0.001435 0.001717 0.001964 0.002171 0.002335 0.002452 0.002523 0.002548 0.002528 0.002466 0.002367 0.002237 0.002083 0.001912 0.001732 0.001550 0.001372 0.001201 0.001043 0.000898 0.000767 0.000653 0.000553 0.000466 0.000393 0.000330 0.000276 0.000232 0.000194 0.000162 0.000136 0.000114 0.000095 0.000080 0.000067 0.000056 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000043 -0.000052 -0.000062 -0.000074 -0.000087 -0.000102 -0.000119 -0.000139 -0.000161 -0.000187 -0.000218 -0.000255 -0.000301 -0.000356 -0.000421 -0.000498 -0.000588 -0.000691 -0.000807 -0.000937 -0.001078 -0.001231 -0.001392 -0.001559 -0.001729 -0.001898 -0.002061 -0.002215 -0.002353 -0.002469 -0.002559 -0.002616 -0.002633 -0.002606 -0.002531 -0.002405 -0.002228 -0.002000 -0.001726 -0.001411 -0.001059 -0.000677 -0.000274 0.000143 0.000565 0.000982 0.001383 0.001759 0.002100 0.002397 0.002644 0.002837 0.002973 0.003052 0.003074 0.003042 0.002960 0.002834 0.002671 0.002481 0.002271 0.002052 0.001832 0.001617 0.001413 0.001223 0.001051 0.000897 0.000762 0.000645 0.000544 0.000458 0.000385 0.000323 0.000271 0.000227 0.000191 0.000160 0.000135 0.000113 0.000095 0.000080 0.000067 0.000056 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000045 -0.000054 -0.000065 -0.000078 -0.000092 -0.000109 -0.000127 -0.000147 -0.000169 -0.000195 -0.000224 -0.000259 -0.000301 -0.000351 -0.000412 -0.000485 -0.000571 -0.000672 -0.000788 -0.000920 -0.001068 -0.001231 -0.001408 -0.001596 -0.001793 -0.001994 -0.002195 -0.002391 -0.002576 -0.002743 -0.002887 -0.003000 -0.003075 -0.003104 -0.003080 -0.002998 -0.002855 -0.002650 -0.002383 -0.002059 -0.001684 -0.001263 -0.000806 -0.000323 0.000178 0.000684 0.001184 0.001664 0.002113 0.002518 0.002870 0.003162 0.003387 0.003543 0.003629 0.003647 0.003600 0.003494 0.003337 0.003137 0.002906 0.002653 0.002391 0.002128 0.001873 0.001632 0.001410 0.001209 0.001030 0.000873 0.000738 0.000623 0.000525 0.000442 0.000372 0.000313 0.000264 0.000223 0.000188 0.000159 0.000134 0.000114 0.000096 0.000081 0.000068 0.000056 0.000046 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000038 -0.000046 -0.000056 -0.000068 -0.000081 -0.000097 -0.000114 -0.000133 -0.000154 -0.000178 -0.000203 -0.000232 -0.000265 -0.000304 -0.000349 -0.000404 -0.000470 -0.000549 -0.000642 -0.000753 -0.000881 -0.001027 -0.001193 -0.001377 -0.001579 -0.001794 -0.002022 -0.002255 -0.002490 -0.002721 -0.002940 -0.003141 -0.003315 -0.003454 -0.003549 -0.003591 -0.003572 -0.003485 -0.003325 -0.003092 -0.002785 -0.002410 -0.001972 -0.001480 -0.000945 -0.000377 0.000211 0.000806 0.001393 0.001957 0.002484 0.002959 0.003370 0.003709 0.003968 0.004145 0.004239 0.004252 0.004189 0.004056 0.003863 0.003622 0.003344 0.003045 0.002735 0.002427 0.002129 0.001850 0.001594 0.001363 0.001159 0.000981 0.000829 0.000700 0.000591 0.000499 0.000422 0.000357 0.000303 0.000257 0.000219 0.000186 0.000159 0.000136 0.000116 0.000098 0.000083 0.000069 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000057 -0.000070 -0.000084 -0.000101 -0.000119 -0.000139 -0.000162 -0.000186 -0.000213 -0.000242 -0.000274 -0.000310 -0.000351 -0.000400 -0.000457 -0.000526 -0.000610 -0.000709 -0.000826 -0.000963 -0.001122 -0.001303 -0.001507 -0.001731 -0.001974 -0.002232 -0.002499 -0.002769 -0.003036 -0.003292 -0.003527 -0.003734 -0.003900 -0.004017 -0.004074 -0.004060 -0.003968 -0.003793 -0.003532 -0.003186 -0.002760 -0.002261 -0.001700 -0.001087 -0.000436 0.000239 0.000923 0.001598 0.002248 0.002854 0.003401 0.003874 0.004263 0.004559 0.004759 0.004861 0.004868 0.004786 0.004624 0.004392 0.004106 0.003780 0.003429 0.003069 0.002714 0.002373 0.002054 0.001763 0.001504 0.001276 0.001079 0.000912 0.000770 0.000652 0.000554 0.000471 0.000402 0.000344 0.000295 0.000253 0.000218 0.000188 0.000162 0.000139 0.000119 0.000101 0.000086 0.000071 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000058 -0.000071 -0.000086 -0.000104 -0.000123 -0.000145 -0.000169 -0.000195 -0.000223 -0.000253 -0.000285 -0.000320 -0.000358 -0.000402 -0.000452 -0.000510 -0.000581 -0.000665 -0.000766 -0.000887 -0.001029 -0.001197 -0.001390 -0.001609 -0.001854 -0.002122 -0.002408 -0.002708 -0.003013 -0.003317 -0.003610 -0.003881 -0.004120 -0.004315 -0.004454 -0.004524 -0.004516 -0.004419 -0.004229 -0.003941 -0.003559 -0.003086 -0.002532 -0.001907 -0.001224 -0.000496 0.000259 0.001026 0.001784 0.002515 0.003198 0.003816 0.004352 0.004792 0.005127 0.005351 0.005464 0.005466 0.005365 0.005172 0.004900 0.004567 0.004189 0.003786 0.003374 0.002970 0.002586 0.002229 0.001906 0.001620 0.001370 0.001158 0.000978 0.000829 0.000705 0.000602 0.000517 0.000446 0.000386 0.000335 0.000292 0.000255 0.000223 0.000194 0.000169 0.000146 0.000125 0.000106 0.000089 0.000074 0.000061 0.000050 0.000040 0.000032 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000058 -0.000072 -0.000088 -0.000107 -0.000128 -0.000151 -0.000177 -0.000205 -0.000235 -0.000267 -0.000300 -0.000335 -0.000372 -0.000412 -0.000456 -0.000505 -0.000562 -0.000630 -0.000712 -0.000810 -0.000929 -0.001072 -0.001242 -0.001441 -0.001672 -0.001932 -0.002221 -0.002534 -0.002863 -0.003203 -0.003542 -0.003870 -0.004176 -0.004447 -0.004668 -0.004827 -0.004910 -0.004904 -0.004802 -0.004596 -0.004285 -0.003871 -0.003360 -0.002760 -0.002083 -0.001343 -0.000554 0.000267 0.001102 0.001931 0.002733 0.003487 0.004171 0.004767 0.005259 0.005634 0.005886 0.006010 0.006010 0.005892 0.005669 0.005357 0.004975 0.004546 0.004089 0.003627 0.003176 0.002749 0.002357 0.002005 0.001697 0.001432 0.001208 0.001021 0.000868 0.000744 0.000642 0.000558 0.000488 0.000429 0.000379 0.000336 0.000298 0.000264 0.000233 0.000205 0.000179 0.000154 0.000132 0.000112 0.000094 0.000078 0.000064 0.000052 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000046 -0.000058 -0.000073 -0.000090 -0.000109 -0.000132 -0.000157 -0.000185 -0.000215 -0.000248 -0.000283 -0.000319 -0.000355 -0.000393 -0.000432 -0.000472 -0.000514 -0.000560 -0.000612 -0.000673 -0.000747 -0.000837 -0.000947 -0.001083 -0.001249 -0.001447 -0.001682 -0.001952 -0.002256 -0.002589 -0.002945 -0.003315 -0.003687 -0.004048 -0.004386 -0.004684 -0.004928 -0.005102 -0.005192 -0.005186 -0.005075 -0.004855 -0.004524 -0.004085 -0.003546 -0.002917 -0.002208 -0.001433 -0.000606 0.000256 0.001137 0.002016 0.002872 0.003683 0.004424 0.005076 0.005618 0.006035 0.006317 0.006458 0.006459 0.006328 0.006078 0.005728 0.005300 0.004820 0.004313 0.003802 0.003306 0.002842 0.002419 0.002045 0.001721 0.001447 0.001219 0.001033 0.000884 0.000765 0.000669 0.000591 0.000527 0.000473 0.000426 0.000385 0.000347 0.000312 0.000279 0.000248 0.000218 0.000190 0.000164 0.000140 0.000117 0.000098 0.000080 0.000065 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000073 -0.000090 -0.000111 -0.000135 -0.000163 -0.000193 -0.000227 -0.000263 -0.000301 -0.000341 -0.000381 -0.000422 -0.000462 -0.000501 -0.000540 -0.000578 -0.000617 -0.000660 -0.000708 -0.000767 -0.000841 -0.000935 -0.001056 -0.001208 -0.001397 -0.001626 -0.001898 -0.002209 -0.002557 -0.002934 -0.003328 -0.003728 -0.004118 -0.004482 -0.004802 -0.005061 -0.005242 -0.005332 -0.005319 -0.005197 -0.004961 -0.004614 -0.004160 -0.003610 -0.002971 -0.002257 -0.001479 -0.000649 0.000220 0.001114 0.002013 0.002898 0.003746 0.004532 0.005231 0.005821 0.006281 0.006597 0.006760 0.006768 0.006630 0.006359 0.005976 0.005507 0.004981 0.004427 0.003872 0.003338 0.002842 0.002397 0.002008 0.001678 0.001404 0.001182 0.001006 0.000869 0.000763 0.000681 0.000617 0.000564 0.000519 0.000478 0.000441 0.000405 0.000370 0.000335 0.000301 0.000267 0.000234 0.000203 0.000174 0.000147 0.000123 0.000101 0.000083 0.000067 0.000053 0.000042 0.000033 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000056 -0.000072 -0.000090 -0.000112 -0.000138 -0.000167 -0.000201 -0.000238 -0.000278 -0.000321 -0.000366 -0.000412 -0.000458 -0.000502 -0.000544 -0.000583 -0.000618 -0.000649 -0.000677 -0.000705 -0.000734 -0.000771 -0.000819 -0.000887 -0.000982 -0.001110 -0.001279 -0.001493 -0.001756 -0.002066 -0.002420 -0.002810 -0.003223 -0.003644 -0.004056 -0.004439 -0.004772 -0.005037 -0.005216 -0.005296 -0.005267 -0.005126 -0.004873 -0.004514 -0.004058 -0.003514 -0.002895 -0.002210 -0.001469 -0.000678 0.000153 0.001016 0.001896 0.002777 0.003637 0.004448 0.005185 0.005818 0.006322 0.006677 0.006870 0.006895 0.006759 0.006475 0.006066 0.005563 0.004998 0.004404 0.003812 0.003247 0.002729 0.002271 0.001879 0.001554 0.001292 0.001088 0.000933 0.000819 0.000737 0.000677 0.000633 0.000597 0.000566 0.000536 0.000506 0.000473 0.000439 0.000402 0.000365 0.000326 0.000288 0.000251 0.000216 0.000183 0.000153 0.000127 0.000104 0.000084 0.000067 0.000053 0.000041 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000031 -0.000041 -0.000054 -0.000069 -0.000089 -0.000111 -0.000139 -0.000170 -0.000207 -0.000247 -0.000293 -0.000341 -0.000393 -0.000446 -0.000500 -0.000552 -0.000600 -0.000644 -0.000681 -0.000710 -0.000730 -0.000742 -0.000747 -0.000750 -0.000755 -0.000768 -0.000799 -0.000855 -0.000947 -0.001084 -0.001271 -0.001514 -0.001813 -0.002164 -0.002559 -0.002983 -0.003419 -0.003845 -0.004238 -0.004574 -0.004833 -0.004997 -0.005054 -0.004998 -0.004829 -0.004556 -0.004189 -0.003742 -0.003228 -0.002660 -0.002045 -0.001389 -0.000691 0.000048 0.000828 0.001642 0.002478 0.003317 0.004132 0.004892 0.005564 0.006115 0.006516 0.006749 0.006802 0.006678 0.006392 0.005969 0.005441 0.004845 0.004220 0.003599 0.003014 0.002485 0.002026 0.001643 0.001336 0.001100 0.000927 0.000807 0.000729 0.000682 0.000655 0.000640 0.000629 0.000618 0.000603 0.000582 0.000555 0.000522 0.000484 0.000443 0.000399 0.000354 0.000309 0.000267 0.000227 0.000190 0.000158 0.000129 0.000105 0.000084 0.000066 0.000052 0.000040 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000028 -0.000038 -0.000051 -0.000066 -0.000086 -0.000109 -0.000137 -0.000171 -0.000210 -0.000254 -0.000304 -0.000359 -0.000419 -0.000481 -0.000544 -0.000607 -0.000666 -0.000719 -0.000764 -0.000798 -0.000818 -0.000823 -0.000813 -0.000789 -0.000756 -0.000718 -0.000685 -0.000666 -0.000672 -0.000714 -0.000805 -0.000953 -0.001164 -0.001441 -0.001780 -0.002171 -0.002599 -0.003042 -0.003475 -0.003869 -0.004198 -0.004438 -0.004572 -0.004591 -0.004493 -0.004286 -0.003987 -0.003614 -0.003187 -0.002727 -0.002245 -0.001746 -0.001229 -0.000684 -0.000099 0.000537 0.001230 0.001974 0.002756 0.003550 0.004321 0.005027 0.005627 0.006083 0.006367 0.006462 0.006365 0.006090 0.005663 0.005120 0.004504 0.003856 0.003218 0.002622 0.002093 0.001646 0.001287 0.001014 0.000820 0.000694 0.000624 0.000597 0.000598 0.000616 0.000640 0.000662 0.000677 0.000682 0.000674 0.000655 0.000624 0.000585 0.000538 0.000487 0.000434 0.000380 0.000329 0.000280 0.000235 0.000195 0.000160 0.000130 0.000104 0.000082 0.000064 0.000049 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000035 -0.000047 -0.000062 -0.000081 -0.000105 -0.000134 -0.000169 -0.000210 -0.000257 -0.000312 -0.000373 -0.000440 -0.000512 -0.000587 -0.000663 -0.000737 -0.000805 -0.000864 -0.000910 -0.000939 -0.000947 -0.000933 -0.000894 -0.000833 -0.000754 -0.000663 -0.000570 -0.000487 -0.000428 -0.000407 -0.000438 -0.000533 -0.000701 -0.000946 -0.001264 -0.001645 -0.002071 -0.002516 -0.002949 -0.003337 -0.003648 -0.003857 -0.003946 -0.003909 -0.003752 -0.003493 -0.003158 -0.002777 -0.002382 -0.001996 -0.001636 -0.001301 -0.000981 -0.000653 -0.000289 0.000138 0.000649 0.001252 0.001939 0.002686 0.003452 0.004189 0.004844 0.005366 0.005716 0.005868 0.005813 0.005562 0.005143 0.004595 0.003966 0.003305 0.002658 0.002062 0.001545 0.001124 0.000803 0.000580 0.000445 0.000384 0.000381 0.000420 0.000485 0.000560 0.000635 0.000700 0.000749 0.000778 0.000787 0.000776 0.000749 0.000707 0.000655 0.000595 0.000532 0.000467 0.000404 0.000344 0.000290 0.000240 0.000197 0.000159 0.000128 0.000101 0.000079 0.000061 0.000046 0.000035 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000032 -0.000043 -0.000058 -0.000076 -0.000100 -0.000129 -0.000164 -0.000206 -0.000257 -0.000315 -0.000382 -0.000456 -0.000538 -0.000625 -0.000716 -0.000807 -0.000895 -0.000974 -0.001040 -0.001087 -0.001110 -0.001104 -0.001065 -0.000991 -0.000884 -0.000748 -0.000591 -0.000425 -0.000264 -0.000124 -0.000024 0.000019 -0.000011 -0.000125 -0.000328 -0.000620 -0.000987 -0.001409 -0.001854 -0.002285 -0.002663 -0.002951 -0.003118 -0.003147 -0.003036 -0.002801 -0.002470 -0.002085 -0.001690 -0.001330 -0.001038 -0.000830 -0.000705 -0.000639 -0.000594 -0.000520 -0.000368 -0.000098 0.000313 0.000867 0.001541 0.002292 0.003059 0.003777 0.004380 0.004813 0.005037 0.005039 0.004824 0.004422 0.003876 0.003240 0.002571 0.001921 0.001333 0.000839 0.000456 0.000188 0.000032 -0.000027 -0.000005 0.000077 0.000200 0.000344 0.000492 0.000630 0.000747 0.000837 0.000897 0.000926 0.000926 0.000902 0.000857 0.000798 0.000727 0.000651 0.000572 0.000495 0.000422 0.000355 0.000294 0.000241 0.000195 0.000156 0.000123 0.000096 0.000074 0.000056 0.000042 0.000031 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000053 -0.000071 -0.000093 -0.000122 -0.000157 -0.000200 -0.000251 -0.000313 -0.000384 -0.000465 -0.000556 -0.000655 -0.000761 -0.000871 -0.000981 -0.001085 -0.001178 -0.001253 -0.001302 -0.001318 -0.001294 -0.001226 -0.001111 -0.000948 -0.000745 -0.000509 -0.000255 -0.000000 0.000236 0.000430 0.000562 0.000610 0.000560 0.000403 0.000140 -0.000214 -0.000636 -0.001086 -0.001521 -0.001891 -0.002152 -0.002270 -0.002227 -0.002025 -0.001689 -0.001263 -0.000807 -0.000386 -0.000058 0.000132 0.000161 0.000037 -0.000203 -0.000501 -0.000781 -0.000968 -0.000997 -0.000825 -0.000438 0.000145 0.000873 0.001677 0.002470 0.003170 0.003703 0.004018 0.004088 0.003918 0.003537 0.002994 0.002350 0.001673 0.001021 0.000445 -0.000020 -0.000355 -0.000556 -0.000630 -0.000594 -0.000471 -0.000283 -0.000058 0.000183 0.000418 0.000632 0.000812 0.000951 0.001046 0.001098 0.001111 0.001090 0.001041 0.000971 0.000887 0.000795 0.000699 0.000605 0.000516 0.000433 0.000359 0.000293 0.000237 0.000189 0.000149 0.000116 0.000089 0.000068 0.000051 0.000038 0.000028 0.000021 0.000015 0.000011 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000036 -0.000049 -0.000066 -0.000087 -0.000114 -0.000148 -0.000191 -0.000243 -0.000305 -0.000379 -0.000466 -0.000564 -0.000674 -0.000795 -0.000924 -0.001057 -0.001190 -0.001315 -0.001425 -0.001511 -0.001563 -0.001572 -0.001529 -0.001427 -0.001263 -0.001036 -0.000754 -0.000426 -0.000068 0.000297 0.000646 0.000952 0.001185 0.001323 0.001343 0.001234 0.000996 0.000646 0.000213 -0.000257 -0.000709 -0.001082 -0.001324 -0.001392 -0.001267 -0.000956 -0.000495 0.000053 0.000606 0.001079 0.001388 0.001475 0.001312 0.000911 0.000323 -0.000369 -0.001059 -0.001640 -0.002017 -0.002121 -0.001926 -0.001447 -0.000739 0.000111 0.000998 0.001815 0.002468 0.002887 0.003035 0.002912 0.002549 0.002002 0.001343 0.000647 -0.000013 -0.000581 -0.001016 -0.001297 -0.001420 -0.001398 -0.001250 -0.001005 -0.000694 -0.000347 0.000008 0.000346 0.000649 0.000902 0.001098 0.001234 0.001313 0.001339 0.001320 0.001264 0.001182 0.001080 0.000968 0.000851 0.000736 0.000627 0.000526 0.000435 0.000355 0.000286 0.000228 0.000180 0.000140 0.000108 0.000082 0.000062 0.000046 0.000034 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000060 -0.000080 -0.000106 -0.000138 -0.000180 -0.000231 -0.000293 -0.000369 -0.000458 -0.000563 -0.000682 -0.000816 -0.000962 -0.001118 -0.001279 -0.001439 -0.001590 -0.001721 -0.001821 -0.001878 -0.001881 -0.001817 -0.001678 -0.001458 -0.001159 -0.000785 -0.000350 0.000126 0.000620 0.001099 0.001531 0.001881 0.002116 0.002209 0.002144 0.001921 0.001558 0.001091 0.000576 0.000081 -0.000319 -0.000557 -0.000582 -0.000371 0.000065 0.000675 0.001378 0.002066 0.002622 0.002940 0.002940 0.002586 0.001894 0.000930 -0.000193 -0.001335 -0.002352 -0.003111 -0.003519 -0.003529 -0.003153 -0.002454 -0.001537 -0.000531 0.000427 0.001219 0.001754 0.001984 0.001903 0.001545 0.000976 0.000280 -0.000453 -0.001139 -0.001711 -0.002122 -0.002348 -0.002388 -0.002256 -0.001982 -0.001598 -0.001144 -0.000656 -0.000169 0.000288 0.000692 0.001029 0.001289 0.001471 0.001578 0.001618 0.001599 0.001535 0.001435 0.001312 0.001175 0.001033 0.000892 0.000759 0.000636 0.000525 0.000428 0.000345 0.000275 0.000216 0.000168 0.000129 0.000098 0.000074 0.000055 0.000041 0.000030 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000029 -0.000040 -0.000054 -0.000073 -0.000097 -0.000128 -0.000167 -0.000216 -0.000278 -0.000353 -0.000443 -0.000551 -0.000677 -0.000821 -0.000982 -0.001159 -0.001348 -0.001543 -0.001736 -0.001918 -0.002075 -0.002194 -0.002259 -0.002256 -0.002170 -0.001991 -0.001710 -0.001328 -0.000852 -0.000296 0.000318 0.000957 0.001585 0.002160 0.002638 0.002976 0.003141 0.003112 0.002884 0.002480 0.001944 0.001345 0.000768 0.000306 0.000044 0.000045 0.000339 0.000911 0.001699 0.002595 0.003460 0.004146 0.004513 0.004458 0.003931 0.002952 0.001605 0.000032 -0.001587 -0.003063 -0.004225 -0.004944 -0.005158 -0.004870 -0.004155 -0.003141 -0.001987 -0.000859 0.000091 0.000752 0.001060 0.001006 0.000629 0.000006 -0.000760 -0.001564 -0.002305 -0.002902 -0.003303 -0.003481 -0.003435 -0.003187 -0.002771 -0.002231 -0.001615 -0.000968 -0.000332 0.000258 0.000777 0.001207 0.001538 0.001769 0.001906 0.001958 0.001937 0.001859 0.001738 0.001588 0.001421 0.001248 0.001077 0.000914 0.000765 0.000631 0.000514 0.000414 0.000329 0.000259 0.000201 0.000155 0.000118 0.000089 0.000066 0.000049 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000036 -0.000049 -0.000066 -0.000088 -0.000116 -0.000153 -0.000200 -0.000259 -0.000332 -0.000422 -0.000530 -0.000659 -0.000810 -0.000983 -0.001178 -0.001391 -0.001619 -0.001854 -0.002087 -0.002305 -0.002495 -0.002637 -0.002715 -0.002709 -0.002601 -0.002378 -0.002031 -0.001558 -0.000966 -0.000273 0.000494 0.001298 0.002093 0.002827 0.003444 0.003890 0.004122 0.004111 0.003851 0.003368 0.002716 0.001981 0.001269 0.000694 0.000367 0.000367 0.000735 0.001453 0.002444 0.003575 0.004672 0.005544 0.006015 0.005952 0.005290 0.004047 0.002327 0.000306 -0.001794 -0.003733 -0.005296 -0.006318 -0.006714 -0.006485 -0.005717 -0.004565 -0.003223 -0.001896 -0.000767 0.000024 0.000399 0.000346 -0.000087 -0.000807 -0.001692 -0.002612 -0.003449 -0.004106 -0.004520 -0.004662 -0.004534 -0.004163 -0.003595 -0.002884 -0.002089 -0.001266 -0.000464 0.000274 0.000919 0.001450 0.001857 0.002140 0.002307 0.002369 0.002343 0.002247 0.002098 0.001914 0.001711 0.001500 0.001293 0.001096 0.000916 0.000755 0.000615 0.000494 0.000393 0.000309 0.000240 0.000185 0.000141 0.000106 0.000079 0.000059 0.000044 0.000032 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000007 -0.000011 -0.000016 -0.000022 -0.000031 -0.000042 -0.000058 -0.000078 -0.000104 -0.000139 -0.000182 -0.000238 -0.000308 -0.000395 -0.000502 -0.000631 -0.000785 -0.000965 -0.001172 -0.001405 -0.001661 -0.001934 -0.002217 -0.002497 -0.002760 -0.002989 -0.003161 -0.003256 -0.003249 -0.003121 -0.002852 -0.002433 -0.001860 -0.001141 -0.000295 0.000645 0.001633 0.002614 0.003522 0.004288 0.004844 0.005134 0.005120 0.004793 0.004183 0.003357 0.002420 0.001504 0.000755 0.000309 0.000271 0.000696 0.001564 0.002786 0.004197 0.005583 0.006708 0.007352 0.007345 0.006601 0.005138 0.003076 0.000627 -0.001936 -0.004323 -0.006267 -0.007563 -0.008104 -0.007887 -0.007015 -0.005673 -0.004098 -0.002536 -0.001210 -0.000289 0.000135 0.000049 -0.000489 -0.001365 -0.002429 -0.003526 -0.004511 -0.005271 -0.005730 -0.005856 -0.005654 -0.005160 -0.004430 -0.003534 -0.002544 -0.001527 -0.000545 0.000354 0.001135 0.001774 0.002262 0.002599 0.002794 0.002863 0.002826 0.002705 0.002522 0.002297 0.002050 0.001795 0.001545 0.001309 0.001092 0.000900 0.000732 0.000588 0.000467 0.000367 0.000286 0.000220 0.000168 0.000127 0.000095 0.000071 0.000052 0.000039 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000036 -0.000050 -0.000068 -0.000092 -0.000123 -0.000164 -0.000215 -0.000281 -0.000364 -0.000467 -0.000593 -0.000746 -0.000929 -0.001143 -0.001389 -0.001667 -0.001972 -0.002298 -0.002636 -0.002972 -0.003288 -0.003564 -0.003774 -0.003891 -0.003888 -0.003740 -0.003425 -0.002928 -0.002246 -0.001386 -0.000372 0.000759 0.001951 0.003137 0.004236 0.005161 0.005828 0.006164 0.006121 0.005687 0.004895 0.003827 0.002611 0.001413 0.000414 -0.000214 -0.000335 0.000122 0.001142 0.002618 0.004356 0.006096 0.007550 0.008444 0.008568 0.007810 0.006184 0.003826 0.000989 -0.002005 -0.004806 -0.007092 -0.008616 -0.009248 -0.008983 -0.007943 -0.006351 -0.004489 -0.002655 -0.001114 -0.000064 0.000385 0.000221 -0.000482 -0.001582 -0.002898 -0.004242 -0.005439 -0.006353 -0.006896 -0.007031 -0.006767 -0.006150 -0.005253 -0.004160 -0.002959 -0.001733 -0.000555 0.000518 0.001444 0.002198 0.002768 0.003158 0.003379 0.003450 0.003396 0.003243 0.003017 0.002743 0.002443 0.002136 0.001836 0.001553 0.001295 0.001066 0.000866 0.000696 0.000553 0.000435 0.000338 0.000261 0.000199 0.000150 0.000113 0.000084 0.000062 0.000046 0.000034 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000022 -0.000030 -0.000043 -0.000059 -0.000080 -0.000108 -0.000144 -0.000192 -0.000252 -0.000330 -0.000427 -0.000548 -0.000696 -0.000877 -0.001092 -0.001345 -0.001637 -0.001965 -0.002327 -0.002715 -0.003117 -0.003517 -0.003896 -0.004227 -0.004481 -0.004628 -0.004634 -0.004468 -0.004104 -0.003526 -0.002726 -0.001713 -0.000514 0.000827 0.002244 0.003655 0.004961 0.006055 0.006833 0.007203 0.007104 0.006519 0.005486 0.004103 0.002527 0.000961 -0.000370 -0.001251 -0.001508 -0.001049 0.000119 0.001874 0.003987 0.006146 0.008006 0.009234 0.009572 0.008876 0.007152 0.004557 0.001380 -0.001999 -0.005168 -0.007745 -0.009441 -0.010097 -0.009713 -0.008432 -0.006521 -0.004315 -0.002167 -0.000389 0.000785 0.001230 0.000939 0.000005 -0.001396 -0.003046 -0.004714 -0.006193 -0.007319 -0.007988 -0.008160 -0.007849 -0.007113 -0.006042 -0.004739 -0.003313 -0.001863 -0.000476 0.000782 0.001862 0.002735 0.003391 0.003832 0.004074 0.004141 0.004061 0.003867 0.003589 0.003256 0.002896 0.002528 0.002169 0.001834 0.001528 0.001256 0.001020 0.000819 0.000651 0.000512 0.000398 0.000307 0.000234 0.000177 0.000133 0.000099 0.000073 0.000054 0.000040 0.000029 0.000021 0.000016 0.000012 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000035 -0.000049 -0.000068 -0.000092 -0.000125 -0.000168 -0.000223 -0.000293 -0.000383 -0.000497 -0.000638 -0.000812 -0.001024 -0.001276 -0.001573 -0.001915 -0.002302 -0.002728 -0.003185 -0.003660 -0.004135 -0.004586 -0.004982 -0.005290 -0.005473 -0.005493 -0.005312 -0.004901 -0.004236 -0.003310 -0.002132 -0.000731 0.000839 0.002503 0.004159 0.005690 0.006965 0.007856 0.008250 0.008070 0.007292 0.005958 0.004186 0.002166 0.000145 -0.001602 -0.002808 -0.003258 -0.002828 -0.001518 0.000537 0.003069 0.005712 0.008056 0.009702 0.010335 0.009778 0.008025 0.005250 0.001785 -0.001930 -0.005416 -0.008229 -0.010031 -0.010642 -0.010060 -0.008461 -0.006157 -0.003545 -0.001038 0.000997 0.002291 0.002705 0.002235 0.001001 -0.000782 -0.002849 -0.004922 -0.006754 -0.008151 -0.008992 -0.009229 -0.008884 -0.008031 -0.006779 -0.005256 -0.003590 -0.001900 -0.000289 0.001165 0.002406 0.003402 0.004142 0.004632 0.004889 0.004944 0.004830 0.004584 0.004244 0.003842 0.003410 0.002972 0.002548 0.002151 0.001790 0.001471 0.001194 0.000958 0.000761 0.000598 0.000466 0.000359 0.000274 0.000207 0.000156 0.000116 0.000086 0.000063 0.000046 0.000034 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000040 -0.000056 -0.000078 -0.000106 -0.000144 -0.000193 -0.000256 -0.000338 -0.000443 -0.000574 -0.000738 -0.000941 -0.001186 -0.001480 -0.001826 -0.002225 -0.002676 -0.003175 -0.003711 -0.004269 -0.004828 -0.005361 -0.005833 -0.006204 -0.006432 -0.006472 -0.006280 -0.005821 -0.005066 -0.004007 -0.002651 -0.001032 0.000788 0.002720 0.004644 0.006420 0.007891 0.008900 0.009312 0.009029 0.008019 0.006331 0.004102 0.001560 -0.000999 -0.003243 -0.004846 -0.005541 -0.005172 -0.003725 -0.001353 0.001640 0.004829 0.007727 0.009868 0.010873 0.010523 0.008802 0.005899 0.002191 -0.001817 -0.005575 -0.008572 -0.010421 -0.010916 -0.010061 -0.008065 -0.005293 -0.002212 0.000700 0.003016 0.004430 0.004785 0.004087 0.002487 0.000245 -0.002319 -0.004876 -0.007130 -0.008854 -0.009906 -0.010234 -0.009867 -0.008897 -0.007456 -0.005697 -0.003775 -0.001830 0.000019 0.001680 0.003089 0.004211 0.005035 0.005567 0.005833 0.005866 0.005707 0.005399 0.004985 0.004504 0.003990 0.003473 0.002973 0.002507 0.002085 0.001711 0.001388 0.001113 0.000884 0.000694 0.000540 0.000416 0.000318 0.000240 0.000180 0.000134 0.000099 0.000073 0.000053 0.000039 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000023 -0.000033 -0.000046 -0.000064 -0.000088 -0.000121 -0.000164 -0.000220 -0.000293 -0.000387 -0.000507 -0.000659 -0.000848 -0.001081 -0.001365 -0.001704 -0.002104 -0.002566 -0.003089 -0.003668 -0.004291 -0.004942 -0.005597 -0.006222 -0.006780 -0.007225 -0.007507 -0.007574 -0.007377 -0.006870 -0.006024 -0.004824 -0.003279 -0.001426 0.000664 0.002887 0.005104 0.007148 0.008832 0.009971 0.010400 0.010001 0.008731 0.006644 0.003902 0.000770 -0.002399 -0.005209 -0.007270 -0.008258 -0.007977 -0.006400 -0.003692 -0.000201 0.003584 0.007100 0.009798 0.011235 0.011147 0.009500 0.006504 0.002583 -0.001691 -0.005690 -0.008833 -0.010679 -0.010998 -0.009802 -0.007335 -0.004026 -0.000413 0.002950 0.005574 0.007110 0.007385 0.006418 0.004395 0.001626 -0.001508 -0.004617 -0.007354 -0.009452 -0.010748 -0.011186 -0.010802 -0.009710 -0.008067 -0.006055 -0.003858 -0.001640 0.000461 0.002339 0.003922 0.005171 0.006076 0.006646 0.006912 0.006913 0.006698 0.006315 0.005815 0.005243 0.004636 0.004029 0.003445 0.002902 0.002411 0.001977 0.001602 0.001284 0.001018 0.000799 0.000621 0.000478 0.000365 0.000276 0.000207 0.000154 0.000113 0.000083 0.000061 0.000044 0.000032 0.000023 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000026 -0.000037 -0.000052 -0.000072 -0.000100 -0.000136 -0.000185 -0.000249 -0.000332 -0.000439 -0.000576 -0.000749 -0.000966 -0.001233 -0.001557 -0.001947 -0.002405 -0.002936 -0.003538 -0.004205 -0.004925 -0.005678 -0.006438 -0.007168 -0.007823 -0.008353 -0.008699 -0.008801 -0.008603 -0.008054 -0.007115 -0.005769 -0.004024 -0.001922 0.000458 0.002996 0.005532 0.007870 0.009792 0.011079 0.011534 0.011015 0.009469 0.006955 0.003657 -0.000114 -0.003949 -0.007379 -0.009945 -0.011262 -0.011089 -0.009384 -0.006326 -0.002306 0.002116 0.006296 0.009598 0.011507 0.011709 0.010157 0.007078 0.002949 -0.001587 -0.005818 -0.009089 -0.010903 -0.011004 -0.009413 -0.006415 -0.002507 0.001695 0.005553 0.008513 0.010180 0.010365 0.009098 0.006606 0.003256 -0.000504 -0.004218 -0.007482 -0.009989 -0.011551 -0.012106 -0.011703 -0.010475 -0.008611 -0.006327 -0.003833 -0.001323 0.001044 0.003149 0.004911 0.006289 0.007270 0.007871 0.008127 0.008085 0.007801 0.007332 0.006734 0.006058 0.005348 0.004640 0.003963 0.003334 0.002767 0.002267 0.001836 0.001470 0.001164 0.000913 0.000709 0.000545 0.000415 0.000314 0.000235 0.000174 0.000128 0.000094 0.000068 0.000049 0.000036 0.000026 0.000019 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000041 -0.000058 -0.000081 -0.000111 -0.000152 -0.000207 -0.000279 -0.000373 -0.000494 -0.000650 -0.000846 -0.001091 -0.001394 -0.001763 -0.002206 -0.002728 -0.003333 -0.004020 -0.004782 -0.005607 -0.006473 -0.007348 -0.008193 -0.008958 -0.009583 -0.010003 -0.010151 -0.009960 -0.009372 -0.008341 -0.006846 -0.004893 -0.002527 0.000162 0.003041 0.005923 0.008586 0.010775 0.012234 0.012734 0.012106 0.010284 0.007331 0.003456 -0.000985 -0.005517 -0.009602 -0.012703 -0.014369 -0.014316 -0.012481 -0.009058 -0.004487 0.000600 0.005470 0.009400 0.011793 0.012289 0.010821 0.007642 0.003279 -0.001542 -0.006025 -0.009432 -0.011209 -0.011072 -0.009053 -0.005482 -0.000926 0.003910 0.008305 0.011629 0.013441 0.013533 0.011952 0.008964 0.004999 0.000578 -0.003775 -0.007593 -0.010525 -0.012358 -0.013026 -0.012588 -0.011204 -0.009095 -0.006511 -0.003698 -0.000877 0.001772 0.004114 0.006060 0.007564 0.008618 0.009241 0.009477 0.009380 0.009014 0.008445 0.007736 0.006945 0.006121 0.005304 0.004524 0.003802 0.003152 0.002580 0.002087 0.001669 0.001320 0.001034 0.000802 0.000616 0.000469 0.000353 0.000264 0.000196 0.000144 0.000105 0.000076 0.000055 0.000040 0.000029 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000033 -0.000046 -0.000064 -0.000089 -0.000123 -0.000169 -0.000230 -0.000311 -0.000416 -0.000552 -0.000727 -0.000947 -0.001223 -0.001564 -0.001980 -0.002479 -0.003069 -0.003753 -0.004531 -0.005395 -0.006333 -0.007319 -0.008321 -0.009291 -0.010176 -0.010908 -0.011414 -0.011617 -0.011442 -0.010821 -0.009702 -0.008056 -0.005888 -0.003247 -0.000229 0.003013 0.006272 0.009291 0.011781 0.013447 0.014022 0.013309 0.011228 0.007844 0.003393 -0.001722 -0.006963 -0.011713 -0.015357 -0.017379 -0.017444 -0.015473 -0.011675 -0.006540 -0.000775 0.004792 0.009345 0.012210 0.012972 0.011550 0.008219 0.003570 -0.001591 -0.006373 -0.009954 -0.011716 -0.011348 -0.008892 -0.004726 0.000506 0.006011 0.010974 0.014690 0.016665 0.016674 0.014778 0.011286 0.006696 0.001600 -0.003400 -0.007775 -0.011128 -0.013220 -0.013979 -0.013481 -0.011911 -0.009526 -0.006614 -0.003455 -0.000301 0.002644 0.005231 0.007363 0.008992 0.010112 0.010749 0.010953 0.010789 0.010329 0.009648 0.008817 0.007899 0.006950 0.006014 0.005123 0.004301 0.003562 0.002913 0.002353 0.001879 0.001485 0.001161 0.000899 0.000689 0.000524 0.000394 0.000295 0.000218 0.000160 0.000117 0.000085 0.000061 0.000044 0.000032 0.000023 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000036 -0.000051 -0.000071 -0.000098 -0.000136 -0.000187 -0.000254 -0.000344 -0.000461 -0.000612 -0.000806 -0.001052 -0.001360 -0.001741 -0.002206 -0.002764 -0.003424 -0.004191 -0.005064 -0.006037 -0.007094 -0.008209 -0.009345 -0.010451 -0.011465 -0.012315 -0.012918 -0.013187 -0.013038 -0.012393 -0.011189 -0.009394 -0.007009 -0.004083 -0.000721 0.002907 0.006571 0.009981 0.012811 0.014723 0.015413 0.014653 0.012346 0.008560 0.003557 -0.002214 -0.008147 -0.013549 -0.017727 -0.020093 -0.020265 -0.018148 -0.013969 -0.008267 -0.001831 0.004419 0.009569 0.012863 0.013835 0.012392 0.008835 0.003819 -0.001760 -0.006914 -0.010731 -0.012527 -0.011962 -0.009087 -0.004329 0.001590 0.007779 0.013332 0.017461 0.019620 0.019564 0.017368 0.013386 0.008182 0.002426 -0.003206 -0.008118 -0.011865 -0.014184 -0.015001 -0.014404 -0.012610 -0.009914 -0.006641 -0.003110 0.000396 0.003651 0.006490 0.008809 0.010560 0.011739 0.012380 0.012542 0.012299 0.011733 0.010928 0.009964 0.008910 0.007826 0.006763 0.005754 0.004825 0.003992 0.003260 0.002631 0.002099 0.001656 0.001293 0.001000 0.000766 0.000581 0.000437 0.000326 0.000241 0.000177 0.000129 0.000093 0.000067 0.000048 0.000035 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000040 -0.000055 -0.000077 -0.000108 -0.000149 -0.000204 -0.000279 -0.000377 -0.000506 -0.000673 -0.000888 -0.001159 -0.001500 -0.001921 -0.002436 -0.003055 -0.003788 -0.004641 -0.005614 -0.006699 -0.007880 -0.009130 -0.010406 -0.011655 -0.012809 -0.013786 -0.014496 -0.014843 -0.014730 -0.014069 -0.012790 -0.010850 -0.008247 -0.005031 -0.001315 0.002719 0.006814 0.010648 0.013857 0.016059 0.016911 0.016154 0.013669 0.009530 0.004020 -0.002364 -0.008952 -0.014972 -0.019652 -0.022337 -0.022599 -0.020325 -0.015763 -0.009504 -0.002417 0.004479 0.010174 0.013833 0.014939 0.013386 0.009510 0.004029 -0.002064 -0.007682 -0.011816 -0.013716 -0.013008 -0.009754 -0.004432 0.002159 0.009032 0.015180 0.019738 0.022100 0.022003 0.019534 0.015093 0.009308 0.002928 -0.003294 -0.008699 -0.012795 -0.015294 -0.016119 -0.015377 -0.013315 -0.010268 -0.006601 -0.002673 0.001204 0.004780 0.007876 0.010382 0.012248 0.013479 0.014114 0.014223 0.013890 0.013208 0.012269 0.011161 0.009962 0.008737 0.007538 0.006406 0.005366 0.004434 0.003618 0.002916 0.002324 0.001832 0.001429 0.001103 0.000843 0.000639 0.000480 0.000357 0.000264 0.000193 0.000141 0.000102 0.000074 0.000053 0.000038 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000031 -0.000043 -0.000060 -0.000084 -0.000117 -0.000162 -0.000222 -0.000303 -0.000411 -0.000552 -0.000735 -0.000969 -0.001267 -0.001640 -0.002102 -0.002667 -0.003348 -0.004155 -0.005095 -0.006169 -0.007369 -0.008678 -0.010066 -0.011488 -0.012886 -0.014186 -0.015298 -0.016125 -0.016558 -0.016492 -0.015827 -0.014481 -0.012405 -0.009589 -0.006083 -0.002006 0.002445 0.006991 0.011279 0.014902 0.017440 0.018506 0.017807 0.015207 0.010776 0.004823 -0.002112 -0.009295 -0.015878 -0.021015 -0.023984 -0.024312 -0.021873 -0.016932 -0.010139 -0.002441 0.005046 0.011219 0.015161 0.016310 0.014551 0.010253 0.004206 -0.002502 -0.008678 -0.013219 -0.015303 -0.014525 -0.010954 -0.005114 0.002112 0.009644 0.016379 0.021367 0.023948 0.023835 0.021128 0.016271 0.009958 0.003011 -0.003741 -0.009576 -0.013956 -0.016573 -0.017349 -0.016409 -0.014033 -0.010596 -0.006505 -0.002157 0.002105 0.006010 0.009364 0.012054 0.014031 0.015304 0.015924 0.015970 0.015537 0.014729 0.013647 0.012389 0.011038 0.009665 0.008328 0.007068 0.005913 0.004881 0.003978 0.003203 0.002550 0.002008 0.001564 0.001206 0.000921 0.000697 0.000523 0.000389 0.000287 0.000210 0.000153 0.000111 0.000080 0.000058 0.000042 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000047 -0.000065 -0.000091 -0.000126 -0.000175 -0.000240 -0.000328 -0.000444 -0.000597 -0.000795 -0.001049 -0.001372 -0.001777 -0.002280 -0.002895 -0.003637 -0.004518 -0.005545 -0.006720 -0.008035 -0.009472 -0.010999 -0.012569 -0.014119 -0.015568 -0.016822 -0.017772 -0.018301 -0.018291 -0.017633 -0.016233 -0.014031 -0.011013 -0.007224 -0.002789 0.002084 0.007093 0.011854 0.015923 0.018837 0.020166 0.019585 0.016936 0.012289 0.005969 -0.001439 -0.009142 -0.016222 -0.021759 -0.024969 -0.025338 -0.022727 -0.017425 -0.010132 -0.001878 0.006132 0.012700 0.016837 0.017935 0.015876 0.011062 0.004359 -0.003053 -0.009873 -0.014905 -0.017255 -0.016484 -0.012668 -0.006378 0.001428 0.009575 0.016867 0.022272 0.025076 0.024970 0.022064 0.016844 0.010065 0.002623 -0.004583 -0.010771 -0.015362 -0.018027 -0.018690 -0.017498 -0.014764 -0.010901 -0.006362 -0.001577 0.003080 0.007315 0.010926 0.013792 0.015871 0.017178 0.017774 0.017747 0.017207 0.016266 0.015036 0.013622 0.012115 0.010592 0.009114 0.007725 0.006456 0.005323 0.004334 0.003486 0.002773 0.002181 0.001698 0.001308 0.000998 0.000754 0.000565 0.000420 0.000309 0.000227 0.000165 0.000120 0.000087 0.000063 0.000045 0.000033 0.000024 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000019 -0.000026 -0.000036 -0.000050 -0.000070 -0.000098 -0.000136 -0.000187 -0.000257 -0.000351 -0.000476 -0.000639 -0.000852 -0.001125 -0.001472 -0.001908 -0.002449 -0.003113 -0.003914 -0.004866 -0.005978 -0.007252 -0.008680 -0.010242 -0.011907 -0.013623 -0.015325 -0.016926 -0.018323 -0.019401 -0.020032 -0.020088 -0.019448 -0.018007 -0.015696 -0.012490 -0.008433 -0.003651 0.001637 0.007108 0.012351 0.016885 0.020204 0.021840 0.021433 0.018804 0.014017 0.007417 -0.000377 -0.008515 -0.016014 -0.021888 -0.025295 -0.025683 -0.022904 -0.017267 -0.009524 -0.000779 0.007673 0.014550 0.018795 0.019758 0.017320 0.011921 0.004496 -0.003679 -0.011204 -0.016789 -0.019474 -0.018783 -0.014799 -0.008137 0.000175 0.008874 0.016672 0.022464 0.025482 0.025395 0.022326 0.016796 0.009622 0.001764 -0.005812 -0.012268 -0.016990 -0.019632 -0.020121 -0.018627 -0.015496 -0.011182 -0.006177 -0.000948 0.004104 0.008666 0.012524 0.015558 0.017728 0.019059 0.019621 0.019516 0.018862 0.017784 0.016404 0.014833 0.013170 0.011497 0.009879 0.008363 0.006981 0.005750 0.004677 0.003759 0.002987 0.002347 0.001826 0.001406 0.001072 0.000809 0.000606 0.000450 0.000331 0.000243 0.000177 0.000128 0.000093 0.000068 0.000049 0.000036 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000020 -0.000028 -0.000039 -0.000054 -0.000075 -0.000104 -0.000144 -0.000199 -0.000273 -0.000373 -0.000505 -0.000679 -0.000904 -0.001194 -0.001564 -0.002029 -0.002606 -0.003315 -0.004172 -0.005192 -0.006384 -0.007751 -0.009286 -0.010969 -0.012766 -0.014624 -0.016473 -0.018222 -0.019762 -0.020969 -0.021707 -0.021838 -0.021227 -0.019762 -0.017359 -0.013987 -0.009685 -0.004578 0.001104 0.007023 0.012741 0.017741 0.021483 0.023457 0.023271 0.020724 0.015875 0.009080 0.000993 -0.007491 -0.015330 -0.021476 -0.025038 -0.025430 -0.022494 -0.016560 -0.008429 0.000728 0.009537 0.016639 0.020913 0.021678 0.018814 0.012797 0.004628 -0.004328 -0.012578 -0.018745 -0.021805 -0.021252 -0.017174 -0.010222 -0.001491 0.007676 0.015911 0.022038 0.025244 0.025178 0.021973 0.016186 0.008684 0.000491 -0.007368 -0.014009 -0.018784 -0.021336 -0.021598 -0.019762 -0.016208 -0.011429 -0.005954 -0.000285 0.005152 0.010027 0.014118 0.017305 0.019554 0.020898 0.021418 0.021228 0.020458 0.019242 0.017713 0.015988 0.014174 0.012356 0.010603 0.008965 0.007475 0.006151 0.004999 0.004014 0.003187 0.002503 0.001945 0.001497 0.001141 0.000861 0.000644 0.000478 0.000352 0.000258 0.000188 0.000137 0.000099 0.000072 0.000053 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000041 -0.000057 -0.000079 -0.000110 -0.000152 -0.000210 -0.000288 -0.000392 -0.000531 -0.000713 -0.000950 -0.001256 -0.001645 -0.002136 -0.002746 -0.003496 -0.004403 -0.005484 -0.006750 -0.008202 -0.009836 -0.011630 -0.013550 -0.015541 -0.017528 -0.019419 -0.021097 -0.022431 -0.023278 -0.023488 -0.022920 -0.021446 -0.018975 -0.015465 -0.010949 -0.005552 0.000490 0.006825 0.012992 0.018444 0.022605 0.024932 0.025000 0.022587 0.017744 0.010837 0.002545 -0.006196 -0.014295 -0.020653 -0.024333 -0.024722 -0.021653 -0.015475 -0.007029 0.002455 0.011534 0.018782 0.023028 0.023560 0.020261 0.013641 0.004760 -0.004940 -0.013882 -0.020613 -0.024055 -0.023674 -0.019560 -0.012401 -0.003348 0.006189 0.014772 0.021165 0.024515 0.024456 0.021130 0.015129 0.007364 -0.001086 -0.009148 -0.015895 -0.020654 -0.023058 -0.023053 -0.020851 -0.016864 -0.011623 -0.005692 0.000398 0.006197 0.011361 0.015663 0.018984 0.021295 0.022640 0.023111 0.022832 0.021947 0.020597 0.018924 0.017053 0.015096 0.013142 0.011264 0.009514 0.007925 0.006515 0.005290 0.004244 0.003368 0.002643 0.002054 0.001579 0.001203 0.000908 0.000679 0.000504 0.000371 0.000272 0.000198 0.000144 0.000105 0.000076 0.000056 0.000041 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000031 -0.000043 -0.000060 -0.000083 -0.000115 -0.000159 -0.000219 -0.000300 -0.000408 -0.000553 -0.000742 -0.000989 -0.001307 -0.001713 -0.002226 -0.002864 -0.003648 -0.004599 -0.005733 -0.007062 -0.008589 -0.010310 -0.012202 -0.014231 -0.016341 -0.018455 -0.020475 -0.022282 -0.023738 -0.024692 -0.024987 -0.024471 -0.023007 -0.020493 -0.016879 -0.012191 -0.006550 -0.000198 0.006504 0.013074 0.018941 0.023498 0.026171 0.026507 0.024265 0.019487 0.012542 0.004127 -0.004787 -0.013072 -0.019586 -0.023358 -0.023747 -0.020583 -0.014225 -0.005547 0.004172 0.013435 0.020763 0.024944 0.025243 0.021548 0.014393 0.004891 -0.005454 -0.014996 -0.022222 -0.026010 -0.025803 -0.021698 -0.014409 -0.005132 0.004665 0.013490 0.020061 0.023494 0.023413 0.019973 0.013790 0.005819 -0.002820 -0.011011 -0.017795 -0.022480 -0.024698 -0.024402 -0.021829 -0.017422 -0.011742 -0.005386 0.001088 0.007211 0.012629 0.017111 0.020540 0.022895 0.024228 0.024643 0.024276 0.023278 0.021803 0.019996 0.017992 0.015905 0.013830 0.011841 0.009991 0.008314 0.006829 0.005541 0.004443 0.003523 0.002764 0.002146 0.001650 0.001257 0.000949 0.000710 0.000527 0.000388 0.000284 0.000208 0.000151 0.000110 0.000080 0.000058 0.000043 0.000031 0.000023 0.000016 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000044 -0.000062 -0.000086 -0.000119 -0.000164 -0.000226 -0.000309 -0.000421 -0.000569 -0.000764 -0.001019 -0.001347 -0.001766 -0.002295 -0.002955 -0.003767 -0.004752 -0.005928 -0.007308 -0.008897 -0.010688 -0.012662 -0.014783 -0.016993 -0.019216 -0.021349 -0.023270 -0.024837 -0.025894 -0.026276 -0.025822 -0.024388 -0.021861 -0.018182 -0.013371 -0.007545 -0.000947 0.006053 0.012960 0.019183 0.024091 0.027083 0.027683 0.025632 0.020960 0.014039 0.005578 -0.003434 -0.011836 -0.018460 -0.022303 -0.022708 -0.019495 -0.013033 -0.004217 0.005641 0.015005 0.022358 0.026460 0.026562 0.022551 0.014986 0.005013 -0.005817 -0.015809 -0.023409 -0.027463 -0.027403 -0.023329 -0.015977 -0.006578 0.003363 0.012312 0.018958 0.022400 0.022257 0.018696 0.012358 0.004228 -0.004538 -0.012794 -0.019558 -0.024129 -0.026137 -0.025550 -0.022624 -0.017830 -0.011758 -0.005030 0.001773 0.008167 0.013792 0.018413 0.021919 0.024294 0.025602 0.025957 0.025503 0.024400 0.022811 0.020888 0.018768 0.016570 0.014392 0.012310 0.010377 0.008629 0.007083 0.005742 0.004602 0.003647 0.002860 0.002220 0.001707 0.001300 0.000981 0.000734 0.000545 0.000402 0.000295 0.000215 0.000157 0.000114 0.000083 0.000060 0.000044 0.000032 0.000023 0.000017 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000024 -0.000033 -0.000045 -0.000063 -0.000088 -0.000121 -0.000168 -0.000230 -0.000315 -0.000429 -0.000580 -0.000779 -0.001038 -0.001373 -0.001800 -0.002341 -0.003015 -0.003846 -0.004855 -0.006061 -0.007477 -0.009109 -0.010952 -0.012987 -0.015177 -0.017466 -0.019774 -0.021999 -0.024016 -0.025680 -0.026830 -0.027297 -0.026915 -0.025530 -0.023021 -0.019322 -0.014445 -0.008504 -0.001739 0.005475 0.012633 0.019132 0.024323 0.027586 0.028426 0.026569 0.022034 0.015189 0.006746 -0.002293 -0.010752 -0.017443 -0.021346 -0.021788 -0.018584 -0.012103 -0.003250 0.006646 0.016030 0.023365 0.027394 0.027362 0.023158 0.015351 0.005110 -0.005992 -0.016234 -0.024041 -0.028245 -0.028275 -0.024237 -0.016880 -0.007456 0.002506 0.011457 0.018069 0.021436 0.021184 0.017490 0.011016 0.002771 -0.006067 -0.014333 -0.021034 -0.025463 -0.027257 -0.026398 -0.023161 -0.018038 -0.011643 -0.004619 0.002439 0.009036 0.014807 0.019518 0.023063 0.025435 0.026704 0.026993 0.026457 0.025263 0.023577 0.021556 0.019344 0.017059 0.014802 0.012649 0.010655 0.008853 0.007262 0.005884 0.004713 0.003733 0.002927 0.002271 0.001746 0.001330 0.001004 0.000752 0.000559 0.000412 0.000302 0.000221 0.000161 0.000117 0.000085 0.000062 0.000045 0.000032 0.000023 0.000017 0.000012 0.000008 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000046 -0.000064 -0.000088 -0.000123 -0.000169 -0.000232 -0.000318 -0.000432 -0.000585 -0.000785 -0.001046 -0.001383 -0.001815 -0.002360 -0.003041 -0.003881 -0.004902 -0.006122 -0.007557 -0.009213 -0.011086 -0.013157 -0.015390 -0.017729 -0.020094 -0.022384 -0.024473 -0.026214 -0.027446 -0.027994 -0.027689 -0.026372 -0.023915 -0.020244 -0.015365 -0.009387 -0.002547 0.004780 0.012087 0.018764 0.024151 0.027618 0.028658 0.026982 0.022602 0.015875 0.007512 -0.001488 -0.009945 -0.016664 -0.020618 -0.021125 -0.017993 -0.011584 -0.002801 0.007029 0.016352 0.023630 0.027605 0.027523 0.023274 0.015430 0.005158 -0.005964 -0.016218 -0.024032 -0.028243 -0.028285 -0.024272 -0.016962 -0.007609 0.002255 0.011081 0.017547 0.020755 0.020345 0.016507 0.009918 0.001601 -0.007257 -0.015483 -0.022084 -0.026357 -0.027951 -0.026858 -0.023372 -0.018001 -0.011375 -0.004150 0.003071 0.009787 0.015632 0.020377 0.023919 0.026259 0.027475 0.027698 0.027088 0.025816 0.024055 0.021964 0.019686 0.017343 0.015034 0.012837 0.010805 0.008972 0.007355 0.005956 0.004768 0.003775 0.002958 0.002295 0.001764 0.001344 0.001015 0.000760 0.000565 0.000418 0.000307 0.000224 0.000163 0.000118 0.000086 0.000062 0.000045 0.000032 0.000023 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000046 -0.000064 -0.000088 -0.000122 -0.000169 -0.000232 -0.000317 -0.000431 -0.000582 -0.000782 -0.001042 -0.001378 -0.001807 -0.002350 -0.003029 -0.003867 -0.004885 -0.006105 -0.007539 -0.009197 -0.011074 -0.013153 -0.015398 -0.017755 -0.020146 -0.022470 -0.024602 -0.026396 -0.027690 -0.028312 -0.028087 -0.026854 -0.024482 -0.020890 -0.016079 -0.010150 -0.003336 0.003993 0.011333 0.018074 0.023556 0.027146 0.028331 0.026815 0.022599 0.016029 0.007803 -0.001091 -0.009485 -0.016190 -0.020184 -0.020782 -0.017785 -0.011544 -0.002941 0.006715 0.015892 0.023073 0.027017 0.026976 0.022842 0.015177 0.005132 -0.005741 -0.015753 -0.023358 -0.027418 -0.027385 -0.023381 -0.016163 -0.006973 0.002673 0.011251 0.017462 0.020435 0.019824 0.015839 0.009164 0.000824 -0.007996 -0.016132 -0.022601 -0.026714 -0.028131 -0.026860 -0.023205 -0.017686 -0.010939 -0.003624 0.003651 0.010390 0.016228 0.020941 0.024434 0.026713 0.027863 0.028019 0.027345 0.026017 0.024206 0.022074 0.019762 0.017393 0.015065 0.012853 0.010811 0.008971 0.007350 0.005949 0.004760 0.003767 0.002951 0.002289 0.001759 0.001340 0.001012 0.000759 0.000565 0.000417 0.000307 0.000224 0.000163 0.000118 0.000085 0.000062 0.000044 0.000031 0.000022 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000062 -0.000087 -0.000120 -0.000166 -0.000228 -0.000312 -0.000424 -0.000573 -0.000769 -0.001024 -0.001354 -0.001776 -0.002310 -0.002977 -0.003800 -0.004802 -0.006002 -0.007416 -0.009051 -0.010904 -0.012960 -0.015185 -0.017524 -0.019904 -0.022225 -0.024366 -0.026184 -0.027519 -0.028201 -0.028056 -0.026922 -0.024666 -0.021204 -0.016531 -0.010742 -0.004062 0.003149 0.010395 0.017077 0.022543 0.026166 0.027436 0.026052 0.022007 0.015633 0.007607 -0.001109 -0.009371 -0.016014 -0.020028 -0.020738 -0.017936 -0.011955 -0.003646 0.005723 0.014664 0.021701 0.025627 0.025711 0.021846 0.014573 0.005006 -0.005354 -0.014871 -0.022055 -0.025811 -0.025619 -0.021611 -0.014532 -0.005598 0.003716 0.011930 0.017790 0.020460 0.019625 0.015505 0.008787 0.000485 -0.008231 -0.016221 -0.022524 -0.026472 -0.027744 -0.026359 -0.022629 -0.017074 -0.010330 -0.003053 0.004158 0.010813 0.016555 0.021168 0.024562 0.026751 0.027821 0.027913 0.027190 0.025827 0.023996 0.021856 0.019547 0.017187 0.014874 0.012680 0.010658 0.008839 0.007237 0.005855 0.004682 0.003704 0.002900 0.002249 0.001728 0.001316 0.000994 0.000746 0.000555 0.000411 0.000302 0.000221 0.000161 0.000116 0.000084 0.000060 0.000043 0.000030 0.000021 0.000015 0.000010 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000044 -0.000061 -0.000084 -0.000116 -0.000161 -0.000221 -0.000302 -0.000411 -0.000555 -0.000745 -0.000992 -0.001311 -0.001720 -0.002236 -0.002882 -0.003679 -0.004649 -0.005811 -0.007182 -0.008769 -0.010569 -0.012569 -0.014736 -0.017020 -0.019348 -0.021627 -0.023739 -0.025547 -0.026897 -0.027621 -0.027551 -0.026527 -0.024415 -0.021133 -0.016668 -0.011110 -0.004674 0.002295 0.009317 0.015812 0.021146 0.024708 0.025997 0.024719 0.020856 0.014723 0.006966 -0.001488 -0.009536 -0.016051 -0.020054 -0.020884 -0.018329 -0.012696 -0.004794 0.004171 0.012776 0.019608 0.023511 0.023783 0.020316 0.013622 0.004759 -0.004847 -0.013643 -0.020218 -0.023538 -0.023121 -0.019107 -0.012221 -0.003636 0.005237 0.012980 0.018406 0.020727 0.019661 0.015440 0.008743 0.000563 -0.007967 -0.015741 -0.021836 -0.025614 -0.026772 -0.025341 -0.021634 -0.016165 -0.009558 -0.002452 0.004568 0.011025 0.016578 0.021018 0.024264 0.026332 0.027312 0.027343 0.026587 0.025216 0.023398 0.021287 0.019018 0.016707 0.014446 0.012307 0.010337 0.008567 0.007010 0.005668 0.004531 0.003582 0.002804 0.002173 0.001669 0.001271 0.000961 0.000721 0.000537 0.000398 0.000293 0.000214 0.000156 0.000113 0.000081 0.000058 0.000041 0.000029 0.000020 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000042 -0.000058 -0.000080 -0.000111 -0.000153 -0.000211 -0.000289 -0.000392 -0.000530 -0.000710 -0.000946 -0.001249 -0.001638 -0.002129 -0.002743 -0.003500 -0.004423 -0.005530 -0.006834 -0.008346 -0.010063 -0.011973 -0.014045 -0.016232 -0.018467 -0.020662 -0.022704 -0.024466 -0.025798 -0.026543 -0.026538 -0.025630 -0.023689 -0.020631 -0.016442 -0.011206 -0.005121 0.001483 0.008151 0.014331 0.019418 0.022827 0.024077 0.022882 0.019219 0.013381 0.005977 -0.002116 -0.009852 -0.016158 -0.020100 -0.021042 -0.018772 -0.013568 -0.006182 0.002258 0.010415 0.016965 0.020816 0.021307 0.018331 0.012361 0.004383 -0.004276 -0.012169 -0.017986 -0.020773 -0.020092 -0.016092 -0.009466 -0.001326 0.006998 0.014178 0.019103 0.021051 0.019773 0.015511 0.008926 0.000971 -0.007268 -0.014741 -0.020573 -0.024163 -0.025233 -0.023821 -0.020236 -0.014976 -0.008640 -0.001844 0.004854 0.011000 0.016268 0.020463 0.023511 0.025429 0.026309 0.026285 0.025515 0.024165 0.022394 0.020351 0.018164 0.015942 0.013774 0.011725 0.009841 0.008151 0.006666 0.005387 0.004303 0.003401 0.002661 0.002061 0.001583 0.001205 0.000911 0.000683 0.000509 0.000377 0.000278 0.000203 0.000148 0.000107 0.000077 0.000054 0.000038 0.000027 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000029 -0.000039 -0.000054 -0.000075 -0.000104 -0.000144 -0.000198 -0.000270 -0.000367 -0.000496 -0.000664 -0.000884 -0.001167 -0.001529 -0.001987 -0.002559 -0.003265 -0.004125 -0.005157 -0.006373 -0.007784 -0.009387 -0.011172 -0.013110 -0.015160 -0.017259 -0.019325 -0.021256 -0.022931 -0.024213 -0.024953 -0.025001 -0.024211 -0.022459 -0.019666 -0.015817 -0.010986 -0.005357 0.000765 0.006955 0.012699 0.017430 0.020601 0.021761 0.020636 0.017202 0.011728 0.004774 -0.002842 -0.010150 -0.016147 -0.019960 -0.020989 -0.019028 -0.014322 -0.007556 0.000236 0.007826 0.013994 0.017736 0.018440 0.016001 0.010849 0.003879 -0.003695 -0.010560 -0.015523 -0.017724 -0.016779 -0.012839 -0.006556 0.001037 0.008710 0.015243 0.019622 0.021194 0.019750 0.015534 0.009177 0.001578 -0.006245 -0.013312 -0.018808 -0.022181 -0.023178 -0.021843 -0.018473 -0.013539 -0.007607 -0.001255 0.004993 0.010714 0.015603 0.019482 0.022283 0.024026 0.024798 0.024727 0.023964 0.022665 0.020979 0.019044 0.016981 0.014891 0.012855 0.010934 0.009171 0.007591 0.006204 0.005011 0.004001 0.003161 0.002471 0.001914 0.001469 0.001118 0.000845 0.000634 0.000473 0.000350 0.000258 0.000189 0.000137 0.000099 0.000071 0.000050 0.000035 0.000024 0.000016 0.000011 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000020 -0.000027 -0.000036 -0.000050 -0.000069 -0.000095 -0.000132 -0.000181 -0.000247 -0.000336 -0.000453 -0.000607 -0.000807 -0.001065 -0.001395 -0.001812 -0.002332 -0.002975 -0.003757 -0.004695 -0.005802 -0.007085 -0.008545 -0.010171 -0.011939 -0.013811 -0.015731 -0.017625 -0.019401 -0.020949 -0.022145 -0.022854 -0.022938 -0.022263 -0.020717 -0.018224 -0.014771 -0.010421 -0.005343 0.000187 0.005785 0.010980 0.015257 0.018117 0.019145 0.018091 0.014928 0.009897 0.003508 -0.003502 -0.010248 -0.015818 -0.019416 -0.020491 -0.018847 -0.014695 -0.008646 -0.001623 0.005272 0.010945 0.014493 0.015364 0.013461 0.009163 0.003266 -0.003152 -0.008924 -0.012995 -0.014609 -0.013436 -0.009631 -0.003791 0.003145 0.010068 0.015883 0.019686 0.020902 0.019361 0.015302 0.009314 0.002224 -0.005037 -0.011573 -0.016647 -0.019758 -0.020684 -0.019472 -0.016398 -0.011899 -0.006495 -0.000715 0.004962 0.010150 0.014572 0.018068 0.020577 0.022120 0.022779 0.022672 0.021939 0.020721 0.019156 0.017371 0.015474 0.013558 0.011695 0.009940 0.008332 0.006892 0.005629 0.004544 0.003627 0.002864 0.002238 0.001733 0.001329 0.001012 0.000764 0.000573 0.000427 0.000317 0.000233 0.000171 0.000124 0.000089 0.000064 0.000045 0.000031 0.000022 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000032 -0.000044 -0.000061 -0.000085 -0.000117 -0.000161 -0.000220 -0.000299 -0.000403 -0.000539 -0.000716 -0.000944 -0.001236 -0.001604 -0.002064 -0.002631 -0.003321 -0.004149 -0.005125 -0.006257 -0.007545 -0.008981 -0.010543 -0.012199 -0.013899 -0.015579 -0.017159 -0.018541 -0.019616 -0.020266 -0.020368 -0.019804 -0.018474 -0.016311 -0.013301 -0.009502 -0.005059 -0.000217 0.004686 0.009235 0.012974 0.015462 0.016331 0.015358 0.012519 0.008024 0.002320 -0.003941 -0.009980 -0.014994 -0.018278 -0.019342 -0.018007 -0.014453 -0.009206 -0.003069 0.003002 0.008054 0.011301 0.012262 0.010850 0.007390 0.002571 -0.002678 -0.007353 -0.010547 -0.011618 -0.010294 -0.006724 -0.001444 0.004722 0.010799 0.015834 0.019046 0.019943 0.018393 0.014621 0.009159 0.002746 -0.003790 -0.009658 -0.014206 -0.016998 -0.017841 -0.016783 -0.014075 -0.010107 -0.005341 -0.000249 0.004745 0.009301 0.013175 0.016227 0.018404 0.019727 0.020269 0.020138 0.019457 0.018352 0.016946 0.015350 0.013661 0.011959 0.010307 0.008754 0.007332 0.006061 0.004949 0.003993 0.003185 0.002514 0.001964 0.001520 0.001166 0.000887 0.000670 0.000502 0.000374 0.000277 0.000204 0.000149 0.000109 0.000078 0.000056 0.000039 0.000027 0.000019 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000016 -0.000021 -0.000028 -0.000038 -0.000053 -0.000073 -0.000101 -0.000139 -0.000189 -0.000256 -0.000345 -0.000461 -0.000612 -0.000806 -0.001054 -0.001367 -0.001758 -0.002239 -0.002824 -0.003526 -0.004353 -0.005312 -0.006402 -0.007618 -0.008942 -0.010347 -0.011790 -0.013218 -0.014563 -0.015742 -0.016664 -0.017228 -0.017330 -0.016869 -0.015762 -0.013953 -0.011428 -0.008236 -0.004502 -0.000431 0.003690 0.007510 0.010642 0.012710 0.013405 0.012535 0.010080 0.006218 0.001328 -0.004040 -0.009225 -0.013548 -0.016409 -0.017396 -0.016352 -0.013425 -0.009053 -0.003907 0.001214 0.005517 0.008343 0.009293 0.008294 0.005616 0.001833 -0.002286 -0.005908 -0.008287 -0.008897 -0.007526 -0.004313 0.000283 0.005561 0.010702 0.014905 0.017521 0.018148 0.016685 0.013338 0.008567 0.003007 -0.002636 -0.007690 -0.011603 -0.014007 -0.014744 -0.013859 -0.011570 -0.008213 -0.004182 0.000120 0.004335 0.008171 0.011426 0.013980 0.015790 0.016877 0.017303 0.017159 0.016553 0.015591 0.014379 0.013011 0.011568 0.010117 0.008712 0.007394 0.006189 0.005113 0.004172 0.003365 0.002683 0.002117 0.001654 0.001280 0.000981 0.000746 0.000563 0.000423 0.000315 0.000233 0.000172 0.000126 0.000091 0.000066 0.000047 0.000033 0.000023 0.000016 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000032 -0.000044 -0.000060 -0.000083 -0.000114 -0.000155 -0.000209 -0.000281 -0.000375 -0.000496 -0.000653 -0.000852 -0.001104 -0.001418 -0.001804 -0.002274 -0.002835 -0.003497 -0.004263 -0.005135 -0.006106 -0.007163 -0.008286 -0.009440 -0.010582 -0.011658 -0.012603 -0.013343 -0.013796 -0.013881 -0.013517 -0.012638 -0.011199 -0.009192 -0.006656 -0.003689 -0.000457 0.002811 0.005834 0.008304 0.009919 0.010433 0.009694 0.007687 0.004554 0.000599 -0.003736 -0.007924 -0.011423 -0.013757 -0.014596 -0.013816 -0.011533 -0.008096 -0.004032 0.000028 0.003458 0.005744 0.006573 0.005891 0.003914 0.001093 -0.001967 -0.004613 -0.006267 -0.006522 -0.005226 -0.002498 0.001285 0.005562 0.009680 0.013006 0.015027 0.015435 0.014159 0.011373 0.007454 0.002916 -0.001671 -0.005769 -0.008936 -0.010881 -0.011481 -0.010777 -0.008947 -0.006264 -0.003047 0.000382 0.003734 0.006779 0.009354 0.011366 0.012782 0.013619 0.013929 0.013787 0.013276 0.012486 0.011500 0.010393 0.009230 0.008064 0.006938 0.005883 0.004921 0.004063 0.003313 0.002671 0.002130 0.001680 0.001312 0.001015 0.000779 0.000592 0.000447 0.000336 0.000250 0.000186 0.000137 0.000100 0.000073 0.000052 0.000037 0.000026 0.000018 0.000012 0.000008 0.000006 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000019 -0.000025 -0.000034 -0.000047 -0.000064 -0.000087 -0.000117 -0.000158 -0.000211 -0.000281 -0.000371 -0.000487 -0.000634 -0.000820 -0.001051 -0.001335 -0.001679 -0.002090 -0.002573 -0.003131 -0.003765 -0.004471 -0.005239 -0.006054 -0.006892 -0.007721 -0.008502 -0.009186 -0.009719 -0.010042 -0.010096 -0.009822 -0.009174 -0.008120 -0.006656 -0.004810 -0.002658 -0.000318 0.002042 0.004217 0.005983 0.007123 0.007457 0.006877 0.005375 0.003058 0.000149 -0.003030 -0.006095 -0.008654 -0.010363 -0.010986 -0.010439 -0.008808 -0.006347 -0.003438 -0.000534 0.001920 0.003558 0.004162 0.003701 0.002335 0.000391 -0.001694 -0.003456 -0.004485 -0.004499 -0.003398 -0.001282 0.001569 0.004742 0.007762 0.010170 0.011601 0.011836 0.010834 0.008729 0.005805 0.002441 -0.000945 -0.003959 -0.006280 -0.007698 -0.008128 -0.007604 -0.006260 -0.004299 -0.001956 0.000533 0.002959 0.005154 0.007003 0.008439 0.009439 0.010019 0.010216 0.010086 0.009691 0.009097 0.008363 0.007546 0.006691 0.005838 0.005017 0.004249 0.003551 0.002929 0.002387 0.001924 0.001534 0.001210 0.000946 0.000732 0.000562 0.000428 0.000323 0.000243 0.000182 0.000135 0.000100 0.000073 0.000053 0.000038 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000018 -0.000024 -0.000032 -0.000044 -0.000058 -0.000078 -0.000104 -0.000138 -0.000182 -0.000239 -0.000312 -0.000404 -0.000520 -0.000664 -0.000840 -0.001052 -0.001304 -0.001598 -0.001937 -0.002320 -0.002746 -0.003208 -0.003697 -0.004200 -0.004696 -0.005160 -0.005564 -0.005873 -0.006051 -0.006063 -0.005875 -0.005459 -0.004799 -0.003896 -0.002768 -0.001462 -0.000052 0.001360 0.002651 0.003685 0.004334 0.004491 0.004096 0.003146 0.001713 -0.000065 -0.001991 -0.003834 -0.005358 -0.006364 -0.006716 -0.006371 -0.005391 -0.003932 -0.002227 -0.000544 0.000855 0.001763 0.002060 0.001738 0.000905 -0.000238 -0.001428 -0.002390 -0.002886 -0.002759 -0.001961 -0.000564 0.001254 0.003237 0.005095 0.006553 0.007394 0.007493 0.006833 0.005505 0.003687 0.001616 -0.000454 -0.002281 -0.003675 -0.004511 -0.004741 -0.004393 -0.003552 -0.002345 -0.000918 0.000585 0.002039 0.003345 0.004434 0.005270 0.005841 0.006158 0.006245 0.006137 0.005874 0.005494 0.005034 0.004528 0.004004 0.003485 0.002988 0.002525 0.002106 0.001735 0.001412 0.001138 0.000907 0.000716 0.000560 0.000434 0.000334 0.000255 0.000194 0.000147 0.000110 0.000083 0.000061 0.000045 0.000033 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000023 -0.000029 -0.000038 -0.000049 -0.000063 -0.000081 -0.000103 -0.000132 -0.000167 -0.000211 -0.000264 -0.000329 -0.000405 -0.000493 -0.000593 -0.000705 -0.000830 -0.000966 -0.001112 -0.001265 -0.001421 -0.001571 -0.001707 -0.001819 -0.001893 -0.001917 -0.001881 -0.001775 -0.001593 -0.001334 -0.001002 -0.000607 -0.000169 0.000287 0.000728 0.001112 0.001398 0.001547 0.001530 0.001334 0.000967 0.000461 -0.000132 -0.000743 -0.001299 -0.001729 -0.001978 -0.002019 -0.001853 -0.001516 -0.001069 -0.000592 -0.000166 0.000136 0.000266 0.000205 -0.000026 -0.000378 -0.000772 -0.001123 -0.001347 -0.001378 -0.001183 -0.000764 -0.000162 0.000550 0.001281 0.001931 0.002413 0.002661 0.002645 0.002370 0.001878 0.001238 0.000535 -0.000144 -0.000720 -0.001133 -0.001349 -0.001359 -0.001181 -0.000852 -0.000418 0.000069 0.000560 0.001016 0.001408 0.001719 0.001942 0.002076 0.002128 0.002109 0.002032 0.001909 0.001756 0.001584 0.001405 0.001225 0.001053 0.000892 0.000745 0.000615 0.000503 0.000407 0.000327 0.000261 0.000207 0.000164 0.000129 0.000101 0.000079 0.000061 0.000048 0.000037 0.000029 0.000022 0.000017 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000007 0.000013 0.000022 0.000034 0.000050 0.000072 0.000101 0.000139 0.000187 0.000249 0.000326 0.000423 0.000538 0.000675 0.000830 0.001003 0.001189 0.001385 0.001583 0.001779 0.001963 0.002127 0.002259 0.002345 0.002369 0.002317 0.002173 0.001929 0.001585 0.001149 0.000644 0.000104 -0.000427 -0.000897 -0.001252 -0.001445 -0.001437 -0.001213 -0.000778 -0.000168 0.000556 0.001309 0.001996 0.002522 0.002811 0.002812 0.002516 0.001956 0.001209 0.000376 -0.000423 -0.001078 -0.001504 -0.001658 -0.001541 -0.001206 -0.000739 -0.000250 0.000154 0.000384 0.000387 0.000156 -0.000272 -0.000826 -0.001408 -0.001920 -0.002271 -0.002401 -0.002280 -0.001917 -0.001356 -0.000665 0.000072 0.000771 0.001358 0.001776 0.001993 0.002003 0.001821 0.001477 0.001016 0.000487 -0.000062 -0.000588 -0.001060 -0.001453 -0.001756 -0.001967 -0.002089 -0.002133 -0.002109 -0.002030 -0.001908 -0.001757 -0.001586 -0.001407 -0.001227 -0.001053 -0.000890 -0.000741 -0.000607 -0.000490 -0.000390 -0.000306 -0.000236 -0.000180 -0.000135 -0.000099 -0.000072 -0.000051 -0.000036 -0.000025 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000006 0.000011 0.000018 0.000028 0.000042 0.000061 0.000088 0.000123 0.000169 0.000230 0.000309 0.000409 0.000537 0.000697 0.000895 0.001136 0.001426 0.001768 0.002161 0.002605 0.003092 0.003613 0.004154 0.004696 0.005219 0.005694 0.006092 0.006376 0.006509 0.006449 0.006162 0.005616 0.004800 0.003721 0.002417 0.000957 -0.000557 -0.001997 -0.003219 -0.004079 -0.004451 -0.004250 -0.003447 -0.002089 -0.000297 0.001738 0.003778 0.005562 0.006850 0.007460 0.007298 0.006379 0.004833 0.002887 0.000829 -0.001036 -0.002441 -0.003200 -0.003245 -0.002635 -0.001548 -0.000247 0.000970 0.001820 0.002095 0.001693 0.000637 -0.000927 -0.002761 -0.004578 -0.006089 -0.007052 -0.007311 -0.006814 -0.005621 -0.003885 -0.001826 0.000302 0.002254 0.003823 0.004862 0.005302 0.005143 0.004451 0.003337 0.001940 0.000403 -0.001138 -0.002573 -0.003816 -0.004817 -0.005552 -0.006022 -0.006246 -0.006256 -0.006087 -0.005777 -0.005365 -0.004885 -0.004368 -0.003840 -0.003323 -0.002832 -0.002379 -0.001971 -0.001610 -0.001299 -0.001034 -0.000813 -0.000631 -0.000484 -0.000367 -0.000275 -0.000204 -0.000150 -0.000109 -0.000078 -0.000056 -0.000040 -0.000028 -0.000020 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000009 0.000015 0.000025 0.000038 0.000056 0.000081 0.000114 0.000160 0.000220 0.000299 0.000403 0.000537 0.000707 0.000922 0.001190 0.001520 0.001920 0.002397 0.002957 0.003599 0.004320 0.005110 0.005953 0.006826 0.007699 0.008535 0.009289 0.009908 0.010335 0.010506 0.010359 0.009836 0.008895 0.007516 0.005719 0.003566 0.001174 -0.001292 -0.003621 -0.005582 -0.006941 -0.007499 -0.007122 -0.005776 -0.003542 -0.000626 0.002657 0.005917 0.008738 0.010739 0.011638 0.011300 0.009768 0.007266 0.004170 0.000949 -0.001912 -0.003993 -0.005012 -0.004881 -0.003717 -0.001822 0.000367 0.002361 0.003710 0.004083 0.003328 0.001499 -0.001153 -0.004231 -0.007258 -0.009761 -0.011348 -0.011768 -0.010946 -0.008987 -0.006148 -0.002798 0.000648 0.003788 0.006286 0.007910 0.008551 0.008219 0.007028 0.005165 0.002858 0.000344 -0.002159 -0.004473 -0.006465 -0.008055 -0.009210 -0.009933 -0.010259 -0.010237 -0.009930 -0.009400 -0.008708 -0.007911 -0.007060 -0.006196 -0.005352 -0.004554 -0.003821 -0.003161 -0.002581 -0.002081 -0.001657 -0.001304 -0.001014 -0.000779 -0.000593 -0.000446 -0.000332 -0.000245 -0.000179 -0.000130 -0.000094 -0.000067 -0.000048 -0.000034 -0.000024 -0.000016 -0.000011 -0.000006 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000009 0.000015 0.000025 0.000038 0.000056 0.000082 0.000117 0.000164 0.000228 0.000312 0.000423 0.000567 0.000752 0.000989 0.001287 0.001657 0.002112 0.002662 0.003317 0.004082 0.004959 0.005941 0.007016 0.008161 0.009346 0.010528 0.011656 0.012667 0.013489 0.014042 0.014241 0.014000 0.013244 0.011915 0.009992 0.007502 0.004535 0.001249 -0.002129 -0.005312 -0.007984 -0.009828 -0.010577 -0.010053 -0.008213 -0.005175 -0.001224 0.003207 0.007585 0.011347 0.013982 0.015116 0.014578 0.012441 0.009023 0.004844 0.000545 -0.003213 -0.005867 -0.007047 -0.006647 -0.004841 -0.002060 0.001092 0.003942 0.005870 0.006427 0.005409 0.002899 -0.000758 -0.005008 -0.009196 -0.012670 -0.014891 -0.015515 -0.014441 -0.011812 -0.007985 -0.003463 0.001185 0.005411 0.008757 0.010909 0.011720 0.011210 0.009536 0.006956 0.003784 0.000343 -0.003074 -0.006222 -0.008926 -0.011078 -0.012634 -0.013603 -0.014029 -0.013984 -0.013551 -0.012816 -0.011863 -0.010771 -0.009605 -0.008424 -0.007272 -0.006185 -0.005186 -0.004289 -0.003501 -0.002823 -0.002248 -0.001769 -0.001377 -0.001059 -0.000807 -0.000608 -0.000454 -0.000335 -0.000246 -0.000179 -0.000129 -0.000093 -0.000066 -0.000047 -0.000033 -0.000023 -0.000015 -0.000009 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000004 0.000008 0.000013 0.000021 0.000033 0.000050 0.000074 0.000106 0.000151 0.000211 0.000291 0.000397 0.000537 0.000719 0.000952 0.001250 0.001624 0.002090 0.002660 0.003349 0.004168 0.005122 0.006214 0.007436 0.008772 0.010194 0.011662 0.013124 0.014515 0.015756 0.016756 0.017415 0.017627 0.017286 0.016298 0.014596 0.012155 0.009011 0.005276 0.001151 -0.003081 -0.007065 -0.010406 -0.012712 -0.013651 -0.013008 -0.010733 -0.006979 -0.002106 0.003345 0.008710 0.013291 0.016458 0.017756 0.016985 0.014252 0.009965 0.004782 -0.000490 -0.005029 -0.008137 -0.009364 -0.008590 -0.006050 -0.002295 0.001904 0.005694 0.008296 0.009141 0.007976 0.004902 0.000356 -0.004968 -0.010244 -0.014652 -0.017511 -0.018387 -0.017148 -0.013971 -0.009298 -0.003755 0.001949 0.007131 0.011221 0.013830 0.014776 0.014084 0.011952 0.008703 0.004727 0.000423 -0.003840 -0.007764 -0.011131 -0.013808 -0.015742 -0.016944 -0.017471 -0.017412 -0.016869 -0.015952 -0.014765 -0.013403 -0.011951 -0.010480 -0.009046 -0.007692 -0.006448 -0.005333 -0.004353 -0.003509 -0.002795 -0.002201 -0.001713 -0.001319 -0.001005 -0.000758 -0.000567 -0.000419 -0.000308 -0.000224 -0.000162 -0.000117 -0.000084 -0.000059 -0.000042 -0.000029 -0.000019 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000011 0.000018 0.000027 0.000041 0.000061 0.000090 0.000128 0.000181 0.000253 0.000348 0.000475 0.000641 0.000856 0.001134 0.001487 0.001930 0.002482 0.003156 0.003970 0.004935 0.006059 0.007343 0.008778 0.010345 0.012012 0.013731 0.015439 0.017059 0.018496 0.019645 0.020385 0.020592 0.020144 0.018930 0.016874 0.013949 0.010199 0.005759 0.000866 -0.004146 -0.008860 -0.012810 -0.015540 -0.016661 -0.015923 -0.013275 -0.008902 -0.003231 0.003096 0.009299 0.014559 0.018143 0.019525 0.018487 0.015168 0.010065 0.003968 -0.002165 -0.007361 -0.010800 -0.011961 -0.010716 -0.007358 -0.002558 0.002757 0.007564 0.010928 0.012169 0.010978 0.007473 0.002171 -0.004107 -0.010378 -0.015665 -0.019156 -0.020328 -0.019018 -0.015425 -0.010065 -0.003672 0.002922 0.008914 0.013634 0.016623 0.017669 0.016798 0.014245 0.010387 0.005683 0.000601 -0.004428 -0.009054 -0.013023 -0.016180 -0.018463 -0.019885 -0.020513 -0.020451 -0.019820 -0.018748 -0.017356 -0.015759 -0.014054 -0.012325 -0.010639 -0.009048 -0.007585 -0.006273 -0.005121 -0.004129 -0.003290 -0.002591 -0.002018 -0.001555 -0.001186 -0.000895 -0.000669 -0.000496 -0.000364 -0.000266 -0.000193 -0.000139 -0.000099 -0.000070 -0.000049 -0.000034 -0.000023 -0.000015 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000009 0.000014 0.000022 0.000033 0.000049 0.000072 0.000104 0.000148 0.000209 0.000290 0.000399 0.000543 0.000732 0.000978 0.001294 0.001695 0.002200 0.002827 0.003592 0.004514 0.005606 0.006876 0.008326 0.009945 0.011711 0.013586 0.015517 0.017432 0.019242 0.020840 0.022103 0.022898 0.023083 0.022520 0.021089 0.018703 0.015336 0.011040 0.005971 0.000396 -0.005304 -0.010658 -0.015143 -0.018242 -0.019523 -0.018707 -0.015743 -0.010846 -0.004506 0.002549 0.009434 0.015229 0.019110 0.020498 0.019159 0.015271 0.009414 0.002497 -0.004381 -0.010114 -0.013772 -0.014772 -0.012982 -0.008755 -0.002870 0.003597 0.009466 0.013657 0.015382 0.014280 0.010478 0.004560 -0.002538 -0.009694 -0.015790 -0.019894 -0.021398 -0.020103 -0.016226 -0.010341 -0.003273 0.004040 0.010691 0.015925 0.019221 0.020335 0.019299 0.016373 0.011983 0.006642 0.000880 -0.004820 -0.010063 -0.014564 -0.018148 -0.020746 -0.022371 -0.023100 -0.023048 -0.022351 -0.021153 -0.019593 -0.017797 -0.015878 -0.013929 -0.012027 -0.010230 -0.008578 -0.007096 -0.005794 -0.004673 -0.003724 -0.002934 -0.002286 -0.001762 -0.001344 -0.001016 -0.000760 -0.000564 -0.000415 -0.000303 -0.000219 -0.000158 -0.000113 -0.000080 -0.000056 -0.000039 -0.000027 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000017 0.000025 0.000038 0.000056 0.000081 0.000117 0.000166 0.000232 0.000323 0.000443 0.000602 0.000811 0.001082 0.001431 0.001874 0.002431 0.003120 0.003962 0.004975 0.006172 0.007564 0.009150 0.010919 0.012847 0.014893 0.016995 0.019075 0.021033 0.022751 0.024095 0.024917 0.025062 0.024381 0.022744 0.020059 0.016300 0.011528 0.005916 -0.000238 -0.006519 -0.012408 -0.017334 -0.020734 -0.022138 -0.021248 -0.018016 -0.012684 -0.005798 0.001840 0.009258 0.015447 0.019516 0.020837 0.019174 0.014741 0.008197 0.000558 -0.006954 -0.013114 -0.016898 -0.017672 -0.015303 -0.010199 -0.003240 0.004366 0.011295 0.016335 0.018599 0.017677 0.013698 0.007303 -0.000476 -0.008397 -0.015217 -0.019895 -0.021749 -0.020544 -0.016503 -0.010247 -0.002673 0.005195 0.012363 0.018001 0.021537 0.022702 0.021525 0.018288 0.013454 0.007583 0.001253 -0.005011 -0.010776 -0.015729 -0.019682 -0.022557 -0.024366 -0.025194 -0.025164 -0.024425 -0.023134 -0.021442 -0.019488 -0.017396 -0.015268 -0.013188 -0.011222 -0.009412 -0.007788 -0.006361 -0.005132 -0.004091 -0.003224 -0.002513 -0.001938 -0.001480 -0.001118 -0.000838 -0.000622 -0.000457 -0.000334 -0.000242 -0.000174 -0.000125 -0.000089 -0.000062 -0.000043 -0.000030 -0.000020 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000019 0.000029 0.000042 0.000061 0.000089 0.000127 0.000180 0.000252 0.000349 0.000479 0.000650 0.000875 0.001168 0.001543 0.002021 0.002619 0.003360 0.004263 0.005347 0.006627 0.008113 0.009805 0.011691 0.013744 0.015918 0.018149 0.020350 0.022413 0.024212 0.025601 0.026423 0.026513 0.025712 0.023885 0.020936 0.016843 0.011674 0.005618 -0.001004 -0.007744 -0.014049 -0.019308 -0.022925 -0.024402 -0.023429 -0.019962 -0.014273 -0.006951 0.001137 0.008949 0.015408 0.019565 0.020764 0.018767 0.013826 0.006669 -0.001593 -0.009635 -0.016129 -0.019975 -0.020495 -0.017561 -0.011626 -0.003662 0.005008 0.012936 0.018795 0.021610 0.020925 0.016867 0.010121 0.001797 -0.006760 -0.014206 -0.019405 -0.021608 -0.020545 -0.016440 -0.009947 -0.002018 0.006256 0.013811 0.019760 0.023485 0.024694 0.023414 0.019940 0.014764 0.008480 0.001702 -0.005009 -0.011192 -0.016514 -0.020771 -0.023880 -0.025852 -0.026774 -0.026778 -0.026022 -0.024670 -0.022885 -0.020815 -0.018592 -0.016327 -0.014110 -0.012011 -0.010079 -0.008343 -0.006817 -0.005501 -0.004387 -0.003459 -0.002698 -0.002082 -0.001590 -0.001202 -0.000901 -0.000669 -0.000493 -0.000360 -0.000261 -0.000188 -0.000135 -0.000096 -0.000068 -0.000047 -0.000033 -0.000022 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000021 0.000031 0.000046 0.000066 0.000095 0.000136 0.000191 0.000267 0.000370 0.000507 0.000688 0.000926 0.001234 0.001631 0.002134 0.002764 0.003543 0.004490 0.005627 0.006967 0.008521 0.010288 0.012256 0.014395 0.016657 0.018974 0.021252 0.023378 0.025218 0.026618 0.027415 0.027436 0.026518 0.024521 0.021350 0.016985 0.011505 0.005112 -0.001856 -0.008925 -0.015515 -0.020990 -0.024729 -0.026217 -0.025140 -0.021461 -0.015476 -0.007814 0.000608 0.008694 0.015315 0.019484 0.020522 0.018200 0.012802 0.005114 -0.003673 -0.012148 -0.018904 -0.022777 -0.023057 -0.019619 -0.012959 -0.004121 0.005477 0.014281 0.020872 0.024201 0.023769 0.019702 0.012713 0.003976 -0.005088 -0.013049 -0.018698 -0.021227 -0.020335 -0.016243 -0.009622 -0.001465 0.007088 0.014923 0.021104 0.024981 0.026243 0.024909 0.021284 0.015876 0.009303 0.002206 -0.004830 -0.011323 -0.016924 -0.021418 -0.024715 -0.026826 -0.027838 -0.027886 -0.027134 -0.025753 -0.023913 -0.021768 -0.019458 -0.017098 -0.014786 -0.012594 -0.010573 -0.008756 -0.007157 -0.005778 -0.004610 -0.003636 -0.002837 -0.002190 -0.001674 -0.001267 -0.000950 -0.000706 -0.000521 -0.000381 -0.000277 -0.000200 -0.000143 -0.000102 -0.000072 -0.000051 -0.000035 -0.000024 -0.000016 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000023 0.000033 0.000048 0.000070 0.000100 0.000142 0.000200 0.000279 0.000385 0.000527 0.000715 0.000961 0.001281 0.001692 0.002213 0.002865 0.003668 0.004645 0.005815 0.007192 0.008787 0.010600 0.012615 0.014804 0.017114 0.019474 0.021787 0.023935 0.025778 0.027159 0.027908 0.027851 0.026820 0.024678 0.021330 0.016762 0.011061 0.004441 -0.002745 -0.010007 -0.016749 -0.022316 -0.026075 -0.027505 -0.026292 -0.022412 -0.016182 -0.008261 0.000397 0.008657 0.015356 0.019479 0.020341 0.017719 0.011928 0.003800 -0.005412 -0.014233 -0.021195 -0.025088 -0.025178 -0.021344 -0.014115 -0.004589 0.005741 0.015244 0.022427 0.026185 0.025985 0.021946 0.014804 0.005774 -0.003667 -0.012026 -0.018038 -0.020851 -0.020136 -0.016104 -0.009439 -0.001155 0.007573 0.015599 0.021954 0.025963 0.027296 0.025967 0.022282 0.016757 0.010025 0.002741 -0.004496 -0.011189 -0.016979 -0.021640 -0.025079 -0.027302 -0.028395 -0.028496 -0.027769 -0.026390 -0.024531 -0.022352 -0.019996 -0.017585 -0.015217 -0.012969 -0.010894 -0.009027 -0.007382 -0.005963 -0.004759 -0.003756 -0.002932 -0.002265 -0.001732 -0.001312 -0.000984 -0.000732 -0.000540 -0.000396 -0.000288 -0.000208 -0.000149 -0.000107 -0.000076 -0.000053 -0.000037 -0.000025 -0.000017 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000024 0.000035 0.000050 0.000072 0.000103 0.000146 0.000205 0.000286 0.000394 0.000539 0.000731 0.000983 0.001309 0.001728 0.002259 0.002921 0.003738 0.004728 0.005913 0.007306 0.008918 0.010746 0.012777 0.014980 0.017300 0.019664 0.021972 0.024104 0.025916 0.027249 0.027932 0.027789 0.026656 0.024395 0.020919 0.016219 0.010389 0.003655 -0.003622 -0.010943 -0.017701 -0.023237 -0.026915 -0.028216 -0.026833 -0.022756 -0.016320 -0.008208 0.000604 0.008957 0.015667 0.019710 0.020398 0.017520 0.011412 0.002944 -0.006593 -0.015678 -0.022803 -0.026729 -0.026708 -0.022620 -0.015016 -0.005032 0.005791 0.015771 0.023364 0.027428 0.027404 0.023407 0.016181 0.006966 -0.002725 -0.011361 -0.017640 -0.020676 -0.020122 -0.016177 -0.009526 -0.001194 0.007629 0.015777 0.022262 0.026392 0.027825 0.026564 0.022913 0.017388 0.010624 0.003281 -0.004034 -0.010819 -0.016706 -0.021466 -0.024998 -0.027305 -0.028471 -0.028630 -0.027946 -0.026596 -0.024753 -0.022578 -0.020217 -0.017795 -0.015410 -0.013143 -0.011048 -0.009159 -0.007495 -0.006057 -0.004837 -0.003820 -0.002983 -0.002306 -0.001764 -0.001337 -0.001005 -0.000748 -0.000553 -0.000406 -0.000295 -0.000214 -0.000154 -0.000110 -0.000078 -0.000055 -0.000039 -0.000027 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000012 0.000017 0.000025 0.000036 0.000051 0.000073 0.000105 0.000148 0.000208 0.000289 0.000398 0.000544 0.000737 0.000990 0.001318 0.001739 0.002272 0.002936 0.003753 0.004743 0.005925 0.007315 0.008919 0.010738 0.012755 0.014938 0.017234 0.019565 0.021833 0.023913 0.025664 0.026926 0.027527 0.027297 0.026073 0.023723 0.020169 0.015407 0.009541 0.002801 -0.004444 -0.011693 -0.018340 -0.023729 -0.027231 -0.028336 -0.026752 -0.022481 -0.015875 -0.007629 0.001266 0.009644 0.016317 0.020261 0.020794 0.017716 0.011381 0.002678 -0.007080 -0.016348 -0.023601 -0.027585 -0.027544 -0.023362 -0.015600 -0.005411 0.005641 0.015848 0.023643 0.027864 0.027939 0.023975 0.016718 0.007417 -0.002403 -0.011194 -0.017635 -0.020825 -0.020399 -0.016550 -0.009953 -0.001632 0.007223 0.015438 0.022020 0.026268 0.027830 0.026701 0.023175 0.017760 0.011086 0.003807 -0.003469 -0.010242 -0.016140 -0.020932 -0.024511 -0.026875 -0.028102 -0.028323 -0.027698 -0.026401 -0.024604 -0.022469 -0.020141 -0.017743 -0.015379 -0.013127 -0.011043 -0.009162 -0.007502 -0.006067 -0.004848 -0.003830 -0.002993 -0.002315 -0.001773 -0.001345 -0.001011 -0.000754 -0.000558 -0.000410 -0.000299 -0.000217 -0.000157 -0.000112 -0.000080 -0.000057 -0.000040 -0.000027 -0.000019 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000025 0.000036 0.000052 0.000074 0.000105 0.000148 0.000207 0.000288 0.000397 0.000542 0.000734 0.000985 0.001310 0.001727 0.002254 0.002911 0.003718 0.004694 0.005859 0.007226 0.008803 0.010588 0.012564 0.014699 0.016939 0.019206 0.021401 0.023401 0.025065 0.026235 0.026745 0.026427 0.025127 0.022721 0.019137 0.014382 0.008566 0.001924 -0.005176 -0.012235 -0.018655 -0.023794 -0.027036 -0.027891 -0.026081 -0.021626 -0.014886 -0.006564 0.002351 0.010696 0.017294 0.021131 0.021539 0.018328 0.011862 0.003035 -0.006835 -0.016205 -0.023548 -0.027614 -0.027647 -0.023531 -0.015827 -0.005689 0.005323 0.015504 0.023286 0.027507 0.027592 0.023643 0.016399 0.007100 -0.002734 -0.011561 -0.018060 -0.021327 -0.020992 -0.017235 -0.010719 -0.002456 0.006375 0.014611 0.021261 0.025625 0.027343 0.026403 0.023083 0.017879 0.011404 0.004303 -0.002828 -0.009492 -0.015322 -0.020083 -0.023664 -0.026058 -0.027335 -0.027619 -0.027065 -0.025842 -0.024119 -0.022054 -0.019792 -0.017454 -0.015143 -0.012937 -0.010892 -0.009044 -0.007411 -0.005997 -0.004796 -0.003792 -0.002965 -0.002295 -0.001759 -0.001336 -0.001006 -0.000751 -0.000557 -0.000410 -0.000300 -0.000218 -0.000157 -0.000113 -0.000081 -0.000057 -0.000040 -0.000028 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000025 0.000036 0.000051 0.000073 0.000104 0.000147 0.000205 0.000285 0.000391 0.000534 0.000722 0.000968 0.001287 0.001694 0.002209 0.002850 0.003637 0.004589 0.005723 0.007051 0.008582 0.010312 0.012225 0.014287 0.016444 0.018620 0.020715 0.022610 0.024167 0.025231 0.025643 0.025242 0.023883 0.021451 0.017886 0.013202 0.007515 0.001061 -0.005793 -0.012559 -0.018656 -0.023459 -0.026378 -0.026943 -0.024899 -0.020277 -0.013447 -0.005107 0.003764 0.012021 0.018510 0.022238 0.022554 0.019281 0.012783 0.003947 -0.005925 -0.015307 -0.022696 -0.026855 -0.027040 -0.023134 -0.015688 -0.005835 0.004889 0.014806 0.022373 0.026445 0.026456 0.022502 0.015308 0.006094 -0.003648 -0.012398 -0.018855 -0.022126 -0.021840 -0.018169 -0.011758 -0.003596 0.005162 0.013372 0.020059 0.024530 0.026424 0.025716 0.022672 0.017763 0.011584 0.004758 -0.002135 -0.008607 -0.014297 -0.018971 -0.022513 -0.024910 -0.026224 -0.026570 -0.026097 -0.024965 -0.023338 -0.021370 -0.019202 -0.016953 -0.014724 -0.012591 -0.010611 -0.008818 -0.007232 -0.005857 -0.004688 -0.003709 -0.002903 -0.002249 -0.001726 -0.001312 -0.000989 -0.000739 -0.000549 -0.000404 -0.000296 -0.000216 -0.000156 -0.000112 -0.000080 -0.000057 -0.000040 -0.000028 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000025 0.000036 0.000051 0.000072 0.000102 0.000144 0.000201 0.000278 0.000382 0.000520 0.000703 0.000941 0.001249 0.001643 0.002140 0.002759 0.003517 0.004434 0.005524 0.006802 0.008271 0.009929 0.011759 0.013727 0.015779 0.017840 0.019815 0.021586 0.023019 0.023968 0.024280 0.023803 0.022403 0.019977 0.016475 0.011919 0.006430 0.000244 -0.006282 -0.012674 -0.018372 -0.022778 -0.025330 -0.025587 -0.023316 -0.018562 -0.011694 -0.003403 0.005357 0.013469 0.019813 0.023428 0.023686 0.020420 0.013988 0.005258 -0.004500 -0.013801 -0.021176 -0.025422 -0.025811 -0.022227 -0.015199 -0.005828 0.004397 0.013849 0.021030 0.024828 0.024695 0.020723 0.013620 0.004567 -0.004982 -0.013553 -0.019877 -0.023085 -0.022814 -0.019226 -0.012945 -0.004928 0.003702 0.011836 0.018522 0.023081 0.025155 0.024709 0.021989 0.017441 0.011633 0.005162 -0.001413 -0.007623 -0.013112 -0.017648 -0.021115 -0.023491 -0.024829 -0.025235 -0.024848 -0.023820 -0.022307 -0.020458 -0.018407 -0.016272 -0.014148 -0.012112 -0.010217 -0.008499 -0.006977 -0.005656 -0.004531 -0.003588 -0.002811 -0.002180 -0.001675 -0.001274 -0.000962 -0.000720 -0.000535 -0.000395 -0.000290 -0.000211 -0.000153 -0.000110 -0.000079 -0.000056 -0.000039 -0.000027 -0.000019 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000024 0.000035 0.000050 0.000070 0.000099 0.000140 0.000195 0.000269 0.000369 0.000502 0.000677 0.000905 0.001200 0.001576 0.002051 0.002641 0.003364 0.004237 0.005275 0.006489 0.007885 0.009456 0.011187 0.013044 0.014974 0.016904 0.018742 0.020375 0.021676 0.022505 0.022717 0.022175 0.020753 0.018362 0.014961 0.010582 0.005348 -0.000509 -0.006643 -0.012600 -0.017846 -0.021818 -0.023985 -0.023939 -0.021467 -0.016629 -0.009790 -0.001622 0.006951 0.014856 0.021015 0.024508 0.024734 0.021536 0.015262 0.006749 -0.002780 -0.011896 -0.019185 -0.023486 -0.024098 -0.020903 -0.014407 -0.005662 0.003909 0.012744 0.019411 0.022846 0.022525 0.018539 0.011570 0.002753 -0.006514 -0.014813 -0.020926 -0.024018 -0.023737 -0.020237 -0.014119 -0.006299 0.002145 0.010143 0.016779 0.021394 0.023636 0.023461 0.021093 0.016951 0.011569 0.005512 -0.000686 -0.006576 -0.011814 -0.016172 -0.019531 -0.021864 -0.023213 -0.023675 -0.023377 -0.022461 -0.021075 -0.019360 -0.017445 -0.015441 -0.013443 -0.011521 -0.009730 -0.008103 -0.006659 -0.005403 -0.004333 -0.003435 -0.002694 -0.002091 -0.001608 -0.001225 -0.000925 -0.000694 -0.000516 -0.000381 -0.000280 -0.000204 -0.000148 -0.000107 -0.000076 -0.000054 -0.000038 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000024 0.000034 0.000048 0.000068 0.000096 0.000135 0.000187 0.000258 0.000354 0.000480 0.000646 0.000863 0.001141 0.001497 0.001945 0.002501 0.003183 0.004007 0.004984 0.006127 0.007438 0.008912 0.010532 0.012265 0.014060 0.015846 0.017537 0.019024 0.020187 0.020895 0.021014 0.020418 0.018994 0.016664 0.013398 0.009235 0.004300 -0.001183 -0.006882 -0.012367 -0.017135 -0.020658 -0.022446 -0.022121 -0.019495 -0.014637 -0.007904 0.000056 0.008361 0.015989 0.021916 0.025269 0.025480 0.022401 0.016367 0.008174 -0.001014 -0.009838 -0.016952 -0.021253 -0.022069 -0.019286 -0.013379 -0.005342 0.003477 0.011603 0.017680 0.020704 0.020181 0.016203 0.009420 0.000913 -0.007990 -0.015940 -0.021781 -0.024716 -0.024414 -0.021021 -0.015106 -0.007542 0.000647 0.008441 0.014967 0.019590 0.021970 0.022055 0.020046 0.016331 0.011407 0.005804 0.000025 -0.005502 -0.010450 -0.014597 -0.017822 -0.020092 -0.021440 -0.021951 -0.021741 -0.020942 -0.019690 -0.018120 -0.016353 -0.014496 -0.012636 -0.010843 -0.009168 -0.007644 -0.006288 -0.005109 -0.004101 -0.003255 -0.002556 -0.001986 -0.001529 -0.001166 -0.000881 -0.000661 -0.000492 -0.000364 -0.000267 -0.000195 -0.000141 -0.000102 -0.000073 -0.000052 -0.000036 -0.000025 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000023 0.000033 0.000046 0.000066 0.000092 0.000129 0.000179 0.000246 0.000336 0.000455 0.000611 0.000814 0.001075 0.001408 0.001826 0.002346 0.002983 0.003751 0.004663 0.005727 0.006946 0.008315 0.009815 0.011415 0.013066 0.014702 0.016239 0.017576 0.018601 0.019192 0.019227 0.018589 0.017180 0.014934 0.011831 0.007914 0.003306 -0.001774 -0.007013 -0.012009 -0.016294 -0.019379 -0.020813 -0.020252 -0.017533 -0.012731 -0.006191 0.001470 0.009420 0.016697 0.022337 0.025524 0.025724 0.022804 0.017077 0.009296 0.000553 -0.007871 -0.014714 -0.018936 -0.019904 -0.017510 -0.012196 -0.004892 0.003142 0.010525 0.015990 0.018598 0.017891 0.013961 0.007423 -0.000705 -0.009171 -0.016708 -0.022229 -0.024985 -0.024665 -0.021406 -0.015745 -0.008503 -0.000645 0.006869 0.013213 0.017786 0.020258 0.020573 0.018909 0.015620 0.011166 0.006038 0.000704 -0.004435 -0.009065 -0.012975 -0.016045 -0.018234 -0.019569 -0.020122 -0.019997 -0.019314 -0.018201 -0.016782 -0.015170 -0.013467 -0.011756 -0.010101 -0.008551 -0.007137 -0.005879 -0.004781 -0.003843 -0.003053 -0.002400 -0.001867 -0.001439 -0.001098 -0.000831 -0.000624 -0.000465 -0.000344 -0.000252 -0.000184 -0.000134 -0.000096 -0.000069 -0.000049 -0.000034 -0.000024 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000022 0.000032 0.000044 0.000062 0.000087 0.000122 0.000169 0.000232 0.000316 0.000428 0.000573 0.000761 0.001004 0.001312 0.001699 0.002180 0.002768 0.003478 0.004319 0.005301 0.006423 0.007681 0.009056 0.010519 0.012022 0.013504 0.014886 0.016074 0.016965 0.017445 0.017405 0.016739 0.015363 0.013220 0.010299 0.006647 0.002386 -0.002279 -0.007053 -0.011563 -0.015379 -0.018052 -0.019174 -0.018435 -0.015694 -0.011031 -0.004776 0.002495 0.010001 0.016849 0.022145 0.025131 0.025316 0.022577 0.017211 0.009918 0.001714 -0.006210 -0.012680 -0.016731 -0.017775 -0.015709 -0.010944 -0.004342 0.002928 0.009587 0.014463 0.016688 0.015843 0.012018 0.005789 -0.001892 -0.009861 -0.016936 -0.022105 -0.024673 -0.024349 -0.021263 -0.015913 -0.009064 -0.001615 0.005538 0.011624 0.016077 0.018585 0.019085 0.017735 0.014855 0.010863 0.006212 0.001332 -0.003402 -0.007699 -0.011355 -0.014252 -0.016346 -0.017656 -0.018242 -0.018195 -0.017627 -0.016652 -0.015385 -0.013932 -0.012387 -0.010828 -0.009316 -0.007896 -0.006599 -0.005442 -0.004432 -0.003566 -0.002837 -0.002233 -0.001739 -0.001341 -0.001025 -0.000776 -0.000583 -0.000434 -0.000321 -0.000236 -0.000172 -0.000125 -0.000090 -0.000064 -0.000045 -0.000032 -0.000022 -0.000015 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000030 0.000042 0.000059 0.000082 0.000115 0.000158 0.000217 0.000295 0.000398 0.000532 0.000706 0.000928 0.001211 0.001566 0.002007 0.002545 0.003195 0.003964 0.004860 0.005884 0.007028 0.008277 0.009600 0.010955 0.012284 0.013513 0.014556 0.015318 0.015697 0.015593 0.014914 0.013584 0.011559 0.008833 0.005458 0.001549 -0.002699 -0.007016 -0.011057 -0.014433 -0.016736 -0.017598 -0.016746 -0.014059 -0.009619 -0.003736 0.003054 0.010033 0.016378 0.021271 0.024018 0.024172 0.021627 0.016657 0.009910 0.002322 -0.005012 -0.011014 -0.014796 -0.015821 -0.013998 -0.009705 -0.003735 0.002836 0.008834 0.013183 0.015089 0.014171 0.010518 0.004663 -0.002512 -0.009933 -0.016511 -0.021311 -0.023693 -0.023390 -0.020518 -0.015537 -0.009151 -0.002189 0.004524 0.010273 0.014535 0.017014 0.017646 0.016567 0.014064 0.010514 0.006327 0.001898 -0.002429 -0.006384 -0.009776 -0.012489 -0.014477 -0.015750 -0.016359 -0.016384 -0.015924 -0.015083 -0.013966 -0.012670 -0.011283 -0.009877 -0.008509 -0.007221 -0.006043 -0.004989 -0.004068 -0.003277 -0.002611 -0.002057 -0.001604 -0.001238 -0.000947 -0.000717 -0.000539 -0.000401 -0.000297 -0.000218 -0.000159 -0.000115 -0.000083 -0.000059 -0.000042 -0.000029 -0.000020 -0.000014 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000020 0.000028 0.000039 0.000055 0.000077 0.000107 0.000147 0.000201 0.000273 0.000367 0.000490 0.000649 0.000851 0.001109 0.001431 0.001831 0.002320 0.002909 0.003605 0.004416 0.005340 0.006372 0.007494 0.008680 0.009889 0.011068 0.012150 0.013056 0.013699 0.013988 0.013832 0.013151 0.011880 0.009983 0.007461 0.004366 0.000807 -0.003035 -0.006913 -0.010514 -0.013487 -0.015468 -0.016130 -0.015230 -0.012670 -0.008531 -0.003101 0.003130 0.009507 0.015284 0.019720 0.022190 0.022294 0.019942 0.015388 0.009227 0.002312 -0.004361 -0.009810 -0.013233 -0.014144 -0.012465 -0.008546 -0.003113 0.002852 0.008277 0.012184 0.013853 0.012938 0.009526 0.004107 -0.002512 -0.009348 -0.015406 -0.019831 -0.022039 -0.021783 -0.019168 -0.014611 -0.008752 -0.002345 0.003856 0.009198 0.013200 0.015587 0.016294 0.015437 0.013270 0.010129 0.006385 0.002392 -0.001536 -0.005150 -0.008273 -0.010794 -0.012667 -0.013893 -0.014516 -0.014604 -0.014244 -0.013530 -0.012558 -0.011415 -0.010182 -0.008926 -0.007700 -0.006543 -0.005482 -0.004532 -0.003699 -0.002984 -0.002380 -0.001877 -0.001466 -0.001132 -0.000867 -0.000657 -0.000493 -0.000367 -0.000272 -0.000199 -0.000145 -0.000105 -0.000076 -0.000054 -0.000038 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000019 0.000026 0.000036 0.000051 0.000071 0.000098 0.000135 0.000185 0.000250 0.000336 0.000447 0.000591 0.000774 0.001006 0.001297 0.001657 0.002097 0.002626 0.003251 0.003978 0.004805 0.005726 0.006725 0.007778 0.008847 0.009883 0.010826 0.011604 0.012138 0.012348 0.012152 0.011481 0.010279 0.008518 0.006203 0.003385 0.000167 -0.003286 -0.006750 -0.009946 -0.012559 -0.014268 -0.014785 -0.013901 -0.011533 -0.007760 -0.002848 0.002761 0.008478 0.013635 0.017571 0.019731 0.019764 0.017595 0.013463 0.007907 0.001700 -0.004262 -0.009095 -0.012083 -0.012793 -0.011163 -0.007517 -0.002518 0.002944 0.007898 0.011458 0.012975 0.012141 0.009034 0.004102 -0.001923 -0.008150 -0.013678 -0.017733 -0.019782 -0.019599 -0.017277 -0.013188 -0.007906 -0.002110 0.003521 0.008396 0.012079 0.014317 0.015044 0.014359 0.012483 0.009716 0.006383 0.002806 -0.000737 -0.004017 -0.006873 -0.009199 -0.010949 -0.012121 -0.012748 -0.012889 -0.012620 -0.012024 -0.011187 -0.010190 -0.009106 -0.007994 -0.006905 -0.005874 -0.004927 -0.004078 -0.003333 -0.002692 -0.002150 -0.001698 -0.001327 -0.001026 -0.000786 -0.000596 -0.000448 -0.000334 -0.000247 -0.000181 -0.000132 -0.000095 -0.000069 -0.000049 -0.000035 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000024 0.000033 0.000047 0.000065 0.000089 0.000123 0.000168 0.000227 0.000304 0.000405 0.000533 0.000698 0.000906 0.001166 0.001488 0.001880 0.002352 0.002909 0.003554 0.004288 0.005103 0.005984 0.006910 0.007846 0.008748 0.009562 0.010223 0.010661 0.010803 0.010579 0.009928 0.008803 0.007183 0.005074 0.002527 -0.000364 -0.003450 -0.006530 -0.009356 -0.011653 -0.013138 -0.013561 -0.012743 -0.010618 -0.007260 -0.002911 0.002035 0.007056 0.011560 0.014968 0.016794 0.016735 0.014736 0.011018 0.006069 0.000580 -0.004645 -0.008826 -0.011326 -0.011769 -0.010110 -0.006647 -0.001985 0.003073 0.007651 0.010955 0.012400 0.011713 0.008964 0.004557 -0.000851 -0.006460 -0.011459 -0.015152 -0.017058 -0.016972 -0.014969 -0.011376 -0.006704 -0.001555 0.003467 0.007834 0.011153 0.013194 0.013895 0.013336 0.011709 0.009275 0.006322 0.003132 -0.000043 -0.003003 -0.005596 -0.007728 -0.009351 -0.010461 -0.011082 -0.011265 -0.011076 -0.010588 -0.009878 -0.009017 -0.008071 -0.007096 -0.006137 -0.005228 -0.004390 -0.003637 -0.002976 -0.002407 -0.001924 -0.001522 -0.001191 -0.000922 -0.000707 -0.000536 -0.000403 -0.000300 -0.000222 -0.000163 -0.000119 -0.000086 -0.000062 -0.000044 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000016 0.000022 0.000030 0.000042 0.000058 0.000081 0.000111 0.000151 0.000204 0.000273 0.000363 0.000478 0.000624 0.000809 0.001041 0.001326 0.001674 0.002091 0.002582 0.003151 0.003796 0.004511 0.005283 0.006090 0.006902 0.007681 0.008376 0.008932 0.009285 0.009372 0.009131 0.008509 0.007468 0.005989 0.004083 0.001797 -0.000783 -0.003525 -0.006250 -0.008743 -0.010762 -0.012064 -0.012434 -0.011721 -0.009871 -0.006957 -0.003193 0.001074 0.005386 0.009228 0.012098 0.013578 0.013414 0.011569 0.008248 0.003890 -0.000890 -0.005384 -0.008903 -0.010892 -0.011029 -0.009286 -0.005940 -0.001538 0.003196 0.007479 0.010599 0.012036 0.011544 0.009187 0.005324 0.000540 -0.004454 -0.008933 -0.012278 -0.014056 -0.014078 -0.012406 -0.009322 -0.005271 -0.000782 0.003614 0.007451 0.010379 0.012193 0.012830 0.012359 0.010941 0.008803 0.006196 0.003367 0.000536 -0.002117 -0.004457 -0.006397 -0.007891 -0.008932 -0.009538 -0.009753 -0.009633 -0.009241 -0.008645 -0.007910 -0.007093 -0.006246 -0.005409 -0.004612 -0.003877 -0.003216 -0.002635 -0.002133 -0.001707 -0.001352 -0.001059 -0.000821 -0.000630 -0.000479 -0.000360 -0.000269 -0.000199 -0.000146 -0.000106 -0.000077 -0.000056 -0.000040 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000020 0.000027 0.000038 0.000052 0.000072 0.000099 0.000134 0.000182 0.000243 0.000322 0.000424 0.000554 0.000718 0.000922 0.001174 0.001480 0.001846 0.002277 0.002774 0.003337 0.003959 0.004628 0.005326 0.006025 0.006691 0.007281 0.007743 0.008023 0.008066 0.007818 0.007233 0.006280 0.004943 0.003236 0.001199 -0.001088 -0.003509 -0.005909 -0.008101 -0.009876 -0.011027 -0.011373 -0.010786 -0.009227 -0.006761 -0.003578 0.000019 0.003635 0.006829 0.009171 0.010309 0.010035 0.008329 0.005381 0.001583 -0.002520 -0.006310 -0.009187 -0.010673 -0.010497 -0.008646 -0.005380 -0.001190 0.003275 0.007316 0.010302 0.011769 0.011499 0.009547 0.006228 0.002057 -0.002336 -0.006314 -0.009326 -0.010985 -0.011119 -0.009773 -0.007188 -0.003747 0.000093 0.003869 0.007175 0.009704 0.011274 0.011825 0.011411 0.010171 0.008296 0.006003 0.003505 0.000996 -0.001367 -0.003464 -0.005216 -0.006581 -0.007548 -0.008131 -0.008367 -0.008304 -0.007996 -0.007502 -0.006880 -0.006182 -0.005452 -0.004728 -0.004036 -0.003396 -0.002820 -0.002313 -0.001874 -0.001502 -0.001191 -0.000934 -0.000726 -0.000558 -0.000424 -0.000320 -0.000239 -0.000177 -0.000130 -0.000095 -0.000069 -0.000050 -0.000036 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000024 0.000034 0.000046 0.000064 0.000087 0.000119 0.000160 0.000214 0.000284 0.000374 0.000489 0.000633 0.000812 0.001032 0.001300 0.001619 0.001994 0.002426 0.002913 0.003450 0.004026 0.004625 0.005222 0.005787 0.006282 0.006663 0.006883 0.006893 0.006646 0.006105 0.005242 0.004046 0.002530 0.000731 -0.001281 -0.003405 -0.005506 -0.007424 -0.008982 -0.010006 -0.010343 -0.009889 -0.008615 -0.006582 -0.003954 -0.000992 0.001967 0.004549 0.006394 0.007210 0.006830 0.005250 0.002648 -0.000630 -0.004106 -0.007242 -0.009524 -0.010544 -0.010078 -0.008128 -0.004934 -0.000939 0.003280 0.007105 0.009977 0.011487 0.011440 0.009883 0.007087 0.003504 -0.000318 -0.003818 -0.006511 -0.008055 -0.008292 -0.007253 -0.005139 -0.002275 0.000948 0.004132 0.006928 0.009069 0.010394 0.010849 0.010474 0.009385 0.007745 0.005737 0.003544 0.001334 -0.000756 -0.002622 -0.004192 -0.005427 -0.006315 -0.006869 -0.007116 -0.007097 -0.006861 -0.006457 -0.005936 -0.005345 -0.004721 -0.004099 -0.003504 -0.002951 -0.002453 -0.002014 -0.001634 -0.001311 -0.001041 -0.000818 -0.000636 -0.000490 -0.000373 -0.000282 -0.000211 -0.000157 -0.000115 -0.000084 -0.000061 -0.000044 -0.000032 -0.000023 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000021 0.000030 0.000041 0.000056 0.000077 0.000104 0.000140 0.000188 0.000249 0.000328 0.000428 0.000554 0.000710 0.000902 0.001135 0.001411 0.001735 0.002107 0.002526 0.002986 0.003479 0.003988 0.004495 0.004971 0.005384 0.005696 0.005866 0.005852 0.005616 0.005123 0.004351 0.003294 0.001961 0.000387 -0.001368 -0.003215 -0.005041 -0.006709 -0.008070 -0.008980 -0.009313 -0.008985 -0.007975 -0.006338 -0.004218 -0.001836 0.000526 0.002554 0.003949 0.004476 0.004004 0.002543 0.000257 -0.002548 -0.005458 -0.008010 -0.009765 -0.010381 -0.009674 -0.007662 -0.004564 -0.000775 0.003194 0.006799 0.009551 0.011090 0.011243 0.010047 0.007737 0.004701 0.001415 -0.001635 -0.004024 -0.005452 -0.005774 -0.005008 -0.003320 -0.000982 0.001676 0.004316 0.006640 0.008420 0.009515 0.009874 0.009529 0.008574 0.007145 0.005397 0.003486 0.001553 -0.000282 -0.001928 -0.003322 -0.004428 -0.005236 -0.005752 -0.006001 -0.006017 -0.005840 -0.005514 -0.005082 -0.004585 -0.004057 -0.003528 -0.003019 -0.002545 -0.002118 -0.001740 -0.001413 -0.001135 -0.000903 -0.000711 -0.000554 -0.000427 -0.000327 -0.000247 -0.000186 -0.000138 -0.000102 -0.000075 -0.000054 -0.000039 -0.000028 -0.000020 -0.000015 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000019 0.000026 0.000036 0.000049 0.000067 0.000091 0.000122 0.000163 0.000217 0.000285 0.000373 0.000482 0.000618 0.000784 0.000984 0.001222 0.001500 0.001819 0.002176 0.002568 0.002986 0.003417 0.003844 0.004243 0.004586 0.004840 0.004971 0.004942 0.004721 0.004281 0.003601 0.002677 0.001519 0.000157 -0.001358 -0.002948 -0.004519 -0.005956 -0.007136 -0.007938 -0.008262 -0.008040 -0.007259 -0.005971 -0.004295 -0.002420 -0.000580 0.000966 0.001975 0.002257 0.001715 0.000370 -0.001630 -0.004014 -0.006427 -0.008475 -0.009786 -0.010076 -0.009200 -0.007184 -0.004227 -0.000681 0.003009 0.006368 0.008970 0.010502 0.010813 0.009930 0.008052 0.005511 0.002715 0.000084 -0.002016 -0.003321 -0.003701 -0.003165 -0.001845 0.000032 0.002192 0.004351 0.006256 0.007714 0.008604 0.008879 0.008563 0.007731 0.006496 0.004987 0.003334 0.001659 0.000063 -0.001375 -0.002601 -0.003582 -0.004306 -0.004780 -0.005023 -0.005062 -0.004933 -0.004672 -0.004318 -0.003904 -0.003461 -0.003014 -0.002582 -0.002179 -0.001815 -0.001493 -0.001214 -0.000976 -0.000778 -0.000613 -0.000479 -0.000371 -0.000284 -0.000216 -0.000163 -0.000121 -0.000090 -0.000066 -0.000048 -0.000035 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000012 0.000016 0.000022 0.000031 0.000043 0.000058 0.000079 0.000106 0.000141 0.000188 0.000247 0.000322 0.000417 0.000534 0.000677 0.000849 0.001052 0.001289 0.001560 0.001863 0.002194 0.002547 0.002910 0.003268 0.003601 0.003884 0.004091 0.004192 0.004156 0.003957 0.003570 0.002981 0.002185 0.001192 0.000028 -0.001263 -0.002616 -0.003951 -0.005173 -0.006181 -0.006876 -0.007179 -0.007037 -0.006443 -0.005442 -0.004139 -0.002688 -0.001284 -0.000138 0.000555 0.000645 0.000061 -0.001169 -0.002908 -0.004925 -0.006914 -0.008542 -0.009500 -0.009555 -0.008592 -0.006643 -0.003889 -0.000635 0.002732 0.005802 0.008210 0.009685 0.010095 0.009462 0.007953 0.005847 0.003492 0.001245 -0.000579 -0.001754 -0.002161 -0.001803 -0.000787 0.000704 0.002442 0.004190 0.005739 0.006924 0.007642 0.007852 0.007570 0.006855 0.005801 0.004512 0.003099 0.001663 0.000290 -0.000953 -0.002018 -0.002877 -0.003518 -0.003945 -0.004175 -0.004229 -0.004137 -0.003931 -0.003642 -0.003300 -0.002931 -0.002556 -0.002193 -0.001853 -0.001545 -0.001272 -0.001036 -0.000834 -0.000665 -0.000526 -0.000412 -0.000320 -0.000246 -0.000187 -0.000142 -0.000106 -0.000079 -0.000058 -0.000043 -0.000031 -0.000022 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000037 0.000050 0.000068 0.000091 0.000122 0.000161 0.000213 0.000277 0.000359 0.000459 0.000581 0.000728 0.000900 0.001101 0.001329 0.001585 0.001864 0.002160 0.002464 0.002763 0.003040 0.003275 0.003444 0.003523 0.003486 0.003311 0.002979 0.002478 0.001803 0.000965 -0.000015 -0.001098 -0.002232 -0.003348 -0.004369 -0.005212 -0.005799 -0.006065 -0.005973 -0.005519 -0.004744 -0.003737 -0.002624 -0.001567 -0.000735 -0.000285 -0.000332 -0.000927 -0.002037 -0.003542 -0.005242 -0.006878 -0.008172 -0.008870 -0.008780 -0.007815 -0.006009 -0.003522 -0.000616 0.002377 0.005109 0.007270 0.008631 0.009077 0.008627 0.007417 0.005683 0.003716 0.001817 0.000253 -0.000782 -0.001185 -0.000954 -0.000173 0.001009 0.002403 0.003817 0.005075 0.006041 0.006625 0.006793 0.006553 0.005954 0.005069 0.003985 0.002794 0.001579 0.000413 -0.000647 -0.001560 -0.002301 -0.002860 -0.003238 -0.003449 -0.003510 -0.003447 -0.003285 -0.003052 -0.002771 -0.002465 -0.002154 -0.001850 -0.001566 -0.001307 -0.001077 -0.000878 -0.000708 -0.000566 -0.000448 -0.000352 -0.000274 -0.000211 -0.000162 -0.000123 -0.000093 -0.000069 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000023 0.000031 0.000043 0.000058 0.000078 0.000104 0.000138 0.000182 0.000237 0.000307 0.000392 0.000496 0.000620 0.000765 0.000934 0.001126 0.001340 0.001574 0.001821 0.002075 0.002325 0.002555 0.002750 0.002889 0.002953 0.002920 0.002773 0.002495 0.002077 0.001516 0.000821 0.000012 -0.000881 -0.001813 -0.002726 -0.003559 -0.004244 -0.004718 -0.004933 -0.004860 -0.004500 -0.003891 -0.003104 -0.002248 -0.001451 -0.000850 -0.000571 -0.000701 -0.001277 -0.002264 -0.003557 -0.004986 -0.006336 -0.007377 -0.007900 -0.007752 -0.006865 -0.005272 -0.003112 -0.000607 0.001965 0.004313 0.006177 0.007367 0.007787 0.007450 0.006472 0.005045 0.003412 0.001825 0.000505 -0.000383 -0.000753 -0.000598 0.000013 0.000959 0.002088 0.003241 0.004273 0.005071 0.005561 0.005710 0.005524 0.005039 0.004315 0.003422 0.002435 0.001423 0.000448 -0.000442 -0.001212 -0.001841 -0.002319 -0.002647 -0.002835 -0.002897 -0.002855 -0.002728 -0.002540 -0.002311 -0.002060 -0.001803 -0.001551 -0.001314 -0.001099 -0.000907 -0.000740 -0.000598 -0.000478 -0.000380 -0.000299 -0.000233 -0.000181 -0.000139 -0.000106 -0.000080 -0.000060 -0.000045 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000036 0.000049 0.000066 0.000089 0.000118 0.000155 0.000202 0.000261 0.000333 0.000420 0.000525 0.000647 0.000788 0.000948 0.001126 0.001321 0.001528 0.001740 0.001948 0.002140 0.002302 0.002419 0.002473 0.002448 0.002328 0.002102 0.001763 0.001307 0.000744 0.000090 -0.000629 -0.001376 -0.002103 -0.002760 -0.003293 -0.003654 -0.003804 -0.003723 -0.003416 -0.002915 -0.002283 -0.001606 -0.000991 -0.000548 -0.000374 -0.000540 -0.001069 -0.001930 -0.003031 -0.004232 -0.005356 -0.006214 -0.006639 -0.006505 -0.005763 -0.004441 -0.002656 -0.000592 0.001522 0.003449 0.004976 0.005947 0.006285 0.006001 0.005189 0.004009 0.002659 0.001346 0.000253 -0.000485 -0.000797 -0.000677 -0.000178 0.000600 0.001534 0.002493 0.003360 0.004039 0.004470 0.004622 0.004499 0.004128 0.003556 0.002839 0.002040 0.001215 0.000415 -0.000319 -0.000957 -0.001481 -0.001882 -0.002159 -0.002321 -0.002380 -0.002351 -0.002252 -0.002101 -0.001915 -0.001711 -0.001499 -0.001292 -0.001097 -0.000918 -0.000759 -0.000620 -0.000502 -0.000402 -0.000320 -0.000252 -0.000198 -0.000154 -0.000119 -0.000091 -0.000069 -0.000052 -0.000039 -0.000029 -0.000021 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000011 0.000016 0.000022 0.000031 0.000042 0.000056 0.000075 0.000100 0.000131 0.000171 0.000220 0.000281 0.000354 0.000441 0.000543 0.000660 0.000793 0.000942 0.001104 0.001276 0.001452 0.001626 0.001786 0.001923 0.002022 0.002071 0.002055 0.001964 0.001787 0.001519 0.001160 0.000716 0.000202 -0.000360 -0.000939 -0.001496 -0.001992 -0.002382 -0.002628 -0.002703 -0.002593 -0.002305 -0.001866 -0.001330 -0.000769 -0.000269 0.000081 0.000202 0.000041 -0.000420 -0.001152 -0.002082 -0.003092 -0.004040 -0.004775 -0.005162 -0.005101 -0.004553 -0.003542 -0.002163 -0.000562 0.001076 0.002562 0.003726 0.004444 0.004656 0.004373 0.003672 0.002684 0.001569 0.000495 -0.000392 -0.000982 -0.001219 -0.001098 -0.000664 0.000002 0.000800 0.001623 0.002375 0.002978 0.003379 0.003553 0.003500 0.003240 0.002810 0.002256 0.001626 0.000970 0.000329 -0.000262 -0.000779 -0.001205 -0.001533 -0.001762 -0.001897 -0.001948 -0.001927 -0.001849 -0.001728 -0.001578 -0.001411 -0.001239 -0.001070 -0.000910 -0.000763 -0.000632 -0.000517 -0.000419 -0.000337 -0.000268 -0.000212 -0.000167 -0.000130 -0.000101 -0.000077 -0.000059 -0.000044 -0.000033 -0.000025 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000026 0.000035 0.000047 0.000063 0.000084 0.000111 0.000144 0.000185 0.000236 0.000297 0.000369 0.000453 0.000550 0.000661 0.000784 0.000918 0.001061 0.001208 0.001353 0.001488 0.001604 0.001690 0.001736 0.001731 0.001667 0.001535 0.001332 0.001059 0.000722 0.000333 -0.000089 -0.000518 -0.000923 -0.001271 -0.001528 -0.001665 -0.001660 -0.001506 -0.001209 -0.000796 -0.000312 0.000184 0.000621 0.000927 0.001039 0.000912 0.000534 -0.000072 -0.000848 -0.001699 -0.002514 -0.003171 -0.003565 -0.003616 -0.003292 -0.002611 -0.001646 -0.000510 0.000653 0.001696 0.002489 0.002937 0.002995 0.002675 0.002041 0.001198 0.000275 -0.000597 -0.001299 -0.001749 -0.001901 -0.001756 -0.001351 -0.000752 -0.000043 0.000690 0.001368 0.001927 0.002321 0.002529 0.002549 0.002395 0.002096 0.001688 0.001212 0.000707 0.000209 -0.000255 -0.000663 -0.001000 -0.001260 -0.001442 -0.001550 -0.001590 -0.001574 -0.001511 -0.001414 -0.001293 -0.001158 -0.001018 -0.000881 -0.000750 -0.000630 -0.000523 -0.000429 -0.000348 -0.000280 -0.000224 -0.000177 -0.000140 -0.000109 -0.000085 -0.000066 -0.000050 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000022 0.000030 0.000040 0.000053 0.000071 0.000093 0.000121 0.000155 0.000197 0.000247 0.000306 0.000376 0.000456 0.000547 0.000649 0.000760 0.000879 0.001002 0.001123 0.001237 0.001336 0.001413 0.001458 0.001464 0.001424 0.001333 0.001189 0.000992 0.000748 0.000469 0.000170 -0.000128 -0.000398 -0.000615 -0.000752 -0.000786 -0.000702 -0.000495 -0.000174 0.000239 0.000704 0.001172 0.001584 0.001882 0.002012 0.001940 0.001652 0.001166 0.000527 -0.000193 -0.000907 -0.001520 -0.001950 -0.002133 -0.002043 -0.001689 -0.001125 -0.000435 0.000275 0.000895 0.001328 0.001506 0.001398 0.001018 0.000417 -0.000319 -0.001089 -0.001791 -0.002334 -0.002654 -0.002722 -0.002539 -0.002139 -0.001577 -0.000923 -0.000246 0.000387 0.000924 0.001327 0.001576 0.001667 0.001612 0.001431 0.001153 0.000813 0.000441 0.000068 -0.000283 -0.000593 -0.000851 -0.001049 -0.001188 -0.001269 -0.001298 -0.001282 -0.001231 -0.001152 -0.001054 -0.000945 -0.000833 -0.000722 -0.000616 -0.000518 -0.000431 -0.000354 -0.000288 -0.000232 -0.000186 -0.000147 -0.000116 -0.000091 -0.000071 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000034 0.000045 0.000059 0.000078 0.000101 0.000129 0.000163 0.000204 0.000253 0.000310 0.000376 0.000451 0.000535 0.000628 0.000726 0.000829 0.000931 0.001028 0.001114 0.001183 0.001229 0.001245 0.001227 0.001171 0.001077 0.000945 0.000782 0.000597 0.000404 0.000220 0.000066 -0.000037 -0.000068 -0.000010 0.000148 0.000409 0.000763 0.001190 0.001656 0.002120 0.002532 0.002843 0.003009 0.002999 0.002802 0.002426 0.001907 0.001295 0.000659 0.000068 -0.000412 -0.000731 -0.000865 -0.000817 -0.000622 -0.000339 -0.000042 0.000192 0.000294 0.000219 -0.000052 -0.000504 -0.001092 -0.001751 -0.002400 -0.002963 -0.003371 -0.003580 -0.003568 -0.003344 -0.002937 -0.002394 -0.001773 -0.001131 -0.000524 0.000005 0.000424 0.000715 0.000873 0.000905 0.000828 0.000665 0.000441 0.000185 -0.000079 -0.000332 -0.000557 -0.000744 -0.000888 -0.000988 -0.001044 -0.001061 -0.001044 -0.001000 -0.000935 -0.000856 -0.000769 -0.000678 -0.000589 -0.000503 -0.000425 -0.000354 -0.000291 -0.000237 -0.000191 -0.000153 -0.000122 -0.000097 -0.000076 -0.000059 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000050 0.000065 0.000083 0.000107 0.000135 0.000168 0.000208 0.000255 0.000309 0.000371 0.000440 0.000517 0.000599 0.000684 0.000770 0.000854 0.000929 0.000992 0.001039 0.001064 0.001065 0.001039 0.000987 0.000911 0.000816 0.000711 0.000606 0.000517 0.000461 0.000453 0.000512 0.000649 0.000873 0.001183 0.001571 0.002017 0.002494 0.002965 0.003389 0.003724 0.003932 0.003986 0.003872 0.003596 0.003178 0.002656 0.002079 0.001500 0.000969 0.000524 0.000191 -0.000030 -0.000157 -0.000226 -0.000287 -0.000388 -0.000574 -0.000873 -0.001291 -0.001813 -0.002401 -0.003003 -0.003559 -0.004011 -0.004310 -0.004425 -0.004347 -0.004085 -0.003668 -0.003136 -0.002536 -0.001919 -0.001328 -0.000801 -0.000364 -0.000036 0.000180 0.000288 0.000299 0.000232 0.000109 -0.000049 -0.000222 -0.000390 -0.000543 -0.000670 -0.000767 -0.000832 -0.000865 -0.000871 -0.000852 -0.000813 -0.000759 -0.000694 -0.000623 -0.000550 -0.000479 -0.000410 -0.000347 -0.000289 -0.000238 -0.000195 -0.000157 -0.000126 -0.000100 -0.000080 -0.000063 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000013 0.000017 0.000023 0.000031 0.000041 0.000053 0.000069 0.000088 0.000110 0.000138 0.000170 0.000208 0.000253 0.000303 0.000361 0.000424 0.000493 0.000565 0.000638 0.000710 0.000776 0.000835 0.000882 0.000915 0.000932 0.000931 0.000914 0.000883 0.000843 0.000802 0.000770 0.000759 0.000782 0.000852 0.000983 0.001185 0.001462 0.001813 0.002229 0.002694 0.003183 0.003664 0.004102 0.004462 0.004710 0.004820 0.004780 0.004587 0.004254 0.003806 0.003278 0.002707 0.002131 0.001583 0.001085 0.000644 0.000254 -0.000104 -0.000457 -0.000832 -0.001255 -0.001737 -0.002278 -0.002860 -0.003452 -0.004012 -0.004496 -0.004861 -0.005076 -0.005119 -0.004990 -0.004699 -0.004275 -0.003753 -0.003172 -0.002575 -0.001998 -0.001473 -0.001024 -0.000664 -0.000401 -0.000232 -0.000148 -0.000136 -0.000177 -0.000254 -0.000349 -0.000449 -0.000540 -0.000617 -0.000674 -0.000710 -0.000724 -0.000719 -0.000698 -0.000662 -0.000616 -0.000562 -0.000505 -0.000446 -0.000388 -0.000333 -0.000282 -0.000236 -0.000195 -0.000159 -0.000129 -0.000103 -0.000082 -0.000065 -0.000052 -0.000040 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000034 0.000044 0.000056 0.000071 0.000090 0.000112 0.000138 0.000169 0.000206 0.000248 0.000295 0.000348 0.000405 0.000466 0.000529 0.000591 0.000651 0.000705 0.000753 0.000792 0.000821 0.000839 0.000850 0.000855 0.000859 0.000869 0.000894 0.000943 0.001028 0.001159 0.001346 0.001596 0.001912 0.002292 0.002728 0.003205 0.003701 0.004188 0.004637 0.005015 0.005295 0.005451 0.005469 0.005344 0.005081 0.004694 0.004207 0.003646 0.003041 0.002416 0.001794 0.001186 0.000596 0.000019 -0.000556 -0.001141 -0.001743 -0.002365 -0.002998 -0.003624 -0.004217 -0.004744 -0.005173 -0.005473 -0.005625 -0.005617 -0.005452 -0.005146 -0.004723 -0.004215 -0.003656 -0.003080 -0.002520 -0.002002 -0.001546 -0.001166 -0.000868 -0.000652 -0.000511 -0.000436 -0.000411 -0.000422 -0.000456 -0.000499 -0.000541 -0.000577 -0.000602 -0.000614 -0.000612 -0.000599 -0.000574 -0.000541 -0.000501 -0.000456 -0.000409 -0.000362 -0.000315 -0.000271 -0.000229 -0.000192 -0.000159 -0.000130 -0.000105 -0.000084 -0.000067 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000036 0.000046 0.000058 0.000073 0.000090 0.000112 0.000137 0.000167 0.000201 0.000241 0.000285 0.000333 0.000385 0.000438 0.000493 0.000547 0.000598 0.000646 0.000688 0.000727 0.000760 0.000792 0.000824 0.000861 0.000910 0.000977 0.001072 0.001202 0.001377 0.001603 0.001886 0.002227 0.002624 0.003069 0.003548 0.004043 0.004528 0.004979 0.005367 0.005666 0.005855 0.005916 0.005843 0.005635 0.005299 0.004849 0.004304 0.003685 0.003014 0.002311 0.001591 0.000864 0.000135 -0.000595 -0.001323 -0.002049 -0.002764 -0.003457 -0.004109 -0.004697 -0.005196 -0.005581 -0.005834 -0.005941 -0.005900 -0.005717 -0.005408 -0.004996 -0.004509 -0.003976 -0.003427 -0.002889 -0.002384 -0.001930 -0.001540 -0.001220 -0.000972 -0.000790 -0.000666 -0.000591 -0.000552 -0.000537 -0.000536 -0.000540 -0.000544 -0.000543 -0.000537 -0.000523 -0.000503 -0.000476 -0.000444 -0.000409 -0.000371 -0.000332 -0.000293 -0.000255 -0.000220 -0.000186 -0.000156 -0.000129 -0.000105 -0.000085 -0.000068 -0.000055 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000029 0.000037 0.000047 0.000058 0.000073 0.000090 0.000110 0.000135 0.000163 0.000196 0.000233 0.000274 0.000318 0.000364 0.000412 0.000461 0.000509 0.000555 0.000601 0.000645 0.000690 0.000736 0.000788 0.000849 0.000925 0.001023 0.001149 0.001310 0.001513 0.001764 0.002065 0.002418 0.002820 0.003262 0.003733 0.004215 0.004690 0.005132 0.005517 0.005824 0.006030 0.006120 0.006084 0.005918 0.005624 0.005209 0.004687 0.004072 0.003384 0.002641 0.001859 0.001053 0.000236 -0.000584 -0.001398 -0.002194 -0.002960 -0.003682 -0.004339 -0.004914 -0.005385 -0.005736 -0.005954 -0.006033 -0.005974 -0.005786 -0.005486 -0.005095 -0.004636 -0.004136 -0.003619 -0.003110 -0.002626 -0.002184 -0.001795 -0.001465 -0.001196 -0.000987 -0.000831 -0.000719 -0.000643 -0.000592 -0.000558 -0.000533 -0.000513 -0.000494 -0.000473 -0.000451 -0.000425 -0.000397 -0.000367 -0.000335 -0.000303 -0.000270 -0.000238 -0.000207 -0.000178 -0.000151 -0.000127 -0.000105 -0.000086 -0.000069 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000037 0.000047 0.000058 0.000072 0.000088 0.000108 0.000132 0.000159 0.000190 0.000225 0.000262 0.000302 0.000345 0.000389 0.000433 0.000479 0.000525 0.000574 0.000625 0.000681 0.000746 0.000823 0.000917 0.001034 0.001179 0.001359 0.001578 0.001840 0.002147 0.002499 0.002893 0.003322 0.003774 0.004236 0.004688 0.005111 0.005484 0.005785 0.005996 0.006101 0.006089 0.005954 0.005695 0.005315 0.004822 0.004228 0.003549 0.002801 0.002002 0.001168 0.000316 -0.000540 -0.001386 -0.002206 -0.002986 -0.003707 -0.004352 -0.004904 -0.005347 -0.005669 -0.005862 -0.005924 -0.005859 -0.005679 -0.005397 -0.005034 -0.004610 -0.004149 -0.003670 -0.003195 -0.002740 -0.002318 -0.001939 -0.001611 -0.001335 -0.001111 -0.000934 -0.000799 -0.000697 -0.000621 -0.000564 -0.000519 -0.000482 -0.000450 -0.000420 -0.000391 -0.000362 -0.000334 -0.000305 -0.000276 -0.000248 -0.000220 -0.000193 -0.000168 -0.000144 -0.000122 -0.000102 -0.000085 -0.000069 -0.000056 -0.000045 -0.000036 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000057 0.000071 0.000087 0.000106 0.000129 0.000155 0.000184 0.000216 0.000251 0.000288 0.000328 0.000369 0.000413 0.000459 0.000509 0.000564 0.000626 0.000698 0.000784 0.000889 0.001016 0.001171 0.001358 0.001581 0.001843 0.002145 0.002486 0.002863 0.003269 0.003694 0.004126 0.004548 0.004944 0.005293 0.005578 0.005783 0.005891 0.005894 0.005782 0.005552 0.005206 0.004749 0.004189 0.003540 0.002816 0.002036 0.001215 0.000373 -0.000475 -0.001310 -0.002117 -0.002878 -0.003575 -0.004192 -0.004713 -0.005126 -0.005422 -0.005596 -0.005650 -0.005588 -0.005422 -0.005166 -0.004836 -0.004453 -0.004035 -0.003599 -0.003163 -0.002742 -0.002347 -0.001988 -0.001670 -0.001397 -0.001169 -0.000983 -0.000835 -0.000719 -0.000627 -0.000555 -0.000498 -0.000450 -0.000409 -0.000373 -0.000340 -0.000310 -0.000281 -0.000254 -0.000228 -0.000203 -0.000179 -0.000157 -0.000136 -0.000116 -0.000099 -0.000082 -0.000068 -0.000056 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000056 0.000069 0.000085 0.000104 0.000125 0.000150 0.000177 0.000208 0.000240 0.000276 0.000314 0.000355 0.000400 0.000450 0.000506 0.000571 0.000646 0.000736 0.000844 0.000974 0.001130 0.001316 0.001534 0.001787 0.002075 0.002397 0.002749 0.003125 0.003517 0.003912 0.004298 0.004658 0.004977 0.005239 0.005428 0.005532 0.005540 0.005445 0.005242 0.004930 0.004513 0.003997 0.003394 0.002716 0.001981 0.001205 0.000405 -0.000400 -0.001193 -0.001958 -0.002675 -0.003330 -0.003905 -0.004389 -0.004769 -0.005040 -0.005199 -0.005249 -0.005196 -0.005049 -0.004823 -0.004531 -0.004191 -0.003818 -0.003428 -0.003035 -0.002652 -0.002290 -0.001956 -0.001657 -0.001396 -0.001173 -0.000987 -0.000835 -0.000712 -0.000614 -0.000534 -0.000469 -0.000415 -0.000370 -0.000331 -0.000296 -0.000266 -0.000238 -0.000212 -0.000189 -0.000166 -0.000146 -0.000127 -0.000109 -0.000093 -0.000079 -0.000066 -0.000055 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000045 0.000055 0.000068 0.000083 0.000101 0.000122 0.000145 0.000171 0.000200 0.000231 0.000266 0.000304 0.000347 0.000396 0.000451 0.000515 0.000590 0.000679 0.000786 0.000913 0.001064 0.001242 0.001450 0.001687 0.001954 0.002251 0.002572 0.002913 0.003266 0.003621 0.003966 0.004287 0.004571 0.004804 0.004973 0.005067 0.005075 0.004991 0.004811 0.004533 0.004159 0.003694 0.003147 0.002531 0.001860 0.001149 0.000416 -0.000324 -0.001052 -0.001754 -0.002411 -0.003010 -0.003535 -0.003975 -0.004320 -0.004567 -0.004713 -0.004762 -0.004720 -0.004596 -0.004401 -0.004148 -0.003852 -0.003525 -0.003182 -0.002834 -0.002492 -0.002166 -0.001863 -0.001588 -0.001345 -0.001134 -0.000956 -0.000807 -0.000684 -0.000584 -0.000502 -0.000435 -0.000379 -0.000332 -0.000292 -0.000258 -0.000228 -0.000201 -0.000177 -0.000156 -0.000136 -0.000118 -0.000102 -0.000088 -0.000075 -0.000063 -0.000052 -0.000043 -0.000035 -0.000029 -0.000023 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000035 0.000044 0.000054 0.000066 0.000081 0.000098 0.000118 0.000140 0.000165 0.000193 0.000224 0.000260 0.000300 0.000346 0.000398 0.000460 0.000532 0.000617 0.000719 0.000839 0.000981 0.001146 0.001337 0.001554 0.001797 0.002063 0.002351 0.002654 0.002966 0.003279 0.003581 0.003861 0.004108 0.004310 0.004455 0.004535 0.004541 0.004466 0.004307 0.004062 0.003732 0.003321 0.002837 0.002290 0.001694 0.001061 0.000408 -0.000252 -0.000902 -0.001528 -0.002115 -0.002650 -0.003118 -0.003512 -0.003821 -0.004044 -0.004178 -0.004227 -0.004196 -0.004094 -0.003931 -0.003716 -0.003463 -0.003182 -0.002884 -0.002581 -0.002282 -0.001994 -0.001725 -0.001478 -0.001257 -0.001063 -0.000897 -0.000757 -0.000640 -0.000543 -0.000463 -0.000397 -0.000342 -0.000295 -0.000257 -0.000223 -0.000195 -0.000170 -0.000148 -0.000128 -0.000111 -0.000095 -0.000082 -0.000070 -0.000059 -0.000050 -0.000041 -0.000034 -0.000028 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000028 0.000034 0.000043 0.000053 0.000065 0.000079 0.000095 0.000114 0.000136 0.000160 0.000188 0.000220 0.000257 0.000299 0.000349 0.000406 0.000473 0.000553 0.000646 0.000757 0.000886 0.001036 0.001207 0.001401 0.001616 0.001851 0.002103 0.002367 0.002638 0.002908 0.003167 0.003407 0.003617 0.003788 0.003909 0.003975 0.003976 0.003909 0.003769 0.003555 0.003269 0.002913 0.002493 0.002019 0.001502 0.000953 0.000385 -0.000188 -0.000753 -0.001298 -0.001810 -0.002277 -0.002688 -0.003033 -0.003306 -0.003504 -0.003626 -0.003675 -0.003655 -0.003574 -0.003440 -0.003262 -0.003049 -0.002811 -0.002558 -0.002299 -0.002041 -0.001792 -0.001557 -0.001340 -0.001144 -0.000971 -0.000821 -0.000693 -0.000584 -0.000494 -0.000419 -0.000356 -0.000304 -0.000260 -0.000223 -0.000192 -0.000166 -0.000143 -0.000123 -0.000105 -0.000090 -0.000077 -0.000065 -0.000055 -0.000046 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000041 0.000051 0.000063 0.000077 0.000093 0.000111 0.000132 0.000157 0.000186 0.000219 0.000257 0.000302 0.000354 0.000415 0.000487 0.000571 0.000670 0.000785 0.000917 0.001068 0.001237 0.001424 0.001627 0.001843 0.002070 0.002301 0.002529 0.002748 0.002950 0.003125 0.003265 0.003364 0.003415 0.003412 0.003351 0.003230 0.003046 0.002801 0.002498 0.002142 0.001740 0.001301 0.000835 0.000354 -0.000133 -0.000613 -0.001078 -0.001515 -0.001914 -0.002267 -0.002565 -0.002802 -0.002976 -0.003086 -0.003133 -0.003123 -0.003061 -0.002953 -0.002807 -0.002632 -0.002434 -0.002223 -0.002005 -0.001787 -0.001575 -0.001375 -0.001188 -0.001018 -0.000867 -0.000735 -0.000620 -0.000523 -0.000441 -0.000373 -0.000315 -0.000267 -0.000227 -0.000193 -0.000164 -0.000140 -0.000119 -0.000101 -0.000086 -0.000073 -0.000061 -0.000052 -0.000043 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000050 0.000061 0.000075 0.000090 0.000109 0.000130 0.000155 0.000185 0.000219 0.000259 0.000305 0.000359 0.000423 0.000497 0.000583 0.000683 0.000797 0.000927 0.001072 0.001231 0.001403 0.001586 0.001776 0.001970 0.002160 0.002342 0.002507 0.002650 0.002764 0.002842 0.002880 0.002873 0.002819 0.002714 0.002559 0.002353 0.002100 0.001802 0.001468 0.001103 0.000716 0.000316 -0.000088 -0.000488 -0.000875 -0.001241 -0.001577 -0.001874 -0.002127 -0.002330 -0.002481 -0.002577 -0.002623 -0.002620 -0.002573 -0.002488 -0.002372 -0.002230 -0.002069 -0.001895 -0.001715 -0.001534 -0.001358 -0.001189 -0.001032 -0.000888 -0.000759 -0.000644 -0.000545 -0.000460 -0.000387 -0.000326 -0.000275 -0.000232 -0.000195 -0.000165 -0.000139 -0.000117 -0.000099 -0.000083 -0.000070 -0.000059 -0.000049 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000060 0.000073 0.000089 0.000107 0.000129 0.000154 0.000184 0.000219 0.000259 0.000306 0.000361 0.000425 0.000498 0.000584 0.000681 0.000790 0.000912 0.001045 0.001188 0.001340 0.001498 0.001657 0.001813 0.001961 0.002095 0.002209 0.002299 0.002359 0.002386 0.002377 0.002328 0.002239 0.002110 0.001940 0.001731 0.001488 0.001215 0.000917 0.000602 0.000277 -0.000053 -0.000380 -0.000697 -0.000997 -0.001275 -0.001522 -0.001733 -0.001904 -0.002032 -0.002116 -0.002158 -0.002160 -0.002126 -0.002061 -0.001969 -0.001856 -0.001727 -0.001587 -0.001441 -0.001294 -0.001149 -0.001011 -0.000880 -0.000760 -0.000652 -0.000555 -0.000471 -0.000397 -0.000335 -0.000281 -0.000236 -0.000198 -0.000166 -0.000140 -0.000117 -0.000098 -0.000082 -0.000068 -0.000057 -0.000047 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000038 0.000048 0.000059 0.000072 0.000088 0.000106 0.000128 0.000153 0.000183 0.000217 0.000257 0.000303 0.000357 0.000419 0.000490 0.000571 0.000662 0.000762 0.000872 0.000990 0.001114 0.001242 0.001371 0.001496 0.001615 0.001721 0.001811 0.001881 0.001926 0.001944 0.001932 0.001890 0.001816 0.001709 0.001571 0.001403 0.001207 0.000988 0.000749 0.000497 0.000236 -0.000028 -0.000290 -0.000545 -0.000789 -0.001014 -0.001216 -0.001390 -0.001531 -0.001638 -0.001710 -0.001747 -0.001752 -0.001728 -0.001679 -0.001609 -0.001520 -0.001419 -0.001308 -0.001192 -0.001074 -0.000957 -0.000845 -0.000739 -0.000641 -0.000551 -0.000471 -0.000400 -0.000338 -0.000285 -0.000239 -0.000201 -0.000168 -0.000140 -0.000117 -0.000097 -0.000081 -0.000067 -0.000056 -0.000046 -0.000038 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000047 0.000058 0.000071 0.000086 0.000104 0.000126 0.000150 0.000179 0.000212 0.000251 0.000295 0.000347 0.000405 0.000472 0.000546 0.000628 0.000716 0.000811 0.000911 0.001014 0.001116 0.001216 0.001309 0.001392 0.001461 0.001514 0.001547 0.001558 0.001546 0.001509 0.001448 0.001362 0.001251 0.001117 0.000963 0.000790 0.000602 0.000403 0.000198 -0.000011 -0.000218 -0.000421 -0.000615 -0.000795 -0.000958 -0.001099 -0.001214 -0.001302 -0.001362 -0.001394 -0.001401 -0.001385 -0.001348 -0.001295 -0.001227 -0.001148 -0.001062 -0.000971 -0.000878 -0.000786 -0.000696 -0.000611 -0.000532 -0.000459 -0.000393 -0.000335 -0.000283 -0.000239 -0.000201 -0.000168 -0.000140 -0.000117 -0.000097 -0.000081 -0.000067 -0.000055 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000037 0.000046 0.000056 0.000069 0.000084 0.000101 0.000122 0.000145 0.000172 0.000204 0.000240 0.000282 0.000330 0.000384 0.000443 0.000509 0.000580 0.000655 0.000735 0.000815 0.000896 0.000973 0.001045 0.001109 0.001161 0.001200 0.001223 0.001229 0.001217 0.001186 0.001136 0.001068 0.000981 0.000876 0.000756 0.000622 0.000476 0.000322 0.000162 -0.000000 -0.000163 -0.000321 -0.000474 -0.000617 -0.000746 -0.000858 -0.000951 -0.001022 -0.001071 -0.001099 -0.001106 -0.001095 -0.001068 -0.001028 -0.000977 -0.000917 -0.000851 -0.000781 -0.000708 -0.000636 -0.000566 -0.000499 -0.000436 -0.000377 -0.000324 -0.000276 -0.000234 -0.000198 -0.000166 -0.000139 -0.000116 -0.000097 -0.000080 -0.000066 -0.000054 -0.000045 -0.000037 -0.000030 -0.000025 -0.000020 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000055 0.000066 0.000080 0.000097 0.000116 0.000138 0.000163 0.000192 0.000226 0.000264 0.000307 0.000355 0.000407 0.000463 0.000522 0.000584 0.000647 0.000709 0.000768 0.000822 0.000870 0.000908 0.000936 0.000952 0.000955 0.000943 0.000918 0.000878 0.000825 0.000757 0.000677 0.000585 0.000483 0.000371 0.000253 0.000130 0.000005 -0.000120 -0.000243 -0.000362 -0.000473 -0.000575 -0.000663 -0.000737 -0.000794 -0.000833 -0.000856 -0.000863 -0.000856 -0.000837 -0.000807 -0.000769 -0.000724 -0.000674 -0.000620 -0.000565 -0.000509 -0.000455 -0.000402 -0.000352 -0.000306 -0.000263 -0.000225 -0.000191 -0.000161 -0.000136 -0.000114 -0.000095 -0.000079 -0.000065 -0.000054 -0.000044 -0.000036 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000028 0.000034 0.000042 0.000052 0.000063 0.000076 0.000091 0.000108 0.000128 0.000152 0.000178 0.000209 0.000243 0.000280 0.000321 0.000365 0.000411 0.000459 0.000507 0.000554 0.000598 0.000638 0.000673 0.000701 0.000720 0.000731 0.000731 0.000721 0.000700 0.000669 0.000628 0.000577 0.000517 0.000447 0.000370 0.000286 0.000197 0.000103 0.000008 -0.000088 -0.000183 -0.000274 -0.000360 -0.000439 -0.000508 -0.000565 -0.000610 -0.000642 -0.000661 -0.000667 -0.000663 -0.000649 -0.000627 -0.000599 -0.000565 -0.000528 -0.000487 -0.000445 -0.000403 -0.000361 -0.000320 -0.000281 -0.000245 -0.000211 -0.000181 -0.000154 -0.000130 -0.000110 -0.000092 -0.000077 -0.000064 -0.000053 -0.000044 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000032 0.000040 0.000048 0.000058 0.000070 0.000084 0.000100 0.000118 0.000139 0.000162 0.000189 0.000218 0.000250 0.000284 0.000320 0.000356 0.000392 0.000427 0.000459 0.000488 0.000513 0.000533 0.000546 0.000553 0.000552 0.000543 0.000527 0.000503 0.000472 0.000434 0.000389 0.000338 0.000281 0.000218 0.000151 0.000081 0.000009 -0.000064 -0.000136 -0.000206 -0.000272 -0.000332 -0.000385 -0.000430 -0.000465 -0.000490 -0.000505 -0.000511 -0.000508 -0.000498 -0.000483 -0.000462 -0.000437 -0.000409 -0.000379 -0.000347 -0.000315 -0.000283 -0.000252 -0.000222 -0.000193 -0.000167 -0.000144 -0.000122 -0.000104 -0.000087 -0.000073 -0.000061 -0.000051 -0.000042 -0.000035 -0.000029 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000037 0.000044 0.000053 0.000064 0.000076 0.000090 0.000106 0.000125 0.000145 0.000168 0.000193 0.000219 0.000246 0.000273 0.000300 0.000325 0.000349 0.000369 0.000387 0.000400 0.000409 0.000413 0.000411 0.000404 0.000391 0.000373 0.000350 0.000322 0.000290 0.000252 0.000211 0.000165 0.000116 0.000064 0.000010 -0.000045 -0.000100 -0.000153 -0.000203 -0.000249 -0.000290 -0.000324 -0.000351 -0.000371 -0.000383 -0.000388 -0.000386 -0.000379 -0.000368 -0.000353 -0.000334 -0.000314 -0.000292 -0.000268 -0.000244 -0.000219 -0.000195 -0.000172 -0.000151 -0.000131 -0.000112 -0.000096 -0.000081 -0.000069 -0.000058 -0.000049 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000057 0.000068 0.000081 0.000095 0.000111 0.000128 0.000147 0.000167 0.000187 0.000208 0.000227 0.000246 0.000262 0.000276 0.000288 0.000297 0.000302 0.000304 0.000302 0.000297 0.000287 0.000273 0.000257 0.000236 0.000213 0.000187 0.000157 0.000124 0.000088 0.000050 0.000010 -0.000031 -0.000072 -0.000111 -0.000149 -0.000184 -0.000215 -0.000242 -0.000263 -0.000278 -0.000288 -0.000292 -0.000291 -0.000286 -0.000278 -0.000267 -0.000254 -0.000238 -0.000222 -0.000204 -0.000186 -0.000168 -0.000150 -0.000132 -0.000116 -0.000101 -0.000087 -0.000074 -0.000063 -0.000054 -0.000046 -0.000038 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000043 0.000051 0.000060 0.000071 0.000083 0.000097 0.000111 0.000126 0.000142 0.000157 0.000171 0.000184 0.000195 0.000205 0.000212 0.000218 0.000221 0.000222 0.000220 0.000215 0.000208 0.000198 0.000186 0.000171 0.000155 0.000136 0.000115 0.000092 0.000067 0.000039 0.000010 -0.000020 -0.000050 -0.000080 -0.000108 -0.000135 -0.000158 -0.000178 -0.000194 -0.000206 -0.000214 -0.000217 -0.000217 -0.000214 -0.000208 -0.000200 -0.000190 -0.000179 -0.000167 -0.000154 -0.000140 -0.000127 -0.000113 -0.000100 -0.000088 -0.000077 -0.000066 -0.000057 -0.000049 -0.000042 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000038 0.000045 0.000053 0.000062 0.000072 0.000083 0.000095 0.000106 0.000117 0.000127 0.000137 0.000144 0.000151 0.000155 0.000159 0.000160 0.000160 0.000158 0.000154 0.000149 0.000141 0.000132 0.000122 0.000111 0.000098 0.000084 0.000068 0.000050 0.000031 0.000010 -0.000012 -0.000034 -0.000056 -0.000077 -0.000097 -0.000114 -0.000129 -0.000142 -0.000151 -0.000157 -0.000160 -0.000160 -0.000158 -0.000154 -0.000148 -0.000142 -0.000134 -0.000125 -0.000115 -0.000105 -0.000095 -0.000084 -0.000075 -0.000066 -0.000057 -0.000050 -0.000043 -0.000037 -0.000032 -0.000027 -0.000023 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000046 0.000054 0.000062 0.000070 0.000079 0.000087 0.000095 0.000101 0.000106 0.000110 0.000113 0.000115 0.000115 0.000115 0.000113 0.000109 0.000105 0.000099 0.000093 0.000085 0.000078 0.000069 0.000059 0.000049 0.000037 0.000023 0.000009 -0.000007 -0.000023 -0.000039 -0.000054 -0.000068 -0.000081 -0.000092 -0.000102 -0.000109 -0.000113 -0.000116 -0.000117 -0.000115 -0.000113 -0.000109 -0.000104 -0.000099 -0.000092 -0.000085 -0.000077 -0.000070 -0.000062 -0.000055 -0.000049 -0.000043 -0.000037 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000046 0.000052 0.000059 0.000065 0.000070 0.000075 0.000078 0.000081 0.000082 0.000083 0.000083 0.000082 0.000080 0.000077 0.000073 0.000068 0.000064 0.000058 0.000053 0.000047 0.000041 0.000034 0.000026 0.000017 0.000007 -0.000004 -0.000015 -0.000026 -0.000037 -0.000047 -0.000057 -0.000065 -0.000072 -0.000077 -0.000081 -0.000083 -0.000084 -0.000083 -0.000082 -0.000079 -0.000076 -0.000072 -0.000067 -0.000062 -0.000057 -0.000051 -0.000046 -0.000040 -0.000036 -0.000031 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000022 0.000025 0.000029 0.000034 0.000039 0.000044 0.000048 0.000052 0.000055 0.000058 0.000059 0.000060 0.000060 0.000059 0.000058 0.000056 0.000053 0.000050 0.000046 0.000042 0.000039 0.000035 0.000031 0.000027 0.000023 0.000018 0.000012 0.000005 -0.000002 -0.000009 -0.000017 -0.000025 -0.000032 -0.000039 -0.000045 -0.000050 -0.000054 -0.000057 -0.000059 -0.000060 -0.000060 -0.000059 -0.000057 -0.000055 -0.000052 -0.000049 -0.000045 -0.000041 -0.000037 -0.000033 -0.000029 -0.000026 -0.000023 -0.000020 -0.000018 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000032 0.000036 0.000039 0.000041 0.000043 0.000044 0.000044 0.000043 0.000042 0.000041 0.000039 0.000036 0.000033 0.000031 0.000028 0.000025 0.000022 0.000020 0.000017 0.000015 0.000012 0.000008 0.000004 -0.000001 -0.000006 -0.000011 -0.000017 -0.000022 -0.000027 -0.000031 -0.000034 -0.000037 -0.000040 -0.000041 -0.000042 -0.000042 -0.000042 -0.000041 -0.000040 -0.000038 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000024 0.000027 0.000029 0.000030 0.000032 0.000032 0.000032 0.000031 0.000030 0.000029 0.000027 0.000024 0.000022 0.000020 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000005 0.000003 -0.000000 -0.000004 -0.000007 -0.000011 -0.000014 -0.000018 -0.000021 -0.000023 -0.000026 -0.000027 -0.000029 -0.000029 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000021 0.000023 0.000023 0.000024 0.000023 0.000023 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 -0.000000 -0.000002 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000017 0.000017 0.000017 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode48_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000009 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000002 0.000004 0.000005 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000009 -0.000006 -0.000004 -0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000025 -0.000025 -0.000024 -0.000022 -0.000019 -0.000016 -0.000013 -0.000010 -0.000006 -0.000002 0.000001 0.000004 0.000008 0.000010 0.000013 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000020 0.000020 0.000020 0.000021 0.000021 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000025 -0.000028 -0.000030 -0.000032 -0.000034 -0.000035 -0.000036 -0.000037 -0.000037 -0.000037 -0.000036 -0.000034 -0.000031 -0.000028 -0.000024 -0.000019 -0.000015 -0.000010 -0.000005 0.000000 0.000005 0.000009 0.000014 0.000017 0.000021 0.000023 0.000026 0.000027 0.000029 0.000030 0.000031 0.000032 0.000032 0.000032 0.000032 0.000032 0.000031 0.000030 0.000028 0.000027 0.000025 0.000022 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000034 -0.000038 -0.000041 -0.000044 -0.000047 -0.000050 -0.000052 -0.000053 -0.000054 -0.000054 -0.000054 -0.000052 -0.000049 -0.000046 -0.000041 -0.000035 -0.000029 -0.000022 -0.000015 -0.000008 -0.000001 0.000005 0.000012 0.000018 0.000024 0.000030 0.000034 0.000038 0.000042 0.000045 0.000047 0.000048 0.000049 0.000050 0.000050 0.000050 0.000049 0.000047 0.000045 0.000042 0.000039 0.000036 0.000033 0.000029 0.000026 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000032 -0.000038 -0.000044 -0.000049 -0.000055 -0.000060 -0.000065 -0.000069 -0.000073 -0.000076 -0.000078 -0.000079 -0.000079 -0.000078 -0.000076 -0.000072 -0.000066 -0.000059 -0.000052 -0.000043 -0.000033 -0.000024 -0.000014 -0.000004 0.000007 0.000016 0.000026 0.000035 0.000044 0.000051 0.000058 0.000064 0.000068 0.000072 0.000075 0.000077 0.000077 0.000077 0.000075 0.000073 0.000070 0.000067 0.000062 0.000058 0.000053 0.000048 0.000043 0.000038 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000020 -0.000022 -0.000026 -0.000030 -0.000035 -0.000041 -0.000048 -0.000056 -0.000064 -0.000072 -0.000080 -0.000088 -0.000095 -0.000101 -0.000107 -0.000111 -0.000114 -0.000115 -0.000115 -0.000113 -0.000110 -0.000104 -0.000096 -0.000086 -0.000075 -0.000063 -0.000050 -0.000036 -0.000021 -0.000006 0.000009 0.000023 0.000038 0.000051 0.000064 0.000076 0.000087 0.000096 0.000104 0.000110 0.000114 0.000116 0.000117 0.000116 0.000113 0.000109 0.000104 0.000098 0.000092 0.000085 0.000077 0.000070 0.000062 0.000055 0.000048 0.000041 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000038 -0.000044 -0.000052 -0.000060 -0.000070 -0.000082 -0.000093 -0.000105 -0.000117 -0.000128 -0.000138 -0.000147 -0.000155 -0.000161 -0.000165 -0.000167 -0.000167 -0.000164 -0.000158 -0.000150 -0.000139 -0.000125 -0.000109 -0.000092 -0.000073 -0.000052 -0.000031 -0.000010 0.000012 0.000034 0.000055 0.000076 0.000095 0.000113 0.000130 0.000144 0.000155 0.000164 0.000171 0.000174 0.000174 0.000172 0.000168 0.000162 0.000153 0.000144 0.000134 0.000123 0.000112 0.000101 0.000090 0.000079 0.000069 0.000059 0.000050 0.000042 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000035 -0.000041 -0.000047 -0.000055 -0.000065 -0.000076 -0.000088 -0.000103 -0.000118 -0.000135 -0.000151 -0.000168 -0.000184 -0.000199 -0.000212 -0.000223 -0.000232 -0.000238 -0.000241 -0.000241 -0.000237 -0.000228 -0.000216 -0.000200 -0.000180 -0.000158 -0.000133 -0.000105 -0.000076 -0.000045 -0.000014 0.000018 0.000050 0.000082 0.000112 0.000140 0.000167 0.000191 0.000212 0.000229 0.000242 0.000251 0.000255 0.000256 0.000252 0.000245 0.000235 0.000223 0.000209 0.000194 0.000178 0.000162 0.000145 0.000129 0.000113 0.000098 0.000084 0.000071 0.000060 0.000049 0.000040 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000042 -0.000049 -0.000058 -0.000068 -0.000079 -0.000093 -0.000109 -0.000127 -0.000147 -0.000169 -0.000193 -0.000216 -0.000240 -0.000263 -0.000284 -0.000303 -0.000320 -0.000333 -0.000342 -0.000346 -0.000345 -0.000339 -0.000327 -0.000309 -0.000287 -0.000259 -0.000227 -0.000190 -0.000151 -0.000109 -0.000064 -0.000019 0.000028 0.000074 0.000119 0.000163 0.000205 0.000243 0.000277 0.000307 0.000332 0.000351 0.000363 0.000370 0.000370 0.000364 0.000354 0.000339 0.000321 0.000300 0.000278 0.000254 0.000230 0.000207 0.000183 0.000161 0.000139 0.000119 0.000101 0.000084 0.000069 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000016 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000047 -0.000057 -0.000068 -0.000080 -0.000095 -0.000112 -0.000132 -0.000155 -0.000181 -0.000210 -0.000241 -0.000273 -0.000307 -0.000340 -0.000373 -0.000403 -0.000431 -0.000454 -0.000473 -0.000486 -0.000493 -0.000492 -0.000483 -0.000466 -0.000441 -0.000408 -0.000369 -0.000323 -0.000271 -0.000215 -0.000155 -0.000091 -0.000025 0.000041 0.000107 0.000173 0.000235 0.000295 0.000349 0.000398 0.000440 0.000475 0.000501 0.000519 0.000527 0.000527 0.000518 0.000503 0.000481 0.000455 0.000425 0.000393 0.000359 0.000325 0.000290 0.000257 0.000225 0.000195 0.000166 0.000141 0.000117 0.000097 0.000079 0.000064 0.000052 0.000042 0.000033 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000034 -0.000042 -0.000052 -0.000063 -0.000077 -0.000092 -0.000111 -0.000132 -0.000157 -0.000185 -0.000218 -0.000254 -0.000294 -0.000338 -0.000383 -0.000430 -0.000478 -0.000524 -0.000567 -0.000606 -0.000640 -0.000667 -0.000686 -0.000695 -0.000694 -0.000682 -0.000658 -0.000624 -0.000578 -0.000522 -0.000457 -0.000384 -0.000304 -0.000218 -0.000128 -0.000035 0.000060 0.000154 0.000246 0.000335 0.000419 0.000495 0.000564 0.000623 0.000671 0.000708 0.000731 0.000742 0.000741 0.000728 0.000706 0.000675 0.000637 0.000594 0.000548 0.000500 0.000452 0.000404 0.000357 0.000312 0.000269 0.000230 0.000194 0.000162 0.000134 0.000110 0.000089 0.000072 0.000058 0.000046 0.000037 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000044 -0.000055 -0.000068 -0.000084 -0.000103 -0.000125 -0.000151 -0.000181 -0.000216 -0.000255 -0.000301 -0.000351 -0.000407 -0.000468 -0.000531 -0.000597 -0.000663 -0.000728 -0.000789 -0.000844 -0.000892 -0.000931 -0.000958 -0.000972 -0.000971 -0.000955 -0.000922 -0.000874 -0.000810 -0.000732 -0.000642 -0.000539 -0.000427 -0.000306 -0.000179 -0.000048 0.000085 0.000217 0.000346 0.000471 0.000587 0.000694 0.000789 0.000871 0.000937 0.000986 0.001018 0.001032 0.001029 0.001010 0.000978 0.000934 0.000881 0.000821 0.000756 0.000689 0.000621 0.000554 0.000489 0.000426 0.000368 0.000314 0.000265 0.000221 0.000182 0.000149 0.000121 0.000098 0.000079 0.000063 0.000050 0.000040 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000057 -0.000071 -0.000089 -0.000110 -0.000136 -0.000167 -0.000203 -0.000244 -0.000292 -0.000347 -0.000410 -0.000479 -0.000556 -0.000639 -0.000727 -0.000818 -0.000909 -0.000999 -0.001084 -0.001162 -0.001229 -0.001284 -0.001323 -0.001343 -0.001344 -0.001322 -0.001279 -0.001213 -0.001126 -0.001018 -0.000892 -0.000750 -0.000593 -0.000426 -0.000249 -0.000067 0.000118 0.000301 0.000481 0.000653 0.000814 0.000961 0.001091 0.001202 0.001291 0.001356 0.001398 0.001416 0.001410 0.001384 0.001338 0.001277 0.001203 0.001120 0.001030 0.000937 0.000844 0.000751 0.000661 0.000576 0.000496 0.000423 0.000356 0.000297 0.000246 0.000201 0.000164 0.000132 0.000106 0.000085 0.000067 0.000053 0.000042 0.000033 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000046 -0.000058 -0.000073 -0.000092 -0.000116 -0.000144 -0.000179 -0.000220 -0.000269 -0.000325 -0.000390 -0.000465 -0.000550 -0.000644 -0.000749 -0.000861 -0.000981 -0.001104 -0.001229 -0.001352 -0.001470 -0.001578 -0.001672 -0.001749 -0.001804 -0.001834 -0.001837 -0.001810 -0.001753 -0.001665 -0.001547 -0.001400 -0.001228 -0.001033 -0.000818 -0.000587 -0.000344 -0.000094 0.000160 0.000413 0.000659 0.000894 0.001114 0.001313 0.001489 0.001638 0.001756 0.001843 0.001897 0.001919 0.001909 0.001871 0.001807 0.001723 0.001621 0.001507 0.001385 0.001258 0.001131 0.001005 0.000883 0.000768 0.000661 0.000563 0.000474 0.000395 0.000326 0.000267 0.000217 0.000175 0.000141 0.000112 0.000089 0.000071 0.000056 0.000044 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000058 -0.000073 -0.000093 -0.000118 -0.000149 -0.000187 -0.000233 -0.000288 -0.000352 -0.000427 -0.000514 -0.000614 -0.000727 -0.000853 -0.000993 -0.001143 -0.001304 -0.001470 -0.001639 -0.001805 -0.001965 -0.002112 -0.002242 -0.002348 -0.002426 -0.002471 -0.002479 -0.002446 -0.002373 -0.002257 -0.002100 -0.001904 -0.001672 -0.001408 -0.001116 -0.000802 -0.000471 -0.000130 0.000215 0.000558 0.000891 0.001209 0.001505 0.001773 0.002008 0.002205 0.002361 0.002473 0.002542 0.002567 0.002551 0.002497 0.002409 0.002294 0.002156 0.002002 0.001837 0.001667 0.001495 0.001327 0.001164 0.001011 0.000869 0.000738 0.000621 0.000518 0.000427 0.000350 0.000284 0.000230 0.000184 0.000147 0.000117 0.000092 0.000073 0.000057 0.000044 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000057 -0.000073 -0.000093 -0.000119 -0.000151 -0.000191 -0.000240 -0.000300 -0.000371 -0.000455 -0.000553 -0.000667 -0.000798 -0.000946 -0.001113 -0.001296 -0.001495 -0.001707 -0.001927 -0.002151 -0.002374 -0.002588 -0.002787 -0.002963 -0.003109 -0.003218 -0.003283 -0.003299 -0.003262 -0.003170 -0.003021 -0.002816 -0.002558 -0.002250 -0.001897 -0.001506 -0.001084 -0.000639 -0.000180 0.000284 0.000744 0.001191 0.001616 0.002010 0.002365 0.002674 0.002931 0.003133 0.003277 0.003362 0.003390 0.003364 0.003288 0.003169 0.003014 0.002829 0.002623 0.002403 0.002177 0.001950 0.001727 0.001514 0.001312 0.001126 0.000956 0.000803 0.000669 0.000552 0.000452 0.000367 0.000296 0.000238 0.000189 0.000150 0.000119 0.000093 0.000073 0.000057 0.000044 0.000034 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000056 -0.000072 -0.000092 -0.000118 -0.000150 -0.000191 -0.000242 -0.000305 -0.000381 -0.000472 -0.000579 -0.000706 -0.000853 -0.001022 -0.001214 -0.001429 -0.001667 -0.001925 -0.002200 -0.002487 -0.002781 -0.003073 -0.003356 -0.003620 -0.003856 -0.004054 -0.004204 -0.004298 -0.004328 -0.004289 -0.004176 -0.003989 -0.003726 -0.003390 -0.002987 -0.002522 -0.002005 -0.001446 -0.000856 -0.000246 0.000370 0.000980 0.001572 0.002133 0.002651 0.003115 0.003516 0.003848 0.004105 0.004286 0.004390 0.004419 0.004378 0.004273 0.004112 0.003905 0.003660 0.003389 0.003100 0.002804 0.002507 0.002218 0.001940 0.001680 0.001439 0.001220 0.001024 0.000852 0.000702 0.000575 0.000466 0.000376 0.000301 0.000240 0.000190 0.000150 0.000118 0.000092 0.000072 0.000056 0.000043 0.000033 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000042 -0.000054 -0.000069 -0.000089 -0.000114 -0.000147 -0.000188 -0.000239 -0.000303 -0.000382 -0.000477 -0.000592 -0.000728 -0.000888 -0.001074 -0.001288 -0.001532 -0.001806 -0.002109 -0.002439 -0.002791 -0.003160 -0.003538 -0.003916 -0.004284 -0.004630 -0.004941 -0.005205 -0.005409 -0.005543 -0.005594 -0.005557 -0.005423 -0.005191 -0.004860 -0.004431 -0.003911 -0.003309 -0.002635 -0.001904 -0.001131 -0.000331 0.000476 0.001276 0.002049 0.002779 0.003451 0.004049 0.004564 0.004986 0.005309 0.005532 0.005655 0.005682 0.005619 0.005475 0.005260 0.004987 0.004667 0.004315 0.003941 0.003559 0.003177 0.002806 0.002451 0.002119 0.001812 0.001534 0.001287 0.001069 0.000881 0.000720 0.000584 0.000470 0.000377 0.000300 0.000237 0.000187 0.000146 0.000114 0.000089 0.000069 0.000053 0.000041 0.000032 0.000025 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000030 -0.000039 -0.000051 -0.000066 -0.000085 -0.000110 -0.000141 -0.000181 -0.000232 -0.000296 -0.000375 -0.000472 -0.000590 -0.000732 -0.000901 -0.001099 -0.001331 -0.001599 -0.001904 -0.002247 -0.002627 -0.003041 -0.003484 -0.003950 -0.004429 -0.004910 -0.005381 -0.005826 -0.006231 -0.006578 -0.006852 -0.007038 -0.007121 -0.007090 -0.006937 -0.006656 -0.006245 -0.005706 -0.005047 -0.004278 -0.003413 -0.002471 -0.001472 -0.000438 0.000606 0.001639 0.002636 0.003574 0.004433 0.005195 0.005845 0.006373 0.006773 0.007043 0.007185 0.007205 0.007111 0.006916 0.006633 0.006277 0.005864 0.005412 0.004936 0.004450 0.003966 0.003497 0.003050 0.002633 0.002249 0.001902 0.001593 0.001322 0.001088 0.000888 0.000720 0.000579 0.000463 0.000368 0.000291 0.000228 0.000179 0.000139 0.000108 0.000084 0.000065 0.000050 0.000039 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000048 -0.000062 -0.000080 -0.000104 -0.000134 -0.000172 -0.000221 -0.000283 -0.000360 -0.000457 -0.000575 -0.000719 -0.000892 -0.001098 -0.001341 -0.001625 -0.001954 -0.002328 -0.002750 -0.003219 -0.003730 -0.004279 -0.004857 -0.005454 -0.006057 -0.006650 -0.007214 -0.007732 -0.008181 -0.008543 -0.008795 -0.008922 -0.008906 -0.008736 -0.008402 -0.007902 -0.007237 -0.006414 -0.005446 -0.004353 -0.003157 -0.001886 -0.000569 0.000762 0.002077 0.003344 0.004533 0.005616 0.006572 0.007382 0.008034 0.008521 0.008842 0.009000 0.009005 0.008869 0.008607 0.008238 0.007781 0.007256 0.006684 0.006086 0.005477 0.004875 0.004292 0.003738 0.003222 0.002748 0.002321 0.001942 0.001610 0.001324 0.001080 0.000874 0.000703 0.000561 0.000445 0.000351 0.000275 0.000215 0.000167 0.000130 0.000101 0.000078 0.000060 0.000047 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000043 -0.000057 -0.000074 -0.000096 -0.000125 -0.000161 -0.000206 -0.000265 -0.000339 -0.000432 -0.000547 -0.000689 -0.000862 -0.001069 -0.001317 -0.001610 -0.001952 -0.002348 -0.002801 -0.003311 -0.003879 -0.004499 -0.005168 -0.005874 -0.006606 -0.007348 -0.008082 -0.008786 -0.009436 -0.010009 -0.010476 -0.010814 -0.010998 -0.011007 -0.010824 -0.010437 -0.009839 -0.009031 -0.008021 -0.006824 -0.005464 -0.003970 -0.002378 -0.000726 0.000946 0.002595 0.004180 0.005664 0.007011 0.008192 0.009186 0.009978 0.010561 0.010934 0.011106 0.011086 0.010894 0.010548 0.010073 0.009494 0.008836 0.008125 0.007384 0.006635 0.005896 0.005183 0.004508 0.003880 0.003306 0.002789 0.002332 0.001932 0.001587 0.001293 0.001046 0.000840 0.000670 0.000530 0.000417 0.000327 0.000254 0.000198 0.000153 0.000119 0.000092 0.000071 0.000055 0.000043 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000051 -0.000068 -0.000088 -0.000114 -0.000148 -0.000190 -0.000244 -0.000313 -0.000400 -0.000510 -0.000646 -0.000813 -0.001016 -0.001262 -0.001555 -0.001901 -0.002307 -0.002776 -0.003313 -0.003920 -0.004596 -0.005336 -0.006136 -0.006983 -0.007865 -0.008763 -0.009657 -0.010519 -0.011323 -0.012038 -0.012632 -0.013073 -0.013330 -0.013376 -0.013188 -0.012748 -0.012046 -0.011081 -0.009862 -0.008406 -0.006742 -0.004908 -0.002946 -0.000907 0.001156 0.003191 0.005144 0.006967 0.008615 0.010052 0.011253 0.012200 0.012885 0.013311 0.013488 0.013433 0.013168 0.012720 0.012119 0.011397 0.010585 0.009713 0.008811 0.007904 0.007012 0.006155 0.005347 0.004597 0.003913 0.003298 0.002754 0.002280 0.001872 0.001524 0.001232 0.000988 0.000787 0.000622 0.000489 0.000382 0.000297 0.000230 0.000178 0.000138 0.000106 0.000082 0.000063 0.000049 0.000038 0.000029 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000045 -0.000060 -0.000079 -0.000103 -0.000133 -0.000172 -0.000221 -0.000284 -0.000364 -0.000464 -0.000591 -0.000749 -0.000942 -0.001179 -0.001463 -0.001804 -0.002207 -0.002679 -0.003226 -0.003852 -0.004561 -0.005351 -0.006219 -0.007159 -0.008158 -0.009202 -0.010270 -0.011337 -0.012375 -0.013350 -0.014226 -0.014965 -0.015527 -0.015873 -0.015970 -0.015785 -0.015296 -0.014487 -0.013356 -0.011910 -0.010171 -0.008172 -0.005958 -0.003585 -0.001113 0.001391 0.003859 0.006224 0.008424 0.010407 0.012127 0.013554 0.014667 0.015459 0.015934 0.016108 0.016004 0.015649 0.015080 0.014333 0.013448 0.012462 0.011412 0.010332 0.009252 0.008196 0.007184 0.006233 0.005353 0.004552 0.003835 0.003200 0.002648 0.002173 0.001768 0.001428 0.001145 0.000911 0.000719 0.000564 0.000440 0.000342 0.000264 0.000204 0.000157 0.000121 0.000093 0.000072 0.000056 0.000043 0.000033 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000039 -0.000052 -0.000069 -0.000091 -0.000118 -0.000153 -0.000197 -0.000253 -0.000324 -0.000414 -0.000529 -0.000673 -0.000853 -0.001073 -0.001343 -0.001668 -0.002056 -0.002517 -0.003056 -0.003682 -0.004399 -0.005212 -0.006119 -0.007118 -0.008202 -0.009358 -0.010570 -0.011816 -0.013068 -0.014292 -0.015452 -0.016504 -0.017403 -0.018101 -0.018552 -0.018712 -0.018541 -0.018009 -0.017096 -0.015794 -0.014112 -0.012073 -0.009716 -0.007095 -0.004277 -0.001337 0.001643 0.004580 0.007391 0.010000 0.012342 0.014365 0.016030 0.017315 0.018213 0.018733 0.018894 0.018726 0.018266 0.017558 0.016648 0.015582 0.014407 0.013166 0.011898 0.010635 0.009407 0.008235 0.007136 0.006123 0.005204 0.004381 0.003655 0.003023 0.002480 0.002018 0.001629 0.001305 0.001037 0.000819 0.000641 0.000499 0.000387 0.000298 0.000230 0.000177 0.000136 0.000104 0.000080 0.000062 0.000048 0.000037 0.000028 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000044 -0.000059 -0.000078 -0.000102 -0.000133 -0.000172 -0.000221 -0.000283 -0.000363 -0.000464 -0.000592 -0.000753 -0.000953 -0.001201 -0.001502 -0.001866 -0.002302 -0.002818 -0.003423 -0.004125 -0.004931 -0.005844 -0.006866 -0.007993 -0.009219 -0.010531 -0.011910 -0.013335 -0.014773 -0.016188 -0.017538 -0.018774 -0.019842 -0.020688 -0.021255 -0.021490 -0.021344 -0.020778 -0.019768 -0.018300 -0.016382 -0.014039 -0.011316 -0.008277 -0.004999 -0.001572 0.001903 0.005327 0.008601 0.011634 0.014348 0.016679 0.018585 0.020041 0.021041 0.021596 0.021733 0.021488 0.020910 0.020050 0.018965 0.017709 0.016337 0.014899 0.013437 0.011991 0.010591 0.009260 0.008017 0.006874 0.005838 0.004913 0.004099 0.003390 0.002780 0.002262 0.001826 0.001462 0.001162 0.000916 0.000717 0.000557 0.000431 0.000332 0.000255 0.000195 0.000150 0.000115 0.000088 0.000068 0.000052 0.000040 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000048 -0.000065 -0.000086 -0.000112 -0.000146 -0.000189 -0.000242 -0.000311 -0.000398 -0.000509 -0.000650 -0.000826 -0.001046 -0.001318 -0.001649 -0.002049 -0.002527 -0.003094 -0.003759 -0.004531 -0.005418 -0.006424 -0.007550 -0.008796 -0.010153 -0.011609 -0.013146 -0.014739 -0.016355 -0.017955 -0.019490 -0.020907 -0.022146 -0.023143 -0.023832 -0.024150 -0.024039 -0.023453 -0.022358 -0.020738 -0.018598 -0.015965 -0.012889 -0.009441 -0.005712 -0.001808 0.002156 0.006061 0.009791 0.013240 0.016317 0.018949 0.021086 0.022702 0.023792 0.024371 0.024472 0.024142 0.023437 0.022420 0.021156 0.019711 0.018144 0.016513 0.014867 0.013245 0.011682 0.010202 0.008825 0.007563 0.006421 0.005404 0.004508 0.003729 0.003059 0.002489 0.002009 0.001609 0.001278 0.001007 0.000788 0.000612 0.000473 0.000363 0.000279 0.000213 0.000163 0.000125 0.000095 0.000073 0.000056 0.000043 0.000033 0.000026 0.000020 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000028 -0.000038 -0.000052 -0.000070 -0.000092 -0.000121 -0.000157 -0.000203 -0.000261 -0.000335 -0.000429 -0.000548 -0.000699 -0.000889 -0.001126 -0.001418 -0.001775 -0.002205 -0.002720 -0.003329 -0.004044 -0.004875 -0.005828 -0.006911 -0.008126 -0.009470 -0.010938 -0.012518 -0.014189 -0.015928 -0.017700 -0.019463 -0.021166 -0.022750 -0.024147 -0.025287 -0.026096 -0.026501 -0.026436 -0.025844 -0.024685 -0.022939 -0.020607 -0.017718 -0.014325 -0.010509 -0.006370 -0.002030 0.002382 0.006728 0.010877 0.014706 0.018112 0.021014 0.023356 0.025110 0.026271 0.026861 0.026918 0.026498 0.025667 0.024498 0.023066 0.021444 0.019699 0.017895 0.016083 0.014308 0.012604 0.010997 0.009507 0.008144 0.006914 0.005820 0.004856 0.004019 0.003298 0.002685 0.002168 0.001736 0.001379 0.001087 0.000850 0.000660 0.000509 0.000391 0.000299 0.000229 0.000175 0.000133 0.000102 0.000078 0.000060 0.000046 0.000035 0.000027 0.000021 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000016 -0.000022 -0.000029 -0.000040 -0.000054 -0.000073 -0.000097 -0.000127 -0.000165 -0.000214 -0.000275 -0.000353 -0.000452 -0.000578 -0.000738 -0.000938 -0.001188 -0.001495 -0.001871 -0.002323 -0.002864 -0.003505 -0.004256 -0.005127 -0.006129 -0.007266 -0.008542 -0.009957 -0.011504 -0.013172 -0.014943 -0.016790 -0.018681 -0.020571 -0.022406 -0.024125 -0.025655 -0.026918 -0.027835 -0.028323 -0.028309 -0.027729 -0.026535 -0.024701 -0.022228 -0.019141 -0.015499 -0.011387 -0.006916 -0.002219 0.002559 0.007267 0.011759 0.015898 0.019571 0.022688 0.025189 0.027044 0.028251 0.028835 0.028842 0.028336 0.027391 0.026090 0.024514 0.022745 0.020857 0.018914 0.016974 0.015082 0.013273 0.011573 0.010000 0.008566 0.007274 0.006125 0.005115 0.004236 0.003480 0.002835 0.002290 0.001835 0.001458 0.001149 0.000899 0.000698 0.000538 0.000413 0.000316 0.000241 0.000184 0.000140 0.000107 0.000081 0.000062 0.000048 0.000037 0.000028 0.000022 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000017 -0.000022 -0.000030 -0.000041 -0.000056 -0.000075 -0.000099 -0.000131 -0.000170 -0.000220 -0.000283 -0.000364 -0.000466 -0.000597 -0.000761 -0.000968 -0.001226 -0.001543 -0.001928 -0.002393 -0.002948 -0.003604 -0.004372 -0.005263 -0.006285 -0.007447 -0.008750 -0.010196 -0.011779 -0.013488 -0.015307 -0.017211 -0.019165 -0.021127 -0.023043 -0.024847 -0.026465 -0.027817 -0.028816 -0.029376 -0.029417 -0.028867 -0.027673 -0.025805 -0.023259 -0.020060 -0.016268 -0.011971 -0.007287 -0.002357 0.002663 0.007611 0.012327 0.016669 0.020512 0.023762 0.026355 0.028260 0.029480 0.030041 0.029997 0.029417 0.028383 0.026984 0.025308 0.023442 0.021462 0.019436 0.017422 0.015466 0.013602 0.011856 0.010245 0.008778 0.007459 0.006287 0.005256 0.004358 0.003584 0.002923 0.002364 0.001896 0.001508 0.001189 0.000930 0.000723 0.000558 0.000428 0.000327 0.000250 0.000190 0.000145 0.000110 0.000084 0.000064 0.000049 0.000037 0.000029 0.000023 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000022 -0.000030 -0.000041 -0.000056 -0.000075 -0.000099 -0.000131 -0.000171 -0.000221 -0.000285 -0.000367 -0.000470 -0.000602 -0.000768 -0.000977 -0.001235 -0.001554 -0.001940 -0.002405 -0.002958 -0.003610 -0.004373 -0.005256 -0.006268 -0.007416 -0.008705 -0.010133 -0.011697 -0.013388 -0.015190 -0.017081 -0.019028 -0.020989 -0.022913 -0.024735 -0.026381 -0.027770 -0.028814 -0.029424 -0.029517 -0.029017 -0.027867 -0.026031 -0.023502 -0.020303 -0.016491 -0.012156 -0.007418 -0.002423 0.002669 0.007689 0.012473 0.016870 0.020753 0.024025 0.026622 0.028514 0.029704 0.030225 0.030132 0.029501 0.028417 0.026972 0.025259 0.023364 0.021365 0.019330 0.017315 0.015364 0.013511 0.011779 0.010184 0.008734 0.007431 0.006272 0.005252 0.004363 0.003594 0.002937 0.002379 0.001911 0.001521 0.001201 0.000941 0.000731 0.000564 0.000434 0.000332 0.000253 0.000192 0.000146 0.000111 0.000084 0.000064 0.000048 0.000037 0.000029 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000040 -0.000054 -0.000072 -0.000097 -0.000127 -0.000167 -0.000216 -0.000279 -0.000360 -0.000462 -0.000591 -0.000754 -0.000959 -0.001212 -0.001523 -0.001899 -0.002350 -0.002884 -0.003512 -0.004244 -0.005088 -0.006054 -0.007146 -0.008370 -0.009724 -0.011206 -0.012808 -0.014516 -0.016311 -0.018163 -0.020035 -0.021878 -0.023633 -0.025229 -0.026589 -0.027628 -0.028258 -0.028396 -0.027965 -0.026906 -0.025181 -0.022776 -0.019712 -0.016040 -0.011848 -0.007253 -0.002398 0.002556 0.007442 0.012096 0.016367 0.020130 0.023290 0.025784 0.027585 0.028699 0.029160 0.029028 0.028377 0.027294 0.025872 0.024200 0.022364 0.020437 0.018484 0.016556 0.014696 0.012932 0.011287 0.009772 0.008396 0.007158 0.006056 0.005084 0.004234 0.003497 0.002864 0.002326 0.001872 0.001493 0.001180 0.000925 0.000720 0.000556 0.000428 0.000327 0.000249 0.000190 0.000144 0.000109 0.000082 0.000062 0.000047 0.000036 0.000028 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000020 -0.000027 -0.000037 -0.000050 -0.000068 -0.000090 -0.000120 -0.000157 -0.000204 -0.000264 -0.000341 -0.000439 -0.000562 -0.000718 -0.000913 -0.001153 -0.001447 -0.001801 -0.002223 -0.002721 -0.003302 -0.003976 -0.004749 -0.005628 -0.006620 -0.007725 -0.008944 -0.010274 -0.011709 -0.013237 -0.014842 -0.016501 -0.018181 -0.019841 -0.021430 -0.022887 -0.024140 -0.025112 -0.025724 -0.025895 -0.025554 -0.024639 -0.023109 -0.020949 -0.018172 -0.014822 -0.010978 -0.006748 -0.002269 0.002309 0.006826 0.011124 0.015064 0.018524 0.021417 0.023687 0.025310 0.026296 0.026680 0.026519 0.025888 0.024870 0.023550 0.022013 0.020336 0.018585 0.016819 0.015081 0.013406 0.011821 0.010342 0.008980 0.007740 0.006622 0.005624 0.004739 0.003962 0.003284 0.002699 0.002199 0.001774 0.001419 0.001124 0.000882 0.000687 0.000531 0.000408 0.000312 0.000238 0.000181 0.000136 0.000103 0.000077 0.000058 0.000043 0.000033 0.000026 0.000021 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000032 -0.000044 -0.000060 -0.000080 -0.000107 -0.000141 -0.000184 -0.000239 -0.000310 -0.000399 -0.000513 -0.000657 -0.000836 -0.001056 -0.001323 -0.001644 -0.002022 -0.002465 -0.002978 -0.003566 -0.004236 -0.004991 -0.005834 -0.006767 -0.007788 -0.008895 -0.010082 -0.011340 -0.012658 -0.014019 -0.015399 -0.016768 -0.018086 -0.019304 -0.020366 -0.021206 -0.021757 -0.021948 -0.021713 -0.020995 -0.019751 -0.017961 -0.015630 -0.012792 -0.009511 -0.005883 -0.002027 0.001923 0.005821 0.009528 0.012917 0.015883 0.018348 0.020266 0.021621 0.022424 0.022711 0.022537 0.021969 0.021082 0.019951 0.018648 0.017239 0.015777 0.014308 0.012867 0.011480 0.010165 0.008937 0.007802 0.006763 0.005821 0.004973 0.004216 0.003545 0.002955 0.002440 0.001996 0.001617 0.001297 0.001029 0.000809 0.000631 0.000488 0.000375 0.000286 0.000218 0.000164 0.000124 0.000092 0.000068 0.000051 0.000038 0.000029 0.000022 0.000018 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000035 -0.000048 -0.000066 -0.000088 -0.000117 -0.000154 -0.000202 -0.000264 -0.000342 -0.000443 -0.000569 -0.000727 -0.000919 -0.001152 -0.001427 -0.001749 -0.002121 -0.002545 -0.003024 -0.003560 -0.004155 -0.004808 -0.005517 -0.006282 -0.007096 -0.007957 -0.008859 -0.009796 -0.010758 -0.011733 -0.012704 -0.013647 -0.014531 -0.015318 -0.015961 -0.016409 -0.016606 -0.016494 -0.016024 -0.015152 -0.013852 -0.012121 -0.009977 -0.007469 -0.004668 -0.001673 0.001405 0.004446 0.007334 0.009963 0.012247 0.014128 0.015570 0.016567 0.017134 0.017306 0.017132 0.016669 0.015979 0.015122 0.014152 0.013116 0.012052 0.010989 0.009950 0.008948 0.007995 0.007098 0.006260 0.005484 0.004771 0.004119 0.003526 0.002992 0.002515 0.002093 0.001723 0.001402 0.001129 0.000898 0.000707 0.000550 0.000425 0.000325 0.000247 0.000187 0.000140 0.000104 0.000077 0.000056 0.000040 0.000030 0.000022 0.000017 0.000014 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000023 -0.000032 -0.000045 -0.000062 -0.000085 -0.000114 -0.000152 -0.000202 -0.000267 -0.000350 -0.000455 -0.000585 -0.000744 -0.000934 -0.001156 -0.001411 -0.001698 -0.002017 -0.002367 -0.002745 -0.003149 -0.003576 -0.004021 -0.004478 -0.004942 -0.005411 -0.005881 -0.006354 -0.006828 -0.007306 -0.007786 -0.008264 -0.008731 -0.009171 -0.009561 -0.009871 -0.010061 -0.010089 -0.009911 -0.009485 -0.008781 -0.007782 -0.006490 -0.004931 -0.003152 -0.001220 0.000780 0.002761 0.004634 0.006322 0.007766 0.008926 0.009785 0.010345 0.010628 0.010666 0.010501 0.010179 0.009742 0.009230 0.008678 0.008108 0.007537 0.006976 0.006429 0.005899 0.005385 0.004889 0.004411 0.003951 0.003511 0.003091 0.002695 0.002325 0.001981 0.001668 0.001386 0.001136 0.000918 0.000732 0.000575 0.000446 0.000342 0.000260 0.000196 0.000146 0.000107 0.000078 0.000055 0.000039 0.000027 0.000019 0.000013 0.000010 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 -0.000000 -0.000003 -0.000006 -0.000012 -0.000019 -0.000029 -0.000043 -0.000062 -0.000089 -0.000124 -0.000172 -0.000234 -0.000314 -0.000414 -0.000534 -0.000676 -0.000838 -0.001018 -0.001212 -0.001415 -0.001622 -0.001827 -0.002021 -0.002198 -0.002348 -0.002462 -0.002535 -0.002563 -0.002547 -0.002495 -0.002417 -0.002330 -0.002250 -0.002198 -0.002189 -0.002232 -0.002332 -0.002481 -0.002660 -0.002842 -0.002991 -0.003068 -0.003035 -0.002861 -0.002532 -0.002045 -0.001421 -0.000693 0.000088 0.000867 0.001591 0.002214 0.002703 0.003045 0.003239 0.003303 0.003263 0.003149 0.002996 0.002834 0.002687 0.002572 0.002497 0.002459 0.002452 0.002461 0.002474 0.002477 0.002460 0.002416 0.002341 0.002235 0.002100 0.001940 0.001762 0.001571 0.001377 0.001184 0.000999 0.000827 0.000672 0.000535 0.000418 0.000321 0.000241 0.000179 0.000130 0.000093 0.000065 0.000044 0.000028 0.000017 0.000009 0.000004 0.000002 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000007 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000014 0.000012 0.000008 0.000001 -0.000011 -0.000030 -0.000058 -0.000097 -0.000149 -0.000215 -0.000294 -0.000385 -0.000484 -0.000586 -0.000683 -0.000767 -0.000828 -0.000854 -0.000832 -0.000749 -0.000592 -0.000349 -0.000011 0.000424 0.000951 0.001557 0.002218 0.002902 0.003571 0.004182 0.004692 0.005064 0.005266 0.005282 0.005109 0.004759 0.004261 0.003654 0.002981 0.002288 0.001611 0.000978 0.000399 -0.000128 -0.000618 -0.001091 -0.001567 -0.002059 -0.002571 -0.003092 -0.003600 -0.004067 -0.004457 -0.004740 -0.004890 -0.004890 -0.004737 -0.004437 -0.004011 -0.003487 -0.002901 -0.002288 -0.001684 -0.001118 -0.000612 -0.000180 0.000168 0.000433 0.000617 0.000728 0.000776 0.000773 0.000732 0.000664 0.000580 0.000489 0.000399 0.000315 0.000239 0.000175 0.000123 0.000082 0.000052 0.000029 0.000013 0.000002 -0.000006 -0.000011 -0.000013 -0.000013 -0.000012 -0.000010 -0.000007 -0.000004 -0.000002 0.000000 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000014 0.000018 0.000022 0.000027 0.000033 0.000039 0.000046 0.000054 0.000062 0.000070 0.000076 0.000080 0.000079 0.000073 0.000059 0.000037 0.000007 -0.000030 -0.000070 -0.000108 -0.000134 -0.000138 -0.000108 -0.000029 0.000117 0.000347 0.000680 0.001134 0.001725 0.002463 0.003351 0.004380 0.005528 0.006760 0.008028 0.009271 0.010423 0.011416 0.012181 0.012665 0.012826 0.012641 0.012112 0.011261 0.010127 0.008764 0.007231 0.005585 0.003879 0.002150 0.000428 -0.001272 -0.002939 -0.004562 -0.006125 -0.007605 -0.008965 -0.010166 -0.011162 -0.011912 -0.012380 -0.012547 -0.012408 -0.011977 -0.011285 -0.010378 -0.009311 -0.008147 -0.006945 -0.005762 -0.004644 -0.003625 -0.002728 -0.001965 -0.001338 -0.000844 -0.000470 -0.000203 -0.000024 0.000082 0.000135 0.000149 0.000137 0.000111 0.000077 0.000044 0.000014 -0.000011 -0.000028 -0.000040 -0.000046 -0.000049 -0.000049 -0.000047 -0.000044 -0.000039 -0.000034 -0.000029 -0.000023 -0.000018 -0.000013 -0.000008 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000022 0.000029 0.000036 0.000045 0.000056 0.000068 0.000083 0.000100 0.000120 0.000141 0.000163 0.000184 0.000204 0.000220 0.000232 0.000240 0.000244 0.000248 0.000255 0.000274 0.000316 0.000394 0.000524 0.000726 0.001022 0.001434 0.001988 0.002706 0.003607 0.004704 0.005998 0.007477 0.009112 0.010856 0.012643 0.014394 0.016020 0.017427 0.018524 0.019233 0.019493 0.019268 0.018552 0.017363 0.015745 0.013763 0.011489 0.009001 0.006371 0.003660 0.000921 -0.001807 -0.004490 -0.007094 -0.009581 -0.011904 -0.014008 -0.015835 -0.017323 -0.018421 -0.019088 -0.019305 -0.019075 -0.018425 -0.017406 -0.016086 -0.014546 -0.012872 -0.011147 -0.009446 -0.007833 -0.006353 -0.005037 -0.003902 -0.002952 -0.002179 -0.001572 -0.001109 -0.000770 -0.000532 -0.000373 -0.000272 -0.000213 -0.000183 -0.000169 -0.000163 -0.000161 -0.000158 -0.000152 -0.000144 -0.000133 -0.000121 -0.000108 -0.000095 -0.000083 -0.000071 -0.000059 -0.000049 -0.000039 -0.000030 -0.000023 -0.000016 -0.000011 -0.000007 -0.000004 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000032 0.000041 0.000053 0.000066 0.000083 0.000102 0.000126 0.000154 0.000186 0.000221 0.000260 0.000300 0.000341 0.000381 0.000419 0.000455 0.000492 0.000531 0.000579 0.000645 0.000741 0.000883 0.001091 0.001387 0.001798 0.002351 0.003076 0.004000 0.005145 0.006525 0.008143 0.009980 0.012001 0.014147 0.016340 0.018482 0.020464 0.022171 0.023494 0.024338 0.024630 0.024327 0.023419 0.021928 0.019908 0.017432 0.014591 0.011475 0.008171 0.004757 0.001296 -0.002159 -0.005564 -0.008872 -0.012033 -0.014988 -0.017668 -0.019997 -0.021901 -0.023315 -0.024189 -0.024499 -0.024249 -0.023474 -0.022235 -0.020619 -0.018726 -0.016661 -0.014528 -0.012420 -0.010414 -0.008567 -0.006918 -0.005487 -0.004279 -0.003287 -0.002495 -0.001879 -0.001415 -0.001074 -0.000830 -0.000661 -0.000546 -0.000468 -0.000415 -0.000376 -0.000344 -0.000315 -0.000287 -0.000259 -0.000231 -0.000203 -0.000176 -0.000151 -0.000128 -0.000107 -0.000089 -0.000072 -0.000057 -0.000045 -0.000034 -0.000025 -0.000018 -0.000012 -0.000008 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000032 0.000042 0.000055 0.000071 0.000090 0.000113 0.000141 0.000174 0.000214 0.000259 0.000310 0.000367 0.000427 0.000489 0.000552 0.000615 0.000678 0.000742 0.000811 0.000890 0.000988 0.001120 0.001302 0.001556 0.001908 0.002387 0.003024 0.003852 0.004903 0.006200 0.007760 0.009582 0.011647 0.013913 0.016311 0.018751 0.021121 0.023298 0.025153 0.026564 0.027428 0.027668 0.027241 0.026143 0.024407 0.022099 0.019307 0.016133 0.012678 0.009038 0.005292 0.001503 -0.002278 -0.006011 -0.009652 -0.013154 -0.016453 -0.019475 -0.022134 -0.024342 -0.026018 -0.027101 -0.027553 -0.027371 -0.026590 -0.025274 -0.023518 -0.021434 -0.019143 -0.016762 -0.014400 -0.012143 -0.010061 -0.008197 -0.006576 -0.005204 -0.004073 -0.003165 -0.002454 -0.001912 -0.001507 -0.001212 -0.000999 -0.000847 -0.000736 -0.000654 -0.000588 -0.000532 -0.000481 -0.000433 -0.000385 -0.000339 -0.000295 -0.000253 -0.000215 -0.000180 -0.000149 -0.000122 -0.000098 -0.000078 -0.000061 -0.000047 -0.000035 -0.000026 -0.000018 -0.000013 -0.000008 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000023 0.000031 0.000041 0.000054 0.000071 0.000091 0.000116 0.000147 0.000184 0.000228 0.000280 0.000340 0.000408 0.000483 0.000563 0.000647 0.000732 0.000818 0.000904 0.000990 0.001079 0.001176 0.001291 0.001436 0.001629 0.001893 0.002254 0.002743 0.003395 0.004245 0.005325 0.006663 0.008274 0.010158 0.012293 0.014631 0.017098 0.019595 0.022000 0.024183 0.026007 0.027348 0.028101 0.028196 0.027601 0.026325 0.024419 0.021966 0.019069 0.015841 0.012389 0.008805 0.005161 0.001504 -0.002135 -0.005736 -0.009278 -0.012727 -0.016031 -0.019117 -0.021896 -0.024268 -0.026136 -0.027418 -0.028060 -0.028043 -0.027389 -0.026158 -0.024442 -0.022359 -0.020036 -0.017599 -0.015165 -0.012832 -0.010673 -0.008739 -0.007057 -0.005634 -0.004463 -0.003523 -0.002788 -0.002226 -0.001806 -0.001496 -0.001269 -0.001103 -0.000978 -0.000879 -0.000797 -0.000723 -0.000654 -0.000586 -0.000520 -0.000457 -0.000396 -0.000339 -0.000286 -0.000239 -0.000197 -0.000160 -0.000129 -0.000102 -0.000080 -0.000061 -0.000046 -0.000034 -0.000025 -0.000017 -0.000012 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000021 0.000029 0.000039 0.000052 0.000068 0.000089 0.000114 0.000146 0.000185 0.000231 0.000287 0.000353 0.000429 0.000514 0.000608 0.000708 0.000813 0.000920 0.001026 0.001130 0.001230 0.001330 0.001431 0.001543 0.001676 0.001848 0.002081 0.002400 0.002838 0.003429 0.004209 0.005213 0.006467 0.007990 0.009778 0.011809 0.014033 0.016372 0.018722 0.020960 0.022950 0.024560 0.025668 0.026182 0.026044 0.025243 0.023811 0.021822 0.019380 0.016606 0.013621 0.010530 0.007417 0.004328 0.001281 -0.001729 -0.004721 -0.007710 -0.010694 -0.013644 -0.016499 -0.019171 -0.021550 -0.023523 -0.024985 -0.025856 -0.026094 -0.025700 -0.024717 -0.023229 -0.021345 -0.019194 -0.016904 -0.014596 -0.012372 -0.010310 -0.008465 -0.006863 -0.005516 -0.004412 -0.003534 -0.002852 -0.002335 -0.001951 -0.001669 -0.001463 -0.001308 -0.001188 -0.001087 -0.000998 -0.000914 -0.000830 -0.000747 -0.000665 -0.000584 -0.000506 -0.000432 -0.000365 -0.000304 -0.000250 -0.000203 -0.000163 -0.000129 -0.000100 -0.000077 -0.000059 -0.000044 -0.000032 -0.000023 -0.000016 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000020 0.000027 0.000036 0.000048 0.000064 0.000084 0.000109 0.000140 0.000179 0.000226 0.000283 0.000352 0.000432 0.000524 0.000628 0.000741 0.000863 0.000988 0.001115 0.001238 0.001355 0.001463 0.001562 0.001653 0.001742 0.001838 0.001956 0.002115 0.002341 0.002664 0.003117 0.003736 0.004556 0.005603 0.006896 0.008433 0.010191 0.012119 0.014140 0.016150 0.018028 0.019644 0.020872 0.021605 0.021768 0.021327 0.020298 0.018742 0.016763 0.014489 0.012057 0.009596 0.007205 0.004945 0.002832 0.000840 -0.001091 -0.003031 -0.005047 -0.007181 -0.009439 -0.011780 -0.014124 -0.016354 -0.018338 -0.019947 -0.021070 -0.021634 -0.021611 -0.021021 -0.019927 -0.018426 -0.016639 -0.014689 -0.012695 -0.010761 -0.008967 -0.007365 -0.005987 -0.004839 -0.003913 -0.003190 -0.002641 -0.002235 -0.001941 -0.001730 -0.001577 -0.001460 -0.001364 -0.001277 -0.001192 -0.001103 -0.001011 -0.000915 -0.000817 -0.000719 -0.000624 -0.000534 -0.000451 -0.000376 -0.000309 -0.000250 -0.000201 -0.000158 -0.000124 -0.000095 -0.000072 -0.000054 -0.000040 -0.000029 -0.000020 -0.000013 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000025 0.000033 0.000044 0.000059 0.000077 0.000101 0.000131 0.000169 0.000215 0.000272 0.000340 0.000422 0.000517 0.000627 0.000749 0.000884 0.001026 0.001172 0.001317 0.001454 0.001580 0.001689 0.001777 0.001844 0.001892 0.001927 0.001959 0.002007 0.002091 0.002239 0.002483 0.002857 0.003394 0.004123 0.005062 0.006210 0.007547 0.009024 0.010567 0.012077 0.013442 0.014539 0.015260 0.015514 0.015251 0.014466 0.013208 0.011572 0.009692 0.007723 0.005820 0.004115 0.002698 0.001601 0.000799 0.000212 -0.000282 -0.000818 -0.001525 -0.002501 -0.003792 -0.005386 -0.007212 -0.009152 -0.011055 -0.012765 -0.014138 -0.015067 -0.015489 -0.015394 -0.014820 -0.013845 -0.012573 -0.011120 -0.009600 -0.008111 -0.006731 -0.005512 -0.004482 -0.003647 -0.003000 -0.002518 -0.002175 -0.001941 -0.001787 -0.001687 -0.001619 -0.001564 -0.001511 -0.001451 -0.001378 -0.001293 -0.001196 -0.001089 -0.000977 -0.000863 -0.000751 -0.000644 -0.000544 -0.000454 -0.000373 -0.000302 -0.000242 -0.000191 -0.000149 -0.000115 -0.000087 -0.000065 -0.000048 -0.000035 -0.000024 -0.000017 -0.000010 -0.000006 -0.000003 -0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000030 0.000040 0.000053 0.000070 0.000092 0.000120 0.000156 0.000200 0.000255 0.000321 0.000402 0.000497 0.000609 0.000737 0.000880 0.001035 0.001199 0.001365 0.001527 0.001678 0.001809 0.001912 0.001982 0.002013 0.002004 0.001957 0.001878 0.001781 0.001682 0.001607 0.001583 0.001643 0.001820 0.002143 0.002631 0.003288 0.004097 0.005014 0.005973 0.006882 0.007639 0.008137 0.008284 0.008012 0.007299 0.006170 0.004707 0.003040 0.001337 -0.000223 -0.001469 -0.002266 -0.002538 -0.002283 -0.001572 -0.000544 0.000612 0.001690 0.002493 0.002866 0.002716 0.002023 0.000846 -0.000695 -0.002435 -0.004190 -0.005785 -0.007075 -0.007963 -0.008405 -0.008413 -0.008041 -0.007377 -0.006523 -0.005581 -0.004645 -0.003786 -0.003053 -0.002468 -0.002036 -0.001746 -0.001576 -0.001499 -0.001488 -0.001516 -0.001561 -0.001604 -0.001633 -0.001637 -0.001615 -0.001563 -0.001486 -0.001387 -0.001272 -0.001146 -0.001016 -0.000886 -0.000761 -0.000644 -0.000537 -0.000442 -0.000359 -0.000287 -0.000227 -0.000177 -0.000136 -0.000103 -0.000078 -0.000057 -0.000042 -0.000029 -0.000020 -0.000013 -0.000008 -0.000004 -0.000002 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000027 0.000036 0.000047 0.000062 0.000082 0.000108 0.000141 0.000183 0.000234 0.000297 0.000375 0.000468 0.000578 0.000707 0.000854 0.001018 0.001196 0.001382 0.001569 0.001749 0.001911 0.002045 0.002139 0.002185 0.002172 0.002095 0.001952 0.001743 0.001477 0.001167 0.000833 0.000501 0.000202 -0.000031 -0.000167 -0.000183 -0.000071 0.000159 0.000472 0.000808 0.001088 0.001222 0.001118 0.000702 -0.000072 -0.001202 -0.002632 -0.004249 -0.005892 -0.007363 -0.008460 -0.008997 -0.008839 -0.007924 -0.006279 -0.004021 -0.001348 0.001488 0.004210 0.006559 0.008319 0.009353 0.009612 0.009140 0.008057 0.006543 0.004805 0.003047 0.001447 0.000135 -0.000817 -0.001391 -0.001622 -0.001578 -0.001347 -0.001022 -0.000684 -0.000398 -0.000204 -0.000120 -0.000145 -0.000264 -0.000452 -0.000683 -0.000930 -0.001170 -0.001384 -0.001558 -0.001683 -0.001757 -0.001779 -0.001753 -0.001687 -0.001587 -0.001464 -0.001325 -0.001177 -0.001029 -0.000886 -0.000750 -0.000626 -0.000515 -0.000418 -0.000335 -0.000264 -0.000206 -0.000159 -0.000121 -0.000091 -0.000067 -0.000049 -0.000035 -0.000024 -0.000016 -0.000010 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000041 0.000055 0.000072 0.000096 0.000125 0.000163 0.000211 0.000270 0.000343 0.000432 0.000538 0.000664 0.000811 0.000979 0.001166 0.001367 0.001576 0.001785 0.001983 0.002158 0.002294 0.002379 0.002398 0.002338 0.002188 0.001941 0.001592 0.001145 0.000609 0.000001 -0.000656 -0.001331 -0.001989 -0.002595 -0.003120 -0.003547 -0.003881 -0.004146 -0.004390 -0.004682 -0.005101 -0.005724 -0.006612 -0.007792 -0.009243 -0.010885 -0.012583 -0.014148 -0.015361 -0.015998 -0.015863 -0.014820 -0.012820 -0.009915 -0.006261 -0.002106 0.002241 0.006445 0.010188 0.013207 0.015325 0.016469 0.016669 0.016047 0.014794 0.013135 0.011297 0.009485 0.007853 0.006497 0.005453 0.004707 0.004205 0.003869 0.003620 0.003386 0.003113 0.002770 0.002346 0.001852 0.001309 0.000744 0.000188 -0.000334 -0.000800 -0.001195 -0.001509 -0.001738 -0.001885 -0.001955 -0.001957 -0.001901 -0.001802 -0.001669 -0.001515 -0.001349 -0.001181 -0.001017 -0.000862 -0.000720 -0.000592 -0.000480 -0.000384 -0.000303 -0.000236 -0.000182 -0.000138 -0.000104 -0.000077 -0.000056 -0.000040 -0.000028 -0.000019 -0.000012 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000047 0.000063 0.000083 0.000109 0.000143 0.000187 0.000241 0.000308 0.000391 0.000492 0.000612 0.000755 0.000921 0.001111 0.001321 0.001547 0.001782 0.002015 0.002233 0.002421 0.002563 0.002640 0.002634 0.002528 0.002306 0.001955 0.001468 0.000841 0.000082 -0.000797 -0.001771 -0.002807 -0.003867 -0.004909 -0.005895 -0.006800 -0.007615 -0.008356 -0.009060 -0.009785 -0.010603 -0.011581 -0.012771 -0.014193 -0.015815 -0.017545 -0.019232 -0.020672 -0.021632 -0.021874 -0.021192 -0.019451 -0.016608 -0.012732 -0.008010 -0.002723 0.002777 0.008112 0.012923 0.016911 0.019873 0.021719 0.022470 0.022251 0.021260 0.019735 0.017919 0.016031 0.014238 0.012650 0.011314 0.010222 0.009329 0.008567 0.007864 0.007158 0.006405 0.005585 0.004700 0.003769 0.002822 0.001895 0.001021 0.000228 -0.000463 -0.001037 -0.001490 -0.001822 -0.002040 -0.002156 -0.002183 -0.002137 -0.002033 -0.001889 -0.001717 -0.001531 -0.001341 -0.001155 -0.000978 -0.000816 -0.000671 -0.000544 -0.000435 -0.000343 -0.000267 -0.000206 -0.000157 -0.000118 -0.000088 -0.000064 -0.000046 -0.000033 -0.000022 -0.000015 -0.000009 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000031 0.000040 0.000053 0.000071 0.000093 0.000123 0.000161 0.000210 0.000271 0.000347 0.000441 0.000554 0.000689 0.000850 0.001036 0.001249 0.001484 0.001737 0.001998 0.002257 0.002498 0.002704 0.002854 0.002927 0.002902 0.002756 0.002470 0.002025 0.001410 0.000618 -0.000346 -0.001470 -0.002727 -0.004080 -0.005484 -0.006886 -0.008238 -0.009502 -0.010658 -0.011709 -0.012683 -0.013634 -0.014626 -0.015727 -0.016993 -0.018441 -0.020044 -0.021711 -0.023289 -0.024572 -0.025317 -0.025283 -0.024258 -0.022101 -0.018773 -0.014349 -0.009029 -0.003112 0.003028 0.008991 0.014398 0.018933 0.022380 0.024644 0.025747 0.025816 0.025054 0.023707 0.022021 0.020216 0.018463 0.016867 0.015472 0.014270 0.013211 0.012231 0.011262 0.010246 0.009152 0.007971 0.006717 0.005422 0.004130 0.002883 0.001724 0.000685 -0.000211 -0.000950 -0.001530 -0.001956 -0.002238 -0.002393 -0.002439 -0.002397 -0.002286 -0.002126 -0.001933 -0.001724 -0.001508 -0.001298 -0.001098 -0.000916 -0.000752 -0.000609 -0.000486 -0.000383 -0.000299 -0.000230 -0.000175 -0.000132 -0.000098 -0.000072 -0.000053 -0.000037 -0.000026 -0.000018 -0.000012 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000045 0.000059 0.000078 0.000104 0.000137 0.000179 0.000234 0.000302 0.000387 0.000491 0.000617 0.000768 0.000947 0.001155 0.001391 0.001652 0.001933 0.002224 0.002511 0.002778 0.003005 0.003169 0.003246 0.003210 0.003035 0.002697 0.002174 0.001452 0.000522 -0.000614 -0.001940 -0.003425 -0.005025 -0.006684 -0.008338 -0.009923 -0.011388 -0.012699 -0.013848 -0.014858 -0.015778 -0.016677 -0.017632 -0.018708 -0.019942 -0.021319 -0.022766 -0.024142 -0.025249 -0.025850 -0.025701 -0.024589 -0.022365 -0.018985 -0.014519 -0.009161 -0.003211 0.002961 0.008955 0.014394 0.018967 0.022465 0.024797 0.025996 0.026193 0.025597 0.024451 0.022996 0.021442 0.019942 0.018587 0.017402 0.016362 0.015407 0.014463 0.013459 0.012343 0.011090 0.009702 0.008209 0.006658 0.005105 0.003608 0.002219 0.000976 -0.000091 -0.000970 -0.001656 -0.002159 -0.002492 -0.002675 -0.002731 -0.002685 -0.002560 -0.002379 -0.002162 -0.001925 -0.001682 -0.001445 -0.001221 -0.001016 -0.000833 -0.000674 -0.000537 -0.000423 -0.000330 -0.000254 -0.000193 -0.000146 -0.000109 -0.000080 -0.000059 -0.000042 -0.000030 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000065 0.000086 0.000114 0.000150 0.000197 0.000257 0.000332 0.000425 0.000540 0.000679 0.000847 0.001045 0.001274 0.001535 0.001824 0.002134 0.002455 0.002773 0.003070 0.003323 0.003507 0.003595 0.003559 0.003368 0.002996 0.002418 0.001617 0.000583 -0.000679 -0.002150 -0.003793 -0.005553 -0.007360 -0.009136 -0.010801 -0.012286 -0.013546 -0.014562 -0.015354 -0.015974 -0.016503 -0.017035 -0.017659 -0.018439 -0.019394 -0.020477 -0.021575 -0.022509 -0.023056 -0.022977 -0.022055 -0.020136 -0.017157 -0.013175 -0.008361 -0.002992 0.002584 0.007992 0.012880 0.016961 0.020049 0.022076 0.023089 0.023232 0.022713 0.021769 0.020627 0.019472 0.018430 0.017557 0.016849 0.016250 0.015676 0.015034 0.014246 0.013257 0.012046 0.010629 0.009047 0.007366 0.005659 0.003998 0.002448 0.001058 -0.000137 -0.001119 -0.001884 -0.002440 -0.002806 -0.003003 -0.003058 -0.002999 -0.002854 -0.002647 -0.002400 -0.002132 -0.001860 -0.001594 -0.001344 -0.001116 -0.000914 -0.000737 -0.000588 -0.000462 -0.000360 -0.000277 -0.000211 -0.000159 -0.000119 -0.000088 -0.000065 -0.000047 -0.000034 -0.000024 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000052 0.000069 0.000092 0.000123 0.000162 0.000213 0.000278 0.000360 0.000462 0.000587 0.000740 0.000924 0.001141 0.001392 0.001678 0.001995 0.002335 0.002689 0.003039 0.003368 0.003651 0.003862 0.003970 0.003945 0.003754 0.003368 0.002760 0.001912 0.000816 -0.000522 -0.002075 -0.003798 -0.005623 -0.007466 -0.009229 -0.010817 -0.012145 -0.013152 -0.013815 -0.014153 -0.014227 -0.014135 -0.013998 -0.013942 -0.014069 -0.014441 -0.015051 -0.015824 -0.016609 -0.017204 -0.017377 -0.016910 -0.015637 -0.013475 -0.010451 -0.006703 -0.002468 0.001948 0.006215 0.010024 0.013131 0.015389 0.016762 0.017321 0.017223 0.016679 0.015915 0.015135 0.014491 0.014069 0.013882 0.013880 0.013966 0.014021 0.013927 0.013587 0.012941 0.011970 0.010697 0.009180 0.007501 0.005750 0.004017 0.002383 0.000908 -0.000363 -0.001407 -0.002218 -0.002803 -0.003180 -0.003375 -0.003416 -0.003336 -0.003162 -0.002923 -0.002643 -0.002342 -0.002038 -0.001743 -0.001466 -0.001215 -0.000992 -0.000800 -0.000636 -0.000500 -0.000388 -0.000299 -0.000228 -0.000172 -0.000129 -0.000096 -0.000070 -0.000051 -0.000037 -0.000026 -0.000018 -0.000013 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000030 0.000041 0.000055 0.000073 0.000098 0.000130 0.000173 0.000227 0.000297 0.000386 0.000496 0.000632 0.000798 0.000997 0.001232 0.001506 0.001817 0.002161 0.002532 0.002917 0.003302 0.003665 0.003982 0.004225 0.004362 0.004359 0.004183 0.003802 0.003191 0.002329 0.001213 -0.000148 -0.001721 -0.003447 -0.005248 -0.007020 -0.008651 -0.010025 -0.011041 -0.011630 -0.011761 -0.011458 -0.010795 -0.009896 -0.008915 -0.008021 -0.007363 -0.007053 -0.007134 -0.007572 -0.008251 -0.008992 -0.009573 -0.009775 -0.009415 -0.008387 -0.006679 -0.004387 -0.001697 0.001140 0.003851 0.006185 0.007953 0.009056 0.009499 0.009383 0.008883 0.008212 0.007583 0.007174 0.007098 0.007396 0.008026 0.008887 0.009832 0.010700 0.011340 0.011632 0.011504 0.010936 0.009958 0.008640 0.007080 0.005388 0.003672 0.002028 0.000531 -0.000765 -0.001829 -0.002652 -0.003237 -0.003605 -0.003781 -0.003797 -0.003685 -0.003476 -0.003201 -0.002885 -0.002549 -0.002212 -0.001887 -0.001584 -0.001310 -0.001068 -0.000859 -0.000682 -0.000535 -0.000415 -0.000319 -0.000243 -0.000183 -0.000137 -0.000102 -0.000075 -0.000055 -0.000040 -0.000029 -0.000020 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000042 0.000056 0.000076 0.000102 0.000137 0.000182 0.000240 0.000314 0.000408 0.000526 0.000672 0.000849 0.001063 0.001317 0.001611 0.001945 0.002316 0.002716 0.003134 0.003553 0.003952 0.004305 0.004584 0.004755 0.004784 0.004637 0.004281 0.003690 0.002846 0.001747 0.000409 -0.001127 -0.002792 -0.004493 -0.006111 -0.007516 -0.008575 -0.009175 -0.009234 -0.008723 -0.007670 -0.006169 -0.004370 -0.002467 -0.000672 0.000811 0.001820 0.002262 0.002126 0.001495 0.000525 -0.000572 -0.001573 -0.002278 -0.002553 -0.002349 -0.001712 -0.000775 0.000272 0.001217 0.001871 0.002105 0.001873 0.001225 0.000296 -0.000721 -0.001609 -0.002165 -0.002239 -0.001755 -0.000723 0.000763 0.002546 0.004427 0.006198 0.007671 0.008700 0.009199 0.009140 0.008560 0.007538 0.006188 0.004637 0.003010 0.001420 -0.000045 -0.001319 -0.002365 -0.003166 -0.003727 -0.004066 -0.004208 -0.004186 -0.004035 -0.003786 -0.003471 -0.003117 -0.002746 -0.002377 -0.002023 -0.001695 -0.001399 -0.001138 -0.000914 -0.000725 -0.000568 -0.000440 -0.000337 -0.000257 -0.000193 -0.000145 -0.000107 -0.000079 -0.000058 -0.000042 -0.000030 -0.000022 -0.000015 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000023 0.000031 0.000042 0.000057 0.000078 0.000105 0.000141 0.000189 0.000250 0.000328 0.000427 0.000551 0.000706 0.000894 0.001122 0.001391 0.001704 0.002060 0.002455 0.002883 0.003330 0.003782 0.004216 0.004606 0.004923 0.005133 0.005202 0.005093 0.004777 0.004225 0.003424 0.002373 0.001095 -0.000361 -0.001918 -0.003468 -0.004879 -0.006006 -0.006701 -0.006840 -0.006335 -0.005156 -0.003342 -0.001005 0.001674 0.004465 0.007109 0.009356 0.010994 0.011883 0.011977 0.011326 0.010071 0.008415 0.006588 0.004807 0.003233 0.001951 0.000960 0.000177 -0.000533 -0.001325 -0.002329 -0.003619 -0.005189 -0.006947 -0.008726 -0.010311 -0.011479 -0.012037 -0.011854 -0.010889 -0.009197 -0.006920 -0.004268 -0.001490 0.001161 0.003461 0.005237 0.006385 0.006871 0.006730 0.006052 0.004963 0.003603 0.002114 0.000624 -0.000767 -0.001982 -0.002978 -0.003733 -0.004248 -0.004540 -0.004636 -0.004568 -0.004371 -0.004079 -0.003724 -0.003332 -0.002927 -0.002527 -0.002146 -0.001795 -0.001479 -0.001201 -0.000963 -0.000762 -0.000596 -0.000461 -0.000353 -0.000268 -0.000202 -0.000151 -0.000112 -0.000082 -0.000060 -0.000044 -0.000032 -0.000023 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000023 0.000031 0.000042 0.000057 0.000078 0.000107 0.000144 0.000193 0.000257 0.000338 0.000442 0.000572 0.000733 0.000931 0.001169 0.001452 0.001781 0.002155 0.002572 0.003023 0.003498 0.003979 0.004445 0.004871 0.005226 0.005476 0.005587 0.005525 0.005257 0.004759 0.004017 0.003036 0.001841 0.000488 -0.000936 -0.002314 -0.003503 -0.004345 -0.004683 -0.004385 -0.003359 -0.001580 0.000905 0.003964 0.007389 0.010916 0.014249 0.017096 0.019207 0.020408 0.020623 0.019884 0.018320 0.016135 0.013566 0.010845 0.008157 0.005616 0.003253 0.001026 -0.001159 -0.003413 -0.005822 -0.008415 -0.011145 -0.013885 -0.016437 -0.018569 -0.020047 -0.020681 -0.020354 -0.019051 -0.016858 -0.013958 -0.010603 -0.007083 -0.003688 -0.000677 0.001754 0.003482 0.004467 0.004742 0.004400 0.003575 0.002422 0.001092 -0.000275 -0.001566 -0.002700 -0.003624 -0.004314 -0.004768 -0.005002 -0.005042 -0.004923 -0.004678 -0.004342 -0.003947 -0.003519 -0.003083 -0.002655 -0.002251 -0.001879 -0.001545 -0.001254 -0.001003 -0.000793 -0.000619 -0.000479 -0.000366 -0.000277 -0.000208 -0.000155 -0.000115 -0.000085 -0.000062 -0.000045 -0.000032 -0.000023 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000022 0.000030 0.000041 0.000057 0.000078 0.000107 0.000145 0.000196 0.000261 0.000345 0.000452 0.000586 0.000753 0.000957 0.001204 0.001497 0.001838 0.002227 0.002661 0.003131 0.003628 0.004134 0.004629 0.005085 0.005475 0.005763 0.005917 0.005902 0.005687 0.005249 0.004574 0.003671 0.002567 0.001324 0.000033 -0.001182 -0.002171 -0.002767 -0.002811 -0.002165 -0.000738 0.001492 0.004464 0.008033 0.011968 0.015980 0.019745 0.022945 0.025306 0.026634 0.026839 0.025949 0.024092 0.021476 0.018350 0.014957 0.011499 0.008108 0.004833 0.001650 -0.001512 -0.004740 -0.008097 -0.011586 -0.015136 -0.018592 -0.021738 -0.024323 -0.026103 -0.026882 -0.026548 -0.025097 -0.022633 -0.019362 -0.015564 -0.011557 -0.007658 -0.004149 -0.001248 0.000910 0.002274 0.002875 0.002807 0.002209 0.001240 0.000061 -0.001181 -0.002367 -0.003410 -0.004252 -0.004867 -0.005252 -0.005423 -0.005405 -0.005232 -0.004939 -0.004561 -0.004129 -0.003669 -0.003206 -0.002755 -0.002331 -0.001943 -0.001596 -0.001293 -0.001033 -0.000816 -0.000636 -0.000491 -0.000374 -0.000283 -0.000212 -0.000158 -0.000117 -0.000086 -0.000062 -0.000045 -0.000032 -0.000023 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000029 0.000040 0.000055 0.000077 0.000106 0.000145 0.000196 0.000262 0.000348 0.000457 0.000594 0.000764 0.000973 0.001226 0.001525 0.001874 0.002272 0.002717 0.003201 0.003713 0.004238 0.004754 0.005235 0.005653 0.005975 0.006168 0.006197 0.006033 0.005653 0.005045 0.004217 0.003199 0.002053 0.000873 -0.000214 -0.001055 -0.001485 -0.001341 -0.000487 0.001164 0.003628 0.006836 0.010630 0.014766 0.018940 0.022816 0.026067 0.028411 0.029655 0.029714 0.028622 0.026521 0.023630 0.020210 0.016512 0.012746 0.009044 0.005456 0.001956 -0.001532 -0.005097 -0.008801 -0.012647 -0.016555 -0.020363 -0.023841 -0.026727 -0.028761 -0.029740 -0.029542 -0.028159 -0.025695 -0.022361 -0.018445 -0.014276 -0.010185 -0.006466 -0.003348 -0.000977 0.000590 0.001378 0.001478 0.001030 0.000194 -0.000867 -0.002003 -0.003094 -0.004049 -0.004810 -0.005350 -0.005666 -0.005773 -0.005698 -0.005475 -0.005138 -0.004723 -0.004259 -0.003773 -0.003288 -0.002820 -0.002382 -0.001982 -0.001626 -0.001316 -0.001050 -0.000828 -0.000645 -0.000496 -0.000378 -0.000285 -0.000213 -0.000158 -0.000117 -0.000085 -0.000062 -0.000045 -0.000032 -0.000022 -0.000016 -0.000010 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000028 0.000038 0.000054 0.000075 0.000104 0.000143 0.000194 0.000261 0.000347 0.000457 0.000595 0.000767 0.000977 0.001232 0.001533 0.001885 0.002287 0.002736 0.003227 0.003747 0.004282 0.004810 0.005308 0.005747 0.006094 0.006317 0.006384 0.006264 0.005934 0.005384 0.004620 0.003671 0.002598 0.001493 0.000480 -0.000290 -0.000655 -0.000457 0.000434 0.002100 0.004548 0.007705 0.011403 0.015397 0.019382 0.023025 0.026006 0.028059 0.029009 0.028793 0.027470 0.025202 0.022227 0.018818 0.015231 0.011669 0.008253 0.005012 0.001893 -0.001208 -0.004409 -0.007799 -0.011401 -0.015150 -0.018891 -0.022394 -0.025387 -0.027601 -0.028813 -0.028882 -0.027780 -0.025596 -0.022523 -0.018838 -0.014863 -0.010925 -0.007317 -0.004271 -0.001937 -0.000378 0.000427 0.000565 0.000167 -0.000608 -0.001600 -0.002664 -0.003680 -0.004561 -0.005251 -0.005723 -0.005976 -0.006027 -0.005901 -0.005634 -0.005260 -0.004814 -0.004327 -0.003822 -0.003323 -0.002844 -0.002399 -0.001993 -0.001633 -0.001320 -0.001052 -0.000828 -0.000644 -0.000495 -0.000376 -0.000283 -0.000211 -0.000156 -0.000115 -0.000084 -0.000061 -0.000044 -0.000031 -0.000022 -0.000015 -0.000010 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000019 0.000026 0.000037 0.000051 0.000072 0.000101 0.000139 0.000190 0.000256 0.000342 0.000451 0.000589 0.000759 0.000969 0.001221 0.001520 0.001870 0.002269 0.002716 0.003204 0.003724 0.004259 0.004791 0.005295 0.005743 0.006105 0.006349 0.006442 0.006355 0.006065 0.005559 0.004841 0.003938 0.002906 0.001832 0.000833 0.000053 -0.000355 -0.000242 0.000512 0.001980 0.004164 0.006985 0.010277 0.013800 0.017261 0.020347 0.022763 0.024278 0.024752 0.024161 0.022598 0.020257 0.017399 0.014306 0.011234 0.008371 0.005810 0.003540 0.001463 -0.000577 -0.002751 -0.005196 -0.007978 -0.011067 -0.014329 -0.017545 -0.020442 -0.022739 -0.024190 -0.024630 -0.023995 -0.022340 -0.019826 -0.016699 -0.013255 -0.009802 -0.006619 -0.003930 -0.001882 -0.000541 0.000108 0.000145 -0.000306 -0.001097 -0.002077 -0.003108 -0.004077 -0.004904 -0.005537 -0.005954 -0.006155 -0.006159 -0.005993 -0.005692 -0.005292 -0.004826 -0.004324 -0.003810 -0.003305 -0.002823 -0.002377 -0.001972 -0.001614 -0.001302 -0.001037 -0.000815 -0.000632 -0.000485 -0.000367 -0.000276 -0.000205 -0.000151 -0.000111 -0.000081 -0.000058 -0.000042 -0.000030 -0.000021 -0.000014 -0.000009 -0.000006 -0.000003 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000013 0.000018 0.000025 0.000035 0.000049 0.000069 0.000096 0.000133 0.000183 0.000248 0.000332 0.000439 0.000574 0.000741 0.000946 0.001192 0.001485 0.001826 0.002216 0.002652 0.003130 0.003640 0.004166 0.004690 0.005188 0.005635 0.005999 0.006251 0.006358 0.006291 0.006026 0.005549 0.004859 0.003978 0.002957 0.001873 0.000835 -0.000028 -0.000574 -0.000668 -0.000202 0.000887 0.002595 0.004841 0.007466 0.010247 0.012912 0.015183 0.016806 0.017597 0.017466 0.016439 0.014653 0.012337 0.009777 0.007262 0.005043 0.003281 0.002032 0.001233 0.000724 0.000279 -0.000339 -0.001334 -0.002830 -0.004846 -0.007282 -0.009939 -0.012551 -0.014827 -0.016500 -0.017368 -0.017330 -0.016392 -0.014668 -0.012359 -0.009720 -0.007025 -0.004528 -0.002436 -0.000887 0.000054 0.000398 0.000215 -0.000382 -0.001258 -0.002275 -0.003309 -0.004258 -0.005051 -0.005643 -0.006019 -0.006182 -0.006152 -0.005959 -0.005638 -0.005224 -0.004749 -0.004243 -0.003730 -0.003229 -0.002753 -0.002314 -0.001917 -0.001566 -0.001262 -0.001003 -0.000786 -0.000609 -0.000465 -0.000352 -0.000263 -0.000195 -0.000143 -0.000105 -0.000076 -0.000055 -0.000039 -0.000028 -0.000019 -0.000013 -0.000009 -0.000005 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000016 0.000023 0.000032 0.000046 0.000065 0.000091 0.000126 0.000174 0.000237 0.000318 0.000421 0.000551 0.000712 0.000908 0.001145 0.001425 0.001752 0.002126 0.002545 0.003004 0.003493 0.003999 0.004504 0.004985 0.005416 0.005770 0.006017 0.006125 0.006066 0.005813 0.005350 0.004672 0.003797 0.002764 0.001642 0.000526 -0.000469 -0.001218 -0.001602 -0.001527 -0.000941 0.000147 0.001658 0.003446 0.005308 0.007006 0.008305 0.009004 0.008972 0.008180 0.006707 0.004738 0.002538 0.000413 -0.001341 -0.002489 -0.002896 -0.002554 -0.001586 -0.000220 0.001245 0.002496 0.003254 0.003330 0.002651 0.001273 -0.000634 -0.002815 -0.004972 -0.006821 -0.008126 -0.008739 -0.008616 -0.007814 -0.006480 -0.004819 -0.003058 -0.001420 -0.000085 0.000820 0.001238 0.001175 0.000691 -0.000115 -0.001122 -0.002211 -0.003273 -0.004221 -0.004994 -0.005560 -0.005907 -0.006045 -0.005996 -0.005790 -0.005463 -0.005048 -0.004578 -0.004081 -0.003579 -0.003092 -0.002632 -0.002208 -0.001826 -0.001489 -0.001197 -0.000949 -0.000743 -0.000573 -0.000437 -0.000329 -0.000245 -0.000181 -0.000132 -0.000096 -0.000069 -0.000050 -0.000036 -0.000025 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000015 0.000021 0.000030 0.000042 0.000060 0.000084 0.000118 0.000163 0.000222 0.000298 0.000396 0.000519 0.000670 0.000856 0.001078 0.001342 0.001649 0.002000 0.002393 0.002824 0.003284 0.003759 0.004233 0.004684 0.005089 0.005420 0.005649 0.005746 0.005682 0.005431 0.004973 0.004300 0.003421 0.002370 0.001201 -0.000005 -0.001149 -0.002124 -0.002828 -0.003181 -0.003145 -0.002731 -0.002012 -0.001122 -0.000234 0.000451 0.000745 0.000502 -0.000346 -0.001774 -0.003648 -0.005739 -0.007752 -0.009364 -0.010282 -0.010287 -0.009278 -0.007293 -0.004512 -0.001229 0.002186 0.005348 0.007912 0.009623 0.010354 0.010114 0.009044 0.007381 0.005420 0.003462 0.001771 0.000535 -0.000150 -0.000285 0.000042 0.000680 0.001450 0.002171 0.002690 0.002899 0.002747 0.002238 0.001425 0.000391 -0.000763 -0.001933 -0.003030 -0.003983 -0.004744 -0.005291 -0.005620 -0.005745 -0.005689 -0.005483 -0.005163 -0.004762 -0.004310 -0.003834 -0.003357 -0.002894 -0.002459 -0.002059 -0.001699 -0.001383 -0.001109 -0.000877 -0.000684 -0.000526 -0.000399 -0.000299 -0.000221 -0.000162 -0.000118 -0.000085 -0.000061 -0.000044 -0.000031 -0.000022 -0.000015 -0.000011 -0.000007 -0.000004 -0.000003 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000013 0.000019 0.000027 0.000038 0.000054 0.000077 0.000107 0.000149 0.000203 0.000274 0.000364 0.000477 0.000617 0.000788 0.000992 0.001234 0.001516 0.001838 0.002198 0.002593 0.003014 0.003448 0.003880 0.004290 0.004656 0.004953 0.005154 0.005231 0.005154 0.004898 0.004442 0.003774 0.002898 0.001836 0.000634 -0.000644 -0.001914 -0.003089 -0.004083 -0.004833 -0.005307 -0.005522 -0.005546 -0.005491 -0.005507 -0.005751 -0.006366 -0.007444 -0.009000 -0.010955 -0.013133 -0.015270 -0.017048 -0.018142 -0.018263 -0.017215 -0.014928 -0.011484 -0.007108 -0.002150 0.002967 0.007803 0.011959 0.015128 0.017136 0.017955 0.017690 0.016560 0.014849 0.012865 0.010889 0.009142 0.007762 0.006798 0.006214 0.005916 0.005769 0.005635 0.005390 0.004948 0.004265 0.003346 0.002233 0.000997 -0.000280 -0.001514 -0.002632 -0.003581 -0.004326 -0.004855 -0.005170 -0.005288 -0.005235 -0.005042 -0.004742 -0.004367 -0.003947 -0.003505 -0.003063 -0.002635 -0.002234 -0.001867 -0.001537 -0.001248 -0.000998 -0.000786 -0.000610 -0.000467 -0.000352 -0.000262 -0.000192 -0.000140 -0.000101 -0.000072 -0.000051 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000016 0.000023 0.000033 0.000047 0.000067 0.000095 0.000132 0.000181 0.000245 0.000326 0.000428 0.000553 0.000705 0.000888 0.001104 0.001355 0.001642 0.001963 0.002313 0.002687 0.003071 0.003452 0.003811 0.004129 0.004383 0.004547 0.004596 0.004502 0.004241 0.003791 0.003138 0.002282 0.001237 0.000038 -0.001264 -0.002603 -0.003906 -0.005105 -0.006149 -0.007018 -0.007728 -0.008340 -0.008950 -0.009680 -0.010652 -0.011965 -0.013667 -0.015729 -0.018033 -0.020373 -0.022468 -0.023992 -0.024626 -0.024098 -0.022233 -0.018992 -0.014487 -0.008976 -0.002838 0.003474 0.009490 0.014782 0.019015 0.021983 0.023628 0.024028 0.023376 0.021941 0.020022 0.017905 0.015829 0.013959 0.012380 0.011102 0.010072 0.009200 0.008385 0.007532 0.006575 0.005480 0.004252 0.002926 0.001558 0.000216 -0.001035 -0.002141 -0.003062 -0.003775 -0.004277 -0.004576 -0.004690 -0.004647 -0.004476 -0.004207 -0.003871 -0.003493 -0.003097 -0.002701 -0.002319 -0.001962 -0.001635 -0.001343 -0.001086 -0.000865 -0.000679 -0.000524 -0.000398 -0.000297 -0.000219 -0.000159 -0.000114 -0.000080 -0.000057 -0.000040 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000028 0.000040 0.000057 0.000081 0.000113 0.000156 0.000211 0.000282 0.000370 0.000478 0.000610 0.000767 0.000953 0.001169 0.001415 0.001690 0.001990 0.002309 0.002635 0.002957 0.003258 0.003520 0.003723 0.003845 0.003863 0.003753 0.003491 0.003058 0.002439 0.001631 0.000644 -0.000498 -0.001755 -0.003074 -0.004397 -0.005672 -0.006858 -0.007942 -0.008943 -0.009913 -0.010933 -0.012101 -0.013510 -0.015225 -0.017261 -0.019561 -0.021987 -0.024320 -0.026279 -0.027554 -0.027840 -0.026891 -0.024559 -0.020826 -0.015821 -0.009811 -0.003178 0.003627 0.010139 0.015932 0.020669 0.024138 0.026261 0.027097 0.026813 0.025652 0.023892 0.021807 0.019633 0.017544 0.015644 0.013971 0.012504 0.011188 0.009951 0.008725 0.007460 0.006134 0.004750 0.003340 0.001948 0.000626 -0.000576 -0.001618 -0.002473 -0.003130 -0.003590 -0.003864 -0.003974 -0.003943 -0.003800 -0.003571 -0.003282 -0.002958 -0.002618 -0.002278 -0.001951 -0.001646 -0.001367 -0.001118 -0.000900 -0.000713 -0.000556 -0.000425 -0.000320 -0.000236 -0.000171 -0.000121 -0.000085 -0.000058 -0.000040 -0.000027 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000007 0.000010 0.000015 0.000022 0.000032 0.000046 0.000065 0.000092 0.000128 0.000174 0.000232 0.000305 0.000395 0.000503 0.000632 0.000784 0.000961 0.001162 0.001386 0.001631 0.001888 0.002151 0.002407 0.002643 0.002843 0.002991 0.003069 0.003056 0.002933 0.002680 0.002279 0.001720 0.000996 0.000115 -0.000905 -0.002033 -0.003228 -0.004445 -0.005641 -0.006787 -0.007876 -0.008925 -0.009981 -0.011112 -0.012398 -0.013908 -0.015686 -0.017729 -0.019969 -0.022264 -0.024410 -0.026145 -0.027188 -0.027270 -0.026176 -0.023786 -0.020095 -0.015232 -0.009451 -0.003105 0.003394 0.009620 0.015187 0.019786 0.023219 0.025412 0.026406 0.026345 0.025436 0.023924 0.022051 0.020030 0.018022 0.016133 0.014408 0.012845 0.011411 0.010056 0.008733 0.007407 0.006063 0.004707 0.003366 0.002076 0.000876 -0.000197 -0.001115 -0.001860 -0.002429 -0.002826 -0.003065 -0.003164 -0.003146 -0.003033 -0.002849 -0.002616 -0.002353 -0.002077 -0.001802 -0.001538 -0.001292 -0.001068 -0.000868 -0.000694 -0.000545 -0.000420 -0.000317 -0.000234 -0.000168 -0.000118 -0.000080 -0.000053 -0.000034 -0.000021 -0.000013 -0.000008 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000023 0.000034 0.000049 0.000070 0.000097 0.000133 0.000179 0.000235 0.000304 0.000387 0.000485 0.000601 0.000735 0.000888 0.001058 0.001242 0.001434 0.001629 0.001815 0.001982 0.002118 0.002209 0.002241 0.002200 0.002070 0.001837 0.001488 0.001014 0.000412 -0.000313 -0.001145 -0.002061 -0.003027 -0.004008 -0.004972 -0.005896 -0.006778 -0.007634 -0.008506 -0.009452 -0.010537 -0.011818 -0.013328 -0.015058 -0.016947 -0.018873 -0.020660 -0.022090 -0.022928 -0.022953 -0.021991 -0.019948 -0.016827 -0.012740 -0.007904 -0.002611 0.002796 0.007969 0.012592 0.016416 0.019283 0.021135 0.022007 0.022015 0.021328 0.020140 0.018647 0.017018 0.015383 0.013825 0.012385 0.011062 0.009834 0.008664 0.007519 0.006377 0.005229 0.004086 0.002968 0.001905 0.000929 0.000065 -0.000667 -0.001257 -0.001705 -0.002018 -0.002207 -0.002288 -0.002278 -0.002197 -0.002061 -0.001888 -0.001692 -0.001488 -0.001284 -0.001088 -0.000907 -0.000743 -0.000598 -0.000472 -0.000364 -0.000274 -0.000200 -0.000141 -0.000096 -0.000061 -0.000037 -0.000019 -0.000008 -0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000005 0.000008 0.000013 0.000021 0.000031 0.000046 0.000066 0.000091 0.000122 0.000161 0.000208 0.000264 0.000330 0.000408 0.000498 0.000599 0.000712 0.000833 0.000958 0.001081 0.001194 0.001291 0.001361 0.001395 0.001384 0.001319 0.001190 0.000989 0.000708 0.000345 -0.000102 -0.000626 -0.001214 -0.001844 -0.002492 -0.003129 -0.003730 -0.004279 -0.004776 -0.005238 -0.005700 -0.006213 -0.006833 -0.007610 -0.008575 -0.009727 -0.011024 -0.012380 -0.013667 -0.014725 -0.015381 -0.015474 -0.014877 -0.013522 -0.011414 -0.008637 -0.005345 -0.001751 0.001905 0.005378 0.008455 0.010969 0.012821 0.013984 0.014493 0.014438 0.013942 0.013139 0.012162 0.011122 0.010100 0.009142 0.008267 0.007464 0.006712 0.005980 0.005245 0.004494 0.003724 0.002947 0.002183 0.001456 0.000790 0.000203 -0.000291 -0.000687 -0.000985 -0.001192 -0.001317 -0.001371 -0.001366 -0.001315 -0.001228 -0.001117 -0.000992 -0.000862 -0.000734 -0.000612 -0.000500 -0.000400 -0.000313 -0.000237 -0.000173 -0.000120 -0.000078 -0.000045 -0.000020 -0.000003 0.000009 0.000015 0.000018 0.000018 0.000017 0.000014 0.000011 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000004 0.000008 0.000013 0.000022 0.000033 0.000047 0.000064 0.000084 0.000109 0.000137 0.000170 0.000209 0.000253 0.000303 0.000357 0.000413 0.000469 0.000520 0.000560 0.000586 0.000591 0.000570 0.000520 0.000436 0.000315 0.000157 -0.000041 -0.000275 -0.000543 -0.000834 -0.001136 -0.001433 -0.001702 -0.001923 -0.002075 -0.002150 -0.002147 -0.002084 -0.001992 -0.001914 -0.001898 -0.001993 -0.002232 -0.002631 -0.003177 -0.003830 -0.004520 -0.005158 -0.005644 -0.005883 -0.005803 -0.005361 -0.004560 -0.003445 -0.002098 -0.000632 0.000832 0.002176 0.003303 0.004149 0.004688 0.004931 0.004918 0.004712 0.004385 0.004007 0.003636 0.003314 0.003062 0.002880 0.002752 0.002652 0.002551 0.002422 0.002248 0.002022 0.001748 0.001440 0.001116 0.000796 0.000498 0.000235 0.000016 -0.000157 -0.000285 -0.000371 -0.000421 -0.000441 -0.000435 -0.000410 -0.000371 -0.000323 -0.000270 -0.000217 -0.000166 -0.000120 -0.000080 -0.000046 -0.000018 0.000005 0.000023 0.000038 0.000048 0.000054 0.000057 0.000057 0.000055 0.000050 0.000044 0.000038 0.000032 0.000025 0.000020 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 -0.000001 0.000002 0.000005 0.000007 0.000009 0.000010 0.000010 0.000009 0.000008 0.000005 0.000000 -0.000007 -0.000020 -0.000041 -0.000073 -0.000116 -0.000174 -0.000247 -0.000333 -0.000430 -0.000536 -0.000644 -0.000749 -0.000843 -0.000918 -0.000962 -0.000964 -0.000907 -0.000776 -0.000556 -0.000234 0.000195 0.000730 0.001354 0.002041 0.002756 0.003457 0.004099 0.004642 0.005054 0.005314 0.005416 0.005362 0.005170 0.004860 0.004455 0.003974 0.003430 0.002825 0.002156 0.001416 0.000601 -0.000284 -0.001225 -0.002190 -0.003138 -0.004016 -0.004774 -0.005362 -0.005746 -0.005907 -0.005845 -0.005577 -0.005136 -0.004566 -0.003916 -0.003239 -0.002579 -0.001974 -0.001450 -0.001017 -0.000677 -0.000418 -0.000225 -0.000081 0.000030 0.000121 0.000199 0.000269 0.000331 0.000384 0.000427 0.000459 0.000480 0.000491 0.000492 0.000487 0.000474 0.000457 0.000434 0.000407 0.000377 0.000345 0.000312 0.000280 0.000250 0.000222 0.000197 0.000174 0.000153 0.000134 0.000117 0.000100 0.000085 0.000070 0.000058 0.000046 0.000036 0.000028 0.000021 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000034 -0.000042 -0.000054 -0.000069 -0.000090 -0.000116 -0.000148 -0.000188 -0.000234 -0.000287 -0.000349 -0.000419 -0.000499 -0.000589 -0.000690 -0.000800 -0.000917 -0.001037 -0.001154 -0.001260 -0.001346 -0.001399 -0.001408 -0.001361 -0.001244 -0.001046 -0.000755 -0.000359 0.000150 0.000782 0.001542 0.002429 0.003440 0.004560 0.005771 0.007045 0.008350 0.009649 0.010899 0.012055 0.013067 0.013884 0.014447 0.014701 0.014591 0.014068 0.013096 0.011656 0.009755 0.007427 0.004738 0.001787 -0.001300 -0.004381 -0.007303 -0.009921 -0.012113 -0.013784 -0.014886 -0.015410 -0.015390 -0.014895 -0.014016 -0.012857 -0.011524 -0.010113 -0.008705 -0.007365 -0.006132 -0.005028 -0.004056 -0.003209 -0.002468 -0.001817 -0.001240 -0.000724 -0.000264 0.000141 0.000491 0.000782 0.001014 0.001187 0.001303 0.001367 0.001387 0.001370 0.001324 0.001255 0.001170 0.001074 0.000972 0.000867 0.000765 0.000666 0.000575 0.000492 0.000418 0.000354 0.000299 0.000251 0.000210 0.000175 0.000144 0.000118 0.000096 0.000076 0.000060 0.000047 0.000035 0.000026 0.000019 0.000014 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000051 -0.000066 -0.000085 -0.000110 -0.000143 -0.000185 -0.000237 -0.000301 -0.000377 -0.000466 -0.000568 -0.000684 -0.000814 -0.000957 -0.001112 -0.001278 -0.001449 -0.001620 -0.001782 -0.001925 -0.002036 -0.002099 -0.002096 -0.002013 -0.001831 -0.001536 -0.001118 -0.000566 0.000122 0.000951 0.001918 0.003019 0.004248 0.005598 0.007059 0.008618 0.010262 0.011973 0.013726 0.015486 0.017203 0.018810 0.020218 0.021320 0.021997 0.022126 0.021590 0.020301 0.018208 0.015314 0.011682 0.007440 0.002773 -0.002087 -0.006888 -0.011371 -0.015307 -0.018511 -0.020861 -0.022307 -0.022871 -0.022639 -0.021742 -0.020337 -0.018590 -0.016656 -0.014669 -0.012732 -0.010912 -0.009249 -0.007752 -0.006413 -0.005210 -0.004121 -0.003123 -0.002204 -0.001357 -0.000586 0.000104 0.000702 0.001202 0.001600 0.001895 0.002093 0.002202 0.002234 0.002202 0.002119 0.001999 0.001851 0.001687 0.001514 0.001340 0.001169 0.001008 0.000859 0.000726 0.000608 0.000506 0.000419 0.000345 0.000283 0.000231 0.000187 0.000150 0.000119 0.000094 0.000073 0.000056 0.000043 0.000032 0.000023 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000057 -0.000074 -0.000097 -0.000126 -0.000164 -0.000213 -0.000275 -0.000352 -0.000445 -0.000555 -0.000684 -0.000832 -0.000999 -0.001184 -0.001385 -0.001600 -0.001824 -0.002050 -0.002268 -0.002467 -0.002631 -0.002742 -0.002780 -0.002724 -0.002554 -0.002253 -0.001805 -0.001202 -0.000441 0.000472 0.001530 0.002717 0.004020 0.005424 0.006917 0.008492 0.010148 0.011889 0.013717 0.015630 0.017609 0.019615 0.021576 0.023386 0.024903 0.025958 0.026371 0.025970 0.024616 0.022224 0.018786 0.014382 0.009182 0.003435 -0.002550 -0.008435 -0.013886 -0.018607 -0.022374 -0.025048 -0.026589 -0.027051 -0.026566 -0.025317 -0.023516 -0.021377 -0.019088 -0.016802 -0.014628 -0.012628 -0.010824 -0.009207 -0.007748 -0.006412 -0.005165 -0.003984 -0.002858 -0.001790 -0.000792 0.000116 0.000916 0.001591 0.002132 0.002537 0.002810 0.002963 0.003009 0.002967 0.002854 0.002688 0.002486 0.002260 0.002022 0.001783 0.001551 0.001331 0.001128 0.000947 0.000787 0.000649 0.000532 0.000433 0.000351 0.000282 0.000226 0.000179 0.000141 0.000110 0.000085 0.000065 0.000049 0.000037 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000073 -0.000096 -0.000126 -0.000165 -0.000215 -0.000279 -0.000359 -0.000458 -0.000578 -0.000720 -0.000885 -0.001075 -0.001287 -0.001522 -0.001775 -0.002042 -0.002318 -0.002591 -0.002849 -0.003077 -0.003255 -0.003362 -0.003375 -0.003269 -0.003024 -0.002621 -0.002049 -0.001306 -0.000398 0.000658 0.001839 0.003115 0.004457 0.005840 0.007248 0.008678 0.010142 0.011663 0.013273 0.015000 0.016858 0.018830 0.020859 0.022839 0.024613 0.025981 0.026723 0.026621 0.025491 0.023214 0.019763 0.015218 0.009767 0.003695 -0.002641 -0.008853 -0.014561 -0.019436 -0.023234 -0.025816 -0.027163 -0.027359 -0.026577 -0.025044 -0.023009 -0.020713 -0.018361 -0.016106 -0.014042 -0.012210 -0.010603 -0.009182 -0.007893 -0.006681 -0.005500 -0.004325 -0.003150 -0.001987 -0.000864 0.000186 0.001131 0.001941 0.002600 0.003099 0.003439 0.003632 0.003695 0.003647 0.003511 0.003309 0.003059 0.002779 0.002485 0.002188 0.001899 0.001627 0.001375 0.001150 0.000952 0.000781 0.000635 0.000514 0.000413 0.000330 0.000261 0.000206 0.000161 0.000124 0.000096 0.000073 0.000055 0.000041 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000029 -0.000038 -0.000051 -0.000067 -0.000088 -0.000117 -0.000153 -0.000201 -0.000262 -0.000339 -0.000436 -0.000554 -0.000698 -0.000868 -0.001066 -0.001291 -0.001544 -0.001822 -0.002120 -0.002432 -0.002751 -0.003062 -0.003352 -0.003601 -0.003788 -0.003886 -0.003872 -0.003721 -0.003410 -0.002925 -0.002261 -0.001423 -0.000430 0.000687 0.001885 0.003118 0.004339 0.005511 0.006612 0.007642 0.008628 0.009618 0.010678 0.011876 0.013269 0.014880 0.016683 0.018591 0.020451 0.022055 0.023157 0.023507 0.022883 0.021132 0.018199 0.014148 0.009162 0.003534 -0.002366 -0.008136 -0.013381 -0.017769 -0.021061 -0.023137 -0.024002 -0.023776 -0.022664 -0.020924 -0.018828 -0.016622 -0.014507 -0.012615 -0.011012 -0.009697 -0.008623 -0.007712 -0.006878 -0.006043 -0.005149 -0.004166 -0.003097 -0.001965 -0.000816 0.000300 0.001332 0.002238 0.002987 0.003563 0.003962 0.004195 0.004276 0.004229 0.004077 0.003846 0.003559 0.003235 0.002893 0.002547 0.002209 0.001890 0.001596 0.001331 0.001099 0.000898 0.000728 0.000586 0.000468 0.000371 0.000293 0.000229 0.000178 0.000137 0.000105 0.000079 0.000060 0.000045 0.000033 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000058 -0.000077 -0.000102 -0.000135 -0.000178 -0.000233 -0.000303 -0.000392 -0.000503 -0.000639 -0.000803 -0.000997 -0.001223 -0.001480 -0.001766 -0.002080 -0.002416 -0.002765 -0.003117 -0.003458 -0.003770 -0.004032 -0.004219 -0.004304 -0.004262 -0.004067 -0.003700 -0.003151 -0.002421 -0.001527 -0.000502 0.000604 0.001731 0.002810 0.003776 0.004578 0.005187 0.005607 0.005879 0.006079 0.006310 0.006689 0.007322 0.008286 0.009601 0.011215 0.013000 0.014754 0.016224 0.017140 0.017251 0.016371 0.014410 0.011402 0.007506 0.002993 -0.001783 -0.006436 -0.010591 -0.013936 -0.016260 -0.017476 -0.017623 -0.016852 -0.015397 -0.013533 -0.011536 -0.009645 -0.008035 -0.006800 -0.005959 -0.005459 -0.005203 -0.005067 -0.004927 -0.004679 -0.004253 -0.003618 -0.002783 -0.001789 -0.000697 0.000420 0.001491 0.002458 0.003274 0.003914 0.004366 0.004637 0.004741 0.004700 0.004542 0.004292 0.003977 0.003619 0.003238 0.002852 0.002474 0.002116 0.001785 0.001487 0.001225 0.000999 0.000808 0.000647 0.000515 0.000407 0.000319 0.000248 0.000192 0.000147 0.000112 0.000085 0.000064 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000027 -0.000036 -0.000047 -0.000064 -0.000085 -0.000113 -0.000150 -0.000199 -0.000260 -0.000339 -0.000438 -0.000561 -0.000711 -0.000892 -0.001106 -0.001355 -0.001637 -0.001952 -0.002294 -0.002659 -0.003036 -0.003413 -0.003774 -0.004099 -0.004364 -0.004544 -0.004610 -0.004537 -0.004300 -0.003883 -0.003281 -0.002505 -0.001583 -0.000565 0.000483 0.001477 0.002329 0.002954 0.003285 0.003285 0.002961 0.002368 0.001609 0.000827 0.000190 -0.000140 -0.000027 0.000605 0.001754 0.003328 0.005146 0.006964 0.008502 0.009488 0.009704 0.009026 0.007446 0.005082 0.002164 -0.000994 -0.004047 -0.006662 -0.008570 -0.009606 -0.009724 -0.009001 -0.007620 -0.005835 -0.003927 -0.002165 -0.000762 0.000145 0.000512 0.000379 -0.000143 -0.000896 -0.001709 -0.002417 -0.002893 -0.003052 -0.002864 -0.002347 -0.001558 -0.000580 0.000494 0.001572 0.002575 0.003443 0.004138 0.004640 0.004950 0.005081 0.005054 0.004898 0.004639 0.004307 0.003926 0.003517 0.003100 0.002691 0.002302 0.001941 0.001617 0.001330 0.001083 0.000874 0.000698 0.000554 0.000436 0.000341 0.000264 0.000204 0.000156 0.000118 0.000089 0.000067 0.000050 0.000038 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000038 -0.000051 -0.000068 -0.000092 -0.000123 -0.000163 -0.000216 -0.000283 -0.000369 -0.000476 -0.000609 -0.000771 -0.000965 -0.001195 -0.001461 -0.001763 -0.002099 -0.002463 -0.002849 -0.003245 -0.003638 -0.004009 -0.004338 -0.004599 -0.004764 -0.004805 -0.004696 -0.004415 -0.003950 -0.003302 -0.002489 -0.001553 -0.000558 0.000410 0.001249 0.001848 0.002103 0.001933 0.001292 0.000187 -0.001314 -0.003082 -0.004936 -0.006663 -0.008039 -0.008871 -0.009022 -0.008440 -0.007173 -0.005368 -0.003255 -0.001112 0.000775 0.002164 0.002890 0.002904 0.002274 0.001178 -0.000127 -0.001350 -0.002216 -0.002512 -0.002124 -0.001056 0.000577 0.002564 0.004638 0.006517 0.007953 0.008764 0.008863 0.008261 0.007061 0.005437 0.003605 0.001786 0.000181 -0.001058 -0.001837 -0.002126 -0.001953 -0.001393 -0.000548 0.000466 0.001537 0.002567 0.003480 0.004226 0.004778 0.005131 0.005294 0.005289 0.005144 0.004887 0.004548 0.004153 0.003727 0.003289 0.002857 0.002445 0.002063 0.001718 0.001413 0.001149 0.000925 0.000739 0.000585 0.000459 0.000358 0.000277 0.000212 0.000162 0.000122 0.000092 0.000069 0.000052 0.000039 0.000030 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000039 -0.000053 -0.000072 -0.000097 -0.000130 -0.000173 -0.000229 -0.000301 -0.000392 -0.000505 -0.000645 -0.000816 -0.001021 -0.001262 -0.001541 -0.001857 -0.002207 -0.002586 -0.002985 -0.003393 -0.003793 -0.004167 -0.004490 -0.004738 -0.004881 -0.004891 -0.004742 -0.004415 -0.003900 -0.003204 -0.002354 -0.001403 -0.000427 0.000470 0.001168 0.001538 0.001459 0.000833 -0.000392 -0.002211 -0.004546 -0.007247 -0.010103 -0.012854 -0.015229 -0.016978 -0.017907 -0.017913 -0.016996 -0.015270 -0.012942 -0.010284 -0.007587 -0.005116 -0.003066 -0.001530 -0.000488 0.000183 0.000682 0.001238 0.002067 0.003322 0.005064 0.007244 0.009710 0.012226 0.014517 0.016310 0.017378 0.017578 0.016868 0.015319 0.013092 0.010421 0.007574 0.004816 0.002381 0.000440 -0.000905 -0.001626 -0.001763 -0.001406 -0.000678 0.000287 0.001356 0.002415 0.003376 0.004177 0.004783 0.005183 0.005385 0.005410 0.005283 0.005037 0.004701 0.004303 0.003868 0.003419 0.002973 0.002547 0.002150 0.001790 0.001472 0.001197 0.000963 0.000768 0.000607 0.000475 0.000369 0.000285 0.000218 0.000166 0.000125 0.000094 0.000071 0.000053 0.000040 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000041 -0.000055 -0.000074 -0.000101 -0.000135 -0.000180 -0.000239 -0.000314 -0.000408 -0.000526 -0.000671 -0.000848 -0.001059 -0.001308 -0.001595 -0.001919 -0.002278 -0.002665 -0.003071 -0.003482 -0.003882 -0.004250 -0.004562 -0.004790 -0.004905 -0.004878 -0.004684 -0.004305 -0.003735 -0.002986 -0.002091 -0.001110 -0.000132 0.000728 0.001335 0.001544 0.001220 0.000253 -0.001418 -0.003790 -0.006780 -0.010223 -0.013883 -0.017469 -0.020669 -0.023189 -0.024789 -0.025320 -0.024745 -0.023145 -0.020705 -0.017685 -0.014379 -0.011065 -0.007962 -0.005197 -0.002793 -0.000674 0.001308 0.003327 0.005547 0.008069 0.010907 0.013973 0.017083 0.019988 0.022405 0.024072 0.024784 0.024431 0.023018 0.020661 0.017574 0.014039 0.010365 0.006853 0.003760 0.001273 -0.000503 -0.001546 -0.001905 -0.001685 -0.001025 -0.000077 0.001013 0.002118 0.003136 0.003997 0.004662 0.005116 0.005363 0.005423 0.005324 0.005097 0.004772 0.004379 0.003945 0.003492 0.003042 0.002608 0.002203 0.001836 0.001510 0.001227 0.000987 0.000786 0.000620 0.000485 0.000377 0.000290 0.000221 0.000168 0.000127 0.000095 0.000071 0.000053 0.000041 0.000031 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000041 -0.000056 -0.000076 -0.000103 -0.000138 -0.000184 -0.000244 -0.000321 -0.000418 -0.000538 -0.000687 -0.000867 -0.001082 -0.001334 -0.001624 -0.001952 -0.002314 -0.002703 -0.003108 -0.003517 -0.003910 -0.004267 -0.004560 -0.004763 -0.004845 -0.004777 -0.004534 -0.004100 -0.003470 -0.002659 -0.001705 -0.000673 0.000342 0.001216 0.001804 0.001953 0.001514 0.000369 -0.001550 -0.004243 -0.007626 -0.011529 -0.015699 -0.019827 -0.023577 -0.026626 -0.028703 -0.029629 -0.029340 -0.027890 -0.025449 -0.022266 -0.018631 -0.014828 -0.011091 -0.007568 -0.004310 -0.001272 0.001656 0.004613 0.007722 0.011048 0.014572 0.018179 0.021666 0.024769 0.027209 0.028729 0.029145 0.028372 0.026446 0.023520 0.019842 0.015727 0.011514 0.007525 0.004029 0.001222 -0.000793 -0.001997 -0.002452 -0.002272 -0.001610 -0.000628 0.000516 0.001686 0.002774 0.003705 0.004435 0.004946 0.005243 0.005345 0.005278 0.005075 0.004768 0.004388 0.003962 0.003514 0.003065 0.002631 0.002225 0.001855 0.001527 0.001241 0.000998 0.000794 0.000626 0.000489 0.000379 0.000292 0.000222 0.000168 0.000127 0.000095 0.000071 0.000054 0.000041 0.000031 0.000025 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000041 -0.000056 -0.000076 -0.000103 -0.000139 -0.000186 -0.000246 -0.000324 -0.000421 -0.000543 -0.000692 -0.000873 -0.001089 -0.001341 -0.001631 -0.001958 -0.002318 -0.002703 -0.003103 -0.003503 -0.003884 -0.004224 -0.004495 -0.004669 -0.004715 -0.004604 -0.004311 -0.003819 -0.003126 -0.002245 -0.001218 -0.000110 0.000980 0.001926 0.002578 0.002779 0.002374 0.001240 -0.000697 -0.003441 -0.006912 -0.010939 -0.015268 -0.019586 -0.023547 -0.026820 -0.029122 -0.030262 -0.030163 -0.028868 -0.026535 -0.023405 -0.019762 -0.015890 -0.012023 -0.008317 -0.004829 -0.001530 0.001677 0.004915 0.008289 0.011850 0.015562 0.019297 0.022845 0.025938 0.028297 0.029671 0.029886 0.028873 0.026685 0.023491 0.019558 0.015214 0.010809 0.006672 0.003076 0.000213 -0.001814 -0.002997 -0.003403 -0.003154 -0.002410 -0.001340 -0.000107 0.001150 0.002321 0.003328 0.004126 0.004697 0.005046 0.005191 0.005160 0.004986 0.004702 0.004339 0.003927 0.003490 0.003048 0.002620 0.002219 0.001852 0.001525 0.001240 0.000997 0.000794 0.000625 0.000488 0.000378 0.000290 0.000221 0.000167 0.000126 0.000094 0.000071 0.000053 0.000041 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000041 -0.000056 -0.000076 -0.000103 -0.000139 -0.000185 -0.000245 -0.000322 -0.000420 -0.000541 -0.000689 -0.000868 -0.001082 -0.001331 -0.001617 -0.001939 -0.002292 -0.002669 -0.003058 -0.003445 -0.003811 -0.004131 -0.004377 -0.004521 -0.004531 -0.004378 -0.004035 -0.003487 -0.002730 -0.001777 -0.000666 0.000536 0.001734 0.002804 0.003598 0.003959 0.003733 0.002795 0.001067 -0.001458 -0.004708 -0.008518 -0.012644 -0.016783 -0.020599 -0.023769 -0.026022 -0.027171 -0.027144 -0.025987 -0.023854 -0.020983 -0.017652 -0.014134 -0.010655 -0.007358 -0.004294 -0.001420 0.001366 0.004198 0.007187 0.010389 0.013774 0.017217 0.020510 0.023388 0.025574 0.026820 0.026953 0.025906 0.023730 0.020594 0.016761 0.012554 0.008317 0.004372 0.000982 -0.001667 -0.003484 -0.004465 -0.004681 -0.004260 -0.003361 -0.002156 -0.000804 0.000556 0.001816 0.002900 0.003765 0.004395 0.004794 0.004981 0.004986 0.004842 0.004584 0.004243 0.003848 0.003426 0.002998 0.002580 0.002187 0.001827 0.001506 0.001225 0.000986 0.000784 0.000618 0.000482 0.000373 0.000287 0.000218 0.000165 0.000124 0.000093 0.000070 0.000053 0.000040 0.000031 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000030 -0.000041 -0.000056 -0.000075 -0.000102 -0.000137 -0.000182 -0.000242 -0.000317 -0.000413 -0.000532 -0.000678 -0.000854 -0.001062 -0.001306 -0.001585 -0.001898 -0.002240 -0.002605 -0.002981 -0.003352 -0.003698 -0.003996 -0.004218 -0.004333 -0.004309 -0.004117 -0.003731 -0.003133 -0.002317 -0.001294 -0.000100 0.001205 0.002531 0.003761 0.004755 0.005360 0.005430 0.004842 0.003517 0.001444 -0.001313 -0.004603 -0.008202 -0.011827 -0.015170 -0.017934 -0.019875 -0.020833 -0.020754 -0.019700 -0.017834 -0.015392 -0.012644 -0.009850 -0.007215 -0.004858 -0.002800 -0.000970 0.000768 0.002576 0.004595 0.006908 0.009506 0.012285 0.015048 0.017540 0.019486 0.020636 0.020810 0.019928 0.018027 0.015254 0.011851 0.008118 0.004378 0.000928 -0.001984 -0.004188 -0.005603 -0.006230 -0.006144 -0.005470 -0.004365 -0.002992 -0.001507 -0.000040 0.001306 0.002462 0.003387 0.004067 0.004510 0.004735 0.004774 0.004660 0.004427 0.004109 0.003735 0.003331 0.002918 0.002515 0.002134 0.001785 0.001472 0.001199 0.000964 0.000768 0.000605 0.000472 0.000366 0.000281 0.000214 0.000162 0.000122 0.000091 0.000069 0.000052 0.000039 0.000031 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000030 -0.000041 -0.000055 -0.000074 -0.000100 -0.000134 -0.000178 -0.000236 -0.000309 -0.000402 -0.000518 -0.000659 -0.000830 -0.001032 -0.001267 -0.001536 -0.001838 -0.002167 -0.002517 -0.002876 -0.003228 -0.003555 -0.003831 -0.004028 -0.004117 -0.004066 -0.003843 -0.003423 -0.002785 -0.001923 -0.000844 0.000422 0.001824 0.003279 0.004681 0.005901 0.006799 0.007236 0.007098 0.006310 0.004855 0.002790 0.000246 -0.002577 -0.005429 -0.008040 -0.010155 -0.011571 -0.012167 -0.011924 -0.010929 -0.009360 -0.007457 -0.005484 -0.003681 -0.002224 -0.001197 -0.000579 -0.000253 -0.000035 0.000286 0.000898 0.001926 0.003398 0.005239 0.007276 0.009265 0.010935 0.012031 0.012357 0.011812 0.010400 0.008237 0.005527 0.002533 -0.000460 -0.003183 -0.005415 -0.007007 -0.007886 -0.008061 -0.007603 -0.006633 -0.005299 -0.003753 -0.002138 -0.000575 0.000843 0.002054 0.003023 0.003741 0.004217 0.004473 0.004540 0.004451 0.004243 0.003947 0.003595 0.003211 0.002817 0.002430 0.002064 0.001727 0.001426 0.001161 0.000935 0.000745 0.000587 0.000459 0.000355 0.000273 0.000208 0.000158 0.000119 0.000089 0.000067 0.000051 0.000039 0.000030 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000017 -0.000022 -0.000030 -0.000040 -0.000054 -0.000073 -0.000098 -0.000130 -0.000173 -0.000228 -0.000299 -0.000388 -0.000499 -0.000635 -0.000798 -0.000992 -0.001217 -0.001475 -0.001762 -0.002076 -0.002409 -0.002749 -0.003082 -0.003388 -0.003643 -0.003819 -0.003888 -0.003815 -0.003573 -0.003132 -0.002474 -0.001586 -0.000472 0.000844 0.002318 0.003880 0.005437 0.006874 0.008065 0.008886 0.009233 0.009037 0.008280 0.007009 0.005335 0.003431 0.001506 -0.000214 -0.001525 -0.002275 -0.002391 -0.001897 -0.000912 0.000366 0.001689 0.002802 0.003485 0.003593 0.003087 0.002037 0.000615 -0.000935 -0.002346 -0.003373 -0.003840 -0.003671 -0.002906 -0.001691 -0.000252 0.001141 0.002227 0.002791 0.002700 0.001923 0.000530 -0.001322 -0.003416 -0.005512 -0.007378 -0.008824 -0.009720 -0.010006 -0.009694 -0.008850 -0.007586 -0.006036 -0.004338 -0.002620 -0.000989 0.000473 0.001713 0.002705 0.003442 0.003937 0.004211 0.004298 0.004230 0.004042 0.003768 0.003436 0.003072 0.002698 0.002329 0.001980 0.001658 0.001369 0.001116 0.000899 0.000716 0.000565 0.000442 0.000342 0.000263 0.000201 0.000152 0.000115 0.000086 0.000065 0.000049 0.000037 0.000029 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000053 -0.000071 -0.000094 -0.000126 -0.000166 -0.000219 -0.000286 -0.000371 -0.000476 -0.000605 -0.000761 -0.000945 -0.001158 -0.001402 -0.001674 -0.001971 -0.002285 -0.002606 -0.002919 -0.003205 -0.003441 -0.003601 -0.003655 -0.003573 -0.003324 -0.002881 -0.002222 -0.001334 -0.000218 0.001112 0.002619 0.004245 0.005910 0.007517 0.008956 0.010120 0.010917 0.011286 0.011212 0.010732 0.009940 0.008977 0.008014 0.007229 0.006773 0.006743 0.007160 0.007956 0.008978 0.010005 0.010782 0.011060 0.010642 0.009416 0.007385 0.004672 0.001505 -0.001814 -0.004958 -0.007624 -0.009584 -0.010714 -0.011016 -0.010606 -0.009695 -0.008544 -0.007426 -0.006576 -0.006157 -0.006242 -0.006808 -0.007750 -0.008901 -0.010067 -0.011058 -0.011713 -0.011925 -0.011642 -0.010877 -0.009690 -0.008179 -0.006463 -0.004662 -0.002889 -0.001234 0.000234 0.001471 0.002457 0.003190 0.003684 0.003964 0.004059 0.004005 0.003833 0.003577 0.003265 0.002921 0.002567 0.002217 0.001885 0.001578 0.001304 0.001063 0.000857 0.000683 0.000539 0.000422 0.000327 0.000252 0.000192 0.000146 0.000110 0.000083 0.000062 0.000047 0.000036 0.000027 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000038 -0.000051 -0.000068 -0.000091 -0.000120 -0.000158 -0.000208 -0.000271 -0.000351 -0.000450 -0.000571 -0.000718 -0.000891 -0.001092 -0.001321 -0.001577 -0.001856 -0.002151 -0.002452 -0.002745 -0.003013 -0.003234 -0.003382 -0.003430 -0.003348 -0.003107 -0.002681 -0.002048 -0.001191 -0.000109 0.001189 0.002676 0.004304 0.006008 0.007706 0.009307 0.010720 0.011868 0.012701 0.013206 0.013416 0.013407 0.013294 0.013212 0.013291 0.013635 0.014288 0.015224 0.016332 0.017428 0.018271 0.018600 0.018175 0.016816 0.014445 0.011102 0.006955 0.002284 -0.002560 -0.007199 -0.011280 -0.014527 -0.016778 -0.017995 -0.018270 -0.017795 -0.016828 -0.015645 -0.014498 -0.013582 -0.013006 -0.012793 -0.012885 -0.013167 -0.013487 -0.013693 -0.013653 -0.013278 -0.012525 -0.011404 -0.009966 -0.008297 -0.006495 -0.004664 -0.002898 -0.001274 0.000153 0.001347 0.002294 0.002998 0.003472 0.003740 0.003834 0.003784 0.003624 0.003382 0.003088 0.002763 0.002427 0.002096 0.001782 0.001492 0.001232 0.001005 0.000810 0.000646 0.000510 0.000400 0.000310 0.000239 0.000182 0.000138 0.000104 0.000078 0.000059 0.000044 0.000034 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000049 -0.000065 -0.000086 -0.000114 -0.000150 -0.000195 -0.000254 -0.000329 -0.000421 -0.000534 -0.000671 -0.000832 -0.001020 -0.001234 -0.001473 -0.001734 -0.002009 -0.002291 -0.002566 -0.002818 -0.003027 -0.003168 -0.003218 -0.003148 -0.002931 -0.002542 -0.001959 -0.001166 -0.000159 0.001059 0.002465 0.004023 0.005680 0.007368 0.009014 0.010544 0.011896 0.013031 0.013942 0.014659 0.015245 0.015795 0.016411 0.017188 0.018184 0.019405 0.020781 0.022170 0.023364 0.024107 0.024138 0.023222 0.021199 0.018014 0.013740 0.008579 0.002842 -0.003081 -0.008778 -0.013861 -0.018024 -0.021069 -0.022936 -0.023693 -0.023514 -0.022651 -0.021381 -0.019969 -0.018629 -0.017503 -0.016650 -0.016054 -0.015638 -0.015292 -0.014893 -0.014336 -0.013542 -0.012477 -0.011145 -0.009588 -0.007875 -0.006089 -0.004315 -0.002630 -0.001098 0.000237 0.001347 0.002223 0.002871 0.003304 0.003546 0.003626 0.003573 0.003417 0.003187 0.002907 0.002599 0.002282 0.001970 0.001673 0.001401 0.001156 0.000943 0.000760 0.000606 0.000479 0.000375 0.000292 0.000224 0.000171 0.000130 0.000098 0.000073 0.000055 0.000041 0.000031 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000035 -0.000047 -0.000062 -0.000081 -0.000107 -0.000140 -0.000182 -0.000236 -0.000305 -0.000390 -0.000495 -0.000621 -0.000771 -0.000945 -0.001143 -0.001365 -0.001608 -0.001864 -0.002128 -0.002386 -0.002624 -0.002824 -0.002964 -0.003023 -0.002974 -0.002795 -0.002461 -0.001952 -0.001255 -0.000361 0.000726 0.001991 0.003403 0.004921 0.006491 0.008052 0.009547 0.010928 0.012169 0.013268 0.014256 0.015190 0.016148 0.017212 0.018447 0.019882 0.021492 0.023181 0.024786 0.026085 0.026818 0.026725 0.025583 0.023245 0.019675 0.014964 0.009330 0.003102 -0.003317 -0.009500 -0.015048 -0.019638 -0.023060 -0.025235 -0.026216 -0.026164 -0.025319 -0.023956 -0.022342 -0.020703 -0.019199 -0.017914 -0.016860 -0.015991 -0.015225 -0.014463 -0.013617 -0.012619 -0.011435 -0.010064 -0.008539 -0.006912 -0.005250 -0.003624 -0.002096 -0.000716 0.000477 0.001465 0.002239 0.002806 0.003180 0.003382 0.003437 0.003373 0.003217 0.002994 0.002726 0.002434 0.002134 0.001840 0.001562 0.001306 0.001078 0.000878 0.000708 0.000565 0.000446 0.000350 0.000271 0.000209 0.000159 0.000121 0.000091 0.000068 0.000051 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000058 -0.000076 -0.000099 -0.000129 -0.000168 -0.000218 -0.000280 -0.000358 -0.000454 -0.000570 -0.000707 -0.000868 -0.001051 -0.001256 -0.001480 -0.001719 -0.001964 -0.002207 -0.002433 -0.002627 -0.002770 -0.002844 -0.002825 -0.002694 -0.002430 -0.002016 -0.001439 -0.000692 0.000222 0.001290 0.002488 0.003782 0.005127 0.006476 0.007783 0.009016 0.010156 0.011213 0.012218 0.013227 0.014311 0.015537 0.016956 0.018581 0.020368 0.022212 0.023942 0.025336 0.026140 0.026103 0.025014 0.022737 0.019245 0.014634 0.009122 0.003032 -0.003243 -0.009287 -0.014710 -0.019197 -0.022539 -0.024654 -0.025586 -0.025486 -0.024580 -0.023133 -0.021405 -0.019621 -0.017945 -0.016471 -0.015227 -0.014184 -0.013276 -0.012419 -0.011534 -0.010559 -0.009458 -0.008226 -0.006881 -0.005466 -0.004034 -0.002639 -0.001335 -0.000162 0.000849 0.001681 0.002328 0.002795 0.003094 0.003244 0.003267 0.003185 0.003023 0.002804 0.002546 0.002269 0.001986 0.001709 0.001448 0.001210 0.000997 0.000812 0.000654 0.000522 0.000412 0.000323 0.000250 0.000193 0.000147 0.000111 0.000083 0.000062 0.000046 0.000035 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000030 -0.000040 -0.000053 -0.000070 -0.000091 -0.000119 -0.000154 -0.000199 -0.000255 -0.000326 -0.000413 -0.000518 -0.000644 -0.000790 -0.000958 -0.001146 -0.001353 -0.001574 -0.001803 -0.002031 -0.002247 -0.002437 -0.002586 -0.002678 -0.002695 -0.002619 -0.002435 -0.002129 -0.001690 -0.001114 -0.000405 0.000426 0.001356 0.002356 0.003388 0.004416 0.005403 0.006327 0.007181 0.007981 0.008764 0.009589 0.010523 0.011633 0.012964 0.014524 0.016271 0.018102 0.019855 0.021320 0.022259 0.022437 0.021656 0.019792 0.016816 0.012817 0.007993 0.002643 -0.002876 -0.008181 -0.012916 -0.016794 -0.019623 -0.021333 -0.021964 -0.021659 -0.020629 -0.019122 -0.017380 -0.015614 -0.013979 -0.012565 -0.011399 -0.010457 -0.009676 -0.008981 -0.008294 -0.007554 -0.006721 -0.005782 -0.004750 -0.003654 -0.002536 -0.001440 -0.000412 0.000515 0.001312 0.001965 0.002467 0.002821 0.003036 0.003126 0.003109 0.003006 0.002835 0.002617 0.002368 0.002104 0.001837 0.001578 0.001335 0.001113 0.000916 0.000745 0.000600 0.000478 0.000377 0.000295 0.000229 0.000176 0.000134 0.000101 0.000076 0.000056 0.000042 0.000031 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000027 -0.000037 -0.000048 -0.000063 -0.000083 -0.000107 -0.000139 -0.000179 -0.000230 -0.000294 -0.000372 -0.000467 -0.000580 -0.000713 -0.000866 -0.001038 -0.001228 -0.001432 -0.001644 -0.001858 -0.002065 -0.002252 -0.002409 -0.002521 -0.002575 -0.002557 -0.002457 -0.002263 -0.001970 -0.001576 -0.001089 -0.000520 0.000109 0.000770 0.001431 0.002060 0.002630 0.003125 0.003547 0.003919 0.004285 0.004709 0.005263 0.006016 0.007021 0.008294 0.009804 0.011466 0.013140 0.014640 0.015752 0.016265 0.015997 0.014830 0.012730 0.009765 0.006101 0.001989 -0.002264 -0.006332 -0.009913 -0.012763 -0.014726 -0.015749 -0.015880 -0.015252 -0.014061 -0.012529 -0.010873 -0.009277 -0.007875 -0.006740 -0.005885 -0.005279 -0.004857 -0.004536 -0.004241 -0.003904 -0.003482 -0.002957 -0.002333 -0.001630 -0.000883 -0.000129 0.000592 0.001249 0.001818 0.002280 0.002629 0.002864 0.002990 0.003017 0.002959 0.002832 0.002651 0.002433 0.002192 0.001941 0.001690 0.001448 0.001222 0.001017 0.000836 0.000679 0.000546 0.000434 0.000343 0.000268 0.000207 0.000159 0.000121 0.000091 0.000068 0.000051 0.000038 0.000028 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000057 -0.000074 -0.000096 -0.000124 -0.000160 -0.000206 -0.000262 -0.000332 -0.000417 -0.000519 -0.000639 -0.000777 -0.000933 -0.001105 -0.001292 -0.001489 -0.001689 -0.001886 -0.002071 -0.002234 -0.002366 -0.002455 -0.002493 -0.002473 -0.002388 -0.002238 -0.002025 -0.001759 -0.001455 -0.001136 -0.000829 -0.000564 -0.000371 -0.000270 -0.000273 -0.000371 -0.000535 -0.000715 -0.000839 -0.000829 -0.000604 -0.000101 0.000715 0.001835 0.003203 0.004708 0.006198 0.007493 0.008409 0.008781 0.008498 0.007515 0.005870 0.003686 0.001156 -0.001482 -0.003973 -0.006081 -0.007621 -0.008482 -0.008636 -0.008142 -0.007126 -0.005765 -0.004250 -0.002767 -0.001466 -0.000446 0.000245 0.000615 0.000714 0.000618 0.000416 0.000193 0.000019 -0.000058 -0.000014 0.000154 0.000429 0.000782 0.001180 0.001587 0.001973 0.002312 0.002587 0.002785 0.002903 0.002942 0.002908 0.002810 0.002659 0.002469 0.002252 0.002018 0.001779 0.001544 0.001319 0.001111 0.000923 0.000757 0.000614 0.000492 0.000391 0.000308 0.000241 0.000186 0.000143 0.000108 0.000081 0.000061 0.000045 0.000034 0.000025 0.000019 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000065 -0.000085 -0.000110 -0.000142 -0.000182 -0.000232 -0.000294 -0.000370 -0.000460 -0.000567 -0.000690 -0.000831 -0.000987 -0.001156 -0.001337 -0.001523 -0.001710 -0.001891 -0.002058 -0.002205 -0.002324 -0.002411 -0.002462 -0.002476 -0.002455 -0.002408 -0.002346 -0.002290 -0.002263 -0.002295 -0.002414 -0.002649 -0.003019 -0.003531 -0.004171 -0.004908 -0.005684 -0.006423 -0.007035 -0.007430 -0.007525 -0.007265 -0.006628 -0.005640 -0.004371 -0.002936 -0.001477 -0.000149 0.000905 0.001577 0.001809 0.001608 0.001045 0.000248 -0.000620 -0.001383 -0.001881 -0.001992 -0.001655 -0.000874 0.000283 0.001694 0.003205 0.004656 0.005899 0.006825 0.007369 0.007520 0.007312 0.006816 0.006123 0.005334 0.004541 0.003820 0.003222 0.002775 0.002486 0.002341 0.002314 0.002373 0.002485 0.002617 0.002744 0.002845 0.002905 0.002917 0.002877 0.002787 0.002654 0.002484 0.002286 0.002070 0.001846 0.001620 0.001401 0.001194 0.001002 0.000831 0.000680 0.000550 0.000441 0.000350 0.000275 0.000215 0.000166 0.000127 0.000096 0.000072 0.000054 0.000040 0.000030 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000044 -0.000057 -0.000074 -0.000096 -0.000124 -0.000159 -0.000203 -0.000258 -0.000324 -0.000404 -0.000498 -0.000607 -0.000732 -0.000872 -0.001025 -0.001189 -0.001360 -0.001535 -0.001709 -0.001876 -0.002033 -0.002174 -0.002299 -0.002406 -0.002500 -0.002587 -0.002678 -0.002790 -0.002945 -0.003170 -0.003496 -0.003953 -0.004568 -0.005360 -0.006334 -0.007476 -0.008749 -0.010094 -0.011430 -0.012657 -0.013674 -0.014380 -0.014697 -0.014575 -0.014001 -0.013010 -0.011673 -0.010096 -0.008401 -0.006711 -0.005130 -0.003728 -0.002531 -0.001518 -0.000628 0.000228 0.001145 0.002210 0.003480 0.004966 0.006633 0.008403 0.010161 0.011775 0.013117 0.014080 0.014595 0.014637 0.014228 0.013430 0.012337 0.011057 0.009699 0.008363 0.007129 0.006051 0.005160 0.004462 0.003945 0.003585 0.003350 0.003206 0.003121 0.003066 0.003019 0.002963 0.002885 0.002781 0.002646 0.002485 0.002301 0.002100 0.001889 0.001675 0.001464 0.001261 0.001071 0.000898 0.000742 0.000606 0.000490 0.000392 0.000311 0.000244 0.000190 0.000147 0.000112 0.000085 0.000064 0.000047 0.000035 0.000026 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000049 -0.000064 -0.000083 -0.000107 -0.000138 -0.000176 -0.000223 -0.000281 -0.000350 -0.000433 -0.000529 -0.000638 -0.000761 -0.000897 -0.001044 -0.001199 -0.001360 -0.001524 -0.001686 -0.001845 -0.001998 -0.002146 -0.002292 -0.002443 -0.002608 -0.002801 -0.003044 -0.003360 -0.003778 -0.004332 -0.005051 -0.005963 -0.007087 -0.008429 -0.009974 -0.011685 -0.013501 -0.015339 -0.017095 -0.018655 -0.019908 -0.020752 -0.021111 -0.020941 -0.020238 -0.019037 -0.017405 -0.015437 -0.013233 -0.010893 -0.008497 -0.006099 -0.003725 -0.001373 0.000976 0.003347 0.005759 0.008208 0.010664 0.013065 0.015322 0.017330 0.018980 0.020175 0.020847 0.020963 0.020536 0.019618 0.018298 0.016687 0.014906 0.013073 0.011290 0.009640 0.008179 0.006935 0.005916 0.005110 0.004492 0.004029 0.003688 0.003436 0.003242 0.003083 0.002938 0.002794 0.002642 0.002477 0.002298 0.002107 0.001908 0.001706 0.001505 0.001311 0.001125 0.000953 0.000797 0.000658 0.000536 0.000433 0.000346 0.000274 0.000215 0.000167 0.000129 0.000099 0.000075 0.000056 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000042 -0.000054 -0.000071 -0.000091 -0.000118 -0.000150 -0.000191 -0.000240 -0.000300 -0.000371 -0.000454 -0.000549 -0.000656 -0.000774 -0.000903 -0.001041 -0.001186 -0.001335 -0.001486 -0.001639 -0.001792 -0.001948 -0.002113 -0.002293 -0.002503 -0.002759 -0.003082 -0.003499 -0.004039 -0.004737 -0.005622 -0.006724 -0.008062 -0.009641 -0.011449 -0.013451 -0.015588 -0.017775 -0.019909 -0.021872 -0.023542 -0.024803 -0.025559 -0.025739 -0.025310 -0.024272 -0.022662 -0.020547 -0.018009 -0.015140 -0.012027 -0.008746 -0.005359 -0.001914 0.001554 0.005012 0.008420 0.011730 0.014876 0.017778 0.020341 0.022469 0.024077 0.025096 0.025490 0.025260 0.024449 0.023133 0.021420 0.019433 0.017300 0.015143 0.013064 0.011143 0.009434 0.007966 0.006742 0.005751 0.004967 0.004359 0.003891 0.003531 0.003248 0.003017 0.002817 0.002633 0.002455 0.002274 0.002090 0.001902 0.001711 0.001522 0.001338 0.001161 0.000994 0.000840 0.000701 0.000578 0.000471 0.000379 0.000303 0.000239 0.000188 0.000146 0.000113 0.000086 0.000065 0.000049 0.000036 0.000027 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000027 -0.000035 -0.000046 -0.000059 -0.000077 -0.000099 -0.000126 -0.000161 -0.000203 -0.000253 -0.000313 -0.000383 -0.000464 -0.000555 -0.000656 -0.000767 -0.000886 -0.001012 -0.001143 -0.001277 -0.001414 -0.001556 -0.001704 -0.001866 -0.002050 -0.002271 -0.002546 -0.002897 -0.003351 -0.003938 -0.004689 -0.005637 -0.006809 -0.008224 -0.009891 -0.011799 -0.013917 -0.016189 -0.018537 -0.020860 -0.023041 -0.024956 -0.026484 -0.027515 -0.027962 -0.027768 -0.026911 -0.025403 -0.023287 -0.020628 -0.017509 -0.014019 -0.010248 -0.006282 -0.002201 0.001919 0.006002 0.009974 0.013751 0.017246 0.020366 0.023020 0.025123 0.026608 0.027431 0.027583 0.027091 0.026017 0.024454 0.022518 0.020338 0.018042 0.015747 0.013552 0.011532 0.009736 0.008188 0.006891 0.005831 0.004984 0.004317 0.003798 0.003394 0.003075 0.002815 0.002595 0.002399 0.002216 0.002037 0.001860 0.001684 0.001509 0.001337 0.001172 0.001014 0.000867 0.000732 0.000611 0.000503 0.000409 0.000330 0.000263 0.000208 0.000163 0.000127 0.000098 0.000075 0.000056 0.000042 0.000031 0.000023 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000049 -0.000063 -0.000081 -0.000104 -0.000133 -0.000168 -0.000210 -0.000259 -0.000318 -0.000385 -0.000460 -0.000544 -0.000636 -0.000735 -0.000840 -0.000948 -0.001060 -0.001174 -0.001293 -0.001419 -0.001558 -0.001721 -0.001920 -0.002173 -0.002502 -0.002931 -0.003489 -0.004206 -0.005112 -0.006234 -0.007591 -0.009193 -0.011033 -0.013084 -0.015299 -0.017605 -0.019912 -0.022110 -0.024081 -0.025704 -0.026869 -0.027482 -0.027473 -0.026806 -0.025474 -0.023503 -0.020945 -0.017871 -0.014366 -0.010525 -0.006444 -0.002221 0.002049 0.006266 0.010336 0.014160 0.017642 0.020687 0.023211 0.025141 0.026428 0.027047 0.027009 0.026354 0.025156 0.023514 0.021544 0.019370 0.017112 0.014878 0.012758 0.010816 0.009096 0.007616 0.006377 0.005365 0.004555 0.003917 0.003420 0.003033 0.002728 0.002483 0.002276 0.002095 0.001928 0.001768 0.001611 0.001455 0.001302 0.001153 0.001009 0.000873 0.000746 0.000630 0.000525 0.000433 0.000353 0.000284 0.000227 0.000180 0.000141 0.000110 0.000085 0.000065 0.000049 0.000036 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000051 -0.000066 -0.000084 -0.000107 -0.000135 -0.000170 -0.000210 -0.000257 -0.000311 -0.000371 -0.000438 -0.000511 -0.000589 -0.000671 -0.000754 -0.000838 -0.000923 -0.001009 -0.001099 -0.001199 -0.001318 -0.001467 -0.001663 -0.001925 -0.002274 -0.002737 -0.003340 -0.004111 -0.005073 -0.006248 -0.007645 -0.009261 -0.011077 -0.013052 -0.015126 -0.017222 -0.019242 -0.021083 -0.022634 -0.023792 -0.024465 -0.024584 -0.024105 -0.023012 -0.021321 -0.019069 -0.016317 -0.013143 -0.009633 -0.005881 -0.001987 0.001950 0.005831 0.009555 0.013026 0.016152 0.018847 0.021036 0.022662 0.023688 0.024106 0.023934 0.023221 0.022039 0.020484 0.018662 0.016684 0.014655 0.012668 0.010798 0.009100 0.007606 0.006330 0.005269 0.004410 0.003728 0.003197 0.002788 0.002473 0.002229 0.002035 0.001873 0.001731 0.001599 0.001472 0.001345 0.001219 0.001093 0.000970 0.000850 0.000737 0.000631 0.000534 0.000446 0.000368 0.000300 0.000243 0.000194 0.000154 0.000121 0.000094 0.000073 0.000055 0.000042 0.000031 0.000022 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000052 -0.000066 -0.000084 -0.000107 -0.000133 -0.000165 -0.000201 -0.000243 -0.000289 -0.000339 -0.000393 -0.000450 -0.000507 -0.000563 -0.000616 -0.000666 -0.000712 -0.000756 -0.000804 -0.000861 -0.000938 -0.001048 -0.001206 -0.001431 -0.001745 -0.002169 -0.002728 -0.003443 -0.004334 -0.005411 -0.006675 -0.008114 -0.009697 -0.011379 -0.013097 -0.014774 -0.016324 -0.017655 -0.018679 -0.019317 -0.019506 -0.019207 -0.018402 -0.017097 -0.015324 -0.013130 -0.010578 -0.007741 -0.004701 -0.001541 0.001652 0.004791 0.007790 0.010569 0.013050 0.015163 0.016849 0.018065 0.018787 0.019013 0.018765 0.018088 0.017046 0.015722 0.014205 0.012584 0.010945 0.009361 0.007889 0.006570 0.005426 0.004464 0.003680 0.003059 0.002580 0.002219 0.001952 0.001756 0.001610 0.001497 0.001404 0.001321 0.001240 0.001157 0.001070 0.000979 0.000886 0.000791 0.000697 0.000607 0.000522 0.000444 0.000372 0.000308 0.000253 0.000205 0.000164 0.000130 0.000103 0.000080 0.000062 0.000047 0.000035 0.000026 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000051 -0.000064 -0.000081 -0.000101 -0.000124 -0.000151 -0.000181 -0.000214 -0.000248 -0.000284 -0.000318 -0.000351 -0.000378 -0.000398 -0.000410 -0.000411 -0.000403 -0.000389 -0.000373 -0.000362 -0.000365 -0.000394 -0.000463 -0.000588 -0.000788 -0.001081 -0.001486 -0.002021 -0.002696 -0.003517 -0.004477 -0.005559 -0.006731 -0.007950 -0.009160 -0.010298 -0.011295 -0.012086 -0.012611 -0.012822 -0.012689 -0.012199 -0.011358 -0.010187 -0.008723 -0.007011 -0.005104 -0.003061 -0.000940 0.001197 0.003291 0.005283 0.007117 0.008739 0.010103 0.011167 0.011904 0.012296 0.012346 0.012071 0.011507 0.010703 0.009720 0.008623 0.007478 0.006346 0.005276 0.004307 0.003464 0.002757 0.002189 0.001752 0.001430 0.001207 0.001062 0.000975 0.000930 0.000909 0.000900 0.000894 0.000884 0.000865 0.000835 0.000794 0.000743 0.000683 0.000619 0.000552 0.000486 0.000421 0.000360 0.000304 0.000254 0.000209 0.000170 0.000137 0.000109 0.000086 0.000067 0.000052 0.000039 0.000029 0.000021 0.000015 0.000011 0.000007 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000059 -0.000073 -0.000089 -0.000107 -0.000126 -0.000146 -0.000165 -0.000183 -0.000197 -0.000205 -0.000204 -0.000191 -0.000163 -0.000118 -0.000055 0.000026 0.000123 0.000231 0.000346 0.000461 0.000566 0.000650 0.000701 0.000704 0.000643 0.000504 0.000276 -0.000051 -0.000477 -0.000996 -0.001592 -0.002241 -0.002911 -0.003563 -0.004156 -0.004649 -0.005008 -0.005204 -0.005221 -0.005055 -0.004715 -0.004216 -0.003582 -0.002840 -0.002019 -0.001148 -0.000253 0.000639 0.001503 0.002316 0.003055 0.003695 0.004215 0.004595 0.004818 0.004877 0.004769 0.004506 0.004108 0.003604 0.003029 0.002422 0.001822 0.001262 0.000768 0.000359 0.000044 -0.000178 -0.000309 -0.000363 -0.000350 -0.000288 -0.000191 -0.000074 0.000049 0.000170 0.000278 0.000370 0.000441 0.000490 0.000517 0.000524 0.000514 0.000491 0.000457 0.000417 0.000373 0.000328 0.000284 0.000243 0.000204 0.000170 0.000139 0.000113 0.000090 0.000071 0.000056 0.000043 0.000033 0.000024 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000058 -0.000068 -0.000078 -0.000086 -0.000092 -0.000093 -0.000088 -0.000073 -0.000045 0.000001 0.000067 0.000158 0.000276 0.000424 0.000601 0.000809 0.001045 0.001307 0.001590 0.001889 0.002196 0.002501 0.002793 0.003058 0.003284 0.003461 0.003580 0.003637 0.003633 0.003572 0.003464 0.003322 0.003160 0.002992 0.002827 0.002670 0.002520 0.002370 0.002207 0.002019 0.001795 0.001527 0.001211 0.000851 0.000455 0.000035 -0.000393 -0.000815 -0.001219 -0.001595 -0.001939 -0.002253 -0.002539 -0.002802 -0.003046 -0.003272 -0.003478 -0.003656 -0.003799 -0.003894 -0.003932 -0.003906 -0.003812 -0.003652 -0.003431 -0.003159 -0.002848 -0.002509 -0.002156 -0.001801 -0.001456 -0.001130 -0.000831 -0.000565 -0.000335 -0.000143 0.000011 0.000129 0.000214 0.000270 0.000301 0.000312 0.000308 0.000293 0.000271 0.000244 0.000216 0.000187 0.000160 0.000134 0.000111 0.000091 0.000073 0.000058 0.000045 0.000035 0.000026 0.000019 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000032 -0.000035 -0.000037 -0.000035 -0.000028 -0.000015 0.000008 0.000043 0.000097 0.000172 0.000273 0.000407 0.000577 0.000787 0.001041 0.001343 0.001695 0.002098 0.002552 0.003057 0.003608 0.004201 0.004826 0.005474 0.006132 0.006785 0.007421 0.008023 0.008579 0.009078 0.009506 0.009854 0.010109 0.010259 0.010289 0.010181 0.009916 0.009474 0.008839 0.008000 0.006956 0.005719 0.004310 0.002763 0.001123 -0.000560 -0.002232 -0.003841 -0.005338 -0.006684 -0.007849 -0.008815 -0.009575 -0.010131 -0.010492 -0.010670 -0.010681 -0.010541 -0.010267 -0.009874 -0.009379 -0.008798 -0.008149 -0.007453 -0.006727 -0.005991 -0.005260 -0.004551 -0.003874 -0.003239 -0.002656 -0.002129 -0.001662 -0.001256 -0.000910 -0.000622 -0.000388 -0.000204 -0.000064 0.000038 0.000107 0.000151 0.000174 0.000182 0.000179 0.000169 0.000155 0.000138 0.000120 0.000102 0.000086 0.000071 0.000057 0.000046 0.000036 0.000027 0.000021 0.000015 0.000011 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000012 -0.000011 -0.000009 -0.000003 0.000008 0.000025 0.000050 0.000088 0.000142 0.000217 0.000317 0.000450 0.000620 0.000836 0.001101 0.001424 0.001811 0.002266 0.002795 0.003403 0.004091 0.004860 0.005709 0.006632 0.007619 0.008658 0.009732 0.010821 0.011904 0.012954 0.013945 0.014846 0.015626 0.016251 0.016684 0.016890 0.016828 0.016465 0.015768 0.014716 0.013301 0.011532 0.009434 0.007054 0.004453 0.001707 -0.001099 -0.003876 -0.006538 -0.009003 -0.011205 -0.013093 -0.014632 -0.015806 -0.016615 -0.017073 -0.017204 -0.017039 -0.016617 -0.015974 -0.015152 -0.014188 -0.013122 -0.011988 -0.010822 -0.009654 -0.008509 -0.007409 -0.006371 -0.005407 -0.004524 -0.003729 -0.003022 -0.002403 -0.001871 -0.001420 -0.001045 -0.000740 -0.000496 -0.000307 -0.000165 -0.000061 0.000011 0.000058 0.000086 0.000100 0.000104 0.000102 0.000095 0.000085 0.000075 0.000064 0.000053 0.000043 0.000035 0.000027 0.000021 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000002 0.000000 0.000005 0.000013 0.000024 0.000042 0.000067 0.000103 0.000153 0.000222 0.000314 0.000435 0.000592 0.000793 0.001046 0.001358 0.001737 0.002194 0.002736 0.003371 0.004106 0.004947 0.005898 0.006959 0.008126 0.009393 0.010744 0.012162 0.013623 0.015096 0.016547 0.017937 0.019221 0.020350 0.021274 0.021936 0.022282 0.022256 0.021809 0.020902 0.019509 0.017622 0.015259 0.012458 0.009284 0.005823 0.002174 -0.001547 -0.005225 -0.008743 -0.011997 -0.014896 -0.017371 -0.019376 -0.020886 -0.021901 -0.022439 -0.022532 -0.022227 -0.021576 -0.020637 -0.019469 -0.018128 -0.016670 -0.015146 -0.013600 -0.012072 -0.010596 -0.009194 -0.007887 -0.006686 -0.005598 -0.004625 -0.003769 -0.003024 -0.002386 -0.001847 -0.001399 -0.001034 -0.000740 -0.000510 -0.000334 -0.000202 -0.000107 -0.000040 0.000005 0.000033 0.000049 0.000057 0.000058 0.000055 0.000050 0.000044 0.000038 0.000031 0.000025 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000010 0.000017 0.000029 0.000045 0.000068 0.000099 0.000143 0.000202 0.000282 0.000387 0.000523 0.000699 0.000923 0.001203 0.001549 0.001972 0.002483 0.003091 0.003806 0.004639 0.005597 0.006686 0.007908 0.009260 0.010736 0.012322 0.013996 0.015731 0.017492 0.019238 0.020919 0.022482 0.023865 0.025003 0.025828 0.026270 0.026264 0.025750 0.024682 0.023031 0.020793 0.017989 0.014670 0.010913 0.006819 0.002510 -0.001882 -0.006219 -0.010364 -0.014196 -0.017606 -0.020514 -0.022862 -0.024622 -0.025792 -0.026393 -0.026463 -0.026060 -0.025247 -0.024096 -0.022678 -0.021065 -0.019324 -0.017514 -0.015691 -0.013900 -0.012178 -0.010552 -0.009044 -0.007665 -0.006421 -0.005315 -0.004345 -0.003504 -0.002785 -0.002179 -0.001675 -0.001263 -0.000932 -0.000671 -0.000468 -0.000314 -0.000200 -0.000118 -0.000060 -0.000021 0.000004 0.000019 0.000027 0.000030 0.000030 0.000028 0.000025 0.000021 0.000017 0.000013 0.000010 0.000008 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000010 0.000016 0.000026 0.000040 0.000059 0.000086 0.000122 0.000171 0.000236 0.000323 0.000436 0.000583 0.000771 0.001009 0.001307 0.001676 0.002127 0.002673 0.003325 0.004095 0.004993 0.006029 0.007210 0.008539 0.010013 0.011626 0.013364 0.015203 0.017113 0.019057 0.020988 0.022852 0.024587 0.026124 0.027391 0.028309 0.028803 0.028799 0.028231 0.027052 0.025231 0.022766 0.019682 0.016036 0.011914 0.007429 0.002710 -0.002096 -0.006839 -0.011373 -0.015563 -0.019293 -0.022472 -0.025039 -0.026961 -0.028235 -0.028882 -0.028947 -0.028490 -0.027583 -0.026306 -0.024739 -0.022960 -0.021045 -0.019059 -0.017063 -0.015106 -0.013227 -0.011458 -0.009820 -0.008324 -0.006979 -0.005785 -0.004739 -0.003834 -0.003061 -0.002411 -0.001870 -0.001427 -0.001070 -0.000787 -0.000566 -0.000398 -0.000271 -0.000178 -0.000111 -0.000064 -0.000032 -0.000010 0.000003 0.000010 0.000013 0.000014 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000008 0.000013 0.000020 0.000031 0.000047 0.000068 0.000097 0.000136 0.000188 0.000257 0.000347 0.000464 0.000616 0.000809 0.001054 0.001360 0.001739 0.002204 0.002767 0.003442 0.004239 0.005171 0.006247 0.007474 0.008856 0.010392 0.012072 0.013883 0.015800 0.017792 0.019820 0.021833 0.023776 0.025583 0.027182 0.028496 0.029445 0.029948 0.029929 0.029323 0.028080 0.026173 0.023599 0.020387 0.016598 0.012321 0.007671 0.002783 -0.002192 -0.007103 -0.011797 -0.016137 -0.020004 -0.023303 -0.025969 -0.027969 -0.029298 -0.029977 -0.030051 -0.029582 -0.028646 -0.027324 -0.025699 -0.023855 -0.021867 -0.019807 -0.017736 -0.015705 -0.013756 -0.011919 -0.010219 -0.008668 -0.007273 -0.006036 -0.004953 -0.004016 -0.003217 -0.002544 -0.001984 -0.001526 -0.001156 -0.000862 -0.000631 -0.000454 -0.000320 -0.000220 -0.000147 -0.000095 -0.000058 -0.000033 -0.000016 -0.000006 0.000000 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000009 0.000015 0.000023 0.000034 0.000050 0.000072 0.000102 0.000142 0.000195 0.000265 0.000355 0.000473 0.000625 0.000818 0.001062 0.001368 0.001747 0.002211 0.002775 0.003450 0.004250 0.005185 0.006265 0.007497 0.008885 0.010425 0.012109 0.013923 0.015841 0.017832 0.019855 0.021861 0.023793 0.025586 0.027167 0.028460 0.029384 0.029861 0.029816 0.029187 0.027925 0.026004 0.023427 0.020223 0.016452 0.012204 0.007590 0.002745 -0.002187 -0.007054 -0.011708 -0.016015 -0.019857 -0.023141 -0.025801 -0.027804 -0.029143 -0.029839 -0.029933 -0.029488 -0.028576 -0.027277 -0.025675 -0.023851 -0.021881 -0.019834 -0.017773 -0.015749 -0.013804 -0.011970 -0.010270 -0.008717 -0.007321 -0.006082 -0.004998 -0.004060 -0.003260 -0.002586 -0.002026 -0.001566 -0.001194 -0.000898 -0.000666 -0.000486 -0.000349 -0.000247 -0.000171 -0.000116 -0.000077 -0.000049 -0.000030 -0.000018 -0.000010 -0.000005 -0.000002 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000023 0.000035 0.000051 0.000073 0.000103 0.000142 0.000194 0.000263 0.000351 0.000466 0.000614 0.000802 0.001039 0.001337 0.001705 0.002158 0.002707 0.003365 0.004145 0.005056 0.006109 0.007309 0.008659 0.010156 0.011791 0.013548 0.015403 0.017325 0.019272 0.021199 0.023048 0.024757 0.026257 0.027475 0.028334 0.028759 0.028681 0.028042 0.026799 0.024930 0.022437 0.019352 0.015731 0.011660 0.007246 0.002614 -0.002099 -0.006751 -0.011203 -0.015328 -0.019013 -0.022170 -0.024737 -0.026680 -0.027991 -0.028688 -0.028810 -0.028413 -0.027566 -0.026345 -0.024828 -0.023091 -0.021209 -0.019248 -0.017268 -0.015317 -0.013439 -0.011664 -0.010016 -0.008509 -0.007153 -0.005949 -0.004894 -0.003982 -0.003204 -0.002548 -0.002002 -0.001554 -0.001192 -0.000902 -0.000674 -0.000498 -0.000362 -0.000260 -0.000184 -0.000128 -0.000088 -0.000059 -0.000039 -0.000026 -0.000016 -0.000010 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000023 0.000034 0.000050 0.000071 0.000100 0.000138 0.000188 0.000253 0.000338 0.000447 0.000588 0.000766 0.000992 0.001275 0.001625 0.002056 0.002577 0.003203 0.003944 0.004810 0.005809 0.006947 0.008226 0.009641 0.011184 0.012838 0.014581 0.016380 0.018199 0.019991 0.021705 0.023281 0.024655 0.025760 0.026525 0.026883 0.026771 0.026138 0.024945 0.023176 0.020835 0.017952 0.014581 0.010799 0.006706 0.002414 -0.001951 -0.006261 -0.010390 -0.014220 -0.017649 -0.020596 -0.023002 -0.024835 -0.026086 -0.026770 -0.026921 -0.026589 -0.025835 -0.024729 -0.023340 -0.021741 -0.019998 -0.018175 -0.016327 -0.014502 -0.012738 -0.011068 -0.009513 -0.008090 -0.006808 -0.005668 -0.004668 -0.003804 -0.003066 -0.002443 -0.001925 -0.001499 -0.001155 -0.000879 -0.000661 -0.000491 -0.000361 -0.000262 -0.000188 -0.000133 -0.000094 -0.000065 -0.000045 -0.000031 -0.000021 -0.000014 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000010 0.000015 0.000022 0.000032 0.000047 0.000067 0.000094 0.000130 0.000176 0.000237 0.000317 0.000419 0.000550 0.000716 0.000927 0.001190 0.001516 0.001916 0.002401 0.002982 0.003669 0.004472 0.005399 0.006452 0.007634 0.008939 0.010359 0.011877 0.013472 0.015114 0.016767 0.018389 0.019933 0.021344 0.022566 0.023536 0.024192 0.024476 0.024333 0.023719 0.022602 0.020970 0.018828 0.016204 0.013149 0.009731 0.006037 0.002169 -0.001765 -0.005650 -0.009375 -0.012836 -0.015943 -0.018622 -0.020821 -0.022508 -0.023675 -0.024332 -0.024509 -0.024248 -0.023602 -0.022631 -0.021399 -0.019968 -0.018398 -0.016748 -0.015067 -0.013401 -0.011787 -0.010253 -0.008823 -0.007511 -0.006327 -0.005273 -0.004349 -0.003548 -0.002864 -0.002287 -0.001807 -0.001411 -0.001091 -0.000834 -0.000631 -0.000472 -0.000349 -0.000256 -0.000185 -0.000133 -0.000094 -0.000067 -0.000047 -0.000033 -0.000023 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000009 0.000013 0.000020 0.000030 0.000043 0.000062 0.000086 0.000119 0.000162 0.000218 0.000291 0.000385 0.000504 0.000657 0.000849 0.001089 0.001386 0.001750 0.002191 0.002719 0.003343 0.004072 0.004911 0.005864 0.006932 0.008109 0.009386 0.010748 0.012174 0.013637 0.015104 0.016538 0.017894 0.019126 0.020182 0.021008 0.021553 0.021764 0.021597 0.021014 0.019991 0.018518 0.016603 0.014272 0.011569 0.008554 0.005302 0.001901 -0.001557 -0.004974 -0.008253 -0.011306 -0.014054 -0.016433 -0.018396 -0.019914 -0.020980 -0.021599 -0.021795 -0.021604 -0.021070 -0.020244 -0.019179 -0.017931 -0.016552 -0.015093 -0.013600 -0.012113 -0.010668 -0.009292 -0.008005 -0.006822 -0.005753 -0.004801 -0.003964 -0.003239 -0.002619 -0.002095 -0.001659 -0.001300 -0.001008 -0.000773 -0.000587 -0.000442 -0.000329 -0.000242 -0.000177 -0.000128 -0.000092 -0.000066 -0.000047 -0.000033 -0.000024 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000026 0.000039 0.000055 0.000078 0.000107 0.000146 0.000197 0.000262 0.000347 0.000455 0.000591 0.000764 0.000979 0.001244 0.001569 0.001962 0.002432 0.002987 0.003634 0.004379 0.005223 0.006168 0.007207 0.008332 0.009528 0.010777 0.012053 0.013327 0.014566 0.015731 0.016780 0.017671 0.018357 0.018794 0.018939 0.018755 0.018214 0.017296 0.015995 0.014320 0.012293 0.009953 0.007352 0.004553 0.001628 -0.001344 -0.004282 -0.007105 -0.009739 -0.012117 -0.014183 -0.015899 -0.017238 -0.018191 -0.018763 -0.018972 -0.018844 -0.018417 -0.017733 -0.016835 -0.015770 -0.014585 -0.013323 -0.012025 -0.010727 -0.009460 -0.008250 -0.007116 -0.006072 -0.005127 -0.004283 -0.003542 -0.002898 -0.002347 -0.001881 -0.001493 -0.001172 -0.000912 -0.000702 -0.000535 -0.000404 -0.000302 -0.000224 -0.000164 -0.000119 -0.000086 -0.000062 -0.000045 -0.000032 -0.000024 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000015 0.000023 0.000034 0.000048 0.000068 0.000095 0.000129 0.000174 0.000232 0.000307 0.000403 0.000524 0.000675 0.000865 0.001098 0.001382 0.001725 0.002135 0.002619 0.003183 0.003830 0.004564 0.005383 0.006282 0.007253 0.008284 0.009355 0.010447 0.011532 0.012581 0.013561 0.014437 0.015171 0.015726 0.016066 0.016155 0.015965 0.015472 0.014664 0.013538 0.012101 0.010374 0.008389 0.006191 0.003830 0.001366 -0.001136 -0.003611 -0.005992 -0.008218 -0.010234 -0.011994 -0.013465 -0.014623 -0.015460 -0.015978 -0.016189 -0.016116 -0.015785 -0.015232 -0.014492 -0.013604 -0.012605 -0.011535 -0.010428 -0.009317 -0.008228 -0.007185 -0.006206 -0.005303 -0.004483 -0.003751 -0.003106 -0.002545 -0.002064 -0.001658 -0.001318 -0.001038 -0.000809 -0.000625 -0.000478 -0.000363 -0.000272 -0.000202 -0.000149 -0.000109 -0.000079 -0.000057 -0.000041 -0.000030 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000013 0.000019 0.000029 0.000042 0.000059 0.000082 0.000113 0.000152 0.000203 0.000268 0.000351 0.000456 0.000587 0.000751 0.000952 0.001196 0.001491 0.001842 0.002256 0.002737 0.003290 0.003915 0.004612 0.005376 0.006199 0.007070 0.007973 0.008890 0.009797 0.010669 0.011478 0.012195 0.012788 0.013226 0.013482 0.013527 0.013338 0.012900 0.012202 0.011244 0.010034 0.008590 0.006938 0.005115 0.003161 0.001125 -0.000941 -0.002986 -0.004956 -0.006802 -0.008480 -0.009952 -0.011190 -0.012174 -0.012896 -0.013355 -0.013561 -0.013529 -0.013282 -0.012845 -0.012248 -0.011521 -0.010696 -0.009805 -0.008879 -0.007945 -0.007027 -0.006145 -0.005315 -0.004548 -0.003851 -0.003226 -0.002676 -0.002196 -0.001784 -0.001435 -0.001143 -0.000902 -0.000705 -0.000546 -0.000419 -0.000319 -0.000240 -0.000179 -0.000132 -0.000097 -0.000071 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000001 -0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000011 0.000016 0.000024 0.000035 0.000050 0.000070 0.000096 0.000130 0.000174 0.000230 0.000301 0.000390 0.000502 0.000641 0.000811 0.001018 0.001266 0.001562 0.001910 0.002313 0.002776 0.003300 0.003882 0.004520 0.005205 0.005929 0.006677 0.007433 0.008179 0.008891 0.009548 0.010123 0.010593 0.010932 0.011118 0.011130 0.010951 0.010569 0.009977 0.009177 0.008175 0.006989 0.005638 0.004152 0.002564 0.000912 -0.000765 -0.002425 -0.004026 -0.005530 -0.006902 -0.008112 -0.009136 -0.009957 -0.010569 -0.010968 -0.011162 -0.011161 -0.010982 -0.010644 -0.010171 -0.009586 -0.008917 -0.008189 -0.007428 -0.006657 -0.005897 -0.005165 -0.004474 -0.003834 -0.003252 -0.002729 -0.002266 -0.001863 -0.001516 -0.001222 -0.000975 -0.000771 -0.000604 -0.000469 -0.000361 -0.000275 -0.000208 -0.000155 -0.000115 -0.000084 -0.000061 -0.000045 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000020 0.000029 0.000042 0.000059 0.000081 0.000110 0.000147 0.000194 0.000254 0.000329 0.000423 0.000538 0.000680 0.000852 0.001058 0.001302 0.001590 0.001923 0.002304 0.002735 0.003213 0.003736 0.004298 0.004889 0.005498 0.006112 0.006715 0.007287 0.007811 0.008266 0.008631 0.008888 0.009019 0.009009 0.008844 0.008517 0.008024 0.007367 0.006552 0.005593 0.004507 0.003316 0.002046 0.000727 -0.000611 -0.001935 -0.003215 -0.004421 -0.005524 -0.006502 -0.007335 -0.008009 -0.008518 -0.008859 -0.009035 -0.009054 -0.008928 -0.008672 -0.008304 -0.007842 -0.007308 -0.006724 -0.006109 -0.005484 -0.004865 -0.004268 -0.003703 -0.003179 -0.002701 -0.002270 -0.001889 -0.001555 -0.001268 -0.001023 -0.000818 -0.000648 -0.000508 -0.000396 -0.000305 -0.000233 -0.000176 -0.000132 -0.000098 -0.000072 -0.000052 -0.000038 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000007 0.000011 0.000016 0.000024 0.000035 0.000049 0.000067 0.000091 0.000122 0.000161 0.000210 0.000272 0.000349 0.000445 0.000561 0.000701 0.000870 0.001069 0.001302 0.001572 0.001881 0.002230 0.002617 0.003039 0.003491 0.003966 0.004455 0.004946 0.005425 0.005878 0.006290 0.006643 0.006923 0.007114 0.007202 0.007178 0.007032 0.006758 0.006354 0.005823 0.005171 0.004407 0.003547 0.002607 0.001608 0.000572 -0.000479 -0.001520 -0.002527 -0.003478 -0.004351 -0.005129 -0.005796 -0.006341 -0.006758 -0.007042 -0.007197 -0.007228 -0.007142 -0.006952 -0.006669 -0.006311 -0.005892 -0.005430 -0.004942 -0.004443 -0.003949 -0.003470 -0.003016 -0.002594 -0.002207 -0.001859 -0.001549 -0.001278 -0.001043 -0.000844 -0.000675 -0.000536 -0.000421 -0.000328 -0.000253 -0.000194 -0.000147 -0.000110 -0.000082 -0.000060 -0.000043 -0.000031 -0.000023 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000009 0.000013 0.000020 0.000028 0.000040 0.000055 0.000074 0.000099 0.000131 0.000171 0.000221 0.000284 0.000361 0.000455 0.000568 0.000703 0.000863 0.001050 0.001266 0.001512 0.001790 0.002097 0.002433 0.002791 0.003168 0.003553 0.003940 0.004315 0.004669 0.004987 0.005258 0.005469 0.005608 0.005666 0.005635 0.005508 0.005283 0.004958 0.004535 0.004021 0.003422 0.002751 0.002021 0.001246 0.000443 -0.000370 -0.001175 -0.001956 -0.002695 -0.003377 -0.003986 -0.004512 -0.004946 -0.005280 -0.005514 -0.005646 -0.005681 -0.005625 -0.005485 -0.005272 -0.004997 -0.004674 -0.004315 -0.003934 -0.003543 -0.003154 -0.002777 -0.002418 -0.002083 -0.001776 -0.001499 -0.001251 -0.001034 -0.000845 -0.000684 -0.000549 -0.000436 -0.000343 -0.000268 -0.000207 -0.000158 -0.000120 -0.000090 -0.000067 -0.000049 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000007 0.000011 0.000016 0.000023 0.000032 0.000044 0.000060 0.000079 0.000105 0.000137 0.000177 0.000227 0.000288 0.000363 0.000453 0.000560 0.000686 0.000834 0.001004 0.001197 0.001415 0.001656 0.001918 0.002198 0.002491 0.002791 0.003091 0.003381 0.003653 0.003896 0.004100 0.004257 0.004357 0.004393 0.004360 0.004253 0.004071 0.003814 0.003483 0.003083 0.002621 0.002105 0.001545 0.000952 0.000339 -0.000281 -0.000897 -0.001493 -0.002060 -0.002584 -0.003054 -0.003463 -0.003802 -0.004066 -0.004254 -0.004364 -0.004399 -0.004363 -0.004262 -0.004103 -0.003896 -0.003650 -0.003375 -0.003082 -0.002781 -0.002481 -0.002188 -0.001909 -0.001647 -0.001407 -0.001189 -0.000995 -0.000823 -0.000674 -0.000547 -0.000439 -0.000349 -0.000275 -0.000215 -0.000166 -0.000127 -0.000096 -0.000072 -0.000053 -0.000039 -0.000028 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000026 0.000035 0.000047 0.000062 0.000082 0.000107 0.000139 0.000178 0.000226 0.000285 0.000356 0.000439 0.000538 0.000652 0.000784 0.000934 0.001102 0.001288 0.001490 0.001705 0.001930 0.002160 0.002389 0.002611 0.002817 0.003000 0.003152 0.003266 0.003337 0.003358 0.003326 0.003239 0.003095 0.002894 0.002639 0.002333 0.001980 0.001589 0.001165 0.000718 0.000256 -0.000211 -0.000675 -0.001125 -0.001553 -0.001950 -0.002308 -0.002621 -0.002882 -0.003088 -0.003236 -0.003326 -0.003358 -0.003336 -0.003263 -0.003146 -0.002992 -0.002807 -0.002600 -0.002379 -0.002150 -0.001921 -0.001697 -0.001483 -0.001283 -0.001097 -0.000929 -0.000778 -0.000645 -0.000530 -0.000430 -0.000346 -0.000276 -0.000218 -0.000170 -0.000132 -0.000101 -0.000076 -0.000057 -0.000042 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000020 0.000027 0.000036 0.000048 0.000063 0.000083 0.000107 0.000137 0.000175 0.000220 0.000275 0.000339 0.000415 0.000503 0.000604 0.000718 0.000846 0.000987 0.001140 0.001303 0.001474 0.001648 0.001820 0.001986 0.002141 0.002277 0.002389 0.002472 0.002521 0.002532 0.002504 0.002434 0.002321 0.002168 0.001974 0.001742 0.001478 0.001184 0.000868 0.000534 0.000191 -0.000157 -0.000502 -0.000837 -0.001156 -0.001453 -0.001722 -0.001958 -0.002156 -0.002314 -0.002428 -0.002499 -0.002527 -0.002514 -0.002463 -0.002378 -0.002264 -0.002128 -0.001974 -0.001808 -0.001637 -0.001465 -0.001297 -0.001135 -0.000983 -0.000843 -0.000715 -0.000600 -0.000498 -0.000409 -0.000333 -0.000268 -0.000214 -0.000169 -0.000132 -0.000103 -0.000079 -0.000059 -0.000045 -0.000033 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000021 0.000028 0.000036 0.000048 0.000063 0.000081 0.000104 0.000133 0.000168 0.000209 0.000258 0.000316 0.000382 0.000458 0.000544 0.000640 0.000746 0.000860 0.000982 0.001109 0.001238 0.001366 0.001490 0.001604 0.001704 0.001785 0.001844 0.001878 0.001884 0.001860 0.001805 0.001719 0.001603 0.001458 0.001286 0.001089 0.000872 0.000639 0.000393 0.000140 -0.000115 -0.000368 -0.000615 -0.000850 -0.001069 -0.001268 -0.001444 -0.001592 -0.001711 -0.001798 -0.001853 -0.001877 -0.001869 -0.001833 -0.001772 -0.001690 -0.001590 -0.001477 -0.001355 -0.001228 -0.001101 -0.000976 -0.000856 -0.000742 -0.000637 -0.000541 -0.000455 -0.000378 -0.000311 -0.000254 -0.000205 -0.000164 -0.000130 -0.000102 -0.000079 -0.000060 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000047 0.000060 0.000078 0.000099 0.000126 0.000157 0.000194 0.000237 0.000287 0.000343 0.000407 0.000478 0.000555 0.000639 0.000729 0.000822 0.000917 0.001011 0.001101 0.001185 0.001257 0.001316 0.001358 0.001381 0.001383 0.001363 0.001321 0.001257 0.001171 0.001064 0.000938 0.000794 0.000636 0.000465 0.000287 0.000103 -0.000083 -0.000267 -0.000446 -0.000617 -0.000777 -0.000923 -0.001051 -0.001161 -0.001249 -0.001314 -0.001356 -0.001375 -0.001371 -0.001347 -0.001303 -0.001244 -0.001171 -0.001089 -0.001001 -0.000908 -0.000815 -0.000723 -0.000635 -0.000551 -0.000474 -0.000403 -0.000339 -0.000282 -0.000233 -0.000190 -0.000154 -0.000123 -0.000098 -0.000077 -0.000060 -0.000046 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000044 0.000057 0.000073 0.000093 0.000116 0.000143 0.000175 0.000212 0.000253 0.000300 0.000351 0.000408 0.000469 0.000533 0.000601 0.000670 0.000738 0.000803 0.000863 0.000915 0.000956 0.000986 0.001001 0.001002 0.000986 0.000955 0.000908 0.000845 0.000767 0.000676 0.000572 0.000458 0.000336 0.000207 0.000075 -0.000059 -0.000191 -0.000320 -0.000443 -0.000558 -0.000663 -0.000756 -0.000836 -0.000900 -0.000948 -0.000980 -0.000994 -0.000993 -0.000976 -0.000945 -0.000903 -0.000851 -0.000793 -0.000729 -0.000662 -0.000595 -0.000528 -0.000464 -0.000403 -0.000347 -0.000295 -0.000248 -0.000207 -0.000171 -0.000140 -0.000113 -0.000091 -0.000072 -0.000057 -0.000044 -0.000034 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000032 0.000041 0.000053 0.000067 0.000084 0.000104 0.000128 0.000154 0.000184 0.000218 0.000255 0.000295 0.000339 0.000385 0.000433 0.000482 0.000531 0.000577 0.000620 0.000656 0.000686 0.000706 0.000717 0.000716 0.000705 0.000682 0.000648 0.000603 0.000547 0.000482 0.000408 0.000327 0.000240 0.000149 0.000054 -0.000040 -0.000134 -0.000226 -0.000313 -0.000395 -0.000470 -0.000537 -0.000594 -0.000641 -0.000676 -0.000699 -0.000710 -0.000709 -0.000698 -0.000677 -0.000647 -0.000611 -0.000569 -0.000523 -0.000476 -0.000428 -0.000380 -0.000334 -0.000290 -0.000249 -0.000212 -0.000179 -0.000149 -0.000123 -0.000101 -0.000082 -0.000066 -0.000053 -0.000041 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000048 0.000060 0.000075 0.000092 0.000111 0.000132 0.000156 0.000182 0.000211 0.000241 0.000274 0.000308 0.000342 0.000376 0.000409 0.000439 0.000465 0.000485 0.000500 0.000507 0.000506 0.000497 0.000481 0.000457 0.000425 0.000386 0.000340 0.000289 0.000232 0.000170 0.000106 0.000040 -0.000027 -0.000093 -0.000157 -0.000219 -0.000277 -0.000330 -0.000377 -0.000418 -0.000450 -0.000475 -0.000492 -0.000500 -0.000500 -0.000492 -0.000478 -0.000457 -0.000432 -0.000402 -0.000370 -0.000337 -0.000303 -0.000269 -0.000236 -0.000205 -0.000176 -0.000150 -0.000126 -0.000105 -0.000087 -0.000071 -0.000058 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000053 0.000065 0.000078 0.000093 0.000110 0.000129 0.000149 0.000170 0.000192 0.000216 0.000240 0.000263 0.000286 0.000307 0.000325 0.000339 0.000349 0.000354 0.000353 0.000347 0.000335 0.000318 0.000296 0.000269 0.000238 0.000202 0.000163 0.000120 0.000075 0.000029 -0.000017 -0.000063 -0.000108 -0.000151 -0.000192 -0.000229 -0.000262 -0.000290 -0.000313 -0.000330 -0.000342 -0.000347 -0.000347 -0.000342 -0.000332 -0.000318 -0.000301 -0.000280 -0.000258 -0.000235 -0.000211 -0.000188 -0.000165 -0.000143 -0.000123 -0.000104 -0.000088 -0.000073 -0.000060 -0.000049 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000054 0.000065 0.000077 0.000090 0.000104 0.000118 0.000134 0.000150 0.000166 0.000182 0.000198 0.000212 0.000224 0.000234 0.000241 0.000244 0.000243 0.000239 0.000231 0.000219 0.000204 0.000186 0.000165 0.000140 0.000113 0.000084 0.000053 0.000022 -0.000010 -0.000042 -0.000073 -0.000103 -0.000131 -0.000157 -0.000180 -0.000200 -0.000215 -0.000227 -0.000234 -0.000238 -0.000238 -0.000234 -0.000228 -0.000218 -0.000206 -0.000192 -0.000177 -0.000162 -0.000145 -0.000129 -0.000113 -0.000098 -0.000084 -0.000071 -0.000060 -0.000049 -0.000041 -0.000033 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000053 0.000062 0.000071 0.000081 0.000092 0.000102 0.000113 0.000124 0.000135 0.000145 0.000153 0.000160 0.000164 0.000166 0.000166 0.000163 0.000157 0.000150 0.000139 0.000127 0.000113 0.000096 0.000078 0.000058 0.000038 0.000016 -0.000006 -0.000027 -0.000049 -0.000070 -0.000089 -0.000107 -0.000123 -0.000136 -0.000146 -0.000154 -0.000159 -0.000161 -0.000161 -0.000158 -0.000153 -0.000147 -0.000139 -0.000130 -0.000120 -0.000109 -0.000098 -0.000087 -0.000076 -0.000066 -0.000056 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000030 0.000036 0.000042 0.000048 0.000055 0.000062 0.000070 0.000077 0.000084 0.000091 0.000098 0.000103 0.000108 0.000111 0.000112 0.000112 0.000110 0.000106 0.000101 0.000094 0.000086 0.000077 0.000066 0.000054 0.000040 0.000026 0.000012 -0.000003 -0.000018 -0.000032 -0.000047 -0.000060 -0.000072 -0.000083 -0.000092 -0.000099 -0.000104 -0.000106 -0.000107 -0.000107 -0.000105 -0.000102 -0.000097 -0.000092 -0.000086 -0.000080 -0.000073 -0.000065 -0.000058 -0.000051 -0.000044 -0.000037 -0.000031 -0.000026 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000033 0.000037 0.000042 0.000047 0.000051 0.000056 0.000061 0.000065 0.000069 0.000072 0.000074 0.000075 0.000075 0.000073 0.000071 0.000068 0.000063 0.000058 0.000052 0.000044 0.000036 0.000028 0.000018 0.000009 -0.000001 -0.000011 -0.000021 -0.000031 -0.000040 -0.000049 -0.000056 -0.000062 -0.000066 -0.000069 -0.000071 -0.000071 -0.000070 -0.000069 -0.000066 -0.000063 -0.000060 -0.000056 -0.000052 -0.000048 -0.000043 -0.000038 -0.000033 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000013 0.000016 0.000019 0.000022 0.000025 0.000028 0.000031 0.000034 0.000037 0.000040 0.000043 0.000045 0.000047 0.000048 0.000049 0.000049 0.000048 0.000047 0.000045 0.000042 0.000038 0.000034 0.000029 0.000024 0.000018 0.000012 0.000006 -0.000001 -0.000007 -0.000014 -0.000021 -0.000027 -0.000033 -0.000038 -0.000042 -0.000044 -0.000046 -0.000047 -0.000047 -0.000046 -0.000044 -0.000043 -0.000041 -0.000039 -0.000036 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000029 0.000030 0.000031 0.000031 0.000032 0.000031 0.000030 0.000029 0.000027 0.000025 0.000022 0.000019 0.000016 0.000012 0.000008 0.000004 -0.000001 -0.000005 -0.000010 -0.000015 -0.000019 -0.000023 -0.000026 -0.000028 -0.000030 -0.000031 -0.000031 -0.000030 -0.000030 -0.000029 -0.000027 -0.000026 -0.000025 -0.000023 -0.000021 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000020 0.000020 0.000019 0.000019 0.000017 0.000016 0.000014 0.000012 0.000010 0.000007 0.000004 0.000002 -0.000001 -0.000004 -0.000007 -0.000010 -0.000013 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000002 0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode49_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000019 0.000019 0.000019 0.000019 0.000019 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000023 -0.000025 -0.000026 -0.000027 -0.000028 -0.000028 -0.000028 -0.000028 -0.000028 -0.000027 -0.000026 -0.000025 -0.000022 -0.000020 -0.000017 -0.000014 -0.000010 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000011 0.000013 0.000015 0.000016 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000025 0.000025 0.000025 0.000024 0.000023 0.000022 0.000020 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000029 -0.000031 -0.000033 -0.000034 -0.000036 -0.000036 -0.000037 -0.000037 -0.000036 -0.000036 -0.000035 -0.000034 -0.000032 -0.000030 -0.000027 -0.000023 -0.000019 -0.000015 -0.000011 -0.000008 -0.000004 -0.000002 0.000000 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000018 0.000020 0.000022 0.000024 0.000026 0.000027 0.000029 0.000030 0.000031 0.000032 0.000032 0.000032 0.000032 0.000032 0.000031 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000027 -0.000029 -0.000032 -0.000035 -0.000037 -0.000040 -0.000043 -0.000045 -0.000046 -0.000047 -0.000047 -0.000047 -0.000046 -0.000045 -0.000044 -0.000043 -0.000041 -0.000039 -0.000035 -0.000031 -0.000027 -0.000022 -0.000017 -0.000012 -0.000008 -0.000004 -0.000001 0.000001 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000020 0.000024 0.000027 0.000030 0.000032 0.000034 0.000036 0.000038 0.000039 0.000040 0.000041 0.000041 0.000041 0.000041 0.000040 0.000039 0.000038 0.000036 0.000034 0.000031 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000029 -0.000032 -0.000035 -0.000038 -0.000041 -0.000045 -0.000048 -0.000051 -0.000054 -0.000056 -0.000058 -0.000058 -0.000058 -0.000058 -0.000057 -0.000056 -0.000055 -0.000054 -0.000052 -0.000049 -0.000045 -0.000041 -0.000036 -0.000030 -0.000024 -0.000018 -0.000012 -0.000007 -0.000003 0.000000 0.000003 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000027 0.000031 0.000036 0.000039 0.000042 0.000045 0.000047 0.000049 0.000050 0.000051 0.000051 0.000052 0.000052 0.000051 0.000051 0.000049 0.000048 0.000045 0.000043 0.000040 0.000037 0.000034 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000020 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000024 -0.000027 -0.000031 -0.000034 -0.000038 -0.000041 -0.000045 -0.000049 -0.000052 -0.000056 -0.000060 -0.000064 -0.000068 -0.000070 -0.000072 -0.000072 -0.000072 -0.000071 -0.000070 -0.000069 -0.000068 -0.000066 -0.000064 -0.000061 -0.000057 -0.000052 -0.000046 -0.000039 -0.000032 -0.000025 -0.000018 -0.000012 -0.000006 -0.000001 0.000003 0.000007 0.000011 0.000015 0.000020 0.000025 0.000030 0.000036 0.000042 0.000047 0.000051 0.000055 0.000058 0.000060 0.000062 0.000063 0.000064 0.000065 0.000065 0.000065 0.000064 0.000063 0.000061 0.000059 0.000057 0.000054 0.000051 0.000048 0.000044 0.000041 0.000038 0.000035 0.000033 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000032 -0.000036 -0.000040 -0.000044 -0.000048 -0.000053 -0.000057 -0.000061 -0.000066 -0.000071 -0.000075 -0.000080 -0.000083 -0.000086 -0.000087 -0.000088 -0.000087 -0.000086 -0.000085 -0.000084 -0.000082 -0.000081 -0.000079 -0.000076 -0.000072 -0.000066 -0.000059 -0.000052 -0.000043 -0.000034 -0.000026 -0.000018 -0.000010 -0.000003 0.000003 0.000009 0.000015 0.000021 0.000027 0.000034 0.000041 0.000048 0.000055 0.000061 0.000066 0.000071 0.000074 0.000076 0.000078 0.000079 0.000080 0.000080 0.000080 0.000080 0.000079 0.000078 0.000076 0.000074 0.000071 0.000068 0.000065 0.000061 0.000057 0.000053 0.000050 0.000046 0.000043 0.000040 0.000037 0.000034 0.000031 0.000029 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000032 -0.000036 -0.000041 -0.000046 -0.000051 -0.000056 -0.000061 -0.000066 -0.000072 -0.000077 -0.000082 -0.000088 -0.000093 -0.000098 -0.000102 -0.000104 -0.000106 -0.000106 -0.000105 -0.000104 -0.000102 -0.000100 -0.000099 -0.000098 -0.000096 -0.000093 -0.000089 -0.000083 -0.000075 -0.000067 -0.000057 -0.000047 -0.000036 -0.000026 -0.000015 -0.000006 0.000003 0.000012 0.000020 0.000029 0.000037 0.000045 0.000054 0.000063 0.000071 0.000078 0.000084 0.000089 0.000093 0.000096 0.000097 0.000098 0.000098 0.000098 0.000098 0.000097 0.000097 0.000095 0.000094 0.000091 0.000089 0.000085 0.000082 0.000078 0.000073 0.000069 0.000065 0.000060 0.000056 0.000052 0.000048 0.000044 0.000041 0.000037 0.000034 0.000031 0.000028 0.000025 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000032 -0.000037 -0.000042 -0.000047 -0.000053 -0.000059 -0.000065 -0.000071 -0.000077 -0.000083 -0.000089 -0.000096 -0.000102 -0.000108 -0.000114 -0.000119 -0.000123 -0.000125 -0.000126 -0.000126 -0.000125 -0.000123 -0.000121 -0.000119 -0.000118 -0.000117 -0.000115 -0.000112 -0.000108 -0.000102 -0.000094 -0.000085 -0.000074 -0.000062 -0.000049 -0.000036 -0.000023 -0.000010 0.000003 0.000016 0.000027 0.000039 0.000050 0.000061 0.000072 0.000082 0.000091 0.000100 0.000107 0.000112 0.000115 0.000118 0.000119 0.000119 0.000119 0.000119 0.000118 0.000118 0.000117 0.000116 0.000114 0.000112 0.000110 0.000106 0.000103 0.000098 0.000093 0.000088 0.000083 0.000078 0.000073 0.000068 0.000063 0.000058 0.000053 0.000048 0.000044 0.000039 0.000035 0.000032 0.000028 0.000025 0.000021 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000025 -0.000028 -0.000032 -0.000037 -0.000042 -0.000048 -0.000054 -0.000061 -0.000068 -0.000075 -0.000082 -0.000090 -0.000097 -0.000104 -0.000111 -0.000118 -0.000125 -0.000132 -0.000138 -0.000143 -0.000147 -0.000149 -0.000150 -0.000148 -0.000146 -0.000144 -0.000142 -0.000140 -0.000139 -0.000138 -0.000136 -0.000134 -0.000130 -0.000124 -0.000116 -0.000106 -0.000094 -0.000080 -0.000065 -0.000049 -0.000031 -0.000014 0.000004 0.000021 0.000037 0.000053 0.000067 0.000081 0.000094 0.000106 0.000117 0.000126 0.000133 0.000138 0.000141 0.000142 0.000143 0.000143 0.000142 0.000141 0.000141 0.000140 0.000139 0.000139 0.000138 0.000136 0.000134 0.000131 0.000127 0.000123 0.000118 0.000112 0.000106 0.000100 0.000093 0.000087 0.000081 0.000074 0.000068 0.000062 0.000056 0.000050 0.000045 0.000040 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000027 -0.000032 -0.000037 -0.000042 -0.000048 -0.000054 -0.000062 -0.000069 -0.000077 -0.000086 -0.000094 -0.000103 -0.000112 -0.000121 -0.000129 -0.000138 -0.000146 -0.000154 -0.000161 -0.000167 -0.000171 -0.000174 -0.000175 -0.000174 -0.000172 -0.000169 -0.000165 -0.000163 -0.000161 -0.000160 -0.000159 -0.000159 -0.000157 -0.000154 -0.000149 -0.000142 -0.000131 -0.000118 -0.000102 -0.000084 -0.000064 -0.000042 -0.000019 0.000004 0.000027 0.000049 0.000070 0.000089 0.000107 0.000122 0.000136 0.000147 0.000156 0.000163 0.000167 0.000169 0.000169 0.000168 0.000167 0.000166 0.000164 0.000164 0.000163 0.000164 0.000164 0.000164 0.000163 0.000162 0.000160 0.000157 0.000152 0.000147 0.000141 0.000134 0.000126 0.000119 0.000111 0.000103 0.000095 0.000087 0.000078 0.000071 0.000063 0.000056 0.000050 0.000044 0.000038 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000047 -0.000054 -0.000061 -0.000070 -0.000079 -0.000088 -0.000098 -0.000108 -0.000119 -0.000129 -0.000140 -0.000150 -0.000160 -0.000170 -0.000179 -0.000187 -0.000194 -0.000199 -0.000202 -0.000203 -0.000202 -0.000199 -0.000195 -0.000190 -0.000185 -0.000182 -0.000180 -0.000179 -0.000179 -0.000180 -0.000181 -0.000180 -0.000176 -0.000170 -0.000160 -0.000146 -0.000128 -0.000107 -0.000082 -0.000054 -0.000025 0.000006 0.000036 0.000065 0.000092 0.000116 0.000138 0.000156 0.000171 0.000183 0.000191 0.000197 0.000199 0.000199 0.000197 0.000194 0.000191 0.000188 0.000186 0.000186 0.000186 0.000188 0.000189 0.000191 0.000193 0.000193 0.000193 0.000190 0.000187 0.000181 0.000175 0.000167 0.000159 0.000150 0.000140 0.000130 0.000120 0.000110 0.000099 0.000089 0.000079 0.000070 0.000062 0.000054 0.000047 0.000041 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000044 -0.000051 -0.000059 -0.000068 -0.000078 -0.000088 -0.000100 -0.000111 -0.000123 -0.000136 -0.000149 -0.000161 -0.000174 -0.000186 -0.000197 -0.000208 -0.000217 -0.000225 -0.000231 -0.000234 -0.000235 -0.000233 -0.000229 -0.000222 -0.000215 -0.000207 -0.000201 -0.000196 -0.000194 -0.000194 -0.000196 -0.000199 -0.000203 -0.000205 -0.000204 -0.000200 -0.000191 -0.000177 -0.000158 -0.000133 -0.000103 -0.000068 -0.000031 0.000008 0.000047 0.000085 0.000119 0.000150 0.000176 0.000197 0.000213 0.000224 0.000231 0.000234 0.000233 0.000229 0.000223 0.000216 0.000211 0.000206 0.000204 0.000204 0.000205 0.000209 0.000214 0.000218 0.000223 0.000227 0.000229 0.000229 0.000226 0.000222 0.000215 0.000207 0.000198 0.000187 0.000176 0.000164 0.000151 0.000138 0.000125 0.000112 0.000099 0.000088 0.000077 0.000067 0.000058 0.000050 0.000043 0.000037 0.000031 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000023 -0.000028 -0.000033 -0.000040 -0.000047 -0.000055 -0.000064 -0.000075 -0.000086 -0.000098 -0.000111 -0.000125 -0.000140 -0.000155 -0.000170 -0.000185 -0.000200 -0.000215 -0.000229 -0.000241 -0.000252 -0.000261 -0.000268 -0.000271 -0.000271 -0.000268 -0.000261 -0.000251 -0.000240 -0.000227 -0.000216 -0.000207 -0.000201 -0.000198 -0.000200 -0.000205 -0.000212 -0.000220 -0.000227 -0.000232 -0.000231 -0.000225 -0.000212 -0.000191 -0.000163 -0.000127 -0.000084 -0.000037 0.000012 0.000062 0.000109 0.000153 0.000190 0.000221 0.000245 0.000262 0.000272 0.000275 0.000273 0.000266 0.000256 0.000245 0.000233 0.000223 0.000216 0.000213 0.000213 0.000217 0.000224 0.000233 0.000243 0.000252 0.000261 0.000267 0.000271 0.000271 0.000268 0.000263 0.000255 0.000245 0.000232 0.000219 0.000204 0.000188 0.000172 0.000155 0.000139 0.000124 0.000109 0.000095 0.000083 0.000072 0.000062 0.000053 0.000045 0.000038 0.000033 0.000028 0.000023 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000049 -0.000058 -0.000068 -0.000080 -0.000093 -0.000107 -0.000123 -0.000140 -0.000157 -0.000175 -0.000193 -0.000212 -0.000230 -0.000248 -0.000264 -0.000280 -0.000293 -0.000304 -0.000311 -0.000315 -0.000314 -0.000308 -0.000298 -0.000283 -0.000266 -0.000247 -0.000228 -0.000211 -0.000198 -0.000190 -0.000188 -0.000192 -0.000201 -0.000215 -0.000231 -0.000245 -0.000257 -0.000263 -0.000262 -0.000251 -0.000229 -0.000197 -0.000155 -0.000103 -0.000045 0.000017 0.000080 0.000139 0.000193 0.000239 0.000275 0.000302 0.000319 0.000326 0.000323 0.000314 0.000298 0.000279 0.000258 0.000239 0.000223 0.000212 0.000207 0.000208 0.000215 0.000227 0.000242 0.000259 0.000277 0.000293 0.000306 0.000316 0.000321 0.000322 0.000318 0.000311 0.000300 0.000287 0.000271 0.000253 0.000234 0.000214 0.000193 0.000173 0.000153 0.000135 0.000118 0.000102 0.000088 0.000076 0.000065 0.000055 0.000047 0.000040 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000061 -0.000072 -0.000085 -0.000099 -0.000116 -0.000134 -0.000153 -0.000174 -0.000196 -0.000218 -0.000241 -0.000263 -0.000285 -0.000305 -0.000324 -0.000341 -0.000354 -0.000363 -0.000367 -0.000365 -0.000357 -0.000342 -0.000322 -0.000296 -0.000268 -0.000238 -0.000209 -0.000185 -0.000166 -0.000156 -0.000154 -0.000162 -0.000179 -0.000202 -0.000228 -0.000255 -0.000279 -0.000295 -0.000301 -0.000295 -0.000274 -0.000238 -0.000188 -0.000126 -0.000054 0.000023 0.000101 0.000176 0.000242 0.000298 0.000341 0.000370 0.000385 0.000386 0.000375 0.000354 0.000325 0.000292 0.000258 0.000228 0.000203 0.000186 0.000179 0.000181 0.000193 0.000211 0.000236 0.000263 0.000292 0.000319 0.000343 0.000362 0.000375 0.000381 0.000382 0.000376 0.000366 0.000351 0.000333 0.000312 0.000289 0.000264 0.000238 0.000213 0.000189 0.000166 0.000145 0.000126 0.000109 0.000093 0.000079 0.000068 0.000057 0.000048 0.000040 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000044 -0.000053 -0.000063 -0.000075 -0.000088 -0.000104 -0.000123 -0.000143 -0.000165 -0.000190 -0.000216 -0.000243 -0.000271 -0.000298 -0.000326 -0.000351 -0.000375 -0.000396 -0.000413 -0.000425 -0.000430 -0.000428 -0.000418 -0.000399 -0.000371 -0.000336 -0.000295 -0.000250 -0.000205 -0.000163 -0.000128 -0.000102 -0.000089 -0.000089 -0.000102 -0.000129 -0.000165 -0.000208 -0.000252 -0.000293 -0.000325 -0.000343 -0.000344 -0.000326 -0.000288 -0.000230 -0.000154 -0.000066 0.000030 0.000128 0.000220 0.000303 0.000371 0.000421 0.000451 0.000462 0.000454 0.000429 0.000391 0.000343 0.000290 0.000237 0.000191 0.000153 0.000128 0.000118 0.000122 0.000139 0.000168 0.000205 0.000248 0.000292 0.000336 0.000375 0.000407 0.000431 0.000447 0.000453 0.000452 0.000443 0.000428 0.000407 0.000383 0.000355 0.000324 0.000293 0.000263 0.000233 0.000204 0.000178 0.000154 0.000133 0.000114 0.000097 0.000082 0.000069 0.000058 0.000049 0.000041 0.000034 0.000028 0.000023 0.000018 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000045 -0.000054 -0.000065 -0.000077 -0.000092 -0.000109 -0.000128 -0.000151 -0.000176 -0.000204 -0.000235 -0.000267 -0.000301 -0.000335 -0.000369 -0.000402 -0.000432 -0.000460 -0.000482 -0.000499 -0.000507 -0.000507 -0.000495 -0.000472 -0.000437 -0.000391 -0.000335 -0.000272 -0.000206 -0.000140 -0.000080 -0.000030 0.000006 0.000024 0.000022 -0.000000 -0.000041 -0.000097 -0.000163 -0.000232 -0.000297 -0.000351 -0.000388 -0.000402 -0.000390 -0.000350 -0.000283 -0.000192 -0.000083 0.000037 0.000159 0.000275 0.000377 0.000459 0.000517 0.000548 0.000551 0.000529 0.000484 0.000420 0.000345 0.000264 0.000186 0.000116 0.000062 0.000026 0.000011 0.000017 0.000042 0.000085 0.000140 0.000203 0.000270 0.000336 0.000397 0.000448 0.000489 0.000518 0.000534 0.000539 0.000533 0.000518 0.000496 0.000467 0.000434 0.000398 0.000360 0.000322 0.000285 0.000251 0.000218 0.000189 0.000163 0.000139 0.000118 0.000100 0.000084 0.000070 0.000059 0.000049 0.000040 0.000033 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000046 -0.000055 -0.000066 -0.000079 -0.000095 -0.000112 -0.000133 -0.000158 -0.000185 -0.000217 -0.000251 -0.000289 -0.000329 -0.000371 -0.000413 -0.000455 -0.000494 -0.000530 -0.000561 -0.000584 -0.000599 -0.000602 -0.000592 -0.000567 -0.000527 -0.000470 -0.000398 -0.000315 -0.000222 -0.000126 -0.000032 0.000053 0.000123 0.000172 0.000195 0.000191 0.000158 0.000098 0.000015 -0.000082 -0.000186 -0.000287 -0.000374 -0.000438 -0.000472 -0.000470 -0.000430 -0.000353 -0.000244 -0.000109 0.000041 0.000195 0.000341 0.000468 0.000568 0.000634 0.000663 0.000655 0.000611 0.000536 0.000438 0.000324 0.000205 0.000091 -0.000009 -0.000087 -0.000138 -0.000159 -0.000149 -0.000112 -0.000051 0.000028 0.000120 0.000218 0.000314 0.000404 0.000482 0.000546 0.000593 0.000623 0.000637 0.000637 0.000624 0.000600 0.000567 0.000528 0.000485 0.000440 0.000394 0.000349 0.000306 0.000267 0.000231 0.000198 0.000169 0.000143 0.000121 0.000101 0.000085 0.000070 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000046 -0.000056 -0.000067 -0.000081 -0.000097 -0.000115 -0.000137 -0.000163 -0.000193 -0.000227 -0.000266 -0.000308 -0.000355 -0.000404 -0.000456 -0.000507 -0.000558 -0.000605 -0.000647 -0.000681 -0.000705 -0.000716 -0.000712 -0.000689 -0.000645 -0.000580 -0.000494 -0.000389 -0.000268 -0.000137 -0.000001 0.000130 0.000248 0.000345 0.000412 0.000444 0.000437 0.000389 0.000303 0.000184 0.000043 -0.000109 -0.000258 -0.000391 -0.000495 -0.000558 -0.000573 -0.000536 -0.000449 -0.000316 -0.000148 0.000041 0.000235 0.000420 0.000579 0.000701 0.000777 0.000801 0.000775 0.000699 0.000583 0.000435 0.000269 0.000098 -0.000064 -0.000204 -0.000312 -0.000382 -0.000410 -0.000395 -0.000342 -0.000255 -0.000142 -0.000013 0.000126 0.000263 0.000391 0.000505 0.000599 0.000671 0.000721 0.000749 0.000757 0.000747 0.000723 0.000686 0.000641 0.000590 0.000535 0.000480 0.000426 0.000374 0.000325 0.000281 0.000241 0.000205 0.000173 0.000146 0.000122 0.000102 0.000084 0.000070 0.000057 0.000047 0.000038 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000067 -0.000081 -0.000098 -0.000118 -0.000140 -0.000167 -0.000199 -0.000235 -0.000277 -0.000324 -0.000377 -0.000434 -0.000494 -0.000557 -0.000620 -0.000681 -0.000738 -0.000786 -0.000824 -0.000848 -0.000854 -0.000838 -0.000797 -0.000729 -0.000633 -0.000509 -0.000360 -0.000190 -0.000008 0.000179 0.000360 0.000522 0.000654 0.000747 0.000790 0.000779 0.000712 0.000592 0.000426 0.000227 0.000010 -0.000207 -0.000403 -0.000562 -0.000667 -0.000707 -0.000677 -0.000578 -0.000417 -0.000207 0.000032 0.000280 0.000515 0.000715 0.000864 0.000950 0.000967 0.000913 0.000794 0.000620 0.000406 0.000169 -0.000072 -0.000297 -0.000489 -0.000637 -0.000730 -0.000764 -0.000742 -0.000666 -0.000544 -0.000388 -0.000208 -0.000017 0.000174 0.000353 0.000512 0.000646 0.000752 0.000827 0.000874 0.000894 0.000890 0.000866 0.000826 0.000774 0.000714 0.000649 0.000583 0.000517 0.000454 0.000395 0.000341 0.000292 0.000248 0.000209 0.000175 0.000146 0.000122 0.000101 0.000083 0.000068 0.000056 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000044 -0.000054 -0.000066 -0.000081 -0.000098 -0.000118 -0.000142 -0.000170 -0.000203 -0.000241 -0.000286 -0.000337 -0.000394 -0.000458 -0.000528 -0.000602 -0.000678 -0.000754 -0.000828 -0.000895 -0.000951 -0.000993 -0.001016 -0.001014 -0.000983 -0.000920 -0.000820 -0.000684 -0.000511 -0.000306 -0.000074 0.000174 0.000427 0.000671 0.000890 0.001069 0.001194 0.001254 0.001240 0.001149 0.000985 0.000757 0.000480 0.000177 -0.000129 -0.000412 -0.000645 -0.000809 -0.000885 -0.000867 -0.000754 -0.000557 -0.000293 0.000012 0.000329 0.000628 0.000882 0.001065 0.001163 0.001166 0.001074 0.000895 0.000643 0.000340 0.000010 -0.000321 -0.000628 -0.000888 -0.001084 -0.001205 -0.001247 -0.001211 -0.001104 -0.000937 -0.000723 -0.000478 -0.000219 0.000040 0.000283 0.000502 0.000687 0.000835 0.000944 0.001015 0.001051 0.001056 0.001034 0.000991 0.000932 0.000861 0.000785 0.000705 0.000626 0.000550 0.000478 0.000412 0.000352 0.000299 0.000252 0.000211 0.000175 0.000145 0.000120 0.000099 0.000081 0.000066 0.000053 0.000043 0.000035 0.000027 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000064 -0.000079 -0.000096 -0.000117 -0.000142 -0.000171 -0.000205 -0.000245 -0.000291 -0.000345 -0.000407 -0.000477 -0.000554 -0.000639 -0.000728 -0.000820 -0.000912 -0.001000 -0.001079 -0.001145 -0.001191 -0.001212 -0.001201 -0.001151 -0.001059 -0.000920 -0.000733 -0.000500 -0.000224 0.000085 0.000416 0.000753 0.001077 0.001370 0.001609 0.001777 0.001858 0.001841 0.001721 0.001501 0.001193 0.000818 0.000402 -0.000022 -0.000419 -0.000753 -0.000995 -0.001121 -0.001121 -0.000992 -0.000750 -0.000416 -0.000026 0.000382 0.000766 0.001088 0.001315 0.001427 0.001410 0.001266 0.001006 0.000652 0.000232 -0.000219 -0.000667 -0.001078 -0.001423 -0.001679 -0.001834 -0.001883 -0.001828 -0.001678 -0.001451 -0.001162 -0.000835 -0.000490 -0.000146 0.000179 0.000471 0.000720 0.000922 0.001073 0.001175 0.001231 0.001247 0.001229 0.001183 0.001116 0.001035 0.000944 0.000849 0.000754 0.000663 0.000576 0.000496 0.000424 0.000359 0.000302 0.000252 0.000209 0.000173 0.000142 0.000117 0.000096 0.000078 0.000063 0.000051 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000049 -0.000061 -0.000076 -0.000094 -0.000114 -0.000139 -0.000169 -0.000204 -0.000245 -0.000293 -0.000349 -0.000415 -0.000489 -0.000573 -0.000667 -0.000768 -0.000875 -0.000986 -0.001096 -0.001201 -0.001295 -0.001371 -0.001422 -0.001440 -0.001417 -0.001346 -0.001219 -0.001032 -0.000783 -0.000475 -0.000112 0.000293 0.000726 0.001167 0.001593 0.001977 0.002293 0.002517 0.002626 0.002606 0.002450 0.002161 0.001752 0.001249 0.000689 0.000113 -0.000431 -0.000897 -0.001241 -0.001434 -0.001458 -0.001311 -0.001010 -0.000586 -0.000085 0.000440 0.000934 0.001344 0.001629 0.001757 0.001714 0.001501 0.001136 0.000649 0.000079 -0.000528 -0.001124 -0.001666 -0.002116 -0.002447 -0.002641 -0.002695 -0.002612 -0.002408 -0.002103 -0.001721 -0.001290 -0.000837 -0.000388 0.000037 0.000419 0.000747 0.001014 0.001216 0.001357 0.001439 0.001469 0.001456 0.001408 0.001332 0.001237 0.001131 0.001018 0.000905 0.000795 0.000691 0.000595 0.000507 0.000429 0.000360 0.000300 0.000249 0.000205 0.000169 0.000138 0.000113 0.000092 0.000075 0.000060 0.000048 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000058 -0.000072 -0.000089 -0.000110 -0.000135 -0.000165 -0.000200 -0.000242 -0.000291 -0.000349 -0.000417 -0.000495 -0.000584 -0.000685 -0.000797 -0.000918 -0.001046 -0.001179 -0.001310 -0.001435 -0.001546 -0.001634 -0.001691 -0.001706 -0.001669 -0.001571 -0.001402 -0.001158 -0.000835 -0.000437 0.000031 0.000553 0.001111 0.001680 0.002229 0.002727 0.003138 0.003431 0.003577 0.003556 0.003356 0.002980 0.002446 0.001784 0.001040 0.000272 -0.000460 -0.001092 -0.001569 -0.001847 -0.001902 -0.001731 -0.001355 -0.000815 -0.000172 0.000505 0.001141 0.001666 0.002024 0.002174 0.002097 0.001798 0.001299 0.000643 -0.000117 -0.000920 -0.001702 -0.002407 -0.002987 -0.003407 -0.003648 -0.003704 -0.003585 -0.003310 -0.002907 -0.002409 -0.001850 -0.001267 -0.000689 -0.000143 0.000348 0.000770 0.001115 0.001380 0.001566 0.001679 0.001727 0.001720 0.001669 0.001583 0.001473 0.001348 0.001215 0.001080 0.000949 0.000825 0.000710 0.000605 0.000511 0.000428 0.000357 0.000295 0.000243 0.000200 0.000163 0.000133 0.000108 0.000088 0.000071 0.000057 0.000046 0.000036 0.000029 0.000022 0.000017 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000043 -0.000054 -0.000068 -0.000084 -0.000104 -0.000129 -0.000158 -0.000193 -0.000235 -0.000285 -0.000344 -0.000413 -0.000493 -0.000587 -0.000693 -0.000813 -0.000946 -0.001090 -0.001243 -0.001400 -0.001557 -0.001705 -0.001836 -0.001939 -0.002003 -0.002015 -0.001962 -0.001833 -0.001616 -0.001304 -0.000894 -0.000389 0.000203 0.000865 0.001572 0.002294 0.002994 0.003630 0.004158 0.004537 0.004729 0.004706 0.004454 0.003973 0.003284 0.002425 0.001455 0.000446 -0.000520 -0.001361 -0.002002 -0.002387 -0.002480 -0.002278 -0.001805 -0.001117 -0.000291 0.000580 0.001398 0.002071 0.002524 0.002704 0.002587 0.002179 0.001514 0.000647 -0.000350 -0.001394 -0.002406 -0.003311 -0.004049 -0.004576 -0.004870 -0.004927 -0.004760 -0.004397 -0.003873 -0.003233 -0.002520 -0.001779 -0.001047 -0.000358 0.000262 0.000796 0.001233 0.001570 0.001809 0.001958 0.002027 0.002027 0.001972 0.001874 0.001746 0.001599 0.001442 0.001283 0.001127 0.000979 0.000842 0.000717 0.000605 0.000507 0.000422 0.000349 0.000287 0.000235 0.000192 0.000157 0.000127 0.000103 0.000083 0.000067 0.000054 0.000043 0.000034 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000063 -0.000078 -0.000098 -0.000121 -0.000150 -0.000184 -0.000226 -0.000275 -0.000334 -0.000403 -0.000485 -0.000581 -0.000691 -0.000817 -0.000959 -0.001116 -0.001286 -0.001467 -0.001654 -0.001839 -0.002015 -0.002169 -0.002290 -0.002363 -0.002372 -0.002302 -0.002138 -0.001866 -0.001477 -0.000966 -0.000337 0.000400 0.001225 0.002108 0.003013 0.003891 0.004692 0.005360 0.005843 0.006091 0.006069 0.005754 0.005146 0.004269 0.003171 0.001925 0.000623 -0.000630 -0.001726 -0.002569 -0.003083 -0.003221 -0.002976 -0.002381 -0.001504 -0.000447 0.000670 0.001719 0.002581 0.003156 0.003377 0.003214 0.002675 0.001807 0.000682 -0.000603 -0.001943 -0.003233 -0.004380 -0.005307 -0.005962 -0.006318 -0.006372 -0.006145 -0.005673 -0.005004 -0.004193 -0.003297 -0.002369 -0.001457 -0.000601 0.000169 0.000831 0.001374 0.001794 0.002095 0.002284 0.002375 0.002382 0.002322 0.002210 0.002061 0.001888 0.001702 0.001514 0.001330 0.001155 0.000992 0.000845 0.000713 0.000596 0.000496 0.000409 0.000337 0.000276 0.000225 0.000183 0.000149 0.000121 0.000097 0.000078 0.000063 0.000050 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000058 -0.000072 -0.000090 -0.000113 -0.000140 -0.000173 -0.000213 -0.000262 -0.000320 -0.000389 -0.000470 -0.000567 -0.000679 -0.000809 -0.000957 -0.001124 -0.001308 -0.001509 -0.001723 -0.001942 -0.002161 -0.002368 -0.002550 -0.002692 -0.002777 -0.002785 -0.002697 -0.002494 -0.002161 -0.001685 -0.001060 -0.000290 0.000613 0.001626 0.002713 0.003828 0.004916 0.005911 0.006745 0.007351 0.007667 0.007646 0.007258 0.006500 0.005399 0.004015 0.002438 0.000784 -0.000812 -0.002215 -0.003299 -0.003966 -0.004154 -0.003853 -0.003101 -0.001989 -0.000643 0.000781 0.002118 0.003216 0.003947 0.004224 0.004010 0.003318 0.002207 0.000774 -0.000857 -0.002550 -0.004173 -0.005607 -0.006758 -0.007562 -0.007989 -0.008039 -0.007738 -0.007136 -0.006295 -0.005284 -0.004173 -0.003029 -0.001908 -0.000860 0.000081 0.000889 0.001552 0.002064 0.002432 0.002665 0.002779 0.002793 0.002725 0.002595 0.002420 0.002216 0.001998 0.001776 0.001559 0.001353 0.001162 0.000989 0.000834 0.000698 0.000579 0.000478 0.000393 0.000321 0.000262 0.000213 0.000173 0.000140 0.000113 0.000091 0.000073 0.000058 0.000046 0.000036 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000052 -0.000066 -0.000083 -0.000104 -0.000129 -0.000161 -0.000199 -0.000246 -0.000302 -0.000369 -0.000450 -0.000545 -0.000658 -0.000789 -0.000941 -0.001114 -0.001309 -0.001525 -0.001761 -0.002010 -0.002268 -0.002525 -0.002769 -0.002984 -0.003151 -0.003251 -0.003259 -0.003153 -0.002910 -0.002511 -0.001939 -0.001188 -0.000261 0.000829 0.002053 0.003372 0.004729 0.006056 0.007275 0.008302 0.009052 0.009449 0.009430 0.008958 0.008025 0.006662 0.004942 0.002976 0.000909 -0.001092 -0.002855 -0.004221 -0.005063 -0.005305 -0.004928 -0.003983 -0.002580 -0.000881 0.000918 0.002610 0.003999 0.004924 0.005277 0.005010 0.004141 0.002747 0.000953 -0.001084 -0.003192 -0.005205 -0.006975 -0.008387 -0.009364 -0.009871 -0.009913 -0.009526 -0.008772 -0.007731 -0.006488 -0.005131 -0.003739 -0.002382 -0.001117 0.000015 0.000985 0.001778 0.002391 0.002831 0.003110 0.003247 0.003265 0.003186 0.003033 0.002827 0.002588 0.002332 0.002072 0.001817 0.001576 0.001353 0.001150 0.000970 0.000811 0.000673 0.000555 0.000456 0.000373 0.000304 0.000247 0.000200 0.000162 0.000131 0.000105 0.000084 0.000067 0.000053 0.000042 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000059 -0.000075 -0.000094 -0.000118 -0.000147 -0.000183 -0.000227 -0.000281 -0.000346 -0.000424 -0.000517 -0.000628 -0.000759 -0.000912 -0.001088 -0.001290 -0.001517 -0.001768 -0.002042 -0.002333 -0.002635 -0.002935 -0.003221 -0.003474 -0.003672 -0.003790 -0.003802 -0.003680 -0.003396 -0.002926 -0.002252 -0.001365 -0.000267 0.001028 0.002488 0.004064 0.005692 0.007290 0.008763 0.010009 0.010925 0.011415 0.011400 0.010832 0.009699 0.008037 0.005931 0.003518 0.000975 -0.001492 -0.003668 -0.005356 -0.006396 -0.006691 -0.006219 -0.005037 -0.003284 -0.001161 0.001088 0.003205 0.004945 0.006109 0.006560 0.006240 0.005173 0.003457 0.001248 -0.001255 -0.003841 -0.006301 -0.008456 -0.010166 -0.011340 -0.011938 -0.011968 -0.011480 -0.010553 -0.009284 -0.007779 -0.006144 -0.004476 -0.002856 -0.001352 -0.000011 0.001135 0.002069 0.002789 0.003303 0.003627 0.003786 0.003804 0.003709 0.003528 0.003286 0.003005 0.002705 0.002401 0.002104 0.001824 0.001565 0.001329 0.001120 0.000936 0.000777 0.000641 0.000526 0.000430 0.000350 0.000284 0.000230 0.000186 0.000150 0.000120 0.000096 0.000077 0.000061 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000033 -0.000042 -0.000053 -0.000067 -0.000085 -0.000107 -0.000134 -0.000167 -0.000208 -0.000259 -0.000320 -0.000394 -0.000484 -0.000592 -0.000720 -0.000870 -0.001047 -0.001251 -0.001484 -0.001746 -0.002037 -0.002354 -0.002692 -0.003042 -0.003393 -0.003727 -0.004023 -0.004257 -0.004400 -0.004420 -0.004284 -0.003960 -0.003419 -0.002639 -0.001608 -0.000327 0.001189 0.002903 0.004760 0.006685 0.008582 0.010338 0.011829 0.012932 0.013528 0.013520 0.012847 0.011491 0.009493 0.006954 0.004038 0.000959 -0.002031 -0.004671 -0.006717 -0.007975 -0.008321 -0.007727 -0.006264 -0.004099 -0.001479 0.001297 0.003912 0.006067 0.007515 0.008090 0.007721 0.006438 0.004363 0.001691 -0.001337 -0.004459 -0.007423 -0.010010 -0.012053 -0.013446 -0.014144 -0.014160 -0.013559 -0.012436 -0.010913 -0.009119 -0.007178 -0.005206 -0.003301 -0.001538 0.000027 0.001358 0.002440 0.003269 0.003858 0.004226 0.004402 0.004415 0.004298 0.004082 0.003797 0.003469 0.003119 0.002765 0.002421 0.002097 0.001797 0.001526 0.001285 0.001074 0.000891 0.000735 0.000603 0.000492 0.000401 0.000325 0.000263 0.000212 0.000171 0.000137 0.000110 0.000087 0.000070 0.000055 0.000044 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000060 -0.000076 -0.000096 -0.000121 -0.000151 -0.000189 -0.000236 -0.000293 -0.000362 -0.000447 -0.000550 -0.000673 -0.000819 -0.000992 -0.001194 -0.001428 -0.001696 -0.001997 -0.002332 -0.002697 -0.003087 -0.003491 -0.003897 -0.004286 -0.004633 -0.004910 -0.005084 -0.005117 -0.004972 -0.004611 -0.004000 -0.003114 -0.001936 -0.000465 0.001282 0.003265 0.005422 0.007666 0.009886 0.011949 0.013710 0.015019 0.015734 0.015737 0.014952 0.013355 0.010990 0.007977 0.004509 0.000843 -0.002721 -0.005867 -0.008303 -0.009792 -0.010184 -0.009444 -0.007655 -0.005018 -0.001830 0.001548 0.004732 0.007362 0.009140 0.009866 0.009454 0.007943 0.005480 0.002302 -0.001300 -0.005009 -0.008524 -0.011584 -0.013992 -0.015623 -0.016428 -0.016428 -0.015700 -0.014365 -0.012566 -0.010457 -0.008187 -0.005891 -0.003682 -0.001646 0.000152 0.001675 0.002906 0.003844 0.004504 0.004912 0.005098 0.005100 0.004954 0.004696 0.004361 0.003978 0.003573 0.003164 0.002768 0.002394 0.002051 0.001741 0.001465 0.001224 0.001015 0.000837 0.000686 0.000560 0.000456 0.000369 0.000299 0.000241 0.000194 0.000155 0.000124 0.000099 0.000079 0.000062 0.000049 0.000039 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000067 -0.000085 -0.000108 -0.000136 -0.000170 -0.000213 -0.000265 -0.000330 -0.000409 -0.000504 -0.000621 -0.000760 -0.000927 -0.001123 -0.001354 -0.001620 -0.001925 -0.002269 -0.002651 -0.003069 -0.003516 -0.003981 -0.004448 -0.004898 -0.005302 -0.005629 -0.005840 -0.005894 -0.005746 -0.005355 -0.004680 -0.003691 -0.002368 -0.000706 0.001275 0.003535 0.006004 0.008582 0.011143 0.013533 0.015582 0.017113 0.017960 0.017981 0.017082 0.015231 0.012478 0.008961 0.004906 0.000614 -0.003560 -0.007245 -0.010091 -0.011818 -0.012249 -0.011337 -0.009181 -0.006019 -0.002203 0.001840 0.005656 0.008814 0.010964 0.011867 0.011423 0.009678 0.006807 0.003093 -0.001118 -0.005453 -0.009555 -0.013118 -0.015912 -0.017795 -0.018711 -0.018690 -0.017827 -0.016264 -0.014173 -0.011733 -0.009118 -0.006484 -0.003960 -0.001646 0.000390 0.002104 0.003481 0.004523 0.005248 0.005687 0.005876 0.005858 0.005675 0.005369 0.004976 0.004532 0.004065 0.003596 0.003142 0.002716 0.002325 0.001972 0.001659 0.001385 0.001148 0.000946 0.000776 0.000633 0.000515 0.000417 0.000337 0.000271 0.000218 0.000175 0.000140 0.000111 0.000089 0.000070 0.000056 0.000044 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000028 -0.000036 -0.000046 -0.000059 -0.000075 -0.000095 -0.000120 -0.000152 -0.000191 -0.000238 -0.000297 -0.000369 -0.000458 -0.000566 -0.000696 -0.000854 -0.001041 -0.001263 -0.001523 -0.001824 -0.002169 -0.002559 -0.002993 -0.003468 -0.003976 -0.004506 -0.005041 -0.005558 -0.006026 -0.006409 -0.006666 -0.006748 -0.006607 -0.006195 -0.005465 -0.004382 -0.002921 -0.001076 0.001137 0.003673 0.006455 0.009373 0.012283 0.015011 0.017360 0.019128 0.020118 0.020164 0.019154 0.017048 0.013900 0.009866 0.005206 0.000270 -0.004532 -0.008768 -0.012034 -0.013999 -0.014456 -0.013352 -0.010799 -0.007074 -0.002585 0.002169 0.006660 0.010387 0.012941 0.014044 0.013581 0.011604 0.008320 0.004057 -0.000780 -0.005758 -0.010463 -0.014543 -0.017733 -0.019871 -0.020899 -0.020853 -0.019847 -0.018048 -0.015655 -0.012876 -0.009911 -0.006935 -0.004097 -0.001506 0.000761 0.002660 0.004175 0.005310 0.006090 0.006549 0.006732 0.006685 0.006457 0.006094 0.005638 0.005127 0.004591 0.004057 0.003542 0.003059 0.002616 0.002218 0.001865 0.001556 0.001290 0.001063 0.000871 0.000711 0.000577 0.000468 0.000377 0.000304 0.000244 0.000195 0.000156 0.000125 0.000099 0.000079 0.000062 0.000049 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000065 -0.000084 -0.000106 -0.000134 -0.000169 -0.000212 -0.000266 -0.000331 -0.000412 -0.000511 -0.000631 -0.000777 -0.000952 -0.001162 -0.001410 -0.001701 -0.002039 -0.002426 -0.002864 -0.003353 -0.003887 -0.004460 -0.005060 -0.005667 -0.006256 -0.006795 -0.007242 -0.007551 -0.007671 -0.007548 -0.007125 -0.006354 -0.005191 -0.003607 -0.001593 0.000837 0.003636 0.006722 0.009973 0.013230 0.016296 0.018951 0.020961 0.022103 0.022186 0.021076 0.018726 0.015192 0.010650 0.005395 -0.000178 -0.005601 -0.010381 -0.014055 -0.016248 -0.016721 -0.015410 -0.012445 -0.008140 -0.002960 0.002524 0.007708 0.012023 0.014998 0.016318 0.015850 0.013655 0.009969 0.005167 -0.000287 -0.005900 -0.011201 -0.015790 -0.019367 -0.021753 -0.022884 -0.022808 -0.021655 -0.019618 -0.016925 -0.013810 -0.010501 -0.007194 -0.004052 -0.001199 0.001285 0.003353 0.004990 0.006204 0.007024 0.007492 0.007657 0.007571 0.007289 0.006862 0.006337 0.005753 0.005146 0.004543 0.003962 0.003419 0.002923 0.002476 0.002081 0.001736 0.001439 0.001185 0.000971 0.000792 0.000644 0.000521 0.000420 0.000338 0.000272 0.000217 0.000174 0.000139 0.000111 0.000088 0.000070 0.000055 0.000043 0.000034 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000057 -0.000073 -0.000093 -0.000118 -0.000149 -0.000188 -0.000235 -0.000294 -0.000367 -0.000456 -0.000566 -0.000699 -0.000861 -0.001055 -0.001287 -0.001563 -0.001886 -0.002262 -0.002692 -0.003180 -0.003724 -0.004321 -0.004962 -0.005634 -0.006316 -0.006981 -0.007594 -0.008111 -0.008481 -0.008648 -0.008553 -0.008136 -0.007340 -0.006117 -0.004432 -0.002271 0.000352 0.003390 0.006757 0.010320 0.013906 0.017298 0.020250 0.022503 0.023803 0.023935 0.022745 0.020176 0.016289 0.011276 0.005464 -0.000705 -0.006710 -0.011999 -0.016053 -0.018452 -0.018928 -0.017408 -0.014037 -0.009163 -0.003310 0.002886 0.008749 0.013640 0.017034 0.018576 0.018117 0.015728 0.011671 0.006368 0.000337 -0.005870 -0.011727 -0.016789 -0.020725 -0.023336 -0.024556 -0.024441 -0.023140 -0.020872 -0.017890 -0.014458 -0.010826 -0.007211 -0.003792 -0.000702 0.001974 0.004186 0.005922 0.007195 0.008039 0.008500 0.008635 0.008501 0.008158 0.007661 0.007061 0.006402 0.005720 0.005044 0.004397 0.003792 0.003239 0.002743 0.002305 0.001922 0.001593 0.001312 0.001075 0.000877 0.000713 0.000577 0.000466 0.000375 0.000301 0.000241 0.000193 0.000154 0.000123 0.000097 0.000077 0.000061 0.000048 0.000038 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000063 -0.000080 -0.000102 -0.000130 -0.000164 -0.000207 -0.000259 -0.000324 -0.000404 -0.000503 -0.000623 -0.000769 -0.000947 -0.001161 -0.001416 -0.001719 -0.002075 -0.002488 -0.002963 -0.003500 -0.004101 -0.004760 -0.005469 -0.006213 -0.006972 -0.007715 -0.008405 -0.008995 -0.009432 -0.009655 -0.009601 -0.009204 -0.008403 -0.007144 -0.005387 -0.003112 -0.000332 0.002909 0.006518 0.010358 0.014239 0.017928 0.021158 0.023642 0.025102 0.025297 0.024056 0.021312 0.017127 0.011710 0.005416 -0.001272 -0.007784 -0.013515 -0.017899 -0.020471 -0.020938 -0.019221 -0.015475 -0.010082 -0.003614 0.003232 0.009715 0.015136 0.018918 0.020674 0.020240 0.017691 0.013317 0.007580 0.001048 -0.005675 -0.012014 -0.017483 -0.021723 -0.024518 -0.025802 -0.025638 -0.024193 -0.021709 -0.018464 -0.014748 -0.010830 -0.006947 -0.003292 -0.000003 0.002826 0.005150 0.006956 0.008263 0.009110 0.009549 0.009642 0.009451 0.009041 0.008470 0.007793 0.007057 0.006299 0.005552 0.004836 0.004169 0.003560 0.003014 0.002532 0.002112 0.001750 0.001442 0.001182 0.000965 0.000784 0.000635 0.000513 0.000413 0.000331 0.000265 0.000212 0.000169 0.000135 0.000108 0.000085 0.000068 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000043 -0.000054 -0.000069 -0.000089 -0.000113 -0.000143 -0.000180 -0.000227 -0.000284 -0.000355 -0.000442 -0.000550 -0.000681 -0.000841 -0.001035 -0.001268 -0.001546 -0.001876 -0.002264 -0.002715 -0.003232 -0.003819 -0.004474 -0.005193 -0.005968 -0.006783 -0.007616 -0.008435 -0.009201 -0.009866 -0.010373 -0.010660 -0.010657 -0.010297 -0.009513 -0.008246 -0.006450 -0.004102 -0.001209 0.002183 0.005981 0.010042 0.014168 0.018109 0.021579 0.024272 0.025886 0.026160 0.024906 0.022047 0.017647 0.011927 0.005264 -0.001825 -0.008731 -0.014807 -0.019444 -0.022146 -0.022596 -0.020709 -0.016650 -0.010827 -0.003851 0.003532 0.010529 0.016391 0.020502 0.022445 0.022046 0.019385 0.014772 0.008702 0.001782 -0.005338 -0.012047 -0.017823 -0.022285 -0.025206 -0.026519 -0.026293 -0.024713 -0.022039 -0.018571 -0.014618 -0.010470 -0.006377 -0.002540 0.000893 0.003830 0.006223 0.008065 0.009378 0.010206 0.010607 0.010646 0.010392 0.009911 0.009265 0.008512 0.007700 0.006869 0.006051 0.005270 0.004542 0.003879 0.003284 0.002759 0.002301 0.001908 0.001573 0.001290 0.001053 0.000857 0.000695 0.000561 0.000452 0.000363 0.000291 0.000233 0.000186 0.000148 0.000118 0.000094 0.000074 0.000059 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000060 -0.000076 -0.000097 -0.000123 -0.000156 -0.000196 -0.000247 -0.000309 -0.000386 -0.000481 -0.000597 -0.000740 -0.000913 -0.001122 -0.001375 -0.001676 -0.002032 -0.002451 -0.002937 -0.003494 -0.004126 -0.004832 -0.005608 -0.006443 -0.007323 -0.008224 -0.009115 -0.009953 -0.010690 -0.011268 -0.011621 -0.011679 -0.011371 -0.010625 -0.009378 -0.007582 -0.005207 -0.002258 0.001222 0.005142 0.009353 0.013652 0.017781 0.021439 0.024304 0.026059 0.026425 0.025202 0.022307 0.017800 0.011910 0.005030 -0.002303 -0.009451 -0.015740 -0.020532 -0.023308 -0.023737 -0.021726 -0.017448 -0.011327 -0.004002 0.003752 0.011106 0.017278 0.021625 0.023711 0.023354 0.020636 0.015884 0.009614 0.002460 -0.004900 -0.011826 -0.017776 -0.022353 -0.025324 -0.026620 -0.026320 -0.024619 -0.021792 -0.018155 -0.014032 -0.009725 -0.005494 -0.001547 0.001967 0.004953 0.007368 0.009206 0.010495 0.011283 0.011631 0.011608 0.011286 0.010734 0.010016 0.009191 0.008308 0.007409 0.006526 0.005684 0.004900 0.004185 0.003545 0.002979 0.002486 0.002063 0.001702 0.001397 0.001142 0.000930 0.000755 0.000610 0.000492 0.000396 0.000317 0.000254 0.000203 0.000162 0.000129 0.000103 0.000081 0.000064 0.000051 0.000040 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000051 -0.000065 -0.000083 -0.000106 -0.000134 -0.000169 -0.000213 -0.000267 -0.000334 -0.000417 -0.000519 -0.000645 -0.000798 -0.000984 -0.001209 -0.001479 -0.001802 -0.002183 -0.002630 -0.003148 -0.003742 -0.004415 -0.005165 -0.005989 -0.006877 -0.007813 -0.008772 -0.009724 -0.010625 -0.011427 -0.012070 -0.012489 -0.012613 -0.012367 -0.011679 -0.010483 -0.008726 -0.006377 -0.003435 0.000061 0.004019 0.008294 0.012678 0.016910 0.020686 0.023673 0.025545 0.026015 0.024874 0.022032 0.017549 0.011653 0.004742 -0.002639 -0.009843 -0.016183 -0.021011 -0.023797 -0.024202 -0.022133 -0.017761 -0.011517 -0.004047 0.003859 0.011364 0.017672 0.022129 0.024293 0.023980 0.021273 0.016503 0.010195 0.002995 -0.004409 -0.011365 -0.017325 -0.021886 -0.024813 -0.026042 -0.025655 -0.023855 -0.020925 -0.017189 -0.012979 -0.008601 -0.004321 -0.000346 0.003173 0.006145 0.008528 0.010322 0.011557 0.012283 0.012567 0.012478 0.012090 0.011471 0.010689 0.009800 0.008855 0.007897 0.006958 0.006063 0.005231 0.004471 0.003789 0.003187 0.002663 0.002211 0.001826 0.001501 0.001229 0.001002 0.000814 0.000660 0.000532 0.000429 0.000344 0.000276 0.000220 0.000176 0.000140 0.000112 0.000089 0.000070 0.000056 0.000044 0.000035 0.000027 0.000021 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000056 -0.000071 -0.000090 -0.000114 -0.000144 -0.000182 -0.000229 -0.000287 -0.000359 -0.000448 -0.000557 -0.000691 -0.000855 -0.001053 -0.001293 -0.001580 -0.001922 -0.002326 -0.002797 -0.003343 -0.003968 -0.004673 -0.005459 -0.006322 -0.007250 -0.008228 -0.009232 -0.010229 -0.011179 -0.012032 -0.012730 -0.013208 -0.013396 -0.013219 -0.012605 -0.011487 -0.009809 -0.007539 -0.004671 -0.001242 0.002662 0.006897 0.011262 0.015499 0.019303 0.022346 0.024300 0.024880 0.023873 0.021186 0.016873 0.011158 0.004430 -0.002774 -0.009817 -0.016022 -0.020747 -0.023470 -0.023855 -0.021807 -0.017494 -0.011338 -0.003974 0.003824 0.011229 0.017461 0.021875 0.024037 0.023764 0.021139 0.016489 0.010331 0.003303 -0.003918 -0.010689 -0.016470 -0.020865 -0.023647 -0.024753 -0.024270 -0.022402 -0.019431 -0.015682 -0.011482 -0.007137 -0.002908 0.001001 0.004443 0.007332 0.009630 0.011339 0.012492 0.013142 0.013355 0.013200 0.012752 0.012077 0.011242 0.010304 0.009313 0.008309 0.007327 0.006392 0.005520 0.004724 0.004009 0.003377 0.002825 0.002349 0.001943 0.001600 0.001312 0.001072 0.000873 0.000708 0.000572 0.000462 0.000371 0.000298 0.000238 0.000190 0.000152 0.000121 0.000096 0.000077 0.000061 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000060 -0.000076 -0.000097 -0.000123 -0.000155 -0.000195 -0.000245 -0.000308 -0.000384 -0.000478 -0.000594 -0.000736 -0.000910 -0.001119 -0.001372 -0.001675 -0.002034 -0.002456 -0.002948 -0.003515 -0.004162 -0.004892 -0.005702 -0.006589 -0.007541 -0.008544 -0.009572 -0.010595 -0.011572 -0.012457 -0.013192 -0.013716 -0.013959 -0.013852 -0.013321 -0.012302 -0.010741 -0.008601 -0.005876 -0.002600 0.001148 0.005232 0.009460 0.013584 0.017313 0.020331 0.022323 0.023009 0.022184 0.019754 0.015769 0.010436 0.004124 -0.002659 -0.009304 -0.015168 -0.019641 -0.022223 -0.022594 -0.020660 -0.016578 -0.010748 -0.003769 0.003624 0.010648 0.016564 0.020760 0.022825 0.022584 0.020119 0.015738 0.009934 0.003315 -0.003475 -0.009827 -0.015225 -0.019297 -0.021826 -0.022756 -0.022175 -0.020280 -0.017344 -0.013679 -0.009602 -0.005405 -0.001337 0.002406 0.005687 0.008424 0.010583 0.012171 0.013220 0.013783 0.013924 0.013713 0.013217 0.012504 0.011636 0.010668 0.009650 0.008620 0.007612 0.006651 0.005754 0.004934 0.004195 0.003540 0.002967 0.002473 0.002050 0.001691 0.001390 0.001138 0.000928 0.000755 0.000611 0.000494 0.000398 0.000319 0.000256 0.000205 0.000164 0.000131 0.000104 0.000083 0.000066 0.000052 0.000041 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000051 -0.000064 -0.000082 -0.000104 -0.000131 -0.000166 -0.000209 -0.000262 -0.000327 -0.000409 -0.000508 -0.000631 -0.000780 -0.000962 -0.001182 -0.001446 -0.001761 -0.002133 -0.002570 -0.003076 -0.003657 -0.004318 -0.005059 -0.005879 -0.006773 -0.007731 -0.008735 -0.009764 -0.010786 -0.011765 -0.012654 -0.013402 -0.013949 -0.014232 -0.014184 -0.013739 -0.012834 -0.011418 -0.009456 -0.006942 -0.003905 -0.000417 0.003398 0.007361 0.011247 0.014785 0.017684 0.019652 0.020431 0.019828 0.017755 0.014250 0.009502 0.003843 -0.002264 -0.008268 -0.013580 -0.017646 -0.020007 -0.020371 -0.018649 -0.014981 -0.009728 -0.003430 0.003247 0.009593 0.014940 0.018733 0.020598 0.020380 0.018151 0.014193 0.008954 0.002988 -0.003119 -0.008811 -0.013622 -0.017211 -0.019385 -0.020095 -0.019423 -0.017554 -0.014741 -0.011271 -0.007438 -0.003511 0.000281 0.003757 0.006791 0.009311 0.011285 0.012721 0.013652 0.014126 0.014204 0.013950 0.013429 0.012701 0.011827 0.010856 0.009836 0.008804 0.007793 0.006825 0.005920 0.005089 0.004338 0.003671 0.003085 0.002578 0.002143 0.001773 0.001461 0.001199 0.000980 0.000799 0.000649 0.000525 0.000424 0.000341 0.000274 0.000219 0.000175 0.000140 0.000112 0.000089 0.000071 0.000056 0.000044 0.000035 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000042 -0.000054 -0.000069 -0.000087 -0.000111 -0.000140 -0.000176 -0.000222 -0.000278 -0.000347 -0.000433 -0.000537 -0.000666 -0.000822 -0.001011 -0.001240 -0.001513 -0.001837 -0.002218 -0.002663 -0.003177 -0.003763 -0.004425 -0.005165 -0.005978 -0.006860 -0.007799 -0.008780 -0.009780 -0.010770 -0.011717 -0.012577 -0.013304 -0.013844 -0.014141 -0.014135 -0.013767 -0.012980 -0.011730 -0.009986 -0.007743 -0.005026 -0.001900 0.001526 0.005095 0.008608 0.011830 0.014505 0.016377 0.017220 0.016865 0.015231 0.012349 0.008376 0.003597 -0.001592 -0.006716 -0.011270 -0.014776 -0.016838 -0.017201 -0.015787 -0.012713 -0.008282 -0.002957 0.002696 0.008073 0.012601 0.015807 0.017373 0.017166 0.015247 0.011861 0.007391 0.002314 -0.002865 -0.007671 -0.011701 -0.014664 -0.016394 -0.016853 -0.016112 -0.014334 -0.011741 -0.008586 -0.005123 -0.001591 0.001810 0.004920 0.007630 0.009873 0.011624 0.012889 0.013696 0.014089 0.014122 0.013850 0.013332 0.012623 0.011774 0.010833 0.009842 0.008838 0.007848 0.006898 0.006004 0.005180 0.004432 0.003763 0.003174 0.002662 0.002220 0.001843 0.001523 0.001254 0.001028 0.000840 0.000684 0.000555 0.000448 0.000361 0.000290 0.000233 0.000187 0.000150 0.000120 0.000095 0.000076 0.000060 0.000048 0.000037 0.000029 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000034 -0.000044 -0.000057 -0.000073 -0.000092 -0.000117 -0.000148 -0.000187 -0.000235 -0.000294 -0.000367 -0.000456 -0.000566 -0.000699 -0.000861 -0.001057 -0.001291 -0.001571 -0.001901 -0.002286 -0.002733 -0.003245 -0.003827 -0.004478 -0.005200 -0.005988 -0.006835 -0.007730 -0.008657 -0.009595 -0.010518 -0.011394 -0.012185 -0.012851 -0.013347 -0.013623 -0.013630 -0.013318 -0.012643 -0.011568 -0.010070 -0.008146 -0.005821 -0.003151 -0.000228 0.002819 0.005826 0.008601 0.010938 0.012629 0.013493 0.013391 0.012256 0.010111 0.007076 0.003377 -0.000674 -0.004704 -0.008312 -0.011117 -0.012805 -0.013172 -0.012152 -0.009832 -0.006447 -0.002359 0.001992 0.006133 0.009615 0.012070 0.013246 0.013039 0.011500 0.008820 0.005304 0.001328 -0.002709 -0.006428 -0.009512 -0.011731 -0.012954 -0.013149 -0.012378 -0.010769 -0.008503 -0.005783 -0.002819 0.000197 0.003098 0.005752 0.008067 0.009987 0.011488 0.012573 0.013263 0.013594 0.013608 0.013353 0.012876 0.012224 0.011441 0.010569 0.009644 0.008699 0.007762 0.006855 0.005996 0.005198 0.004469 0.003812 0.003230 0.002720 0.002279 0.001899 0.001575 0.001301 0.001071 0.000877 0.000716 0.000582 0.000472 0.000381 0.000307 0.000247 0.000198 0.000159 0.000127 0.000101 0.000081 0.000064 0.000051 0.000040 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000060 -0.000077 -0.000098 -0.000124 -0.000157 -0.000197 -0.000248 -0.000310 -0.000386 -0.000479 -0.000593 -0.000731 -0.000898 -0.001098 -0.001337 -0.001619 -0.001950 -0.002334 -0.002776 -0.003279 -0.003844 -0.004471 -0.005158 -0.005899 -0.006688 -0.007511 -0.008352 -0.009192 -0.010007 -0.010769 -0.011447 -0.012006 -0.012410 -0.012622 -0.012603 -0.012317 -0.011734 -0.010828 -0.009589 -0.008020 -0.006146 -0.004013 -0.001694 0.000711 0.003083 0.005283 0.007163 0.008578 0.009400 0.009532 0.008926 0.007595 0.005622 0.003159 0.000419 -0.002340 -0.004844 -0.006829 -0.008079 -0.008447 -0.007886 -0.006449 -0.004291 -0.001653 0.001169 0.003858 0.006112 0.007681 0.008396 0.008186 0.007084 0.005223 0.002810 0.000105 -0.002617 -0.005096 -0.007114 -0.008509 -0.009191 -0.009138 -0.008391 -0.007040 -0.005211 -0.003049 -0.000705 0.001682 0.003985 0.006107 0.007973 0.009537 0.010774 0.011683 0.012275 0.012574 0.012608 0.012412 0.012021 0.011473 0.010801 0.010040 0.009222 0.008374 0.007522 0.006687 0.005888 0.005136 0.004443 0.003814 0.003250 0.002752 0.002317 0.001941 0.001617 0.001341 0.001108 0.000910 0.000745 0.000607 0.000493 0.000399 0.000322 0.000259 0.000208 0.000167 0.000134 0.000107 0.000085 0.000068 0.000054 0.000042 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000049 -0.000063 -0.000081 -0.000103 -0.000131 -0.000165 -0.000208 -0.000261 -0.000325 -0.000405 -0.000501 -0.000619 -0.000761 -0.000931 -0.001134 -0.001374 -0.001656 -0.001984 -0.002361 -0.002791 -0.003274 -0.003810 -0.004398 -0.005033 -0.005707 -0.006412 -0.007133 -0.007855 -0.008560 -0.009225 -0.009828 -0.010343 -0.010744 -0.011005 -0.011101 -0.011008 -0.010707 -0.010183 -0.009429 -0.008447 -0.007251 -0.005867 -0.004334 -0.002706 -0.001046 0.000574 0.002077 0.003384 0.004421 0.005122 0.005442 0.005357 0.004872 0.004028 0.002899 0.001589 0.000223 -0.001064 -0.002141 -0.002897 -0.003259 -0.003194 -0.002723 -0.001911 -0.000866 0.000276 0.001369 0.002273 0.002870 0.003080 0.002867 0.002248 0.001285 0.000081 -0.001238 -0.002535 -0.003681 -0.004564 -0.005105 -0.005252 -0.004993 -0.004343 -0.003346 -0.002065 -0.000576 0.001038 0.002696 0.004323 0.005852 0.007230 0.008421 0.009398 0.010150 0.010675 0.010980 0.011080 0.010993 0.010741 0.010347 0.009836 0.009233 0.008564 0.007852 0.007120 0.006388 0.005673 0.004991 0.004353 0.003765 0.003232 0.002755 0.002334 0.001966 0.001647 0.001373 0.001138 0.000939 0.000771 0.000630 0.000513 0.000416 0.000337 0.000272 0.000219 0.000176 0.000141 0.000113 0.000090 0.000072 0.000057 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000052 -0.000066 -0.000085 -0.000108 -0.000137 -0.000173 -0.000218 -0.000273 -0.000341 -0.000423 -0.000523 -0.000643 -0.000788 -0.000960 -0.001164 -0.001404 -0.001682 -0.002002 -0.002366 -0.002775 -0.003229 -0.003725 -0.004259 -0.004824 -0.005409 -0.006005 -0.006595 -0.007165 -0.007696 -0.008170 -0.008567 -0.008869 -0.009059 -0.009121 -0.009045 -0.008824 -0.008457 -0.007950 -0.007316 -0.006574 -0.005750 -0.004877 -0.003987 -0.003112 -0.002279 -0.001508 -0.000809 -0.000185 0.000368 0.000858 0.001294 0.001681 0.002022 0.002313 0.002547 0.002712 0.002796 0.002784 0.002668 0.002440 0.002104 0.001667 0.001149 0.000572 -0.000031 -0.000628 -0.001186 -0.001678 -0.002083 -0.002389 -0.002595 -0.002704 -0.002726 -0.002674 -0.002559 -0.002391 -0.002180 -0.001929 -0.001636 -0.001297 -0.000902 -0.000438 0.000105 0.000734 0.001449 0.002240 0.003093 0.003982 0.004880 0.005753 0.006570 0.007304 0.007929 0.008429 0.008791 0.009010 0.009087 0.009028 0.008842 0.008542 0.008146 0.007669 0.007132 0.006555 0.005956 0.005353 0.004762 0.004196 0.003664 0.003174 0.002729 0.002329 0.001975 0.001665 0.001395 0.001162 0.000963 0.000794 0.000651 0.000531 0.000432 0.000350 0.000283 0.000228 0.000184 0.000148 0.000118 0.000095 0.000075 0.000060 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000054 -0.000069 -0.000089 -0.000113 -0.000144 -0.000181 -0.000228 -0.000285 -0.000355 -0.000440 -0.000543 -0.000666 -0.000812 -0.000986 -0.001189 -0.001424 -0.001695 -0.002003 -0.002348 -0.002729 -0.003144 -0.003588 -0.004054 -0.004532 -0.005009 -0.005471 -0.005903 -0.006289 -0.006610 -0.006852 -0.006999 -0.007039 -0.006965 -0.006774 -0.006469 -0.006063 -0.005575 -0.005034 -0.004477 -0.003943 -0.003475 -0.003112 -0.002882 -0.002797 -0.002846 -0.002996 -0.003186 -0.003339 -0.003369 -0.003190 -0.002733 -0.001960 -0.000869 0.000497 0.002047 0.003657 0.005172 0.006431 0.007281 0.007600 0.007314 0.006410 0.004939 0.003017 0.000811 -0.001480 -0.003647 -0.005495 -0.006867 -0.007663 -0.007843 -0.007433 -0.006518 -0.005224 -0.003702 -0.002110 -0.000594 0.000727 0.001774 0.002513 0.002951 0.003131 0.003124 0.003008 0.002866 0.002767 0.002761 0.002879 0.003127 0.003496 0.003958 0.004479 0.005019 0.005542 0.006014 0.006409 0.006707 0.006897 0.006972 0.006934 0.006789 0.006547 0.006223 0.005833 0.005396 0.004929 0.004450 0.003974 0.003513 0.003077 0.002672 0.002301 0.001967 0.001670 0.001408 0.001180 0.000982 0.000813 0.000669 0.000548 0.000447 0.000363 0.000294 0.000238 0.000192 0.000154 0.000124 0.000099 0.000079 0.000063 0.000049 0.000039 0.000030 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000073 -0.000093 -0.000118 -0.000150 -0.000189 -0.000237 -0.000297 -0.000369 -0.000456 -0.000561 -0.000686 -0.000833 -0.001006 -0.001206 -0.001436 -0.001696 -0.001986 -0.002307 -0.002653 -0.003021 -0.003403 -0.003788 -0.004162 -0.004512 -0.004821 -0.005070 -0.005242 -0.005322 -0.005296 -0.005153 -0.004888 -0.004502 -0.004006 -0.003418 -0.002772 -0.002108 -0.001480 -0.000950 -0.000583 -0.000438 -0.000564 -0.000987 -0.001699 -0.002654 -0.003763 -0.004897 -0.005899 -0.006597 -0.006827 -0.006460 -0.005419 -0.003702 -0.001389 0.001356 0.004297 0.007149 0.009607 0.011382 0.012241 0.012037 0.010732 0.008412 0.005274 0.001611 -0.002221 -0.005850 -0.008927 -0.011168 -0.012389 -0.012519 -0.011605 -0.009803 -0.007346 -0.004520 -0.001623 0.001069 0.003329 0.005004 0.006022 0.006391 0.006190 0.005546 0.004616 0.003562 0.002532 0.001644 0.000982 0.000590 0.000473 0.000612 0.000961 0.001464 0.002063 0.002700 0.003325 0.003898 0.004387 0.004773 0.005041 0.005189 0.005219 0.005141 0.004968 0.004717 0.004409 0.004060 0.003690 0.003313 0.002942 0.002585 0.002251 0.001942 0.001662 0.001412 0.001190 0.000996 0.000828 0.000684 0.000562 0.000460 0.000375 0.000304 0.000246 0.000199 0.000160 0.000129 0.000104 0.000083 0.000066 0.000052 0.000041 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000046 -0.000059 -0.000076 -0.000097 -0.000123 -0.000156 -0.000197 -0.000247 -0.000308 -0.000382 -0.000471 -0.000578 -0.000704 -0.000851 -0.001021 -0.001217 -0.001437 -0.001684 -0.001954 -0.002244 -0.002550 -0.002863 -0.003173 -0.003465 -0.003724 -0.003932 -0.004068 -0.004114 -0.004052 -0.003864 -0.003541 -0.003075 -0.002469 -0.001733 -0.000889 0.000027 0.000962 0.001852 0.002617 0.003169 0.003418 0.003284 0.002708 0.001665 0.000179 -0.001670 -0.003741 -0.005839 -0.007728 -0.009156 -0.009883 -0.009719 -0.008552 -0.006375 -0.003297 0.000449 0.004533 0.008550 0.012067 0.014676 0.016042 0.015952 0.014349 0.011341 0.007198 0.002322 -0.002799 -0.007649 -0.011745 -0.014697 -0.016246 -0.016297 -0.014917 -0.012323 -0.008848 -0.004894 -0.000886 0.002786 0.005799 0.007934 0.009088 0.009272 0.008599 0.007255 0.005470 0.003483 0.001516 -0.000245 -0.001666 -0.002671 -0.003235 -0.003379 -0.003156 -0.002640 -0.001916 -0.001065 -0.000161 0.000732 0.001565 0.002300 0.002912 0.003385 0.003717 0.003911 0.003978 0.003936 0.003804 0.003602 0.003351 0.003068 0.002771 0.002471 0.002178 0.001900 0.001642 0.001406 0.001193 0.001005 0.000840 0.000697 0.000575 0.000472 0.000386 0.000314 0.000255 0.000206 0.000167 0.000134 0.000108 0.000086 0.000069 0.000055 0.000043 0.000034 0.000026 0.000020 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000023 -0.000029 -0.000038 -0.000049 -0.000062 -0.000079 -0.000101 -0.000128 -0.000162 -0.000204 -0.000256 -0.000318 -0.000394 -0.000485 -0.000592 -0.000718 -0.000864 -0.001031 -0.001220 -0.001430 -0.001659 -0.001905 -0.002162 -0.002422 -0.002674 -0.002904 -0.003096 -0.003229 -0.003283 -0.003235 -0.003064 -0.002750 -0.002278 -0.001638 -0.000828 0.000143 0.001257 0.002478 0.003753 0.005013 0.006167 0.007110 0.007728 0.007907 0.007545 0.006571 0.004962 0.002754 0.000059 -0.002935 -0.005973 -0.008747 -0.010931 -0.012219 -0.012365 -0.011222 -0.008776 -0.005163 -0.000664 0.004306 0.009248 0.013624 0.016926 0.018738 0.018793 0.017013 0.013526 0.008657 0.002892 -0.003177 -0.008923 -0.013761 -0.017214 -0.018971 -0.018914 -0.017129 -0.013885 -0.009594 -0.004754 0.000110 0.004510 0.008048 0.010450 0.011587 0.011479 0.010268 0.008192 0.005548 0.002646 -0.000223 -0.002815 -0.004950 -0.006518 -0.007481 -0.007859 -0.007715 -0.007145 -0.006254 -0.005151 -0.003933 -0.002687 -0.001481 -0.000370 0.000609 0.001430 0.002084 0.002568 0.002892 0.003073 0.003129 0.003086 0.002964 0.002785 0.002569 0.002332 0.002086 0.001843 0.001610 0.001391 0.001190 0.001009 0.000848 0.000707 0.000586 0.000483 0.000396 0.000323 0.000263 0.000213 0.000173 0.000140 0.000112 0.000090 0.000072 0.000057 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000065 -0.000083 -0.000105 -0.000133 -0.000168 -0.000212 -0.000264 -0.000329 -0.000406 -0.000497 -0.000605 -0.000730 -0.000874 -0.001036 -0.001217 -0.001414 -0.001624 -0.001843 -0.002063 -0.002273 -0.002459 -0.002605 -0.002691 -0.002693 -0.002586 -0.002347 -0.001951 -0.001378 -0.000613 0.000351 0.001513 0.002859 0.004360 0.005969 0.007618 0.009218 0.010656 0.011803 0.012521 0.012669 0.012130 0.010820 0.008715 0.005865 0.002408 -0.001428 -0.005333 -0.008943 -0.011868 -0.013746 -0.014283 -0.013305 -0.010793 -0.006895 -0.001936 0.003615 0.009187 0.014167 0.017978 0.020146 0.020364 0.018542 0.014816 0.009548 0.003278 -0.003335 -0.009594 -0.014845 -0.018558 -0.020386 -0.020200 -0.018097 -0.014384 -0.009526 -0.004091 0.001325 0.006166 0.009977 0.012445 0.013425 0.012939 0.011157 0.008361 0.004901 0.001147 -0.002551 -0.005898 -0.008672 -0.010739 -0.012045 -0.012609 -0.012507 -0.011850 -0.010768 -0.009392 -0.007844 -0.006231 -0.004641 -0.003144 -0.001790 -0.000612 0.000370 0.001152 0.001741 0.002152 0.002406 0.002527 0.002540 0.002471 0.002342 0.002172 0.001978 0.001773 0.001567 0.001368 0.001180 0.001008 0.000853 0.000715 0.000595 0.000492 0.000405 0.000332 0.000271 0.000220 0.000179 0.000145 0.000117 0.000094 0.000075 0.000060 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000068 -0.000087 -0.000110 -0.000139 -0.000175 -0.000219 -0.000273 -0.000338 -0.000416 -0.000508 -0.000616 -0.000739 -0.000880 -0.001036 -0.001207 -0.001390 -0.001580 -0.001770 -0.001950 -0.002108 -0.002227 -0.002286 -0.002263 -0.002131 -0.001863 -0.001432 -0.000812 0.000018 0.001071 0.002355 0.003863 0.005575 0.007454 0.009442 0.011455 0.013388 0.015107 0.016463 0.017293 0.017439 0.016766 0.015183 0.012666 0.009275 0.005172 0.000619 -0.004035 -0.008378 -0.011975 -0.014422 -0.015394 -0.014698 -0.012307 -0.008383 -0.003272 0.002522 0.008391 0.013682 0.017780 0.020184 0.020568 0.018833 0.015121 0.009805 0.003445 -0.003274 -0.009628 -0.014939 -0.018656 -0.020418 -0.020092 -0.017783 -0.013813 -0.008675 -0.002969 0.002670 0.007649 0.011480 0.013827 0.014533 0.013624 0.011287 0.007833 0.003651 -0.000844 -0.005256 -0.009250 -0.012571 -0.015059 -0.016649 -0.017360 -0.017274 -0.016518 -0.015241 -0.013594 -0.011723 -0.009753 -0.007790 -0.005917 -0.004196 -0.002670 -0.001365 -0.000288 0.000563 0.001203 0.001654 0.001942 0.002093 0.002137 0.002097 0.001997 0.001856 0.001692 0.001516 0.001338 0.001165 0.001003 0.000854 0.000721 0.000603 0.000501 0.000414 0.000340 0.000278 0.000227 0.000184 0.000150 0.000121 0.000097 0.000078 0.000062 0.000049 0.000039 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000056 -0.000071 -0.000090 -0.000114 -0.000144 -0.000181 -0.000226 -0.000281 -0.000347 -0.000426 -0.000518 -0.000624 -0.000746 -0.000882 -0.001032 -0.001193 -0.001360 -0.001528 -0.001689 -0.001829 -0.001934 -0.001984 -0.001957 -0.001826 -0.001563 -0.001137 -0.000520 0.000314 0.001389 0.002716 0.004299 0.006130 0.008181 0.010408 0.012740 0.015084 0.017316 0.019287 0.020829 0.021762 0.021913 0.021138 0.019339 0.016497 0.012684 0.008080 0.002972 -0.002262 -0.007181 -0.011324 -0.014263 -0.015662 -0.015318 -0.013208 -0.009497 -0.004539 0.001155 0.006970 0.012252 0.016389 0.018882 0.019412 0.017880 0.014423 0.009405 0.003373 -0.003011 -0.009041 -0.014060 -0.017531 -0.019103 -0.018646 -0.016263 -0.012271 -0.007159 -0.001522 0.004005 0.008826 0.012443 0.014514 0.014876 0.013551 0.010729 0.006737 0.001983 -0.003094 -0.008067 -0.012572 -0.016328 -0.019155 -0.020976 -0.021805 -0.021729 -0.020884 -0.019434 -0.017547 -0.015387 -0.013095 -0.010792 -0.008575 -0.006516 -0.004667 -0.003059 -0.001704 -0.000603 0.000258 0.000900 0.001350 0.001638 0.001792 0.001842 0.001813 0.001727 0.001604 0.001458 0.001303 0.001147 0.000995 0.000854 0.000725 0.000610 0.000509 0.000422 0.000347 0.000285 0.000233 0.000190 0.000154 0.000125 0.000101 0.000081 0.000065 0.000051 0.000041 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000059 -0.000074 -0.000094 -0.000119 -0.000150 -0.000188 -0.000234 -0.000289 -0.000356 -0.000435 -0.000527 -0.000632 -0.000751 -0.000882 -0.001025 -0.001175 -0.001326 -0.001473 -0.001603 -0.001703 -0.001756 -0.001739 -0.001628 -0.001394 -0.001007 -0.000433 0.000357 0.001389 0.002686 0.004260 0.006110 0.008223 0.010568 0.013090 0.015710 0.018322 0.020792 0.022956 0.024632 0.025631 0.025772 0.024906 0.022940 0.019860 0.015752 0.010813 0.005346 -0.000256 -0.005540 -0.010042 -0.013336 -0.015091 -0.015116 -0.013394 -0.010095 -0.005567 -0.000303 0.005110 0.010057 0.013968 0.016384 0.017013 0.015768 0.012779 0.008377 0.003058 -0.002576 -0.007893 -0.012295 -0.015298 -0.016582 -0.016026 -0.013722 -0.009957 -0.005180 0.000055 0.005154 0.009547 0.012759 0.014449 0.014450 0.012776 0.009605 0.005253 0.000128 -0.005326 -0.010673 -0.015529 -0.019598 -0.022681 -0.024688 -0.025625 -0.025575 -0.024678 -0.023106 -0.021038 -0.018650 -0.016098 -0.013514 -0.011007 -0.008657 -0.006526 -0.004649 -0.003045 -0.001716 -0.000652 0.000168 0.000771 0.001188 0.001449 0.001586 0.001626 0.001594 0.001512 0.001398 0.001265 0.001125 0.000985 0.000852 0.000727 0.000615 0.000515 0.000429 0.000355 0.000292 0.000239 0.000196 0.000159 0.000129 0.000104 0.000084 0.000067 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000061 -0.000078 -0.000098 -0.000124 -0.000155 -0.000194 -0.000241 -0.000297 -0.000364 -0.000443 -0.000534 -0.000638 -0.000754 -0.000881 -0.001016 -0.001155 -0.001291 -0.001415 -0.001516 -0.001578 -0.001580 -0.001501 -0.001311 -0.000982 -0.000479 0.000228 0.001171 0.002377 0.003866 0.005647 0.007718 0.010059 0.012632 0.015377 0.018204 0.021000 0.023617 0.025886 0.027617 0.028617 0.028706 0.027741 0.025638 0.022401 0.018129 0.013035 0.007429 0.001708 -0.003685 -0.008304 -0.011752 -0.013729 -0.014072 -0.012786 -0.010043 -0.006174 -0.001633 0.003055 0.007353 0.010771 0.012925 0.013579 0.012670 0.010314 0.006794 0.002521 -0.002010 -0.006277 -0.009790 -0.012149 -0.013084 -0.012488 -0.010429 -0.007142 -0.002999 0.001525 0.005914 0.009660 0.012327 0.013593 0.013284 0.011392 0.008067 0.003592 -0.001655 -0.007244 -0.012748 -0.017782 -0.022035 -0.025297 -0.027459 -0.028511 -0.028528 -0.027644 -0.026029 -0.023868 -0.021342 -0.018616 -0.015832 -0.013107 -0.010533 -0.008175 -0.006077 -0.004263 -0.002738 -0.001496 -0.000517 0.000224 0.000759 0.001119 0.001337 0.001442 0.001462 0.001420 0.001336 0.001226 0.001103 0.000974 0.000848 0.000729 0.000620 0.000522 0.000436 0.000362 0.000299 0.000245 0.000201 0.000164 0.000133 0.000108 0.000087 0.000069 0.000055 0.000044 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000051 -0.000064 -0.000081 -0.000102 -0.000128 -0.000161 -0.000200 -0.000248 -0.000305 -0.000372 -0.000451 -0.000541 -0.000643 -0.000756 -0.000878 -0.001006 -0.001134 -0.001255 -0.001358 -0.001432 -0.001457 -0.001413 -0.001275 -0.001015 -0.000600 0.000003 0.000826 0.001899 0.003247 0.004889 0.006830 0.009063 0.011564 0.014288 0.017165 0.020100 0.022970 0.025622 0.027883 0.029562 0.030472 0.030442 0.029347 0.027123 0.023796 0.019488 0.014422 0.008915 0.003349 -0.001860 -0.006310 -0.009658 -0.011659 -0.012205 -0.011332 -0.009222 -0.006181 -0.002602 0.001081 0.004442 0.007112 0.008815 0.009395 0.008826 0.007213 0.004769 0.001796 -0.001355 -0.004314 -0.006736 -0.008332 -0.008901 -0.008351 -0.006713 -0.004144 -0.000910 0.002635 0.006085 0.009025 0.011075 0.011940 0.011436 0.009521 0.006292 0.001975 -0.003104 -0.008559 -0.013989 -0.019017 -0.023330 -0.026701 -0.029001 -0.030198 -0.030347 -0.029564 -0.028011 -0.025868 -0.023316 -0.020524 -0.017640 -0.014789 -0.012069 -0.009553 -0.007293 -0.005317 -0.003636 -0.002248 -0.001135 -0.000275 0.000364 0.000812 0.001103 0.001268 0.001336 0.001331 0.001276 0.001188 0.001080 0.000963 0.000844 0.000730 0.000624 0.000528 0.000443 0.000369 0.000305 0.000251 0.000206 0.000168 0.000137 0.000111 0.000089 0.000072 0.000057 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000053 -0.000067 -0.000084 -0.000106 -0.000133 -0.000166 -0.000206 -0.000254 -0.000312 -0.000379 -0.000458 -0.000548 -0.000648 -0.000758 -0.000875 -0.000996 -0.001113 -0.001220 -0.001304 -0.001352 -0.001344 -0.001259 -0.001069 -0.000746 -0.000258 0.000428 0.001345 0.002519 0.003975 0.005726 0.007773 0.010104 0.012687 0.015470 0.018378 0.021306 0.024125 0.026682 0.028802 0.030303 0.031010 0.030775 0.029499 0.027151 0.023788 0.019559 0.014703 0.009532 0.004407 -0.000305 -0.004268 -0.007218 -0.008998 -0.009570 -0.009023 -0.007553 -0.005437 -0.002993 -0.000539 0.001641 0.003332 0.004396 0.004783 0.004519 0.003693 0.002443 0.000935 -0.000652 -0.002136 -0.003345 -0.004125 -0.004355 -0.003960 -0.002921 -0.001291 0.000801 0.003151 0.005496 0.007535 0.008965 0.009517 0.008993 0.007299 0.004459 0.000615 -0.003986 -0.009024 -0.014140 -0.018982 -0.023236 -0.026659 -0.029097 -0.030487 -0.030850 -0.030279 -0.028912 -0.026917 -0.024468 -0.021733 -0.018863 -0.015987 -0.013211 -0.010615 -0.008258 -0.006175 -0.004384 -0.002886 -0.001669 -0.000712 0.000012 0.000536 0.000891 0.001108 0.001219 0.001248 0.001219 0.001151 0.001057 0.000951 0.000840 0.000731 0.000628 0.000534 0.000449 0.000375 0.000311 0.000257 0.000211 0.000173 0.000140 0.000114 0.000092 0.000074 0.000059 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000070 -0.000088 -0.000110 -0.000138 -0.000171 -0.000212 -0.000261 -0.000318 -0.000386 -0.000464 -0.000553 -0.000652 -0.000759 -0.000872 -0.000985 -0.001094 -0.001187 -0.001254 -0.001279 -0.001242 -0.001120 -0.000887 -0.000512 0.000036 0.000788 0.001774 0.003021 0.004545 0.006358 0.008453 0.010812 0.013396 0.016144 0.018972 0.021772 0.024409 0.026730 0.028566 0.029750 0.030130 0.029589 0.028066 0.025576 0.022215 0.018166 0.013686 0.009080 0.004675 0.000776 -0.002371 -0.004608 -0.005885 -0.006263 -0.005897 -0.005008 -0.003843 -0.002635 -0.001570 -0.000760 -0.000244 0.000009 0.000074 0.000039 -0.000013 -0.000032 -0.000002 0.000060 0.000125 0.000171 0.000196 0.000234 0.000350 0.000623 0.001123 0.001885 0.002885 0.004025 0.005139 0.006007 0.006389 0.006065 0.004871 0.002735 -0.000308 -0.004116 -0.008455 -0.013027 -0.017512 -0.021602 -0.025036 -0.027626 -0.029269 -0.029944 -0.029704 -0.028659 -0.026952 -0.024744 -0.022196 -0.019459 -0.016666 -0.013929 -0.011336 -0.008951 -0.006820 -0.004966 -0.003398 -0.002107 -0.001079 -0.000287 0.000296 0.000703 0.000966 0.001113 0.001173 0.001167 0.001116 0.001037 0.000940 0.000836 0.000732 0.000632 0.000539 0.000455 0.000382 0.000317 0.000263 0.000216 0.000177 0.000144 0.000117 0.000094 0.000075 0.000060 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000058 -0.000073 -0.000091 -0.000114 -0.000142 -0.000176 -0.000217 -0.000266 -0.000324 -0.000392 -0.000470 -0.000558 -0.000655 -0.000759 -0.000868 -0.000975 -0.001075 -0.001157 -0.001209 -0.001214 -0.001152 -0.000999 -0.000730 -0.000314 0.000278 0.001077 0.002109 0.003396 0.004952 0.006779 0.008865 0.011184 0.013687 0.016306 0.018948 0.021499 0.023823 0.025768 0.027179 0.027907 0.027831 0.026878 0.025036 0.022372 0.019036 0.015250 0.011289 0.007453 0.004025 0.001232 -0.000784 -0.001993 -0.002477 -0.002414 -0.002044 -0.001623 -0.001371 -0.001431 -0.001843 -0.002533 -0.003338 -0.004044 -0.004432 -0.004337 -0.003683 -0.002506 -0.000954 0.000751 0.002352 0.003616 0.004379 0.004586 0.004292 0.003649 0.002869 0.002171 0.001729 0.001630 0.001854 0.002270 0.002665 0.002784 0.002379 0.001262 -0.000664 -0.003381 -0.006761 -0.010580 -0.014558 -0.018396 -0.021812 -0.024579 -0.026544 -0.027632 -0.027848 -0.027260 -0.025980 -0.024148 -0.021916 -0.019430 -0.016826 -0.014220 -0.011710 -0.009367 -0.007245 -0.005377 -0.003777 -0.002445 -0.001371 -0.000532 0.000097 0.000545 0.000843 0.001021 0.001106 0.001120 0.001086 0.001018 0.000930 0.000832 0.000732 0.000635 0.000544 0.000461 0.000388 0.000323 0.000268 0.000221 0.000181 0.000147 0.000119 0.000096 0.000077 0.000062 0.000049 0.000039 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000075 -0.000094 -0.000117 -0.000146 -0.000180 -0.000222 -0.000271 -0.000329 -0.000397 -0.000474 -0.000561 -0.000657 -0.000759 -0.000864 -0.000966 -0.001058 -0.001130 -0.001168 -0.001157 -0.001074 -0.000898 -0.000600 -0.000155 0.000468 0.001296 0.002350 0.003649 0.005199 0.006996 0.009021 0.011236 0.013584 0.015987 0.018345 0.020538 0.022429 0.023872 0.024726 0.024871 0.024222 0.022756 0.020522 0.017649 0.014347 0.010883 0.007556 0.004656 0.002418 0.000985 0.000376 0.000479 0.001061 0.001811 0.002388 0.002491 0.001922 0.000627 -0.001281 -0.003534 -0.005756 -0.007533 -0.008492 -0.008381 -0.007125 -0.004849 -0.001861 0.001402 0.004449 0.006832 0.008226 0.008481 0.007653 0.005975 0.003813 0.001583 -0.000329 -0.001641 -0.002222 -0.002113 -0.001507 -0.000703 -0.000046 0.000141 -0.000388 -0.001757 -0.003955 -0.006847 -0.010198 -0.013716 -0.017100 -0.020075 -0.022429 -0.024026 -0.024813 -0.024805 -0.024078 -0.022747 -0.020947 -0.018819 -0.016500 -0.014111 -0.011756 -0.009519 -0.007460 -0.005622 -0.004027 -0.002684 -0.001587 -0.000721 -0.000062 0.000416 0.000742 0.000944 0.001049 0.001080 0.001059 0.001001 0.000921 0.000829 0.000733 0.000638 0.000549 0.000467 0.000394 0.000329 0.000273 0.000226 0.000185 0.000151 0.000122 0.000098 0.000079 0.000063 0.000050 0.000039 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000040 -0.000050 -0.000062 -0.000078 -0.000097 -0.000120 -0.000149 -0.000184 -0.000226 -0.000275 -0.000334 -0.000401 -0.000478 -0.000565 -0.000659 -0.000758 -0.000860 -0.000957 -0.001043 -0.001106 -0.001133 -0.001108 -0.001010 -0.000815 -0.000498 -0.000032 0.000608 0.001447 0.002503 0.003787 0.005300 0.007030 0.008947 0.011005 0.013137 0.015253 0.017246 0.018991 0.020351 0.021189 0.021382 0.020838 0.019519 0.017457 0.014767 0.011650 0.008379 0.005273 0.002657 0.000811 -0.000079 0.000037 0.001048 0.002689 0.004567 0.006221 0.007202 0.007154 0.005892 0.003448 0.000087 -0.003727 -0.007402 -0.010316 -0.011938 -0.011924 -0.010195 -0.006955 -0.002674 0.002000 0.006348 0.009711 0.011599 0.011782 0.010315 0.007524 0.003931 0.000158 -0.003193 -0.005643 -0.006912 -0.006953 -0.005944 -0.004239 -0.002291 -0.000572 0.000514 0.000690 -0.000164 -0.002002 -0.004640 -0.007796 -0.011142 -0.014355 -0.017157 -0.019344 -0.020793 -0.021468 -0.021398 -0.020668 -0.019394 -0.017712 -0.015756 -0.013654 -0.011517 -0.009437 -0.007486 -0.005716 -0.004159 -0.002831 -0.001734 -0.000856 -0.000181 0.000316 0.000661 0.000881 0.001002 0.001047 0.001036 0.000987 0.000914 0.000827 0.000734 0.000642 0.000553 0.000472 0.000399 0.000335 0.000278 0.000230 0.000189 0.000154 0.000125 0.000100 0.000081 0.000064 0.000051 0.000040 0.000032 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000051 -0.000064 -0.000080 -0.000099 -0.000123 -0.000152 -0.000187 -0.000229 -0.000279 -0.000337 -0.000405 -0.000481 -0.000567 -0.000660 -0.000757 -0.000856 -0.000949 -0.001029 -0.001085 -0.001104 -0.001068 -0.000958 -0.000750 -0.000421 0.000055 0.000701 0.001538 0.002578 0.003827 0.005279 0.006912 0.008688 0.010549 0.012419 0.014198 0.015770 0.017005 0.017768 0.017931 0.017390 0.016089 0.014035 0.011321 0.008132 0.004741 0.001491 -0.001244 -0.003114 -0.003846 -0.003304 -0.001532 0.001229 0.004554 0.007886 0.010610 0.012161 0.012122 0.010313 0.006845 0.002128 -0.003183 -0.008284 -0.012352 -0.014695 -0.014875 -0.012801 -0.008757 -0.003359 0.002543 0.008014 0.012190 0.014434 0.014435 0.012259 0.008322 0.003309 -0.001959 -0.006668 -0.010145 -0.011967 -0.012007 -0.010436 -0.007667 -0.004271 -0.000870 0.001966 0.003801 0.004385 0.003670 0.001788 -0.000986 -0.004299 -0.007774 -0.011065 -0.013894 -0.016070 -0.017494 -0.018150 -0.018088 -0.017406 -0.016229 -0.014691 -0.012925 -0.011049 -0.009166 -0.007358 -0.005685 -0.004191 -0.002899 -0.001818 -0.000944 -0.000264 0.000243 0.000600 0.000833 0.000965 0.001020 0.001018 0.000976 0.000908 0.000825 0.000735 0.000644 0.000558 0.000477 0.000404 0.000340 0.000283 0.000234 0.000192 0.000157 0.000127 0.000102 0.000082 0.000065 0.000052 0.000041 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000052 -0.000065 -0.000082 -0.000101 -0.000125 -0.000154 -0.000189 -0.000232 -0.000282 -0.000340 -0.000407 -0.000484 -0.000569 -0.000660 -0.000756 -0.000852 -0.000942 -0.001018 -0.001068 -0.001080 -0.001036 -0.000918 -0.000702 -0.000366 0.000113 0.000756 0.001579 0.002590 0.003790 0.005164 0.006682 0.008296 0.009939 0.011523 0.012939 0.014063 0.014761 0.014898 0.014357 0.013056 0.010972 0.008159 0.004771 0.001063 -0.002617 -0.005859 -0.008235 -0.009366 -0.008986 -0.007008 -0.003565 0.000974 0.006030 0.010883 0.014769 0.017005 0.017107 0.014897 0.010555 0.004622 -0.002068 -0.008510 -0.013693 -0.016768 -0.017209 -0.014911 -0.010222 -0.003896 0.003036 0.009435 0.014258 0.016727 0.016466 0.013553 0.008494 0.002128 -0.004533 -0.010473 -0.014843 -0.017084 -0.016999 -0.014757 -0.010837 -0.005925 -0.000794 0.003824 0.007340 0.009373 0.009785 0.008659 0.006262 0.002973 -0.000776 -0.004572 -0.008063 -0.010987 -0.013185 -0.014592 -0.015226 -0.015162 -0.014517 -0.013424 -0.012018 -0.010427 -0.008763 -0.007116 -0.005560 -0.004144 -0.002903 -0.001851 -0.000992 -0.000315 0.000194 0.000557 0.000797 0.000938 0.001001 0.001005 0.000968 0.000904 0.000824 0.000736 0.000647 0.000561 0.000481 0.000409 0.000344 0.000287 0.000238 0.000195 0.000159 0.000129 0.000104 0.000083 0.000066 0.000053 0.000041 0.000033 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000054 -0.000067 -0.000083 -0.000103 -0.000127 -0.000156 -0.000191 -0.000234 -0.000284 -0.000342 -0.000410 -0.000486 -0.000570 -0.000661 -0.000756 -0.000850 -0.000937 -0.001009 -0.001055 -0.001062 -0.001013 -0.000888 -0.000668 -0.000330 0.000147 0.000780 0.001583 0.002559 0.003702 0.004990 0.006387 0.007834 0.009256 0.010553 0.011608 0.012289 0.012459 0.011984 0.010758 0.008718 0.005873 0.002325 -0.001717 -0.005931 -0.009900 -0.013148 -0.015196 -0.015639 -0.014215 -0.010881 -0.005852 0.000385 0.007110 0.013450 0.018500 0.021466 0.021801 0.019320 0.014264 0.007287 -0.000615 -0.008261 -0.014464 -0.018238 -0.018969 -0.016539 -0.011354 -0.004282 0.003480 0.010622 0.015936 0.018527 0.017961 0.014332 0.008232 0.000636 -0.007265 -0.014278 -0.019393 -0.021932 -0.021640 -0.018688 -0.013618 -0.007226 -0.000426 0.005899 0.011014 0.014422 0.015899 0.015484 0.013436 0.010162 0.006142 0.001854 -0.002278 -0.005927 -0.008875 -0.011012 -0.012323 -0.012864 -0.012741 -0.012085 -0.011037 -0.009731 -0.008288 -0.006809 -0.005375 -0.004046 -0.002862 -0.001847 -0.001008 -0.000342 0.000165 0.000530 0.000774 0.000920 0.000987 0.000996 0.000963 0.000901 0.000823 0.000737 0.000650 0.000564 0.000485 0.000412 0.000348 0.000290 0.000241 0.000198 0.000162 0.000131 0.000105 0.000084 0.000067 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000054 -0.000068 -0.000084 -0.000104 -0.000128 -0.000157 -0.000193 -0.000235 -0.000285 -0.000344 -0.000411 -0.000487 -0.000572 -0.000662 -0.000756 -0.000848 -0.000934 -0.001003 -0.001047 -0.001050 -0.000997 -0.000869 -0.000647 -0.000309 0.000163 0.000784 0.001564 0.002503 0.003589 0.004795 0.006076 0.007367 0.008582 0.009615 0.010339 0.010616 0.010305 0.009275 0.007428 0.004721 0.001189 -0.003023 -0.007657 -0.012331 -0.016567 -0.019832 -0.021603 -0.021447 -0.019107 -0.014578 -0.008145 -0.000398 0.007821 0.015506 0.021630 0.025296 0.025902 0.023255 0.017641 0.009815 0.000902 -0.007761 -0.014840 -0.019228 -0.020240 -0.017741 -0.012182 -0.004533 0.003879 0.011593 0.017269 0.019912 0.019044 0.014772 0.007764 -0.000883 -0.009832 -0.017734 -0.023443 -0.026184 -0.025652 -0.022025 -0.015899 -0.008171 0.000124 0.007967 0.014502 0.019126 0.021542 0.021751 0.020006 0.016737 0.012467 0.007735 0.003023 -0.001280 -0.004905 -0.007701 -0.009624 -0.010713 -0.011064 -0.010807 -0.010087 -0.009045 -0.007807 -0.006485 -0.005168 -0.003923 -0.002797 -0.001820 -0.001004 -0.000351 0.000151 0.000515 0.000760 0.000909 0.000979 0.000991 0.000960 0.000900 0.000824 0.000739 0.000652 0.000567 0.000488 0.000415 0.000350 0.000293 0.000243 0.000200 0.000163 0.000132 0.000106 0.000085 0.000068 0.000054 0.000042 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000068 -0.000085 -0.000105 -0.000129 -0.000158 -0.000193 -0.000236 -0.000286 -0.000345 -0.000412 -0.000489 -0.000573 -0.000663 -0.000756 -0.000848 -0.000932 -0.001000 -0.001042 -0.001042 -0.000987 -0.000857 -0.000634 -0.000299 0.000167 0.000776 0.001536 0.002442 0.003479 0.004613 0.005796 0.006955 0.007997 0.008808 0.009257 0.009199 0.008491 0.007003 0.004645 0.001387 -0.002710 -0.007470 -0.012592 -0.017647 -0.022110 -0.025397 -0.026952 -0.026320 -0.023249 -0.017758 -0.010192 -0.001220 0.008216 0.017005 0.024018 0.028282 0.029144 0.026403 0.020382 0.011910 0.002217 -0.007238 -0.015006 -0.019883 -0.021127 -0.018588 -0.012754 -0.004672 0.004228 0.012368 0.018305 0.020967 0.019841 0.015049 0.007317 -0.002160 -0.011929 -0.020518 -0.026675 -0.029548 -0.028794 -0.024598 -0.017602 -0.008781 0.000728 0.009803 0.017486 0.023092 0.026266 0.026975 0.025469 0.022197 0.017720 0.012620 0.007432 0.002591 -0.001591 -0.004930 -0.007357 -0.008898 -0.009641 -0.009715 -0.009268 -0.008444 -0.007379 -0.006191 -0.004973 -0.003801 -0.002726 -0.001784 -0.000990 -0.000348 0.000146 0.000508 0.000754 0.000903 0.000975 0.000988 0.000959 0.000900 0.000825 0.000740 0.000653 0.000569 0.000489 0.000417 0.000352 0.000294 0.000244 0.000201 0.000164 0.000133 0.000107 0.000085 0.000068 0.000054 0.000043 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000036 -0.000044 -0.000055 -0.000069 -0.000085 -0.000105 -0.000129 -0.000158 -0.000194 -0.000236 -0.000286 -0.000345 -0.000413 -0.000490 -0.000574 -0.000664 -0.000758 -0.000849 -0.000933 -0.001000 -0.001040 -0.001040 -0.000983 -0.000852 -0.000629 -0.000295 0.000166 0.000766 0.001510 0.002392 0.003392 0.004475 0.005586 0.006649 0.007566 0.008218 0.008469 0.008171 0.007179 0.005363 0.002640 -0.001011 -0.005511 -0.010662 -0.016133 -0.021464 -0.026092 -0.029403 -0.030813 -0.029856 -0.026277 -0.020118 -0.011762 -0.001933 0.008358 0.017925 0.025572 0.030265 0.031320 0.028528 0.022238 0.013329 0.003106 -0.006889 -0.015126 -0.020334 -0.021729 -0.019155 -0.013121 -0.004729 0.004516 0.012959 0.019082 0.021762 0.020461 0.015312 0.007080 -0.002971 -0.013305 -0.022367 -0.028832 -0.031793 -0.030881 -0.026284 -0.018679 -0.009094 0.001265 0.011201 0.019686 0.025979 0.029680 0.030738 0.029397 0.026120 0.021492 0.016129 0.010600 0.005376 0.000798 -0.002928 -0.005715 -0.007578 -0.008601 -0.008912 -0.008660 -0.007995 -0.007056 -0.005965 -0.004821 -0.003703 -0.002667 -0.001750 -0.000973 -0.000342 0.000148 0.000507 0.000752 0.000902 0.000975 0.000988 0.000959 0.000901 0.000826 0.000741 0.000654 0.000570 0.000490 0.000417 0.000352 0.000294 0.000244 0.000201 0.000164 0.000133 0.000107 0.000086 0.000068 0.000054 0.000043 0.000034 0.000026 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000036 -0.000045 -0.000056 -0.000069 -0.000085 -0.000105 -0.000129 -0.000158 -0.000194 -0.000236 -0.000286 -0.000345 -0.000413 -0.000490 -0.000575 -0.000666 -0.000760 -0.000851 -0.000935 -0.001002 -0.001042 -0.001040 -0.000983 -0.000851 -0.000628 -0.000295 0.000164 0.000760 0.001496 0.002365 0.003346 0.004402 0.005475 0.006487 0.007338 0.007907 0.008053 0.007629 0.006487 0.004499 0.001583 -0.002274 -0.006987 -0.012344 -0.018000 -0.023478 -0.028196 -0.031525 -0.032868 -0.031750 -0.027919 -0.021426 -0.012671 -0.002409 0.008313 0.018274 0.026240 0.031150 0.032298 0.029477 0.023045 0.013911 0.003419 -0.006847 -0.015311 -0.020670 -0.022118 -0.019494 -0.013323 -0.004734 0.004728 0.013364 0.019617 0.022335 0.020967 0.015650 0.007171 -0.003172 -0.013801 -0.023117 -0.029752 -0.032774 -0.031800 -0.027015 -0.019114 -0.009152 0.001630 0.011998 0.020889 0.027529 0.031499 0.032734 0.031476 0.028195 0.023487 0.017986 0.012279 0.006855 0.002069 -0.001859 -0.004835 -0.006867 -0.008038 -0.008475 -0.008327 -0.007747 -0.006876 -0.005837 -0.004734 -0.003646 -0.002631 -0.001730 -0.000962 -0.000336 0.000150 0.000508 0.000753 0.000903 0.000976 0.000989 0.000960 0.000902 0.000826 0.000742 0.000655 0.000570 0.000490 0.000417 0.000352 0.000294 0.000244 0.000200 0.000163 0.000132 0.000107 0.000085 0.000068 0.000054 0.000043 0.000034 0.000026 0.000021 0.000016 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000022 -0.000028 -0.000036 -0.000045 -0.000056 -0.000069 -0.000085 -0.000105 -0.000129 -0.000158 -0.000193 -0.000236 -0.000286 -0.000345 -0.000414 -0.000491 -0.000576 -0.000667 -0.000762 -0.000854 -0.000938 -0.001006 -0.001045 -0.001044 -0.000986 -0.000854 -0.000630 -0.000295 0.000165 0.000762 0.001499 0.002369 0.003350 0.004406 0.005478 0.006490 0.007340 0.007906 0.008051 0.007624 0.006479 0.004487 0.001566 -0.002297 -0.007015 -0.012378 -0.018041 -0.023525 -0.028250 -0.031589 -0.032942 -0.031838 -0.028022 -0.021546 -0.012810 -0.002568 0.008134 0.018075 0.026020 0.030908 0.032036 0.029194 0.022744 0.013597 0.003100 -0.007159 -0.015602 -0.020925 -0.022320 -0.019629 -0.013380 -0.004704 0.004846 0.013568 0.019898 0.022682 0.021365 0.016081 0.007618 -0.002725 -0.013368 -0.022710 -0.029382 -0.032448 -0.031519 -0.026781 -0.018923 -0.008999 0.001752 0.012096 0.020969 0.027599 0.031563 0.032795 0.031537 0.028255 0.023547 0.018044 0.012335 0.006908 0.002119 -0.001812 -0.004792 -0.006828 -0.008002 -0.008443 -0.008300 -0.007724 -0.006857 -0.005823 -0.004724 -0.003639 -0.002627 -0.001727 -0.000960 -0.000335 0.000152 0.000510 0.000755 0.000905 0.000977 0.000991 0.000961 0.000903 0.000827 0.000742 0.000654 0.000569 0.000489 0.000416 0.000351 0.000293 0.000243 0.000199 0.000162 0.000132 0.000106 0.000085 0.000068 0.000054 0.000042 0.000034 0.000026 0.000021 0.000016 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000055 -0.000069 -0.000085 -0.000104 -0.000128 -0.000158 -0.000193 -0.000235 -0.000286 -0.000345 -0.000413 -0.000491 -0.000577 -0.000669 -0.000763 -0.000857 -0.000942 -0.001010 -0.001050 -0.001049 -0.000991 -0.000859 -0.000634 -0.000297 0.000168 0.000771 0.001518 0.002402 0.003403 0.004486 0.005596 0.006657 0.007571 0.008219 0.008464 0.008159 0.007156 0.005330 0.002592 -0.001074 -0.005591 -0.010759 -0.016249 -0.021598 -0.026247 -0.029583 -0.031024 -0.030103 -0.026568 -0.020458 -0.012155 -0.002382 0.007852 0.017362 0.024950 0.029583 0.030576 0.027726 0.021382 0.012434 0.002197 -0.007781 -0.015959 -0.021064 -0.022310 -0.019544 -0.013286 -0.004647 0.004852 0.013541 0.019886 0.022754 0.021597 0.016543 0.008358 -0.001694 -0.012071 -0.021212 -0.027782 -0.030867 -0.030088 -0.025623 -0.018141 -0.008665 0.001604 0.011472 0.019909 0.026173 0.029859 0.030911 0.029570 0.026294 0.021665 0.016299 0.010765 0.005533 0.000946 -0.002789 -0.005587 -0.007461 -0.008496 -0.008820 -0.008581 -0.007929 -0.007003 -0.005924 -0.004792 -0.003683 -0.002654 -0.001743 -0.000968 -0.000338 0.000152 0.000512 0.000757 0.000907 0.000979 0.000992 0.000962 0.000903 0.000827 0.000741 0.000653 0.000568 0.000488 0.000415 0.000349 0.000291 0.000241 0.000198 0.000161 0.000131 0.000105 0.000084 0.000067 0.000053 0.000042 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000068 -0.000084 -0.000104 -0.000128 -0.000157 -0.000192 -0.000234 -0.000285 -0.000344 -0.000413 -0.000491 -0.000577 -0.000670 -0.000765 -0.000859 -0.000945 -0.001015 -0.001056 -0.001056 -0.000999 -0.000867 -0.000640 -0.000299 0.000171 0.000786 0.001550 0.002459 0.003498 0.004633 0.005815 0.006970 0.008007 0.008812 0.009253 0.009184 0.008462 0.006957 0.004577 0.001295 -0.002828 -0.007615 -0.012764 -0.017848 -0.022341 -0.025666 -0.027264 -0.026687 -0.023679 -0.018260 -0.010772 -0.001882 0.007471 0.016175 0.023103 0.027277 0.028046 0.025213 0.019109 0.010573 0.000853 -0.008582 -0.016267 -0.020993 -0.022013 -0.019187 -0.013013 -0.004555 0.004730 0.013245 0.019520 0.022467 0.021558 0.016908 0.009242 -0.000242 -0.010080 -0.018793 -0.025115 -0.028179 -0.027629 -0.023634 -0.016825 -0.008168 0.001208 0.010184 0.017799 0.023367 0.026524 0.027231 0.025731 0.022465 0.017991 0.012889 0.007695 0.002844 -0.001351 -0.004705 -0.007150 -0.008708 -0.009471 -0.009566 -0.009140 -0.008338 -0.007295 -0.006126 -0.004927 -0.003770 -0.002708 -0.001773 -0.000983 -0.000343 0.000151 0.000514 0.000760 0.000910 0.000981 0.000994 0.000963 0.000903 0.000826 0.000740 0.000652 0.000566 0.000486 0.000413 0.000347 0.000290 0.000239 0.000196 0.000160 0.000129 0.000104 0.000083 0.000067 0.000053 0.000042 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000068 -0.000083 -0.000103 -0.000127 -0.000156 -0.000191 -0.000233 -0.000284 -0.000344 -0.000413 -0.000491 -0.000577 -0.000670 -0.000767 -0.000862 -0.000949 -0.001020 -0.001063 -0.001065 -0.001009 -0.000878 -0.000650 -0.000306 0.000172 0.000800 0.001586 0.002530 0.003619 0.004825 0.006105 0.007392 0.008602 0.009628 0.010342 0.010607 0.010279 0.009228 0.007355 0.004617 0.001053 -0.003194 -0.007861 -0.012568 -0.016840 -0.020146 -0.021966 -0.021871 -0.019604 -0.015156 -0.008812 -0.001157 0.006968 0.014557 0.020580 0.024141 0.024635 0.021874 0.016154 0.008242 -0.000717 -0.009367 -0.016358 -0.020574 -0.021324 -0.018482 -0.012513 -0.004410 0.004471 0.012640 0.018726 0.021713 0.021104 0.016998 0.010061 0.001397 -0.007647 -0.015708 -0.021624 -0.024603 -0.024321 -0.020938 -0.015039 -0.007505 0.000634 0.008365 0.014829 0.019419 0.021828 0.022048 0.020321 0.017070 0.012813 0.008085 0.003369 -0.000944 -0.004585 -0.007400 -0.009346 -0.010459 -0.010836 -0.010608 -0.009917 -0.008904 -0.007696 -0.006401 -0.005109 -0.003884 -0.002775 -0.001808 -0.000999 -0.000347 0.000154 0.000519 0.000766 0.000914 0.000985 0.000996 0.000964 0.000903 0.000825 0.000738 0.000650 0.000564 0.000484 0.000411 0.000345 0.000288 0.000238 0.000195 0.000159 0.000129 0.000103 0.000083 0.000066 0.000053 0.000042 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000035 -0.000043 -0.000054 -0.000067 -0.000082 -0.000102 -0.000126 -0.000155 -0.000190 -0.000232 -0.000283 -0.000343 -0.000412 -0.000490 -0.000577 -0.000671 -0.000768 -0.000864 -0.000953 -0.001026 -0.001072 -0.001077 -0.001024 -0.000894 -0.000667 -0.000321 0.000164 0.000805 0.001615 0.002596 0.003743 0.005033 0.006428 0.007873 0.009290 0.010580 0.011626 0.012295 0.012448 0.011950 0.010695 0.008622 0.005741 0.002156 -0.001921 -0.006169 -0.010172 -0.013458 -0.015553 -0.016052 -0.014696 -0.011438 -0.006492 -0.000341 0.006297 0.012547 0.017502 0.020363 0.020582 0.017978 0.012800 0.005719 -0.002252 -0.009906 -0.016039 -0.019650 -0.020123 -0.017343 -0.011732 -0.004186 0.004070 0.011690 0.017436 0.020385 0.020084 0.016619 0.010579 0.002951 -0.005067 -0.012262 -0.017606 -0.020404 -0.020380 -0.017687 -0.012851 -0.006657 -0.000009 0.006212 0.011271 0.014663 0.016154 0.015772 0.013763 0.010525 0.006532 0.002259 -0.001871 -0.005527 -0.008490 -0.010648 -0.011985 -0.012555 -0.012464 -0.011843 -0.010832 -0.009563 -0.008156 -0.006711 -0.005307 -0.004003 -0.002839 -0.001837 -0.001006 -0.000342 0.000164 0.000530 0.000776 0.000923 0.000991 0.000999 0.000965 0.000903 0.000824 0.000737 0.000648 0.000562 0.000482 0.000408 0.000343 0.000286 0.000236 0.000193 0.000158 0.000128 0.000103 0.000083 0.000066 0.000053 0.000042 0.000033 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000053 -0.000066 -0.000081 -0.000100 -0.000124 -0.000153 -0.000188 -0.000231 -0.000282 -0.000342 -0.000411 -0.000490 -0.000577 -0.000671 -0.000769 -0.000867 -0.000958 -0.001033 -0.001083 -0.001092 -0.001043 -0.000918 -0.000694 -0.000349 0.000140 0.000792 0.001623 0.002641 0.003845 0.005221 0.006739 0.008352 0.009991 0.011570 0.012979 0.014092 0.014774 0.014889 0.014319 0.012985 0.010864 0.008016 0.004595 0.000858 -0.002850 -0.006121 -0.008531 -0.009704 -0.009374 -0.007453 -0.004071 0.000406 0.005400 0.010188 0.014001 0.016151 0.016150 0.013820 0.009351 0.003297 -0.003486 -0.009970 -0.015122 -0.018077 -0.018302 -0.015696 -0.010622 -0.003859 0.003531 0.010376 0.015598 0.018395 0.018370 0.015592 0.010570 0.004149 -0.002642 -0.008773 -0.013373 -0.015867 -0.016039 -0.014039 -0.010332 -0.005593 -0.000586 0.003959 0.007449 0.009498 0.009954 0.008891 0.006559 0.003330 -0.000373 -0.004141 -0.007619 -0.010544 -0.012754 -0.014181 -0.014841 -0.014809 -0.014201 -0.013148 -0.011784 -0.010237 -0.008614 -0.007008 -0.005487 -0.004101 -0.002881 -0.001845 -0.000994 -0.000321 0.000188 0.000553 0.000795 0.000937 0.001001 0.001005 0.000969 0.000904 0.000824 0.000735 0.000646 0.000559 0.000479 0.000406 0.000340 0.000283 0.000234 0.000192 0.000156 0.000127 0.000102 0.000082 0.000066 0.000053 0.000042 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000052 -0.000064 -0.000080 -0.000099 -0.000123 -0.000152 -0.000187 -0.000229 -0.000280 -0.000340 -0.000410 -0.000489 -0.000576 -0.000671 -0.000771 -0.000870 -0.000964 -0.001043 -0.001097 -0.001112 -0.001070 -0.000952 -0.000735 -0.000395 0.000092 0.000749 0.001595 0.002644 0.003899 0.005354 0.006988 0.008764 0.010623 0.012490 0.014264 0.015828 0.017049 0.017792 0.017929 0.017357 0.016023 0.013937 0.011195 0.007984 0.004576 0.001312 -0.001440 -0.003329 -0.004084 -0.003567 -0.001821 0.000916 0.004220 0.007527 0.010217 0.011717 0.011601 0.009689 0.006097 0.001248 -0.004183 -0.009367 -0.013460 -0.015749 -0.015791 -0.013493 -0.009152 -0.003406 0.002867 0.008699 0.013197 0.015699 0.015876 0.013787 0.009851 0.004762 -0.000644 -0.005536 -0.009225 -0.011269 -0.011527 -0.010154 -0.007551 -0.004279 -0.000955 0.001853 0.003706 0.004346 0.003713 0.001926 -0.000753 -0.003981 -0.007390 -0.010636 -0.013439 -0.015607 -0.017036 -0.017708 -0.017671 -0.017021 -0.015883 -0.014390 -0.012670 -0.010844 -0.009008 -0.007244 -0.005611 -0.004148 -0.002880 -0.001816 -0.000951 -0.000275 0.000232 0.000590 0.000825 0.000960 0.001017 0.001016 0.000975 0.000907 0.000824 0.000734 0.000644 0.000557 0.000476 0.000402 0.000337 0.000281 0.000232 0.000190 0.000155 0.000126 0.000102 0.000082 0.000066 0.000053 0.000042 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000051 -0.000063 -0.000078 -0.000097 -0.000121 -0.000150 -0.000185 -0.000227 -0.000278 -0.000338 -0.000408 -0.000487 -0.000575 -0.000671 -0.000772 -0.000874 -0.000971 -0.001055 -0.001116 -0.001138 -0.001106 -0.000998 -0.000793 -0.000463 0.000015 0.000669 0.001519 0.002585 0.003877 0.005395 0.007128 0.009046 0.011104 0.013234 0.015347 0.017335 0.019069 0.020413 0.021228 0.021393 0.020821 0.019475 0.017393 0.014690 0.011568 0.008298 0.005197 0.002588 0.000752 -0.000126 0.000008 0.001044 0.002714 0.004619 0.006290 0.007265 0.007179 0.005841 0.003286 -0.000212 -0.004170 -0.007972 -0.010976 -0.012629 -0.012577 -0.010736 -0.007322 -0.002820 0.002099 0.006688 0.010262 0.012311 0.012589 0.011148 0.008317 0.004630 0.000720 -0.002793 -0.005417 -0.006858 -0.007057 -0.006181 -0.004576 -0.002689 -0.000986 0.000128 0.000370 -0.000385 -0.002105 -0.004616 -0.007649 -0.010888 -0.014014 -0.016755 -0.018902 -0.020333 -0.021005 -0.020945 -0.020235 -0.018993 -0.017349 -0.015439 -0.013387 -0.011302 -0.009274 -0.007371 -0.005643 -0.004119 -0.002816 -0.001735 -0.000867 -0.000196 0.000301 0.000647 0.000870 0.000994 0.001041 0.001032 0.000985 0.000912 0.000826 0.000733 0.000641 0.000553 0.000472 0.000399 0.000334 0.000278 0.000230 0.000189 0.000154 0.000125 0.000101 0.000082 0.000066 0.000053 0.000042 0.000034 0.000027 0.000021 0.000016 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000077 -0.000096 -0.000119 -0.000148 -0.000183 -0.000225 -0.000276 -0.000336 -0.000405 -0.000485 -0.000574 -0.000671 -0.000774 -0.000879 -0.000981 -0.001071 -0.001139 -0.001172 -0.001152 -0.001060 -0.000871 -0.000559 -0.000098 0.000540 0.001382 0.002449 0.003757 0.005314 0.007115 0.009142 0.011359 0.013707 0.016109 0.018464 0.020649 0.022526 0.023950 0.024782 0.024902 0.024232 0.022751 0.020512 0.017646 0.014360 0.010921 0.007627 0.004770 0.002585 0.001216 0.000684 0.000870 0.001537 0.002358 0.002981 0.003092 0.002481 0.001095 -0.000946 -0.003361 -0.005752 -0.007683 -0.008761 -0.008719 -0.007479 -0.005166 -0.002102 0.001259 0.004408 0.006875 0.008318 0.008580 0.007712 0.005956 0.003685 0.001331 -0.000711 -0.002145 -0.002833 -0.002810 -0.002261 -0.001482 -0.000814 -0.000581 -0.001028 -0.002284 -0.004347 -0.007090 -0.010289 -0.013664 -0.016922 -0.019795 -0.022074 -0.023620 -0.024377 -0.024357 -0.023633 -0.022317 -0.020543 -0.018452 -0.016179 -0.013841 -0.011541 -0.009357 -0.007347 -0.005551 -0.003991 -0.002673 -0.001592 -0.000734 -0.000079 0.000399 0.000727 0.000932 0.001039 0.001073 0.001054 0.000998 0.000920 0.000829 0.000733 0.000639 0.000550 0.000468 0.000395 0.000331 0.000275 0.000227 0.000186 0.000152 0.000124 0.000100 0.000081 0.000065 0.000052 0.000042 0.000033 0.000026 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000075 -0.000094 -0.000117 -0.000145 -0.000180 -0.000222 -0.000273 -0.000332 -0.000402 -0.000482 -0.000572 -0.000671 -0.000776 -0.000885 -0.000992 -0.001089 -0.001168 -0.001213 -0.001210 -0.001136 -0.000970 -0.000685 -0.000251 0.000359 0.001175 0.002221 0.003520 0.005084 0.006917 0.009007 0.011328 0.013833 0.016452 0.019092 0.021636 0.023949 0.025878 0.027268 0.027975 0.027882 0.026918 0.025077 0.022427 0.019118 0.015373 0.011469 0.007704 0.004364 0.001679 -0.000213 -0.001287 -0.001633 -0.001444 -0.000977 -0.000502 -0.000253 -0.000377 -0.000912 -0.001772 -0.002778 -0.003692 -0.004278 -0.004354 -0.003834 -0.002757 -0.001271 0.000388 0.001951 0.003171 0.003876 0.004004 0.003611 0.002858 0.001965 0.001163 0.000633 0.000471 0.000658 0.001065 0.001480 0.001648 0.001320 0.000307 -0.001491 -0.004060 -0.007278 -0.010930 -0.014744 -0.018428 -0.021710 -0.024368 -0.026248 -0.027276 -0.027454 -0.026844 -0.025559 -0.023736 -0.021525 -0.019073 -0.016513 -0.013958 -0.011501 -0.009212 -0.007139 -0.005312 -0.003745 -0.002437 -0.001377 -0.000546 0.000080 0.000529 0.000830 0.001011 0.001098 0.001115 0.001082 0.001016 0.000930 0.000833 0.000734 0.000637 0.000547 0.000464 0.000391 0.000326 0.000271 0.000224 0.000184 0.000150 0.000122 0.000099 0.000080 0.000064 0.000052 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000058 -0.000073 -0.000092 -0.000115 -0.000143 -0.000177 -0.000219 -0.000269 -0.000328 -0.000398 -0.000478 -0.000569 -0.000670 -0.000778 -0.000891 -0.001004 -0.001110 -0.001200 -0.001261 -0.001278 -0.001229 -0.001092 -0.000841 -0.000446 0.000121 0.000893 0.001896 0.003156 0.004691 0.006510 0.008610 0.010972 0.013558 0.016307 0.019133 0.021927 0.024553 0.026858 0.028675 0.029838 0.030201 0.029649 0.028129 0.025655 0.022327 0.018330 0.013920 0.009408 0.005119 0.001359 -0.001626 -0.003686 -0.004782 -0.004989 -0.004480 -0.003495 -0.002295 -0.001122 -0.000161 0.000481 0.000782 0.000790 0.000598 0.000314 0.000029 -0.000201 -0.000360 -0.000468 -0.000561 -0.000668 -0.000793 -0.000904 -0.000931 -0.000789 -0.000397 0.000288 0.001246 0.002382 0.003527 0.004458 0.004929 0.004717 0.003654 0.001665 -0.001220 -0.004861 -0.009029 -0.013432 -0.017754 -0.021694 -0.024997 -0.027478 -0.029035 -0.029647 -0.029363 -0.028290 -0.026571 -0.024365 -0.021833 -0.019126 -0.016373 -0.013685 -0.011143 -0.008810 -0.006725 -0.004910 -0.003371 -0.002102 -0.001086 -0.000300 0.000282 0.000691 0.000956 0.001107 0.001168 0.001165 0.001116 0.001037 0.000942 0.000839 0.000735 0.000635 0.000543 0.000460 0.000386 0.000322 0.000267 0.000220 0.000180 0.000147 0.000120 0.000097 0.000078 0.000063 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000057 -0.000072 -0.000090 -0.000112 -0.000140 -0.000174 -0.000215 -0.000264 -0.000324 -0.000393 -0.000474 -0.000566 -0.000668 -0.000780 -0.000897 -0.001017 -0.001133 -0.001237 -0.001316 -0.001355 -0.001335 -0.001234 -0.001026 -0.000682 -0.000172 0.000535 0.001470 0.002660 0.004127 0.005886 0.007938 0.010272 0.012857 0.015640 0.018544 0.021466 0.024273 0.026812 0.028910 0.030388 0.031075 0.030827 0.029549 0.027215 0.023884 0.019709 0.014929 0.009862 0.004868 0.000315 -0.003465 -0.006213 -0.007784 -0.008155 -0.007432 -0.005833 -0.003648 -0.001208 0.001165 0.003193 0.004672 0.005479 0.005581 0.005020 0.003900 0.002364 0.000583 -0.001262 -0.002990 -0.004428 -0.005422 -0.005848 -0.005622 -0.004719 -0.003184 -0.001138 0.001215 0.003609 0.005737 0.007287 0.007982 0.007616 0.006088 0.003417 -0.000258 -0.004694 -0.009571 -0.014533 -0.019231 -0.023353 -0.026661 -0.029001 -0.030312 -0.030613 -0.029997 -0.028599 -0.026588 -0.024136 -0.021411 -0.018566 -0.015726 -0.012995 -0.010447 -0.008137 -0.006096 -0.004340 -0.002867 -0.001667 -0.000719 0.000002 0.000526 0.000883 0.001104 0.001218 0.001249 0.001222 0.001154 0.001062 0.000956 0.000845 0.000736 0.000634 0.000539 0.000455 0.000381 0.000317 0.000262 0.000216 0.000177 0.000144 0.000117 0.000095 0.000076 0.000061 0.000049 0.000039 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000055 -0.000070 -0.000088 -0.000110 -0.000137 -0.000170 -0.000211 -0.000260 -0.000318 -0.000388 -0.000469 -0.000562 -0.000666 -0.000780 -0.000903 -0.001030 -0.001157 -0.001275 -0.001374 -0.001439 -0.001453 -0.001394 -0.001237 -0.000955 -0.000517 0.000107 0.000950 0.002039 0.003399 0.005049 0.006995 0.009231 0.011733 0.014455 0.017327 0.020252 0.023106 0.025737 0.027972 0.029623 0.030506 0.030456 0.029351 0.027134 0.023831 0.019571 0.014578 0.009173 0.003738 -0.001310 -0.005573 -0.008713 -0.010498 -0.010831 -0.009767 -0.007506 -0.004373 -0.000770 0.002861 0.006098 0.008578 0.010039 0.010339 0.009468 0.007541 0.004784 0.001502 -0.001947 -0.005191 -0.007881 -0.009720 -0.010503 -0.010128 -0.008618 -0.006123 -0.002904 0.000683 0.004224 0.007294 0.009504 0.010544 0.010222 0.008485 0.005425 0.001266 -0.003669 -0.008993 -0.014302 -0.019219 -0.023433 -0.026715 -0.028938 -0.030071 -0.030167 -0.029343 -0.027760 -0.025598 -0.023039 -0.020254 -0.017390 -0.014570 -0.011890 -0.009417 -0.007198 -0.005259 -0.003607 -0.002239 -0.001138 -0.000283 0.000356 0.000807 0.001102 0.001271 0.001341 0.001339 0.001285 0.001196 0.001088 0.000971 0.000852 0.000738 0.000632 0.000536 0.000450 0.000376 0.000311 0.000257 0.000211 0.000172 0.000140 0.000114 0.000092 0.000074 0.000059 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000054 -0.000068 -0.000085 -0.000107 -0.000134 -0.000166 -0.000206 -0.000254 -0.000313 -0.000382 -0.000463 -0.000556 -0.000662 -0.000780 -0.000907 -0.001042 -0.001180 -0.001314 -0.001435 -0.001528 -0.001579 -0.001567 -0.001469 -0.001258 -0.000906 -0.000381 0.000346 0.001305 0.002523 0.004019 0.005804 0.007876 0.010216 0.012785 0.015522 0.018336 0.021111 0.023701 0.025938 0.027634 0.028600 0.028659 0.027674 0.025565 0.022340 0.018103 0.013069 0.007551 0.001947 -0.003301 -0.007749 -0.011005 -0.012777 -0.012916 -0.011441 -0.008543 -0.004569 0.000018 0.004685 0.008894 0.012163 0.014117 0.014531 0.013354 0.010714 0.006901 0.002334 -0.002486 -0.007031 -0.010807 -0.013403 -0.014542 -0.014106 -0.012155 -0.008917 -0.004763 -0.000169 0.004337 0.008238 0.011082 0.012533 0.012405 0.010681 0.007504 0.003155 -0.001987 -0.007489 -0.012920 -0.017889 -0.022086 -0.025295 -0.027410 -0.028420 -0.028399 -0.027481 -0.025840 -0.023660 -0.021126 -0.018403 -0.015635 -0.012937 -0.010397 -0.008076 -0.006014 -0.004229 -0.002727 -0.001499 -0.000526 0.000215 0.000753 0.001118 0.001341 0.001451 0.001474 0.001434 0.001350 0.001240 0.001115 0.000986 0.000859 0.000740 0.000630 0.000531 0.000445 0.000370 0.000306 0.000251 0.000206 0.000168 0.000136 0.000110 0.000089 0.000071 0.000057 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000083 -0.000104 -0.000130 -0.000162 -0.000201 -0.000249 -0.000307 -0.000375 -0.000456 -0.000550 -0.000657 -0.000777 -0.000910 -0.001053 -0.001202 -0.001352 -0.001495 -0.001619 -0.001709 -0.001748 -0.001714 -0.001583 -0.001327 -0.000918 -0.000325 0.000479 0.001523 0.002826 0.004402 0.006252 0.008362 0.010699 0.013208 0.015810 0.018397 0.020834 0.022959 0.024594 0.025550 0.025652 0.024754 0.022767 0.019683 0.015591 0.010691 0.005287 -0.000226 -0.005395 -0.009758 -0.012894 -0.014477 -0.014326 -0.012437 -0.008994 -0.004359 0.000965 0.006386 0.011288 0.015104 0.017382 0.017840 0.016399 0.013196 0.008569 0.003019 -0.002849 -0.008395 -0.013015 -0.016218 -0.017671 -0.017244 -0.015020 -0.011279 -0.006470 -0.001151 0.004075 0.008626 0.012010 0.013873 0.014034 0.012497 0.009436 0.005164 0.000090 -0.005332 -0.010661 -0.015508 -0.019568 -0.022642 -0.024636 -0.025556 -0.025487 -0.024569 -0.022976 -0.020893 -0.018496 -0.015945 -0.013374 -0.010889 -0.008568 -0.006468 -0.004620 -0.003039 -0.001725 -0.000668 0.000152 0.000760 0.001183 0.001452 0.001595 0.001640 0.001611 0.001531 0.001417 0.001283 0.001142 0.001000 0.000865 0.000740 0.000627 0.000526 0.000439 0.000363 0.000299 0.000245 0.000200 0.000162 0.000131 0.000106 0.000085 0.000068 0.000054 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000064 -0.000081 -0.000101 -0.000127 -0.000158 -0.000196 -0.000243 -0.000300 -0.000368 -0.000448 -0.000542 -0.000650 -0.000773 -0.000910 -0.001060 -0.001220 -0.001387 -0.001552 -0.001707 -0.001839 -0.001931 -0.001965 -0.001919 -0.001768 -0.001485 -0.001043 -0.000412 0.000432 0.001510 0.002839 0.004420 0.006244 0.008284 0.010494 0.012804 0.015116 0.017310 0.019238 0.020731 0.021615 0.021719 0.020900 0.019067 0.016203 0.012384 0.007792 0.002716 -0.002466 -0.007312 -0.011362 -0.014192 -0.015466 -0.014992 -0.012752 -0.008923 -0.003868 0.001892 0.007740 0.013021 0.017125 0.019559 0.020008 0.018378 0.014809 0.009669 0.003503 -0.003022 -0.009198 -0.014363 -0.017970 -0.019658 -0.019289 -0.016954 -0.012965 -0.007809 -0.002085 0.003562 0.008525 0.012292 0.014505 0.014988 0.013756 0.010993 0.007024 0.002263 -0.002842 -0.007857 -0.012408 -0.016206 -0.019067 -0.020911 -0.021752 -0.021676 -0.020823 -0.019360 -0.017462 -0.015293 -0.013001 -0.010708 -0.008509 -0.006474 -0.004650 -0.003064 -0.001725 -0.000632 0.000229 0.000876 0.001336 0.001633 0.001797 0.001855 0.001831 0.001749 0.001627 0.001481 0.001324 0.001166 0.001013 0.000870 0.000739 0.000622 0.000520 0.000432 0.000356 0.000292 0.000238 0.000194 0.000157 0.000126 0.000101 0.000081 0.000065 0.000051 0.000041 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000030 -0.000039 -0.000049 -0.000062 -0.000078 -0.000098 -0.000123 -0.000154 -0.000191 -0.000237 -0.000293 -0.000360 -0.000440 -0.000533 -0.000642 -0.000767 -0.000907 -0.001064 -0.001235 -0.001416 -0.001604 -0.001790 -0.001963 -0.002110 -0.002214 -0.002256 -0.002215 -0.002065 -0.001782 -0.001340 -0.000713 0.000120 0.001172 0.002451 0.003950 0.005648 0.007506 0.009466 0.011445 0.013336 0.015008 0.016313 0.017089 0.017182 0.016458 0.014829 0.012273 0.008854 0.004735 0.000179 -0.004463 -0.008781 -0.012339 -0.014734 -0.015641 -0.014869 -0.012398 -0.008394 -0.003209 0.002650 0.008570 0.013902 0.018031 0.020458 0.020860 0.019139 0.015435 0.010118 0.003745 -0.003002 -0.009399 -0.014764 -0.018540 -0.020357 -0.020072 -0.017780 -0.013796 -0.008612 -0.002830 0.002909 0.008000 0.011943 0.014388 0.015167 0.014299 0.011964 0.008476 0.004230 -0.000351 -0.004861 -0.008952 -0.012361 -0.014923 -0.016569 -0.017317 -0.017250 -0.016500 -0.015218 -0.013563 -0.011685 -0.009714 -0.007758 -0.005900 -0.004198 -0.002693 -0.001403 -0.000335 0.000515 0.001162 0.001624 0.001924 0.002089 0.002144 0.002113 0.002018 0.001881 0.001717 0.001540 0.001361 0.001186 0.001022 0.000871 0.000736 0.000616 0.000512 0.000423 0.000347 0.000284 0.000231 0.000187 0.000151 0.000121 0.000097 0.000077 0.000061 0.000049 0.000038 0.000030 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000060 -0.000076 -0.000095 -0.000119 -0.000149 -0.000186 -0.000231 -0.000285 -0.000351 -0.000430 -0.000523 -0.000632 -0.000757 -0.000901 -0.001063 -0.001244 -0.001440 -0.001649 -0.001864 -0.002077 -0.002278 -0.002452 -0.002583 -0.002652 -0.002639 -0.002519 -0.002271 -0.001869 -0.001296 -0.000534 0.000423 0.001574 0.002903 0.004380 0.005959 0.007571 0.009128 0.010518 0.011614 0.012278 0.012372 0.011777 0.010414 0.008258 0.005362 0.001864 -0.002006 -0.005941 -0.009573 -0.012514 -0.014399 -0.014934 -0.013943 -0.011405 -0.007473 -0.002470 0.003134 0.008768 0.013823 0.017721 0.019989 0.020322 0.018624 0.015026 0.009882 0.003722 -0.002801 -0.008993 -0.014203 -0.017896 -0.019717 -0.019526 -0.017414 -0.013678 -0.008780 -0.003288 0.002198 0.007112 0.010988 0.013504 0.014505 0.014006 0.012174 0.009293 0.005718 0.001831 -0.002009 -0.005494 -0.008393 -0.010566 -0.011953 -0.012576 -0.012509 -0.011869 -0.010790 -0.009409 -0.007856 -0.006242 -0.004658 -0.003172 -0.001833 -0.000669 0.000303 0.001083 0.001678 0.002100 0.002369 0.002507 0.002536 0.002480 0.002360 0.002196 0.002004 0.001800 0.001593 0.001391 0.001201 0.001026 0.000869 0.000729 0.000607 0.000502 0.000413 0.000338 0.000275 0.000222 0.000179 0.000144 0.000115 0.000092 0.000073 0.000058 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000046 -0.000059 -0.000074 -0.000092 -0.000115 -0.000144 -0.000180 -0.000224 -0.000277 -0.000341 -0.000419 -0.000511 -0.000619 -0.000745 -0.000891 -0.001058 -0.001247 -0.001456 -0.001684 -0.001927 -0.002178 -0.002430 -0.002671 -0.002888 -0.003066 -0.003187 -0.003229 -0.003174 -0.002999 -0.002685 -0.002218 -0.001586 -0.000790 0.000163 0.001251 0.002440 0.003679 0.004897 0.006006 0.006901 0.007470 0.007597 0.007182 0.006154 0.004488 0.002224 -0.000529 -0.003583 -0.006683 -0.009521 -0.011771 -0.013122 -0.013326 -0.012230 -0.009818 -0.006218 -0.001712 0.003292 0.008297 0.012768 0.016200 0.018177 0.018427 0.016866 0.013612 0.008976 0.003433 -0.002439 -0.008021 -0.012731 -0.016093 -0.017788 -0.017690 -0.015877 -0.012607 -0.008288 -0.003416 0.001482 0.005912 0.009467 0.011868 0.012977 0.012809 0.011505 0.009305 0.006512 0.003445 0.000406 -0.002350 -0.004632 -0.006326 -0.007388 -0.007838 -0.007741 -0.007195 -0.006313 -0.005209 -0.003989 -0.002742 -0.001540 -0.000437 0.000530 0.001343 0.001992 0.002480 0.002815 0.003012 0.003089 0.003064 0.002960 0.002795 0.002588 0.002357 0.002114 0.001871 0.001635 0.001414 0.001210 0.001026 0.000862 0.000719 0.000596 0.000490 0.000401 0.000326 0.000264 0.000213 0.000171 0.000137 0.000109 0.000087 0.000069 0.000054 0.000043 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000057 -0.000071 -0.000089 -0.000111 -0.000139 -0.000174 -0.000216 -0.000268 -0.000331 -0.000406 -0.000497 -0.000604 -0.000730 -0.000877 -0.001048 -0.001243 -0.001463 -0.001708 -0.001976 -0.002262 -0.002561 -0.002865 -0.003163 -0.003444 -0.003692 -0.003890 -0.004020 -0.004064 -0.004002 -0.003820 -0.003506 -0.003054 -0.002467 -0.001756 -0.000943 -0.000062 0.000836 0.001686 0.002411 0.002922 0.003128 0.002949 0.002325 0.001229 -0.000315 -0.002229 -0.004373 -0.006555 -0.008538 -0.010069 -0.010907 -0.010853 -0.009788 -0.007698 -0.004683 -0.000968 0.003124 0.007193 0.010813 0.013576 0.015147 0.015309 0.013992 0.011294 0.007467 0.002896 -0.001946 -0.006556 -0.010460 -0.013266 -0.014714 -0.014700 -0.013281 -0.010665 -0.007179 -0.003221 0.000786 0.004447 0.007435 0.009526 0.010613 0.010704 0.009911 0.008422 0.006471 0.004307 0.002162 0.000230 -0.001346 -0.002484 -0.003153 -0.003375 -0.003203 -0.002717 -0.002006 -0.001158 -0.000253 0.000640 0.001470 0.002198 0.002803 0.003272 0.003605 0.003808 0.003891 0.003869 0.003759 0.003579 0.003347 0.003079 0.002791 0.002497 0.002206 0.001927 0.001667 0.001427 0.001211 0.001020 0.000851 0.000706 0.000581 0.000476 0.000388 0.000314 0.000253 0.000204 0.000163 0.000130 0.000103 0.000082 0.000065 0.000051 0.000040 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000055 -0.000068 -0.000086 -0.000107 -0.000134 -0.000167 -0.000208 -0.000258 -0.000319 -0.000392 -0.000481 -0.000587 -0.000712 -0.000860 -0.001032 -0.001232 -0.001461 -0.001721 -0.002009 -0.002326 -0.002667 -0.003028 -0.003400 -0.003774 -0.004139 -0.004481 -0.004785 -0.005032 -0.005205 -0.005290 -0.005272 -0.005142 -0.004896 -0.004534 -0.004065 -0.003509 -0.002894 -0.002261 -0.001663 -0.001162 -0.000823 -0.000709 -0.000870 -0.001332 -0.002092 -0.003106 -0.004288 -0.005514 -0.006625 -0.007451 -0.007824 -0.007606 -0.006712 -0.005127 -0.002921 -0.000246 0.002672 0.005557 0.008108 0.010041 0.011119 0.011191 0.010207 0.008237 0.005460 0.002150 -0.001358 -0.004705 -0.007552 -0.009619 -0.010719 -0.010773 -0.009821 -0.008006 -0.005556 -0.002751 0.000114 0.002761 0.004964 0.006566 0.007493 0.007753 0.007423 0.006633 0.005544 0.004323 0.003124 0.002076 0.001268 0.000750 0.000533 0.000596 0.000893 0.001366 0.001950 0.002581 0.003204 0.003776 0.004262 0.004642 0.004907 0.005054 0.005090 0.005025 0.004871 0.004645 0.004361 0.004036 0.003686 0.003323 0.002962 0.002610 0.002277 0.001968 0.001685 0.001431 0.001205 0.001007 0.000836 0.000689 0.000565 0.000460 0.000373 0.000301 0.000242 0.000194 0.000155 0.000123 0.000098 0.000077 0.000061 0.000048 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000052 -0.000066 -0.000082 -0.000102 -0.000128 -0.000160 -0.000199 -0.000247 -0.000306 -0.000378 -0.000464 -0.000568 -0.000691 -0.000838 -0.001012 -0.001215 -0.001451 -0.001721 -0.002027 -0.002369 -0.002746 -0.003155 -0.003591 -0.004049 -0.004518 -0.004989 -0.005447 -0.005877 -0.006262 -0.006587 -0.006835 -0.006993 -0.007050 -0.006996 -0.006828 -0.006549 -0.006167 -0.005700 -0.005177 -0.004633 -0.004110 -0.003653 -0.003303 -0.003092 -0.003034 -0.003124 -0.003332 -0.003604 -0.003866 -0.004031 -0.004010 -0.003727 -0.003131 -0.002207 -0.000986 0.000459 0.002013 0.003533 0.004862 0.005852 0.006379 0.006361 0.005774 0.004655 0.003097 0.001249 -0.000711 -0.002589 -0.004203 -0.005400 -0.006077 -0.006188 -0.005750 -0.004837 -0.003567 -0.002086 -0.000548 0.000903 0.002148 0.003109 0.003752 0.004083 0.004147 0.004014 0.003765 0.003484 0.003245 0.003105 0.003100 0.003242 0.003523 0.003919 0.004394 0.004906 0.005413 0.005877 0.006267 0.006561 0.006746 0.006818 0.006778 0.006636 0.006404 0.006096 0.005729 0.005317 0.004877 0.004423 0.003967 0.003522 0.003096 0.002696 0.002326 0.001991 0.001690 0.001424 0.001191 0.000989 0.000816 0.000669 0.000546 0.000443 0.000357 0.000287 0.000230 0.000183 0.000146 0.000116 0.000092 0.000073 0.000057 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000031 -0.000040 -0.000050 -0.000062 -0.000078 -0.000097 -0.000122 -0.000152 -0.000190 -0.000236 -0.000292 -0.000362 -0.000445 -0.000547 -0.000668 -0.000814 -0.000987 -0.001191 -0.001431 -0.001709 -0.002028 -0.002390 -0.002796 -0.003245 -0.003735 -0.004262 -0.004820 -0.005401 -0.005992 -0.006580 -0.007149 -0.007681 -0.008158 -0.008563 -0.008877 -0.009082 -0.009162 -0.009104 -0.008899 -0.008542 -0.008039 -0.007401 -0.006650 -0.005814 -0.004928 -0.004028 -0.003150 -0.002329 -0.001589 -0.000950 -0.000418 0.000009 0.000342 0.000597 0.000792 0.000944 0.001065 0.001163 0.001241 0.001294 0.001319 0.001306 0.001250 0.001146 0.000990 0.000786 0.000539 0.000258 -0.000040 -0.000341 -0.000627 -0.000883 -0.001094 -0.001251 -0.001351 -0.001392 -0.001379 -0.001318 -0.001215 -0.001076 -0.000902 -0.000691 -0.000435 -0.000124 0.000254 0.000709 0.001246 0.001866 0.002561 0.003319 0.004119 0.004936 0.005742 0.006508 0.007205 0.007806 0.008289 0.008641 0.008853 0.008924 0.008858 0.008669 0.008369 0.007978 0.007514 0.006996 0.006443 0.005872 0.005296 0.004731 0.004185 0.003670 0.003190 0.002749 0.002351 0.001996 0.001682 0.001407 0.001170 0.000966 0.000793 0.000647 0.000525 0.000424 0.000341 0.000273 0.000218 0.000174 0.000138 0.000109 0.000086 0.000068 0.000053 0.000042 0.000032 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000047 -0.000059 -0.000074 -0.000092 -0.000115 -0.000144 -0.000180 -0.000224 -0.000278 -0.000345 -0.000426 -0.000524 -0.000643 -0.000786 -0.000958 -0.001162 -0.001403 -0.001685 -0.002013 -0.002389 -0.002816 -0.003296 -0.003828 -0.004411 -0.005041 -0.005711 -0.006412 -0.007130 -0.007850 -0.008553 -0.009218 -0.009824 -0.010346 -0.010756 -0.011028 -0.011133 -0.011047 -0.010745 -0.010211 -0.009436 -0.008424 -0.007190 -0.005764 -0.004189 -0.002523 -0.000838 0.000786 0.002263 0.003508 0.004443 0.005005 0.005153 0.004876 0.004196 0.003167 0.001880 0.000453 -0.000979 -0.002272 -0.003293 -0.003932 -0.004122 -0.003840 -0.003122 -0.002050 -0.000751 0.000623 0.001911 0.002964 0.003661 0.003924 0.003726 0.003091 0.002091 0.000837 -0.000541 -0.001902 -0.003113 -0.004060 -0.004661 -0.004862 -0.004649 -0.004040 -0.003080 -0.001836 -0.000388 0.001181 0.002790 0.004365 0.005846 0.007182 0.008338 0.009289 0.010021 0.010532 0.010826 0.010916 0.010819 0.010559 0.010160 0.009649 0.009054 0.008399 0.007708 0.007002 0.006297 0.005611 0.004954 0.004336 0.003764 0.003242 0.002771 0.002352 0.001983 0.001660 0.001381 0.001141 0.000938 0.000766 0.000622 0.000503 0.000405 0.000324 0.000259 0.000206 0.000164 0.000130 0.000103 0.000081 0.000064 0.000050 0.000039 0.000030 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000056 -0.000070 -0.000087 -0.000109 -0.000136 -0.000170 -0.000212 -0.000264 -0.000328 -0.000406 -0.000501 -0.000616 -0.000756 -0.000925 -0.001127 -0.001367 -0.001651 -0.001982 -0.002367 -0.002808 -0.003309 -0.003871 -0.004495 -0.005179 -0.005918 -0.006703 -0.007522 -0.008359 -0.009195 -0.010007 -0.010767 -0.011445 -0.012006 -0.012414 -0.012626 -0.012604 -0.012306 -0.011699 -0.010756 -0.009467 -0.007835 -0.005889 -0.003681 -0.001289 0.001180 0.003596 0.005811 0.007668 0.009017 0.009729 0.009713 0.008931 0.007411 0.005250 0.002616 -0.000263 -0.003121 -0.005675 -0.007658 -0.008855 -0.009126 -0.008430 -0.006835 -0.004510 -0.001710 0.001253 0.004052 0.006379 0.007982 0.008695 0.008457 0.007311 0.005395 0.002925 0.000164 -0.002611 -0.005137 -0.007192 -0.008613 -0.009307 -0.009252 -0.008490 -0.007118 -0.005267 -0.003088 -0.000736 0.001647 0.003940 0.006045 0.007893 0.009439 0.010661 0.011557 0.012136 0.012421 0.012441 0.012233 0.011832 0.011278 0.010606 0.009854 0.009050 0.008224 0.007398 0.006591 0.005818 0.005091 0.004419 0.003806 0.003253 0.002762 0.002329 0.001951 0.001625 0.001345 0.001106 0.000905 0.000736 0.000596 0.000480 0.000385 0.000308 0.000245 0.000195 0.000154 0.000122 0.000096 0.000076 0.000060 0.000047 0.000036 0.000028 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000052 -0.000065 -0.000082 -0.000103 -0.000128 -0.000160 -0.000200 -0.000250 -0.000310 -0.000385 -0.000476 -0.000588 -0.000724 -0.000888 -0.001087 -0.001324 -0.001606 -0.001937 -0.002324 -0.002772 -0.003284 -0.003865 -0.004516 -0.005236 -0.006022 -0.006866 -0.007757 -0.008678 -0.009610 -0.010525 -0.011394 -0.012180 -0.012842 -0.013332 -0.013601 -0.013595 -0.013260 -0.012549 -0.011421 -0.009854 -0.007846 -0.005424 -0.002648 0.000383 0.003531 0.006622 0.009454 0.011810 0.013476 0.014268 0.014052 0.012769 0.010452 0.007238 0.003367 -0.000839 -0.004994 -0.008691 -0.011547 -0.013250 -0.013597 -0.012532 -0.010151 -0.006703 -0.002558 0.001832 0.005986 0.009454 0.011868 0.012982 0.012703 0.011088 0.008337 0.004761 0.000736 -0.003336 -0.007075 -0.010163 -0.012366 -0.013552 -0.013692 -0.012849 -0.011160 -0.008813 -0.006022 -0.003000 0.000056 0.002981 0.005647 0.007965 0.009883 0.011378 0.012453 0.013132 0.013448 0.013447 0.013176 0.012687 0.012027 0.011244 0.010380 0.009470 0.008546 0.007633 0.006753 0.005920 0.005145 0.004436 0.003795 0.003225 0.002722 0.002283 0.001904 0.001578 0.001300 0.001065 0.000868 0.000704 0.000568 0.000457 0.000365 0.000292 0.000232 0.000184 0.000145 0.000115 0.000090 0.000071 0.000056 0.000043 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000031 -0.000039 -0.000049 -0.000061 -0.000077 -0.000096 -0.000120 -0.000151 -0.000188 -0.000235 -0.000293 -0.000364 -0.000451 -0.000558 -0.000690 -0.000849 -0.001042 -0.001274 -0.001551 -0.001878 -0.002263 -0.002709 -0.003225 -0.003812 -0.004475 -0.005215 -0.006027 -0.006907 -0.007842 -0.008816 -0.009807 -0.010788 -0.011723 -0.012573 -0.013289 -0.013817 -0.014099 -0.014072 -0.013670 -0.012836 -0.011521 -0.009693 -0.007347 -0.004511 -0.001255 0.002306 0.006008 0.009641 0.012958 0.015694 0.017584 0.018398 0.017967 0.016218 0.013192 0.009058 0.004114 -0.001232 -0.006498 -0.011173 -0.014775 -0.016910 -0.017328 -0.015955 -0.012915 -0.008521 -0.003243 0.002347 0.007641 0.012068 0.015159 0.016604 0.016279 0.014257 0.010786 0.006256 0.001141 -0.004053 -0.008850 -0.012847 -0.015752 -0.017398 -0.017749 -0.016883 -0.014972 -0.012247 -0.008973 -0.005411 -0.001804 0.001649 0.004793 0.007522 0.009773 0.011525 0.012783 0.013579 0.013957 0.013971 0.013682 0.013149 0.012431 0.011581 0.010646 0.009669 0.008684 0.007717 0.006791 0.005922 0.005119 0.004390 0.003738 0.003160 0.002655 0.002217 0.001841 0.001520 0.001248 0.001020 0.000828 0.000670 0.000539 0.000432 0.000346 0.000275 0.000219 0.000173 0.000137 0.000108 0.000085 0.000066 0.000052 0.000040 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000057 -0.000072 -0.000090 -0.000113 -0.000141 -0.000177 -0.000221 -0.000275 -0.000342 -0.000426 -0.000528 -0.000654 -0.000807 -0.000993 -0.001218 -0.001487 -0.001806 -0.002183 -0.002623 -0.003132 -0.003716 -0.004379 -0.005121 -0.005942 -0.006834 -0.007788 -0.008786 -0.009805 -0.010815 -0.011780 -0.012655 -0.013387 -0.013916 -0.014178 -0.014101 -0.013615 -0.012654 -0.011163 -0.009106 -0.006477 -0.003307 0.000328 0.004298 0.008418 0.012450 0.016116 0.019112 0.021137 0.021926 0.021288 0.019137 0.015520 0.010636 0.004829 -0.001429 -0.007580 -0.013031 -0.017225 -0.019706 -0.020184 -0.018575 -0.015024 -0.009895 -0.003735 0.002789 0.008969 0.014139 0.017752 0.019445 0.019072 0.016714 0.012661 0.007362 0.001370 -0.004732 -0.010389 -0.015134 -0.018627 -0.020676 -0.021235 -0.020394 -0.018349 -0.015364 -0.011741 -0.007779 -0.003752 0.000111 0.003634 0.006697 0.009230 0.011207 0.012638 0.013556 0.014013 0.014071 0.013797 0.013259 0.012521 0.011643 0.010677 0.009669 0.008654 0.007662 0.006717 0.005833 0.005022 0.004290 0.003637 0.003063 0.002564 0.002134 0.001766 0.001454 0.001190 0.000970 0.000786 0.000634 0.000510 0.000408 0.000326 0.000259 0.000206 0.000163 0.000128 0.000101 0.000079 0.000062 0.000048 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000053 -0.000067 -0.000084 -0.000105 -0.000132 -0.000165 -0.000206 -0.000257 -0.000321 -0.000399 -0.000496 -0.000616 -0.000762 -0.000940 -0.001156 -0.001414 -0.001723 -0.002087 -0.002514 -0.003010 -0.003581 -0.004231 -0.004963 -0.005775 -0.006660 -0.007610 -0.008606 -0.009625 -0.010636 -0.011599 -0.012467 -0.013184 -0.013687 -0.013905 -0.013763 -0.013186 -0.012105 -0.010462 -0.008221 -0.005375 -0.001958 0.001945 0.006195 0.010592 0.014881 0.018761 0.021902 0.023981 0.024712 0.023887 0.021415 0.017351 0.011912 0.005475 -0.001442 -0.008228 -0.014235 -0.018852 -0.021582 -0.022107 -0.020338 -0.016432 -0.010793 -0.004020 0.003154 0.009948 0.015630 0.019598 0.021451 0.021029 0.018418 0.013935 0.008072 0.001435 -0.005334 -0.011629 -0.016937 -0.020885 -0.023259 -0.024008 -0.023228 -0.021129 -0.017997 -0.014158 -0.009936 -0.005627 -0.001480 0.002315 0.005626 0.008377 0.010538 0.012118 0.013152 0.013695 0.013814 0.013581 0.013067 0.012341 0.011468 0.010503 0.009493 0.008478 0.007487 0.006545 0.005667 0.004864 0.004141 0.003500 0.002939 0.002453 0.002036 0.001680 0.001380 0.001128 0.000917 0.000742 0.000598 0.000480 0.000384 0.000306 0.000243 0.000193 0.000152 0.000120 0.000094 0.000073 0.000057 0.000045 0.000034 0.000027 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000062 -0.000078 -0.000097 -0.000122 -0.000153 -0.000192 -0.000239 -0.000299 -0.000373 -0.000464 -0.000577 -0.000715 -0.000884 -0.001088 -0.001334 -0.001628 -0.001977 -0.002386 -0.002863 -0.003413 -0.004041 -0.004750 -0.005538 -0.006401 -0.007327 -0.008300 -0.009296 -0.010283 -0.011219 -0.012056 -0.012736 -0.013192 -0.013352 -0.013139 -0.012476 -0.011293 -0.009533 -0.007159 -0.004169 -0.000600 0.003458 0.007861 0.012399 0.016806 0.020771 0.023953 0.026016 0.026665 0.025686 0.022987 0.018628 0.012837 0.006012 -0.001304 -0.008470 -0.014807 -0.019675 -0.022554 -0.023111 -0.021253 -0.017149 -0.011221 -0.004102 0.003437 0.010575 0.016540 0.020699 0.022629 0.022159 0.019380 0.014625 0.008409 0.001369 -0.005822 -0.012524 -0.018201 -0.022457 -0.025069 -0.025978 -0.025284 -0.023200 -0.020026 -0.016098 -0.011751 -0.007295 -0.002989 0.000968 0.004436 0.007334 0.009628 0.011325 0.012459 0.013085 0.013273 0.013095 0.012626 0.011938 0.011095 0.010157 0.009171 0.008178 0.007210 0.006290 0.005435 0.004654 0.003953 0.003333 0.002792 0.002325 0.001926 0.001587 0.001301 0.001061 0.000861 0.000696 0.000560 0.000449 0.000359 0.000286 0.000227 0.000180 0.000142 0.000112 0.000087 0.000068 0.000053 0.000041 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000057 -0.000072 -0.000090 -0.000113 -0.000141 -0.000177 -0.000222 -0.000277 -0.000346 -0.000431 -0.000536 -0.000666 -0.000824 -0.001017 -0.001248 -0.001526 -0.001855 -0.002242 -0.002695 -0.003218 -0.003816 -0.004492 -0.005246 -0.006071 -0.006959 -0.007893 -0.008847 -0.009790 -0.010681 -0.011469 -0.012096 -0.012494 -0.012591 -0.012309 -0.011574 -0.010315 -0.008477 -0.006030 -0.002971 0.000657 0.004762 0.009196 0.013746 0.018146 0.022081 0.025211 0.027200 0.027754 0.026660 0.023829 0.019324 0.013381 0.006401 -0.001064 -0.008364 -0.014814 -0.019767 -0.022697 -0.023269 -0.021388 -0.017229 -0.011220 -0.004004 0.003636 0.010865 0.016901 0.021099 0.023029 0.022518 0.019658 0.014784 0.008420 0.001211 -0.006161 -0.013047 -0.018900 -0.023320 -0.026076 -0.027110 -0.026515 -0.024507 -0.021382 -0.017478 -0.013133 -0.008656 -0.004310 -0.000298 0.003237 0.006208 0.008580 0.010354 0.011564 0.012263 0.012519 0.012404 0.011993 0.011359 0.010566 0.009674 0.008732 0.007781 0.006852 0.005970 0.005150 0.004403 0.003734 0.003143 0.002629 0.002186 0.001807 0.001487 0.001217 0.000992 0.000805 0.000649 0.000522 0.000418 0.000334 0.000266 0.000211 0.000167 0.000132 0.000104 0.000081 0.000063 0.000049 0.000038 0.000029 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000052 -0.000066 -0.000082 -0.000103 -0.000130 -0.000163 -0.000204 -0.000255 -0.000319 -0.000398 -0.000495 -0.000615 -0.000763 -0.000942 -0.001158 -0.001417 -0.001724 -0.002087 -0.002512 -0.003003 -0.003565 -0.004202 -0.004911 -0.005690 -0.006528 -0.007408 -0.008308 -0.009194 -0.010026 -0.010754 -0.011319 -0.011655 -0.011689 -0.011348 -0.010558 -0.009254 -0.007384 -0.004921 -0.001867 0.001732 0.005784 0.010138 0.014587 0.018869 0.022676 0.025676 0.027545 0.027997 0.026829 0.023957 0.019447 0.013533 0.006613 -0.000774 -0.007987 -0.014354 -0.019241 -0.022132 -0.022699 -0.020852 -0.016763 -0.010854 -0.003761 0.003746 0.010846 0.016766 0.020872 0.022740 0.022199 0.019339 0.014490 0.008166 0.001002 -0.006329 -0.013190 -0.019042 -0.023489 -0.026302 -0.027419 -0.026931 -0.025043 -0.022046 -0.018265 -0.014030 -0.009645 -0.005368 -0.001400 0.002115 0.005089 0.007481 0.009291 0.010549 0.011303 0.011619 0.011567 0.011221 0.010650 0.009920 0.009088 0.008205 0.007309 0.006433 0.005601 0.004827 0.004122 0.003492 0.002936 0.002453 0.002037 0.001683 0.001383 0.001132 0.000921 0.000747 0.000602 0.000484 0.000387 0.000309 0.000246 0.000195 0.000155 0.000122 0.000096 0.000075 0.000059 0.000045 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000075 -0.000094 -0.000118 -0.000148 -0.000186 -0.000233 -0.000291 -0.000364 -0.000454 -0.000564 -0.000700 -0.000865 -0.001065 -0.001304 -0.001589 -0.001925 -0.002319 -0.002775 -0.003297 -0.003889 -0.004549 -0.005274 -0.006054 -0.006873 -0.007708 -0.008528 -0.009293 -0.009953 -0.010453 -0.010727 -0.010707 -0.010320 -0.009498 -0.008181 -0.006323 -0.003900 -0.000919 0.002573 0.006482 0.010663 0.014916 0.018987 0.022585 0.025395 0.027110 0.027460 0.026258 0.023427 0.019035 0.013307 0.006627 -0.000487 -0.007424 -0.013541 -0.018232 -0.021006 -0.021550 -0.019781 -0.015864 -0.010206 -0.003416 0.003767 0.010555 0.016207 0.020115 0.021874 0.021317 0.018532 0.013833 0.007715 0.000783 -0.006317 -0.012973 -0.018667 -0.023019 -0.025807 -0.026969 -0.026586 -0.024854 -0.022044 -0.018466 -0.014434 -0.010236 -0.006121 -0.002285 0.001133 0.004043 0.006403 0.008207 0.009481 0.010270 0.010634 0.010640 0.010358 0.009855 0.009195 0.008432 0.007616 0.006786 0.005972 0.005197 0.004477 0.003821 0.003235 0.002718 0.002269 0.001883 0.001555 0.001278 0.001045 0.000850 0.000689 0.000556 0.000446 0.000357 0.000285 0.000227 0.000180 0.000142 0.000112 0.000088 0.000069 0.000054 0.000042 0.000033 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000043 -0.000054 -0.000068 -0.000086 -0.000107 -0.000135 -0.000169 -0.000212 -0.000265 -0.000331 -0.000413 -0.000514 -0.000638 -0.000788 -0.000971 -0.001190 -0.001452 -0.001760 -0.002122 -0.002541 -0.003021 -0.003565 -0.004172 -0.004839 -0.005556 -0.006308 -0.007073 -0.007822 -0.008515 -0.009107 -0.009541 -0.009758 -0.009692 -0.009276 -0.008447 -0.007150 -0.005344 -0.003011 -0.000162 0.003155 0.006850 0.010782 0.014761 0.018552 0.021881 0.024456 0.025993 0.026247 0.025046 0.022324 0.018149 0.012735 0.006441 -0.000246 -0.006756 -0.012489 -0.016881 -0.019475 -0.019981 -0.018321 -0.014654 -0.009362 -0.003014 0.003697 0.010034 0.015303 0.018936 0.020552 0.019997 0.017351 0.012908 0.007129 0.000582 -0.006129 -0.012432 -0.017840 -0.021995 -0.024688 -0.025857 -0.025575 -0.024020 -0.021442 -0.018128 -0.014369 -0.010434 -0.006558 -0.002924 0.000330 0.003119 0.005397 0.007156 0.008416 0.009218 0.009615 0.009670 0.009448 0.009012 0.008423 0.007735 0.006991 0.006232 0.005485 0.004773 0.004111 0.003508 0.002969 0.002494 0.002081 0.001727 0.001426 0.001171 0.000958 0.000779 0.000631 0.000509 0.000409 0.000327 0.000261 0.000207 0.000165 0.000130 0.000103 0.000081 0.000064 0.000050 0.000039 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000049 -0.000062 -0.000077 -0.000097 -0.000122 -0.000153 -0.000191 -0.000239 -0.000299 -0.000373 -0.000465 -0.000577 -0.000713 -0.000879 -0.001078 -0.001316 -0.001596 -0.001925 -0.002307 -0.002744 -0.003239 -0.003792 -0.004398 -0.005050 -0.005733 -0.006426 -0.007101 -0.007723 -0.008246 -0.008620 -0.008787 -0.008687 -0.008258 -0.007444 -0.006195 -0.004477 -0.002277 0.000392 0.003482 0.006906 0.010531 0.014183 0.017642 0.020660 0.022971 0.024320 0.024485 0.023316 0.020757 0.016874 0.011867 0.006067 -0.000081 -0.006055 -0.011307 -0.015325 -0.017692 -0.018145 -0.016618 -0.013254 -0.008407 -0.002597 0.003540 0.009330 0.014138 0.017444 0.018901 0.018365 0.015911 0.011804 0.006468 0.000422 -0.005783 -0.011620 -0.016643 -0.020523 -0.023065 -0.024209 -0.024018 -0.022651 -0.020333 -0.017324 -0.013888 -0.010272 -0.006691 -0.003316 -0.000277 0.002343 0.004499 0.006178 0.007396 0.008188 0.008602 0.008694 0.008525 0.008154 0.007635 0.007020 0.006352 0.005665 0.004988 0.004341 0.003739 0.003191 0.002701 0.002269 0.001894 0.001572 0.001298 0.001066 0.000872 0.000710 0.000575 0.000464 0.000372 0.000298 0.000237 0.000189 0.000150 0.000119 0.000094 0.000075 0.000059 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000070 -0.000087 -0.000110 -0.000137 -0.000172 -0.000215 -0.000269 -0.000335 -0.000418 -0.000518 -0.000641 -0.000791 -0.000970 -0.001184 -0.001437 -0.001734 -0.002078 -0.002472 -0.002919 -0.003417 -0.003963 -0.004550 -0.005163 -0.005785 -0.006388 -0.006939 -0.007397 -0.007716 -0.007841 -0.007719 -0.007294 -0.006515 -0.005340 -0.003739 -0.001704 0.000749 0.003574 0.006688 0.009970 0.013258 0.016356 0.019039 0.021073 0.022229 0.022316 0.021202 0.018844 0.015304 0.010766 0.005529 -0.000007 -0.005376 -0.010087 -0.013682 -0.015792 -0.016183 -0.014798 -0.011770 -0.007414 -0.002199 0.003304 0.008492 0.012795 0.015749 0.017040 0.016541 0.014316 0.010603 0.005780 0.000312 -0.005305 -0.010600 -0.015171 -0.018720 -0.021069 -0.022161 -0.022049 -0.020872 -0.018828 -0.016147 -0.013064 -0.009802 -0.006553 -0.003476 -0.000690 0.001726 0.003727 0.005298 0.006450 0.007212 0.007627 0.007744 0.007619 0.007305 0.006854 0.006310 0.005715 0.005101 0.004494 0.003913 0.003371 0.002878 0.002436 0.002047 0.001709 0.001419 0.001172 0.000963 0.000788 0.000642 0.000520 0.000419 0.000337 0.000269 0.000215 0.000171 0.000136 0.000108 0.000086 0.000068 0.000054 0.000043 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000063 -0.000078 -0.000098 -0.000123 -0.000154 -0.000193 -0.000241 -0.000300 -0.000373 -0.000464 -0.000574 -0.000707 -0.000867 -0.001058 -0.001285 -0.001550 -0.001858 -0.002211 -0.002610 -0.003055 -0.003543 -0.004066 -0.004612 -0.005164 -0.005698 -0.006183 -0.006581 -0.006850 -0.006943 -0.006810 -0.006402 -0.005675 -0.004593 -0.003131 -0.001284 0.000930 0.003466 0.006249 0.009167 0.012075 0.014799 0.017141 0.018895 0.019864 0.019884 0.018843 0.016708 0.013540 0.009503 0.004864 -0.000026 -0.004756 -0.008897 -0.012047 -0.013886 -0.014210 -0.012972 -0.010289 -0.006442 -0.001844 0.003003 0.007569 0.011355 0.013950 0.015080 0.014631 0.012659 0.009373 0.005103 0.000257 -0.004729 -0.009439 -0.013518 -0.016702 -0.018831 -0.019852 -0.019807 -0.018814 -0.017044 -0.014698 -0.011980 -0.009088 -0.006192 -0.003435 -0.000925 0.001263 0.003086 0.004527 0.005594 0.006310 0.006711 0.006842 0.006752 0.006488 0.006097 0.005621 0.005096 0.004552 0.004013 0.003496 0.003014 0.002574 0.002180 0.001833 0.001531 0.001272 0.001051 0.000865 0.000708 0.000577 0.000467 0.000377 0.000303 0.000242 0.000193 0.000154 0.000123 0.000098 0.000078 0.000062 0.000049 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000028 -0.000036 -0.000045 -0.000056 -0.000070 -0.000088 -0.000110 -0.000138 -0.000172 -0.000215 -0.000267 -0.000333 -0.000413 -0.000510 -0.000629 -0.000771 -0.000941 -0.001142 -0.001377 -0.001650 -0.001963 -0.002316 -0.002711 -0.003143 -0.003606 -0.004088 -0.004575 -0.005043 -0.005466 -0.005811 -0.006038 -0.006107 -0.005973 -0.005593 -0.004931 -0.003953 -0.002643 -0.000998 0.000965 0.003203 0.005646 0.008196 0.010724 0.013077 0.015084 0.016567 0.017361 0.017324 0.016368 0.014467 0.011680 0.008152 0.004115 -0.000126 -0.004216 -0.007786 -0.010492 -0.012058 -0.012313 -0.011218 -0.008877 -0.005533 -0.001545 0.002656 0.006610 0.009887 0.012134 0.013114 0.012727 0.011019 0.008171 0.004465 0.000253 -0.004089 -0.008201 -0.011775 -0.014581 -0.016477 -0.017413 -0.017421 -0.016600 -0.015095 -0.013076 -0.010721 -0.008199 -0.005660 -0.003231 -0.001008 0.000939 0.002571 0.003868 0.004836 0.005492 0.005869 0.006003 0.005938 0.005717 0.005381 0.004966 0.004507 0.004029 0.003554 0.003098 0.002672 0.002283 0.001935 0.001628 0.001361 0.001132 0.000936 0.000771 0.000631 0.000515 0.000417 0.000337 0.000271 0.000217 0.000173 0.000138 0.000110 0.000088 0.000070 0.000056 0.000045 0.000036 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000051 -0.000063 -0.000079 -0.000098 -0.000123 -0.000153 -0.000191 -0.000238 -0.000295 -0.000366 -0.000452 -0.000557 -0.000682 -0.000832 -0.001008 -0.001216 -0.001456 -0.001731 -0.002042 -0.002389 -0.002768 -0.003174 -0.003597 -0.004023 -0.004431 -0.004799 -0.005096 -0.005289 -0.005340 -0.005213 -0.004870 -0.004280 -0.003416 -0.002264 -0.000824 0.000886 0.002828 0.004938 0.007129 0.009289 0.011287 0.012975 0.014206 0.014838 0.014758 0.013893 0.012227 0.009814 0.006780 0.003326 -0.000288 -0.003761 -0.006781 -0.009059 -0.010364 -0.010552 -0.009592 -0.007576 -0.004712 -0.001303 0.002283 0.005657 0.008455 0.010376 0.011220 0.010901 0.009457 0.007039 0.003885 0.000293 -0.003419 -0.006946 -0.010024 -0.012454 -0.014114 -0.014957 -0.015007 -0.014342 -0.013085 -0.011376 -0.009368 -0.007203 -0.005013 -0.002907 -0.000970 0.000734 0.002169 0.003316 0.004176 0.004764 0.005106 0.005235 0.005188 0.005002 0.004713 0.004354 0.003954 0.003538 0.003123 0.002724 0.002351 0.002011 0.001705 0.001436 0.001201 0.001000 0.000828 0.000682 0.000560 0.000457 0.000371 0.000299 0.000241 0.000193 0.000154 0.000123 0.000098 0.000079 0.000063 0.000051 0.000041 0.000032 0.000026 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000057 -0.000070 -0.000088 -0.000109 -0.000136 -0.000169 -0.000210 -0.000261 -0.000324 -0.000399 -0.000491 -0.000601 -0.000732 -0.000886 -0.001067 -0.001276 -0.001516 -0.001788 -0.002091 -0.002422 -0.002776 -0.003144 -0.003513 -0.003868 -0.004186 -0.004442 -0.004606 -0.004647 -0.004533 -0.004232 -0.003717 -0.002968 -0.001974 -0.000736 0.000729 0.002385 0.004176 0.006028 0.007844 0.009511 0.010907 0.011907 0.012397 0.012285 0.011513 0.010074 0.008016 0.005448 0.002541 -0.000487 -0.003385 -0.005894 -0.007775 -0.008835 -0.008960 -0.008126 -0.006410 -0.003988 -0.001114 0.001906 0.004748 0.007106 0.008732 0.009457 0.009208 0.008017 0.006007 0.003375 0.000367 -0.002750 -0.005723 -0.008329 -0.010401 -0.011832 -0.012579 -0.012659 -0.012133 -0.011100 -0.009678 -0.007991 -0.006162 -0.004302 -0.002504 -0.000844 0.000624 0.001863 0.002858 0.003608 0.004123 0.004425 0.004542 0.004506 0.004348 0.004100 0.003790 0.003445 0.003084 0.002724 0.002378 0.002054 0.001758 0.001492 0.001257 0.001053 0.000877 0.000727 0.000600 0.000493 0.000403 0.000327 0.000264 0.000213 0.000170 0.000136 0.000109 0.000087 0.000070 0.000056 0.000045 0.000036 0.000029 0.000023 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000050 -0.000063 -0.000078 -0.000097 -0.000120 -0.000150 -0.000186 -0.000230 -0.000285 -0.000351 -0.000431 -0.000527 -0.000640 -0.000774 -0.000931 -0.001112 -0.001320 -0.001556 -0.001818 -0.002104 -0.002411 -0.002729 -0.003049 -0.003355 -0.003629 -0.003850 -0.003992 -0.004027 -0.003930 -0.003673 -0.003235 -0.002599 -0.001756 -0.000710 0.000523 0.001912 0.003409 0.004948 0.006449 0.007817 0.008950 0.009747 0.010115 0.009981 0.009302 0.008076 0.006346 0.004206 0.001797 -0.000698 -0.003076 -0.005122 -0.006643 -0.007484 -0.007553 -0.006831 -0.005385 -0.003360 -0.000966 0.001547 0.003911 0.005878 0.007242 0.007864 0.007685 0.006728 0.005091 0.002937 0.000465 -0.002108 -0.004572 -0.006744 -0.008483 -0.009699 -0.010352 -0.010451 -0.010045 -0.009211 -0.008046 -0.006651 -0.005129 -0.003573 -0.002061 -0.000660 0.000583 0.001636 0.002484 0.003124 0.003565 0.003824 0.003924 0.003893 0.003757 0.003544 0.003278 0.002981 0.002670 0.002360 0.002062 0.001782 0.001526 0.001297 0.001094 0.000917 0.000765 0.000635 0.000525 0.000432 0.000353 0.000287 0.000232 0.000187 0.000150 0.000120 0.000096 0.000077 0.000062 0.000050 0.000040 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000085 -0.000106 -0.000132 -0.000164 -0.000203 -0.000250 -0.000308 -0.000377 -0.000460 -0.000558 -0.000673 -0.000808 -0.000964 -0.001143 -0.001345 -0.001571 -0.001817 -0.002080 -0.002354 -0.002629 -0.002893 -0.003129 -0.003320 -0.003444 -0.003478 -0.003399 -0.003187 -0.002822 -0.002293 -0.001593 -0.000725 0.000296 0.001442 0.002672 0.003931 0.005151 0.006254 0.007158 0.007780 0.008046 0.007900 0.007311 0.006280 0.004846 0.003088 0.001123 -0.000900 -0.002817 -0.004455 -0.005660 -0.006308 -0.006327 -0.005705 -0.004497 -0.002821 -0.000847 0.001221 0.003168 0.004793 0.005929 0.006465 0.006350 0.005601 0.004299 0.002569 0.000574 -0.001513 -0.003522 -0.005304 -0.006743 -0.007761 -0.008324 -0.008435 -0.008129 -0.007469 -0.006529 -0.005394 -0.004146 -0.002863 -0.001611 -0.000447 0.000588 0.001468 0.002177 0.002712 0.003081 0.003296 0.003378 0.003348 0.003230 0.003047 0.002818 0.002564 0.002297 0.002032 0.001776 0.001536 0.001317 0.001120 0.000946 0.000794 0.000663 0.000552 0.000457 0.000376 0.000308 0.000251 0.000203 0.000164 0.000131 0.000105 0.000084 0.000067 0.000054 0.000043 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000061 -0.000075 -0.000093 -0.000116 -0.000143 -0.000177 -0.000219 -0.000269 -0.000328 -0.000399 -0.000483 -0.000582 -0.000697 -0.000830 -0.000983 -0.001156 -0.001349 -0.001559 -0.001785 -0.002019 -0.002254 -0.002481 -0.002684 -0.002849 -0.002959 -0.002993 -0.002934 -0.002765 -0.002469 -0.002038 -0.001467 -0.000760 0.000070 0.000999 0.001993 0.003006 0.003981 0.004856 0.005563 0.006038 0.006222 0.006073 0.005568 0.004713 0.003540 0.002118 0.000540 -0.001075 -0.002593 -0.003880 -0.004813 -0.005296 -0.005273 -0.004738 -0.003735 -0.002360 -0.000748 0.000938 0.002527 0.003859 0.004802 0.005264 0.005205 0.004639 0.003625 0.002265 0.000684 -0.000981 -0.002593 -0.004033 -0.005206 -0.006048 -0.006528 -0.006643 -0.006420 -0.005906 -0.005161 -0.004250 -0.003243 -0.002201 -0.001181 -0.000229 0.000620 0.001342 0.001924 0.002363 0.002663 0.002836 0.002898 0.002868 0.002764 0.002605 0.002410 0.002192 0.001965 0.001739 0.001521 0.001317 0.001130 0.000962 0.000813 0.000684 0.000572 0.000476 0.000395 0.000326 0.000268 0.000218 0.000177 0.000143 0.000114 0.000091 0.000073 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000053 -0.000066 -0.000082 -0.000101 -0.000125 -0.000155 -0.000190 -0.000233 -0.000284 -0.000345 -0.000416 -0.000500 -0.000598 -0.000711 -0.000841 -0.000988 -0.001151 -0.001330 -0.001522 -0.001721 -0.001922 -0.002116 -0.002291 -0.002435 -0.002532 -0.002569 -0.002529 -0.002398 -0.002165 -0.001822 -0.001366 -0.000801 -0.000139 0.000602 0.001391 0.002192 0.002958 0.003640 0.004183 0.004537 0.004657 0.004511 0.004085 0.003385 0.002440 0.001305 0.000057 -0.001210 -0.002392 -0.003382 -0.004086 -0.004431 -0.004376 -0.003915 -0.003087 -0.001967 -0.000661 0.000703 0.001991 0.003076 0.003854 0.004254 0.004244 0.003831 0.003062 0.002014 0.000784 -0.000521 -0.001794 -0.002941 -0.003885 -0.004572 -0.004975 -0.005089 -0.004933 -0.004541 -0.003959 -0.003241 -0.002440 -0.001607 -0.000789 -0.000022 0.000662 0.001244 0.001712 0.002064 0.002302 0.002437 0.002480 0.002447 0.002354 0.002217 0.002050 0.001864 0.001672 0.001480 0.001295 0.001122 0.000964 0.000821 0.000695 0.000585 0.000491 0.000409 0.000340 0.000281 0.000231 0.000189 0.000153 0.000124 0.000099 0.000079 0.000063 0.000051 0.000041 0.000033 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000038 -0.000046 -0.000058 -0.000071 -0.000088 -0.000109 -0.000134 -0.000165 -0.000201 -0.000245 -0.000296 -0.000357 -0.000428 -0.000510 -0.000606 -0.000715 -0.000839 -0.000977 -0.001129 -0.001291 -0.001460 -0.001631 -0.001796 -0.001946 -0.002072 -0.002160 -0.002198 -0.002175 -0.002080 -0.001902 -0.001635 -0.001279 -0.000837 -0.000318 0.000261 0.000877 0.001499 0.002090 0.002611 0.003020 0.003277 0.003349 0.003213 0.002858 0.002292 0.001541 0.000649 -0.000323 -0.001300 -0.002202 -0.002948 -0.003464 -0.003698 -0.003617 -0.003221 -0.002539 -0.001631 -0.000580 0.000516 0.001552 0.002432 0.003073 0.003421 0.003449 0.003162 0.002595 0.001805 0.000866 -0.000139 -0.001130 -0.002030 -0.002778 -0.003332 -0.003666 -0.003775 -0.003670 -0.003378 -0.002932 -0.002375 -0.001748 -0.001094 -0.000447 0.000159 0.000701 0.001161 0.001531 0.001806 0.001990 0.002090 0.002116 0.002081 0.001998 0.001879 0.001736 0.001579 0.001416 0.001254 0.001098 0.000952 0.000818 0.000698 0.000592 0.000499 0.000419 0.000350 0.000291 0.000241 0.000199 0.000163 0.000132 0.000107 0.000085 0.000068 0.000054 0.000043 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000040 -0.000050 -0.000062 -0.000077 -0.000095 -0.000116 -0.000142 -0.000173 -0.000210 -0.000253 -0.000304 -0.000363 -0.000433 -0.000513 -0.000605 -0.000709 -0.000826 -0.000953 -0.001090 -0.001232 -0.001377 -0.001517 -0.001646 -0.001756 -0.001835 -0.001876 -0.001868 -0.001802 -0.001671 -0.001470 -0.001198 -0.000859 -0.000461 -0.000017 0.000454 0.000928 0.001376 0.001766 0.002067 0.002249 0.002286 0.002162 0.001871 0.001421 0.000832 0.000142 -0.000603 -0.001344 -0.002019 -0.002567 -0.002934 -0.003079 -0.002981 -0.002640 -0.002080 -0.001347 -0.000504 0.000372 0.001202 0.001912 0.002440 0.002743 0.002799 0.002613 0.002207 0.001626 0.000924 0.000163 -0.000595 -0.001291 -0.001877 -0.002317 -0.002590 -0.002690 -0.002625 -0.002411 -0.002077 -0.001652 -0.001170 -0.000664 -0.000163 0.000308 0.000729 0.001087 0.001372 0.001582 0.001719 0.001789 0.001801 0.001764 0.001689 0.001586 0.001464 0.001331 0.001193 0.001057 0.000926 0.000804 0.000691 0.000590 0.000501 0.000423 0.000356 0.000298 0.000248 0.000206 0.000170 0.000139 0.000113 0.000091 0.000073 0.000058 0.000047 0.000037 0.000030 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000044 -0.000054 -0.000066 -0.000082 -0.000100 -0.000122 -0.000148 -0.000179 -0.000215 -0.000258 -0.000307 -0.000365 -0.000432 -0.000509 -0.000597 -0.000694 -0.000801 -0.000915 -0.001035 -0.001157 -0.001277 -0.001387 -0.001482 -0.001555 -0.001597 -0.001600 -0.001559 -0.001466 -0.001320 -0.001118 -0.000865 -0.000566 -0.000232 0.000121 0.000475 0.000806 0.001093 0.001309 0.001433 0.001446 0.001337 0.001102 0.000749 0.000295 -0.000232 -0.000793 -0.001345 -0.001840 -0.002232 -0.002482 -0.002560 -0.002451 -0.002157 -0.001697 -0.001107 -0.000434 0.000263 0.000926 0.001498 0.001932 0.002196 0.002272 0.002163 0.001884 0.001468 0.000954 0.000389 -0.000181 -0.000711 -0.001163 -0.001508 -0.001728 -0.001818 -0.001780 -0.001629 -0.001383 -0.001065 -0.000702 -0.000318 0.000063 0.000422 0.000743 0.001014 0.001229 0.001385 0.001483 0.001529 0.001529 0.001491 0.001424 0.001334 0.001230 0.001118 0.001002 0.000888 0.000778 0.000676 0.000582 0.000497 0.000422 0.000357 0.000300 0.000252 0.000210 0.000175 0.000144 0.000118 0.000096 0.000078 0.000063 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000038 -0.000047 -0.000057 -0.000070 -0.000086 -0.000104 -0.000126 -0.000152 -0.000182 -0.000217 -0.000259 -0.000307 -0.000363 -0.000427 -0.000500 -0.000581 -0.000670 -0.000766 -0.000867 -0.000969 -0.001070 -0.001164 -0.001247 -0.001313 -0.001355 -0.001367 -0.001346 -0.001285 -0.001182 -0.001037 -0.000852 -0.000633 -0.000388 -0.000129 0.000128 0.000369 0.000574 0.000725 0.000806 0.000804 0.000710 0.000523 0.000250 -0.000095 -0.000490 -0.000905 -0.001308 -0.001663 -0.001935 -0.002096 -0.002125 -0.002012 -0.001759 -0.001381 -0.000906 -0.000371 0.000184 0.000711 0.001171 0.001528 0.001757 0.001846 0.001793 0.001612 0.001323 0.000956 0.000545 0.000124 -0.000273 -0.000616 -0.000882 -0.001057 -0.001135 -0.001117 -0.001013 -0.000836 -0.000604 -0.000336 -0.000051 0.000234 0.000501 0.000740 0.000941 0.001098 0.001210 0.001277 0.001304 0.001295 0.001257 0.001196 0.001119 0.001030 0.000935 0.000838 0.000743 0.000651 0.000566 0.000487 0.000417 0.000354 0.000300 0.000252 0.000212 0.000177 0.000147 0.000122 0.000100 0.000082 0.000066 0.000053 0.000042 0.000034 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000049 -0.000060 -0.000074 -0.000089 -0.000107 -0.000128 -0.000153 -0.000183 -0.000217 -0.000257 -0.000303 -0.000356 -0.000417 -0.000484 -0.000559 -0.000638 -0.000723 -0.000809 -0.000893 -0.000974 -0.001046 -0.001105 -0.001146 -0.001165 -0.001158 -0.001121 -0.001053 -0.000952 -0.000822 -0.000666 -0.000491 -0.000306 -0.000123 0.000047 0.000189 0.000292 0.000342 0.000330 0.000252 0.000106 -0.000102 -0.000360 -0.000651 -0.000953 -0.001241 -0.001489 -0.001671 -0.001767 -0.001762 -0.001649 -0.001432 -0.001122 -0.000740 -0.000314 0.000126 0.000546 0.000915 0.001208 0.001406 0.001500 0.001488 0.001379 0.001186 0.000932 0.000639 0.000334 0.000043 -0.000213 -0.000415 -0.000552 -0.000617 -0.000613 -0.000543 -0.000420 -0.000254 -0.000061 0.000146 0.000353 0.000548 0.000722 0.000866 0.000978 0.001055 0.001097 0.001109 0.001094 0.001056 0.001002 0.000935 0.000859 0.000780 0.000699 0.000619 0.000543 0.000471 0.000406 0.000347 0.000295 0.000250 0.000211 0.000177 0.000148 0.000123 0.000102 0.000084 0.000069 0.000056 0.000045 0.000036 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000034 -0.000042 -0.000052 -0.000063 -0.000076 -0.000091 -0.000108 -0.000129 -0.000153 -0.000181 -0.000214 -0.000253 -0.000297 -0.000346 -0.000402 -0.000464 -0.000530 -0.000600 -0.000672 -0.000744 -0.000812 -0.000874 -0.000927 -0.000967 -0.000990 -0.000994 -0.000975 -0.000932 -0.000866 -0.000777 -0.000670 -0.000548 -0.000420 -0.000294 -0.000178 -0.000082 -0.000015 0.000013 -0.000004 -0.000068 -0.000180 -0.000335 -0.000525 -0.000735 -0.000951 -0.001152 -0.001319 -0.001435 -0.001485 -0.001458 -0.001350 -0.001164 -0.000910 -0.000603 -0.000264 0.000084 0.000418 0.000715 0.000955 0.001126 0.001220 0.001235 0.001177 0.001055 0.000885 0.000682 0.000467 0.000257 0.000070 -0.000081 -0.000186 -0.000240 -0.000243 -0.000199 -0.000115 -0.000000 0.000136 0.000282 0.000429 0.000567 0.000689 0.000790 0.000866 0.000915 0.000939 0.000940 0.000921 0.000885 0.000836 0.000778 0.000714 0.000647 0.000580 0.000513 0.000450 0.000391 0.000337 0.000288 0.000245 0.000208 0.000175 0.000147 0.000123 0.000103 0.000085 0.000070 0.000057 0.000047 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000053 -0.000064 -0.000076 -0.000091 -0.000108 -0.000128 -0.000151 -0.000178 -0.000210 -0.000246 -0.000287 -0.000333 -0.000384 -0.000439 -0.000497 -0.000557 -0.000617 -0.000675 -0.000728 -0.000775 -0.000812 -0.000838 -0.000848 -0.000843 -0.000820 -0.000778 -0.000721 -0.000650 -0.000569 -0.000483 -0.000399 -0.000322 -0.000260 -0.000220 -0.000206 -0.000224 -0.000276 -0.000361 -0.000475 -0.000612 -0.000761 -0.000910 -0.001047 -0.001156 -0.001224 -0.001242 -0.001203 -0.001103 -0.000945 -0.000737 -0.000491 -0.000221 0.000055 0.000320 0.000558 0.000755 0.000902 0.000991 0.001023 0.001000 0.000929 0.000820 0.000684 0.000536 0.000389 0.000255 0.000145 0.000066 0.000023 0.000015 0.000041 0.000096 0.000173 0.000266 0.000366 0.000467 0.000562 0.000645 0.000712 0.000761 0.000791 0.000801 0.000794 0.000772 0.000738 0.000695 0.000645 0.000591 0.000535 0.000479 0.000424 0.000372 0.000323 0.000278 0.000238 0.000203 0.000172 0.000145 0.000122 0.000102 0.000085 0.000071 0.000058 0.000048 0.000039 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000045 -0.000054 -0.000064 -0.000076 -0.000090 -0.000107 -0.000126 -0.000148 -0.000174 -0.000203 -0.000237 -0.000275 -0.000317 -0.000362 -0.000410 -0.000460 -0.000510 -0.000559 -0.000604 -0.000646 -0.000680 -0.000706 -0.000721 -0.000724 -0.000714 -0.000692 -0.000657 -0.000612 -0.000561 -0.000506 -0.000452 -0.000404 -0.000367 -0.000344 -0.000340 -0.000358 -0.000399 -0.000462 -0.000544 -0.000640 -0.000743 -0.000844 -0.000933 -0.001000 -0.001037 -0.001034 -0.000989 -0.000898 -0.000765 -0.000596 -0.000398 -0.000183 0.000035 0.000246 0.000437 0.000598 0.000722 0.000805 0.000845 0.000845 0.000809 0.000743 0.000656 0.000558 0.000457 0.000364 0.000285 0.000227 0.000193 0.000183 0.000197 0.000231 0.000281 0.000342 0.000409 0.000476 0.000538 0.000592 0.000635 0.000664 0.000679 0.000680 0.000668 0.000645 0.000613 0.000575 0.000532 0.000487 0.000440 0.000393 0.000348 0.000305 0.000265 0.000228 0.000195 0.000166 0.000141 0.000119 0.000100 0.000084 0.000070 0.000058 0.000048 0.000040 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000053 -0.000064 -0.000075 -0.000089 -0.000104 -0.000122 -0.000143 -0.000167 -0.000195 -0.000226 -0.000260 -0.000297 -0.000337 -0.000378 -0.000420 -0.000460 -0.000499 -0.000535 -0.000566 -0.000591 -0.000609 -0.000617 -0.000617 -0.000607 -0.000588 -0.000563 -0.000532 -0.000500 -0.000468 -0.000439 -0.000418 -0.000407 -0.000409 -0.000426 -0.000457 -0.000503 -0.000561 -0.000628 -0.000697 -0.000762 -0.000817 -0.000855 -0.000870 -0.000855 -0.000808 -0.000728 -0.000617 -0.000479 -0.000321 -0.000151 0.000022 0.000189 0.000342 0.000473 0.000577 0.000652 0.000695 0.000709 0.000696 0.000660 0.000607 0.000544 0.000478 0.000414 0.000359 0.000317 0.000291 0.000281 0.000287 0.000307 0.000338 0.000377 0.000419 0.000461 0.000500 0.000534 0.000559 0.000574 0.000579 0.000573 0.000559 0.000536 0.000507 0.000473 0.000437 0.000398 0.000360 0.000321 0.000284 0.000249 0.000216 0.000187 0.000160 0.000136 0.000115 0.000097 0.000082 0.000069 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000053 -0.000062 -0.000073 -0.000086 -0.000101 -0.000118 -0.000137 -0.000160 -0.000185 -0.000213 -0.000243 -0.000275 -0.000309 -0.000344 -0.000378 -0.000411 -0.000442 -0.000469 -0.000492 -0.000510 -0.000522 -0.000527 -0.000526 -0.000518 -0.000506 -0.000490 -0.000472 -0.000455 -0.000440 -0.000430 -0.000427 -0.000432 -0.000447 -0.000471 -0.000503 -0.000543 -0.000587 -0.000632 -0.000672 -0.000704 -0.000722 -0.000722 -0.000701 -0.000656 -0.000587 -0.000495 -0.000384 -0.000258 -0.000123 0.000014 0.000146 0.000268 0.000374 0.000461 0.000526 0.000569 0.000590 0.000591 0.000574 0.000545 0.000507 0.000465 0.000423 0.000386 0.000356 0.000336 0.000327 0.000328 0.000339 0.000357 0.000380 0.000405 0.000431 0.000454 0.000472 0.000485 0.000491 0.000489 0.000480 0.000464 0.000443 0.000417 0.000388 0.000356 0.000324 0.000292 0.000261 0.000231 0.000202 0.000176 0.000152 0.000130 0.000111 0.000094 0.000079 0.000067 0.000056 0.000047 0.000039 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000070 -0.000082 -0.000096 -0.000112 -0.000130 -0.000150 -0.000173 -0.000197 -0.000224 -0.000251 -0.000280 -0.000308 -0.000336 -0.000362 -0.000386 -0.000407 -0.000424 -0.000437 -0.000446 -0.000450 -0.000449 -0.000446 -0.000439 -0.000432 -0.000425 -0.000419 -0.000416 -0.000417 -0.000423 -0.000435 -0.000453 -0.000476 -0.000503 -0.000531 -0.000558 -0.000581 -0.000597 -0.000602 -0.000594 -0.000570 -0.000528 -0.000470 -0.000394 -0.000305 -0.000205 -0.000099 0.000008 0.000112 0.000209 0.000295 0.000366 0.000422 0.000462 0.000486 0.000495 0.000491 0.000477 0.000455 0.000430 0.000403 0.000379 0.000358 0.000343 0.000336 0.000334 0.000339 0.000349 0.000362 0.000376 0.000390 0.000402 0.000411 0.000416 0.000416 0.000410 0.000399 0.000383 0.000363 0.000340 0.000315 0.000289 0.000262 0.000236 0.000211 0.000186 0.000163 0.000142 0.000123 0.000105 0.000090 0.000076 0.000065 0.000054 0.000046 0.000038 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000042 -0.000049 -0.000057 -0.000067 -0.000078 -0.000090 -0.000105 -0.000121 -0.000139 -0.000159 -0.000181 -0.000203 -0.000227 -0.000250 -0.000273 -0.000295 -0.000315 -0.000334 -0.000350 -0.000363 -0.000373 -0.000380 -0.000384 -0.000385 -0.000385 -0.000384 -0.000383 -0.000383 -0.000384 -0.000388 -0.000394 -0.000404 -0.000417 -0.000432 -0.000449 -0.000466 -0.000481 -0.000493 -0.000498 -0.000496 -0.000483 -0.000459 -0.000422 -0.000373 -0.000311 -0.000240 -0.000162 -0.000079 0.000005 0.000086 0.000163 0.000231 0.000290 0.000337 0.000373 0.000397 0.000409 0.000413 0.000408 0.000397 0.000383 0.000366 0.000350 0.000337 0.000326 0.000319 0.000317 0.000318 0.000323 0.000329 0.000337 0.000343 0.000349 0.000352 0.000352 0.000348 0.000341 0.000329 0.000314 0.000296 0.000276 0.000255 0.000233 0.000211 0.000190 0.000169 0.000150 0.000131 0.000114 0.000099 0.000085 0.000073 0.000062 0.000052 0.000044 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000033 -0.000039 -0.000046 -0.000053 -0.000062 -0.000072 -0.000083 -0.000096 -0.000111 -0.000127 -0.000145 -0.000163 -0.000182 -0.000201 -0.000220 -0.000239 -0.000256 -0.000272 -0.000286 -0.000298 -0.000308 -0.000316 -0.000323 -0.000328 -0.000331 -0.000334 -0.000337 -0.000340 -0.000343 -0.000348 -0.000354 -0.000361 -0.000370 -0.000380 -0.000390 -0.000400 -0.000407 -0.000411 -0.000411 -0.000404 -0.000389 -0.000366 -0.000334 -0.000293 -0.000244 -0.000188 -0.000127 -0.000063 0.000002 0.000066 0.000126 0.000180 0.000228 0.000267 0.000298 0.000321 0.000335 0.000341 0.000342 0.000338 0.000330 0.000321 0.000311 0.000302 0.000294 0.000289 0.000286 0.000286 0.000287 0.000290 0.000293 0.000296 0.000297 0.000297 0.000294 0.000289 0.000280 0.000269 0.000255 0.000240 0.000223 0.000205 0.000187 0.000169 0.000151 0.000135 0.000120 0.000105 0.000092 0.000080 0.000069 0.000059 0.000050 0.000042 0.000036 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000049 -0.000057 -0.000066 -0.000076 -0.000088 -0.000101 -0.000115 -0.000130 -0.000145 -0.000161 -0.000177 -0.000192 -0.000206 -0.000219 -0.000231 -0.000242 -0.000252 -0.000261 -0.000268 -0.000274 -0.000280 -0.000285 -0.000290 -0.000294 -0.000299 -0.000304 -0.000309 -0.000314 -0.000320 -0.000326 -0.000332 -0.000336 -0.000339 -0.000338 -0.000334 -0.000325 -0.000310 -0.000289 -0.000262 -0.000228 -0.000189 -0.000145 -0.000098 -0.000049 0.000001 0.000049 0.000096 0.000139 0.000177 0.000210 0.000237 0.000257 0.000271 0.000279 0.000282 0.000282 0.000278 0.000273 0.000267 0.000261 0.000256 0.000252 0.000249 0.000248 0.000248 0.000249 0.000249 0.000250 0.000249 0.000247 0.000243 0.000237 0.000229 0.000218 0.000206 0.000193 0.000178 0.000163 0.000149 0.000134 0.000120 0.000107 0.000095 0.000084 0.000073 0.000064 0.000055 0.000047 0.000040 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000038 -0.000044 -0.000052 -0.000060 -0.000069 -0.000079 -0.000091 -0.000103 -0.000115 -0.000128 -0.000141 -0.000153 -0.000164 -0.000176 -0.000186 -0.000195 -0.000204 -0.000212 -0.000219 -0.000226 -0.000232 -0.000238 -0.000244 -0.000249 -0.000254 -0.000259 -0.000263 -0.000267 -0.000271 -0.000274 -0.000277 -0.000278 -0.000278 -0.000275 -0.000269 -0.000259 -0.000245 -0.000227 -0.000204 -0.000177 -0.000146 -0.000112 -0.000076 -0.000038 -0.000001 0.000037 0.000073 0.000107 0.000137 0.000164 0.000186 0.000204 0.000217 0.000225 0.000230 0.000231 0.000230 0.000227 0.000223 0.000220 0.000216 0.000213 0.000211 0.000210 0.000210 0.000209 0.000208 0.000207 0.000205 0.000202 0.000198 0.000192 0.000185 0.000176 0.000165 0.000154 0.000142 0.000130 0.000118 0.000106 0.000095 0.000085 0.000076 0.000067 0.000059 0.000051 0.000044 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000040 -0.000046 -0.000054 -0.000062 -0.000071 -0.000081 -0.000091 -0.000101 -0.000111 -0.000121 -0.000131 -0.000140 -0.000148 -0.000156 -0.000164 -0.000171 -0.000178 -0.000184 -0.000190 -0.000196 -0.000202 -0.000207 -0.000212 -0.000216 -0.000219 -0.000222 -0.000225 -0.000226 -0.000227 -0.000227 -0.000225 -0.000221 -0.000215 -0.000206 -0.000193 -0.000177 -0.000158 -0.000136 -0.000112 -0.000085 -0.000058 -0.000030 -0.000001 0.000027 0.000055 0.000081 0.000105 0.000127 0.000146 0.000161 0.000172 0.000180 0.000185 0.000187 0.000187 0.000186 0.000184 0.000182 0.000179 0.000177 0.000176 0.000175 0.000174 0.000173 0.000172 0.000170 0.000168 0.000164 0.000160 0.000155 0.000148 0.000140 0.000131 0.000122 0.000112 0.000102 0.000093 0.000084 0.000075 0.000067 0.000060 0.000053 0.000046 0.000041 0.000035 0.000030 0.000026 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000031 -0.000035 -0.000041 -0.000048 -0.000055 -0.000063 -0.000071 -0.000079 -0.000087 -0.000095 -0.000103 -0.000110 -0.000117 -0.000124 -0.000130 -0.000136 -0.000142 -0.000148 -0.000153 -0.000159 -0.000164 -0.000169 -0.000173 -0.000177 -0.000180 -0.000182 -0.000183 -0.000184 -0.000184 -0.000183 -0.000180 -0.000176 -0.000170 -0.000162 -0.000151 -0.000138 -0.000122 -0.000104 -0.000085 -0.000065 -0.000045 -0.000023 -0.000002 0.000020 0.000041 0.000061 0.000081 0.000098 0.000113 0.000126 0.000136 0.000143 0.000148 0.000150 0.000151 0.000151 0.000150 0.000148 0.000147 0.000146 0.000145 0.000144 0.000143 0.000141 0.000140 0.000138 0.000136 0.000132 0.000128 0.000124 0.000118 0.000111 0.000104 0.000096 0.000088 0.000080 0.000073 0.000066 0.000059 0.000053 0.000047 0.000042 0.000037 0.000032 0.000028 0.000024 0.000021 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000037 -0.000042 -0.000049 -0.000055 -0.000062 -0.000068 -0.000075 -0.000081 -0.000087 -0.000092 -0.000098 -0.000103 -0.000108 -0.000113 -0.000118 -0.000122 -0.000127 -0.000131 -0.000135 -0.000139 -0.000142 -0.000144 -0.000146 -0.000147 -0.000147 -0.000147 -0.000145 -0.000143 -0.000139 -0.000134 -0.000127 -0.000118 -0.000107 -0.000094 -0.000081 -0.000066 -0.000050 -0.000035 -0.000019 -0.000002 0.000014 0.000030 0.000046 0.000061 0.000075 0.000088 0.000098 0.000107 0.000113 0.000118 0.000120 0.000122 0.000122 0.000121 0.000120 0.000120 0.000119 0.000118 0.000117 0.000116 0.000115 0.000113 0.000111 0.000109 0.000106 0.000102 0.000098 0.000093 0.000088 0.000082 0.000075 0.000069 0.000063 0.000057 0.000052 0.000046 0.000042 0.000037 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000043 -0.000048 -0.000053 -0.000058 -0.000063 -0.000068 -0.000072 -0.000076 -0.000081 -0.000085 -0.000089 -0.000093 -0.000097 -0.000100 -0.000104 -0.000107 -0.000110 -0.000113 -0.000114 -0.000115 -0.000116 -0.000116 -0.000115 -0.000114 -0.000112 -0.000109 -0.000105 -0.000099 -0.000092 -0.000083 -0.000073 -0.000063 -0.000051 -0.000040 -0.000028 -0.000015 -0.000003 0.000009 0.000022 0.000034 0.000046 0.000057 0.000067 0.000076 0.000084 0.000089 0.000093 0.000096 0.000097 0.000098 0.000098 0.000098 0.000097 0.000097 0.000096 0.000095 0.000094 0.000093 0.000091 0.000089 0.000087 0.000084 0.000080 0.000077 0.000073 0.000068 0.000064 0.000059 0.000054 0.000049 0.000044 0.000040 0.000036 0.000033 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000037 -0.000041 -0.000045 -0.000049 -0.000052 -0.000056 -0.000059 -0.000063 -0.000066 -0.000069 -0.000073 -0.000076 -0.000079 -0.000081 -0.000084 -0.000086 -0.000088 -0.000089 -0.000090 -0.000090 -0.000090 -0.000089 -0.000088 -0.000087 -0.000084 -0.000081 -0.000077 -0.000071 -0.000065 -0.000057 -0.000049 -0.000041 -0.000032 -0.000023 -0.000013 -0.000004 0.000006 0.000015 0.000025 0.000034 0.000043 0.000051 0.000059 0.000065 0.000070 0.000074 0.000076 0.000078 0.000079 0.000079 0.000079 0.000079 0.000078 0.000078 0.000077 0.000076 0.000075 0.000073 0.000071 0.000069 0.000066 0.000063 0.000060 0.000056 0.000053 0.000049 0.000045 0.000041 0.000038 0.000034 0.000031 0.000028 0.000025 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000028 -0.000032 -0.000035 -0.000038 -0.000041 -0.000043 -0.000046 -0.000049 -0.000052 -0.000054 -0.000057 -0.000059 -0.000061 -0.000063 -0.000065 -0.000066 -0.000068 -0.000068 -0.000069 -0.000069 -0.000068 -0.000068 -0.000067 -0.000066 -0.000064 -0.000062 -0.000059 -0.000055 -0.000050 -0.000045 -0.000039 -0.000033 -0.000026 -0.000019 -0.000012 -0.000005 0.000003 0.000010 0.000018 0.000025 0.000032 0.000039 0.000045 0.000050 0.000054 0.000058 0.000060 0.000062 0.000063 0.000063 0.000063 0.000063 0.000063 0.000063 0.000062 0.000062 0.000060 0.000058 0.000056 0.000054 0.000051 0.000049 0.000046 0.000043 0.000040 0.000037 0.000034 0.000032 0.000029 0.000026 0.000024 0.000022 0.000020 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000024 -0.000026 -0.000029 -0.000031 -0.000033 -0.000036 -0.000038 -0.000040 -0.000042 -0.000044 -0.000046 -0.000047 -0.000049 -0.000050 -0.000051 -0.000051 -0.000052 -0.000052 -0.000051 -0.000051 -0.000050 -0.000050 -0.000049 -0.000048 -0.000046 -0.000045 -0.000042 -0.000039 -0.000035 -0.000031 -0.000027 -0.000022 -0.000016 -0.000011 -0.000005 0.000000 0.000006 0.000012 0.000018 0.000023 0.000028 0.000033 0.000038 0.000042 0.000045 0.000047 0.000049 0.000050 0.000050 0.000050 0.000051 0.000051 0.000051 0.000050 0.000049 0.000048 0.000047 0.000045 0.000042 0.000040 0.000038 0.000035 0.000033 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000029 -0.000031 -0.000033 -0.000034 -0.000035 -0.000036 -0.000037 -0.000038 -0.000038 -0.000038 -0.000038 -0.000038 -0.000038 -0.000037 -0.000037 -0.000036 -0.000036 -0.000035 -0.000034 -0.000033 -0.000032 -0.000030 -0.000028 -0.000025 -0.000022 -0.000018 -0.000014 -0.000010 -0.000006 -0.000001 0.000003 0.000007 0.000012 0.000016 0.000021 0.000025 0.000028 0.000032 0.000034 0.000036 0.000038 0.000039 0.000040 0.000040 0.000040 0.000040 0.000040 0.000040 0.000039 0.000038 0.000037 0.000035 0.000033 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000028 -0.000028 -0.000029 -0.000029 -0.000029 -0.000028 -0.000028 -0.000027 -0.000027 -0.000026 -0.000026 -0.000026 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000012 -0.000009 -0.000006 -0.000003 0.000001 0.000004 0.000008 0.000011 0.000015 0.000018 0.000021 0.000024 0.000026 0.000028 0.000029 0.000030 0.000031 0.000031 0.000032 0.000032 0.000032 0.000032 0.000031 0.000030 0.000029 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000017 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000003 -0.000000 0.000002 0.000005 0.000008 0.000010 0.000013 0.000015 0.000018 0.000020 0.000021 0.000022 0.000023 0.000024 0.000024 0.000025 0.000025 0.000025 0.000025 0.000025 0.000024 0.000023 0.000022 0.000020 0.000018 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000003 0.000006 0.000008 0.000010 0.000012 0.000013 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000020 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000003 0.000004 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode4_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000008 0.000010 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000005 -0.000003 -0.000001 0.000001 0.000004 0.000006 0.000009 0.000011 0.000014 0.000016 0.000018 0.000019 0.000020 0.000020 0.000020 0.000020 0.000019 0.000018 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000025 -0.000024 -0.000022 -0.000021 -0.000019 -0.000018 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000009 -0.000007 -0.000004 -0.000001 0.000002 0.000006 0.000009 0.000012 0.000015 0.000018 0.000021 0.000023 0.000025 0.000026 0.000027 0.000027 0.000026 0.000025 0.000023 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000026 -0.000027 -0.000028 -0.000030 -0.000031 -0.000031 -0.000032 -0.000033 -0.000033 -0.000033 -0.000033 -0.000032 -0.000030 -0.000029 -0.000027 -0.000025 -0.000024 -0.000023 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000016 -0.000014 -0.000011 -0.000007 -0.000003 0.000000 0.000004 0.000008 0.000012 0.000017 0.000021 0.000024 0.000028 0.000031 0.000033 0.000034 0.000035 0.000035 0.000034 0.000032 0.000030 0.000028 0.000025 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000024 -0.000027 -0.000029 -0.000031 -0.000033 -0.000035 -0.000036 -0.000038 -0.000039 -0.000040 -0.000041 -0.000042 -0.000043 -0.000043 -0.000042 -0.000041 -0.000040 -0.000038 -0.000035 -0.000033 -0.000031 -0.000030 -0.000029 -0.000028 -0.000028 -0.000027 -0.000026 -0.000024 -0.000022 -0.000019 -0.000015 -0.000011 -0.000007 -0.000002 0.000002 0.000007 0.000012 0.000018 0.000023 0.000028 0.000032 0.000036 0.000040 0.000042 0.000044 0.000045 0.000044 0.000043 0.000041 0.000039 0.000036 0.000032 0.000029 0.000026 0.000023 0.000020 0.000018 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000028 -0.000031 -0.000034 -0.000036 -0.000039 -0.000042 -0.000044 -0.000046 -0.000048 -0.000050 -0.000052 -0.000053 -0.000054 -0.000055 -0.000055 -0.000054 -0.000053 -0.000051 -0.000049 -0.000046 -0.000044 -0.000041 -0.000039 -0.000037 -0.000036 -0.000035 -0.000033 -0.000031 -0.000028 -0.000025 -0.000021 -0.000016 -0.000011 -0.000006 0.000000 0.000006 0.000012 0.000018 0.000025 0.000031 0.000037 0.000042 0.000047 0.000052 0.000055 0.000056 0.000057 0.000057 0.000055 0.000052 0.000049 0.000045 0.000041 0.000037 0.000033 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000024 -0.000027 -0.000031 -0.000035 -0.000038 -0.000042 -0.000046 -0.000049 -0.000052 -0.000056 -0.000059 -0.000061 -0.000064 -0.000066 -0.000068 -0.000069 -0.000070 -0.000070 -0.000070 -0.000069 -0.000067 -0.000064 -0.000061 -0.000057 -0.000054 -0.000051 -0.000048 -0.000046 -0.000043 -0.000040 -0.000037 -0.000033 -0.000028 -0.000022 -0.000016 -0.000010 -0.000003 0.000004 0.000011 0.000019 0.000026 0.000034 0.000042 0.000049 0.000056 0.000061 0.000066 0.000070 0.000072 0.000072 0.000071 0.000069 0.000066 0.000062 0.000057 0.000052 0.000047 0.000042 0.000037 0.000033 0.000029 0.000025 0.000022 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000034 -0.000038 -0.000043 -0.000048 -0.000052 -0.000057 -0.000062 -0.000066 -0.000071 -0.000075 -0.000078 -0.000082 -0.000085 -0.000087 -0.000089 -0.000090 -0.000090 -0.000090 -0.000088 -0.000086 -0.000083 -0.000079 -0.000074 -0.000070 -0.000066 -0.000062 -0.000058 -0.000053 -0.000049 -0.000043 -0.000037 -0.000030 -0.000022 -0.000014 -0.000006 0.000002 0.000011 0.000019 0.000028 0.000037 0.000047 0.000056 0.000064 0.000072 0.000079 0.000084 0.000088 0.000090 0.000090 0.000089 0.000087 0.000083 0.000078 0.000072 0.000066 0.000060 0.000053 0.000047 0.000042 0.000037 0.000032 0.000028 0.000025 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000030 -0.000036 -0.000041 -0.000047 -0.000053 -0.000059 -0.000065 -0.000071 -0.000077 -0.000083 -0.000089 -0.000094 -0.000100 -0.000104 -0.000108 -0.000111 -0.000113 -0.000115 -0.000115 -0.000115 -0.000113 -0.000110 -0.000106 -0.000101 -0.000096 -0.000090 -0.000084 -0.000078 -0.000072 -0.000065 -0.000058 -0.000050 -0.000041 -0.000031 -0.000021 -0.000011 -0.000001 0.000010 0.000020 0.000031 0.000041 0.000052 0.000063 0.000074 0.000084 0.000093 0.000101 0.000107 0.000111 0.000113 0.000113 0.000111 0.000108 0.000103 0.000098 0.000091 0.000083 0.000075 0.000068 0.000060 0.000053 0.000047 0.000041 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000037 -0.000043 -0.000050 -0.000057 -0.000064 -0.000072 -0.000080 -0.000088 -0.000096 -0.000104 -0.000112 -0.000119 -0.000126 -0.000132 -0.000137 -0.000141 -0.000144 -0.000146 -0.000146 -0.000146 -0.000143 -0.000140 -0.000135 -0.000128 -0.000122 -0.000114 -0.000106 -0.000098 -0.000089 -0.000079 -0.000069 -0.000057 -0.000045 -0.000032 -0.000018 -0.000005 0.000008 0.000021 0.000033 0.000046 0.000059 0.000072 0.000085 0.000097 0.000109 0.000119 0.000128 0.000134 0.000138 0.000140 0.000140 0.000138 0.000134 0.000128 0.000121 0.000113 0.000104 0.000094 0.000085 0.000075 0.000067 0.000059 0.000051 0.000045 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000069 -0.000078 -0.000088 -0.000098 -0.000109 -0.000119 -0.000130 -0.000140 -0.000149 -0.000158 -0.000166 -0.000172 -0.000177 -0.000181 -0.000184 -0.000184 -0.000183 -0.000180 -0.000176 -0.000169 -0.000162 -0.000153 -0.000143 -0.000132 -0.000121 -0.000109 -0.000095 -0.000080 -0.000064 -0.000047 -0.000030 -0.000013 0.000004 0.000021 0.000037 0.000052 0.000067 0.000082 0.000097 0.000112 0.000127 0.000141 0.000152 0.000162 0.000169 0.000173 0.000174 0.000173 0.000170 0.000165 0.000158 0.000150 0.000140 0.000129 0.000118 0.000106 0.000094 0.000083 0.000073 0.000064 0.000056 0.000048 0.000042 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000043 -0.000052 -0.000061 -0.000071 -0.000083 -0.000094 -0.000107 -0.000120 -0.000134 -0.000147 -0.000161 -0.000174 -0.000186 -0.000197 -0.000207 -0.000215 -0.000222 -0.000227 -0.000230 -0.000230 -0.000229 -0.000225 -0.000219 -0.000211 -0.000201 -0.000190 -0.000177 -0.000163 -0.000148 -0.000131 -0.000113 -0.000093 -0.000071 -0.000049 -0.000027 -0.000004 0.000018 0.000038 0.000058 0.000076 0.000094 0.000112 0.000130 0.000148 0.000165 0.000181 0.000194 0.000204 0.000211 0.000215 0.000216 0.000214 0.000210 0.000203 0.000195 0.000185 0.000173 0.000160 0.000146 0.000131 0.000117 0.000103 0.000091 0.000079 0.000069 0.000060 0.000052 0.000045 0.000038 0.000033 0.000028 0.000023 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000051 -0.000061 -0.000073 -0.000085 -0.000099 -0.000114 -0.000130 -0.000146 -0.000163 -0.000181 -0.000198 -0.000214 -0.000230 -0.000244 -0.000257 -0.000267 -0.000276 -0.000282 -0.000285 -0.000286 -0.000284 -0.000279 -0.000271 -0.000261 -0.000248 -0.000234 -0.000217 -0.000199 -0.000179 -0.000157 -0.000132 -0.000106 -0.000079 -0.000050 -0.000021 0.000008 0.000035 0.000061 0.000085 0.000108 0.000130 0.000152 0.000173 0.000194 0.000213 0.000231 0.000246 0.000257 0.000264 0.000268 0.000268 0.000265 0.000259 0.000250 0.000240 0.000227 0.000212 0.000196 0.000179 0.000162 0.000144 0.000127 0.000112 0.000097 0.000085 0.000073 0.000063 0.000055 0.000047 0.000040 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000027 -0.000033 -0.000041 -0.000050 -0.000060 -0.000073 -0.000087 -0.000102 -0.000119 -0.000137 -0.000157 -0.000178 -0.000199 -0.000221 -0.000242 -0.000263 -0.000283 -0.000300 -0.000316 -0.000330 -0.000340 -0.000347 -0.000352 -0.000352 -0.000349 -0.000343 -0.000333 -0.000321 -0.000305 -0.000286 -0.000265 -0.000242 -0.000216 -0.000187 -0.000155 -0.000121 -0.000086 -0.000049 -0.000012 0.000024 0.000059 0.000091 0.000121 0.000150 0.000177 0.000203 0.000228 0.000252 0.000274 0.000294 0.000310 0.000322 0.000329 0.000332 0.000331 0.000326 0.000318 0.000307 0.000294 0.000278 0.000260 0.000241 0.000220 0.000198 0.000177 0.000156 0.000137 0.000119 0.000104 0.000090 0.000077 0.000066 0.000057 0.000049 0.000041 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000032 -0.000039 -0.000048 -0.000059 -0.000072 -0.000087 -0.000103 -0.000122 -0.000143 -0.000165 -0.000190 -0.000215 -0.000242 -0.000269 -0.000295 -0.000321 -0.000345 -0.000368 -0.000387 -0.000404 -0.000417 -0.000426 -0.000431 -0.000432 -0.000428 -0.000420 -0.000408 -0.000393 -0.000373 -0.000350 -0.000323 -0.000293 -0.000259 -0.000222 -0.000182 -0.000139 -0.000094 -0.000047 -0.000000 0.000045 0.000089 0.000129 0.000167 0.000203 0.000236 0.000267 0.000297 0.000325 0.000350 0.000372 0.000390 0.000402 0.000410 0.000412 0.000409 0.000402 0.000391 0.000377 0.000360 0.000340 0.000318 0.000294 0.000269 0.000242 0.000216 0.000191 0.000168 0.000146 0.000126 0.000109 0.000094 0.000081 0.000069 0.000059 0.000050 0.000042 0.000035 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000026 -0.000032 -0.000038 -0.000047 -0.000058 -0.000071 -0.000086 -0.000103 -0.000124 -0.000146 -0.000171 -0.000199 -0.000228 -0.000260 -0.000292 -0.000325 -0.000358 -0.000390 -0.000420 -0.000448 -0.000472 -0.000493 -0.000509 -0.000520 -0.000526 -0.000528 -0.000523 -0.000514 -0.000499 -0.000480 -0.000456 -0.000427 -0.000394 -0.000356 -0.000313 -0.000266 -0.000215 -0.000160 -0.000103 -0.000044 0.000014 0.000072 0.000126 0.000178 0.000226 0.000270 0.000311 0.000349 0.000384 0.000417 0.000445 0.000470 0.000489 0.000502 0.000509 0.000510 0.000505 0.000495 0.000481 0.000462 0.000441 0.000416 0.000388 0.000358 0.000327 0.000295 0.000263 0.000233 0.000204 0.000177 0.000154 0.000132 0.000114 0.000097 0.000083 0.000070 0.000060 0.000050 0.000042 0.000034 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000038 -0.000046 -0.000056 -0.000069 -0.000084 -0.000103 -0.000124 -0.000148 -0.000175 -0.000206 -0.000239 -0.000275 -0.000313 -0.000352 -0.000393 -0.000433 -0.000472 -0.000509 -0.000543 -0.000573 -0.000598 -0.000619 -0.000633 -0.000641 -0.000643 -0.000639 -0.000628 -0.000611 -0.000588 -0.000558 -0.000523 -0.000482 -0.000434 -0.000380 -0.000321 -0.000256 -0.000187 -0.000115 -0.000041 0.000032 0.000105 0.000174 0.000239 0.000299 0.000354 0.000405 0.000452 0.000494 0.000532 0.000564 0.000591 0.000612 0.000625 0.000631 0.000630 0.000622 0.000608 0.000589 0.000566 0.000538 0.000507 0.000472 0.000435 0.000397 0.000358 0.000319 0.000282 0.000247 0.000215 0.000186 0.000160 0.000137 0.000117 0.000099 0.000084 0.000071 0.000059 0.000049 0.000040 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000055 -0.000068 -0.000083 -0.000101 -0.000123 -0.000149 -0.000178 -0.000210 -0.000247 -0.000287 -0.000330 -0.000376 -0.000423 -0.000472 -0.000521 -0.000569 -0.000614 -0.000656 -0.000693 -0.000725 -0.000750 -0.000768 -0.000779 -0.000783 -0.000779 -0.000767 -0.000748 -0.000721 -0.000686 -0.000643 -0.000592 -0.000533 -0.000466 -0.000392 -0.000310 -0.000223 -0.000132 -0.000039 0.000054 0.000145 0.000233 0.000315 0.000391 0.000461 0.000524 0.000581 0.000631 0.000675 0.000712 0.000742 0.000763 0.000776 0.000780 0.000776 0.000765 0.000746 0.000721 0.000690 0.000655 0.000615 0.000572 0.000527 0.000480 0.000432 0.000386 0.000341 0.000298 0.000259 0.000223 0.000192 0.000163 0.000139 0.000118 0.000099 0.000083 0.000069 0.000057 0.000047 0.000038 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000037 -0.000045 -0.000054 -0.000067 -0.000082 -0.000100 -0.000122 -0.000148 -0.000178 -0.000213 -0.000252 -0.000296 -0.000343 -0.000395 -0.000450 -0.000508 -0.000567 -0.000626 -0.000684 -0.000739 -0.000790 -0.000836 -0.000875 -0.000907 -0.000931 -0.000946 -0.000952 -0.000950 -0.000938 -0.000917 -0.000886 -0.000846 -0.000795 -0.000733 -0.000660 -0.000576 -0.000483 -0.000381 -0.000271 -0.000156 -0.000038 0.000080 0.000195 0.000306 0.000410 0.000506 0.000594 0.000672 0.000742 0.000803 0.000854 0.000896 0.000928 0.000950 0.000961 0.000963 0.000954 0.000937 0.000911 0.000878 0.000839 0.000794 0.000744 0.000691 0.000635 0.000577 0.000520 0.000463 0.000409 0.000358 0.000310 0.000267 0.000229 0.000194 0.000165 0.000139 0.000116 0.000097 0.000080 0.000066 0.000054 0.000044 0.000035 0.000028 0.000022 0.000017 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000036 -0.000044 -0.000053 -0.000065 -0.000080 -0.000098 -0.000120 -0.000146 -0.000177 -0.000213 -0.000255 -0.000301 -0.000353 -0.000410 -0.000472 -0.000538 -0.000607 -0.000678 -0.000749 -0.000819 -0.000886 -0.000948 -0.001004 -0.001053 -0.001093 -0.001125 -0.001146 -0.001157 -0.001158 -0.001148 -0.001126 -0.001092 -0.001045 -0.000985 -0.000910 -0.000821 -0.000718 -0.000601 -0.000472 -0.000334 -0.000189 -0.000040 0.000110 0.000256 0.000397 0.000529 0.000650 0.000760 0.000858 0.000943 0.001016 0.001076 0.001123 0.001157 0.001179 0.001187 0.001184 0.001169 0.001144 0.001109 0.001065 0.001015 0.000958 0.000895 0.000829 0.000761 0.000691 0.000621 0.000553 0.000488 0.000427 0.000370 0.000318 0.000271 0.000230 0.000194 0.000163 0.000136 0.000112 0.000093 0.000076 0.000062 0.000050 0.000041 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000035 -0.000042 -0.000052 -0.000064 -0.000078 -0.000096 -0.000117 -0.000143 -0.000174 -0.000211 -0.000254 -0.000303 -0.000359 -0.000420 -0.000488 -0.000562 -0.000640 -0.000723 -0.000808 -0.000893 -0.000977 -0.001058 -0.001134 -0.001203 -0.001264 -0.001315 -0.001356 -0.001387 -0.001405 -0.001411 -0.001404 -0.001383 -0.001346 -0.001294 -0.001223 -0.001134 -0.001025 -0.000898 -0.000752 -0.000591 -0.000417 -0.000233 -0.000045 0.000145 0.000330 0.000508 0.000676 0.000829 0.000967 0.001089 0.001193 0.001280 0.001349 0.001402 0.001437 0.001457 0.001461 0.001450 0.001426 0.001390 0.001343 0.001286 0.001221 0.001149 0.001072 0.000991 0.000907 0.000823 0.000739 0.000657 0.000579 0.000506 0.000438 0.000376 0.000320 0.000271 0.000227 0.000190 0.000158 0.000130 0.000107 0.000088 0.000071 0.000058 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000050 -0.000061 -0.000075 -0.000092 -0.000114 -0.000139 -0.000170 -0.000207 -0.000251 -0.000301 -0.000359 -0.000425 -0.000498 -0.000578 -0.000666 -0.000759 -0.000857 -0.000958 -0.001060 -0.001161 -0.001258 -0.001350 -0.001435 -0.001511 -0.001577 -0.001631 -0.001673 -0.001702 -0.001716 -0.001715 -0.001696 -0.001659 -0.001600 -0.001519 -0.001412 -0.001281 -0.001124 -0.000944 -0.000742 -0.000524 -0.000292 -0.000054 0.000185 0.000420 0.000646 0.000857 0.001050 0.001223 0.001373 0.001500 0.001603 0.001683 0.001741 0.001777 0.001792 0.001789 0.001768 0.001731 0.001681 0.001618 0.001544 0.001462 0.001372 0.001277 0.001178 0.001076 0.000974 0.000874 0.000777 0.000684 0.000596 0.000515 0.000442 0.000375 0.000316 0.000265 0.000220 0.000182 0.000150 0.000123 0.000100 0.000081 0.000066 0.000053 0.000042 0.000033 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000072 -0.000089 -0.000109 -0.000134 -0.000164 -0.000201 -0.000244 -0.000295 -0.000355 -0.000423 -0.000500 -0.000587 -0.000682 -0.000785 -0.000895 -0.001010 -0.001130 -0.001251 -0.001372 -0.001489 -0.001601 -0.001705 -0.001800 -0.001884 -0.001955 -0.002013 -0.002056 -0.002083 -0.002090 -0.002077 -0.002040 -0.001976 -0.001882 -0.001757 -0.001598 -0.001406 -0.001184 -0.000933 -0.000659 -0.000369 -0.000069 0.000233 0.000530 0.000814 0.001079 0.001321 0.001536 0.001721 0.001874 0.001997 0.002089 0.002151 0.002186 0.002195 0.002180 0.002145 0.002092 0.002022 0.001939 0.001845 0.001741 0.001629 0.001512 0.001392 0.001269 0.001148 0.001028 0.000912 0.000802 0.000699 0.000603 0.000516 0.000438 0.000368 0.000308 0.000255 0.000210 0.000173 0.000141 0.000115 0.000093 0.000075 0.000060 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000044 -0.000055 -0.000068 -0.000084 -0.000103 -0.000127 -0.000156 -0.000192 -0.000235 -0.000286 -0.000345 -0.000415 -0.000495 -0.000585 -0.000687 -0.000798 -0.000919 -0.001048 -0.001185 -0.001326 -0.001470 -0.001613 -0.001754 -0.001889 -0.002016 -0.002134 -0.002241 -0.002335 -0.002414 -0.002477 -0.002520 -0.002540 -0.002535 -0.002501 -0.002432 -0.002326 -0.002178 -0.001987 -0.001754 -0.001479 -0.001169 -0.000828 -0.000465 -0.000089 0.000290 0.000662 0.001018 0.001350 0.001651 0.001917 0.002143 0.002328 0.002472 0.002577 0.002643 0.002674 0.002673 0.002643 0.002589 0.002513 0.002420 0.002312 0.002192 0.002061 0.001924 0.001781 0.001636 0.001489 0.001344 0.001203 0.001066 0.000936 0.000814 0.000702 0.000600 0.000508 0.000427 0.000356 0.000294 0.000242 0.000198 0.000161 0.000131 0.000105 0.000085 0.000068 0.000054 0.000042 0.000033 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000050 -0.000063 -0.000078 -0.000096 -0.000119 -0.000147 -0.000181 -0.000223 -0.000272 -0.000332 -0.000401 -0.000482 -0.000575 -0.000680 -0.000798 -0.000928 -0.001070 -0.001221 -0.001381 -0.001547 -0.001717 -0.001887 -0.002055 -0.002218 -0.002374 -0.002520 -0.002655 -0.002777 -0.002884 -0.002971 -0.003037 -0.003076 -0.003083 -0.003054 -0.002982 -0.002861 -0.002688 -0.002460 -0.002177 -0.001841 -0.001457 -0.001035 -0.000584 -0.000116 0.000356 0.000820 0.001264 0.001677 0.002050 0.002376 0.002651 0.002873 0.003042 0.003159 0.003228 0.003252 0.003236 0.003186 0.003107 0.003004 0.002880 0.002741 0.002589 0.002428 0.002259 0.002087 0.001912 0.001738 0.001566 0.001399 0.001239 0.001086 0.000944 0.000813 0.000694 0.000587 0.000492 0.000409 0.000338 0.000277 0.000226 0.000184 0.000149 0.000120 0.000096 0.000076 0.000060 0.000047 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000057 -0.000071 -0.000089 -0.000110 -0.000136 -0.000169 -0.000208 -0.000256 -0.000313 -0.000382 -0.000462 -0.000556 -0.000664 -0.000786 -0.000922 -0.001073 -0.001238 -0.001414 -0.001600 -0.001795 -0.001994 -0.002194 -0.002394 -0.002590 -0.002780 -0.002961 -0.003132 -0.003289 -0.003430 -0.003550 -0.003645 -0.003709 -0.003734 -0.003713 -0.003638 -0.003503 -0.003301 -0.003029 -0.002687 -0.002277 -0.001807 -0.001287 -0.000730 -0.000151 0.000434 0.001009 0.001558 0.002067 0.002526 0.002924 0.003257 0.003521 0.003717 0.003848 0.003917 0.003931 0.003896 0.003819 0.003708 0.003569 0.003409 0.003232 0.003042 0.002843 0.002639 0.002431 0.002223 0.002017 0.001815 0.001619 0.001431 0.001254 0.001089 0.000936 0.000798 0.000674 0.000564 0.000469 0.000387 0.000317 0.000258 0.000209 0.000168 0.000135 0.000108 0.000086 0.000068 0.000053 0.000042 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000051 -0.000064 -0.000080 -0.000100 -0.000124 -0.000154 -0.000192 -0.000237 -0.000292 -0.000358 -0.000437 -0.000530 -0.000637 -0.000761 -0.000902 -0.001059 -0.001234 -0.001423 -0.001627 -0.001843 -0.002069 -0.002302 -0.002538 -0.002775 -0.003010 -0.003240 -0.003463 -0.003677 -0.003878 -0.004062 -0.004223 -0.004355 -0.004450 -0.004499 -0.004491 -0.004416 -0.004265 -0.004031 -0.003708 -0.003296 -0.002800 -0.002227 -0.001591 -0.000907 -0.000195 0.000525 0.001232 0.001906 0.002530 0.003089 0.003572 0.003972 0.004285 0.004512 0.004656 0.004723 0.004722 0.004661 0.004551 0.004400 0.004218 0.004012 0.003789 0.003554 0.003312 0.003065 0.002817 0.002571 0.002328 0.002092 0.001863 0.001646 0.001440 0.001249 0.001073 0.000913 0.000771 0.000645 0.000535 0.000440 0.000360 0.000292 0.000236 0.000190 0.000152 0.000121 0.000096 0.000076 0.000060 0.000047 0.000036 0.000028 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000056 -0.000071 -0.000089 -0.000111 -0.000139 -0.000174 -0.000216 -0.000268 -0.000331 -0.000407 -0.000497 -0.000603 -0.000726 -0.000868 -0.001029 -0.001210 -0.001410 -0.001628 -0.001862 -0.002111 -0.002373 -0.002643 -0.002919 -0.003199 -0.003479 -0.003757 -0.004030 -0.004296 -0.004550 -0.004786 -0.004999 -0.005178 -0.005313 -0.005392 -0.005402 -0.005329 -0.005162 -0.004891 -0.004510 -0.004018 -0.003420 -0.002726 -0.001953 -0.001119 -0.000250 0.000629 0.001492 0.002314 0.003073 0.003751 0.004333 0.004810 0.005178 0.005439 0.005596 0.005659 0.005637 0.005543 0.005390 0.005191 0.004956 0.004695 0.004418 0.004130 0.003836 0.003541 0.003247 0.002957 0.002673 0.002398 0.002133 0.001881 0.001644 0.001424 0.001222 0.001040 0.000876 0.000732 0.000607 0.000499 0.000407 0.000330 0.000266 0.000214 0.000171 0.000136 0.000108 0.000085 0.000067 0.000052 0.000040 0.000031 0.000025 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000038 -0.000048 -0.000061 -0.000078 -0.000098 -0.000123 -0.000155 -0.000194 -0.000242 -0.000301 -0.000372 -0.000459 -0.000561 -0.000682 -0.000823 -0.000985 -0.001169 -0.001374 -0.001602 -0.001851 -0.002119 -0.002405 -0.002705 -0.003018 -0.003340 -0.003668 -0.004000 -0.004334 -0.004666 -0.004994 -0.005311 -0.005612 -0.005887 -0.006124 -0.006309 -0.006427 -0.006460 -0.006392 -0.006208 -0.005896 -0.005449 -0.004864 -0.004148 -0.003314 -0.002380 -0.001372 -0.000319 0.000746 0.001792 0.002787 0.003704 0.004519 0.005215 0.005781 0.006212 0.006510 0.006681 0.006735 0.006686 0.006551 0.006347 0.006088 0.005790 0.005465 0.005123 0.004773 0.004420 0.004069 0.003722 0.003383 0.003052 0.002734 0.002429 0.002139 0.001868 0.001616 0.001386 0.001177 0.000991 0.000827 0.000685 0.000562 0.000458 0.000371 0.000299 0.000239 0.000191 0.000152 0.000120 0.000094 0.000074 0.000058 0.000045 0.000035 0.000027 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000067 -0.000085 -0.000108 -0.000136 -0.000171 -0.000215 -0.000269 -0.000336 -0.000417 -0.000515 -0.000631 -0.000768 -0.000928 -0.001111 -0.001319 -0.001553 -0.001811 -0.002093 -0.002398 -0.002724 -0.003068 -0.003427 -0.003800 -0.004183 -0.004575 -0.004973 -0.005374 -0.005774 -0.006168 -0.006545 -0.006895 -0.007201 -0.007447 -0.007612 -0.007676 -0.007617 -0.007416 -0.007059 -0.006536 -0.005846 -0.004994 -0.003997 -0.002878 -0.001668 -0.000403 0.000878 0.002135 0.003330 0.004428 0.005402 0.006229 0.006897 0.007399 0.007737 0.007920 0.007962 0.007880 0.007695 0.007428 0.007099 0.006726 0.006325 0.005909 0.005486 0.005065 0.004650 0.004243 0.003848 0.003466 0.003100 0.002750 0.002419 0.002110 0.001823 0.001562 0.001325 0.001115 0.000930 0.000769 0.000631 0.000513 0.000415 0.000334 0.000267 0.000212 0.000168 0.000133 0.000104 0.000082 0.000064 0.000050 0.000039 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000057 -0.000073 -0.000092 -0.000117 -0.000149 -0.000188 -0.000237 -0.000298 -0.000373 -0.000464 -0.000574 -0.000705 -0.000860 -0.001040 -0.001246 -0.001481 -0.001744 -0.002035 -0.002354 -0.002699 -0.003068 -0.003459 -0.003870 -0.004299 -0.004744 -0.005204 -0.005675 -0.006156 -0.006641 -0.007123 -0.007590 -0.008027 -0.008417 -0.008735 -0.008958 -0.009060 -0.009013 -0.008796 -0.008389 -0.007782 -0.006971 -0.005966 -0.004784 -0.003453 -0.002012 -0.000504 0.001023 0.002522 0.003945 0.005251 0.006406 0.007382 0.008164 0.008746 0.009129 0.009324 0.009349 0.009227 0.008982 0.008641 0.008230 0.007769 0.007280 0.006777 0.006272 0.005773 0.005285 0.004812 0.004354 0.003915 0.003495 0.003096 0.002720 0.002369 0.002045 0.001750 0.001484 0.001247 0.001039 0.000858 0.000703 0.000572 0.000462 0.000371 0.000296 0.000235 0.000186 0.000147 0.000115 0.000090 0.000070 0.000055 0.000042 0.000033 0.000026 0.000020 0.000016 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000078 -0.000100 -0.000128 -0.000162 -0.000206 -0.000260 -0.000328 -0.000412 -0.000514 -0.000637 -0.000784 -0.000957 -0.001158 -0.001390 -0.001652 -0.001947 -0.002274 -0.002631 -0.003019 -0.003435 -0.003878 -0.004345 -0.004837 -0.005351 -0.005886 -0.006441 -0.007013 -0.007595 -0.008178 -0.008749 -0.009289 -0.009775 -0.010179 -0.010470 -0.010616 -0.010587 -0.010353 -0.009892 -0.009191 -0.008246 -0.007068 -0.005677 -0.004108 -0.002406 -0.000624 0.001183 0.002954 0.004636 0.006176 0.007535 0.008679 0.009590 0.010259 0.010691 0.010898 0.010903 0.010732 0.010417 0.009991 0.009484 0.008923 0.008333 0.007731 0.007132 0.006544 0.005974 0.005425 0.004899 0.004396 0.003917 0.003465 0.003040 0.002645 0.002281 0.001949 0.001651 0.001386 0.001154 0.000952 0.000780 0.000633 0.000511 0.000410 0.000326 0.000259 0.000204 0.000161 0.000126 0.000098 0.000077 0.000060 0.000046 0.000036 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000066 -0.000085 -0.000108 -0.000138 -0.000176 -0.000224 -0.000285 -0.000360 -0.000452 -0.000565 -0.000702 -0.000866 -0.001058 -0.001282 -0.001540 -0.001832 -0.002160 -0.002524 -0.002923 -0.003356 -0.003822 -0.004321 -0.004850 -0.005410 -0.006000 -0.006620 -0.007268 -0.007942 -0.008633 -0.009332 -0.010021 -0.010678 -0.011275 -0.011777 -0.012147 -0.012347 -0.012339 -0.012089 -0.011570 -0.010766 -0.009673 -0.008301 -0.006679 -0.004844 -0.002852 -0.000763 0.001355 0.003432 0.005401 0.007203 0.008789 0.010120 0.011174 0.011941 0.012425 0.012644 0.012624 0.012397 0.012002 0.011479 0.010862 0.010187 0.009482 0.008768 0.008063 0.007376 0.006715 0.006082 0.005479 0.004906 0.004365 0.003854 0.003377 0.002934 0.002528 0.002158 0.001826 0.001532 0.001274 0.001051 0.000859 0.000698 0.000562 0.000450 0.000358 0.000283 0.000223 0.000175 0.000137 0.000107 0.000083 0.000065 0.000050 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000071 -0.000091 -0.000117 -0.000150 -0.000191 -0.000244 -0.000310 -0.000392 -0.000494 -0.000619 -0.000770 -0.000950 -0.001162 -0.001410 -0.001694 -0.002017 -0.002380 -0.002783 -0.003225 -0.003707 -0.004226 -0.004784 -0.005380 -0.006014 -0.006687 -0.007400 -0.008152 -0.008939 -0.009753 -0.010581 -0.011403 -0.012192 -0.012912 -0.013525 -0.013985 -0.014247 -0.014265 -0.013999 -0.013417 -0.012501 -0.011246 -0.009664 -0.007786 -0.005660 -0.003348 -0.000922 0.001538 0.003951 0.006238 0.008328 0.010164 0.011702 0.012912 0.013786 0.014328 0.014558 0.014509 0.014219 0.013734 0.013100 0.012362 0.011559 0.010725 0.009886 0.009062 0.008265 0.007502 0.006777 0.006091 0.005443 0.004833 0.004261 0.003728 0.003236 0.002784 0.002375 0.002008 0.001683 0.001399 0.001153 0.000942 0.000764 0.000615 0.000492 0.000391 0.000309 0.000243 0.000190 0.000148 0.000116 0.000090 0.000070 0.000054 0.000042 0.000033 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000075 -0.000097 -0.000125 -0.000161 -0.000206 -0.000263 -0.000335 -0.000425 -0.000537 -0.000673 -0.000838 -0.001035 -0.001268 -0.001539 -0.001851 -0.002206 -0.002605 -0.003047 -0.003535 -0.004066 -0.004642 -0.005262 -0.005929 -0.006643 -0.007407 -0.008221 -0.009086 -0.009998 -0.010947 -0.011917 -0.012885 -0.013819 -0.014677 -0.015413 -0.015973 -0.016304 -0.016352 -0.016070 -0.015423 -0.014386 -0.012956 -0.011147 -0.008994 -0.006552 -0.003893 -0.001101 0.001730 0.004508 0.007139 0.009543 0.011652 0.013412 0.014794 0.015783 0.016387 0.016629 0.016547 0.016186 0.015602 0.014846 0.013973 0.013029 0.012053 0.011076 0.010121 0.009203 0.008329 0.007504 0.006728 0.005999 0.005317 0.004680 0.004089 0.003545 0.003047 0.002597 0.002194 0.001838 0.001526 0.001257 0.001027 0.000832 0.000669 0.000534 0.000424 0.000334 0.000262 0.000205 0.000160 0.000124 0.000096 0.000075 0.000058 0.000045 0.000035 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000037 -0.000048 -0.000062 -0.000080 -0.000104 -0.000134 -0.000172 -0.000221 -0.000283 -0.000361 -0.000459 -0.000579 -0.000727 -0.000907 -0.001121 -0.001374 -0.001669 -0.002008 -0.002395 -0.002829 -0.003313 -0.003846 -0.004429 -0.005063 -0.005749 -0.006490 -0.007290 -0.008150 -0.009073 -0.010060 -0.011107 -0.012202 -0.013326 -0.014453 -0.015545 -0.016553 -0.017422 -0.018091 -0.018497 -0.018579 -0.018283 -0.017566 -0.016403 -0.014787 -0.012736 -0.010289 -0.007511 -0.004482 -0.001300 0.001928 0.005095 0.008096 0.010835 0.013235 0.015236 0.016800 0.017913 0.018583 0.018838 0.018719 0.018283 0.017589 0.016702 0.015682 0.014584 0.013453 0.012326 0.011229 0.010180 0.009187 0.008254 0.007382 0.006568 0.005810 0.005106 0.004455 0.003858 0.003313 0.002821 0.002382 0.001994 0.001655 0.001362 0.001112 0.000900 0.000724 0.000577 0.000457 0.000360 0.000282 0.000220 0.000171 0.000133 0.000103 0.000080 0.000062 0.000048 0.000037 0.000029 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000065 -0.000085 -0.000110 -0.000142 -0.000184 -0.000236 -0.000303 -0.000387 -0.000492 -0.000622 -0.000781 -0.000974 -0.001205 -0.001478 -0.001796 -0.002163 -0.002580 -0.003050 -0.003575 -0.004154 -0.004789 -0.005483 -0.006237 -0.007056 -0.007944 -0.008906 -0.009945 -0.011062 -0.012251 -0.013501 -0.014791 -0.016087 -0.017347 -0.018514 -0.019526 -0.020311 -0.020799 -0.020919 -0.020609 -0.019820 -0.018525 -0.016715 -0.014410 -0.011657 -0.008525 -0.005109 -0.001518 0.002128 0.005705 0.009094 0.012186 0.014893 0.017146 0.018903 0.020148 0.020888 0.021155 0.020998 0.020480 0.019671 0.018643 0.017466 0.016204 0.014908 0.013620 0.012372 0.011183 0.010063 0.009017 0.008043 0.007140 0.006304 0.005531 0.004820 0.004169 0.003577 0.003044 0.002569 0.002149 0.001783 0.001467 0.001197 0.000968 0.000778 0.000620 0.000490 0.000386 0.000301 0.000235 0.000182 0.000141 0.000109 0.000085 0.000066 0.000051 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000052 -0.000068 -0.000089 -0.000116 -0.000150 -0.000194 -0.000251 -0.000322 -0.000411 -0.000523 -0.000662 -0.000832 -0.001039 -0.001285 -0.001577 -0.001918 -0.002311 -0.002759 -0.003264 -0.003828 -0.004453 -0.005140 -0.005893 -0.006717 -0.007615 -0.008595 -0.009662 -0.010821 -0.012073 -0.013413 -0.014826 -0.016287 -0.017761 -0.019195 -0.020529 -0.021690 -0.022598 -0.023171 -0.023331 -0.023008 -0.022148 -0.020717 -0.018709 -0.016144 -0.013074 -0.009579 -0.005763 -0.001750 0.002326 0.006326 0.010115 0.013573 0.016597 0.019112 0.021069 0.022449 0.023262 0.023542 0.023345 0.022742 0.021812 0.020638 0.019297 0.017862 0.016393 0.014937 0.013530 0.012194 0.010942 0.009778 0.008701 0.007707 0.006791 0.005949 0.005177 0.004474 0.003836 0.003262 0.002751 0.002301 0.001908 0.001569 0.001279 0.001035 0.000830 0.000661 0.000522 0.000410 0.000320 0.000249 0.000193 0.000149 0.000116 0.000089 0.000069 0.000053 0.000041 0.000032 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000055 -0.000072 -0.000093 -0.000122 -0.000158 -0.000205 -0.000264 -0.000340 -0.000435 -0.000553 -0.000700 -0.000881 -0.001099 -0.001361 -0.001671 -0.002033 -0.002450 -0.002927 -0.003465 -0.004067 -0.004736 -0.005474 -0.006286 -0.007178 -0.008156 -0.009229 -0.010403 -0.011685 -0.013075 -0.014568 -0.016148 -0.017786 -0.019440 -0.021055 -0.022559 -0.023873 -0.024906 -0.025567 -0.025770 -0.025435 -0.024503 -0.022938 -0.020730 -0.017903 -0.014515 -0.010653 -0.006434 -0.001993 0.002517 0.006945 0.011139 0.014966 0.018313 0.021093 0.023252 0.024771 0.025657 0.025951 0.025714 0.025024 0.023971 0.022646 0.021138 0.019526 0.017879 0.016251 0.014681 0.013195 0.011807 0.010523 0.009340 0.008255 0.007260 0.006350 0.005519 0.004764 0.004082 0.003469 0.002925 0.002445 0.002027 0.001666 0.001358 0.001097 0.000880 0.000700 0.000553 0.000434 0.000338 0.000263 0.000203 0.000157 0.000122 0.000094 0.000073 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000044 -0.000057 -0.000075 -0.000097 -0.000127 -0.000165 -0.000214 -0.000277 -0.000356 -0.000456 -0.000581 -0.000735 -0.000925 -0.001155 -0.001430 -0.001756 -0.002138 -0.002578 -0.003081 -0.003650 -0.004287 -0.004997 -0.005784 -0.006653 -0.007611 -0.008667 -0.009831 -0.011111 -0.012515 -0.014044 -0.015690 -0.017437 -0.019251 -0.021087 -0.022882 -0.024557 -0.026023 -0.027182 -0.027932 -0.028178 -0.027834 -0.026833 -0.025135 -0.022731 -0.019647 -0.015945 -0.011721 -0.007104 -0.002243 0.002697 0.007547 0.012143 0.016335 0.019999 0.023042 0.025403 0.027057 0.028017 0.028325 0.028047 0.027272 0.026096 0.024621 0.022944 0.021156 0.019331 0.017529 0.015796 0.014160 0.012637 0.011234 0.009947 0.008772 0.007700 0.006725 0.005838 0.005034 0.004310 0.003661 0.003085 0.002578 0.002136 0.001755 0.001430 0.001155 0.000926 0.000736 0.000581 0.000455 0.000355 0.000275 0.000213 0.000165 0.000127 0.000098 0.000076 0.000058 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000045 -0.000059 -0.000077 -0.000101 -0.000132 -0.000171 -0.000222 -0.000287 -0.000370 -0.000474 -0.000604 -0.000766 -0.000964 -0.001204 -0.001491 -0.001831 -0.002229 -0.002690 -0.003216 -0.003812 -0.004482 -0.005230 -0.006061 -0.006982 -0.008003 -0.009133 -0.010384 -0.011768 -0.013290 -0.014953 -0.016749 -0.018658 -0.020645 -0.022658 -0.024628 -0.026469 -0.028084 -0.029365 -0.030203 -0.030492 -0.030140 -0.029074 -0.027251 -0.024660 -0.021329 -0.017327 -0.012757 -0.007757 -0.002492 0.002861 0.008117 0.013098 0.017642 0.021612 0.024907 0.027461 0.029248 0.030279 0.030599 0.030283 0.029424 0.028129 0.026508 0.024669 0.022708 0.020710 0.018740 0.016848 0.015065 0.013411 0.011892 0.010505 0.009244 0.008100 0.007063 0.006124 0.005276 0.004514 0.003833 0.003228 0.002697 0.002234 0.001835 0.001495 0.001207 0.000967 0.000768 0.000606 0.000475 0.000370 0.000287 0.000222 0.000171 0.000132 0.000102 0.000079 0.000061 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000047 -0.000061 -0.000080 -0.000104 -0.000136 -0.000177 -0.000229 -0.000296 -0.000382 -0.000490 -0.000624 -0.000791 -0.000996 -0.001244 -0.001541 -0.001893 -0.002305 -0.002782 -0.003328 -0.003948 -0.004645 -0.005426 -0.006296 -0.007264 -0.008341 -0.009540 -0.010872 -0.012351 -0.013984 -0.015774 -0.017711 -0.019773 -0.021923 -0.024103 -0.026238 -0.028237 -0.029993 -0.031390 -0.032311 -0.032643 -0.032285 -0.031160 -0.029222 -0.026458 -0.022899 -0.018618 -0.013726 -0.008372 -0.002731 0.003005 0.008638 0.013976 0.018847 0.023102 0.026632 0.029366 0.031275 0.032371 0.032704 0.032351 0.031414 0.030007 0.028250 0.026257 0.024134 0.021972 0.019844 0.017801 0.015882 0.014105 0.012477 0.010997 0.009657 0.008446 0.007354 0.006368 0.005482 0.004687 0.003978 0.003350 0.002798 0.002317 0.001903 0.001549 0.001250 0.001001 0.000795 0.000626 0.000491 0.000382 0.000296 0.000229 0.000177 0.000136 0.000105 0.000081 0.000062 0.000048 0.000037 0.000028 0.000021 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000028 -0.000037 -0.000048 -0.000063 -0.000082 -0.000107 -0.000139 -0.000181 -0.000234 -0.000303 -0.000391 -0.000501 -0.000639 -0.000811 -0.001021 -0.001275 -0.001580 -0.001941 -0.002363 -0.002853 -0.003414 -0.004051 -0.004771 -0.005578 -0.006481 -0.007489 -0.008615 -0.009873 -0.011277 -0.012840 -0.014573 -0.016477 -0.018541 -0.020743 -0.023040 -0.025372 -0.027657 -0.029798 -0.031682 -0.033186 -0.034183 -0.034555 -0.034194 -0.033018 -0.030978 -0.028062 -0.024302 -0.019773 -0.014596 -0.008928 -0.002953 0.003124 0.009092 0.014749 0.019910 0.024418 0.028157 0.031051 0.033069 0.034223 0.034566 0.034180 0.033173 0.031665 0.029784 0.027653 0.025384 0.023074 0.020802 0.018624 0.016580 0.014692 0.012968 0.011405 0.009996 0.008727 0.007587 0.006563 0.005644 0.004823 0.004091 0.003444 0.002876 0.002381 0.001955 0.001591 0.001284 0.001027 0.000815 0.000642 0.000503 0.000391 0.000303 0.000234 0.000181 0.000139 0.000107 0.000083 0.000064 0.000049 0.000038 0.000029 0.000021 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000065 -0.000084 -0.000109 -0.000141 -0.000184 -0.000238 -0.000308 -0.000397 -0.000509 -0.000649 -0.000823 -0.001036 -0.001295 -0.001604 -0.001971 -0.002400 -0.002897 -0.003468 -0.004118 -0.004853 -0.005680 -0.006607 -0.007646 -0.008811 -0.010117 -0.011580 -0.013215 -0.015032 -0.017032 -0.019206 -0.021527 -0.023950 -0.026412 -0.028826 -0.031090 -0.033085 -0.034680 -0.035744 -0.036151 -0.035790 -0.034574 -0.032450 -0.029408 -0.025479 -0.020745 -0.015331 -0.009400 -0.003147 0.003214 0.009463 0.015386 0.020789 0.025509 0.029422 0.032449 0.034558 0.035760 0.036111 0.035696 0.034629 0.033036 0.031050 0.028800 0.026406 0.023970 0.021574 0.019281 0.017132 0.015149 0.013344 0.011712 0.010245 0.008930 0.007753 0.006699 0.005757 0.004916 0.004169 0.003508 0.002929 0.002425 0.001990 0.001619 0.001306 0.001044 0.000829 0.000653 0.000511 0.000397 0.000308 0.000238 0.000184 0.000141 0.000109 0.000084 0.000065 0.000050 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000051 -0.000066 -0.000085 -0.000110 -0.000143 -0.000185 -0.000240 -0.000310 -0.000399 -0.000512 -0.000653 -0.000828 -0.001043 -0.001302 -0.001613 -0.001982 -0.002413 -0.002914 -0.003489 -0.004145 -0.004887 -0.005725 -0.006667 -0.007727 -0.008918 -0.010259 -0.011766 -0.013455 -0.015337 -0.017413 -0.019671 -0.022086 -0.024609 -0.027173 -0.029690 -0.032051 -0.034133 -0.035801 -0.036919 -0.037356 -0.036997 -0.035752 -0.033567 -0.030430 -0.026375 -0.021487 -0.015893 -0.009765 -0.003302 0.003273 0.009733 0.015857 0.021443 0.026323 0.030368 0.033495 0.035672 0.036911 0.037266 0.036829 0.035714 0.034054 0.031986 0.029643 0.027151 0.024616 0.022123 0.019739 0.017507 0.015452 0.013584 0.011901 0.010392 0.009045 0.007842 0.006769 0.005812 0.004960 0.004205 0.003538 0.002953 0.002444 0.002006 0.001631 0.001315 0.001051 0.000834 0.000656 0.000513 0.000400 0.000310 0.000239 0.000185 0.000142 0.000110 0.000085 0.000065 0.000050 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000031 -0.000040 -0.000051 -0.000066 -0.000086 -0.000110 -0.000143 -0.000185 -0.000239 -0.000309 -0.000398 -0.000510 -0.000651 -0.000825 -0.001038 -0.001297 -0.001606 -0.001972 -0.002401 -0.002899 -0.003472 -0.004126 -0.004868 -0.005708 -0.006654 -0.007722 -0.008926 -0.010286 -0.011819 -0.013541 -0.015465 -0.017590 -0.019905 -0.022383 -0.024973 -0.027607 -0.030193 -0.032620 -0.034762 -0.036482 -0.037638 -0.038097 -0.037742 -0.036482 -0.034262 -0.031068 -0.026937 -0.021954 -0.016251 -0.010001 -0.003409 0.003298 0.009888 0.016135 0.021834 0.026813 0.030939 0.034128 0.036347 0.037607 0.037964 0.037510 0.036364 0.034658 0.032534 0.030130 0.027572 0.024969 0.022412 0.019968 0.017681 0.015579 0.013671 0.011957 0.010424 0.009059 0.007844 0.006764 0.005804 0.004951 0.004196 0.003530 0.002946 0.002438 0.002000 0.001626 0.001310 0.001047 0.000830 0.000653 0.000511 0.000398 0.000308 0.000238 0.000184 0.000142 0.000109 0.000084 0.000065 0.000050 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000052 -0.000066 -0.000085 -0.000110 -0.000141 -0.000183 -0.000236 -0.000305 -0.000392 -0.000503 -0.000641 -0.000813 -0.001023 -0.001277 -0.001580 -0.001940 -0.002362 -0.002851 -0.003415 -0.004060 -0.004793 -0.005624 -0.006563 -0.007625 -0.008827 -0.010188 -0.011726 -0.013458 -0.015396 -0.017541 -0.019881 -0.022385 -0.025006 -0.027671 -0.030289 -0.032747 -0.034917 -0.036661 -0.037837 -0.038310 -0.037963 -0.036703 -0.034475 -0.031268 -0.027117 -0.022108 -0.016374 -0.010089 -0.003461 0.003285 0.009913 0.016196 0.021929 0.026936 0.031086 0.034293 0.036523 0.037787 0.038143 0.037680 0.036519 0.034793 0.032645 0.030214 0.027626 0.024995 0.022410 0.019940 0.017631 0.015510 0.013589 0.011865 0.010329 0.008964 0.007754 0.006680 0.005728 0.004884 0.004138 0.003480 0.002904 0.002403 0.001971 0.001602 0.001291 0.001031 0.000817 0.000643 0.000503 0.000392 0.000304 0.000235 0.000181 0.000140 0.000108 0.000083 0.000064 0.000049 0.000037 0.000029 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000051 -0.000065 -0.000084 -0.000108 -0.000139 -0.000179 -0.000231 -0.000297 -0.000382 -0.000490 -0.000625 -0.000791 -0.000995 -0.001241 -0.001536 -0.001885 -0.002294 -0.002769 -0.003317 -0.003944 -0.004659 -0.005469 -0.006388 -0.007431 -0.008613 -0.009955 -0.011476 -0.013192 -0.015116 -0.017247 -0.019574 -0.022066 -0.024675 -0.027330 -0.029938 -0.032387 -0.034550 -0.036289 -0.037464 -0.037941 -0.037604 -0.036361 -0.034158 -0.030984 -0.026874 -0.021915 -0.016237 -0.010013 -0.003449 0.003232 0.009796 0.016020 0.021698 0.026657 0.030768 0.033944 0.036152 0.037402 0.037751 0.037288 0.036131 0.034413 0.032275 0.029855 0.027281 0.024662 0.022089 0.019632 0.017336 0.015230 0.013324 0.011617 0.010099 0.008754 0.007564 0.006511 0.005579 0.004755 0.004027 0.003387 0.002826 0.002338 0.001917 0.001558 0.001255 0.001003 0.000794 0.000625 0.000489 0.000381 0.000296 0.000229 0.000177 0.000136 0.000105 0.000081 0.000062 0.000047 0.000036 0.000027 0.000021 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000030 -0.000039 -0.000050 -0.000064 -0.000081 -0.000104 -0.000134 -0.000173 -0.000223 -0.000287 -0.000368 -0.000472 -0.000601 -0.000760 -0.000955 -0.001191 -0.001472 -0.001806 -0.002197 -0.002652 -0.003176 -0.003777 -0.004463 -0.005242 -0.006128 -0.007135 -0.008280 -0.009582 -0.011062 -0.012734 -0.014611 -0.016693 -0.018968 -0.021406 -0.023959 -0.026557 -0.029110 -0.031507 -0.033625 -0.035328 -0.036480 -0.036950 -0.036625 -0.035418 -0.033274 -0.030183 -0.026182 -0.021352 -0.015823 -0.009762 -0.003369 0.003136 0.009529 0.015589 0.021119 0.025949 0.029953 0.033046 0.035196 0.036413 0.036750 0.036296 0.035164 0.033484 0.031393 0.029027 0.026509 0.023947 0.021431 0.019028 0.016784 0.014726 0.012867 0.011203 0.009727 0.008422 0.007270 0.006253 0.005355 0.004562 0.003863 0.003248 0.002710 0.002242 0.001838 0.001494 0.001203 0.000961 0.000762 0.000600 0.000469 0.000366 0.000284 0.000220 0.000170 0.000131 0.000101 0.000077 0.000059 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000029 -0.000038 -0.000048 -0.000061 -0.000078 -0.000100 -0.000128 -0.000165 -0.000212 -0.000273 -0.000350 -0.000447 -0.000569 -0.000719 -0.000902 -0.001124 -0.001389 -0.001702 -0.002070 -0.002498 -0.002992 -0.003559 -0.004205 -0.004942 -0.005781 -0.006736 -0.007825 -0.009067 -0.010479 -0.012078 -0.013876 -0.015871 -0.018053 -0.020393 -0.022843 -0.025337 -0.027788 -0.030089 -0.032121 -0.033755 -0.034861 -0.035314 -0.035005 -0.033851 -0.031802 -0.028848 -0.025023 -0.020407 -0.015122 -0.009330 -0.003221 0.002995 0.009104 0.014895 0.020179 0.024795 0.028621 0.031578 0.033633 0.034795 0.035116 0.034680 0.033594 0.031983 0.029979 0.027709 0.025294 0.022837 0.020424 0.018118 0.015966 0.013994 0.012212 0.010621 0.009211 0.007966 0.006870 0.005905 0.005054 0.004304 0.003644 0.003063 0.002555 0.002114 0.001734 0.001409 0.001135 0.000907 0.000719 0.000566 0.000444 0.000346 0.000269 0.000208 0.000161 0.000124 0.000095 0.000073 0.000056 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000058 -0.000074 -0.000094 -0.000121 -0.000155 -0.000199 -0.000255 -0.000326 -0.000416 -0.000529 -0.000667 -0.000837 -0.001041 -0.001285 -0.001574 -0.001914 -0.002309 -0.002765 -0.003288 -0.003887 -0.004569 -0.005348 -0.006236 -0.007250 -0.008408 -0.009728 -0.011225 -0.012909 -0.014780 -0.016827 -0.019024 -0.021325 -0.023666 -0.025967 -0.028127 -0.030034 -0.031566 -0.032603 -0.033027 -0.032738 -0.031657 -0.029739 -0.026975 -0.023396 -0.019077 -0.014134 -0.008718 -0.003006 0.002807 0.008519 0.013933 0.018874 0.023190 0.026768 0.029534 0.031455 0.032543 0.032843 0.032433 0.031415 0.029906 0.028026 0.025898 0.023633 0.021328 0.019063 0.016900 0.014880 0.013030 0.011360 0.009870 0.008551 0.007389 0.006367 0.005469 0.004679 0.003983 0.003371 0.002833 0.002363 0.001955 0.001604 0.001304 0.001051 0.000840 0.000667 0.000525 0.000412 0.000322 0.000250 0.000194 0.000150 0.000115 0.000089 0.000068 0.000051 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000054 -0.000068 -0.000087 -0.000111 -0.000142 -0.000182 -0.000234 -0.000298 -0.000380 -0.000481 -0.000606 -0.000759 -0.000943 -0.001163 -0.001423 -0.001729 -0.002085 -0.002496 -0.002969 -0.003509 -0.004126 -0.004831 -0.005636 -0.006557 -0.007611 -0.008814 -0.010179 -0.011716 -0.013426 -0.015298 -0.017307 -0.019412 -0.021554 -0.023658 -0.025632 -0.027374 -0.028774 -0.029719 -0.030105 -0.029839 -0.028851 -0.027099 -0.024576 -0.021312 -0.017374 -0.012868 -0.007931 -0.002726 0.002571 0.007775 0.012708 0.017210 0.021142 0.024403 0.026923 0.028675 0.029667 0.029941 0.029568 0.028639 0.027262 0.025546 0.023602 0.021533 0.019427 0.017357 0.015379 0.013533 0.011841 0.010315 0.008954 0.007751 0.006692 0.005763 0.004947 0.004230 0.003600 0.003046 0.002560 0.002135 0.001767 0.001450 0.001179 0.000951 0.000761 0.000604 0.000477 0.000374 0.000293 0.000228 0.000177 0.000137 0.000105 0.000081 0.000061 0.000046 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000030 -0.000039 -0.000049 -0.000062 -0.000079 -0.000100 -0.000128 -0.000164 -0.000209 -0.000266 -0.000337 -0.000426 -0.000536 -0.000669 -0.000829 -0.001022 -0.001250 -0.001517 -0.001828 -0.002188 -0.002602 -0.003076 -0.003617 -0.004236 -0.004944 -0.005755 -0.006683 -0.007745 -0.008951 -0.010311 -0.011824 -0.013481 -0.015260 -0.017125 -0.019022 -0.020886 -0.022633 -0.024174 -0.025410 -0.026244 -0.026581 -0.026342 -0.025465 -0.023914 -0.021682 -0.018797 -0.015319 -0.011340 -0.006982 -0.002387 0.002287 0.006879 0.011232 0.015204 0.018674 0.021551 0.023776 0.025323 0.026200 0.026443 0.026115 0.025296 0.024079 0.022563 0.020846 0.019016 0.017153 0.015321 0.013571 0.011936 0.010438 0.009087 0.007884 0.006820 0.005885 0.005065 0.004346 0.003715 0.003161 0.002674 0.002247 0.001875 0.001552 0.001274 0.001037 0.000837 0.000670 0.000533 0.000421 0.000331 0.000259 0.000202 0.000157 0.000121 0.000093 0.000071 0.000054 0.000041 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000055 -0.000070 -0.000088 -0.000112 -0.000142 -0.000181 -0.000229 -0.000290 -0.000364 -0.000456 -0.000568 -0.000703 -0.000865 -0.001056 -0.001281 -0.001542 -0.001845 -0.002193 -0.002591 -0.003047 -0.003569 -0.004166 -0.004851 -0.005637 -0.006535 -0.007558 -0.008711 -0.009995 -0.011402 -0.012914 -0.014497 -0.016109 -0.017691 -0.019174 -0.020480 -0.021527 -0.022229 -0.022510 -0.022302 -0.021553 -0.020234 -0.018339 -0.015892 -0.012945 -0.009575 -0.005885 -0.001997 0.001958 0.005843 0.009525 0.012885 0.015821 0.018256 0.020139 0.021450 0.022194 0.022401 0.022125 0.021433 0.020404 0.019121 0.017666 0.016116 0.014537 0.012984 0.011498 0.010111 0.008840 0.007693 0.006672 0.005769 0.004977 0.004282 0.003674 0.003140 0.002671 0.002259 0.001899 0.001585 0.001312 0.001078 0.000878 0.000710 0.000569 0.000454 0.000359 0.000283 0.000222 0.000173 0.000135 0.000104 0.000080 0.000061 0.000046 0.000035 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000059 -0.000075 -0.000094 -0.000119 -0.000150 -0.000189 -0.000237 -0.000297 -0.000370 -0.000458 -0.000565 -0.000693 -0.000845 -0.001023 -0.001231 -0.001471 -0.001747 -0.002064 -0.002426 -0.002840 -0.003315 -0.003861 -0.004487 -0.005205 -0.006021 -0.006943 -0.007971 -0.009097 -0.010307 -0.011575 -0.012865 -0.014130 -0.015315 -0.016358 -0.017190 -0.017746 -0.017965 -0.017791 -0.017185 -0.016125 -0.014607 -0.012650 -0.010295 -0.007606 -0.004663 -0.001563 0.001589 0.004684 0.007618 0.010294 0.012634 0.014574 0.016076 0.017122 0.017717 0.017885 0.017667 0.017118 0.016299 0.015277 0.014118 0.012881 0.011621 0.010382 0.009195 0.008087 0.007071 0.006154 0.005337 0.004615 0.003982 0.003426 0.002940 0.002513 0.002138 0.001809 0.001521 0.001270 0.001052 0.000865 0.000706 0.000571 0.000459 0.000367 0.000291 0.000230 0.000181 0.000142 0.000110 0.000085 0.000066 0.000050 0.000038 0.000028 0.000021 0.000016 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000048 -0.000060 -0.000075 -0.000093 -0.000117 -0.000145 -0.000181 -0.000224 -0.000277 -0.000341 -0.000418 -0.000511 -0.000620 -0.000749 -0.000899 -0.001072 -0.001272 -0.001500 -0.001761 -0.002061 -0.002405 -0.002800 -0.003254 -0.003775 -0.004369 -0.005039 -0.005787 -0.006607 -0.007488 -0.008411 -0.009350 -0.010271 -0.011131 -0.011886 -0.012486 -0.012883 -0.013033 -0.012897 -0.012447 -0.011668 -0.010559 -0.009134 -0.007424 -0.005473 -0.003341 -0.001096 0.001185 0.003424 0.005546 0.007482 0.009174 0.010578 0.011666 0.012425 0.012858 0.012983 0.012828 0.012433 0.011842 0.011105 0.010267 0.009373 0.008461 0.007563 0.006703 0.005900 0.005162 0.004496 0.003902 0.003377 0.002915 0.002511 0.002156 0.001844 0.001570 0.001330 0.001119 0.000935 0.000775 0.000638 0.000522 0.000424 0.000342 0.000274 0.000218 0.000173 0.000137 0.000108 0.000084 0.000066 0.000051 0.000039 0.000029 0.000022 0.000016 0.000012 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000012 -0.000016 -0.000019 -0.000024 -0.000030 -0.000036 -0.000044 -0.000054 -0.000066 -0.000081 -0.000099 -0.000121 -0.000148 -0.000180 -0.000218 -0.000265 -0.000320 -0.000386 -0.000462 -0.000552 -0.000655 -0.000774 -0.000910 -0.001066 -0.001245 -0.001450 -0.001687 -0.001959 -0.002273 -0.002631 -0.003035 -0.003487 -0.003982 -0.004514 -0.005071 -0.005637 -0.006191 -0.006707 -0.007156 -0.007510 -0.007739 -0.007816 -0.007721 -0.007437 -0.006957 -0.006281 -0.005419 -0.004390 -0.003220 -0.001945 -0.000605 0.000755 0.002089 0.003353 0.004506 0.005514 0.006351 0.007001 0.007456 0.007717 0.007795 0.007707 0.007475 0.007126 0.006689 0.006191 0.005660 0.005118 0.004584 0.004071 0.003591 0.003149 0.002749 0.002392 0.002075 0.001796 0.001551 0.001335 0.001145 0.000977 0.000829 0.000699 0.000585 0.000486 0.000402 0.000330 0.000269 0.000218 0.000176 0.000142 0.000114 0.000091 0.000072 0.000057 0.000045 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000045 -0.000052 -0.000060 -0.000069 -0.000080 -0.000093 -0.000108 -0.000125 -0.000145 -0.000169 -0.000196 -0.000227 -0.000263 -0.000305 -0.000352 -0.000406 -0.000469 -0.000543 -0.000628 -0.000727 -0.000842 -0.000971 -0.001116 -0.001276 -0.001446 -0.001625 -0.001804 -0.001978 -0.002137 -0.002270 -0.002369 -0.002424 -0.002428 -0.002376 -0.002264 -0.002093 -0.001865 -0.001585 -0.001260 -0.000897 -0.000508 -0.000102 0.000307 0.000706 0.001085 0.001429 0.001732 0.001984 0.002181 0.002322 0.002406 0.002435 0.002414 0.002350 0.002250 0.002124 0.001979 0.001823 0.001663 0.001505 0.001352 0.001207 0.001072 0.000948 0.000836 0.000735 0.000645 0.000564 0.000492 0.000427 0.000368 0.000315 0.000268 0.000226 0.000190 0.000159 0.000132 0.000110 0.000091 0.000076 0.000063 0.000052 0.000043 0.000035 0.000029 0.000023 0.000018 0.000014 0.000010 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000007 -0.000004 0.000002 0.000010 0.000020 0.000034 0.000051 0.000072 0.000097 0.000127 0.000162 0.000204 0.000251 0.000306 0.000368 0.000439 0.000520 0.000611 0.000714 0.000831 0.000963 0.001110 0.001275 0.001455 0.001650 0.001855 0.002066 0.002277 0.002479 0.002665 0.002824 0.002944 0.003014 0.003022 0.002959 0.002817 0.002591 0.002282 0.001896 0.001443 0.000939 0.000401 -0.000150 -0.000694 -0.001210 -0.001680 -0.002090 -0.002429 -0.002688 -0.002865 -0.002961 -0.002981 -0.002934 -0.002829 -0.002677 -0.002490 -0.002279 -0.002056 -0.001829 -0.001606 -0.001396 -0.001202 -0.001027 -0.000872 -0.000736 -0.000619 -0.000518 -0.000432 -0.000359 -0.000298 -0.000246 -0.000203 -0.000167 -0.000136 -0.000110 -0.000087 -0.000068 -0.000051 -0.000037 -0.000026 -0.000017 -0.000010 -0.000005 -0.000002 0.000000 0.000001 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000000 0.000002 0.000006 0.000011 0.000019 0.000030 0.000044 0.000063 0.000088 0.000119 0.000159 0.000207 0.000266 0.000337 0.000420 0.000517 0.000630 0.000760 0.000910 0.001081 0.001275 0.001498 0.001752 0.002042 0.002372 0.002746 0.003168 0.003638 0.004154 0.004709 0.005293 0.005891 0.006482 0.007041 0.007543 0.007955 0.008248 0.008390 0.008354 0.008117 0.007664 0.006989 0.006098 0.005008 0.003749 0.002361 0.000891 -0.000608 -0.002082 -0.003480 -0.004756 -0.005869 -0.006790 -0.007499 -0.007990 -0.008264 -0.008333 -0.008219 -0.007947 -0.007547 -0.007051 -0.006489 -0.005891 -0.005282 -0.004684 -0.004115 -0.003586 -0.003104 -0.002673 -0.002293 -0.001959 -0.001670 -0.001419 -0.001203 -0.001016 -0.000856 -0.000717 -0.000598 -0.000495 -0.000407 -0.000331 -0.000266 -0.000211 -0.000166 -0.000128 -0.000097 -0.000073 -0.000054 -0.000039 -0.000028 -0.000021 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000010 0.000015 0.000023 0.000033 0.000047 0.000066 0.000091 0.000123 0.000164 0.000216 0.000281 0.000360 0.000455 0.000570 0.000705 0.000863 0.001045 0.001256 0.001497 0.001773 0.002088 0.002448 0.002859 0.003329 0.003865 0.004474 0.005161 0.005926 0.006765 0.007669 0.008619 0.009589 0.010547 0.011451 0.012256 0.012913 0.013372 0.013583 0.013502 0.013096 0.012341 0.011231 0.009776 0.008006 0.005968 0.003727 0.001357 -0.001056 -0.003429 -0.005679 -0.007731 -0.009522 -0.011005 -0.012149 -0.012942 -0.013387 -0.013503 -0.013325 -0.012892 -0.012253 -0.011458 -0.010558 -0.009599 -0.008622 -0.007662 -0.006747 -0.005895 -0.005118 -0.004421 -0.003804 -0.003262 -0.002790 -0.002380 -0.002024 -0.001716 -0.001449 -0.001218 -0.001019 -0.000846 -0.000697 -0.000569 -0.000460 -0.000368 -0.000291 -0.000227 -0.000176 -0.000134 -0.000101 -0.000076 -0.000056 -0.000042 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000019 0.000027 0.000039 0.000054 0.000075 0.000101 0.000136 0.000181 0.000238 0.000309 0.000398 0.000506 0.000637 0.000793 0.000978 0.001193 0.001443 0.001730 0.002058 0.002434 0.002863 0.003353 0.003913 0.004553 0.005284 0.006115 0.007051 0.008094 0.009238 0.010470 0.011764 0.013085 0.014387 0.015616 0.016707 0.017594 0.018207 0.018481 0.018357 0.017789 0.016748 0.015226 0.013238 0.010826 0.008053 0.005007 0.001789 -0.001488 -0.004708 -0.007760 -0.010543 -0.012973 -0.014985 -0.016538 -0.017615 -0.018221 -0.018382 -0.018142 -0.017558 -0.016694 -0.015619 -0.014401 -0.013102 -0.011779 -0.010479 -0.009239 -0.008083 -0.007028 -0.006081 -0.005241 -0.004502 -0.003858 -0.003296 -0.002809 -0.002386 -0.002018 -0.001699 -0.001422 -0.001182 -0.000975 -0.000798 -0.000647 -0.000519 -0.000412 -0.000324 -0.000251 -0.000193 -0.000147 -0.000111 -0.000084 -0.000063 -0.000047 -0.000036 -0.000028 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000028 0.000039 0.000054 0.000074 0.000100 0.000135 0.000179 0.000235 0.000307 0.000397 0.000508 0.000644 0.000808 0.001004 0.001235 0.001504 0.001816 0.002174 0.002584 0.003053 0.003587 0.004198 0.004896 0.005694 0.006604 0.007638 0.008803 0.010101 0.011525 0.013057 0.014667 0.016309 0.017927 0.019451 0.020804 0.021900 0.022654 0.022984 0.022819 0.022101 0.020796 0.018893 0.016414 0.013410 0.009961 0.006174 0.002176 -0.001893 -0.005891 -0.009680 -0.013135 -0.016151 -0.018649 -0.020577 -0.021914 -0.022667 -0.022869 -0.022573 -0.021850 -0.020781 -0.019449 -0.017938 -0.016329 -0.014690 -0.013079 -0.011541 -0.010108 -0.008799 -0.007623 -0.006578 -0.005659 -0.004855 -0.004154 -0.003544 -0.003014 -0.002552 -0.002150 -0.001801 -0.001498 -0.001237 -0.001013 -0.000822 -0.000661 -0.000526 -0.000414 -0.000323 -0.000250 -0.000191 -0.000145 -0.000110 -0.000083 -0.000063 -0.000048 -0.000037 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000020 0.000027 0.000037 0.000050 0.000069 0.000093 0.000124 0.000165 0.000218 0.000286 0.000372 0.000478 0.000611 0.000772 0.000967 0.001199 0.001473 0.001792 0.002160 0.002584 0.003068 0.003620 0.004251 0.004970 0.005792 0.006732 0.007803 0.009019 0.010389 0.011914 0.013587 0.015385 0.017274 0.019201 0.021099 0.022886 0.024470 0.025751 0.026628 0.027007 0.026802 0.025949 0.024405 0.022162 0.019243 0.015709 0.011656 0.007207 0.002513 -0.002264 -0.006957 -0.011403 -0.015457 -0.018996 -0.021926 -0.024188 -0.025757 -0.026641 -0.026878 -0.026533 -0.025686 -0.024433 -0.022873 -0.021105 -0.019220 -0.017301 -0.015415 -0.013614 -0.011935 -0.010400 -0.009019 -0.007792 -0.006712 -0.005765 -0.004939 -0.004219 -0.003591 -0.003043 -0.002566 -0.002150 -0.001790 -0.001479 -0.001212 -0.000984 -0.000792 -0.000632 -0.000499 -0.000390 -0.000302 -0.000232 -0.000177 -0.000135 -0.000102 -0.000077 -0.000059 -0.000045 -0.000035 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000018 0.000024 0.000033 0.000044 0.000060 0.000081 0.000109 0.000146 0.000193 0.000254 0.000332 0.000430 0.000553 0.000704 0.000889 0.001112 0.001377 0.001688 0.002052 0.002471 0.002953 0.003503 0.004130 0.004845 0.005660 0.006590 0.007653 0.008863 0.010237 0.011782 0.013503 0.015388 0.017415 0.019543 0.021713 0.023850 0.025860 0.027641 0.029079 0.030061 0.030479 0.030239 0.029266 0.027515 0.024976 0.021677 0.017685 0.013109 0.008090 0.002795 -0.002592 -0.007884 -0.012897 -0.017467 -0.021456 -0.024759 -0.027308 -0.029076 -0.030073 -0.030341 -0.029952 -0.029000 -0.027590 -0.025835 -0.023846 -0.021727 -0.019569 -0.017448 -0.015422 -0.013533 -0.011805 -0.010250 -0.008866 -0.007646 -0.006576 -0.005640 -0.004822 -0.004108 -0.003484 -0.002939 -0.002464 -0.002052 -0.001695 -0.001390 -0.001130 -0.000910 -0.000726 -0.000575 -0.000450 -0.000350 -0.000270 -0.000206 -0.000157 -0.000119 -0.000091 -0.000069 -0.000053 -0.000041 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000028 0.000038 0.000051 0.000069 0.000093 0.000124 0.000165 0.000218 0.000286 0.000373 0.000483 0.000619 0.000788 0.000993 0.001240 0.001534 0.001879 0.002281 0.002745 0.003277 0.003884 0.004575 0.005362 0.006258 0.007280 0.008445 0.009772 0.011275 0.012966 0.014846 0.016906 0.019119 0.021441 0.023809 0.026139 0.028331 0.030271 0.031836 0.032902 0.033350 0.033078 0.032004 0.030080 0.027295 0.023680 0.019310 0.014302 0.008812 0.003020 -0.002872 -0.008657 -0.014139 -0.019135 -0.023495 -0.027105 -0.029890 -0.031822 -0.032911 -0.033204 -0.032781 -0.031742 -0.030205 -0.028292 -0.026124 -0.023814 -0.021462 -0.019150 -0.016942 -0.014881 -0.012996 -0.011297 -0.009785 -0.008449 -0.007275 -0.006247 -0.005348 -0.004560 -0.003870 -0.003266 -0.002739 -0.002281 -0.001885 -0.001545 -0.001256 -0.001013 -0.000809 -0.000641 -0.000503 -0.000392 -0.000303 -0.000232 -0.000177 -0.000135 -0.000103 -0.000078 -0.000060 -0.000046 -0.000036 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000017 0.000023 0.000031 0.000042 0.000057 0.000076 0.000102 0.000137 0.000182 0.000240 0.000314 0.000409 0.000528 0.000677 0.000860 0.001083 0.001351 0.001669 0.002043 0.002478 0.002979 0.003553 0.004207 0.004951 0.005797 0.006759 0.007855 0.009102 0.010519 0.012124 0.013926 0.015930 0.018122 0.020477 0.022947 0.025464 0.027941 0.030270 0.032330 0.033991 0.035118 0.035588 0.035288 0.034134 0.032073 0.029095 0.025233 0.020567 0.015223 0.009365 0.003188 -0.003096 -0.009267 -0.015111 -0.020439 -0.025088 -0.028936 -0.031905 -0.033964 -0.035124 -0.035437 -0.034987 -0.033883 -0.032250 -0.030216 -0.027913 -0.025459 -0.022960 -0.020504 -0.018157 -0.015967 -0.013961 -0.012152 -0.010539 -0.009112 -0.007857 -0.006755 -0.005788 -0.004940 -0.004195 -0.003542 -0.002971 -0.002474 -0.002045 -0.001676 -0.001363 -0.001099 -0.000879 -0.000697 -0.000548 -0.000427 -0.000331 -0.000254 -0.000195 -0.000148 -0.000113 -0.000086 -0.000066 -0.000051 -0.000040 -0.000031 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000025 0.000033 0.000045 0.000061 0.000082 0.000110 0.000147 0.000195 0.000257 0.000337 0.000438 0.000566 0.000725 0.000920 0.001157 0.001442 0.001781 0.002178 0.002639 0.003170 0.003778 0.004470 0.005256 0.006148 0.007160 0.008310 0.009617 0.011100 0.012777 0.014658 0.016746 0.019030 0.021482 0.024052 0.026670 0.029246 0.031668 0.033809 0.035532 0.036700 0.037181 0.036858 0.035645 0.033485 0.030368 0.026329 0.021452 0.015869 0.009751 0.003299 -0.003263 -0.009706 -0.015809 -0.021371 -0.026224 -0.030240 -0.033339 -0.035488 -0.036699 -0.037027 -0.036560 -0.035412 -0.033713 -0.031599 -0.029204 -0.026653 -0.024056 -0.021502 -0.019062 -0.016782 -0.014694 -0.012808 -0.011124 -0.009632 -0.008317 -0.007159 -0.006141 -0.005245 -0.004457 -0.003765 -0.003159 -0.002630 -0.002173 -0.001781 -0.001448 -0.001168 -0.000934 -0.000741 -0.000583 -0.000456 -0.000353 -0.000272 -0.000209 -0.000160 -0.000122 -0.000093 -0.000071 -0.000055 -0.000043 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000048 0.000065 0.000087 0.000117 0.000155 0.000206 0.000271 0.000355 0.000462 0.000596 0.000763 0.000968 0.001216 0.001515 0.001868 0.002283 0.002764 0.003318 0.003951 0.004671 0.005487 0.006411 0.007458 0.008645 0.009990 0.011514 0.013234 0.015161 0.017297 0.019631 0.022135 0.024758 0.027431 0.030059 0.032529 0.034711 0.036467 0.037653 0.038136 0.037796 0.036544 0.034322 0.031120 0.026975 0.021972 0.016246 0.009972 0.003358 -0.003369 -0.009974 -0.016231 -0.021932 -0.026907 -0.031023 -0.034199 -0.036401 -0.037643 -0.037981 -0.037506 -0.036336 -0.034603 -0.032447 -0.030004 -0.027403 -0.024754 -0.022149 -0.019658 -0.017330 -0.015195 -0.013265 -0.011539 -0.010007 -0.008653 -0.007458 -0.006405 -0.005476 -0.004656 -0.003935 -0.003301 -0.002749 -0.002271 -0.001861 -0.001513 -0.001220 -0.000976 -0.000774 -0.000610 -0.000477 -0.000370 -0.000286 -0.000219 -0.000168 -0.000128 -0.000098 -0.000075 -0.000058 -0.000045 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000037 0.000050 0.000068 0.000091 0.000121 0.000162 0.000214 0.000282 0.000369 0.000480 0.000618 0.000791 0.001003 0.001259 0.001567 0.001931 0.002358 0.002853 0.003422 0.004072 0.004809 0.005645 0.006588 0.007655 0.008860 0.010224 0.011765 0.013500 0.015440 0.017589 0.019934 0.022448 0.025081 0.027762 0.030397 0.032873 0.035061 0.036818 0.038003 0.038479 0.038127 0.036855 0.034608 0.031374 0.027189 0.022141 0.016365 0.010038 0.003367 -0.003417 -0.010077 -0.016386 -0.022136 -0.027152 -0.031303 -0.034506 -0.036727 -0.037980 -0.038324 -0.037851 -0.036679 -0.034942 -0.032780 -0.030332 -0.027724 -0.025067 -0.022455 -0.019955 -0.017618 -0.015471 -0.013528 -0.011787 -0.010239 -0.008867 -0.007653 -0.006580 -0.005631 -0.004791 -0.004051 -0.003399 -0.002831 -0.002338 -0.001915 -0.001556 -0.001254 -0.001003 -0.000796 -0.000627 -0.000491 -0.000381 -0.000295 -0.000227 -0.000174 -0.000133 -0.000102 -0.000078 -0.000061 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000015 0.000020 0.000028 0.000038 0.000052 0.000069 0.000093 0.000125 0.000166 0.000219 0.000289 0.000378 0.000491 0.000633 0.000809 0.001025 0.001286 0.001599 0.001969 0.002403 0.002905 0.003482 0.004141 0.004887 0.005730 0.006681 0.007753 0.008961 0.010324 0.011859 0.013584 0.015509 0.017637 0.019956 0.022441 0.025041 0.027689 0.030291 0.032734 0.034892 0.036624 0.037788 0.038250 0.037891 0.036619 0.034380 0.031162 0.027001 0.021985 0.016246 0.009959 0.003332 -0.003407 -0.010024 -0.016292 -0.022005 -0.026988 -0.031113 -0.034295 -0.036503 -0.037751 -0.038097 -0.037634 -0.036479 -0.034766 -0.032633 -0.030217 -0.027643 -0.025021 -0.022441 -0.019971 -0.017660 -0.015534 -0.013607 -0.011876 -0.010334 -0.008963 -0.007748 -0.006669 -0.005713 -0.004865 -0.004114 -0.003454 -0.002876 -0.002375 -0.001945 -0.001579 -0.001272 -0.001017 -0.000807 -0.000636 -0.000497 -0.000387 -0.000299 -0.000231 -0.000177 -0.000136 -0.000104 -0.000080 -0.000062 -0.000048 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000011 0.000015 0.000021 0.000028 0.000039 0.000052 0.000071 0.000095 0.000126 0.000168 0.000222 0.000293 0.000383 0.000497 0.000641 0.000818 0.001035 0.001298 0.001612 0.001984 0.002419 0.002922 0.003501 0.004160 0.004906 0.005748 0.006694 0.007758 0.008954 0.010298 0.011808 0.013499 0.015382 0.017459 0.019721 0.022141 0.024672 0.027248 0.029779 0.032156 0.034253 0.035934 0.037061 0.037502 0.037140 0.035886 0.033686 0.030529 0.026450 0.021534 0.015911 0.009751 0.003259 -0.003344 -0.009828 -0.015970 -0.021568 -0.026452 -0.030495 -0.033615 -0.035781 -0.037008 -0.037354 -0.036908 -0.035788 -0.034123 -0.032050 -0.029701 -0.027197 -0.024646 -0.022135 -0.019729 -0.017475 -0.015399 -0.013513 -0.011817 -0.010300 -0.008949 -0.007747 -0.006677 -0.005725 -0.004879 -0.004128 -0.003466 -0.002886 -0.002383 -0.001951 -0.001583 -0.001274 -0.001018 -0.000807 -0.000636 -0.000498 -0.000388 -0.000300 -0.000232 -0.000178 -0.000137 -0.000105 -0.000081 -0.000063 -0.000049 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000011 0.000015 0.000021 0.000029 0.000039 0.000053 0.000071 0.000095 0.000127 0.000169 0.000223 0.000294 0.000384 0.000498 0.000641 0.000818 0.001034 0.001295 0.001607 0.001976 0.002408 0.002907 0.003480 0.004133 0.004871 0.005701 0.006633 0.007678 0.008848 0.010158 0.011625 0.013262 0.015080 0.017082 0.019257 0.021582 0.024012 0.026483 0.028911 0.031190 0.033199 0.034808 0.035883 0.036297 0.035937 0.034716 0.032584 0.029527 0.025580 0.020825 0.015386 0.009430 0.003151 -0.003235 -0.009506 -0.015447 -0.020862 -0.025588 -0.029501 -0.032522 -0.034621 -0.035814 -0.036156 -0.035736 -0.034665 -0.033071 -0.031083 -0.028830 -0.026428 -0.023980 -0.021568 -0.019256 -0.017087 -0.015086 -0.013265 -0.011622 -0.010150 -0.008833 -0.007658 -0.006609 -0.005672 -0.004838 -0.004096 -0.003440 -0.002865 -0.002365 -0.001935 -0.001570 -0.001263 -0.001008 -0.000799 -0.000629 -0.000493 -0.000384 -0.000297 -0.000230 -0.000177 -0.000136 -0.000105 -0.000081 -0.000063 -0.000049 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000039 0.000053 0.000071 0.000095 0.000126 0.000168 0.000222 0.000292 0.000381 0.000494 0.000635 0.000810 0.001022 0.001279 0.001586 0.001948 0.002372 0.002862 0.003424 0.004064 0.004786 0.005597 0.006505 0.007520 0.008653 0.009916 0.011325 0.012892 0.014626 0.016530 0.018596 0.020800 0.023102 0.025442 0.027739 0.029895 0.031794 0.033313 0.034324 0.034705 0.034351 0.033177 0.031134 0.028211 0.024440 0.019897 0.014702 0.009012 0.003015 -0.003086 -0.009077 -0.014754 -0.019930 -0.024447 -0.028188 -0.031079 -0.033091 -0.034238 -0.034575 -0.034185 -0.033177 -0.031670 -0.029790 -0.027658 -0.025384 -0.023065 -0.020778 -0.018584 -0.016523 -0.014618 -0.012880 -0.011308 -0.009894 -0.008626 -0.007490 -0.006472 -0.005561 -0.004747 -0.004021 -0.003378 -0.002814 -0.002323 -0.001900 -0.001541 -0.001239 -0.000989 -0.000784 -0.000617 -0.000483 -0.000376 -0.000292 -0.000225 -0.000174 -0.000134 -0.000103 -0.000080 -0.000062 -0.000048 -0.000038 -0.000030 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000029 0.000039 0.000052 0.000070 0.000094 0.000125 0.000166 0.000219 0.000288 0.000375 0.000486 0.000623 0.000793 0.001001 0.001251 0.001550 0.001902 0.002314 0.002791 0.003337 0.003957 0.004657 0.005442 0.006319 0.007295 0.008381 0.009587 0.010926 0.012408 0.014044 0.015834 0.017771 0.019835 0.021989 0.024175 0.026321 0.028333 0.030104 0.031518 0.032455 0.032801 0.032456 0.031340 0.029406 0.026643 0.023081 0.018792 0.013888 0.008517 0.002855 -0.002905 -0.008563 -0.013924 -0.018813 -0.023082 -0.026618 -0.029354 -0.031261 -0.032353 -0.032682 -0.032328 -0.031392 -0.029988 -0.028233 -0.026241 -0.024115 -0.021945 -0.019804 -0.017747 -0.015812 -0.014020 -0.012380 -0.010892 -0.009550 -0.008341 -0.007254 -0.006277 -0.005399 -0.004612 -0.003909 -0.003286 -0.002737 -0.002259 -0.001848 -0.001498 -0.001205 -0.000961 -0.000761 -0.000599 -0.000469 -0.000365 -0.000283 -0.000219 -0.000169 -0.000131 -0.000101 -0.000078 -0.000060 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000021 0.000028 0.000038 0.000051 0.000069 0.000092 0.000122 0.000162 0.000214 0.000281 0.000366 0.000473 0.000606 0.000770 0.000971 0.001212 0.001500 0.001840 0.002237 0.002696 0.003222 0.003819 0.004491 0.005244 0.006083 0.007014 0.008045 0.009185 0.010445 0.011833 0.013359 0.015022 0.016819 0.018728 0.020717 0.022735 0.024713 0.026567 0.028197 0.029496 0.030352 0.030660 0.030325 0.029275 0.027464 0.024882 0.021555 0.017552 0.012974 0.007961 0.002676 -0.002701 -0.007983 -0.012990 -0.017557 -0.021546 -0.024853 -0.027414 -0.029203 -0.030234 -0.030554 -0.030239 -0.029383 -0.028091 -0.026474 -0.024636 -0.022673 -0.020667 -0.018687 -0.016781 -0.014984 -0.013316 -0.011786 -0.010393 -0.009131 -0.007990 -0.006960 -0.006030 -0.005192 -0.004439 -0.003765 -0.003166 -0.002639 -0.002178 -0.001782 -0.001445 -0.001161 -0.000926 -0.000734 -0.000577 -0.000452 -0.000352 -0.000273 -0.000212 -0.000163 -0.000126 -0.000097 -0.000075 -0.000058 -0.000045 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000038 0.000050 0.000067 0.000090 0.000119 0.000158 0.000208 0.000272 0.000354 0.000456 0.000584 0.000741 0.000933 0.001164 0.001439 0.001764 0.002144 0.002582 0.003084 0.003654 0.004294 0.005010 0.005806 0.006686 0.007657 0.008725 0.009899 0.011186 0.012595 0.014125 0.015771 0.017517 0.019333 0.021172 0.022973 0.024659 0.026139 0.027316 0.028087 0.028355 0.028032 0.027053 0.025375 0.022987 0.019914 0.016217 0.011991 0.007363 0.002483 -0.002482 -0.007360 -0.011984 -0.016204 -0.019892 -0.022952 -0.025325 -0.026987 -0.027951 -0.028262 -0.027987 -0.027216 -0.026045 -0.024573 -0.022898 -0.021108 -0.019276 -0.017465 -0.015720 -0.014070 -0.012535 -0.011121 -0.009829 -0.008654 -0.007587 -0.006619 -0.005743 -0.004951 -0.004236 -0.003596 -0.003025 -0.002522 -0.002083 -0.001704 -0.001382 -0.001111 -0.000886 -0.000702 -0.000553 -0.000433 -0.000337 -0.000262 -0.000203 -0.000157 -0.000121 -0.000093 -0.000072 -0.000056 -0.000043 -0.000034 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000021 0.000027 0.000037 0.000049 0.000065 0.000087 0.000115 0.000152 0.000200 0.000261 0.000339 0.000436 0.000558 0.000707 0.000889 0.001108 0.001369 0.001677 0.002037 0.002453 0.002928 0.003467 0.004073 0.004749 0.005497 0.006322 0.007228 0.008220 0.009305 0.010488 0.011775 0.013168 0.014661 0.016240 0.017878 0.019534 0.021153 0.022667 0.023994 0.025044 0.025727 0.025954 0.025646 0.024740 0.023200 0.021014 0.018204 0.014826 0.010966 0.006739 0.002282 -0.002254 -0.006711 -0.010938 -0.014796 -0.018170 -0.020973 -0.023150 -0.024680 -0.025575 -0.025874 -0.025642 -0.024958 -0.023910 -0.022589 -0.021081 -0.019468 -0.017815 -0.016178 -0.014596 -0.013098 -0.011699 -0.010406 -0.009219 -0.008134 -0.007145 -0.006244 -0.005425 -0.004681 -0.004009 -0.003405 -0.002867 -0.002391 -0.001976 -0.001617 -0.001312 -0.001055 -0.000842 -0.000667 -0.000525 -0.000411 -0.000321 -0.000249 -0.000193 -0.000149 -0.000115 -0.000089 -0.000069 -0.000053 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000027 0.000035 0.000047 0.000063 0.000083 0.000110 0.000145 0.000191 0.000249 0.000322 0.000414 0.000528 0.000669 0.000840 0.001046 0.001292 0.001582 0.001920 0.002311 0.002758 0.003265 0.003833 0.004465 0.005164 0.005932 0.006771 0.007685 0.008678 0.009756 0.010922 0.012177 0.013518 0.014930 0.016390 0.017864 0.019302 0.020644 0.021816 0.022741 0.023336 0.023522 0.023228 0.022397 0.020996 0.019014 0.016471 0.013416 0.009926 0.006104 0.002075 -0.002025 -0.006055 -0.009878 -0.013370 -0.016426 -0.018968 -0.020946 -0.022342 -0.023166 -0.023455 -0.023265 -0.022668 -0.021743 -0.020572 -0.019233 -0.017797 -0.016323 -0.014859 -0.013441 -0.012094 -0.010831 -0.009659 -0.008579 -0.007586 -0.006676 -0.005844 -0.005084 -0.004392 -0.003765 -0.003200 -0.002696 -0.002250 -0.001861 -0.001524 -0.001237 -0.000996 -0.000795 -0.000630 -0.000497 -0.000389 -0.000303 -0.000236 -0.000183 -0.000141 -0.000109 -0.000084 -0.000065 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000034 0.000045 0.000060 0.000079 0.000105 0.000138 0.000181 0.000235 0.000303 0.000389 0.000496 0.000627 0.000787 0.000979 0.001209 0.001479 0.001796 0.002161 0.002578 0.003050 0.003580 0.004168 0.004815 0.005524 0.006295 0.007130 0.008033 0.009007 0.010054 0.011175 0.012366 0.013616 0.014904 0.016200 0.017462 0.018635 0.019658 0.020460 0.020969 0.021114 0.020834 0.020077 0.018813 0.017033 0.014753 0.012016 0.008893 0.005473 0.001869 -0.001800 -0.005408 -0.008831 -0.011959 -0.014700 -0.016983 -0.018765 -0.020028 -0.020781 -0.021059 -0.020909 -0.020398 -0.019594 -0.018571 -0.017396 -0.016132 -0.014833 -0.013538 -0.012281 -0.011082 -0.009953 -0.008900 -0.007924 -0.007022 -0.006192 -0.005429 -0.004729 -0.004090 -0.003509 -0.002985 -0.002517 -0.002103 -0.001740 -0.001426 -0.001159 -0.000934 -0.000746 -0.000592 -0.000467 -0.000366 -0.000286 -0.000222 -0.000172 -0.000133 -0.000103 -0.000079 -0.000061 -0.000047 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000032 0.000043 0.000057 0.000075 0.000099 0.000130 0.000170 0.000220 0.000284 0.000363 0.000462 0.000583 0.000731 0.000909 0.001122 0.001373 0.001666 0.002004 0.002391 0.002829 0.003318 0.003861 0.004457 0.005107 0.005810 0.006568 0.007382 0.008255 0.009187 0.010180 0.011229 0.012324 0.013448 0.014575 0.015668 0.016681 0.017560 0.018244 0.018671 0.018778 0.018511 0.017826 0.016694 0.015109 0.013083 0.010656 0.007887 0.004858 0.001665 -0.001585 -0.004782 -0.007816 -0.010592 -0.013027 -0.015058 -0.016648 -0.017782 -0.018467 -0.018732 -0.018622 -0.018193 -0.017505 -0.016622 -0.015605 -0.014507 -0.013374 -0.012242 -0.011138 -0.010081 -0.009081 -0.008143 -0.007268 -0.006455 -0.005703 -0.005008 -0.004368 -0.003781 -0.003248 -0.002765 -0.002333 -0.001951 -0.001616 -0.001326 -0.001079 -0.000870 -0.000697 -0.000554 -0.000437 -0.000343 -0.000268 -0.000208 -0.000161 -0.000124 -0.000096 -0.000074 -0.000057 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000030 0.000040 0.000053 0.000070 0.000092 0.000121 0.000158 0.000204 0.000263 0.000336 0.000427 0.000538 0.000674 0.000838 0.001033 0.001264 0.001534 0.001845 0.002201 0.002603 0.003053 0.003551 0.004096 0.004687 0.005325 0.006008 0.006737 0.007513 0.008337 0.009209 0.010124 0.011075 0.012045 0.013014 0.013949 0.014812 0.015557 0.016131 0.016480 0.016552 0.016298 0.015680 0.014674 0.013274 0.011490 0.009357 0.006926 0.004268 0.001467 -0.001384 -0.004188 -0.006852 -0.009291 -0.011433 -0.013225 -0.014632 -0.015642 -0.016261 -0.016515 -0.016441 -0.016087 -0.015508 -0.014758 -0.013888 -0.012946 -0.011969 -0.010990 -0.010031 -0.009107 -0.008228 -0.007399 -0.006621 -0.005894 -0.005217 -0.004588 -0.004007 -0.003473 -0.002985 -0.002544 -0.002149 -0.001798 -0.001491 -0.001226 -0.000998 -0.000807 -0.000647 -0.000514 -0.000407 -0.000319 -0.000250 -0.000194 -0.000150 -0.000116 -0.000090 -0.000069 -0.000053 -0.000041 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000065 0.000086 0.000112 0.000146 0.000188 0.000242 0.000309 0.000392 0.000493 0.000617 0.000767 0.000945 0.001156 0.001402 0.001687 0.002012 0.002379 0.002789 0.003242 0.003737 0.004272 0.004846 0.005457 0.006106 0.006792 0.007515 0.008275 0.009067 0.009884 0.010713 0.011537 0.012328 0.013053 0.013674 0.014147 0.014426 0.014465 0.014224 0.013669 0.012781 0.011553 0.009996 0.008137 0.006023 0.003712 0.001279 -0.001198 -0.003635 -0.005951 -0.008074 -0.009942 -0.011508 -0.012743 -0.013636 -0.014193 -0.014434 -0.014392 -0.014108 -0.013630 -0.013001 -0.012268 -0.011469 -0.010637 -0.009798 -0.008972 -0.008173 -0.007407 -0.006680 -0.005993 -0.005347 -0.004741 -0.004176 -0.003652 -0.003168 -0.002726 -0.002325 -0.001966 -0.001647 -0.001368 -0.001126 -0.000919 -0.000743 -0.000597 -0.000476 -0.000377 -0.000296 -0.000232 -0.000180 -0.000140 -0.000108 -0.000083 -0.000064 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000034 0.000046 0.000060 0.000079 0.000103 0.000134 0.000172 0.000221 0.000281 0.000357 0.000449 0.000561 0.000697 0.000858 0.001049 0.001272 0.001531 0.001825 0.002158 0.002530 0.002940 0.003386 0.003867 0.004380 0.004925 0.005498 0.006100 0.006730 0.007387 0.008067 0.008763 0.009465 0.010158 0.010818 0.011420 0.011930 0.012312 0.012528 0.012538 0.012310 0.011815 0.011035 0.009966 0.008617 0.007011 0.005187 0.003197 0.001103 -0.001029 -0.003127 -0.005122 -0.006953 -0.008567 -0.009924 -0.011000 -0.011784 -0.012281 -0.012509 -0.012496 -0.012275 -0.011886 -0.011368 -0.010758 -0.010089 -0.009388 -0.008677 -0.007973 -0.007287 -0.006626 -0.005993 -0.005391 -0.004820 -0.004282 -0.003777 -0.003307 -0.002872 -0.002473 -0.002112 -0.001787 -0.001499 -0.001247 -0.001028 -0.000840 -0.000681 -0.000548 -0.000437 -0.000347 -0.000273 -0.000214 -0.000166 -0.000129 -0.000100 -0.000077 -0.000059 -0.000046 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000032 0.000042 0.000055 0.000072 0.000094 0.000121 0.000156 0.000200 0.000255 0.000323 0.000406 0.000507 0.000629 0.000775 0.000946 0.001147 0.001380 0.001645 0.001945 0.002280 0.002648 0.003048 0.003477 0.003934 0.004415 0.004919 0.005444 0.005990 0.006554 0.007133 0.007721 0.008310 0.008886 0.009431 0.009923 0.010335 0.010637 0.010797 0.010784 0.010568 0.010128 0.009448 0.008523 0.007363 0.005987 0.004427 0.002728 0.000941 -0.000877 -0.002666 -0.004369 -0.005934 -0.007317 -0.008484 -0.009413 -0.010098 -0.010540 -0.010754 -0.010764 -0.010598 -0.010289 -0.009869 -0.009368 -0.008815 -0.008231 -0.007635 -0.007041 -0.006457 -0.005890 -0.005343 -0.004818 -0.004318 -0.003843 -0.003395 -0.002976 -0.002587 -0.002230 -0.001906 -0.001615 -0.001357 -0.001130 -0.000933 -0.000764 -0.000621 -0.000500 -0.000400 -0.000318 -0.000250 -0.000196 -0.000153 -0.000119 -0.000092 -0.000071 -0.000055 -0.000042 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000050 0.000065 0.000085 0.000110 0.000141 0.000181 0.000230 0.000291 0.000365 0.000456 0.000565 0.000695 0.000849 0.001029 0.001236 0.001474 0.001742 0.002041 0.002370 0.002726 0.003107 0.003510 0.003933 0.004374 0.004829 0.005299 0.005780 0.006270 0.006763 0.007252 0.007726 0.008170 0.008567 0.008894 0.009127 0.009240 0.009208 0.009005 0.008615 0.008025 0.007230 0.006239 0.005069 0.003746 0.002307 0.000795 -0.000742 -0.002255 -0.003696 -0.005021 -0.006196 -0.007191 -0.007988 -0.008581 -0.008972 -0.009172 -0.009201 -0.009083 -0.008842 -0.008508 -0.008103 -0.007651 -0.007171 -0.006676 -0.006179 -0.005686 -0.005203 -0.004734 -0.004280 -0.003844 -0.003428 -0.003033 -0.002662 -0.002317 -0.001999 -0.001711 -0.001451 -0.001221 -0.001019 -0.000843 -0.000691 -0.000563 -0.000454 -0.000364 -0.000289 -0.000229 -0.000179 -0.000140 -0.000109 -0.000084 -0.000065 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000035 0.000045 0.000059 0.000076 0.000099 0.000127 0.000162 0.000206 0.000260 0.000327 0.000408 0.000505 0.000621 0.000758 0.000917 0.001102 0.001313 0.001551 0.001817 0.002108 0.002423 0.002759 0.003113 0.003483 0.003865 0.004258 0.004660 0.005068 0.005479 0.005890 0.006292 0.006678 0.007036 0.007351 0.007606 0.007781 0.007855 0.007808 0.007619 0.007275 0.006765 0.006087 0.005246 0.004257 0.003144 0.001935 0.000666 -0.000622 -0.001890 -0.003099 -0.004213 -0.005203 -0.006045 -0.006724 -0.007235 -0.007578 -0.007764 -0.007808 -0.007728 -0.007546 -0.007285 -0.006963 -0.006599 -0.006208 -0.005802 -0.005389 -0.004977 -0.004569 -0.004169 -0.003779 -0.003401 -0.003039 -0.002693 -0.002367 -0.002062 -0.001782 -0.001526 -0.001297 -0.001092 -0.000913 -0.000757 -0.000622 -0.000507 -0.000410 -0.000329 -0.000262 -0.000207 -0.000163 -0.000127 -0.000099 -0.000077 -0.000059 -0.000046 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000041 0.000053 0.000069 0.000088 0.000113 0.000145 0.000184 0.000233 0.000292 0.000364 0.000450 0.000553 0.000673 0.000815 0.000978 0.001164 0.001374 0.001608 0.001865 0.002141 0.002436 0.002745 0.003066 0.003396 0.003733 0.004075 0.004419 0.004763 0.005101 0.005430 0.005742 0.006026 0.006272 0.006467 0.006593 0.006636 0.006578 0.006404 0.006102 0.005664 0.005088 0.004379 0.003550 0.002619 0.001611 0.000555 -0.000516 -0.001571 -0.002577 -0.003506 -0.004333 -0.005040 -0.005615 -0.006052 -0.006353 -0.006524 -0.006578 -0.006530 -0.006397 -0.006197 -0.005945 -0.005656 -0.005342 -0.005012 -0.004673 -0.004331 -0.003988 -0.003650 -0.003317 -0.002992 -0.002677 -0.002376 -0.002091 -0.001825 -0.001579 -0.001354 -0.001152 -0.000972 -0.000814 -0.000676 -0.000557 -0.000455 -0.000369 -0.000297 -0.000237 -0.000188 -0.000148 -0.000116 -0.000090 -0.000070 -0.000054 -0.000042 -0.000033 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000037 0.000048 0.000061 0.000079 0.000101 0.000129 0.000164 0.000207 0.000260 0.000323 0.000400 0.000490 0.000596 0.000720 0.000864 0.001027 0.001212 0.001417 0.001641 0.001882 0.002139 0.002407 0.002684 0.002968 0.003255 0.003544 0.003833 0.004118 0.004396 0.004662 0.004910 0.005134 0.005323 0.005468 0.005555 0.005573 0.005509 0.005349 0.005085 0.004711 0.004224 0.003631 0.002940 0.002167 0.001332 0.000460 -0.000424 -0.001294 -0.002125 -0.002893 -0.003580 -0.004170 -0.004653 -0.005025 -0.005286 -0.005443 -0.005503 -0.005480 -0.005387 -0.005238 -0.005045 -0.004820 -0.004570 -0.004305 -0.004029 -0.003747 -0.003462 -0.003176 -0.002894 -0.002616 -0.002345 -0.002085 -0.001838 -0.001606 -0.001391 -0.001195 -0.001018 -0.000860 -0.000721 -0.000600 -0.000495 -0.000406 -0.000330 -0.000266 -0.000213 -0.000169 -0.000133 -0.000105 -0.000082 -0.000064 -0.000050 -0.000039 -0.000030 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000033 0.000043 0.000055 0.000071 0.000090 0.000115 0.000146 0.000184 0.000231 0.000287 0.000354 0.000433 0.000526 0.000635 0.000760 0.000903 0.001064 0.001242 0.001437 0.001646 0.001868 0.002099 0.002337 0.002579 0.002823 0.003066 0.003307 0.003542 0.003769 0.003983 0.004179 0.004352 0.004495 0.004600 0.004657 0.004656 0.004588 0.004443 0.004213 0.003894 0.003486 0.002992 0.002419 0.001782 0.001096 0.000381 -0.000344 -0.001056 -0.001737 -0.002368 -0.002934 -0.003423 -0.003826 -0.004141 -0.004367 -0.004509 -0.004573 -0.004569 -0.004508 -0.004401 -0.004256 -0.004083 -0.003888 -0.003678 -0.003455 -0.003224 -0.002988 -0.002749 -0.002510 -0.002274 -0.002042 -0.001819 -0.001605 -0.001405 -0.001219 -0.001048 -0.000895 -0.000757 -0.000636 -0.000530 -0.000439 -0.000360 -0.000293 -0.000237 -0.000190 -0.000152 -0.000120 -0.000095 -0.000075 -0.000059 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000038 0.000049 0.000063 0.000081 0.000103 0.000130 0.000164 0.000204 0.000254 0.000312 0.000382 0.000463 0.000558 0.000666 0.000791 0.000930 0.001084 0.001252 0.001433 0.001623 0.001821 0.002024 0.002229 0.002435 0.002639 0.002839 0.003032 0.003216 0.003386 0.003540 0.003673 0.003778 0.003851 0.003884 0.003870 0.003801 0.003670 0.003472 0.003202 0.002861 0.002451 0.001980 0.001458 0.000898 0.000315 -0.000274 -0.000854 -0.001408 -0.001922 -0.002386 -0.002788 -0.003123 -0.003388 -0.003583 -0.003710 -0.003775 -0.003786 -0.003750 -0.003676 -0.003570 -0.003440 -0.003290 -0.003125 -0.002947 -0.002760 -0.002565 -0.002366 -0.002166 -0.001965 -0.001769 -0.001577 -0.001395 -0.001222 -0.001062 -0.000915 -0.000782 -0.000663 -0.000558 -0.000466 -0.000387 -0.000318 -0.000260 -0.000211 -0.000170 -0.000136 -0.000108 -0.000086 -0.000068 -0.000054 -0.000042 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000012 0.000016 0.000021 0.000026 0.000034 0.000044 0.000056 0.000072 0.000091 0.000115 0.000145 0.000181 0.000224 0.000275 0.000335 0.000406 0.000488 0.000582 0.000689 0.000809 0.000942 0.001087 0.001241 0.001404 0.001572 0.001744 0.001918 0.002090 0.002260 0.002425 0.002583 0.002731 0.002866 0.002986 0.003086 0.003162 0.003210 0.003226 0.003203 0.003135 0.003018 0.002847 0.002619 0.002336 0.001998 0.001613 0.001188 0.000733 0.000262 -0.000215 -0.000683 -0.001131 -0.001548 -0.001925 -0.002254 -0.002531 -0.002753 -0.002920 -0.003033 -0.003097 -0.003118 -0.003101 -0.003053 -0.002979 -0.002883 -0.002770 -0.002642 -0.002501 -0.002350 -0.002191 -0.002026 -0.001858 -0.001690 -0.001523 -0.001361 -0.001205 -0.001058 -0.000921 -0.000795 -0.000680 -0.000578 -0.000487 -0.000408 -0.000339 -0.000280 -0.000229 -0.000187 -0.000151 -0.000122 -0.000098 -0.000078 -0.000062 -0.000049 -0.000039 -0.000031 -0.000025 -0.000019 -0.000015 -0.000012 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000031 0.000039 0.000050 0.000064 0.000081 0.000102 0.000128 0.000159 0.000196 0.000240 0.000293 0.000354 0.000425 0.000506 0.000598 0.000701 0.000815 0.000939 0.001070 0.001209 0.001351 0.001497 0.001642 0.001786 0.001927 0.002063 0.002191 0.002310 0.002416 0.002508 0.002582 0.002636 0.002666 0.002668 0.002639 0.002575 0.002471 0.002325 0.002134 0.001899 0.001623 0.001309 0.000965 0.000599 0.000219 -0.000163 -0.000540 -0.000900 -0.001236 -0.001541 -0.001809 -0.002037 -0.002222 -0.002364 -0.002464 -0.002526 -0.002553 -0.002550 -0.002522 -0.002472 -0.002404 -0.002320 -0.002223 -0.002112 -0.001992 -0.001862 -0.001726 -0.001587 -0.001445 -0.001305 -0.001168 -0.001036 -0.000911 -0.000794 -0.000687 -0.000589 -0.000501 -0.000424 -0.000355 -0.000296 -0.000245 -0.000202 -0.000165 -0.000134 -0.000109 -0.000088 -0.000071 -0.000057 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000035 0.000045 0.000057 0.000072 0.000090 0.000112 0.000139 0.000171 0.000210 0.000255 0.000307 0.000368 0.000438 0.000517 0.000605 0.000702 0.000807 0.000919 0.001036 0.001156 0.001278 0.001400 0.001520 0.001637 0.001748 0.001851 0.001946 0.002029 0.002098 0.002152 0.002189 0.002205 0.002199 0.002167 0.002107 0.002016 0.001891 0.001732 0.001539 0.001314 0.001060 0.000783 0.000490 0.000186 -0.000120 -0.000420 -0.000709 -0.000978 -0.001224 -0.001442 -0.001628 -0.001781 -0.001901 -0.001989 -0.002047 -0.002078 -0.002086 -0.002072 -0.002041 -0.001995 -0.001934 -0.001861 -0.001775 -0.001679 -0.001575 -0.001464 -0.001348 -0.001230 -0.001113 -0.000997 -0.000886 -0.000781 -0.000682 -0.000591 -0.000508 -0.000433 -0.000367 -0.000308 -0.000258 -0.000214 -0.000177 -0.000146 -0.000119 -0.000097 -0.000079 -0.000064 -0.000052 -0.000042 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000032 0.000040 0.000051 0.000064 0.000079 0.000098 0.000121 0.000149 0.000182 0.000220 0.000265 0.000317 0.000377 0.000444 0.000519 0.000601 0.000690 0.000785 0.000884 0.000985 0.001088 0.001189 0.001289 0.001385 0.001475 0.001558 0.001633 0.001697 0.001749 0.001788 0.001811 0.001818 0.001806 0.001774 0.001719 0.001640 0.001535 0.001403 0.001245 0.001062 0.000858 0.000636 0.000402 0.000161 -0.000082 -0.000322 -0.000551 -0.000767 -0.000964 -0.001140 -0.001292 -0.001419 -0.001521 -0.001597 -0.001651 -0.001683 -0.001697 -0.001694 -0.001677 -0.001647 -0.001604 -0.001550 -0.001484 -0.001409 -0.001325 -0.001235 -0.001140 -0.001042 -0.000944 -0.000848 -0.000755 -0.000666 -0.000583 -0.000506 -0.000436 -0.000372 -0.000316 -0.000267 -0.000224 -0.000187 -0.000155 -0.000128 -0.000105 -0.000087 -0.000071 -0.000058 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000017 0.000022 0.000028 0.000036 0.000045 0.000056 0.000069 0.000086 0.000105 0.000129 0.000156 0.000189 0.000227 0.000271 0.000322 0.000379 0.000443 0.000512 0.000588 0.000668 0.000751 0.000836 0.000922 0.001007 0.001089 0.001168 0.001241 0.001308 0.001366 0.001415 0.001454 0.001480 0.001494 0.001494 0.001479 0.001448 0.001399 0.001331 0.001242 0.001134 0.001005 0.000858 0.000694 0.000518 0.000332 0.000141 -0.000051 -0.000241 -0.000423 -0.000595 -0.000753 -0.000895 -0.001019 -0.001124 -0.001209 -0.001276 -0.001324 -0.001356 -0.001374 -0.001378 -0.001371 -0.001352 -0.001323 -0.001284 -0.001235 -0.001176 -0.001109 -0.001036 -0.000959 -0.000878 -0.000797 -0.000718 -0.000640 -0.000566 -0.000496 -0.000432 -0.000373 -0.000319 -0.000272 -0.000230 -0.000194 -0.000162 -0.000135 -0.000112 -0.000093 -0.000077 -0.000063 -0.000052 -0.000043 -0.000035 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000032 0.000040 0.000049 0.000061 0.000074 0.000091 0.000111 0.000134 0.000161 0.000194 0.000231 0.000273 0.000322 0.000375 0.000434 0.000498 0.000565 0.000635 0.000706 0.000778 0.000849 0.000917 0.000981 0.001041 0.001094 0.001139 0.001176 0.001204 0.001222 0.001229 0.001224 0.001208 0.001179 0.001136 0.001077 0.001004 0.000915 0.000811 0.000692 0.000562 0.000422 0.000276 0.000125 -0.000026 -0.000176 -0.000320 -0.000456 -0.000583 -0.000697 -0.000798 -0.000884 -0.000956 -0.001013 -0.001056 -0.001087 -0.001106 -0.001115 -0.001114 -0.001105 -0.001086 -0.001058 -0.001021 -0.000976 -0.000924 -0.000865 -0.000802 -0.000737 -0.000670 -0.000605 -0.000541 -0.000479 -0.000421 -0.000367 -0.000318 -0.000273 -0.000233 -0.000198 -0.000167 -0.000141 -0.000118 -0.000099 -0.000082 -0.000068 -0.000057 -0.000047 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000064 0.000078 0.000094 0.000114 0.000137 0.000164 0.000195 0.000231 0.000271 0.000316 0.000366 0.000419 0.000475 0.000534 0.000594 0.000654 0.000713 0.000769 0.000822 0.000869 0.000911 0.000947 0.000975 0.000994 0.001005 0.001008 0.001001 0.000984 0.000957 0.000920 0.000871 0.000810 0.000737 0.000653 0.000558 0.000455 0.000345 0.000230 0.000112 -0.000007 -0.000124 -0.000238 -0.000346 -0.000447 -0.000539 -0.000621 -0.000692 -0.000752 -0.000801 -0.000839 -0.000867 -0.000886 -0.000897 -0.000901 -0.000897 -0.000886 -0.000867 -0.000840 -0.000806 -0.000765 -0.000719 -0.000668 -0.000615 -0.000561 -0.000507 -0.000455 -0.000404 -0.000356 -0.000312 -0.000271 -0.000233 -0.000200 -0.000170 -0.000144 -0.000122 -0.000103 -0.000086 -0.000072 -0.000060 -0.000050 -0.000042 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000037 0.000045 0.000055 0.000067 0.000080 0.000096 0.000116 0.000138 0.000164 0.000193 0.000227 0.000265 0.000306 0.000351 0.000398 0.000447 0.000497 0.000547 0.000596 0.000642 0.000685 0.000723 0.000757 0.000784 0.000805 0.000818 0.000825 0.000824 0.000816 0.000800 0.000776 0.000744 0.000703 0.000652 0.000593 0.000525 0.000450 0.000368 0.000281 0.000191 0.000099 0.000007 -0.000085 -0.000174 -0.000259 -0.000339 -0.000413 -0.000480 -0.000538 -0.000588 -0.000629 -0.000662 -0.000688 -0.000706 -0.000718 -0.000724 -0.000724 -0.000718 -0.000706 -0.000687 -0.000661 -0.000630 -0.000593 -0.000553 -0.000511 -0.000467 -0.000424 -0.000381 -0.000340 -0.000301 -0.000264 -0.000230 -0.000199 -0.000171 -0.000146 -0.000125 -0.000106 -0.000089 -0.000075 -0.000063 -0.000053 -0.000045 -0.000037 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000039 0.000047 0.000057 0.000068 0.000081 0.000097 0.000115 0.000137 0.000161 0.000189 0.000220 0.000255 0.000292 0.000331 0.000372 0.000414 0.000455 0.000496 0.000533 0.000568 0.000599 0.000625 0.000646 0.000662 0.000671 0.000675 0.000672 0.000664 0.000649 0.000628 0.000600 0.000566 0.000524 0.000476 0.000421 0.000361 0.000296 0.000228 0.000158 0.000087 0.000016 -0.000055 -0.000125 -0.000191 -0.000255 -0.000314 -0.000368 -0.000416 -0.000457 -0.000492 -0.000520 -0.000543 -0.000560 -0.000572 -0.000579 -0.000582 -0.000579 -0.000572 -0.000558 -0.000540 -0.000516 -0.000487 -0.000456 -0.000422 -0.000387 -0.000352 -0.000318 -0.000284 -0.000253 -0.000223 -0.000195 -0.000169 -0.000146 -0.000125 -0.000107 -0.000091 -0.000078 -0.000066 -0.000056 -0.000047 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000040 0.000048 0.000057 0.000068 0.000081 0.000096 0.000114 0.000134 0.000157 0.000182 0.000211 0.000241 0.000274 0.000308 0.000342 0.000377 0.000410 0.000440 0.000468 0.000493 0.000514 0.000530 0.000542 0.000548 0.000550 0.000547 0.000539 0.000525 0.000507 0.000483 0.000454 0.000420 0.000381 0.000336 0.000289 0.000238 0.000185 0.000130 0.000076 0.000021 -0.000034 -0.000087 -0.000139 -0.000189 -0.000236 -0.000280 -0.000319 -0.000353 -0.000382 -0.000407 -0.000426 -0.000441 -0.000453 -0.000461 -0.000465 -0.000465 -0.000461 -0.000452 -0.000438 -0.000420 -0.000398 -0.000373 -0.000346 -0.000319 -0.000291 -0.000264 -0.000237 -0.000212 -0.000187 -0.000165 -0.000144 -0.000125 -0.000107 -0.000092 -0.000079 -0.000067 -0.000057 -0.000049 -0.000041 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000041 0.000048 0.000057 0.000068 0.000080 0.000094 0.000111 0.000129 0.000150 0.000173 0.000198 0.000225 0.000253 0.000281 0.000309 0.000336 0.000361 0.000383 0.000403 0.000420 0.000432 0.000441 0.000446 0.000447 0.000444 0.000436 0.000425 0.000409 0.000389 0.000364 0.000336 0.000303 0.000268 0.000229 0.000189 0.000148 0.000106 0.000065 0.000023 -0.000018 -0.000059 -0.000099 -0.000139 -0.000176 -0.000211 -0.000243 -0.000271 -0.000296 -0.000316 -0.000333 -0.000347 -0.000357 -0.000365 -0.000370 -0.000371 -0.000369 -0.000363 -0.000353 -0.000340 -0.000323 -0.000304 -0.000283 -0.000261 -0.000239 -0.000218 -0.000197 -0.000176 -0.000157 -0.000138 -0.000121 -0.000106 -0.000092 -0.000079 -0.000068 -0.000058 -0.000050 -0.000042 -0.000036 -0.000031 -0.000026 -0.000022 -0.000019 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000035 0.000041 0.000048 0.000057 0.000067 0.000078 0.000091 0.000106 0.000123 0.000142 0.000162 0.000184 0.000206 0.000229 0.000252 0.000273 0.000293 0.000312 0.000327 0.000340 0.000351 0.000358 0.000362 0.000362 0.000359 0.000353 0.000343 0.000329 0.000312 0.000291 0.000267 0.000241 0.000212 0.000182 0.000150 0.000118 0.000086 0.000055 0.000023 -0.000008 -0.000038 -0.000069 -0.000100 -0.000129 -0.000158 -0.000184 -0.000207 -0.000228 -0.000245 -0.000260 -0.000271 -0.000281 -0.000288 -0.000293 -0.000295 -0.000295 -0.000291 -0.000284 -0.000273 -0.000261 -0.000246 -0.000229 -0.000213 -0.000196 -0.000179 -0.000162 -0.000146 -0.000130 -0.000116 -0.000102 -0.000089 -0.000078 -0.000067 -0.000058 -0.000050 -0.000043 -0.000037 -0.000032 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000035 0.000040 0.000047 0.000055 0.000065 0.000075 0.000087 0.000101 0.000115 0.000132 0.000149 0.000167 0.000185 0.000203 0.000221 0.000237 0.000251 0.000264 0.000274 0.000283 0.000289 0.000292 0.000293 0.000290 0.000285 0.000276 0.000265 0.000250 0.000233 0.000213 0.000191 0.000167 0.000143 0.000118 0.000094 0.000070 0.000046 0.000023 -0.000000 -0.000023 -0.000047 -0.000070 -0.000094 -0.000117 -0.000138 -0.000158 -0.000175 -0.000190 -0.000202 -0.000212 -0.000220 -0.000227 -0.000232 -0.000234 -0.000234 -0.000232 -0.000227 -0.000219 -0.000209 -0.000198 -0.000185 -0.000172 -0.000159 -0.000146 -0.000133 -0.000120 -0.000108 -0.000096 -0.000085 -0.000075 -0.000066 -0.000057 -0.000050 -0.000043 -0.000037 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000046 0.000053 0.000062 0.000071 0.000082 0.000094 0.000106 0.000120 0.000134 0.000149 0.000163 0.000177 0.000189 0.000201 0.000211 0.000220 0.000227 0.000232 0.000235 0.000236 0.000234 0.000230 0.000223 0.000213 0.000200 0.000186 0.000169 0.000151 0.000132 0.000112 0.000093 0.000074 0.000056 0.000038 0.000022 0.000005 -0.000012 -0.000030 -0.000048 -0.000067 -0.000085 -0.000103 -0.000120 -0.000134 -0.000147 -0.000157 -0.000166 -0.000173 -0.000179 -0.000183 -0.000185 -0.000186 -0.000184 -0.000180 -0.000174 -0.000167 -0.000158 -0.000148 -0.000138 -0.000128 -0.000118 -0.000108 -0.000098 -0.000089 -0.000079 -0.000071 -0.000063 -0.000055 -0.000048 -0.000042 -0.000037 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000025 0.000029 0.000033 0.000039 0.000044 0.000051 0.000058 0.000067 0.000076 0.000086 0.000096 0.000107 0.000119 0.000130 0.000141 0.000151 0.000160 0.000168 0.000175 0.000181 0.000186 0.000188 0.000189 0.000188 0.000185 0.000179 0.000171 0.000161 0.000148 0.000134 0.000119 0.000103 0.000088 0.000073 0.000058 0.000045 0.000032 0.000020 0.000008 -0.000004 -0.000017 -0.000031 -0.000046 -0.000062 -0.000077 -0.000091 -0.000103 -0.000114 -0.000123 -0.000130 -0.000136 -0.000141 -0.000144 -0.000146 -0.000147 -0.000145 -0.000143 -0.000138 -0.000132 -0.000125 -0.000118 -0.000110 -0.000103 -0.000095 -0.000087 -0.000080 -0.000072 -0.000065 -0.000058 -0.000052 -0.000046 -0.000040 -0.000036 -0.000031 -0.000027 -0.000024 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000025 0.000028 0.000032 0.000037 0.000042 0.000048 0.000054 0.000061 0.000069 0.000077 0.000085 0.000094 0.000103 0.000111 0.000119 0.000127 0.000134 0.000140 0.000144 0.000148 0.000151 0.000152 0.000151 0.000149 0.000144 0.000137 0.000129 0.000118 0.000106 0.000094 0.000081 0.000068 0.000056 0.000045 0.000036 0.000027 0.000018 0.000010 0.000001 -0.000009 -0.000020 -0.000032 -0.000044 -0.000057 -0.000069 -0.000080 -0.000089 -0.000096 -0.000102 -0.000107 -0.000111 -0.000113 -0.000115 -0.000115 -0.000115 -0.000112 -0.000109 -0.000104 -0.000099 -0.000093 -0.000087 -0.000082 -0.000076 -0.000070 -0.000064 -0.000058 -0.000053 -0.000047 -0.000042 -0.000038 -0.000034 -0.000030 -0.000026 -0.000023 -0.000020 -0.000018 -0.000016 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000027 0.000031 0.000035 0.000039 0.000044 0.000049 0.000055 0.000061 0.000068 0.000075 0.000081 0.000088 0.000094 0.000100 0.000106 0.000111 0.000115 0.000118 0.000121 0.000122 0.000121 0.000120 0.000116 0.000110 0.000103 0.000094 0.000084 0.000074 0.000063 0.000053 0.000044 0.000035 0.000028 0.000022 0.000016 0.000011 0.000005 -0.000003 -0.000011 -0.000021 -0.000032 -0.000043 -0.000053 -0.000062 -0.000070 -0.000076 -0.000081 -0.000084 -0.000087 -0.000089 -0.000090 -0.000091 -0.000090 -0.000088 -0.000085 -0.000082 -0.000078 -0.000073 -0.000069 -0.000064 -0.000060 -0.000055 -0.000051 -0.000047 -0.000042 -0.000038 -0.000035 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000029 0.000032 0.000036 0.000040 0.000044 0.000049 0.000054 0.000059 0.000064 0.000069 0.000075 0.000079 0.000084 0.000088 0.000092 0.000094 0.000096 0.000098 0.000097 0.000096 0.000093 0.000089 0.000082 0.000075 0.000067 0.000058 0.000049 0.000041 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000006 0.000001 -0.000006 -0.000014 -0.000023 -0.000032 -0.000041 -0.000049 -0.000055 -0.000060 -0.000064 -0.000067 -0.000069 -0.000070 -0.000071 -0.000071 -0.000070 -0.000069 -0.000067 -0.000064 -0.000061 -0.000057 -0.000054 -0.000051 -0.000047 -0.000044 -0.000040 -0.000037 -0.000034 -0.000031 -0.000028 -0.000025 -0.000023 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000026 0.000029 0.000032 0.000036 0.000039 0.000043 0.000047 0.000051 0.000055 0.000059 0.000063 0.000067 0.000070 0.000073 0.000075 0.000077 0.000078 0.000078 0.000077 0.000075 0.000071 0.000066 0.000060 0.000053 0.000046 0.000038 0.000032 0.000026 0.000021 0.000017 0.000015 0.000012 0.000010 0.000007 0.000003 -0.000003 -0.000009 -0.000017 -0.000025 -0.000032 -0.000039 -0.000044 -0.000048 -0.000051 -0.000053 -0.000054 -0.000055 -0.000056 -0.000056 -0.000055 -0.000054 -0.000052 -0.000050 -0.000047 -0.000045 -0.000042 -0.000039 -0.000037 -0.000034 -0.000032 -0.000029 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000019 0.000022 0.000024 0.000026 0.000029 0.000032 0.000035 0.000038 0.000041 0.000044 0.000047 0.000050 0.000053 0.000056 0.000058 0.000060 0.000062 0.000063 0.000063 0.000062 0.000060 0.000057 0.000053 0.000047 0.000042 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000012 0.000010 0.000009 0.000007 0.000003 -0.000001 -0.000007 -0.000013 -0.000020 -0.000026 -0.000031 -0.000035 -0.000038 -0.000040 -0.000042 -0.000043 -0.000043 -0.000044 -0.000043 -0.000043 -0.000042 -0.000041 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000023 0.000026 0.000028 0.000030 0.000033 0.000035 0.000038 0.000040 0.000043 0.000045 0.000047 0.000048 0.000050 0.000050 0.000050 0.000049 0.000048 0.000045 0.000042 0.000037 0.000033 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000003 -0.000001 -0.000005 -0.000011 -0.000016 -0.000021 -0.000025 -0.000029 -0.000031 -0.000032 -0.000033 -0.000033 -0.000034 -0.000034 -0.000034 -0.000034 -0.000033 -0.000032 -0.000031 -0.000029 -0.000027 -0.000026 -0.000024 -0.000022 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000024 0.000026 0.000028 0.000030 0.000032 0.000034 0.000036 0.000038 0.000039 0.000040 0.000040 0.000040 0.000040 0.000038 0.000036 0.000033 0.000029 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000002 -0.000001 -0.000005 -0.000010 -0.000014 -0.000018 -0.000021 -0.000023 -0.000025 -0.000025 -0.000026 -0.000026 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000021 -0.000020 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000018 0.000020 0.000021 0.000023 0.000024 0.000026 0.000028 0.000029 0.000030 0.000031 0.000032 0.000032 0.000032 0.000031 0.000030 0.000028 0.000026 0.000023 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000000 -0.000003 -0.000006 -0.000009 -0.000013 -0.000016 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000026 0.000026 0.000025 0.000024 0.000022 0.000020 0.000018 0.000015 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000020 0.000020 0.000020 0.000020 0.000020 0.000019 0.000017 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000015 0.000014 0.000013 0.000011 0.000009 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000006 0.000004 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000008 0.000006 0.000005 0.000004 0.000002 0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode50_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000006 0.000007 0.000007 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 -0.000000 0.000002 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000010 0.000009 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 0.000000 0.000003 0.000005 0.000007 0.000009 0.000010 0.000011 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000005 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000006 -0.000006 -0.000005 -0.000003 -0.000000 0.000002 0.000005 0.000007 0.000009 0.000011 0.000013 0.000014 0.000014 0.000014 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000003 -0.000001 0.000002 0.000005 0.000008 0.000011 0.000013 0.000015 0.000017 0.000018 0.000018 0.000018 0.000017 0.000016 0.000014 0.000012 0.000010 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000002 -0.000000 0.000002 0.000005 0.000009 0.000012 0.000015 0.000018 0.000020 0.000022 0.000023 0.000023 0.000022 0.000021 0.000019 0.000017 0.000014 0.000013 0.000011 0.000011 0.000011 0.000012 0.000013 0.000014 0.000013 0.000013 0.000011 0.000010 0.000008 0.000008 0.000008 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000022 0.000022 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000016 0.000014 0.000012 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000004 0.000007 0.000010 0.000014 0.000018 0.000021 0.000024 0.000027 0.000028 0.000029 0.000029 0.000028 0.000026 0.000023 0.000020 0.000018 0.000015 0.000014 0.000014 0.000014 0.000015 0.000016 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000013 0.000014 0.000016 0.000018 0.000021 0.000023 0.000025 0.000027 0.000029 0.000030 0.000031 0.000030 0.000029 0.000028 0.000026 0.000024 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000017 0.000021 0.000025 0.000029 0.000032 0.000034 0.000036 0.000036 0.000035 0.000034 0.000031 0.000028 0.000024 0.000021 0.000019 0.000017 0.000017 0.000017 0.000018 0.000020 0.000021 0.000021 0.000020 0.000019 0.000018 0.000017 0.000018 0.000019 0.000021 0.000023 0.000026 0.000029 0.000032 0.000035 0.000038 0.000040 0.000041 0.000041 0.000040 0.000038 0.000036 0.000033 0.000030 0.000027 0.000024 0.000022 0.000019 0.000017 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000034 0.000038 0.000041 0.000043 0.000044 0.000044 0.000043 0.000040 0.000037 0.000033 0.000029 0.000026 0.000023 0.000021 0.000020 0.000021 0.000022 0.000023 0.000024 0.000024 0.000024 0.000023 0.000023 0.000023 0.000024 0.000026 0.000028 0.000032 0.000036 0.000040 0.000043 0.000047 0.000050 0.000052 0.000053 0.000054 0.000053 0.000050 0.000047 0.000043 0.000039 0.000035 0.000031 0.000027 0.000024 0.000021 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000007 0.000008 0.000010 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000040 0.000044 0.000048 0.000051 0.000053 0.000054 0.000054 0.000052 0.000049 0.000045 0.000040 0.000036 0.000031 0.000028 0.000026 0.000024 0.000024 0.000025 0.000025 0.000026 0.000026 0.000027 0.000026 0.000027 0.000028 0.000030 0.000033 0.000037 0.000042 0.000047 0.000052 0.000057 0.000061 0.000065 0.000068 0.000069 0.000070 0.000069 0.000066 0.000061 0.000056 0.000051 0.000045 0.000040 0.000035 0.000031 0.000027 0.000022 0.000018 0.000014 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000035 0.000041 0.000046 0.000052 0.000057 0.000061 0.000064 0.000065 0.000066 0.000065 0.000062 0.000058 0.000054 0.000049 0.000043 0.000038 0.000034 0.000031 0.000029 0.000028 0.000027 0.000027 0.000027 0.000028 0.000028 0.000029 0.000030 0.000033 0.000037 0.000042 0.000048 0.000054 0.000061 0.000067 0.000073 0.000079 0.000084 0.000087 0.000090 0.000091 0.000089 0.000086 0.000080 0.000074 0.000067 0.000059 0.000052 0.000046 0.000040 0.000034 0.000029 0.000023 0.000019 0.000014 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000041 0.000047 0.000054 0.000060 0.000066 0.000071 0.000075 0.000078 0.000080 0.000080 0.000078 0.000075 0.000071 0.000065 0.000059 0.000053 0.000047 0.000042 0.000037 0.000034 0.000031 0.000029 0.000028 0.000027 0.000027 0.000028 0.000029 0.000033 0.000037 0.000044 0.000051 0.000059 0.000068 0.000077 0.000085 0.000093 0.000101 0.000108 0.000113 0.000117 0.000118 0.000116 0.000112 0.000105 0.000097 0.000088 0.000078 0.000069 0.000060 0.000051 0.000044 0.000037 0.000030 0.000024 0.000019 0.000014 0.000011 0.000008 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000007 0.000009 0.000012 0.000015 0.000019 0.000022 0.000026 0.000031 0.000036 0.000041 0.000048 0.000054 0.000062 0.000069 0.000076 0.000082 0.000088 0.000093 0.000096 0.000098 0.000097 0.000095 0.000091 0.000086 0.000079 0.000072 0.000064 0.000057 0.000050 0.000044 0.000038 0.000033 0.000029 0.000026 0.000024 0.000024 0.000025 0.000028 0.000034 0.000042 0.000051 0.000062 0.000073 0.000085 0.000097 0.000109 0.000120 0.000130 0.000139 0.000146 0.000151 0.000152 0.000151 0.000146 0.000137 0.000127 0.000114 0.000102 0.000089 0.000078 0.000067 0.000057 0.000047 0.000039 0.000031 0.000025 0.000019 0.000015 0.000011 0.000008 0.000005 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000023 0.000028 0.000033 0.000039 0.000046 0.000053 0.000061 0.000069 0.000077 0.000086 0.000094 0.000101 0.000108 0.000113 0.000117 0.000119 0.000119 0.000116 0.000112 0.000105 0.000096 0.000087 0.000077 0.000067 0.000058 0.000049 0.000040 0.000032 0.000026 0.000020 0.000017 0.000016 0.000019 0.000025 0.000034 0.000045 0.000059 0.000074 0.000090 0.000106 0.000122 0.000138 0.000153 0.000166 0.000178 0.000188 0.000194 0.000196 0.000194 0.000187 0.000177 0.000163 0.000148 0.000131 0.000115 0.000100 0.000086 0.000072 0.000061 0.000050 0.000041 0.000032 0.000026 0.000020 0.000015 0.000011 0.000008 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000016 0.000021 0.000027 0.000033 0.000040 0.000048 0.000056 0.000065 0.000075 0.000085 0.000095 0.000105 0.000115 0.000124 0.000132 0.000138 0.000143 0.000145 0.000145 0.000142 0.000136 0.000127 0.000116 0.000104 0.000091 0.000077 0.000064 0.000051 0.000038 0.000026 0.000016 0.000008 0.000003 0.000003 0.000007 0.000016 0.000030 0.000047 0.000066 0.000087 0.000109 0.000131 0.000153 0.000174 0.000194 0.000212 0.000227 0.000239 0.000246 0.000249 0.000246 0.000237 0.000224 0.000207 0.000187 0.000167 0.000146 0.000127 0.000108 0.000092 0.000077 0.000064 0.000052 0.000042 0.000033 0.000026 0.000020 0.000015 0.000011 0.000007 0.000004 0.000001 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000012 0.000017 0.000024 0.000031 0.000038 0.000047 0.000057 0.000067 0.000079 0.000091 0.000103 0.000115 0.000128 0.000139 0.000150 0.000159 0.000167 0.000173 0.000176 0.000175 0.000172 0.000164 0.000152 0.000138 0.000121 0.000103 0.000084 0.000065 0.000046 0.000028 0.000011 -0.000004 -0.000015 -0.000020 -0.000020 -0.000013 0.000001 0.000020 0.000044 0.000071 0.000099 0.000129 0.000159 0.000188 0.000216 0.000242 0.000266 0.000285 0.000300 0.000309 0.000312 0.000307 0.000296 0.000279 0.000257 0.000233 0.000208 0.000182 0.000158 0.000135 0.000115 0.000096 0.000080 0.000066 0.000053 0.000043 0.000034 0.000026 0.000020 0.000014 0.000009 0.000006 0.000002 -0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000004 0.000008 0.000013 0.000019 0.000026 0.000034 0.000044 0.000055 0.000066 0.000079 0.000093 0.000108 0.000123 0.000138 0.000152 0.000166 0.000179 0.000190 0.000200 0.000207 0.000211 0.000210 0.000205 0.000194 0.000179 0.000160 0.000137 0.000112 0.000086 0.000059 0.000032 0.000006 -0.000018 -0.000038 -0.000052 -0.000059 -0.000057 -0.000046 -0.000026 0.000001 0.000034 0.000070 0.000109 0.000148 0.000188 0.000226 0.000263 0.000297 0.000328 0.000352 0.000371 0.000381 0.000383 0.000377 0.000362 0.000341 0.000315 0.000285 0.000254 0.000223 0.000194 0.000166 0.000141 0.000119 0.000099 0.000082 0.000067 0.000054 0.000043 0.000033 0.000025 0.000018 0.000012 0.000007 0.000003 -0.000001 -0.000003 -0.000005 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000001 0.000001 0.000004 0.000008 0.000013 0.000020 0.000028 0.000038 0.000050 0.000063 0.000077 0.000093 0.000109 0.000127 0.000144 0.000162 0.000180 0.000196 0.000211 0.000225 0.000237 0.000245 0.000249 0.000248 0.000240 0.000226 0.000206 0.000180 0.000150 0.000116 0.000080 0.000042 0.000005 -0.000031 -0.000063 -0.000090 -0.000109 -0.000117 -0.000113 -0.000097 -0.000070 -0.000033 0.000012 0.000060 0.000112 0.000164 0.000216 0.000266 0.000314 0.000358 0.000396 0.000427 0.000449 0.000461 0.000463 0.000454 0.000436 0.000410 0.000378 0.000343 0.000306 0.000269 0.000234 0.000201 0.000171 0.000145 0.000121 0.000101 0.000083 0.000067 0.000054 0.000042 0.000031 0.000022 0.000014 0.000008 0.000003 -0.000001 -0.000004 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 0.000000 0.000004 0.000008 0.000014 0.000022 0.000031 0.000042 0.000056 0.000071 0.000088 0.000107 0.000127 0.000147 0.000168 0.000189 0.000210 0.000229 0.000247 0.000263 0.000276 0.000285 0.000289 0.000287 0.000276 0.000258 0.000232 0.000198 0.000157 0.000112 0.000063 0.000013 -0.000038 -0.000086 -0.000130 -0.000166 -0.000190 -0.000200 -0.000194 -0.000172 -0.000135 -0.000086 -0.000028 0.000036 0.000103 0.000172 0.000239 0.000304 0.000365 0.000420 0.000468 0.000506 0.000532 0.000547 0.000548 0.000537 0.000515 0.000484 0.000447 0.000405 0.000362 0.000319 0.000278 0.000240 0.000205 0.000174 0.000146 0.000122 0.000101 0.000082 0.000065 0.000051 0.000038 0.000026 0.000017 0.000009 0.000003 -0.000002 -0.000006 -0.000008 -0.000010 -0.000011 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000003 -0.000001 0.000003 0.000008 0.000015 0.000023 0.000034 0.000047 0.000063 0.000081 0.000101 0.000123 0.000146 0.000170 0.000194 0.000219 0.000242 0.000265 0.000286 0.000304 0.000318 0.000327 0.000330 0.000325 0.000311 0.000287 0.000253 0.000210 0.000158 0.000100 0.000036 -0.000031 -0.000098 -0.000163 -0.000221 -0.000268 -0.000299 -0.000312 -0.000304 -0.000276 -0.000228 -0.000165 -0.000090 -0.000007 0.000080 0.000168 0.000255 0.000337 0.000414 0.000482 0.000541 0.000587 0.000619 0.000636 0.000638 0.000625 0.000599 0.000563 0.000519 0.000471 0.000421 0.000372 0.000325 0.000281 0.000241 0.000206 0.000174 0.000146 0.000121 0.000099 0.000079 0.000061 0.000045 0.000031 0.000019 0.000010 0.000002 -0.000004 -0.000008 -0.000011 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000004 -0.000002 0.000003 0.000008 0.000016 0.000026 0.000038 0.000053 0.000071 0.000092 0.000115 0.000140 0.000166 0.000194 0.000222 0.000250 0.000277 0.000302 0.000325 0.000345 0.000359 0.000368 0.000369 0.000362 0.000343 0.000313 0.000271 0.000217 0.000152 0.000078 -0.000003 -0.000090 -0.000177 -0.000261 -0.000337 -0.000398 -0.000439 -0.000456 -0.000447 -0.000411 -0.000351 -0.000272 -0.000177 -0.000072 0.000039 0.000150 0.000259 0.000363 0.000458 0.000542 0.000613 0.000668 0.000706 0.000727 0.000729 0.000714 0.000685 0.000644 0.000594 0.000540 0.000483 0.000428 0.000375 0.000326 0.000281 0.000240 0.000204 0.000172 0.000143 0.000117 0.000093 0.000072 0.000053 0.000036 0.000022 0.000010 0.000001 -0.000006 -0.000011 -0.000014 -0.000016 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000003 0.000002 0.000008 0.000017 0.000029 0.000043 0.000060 0.000081 0.000104 0.000130 0.000159 0.000189 0.000220 0.000251 0.000283 0.000312 0.000340 0.000364 0.000385 0.000399 0.000407 0.000405 0.000394 0.000371 0.000334 0.000284 0.000219 0.000140 0.000049 -0.000053 -0.000162 -0.000273 -0.000380 -0.000476 -0.000555 -0.000608 -0.000632 -0.000622 -0.000579 -0.000506 -0.000408 -0.000291 -0.000160 -0.000022 0.000117 0.000252 0.000380 0.000496 0.000597 0.000681 0.000747 0.000792 0.000816 0.000819 0.000803 0.000770 0.000724 0.000669 0.000609 0.000546 0.000485 0.000426 0.000371 0.000321 0.000276 0.000235 0.000199 0.000165 0.000135 0.000107 0.000082 0.000060 0.000040 0.000023 0.000010 -0.000001 -0.000009 -0.000014 -0.000018 -0.000020 -0.000021 -0.000021 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000009 -0.000005 0.000000 0.000008 0.000018 0.000032 0.000048 0.000068 0.000091 0.000118 0.000147 0.000179 0.000213 0.000247 0.000282 0.000315 0.000347 0.000376 0.000401 0.000421 0.000434 0.000440 0.000436 0.000421 0.000393 0.000350 0.000291 0.000215 0.000122 0.000013 -0.000111 -0.000244 -0.000381 -0.000515 -0.000636 -0.000735 -0.000804 -0.000835 -0.000826 -0.000777 -0.000691 -0.000572 -0.000430 -0.000270 -0.000101 0.000069 0.000234 0.000388 0.000527 0.000646 0.000745 0.000820 0.000872 0.000900 0.000904 0.000887 0.000851 0.000801 0.000741 0.000676 0.000608 0.000541 0.000477 0.000417 0.000362 0.000312 0.000267 0.000225 0.000188 0.000153 0.000121 0.000092 0.000066 0.000044 0.000024 0.000008 -0.000004 -0.000013 -0.000019 -0.000024 -0.000026 -0.000027 -0.000026 -0.000025 -0.000023 -0.000021 -0.000018 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000018 -0.000019 -0.000018 -0.000016 -0.000014 -0.000009 -0.000002 0.000007 0.000019 0.000035 0.000054 0.000076 0.000103 0.000133 0.000166 0.000201 0.000237 0.000275 0.000311 0.000347 0.000380 0.000409 0.000433 0.000451 0.000462 0.000465 0.000458 0.000440 0.000408 0.000361 0.000295 0.000209 0.000102 -0.000026 -0.000171 -0.000331 -0.000497 -0.000660 -0.000808 -0.000931 -0.001017 -0.001059 -0.001053 -0.000998 -0.000897 -0.000758 -0.000588 -0.000396 -0.000194 0.000010 0.000207 0.000389 0.000551 0.000690 0.000802 0.000887 0.000944 0.000975 0.000979 0.000961 0.000923 0.000870 0.000807 0.000737 0.000665 0.000594 0.000526 0.000462 0.000402 0.000347 0.000297 0.000251 0.000208 0.000169 0.000133 0.000100 0.000071 0.000045 0.000023 0.000005 -0.000009 -0.000019 -0.000026 -0.000031 -0.000033 -0.000034 -0.000033 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000020 -0.000023 -0.000024 -0.000026 -0.000026 -0.000025 -0.000024 -0.000020 -0.000014 -0.000006 0.000005 0.000019 0.000037 0.000059 0.000085 0.000115 0.000149 0.000185 0.000223 0.000263 0.000302 0.000340 0.000375 0.000408 0.000435 0.000457 0.000472 0.000480 0.000479 0.000470 0.000449 0.000416 0.000365 0.000295 0.000201 0.000083 -0.000061 -0.000229 -0.000414 -0.000610 -0.000803 -0.000982 -0.001131 -0.001237 -0.001293 -0.001291 -0.001231 -0.001116 -0.000955 -0.000756 -0.000531 -0.000293 -0.000054 0.000175 0.000385 0.000570 0.000726 0.000850 0.000942 0.001003 0.001035 0.001040 0.001020 0.000981 0.000926 0.000860 0.000789 0.000715 0.000641 0.000570 0.000503 0.000439 0.000380 0.000325 0.000273 0.000226 0.000182 0.000142 0.000105 0.000072 0.000044 0.000019 -0.000000 -0.000016 -0.000027 -0.000035 -0.000040 -0.000042 -0.000043 -0.000041 -0.000038 -0.000035 -0.000031 -0.000027 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000024 -0.000028 -0.000031 -0.000034 -0.000035 -0.000036 -0.000036 -0.000033 -0.000029 -0.000023 -0.000013 0.000000 0.000017 0.000038 0.000064 0.000094 0.000127 0.000165 0.000205 0.000246 0.000287 0.000328 0.000365 0.000400 0.000429 0.000453 0.000470 0.000480 0.000484 0.000480 0.000468 0.000447 0.000413 0.000363 0.000292 0.000195 0.000069 -0.000088 -0.000274 -0.000484 -0.000708 -0.000932 -0.001142 -0.001319 -0.001449 -0.001520 -0.001524 -0.001461 -0.001334 -0.001150 -0.000922 -0.000664 -0.000391 -0.000117 0.000143 0.000379 0.000583 0.000752 0.000885 0.000981 0.001043 0.001074 0.001077 0.001056 0.001016 0.000961 0.000897 0.000826 0.000753 0.000679 0.000607 0.000538 0.000472 0.000408 0.000349 0.000292 0.000240 0.000191 0.000146 0.000106 0.000070 0.000039 0.000012 -0.000010 -0.000027 -0.000039 -0.000048 -0.000053 -0.000055 -0.000054 -0.000052 -0.000048 -0.000043 -0.000038 -0.000033 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000023 -0.000028 -0.000033 -0.000037 -0.000042 -0.000046 -0.000048 -0.000050 -0.000049 -0.000047 -0.000042 -0.000034 -0.000023 -0.000007 0.000013 0.000037 0.000067 0.000101 0.000139 0.000181 0.000224 0.000268 0.000311 0.000351 0.000387 0.000417 0.000442 0.000459 0.000469 0.000473 0.000471 0.000463 0.000450 0.000429 0.000399 0.000353 0.000286 0.000192 0.000064 -0.000099 -0.000299 -0.000528 -0.000778 -0.001031 -0.001271 -0.001478 -0.001633 -0.001722 -0.001736 -0.001672 -0.001533 -0.001329 -0.001074 -0.000783 -0.000476 -0.000171 0.000116 0.000373 0.000591 0.000768 0.000902 0.000996 0.001055 0.001082 0.001082 0.001060 0.001021 0.000969 0.000909 0.000843 0.000774 0.000704 0.000635 0.000566 0.000498 0.000432 0.000368 0.000307 0.000250 0.000196 0.000147 0.000103 0.000063 0.000029 0.000000 -0.000023 -0.000042 -0.000055 -0.000064 -0.000069 -0.000070 -0.000069 -0.000065 -0.000060 -0.000053 -0.000047 -0.000040 -0.000033 -0.000027 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000036 -0.000043 -0.000050 -0.000056 -0.000061 -0.000065 -0.000067 -0.000067 -0.000065 -0.000059 -0.000050 -0.000037 -0.000019 0.000005 0.000034 0.000068 0.000107 0.000151 0.000197 0.000244 0.000290 0.000333 0.000371 0.000403 0.000427 0.000443 0.000451 0.000452 0.000446 0.000436 0.000424 0.000410 0.000392 0.000369 0.000333 0.000278 0.000194 0.000074 -0.000088 -0.000293 -0.000535 -0.000804 -0.001084 -0.001353 -0.001589 -0.001771 -0.001881 -0.001907 -0.001845 -0.001698 -0.001476 -0.001195 -0.000876 -0.000540 -0.000209 0.000099 0.000369 0.000593 0.000768 0.000896 0.000982 0.001031 0.001050 0.001045 0.001022 0.000987 0.000941 0.000890 0.000834 0.000775 0.000713 0.000649 0.000584 0.000518 0.000450 0.000384 0.000319 0.000256 0.000198 0.000144 0.000095 0.000052 0.000014 -0.000017 -0.000043 -0.000063 -0.000077 -0.000086 -0.000090 -0.000090 -0.000087 -0.000082 -0.000074 -0.000066 -0.000058 -0.000049 -0.000041 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000039 -0.000047 -0.000056 -0.000065 -0.000073 -0.000080 -0.000086 -0.000090 -0.000091 -0.000089 -0.000083 -0.000072 -0.000056 -0.000035 -0.000008 0.000026 0.000066 0.000112 0.000161 0.000212 0.000263 0.000311 0.000353 0.000388 0.000413 0.000428 0.000433 0.000427 0.000414 0.000396 0.000376 0.000358 0.000343 0.000331 0.000319 0.000300 0.000264 0.000201 0.000100 -0.000049 -0.000247 -0.000493 -0.000775 -0.001075 -0.001371 -0.001636 -0.001845 -0.001978 -0.002019 -0.001963 -0.001811 -0.001574 -0.001273 -0.000929 -0.000571 -0.000221 0.000097 0.000370 0.000588 0.000751 0.000862 0.000929 0.000961 0.000968 0.000956 0.000934 0.000904 0.000870 0.000833 0.000793 0.000750 0.000702 0.000650 0.000592 0.000530 0.000464 0.000396 0.000327 0.000260 0.000197 0.000137 0.000083 0.000036 -0.000006 -0.000041 -0.000069 -0.000090 -0.000105 -0.000114 -0.000117 -0.000116 -0.000111 -0.000103 -0.000093 -0.000082 -0.000071 -0.000061 -0.000050 -0.000041 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000050 -0.000060 -0.000072 -0.000083 -0.000095 -0.000105 -0.000113 -0.000118 -0.000121 -0.000119 -0.000113 -0.000101 -0.000083 -0.000058 -0.000025 0.000015 0.000062 0.000114 0.000171 0.000228 0.000283 0.000333 0.000374 0.000403 0.000418 0.000420 0.000408 0.000385 0.000353 0.000318 0.000285 0.000259 0.000244 0.000240 0.000244 0.000250 0.000244 0.000214 0.000145 0.000024 -0.000156 -0.000394 -0.000679 -0.000993 -0.001311 -0.001604 -0.001843 -0.002001 -0.002060 -0.002012 -0.001858 -0.001612 -0.001294 -0.000933 -0.000559 -0.000201 0.000117 0.000379 0.000577 0.000713 0.000794 0.000831 0.000838 0.000826 0.000806 0.000784 0.000765 0.000748 0.000732 0.000716 0.000696 0.000670 0.000635 0.000590 0.000536 0.000474 0.000407 0.000335 0.000264 0.000194 0.000128 0.000068 0.000014 -0.000032 -0.000072 -0.000103 -0.000126 -0.000142 -0.000150 -0.000152 -0.000149 -0.000141 -0.000130 -0.000117 -0.000103 -0.000089 -0.000075 -0.000063 -0.000051 -0.000041 -0.000033 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000040 -0.000051 -0.000063 -0.000077 -0.000091 -0.000106 -0.000121 -0.000134 -0.000146 -0.000154 -0.000158 -0.000158 -0.000152 -0.000139 -0.000118 -0.000088 -0.000050 -0.000002 0.000053 0.000115 0.000181 0.000246 0.000306 0.000358 0.000396 0.000417 0.000420 0.000404 0.000371 0.000323 0.000267 0.000209 0.000158 0.000122 0.000105 0.000111 0.000138 0.000177 0.000214 0.000231 0.000209 0.000131 -0.000015 -0.000231 -0.000509 -0.000830 -0.001167 -0.001487 -0.001755 -0.001940 -0.002020 -0.001984 -0.001833 -0.001580 -0.001251 -0.000878 -0.000497 -0.000142 0.000162 0.000398 0.000561 0.000653 0.000689 0.000683 0.000655 0.000619 0.000588 0.000568 0.000562 0.000569 0.000584 0.000601 0.000613 0.000616 0.000606 0.000580 0.000539 0.000484 0.000418 0.000345 0.000269 0.000192 0.000118 0.000049 -0.000013 -0.000066 -0.000111 -0.000146 -0.000172 -0.000189 -0.000197 -0.000197 -0.000191 -0.000179 -0.000164 -0.000147 -0.000129 -0.000111 -0.000094 -0.000078 -0.000064 -0.000052 -0.000042 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000065 -0.000080 -0.000097 -0.000115 -0.000134 -0.000153 -0.000171 -0.000187 -0.000199 -0.000206 -0.000207 -0.000201 -0.000187 -0.000163 -0.000128 -0.000082 -0.000025 0.000042 0.000115 0.000192 0.000267 0.000334 0.000388 0.000423 0.000435 0.000422 0.000383 0.000322 0.000242 0.000154 0.000066 -0.000010 -0.000061 -0.000080 -0.000062 -0.000007 0.000075 0.000168 0.000248 0.000292 0.000274 0.000178 -0.000003 -0.000263 -0.000585 -0.000937 -0.001283 -0.001582 -0.001797 -0.001901 -0.001879 -0.001732 -0.001475 -0.001139 -0.000760 -0.000381 -0.000038 0.000239 0.000433 0.000542 0.000573 0.000546 0.000483 0.000408 0.000340 0.000295 0.000279 0.000293 0.000332 0.000386 0.000446 0.000501 0.000543 0.000565 0.000565 0.000541 0.000497 0.000435 0.000360 0.000277 0.000191 0.000107 0.000027 -0.000045 -0.000108 -0.000160 -0.000201 -0.000230 -0.000248 -0.000255 -0.000253 -0.000243 -0.000227 -0.000207 -0.000185 -0.000162 -0.000139 -0.000117 -0.000097 -0.000080 -0.000065 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000082 -0.000101 -0.000122 -0.000145 -0.000169 -0.000193 -0.000216 -0.000237 -0.000254 -0.000265 -0.000269 -0.000264 -0.000248 -0.000220 -0.000179 -0.000123 -0.000054 0.000027 0.000115 0.000206 0.000294 0.000371 0.000429 0.000461 0.000462 0.000429 0.000363 0.000265 0.000146 0.000015 -0.000113 -0.000222 -0.000295 -0.000319 -0.000287 -0.000198 -0.000062 0.000100 0.000260 0.000387 0.000449 0.000420 0.000287 0.000054 -0.000262 -0.000628 -0.001001 -0.001333 -0.001582 -0.001712 -0.001707 -0.001565 -0.001305 -0.000962 -0.000580 -0.000207 0.000114 0.000351 0.000488 0.000524 0.000476 0.000367 0.000231 0.000097 -0.000010 -0.000072 -0.000082 -0.000043 0.000036 0.000141 0.000255 0.000364 0.000455 0.000519 0.000550 0.000549 0.000518 0.000460 0.000382 0.000292 0.000194 0.000096 0.000001 -0.000085 -0.000160 -0.000222 -0.000270 -0.000303 -0.000322 -0.000328 -0.000322 -0.000308 -0.000286 -0.000260 -0.000231 -0.000201 -0.000173 -0.000146 -0.000121 -0.000100 -0.000081 -0.000066 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000083 -0.000103 -0.000126 -0.000152 -0.000181 -0.000211 -0.000242 -0.000272 -0.000300 -0.000323 -0.000339 -0.000347 -0.000343 -0.000326 -0.000293 -0.000242 -0.000175 -0.000091 0.000008 0.000115 0.000226 0.000331 0.000420 0.000485 0.000516 0.000505 0.000450 0.000349 0.000208 0.000038 -0.000148 -0.000328 -0.000480 -0.000583 -0.000618 -0.000572 -0.000443 -0.000244 0.000002 0.000261 0.000490 0.000649 0.000703 0.000632 0.000434 0.000126 -0.000255 -0.000658 -0.001030 -0.001316 -0.001476 -0.001487 -0.001349 -0.001083 -0.000731 -0.000344 0.000021 0.000315 0.000503 0.000568 0.000516 0.000368 0.000160 -0.000066 -0.000273 -0.000427 -0.000510 -0.000513 -0.000443 -0.000314 -0.000148 0.000034 0.000209 0.000360 0.000475 0.000545 0.000571 0.000554 0.000500 0.000418 0.000315 0.000201 0.000084 -0.000029 -0.000133 -0.000224 -0.000298 -0.000354 -0.000392 -0.000413 -0.000417 -0.000408 -0.000387 -0.000358 -0.000324 -0.000287 -0.000250 -0.000214 -0.000180 -0.000150 -0.000124 -0.000101 -0.000081 -0.000065 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000083 -0.000104 -0.000129 -0.000157 -0.000190 -0.000225 -0.000264 -0.000303 -0.000341 -0.000377 -0.000408 -0.000431 -0.000443 -0.000441 -0.000422 -0.000382 -0.000322 -0.000239 -0.000136 -0.000015 0.000117 0.000252 0.000380 0.000487 0.000563 0.000594 0.000572 0.000491 0.000351 0.000158 -0.000075 -0.000328 -0.000574 -0.000784 -0.000927 -0.000979 -0.000921 -0.000750 -0.000478 -0.000133 0.000240 0.000591 0.000866 0.001018 0.001018 0.000860 0.000560 0.000160 -0.000283 -0.000702 -0.001033 -0.001226 -0.001253 -0.001114 -0.000834 -0.000464 -0.000065 0.000297 0.000564 0.000697 0.000681 0.000525 0.000261 -0.000065 -0.000400 -0.000692 -0.000904 -0.001011 -0.001006 -0.000899 -0.000710 -0.000469 -0.000207 0.000048 0.000270 0.000444 0.000559 0.000615 0.000613 0.000561 0.000470 0.000350 0.000215 0.000073 -0.000065 -0.000192 -0.000302 -0.000391 -0.000458 -0.000502 -0.000523 -0.000526 -0.000511 -0.000483 -0.000446 -0.000402 -0.000355 -0.000309 -0.000264 -0.000222 -0.000185 -0.000152 -0.000124 -0.000100 -0.000080 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000031 -0.000040 -0.000051 -0.000065 -0.000082 -0.000103 -0.000129 -0.000159 -0.000195 -0.000235 -0.000279 -0.000327 -0.000376 -0.000425 -0.000472 -0.000512 -0.000544 -0.000561 -0.000561 -0.000540 -0.000493 -0.000420 -0.000318 -0.000191 -0.000042 0.000121 0.000288 0.000445 0.000577 0.000669 0.000705 0.000673 0.000565 0.000380 0.000125 -0.000182 -0.000517 -0.000845 -0.001128 -0.001326 -0.001405 -0.001339 -0.001123 -0.000770 -0.000313 0.000193 0.000683 0.001089 0.001351 0.001430 0.001312 0.001014 0.000584 0.000090 -0.000389 -0.000773 -0.001003 -0.001044 -0.000896 -0.000590 -0.000186 0.000240 0.000611 0.000858 0.000938 0.000835 0.000563 0.000166 -0.000295 -0.000754 -0.001148 -0.001427 -0.001563 -0.001548 -0.001397 -0.001139 -0.000810 -0.000453 -0.000107 0.000199 0.000440 0.000606 0.000693 0.000704 0.000650 0.000544 0.000401 0.000235 0.000062 -0.000108 -0.000263 -0.000397 -0.000505 -0.000584 -0.000635 -0.000658 -0.000657 -0.000636 -0.000599 -0.000550 -0.000495 -0.000437 -0.000379 -0.000323 -0.000272 -0.000226 -0.000186 -0.000152 -0.000123 -0.000098 -0.000078 -0.000061 -0.000048 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000030 -0.000039 -0.000050 -0.000063 -0.000080 -0.000101 -0.000128 -0.000159 -0.000197 -0.000240 -0.000290 -0.000345 -0.000404 -0.000466 -0.000528 -0.000587 -0.000640 -0.000681 -0.000705 -0.000708 -0.000684 -0.000628 -0.000539 -0.000415 -0.000258 -0.000074 0.000127 0.000334 0.000530 0.000696 0.000811 0.000858 0.000818 0.000682 0.000448 0.000123 -0.000272 -0.000705 -0.001134 -0.001507 -0.001775 -0.001891 -0.001825 -0.001563 -0.001121 -0.000541 0.000112 0.000757 0.001309 0.001691 0.001851 0.001768 0.001461 0.000984 0.000420 -0.000135 -0.000585 -0.000857 -0.000909 -0.000740 -0.000388 0.000072 0.000550 0.000951 0.001194 0.001228 0.001037 0.000643 0.000101 -0.000513 -0.001113 -0.001622 -0.001978 -0.002148 -0.002123 -0.001922 -0.001582 -0.001154 -0.000688 -0.000236 0.000163 0.000480 0.000700 0.000817 0.000838 0.000776 0.000647 0.000470 0.000265 0.000051 -0.000158 -0.000349 -0.000513 -0.000642 -0.000736 -0.000795 -0.000819 -0.000814 -0.000785 -0.000737 -0.000675 -0.000606 -0.000534 -0.000462 -0.000394 -0.000331 -0.000276 -0.000227 -0.000185 -0.000149 -0.000120 -0.000095 -0.000075 -0.000058 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000077 -0.000098 -0.000124 -0.000156 -0.000195 -0.000241 -0.000294 -0.000355 -0.000423 -0.000497 -0.000574 -0.000652 -0.000727 -0.000793 -0.000847 -0.000880 -0.000886 -0.000859 -0.000793 -0.000684 -0.000533 -0.000341 -0.000114 0.000136 0.000394 0.000639 0.000849 0.000998 0.001062 0.001020 0.000857 0.000570 0.000166 -0.000329 -0.000878 -0.001425 -0.001909 -0.002264 -0.002432 -0.002372 -0.002066 -0.001531 -0.000816 -0.000002 0.000812 0.001520 0.002027 0.002265 0.002207 0.001873 0.001326 0.000668 0.000015 -0.000517 -0.000838 -0.000895 -0.000689 -0.000267 0.000281 0.000843 0.001305 0.001569 0.001573 0.001300 0.000779 0.000081 -0.000699 -0.001457 -0.002095 -0.002540 -0.002748 -0.002711 -0.002453 -0.002022 -0.001479 -0.000891 -0.000320 0.000183 0.000581 0.000856 0.001002 0.001027 0.000946 0.000783 0.000561 0.000306 0.000039 -0.000219 -0.000453 -0.000651 -0.000808 -0.000919 -0.000986 -0.001012 -0.001002 -0.000963 -0.000901 -0.000824 -0.000738 -0.000649 -0.000561 -0.000478 -0.000402 -0.000334 -0.000274 -0.000223 -0.000180 -0.000144 -0.000115 -0.000090 -0.000071 -0.000055 -0.000042 -0.000033 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000035 -0.000045 -0.000058 -0.000074 -0.000094 -0.000120 -0.000151 -0.000190 -0.000237 -0.000293 -0.000359 -0.000434 -0.000517 -0.000608 -0.000703 -0.000800 -0.000894 -0.000978 -0.001046 -0.001090 -0.001100 -0.001070 -0.000992 -0.000862 -0.000678 -0.000443 -0.000164 0.000145 0.000466 0.000774 0.001041 0.001236 0.001328 0.001291 0.001104 0.000762 0.000271 -0.000338 -0.001018 -0.001705 -0.002320 -0.002781 -0.003016 -0.002971 -0.002623 -0.001991 -0.001132 -0.000144 0.000851 0.001724 0.002356 0.002665 0.002615 0.002228 0.001583 0.000799 0.000020 -0.000613 -0.000989 -0.001046 -0.000783 -0.000260 0.000414 0.001102 0.001663 0.001979 0.001976 0.001632 0.000986 0.000123 -0.000838 -0.001769 -0.002552 -0.003094 -0.003345 -0.003295 -0.002972 -0.002437 -0.001765 -0.001040 -0.000337 0.000278 0.000763 0.001093 0.001262 0.001281 0.001170 0.000959 0.000677 0.000357 0.000026 -0.000292 -0.000578 -0.000818 -0.001006 -0.001137 -0.001214 -0.001241 -0.001225 -0.001173 -0.001095 -0.000999 -0.000893 -0.000784 -0.000678 -0.000577 -0.000484 -0.000402 -0.000330 -0.000269 -0.000217 -0.000173 -0.000138 -0.000108 -0.000085 -0.000066 -0.000051 -0.000039 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000041 -0.000054 -0.000069 -0.000089 -0.000113 -0.000144 -0.000183 -0.000230 -0.000287 -0.000355 -0.000435 -0.000526 -0.000628 -0.000739 -0.000857 -0.000977 -0.001093 -0.001199 -0.001285 -0.001341 -0.001358 -0.001325 -0.001234 -0.001078 -0.000856 -0.000570 -0.000229 0.000151 0.000549 0.000936 0.001276 0.001532 0.001666 0.001643 0.001437 0.001039 0.000456 -0.000279 -0.001109 -0.001955 -0.002723 -0.003311 -0.003629 -0.003609 -0.003222 -0.002488 -0.001476 -0.000303 0.000884 0.001927 0.002683 0.003051 0.002987 0.002517 0.001736 0.000790 -0.000147 -0.000903 -0.001344 -0.001395 -0.001053 -0.000393 0.000452 0.001314 0.002020 0.002428 0.002444 0.002044 0.001275 0.000241 -0.000915 -0.002036 -0.002977 -0.003628 -0.003926 -0.003858 -0.003462 -0.002808 -0.001992 -0.001114 -0.000268 0.000469 0.001043 0.001424 0.001609 0.001610 0.001454 0.001178 0.000820 0.000419 0.000009 -0.000382 -0.000729 -0.001020 -0.001243 -0.001398 -0.001486 -0.001513 -0.001488 -0.001422 -0.001324 -0.001206 -0.001077 -0.000944 -0.000815 -0.000693 -0.000582 -0.000483 -0.000396 -0.000322 -0.000259 -0.000207 -0.000164 -0.000129 -0.000101 -0.000078 -0.000060 -0.000046 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000049 -0.000064 -0.000082 -0.000106 -0.000136 -0.000173 -0.000220 -0.000277 -0.000346 -0.000428 -0.000525 -0.000635 -0.000759 -0.000895 -0.001039 -0.001186 -0.001330 -0.001461 -0.001569 -0.001641 -0.001666 -0.001631 -0.001526 -0.001342 -0.001076 -0.000732 -0.000317 0.000149 0.000641 0.001124 0.001556 0.001892 0.002083 0.002087 0.001870 0.001417 0.000736 -0.000136 -0.001133 -0.002160 -0.003102 -0.003838 -0.004256 -0.004272 -0.003849 -0.003008 -0.001833 -0.000463 0.000927 0.002146 0.003023 0.003435 0.003330 0.002742 0.001784 0.000634 -0.000498 -0.001405 -0.001922 -0.001959 -0.001515 -0.000679 0.000386 0.001474 0.002377 0.002917 0.002984 0.002545 0.001657 0.000444 -0.000921 -0.002248 -0.003364 -0.004133 -0.004480 -0.004391 -0.003909 -0.003122 -0.002143 -0.001096 -0.000093 0.000772 0.001436 0.001865 0.002055 0.002023 0.001804 0.001444 0.000990 0.000489 -0.000017 -0.000494 -0.000915 -0.001262 -0.001528 -0.001708 -0.001808 -0.001834 -0.001799 -0.001714 -0.001593 -0.001448 -0.001291 -0.001131 -0.000975 -0.000828 -0.000695 -0.000576 -0.000472 -0.000384 -0.000309 -0.000246 -0.000195 -0.000153 -0.000119 -0.000092 -0.000071 -0.000054 -0.000041 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000044 -0.000058 -0.000075 -0.000097 -0.000126 -0.000161 -0.000206 -0.000262 -0.000331 -0.000414 -0.000513 -0.000629 -0.000763 -0.000913 -0.001077 -0.001252 -0.001432 -0.001608 -0.001769 -0.001903 -0.001996 -0.002033 -0.001997 -0.001877 -0.001663 -0.001348 -0.000936 -0.000436 0.000131 0.000735 0.001335 0.001881 0.002317 0.002585 0.002631 0.002413 0.001910 0.001127 0.000107 -0.001074 -0.002303 -0.003444 -0.004349 -0.004883 -0.004945 -0.004488 -0.003536 -0.002186 -0.000603 0.001002 0.002403 0.003398 0.003840 0.003668 0.002923 0.001743 0.000341 -0.001026 -0.002113 -0.002719 -0.002738 -0.002167 -0.001117 0.000218 0.001587 0.002738 0.003455 0.003602 0.003141 0.002135 0.000734 -0.000856 -0.002407 -0.003712 -0.004609 -0.005008 -0.004890 -0.004309 -0.003369 -0.002209 -0.000974 0.000199 0.001201 0.001955 0.002425 0.002607 0.002525 0.002222 0.001756 0.001183 0.000562 -0.000058 -0.000636 -0.001141 -0.001555 -0.001868 -0.002077 -0.002189 -0.002213 -0.002164 -0.002057 -0.001908 -0.001732 -0.001542 -0.001349 -0.001161 -0.000986 -0.000826 -0.000684 -0.000560 -0.000454 -0.000365 -0.000291 -0.000230 -0.000180 -0.000140 -0.000108 -0.000082 -0.000063 -0.000047 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000051 -0.000067 -0.000088 -0.000114 -0.000148 -0.000191 -0.000244 -0.000311 -0.000393 -0.000493 -0.000611 -0.000751 -0.000911 -0.001091 -0.001289 -0.001500 -0.001718 -0.001931 -0.002129 -0.002296 -0.002414 -0.002466 -0.002433 -0.002299 -0.002051 -0.001682 -0.001194 -0.000596 0.000088 0.000824 0.001563 0.002246 0.002806 0.003173 0.003279 0.003073 0.002525 0.001639 0.000460 -0.000921 -0.002374 -0.003736 -0.004832 -0.005500 -0.005618 -0.005128 -0.004056 -0.002517 -0.000705 0.001132 0.002727 0.003839 0.004297 0.004031 0.003090 0.001642 -0.000058 -0.001706 -0.003003 -0.003715 -0.003711 -0.002992 -0.001688 -0.000036 0.001667 0.003115 0.004049 0.004305 0.003833 0.002709 0.001107 -0.000726 -0.002522 -0.004032 -0.005066 -0.005516 -0.005361 -0.004663 -0.003550 -0.002184 -0.000742 0.000617 0.001762 0.002607 0.003110 0.003269 0.003117 0.002708 0.002110 0.001396 0.000632 -0.000121 -0.000816 -0.001420 -0.001909 -0.002274 -0.002514 -0.002638 -0.002658 -0.002591 -0.002457 -0.002274 -0.002061 -0.001832 -0.001600 -0.001377 -0.001167 -0.000977 -0.000808 -0.000661 -0.000535 -0.000429 -0.000341 -0.000269 -0.000210 -0.000163 -0.000125 -0.000095 -0.000072 -0.000054 -0.000041 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000059 -0.000078 -0.000102 -0.000133 -0.000173 -0.000224 -0.000287 -0.000366 -0.000464 -0.000582 -0.000724 -0.000890 -0.001081 -0.001296 -0.001533 -0.001786 -0.002048 -0.002306 -0.002547 -0.002752 -0.002901 -0.002973 -0.002946 -0.002799 -0.002517 -0.002090 -0.001516 -0.000808 0.000010 0.000898 0.001799 0.002645 0.003355 0.003844 0.004032 0.003852 0.003267 0.002277 0.000931 -0.000667 -0.002365 -0.003973 -0.005283 -0.006102 -0.006285 -0.005762 -0.004561 -0.002815 -0.000751 0.001339 0.003142 0.004377 0.004843 0.004459 0.003286 0.001524 -0.000522 -0.002493 -0.004034 -0.004869 -0.004842 -0.003956 -0.002364 -0.000349 0.001735 0.003523 0.004709 0.005095 0.004620 0.003370 0.001551 -0.000547 -0.002609 -0.004342 -0.005522 -0.006020 -0.005816 -0.004982 -0.003670 -0.002075 -0.000402 0.001159 0.002457 0.003393 0.003920 0.004040 0.003796 0.003256 0.002502 0.001619 0.000690 -0.000217 -0.001047 -0.001760 -0.002333 -0.002756 -0.003030 -0.003164 -0.003177 -0.003089 -0.002922 -0.002699 -0.002441 -0.002166 -0.001890 -0.001624 -0.001375 -0.001149 -0.000949 -0.000775 -0.000627 -0.000502 -0.000398 -0.000313 -0.000244 -0.000189 -0.000144 -0.000110 -0.000083 -0.000062 -0.000047 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000028 -0.000038 -0.000051 -0.000068 -0.000089 -0.000118 -0.000154 -0.000201 -0.000260 -0.000335 -0.000429 -0.000544 -0.000684 -0.000852 -0.001048 -0.001275 -0.001530 -0.001812 -0.002113 -0.002426 -0.002736 -0.003027 -0.003278 -0.003466 -0.003564 -0.003547 -0.003390 -0.003072 -0.002582 -0.001915 -0.001084 -0.000115 0.000946 0.002034 0.003070 0.003957 0.004595 0.004886 0.004749 0.004136 0.003042 0.001520 -0.000312 -0.002278 -0.004155 -0.005702 -0.006691 -0.006948 -0.006390 -0.005047 -0.003073 -0.000731 0.001638 0.003671 0.005040 0.005511 0.004991 0.003556 0.001439 -0.000999 -0.003334 -0.005153 -0.006129 -0.006081 -0.005012 -0.003104 -0.000689 0.001814 0.003979 0.005443 0.005971 0.005491 0.004103 0.002045 -0.000344 -0.002696 -0.004669 -0.006002 -0.006546 -0.006277 -0.005284 -0.003746 -0.001892 0.000037 0.001819 0.003281 0.004308 0.004850 0.004916 0.004558 0.003860 0.002922 0.001845 0.000725 -0.000357 -0.001339 -0.002175 -0.002841 -0.003326 -0.003634 -0.003778 -0.003779 -0.003663 -0.003457 -0.003187 -0.002877 -0.002549 -0.002221 -0.001905 -0.001611 -0.001344 -0.001108 -0.000904 -0.000729 -0.000583 -0.000461 -0.000362 -0.000282 -0.000217 -0.000166 -0.000126 -0.000095 -0.000071 -0.000053 -0.000040 -0.000030 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000024 -0.000032 -0.000043 -0.000058 -0.000077 -0.000102 -0.000135 -0.000177 -0.000232 -0.000301 -0.000389 -0.000499 -0.000634 -0.000799 -0.000995 -0.001226 -0.001493 -0.001794 -0.002126 -0.002483 -0.002854 -0.003224 -0.003574 -0.003880 -0.004114 -0.004245 -0.004243 -0.004078 -0.003726 -0.003169 -0.002402 -0.001435 -0.000299 0.000956 0.002257 0.003509 0.004601 0.005415 0.005833 0.005758 0.005126 0.003929 0.002223 0.000140 -0.002117 -0.004291 -0.006098 -0.007275 -0.007616 -0.007021 -0.005522 -0.003295 -0.000645 0.002036 0.004327 0.005848 0.006328 0.005663 0.003940 0.001434 -0.001435 -0.004174 -0.006301 -0.007436 -0.007371 -0.006109 -0.003864 -0.001021 0.001933 0.004499 0.006256 0.006929 0.006435 0.004886 0.002562 -0.000148 -0.002816 -0.005047 -0.006540 -0.007123 -0.006772 -0.005594 -0.003798 -0.001653 0.000560 0.002585 0.004222 0.005342 0.005892 0.005887 0.005392 0.004510 0.003359 0.002061 0.000726 -0.000553 -0.001703 -0.002675 -0.003442 -0.003993 -0.004336 -0.004488 -0.004473 -0.004323 -0.004069 -0.003743 -0.003373 -0.002983 -0.002595 -0.002222 -0.001876 -0.001564 -0.001287 -0.001048 -0.000844 -0.000673 -0.000532 -0.000416 -0.000323 -0.000248 -0.000189 -0.000143 -0.000108 -0.000080 -0.000060 -0.000045 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000048 -0.000065 -0.000087 -0.000115 -0.000153 -0.000202 -0.000265 -0.000346 -0.000448 -0.000576 -0.000734 -0.000925 -0.001155 -0.001424 -0.001736 -0.002089 -0.002479 -0.002898 -0.003336 -0.003775 -0.004193 -0.004562 -0.004851 -0.005023 -0.005042 -0.004874 -0.004487 -0.003861 -0.002986 -0.001873 -0.000553 0.000917 0.002454 0.003950 0.005277 0.006294 0.006864 0.006867 0.006227 0.004927 0.003026 0.000674 -0.001898 -0.004394 -0.006488 -0.007872 -0.008307 -0.007672 -0.006003 -0.003497 -0.000504 0.002526 0.005108 0.006806 0.007309 0.006496 0.004471 0.001550 -0.001783 -0.004958 -0.007421 -0.008734 -0.008658 -0.007198 -0.004600 -0.001309 0.002114 0.005095 0.007148 0.007959 0.007431 0.005694 0.003070 0.000006 -0.003006 -0.005513 -0.007170 -0.007785 -0.007332 -0.005940 -0.003852 -0.001380 0.001148 0.003440 0.005266 0.006482 0.007033 0.006940 0.006286 0.005193 0.003802 0.002255 0.000680 -0.000816 -0.002151 -0.003271 -0.004146 -0.004768 -0.005145 -0.005300 -0.005264 -0.005072 -0.004762 -0.004371 -0.003931 -0.003471 -0.003014 -0.002577 -0.002173 -0.001808 -0.001487 -0.001208 -0.000972 -0.000773 -0.000610 -0.000476 -0.000369 -0.000283 -0.000215 -0.000163 -0.000122 -0.000091 -0.000068 -0.000050 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000053 -0.000072 -0.000097 -0.000130 -0.000173 -0.000229 -0.000302 -0.000395 -0.000513 -0.000660 -0.000843 -0.001064 -0.001330 -0.001643 -0.002005 -0.002415 -0.002869 -0.003360 -0.003873 -0.004390 -0.004886 -0.005328 -0.005681 -0.005902 -0.005950 -0.005783 -0.005364 -0.004666 -0.003678 -0.002408 -0.000889 0.000816 0.002613 0.004381 0.005971 0.007219 0.007963 0.008064 0.007425 0.006021 0.003916 0.001276 -0.001638 -0.004486 -0.006894 -0.008507 -0.009047 -0.008372 -0.006516 -0.003705 -0.000334 0.003086 0.005998 0.007905 0.008450 0.007498 0.005164 0.001811 -0.002009 -0.005646 -0.008467 -0.009974 -0.009894 -0.008234 -0.005275 -0.001526 0.002376 0.005775 0.008119 0.009050 0.008460 0.006500 0.003537 0.000083 -0.003303 -0.006103 -0.007929 -0.008566 -0.007989 -0.006350 -0.003933 -0.001098 0.001780 0.004363 0.006394 0.007711 0.008256 0.008060 0.007225 0.005895 0.004237 0.002414 0.000575 -0.001158 -0.002694 -0.003973 -0.004963 -0.005657 -0.006068 -0.006222 -0.006157 -0.005915 -0.005540 -0.005073 -0.004554 -0.004014 -0.003480 -0.002971 -0.002501 -0.002078 -0.001706 -0.001385 -0.001112 -0.000883 -0.000695 -0.000542 -0.000418 -0.000320 -0.000243 -0.000184 -0.000138 -0.000103 -0.000076 -0.000057 -0.000042 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000043 -0.000059 -0.000080 -0.000108 -0.000146 -0.000195 -0.000259 -0.000341 -0.000448 -0.000583 -0.000752 -0.000961 -0.001215 -0.001521 -0.001881 -0.002298 -0.002772 -0.003298 -0.003868 -0.004466 -0.005071 -0.005654 -0.006180 -0.006607 -0.006887 -0.006971 -0.006811 -0.006362 -0.005593 -0.004487 -0.003050 -0.001318 0.000641 0.002723 0.004788 0.006667 0.008173 0.009116 0.009331 0.008702 0.007193 0.004872 0.001923 -0.001360 -0.004591 -0.007343 -0.009208 -0.009867 -0.009153 -0.007100 -0.003957 -0.000171 0.003679 0.006963 0.009116 0.009732 0.008656 0.006017 0.002224 -0.002098 -0.006214 -0.009410 -0.011123 -0.011046 -0.009186 -0.005863 -0.001650 0.002730 0.006542 0.009161 0.010187 0.009502 0.007278 0.003934 0.000051 -0.003736 -0.006848 -0.008847 -0.009493 -0.008767 -0.006848 -0.004063 -0.000827 0.002434 0.005335 0.007587 0.009009 0.009543 0.009230 0.008193 0.006601 0.004649 0.002525 0.000399 -0.001590 -0.003341 -0.004789 -0.005899 -0.006666 -0.007108 -0.007256 -0.007155 -0.006854 -0.006403 -0.005852 -0.005242 -0.004613 -0.003992 -0.003403 -0.002861 -0.002374 -0.001946 -0.001577 -0.001264 -0.001003 -0.000788 -0.000613 -0.000472 -0.000361 -0.000274 -0.000207 -0.000155 -0.000115 -0.000086 -0.000064 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000034 -0.000047 -0.000065 -0.000089 -0.000120 -0.000162 -0.000218 -0.000290 -0.000384 -0.000505 -0.000658 -0.000850 -0.001088 -0.001378 -0.001726 -0.002138 -0.002616 -0.003160 -0.003765 -0.004422 -0.005113 -0.005816 -0.006498 -0.007119 -0.007630 -0.007979 -0.008108 -0.007961 -0.007486 -0.006646 -0.005418 -0.003807 -0.001849 0.000382 0.002769 0.005156 0.007352 0.009141 0.010304 0.010649 0.010038 0.008423 0.005874 0.002593 -0.001087 -0.004733 -0.007861 -0.010006 -0.010801 -0.010053 -0.007792 -0.004296 -0.000061 0.004259 0.007959 0.010397 0.011118 0.009940 0.007009 0.002779 -0.002051 -0.006657 -0.010239 -0.012167 -0.012097 -0.010039 -0.006351 -0.001676 0.003179 0.007391 0.010265 0.011356 0.010537 0.008007 0.004240 -0.000110 -0.004330 -0.007769 -0.009941 -0.010585 -0.009685 -0.007451 -0.004261 -0.000584 0.003093 0.006339 0.008827 0.010360 0.010877 0.010433 0.009173 0.007296 0.005024 0.002576 0.000142 -0.002120 -0.004100 -0.005723 -0.006957 -0.007798 -0.008267 -0.008404 -0.008259 -0.007889 -0.007353 -0.006705 -0.005995 -0.005266 -0.004551 -0.003874 -0.003252 -0.002695 -0.002206 -0.001785 -0.001429 -0.001132 -0.000888 -0.000689 -0.000531 -0.000405 -0.000307 -0.000231 -0.000173 -0.000129 -0.000096 -0.000071 -0.000053 -0.000039 -0.000029 -0.000021 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000027 -0.000038 -0.000052 -0.000071 -0.000098 -0.000133 -0.000180 -0.000242 -0.000324 -0.000429 -0.000565 -0.000738 -0.000954 -0.001223 -0.001551 -0.001945 -0.002412 -0.002956 -0.003575 -0.004267 -0.005019 -0.005814 -0.006625 -0.007416 -0.008142 -0.008749 -0.009176 -0.009359 -0.009233 -0.008738 -0.007828 -0.006476 -0.004684 -0.002489 0.000028 0.002740 0.005473 0.008009 0.010105 0.011510 0.012000 0.011414 0.009690 0.006900 0.003267 -0.000840 -0.004934 -0.008471 -0.010924 -0.011877 -0.011104 -0.008632 -0.004765 -0.000053 0.004775 0.008931 0.011696 0.012557 0.011307 0.008101 0.003443 -0.001891 -0.006989 -0.010962 -0.013109 -0.013050 -0.010795 -0.006743 -0.001608 0.003714 0.008312 0.011417 0.012542 0.011551 0.008673 0.004441 -0.000412 -0.005090 -0.008871 -0.011218 -0.011846 -0.010748 -0.008167 -0.004533 -0.000380 0.003746 0.007360 0.010098 0.011746 0.012240 0.011652 0.010149 0.007964 0.005350 0.002555 -0.000205 -0.002756 -0.004974 -0.006781 -0.008140 -0.009053 -0.009545 -0.009664 -0.009466 -0.009018 -0.008386 -0.007632 -0.006812 -0.005973 -0.005154 -0.004381 -0.003673 -0.003040 -0.002485 -0.002009 -0.001606 -0.001270 -0.000995 -0.000771 -0.000593 -0.000452 -0.000342 -0.000258 -0.000193 -0.000144 -0.000107 -0.000079 -0.000058 -0.000043 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000030 -0.000041 -0.000057 -0.000079 -0.000108 -0.000147 -0.000200 -0.000269 -0.000360 -0.000477 -0.000629 -0.000822 -0.001064 -0.001365 -0.001733 -0.002177 -0.002703 -0.003317 -0.004018 -0.004802 -0.005657 -0.006564 -0.007492 -0.008403 -0.009245 -0.009959 -0.010476 -0.010723 -0.010625 -0.010115 -0.009139 -0.007663 -0.005685 -0.003245 -0.000427 0.002627 0.005725 0.008625 0.011049 0.012715 0.013366 0.012812 0.010977 0.007936 0.003929 -0.000632 -0.005208 -0.009187 -0.011979 -0.013113 -0.012328 -0.009648 -0.005399 -0.000188 0.005181 0.009829 0.012959 0.013995 0.012703 0.009246 0.004176 -0.001656 -0.007242 -0.011606 -0.013973 -0.013925 -0.011473 -0.007058 -0.001465 0.004317 0.009287 0.012603 0.013732 0.012534 0.009270 0.004537 -0.000850 -0.006010 -0.010146 -0.012666 -0.013265 -0.011946 -0.008987 -0.004877 -0.000215 0.004387 0.008389 0.011389 0.013153 0.013618 0.012870 0.011107 0.008592 0.005615 0.002453 -0.000650 -0.003503 -0.005967 -0.007961 -0.009447 -0.010429 -0.010939 -0.011031 -0.010772 -0.010236 -0.009498 -0.008627 -0.007687 -0.006731 -0.005799 -0.004923 -0.004122 -0.003407 -0.002782 -0.002246 -0.001793 -0.001416 -0.001108 -0.000858 -0.000659 -0.000502 -0.000380 -0.000285 -0.000213 -0.000159 -0.000118 -0.000087 -0.000064 -0.000047 -0.000035 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000045 -0.000062 -0.000086 -0.000119 -0.000162 -0.000220 -0.000297 -0.000397 -0.000528 -0.000696 -0.000910 -0.001180 -0.001515 -0.001925 -0.002420 -0.003009 -0.003697 -0.004484 -0.005366 -0.006332 -0.007358 -0.008414 -0.009454 -0.010424 -0.011255 -0.011872 -0.012191 -0.012131 -0.011613 -0.010574 -0.008975 -0.006810 -0.004117 -0.000989 0.002423 0.005905 0.009187 0.011960 0.013905 0.014729 0.014216 0.012271 0.008969 0.004572 -0.000469 -0.005555 -0.010008 -0.013170 -0.014510 -0.013732 -0.010849 -0.006215 -0.000490 0.005440 0.010611 0.014139 0.015382 0.014076 0.010391 0.004926 -0.001390 -0.007459 -0.012208 -0.014793 -0.014753 -0.012102 -0.007322 -0.001274 0.004963 0.010294 0.013803 0.014914 0.013482 0.009803 0.004540 -0.001408 -0.007068 -0.011566 -0.014258 -0.014817 -0.013255 -0.009894 -0.005280 -0.000083 0.005016 0.009421 0.012690 0.014569 0.014996 0.014076 0.012033 0.009169 0.005809 0.002264 -0.001197 -0.004361 -0.007079 -0.009262 -0.010873 -0.011920 -0.012441 -0.012499 -0.012170 -0.011537 -0.010683 -0.009687 -0.008618 -0.007534 -0.006483 -0.005496 -0.004596 -0.003794 -0.003095 -0.002495 -0.001990 -0.001570 -0.001227 -0.000949 -0.000728 -0.000554 -0.000419 -0.000314 -0.000235 -0.000174 -0.000129 -0.000095 -0.000070 -0.000051 -0.000037 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000025 -0.000035 -0.000049 -0.000068 -0.000094 -0.000130 -0.000177 -0.000241 -0.000326 -0.000436 -0.000580 -0.000766 -0.001002 -0.001300 -0.001670 -0.002125 -0.002674 -0.003328 -0.004093 -0.004971 -0.005957 -0.007038 -0.008192 -0.009382 -0.010561 -0.011667 -0.012625 -0.013352 -0.013754 -0.013740 -0.013221 -0.012125 -0.010406 -0.008052 -0.005103 -0.001656 0.002124 0.006004 0.009686 0.012826 0.015067 0.016079 0.015615 0.013562 0.009995 0.005197 -0.000342 -0.005963 -0.010918 -0.014477 -0.016049 -0.015297 -0.012226 -0.007209 -0.000967 0.005540 0.011253 0.015200 0.016676 0.015380 0.011489 0.005645 -0.001143 -0.007684 -0.012812 -0.015609 -0.015573 -0.012719 -0.007572 -0.001067 0.005623 0.011310 0.015001 0.016079 0.014395 0.010281 0.004468 -0.002054 -0.008225 -0.013089 -0.015950 -0.016459 -0.014640 -0.010857 -0.005719 0.000031 0.005642 0.010458 0.013996 0.015985 0.016364 0.015255 0.012917 0.009686 0.005926 0.001982 -0.001847 -0.005330 -0.008305 -0.010677 -0.012410 -0.013517 -0.014042 -0.014058 -0.013650 -0.012910 -0.011931 -0.010801 -0.009594 -0.008377 -0.007199 -0.006096 -0.005091 -0.004198 -0.003420 -0.002754 -0.002194 -0.001729 -0.001350 -0.001044 -0.000800 -0.000608 -0.000459 -0.000344 -0.000257 -0.000190 -0.000140 -0.000103 -0.000076 -0.000055 -0.000040 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000038 -0.000053 -0.000074 -0.000103 -0.000141 -0.000193 -0.000263 -0.000356 -0.000477 -0.000635 -0.000838 -0.001097 -0.001424 -0.001831 -0.002331 -0.002936 -0.003657 -0.004502 -0.005474 -0.006568 -0.007770 -0.009056 -0.010388 -0.011712 -0.012963 -0.014057 -0.014903 -0.015397 -0.015437 -0.014924 -0.013777 -0.011942 -0.009402 -0.006195 -0.002425 0.001732 0.006021 0.010117 0.013639 0.016192 0.017406 0.017002 0.014850 0.011019 0.005814 -0.000234 -0.006407 -0.011884 -0.015863 -0.017689 -0.016985 -0.013740 -0.008354 -0.001597 0.005487 0.011749 0.016130 0.017853 0.016582 0.012499 0.006292 -0.000956 -0.007959 -0.013457 -0.016458 -0.016420 -0.013358 -0.007839 -0.000875 0.006269 0.012309 0.016181 0.017220 0.015278 0.010722 0.004354 -0.002749 -0.009433 -0.014663 -0.017688 -0.018137 -0.016051 -0.011834 -0.006162 0.000149 0.006276 0.011502 0.015306 0.017395 0.017712 0.016400 0.013750 0.010136 0.005962 0.001609 -0.002598 -0.006404 -0.009637 -0.012196 -0.014047 -0.015207 -0.015729 -0.015694 -0.015197 -0.014343 -0.013232 -0.011959 -0.010608 -0.009251 -0.007940 -0.006715 -0.005603 -0.004614 -0.003755 -0.003021 -0.002404 -0.001893 -0.001476 -0.001140 -0.000873 -0.000663 -0.000500 -0.000375 -0.000279 -0.000206 -0.000152 -0.000111 -0.000081 -0.000059 -0.000043 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000030 -0.000041 -0.000058 -0.000080 -0.000111 -0.000153 -0.000210 -0.000285 -0.000386 -0.000518 -0.000690 -0.000911 -0.001193 -0.001550 -0.001994 -0.002541 -0.003203 -0.003994 -0.004921 -0.005989 -0.007194 -0.008520 -0.009943 -0.011421 -0.012896 -0.014297 -0.015534 -0.016505 -0.017099 -0.017201 -0.016702 -0.015512 -0.013566 -0.010843 -0.007381 -0.003286 0.001252 0.005958 0.010477 0.014394 0.017273 0.018704 0.018376 0.016135 0.012051 0.006443 -0.000116 -0.006846 -0.012857 -0.017271 -0.019371 -0.018733 -0.015336 -0.009595 -0.002339 0.005313 0.012120 0.016932 0.018906 0.017667 0.013402 0.006841 -0.000858 -0.008313 -0.014173 -0.017371 -0.017324 -0.014049 -0.008154 -0.000727 0.006874 0.013273 0.017328 0.018335 0.016139 0.011147 0.004230 -0.003447 -0.010636 -0.016224 -0.019407 -0.019792 -0.017433 -0.012781 -0.006574 0.000296 0.006932 0.012560 0.016617 0.018792 0.019033 0.017503 0.014525 0.010516 0.005918 0.001147 -0.003441 -0.007572 -0.011061 -0.013804 -0.015767 -0.016972 -0.017483 -0.017388 -0.016796 -0.015819 -0.014568 -0.013147 -0.011648 -0.010145 -0.008698 -0.007348 -0.006124 -0.005038 -0.004095 -0.003291 -0.002616 -0.002058 -0.001604 -0.001238 -0.000947 -0.000719 -0.000542 -0.000405 -0.000301 -0.000222 -0.000163 -0.000119 -0.000087 -0.000063 -0.000045 -0.000032 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000045 -0.000062 -0.000086 -0.000120 -0.000165 -0.000226 -0.000308 -0.000416 -0.000559 -0.000744 -0.000984 -0.001290 -0.001677 -0.002159 -0.002753 -0.003473 -0.004334 -0.005345 -0.006511 -0.007827 -0.009280 -0.010841 -0.012467 -0.014098 -0.015653 -0.017037 -0.018139 -0.018838 -0.019009 -0.018531 -0.017304 -0.015255 -0.012356 -0.008643 -0.004226 0.000693 0.005819 0.010768 0.015090 0.018308 0.019972 0.019735 0.017424 0.013101 0.007105 0.000047 -0.007236 -0.013781 -0.018638 -0.021022 -0.020468 -0.016937 -0.010866 -0.003131 0.005068 0.012402 0.017633 0.019849 0.018638 0.014191 0.007281 -0.000860 -0.008759 -0.014973 -0.018360 -0.018301 -0.014809 -0.008535 -0.000642 0.007421 0.014186 0.018435 0.019422 0.016990 0.011581 0.004133 -0.004098 -0.011777 -0.017711 -0.021043 -0.021361 -0.018731 -0.013649 -0.006918 0.000497 0.007626 0.013638 0.017929 0.020173 0.020320 0.018556 0.015240 0.010826 0.005797 0.000606 -0.004363 -0.008817 -0.012559 -0.015480 -0.017547 -0.018791 -0.019281 -0.019120 -0.018426 -0.017320 -0.015924 -0.014351 -0.012698 -0.011048 -0.009462 -0.007986 -0.006649 -0.005465 -0.004437 -0.003562 -0.002829 -0.002224 -0.001731 -0.001335 -0.001021 -0.000774 -0.000583 -0.000435 -0.000323 -0.000238 -0.000175 -0.000128 -0.000093 -0.000067 -0.000048 -0.000034 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000035 -0.000048 -0.000067 -0.000092 -0.000128 -0.000176 -0.000242 -0.000329 -0.000446 -0.000599 -0.000798 -0.001056 -0.001386 -0.001802 -0.002322 -0.002963 -0.003741 -0.004672 -0.005767 -0.007030 -0.008459 -0.010038 -0.011739 -0.013514 -0.015299 -0.017010 -0.018544 -0.019780 -0.020588 -0.020833 -0.020384 -0.019128 -0.016983 -0.013916 -0.009959 -0.005227 0.000069 0.005614 0.010996 0.015729 0.019296 0.021208 0.021082 0.018722 0.014184 0.007823 0.000287 -0.007531 -0.014599 -0.019894 -0.022567 -0.022109 -0.018465 -0.012089 -0.003906 0.004811 0.012642 0.018268 0.020707 0.019514 0.014880 0.007621 -0.000958 -0.009294 -0.015854 -0.019426 -0.019350 -0.015640 -0.008988 -0.000628 0.007900 0.015038 0.019496 0.020485 0.017842 0.012045 0.004099 -0.004658 -0.012802 -0.019065 -0.022536 -0.022785 -0.019893 -0.014396 -0.007162 0.000772 0.008370 0.014739 0.019240 0.021531 0.021567 0.019557 0.015893 0.011070 0.005610 0.000000 -0.005346 -0.010118 -0.014104 -0.017195 -0.019360 -0.020634 -0.021098 -0.020864 -0.020061 -0.018822 -0.017279 -0.015552 -0.013745 -0.011946 -0.010221 -0.008619 -0.007169 -0.005887 -0.004776 -0.003831 -0.003040 -0.002387 -0.001857 -0.001431 -0.001094 -0.000829 -0.000623 -0.000465 -0.000345 -0.000254 -0.000186 -0.000136 -0.000098 -0.000071 -0.000051 -0.000036 -0.000026 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000027 -0.000037 -0.000051 -0.000071 -0.000098 -0.000136 -0.000188 -0.000257 -0.000350 -0.000474 -0.000638 -0.000851 -0.001126 -0.001478 -0.001924 -0.002481 -0.003168 -0.004004 -0.005004 -0.006181 -0.007540 -0.009080 -0.010783 -0.012621 -0.014543 -0.016482 -0.018347 -0.020030 -0.021401 -0.022321 -0.022644 -0.022228 -0.020950 -0.018719 -0.015494 -0.011303 -0.006265 -0.000601 0.005357 0.011169 0.016315 0.020238 0.022410 0.022415 0.020030 0.015307 0.008612 0.000630 -0.007694 -0.015262 -0.020980 -0.023939 -0.023584 -0.019845 -0.013191 -0.004594 0.004601 0.012893 0.018879 0.021515 0.020321 0.015492 0.007882 -0.001130 -0.009896 -0.016797 -0.020551 -0.020458 -0.016534 -0.009509 -0.000685 0.008308 0.015827 0.020509 0.021524 0.018705 0.012559 0.004154 -0.005091 -0.013668 -0.020237 -0.023838 -0.024021 -0.020879 -0.014991 -0.007284 0.001136 0.009166 0.015861 0.020544 0.022860 0.022769 0.020503 0.016487 0.011255 0.005369 -0.000651 -0.006366 -0.011445 -0.015667 -0.018919 -0.021172 -0.022470 -0.022902 -0.022591 -0.021676 -0.020303 -0.018612 -0.016730 -0.014771 -0.012825 -0.010964 -0.009238 -0.007678 -0.006300 -0.005107 -0.004093 -0.003245 -0.002547 -0.001980 -0.001525 -0.001164 -0.000882 -0.000663 -0.000494 -0.000366 -0.000270 -0.000197 -0.000144 -0.000104 -0.000075 -0.000054 -0.000038 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000039 -0.000054 -0.000075 -0.000104 -0.000144 -0.000198 -0.000272 -0.000370 -0.000502 -0.000675 -0.000901 -0.001193 -0.001567 -0.002041 -0.002633 -0.003365 -0.004256 -0.005322 -0.006579 -0.008032 -0.009678 -0.011502 -0.013473 -0.015538 -0.017626 -0.019642 -0.021470 -0.022975 -0.024006 -0.024409 -0.024031 -0.022738 -0.020430 -0.017057 -0.012646 -0.007315 -0.001296 0.005063 0.011296 0.016851 0.021133 0.023576 0.023728 0.021345 0.016469 0.009479 0.001090 -0.007702 -0.015735 -0.021852 -0.025084 -0.024834 -0.021016 -0.014113 -0.005141 0.004489 0.013197 0.019505 0.022306 0.021090 0.016055 0.008095 -0.001346 -0.010534 -0.017769 -0.021702 -0.021596 -0.017466 -0.010079 -0.000804 0.008650 0.016552 0.021473 0.022541 0.019581 0.013130 0.004313 -0.005375 -0.014348 -0.021198 -0.024917 -0.025038 -0.021666 -0.015416 -0.007274 0.001590 0.010011 0.016994 0.021829 0.024148 0.023917 0.021390 0.017024 0.011392 0.005090 -0.001327 -0.007396 -0.012767 -0.017213 -0.020615 -0.022949 -0.024263 -0.024659 -0.024269 -0.023243 -0.021736 -0.019899 -0.017867 -0.015759 -0.013672 -0.011679 -0.009833 -0.008167 -0.006697 -0.005425 -0.004345 -0.003442 -0.002700 -0.002097 -0.001614 -0.001232 -0.000932 -0.000700 -0.000522 -0.000387 -0.000285 -0.000208 -0.000151 -0.000110 -0.000079 -0.000057 -0.000040 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000057 -0.000079 -0.000109 -0.000151 -0.000208 -0.000285 -0.000389 -0.000527 -0.000709 -0.000947 -0.001255 -0.001650 -0.002150 -0.002777 -0.003551 -0.004493 -0.005623 -0.006955 -0.008496 -0.010244 -0.012183 -0.014279 -0.016480 -0.018710 -0.020870 -0.022839 -0.024472 -0.025612 -0.026095 -0.025758 -0.024456 -0.022079 -0.018572 -0.013955 -0.008349 -0.001993 0.004750 0.011389 0.017343 0.021979 0.024696 0.025010 0.022652 0.017657 0.010412 0.001663 -0.007549 -0.016007 -0.022490 -0.025975 -0.025827 -0.021943 -0.014820 -0.005513 0.004506 0.013584 0.020169 0.023104 0.021846 0.016598 0.008290 -0.001569 -0.011169 -0.018729 -0.022839 -0.022727 -0.018406 -0.010676 -0.000967 0.008933 0.017215 0.022384 0.023528 0.020464 0.013755 0.004578 -0.005505 -0.014834 -0.021936 -0.025763 -0.025828 -0.022248 -0.015673 -0.007141 0.002121 0.010888 0.018120 0.023078 0.025380 0.025000 0.022213 0.017508 0.011490 0.004792 -0.002002 -0.008404 -0.014051 -0.018704 -0.022244 -0.024650 -0.025977 -0.026334 -0.025865 -0.024730 -0.023095 -0.021118 -0.018942 -0.016693 -0.014471 -0.012353 -0.010394 -0.008628 -0.007071 -0.005725 -0.004582 -0.003628 -0.002843 -0.002207 -0.001698 -0.001295 -0.000980 -0.000735 -0.000548 -0.000406 -0.000298 -0.000218 -0.000159 -0.000115 -0.000083 -0.000059 -0.000043 -0.000030 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000043 -0.000059 -0.000082 -0.000114 -0.000157 -0.000217 -0.000297 -0.000406 -0.000550 -0.000740 -0.000990 -0.001312 -0.001726 -0.002251 -0.002909 -0.003721 -0.004712 -0.005900 -0.007301 -0.008924 -0.010766 -0.012811 -0.015024 -0.017351 -0.019714 -0.022009 -0.024109 -0.025863 -0.027107 -0.027667 -0.027371 -0.026065 -0.023629 -0.020000 -0.015196 -0.009336 -0.002666 0.004435 0.011458 0.017791 0.022770 0.025758 0.026240 0.023928 0.018846 0.011389 0.002328 -0.007253 -0.016087 -0.022897 -0.026610 -0.026555 -0.022616 -0.015300 -0.005698 0.004662 0.014060 0.020883 0.023919 0.022604 0.017141 0.008496 -0.001765 -0.011758 -0.019633 -0.023917 -0.023807 -0.019314 -0.011268 -0.001154 0.009167 0.017815 0.023234 0.024472 0.021339 0.014418 0.004932 -0.005495 -0.015136 -0.022463 -0.026385 -0.026402 -0.022639 -0.015779 -0.006903 0.002704 0.011771 0.019213 0.024265 0.026535 0.026005 0.022967 0.017939 0.011560 0.004492 -0.002651 -0.009362 -0.015260 -0.020103 -0.023768 -0.026238 -0.027573 -0.027892 -0.027348 -0.026110 -0.024354 -0.022245 -0.019936 -0.017555 -0.015208 -0.012975 -0.010913 -0.009054 -0.007417 -0.006002 -0.004802 -0.003800 -0.002976 -0.002308 -0.001775 -0.001352 -0.001023 -0.000767 -0.000572 -0.000423 -0.000311 -0.000228 -0.000166 -0.000120 -0.000086 -0.000062 -0.000045 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000032 -0.000044 -0.000061 -0.000085 -0.000117 -0.000162 -0.000224 -0.000308 -0.000420 -0.000570 -0.000768 -0.001028 -0.001364 -0.001795 -0.002342 -0.003028 -0.003875 -0.004909 -0.006150 -0.007613 -0.009310 -0.011236 -0.013376 -0.015695 -0.018136 -0.020619 -0.023036 -0.025255 -0.027120 -0.028460 -0.029091 -0.028835 -0.027527 -0.025041 -0.021306 -0.016334 -0.010246 -0.003292 0.004137 0.011512 0.018196 0.023495 0.026742 0.027393 0.025139 0.019998 0.012370 0.003048 -0.006849 -0.016007 -0.023100 -0.027012 -0.027039 -0.023053 -0.015570 -0.005713 0.004940 0.014613 0.021633 0.024747 0.023364 0.017693 0.008731 -0.001906 -0.012267 -0.020437 -0.024891 -0.024793 -0.020153 -0.011825 -0.001347 0.009361 0.018349 0.024008 0.025351 0.022177 0.015086 0.005343 -0.005376 -0.015285 -0.022805 -0.026812 -0.026789 -0.022871 -0.015766 -0.006597 0.003306 0.012624 0.020240 0.025361 0.027591 0.026914 0.023642 0.018318 0.011609 0.004207 -0.003252 -0.010239 -0.016363 -0.021374 -0.025149 -0.027674 -0.029015 -0.029298 -0.028684 -0.027353 -0.025487 -0.023260 -0.020830 -0.018330 -0.015872 -0.013535 -0.011379 -0.009438 -0.007728 -0.006251 -0.004999 -0.003954 -0.003095 -0.002399 -0.001843 -0.001404 -0.001061 -0.000795 -0.000592 -0.000438 -0.000322 -0.000236 -0.000172 -0.000124 -0.000090 -0.000065 -0.000046 -0.000033 -0.000024 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000033 -0.000045 -0.000063 -0.000087 -0.000121 -0.000167 -0.000230 -0.000317 -0.000433 -0.000588 -0.000793 -0.001061 -0.001409 -0.001856 -0.002422 -0.003132 -0.004011 -0.005082 -0.006368 -0.007886 -0.009646 -0.011645 -0.013868 -0.016279 -0.018819 -0.021406 -0.023930 -0.026253 -0.028215 -0.029639 -0.030334 -0.030114 -0.028807 -0.026279 -0.022453 -0.017337 -0.011050 -0.003848 0.003869 0.011557 0.018554 0.024141 0.027624 0.028435 0.026246 0.021068 0.013306 0.003771 -0.006387 -0.015814 -0.023145 -0.027224 -0.027320 -0.023294 -0.015669 -0.005597 0.005305 0.015207 0.022390 0.025562 0.024111 0.018250 0.009001 -0.001973 -0.012667 -0.021106 -0.025721 -0.025645 -0.020886 -0.012321 -0.001527 0.009518 0.018809 0.024688 0.026135 0.022941 0.015720 0.005768 -0.005190 -0.015322 -0.023005 -0.027083 -0.027029 -0.022982 -0.015674 -0.006263 0.003884 0.013409 0.021162 0.026335 0.028519 0.027708 0.024227 0.018641 0.011644 0.003950 -0.003782 -0.011009 -0.017328 -0.022484 -0.026353 -0.028924 -0.030269 -0.030520 -0.029846 -0.028433 -0.026471 -0.024141 -0.021606 -0.019004 -0.016448 -0.014022 -0.011784 -0.009771 -0.007999 -0.006468 -0.005170 -0.004087 -0.003198 -0.002478 -0.001902 -0.001448 -0.001093 -0.000819 -0.000610 -0.000451 -0.000332 -0.000243 -0.000177 -0.000128 -0.000093 -0.000067 -0.000048 -0.000035 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000046 -0.000064 -0.000089 -0.000123 -0.000170 -0.000235 -0.000324 -0.000443 -0.000602 -0.000813 -0.001089 -0.001447 -0.001907 -0.002490 -0.003221 -0.004125 -0.005228 -0.006552 -0.008114 -0.009927 -0.011987 -0.014278 -0.016765 -0.019387 -0.022061 -0.024672 -0.027082 -0.029125 -0.030617 -0.031366 -0.031176 -0.029871 -0.027309 -0.023408 -0.018173 -0.011722 -0.004313 0.003646 0.011596 0.018858 0.024692 0.028379 0.029331 0.027207 0.022007 0.014144 0.004443 -0.005923 -0.015568 -0.023090 -0.027303 -0.027454 -0.023394 -0.015652 -0.005402 0.005702 0.015793 0.023109 0.026326 0.024816 0.018794 0.009301 -0.001961 -0.012940 -0.021615 -0.026376 -0.026332 -0.021487 -0.012733 -0.001684 0.009639 0.019183 0.025249 0.026791 0.023591 0.016273 0.006160 -0.004987 -0.015297 -0.023110 -0.027246 -0.027167 -0.023018 -0.015549 -0.005944 0.004396 0.014084 0.021945 0.027153 0.029296 0.028369 0.024712 0.018908 0.011669 0.003734 -0.004224 -0.011648 -0.018128 -0.023402 -0.027349 -0.029958 -0.031305 -0.031530 -0.030805 -0.029326 -0.027286 -0.024871 -0.022250 -0.019564 -0.016927 -0.014427 -0.012122 -0.010049 -0.008224 -0.006649 -0.005313 -0.004199 -0.003283 -0.002542 -0.001950 -0.001483 -0.001119 -0.000838 -0.000623 -0.000461 -0.000339 -0.000248 -0.000181 -0.000131 -0.000095 -0.000068 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000034 -0.000047 -0.000065 -0.000090 -0.000125 -0.000173 -0.000239 -0.000329 -0.000451 -0.000614 -0.000830 -0.001112 -0.001479 -0.001949 -0.002545 -0.003293 -0.004218 -0.005345 -0.006698 -0.008295 -0.010148 -0.012254 -0.014598 -0.017143 -0.019829 -0.022569 -0.025248 -0.027723 -0.029828 -0.031373 -0.032162 -0.031995 -0.030691 -0.028103 -0.024145 -0.018818 -0.012241 -0.004671 0.003476 0.011632 0.019103 0.025131 0.028980 0.030048 0.027978 0.022769 0.014833 0.005007 -0.005516 -0.015325 -0.022993 -0.027309 -0.027502 -0.023414 -0.015581 -0.005193 0.006072 0.016312 0.023736 0.026993 0.025441 0.019296 0.009614 -0.001874 -0.013082 -0.021950 -0.026836 -0.026831 -0.021933 -0.013047 -0.001810 0.009721 0.019457 0.025668 0.027287 0.024088 0.016703 0.006473 -0.004814 -0.015255 -0.023164 -0.027343 -0.027246 -0.023021 -0.015431 -0.005681 0.004804 0.014614 0.022555 0.027787 0.029896 0.028879 0.025086 0.019113 0.011690 0.003568 -0.004563 -0.012138 -0.018740 -0.024105 -0.028110 -0.030748 -0.032099 -0.032303 -0.031542 -0.030012 -0.027912 -0.025434 -0.022747 -0.019997 -0.017299 -0.014742 -0.012385 -0.010266 -0.008401 -0.006790 -0.005424 -0.004285 -0.003349 -0.002592 -0.001987 -0.001510 -0.001139 -0.000852 -0.000633 -0.000468 -0.000344 -0.000252 -0.000183 -0.000133 -0.000096 -0.000070 -0.000050 -0.000036 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000034 -0.000047 -0.000065 -0.000090 -0.000126 -0.000175 -0.000242 -0.000333 -0.000457 -0.000623 -0.000842 -0.001129 -0.001502 -0.001980 -0.002587 -0.003347 -0.004286 -0.005430 -0.006804 -0.008425 -0.010305 -0.012443 -0.014823 -0.017407 -0.020136 -0.022920 -0.025644 -0.028164 -0.030309 -0.031889 -0.032703 -0.032551 -0.031247 -0.028641 -0.024643 -0.019254 -0.012590 -0.004910 0.003367 0.011664 0.019280 0.025444 0.029408 0.030556 0.028526 0.023311 0.015326 0.005416 -0.005215 -0.015138 -0.022908 -0.027296 -0.027518 -0.023412 -0.015514 -0.005025 0.006357 0.016709 0.024217 0.027513 0.025943 0.019722 0.009916 -0.001727 -0.013097 -0.022107 -0.027094 -0.027132 -0.022215 -0.013254 -0.001903 0.009760 0.019620 0.025927 0.027597 0.024401 0.016974 0.006669 -0.004707 -0.015233 -0.023205 -0.027411 -0.027302 -0.023025 -0.015353 -0.005505 0.005078 0.014970 0.022966 0.028217 0.030303 0.029226 0.025342 0.019256 0.011708 0.003462 -0.004786 -0.012463 -0.019147 -0.024573 -0.028619 -0.031277 -0.032630 -0.032823 -0.032038 -0.030476 -0.028338 -0.025818 -0.023088 -0.020295 -0.017556 -0.014960 -0.012568 -0.010417 -0.008524 -0.006889 -0.005502 -0.004345 -0.003395 -0.002626 -0.002012 -0.001528 -0.001151 -0.000861 -0.000640 -0.000472 -0.000347 -0.000254 -0.000185 -0.000134 -0.000097 -0.000070 -0.000051 -0.000037 -0.000027 -0.000020 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000024 -0.000033 -0.000046 -0.000065 -0.000090 -0.000126 -0.000176 -0.000243 -0.000336 -0.000461 -0.000628 -0.000850 -0.001141 -0.001517 -0.002001 -0.002613 -0.003380 -0.004328 -0.005481 -0.006866 -0.008500 -0.010394 -0.012548 -0.014946 -0.017551 -0.020300 -0.023107 -0.025853 -0.028393 -0.030557 -0.032153 -0.032978 -0.032831 -0.031525 -0.028909 -0.024891 -0.019469 -0.012760 -0.005023 0.003320 0.011692 0.019384 0.025620 0.029644 0.030835 0.028826 0.023608 0.015595 0.005636 -0.005055 -0.015043 -0.022872 -0.027303 -0.027545 -0.023430 -0.015495 -0.004946 0.006509 0.016936 0.024508 0.027844 0.026284 0.020039 0.010179 -0.001541 -0.012999 -0.022094 -0.027150 -0.027232 -0.022328 -0.013351 -0.001961 0.009752 0.019665 0.026013 0.027707 0.024513 0.017066 0.006727 -0.004691 -0.015255 -0.023256 -0.027474 -0.027356 -0.023051 -0.015337 -0.005438 0.005197 0.015135 0.023162 0.028426 0.030506 0.029403 0.025476 0.019336 0.011728 0.003420 -0.004886 -0.012612 -0.019337 -0.024795 -0.028861 -0.031531 -0.032888 -0.033077 -0.032283 -0.030707 -0.028553 -0.026014 -0.023264 -0.020450 -0.017692 -0.015077 -0.012667 -0.010499 -0.008591 -0.006942 -0.005544 -0.004378 -0.003419 -0.002644 -0.002025 -0.001537 -0.001157 -0.000865 -0.000642 -0.000474 -0.000348 -0.000255 -0.000186 -0.000135 -0.000098 -0.000071 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000046 -0.000064 -0.000090 -0.000126 -0.000176 -0.000244 -0.000337 -0.000463 -0.000631 -0.000854 -0.001145 -0.001524 -0.002009 -0.002624 -0.003392 -0.004341 -0.005496 -0.006881 -0.008516 -0.010411 -0.012566 -0.014964 -0.017569 -0.020319 -0.023125 -0.025870 -0.028408 -0.030568 -0.032161 -0.032982 -0.032831 -0.031522 -0.028903 -0.024883 -0.019460 -0.012749 -0.005010 0.003337 0.011713 0.019411 0.025652 0.029681 0.030875 0.028865 0.023643 0.015622 0.005652 -0.005054 -0.015059 -0.022905 -0.027351 -0.027603 -0.023489 -0.015547 -0.004981 0.006502 0.016964 0.024577 0.027954 0.026433 0.020219 0.010377 -0.001339 -0.012807 -0.021926 -0.027016 -0.027139 -0.022278 -0.013341 -0.001986 0.009700 0.019592 0.025928 0.027615 0.024420 0.016976 0.006642 -0.004769 -0.015328 -0.023323 -0.027537 -0.027416 -0.023109 -0.015390 -0.005487 0.005155 0.015101 0.023137 0.028411 0.030500 0.029406 0.025487 0.019353 0.011751 0.003447 -0.004856 -0.012580 -0.019305 -0.024762 -0.028831 -0.031504 -0.032865 -0.033060 -0.032271 -0.030700 -0.028551 -0.026017 -0.023270 -0.020459 -0.017702 -0.015088 -0.012678 -0.010509 -0.008599 -0.006949 -0.005549 -0.004381 -0.003421 -0.002645 -0.002025 -0.001536 -0.001156 -0.000864 -0.000642 -0.000474 -0.000348 -0.000255 -0.000186 -0.000135 -0.000098 -0.000071 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000023 -0.000032 -0.000045 -0.000064 -0.000090 -0.000126 -0.000175 -0.000244 -0.000337 -0.000462 -0.000630 -0.000852 -0.001144 -0.001521 -0.002004 -0.002616 -0.003381 -0.004325 -0.005473 -0.006849 -0.008472 -0.010354 -0.012495 -0.014876 -0.017462 -0.020190 -0.022974 -0.025694 -0.028208 -0.030344 -0.031914 -0.032717 -0.032554 -0.031241 -0.028627 -0.024625 -0.019231 -0.012561 -0.004873 0.003414 0.011725 0.019358 0.025538 0.029516 0.030673 0.028644 0.023418 0.015411 0.005466 -0.005208 -0.015181 -0.023002 -0.027434 -0.027686 -0.023588 -0.015670 -0.005130 0.006331 0.016787 0.024414 0.027831 0.026373 0.020240 0.010488 -0.001142 -0.012542 -0.021622 -0.026709 -0.026866 -0.022073 -0.013228 -0.001978 0.009605 0.019409 0.025680 0.027335 0.024137 0.016719 0.006430 -0.004928 -0.015437 -0.023395 -0.027591 -0.027473 -0.023189 -0.015507 -0.005646 0.004955 0.014872 0.022895 0.028175 0.030290 0.029240 0.025378 0.019311 0.011779 0.003544 -0.004696 -0.012367 -0.019049 -0.024477 -0.028528 -0.031196 -0.032562 -0.032771 -0.032002 -0.030455 -0.028333 -0.025826 -0.023106 -0.020320 -0.017586 -0.014992 -0.012599 -0.010446 -0.008548 -0.006909 -0.005517 -0.004355 -0.003401 -0.002629 -0.002012 -0.001527 -0.001149 -0.000859 -0.000638 -0.000471 -0.000346 -0.000253 -0.000185 -0.000134 -0.000098 -0.000071 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000016 -0.000022 -0.000031 -0.000044 -0.000063 -0.000089 -0.000125 -0.000174 -0.000242 -0.000335 -0.000459 -0.000626 -0.000846 -0.001135 -0.001508 -0.001986 -0.002591 -0.003346 -0.004277 -0.005410 -0.006767 -0.008368 -0.010224 -0.012334 -0.014682 -0.017230 -0.019917 -0.022656 -0.025330 -0.027797 -0.029890 -0.031420 -0.032193 -0.032010 -0.030692 -0.028093 -0.024126 -0.018792 -0.012205 -0.004622 0.003544 0.011725 0.019225 0.025283 0.029158 0.030242 0.028175 0.022951 0.014982 0.005102 -0.005492 -0.015383 -0.023135 -0.027525 -0.027769 -0.023697 -0.015836 -0.005371 0.006018 0.016420 0.024029 0.027477 0.026101 0.020094 0.010498 -0.000971 -0.012227 -0.021206 -0.026250 -0.026431 -0.021725 -0.013019 -0.001935 0.009476 0.019130 0.025292 0.026890 0.023694 0.016326 0.006122 -0.005138 -0.015554 -0.023444 -0.027610 -0.027504 -0.023270 -0.015667 -0.005898 0.004616 0.014464 0.022449 0.027729 0.029885 0.028911 0.025155 0.019212 0.011813 0.003709 -0.004409 -0.011977 -0.018576 -0.023945 -0.027961 -0.030615 -0.031987 -0.032216 -0.031481 -0.029977 -0.027901 -0.025444 -0.022773 -0.020034 -0.017343 -0.014789 -0.012432 -0.010309 -0.008437 -0.006820 -0.005447 -0.004300 -0.003358 -0.002596 -0.001988 -0.001509 -0.001136 -0.000849 -0.000631 -0.000466 -0.000343 -0.000251 -0.000183 -0.000133 -0.000097 -0.000070 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000031 -0.000044 -0.000062 -0.000087 -0.000123 -0.000172 -0.000239 -0.000331 -0.000454 -0.000618 -0.000834 -0.001118 -0.001485 -0.001954 -0.002547 -0.003288 -0.004200 -0.005309 -0.006638 -0.008206 -0.010023 -0.012089 -0.014386 -0.016878 -0.019504 -0.022179 -0.024786 -0.027187 -0.029217 -0.030693 -0.031423 -0.031214 -0.029893 -0.027317 -0.023406 -0.018160 -0.011695 -0.004266 0.003721 0.011708 0.019014 0.024893 0.028619 0.029600 0.027485 0.022272 0.014367 0.004595 -0.005865 -0.015621 -0.023259 -0.027576 -0.027803 -0.023772 -0.016001 -0.005659 0.005601 0.015897 0.023451 0.026913 0.025629 0.019785 0.010401 -0.000837 -0.011881 -0.020699 -0.025662 -0.025855 -0.021252 -0.012722 -0.001860 0.009321 0.018772 0.024788 0.026315 0.023127 0.015837 0.005759 -0.005354 -0.015637 -0.023431 -0.027557 -0.027474 -0.023321 -0.015841 -0.006214 0.004162 0.013899 0.021819 0.027092 0.029298 0.028429 0.024822 0.019059 0.011851 0.003939 -0.004004 -0.011420 -0.017898 -0.023179 -0.027141 -0.029773 -0.031150 -0.031408 -0.030720 -0.029274 -0.027265 -0.024877 -0.022277 -0.019606 -0.016978 -0.014482 -0.012177 -0.010100 -0.008268 -0.006684 -0.005339 -0.004216 -0.003294 -0.002547 -0.001951 -0.001482 -0.001117 -0.000835 -0.000621 -0.000459 -0.000338 -0.000248 -0.000181 -0.000132 -0.000096 -0.000070 -0.000050 -0.000037 -0.000027 -0.000020 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000030 -0.000042 -0.000060 -0.000086 -0.000121 -0.000169 -0.000235 -0.000325 -0.000445 -0.000605 -0.000817 -0.001094 -0.001452 -0.001909 -0.002486 -0.003207 -0.004094 -0.005173 -0.006465 -0.007990 -0.009756 -0.011763 -0.013995 -0.016414 -0.018962 -0.021553 -0.024075 -0.026392 -0.028343 -0.029750 -0.030428 -0.030189 -0.028866 -0.026323 -0.022485 -0.017355 -0.011051 -0.003822 0.003934 0.011672 0.018729 0.024379 0.027918 0.028773 0.026605 0.021417 0.013611 0.003996 -0.006276 -0.015841 -0.023318 -0.027531 -0.027729 -0.023751 -0.016106 -0.005937 0.005134 0.015267 0.022721 0.026173 0.024981 0.019325 0.010199 -0.000750 -0.011520 -0.020124 -0.024970 -0.025162 -0.020673 -0.012351 -0.001755 0.009147 0.018353 0.024195 0.025644 0.022479 0.015300 0.005392 -0.005529 -0.015637 -0.023310 -0.027389 -0.027342 -0.023301 -0.015990 -0.006559 0.003626 0.013208 0.021033 0.026284 0.028547 0.027807 0.024387 0.018851 0.011890 0.004222 -0.003493 -0.010712 -0.017032 -0.022199 -0.026090 -0.028691 -0.030073 -0.030365 -0.029734 -0.028362 -0.026437 -0.024138 -0.021628 -0.019043 -0.016498 -0.014077 -0.011840 -0.009823 -0.008043 -0.006504 -0.005197 -0.004106 -0.003209 -0.002483 -0.001903 -0.001447 -0.001091 -0.000817 -0.000608 -0.000450 -0.000332 -0.000243 -0.000178 -0.000130 -0.000094 -0.000068 -0.000050 -0.000036 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000041 -0.000059 -0.000084 -0.000118 -0.000165 -0.000229 -0.000317 -0.000434 -0.000589 -0.000795 -0.001063 -0.001409 -0.001851 -0.002409 -0.003105 -0.003962 -0.005004 -0.006252 -0.007724 -0.009430 -0.011367 -0.013519 -0.015850 -0.018302 -0.020792 -0.023213 -0.025429 -0.027287 -0.028614 -0.029231 -0.028959 -0.027637 -0.025138 -0.021390 -0.016403 -0.010293 -0.003305 0.004173 0.011613 0.018373 0.023753 0.027076 0.027790 0.025572 0.020431 0.012763 0.003354 -0.006671 -0.015987 -0.023253 -0.027329 -0.027487 -0.023573 -0.016088 -0.006145 0.004677 0.014587 0.021891 0.025300 0.024190 0.018735 0.009901 -0.000711 -0.011156 -0.019501 -0.024199 -0.024377 -0.020010 -0.011922 -0.001628 0.008958 0.017887 0.023538 0.024911 0.021789 0.014757 0.005066 -0.005616 -0.015510 -0.023034 -0.027060 -0.027064 -0.023170 -0.016074 -0.006895 0.003044 0.012423 0.020118 0.025329 0.027649 0.027056 0.023855 0.018588 0.011921 0.004548 -0.002894 -0.009875 -0.016004 -0.021031 -0.024833 -0.027394 -0.028780 -0.029111 -0.028546 -0.027261 -0.025435 -0.023242 -0.020839 -0.018359 -0.015913 -0.013584 -0.011429 -0.009485 -0.007769 -0.006284 -0.005023 -0.003970 -0.003105 -0.002404 -0.001845 -0.001404 -0.001060 -0.000795 -0.000593 -0.000439 -0.000324 -0.000238 -0.000174 -0.000127 -0.000092 -0.000067 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000028 -0.000040 -0.000057 -0.000081 -0.000114 -0.000160 -0.000222 -0.000306 -0.000419 -0.000569 -0.000767 -0.001025 -0.001357 -0.001782 -0.002318 -0.002986 -0.003808 -0.004808 -0.006005 -0.007417 -0.009052 -0.010908 -0.012968 -0.015197 -0.017540 -0.019915 -0.022217 -0.024319 -0.026072 -0.027310 -0.027860 -0.027553 -0.026236 -0.023790 -0.020150 -0.015330 -0.009445 -0.002734 0.004425 0.011526 0.017951 0.023030 0.026115 0.026680 0.024423 0.019357 0.011868 0.002722 -0.006996 -0.016005 -0.023010 -0.026915 -0.027021 -0.023184 -0.015892 -0.006225 0.004287 0.013912 0.021010 0.024338 0.023292 0.018041 0.009521 -0.000719 -0.010798 -0.018848 -0.023372 -0.023526 -0.019287 -0.011453 -0.001490 0.008750 0.017381 0.022835 0.024140 0.021089 0.014246 0.004819 -0.005575 -0.015214 -0.022566 -0.026533 -0.026603 -0.022889 -0.016058 -0.007185 0.002451 0.011577 0.019103 0.024253 0.026624 0.026188 0.023231 0.018267 0.011935 0.004898 -0.002229 -0.008936 -0.014843 -0.019707 -0.023404 -0.025916 -0.027301 -0.027674 -0.027182 -0.025994 -0.024282 -0.022209 -0.019928 -0.017569 -0.015237 -0.013012 -0.010953 -0.009093 -0.007451 -0.006029 -0.004822 -0.003813 -0.002984 -0.002313 -0.001777 -0.001354 -0.001024 -0.000769 -0.000574 -0.000426 -0.000314 -0.000231 -0.000169 -0.000123 -0.000090 -0.000065 -0.000047 -0.000035 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000027 -0.000038 -0.000055 -0.000078 -0.000110 -0.000154 -0.000213 -0.000294 -0.000402 -0.000546 -0.000735 -0.000981 -0.001298 -0.001703 -0.002214 -0.002851 -0.003636 -0.004589 -0.005730 -0.007074 -0.008631 -0.010396 -0.012354 -0.014470 -0.016690 -0.018937 -0.021110 -0.023086 -0.024724 -0.025865 -0.026344 -0.026002 -0.024695 -0.022312 -0.018796 -0.014164 -0.008531 -0.002129 0.004679 0.011407 0.017467 0.022221 0.025056 0.025474 0.023193 0.018233 0.010969 0.002140 -0.007210 -0.015854 -0.022551 -0.026253 -0.026294 -0.022544 -0.015476 -0.006135 0.004009 0.013287 0.020125 0.023330 0.022324 0.017272 0.009078 -0.000767 -0.010452 -0.018180 -0.022510 -0.022634 -0.018529 -0.010966 -0.001356 0.008518 0.016838 0.022093 0.023348 0.020399 0.013788 0.004676 -0.005381 -0.014726 -0.021880 -0.025782 -0.025932 -0.022430 -0.015910 -0.007399 0.001880 0.010701 0.018018 0.023079 0.025490 0.025215 0.022518 0.017884 0.011918 0.005253 -0.001524 -0.007925 -0.013584 -0.018262 -0.021839 -0.024293 -0.025673 -0.026088 -0.025674 -0.024591 -0.023001 -0.021061 -0.018915 -0.016689 -0.014483 -0.012376 -0.010422 -0.008657 -0.007097 -0.005746 -0.004597 -0.003638 -0.002850 -0.002211 -0.001700 -0.001297 -0.000982 -0.000739 -0.000552 -0.000410 -0.000303 -0.000223 -0.000163 -0.000119 -0.000087 -0.000063 -0.000046 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000025 -0.000037 -0.000052 -0.000074 -0.000105 -0.000147 -0.000203 -0.000280 -0.000383 -0.000519 -0.000698 -0.000932 -0.001233 -0.001617 -0.002101 -0.002705 -0.003448 -0.004351 -0.005431 -0.006704 -0.008175 -0.009842 -0.011690 -0.013683 -0.015771 -0.017879 -0.019913 -0.021755 -0.023270 -0.024308 -0.024715 -0.024340 -0.023048 -0.020738 -0.017360 -0.012934 -0.007576 -0.001509 0.004922 0.011251 0.016925 0.021340 0.023919 0.024197 0.021912 0.017091 0.010098 0.001639 -0.007287 -0.015512 -0.021857 -0.025325 -0.025290 -0.021635 -0.014821 -0.005849 0.003870 0.012745 0.019270 0.022310 0.021316 0.016453 0.008589 -0.000847 -0.010118 -0.017505 -0.021631 -0.021722 -0.017759 -0.010481 -0.001242 0.008249 0.016251 0.021314 0.022539 0.019727 0.013393 0.004646 -0.005027 -0.014037 -0.020968 -0.024797 -0.025038 -0.021776 -0.015610 -0.007512 0.001355 0.009823 0.016889 0.021831 0.024265 0.024147 0.021719 0.017433 0.011858 0.005593 -0.000807 -0.006875 -0.012261 -0.016736 -0.020178 -0.022563 -0.023934 -0.024388 -0.024055 -0.023082 -0.021621 -0.019823 -0.017822 -0.015738 -0.013669 -0.011688 -0.009849 -0.008186 -0.006714 -0.005439 -0.004355 -0.003449 -0.002704 -0.002100 -0.001616 -0.001235 -0.000936 -0.000705 -0.000528 -0.000392 -0.000290 -0.000214 -0.000156 -0.000114 -0.000083 -0.000060 -0.000044 -0.000032 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000012 -0.000017 -0.000024 -0.000035 -0.000050 -0.000070 -0.000099 -0.000139 -0.000192 -0.000265 -0.000362 -0.000490 -0.000659 -0.000880 -0.001163 -0.001525 -0.001981 -0.002550 -0.003249 -0.004099 -0.005115 -0.006311 -0.007692 -0.009256 -0.010986 -0.012849 -0.014798 -0.016761 -0.018648 -0.020350 -0.021738 -0.022672 -0.023006 -0.022599 -0.021328 -0.019100 -0.015873 -0.011670 -0.006604 -0.000891 0.005142 0.011057 0.016330 0.020398 0.022722 0.022869 0.020603 0.015953 0.009272 0.001233 -0.007219 -0.014977 -0.020929 -0.024137 -0.024017 -0.020467 -0.013932 -0.005369 0.003879 0.012298 0.018464 0.021300 0.020293 0.015605 0.008069 -0.000949 -0.009795 -0.016831 -0.020746 -0.020806 -0.016994 -0.010017 -0.001166 0.007931 0.015611 0.020490 0.021707 0.019067 0.013054 0.004721 -0.004521 -0.013159 -0.019840 -0.023586 -0.023925 -0.020928 -0.015152 -0.007512 0.000895 0.008962 0.015737 0.020529 0.022966 0.022996 0.020837 0.016909 0.011742 0.005896 -0.000105 -0.005819 -0.010914 -0.015167 -0.018461 -0.020767 -0.022122 -0.022613 -0.022359 -0.021498 -0.020171 -0.018519 -0.016670 -0.014737 -0.012811 -0.010963 -0.009245 -0.007689 -0.006311 -0.005116 -0.004099 -0.003249 -0.002549 -0.001981 -0.001527 -0.001168 -0.000886 -0.000668 -0.000501 -0.000373 -0.000276 -0.000203 -0.000149 -0.000109 -0.000079 -0.000057 -0.000042 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000023 -0.000033 -0.000047 -0.000066 -0.000093 -0.000130 -0.000181 -0.000248 -0.000339 -0.000460 -0.000618 -0.000824 -0.001090 -0.001428 -0.001855 -0.002387 -0.003042 -0.003836 -0.004786 -0.005902 -0.007190 -0.008646 -0.010254 -0.011984 -0.013788 -0.015602 -0.017339 -0.018897 -0.020156 -0.020984 -0.021247 -0.020813 -0.019569 -0.017433 -0.014367 -0.010399 -0.005639 -0.000292 0.005330 0.010818 0.015684 0.019403 0.021477 0.021509 0.019282 0.014834 0.008502 0.000923 -0.007012 -0.014265 -0.019793 -0.022722 -0.022510 -0.019072 -0.012838 -0.004717 0.004019 0.011942 0.017708 0.020309 0.019266 0.014742 0.007533 -0.001064 -0.009478 -0.016158 -0.019862 -0.019896 -0.016248 -0.009586 -0.001136 0.007555 0.014910 0.019613 0.020842 0.018405 0.012753 0.004877 -0.003891 -0.012119 -0.018525 -0.022176 -0.022616 -0.019900 -0.014543 -0.007397 0.000508 0.008134 0.014580 0.019191 0.021608 0.021772 0.019878 0.016310 0.011558 0.006144 0.000557 -0.004787 -0.009574 -0.013592 -0.016726 -0.018943 -0.020274 -0.020797 -0.020620 -0.019869 -0.018678 -0.017175 -0.015481 -0.013702 -0.011923 -0.010214 -0.008621 -0.007175 -0.005894 -0.004781 -0.003834 -0.003041 -0.002388 -0.001857 -0.001433 -0.001097 -0.000834 -0.000629 -0.000472 -0.000352 -0.000261 -0.000192 -0.000141 -0.000103 -0.000075 -0.000054 -0.000039 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000031 -0.000044 -0.000062 -0.000087 -0.000121 -0.000168 -0.000232 -0.000316 -0.000428 -0.000576 -0.000768 -0.001015 -0.001329 -0.001726 -0.002221 -0.002829 -0.003567 -0.004449 -0.005484 -0.006676 -0.008022 -0.009506 -0.011100 -0.012759 -0.014421 -0.016008 -0.017422 -0.018552 -0.019277 -0.019471 -0.019014 -0.017804 -0.015766 -0.012870 -0.009146 -0.004701 0.000269 0.005475 0.010532 0.014990 0.018364 0.020197 0.020126 0.017958 0.013737 0.007783 0.000696 -0.006692 -0.013411 -0.018493 -0.021129 -0.020823 -0.017506 -0.011590 -0.003938 0.004256 0.011651 0.016990 0.019333 0.018240 0.013873 0.006990 -0.001182 -0.009160 -0.015481 -0.018976 -0.018993 -0.015520 -0.009190 -0.001159 0.007114 0.014139 0.018671 0.019927 0.017718 0.012460 0.005079 -0.003178 -0.010963 -0.017069 -0.020610 -0.021148 -0.018722 -0.013802 -0.007177 0.000195 0.007345 0.013430 0.017832 0.020207 0.020488 0.018848 0.015635 0.011299 0.006323 0.001159 -0.003806 -0.008275 -0.012046 -0.015009 -0.017128 -0.018427 -0.018974 -0.018869 -0.018226 -0.017167 -0.015813 -0.014275 -0.012651 -0.011022 -0.009452 -0.007985 -0.006652 -0.005469 -0.004440 -0.003563 -0.002828 -0.002223 -0.001731 -0.001336 -0.001024 -0.000779 -0.000589 -0.000442 -0.000330 -0.000245 -0.000180 -0.000132 -0.000096 -0.000070 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000029 -0.000041 -0.000058 -0.000081 -0.000113 -0.000156 -0.000214 -0.000293 -0.000397 -0.000533 -0.000710 -0.000938 -0.001229 -0.001596 -0.002053 -0.002614 -0.003295 -0.004108 -0.005061 -0.006158 -0.007394 -0.008754 -0.010212 -0.011725 -0.013237 -0.014674 -0.015947 -0.016952 -0.017577 -0.017707 -0.017233 -0.016062 -0.014129 -0.011410 -0.007937 -0.003812 0.000780 0.005567 0.010196 0.014250 0.017286 0.018888 0.018727 0.016635 0.012659 0.007104 0.000529 -0.006291 -0.012461 -0.017086 -0.019425 -0.019026 -0.015838 -0.010257 -0.003091 0.004541 0.011389 0.016285 0.018360 0.017211 0.013001 0.006448 -0.001293 -0.008831 -0.014792 -0.018082 -0.018090 -0.014807 -0.008825 -0.001230 0.006611 0.013298 0.017656 0.018947 0.016983 0.012143 0.005284 -0.002431 -0.009746 -0.015527 -0.018942 -0.019570 -0.017434 -0.012961 -0.006873 -0.000055 0.006596 0.012296 0.016464 0.018774 0.019154 0.017754 0.014887 0.010962 0.006421 0.001682 -0.002897 -0.007040 -0.010557 -0.013340 -0.015352 -0.016610 -0.017175 -0.017135 -0.016595 -0.015664 -0.014455 -0.013070 -0.011600 -0.010120 -0.008688 -0.007348 -0.006128 -0.005043 -0.004098 -0.003291 -0.002614 -0.002056 -0.001602 -0.001238 -0.000950 -0.000723 -0.000547 -0.000411 -0.000307 -0.000228 -0.000168 -0.000123 -0.000090 -0.000065 -0.000047 -0.000034 -0.000025 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000014 -0.000019 -0.000027 -0.000038 -0.000053 -0.000075 -0.000104 -0.000143 -0.000197 -0.000269 -0.000365 -0.000490 -0.000653 -0.000863 -0.001130 -0.001466 -0.001885 -0.002400 -0.003023 -0.003767 -0.004639 -0.005641 -0.006768 -0.008007 -0.009331 -0.010703 -0.012068 -0.013360 -0.014495 -0.015379 -0.015909 -0.015981 -0.015496 -0.014371 -0.012548 -0.010010 -0.006790 -0.002987 0.001226 0.005599 0.009804 0.013463 0.016172 0.017554 0.017317 0.015313 0.011595 0.006449 0.000396 -0.005852 -0.011468 -0.015637 -0.017681 -0.017197 -0.014149 -0.008912 -0.002244 0.004816 0.011111 0.015562 0.017369 0.016170 0.012126 0.005912 -0.001389 -0.008479 -0.014078 -0.017166 -0.017174 -0.014094 -0.008478 -0.001336 0.006055 0.012389 0.016566 0.017890 0.016176 0.011765 0.005447 -0.001706 -0.008528 -0.013964 -0.017235 -0.017940 -0.016087 -0.012059 -0.006512 -0.000256 0.005883 0.011180 0.015096 0.017322 0.017782 0.016605 0.014069 0.010545 0.006433 0.002115 -0.002079 -0.005893 -0.009150 -0.011746 -0.013642 -0.014852 -0.015427 -0.015444 -0.014998 -0.014190 -0.013121 -0.011884 -0.010564 -0.009229 -0.007934 -0.006718 -0.005609 -0.004620 -0.003758 -0.003021 -0.002402 -0.001890 -0.001475 -0.001141 -0.000876 -0.000668 -0.000506 -0.000380 -0.000284 -0.000211 -0.000156 -0.000115 -0.000084 -0.000061 -0.000044 -0.000032 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000035 -0.000049 -0.000068 -0.000095 -0.000131 -0.000181 -0.000246 -0.000334 -0.000448 -0.000597 -0.000788 -0.001031 -0.001338 -0.001719 -0.002188 -0.002756 -0.003432 -0.004224 -0.005134 -0.006155 -0.007275 -0.008470 -0.009704 -0.010928 -0.012080 -0.013084 -0.013854 -0.014296 -0.014316 -0.013826 -0.012752 -0.011044 -0.008690 -0.005724 -0.002241 0.001599 0.005563 0.009356 0.012630 0.015025 0.016200 0.015897 0.013990 0.010535 0.005801 0.000267 -0.005413 -0.010485 -0.014208 -0.015970 -0.015413 -0.012514 -0.007629 -0.001462 0.005027 0.010773 0.014788 0.016341 0.015108 0.011246 0.005387 -0.001461 -0.008094 -0.013327 -0.016214 -0.016229 -0.013364 -0.008130 -0.001460 0.005462 0.011424 0.015405 0.016750 0.015280 0.011299 0.005526 -0.001053 -0.007368 -0.012443 -0.015552 -0.016316 -0.014732 -0.011136 -0.006123 -0.000428 0.005195 0.010082 0.013734 0.015860 0.016383 0.015411 0.013189 0.010051 0.006356 0.002452 -0.001362 -0.004848 -0.007843 -0.010248 -0.012023 -0.013176 -0.013751 -0.013817 -0.013458 -0.012764 -0.011827 -0.010732 -0.009556 -0.008361 -0.007197 -0.006103 -0.005101 -0.004206 -0.003425 -0.002756 -0.002193 -0.001728 -0.001349 -0.001044 -0.000803 -0.000613 -0.000464 -0.000350 -0.000262 -0.000195 -0.000144 -0.000106 -0.000077 -0.000056 -0.000041 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000032 -0.000045 -0.000063 -0.000087 -0.000120 -0.000164 -0.000224 -0.000304 -0.000408 -0.000542 -0.000716 -0.000936 -0.001213 -0.001558 -0.001982 -0.002495 -0.003106 -0.003821 -0.004641 -0.005560 -0.006567 -0.007638 -0.008741 -0.009831 -0.010850 -0.011730 -0.012394 -0.012755 -0.012731 -0.012241 -0.011222 -0.009632 -0.007463 -0.004750 -0.001583 0.001891 0.005458 0.008851 0.011756 0.013850 0.014831 0.014472 0.012667 0.009474 0.005144 0.000117 -0.005012 -0.009559 -0.012856 -0.014356 -0.013741 -0.011002 -0.006473 -0.000804 0.005125 0.010340 0.013940 0.015262 0.014019 0.010362 0.004879 -0.001500 -0.007665 -0.012526 -0.015212 -0.015240 -0.012600 -0.007761 -0.001582 0.004851 0.010420 0.014182 0.015529 0.014285 0.010723 0.005489 -0.000517 -0.006318 -0.011018 -0.013949 -0.014753 -0.013415 -0.010233 -0.005736 -0.000589 0.004526 0.009002 0.012383 0.014398 0.014968 0.014183 0.012257 0.009486 0.006192 0.002688 -0.000753 -0.003917 -0.006651 -0.008862 -0.010510 -0.011600 -0.012167 -0.012273 -0.011990 -0.011402 -0.010588 -0.009626 -0.008586 -0.007524 -0.006487 -0.005508 -0.004610 -0.003806 -0.003102 -0.002499 -0.001991 -0.001570 -0.001227 -0.000951 -0.000732 -0.000559 -0.000424 -0.000320 -0.000240 -0.000179 -0.000132 -0.000097 -0.000071 -0.000052 -0.000037 -0.000027 -0.000020 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000030 -0.000041 -0.000057 -0.000079 -0.000109 -0.000149 -0.000203 -0.000275 -0.000369 -0.000490 -0.000646 -0.000844 -0.001093 -0.001404 -0.001784 -0.002245 -0.002793 -0.003434 -0.004168 -0.004990 -0.005889 -0.006843 -0.007822 -0.008785 -0.009680 -0.010446 -0.011011 -0.011300 -0.011238 -0.010755 -0.009795 -0.008325 -0.006340 -0.003876 -0.001017 0.002101 0.005286 0.008293 0.010846 0.012655 0.013455 0.013048 0.011345 0.008408 0.004469 -0.000072 -0.004675 -0.008726 -0.011626 -0.012888 -0.012233 -0.009664 -0.005490 -0.000309 0.005078 0.009787 0.013001 0.014126 0.012903 0.009478 0.004394 -0.001499 -0.007185 -0.011666 -0.014151 -0.014194 -0.011786 -0.007354 -0.001680 0.004244 0.009397 0.012915 0.014237 0.013196 0.010028 0.005318 -0.000126 -0.005414 -0.009734 -0.012471 -0.013293 -0.012177 -0.009381 -0.005376 -0.000755 0.003866 0.007940 0.011051 0.012947 0.013551 0.012933 0.011283 0.008858 0.005947 0.002827 -0.000255 -0.003105 -0.005582 -0.007599 -0.009117 -0.010138 -0.010690 -0.010825 -0.010610 -0.010115 -0.009415 -0.008577 -0.007664 -0.006727 -0.005809 -0.004939 -0.004139 -0.003422 -0.002793 -0.002252 -0.001796 -0.001418 -0.001110 -0.000861 -0.000663 -0.000507 -0.000386 -0.000291 -0.000219 -0.000163 -0.000121 -0.000089 -0.000065 -0.000047 -0.000034 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000038 -0.000052 -0.000072 -0.000098 -0.000135 -0.000183 -0.000247 -0.000331 -0.000440 -0.000580 -0.000757 -0.000980 -0.001256 -0.001596 -0.002007 -0.002495 -0.003066 -0.003719 -0.004449 -0.005246 -0.006090 -0.006953 -0.007798 -0.008579 -0.009239 -0.009714 -0.009939 -0.009847 -0.009376 -0.008480 -0.007130 -0.005327 -0.003105 -0.000544 0.002233 0.005050 0.007692 0.009911 0.011452 0.012084 0.011635 0.010034 0.007342 0.003774 -0.000307 -0.004418 -0.008009 -0.010545 -0.011597 -0.010922 -0.008530 -0.004709 0.000000 0.004872 0.009107 0.011973 0.012935 0.011765 0.008602 0.003938 -0.001453 -0.006649 -0.010747 -0.013027 -0.013086 -0.010914 -0.006896 -0.001738 0.003662 0.008379 0.011627 0.012894 0.012023 0.009221 0.005007 0.000108 -0.004678 -0.008615 -0.011147 -0.011967 -0.011045 -0.008603 -0.005057 -0.000935 0.003215 0.006900 0.009745 0.011518 0.012143 0.011676 0.010280 0.008179 0.005628 0.002873 0.000134 -0.002413 -0.004639 -0.006465 -0.007852 -0.008798 -0.009327 -0.009484 -0.009325 -0.008915 -0.008316 -0.007592 -0.006796 -0.005976 -0.005168 -0.004401 -0.003694 -0.003058 -0.002499 -0.002018 -0.001611 -0.001274 -0.000998 -0.000775 -0.000598 -0.000458 -0.000348 -0.000264 -0.000198 -0.000148 -0.000110 -0.000081 -0.000059 -0.000043 -0.000031 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000047 -0.000065 -0.000089 -0.000121 -0.000164 -0.000222 -0.000296 -0.000393 -0.000517 -0.000675 -0.000872 -0.001118 -0.001419 -0.001782 -0.002215 -0.002719 -0.003296 -0.003941 -0.004642 -0.005384 -0.006140 -0.006876 -0.007551 -0.008115 -0.008511 -0.008680 -0.008564 -0.008110 -0.007280 -0.006050 -0.004424 -0.002437 -0.000160 0.002291 0.004761 0.007059 0.008965 0.010257 0.010734 0.010249 0.008746 0.006287 0.003066 -0.000589 -0.004244 -0.007414 -0.009623 -0.010495 -0.009819 -0.007611 -0.004133 0.000125 0.004511 0.008310 0.010867 0.011704 0.010620 0.007743 0.003517 -0.001360 -0.006061 -0.009772 -0.011846 -0.011919 -0.009983 -0.006379 -0.001742 0.003124 0.007389 0.010344 0.011528 0.010793 0.008321 0.004571 0.000190 -0.004110 -0.007671 -0.009990 -0.010788 -0.010031 -0.007909 -0.004787 -0.001131 0.002575 0.005890 0.008477 0.010126 0.010762 0.010428 0.009263 0.007463 0.005247 0.002835 0.000422 -0.001836 -0.003821 -0.005460 -0.006717 -0.007585 -0.008086 -0.008256 -0.008144 -0.007806 -0.007299 -0.006676 -0.005988 -0.005274 -0.004569 -0.003897 -0.003276 -0.002716 -0.002223 -0.001797 -0.001437 -0.001137 -0.000892 -0.000694 -0.000536 -0.000411 -0.000313 -0.000237 -0.000179 -0.000134 -0.000099 -0.000073 -0.000054 -0.000039 -0.000028 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000023 -0.000031 -0.000042 -0.000058 -0.000079 -0.000108 -0.000147 -0.000197 -0.000264 -0.000349 -0.000459 -0.000598 -0.000772 -0.000989 -0.001254 -0.001574 -0.001954 -0.002397 -0.002903 -0.003467 -0.004081 -0.004728 -0.005385 -0.006022 -0.006601 -0.007078 -0.007403 -0.007525 -0.007392 -0.006961 -0.006197 -0.005085 -0.003631 -0.001867 0.000139 0.002284 0.004430 0.006406 0.008023 0.009086 0.009422 0.008908 0.007499 0.005257 0.002358 -0.000904 -0.004145 -0.006934 -0.008854 -0.009574 -0.008914 -0.006892 -0.003747 0.000084 0.004019 0.007421 0.009707 0.010454 0.009485 0.006914 0.003138 -0.001221 -0.005425 -0.008750 -0.010618 -0.010705 -0.008999 -0.005805 -0.001684 0.002647 0.006450 0.009095 0.010169 0.009538 0.007358 0.004036 0.000140 -0.003697 -0.006891 -0.008994 -0.009754 -0.009135 -0.007299 -0.004564 -0.001336 0.001955 0.004922 0.007262 0.008787 0.009423 0.009206 0.008250 0.006724 0.004819 0.002726 0.000618 -0.001366 -0.003122 -0.004581 -0.005710 -0.006499 -0.006966 -0.007142 -0.007068 -0.006793 -0.006366 -0.005835 -0.005242 -0.004626 -0.004014 -0.003429 -0.002887 -0.002397 -0.001964 -0.001591 -0.001274 -0.001010 -0.000793 -0.000618 -0.000478 -0.000367 -0.000280 -0.000212 -0.000160 -0.000120 -0.000089 -0.000066 -0.000048 -0.000035 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000038 -0.000052 -0.000071 -0.000096 -0.000130 -0.000175 -0.000233 -0.000308 -0.000405 -0.000527 -0.000680 -0.000869 -0.001101 -0.001381 -0.001712 -0.002099 -0.002540 -0.003031 -0.003563 -0.004123 -0.004690 -0.005237 -0.005730 -0.006130 -0.006394 -0.006476 -0.006333 -0.005927 -0.005232 -0.004235 -0.002944 -0.001391 0.000361 0.002222 0.004067 0.005750 0.007102 0.007957 0.008168 0.007631 0.006313 0.004272 0.001669 -0.001235 -0.004101 -0.006549 -0.008216 -0.008812 -0.008182 -0.006346 -0.003519 -0.000088 0.003430 0.006473 0.008526 0.009214 0.008382 0.006129 0.002806 -0.001039 -0.004754 -0.007699 -0.009363 -0.009460 -0.007977 -0.005181 -0.001566 0.002238 0.005581 0.007908 0.008852 0.008295 0.006372 0.003438 -0.000008 -0.003409 -0.006253 -0.008142 -0.008852 -0.008346 -0.006763 -0.004376 -0.001540 0.001369 0.004010 0.006116 0.007518 0.008147 0.008028 0.007258 0.005980 0.004358 0.002560 0.000735 -0.000994 -0.002534 -0.003822 -0.004825 -0.005537 -0.005967 -0.006142 -0.006098 -0.005875 -0.005518 -0.005068 -0.004561 -0.004032 -0.003504 -0.002998 -0.002528 -0.002102 -0.001726 -0.001400 -0.001123 -0.000891 -0.000701 -0.000547 -0.000424 -0.000326 -0.000249 -0.000190 -0.000143 -0.000108 -0.000080 -0.000059 -0.000044 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000046 -0.000063 -0.000085 -0.000115 -0.000154 -0.000205 -0.000271 -0.000355 -0.000461 -0.000595 -0.000760 -0.000962 -0.001204 -0.001492 -0.001827 -0.002208 -0.002632 -0.003091 -0.003572 -0.004057 -0.004523 -0.004939 -0.005271 -0.005482 -0.005532 -0.005385 -0.005008 -0.004381 -0.003494 -0.002358 -0.001002 0.000516 0.002115 0.003687 0.005102 0.006217 0.006889 0.006991 0.006439 0.005208 0.003354 0.001022 -0.001558 -0.004086 -0.006232 -0.007678 -0.008173 -0.007584 -0.005931 -0.003405 -0.000347 0.002789 0.005510 0.007361 0.008015 0.007333 0.005400 0.002523 -0.000821 -0.004061 -0.006638 -0.008105 -0.008208 -0.006936 -0.004520 -0.001390 0.001905 0.004798 0.006806 0.007608 0.007101 0.005402 0.002818 -0.000214 -0.003212 -0.005725 -0.007406 -0.008058 -0.007644 -0.006281 -0.004207 -0.001727 0.000831 0.003171 0.005057 0.006337 0.006950 0.006913 0.006305 0.005248 0.003883 0.002352 0.000786 -0.000707 -0.002045 -0.003171 -0.004057 -0.004691 -0.005083 -0.005253 -0.005231 -0.005053 -0.004756 -0.004376 -0.003945 -0.003492 -0.003040 -0.002605 -0.002200 -0.001832 -0.001507 -0.001224 -0.000984 -0.000782 -0.000617 -0.000482 -0.000374 -0.000288 -0.000221 -0.000168 -0.000128 -0.000096 -0.000072 -0.000053 -0.000039 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000041 -0.000056 -0.000075 -0.000101 -0.000134 -0.000179 -0.000236 -0.000309 -0.000402 -0.000517 -0.000660 -0.000835 -0.001044 -0.001292 -0.001580 -0.001907 -0.002271 -0.002663 -0.003074 -0.003486 -0.003879 -0.004227 -0.004500 -0.004666 -0.004692 -0.004545 -0.004200 -0.003639 -0.002858 -0.001865 -0.000692 0.000613 0.001975 0.003301 0.004479 0.005384 0.005895 0.005906 0.005348 0.004203 0.002524 0.000440 -0.001845 -0.004071 -0.005948 -0.007202 -0.007616 -0.007075 -0.005600 -0.003356 -0.000644 0.002143 0.004572 0.006249 0.006885 0.006357 0.004737 0.002288 -0.000577 -0.003365 -0.005591 -0.006868 -0.006975 -0.005900 -0.003841 -0.001169 0.001644 0.004109 0.005808 0.006465 0.005991 0.004486 0.002218 -0.000439 -0.003064 -0.005270 -0.006754 -0.007343 -0.007003 -0.005834 -0.004038 -0.001880 0.000359 0.002420 0.004098 0.005260 0.005849 0.005876 0.005408 0.004545 0.003408 0.002118 0.000787 -0.000490 -0.001643 -0.002620 -0.003394 -0.003955 -0.004307 -0.004468 -0.004463 -0.004322 -0.004076 -0.003757 -0.003392 -0.003008 -0.002622 -0.002250 -0.001903 -0.001587 -0.001308 -0.001064 -0.000857 -0.000683 -0.000539 -0.000423 -0.000329 -0.000254 -0.000195 -0.000149 -0.000113 -0.000086 -0.000064 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000049 -0.000066 -0.000088 -0.000117 -0.000155 -0.000204 -0.000268 -0.000348 -0.000448 -0.000571 -0.000721 -0.000901 -0.001113 -0.001359 -0.001638 -0.001948 -0.002281 -0.002628 -0.002975 -0.003304 -0.003593 -0.003816 -0.003944 -0.003951 -0.003808 -0.003496 -0.003000 -0.002316 -0.001457 -0.000449 0.000662 0.001814 0.002922 0.003891 0.004615 0.004990 0.004929 0.004374 0.003315 0.001800 -0.000055 -0.002072 -0.004025 -0.005664 -0.006750 -0.007098 -0.006610 -0.005305 -0.003325 -0.000932 0.001535 0.003700 0.005222 0.005848 0.005471 0.004147 0.002100 -0.000318 -0.002684 -0.004584 -0.005683 -0.005791 -0.004896 -0.003166 -0.000916 0.001450 0.003516 0.004925 0.005442 0.004991 0.003658 0.001672 -0.000643 -0.002930 -0.004853 -0.006152 -0.006677 -0.006398 -0.005399 -0.003852 -0.001983 -0.000035 0.001769 0.003253 0.004299 0.004856 0.004932 0.004580 0.003885 0.002948 0.001872 0.000752 -0.000332 -0.001316 -0.002156 -0.002827 -0.003318 -0.003631 -0.003782 -0.003788 -0.003677 -0.003474 -0.003208 -0.002901 -0.002575 -0.002248 -0.001932 -0.001636 -0.001368 -0.001128 -0.000920 -0.000742 -0.000593 -0.000469 -0.000369 -0.000288 -0.000223 -0.000172 -0.000132 -0.000101 -0.000076 -0.000057 -0.000043 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000043 -0.000057 -0.000076 -0.000101 -0.000134 -0.000176 -0.000230 -0.000299 -0.000385 -0.000491 -0.000619 -0.000773 -0.000954 -0.001163 -0.001399 -0.001661 -0.001942 -0.002233 -0.002524 -0.002797 -0.003034 -0.003213 -0.003311 -0.003304 -0.003169 -0.002889 -0.002454 -0.001861 -0.001123 -0.000264 0.000677 0.001642 0.002560 0.003349 0.003920 0.004184 0.004068 0.003528 0.002556 0.001198 -0.000444 -0.002217 -0.003923 -0.005347 -0.006286 -0.006581 -0.006148 -0.005003 -0.003269 -0.001170 0.001001 0.002924 0.004304 0.004922 0.004682 0.003629 0.001950 -0.000059 -0.002040 -0.003641 -0.004576 -0.004684 -0.003951 -0.002518 -0.000651 0.001312 0.003016 0.004161 0.004550 0.004117 0.002938 0.001208 -0.000799 -0.002778 -0.004442 -0.005572 -0.006035 -0.005807 -0.004957 -0.003632 -0.002024 -0.000341 0.001227 0.002527 0.003460 0.003979 0.004089 0.003832 0.003280 0.002516 0.001627 0.000693 -0.000218 -0.001051 -0.001768 -0.002344 -0.002770 -0.003047 -0.003184 -0.003199 -0.003112 -0.002946 -0.002724 -0.002467 -0.002193 -0.001917 -0.001650 -0.001400 -0.001172 -0.000969 -0.000791 -0.000640 -0.000512 -0.000407 -0.000320 -0.000251 -0.000195 -0.000151 -0.000116 -0.000089 -0.000068 -0.000051 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000050 -0.000066 -0.000087 -0.000115 -0.000151 -0.000197 -0.000256 -0.000329 -0.000419 -0.000529 -0.000659 -0.000813 -0.000989 -0.001189 -0.001409 -0.001644 -0.001887 -0.002128 -0.002353 -0.002546 -0.002689 -0.002761 -0.002744 -0.002619 -0.002370 -0.001991 -0.001481 -0.000851 -0.000123 0.000667 0.001470 0.002226 0.002863 0.003306 0.003483 0.003331 0.002816 0.001934 0.000727 -0.000717 -0.002263 -0.003744 -0.004975 -0.005784 -0.006034 -0.005655 -0.004661 -0.003156 -0.001329 0.000569 0.002267 0.003512 0.004116 0.003994 0.003180 0.001826 0.000182 -0.001455 -0.002787 -0.003575 -0.003680 -0.003090 -0.001920 -0.000391 0.001213 0.002598 0.003512 0.003790 0.003378 0.002341 0.000843 -0.000885 -0.002585 -0.004016 -0.004990 -0.005396 -0.005211 -0.004494 -0.003368 -0.001997 -0.000555 0.000795 0.001924 0.002746 0.003221 0.003351 0.003171 0.002738 0.002121 0.001393 0.000620 -0.000139 -0.000838 -0.001444 -0.001936 -0.002302 -0.002544 -0.002668 -0.002688 -0.002620 -0.002485 -0.002301 -0.002087 -0.001858 -0.001626 -0.001401 -0.001191 -0.000998 -0.000827 -0.000677 -0.000549 -0.000440 -0.000350 -0.000277 -0.000217 -0.000170 -0.000132 -0.000102 -0.000079 -0.000060 -0.000045 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000074 -0.000098 -0.000128 -0.000168 -0.000218 -0.000280 -0.000357 -0.000450 -0.000560 -0.000689 -0.000838 -0.001005 -0.001189 -0.001384 -0.001585 -0.001784 -0.001968 -0.002123 -0.002236 -0.002288 -0.002264 -0.002149 -0.001930 -0.001602 -0.001166 -0.000631 -0.000018 0.000642 0.001308 0.001927 0.002438 0.002779 0.002889 0.002718 0.002238 0.001449 0.000388 -0.000868 -0.002205 -0.003479 -0.004534 -0.005226 -0.005438 -0.005111 -0.004257 -0.002965 -0.001391 0.000254 0.001739 0.002852 0.003432 0.003403 0.002789 0.001717 0.000389 -0.000947 -0.002044 -0.002702 -0.002803 -0.002335 -0.001393 -0.000156 0.001139 0.002250 0.002968 0.003157 0.002773 0.001869 0.000583 -0.000892 -0.002340 -0.003560 -0.004393 -0.004747 -0.004601 -0.004003 -0.003057 -0.001899 -0.000678 0.000472 0.001441 0.002155 0.002582 0.002720 0.002598 0.002262 0.001769 0.001178 0.000544 -0.000084 -0.000667 -0.001176 -0.001592 -0.001905 -0.002114 -0.002224 -0.002247 -0.002195 -0.002085 -0.001934 -0.001757 -0.001566 -0.001372 -0.001184 -0.001008 -0.000847 -0.000703 -0.000576 -0.000468 -0.000377 -0.000300 -0.000238 -0.000188 -0.000147 -0.000115 -0.000089 -0.000069 -0.000053 -0.000040 -0.000030 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000016 -0.000022 -0.000028 -0.000037 -0.000048 -0.000063 -0.000083 -0.000109 -0.000142 -0.000185 -0.000237 -0.000302 -0.000381 -0.000474 -0.000582 -0.000706 -0.000846 -0.000998 -0.001160 -0.001325 -0.001487 -0.001636 -0.001761 -0.001848 -0.001884 -0.001856 -0.001750 -0.001559 -0.001276 -0.000905 -0.000453 0.000062 0.000612 0.001162 0.001667 0.002076 0.002338 0.002401 0.002227 0.001791 0.001097 0.000178 -0.000902 -0.002043 -0.003127 -0.004023 -0.004607 -0.004786 -0.004510 -0.003786 -0.002689 -0.001350 0.000057 0.001340 0.002320 0.002861 0.002898 0.002446 0.001606 0.000545 -0.000535 -0.001431 -0.001975 -0.002071 -0.001706 -0.000955 0.000035 0.001071 0.001954 0.002514 0.002637 0.002290 0.001515 0.000425 -0.000819 -0.002040 -0.003070 -0.003777 -0.004084 -0.003973 -0.003483 -0.002699 -0.001736 -0.000715 0.000251 0.001069 0.001681 0.002055 0.002191 0.002112 0.001854 0.001462 0.000985 0.000469 -0.000048 -0.000530 -0.000955 -0.001304 -0.001569 -0.001749 -0.001846 -0.001869 -0.001829 -0.001741 -0.001617 -0.001471 -0.001313 -0.001152 -0.000996 -0.000849 -0.000715 -0.000594 -0.000489 -0.000398 -0.000321 -0.000256 -0.000204 -0.000161 -0.000127 -0.000099 -0.000078 -0.000060 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000041 -0.000054 -0.000070 -0.000092 -0.000120 -0.000156 -0.000200 -0.000255 -0.000321 -0.000399 -0.000489 -0.000593 -0.000708 -0.000834 -0.000966 -0.001102 -0.001233 -0.001353 -0.001451 -0.001518 -0.001541 -0.001510 -0.001415 -0.001247 -0.001005 -0.000689 -0.000308 0.000123 0.000581 0.001035 0.001447 0.001777 0.001979 0.002013 0.001847 0.001464 0.000867 0.000084 -0.000829 -0.001790 -0.002699 -0.003448 -0.003937 -0.004087 -0.003857 -0.003253 -0.002336 -0.001214 -0.000029 0.001061 0.001906 0.002394 0.002466 0.002136 0.001481 0.000637 -0.000231 -0.000958 -0.001407 -0.001496 -0.001214 -0.000620 0.000167 0.000992 0.001693 0.002131 0.002214 0.001913 0.001264 0.000357 -0.000677 -0.001692 -0.002551 -0.003146 -0.003411 -0.003332 -0.002939 -0.002302 -0.001514 -0.000676 0.000121 0.000800 0.001313 0.001633 0.001760 0.001709 0.001511 0.001201 0.000819 0.000400 -0.000022 -0.000420 -0.000772 -0.001064 -0.001287 -0.001440 -0.001524 -0.001547 -0.001517 -0.001446 -0.001345 -0.001225 -0.001095 -0.000963 -0.000834 -0.000712 -0.000600 -0.000500 -0.000412 -0.000336 -0.000272 -0.000218 -0.000174 -0.000138 -0.000109 -0.000085 -0.000067 -0.000052 -0.000040 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000059 -0.000078 -0.000101 -0.000131 -0.000169 -0.000214 -0.000269 -0.000334 -0.000410 -0.000495 -0.000590 -0.000693 -0.000801 -0.000911 -0.001017 -0.001113 -0.001190 -0.001239 -0.001252 -0.001220 -0.001134 -0.000988 -0.000780 -0.000511 -0.000190 0.000172 0.000553 0.000929 0.001267 0.001535 0.001695 0.001715 0.001568 0.001243 0.000741 0.000089 -0.000668 -0.001462 -0.002212 -0.002830 -0.003232 -0.003356 -0.003169 -0.002675 -0.001923 -0.001000 -0.000021 0.000883 0.001592 0.002012 0.002094 0.001846 0.001331 0.000657 -0.000042 -0.000632 -0.001001 -0.001083 -0.000866 -0.000397 0.000229 0.000889 0.001450 0.001801 0.001867 0.001623 0.001097 0.000361 -0.000480 -0.001310 -0.002016 -0.002510 -0.002738 -0.002688 -0.002382 -0.001877 -0.001248 -0.000574 0.000069 0.000621 0.001040 0.001306 0.001416 0.001383 0.001230 0.000985 0.000678 0.000339 -0.000005 -0.000331 -0.000621 -0.000864 -0.001051 -0.001180 -0.001253 -0.001274 -0.001252 -0.001195 -0.001113 -0.001016 -0.000909 -0.000801 -0.000695 -0.000594 -0.000502 -0.000419 -0.000346 -0.000283 -0.000229 -0.000184 -0.000147 -0.000117 -0.000093 -0.000073 -0.000057 -0.000045 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000065 -0.000085 -0.000110 -0.000142 -0.000180 -0.000226 -0.000279 -0.000341 -0.000412 -0.000489 -0.000573 -0.000661 -0.000750 -0.000834 -0.000910 -0.000969 -0.001005 -0.001011 -0.000978 -0.000900 -0.000773 -0.000594 -0.000366 -0.000094 0.000209 0.000528 0.000841 0.001123 0.001344 0.001476 0.001493 0.001373 0.001108 0.000700 0.000171 -0.000443 -0.001085 -0.001691 -0.002190 -0.002517 -0.002619 -0.002470 -0.002076 -0.001473 -0.000731 0.000056 0.000785 0.001358 0.001697 0.001765 0.001565 0.001149 0.000603 0.000034 -0.000448 -0.000753 -0.000827 -0.000660 -0.000286 0.000217 0.000751 0.001211 0.001507 0.001576 0.001398 0.000993 0.000417 -0.000249 -0.000911 -0.001480 -0.001885 -0.002080 -0.002055 -0.001827 -0.001439 -0.000950 -0.000423 0.000082 0.000517 0.000849 0.001061 0.001150 0.001126 0.001006 0.000810 0.000564 0.000290 0.000010 -0.000258 -0.000497 -0.000698 -0.000854 -0.000963 -0.001025 -0.001045 -0.001028 -0.000983 -0.000917 -0.000838 -0.000752 -0.000663 -0.000576 -0.000494 -0.000418 -0.000350 -0.000290 -0.000237 -0.000192 -0.000155 -0.000124 -0.000099 -0.000078 -0.000062 -0.000049 -0.000038 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000042 -0.000055 -0.000072 -0.000093 -0.000119 -0.000150 -0.000188 -0.000233 -0.000284 -0.000341 -0.000404 -0.000472 -0.000543 -0.000614 -0.000681 -0.000740 -0.000785 -0.000810 -0.000810 -0.000777 -0.000707 -0.000596 -0.000442 -0.000247 -0.000017 0.000239 0.000507 0.000770 0.001007 0.001195 0.001311 0.001333 0.001245 0.001040 0.000722 0.000305 -0.000178 -0.000685 -0.001163 -0.001558 -0.001818 -0.001902 -0.001789 -0.001483 -0.001014 -0.000436 0.000177 0.000742 0.001180 0.001432 0.001466 0.001286 0.000933 0.000478 0.000006 -0.000394 -0.000649 -0.000715 -0.000584 -0.000282 0.000131 0.000575 0.000968 0.001234 0.001324 0.001219 0.000931 0.000502 -0.000005 -0.000517 -0.000963 -0.001288 -0.001454 -0.001450 -0.001288 -0.001003 -0.000637 -0.000240 0.000143 0.000473 0.000726 0.000886 0.000952 0.000930 0.000831 0.000673 0.000474 0.000251 0.000023 -0.000197 -0.000394 -0.000561 -0.000691 -0.000782 -0.000835 -0.000853 -0.000841 -0.000806 -0.000753 -0.000689 -0.000619 -0.000547 -0.000477 -0.000410 -0.000347 -0.000291 -0.000241 -0.000198 -0.000161 -0.000130 -0.000104 -0.000083 -0.000066 -0.000053 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000046 -0.000060 -0.000078 -0.000099 -0.000125 -0.000157 -0.000193 -0.000235 -0.000282 -0.000333 -0.000387 -0.000444 -0.000500 -0.000553 -0.000598 -0.000632 -0.000649 -0.000644 -0.000613 -0.000550 -0.000452 -0.000319 -0.000153 0.000043 0.000260 0.000488 0.000712 0.000915 0.001079 0.001186 0.001219 0.001165 0.001018 0.000782 0.000468 0.000101 -0.000287 -0.000655 -0.000960 -0.001163 -0.001232 -0.001152 -0.000925 -0.000573 -0.000141 0.000315 0.000729 0.001039 0.001200 0.001187 0.001004 0.000687 0.000292 -0.000110 -0.000450 -0.000667 -0.000726 -0.000619 -0.000367 -0.000018 0.000365 0.000716 0.000975 0.001098 0.001068 0.000891 0.000597 0.000234 -0.000145 -0.000483 -0.000736 -0.000875 -0.000888 -0.000783 -0.000585 -0.000325 -0.000039 0.000237 0.000476 0.000657 0.000770 0.000811 0.000785 0.000700 0.000569 0.000406 0.000224 0.000036 -0.000144 -0.000307 -0.000446 -0.000554 -0.000631 -0.000677 -0.000693 -0.000685 -0.000658 -0.000616 -0.000565 -0.000508 -0.000450 -0.000393 -0.000338 -0.000287 -0.000241 -0.000200 -0.000165 -0.000134 -0.000108 -0.000087 -0.000070 -0.000056 -0.000044 -0.000035 -0.000028 -0.000021 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000039 -0.000050 -0.000065 -0.000083 -0.000104 -0.000130 -0.000160 -0.000194 -0.000232 -0.000273 -0.000316 -0.000361 -0.000405 -0.000446 -0.000481 -0.000506 -0.000517 -0.000509 -0.000479 -0.000422 -0.000336 -0.000222 -0.000079 0.000089 0.000275 0.000469 0.000662 0.000840 0.000987 0.001091 0.001137 0.001116 0.001023 0.000860 0.000636 0.000369 0.000084 -0.000189 -0.000419 -0.000575 -0.000633 -0.000582 -0.000423 -0.000174 0.000131 0.000448 0.000726 0.000918 0.000988 0.000921 0.000721 0.000419 0.000061 -0.000294 -0.000591 -0.000780 -0.000832 -0.000741 -0.000523 -0.000216 0.000130 0.000460 0.000725 0.000889 0.000933 0.000859 0.000686 0.000449 0.000188 -0.000055 -0.000245 -0.000358 -0.000383 -0.000325 -0.000199 -0.000027 0.000164 0.000350 0.000510 0.000629 0.000698 0.000715 0.000682 0.000606 0.000495 0.000358 0.000207 0.000052 -0.000098 -0.000234 -0.000349 -0.000441 -0.000506 -0.000545 -0.000561 -0.000556 -0.000535 -0.000502 -0.000462 -0.000417 -0.000370 -0.000323 -0.000279 -0.000237 -0.000199 -0.000166 -0.000136 -0.000111 -0.000090 -0.000072 -0.000058 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000042 -0.000054 -0.000069 -0.000087 -0.000108 -0.000132 -0.000160 -0.000190 -0.000223 -0.000258 -0.000293 -0.000327 -0.000359 -0.000385 -0.000403 -0.000409 -0.000399 -0.000370 -0.000319 -0.000244 -0.000145 -0.000021 0.000123 0.000282 0.000451 0.000619 0.000776 0.000912 0.001015 0.001075 0.001083 0.001038 0.000938 0.000790 0.000608 0.000409 0.000214 0.000046 -0.000071 -0.000122 -0.000096 0.000005 0.000166 0.000362 0.000559 0.000718 0.000803 0.000789 0.000666 0.000441 0.000140 -0.000197 -0.000522 -0.000788 -0.000956 -0.001002 -0.000921 -0.000724 -0.000443 -0.000118 0.000206 0.000487 0.000693 0.000806 0.000824 0.000757 0.000629 0.000469 0.000308 0.000173 0.000085 0.000052 0.000074 0.000143 0.000243 0.000358 0.000469 0.000564 0.000630 0.000661 0.000655 0.000614 0.000542 0.000444 0.000327 0.000200 0.000070 -0.000056 -0.000170 -0.000268 -0.000346 -0.000402 -0.000437 -0.000452 -0.000450 -0.000434 -0.000409 -0.000377 -0.000341 -0.000303 -0.000266 -0.000229 -0.000195 -0.000164 -0.000136 -0.000112 -0.000092 -0.000074 -0.000060 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000057 -0.000072 -0.000089 -0.000109 -0.000131 -0.000155 -0.000182 -0.000209 -0.000237 -0.000263 -0.000287 -0.000307 -0.000319 -0.000321 -0.000310 -0.000283 -0.000237 -0.000172 -0.000085 0.000022 0.000146 0.000284 0.000431 0.000579 0.000721 0.000847 0.000950 0.001022 0.001056 0.001049 0.001001 0.000917 0.000804 0.000674 0.000542 0.000425 0.000338 0.000293 0.000298 0.000349 0.000437 0.000542 0.000638 0.000695 0.000688 0.000599 0.000423 0.000170 -0.000137 -0.000462 -0.000767 -0.001012 -0.001165 -0.001205 -0.001128 -0.000944 -0.000677 -0.000362 -0.000037 0.000263 0.000510 0.000684 0.000780 0.000802 0.000766 0.000690 0.000599 0.000512 0.000447 0.000411 0.000407 0.000431 0.000476 0.000530 0.000583 0.000624 0.000647 0.000647 0.000621 0.000572 0.000500 0.000411 0.000309 0.000199 0.000088 -0.000019 -0.000116 -0.000200 -0.000267 -0.000316 -0.000347 -0.000362 -0.000362 -0.000352 -0.000332 -0.000307 -0.000279 -0.000249 -0.000218 -0.000188 -0.000160 -0.000135 -0.000112 -0.000092 -0.000075 -0.000061 -0.000049 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000074 -0.000089 -0.000107 -0.000127 -0.000148 -0.000169 -0.000191 -0.000211 -0.000229 -0.000243 -0.000251 -0.000251 -0.000239 -0.000214 -0.000173 -0.000115 -0.000040 0.000053 0.000161 0.000281 0.000410 0.000542 0.000670 0.000789 0.000891 0.000972 0.001025 0.001049 0.001042 0.001007 0.000949 0.000874 0.000792 0.000714 0.000651 0.000611 0.000597 0.000609 0.000637 0.000668 0.000680 0.000653 0.000569 0.000417 0.000196 -0.000083 -0.000397 -0.000716 -0.001007 -0.001236 -0.001376 -0.001411 -0.001335 -0.001158 -0.000900 -0.000589 -0.000259 0.000059 0.000340 0.000564 0.000723 0.000817 0.000855 0.000849 0.000815 0.000770 0.000725 0.000690 0.000669 0.000662 0.000665 0.000673 0.000681 0.000681 0.000671 0.000645 0.000604 0.000546 0.000475 0.000392 0.000300 0.000204 0.000107 0.000015 -0.000070 -0.000142 -0.000201 -0.000244 -0.000273 -0.000288 -0.000290 -0.000284 -0.000269 -0.000250 -0.000228 -0.000203 -0.000179 -0.000154 -0.000132 -0.000111 -0.000092 -0.000076 -0.000062 -0.000050 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000050 -0.000061 -0.000073 -0.000088 -0.000103 -0.000119 -0.000136 -0.000153 -0.000168 -0.000182 -0.000192 -0.000197 -0.000194 -0.000182 -0.000159 -0.000123 -0.000072 -0.000006 0.000075 0.000169 0.000274 0.000388 0.000505 0.000622 0.000733 0.000834 0.000920 0.000987 0.001033 0.001057 0.001059 0.001042 0.001009 0.000965 0.000918 0.000873 0.000836 0.000809 0.000789 0.000770 0.000741 0.000688 0.000594 0.000450 0.000248 -0.000009 -0.000307 -0.000627 -0.000941 -0.001220 -0.001436 -0.001566 -0.001595 -0.001519 -0.001346 -0.001093 -0.000785 -0.000452 -0.000120 0.000185 0.000446 0.000653 0.000802 0.000897 0.000946 0.000958 0.000947 0.000922 0.000891 0.000860 0.000832 0.000807 0.000783 0.000758 0.000728 0.000693 0.000648 0.000594 0.000531 0.000459 0.000380 0.000296 0.000209 0.000124 0.000043 -0.000031 -0.000095 -0.000147 -0.000186 -0.000212 -0.000227 -0.000231 -0.000228 -0.000217 -0.000203 -0.000185 -0.000166 -0.000146 -0.000126 -0.000108 -0.000090 -0.000075 -0.000062 -0.000050 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000041 -0.000050 -0.000060 -0.000071 -0.000083 -0.000096 -0.000109 -0.000122 -0.000134 -0.000144 -0.000150 -0.000153 -0.000149 -0.000137 -0.000116 -0.000084 -0.000039 0.000019 0.000089 0.000171 0.000263 0.000364 0.000469 0.000575 0.000678 0.000776 0.000864 0.000939 0.001000 0.001045 0.001074 0.001086 0.001084 0.001069 0.001045 0.001015 0.000980 0.000943 0.000899 0.000845 0.000771 0.000667 0.000523 0.000334 0.000096 -0.000184 -0.000495 -0.000815 -0.001122 -0.001390 -0.001594 -0.001714 -0.001737 -0.001661 -0.001492 -0.001245 -0.000942 -0.000609 -0.000272 0.000048 0.000333 0.000572 0.000760 0.000896 0.000985 0.001033 0.001050 0.001042 0.001019 0.000985 0.000945 0.000901 0.000856 0.000809 0.000759 0.000706 0.000649 0.000586 0.000519 0.000447 0.000371 0.000292 0.000214 0.000137 0.000065 -0.000000 -0.000057 -0.000103 -0.000138 -0.000163 -0.000177 -0.000183 -0.000181 -0.000175 -0.000164 -0.000150 -0.000135 -0.000119 -0.000103 -0.000088 -0.000074 -0.000061 -0.000050 -0.000041 -0.000033 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000067 -0.000077 -0.000087 -0.000097 -0.000106 -0.000113 -0.000117 -0.000118 -0.000113 -0.000102 -0.000082 -0.000054 -0.000015 0.000035 0.000096 0.000168 0.000249 0.000338 0.000431 0.000528 0.000623 0.000716 0.000803 0.000883 0.000952 0.001011 0.001057 0.001090 0.001109 0.001115 0.001108 0.001089 0.001057 0.001013 0.000952 0.000871 0.000765 0.000625 0.000447 0.000227 -0.000033 -0.000326 -0.000639 -0.000955 -0.001252 -0.001506 -0.001697 -0.001807 -0.001826 -0.001750 -0.001586 -0.001347 -0.001054 -0.000728 -0.000393 -0.000070 0.000226 0.000483 0.000694 0.000857 0.000974 0.001049 0.001087 0.001096 0.001081 0.001048 0.001004 0.000951 0.000894 0.000834 0.000771 0.000708 0.000642 0.000575 0.000505 0.000433 0.000360 0.000287 0.000215 0.000145 0.000081 0.000023 -0.000028 -0.000069 -0.000100 -0.000123 -0.000137 -0.000143 -0.000144 -0.000139 -0.000131 -0.000121 -0.000109 -0.000096 -0.000083 -0.000071 -0.000060 -0.000050 -0.000041 -0.000033 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000040 -0.000047 -0.000054 -0.000062 -0.000070 -0.000077 -0.000083 -0.000088 -0.000091 -0.000090 -0.000085 -0.000074 -0.000057 -0.000031 0.000002 0.000046 0.000099 0.000161 0.000232 0.000310 0.000393 0.000480 0.000568 0.000655 0.000739 0.000819 0.000892 0.000958 0.001015 0.001061 0.001095 0.001116 0.001121 0.001110 0.001081 0.001032 0.000960 0.000862 0.000733 0.000571 0.000371 0.000135 -0.000134 -0.000429 -0.000738 -0.001042 -0.001324 -0.001563 -0.001740 -0.001841 -0.001855 -0.001782 -0.001625 -0.001398 -0.001119 -0.000807 -0.000484 -0.000167 0.000128 0.000389 0.000610 0.000789 0.000923 0.001016 0.001071 0.001093 0.001088 0.001061 0.001017 0.000962 0.000899 0.000833 0.000764 0.000695 0.000626 0.000556 0.000486 0.000416 0.000347 0.000278 0.000211 0.000148 0.000090 0.000038 -0.000006 -0.000043 -0.000071 -0.000091 -0.000104 -0.000111 -0.000112 -0.000110 -0.000104 -0.000097 -0.000087 -0.000077 -0.000067 -0.000058 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000024 -0.000029 -0.000033 -0.000038 -0.000044 -0.000050 -0.000056 -0.000061 -0.000066 -0.000069 -0.000070 -0.000068 -0.000063 -0.000053 -0.000037 -0.000015 0.000014 0.000051 0.000097 0.000151 0.000212 0.000280 0.000354 0.000431 0.000511 0.000592 0.000671 0.000749 0.000823 0.000892 0.000955 0.001009 0.001052 0.001082 0.001097 0.001092 0.001065 0.001014 0.000935 0.000827 0.000686 0.000511 0.000303 0.000062 -0.000207 -0.000494 -0.000789 -0.001078 -0.001341 -0.001562 -0.001725 -0.001816 -0.001827 -0.001757 -0.001611 -0.001400 -0.001140 -0.000848 -0.000544 -0.000244 0.000040 0.000295 0.000517 0.000699 0.000843 0.000946 0.001014 0.001047 0.001052 0.001032 0.000992 0.000939 0.000877 0.000809 0.000739 0.000668 0.000598 0.000529 0.000461 0.000394 0.000328 0.000264 0.000203 0.000146 0.000094 0.000048 0.000009 -0.000024 -0.000049 -0.000067 -0.000079 -0.000085 -0.000087 -0.000086 -0.000082 -0.000077 -0.000070 -0.000062 -0.000054 -0.000046 -0.000039 -0.000032 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000040 -0.000045 -0.000049 -0.000052 -0.000054 -0.000054 -0.000052 -0.000047 -0.000037 -0.000023 -0.000004 0.000021 0.000053 0.000091 0.000137 0.000190 0.000249 0.000313 0.000382 0.000454 0.000528 0.000602 0.000676 0.000748 0.000818 0.000882 0.000941 0.000989 0.001025 0.001045 0.001044 0.001020 0.000969 0.000887 0.000774 0.000629 0.000452 0.000244 0.000008 -0.000250 -0.000523 -0.000799 -0.001066 -0.001308 -0.001510 -0.001657 -0.001739 -0.001748 -0.001683 -0.001550 -0.001359 -0.001122 -0.000856 -0.000577 -0.000300 -0.000035 0.000207 0.000419 0.000599 0.000743 0.000852 0.000927 0.000970 0.000983 0.000971 0.000939 0.000890 0.000831 0.000766 0.000698 0.000629 0.000561 0.000494 0.000429 0.000366 0.000305 0.000246 0.000190 0.000139 0.000093 0.000052 0.000018 -0.000011 -0.000032 -0.000048 -0.000059 -0.000065 -0.000068 -0.000067 -0.000065 -0.000061 -0.000055 -0.000049 -0.000043 -0.000037 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000036 -0.000039 -0.000041 -0.000043 -0.000042 -0.000040 -0.000035 -0.000026 -0.000014 0.000003 0.000024 0.000051 0.000083 0.000122 0.000167 0.000217 0.000273 0.000333 0.000397 0.000464 0.000533 0.000602 0.000671 0.000739 0.000803 0.000862 0.000913 0.000952 0.000975 0.000977 0.000954 0.000904 0.000823 0.000711 0.000568 0.000395 0.000195 -0.000028 -0.000269 -0.000520 -0.000773 -0.001016 -0.001234 -0.001416 -0.001548 -0.001621 -0.001629 -0.001571 -0.001453 -0.001283 -0.001072 -0.000836 -0.000586 -0.000336 -0.000096 0.000126 0.000325 0.000495 0.000636 0.000745 0.000823 0.000872 0.000893 0.000889 0.000864 0.000823 0.000770 0.000709 0.000645 0.000581 0.000516 0.000454 0.000393 0.000334 0.000278 0.000224 0.000174 0.000129 0.000088 0.000052 0.000022 -0.000002 -0.000021 -0.000035 -0.000044 -0.000050 -0.000052 -0.000052 -0.000051 -0.000048 -0.000044 -0.000039 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000024 -0.000027 -0.000029 -0.000032 -0.000034 -0.000034 -0.000034 -0.000031 -0.000026 -0.000018 -0.000008 0.000006 0.000024 0.000046 0.000073 0.000105 0.000143 0.000185 0.000233 0.000286 0.000342 0.000402 0.000464 0.000528 0.000593 0.000657 0.000720 0.000778 0.000829 0.000868 0.000892 0.000895 0.000874 0.000826 0.000748 0.000641 0.000504 0.000342 0.000156 -0.000049 -0.000268 -0.000495 -0.000722 -0.000938 -0.001132 -0.001293 -0.001410 -0.001474 -0.001482 -0.001432 -0.001330 -0.001182 -0.001000 -0.000794 -0.000575 -0.000355 -0.000142 0.000058 0.000238 0.000395 0.000528 0.000633 0.000712 0.000764 0.000791 0.000794 0.000777 0.000743 0.000697 0.000643 0.000585 0.000526 0.000467 0.000409 0.000353 0.000299 0.000248 0.000200 0.000156 0.000116 0.000080 0.000050 0.000024 0.000003 -0.000013 -0.000025 -0.000033 -0.000038 -0.000040 -0.000041 -0.000040 -0.000038 -0.000035 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000028 -0.000027 -0.000025 -0.000020 -0.000014 -0.000004 0.000007 0.000022 0.000041 0.000063 0.000089 0.000119 0.000155 0.000195 0.000240 0.000289 0.000342 0.000398 0.000456 0.000516 0.000576 0.000635 0.000690 0.000739 0.000777 0.000800 0.000804 0.000784 0.000739 0.000666 0.000566 0.000440 0.000292 0.000124 -0.000059 -0.000254 -0.000455 -0.000654 -0.000844 -0.001014 -0.001154 -0.001256 -0.001313 -0.001321 -0.001280 -0.001193 -0.001068 -0.000912 -0.000736 -0.000549 -0.000359 -0.000173 0.000002 0.000162 0.000304 0.000426 0.000525 0.000601 0.000654 0.000685 0.000693 0.000683 0.000657 0.000618 0.000572 0.000521 0.000468 0.000415 0.000363 0.000312 0.000264 0.000218 0.000176 0.000137 0.000102 0.000071 0.000045 0.000023 0.000005 -0.000008 -0.000018 -0.000025 -0.000030 -0.000032 -0.000032 -0.000032 -0.000030 -0.000028 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000023 -0.000023 -0.000020 -0.000016 -0.000011 -0.000003 0.000007 0.000019 0.000034 0.000051 0.000072 0.000097 0.000126 0.000159 0.000197 0.000239 0.000285 0.000335 0.000387 0.000441 0.000496 0.000550 0.000601 0.000646 0.000681 0.000703 0.000706 0.000687 0.000645 0.000579 0.000488 0.000376 0.000245 0.000097 -0.000064 -0.000233 -0.000407 -0.000579 -0.000743 -0.000890 -0.001011 -0.001099 -0.001149 -0.001157 -0.001123 -0.001052 -0.000947 -0.000818 -0.000670 -0.000512 -0.000351 -0.000192 -0.000041 0.000099 0.000225 0.000334 0.000424 0.000496 0.000548 0.000579 0.000592 0.000588 0.000569 0.000538 0.000499 0.000455 0.000409 0.000362 0.000316 0.000271 0.000229 0.000188 0.000151 0.000118 0.000088 0.000062 0.000039 0.000021 0.000006 -0.000005 -0.000014 -0.000019 -0.000023 -0.000025 -0.000026 -0.000026 -0.000025 -0.000023 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000019 -0.000017 -0.000014 -0.000009 -0.000003 0.000005 0.000015 0.000027 0.000041 0.000057 0.000076 0.000099 0.000126 0.000157 0.000193 0.000232 0.000276 0.000322 0.000370 0.000419 0.000467 0.000512 0.000553 0.000584 0.000602 0.000605 0.000588 0.000549 0.000490 0.000411 0.000313 0.000199 0.000072 -0.000066 -0.000210 -0.000359 -0.000505 -0.000644 -0.000769 -0.000872 -0.000947 -0.000990 -0.000998 -0.000972 -0.000914 -0.000828 -0.000721 -0.000599 -0.000468 -0.000333 -0.000199 -0.000071 0.000049 0.000158 0.000253 0.000334 0.000399 0.000448 0.000480 0.000495 0.000495 0.000482 0.000458 0.000427 0.000391 0.000351 0.000311 0.000271 0.000232 0.000194 0.000160 0.000128 0.000099 0.000073 0.000052 0.000033 0.000018 0.000006 -0.000003 -0.000010 -0.000015 -0.000018 -0.000020 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000015 -0.000016 -0.000017 -0.000016 -0.000015 -0.000012 -0.000008 -0.000003 0.000003 0.000011 0.000020 0.000031 0.000043 0.000058 0.000076 0.000097 0.000122 0.000152 0.000185 0.000222 0.000261 0.000303 0.000345 0.000387 0.000426 0.000461 0.000488 0.000503 0.000504 0.000488 0.000455 0.000403 0.000334 0.000251 0.000155 0.000048 -0.000067 -0.000189 -0.000313 -0.000436 -0.000553 -0.000657 -0.000743 -0.000806 -0.000843 -0.000851 -0.000830 -0.000783 -0.000714 -0.000627 -0.000528 -0.000420 -0.000308 -0.000197 -0.000089 0.000012 0.000104 0.000186 0.000256 0.000313 0.000357 0.000387 0.000404 0.000407 0.000399 0.000382 0.000358 0.000328 0.000296 0.000262 0.000228 0.000194 0.000162 0.000133 0.000105 0.000081 0.000060 0.000042 0.000027 0.000015 0.000005 -0.000002 -0.000008 -0.000012 -0.000014 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000011 -0.000008 -0.000004 0.000001 0.000007 0.000014 0.000022 0.000032 0.000043 0.000056 0.000072 0.000092 0.000116 0.000143 0.000173 0.000207 0.000242 0.000277 0.000312 0.000346 0.000374 0.000396 0.000408 0.000408 0.000393 0.000364 0.000320 0.000263 0.000193 0.000114 0.000026 -0.000070 -0.000170 -0.000273 -0.000374 -0.000471 -0.000557 -0.000628 -0.000680 -0.000710 -0.000717 -0.000701 -0.000664 -0.000609 -0.000539 -0.000458 -0.000370 -0.000279 -0.000187 -0.000098 -0.000015 0.000062 0.000130 0.000189 0.000238 0.000277 0.000304 0.000320 0.000326 0.000322 0.000311 0.000292 0.000269 0.000243 0.000216 0.000187 0.000159 0.000133 0.000108 0.000085 0.000065 0.000048 0.000033 0.000021 0.000012 0.000004 -0.000001 -0.000006 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000011 -0.000010 -0.000008 -0.000005 -0.000001 0.000004 0.000009 0.000015 0.000022 0.000030 0.000040 0.000052 0.000067 0.000086 0.000107 0.000132 0.000159 0.000188 0.000217 0.000245 0.000272 0.000295 0.000312 0.000321 0.000319 0.000307 0.000282 0.000245 0.000198 0.000142 0.000077 0.000005 -0.000072 -0.000154 -0.000237 -0.000320 -0.000399 -0.000469 -0.000526 -0.000568 -0.000593 -0.000598 -0.000586 -0.000557 -0.000512 -0.000456 -0.000391 -0.000320 -0.000246 -0.000172 -0.000099 -0.000031 0.000031 0.000086 0.000135 0.000175 0.000207 0.000231 0.000246 0.000253 0.000252 0.000245 0.000232 0.000215 0.000195 0.000173 0.000150 0.000128 0.000106 0.000086 0.000067 0.000051 0.000037 0.000026 0.000016 0.000009 0.000004 -0.000001 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000007 -0.000005 -0.000002 0.000001 0.000005 0.000009 0.000014 0.000020 0.000027 0.000036 0.000047 0.000061 0.000078 0.000098 0.000119 0.000142 0.000165 0.000187 0.000208 0.000225 0.000238 0.000244 0.000242 0.000231 0.000210 0.000180 0.000143 0.000097 0.000046 -0.000011 -0.000073 -0.000139 -0.000206 -0.000273 -0.000336 -0.000392 -0.000437 -0.000470 -0.000490 -0.000494 -0.000484 -0.000460 -0.000425 -0.000381 -0.000328 -0.000271 -0.000212 -0.000152 -0.000094 -0.000040 0.000009 0.000053 0.000090 0.000122 0.000148 0.000168 0.000182 0.000189 0.000191 0.000187 0.000178 0.000166 0.000151 0.000135 0.000117 0.000100 0.000082 0.000066 0.000052 0.000039 0.000028 0.000019 0.000012 0.000007 0.000003 -0.000000 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000003 -0.000001 0.000002 0.000005 0.000008 0.000012 0.000017 0.000023 0.000032 0.000042 0.000056 0.000071 0.000087 0.000105 0.000122 0.000139 0.000154 0.000167 0.000175 0.000179 0.000177 0.000167 0.000151 0.000127 0.000097 0.000062 0.000021 -0.000024 -0.000073 -0.000125 -0.000178 -0.000231 -0.000280 -0.000324 -0.000360 -0.000385 -0.000399 -0.000402 -0.000394 -0.000375 -0.000347 -0.000312 -0.000270 -0.000225 -0.000177 -0.000130 -0.000085 -0.000043 -0.000005 0.000028 0.000056 0.000080 0.000100 0.000116 0.000128 0.000135 0.000138 0.000137 0.000132 0.000124 0.000113 0.000101 0.000088 0.000075 0.000062 0.000050 0.000039 0.000029 0.000021 0.000014 0.000009 0.000005 0.000002 0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000004 0.000006 0.000010 0.000014 0.000020 0.000029 0.000039 0.000050 0.000063 0.000076 0.000088 0.000100 0.000111 0.000119 0.000125 0.000127 0.000124 0.000117 0.000104 0.000085 0.000062 0.000035 0.000003 -0.000032 -0.000070 -0.000110 -0.000152 -0.000193 -0.000231 -0.000265 -0.000292 -0.000311 -0.000321 -0.000322 -0.000315 -0.000300 -0.000278 -0.000250 -0.000217 -0.000181 -0.000144 -0.000107 -0.000073 -0.000041 -0.000013 0.000010 0.000031 0.000048 0.000063 0.000075 0.000085 0.000091 0.000095 0.000095 0.000093 0.000088 0.000082 0.000073 0.000064 0.000055 0.000046 0.000037 0.000029 0.000022 0.000015 0.000010 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000008 0.000013 0.000019 0.000026 0.000035 0.000044 0.000054 0.000062 0.000071 0.000077 0.000083 0.000086 0.000087 0.000085 0.000078 0.000068 0.000054 0.000037 0.000016 -0.000008 -0.000035 -0.000064 -0.000095 -0.000127 -0.000158 -0.000187 -0.000212 -0.000232 -0.000246 -0.000253 -0.000254 -0.000248 -0.000236 -0.000218 -0.000196 -0.000171 -0.000143 -0.000114 -0.000086 -0.000060 -0.000037 -0.000017 -0.000001 0.000013 0.000025 0.000035 0.000044 0.000052 0.000058 0.000061 0.000063 0.000063 0.000060 0.000056 0.000051 0.000045 0.000039 0.000033 0.000026 0.000021 0.000016 0.000011 0.000008 0.000005 0.000003 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000012 0.000018 0.000024 0.000031 0.000037 0.000043 0.000048 0.000052 0.000056 0.000057 0.000058 0.000056 0.000051 0.000043 0.000033 0.000020 0.000004 -0.000014 -0.000035 -0.000057 -0.000080 -0.000104 -0.000127 -0.000148 -0.000167 -0.000181 -0.000191 -0.000196 -0.000196 -0.000191 -0.000181 -0.000168 -0.000151 -0.000131 -0.000110 -0.000088 -0.000067 -0.000048 -0.000032 -0.000019 -0.000008 0.000001 0.000009 0.000016 0.000022 0.000028 0.000033 0.000037 0.000039 0.000040 0.000039 0.000037 0.000034 0.000030 0.000026 0.000022 0.000018 0.000014 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000002 0.000004 0.000007 0.000012 0.000016 0.000021 0.000025 0.000029 0.000032 0.000034 0.000036 0.000037 0.000037 0.000035 0.000032 0.000026 0.000019 0.000009 -0.000003 -0.000016 -0.000031 -0.000048 -0.000065 -0.000082 -0.000099 -0.000114 -0.000128 -0.000138 -0.000145 -0.000148 -0.000148 -0.000144 -0.000136 -0.000126 -0.000114 -0.000099 -0.000083 -0.000067 -0.000052 -0.000039 -0.000027 -0.000019 -0.000012 -0.000006 -0.000001 0.000003 0.000008 0.000012 0.000017 0.000020 0.000022 0.000024 0.000024 0.000023 0.000021 0.000019 0.000017 0.000015 0.000012 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000011 0.000014 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000022 0.000022 0.000019 0.000016 0.000010 0.000003 -0.000006 -0.000016 -0.000027 -0.000038 -0.000050 -0.000063 -0.000075 -0.000086 -0.000095 -0.000102 -0.000107 -0.000109 -0.000109 -0.000106 -0.000101 -0.000094 -0.000085 -0.000074 -0.000063 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000004 -0.000001 0.000003 0.000006 0.000010 0.000012 0.000013 0.000014 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000002 0.000005 0.000007 0.000009 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000009 0.000005 0.000000 -0.000006 -0.000013 -0.000021 -0.000029 -0.000037 -0.000046 -0.000054 -0.000062 -0.000068 -0.000074 -0.000077 -0.000079 -0.000079 -0.000077 -0.000074 -0.000069 -0.000063 -0.000056 -0.000048 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000005 -0.000002 0.000001 0.000004 0.000006 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000004 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000003 -0.000000 -0.000004 -0.000009 -0.000015 -0.000020 -0.000026 -0.000031 -0.000037 -0.000042 -0.000047 -0.000051 -0.000054 -0.000056 -0.000057 -0.000056 -0.000054 -0.000051 -0.000047 -0.000042 -0.000037 -0.000032 -0.000026 -0.000022 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000006 -0.000004 -0.000001 0.000001 0.000003 0.000005 0.000005 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000001 -0.000002 -0.000006 -0.000009 -0.000013 -0.000016 -0.000020 -0.000024 -0.000027 -0.000031 -0.000035 -0.000037 -0.000039 -0.000040 -0.000041 -0.000040 -0.000038 -0.000036 -0.000033 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000002 -0.000000 -0.000002 -0.000004 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000027 -0.000029 -0.000030 -0.000030 -0.000030 -0.000028 -0.000027 -0.000024 -0.000022 -0.000019 -0.000017 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000023 -0.000024 -0.000023 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000020 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000001 0.000000 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode51_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000013 -0.000014 -0.000014 -0.000013 -0.000012 -0.000010 -0.000008 -0.000005 -0.000003 -0.000000 0.000002 0.000003 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000005 0.000004 0.000002 0.000000 -0.000001 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000014 -0.000012 -0.000009 -0.000006 -0.000002 0.000001 0.000003 0.000005 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000012 0.000013 0.000012 0.000012 0.000010 0.000008 0.000006 0.000004 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000020 -0.000021 -0.000022 -0.000022 -0.000022 -0.000020 -0.000017 -0.000014 -0.000010 -0.000006 -0.000001 0.000003 0.000006 0.000009 0.000011 0.000013 0.000013 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000020 0.000020 0.000019 0.000018 0.000015 0.000012 0.000009 0.000005 0.000002 -0.000002 -0.000005 -0.000008 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000027 -0.000029 -0.000030 -0.000029 -0.000028 -0.000025 -0.000021 -0.000016 -0.000011 -0.000005 0.000001 0.000006 0.000011 0.000015 0.000018 0.000020 0.000021 0.000021 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000030 0.000031 0.000030 0.000029 0.000026 0.000023 0.000018 0.000013 0.000007 0.000002 -0.000003 -0.000008 -0.000013 -0.000017 -0.000021 -0.000026 -0.000030 -0.000033 -0.000037 -0.000039 -0.000041 -0.000041 -0.000039 -0.000036 -0.000032 -0.000026 -0.000019 -0.000011 -0.000003 0.000004 0.000012 0.000018 0.000023 0.000027 0.000030 0.000032 0.000033 0.000032 0.000031 0.000029 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000019 0.000022 0.000025 0.000027 0.000030 0.000034 0.000037 0.000040 0.000043 0.000045 0.000047 0.000047 0.000046 0.000044 0.000039 0.000034 0.000027 0.000019 0.000011 0.000002 -0.000006 -0.000014 -0.000021 -0.000028 -0.000034 -0.000040 -0.000046 -0.000051 -0.000054 -0.000057 -0.000057 -0.000056 -0.000053 -0.000047 -0.000040 -0.000031 -0.000021 -0.000010 0.000000 0.000011 0.000021 0.000029 0.000037 0.000043 0.000047 0.000049 0.000050 0.000050 0.000048 0.000045 0.000042 0.000038 0.000034 0.000030 0.000026 0.000023 0.000019 0.000016 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000023 0.000027 0.000031 0.000036 0.000040 0.000045 0.000049 0.000054 0.000059 0.000064 0.000068 0.000071 0.000073 0.000073 0.000071 0.000066 0.000060 0.000051 0.000040 0.000028 0.000016 0.000003 -0.000010 -0.000022 -0.000034 -0.000044 -0.000054 -0.000063 -0.000071 -0.000077 -0.000081 -0.000082 -0.000081 -0.000078 -0.000071 -0.000062 -0.000050 -0.000037 -0.000023 -0.000008 0.000007 0.000022 0.000035 0.000047 0.000057 0.000066 0.000071 0.000075 0.000076 0.000075 0.000073 0.000069 0.000063 0.000058 0.000052 0.000046 0.000040 0.000035 0.000030 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000025 0.000031 0.000036 0.000042 0.000049 0.000056 0.000063 0.000070 0.000078 0.000085 0.000092 0.000099 0.000105 0.000109 0.000112 0.000111 0.000108 0.000101 0.000090 0.000077 0.000061 0.000043 0.000024 0.000004 -0.000015 -0.000034 -0.000052 -0.000069 -0.000084 -0.000097 -0.000107 -0.000115 -0.000119 -0.000119 -0.000116 -0.000108 -0.000097 -0.000082 -0.000064 -0.000045 -0.000024 -0.000002 0.000019 0.000039 0.000058 0.000074 0.000089 0.000100 0.000108 0.000113 0.000114 0.000113 0.000109 0.000103 0.000095 0.000087 0.000078 0.000070 0.000061 0.000053 0.000046 0.000039 0.000033 0.000027 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000055 0.000064 0.000074 0.000085 0.000096 0.000107 0.000119 0.000130 0.000141 0.000152 0.000160 0.000166 0.000169 0.000168 0.000162 0.000151 0.000136 0.000116 0.000092 0.000066 0.000037 0.000008 -0.000022 -0.000051 -0.000078 -0.000104 -0.000126 -0.000145 -0.000159 -0.000169 -0.000173 -0.000172 -0.000164 -0.000151 -0.000132 -0.000109 -0.000082 -0.000053 -0.000023 0.000008 0.000038 0.000066 0.000092 0.000115 0.000135 0.000150 0.000161 0.000167 0.000169 0.000167 0.000161 0.000152 0.000141 0.000129 0.000116 0.000104 0.000091 0.000080 0.000069 0.000058 0.000049 0.000041 0.000034 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000056 0.000068 0.000081 0.000095 0.000110 0.000126 0.000143 0.000160 0.000178 0.000196 0.000212 0.000227 0.000239 0.000248 0.000251 0.000249 0.000240 0.000225 0.000202 0.000173 0.000139 0.000100 0.000058 0.000014 -0.000030 -0.000073 -0.000114 -0.000152 -0.000185 -0.000212 -0.000233 -0.000245 -0.000249 -0.000245 -0.000231 -0.000210 -0.000181 -0.000146 -0.000106 -0.000063 -0.000020 0.000024 0.000067 0.000106 0.000143 0.000175 0.000202 0.000223 0.000238 0.000246 0.000247 0.000243 0.000234 0.000222 0.000206 0.000188 0.000170 0.000152 0.000134 0.000116 0.000100 0.000086 0.000072 0.000060 0.000050 0.000041 0.000034 0.000028 0.000023 0.000018 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000027 0.000035 0.000043 0.000054 0.000066 0.000081 0.000098 0.000117 0.000137 0.000160 0.000184 0.000209 0.000235 0.000261 0.000287 0.000312 0.000333 0.000351 0.000363 0.000368 0.000365 0.000352 0.000329 0.000297 0.000255 0.000206 0.000150 0.000089 0.000025 -0.000039 -0.000103 -0.000163 -0.000218 -0.000266 -0.000305 -0.000334 -0.000350 -0.000355 -0.000346 -0.000325 -0.000292 -0.000248 -0.000196 -0.000138 -0.000077 -0.000013 0.000049 0.000110 0.000166 0.000217 0.000261 0.000298 0.000327 0.000346 0.000356 0.000358 0.000351 0.000338 0.000319 0.000296 0.000271 0.000244 0.000218 0.000192 0.000167 0.000144 0.000123 0.000104 0.000087 0.000072 0.000060 0.000049 0.000040 0.000032 0.000026 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000030 0.000039 0.000049 0.000061 0.000076 0.000094 0.000115 0.000139 0.000165 0.000195 0.000228 0.000263 0.000300 0.000338 0.000377 0.000414 0.000450 0.000481 0.000506 0.000523 0.000530 0.000526 0.000508 0.000476 0.000430 0.000371 0.000301 0.000221 0.000134 0.000042 -0.000051 -0.000142 -0.000229 -0.000308 -0.000376 -0.000432 -0.000472 -0.000494 -0.000499 -0.000485 -0.000453 -0.000404 -0.000340 -0.000265 -0.000182 -0.000094 -0.000003 0.000086 0.000171 0.000250 0.000322 0.000383 0.000434 0.000472 0.000497 0.000510 0.000510 0.000500 0.000480 0.000453 0.000420 0.000384 0.000346 0.000308 0.000272 0.000236 0.000204 0.000174 0.000147 0.000123 0.000102 0.000084 0.000069 0.000056 0.000045 0.000036 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000042 0.000054 0.000068 0.000085 0.000106 0.000131 0.000160 0.000193 0.000231 0.000274 0.000320 0.000370 0.000423 0.000478 0.000533 0.000587 0.000637 0.000682 0.000717 0.000742 0.000752 0.000745 0.000720 0.000676 0.000612 0.000530 0.000432 0.000319 0.000197 0.000067 -0.000064 -0.000194 -0.000317 -0.000429 -0.000525 -0.000603 -0.000659 -0.000690 -0.000694 -0.000673 -0.000626 -0.000556 -0.000466 -0.000359 -0.000241 -0.000116 0.000012 0.000137 0.000257 0.000368 0.000467 0.000552 0.000620 0.000672 0.000705 0.000720 0.000719 0.000702 0.000673 0.000634 0.000588 0.000537 0.000484 0.000430 0.000378 0.000329 0.000283 0.000241 0.000203 0.000170 0.000141 0.000116 0.000095 0.000077 0.000062 0.000049 0.000039 0.000030 0.000023 0.000017 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000034 0.000044 0.000057 0.000073 0.000093 0.000116 0.000145 0.000179 0.000219 0.000266 0.000318 0.000377 0.000442 0.000512 0.000586 0.000664 0.000741 0.000817 0.000887 0.000950 0.001000 0.001034 0.001049 0.001040 0.001007 0.000946 0.000859 0.000746 0.000609 0.000453 0.000282 0.000102 -0.000082 -0.000263 -0.000435 -0.000591 -0.000726 -0.000834 -0.000911 -0.000952 -0.000958 -0.000927 -0.000860 -0.000761 -0.000634 -0.000485 -0.000320 -0.000145 0.000033 0.000208 0.000374 0.000528 0.000665 0.000781 0.000873 0.000942 0.000985 0.001003 0.000998 0.000974 0.000932 0.000876 0.000811 0.000740 0.000666 0.000592 0.000520 0.000451 0.000388 0.000330 0.000278 0.000232 0.000192 0.000158 0.000128 0.000104 0.000083 0.000066 0.000052 0.000040 0.000030 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000008 0.000012 0.000018 0.000025 0.000034 0.000045 0.000059 0.000076 0.000098 0.000124 0.000157 0.000195 0.000242 0.000296 0.000359 0.000431 0.000512 0.000601 0.000698 0.000800 0.000907 0.001014 0.001118 0.001216 0.001302 0.001371 0.001419 0.001440 0.001430 0.001385 0.001303 0.001185 0.001031 0.000845 0.000632 0.000397 0.000149 -0.000105 -0.000355 -0.000592 -0.000808 -0.000994 -0.001142 -0.001247 -0.001304 -0.001310 -0.001265 -0.001172 -0.001034 -0.000859 -0.000652 -0.000424 -0.000183 0.000062 0.000303 0.000533 0.000743 0.000929 0.001086 0.001210 0.001300 0.001355 0.001377 0.001367 0.001331 0.001271 0.001194 0.001104 0.001006 0.000904 0.000802 0.000703 0.000610 0.000523 0.000444 0.000373 0.000311 0.000257 0.000210 0.000171 0.000138 0.000110 0.000087 0.000067 0.000052 0.000039 0.000029 0.000022 0.000016 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000033 0.000044 0.000059 0.000078 0.000101 0.000129 0.000165 0.000208 0.000260 0.000322 0.000395 0.000479 0.000576 0.000685 0.000806 0.000936 0.001075 0.001219 0.001365 0.001507 0.001639 0.001757 0.001851 0.001917 0.001947 0.001935 0.001876 0.001768 0.001610 0.001404 0.001154 0.000865 0.000547 0.000210 -0.000135 -0.000476 -0.000800 -0.001094 -0.001348 -0.001550 -0.001692 -0.001768 -0.001775 -0.001713 -0.001584 -0.001395 -0.001154 -0.000871 -0.000560 -0.000231 0.000104 0.000431 0.000742 0.001027 0.001277 0.001486 0.001651 0.001768 0.001838 0.001863 0.001846 0.001794 0.001711 0.001605 0.001482 0.001348 0.001210 0.001072 0.000939 0.000812 0.000695 0.000589 0.000494 0.000411 0.000338 0.000276 0.000224 0.000180 0.000143 0.000112 0.000087 0.000067 0.000051 0.000038 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000022 0.000031 0.000043 0.000058 0.000077 0.000101 0.000131 0.000169 0.000215 0.000271 0.000340 0.000422 0.000518 0.000630 0.000758 0.000903 0.001063 0.001237 0.001422 0.001614 0.001809 0.001998 0.002176 0.002333 0.002461 0.002551 0.002593 0.002579 0.002504 0.002364 0.002156 0.001883 0.001551 0.001166 0.000741 0.000289 -0.000175 -0.000635 -0.001072 -0.001469 -0.001812 -0.002084 -0.002276 -0.002377 -0.002384 -0.002298 -0.002121 -0.001864 -0.001537 -0.001155 -0.000733 -0.000289 0.000160 0.000601 0.001017 0.001396 0.001727 0.002003 0.002217 0.002368 0.002456 0.002484 0.002457 0.002383 0.002270 0.002126 0.001960 0.001782 0.001597 0.001413 0.001235 0.001067 0.000912 0.000771 0.000646 0.000535 0.000440 0.000358 0.000289 0.000231 0.000183 0.000143 0.000111 0.000085 0.000064 0.000048 0.000035 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000011 0.000015 0.000021 0.000030 0.000041 0.000055 0.000074 0.000099 0.000130 0.000168 0.000217 0.000277 0.000350 0.000439 0.000545 0.000670 0.000816 0.000983 0.001172 0.001381 0.001608 0.001851 0.002104 0.002359 0.002610 0.002844 0.003053 0.003223 0.003344 0.003402 0.003389 0.003294 0.003114 0.002845 0.002490 0.002054 0.001548 0.000987 0.000388 -0.000228 -0.000839 -0.001422 -0.001953 -0.002411 -0.002775 -0.003030 -0.003164 -0.003171 -0.003053 -0.002814 -0.002467 -0.002028 -0.001515 -0.000952 -0.000360 0.000238 0.000821 0.001370 0.001869 0.002302 0.002660 0.002936 0.003127 0.003235 0.003264 0.003223 0.003121 0.002968 0.002776 0.002556 0.002320 0.002077 0.001835 0.001602 0.001382 0.001179 0.000995 0.000831 0.000688 0.000564 0.000458 0.000368 0.000294 0.000232 0.000181 0.000140 0.000107 0.000080 0.000060 0.000044 0.000031 0.000022 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000028 0.000038 0.000052 0.000071 0.000095 0.000125 0.000164 0.000214 0.000275 0.000351 0.000445 0.000558 0.000693 0.000854 0.001040 0.001255 0.001497 0.001766 0.002059 0.002373 0.002699 0.003031 0.003356 0.003662 0.003934 0.004158 0.004318 0.004399 0.004388 0.004272 0.004044 0.003701 0.003245 0.002683 0.002027 0.001296 0.000513 -0.000295 -0.001099 -0.001867 -0.002568 -0.003173 -0.003654 -0.003990 -0.004166 -0.004174 -0.004014 -0.003694 -0.003231 -0.002647 -0.001968 -0.001224 -0.000444 0.000342 0.001105 0.001820 0.002465 0.003023 0.003481 0.003830 0.004069 0.004199 0.004229 0.004167 0.004027 0.003824 0.003572 0.003285 0.002978 0.002662 0.002349 0.002047 0.001764 0.001502 0.001266 0.001056 0.000872 0.000713 0.000578 0.000464 0.000368 0.000290 0.000226 0.000174 0.000133 0.000100 0.000074 0.000054 0.000039 0.000028 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000036 0.000049 0.000066 0.000089 0.000118 0.000157 0.000205 0.000267 0.000344 0.000439 0.000557 0.000699 0.000869 0.001071 0.001306 0.001577 0.001883 0.002223 0.002596 0.002994 0.003410 0.003833 0.004249 0.004641 0.004993 0.005284 0.005495 0.005606 0.005599 0.005460 0.005179 0.004748 0.004171 0.003456 0.002618 0.001679 0.000669 -0.000377 -0.001420 -0.002421 -0.003336 -0.004125 -0.004754 -0.005193 -0.005421 -0.005428 -0.005215 -0.004793 -0.004183 -0.003416 -0.002526 -0.001554 -0.000539 0.000479 0.001464 0.002382 0.003207 0.003915 0.004491 0.004926 0.005219 0.005373 0.005398 0.005309 0.005122 0.004855 0.004528 0.004158 0.003764 0.003361 0.002962 0.002578 0.002218 0.001887 0.001588 0.001322 0.001090 0.000889 0.000719 0.000576 0.000456 0.000359 0.000279 0.000215 0.000163 0.000123 0.000091 0.000067 0.000048 0.000034 0.000024 0.000017 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000045 0.000060 0.000082 0.000109 0.000146 0.000193 0.000253 0.000329 0.000424 0.000542 0.000686 0.000862 0.001073 0.001323 0.001614 0.001950 0.002331 0.002756 0.003221 0.003719 0.004240 0.004772 0.005296 0.005793 0.006240 0.006614 0.006888 0.007038 0.007042 0.006880 0.006537 0.006007 0.005289 0.004392 0.003336 0.002147 0.000863 -0.000472 -0.001809 -0.003094 -0.004272 -0.005290 -0.006102 -0.006667 -0.006960 -0.006966 -0.006687 -0.006137 -0.005345 -0.004350 -0.003200 -0.001947 -0.000644 0.000658 0.001912 0.003075 0.004113 0.004998 0.005712 0.006245 0.006597 0.006774 0.006790 0.006663 0.006416 0.006071 0.005653 0.005185 0.004687 0.004180 0.003679 0.003198 0.002748 0.002334 0.001962 0.001631 0.001342 0.001094 0.000882 0.000705 0.000558 0.000438 0.000340 0.000261 0.000199 0.000149 0.000111 0.000081 0.000059 0.000042 0.000029 0.000020 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000031 0.000041 0.000055 0.000074 0.000099 0.000133 0.000177 0.000234 0.000307 0.000399 0.000514 0.000657 0.000833 0.001047 0.001303 0.001608 0.001964 0.002375 0.002841 0.003362 0.003933 0.004546 0.005190 0.005848 0.006498 0.007118 0.007679 0.008151 0.008503 0.008705 0.008726 0.008542 0.008134 0.007491 0.006612 0.005506 0.004195 0.002713 0.001103 -0.000577 -0.002266 -0.003893 -0.005388 -0.006683 -0.007715 -0.008435 -0.008806 -0.008811 -0.008451 -0.007745 -0.006731 -0.005460 -0.003995 -0.002403 -0.000753 0.000888 0.002461 0.003913 0.005199 0.006289 0.007160 0.007803 0.008217 0.008415 0.008414 0.008238 0.007916 0.007477 0.006951 0.006365 0.005746 0.005117 0.004499 0.003907 0.003352 0.002844 0.002387 0.001982 0.001629 0.001326 0.001068 0.000852 0.000674 0.000527 0.000409 0.000314 0.000239 0.000180 0.000134 0.000098 0.000071 0.000051 0.000036 0.000025 0.000017 0.000011 0.000007 0.000005 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000037 0.000049 0.000066 0.000088 0.000119 0.000159 0.000212 0.000280 0.000366 0.000476 0.000614 0.000785 0.000995 0.001251 0.001559 0.001924 0.002352 0.002846 0.003408 0.004036 0.004727 0.005469 0.006251 0.007051 0.007847 0.008608 0.009301 0.009890 0.010336 0.010601 0.010649 0.010448 0.009972 0.009207 0.008148 0.006806 0.005205 0.003384 0.001398 -0.000685 -0.002785 -0.004814 -0.006683 -0.008304 -0.009598 -0.010500 -0.010964 -0.010967 -0.010510 -0.009619 -0.008342 -0.006745 -0.004907 -0.002916 -0.000859 0.001179 0.003122 0.004906 0.006477 0.007797 0.008842 0.009603 0.010082 0.010296 0.010268 0.010030 0.009617 0.009066 0.008412 0.007691 0.006934 0.006167 0.005415 0.004697 0.004026 0.003412 0.002861 0.002373 0.001948 0.001583 0.001274 0.001015 0.000801 0.000627 0.000486 0.000373 0.000284 0.000214 0.000159 0.000117 0.000085 0.000061 0.000043 0.000030 0.000020 0.000014 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000044 0.000058 0.000078 0.000104 0.000140 0.000187 0.000249 0.000329 0.000430 0.000559 0.000721 0.000922 0.001170 0.001472 0.001835 0.002266 0.002772 0.003356 0.004022 0.004768 0.005588 0.006473 0.007406 0.008365 0.009322 0.010242 0.011085 0.011808 0.012365 0.012708 0.012794 0.012582 0.012039 0.011145 0.009893 0.008290 0.006366 0.004165 0.001754 -0.000785 -0.003353 -0.005842 -0.008140 -0.010135 -0.011730 -0.012842 -0.013412 -0.013413 -0.012844 -0.011739 -0.010158 -0.008185 -0.005920 -0.003471 -0.000950 0.001539 0.003902 0.006058 0.007945 0.009519 0.010752 0.011636 0.012179 0.012401 0.012334 0.012019 0.011499 0.010818 0.010020 0.009146 0.008233 0.007313 0.006414 0.005557 0.004758 0.004029 0.003374 0.002795 0.002292 0.001861 0.001496 0.001191 0.000940 0.000735 0.000569 0.000437 0.000332 0.000250 0.000186 0.000137 0.000100 0.000072 0.000051 0.000035 0.000024 0.000016 0.000010 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000030 0.000039 0.000050 0.000067 0.000090 0.000120 0.000162 0.000216 0.000288 0.000380 0.000498 0.000647 0.000834 0.001067 0.001354 0.001703 0.002125 0.002625 0.003213 0.003894 0.004670 0.005540 0.006498 0.007535 0.008630 0.009760 0.010891 0.011984 0.012993 0.013867 0.014551 0.014988 0.015123 0.014909 0.014303 0.013278 0.011822 0.009943 0.007670 0.005056 0.002179 -0.000862 -0.003949 -0.006948 -0.009722 -0.012135 -0.014065 -0.015410 -0.016100 -0.016097 -0.015403 -0.014058 -0.012137 -0.009744 -0.007001 -0.004044 -0.001008 0.001978 0.004800 0.007363 0.009591 0.011434 0.012864 0.013873 0.014474 0.014695 0.014577 0.014169 0.013525 0.012698 0.011739 0.010698 0.009615 0.008530 0.007472 0.006467 0.005532 0.004679 0.003915 0.003241 0.002655 0.002154 0.001730 0.001377 0.001086 0.000848 0.000657 0.000504 0.000384 0.000289 0.000215 0.000159 0.000116 0.000083 0.000059 0.000041 0.000028 0.000019 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000034 0.000044 0.000057 0.000076 0.000102 0.000137 0.000184 0.000246 0.000327 0.000432 0.000566 0.000736 0.000949 0.001214 0.001541 0.001940 0.002420 0.002992 0.003664 0.004442 0.005330 0.006328 0.007429 0.008621 0.009885 0.011192 0.012507 0.013784 0.014971 0.016009 0.016833 0.017377 0.017576 0.017370 0.016708 0.015556 0.013894 0.011729 0.009092 0.006044 0.002673 -0.000902 -0.004541 -0.008086 -0.011370 -0.014232 -0.016522 -0.018119 -0.018936 -0.018928 -0.018098 -0.016494 -0.014207 -0.011360 -0.008104 -0.004602 -0.001015 0.002500 0.005809 0.008798 0.011382 0.013502 0.015129 0.016258 0.016909 0.017118 0.016935 0.016421 0.015639 0.014652 0.013520 0.012300 0.011039 0.009780 0.008558 0.007399 0.006323 0.005344 0.004467 0.003696 0.003026 0.002453 0.001970 0.001567 0.001235 0.000965 0.000747 0.000573 0.000436 0.000328 0.000245 0.000181 0.000132 0.000095 0.000067 0.000047 0.000032 0.000022 0.000014 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000029 0.000037 0.000048 0.000063 0.000085 0.000113 0.000153 0.000205 0.000275 0.000366 0.000483 0.000633 0.000823 0.001061 0.001358 0.001725 0.002171 0.002710 0.003352 0.004106 0.004980 0.005979 0.007101 0.008343 0.009690 0.011121 0.012608 0.014108 0.015574 0.016944 0.018153 0.019127 0.019788 0.020062 0.019876 0.019171 0.017899 0.016039 0.013592 0.010592 0.007105 0.003234 -0.000885 -0.005089 -0.009194 -0.013003 -0.016325 -0.018987 -0.020842 -0.021789 -0.021775 -0.020803 -0.018930 -0.016263 -0.012949 -0.009164 -0.005101 -0.000951 0.003105 0.006907 0.010326 0.013263 0.015655 0.017470 0.018710 0.019398 0.019582 0.019323 0.018691 0.017761 0.016606 0.015295 0.013891 0.012449 0.011015 0.009628 0.008316 0.007102 0.005997 0.005011 0.004143 0.003391 0.002748 0.002206 0.001754 0.001382 0.001079 0.000836 0.000641 0.000488 0.000367 0.000274 0.000202 0.000148 0.000106 0.000076 0.000053 0.000037 0.000025 0.000017 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000040 0.000052 0.000069 0.000092 0.000124 0.000168 0.000226 0.000302 0.000402 0.000531 0.000695 0.000904 0.001167 0.001493 0.001896 0.002388 0.002981 0.003688 0.004519 0.005482 0.006584 0.007824 0.009197 0.010690 0.012281 0.013938 0.015618 0.017267 0.018818 0.020198 0.021324 0.022109 0.022466 0.022312 0.021576 0.020202 0.018160 0.015450 0.012105 0.008200 0.003849 -0.000796 -0.005548 -0.010195 -0.014514 -0.018285 -0.021307 -0.023413 -0.024486 -0.024464 -0.023352 -0.021214 -0.018174 -0.014402 -0.010101 -0.005492 -0.000795 0.003782 0.008057 0.011884 0.015154 0.017797 0.019782 0.021114 0.021825 0.021972 0.021627 0.020871 0.019790 0.018466 0.016977 0.015394 0.013776 0.012175 0.010631 0.009176 0.007830 0.006609 0.005519 0.004562 0.003733 0.003024 0.002427 0.001930 0.001521 0.001188 0.000919 0.000705 0.000536 0.000404 0.000302 0.000223 0.000163 0.000117 0.000083 0.000059 0.000041 0.000028 0.000019 0.000012 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000033 0.000043 0.000056 0.000074 0.000099 0.000134 0.000181 0.000244 0.000326 0.000434 0.000573 0.000751 0.000976 0.001259 0.001612 0.002047 0.002578 0.003218 0.003981 0.004878 0.005919 0.007111 0.008453 0.009941 0.011563 0.013295 0.015105 0.016947 0.018762 0.020481 0.022022 0.023293 0.024200 0.024643 0.024530 0.023778 0.022325 0.020131 0.017194 0.013548 0.009272 0.004492 -0.000623 -0.005867 -0.011002 -0.015781 -0.019956 -0.023302 -0.025633 -0.026816 -0.026785 -0.025542 -0.023162 -0.019782 -0.015593 -0.010825 -0.005722 -0.000534 0.004509 0.009204 0.013390 0.016947 0.019803 0.021926 0.023326 0.024042 0.024142 0.023706 0.022828 0.021601 0.020119 0.018466 0.016719 0.014943 0.013192 0.011509 0.009926 0.008467 0.007144 0.005965 0.004930 0.004033 0.003268 0.002623 0.002086 0.001644 0.001284 0.000994 0.000763 0.000580 0.000437 0.000326 0.000241 0.000176 0.000127 0.000091 0.000064 0.000044 0.000030 0.000021 0.000014 0.000009 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000045 0.000059 0.000078 0.000105 0.000142 0.000192 0.000258 0.000346 0.000460 0.000607 0.000795 0.001033 0.001333 0.001706 0.002166 0.002727 0.003403 0.004210 0.005158 0.006259 0.007520 0.008941 0.010519 0.012242 0.014087 0.016020 0.017994 0.019947 0.021807 0.023484 0.024883 0.025898 0.026424 0.026357 0.025607 0.024103 0.021800 0.018690 0.014811 0.010245 0.005127 -0.000362 -0.005997 -0.011523 -0.016668 -0.021165 -0.024769 -0.027277 -0.028546 -0.028502 -0.027150 -0.024570 -0.020912 -0.016386 -0.011240 -0.005743 -0.000163 0.005248 0.010272 0.014734 0.018509 0.021519 0.023736 0.025172 0.025876 0.025921 0.025399 0.024409 0.023056 0.021438 0.019648 0.017766 0.015861 0.013990 0.012197 0.010515 0.008966 0.007565 0.006317 0.005221 0.004273 0.003463 0.002781 0.002212 0.001744 0.001362 0.001055 0.000810 0.000616 0.000465 0.000347 0.000256 0.000187 0.000135 0.000097 0.000068 0.000048 0.000033 0.000023 0.000016 0.000011 0.000008 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000035 0.000046 0.000061 0.000081 0.000109 0.000148 0.000200 0.000269 0.000360 0.000478 0.000630 0.000825 0.001071 0.001381 0.001767 0.002242 0.002822 0.003521 0.004353 0.005333 0.006470 0.007772 0.009241 0.010875 0.012661 0.014578 0.016591 0.018653 0.020702 0.022659 0.024436 0.025929 0.027029 0.027624 0.027603 0.026871 0.025350 0.022992 0.019786 0.015769 0.011027 0.005701 -0.000020 -0.005899 -0.011668 -0.017041 -0.021738 -0.025500 -0.028115 -0.029431 -0.029372 -0.027943 -0.025229 -0.021391 -0.016647 -0.011260 -0.005513 0.000310 0.005946 0.011167 0.015789 0.019682 0.022770 0.025024 0.026461 0.027135 0.027125 0.026528 0.025452 0.024005 0.022290 0.020404 0.018430 0.016440 0.014491 0.012629 0.010885 0.009282 0.007833 0.006543 0.005411 0.004430 0.003593 0.002887 0.002298 0.001812 0.001417 0.001098 0.000843 0.000642 0.000484 0.000362 0.000268 0.000196 0.000141 0.000101 0.000071 0.000050 0.000035 0.000025 0.000017 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000027 0.000035 0.000047 0.000062 0.000083 0.000112 0.000151 0.000204 0.000274 0.000366 0.000485 0.000639 0.000836 0.001085 0.001398 0.001787 0.002266 0.002849 0.003553 0.004391 0.005376 0.006519 0.007829 0.009308 0.010954 0.012755 0.014692 0.016730 0.018822 0.020906 0.022905 0.024726 0.026267 0.027414 0.028053 0.028072 0.027372 0.025872 0.023523 0.020315 0.016282 0.011513 0.006148 0.000382 -0.005546 -0.011364 -0.016783 -0.021517 -0.025305 -0.027932 -0.029246 -0.029169 -0.027708 -0.024950 -0.021059 -0.016258 -0.010813 -0.005011 0.000860 0.006533 0.011778 0.016410 0.020299 0.023368 0.025592 0.026991 0.027620 0.027562 0.026916 0.025791 0.024298 0.022541 0.020617 0.018611 0.016594 0.014623 0.012743 0.010985 0.009371 0.007913 0.006614 0.005474 0.004487 0.003642 0.002929 0.002333 0.001842 0.001441 0.001118 0.000860 0.000655 0.000495 0.000370 0.000274 0.000200 0.000145 0.000104 0.000074 0.000052 0.000037 0.000026 0.000019 0.000013 0.000010 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000027 0.000035 0.000047 0.000062 0.000083 0.000112 0.000151 0.000203 0.000273 0.000363 0.000481 0.000633 0.000827 0.001071 0.001378 0.001759 0.002228 0.002799 0.003487 0.004305 0.005267 0.006382 0.007660 0.009104 0.010710 0.012469 0.014362 0.016357 0.018409 0.020456 0.022422 0.024219 0.025743 0.026885 0.027533 0.027577 0.026919 0.025482 0.023217 0.020115 0.016210 0.011589 0.006391 0.000805 -0.004936 -0.010567 -0.015808 -0.020380 -0.024033 -0.026558 -0.027807 -0.027710 -0.026273 -0.023583 -0.019799 -0.015137 -0.009858 -0.004239 0.001442 0.006925 0.011986 0.016449 0.020188 0.023129 0.025250 0.026570 0.027144 0.027053 0.026394 0.025274 0.023799 0.022071 0.020183 0.018218 0.016245 0.014320 0.012485 0.010770 0.009196 0.007774 0.006506 0.005392 0.004425 0.003597 0.002896 0.002311 0.001827 0.001431 0.001112 0.000856 0.000653 0.000494 0.000370 0.000274 0.000201 0.000146 0.000105 0.000075 0.000053 0.000038 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000034 0.000046 0.000061 0.000082 0.000110 0.000148 0.000198 0.000265 0.000352 0.000465 0.000610 0.000794 0.001027 0.001319 0.001680 0.002124 0.002664 0.003313 0.004084 0.004990 0.006040 0.007242 0.008599 0.010109 0.011762 0.013541 0.015415 0.017343 0.019267 0.021115 0.022804 0.024236 0.025310 0.025920 0.025965 0.025356 0.024022 0.021919 0.019042 0.015426 0.011151 0.006350 0.001197 -0.004090 -0.009267 -0.014077 -0.018264 -0.021599 -0.023892 -0.025010 -0.024891 -0.023543 -0.021047 -0.017551 -0.013254 -0.008394 -0.003227 0.001993 0.007029 0.011676 0.015771 0.019200 0.021894 0.023833 0.025035 0.025550 0.025452 0.024829 0.023779 0.022400 0.020785 0.019020 0.017183 0.015337 0.013534 0.011815 0.010208 0.008730 0.007393 0.006199 0.005148 0.004233 0.003448 0.002781 0.002223 0.001761 0.001382 0.001076 0.000830 0.000635 0.000481 0.000361 0.000268 0.000197 0.000143 0.000103 0.000074 0.000053 0.000038 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000033 0.000045 0.000060 0.000079 0.000106 0.000141 0.000188 0.000250 0.000331 0.000435 0.000568 0.000738 0.000951 0.001218 0.001547 0.001951 0.002440 0.003027 0.003724 0.004541 0.005486 0.006566 0.007783 0.009136 0.010614 0.012202 0.013873 0.015588 0.017295 0.018931 0.020419 0.021674 0.022606 0.023123 0.023140 0.022580 0.021386 0.019526 0.016996 0.013833 0.010111 0.005946 0.001493 -0.003060 -0.007504 -0.011617 -0.015183 -0.018008 -0.019934 -0.020852 -0.020710 -0.019520 -0.017353 -0.014337 -0.010642 -0.006471 -0.002039 0.002436 0.006756 0.010746 0.014267 0.017221 0.019549 0.021231 0.022281 0.022739 0.022666 0.022138 0.021234 0.020037 0.018629 0.017084 0.015468 0.013839 0.012243 0.010715 0.009282 0.007961 0.006761 0.005686 0.004735 0.003905 0.003190 0.002580 0.002068 0.001642 0.001293 0.001009 0.000781 0.000599 0.000455 0.000342 0.000255 0.000188 0.000137 0.000099 0.000072 0.000052 0.000038 0.000028 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000012 0.000017 0.000023 0.000032 0.000043 0.000057 0.000075 0.000100 0.000132 0.000174 0.000229 0.000300 0.000392 0.000510 0.000659 0.000845 0.001077 0.001363 0.001711 0.002131 0.002634 0.003228 0.003923 0.004725 0.005638 0.006663 0.007797 0.009033 0.010354 0.011737 0.013149 0.014544 0.015870 0.017062 0.018050 0.018763 0.019130 0.019084 0.018570 0.017550 0.016004 0.013938 0.011387 0.008415 0.005119 0.001623 -0.001926 -0.005364 -0.008524 -0.011242 -0.013374 -0.014804 -0.015454 -0.015291 -0.014327 -0.012623 -0.010274 -0.007413 -0.004190 -0.000770 0.002688 0.006032 0.009131 0.011881 0.014204 0.016053 0.017410 0.018280 0.018691 0.018683 0.018311 0.017633 0.016711 0.015607 0.014379 0.013081 0.011758 0.010451 0.009191 0.007999 0.006893 0.005882 0.004969 0.004157 0.003443 0.002824 0.002294 0.001845 0.001471 0.001163 0.000911 0.000708 0.000545 0.000416 0.000314 0.000235 0.000174 0.000128 0.000093 0.000068 0.000049 0.000037 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000011 0.000015 0.000022 0.000030 0.000040 0.000053 0.000070 0.000091 0.000119 0.000155 0.000201 0.000262 0.000339 0.000437 0.000559 0.000712 0.000901 0.001131 0.001410 0.001745 0.002143 0.002610 0.003153 0.003776 0.004481 0.005266 0.006128 0.007057 0.008041 0.009058 0.010082 0.011077 0.012001 0.012807 0.013445 0.013866 0.014024 0.013881 0.013407 0.012586 0.011417 0.009914 0.008113 0.006064 0.003839 0.001524 -0.000785 -0.002984 -0.004969 -0.006643 -0.007923 -0.008745 -0.009072 -0.008890 -0.008216 -0.007090 -0.005573 -0.003747 -0.001701 0.000468 0.002668 0.004810 0.006817 0.008625 0.010184 0.011461 0.012438 0.013110 0.013487 0.013585 0.013431 0.013057 0.012497 0.011788 0.010969 0.010077 0.009145 0.008204 0.007280 0.006391 0.005554 0.004777 0.004067 0.003428 0.002859 0.002360 0.001928 0.001560 0.001251 0.000994 0.000784 0.000612 0.000475 0.000364 0.000277 0.000208 0.000155 0.000114 0.000084 0.000062 0.000046 0.000034 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000020 0.000028 0.000037 0.000049 0.000063 0.000081 0.000104 0.000133 0.000170 0.000217 0.000276 0.000351 0.000443 0.000557 0.000695 0.000862 0.001061 0.001297 0.001573 0.001893 0.002261 0.002676 0.003138 0.003643 0.004186 0.004758 0.005347 0.005934 0.006501 0.007021 0.007468 0.007814 0.008032 0.008099 0.008002 0.007731 0.007289 0.006685 0.005937 0.005072 0.004122 0.003124 0.002119 0.001148 0.000251 -0.000537 -0.001186 -0.001674 -0.001989 -0.002126 -0.002091 -0.001896 -0.001558 -0.001096 -0.000534 0.000108 0.000809 0.001551 0.002318 0.003093 0.003859 0.004601 0.005300 0.005939 0.006500 0.006967 0.007326 0.007568 0.007686 0.007680 0.007554 0.007316 0.006982 0.006569 0.006096 0.005584 0.005052 0.004516 0.003991 0.003487 0.003012 0.002572 0.002172 0.001813 0.001497 0.001223 0.000989 0.000793 0.000631 0.000498 0.000389 0.000302 0.000231 0.000176 0.000132 0.000098 0.000073 0.000054 0.000040 0.000031 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000014 0.000019 0.000026 0.000035 0.000044 0.000056 0.000070 0.000087 0.000109 0.000135 0.000168 0.000208 0.000257 0.000317 0.000387 0.000470 0.000567 0.000679 0.000806 0.000950 0.001109 0.001284 0.001472 0.001668 0.001867 0.002062 0.002241 0.002395 0.002510 0.002573 0.002570 0.002491 0.002328 0.002080 0.001756 0.001373 0.000956 0.000539 0.000159 -0.000143 -0.000333 -0.000380 -0.000262 0.000027 0.000481 0.001078 0.001782 0.002544 0.003306 0.004007 0.004588 0.004999 0.005202 0.005179 0.004930 0.004477 0.003861 0.003136 0.002365 0.001612 0.000939 0.000393 0.000009 -0.000197 -0.000226 -0.000094 0.000169 0.000527 0.000940 0.001368 0.001774 0.002129 0.002412 0.002612 0.002724 0.002755 0.002713 0.002610 0.002460 0.002275 0.002068 0.001850 0.001628 0.001412 0.001206 0.001017 0.000847 0.000697 0.000568 0.000459 0.000368 0.000293 0.000230 0.000179 0.000138 0.000105 0.000079 0.000059 0.000045 0.000034 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000013 0.000018 0.000025 0.000032 0.000040 0.000049 0.000059 0.000070 0.000084 0.000099 0.000117 0.000138 0.000160 0.000185 0.000211 0.000237 0.000262 0.000283 0.000298 0.000304 0.000297 0.000273 0.000226 0.000148 0.000030 -0.000136 -0.000362 -0.000656 -0.001028 -0.001483 -0.002023 -0.002642 -0.003326 -0.004049 -0.004773 -0.005448 -0.006015 -0.006408 -0.006564 -0.006425 -0.005944 -0.005095 -0.003875 -0.002310 -0.000453 0.001612 0.003779 0.005921 0.007903 0.009594 0.010873 0.011645 0.011849 0.011465 0.010515 0.009063 0.007209 0.005080 0.002820 0.000572 -0.001527 -0.003364 -0.004855 -0.005950 -0.006633 -0.006918 -0.006847 -0.006478 -0.005882 -0.005133 -0.004302 -0.003453 -0.002636 -0.001890 -0.001238 -0.000692 -0.000253 0.000084 0.000329 0.000494 0.000593 0.000638 0.000642 0.000616 0.000570 0.000512 0.000450 0.000388 0.000329 0.000276 0.000230 0.000189 0.000153 0.000123 0.000097 0.000076 0.000058 0.000045 0.000034 0.000027 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000023 0.000029 0.000035 0.000042 0.000048 0.000054 0.000060 0.000065 0.000068 0.000069 0.000066 0.000057 0.000038 0.000008 -0.000038 -0.000106 -0.000201 -0.000329 -0.000499 -0.000717 -0.000994 -0.001339 -0.001764 -0.002280 -0.002896 -0.003622 -0.004461 -0.005411 -0.006462 -0.007591 -0.008765 -0.009932 -0.011025 -0.011966 -0.012664 -0.013028 -0.012971 -0.012418 -0.011318 -0.009649 -0.007426 -0.004705 -0.001583 0.001802 0.005279 0.008654 0.011725 0.014295 0.016191 0.017279 0.017478 0.016765 0.015182 0.012830 0.009862 0.006471 0.002870 -0.000725 -0.004111 -0.007117 -0.009612 -0.011514 -0.012790 -0.013454 -0.013555 -0.013172 -0.012403 -0.011352 -0.010122 -0.008808 -0.007489 -0.006226 -0.005063 -0.004027 -0.003130 -0.002373 -0.001750 -0.001248 -0.000855 -0.000555 -0.000333 -0.000173 -0.000064 0.000008 0.000052 0.000077 0.000088 0.000092 0.000089 0.000083 0.000075 0.000065 0.000055 0.000045 0.000036 0.000029 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000022 0.000027 0.000031 0.000035 0.000038 0.000039 0.000038 0.000033 0.000024 0.000006 -0.000021 -0.000062 -0.000121 -0.000203 -0.000316 -0.000466 -0.000662 -0.000914 -0.001232 -0.001628 -0.002113 -0.002701 -0.003403 -0.004232 -0.005198 -0.006305 -0.007554 -0.008934 -0.010424 -0.011988 -0.013573 -0.015105 -0.016497 -0.017643 -0.018432 -0.018751 -0.018497 -0.017587 -0.015966 -0.013619 -0.010578 -0.006924 -0.002789 0.001644 0.006157 0.010502 0.014425 0.017680 0.020055 0.021385 0.021572 0.020594 0.018506 0.015439 0.011587 0.007192 0.002521 -0.002151 -0.006570 -0.010517 -0.013826 -0.016387 -0.018152 -0.019131 -0.019380 -0.018992 -0.018085 -0.016787 -0.015227 -0.013524 -0.011781 -0.010079 -0.008478 -0.007020 -0.005724 -0.004600 -0.003643 -0.002844 -0.002188 -0.001659 -0.001239 -0.000911 -0.000659 -0.000468 -0.000325 -0.000219 -0.000142 -0.000086 -0.000046 -0.000019 -0.000002 0.000008 0.000013 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000018 0.000022 0.000026 0.000029 0.000030 0.000030 0.000027 0.000020 0.000007 -0.000014 -0.000046 -0.000094 -0.000163 -0.000257 -0.000384 -0.000553 -0.000773 -0.001056 -0.001413 -0.001857 -0.002402 -0.003061 -0.003849 -0.004778 -0.005861 -0.007104 -0.008511 -0.010076 -0.011781 -0.013596 -0.015471 -0.017341 -0.019116 -0.020693 -0.021952 -0.022767 -0.023017 -0.022589 -0.021400 -0.019399 -0.016577 -0.012981 -0.008708 -0.003917 0.001186 0.006351 0.011300 0.015747 0.019421 0.022083 0.023554 0.023726 0.022575 0.020165 0.016644 0.012231 0.007195 0.001840 -0.003529 -0.008624 -0.013195 -0.017051 -0.020064 -0.022174 -0.023385 -0.023754 -0.023382 -0.022398 -0.020943 -0.019163 -0.017194 -0.015152 -0.013134 -0.011214 -0.009441 -0.007844 -0.006437 -0.005221 -0.004186 -0.003319 -0.002603 -0.002021 -0.001552 -0.001180 -0.000887 -0.000659 -0.000483 -0.000348 -0.000245 -0.000168 -0.000112 -0.000071 -0.000044 -0.000025 -0.000013 -0.000006 -0.000001 0.000002 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000025 0.000027 0.000027 0.000025 0.000019 0.000008 -0.000011 -0.000040 -0.000085 -0.000149 -0.000238 -0.000360 -0.000522 -0.000735 -0.001010 -0.001359 -0.001795 -0.002334 -0.002989 -0.003774 -0.004705 -0.005793 -0.007047 -0.008473 -0.010069 -0.011823 -0.013712 -0.015697 -0.017722 -0.019711 -0.021569 -0.023184 -0.024435 -0.025193 -0.025338 -0.024765 -0.023395 -0.021185 -0.018138 -0.014309 -0.009804 -0.004790 0.000521 0.005872 0.010981 0.015558 0.019328 0.022051 0.023543 0.023696 0.022487 0.019981 0.016326 0.011745 0.006513 0.000940 -0.004662 -0.009994 -0.014801 -0.018879 -0.022093 -0.024373 -0.025718 -0.026180 -0.025857 -0.024878 -0.023388 -0.021535 -0.019460 -0.017287 -0.015119 -0.013034 -0.011090 -0.009321 -0.007745 -0.006366 -0.005178 -0.004171 -0.003327 -0.002628 -0.002057 -0.001596 -0.001225 -0.000931 -0.000699 -0.000518 -0.000378 -0.000270 -0.000190 -0.000131 -0.000088 -0.000058 -0.000037 -0.000023 -0.000013 -0.000006 -0.000001 0.000002 0.000004 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000021 0.000024 0.000026 0.000028 0.000028 0.000024 0.000017 0.000004 -0.000019 -0.000054 -0.000106 -0.000180 -0.000283 -0.000422 -0.000608 -0.000849 -0.001159 -0.001549 -0.002035 -0.002629 -0.003348 -0.004203 -0.005207 -0.006371 -0.007699 -0.009193 -0.010845 -0.012639 -0.014545 -0.016521 -0.018505 -0.020421 -0.022174 -0.023660 -0.024762 -0.025368 -0.025371 -0.024682 -0.023238 -0.021012 -0.018017 -0.014309 -0.009997 -0.005234 -0.000221 0.004808 0.009595 0.013873 0.017390 0.019926 0.021313 0.021448 0.020308 0.017951 0.014512 0.010195 0.005254 -0.000026 -0.005351 -0.010443 -0.015057 -0.019001 -0.022139 -0.024399 -0.025772 -0.026299 -0.026067 -0.025193 -0.023809 -0.022055 -0.020064 -0.017955 -0.015828 -0.013763 -0.011817 -0.010027 -0.008416 -0.006991 -0.005750 -0.004684 -0.003780 -0.003023 -0.002395 -0.001881 -0.001463 -0.001126 -0.000856 -0.000643 -0.000476 -0.000347 -0.000249 -0.000175 -0.000122 -0.000083 -0.000056 -0.000036 -0.000022 -0.000012 -0.000005 -0.000000 0.000003 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000027 0.000030 0.000031 0.000031 0.000028 0.000021 0.000008 -0.000015 -0.000051 -0.000105 -0.000183 -0.000291 -0.000438 -0.000632 -0.000885 -0.001208 -0.001613 -0.002114 -0.002723 -0.003453 -0.004316 -0.005318 -0.006467 -0.007763 -0.009200 -0.010766 -0.012439 -0.014185 -0.015959 -0.017702 -0.019343 -0.020799 -0.021979 -0.022792 -0.023149 -0.022970 -0.022197 -0.020791 -0.018743 -0.016076 -0.012847 -0.009149 -0.005111 -0.000894 0.003312 0.007300 0.010857 0.013780 0.015889 0.017046 0.017165 0.016222 0.014260 0.011384 0.007758 0.003589 -0.000889 -0.005433 -0.009807 -0.013805 -0.017258 -0.020043 -0.022093 -0.023387 -0.023954 -0.023858 -0.023192 -0.022063 -0.020588 -0.018879 -0.017040 -0.015160 -0.013309 -0.011541 -0.009895 -0.008393 -0.007046 -0.005858 -0.004824 -0.003935 -0.003180 -0.002546 -0.002019 -0.001585 -0.001231 -0.000945 -0.000716 -0.000534 -0.000393 -0.000284 -0.000203 -0.000142 -0.000098 -0.000067 -0.000044 -0.000028 -0.000016 -0.000007 -0.000001 0.000002 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000031 0.000035 0.000038 0.000039 0.000038 0.000033 0.000022 0.000002 -0.000031 -0.000082 -0.000156 -0.000260 -0.000403 -0.000592 -0.000838 -0.001152 -0.001544 -0.002026 -0.002608 -0.003298 -0.004104 -0.005030 -0.006074 -0.007231 -0.008490 -0.009830 -0.011225 -0.012640 -0.014029 -0.015342 -0.016518 -0.017496 -0.018211 -0.018605 -0.018626 -0.018235 -0.017410 -0.016146 -0.014455 -0.012369 -0.009939 -0.007233 -0.004339 -0.001361 0.001579 0.004351 0.006818 0.008848 0.010322 0.011144 0.011251 0.010619 0.009268 0.007261 0.004704 0.001732 -0.001495 -0.004809 -0.008042 -0.011043 -0.013684 -0.015868 -0.017532 -0.018652 -0.019234 -0.019314 -0.018949 -0.018213 -0.017186 -0.015947 -0.014575 -0.013136 -0.011687 -0.010273 -0.008929 -0.007676 -0.006531 -0.005501 -0.004586 -0.003786 -0.003095 -0.002504 -0.002006 -0.001588 -0.001243 -0.000961 -0.000732 -0.000549 -0.000405 -0.000294 -0.000210 -0.000148 -0.000102 -0.000069 -0.000046 -0.000028 -0.000016 -0.000007 -0.000001 0.000003 0.000005 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000027 0.000032 0.000037 0.000043 0.000048 0.000052 0.000054 0.000053 0.000047 0.000033 0.000008 -0.000034 -0.000098 -0.000189 -0.000316 -0.000487 -0.000709 -0.000993 -0.001346 -0.001776 -0.002291 -0.002894 -0.003586 -0.004366 -0.005225 -0.006149 -0.007121 -0.008114 -0.009097 -0.010034 -0.010885 -0.011610 -0.012167 -0.012522 -0.012646 -0.012523 -0.012146 -0.011526 -0.010683 -0.009648 -0.008460 -0.007156 -0.005774 -0.004351 -0.002921 -0.001517 -0.000174 0.001070 0.002173 0.003091 0.003777 0.004189 0.004290 0.004056 0.003480 0.002573 0.001366 -0.000089 -0.001727 -0.003471 -0.005239 -0.006950 -0.008530 -0.009914 -0.011054 -0.011918 -0.012490 -0.012774 -0.012785 -0.012551 -0.012106 -0.011492 -0.010748 -0.009914 -0.009026 -0.008116 -0.007211 -0.006331 -0.005495 -0.004715 -0.004000 -0.003355 -0.002782 -0.002280 -0.001846 -0.001476 -0.001164 -0.000905 -0.000692 -0.000520 -0.000384 -0.000279 -0.000198 -0.000138 -0.000095 -0.000063 -0.000041 -0.000024 -0.000013 -0.000004 0.000001 0.000004 0.000006 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000009 0.000012 0.000016 0.000021 0.000026 0.000032 0.000038 0.000045 0.000053 0.000061 0.000069 0.000077 0.000082 0.000084 0.000079 0.000065 0.000037 -0.000009 -0.000080 -0.000181 -0.000320 -0.000504 -0.000738 -0.001029 -0.001381 -0.001796 -0.002272 -0.002804 -0.003383 -0.003993 -0.004613 -0.005217 -0.005773 -0.006247 -0.006604 -0.006812 -0.006845 -0.006686 -0.006330 -0.005791 -0.005097 -0.004297 -0.003449 -0.002621 -0.001883 -0.001294 -0.000897 -0.000714 -0.000743 -0.000957 -0.001310 -0.001742 -0.002189 -0.002590 -0.002895 -0.003071 -0.003105 -0.003003 -0.002791 -0.002505 -0.002191 -0.001895 -0.001662 -0.001527 -0.001513 -0.001634 -0.001886 -0.002255 -0.002718 -0.003242 -0.003791 -0.004330 -0.004826 -0.005250 -0.005581 -0.005803 -0.005910 -0.005902 -0.005785 -0.005569 -0.005269 -0.004901 -0.004484 -0.004038 -0.003579 -0.003123 -0.002684 -0.002273 -0.001896 -0.001558 -0.001260 -0.001002 -0.000783 -0.000600 -0.000450 -0.000331 -0.000237 -0.000166 -0.000113 -0.000075 -0.000048 -0.000028 -0.000015 -0.000006 0.000001 0.000005 0.000007 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000023 0.000030 0.000037 0.000046 0.000055 0.000066 0.000079 0.000092 0.000105 0.000119 0.000130 0.000138 0.000139 0.000130 0.000106 0.000064 -0.000004 -0.000101 -0.000233 -0.000403 -0.000615 -0.000869 -0.001160 -0.001482 -0.001824 -0.002168 -0.002491 -0.002765 -0.002957 -0.003030 -0.002950 -0.002684 -0.002210 -0.001517 -0.000615 0.000467 0.001675 0.002932 0.004140 0.005189 0.005967 0.006371 0.006323 0.005778 0.004732 0.003230 0.001359 -0.000753 -0.002954 -0.005080 -0.006970 -0.008481 -0.009505 -0.009972 -0.009863 -0.009202 -0.008057 -0.006528 -0.004738 -0.002821 -0.000912 0.000865 0.002407 0.003635 0.004504 0.004995 0.005120 0.004915 0.004434 0.003743 0.002912 0.002013 0.001108 0.000253 -0.000509 -0.001149 -0.001650 -0.002007 -0.002225 -0.002317 -0.002302 -0.002203 -0.002043 -0.001842 -0.001620 -0.001391 -0.001169 -0.000961 -0.000772 -0.000606 -0.000463 -0.000344 -0.000248 -0.000172 -0.000115 -0.000073 -0.000044 -0.000023 -0.000010 -0.000001 0.000005 0.000008 0.000010 0.000010 0.000010 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000020 0.000027 0.000034 0.000043 0.000054 0.000067 0.000082 0.000099 0.000118 0.000140 0.000162 0.000186 0.000208 0.000227 0.000240 0.000244 0.000235 0.000208 0.000160 0.000088 -0.000010 -0.000132 -0.000276 -0.000432 -0.000588 -0.000728 -0.000827 -0.000855 -0.000779 -0.000559 -0.000157 0.000463 0.001327 0.002449 0.003821 0.005410 0.007154 0.008961 0.010710 0.012260 0.013457 0.014153 0.014217 0.013557 0.012131 0.009956 0.007116 0.003755 0.000071 -0.003701 -0.007310 -0.010508 -0.013074 -0.014835 -0.015676 -0.015554 -0.014494 -0.012589 -0.009986 -0.006874 -0.003464 0.000023 0.003379 0.006418 0.008993 0.010998 0.012377 0.013121 0.013261 0.012864 0.012022 0.010840 0.009433 0.007907 0.006361 0.004877 0.003519 0.002332 0.001339 0.000549 -0.000045 -0.000461 -0.000725 -0.000864 -0.000908 -0.000883 -0.000812 -0.000714 -0.000604 -0.000492 -0.000386 -0.000291 -0.000209 -0.000141 -0.000088 -0.000048 -0.000021 -0.000002 0.000009 0.000015 0.000018 0.000019 0.000018 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000006 0.000008 0.000012 0.000017 0.000023 0.000030 0.000039 0.000051 0.000064 0.000080 0.000100 0.000122 0.000148 0.000178 0.000212 0.000248 0.000287 0.000326 0.000364 0.000398 0.000425 0.000442 0.000447 0.000438 0.000417 0.000387 0.000354 0.000332 0.000336 0.000389 0.000520 0.000762 0.001155 0.001740 0.002556 0.003638 0.005008 0.006666 0.008592 0.010729 0.012991 0.015253 0.017363 0.019143 0.020411 0.020992 0.020740 0.019555 0.017403 0.014322 0.010427 0.005909 0.001021 -0.003943 -0.008666 -0.012838 -0.016185 -0.018487 -0.019598 -0.019458 -0.018096 -0.015621 -0.012214 -0.008107 -0.003569 0.001121 0.005690 0.009894 0.013530 0.016448 0.018559 0.019831 0.020287 0.020001 0.019078 0.017649 0.015859 0.013848 0.011749 0.009676 0.007723 0.005957 0.004421 0.003136 0.002101 0.001302 0.000712 0.000299 0.000029 -0.000131 -0.000210 -0.000233 -0.000220 -0.000186 -0.000142 -0.000096 -0.000053 -0.000017 0.000011 0.000031 0.000043 0.000048 0.000048 0.000046 0.000041 0.000036 0.000031 0.000026 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000019 0.000026 0.000034 0.000045 0.000058 0.000075 0.000095 0.000119 0.000147 0.000181 0.000220 0.000265 0.000315 0.000371 0.000432 0.000496 0.000561 0.000625 0.000686 0.000744 0.000797 0.000850 0.000906 0.000976 0.001073 0.001217 0.001434 0.001753 0.002212 0.002851 0.003711 0.004832 0.006243 0.007961 0.009979 0.012261 0.014739 0.017305 0.019816 0.022100 0.023962 0.025204 0.025640 0.025122 0.023552 0.020908 0.017243 0.012700 0.007496 0.001916 -0.003712 -0.009041 -0.013733 -0.017486 -0.020063 -0.021306 -0.021148 -0.019620 -0.016838 -0.012997 -0.008350 -0.003189 0.002179 0.007450 0.012348 0.016640 0.020146 0.022753 0.024411 0.025131 0.024980 0.024069 0.022538 0.020545 0.018251 0.015808 0.013354 0.011000 0.008833 0.006911 0.005264 0.003901 0.002810 0.001966 0.001336 0.000882 0.000569 0.000362 0.000235 0.000161 0.000125 0.000111 0.000109 0.000113 0.000118 0.000121 0.000119 0.000114 0.000105 0.000093 0.000081 0.000068 0.000056 0.000045 0.000036 0.000028 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000015 0.000021 0.000029 0.000038 0.000051 0.000066 0.000086 0.000109 0.000138 0.000173 0.000214 0.000263 0.000320 0.000385 0.000458 0.000540 0.000629 0.000724 0.000824 0.000928 0.001034 0.001144 0.001261 0.001391 0.001544 0.001736 0.001986 0.002319 0.002767 0.003364 0.004149 0.005162 0.006439 0.008004 0.009868 0.012017 0.014409 0.016966 0.019575 0.022087 0.024325 0.026096 0.027203 0.027469 0.026754 0.024977 0.022126 0.018271 0.013566 0.008236 0.002570 -0.003105 -0.008446 -0.013125 -0.016850 -0.019396 -0.020612 -0.020439 -0.018906 -0.016127 -0.012289 -0.007633 -0.002442 0.002986 0.008354 0.013388 0.017849 0.021552 0.024369 0.026234 0.027145 0.027154 0.026360 0.024897 0.022919 0.020589 0.018063 0.015487 0.012982 0.010644 0.008540 0.006711 0.005171 0.003914 0.002917 0.002150 0.001576 0.001157 0.000859 0.000653 0.000512 0.000418 0.000355 0.000312 0.000281 0.000256 0.000234 0.000212 0.000190 0.000166 0.000142 0.000119 0.000098 0.000079 0.000062 0.000048 0.000037 0.000028 0.000020 0.000015 0.000010 0.000007 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000002 0.000004 0.000008 0.000012 0.000017 0.000023 0.000032 0.000043 0.000057 0.000075 0.000097 0.000124 0.000158 0.000199 0.000248 0.000306 0.000375 0.000454 0.000544 0.000646 0.000759 0.000882 0.001014 0.001154 0.001302 0.001458 0.001626 0.001811 0.002023 0.002275 0.002586 0.002979 0.003480 0.004121 0.004937 0.005960 0.007222 0.008742 0.010525 0.012554 0.014785 0.017140 0.019511 0.021759 0.023721 0.025221 0.026085 0.026161 0.025334 0.023542 0.020793 0.017165 0.012809 0.007940 0.002819 -0.002259 -0.006998 -0.011114 -0.014366 -0.016566 -0.017596 -0.017411 -0.016043 -0.013589 -0.010204 -0.006093 -0.001488 0.003358 0.008192 0.012776 0.016897 0.020379 0.023098 0.024977 0.025996 0.026184 0.025615 0.024398 0.022666 0.020563 0.018238 0.015824 0.013443 0.011190 0.009138 0.007330 0.005787 0.004510 0.003481 0.002673 0.002053 0.001588 0.001243 0.000992 0.000808 0.000674 0.000575 0.000500 0.000441 0.000391 0.000347 0.000306 0.000267 0.000229 0.000193 0.000160 0.000130 0.000103 0.000081 0.000062 0.000047 0.000034 0.000025 0.000018 0.000012 0.000008 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000002 0.000005 0.000008 0.000013 0.000019 0.000026 0.000035 0.000048 0.000063 0.000083 0.000108 0.000139 0.000177 0.000224 0.000281 0.000348 0.000428 0.000520 0.000626 0.000746 0.000880 0.001027 0.001186 0.001356 0.001535 0.001725 0.001926 0.002143 0.002384 0.002659 0.002982 0.003371 0.003846 0.004433 0.005158 0.006047 0.007123 0.008400 0.009879 0.011542 0.013349 0.015232 0.017100 0.018836 0.020308 0.021374 0.021902 0.021777 0.020922 0.019305 0.016951 0.013943 0.010416 0.006552 0.002562 -0.001330 -0.004901 -0.007955 -0.010325 -0.011895 -0.012594 -0.012406 -0.011359 -0.009524 -0.007010 -0.003949 -0.000499 0.003173 0.006891 0.010481 0.013783 0.016655 0.018983 0.020688 0.021730 0.022108 0.021858 0.021050 0.019780 0.018157 0.016301 0.014325 0.012337 0.010422 0.008651 0.007069 0.005701 0.004553 0.003615 0.002867 0.002283 0.001834 0.001491 0.001232 0.001034 0.000882 0.000762 0.000666 0.000586 0.000517 0.000455 0.000397 0.000343 0.000293 0.000245 0.000202 0.000163 0.000129 0.000101 0.000077 0.000058 0.000042 0.000030 0.000021 0.000015 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000002 0.000005 0.000009 0.000014 0.000020 0.000028 0.000039 0.000052 0.000069 0.000091 0.000118 0.000153 0.000196 0.000248 0.000312 0.000388 0.000477 0.000581 0.000701 0.000837 0.000988 0.001154 0.001334 0.001524 0.001724 0.001933 0.002149 0.002375 0.002615 0.002873 0.003160 0.003484 0.003858 0.004300 0.004824 0.005449 0.006188 0.007050 0.008034 0.009123 0.010287 0.011476 0.012623 0.013648 0.014460 0.014968 0.015092 0.014767 0.013963 0.012682 0.010968 0.008901 0.006591 0.004170 0.001775 -0.000461 -0.002422 -0.004019 -0.005191 -0.005909 -0.006168 -0.005983 -0.005382 -0.004402 -0.003085 -0.001476 0.000373 0.002401 0.004536 0.006697 0.008794 0.010735 0.012430 0.013802 0.014789 0.015357 0.015495 0.015224 0.014587 0.013648 0.012484 0.011177 0.009808 0.008449 0.007159 0.005983 0.004947 0.004064 0.003331 0.002736 0.002262 0.001889 0.001596 0.001366 0.001182 0.001032 0.000909 0.000803 0.000711 0.000629 0.000553 0.000483 0.000416 0.000354 0.000296 0.000244 0.000197 0.000156 0.000121 0.000093 0.000069 0.000051 0.000037 0.000026 0.000017 0.000011 0.000007 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000015 0.000022 0.000030 0.000042 0.000056 0.000075 0.000098 0.000128 0.000166 0.000213 0.000270 0.000340 0.000423 0.000522 0.000636 0.000767 0.000915 0.001080 0.001260 0.001452 0.001655 0.001864 0.002077 0.002291 0.002503 0.002714 0.002922 0.003129 0.003337 0.003550 0.003773 0.004012 0.004274 0.004566 0.004889 0.005243 0.005616 0.005990 0.006340 0.006629 0.006820 0.006873 0.006756 0.006445 0.005936 0.005247 0.004418 0.003509 0.002593 0.001748 0.001043 0.000531 0.000236 0.000152 0.000245 0.000458 0.000720 0.000965 0.001139 0.001217 0.001201 0.001124 0.001040 0.001015 0.001111 0.001376 0.001835 0.002482 0.003283 0.004182 0.005106 0.005975 0.006719 0.007277 0.007614 0.007714 0.007587 0.007260 0.006776 0.006182 0.005530 0.004866 0.004227 0.003642 0.003127 0.002687 0.002320 0.002018 0.001772 0.001568 0.001399 0.001253 0.001127 0.001013 0.000910 0.000815 0.000725 0.000641 0.000560 0.000484 0.000412 0.000345 0.000284 0.000230 0.000183 0.000143 0.000109 0.000082 0.000060 0.000043 0.000030 0.000020 0.000013 0.000008 0.000004 0.000001 -0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000010 0.000015 0.000023 0.000032 0.000044 0.000060 0.000080 0.000105 0.000137 0.000178 0.000228 0.000290 0.000365 0.000455 0.000560 0.000683 0.000822 0.000979 0.001153 0.001341 0.001540 0.001746 0.001954 0.002159 0.002354 0.002534 0.002693 0.002825 0.002922 0.002979 0.002990 0.002949 0.002853 0.002699 0.002487 0.002214 0.001880 0.001481 0.001015 0.000480 -0.000125 -0.000793 -0.001510 -0.002252 -0.002981 -0.003644 -0.004173 -0.004495 -0.004534 -0.004228 -0.003535 -0.002451 -0.001012 0.000694 0.002541 0.004366 0.005994 0.007254 0.008007 0.008165 0.007702 0.006662 0.005152 0.003327 0.001370 -0.000529 -0.002203 -0.003520 -0.004396 -0.004804 -0.004765 -0.004345 -0.003636 -0.002746 -0.001781 -0.000834 0.000021 0.000738 0.001292 0.001683 0.001927 0.002047 0.002076 0.002041 0.001970 0.001881 0.001786 0.001693 0.001603 0.001517 0.001432 0.001346 0.001259 0.001170 0.001080 0.000988 0.000896 0.000805 0.000716 0.000629 0.000545 0.000466 0.000391 0.000323 0.000263 0.000209 0.000164 0.000126 0.000094 0.000070 0.000050 0.000035 0.000024 0.000015 0.000009 0.000005 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000010 0.000015 0.000023 0.000033 0.000046 0.000063 0.000084 0.000111 0.000145 0.000188 0.000242 0.000308 0.000387 0.000482 0.000592 0.000720 0.000866 0.001028 0.001206 0.001397 0.001596 0.001798 0.001996 0.002182 0.002347 0.002482 0.002575 0.002614 0.002586 0.002476 0.002270 0.001953 0.001515 0.000944 0.000235 -0.000616 -0.001609 -0.002738 -0.003990 -0.005345 -0.006768 -0.008214 -0.009621 -0.010911 -0.011994 -0.012764 -0.013114 -0.012938 -0.012153 -0.010704 -0.008587 -0.005856 -0.002631 0.000902 0.004503 0.007899 0.010806 0.012966 0.014176 0.014314 0.013356 0.011383 0.008569 0.005159 0.001442 -0.002281 -0.005731 -0.008681 -0.010968 -0.012506 -0.013284 -0.013357 -0.012829 -0.011837 -0.010527 -0.009043 -0.007508 -0.006021 -0.004651 -0.003441 -0.002405 -0.001544 -0.000844 -0.000284 0.000157 0.000499 0.000760 0.000952 0.001088 0.001176 0.001223 0.001234 0.001216 0.001175 0.001115 0.001041 0.000959 0.000870 0.000780 0.000689 0.000600 0.000514 0.000434 0.000360 0.000294 0.000235 0.000184 0.000142 0.000107 0.000079 0.000057 0.000040 0.000027 0.000017 0.000010 0.000005 0.000002 -0.000000 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000000 0.000002 0.000005 0.000009 0.000015 0.000023 0.000034 0.000047 0.000065 0.000087 0.000116 0.000152 0.000197 0.000253 0.000322 0.000405 0.000503 0.000618 0.000749 0.000898 0.001062 0.001240 0.001429 0.001622 0.001814 0.001995 0.002155 0.002283 0.002366 0.002387 0.002331 0.002176 0.001904 0.001494 0.000925 0.000180 -0.000755 -0.001890 -0.003228 -0.004765 -0.006488 -0.008370 -0.010370 -0.012430 -0.014472 -0.016398 -0.018090 -0.019418 -0.020238 -0.020412 -0.019814 -0.018352 -0.015984 -0.012733 -0.008701 -0.004073 0.000889 0.005859 0.010475 0.014373 0.017227 0.018786 0.018902 0.017555 0.014854 0.011021 0.006373 0.001281 -0.003870 -0.008718 -0.012958 -0.016367 -0.018814 -0.020261 -0.020754 -0.020404 -0.019366 -0.017818 -0.015938 -0.013889 -0.011806 -0.009795 -0.007929 -0.006249 -0.004776 -0.003510 -0.002443 -0.001556 -0.000832 -0.000252 0.000204 0.000552 0.000807 0.000982 0.001091 0.001145 0.001154 0.001128 0.001076 0.001006 0.000923 0.000834 0.000741 0.000648 0.000558 0.000473 0.000394 0.000323 0.000259 0.000205 0.000158 0.000120 0.000089 0.000064 0.000045 0.000031 0.000020 0.000012 0.000006 0.000002 -0.000000 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000004 0.000009 0.000015 0.000023 0.000033 0.000048 0.000066 0.000089 0.000119 0.000157 0.000204 0.000263 0.000334 0.000419 0.000520 0.000636 0.000769 0.000918 0.001081 0.001256 0.001438 0.001621 0.001798 0.001957 0.002088 0.002177 0.002206 0.002159 0.002014 0.001749 0.001340 0.000763 -0.000005 -0.000982 -0.002183 -0.003617 -0.005285 -0.007179 -0.009279 -0.011547 -0.013932 -0.016359 -0.018733 -0.020935 -0.022828 -0.024257 -0.025061 -0.025084 -0.024192 -0.022290 -0.019343 -0.015393 -0.010570 -0.005097 0.000718 0.006498 0.011834 0.016312 0.019570 0.021326 0.021423 0.019841 0.016704 0.012265 0.006881 0.000968 -0.005037 -0.010725 -0.015749 -0.019849 -0.022868 -0.024751 -0.025538 -0.025341 -0.024324 -0.022679 -0.020602 -0.018274 -0.015853 -0.013463 -0.011194 -0.009106 -0.007231 -0.005582 -0.004159 -0.002951 -0.001942 -0.001115 -0.000451 0.000069 0.000464 0.000751 0.000947 0.001066 0.001122 0.001130 0.001100 0.001043 0.000967 0.000880 0.000786 0.000691 0.000598 0.000509 0.000426 0.000350 0.000283 0.000224 0.000174 0.000133 0.000099 0.000072 0.000051 0.000035 0.000022 0.000014 0.000007 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000004 0.000008 0.000014 0.000022 0.000033 0.000047 0.000066 0.000090 0.000121 0.000160 0.000209 0.000270 0.000343 0.000429 0.000531 0.000648 0.000780 0.000927 0.001086 0.001255 0.001427 0.001597 0.001755 0.001891 0.001991 0.002041 0.002023 0.001916 0.001701 0.001352 0.000845 0.000159 -0.000729 -0.001835 -0.003170 -0.004738 -0.006536 -0.008549 -0.010754 -0.013109 -0.015559 -0.018027 -0.020416 -0.022608 -0.024465 -0.025834 -0.026554 -0.026470 -0.025450 -0.023401 -0.020292 -0.016169 -0.011169 -0.005521 0.000460 0.006390 0.011850 0.016424 0.019742 0.021521 0.021603 0.019968 0.016744 0.012189 0.006665 0.000595 -0.005579 -0.011441 -0.016638 -0.020906 -0.024083 -0.026113 -0.027031 -0.026946 -0.026018 -0.024437 -0.022395 -0.020071 -0.017622 -0.015173 -0.012815 -0.010612 -0.008602 -0.006804 -0.005224 -0.003858 -0.002696 -0.001727 -0.000933 -0.000298 0.000195 0.000564 0.000825 0.000997 0.001093 0.001130 0.001119 0.001075 0.001006 0.000921 0.000827 0.000731 0.000635 0.000543 0.000456 0.000377 0.000306 0.000244 0.000190 0.000145 0.000109 0.000080 0.000057 0.000039 0.000026 0.000016 0.000009 0.000004 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000003 0.000007 0.000013 0.000021 0.000032 0.000046 0.000066 0.000091 0.000123 0.000163 0.000213 0.000274 0.000348 0.000435 0.000537 0.000653 0.000783 0.000926 0.001079 0.001239 0.001400 0.001554 0.001692 0.001804 0.001874 0.001889 0.001831 0.001680 0.001417 0.001018 0.000464 -0.000265 -0.001183 -0.002301 -0.003620 -0.005139 -0.006846 -0.008722 -0.010740 -0.012863 -0.015040 -0.017207 -0.019282 -0.021168 -0.022750 -0.023896 -0.024468 -0.024330 -0.023363 -0.021482 -0.018652 -0.014911 -0.010376 -0.005251 0.000182 0.005574 0.010544 0.014711 0.017735 0.019356 0.019427 0.017930 0.014982 0.010820 0.005775 0.000237 -0.005390 -0.010728 -0.015457 -0.019342 -0.022241 -0.024108 -0.024978 -0.024954 -0.024181 -0.022826 -0.021057 -0.019031 -0.016879 -0.014708 -0.012595 -0.010593 -0.008736 -0.007044 -0.005526 -0.004185 -0.003020 -0.002025 -0.001193 -0.000513 0.000028 0.000442 0.000745 0.000951 0.001076 0.001134 0.001140 0.001105 0.001041 0.000959 0.000866 0.000768 0.000670 0.000575 0.000485 0.000402 0.000328 0.000263 0.000206 0.000159 0.000119 0.000088 0.000063 0.000044 0.000029 0.000018 0.000011 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000006 0.000012 0.000020 0.000031 0.000046 0.000065 0.000091 0.000123 0.000164 0.000215 0.000277 0.000351 0.000438 0.000538 0.000652 0.000779 0.000916 0.001061 0.001211 0.001358 0.001495 0.001613 0.001701 0.001745 0.001731 0.001643 0.001464 0.001177 0.000764 0.000212 -0.000491 -0.001350 -0.002363 -0.003523 -0.004816 -0.006222 -0.007717 -0.009277 -0.010869 -0.012461 -0.014011 -0.015473 -0.016785 -0.017874 -0.018655 -0.019029 -0.018895 -0.018155 -0.016735 -0.014594 -0.011746 -0.008268 -0.004305 -0.000075 0.004152 0.008072 0.011375 0.013783 0.015082 0.015149 0.013964 0.011623 0.008318 0.004321 -0.000053 -0.004478 -0.008651 -0.012322 -0.015315 -0.017529 -0.018942 -0.019596 -0.019580 -0.019014 -0.018029 -0.016750 -0.015288 -0.013734 -0.012154 -0.010596 -0.009090 -0.007658 -0.006313 -0.005067 -0.003927 -0.002903 -0.001999 -0.001219 -0.000562 -0.000026 0.000396 0.000713 0.000936 0.001077 0.001148 0.001164 0.001136 0.001077 0.000997 0.000903 0.000804 0.000703 0.000606 0.000513 0.000428 0.000350 0.000282 0.000222 0.000172 0.000130 0.000097 0.000070 0.000049 0.000033 0.000021 0.000013 0.000007 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000005 0.000011 0.000019 0.000030 0.000045 0.000065 0.000091 0.000124 0.000165 0.000216 0.000277 0.000351 0.000437 0.000535 0.000646 0.000767 0.000898 0.001035 0.001173 0.001306 0.001426 0.001524 0.001589 0.001609 0.001572 0.001464 0.001272 0.000983 0.000588 0.000081 -0.000537 -0.001260 -0.002073 -0.002953 -0.003874 -0.004808 -0.005727 -0.006607 -0.007433 -0.008194 -0.008883 -0.009497 -0.010029 -0.010465 -0.010776 -0.010921 -0.010841 -0.010472 -0.009749 -0.008623 -0.007072 -0.005113 -0.002815 -0.000297 0.002277 0.004710 0.006795 0.008339 0.009190 0.009256 0.008521 0.007045 0.004961 0.002453 -0.000263 -0.002970 -0.005475 -0.007624 -0.009322 -0.010528 -0.011254 -0.011551 -0.011496 -0.011173 -0.010666 -0.010042 -0.009352 -0.008629 -0.007886 -0.007129 -0.006356 -0.005567 -0.004766 -0.003961 -0.003168 -0.002404 -0.001688 -0.001037 -0.000463 0.000024 0.000421 0.000729 0.000951 0.001096 0.001173 0.001194 0.001171 0.001114 0.001034 0.000940 0.000839 0.000737 0.000636 0.000541 0.000452 0.000372 0.000300 0.000238 0.000186 0.000141 0.000105 0.000077 0.000054 0.000037 0.000024 0.000015 0.000009 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000005 0.000011 0.000019 0.000030 0.000045 0.000065 0.000091 0.000124 0.000165 0.000216 0.000277 0.000349 0.000433 0.000528 0.000635 0.000751 0.000875 0.001002 0.001128 0.001246 0.001349 0.001427 0.001472 0.001471 0.001416 0.001295 0.001101 0.000827 0.000472 0.000042 -0.000452 -0.000988 -0.001534 -0.002055 -0.002511 -0.002863 -0.003082 -0.003151 -0.003067 -0.002850 -0.002534 -0.002167 -0.001805 -0.001499 -0.001289 -0.001194 -0.001210 -0.001305 -0.001427 -0.001514 -0.001502 -0.001340 -0.001003 -0.000498 0.000136 0.000828 0.001487 0.002023 0.002353 0.002424 0.002218 0.001761 0.001111 0.000356 -0.000410 -0.001095 -0.001630 -0.001978 -0.002138 -0.002138 -0.002032 -0.001882 -0.001751 -0.001685 -0.001713 -0.001838 -0.002040 -0.002285 -0.002526 -0.002718 -0.002821 -0.002810 -0.002674 -0.002420 -0.002066 -0.001641 -0.001177 -0.000706 -0.000255 0.000152 0.000500 0.000780 0.000989 0.001129 0.001207 0.001230 0.001208 0.001153 0.001073 0.000978 0.000875 0.000769 0.000666 0.000567 0.000476 0.000393 0.000319 0.000254 0.000199 0.000152 0.000114 0.000084 0.000060 0.000041 0.000027 0.000018 0.000011 0.000006 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000002 0.000006 0.000011 0.000020 0.000031 0.000046 0.000066 0.000092 0.000125 0.000165 0.000215 0.000275 0.000345 0.000426 0.000519 0.000621 0.000731 0.000847 0.000965 0.001078 0.001182 0.001268 0.001328 0.001353 0.001334 0.001263 0.001134 0.000943 0.000692 0.000389 0.000048 -0.000305 -0.000632 -0.000889 -0.001024 -0.000985 -0.000725 -0.000212 0.000563 0.001585 0.002805 0.004147 0.005509 0.006773 0.007822 0.008547 0.008865 0.008731 0.008140 0.007134 0.005789 0.004212 0.002524 0.000847 -0.000711 -0.002064 -0.003154 -0.003950 -0.004445 -0.004645 -0.004567 -0.004227 -0.003639 -0.002816 -0.001774 -0.000536 0.000858 0.002350 0.003858 0.005289 0.006540 0.007516 0.008141 0.008368 0.008186 0.007623 0.006743 0.005633 0.004400 0.003149 0.001980 0.000970 0.000172 -0.000389 -0.000714 -0.000828 -0.000767 -0.000577 -0.000305 0.000005 0.000319 0.000607 0.000851 0.001041 0.001172 0.001246 0.001268 0.001247 0.001192 0.001111 0.001014 0.000909 0.000801 0.000694 0.000593 0.000499 0.000413 0.000336 0.000269 0.000212 0.000163 0.000123 0.000091 0.000065 0.000045 0.000031 0.000020 0.000013 0.000008 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000006 0.000012 0.000021 0.000032 0.000048 0.000068 0.000093 0.000125 0.000165 0.000214 0.000272 0.000340 0.000419 0.000507 0.000605 0.000709 0.000818 0.000925 0.001027 0.001116 0.001186 0.001228 0.001234 0.001197 0.001112 0.000976 0.000790 0.000561 0.000305 0.000049 -0.000170 -0.000303 -0.000291 -0.000069 0.000426 0.001247 0.002426 0.003967 0.005836 0.007959 0.010220 0.012470 0.014536 0.016240 0.017413 0.017916 0.017659 0.016608 0.014793 0.012306 0.009291 0.005935 0.002443 -0.000971 -0.004110 -0.006801 -0.008904 -0.010322 -0.010997 -0.010910 -0.010077 -0.008548 -0.006399 -0.003736 -0.000691 0.002580 0.005903 0.009092 0.011964 0.014353 0.016123 0.017187 0.017510 0.017114 0.016077 0.014521 0.012599 0.010476 0.008316 0.006265 0.004435 0.002905 0.001713 0.000860 0.000321 0.000049 -0.000013 0.000075 0.000256 0.000481 0.000713 0.000923 0.001093 0.001214 0.001285 0.001306 0.001285 0.001229 0.001148 0.001050 0.000942 0.000831 0.000722 0.000617 0.000520 0.000431 0.000352 0.000283 0.000223 0.000173 0.000131 0.000097 0.000070 0.000049 0.000034 0.000022 0.000014 0.000009 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000008 0.000014 0.000023 0.000034 0.000050 0.000069 0.000095 0.000126 0.000165 0.000212 0.000269 0.000335 0.000410 0.000495 0.000588 0.000687 0.000787 0.000886 0.000976 0.001052 0.001106 0.001130 0.001119 0.001064 0.000964 0.000818 0.000631 0.000416 0.000194 0.000001 -0.000117 -0.000101 0.000120 0.000619 0.001467 0.002721 0.004414 0.006543 0.009061 0.011871 0.014829 0.017750 0.020419 0.022611 0.024113 0.024744 0.024380 0.022966 0.020524 0.017156 0.013040 0.008406 0.003530 -0.001301 -0.005801 -0.009709 -0.012807 -0.014927 -0.015963 -0.015868 -0.014658 -0.012409 -0.009246 -0.005342 -0.000913 0.003797 0.008526 0.013007 0.016990 0.020256 0.022642 0.024048 0.024449 0.023894 0.022496 0.020424 0.017879 0.015076 0.012222 0.009497 0.007043 0.004957 0.003285 0.002034 0.001174 0.000652 0.000402 0.000353 0.000438 0.000599 0.000790 0.000976 0.001134 0.001250 0.001318 0.001340 0.001320 0.001265 0.001183 0.001083 0.000973 0.000859 0.000747 0.000639 0.000539 0.000448 0.000366 0.000295 0.000233 0.000181 0.000138 0.000103 0.000075 0.000053 0.000037 0.000025 0.000016 0.000010 0.000006 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000016 0.000025 0.000036 0.000052 0.000071 0.000096 0.000127 0.000165 0.000211 0.000265 0.000329 0.000401 0.000483 0.000571 0.000664 0.000758 0.000848 0.000928 0.000991 0.001030 0.001038 0.001009 0.000937 0.000820 0.000659 0.000462 0.000246 0.000036 -0.000128 -0.000194 -0.000096 0.000241 0.000897 0.001947 0.003449 0.005436 0.007898 0.010782 0.013978 0.017326 0.020617 0.023615 0.026070 0.027743 0.028433 0.027995 0.026363 0.023556 0.019686 0.014943 0.009589 0.003932 -0.001695 -0.006958 -0.011549 -0.015204 -0.017717 -0.018954 -0.018854 -0.017433 -0.014776 -0.011039 -0.006432 -0.001215 0.004316 0.009848 0.015070 0.019690 0.023462 0.026203 0.027807 0.028254 0.027607 0.026002 0.023634 0.020733 0.017543 0.014295 0.011192 0.008391 0.005998 0.004067 0.002602 0.001574 0.000925 0.000581 0.000467 0.000508 0.000643 0.000819 0.000998 0.001154 0.001271 0.001343 0.001367 0.001349 0.001295 0.001213 0.001113 0.001000 0.000884 0.000768 0.000658 0.000555 0.000461 0.000378 0.000305 0.000242 0.000189 0.000144 0.000108 0.000079 0.000056 0.000039 0.000026 0.000017 0.000011 0.000006 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000007 0.000011 0.000018 0.000027 0.000038 0.000054 0.000073 0.000097 0.000127 0.000164 0.000208 0.000261 0.000323 0.000393 0.000471 0.000556 0.000644 0.000732 0.000814 0.000884 0.000936 0.000962 0.000955 0.000909 0.000819 0.000682 0.000502 0.000286 0.000052 -0.000174 -0.000349 -0.000421 -0.000322 0.000024 0.000696 0.001770 0.003303 0.005324 0.007825 0.010748 0.013980 0.017359 0.020675 0.023689 0.026149 0.027816 0.028487 0.028019 0.026346 0.023487 0.019556 0.014745 0.009318 0.003587 -0.002112 -0.007444 -0.012096 -0.015800 -0.018350 -0.019606 -0.019505 -0.018063 -0.015365 -0.011567 -0.006882 -0.001575 0.004055 0.009687 0.015003 0.019707 0.023547 0.026336 0.027967 0.028418 0.027755 0.026119 0.023708 0.020759 0.017521 0.014229 0.011091 0.008265 0.005857 0.003920 0.002460 0.001442 0.000807 0.000481 0.000385 0.000445 0.000597 0.000788 0.000981 0.001149 0.001276 0.001356 0.001386 0.001372 0.001321 0.001240 0.001138 0.001024 0.000905 0.000787 0.000674 0.000568 0.000472 0.000387 0.000313 0.000249 0.000194 0.000149 0.000112 0.000082 0.000059 0.000041 0.000028 0.000018 0.000012 0.000007 0.000004 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000008 0.000013 0.000020 0.000029 0.000040 0.000055 0.000074 0.000098 0.000127 0.000163 0.000206 0.000257 0.000317 0.000385 0.000460 0.000541 0.000626 0.000708 0.000784 0.000847 0.000890 0.000904 0.000884 0.000823 0.000715 0.000559 0.000355 0.000111 -0.000157 -0.000423 -0.000649 -0.000784 -0.000764 -0.000517 0.000031 0.000950 0.002294 0.004091 0.006332 0.008963 0.011879 0.014930 0.017922 0.020636 0.022844 0.024328 0.024907 0.024457 0.022924 0.020333 0.016792 0.012482 0.007643 0.002555 -0.002483 -0.007178 -0.011260 -0.014501 -0.016724 -0.017814 -0.017720 -0.016453 -0.014087 -0.010750 -0.006624 -0.001934 0.003059 0.008075 0.012830 0.017053 0.020515 0.023039 0.024519 0.024932 0.024329 0.022838 0.020640 0.017953 0.015008 0.012026 0.009198 0.006671 0.004541 0.002855 0.001614 0.000784 0.000306 0.000107 0.000113 0.000253 0.000465 0.000703 0.000929 0.001122 0.001267 0.001359 0.001398 0.001389 0.001341 0.001261 0.001159 0.001044 0.000923 0.000802 0.000686 0.000578 0.000481 0.000394 0.000318 0.000253 0.000198 0.000153 0.000115 0.000085 0.000061 0.000043 0.000029 0.000019 0.000012 0.000007 0.000004 0.000002 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000015 0.000021 0.000030 0.000042 0.000056 0.000075 0.000098 0.000127 0.000162 0.000204 0.000253 0.000311 0.000377 0.000451 0.000529 0.000611 0.000690 0.000761 0.000818 0.000853 0.000860 0.000830 0.000756 0.000633 0.000458 0.000229 -0.000048 -0.000360 -0.000686 -0.000992 -0.001236 -0.001361 -0.001305 -0.001002 -0.000391 0.000575 0.001923 0.003644 0.005693 0.007984 0.010390 0.012752 0.014889 0.016616 0.017761 0.018185 0.017796 0.016565 0.014527 0.011779 0.008476 0.004812 0.001006 -0.002718 -0.006150 -0.009101 -0.011421 -0.012998 -0.013760 -0.013680 -0.012765 -0.011063 -0.008653 -0.005653 -0.002212 0.001491 0.005254 0.008863 0.012105 0.014793 0.016773 0.017947 0.018281 0.017806 0.016617 0.014858 0.012708 0.010360 0.007997 0.005781 0.003835 0.002237 0.001022 0.000187 -0.000303 -0.000505 -0.000484 -0.000308 -0.000039 0.000270 0.000577 0.000853 0.001080 0.001248 0.001355 0.001404 0.001402 0.001356 0.001278 0.001176 0.001060 0.000937 0.000813 0.000695 0.000585 0.000486 0.000398 0.000321 0.000256 0.000201 0.000155 0.000117 0.000087 0.000063 0.000044 0.000031 0.000020 0.000013 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000023 0.000031 0.000043 0.000057 0.000075 0.000098 0.000126 0.000160 0.000201 0.000250 0.000306 0.000371 0.000443 0.000520 0.000599 0.000676 0.000744 0.000798 0.000829 0.000831 0.000795 0.000713 0.000580 0.000389 0.000138 -0.000170 -0.000529 -0.000923 -0.001327 -0.001706 -0.002018 -0.002212 -0.002236 -0.002039 -0.001583 -0.000847 0.000166 0.001424 0.002864 0.004392 0.005896 0.007249 0.008324 0.009013 0.009231 0.008936 0.008129 0.006855 0.005202 0.003286 0.001239 -0.000805 -0.002727 -0.004424 -0.005826 -0.006884 -0.007575 -0.007890 -0.007830 -0.007402 -0.006616 -0.005485 -0.004038 -0.002319 -0.000397 0.001635 0.003661 0.005548 0.007166 0.008396 0.009149 0.009378 0.009084 0.008317 0.007168 0.005760 0.004231 0.002716 0.001332 0.000171 -0.000714 -0.001302 -0.001603 -0.001651 -0.001497 -0.001196 -0.000805 -0.000376 0.000049 0.000438 0.000771 0.001035 0.001228 0.001351 0.001409 0.001412 0.001370 0.001292 0.001189 0.001072 0.000947 0.000821 0.000701 0.000589 0.000488 0.000399 0.000322 0.000257 0.000201 0.000156 0.000118 0.000088 0.000064 0.000045 0.000031 0.000021 0.000014 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000032 0.000043 0.000057 0.000075 0.000097 0.000124 0.000158 0.000198 0.000246 0.000302 0.000365 0.000436 0.000512 0.000590 0.000666 0.000734 0.000787 0.000818 0.000819 0.000782 0.000699 0.000561 0.000362 0.000097 -0.000236 -0.000635 -0.001091 -0.001590 -0.002109 -0.002618 -0.003081 -0.003461 -0.003723 -0.003837 -0.003787 -0.003571 -0.003210 -0.002738 -0.002208 -0.001683 -0.001227 -0.000896 -0.000730 -0.000747 -0.000935 -0.001258 -0.001653 -0.002050 -0.002374 -0.002566 -0.002589 -0.002441 -0.002150 -0.001774 -0.001387 -0.001064 -0.000868 -0.000836 -0.000971 -0.001239 -0.001581 -0.001921 -0.002183 -0.002308 -0.002264 -0.002057 -0.001725 -0.001332 -0.000959 -0.000684 -0.000568 -0.000648 -0.000925 -0.001369 -0.001923 -0.002514 -0.003064 -0.003505 -0.003783 -0.003871 -0.003764 -0.003477 -0.003043 -0.002504 -0.001905 -0.001289 -0.000695 -0.000153 0.000318 0.000705 0.001004 0.001218 0.001353 0.001418 0.001424 0.001382 0.001304 0.001200 0.001080 0.000953 0.000826 0.000704 0.000591 0.000489 0.000399 0.000322 0.000256 0.000201 0.000155 0.000118 0.000088 0.000064 0.000046 0.000032 0.000022 0.000014 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000033 0.000043 0.000057 0.000074 0.000096 0.000123 0.000156 0.000195 0.000242 0.000297 0.000360 0.000430 0.000506 0.000584 0.000661 0.000730 0.000785 0.000819 0.000824 0.000792 0.000713 0.000580 0.000384 0.000117 -0.000226 -0.000649 -0.001150 -0.001723 -0.002358 -0.003039 -0.003747 -0.004459 -0.005155 -0.005816 -0.006431 -0.006998 -0.007519 -0.008006 -0.008473 -0.008927 -0.009372 -0.009793 -0.010160 -0.010421 -0.010511 -0.010354 -0.009874 -0.009014 -0.007742 -0.006072 -0.004065 -0.001839 0.000450 0.002611 0.004450 0.005788 0.006492 0.006491 0.005786 0.004452 0.002626 0.000487 -0.001767 -0.003949 -0.005901 -0.007516 -0.008739 -0.009569 -0.010046 -0.010238 -0.010223 -0.010075 -0.009849 -0.009578 -0.009273 -0.008926 -0.008517 -0.008027 -0.007440 -0.006754 -0.005978 -0.005133 -0.004246 -0.003351 -0.002481 -0.001665 -0.000928 -0.000286 0.000250 0.000678 0.001002 0.001228 0.001369 0.001435 0.001439 0.001395 0.001314 0.001207 0.001085 0.000956 0.000827 0.000704 0.000589 0.000487 0.000397 0.000319 0.000254 0.000199 0.000154 0.000117 0.000088 0.000064 0.000046 0.000033 0.000022 0.000015 0.000009 0.000006 0.000003 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000032 0.000043 0.000056 0.000073 0.000094 0.000121 0.000153 0.000192 0.000238 0.000292 0.000355 0.000424 0.000500 0.000579 0.000658 0.000730 0.000789 0.000830 0.000843 0.000822 0.000756 0.000637 0.000456 0.000203 -0.000130 -0.000552 -0.001066 -0.001676 -0.002382 -0.003181 -0.004067 -0.005035 -0.006075 -0.007184 -0.008354 -0.009581 -0.010860 -0.012178 -0.013515 -0.014833 -0.016079 -0.017176 -0.018027 -0.018523 -0.018544 -0.017981 -0.016744 -0.014786 -0.012115 -0.008807 -0.005013 -0.000953 0.003097 0.006831 0.009947 0.012178 0.013326 0.013289 0.012073 0.009793 0.006652 0.002924 -0.001088 -0.005081 -0.008788 -0.011999 -0.014579 -0.016469 -0.017675 -0.018257 -0.018311 -0.017941 -0.017255 -0.016343 -0.015276 -0.014105 -0.012862 -0.011572 -0.010251 -0.008918 -0.007591 -0.006293 -0.005049 -0.003880 -0.002808 -0.001849 -0.001015 -0.000311 0.000261 0.000708 0.001039 0.001265 0.001401 0.001461 0.001458 0.001408 0.001322 0.001212 0.001087 0.000955 0.000825 0.000701 0.000586 0.000483 0.000393 0.000315 0.000250 0.000196 0.000152 0.000116 0.000087 0.000064 0.000047 0.000033 0.000023 0.000016 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000032 0.000042 0.000055 0.000072 0.000092 0.000118 0.000150 0.000188 0.000233 0.000286 0.000348 0.000418 0.000494 0.000574 0.000655 0.000731 0.000797 0.000847 0.000873 0.000868 0.000823 0.000729 0.000576 0.000355 0.000054 -0.000336 -0.000824 -0.001422 -0.002135 -0.002973 -0.003941 -0.005046 -0.006293 -0.007685 -0.009225 -0.010908 -0.012724 -0.014645 -0.016625 -0.018592 -0.020450 -0.022073 -0.023314 -0.024014 -0.024015 -0.023178 -0.021402 -0.018645 -0.014945 -0.010426 -0.005304 0.000119 0.005480 0.010385 0.014450 0.017340 0.018811 0.018739 0.017134 0.014139 0.010013 0.005097 -0.000223 -0.005559 -0.010559 -0.014941 -0.018509 -0.021159 -0.022876 -0.023716 -0.023784 -0.023218 -0.022162 -0.020752 -0.019108 -0.017324 -0.015475 -0.013615 -0.011784 -0.010013 -0.008327 -0.006747 -0.005291 -0.003972 -0.002800 -0.001781 -0.000915 -0.000201 0.000369 0.000806 0.001121 0.001331 0.001451 0.001496 0.001481 0.001421 0.001327 0.001212 0.001083 0.000950 0.000819 0.000694 0.000579 0.000477 0.000387 0.000311 0.000246 0.000193 0.000149 0.000114 0.000086 0.000064 0.000046 0.000033 0.000023 0.000016 0.000011 0.000007 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000041 0.000053 0.000070 0.000090 0.000115 0.000145 0.000182 0.000227 0.000279 0.000339 0.000409 0.000485 0.000566 0.000650 0.000731 0.000805 0.000866 0.000908 0.000924 0.000905 0.000845 0.000734 0.000562 0.000318 -0.000009 -0.000430 -0.000959 -0.001609 -0.002395 -0.003330 -0.004431 -0.005713 -0.007187 -0.008864 -0.010743 -0.012813 -0.015040 -0.017365 -0.019698 -0.021916 -0.023863 -0.025364 -0.026227 -0.026269 -0.025331 -0.023303 -0.020148 -0.015915 -0.010756 -0.004926 0.001229 0.007295 0.012830 0.017402 0.020639 0.022273 0.022169 0.020340 0.016948 0.012280 0.006720 0.000699 -0.005349 -0.011026 -0.016009 -0.020071 -0.023085 -0.025024 -0.025945 -0.025965 -0.025240 -0.023938 -0.022225 -0.020250 -0.018134 -0.015973 -0.013840 -0.011783 -0.009840 -0.008034 -0.006381 -0.004892 -0.003572 -0.002421 -0.001437 -0.000616 0.000052 0.000576 0.000969 0.001246 0.001423 0.001515 0.001537 0.001505 0.001431 0.001328 0.001206 0.001074 0.000940 0.000808 0.000684 0.000570 0.000469 0.000380 0.000304 0.000241 0.000188 0.000146 0.000111 0.000084 0.000063 0.000046 0.000033 0.000024 0.000016 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000019 0.000023 0.000030 0.000039 0.000051 0.000067 0.000087 0.000111 0.000140 0.000176 0.000219 0.000269 0.000329 0.000397 0.000473 0.000555 0.000641 0.000727 0.000809 0.000882 0.000942 0.000981 0.000995 0.000975 0.000916 0.000807 0.000641 0.000406 0.000091 -0.000318 -0.000835 -0.001477 -0.002264 -0.003216 -0.004354 -0.005698 -0.007264 -0.009060 -0.011078 -0.013287 -0.015630 -0.018013 -0.020309 -0.022355 -0.023965 -0.024940 -0.025087 -0.024240 -0.022283 -0.019176 -0.014968 -0.009815 -0.003975 0.002198 0.008285 0.013836 0.018415 0.021648 0.023266 0.023135 0.021271 0.017841 0.013138 0.007551 0.001513 -0.004534 -0.010191 -0.015135 -0.019135 -0.022069 -0.023911 -0.024722 -0.024626 -0.023787 -0.022381 -0.020585 -0.018553 -0.016413 -0.014266 -0.012181 -0.010208 -0.008376 -0.006703 -0.005197 -0.003861 -0.002692 -0.001685 -0.000835 -0.000132 0.000431 0.000867 0.001187 0.001404 0.001532 0.001585 0.001578 0.001524 0.001435 0.001321 0.001193 0.001058 0.000923 0.000792 0.000669 0.000557 0.000458 0.000371 0.000297 0.000235 0.000183 0.000142 0.000109 0.000082 0.000061 0.000045 0.000033 0.000024 0.000016 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000015 0.000018 0.000023 0.000029 0.000038 0.000049 0.000064 0.000083 0.000106 0.000134 0.000168 0.000209 0.000258 0.000315 0.000382 0.000457 0.000539 0.000627 0.000717 0.000806 0.000891 0.000968 0.001032 0.001079 0.001104 0.001102 0.001067 0.000992 0.000870 0.000691 0.000445 0.000119 -0.000303 -0.000841 -0.001515 -0.002349 -0.003368 -0.004595 -0.006045 -0.007721 -0.009604 -0.011649 -0.013778 -0.015876 -0.017797 -0.019367 -0.020399 -0.020710 -0.020137 -0.018564 -0.015942 -0.012309 -0.007797 -0.002639 0.002845 0.008274 0.013233 0.017325 0.020206 0.021630 0.021478 0.019769 0.016661 0.012427 0.007424 0.002052 -0.003289 -0.008240 -0.012513 -0.015909 -0.018328 -0.019761 -0.020279 -0.020006 -0.019102 -0.017737 -0.016072 -0.014251 -0.012387 -0.010563 -0.008835 -0.007235 -0.005779 -0.004473 -0.003314 -0.002298 -0.001417 -0.000663 -0.000030 0.000489 0.000901 0.001214 0.001435 0.001575 0.001643 0.001652 0.001611 0.001533 0.001428 0.001304 0.001171 0.001034 0.000899 0.000770 0.000650 0.000541 0.000444 0.000359 0.000287 0.000227 0.000177 0.000137 0.000105 0.000079 0.000060 0.000044 0.000032 0.000023 0.000016 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000018 0.000022 0.000028 0.000036 0.000047 0.000061 0.000078 0.000100 0.000127 0.000159 0.000198 0.000244 0.000300 0.000364 0.000437 0.000518 0.000606 0.000699 0.000794 0.000889 0.000981 0.001068 0.001147 0.001216 0.001272 0.001312 0.001335 0.001335 0.001310 0.001252 0.001154 0.001004 0.000787 0.000486 0.000076 -0.000469 -0.001176 -0.002070 -0.003168 -0.004470 -0.005954 -0.007569 -0.009233 -0.010833 -0.012229 -0.013265 -0.013782 -0.013634 -0.012708 -0.010946 -0.008358 -0.005037 -0.001159 0.003024 0.007202 0.011041 0.014214 0.016439 0.017517 0.017352 0.015966 0.013495 0.010170 0.006286 0.002172 -0.001852 -0.005502 -0.008560 -0.010887 -0.012424 -0.013189 -0.013264 -0.012769 -0.011850 -0.010651 -0.009307 -0.007926 -0.006589 -0.005347 -0.004226 -0.003234 -0.002366 -0.001610 -0.000953 -0.000384 0.000108 0.000530 0.000885 0.001177 0.001406 0.001574 0.001683 0.001736 0.001740 0.001701 0.001627 0.001526 0.001406 0.001274 0.001137 0.001000 0.000867 0.000741 0.000625 0.000520 0.000426 0.000345 0.000276 0.000218 0.000170 0.000131 0.000100 0.000076 0.000057 0.000042 0.000031 0.000022 0.000016 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000018 0.000021 0.000027 0.000034 0.000045 0.000057 0.000074 0.000094 0.000119 0.000149 0.000185 0.000229 0.000282 0.000343 0.000413 0.000492 0.000578 0.000671 0.000769 0.000871 0.000975 0.001080 0.001187 0.001294 0.001403 0.001514 0.001630 0.001750 0.001878 0.002012 0.002152 0.002294 0.002431 0.002549 0.002629 0.002645 0.002567 0.002360 0.001994 0.001445 0.000704 -0.000215 -0.001273 -0.002407 -0.003524 -0.004514 -0.005256 -0.005630 -0.005531 -0.004889 -0.003681 -0.001946 0.000218 0.002650 0.005145 0.007475 0.009411 0.010758 0.011378 0.011209 0.010273 0.008674 0.006584 0.004213 0.001790 -0.000470 -0.002391 -0.003847 -0.004775 -0.005175 -0.005097 -0.004634 -0.003898 -0.003009 -0.002078 -0.001192 -0.000415 0.000219 0.000704 0.001051 0.001284 0.001434 0.001529 0.001594 0.001647 0.001697 0.001748 0.001800 0.001847 0.001882 0.001900 0.001894 0.001862 0.001804 0.001721 0.001617 0.001497 0.001366 0.001229 0.001091 0.000956 0.000827 0.000706 0.000595 0.000494 0.000405 0.000328 0.000262 0.000206 0.000161 0.000124 0.000095 0.000072 0.000054 0.000040 0.000029 0.000021 0.000015 0.000010 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000021 0.000026 0.000033 0.000042 0.000054 0.000069 0.000088 0.000110 0.000138 0.000172 0.000213 0.000262 0.000319 0.000385 0.000460 0.000543 0.000634 0.000732 0.000836 0.000947 0.001064 0.001190 0.001326 0.001477 0.001646 0.001839 0.002064 0.002326 0.002634 0.002995 0.003413 0.003890 0.004420 0.004992 0.005582 0.006158 0.006679 0.007100 0.007373 0.007457 0.007323 0.006960 0.006376 0.005607 0.004706 0.003750 0.002827 0.002026 0.001429 0.001095 0.001048 0.001276 0.001725 0.002311 0.002925 0.003458 0.003811 0.003916 0.003750 0.003336 0.002739 0.002059 0.001411 0.000906 0.000636 0.000659 0.000994 0.001615 0.002464 0.003452 0.004479 0.005445 0.006260 0.006861 0.007210 0.007300 0.007151 0.006804 0.006314 0.005738 0.005133 0.004543 0.004004 0.003535 0.003147 0.002836 0.002594 0.002408 0.002263 0.002142 0.002033 0.001927 0.001816 0.001699 0.001573 0.001441 0.001304 0.001167 0.001032 0.000901 0.000778 0.000664 0.000559 0.000465 0.000381 0.000308 0.000246 0.000194 0.000151 0.000117 0.000089 0.000068 0.000051 0.000037 0.000027 0.000019 0.000014 0.000009 0.000006 0.000003 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000017 0.000020 0.000025 0.000031 0.000040 0.000051 0.000064 0.000081 0.000102 0.000128 0.000159 0.000196 0.000241 0.000293 0.000354 0.000424 0.000501 0.000587 0.000681 0.000782 0.000893 0.001014 0.001149 0.001301 0.001478 0.001685 0.001933 0.002232 0.002595 0.003037 0.003573 0.004217 0.004978 0.005862 0.006864 0.007966 0.009137 0.010332 0.011493 0.012552 0.013437 0.014078 0.014413 0.014397 0.014003 0.013230 0.012104 0.010676 0.009019 0.007222 0.005376 0.003569 0.001874 0.000347 -0.000978 -0.002080 -0.002954 -0.003596 -0.004001 -0.004156 -0.004040 -0.003624 -0.002883 -0.001805 -0.000394 0.001315 0.003261 0.005354 0.007485 0.009535 0.011385 0.012926 0.014076 0.014782 0.015026 0.014827 0.014233 0.013318 0.012172 0.010888 0.009557 0.008256 0.007045 0.005964 0.005036 0.004266 0.003646 0.003157 0.002779 0.002487 0.002258 0.002071 0.001910 0.001764 0.001625 0.001489 0.001353 0.001219 0.001087 0.000959 0.000837 0.000722 0.000616 0.000519 0.000431 0.000354 0.000286 0.000228 0.000180 0.000140 0.000108 0.000083 0.000063 0.000047 0.000035 0.000025 0.000018 0.000012 0.000008 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000017 0.000020 0.000024 0.000030 0.000038 0.000047 0.000060 0.000075 0.000094 0.000117 0.000145 0.000179 0.000219 0.000266 0.000321 0.000383 0.000453 0.000531 0.000616 0.000710 0.000813 0.000929 0.001061 0.001214 0.001396 0.001617 0.001888 0.002224 0.002642 0.003162 0.003806 0.004595 0.005550 0.006683 0.007998 0.009486 0.011119 0.012850 0.014613 0.016326 0.017891 0.019204 0.020162 0.020667 0.020640 0.020026 0.018803 0.016986 0.014628 0.011818 0.008676 0.005341 0.001963 -0.001306 -0.004319 -0.006944 -0.009066 -0.010589 -0.011444 -0.011582 -0.010984 -0.009660 -0.007652 -0.005040 -0.001939 0.001506 0.005125 0.008733 0.012149 0.015203 0.017752 0.019688 0.020947 0.021512 0.021411 0.020712 0.019517 0.017945 0.016128 0.014192 0.012252 0.010401 0.008708 0.007217 0.005948 0.004901 0.004061 0.003403 0.002897 0.002512 0.002216 0.001986 0.001799 0.001639 0.001496 0.001362 0.001234 0.001110 0.000989 0.000873 0.000763 0.000659 0.000563 0.000475 0.000395 0.000324 0.000263 0.000210 0.000166 0.000129 0.000100 0.000077 0.000058 0.000043 0.000032 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000015 0.000017 0.000020 0.000024 0.000029 0.000036 0.000044 0.000056 0.000070 0.000087 0.000107 0.000132 0.000162 0.000197 0.000239 0.000286 0.000340 0.000400 0.000467 0.000540 0.000621 0.000710 0.000811 0.000927 0.001064 0.001231 0.001438 0.001697 0.002026 0.002444 0.002975 0.003646 0.004483 0.005515 0.006762 0.008236 0.009936 0.011840 0.013905 0.016062 0.018221 0.020270 0.022081 0.023519 0.024449 0.024749 0.024320 0.023098 0.021064 0.018250 0.014741 0.010671 0.006217 0.001587 -0.002991 -0.007285 -0.011070 -0.014145 -0.016341 -0.017535 -0.017652 -0.016674 -0.014644 -0.011661 -0.007879 -0.003500 0.001241 0.006090 0.010793 0.015114 0.018851 0.021847 0.024001 0.025269 0.025667 0.025263 0.024164 0.022514 0.020467 0.018184 0.015811 0.013479 0.011289 0.009312 0.007590 0.006139 0.004954 0.004012 0.003282 0.002728 0.002314 0.002004 0.001771 0.001589 0.001440 0.001312 0.001196 0.001086 0.000980 0.000876 0.000776 0.000681 0.000590 0.000505 0.000427 0.000357 0.000294 0.000238 0.000191 0.000151 0.000118 0.000092 0.000070 0.000053 0.000040 0.000029 0.000021 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000017 0.000020 0.000023 0.000028 0.000034 0.000042 0.000052 0.000064 0.000080 0.000098 0.000120 0.000146 0.000176 0.000211 0.000250 0.000295 0.000344 0.000397 0.000455 0.000518 0.000587 0.000663 0.000752 0.000857 0.000988 0.001153 0.001366 0.001644 0.002006 0.002479 0.003090 0.003870 0.004852 0.006063 0.007522 0.009236 0.011191 0.013350 0.015652 0.018004 0.020292 0.022379 0.024112 0.025336 0.025900 0.025676 0.024567 0.022526 0.019563 0.015753 0.011231 0.006192 0.000876 -0.004443 -0.009476 -0.013940 -0.017577 -0.020168 -0.021556 -0.021648 -0.020432 -0.017971 -0.014403 -0.009935 -0.004825 0.000635 0.006139 0.011394 0.016135 0.020149 0.023278 0.025436 0.026599 0.026810 0.026165 0.024802 0.022885 0.020591 0.018092 0.015544 0.013079 0.010797 0.008764 0.007017 0.005565 0.004395 0.003480 0.002785 0.002270 0.001896 0.001626 0.001432 0.001288 0.001175 0.001081 0.000995 0.000914 0.000833 0.000752 0.000671 0.000593 0.000517 0.000445 0.000379 0.000317 0.000262 0.000213 0.000172 0.000136 0.000107 0.000084 0.000064 0.000049 0.000037 0.000027 0.000020 0.000014 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000017 0.000019 0.000023 0.000027 0.000033 0.000040 0.000049 0.000060 0.000073 0.000090 0.000109 0.000131 0.000156 0.000184 0.000215 0.000250 0.000286 0.000325 0.000365 0.000406 0.000449 0.000494 0.000545 0.000605 0.000680 0.000780 0.000916 0.001102 0.001357 0.001706 0.002176 0.002800 0.003610 0.004639 0.005911 0.007441 0.009223 0.011233 0.013418 0.015698 0.017966 0.020088 0.021915 0.023286 0.024039 0.024033 0.023151 0.021325 0.018546 0.014868 0.010416 0.005381 0.000010 -0.005413 -0.010579 -0.015183 -0.018941 -0.021616 -0.023036 -0.023104 -0.021809 -0.019227 -0.015517 -0.010906 -0.005677 -0.000141 0.005381 0.010589 0.015221 0.019070 0.021998 0.023933 0.024875 0.024885 0.024075 0.022595 0.020618 0.018320 0.015872 0.013421 0.011091 0.008969 0.007111 0.005544 0.004269 0.003266 0.002505 0.001948 0.001554 0.001285 0.001107 0.000990 0.000913 0.000858 0.000813 0.000770 0.000725 0.000675 0.000620 0.000562 0.000503 0.000443 0.000385 0.000329 0.000278 0.000231 0.000189 0.000153 0.000122 0.000097 0.000076 0.000059 0.000045 0.000034 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000022 0.000026 0.000031 0.000038 0.000046 0.000056 0.000068 0.000082 0.000098 0.000117 0.000137 0.000159 0.000182 0.000206 0.000230 0.000253 0.000274 0.000292 0.000305 0.000313 0.000319 0.000323 0.000330 0.000346 0.000379 0.000441 0.000548 0.000721 0.000984 0.001367 0.001903 0.002624 0.003559 0.004729 0.006140 0.007779 0.009610 0.011572 0.013575 0.015506 0.017232 0.018605 0.019471 0.019688 0.019136 0.017734 0.015452 0.012325 0.008451 0.003998 -0.000811 -0.005711 -0.010412 -0.014620 -0.018064 -0.020516 -0.021809 -0.021853 -0.020640 -0.018248 -0.014833 -0.010617 -0.005872 -0.000892 0.004025 0.008604 0.012613 0.015876 0.018282 0.019783 0.020399 0.020200 0.019302 0.017852 0.016011 0.013940 0.011790 0.009689 0.007736 0.006002 0.004526 0.003321 0.002379 0.001674 0.001175 0.000843 0.000640 0.000530 0.000484 0.000477 0.000490 0.000510 0.000526 0.000533 0.000529 0.000514 0.000488 0.000453 0.000413 0.000370 0.000325 0.000281 0.000239 0.000200 0.000165 0.000134 0.000108 0.000086 0.000068 0.000053 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000022 0.000026 0.000030 0.000036 0.000043 0.000052 0.000063 0.000075 0.000089 0.000104 0.000120 0.000136 0.000151 0.000166 0.000177 0.000185 0.000187 0.000180 0.000162 0.000132 0.000089 0.000032 -0.000038 -0.000117 -0.000201 -0.000282 -0.000350 -0.000389 -0.000380 -0.000296 -0.000109 0.000213 0.000700 0.001378 0.002264 0.003359 0.004647 0.006091 0.007631 0.009183 0.010643 0.011891 0.012798 0.013237 0.013095 0.012285 0.010765 0.008541 0.005681 0.002306 -0.001405 -0.005237 -0.008948 -0.012292 -0.015041 -0.017000 -0.018028 -0.018050 -0.017062 -0.015132 -0.012398 -0.009049 -0.005313 -0.001437 0.002336 0.005787 0.008737 0.011057 0.012674 0.013570 0.013776 0.013368 0.012453 0.011159 0.009620 0.007968 0.006319 0.004768 0.003388 0.002220 0.001284 0.000579 0.000086 -0.000223 -0.000382 -0.000427 -0.000391 -0.000303 -0.000189 -0.000066 0.000051 0.000154 0.000237 0.000299 0.000339 0.000358 0.000361 0.000350 0.000328 0.000301 0.000269 0.000236 0.000203 0.000171 0.000143 0.000117 0.000095 0.000076 0.000061 0.000048 0.000037 0.000029 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000029 0.000035 0.000041 0.000049 0.000059 0.000069 0.000080 0.000092 0.000104 0.000115 0.000124 0.000130 0.000130 0.000124 0.000107 0.000077 0.000030 -0.000038 -0.000129 -0.000247 -0.000394 -0.000570 -0.000775 -0.001007 -0.001260 -0.001525 -0.001788 -0.002031 -0.002230 -0.002356 -0.002379 -0.002270 -0.002002 -0.001560 -0.000936 -0.000140 0.000800 0.001840 0.002915 0.003944 0.004832 0.005481 0.005793 0.005688 0.005111 0.004043 0.002508 0.000576 -0.001641 -0.003998 -0.006328 -0.008457 -0.010222 -0.011484 -0.012143 -0.012146 -0.011492 -0.010233 -0.008470 -0.006341 -0.004007 -0.001642 0.000592 0.002552 0.004130 0.005255 0.005900 0.006074 0.005821 0.005213 0.004338 0.003294 0.002177 0.001076 0.000066 -0.000799 -0.001484 -0.001975 -0.002275 -0.002400 -0.002377 -0.002238 -0.002016 -0.001741 -0.001443 -0.001142 -0.000857 -0.000598 -0.000372 -0.000184 -0.000033 0.000082 0.000164 0.000217 0.000246 0.000256 0.000252 0.000238 0.000218 0.000195 0.000170 0.000145 0.000122 0.000101 0.000082 0.000067 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000021 0.000025 0.000029 0.000034 0.000040 0.000047 0.000055 0.000064 0.000073 0.000083 0.000091 0.000098 0.000101 0.000100 0.000091 0.000073 0.000040 -0.000010 -0.000083 -0.000184 -0.000319 -0.000493 -0.000710 -0.000977 -0.001295 -0.001669 -0.002099 -0.002582 -0.003112 -0.003677 -0.004259 -0.004835 -0.005376 -0.005851 -0.006226 -0.006470 -0.006555 -0.006463 -0.006183 -0.005721 -0.005096 -0.004346 -0.003521 -0.002686 -0.001912 -0.001270 -0.000823 -0.000613 -0.000659 -0.000953 -0.001458 -0.002112 -0.002838 -0.003550 -0.004166 -0.004614 -0.004844 -0.004830 -0.004575 -0.004108 -0.003485 -0.002778 -0.002069 -0.001439 -0.000959 -0.000682 -0.000637 -0.000829 -0.001240 -0.001833 -0.002554 -0.003343 -0.004137 -0.004876 -0.005507 -0.005991 -0.006301 -0.006427 -0.006371 -0.006149 -0.005786 -0.005314 -0.004765 -0.004173 -0.003568 -0.002978 -0.002421 -0.001913 -0.001462 -0.001073 -0.000746 -0.000479 -0.000267 -0.000105 0.000014 0.000096 0.000148 0.000176 0.000187 0.000185 0.000174 0.000159 0.000140 0.000121 0.000103 0.000086 0.000071 0.000058 0.000047 0.000037 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000021 0.000024 0.000028 0.000033 0.000038 0.000045 0.000052 0.000060 0.000068 0.000075 0.000081 0.000084 0.000083 0.000077 0.000061 0.000033 -0.000011 -0.000076 -0.000170 -0.000297 -0.000467 -0.000686 -0.000962 -0.001303 -0.001717 -0.002212 -0.002794 -0.003466 -0.004230 -0.005080 -0.006006 -0.006989 -0.008005 -0.009020 -0.009995 -0.010887 -0.011650 -0.012236 -0.012604 -0.012718 -0.012553 -0.012101 -0.011367 -0.010380 -0.009180 -0.007824 -0.006377 -0.004902 -0.003462 -0.002106 -0.000874 0.000208 0.001124 0.001866 0.002432 0.002821 0.003030 0.003058 0.002899 0.002546 0.001995 0.001243 0.000293 -0.000841 -0.002133 -0.003546 -0.005028 -0.006522 -0.007965 -0.009293 -0.010452 -0.011394 -0.012083 -0.012500 -0.012641 -0.012512 -0.012138 -0.011548 -0.010784 -0.009888 -0.008905 -0.007878 -0.006846 -0.005842 -0.004894 -0.004020 -0.003236 -0.002546 -0.001953 -0.001454 -0.001043 -0.000711 -0.000449 -0.000249 -0.000102 0.000002 0.000071 0.000113 0.000135 0.000142 0.000139 0.000129 0.000116 0.000102 0.000087 0.000073 0.000061 0.000050 0.000041 0.000033 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000018 0.000020 0.000024 0.000027 0.000032 0.000037 0.000043 0.000050 0.000057 0.000063 0.000069 0.000074 0.000075 0.000072 0.000062 0.000042 0.000008 -0.000043 -0.000119 -0.000225 -0.000370 -0.000563 -0.000812 -0.001128 -0.001522 -0.002005 -0.002588 -0.003284 -0.004100 -0.005044 -0.006117 -0.007315 -0.008624 -0.010025 -0.011484 -0.012958 -0.014397 -0.015737 -0.016911 -0.017846 -0.018473 -0.018728 -0.018558 -0.017931 -0.016834 -0.015283 -0.013315 -0.010994 -0.008400 -0.005629 -0.002787 0.000020 0.002682 0.005099 0.007174 0.008825 0.009982 0.010595 0.010633 0.010091 0.008985 0.007356 0.005268 0.002804 0.000068 -0.002827 -0.005759 -0.008607 -0.011255 -0.013602 -0.015567 -0.017093 -0.018146 -0.018723 -0.018840 -0.018535 -0.017862 -0.016886 -0.015678 -0.014307 -0.012841 -0.011339 -0.009854 -0.008427 -0.007091 -0.005869 -0.004775 -0.003814 -0.002988 -0.002289 -0.001710 -0.001238 -0.000862 -0.000568 -0.000344 -0.000178 -0.000061 0.000019 0.000069 0.000098 0.000110 0.000112 0.000107 0.000097 0.000086 0.000074 0.000063 0.000052 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000042 0.000048 0.000055 0.000061 0.000066 0.000070 0.000070 0.000066 0.000055 0.000034 -0.000002 -0.000056 -0.000135 -0.000246 -0.000398 -0.000600 -0.000862 -0.001197 -0.001616 -0.002135 -0.002767 -0.003527 -0.004429 -0.005484 -0.006698 -0.008073 -0.009600 -0.011263 -0.013031 -0.014862 -0.016696 -0.018463 -0.020078 -0.021449 -0.022478 -0.023071 -0.023141 -0.022623 -0.021471 -0.019674 -0.017254 -0.014269 -0.010810 -0.006999 -0.002982 0.001077 0.005005 0.008627 0.011776 0.014303 0.016082 0.017021 0.017068 0.016216 0.014500 0.012001 0.008838 0.005161 0.001145 -0.003024 -0.007156 -0.011073 -0.014615 -0.017654 -0.020096 -0.021884 -0.023002 -0.023469 -0.023334 -0.022671 -0.021572 -0.020134 -0.018457 -0.016635 -0.014751 -0.012876 -0.011068 -0.009370 -0.007811 -0.006410 -0.005175 -0.004107 -0.003199 -0.002442 -0.001820 -0.001319 -0.000923 -0.000615 -0.000383 -0.000211 -0.000090 -0.000007 0.000046 0.000076 0.000091 0.000095 0.000091 0.000084 0.000075 0.000064 0.000055 0.000046 0.000038 0.000031 0.000026 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000031 0.000036 0.000041 0.000047 0.000054 0.000060 0.000065 0.000069 0.000070 0.000066 0.000056 0.000036 0.000003 -0.000049 -0.000125 -0.000232 -0.000379 -0.000576 -0.000833 -0.001163 -0.001579 -0.002098 -0.002734 -0.003506 -0.004428 -0.005516 -0.006779 -0.008223 -0.009844 -0.011628 -0.013548 -0.015563 -0.017614 -0.019624 -0.021501 -0.023142 -0.024432 -0.025256 -0.025507 -0.025091 -0.023944 -0.022031 -0.019359 -0.015980 -0.011989 -0.007522 -0.002752 0.002122 0.006881 0.011301 0.015166 0.018278 0.020473 0.021631 0.021685 0.020625 0.018502 0.015424 0.011547 0.007069 0.002214 -0.002781 -0.007684 -0.012278 -0.016377 -0.019834 -0.022549 -0.024472 -0.025598 -0.025965 -0.025646 -0.024741 -0.023364 -0.021637 -0.019677 -0.017591 -0.015473 -0.013399 -0.011427 -0.009599 -0.007942 -0.006469 -0.005186 -0.004087 -0.003162 -0.002397 -0.001775 -0.001279 -0.000889 -0.000590 -0.000365 -0.000201 -0.000085 -0.000007 0.000042 0.000070 0.000084 0.000087 0.000084 0.000077 0.000068 0.000058 0.000050 0.000041 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000022 0.000026 0.000030 0.000035 0.000041 0.000047 0.000053 0.000060 0.000066 0.000071 0.000073 0.000071 0.000064 0.000048 0.000020 -0.000024 -0.000090 -0.000185 -0.000316 -0.000493 -0.000726 -0.001029 -0.001413 -0.001896 -0.002493 -0.003222 -0.004099 -0.005141 -0.006360 -0.007762 -0.009348 -0.011107 -0.013017 -0.015039 -0.017117 -0.019176 -0.021126 -0.022857 -0.024254 -0.025191 -0.025552 -0.025232 -0.024150 -0.022261 -0.019559 -0.016088 -0.011939 -0.007252 -0.002207 0.002980 0.008071 0.012819 0.016982 0.020342 0.022716 0.023969 0.024026 0.022878 0.020584 0.017262 0.013091 0.008287 0.003100 -0.002214 -0.007400 -0.012227 -0.016500 -0.020067 -0.022832 -0.024749 -0.025822 -0.026102 -0.025676 -0.024654 -0.023163 -0.021333 -0.019287 -0.017138 -0.014979 -0.012887 -0.010916 -0.009106 -0.007479 -0.006046 -0.004807 -0.003755 -0.002878 -0.002158 -0.001579 -0.001120 -0.000764 -0.000494 -0.000293 -0.000149 -0.000049 0.000017 0.000058 0.000079 0.000088 0.000088 0.000083 0.000074 0.000065 0.000056 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000040 0.000046 0.000053 0.000060 0.000067 0.000074 0.000078 0.000080 0.000077 0.000068 0.000049 0.000016 -0.000034 -0.000109 -0.000214 -0.000358 -0.000551 -0.000804 -0.001130 -0.001544 -0.002061 -0.002697 -0.003469 -0.004392 -0.005478 -0.006737 -0.008169 -0.009767 -0.011513 -0.013373 -0.015299 -0.017223 -0.019061 -0.020713 -0.022067 -0.023003 -0.023406 -0.023172 -0.022216 -0.020489 -0.017978 -0.014716 -0.010786 -0.006319 -0.001486 0.003503 0.008415 0.013009 0.017045 0.020307 0.022615 0.023834 0.023892 0.022780 0.020555 0.017336 0.013296 0.008653 0.003649 -0.001464 -0.006438 -0.011050 -0.015111 -0.018482 -0.021070 -0.022839 -0.023798 -0.024003 -0.023541 -0.022525 -0.021077 -0.019324 -0.017383 -0.015362 -0.013347 -0.011408 -0.009594 -0.007940 -0.006465 -0.005175 -0.004068 -0.003137 -0.002367 -0.001741 -0.001243 -0.000854 -0.000556 -0.000334 -0.000172 -0.000059 0.000016 0.000063 0.000090 0.000101 0.000102 0.000096 0.000087 0.000077 0.000066 0.000056 0.000047 0.000038 0.000032 0.000026 0.000021 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000039 0.000046 0.000053 0.000061 0.000069 0.000078 0.000085 0.000091 0.000095 0.000093 0.000086 0.000069 0.000039 -0.000009 -0.000079 -0.000180 -0.000319 -0.000505 -0.000750 -0.001067 -0.001469 -0.001971 -0.002586 -0.003328 -0.004208 -0.005235 -0.006411 -0.007732 -0.009183 -0.010739 -0.012359 -0.013989 -0.015558 -0.016981 -0.018162 -0.018996 -0.019383 -0.019227 -0.018454 -0.017014 -0.014893 -0.012116 -0.008749 -0.004904 -0.000731 0.003590 0.007855 0.011849 0.015364 0.018209 0.020224 0.021293 0.021349 0.020386 0.018452 0.015653 0.012140 0.008104 0.003757 -0.000678 -0.004986 -0.008971 -0.012469 -0.015360 -0.017565 -0.019055 -0.019844 -0.019981 -0.019547 -0.018641 -0.017372 -0.015852 -0.014182 -0.012454 -0.010742 -0.009104 -0.007582 -0.006204 -0.004983 -0.003924 -0.003025 -0.002276 -0.001664 -0.001175 -0.000791 -0.000498 -0.000279 -0.000121 -0.000011 0.000061 0.000105 0.000127 0.000135 0.000132 0.000123 0.000111 0.000097 0.000083 0.000070 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000020 0.000023 0.000028 0.000033 0.000038 0.000045 0.000053 0.000061 0.000071 0.000082 0.000093 0.000104 0.000114 0.000122 0.000128 0.000129 0.000123 0.000108 0.000078 0.000029 -0.000045 -0.000151 -0.000299 -0.000498 -0.000760 -0.001094 -0.001513 -0.002027 -0.002645 -0.003374 -0.004217 -0.005171 -0.006228 -0.007370 -0.008568 -0.009782 -0.010961 -0.012041 -0.012949 -0.013605 -0.013931 -0.013851 -0.013307 -0.012257 -0.010690 -0.008620 -0.006099 -0.003208 -0.000060 0.003205 0.006433 0.009461 0.012129 0.014292 0.015827 0.016646 0.016698 0.015977 0.014519 0.012403 0.009742 0.006682 0.003384 0.000018 -0.003250 -0.006270 -0.008915 -0.011093 -0.012745 -0.013848 -0.014415 -0.014486 -0.014125 -0.013410 -0.012426 -0.011259 -0.009987 -0.008679 -0.007392 -0.006170 -0.005043 -0.004031 -0.003145 -0.002386 -0.001751 -0.001232 -0.000817 -0.000495 -0.000252 -0.000075 0.000049 0.000131 0.000179 0.000204 0.000210 0.000204 0.000190 0.000171 0.000150 0.000129 0.000109 0.000091 0.000075 0.000062 0.000050 0.000041 0.000033 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000037 0.000044 0.000052 0.000061 0.000073 0.000085 0.000100 0.000116 0.000134 0.000153 0.000173 0.000194 0.000214 0.000233 0.000248 0.000256 0.000253 0.000235 0.000195 0.000126 0.000022 -0.000125 -0.000322 -0.000578 -0.000897 -0.001286 -0.001746 -0.002278 -0.002878 -0.003536 -0.004236 -0.004958 -0.005669 -0.006333 -0.006904 -0.007333 -0.007569 -0.007566 -0.007284 -0.006699 -0.005801 -0.004598 -0.003121 -0.001419 0.000440 0.002373 0.004287 0.006085 0.007672 0.008962 0.009883 0.010382 0.010428 0.010016 0.009165 0.007919 0.006343 0.004522 0.002552 0.000535 -0.001427 -0.003240 -0.004826 -0.006125 -0.007100 -0.007738 -0.008044 -0.008046 -0.007785 -0.007311 -0.006679 -0.005942 -0.005150 -0.004345 -0.003564 -0.002831 -0.002166 -0.001580 -0.001080 -0.000664 -0.000330 -0.000072 0.000120 0.000255 0.000342 0.000390 0.000409 0.000406 0.000388 0.000360 0.000325 0.000288 0.000250 0.000214 0.000181 0.000150 0.000124 0.000101 0.000082 0.000066 0.000053 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000042 0.000051 0.000061 0.000073 0.000088 0.000106 0.000128 0.000153 0.000183 0.000218 0.000259 0.000306 0.000361 0.000421 0.000488 0.000558 0.000630 0.000702 0.000769 0.000829 0.000878 0.000912 0.000928 0.000922 0.000892 0.000835 0.000749 0.000633 0.000488 0.000316 0.000121 -0.000091 -0.000307 -0.000514 -0.000695 -0.000832 -0.000908 -0.000910 -0.000828 -0.000661 -0.000410 -0.000085 0.000300 0.000728 0.001177 0.001625 0.002047 0.002423 0.002735 0.002967 0.003107 0.003145 0.003079 0.002907 0.002634 0.002270 0.001833 0.001343 0.000829 0.000319 -0.000156 -0.000570 -0.000899 -0.001130 -0.001255 -0.001276 -0.001203 -0.001051 -0.000838 -0.000585 -0.000312 -0.000036 0.000229 0.000471 0.000681 0.000855 0.000988 0.001080 0.001132 0.001149 0.001134 0.001093 0.001031 0.000955 0.000870 0.000780 0.000690 0.000602 0.000519 0.000443 0.000374 0.000312 0.000258 0.000211 0.000171 0.000138 0.000111 0.000088 0.000070 0.000056 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000034 0.000041 0.000049 0.000060 0.000074 0.000091 0.000112 0.000138 0.000171 0.000211 0.000261 0.000321 0.000395 0.000483 0.000588 0.000711 0.000852 0.001013 0.001193 0.001394 0.001615 0.001857 0.002120 0.002403 0.002707 0.003030 0.003371 0.003724 0.004085 0.004444 0.004791 0.005113 0.005393 0.005617 0.005767 0.005829 0.005787 0.005627 0.005338 0.004909 0.004337 0.003623 0.002780 0.001829 0.000803 -0.000259 -0.001306 -0.002286 -0.003145 -0.003831 -0.004303 -0.004531 -0.004500 -0.004215 -0.003695 -0.002976 -0.002104 -0.001133 -0.000115 0.000899 0.001866 0.002750 0.003528 0.004184 0.004711 0.005108 0.005381 0.005537 0.005588 0.005547 0.005427 0.005244 0.005012 0.004744 0.004452 0.004146 0.003833 0.003518 0.003206 0.002900 0.002603 0.002317 0.002046 0.001792 0.001555 0.001338 0.001142 0.000966 0.000810 0.000674 0.000557 0.000456 0.000371 0.000300 0.000240 0.000191 0.000152 0.000120 0.000094 0.000074 0.000058 0.000046 0.000036 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000027 0.000032 0.000039 0.000048 0.000059 0.000074 0.000093 0.000117 0.000148 0.000187 0.000237 0.000299 0.000377 0.000475 0.000595 0.000740 0.000915 0.001121 0.001364 0.001646 0.001971 0.002342 0.002763 0.003239 0.003772 0.004364 0.005016 0.005725 0.006484 0.007285 0.008108 0.008933 0.009728 0.010457 0.011081 0.011554 0.011832 0.011869 0.011622 0.011056 0.010142 0.008870 0.007246 0.005302 0.003092 0.000695 -0.001790 -0.004246 -0.006548 -0.008571 -0.010199 -0.011335 -0.011909 -0.011886 -0.011270 -0.010098 -0.008445 -0.006410 -0.004111 -0.001673 0.000782 0.003140 0.005307 0.007210 0.008798 0.010044 0.010941 0.011500 0.011746 0.011715 0.011448 0.010992 0.010393 0.009696 0.008939 0.008155 0.007371 0.006606 0.005875 0.005186 0.004545 0.003955 0.003418 0.002932 0.002497 0.002111 0.001771 0.001475 0.001220 0.001001 0.000815 0.000660 0.000531 0.000424 0.000337 0.000266 0.000209 0.000163 0.000127 0.000099 0.000077 0.000060 0.000047 0.000036 0.000029 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000009 0.000011 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000037 0.000046 0.000058 0.000074 0.000094 0.000121 0.000156 0.000200 0.000258 0.000332 0.000426 0.000543 0.000690 0.000871 0.001090 0.001354 0.001668 0.002039 0.002472 0.002976 0.003556 0.004220 0.004973 0.005818 0.006757 0.007787 0.008900 0.010081 0.011305 0.012539 0.013738 0.014849 0.015810 0.016553 0.017006 0.017099 0.016764 0.015943 0.014596 0.012705 0.010280 0.007370 0.004056 0.000459 -0.003270 -0.006957 -0.010415 -0.013454 -0.015904 -0.017619 -0.018496 -0.018480 -0.017575 -0.015835 -0.013366 -0.010316 -0.006857 -0.003178 0.000536 0.004112 0.007404 0.010295 0.012705 0.014590 0.015935 0.016758 0.017097 0.017009 0.016561 0.015825 0.014877 0.013783 0.012607 0.011399 0.010201 0.009043 0.007948 0.006928 0.005993 0.005145 0.004385 0.003709 0.003115 0.002597 0.002149 0.001765 0.001439 0.001165 0.000936 0.000748 0.000593 0.000468 0.000367 0.000286 0.000222 0.000172 0.000133 0.000102 0.000079 0.000061 0.000047 0.000036 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000029 0.000036 0.000045 0.000057 0.000074 0.000095 0.000124 0.000162 0.000211 0.000275 0.000358 0.000464 0.000598 0.000766 0.000975 0.001231 0.001541 0.001914 0.002358 0.002882 0.003495 0.004207 0.005026 0.005960 0.007013 0.008188 0.009481 0.010881 0.012369 0.013914 0.015473 0.016991 0.018400 0.019621 0.020568 0.021148 0.021271 0.020849 0.019810 0.018101 0.015700 0.012622 0.008928 0.004722 0.000159 -0.004571 -0.009247 -0.013630 -0.017484 -0.020592 -0.022770 -0.023889 -0.023880 -0.022743 -0.020548 -0.017427 -0.013562 -0.009173 -0.004497 0.000230 0.004788 0.008989 0.012683 0.015765 0.018175 0.019895 0.020946 0.021376 0.021259 0.020681 0.019735 0.018516 0.017113 0.015605 0.014058 0.012526 0.011050 0.009657 0.008366 0.007187 0.006126 0.005181 0.004348 0.003622 0.002994 0.002457 0.002000 0.001616 0.001296 0.001032 0.000816 0.000641 0.000501 0.000389 0.000301 0.000232 0.000178 0.000136 0.000104 0.000079 0.000061 0.000047 0.000036 0.000028 0.000022 0.000017 0.000013 0.000011 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000035 0.000044 0.000056 0.000073 0.000096 0.000126 0.000166 0.000218 0.000287 0.000376 0.000490 0.000636 0.000820 0.001050 0.001333 0.001678 0.002095 0.002594 0.003187 0.003884 0.004696 0.005634 0.006707 0.007919 0.009272 0.010762 0.012375 0.014089 0.015868 0.017662 0.019406 0.021023 0.022423 0.023504 0.024161 0.024288 0.023787 0.022572 0.020585 0.017802 0.014240 0.009971 0.005118 -0.000145 -0.005596 -0.010981 -0.016027 -0.020464 -0.024041 -0.026550 -0.027842 -0.027837 -0.026535 -0.024015 -0.020426 -0.015978 -0.010922 -0.005529 -0.000071 0.005199 0.010062 0.014344 0.017922 0.020725 0.022733 0.023966 0.024481 0.024361 0.023705 0.022621 0.021217 0.019597 0.017852 0.016060 0.014283 0.012570 0.010954 0.009457 0.008094 0.006869 0.005782 0.004829 0.004001 0.003290 0.002683 0.002172 0.001744 0.001389 0.001098 0.000863 0.000673 0.000522 0.000403 0.000309 0.000236 0.000180 0.000137 0.000104 0.000079 0.000060 0.000046 0.000035 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000034 0.000043 0.000055 0.000072 0.000095 0.000126 0.000167 0.000221 0.000292 0.000385 0.000505 0.000658 0.000852 0.001094 0.001395 0.001762 0.002209 0.002745 0.003384 0.004138 0.005019 0.006038 0.007204 0.008522 0.009995 0.011614 0.013367 0.015225 0.017151 0.019088 0.020968 0.022706 0.024203 0.025352 0.026039 0.026150 0.025580 0.024238 0.022063 0.019030 0.015162 0.010535 0.005284 -0.000402 -0.006286 -0.012093 -0.017532 -0.022312 -0.026165 -0.028868 -0.030260 -0.030257 -0.028858 -0.026146 -0.022282 -0.017489 -0.012036 -0.006213 -0.000315 0.005387 0.010656 0.015303 0.019195 0.022254 0.024455 0.025820 0.026407 0.026305 0.025619 0.024466 0.022961 0.021215 0.019327 0.017383 0.015451 0.013583 0.011820 0.010186 0.008698 0.007363 0.006179 0.005144 0.004247 0.003478 0.002825 0.002277 0.001819 0.001442 0.001135 0.000886 0.000688 0.000530 0.000407 0.000310 0.000236 0.000179 0.000135 0.000102 0.000077 0.000058 0.000044 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000026 0.000032 0.000041 0.000054 0.000071 0.000094 0.000124 0.000166 0.000220 0.000292 0.000386 0.000508 0.000664 0.000862 0.001110 0.001418 0.001796 0.002257 0.002813 0.003476 0.004261 0.005178 0.006241 0.007457 0.008833 0.010367 0.012052 0.013873 0.015799 0.017790 0.019787 0.021718 0.023496 0.025019 0.026177 0.026854 0.026933 0.026308 0.024889 0.022614 0.019461 0.015456 0.010679 0.005269 -0.000579 -0.006622 -0.012580 -0.018156 -0.023053 -0.026998 -0.029765 -0.031190 -0.031187 -0.029756 -0.026980 -0.023021 -0.018108 -0.012513 -0.006534 -0.000471 0.005398 0.010830 0.015630 0.019661 0.022841 0.025142 0.026585 0.027228 0.027159 0.026485 0.025323 0.023791 0.022002 0.020058 0.018048 0.016044 0.014103 0.012265 0.010560 0.009006 0.007610 0.006375 0.005294 0.004360 0.003561 0.002884 0.002316 0.001845 0.001457 0.001142 0.000888 0.000686 0.000527 0.000402 0.000306 0.000231 0.000174 0.000131 0.000099 0.000074 0.000056 0.000042 0.000032 0.000024 0.000019 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000031 0.000040 0.000052 0.000068 0.000091 0.000121 0.000162 0.000215 0.000287 0.000379 0.000500 0.000654 0.000851 0.001098 0.001405 0.001783 0.002245 0.002803 0.003471 0.004261 0.005187 0.006259 0.007486 0.008872 0.010416 0.012110 0.013935 0.015862 0.017845 0.019829 0.021738 0.023488 0.024976 0.026095 0.026730 0.026769 0.026106 0.024658 0.022365 0.019210 0.015220 0.010478 0.005121 -0.000659 -0.006622 -0.012493 -0.017981 -0.022796 -0.026673 -0.029391 -0.030791 -0.030787 -0.029379 -0.026649 -0.022755 -0.017919 -0.012408 -0.006513 -0.000527 0.005275 0.010655 0.015419 0.019432 0.022611 0.024927 0.026398 0.027077 0.027049 0.026418 0.025296 0.023799 0.022038 0.020114 0.018114 0.016112 0.014166 0.012320 0.010603 0.009037 0.007629 0.006382 0.005292 0.004351 0.003546 0.002865 0.002295 0.001823 0.001436 0.001122 0.000870 0.000670 0.000512 0.000390 0.000295 0.000223 0.000167 0.000126 0.000094 0.000071 0.000053 0.000040 0.000030 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000038 0.000049 0.000065 0.000087 0.000116 0.000155 0.000207 0.000276 0.000366 0.000482 0.000632 0.000822 0.001062 0.001361 0.001730 0.002181 0.002727 0.003381 0.004156 0.005064 0.006115 0.007318 0.008675 0.010185 0.011838 0.013614 0.015482 0.017400 0.019310 0.021139 0.022806 0.024212 0.025256 0.025828 0.025822 0.025141 0.023707 0.021469 0.018411 0.014564 0.010009 0.004878 -0.000644 -0.006330 -0.011920 -0.017139 -0.021713 -0.025393 -0.027971 -0.029297 -0.029291 -0.027953 -0.025359 -0.021659 -0.017060 -0.011815 -0.006199 -0.000489 0.005055 0.010205 0.014778 0.018643 0.021719 0.023976 0.025427 0.026122 0.026138 0.025571 0.024527 0.023113 0.021435 0.019589 0.017662 0.015724 0.013833 0.012034 0.010357 0.008824 0.007446 0.006224 0.005156 0.004233 0.003445 0.002779 0.002222 0.001761 0.001384 0.001079 0.000835 0.000641 0.000489 0.000371 0.000280 0.000211 0.000158 0.000119 0.000089 0.000066 0.000050 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000036 0.000046 0.000061 0.000082 0.000109 0.000146 0.000196 0.000261 0.000346 0.000456 0.000598 0.000779 0.001007 0.001291 0.001643 0.002074 0.002595 0.003221 0.003962 0.004831 0.005837 0.006987 0.008283 0.009722 0.011294 0.012978 0.014745 0.016550 0.018340 0.020046 0.021589 0.022881 0.023825 0.024321 0.024272 0.023592 0.022211 0.020085 0.017204 0.013599 0.009347 0.004575 -0.000548 -0.005811 -0.010977 -0.015792 -0.020007 -0.023395 -0.025766 -0.026983 -0.026975 -0.025741 -0.023350 -0.019939 -0.015696 -0.010854 -0.005662 -0.000376 0.004766 0.009553 0.013817 0.017433 0.020325 0.022464 0.023857 0.024548 0.024606 0.024115 0.023171 0.021874 0.020320 0.018599 0.016790 0.014963 0.013174 0.011467 0.009872 0.008411 0.007095 0.005928 0.004907 0.004025 0.003272 0.002636 0.002105 0.001666 0.001308 0.001018 0.000786 0.000602 0.000459 0.000347 0.000262 0.000197 0.000147 0.000110 0.000082 0.000062 0.000046 0.000035 0.000026 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000033 0.000043 0.000057 0.000076 0.000102 0.000136 0.000182 0.000243 0.000322 0.000425 0.000557 0.000725 0.000937 0.001203 0.001531 0.001933 0.002422 0.003007 0.003701 0.004514 0.005456 0.006530 0.007740 0.009081 0.010542 0.012103 0.013734 0.015394 0.017033 0.018586 0.019981 0.021138 0.021968 0.022383 0.022298 0.021636 0.020338 0.018367 0.015720 0.012427 0.008560 0.004235 -0.000394 -0.005138 -0.009785 -0.014109 -0.017889 -0.020924 -0.023045 -0.024132 -0.024122 -0.023014 -0.020869 -0.017808 -0.014000 -0.009649 -0.004977 -0.000212 0.004432 0.008767 0.012640 0.015938 0.018589 0.020565 0.021870 0.022539 0.022632 0.022221 0.021392 0.020232 0.018827 0.017260 0.015603 0.013922 0.012268 0.010685 0.009203 0.007842 0.006615 0.005526 0.004572 0.003748 0.003045 0.002451 0.001956 0.001547 0.001212 0.000942 0.000727 0.000556 0.000423 0.000320 0.000241 0.000181 0.000135 0.000101 0.000076 0.000057 0.000042 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000052 0.000070 0.000093 0.000125 0.000167 0.000222 0.000295 0.000389 0.000510 0.000664 0.000858 0.001101 0.001402 0.001770 0.002218 0.002755 0.003392 0.004138 0.005001 0.005985 0.007091 0.008314 0.009644 0.011060 0.012535 0.014031 0.015499 0.016883 0.018117 0.019128 0.019841 0.020178 0.020064 0.019435 0.018242 0.016457 0.014079 0.011139 0.007704 0.003876 -0.000208 -0.004382 -0.008461 -0.012250 -0.015558 -0.018209 -0.020059 -0.021006 -0.020994 -0.020023 -0.018147 -0.015468 -0.012133 -0.008318 -0.004216 -0.000024 0.004071 0.007904 0.011340 0.014278 0.016655 0.018439 0.019634 0.020266 0.020385 0.020053 0.019342 0.018327 0.017086 0.015689 0.014203 0.012688 0.011192 0.009755 0.008406 0.007165 0.006045 0.005049 0.004177 0.003424 0.002780 0.002237 0.001784 0.001410 0.001105 0.000858 0.000662 0.000506 0.000385 0.000291 0.000219 0.000164 0.000123 0.000092 0.000069 0.000052 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000016 0.000020 0.000027 0.000035 0.000047 0.000063 0.000084 0.000113 0.000151 0.000201 0.000267 0.000351 0.000460 0.000599 0.000773 0.000991 0.001262 0.001594 0.001997 0.002481 0.003054 0.003726 0.004501 0.005385 0.006377 0.007472 0.008659 0.009919 0.011227 0.012547 0.013838 0.015047 0.016116 0.016984 0.017583 0.017846 0.017713 0.017129 0.016056 0.014472 0.012380 0.009811 0.006824 0.003510 -0.000014 -0.003606 -0.007108 -0.010354 -0.013182 -0.015446 -0.017024 -0.017829 -0.017816 -0.016984 -0.015379 -0.013088 -0.010233 -0.006963 -0.003442 0.000164 0.003696 0.007012 0.009996 0.012559 0.014644 0.016223 0.017293 0.017877 0.018014 0.017753 0.017157 0.016287 0.015211 0.013991 0.012684 0.011345 0.010017 0.008738 0.007534 0.006425 0.005422 0.004529 0.003747 0.003071 0.002494 0.002006 0.001600 0.001264 0.000991 0.000770 0.000593 0.000454 0.000345 0.000260 0.000196 0.000147 0.000110 0.000083 0.000062 0.000047 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000031 0.000042 0.000056 0.000075 0.000101 0.000135 0.000180 0.000238 0.000313 0.000409 0.000532 0.000686 0.000880 0.001119 0.001413 0.001770 0.002198 0.002705 0.003298 0.003983 0.004762 0.005635 0.006597 0.007637 0.008738 0.009877 0.011023 0.012136 0.013174 0.014084 0.014814 0.015307 0.015507 0.015364 0.014834 0.013887 0.012508 0.010704 0.008503 0.005957 0.003145 0.000165 -0.002862 -0.005806 -0.008529 -0.010896 -0.012789 -0.014106 -0.014776 -0.014763 -0.014066 -0.012722 -0.010803 -0.008410 -0.005666 -0.002705 0.000334 0.003319 0.006130 0.008670 0.010862 0.012657 0.014026 0.014967 0.015495 0.015639 0.015441 0.014950 0.014220 0.013304 0.012256 0.011128 0.009965 0.008808 0.007689 0.006634 0.005660 0.004778 0.003992 0.003304 0.002708 0.002199 0.001770 0.001411 0.001116 0.000874 0.000680 0.000524 0.000401 0.000305 0.000230 0.000173 0.000130 0.000098 0.000073 0.000055 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000021 0.000028 0.000037 0.000050 0.000067 0.000089 0.000119 0.000158 0.000209 0.000275 0.000359 0.000466 0.000601 0.000769 0.000978 0.001233 0.001544 0.001916 0.002357 0.002872 0.003467 0.004142 0.004897 0.005727 0.006623 0.007569 0.008544 0.009521 0.010466 0.011341 0.012103 0.012707 0.013105 0.013252 0.013106 0.012635 0.011816 0.010638 0.009111 0.007260 0.005131 0.002788 0.000317 -0.002186 -0.004613 -0.006853 -0.008797 -0.010347 -0.011425 -0.011972 -0.011959 -0.011386 -0.010283 -0.008707 -0.006740 -0.004481 -0.002040 0.000473 0.002947 0.005287 0.007409 0.009250 0.010766 0.011933 0.012745 0.013211 0.013356 0.013210 0.012813 0.012209 0.011442 0.010558 0.009600 0.008608 0.007616 0.006654 0.005745 0.004904 0.004142 0.003462 0.002865 0.002349 0.001909 0.001537 0.001226 0.000970 0.000761 0.000591 0.000456 0.000349 0.000266 0.000201 0.000152 0.000114 0.000086 0.000065 0.000049 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000044 0.000058 0.000078 0.000104 0.000138 0.000182 0.000239 0.000311 0.000403 0.000519 0.000663 0.000842 0.001061 0.001327 0.001646 0.002023 0.002463 0.002970 0.003546 0.004188 0.004893 0.005652 0.006451 0.007271 0.008091 0.008880 0.009607 0.010235 0.010726 0.011043 0.011147 0.011007 0.010597 0.009900 0.008912 0.007642 0.006112 0.004362 0.002446 0.000433 -0.001600 -0.003565 -0.005373 -0.006940 -0.008188 -0.009054 -0.009492 -0.009480 -0.009018 -0.008129 -0.006858 -0.005271 -0.003445 -0.001467 0.000573 0.002589 0.004502 0.006245 0.007765 0.009024 0.010001 0.010689 0.011093 0.011231 0.011127 0.010811 0.010319 0.009687 0.008953 0.008152 0.007318 0.006482 0.005668 0.004897 0.004183 0.003534 0.002955 0.002447 0.002007 0.001631 0.001314 0.001049 0.000830 0.000652 0.000507 0.000392 0.000300 0.000229 0.000173 0.000131 0.000099 0.000074 0.000056 0.000043 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000028 0.000038 0.000051 0.000067 0.000090 0.000119 0.000156 0.000205 0.000266 0.000344 0.000442 0.000564 0.000715 0.000900 0.001124 0.001393 0.001711 0.002081 0.002507 0.002989 0.003527 0.004116 0.004748 0.005412 0.006093 0.006770 0.007419 0.008014 0.008523 0.008917 0.009165 0.009236 0.009106 0.008756 0.008175 0.007360 0.006321 0.005078 0.003664 0.002124 0.000510 -0.001112 -0.002676 -0.004112 -0.005354 -0.006341 -0.007025 -0.007371 -0.007360 -0.006993 -0.006289 -0.005282 -0.004023 -0.002571 -0.000996 0.000634 0.002249 0.003788 0.005197 0.006431 0.007460 0.008264 0.008837 0.009181 0.009307 0.009235 0.008987 0.008592 0.008078 0.007477 0.006817 0.006127 0.005433 0.004755 0.004112 0.003514 0.002971 0.002485 0.002059 0.001689 0.001374 0.001107 0.000885 0.000701 0.000551 0.000429 0.000332 0.000254 0.000194 0.000147 0.000111 0.000084 0.000064 0.000048 0.000037 0.000028 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000025 0.000033 0.000043 0.000058 0.000076 0.000101 0.000132 0.000173 0.000224 0.000290 0.000372 0.000473 0.000599 0.000753 0.000940 0.001163 0.001426 0.001733 0.002085 0.002484 0.002927 0.003411 0.003930 0.004473 0.005029 0.005580 0.006106 0.006585 0.006993 0.007305 0.007495 0.007542 0.007426 0.007134 0.006657 0.005997 0.005161 0.004167 0.003043 0.001824 0.000552 -0.000723 -0.001948 -0.003071 -0.004039 -0.004808 -0.005340 -0.005609 -0.005600 -0.005314 -0.004765 -0.003979 -0.002996 -0.001860 -0.000625 0.000657 0.001932 0.003151 0.004272 0.005259 0.006087 0.006739 0.007208 0.007495 0.007606 0.007557 0.007366 0.007052 0.006640 0.006154 0.005618 0.005056 0.004488 0.003932 0.003402 0.002910 0.002461 0.002060 0.001707 0.001402 0.001140 0.000920 0.000735 0.000583 0.000458 0.000357 0.000277 0.000212 0.000162 0.000123 0.000094 0.000071 0.000054 0.000041 0.000031 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000064 0.000084 0.000110 0.000144 0.000186 0.000240 0.000308 0.000392 0.000495 0.000622 0.000774 0.000957 0.001173 0.001423 0.001710 0.002034 0.002394 0.002786 0.003206 0.003644 0.004091 0.004533 0.004953 0.005334 0.005656 0.005899 0.006044 0.006074 0.005974 0.005734 0.005350 0.004824 0.004162 0.003380 0.002500 0.001549 0.000561 -0.000426 -0.001372 -0.002236 -0.002981 -0.003571 -0.003979 -0.004185 -0.004178 -0.003958 -0.003536 -0.002933 -0.002176 -0.001300 -0.000345 0.000648 0.001640 0.002593 0.003472 0.004250 0.004906 0.005427 0.005804 0.006038 0.006134 0.006102 0.005954 0.005708 0.005382 0.004994 0.004565 0.004113 0.003655 0.003205 0.002776 0.002376 0.002011 0.001684 0.001396 0.001147 0.000933 0.000753 0.000602 0.000478 0.000376 0.000293 0.000227 0.000175 0.000134 0.000102 0.000077 0.000059 0.000045 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000010 0.000014 0.000018 0.000024 0.000031 0.000041 0.000053 0.000069 0.000090 0.000118 0.000152 0.000196 0.000251 0.000319 0.000403 0.000506 0.000630 0.000777 0.000951 0.001153 0.001384 0.001644 0.001931 0.002244 0.002579 0.002927 0.003281 0.003630 0.003961 0.004260 0.004510 0.004698 0.004807 0.004825 0.004742 0.004550 0.004246 0.003833 0.003317 0.002711 0.002032 0.001301 0.000545 -0.000209 -0.000929 -0.001586 -0.002151 -0.002599 -0.002907 -0.003063 -0.003057 -0.002891 -0.002572 -0.002114 -0.001539 -0.000873 -0.000145 0.000615 0.001377 0.002111 0.002791 0.003396 0.003909 0.004318 0.004617 0.004804 0.004884 0.004863 0.004750 0.004559 0.004303 0.003998 0.003659 0.003300 0.002935 0.002576 0.002233 0.001913 0.001620 0.001358 0.001126 0.000925 0.000753 0.000608 0.000486 0.000386 0.000304 0.000237 0.000184 0.000141 0.000108 0.000083 0.000063 0.000048 0.000037 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000043 0.000056 0.000073 0.000095 0.000123 0.000158 0.000202 0.000257 0.000324 0.000406 0.000505 0.000623 0.000761 0.000922 0.001105 0.001310 0.001537 0.001784 0.002046 0.002319 0.002596 0.002868 0.003125 0.003356 0.003548 0.003691 0.003772 0.003783 0.003716 0.003565 0.003329 0.003010 0.002615 0.002152 0.001635 0.001081 0.000509 -0.000059 -0.000601 -0.001095 -0.001518 -0.001853 -0.002084 -0.002200 -0.002195 -0.002071 -0.001832 -0.001489 -0.001058 -0.000557 -0.000009 0.000566 0.001143 0.001701 0.002221 0.002684 0.003079 0.003396 0.003629 0.003776 0.003840 0.003826 0.003741 0.003594 0.003395 0.003158 0.002893 0.002612 0.002325 0.002043 0.001772 0.001519 0.001288 0.001080 0.000896 0.000737 0.000600 0.000484 0.000387 0.000307 0.000241 0.000188 0.000146 0.000113 0.000086 0.000066 0.000051 0.000039 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000035 0.000045 0.000058 0.000075 0.000097 0.000125 0.000160 0.000204 0.000257 0.000322 0.000400 0.000493 0.000602 0.000727 0.000870 0.001031 0.001208 0.001399 0.001602 0.001813 0.002027 0.002236 0.002432 0.002608 0.002754 0.002861 0.002922 0.002928 0.002875 0.002760 0.002580 0.002338 0.002039 0.001690 0.001302 0.000887 0.000460 0.000036 -0.000367 -0.000733 -0.001047 -0.001295 -0.001465 -0.001551 -0.001547 -0.001454 -0.001277 -0.001023 -0.000703 -0.000331 0.000077 0.000506 0.000939 0.001358 0.001750 0.002100 0.002400 0.002641 0.002820 0.002933 0.002983 0.002974 0.002909 0.002796 0.002644 0.002461 0.002257 0.002039 0.001817 0.001598 0.001388 0.001191 0.001010 0.000847 0.000704 0.000579 0.000471 0.000380 0.000304 0.000241 0.000189 0.000148 0.000114 0.000088 0.000068 0.000052 0.000040 0.000031 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000035 0.000045 0.000059 0.000076 0.000098 0.000125 0.000159 0.000201 0.000252 0.000313 0.000385 0.000469 0.000567 0.000677 0.000801 0.000937 0.001083 0.001239 0.001400 0.001562 0.001720 0.001869 0.002001 0.002110 0.002190 0.002235 0.002239 0.002198 0.002111 0.001977 0.001796 0.001574 0.001314 0.001026 0.000719 0.000403 0.000091 -0.000206 -0.000475 -0.000706 -0.000887 -0.001011 -0.001073 -0.001069 -0.001000 -0.000870 -0.000683 -0.000448 -0.000175 0.000126 0.000443 0.000763 0.001075 0.001366 0.001628 0.001852 0.002033 0.002167 0.002252 0.002290 0.002283 0.002234 0.002149 0.002033 0.001894 0.001738 0.001571 0.001401 0.001233 0.001072 0.000920 0.000781 0.000656 0.000545 0.000448 0.000365 0.000295 0.000235 0.000186 0.000146 0.000114 0.000088 0.000068 0.000052 0.000040 0.000031 0.000024 0.000019 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000035 0.000045 0.000058 0.000075 0.000097 0.000123 0.000155 0.000194 0.000241 0.000297 0.000362 0.000436 0.000520 0.000614 0.000718 0.000829 0.000946 0.001067 0.001189 0.001307 0.001418 0.001516 0.001597 0.001655 0.001688 0.001691 0.001661 0.001597 0.001498 0.001365 0.001202 0.001011 0.000800 0.000575 0.000344 0.000115 -0.000101 -0.000297 -0.000464 -0.000595 -0.000685 -0.000728 -0.000724 -0.000673 -0.000577 -0.000441 -0.000270 -0.000070 0.000149 0.000381 0.000615 0.000843 0.001057 0.001250 0.001415 0.001548 0.001647 0.001710 0.001738 0.001732 0.001695 0.001630 0.001543 0.001438 0.001320 0.001195 0.001066 0.000939 0.000817 0.000702 0.000597 0.000501 0.000417 0.000343 0.000279 0.000225 0.000180 0.000142 0.000111 0.000086 0.000067 0.000051 0.000040 0.000031 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000035 0.000045 0.000058 0.000074 0.000094 0.000119 0.000148 0.000184 0.000226 0.000275 0.000332 0.000395 0.000466 0.000543 0.000626 0.000714 0.000804 0.000894 0.000981 0.001062 0.001134 0.001193 0.001236 0.001260 0.001262 0.001240 0.001194 0.001123 0.001026 0.000908 0.000770 0.000616 0.000453 0.000285 0.000120 -0.000037 -0.000178 -0.000298 -0.000391 -0.000454 -0.000484 -0.000480 -0.000442 -0.000372 -0.000273 -0.000149 -0.000005 0.000154 0.000321 0.000491 0.000656 0.000811 0.000951 0.001071 0.001168 0.001239 0.001285 0.001304 0.001298 0.001270 0.001222 0.001156 0.001078 0.000990 0.000896 0.000801 0.000706 0.000614 0.000529 0.000450 0.000378 0.000315 0.000259 0.000211 0.000170 0.000136 0.000107 0.000084 0.000065 0.000050 0.000038 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000020 0.000026 0.000034 0.000044 0.000056 0.000071 0.000090 0.000112 0.000139 0.000170 0.000207 0.000249 0.000297 0.000349 0.000407 0.000468 0.000533 0.000599 0.000664 0.000728 0.000787 0.000839 0.000881 0.000912 0.000929 0.000931 0.000916 0.000883 0.000832 0.000763 0.000678 0.000579 0.000468 0.000351 0.000230 0.000112 -0.000000 -0.000101 -0.000186 -0.000252 -0.000295 -0.000315 -0.000311 -0.000282 -0.000231 -0.000159 -0.000070 0.000033 0.000147 0.000266 0.000388 0.000506 0.000617 0.000717 0.000803 0.000872 0.000923 0.000954 0.000967 0.000962 0.000940 0.000904 0.000855 0.000797 0.000733 0.000664 0.000593 0.000523 0.000456 0.000393 0.000334 0.000282 0.000235 0.000193 0.000157 0.000127 0.000101 0.000080 0.000062 0.000048 0.000037 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000054 0.000067 0.000084 0.000104 0.000127 0.000154 0.000185 0.000220 0.000259 0.000301 0.000346 0.000393 0.000441 0.000488 0.000534 0.000576 0.000613 0.000643 0.000665 0.000677 0.000679 0.000668 0.000645 0.000609 0.000560 0.000500 0.000429 0.000351 0.000267 0.000181 0.000097 0.000018 -0.000053 -0.000112 -0.000158 -0.000187 -0.000200 -0.000195 -0.000173 -0.000136 -0.000085 -0.000021 0.000052 0.000133 0.000217 0.000303 0.000386 0.000465 0.000536 0.000596 0.000644 0.000680 0.000701 0.000709 0.000704 0.000687 0.000660 0.000624 0.000582 0.000535 0.000485 0.000433 0.000383 0.000334 0.000288 0.000246 0.000207 0.000173 0.000142 0.000116 0.000094 0.000075 0.000059 0.000046 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000012 0.000015 0.000019 0.000025 0.000032 0.000040 0.000050 0.000062 0.000077 0.000094 0.000114 0.000136 0.000162 0.000190 0.000221 0.000253 0.000287 0.000321 0.000355 0.000387 0.000417 0.000443 0.000464 0.000479 0.000488 0.000489 0.000482 0.000466 0.000440 0.000406 0.000364 0.000314 0.000259 0.000200 0.000139 0.000080 0.000025 -0.000024 -0.000065 -0.000095 -0.000115 -0.000122 -0.000118 -0.000102 -0.000075 -0.000038 0.000007 0.000059 0.000115 0.000174 0.000234 0.000292 0.000347 0.000396 0.000438 0.000471 0.000495 0.000509 0.000514 0.000509 0.000496 0.000476 0.000450 0.000419 0.000385 0.000349 0.000312 0.000276 0.000241 0.000209 0.000178 0.000151 0.000126 0.000104 0.000085 0.000068 0.000055 0.000043 0.000033 0.000026 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000056 0.000068 0.000083 0.000099 0.000118 0.000138 0.000160 0.000183 0.000207 0.000231 0.000255 0.000277 0.000298 0.000316 0.000331 0.000341 0.000347 0.000348 0.000343 0.000332 0.000315 0.000291 0.000262 0.000227 0.000188 0.000147 0.000105 0.000064 0.000026 -0.000008 -0.000035 -0.000055 -0.000067 -0.000071 -0.000067 -0.000055 -0.000036 -0.000010 0.000021 0.000057 0.000096 0.000137 0.000178 0.000218 0.000255 0.000289 0.000318 0.000341 0.000357 0.000366 0.000368 0.000364 0.000353 0.000338 0.000319 0.000297 0.000273 0.000247 0.000222 0.000197 0.000172 0.000149 0.000128 0.000108 0.000091 0.000075 0.000061 0.000050 0.000040 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000040 0.000049 0.000060 0.000071 0.000085 0.000099 0.000115 0.000131 0.000148 0.000165 0.000181 0.000196 0.000211 0.000223 0.000233 0.000240 0.000244 0.000245 0.000241 0.000234 0.000222 0.000206 0.000185 0.000161 0.000135 0.000106 0.000077 0.000049 0.000024 0.000001 -0.000016 -0.000029 -0.000037 -0.000038 -0.000035 -0.000026 -0.000013 0.000005 0.000027 0.000052 0.000078 0.000106 0.000133 0.000160 0.000186 0.000208 0.000228 0.000243 0.000254 0.000259 0.000260 0.000256 0.000248 0.000237 0.000223 0.000207 0.000190 0.000173 0.000155 0.000138 0.000121 0.000105 0.000091 0.000077 0.000065 0.000054 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000019 0.000024 0.000029 0.000035 0.000042 0.000051 0.000060 0.000070 0.000081 0.000093 0.000104 0.000116 0.000127 0.000137 0.000147 0.000155 0.000162 0.000167 0.000169 0.000170 0.000168 0.000163 0.000155 0.000144 0.000130 0.000113 0.000095 0.000075 0.000056 0.000037 0.000020 0.000006 -0.000005 -0.000013 -0.000017 -0.000018 -0.000015 -0.000009 0.000001 0.000013 0.000027 0.000044 0.000061 0.000080 0.000098 0.000116 0.000133 0.000148 0.000161 0.000171 0.000178 0.000181 0.000181 0.000178 0.000172 0.000163 0.000154 0.000143 0.000131 0.000119 0.000107 0.000096 0.000085 0.000074 0.000064 0.000054 0.000046 0.000038 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000030 0.000035 0.000042 0.000049 0.000057 0.000065 0.000072 0.000080 0.000088 0.000095 0.000101 0.000107 0.000111 0.000114 0.000116 0.000117 0.000115 0.000112 0.000107 0.000100 0.000090 0.000079 0.000066 0.000053 0.000040 0.000028 0.000017 0.000008 0.000001 -0.000003 -0.000005 -0.000005 -0.000003 0.000001 0.000007 0.000015 0.000025 0.000036 0.000047 0.000059 0.000071 0.000083 0.000094 0.000104 0.000112 0.000118 0.000123 0.000125 0.000124 0.000122 0.000117 0.000111 0.000104 0.000097 0.000089 0.000081 0.000073 0.000066 0.000058 0.000051 0.000045 0.000038 0.000033 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000029 0.000034 0.000039 0.000044 0.000050 0.000055 0.000060 0.000064 0.000069 0.000072 0.000075 0.000077 0.000079 0.000079 0.000078 0.000076 0.000073 0.000068 0.000062 0.000054 0.000046 0.000037 0.000029 0.000021 0.000014 0.000008 0.000004 0.000002 0.000001 0.000001 0.000003 0.000006 0.000010 0.000015 0.000021 0.000028 0.000035 0.000043 0.000051 0.000058 0.000065 0.000071 0.000077 0.000081 0.000084 0.000085 0.000084 0.000082 0.000079 0.000074 0.000070 0.000065 0.000059 0.000054 0.000050 0.000045 0.000040 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000026 0.000030 0.000033 0.000037 0.000040 0.000043 0.000046 0.000048 0.000050 0.000051 0.000052 0.000053 0.000053 0.000052 0.000050 0.000047 0.000042 0.000037 0.000032 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000004 0.000005 0.000006 0.000007 0.000010 0.000013 0.000017 0.000021 0.000026 0.000031 0.000035 0.000040 0.000044 0.000048 0.000052 0.000054 0.000056 0.000057 0.000056 0.000055 0.000052 0.000049 0.000046 0.000043 0.000040 0.000036 0.000034 0.000031 0.000028 0.000025 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000024 0.000027 0.000028 0.000030 0.000032 0.000033 0.000034 0.000035 0.000035 0.000035 0.000035 0.000034 0.000032 0.000029 0.000026 0.000022 0.000018 0.000015 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000024 0.000027 0.000030 0.000032 0.000034 0.000036 0.000037 0.000037 0.000037 0.000036 0.000034 0.000032 0.000030 0.000028 0.000026 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000015 0.000016 0.000017 0.000019 0.000020 0.000021 0.000021 0.000022 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000020 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000018 0.000020 0.000021 0.000023 0.000024 0.000024 0.000024 0.000024 0.000024 0.000023 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000015 0.000015 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode52_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000022 -0.000022 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000026 -0.000026 -0.000026 -0.000026 -0.000026 -0.000026 -0.000027 -0.000027 -0.000027 -0.000028 -0.000028 -0.000029 -0.000029 -0.000030 -0.000030 -0.000030 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000029 -0.000031 -0.000032 -0.000033 -0.000034 -0.000035 -0.000036 -0.000036 -0.000036 -0.000037 -0.000037 -0.000037 -0.000038 -0.000038 -0.000039 -0.000039 -0.000040 -0.000040 -0.000041 -0.000041 -0.000041 -0.000040 -0.000039 -0.000038 -0.000037 -0.000035 -0.000034 -0.000032 -0.000030 -0.000029 -0.000027 -0.000026 -0.000024 -0.000023 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000027 -0.000029 -0.000032 -0.000034 -0.000037 -0.000039 -0.000041 -0.000043 -0.000045 -0.000047 -0.000048 -0.000049 -0.000050 -0.000050 -0.000051 -0.000051 -0.000052 -0.000053 -0.000053 -0.000054 -0.000055 -0.000055 -0.000055 -0.000056 -0.000056 -0.000055 -0.000055 -0.000054 -0.000052 -0.000050 -0.000048 -0.000046 -0.000044 -0.000041 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000030 -0.000033 -0.000036 -0.000039 -0.000042 -0.000046 -0.000049 -0.000052 -0.000056 -0.000058 -0.000061 -0.000063 -0.000065 -0.000067 -0.000068 -0.000069 -0.000070 -0.000071 -0.000072 -0.000073 -0.000074 -0.000075 -0.000075 -0.000076 -0.000076 -0.000076 -0.000076 -0.000075 -0.000074 -0.000073 -0.000071 -0.000069 -0.000066 -0.000063 -0.000060 -0.000057 -0.000054 -0.000051 -0.000048 -0.000045 -0.000042 -0.000039 -0.000036 -0.000033 -0.000030 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000017 -0.000019 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000040 -0.000044 -0.000048 -0.000052 -0.000057 -0.000061 -0.000066 -0.000070 -0.000074 -0.000078 -0.000082 -0.000085 -0.000088 -0.000091 -0.000093 -0.000095 -0.000097 -0.000098 -0.000099 -0.000101 -0.000102 -0.000103 -0.000103 -0.000104 -0.000104 -0.000104 -0.000104 -0.000103 -0.000101 -0.000099 -0.000097 -0.000094 -0.000090 -0.000086 -0.000082 -0.000077 -0.000073 -0.000069 -0.000065 -0.000061 -0.000057 -0.000053 -0.000048 -0.000044 -0.000041 -0.000037 -0.000034 -0.000030 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000031 -0.000035 -0.000039 -0.000044 -0.000048 -0.000053 -0.000058 -0.000064 -0.000069 -0.000075 -0.000081 -0.000087 -0.000093 -0.000099 -0.000105 -0.000110 -0.000115 -0.000119 -0.000123 -0.000127 -0.000129 -0.000132 -0.000134 -0.000136 -0.000138 -0.000139 -0.000141 -0.000141 -0.000142 -0.000142 -0.000142 -0.000141 -0.000140 -0.000138 -0.000135 -0.000132 -0.000127 -0.000122 -0.000117 -0.000111 -0.000105 -0.000099 -0.000093 -0.000088 -0.000082 -0.000076 -0.000070 -0.000065 -0.000059 -0.000054 -0.000049 -0.000045 -0.000040 -0.000036 -0.000033 -0.000029 -0.000026 -0.000023 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000041 -0.000046 -0.000051 -0.000057 -0.000063 -0.000070 -0.000077 -0.000084 -0.000092 -0.000100 -0.000108 -0.000116 -0.000124 -0.000133 -0.000140 -0.000148 -0.000155 -0.000161 -0.000166 -0.000171 -0.000176 -0.000180 -0.000183 -0.000186 -0.000188 -0.000190 -0.000192 -0.000193 -0.000193 -0.000193 -0.000193 -0.000192 -0.000190 -0.000187 -0.000183 -0.000178 -0.000173 -0.000166 -0.000159 -0.000151 -0.000143 -0.000135 -0.000126 -0.000118 -0.000110 -0.000102 -0.000094 -0.000086 -0.000079 -0.000072 -0.000065 -0.000059 -0.000053 -0.000048 -0.000043 -0.000038 -0.000034 -0.000030 -0.000027 -0.000023 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000038 -0.000042 -0.000048 -0.000054 -0.000060 -0.000067 -0.000075 -0.000083 -0.000092 -0.000101 -0.000111 -0.000121 -0.000132 -0.000143 -0.000154 -0.000166 -0.000177 -0.000188 -0.000198 -0.000208 -0.000216 -0.000224 -0.000232 -0.000238 -0.000243 -0.000248 -0.000252 -0.000256 -0.000258 -0.000260 -0.000262 -0.000263 -0.000262 -0.000261 -0.000259 -0.000256 -0.000253 -0.000247 -0.000241 -0.000234 -0.000225 -0.000215 -0.000204 -0.000193 -0.000182 -0.000170 -0.000159 -0.000147 -0.000136 -0.000125 -0.000115 -0.000105 -0.000095 -0.000086 -0.000078 -0.000070 -0.000063 -0.000056 -0.000050 -0.000045 -0.000040 -0.000035 -0.000030 -0.000026 -0.000023 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000043 -0.000049 -0.000055 -0.000062 -0.000070 -0.000078 -0.000087 -0.000097 -0.000108 -0.000120 -0.000133 -0.000146 -0.000160 -0.000174 -0.000189 -0.000204 -0.000220 -0.000235 -0.000250 -0.000265 -0.000278 -0.000290 -0.000302 -0.000312 -0.000321 -0.000328 -0.000335 -0.000341 -0.000346 -0.000350 -0.000352 -0.000354 -0.000355 -0.000354 -0.000353 -0.000350 -0.000346 -0.000340 -0.000333 -0.000325 -0.000315 -0.000303 -0.000290 -0.000275 -0.000260 -0.000244 -0.000228 -0.000212 -0.000197 -0.000181 -0.000166 -0.000152 -0.000138 -0.000126 -0.000114 -0.000102 -0.000092 -0.000082 -0.000073 -0.000065 -0.000058 -0.000051 -0.000045 -0.000039 -0.000034 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000047 -0.000055 -0.000062 -0.000071 -0.000080 -0.000090 -0.000101 -0.000113 -0.000126 -0.000141 -0.000156 -0.000173 -0.000191 -0.000210 -0.000229 -0.000250 -0.000270 -0.000292 -0.000313 -0.000333 -0.000353 -0.000371 -0.000388 -0.000404 -0.000418 -0.000430 -0.000441 -0.000451 -0.000459 -0.000465 -0.000471 -0.000474 -0.000477 -0.000477 -0.000476 -0.000474 -0.000469 -0.000464 -0.000456 -0.000447 -0.000435 -0.000422 -0.000406 -0.000388 -0.000369 -0.000348 -0.000327 -0.000305 -0.000283 -0.000262 -0.000241 -0.000220 -0.000201 -0.000182 -0.000165 -0.000149 -0.000134 -0.000120 -0.000107 -0.000095 -0.000085 -0.000075 -0.000066 -0.000058 -0.000051 -0.000044 -0.000038 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000052 -0.000060 -0.000069 -0.000079 -0.000090 -0.000102 -0.000115 -0.000129 -0.000145 -0.000163 -0.000182 -0.000203 -0.000225 -0.000249 -0.000274 -0.000301 -0.000328 -0.000357 -0.000385 -0.000414 -0.000442 -0.000468 -0.000494 -0.000517 -0.000538 -0.000558 -0.000575 -0.000590 -0.000603 -0.000614 -0.000623 -0.000631 -0.000635 -0.000638 -0.000639 -0.000637 -0.000633 -0.000627 -0.000619 -0.000608 -0.000595 -0.000580 -0.000562 -0.000541 -0.000517 -0.000492 -0.000464 -0.000435 -0.000406 -0.000376 -0.000347 -0.000318 -0.000291 -0.000264 -0.000240 -0.000216 -0.000194 -0.000174 -0.000156 -0.000139 -0.000123 -0.000109 -0.000096 -0.000085 -0.000074 -0.000065 -0.000056 -0.000048 -0.000042 -0.000036 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000027 -0.000032 -0.000039 -0.000046 -0.000055 -0.000065 -0.000076 -0.000087 -0.000100 -0.000114 -0.000129 -0.000146 -0.000165 -0.000185 -0.000208 -0.000234 -0.000261 -0.000291 -0.000323 -0.000357 -0.000393 -0.000430 -0.000468 -0.000507 -0.000545 -0.000583 -0.000619 -0.000653 -0.000685 -0.000714 -0.000740 -0.000764 -0.000784 -0.000802 -0.000817 -0.000830 -0.000839 -0.000846 -0.000849 -0.000849 -0.000847 -0.000841 -0.000832 -0.000821 -0.000807 -0.000789 -0.000768 -0.000744 -0.000716 -0.000685 -0.000651 -0.000614 -0.000576 -0.000536 -0.000496 -0.000457 -0.000419 -0.000382 -0.000346 -0.000313 -0.000282 -0.000253 -0.000226 -0.000201 -0.000178 -0.000158 -0.000139 -0.000123 -0.000108 -0.000094 -0.000082 -0.000071 -0.000061 -0.000053 -0.000045 -0.000039 -0.000033 -0.000028 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000034 -0.000041 -0.000048 -0.000058 -0.000069 -0.000081 -0.000094 -0.000109 -0.000125 -0.000143 -0.000163 -0.000184 -0.000209 -0.000236 -0.000266 -0.000299 -0.000335 -0.000375 -0.000417 -0.000462 -0.000510 -0.000559 -0.000611 -0.000662 -0.000714 -0.000764 -0.000813 -0.000858 -0.000901 -0.000940 -0.000976 -0.001007 -0.001035 -0.001060 -0.001080 -0.001097 -0.001109 -0.001118 -0.001122 -0.001122 -0.001118 -0.001110 -0.001098 -0.001083 -0.001063 -0.001039 -0.001011 -0.000979 -0.000942 -0.000900 -0.000855 -0.000807 -0.000756 -0.000703 -0.000650 -0.000598 -0.000547 -0.000497 -0.000450 -0.000406 -0.000364 -0.000326 -0.000291 -0.000258 -0.000228 -0.000202 -0.000177 -0.000156 -0.000136 -0.000119 -0.000103 -0.000090 -0.000077 -0.000066 -0.000057 -0.000049 -0.000042 -0.000036 -0.000031 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000031 -0.000036 -0.000043 -0.000051 -0.000060 -0.000072 -0.000085 -0.000100 -0.000117 -0.000135 -0.000156 -0.000178 -0.000204 -0.000232 -0.000263 -0.000298 -0.000337 -0.000380 -0.000428 -0.000479 -0.000535 -0.000595 -0.000658 -0.000723 -0.000791 -0.000859 -0.000928 -0.000994 -0.001059 -0.001120 -0.001177 -0.001229 -0.001276 -0.001319 -0.001356 -0.001389 -0.001416 -0.001438 -0.001455 -0.001466 -0.001472 -0.001471 -0.001466 -0.001455 -0.001439 -0.001417 -0.001391 -0.001359 -0.001321 -0.001278 -0.001229 -0.001174 -0.001115 -0.001051 -0.000984 -0.000915 -0.000845 -0.000776 -0.000708 -0.000643 -0.000581 -0.000523 -0.000468 -0.000418 -0.000371 -0.000329 -0.000290 -0.000255 -0.000224 -0.000196 -0.000171 -0.000149 -0.000129 -0.000112 -0.000096 -0.000083 -0.000071 -0.000061 -0.000052 -0.000044 -0.000038 -0.000033 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000038 -0.000045 -0.000053 -0.000063 -0.000075 -0.000089 -0.000105 -0.000123 -0.000144 -0.000167 -0.000192 -0.000221 -0.000253 -0.000289 -0.000329 -0.000374 -0.000425 -0.000481 -0.000542 -0.000609 -0.000682 -0.000759 -0.000842 -0.000927 -0.001016 -0.001105 -0.001195 -0.001283 -0.001368 -0.001448 -0.001523 -0.001592 -0.001655 -0.001711 -0.001761 -0.001804 -0.001840 -0.001870 -0.001892 -0.001906 -0.001914 -0.001914 -0.001906 -0.001891 -0.001870 -0.001841 -0.001805 -0.001763 -0.001713 -0.001655 -0.001591 -0.001519 -0.001441 -0.001357 -0.001269 -0.001179 -0.001088 -0.000998 -0.000909 -0.000824 -0.000743 -0.000667 -0.000596 -0.000531 -0.000470 -0.000415 -0.000366 -0.000321 -0.000281 -0.000245 -0.000213 -0.000185 -0.000160 -0.000138 -0.000119 -0.000102 -0.000088 -0.000075 -0.000064 -0.000055 -0.000048 -0.000041 -0.000036 -0.000031 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000041 -0.000048 -0.000056 -0.000066 -0.000078 -0.000092 -0.000109 -0.000128 -0.000150 -0.000176 -0.000204 -0.000236 -0.000272 -0.000312 -0.000358 -0.000409 -0.000467 -0.000531 -0.000603 -0.000682 -0.000768 -0.000861 -0.000961 -0.001067 -0.001178 -0.001292 -0.001409 -0.001525 -0.001639 -0.001750 -0.001854 -0.001953 -0.002043 -0.002126 -0.002200 -0.002265 -0.002322 -0.002369 -0.002408 -0.002437 -0.002457 -0.002466 -0.002466 -0.002457 -0.002437 -0.002408 -0.002370 -0.002323 -0.002266 -0.002200 -0.002125 -0.002040 -0.001946 -0.001844 -0.001735 -0.001622 -0.001505 -0.001387 -0.001270 -0.001156 -0.001046 -0.000942 -0.000844 -0.000752 -0.000668 -0.000590 -0.000520 -0.000456 -0.000399 -0.000348 -0.000303 -0.000263 -0.000228 -0.000197 -0.000170 -0.000146 -0.000126 -0.000108 -0.000092 -0.000079 -0.000068 -0.000059 -0.000051 -0.000044 -0.000038 -0.000033 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000033 -0.000038 -0.000044 -0.000051 -0.000059 -0.000069 -0.000081 -0.000095 -0.000112 -0.000132 -0.000156 -0.000183 -0.000213 -0.000248 -0.000287 -0.000331 -0.000382 -0.000439 -0.000503 -0.000576 -0.000658 -0.000748 -0.000849 -0.000958 -0.001077 -0.001204 -0.001339 -0.001481 -0.001627 -0.001776 -0.001926 -0.002073 -0.002215 -0.002351 -0.002478 -0.002596 -0.002703 -0.002799 -0.002885 -0.002959 -0.003021 -0.003071 -0.003110 -0.003135 -0.003148 -0.003148 -0.003136 -0.003111 -0.003073 -0.003023 -0.002960 -0.002886 -0.002799 -0.002700 -0.002590 -0.002468 -0.002336 -0.002196 -0.002050 -0.001900 -0.001749 -0.001600 -0.001454 -0.001313 -0.001180 -0.001055 -0.000938 -0.000831 -0.000733 -0.000644 -0.000564 -0.000492 -0.000428 -0.000372 -0.000322 -0.000278 -0.000240 -0.000207 -0.000178 -0.000153 -0.000131 -0.000113 -0.000097 -0.000083 -0.000071 -0.000062 -0.000053 -0.000046 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000025 -0.000029 -0.000034 -0.000040 -0.000046 -0.000054 -0.000062 -0.000072 -0.000084 -0.000099 -0.000116 -0.000136 -0.000160 -0.000188 -0.000220 -0.000256 -0.000298 -0.000346 -0.000401 -0.000463 -0.000533 -0.000613 -0.000704 -0.000806 -0.000919 -0.001045 -0.001182 -0.001331 -0.001492 -0.001662 -0.001841 -0.002026 -0.002215 -0.002404 -0.002591 -0.002773 -0.002947 -0.003110 -0.003261 -0.003400 -0.003524 -0.003635 -0.003730 -0.003811 -0.003877 -0.003926 -0.003960 -0.003977 -0.003977 -0.003961 -0.003929 -0.003879 -0.003814 -0.003733 -0.003636 -0.003523 -0.003395 -0.003252 -0.003096 -0.002927 -0.002748 -0.002562 -0.002372 -0.002180 -0.001991 -0.001807 -0.001629 -0.001461 -0.001303 -0.001157 -0.001022 -0.000900 -0.000789 -0.000689 -0.000600 -0.000521 -0.000451 -0.000390 -0.000337 -0.000290 -0.000250 -0.000215 -0.000185 -0.000159 -0.000136 -0.000117 -0.000100 -0.000087 -0.000075 -0.000064 -0.000056 -0.000048 -0.000041 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000041 -0.000047 -0.000055 -0.000064 -0.000075 -0.000087 -0.000102 -0.000119 -0.000139 -0.000163 -0.000191 -0.000224 -0.000262 -0.000306 -0.000356 -0.000413 -0.000479 -0.000554 -0.000641 -0.000739 -0.000850 -0.000975 -0.001115 -0.001270 -0.001441 -0.001625 -0.001825 -0.002037 -0.002259 -0.002491 -0.002728 -0.002966 -0.003201 -0.003431 -0.003651 -0.003858 -0.004051 -0.004227 -0.004387 -0.004528 -0.004651 -0.004755 -0.004839 -0.004902 -0.004945 -0.004968 -0.004968 -0.004948 -0.004906 -0.004842 -0.004758 -0.004653 -0.004528 -0.004383 -0.004219 -0.004037 -0.003837 -0.003624 -0.003398 -0.003163 -0.002924 -0.002684 -0.002447 -0.002216 -0.001995 -0.001786 -0.001590 -0.001408 -0.001241 -0.001089 -0.000953 -0.000830 -0.000721 -0.000625 -0.000541 -0.000467 -0.000403 -0.000347 -0.000299 -0.000257 -0.000221 -0.000190 -0.000163 -0.000140 -0.000121 -0.000104 -0.000089 -0.000077 -0.000066 -0.000057 -0.000048 -0.000041 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000028 -0.000034 -0.000040 -0.000048 -0.000056 -0.000066 -0.000077 -0.000089 -0.000104 -0.000121 -0.000141 -0.000165 -0.000194 -0.000227 -0.000265 -0.000309 -0.000361 -0.000419 -0.000487 -0.000566 -0.000656 -0.000759 -0.000878 -0.001012 -0.001164 -0.001334 -0.001523 -0.001730 -0.001956 -0.002201 -0.002461 -0.002736 -0.003022 -0.003315 -0.003611 -0.003904 -0.004191 -0.004466 -0.004726 -0.004969 -0.005192 -0.005393 -0.005572 -0.005728 -0.005859 -0.005966 -0.006047 -0.006101 -0.006130 -0.006131 -0.006104 -0.006051 -0.005970 -0.005862 -0.005728 -0.005568 -0.005384 -0.005176 -0.004946 -0.004696 -0.004428 -0.004146 -0.003854 -0.003557 -0.003259 -0.002966 -0.002682 -0.002410 -0.002152 -0.001911 -0.001688 -0.001485 -0.001300 -0.001134 -0.000986 -0.000856 -0.000740 -0.000640 -0.000552 -0.000476 -0.000410 -0.000353 -0.000304 -0.000261 -0.000225 -0.000193 -0.000166 -0.000143 -0.000123 -0.000106 -0.000091 -0.000078 -0.000067 -0.000057 -0.000048 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000039 -0.000047 -0.000055 -0.000065 -0.000077 -0.000090 -0.000105 -0.000123 -0.000143 -0.000167 -0.000195 -0.000227 -0.000265 -0.000310 -0.000361 -0.000420 -0.000489 -0.000568 -0.000659 -0.000765 -0.000887 -0.001027 -0.001187 -0.001367 -0.001570 -0.001796 -0.002046 -0.002318 -0.002614 -0.002930 -0.003264 -0.003613 -0.003972 -0.004334 -0.004696 -0.005049 -0.005389 -0.005712 -0.006014 -0.006291 -0.006542 -0.006766 -0.006960 -0.007125 -0.007258 -0.007359 -0.007427 -0.007462 -0.007464 -0.007430 -0.007362 -0.007260 -0.007124 -0.006955 -0.006755 -0.006524 -0.006265 -0.005978 -0.005668 -0.005336 -0.004988 -0.004629 -0.004265 -0.003901 -0.003543 -0.003197 -0.002866 -0.002553 -0.002262 -0.001993 -0.001748 -0.001527 -0.001329 -0.001153 -0.000998 -0.000863 -0.000745 -0.000643 -0.000554 -0.000477 -0.000411 -0.000354 -0.000305 -0.000262 -0.000226 -0.000195 -0.000168 -0.000145 -0.000125 -0.000107 -0.000092 -0.000078 -0.000066 -0.000056 -0.000047 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000054 -0.000064 -0.000076 -0.000089 -0.000105 -0.000122 -0.000143 -0.000167 -0.000194 -0.000226 -0.000264 -0.000307 -0.000358 -0.000416 -0.000483 -0.000561 -0.000651 -0.000756 -0.000878 -0.001019 -0.001181 -0.001367 -0.001578 -0.001816 -0.002082 -0.002377 -0.002700 -0.003052 -0.003430 -0.003832 -0.004252 -0.004685 -0.005124 -0.005562 -0.005993 -0.006408 -0.006803 -0.007172 -0.007513 -0.007822 -0.008096 -0.008335 -0.008537 -0.008700 -0.008824 -0.008908 -0.008950 -0.008951 -0.008910 -0.008826 -0.008699 -0.008530 -0.008321 -0.008074 -0.007789 -0.007470 -0.007119 -0.006739 -0.006334 -0.005911 -0.005476 -0.005035 -0.004596 -0.004165 -0.003749 -0.003351 -0.002978 -0.002630 -0.002311 -0.002021 -0.001761 -0.001529 -0.001324 -0.001145 -0.000988 -0.000853 -0.000736 -0.000635 -0.000547 -0.000472 -0.000407 -0.000351 -0.000303 -0.000261 -0.000226 -0.000195 -0.000168 -0.000145 -0.000124 -0.000106 -0.000090 -0.000076 -0.000064 -0.000054 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000042 -0.000051 -0.000061 -0.000073 -0.000087 -0.000103 -0.000121 -0.000141 -0.000165 -0.000192 -0.000224 -0.000260 -0.000302 -0.000351 -0.000407 -0.000472 -0.000547 -0.000634 -0.000735 -0.000853 -0.000989 -0.001148 -0.001332 -0.001543 -0.001785 -0.002058 -0.002366 -0.002708 -0.003086 -0.003499 -0.003945 -0.004419 -0.004918 -0.005433 -0.005957 -0.006482 -0.006998 -0.007497 -0.007973 -0.008418 -0.008829 -0.009202 -0.009533 -0.009820 -0.010063 -0.010258 -0.010407 -0.010507 -0.010558 -0.010558 -0.010507 -0.010405 -0.010251 -0.010047 -0.009794 -0.009494 -0.009150 -0.008764 -0.008340 -0.007883 -0.007397 -0.006890 -0.006370 -0.005844 -0.005322 -0.004810 -0.004317 -0.003848 -0.003409 -0.003001 -0.002629 -0.002292 -0.001991 -0.001724 -0.001490 -0.001286 -0.001110 -0.000958 -0.000827 -0.000714 -0.000616 -0.000533 -0.000460 -0.000398 -0.000344 -0.000298 -0.000258 -0.000223 -0.000193 -0.000166 -0.000142 -0.000122 -0.000103 -0.000087 -0.000073 -0.000061 -0.000051 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000058 -0.000070 -0.000083 -0.000099 -0.000117 -0.000138 -0.000161 -0.000188 -0.000219 -0.000255 -0.000295 -0.000342 -0.000396 -0.000457 -0.000528 -0.000609 -0.000704 -0.000814 -0.000942 -0.001092 -0.001266 -0.001469 -0.001704 -0.001974 -0.002282 -0.002630 -0.003021 -0.003454 -0.003930 -0.004446 -0.004998 -0.005580 -0.006184 -0.006800 -0.007418 -0.008027 -0.008618 -0.009181 -0.009708 -0.010194 -0.010634 -0.011024 -0.011362 -0.011646 -0.011875 -0.012048 -0.012164 -0.012222 -0.012221 -0.012161 -0.012040 -0.011859 -0.011618 -0.011319 -0.010965 -0.010557 -0.010101 -0.009600 -0.009059 -0.008486 -0.007888 -0.007276 -0.006659 -0.006047 -0.005450 -0.004875 -0.004331 -0.003822 -0.003353 -0.002926 -0.002542 -0.002201 -0.001901 -0.001639 -0.001413 -0.001219 -0.001052 -0.000909 -0.000787 -0.000681 -0.000590 -0.000512 -0.000444 -0.000386 -0.000335 -0.000291 -0.000252 -0.000218 -0.000188 -0.000162 -0.000138 -0.000117 -0.000099 -0.000083 -0.000070 -0.000058 -0.000048 -0.000040 -0.000033 -0.000027 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000045 -0.000054 -0.000066 -0.000079 -0.000094 -0.000112 -0.000133 -0.000156 -0.000183 -0.000213 -0.000247 -0.000286 -0.000331 -0.000381 -0.000439 -0.000505 -0.000579 -0.000666 -0.000765 -0.000881 -0.001017 -0.001176 -0.001362 -0.001580 -0.001834 -0.002128 -0.002466 -0.002852 -0.003288 -0.003775 -0.004313 -0.004900 -0.005531 -0.006199 -0.006894 -0.007606 -0.008321 -0.009028 -0.009713 -0.010367 -0.010978 -0.011541 -0.012048 -0.012495 -0.012881 -0.013204 -0.013462 -0.013656 -0.013785 -0.013850 -0.013848 -0.013779 -0.013641 -0.013434 -0.013159 -0.012816 -0.012409 -0.011940 -0.011413 -0.010833 -0.010208 -0.009545 -0.008854 -0.008146 -0.007434 -0.006730 -0.006043 -0.005386 -0.004764 -0.004187 -0.003656 -0.003177 -0.002748 -0.002371 -0.002041 -0.001756 -0.001512 -0.001304 -0.001127 -0.000976 -0.000847 -0.000736 -0.000641 -0.000559 -0.000487 -0.000425 -0.000371 -0.000323 -0.000281 -0.000244 -0.000211 -0.000182 -0.000156 -0.000132 -0.000112 -0.000094 -0.000079 -0.000066 -0.000055 -0.000046 -0.000038 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000051 -0.000061 -0.000074 -0.000089 -0.000106 -0.000127 -0.000150 -0.000176 -0.000205 -0.000239 -0.000276 -0.000318 -0.000366 -0.000419 -0.000479 -0.000547 -0.000624 -0.000711 -0.000813 -0.000930 -0.001068 -0.001230 -0.001422 -0.001647 -0.001913 -0.002224 -0.002586 -0.003003 -0.003478 -0.004014 -0.004610 -0.005264 -0.005971 -0.006723 -0.007509 -0.008315 -0.009128 -0.009931 -0.010711 -0.011452 -0.012144 -0.012778 -0.013345 -0.013843 -0.014268 -0.014620 -0.014900 -0.015108 -0.015246 -0.015313 -0.015309 -0.015233 -0.015082 -0.014856 -0.014554 -0.014177 -0.013726 -0.013203 -0.012612 -0.011960 -0.011253 -0.010503 -0.009720 -0.008919 -0.008113 -0.007317 -0.006543 -0.005804 -0.005108 -0.004465 -0.003878 -0.003351 -0.002885 -0.002477 -0.002125 -0.001824 -0.001569 -0.001353 -0.001172 -0.001018 -0.000888 -0.000776 -0.000680 -0.000597 -0.000524 -0.000460 -0.000404 -0.000354 -0.000310 -0.000270 -0.000235 -0.000202 -0.000174 -0.000148 -0.000126 -0.000106 -0.000089 -0.000075 -0.000063 -0.000052 -0.000043 -0.000036 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000057 -0.000069 -0.000083 -0.000100 -0.000120 -0.000142 -0.000168 -0.000196 -0.000229 -0.000265 -0.000305 -0.000349 -0.000399 -0.000453 -0.000514 -0.000581 -0.000656 -0.000741 -0.000838 -0.000951 -0.001084 -0.001242 -0.001430 -0.001654 -0.001922 -0.002239 -0.002614 -0.003051 -0.003556 -0.004130 -0.004775 -0.005489 -0.006264 -0.007093 -0.007962 -0.008858 -0.009761 -0.010654 -0.011520 -0.012340 -0.013101 -0.013793 -0.014406 -0.014938 -0.015386 -0.015752 -0.016038 -0.016248 -0.016384 -0.016449 -0.016443 -0.016363 -0.016208 -0.015975 -0.015661 -0.015265 -0.014786 -0.014226 -0.013587 -0.012876 -0.012102 -0.011275 -0.010409 -0.009522 -0.008629 -0.007747 -0.006892 -0.006077 -0.005315 -0.004613 -0.003979 -0.003414 -0.002919 -0.002492 -0.002128 -0.001821 -0.001565 -0.001351 -0.001174 -0.001025 -0.000900 -0.000794 -0.000702 -0.000622 -0.000552 -0.000489 -0.000434 -0.000383 -0.000337 -0.000296 -0.000258 -0.000224 -0.000193 -0.000165 -0.000141 -0.000119 -0.000101 -0.000085 -0.000071 -0.000059 -0.000049 -0.000041 -0.000033 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000053 -0.000064 -0.000078 -0.000094 -0.000112 -0.000134 -0.000159 -0.000187 -0.000218 -0.000253 -0.000291 -0.000333 -0.000379 -0.000428 -0.000482 -0.000540 -0.000602 -0.000671 -0.000748 -0.000835 -0.000936 -0.001055 -0.001197 -0.001370 -0.001580 -0.001835 -0.002145 -0.002518 -0.002960 -0.003479 -0.004079 -0.004759 -0.005518 -0.006349 -0.007242 -0.008183 -0.009154 -0.010135 -0.011103 -0.012038 -0.012919 -0.013729 -0.014456 -0.015090 -0.015630 -0.016074 -0.016428 -0.016698 -0.016891 -0.017013 -0.017069 -0.017058 -0.016981 -0.016834 -0.016612 -0.016309 -0.015920 -0.015442 -0.014872 -0.014212 -0.013467 -0.012646 -0.011762 -0.010831 -0.009872 -0.008906 -0.007951 -0.007026 -0.006148 -0.005331 -0.004585 -0.003915 -0.003327 -0.002818 -0.002386 -0.002024 -0.001725 -0.001481 -0.001282 -0.001119 -0.000986 -0.000875 -0.000782 -0.000701 -0.000630 -0.000567 -0.000510 -0.000457 -0.000408 -0.000363 -0.000321 -0.000282 -0.000246 -0.000213 -0.000183 -0.000157 -0.000133 -0.000113 -0.000095 -0.000080 -0.000067 -0.000056 -0.000046 -0.000038 -0.000031 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000049 -0.000060 -0.000072 -0.000087 -0.000105 -0.000126 -0.000149 -0.000176 -0.000207 -0.000240 -0.000277 -0.000317 -0.000359 -0.000405 -0.000452 -0.000502 -0.000554 -0.000607 -0.000664 -0.000726 -0.000794 -0.000872 -0.000966 -0.001080 -0.001223 -0.001403 -0.001630 -0.001913 -0.002265 -0.002694 -0.003208 -0.003812 -0.004508 -0.005293 -0.006161 -0.007100 -0.008094 -0.009121 -0.010159 -0.011180 -0.012159 -0.013073 -0.013900 -0.014628 -0.015247 -0.015756 -0.016160 -0.016466 -0.016688 -0.016838 -0.016927 -0.016962 -0.016947 -0.016882 -0.016761 -0.016575 -0.016316 -0.015971 -0.015532 -0.014992 -0.014349 -0.013607 -0.012772 -0.011861 -0.010891 -0.009884 -0.008865 -0.007856 -0.006880 -0.005957 -0.005102 -0.004329 -0.003643 -0.003050 -0.002546 -0.002127 -0.001786 -0.001513 -0.001297 -0.001127 -0.000994 -0.000889 -0.000804 -0.000733 -0.000672 -0.000617 -0.000566 -0.000518 -0.000472 -0.000428 -0.000385 -0.000344 -0.000305 -0.000268 -0.000233 -0.000202 -0.000174 -0.000148 -0.000126 -0.000107 -0.000090 -0.000076 -0.000063 -0.000052 -0.000043 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000067 -0.000081 -0.000098 -0.000118 -0.000140 -0.000166 -0.000195 -0.000227 -0.000263 -0.000301 -0.000341 -0.000383 -0.000426 -0.000469 -0.000512 -0.000553 -0.000592 -0.000630 -0.000668 -0.000707 -0.000752 -0.000806 -0.000877 -0.000973 -0.001103 -0.001280 -0.001516 -0.001823 -0.002214 -0.002698 -0.003283 -0.003971 -0.004759 -0.005640 -0.006601 -0.007622 -0.008680 -0.009746 -0.010789 -0.011779 -0.012687 -0.013491 -0.014174 -0.014729 -0.015159 -0.015472 -0.015685 -0.015818 -0.015890 -0.015921 -0.015923 -0.015904 -0.015862 -0.015790 -0.015676 -0.015502 -0.015249 -0.014901 -0.014444 -0.013869 -0.013176 -0.012372 -0.011472 -0.010497 -0.009474 -0.008429 -0.007392 -0.006389 -0.005443 -0.004575 -0.003797 -0.003119 -0.002543 -0.002068 -0.001686 -0.001388 -0.001161 -0.000993 -0.000871 -0.000784 -0.000722 -0.000676 -0.000639 -0.000608 -0.000577 -0.000546 -0.000513 -0.000478 -0.000441 -0.000403 -0.000365 -0.000327 -0.000290 -0.000255 -0.000222 -0.000191 -0.000164 -0.000140 -0.000119 -0.000101 -0.000085 -0.000071 -0.000059 -0.000049 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000033 -0.000041 -0.000051 -0.000062 -0.000075 -0.000091 -0.000110 -0.000131 -0.000156 -0.000184 -0.000215 -0.000249 -0.000285 -0.000324 -0.000364 -0.000404 -0.000442 -0.000478 -0.000509 -0.000535 -0.000554 -0.000565 -0.000569 -0.000568 -0.000565 -0.000565 -0.000574 -0.000602 -0.000661 -0.000764 -0.000926 -0.001162 -0.001488 -0.001915 -0.002451 -0.003102 -0.003865 -0.004731 -0.005685 -0.006706 -0.007763 -0.008825 -0.009854 -0.010813 -0.011671 -0.012400 -0.012983 -0.013416 -0.013706 -0.013868 -0.013931 -0.013923 -0.013877 -0.013821 -0.013775 -0.013750 -0.013746 -0.013753 -0.013751 -0.013714 -0.013612 -0.013418 -0.013105 -0.012659 -0.012074 -0.011353 -0.010512 -0.009575 -0.008571 -0.007534 -0.006498 -0.005496 -0.004556 -0.003701 -0.002946 -0.002303 -0.001772 -0.001352 -0.001033 -0.000803 -0.000647 -0.000551 -0.000498 -0.000477 -0.000475 -0.000483 -0.000495 -0.000504 -0.000507 -0.000503 -0.000492 -0.000473 -0.000447 -0.000417 -0.000383 -0.000348 -0.000311 -0.000276 -0.000242 -0.000210 -0.000181 -0.000155 -0.000132 -0.000112 -0.000095 -0.000080 -0.000066 -0.000055 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000070 -0.000085 -0.000102 -0.000123 -0.000146 -0.000173 -0.000203 -0.000236 -0.000271 -0.000309 -0.000347 -0.000385 -0.000421 -0.000452 -0.000477 -0.000493 -0.000498 -0.000489 -0.000465 -0.000425 -0.000371 -0.000305 -0.000232 -0.000160 -0.000098 -0.000061 -0.000063 -0.000123 -0.000259 -0.000488 -0.000826 -0.001284 -0.001867 -0.002574 -0.003395 -0.004313 -0.005301 -0.006327 -0.007348 -0.008324 -0.009209 -0.009966 -0.010564 -0.010987 -0.011232 -0.011312 -0.011257 -0.011104 -0.010898 -0.010687 -0.010510 -0.010398 -0.010367 -0.010419 -0.010539 -0.010697 -0.010855 -0.010970 -0.010998 -0.010902 -0.010653 -0.010239 -0.009658 -0.008927 -0.008072 -0.007127 -0.006133 -0.005132 -0.004162 -0.003257 -0.002444 -0.001743 -0.001164 -0.000709 -0.000374 -0.000147 -0.000013 0.000044 0.000045 0.000004 -0.000061 -0.000139 -0.000219 -0.000293 -0.000355 -0.000403 -0.000436 -0.000452 -0.000455 -0.000445 -0.000425 -0.000398 -0.000367 -0.000333 -0.000297 -0.000263 -0.000230 -0.000199 -0.000171 -0.000147 -0.000125 -0.000105 -0.000089 -0.000074 -0.000061 -0.000050 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000033 -0.000042 -0.000052 -0.000064 -0.000078 -0.000095 -0.000114 -0.000137 -0.000163 -0.000191 -0.000223 -0.000258 -0.000294 -0.000332 -0.000369 -0.000404 -0.000434 -0.000456 -0.000467 -0.000463 -0.000441 -0.000396 -0.000327 -0.000232 -0.000111 0.000034 0.000198 0.000373 0.000548 0.000708 0.000834 0.000907 0.000903 0.000802 0.000584 0.000237 -0.000248 -0.000869 -0.001615 -0.002468 -0.003396 -0.004358 -0.005307 -0.006192 -0.006961 -0.007569 -0.007981 -0.008181 -0.008171 -0.007972 -0.007626 -0.007189 -0.006725 -0.006297 -0.005964 -0.005768 -0.005732 -0.005858 -0.006125 -0.006494 -0.006910 -0.007312 -0.007636 -0.007828 -0.007846 -0.007666 -0.007283 -0.006711 -0.005979 -0.005131 -0.004214 -0.003277 -0.002368 -0.001527 -0.000786 -0.000168 0.000316 0.000664 0.000883 0.000987 0.000995 0.000926 0.000803 0.000645 0.000469 0.000291 0.000122 -0.000030 -0.000160 -0.000264 -0.000341 -0.000393 -0.000423 -0.000433 -0.000427 -0.000410 -0.000384 -0.000353 -0.000319 -0.000284 -0.000250 -0.000218 -0.000188 -0.000162 -0.000138 -0.000117 -0.000098 -0.000082 -0.000068 -0.000056 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000047 -0.000058 -0.000071 -0.000087 -0.000106 -0.000128 -0.000152 -0.000180 -0.000211 -0.000245 -0.000282 -0.000319 -0.000356 -0.000391 -0.000422 -0.000444 -0.000454 -0.000448 -0.000419 -0.000364 -0.000276 -0.000153 0.000009 0.000211 0.000451 0.000726 0.001026 0.001339 0.001648 0.001932 0.002166 0.002325 0.002384 0.002318 0.002112 0.001754 0.001246 0.000598 -0.000167 -0.001011 -0.001888 -0.002741 -0.003507 -0.004127 -0.004545 -0.004725 -0.004647 -0.004318 -0.003774 -0.003070 -0.002283 -0.001499 -0.000807 -0.000282 0.000018 0.000059 -0.000160 -0.000612 -0.001242 -0.001977 -0.002732 -0.003422 -0.003970 -0.004317 -0.004427 -0.004289 -0.003916 -0.003343 -0.002619 -0.001802 -0.000953 -0.000128 0.000626 0.001269 0.001777 0.002138 0.002350 0.002423 0.002373 0.002225 0.002001 0.001727 0.001426 0.001117 0.000817 0.000540 0.000293 0.000083 -0.000088 -0.000220 -0.000315 -0.000378 -0.000412 -0.000424 -0.000418 -0.000400 -0.000373 -0.000341 -0.000307 -0.000272 -0.000238 -0.000207 -0.000178 -0.000152 -0.000129 -0.000108 -0.000091 -0.000075 -0.000062 -0.000050 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000052 -0.000065 -0.000080 -0.000097 -0.000118 -0.000142 -0.000169 -0.000200 -0.000233 -0.000269 -0.000307 -0.000345 -0.000382 -0.000414 -0.000439 -0.000452 -0.000448 -0.000420 -0.000363 -0.000269 -0.000131 0.000056 0.000296 0.000593 0.000945 0.001348 0.001794 0.002269 0.002752 0.003221 0.003646 0.003997 0.004243 0.004357 0.004317 0.004110 0.003733 0.003200 0.002537 0.001786 0.001003 0.000256 -0.000380 -0.000833 -0.001040 -0.000955 -0.000560 0.000132 0.001077 0.002196 0.003390 0.004545 0.005547 0.006295 0.006714 0.006760 0.006431 0.005763 0.004827 0.003721 0.002554 0.001442 0.000483 -0.000241 -0.000680 -0.000818 -0.000668 -0.000269 0.000318 0.001024 0.001776 0.002506 0.003158 0.003688 0.004066 0.004280 0.004331 0.004231 0.004001 0.003668 0.003262 0.002810 0.002341 0.001877 0.001436 0.001032 0.000676 0.000372 0.000123 -0.000073 -0.000218 -0.000320 -0.000383 -0.000416 -0.000424 -0.000415 -0.000394 -0.000364 -0.000330 -0.000295 -0.000260 -0.000226 -0.000195 -0.000167 -0.000142 -0.000119 -0.000100 -0.000083 -0.000068 -0.000056 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000058 -0.000072 -0.000089 -0.000109 -0.000131 -0.000158 -0.000187 -0.000221 -0.000257 -0.000295 -0.000335 -0.000374 -0.000410 -0.000439 -0.000457 -0.000460 -0.000439 -0.000388 -0.000297 -0.000159 0.000035 0.000294 0.000623 0.001027 0.001505 0.002054 0.002665 0.003322 0.004002 0.004680 0.005320 0.005888 0.006346 0.006661 0.006806 0.006763 0.006527 0.006112 0.005547 0.004882 0.004183 0.003530 0.003013 0.002717 0.002720 0.003074 0.003801 0.004881 0.006256 0.007828 0.009469 0.011035 0.012380 0.013377 0.013928 0.013978 0.013526 0.012616 0.011340 0.009822 0.008204 0.006630 0.005230 0.004106 0.003322 0.002902 0.002833 0.003064 0.003526 0.004133 0.004798 0.005441 0.005993 0.006406 0.006645 0.006699 0.006571 0.006276 0.005842 0.005302 0.004689 0.004037 0.003378 0.002738 0.002136 0.001590 0.001110 0.000700 0.000363 0.000096 -0.000106 -0.000251 -0.000348 -0.000404 -0.000429 -0.000430 -0.000415 -0.000389 -0.000356 -0.000320 -0.000284 -0.000248 -0.000214 -0.000183 -0.000156 -0.000131 -0.000110 -0.000091 -0.000075 -0.000061 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000052 -0.000065 -0.000081 -0.000099 -0.000121 -0.000146 -0.000175 -0.000207 -0.000243 -0.000283 -0.000324 -0.000365 -0.000405 -0.000440 -0.000467 -0.000478 -0.000469 -0.000430 -0.000353 -0.000227 -0.000041 0.000216 0.000554 0.000980 0.001501 0.002118 0.002826 0.003617 0.004473 0.005369 0.006274 0.007149 0.007951 0.008638 0.009167 0.009504 0.009627 0.009527 0.009216 0.008729 0.008120 0.007469 0.006871 0.006431 0.006255 0.006433 0.007029 0.008068 0.009528 0.011337 0.013372 0.015477 0.017473 0.019181 0.020440 0.021130 0.021185 0.020600 0.019434 0.017798 0.015849 0.013762 0.011716 0.009871 0.008354 0.007244 0.006571 0.006316 0.006420 0.006797 0.007345 0.007958 0.008542 0.009017 0.009325 0.009431 0.009324 0.009008 0.008508 0.007855 0.007088 0.006250 0.005379 0.004512 0.003678 0.002902 0.002200 0.001584 0.001060 0.000626 0.000281 0.000016 -0.000177 -0.000309 -0.000391 -0.000434 -0.000447 -0.000439 -0.000417 -0.000385 -0.000348 -0.000310 -0.000272 -0.000235 -0.000202 -0.000171 -0.000144 -0.000120 -0.000100 -0.000082 -0.000067 -0.000054 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000058 -0.000072 -0.000090 -0.000110 -0.000134 -0.000161 -0.000193 -0.000229 -0.000268 -0.000311 -0.000355 -0.000399 -0.000441 -0.000476 -0.000499 -0.000504 -0.000483 -0.000426 -0.000321 -0.000157 0.000080 0.000403 0.000824 0.001354 0.001998 0.002761 0.003638 0.004620 0.005686 0.006809 0.007953 0.009074 0.010121 0.011042 0.011787 0.012314 0.012590 0.012604 0.012365 0.011911 0.011305 0.010639 0.010026 0.009590 0.009458 0.009739 0.010512 0.011810 0.013606 0.015815 0.018294 0.020851 0.023274 0.025344 0.026867 0.027698 0.027757 0.027037 0.025611 0.023615 0.021238 0.018692 0.016195 0.013938 0.012072 0.010691 0.009828 0.009459 0.009510 0.009877 0.010435 0.011060 0.011639 0.012080 0.012318 0.012314 0.012058 0.011562 0.010854 0.009975 0.008974 0.007899 0.006797 0.005709 0.004671 0.003709 0.002842 0.002083 0.001436 0.000901 0.000473 0.000143 -0.000101 -0.000271 -0.000381 -0.000443 -0.000468 -0.000468 -0.000449 -0.000418 -0.000380 -0.000339 -0.000298 -0.000259 -0.000222 -0.000188 -0.000158 -0.000132 -0.000110 -0.000090 -0.000074 -0.000060 -0.000048 -0.000038 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000051 -0.000064 -0.000080 -0.000099 -0.000121 -0.000148 -0.000178 -0.000213 -0.000252 -0.000296 -0.000342 -0.000390 -0.000438 -0.000481 -0.000517 -0.000538 -0.000537 -0.000504 -0.000429 -0.000297 -0.000095 0.000194 0.000584 0.001091 0.001725 0.002497 0.003410 0.004459 0.005635 0.006916 0.008270 0.009657 0.011025 0.012315 0.013466 0.014417 0.015114 0.015515 0.015603 0.015385 0.014898 0.014217 0.013445 0.012716 0.012178 0.011982 0.012259 0.013108 0.014571 0.016622 0.019165 0.022033 0.025003 0.027823 0.030235 0.032011 0.032977 0.033038 0.032189 0.030513 0.028176 0.025398 0.022435 0.019539 0.016937 0.014803 0.013243 0.012292 0.011916 0.012023 0.012486 0.013155 0.013883 0.014538 0.015012 0.015234 0.015161 0.014787 0.014129 0.013225 0.012127 0.010891 0.009577 0.008239 0.006927 0.005678 0.004526 0.003490 0.002583 0.001812 0.001173 0.000661 0.000264 -0.000031 -0.000240 -0.000377 -0.000458 -0.000496 -0.000502 -0.000486 -0.000455 -0.000416 -0.000372 -0.000328 -0.000285 -0.000244 -0.000207 -0.000174 -0.000145 -0.000120 -0.000099 -0.000081 -0.000065 -0.000053 -0.000042 -0.000034 -0.000026 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000057 -0.000071 -0.000089 -0.000109 -0.000134 -0.000163 -0.000196 -0.000235 -0.000278 -0.000325 -0.000376 -0.000429 -0.000481 -0.000527 -0.000565 -0.000585 -0.000579 -0.000537 -0.000445 -0.000287 -0.000048 0.000291 0.000747 0.001337 0.002075 0.002972 0.004031 0.005251 0.006618 0.008109 0.009690 0.011313 0.012919 0.014440 0.015803 0.016935 0.017769 0.018253 0.018358 0.018089 0.017485 0.016627 0.015636 0.014667 0.013893 0.013495 0.013632 0.014425 0.015929 0.018123 0.020901 0.024074 0.027389 0.030553 0.033270 0.035273 0.036362 0.036425 0.035456 0.033555 0.030912 0.027787 0.024472 0.021261 0.018413 0.016123 0.014509 0.013603 0.013356 0.013657 0.014349 0.015255 0.016202 0.017034 0.017629 0.017907 0.017824 0.017378 0.016592 0.015518 0.014217 0.012759 0.011214 0.009646 0.008112 0.006657 0.005315 0.004112 0.003061 0.002166 0.001426 0.000831 0.000370 0.000025 -0.000221 -0.000385 -0.000483 -0.000532 -0.000544 -0.000530 -0.000499 -0.000457 -0.000410 -0.000361 -0.000313 -0.000268 -0.000228 -0.000191 -0.000159 -0.000131 -0.000108 -0.000088 -0.000071 -0.000057 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000050 -0.000062 -0.000078 -0.000097 -0.000120 -0.000147 -0.000179 -0.000216 -0.000258 -0.000306 -0.000358 -0.000414 -0.000472 -0.000529 -0.000581 -0.000621 -0.000642 -0.000634 -0.000585 -0.000479 -0.000299 -0.000027 0.000358 0.000874 0.001542 0.002378 0.003392 0.004591 0.005971 0.007518 0.009207 0.010999 0.012841 0.014664 0.016392 0.017937 0.019213 0.020137 0.020645 0.020699 0.020294 0.019473 0.018325 0.016987 0.015638 0.014481 0.013728 0.013570 0.014155 0.015556 0.017760 0.020652 0.024026 0.027597 0.031035 0.034002 0.036197 0.037389 0.037453 0.036382 0.034289 0.031393 0.027989 0.024411 0.020990 0.018016 0.015706 0.014182 0.013472 0.013511 0.014159 0.015230 0.016514 0.017809 0.018934 0.019752 0.020173 0.020152 0.019692 0.018827 0.017619 0.016146 0.014489 0.012732 0.010950 0.009207 0.007556 0.006037 0.004676 0.003487 0.002477 0.001641 0.000970 0.000448 0.000057 -0.000222 -0.000409 -0.000523 -0.000581 -0.000596 -0.000583 -0.000549 -0.000504 -0.000452 -0.000398 -0.000345 -0.000295 -0.000250 -0.000210 -0.000174 -0.000144 -0.000118 -0.000096 -0.000078 -0.000063 -0.000050 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000043 -0.000054 -0.000068 -0.000085 -0.000106 -0.000131 -0.000161 -0.000196 -0.000236 -0.000283 -0.000336 -0.000394 -0.000456 -0.000521 -0.000584 -0.000642 -0.000688 -0.000712 -0.000705 -0.000651 -0.000536 -0.000339 -0.000040 0.000383 0.000952 0.001688 0.002609 0.003727 0.005050 0.006573 0.008281 0.010146 0.012125 0.014157 0.016167 0.018065 0.019751 0.021121 0.022079 0.022545 0.022468 0.021837 0.020696 0.019141 0.017328 0.015459 0.013773 0.012513 0.011907 0.012131 0.013282 0.015356 0.018235 0.021695 0.025423 0.029053 0.032209 0.034553 0.035827 0.035890 0.034736 0.032491 0.029403 0.025801 0.022059 0.018543 0.015573 0.013382 0.012098 0.011739 0.012219 0.013368 0.014966 0.016769 0.018541 0.020078 0.021224 0.021880 0.022001 0.021594 0.020707 0.019414 0.017809 0.015989 0.014049 0.012079 0.010151 0.008325 0.006646 0.005143 0.003832 0.002719 0.001799 0.001060 0.000486 0.000056 -0.000250 -0.000456 -0.000581 -0.000644 -0.000661 -0.000645 -0.000608 -0.000556 -0.000498 -0.000438 -0.000380 -0.000325 -0.000274 -0.000230 -0.000191 -0.000157 -0.000128 -0.000104 -0.000085 -0.000068 -0.000055 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000059 -0.000074 -0.000093 -0.000115 -0.000143 -0.000175 -0.000213 -0.000258 -0.000310 -0.000368 -0.000432 -0.000502 -0.000574 -0.000646 -0.000712 -0.000766 -0.000797 -0.000793 -0.000741 -0.000621 -0.000414 -0.000096 0.000355 0.000964 0.001753 0.002743 0.003946 0.005371 0.007012 0.008853 0.010864 0.012996 0.015181 0.017336 0.019358 0.021133 0.022542 0.023471 0.023825 0.023538 0.022596 0.021038 0.018973 0.016573 0.014067 0.011724 0.009828 0.008642 0.008374 0.009144 0.010962 0.013708 0.017145 0.020934 0.024674 0.027955 0.030402 0.031735 0.031797 0.030581 0.028228 0.025011 0.021293 0.017483 0.013983 0.011137 0.009194 0.008284 0.008411 0.009465 0.011248 0.013500 0.015942 0.018305 0.020359 0.021929 0.022906 0.023246 0.022964 0.022116 0.020794 0.019106 0.017166 0.015085 0.012962 0.010881 0.008910 0.007098 0.005477 0.004065 0.002867 0.001878 0.001086 0.000472 0.000013 -0.000313 -0.000530 -0.000661 -0.000725 -0.000739 -0.000719 -0.000674 -0.000616 -0.000550 -0.000483 -0.000418 -0.000356 -0.000301 -0.000251 -0.000208 -0.000171 -0.000140 -0.000114 -0.000092 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000039 -0.000050 -0.000064 -0.000080 -0.000100 -0.000125 -0.000155 -0.000190 -0.000232 -0.000281 -0.000338 -0.000402 -0.000474 -0.000552 -0.000633 -0.000715 -0.000792 -0.000856 -0.000896 -0.000901 -0.000855 -0.000738 -0.000529 -0.000204 0.000262 0.000895 0.001720 0.002757 0.004020 0.005518 0.007246 0.009185 0.011302 0.013544 0.015836 0.018086 0.020179 0.021988 0.023376 0.024214 0.024389 0.023826 0.022501 0.020456 0.017806 0.014742 0.011520 0.008441 0.005825 0.003971 0.003120 0.003417 0.004885 0.007406 0.010731 0.014497 0.018276 0.021622 0.024133 0.025502 0.025562 0.024305 0.021885 0.018597 0.014835 0.011043 0.007649 0.005023 0.003424 0.002982 0.003688 0.005408 0.007910 0.010900 0.014062 0.017093 0.019738 0.021804 0.023173 0.023800 0.023704 0.022956 0.021662 0.019946 0.017938 0.015762 0.013532 0.011340 0.009262 0.007351 0.005643 0.004157 0.002898 0.001862 0.001034 0.000394 -0.000081 -0.000417 -0.000638 -0.000767 -0.000826 -0.000833 -0.000804 -0.000750 -0.000682 -0.000608 -0.000532 -0.000459 -0.000391 -0.000329 -0.000274 -0.000227 -0.000186 -0.000152 -0.000123 -0.000099 -0.000080 -0.000064 -0.000051 -0.000040 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000054 -0.000068 -0.000086 -0.000108 -0.000135 -0.000167 -0.000205 -0.000251 -0.000305 -0.000367 -0.000438 -0.000518 -0.000605 -0.000698 -0.000791 -0.000881 -0.000958 -0.001012 -0.001030 -0.000996 -0.000890 -0.000690 -0.000369 0.000097 0.000736 0.001574 0.002632 0.003926 0.005463 0.007239 0.009234 0.011411 0.013714 0.016061 0.018350 0.020458 0.022242 0.023552 0.024243 0.024189 0.023302 0.021554 0.018986 0.015723 0.011973 0.008015 0.004183 0.000828 -0.001716 -0.003178 -0.003389 -0.002315 -0.000071 0.003085 0.006772 0.010535 0.013901 0.016441 0.017830 0.017888 0.016607 0.014154 0.010842 0.007093 0.003377 0.000149 -0.002204 -0.003411 -0.003346 -0.002030 0.000381 0.003624 0.007371 0.011272 0.014996 0.018260 0.020856 0.022655 0.023613 0.023754 0.023158 0.021947 0.020257 0.018236 0.016020 0.013733 0.011479 0.009338 0.007369 0.005611 0.004083 0.002793 0.001734 0.000891 0.000243 -0.000234 -0.000567 -0.000781 -0.000900 -0.000948 -0.000943 -0.000901 -0.000835 -0.000755 -0.000670 -0.000584 -0.000502 -0.000427 -0.000359 -0.000298 -0.000246 -0.000202 -0.000164 -0.000133 -0.000107 -0.000086 -0.000069 -0.000055 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000073 -0.000092 -0.000116 -0.000144 -0.000179 -0.000221 -0.000271 -0.000329 -0.000398 -0.000476 -0.000565 -0.000662 -0.000767 -0.000874 -0.000978 -0.001071 -0.001143 -0.001180 -0.001165 -0.001078 -0.000896 -0.000594 -0.000145 0.000480 0.001306 0.002357 0.003647 0.005186 0.006967 0.008970 0.011157 0.013465 0.015810 0.018081 0.020146 0.021851 0.023034 0.023537 0.023224 0.021998 0.019825 0.016750 0.012906 0.008515 0.003878 -0.000646 -0.004677 -0.007853 -0.009880 -0.010568 -0.009872 -0.007905 -0.004934 -0.001352 0.002364 0.005719 0.008266 0.009660 0.009717 0.008427 0.005966 0.002664 -0.001038 -0.004650 -0.007693 -0.009768 -0.010598 -0.010055 -0.008173 -0.005127 -0.001204 0.003241 0.007827 0.012198 0.016049 0.019157 0.021386 0.022687 0.023091 0.022686 0.021603 0.019992 0.018012 0.015811 0.013524 0.011260 0.009106 0.007126 0.005359 0.003827 0.002537 0.001483 0.000649 0.000013 -0.000449 -0.000765 -0.000961 -0.001062 -0.001092 -0.001069 -0.001010 -0.000928 -0.000835 -0.000736 -0.000640 -0.000548 -0.000464 -0.000389 -0.000324 -0.000267 -0.000218 -0.000177 -0.000143 -0.000115 -0.000092 -0.000074 -0.000059 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000077 -0.000098 -0.000123 -0.000154 -0.000192 -0.000237 -0.000291 -0.000354 -0.000429 -0.000515 -0.000613 -0.000722 -0.000839 -0.000961 -0.001083 -0.001195 -0.001288 -0.001349 -0.001359 -0.001300 -0.001149 -0.000879 -0.000463 0.000126 0.000915 0.001927 0.003178 0.004677 0.006418 0.008379 0.010520 0.012777 0.015062 0.017258 0.019226 0.020805 0.021826 0.022121 0.021547 0.020003 0.017454 0.013946 0.009620 0.004709 -0.000468 -0.005536 -0.010094 -0.013761 -0.016226 -0.017286 -0.016891 -0.015151 -0.012337 -0.008856 -0.005196 -0.001866 0.000672 0.002064 0.002120 0.000832 -0.001620 -0.004895 -0.008539 -0.012047 -0.014929 -0.016774 -0.017301 -0.016382 -0.014058 -0.010516 -0.006061 -0.001067 0.004067 0.008963 0.013302 0.016847 0.019455 0.021076 0.021741 0.021543 0.020619 0.019131 0.017243 0.015113 0.012880 0.010663 0.008549 0.006606 0.004875 0.003379 0.002124 0.001105 0.000305 -0.000297 -0.000727 -0.001011 -0.001178 -0.001252 -0.001256 -0.001210 -0.001130 -0.001029 -0.000919 -0.000807 -0.000698 -0.000596 -0.000504 -0.000421 -0.000349 -0.000287 -0.000235 -0.000191 -0.000154 -0.000124 -0.000099 -0.000079 -0.000062 -0.000049 -0.000039 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000082 -0.000104 -0.000131 -0.000164 -0.000204 -0.000253 -0.000311 -0.000380 -0.000461 -0.000555 -0.000663 -0.000783 -0.000914 -0.001053 -0.001193 -0.001327 -0.001445 -0.001534 -0.001576 -0.001553 -0.001442 -0.001218 -0.000854 -0.000322 0.000404 0.001348 0.002524 0.003942 0.005596 0.007464 0.009506 0.011656 0.013823 0.015890 0.017715 0.019134 0.019973 0.020063 0.019259 0.017461 0.014633 0.010826 0.006185 0.000952 -0.004548 -0.009929 -0.014783 -0.018720 -0.021424 -0.022689 -0.022461 -0.020853 -0.018139 -0.014729 -0.011117 -0.007817 -0.005298 -0.003914 -0.003858 -0.005137 -0.007568 -0.010809 -0.014399 -0.017830 -0.020606 -0.022313 -0.022666 -0.021538 -0.018968 -0.015150 -0.010392 -0.005077 0.000386 0.005610 0.010268 0.014115 0.017003 0.018878 0.019769 0.019771 0.019022 0.017687 0.015935 0.013926 0.011804 0.009687 0.007667 0.005811 0.004161 0.002741 0.001557 0.000603 -0.000136 -0.000683 -0.001063 -0.001302 -0.001428 -0.001466 -0.001437 -0.001362 -0.001258 -0.001136 -0.001007 -0.000880 -0.000758 -0.000645 -0.000543 -0.000453 -0.000375 -0.000308 -0.000251 -0.000204 -0.000164 -0.000132 -0.000105 -0.000084 -0.000066 -0.000052 -0.000041 -0.000032 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000041 -0.000053 -0.000068 -0.000086 -0.000110 -0.000139 -0.000174 -0.000217 -0.000269 -0.000331 -0.000405 -0.000493 -0.000595 -0.000713 -0.000845 -0.000991 -0.001147 -0.001307 -0.001465 -0.001611 -0.001731 -0.001811 -0.001831 -0.001770 -0.001604 -0.001306 -0.000850 -0.000211 0.000635 0.001703 0.003001 0.004524 0.006251 0.008141 0.010130 0.012129 0.014021 0.015665 0.016901 0.017559 0.017473 0.016503 0.014551 0.011588 0.007670 0.002942 -0.002353 -0.007889 -0.013286 -0.018140 -0.022068 -0.024759 -0.026016 -0.025788 -0.024191 -0.021500 -0.018121 -0.014545 -0.011280 -0.008789 -0.007420 -0.007364 -0.008627 -0.011028 -0.014228 -0.017774 -0.021164 -0.023908 -0.025595 -0.025939 -0.024811 -0.022246 -0.018430 -0.013664 -0.008326 -0.002819 0.002473 0.007222 0.011183 0.014205 0.016229 0.017280 0.017450 0.016873 0.015710 0.014127 0.012284 0.010321 0.008356 0.006480 0.004759 0.003235 0.001930 0.000851 -0.000008 -0.000663 -0.001135 -0.001448 -0.001629 -0.001705 -0.001698 -0.001631 -0.001524 -0.001391 -0.001246 -0.001098 -0.000953 -0.000818 -0.000694 -0.000583 -0.000485 -0.000401 -0.000329 -0.000268 -0.000217 -0.000175 -0.000140 -0.000111 -0.000088 -0.000070 -0.000055 -0.000043 -0.000033 -0.000026 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000055 -0.000071 -0.000091 -0.000116 -0.000146 -0.000184 -0.000230 -0.000285 -0.000351 -0.000431 -0.000525 -0.000635 -0.000762 -0.000906 -0.001067 -0.001240 -0.001422 -0.001605 -0.001780 -0.001935 -0.002056 -0.002125 -0.002122 -0.002023 -0.001805 -0.001441 -0.000908 -0.000184 0.000746 0.001889 0.003242 0.004784 0.006477 0.008258 0.010044 0.011723 0.013161 0.014208 0.014703 0.014491 0.013443 0.011471 0.008554 0.004750 0.000204 -0.004848 -0.010093 -0.015167 -0.019687 -0.023294 -0.025697 -0.026716 -0.026312 -0.024604 -0.021864 -0.018487 -0.014945 -0.011731 -0.009286 -0.007945 -0.007890 -0.009125 -0.011478 -0.014624 -0.018127 -0.021505 -0.024286 -0.026071 -0.026579 -0.025678 -0.023391 -0.019886 -0.015444 -0.010420 -0.005197 -0.000142 0.004429 0.008277 0.011250 0.013288 0.014408 0.014691 0.014264 0.013277 0.011887 0.010245 0.008485 0.006718 0.005032 0.003489 0.002129 0.000975 0.000031 -0.000708 -0.001257 -0.001636 -0.001869 -0.001981 -0.001998 -0.001941 -0.001832 -0.001689 -0.001526 -0.001356 -0.001188 -0.001026 -0.000877 -0.000742 -0.000622 -0.000517 -0.000426 -0.000349 -0.000284 -0.000229 -0.000184 -0.000147 -0.000117 -0.000093 -0.000073 -0.000057 -0.000045 -0.000035 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000044 -0.000057 -0.000074 -0.000095 -0.000121 -0.000154 -0.000193 -0.000242 -0.000300 -0.000371 -0.000455 -0.000555 -0.000673 -0.000809 -0.000965 -0.001140 -0.001331 -0.001534 -0.001742 -0.001947 -0.002139 -0.002303 -0.002424 -0.002482 -0.002458 -0.002327 -0.002068 -0.001657 -0.001074 -0.000305 0.000657 0.001808 0.003129 0.004587 0.006123 0.007661 0.009100 0.010319 0.011182 0.011546 0.011275 0.010255 0.008415 0.005742 0.002296 -0.001782 -0.006272 -0.010887 -0.015294 -0.019148 -0.022127 -0.023978 -0.024547 -0.023815 -0.021902 -0.019071 -0.015694 -0.012214 -0.009088 -0.006725 -0.005433 -0.005381 -0.006572 -0.008845 -0.011899 -0.015335 -0.018701 -0.021560 -0.023535 -0.024357 -0.023890 -0.022141 -0.019250 -0.015462 -0.011095 -0.006494 -0.001995 0.002111 0.005600 0.008325 0.010223 0.011302 0.011631 0.011319 0.010500 0.009314 0.007898 0.006374 0.004842 0.003384 0.002055 0.000894 -0.000081 -0.000865 -0.001464 -0.001890 -0.002164 -0.002307 -0.002343 -0.002295 -0.002184 -0.002031 -0.001851 -0.001658 -0.001463 -0.001274 -0.001096 -0.000934 -0.000787 -0.000658 -0.000546 -0.000450 -0.000368 -0.000299 -0.000241 -0.000194 -0.000155 -0.000123 -0.000097 -0.000076 -0.000059 -0.000046 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000059 -0.000076 -0.000099 -0.000126 -0.000160 -0.000202 -0.000253 -0.000315 -0.000389 -0.000478 -0.000583 -0.000708 -0.000854 -0.001020 -0.001208 -0.001416 -0.001638 -0.001871 -0.002105 -0.002333 -0.002540 -0.002713 -0.002835 -0.002887 -0.002848 -0.002699 -0.002418 -0.001987 -0.001395 -0.000633 0.000294 0.001370 0.002565 0.003829 0.005097 0.006280 0.007277 0.007972 0.008247 0.007990 0.007110 0.005553 0.003319 0.000467 -0.002871 -0.006502 -0.010173 -0.013601 -0.016494 -0.018586 -0.019670 -0.019633 -0.018474 -0.016318 -0.013406 -0.010078 -0.006729 -0.003762 -0.001540 -0.000332 -0.000286 -0.001402 -0.003540 -0.006437 -0.009738 -0.013048 -0.015974 -0.018176 -0.019406 -0.019526 -0.018525 -0.016505 -0.013663 -0.010263 -0.006596 -0.002950 0.000418 0.003309 0.005589 0.007193 0.008119 0.008419 0.008179 0.007510 0.006530 0.005356 0.004090 0.002822 0.001619 0.000531 -0.000409 -0.001184 -0.001792 -0.002236 -0.002529 -0.002690 -0.002738 -0.002695 -0.002582 -0.002417 -0.002220 -0.002003 -0.001781 -0.001563 -0.001354 -0.001161 -0.000986 -0.000829 -0.000692 -0.000573 -0.000471 -0.000385 -0.000312 -0.000252 -0.000202 -0.000161 -0.000127 -0.000100 -0.000079 -0.000061 -0.000048 -0.000037 -0.000028 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000061 -0.000079 -0.000102 -0.000131 -0.000166 -0.000210 -0.000263 -0.000328 -0.000405 -0.000498 -0.000609 -0.000740 -0.000893 -0.001070 -0.001269 -0.001491 -0.001731 -0.001985 -0.002247 -0.002507 -0.002754 -0.002977 -0.003159 -0.003285 -0.003337 -0.003296 -0.003146 -0.002871 -0.002460 -0.001907 -0.001215 -0.000397 0.000522 0.001501 0.002486 0.003409 0.004190 0.004739 0.004968 0.004794 0.004153 0.003014 0.001387 -0.000669 -0.003041 -0.005568 -0.008047 -0.010255 -0.011971 -0.012996 -0.013184 -0.012467 -0.010866 -0.008503 -0.005592 -0.002422 0.000678 0.003375 0.005371 0.006448 0.006487 0.005486 0.003561 0.000928 -0.002125 -0.005272 -0.008185 -0.010577 -0.012228 -0.013007 -0.012879 -0.011904 -0.010222 -0.008026 -0.005541 -0.002994 -0.000592 0.001500 0.003164 0.004338 0.005009 0.005208 0.004996 0.004456 0.003677 0.002750 0.001755 0.000765 -0.000167 -0.000998 -0.001704 -0.002270 -0.002694 -0.002979 -0.003138 -0.003185 -0.003139 -0.003019 -0.002842 -0.002627 -0.002388 -0.002138 -0.001890 -0.001650 -0.001424 -0.001218 -0.001031 -0.000866 -0.000722 -0.000597 -0.000490 -0.000400 -0.000324 -0.000261 -0.000209 -0.000166 -0.000132 -0.000104 -0.000081 -0.000063 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000048 -0.000062 -0.000081 -0.000105 -0.000135 -0.000172 -0.000217 -0.000272 -0.000339 -0.000419 -0.000516 -0.000631 -0.000767 -0.000926 -0.001110 -0.001319 -0.001553 -0.001807 -0.002080 -0.002363 -0.002651 -0.002933 -0.003198 -0.003433 -0.003626 -0.003760 -0.003821 -0.003794 -0.003668 -0.003432 -0.003084 -0.002624 -0.002063 -0.001422 -0.000729 -0.000025 0.000643 0.001219 0.001645 0.001865 0.001828 0.001502 0.000879 -0.000021 -0.001142 -0.002394 -0.003657 -0.004789 -0.005641 -0.006071 -0.005959 -0.005230 -0.003863 -0.001900 0.000545 0.003299 0.006141 0.008824 0.011102 0.012764 0.013650 0.013678 0.012847 0.011240 0.009012 0.006370 0.003554 0.000806 -0.001652 -0.003643 -0.005047 -0.005811 -0.005948 -0.005530 -0.004674 -0.003525 -0.002236 -0.000954 0.000197 0.001123 0.001766 0.002105 0.002149 0.001929 0.001495 0.000906 0.000222 -0.000499 -0.001209 -0.001866 -0.002440 -0.002912 -0.003271 -0.003514 -0.003646 -0.003676 -0.003617 -0.003484 -0.003293 -0.003060 -0.002800 -0.002526 -0.002248 -0.001978 -0.001720 -0.001481 -0.001263 -0.001068 -0.000896 -0.000746 -0.000616 -0.000506 -0.000412 -0.000334 -0.000269 -0.000215 -0.000171 -0.000135 -0.000106 -0.000083 -0.000065 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000064 -0.000083 -0.000107 -0.000138 -0.000176 -0.000222 -0.000279 -0.000348 -0.000431 -0.000530 -0.000648 -0.000788 -0.000952 -0.001141 -0.001356 -0.001597 -0.001862 -0.002147 -0.002446 -0.002753 -0.003061 -0.003358 -0.003636 -0.003882 -0.004085 -0.004232 -0.004313 -0.004318 -0.004242 -0.004080 -0.003837 -0.003519 -0.003141 -0.002722 -0.002286 -0.001860 -0.001474 -0.001153 -0.000920 -0.000788 -0.000760 -0.000822 -0.000940 -0.001068 -0.001141 -0.001088 -0.000836 -0.000316 0.000525 0.001718 0.003269 0.005149 0.007298 0.009620 0.011996 0.014285 0.016343 0.018030 0.019230 0.019858 0.019873 0.019274 0.018107 0.016453 0.014426 0.012159 0.009796 0.007474 0.005318 0.003427 0.001869 0.000676 -0.000152 -0.000649 -0.000873 -0.000894 -0.000793 -0.000644 -0.000512 -0.000447 -0.000479 -0.000622 -0.000873 -0.001217 -0.001628 -0.002079 -0.002538 -0.002976 -0.003370 -0.003699 -0.003950 -0.004116 -0.004194 -0.004188 -0.004104 -0.003954 -0.003747 -0.003499 -0.003220 -0.002925 -0.002624 -0.002326 -0.002039 -0.001770 -0.001521 -0.001296 -0.001095 -0.000918 -0.000764 -0.000631 -0.000518 -0.000422 -0.000341 -0.000274 -0.000219 -0.000174 -0.000137 -0.000108 -0.000084 -0.000066 -0.000051 -0.000040 -0.000031 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000050 -0.000065 -0.000084 -0.000109 -0.000140 -0.000179 -0.000226 -0.000284 -0.000354 -0.000439 -0.000540 -0.000660 -0.000802 -0.000968 -0.001159 -0.001377 -0.001622 -0.001890 -0.002181 -0.002487 -0.002805 -0.003126 -0.003443 -0.003747 -0.004029 -0.004280 -0.004492 -0.004656 -0.004767 -0.004821 -0.004819 -0.004762 -0.004658 -0.004515 -0.004344 -0.004153 -0.003951 -0.003739 -0.003513 -0.003262 -0.002963 -0.002589 -0.002101 -0.001460 -0.000627 0.000432 0.001736 0.003287 0.005067 0.007036 0.009139 0.011308 0.013469 0.015550 0.017485 0.019216 0.020700 0.021908 0.022820 0.023429 0.023732 0.023732 0.023430 0.022828 0.021928 0.020736 0.019267 0.017550 0.015628 0.013557 0.011410 0.009261 0.007186 0.005254 0.003516 0.002007 0.000739 -0.000295 -0.001116 -0.001758 -0.002258 -0.002656 -0.002985 -0.003270 -0.003532 -0.003778 -0.004011 -0.004227 -0.004417 -0.004572 -0.004683 -0.004740 -0.004740 -0.004680 -0.004561 -0.004388 -0.004167 -0.003907 -0.003617 -0.003309 -0.002991 -0.002674 -0.002365 -0.002070 -0.001794 -0.001541 -0.001313 -0.001109 -0.000930 -0.000774 -0.000639 -0.000524 -0.000427 -0.000346 -0.000278 -0.000222 -0.000176 -0.000139 -0.000109 -0.000086 -0.000067 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000050 -0.000066 -0.000085 -0.000110 -0.000142 -0.000180 -0.000228 -0.000287 -0.000358 -0.000443 -0.000544 -0.000665 -0.000807 -0.000973 -0.001164 -0.001380 -0.001623 -0.001889 -0.002177 -0.002482 -0.002798 -0.003119 -0.003440 -0.003751 -0.004047 -0.004322 -0.004569 -0.004784 -0.004965 -0.005112 -0.005228 -0.005317 -0.005385 -0.005437 -0.005476 -0.005500 -0.005497 -0.005447 -0.005317 -0.005063 -0.004632 -0.003965 -0.003005 -0.001705 -0.000035 0.002006 0.004385 0.007033 0.009846 0.012694 0.015437 0.017939 0.020087 0.021804 0.023061 0.023874 0.024306 0.024452 0.024422 0.024324 0.024243 0.024228 0.024281 0.024359 0.024377 0.024229 0.023803 0.023001 0.021763 0.020071 0.017958 0.015502 0.012814 0.010027 0.007275 0.004681 0.002341 0.000322 -0.001346 -0.002663 -0.003654 -0.004362 -0.004841 -0.005144 -0.005321 -0.005412 -0.005448 -0.005449 -0.005424 -0.005378 -0.005309 -0.005213 -0.005086 -0.004924 -0.004727 -0.004495 -0.004232 -0.003943 -0.003634 -0.003314 -0.002990 -0.002669 -0.002359 -0.002065 -0.001791 -0.001540 -0.001312 -0.001110 -0.000931 -0.000776 -0.000641 -0.000527 -0.000429 -0.000347 -0.000279 -0.000223 -0.000177 -0.000140 -0.000110 -0.000086 -0.000067 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000039 -0.000051 -0.000066 -0.000086 -0.000111 -0.000142 -0.000181 -0.000229 -0.000287 -0.000358 -0.000443 -0.000544 -0.000663 -0.000804 -0.000967 -0.001153 -0.001364 -0.001600 -0.001857 -0.002134 -0.002426 -0.002727 -0.003034 -0.003339 -0.003637 -0.003922 -0.004191 -0.004440 -0.004668 -0.004877 -0.005071 -0.005255 -0.005437 -0.005624 -0.005820 -0.006023 -0.006222 -0.006393 -0.006495 -0.006472 -0.006252 -0.005754 -0.004894 -0.003596 -0.001806 0.000495 0.003279 0.006465 0.009916 0.013448 0.016850 0.019904 0.022414 0.024236 0.025296 0.025607 0.025266 0.024445 0.023366 0.022270 0.021382 0.020876 0.020847 0.021298 0.022139 0.023199 0.024257 0.025071 0.025418 0.025128 0.024103 0.022333 0.019890 0.016914 0.013595 0.010140 0.006754 0.003611 0.000843 -0.001467 -0.003289 -0.004637 -0.005557 -0.006118 -0.006400 -0.006478 -0.006421 -0.006284 -0.006105 -0.005909 -0.005711 -0.005512 -0.005313 -0.005107 -0.004889 -0.004655 -0.004403 -0.004131 -0.003841 -0.003538 -0.003227 -0.002914 -0.002605 -0.002307 -0.002023 -0.001758 -0.001514 -0.001294 -0.001096 -0.000922 -0.000769 -0.000637 -0.000523 -0.000427 -0.000346 -0.000278 -0.000222 -0.000177 -0.000139 -0.000110 -0.000086 -0.000067 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000039 -0.000051 -0.000067 -0.000086 -0.000111 -0.000142 -0.000180 -0.000228 -0.000285 -0.000355 -0.000438 -0.000538 -0.000655 -0.000791 -0.000948 -0.001127 -0.001329 -0.001551 -0.001792 -0.002049 -0.002318 -0.002592 -0.002867 -0.003138 -0.003399 -0.003647 -0.003878 -0.004093 -0.004293 -0.004483 -0.004671 -0.004867 -0.005083 -0.005329 -0.005610 -0.005924 -0.006255 -0.006571 -0.006818 -0.006922 -0.006791 -0.006318 -0.005398 -0.003940 -0.001883 0.000785 0.004011 0.007672 0.011575 0.015468 0.019069 0.022093 0.024298 0.025514 0.025678 0.024847 0.023198 0.021009 0.018625 0.016412 0.014704 0.013760 0.013719 0.014584 0.016222 0.018378 0.020722 0.022889 0.024536 0.025385 0.025262 0.024109 0.021987 0.019060 0.015560 0.011759 0.007929 0.004312 0.001097 -0.001591 -0.003696 -0.005222 -0.006218 -0.006770 -0.006975 -0.006932 -0.006731 -0.006446 -0.006128 -0.005813 -0.005518 -0.005250 -0.005005 -0.004776 -0.004554 -0.004330 -0.004098 -0.003853 -0.003595 -0.003324 -0.003045 -0.002761 -0.002479 -0.002205 -0.001942 -0.001694 -0.001465 -0.001256 -0.001068 -0.000900 -0.000753 -0.000625 -0.000515 -0.000421 -0.000341 -0.000275 -0.000220 -0.000175 -0.000138 -0.000109 -0.000085 -0.000067 -0.000052 -0.000040 -0.000031 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000039 -0.000051 -0.000067 -0.000086 -0.000110 -0.000141 -0.000178 -0.000225 -0.000281 -0.000349 -0.000430 -0.000526 -0.000639 -0.000769 -0.000918 -0.001087 -0.001274 -0.001478 -0.001697 -0.001926 -0.002160 -0.002394 -0.002623 -0.002840 -0.003042 -0.003225 -0.003388 -0.003531 -0.003659 -0.003781 -0.003909 -0.004058 -0.004244 -0.004483 -0.004787 -0.005155 -0.005573 -0.006005 -0.006393 -0.006651 -0.006670 -0.006330 -0.005506 -0.004092 -0.002020 0.000719 0.004056 0.007838 0.011829 0.015725 0.019187 0.021882 0.023528 0.023943 0.023074 0.021021 0.018033 0.014484 0.010826 0.007536 0.005047 0.003687 0.003638 0.004902 0.007304 0.010520 0.014121 0.017634 0.020608 0.022673 0.023583 0.023237 0.021684 0.019100 0.015752 0.011959 0.008047 0.004309 0.000977 -0.001794 -0.003929 -0.005427 -0.006344 -0.006776 -0.006839 -0.006647 -0.006306 -0.005899 -0.005487 -0.005108 -0.004780 -0.004505 -0.004278 -0.004086 -0.003914 -0.003748 -0.003579 -0.003399 -0.003203 -0.002992 -0.002767 -0.002532 -0.002293 -0.002054 -0.001822 -0.001600 -0.001392 -0.001200 -0.001025 -0.000868 -0.000729 -0.000607 -0.000501 -0.000411 -0.000334 -0.000269 -0.000216 -0.000172 -0.000136 -0.000107 -0.000084 -0.000066 -0.000051 -0.000040 -0.000030 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000039 -0.000051 -0.000066 -0.000085 -0.000109 -0.000139 -0.000175 -0.000220 -0.000275 -0.000340 -0.000418 -0.000510 -0.000617 -0.000739 -0.000878 -0.001033 -0.001202 -0.001383 -0.001573 -0.001766 -0.001957 -0.002140 -0.002308 -0.002455 -0.002576 -0.002669 -0.002733 -0.002769 -0.002785 -0.002792 -0.002806 -0.002849 -0.002943 -0.003112 -0.003375 -0.003739 -0.004197 -0.004718 -0.005242 -0.005681 -0.005918 -0.005822 -0.005252 -0.004091 -0.002258 0.000257 0.003383 0.006949 0.010693 0.014279 0.017330 0.019480 0.020421 0.019961 0.018061 0.014854 0.010646 0.005887 0.001116 -0.003104 -0.006264 -0.007975 -0.008028 -0.006420 -0.003356 0.000779 0.005481 0.010190 0.014372 0.017583 0.019521 0.020050 0.019207 0.017176 0.014247 0.010771 0.007108 0.003585 0.000458 -0.002101 -0.004010 -0.005271 -0.005948 -0.006149 -0.006002 -0.005633 -0.005154 -0.004655 -0.004195 -0.003810 -0.003511 -0.003296 -0.003149 -0.003052 -0.002983 -0.002924 -0.002860 -0.002779 -0.002677 -0.002550 -0.002400 -0.002232 -0.002049 -0.001859 -0.001667 -0.001479 -0.001297 -0.001127 -0.000969 -0.000825 -0.000696 -0.000582 -0.000482 -0.000396 -0.000323 -0.000261 -0.000210 -0.000167 -0.000133 -0.000105 -0.000082 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000050 -0.000065 -0.000083 -0.000107 -0.000135 -0.000171 -0.000214 -0.000266 -0.000329 -0.000403 -0.000489 -0.000589 -0.000702 -0.000828 -0.000966 -0.001115 -0.001269 -0.001425 -0.001577 -0.001718 -0.001839 -0.001934 -0.001996 -0.002020 -0.002001 -0.001940 -0.001838 -0.001705 -0.001555 -0.001408 -0.001292 -0.001237 -0.001277 -0.001440 -0.001747 -0.002200 -0.002780 -0.003435 -0.004078 -0.004594 -0.004842 -0.004673 -0.003954 -0.002591 -0.000560 0.002073 0.005140 0.008371 0.011418 0.013887 0.015392 0.015613 0.014352 0.011576 0.007441 0.002289 -0.003383 -0.008980 -0.013881 -0.017526 -0.019488 -0.019539 -0.017677 -0.014128 -0.009315 -0.003796 0.001817 0.006934 0.011064 0.013869 0.015196 0.015074 0.013688 0.011345 0.008410 0.005261 0.002234 -0.000407 -0.002491 -0.003943 -0.004775 -0.005064 -0.004931 -0.004513 -0.003943 -0.003334 -0.002772 -0.002310 -0.001974 -0.001766 -0.001670 -0.001663 -0.001715 -0.001799 -0.001889 -0.001966 -0.002017 -0.002034 -0.002014 -0.001958 -0.001870 -0.001758 -0.001626 -0.001482 -0.001333 -0.001184 -0.001038 -0.000900 -0.000772 -0.000655 -0.000551 -0.000459 -0.000378 -0.000309 -0.000251 -0.000202 -0.000161 -0.000128 -0.000101 -0.000079 -0.000062 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000063 -0.000081 -0.000103 -0.000131 -0.000165 -0.000206 -0.000256 -0.000315 -0.000385 -0.000465 -0.000556 -0.000658 -0.000770 -0.000890 -0.001015 -0.001140 -0.001260 -0.001366 -0.001450 -0.001504 -0.001518 -0.001485 -0.001398 -0.001251 -0.001045 -0.000782 -0.000472 -0.000132 0.000214 0.000532 0.000784 0.000924 0.000911 0.000710 0.000301 -0.000311 -0.001087 -0.001951 -0.002790 -0.003463 -0.003810 -0.003684 -0.002972 -0.001628 0.000302 0.002669 0.005217 0.007602 0.009434 0.010326 0.009950 0.008106 0.004758 0.000066 -0.005618 -0.011780 -0.017804 -0.023049 -0.026934 -0.029016 -0.029060 -0.027064 -0.023266 -0.018105 -0.012158 -0.006060 -0.000421 0.004257 0.007626 0.009530 0.009999 0.009225 0.007516 0.005242 0.002775 0.000444 -0.001500 -0.002904 -0.003715 -0.003964 -0.003748 -0.003200 -0.002466 -0.001680 -0.000951 -0.000356 0.000064 0.000300 0.000364 0.000286 0.000104 -0.000143 -0.000418 -0.000692 -0.000940 -0.001146 -0.001303 -0.001406 -0.001458 -0.001463 -0.001429 -0.001363 -0.001274 -0.001169 -0.001055 -0.000938 -0.000822 -0.000712 -0.000609 -0.000515 -0.000431 -0.000357 -0.000293 -0.000238 -0.000192 -0.000154 -0.000122 -0.000097 -0.000076 -0.000060 -0.000047 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000061 -0.000078 -0.000099 -0.000126 -0.000158 -0.000197 -0.000244 -0.000299 -0.000363 -0.000437 -0.000519 -0.000610 -0.000707 -0.000807 -0.000908 -0.001002 -0.001082 -0.001141 -0.001167 -0.001150 -0.001079 -0.000946 -0.000740 -0.000458 -0.000096 0.000343 0.000847 0.001399 0.001970 0.002520 0.003001 0.003359 0.003535 0.003477 0.003146 0.002529 0.001646 0.000558 -0.000629 -0.001773 -0.002710 -0.003274 -0.003329 -0.002797 -0.001692 -0.000129 0.001668 0.003382 0.004642 0.005070 0.004343 0.002252 -0.001250 -0.006020 -0.011723 -0.017865 -0.023848 -0.029045 -0.032885 -0.034937 -0.034969 -0.032981 -0.029208 -0.024083 -0.018172 -0.012094 -0.006440 -0.001693 0.001822 0.003964 0.004776 0.004459 0.003316 0.001708 -0.000012 -0.001543 -0.002666 -0.003262 -0.003313 -0.002879 -0.002081 -0.001069 0.000006 0.001009 0.001840 0.002438 0.002780 0.002873 0.002751 0.002460 0.002051 0.001577 0.001082 0.000602 0.000165 -0.000213 -0.000521 -0.000758 -0.000925 -0.001030 -0.001079 -0.001083 -0.001051 -0.000993 -0.000917 -0.000830 -0.000738 -0.000646 -0.000557 -0.000474 -0.000399 -0.000332 -0.000274 -0.000223 -0.000181 -0.000145 -0.000116 -0.000092 -0.000073 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000026 -0.000034 -0.000045 -0.000058 -0.000074 -0.000094 -0.000119 -0.000149 -0.000186 -0.000230 -0.000281 -0.000340 -0.000406 -0.000479 -0.000558 -0.000639 -0.000720 -0.000795 -0.000859 -0.000901 -0.000912 -0.000880 -0.000793 -0.000638 -0.000405 -0.000082 0.000338 0.000857 0.001473 0.002177 0.002947 0.003752 0.004547 0.005275 0.005870 0.006258 0.006369 0.006142 0.005544 0.004573 0.003274 0.001741 0.000114 -0.001435 -0.002723 -0.003585 -0.003907 -0.003656 -0.002902 -0.001820 -0.000686 0.000162 0.000368 -0.000385 -0.002315 -0.005492 -0.009809 -0.014982 -0.020566 -0.026018 -0.030760 -0.034266 -0.036134 -0.036150 -0.034316 -0.030853 -0.026163 -0.020772 -0.015248 -0.010126 -0.005836 -0.002655 -0.000685 0.000142 0.000036 -0.000704 -0.001739 -0.002749 -0.003474 -0.003743 -0.003488 -0.002733 -0.001578 -0.000172 0.001316 0.002729 0.003936 0.004849 0.005423 0.005656 0.005577 0.005241 0.004712 0.004058 0.003340 0.002612 0.001917 0.001284 0.000731 0.000268 -0.000104 -0.000387 -0.000591 -0.000724 -0.000798 -0.000824 -0.000813 -0.000774 -0.000717 -0.000649 -0.000576 -0.000502 -0.000431 -0.000365 -0.000305 -0.000253 -0.000207 -0.000168 -0.000135 -0.000108 -0.000086 -0.000068 -0.000054 -0.000043 -0.000034 -0.000026 -0.000021 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000054 -0.000069 -0.000088 -0.000111 -0.000140 -0.000174 -0.000214 -0.000261 -0.000314 -0.000373 -0.000437 -0.000504 -0.000570 -0.000631 -0.000683 -0.000716 -0.000722 -0.000688 -0.000602 -0.000450 -0.000217 0.000109 0.000542 0.001089 0.001756 0.002541 0.003434 0.004413 0.005444 0.006479 0.007451 0.008284 0.008890 0.009180 0.009074 0.008514 0.007480 0.005998 0.004149 0.002070 -0.000061 -0.002043 -0.003678 -0.004812 -0.005360 -0.005333 -0.004850 -0.004133 -0.003475 -0.003206 -0.003631 -0.004981 -0.007362 -0.010722 -0.014845 -0.019372 -0.023842 -0.027759 -0.030665 -0.032211 -0.032208 -0.030661 -0.027768 -0.023880 -0.019455 -0.014982 -0.010908 -0.007581 -0.005206 -0.003827 -0.003340 -0.003523 -0.004084 -0.004711 -0.005127 -0.005126 -0.004596 -0.003526 -0.001993 -0.000143 0.001844 0.003782 0.005506 0.006889 0.007856 0.008382 0.008486 0.008222 0.007662 0.006890 0.005988 0.005029 0.004074 0.003170 0.002348 0.001628 0.001018 0.000520 0.000126 -0.000171 -0.000383 -0.000523 -0.000603 -0.000636 -0.000634 -0.000605 -0.000560 -0.000505 -0.000445 -0.000386 -0.000329 -0.000277 -0.000230 -0.000189 -0.000154 -0.000125 -0.000100 -0.000080 -0.000064 -0.000051 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000064 -0.000081 -0.000103 -0.000129 -0.000160 -0.000197 -0.000239 -0.000287 -0.000339 -0.000394 -0.000449 -0.000501 -0.000544 -0.000574 -0.000581 -0.000554 -0.000481 -0.000348 -0.000139 0.000161 0.000568 0.001095 0.001753 0.002547 0.003478 0.004535 0.005698 0.006930 0.008178 0.009371 0.010423 0.011234 0.011697 0.011716 0.011212 0.010143 0.008520 0.006412 0.003948 0.001314 -0.001270 -0.003579 -0.005412 -0.006631 -0.007187 -0.007136 -0.006636 -0.005934 -0.005324 -0.005102 -0.005515 -0.006708 -0.008699 -0.011361 -0.014435 -0.017571 -0.020374 -0.022476 -0.023592 -0.023569 -0.022416 -0.020294 -0.017496 -0.014388 -0.011358 -0.008745 -0.006792 -0.005614 -0.005187 -0.005361 -0.005899 -0.006517 -0.006935 -0.006925 -0.006341 -0.005134 -0.003356 -0.001142 0.001319 0.003814 0.006138 0.008119 0.009637 0.010629 0.011090 0.011059 0.010610 0.009836 0.008836 0.007705 0.006527 0.005367 0.004277 0.003289 0.002422 0.001684 0.001075 0.000586 0.000208 -0.000073 -0.000271 -0.000399 -0.000471 -0.000501 -0.000498 -0.000474 -0.000436 -0.000390 -0.000341 -0.000293 -0.000248 -0.000207 -0.000171 -0.000140 -0.000113 -0.000091 -0.000073 -0.000059 -0.000047 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000045 -0.000058 -0.000074 -0.000093 -0.000117 -0.000145 -0.000179 -0.000217 -0.000259 -0.000304 -0.000351 -0.000395 -0.000434 -0.000462 -0.000473 -0.000457 -0.000403 -0.000299 -0.000128 0.000125 0.000478 0.000946 0.001545 0.002286 0.003178 0.004220 0.005404 0.006709 0.008097 0.009515 0.010886 0.012118 0.013101 0.013718 0.013854 0.013416 0.012346 0.010636 0.008345 0.005598 0.002583 -0.000466 -0.003294 -0.005663 -0.007382 -0.008341 -0.008534 -0.008058 -0.007109 -0.005946 -0.004852 -0.004089 -0.003848 -0.004220 -0.005173 -0.006564 -0.008160 -0.009682 -0.010862 -0.011487 -0.011446 -0.010747 -0.009516 -0.007974 -0.006391 -0.005037 -0.004132 -0.003805 -0.004072 -0.004836 -0.005899 -0.007006 -0.007884 -0.008286 -0.008035 -0.007043 -0.005327 -0.003002 -0.000253 0.002686 0.005574 0.008188 0.010353 0.011955 0.012943 0.013327 0.013166 0.012551 0.011591 0.010399 0.009080 0.007723 0.006399 0.005161 0.004042 0.003060 0.002223 0.001528 0.000965 0.000524 0.000189 -0.000055 -0.000221 -0.000326 -0.000382 -0.000401 -0.000394 -0.000370 -0.000336 -0.000297 -0.000258 -0.000219 -0.000184 -0.000153 -0.000125 -0.000102 -0.000083 -0.000067 -0.000054 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000040 -0.000051 -0.000066 -0.000083 -0.000105 -0.000130 -0.000160 -0.000194 -0.000231 -0.000270 -0.000308 -0.000343 -0.000371 -0.000387 -0.000382 -0.000349 -0.000276 -0.000149 0.000047 0.000329 0.000714 0.001220 0.001863 0.002656 0.003605 0.004715 0.005975 0.007366 0.008853 0.010378 0.011867 0.013222 0.014329 0.015062 0.015299 0.014932 0.013892 0.012158 0.009779 0.006872 0.003627 0.000287 -0.002872 -0.005581 -0.007605 -0.008782 -0.009049 -0.008447 -0.007122 -0.005297 -0.003244 -0.001235 0.000496 0.001791 0.002584 0.002909 0.002879 0.002657 0.002413 0.002284 0.002341 0.002576 0.002899 0.003161 0.003192 0.002835 0.001991 0.000643 -0.001129 -0.003155 -0.005196 -0.006981 -0.008247 -0.008783 -0.008457 -0.007239 -0.005206 -0.002522 0.000579 0.003829 0.006965 0.009751 0.012013 0.013640 0.014594 0.014897 0.014624 0.013878 0.012779 0.011449 0.009998 0.008520 0.007088 0.005755 0.004553 0.003500 0.002600 0.001851 0.001241 0.000759 0.000389 0.000115 -0.000078 -0.000205 -0.000280 -0.000316 -0.000323 -0.000311 -0.000287 -0.000257 -0.000224 -0.000192 -0.000161 -0.000134 -0.000111 -0.000091 -0.000074 -0.000060 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000045 -0.000057 -0.000073 -0.000092 -0.000114 -0.000141 -0.000170 -0.000203 -0.000236 -0.000268 -0.000296 -0.000315 -0.000321 -0.000306 -0.000262 -0.000177 -0.000039 0.000168 0.000461 0.000858 0.001376 0.002030 0.002834 0.003797 0.004921 0.006199 0.007612 0.009125 0.010685 0.012217 0.013625 0.014793 0.015596 0.015905 0.015609 0.014629 0.012938 0.010573 0.007645 0.004339 0.000900 -0.002387 -0.005230 -0.007367 -0.008596 -0.008808 -0.007998 -0.006266 -0.003803 -0.000864 0.002272 0.005342 0.008127 0.010483 0.012345 0.013720 0.014667 0.015263 0.015580 0.015651 0.015466 0.014969 0.014079 0.012713 0.010820 0.008406 0.005555 0.002428 -0.000744 -0.003690 -0.006129 -0.007813 -0.008562 -0.008287 -0.007007 -0.004842 -0.002000 0.001253 0.004628 0.007848 0.010676 0.012937 0.014528 0.015421 0.015648 0.015291 0.014461 0.013284 0.011884 0.010374 0.008847 0.007375 0.006010 0.004782 0.003707 0.002789 0.002023 0.001398 0.000901 0.000517 0.000230 0.000024 -0.000114 -0.000201 -0.000247 -0.000263 -0.000259 -0.000243 -0.000219 -0.000193 -0.000166 -0.000140 -0.000117 -0.000097 -0.000079 -0.000065 -0.000053 -0.000043 -0.000035 -0.000028 -0.000023 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000049 -0.000063 -0.000079 -0.000099 -0.000122 -0.000147 -0.000175 -0.000204 -0.000230 -0.000252 -0.000266 -0.000266 -0.000246 -0.000197 -0.000110 0.000028 0.000232 0.000518 0.000903 0.001403 0.002034 0.002808 0.003735 0.004817 0.006048 0.007411 0.008874 0.010387 0.011880 0.013262 0.014422 0.015237 0.015585 0.015354 0.014463 0.012880 0.010634 0.007826 0.004632 0.001289 -0.001921 -0.004702 -0.006780 -0.007931 -0.008016 -0.006995 -0.004931 -0.001987 0.001606 0.005572 0.009631 0.013529 0.017061 0.020090 0.022538 0.024383 0.025628 0.026289 0.026370 0.025858 0.024726 0.022946 0.020508 0.017445 0.013844 0.009866 0.005730 0.001708 -0.001910 -0.004846 -0.006871 -0.007833 -0.007679 -0.006462 -0.004334 -0.001527 0.001679 0.004989 0.008126 0.010857 0.013017 0.014513 0.015321 0.015480 0.015076 0.014219 0.013035 0.011645 0.010156 0.008661 0.007225 0.005897 0.004706 0.003664 0.002775 0.002033 0.001426 0.000943 0.000568 0.000287 0.000084 -0.000055 -0.000144 -0.000193 -0.000214 -0.000216 -0.000205 -0.000186 -0.000164 -0.000142 -0.000120 -0.000101 -0.000083 -0.000069 -0.000056 -0.000046 -0.000037 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000031 -0.000041 -0.000052 -0.000066 -0.000083 -0.000103 -0.000125 -0.000149 -0.000173 -0.000196 -0.000214 -0.000224 -0.000222 -0.000201 -0.000155 -0.000074 0.000053 0.000239 0.000498 0.000847 0.001301 0.001873 0.002576 0.003418 0.004401 0.005520 0.006760 0.008095 0.009478 0.010848 0.012122 0.013201 0.013971 0.014320 0.014145 0.013367 0.011954 0.009927 0.007377 0.004461 0.001399 -0.001545 -0.004091 -0.005968 -0.006955 -0.006898 -0.005738 -0.003512 -0.000353 0.003533 0.007888 0.012436 0.016909 0.021076 0.024755 0.027819 0.030188 0.031818 0.032683 0.032769 0.032060 0.030550 0.028246 0.025190 0.021466 0.017217 0.012645 0.008001 0.003569 -0.000361 -0.003527 -0.005722 -0.006821 -0.006799 -0.005730 -0.003777 -0.001177 0.001797 0.004859 0.007749 0.010252 0.012215 0.013556 0.014259 0.014364 0.013952 0.013130 0.012013 0.010714 0.009333 0.007951 0.006630 0.005412 0.004321 0.003370 0.002557 0.001880 0.001326 0.000885 0.000543 0.000286 0.000100 -0.000028 -0.000110 -0.000156 -0.000177 -0.000180 -0.000172 -0.000157 -0.000138 -0.000119 -0.000101 -0.000085 -0.000070 -0.000058 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000042 -0.000054 -0.000068 -0.000085 -0.000104 -0.000124 -0.000145 -0.000165 -0.000181 -0.000190 -0.000189 -0.000172 -0.000135 -0.000068 0.000036 0.000191 0.000407 0.000699 0.001079 0.001560 0.002152 0.002862 0.003692 0.004638 0.005689 0.006820 0.007996 0.009164 0.010253 0.011181 0.011850 0.012164 0.012033 0.011390 0.010202 0.008486 0.006317 0.003830 0.001213 -0.001301 -0.003465 -0.005038 -0.005813 -0.005648 -0.004477 -0.002321 0.000717 0.004459 0.008681 0.013130 0.017557 0.021733 0.025471 0.028625 0.031093 0.032805 0.033717 0.033803 0.033047 0.031452 0.029045 0.025889 0.022093 0.017817 0.013271 0.008705 0.004386 0.000582 -0.002475 -0.004606 -0.005715 -0.005790 -0.004912 -0.003239 -0.000990 0.001587 0.004238 0.006733 0.008884 0.010562 0.011697 0.012277 0.012342 0.011962 0.011233 0.010255 0.009127 0.007934 0.006746 0.005615 0.004575 0.003646 0.002837 0.002148 0.001574 0.001106 0.000735 0.000447 0.000232 0.000077 -0.000029 -0.000096 -0.000134 -0.000150 -0.000152 -0.000144 -0.000131 -0.000115 -0.000099 -0.000084 -0.000070 -0.000058 -0.000048 -0.000039 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000054 -0.000068 -0.000083 -0.000101 -0.000119 -0.000137 -0.000152 -0.000162 -0.000165 -0.000157 -0.000133 -0.000088 -0.000015 0.000096 0.000254 0.000469 0.000753 0.001114 0.001561 0.002099 0.002730 0.003451 0.004254 0.005119 0.006020 0.006917 0.007756 0.008473 0.008993 0.009241 0.009145 0.008653 0.007738 0.006411 0.004728 0.002795 0.000762 -0.001189 -0.002859 -0.004052 -0.004603 -0.004392 -0.003362 -0.001526 0.001037 0.004189 0.007748 0.011511 0.015271 0.018836 0.022045 0.024769 0.026913 0.028410 0.029213 0.029295 0.028640 0.027252 0.025157 0.022418 0.019135 0.015452 0.011553 0.007652 0.003977 0.000747 -0.001846 -0.003662 -0.004625 -0.004735 -0.004063 -0.002745 -0.000961 0.001084 0.003185 0.005157 0.006851 0.008166 0.009048 0.009491 0.009526 0.009214 0.008630 0.007855 0.006967 0.006033 0.005109 0.004232 0.003430 0.002716 0.002097 0.001572 0.001136 0.000783 0.000504 0.000290 0.000132 0.000020 -0.000055 -0.000100 -0.000124 -0.000132 -0.000129 -0.000120 -0.000107 -0.000093 -0.000079 -0.000066 -0.000055 -0.000046 -0.000038 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000030 -0.000040 -0.000051 -0.000064 -0.000079 -0.000095 -0.000111 -0.000127 -0.000140 -0.000149 -0.000152 -0.000146 -0.000128 -0.000092 -0.000034 0.000054 0.000179 0.000348 0.000568 0.000844 0.001179 0.001576 0.002032 0.002541 0.003092 0.003668 0.004242 0.004781 0.005242 0.005577 0.005735 0.005669 0.005344 0.004739 0.003861 0.002748 0.001467 0.000121 -0.001167 -0.002260 -0.003028 -0.003356 -0.003166 -0.002421 -0.001131 0.000648 0.002820 0.005261 0.007832 0.010393 0.012818 0.014997 0.016848 0.018310 0.019338 0.019901 0.019977 0.019550 0.018617 0.017191 0.015310 0.013039 0.010479 0.007760 0.005032 0.002457 0.000193 -0.001625 -0.002898 -0.003573 -0.003652 -0.003186 -0.002272 -0.001039 0.000370 0.001812 0.003160 0.004312 0.005200 0.005791 0.006081 0.006096 0.005877 0.005478 0.004954 0.004360 0.003741 0.003134 0.002563 0.002045 0.001588 0.001196 0.000866 0.000596 0.000379 0.000212 0.000086 -0.000003 -0.000062 -0.000098 -0.000117 -0.000122 -0.000119 -0.000110 -0.000098 -0.000085 -0.000072 -0.000060 -0.000050 -0.000041 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000046 -0.000058 -0.000072 -0.000088 -0.000104 -0.000120 -0.000137 -0.000153 -0.000167 -0.000179 -0.000186 -0.000186 -0.000175 -0.000149 -0.000106 -0.000041 0.000048 0.000162 0.000303 0.000468 0.000657 0.000864 0.001084 0.001305 0.001514 0.001693 0.001822 0.001879 0.001843 0.001696 0.001429 0.001044 0.000554 -0.000008 -0.000598 -0.001156 -0.001622 -0.001935 -0.002048 -0.001930 -0.001572 -0.000986 -0.000208 0.000715 0.001722 0.002753 0.003750 0.004668 0.005474 0.006149 0.006683 0.007070 0.007303 0.007372 0.007262 0.006957 0.006445 0.005725 0.004812 0.003742 0.002570 0.001367 0.000212 -0.000815 -0.001640 -0.002211 -0.002497 -0.002497 -0.002234 -0.001759 -0.001134 -0.000433 0.000274 0.000926 0.001474 0.001890 0.002159 0.002284 0.002279 0.002168 0.001977 0.001735 0.001468 0.001199 0.000942 0.000710 0.000506 0.000334 0.000192 0.000078 -0.000010 -0.000074 -0.000119 -0.000145 -0.000158 -0.000159 -0.000152 -0.000140 -0.000125 -0.000109 -0.000093 -0.000078 -0.000064 -0.000051 -0.000041 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000009 -0.000013 -0.000019 -0.000028 -0.000038 -0.000050 -0.000065 -0.000082 -0.000103 -0.000127 -0.000156 -0.000191 -0.000234 -0.000285 -0.000344 -0.000412 -0.000488 -0.000574 -0.000668 -0.000771 -0.000884 -0.001007 -0.001139 -0.001278 -0.001423 -0.001568 -0.001708 -0.001836 -0.001944 -0.002024 -0.002068 -0.002070 -0.002028 -0.001941 -0.001813 -0.001653 -0.001467 -0.001268 -0.001067 -0.000880 -0.000725 -0.000621 -0.000593 -0.000661 -0.000844 -0.001152 -0.001587 -0.002141 -0.002791 -0.003506 -0.004241 -0.004947 -0.005570 -0.006061 -0.006384 -0.006515 -0.006451 -0.006207 -0.005814 -0.005312 -0.004745 -0.004158 -0.003587 -0.003059 -0.002593 -0.002199 -0.001876 -0.001622 -0.001428 -0.001288 -0.001194 -0.001140 -0.001124 -0.001140 -0.001186 -0.001253 -0.001336 -0.001424 -0.001508 -0.001580 -0.001633 -0.001663 -0.001667 -0.001645 -0.001596 -0.001525 -0.001433 -0.001326 -0.001209 -0.001088 -0.000967 -0.000849 -0.000739 -0.000637 -0.000545 -0.000461 -0.000386 -0.000319 -0.000260 -0.000209 -0.000166 -0.000130 -0.000100 -0.000076 -0.000057 -0.000042 -0.000031 -0.000022 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000002 -0.000000 -0.000004 -0.000010 -0.000017 -0.000028 -0.000042 -0.000060 -0.000084 -0.000115 -0.000157 -0.000212 -0.000284 -0.000376 -0.000492 -0.000636 -0.000811 -0.001020 -0.001268 -0.001556 -0.001889 -0.002266 -0.002685 -0.003141 -0.003625 -0.004121 -0.004607 -0.005056 -0.005435 -0.005709 -0.005841 -0.005800 -0.005562 -0.005120 -0.004481 -0.003674 -0.002747 -0.001767 -0.000814 0.000023 0.000649 0.000979 0.000938 0.000475 -0.000431 -0.001769 -0.003493 -0.005528 -0.007773 -0.010108 -0.012405 -0.014535 -0.016379 -0.017832 -0.018818 -0.019289 -0.019227 -0.018649 -0.017597 -0.016138 -0.014356 -0.012350 -0.010223 -0.008082 -0.006030 -0.004161 -0.002557 -0.001278 -0.000366 0.000167 0.000330 0.000158 -0.000294 -0.000956 -0.001750 -0.002595 -0.003414 -0.004143 -0.004733 -0.005155 -0.005397 -0.005463 -0.005372 -0.005149 -0.004824 -0.004427 -0.003986 -0.003528 -0.003072 -0.002634 -0.002227 -0.001858 -0.001529 -0.001243 -0.000997 -0.000788 -0.000614 -0.000470 -0.000353 -0.000259 -0.000186 -0.000130 -0.000088 -0.000058 -0.000035 -0.000020 -0.000009 -0.000002 0.000002 0.000005 0.000005 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000011 0.000009 0.000003 -0.000005 -0.000017 -0.000036 -0.000062 -0.000099 -0.000151 -0.000223 -0.000320 -0.000449 -0.000616 -0.000827 -0.001090 -0.001411 -0.001797 -0.002254 -0.002785 -0.003391 -0.004071 -0.004813 -0.005603 -0.006413 -0.007208 -0.007942 -0.008558 -0.008996 -0.009193 -0.009095 -0.008662 -0.007876 -0.006751 -0.005336 -0.003713 -0.002000 -0.000339 0.001114 0.002199 0.002770 0.002711 0.001949 0.000462 -0.001715 -0.004493 -0.007735 -0.011271 -0.014910 -0.018452 -0.021708 -0.024507 -0.026707 -0.028204 -0.028933 -0.028870 -0.028030 -0.026464 -0.024256 -0.021517 -0.018384 -0.015012 -0.011568 -0.008227 -0.005154 -0.002500 -0.000387 0.001101 0.001928 0.002104 0.001685 0.000770 -0.000513 -0.002021 -0.003603 -0.005123 -0.006465 -0.007544 -0.008310 -0.008746 -0.008865 -0.008703 -0.008309 -0.007741 -0.007053 -0.006299 -0.005522 -0.004758 -0.004033 -0.003366 -0.002766 -0.002238 -0.001783 -0.001397 -0.001075 -0.000811 -0.000597 -0.000428 -0.000297 -0.000197 -0.000124 -0.000072 -0.000036 -0.000011 0.000004 0.000013 0.000018 0.000020 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000017 0.000019 0.000021 0.000024 0.000026 0.000028 0.000028 0.000026 0.000020 0.000010 -0.000007 -0.000034 -0.000075 -0.000134 -0.000218 -0.000335 -0.000493 -0.000700 -0.000966 -0.001302 -0.001715 -0.002217 -0.002814 -0.003512 -0.004311 -0.005208 -0.006190 -0.007234 -0.008305 -0.009353 -0.010316 -0.011119 -0.011679 -0.011913 -0.011745 -0.011122 -0.010021 -0.008460 -0.006505 -0.004270 -0.001914 0.000371 0.002371 0.003878 0.004701 0.004693 0.003770 0.001916 -0.000809 -0.004276 -0.008299 -0.012655 -0.017101 -0.021392 -0.025305 -0.028644 -0.031254 -0.033023 -0.033886 -0.033817 -0.032832 -0.030982 -0.028355 -0.025066 -0.021268 -0.017139 -0.012883 -0.008719 -0.004864 -0.001522 0.001135 0.002984 0.003965 0.004080 0.003399 0.002051 0.000205 -0.001939 -0.004178 -0.006325 -0.008219 -0.009744 -0.010832 -0.011461 -0.011649 -0.011448 -0.010927 -0.010165 -0.009242 -0.008228 -0.007186 -0.006163 -0.005196 -0.004308 -0.003513 -0.002817 -0.002219 -0.001715 -0.001298 -0.000958 -0.000686 -0.000475 -0.000313 -0.000193 -0.000108 -0.000048 -0.000009 0.000016 0.000030 0.000037 0.000039 0.000038 0.000035 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000035 0.000040 0.000044 0.000048 0.000049 0.000047 0.000041 0.000026 0.000001 -0.000040 -0.000102 -0.000193 -0.000322 -0.000499 -0.000734 -0.001040 -0.001428 -0.001910 -0.002497 -0.003199 -0.004022 -0.004967 -0.006028 -0.007189 -0.008423 -0.009685 -0.010918 -0.012043 -0.012972 -0.013604 -0.013840 -0.013591 -0.012793 -0.011421 -0.009497 -0.007103 -0.004376 -0.001507 0.001274 0.003717 0.005577 0.006640 0.006747 0.005813 0.003838 0.000908 -0.002813 -0.007103 -0.011706 -0.016354 -0.020790 -0.024787 -0.028159 -0.030768 -0.032519 -0.033364 -0.033286 -0.032302 -0.030453 -0.027810 -0.024472 -0.020574 -0.016287 -0.011817 -0.007396 -0.003269 0.000328 0.003187 0.005151 0.006133 0.006121 0.005184 0.003463 0.001156 -0.001505 -0.004279 -0.006938 -0.009290 -0.011195 -0.012566 -0.013377 -0.013651 -0.013447 -0.012850 -0.011957 -0.010865 -0.009661 -0.008420 -0.007203 -0.006051 -0.004995 -0.004051 -0.003226 -0.002519 -0.001926 -0.001436 -0.001041 -0.000727 -0.000485 -0.000303 -0.000171 -0.000078 -0.000015 0.000024 0.000047 0.000059 0.000062 0.000061 0.000056 0.000051 0.000044 0.000038 0.000032 0.000026 0.000022 0.000018 0.000014 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000024 0.000028 0.000034 0.000040 0.000047 0.000054 0.000062 0.000069 0.000075 0.000078 0.000076 0.000066 0.000045 0.000008 -0.000053 -0.000144 -0.000277 -0.000461 -0.000710 -0.001037 -0.001454 -0.001976 -0.002616 -0.003382 -0.004283 -0.005319 -0.006483 -0.007756 -0.009105 -0.010483 -0.011821 -0.013034 -0.014021 -0.014673 -0.014879 -0.014542 -0.013595 -0.012010 -0.009818 -0.007111 -0.004044 -0.000829 0.002282 0.005020 0.007128 0.008385 0.008639 0.007821 0.005957 0.003161 -0.000374 -0.004406 -0.008666 -0.012890 -0.016841 -0.020326 -0.023203 -0.025382 -0.026815 -0.027485 -0.027398 -0.026568 -0.025018 -0.022784 -0.019920 -0.016514 -0.012692 -0.008629 -0.004537 -0.000659 0.002758 0.005482 0.007330 0.008183 0.008008 0.006856 0.004866 0.002238 -0.000779 -0.003925 -0.006949 -0.009637 -0.011829 -0.013428 -0.014401 -0.014768 -0.014596 -0.013979 -0.013023 -0.011837 -0.010521 -0.009159 -0.007819 -0.006550 -0.005386 -0.004346 -0.003438 -0.002662 -0.002012 -0.001478 -0.001049 -0.000712 -0.000454 -0.000262 -0.000125 -0.000032 0.000029 0.000065 0.000083 0.000090 0.000089 0.000083 0.000075 0.000066 0.000056 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000034 0.000041 0.000049 0.000059 0.000069 0.000081 0.000092 0.000103 0.000111 0.000115 0.000112 0.000098 0.000068 0.000015 -0.000070 -0.000197 -0.000377 -0.000624 -0.000952 -0.001375 -0.001908 -0.002563 -0.003352 -0.004281 -0.005351 -0.006552 -0.007865 -0.009254 -0.010666 -0.012030 -0.013255 -0.014235 -0.014855 -0.015002 -0.014577 -0.013513 -0.011789 -0.009439 -0.006566 -0.003337 0.000028 0.003270 0.006119 0.008325 0.009684 0.010070 0.009444 0.007866 0.005483 0.002510 -0.000802 -0.004194 -0.007433 -0.010333 -0.012768 -0.014673 -0.016035 -0.016876 -0.017233 -0.017137 -0.016602 -0.015625 -0.014186 -0.012273 -0.009893 -0.007100 -0.004000 -0.000757 0.002415 0.005277 0.007590 0.009146 0.009795 0.009469 0.008192 0.006077 0.003310 0.000132 -0.003191 -0.006404 -0.009281 -0.011651 -0.013407 -0.014508 -0.014972 -0.014863 -0.014276 -0.013325 -0.012123 -0.010775 -0.009371 -0.007985 -0.006669 -0.005461 -0.004381 -0.003440 -0.002636 -0.001965 -0.001416 -0.000978 -0.000636 -0.000377 -0.000189 -0.000057 0.000031 0.000084 0.000113 0.000125 0.000125 0.000118 0.000107 0.000094 0.000081 0.000069 0.000058 0.000048 0.000040 0.000033 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000033 0.000040 0.000049 0.000059 0.000071 0.000085 0.000100 0.000116 0.000132 0.000147 0.000159 0.000164 0.000160 0.000142 0.000101 0.000030 -0.000082 -0.000246 -0.000477 -0.000787 -0.001191 -0.001705 -0.002341 -0.003110 -0.004018 -0.005065 -0.006241 -0.007524 -0.008878 -0.010249 -0.011562 -0.012727 -0.013638 -0.014182 -0.014248 -0.013743 -0.012605 -0.010821 -0.008435 -0.005556 -0.002355 0.000946 0.004098 0.006846 0.008965 0.010288 0.010730 0.010299 0.009096 0.007303 0.005151 0.002892 0.000755 -0.001079 -0.002501 -0.003477 -0.004047 -0.004298 -0.004342 -0.004279 -0.004177 -0.004049 -0.003855 -0.003510 -0.002911 -0.001967 -0.000628 0.001091 0.003100 0.005237 0.007288 0.009015 0.010191 0.010633 0.010232 0.008966 0.006908 0.004213 0.001098 -0.002190 -0.005398 -0.008303 -0.010729 -0.012560 -0.013747 -0.014299 -0.014275 -0.013767 -0.012882 -0.011735 -0.010432 -0.009064 -0.007706 -0.006413 -0.005223 -0.004160 -0.003232 -0.002443 -0.001786 -0.001251 -0.000827 -0.000500 -0.000256 -0.000082 0.000036 0.000110 0.000152 0.000170 0.000172 0.000164 0.000150 0.000132 0.000115 0.000097 0.000081 0.000068 0.000056 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000031 0.000037 0.000046 0.000056 0.000068 0.000083 0.000100 0.000119 0.000140 0.000162 0.000185 0.000206 0.000222 0.000231 0.000227 0.000204 0.000153 0.000064 -0.000073 -0.000272 -0.000546 -0.000910 -0.001378 -0.001962 -0.002672 -0.003514 -0.004487 -0.005580 -0.006771 -0.008023 -0.009283 -0.010479 -0.011523 -0.012314 -0.012746 -0.012719 -0.012148 -0.010984 -0.009225 -0.006926 -0.004200 -0.001219 0.001804 0.004638 0.007059 0.008884 0.009995 0.010362 0.010049 0.009208 0.008054 0.006835 0.005789 0.005109 0.004907 0.005200 0.005909 0.006877 0.007901 0.008769 0.009307 0.009410 0.009066 0.008356 0.007438 0.006515 0.005793 0.005441 0.005551 0.006125 0.007067 0.008199 0.009293 0.010105 0.010417 0.010072 0.008995 0.007204 0.004808 0.001983 -0.001050 -0.004060 -0.006829 -0.009183 -0.011001 -0.012224 -0.012849 -0.012923 -0.012528 -0.011762 -0.010734 -0.009543 -0.008280 -0.007016 -0.005809 -0.004695 -0.003698 -0.002831 -0.002094 -0.001483 -0.000990 -0.000603 -0.000308 -0.000094 0.000055 0.000150 0.000205 0.000230 0.000234 0.000224 0.000206 0.000183 0.000159 0.000136 0.000114 0.000094 0.000078 0.000064 0.000052 0.000043 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000015 0.000019 0.000023 0.000028 0.000034 0.000042 0.000051 0.000063 0.000078 0.000095 0.000115 0.000138 0.000165 0.000194 0.000224 0.000255 0.000284 0.000308 0.000322 0.000320 0.000295 0.000238 0.000138 -0.000018 -0.000241 -0.000545 -0.000944 -0.001448 -0.002066 -0.002804 -0.003660 -0.004622 -0.005669 -0.006764 -0.007857 -0.008882 -0.009757 -0.010390 -0.010688 -0.010563 -0.009948 -0.008809 -0.007158 -0.005060 -0.002635 -0.000050 0.002497 0.004802 0.006679 0.007998 0.008701 0.008821 0.008485 0.007894 0.007301 0.006965 0.007111 0.007885 0.009326 0.011352 0.013768 0.016293 0.018606 0.020395 0.021410 0.021510 0.020682 0.019049 0.016844 0.014373 0.011960 0.009894 0.008383 0.007524 0.007293 0.007556 0.008096 0.008657 0.008985 0.008871 0.008181 0.006873 0.004996 0.002679 0.000103 -0.002526 -0.005008 -0.007170 -0.008889 -0.010094 -0.010769 -0.010945 -0.010685 -0.010077 -0.009215 -0.008192 -0.007089 -0.005977 -0.004907 -0.003917 -0.003031 -0.002261 -0.001610 -0.001074 -0.000646 -0.000315 -0.000069 0.000104 0.000217 0.000283 0.000313 0.000318 0.000305 0.000281 0.000251 0.000219 0.000187 0.000157 0.000131 0.000107 0.000088 0.000072 0.000058 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000037 0.000046 0.000057 0.000070 0.000087 0.000107 0.000130 0.000157 0.000189 0.000225 0.000264 0.000306 0.000348 0.000389 0.000424 0.000447 0.000453 0.000432 0.000376 0.000274 0.000114 -0.000116 -0.000427 -0.000829 -0.001331 -0.001936 -0.002641 -0.003437 -0.004300 -0.005199 -0.006087 -0.006903 -0.007577 -0.008030 -0.008184 -0.007968 -0.007334 -0.006268 -0.004797 -0.002999 -0.000996 0.001049 0.002958 0.004557 0.005707 0.006332 0.006438 0.006124 0.005578 0.005054 0.004837 0.005198 0.006344 0.008377 0.011264 0.014830 0.018772 0.022693 0.026163 0.028776 0.030217 0.030307 0.029038 0.026568 0.023200 0.019335 0.015405 0.011812 0.008871 0.006773 0.005560 0.005142 0.005315 0.005812 0.006345 0.006653 0.006543 0.005911 0.004744 0.003116 0.001165 -0.000933 -0.002999 -0.004867 -0.006409 -0.007546 -0.008243 -0.008512 -0.008399 -0.007971 -0.007308 -0.006489 -0.005588 -0.004667 -0.003775 -0.002946 -0.002204 -0.001561 -0.001022 -0.000583 -0.000238 0.000021 0.000206 0.000328 0.000399 0.000430 0.000432 0.000412 0.000380 0.000341 0.000298 0.000256 0.000216 0.000180 0.000148 0.000121 0.000098 0.000080 0.000064 0.000052 0.000042 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000050 0.000062 0.000077 0.000096 0.000118 0.000144 0.000176 0.000213 0.000255 0.000303 0.000356 0.000413 0.000472 0.000528 0.000579 0.000618 0.000638 0.000632 0.000589 0.000501 0.000356 0.000145 -0.000142 -0.000511 -0.000964 -0.001499 -0.002105 -0.002763 -0.003442 -0.004102 -0.004692 -0.005152 -0.005418 -0.005430 -0.005138 -0.004514 -0.003563 -0.002330 -0.000903 0.000592 0.002000 0.003162 0.003938 0.004234 0.004027 0.003385 0.002469 0.001522 0.000845 0.000751 0.001521 0.003346 0.006290 0.010259 0.014998 0.020113 0.025115 0.029482 0.032734 0.034501 0.034578 0.032957 0.029827 0.025548 0.020596 0.015492 0.010734 0.006725 0.003731 0.001855 0.001043 0.001104 0.001759 0.002691 0.003596 0.004225 0.004412 0.004089 0.003276 0.002066 0.000602 -0.000956 -0.002453 -0.003758 -0.004781 -0.005471 -0.005819 -0.005849 -0.005609 -0.005159 -0.004565 -0.003888 -0.003182 -0.002491 -0.001846 -0.001270 -0.000774 -0.000363 -0.000036 0.000212 0.000390 0.000505 0.000570 0.000593 0.000585 0.000555 0.000511 0.000458 0.000402 0.000347 0.000294 0.000246 0.000203 0.000166 0.000135 0.000109 0.000087 0.000070 0.000056 0.000045 0.000036 0.000029 0.000022 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000043 0.000054 0.000067 0.000084 0.000104 0.000128 0.000158 0.000193 0.000235 0.000284 0.000341 0.000405 0.000477 0.000553 0.000633 0.000712 0.000786 0.000849 0.000894 0.000914 0.000901 0.000846 0.000740 0.000575 0.000346 0.000052 -0.000305 -0.000714 -0.001159 -0.001613 -0.002043 -0.002406 -0.002657 -0.002746 -0.002631 -0.002284 -0.001697 -0.000893 0.000066 0.001083 0.002029 0.002760 0.003135 0.003044 0.002435 0.001334 -0.000141 -0.001776 -0.003282 -0.004324 -0.004564 -0.003718 -0.001605 0.001809 0.006384 0.011809 0.017628 0.023285 0.028199 0.031841 0.033803 0.033863 0.032015 0.028469 0.023621 0.018000 0.012188 0.006745 0.002137 -0.001314 -0.003464 -0.004339 -0.004121 -0.003094 -0.001599 0.000024 0.001482 0.002560 0.003139 0.003191 0.002771 0.001987 0.000982 -0.000101 -0.001130 -0.002004 -0.002659 -0.003064 -0.003222 -0.003161 -0.002921 -0.002552 -0.002104 -0.001620 -0.001139 -0.000687 -0.000286 0.000054 0.000328 0.000536 0.000681 0.000771 0.000814 0.000817 0.000791 0.000742 0.000680 0.000609 0.000536 0.000463 0.000394 0.000331 0.000275 0.000226 0.000183 0.000148 0.000119 0.000095 0.000076 0.000061 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000029 0.000037 0.000046 0.000058 0.000072 0.000090 0.000111 0.000138 0.000170 0.000209 0.000256 0.000311 0.000377 0.000452 0.000537 0.000632 0.000733 0.000840 0.000948 0.001054 0.001151 0.001234 0.001296 0.001329 0.001327 0.001283 0.001193 0.001054 0.000871 0.000652 0.000411 0.000170 -0.000044 -0.000199 -0.000261 -0.000196 0.000019 0.000395 0.000922 0.001558 0.002229 0.002833 0.003240 0.003315 0.002936 0.002019 0.000545 -0.001422 -0.003724 -0.006113 -0.008268 -0.009831 -0.010453 -0.009849 -0.007846 -0.004430 0.000236 0.005811 0.011808 0.017643 0.022709 0.026456 0.028465 0.028508 0.026577 0.022894 0.017869 0.012053 0.006051 0.000455 -0.004240 -0.007686 -0.009714 -0.010337 -0.009725 -0.008168 -0.006018 -0.003637 -0.001348 0.000599 0.002047 0.002932 0.003274 0.003156 0.002698 0.002035 0.001298 0.000593 -0.000001 -0.000437 -0.000699 -0.000793 -0.000743 -0.000584 -0.000351 -0.000080 0.000199 0.000461 0.000691 0.000876 0.001013 0.001102 0.001145 0.001148 0.001117 0.001060 0.000984 0.000895 0.000800 0.000704 0.000610 0.000522 0.000440 0.000367 0.000303 0.000247 0.000200 0.000161 0.000129 0.000103 0.000082 0.000065 0.000051 0.000040 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000049 0.000061 0.000076 0.000095 0.000118 0.000146 0.000181 0.000223 0.000274 0.000336 0.000409 0.000494 0.000593 0.000704 0.000826 0.000959 0.001100 0.001246 0.001392 0.001534 0.001666 0.001783 0.001879 0.001947 0.001984 0.001989 0.001964 0.001915 0.001856 0.001802 0.001773 0.001793 0.001884 0.002066 0.002347 0.002724 0.003169 0.003630 0.004025 0.004247 0.004172 0.003673 0.002645 0.001026 -0.001181 -0.003887 -0.006911 -0.009988 -0.012784 -0.014936 -0.016097 -0.015985 -0.014436 -0.011442 -0.007171 -0.001962 0.003699 0.009239 0.014064 0.017635 0.019543 0.019567 0.017702 0.014163 0.009354 0.003811 -0.001867 -0.007102 -0.011403 -0.014423 -0.015989 -0.016110 -0.014950 -0.012794 -0.009994 -0.006918 -0.003898 -0.001202 0.000990 0.002590 0.003594 0.004063 0.004098 0.003826 0.003370 0.002842 0.002329 0.001891 0.001560 0.001345 0.001239 0.001221 0.001267 0.001349 0.001446 0.001536 0.001607 0.001649 0.001659 0.001636 0.001582 0.001503 0.001403 0.001288 0.001165 0.001038 0.000913 0.000792 0.000679 0.000575 0.000482 0.000400 0.000328 0.000267 0.000216 0.000173 0.000138 0.000110 0.000087 0.000068 0.000054 0.000042 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000025 0.000032 0.000040 0.000051 0.000064 0.000080 0.000099 0.000124 0.000153 0.000190 0.000235 0.000290 0.000357 0.000437 0.000531 0.000641 0.000767 0.000909 0.001065 0.001235 0.001417 0.001607 0.001802 0.001997 0.002188 0.002369 0.002535 0.002682 0.002809 0.002917 0.003010 0.003098 0.003192 0.003306 0.003456 0.003653 0.003906 0.004213 0.004559 0.004906 0.005196 0.005345 0.005248 0.004788 0.003849 0.002341 0.000216 -0.002509 -0.005734 -0.009275 -0.012868 -0.016190 -0.018890 -0.020636 -0.021160 -0.020305 -0.018061 -0.014580 -0.010177 -0.005295 -0.000464 0.003770 0.006913 0.008589 0.008596 0.006931 0.003790 -0.000453 -0.005306 -0.010218 -0.014656 -0.018168 -0.020436 -0.021304 -0.020781 -0.019028 -0.016316 -0.012981 -0.009376 -0.005827 -0.002598 0.000128 0.002252 0.003753 0.004677 0.005111 0.005168 0.004964 0.004609 0.004193 0.003783 0.003422 0.003131 0.002913 0.002762 0.002660 0.002591 0.002537 0.002482 0.002418 0.002336 0.002234 0.002112 0.001973 0.001820 0.001659 0.001493 0.001327 0.001166 0.001013 0.000871 0.000741 0.000623 0.000519 0.000429 0.000350 0.000284 0.000229 0.000183 0.000146 0.000116 0.000091 0.000072 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000026 0.000033 0.000041 0.000052 0.000066 0.000082 0.000102 0.000128 0.000159 0.000197 0.000245 0.000303 0.000374 0.000460 0.000562 0.000682 0.000820 0.000978 0.001154 0.001349 0.001561 0.001788 0.002028 0.002276 0.002527 0.002778 0.003023 0.003258 0.003480 0.003689 0.003887 0.004080 0.004275 0.004481 0.004705 0.004954 0.005227 0.005516 0.005798 0.006035 0.006167 0.006115 0.005781 0.005061 0.003853 0.002077 -0.000303 -0.003265 -0.006717 -0.010486 -0.014332 -0.017960 -0.021054 -0.023311 -0.024489 -0.024439 -0.023140 -0.020717 -0.017431 -0.013660 -0.009855 -0.006483 -0.003966 -0.002624 -0.002631 -0.003989 -0.006529 -0.009931 -0.013773 -0.017586 -0.020913 -0.023372 -0.024695 -0.024756 -0.023577 -0.021306 -0.018192 -0.014541 -0.010671 -0.006879 -0.003405 -0.000422 0.001977 0.003765 0.004975 0.005683 0.005986 0.005990 0.005794 0.005488 0.005137 0.004788 0.004471 0.004196 0.003962 0.003763 0.003587 0.003422 0.003258 0.003087 0.002907 0.002715 0.002513 0.002303 0.002089 0.001876 0.001666 0.001465 0.001275 0.001099 0.000937 0.000792 0.000663 0.000550 0.000453 0.000369 0.000299 0.000240 0.000192 0.000152 0.000120 0.000095 0.000074 0.000058 0.000044 0.000034 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000053 0.000067 0.000084 0.000105 0.000131 0.000163 0.000203 0.000252 0.000313 0.000387 0.000477 0.000586 0.000713 0.000861 0.001032 0.001224 0.001439 0.001675 0.001931 0.002204 0.002492 0.002790 0.003092 0.003394 0.003690 0.003976 0.004250 0.004512 0.004764 0.005008 0.005250 0.005491 0.005733 0.005972 0.006196 0.006383 0.006498 0.006489 0.006287 0.005810 0.004968 0.003677 0.001870 -0.000486 -0.003373 -0.006714 -0.010368 -0.014134 -0.017769 -0.021007 -0.023593 -0.025317 -0.026045 -0.025743 -0.024495 -0.022495 -0.020031 -0.017450 -0.015113 -0.013350 -0.012409 -0.012426 -0.013403 -0.015206 -0.017588 -0.020218 -0.022732 -0.024779 -0.026066 -0.026394 -0.025678 -0.023952 -0.021350 -0.018086 -0.014419 -0.010616 -0.006923 -0.003541 -0.000612 0.001783 0.003623 0.004934 0.005777 0.006232 0.006391 0.006338 0.006151 0.005890 0.005600 0.005310 0.005033 0.004775 0.004532 0.004299 0.004068 0.003833 0.003592 0.003342 0.003085 0.002824 0.002561 0.002301 0.002047 0.001804 0.001574 0.001361 0.001166 0.000990 0.000833 0.000695 0.000575 0.000471 0.000383 0.000309 0.000248 0.000198 0.000157 0.000124 0.000097 0.000076 0.000059 0.000045 0.000034 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000042 0.000053 0.000067 0.000084 0.000105 0.000132 0.000165 0.000206 0.000256 0.000319 0.000396 0.000489 0.000602 0.000735 0.000890 0.001069 0.001273 0.001502 0.001755 0.002031 0.002328 0.002642 0.002970 0.003304 0.003640 0.003969 0.004287 0.004589 0.004872 0.005134 0.005375 0.005596 0.005795 0.005973 0.006123 0.006238 0.006299 0.006282 0.006148 0.005846 0.005315 0.004487 0.003296 0.001688 -0.000367 -0.002863 -0.005749 -0.008927 -0.012254 -0.015551 -0.018620 -0.021268 -0.023329 -0.024689 -0.025302 -0.025206 -0.024516 -0.023415 -0.022129 -0.020900 -0.019946 -0.019435 -0.019458 -0.020015 -0.021018 -0.022300 -0.023640 -0.024795 -0.025536 -0.025675 -0.025092 -0.023748 -0.021687 -0.019023 -0.015925 -0.012589 -0.009214 -0.005981 -0.003035 -0.000477 0.001639 0.003298 0.004525 0.005367 0.005885 0.006147 0.006221 0.006163 0.006023 0.005836 0.005626 0.005405 0.005179 0.004948 0.004709 0.004459 0.004196 0.003920 0.003632 0.003337 0.003039 0.002741 0.002450 0.002169 0.001902 0.001653 0.001423 0.001215 0.001028 0.000862 0.000717 0.000592 0.000484 0.000393 0.000317 0.000253 0.000202 0.000160 0.000126 0.000098 0.000077 0.000059 0.000045 0.000035 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000026 0.000033 0.000041 0.000053 0.000066 0.000084 0.000105 0.000132 0.000165 0.000207 0.000258 0.000322 0.000400 0.000496 0.000610 0.000747 0.000906 0.001091 0.001301 0.001538 0.001800 0.002087 0.002397 0.002725 0.003065 0.003413 0.003758 0.004094 0.004413 0.004706 0.004968 0.005195 0.005383 0.005530 0.005633 0.005692 0.005704 0.005667 0.005573 0.005411 0.005164 0.004803 0.004295 0.003596 0.002663 0.001456 -0.000054 -0.001877 -0.003994 -0.006360 -0.008900 -0.011513 -0.014081 -0.016484 -0.018610 -0.020370 -0.021712 -0.022625 -0.023143 -0.023338 -0.023309 -0.023164 -0.023008 -0.022919 -0.022943 -0.023079 -0.023285 -0.023481 -0.023565 -0.023424 -0.022958 -0.022091 -0.020785 -0.019046 -0.016925 -0.014511 -0.011914 -0.009258 -0.006661 -0.004227 -0.002032 -0.000129 0.001461 0.002737 0.003720 0.004443 0.004945 0.005270 0.005457 0.005542 0.005553 0.005511 0.005431 0.005320 0.005181 0.005015 0.004820 0.004596 0.004345 0.004070 0.003776 0.003469 0.003156 0.002843 0.002536 0.002241 0.001961 0.001700 0.001460 0.001244 0.001050 0.000879 0.000730 0.000601 0.000491 0.000398 0.000320 0.000256 0.000203 0.000161 0.000126 0.000099 0.000077 0.000059 0.000045 0.000035 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000025 0.000032 0.000041 0.000051 0.000065 0.000082 0.000104 0.000131 0.000164 0.000206 0.000258 0.000322 0.000401 0.000497 0.000612 0.000749 0.000910 0.001096 0.001308 0.001547 0.001812 0.002102 0.002413 0.002741 0.003080 0.003422 0.003757 0.004074 0.004364 0.004616 0.004821 0.004971 0.005061 0.005087 0.005046 0.004939 0.004769 0.004542 0.004265 0.003946 0.003590 0.003199 0.002767 0.002281 0.001723 0.001067 0.000286 -0.000645 -0.001746 -0.003028 -0.004489 -0.006115 -0.007876 -0.009732 -0.011632 -0.013521 -0.015342 -0.017043 -0.018578 -0.019909 -0.021005 -0.021848 -0.022422 -0.022721 -0.022740 -0.022481 -0.021948 -0.021150 -0.020101 -0.018822 -0.017339 -0.015687 -0.013907 -0.012047 -0.010161 -0.008301 -0.006515 -0.004845 -0.003321 -0.001961 -0.000769 0.000258 0.001132 0.001871 0.002491 0.003009 0.003442 0.003801 0.004098 0.004340 0.004530 0.004673 0.004769 0.004816 0.004813 0.004758 0.004651 0.004495 0.004293 0.004052 0.003781 0.003487 0.003180 0.002869 0.002561 0.002263 0.001980 0.001715 0.001472 0.001253 0.001057 0.000884 0.000733 0.000603 0.000492 0.000398 0.000320 0.000256 0.000203 0.000160 0.000126 0.000098 0.000076 0.000059 0.000045 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000050 0.000064 0.000081 0.000102 0.000128 0.000162 0.000203 0.000255 0.000319 0.000397 0.000492 0.000607 0.000743 0.000902 0.001086 0.001296 0.001532 0.001793 0.002078 0.002381 0.002699 0.003022 0.003342 0.003648 0.003925 0.004161 0.004343 0.004460 0.004500 0.004455 0.004321 0.004097 0.003786 0.003398 0.002951 0.002467 0.001976 0.001508 0.001096 0.000766 0.000538 0.000419 0.000400 0.000457 0.000549 0.000619 0.000599 0.000415 -0.000005 -0.000722 -0.001779 -0.003193 -0.004944 -0.006980 -0.009213 -0.011523 -0.013770 -0.015806 -0.017487 -0.018687 -0.019317 -0.019327 -0.018721 -0.017546 -0.015897 -0.013898 -0.011695 -0.009434 -0.007253 -0.005265 -0.003553 -0.002164 -0.001112 -0.000378 0.000082 0.000329 0.000432 0.000461 0.000475 0.000522 0.000633 0.000823 0.001091 0.001427 0.001812 0.002224 0.002639 0.003036 0.003397 0.003705 0.003950 0.004122 0.004219 0.004238 0.004184 0.004063 0.003885 0.003660 0.003401 0.003119 0.002826 0.002530 0.002240 0.001962 0.001701 0.001461 0.001243 0.001049 0.000877 0.000728 0.000598 0.000488 0.000395 0.000318 0.000253 0.000201 0.000159 0.000125 0.000097 0.000076 0.000058 0.000045 0.000034 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000062 0.000078 0.000099 0.000125 0.000158 0.000199 0.000250 0.000313 0.000390 0.000484 0.000596 0.000729 0.000884 0.001063 0.001267 0.001496 0.001747 0.002019 0.002307 0.002604 0.002901 0.003187 0.003447 0.003667 0.003830 0.003921 0.003925 0.003829 0.003623 0.003302 0.002866 0.002324 0.001693 0.001003 0.000293 -0.000387 -0.000978 -0.001418 -0.001648 -0.001616 -0.001288 -0.000655 0.000263 0.001410 0.002697 0.004002 0.005180 0.006075 0.006537 0.006443 0.005709 0.004313 0.002300 -0.000215 -0.003051 -0.005978 -0.008741 -0.011085 -0.012787 -0.013682 -0.013680 -0.012785 -0.011088 -0.008756 -0.006016 -0.003123 -0.000333 0.002129 0.004087 0.005433 0.006129 0.006204 0.005747 0.004884 0.003764 0.002542 0.001355 0.000318 -0.000490 -0.001025 -0.001277 -0.001263 -0.001021 -0.000603 -0.000063 0.000545 0.001171 0.001776 0.002325 0.002797 0.003175 0.003452 0.003625 0.003700 0.003685 0.003591 0.003434 0.003227 0.002985 0.002721 0.002449 0.002176 0.001911 0.001661 0.001429 0.001217 0.001028 0.000860 0.000714 0.000588 0.000479 0.000388 0.000312 0.000249 0.000198 0.000156 0.000122 0.000096 0.000074 0.000057 0.000044 0.000034 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000047 0.000059 0.000076 0.000096 0.000122 0.000154 0.000194 0.000244 0.000305 0.000380 0.000471 0.000579 0.000707 0.000857 0.001029 0.001224 0.001441 0.001678 0.001932 0.002198 0.002467 0.002729 0.002970 0.003174 0.003324 0.003400 0.003386 0.003261 0.003013 0.002629 0.002105 0.001442 0.000654 -0.000234 -0.001181 -0.002131 -0.003014 -0.003746 -0.004236 -0.004394 -0.004138 -0.003408 -0.002177 -0.000460 0.001679 0.004119 0.006694 0.009194 0.011388 0.013048 0.013973 0.014017 0.013117 0.011305 0.008715 0.005577 0.002194 -0.001089 -0.003923 -0.006000 -0.007092 -0.007077 -0.005956 -0.003858 -0.001014 0.002262 0.005621 0.008719 0.011255 0.013006 0.013845 0.013749 0.012790 0.011119 0.008943 0.006491 0.003992 0.001647 -0.000383 -0.001990 -0.003121 -0.003772 -0.003977 -0.003801 -0.003325 -0.002637 -0.001819 -0.000947 -0.000082 0.000726 0.001442 0.002044 0.002520 0.002866 0.003087 0.003194 0.003200 0.003124 0.002982 0.002791 0.002568 0.002327 0.002078 0.001833 0.001598 0.001378 0.001177 0.000996 0.000835 0.000694 0.000571 0.000467 0.000378 0.000304 0.000243 0.000193 0.000153 0.000120 0.000094 0.000073 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000045 0.000057 0.000073 0.000092 0.000117 0.000148 0.000187 0.000235 0.000295 0.000367 0.000454 0.000558 0.000681 0.000823 0.000985 0.001168 0.001371 0.001591 0.001823 0.002062 0.002298 0.002518 0.002708 0.002849 0.002922 0.002904 0.002776 0.002516 0.002109 0.001542 0.000809 -0.000084 -0.001120 -0.002266 -0.003473 -0.004669 -0.005766 -0.006659 -0.007232 -0.007366 -0.006953 -0.005910 -0.004192 -0.001808 0.001171 0.004604 0.008284 0.011951 0.015311 0.018069 0.019955 0.020772 0.020415 0.018902 0.016379 0.013111 0.009458 0.005837 0.002670 0.000332 -0.000895 -0.000865 0.000421 0.002807 0.006006 0.009639 0.013280 0.016514 0.018983 0.020428 0.020713 0.019830 0.017891 0.015106 0.011746 0.008111 0.004493 0.001147 -0.001730 -0.004009 -0.005628 -0.006590 -0.006948 -0.006789 -0.006223 -0.005363 -0.004321 -0.003194 -0.002063 -0.000991 -0.000025 0.000807 0.001488 0.002014 0.002390 0.002627 0.002742 0.002755 0.002686 0.002554 0.002378 0.002174 0.001955 0.001734 0.001518 0.001314 0.001126 0.000955 0.000802 0.000668 0.000551 0.000451 0.000366 0.000295 0.000236 0.000188 0.000149 0.000117 0.000092 0.000071 0.000055 0.000042 0.000032 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000055 0.000070 0.000088 0.000112 0.000142 0.000180 0.000226 0.000283 0.000352 0.000435 0.000534 0.000649 0.000783 0.000934 0.001104 0.001291 0.001490 0.001699 0.001907 0.002107 0.002282 0.002418 0.002493 0.002486 0.002373 0.002130 0.001736 0.001173 0.000427 -0.000506 -0.001621 -0.002895 -0.004291 -0.005749 -0.007188 -0.008505 -0.009578 -0.010268 -0.010437 -0.009954 -0.008716 -0.006664 -0.003797 -0.000193 0.003995 0.008531 0.013117 0.017410 0.021062 0.023753 0.025237 0.025380 0.024183 0.021796 0.018508 0.014721 0.010903 0.007529 0.005027 0.003715 0.003760 0.005160 0.007735 0.011162 0.015009 0.018796 0.022055 0.024389 0.025514 0.025289 0.023724 0.020964 0.017264 0.012951 0.008379 0.003888 -0.000228 -0.003742 -0.006510 -0.008467 -0.009624 -0.010048 -0.009847 -0.009152 -0.008102 -0.006827 -0.005446 -0.004053 -0.002725 -0.001515 -0.000460 0.000422 0.001125 0.001654 0.002022 0.002248 0.002352 0.002359 0.002288 0.002163 0.002000 0.001814 0.001620 0.001426 0.001240 0.001066 0.000907 0.000764 0.000638 0.000527 0.000432 0.000352 0.000284 0.000228 0.000182 0.000144 0.000114 0.000089 0.000069 0.000054 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000026 0.000033 0.000041 0.000052 0.000067 0.000084 0.000107 0.000136 0.000172 0.000216 0.000270 0.000336 0.000414 0.000507 0.000615 0.000739 0.000879 0.001034 0.001203 0.001381 0.001564 0.001741 0.001903 0.002033 0.002114 0.002124 0.002039 0.001834 0.001483 0.000964 0.000256 -0.000655 -0.001772 -0.003087 -0.004579 -0.006202 -0.007894 -0.009563 -0.011097 -0.012361 -0.013203 -0.013467 -0.013007 -0.011706 -0.009490 -0.006356 -0.002376 0.002283 0.007373 0.012567 0.017493 0.021764 0.025024 0.026996 0.027518 0.026580 0.024331 0.021075 0.017237 0.013318 0.009833 0.007239 0.005880 0.005938 0.007408 0.010098 0.013656 0.017617 0.021465 0.024698 0.026894 0.027756 0.027143 0.025077 0.021731 0.017393 0.012427 0.007226 0.002162 -0.002442 -0.006344 -0.009389 -0.011514 -0.012735 -0.013131 -0.012826 -0.011969 -0.010714 -0.009209 -0.007584 -0.005946 -0.004380 -0.002947 -0.001686 -0.000618 0.000250 0.000922 0.001414 0.001745 0.001939 0.002019 0.002011 0.001936 0.001814 0.001664 0.001498 0.001327 0.001160 0.001001 0.000855 0.000722 0.000605 0.000501 0.000412 0.000336 0.000272 0.000219 0.000175 0.000139 0.000110 0.000086 0.000068 0.000053 0.000041 0.000031 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000040 0.000050 0.000063 0.000080 0.000102 0.000129 0.000163 0.000205 0.000256 0.000318 0.000392 0.000478 0.000579 0.000693 0.000820 0.000961 0.001112 0.001268 0.001425 0.001571 0.001695 0.001782 0.001810 0.001759 0.001602 0.001314 0.000866 0.000236 -0.000598 -0.001651 -0.002926 -0.004414 -0.006091 -0.007911 -0.009806 -0.011683 -0.013421 -0.014878 -0.015895 -0.016308 -0.015959 -0.014721 -0.012514 -0.009327 -0.005232 -0.000395 0.004926 0.010395 0.015621 0.020199 0.023752 0.025983 0.026717 0.025930 0.023770 0.020547 0.016697 0.012738 0.009203 0.006568 0.005191 0.005258 0.006766 0.009513 0.013134 0.017146 0.021012 0.024217 0.026324 0.027031 0.026200 0.023863 0.020209 0.015546 0.010261 0.004765 -0.000549 -0.005347 -0.009378 -0.012485 -0.014606 -0.015763 -0.016043 -0.015582 -0.014537 -0.013074 -0.011351 -0.009504 -0.007650 -0.005876 -0.004248 -0.002809 -0.001579 -0.000568 0.000232 0.000834 0.001260 0.001535 0.001685 0.001734 0.001708 0.001627 0.001510 0.001372 0.001225 0.001076 0.000934 0.000801 0.000679 0.000570 0.000474 0.000391 0.000319 0.000259 0.000209 0.000168 0.000134 0.000106 0.000084 0.000066 0.000051 0.000040 0.000030 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000030 0.000038 0.000048 0.000060 0.000076 0.000097 0.000122 0.000154 0.000194 0.000242 0.000300 0.000369 0.000449 0.000541 0.000645 0.000761 0.000887 0.001019 0.001155 0.001286 0.001403 0.001492 0.001537 0.001519 0.001413 0.001194 0.000833 0.000305 -0.000417 -0.001353 -0.002520 -0.003920 -0.005545 -0.007369 -0.009346 -0.011407 -0.013456 -0.015374 -0.017015 -0.018219 -0.018816 -0.018649 -0.017584 -0.015538 -0.012495 -0.008523 -0.003784 0.001464 0.006885 0.012088 0.016662 0.020227 0.022478 0.023234 0.022467 0.020321 0.017102 0.013249 0.009283 0.005739 0.003098 0.001719 0.001792 0.003312 0.006076 0.009713 0.013738 0.017611 0.020812 0.022906 0.023590 0.022731 0.020365 0.016687 0.012013 0.006735 0.001270 -0.003987 -0.008701 -0.012620 -0.015592 -0.017556 -0.018539 -0.018634 -0.017978 -0.016735 -0.015074 -0.013156 -0.011122 -0.009088 -0.007147 -0.005363 -0.003779 -0.002419 -0.001290 -0.000387 0.000308 0.000815 0.001160 0.001369 0.001471 0.001489 0.001445 0.001360 0.001248 0.001123 0.000994 0.000866 0.000746 0.000635 0.000535 0.000446 0.000369 0.000302 0.000246 0.000199 0.000160 0.000128 0.000102 0.000081 0.000063 0.000050 0.000038 0.000030 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000029 0.000036 0.000045 0.000057 0.000072 0.000091 0.000115 0.000145 0.000183 0.000228 0.000282 0.000345 0.000419 0.000503 0.000598 0.000702 0.000813 0.000929 0.001044 0.001152 0.001241 0.001299 0.001309 0.001249 0.001097 0.000827 0.000410 -0.000180 -0.000971 -0.001983 -0.003231 -0.004719 -0.006440 -0.008367 -0.010455 -0.012636 -0.014817 -0.016879 -0.018681 -0.020065 -0.020865 -0.020924 -0.020113 -0.018345 -0.015604 -0.011951 -0.007543 -0.002628 0.002468 0.007364 0.011660 0.014984 0.017037 0.017640 0.016766 0.014553 0.011302 0.007444 0.003489 -0.000037 -0.002660 -0.004028 -0.003953 -0.002441 0.000307 0.003928 0.007943 0.011822 0.015055 0.017213 0.018002 0.017291 0.015116 0.011671 0.007264 0.002281 -0.002872 -0.007808 -0.012202 -0.015811 -0.018487 -0.020175 -0.020904 -0.020766 -0.019899 -0.018465 -0.016630 -0.014554 -0.012374 -0.010208 -0.008144 -0.006247 -0.004561 -0.003107 -0.001892 -0.000910 -0.000145 0.000424 0.000825 0.001084 0.001229 0.001285 0.001275 0.001218 0.001130 0.001025 0.000913 0.000800 0.000692 0.000591 0.000500 0.000418 0.000346 0.000285 0.000232 0.000189 0.000152 0.000122 0.000097 0.000077 0.000061 0.000048 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000028 0.000035 0.000043 0.000054 0.000068 0.000086 0.000109 0.000137 0.000171 0.000213 0.000263 0.000322 0.000390 0.000466 0.000551 0.000644 0.000742 0.000842 0.000939 0.001026 0.001091 0.001122 0.001101 0.001009 0.000821 0.000513 0.000056 -0.000577 -0.001412 -0.002470 -0.003765 -0.005304 -0.007077 -0.009060 -0.011210 -0.013461 -0.015724 -0.017886 -0.019813 -0.021353 -0.022350 -0.022655 -0.022141 -0.020728 -0.018396 -0.015203 -0.011296 -0.006908 -0.002347 0.002026 0.005832 0.008718 0.010403 0.010717 0.009636 0.007296 0.003987 0.000123 -0.003803 -0.007286 -0.009871 -0.011217 -0.011144 -0.009659 -0.006953 -0.003379 0.000605 0.004486 0.007775 0.010058 0.011051 0.010626 0.008817 0.005804 0.001882 -0.002585 -0.007210 -0.011628 -0.015528 -0.018683 -0.020953 -0.022288 -0.022717 -0.022330 -0.021258 -0.019657 -0.017687 -0.015498 -0.013224 -0.010976 -0.008840 -0.006879 -0.005132 -0.003623 -0.002355 -0.001324 -0.000513 0.000100 0.000541 0.000837 0.001016 0.001102 0.001119 0.001086 0.001020 0.000933 0.000837 0.000737 0.000640 0.000549 0.000465 0.000390 0.000324 0.000267 0.000219 0.000178 0.000144 0.000116 0.000093 0.000074 0.000058 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000021 0.000027 0.000033 0.000041 0.000051 0.000064 0.000081 0.000102 0.000128 0.000160 0.000199 0.000245 0.000299 0.000360 0.000430 0.000506 0.000588 0.000675 0.000761 0.000842 0.000911 0.000956 0.000965 0.000920 0.000803 0.000590 0.000257 -0.000224 -0.000879 -0.001733 -0.002807 -0.004117 -0.005666 -0.007448 -0.009440 -0.011600 -0.013868 -0.016160 -0.018371 -0.020376 -0.022036 -0.023204 -0.023743 -0.023536 -0.022507 -0.020638 -0.017983 -0.014677 -0.010933 -0.007039 -0.003326 -0.000144 0.002182 0.003393 0.003336 0.001995 -0.000498 -0.003868 -0.007721 -0.011593 -0.015005 -0.017527 -0.018839 -0.018772 -0.017330 -0.014696 -0.011201 -0.007279 -0.003414 -0.000069 0.002365 0.003617 0.003562 0.002226 -0.000227 -0.003526 -0.007336 -0.011297 -0.015072 -0.018376 -0.020996 -0.022804 -0.023756 -0.023877 -0.023252 -0.022003 -0.020276 -0.018218 -0.015970 -0.013657 -0.011382 -0.009227 -0.007249 -0.005486 -0.003960 -0.002674 -0.001622 -0.000789 -0.000153 0.000312 0.000633 0.000835 0.000943 0.000981 0.000968 0.000919 0.000848 0.000765 0.000677 0.000591 0.000508 0.000432 0.000363 0.000302 0.000250 0.000205 0.000167 0.000136 0.000109 0.000088 0.000070 0.000056 0.000044 0.000035 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000025 0.000031 0.000039 0.000048 0.000060 0.000076 0.000095 0.000120 0.000149 0.000185 0.000227 0.000276 0.000332 0.000394 0.000463 0.000536 0.000612 0.000686 0.000754 0.000808 0.000837 0.000829 0.000768 0.000634 0.000407 0.000062 -0.000426 -0.001083 -0.001933 -0.002997 -0.004288 -0.005811 -0.007561 -0.009516 -0.011637 -0.013869 -0.016136 -0.018341 -0.020372 -0.022100 -0.023396 -0.024133 -0.024208 -0.023552 -0.022149 -0.020049 -0.017373 -0.014317 -0.011138 -0.008139 -0.005633 -0.003913 -0.003209 -0.003653 -0.005256 -0.007888 -0.011290 -0.015095 -0.018872 -0.022175 -0.024608 -0.025872 -0.025812 -0.024432 -0.021900 -0.018525 -0.014709 -0.010899 -0.007527 -0.004957 -0.003444 -0.003109 -0.003935 -0.005779 -0.008398 -0.011491 -0.014734 -0.017822 -0.020495 -0.022561 -0.023904 -0.024483 -0.024322 -0.023497 -0.022118 -0.020317 -0.018227 -0.015978 -0.013683 -0.011436 -0.009312 -0.007364 -0.005628 -0.004121 -0.002849 -0.001805 -0.000973 -0.000333 0.000140 0.000471 0.000686 0.000810 0.000862 0.000863 0.000828 0.000770 0.000699 0.000622 0.000544 0.000469 0.000400 0.000337 0.000281 0.000233 0.000192 0.000157 0.000127 0.000103 0.000083 0.000066 0.000053 0.000042 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000024 0.000029 0.000036 0.000045 0.000057 0.000071 0.000089 0.000111 0.000139 0.000171 0.000210 0.000254 0.000305 0.000361 0.000422 0.000488 0.000554 0.000619 0.000676 0.000718 0.000735 0.000716 0.000644 0.000503 0.000271 -0.000073 -0.000553 -0.001195 -0.002019 -0.003046 -0.004290 -0.005754 -0.007434 -0.009310 -0.011347 -0.013494 -0.015683 -0.017827 -0.019827 -0.021568 -0.022935 -0.023818 -0.024124 -0.023794 -0.022816 -0.021235 -0.019159 -0.016764 -0.014278 -0.011969 -0.010116 -0.008973 -0.008742 -0.009534 -0.011350 -0.014066 -0.017441 -0.021140 -0.024765 -0.027914 -0.030224 -0.031424 -0.031371 -0.030072 -0.027679 -0.024472 -0.020818 -0.017123 -0.013783 -0.011131 -0.009404 -0.008718 -0.009065 -0.010323 -0.012282 -0.014677 -0.017221 -0.019643 -0.021713 -0.023260 -0.024179 -0.024433 -0.024042 -0.023073 -0.021623 -0.019808 -0.017747 -0.015555 -0.013332 -0.011165 -0.009119 -0.007245 -0.005573 -0.004120 -0.002892 -0.001880 -0.001071 -0.000445 0.000021 0.000352 0.000570 0.000700 0.000762 0.000773 0.000748 0.000700 0.000638 0.000570 0.000500 0.000432 0.000369 0.000312 0.000261 0.000216 0.000178 0.000146 0.000119 0.000096 0.000078 0.000062 0.000050 0.000040 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000043 0.000053 0.000066 0.000083 0.000103 0.000128 0.000158 0.000193 0.000233 0.000279 0.000329 0.000385 0.000443 0.000502 0.000559 0.000607 0.000641 0.000650 0.000624 0.000548 0.000406 0.000180 -0.000152 -0.000612 -0.001221 -0.002002 -0.002971 -0.004142 -0.005518 -0.007096 -0.008856 -0.010769 -0.012787 -0.014851 -0.016884 -0.018798 -0.020494 -0.021871 -0.022834 -0.023303 -0.023229 -0.022603 -0.021464 -0.019912 -0.018098 -0.016224 -0.014524 -0.013237 -0.012586 -0.012740 -0.013791 -0.015731 -0.018444 -0.021710 -0.025226 -0.028636 -0.031579 -0.033729 -0.034845 -0.034801 -0.033601 -0.031384 -0.028398 -0.024971 -0.021468 -0.018241 -0.015593 -0.013739 -0.012788 -0.012740 -0.013496 -0.014876 -0.016651 -0.018574 -0.020408 -0.021951 -0.023054 -0.023623 -0.023624 -0.023074 -0.022028 -0.020573 -0.018806 -0.016831 -0.014750 -0.012650 -0.010608 -0.008683 -0.006919 -0.005345 -0.003976 -0.002816 -0.001858 -0.001090 -0.000494 -0.000048 0.000271 0.000484 0.000614 0.000679 0.000695 0.000678 0.000637 0.000583 0.000522 0.000459 0.000398 0.000340 0.000288 0.000241 0.000200 0.000165 0.000136 0.000111 0.000090 0.000073 0.000058 0.000047 0.000037 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000050 0.000062 0.000077 0.000095 0.000118 0.000145 0.000176 0.000213 0.000254 0.000300 0.000350 0.000403 0.000456 0.000506 0.000548 0.000576 0.000580 0.000552 0.000477 0.000341 0.000128 -0.000183 -0.000610 -0.001175 -0.001896 -0.002790 -0.003868 -0.005133 -0.006582 -0.008198 -0.009953 -0.011807 -0.013705 -0.015583 -0.017362 -0.018957 -0.020283 -0.021258 -0.021815 -0.021913 -0.021545 -0.020751 -0.019613 -0.018267 -0.016886 -0.015671 -0.014826 -0.014540 -0.014955 -0.016145 -0.018096 -0.020702 -0.023765 -0.027016 -0.030142 -0.032824 -0.034778 -0.035793 -0.035756 -0.034675 -0.032668 -0.029955 -0.026823 -0.023592 -0.020574 -0.018032 -0.016162 -0.015063 -0.014742 -0.015119 -0.016043 -0.017320 -0.018739 -0.020098 -0.021221 -0.021980 -0.022292 -0.022126 -0.021495 -0.020445 -0.019047 -0.017386 -0.015551 -0.013628 -0.011694 -0.009816 -0.008046 -0.006423 -0.004974 -0.003712 -0.002641 -0.001755 -0.001044 -0.000490 -0.000074 0.000224 0.000425 0.000549 0.000612 0.000630 0.000617 0.000582 0.000533 0.000478 0.000421 0.000365 0.000313 0.000265 0.000222 0.000185 0.000153 0.000126 0.000103 0.000083 0.000067 0.000054 0.000044 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000037 0.000046 0.000057 0.000071 0.000088 0.000108 0.000133 0.000161 0.000194 0.000232 0.000273 0.000319 0.000366 0.000414 0.000459 0.000497 0.000521 0.000524 0.000497 0.000428 0.000304 0.000109 -0.000173 -0.000560 -0.001070 -0.001720 -0.002525 -0.003494 -0.004632 -0.005933 -0.007382 -0.008956 -0.010617 -0.012320 -0.014006 -0.015610 -0.017058 -0.018277 -0.019199 -0.019769 -0.019952 -0.019746 -0.019185 -0.018343 -0.017335 -0.016309 -0.015436 -0.014889 -0.014826 -0.015363 -0.016561 -0.018403 -0.020793 -0.023559 -0.026466 -0.029245 -0.031620 -0.033346 -0.034242 -0.034212 -0.033263 -0.031497 -0.029102 -0.026327 -0.023445 -0.020726 -0.018398 -0.016630 -0.015513 -0.015056 -0.015196 -0.015807 -0.016728 -0.017781 -0.018794 -0.019619 -0.020144 -0.020298 -0.020053 -0.019418 -0.018430 -0.017148 -0.015643 -0.013990 -0.012263 -0.010528 -0.008843 -0.007254 -0.005795 -0.004491 -0.003354 -0.002388 -0.001588 -0.000944 -0.000443 -0.000065 0.000206 0.000389 0.000501 0.000559 0.000576 0.000564 0.000532 0.000488 0.000438 0.000386 0.000335 0.000287 0.000243 0.000204 0.000170 0.000141 0.000116 0.000095 0.000077 0.000062 0.000050 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000035 0.000043 0.000053 0.000065 0.000081 0.000099 0.000121 0.000147 0.000177 0.000211 0.000249 0.000290 0.000333 0.000377 0.000418 0.000453 0.000475 0.000479 0.000456 0.000396 0.000287 0.000116 -0.000131 -0.000472 -0.000920 -0.001492 -0.002200 -0.003051 -0.004050 -0.005190 -0.006460 -0.007836 -0.009288 -0.010774 -0.012244 -0.013641 -0.014904 -0.015972 -0.016786 -0.017302 -0.017492 -0.017355 -0.016922 -0.016257 -0.015458 -0.014651 -0.013979 -0.013587 -0.013605 -0.014132 -0.015214 -0.016835 -0.018913 -0.021301 -0.023800 -0.026181 -0.028212 -0.029686 -0.030451 -0.030427 -0.029619 -0.028114 -0.026072 -0.023701 -0.021231 -0.018889 -0.016869 -0.015314 -0.014301 -0.013843 -0.013885 -0.014328 -0.015036 -0.015860 -0.016657 -0.017302 -0.017700 -0.017790 -0.017546 -0.016975 -0.016105 -0.014985 -0.013675 -0.012236 -0.010732 -0.009219 -0.007746 -0.006355 -0.005077 -0.003931 -0.002930 -0.002079 -0.001373 -0.000805 -0.000362 -0.000029 0.000210 0.000370 0.000469 0.000518 0.000532 0.000519 0.000489 0.000448 0.000402 0.000354 0.000307 0.000263 0.000223 0.000187 0.000156 0.000129 0.000106 0.000087 0.000071 0.000057 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000049 0.000060 0.000074 0.000091 0.000111 0.000134 0.000161 0.000192 0.000227 0.000264 0.000304 0.000344 0.000382 0.000414 0.000437 0.000443 0.000426 0.000378 0.000287 0.000142 -0.000068 -0.000358 -0.000742 -0.001231 -0.001837 -0.002566 -0.003421 -0.004396 -0.005479 -0.006652 -0.007885 -0.009143 -0.010383 -0.011556 -0.012610 -0.013492 -0.014157 -0.014565 -0.014696 -0.014549 -0.014153 -0.013562 -0.012859 -0.012150 -0.011554 -0.011191 -0.011171 -0.011573 -0.012438 -0.013751 -0.015444 -0.017396 -0.019442 -0.021394 -0.023060 -0.024269 -0.024896 -0.024876 -0.024213 -0.022980 -0.021307 -0.019367 -0.017350 -0.015442 -0.013801 -0.012546 -0.011740 -0.011394 -0.011463 -0.011864 -0.012486 -0.013205 -0.013901 -0.014471 -0.014834 -0.014939 -0.014762 -0.014307 -0.013598 -0.012674 -0.011583 -0.010378 -0.009112 -0.007832 -0.006583 -0.005398 -0.004306 -0.003325 -0.002466 -0.001735 -0.001128 -0.000640 -0.000259 0.000026 0.000230 0.000366 0.000447 0.000487 0.000495 0.000480 0.000450 0.000412 0.000368 0.000324 0.000281 0.000240 0.000204 0.000171 0.000143 0.000118 0.000097 0.000079 0.000065 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000045 0.000055 0.000068 0.000083 0.000101 0.000122 0.000147 0.000175 0.000207 0.000241 0.000277 0.000314 0.000350 0.000381 0.000404 0.000414 0.000404 0.000368 0.000297 0.000180 0.000008 -0.000231 -0.000549 -0.000955 -0.001460 -0.002067 -0.002778 -0.003588 -0.004487 -0.005456 -0.006471 -0.007500 -0.008506 -0.009447 -0.010280 -0.010959 -0.011446 -0.011710 -0.011734 -0.011519 -0.011089 -0.010491 -0.009794 -0.009087 -0.008469 -0.008040 -0.007890 -0.008086 -0.008662 -0.009610 -0.010876 -0.012363 -0.013940 -0.015454 -0.016751 -0.017695 -0.018184 -0.018166 -0.017646 -0.016681 -0.015378 -0.013875 -0.012325 -0.010877 -0.009657 -0.008758 -0.008231 -0.008081 -0.008271 -0.008730 -0.009367 -0.010078 -0.010766 -0.011342 -0.011742 -0.011921 -0.011858 -0.011556 -0.011034 -0.010323 -0.009463 -0.008499 -0.007474 -0.006430 -0.005403 -0.004425 -0.003519 -0.002703 -0.001987 -0.001376 -0.000869 -0.000461 -0.000144 0.000093 0.000260 0.000370 0.000434 0.000462 0.000464 0.000446 0.000416 0.000379 0.000338 0.000296 0.000257 0.000219 0.000186 0.000156 0.000130 0.000108 0.000088 0.000072 0.000059 0.000048 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000062 0.000075 0.000092 0.000111 0.000134 0.000160 0.000189 0.000220 0.000254 0.000288 0.000321 0.000352 0.000375 0.000389 0.000387 0.000364 0.000312 0.000223 0.000089 -0.000100 -0.000354 -0.000680 -0.001086 -0.001576 -0.002149 -0.002801 -0.003522 -0.004296 -0.005100 -0.005908 -0.006686 -0.007399 -0.008010 -0.008481 -0.008779 -0.008879 -0.008767 -0.008445 -0.007934 -0.007273 -0.006521 -0.005752 -0.005046 -0.004488 -0.004152 -0.004096 -0.004350 -0.004912 -0.005741 -0.006764 -0.007880 -0.008971 -0.009914 -0.010604 -0.010961 -0.010944 -0.010557 -0.009847 -0.008896 -0.007814 -0.006720 -0.005729 -0.004939 -0.004420 -0.004208 -0.004303 -0.004672 -0.005255 -0.005974 -0.006746 -0.007488 -0.008128 -0.008611 -0.008901 -0.008980 -0.008850 -0.008524 -0.008030 -0.007400 -0.006672 -0.005882 -0.005066 -0.004255 -0.003476 -0.002750 -0.002093 -0.001515 -0.001020 -0.000610 -0.000281 -0.000025 0.000163 0.000295 0.000379 0.000426 0.000442 0.000437 0.000416 0.000386 0.000349 0.000310 0.000272 0.000235 0.000200 0.000169 0.000142 0.000118 0.000098 0.000080 0.000066 0.000053 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000037 0.000045 0.000056 0.000068 0.000084 0.000101 0.000122 0.000146 0.000172 0.000201 0.000232 0.000264 0.000295 0.000325 0.000350 0.000367 0.000373 0.000362 0.000329 0.000266 0.000168 0.000025 -0.000168 -0.000420 -0.000734 -0.001113 -0.001558 -0.002063 -0.002618 -0.003210 -0.003818 -0.004419 -0.004983 -0.005481 -0.005880 -0.006149 -0.006260 -0.006192 -0.005934 -0.005488 -0.004872 -0.004120 -0.003279 -0.002412 -0.001586 -0.000870 -0.000328 -0.000008 0.000061 -0.000125 -0.000539 -0.001129 -0.001818 -0.002520 -0.003140 -0.003599 -0.003836 -0.003819 -0.003552 -0.003071 -0.002441 -0.001744 -0.001070 -0.000507 -0.000125 0.000025 -0.000080 -0.000434 -0.001007 -0.001745 -0.002584 -0.003453 -0.004283 -0.005017 -0.005607 -0.006024 -0.006254 -0.006296 -0.006164 -0.005878 -0.005466 -0.004959 -0.004389 -0.003786 -0.003176 -0.002582 -0.002024 -0.001516 -0.001067 -0.000683 -0.000363 -0.000108 0.000089 0.000232 0.000330 0.000390 0.000419 0.000425 0.000413 0.000389 0.000358 0.000322 0.000285 0.000249 0.000214 0.000183 0.000154 0.000129 0.000108 0.000089 0.000073 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000018 0.000022 0.000027 0.000033 0.000041 0.000050 0.000062 0.000076 0.000092 0.000111 0.000132 0.000157 0.000183 0.000212 0.000242 0.000272 0.000301 0.000327 0.000348 0.000360 0.000360 0.000344 0.000305 0.000239 0.000139 -0.000000 -0.000183 -0.000414 -0.000695 -0.001023 -0.001395 -0.001801 -0.002228 -0.002659 -0.003072 -0.003443 -0.003746 -0.003952 -0.004036 -0.003974 -0.003747 -0.003349 -0.002779 -0.002055 -0.001203 -0.000266 0.000707 0.001658 0.002531 0.003271 0.003836 0.004198 0.004350 0.004304 0.004096 0.003779 0.003417 0.003076 0.002818 0.002686 0.002703 0.002866 0.003149 0.003502 0.003865 0.004172 0.004360 0.004379 0.004197 0.003802 0.003204 0.002435 0.001540 0.000575 -0.000400 -0.001328 -0.002162 -0.002862 -0.003405 -0.003778 -0.003982 -0.004027 -0.003931 -0.003716 -0.003409 -0.003037 -0.002625 -0.002196 -0.001770 -0.001364 -0.000991 -0.000660 -0.000375 -0.000139 0.000049 0.000192 0.000294 0.000361 0.000398 0.000412 0.000408 0.000390 0.000364 0.000332 0.000297 0.000262 0.000228 0.000196 0.000167 0.000141 0.000118 0.000098 0.000080 0.000066 0.000053 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000030 0.000037 0.000045 0.000056 0.000068 0.000083 0.000100 0.000120 0.000142 0.000167 0.000193 0.000221 0.000249 0.000278 0.000305 0.000329 0.000347 0.000357 0.000355 0.000337 0.000299 0.000236 0.000145 0.000021 -0.000137 -0.000330 -0.000557 -0.000812 -0.001087 -0.001370 -0.001646 -0.001896 -0.002098 -0.002230 -0.002269 -0.002191 -0.001978 -0.001614 -0.001091 -0.000413 0.000407 0.001346 0.002369 0.003434 0.004494 0.005500 0.006408 0.007178 0.007784 0.008214 0.008473 0.008579 0.008569 0.008485 0.008374 0.008280 0.008233 0.008251 0.008330 0.008450 0.008576 0.008665 0.008670 0.008548 0.008268 0.007810 0.007174 0.006372 0.005436 0.004406 0.003332 0.002263 0.001248 0.000326 -0.000472 -0.001125 -0.001623 -0.001967 -0.002165 -0.002232 -0.002188 -0.002054 -0.001853 -0.001607 -0.001336 -0.001057 -0.000785 -0.000530 -0.000302 -0.000106 0.000057 0.000185 0.000280 0.000346 0.000385 0.000403 0.000403 0.000390 0.000368 0.000339 0.000307 0.000273 0.000240 0.000208 0.000179 0.000152 0.000128 0.000107 0.000088 0.000073 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000050 0.000061 0.000075 0.000090 0.000108 0.000129 0.000151 0.000175 0.000201 0.000229 0.000256 0.000284 0.000310 0.000333 0.000351 0.000361 0.000360 0.000345 0.000314 0.000263 0.000190 0.000094 -0.000026 -0.000166 -0.000321 -0.000485 -0.000647 -0.000791 -0.000903 -0.000964 -0.000955 -0.000854 -0.000644 -0.000307 0.000169 0.000789 0.001551 0.002444 0.003447 0.004531 0.005662 0.006798 0.007900 0.008929 0.009851 0.010640 0.011280 0.011769 0.012116 0.012340 0.012470 0.012536 0.012568 0.012588 0.012605 0.012619 0.012613 0.012564 0.012442 0.012216 0.011858 0.011351 0.010685 0.009867 0.008915 0.007856 0.006730 0.005578 0.004442 0.003364 0.002377 0.001506 0.000768 0.000172 -0.000284 -0.000606 -0.000807 -0.000903 -0.000912 -0.000854 -0.000748 -0.000609 -0.000454 -0.000295 -0.000141 -0.000001 0.000120 0.000220 0.000297 0.000351 0.000385 0.000401 0.000402 0.000391 0.000371 0.000345 0.000315 0.000283 0.000251 0.000220 0.000190 0.000163 0.000138 0.000116 0.000097 0.000080 0.000066 0.000053 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000054 0.000067 0.000081 0.000097 0.000116 0.000136 0.000159 0.000183 0.000209 0.000236 0.000263 0.000291 0.000317 0.000341 0.000361 0.000374 0.000378 0.000372 0.000354 0.000322 0.000276 0.000218 0.000149 0.000074 0.000001 -0.000060 -0.000098 -0.000099 -0.000047 0.000076 0.000286 0.000598 0.001028 0.001584 0.002272 0.003089 0.004025 0.005063 0.006176 0.007337 0.008511 0.009664 0.010764 0.011779 0.012685 0.013466 0.014112 0.014624 0.015012 0.015293 0.015485 0.015607 0.015674 0.015690 0.015656 0.015560 0.015386 0.015114 0.014726 0.014205 0.013543 0.012740 0.011806 0.010761 0.009632 0.008453 0.007262 0.006095 0.004987 0.003964 0.003049 0.002257 0.001592 0.001056 0.000641 0.000338 0.000133 0.000011 -0.000045 -0.000050 -0.000019 0.000036 0.000103 0.000174 0.000241 0.000300 0.000348 0.000383 0.000404 0.000412 0.000409 0.000396 0.000376 0.000351 0.000322 0.000292 0.000261 0.000230 0.000200 0.000173 0.000148 0.000125 0.000105 0.000087 0.000072 0.000059 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000039 0.000048 0.000059 0.000072 0.000087 0.000103 0.000122 0.000143 0.000166 0.000190 0.000216 0.000243 0.000272 0.000301 0.000329 0.000355 0.000378 0.000397 0.000411 0.000418 0.000418 0.000413 0.000402 0.000389 0.000379 0.000377 0.000394 0.000438 0.000523 0.000662 0.000869 0.001158 0.001543 0.002034 0.002641 0.003367 0.004208 0.005156 0.006195 0.007305 0.008459 0.009631 0.010791 0.011910 0.012962 0.013924 0.014778 0.015513 0.016124 0.016613 0.016988 0.017260 0.017439 0.017534 0.017550 0.017483 0.017328 0.017074 0.016708 0.016220 0.015603 0.014854 0.013980 0.012992 0.011910 0.010762 0.009576 0.008387 0.007225 0.006120 0.005094 0.004167 0.003350 0.002648 0.002061 0.001585 0.001211 0.000927 0.000722 0.000580 0.000490 0.000438 0.000415 0.000410 0.000415 0.000426 0.000436 0.000442 0.000444 0.000438 0.000426 0.000408 0.000385 0.000359 0.000330 0.000299 0.000269 0.000238 0.000209 0.000182 0.000156 0.000133 0.000113 0.000095 0.000079 0.000065 0.000053 0.000043 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000043 0.000053 0.000064 0.000077 0.000092 0.000109 0.000128 0.000149 0.000172 0.000197 0.000224 0.000252 0.000282 0.000313 0.000344 0.000374 0.000404 0.000431 0.000458 0.000482 0.000506 0.000532 0.000561 0.000599 0.000651 0.000725 0.000831 0.000978 0.001177 0.001442 0.001783 0.002211 0.002737 0.003365 0.004099 0.004935 0.005866 0.006877 0.007951 0.009066 0.010199 0.011326 0.012420 0.013460 0.014424 0.015296 0.016061 0.016712 0.017248 0.017670 0.017983 0.018192 0.018302 0.018316 0.018231 0.018042 0.017745 0.017332 0.016798 0.016141 0.015364 0.014474 0.013485 0.012418 0.011295 0.010144 0.008993 0.007870 0.006799 0.005801 0.004890 0.004077 0.003367 0.002759 0.002250 0.001832 0.001498 0.001235 0.001034 0.000882 0.000771 0.000690 0.000632 0.000589 0.000556 0.000529 0.000505 0.000481 0.000456 0.000429 0.000400 0.000370 0.000339 0.000307 0.000276 0.000246 0.000217 0.000189 0.000164 0.000141 0.000120 0.000101 0.000085 0.000070 0.000058 0.000047 0.000038 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000057 0.000068 0.000082 0.000097 0.000115 0.000134 0.000155 0.000179 0.000205 0.000233 0.000263 0.000295 0.000329 0.000363 0.000400 0.000437 0.000476 0.000517 0.000563 0.000613 0.000673 0.000745 0.000835 0.000949 0.001095 0.001283 0.001521 0.001819 0.002188 0.002635 0.003169 0.003794 0.004512 0.005318 0.006206 0.007164 0.008176 0.009224 0.010289 0.011348 0.012383 0.013371 0.014296 0.015140 0.015890 0.016538 0.017078 0.017509 0.017833 0.018051 0.018165 0.018175 0.018082 0.017881 0.017571 0.017147 0.016609 0.015957 0.015196 0.014336 0.013389 0.012375 0.011314 0.010230 0.009149 0.008092 0.007082 0.006136 0.005267 0.004483 0.003789 0.003185 0.002667 0.002231 0.001870 0.001574 0.001335 0.001145 0.000993 0.000873 0.000778 0.000701 0.000639 0.000586 0.000540 0.000498 0.000459 0.000422 0.000386 0.000350 0.000316 0.000284 0.000253 0.000223 0.000196 0.000170 0.000147 0.000126 0.000107 0.000091 0.000076 0.000063 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000017 0.000022 0.000027 0.000033 0.000041 0.000050 0.000060 0.000072 0.000086 0.000102 0.000120 0.000140 0.000162 0.000187 0.000214 0.000243 0.000275 0.000310 0.000347 0.000387 0.000430 0.000477 0.000529 0.000587 0.000655 0.000733 0.000827 0.000941 0.001079 0.001250 0.001460 0.001718 0.002030 0.002406 0.002852 0.003374 0.003975 0.004655 0.005412 0.006238 0.007123 0.008053 0.009014 0.009989 0.010959 0.011907 0.012816 0.013671 0.014455 0.015158 0.015770 0.016284 0.016699 0.017011 0.017222 0.017332 0.017340 0.017246 0.017048 0.016746 0.016338 0.015825 0.015210 0.014499 0.013700 0.012826 0.011893 0.010920 0.009928 0.008937 0.007968 0.007039 0.006165 0.005356 0.004621 0.003962 0.003381 0.002876 0.002442 0.002074 0.001765 0.001508 0.001296 0.001121 0.000978 0.000860 0.000762 0.000680 0.000611 0.000550 0.000497 0.000450 0.000406 0.000365 0.000328 0.000293 0.000260 0.000230 0.000202 0.000176 0.000152 0.000131 0.000112 0.000095 0.000080 0.000067 0.000056 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000044 0.000053 0.000064 0.000076 0.000091 0.000107 0.000125 0.000146 0.000169 0.000195 0.000223 0.000254 0.000288 0.000326 0.000367 0.000413 0.000463 0.000521 0.000587 0.000663 0.000752 0.000858 0.000984 0.001134 0.001316 0.001534 0.001795 0.002106 0.002473 0.002901 0.003394 0.003956 0.004584 0.005277 0.006028 0.006827 0.007663 0.008524 0.009395 0.010261 0.011107 0.011921 0.012686 0.013392 0.014026 0.014582 0.015051 0.015431 0.015718 0.015912 0.016012 0.016018 0.015928 0.015744 0.015464 0.015090 0.014622 0.014065 0.013424 0.012706 0.011924 0.011090 0.010221 0.009334 0.008448 0.007579 0.006743 0.005953 0.005219 0.004545 0.003937 0.003395 0.002917 0.002501 0.002142 0.001836 0.001576 0.001356 0.001172 0.001018 0.000889 0.000780 0.000688 0.000609 0.000541 0.000482 0.000430 0.000383 0.000341 0.000303 0.000268 0.000236 0.000207 0.000181 0.000157 0.000135 0.000116 0.000099 0.000084 0.000071 0.000059 0.000049 0.000040 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000047 0.000056 0.000067 0.000080 0.000095 0.000112 0.000130 0.000152 0.000176 0.000203 0.000232 0.000265 0.000302 0.000342 0.000388 0.000439 0.000498 0.000566 0.000646 0.000739 0.000848 0.000977 0.001130 0.001311 0.001526 0.001779 0.002076 0.002422 0.002820 0.003275 0.003786 0.004353 0.004973 0.005641 0.006348 0.007084 0.007839 0.008600 0.009356 0.010095 0.010804 0.011472 0.012089 0.012645 0.013133 0.013547 0.013882 0.014136 0.014308 0.014396 0.014399 0.014318 0.014153 0.013904 0.013573 0.013161 0.012672 0.012111 0.011485 0.010802 0.010075 0.009317 0.008542 0.007766 0.007004 0.006267 0.005568 0.004915 0.004312 0.003764 0.003270 0.002831 0.002444 0.002106 0.001814 0.001562 0.001347 0.001165 0.001009 0.000877 0.000765 0.000670 0.000588 0.000517 0.000456 0.000403 0.000355 0.000314 0.000276 0.000243 0.000212 0.000185 0.000161 0.000139 0.000120 0.000102 0.000087 0.000074 0.000062 0.000051 0.000042 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000023 0.000028 0.000034 0.000041 0.000049 0.000059 0.000071 0.000084 0.000099 0.000116 0.000135 0.000157 0.000182 0.000210 0.000241 0.000275 0.000314 0.000358 0.000408 0.000465 0.000532 0.000610 0.000701 0.000808 0.000934 0.001081 0.001255 0.001458 0.001695 0.001970 0.002286 0.002648 0.003055 0.003510 0.004011 0.004556 0.005138 0.005751 0.006386 0.007036 0.007689 0.008336 0.008967 0.009572 0.010142 0.010668 0.011143 0.011560 0.011914 0.012201 0.012419 0.012566 0.012641 0.012643 0.012573 0.012430 0.012215 0.011931 0.011579 0.011161 0.010683 0.010149 0.009568 0.008947 0.008299 0.007636 0.006970 0.006313 0.005676 0.005069 0.004499 0.003971 0.003487 0.003048 0.002654 0.002304 0.001996 0.001725 0.001491 0.001288 0.001114 0.000964 0.000836 0.000727 0.000633 0.000552 0.000482 0.000422 0.000370 0.000324 0.000284 0.000249 0.000217 0.000189 0.000164 0.000142 0.000122 0.000105 0.000089 0.000076 0.000064 0.000053 0.000044 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000036 0.000043 0.000052 0.000062 0.000073 0.000087 0.000102 0.000120 0.000140 0.000162 0.000187 0.000216 0.000247 0.000283 0.000324 0.000371 0.000425 0.000488 0.000561 0.000647 0.000748 0.000865 0.001003 0.001163 0.001349 0.001564 0.001812 0.002095 0.002415 0.002773 0.003170 0.003604 0.004072 0.004570 0.005093 0.005632 0.006181 0.006731 0.007275 0.007804 0.008310 0.008787 0.009226 0.009623 0.009971 0.010267 0.010507 0.010689 0.010811 0.010873 0.010875 0.010815 0.010695 0.010516 0.010278 0.009984 0.009636 0.009237 0.008791 0.008305 0.007786 0.007243 0.006685 0.006123 0.005567 0.005026 0.004509 0.004021 0.003566 0.003147 0.002765 0.002420 0.002110 0.001835 0.001593 0.001380 0.001195 0.001034 0.000895 0.000775 0.000672 0.000583 0.000506 0.000440 0.000383 0.000334 0.000291 0.000254 0.000221 0.000192 0.000167 0.000144 0.000124 0.000107 0.000091 0.000077 0.000065 0.000055 0.000046 0.000038 0.000031 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000037 0.000045 0.000054 0.000064 0.000076 0.000089 0.000105 0.000123 0.000143 0.000165 0.000191 0.000220 0.000252 0.000289 0.000332 0.000381 0.000438 0.000505 0.000584 0.000675 0.000782 0.000906 0.001050 0.001216 0.001407 0.001625 0.001872 0.002149 0.002458 0.002797 0.003166 0.003562 0.003982 0.004420 0.004870 0.005327 0.005783 0.006232 0.006669 0.007085 0.007477 0.007837 0.008161 0.008446 0.008688 0.008884 0.009033 0.009133 0.009183 0.009184 0.009136 0.009038 0.008891 0.008697 0.008456 0.008171 0.007844 0.007479 0.007080 0.006653 0.006205 0.005744 0.005277 0.004815 0.004363 0.003929 0.003518 0.003133 0.002777 0.002451 0.002154 0.001887 0.001647 0.001434 0.001246 0.001081 0.000937 0.000811 0.000702 0.000608 0.000526 0.000456 0.000395 0.000342 0.000297 0.000258 0.000224 0.000194 0.000168 0.000146 0.000126 0.000108 0.000092 0.000079 0.000067 0.000056 0.000047 0.000039 0.000032 0.000026 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000026 0.000032 0.000039 0.000046 0.000055 0.000066 0.000077 0.000091 0.000107 0.000124 0.000144 0.000167 0.000192 0.000221 0.000254 0.000292 0.000336 0.000387 0.000446 0.000516 0.000597 0.000691 0.000801 0.000927 0.001072 0.001237 0.001425 0.001636 0.001872 0.002133 0.002419 0.002728 0.003057 0.003405 0.003766 0.004137 0.004511 0.004884 0.005250 0.005605 0.005942 0.006259 0.006549 0.006810 0.007039 0.007233 0.007390 0.007509 0.007590 0.007631 0.007632 0.007593 0.007515 0.007398 0.007242 0.007048 0.006819 0.006555 0.006260 0.005938 0.005592 0.005228 0.004852 0.004471 0.004091 0.003719 0.003361 0.003020 0.002700 0.002402 0.002128 0.001878 0.001652 0.001448 0.001265 0.001102 0.000958 0.000831 0.000721 0.000624 0.000540 0.000466 0.000403 0.000348 0.000301 0.000260 0.000225 0.000195 0.000169 0.000146 0.000126 0.000108 0.000093 0.000079 0.000067 0.000057 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000014 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000039 0.000047 0.000056 0.000067 0.000078 0.000092 0.000107 0.000125 0.000144 0.000167 0.000192 0.000221 0.000254 0.000292 0.000336 0.000388 0.000448 0.000518 0.000600 0.000694 0.000803 0.000927 0.001067 0.001226 0.001404 0.001601 0.001818 0.002054 0.002309 0.002579 0.002863 0.003157 0.003457 0.003760 0.004061 0.004356 0.004640 0.004910 0.005162 0.005393 0.005600 0.005781 0.005934 0.006058 0.006153 0.006216 0.006249 0.006251 0.006221 0.006160 0.006068 0.005944 0.005791 0.005609 0.005399 0.005164 0.004906 0.004629 0.004337 0.004035 0.003728 0.003421 0.003120 0.002828 0.002549 0.002287 0.002042 0.001816 0.001609 0.001420 0.001249 0.001095 0.000957 0.000834 0.000725 0.000629 0.000545 0.000471 0.000407 0.000351 0.000302 0.000260 0.000225 0.000194 0.000167 0.000145 0.000125 0.000108 0.000093 0.000079 0.000068 0.000057 0.000048 0.000040 0.000033 0.000028 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000033 0.000040 0.000048 0.000057 0.000067 0.000078 0.000092 0.000107 0.000124 0.000143 0.000165 0.000189 0.000218 0.000250 0.000288 0.000332 0.000384 0.000443 0.000513 0.000592 0.000684 0.000788 0.000905 0.001037 0.001185 0.001347 0.001524 0.001717 0.001923 0.002142 0.002370 0.002606 0.002847 0.003089 0.003329 0.003563 0.003788 0.004002 0.004200 0.004382 0.004544 0.004686 0.004805 0.004902 0.004975 0.005025 0.005052 0.005054 0.005032 0.004985 0.004913 0.004817 0.004697 0.004553 0.004388 0.004202 0.003999 0.003780 0.003549 0.003309 0.003065 0.002820 0.002578 0.002343 0.002119 0.001907 0.001709 0.001525 0.001356 0.001201 0.001061 0.000933 0.000818 0.000715 0.000623 0.000541 0.000469 0.000405 0.000350 0.000301 0.000259 0.000223 0.000191 0.000165 0.000142 0.000123 0.000106 0.000091 0.000079 0.000067 0.000057 0.000048 0.000041 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000040 0.000048 0.000056 0.000066 0.000078 0.000091 0.000105 0.000121 0.000140 0.000160 0.000184 0.000212 0.000244 0.000281 0.000324 0.000374 0.000432 0.000498 0.000574 0.000660 0.000757 0.000865 0.000985 0.001116 0.001260 0.001414 0.001579 0.001753 0.001935 0.002123 0.002313 0.002504 0.002693 0.002877 0.003054 0.003221 0.003376 0.003517 0.003643 0.003752 0.003844 0.003919 0.003977 0.004016 0.004037 0.004040 0.004023 0.003988 0.003933 0.003858 0.003764 0.003652 0.003523 0.003378 0.003219 0.003047 0.002866 0.002678 0.002486 0.002293 0.002102 0.001916 0.001738 0.001568 0.001410 0.001263 0.001127 0.001002 0.000887 0.000783 0.000689 0.000603 0.000527 0.000458 0.000398 0.000344 0.000297 0.000255 0.000219 0.000188 0.000161 0.000139 0.000119 0.000103 0.000089 0.000077 0.000066 0.000056 0.000048 0.000041 0.000034 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000040 0.000047 0.000056 0.000065 0.000076 0.000088 0.000102 0.000117 0.000135 0.000154 0.000177 0.000204 0.000235 0.000270 0.000312 0.000360 0.000414 0.000476 0.000546 0.000625 0.000712 0.000808 0.000913 0.001027 0.001150 0.001280 0.001417 0.001560 0.001707 0.001856 0.002005 0.002152 0.002296 0.002433 0.002562 0.002682 0.002791 0.002888 0.002972 0.003043 0.003101 0.003145 0.003176 0.003193 0.003196 0.003184 0.003157 0.003115 0.003057 0.002985 0.002898 0.002797 0.002685 0.002561 0.002428 0.002288 0.002142 0.001993 0.001842 0.001693 0.001547 0.001407 0.001274 0.001149 0.001032 0.000924 0.000824 0.000733 0.000649 0.000572 0.000503 0.000440 0.000384 0.000333 0.000288 0.000248 0.000214 0.000183 0.000157 0.000134 0.000115 0.000099 0.000085 0.000074 0.000064 0.000055 0.000047 0.000040 0.000034 0.000028 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000033 0.000039 0.000046 0.000054 0.000063 0.000073 0.000085 0.000097 0.000112 0.000128 0.000147 0.000169 0.000194 0.000223 0.000257 0.000296 0.000340 0.000390 0.000447 0.000510 0.000579 0.000655 0.000738 0.000828 0.000924 0.001025 0.001132 0.001243 0.001357 0.001472 0.001588 0.001701 0.001812 0.001918 0.002017 0.002109 0.002193 0.002267 0.002331 0.002386 0.002431 0.002465 0.002489 0.002503 0.002506 0.002497 0.002476 0.002444 0.002399 0.002343 0.002276 0.002198 0.002111 0.002016 0.001914 0.001807 0.001695 0.001580 0.001464 0.001348 0.001236 0.001127 0.001023 0.000925 0.000834 0.000749 0.000670 0.000598 0.000531 0.000470 0.000414 0.000363 0.000317 0.000275 0.000238 0.000206 0.000177 0.000151 0.000130 0.000111 0.000095 0.000082 0.000070 0.000060 0.000052 0.000045 0.000039 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000038 0.000044 0.000052 0.000060 0.000069 0.000080 0.000092 0.000105 0.000120 0.000138 0.000159 0.000182 0.000210 0.000241 0.000277 0.000317 0.000362 0.000411 0.000466 0.000526 0.000591 0.000660 0.000734 0.000813 0.000895 0.000980 0.001068 0.001156 0.001244 0.001331 0.001416 0.001497 0.001573 0.001643 0.001707 0.001763 0.001813 0.001854 0.001889 0.001916 0.001935 0.001946 0.001948 0.001941 0.001926 0.001900 0.001866 0.001823 0.001771 0.001711 0.001644 0.001572 0.001494 0.001412 0.001327 0.001240 0.001151 0.001063 0.000977 0.000893 0.000814 0.000738 0.000667 0.000601 0.000540 0.000483 0.000430 0.000381 0.000337 0.000296 0.000259 0.000225 0.000195 0.000168 0.000145 0.000124 0.000106 0.000091 0.000077 0.000066 0.000057 0.000049 0.000042 0.000036 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000018 0.000022 0.000026 0.000031 0.000036 0.000042 0.000049 0.000056 0.000065 0.000074 0.000085 0.000097 0.000112 0.000128 0.000147 0.000169 0.000194 0.000223 0.000254 0.000290 0.000329 0.000371 0.000418 0.000468 0.000521 0.000578 0.000638 0.000701 0.000766 0.000832 0.000899 0.000966 0.001033 0.001097 0.001158 0.001216 0.001269 0.001317 0.001360 0.001398 0.001430 0.001457 0.001478 0.001492 0.001501 0.001502 0.001497 0.001485 0.001465 0.001439 0.001405 0.001365 0.001320 0.001269 0.001214 0.001156 0.001094 0.001030 0.000964 0.000897 0.000831 0.000765 0.000702 0.000641 0.000583 0.000529 0.000478 0.000430 0.000386 0.000344 0.000306 0.000271 0.000238 0.000209 0.000182 0.000158 0.000136 0.000117 0.000100 0.000086 0.000073 0.000062 0.000053 0.000046 0.000039 0.000034 0.000029 0.000025 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000021 0.000025 0.000029 0.000034 0.000039 0.000045 0.000052 0.000060 0.000068 0.000078 0.000089 0.000103 0.000118 0.000135 0.000155 0.000177 0.000202 0.000230 0.000260 0.000293 0.000329 0.000367 0.000408 0.000451 0.000497 0.000544 0.000593 0.000643 0.000694 0.000744 0.000794 0.000843 0.000889 0.000933 0.000973 0.001009 0.001042 0.001071 0.001095 0.001116 0.001132 0.001143 0.001149 0.001150 0.001146 0.001136 0.001121 0.001100 0.001074 0.001044 0.001009 0.000971 0.000930 0.000886 0.000840 0.000792 0.000743 0.000693 0.000644 0.000595 0.000547 0.000501 0.000457 0.000416 0.000377 0.000340 0.000306 0.000274 0.000244 0.000216 0.000190 0.000167 0.000146 0.000126 0.000109 0.000094 0.000080 0.000069 0.000059 0.000050 0.000043 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000023 0.000027 0.000031 0.000036 0.000041 0.000047 0.000054 0.000062 0.000071 0.000081 0.000093 0.000107 0.000122 0.000140 0.000159 0.000181 0.000204 0.000230 0.000257 0.000286 0.000317 0.000349 0.000384 0.000419 0.000456 0.000493 0.000531 0.000570 0.000607 0.000643 0.000678 0.000711 0.000741 0.000768 0.000793 0.000815 0.000833 0.000849 0.000861 0.000869 0.000874 0.000874 0.000870 0.000862 0.000850 0.000834 0.000815 0.000792 0.000766 0.000737 0.000707 0.000674 0.000640 0.000605 0.000569 0.000532 0.000495 0.000459 0.000423 0.000389 0.000356 0.000324 0.000295 0.000267 0.000240 0.000216 0.000192 0.000171 0.000151 0.000132 0.000115 0.000100 0.000087 0.000075 0.000064 0.000055 0.000047 0.000040 0.000034 0.000029 0.000025 0.000021 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000032 0.000037 0.000043 0.000049 0.000056 0.000064 0.000073 0.000084 0.000096 0.000109 0.000125 0.000141 0.000159 0.000178 0.000199 0.000221 0.000244 0.000269 0.000294 0.000321 0.000348 0.000376 0.000405 0.000433 0.000461 0.000488 0.000514 0.000538 0.000561 0.000581 0.000600 0.000616 0.000630 0.000642 0.000650 0.000657 0.000660 0.000660 0.000656 0.000650 0.000641 0.000628 0.000613 0.000596 0.000577 0.000556 0.000533 0.000509 0.000484 0.000459 0.000432 0.000405 0.000378 0.000351 0.000325 0.000300 0.000275 0.000252 0.000229 0.000208 0.000188 0.000169 0.000151 0.000134 0.000118 0.000104 0.000091 0.000079 0.000068 0.000059 0.000050 0.000043 0.000037 0.000031 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000033 0.000038 0.000043 0.000049 0.000057 0.000065 0.000074 0.000085 0.000096 0.000109 0.000123 0.000138 0.000153 0.000170 0.000187 0.000205 0.000225 0.000244 0.000265 0.000285 0.000306 0.000327 0.000348 0.000368 0.000388 0.000406 0.000422 0.000438 0.000451 0.000463 0.000474 0.000482 0.000488 0.000493 0.000495 0.000494 0.000492 0.000486 0.000479 0.000470 0.000459 0.000446 0.000432 0.000416 0.000400 0.000382 0.000364 0.000346 0.000326 0.000307 0.000287 0.000268 0.000248 0.000230 0.000211 0.000194 0.000177 0.000161 0.000146 0.000131 0.000117 0.000104 0.000092 0.000081 0.000071 0.000062 0.000053 0.000046 0.000040 0.000034 0.000029 0.000024 0.000021 0.000017 0.000015 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000026 0.000029 0.000033 0.000038 0.000044 0.000050 0.000057 0.000065 0.000074 0.000084 0.000094 0.000105 0.000117 0.000130 0.000143 0.000156 0.000170 0.000185 0.000200 0.000215 0.000231 0.000246 0.000262 0.000277 0.000291 0.000304 0.000317 0.000328 0.000338 0.000346 0.000354 0.000360 0.000364 0.000367 0.000369 0.000368 0.000366 0.000362 0.000356 0.000350 0.000341 0.000332 0.000321 0.000310 0.000298 0.000286 0.000273 0.000259 0.000245 0.000231 0.000217 0.000203 0.000189 0.000175 0.000162 0.000149 0.000136 0.000124 0.000113 0.000101 0.000091 0.000081 0.000071 0.000063 0.000055 0.000048 0.000042 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000026 0.000029 0.000033 0.000038 0.000044 0.000050 0.000057 0.000064 0.000072 0.000081 0.000089 0.000099 0.000108 0.000118 0.000129 0.000140 0.000151 0.000162 0.000173 0.000185 0.000196 0.000207 0.000217 0.000227 0.000236 0.000244 0.000252 0.000258 0.000263 0.000267 0.000270 0.000272 0.000273 0.000272 0.000271 0.000268 0.000264 0.000259 0.000253 0.000246 0.000238 0.000230 0.000222 0.000212 0.000203 0.000193 0.000183 0.000173 0.000163 0.000153 0.000143 0.000133 0.000123 0.000113 0.000104 0.000095 0.000086 0.000078 0.000070 0.000062 0.000055 0.000048 0.000042 0.000037 0.000032 0.000028 0.000024 0.000021 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000029 0.000033 0.000038 0.000043 0.000049 0.000055 0.000061 0.000068 0.000075 0.000082 0.000089 0.000097 0.000105 0.000113 0.000121 0.000130 0.000138 0.000146 0.000154 0.000162 0.000169 0.000176 0.000181 0.000187 0.000191 0.000195 0.000197 0.000200 0.000201 0.000201 0.000201 0.000200 0.000197 0.000195 0.000191 0.000187 0.000182 0.000176 0.000170 0.000164 0.000157 0.000151 0.000144 0.000137 0.000129 0.000122 0.000115 0.000107 0.000100 0.000093 0.000086 0.000079 0.000072 0.000066 0.000059 0.000053 0.000047 0.000042 0.000037 0.000032 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000029 0.000033 0.000037 0.000042 0.000046 0.000051 0.000057 0.000062 0.000067 0.000073 0.000079 0.000085 0.000090 0.000096 0.000102 0.000108 0.000114 0.000120 0.000125 0.000130 0.000134 0.000138 0.000141 0.000143 0.000145 0.000147 0.000147 0.000148 0.000147 0.000147 0.000145 0.000143 0.000141 0.000138 0.000134 0.000130 0.000126 0.000121 0.000116 0.000112 0.000106 0.000101 0.000096 0.000091 0.000086 0.000080 0.000075 0.000070 0.000065 0.000059 0.000054 0.000050 0.000045 0.000040 0.000036 0.000032 0.000028 0.000025 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000028 0.000031 0.000035 0.000039 0.000043 0.000047 0.000051 0.000055 0.000059 0.000063 0.000067 0.000071 0.000076 0.000080 0.000084 0.000088 0.000092 0.000096 0.000099 0.000101 0.000103 0.000105 0.000106 0.000107 0.000108 0.000108 0.000108 0.000107 0.000107 0.000105 0.000103 0.000101 0.000099 0.000096 0.000093 0.000089 0.000086 0.000082 0.000079 0.000075 0.000071 0.000067 0.000064 0.000060 0.000056 0.000052 0.000048 0.000044 0.000041 0.000037 0.000034 0.000030 0.000027 0.000024 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000019 0.000021 0.000024 0.000026 0.000029 0.000032 0.000035 0.000038 0.000041 0.000044 0.000047 0.000050 0.000053 0.000056 0.000059 0.000062 0.000065 0.000068 0.000070 0.000073 0.000074 0.000076 0.000077 0.000077 0.000078 0.000079 0.000079 0.000079 0.000079 0.000078 0.000077 0.000076 0.000075 0.000073 0.000071 0.000068 0.000066 0.000063 0.000061 0.000058 0.000055 0.000053 0.000050 0.000047 0.000044 0.000041 0.000039 0.000036 0.000033 0.000030 0.000028 0.000025 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000024 0.000026 0.000028 0.000030 0.000033 0.000035 0.000037 0.000039 0.000041 0.000043 0.000045 0.000048 0.000050 0.000051 0.000053 0.000054 0.000055 0.000056 0.000056 0.000057 0.000057 0.000057 0.000058 0.000058 0.000057 0.000057 0.000056 0.000055 0.000054 0.000052 0.000050 0.000049 0.000047 0.000045 0.000043 0.000041 0.000039 0.000037 0.000035 0.000033 0.000030 0.000028 0.000026 0.000024 0.000022 0.000020 0.000018 0.000017 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000023 0.000024 0.000026 0.000027 0.000029 0.000030 0.000032 0.000033 0.000035 0.000036 0.000038 0.000039 0.000039 0.000040 0.000040 0.000041 0.000041 0.000041 0.000042 0.000042 0.000042 0.000042 0.000042 0.000041 0.000040 0.000040 0.000038 0.000037 0.000036 0.000034 0.000033 0.000031 0.000030 0.000028 0.000027 0.000025 0.000024 0.000022 0.000021 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000028 0.000029 0.000029 0.000029 0.000030 0.000030 0.000030 0.000030 0.000031 0.000031 0.000031 0.000031 0.000030 0.000030 0.000029 0.000028 0.000027 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000017 0.000018 0.000019 0.000020 0.000020 0.000021 0.000021 0.000021 0.000021 0.000022 0.000022 0.000022 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000022 0.000021 0.000020 0.000019 0.000018 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000016 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode53_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000000 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 -0.000001 0.000001 0.000004 0.000007 0.000009 0.000010 0.000011 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000003 -0.000000 0.000003 0.000007 0.000010 0.000013 0.000016 0.000017 0.000018 0.000018 0.000018 0.000017 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000029 -0.000030 -0.000031 -0.000030 -0.000029 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 0.000000 0.000002 0.000004 0.000005 0.000006 0.000006 0.000005 0.000004 0.000002 -0.000001 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000011 -0.000010 -0.000007 -0.000004 0.000000 0.000005 0.000010 0.000015 0.000020 0.000023 0.000026 0.000027 0.000028 0.000027 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000029 -0.000031 -0.000034 -0.000037 -0.000040 -0.000042 -0.000044 -0.000044 -0.000044 -0.000042 -0.000039 -0.000036 -0.000031 -0.000027 -0.000022 -0.000018 -0.000014 -0.000010 -0.000006 -0.000003 0.000000 0.000003 0.000006 0.000008 0.000009 0.000010 0.000009 0.000008 0.000005 0.000002 -0.000002 -0.000006 -0.000010 -0.000013 -0.000015 -0.000016 -0.000015 -0.000013 -0.000010 -0.000005 0.000002 0.000008 0.000016 0.000022 0.000029 0.000034 0.000037 0.000040 0.000041 0.000041 0.000040 0.000038 0.000036 0.000034 0.000033 0.000031 0.000029 0.000027 0.000025 0.000023 0.000020 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000041 -0.000045 -0.000050 -0.000054 -0.000058 -0.000061 -0.000063 -0.000064 -0.000063 -0.000061 -0.000057 -0.000052 -0.000046 -0.000039 -0.000033 -0.000026 -0.000019 -0.000013 -0.000007 -0.000002 0.000003 0.000008 0.000012 0.000014 0.000016 0.000016 0.000014 0.000011 0.000007 0.000001 -0.000005 -0.000010 -0.000016 -0.000020 -0.000022 -0.000023 -0.000022 -0.000018 -0.000013 -0.000006 0.000003 0.000013 0.000023 0.000033 0.000041 0.000049 0.000054 0.000058 0.000060 0.000060 0.000059 0.000057 0.000054 0.000052 0.000049 0.000045 0.000042 0.000039 0.000035 0.000032 0.000028 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000021 -0.000026 -0.000030 -0.000035 -0.000041 -0.000046 -0.000052 -0.000059 -0.000065 -0.000071 -0.000077 -0.000083 -0.000087 -0.000090 -0.000091 -0.000091 -0.000087 -0.000082 -0.000075 -0.000067 -0.000057 -0.000047 -0.000037 -0.000026 -0.000016 -0.000007 0.000002 0.000009 0.000016 0.000021 0.000024 0.000026 0.000024 0.000021 0.000016 0.000008 0.000000 -0.000009 -0.000017 -0.000024 -0.000030 -0.000033 -0.000033 -0.000031 -0.000026 -0.000018 -0.000007 0.000005 0.000019 0.000033 0.000047 0.000060 0.000070 0.000079 0.000084 0.000087 0.000088 0.000087 0.000084 0.000081 0.000076 0.000071 0.000067 0.000061 0.000056 0.000051 0.000045 0.000039 0.000034 0.000029 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000049 -0.000057 -0.000065 -0.000074 -0.000083 -0.000092 -0.000101 -0.000110 -0.000118 -0.000124 -0.000128 -0.000130 -0.000129 -0.000125 -0.000118 -0.000108 -0.000096 -0.000082 -0.000067 -0.000051 -0.000035 -0.000020 -0.000006 0.000008 0.000019 0.000028 0.000035 0.000039 0.000039 0.000037 0.000031 0.000022 0.000010 -0.000002 -0.000015 -0.000027 -0.000037 -0.000044 -0.000048 -0.000048 -0.000044 -0.000036 -0.000024 -0.000009 0.000009 0.000028 0.000048 0.000068 0.000085 0.000101 0.000113 0.000121 0.000126 0.000128 0.000127 0.000123 0.000118 0.000111 0.000104 0.000097 0.000089 0.000080 0.000072 0.000064 0.000055 0.000048 0.000041 0.000034 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000058 -0.000068 -0.000079 -0.000091 -0.000104 -0.000117 -0.000130 -0.000143 -0.000155 -0.000167 -0.000176 -0.000182 -0.000184 -0.000183 -0.000178 -0.000168 -0.000154 -0.000137 -0.000117 -0.000094 -0.000071 -0.000047 -0.000024 -0.000002 0.000018 0.000034 0.000047 0.000056 0.000060 0.000059 0.000054 0.000044 0.000030 0.000013 -0.000006 -0.000024 -0.000041 -0.000055 -0.000065 -0.000070 -0.000070 -0.000064 -0.000052 -0.000034 -0.000012 0.000013 0.000041 0.000069 0.000097 0.000122 0.000144 0.000161 0.000174 0.000181 0.000184 0.000183 0.000178 0.000171 0.000161 0.000151 0.000139 0.000127 0.000115 0.000102 0.000090 0.000078 0.000067 0.000057 0.000048 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000037 -0.000045 -0.000055 -0.000067 -0.000080 -0.000094 -0.000110 -0.000127 -0.000145 -0.000163 -0.000182 -0.000201 -0.000218 -0.000234 -0.000247 -0.000256 -0.000260 -0.000258 -0.000251 -0.000237 -0.000218 -0.000193 -0.000163 -0.000131 -0.000096 -0.000061 -0.000026 0.000005 0.000034 0.000057 0.000075 0.000086 0.000091 0.000088 0.000079 0.000063 0.000042 0.000017 -0.000010 -0.000037 -0.000061 -0.000081 -0.000095 -0.000102 -0.000101 -0.000092 -0.000074 -0.000049 -0.000018 0.000018 0.000057 0.000097 0.000136 0.000172 0.000203 0.000227 0.000246 0.000257 0.000262 0.000260 0.000254 0.000244 0.000231 0.000215 0.000199 0.000181 0.000162 0.000144 0.000126 0.000109 0.000093 0.000078 0.000066 0.000055 0.000045 0.000037 0.000031 0.000025 0.000021 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000040 -0.000050 -0.000062 -0.000075 -0.000091 -0.000109 -0.000129 -0.000151 -0.000175 -0.000200 -0.000226 -0.000253 -0.000279 -0.000304 -0.000326 -0.000344 -0.000356 -0.000362 -0.000361 -0.000351 -0.000332 -0.000304 -0.000268 -0.000226 -0.000179 -0.000128 -0.000077 -0.000028 0.000018 0.000059 0.000092 0.000116 0.000131 0.000136 0.000131 0.000115 0.000091 0.000060 0.000023 -0.000016 -0.000054 -0.000089 -0.000118 -0.000138 -0.000148 -0.000146 -0.000132 -0.000107 -0.000072 -0.000028 0.000024 0.000078 0.000135 0.000189 0.000239 0.000283 0.000318 0.000344 0.000361 0.000368 0.000367 0.000359 0.000345 0.000326 0.000304 0.000280 0.000254 0.000228 0.000201 0.000176 0.000151 0.000129 0.000108 0.000090 0.000075 0.000062 0.000051 0.000042 0.000034 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000043 -0.000055 -0.000068 -0.000084 -0.000102 -0.000123 -0.000148 -0.000175 -0.000206 -0.000239 -0.000274 -0.000311 -0.000348 -0.000384 -0.000419 -0.000450 -0.000475 -0.000493 -0.000501 -0.000499 -0.000485 -0.000459 -0.000420 -0.000370 -0.000310 -0.000242 -0.000170 -0.000097 -0.000025 0.000040 0.000097 0.000144 0.000177 0.000197 0.000202 0.000193 0.000169 0.000133 0.000087 0.000034 -0.000022 -0.000077 -0.000127 -0.000168 -0.000197 -0.000211 -0.000210 -0.000191 -0.000156 -0.000106 -0.000044 0.000027 0.000104 0.000182 0.000258 0.000328 0.000389 0.000439 0.000477 0.000501 0.000512 0.000512 0.000501 0.000482 0.000456 0.000425 0.000390 0.000354 0.000316 0.000279 0.000243 0.000208 0.000176 0.000148 0.000123 0.000102 0.000084 0.000069 0.000056 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000035 -0.000045 -0.000058 -0.000073 -0.000091 -0.000112 -0.000137 -0.000166 -0.000199 -0.000237 -0.000278 -0.000324 -0.000372 -0.000423 -0.000474 -0.000524 -0.000572 -0.000615 -0.000650 -0.000674 -0.000687 -0.000684 -0.000665 -0.000629 -0.000575 -0.000504 -0.000420 -0.000325 -0.000223 -0.000119 -0.000018 0.000075 0.000156 0.000221 0.000267 0.000293 0.000298 0.000283 0.000248 0.000195 0.000128 0.000052 -0.000028 -0.000107 -0.000179 -0.000238 -0.000280 -0.000301 -0.000300 -0.000275 -0.000227 -0.000158 -0.000072 0.000027 0.000134 0.000242 0.000348 0.000445 0.000530 0.000600 0.000653 0.000687 0.000704 0.000704 0.000690 0.000664 0.000628 0.000585 0.000537 0.000486 0.000434 0.000382 0.000331 0.000284 0.000240 0.000201 0.000167 0.000137 0.000113 0.000092 0.000075 0.000061 0.000049 0.000039 0.000031 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000060 -0.000077 -0.000097 -0.000121 -0.000149 -0.000183 -0.000221 -0.000266 -0.000316 -0.000373 -0.000434 -0.000500 -0.000569 -0.000639 -0.000708 -0.000773 -0.000832 -0.000880 -0.000914 -0.000931 -0.000927 -0.000901 -0.000851 -0.000777 -0.000680 -0.000562 -0.000430 -0.000288 -0.000142 -0.000001 0.000129 0.000242 0.000333 0.000397 0.000432 0.000437 0.000413 0.000361 0.000284 0.000189 0.000080 -0.000035 -0.000147 -0.000250 -0.000334 -0.000395 -0.000427 -0.000428 -0.000394 -0.000329 -0.000235 -0.000116 0.000020 0.000167 0.000316 0.000462 0.000596 0.000714 0.000810 0.000883 0.000931 0.000955 0.000957 0.000938 0.000903 0.000854 0.000795 0.000730 0.000660 0.000588 0.000517 0.000448 0.000383 0.000323 0.000270 0.000223 0.000184 0.000150 0.000122 0.000098 0.000079 0.000064 0.000051 0.000040 0.000031 0.000024 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000061 -0.000079 -0.000101 -0.000127 -0.000159 -0.000196 -0.000241 -0.000292 -0.000352 -0.000419 -0.000494 -0.000577 -0.000666 -0.000758 -0.000853 -0.000946 -0.001034 -0.001113 -0.001178 -0.001224 -0.001247 -0.001243 -0.001207 -0.001139 -0.001038 -0.000905 -0.000744 -0.000562 -0.000366 -0.000166 0.000030 0.000211 0.000367 0.000493 0.000581 0.000629 0.000634 0.000597 0.000521 0.000412 0.000275 0.000120 -0.000043 -0.000202 -0.000348 -0.000469 -0.000557 -0.000604 -0.000606 -0.000563 -0.000475 -0.000347 -0.000185 0.000001 0.000201 0.000406 0.000605 0.000788 0.000949 0.001081 0.001181 0.001248 0.001282 0.001284 0.001260 0.001213 0.001147 0.001067 0.000978 0.000884 0.000787 0.000690 0.000597 0.000510 0.000430 0.000359 0.000296 0.000243 0.000198 0.000160 0.000129 0.000103 0.000082 0.000065 0.000051 0.000040 0.000031 0.000023 0.000017 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000046 -0.000061 -0.000079 -0.000102 -0.000130 -0.000165 -0.000206 -0.000255 -0.000314 -0.000382 -0.000460 -0.000549 -0.000649 -0.000759 -0.000876 -0.001000 -0.001126 -0.001250 -0.001368 -0.001473 -0.001560 -0.001622 -0.001653 -0.001646 -0.001598 -0.001506 -0.001370 -0.001190 -0.000973 -0.000726 -0.000460 -0.000186 0.000082 0.000330 0.000546 0.000718 0.000839 0.000904 0.000908 0.000854 0.000745 0.000589 0.000395 0.000176 -0.000054 -0.000280 -0.000485 -0.000656 -0.000781 -0.000849 -0.000856 -0.000799 -0.000680 -0.000507 -0.000288 -0.000036 0.000236 0.000513 0.000782 0.001030 0.001247 0.001426 0.001562 0.001653 0.001699 0.001703 0.001671 0.001608 0.001520 0.001414 0.001295 0.001168 0.001039 0.000911 0.000788 0.000672 0.000566 0.000472 0.000389 0.000318 0.000258 0.000208 0.000167 0.000133 0.000105 0.000083 0.000065 0.000050 0.000039 0.000029 0.000022 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000033 -0.000045 -0.000059 -0.000078 -0.000102 -0.000131 -0.000167 -0.000212 -0.000265 -0.000329 -0.000405 -0.000493 -0.000596 -0.000712 -0.000843 -0.000986 -0.001141 -0.001303 -0.001469 -0.001633 -0.001788 -0.001927 -0.002042 -0.002124 -0.002164 -0.002155 -0.002091 -0.001969 -0.001787 -0.001547 -0.001257 -0.000926 -0.000568 -0.000199 0.000163 0.000500 0.000794 0.001030 0.001195 0.001281 0.001284 0.001206 0.001052 0.000831 0.000558 0.000250 -0.000072 -0.000388 -0.000676 -0.000915 -0.001090 -0.001187 -0.001199 -0.001124 -0.000965 -0.000731 -0.000437 -0.000098 0.000267 0.000639 0.000999 0.001331 0.001621 0.001860 0.002042 0.002163 0.002224 0.002231 0.002189 0.002106 0.001990 0.001849 0.001692 0.001525 0.001355 0.001187 0.001025 0.000874 0.000736 0.000613 0.000505 0.000413 0.000334 0.000269 0.000214 0.000170 0.000134 0.000105 0.000082 0.000063 0.000048 0.000036 0.000027 0.000020 0.000014 0.000010 0.000007 0.000004 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000056 -0.000075 -0.000099 -0.000129 -0.000166 -0.000212 -0.000269 -0.000337 -0.000420 -0.000517 -0.000631 -0.000763 -0.000913 -0.001082 -0.001267 -0.001467 -0.001678 -0.001893 -0.002107 -0.002309 -0.002491 -0.002641 -0.002747 -0.002799 -0.002788 -0.002704 -0.002543 -0.002303 -0.001988 -0.001604 -0.001166 -0.000691 -0.000199 0.000286 0.000738 0.001133 0.001451 0.001674 0.001789 0.001791 0.001680 0.001463 0.001155 0.000775 0.000347 -0.000101 -0.000539 -0.000937 -0.001269 -0.001511 -0.001646 -0.001664 -0.001565 -0.001352 -0.001040 -0.000646 -0.000194 0.000291 0.000784 0.001261 0.001700 0.002084 0.002399 0.002637 0.002797 0.002878 0.002887 0.002832 0.002723 0.002571 0.002387 0.002182 0.001964 0.001744 0.001526 0.001318 0.001123 0.000945 0.000787 0.000648 0.000528 0.000427 0.000343 0.000273 0.000216 0.000170 0.000132 0.000102 0.000079 0.000060 0.000045 0.000034 0.000025 0.000018 0.000012 0.000008 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000039 -0.000053 -0.000071 -0.000094 -0.000124 -0.000161 -0.000208 -0.000267 -0.000338 -0.000425 -0.000529 -0.000652 -0.000797 -0.000965 -0.001157 -0.001372 -0.001609 -0.001864 -0.002134 -0.002410 -0.002684 -0.002945 -0.003179 -0.003372 -0.003510 -0.003578 -0.003563 -0.003454 -0.003245 -0.002934 -0.002524 -0.002024 -0.001451 -0.000827 -0.000180 0.000460 0.001059 0.001586 0.002010 0.002307 0.002459 0.002458 0.002304 0.002005 0.001581 0.001058 0.000469 -0.000145 -0.000746 -0.001291 -0.001744 -0.002074 -0.002258 -0.002285 -0.002152 -0.001869 -0.001455 -0.000933 -0.000336 0.000303 0.000951 0.001575 0.002149 0.002648 0.003058 0.003367 0.003573 0.003678 0.003689 0.003617 0.003476 0.003279 0.003042 0.002777 0.002498 0.002215 0.001937 0.001671 0.001424 0.001198 0.000997 0.000820 0.000669 0.000540 0.000433 0.000344 0.000271 0.000212 0.000165 0.000127 0.000097 0.000074 0.000056 0.000041 0.000030 0.000022 0.000015 0.000011 0.000007 0.000005 0.000003 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000048 -0.000065 -0.000087 -0.000116 -0.000153 -0.000200 -0.000259 -0.000331 -0.000421 -0.000529 -0.000659 -0.000814 -0.000996 -0.001207 -0.001448 -0.001718 -0.002017 -0.002340 -0.002680 -0.003030 -0.003377 -0.003708 -0.004006 -0.004252 -0.004428 -0.004516 -0.004497 -0.004359 -0.004093 -0.003694 -0.003168 -0.002525 -0.001785 -0.000977 -0.000135 0.000700 0.001485 0.002177 0.002735 0.003127 0.003327 0.003321 0.003110 0.002703 0.002127 0.001418 0.000621 -0.000212 -0.001024 -0.001760 -0.002370 -0.002813 -0.003060 -0.003096 -0.002920 -0.002546 -0.001999 -0.001315 -0.000534 0.000299 0.001139 0.001947 0.002686 0.003328 0.003852 0.004247 0.004510 0.004642 0.004655 0.004562 0.004381 0.004129 0.003826 0.003490 0.003136 0.002777 0.002426 0.002092 0.001781 0.001498 0.001246 0.001025 0.000835 0.000674 0.000539 0.000428 0.000337 0.000263 0.000204 0.000157 0.000120 0.000091 0.000068 0.000050 0.000037 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000043 -0.000059 -0.000080 -0.000107 -0.000143 -0.000188 -0.000245 -0.000318 -0.000407 -0.000517 -0.000651 -0.000812 -0.001004 -0.001229 -0.001490 -0.001789 -0.002125 -0.002496 -0.002898 -0.003322 -0.003759 -0.004193 -0.004608 -0.004982 -0.005293 -0.005516 -0.005628 -0.005607 -0.005435 -0.005101 -0.004599 -0.003932 -0.003116 -0.002173 -0.001140 -0.000060 0.001016 0.002031 0.002928 0.003655 0.004166 0.004425 0.004414 0.004129 0.003585 0.002816 0.001868 0.000804 -0.000307 -0.001388 -0.002367 -0.003176 -0.003762 -0.004087 -0.004134 -0.003902 -0.003412 -0.002699 -0.001811 -0.000802 0.000270 0.001348 0.002379 0.003320 0.004134 0.004796 0.005293 0.005622 0.005786 0.005799 0.005679 0.005449 0.005131 0.004750 0.004327 0.003884 0.003436 0.002999 0.002584 0.002199 0.001848 0.001537 0.001264 0.001029 0.000830 0.000664 0.000526 0.000414 0.000323 0.000250 0.000192 0.000146 0.000110 0.000083 0.000061 0.000045 0.000033 0.000023 0.000017 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000038 -0.000052 -0.000071 -0.000097 -0.000130 -0.000173 -0.000228 -0.000297 -0.000385 -0.000494 -0.000628 -0.000791 -0.000988 -0.001221 -0.001497 -0.001816 -0.002182 -0.002593 -0.003048 -0.003541 -0.004063 -0.004601 -0.005138 -0.005651 -0.006115 -0.006502 -0.006782 -0.006925 -0.006903 -0.006694 -0.006281 -0.005658 -0.004827 -0.003805 -0.002621 -0.001318 0.000049 0.001417 0.002711 0.003861 0.004794 0.005451 0.005784 0.005765 0.005390 0.004676 0.003664 0.002419 0.001021 -0.000436 -0.001854 -0.003134 -0.004191 -0.004954 -0.005375 -0.005432 -0.005130 -0.004496 -0.003578 -0.002438 -0.001150 0.000213 0.001577 0.002877 0.004058 0.005075 0.005900 0.006517 0.006920 0.007120 0.007131 0.006978 0.006688 0.006292 0.005818 0.005294 0.004746 0.004195 0.003658 0.003149 0.002678 0.002250 0.001870 0.001537 0.001251 0.001009 0.000806 0.000638 0.000501 0.000390 0.000302 0.000231 0.000176 0.000133 0.000099 0.000074 0.000054 0.000040 0.000029 0.000020 0.000014 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000024 -0.000034 -0.000046 -0.000063 -0.000086 -0.000116 -0.000155 -0.000207 -0.000272 -0.000356 -0.000461 -0.000592 -0.000753 -0.000949 -0.001185 -0.001467 -0.001799 -0.002184 -0.002625 -0.003122 -0.003673 -0.004269 -0.004902 -0.005556 -0.006209 -0.006835 -0.007404 -0.007881 -0.008228 -0.008409 -0.008389 -0.008140 -0.007641 -0.006880 -0.005861 -0.004601 -0.003135 -0.001515 0.000193 0.001906 0.003535 0.004986 0.006169 0.007002 0.007425 0.007399 0.006914 0.005992 0.004687 0.003079 0.001274 -0.000606 -0.002433 -0.004081 -0.005437 -0.006413 -0.006949 -0.007019 -0.006629 -0.005820 -0.004653 -0.003212 -0.001589 0.000121 0.001825 0.003442 0.004904 0.006159 0.007171 0.007923 0.008411 0.008647 0.008654 0.008460 0.008100 0.007611 0.007030 0.006390 0.005722 0.005052 0.004402 0.003786 0.003217 0.002702 0.002244 0.001844 0.001500 0.001209 0.000965 0.000764 0.000599 0.000466 0.000360 0.000276 0.000210 0.000158 0.000118 0.000088 0.000065 0.000047 0.000034 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000040 -0.000055 -0.000075 -0.000101 -0.000137 -0.000184 -0.000244 -0.000322 -0.000421 -0.000545 -0.000700 -0.000891 -0.001123 -0.001404 -0.001738 -0.002132 -0.002591 -0.003116 -0.003708 -0.004363 -0.005076 -0.005832 -0.006615 -0.007399 -0.008154 -0.008842 -0.009421 -0.009847 -0.010075 -0.010062 -0.009772 -0.009179 -0.008266 -0.007036 -0.005507 -0.003719 -0.001734 0.000366 0.002482 0.004502 0.006307 0.007783 0.008827 0.009357 0.009323 0.008710 0.007543 0.005889 0.003851 0.001563 -0.000820 -0.003132 -0.005216 -0.006927 -0.008155 -0.008826 -0.008908 -0.008414 -0.007396 -0.005935 -0.004139 -0.002123 -0.000009 0.002091 0.004075 0.005860 0.007384 0.008608 0.009510 0.010090 0.010365 0.010361 0.010117 0.009676 0.009081 0.008378 0.007606 0.006804 0.006002 0.005224 0.004490 0.003813 0.003200 0.002656 0.002182 0.001774 0.001428 0.001140 0.000901 0.000707 0.000550 0.000424 0.000325 0.000247 0.000186 0.000139 0.000104 0.000077 0.000056 0.000041 0.000030 0.000021 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000026 -0.000035 -0.000047 -0.000064 -0.000088 -0.000119 -0.000160 -0.000214 -0.000285 -0.000375 -0.000490 -0.000635 -0.000816 -0.001039 -0.001311 -0.001639 -0.002031 -0.002492 -0.003029 -0.003645 -0.004340 -0.005111 -0.005949 -0.006841 -0.007765 -0.008693 -0.009589 -0.010409 -0.011104 -0.011621 -0.011905 -0.011905 -0.011577 -0.010885 -0.009810 -0.008349 -0.006523 -0.004378 -0.001984 0.000559 0.003133 0.005598 0.007810 0.009624 0.010912 0.011568 0.011527 0.010768 0.009320 0.007264 0.004730 0.001884 -0.001079 -0.003953 -0.006538 -0.008659 -0.010177 -0.011001 -0.011096 -0.010481 -0.009220 -0.007421 -0.005215 -0.002750 -0.000174 0.002374 0.004772 0.006920 0.008745 0.010200 0.011266 0.011944 0.012255 0.012236 0.011933 0.011398 0.010684 0.009845 0.008929 0.007978 0.007031 0.006114 0.005251 0.004456 0.003738 0.003101 0.002545 0.002068 0.001665 0.001327 0.001049 0.000822 0.000639 0.000493 0.000378 0.000287 0.000217 0.000162 0.000121 0.000089 0.000066 0.000048 0.000035 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000041 -0.000055 -0.000075 -0.000101 -0.000137 -0.000184 -0.000246 -0.000327 -0.000431 -0.000563 -0.000730 -0.000938 -0.001194 -0.001507 -0.001886 -0.002338 -0.002871 -0.003491 -0.004203 -0.005006 -0.005899 -0.006870 -0.007905 -0.008980 -0.010063 -0.011112 -0.012076 -0.012898 -0.013516 -0.013866 -0.013888 -0.013525 -0.012736 -0.011491 -0.009787 -0.007643 -0.005110 -0.002271 0.000759 0.003837 0.006798 0.009463 0.011657 0.013219 0.014020 0.013975 0.013056 0.011295 0.008792 0.005702 0.002231 -0.001381 -0.004884 -0.008032 -0.010610 -0.012450 -0.013445 -0.013553 -0.012798 -0.011265 -0.009086 -0.006423 -0.003457 -0.000368 0.002676 0.005529 0.008073 0.010224 0.011929 0.013167 0.013944 0.014290 0.014248 0.013875 0.013235 0.012390 0.011403 0.010330 0.009222 0.008119 0.007054 0.006054 0.005133 0.004303 0.003568 0.002927 0.002377 0.001912 0.001524 0.001204 0.000943 0.000733 0.000566 0.000433 0.000329 0.000249 0.000186 0.000139 0.000103 0.000076 0.000055 0.000040 0.000029 0.000021 0.000015 0.000011 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000012 -0.000016 -0.000020 -0.000027 -0.000035 -0.000047 -0.000064 -0.000086 -0.000116 -0.000156 -0.000210 -0.000280 -0.000371 -0.000488 -0.000638 -0.000827 -0.001062 -0.001353 -0.001708 -0.002138 -0.002652 -0.003258 -0.003963 -0.004773 -0.005688 -0.006705 -0.007813 -0.008997 -0.010228 -0.011471 -0.012679 -0.013795 -0.014754 -0.015484 -0.015910 -0.015962 -0.015573 -0.014689 -0.013276 -0.011323 -0.008849 -0.005911 -0.002601 0.000947 0.004565 0.008058 0.011213 0.013819 0.015682 0.016643 0.016599 0.015510 0.013415 0.010429 0.006740 0.002594 -0.001722 -0.005904 -0.009659 -0.012731 -0.014919 -0.016096 -0.016214 -0.015306 -0.013476 -0.010884 -0.007726 -0.004219 -0.000577 0.002998 0.006336 0.009300 0.011793 0.013757 0.015171 0.016046 0.016420 0.016347 0.015896 0.015140 0.014155 0.013012 0.011775 0.010501 0.009237 0.008019 0.006876 0.005827 0.004882 0.004045 0.003317 0.002693 0.002165 0.001724 0.001362 0.001066 0.000829 0.000639 0.000490 0.000372 0.000281 0.000211 0.000157 0.000117 0.000086 0.000063 0.000046 0.000033 0.000024 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000041 -0.000054 -0.000072 -0.000097 -0.000131 -0.000176 -0.000235 -0.000313 -0.000415 -0.000546 -0.000712 -0.000923 -0.001185 -0.001510 -0.001907 -0.002387 -0.002962 -0.003639 -0.004429 -0.005335 -0.006360 -0.007501 -0.008746 -0.010076 -0.011463 -0.012868 -0.014237 -0.015509 -0.016609 -0.017457 -0.017969 -0.018060 -0.017654 -0.016687 -0.015113 -0.012916 -0.010114 -0.006767 -0.002979 0.001099 0.005273 0.009316 0.012981 0.016019 0.018198 0.019332 0.019293 0.018034 0.015595 0.012111 0.007801 0.002956 -0.002089 -0.006976 -0.011362 -0.014944 -0.017491 -0.018853 -0.018978 -0.017908 -0.015765 -0.012740 -0.009065 -0.004995 -0.000782 0.003342 0.007178 0.010571 0.013410 0.015633 0.017219 0.018186 0.018579 0.018467 0.017930 0.017053 0.015922 0.014618 0.013214 0.011773 0.010346 0.008976 0.007692 0.006513 0.005454 0.004517 0.003702 0.003004 0.002414 0.001922 0.001517 0.001188 0.000923 0.000712 0.000546 0.000415 0.000314 0.000236 0.000176 0.000130 0.000096 0.000070 0.000051 0.000037 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000046 -0.000061 -0.000081 -0.000108 -0.000145 -0.000195 -0.000260 -0.000346 -0.000457 -0.000601 -0.000784 -0.001015 -0.001303 -0.001660 -0.002096 -0.002624 -0.003255 -0.004001 -0.004869 -0.005866 -0.006995 -0.008252 -0.009626 -0.011096 -0.012632 -0.014191 -0.015717 -0.017141 -0.018382 -0.019351 -0.019954 -0.020094 -0.019684 -0.018647 -0.016930 -0.014507 -0.011395 -0.007656 -0.003405 0.001189 0.005909 0.010496 0.014666 0.018134 0.020632 0.021943 0.021917 0.020495 0.017722 0.013751 0.008831 0.003296 -0.002467 -0.008048 -0.013054 -0.017139 -0.020036 -0.021577 -0.021704 -0.020467 -0.018010 -0.014552 -0.010363 -0.005735 -0.000956 0.003709 0.008033 0.011842 0.015015 0.017483 0.019229 0.020276 0.020680 0.020522 0.019893 0.018891 0.017615 0.016153 0.014586 0.012984 0.011401 0.009884 0.008465 0.007164 0.005995 0.004963 0.004066 0.003298 0.002650 0.002110 0.001665 0.001304 0.001014 0.000782 0.000599 0.000456 0.000345 0.000259 0.000193 0.000143 0.000106 0.000077 0.000056 0.000041 0.000029 0.000021 0.000015 0.000011 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000051 -0.000068 -0.000090 -0.000119 -0.000160 -0.000213 -0.000284 -0.000377 -0.000497 -0.000652 -0.000850 -0.001099 -0.001411 -0.001796 -0.002268 -0.002838 -0.003519 -0.004324 -0.005262 -0.006339 -0.007560 -0.008919 -0.010407 -0.012002 -0.013671 -0.015370 -0.017039 -0.018604 -0.019978 -0.021065 -0.021760 -0.021957 -0.021556 -0.020470 -0.018634 -0.016018 -0.012633 -0.008544 -0.003874 0.001192 0.006413 0.011503 0.016144 0.020015 0.022816 0.024299 0.024292 0.022728 0.019655 0.015239 0.009760 0.003592 -0.002832 -0.009053 -0.014630 -0.019174 -0.022390 -0.024091 -0.024213 -0.022814 -0.020058 -0.016194 -0.011523 -0.006373 -0.001069 0.004095 0.008869 0.013058 0.016531 0.019217 0.021100 0.022210 0.022614 0.022403 0.021682 0.020561 0.019147 0.017537 0.015820 0.014070 0.012346 0.010697 0.009156 0.007745 0.006479 0.005362 0.004392 0.003562 0.002861 0.002278 0.001799 0.001409 0.001095 0.000846 0.000649 0.000494 0.000374 0.000281 0.000210 0.000156 0.000115 0.000084 0.000061 0.000044 0.000032 0.000023 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000043 -0.000056 -0.000074 -0.000098 -0.000130 -0.000173 -0.000230 -0.000306 -0.000404 -0.000533 -0.000698 -0.000908 -0.001173 -0.001503 -0.001912 -0.002412 -0.003016 -0.003738 -0.004591 -0.005584 -0.006725 -0.008019 -0.009461 -0.011040 -0.012735 -0.014514 -0.016328 -0.018115 -0.019800 -0.021290 -0.022482 -0.023265 -0.023522 -0.023144 -0.022032 -0.020115 -0.017352 -0.013753 -0.009383 -0.004373 0.001082 0.006722 0.012235 0.017275 0.021493 0.024557 0.026195 0.026217 0.024545 0.021229 0.016449 0.010509 0.003816 -0.003157 -0.009909 -0.015958 -0.020883 -0.024359 -0.026185 -0.026294 -0.024751 -0.021735 -0.017519 -0.012436 -0.006842 -0.001092 0.004493 0.009640 0.014143 0.017861 0.020719 0.022706 0.023857 0.024250 0.023985 0.023178 0.021950 0.020415 0.018679 0.016835 0.014961 0.013120 0.011361 0.009720 0.008221 0.006875 0.005689 0.004659 0.003779 0.003036 0.002418 0.001910 0.001497 0.001165 0.000900 0.000691 0.000527 0.000399 0.000300 0.000224 0.000166 0.000123 0.000090 0.000065 0.000047 0.000034 0.000024 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000046 -0.000060 -0.000079 -0.000105 -0.000139 -0.000184 -0.000245 -0.000324 -0.000428 -0.000562 -0.000734 -0.000954 -0.001230 -0.001575 -0.002000 -0.002520 -0.003148 -0.003897 -0.004781 -0.005811 -0.006995 -0.008336 -0.009833 -0.011473 -0.013236 -0.015088 -0.016982 -0.018854 -0.020626 -0.022203 -0.023479 -0.024335 -0.024650 -0.024306 -0.023197 -0.021242 -0.018397 -0.014666 -0.010114 -0.004875 0.000846 0.006777 0.012590 0.017918 0.022389 0.025653 0.027415 0.027473 0.025742 0.022271 0.017249 0.010997 0.003945 -0.003405 -0.010523 -0.016897 -0.022080 -0.025731 -0.027635 -0.027723 -0.026065 -0.022853 -0.018377 -0.012991 -0.007075 -0.001004 0.004880 0.010291 0.015010 0.018891 0.021861 0.023907 0.025074 0.025444 0.025128 0.024250 0.022936 0.021309 0.019479 0.017543 0.015580 0.013657 0.011822 0.010112 0.008551 0.007151 0.005918 0.004848 0.003933 0.003161 0.002519 0.001991 0.001562 0.001217 0.000941 0.000723 0.000552 0.000419 0.000316 0.000236 0.000175 0.000129 0.000095 0.000069 0.000050 0.000036 0.000025 0.000018 0.000013 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000038 -0.000049 -0.000064 -0.000084 -0.000111 -0.000146 -0.000194 -0.000256 -0.000338 -0.000445 -0.000584 -0.000761 -0.000985 -0.001268 -0.001620 -0.002054 -0.002583 -0.003221 -0.003982 -0.004878 -0.005922 -0.007121 -0.008479 -0.009995 -0.011657 -0.013446 -0.015327 -0.017254 -0.019163 -0.020977 -0.022601 -0.023926 -0.024833 -0.025197 -0.024895 -0.023817 -0.021877 -0.019026 -0.015266 -0.010660 -0.005342 0.000482 0.006534 0.012478 0.017940 0.022537 0.025908 0.027749 0.027851 0.026122 0.022610 0.017509 0.011144 0.003956 -0.003541 -0.010801 -0.017302 -0.022583 -0.026294 -0.028215 -0.028276 -0.026549 -0.023232 -0.018624 -0.013089 -0.007018 -0.000797 0.005223 0.010748 0.015555 0.019497 0.022498 0.024552 0.025705 0.026045 0.025688 0.024761 0.023396 0.021717 0.019838 0.017856 0.015852 0.013892 0.012024 0.010285 0.008698 0.007277 0.006024 0.004937 0.004008 0.003224 0.002572 0.002035 0.001599 0.001247 0.000966 0.000744 0.000569 0.000433 0.000326 0.000245 0.000182 0.000135 0.000099 0.000072 0.000052 0.000037 0.000026 0.000019 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000030 -0.000039 -0.000051 -0.000067 -0.000087 -0.000115 -0.000152 -0.000200 -0.000264 -0.000348 -0.000456 -0.000595 -0.000774 -0.000999 -0.001283 -0.001635 -0.002067 -0.002593 -0.003226 -0.003980 -0.004866 -0.005895 -0.007078 -0.008417 -0.009910 -0.011549 -0.013312 -0.015168 -0.017071 -0.018959 -0.020758 -0.022375 -0.023704 -0.024627 -0.025020 -0.024762 -0.023743 -0.021875 -0.019107 -0.015441 -0.010934 -0.005718 0.000007 0.005967 0.011833 0.017236 0.021796 0.025156 0.027016 0.027165 0.025511 0.022099 0.017116 0.010883 0.003833 -0.003526 -0.010657 -0.017040 -0.022223 -0.025857 -0.027726 -0.027758 -0.026024 -0.022721 -0.018144 -0.012653 -0.006638 -0.000480 0.005473 0.010929 0.015669 0.019546 0.022488 0.024490 0.025599 0.025905 0.025523 0.024581 0.023210 0.021534 0.019663 0.017695 0.015708 0.013766 0.011918 0.010198 0.008629 0.007223 0.005984 0.004909 0.003989 0.003214 0.002567 0.002035 0.001601 0.001252 0.000972 0.000750 0.000575 0.000438 0.000332 0.000249 0.000186 0.000138 0.000101 0.000074 0.000053 0.000038 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000052 -0.000068 -0.000090 -0.000118 -0.000155 -0.000204 -0.000268 -0.000351 -0.000458 -0.000596 -0.000772 -0.000993 -0.001270 -0.001613 -0.002034 -0.002543 -0.003154 -0.003879 -0.004730 -0.005717 -0.006848 -0.008127 -0.009552 -0.011114 -0.012795 -0.014562 -0.016374 -0.018173 -0.019887 -0.021431 -0.022706 -0.023599 -0.023994 -0.023776 -0.022839 -0.021101 -0.018514 -0.015075 -0.010841 -0.005933 -0.000539 0.005086 0.010630 0.015746 0.020078 0.023288 0.025091 0.025287 0.023787 0.020630 0.015990 0.010167 0.003567 -0.003331 -0.010021 -0.016012 -0.020875 -0.024279 -0.026019 -0.026025 -0.024362 -0.021215 -0.016862 -0.011645 -0.005930 -0.000082 0.005569 0.010747 0.015241 0.018913 0.021695 0.023582 0.024619 0.024892 0.024511 0.023598 0.022279 0.020669 0.018877 0.016992 0.015090 0.013232 0.011463 0.009817 0.008315 0.006968 0.005781 0.004749 0.003866 0.003120 0.002498 0.001985 0.001566 0.001227 0.000955 0.000739 0.000568 0.000435 0.000330 0.000249 0.000187 0.000139 0.000102 0.000075 0.000054 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000053 -0.000069 -0.000090 -0.000118 -0.000155 -0.000204 -0.000266 -0.000348 -0.000452 -0.000585 -0.000753 -0.000965 -0.001229 -0.001554 -0.001950 -0.002429 -0.003000 -0.003675 -0.004464 -0.005376 -0.006418 -0.007594 -0.008902 -0.010332 -0.011866 -0.013477 -0.015124 -0.016756 -0.018308 -0.019705 -0.020856 -0.021664 -0.022023 -0.021832 -0.020997 -0.019446 -0.017135 -0.014066 -0.010287 -0.005906 -0.001090 0.003933 0.008889 0.013473 0.017365 0.020268 0.021928 0.022165 0.020897 0.018157 0.014095 0.008976 0.003156 -0.002939 -0.008858 -0.014165 -0.018475 -0.021491 -0.023026 -0.023015 -0.021513 -0.018681 -0.014766 -0.010071 -0.004925 0.000344 0.005441 0.010114 0.014174 0.017495 0.020013 0.021722 0.022663 0.022911 0.022564 0.021733 0.020531 0.019063 0.017426 0.015703 0.013962 0.012259 0.010635 0.009123 0.007740 0.006499 0.005403 0.004450 0.003632 0.002939 0.002360 0.001881 0.001489 0.001170 0.000914 0.000710 0.000548 0.000421 0.000321 0.000243 0.000183 0.000137 0.000102 0.000075 0.000054 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000052 -0.000068 -0.000089 -0.000117 -0.000153 -0.000200 -0.000260 -0.000337 -0.000435 -0.000560 -0.000717 -0.000914 -0.001157 -0.001455 -0.001816 -0.002249 -0.002762 -0.003365 -0.004065 -0.004871 -0.005787 -0.006817 -0.007956 -0.009197 -0.010521 -0.011903 -0.013309 -0.014693 -0.016001 -0.017168 -0.018122 -0.018780 -0.019059 -0.018874 -0.018153 -0.016837 -0.014896 -0.012332 -0.009187 -0.005553 -0.001566 0.002589 0.006690 0.010487 0.013724 0.016158 0.017580 0.017845 0.016882 0.014713 0.011457 0.007327 0.002611 -0.002345 -0.007172 -0.011511 -0.015042 -0.017518 -0.018780 -0.018768 -0.017522 -0.015170 -0.011912 -0.007995 -0.003692 0.000727 0.005014 0.008958 0.012396 0.015221 0.017375 0.018850 0.019676 0.019913 0.019641 0.018952 0.017939 0.016693 0.015294 0.013814 0.012313 0.010839 0.009429 0.008110 0.006902 0.005813 0.004849 0.004008 0.003284 0.002668 0.002151 0.001722 0.001369 0.001081 0.000848 0.000662 0.000514 0.000396 0.000304 0.000232 0.000176 0.000133 0.000099 0.000073 0.000053 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000030 -0.000039 -0.000051 -0.000067 -0.000087 -0.000114 -0.000148 -0.000192 -0.000248 -0.000319 -0.000409 -0.000522 -0.000664 -0.000839 -0.001055 -0.001316 -0.001631 -0.002004 -0.002443 -0.002952 -0.003539 -0.004209 -0.004964 -0.005805 -0.006728 -0.007724 -0.008776 -0.009861 -0.010950 -0.012006 -0.012987 -0.013844 -0.014523 -0.014966 -0.015114 -0.014910 -0.014305 -0.013264 -0.011771 -0.009834 -0.007488 -0.004800 -0.001871 0.001169 0.004163 0.006938 0.009314 0.011121 0.012213 0.012484 0.011882 0.010416 0.008166 0.005277 0.001951 -0.001568 -0.005017 -0.008135 -0.010689 -0.012494 -0.013427 -0.013436 -0.012542 -0.010828 -0.008435 -0.005536 -0.002330 0.000985 0.004225 0.007230 0.009876 0.012075 0.013778 0.014972 0.015671 0.015917 0.015764 0.015278 0.014529 0.013584 0.012505 0.011350 0.010166 0.008992 0.007860 0.006795 0.005811 0.004921 0.004127 0.003430 0.002827 0.002311 0.001875 0.001510 0.001208 0.000959 0.000758 0.000595 0.000465 0.000362 0.000280 0.000215 0.000165 0.000125 0.000094 0.000070 0.000052 0.000038 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000038 -0.000049 -0.000064 -0.000083 -0.000108 -0.000140 -0.000180 -0.000230 -0.000294 -0.000373 -0.000472 -0.000594 -0.000743 -0.000925 -0.001142 -0.001400 -0.001701 -0.002050 -0.002448 -0.002900 -0.003406 -0.003969 -0.004585 -0.005250 -0.005952 -0.006676 -0.007403 -0.008108 -0.008764 -0.009343 -0.009814 -0.010148 -0.010312 -0.010279 -0.010025 -0.009532 -0.008791 -0.007806 -0.006591 -0.005174 -0.003597 -0.001915 -0.000196 0.001484 0.003038 0.004379 0.005425 0.006101 0.006352 0.006144 0.005477 0.004382 0.002926 0.001208 -0.000646 -0.002497 -0.004203 -0.005629 -0.006666 -0.007234 -0.007291 -0.006833 -0.005894 -0.004541 -0.002863 -0.000967 0.001034 0.003031 0.004926 0.006639 0.008108 0.009291 0.010169 0.010741 0.011018 0.011028 0.010805 0.010387 0.009817 0.009134 0.008376 0.007578 0.006768 0.005973 0.005212 0.004499 0.003845 0.003256 0.002732 0.002273 0.001876 0.001537 0.001249 0.001008 0.000809 0.000644 0.000511 0.000403 0.000317 0.000248 0.000193 0.000150 0.000115 0.000087 0.000066 0.000049 0.000036 0.000026 0.000019 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000036 -0.000047 -0.000061 -0.000078 -0.000101 -0.000129 -0.000165 -0.000209 -0.000263 -0.000329 -0.000411 -0.000510 -0.000629 -0.000771 -0.000938 -0.001131 -0.001350 -0.001597 -0.001869 -0.002168 -0.002491 -0.002837 -0.003200 -0.003573 -0.003944 -0.004297 -0.004617 -0.004884 -0.005084 -0.005201 -0.005227 -0.005156 -0.004989 -0.004732 -0.004397 -0.004003 -0.003572 -0.003128 -0.002695 -0.002292 -0.001934 -0.001625 -0.001364 -0.001141 -0.000945 -0.000760 -0.000575 -0.000382 -0.000184 0.000011 0.000188 0.000327 0.000410 0.000424 0.000365 0.000236 0.000052 -0.000164 -0.000383 -0.000576 -0.000708 -0.000752 -0.000686 -0.000496 -0.000178 0.000261 0.000803 0.001424 0.002094 0.002781 0.003451 0.004073 0.004619 0.005066 0.005400 0.005611 0.005699 0.005670 0.005534 0.005305 0.005002 0.004644 0.004248 0.003834 0.003417 0.003011 0.002624 0.002264 0.001936 0.001640 0.001377 0.001147 0.000948 0.000777 0.000632 0.000512 0.000412 0.000330 0.000263 0.000210 0.000166 0.000131 0.000102 0.000079 0.000060 0.000045 0.000033 0.000024 0.000018 0.000013 0.000009 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000044 -0.000057 -0.000072 -0.000092 -0.000117 -0.000147 -0.000183 -0.000227 -0.000279 -0.000341 -0.000415 -0.000501 -0.000600 -0.000712 -0.000835 -0.000966 -0.001102 -0.001239 -0.001374 -0.001501 -0.001615 -0.001708 -0.001769 -0.001785 -0.001742 -0.001626 -0.001425 -0.001133 -0.000753 -0.000295 0.000217 0.000752 0.001265 0.001705 0.002017 0.002147 0.002045 0.001681 0.001043 0.000147 -0.000962 -0.002210 -0.003498 -0.004714 -0.005738 -0.006460 -0.006792 -0.006678 -0.006104 -0.005098 -0.003730 -0.002106 -0.000354 0.001391 0.002994 0.004338 0.005332 0.005922 0.006090 0.005856 0.005273 0.004422 0.003397 0.002299 0.001223 0.000251 -0.000555 -0.001153 -0.001525 -0.001676 -0.001626 -0.001413 -0.001078 -0.000669 -0.000229 0.000202 0.000596 0.000930 0.001193 0.001380 0.001494 0.001543 0.001537 0.001489 0.001409 0.001308 0.001194 0.001073 0.000952 0.000834 0.000721 0.000617 0.000522 0.000437 0.000364 0.000301 0.000248 0.000203 0.000166 0.000135 0.000109 0.000087 0.000069 0.000053 0.000040 0.000030 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000083 -0.000103 -0.000127 -0.000155 -0.000188 -0.000225 -0.000267 -0.000314 -0.000365 -0.000420 -0.000474 -0.000524 -0.000564 -0.000588 -0.000587 -0.000555 -0.000484 -0.000362 -0.000181 0.000074 0.000416 0.000860 0.001416 0.002090 0.002877 0.003761 0.004708 0.005670 0.006582 0.007363 0.007925 0.008174 0.008024 0.007407 0.006280 0.004643 0.002539 0.000063 -0.002641 -0.005390 -0.007974 -0.010175 -0.011789 -0.012650 -0.012648 -0.011747 -0.009989 -0.007491 -0.004441 -0.001073 0.002350 0.005564 0.008327 0.010442 0.011773 0.012257 0.011901 0.010783 0.009035 0.006830 0.004359 0.001817 -0.000621 -0.002806 -0.004631 -0.006026 -0.006968 -0.007467 -0.007567 -0.007332 -0.006836 -0.006160 -0.005378 -0.004555 -0.003744 -0.002985 -0.002302 -0.001710 -0.001212 -0.000805 -0.000481 -0.000231 -0.000043 0.000092 0.000183 0.000240 0.000268 0.000276 0.000269 0.000253 0.000231 0.000207 0.000183 0.000159 0.000138 0.000119 0.000101 0.000085 0.000070 0.000057 0.000045 0.000035 0.000027 0.000020 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000073 -0.000089 -0.000107 -0.000126 -0.000147 -0.000169 -0.000190 -0.000211 -0.000228 -0.000238 -0.000236 -0.000214 -0.000166 -0.000080 0.000054 0.000246 0.000509 0.000856 0.001299 0.001854 0.002537 0.003359 0.004331 0.005450 0.006704 0.008060 0.009467 0.010852 0.012118 0.013154 0.013836 0.014039 0.013647 0.012574 0.010772 0.008247 0.005071 0.001382 -0.002615 -0.006661 -0.010462 -0.013714 -0.016133 -0.017485 -0.017616 -0.016469 -0.014096 -0.010658 -0.006411 -0.001683 0.003155 0.007728 0.011687 0.014742 0.016689 0.017420 0.016933 0.015325 0.012774 0.009518 0.005829 0.001984 -0.001756 -0.005170 -0.008088 -0.010398 -0.012048 -0.013039 -0.013419 -0.013269 -0.012690 -0.011793 -0.010684 -0.009460 -0.008204 -0.006978 -0.005830 -0.004787 -0.003864 -0.003066 -0.002389 -0.001823 -0.001360 -0.000986 -0.000691 -0.000464 -0.000293 -0.000168 -0.000079 -0.000018 0.000022 0.000047 0.000062 0.000069 0.000071 0.000070 0.000066 0.000060 0.000053 0.000045 0.000037 0.000030 0.000023 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000035 -0.000043 -0.000052 -0.000063 -0.000074 -0.000086 -0.000098 -0.000107 -0.000114 -0.000116 -0.000111 -0.000095 -0.000063 -0.000008 0.000079 0.000209 0.000395 0.000650 0.000987 0.001422 0.001969 0.002645 0.003466 0.004446 0.005600 0.006931 0.008434 0.010086 0.011845 0.013641 0.015381 0.016945 0.018194 0.018977 0.019143 0.018557 0.017118 0.014775 0.011543 0.007516 0.002868 -0.002149 -0.007216 -0.011977 -0.016062 -0.019127 -0.020888 -0.021157 -0.019863 -0.017066 -0.012960 -0.007853 -0.002140 0.003727 0.009289 0.014116 0.017850 0.020232 0.021124 0.020513 0.018509 0.015322 0.011240 0.006593 0.001724 -0.003044 -0.007433 -0.011223 -0.014268 -0.016491 -0.017885 -0.018500 -0.018426 -0.017785 -0.016709 -0.015332 -0.013775 -0.012144 -0.010523 -0.008976 -0.007544 -0.006253 -0.005113 -0.004124 -0.003279 -0.002570 -0.001983 -0.001505 -0.001122 -0.000821 -0.000588 -0.000410 -0.000277 -0.000179 -0.000107 -0.000055 -0.000019 0.000006 0.000022 0.000031 0.000035 0.000035 0.000033 0.000029 0.000024 0.000019 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000022 -0.000026 -0.000032 -0.000039 -0.000046 -0.000054 -0.000061 -0.000067 -0.000071 -0.000070 -0.000063 -0.000047 -0.000019 0.000027 0.000096 0.000197 0.000341 0.000542 0.000812 0.001168 0.001626 0.002202 0.002912 0.003775 0.004805 0.006020 0.007429 0.009034 0.010825 0.012772 0.014823 0.016897 0.018886 0.020654 0.022043 0.022885 0.023016 0.022289 0.020596 0.017888 0.014188 0.009606 0.004341 -0.001325 -0.007040 -0.012408 -0.017023 -0.020507 -0.022550 -0.022945 -0.021615 -0.018625 -0.014186 -0.008636 -0.002408 0.004002 0.010087 0.015373 0.019462 0.022063 0.023018 0.022308 0.020046 0.016460 0.011863 0.006617 0.001101 -0.004323 -0.009342 -0.013707 -0.017246 -0.019866 -0.021550 -0.022344 -0.022345 -0.021681 -0.020499 -0.018947 -0.017163 -0.015269 -0.013363 -0.011521 -0.009797 -0.008223 -0.006816 -0.005581 -0.004513 -0.003605 -0.002842 -0.002212 -0.001699 -0.001288 -0.000962 -0.000708 -0.000511 -0.000361 -0.000248 -0.000163 -0.000101 -0.000055 -0.000023 -0.000002 0.000012 0.000019 0.000022 0.000021 0.000019 0.000016 0.000013 0.000010 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000035 -0.000040 -0.000045 -0.000049 -0.000050 -0.000046 -0.000037 -0.000018 0.000014 0.000061 0.000131 0.000231 0.000370 0.000560 0.000814 0.001149 0.001581 0.002126 0.002802 0.003626 0.004615 0.005784 0.007147 0.008712 0.010479 0.012433 0.014539 0.016737 0.018943 0.021038 0.022881 0.024310 0.025151 0.025237 0.024422 0.022602 0.019734 0.015849 0.011065 0.005590 -0.000283 -0.006195 -0.011744 -0.016521 -0.020145 -0.022305 -0.022795 -0.021539 -0.018605 -0.014205 -0.008679 -0.002464 0.003941 0.010025 0.015310 0.019392 0.021976 0.022898 0.022134 0.019791 0.016096 0.011359 0.005945 0.000238 -0.005396 -0.010635 -0.015220 -0.018968 -0.021778 -0.023621 -0.024538 -0.024619 -0.023991 -0.022801 -0.021198 -0.019328 -0.017317 -0.015271 -0.013272 -0.011382 -0.009638 -0.008064 -0.006667 -0.005449 -0.004402 -0.003515 -0.002774 -0.002163 -0.001668 -0.001270 -0.000955 -0.000709 -0.000517 -0.000369 -0.000257 -0.000172 -0.000109 -0.000063 -0.000031 -0.000009 0.000004 0.000012 0.000015 0.000015 0.000013 0.000011 0.000009 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000035 -0.000038 -0.000038 -0.000035 -0.000026 -0.000009 0.000020 0.000063 0.000126 0.000215 0.000337 0.000503 0.000724 0.001014 0.001390 0.001866 0.002461 0.003189 0.004067 0.005111 0.006333 0.007745 0.009352 0.011149 0.013117 0.015220 0.017396 0.019558 0.021592 0.023360 0.024705 0.025465 0.025485 0.024633 0.022819 0.020008 0.016241 0.011637 0.006396 0.000798 -0.004821 -0.010086 -0.014617 -0.018067 -0.020152 -0.020686 -0.019603 -0.016970 -0.012985 -0.007960 -0.002301 0.003536 0.009082 0.013896 0.017605 0.019938 0.020739 0.019982 0.017761 0.014278 0.009815 0.004706 -0.000699 -0.006059 -0.011072 -0.015493 -0.019144 -0.021921 -0.023787 -0.024770 -0.024946 -0.024427 -0.023346 -0.021842 -0.020051 -0.018095 -0.016078 -0.014084 -0.012175 -0.010394 -0.008768 -0.007312 -0.006028 -0.004913 -0.003960 -0.003156 -0.002488 -0.001940 -0.001496 -0.001140 -0.000858 -0.000637 -0.000464 -0.000331 -0.000229 -0.000152 -0.000095 -0.000054 -0.000026 -0.000008 0.000003 0.000009 0.000011 0.000011 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000020 -0.000023 -0.000026 -0.000029 -0.000031 -0.000032 -0.000030 -0.000023 -0.000010 0.000013 0.000048 0.000100 0.000173 0.000274 0.000410 0.000590 0.000827 0.001133 0.001523 0.002011 0.002612 0.003341 0.004210 0.005233 0.006417 0.007771 0.009294 0.010979 0.012804 0.014731 0.016701 0.018634 0.020425 0.021952 0.023079 0.023670 0.023595 0.022749 0.021065 0.018526 0.015177 0.011130 0.006564 0.001720 -0.003115 -0.007628 -0.011504 -0.014459 -0.016265 -0.016776 -0.015944 -0.013831 -0.010604 -0.006524 -0.001925 0.002819 0.007323 0.011227 0.014226 0.016096 0.016707 0.016033 0.014144 0.011199 0.007424 0.003088 -0.001523 -0.006128 -0.010473 -0.014350 -0.017601 -0.020126 -0.021884 -0.022883 -0.023175 -0.022846 -0.022000 -0.020752 -0.019217 -0.017499 -0.015693 -0.013875 -0.012107 -0.010431 -0.008880 -0.007471 -0.006213 -0.005109 -0.004154 -0.003341 -0.002658 -0.002091 -0.001628 -0.001253 -0.000953 -0.000715 -0.000527 -0.000381 -0.000269 -0.000183 -0.000119 -0.000072 -0.000039 -0.000017 -0.000003 0.000005 0.000009 0.000010 0.000009 0.000007 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000025 -0.000028 -0.000029 -0.000028 -0.000024 -0.000015 0.000001 0.000027 0.000066 0.000123 0.000201 0.000306 0.000447 0.000630 0.000867 0.001168 0.001545 0.002012 0.002578 0.003256 0.004054 0.004979 0.006035 0.007225 0.008542 0.009976 0.011502 0.013084 0.014669 0.016190 0.017561 0.018687 0.019464 0.019795 0.019591 0.018784 0.017340 0.015263 0.012601 0.009451 0.005956 0.002300 -0.001308 -0.004645 -0.007491 -0.009655 -0.010986 -0.011395 -0.010862 -0.009439 -0.007250 -0.004480 -0.001360 0.001852 0.004896 0.007528 0.009541 0.010781 0.011157 0.010644 0.009285 0.007175 0.004462 0.001322 -0.002054 -0.005473 -0.008755 -0.011746 -0.014324 -0.016403 -0.017934 -0.018906 -0.019339 -0.019278 -0.018790 -0.017951 -0.016841 -0.015540 -0.014121 -0.012648 -0.011175 -0.009746 -0.008393 -0.007139 -0.005999 -0.004982 -0.004090 -0.003320 -0.002665 -0.002116 -0.001662 -0.001290 -0.000989 -0.000749 -0.000558 -0.000407 -0.000290 -0.000200 -0.000132 -0.000082 -0.000047 -0.000022 -0.000007 0.000003 0.000007 0.000009 0.000009 0.000007 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000025 -0.000027 -0.000027 -0.000026 -0.000021 -0.000011 0.000006 0.000034 0.000074 0.000131 0.000209 0.000312 0.000448 0.000623 0.000844 0.001121 0.001462 0.001876 0.002369 0.002949 0.003618 0.004377 0.005225 0.006156 0.007159 0.008218 0.009309 0.010398 0.011443 0.012393 0.013190 0.013775 0.014088 0.014080 0.013713 0.012969 0.011849 0.010382 0.008619 0.006636 0.004526 0.002399 0.000368 -0.001456 -0.002972 -0.004102 -0.004792 -0.005022 -0.004801 -0.004173 -0.003208 -0.001997 -0.000646 0.000731 0.002024 0.003133 0.003972 0.004474 0.004598 0.004323 0.003653 0.002616 0.001258 -0.000357 -0.002153 -0.004048 -0.005955 -0.007792 -0.009482 -0.010959 -0.012171 -0.013082 -0.013676 -0.013951 -0.013923 -0.013621 -0.013083 -0.012351 -0.011472 -0.010491 -0.009452 -0.008393 -0.007349 -0.006347 -0.005410 -0.004551 -0.003781 -0.003103 -0.002517 -0.002018 -0.001599 -0.001252 -0.000968 -0.000738 -0.000554 -0.000408 -0.000293 -0.000204 -0.000136 -0.000086 -0.000049 -0.000024 -0.000008 0.000002 0.000007 0.000009 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000025 -0.000027 -0.000027 -0.000025 -0.000020 -0.000010 0.000007 0.000033 0.000071 0.000125 0.000198 0.000293 0.000416 0.000572 0.000765 0.001001 0.001285 0.001620 0.002010 0.002453 0.002947 0.003487 0.004063 0.004662 0.005267 0.005858 0.006410 0.006895 0.007285 0.007549 0.007662 0.007606 0.007374 0.006970 0.006417 0.005747 0.005005 0.004243 0.003513 0.002865 0.002336 0.001950 0.001713 0.001611 0.001613 0.001674 0.001741 0.001760 0.001687 0.001492 0.001162 0.000708 0.000161 -0.000434 -0.001021 -0.001544 -0.001958 -0.002229 -0.002348 -0.002327 -0.002201 -0.002021 -0.001846 -0.001736 -0.001745 -0.001911 -0.002252 -0.002767 -0.003432 -0.004206 -0.005036 -0.005862 -0.006628 -0.007281 -0.007783 -0.008107 -0.008241 -0.008187 -0.007959 -0.007580 -0.007078 -0.006487 -0.005840 -0.005168 -0.004499 -0.003857 -0.003258 -0.002714 -0.002230 -0.001809 -0.001449 -0.001146 -0.000894 -0.000687 -0.000519 -0.000384 -0.000277 -0.000194 -0.000130 -0.000082 -0.000047 -0.000023 -0.000007 0.000003 0.000008 0.000009 0.000009 0.000008 0.000007 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000023 -0.000026 -0.000027 -0.000027 -0.000026 -0.000021 -0.000013 0.000002 0.000025 0.000059 0.000107 0.000170 0.000253 0.000356 0.000484 0.000639 0.000821 0.001033 0.001272 0.001535 0.001817 0.002107 0.002392 0.002657 0.002879 0.003037 0.003107 0.003064 0.002888 0.002564 0.002086 0.001463 0.000723 -0.000089 -0.000909 -0.001658 -0.002247 -0.002592 -0.002618 -0.002273 -0.001539 -0.000436 0.000973 0.002584 0.004257 0.005828 0.007128 0.007999 0.008315 0.007996 0.007026 0.005452 0.003386 0.000993 -0.001522 -0.003940 -0.006051 -0.007675 -0.008683 -0.009009 -0.008661 -0.007707 -0.006277 -0.004533 -0.002660 -0.000839 0.000770 0.002043 0.002897 0.003300 0.003265 0.002845 0.002120 0.001187 0.000146 -0.000906 -0.001887 -0.002736 -0.003411 -0.003889 -0.004168 -0.004262 -0.004194 -0.003997 -0.003704 -0.003349 -0.002963 -0.002569 -0.002188 -0.001833 -0.001512 -0.001228 -0.000983 -0.000774 -0.000600 -0.000457 -0.000340 -0.000246 -0.000173 -0.000115 -0.000072 -0.000041 -0.000018 -0.000004 0.000005 0.000009 0.000011 0.000010 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000028 -0.000029 -0.000028 -0.000025 -0.000018 -0.000006 0.000013 0.000040 0.000079 0.000130 0.000195 0.000275 0.000370 0.000479 0.000601 0.000732 0.000865 0.000992 0.001101 0.001176 0.001196 0.001138 0.000975 0.000679 0.000223 -0.000416 -0.001250 -0.002279 -0.003484 -0.004822 -0.006223 -0.007591 -0.008807 -0.009736 -0.010243 -0.010206 -0.009531 -0.008171 -0.006137 -0.003503 -0.000416 0.002918 0.006245 0.009281 0.011746 0.013388 0.014016 0.013521 0.011899 0.009251 0.005780 0.001774 -0.002423 -0.006445 -0.009943 -0.012618 -0.014253 -0.014735 -0.014061 -0.012332 -0.009743 -0.006551 -0.003049 0.000467 0.003725 0.006503 0.008642 0.010057 0.010731 0.010714 0.010102 0.009025 0.007630 0.006063 0.004456 0.002919 0.001538 0.000367 -0.000566 -0.001257 -0.001722 -0.001987 -0.002088 -0.002063 -0.001949 -0.001777 -0.001574 -0.001361 -0.001151 -0.000955 -0.000777 -0.000621 -0.000486 -0.000373 -0.000279 -0.000203 -0.000142 -0.000094 -0.000057 -0.000030 -0.000011 0.000001 0.000009 0.000012 0.000013 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000025 -0.000028 -0.000030 -0.000031 -0.000032 -0.000030 -0.000026 -0.000018 -0.000004 0.000016 0.000044 0.000080 0.000126 0.000179 0.000239 0.000301 0.000360 0.000409 0.000437 0.000431 0.000373 0.000241 0.000010 -0.000350 -0.000871 -0.001585 -0.002520 -0.003695 -0.005117 -0.006770 -0.008612 -0.010571 -0.012539 -0.014378 -0.015921 -0.016990 -0.017413 -0.017038 -0.015761 -0.013540 -0.010412 -0.006502 -0.002023 0.002736 0.007426 0.011672 0.015104 0.017398 0.018314 0.017723 0.015630 0.012182 0.007653 0.002426 -0.003046 -0.008285 -0.012830 -0.016294 -0.018389 -0.018963 -0.018004 -0.015637 -0.012104 -0.007736 -0.002908 0.001992 0.006605 0.010631 0.013846 0.016119 0.017408 0.017753 0.017263 0.016092 0.014419 0.012429 0.010299 0.008177 0.006184 0.004404 0.002888 0.001657 0.000705 0.000010 -0.000462 -0.000753 -0.000903 -0.000949 -0.000924 -0.000854 -0.000759 -0.000653 -0.000546 -0.000446 -0.000354 -0.000274 -0.000206 -0.000149 -0.000103 -0.000066 -0.000038 -0.000016 -0.000001 0.000008 0.000014 0.000016 0.000016 0.000014 0.000012 0.000009 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000025 -0.000029 -0.000032 -0.000034 -0.000036 -0.000036 -0.000035 -0.000031 -0.000023 -0.000011 0.000005 0.000027 0.000052 0.000079 0.000104 0.000121 0.000122 0.000095 0.000028 -0.000097 -0.000301 -0.000610 -0.001054 -0.001667 -0.002483 -0.003536 -0.004853 -0.006451 -0.008328 -0.010456 -0.012775 -0.015189 -0.017563 -0.019727 -0.021485 -0.022628 -0.022961 -0.022318 -0.020589 -0.017742 -0.013837 -0.009035 -0.003595 0.002136 0.007752 0.012816 0.016905 0.019653 0.020791 0.020182 0.017842 0.013944 0.008808 0.002875 -0.003335 -0.009276 -0.014424 -0.018335 -0.020680 -0.021280 -0.020116 -0.017323 -0.013172 -0.008031 -0.002328 0.003496 0.009027 0.013912 0.017886 0.020781 0.022535 0.023179 0.022819 0.021624 0.019790 0.017528 0.015041 0.012504 0.010065 0.007828 0.005864 0.004207 0.002863 0.001814 0.001028 0.000466 0.000085 -0.000155 -0.000292 -0.000354 -0.000366 -0.000346 -0.000309 -0.000263 -0.000215 -0.000169 -0.000127 -0.000091 -0.000060 -0.000035 -0.000015 -0.000000 0.000010 0.000017 0.000020 0.000021 0.000019 0.000017 0.000013 0.000010 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000008 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000033 -0.000037 -0.000040 -0.000042 -0.000044 -0.000044 -0.000043 -0.000039 -0.000033 -0.000026 -0.000020 -0.000017 -0.000023 -0.000046 -0.000095 -0.000183 -0.000326 -0.000544 -0.000860 -0.001302 -0.001901 -0.002691 -0.003709 -0.004986 -0.006549 -0.008409 -0.010556 -0.012955 -0.015532 -0.018178 -0.020743 -0.023040 -0.024862 -0.025991 -0.026225 -0.025397 -0.023404 -0.020226 -0.015939 -0.010724 -0.004861 0.001280 0.007271 0.012660 0.017011 0.019950 0.021208 0.020650 0.018300 0.014343 0.009113 0.003065 -0.003268 -0.009323 -0.014565 -0.018536 -0.020898 -0.021464 -0.020207 -0.017262 -0.012897 -0.007485 -0.001463 0.004716 0.010622 0.015885 0.020220 0.023444 0.025475 0.026331 0.026113 0.024983 0.023140 0.020800 0.018174 0.015450 0.012785 0.010300 0.008075 0.006155 0.004554 0.003263 0.002255 0.001493 0.000935 0.000542 0.000275 0.000103 -0.000001 -0.000057 -0.000081 -0.000085 -0.000077 -0.000063 -0.000046 -0.000030 -0.000015 -0.000002 0.000009 0.000017 0.000023 0.000026 0.000027 0.000026 0.000023 0.000019 0.000015 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000021 -0.000026 -0.000030 -0.000035 -0.000039 -0.000044 -0.000049 -0.000053 -0.000057 -0.000061 -0.000064 -0.000068 -0.000074 -0.000084 -0.000101 -0.000132 -0.000185 -0.000271 -0.000403 -0.000598 -0.000875 -0.001259 -0.001775 -0.002455 -0.003332 -0.004438 -0.005802 -0.007446 -0.009375 -0.011575 -0.014003 -0.016583 -0.019200 -0.021706 -0.023916 -0.025630 -0.026640 -0.026759 -0.025837 -0.023788 -0.020603 -0.016368 -0.011266 -0.005573 0.000357 0.006118 0.011285 0.015455 0.018284 0.019527 0.019071 0.016942 0.013319 0.008517 0.002958 -0.002863 -0.008427 -0.013240 -0.016878 -0.019028 -0.019511 -0.018298 -0.015504 -0.011371 -0.006238 -0.000506 0.005405 0.011093 0.016206 0.020467 0.023692 0.025791 0.026768 0.026703 0.025739 0.024059 0.021861 0.019347 0.016697 0.014067 0.011577 0.009312 0.007323 0.005633 0.004239 0.003121 0.002248 0.001584 0.001092 0.000735 0.000484 0.000311 0.000197 0.000123 0.000078 0.000051 0.000037 0.000031 0.000029 0.000030 0.000031 0.000034 0.000035 0.000036 0.000036 0.000034 0.000031 0.000027 0.000022 0.000017 0.000012 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000041 -0.000047 -0.000054 -0.000060 -0.000068 -0.000076 -0.000086 -0.000098 -0.000113 -0.000135 -0.000167 -0.000216 -0.000288 -0.000395 -0.000549 -0.000767 -0.001066 -0.001468 -0.001997 -0.002679 -0.003542 -0.004614 -0.005917 -0.007466 -0.009261 -0.011284 -0.013490 -0.015807 -0.018127 -0.020316 -0.022211 -0.023638 -0.024423 -0.024411 -0.023484 -0.021580 -0.018708 -0.014954 -0.010488 -0.005550 -0.000445 0.004484 0.008886 0.012430 0.014839 0.015922 0.015593 0.013886 0.010954 0.007059 0.002549 -0.002174 -0.006686 -0.010588 -0.013533 -0.015265 -0.015633 -0.014606 -0.012268 -0.008808 -0.004495 0.000349 0.005381 0.010265 0.014705 0.018461 0.021365 0.023326 0.024330 0.024431 0.023737 0.022393 0.020563 0.018417 0.016112 0.013784 0.011543 0.009471 0.007620 0.006018 0.004670 0.003566 0.002682 0.001991 0.001461 0.001062 0.000768 0.000553 0.000400 0.000291 0.000215 0.000163 0.000126 0.000101 0.000084 0.000071 0.000063 0.000057 0.000053 0.000049 0.000045 0.000041 0.000036 0.000030 0.000024 0.000018 0.000013 0.000009 0.000005 0.000002 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000050 -0.000058 -0.000066 -0.000076 -0.000088 -0.000102 -0.000119 -0.000141 -0.000171 -0.000212 -0.000269 -0.000348 -0.000460 -0.000616 -0.000828 -0.001111 -0.001483 -0.001962 -0.002569 -0.003323 -0.004243 -0.005344 -0.006631 -0.008101 -0.009731 -0.011481 -0.013287 -0.015062 -0.016698 -0.018071 -0.019050 -0.019512 -0.019352 -0.018496 -0.016918 -0.014642 -0.011749 -0.008377 -0.004711 -0.000973 0.002595 0.005749 0.008269 0.009977 0.010754 0.010558 0.009425 0.007467 0.004867 0.001861 -0.001282 -0.004284 -0.006880 -0.008841 -0.009994 -0.010233 -0.009525 -0.007915 -0.005515 -0.002495 0.000937 0.004553 0.008122 0.011431 0.014302 0.016598 0.018236 0.019185 0.019462 0.019129 0.018277 0.017020 0.015476 0.013762 0.011984 0.010229 0.008569 0.007052 0.005708 0.004550 0.003579 0.002782 0.002141 0.001636 0.001244 0.000943 0.000716 0.000545 0.000417 0.000323 0.000252 0.000200 0.000161 0.000131 0.000109 0.000092 0.000079 0.000070 0.000061 0.000054 0.000047 0.000040 0.000033 0.000026 0.000020 0.000014 0.000010 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000043 -0.000051 -0.000060 -0.000070 -0.000081 -0.000095 -0.000111 -0.000132 -0.000158 -0.000191 -0.000234 -0.000290 -0.000367 -0.000469 -0.000605 -0.000785 -0.001019 -0.001319 -0.001695 -0.002159 -0.002723 -0.003392 -0.004173 -0.005061 -0.006048 -0.007110 -0.008213 -0.009311 -0.010343 -0.011239 -0.011927 -0.012334 -0.012398 -0.012078 -0.011355 -0.010240 -0.008776 -0.007032 -0.005102 -0.003096 -0.001132 0.000674 0.002215 0.003408 0.004193 0.004543 0.004464 0.003993 0.003192 0.002146 0.000952 -0.000288 -0.001469 -0.002494 -0.003278 -0.003751 -0.003861 -0.003580 -0.002903 -0.001853 -0.000478 0.001154 0.002955 0.004823 0.006657 0.008353 0.009823 0.010995 0.011821 0.012279 0.012375 0.012136 0.011608 0.010849 0.009922 0.008891 0.007814 0.006744 0.005721 0.004778 0.003933 0.003197 0.002571 0.002051 0.001626 0.001283 0.001011 0.000797 0.000629 0.000499 0.000397 0.000318 0.000257 0.000208 0.000170 0.000140 0.000117 0.000099 0.000084 0.000072 0.000062 0.000053 0.000044 0.000036 0.000028 0.000021 0.000015 0.000010 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000042 -0.000051 -0.000060 -0.000070 -0.000083 -0.000097 -0.000115 -0.000136 -0.000163 -0.000195 -0.000235 -0.000284 -0.000347 -0.000427 -0.000529 -0.000657 -0.000817 -0.001012 -0.001246 -0.001521 -0.001835 -0.002186 -0.002565 -0.002962 -0.003360 -0.003738 -0.004074 -0.004338 -0.004506 -0.004551 -0.004458 -0.004221 -0.003848 -0.003366 -0.002815 -0.002248 -0.001721 -0.001290 -0.000998 -0.000869 -0.000905 -0.001082 -0.001356 -0.001664 -0.001932 -0.002091 -0.002083 -0.001871 -0.001448 -0.000838 -0.000096 0.000703 0.001472 0.002126 0.002594 0.002836 0.002839 0.002630 0.002260 0.001805 0.001349 0.000973 0.000742 0.000700 0.000864 0.001222 0.001736 0.002354 0.003011 0.003646 0.004203 0.004641 0.004932 0.005065 0.005043 0.004882 0.004605 0.004240 0.003820 0.003373 0.002926 0.002500 0.002108 0.001759 0.001457 0.001199 0.000983 0.000804 0.000657 0.000537 0.000439 0.000360 0.000295 0.000242 0.000200 0.000165 0.000137 0.000114 0.000096 0.000081 0.000068 0.000057 0.000047 0.000038 0.000030 0.000022 0.000016 0.000011 0.000007 0.000004 0.000002 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000033 -0.000041 -0.000049 -0.000058 -0.000069 -0.000081 -0.000095 -0.000112 -0.000133 -0.000157 -0.000185 -0.000218 -0.000255 -0.000298 -0.000348 -0.000405 -0.000470 -0.000540 -0.000614 -0.000686 -0.000747 -0.000786 -0.000787 -0.000731 -0.000600 -0.000372 -0.000030 0.000440 0.001042 0.001768 0.002595 0.003482 0.004368 0.005173 0.005806 0.006169 0.006169 0.005736 0.004833 0.003468 0.001703 -0.000347 -0.002522 -0.004625 -0.006447 -0.007790 -0.008486 -0.008427 -0.007579 -0.005989 -0.003788 -0.001178 0.001590 0.004242 0.006515 0.008188 0.009108 0.009202 0.008490 0.007072 0.005115 0.002830 0.000446 -0.001820 -0.003782 -0.005304 -0.006307 -0.006773 -0.006735 -0.006269 -0.005476 -0.004468 -0.003356 -0.002240 -0.001200 -0.000293 0.000445 0.001002 0.001382 0.001603 0.001694 0.001683 0.001602 0.001476 0.001328 0.001172 0.001020 0.000879 0.000750 0.000637 0.000538 0.000452 0.000379 0.000316 0.000263 0.000219 0.000181 0.000150 0.000125 0.000104 0.000087 0.000072 0.000060 0.000049 0.000039 0.000030 0.000023 0.000017 0.000012 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000025 -0.000031 -0.000038 -0.000046 -0.000055 -0.000064 -0.000076 -0.000089 -0.000105 -0.000123 -0.000143 -0.000166 -0.000188 -0.000211 -0.000231 -0.000248 -0.000257 -0.000255 -0.000234 -0.000185 -0.000095 0.000054 0.000284 0.000621 0.001093 0.001726 0.002544 0.003562 0.004781 0.006184 0.007731 0.009355 0.010962 0.012431 0.013620 0.014378 0.014557 0.014034 0.012725 0.010613 0.007752 0.004282 0.000420 -0.003548 -0.007296 -0.010486 -0.012805 -0.014005 -0.013933 -0.012556 -0.009970 -0.006401 -0.002181 0.002287 0.006565 0.010237 0.012948 0.014445 0.014604 0.013435 0.011080 0.007786 0.003872 -0.000304 -0.004391 -0.008077 -0.011120 -0.013359 -0.014723 -0.015227 -0.014953 -0.014035 -0.012635 -0.010923 -0.009065 -0.007201 -0.005445 -0.003877 -0.002546 -0.001468 -0.000639 -0.000035 0.000377 0.000634 0.000773 0.000828 0.000824 0.000785 0.000725 0.000654 0.000580 0.000508 0.000440 0.000378 0.000322 0.000272 0.000228 0.000190 0.000158 0.000132 0.000109 0.000090 0.000075 0.000061 0.000050 0.000040 0.000031 0.000024 0.000017 0.000012 0.000008 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000058 -0.000068 -0.000079 -0.000093 -0.000108 -0.000124 -0.000139 -0.000152 -0.000159 -0.000157 -0.000142 -0.000107 -0.000044 0.000058 0.000215 0.000447 0.000777 0.001236 0.001857 0.002676 0.003724 0.005027 0.006595 0.008420 0.010466 0.012666 0.014919 0.017089 0.019008 0.020487 0.021329 0.021351 0.020404 0.018401 0.015338 0.011307 0.006509 0.001240 -0.004121 -0.009147 -0.013403 -0.016491 -0.018100 -0.018045 -0.016294 -0.012983 -0.008407 -0.002996 0.002731 0.008216 0.012925 0.016403 0.018325 0.018523 0.017001 0.013928 0.009609 0.004446 -0.001109 -0.006604 -0.011631 -0.015865 -0.019080 -0.021164 -0.022113 -0.022012 -0.021018 -0.019328 -0.017161 -0.014727 -0.012217 -0.009788 -0.007557 -0.005598 -0.003950 -0.002619 -0.001586 -0.000817 -0.000269 0.000100 0.000334 0.000469 0.000532 0.000549 0.000534 0.000501 0.000458 0.000410 0.000361 0.000313 0.000269 0.000228 0.000192 0.000161 0.000134 0.000111 0.000091 0.000075 0.000061 0.000049 0.000039 0.000031 0.000024 0.000018 0.000013 0.000009 0.000005 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000037 -0.000043 -0.000050 -0.000058 -0.000067 -0.000078 -0.000089 -0.000100 -0.000109 -0.000112 -0.000107 -0.000087 -0.000046 0.000024 0.000134 0.000299 0.000536 0.000870 0.001329 0.001949 0.002767 0.003821 0.005147 0.006770 0.008696 0.010910 0.013363 0.015971 0.018610 0.021118 0.023299 0.024938 0.025811 0.025716 0.024493 0.022054 0.018403 0.013660 0.008059 0.001945 -0.004250 -0.010041 -0.014938 -0.018494 -0.020365 -0.020347 -0.018410 -0.014713 -0.009591 -0.003528 0.002890 0.009039 0.014319 0.018221 0.020375 0.020591 0.018864 0.015378 0.010466 0.004574 -0.001792 -0.008125 -0.013961 -0.018923 -0.022748 -0.025296 -0.026546 -0.026585 -0.025576 -0.023738 -0.021313 -0.018540 -0.015639 -0.012794 -0.010143 -0.007780 -0.005758 -0.004090 -0.002763 -0.001744 -0.000990 -0.000453 -0.000085 0.000154 0.000299 0.000378 0.000411 0.000413 0.000396 0.000367 0.000332 0.000294 0.000256 0.000220 0.000187 0.000158 0.000132 0.000109 0.000090 0.000074 0.000060 0.000048 0.000038 0.000030 0.000023 0.000017 0.000013 0.000009 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000028 -0.000032 -0.000036 -0.000041 -0.000046 -0.000053 -0.000061 -0.000069 -0.000076 -0.000079 -0.000075 -0.000060 -0.000028 0.000030 0.000121 0.000259 0.000459 0.000740 0.001126 0.001648 0.002341 0.003243 0.004393 0.005826 0.007563 0.009610 0.011947 0.014520 0.017238 0.019971 0.022549 0.024771 0.026416 0.027260 0.027098 0.025774 0.023202 0.019394 0.014477 0.008692 0.002393 -0.003979 -0.009931 -0.014964 -0.018629 -0.020577 -0.020603 -0.018681 -0.014973 -0.009820 -0.003713 0.002758 0.008960 0.014290 0.018230 0.020407 0.020623 0.018870 0.015327 0.010325 0.004314 -0.002201 -0.008703 -0.014722 -0.019869 -0.023871 -0.026577 -0.027957 -0.028091 -0.027138 -0.025316 -0.022868 -0.020039 -0.017052 -0.014098 -0.011324 -0.008830 -0.006674 -0.004875 -0.003426 -0.002295 -0.001442 -0.000819 -0.000379 -0.000080 0.000115 0.000233 0.000299 0.000327 0.000331 0.000318 0.000295 0.000267 0.000236 0.000206 0.000177 0.000150 0.000126 0.000105 0.000086 0.000071 0.000057 0.000046 0.000036 0.000028 0.000022 0.000017 0.000012 0.000009 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000029 -0.000031 -0.000035 -0.000039 -0.000044 -0.000049 -0.000052 -0.000051 -0.000043 -0.000023 0.000015 0.000079 0.000177 0.000321 0.000525 0.000808 0.001192 0.001703 0.002374 0.003240 0.004334 0.005687 0.007320 0.009235 0.011412 0.013799 0.016313 0.018830 0.021196 0.023226 0.024718 0.025469 0.025293 0.024050 0.021663 0.018146 0.013613 0.008287 0.002490 -0.003374 -0.008856 -0.013499 -0.016893 -0.018716 -0.018784 -0.017072 -0.013727 -0.009061 -0.003520 0.002358 0.007997 0.012848 0.016440 0.018429 0.018633 0.017041 0.013811 0.009243 0.003740 -0.002236 -0.008215 -0.013766 -0.018532 -0.022259 -0.024803 -0.026132 -0.026313 -0.025488 -0.023853 -0.021628 -0.019037 -0.016287 -0.013552 -0.010969 -0.008633 -0.006601 -0.004894 -0.003506 -0.002414 -0.001580 -0.000963 -0.000520 -0.000211 -0.000004 0.000129 0.000209 0.000251 0.000268 0.000266 0.000254 0.000234 0.000211 0.000186 0.000161 0.000138 0.000117 0.000098 0.000081 0.000066 0.000053 0.000042 0.000033 0.000026 0.000020 0.000015 0.000011 0.000008 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000025 -0.000027 -0.000029 -0.000030 -0.000028 -0.000018 0.000003 0.000040 0.000099 0.000189 0.000319 0.000499 0.000745 0.001072 0.001503 0.002062 0.002775 0.003670 0.004769 0.006090 0.007634 0.009384 0.011300 0.013312 0.015325 0.017215 0.018836 0.020026 0.020625 0.020485 0.019492 0.017586 0.014772 0.011141 0.006868 0.002210 -0.002513 -0.006938 -0.010700 -0.013464 -0.014972 -0.015071 -0.013739 -0.011093 -0.007381 -0.002961 0.001737 0.006253 0.010145 0.013035 0.014646 0.014828 0.013571 0.010996 0.007342 0.002930 -0.001872 -0.006687 -0.011168 -0.015027 -0.018057 -0.020140 -0.021248 -0.021430 -0.020798 -0.019509 -0.017737 -0.015662 -0.013449 -0.011239 -0.009143 -0.007239 -0.005575 -0.004169 -0.003020 -0.002109 -0.001408 -0.000885 -0.000506 -0.000238 -0.000054 0.000068 0.000144 0.000189 0.000210 0.000216 0.000210 0.000198 0.000181 0.000162 0.000142 0.000123 0.000105 0.000088 0.000073 0.000060 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000008 0.000001 0.000019 0.000049 0.000096 0.000166 0.000263 0.000396 0.000571 0.000799 0.001092 0.001464 0.001931 0.002508 0.003211 0.004051 0.005029 0.006135 0.007345 0.008617 0.009891 0.011090 0.012125 0.012893 0.013292 0.013226 0.012620 0.011429 0.009653 0.007341 0.004602 0.001595 -0.001472 -0.004366 -0.006845 -0.008687 -0.009719 -0.009835 -0.009015 -0.007333 -0.004948 -0.002090 0.000960 0.003903 0.006452 0.008356 0.009435 0.009588 0.008803 0.007158 0.004805 0.001951 -0.001164 -0.004296 -0.007218 -0.009743 -0.011733 -0.013112 -0.013858 -0.014002 -0.013616 -0.012801 -0.011668 -0.010333 -0.008903 -0.007469 -0.006102 -0.004855 -0.003759 -0.002827 -0.002061 -0.001450 -0.000977 -0.000621 -0.000360 -0.000174 -0.000044 0.000045 0.000103 0.000139 0.000159 0.000167 0.000166 0.000159 0.000148 0.000134 0.000120 0.000105 0.000091 0.000077 0.000064 0.000052 0.000042 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000013 -0.000011 -0.000009 -0.000006 -0.000003 0.000000 0.000002 0.000004 0.000006 0.000010 0.000016 0.000028 0.000048 0.000077 0.000118 0.000172 0.000241 0.000325 0.000426 0.000544 0.000680 0.000839 0.001023 0.001237 0.001486 0.001771 0.002092 0.002445 0.002820 0.003202 0.003573 0.003906 0.004173 0.004340 0.004373 0.004240 0.003917 0.003392 0.002668 0.001772 0.000752 -0.000326 -0.001378 -0.002311 -0.003038 -0.003485 -0.003603 -0.003377 -0.002827 -0.002006 -0.000996 0.000103 0.001182 0.002134 0.002868 0.003311 0.003423 0.003197 0.002656 0.001853 0.000861 -0.000235 -0.001345 -0.002390 -0.003300 -0.004025 -0.004536 -0.004826 -0.004905 -0.004798 -0.004539 -0.004166 -0.003718 -0.003232 -0.002738 -0.002260 -0.001817 -0.001421 -0.001078 -0.000790 -0.000557 -0.000374 -0.000233 -0.000129 -0.000051 0.000005 0.000047 0.000076 0.000097 0.000111 0.000118 0.000120 0.000118 0.000112 0.000104 0.000095 0.000085 0.000074 0.000064 0.000053 0.000044 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000011 -0.000008 -0.000004 0.000001 0.000006 0.000011 0.000015 0.000019 0.000022 0.000025 0.000029 0.000035 0.000043 0.000053 0.000062 0.000069 0.000069 0.000054 0.000018 -0.000052 -0.000167 -0.000336 -0.000570 -0.000875 -0.001254 -0.001703 -0.002213 -0.002768 -0.003342 -0.003903 -0.004410 -0.004817 -0.005079 -0.005156 -0.005019 -0.004651 -0.004058 -0.003262 -0.002307 -0.001254 -0.000175 0.000853 0.001754 0.002462 0.002924 0.003105 0.002995 0.002603 0.001967 0.001142 0.000206 -0.000753 -0.001644 -0.002380 -0.002891 -0.003127 -0.003066 -0.002712 -0.002094 -0.001265 -0.000293 0.000747 0.001776 0.002725 0.003532 0.004157 0.004574 0.004777 0.004777 0.004598 0.004273 0.003845 0.003353 0.002838 0.002333 0.001865 0.001451 0.001100 0.000814 0.000588 0.000415 0.000286 0.000193 0.000130 0.000088 0.000065 0.000054 0.000053 0.000057 0.000063 0.000068 0.000073 0.000075 0.000075 0.000072 0.000068 0.000063 0.000056 0.000049 0.000042 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000011 -0.000008 -0.000005 0.000001 0.000007 0.000014 0.000021 0.000027 0.000033 0.000037 0.000041 0.000043 0.000044 0.000041 0.000033 0.000014 -0.000022 -0.000086 -0.000191 -0.000355 -0.000599 -0.000946 -0.001420 -0.002042 -0.002831 -0.003794 -0.004929 -0.006217 -0.007623 -0.009089 -0.010537 -0.011870 -0.012976 -0.013741 -0.014054 -0.013825 -0.012994 -0.011543 -0.009508 -0.006975 -0.004086 -0.001024 0.001995 0.004746 0.007011 0.008603 0.009386 0.009288 0.008317 0.006557 0.004173 0.001389 -0.001528 -0.004296 -0.006646 -0.008351 -0.009247 -0.009251 -0.008360 -0.006657 -0.004291 -0.001462 0.001598 0.004656 0.007494 0.009932 0.011839 0.013140 0.013813 0.013890 0.013440 0.012564 0.011376 0.009994 0.008532 0.007082 0.005721 0.004498 0.003442 0.002562 0.001853 0.001299 0.000879 0.000570 0.000350 0.000201 0.000104 0.000048 0.000019 0.000009 0.000010 0.000016 0.000024 0.000031 0.000037 0.000040 0.000041 0.000040 0.000038 0.000034 0.000030 0.000025 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000012 -0.000010 -0.000007 -0.000002 0.000004 0.000012 0.000021 0.000030 0.000039 0.000047 0.000053 0.000058 0.000060 0.000058 0.000049 0.000028 -0.000012 -0.000080 -0.000192 -0.000366 -0.000628 -0.001006 -0.001536 -0.002250 -0.003181 -0.004355 -0.005788 -0.007475 -0.009395 -0.011494 -0.013690 -0.015868 -0.017885 -0.019575 -0.020765 -0.021285 -0.020994 -0.019795 -0.017650 -0.014601 -0.010769 -0.006361 -0.001654 0.003024 0.007320 0.010890 0.013432 0.014722 0.014638 0.013180 0.010475 0.006774 0.002427 -0.002150 -0.006514 -0.010242 -0.012974 -0.014450 -0.014530 -0.013210 -0.010611 -0.006967 -0.002591 0.002159 0.006913 0.011333 0.015135 0.018114 0.020151 0.021214 0.021351 0.020670 0.019328 0.017502 0.015377 0.013124 0.010889 0.008788 0.006899 0.005265 0.003902 0.002803 0.001944 0.001292 0.000814 0.000475 0.000245 0.000097 0.000009 -0.000035 -0.000052 -0.000051 -0.000040 -0.000027 -0.000013 -0.000001 0.000008 0.000015 0.000018 0.000020 0.000020 0.000019 0.000016 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000012 -0.000013 -0.000013 -0.000012 -0.000010 -0.000006 -0.000001 0.000007 0.000016 0.000027 0.000038 0.000049 0.000060 0.000069 0.000076 0.000080 0.000079 0.000069 0.000044 -0.000005 -0.000088 -0.000224 -0.000435 -0.000751 -0.001206 -0.001842 -0.002699 -0.003818 -0.005231 -0.006958 -0.008999 -0.011326 -0.013880 -0.016560 -0.019229 -0.021713 -0.023809 -0.025303 -0.025986 -0.025679 -0.024255 -0.021662 -0.017942 -0.013238 -0.007799 -0.001963 0.003860 0.009230 0.013711 0.016921 0.018570 0.018497 0.016695 0.013319 0.008679 0.003212 -0.002559 -0.008077 -0.012810 -0.016302 -0.018220 -0.018387 -0.016792 -0.013586 -0.009059 -0.003607 0.002320 0.008259 0.013782 0.018533 0.022254 0.024796 0.026120 0.026285 0.025432 0.023754 0.021477 0.018831 0.016030 0.013257 0.010654 0.008317 0.006301 0.004625 0.003277 0.002228 0.001438 0.000863 0.000460 0.000191 0.000023 -0.000073 -0.000117 -0.000128 -0.000120 -0.000101 -0.000078 -0.000056 -0.000037 -0.000022 -0.000010 -0.000001 0.000004 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000013 -0.000010 -0.000006 -0.000000 0.000008 0.000019 0.000031 0.000044 0.000058 0.000072 0.000085 0.000096 0.000104 0.000108 0.000103 0.000083 0.000041 -0.000038 -0.000170 -0.000379 -0.000696 -0.001159 -0.001810 -0.002694 -0.003854 -0.005328 -0.007139 -0.009289 -0.011753 -0.014469 -0.017334 -0.020201 -0.022885 -0.025169 -0.026819 -0.027609 -0.027339 -0.025867 -0.023128 -0.019158 -0.014107 -0.008238 -0.001915 0.004418 0.010277 0.015182 0.018709 0.020532 0.020467 0.018501 0.014798 0.009694 0.003665 -0.002713 -0.008829 -0.014093 -0.018001 -0.020183 -0.020438 -0.018752 -0.015289 -0.010367 -0.004422 0.002049 0.008536 0.014567 0.019750 0.023801 0.026558 0.027980 0.028134 0.027177 0.025324 0.022825 0.019932 0.016882 0.013873 0.011059 0.008545 0.006388 0.004605 0.003182 0.002085 0.001269 0.000685 0.000285 0.000027 -0.000125 -0.000202 -0.000228 -0.000221 -0.000196 -0.000163 -0.000128 -0.000096 -0.000069 -0.000047 -0.000030 -0.000018 -0.000010 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000014 -0.000015 -0.000014 -0.000011 -0.000007 -0.000000 0.000009 0.000021 0.000034 0.000049 0.000065 0.000081 0.000098 0.000115 0.000130 0.000142 0.000149 0.000145 0.000122 0.000069 -0.000030 -0.000197 -0.000462 -0.000859 -0.001431 -0.002219 -0.003269 -0.004617 -0.006290 -0.008293 -0.010607 -0.013177 -0.015907 -0.018661 -0.021261 -0.023498 -0.025146 -0.025982 -0.025806 -0.024473 -0.021911 -0.018145 -0.013312 -0.007660 -0.001541 0.004615 0.010331 0.015134 0.018598 0.020398 0.020344 0.018414 0.014764 0.009718 0.003744 -0.002593 -0.008688 -0.013956 -0.017896 -0.020135 -0.020472 -0.018887 -0.015540 -0.010746 -0.004936 0.001395 0.007742 0.013636 0.018690 0.022624 0.025280 0.026621 0.026719 0.025730 0.023873 0.021396 0.018551 0.015570 0.012649 0.009936 0.007532 0.005489 0.003818 0.002504 0.001508 0.000785 0.000283 -0.000045 -0.000240 -0.000339 -0.000372 -0.000360 -0.000323 -0.000274 -0.000222 -0.000173 -0.000130 -0.000095 -0.000067 -0.000046 -0.000031 -0.000020 -0.000012 -0.000008 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000016 -0.000015 -0.000013 -0.000008 -0.000001 0.000008 0.000020 0.000035 0.000051 0.000069 0.000088 0.000108 0.000130 0.000154 0.000179 0.000202 0.000222 0.000231 0.000222 0.000181 0.000091 -0.000073 -0.000340 -0.000746 -0.001329 -0.002127 -0.003178 -0.004507 -0.006126 -0.008022 -0.010156 -0.012453 -0.014798 -0.017045 -0.019013 -0.020506 -0.021327 -0.021298 -0.020282 -0.018205 -0.015076 -0.011002 -0.006188 -0.000936 0.004382 0.009347 0.013540 0.016580 0.018170 0.018135 0.016443 0.013224 0.008757 0.003449 -0.002202 -0.007661 -0.012407 -0.015989 -0.018072 -0.018470 -0.017161 -0.014284 -0.010119 -0.005050 0.000481 0.006022 0.011155 0.015537 0.018920 0.021170 0.022258 0.022253 0.021303 0.019604 0.017383 0.014865 0.012256 0.009730 0.007413 0.005389 0.003698 0.002346 0.001310 0.000553 0.000030 -0.000306 -0.000499 -0.000587 -0.000600 -0.000566 -0.000503 -0.000426 -0.000348 -0.000274 -0.000210 -0.000156 -0.000113 -0.000080 -0.000056 -0.000038 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000017 -0.000017 -0.000015 -0.000010 -0.000003 0.000006 0.000019 0.000033 0.000050 0.000068 0.000089 0.000113 0.000141 0.000173 0.000212 0.000255 0.000303 0.000353 0.000399 0.000435 0.000447 0.000421 0.000333 0.000159 -0.000132 -0.000571 -0.001188 -0.002010 -0.003051 -0.004313 -0.005775 -0.007391 -0.009085 -0.010752 -0.012264 -0.013473 -0.014228 -0.014386 -0.013833 -0.012498 -0.010369 -0.007510 -0.004062 -0.000241 0.003677 0.007373 0.010525 0.012834 0.014061 0.014060 0.012792 0.010344 0.006919 0.002821 -0.001570 -0.005842 -0.009591 -0.012462 -0.014186 -0.014613 -0.013718 -0.011607 -0.008495 -0.004682 -0.000517 0.003647 0.007484 0.010728 0.013190 0.014771 0.015457 0.015312 0.014457 0.013055 0.011286 0.009330 0.007348 0.005471 0.003793 0.002372 0.001230 0.000361 -0.000259 -0.000668 -0.000906 -0.001013 -0.001025 -0.000971 -0.000877 -0.000761 -0.000638 -0.000517 -0.000407 -0.000312 -0.000232 -0.000169 -0.000120 -0.000084 -0.000058 -0.000040 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000018 -0.000019 -0.000018 -0.000016 -0.000013 -0.000006 0.000003 0.000014 0.000028 0.000044 0.000063 0.000084 0.000110 0.000143 0.000184 0.000235 0.000298 0.000376 0.000469 0.000576 0.000695 0.000823 0.000952 0.001071 0.001165 0.001217 0.001203 0.001102 0.000891 0.000549 0.000063 -0.000570 -0.001338 -0.002213 -0.003145 -0.004067 -0.004897 -0.005543 -0.005913 -0.005921 -0.005505 -0.004630 -0.003310 -0.001601 0.000385 0.002498 0.004553 0.006355 0.007715 0.008476 0.008531 0.007837 0.006426 0.004402 0.001938 -0.000747 -0.003403 -0.005781 -0.007655 -0.008852 -0.009265 -0.008872 -0.007731 -0.005976 -0.003794 -0.001405 0.000967 0.003118 0.004885 0.006157 0.006880 0.007058 0.006745 0.006028 0.005022 0.003847 0.002620 0.001443 0.000392 -0.000480 -0.001149 -0.001614 -0.001891 -0.002010 -0.002003 -0.001905 -0.001747 -0.001553 -0.001343 -0.001132 -0.000930 -0.000745 -0.000582 -0.000443 -0.000328 -0.000237 -0.000168 -0.000116 -0.000078 -0.000052 -0.000035 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000018 -0.000020 -0.000020 -0.000018 -0.000015 -0.000010 -0.000002 0.000008 0.000020 0.000035 0.000052 0.000072 0.000099 0.000134 0.000180 0.000242 0.000323 0.000426 0.000558 0.000722 0.000922 0.001162 0.001445 0.001771 0.002137 0.002538 0.002964 0.003401 0.003830 0.004229 0.004571 0.004828 0.004977 0.004996 0.004872 0.004606 0.004206 0.003697 0.003116 0.002510 0.001931 0.001433 0.001062 0.000846 0.000796 0.000899 0.001123 0.001418 0.001722 0.001971 0.002108 0.002085 0.001876 0.001475 0.000901 0.000197 -0.000578 -0.001349 -0.002042 -0.002590 -0.002944 -0.003080 -0.003007 -0.002761 -0.002403 -0.002006 -0.001645 -0.001384 -0.001271 -0.001329 -0.001559 -0.001940 -0.002431 -0.002982 -0.003538 -0.004047 -0.004463 -0.004751 -0.004894 -0.004888 -0.004743 -0.004480 -0.004128 -0.003718 -0.003279 -0.002836 -0.002408 -0.002009 -0.001646 -0.001324 -0.001044 -0.000805 -0.000607 -0.000445 -0.000318 -0.000221 -0.000149 -0.000097 -0.000062 -0.000038 -0.000024 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000021 -0.000020 -0.000018 -0.000014 -0.000008 -0.000000 0.000009 0.000021 0.000035 0.000053 0.000078 0.000113 0.000161 0.000228 0.000319 0.000441 0.000602 0.000810 0.001075 0.001409 0.001824 0.002329 0.002936 0.003652 0.004478 0.005411 0.006437 0.007532 0.008659 0.009770 0.010803 0.011691 0.012362 0.012747 0.012785 0.012430 0.011662 0.010487 0.008946 0.007109 0.005073 0.002956 0.000887 -0.001007 -0.002606 -0.003811 -0.004554 -0.004801 -0.004558 -0.003875 -0.002836 -0.001558 -0.000175 0.001174 0.002357 0.003266 0.003821 0.003979 0.003730 0.003097 0.002123 0.000868 -0.000596 -0.002193 -0.003846 -0.005477 -0.007016 -0.008399 -0.009574 -0.010502 -0.011159 -0.011536 -0.011636 -0.011478 -0.011088 -0.010499 -0.009754 -0.008894 -0.007965 -0.007008 -0.006062 -0.005159 -0.004322 -0.003566 -0.002899 -0.002322 -0.001830 -0.001418 -0.001077 -0.000800 -0.000580 -0.000407 -0.000276 -0.000180 -0.000111 -0.000064 -0.000034 -0.000016 -0.000006 -0.000002 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000022 -0.000022 -0.000021 -0.000019 -0.000015 -0.000010 -0.000004 0.000004 0.000014 0.000027 0.000048 0.000078 0.000123 0.000188 0.000281 0.000409 0.000583 0.000816 0.001121 0.001517 0.002022 0.002658 0.003445 0.004402 0.005542 0.006871 0.008382 0.010052 0.011835 0.013667 0.015459 0.017101 0.018471 0.019439 0.019879 0.019684 0.018778 0.017130 0.014764 0.011764 0.008271 0.004478 0.000620 -0.003049 -0.006272 -0.008814 -0.010483 -0.011157 -0.010793 -0.009438 -0.007230 -0.004385 -0.001175 0.002092 0.005111 0.007603 0.009348 0.010199 0.010092 0.009046 0.007153 0.004564 0.001470 -0.001916 -0.005374 -0.008700 -0.011714 -0.014274 -0.016282 -0.017684 -0.018473 -0.018679 -0.018362 -0.017603 -0.016494 -0.015133 -0.013612 -0.012016 -0.010418 -0.008878 -0.007440 -0.006136 -0.004982 -0.003984 -0.003137 -0.002432 -0.001853 -0.001384 -0.001011 -0.000719 -0.000493 -0.000324 -0.000200 -0.000113 -0.000054 -0.000017 0.000004 0.000015 0.000018 0.000017 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000021 -0.000023 -0.000024 -0.000024 -0.000024 -0.000022 -0.000021 -0.000019 -0.000016 -0.000012 -0.000005 0.000008 0.000030 0.000066 0.000121 0.000205 0.000325 0.000493 0.000725 0.001037 0.001453 0.001995 0.002694 0.003576 0.004671 0.006002 0.007583 0.009414 0.011475 0.013718 0.016067 0.018415 0.020622 0.022527 0.023955 0.024728 0.024689 0.023718 0.021748 0.018788 0.014925 0.010334 0.005263 0.000029 -0.005014 -0.009497 -0.013076 -0.015461 -0.016452 -0.015965 -0.014043 -0.010864 -0.006721 -0.002000 0.002859 0.007406 0.011226 0.013983 0.015443 0.015498 0.014165 0.011573 0.007948 0.003578 -0.001209 -0.006082 -0.010731 -0.014890 -0.018354 -0.020991 -0.022739 -0.023605 -0.023654 -0.022991 -0.021751 -0.020081 -0.018125 -0.016018 -0.013876 -0.011795 -0.009843 -0.008070 -0.006502 -0.005150 -0.004009 -0.003065 -0.002299 -0.001687 -0.001206 -0.000835 -0.000553 -0.000345 -0.000195 -0.000090 -0.000021 0.000021 0.000043 0.000052 0.000052 0.000047 0.000039 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000023 -0.000025 -0.000027 -0.000028 -0.000030 -0.000032 -0.000034 -0.000037 -0.000040 -0.000042 -0.000040 -0.000030 -0.000010 0.000028 0.000090 0.000186 0.000328 0.000531 0.000815 0.001202 0.001722 0.002404 0.003285 0.004399 0.005775 0.007437 0.009391 0.011621 0.014082 0.016697 0.019347 0.021880 0.024113 0.025840 0.026855 0.026964 0.026015 0.023915 0.020657 0.016325 0.011106 0.005283 -0.000779 -0.006662 -0.011924 -0.016146 -0.018971 -0.020146 -0.019552 -0.017230 -0.013378 -0.008339 -0.002573 0.003391 0.009007 0.013768 0.017255 0.019177 0.019395 0.017922 0.014914 0.010647 0.005478 -0.000191 -0.005950 -0.011419 -0.016277 -0.020279 -0.023272 -0.025193 -0.026063 -0.025972 -0.025060 -0.023497 -0.021467 -0.019146 -0.016695 -0.014249 -0.011913 -0.009762 -0.007843 -0.006177 -0.004768 -0.003602 -0.002658 -0.001909 -0.001326 -0.000881 -0.000549 -0.000307 -0.000137 -0.000022 0.000051 0.000092 0.000111 0.000115 0.000108 0.000095 0.000080 0.000064 0.000050 0.000037 0.000027 0.000019 0.000014 0.000010 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000025 -0.000028 -0.000032 -0.000036 -0.000042 -0.000049 -0.000059 -0.000070 -0.000081 -0.000092 -0.000099 -0.000099 -0.000088 -0.000057 -0.000000 0.000094 0.000242 0.000460 0.000772 0.001207 0.001796 0.002577 0.003586 0.004859 0.006423 0.008292 0.010457 0.012880 0.015488 0.018168 0.020767 0.023099 0.024951 0.026104 0.026350 0.025520 0.023505 0.020279 0.015918 0.010604 0.004623 -0.001646 -0.007762 -0.013257 -0.017680 -0.020640 -0.021858 -0.021198 -0.018688 -0.014533 -0.009091 -0.002850 0.003625 0.009747 0.014966 0.018829 0.021018 0.021375 0.019914 0.016803 0.012340 0.006913 0.000959 -0.005080 -0.010793 -0.015837 -0.019955 -0.022992 -0.024888 -0.025677 -0.025464 -0.024408 -0.022698 -0.020531 -0.018097 -0.015567 -0.013078 -0.010736 -0.008613 -0.006749 -0.005160 -0.003840 -0.002771 -0.001926 -0.001273 -0.000781 -0.000420 -0.000164 0.000010 0.000122 0.000186 0.000216 0.000223 0.000213 0.000193 0.000169 0.000142 0.000116 0.000091 0.000070 0.000052 0.000038 0.000027 0.000019 0.000013 0.000010 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000018 -0.000022 -0.000025 -0.000029 -0.000034 -0.000041 -0.000050 -0.000062 -0.000078 -0.000098 -0.000121 -0.000146 -0.000173 -0.000198 -0.000219 -0.000230 -0.000225 -0.000195 -0.000127 -0.000005 0.000191 0.000486 0.000912 0.001502 0.002295 0.003327 0.004628 0.006219 0.008097 0.010238 0.012581 0.015027 0.017440 0.019648 0.021452 0.022641 0.023014 0.022400 0.020682 0.017821 0.013874 0.009000 0.003463 -0.002385 -0.008124 -0.013302 -0.017480 -0.020277 -0.021411 -0.020740 -0.018284 -0.014230 -0.008918 -0.002817 0.003527 0.009544 0.014698 0.018544 0.020770 0.021223 0.019913 0.017006 0.012794 0.007658 0.002025 -0.003673 -0.009040 -0.013747 -0.017551 -0.020310 -0.021978 -0.022597 -0.022278 -0.021181 -0.019494 -0.017409 -0.015111 -0.012758 -0.010479 -0.008370 -0.006491 -0.004873 -0.003523 -0.002431 -0.001572 -0.000916 -0.000431 -0.000085 0.000150 0.000298 0.000382 0.000417 0.000419 0.000398 0.000363 0.000321 0.000276 0.000231 0.000189 0.000151 0.000118 0.000090 0.000067 0.000048 0.000034 0.000024 0.000016 0.000011 0.000008 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000023 -0.000028 -0.000034 -0.000043 -0.000056 -0.000073 -0.000095 -0.000123 -0.000157 -0.000199 -0.000246 -0.000300 -0.000357 -0.000415 -0.000471 -0.000518 -0.000547 -0.000545 -0.000498 -0.000384 -0.000177 0.000154 0.000641 0.001320 0.002223 0.003374 0.004783 0.006435 0.008292 0.010279 0.012288 0.014178 0.015783 0.016920 0.017410 0.017098 0.015867 0.013670 0.010537 0.006589 0.002038 -0.002819 -0.007625 -0.011989 -0.015525 -0.017894 -0.018842 -0.018234 -0.016075 -0.012520 -0.007858 -0.002495 0.003094 0.008411 0.012984 0.016424 0.018453 0.018938 0.017891 0.015458 0.011901 0.007556 0.002799 -0.001991 -0.006471 -0.010359 -0.013454 -0.015641 -0.016892 -0.017257 -0.016842 -0.015794 -0.014281 -0.012471 -0.010523 -0.008570 -0.006721 -0.005047 -0.003595 -0.002383 -0.001409 -0.000656 -0.000097 0.000297 0.000558 0.000714 0.000790 0.000807 0.000782 0.000730 0.000661 0.000584 0.000505 0.000428 0.000357 0.000292 0.000234 0.000185 0.000143 0.000108 0.000080 0.000058 0.000041 0.000028 0.000019 0.000013 0.000009 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000044 -0.000059 -0.000079 -0.000107 -0.000142 -0.000188 -0.000244 -0.000313 -0.000394 -0.000489 -0.000598 -0.000718 -0.000848 -0.000983 -0.001115 -0.001234 -0.001326 -0.001371 -0.001347 -0.001223 -0.000971 -0.000559 0.000041 0.000848 0.001864 0.003073 0.004434 0.005876 0.007302 0.008591 0.009607 0.010207 0.010263 0.009670 0.008372 0.006369 0.003732 0.000603 -0.002807 -0.006236 -0.009389 -0.011969 -0.013709 -0.014403 -0.013936 -0.012297 -0.009593 -0.006037 -0.001933 0.002358 0.006455 0.009995 0.012677 0.014292 0.014737 0.014025 0.012276 0.009693 0.006541 0.003110 -0.000312 -0.003466 -0.006146 -0.008210 -0.009586 -0.010269 -0.010310 -0.009805 -0.008874 -0.007649 -0.006261 -0.004827 -0.003444 -0.002185 -0.001098 -0.000206 0.000487 0.000991 0.001329 0.001527 0.001613 0.001614 0.001553 0.001452 0.001325 0.001184 0.001039 0.000896 0.000762 0.000638 0.000527 0.000430 0.000345 0.000274 0.000214 0.000164 0.000123 0.000091 0.000065 0.000046 0.000031 0.000021 0.000013 0.000009 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000030 -0.000042 -0.000058 -0.000081 -0.000113 -0.000155 -0.000209 -0.000278 -0.000365 -0.000473 -0.000604 -0.000760 -0.000943 -0.001155 -0.001395 -0.001662 -0.001951 -0.002255 -0.002563 -0.002859 -0.003123 -0.003329 -0.003450 -0.003455 -0.003318 -0.003017 -0.002545 -0.001906 -0.001127 -0.000254 0.000648 0.001497 0.002200 0.002662 0.002800 0.002551 0.001883 0.000810 -0.000611 -0.002274 -0.004032 -0.005713 -0.007133 -0.008120 -0.008531 -0.008279 -0.007338 -0.005757 -0.003652 -0.001200 0.001383 0.003864 0.006023 0.007677 0.008697 0.009028 0.008684 0.007746 0.006349 0.004659 0.002856 0.001114 -0.000418 -0.001626 -0.002444 -0.002850 -0.002863 -0.002536 -0.001943 -0.001171 -0.000308 0.000568 0.001388 0.002101 0.002675 0.003092 0.003353 0.003469 0.003458 0.003346 0.003158 0.002918 0.002648 0.002366 0.002083 0.001811 0.001555 0.001320 0.001107 0.000918 0.000753 0.000611 0.000490 0.000389 0.000304 0.000235 0.000179 0.000134 0.000098 0.000070 0.000049 0.000033 0.000022 0.000014 0.000009 0.000006 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000025 -0.000037 -0.000054 -0.000078 -0.000112 -0.000157 -0.000218 -0.000297 -0.000399 -0.000527 -0.000688 -0.000885 -0.001124 -0.001409 -0.001744 -0.002134 -0.002580 -0.003083 -0.003639 -0.004242 -0.004879 -0.005532 -0.006177 -0.006783 -0.007314 -0.007736 -0.008014 -0.008118 -0.008027 -0.007734 -0.007246 -0.006584 -0.005789 -0.004912 -0.004016 -0.003165 -0.002422 -0.001834 -0.001432 -0.001222 -0.001189 -0.001291 -0.001471 -0.001662 -0.001798 -0.001821 -0.001692 -0.001397 -0.000946 -0.000377 0.000257 0.000890 0.001459 0.001914 0.002220 0.002372 0.002387 0.002304 0.002176 0.002064 0.002023 0.002098 0.002320 0.002697 0.003216 0.003845 0.004542 0.005254 0.005930 0.006525 0.007000 0.007332 0.007508 0.007525 0.007392 0.007126 0.006750 0.006288 0.005768 0.005216 0.004653 0.004101 0.003574 0.003082 0.002632 0.002227 0.001866 0.001550 0.001276 0.001040 0.000840 0.000672 0.000532 0.000417 0.000323 0.000248 0.000187 0.000139 0.000101 0.000072 0.000050 0.000034 0.000022 0.000014 0.000009 0.000006 0.000004 0.000004 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000012 -0.000018 -0.000029 -0.000045 -0.000069 -0.000102 -0.000149 -0.000212 -0.000297 -0.000407 -0.000550 -0.000731 -0.000959 -0.001239 -0.001581 -0.001993 -0.002483 -0.003060 -0.003730 -0.004498 -0.005366 -0.006330 -0.007377 -0.008489 -0.009634 -0.010773 -0.011856 -0.012827 -0.013621 -0.014178 -0.014436 -0.014344 -0.013869 -0.012995 -0.011733 -0.010119 -0.008220 -0.006122 -0.003931 -0.001765 0.000260 0.002034 0.003464 0.004481 0.005045 0.005148 0.004813 0.004092 0.003060 0.001812 0.000452 -0.000914 -0.002181 -0.003254 -0.004051 -0.004507 -0.004581 -0.004251 -0.003521 -0.002418 -0.000992 0.000689 0.002542 0.004476 0.006397 0.008214 0.009846 0.011225 0.012304 0.013056 0.013476 0.013578 0.013392 0.012957 0.012321 0.011531 0.010634 0.009675 0.008691 0.007714 0.006771 0.005881 0.005058 0.004310 0.003641 0.003050 0.002535 0.002090 0.001710 0.001388 0.001117 0.000891 0.000705 0.000552 0.000428 0.000329 0.000250 0.000187 0.000138 0.000100 0.000071 0.000049 0.000032 0.000021 0.000013 0.000008 0.000005 0.000004 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000010 -0.000019 -0.000033 -0.000054 -0.000085 -0.000130 -0.000191 -0.000275 -0.000388 -0.000535 -0.000726 -0.000970 -0.001275 -0.001652 -0.002114 -0.002673 -0.003341 -0.004132 -0.005058 -0.006127 -0.007341 -0.008697 -0.010179 -0.011758 -0.013390 -0.015017 -0.016563 -0.017938 -0.019044 -0.019775 -0.020031 -0.019725 -0.018795 -0.017210 -0.014984 -0.012180 -0.008906 -0.005318 -0.001607 0.002012 0.005316 0.008091 0.010153 0.011366 0.011650 0.010996 0.009468 0.007194 0.004363 0.001207 -0.002019 -0.005057 -0.007667 -0.009644 -0.010838 -0.011158 -0.010582 -0.009152 -0.006971 -0.004188 -0.000986 0.002438 0.005882 0.009163 0.012119 0.014625 0.016596 0.017989 0.018801 0.019066 0.018843 0.018211 0.017257 0.016068 0.014729 0.013311 0.011875 0.010470 0.009129 0.007879 0.006735 0.005705 0.004791 0.003992 0.003300 0.002708 0.002206 0.001784 0.001432 0.001140 0.000901 0.000705 0.000548 0.000421 0.000320 0.000241 0.000179 0.000131 0.000094 0.000066 0.000045 0.000030 0.000019 0.000012 0.000007 0.000005 0.000004 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 -0.000000 -0.000006 -0.000017 -0.000034 -0.000060 -0.000099 -0.000155 -0.000233 -0.000339 -0.000482 -0.000669 -0.000912 -0.001221 -0.001608 -0.002088 -0.002677 -0.003391 -0.004247 -0.005263 -0.006452 -0.007823 -0.009377 -0.011103 -0.012976 -0.014951 -0.016963 -0.018925 -0.020728 -0.022245 -0.023339 -0.023868 -0.023706 -0.022750 -0.020937 -0.018259 -0.014773 -0.010603 -0.005939 -0.001033 0.003824 0.008318 0.012139 0.015010 0.016711 0.017108 0.016163 0.013945 0.010627 0.006475 0.001823 -0.002954 -0.007471 -0.011369 -0.014345 -0.016175 -0.016733 -0.015995 -0.014036 -0.011020 -0.007178 -0.002785 0.001865 0.006487 0.010822 0.014655 0.017829 0.020245 0.021868 0.022716 0.022853 0.022376 0.021404 0.020061 0.018466 0.016729 0.014940 0.013172 0.011478 0.009895 0.008446 0.007142 0.005986 0.004975 0.004103 0.003358 0.002728 0.002201 0.001763 0.001402 0.001106 0.000866 0.000672 0.000517 0.000394 0.000297 0.000222 0.000163 0.000118 0.000084 0.000058 0.000039 0.000026 0.000016 0.000010 0.000006 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000011 0.000011 0.000008 0.000002 -0.000010 -0.000029 -0.000059 -0.000104 -0.000170 -0.000263 -0.000390 -0.000560 -0.000785 -0.001076 -0.001446 -0.001910 -0.002487 -0.003196 -0.004055 -0.005086 -0.006306 -0.007728 -0.009357 -0.011188 -0.013198 -0.015344 -0.017560 -0.019755 -0.021808 -0.023577 -0.024904 -0.025623 -0.025576 -0.024635 -0.022712 -0.019781 -0.015893 -0.011176 -0.005844 -0.000184 0.005462 0.010719 0.015211 0.018595 0.020597 0.021038 0.019859 0.017135 0.013066 0.007968 0.002249 -0.003633 -0.009207 -0.014030 -0.017730 -0.020034 -0.020792 -0.019979 -0.017695 -0.014147 -0.009624 -0.004465 0.000972 0.006342 0.011339 0.015715 0.019292 0.021967 0.023710 0.024557 0.024595 0.023949 0.022761 0.021182 0.019351 0.017392 0.015406 0.013471 0.011642 0.009953 0.008426 0.007066 0.005874 0.004842 0.003960 0.003213 0.002589 0.002071 0.001645 0.001297 0.001015 0.000788 0.000607 0.000463 0.000349 0.000261 0.000192 0.000140 0.000100 0.000070 0.000048 0.000032 0.000020 0.000012 0.000007 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000024 0.000023 0.000019 0.000008 -0.000011 -0.000042 -0.000090 -0.000161 -0.000263 -0.000404 -0.000594 -0.000845 -0.001170 -0.001586 -0.002109 -0.002761 -0.003561 -0.004532 -0.005692 -0.007058 -0.008639 -0.010432 -0.012418 -0.014561 -0.016797 -0.019036 -0.021158 -0.023016 -0.024445 -0.025266 -0.025312 -0.024435 -0.022534 -0.019573 -0.015590 -0.010714 -0.005163 0.000765 0.006704 0.012253 0.017004 0.020583 0.022684 0.023108 0.021783 0.018781 0.014315 0.008727 0.002456 -0.003998 -0.010119 -0.015426 -0.019513 -0.022084 -0.022976 -0.022169 -0.019777 -0.016029 -0.011243 -0.005790 -0.000058 0.005583 0.010805 0.015349 0.019032 0.021753 0.023490 0.024291 0.024256 0.023524 0.022250 0.020594 0.018702 0.016703 0.014699 0.012767 0.010958 0.009304 0.007821 0.006512 0.005374 0.004397 0.003568 0.002872 0.002295 0.001821 0.001434 0.001122 0.000870 0.000670 0.000511 0.000386 0.000288 0.000213 0.000155 0.000111 0.000078 0.000054 0.000036 0.000023 0.000014 0.000008 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000029 0.000035 0.000041 0.000046 0.000049 0.000049 0.000044 0.000030 0.000004 -0.000040 -0.000108 -0.000207 -0.000348 -0.000540 -0.000796 -0.001131 -0.001563 -0.002110 -0.002793 -0.003634 -0.004651 -0.005861 -0.007277 -0.008899 -0.010713 -0.012690 -0.014774 -0.016882 -0.018904 -0.020700 -0.022109 -0.022957 -0.023076 -0.022319 -0.020578 -0.017810 -0.014044 -0.009397 -0.004076 0.001630 0.007367 0.012738 0.017340 0.020799 0.022811 0.023171 0.021804 0.018777 0.014299 0.008706 0.002434 -0.004021 -0.010146 -0.015463 -0.019569 -0.022173 -0.023116 -0.022382 -0.020089 -0.016467 -0.011836 -0.006562 -0.001029 0.004399 0.009404 0.013737 0.017224 0.019774 0.021374 0.022076 0.021986 0.021243 0.020001 0.018415 0.016628 0.014760 0.012905 0.011134 0.009491 0.008002 0.006678 0.005519 0.004519 0.003667 0.002950 0.002353 0.001863 0.001464 0.001142 0.000884 0.000679 0.000517 0.000390 0.000290 0.000214 0.000155 0.000111 0.000078 0.000053 0.000036 0.000023 0.000014 0.000008 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000038 0.000048 0.000058 0.000069 0.000081 0.000092 0.000101 0.000107 0.000107 0.000095 0.000068 0.000020 -0.000059 -0.000176 -0.000343 -0.000572 -0.000880 -0.001282 -0.001798 -0.002448 -0.003249 -0.004220 -0.005372 -0.006709 -0.008226 -0.009899 -0.011685 -0.013515 -0.015293 -0.016898 -0.018186 -0.019000 -0.019185 -0.018603 -0.017153 -0.014786 -0.011523 -0.007463 -0.002785 0.002254 0.007334 0.012098 0.016181 0.019240 0.020996 0.021263 0.019967 0.017169 0.013055 0.007931 0.002193 -0.003708 -0.009308 -0.014172 -0.017935 -0.020336 -0.021236 -0.020623 -0.018609 -0.015407 -0.011309 -0.006648 -0.001769 0.003001 0.007382 0.011152 0.014162 0.016337 0.017672 0.018222 0.018085 0.017390 0.016278 0.014888 0.013345 0.011752 0.010190 0.008714 0.007360 0.006147 0.005079 0.004154 0.003364 0.002697 0.002143 0.001687 0.001316 0.001019 0.000783 0.000597 0.000451 0.000337 0.000249 0.000181 0.000130 0.000091 0.000062 0.000041 0.000026 0.000016 0.000008 0.000004 0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000018 0.000023 0.000029 0.000037 0.000047 0.000059 0.000074 0.000092 0.000112 0.000135 0.000160 0.000187 0.000214 0.000239 0.000257 0.000265 0.000257 0.000227 0.000165 0.000060 -0.000098 -0.000325 -0.000636 -0.001049 -0.001580 -0.002245 -0.003057 -0.004025 -0.005147 -0.006412 -0.007789 -0.009228 -0.010655 -0.011973 -0.013066 -0.013803 -0.014054 -0.013701 -0.012653 -0.010866 -0.008347 -0.005171 -0.001481 0.002517 0.006564 0.010367 0.013625 0.016057 0.017430 0.017590 0.016477 0.014138 0.010726 0.006493 0.001761 -0.003097 -0.007703 -0.011702 -0.014797 -0.016779 -0.017539 -0.017074 -0.015480 -0.012937 -0.009685 -0.005996 -0.002149 0.001593 0.005006 0.007917 0.010212 0.011838 0.012797 0.013142 0.012956 0.012351 0.011441 0.010339 0.009144 0.007936 0.006774 0.005696 0.004726 0.003872 0.003135 0.002508 0.001982 0.001548 0.001194 0.000910 0.000686 0.000511 0.000377 0.000275 0.000198 0.000140 0.000096 0.000063 0.000040 0.000023 0.000011 0.000003 -0.000002 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000043 0.000055 0.000070 0.000090 0.000113 0.000142 0.000177 0.000218 0.000267 0.000322 0.000383 0.000449 0.000518 0.000585 0.000648 0.000699 0.000732 0.000739 0.000707 0.000625 0.000479 0.000255 -0.000062 -0.000487 -0.001029 -0.001695 -0.002484 -0.003381 -0.004357 -0.005365 -0.006336 -0.007189 -0.007826 -0.008150 -0.008070 -0.007513 -0.006438 -0.004842 -0.002773 -0.000325 0.002359 0.005097 0.007680 0.009893 0.011536 0.012441 0.012499 0.011665 0.009975 0.007536 0.004528 0.001179 -0.002249 -0.005489 -0.008294 -0.010460 -0.011844 -0.012378 -0.012068 -0.010989 -0.009273 -0.007091 -0.004635 -0.002098 0.000342 0.002534 0.004367 0.005768 0.006712 0.007208 0.007301 0.007059 0.006563 0.005898 0.005142 0.004361 0.003606 0.002911 0.002297 0.001770 0.001329 0.000970 0.000683 0.000458 0.000285 0.000158 0.000067 0.000005 -0.000034 -0.000056 -0.000066 -0.000068 -0.000067 -0.000063 -0.000057 -0.000052 -0.000046 -0.000041 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000036 0.000047 0.000062 0.000080 0.000103 0.000133 0.000170 0.000216 0.000273 0.000342 0.000425 0.000523 0.000637 0.000765 0.000909 0.001066 0.001234 0.001409 0.001586 0.001757 0.001915 0.002049 0.002147 0.002196 0.002182 0.002089 0.001905 0.001622 0.001235 0.000753 0.000194 -0.000406 -0.001001 -0.001534 -0.001943 -0.002167 -0.002157 -0.001876 -0.001313 -0.000483 0.000572 0.001779 0.003044 0.004256 0.005298 0.006062 0.006459 0.006430 0.005952 0.005044 0.003765 0.002209 0.000495 -0.001241 -0.002865 -0.004253 -0.005309 -0.005968 -0.006208 -0.006043 -0.005524 -0.004727 -0.003744 -0.002673 -0.001608 -0.000633 0.000188 0.000809 0.001208 0.001385 0.001360 0.001168 0.000855 0.000472 0.000065 -0.000324 -0.000665 -0.000938 -0.001136 -0.001261 -0.001320 -0.001324 -0.001285 -0.001214 -0.001123 -0.001020 -0.000910 -0.000799 -0.000691 -0.000589 -0.000494 -0.000409 -0.000335 -0.000272 -0.000219 -0.000177 -0.000142 -0.000113 -0.000091 -0.000072 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000051 0.000067 0.000088 0.000115 0.000150 0.000194 0.000250 0.000322 0.000411 0.000520 0.000653 0.000811 0.000998 0.001214 0.001463 0.001744 0.002057 0.002401 0.002773 0.003168 0.003578 0.003995 0.004406 0.004796 0.005148 0.005442 0.005657 0.005775 0.005780 0.005665 0.005430 0.005084 0.004646 0.004139 0.003592 0.003034 0.002490 0.001985 0.001535 0.001149 0.000830 0.000573 0.000370 0.000207 0.000075 -0.000036 -0.000129 -0.000204 -0.000258 -0.000285 -0.000280 -0.000239 -0.000160 -0.000049 0.000086 0.000231 0.000366 0.000466 0.000507 0.000466 0.000326 0.000078 -0.000278 -0.000732 -0.001269 -0.001868 -0.002501 -0.003141 -0.003761 -0.004332 -0.004828 -0.005227 -0.005512 -0.005672 -0.005703 -0.005613 -0.005414 -0.005124 -0.004767 -0.004364 -0.003937 -0.003504 -0.003081 -0.002677 -0.002300 -0.001955 -0.001645 -0.001369 -0.001127 -0.000918 -0.000740 -0.000591 -0.000468 -0.000368 -0.000289 -0.000226 -0.000176 -0.000137 -0.000106 -0.000082 -0.000063 -0.000048 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000040 0.000053 0.000071 0.000094 0.000124 0.000163 0.000214 0.000280 0.000364 0.000470 0.000603 0.000767 0.000966 0.001205 0.001489 0.001821 0.002207 0.002648 0.003148 0.003707 0.004323 0.004993 0.005708 0.006457 0.007226 0.007992 0.008730 0.009408 0.009993 0.010449 0.010741 0.010838 0.010715 0.010351 0.009735 0.008865 0.007748 0.006404 0.004864 0.003176 0.001399 -0.000392 -0.002114 -0.003679 -0.004995 -0.005979 -0.006561 -0.006691 -0.006347 -0.005540 -0.004317 -0.002758 -0.000973 0.000907 0.002743 0.004396 0.005742 0.006679 0.007137 0.007084 0.006522 0.005494 0.004070 0.002347 0.000433 -0.001561 -0.003527 -0.005373 -0.007021 -0.008418 -0.009526 -0.010331 -0.010830 -0.011039 -0.010982 -0.010692 -0.010209 -0.009577 -0.008839 -0.008036 -0.007206 -0.006378 -0.005579 -0.004824 -0.004127 -0.003495 -0.002929 -0.002431 -0.001997 -0.001625 -0.001308 -0.001043 -0.000825 -0.000646 -0.000504 -0.000390 -0.000301 -0.000232 -0.000178 -0.000136 -0.000103 -0.000078 -0.000059 -0.000045 -0.000034 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000041 0.000054 0.000073 0.000097 0.000130 0.000174 0.000230 0.000304 0.000399 0.000520 0.000673 0.000863 0.001097 0.001381 0.001723 0.002128 0.002606 0.003160 0.003798 0.004522 0.005334 0.006233 0.007212 0.008261 0.009363 0.010494 0.011621 0.012704 0.013695 0.014540 0.015182 0.015561 0.015620 0.015305 0.014574 0.013397 0.011763 0.009684 0.007202 0.004390 0.001355 -0.001765 -0.004809 -0.007596 -0.009946 -0.011687 -0.012677 -0.012818 -0.012068 -0.010453 -0.008065 -0.005064 -0.001664 0.001885 0.005318 0.008380 0.010845 0.012538 0.013347 0.013232 0.012220 0.010405 0.007933 0.004985 0.001759 -0.001545 -0.004747 -0.007690 -0.010256 -0.012364 -0.013973 -0.015072 -0.015682 -0.015843 -0.015612 -0.015055 -0.014239 -0.013236 -0.012111 -0.010921 -0.009718 -0.008539 -0.007416 -0.006370 -0.005413 -0.004553 -0.003791 -0.003126 -0.002552 -0.002063 -0.001651 -0.001309 -0.001028 -0.000802 -0.000620 -0.000478 -0.000366 -0.000279 -0.000212 -0.000161 -0.000122 -0.000091 -0.000069 -0.000051 -0.000038 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000030 0.000040 0.000054 0.000073 0.000100 0.000134 0.000181 0.000242 0.000322 0.000425 0.000558 0.000727 0.000938 0.001200 0.001521 0.001909 0.002375 0.002928 0.003576 0.004328 0.005190 0.006166 0.007256 0.008455 0.009752 0.011131 0.012562 0.014010 0.015424 0.016745 0.017905 0.018826 0.019425 0.019618 0.019327 0.018481 0.017028 0.014943 0.012233 0.008947 0.005182 0.001083 -0.003159 -0.007313 -0.011125 -0.014335 -0.016700 -0.018018 -0.018149 -0.017034 -0.014710 -0.011312 -0.007067 -0.002275 0.002711 0.007522 0.011800 0.015237 0.017593 0.018722 0.018575 0.017203 0.014744 0.011403 0.007435 0.003113 -0.001291 -0.005532 -0.009404 -0.012750 -0.015470 -0.017515 -0.018881 -0.019605 -0.019748 -0.019393 -0.018630 -0.017554 -0.016256 -0.014820 -0.013317 -0.011808 -0.010341 -0.008950 -0.007661 -0.006488 -0.005437 -0.004511 -0.003705 -0.003013 -0.002426 -0.001934 -0.001528 -0.001196 -0.000929 -0.000716 -0.000548 -0.000418 -0.000317 -0.000240 -0.000181 -0.000136 -0.000102 -0.000076 -0.000057 -0.000042 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000029 0.000039 0.000053 0.000073 0.000100 0.000136 0.000185 0.000249 0.000333 0.000443 0.000584 0.000764 0.000991 0.001273 0.001621 0.002045 0.002556 0.003166 0.003886 0.004726 0.005695 0.006797 0.008034 0.009403 0.010892 0.012483 0.014144 0.015834 0.017498 0.019067 0.020459 0.021582 0.022336 0.022617 0.022326 0.021372 0.019688 0.017237 0.014023 0.010103 0.005590 0.000662 -0.004449 -0.009461 -0.014060 -0.017928 -0.020764 -0.022320 -0.022423 -0.021005 -0.018111 -0.013908 -0.008674 -0.002779 0.003345 0.009247 0.014492 0.018704 0.021597 0.022995 0.022844 0.021212 0.018270 0.014273 0.009527 0.004366 -0.000884 -0.005929 -0.010523 -0.014482 -0.017689 -0.020088 -0.021680 -0.022512 -0.022663 -0.022233 -0.021332 -0.020073 -0.018562 -0.016896 -0.015160 -0.013421 -0.011734 -0.010139 -0.008662 -0.007321 -0.006122 -0.005068 -0.004152 -0.003368 -0.002705 -0.002151 -0.001695 -0.001323 -0.001025 -0.000788 -0.000602 -0.000457 -0.000346 -0.000261 -0.000196 -0.000147 -0.000110 -0.000082 -0.000061 -0.000045 -0.000033 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000038 0.000052 0.000072 0.000099 0.000136 0.000186 0.000252 0.000338 0.000452 0.000598 0.000785 0.001021 0.001316 0.001681 0.002128 0.002669 0.003318 0.004087 0.004987 0.006029 0.007219 0.008558 0.010044 0.011665 0.013400 0.015218 0.017073 0.018904 0.020636 0.022179 0.023430 0.024277 0.024602 0.024292 0.023246 0.021384 0.018663 0.015087 0.010717 0.005681 0.000176 -0.005535 -0.011134 -0.016269 -0.020578 -0.023724 -0.025427 -0.025495 -0.023848 -0.020542 -0.015765 -0.009832 -0.003159 0.003767 0.010439 0.016368 0.021133 0.024414 0.026016 0.025884 0.024093 0.020838 0.016406 0.011141 0.005414 -0.000411 -0.006007 -0.011100 -0.015489 -0.019043 -0.021703 -0.023471 -0.024400 -0.024578 -0.024118 -0.023142 -0.021773 -0.020130 -0.018318 -0.016428 -0.014536 -0.012701 -0.010965 -0.009359 -0.007900 -0.006598 -0.005454 -0.004461 -0.003613 -0.002896 -0.002299 -0.001808 -0.001409 -0.001089 -0.000836 -0.000637 -0.000483 -0.000365 -0.000274 -0.000205 -0.000154 -0.000115 -0.000085 -0.000063 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000026 0.000036 0.000050 0.000070 0.000097 0.000134 0.000184 0.000250 0.000338 0.000452 0.000600 0.000789 0.001029 0.001330 0.001703 0.002160 0.002717 0.003386 0.004181 0.005114 0.006196 0.007434 0.008830 0.010382 0.012076 0.013892 0.015796 0.017739 0.019659 0.021476 0.023094 0.024405 0.025289 0.025623 0.025284 0.024166 0.022186 0.019296 0.015501 0.010867 0.005530 -0.000300 -0.006344 -0.012264 -0.017686 -0.022227 -0.025529 -0.027295 -0.027322 -0.025530 -0.021977 -0.016864 -0.010527 -0.003408 0.003977 0.011090 0.017414 0.022502 0.026017 0.027753 0.027652 0.025796 0.022392 0.017740 0.012208 0.006184 0.000051 -0.005844 -0.011216 -0.015850 -0.019610 -0.022432 -0.024319 -0.025326 -0.025544 -0.025091 -0.024094 -0.022684 -0.020982 -0.019100 -0.017133 -0.015161 -0.013245 -0.011432 -0.009753 -0.008228 -0.006867 -0.005670 -0.004633 -0.003747 -0.003001 -0.002379 -0.001869 -0.001455 -0.001124 -0.000861 -0.000656 -0.000496 -0.000374 -0.000281 -0.000210 -0.000157 -0.000117 -0.000087 -0.000065 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000024 0.000034 0.000048 0.000067 0.000094 0.000130 0.000179 0.000245 0.000331 0.000444 0.000591 0.000779 0.001017 0.001316 0.001687 0.002145 0.002703 0.003374 0.004174 0.005114 0.006206 0.007456 0.008867 0.010436 0.012150 0.013987 0.015912 0.017876 0.019815 0.021647 0.023275 0.024587 0.025463 0.025777 0.025407 0.024244 0.022204 0.019244 0.015367 0.010644 0.005214 -0.000709 -0.006840 -0.012836 -0.018319 -0.022899 -0.026217 -0.027972 -0.027961 -0.026104 -0.022462 -0.017241 -0.010779 -0.003527 0.003994 0.011238 0.017682 0.022874 0.026474 0.028272 0.028210 0.026370 0.022960 0.018285 0.012713 0.006638 0.000444 -0.005519 -0.010962 -0.015669 -0.019500 -0.022389 -0.024337 -0.025397 -0.025659 -0.025241 -0.024269 -0.022873 -0.021177 -0.019292 -0.017316 -0.015330 -0.013396 -0.011563 -0.009864 -0.008319 -0.006939 -0.005726 -0.004676 -0.003779 -0.003024 -0.002396 -0.001881 -0.001463 -0.001129 -0.000865 -0.000658 -0.000498 -0.000375 -0.000282 -0.000211 -0.000157 -0.000117 -0.000087 -0.000064 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000023 0.000032 0.000045 0.000064 0.000089 0.000124 0.000172 0.000235 0.000319 0.000429 0.000571 0.000754 0.000985 0.001277 0.001640 0.002087 0.002633 0.003292 0.004077 0.005001 0.006075 0.007305 0.008694 0.010238 0.011924 0.013730 0.015621 0.017548 0.019446 0.021235 0.022818 0.024086 0.024920 0.025196 0.024796 0.023616 0.021576 0.018634 0.014799 0.010141 0.004800 -0.001013 -0.007018 -0.012880 -0.018229 -0.022687 -0.025903 -0.027588 -0.027544 -0.025697 -0.022107 -0.016975 -0.010635 -0.003525 0.003848 0.010950 0.017273 0.022376 0.025925 0.027718 0.027695 0.025936 0.022641 0.018108 0.012691 0.006773 0.000730 -0.005100 -0.010435 -0.015061 -0.018842 -0.021710 -0.023663 -0.024748 -0.025053 -0.024687 -0.023773 -0.022436 -0.020798 -0.018967 -0.017039 -0.015094 -0.013197 -0.011395 -0.009721 -0.008199 -0.006837 -0.005640 -0.004604 -0.003719 -0.002974 -0.002356 -0.001849 -0.001438 -0.001110 -0.000851 -0.000647 -0.000490 -0.000369 -0.000277 -0.000207 -0.000154 -0.000115 -0.000085 -0.000063 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000021 0.000030 0.000042 0.000060 0.000084 0.000117 0.000163 0.000223 0.000303 0.000407 0.000543 0.000717 0.000938 0.001217 0.001564 0.001993 0.002517 0.003149 0.003904 0.004792 0.005824 0.007007 0.008342 0.009826 0.011445 0.013177 0.014989 0.016831 0.018642 0.020343 0.021841 0.023030 0.023797 0.024025 0.023603 0.022434 0.020445 0.017600 0.013910 0.009446 0.004342 -0.001197 -0.006905 -0.012464 -0.017524 -0.021731 -0.024755 -0.026324 -0.026255 -0.024480 -0.021057 -0.016179 -0.010161 -0.003415 0.003578 0.010317 0.016321 0.021174 0.024560 0.026288 0.026300 0.024670 0.021583 0.017319 0.012210 0.006618 0.000894 -0.004642 -0.009721 -0.014141 -0.017770 -0.020540 -0.022446 -0.023529 -0.023867 -0.023563 -0.022729 -0.021484 -0.019943 -0.018209 -0.016375 -0.014518 -0.012702 -0.010972 -0.009364 -0.007898 -0.006587 -0.005433 -0.004434 -0.003581 -0.002863 -0.002268 -0.001780 -0.001385 -0.001070 -0.000820 -0.000625 -0.000473 -0.000356 -0.000267 -0.000200 -0.000149 -0.000110 -0.000082 -0.000060 -0.000044 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000028 0.000039 0.000055 0.000078 0.000109 0.000151 0.000208 0.000282 0.000380 0.000507 0.000671 0.000878 0.001140 0.001466 0.001870 0.002363 0.002958 0.003668 0.004505 0.005477 0.006591 0.007848 0.009243 0.010764 0.012391 0.014088 0.015812 0.017500 0.019080 0.020463 0.021550 0.022236 0.022414 0.021980 0.020849 0.018955 0.016269 0.012805 0.008633 0.003881 -0.001261 -0.006545 -0.011677 -0.016338 -0.020201 -0.022967 -0.024390 -0.024305 -0.022650 -0.019483 -0.014981 -0.009432 -0.003217 0.003225 0.009435 0.014971 0.019454 0.022592 0.024208 0.024247 0.022775 0.019961 0.016057 0.011366 0.006219 0.000938 -0.004182 -0.008895 -0.013013 -0.016410 -0.019021 -0.020836 -0.021890 -0.022250 -0.022008 -0.021267 -0.020135 -0.018717 -0.017112 -0.015406 -0.013672 -0.011971 -0.010347 -0.008835 -0.007454 -0.006218 -0.005129 -0.004185 -0.003380 -0.002703 -0.002142 -0.001682 -0.001310 -0.001012 -0.000777 -0.000592 -0.000449 -0.000338 -0.000254 -0.000189 -0.000141 -0.000104 -0.000077 -0.000057 -0.000042 -0.000031 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000036 0.000051 0.000071 0.000100 0.000138 0.000190 0.000259 0.000349 0.000466 0.000617 0.000808 0.001050 0.001352 0.001724 0.002180 0.002730 0.003386 0.004160 0.005058 0.006087 0.007247 0.008534 0.009937 0.011434 0.012994 0.014574 0.016117 0.017554 0.018804 0.019777 0.020376 0.020504 0.020070 0.018999 0.017235 0.014754 0.011576 0.007765 0.003441 -0.001221 -0.005997 -0.010622 -0.014811 -0.018273 -0.020743 -0.022003 -0.021909 -0.020409 -0.017555 -0.013509 -0.008528 -0.002952 0.002827 0.008399 0.013371 0.017402 0.020232 0.021702 0.021760 0.020463 0.017958 0.014469 0.010265 0.005640 0.000882 -0.003745 -0.008018 -0.011767 -0.014875 -0.017281 -0.018971 -0.019971 -0.020340 -0.020157 -0.019512 -0.018504 -0.017227 -0.015771 -0.014215 -0.012629 -0.011067 -0.009573 -0.008178 -0.006903 -0.005760 -0.004752 -0.003879 -0.003134 -0.002507 -0.001987 -0.001561 -0.001217 -0.000942 -0.000724 -0.000553 -0.000419 -0.000316 -0.000237 -0.000177 -0.000131 -0.000097 -0.000071 -0.000052 -0.000038 -0.000028 -0.000021 -0.000015 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000016 0.000023 0.000032 0.000046 0.000064 0.000090 0.000125 0.000172 0.000234 0.000316 0.000422 0.000558 0.000732 0.000952 0.001226 0.001564 0.001978 0.002477 0.003074 0.003776 0.004591 0.005525 0.006577 0.007744 0.009014 0.010367 0.011775 0.013198 0.014582 0.015866 0.016975 0.017827 0.018338 0.018422 0.018001 0.017007 0.015397 0.013154 0.010297 0.006888 0.003037 -0.001100 -0.005323 -0.009402 -0.013084 -0.016118 -0.018275 -0.019366 -0.019270 -0.017944 -0.015436 -0.011887 -0.007523 -0.002642 0.002417 0.007295 0.011651 0.015187 0.017677 0.018979 0.019047 0.017927 0.015747 0.012697 0.009012 0.004946 0.000752 -0.003340 -0.007134 -0.010475 -0.013261 -0.015431 -0.016970 -0.017899 -0.018263 -0.018131 -0.017581 -0.016700 -0.015570 -0.014273 -0.012881 -0.011456 -0.010048 -0.008699 -0.007436 -0.006280 -0.005242 -0.004327 -0.003533 -0.002856 -0.002286 -0.001813 -0.001426 -0.001113 -0.000862 -0.000663 -0.000507 -0.000385 -0.000291 -0.000218 -0.000163 -0.000121 -0.000089 -0.000065 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000029 0.000041 0.000057 0.000080 0.000111 0.000153 0.000208 0.000281 0.000376 0.000498 0.000653 0.000849 0.001094 0.001397 0.001766 0.002212 0.002745 0.003372 0.004100 0.004933 0.005872 0.006912 0.008043 0.009247 0.010496 0.011755 0.012976 0.014103 0.015070 0.015804 0.016232 0.016279 0.015879 0.014977 0.013536 0.011546 0.009027 0.006037 0.002675 -0.000924 -0.004585 -0.008108 -0.011280 -0.013885 -0.015730 -0.016657 -0.016564 -0.015419 -0.013265 -0.010222 -0.006486 -0.002309 0.002018 0.006192 0.009921 0.012953 0.015092 0.016217 0.016288 0.015340 0.013480 0.010868 0.007703 0.004201 0.000576 -0.002972 -0.006273 -0.009194 -0.011642 -0.013562 -0.014936 -0.015779 -0.016127 -0.016037 -0.015577 -0.014818 -0.013836 -0.012701 -0.011476 -0.010217 -0.008971 -0.007772 -0.006649 -0.005619 -0.004693 -0.003876 -0.003167 -0.002561 -0.002051 -0.001628 -0.001282 -0.001002 -0.000777 -0.000599 -0.000459 -0.000349 -0.000264 -0.000198 -0.000147 -0.000109 -0.000080 -0.000059 -0.000043 -0.000031 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000036 0.000050 0.000070 0.000097 0.000133 0.000182 0.000246 0.000330 0.000437 0.000574 0.000747 0.000962 0.001228 0.001553 0.001945 0.002413 0.002964 0.003604 0.004336 0.005160 0.006073 0.007064 0.008118 0.009210 0.010307 0.011367 0.012340 0.013169 0.013792 0.014143 0.014162 0.013792 0.012988 0.011723 0.009989 0.007810 0.005236 0.002353 -0.000719 -0.003833 -0.006820 -0.009500 -0.011695 -0.013243 -0.014017 -0.013933 -0.012966 -0.011155 -0.008603 -0.005472 -0.001975 0.001648 0.005142 0.008266 0.010808 0.012605 0.013556 0.013623 0.012835 0.011278 0.009084 0.006417 0.003456 0.000383 -0.002637 -0.005458 -0.007965 -0.010076 -0.011743 -0.012947 -0.013696 -0.014020 -0.013963 -0.013583 -0.012941 -0.012100 -0.011121 -0.010061 -0.008967 -0.007881 -0.006835 -0.005852 -0.004949 -0.004136 -0.003418 -0.002795 -0.002262 -0.001813 -0.001441 -0.001136 -0.000888 -0.000690 -0.000533 -0.000409 -0.000311 -0.000235 -0.000177 -0.000131 -0.000097 -0.000071 -0.000052 -0.000038 -0.000028 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000016 0.000022 0.000031 0.000043 0.000060 0.000084 0.000115 0.000157 0.000213 0.000285 0.000378 0.000497 0.000647 0.000833 0.001064 0.001345 0.001685 0.002090 0.002566 0.003120 0.003754 0.004467 0.005256 0.006112 0.007021 0.007960 0.008902 0.009808 0.010637 0.011337 0.011856 0.012141 0.012139 0.011804 0.011102 0.010011 0.008528 0.006674 0.004496 0.002069 -0.000509 -0.003111 -0.005599 -0.007824 -0.009641 -0.010918 -0.011553 -0.011480 -0.010681 -0.009190 -0.007093 -0.004524 -0.001655 0.001315 0.004181 0.006744 0.008831 0.010310 0.011095 0.011155 0.010511 0.009230 0.007421 0.005214 0.002756 0.000195 -0.002330 -0.004699 -0.006814 -0.008605 -0.010027 -0.011063 -0.011716 -0.012009 -0.011977 -0.011668 -0.011132 -0.010422 -0.009591 -0.008687 -0.007751 -0.006819 -0.005919 -0.005072 -0.004293 -0.003591 -0.002970 -0.002430 -0.001968 -0.001579 -0.001256 -0.000991 -0.000777 -0.000604 -0.000467 -0.000359 -0.000273 -0.000207 -0.000155 -0.000115 -0.000085 -0.000062 -0.000045 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000037 0.000051 0.000071 0.000098 0.000134 0.000181 0.000243 0.000323 0.000424 0.000552 0.000712 0.000909 0.001149 0.001438 0.001784 0.002191 0.002663 0.003203 0.003811 0.004483 0.005212 0.005984 0.006781 0.007577 0.008341 0.009035 0.009619 0.010046 0.010274 0.010258 0.009963 0.009361 0.008435 0.007188 0.005638 0.003826 0.001815 -0.000311 -0.002450 -0.004488 -0.006305 -0.007783 -0.008820 -0.009333 -0.009273 -0.008628 -0.007425 -0.005736 -0.003669 -0.001362 0.001026 0.003329 0.005390 0.007071 0.008263 0.008897 0.008948 0.008430 0.007396 0.005929 0.004133 0.002127 0.000029 -0.002048 -0.004005 -0.005761 -0.007254 -0.008448 -0.009324 -0.009883 -0.010142 -0.010129 -0.009880 -0.009438 -0.008848 -0.008153 -0.007393 -0.006603 -0.005815 -0.005052 -0.004333 -0.003671 -0.003073 -0.002544 -0.002083 -0.001689 -0.001357 -0.001081 -0.000854 -0.000670 -0.000522 -0.000404 -0.000310 -0.000237 -0.000179 -0.000134 -0.000100 -0.000074 -0.000054 -0.000039 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000012 0.000016 0.000022 0.000031 0.000043 0.000060 0.000082 0.000113 0.000153 0.000205 0.000272 0.000358 0.000466 0.000600 0.000766 0.000968 0.001211 0.001502 0.001844 0.002241 0.002695 0.003206 0.003770 0.004382 0.005028 0.005695 0.006358 0.006993 0.007568 0.008047 0.008395 0.008574 0.008551 0.008296 0.007789 0.007018 0.005987 0.004711 0.003228 0.001588 -0.000138 -0.001870 -0.003513 -0.004973 -0.006158 -0.006987 -0.007397 -0.007350 -0.006839 -0.005888 -0.004554 -0.002922 -0.001103 0.000780 0.002597 0.004223 0.005550 0.006492 0.006996 0.007037 0.006627 0.005805 0.004634 0.003198 0.001586 -0.000105 -0.001787 -0.003379 -0.004813 -0.006040 -0.007026 -0.007755 -0.008226 -0.008450 -0.008449 -0.008252 -0.007893 -0.007409 -0.006835 -0.006204 -0.005548 -0.004890 -0.004252 -0.003650 -0.003095 -0.002593 -0.002149 -0.001762 -0.001430 -0.001150 -0.000917 -0.000725 -0.000569 -0.000444 -0.000344 -0.000264 -0.000202 -0.000153 -0.000114 -0.000085 -0.000063 -0.000046 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000036 0.000050 0.000068 0.000093 0.000127 0.000170 0.000226 0.000298 0.000387 0.000499 0.000637 0.000805 0.001007 0.001248 0.001532 0.001861 0.002237 0.002660 0.003128 0.003633 0.004167 0.004716 0.005262 0.005782 0.006251 0.006640 0.006920 0.007060 0.007034 0.006819 0.006400 0.005769 0.004928 0.003895 0.002699 0.001382 0.000001 -0.001379 -0.002685 -0.003842 -0.004778 -0.005431 -0.005754 -0.005720 -0.005324 -0.004586 -0.003552 -0.002288 -0.000880 0.000578 0.001984 0.003244 0.004272 0.005004 0.005395 0.005428 0.005108 0.004464 0.003546 0.002414 0.001140 -0.000204 -0.001545 -0.002820 -0.003975 -0.004968 -0.005771 -0.006368 -0.006758 -0.006949 -0.006956 -0.006802 -0.006514 -0.006122 -0.005654 -0.005138 -0.004598 -0.004057 -0.003531 -0.003034 -0.002575 -0.002160 -0.001791 -0.001470 -0.001195 -0.000962 -0.000767 -0.000608 -0.000477 -0.000372 -0.000288 -0.000222 -0.000169 -0.000128 -0.000096 -0.000071 -0.000053 -0.000039 -0.000028 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000030 0.000041 0.000056 0.000077 0.000104 0.000140 0.000186 0.000245 0.000319 0.000410 0.000524 0.000661 0.000827 0.001024 0.001256 0.001525 0.001833 0.002178 0.002560 0.002972 0.003407 0.003853 0.004295 0.004716 0.005094 0.005406 0.005628 0.005737 0.005712 0.005535 0.005195 0.004685 0.004012 0.003187 0.002236 0.001194 0.000104 -0.000981 -0.002004 -0.002907 -0.003637 -0.004145 -0.004397 -0.004374 -0.004073 -0.003511 -0.002724 -0.001763 -0.000692 0.000416 0.001485 0.002444 0.003227 0.003785 0.004084 0.004108 0.003863 0.003367 0.002657 0.001778 0.000785 -0.000266 -0.001321 -0.002328 -0.003245 -0.004037 -0.004681 -0.005164 -0.005483 -0.005642 -0.005653 -0.005535 -0.005308 -0.004994 -0.004617 -0.004200 -0.003762 -0.003322 -0.002894 -0.002489 -0.002114 -0.001775 -0.001474 -0.001211 -0.000985 -0.000794 -0.000634 -0.000502 -0.000395 -0.000308 -0.000238 -0.000183 -0.000140 -0.000106 -0.000079 -0.000059 -0.000044 -0.000032 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000033 0.000046 0.000062 0.000085 0.000114 0.000151 0.000199 0.000259 0.000333 0.000425 0.000537 0.000671 0.000830 0.001017 0.001234 0.001482 0.001760 0.002067 0.002398 0.002747 0.003105 0.003459 0.003795 0.004096 0.004343 0.004518 0.004603 0.004580 0.004438 0.004166 0.003762 0.003230 0.002581 0.001835 0.001021 0.000173 -0.000669 -0.001460 -0.002157 -0.002718 -0.003108 -0.003303 -0.003288 -0.003064 -0.002644 -0.002056 -0.001337 -0.000537 0.000291 0.001090 0.001807 0.002393 0.002812 0.003036 0.003054 0.002868 0.002492 0.001950 0.001278 0.000515 -0.000297 -0.001115 -0.001900 -0.002618 -0.003241 -0.003751 -0.004136 -0.004393 -0.004524 -0.004538 -0.004448 -0.004270 -0.004022 -0.003723 -0.003390 -0.003039 -0.002686 -0.002342 -0.002016 -0.001714 -0.001441 -0.001198 -0.000985 -0.000802 -0.000647 -0.000517 -0.000410 -0.000322 -0.000251 -0.000194 -0.000149 -0.000113 -0.000086 -0.000064 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000037 0.000050 0.000068 0.000091 0.000121 0.000160 0.000208 0.000268 0.000341 0.000430 0.000537 0.000664 0.000813 0.000986 0.001183 0.001404 0.001647 0.001910 0.002186 0.002469 0.002749 0.003013 0.003250 0.003444 0.003581 0.003646 0.003628 0.003515 0.003302 0.002986 0.002571 0.002067 0.001490 0.000862 0.000210 -0.000435 -0.001039 -0.001569 -0.001995 -0.002292 -0.002440 -0.002433 -0.002269 -0.001960 -0.001528 -0.001000 -0.000412 0.000197 0.000785 0.001312 0.001745 0.002053 0.002219 0.002232 0.002093 0.001811 0.001404 0.000897 0.000318 -0.000301 -0.000928 -0.001532 -0.002087 -0.002571 -0.002970 -0.003273 -0.003477 -0.003583 -0.003598 -0.003531 -0.003393 -0.003200 -0.002965 -0.002702 -0.002425 -0.002145 -0.001872 -0.001613 -0.001373 -0.001155 -0.000961 -0.000791 -0.000644 -0.000520 -0.000416 -0.000329 -0.000259 -0.000202 -0.000156 -0.000119 -0.000091 -0.000068 -0.000051 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000030 0.000040 0.000054 0.000073 0.000096 0.000127 0.000165 0.000212 0.000270 0.000341 0.000425 0.000525 0.000642 0.000777 0.000932 0.001105 0.001295 0.001501 0.001717 0.001937 0.002155 0.002362 0.002546 0.002696 0.002802 0.002853 0.002838 0.002751 0.002587 0.002343 0.002025 0.001638 0.001197 0.000718 0.000223 -0.000265 -0.000721 -0.001121 -0.001441 -0.001663 -0.001776 -0.001772 -0.001655 -0.001432 -0.001119 -0.000737 -0.000311 0.000129 0.000555 0.000937 0.001251 0.001476 0.001597 0.001606 0.001504 0.001295 0.000993 0.000615 0.000181 -0.000286 -0.000760 -0.001219 -0.001643 -0.002015 -0.002323 -0.002558 -0.002718 -0.002803 -0.002818 -0.002768 -0.002664 -0.002514 -0.002332 -0.002127 -0.001911 -0.001691 -0.001477 -0.001274 -0.001085 -0.000914 -0.000761 -0.000627 -0.000511 -0.000413 -0.000330 -0.000261 -0.000205 -0.000159 -0.000123 -0.000094 -0.000071 -0.000053 -0.000040 -0.000030 -0.000022 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000024 0.000032 0.000043 0.000057 0.000076 0.000099 0.000129 0.000166 0.000211 0.000266 0.000332 0.000410 0.000500 0.000605 0.000724 0.000858 0.001005 0.001164 0.001330 0.001500 0.001668 0.001827 0.001968 0.002084 0.002166 0.002205 0.002194 0.002128 0.002003 0.001818 0.001577 0.001284 0.000951 0.000590 0.000218 -0.000148 -0.000489 -0.000786 -0.001024 -0.001189 -0.001274 -0.001274 -0.001191 -0.001033 -0.000809 -0.000537 -0.000233 0.000081 0.000386 0.000660 0.000885 0.001046 0.001133 0.001140 0.001065 0.000913 0.000691 0.000412 0.000090 -0.000257 -0.000612 -0.000957 -0.001278 -0.001560 -0.001795 -0.001976 -0.002100 -0.002167 -0.002180 -0.002144 -0.002065 -0.001952 -0.001812 -0.001654 -0.001487 -0.001318 -0.001152 -0.000994 -0.000848 -0.000715 -0.000596 -0.000491 -0.000401 -0.000324 -0.000259 -0.000204 -0.000160 -0.000124 -0.000095 -0.000072 -0.000054 -0.000041 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000044 0.000059 0.000077 0.000100 0.000128 0.000163 0.000205 0.000256 0.000315 0.000385 0.000465 0.000556 0.000658 0.000770 0.000890 0.001017 0.001147 0.001274 0.001395 0.001503 0.001591 0.001654 0.001684 0.001677 0.001628 0.001534 0.001396 0.001214 0.000996 0.000747 0.000478 0.000201 -0.000071 -0.000322 -0.000542 -0.000717 -0.000839 -0.000902 -0.000905 -0.000848 -0.000737 -0.000580 -0.000388 -0.000174 0.000049 0.000264 0.000458 0.000618 0.000733 0.000795 0.000799 0.000745 0.000635 0.000474 0.000271 0.000035 -0.000221 -0.000484 -0.000741 -0.000981 -0.001193 -0.001370 -0.001507 -0.001602 -0.001655 -0.001666 -0.001641 -0.001582 -0.001496 -0.001390 -0.001271 -0.001143 -0.001014 -0.000887 -0.000767 -0.000654 -0.000552 -0.000461 -0.000380 -0.000310 -0.000250 -0.000200 -0.000158 -0.000123 -0.000095 -0.000072 -0.000055 -0.000041 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000034 0.000045 0.000059 0.000076 0.000098 0.000124 0.000156 0.000194 0.000239 0.000292 0.000352 0.000421 0.000497 0.000582 0.000672 0.000768 0.000865 0.000961 0.001052 0.001133 0.001200 0.001247 0.001271 0.001266 0.001231 0.001162 0.001059 0.000926 0.000764 0.000580 0.000382 0.000178 -0.000021 -0.000206 -0.000367 -0.000495 -0.000585 -0.000632 -0.000636 -0.000598 -0.000521 -0.000412 -0.000279 -0.000129 0.000027 0.000178 0.000314 0.000427 0.000508 0.000552 0.000555 0.000517 0.000438 0.000322 0.000175 0.000003 -0.000183 -0.000376 -0.000566 -0.000743 -0.000900 -0.001033 -0.001136 -0.001208 -0.001248 -0.001258 -0.001240 -0.001197 -0.001133 -0.001054 -0.000964 -0.000869 -0.000771 -0.000675 -0.000584 -0.000499 -0.000422 -0.000352 -0.000291 -0.000237 -0.000191 -0.000152 -0.000120 -0.000093 -0.000072 -0.000054 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000034 0.000044 0.000057 0.000073 0.000093 0.000117 0.000145 0.000179 0.000218 0.000263 0.000314 0.000371 0.000434 0.000501 0.000572 0.000644 0.000715 0.000783 0.000844 0.000894 0.000930 0.000948 0.000946 0.000920 0.000870 0.000796 0.000698 0.000580 0.000446 0.000302 0.000153 0.000008 -0.000127 -0.000244 -0.000337 -0.000404 -0.000439 -0.000444 -0.000419 -0.000368 -0.000293 -0.000200 -0.000096 0.000012 0.000118 0.000214 0.000293 0.000350 0.000381 0.000383 0.000356 0.000299 0.000217 0.000111 -0.000012 -0.000148 -0.000288 -0.000426 -0.000556 -0.000671 -0.000769 -0.000846 -0.000900 -0.000931 -0.000939 -0.000926 -0.000895 -0.000848 -0.000790 -0.000723 -0.000652 -0.000580 -0.000508 -0.000440 -0.000376 -0.000318 -0.000266 -0.000220 -0.000179 -0.000144 -0.000115 -0.000090 -0.000070 -0.000053 -0.000040 -0.000029 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000033 0.000042 0.000054 0.000068 0.000086 0.000107 0.000132 0.000161 0.000194 0.000231 0.000273 0.000319 0.000368 0.000420 0.000473 0.000526 0.000575 0.000620 0.000657 0.000684 0.000699 0.000698 0.000680 0.000645 0.000592 0.000522 0.000437 0.000340 0.000236 0.000129 0.000024 -0.000074 -0.000159 -0.000227 -0.000276 -0.000303 -0.000309 -0.000294 -0.000259 -0.000208 -0.000145 -0.000073 0.000003 0.000077 0.000144 0.000200 0.000240 0.000261 0.000263 0.000243 0.000203 0.000145 0.000069 -0.000019 -0.000116 -0.000216 -0.000316 -0.000410 -0.000495 -0.000566 -0.000622 -0.000662 -0.000685 -0.000692 -0.000683 -0.000661 -0.000627 -0.000585 -0.000536 -0.000484 -0.000431 -0.000378 -0.000328 -0.000281 -0.000238 -0.000199 -0.000164 -0.000134 -0.000108 -0.000085 -0.000067 -0.000051 -0.000039 -0.000028 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000030 0.000039 0.000050 0.000062 0.000078 0.000096 0.000117 0.000141 0.000168 0.000198 0.000231 0.000267 0.000305 0.000343 0.000381 0.000417 0.000450 0.000478 0.000498 0.000509 0.000509 0.000498 0.000473 0.000436 0.000387 0.000327 0.000258 0.000183 0.000107 0.000031 -0.000039 -0.000101 -0.000151 -0.000187 -0.000208 -0.000215 -0.000206 -0.000183 -0.000149 -0.000106 -0.000056 -0.000003 0.000049 0.000097 0.000136 0.000164 0.000179 0.000180 0.000166 0.000137 0.000096 0.000043 -0.000020 -0.000089 -0.000160 -0.000232 -0.000299 -0.000360 -0.000411 -0.000452 -0.000481 -0.000498 -0.000504 -0.000498 -0.000482 -0.000458 -0.000428 -0.000393 -0.000355 -0.000317 -0.000278 -0.000242 -0.000207 -0.000176 -0.000147 -0.000121 -0.000099 -0.000079 -0.000063 -0.000049 -0.000037 -0.000028 -0.000020 -0.000014 -0.000010 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000055 0.000068 0.000083 0.000100 0.000120 0.000142 0.000165 0.000191 0.000218 0.000245 0.000272 0.000298 0.000322 0.000342 0.000358 0.000366 0.000368 0.000360 0.000344 0.000318 0.000284 0.000242 0.000194 0.000141 0.000087 0.000033 -0.000017 -0.000062 -0.000099 -0.000126 -0.000143 -0.000149 -0.000144 -0.000130 -0.000107 -0.000078 -0.000043 -0.000006 0.000031 0.000064 0.000092 0.000112 0.000122 0.000123 0.000113 0.000092 0.000063 0.000026 -0.000018 -0.000067 -0.000117 -0.000167 -0.000215 -0.000258 -0.000295 -0.000325 -0.000346 -0.000358 -0.000362 -0.000358 -0.000348 -0.000331 -0.000310 -0.000285 -0.000258 -0.000230 -0.000203 -0.000176 -0.000151 -0.000128 -0.000108 -0.000089 -0.000072 -0.000058 -0.000046 -0.000035 -0.000026 -0.000019 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000038 0.000047 0.000058 0.000070 0.000084 0.000099 0.000116 0.000134 0.000153 0.000172 0.000192 0.000210 0.000227 0.000242 0.000254 0.000261 0.000262 0.000258 0.000247 0.000230 0.000207 0.000178 0.000145 0.000108 0.000069 0.000031 -0.000005 -0.000037 -0.000064 -0.000085 -0.000098 -0.000104 -0.000102 -0.000093 -0.000078 -0.000057 -0.000033 -0.000007 0.000019 0.000043 0.000063 0.000076 0.000084 0.000084 0.000076 0.000062 0.000041 0.000015 -0.000015 -0.000049 -0.000084 -0.000119 -0.000153 -0.000183 -0.000209 -0.000230 -0.000245 -0.000254 -0.000257 -0.000255 -0.000247 -0.000236 -0.000221 -0.000204 -0.000185 -0.000166 -0.000146 -0.000128 -0.000110 -0.000093 -0.000078 -0.000065 -0.000053 -0.000042 -0.000033 -0.000025 -0.000019 -0.000013 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000026 0.000032 0.000040 0.000048 0.000058 0.000068 0.000080 0.000092 0.000106 0.000119 0.000133 0.000146 0.000158 0.000169 0.000178 0.000183 0.000185 0.000183 0.000176 0.000165 0.000149 0.000130 0.000107 0.000081 0.000055 0.000028 0.000002 -0.000022 -0.000042 -0.000057 -0.000067 -0.000072 -0.000071 -0.000066 -0.000056 -0.000042 -0.000025 -0.000007 0.000012 0.000029 0.000043 0.000052 0.000057 0.000057 0.000052 0.000042 0.000027 0.000009 -0.000012 -0.000035 -0.000060 -0.000084 -0.000107 -0.000128 -0.000146 -0.000161 -0.000171 -0.000178 -0.000180 -0.000179 -0.000174 -0.000166 -0.000156 -0.000145 -0.000132 -0.000118 -0.000105 -0.000091 -0.000079 -0.000067 -0.000056 -0.000047 -0.000038 -0.000030 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000032 0.000039 0.000046 0.000054 0.000062 0.000071 0.000081 0.000090 0.000100 0.000109 0.000117 0.000123 0.000128 0.000130 0.000129 0.000125 0.000117 0.000107 0.000094 0.000078 0.000060 0.000042 0.000023 0.000004 -0.000012 -0.000027 -0.000038 -0.000046 -0.000049 -0.000049 -0.000046 -0.000039 -0.000030 -0.000018 -0.000005 0.000007 0.000019 0.000029 0.000036 0.000039 0.000039 0.000035 0.000028 0.000018 0.000006 -0.000009 -0.000025 -0.000041 -0.000058 -0.000074 -0.000088 -0.000101 -0.000111 -0.000118 -0.000123 -0.000125 -0.000124 -0.000121 -0.000116 -0.000109 -0.000101 -0.000093 -0.000083 -0.000074 -0.000065 -0.000056 -0.000048 -0.000041 -0.000034 -0.000027 -0.000022 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000025 0.000030 0.000035 0.000041 0.000047 0.000054 0.000060 0.000067 0.000074 0.000080 0.000085 0.000089 0.000090 0.000090 0.000087 0.000083 0.000076 0.000067 0.000056 0.000044 0.000031 0.000018 0.000005 -0.000007 -0.000017 -0.000025 -0.000031 -0.000033 -0.000033 -0.000031 -0.000027 -0.000020 -0.000012 -0.000004 0.000005 0.000014 0.000020 0.000025 0.000027 0.000027 0.000024 0.000019 0.000012 0.000004 -0.000006 -0.000017 -0.000028 -0.000039 -0.000050 -0.000060 -0.000069 -0.000076 -0.000081 -0.000084 -0.000085 -0.000085 -0.000083 -0.000079 -0.000075 -0.000070 -0.000064 -0.000058 -0.000052 -0.000046 -0.000040 -0.000034 -0.000029 -0.000024 -0.000020 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000022 0.000026 0.000030 0.000035 0.000040 0.000045 0.000050 0.000054 0.000058 0.000061 0.000063 0.000063 0.000061 0.000058 0.000053 0.000047 0.000040 0.000031 0.000023 0.000013 0.000004 -0.000004 -0.000011 -0.000017 -0.000020 -0.000022 -0.000022 -0.000020 -0.000017 -0.000013 -0.000008 -0.000002 0.000004 0.000010 0.000015 0.000018 0.000019 0.000019 0.000017 0.000014 0.000009 0.000003 -0.000003 -0.000011 -0.000018 -0.000026 -0.000033 -0.000040 -0.000046 -0.000051 -0.000054 -0.000056 -0.000057 -0.000057 -0.000056 -0.000054 -0.000051 -0.000048 -0.000044 -0.000040 -0.000036 -0.000032 -0.000028 -0.000024 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000029 0.000033 0.000037 0.000040 0.000042 0.000043 0.000044 0.000042 0.000040 0.000037 0.000033 0.000028 0.000022 0.000016 0.000009 0.000003 -0.000003 -0.000007 -0.000011 -0.000013 -0.000014 -0.000014 -0.000012 -0.000010 -0.000007 -0.000004 0.000000 0.000004 0.000008 0.000011 0.000013 0.000014 0.000014 0.000012 0.000010 0.000007 0.000003 -0.000002 -0.000006 -0.000011 -0.000017 -0.000022 -0.000026 -0.000030 -0.000034 -0.000036 -0.000038 -0.000038 -0.000038 -0.000038 -0.000036 -0.000035 -0.000033 -0.000030 -0.000028 -0.000025 -0.000023 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000019 0.000022 0.000025 0.000027 0.000029 0.000030 0.000030 0.000029 0.000028 0.000025 0.000022 0.000019 0.000015 0.000011 0.000006 0.000002 -0.000002 -0.000005 -0.000007 -0.000008 -0.000009 -0.000008 -0.000007 -0.000005 -0.000003 -0.000001 0.000001 0.000004 0.000006 0.000008 0.000010 0.000010 0.000010 0.000009 0.000007 0.000005 0.000003 -0.000000 -0.000004 -0.000007 -0.000010 -0.000014 -0.000017 -0.000020 -0.000022 -0.000024 -0.000025 -0.000025 -0.000025 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000019 0.000020 0.000021 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000010 0.000007 0.000004 0.000001 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000005 0.000004 0.000002 0.000000 -0.000002 -0.000004 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000016 -0.000017 -0.000017 -0.000016 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000013 0.000014 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000008 0.000006 0.000004 0.000002 -0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode54_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000014 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000025 0.000025 0.000025 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000019 0.000019 0.000019 0.000019 0.000019 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000030 0.000032 0.000033 0.000034 0.000034 0.000035 0.000034 0.000034 0.000033 0.000031 0.000030 0.000029 0.000028 0.000027 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000026 0.000025 0.000024 0.000022 0.000021 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000026 0.000029 0.000031 0.000034 0.000037 0.000039 0.000041 0.000043 0.000045 0.000046 0.000047 0.000047 0.000047 0.000046 0.000045 0.000043 0.000041 0.000040 0.000038 0.000037 0.000036 0.000036 0.000036 0.000035 0.000035 0.000035 0.000034 0.000033 0.000031 0.000029 0.000027 0.000024 0.000021 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000026 0.000029 0.000033 0.000036 0.000040 0.000043 0.000047 0.000050 0.000053 0.000056 0.000059 0.000061 0.000063 0.000064 0.000065 0.000064 0.000063 0.000061 0.000060 0.000057 0.000055 0.000054 0.000052 0.000051 0.000049 0.000049 0.000048 0.000047 0.000046 0.000044 0.000042 0.000040 0.000038 0.000034 0.000031 0.000028 0.000024 0.000020 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000021 0.000023 0.000026 0.000030 0.000033 0.000037 0.000041 0.000045 0.000050 0.000055 0.000060 0.000064 0.000069 0.000073 0.000077 0.000081 0.000084 0.000086 0.000088 0.000088 0.000088 0.000087 0.000085 0.000082 0.000080 0.000077 0.000075 0.000072 0.000070 0.000068 0.000066 0.000064 0.000062 0.000060 0.000058 0.000055 0.000052 0.000048 0.000044 0.000040 0.000036 0.000031 0.000026 0.000022 0.000017 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000018 0.000022 0.000025 0.000029 0.000033 0.000037 0.000041 0.000046 0.000051 0.000057 0.000063 0.000069 0.000076 0.000082 0.000089 0.000095 0.000100 0.000106 0.000110 0.000115 0.000118 0.000120 0.000121 0.000121 0.000119 0.000117 0.000114 0.000111 0.000107 0.000104 0.000100 0.000097 0.000093 0.000090 0.000087 0.000083 0.000080 0.000076 0.000072 0.000068 0.000063 0.000058 0.000052 0.000046 0.000040 0.000034 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000034 0.000039 0.000045 0.000051 0.000057 0.000063 0.000070 0.000078 0.000087 0.000095 0.000104 0.000113 0.000122 0.000130 0.000138 0.000145 0.000151 0.000157 0.000161 0.000164 0.000166 0.000165 0.000164 0.000162 0.000158 0.000154 0.000149 0.000144 0.000139 0.000133 0.000128 0.000123 0.000117 0.000112 0.000107 0.000101 0.000095 0.000089 0.000082 0.000075 0.000067 0.000060 0.000052 0.000044 0.000036 0.000030 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000034 0.000040 0.000047 0.000054 0.000061 0.000069 0.000077 0.000087 0.000096 0.000107 0.000119 0.000130 0.000142 0.000154 0.000166 0.000177 0.000188 0.000198 0.000207 0.000214 0.000220 0.000224 0.000226 0.000227 0.000225 0.000222 0.000218 0.000213 0.000206 0.000199 0.000192 0.000184 0.000176 0.000168 0.000160 0.000152 0.000143 0.000135 0.000126 0.000117 0.000108 0.000098 0.000088 0.000078 0.000067 0.000057 0.000048 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000032 0.000038 0.000046 0.000054 0.000063 0.000073 0.000083 0.000094 0.000105 0.000118 0.000131 0.000146 0.000161 0.000177 0.000194 0.000210 0.000226 0.000241 0.000256 0.000269 0.000281 0.000291 0.000299 0.000305 0.000308 0.000309 0.000308 0.000305 0.000299 0.000293 0.000284 0.000275 0.000265 0.000254 0.000242 0.000230 0.000219 0.000206 0.000194 0.000182 0.000169 0.000156 0.000143 0.000129 0.000116 0.000102 0.000088 0.000075 0.000062 0.000051 0.000041 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000042 0.000051 0.000061 0.000072 0.000085 0.000098 0.000111 0.000126 0.000142 0.000159 0.000177 0.000197 0.000217 0.000239 0.000261 0.000283 0.000305 0.000326 0.000345 0.000363 0.000379 0.000393 0.000405 0.000413 0.000418 0.000420 0.000419 0.000415 0.000409 0.000400 0.000389 0.000377 0.000363 0.000348 0.000332 0.000315 0.000298 0.000281 0.000263 0.000245 0.000227 0.000209 0.000190 0.000172 0.000153 0.000134 0.000116 0.000099 0.000082 0.000067 0.000054 0.000043 0.000034 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000007 0.000011 0.000015 0.000021 0.000027 0.000035 0.000044 0.000055 0.000067 0.000081 0.000096 0.000112 0.000129 0.000148 0.000168 0.000189 0.000212 0.000237 0.000263 0.000291 0.000320 0.000350 0.000379 0.000408 0.000436 0.000463 0.000487 0.000509 0.000528 0.000544 0.000555 0.000563 0.000566 0.000566 0.000562 0.000554 0.000544 0.000530 0.000513 0.000495 0.000474 0.000453 0.000430 0.000406 0.000382 0.000357 0.000331 0.000306 0.000280 0.000254 0.000228 0.000203 0.000177 0.000153 0.000130 0.000109 0.000089 0.000072 0.000057 0.000045 0.000035 0.000027 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000002 0.000005 0.000008 0.000013 0.000019 0.000026 0.000035 0.000045 0.000057 0.000071 0.000087 0.000105 0.000125 0.000147 0.000170 0.000195 0.000221 0.000250 0.000281 0.000314 0.000349 0.000387 0.000425 0.000465 0.000504 0.000543 0.000581 0.000616 0.000649 0.000679 0.000704 0.000725 0.000742 0.000753 0.000759 0.000760 0.000755 0.000747 0.000733 0.000716 0.000694 0.000670 0.000642 0.000613 0.000581 0.000549 0.000515 0.000480 0.000445 0.000410 0.000374 0.000338 0.000303 0.000268 0.000234 0.000202 0.000171 0.000143 0.000118 0.000095 0.000076 0.000060 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000001 0.000001 0.000005 0.000009 0.000015 0.000022 0.000032 0.000043 0.000057 0.000073 0.000091 0.000112 0.000136 0.000162 0.000190 0.000221 0.000254 0.000289 0.000328 0.000369 0.000413 0.000460 0.000509 0.000560 0.000612 0.000665 0.000716 0.000766 0.000814 0.000858 0.000897 0.000932 0.000961 0.000984 0.001000 0.001009 0.001012 0.001008 0.000998 0.000981 0.000959 0.000931 0.000899 0.000863 0.000823 0.000780 0.000735 0.000689 0.000642 0.000593 0.000545 0.000496 0.000448 0.000400 0.000353 0.000308 0.000265 0.000225 0.000188 0.000155 0.000126 0.000100 0.000079 0.000062 0.000047 0.000036 0.000028 0.000021 0.000015 0.000011 0.000007 0.000004 0.000002 -0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 -0.000000 0.000004 0.000009 0.000017 0.000026 0.000038 0.000053 0.000070 0.000091 0.000115 0.000142 0.000172 0.000206 0.000243 0.000283 0.000327 0.000374 0.000425 0.000480 0.000538 0.000600 0.000664 0.000731 0.000800 0.000869 0.000936 0.001002 0.001065 0.001124 0.001177 0.001224 0.001264 0.001295 0.001318 0.001332 0.001337 0.001334 0.001322 0.001301 0.001273 0.001237 0.001195 0.001146 0.001093 0.001035 0.000975 0.000912 0.000848 0.000783 0.000717 0.000652 0.000587 0.000523 0.000461 0.000402 0.000346 0.000293 0.000245 0.000202 0.000164 0.000131 0.000103 0.000080 0.000062 0.000047 0.000035 0.000026 0.000018 0.000013 0.000008 0.000004 0.000002 -0.000001 -0.000002 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000006 -0.000002 0.000002 0.000009 0.000018 0.000030 0.000045 0.000063 0.000085 0.000112 0.000142 0.000177 0.000216 0.000260 0.000308 0.000360 0.000417 0.000479 0.000546 0.000617 0.000694 0.000774 0.000858 0.000946 0.001034 0.001124 0.001212 0.001299 0.001382 0.001459 0.001531 0.001594 0.001647 0.001690 0.001722 0.001743 0.001752 0.001749 0.001735 0.001709 0.001673 0.001626 0.001570 0.001506 0.001435 0.001358 0.001276 0.001192 0.001106 0.001020 0.000933 0.000846 0.000761 0.000677 0.000597 0.000519 0.000446 0.000379 0.000317 0.000261 0.000212 0.000169 0.000133 0.000103 0.000079 0.000059 0.000043 0.000031 0.000022 0.000014 0.000009 0.000004 0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000012 -0.000010 -0.000006 -0.000000 0.000008 0.000019 0.000033 0.000051 0.000074 0.000102 0.000135 0.000174 0.000218 0.000268 0.000324 0.000386 0.000453 0.000527 0.000607 0.000693 0.000786 0.000884 0.000988 0.001097 0.001209 0.001323 0.001438 0.001553 0.001665 0.001773 0.001875 0.001969 0.002053 0.002125 0.002184 0.002229 0.002258 0.002272 0.002270 0.002253 0.002220 0.002173 0.002112 0.002038 0.001953 0.001858 0.001756 0.001649 0.001538 0.001425 0.001311 0.001197 0.001084 0.000974 0.000866 0.000762 0.000663 0.000570 0.000483 0.000404 0.000333 0.000270 0.000216 0.000169 0.000131 0.000099 0.000073 0.000053 0.000037 0.000024 0.000015 0.000008 0.000003 -0.000001 -0.000004 -0.000005 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000018 -0.000017 -0.000015 -0.000011 -0.000005 0.000004 0.000017 0.000035 0.000057 0.000086 0.000120 0.000161 0.000210 0.000266 0.000329 0.000400 0.000478 0.000564 0.000658 0.000760 0.000870 0.000988 0.001113 0.001246 0.001383 0.001525 0.001671 0.001817 0.001963 0.002108 0.002247 0.002380 0.002504 0.002615 0.002711 0.002791 0.002851 0.002892 0.002913 0.002913 0.002891 0.002850 0.002788 0.002708 0.002611 0.002499 0.002375 0.002241 0.002100 0.001955 0.001808 0.001660 0.001514 0.001370 0.001228 0.001092 0.000960 0.000835 0.000717 0.000608 0.000509 0.000419 0.000339 0.000271 0.000212 0.000162 0.000122 0.000089 0.000062 0.000042 0.000026 0.000014 0.000005 -0.000001 -0.000005 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000024 -0.000026 -0.000026 -0.000024 -0.000020 -0.000013 -0.000002 0.000014 0.000034 0.000062 0.000096 0.000139 0.000190 0.000250 0.000320 0.000399 0.000487 0.000586 0.000694 0.000812 0.000940 0.001078 0.001226 0.001383 0.001548 0.001720 0.001898 0.002080 0.002264 0.002448 0.002631 0.002810 0.002981 0.003141 0.003286 0.003414 0.003519 0.003602 0.003658 0.003687 0.003689 0.003663 0.003609 0.003529 0.003424 0.003297 0.003152 0.002990 0.002817 0.002635 0.002449 0.002260 0.002072 0.001887 0.001705 0.001527 0.001356 0.001193 0.001037 0.000891 0.000756 0.000632 0.000520 0.000421 0.000334 0.000260 0.000198 0.000146 0.000104 0.000071 0.000045 0.000025 0.000010 -0.000001 -0.000008 -0.000012 -0.000015 -0.000016 -0.000017 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000031 -0.000034 -0.000036 -0.000037 -0.000036 -0.000032 -0.000024 -0.000012 0.000006 0.000030 0.000063 0.000105 0.000157 0.000220 0.000294 0.000380 0.000478 0.000587 0.000709 0.000843 0.000989 0.001148 0.001318 0.001500 0.001693 0.001895 0.002107 0.002325 0.002549 0.002777 0.003006 0.003235 0.003460 0.003677 0.003882 0.004070 0.004236 0.004375 0.004484 0.004561 0.004601 0.004606 0.004574 0.004505 0.004402 0.004267 0.004103 0.003915 0.003708 0.003487 0.003256 0.003020 0.002782 0.002547 0.002315 0.002089 0.001870 0.001660 0.001460 0.001270 0.001091 0.000925 0.000773 0.000636 0.000513 0.000406 0.000314 0.000236 0.000172 0.000119 0.000077 0.000044 0.000020 0.000001 -0.000011 -0.000019 -0.000024 -0.000027 -0.000027 -0.000027 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000042 -0.000047 -0.000051 -0.000053 -0.000053 -0.000050 -0.000042 -0.000028 -0.000008 0.000021 0.000060 0.000111 0.000174 0.000250 0.000341 0.000446 0.000566 0.000700 0.000848 0.001012 0.001189 0.001381 0.001588 0.001807 0.002039 0.002283 0.002538 0.002801 0.003073 0.003350 0.003630 0.003912 0.004191 0.004463 0.004721 0.004960 0.005173 0.005354 0.005497 0.005598 0.005654 0.005663 0.005623 0.005537 0.005406 0.005234 0.005025 0.004787 0.004525 0.004246 0.003957 0.003663 0.003369 0.003078 0.002795 0.002520 0.002255 0.002001 0.001759 0.001530 0.001316 0.001116 0.000932 0.000766 0.000616 0.000485 0.000372 0.000276 0.000196 0.000131 0.000079 0.000038 0.000008 -0.000014 -0.000029 -0.000038 -0.000043 -0.000044 -0.000044 -0.000041 -0.000038 -0.000035 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000044 -0.000051 -0.000058 -0.000065 -0.000071 -0.000075 -0.000077 -0.000075 -0.000067 -0.000052 -0.000029 0.000005 0.000051 0.000111 0.000187 0.000280 0.000389 0.000516 0.000661 0.000823 0.001002 0.001198 0.001410 0.001639 0.001883 0.002143 0.002417 0.002704 0.003004 0.003316 0.003637 0.003968 0.004305 0.004646 0.004987 0.005321 0.005641 0.005941 0.006209 0.006440 0.006624 0.006756 0.006831 0.006845 0.006799 0.006691 0.006527 0.006311 0.006051 0.005753 0.005428 0.005083 0.004727 0.004367 0.004009 0.003658 0.003317 0.002988 0.002673 0.002372 0.002087 0.001816 0.001563 0.001326 0.001107 0.000907 0.000728 0.000570 0.000432 0.000315 0.000217 0.000137 0.000073 0.000024 -0.000012 -0.000038 -0.000055 -0.000065 -0.000070 -0.000070 -0.000067 -0.000063 -0.000057 -0.000051 -0.000045 -0.000039 -0.000034 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000059 -0.000068 -0.000079 -0.000089 -0.000098 -0.000105 -0.000109 -0.000109 -0.000102 -0.000087 -0.000061 -0.000022 0.000032 0.000104 0.000194 0.000305 0.000436 0.000588 0.000761 0.000954 0.001167 0.001398 0.001647 0.001914 0.002199 0.002499 0.002815 0.003146 0.003491 0.003850 0.004224 0.004610 0.005006 0.005411 0.005819 0.006222 0.006613 0.006982 0.007315 0.007604 0.007838 0.008006 0.008104 0.008126 0.008071 0.007940 0.007738 0.007472 0.007152 0.006787 0.006389 0.005970 0.005541 0.005109 0.004683 0.004267 0.003867 0.003482 0.003116 0.002767 0.002435 0.002122 0.001826 0.001550 0.001294 0.001058 0.000846 0.000657 0.000491 0.000350 0.000231 0.000134 0.000057 -0.000002 -0.000045 -0.000075 -0.000094 -0.000104 -0.000107 -0.000105 -0.000100 -0.000092 -0.000082 -0.000073 -0.000063 -0.000054 -0.000046 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000046 -0.000055 -0.000066 -0.000078 -0.000091 -0.000106 -0.000120 -0.000134 -0.000145 -0.000153 -0.000156 -0.000151 -0.000135 -0.000107 -0.000063 0.000000 0.000084 0.000191 0.000322 0.000478 0.000659 0.000863 0.001090 0.001339 0.001608 0.001896 0.002202 0.002525 0.002865 0.003220 0.003591 0.003978 0.004382 0.004803 0.005242 0.005698 0.006167 0.006645 0.007123 0.007591 0.008036 0.008444 0.008799 0.009089 0.009301 0.009426 0.009458 0.009394 0.009237 0.008993 0.008670 0.008283 0.007844 0.007368 0.006870 0.006362 0.005856 0.005360 0.004881 0.004422 0.003983 0.003567 0.003171 0.002795 0.002438 0.002101 0.001784 0.001488 0.001214 0.000965 0.000742 0.000546 0.000377 0.000235 0.000119 0.000027 -0.000043 -0.000094 -0.000128 -0.000148 -0.000158 -0.000159 -0.000153 -0.000143 -0.000130 -0.000116 -0.000102 -0.000088 -0.000074 -0.000063 -0.000052 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000049 -0.000059 -0.000072 -0.000086 -0.000103 -0.000122 -0.000141 -0.000161 -0.000181 -0.000198 -0.000211 -0.000218 -0.000215 -0.000201 -0.000171 -0.000121 -0.000050 0.000048 0.000173 0.000327 0.000511 0.000723 0.000962 0.001227 0.001515 0.001823 0.002151 0.002495 0.002854 0.003227 0.003615 0.004018 0.004438 0.004877 0.005338 0.005823 0.006331 0.006861 0.007408 0.007962 0.008511 0.009038 0.009527 0.009957 0.010310 0.010572 0.010728 0.010772 0.010699 0.010513 0.010222 0.009839 0.009379 0.008861 0.008303 0.007724 0.007139 0.006562 0.006001 0.005463 0.004951 0.004466 0.004006 0.003568 0.003152 0.002756 0.002379 0.002021 0.001684 0.001370 0.001082 0.000821 0.000591 0.000391 0.000223 0.000086 -0.000022 -0.000104 -0.000162 -0.000200 -0.000221 -0.000229 -0.000226 -0.000216 -0.000200 -0.000181 -0.000160 -0.000139 -0.000119 -0.000101 -0.000084 -0.000069 -0.000056 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000050 -0.000062 -0.000076 -0.000093 -0.000113 -0.000135 -0.000160 -0.000187 -0.000214 -0.000241 -0.000266 -0.000286 -0.000299 -0.000301 -0.000289 -0.000258 -0.000203 -0.000122 -0.000010 0.000135 0.000315 0.000529 0.000776 0.001054 0.001360 0.001689 0.002038 0.002404 0.002782 0.003172 0.003572 0.003981 0.004403 0.004841 0.005299 0.005783 0.006297 0.006845 0.007425 0.008034 0.008660 0.009290 0.009903 0.010477 0.010988 0.011413 0.011729 0.011921 0.011978 0.011897 0.011680 0.011338 0.010889 0.010354 0.009755 0.009117 0.008460 0.007805 0.007165 0.006551 0.005968 0.005418 0.004899 0.004407 0.003940 0.003492 0.003063 0.002649 0.002253 0.001875 0.001520 0.001190 0.000890 0.000622 0.000389 0.000192 0.000031 -0.000095 -0.000190 -0.000256 -0.000297 -0.000318 -0.000323 -0.000315 -0.000297 -0.000273 -0.000246 -0.000217 -0.000188 -0.000160 -0.000134 -0.000111 -0.000091 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000051 -0.000064 -0.000079 -0.000098 -0.000120 -0.000146 -0.000176 -0.000209 -0.000245 -0.000282 -0.000319 -0.000354 -0.000383 -0.000404 -0.000413 -0.000404 -0.000373 -0.000315 -0.000224 -0.000096 0.000071 0.000279 0.000528 0.000814 0.001134 0.001484 0.001857 0.002247 0.002649 0.003057 0.003469 0.003882 0.004297 0.004718 0.005151 0.005604 0.006085 0.006605 0.007169 0.007781 0.008436 0.009125 0.009830 0.010528 0.011192 0.011789 0.012289 0.012666 0.012898 0.012970 0.012878 0.012628 0.012233 0.011716 0.011104 0.010427 0.009714 0.008990 0.008279 0.007595 0.006948 0.006342 0.005776 0.005245 0.004743 0.004262 0.003797 0.003345 0.002903 0.002472 0.002056 0.001658 0.001285 0.000942 0.000633 0.000364 0.000135 -0.000052 -0.000199 -0.000307 -0.000381 -0.000425 -0.000444 -0.000444 -0.000428 -0.000401 -0.000366 -0.000328 -0.000288 -0.000248 -0.000210 -0.000176 -0.000145 -0.000118 -0.000095 -0.000076 -0.000061 -0.000048 -0.000037 -0.000029 -0.000022 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000080 -0.000100 -0.000125 -0.000154 -0.000188 -0.000227 -0.000270 -0.000317 -0.000367 -0.000417 -0.000464 -0.000506 -0.000539 -0.000556 -0.000554 -0.000524 -0.000462 -0.000361 -0.000217 -0.000025 0.000214 0.000501 0.000831 0.001198 0.001596 0.002015 0.002446 0.002881 0.003312 0.003734 0.004143 0.004542 0.004935 0.005332 0.005745 0.006189 0.006679 0.007227 0.007840 0.008518 0.009252 0.010022 0.010801 0.011553 0.012240 0.012822 0.013264 0.013538 0.013627 0.013525 0.013238 0.012788 0.012201 0.011514 0.010764 0.009987 0.009214 0.008470 0.007769 0.007121 0.006525 0.005977 0.005465 0.004980 0.004511 0.004049 0.003589 0.003129 0.002671 0.002219 0.001780 0.001362 0.000972 0.000620 0.000309 0.000045 -0.000171 -0.000339 -0.000462 -0.000544 -0.000590 -0.000606 -0.000598 -0.000571 -0.000532 -0.000483 -0.000431 -0.000376 -0.000324 -0.000274 -0.000228 -0.000188 -0.000153 -0.000123 -0.000098 -0.000077 -0.000061 -0.000047 -0.000036 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000079 -0.000100 -0.000126 -0.000158 -0.000195 -0.000239 -0.000289 -0.000346 -0.000407 -0.000472 -0.000538 -0.000602 -0.000660 -0.000707 -0.000737 -0.000743 -0.000718 -0.000653 -0.000543 -0.000380 -0.000162 0.000113 0.000443 0.000822 0.001242 0.001692 0.002160 0.002633 0.003098 0.003543 0.003960 0.004344 0.004698 0.005029 0.005350 0.005679 0.006040 0.006453 0.006941 0.007517 0.008185 0.008940 0.009759 0.010609 0.011448 0.012226 0.012894 0.013405 0.013725 0.013831 0.013716 0.013390 0.012880 0.012224 0.011465 0.010652 0.009828 0.009030 0.008284 0.007605 0.006998 0.006457 0.005969 0.005520 0.005090 0.004665 0.004232 0.003785 0.003321 0.002844 0.002360 0.001880 0.001415 0.000976 0.000575 0.000219 -0.000084 -0.000332 -0.000525 -0.000663 -0.000753 -0.000799 -0.000810 -0.000791 -0.000751 -0.000695 -0.000629 -0.000558 -0.000486 -0.000417 -0.000352 -0.000293 -0.000240 -0.000195 -0.000157 -0.000125 -0.000098 -0.000077 -0.000060 -0.000046 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000059 -0.000076 -0.000098 -0.000125 -0.000158 -0.000198 -0.000246 -0.000302 -0.000366 -0.000438 -0.000517 -0.000601 -0.000688 -0.000773 -0.000851 -0.000917 -0.000964 -0.000982 -0.000963 -0.000897 -0.000776 -0.000594 -0.000346 -0.000031 0.000348 0.000783 0.001262 0.001771 0.002293 0.002808 0.003298 0.003747 0.004143 0.004478 0.004754 0.004982 0.005178 0.005371 0.005590 0.005871 0.006244 0.006734 0.007352 0.008096 0.008942 0.009853 0.010775 0.011646 0.012404 0.012990 0.013358 0.013480 0.013349 0.012980 0.012406 0.011677 0.010851 0.009986 0.009136 0.008343 0.007635 0.007026 0.006512 0.006081 0.005710 0.005374 0.005047 0.004706 0.004335 0.003925 0.003474 0.002988 0.002478 0.001957 0.001442 0.000949 0.000493 0.000087 -0.000261 -0.000545 -0.000764 -0.000919 -0.001016 -0.001062 -0.001064 -0.001031 -0.000973 -0.000896 -0.000808 -0.000714 -0.000621 -0.000531 -0.000447 -0.000372 -0.000305 -0.000247 -0.000198 -0.000157 -0.000124 -0.000096 -0.000075 -0.000057 -0.000043 -0.000032 -0.000024 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000055 -0.000072 -0.000094 -0.000121 -0.000155 -0.000197 -0.000247 -0.000308 -0.000378 -0.000459 -0.000551 -0.000652 -0.000759 -0.000871 -0.000981 -0.001085 -0.001176 -0.001243 -0.001277 -0.001267 -0.001202 -0.001071 -0.000867 -0.000585 -0.000224 0.000211 0.000710 0.001257 0.001833 0.002414 0.002974 0.003487 0.003931 0.004287 0.004546 0.004708 0.004785 0.004802 0.004796 0.004809 0.004890 0.005086 0.005435 0.005957 0.006654 0.007505 0.008464 0.009466 0.010434 0.011288 0.011953 0.012372 0.012510 0.012358 0.011937 0.011292 0.010486 0.009594 0.008688 0.007834 0.007080 0.006456 0.005970 0.005612 0.005356 0.005167 0.005006 0.004835 0.004625 0.004354 0.004009 0.003590 0.003107 0.002573 0.002011 0.001441 0.000887 0.000370 -0.000094 -0.000493 -0.000818 -0.001066 -0.001240 -0.001344 -0.001387 -0.001377 -0.001326 -0.001244 -0.001141 -0.001025 -0.000904 -0.000784 -0.000669 -0.000563 -0.000467 -0.000382 -0.000310 -0.000248 -0.000197 -0.000154 -0.000120 -0.000093 -0.000071 -0.000054 -0.000040 -0.000030 -0.000021 -0.000015 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000021 -0.000028 -0.000037 -0.000050 -0.000067 -0.000088 -0.000115 -0.000149 -0.000192 -0.000244 -0.000307 -0.000382 -0.000470 -0.000572 -0.000687 -0.000813 -0.000949 -0.001092 -0.001234 -0.001370 -0.001490 -0.001584 -0.001638 -0.001641 -0.001578 -0.001437 -0.001209 -0.000889 -0.000475 0.000025 0.000599 0.001225 0.001878 0.002527 0.003137 0.003673 0.004104 0.004404 0.004559 0.004568 0.004445 0.004224 0.003951 0.003687 0.003498 0.003449 0.003595 0.003972 0.004589 0.005422 0.006420 0.007503 0.008575 0.009535 0.010289 0.010764 0.010915 0.010733 0.010248 0.009518 0.008625 0.007663 0.006722 0.005883 0.005202 0.004710 0.004407 0.004272 0.004263 0.004328 0.004410 0.004457 0.004429 0.004297 0.004047 0.003679 0.003207 0.002654 0.002046 0.001415 0.000791 0.000202 -0.000330 -0.000788 -0.001160 -0.001442 -0.001635 -0.001746 -0.001783 -0.001758 -0.001684 -0.001573 -0.001438 -0.001288 -0.001133 -0.000980 -0.000835 -0.000701 -0.000581 -0.000475 -0.000385 -0.000308 -0.000244 -0.000191 -0.000149 -0.000115 -0.000087 -0.000066 -0.000049 -0.000036 -0.000026 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000034 -0.000045 -0.000061 -0.000081 -0.000107 -0.000141 -0.000183 -0.000235 -0.000299 -0.000377 -0.000470 -0.000579 -0.000705 -0.000848 -0.001006 -0.001177 -0.001356 -0.001537 -0.001712 -0.001869 -0.001995 -0.002076 -0.002095 -0.002036 -0.001885 -0.001630 -0.001266 -0.000791 -0.000215 0.000446 0.001166 0.001910 0.002640 0.003309 0.003872 0.004286 0.004516 0.004542 0.004360 0.003988 0.003466 0.002858 0.002243 0.001710 0.001349 0.001235 0.001421 0.001925 0.002726 0.003761 0.004935 0.006127 0.007210 0.008066 0.008601 0.008762 0.008540 0.007972 0.007135 0.006134 0.005088 0.004111 0.003300 0.002722 0.002405 0.002345 0.002503 0.002816 0.003209 0.003605 0.003934 0.004141 0.004188 0.004061 0.003761 0.003307 0.002732 0.002071 0.001367 0.000660 -0.000014 -0.000626 -0.001153 -0.001579 -0.001900 -0.002115 -0.002232 -0.002261 -0.002216 -0.002113 -0.001966 -0.001791 -0.001600 -0.001404 -0.001213 -0.001032 -0.000865 -0.000716 -0.000585 -0.000473 -0.000378 -0.000299 -0.000234 -0.000182 -0.000140 -0.000107 -0.000081 -0.000060 -0.000044 -0.000032 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000041 -0.000055 -0.000074 -0.000098 -0.000130 -0.000170 -0.000222 -0.000285 -0.000364 -0.000459 -0.000573 -0.000708 -0.000863 -0.001039 -0.001234 -0.001446 -0.001670 -0.001897 -0.002118 -0.002320 -0.002486 -0.002599 -0.002639 -0.002587 -0.002426 -0.002141 -0.001726 -0.001181 -0.000516 0.000248 0.001078 0.001934 0.002762 0.003506 0.004105 0.004504 0.004657 0.004533 0.004126 0.003458 0.002579 0.001570 0.000533 -0.000414 -0.001152 -0.001579 -0.001622 -0.001250 -0.000486 0.000599 0.001885 0.003224 0.004457 0.005435 0.006041 0.006209 0.005929 0.005250 0.004273 0.003131 0.001974 0.000946 0.000164 -0.000294 -0.000397 -0.000161 0.000355 0.001063 0.001860 0.002640 0.003313 0.003804 0.004068 0.004087 0.003866 0.003432 0.002826 0.002100 0.001307 0.000498 -0.000279 -0.000986 -0.001593 -0.002084 -0.002449 -0.002689 -0.002811 -0.002829 -0.002759 -0.002620 -0.002430 -0.002208 -0.001968 -0.001724 -0.001486 -0.001262 -0.001057 -0.000874 -0.000714 -0.000577 -0.000461 -0.000364 -0.000285 -0.000221 -0.000170 -0.000129 -0.000098 -0.000073 -0.000054 -0.000039 -0.000028 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000037 -0.000049 -0.000066 -0.000088 -0.000118 -0.000156 -0.000205 -0.000267 -0.000344 -0.000439 -0.000555 -0.000693 -0.000857 -0.001046 -0.001261 -0.001501 -0.001761 -0.002037 -0.002319 -0.002595 -0.002850 -0.003065 -0.003217 -0.003284 -0.003242 -0.003071 -0.002753 -0.002281 -0.001654 -0.000885 0.000001 0.000964 0.001954 0.002905 0.003745 0.004399 0.004794 0.004869 0.004583 0.003926 0.002923 0.001636 0.000166 -0.001355 -0.002776 -0.003945 -0.004725 -0.005020 -0.004787 -0.004045 -0.002883 -0.001444 0.000085 0.001507 0.002636 0.003327 0.003498 0.003137 0.002311 0.001146 -0.000187 -0.001499 -0.002612 -0.003381 -0.003714 -0.003578 -0.003004 -0.002073 -0.000904 0.000363 0.001593 0.002664 0.003484 0.003996 0.004177 0.004037 0.003615 0.002964 0.002151 0.001244 0.000311 -0.000590 -0.001411 -0.002116 -0.002681 -0.003097 -0.003364 -0.003491 -0.003495 -0.003395 -0.003213 -0.002972 -0.002693 -0.002396 -0.002095 -0.001803 -0.001530 -0.001280 -0.001058 -0.000863 -0.000696 -0.000556 -0.000439 -0.000343 -0.000266 -0.000204 -0.000155 -0.000117 -0.000087 -0.000064 -0.000047 -0.000034 -0.000024 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000044 -0.000059 -0.000079 -0.000105 -0.000140 -0.000186 -0.000244 -0.000318 -0.000411 -0.000525 -0.000664 -0.000831 -0.001028 -0.001256 -0.001517 -0.001808 -0.002125 -0.002461 -0.002808 -0.003149 -0.003467 -0.003739 -0.003939 -0.004039 -0.004011 -0.003830 -0.003476 -0.002939 -0.002219 -0.001329 -0.000299 0.000824 0.001978 0.003083 0.004051 0.004786 0.005196 0.005204 0.004756 0.003835 0.002468 0.000734 -0.001243 -0.003298 -0.005241 -0.006877 -0.008035 -0.008588 -0.008476 -0.007723 -0.006433 -0.004783 -0.003002 -0.001337 -0.000018 0.000777 0.000945 0.000476 -0.000546 -0.001960 -0.003552 -0.005084 -0.006336 -0.007129 -0.007351 -0.006970 -0.006030 -0.004641 -0.002959 -0.001163 0.000569 0.002084 0.003266 0.004043 0.004391 0.004326 0.003896 0.003174 0.002244 0.001194 0.000106 -0.000946 -0.001904 -0.002723 -0.003376 -0.003850 -0.004148 -0.004280 -0.004266 -0.004129 -0.003897 -0.003596 -0.003252 -0.002888 -0.002521 -0.002168 -0.001837 -0.001536 -0.001268 -0.001034 -0.000834 -0.000665 -0.000524 -0.000410 -0.000317 -0.000243 -0.000185 -0.000139 -0.000104 -0.000076 -0.000056 -0.000040 -0.000028 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000038 -0.000051 -0.000069 -0.000093 -0.000125 -0.000166 -0.000220 -0.000289 -0.000376 -0.000486 -0.000622 -0.000787 -0.000986 -0.001222 -0.001495 -0.001807 -0.002157 -0.002539 -0.002946 -0.003367 -0.003784 -0.004175 -0.004514 -0.004770 -0.004910 -0.004901 -0.004712 -0.004320 -0.003711 -0.002884 -0.001854 -0.000655 0.000659 0.002012 0.003310 0.004445 0.005298 0.005756 0.005719 0.005120 0.003934 0.002192 -0.000013 -0.002528 -0.005150 -0.007643 -0.009766 -0.011304 -0.012098 -0.012071 -0.011248 -0.009757 -0.007816 -0.005705 -0.003728 -0.002168 -0.001246 -0.001086 -0.001697 -0.002974 -0.004715 -0.006650 -0.008488 -0.009954 -0.010828 -0.010977 -0.010363 -0.009049 -0.007175 -0.004943 -0.002579 -0.000306 0.001683 0.003246 0.004294 0.004800 0.004787 0.004320 0.003490 0.002404 0.001170 -0.000109 -0.001344 -0.002464 -0.003417 -0.004172 -0.004714 -0.005046 -0.005183 -0.005147 -0.004967 -0.004677 -0.004307 -0.003889 -0.003448 -0.003006 -0.002581 -0.002185 -0.001825 -0.001505 -0.001227 -0.000988 -0.000787 -0.000621 -0.000484 -0.000374 -0.000287 -0.000217 -0.000163 -0.000122 -0.000090 -0.000065 -0.000047 -0.000033 -0.000023 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000060 -0.000081 -0.000109 -0.000146 -0.000194 -0.000257 -0.000338 -0.000441 -0.000570 -0.000730 -0.000925 -0.001159 -0.001438 -0.001762 -0.002133 -0.002549 -0.003005 -0.003493 -0.003998 -0.004501 -0.004976 -0.005393 -0.005715 -0.005903 -0.005919 -0.005725 -0.005293 -0.004605 -0.003657 -0.002467 -0.001071 0.000468 0.002061 0.003598 0.004947 0.005966 0.006514 0.006470 0.005746 0.004311 0.002197 -0.000485 -0.003551 -0.006753 -0.009806 -0.012414 -0.014313 -0.015307 -0.015305 -0.014333 -0.012549 -0.010217 -0.007681 -0.005310 -0.003453 -0.002375 -0.002228 -0.003021 -0.004620 -0.006776 -0.009158 -0.011403 -0.013176 -0.014210 -0.014341 -0.013528 -0.011850 -0.009487 -0.006688 -0.003733 -0.000899 0.001578 0.003523 0.004831 0.005472 0.005477 0.004929 0.003943 0.002651 0.001187 -0.000326 -0.001780 -0.003092 -0.004202 -0.005073 -0.005692 -0.006062 -0.006202 -0.006140 -0.005912 -0.005555 -0.005107 -0.004604 -0.004076 -0.003550 -0.003044 -0.002574 -0.002148 -0.001771 -0.001442 -0.001161 -0.000924 -0.000728 -0.000568 -0.000438 -0.000335 -0.000254 -0.000190 -0.000142 -0.000104 -0.000076 -0.000055 -0.000039 -0.000027 -0.000019 -0.000013 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000051 -0.000069 -0.000094 -0.000126 -0.000169 -0.000225 -0.000298 -0.000392 -0.000512 -0.000662 -0.000848 -0.001076 -0.001350 -0.001676 -0.002056 -0.002493 -0.002983 -0.003522 -0.004099 -0.004699 -0.005300 -0.005871 -0.006377 -0.006775 -0.007021 -0.007067 -0.006872 -0.006399 -0.005625 -0.004545 -0.003174 -0.001552 0.000248 0.002127 0.003953 0.005571 0.006811 0.007505 0.007501 0.006694 0.005040 0.002575 -0.000572 -0.004181 -0.007958 -0.011558 -0.014628 -0.016849 -0.017987 -0.017929 -0.016713 -0.014526 -0.011692 -0.008624 -0.005773 -0.003554 -0.002291 -0.002164 -0.003179 -0.005174 -0.007842 -0.010780 -0.013547 -0.015734 -0.017019 -0.017204 -0.016243 -0.014232 -0.011392 -0.008027 -0.004479 -0.001083 0.001877 0.004188 0.005729 0.006465 0.006440 0.005756 0.004556 0.003001 0.001253 -0.000540 -0.002254 -0.003789 -0.005078 -0.006081 -0.006785 -0.007196 -0.007338 -0.007246 -0.006962 -0.006529 -0.005994 -0.005396 -0.004771 -0.004151 -0.003556 -0.003004 -0.002505 -0.002062 -0.001678 -0.001350 -0.001074 -0.000845 -0.000659 -0.000508 -0.000388 -0.000294 -0.000220 -0.000163 -0.000120 -0.000088 -0.000063 -0.000045 -0.000032 -0.000023 -0.000016 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000023 -0.000031 -0.000042 -0.000058 -0.000079 -0.000107 -0.000145 -0.000194 -0.000259 -0.000343 -0.000451 -0.000588 -0.000761 -0.000976 -0.001239 -0.001557 -0.001935 -0.002377 -0.002884 -0.003456 -0.004086 -0.004763 -0.005469 -0.006177 -0.006855 -0.007461 -0.007946 -0.008259 -0.008345 -0.008152 -0.007639 -0.006776 -0.005551 -0.003979 -0.002104 -0.000003 0.002207 0.004376 0.006323 0.007847 0.008747 0.008843 0.008005 0.006177 0.003397 -0.000185 -0.004314 -0.008641 -0.012760 -0.016252 -0.018741 -0.019949 -0.019747 -0.018181 -0.015478 -0.012026 -0.008320 -0.004898 -0.002256 -0.000778 -0.000676 -0.001956 -0.004419 -0.007697 -0.011301 -0.014705 -0.017418 -0.019051 -0.019372 -0.018322 -0.016021 -0.012733 -0.008821 -0.004696 -0.000754 0.002664 0.005310 0.007041 0.007820 0.007704 0.006820 0.005341 0.003461 0.001371 -0.000753 -0.002765 -0.004555 -0.006046 -0.007196 -0.007992 -0.008447 -0.008589 -0.008461 -0.008113 -0.007596 -0.006963 -0.006260 -0.005530 -0.004805 -0.004113 -0.003471 -0.002891 -0.002379 -0.001934 -0.001555 -0.001236 -0.000972 -0.000757 -0.000583 -0.000445 -0.000337 -0.000252 -0.000187 -0.000138 -0.000100 -0.000073 -0.000052 -0.000037 -0.000026 -0.000019 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000025 -0.000035 -0.000048 -0.000065 -0.000089 -0.000121 -0.000164 -0.000220 -0.000294 -0.000390 -0.000513 -0.000670 -0.000867 -0.001112 -0.001414 -0.001778 -0.002211 -0.002720 -0.003305 -0.003965 -0.004694 -0.005478 -0.006298 -0.007125 -0.007921 -0.008637 -0.009221 -0.009611 -0.009744 -0.009561 -0.009011 -0.008055 -0.006677 -0.004887 -0.002732 -0.000296 0.002291 0.004856 0.007192 0.009065 0.010238 0.010500 0.009692 0.007745 0.004699 0.000723 -0.003886 -0.008725 -0.013321 -0.017185 -0.019880 -0.021083 -0.020647 -0.018629 -0.015303 -0.011125 -0.006684 -0.002610 0.000512 0.002230 0.002300 0.000718 -0.002280 -0.006253 -0.010625 -0.014772 -0.018111 -0.020186 -0.020720 -0.019647 -0.017105 -0.013406 -0.008980 -0.004306 0.000148 0.003987 0.006922 0.008788 0.009548 0.009274 0.008120 0.006294 0.004023 0.001535 -0.000968 -0.003320 -0.005393 -0.007106 -0.008415 -0.009310 -0.009807 -0.009946 -0.009776 -0.009355 -0.008746 -0.008006 -0.007189 -0.006343 -0.005507 -0.004709 -0.003970 -0.003304 -0.002716 -0.002206 -0.001772 -0.001408 -0.001107 -0.000861 -0.000664 -0.000506 -0.000383 -0.000286 -0.000213 -0.000156 -0.000114 -0.000083 -0.000060 -0.000043 -0.000031 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000038 -0.000053 -0.000073 -0.000100 -0.000136 -0.000184 -0.000248 -0.000331 -0.000439 -0.000578 -0.000755 -0.000978 -0.001256 -0.001597 -0.002010 -0.002503 -0.003081 -0.003748 -0.004501 -0.005335 -0.006235 -0.007178 -0.008132 -0.009055 -0.009893 -0.010585 -0.011061 -0.011252 -0.011086 -0.010503 -0.009455 -0.007918 -0.005898 -0.003442 -0.000641 0.002362 0.005373 0.008154 0.010438 0.011950 0.012443 0.011731 0.009726 0.006470 0.002152 -0.002890 -0.008195 -0.013220 -0.017403 -0.020244 -0.021374 -0.020626 -0.018073 -0.014036 -0.009050 -0.003796 0.000991 0.004634 0.006612 0.006645 0.004729 0.001146 -0.003590 -0.008806 -0.013776 -0.017822 -0.020412 -0.021224 -0.020181 -0.017446 -0.013378 -0.008476 -0.003293 0.001632 0.005843 0.009010 0.010949 0.011624 0.011122 0.009628 0.007387 0.004666 0.001726 -0.001201 -0.003925 -0.006307 -0.008258 -0.009733 -0.010728 -0.011267 -0.011396 -0.011176 -0.010676 -0.009964 -0.009108 -0.008170 -0.007201 -0.006245 -0.005335 -0.004494 -0.003736 -0.003068 -0.002490 -0.001999 -0.001587 -0.001247 -0.000970 -0.000747 -0.000570 -0.000431 -0.000322 -0.000239 -0.000176 -0.000129 -0.000094 -0.000068 -0.000049 -0.000035 -0.000026 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000031 -0.000042 -0.000059 -0.000081 -0.000111 -0.000151 -0.000205 -0.000276 -0.000369 -0.000489 -0.000645 -0.000843 -0.001092 -0.001403 -0.001785 -0.002249 -0.002803 -0.003454 -0.004206 -0.005057 -0.006000 -0.007021 -0.008093 -0.009181 -0.010239 -0.011207 -0.012016 -0.012590 -0.012847 -0.012708 -0.012099 -0.010963 -0.009267 -0.007012 -0.004241 -0.001053 0.002396 0.005892 0.009166 0.011915 0.013825 0.014612 0.014057 0.012055 0.008647 0.004042 -0.001383 -0.007106 -0.012513 -0.016970 -0.019908 -0.020914 -0.019803 -0.016663 -0.011864 -0.006021 0.000087 0.005619 0.009805 0.012052 0.012042 0.009777 0.005581 0.000046 -0.006057 -0.011893 -0.016690 -0.019836 -0.020966 -0.019991 -0.017097 -0.012697 -0.007356 -0.001706 0.003641 0.008170 0.011510 0.013459 0.013981 0.013185 0.011289 0.008574 0.005350 0.001914 -0.001470 -0.004591 -0.007298 -0.009495 -0.011140 -0.012233 -0.012807 -0.012920 -0.012642 -0.012053 -0.011231 -0.010252 -0.009184 -0.008086 -0.007005 -0.005979 -0.005032 -0.004180 -0.003430 -0.002781 -0.002231 -0.001770 -0.001390 -0.001081 -0.000833 -0.000635 -0.000480 -0.000360 -0.000267 -0.000197 -0.000144 -0.000105 -0.000077 -0.000056 -0.000040 -0.000029 -0.000021 -0.000016 -0.000011 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000046 -0.000064 -0.000089 -0.000122 -0.000166 -0.000226 -0.000304 -0.000406 -0.000540 -0.000712 -0.000931 -0.001207 -0.001552 -0.001976 -0.002491 -0.003106 -0.003831 -0.004669 -0.005619 -0.006674 -0.007818 -0.009022 -0.010249 -0.011447 -0.012552 -0.013487 -0.014167 -0.014501 -0.014398 -0.013773 -0.012558 -0.010709 -0.008220 -0.005132 -0.001548 0.002365 0.006370 0.010169 0.013423 0.015777 0.016908 0.016564 0.014621 0.011115 0.006274 0.000515 -0.005582 -0.011333 -0.016029 -0.019038 -0.019901 -0.018412 -0.014675 -0.009111 -0.002411 0.004547 0.010820 0.015543 0.018055 0.017999 0.015385 0.010578 0.004248 -0.002735 -0.009434 -0.014976 -0.018678 -0.020129 -0.019232 -0.016197 -0.011489 -0.005742 0.000333 0.006054 0.010848 0.014304 0.016203 0.016514 0.015369 0.013018 0.009785 0.006021 0.002063 -0.001799 -0.005330 -0.008366 -0.010810 -0.012620 -0.013803 -0.014405 -0.014491 -0.014146 -0.013459 -0.012520 -0.011411 -0.010209 -0.008979 -0.007771 -0.006627 -0.005573 -0.004625 -0.003792 -0.003073 -0.002463 -0.001954 -0.001534 -0.001193 -0.000919 -0.000701 -0.000530 -0.000397 -0.000295 -0.000218 -0.000160 -0.000117 -0.000085 -0.000062 -0.000046 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000036 -0.000050 -0.000070 -0.000097 -0.000133 -0.000181 -0.000246 -0.000332 -0.000444 -0.000589 -0.000777 -0.001017 -0.001320 -0.001697 -0.002163 -0.002728 -0.003405 -0.004202 -0.005125 -0.006173 -0.007339 -0.008605 -0.009942 -0.011309 -0.012649 -0.013894 -0.014960 -0.015753 -0.016172 -0.016117 -0.015489 -0.014209 -0.012221 -0.009510 -0.006116 -0.002141 0.002234 0.006753 0.011090 0.014868 0.017694 0.019202 0.019110 0.017269 0.013711 0.008681 0.002631 -0.003804 -0.009871 -0.014793 -0.017873 -0.018606 -0.016770 -0.012481 -0.006203 0.001296 0.009048 0.016014 0.021239 0.023995 0.023895 0.020950 0.015570 0.008496 0.000691 -0.006806 -0.013036 -0.017243 -0.018977 -0.018136 -0.014954 -0.009948 -0.003822 0.002642 0.008694 0.013703 0.017224 0.019024 0.019080 0.017545 0.014708 0.010934 0.006616 0.002126 -0.002214 -0.006150 -0.009508 -0.012186 -0.014148 -0.015409 -0.016024 -0.016074 -0.015652 -0.014861 -0.013798 -0.012557 -0.011220 -0.009856 -0.008522 -0.007261 -0.006101 -0.005060 -0.004146 -0.003358 -0.002690 -0.002132 -0.001674 -0.001301 -0.001002 -0.000765 -0.000578 -0.000434 -0.000323 -0.000239 -0.000175 -0.000129 -0.000094 -0.000069 -0.000051 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000028 -0.000039 -0.000054 -0.000075 -0.000104 -0.000143 -0.000196 -0.000266 -0.000358 -0.000479 -0.000637 -0.000840 -0.001100 -0.001427 -0.001837 -0.002341 -0.002954 -0.003689 -0.004555 -0.005560 -0.006702 -0.007974 -0.009357 -0.010823 -0.012326 -0.013806 -0.015190 -0.016389 -0.017299 -0.017813 -0.017816 -0.017201 -0.015873 -0.013768 -0.010860 -0.007183 -0.002843 0.001971 0.006986 0.011847 0.016144 0.019444 0.021344 0.021524 0.019816 0.016243 0.011062 0.004757 -0.001987 -0.008357 -0.013508 -0.016686 -0.017343 -0.015235 -0.010490 -0.003611 0.004571 0.013007 0.020570 0.026228 0.029194 0.029052 0.025817 0.019937 0.012220 0.003711 -0.004464 -0.011263 -0.015874 -0.017812 -0.016973 -0.013617 -0.008311 -0.001822 0.005000 0.011340 0.016521 0.020067 0.021733 0.021506 0.019566 0.016236 0.011924 0.007061 0.002057 -0.002739 -0.007057 -0.010711 -0.013599 -0.015690 -0.017010 -0.017623 -0.017622 -0.017115 -0.016214 -0.015026 -0.013653 -0.012182 -0.010689 -0.009234 -0.007861 -0.006600 -0.005471 -0.004479 -0.003626 -0.002904 -0.002301 -0.001806 -0.001404 -0.001081 -0.000825 -0.000624 -0.000469 -0.000349 -0.000258 -0.000190 -0.000140 -0.000103 -0.000075 -0.000055 -0.000041 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000016 -0.000021 -0.000030 -0.000041 -0.000058 -0.000080 -0.000111 -0.000153 -0.000209 -0.000284 -0.000383 -0.000512 -0.000681 -0.000898 -0.001176 -0.001526 -0.001964 -0.002504 -0.003162 -0.003949 -0.004879 -0.005957 -0.007185 -0.008554 -0.010047 -0.011631 -0.013262 -0.014875 -0.016393 -0.017721 -0.018751 -0.019363 -0.019436 -0.018849 -0.017498 -0.015304 -0.012235 -0.008317 -0.003656 0.001552 0.007017 0.012361 0.017143 0.020893 0.023171 0.023626 0.022065 0.018502 0.013202 0.006674 -0.000356 -0.007020 -0.012419 -0.015743 -0.016406 -0.014144 -0.009091 -0.001777 0.006915 0.015869 0.023890 0.029881 0.033008 0.032829 0.029365 0.023096 0.014884 0.005843 -0.002831 -0.010031 -0.014897 -0.016924 -0.016007 -0.012435 -0.006818 0.000019 0.007166 0.013757 0.019072 0.022610 0.024123 0.023608 0.021271 0.017471 0.012654 0.007288 0.001815 -0.003391 -0.008044 -0.011952 -0.015013 -0.017202 -0.018554 -0.019146 -0.019083 -0.018483 -0.017469 -0.016158 -0.014657 -0.013060 -0.011447 -0.009879 -0.008403 -0.007051 -0.005841 -0.004781 -0.003869 -0.003097 -0.002454 -0.001926 -0.001497 -0.001153 -0.000880 -0.000666 -0.000500 -0.000373 -0.000276 -0.000204 -0.000150 -0.000110 -0.000081 -0.000060 -0.000044 -0.000033 -0.000025 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000031 -0.000044 -0.000061 -0.000085 -0.000117 -0.000162 -0.000221 -0.000300 -0.000404 -0.000541 -0.000719 -0.000949 -0.001242 -0.001613 -0.002076 -0.002647 -0.003342 -0.004175 -0.005159 -0.006301 -0.007602 -0.009056 -0.010643 -0.012332 -0.014075 -0.015807 -0.017448 -0.018898 -0.020042 -0.020755 -0.020906 -0.020366 -0.019017 -0.016772 -0.013588 -0.009486 -0.004569 0.000962 0.006804 0.012560 0.017761 0.021908 0.024527 0.025238 0.023824 0.020290 0.014900 0.008183 0.000896 -0.006054 -0.011720 -0.015249 -0.016021 -0.013754 -0.008576 -0.001040 0.007941 0.017204 0.025505 0.031702 0.034925 0.034718 0.031105 0.024588 0.016070 0.006714 -0.002233 -0.009622 -0.014563 -0.016537 -0.015450 -0.011614 -0.005678 0.001485 0.008920 0.015718 0.021129 0.024636 0.025991 0.025204 0.022506 0.018289 0.013031 0.007234 0.001368 -0.004175 -0.009095 -0.013196 -0.016379 -0.018625 -0.019979 -0.020529 -0.020391 -0.019695 -0.018570 -0.017143 -0.015525 -0.013815 -0.012094 -0.010428 -0.008864 -0.007434 -0.006156 -0.005037 -0.004075 -0.003261 -0.002584 -0.002028 -0.001576 -0.001215 -0.000928 -0.000703 -0.000528 -0.000394 -0.000292 -0.000216 -0.000159 -0.000117 -0.000086 -0.000064 -0.000047 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000045 -0.000064 -0.000088 -0.000123 -0.000169 -0.000231 -0.000313 -0.000422 -0.000565 -0.000751 -0.000991 -0.001297 -0.001683 -0.002166 -0.002761 -0.003485 -0.004354 -0.005380 -0.006572 -0.007931 -0.009451 -0.011113 -0.012885 -0.014720 -0.016553 -0.018298 -0.019854 -0.021103 -0.021915 -0.022149 -0.021670 -0.020353 -0.018099 -0.014857 -0.010642 -0.005554 0.000205 0.006323 0.012390 0.017916 0.022378 0.025276 0.026206 0.024930 0.021439 0.015994 0.009133 0.001630 -0.005581 -0.011522 -0.015310 -0.016296 -0.014181 -0.009087 -0.001567 0.007449 0.016779 0.025153 0.031406 0.034653 0.034427 0.030757 0.024158 0.015554 0.006134 -0.002830 -0.010171 -0.014987 -0.016763 -0.015414 -0.011277 -0.005032 0.002418 0.010085 0.017033 0.022497 0.025952 0.027155 0.026131 0.023134 0.018582 0.012981 0.006858 0.000703 -0.005077 -0.010174 -0.014392 -0.017634 -0.019889 -0.021211 -0.021698 -0.021477 -0.020683 -0.019456 -0.017925 -0.016207 -0.014403 -0.012596 -0.010852 -0.009219 -0.007728 -0.006397 -0.005234 -0.004234 -0.003389 -0.002686 -0.002108 -0.001639 -0.001263 -0.000965 -0.000731 -0.000550 -0.000410 -0.000304 -0.000225 -0.000166 -0.000122 -0.000090 -0.000067 -0.000049 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000047 -0.000066 -0.000091 -0.000127 -0.000174 -0.000238 -0.000323 -0.000436 -0.000583 -0.000774 -0.001021 -0.001336 -0.001733 -0.002229 -0.002841 -0.003584 -0.004477 -0.005530 -0.006754 -0.008151 -0.009714 -0.011426 -0.013256 -0.015155 -0.017059 -0.018884 -0.020525 -0.021862 -0.022762 -0.023081 -0.022677 -0.021420 -0.019203 -0.015967 -0.011723 -0.006564 -0.000694 0.005575 0.011824 0.017553 0.022224 0.025319 0.026416 0.025262 0.021832 0.016381 0.009440 0.001790 -0.005629 -0.011824 -0.015899 -0.017188 -0.015375 -0.010569 -0.003314 0.005470 0.014607 0.022832 0.028980 0.032169 0.031936 0.028309 0.021807 0.013354 0.004136 -0.004577 -0.011627 -0.016124 -0.017565 -0.015886 -0.011440 -0.004925 0.002740 0.010554 0.017575 0.023034 0.026413 0.027477 0.026266 0.023054 0.018276 0.012457 0.006142 -0.000170 -0.006063 -0.011229 -0.015473 -0.018702 -0.020913 -0.022168 -0.022574 -0.022263 -0.021379 -0.020063 -0.018450 -0.016656 -0.014784 -0.012918 -0.011121 -0.009443 -0.007913 -0.006550 -0.005359 -0.004336 -0.003472 -0.002752 -0.002160 -0.001681 -0.001296 -0.000990 -0.000751 -0.000564 -0.000422 -0.000313 -0.000232 -0.000171 -0.000126 -0.000093 -0.000069 -0.000051 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000034 -0.000048 -0.000067 -0.000093 -0.000129 -0.000178 -0.000243 -0.000329 -0.000443 -0.000593 -0.000787 -0.001038 -0.001357 -0.001759 -0.002261 -0.002879 -0.003631 -0.004532 -0.005595 -0.006831 -0.008241 -0.009821 -0.011553 -0.013407 -0.015337 -0.017278 -0.019148 -0.020844 -0.022245 -0.023217 -0.023615 -0.023296 -0.022124 -0.019991 -0.016832 -0.012651 -0.007537 -0.001688 0.004585 0.010867 0.016654 0.021407 0.024601 0.025807 0.024757 0.021418 0.016028 0.009104 0.001412 -0.006118 -0.012505 -0.016853 -0.018494 -0.017104 -0.012771 -0.006014 0.002278 0.010965 0.018815 0.024695 0.027744 0.027514 0.024033 0.017808 0.009742 0.000991 -0.007212 -0.013744 -0.017750 -0.018756 -0.016716 -0.011996 -0.005296 0.002469 0.010308 0.017293 0.022669 0.025936 0.026873 0.025536 0.022208 0.017336 0.011451 0.005102 -0.001212 -0.007077 -0.012188 -0.016356 -0.019495 -0.021607 -0.022762 -0.023071 -0.022672 -0.021711 -0.020330 -0.018662 -0.016825 -0.014919 -0.013026 -0.011209 -0.009514 -0.007972 -0.006599 -0.005400 -0.004371 -0.003501 -0.002777 -0.002181 -0.001698 -0.001310 -0.001001 -0.000760 -0.000572 -0.000427 -0.000318 -0.000235 -0.000173 -0.000128 -0.000094 -0.000069 -0.000051 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000008 -0.000011 -0.000017 -0.000024 -0.000034 -0.000048 -0.000067 -0.000094 -0.000130 -0.000179 -0.000244 -0.000331 -0.000445 -0.000595 -0.000789 -0.001039 -0.001358 -0.001758 -0.002257 -0.002872 -0.003617 -0.004511 -0.005565 -0.006788 -0.008185 -0.009749 -0.011466 -0.013307 -0.015227 -0.017165 -0.019040 -0.020752 -0.022183 -0.023203 -0.023668 -0.023437 -0.022374 -0.020370 -0.017358 -0.013337 -0.008391 -0.002710 0.003408 0.009555 0.015241 0.019935 0.023122 0.024373 0.023419 0.020215 0.014979 0.008203 0.000620 -0.006876 -0.013334 -0.017886 -0.019878 -0.018982 -0.015265 -0.009207 -0.001640 0.006357 0.013619 0.019074 0.021905 0.021686 0.018448 0.012673 0.005217 -0.002823 -0.010284 -0.016107 -0.019494 -0.020010 -0.017633 -0.012729 -0.005985 0.001714 0.009411 0.016215 0.021406 0.024511 0.025329 0.023929 0.020597 0.015777 0.009995 0.003786 -0.002359 -0.008040 -0.012963 -0.016947 -0.019916 -0.021877 -0.022904 -0.023109 -0.022631 -0.021613 -0.020197 -0.018512 -0.016671 -0.014771 -0.012891 -0.011090 -0.009413 -0.007889 -0.006533 -0.005349 -0.004332 -0.003473 -0.002756 -0.002167 -0.001688 -0.001303 -0.000997 -0.000757 -0.000570 -0.000427 -0.000317 -0.000235 -0.000173 -0.000128 -0.000094 -0.000069 -0.000051 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000023 -0.000033 -0.000048 -0.000067 -0.000093 -0.000129 -0.000177 -0.000242 -0.000327 -0.000440 -0.000588 -0.000779 -0.001024 -0.001336 -0.001728 -0.002215 -0.002813 -0.003539 -0.004406 -0.005429 -0.006615 -0.007968 -0.009484 -0.011147 -0.012932 -0.014797 -0.016683 -0.018515 -0.020198 -0.021619 -0.022654 -0.023165 -0.023017 -0.022079 -0.020246 -0.017450 -0.013688 -0.009036 -0.003672 0.002121 0.007958 0.013374 0.017863 0.020931 0.022168 0.021309 0.018302 0.013343 0.006883 -0.000395 -0.007656 -0.014009 -0.018637 -0.020915 -0.020524 -0.017511 -0.012302 -0.005655 0.001446 0.007933 0.012821 0.015361 0.015163 0.012255 0.007083 0.000433 -0.006688 -0.013217 -0.018188 -0.020882 -0.020915 -0.018284 -0.013347 -0.006755 0.000660 0.008004 0.014446 0.019322 0.022197 0.022897 0.021496 0.018276 0.013664 0.008162 0.002281 -0.003517 -0.008853 -0.013452 -0.017147 -0.019870 -0.021633 -0.022509 -0.022611 -0.022072 -0.021029 -0.019618 -0.017960 -0.016161 -0.014314 -0.012490 -0.010747 -0.009125 -0.007652 -0.006341 -0.005196 -0.004213 -0.003381 -0.002686 -0.002115 -0.001649 -0.001274 -0.000977 -0.000742 -0.000560 -0.000419 -0.000312 -0.000231 -0.000171 -0.000126 -0.000093 -0.000068 -0.000050 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000015 -0.000023 -0.000033 -0.000046 -0.000065 -0.000091 -0.000126 -0.000173 -0.000236 -0.000319 -0.000428 -0.000571 -0.000756 -0.000992 -0.001291 -0.001667 -0.002132 -0.002702 -0.003392 -0.004215 -0.005184 -0.006306 -0.007584 -0.009014 -0.010583 -0.012266 -0.014026 -0.015809 -0.017544 -0.019144 -0.020507 -0.021516 -0.022046 -0.021969 -0.021165 -0.019536 -0.017019 -0.013609 -0.009376 -0.004479 0.000821 0.006173 0.011149 0.015285 0.018128 0.019295 0.018542 0.015812 0.011273 0.005330 -0.001408 -0.008188 -0.014206 -0.018719 -0.021159 -0.021224 -0.018941 -0.014676 -0.009089 -0.003048 0.002509 0.006711 0.008898 0.008726 0.006222 0.001781 -0.003902 -0.009941 -0.015399 -0.019434 -0.021421 -0.021035 -0.018293 -0.013528 -0.007334 -0.000465 0.006278 0.012149 0.016558 0.019121 0.019692 0.018349 0.015355 0.011107 0.006066 0.000698 -0.004574 -0.009406 -0.013549 -0.016855 -0.019264 -0.020792 -0.021507 -0.021517 -0.020943 -0.019915 -0.018555 -0.016975 -0.015272 -0.013528 -0.011809 -0.010168 -0.008642 -0.007254 -0.006019 -0.004939 -0.004010 -0.003223 -0.002565 -0.002023 -0.001580 -0.001223 -0.000939 -0.000715 -0.000540 -0.000405 -0.000302 -0.000224 -0.000166 -0.000122 -0.000090 -0.000066 -0.000048 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000014 -0.000021 -0.000031 -0.000044 -0.000063 -0.000087 -0.000121 -0.000166 -0.000226 -0.000305 -0.000409 -0.000545 -0.000719 -0.000942 -0.001223 -0.001574 -0.002008 -0.002537 -0.003176 -0.003936 -0.004828 -0.005858 -0.007030 -0.008338 -0.009770 -0.011305 -0.012908 -0.014531 -0.016112 -0.017573 -0.018824 -0.019760 -0.020271 -0.020245 -0.019575 -0.018176 -0.015991 -0.013018 -0.009317 -0.005030 -0.000383 0.004313 0.008686 0.012328 0.014842 0.015893 0.015264 0.012901 0.008944 0.003737 -0.002200 -0.008221 -0.013634 -0.017800 -0.020224 -0.020640 -0.019056 -0.015772 -0.011334 -0.006468 -0.001958 0.001465 0.003249 0.003108 0.001066 -0.002546 -0.007142 -0.011983 -0.016287 -0.019356 -0.020677 -0.019990 -0.017325 -0.012979 -0.007464 -0.001428 0.004443 0.009517 0.013294 0.015454 0.015880 0.014646 0.011989 0.008254 0.003846 -0.000830 -0.005407 -0.009586 -0.013154 -0.015983 -0.018023 -0.019289 -0.019845 -0.019783 -0.019212 -0.018245 -0.016990 -0.015544 -0.013992 -0.012406 -0.010844 -0.009351 -0.007960 -0.006695 -0.005566 -0.004577 -0.003724 -0.003000 -0.002393 -0.001891 -0.001481 -0.001149 -0.000884 -0.000675 -0.000511 -0.000384 -0.000287 -0.000214 -0.000158 -0.000117 -0.000086 -0.000063 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000006 -0.000009 -0.000013 -0.000020 -0.000029 -0.000042 -0.000059 -0.000082 -0.000114 -0.000156 -0.000212 -0.000286 -0.000383 -0.000509 -0.000670 -0.000874 -0.001131 -0.001451 -0.001844 -0.002321 -0.002894 -0.003572 -0.004365 -0.005278 -0.006312 -0.007461 -0.008716 -0.010055 -0.011449 -0.012857 -0.014226 -0.015489 -0.016569 -0.017380 -0.017830 -0.017825 -0.017281 -0.016124 -0.014315 -0.011849 -0.008782 -0.005231 -0.001386 0.002499 0.006116 0.009133 0.011225 0.012119 0.011637 0.009734 0.006520 0.002270 -0.002600 -0.007573 -0.012098 -0.015659 -0.017860 -0.018481 -0.017520 -0.015203 -0.011953 -0.008331 -0.004948 -0.002369 -0.001023 -0.001131 -0.002672 -0.005385 -0.008816 -0.012390 -0.015505 -0.017626 -0.018363 -0.017528 -0.015156 -0.011491 -0.006947 -0.002037 0.002693 0.006747 0.009731 0.011397 0.011658 0.010580 0.008359 0.005276 0.001659 -0.002163 -0.005893 -0.009291 -0.012181 -0.014462 -0.016094 -0.017087 -0.017495 -0.017393 -0.016870 -0.016018 -0.014926 -0.013673 -0.012330 -0.010956 -0.009600 -0.008301 -0.007088 -0.005979 -0.004987 -0.004114 -0.003358 -0.002714 -0.002173 -0.001723 -0.001353 -0.001054 -0.000813 -0.000623 -0.000473 -0.000357 -0.000268 -0.000200 -0.000148 -0.000109 -0.000081 -0.000059 -0.000043 -0.000032 -0.000023 -0.000017 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000018 -0.000027 -0.000038 -0.000054 -0.000076 -0.000105 -0.000144 -0.000195 -0.000263 -0.000351 -0.000464 -0.000608 -0.000791 -0.001018 -0.001299 -0.001642 -0.002056 -0.002550 -0.003131 -0.003805 -0.004576 -0.005443 -0.006401 -0.007439 -0.008539 -0.009676 -0.010815 -0.011914 -0.012919 -0.013771 -0.014402 -0.014743 -0.014726 -0.014287 -0.013377 -0.011968 -0.010066 -0.007715 -0.005008 -0.002091 0.000846 0.003574 0.005848 0.007433 0.008131 0.007816 0.006455 0.004131 0.001041 -0.002516 -0.006173 -0.009537 -0.012242 -0.014005 -0.014668 -0.014225 -0.012828 -0.010764 -0.008417 -0.006203 -0.004508 -0.003624 -0.003698 -0.004712 -0.006487 -0.008709 -0.010989 -0.012920 -0.014145 -0.014406 -0.013587 -0.011723 -0.008993 -0.005689 -0.002173 0.001175 0.004010 0.006059 0.007152 0.007234 0.006356 0.004660 0.002350 -0.000340 -0.003171 -0.005929 -0.008439 -0.010574 -0.012258 -0.013459 -0.014183 -0.014467 -0.014364 -0.013939 -0.013259 -0.012388 -0.011388 -0.010310 -0.009202 -0.008101 -0.007038 -0.006039 -0.005120 -0.004292 -0.003559 -0.002920 -0.002372 -0.001908 -0.001520 -0.001200 -0.000938 -0.000728 -0.000560 -0.000427 -0.000324 -0.000244 -0.000183 -0.000136 -0.000101 -0.000074 -0.000055 -0.000040 -0.000029 -0.000021 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000016 -0.000024 -0.000034 -0.000049 -0.000068 -0.000094 -0.000129 -0.000175 -0.000235 -0.000312 -0.000411 -0.000536 -0.000693 -0.000886 -0.001123 -0.001409 -0.001750 -0.002153 -0.002622 -0.003160 -0.003769 -0.004445 -0.005182 -0.005970 -0.006792 -0.007629 -0.008451 -0.009228 -0.009921 -0.010489 -0.010887 -0.011071 -0.011000 -0.010641 -0.009967 -0.008972 -0.007668 -0.006093 -0.004314 -0.002425 -0.000548 0.001179 0.002612 0.003615 0.004079 0.003937 0.003179 0.001857 0.000087 -0.001960 -0.004078 -0.006052 -0.007682 -0.008816 -0.009367 -0.009332 -0.008787 -0.007880 -0.006806 -0.005775 -0.004983 -0.004573 -0.004614 -0.005092 -0.005912 -0.006915 -0.007905 -0.008683 -0.009079 -0.008974 -0.008322 -0.007153 -0.005568 -0.003724 -0.001814 -0.000037 0.001427 0.002438 0.002907 0.002809 0.002173 0.001079 -0.000360 -0.002013 -0.003746 -0.005437 -0.006985 -0.008314 -0.009374 -0.010141 -0.010614 -0.010807 -0.010749 -0.010475 -0.010023 -0.009431 -0.008738 -0.007978 -0.007183 -0.006379 -0.005592 -0.004840 -0.004139 -0.003499 -0.002925 -0.002420 -0.001981 -0.001605 -0.001288 -0.001024 -0.000807 -0.000630 -0.000487 -0.000374 -0.000286 -0.000216 -0.000163 -0.000122 -0.000091 -0.000067 -0.000050 -0.000037 -0.000027 -0.000019 -0.000014 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000030 -0.000042 -0.000059 -0.000082 -0.000112 -0.000152 -0.000203 -0.000268 -0.000351 -0.000455 -0.000583 -0.000739 -0.000926 -0.001149 -0.001411 -0.001715 -0.002061 -0.002450 -0.002880 -0.003346 -0.003841 -0.004352 -0.004866 -0.005366 -0.005833 -0.006245 -0.006579 -0.006814 -0.006930 -0.006910 -0.006746 -0.006433 -0.005977 -0.005392 -0.004701 -0.003937 -0.003138 -0.002347 -0.001610 -0.000968 -0.000456 -0.000100 0.000088 0.000110 -0.000021 -0.000278 -0.000629 -0.001039 -0.001472 -0.001899 -0.002300 -0.002662 -0.002980 -0.003256 -0.003494 -0.003699 -0.003875 -0.004020 -0.004130 -0.004196 -0.004208 -0.004154 -0.004025 -0.003821 -0.003547 -0.003218 -0.002853 -0.002474 -0.002104 -0.001760 -0.001461 -0.001219 -0.001045 -0.000949 -0.000937 -0.001015 -0.001185 -0.001446 -0.001795 -0.002222 -0.002714 -0.003253 -0.003818 -0.004384 -0.004929 -0.005429 -0.005863 -0.006212 -0.006462 -0.006606 -0.006641 -0.006569 -0.006397 -0.006136 -0.005798 -0.005399 -0.004956 -0.004485 -0.004002 -0.003524 -0.003064 -0.002631 -0.002232 -0.001872 -0.001553 -0.001275 -0.001035 -0.000832 -0.000662 -0.000522 -0.000408 -0.000316 -0.000244 -0.000186 -0.000141 -0.000107 -0.000080 -0.000060 -0.000045 -0.000033 -0.000024 -0.000017 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000017 -0.000024 -0.000035 -0.000050 -0.000069 -0.000094 -0.000126 -0.000168 -0.000221 -0.000286 -0.000367 -0.000464 -0.000580 -0.000716 -0.000873 -0.001051 -0.001249 -0.001466 -0.001699 -0.001940 -0.002184 -0.002420 -0.002637 -0.002823 -0.002963 -0.003046 -0.003062 -0.003002 -0.002867 -0.002661 -0.002398 -0.002101 -0.001800 -0.001534 -0.001341 -0.001257 -0.001310 -0.001512 -0.001854 -0.002301 -0.002797 -0.003261 -0.003605 -0.003737 -0.003586 -0.003106 -0.002297 -0.001211 0.000054 0.001359 0.002541 0.003439 0.003922 0.003908 0.003387 0.002423 0.001153 -0.000235 -0.001529 -0.002526 -0.003064 -0.003051 -0.002480 -0.001428 -0.000051 0.001444 0.002832 0.003903 0.004498 0.004528 0.003989 0.002951 0.001551 -0.000041 -0.001640 -0.003080 -0.004229 -0.005009 -0.005393 -0.005407 -0.005118 -0.004615 -0.003998 -0.003362 -0.002786 -0.002323 -0.002003 -0.001831 -0.001793 -0.001860 -0.001998 -0.002172 -0.002348 -0.002500 -0.002609 -0.002663 -0.002658 -0.002594 -0.002479 -0.002322 -0.002135 -0.001929 -0.001715 -0.001501 -0.001296 -0.001103 -0.000926 -0.000768 -0.000629 -0.000510 -0.000409 -0.000324 -0.000255 -0.000199 -0.000154 -0.000119 -0.000091 -0.000069 -0.000052 -0.000039 -0.000029 -0.000021 -0.000015 -0.000011 -0.000007 -0.000005 -0.000003 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000028 -0.000039 -0.000055 -0.000074 -0.000100 -0.000131 -0.000171 -0.000218 -0.000275 -0.000341 -0.000416 -0.000500 -0.000589 -0.000682 -0.000774 -0.000859 -0.000932 -0.000982 -0.000999 -0.000973 -0.000889 -0.000737 -0.000507 -0.000194 0.000203 0.000676 0.001204 0.001759 0.002295 0.002757 0.003078 0.003188 0.003020 0.002525 0.001676 0.000487 -0.000981 -0.002618 -0.004266 -0.005733 -0.006814 -0.007315 -0.007089 -0.006061 -0.004252 -0.001794 0.001083 0.004070 0.006819 0.008990 0.010307 0.010607 0.009866 0.008216 0.005929 0.003376 0.000975 -0.000879 -0.001877 -0.001848 -0.000786 0.001148 0.003646 0.006308 0.008706 0.010447 0.011241 0.010936 0.009541 0.007217 0.004242 0.000967 -0.002239 -0.005040 -0.007176 -0.008488 -0.008931 -0.008562 -0.007522 -0.006007 -0.004232 -0.002407 -0.000709 0.000730 0.001831 0.002565 0.002946 0.003017 0.002841 0.002489 0.002030 0.001523 0.001018 0.000551 0.000146 -0.000184 -0.000436 -0.000613 -0.000723 -0.000776 -0.000785 -0.000759 -0.000710 -0.000645 -0.000572 -0.000497 -0.000424 -0.000355 -0.000293 -0.000239 -0.000193 -0.000154 -0.000121 -0.000095 -0.000074 -0.000057 -0.000044 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000040 -0.000055 -0.000072 -0.000094 -0.000120 -0.000150 -0.000183 -0.000218 -0.000253 -0.000285 -0.000308 -0.000318 -0.000306 -0.000263 -0.000179 -0.000042 0.000162 0.000446 0.000825 0.001309 0.001904 0.002610 0.003418 0.004304 0.005231 0.006144 0.006969 0.007617 0.007988 0.007977 0.007491 0.006464 0.004869 0.002745 0.000198 -0.002589 -0.005365 -0.007828 -0.009662 -0.010576 -0.010349 -0.008876 -0.006198 -0.002519 0.001810 0.006319 0.010485 0.013804 0.015866 0.016427 0.015454 0.013140 0.009882 0.006225 0.002775 0.000108 -0.001331 -0.001294 0.000222 0.002977 0.006526 0.010288 0.013646 0.016039 0.017053 0.016479 0.014341 0.010878 0.006504 0.001735 -0.002889 -0.006877 -0.009848 -0.011575 -0.011994 -0.011196 -0.009394 -0.006883 -0.003990 -0.001030 0.001724 0.004072 0.005887 0.007122 0.007789 0.007952 0.007701 0.007143 0.006379 0.005504 0.004595 0.003712 0.002898 0.002178 0.001564 0.001059 0.000658 0.000350 0.000124 -0.000035 -0.000138 -0.000198 -0.000227 -0.000232 -0.000223 -0.000204 -0.000181 -0.000156 -0.000132 -0.000109 -0.000089 -0.000072 -0.000058 -0.000046 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000026 -0.000035 -0.000046 -0.000058 -0.000071 -0.000084 -0.000095 -0.000100 -0.000097 -0.000080 -0.000042 0.000027 0.000136 0.000299 0.000529 0.000841 0.001252 0.001778 0.002434 0.003229 0.004168 0.005245 0.006441 0.007722 0.009031 0.010292 0.011405 0.012249 0.012691 0.012595 0.011842 0.010347 0.008087 0.005114 0.001577 -0.002275 -0.006106 -0.009519 -0.012096 -0.013456 -0.013311 -0.011529 -0.008165 -0.003487 0.002043 0.007819 0.013161 0.017419 0.020064 0.020785 0.019538 0.016573 0.012400 0.007715 0.003298 -0.000120 -0.001968 -0.001934 -0.000014 0.003483 0.007989 0.012765 0.017025 0.020058 0.021342 0.020616 0.017914 0.013544 0.008038 0.002056 -0.003712 -0.008639 -0.012243 -0.014235 -0.014540 -0.013278 -0.010729 -0.007276 -0.003348 0.000646 0.004352 0.007506 0.009943 0.011600 0.012492 0.012702 0.012348 0.011567 0.010496 0.009260 0.007961 0.006681 0.005478 0.004390 0.003436 0.002623 0.001949 0.001403 0.000973 0.000643 0.000397 0.000220 0.000097 0.000016 -0.000034 -0.000062 -0.000075 -0.000078 -0.000074 -0.000068 -0.000059 -0.000051 -0.000042 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000025 -0.000026 -0.000023 -0.000013 0.000007 0.000045 0.000106 0.000200 0.000338 0.000534 0.000803 0.001163 0.001631 0.002226 0.002966 0.003866 0.004938 0.006182 0.007588 0.009131 0.010765 0.012420 0.013999 0.015378 0.016412 0.016937 0.016789 0.015825 0.013946 0.011123 0.007424 0.003032 -0.001751 -0.006519 -0.010792 -0.014066 -0.015884 -0.015904 -0.013964 -0.010135 -0.004736 0.001682 0.008397 0.014603 0.019527 0.022547 0.023293 0.021720 0.018124 0.013110 0.007505 0.002228 -0.001854 -0.004068 -0.004045 -0.001783 0.002353 0.007694 0.013369 0.018452 0.022108 0.023721 0.022987 0.019944 0.014959 0.008654 0.001807 -0.004770 -0.010340 -0.014340 -0.016434 -0.016536 -0.014795 -0.011548 -0.007252 -0.002416 0.002468 0.006980 0.010806 0.013751 0.015739 0.016792 0.017009 0.016534 0.015534 0.014175 0.012605 0.010953 0.009316 0.007766 0.006349 0.005093 0.004008 0.003092 0.002337 0.001727 0.001245 0.000873 0.000592 0.000385 0.000237 0.000134 0.000064 0.000019 -0.000008 -0.000023 -0.000030 -0.000032 -0.000031 -0.000028 -0.000025 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000000 0.000005 0.000014 0.000030 0.000058 0.000101 0.000167 0.000265 0.000406 0.000603 0.000871 0.001229 0.001696 0.002293 0.003039 0.003955 0.005057 0.006355 0.007849 0.009526 0.011354 0.013279 0.015221 0.017066 0.018674 0.019874 0.020483 0.020312 0.019199 0.017029 0.013770 0.009501 0.004428 -0.001108 -0.006645 -0.011641 -0.015527 -0.017786 -0.018034 -0.016088 -0.012030 -0.006215 0.000738 0.008022 0.014738 0.020023 0.023187 0.023821 0.021878 0.017695 0.011950 0.005568 -0.000421 -0.005051 -0.007570 -0.007567 -0.005039 -0.000392 0.005626 0.012048 0.017841 0.022075 0.024065 0.023467 0.020324 0.015040 0.008303 0.000975 -0.006043 -0.011939 -0.016089 -0.018124 -0.017954 -0.015751 -0.011892 -0.006893 -0.001324 0.004264 0.009402 0.013738 0.017057 0.019277 0.020427 0.020620 0.020022 0.018823 0.017213 0.015362 0.013414 0.011482 0.009646 0.007961 0.006457 0.005149 0.004036 0.003108 0.002350 0.001744 0.001267 0.000901 0.000625 0.000421 0.000274 0.000170 0.000099 0.000051 0.000020 0.000001 -0.000009 -0.000015 -0.000016 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000011 0.000018 0.000029 0.000046 0.000074 0.000115 0.000176 0.000265 0.000392 0.000569 0.000810 0.001134 0.001559 0.002106 0.002798 0.003656 0.004701 0.005950 0.007411 0.009086 0.010958 0.012992 0.015129 0.017279 0.019320 0.021098 0.022429 0.023110 0.022939 0.021738 0.019381 0.015833 0.011176 0.005631 -0.000435 -0.006527 -0.012061 -0.016428 -0.019075 -0.019586 -0.017770 -0.013710 -0.007788 -0.000661 0.006812 0.013676 0.019016 0.022102 0.022506 0.020183 0.015497 0.009178 0.002213 -0.004300 -0.009329 -0.012072 -0.012094 -0.009389 -0.004389 0.002111 0.009081 0.015424 0.020151 0.022527 0.022187 0.019168 0.013894 0.007091 -0.000333 -0.007428 -0.013337 -0.017403 -0.019242 -0.018762 -0.016149 -0.011809 -0.006292 -0.000207 0.005861 0.011412 0.016075 0.019623 0.021971 0.023156 0.023303 0.022594 0.021236 0.019434 0.017374 0.015209 0.013061 0.011019 0.009140 0.007458 0.005989 0.004733 0.003680 0.002814 0.002116 0.001564 0.001134 0.000807 0.000562 0.000382 0.000252 0.000160 0.000097 0.000054 0.000026 0.000009 -0.000001 -0.000006 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000020 0.000031 0.000047 0.000071 0.000106 0.000157 0.000231 0.000335 0.000481 0.000682 0.000953 0.001311 0.001778 0.002375 0.003124 0.004048 0.005167 0.006499 0.008053 0.009828 0.011807 0.013954 0.016206 0.018471 0.020622 0.022497 0.023906 0.024639 0.024484 0.023255 0.020821 0.017143 0.012303 0.006526 0.000188 -0.006203 -0.012049 -0.016725 -0.019661 -0.020436 -0.018851 -0.014991 -0.009246 -0.002285 0.005016 0.011688 0.016804 0.019625 0.019722 0.017057 0.012008 0.005326 -0.001977 -0.008777 -0.014021 -0.016889 -0.016935 -0.014155 -0.008988 -0.002243 0.005028 0.011709 0.016785 0.019508 0.019496 0.016784 0.011794 0.005258 -0.001907 -0.008743 -0.014384 -0.018169 -0.019711 -0.018923 -0.015996 -0.011347 -0.005539 0.000810 0.007103 0.012832 0.017621 0.021242 0.023614 0.024778 0.024869 0.024075 0.022613 0.020696 0.018514 0.016228 0.013963 0.011807 0.009823 0.008043 0.006485 0.005148 0.004024 0.003097 0.002346 0.001748 0.001282 0.000923 0.000653 0.000452 0.000306 0.000201 0.000128 0.000077 0.000044 0.000022 0.000009 0.000001 -0.000003 -0.000004 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000027 0.000040 0.000059 0.000086 0.000126 0.000182 0.000263 0.000375 0.000531 0.000742 0.001025 0.001397 0.001879 0.002491 0.003256 0.004196 0.005332 0.006678 0.008245 0.010032 0.012022 0.014179 0.016442 0.018717 0.020878 0.022767 0.024192 0.024945 0.024815 0.023616 0.021217 0.017575 0.012770 0.007020 0.000694 -0.005711 -0.011606 -0.016377 -0.019468 -0.020463 -0.019168 -0.015668 -0.010344 -0.003848 0.002966 0.009154 0.013817 0.016239 0.016008 0.013096 0.007882 0.001104 -0.006241 -0.013052 -0.018295 -0.021170 -0.021237 -0.018493 -0.013367 -0.006650 0.000631 0.007381 0.012607 0.015574 0.015902 0.013619 0.009128 0.003136 -0.003471 -0.009765 -0.014907 -0.018260 -0.019452 -0.018401 -0.015298 -0.010551 -0.004708 0.001624 0.007865 0.013521 0.018227 0.021764 0.024058 0.025153 0.025185 0.024345 0.022847 0.020903 0.018703 0.016403 0.014126 0.011962 0.009968 0.008178 0.006609 0.005261 0.004125 0.003186 0.002423 0.001814 0.001337 0.000970 0.000691 0.000484 0.000331 0.000222 0.000144 0.000090 0.000053 0.000029 0.000015 0.000006 0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000009 0.000014 0.000020 0.000030 0.000044 0.000064 0.000093 0.000134 0.000191 0.000272 0.000385 0.000539 0.000748 0.001025 0.001389 0.001858 0.002452 0.003191 0.004096 0.005187 0.006477 0.007977 0.009686 0.011587 0.013648 0.015809 0.017984 0.020052 0.021862 0.023234 0.023970 0.023869 0.022753 0.020497 0.017059 0.012509 0.007054 0.001035 -0.005079 -0.010737 -0.015365 -0.018440 -0.019574 -0.018586 -0.015557 -0.010842 -0.005051 0.001020 0.006494 0.010537 0.012486 0.011967 0.008961 0.003829 -0.002732 -0.009786 -0.016299 -0.021304 -0.024052 -0.024132 -0.021542 -0.016680 -0.010289 -0.003326 0.003182 0.008308 0.011357 0.011973 0.010171 0.006324 0.001083 -0.004733 -0.010265 -0.014739 -0.017565 -0.018401 -0.017174 -0.014066 -0.009457 -0.003860 0.002160 0.008064 0.013392 0.017807 0.021107 0.023225 0.024209 0.024190 0.023350 0.021893 0.020019 0.017908 0.015708 0.013533 0.011466 0.009562 0.007853 0.006354 0.005064 0.003977 0.003076 0.002344 0.001760 0.001300 0.000946 0.000677 0.000476 0.000328 0.000221 0.000144 0.000091 0.000055 0.000032 0.000017 0.000008 0.000003 0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000021 0.000031 0.000044 0.000064 0.000091 0.000130 0.000184 0.000260 0.000365 0.000508 0.000701 0.000957 0.001291 0.001720 0.002261 0.002933 0.003754 0.004741 0.005908 0.007263 0.008805 0.010521 0.012380 0.014331 0.016296 0.018166 0.019806 0.021054 0.021730 0.021656 0.020670 0.018659 0.015584 0.011505 0.006604 0.001187 -0.004333 -0.009463 -0.013694 -0.016563 -0.017724 -0.017021 -0.014525 -0.010553 -0.005646 -0.000508 0.004089 0.007409 0.008873 0.008157 0.005252 0.000485 -0.005520 -0.011928 -0.017823 -0.022343 -0.024826 -0.024909 -0.022588 -0.018219 -0.012459 -0.006158 -0.000226 0.004513 0.007440 0.008235 0.006907 0.003781 -0.000574 -0.005438 -0.010058 -0.013754 -0.016009 -0.016526 -0.015244 -0.012323 -0.008102 -0.003034 0.002381 0.007668 0.012422 0.016344 0.019262 0.021118 0.021957 0.021900 0.021111 0.019774 0.018069 0.016155 0.014167 0.012204 0.010341 0.008624 0.007084 0.005732 0.004570 0.003589 0.002777 0.002117 0.001589 0.001175 0.000855 0.000612 0.000430 0.000297 0.000200 0.000131 0.000083 0.000051 0.000029 0.000016 0.000008 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000009 0.000013 0.000020 0.000029 0.000041 0.000058 0.000082 0.000116 0.000163 0.000228 0.000318 0.000441 0.000606 0.000825 0.001109 0.001473 0.001932 0.002499 0.003191 0.004022 0.005003 0.006140 0.007435 0.008876 0.010439 0.012079 0.013732 0.015307 0.016689 0.017743 0.018318 0.018265 0.017449 0.015773 0.013204 0.009792 0.005687 0.001143 -0.003495 -0.007820 -0.011408 -0.013875 -0.014938 -0.014468 -0.012528 -0.009382 -0.005479 -0.001401 0.002215 0.004766 0.005779 0.004993 0.002407 -0.001702 -0.006811 -0.012228 -0.017191 -0.020989 -0.023073 -0.023145 -0.021203 -0.017544 -0.012709 -0.007404 -0.002382 0.001675 0.004253 0.005085 0.004176 0.001789 -0.001607 -0.005422 -0.009038 -0.011900 -0.013585 -0.013849 -0.012646 -0.010109 -0.006520 -0.002252 0.002284 0.006695 0.010648 0.013898 0.016305 0.017822 0.018490 0.018411 0.017723 0.016582 0.015138 0.013525 0.011851 0.010203 0.008640 0.007201 0.005910 0.004778 0.003805 0.002984 0.002306 0.001754 0.001314 0.000970 0.000704 0.000502 0.000352 0.000241 0.000162 0.000105 0.000066 0.000040 0.000023 0.000012 0.000006 0.000003 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000025 0.000035 0.000049 0.000068 0.000094 0.000130 0.000180 0.000250 0.000344 0.000471 0.000639 0.000857 0.001136 0.001485 0.001917 0.002442 0.003071 0.003813 0.004673 0.005653 0.006744 0.007927 0.009171 0.010424 0.011617 0.012665 0.013464 0.013901 0.013862 0.013245 0.011979 0.010038 0.007459 0.004356 0.000920 -0.002589 -0.005864 -0.008588 -0.010476 -0.011316 -0.011016 -0.009627 -0.007350 -0.004523 -0.001582 0.001000 0.002776 0.003400 0.002681 0.000627 -0.002549 -0.006454 -0.010568 -0.014322 -0.017186 -0.018753 -0.018802 -0.017335 -0.014574 -0.010925 -0.006914 -0.003103 -0.000001 0.002009 0.002726 0.002155 0.000490 -0.001920 -0.004640 -0.007210 -0.009220 -0.010360 -0.010451 -0.009461 -0.007492 -0.004752 -0.001520 0.001899 0.005212 0.008173 0.010599 0.012387 0.013503 0.013980 0.013895 0.013355 0.012477 0.011375 0.010148 0.008881 0.007634 0.006454 0.005368 0.004396 0.003544 0.002812 0.002197 0.001690 0.001279 0.000953 0.000698 0.000502 0.000355 0.000246 0.000166 0.000109 0.000069 0.000042 0.000024 0.000012 0.000006 0.000002 0.000001 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000014 0.000020 0.000027 0.000036 0.000049 0.000065 0.000088 0.000120 0.000164 0.000224 0.000306 0.000413 0.000552 0.000728 0.000949 0.001220 0.001550 0.001943 0.002407 0.002945 0.003557 0.004241 0.004983 0.005762 0.006548 0.007295 0.007948 0.008444 0.008710 0.008678 0.008283 0.007482 0.006259 0.004640 0.002697 0.000551 -0.001636 -0.003671 -0.005358 -0.006522 -0.007035 -0.006846 -0.005991 -0.004601 -0.002888 -0.001123 0.000404 0.001421 0.001722 0.001196 -0.000146 -0.002166 -0.004619 -0.007183 -0.009509 -0.011273 -0.012229 -0.012246 -0.011328 -0.009613 -0.007353 -0.004871 -0.002511 -0.000585 0.000674 0.001144 0.000830 -0.000147 -0.001573 -0.003181 -0.004691 -0.005856 -0.006487 -0.006480 -0.005817 -0.004562 -0.002843 -0.000832 0.001286 0.003331 0.005152 0.006639 0.007727 0.008397 0.008669 0.008593 0.008237 0.007674 0.006976 0.006205 0.005411 0.004634 0.003899 0.003226 0.002624 0.002098 0.001649 0.001274 0.000967 0.000720 0.000526 0.000377 0.000264 0.000180 0.000119 0.000076 0.000046 0.000025 0.000012 0.000004 -0.000000 -0.000002 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000017 0.000022 0.000027 0.000033 0.000041 0.000052 0.000068 0.000090 0.000120 0.000160 0.000212 0.000276 0.000356 0.000453 0.000568 0.000705 0.000866 0.001053 0.001267 0.001507 0.001768 0.002043 0.002317 0.002575 0.002796 0.002956 0.003031 0.002998 0.002838 0.002535 0.002088 0.001509 0.000825 0.000083 -0.000659 -0.001333 -0.001872 -0.002219 -0.002338 -0.002219 -0.001884 -0.001386 -0.000804 -0.000231 0.000238 0.000517 0.000547 0.000302 -0.000205 -0.000922 -0.001761 -0.002616 -0.003374 -0.003933 -0.004220 -0.004198 -0.003875 -0.003301 -0.002559 -0.001756 -0.001001 -0.000393 -0.000005 0.000129 0.000015 -0.000305 -0.000756 -0.001253 -0.001705 -0.002036 -0.002191 -0.002139 -0.001880 -0.001436 -0.000850 -0.000177 0.000524 0.001194 0.001785 0.002260 0.002599 0.002794 0.002854 0.002797 0.002649 0.002435 0.002180 0.001907 0.001632 0.001366 0.001118 0.000893 0.000695 0.000525 0.000383 0.000269 0.000179 0.000111 0.000061 0.000027 0.000003 -0.000011 -0.000019 -0.000023 -0.000023 -0.000022 -0.000020 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000007 0.000006 0.000004 -0.000001 -0.000008 -0.000018 -0.000032 -0.000049 -0.000072 -0.000102 -0.000141 -0.000191 -0.000257 -0.000340 -0.000444 -0.000570 -0.000720 -0.000892 -0.001087 -0.001303 -0.001536 -0.001782 -0.002033 -0.002280 -0.002507 -0.002695 -0.002819 -0.002855 -0.002779 -0.002572 -0.002224 -0.001736 -0.001126 -0.000425 0.000320 0.001048 0.001694 0.002193 0.002491 0.002552 0.002371 0.001975 0.001422 0.000800 0.000213 -0.000234 -0.000451 -0.000380 -0.000007 0.000635 0.001466 0.002375 0.003233 0.003913 0.004315 0.004377 0.004088 0.003491 0.002671 0.001747 0.000846 0.000089 -0.000433 -0.000666 -0.000602 -0.000275 0.000242 0.000853 0.001455 0.001949 0.002257 0.002331 0.002158 0.001755 0.001170 0.000464 -0.000292 -0.001033 -0.001703 -0.002263 -0.002690 -0.002978 -0.003132 -0.003166 -0.003098 -0.002952 -0.002748 -0.002508 -0.002250 -0.001989 -0.001737 -0.001500 -0.001283 -0.001087 -0.000913 -0.000760 -0.000626 -0.000511 -0.000413 -0.000330 -0.000262 -0.000205 -0.000159 -0.000123 -0.000093 -0.000070 -0.000053 -0.000039 -0.000028 -0.000020 -0.000014 -0.000009 -0.000006 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 -0.000003 -0.000008 -0.000018 -0.000034 -0.000056 -0.000087 -0.000129 -0.000185 -0.000259 -0.000356 -0.000483 -0.000646 -0.000852 -0.001110 -0.001427 -0.001808 -0.002259 -0.002781 -0.003374 -0.004032 -0.004746 -0.005497 -0.006262 -0.007000 -0.007664 -0.008190 -0.008510 -0.008549 -0.008242 -0.007538 -0.006414 -0.004886 -0.003015 -0.000909 0.001281 0.003370 0.005160 0.006470 0.007154 0.007138 0.006431 0.005138 0.003454 0.001643 0.000005 -0.001170 -0.001645 -0.001281 -0.000064 0.001889 0.004338 0.006956 0.009380 0.011262 0.012330 0.012429 0.011545 0.009809 0.007476 0.004879 0.002380 0.000311 -0.001075 -0.001640 -0.001374 -0.000390 0.001098 0.002816 0.004468 0.005787 0.006563 0.006674 0.006091 0.004873 0.003153 0.001109 -0.001064 -0.003177 -0.005076 -0.006645 -0.007820 -0.008580 -0.008944 -0.008957 -0.008680 -0.008183 -0.007534 -0.006794 -0.006017 -0.005244 -0.004504 -0.003818 -0.003196 -0.002645 -0.002164 -0.001751 -0.001401 -0.001109 -0.000868 -0.000672 -0.000515 -0.000390 -0.000293 -0.000217 -0.000159 -0.000116 -0.000083 -0.000059 -0.000041 -0.000029 -0.000019 -0.000013 -0.000008 -0.000005 -0.000002 -0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000005 -0.000011 -0.000022 -0.000038 -0.000063 -0.000098 -0.000148 -0.000215 -0.000306 -0.000427 -0.000586 -0.000793 -0.001058 -0.001393 -0.001811 -0.002322 -0.002938 -0.003664 -0.004507 -0.005464 -0.006528 -0.007683 -0.008900 -0.010135 -0.011325 -0.012389 -0.013226 -0.013722 -0.013760 -0.013236 -0.012069 -0.010227 -0.007737 -0.004703 -0.001305 0.002208 0.005535 0.008356 0.010378 0.011376 0.011233 0.009978 0.007790 0.004990 0.002010 -0.000670 -0.002583 -0.003359 -0.002780 -0.000832 0.002291 0.006199 0.010368 0.014216 0.017191 0.018864 0.018991 0.017559 0.014781 0.011067 0.006953 0.003016 -0.000215 -0.002340 -0.003144 -0.002615 -0.000944 0.001522 0.004340 0.007037 0.009185 0.010453 0.010647 0.009726 0.007786 0.005041 0.001775 -0.001696 -0.005074 -0.008107 -0.010611 -0.012480 -0.013682 -0.014246 -0.014246 -0.013782 -0.012966 -0.011911 -0.010714 -0.009461 -0.008217 -0.007029 -0.005930 -0.004937 -0.004059 -0.003297 -0.002646 -0.002099 -0.001645 -0.001275 -0.000976 -0.000739 -0.000553 -0.000409 -0.000299 -0.000216 -0.000154 -0.000109 -0.000075 -0.000052 -0.000035 -0.000023 -0.000015 -0.000009 -0.000005 -0.000003 -0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000005 -0.000010 -0.000019 -0.000033 -0.000054 -0.000087 -0.000133 -0.000198 -0.000286 -0.000406 -0.000566 -0.000777 -0.001051 -0.001403 -0.001847 -0.002401 -0.003078 -0.003893 -0.004856 -0.005973 -0.007242 -0.008655 -0.010189 -0.011805 -0.013443 -0.015020 -0.016425 -0.017524 -0.018166 -0.018197 -0.017477 -0.015903 -0.013432 -0.010106 -0.006066 -0.001555 0.003089 0.007461 0.011137 0.013723 0.014923 0.014590 0.012765 0.009695 0.005816 0.001707 -0.001988 -0.004651 -0.005787 -0.005111 -0.002604 0.001468 0.006590 0.012063 0.017114 0.021015 0.023196 0.023341 0.021434 0.017764 0.012876 0.007485 0.002355 -0.001812 -0.004489 -0.005394 -0.004521 -0.002130 0.001313 0.005211 0.008933 0.011908 0.013698 0.014045 0.012894 0.010377 0.006778 0.002477 -0.002108 -0.006578 -0.010595 -0.013915 -0.016395 -0.017990 -0.018738 -0.018736 -0.018119 -0.017037 -0.015636 -0.014051 -0.012391 -0.010743 -0.009171 -0.007717 -0.006406 -0.005249 -0.004247 -0.003394 -0.002679 -0.002089 -0.001609 -0.001225 -0.000921 -0.000684 -0.000502 -0.000363 -0.000260 -0.000183 -0.000127 -0.000087 -0.000059 -0.000039 -0.000026 -0.000016 -0.000010 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000005 -0.000008 -0.000013 -0.000023 -0.000040 -0.000065 -0.000103 -0.000156 -0.000232 -0.000336 -0.000477 -0.000666 -0.000915 -0.001240 -0.001658 -0.002186 -0.002844 -0.003650 -0.004620 -0.005767 -0.007098 -0.008612 -0.010298 -0.012129 -0.014057 -0.016011 -0.017889 -0.019558 -0.020858 -0.021607 -0.021621 -0.020734 -0.018825 -0.015844 -0.011846 -0.007003 -0.001613 0.003913 0.009087 0.013393 0.016362 0.017636 0.017042 0.014638 0.010727 0.005840 0.000678 -0.003977 -0.007380 -0.008933 -0.008294 -0.005441 -0.000689 0.005338 0.011804 0.017780 0.022393 0.024962 0.025111 0.022823 0.018451 0.012652 0.006284 0.000269 -0.004557 -0.007562 -0.008414 -0.007116 -0.003986 0.000404 0.005331 0.010029 0.013810 0.016141 0.016716 0.015467 0.012554 0.008318 0.003219 -0.002240 -0.007577 -0.012383 -0.016363 -0.019342 -0.021264 -0.022172 -0.022183 -0.021457 -0.020174 -0.018510 -0.016623 -0.014647 -0.012685 -0.010813 -0.009082 -0.007523 -0.006148 -0.004960 -0.003950 -0.003107 -0.002413 -0.001850 -0.001401 -0.001048 -0.000773 -0.000563 -0.000405 -0.000287 -0.000200 -0.000137 -0.000093 -0.000062 -0.000040 -0.000026 -0.000016 -0.000009 -0.000005 -0.000002 0.000000 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000008 -0.000015 -0.000025 -0.000042 -0.000069 -0.000109 -0.000167 -0.000248 -0.000360 -0.000513 -0.000719 -0.000992 -0.001348 -0.001807 -0.002389 -0.003115 -0.004006 -0.005078 -0.006348 -0.007823 -0.009502 -0.011372 -0.013404 -0.015544 -0.017710 -0.019789 -0.021632 -0.023060 -0.023870 -0.023859 -0.022842 -0.020683 -0.017334 -0.012857 -0.007451 -0.001453 0.004670 0.010366 0.015056 0.018209 0.019427 0.018520 0.015556 0.010883 0.005106 -0.000982 -0.006496 -0.010592 -0.012597 -0.012121 -0.009137 -0.003999 0.002595 0.009705 0.016293 0.021378 0.024199 0.024336 0.021776 0.016918 0.010502 0.003495 -0.003070 -0.008255 -0.011358 -0.012013 -0.010232 -0.006384 -0.001121 0.004733 0.010314 0.014839 0.017709 0.018575 0.017361 0.014248 0.009620 0.003995 -0.002061 -0.008001 -0.013367 -0.017821 -0.021166 -0.023334 -0.024373 -0.024411 -0.023626 -0.022218 -0.020383 -0.018298 -0.016111 -0.013939 -0.011867 -0.009951 -0.008226 -0.006707 -0.005396 -0.004284 -0.003357 -0.002597 -0.001983 -0.001494 -0.001111 -0.000815 -0.000589 -0.000420 -0.000294 -0.000203 -0.000137 -0.000091 -0.000059 -0.000038 -0.000023 -0.000014 -0.000007 -0.000003 -0.000000 0.000002 0.000003 0.000003 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000008 -0.000013 -0.000023 -0.000040 -0.000066 -0.000105 -0.000162 -0.000243 -0.000356 -0.000511 -0.000721 -0.001000 -0.001366 -0.001840 -0.002443 -0.003197 -0.004123 -0.005241 -0.006567 -0.008109 -0.009866 -0.011825 -0.013953 -0.016194 -0.018461 -0.020634 -0.022555 -0.024035 -0.024861 -0.024817 -0.023711 -0.021401 -0.017839 -0.013094 -0.007383 -0.001070 0.005346 0.011273 0.016092 0.019237 0.020286 0.019041 0.015578 0.010275 0.003784 -0.003042 -0.009254 -0.013944 -0.016389 -0.016169 -0.013253 -0.008014 -0.001194 0.006208 0.013083 0.018390 0.021322 0.021434 0.018717 0.013598 0.006872 -0.000431 -0.007209 -0.012465 -0.015458 -0.015806 -0.013533 -0.009044 -0.003046 0.003574 0.009884 0.015041 0.018404 0.019596 0.018537 0.015418 0.010648 0.004783 -0.001572 -0.007833 -0.013506 -0.018231 -0.021792 -0.024115 -0.025248 -0.025324 -0.024529 -0.023076 -0.021169 -0.018996 -0.016714 -0.014445 -0.012280 -0.010278 -0.008478 -0.006894 -0.005529 -0.004375 -0.003415 -0.002630 -0.001998 -0.001497 -0.001105 -0.000804 -0.000576 -0.000406 -0.000281 -0.000190 -0.000126 -0.000082 -0.000052 -0.000032 -0.000018 -0.000010 -0.000004 -0.000001 0.000002 0.000003 0.000004 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000003 -0.000005 -0.000009 -0.000018 -0.000032 -0.000055 -0.000090 -0.000142 -0.000217 -0.000322 -0.000469 -0.000669 -0.000937 -0.001292 -0.001753 -0.002342 -0.003082 -0.003994 -0.005099 -0.006412 -0.007942 -0.009688 -0.011636 -0.013754 -0.015985 -0.018241 -0.020400 -0.022303 -0.023761 -0.024559 -0.024481 -0.023333 -0.020977 -0.017364 -0.012571 -0.006820 -0.000486 0.005920 0.011792 0.016499 0.019467 0.020267 0.018699 0.014847 0.009103 0.002135 -0.005177 -0.011860 -0.016982 -0.019799 -0.019879 -0.017184 -0.012095 -0.005364 0.001991 0.008843 0.014133 0.017039 0.017114 0.014352 0.009194 0.002454 -0.004817 -0.011496 -0.016570 -0.019291 -0.019279 -0.016567 -0.011582 -0.005055 0.002097 0.008915 0.014534 0.018294 0.019808 0.018991 0.016037 0.011366 0.005543 -0.000813 -0.007104 -0.012826 -0.017608 -0.021227 -0.023607 -0.024789 -0.024908 -0.024151 -0.022729 -0.020849 -0.018698 -0.016436 -0.014185 -0.012036 -0.010051 -0.008267 -0.006700 -0.005354 -0.004217 -0.003276 -0.002508 -0.001892 -0.001407 -0.001029 -0.000741 -0.000524 -0.000363 -0.000246 -0.000163 -0.000105 -0.000065 -0.000039 -0.000022 -0.000011 -0.000004 0.000000 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000000 -0.000000 -0.000003 -0.000008 -0.000019 -0.000036 -0.000064 -0.000106 -0.000169 -0.000260 -0.000388 -0.000564 -0.000805 -0.001126 -0.001547 -0.002089 -0.002775 -0.003625 -0.004658 -0.005891 -0.007331 -0.008980 -0.010823 -0.012828 -0.014942 -0.017079 -0.019122 -0.020920 -0.022288 -0.023022 -0.022914 -0.021778 -0.019482 -0.015983 -0.011356 -0.005823 0.000249 0.006358 0.011913 0.016299 0.018953 0.019462 0.017633 0.013554 0.007609 0.000462 -0.007024 -0.013890 -0.019219 -0.022279 -0.022643 -0.020271 -0.015532 -0.009161 -0.002151 0.004397 0.009450 0.012209 0.012238 0.009538 0.004546 -0.001939 -0.008886 -0.015200 -0.019893 -0.022238 -0.021874 -0.018846 -0.013578 -0.006799 0.000586 0.007630 0.013481 0.017488 0.019270 0.018743 0.016095 0.011735 0.006215 0.000143 -0.005899 -0.011416 -0.016042 -0.019560 -0.021890 -0.023072 -0.023233 -0.022551 -0.021228 -0.019464 -0.017440 -0.015306 -0.013182 -0.011155 -0.009285 -0.007606 -0.006136 -0.004876 -0.003817 -0.002943 -0.002234 -0.001669 -0.001226 -0.000885 -0.000626 -0.000433 -0.000292 -0.000191 -0.000120 -0.000072 -0.000041 -0.000020 -0.000008 -0.000001 0.000003 0.000006 0.000007 0.000007 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000007 0.000007 0.000005 0.000001 -0.000009 -0.000027 -0.000056 -0.000102 -0.000170 -0.000270 -0.000412 -0.000608 -0.000876 -0.001232 -0.001696 -0.002289 -0.003030 -0.003939 -0.005029 -0.006309 -0.007780 -0.009430 -0.011230 -0.013131 -0.015055 -0.016894 -0.018510 -0.019734 -0.020379 -0.020253 -0.019186 -0.017057 -0.013827 -0.009570 -0.004493 0.001059 0.006617 0.011629 0.015520 0.017768 0.017987 0.016001 0.011896 0.006038 -0.000949 -0.008250 -0.014964 -0.020226 -0.023346 -0.023923 -0.021916 -0.017671 -0.011876 -0.005460 0.000545 0.005173 0.007678 0.007658 0.005119 0.000474 -0.005523 -0.011904 -0.017640 -0.021810 -0.023739 -0.023096 -0.019932 -0.014654 -0.007955 -0.000690 0.006247 0.012051 0.016110 0.018064 0.017830 0.015586 0.011712 0.006724 0.001190 -0.004344 -0.009416 -0.013685 -0.016945 -0.019120 -0.020246 -0.020436 -0.019856 -0.018689 -0.017118 -0.015308 -0.013399 -0.011499 -0.009689 -0.008023 -0.006531 -0.005230 -0.004120 -0.003193 -0.002432 -0.001820 -0.001337 -0.000962 -0.000676 -0.000463 -0.000307 -0.000195 -0.000117 -0.000065 -0.000031 -0.000010 0.000003 0.000009 0.000011 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000011 0.000015 0.000019 0.000022 0.000024 0.000024 0.000019 0.000006 -0.000017 -0.000057 -0.000121 -0.000216 -0.000356 -0.000552 -0.000821 -0.001180 -0.001647 -0.002240 -0.002976 -0.003869 -0.004927 -0.006152 -0.007534 -0.009051 -0.010658 -0.012290 -0.013854 -0.015229 -0.016270 -0.016812 -0.016688 -0.015749 -0.013889 -0.011074 -0.007370 -0.002960 0.001850 0.006642 0.010927 0.014195 0.015984 0.015953 0.013949 0.010050 0.004588 -0.001877 -0.008615 -0.014816 -0.019707 -0.022671 -0.023346 -0.021698 -0.018037 -0.012978 -0.007354 -0.002085 0.001965 0.004134 0.004066 0.001772 -0.002373 -0.007689 -0.013308 -0.018310 -0.021874 -0.023399 -0.022598 -0.019521 -0.014543 -0.008286 -0.001523 0.004945 0.010394 0.014276 0.016266 0.016292 0.014507 0.011251 0.006983 0.002206 -0.002595 -0.007010 -0.010737 -0.013592 -0.015510 -0.016518 -0.016717 -0.016250 -0.015277 -0.013957 -0.012434 -0.010828 -0.009233 -0.007719 -0.006331 -0.005097 -0.004027 -0.003122 -0.002372 -0.001765 -0.001283 -0.000909 -0.000624 -0.000412 -0.000258 -0.000149 -0.000075 -0.000027 0.000003 0.000020 0.000027 0.000029 0.000028 0.000026 0.000022 0.000019 0.000017 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000008 0.000013 0.000018 0.000025 0.000033 0.000042 0.000052 0.000062 0.000072 0.000079 0.000081 0.000074 0.000054 0.000013 -0.000058 -0.000169 -0.000332 -0.000563 -0.000877 -0.001289 -0.001814 -0.002465 -0.003252 -0.004176 -0.005232 -0.006404 -0.007657 -0.008939 -0.010177 -0.011272 -0.012107 -0.012546 -0.012453 -0.011702 -0.010205 -0.007933 -0.004937 -0.001368 0.002518 0.006375 0.009797 0.012357 0.013671 0.013458 0.011590 0.008138 0.003381 -0.002207 -0.008010 -0.013345 -0.017562 -0.020140 -0.020779 -0.019451 -0.016421 -0.012211 -0.007526 -0.003142 0.000213 0.001983 0.001872 -0.000104 -0.003622 -0.008104 -0.012814 -0.016973 -0.019890 -0.021061 -0.020248 -0.017500 -0.013135 -0.007685 -0.001802 0.003834 0.008615 0.012078 0.013950 0.014167 0.012859 0.010311 0.006903 0.003057 -0.000826 -0.004404 -0.007427 -0.009747 -0.011307 -0.012135 -0.012311 -0.011955 -0.011197 -0.010166 -0.008979 -0.007733 -0.006504 -0.005346 -0.004296 -0.003372 -0.002583 -0.001926 -0.001393 -0.000972 -0.000647 -0.000403 -0.000226 -0.000102 -0.000019 0.000033 0.000063 0.000077 0.000080 0.000077 0.000069 0.000060 0.000050 0.000041 0.000034 0.000027 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000002 0.000004 0.000008 0.000013 0.000019 0.000026 0.000036 0.000049 0.000064 0.000083 0.000105 0.000130 0.000158 0.000189 0.000219 0.000246 0.000266 0.000273 0.000258 0.000213 0.000127 -0.000014 -0.000220 -0.000507 -0.000884 -0.001363 -0.001947 -0.002637 -0.003422 -0.004281 -0.005178 -0.006060 -0.006857 -0.007480 -0.007830 -0.007801 -0.007297 -0.006246 -0.004622 -0.002458 0.000132 0.002959 0.005760 0.008226 0.010033 0.010888 0.010575 0.009001 0.006220 0.002450 -0.001943 -0.006480 -0.010635 -0.013905 -0.015889 -0.016360 -0.015301 -0.012924 -0.009639 -0.006000 -0.002611 -0.000037 0.001290 0.001147 -0.000449 -0.003241 -0.006771 -0.010461 -0.013703 -0.015959 -0.016840 -0.016161 -0.013966 -0.010504 -0.006191 -0.001533 0.002943 0.006766 0.009578 0.011170 0.011495 0.010651 0.008858 0.006406 0.003617 0.000795 -0.001803 -0.003993 -0.005664 -0.006780 -0.007363 -0.007479 -0.007216 -0.006674 -0.005949 -0.005125 -0.004274 -0.003449 -0.002688 -0.002014 -0.001440 -0.000966 -0.000588 -0.000299 -0.000086 0.000063 0.000159 0.000215 0.000241 0.000245 0.000234 0.000215 0.000191 0.000164 0.000138 0.000114 0.000092 0.000074 0.000058 0.000046 0.000036 0.000028 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000011 0.000017 0.000025 0.000035 0.000048 0.000065 0.000087 0.000115 0.000149 0.000191 0.000242 0.000302 0.000371 0.000449 0.000533 0.000622 0.000710 0.000792 0.000860 0.000906 0.000919 0.000889 0.000804 0.000654 0.000432 0.000131 -0.000246 -0.000693 -0.001191 -0.001710 -0.002209 -0.002633 -0.002917 -0.002991 -0.002786 -0.002249 -0.001354 -0.000115 0.001404 0.003082 0.004753 0.006215 0.007257 0.007685 0.007359 0.006217 0.004296 0.001741 -0.001201 -0.004213 -0.006942 -0.009054 -0.010283 -0.010483 -0.009652 -0.007941 -0.005637 -0.003119 -0.000802 0.000930 0.001787 0.001623 0.000456 -0.001529 -0.004015 -0.006602 -0.008875 -0.010464 -0.011108 -0.010683 -0.009221 -0.006893 -0.003979 -0.000823 0.002224 0.004847 0.006810 0.007977 0.008319 0.007905 0.006879 0.005436 0.003783 0.002118 0.000599 -0.000658 -0.001592 -0.002188 -0.002468 -0.002479 -0.002282 -0.001941 -0.001517 -0.001062 -0.000618 -0.000213 0.000132 0.000409 0.000615 0.000755 0.000835 0.000865 0.000855 0.000816 0.000755 0.000682 0.000603 0.000523 0.000446 0.000375 0.000310 0.000253 0.000203 0.000161 0.000126 0.000098 0.000076 0.000058 0.000045 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000014 0.000022 0.000031 0.000044 0.000060 0.000082 0.000110 0.000147 0.000193 0.000252 0.000326 0.000416 0.000524 0.000654 0.000804 0.000977 0.001170 0.001382 0.001609 0.001845 0.002083 0.002314 0.002528 0.002713 0.002858 0.002951 0.002982 0.002945 0.002840 0.002671 0.002452 0.002202 0.001952 0.001737 0.001597 0.001568 0.001680 0.001940 0.002335 0.002821 0.003332 0.003780 0.004071 0.004117 0.003854 0.003251 0.002325 0.001141 -0.000185 -0.001506 -0.002656 -0.003482 -0.003863 -0.003740 -0.003122 -0.002097 -0.000816 0.000523 0.001714 0.002565 0.002937 0.002765 0.002069 0.000950 -0.000422 -0.001843 -0.003099 -0.004008 -0.004440 -0.004338 -0.003720 -0.002673 -0.001332 0.000138 0.001571 0.002825 0.003793 0.004418 0.004696 0.004663 0.004390 0.003967 0.003485 0.003024 0.002644 0.002382 0.002246 0.002229 0.002305 0.002443 0.002611 0.002780 0.002923 0.003024 0.003071 0.003060 0.002991 0.002869 0.002704 0.002505 0.002284 0.002051 0.001814 0.001582 0.001362 0.001157 0.000971 0.000806 0.000661 0.000537 0.000431 0.000342 0.000269 0.000209 0.000161 0.000123 0.000093 0.000071 0.000053 0.000040 0.000031 0.000023 0.000018 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000007 0.000011 0.000018 0.000026 0.000037 0.000052 0.000072 0.000098 0.000133 0.000178 0.000237 0.000312 0.000407 0.000527 0.000674 0.000854 0.001070 0.001325 0.001622 0.001961 0.002343 0.002766 0.003225 0.003713 0.004220 0.004732 0.005234 0.005706 0.006129 0.006482 0.006745 0.006899 0.006926 0.006816 0.006562 0.006169 0.005649 0.005024 0.004325 0.003588 0.002848 0.002143 0.001505 0.000962 0.000539 0.000251 0.000107 0.000108 0.000246 0.000505 0.000863 0.001293 0.001767 0.002258 0.002737 0.003178 0.003559 0.003862 0.004076 0.004195 0.004223 0.004170 0.004051 0.003884 0.003689 0.003481 0.003275 0.003075 0.002881 0.002686 0.002479 0.002251 0.001995 0.001713 0.001415 0.001120 0.000856 0.000653 0.000543 0.000552 0.000701 0.000998 0.001441 0.002015 0.002694 0.003441 0.004216 0.004972 0.005668 0.006267 0.006741 0.007071 0.007252 0.007287 0.007186 0.006964 0.006641 0.006236 0.005772 0.005268 0.004744 0.004217 0.003703 0.003212 0.002753 0.002333 0.001956 0.001622 0.001332 0.001082 0.000871 0.000695 0.000549 0.000429 0.000332 0.000255 0.000194 0.000147 0.000110 0.000083 0.000062 0.000046 0.000035 0.000026 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000002 0.000005 0.000009 0.000014 0.000021 0.000030 0.000043 0.000060 0.000083 0.000114 0.000154 0.000208 0.000278 0.000368 0.000484 0.000632 0.000816 0.001043 0.001321 0.001654 0.002048 0.002509 0.003039 0.003638 0.004306 0.005036 0.005818 0.006637 0.007471 0.008295 0.009079 0.009786 0.010378 0.010812 0.011044 0.011032 0.010737 0.010134 0.009212 0.007980 0.006474 0.004755 0.002911 0.001055 -0.000683 -0.002163 -0.003249 -0.003826 -0.003816 -0.003191 -0.001987 -0.000302 0.001705 0.003838 0.005878 0.007618 0.008888 0.009579 0.009662 0.009189 0.008292 0.007159 0.006005 0.005039 0.004430 0.004280 0.004606 0.005338 0.006333 0.007395 0.008311 0.008883 0.008958 0.008458 0.007385 0.005824 0.003930 0.001902 -0.000042 -0.001700 -0.002902 -0.003538 -0.003560 -0.002983 -0.001879 -0.000363 0.001428 0.003345 0.005247 0.007011 0.008541 0.009772 0.010670 0.011228 0.011464 0.011410 0.011109 0.010609 0.009957 0.009198 0.008372 0.007516 0.006659 0.005827 0.005038 0.004306 0.003639 0.003042 0.002516 0.002060 0.001671 0.001342 0.001069 0.000843 0.000660 0.000511 0.000393 0.000299 0.000226 0.000170 0.000127 0.000094 0.000070 0.000052 0.000038 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000024 0.000034 0.000048 0.000068 0.000093 0.000128 0.000174 0.000235 0.000315 0.000420 0.000555 0.000727 0.000945 0.001216 0.001550 0.001954 0.002438 0.003009 0.003672 0.004433 0.005290 0.006239 0.007270 0.008364 0.009496 0.010632 0.011732 0.012747 0.013618 0.014283 0.014671 0.014713 0.014342 0.013507 0.012175 0.010347 0.008064 0.005413 0.002532 -0.000397 -0.003151 -0.005489 -0.007173 -0.007996 -0.007820 -0.006595 -0.004385 -0.001371 0.002161 0.005851 0.009301 0.012138 0.014058 0.014880 0.014571 0.013257 0.011210 0.008806 0.006467 0.004594 0.003505 0.003380 0.004236 0.005917 0.008129 0.010481 0.012553 0.013958 0.014407 0.013747 0.011988 0.009290 0.005942 0.002313 -0.001200 -0.004228 -0.006473 -0.007740 -0.007951 -0.007142 -0.005446 -0.003067 -0.000248 0.002760 0.005723 0.008446 0.010782 0.012637 0.013970 0.014783 0.015112 0.015016 0.014567 0.013841 0.012912 0.011848 0.010707 0.009540 0.008388 0.007283 0.006248 0.005297 0.004442 0.003684 0.003024 0.002457 0.001978 0.001578 0.001247 0.000978 0.000760 0.000585 0.000447 0.000339 0.000255 0.000190 0.000141 0.000105 0.000077 0.000057 0.000042 0.000031 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000011 0.000018 0.000026 0.000037 0.000053 0.000074 0.000102 0.000140 0.000191 0.000258 0.000348 0.000465 0.000617 0.000812 0.001059 0.001368 0.001750 0.002217 0.002779 0.003446 0.004226 0.005127 0.006149 0.007288 0.008533 0.009864 0.011250 0.012651 0.014016 0.015282 0.016377 0.017218 0.017712 0.017766 0.017291 0.016210 0.014478 0.012087 0.009085 0.005583 0.001763 -0.002127 -0.005786 -0.008881 -0.011085 -0.012115 -0.011778 -0.010012 -0.006908 -0.002725 0.002134 0.007158 0.011791 0.015507 0.017887 0.018686 0.017875 0.015655 0.012432 0.008759 0.005252 0.002495 0.000942 0.000850 0.002229 0.004849 0.008269 0.011917 0.015177 0.017483 0.018415 0.017747 0.015488 0.011864 0.007282 0.002264 -0.002629 -0.006877 -0.010061 -0.011907 -0.012306 -0.011310 -0.009103 -0.005965 -0.002232 0.001754 0.005678 0.009279 0.012363 0.014811 0.016572 0.017654 0.018107 0.018014 0.017469 0.016575 0.015427 0.014113 0.012711 0.011283 0.009881 0.008542 0.007295 0.006158 0.005138 0.004241 0.003464 0.002801 0.002244 0.001781 0.001401 0.001093 0.000846 0.000649 0.000494 0.000373 0.000279 0.000208 0.000154 0.000113 0.000083 0.000061 0.000044 0.000032 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000008 0.000012 0.000019 0.000028 0.000040 0.000056 0.000079 0.000109 0.000150 0.000204 0.000278 0.000375 0.000503 0.000669 0.000882 0.001154 0.001495 0.001918 0.002436 0.003062 0.003809 0.004686 0.005703 0.006861 0.008156 0.009578 0.011101 0.012693 0.014305 0.015879 0.017339 0.018600 0.019561 0.020113 0.020143 0.019541 0.018216 0.016108 0.013206 0.009566 0.005321 0.000690 -0.004023 -0.008450 -0.012183 -0.014819 -0.016014 -0.015535 -0.013308 -0.009457 -0.004307 0.001632 0.007719 0.013261 0.017601 0.020226 0.020839 0.019422 0.016247 0.011845 0.006933 0.002304 -0.001295 -0.003285 -0.003343 -0.001459 0.002061 0.006650 0.011569 0.016021 0.019282 0.020803 0.020292 0.017748 0.013449 0.007904 0.001765 -0.004266 -0.009535 -0.013516 -0.015863 -0.016438 -0.015298 -0.012670 -0.008898 -0.004391 0.000432 0.005186 0.009554 0.013303 0.016290 0.018454 0.019804 0.020405 0.020352 0.019762 0.018756 0.017450 0.015948 0.014342 0.012708 0.011105 0.009577 0.008158 0.006866 0.005712 0.004700 0.003827 0.003084 0.002461 0.001947 0.001527 0.001187 0.000916 0.000701 0.000532 0.000400 0.000299 0.000222 0.000164 0.000120 0.000088 0.000064 0.000046 0.000034 0.000024 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000013 0.000020 0.000029 0.000042 0.000059 0.000082 0.000114 0.000157 0.000215 0.000293 0.000396 0.000532 0.000709 0.000937 0.001228 0.001594 0.002049 0.002607 0.003283 0.004091 0.005044 0.006150 0.007413 0.008829 0.010385 0.012056 0.013801 0.015570 0.017294 0.018890 0.020259 0.021288 0.021855 0.021831 0.021092 0.019534 0.017091 0.013749 0.009572 0.004712 -0.000579 -0.005956 -0.010995 -0.015230 -0.018201 -0.019517 -0.018915 -0.016321 -0.011884 -0.005991 0.000760 0.007620 0.013782 0.018488 0.021145 0.021424 0.019321 0.015175 0.009631 0.003548 -0.002126 -0.006502 -0.008891 -0.008914 -0.006565 -0.002210 0.003471 0.009592 0.015205 0.019439 0.021633 0.021431 0.018817 0.014107 0.007889 0.000920 -0.005980 -0.012046 -0.016662 -0.019419 -0.020150 -0.018913 -0.015965 -0.011697 -0.006576 -0.001081 0.004349 0.009351 0.013660 0.017112 0.019636 0.021243 0.022001 0.022020 0.021430 0.020366 0.018959 0.017329 0.015579 0.013794 0.012041 0.010372 0.008821 0.007411 0.006154 0.005053 0.004104 0.003300 0.002627 0.002073 0.001622 0.001258 0.000968 0.000739 0.000560 0.000421 0.000314 0.000233 0.000172 0.000126 0.000092 0.000066 0.000048 0.000034 0.000025 0.000018 0.000013 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000009 0.000014 0.000021 0.000030 0.000043 0.000061 0.000085 0.000118 0.000162 0.000223 0.000303 0.000411 0.000553 0.000738 0.000976 0.001280 0.001664 0.002140 0.002727 0.003438 0.004289 0.005295 0.006464 0.007801 0.009301 0.010950 0.012719 0.014569 0.016439 0.018257 0.019932 0.021357 0.022408 0.022954 0.022854 0.021977 0.020211 0.017486 0.013789 0.009191 0.003860 -0.001928 -0.007794 -0.013276 -0.017867 -0.021068 -0.022454 -0.021746 -0.018874 -0.014012 -0.007598 -0.000299 0.007053 0.013562 0.018394 0.020903 0.020736 0.017910 0.012826 0.006223 -0.000918 -0.007523 -0.012584 -0.015324 -0.015317 -0.012558 -0.007466 -0.000812 0.006399 0.013088 0.018265 0.021174 0.021397 0.018902 0.014027 0.007416 -0.000093 -0.007591 -0.014228 -0.019314 -0.022388 -0.023256 -0.021973 -0.018812 -0.014198 -0.008636 -0.002648 0.003288 0.008774 0.013521 0.017348 0.020175 0.022011 0.022927 0.023039 0.022485 0.021410 0.019958 0.018257 0.016419 0.014538 0.012687 0.010922 0.009281 0.007790 0.006460 0.005297 0.004296 0.003448 0.002740 0.002158 0.001685 0.001305 0.001003 0.000765 0.000579 0.000435 0.000324 0.000240 0.000177 0.000129 0.000094 0.000068 0.000049 0.000035 0.000025 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000021 0.000031 0.000044 0.000062 0.000086 0.000119 0.000165 0.000226 0.000309 0.000419 0.000565 0.000754 0.000998 0.001310 0.001703 0.002193 0.002795 0.003526 0.004403 0.005439 0.006645 0.008024 0.009573 0.011274 0.013099 0.015003 0.016924 0.018784 0.020487 0.021920 0.022954 0.023449 0.023262 0.022256 0.020317 0.017372 0.013414 0.008521 0.002872 -0.003240 -0.009415 -0.015167 -0.019962 -0.023280 -0.024679 -0.023875 -0.020803 -0.015663 -0.008928 -0.001319 0.006274 0.012895 0.017660 0.019887 0.019218 0.015689 0.009754 0.002228 -0.005814 -0.013198 -0.018827 -0.021857 -0.021827 -0.018732 -0.013031 -0.005564 0.002572 0.010199 0.016233 0.019841 0.020554 0.018320 0.013485 0.006729 -0.001057 -0.008904 -0.015900 -0.021300 -0.024607 -0.025598 -0.024325 -0.021064 -0.016257 -0.010433 -0.004137 0.002125 0.007937 0.012990 0.017091 0.020154 0.022181 0.023243 0.023458 0.022967 0.021922 0.020471 0.018750 0.016877 0.014951 0.013050 0.011233 0.009543 0.008005 0.006634 0.005434 0.004402 0.003529 0.002801 0.002203 0.001718 0.001329 0.001020 0.000777 0.000588 0.000441 0.000329 0.000244 0.000179 0.000131 0.000095 0.000069 0.000049 0.000035 0.000025 0.000017 0.000012 0.000008 0.000006 0.000004 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000022 0.000031 0.000044 0.000062 0.000086 0.000120 0.000165 0.000227 0.000310 0.000421 0.000567 0.000758 0.001004 0.001318 0.001714 0.002207 0.002814 0.003551 0.004436 0.005482 0.006699 0.008092 0.009655 0.011371 0.013210 0.015124 0.017049 0.018905 0.020592 0.021993 0.022978 0.023403 0.023126 0.022007 0.019936 0.016842 0.012723 0.007662 0.001848 -0.004417 -0.010722 -0.016571 -0.021420 -0.024741 -0.026091 -0.025188 -0.021979 -0.016681 -0.009796 -0.002075 0.005555 0.012106 0.016666 0.018541 0.017373 0.013222 0.006579 -0.001683 -0.010424 -0.018402 -0.024461 -0.027710 -0.027665 -0.024323 -0.018167 -0.010085 -0.001234 0.007139 0.013886 0.018117 0.019324 0.017433 0.012790 0.006087 -0.001757 -0.009738 -0.016908 -0.022489 -0.025956 -0.027067 -0.025861 -0.022613 -0.017766 -0.011855 -0.005437 0.000974 0.006951 0.012176 0.016446 0.019668 0.021839 0.023026 0.023344 0.022935 0.021950 0.020540 0.018843 0.016980 0.015055 0.013148 0.011320 0.009617 0.008065 0.006682 0.005470 0.004428 0.003547 0.002813 0.002210 0.001722 0.001331 0.001021 0.000777 0.000588 0.000441 0.000329 0.000244 0.000179 0.000131 0.000095 0.000068 0.000049 0.000034 0.000024 0.000017 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000015 0.000022 0.000031 0.000044 0.000061 0.000085 0.000118 0.000164 0.000225 0.000307 0.000417 0.000562 0.000751 0.000994 0.001305 0.001697 0.002185 0.002786 0.003517 0.004393 0.005430 0.006637 0.008017 0.009564 0.011261 0.013076 0.014961 0.016851 0.018662 0.020295 0.021633 0.022545 0.022890 0.022525 0.021319 0.019161 0.015991 0.011809 0.006705 0.000873 -0.005382 -0.011648 -0.017431 -0.022191 -0.025406 -0.026642 -0.025629 -0.022326 -0.016965 -0.010062 -0.002382 0.005135 0.011491 0.015771 0.017284 0.015681 0.011043 0.003886 -0.004882 -0.014085 -0.022447 -0.028780 -0.032170 -0.032121 -0.028630 -0.022193 -0.013722 -0.004403 0.004480 0.011743 0.016465 0.018111 0.016585 0.012225 0.005717 -0.002014 -0.009958 -0.017153 -0.022806 -0.026377 -0.027610 -0.026532 -0.023403 -0.018659 -0.012828 -0.006461 -0.000069 0.005918 0.011182 0.015515 0.018817 0.021080 0.022364 0.022778 0.022459 0.021555 0.020216 0.018579 0.016766 0.014881 0.013005 0.011204 0.009521 0.007985 0.006614 0.005414 0.004381 0.003507 0.002779 0.002182 0.001699 0.001312 0.001006 0.000766 0.000579 0.000435 0.000325 0.000241 0.000177 0.000129 0.000094 0.000067 0.000048 0.000034 0.000023 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000010 0.000015 0.000021 0.000031 0.000043 0.000060 0.000084 0.000116 0.000160 0.000219 0.000300 0.000407 0.000549 0.000733 0.000971 0.001274 0.001656 0.002132 0.002718 0.003430 0.004284 0.005295 0.006470 0.007814 0.009320 0.010968 0.012728 0.014550 0.016370 0.018105 0.019655 0.020907 0.021730 0.021989 0.021548 0.020280 0.018085 0.014908 0.010757 0.005726 0.000011 -0.006087 -0.012163 -0.017734 -0.022276 -0.025286 -0.026347 -0.025207 -0.021839 -0.016482 -0.009657 -0.002127 0.005177 0.011270 0.015251 0.016444 0.014521 0.009574 0.002134 -0.006882 -0.016292 -0.024812 -0.031254 -0.034703 -0.034660 -0.031125 -0.024591 -0.015971 -0.006454 0.002674 0.010222 0.015259 0.017236 0.016045 0.012002 0.005778 -0.001723 -0.009502 -0.016606 -0.022247 -0.025881 -0.027244 -0.026347 -0.023435 -0.018922 -0.013318 -0.007158 -0.000939 0.004919 0.010099 0.014395 0.017701 0.020002 0.021350 0.021845 0.021617 0.020807 0.019560 0.018010 0.016278 0.014465 0.012654 0.010909 0.009274 0.007781 0.006446 0.005276 0.004268 0.003416 0.002707 0.002124 0.001653 0.001277 0.000979 0.000745 0.000564 0.000424 0.000316 0.000235 0.000173 0.000126 0.000092 0.000066 0.000047 0.000033 0.000023 0.000015 0.000010 0.000007 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000021 0.000030 0.000042 0.000058 0.000081 0.000112 0.000154 0.000212 0.000289 0.000393 0.000529 0.000707 0.000936 0.001227 0.001594 0.002052 0.002614 0.003298 0.004118 0.005088 0.006215 0.007503 0.008944 0.010520 0.012198 0.013931 0.015655 0.017288 0.018734 0.019882 0.020609 0.020784 0.020280 0.018981 0.016795 0.013676 0.009639 0.004783 -0.000699 -0.006515 -0.012272 -0.017509 -0.021726 -0.024447 -0.025281 -0.023997 -0.020580 -0.015276 -0.008595 -0.001285 0.005749 0.011553 0.015257 0.016215 0.014116 0.009063 0.001587 -0.007410 -0.016764 -0.025217 -0.031605 -0.035030 -0.035005 -0.031527 -0.025078 -0.016550 -0.007107 0.001992 0.009576 0.014726 0.016897 0.015968 0.012233 0.006333 -0.000862 -0.008387 -0.015317 -0.020883 -0.024550 -0.026050 -0.025380 -0.022764 -0.018588 -0.013335 -0.007512 -0.001596 0.004011 0.009001 0.013169 0.016408 0.018695 0.020072 0.020629 0.020486 0.019776 0.018635 0.017192 0.015563 0.013848 0.012127 0.010463 0.008901 0.007471 0.006191 0.005068 0.004101 0.003282 0.002600 0.002041 0.001588 0.001226 0.000940 0.000716 0.000542 0.000407 0.000304 0.000226 0.000166 0.000122 0.000088 0.000063 0.000045 0.000031 0.000022 0.000015 0.000010 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000020 0.000029 0.000040 0.000056 0.000077 0.000107 0.000147 0.000202 0.000276 0.000374 0.000504 0.000673 0.000890 0.001167 0.001515 0.001949 0.002482 0.003129 0.003906 0.004823 0.005888 0.007104 0.008463 0.009946 0.011522 0.013145 0.014753 0.016267 0.017595 0.018630 0.019257 0.019355 0.018805 0.017502 0.015367 0.012363 0.008513 0.003915 -0.001241 -0.006674 -0.012012 -0.016820 -0.020631 -0.023001 -0.023571 -0.022131 -0.018681 -0.013463 -0.006974 0.000072 0.006809 0.012329 0.015807 0.016631 0.014514 0.009563 0.002291 -0.006429 -0.015480 -0.023655 -0.029835 -0.033161 -0.033162 -0.029834 -0.023638 -0.015426 -0.006313 0.002494 0.009869 0.014929 0.017141 0.016379 0.012914 0.007346 0.000499 -0.006713 -0.013408 -0.018852 -0.022526 -0.024165 -0.023754 -0.021491 -0.017733 -0.012925 -0.007542 -0.002030 0.003228 0.007939 0.011903 0.015013 0.017238 0.018611 0.019210 0.019143 0.018532 0.017504 0.016180 0.014671 0.013072 0.011460 0.009897 0.008426 0.007077 0.005867 0.004805 0.003889 0.003114 0.002467 0.001937 0.001508 0.001164 0.000892 0.000680 0.000514 0.000387 0.000289 0.000215 0.000158 0.000116 0.000084 0.000060 0.000043 0.000030 0.000021 0.000014 0.000009 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000038 0.000053 0.000073 0.000101 0.000139 0.000191 0.000260 0.000353 0.000475 0.000633 0.000837 0.001097 0.001423 0.001829 0.002327 0.002932 0.003657 0.004512 0.005505 0.006637 0.007900 0.009277 0.010737 0.012235 0.013713 0.015097 0.016298 0.017217 0.017746 0.017775 0.017197 0.015918 0.013871 0.011028 0.007419 0.003143 -0.001617 -0.006595 -0.011445 -0.015761 -0.019113 -0.021094 -0.021380 -0.019786 -0.016320 -0.011220 -0.004957 0.001795 0.008224 0.013477 0.016786 0.017580 0.015593 0.010932 0.004083 -0.004134 -0.012666 -0.020378 -0.026218 -0.029376 -0.029410 -0.026312 -0.020512 -0.012809 -0.004249 0.004035 0.010985 0.015766 0.017874 0.017182 0.013936 0.008692 0.002213 -0.004646 -0.011062 -0.016343 -0.019997 -0.021768 -0.021629 -0.019754 -0.016463 -0.012162 -0.007289 -0.002255 0.002582 0.006947 0.010649 0.013578 0.015701 0.017039 0.017659 0.017656 0.017139 0.016226 0.015028 0.013649 0.012178 0.010689 0.009240 0.007873 0.006617 0.005490 0.004499 0.003644 0.002919 0.002314 0.001817 0.001415 0.001093 0.000838 0.000638 0.000483 0.000363 0.000272 0.000202 0.000149 0.000109 0.000079 0.000057 0.000040 0.000028 0.000019 0.000013 0.000009 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000007 0.000009 0.000013 0.000018 0.000025 0.000036 0.000049 0.000069 0.000095 0.000130 0.000178 0.000243 0.000329 0.000442 0.000589 0.000778 0.001019 0.001321 0.001696 0.002156 0.002714 0.003382 0.004170 0.005083 0.006123 0.007282 0.008542 0.009876 0.011241 0.012582 0.013829 0.014900 0.015704 0.016142 0.016113 0.015524 0.014291 0.012360 0.009714 0.006386 0.002475 -0.001845 -0.006325 -0.010647 -0.014438 -0.017309 -0.018891 -0.018896 -0.017161 -0.013706 -0.008757 -0.002752 0.003681 0.009792 0.014797 0.017986 0.018835 0.017101 0.012882 0.006627 -0.000905 -0.008746 -0.015849 -0.021242 -0.024179 -0.024248 -0.021440 -0.016148 -0.009105 -0.001272 0.006307 0.012657 0.017007 0.018890 0.018184 0.015111 0.010177 0.004080 -0.002397 -0.008495 -0.013574 -0.017178 -0.019060 -0.019187 -0.017706 -0.014903 -0.011141 -0.006816 -0.002304 0.002068 0.006043 0.009439 0.012152 0.014140 0.015418 0.016039 0.016087 0.015658 0.014857 0.013786 0.012541 0.011205 0.009847 0.008521 0.007267 0.006113 0.005076 0.004163 0.003374 0.002705 0.002146 0.001687 0.001314 0.001016 0.000779 0.000593 0.000449 0.000338 0.000252 0.000187 0.000138 0.000101 0.000073 0.000052 0.000037 0.000026 0.000018 0.000012 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000012 0.000017 0.000024 0.000033 0.000046 0.000063 0.000088 0.000121 0.000165 0.000225 0.000304 0.000408 0.000543 0.000716 0.000936 0.001212 0.001554 0.001974 0.002483 0.003091 0.003808 0.004637 0.005581 0.006630 0.007770 0.008974 0.010202 0.011402 0.012512 0.013455 0.014148 0.014502 0.014427 0.013841 0.012673 0.010880 0.008453 0.005430 0.001908 -0.001952 -0.005918 -0.009701 -0.012965 -0.015360 -0.016558 -0.016305 -0.014462 -0.011055 -0.006294 -0.000585 0.005501 0.011281 0.016042 0.019141 0.020101 0.018701 0.015028 0.009487 0.002763 -0.004269 -0.010661 -0.015534 -0.018210 -0.018314 -0.015835 -0.011125 -0.004843 0.002145 0.008894 0.014525 0.018341 0.019916 0.019139 0.016207 0.011575 0.005873 -0.000192 -0.005935 -0.010772 -0.014285 -0.016244 -0.016610 -0.015507 -0.013183 -0.009961 -0.006193 -0.002217 0.001669 0.005230 0.008297 0.010767 0.012599 0.013796 0.014403 0.014489 0.014138 0.013444 0.012499 0.011389 0.010189 0.008965 0.007766 0.006630 0.005582 0.004640 0.003809 0.003090 0.002480 0.001970 0.001549 0.001208 0.000934 0.000717 0.000546 0.000413 0.000310 0.000232 0.000172 0.000126 0.000092 0.000067 0.000048 0.000034 0.000024 0.000017 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000016 0.000022 0.000030 0.000042 0.000058 0.000080 0.000110 0.000151 0.000205 0.000277 0.000372 0.000494 0.000651 0.000850 0.001100 0.001409 0.001788 0.002247 0.002794 0.003438 0.004183 0.005028 0.005968 0.006986 0.008059 0.009150 0.010212 0.011187 0.012006 0.012595 0.012875 0.012765 0.012194 0.011106 0.009465 0.007269 0.004560 0.001431 -0.001969 -0.005430 -0.008689 -0.011448 -0.013397 -0.014248 -0.013779 -0.011874 -0.008562 -0.004038 0.001332 0.007035 0.012459 0.016966 0.019978 0.021070 0.020041 0.016964 0.012196 0.006343 0.000182 -0.005446 -0.009758 -0.012150 -0.012287 -0.010154 -0.006061 -0.000589 0.005493 0.011351 0.016204 0.019433 0.020661 0.019788 0.016988 0.012665 0.007377 0.001755 -0.003591 -0.008141 -0.011516 -0.013505 -0.014066 -0.013302 -0.011425 -0.008718 -0.005491 -0.002043 0.001360 0.004503 0.007232 0.009450 0.011111 0.012214 0.012793 0.012906 0.012625 0.012030 0.011205 0.010226 0.009162 0.008070 0.006999 0.005981 0.005041 0.004194 0.003447 0.002800 0.002249 0.001789 0.001409 0.001100 0.000851 0.000653 0.000498 0.000376 0.000283 0.000211 0.000156 0.000114 0.000083 0.000060 0.000043 0.000031 0.000022 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000028 0.000038 0.000053 0.000073 0.000100 0.000137 0.000186 0.000251 0.000335 0.000445 0.000586 0.000764 0.000987 0.001264 0.001602 0.002011 0.002498 0.003070 0.003731 0.004481 0.005312 0.006212 0.007157 0.008114 0.009043 0.009889 0.010592 0.011086 0.011300 0.011165 0.010621 0.009620 0.008137 0.006174 0.003776 0.001028 -0.001930 -0.004911 -0.007682 -0.009980 -0.011532 -0.012089 -0.011461 -0.009552 -0.006391 -0.002156 0.002828 0.008105 0.013137 0.017360 0.020265 0.021474 0.020806 0.018322 0.014328 0.009351 0.004068 -0.000788 -0.004531 -0.006633 -0.006797 -0.005007 -0.001529 0.003130 0.008305 0.013269 0.017341 0.019984 0.020868 0.019907 0.017253 0.013260 0.008415 0.003271 -0.001636 -0.005849 -0.009032 -0.010996 -0.011695 -0.011215 -0.009735 -0.007499 -0.004775 -0.001825 0.001114 0.003853 0.006250 0.008214 0.009700 0.010702 0.011244 0.011373 0.011152 0.010649 0.009937 0.009083 0.008149 0.007187 0.006240 0.005338 0.004504 0.003751 0.003086 0.002510 0.002019 0.001608 0.001268 0.000991 0.000768 0.000590 0.000449 0.000340 0.000255 0.000190 0.000140 0.000103 0.000075 0.000054 0.000039 0.000027 0.000019 0.000014 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000010 0.000013 0.000018 0.000025 0.000035 0.000048 0.000066 0.000090 0.000123 0.000166 0.000224 0.000299 0.000397 0.000521 0.000679 0.000877 0.001121 0.001420 0.001781 0.002210 0.002713 0.003294 0.003951 0.004678 0.005464 0.006287 0.007119 0.007921 0.008647 0.009243 0.009650 0.009808 0.009657 0.009146 0.008237 0.006911 0.005176 0.003073 0.000685 -0.001864 -0.004407 -0.006740 -0.008632 -0.009849 -0.010178 -0.009456 -0.007604 -0.004654 -0.000763 0.003784 0.008590 0.013187 0.017083 0.019837 0.021118 0.020765 0.018825 0.015558 0.011411 0.006966 0.002851 -0.000344 -0.002161 -0.002346 -0.000879 0.002013 0.005900 0.010213 0.014330 0.017670 0.019771 0.020352 0.019340 0.016866 0.013236 0.008869 0.004241 -0.000185 -0.004013 -0.006949 -0.008827 -0.009601 -0.009340 -0.008195 -0.006371 -0.004098 -0.001604 0.000907 0.003267 0.005348 0.007068 0.008382 0.009280 0.009779 0.009918 0.009748 0.009328 0.008720 0.007983 0.007173 0.006334 0.005505 0.004715 0.003982 0.003321 0.002735 0.002228 0.001795 0.001431 0.001130 0.000884 0.000686 0.000527 0.000402 0.000304 0.000228 0.000169 0.000125 0.000091 0.000066 0.000048 0.000034 0.000024 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000023 0.000031 0.000043 0.000058 0.000080 0.000109 0.000147 0.000198 0.000264 0.000350 0.000459 0.000597 0.000771 0.000984 0.001246 0.001560 0.001935 0.002373 0.002878 0.003448 0.004078 0.004757 0.005467 0.006181 0.006866 0.007481 0.007979 0.008310 0.008420 0.008260 0.007787 0.006969 0.005794 0.004273 0.002446 0.000386 -0.001794 -0.003950 -0.005902 -0.007454 -0.008404 -0.008572 -0.007823 -0.006091 -0.003409 0.000088 0.004151 0.008442 0.012557 0.016078 0.018625 0.019912 0.019800 0.018323 0.015696 0.012296 0.008612 0.005177 0.002489 0.000937 0.000739 0.001915 0.004276 0.007463 0.010996 0.014353 0.017044 0.018681 0.019027 0.018021 0.015775 0.012546 0.008691 0.004613 0.000706 -0.002692 -0.005330 -0.007063 -0.007848 -0.007739 -0.006859 -0.005381 -0.003499 -0.001407 0.000719 0.002734 0.004524 0.006016 0.007166 0.007963 0.008418 0.008560 0.008434 0.008087 0.007574 0.006946 0.006249 0.005525 0.004808 0.004122 0.003486 0.002910 0.002400 0.001957 0.001579 0.001261 0.000997 0.000782 0.000607 0.000467 0.000356 0.000269 0.000202 0.000150 0.000110 0.000080 0.000058 0.000042 0.000030 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000028 0.000038 0.000051 0.000070 0.000095 0.000129 0.000173 0.000231 0.000305 0.000400 0.000520 0.000670 0.000855 0.001081 0.001354 0.001677 0.002055 0.002489 0.002979 0.003519 0.004100 0.004705 0.005311 0.005890 0.006405 0.006816 0.007079 0.007150 0.006986 0.006552 0.005823 0.004790 0.003465 0.001886 0.000119 -0.001739 -0.003561 -0.005194 -0.006471 -0.007222 -0.007296 -0.006581 -0.005025 -0.002658 0.000401 0.003944 0.007682 0.011276 0.014374 0.016653 0.017874 0.017913 0.016797 0.014703 0.011942 0.008921 0.006083 0.003845 0.002531 0.002328 0.003252 0.005152 0.007729 0.010589 0.013297 0.015448 0.016719 0.016913 0.015979 0.014010 0.011220 0.007906 0.004405 0.001045 -0.001890 -0.004188 -0.005725 -0.006462 -0.006438 -0.005756 -0.004557 -0.003003 -0.001256 0.000535 0.002245 0.003775 0.005059 0.006059 0.006760 0.007171 0.007313 0.007223 0.006941 0.006513 0.005982 0.005390 0.004772 0.004157 0.003568 0.003021 0.002524 0.002084 0.001702 0.001375 0.001100 0.000871 0.000684 0.000532 0.000410 0.000313 0.000237 0.000177 0.000132 0.000097 0.000071 0.000051 0.000037 0.000026 0.000019 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000018 0.000024 0.000033 0.000045 0.000061 0.000083 0.000112 0.000150 0.000199 0.000263 0.000345 0.000448 0.000577 0.000736 0.000930 0.001163 0.001439 0.001761 0.002132 0.002548 0.003007 0.003499 0.004009 0.004518 0.005001 0.005427 0.005761 0.005967 0.006005 0.005841 0.005446 0.004799 0.003895 0.002747 0.001387 -0.000126 -0.001708 -0.003250 -0.004624 -0.005688 -0.006301 -0.006340 -0.005711 -0.004376 -0.002360 0.000235 0.003233 0.006397 0.009442 0.012078 0.014036 0.015117 0.015217 0.014357 0.012679 0.010439 0.007971 0.005639 0.003785 0.002680 0.002477 0.003194 0.004708 0.006777 0.009080 0.011261 0.012988 0.013996 0.014123 0.013326 0.011679 0.009357 0.006602 0.003690 0.000891 -0.001562 -0.003492 -0.004793 -0.005432 -0.005437 -0.004891 -0.003907 -0.002617 -0.001157 0.000348 0.001794 0.003097 0.004198 0.005062 0.005676 0.006044 0.006183 0.006123 0.005897 0.005545 0.005102 0.004604 0.004081 0.003560 0.003058 0.002592 0.002168 0.001792 0.001465 0.001185 0.000949 0.000753 0.000592 0.000461 0.000356 0.000272 0.000206 0.000154 0.000115 0.000084 0.000061 0.000044 0.000032 0.000023 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000029 0.000039 0.000052 0.000071 0.000096 0.000128 0.000170 0.000225 0.000294 0.000382 0.000492 0.000627 0.000791 0.000989 0.001223 0.001495 0.001808 0.002159 0.002544 0.002956 0.003382 0.003806 0.004204 0.004552 0.004819 0.004975 0.004987 0.004826 0.004467 0.003896 0.003107 0.002113 0.000943 -0.000352 -0.001702 -0.003015 -0.004183 -0.005090 -0.005619 -0.005669 -0.005166 -0.004080 -0.002436 -0.000316 0.002133 0.004717 0.007203 0.009354 0.010951 0.011832 0.011913 0.011208 0.009835 0.008001 0.005976 0.004057 0.002523 0.001595 0.001398 0.001951 0.003154 0.004816 0.006676 0.008450 0.009865 0.010709 0.010846 0.010239 0.008946 0.007105 0.004910 0.002582 0.000340 -0.001627 -0.003176 -0.004218 -0.004722 -0.004710 -0.004246 -0.003419 -0.002338 -0.001112 0.000157 0.001380 0.002487 0.003429 0.004175 0.004710 0.005039 0.005173 0.005138 0.004961 0.004673 0.004308 0.003893 0.003456 0.003018 0.002596 0.002202 0.001844 0.001526 0.001249 0.001012 0.000811 0.000645 0.000508 0.000396 0.000306 0.000235 0.000178 0.000134 0.000099 0.000073 0.000053 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000025 0.000033 0.000045 0.000060 0.000081 0.000108 0.000144 0.000190 0.000249 0.000323 0.000415 0.000529 0.000667 0.000833 0.001029 0.001257 0.001518 0.001811 0.002132 0.002474 0.002826 0.003173 0.003498 0.003778 0.003988 0.004102 0.004092 0.003936 0.003612 0.003107 0.002420 0.001560 0.000553 -0.000560 -0.001718 -0.002846 -0.003855 -0.004650 -0.005136 -0.005232 -0.004880 -0.004057 -0.002785 -0.001133 0.000782 0.002799 0.004736 0.006399 0.007615 0.008255 0.008252 0.007620 0.006454 0.004922 0.003241 0.001650 0.000375 -0.000407 -0.000592 -0.000166 0.000797 0.002144 0.003668 0.005140 0.006343 0.007104 0.007311 0.006931 0.006005 0.004641 0.002988 0.001222 -0.000486 -0.001984 -0.003155 -0.003928 -0.004277 -0.004214 -0.003789 -0.003074 -0.002152 -0.001112 -0.000036 0.001002 0.001945 0.002751 0.003394 0.003861 0.004153 0.004282 0.004267 0.004130 0.003899 0.003601 0.003259 0.002897 0.002534 0.002182 0.001853 0.001553 0.001287 0.001054 0.000855 0.000687 0.000546 0.000431 0.000337 0.000261 0.000200 0.000152 0.000115 0.000085 0.000063 0.000046 0.000033 0.000024 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000028 0.000038 0.000051 0.000068 0.000091 0.000121 0.000160 0.000209 0.000271 0.000348 0.000442 0.000557 0.000695 0.000858 0.001047 0.001263 0.001505 0.001769 0.002049 0.002337 0.002620 0.002881 0.003103 0.003265 0.003344 0.003317 0.003166 0.002873 0.002428 0.001828 0.001083 0.000213 -0.000747 -0.001748 -0.002728 -0.003615 -0.004333 -0.004806 -0.004969 -0.004777 -0.004215 -0.003300 -0.002090 -0.000679 0.000808 0.002223 0.003416 0.004253 0.004632 0.004504 0.003883 0.002847 0.001531 0.000110 -0.001226 -0.002296 -0.002958 -0.003129 -0.002794 -0.002011 -0.000900 0.000375 0.001634 0.002704 0.003442 0.003759 0.003621 0.003057 0.002144 0.000997 -0.000249 -0.001461 -0.002521 -0.003335 -0.003846 -0.004031 -0.003898 -0.003483 -0.002841 -0.002038 -0.001144 -0.000224 0.000663 0.001469 0.002161 0.002715 0.003122 0.003383 0.003505 0.003505 0.003403 0.003220 0.002979 0.002701 0.002405 0.002106 0.001816 0.001544 0.001296 0.001075 0.000881 0.000715 0.000575 0.000459 0.000362 0.000284 0.000220 0.000170 0.000129 0.000097 0.000073 0.000054 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000018 0.000024 0.000032 0.000042 0.000057 0.000076 0.000101 0.000133 0.000174 0.000225 0.000289 0.000367 0.000461 0.000575 0.000708 0.000863 0.001040 0.001238 0.001453 0.001681 0.001914 0.002141 0.002349 0.002522 0.002643 0.002693 0.002654 0.002509 0.002244 0.001850 0.001327 0.000679 -0.000075 -0.000908 -0.001780 -0.002642 -0.003437 -0.004102 -0.004580 -0.004818 -0.004784 -0.004466 -0.003880 -0.003072 -0.002115 -0.001110 -0.000168 0.000593 0.001072 0.001193 0.000922 0.000273 -0.000688 -0.001852 -0.003080 -0.004219 -0.005128 -0.005693 -0.005846 -0.005574 -0.004924 -0.003986 -0.002889 -0.001776 -0.000785 -0.000030 0.000412 0.000511 0.000281 -0.000222 -0.000915 -0.001697 -0.002467 -0.003133 -0.003624 -0.003893 -0.003919 -0.003707 -0.003284 -0.002689 -0.001975 -0.001194 -0.000399 0.000364 0.001058 0.001653 0.002132 0.002488 0.002719 0.002835 0.002848 0.002773 0.002631 0.002440 0.002216 0.001976 0.001733 0.001496 0.001274 0.001071 0.000889 0.000730 0.000593 0.000478 0.000381 0.000302 0.000237 0.000184 0.000142 0.000108 0.000082 0.000061 0.000046 0.000033 0.000024 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000047 0.000063 0.000083 0.000110 0.000143 0.000186 0.000238 0.000302 0.000379 0.000471 0.000579 0.000705 0.000849 0.001008 0.001182 0.001365 0.001552 0.001732 0.001895 0.002027 0.002115 0.002142 0.002093 0.001955 0.001715 0.001367 0.000908 0.000344 -0.000312 -0.001039 -0.001805 -0.002571 -0.003293 -0.003922 -0.004413 -0.004725 -0.004835 -0.004735 -0.004437 -0.003978 -0.003417 -0.002829 -0.002301 -0.001918 -0.001757 -0.001872 -0.002285 -0.002978 -0.003897 -0.004953 -0.006036 -0.007023 -0.007804 -0.008288 -0.008422 -0.008194 -0.007639 -0.006828 -0.005860 -0.004848 -0.003901 -0.003113 -0.002548 -0.002237 -0.002175 -0.002325 -0.002629 -0.003014 -0.003405 -0.003733 -0.003943 -0.003998 -0.003880 -0.003593 -0.003152 -0.002589 -0.001941 -0.001249 -0.000554 0.000108 0.000708 0.001223 0.001638 0.001949 0.002155 0.002264 0.002286 0.002235 0.002126 0.001976 0.001799 0.001607 0.001412 0.001221 0.001041 0.000876 0.000728 0.000598 0.000487 0.000393 0.000314 0.000249 0.000196 0.000153 0.000118 0.000090 0.000068 0.000051 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000052 0.000069 0.000090 0.000117 0.000152 0.000194 0.000246 0.000308 0.000382 0.000470 0.000571 0.000686 0.000814 0.000952 0.001098 0.001245 0.001386 0.001512 0.001611 0.001672 0.001681 0.001626 0.001495 0.001278 0.000969 0.000567 0.000074 -0.000499 -0.001136 -0.001813 -0.002500 -0.003163 -0.003763 -0.004267 -0.004644 -0.004876 -0.004958 -0.004902 -0.004735 -0.004502 -0.004262 -0.004076 -0.004009 -0.004115 -0.004430 -0.004964 -0.005700 -0.006592 -0.007567 -0.008535 -0.009402 -0.010079 -0.010496 -0.010610 -0.010411 -0.009926 -0.009209 -0.008337 -0.007400 -0.006483 -0.005664 -0.004996 -0.004510 -0.004209 -0.004071 -0.004059 -0.004120 -0.004201 -0.004251 -0.004229 -0.004106 -0.003867 -0.003513 -0.003054 -0.002513 -0.001917 -0.001297 -0.000683 -0.000104 0.000417 0.000864 0.001226 0.001498 0.001681 0.001783 0.001812 0.001779 0.001699 0.001583 0.001445 0.001293 0.001138 0.000986 0.000842 0.000710 0.000591 0.000486 0.000396 0.000320 0.000256 0.000203 0.000160 0.000125 0.000097 0.000074 0.000056 0.000042 0.000032 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000018 0.000024 0.000032 0.000042 0.000056 0.000073 0.000095 0.000123 0.000157 0.000198 0.000248 0.000308 0.000377 0.000457 0.000549 0.000650 0.000759 0.000874 0.000989 0.001098 0.001193 0.001266 0.001305 0.001301 0.001241 0.001118 0.000922 0.000648 0.000295 -0.000136 -0.000638 -0.001198 -0.001799 -0.002418 -0.003028 -0.003602 -0.004114 -0.004540 -0.004869 -0.005095 -0.005230 -0.005294 -0.005322 -0.005355 -0.005440 -0.005621 -0.005934 -0.006403 -0.007029 -0.007795 -0.008660 -0.009564 -0.010437 -0.011204 -0.011794 -0.012153 -0.012247 -0.012069 -0.011638 -0.010995 -0.010201 -0.009326 -0.008439 -0.007602 -0.006862 -0.006247 -0.005766 -0.005410 -0.005155 -0.004966 -0.004807 -0.004641 -0.004437 -0.004175 -0.003842 -0.003436 -0.002964 -0.002442 -0.001889 -0.001329 -0.000783 -0.000274 0.000182 0.000571 0.000886 0.001124 0.001288 0.001383 0.001416 0.001399 0.001342 0.001255 0.001148 0.001030 0.000909 0.000789 0.000675 0.000570 0.000475 0.000391 0.000319 0.000258 0.000207 0.000164 0.000130 0.000101 0.000079 0.000060 0.000046 0.000035 0.000026 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000034 0.000045 0.000059 0.000077 0.000099 0.000126 0.000159 0.000198 0.000245 0.000300 0.000363 0.000435 0.000514 0.000600 0.000689 0.000777 0.000860 0.000931 0.000982 0.001005 0.000990 0.000930 0.000814 0.000638 0.000396 0.000085 -0.000292 -0.000732 -0.001225 -0.001759 -0.002316 -0.002879 -0.003424 -0.003935 -0.004393 -0.004789 -0.005122 -0.005398 -0.005635 -0.005857 -0.006093 -0.006377 -0.006738 -0.007199 -0.007773 -0.008456 -0.009230 -0.010059 -0.010896 -0.011683 -0.012361 -0.012876 -0.013184 -0.013260 -0.013097 -0.012710 -0.012131 -0.011407 -0.010593 -0.009744 -0.008910 -0.008132 -0.007437 -0.006836 -0.006329 -0.005902 -0.005534 -0.005201 -0.004878 -0.004543 -0.004180 -0.003780 -0.003339 -0.002863 -0.002361 -0.001848 -0.001339 -0.000852 -0.000403 -0.000004 0.000336 0.000611 0.000820 0.000966 0.001054 0.001091 0.001086 0.001047 0.000983 0.000902 0.000812 0.000718 0.000625 0.000536 0.000453 0.000378 0.000312 0.000255 0.000206 0.000165 0.000131 0.000104 0.000081 0.000063 0.000048 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000047 0.000061 0.000078 0.000100 0.000125 0.000157 0.000193 0.000236 0.000286 0.000341 0.000403 0.000469 0.000537 0.000604 0.000666 0.000718 0.000752 0.000762 0.000741 0.000681 0.000575 0.000417 0.000203 -0.000070 -0.000400 -0.000785 -0.001219 -0.001692 -0.002193 -0.002708 -0.003222 -0.003721 -0.004192 -0.004629 -0.005032 -0.005404 -0.005759 -0.006113 -0.006488 -0.006906 -0.007384 -0.007937 -0.008569 -0.009273 -0.010030 -0.010812 -0.011578 -0.012282 -0.012879 -0.013326 -0.013590 -0.013649 -0.013499 -0.013151 -0.012631 -0.011975 -0.011225 -0.010427 -0.009620 -0.008840 -0.008110 -0.007445 -0.006847 -0.006313 -0.005830 -0.005384 -0.004958 -0.004537 -0.004109 -0.003668 -0.003211 -0.002740 -0.002262 -0.001786 -0.001325 -0.000890 -0.000493 -0.000143 0.000154 0.000394 0.000578 0.000708 0.000789 0.000828 0.000831 0.000807 0.000762 0.000702 0.000634 0.000562 0.000490 0.000421 0.000356 0.000298 0.000246 0.000201 0.000163 0.000130 0.000104 0.000082 0.000064 0.000050 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000028 0.000037 0.000048 0.000061 0.000078 0.000098 0.000122 0.000151 0.000184 0.000223 0.000266 0.000313 0.000363 0.000414 0.000465 0.000510 0.000546 0.000567 0.000569 0.000543 0.000485 0.000388 0.000248 0.000060 -0.000178 -0.000466 -0.000802 -0.001183 -0.001601 -0.002049 -0.002517 -0.002994 -0.003471 -0.003938 -0.004392 -0.004830 -0.005258 -0.005684 -0.006119 -0.006577 -0.007071 -0.007612 -0.008208 -0.008856 -0.009549 -0.010268 -0.010989 -0.011679 -0.012302 -0.012823 -0.013207 -0.013430 -0.013474 -0.013337 -0.013027 -0.012564 -0.011976 -0.011297 -0.010562 -0.009804 -0.009051 -0.008326 -0.007643 -0.007008 -0.006422 -0.005879 -0.005370 -0.004887 -0.004420 -0.003960 -0.003503 -0.003046 -0.002590 -0.002141 -0.001703 -0.001286 -0.000899 -0.000548 -0.000242 0.000017 0.000227 0.000388 0.000503 0.000578 0.000618 0.000628 0.000615 0.000584 0.000541 0.000490 0.000436 0.000381 0.000328 0.000278 0.000232 0.000192 0.000157 0.000127 0.000102 0.000081 0.000064 0.000050 0.000038 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000048 0.000061 0.000076 0.000095 0.000117 0.000143 0.000172 0.000205 0.000240 0.000278 0.000316 0.000353 0.000385 0.000409 0.000421 0.000416 0.000389 0.000334 0.000247 0.000123 -0.000041 -0.000247 -0.000497 -0.000789 -0.001122 -0.001489 -0.001887 -0.002307 -0.002744 -0.003189 -0.003638 -0.004087 -0.004535 -0.004985 -0.005442 -0.005914 -0.006408 -0.006934 -0.007494 -0.008092 -0.008723 -0.009378 -0.010041 -0.010691 -0.011301 -0.011844 -0.012292 -0.012619 -0.012804 -0.012836 -0.012713 -0.012440 -0.012033 -0.011514 -0.010910 -0.010249 -0.009556 -0.008855 -0.008167 -0.007503 -0.006872 -0.006277 -0.005717 -0.005188 -0.004686 -0.004204 -0.003739 -0.003286 -0.002844 -0.002413 -0.001997 -0.001599 -0.001225 -0.000881 -0.000573 -0.000306 -0.000080 0.000102 0.000243 0.000346 0.000414 0.000454 0.000468 0.000463 0.000444 0.000413 0.000376 0.000335 0.000294 0.000253 0.000214 0.000179 0.000148 0.000121 0.000098 0.000078 0.000062 0.000049 0.000038 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000037 0.000047 0.000059 0.000073 0.000090 0.000110 0.000132 0.000156 0.000183 0.000211 0.000239 0.000265 0.000287 0.000302 0.000307 0.000298 0.000271 0.000220 0.000143 0.000035 -0.000107 -0.000285 -0.000501 -0.000753 -0.001041 -0.001361 -0.001710 -0.002084 -0.002477 -0.002885 -0.003304 -0.003732 -0.004168 -0.004613 -0.005071 -0.005546 -0.006042 -0.006563 -0.007109 -0.007680 -0.008269 -0.008867 -0.009461 -0.010033 -0.010563 -0.011028 -0.011407 -0.011680 -0.011833 -0.011855 -0.011745 -0.011508 -0.011156 -0.010707 -0.010180 -0.009598 -0.008981 -0.008350 -0.007719 -0.007101 -0.006504 -0.005932 -0.005388 -0.004871 -0.004379 -0.003909 -0.003459 -0.003027 -0.002611 -0.002213 -0.001834 -0.001476 -0.001144 -0.000842 -0.000573 -0.000340 -0.000145 0.000013 0.000136 0.000227 0.000290 0.000327 0.000345 0.000346 0.000334 0.000313 0.000286 0.000256 0.000224 0.000193 0.000164 0.000137 0.000113 0.000092 0.000074 0.000059 0.000047 0.000037 0.000028 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000056 0.000069 0.000084 0.000100 0.000118 0.000138 0.000158 0.000178 0.000196 0.000211 0.000219 0.000220 0.000208 0.000181 0.000136 0.000068 -0.000025 -0.000147 -0.000299 -0.000483 -0.000699 -0.000947 -0.001223 -0.001527 -0.001854 -0.002202 -0.002568 -0.002950 -0.003345 -0.003753 -0.004175 -0.004612 -0.005065 -0.005537 -0.006028 -0.006536 -0.007059 -0.007591 -0.008122 -0.008641 -0.009133 -0.009583 -0.009975 -0.010290 -0.010515 -0.010638 -0.010652 -0.010556 -0.010353 -0.010054 -0.009672 -0.009222 -0.008721 -0.008185 -0.007631 -0.007071 -0.006515 -0.005972 -0.005446 -0.004941 -0.004457 -0.003995 -0.003555 -0.003136 -0.002737 -0.002356 -0.001996 -0.001656 -0.001340 -0.001048 -0.000785 -0.000552 -0.000351 -0.000183 -0.000046 0.000060 0.000140 0.000196 0.000232 0.000251 0.000255 0.000249 0.000235 0.000216 0.000193 0.000170 0.000146 0.000124 0.000103 0.000085 0.000069 0.000055 0.000044 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000052 0.000063 0.000076 0.000089 0.000103 0.000118 0.000131 0.000143 0.000152 0.000156 0.000153 0.000140 0.000115 0.000075 0.000016 -0.000063 -0.000166 -0.000295 -0.000451 -0.000634 -0.000844 -0.001080 -0.001341 -0.001624 -0.001928 -0.002250 -0.002590 -0.002945 -0.003315 -0.003700 -0.004101 -0.004516 -0.004947 -0.005392 -0.005849 -0.006314 -0.006779 -0.007238 -0.007681 -0.008096 -0.008472 -0.008794 -0.009052 -0.009234 -0.009331 -0.009339 -0.009256 -0.009086 -0.008836 -0.008516 -0.008139 -0.007716 -0.007262 -0.006787 -0.006303 -0.005819 -0.005340 -0.004872 -0.004419 -0.003983 -0.003565 -0.003167 -0.002788 -0.002429 -0.002090 -0.001770 -0.001472 -0.001195 -0.000943 -0.000716 -0.000517 -0.000345 -0.000201 -0.000083 0.000009 0.000079 0.000128 0.000161 0.000180 0.000187 0.000184 0.000175 0.000161 0.000145 0.000127 0.000109 0.000092 0.000077 0.000063 0.000051 0.000040 0.000032 0.000025 0.000019 0.000015 0.000011 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000040 0.000048 0.000057 0.000066 0.000077 0.000087 0.000096 0.000104 0.000108 0.000109 0.000104 0.000091 0.000068 0.000033 -0.000017 -0.000084 -0.000171 -0.000279 -0.000409 -0.000562 -0.000739 -0.000939 -0.001160 -0.001401 -0.001662 -0.001941 -0.002237 -0.002548 -0.002875 -0.003216 -0.003572 -0.003940 -0.004321 -0.004713 -0.005111 -0.005511 -0.005909 -0.006297 -0.006667 -0.007010 -0.007318 -0.007580 -0.007787 -0.007931 -0.008006 -0.008009 -0.007938 -0.007798 -0.007592 -0.007329 -0.007018 -0.006669 -0.006291 -0.005893 -0.005485 -0.005073 -0.004662 -0.004258 -0.003863 -0.003482 -0.003115 -0.002765 -0.002432 -0.002118 -0.001821 -0.001544 -0.001286 -0.001049 -0.000833 -0.000640 -0.000471 -0.000325 -0.000203 -0.000103 -0.000024 0.000036 0.000080 0.000109 0.000127 0.000135 0.000135 0.000129 0.000120 0.000108 0.000094 0.000081 0.000068 0.000056 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000042 0.000049 0.000056 0.000063 0.000069 0.000074 0.000076 0.000075 0.000068 0.000056 0.000035 0.000005 -0.000037 -0.000093 -0.000165 -0.000254 -0.000362 -0.000489 -0.000636 -0.000802 -0.000988 -0.001191 -0.001412 -0.001649 -0.001902 -0.002169 -0.002450 -0.002745 -0.003052 -0.003370 -0.003697 -0.004032 -0.004370 -0.004708 -0.005040 -0.005361 -0.005665 -0.005944 -0.006192 -0.006400 -0.006564 -0.006676 -0.006733 -0.006732 -0.006673 -0.006558 -0.006391 -0.006178 -0.005926 -0.005642 -0.005333 -0.005007 -0.004670 -0.004327 -0.003983 -0.003642 -0.003308 -0.002983 -0.002669 -0.002369 -0.002084 -0.001814 -0.001561 -0.001325 -0.001106 -0.000906 -0.000724 -0.000562 -0.000420 -0.000298 -0.000195 -0.000111 -0.000044 0.000008 0.000046 0.000072 0.000088 0.000096 0.000098 0.000094 0.000088 0.000079 0.000069 0.000059 0.000050 0.000041 0.000033 0.000026 0.000021 0.000016 0.000012 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000037 0.000041 0.000046 0.000050 0.000052 0.000053 0.000050 0.000043 0.000031 0.000013 -0.000013 -0.000048 -0.000094 -0.000153 -0.000225 -0.000313 -0.000417 -0.000538 -0.000675 -0.000828 -0.000997 -0.001181 -0.001380 -0.001592 -0.001817 -0.002054 -0.002302 -0.002561 -0.002829 -0.003104 -0.003384 -0.003665 -0.003944 -0.004216 -0.004477 -0.004722 -0.004945 -0.005141 -0.005306 -0.005433 -0.005518 -0.005560 -0.005556 -0.005507 -0.005414 -0.005281 -0.005112 -0.004910 -0.004683 -0.004435 -0.004171 -0.003898 -0.003618 -0.003336 -0.003055 -0.002778 -0.002508 -0.002246 -0.001994 -0.001755 -0.001529 -0.001317 -0.001119 -0.000937 -0.000770 -0.000619 -0.000485 -0.000367 -0.000266 -0.000181 -0.000110 -0.000054 -0.000011 0.000022 0.000045 0.000059 0.000067 0.000070 0.000068 0.000064 0.000057 0.000050 0.000043 0.000036 0.000029 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000031 0.000034 0.000036 0.000037 0.000036 0.000033 0.000026 0.000015 -0.000000 -0.000022 -0.000051 -0.000089 -0.000136 -0.000195 -0.000266 -0.000350 -0.000448 -0.000560 -0.000685 -0.000823 -0.000974 -0.001138 -0.001312 -0.001498 -0.001694 -0.001900 -0.002114 -0.002335 -0.002561 -0.002790 -0.003019 -0.003245 -0.003464 -0.003673 -0.003867 -0.004043 -0.004197 -0.004324 -0.004421 -0.004486 -0.004515 -0.004510 -0.004470 -0.004396 -0.004291 -0.004157 -0.003999 -0.003819 -0.003623 -0.003413 -0.003195 -0.002971 -0.002745 -0.002518 -0.002293 -0.002072 -0.001858 -0.001652 -0.001455 -0.001268 -0.001094 -0.000931 -0.000781 -0.000645 -0.000521 -0.000412 -0.000316 -0.000233 -0.000163 -0.000105 -0.000058 -0.000021 0.000006 0.000026 0.000038 0.000046 0.000048 0.000048 0.000045 0.000041 0.000036 0.000031 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000026 0.000026 0.000024 0.000021 0.000015 0.000005 -0.000008 -0.000026 -0.000050 -0.000080 -0.000119 -0.000166 -0.000222 -0.000290 -0.000368 -0.000458 -0.000559 -0.000670 -0.000793 -0.000925 -0.001067 -0.001218 -0.001377 -0.001544 -0.001717 -0.001896 -0.002079 -0.002263 -0.002447 -0.002627 -0.002800 -0.002965 -0.003117 -0.003254 -0.003373 -0.003470 -0.003543 -0.003590 -0.003611 -0.003605 -0.003573 -0.003515 -0.003433 -0.003329 -0.003206 -0.003066 -0.002912 -0.002748 -0.002577 -0.002400 -0.002221 -0.002041 -0.001862 -0.001686 -0.001514 -0.001347 -0.001188 -0.001037 -0.000896 -0.000764 -0.000643 -0.000532 -0.000433 -0.000344 -0.000267 -0.000200 -0.000143 -0.000096 -0.000057 -0.000027 -0.000004 0.000012 0.000023 0.000030 0.000033 0.000033 0.000032 0.000029 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000016 0.000017 0.000018 0.000019 0.000018 0.000017 0.000013 0.000008 -0.000001 -0.000012 -0.000027 -0.000046 -0.000070 -0.000101 -0.000138 -0.000183 -0.000236 -0.000298 -0.000370 -0.000450 -0.000539 -0.000636 -0.000742 -0.000855 -0.000975 -0.001102 -0.001236 -0.001374 -0.001517 -0.001662 -0.001808 -0.001953 -0.002094 -0.002230 -0.002358 -0.002475 -0.002580 -0.002671 -0.002744 -0.002798 -0.002833 -0.002847 -0.002842 -0.002816 -0.002771 -0.002708 -0.002629 -0.002534 -0.002426 -0.002307 -0.002180 -0.002047 -0.001911 -0.001771 -0.001631 -0.001491 -0.001352 -0.001216 -0.001084 -0.000957 -0.000837 -0.000724 -0.000619 -0.000522 -0.000434 -0.000355 -0.000284 -0.000222 -0.000169 -0.000123 -0.000085 -0.000054 -0.000030 -0.000011 0.000003 0.000013 0.000019 0.000022 0.000023 0.000022 0.000020 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000014 0.000013 0.000012 0.000009 0.000004 -0.000003 -0.000013 -0.000025 -0.000040 -0.000060 -0.000084 -0.000113 -0.000149 -0.000190 -0.000239 -0.000295 -0.000358 -0.000428 -0.000504 -0.000587 -0.000676 -0.000771 -0.000870 -0.000975 -0.001084 -0.001196 -0.001310 -0.001424 -0.001537 -0.001646 -0.001751 -0.001849 -0.001938 -0.002018 -0.002086 -0.002141 -0.002181 -0.002206 -0.002216 -0.002211 -0.002192 -0.002158 -0.002111 -0.002050 -0.001978 -0.001896 -0.001805 -0.001708 -0.001606 -0.001501 -0.001394 -0.001286 -0.001178 -0.001070 -0.000964 -0.000861 -0.000761 -0.000667 -0.000577 -0.000495 -0.000418 -0.000349 -0.000287 -0.000231 -0.000183 -0.000140 -0.000104 -0.000074 -0.000049 -0.000030 -0.000014 -0.000003 0.000005 0.000011 0.000014 0.000015 0.000015 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000008 0.000006 0.000001 -0.000004 -0.000012 -0.000022 -0.000034 -0.000050 -0.000069 -0.000092 -0.000119 -0.000152 -0.000189 -0.000233 -0.000282 -0.000336 -0.000395 -0.000459 -0.000527 -0.000601 -0.000678 -0.000759 -0.000843 -0.000930 -0.001018 -0.001106 -0.001193 -0.001277 -0.001356 -0.001431 -0.001499 -0.001558 -0.001609 -0.001649 -0.001679 -0.001697 -0.001704 -0.001700 -0.001686 -0.001661 -0.001627 -0.001582 -0.001528 -0.001466 -0.001397 -0.001323 -0.001245 -0.001166 -0.001084 -0.001002 -0.000920 -0.000837 -0.000756 -0.000676 -0.000599 -0.000525 -0.000456 -0.000391 -0.000332 -0.000278 -0.000229 -0.000186 -0.000148 -0.000115 -0.000087 -0.000063 -0.000044 -0.000028 -0.000016 -0.000006 0.000001 0.000005 0.000008 0.000010 0.000010 0.000009 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000004 0.000001 -0.000004 -0.000010 -0.000018 -0.000028 -0.000040 -0.000055 -0.000073 -0.000095 -0.000120 -0.000149 -0.000182 -0.000219 -0.000260 -0.000306 -0.000354 -0.000406 -0.000462 -0.000521 -0.000583 -0.000647 -0.000713 -0.000781 -0.000848 -0.000914 -0.000978 -0.001038 -0.001094 -0.001144 -0.001189 -0.001226 -0.001256 -0.001277 -0.001290 -0.001296 -0.001294 -0.001284 -0.001267 -0.001241 -0.001209 -0.001169 -0.001122 -0.001070 -0.001015 -0.000956 -0.000896 -0.000835 -0.000773 -0.000711 -0.000649 -0.000587 -0.000526 -0.000466 -0.000410 -0.000356 -0.000306 -0.000261 -0.000219 -0.000181 -0.000148 -0.000119 -0.000093 -0.000072 -0.000053 -0.000038 -0.000026 -0.000016 -0.000008 -0.000002 0.000002 0.000005 0.000006 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000003 0.000000 -0.000003 -0.000008 -0.000015 -0.000022 -0.000032 -0.000044 -0.000057 -0.000074 -0.000093 -0.000115 -0.000141 -0.000169 -0.000200 -0.000234 -0.000270 -0.000309 -0.000351 -0.000395 -0.000441 -0.000490 -0.000540 -0.000590 -0.000641 -0.000691 -0.000739 -0.000785 -0.000827 -0.000864 -0.000897 -0.000924 -0.000946 -0.000961 -0.000971 -0.000976 -0.000975 -0.000969 -0.000957 -0.000939 -0.000916 -0.000887 -0.000852 -0.000814 -0.000772 -0.000728 -0.000683 -0.000637 -0.000591 -0.000545 -0.000498 -0.000451 -0.000405 -0.000360 -0.000317 -0.000276 -0.000238 -0.000203 -0.000171 -0.000142 -0.000117 -0.000094 -0.000075 -0.000058 -0.000044 -0.000032 -0.000022 -0.000015 -0.000008 -0.000003 0.000000 0.000002 0.000004 0.000004 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000002 0.000000 -0.000002 -0.000006 -0.000011 -0.000017 -0.000025 -0.000034 -0.000044 -0.000057 -0.000072 -0.000089 -0.000108 -0.000129 -0.000152 -0.000177 -0.000204 -0.000232 -0.000263 -0.000295 -0.000329 -0.000365 -0.000403 -0.000441 -0.000479 -0.000517 -0.000553 -0.000587 -0.000618 -0.000646 -0.000670 -0.000690 -0.000705 -0.000717 -0.000724 -0.000728 -0.000728 -0.000725 -0.000717 -0.000705 -0.000689 -0.000668 -0.000642 -0.000614 -0.000583 -0.000550 -0.000517 -0.000483 -0.000449 -0.000414 -0.000380 -0.000345 -0.000310 -0.000276 -0.000244 -0.000213 -0.000184 -0.000157 -0.000133 -0.000111 -0.000092 -0.000074 -0.000060 -0.000047 -0.000036 -0.000027 -0.000019 -0.000013 -0.000008 -0.000004 -0.000001 0.000001 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 0.000001 -0.000002 -0.000004 -0.000008 -0.000013 -0.000018 -0.000025 -0.000033 -0.000043 -0.000054 -0.000067 -0.000081 -0.000097 -0.000114 -0.000132 -0.000152 -0.000172 -0.000194 -0.000217 -0.000242 -0.000269 -0.000296 -0.000325 -0.000353 -0.000382 -0.000409 -0.000435 -0.000458 -0.000479 -0.000496 -0.000510 -0.000522 -0.000530 -0.000536 -0.000539 -0.000540 -0.000538 -0.000534 -0.000526 -0.000514 -0.000499 -0.000481 -0.000460 -0.000437 -0.000412 -0.000388 -0.000363 -0.000338 -0.000313 -0.000287 -0.000262 -0.000236 -0.000211 -0.000187 -0.000163 -0.000142 -0.000122 -0.000103 -0.000087 -0.000072 -0.000059 -0.000047 -0.000037 -0.000029 -0.000022 -0.000016 -0.000011 -0.000007 -0.000004 -0.000001 0.000001 0.000002 0.000002 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000018 -0.000025 -0.000032 -0.000040 -0.000050 -0.000061 -0.000072 -0.000085 -0.000098 -0.000111 -0.000126 -0.000141 -0.000158 -0.000176 -0.000195 -0.000215 -0.000236 -0.000258 -0.000279 -0.000300 -0.000319 -0.000337 -0.000352 -0.000365 -0.000375 -0.000383 -0.000389 -0.000393 -0.000396 -0.000397 -0.000397 -0.000395 -0.000389 -0.000382 -0.000371 -0.000357 -0.000342 -0.000325 -0.000307 -0.000289 -0.000271 -0.000253 -0.000234 -0.000216 -0.000197 -0.000179 -0.000160 -0.000142 -0.000125 -0.000109 -0.000094 -0.000080 -0.000067 -0.000056 -0.000046 -0.000037 -0.000030 -0.000023 -0.000018 -0.000013 -0.000009 -0.000006 -0.000003 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000023 -0.000029 -0.000037 -0.000044 -0.000053 -0.000062 -0.000071 -0.000081 -0.000091 -0.000102 -0.000113 -0.000126 -0.000139 -0.000154 -0.000170 -0.000186 -0.000202 -0.000218 -0.000232 -0.000246 -0.000257 -0.000266 -0.000274 -0.000279 -0.000284 -0.000287 -0.000289 -0.000291 -0.000291 -0.000290 -0.000287 -0.000281 -0.000273 -0.000263 -0.000252 -0.000240 -0.000227 -0.000214 -0.000201 -0.000188 -0.000175 -0.000161 -0.000148 -0.000135 -0.000121 -0.000108 -0.000096 -0.000084 -0.000072 -0.000062 -0.000052 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000007 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000032 -0.000038 -0.000044 -0.000051 -0.000058 -0.000065 -0.000072 -0.000080 -0.000089 -0.000099 -0.000109 -0.000121 -0.000133 -0.000145 -0.000157 -0.000168 -0.000178 -0.000187 -0.000194 -0.000199 -0.000203 -0.000206 -0.000209 -0.000210 -0.000212 -0.000212 -0.000212 -0.000210 -0.000206 -0.000200 -0.000193 -0.000185 -0.000175 -0.000166 -0.000157 -0.000147 -0.000138 -0.000129 -0.000120 -0.000111 -0.000101 -0.000092 -0.000082 -0.000073 -0.000064 -0.000056 -0.000048 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000018 -0.000023 -0.000027 -0.000032 -0.000036 -0.000041 -0.000045 -0.000050 -0.000056 -0.000062 -0.000069 -0.000077 -0.000085 -0.000094 -0.000103 -0.000112 -0.000121 -0.000129 -0.000135 -0.000141 -0.000145 -0.000147 -0.000150 -0.000151 -0.000153 -0.000154 -0.000154 -0.000154 -0.000153 -0.000150 -0.000146 -0.000140 -0.000134 -0.000127 -0.000121 -0.000114 -0.000107 -0.000101 -0.000095 -0.000088 -0.000082 -0.000075 -0.000069 -0.000062 -0.000056 -0.000049 -0.000043 -0.000038 -0.000032 -0.000027 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000025 -0.000028 -0.000032 -0.000035 -0.000039 -0.000043 -0.000048 -0.000053 -0.000060 -0.000066 -0.000073 -0.000080 -0.000087 -0.000093 -0.000098 -0.000102 -0.000105 -0.000107 -0.000109 -0.000110 -0.000111 -0.000112 -0.000112 -0.000112 -0.000111 -0.000109 -0.000106 -0.000102 -0.000097 -0.000092 -0.000087 -0.000082 -0.000078 -0.000073 -0.000069 -0.000065 -0.000060 -0.000056 -0.000051 -0.000047 -0.000042 -0.000038 -0.000033 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000001 -0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000024 -0.000027 -0.000030 -0.000033 -0.000037 -0.000042 -0.000047 -0.000052 -0.000058 -0.000063 -0.000068 -0.000071 -0.000074 -0.000077 -0.000078 -0.000079 -0.000080 -0.000081 -0.000081 -0.000081 -0.000081 -0.000080 -0.000079 -0.000076 -0.000073 -0.000070 -0.000066 -0.000062 -0.000059 -0.000056 -0.000053 -0.000050 -0.000047 -0.000044 -0.000041 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000037 -0.000041 -0.000045 -0.000049 -0.000052 -0.000055 -0.000056 -0.000057 -0.000058 -0.000058 -0.000059 -0.000059 -0.000059 -0.000059 -0.000058 -0.000057 -0.000055 -0.000053 -0.000050 -0.000047 -0.000044 -0.000042 -0.000039 -0.000037 -0.000035 -0.000034 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000038 -0.000040 -0.000041 -0.000042 -0.000043 -0.000043 -0.000043 -0.000043 -0.000044 -0.000043 -0.000043 -0.000041 -0.000040 -0.000038 -0.000035 -0.000033 -0.000031 -0.000029 -0.000028 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000024 -0.000027 -0.000028 -0.000030 -0.000031 -0.000031 -0.000032 -0.000032 -0.000032 -0.000032 -0.000032 -0.000032 -0.000031 -0.000030 -0.000029 -0.000027 -0.000025 -0.000023 -0.000022 -0.000020 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000022 -0.000023 -0.000023 -0.000023 -0.000023 -0.000024 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000021 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode55_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000004 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000003 0.000004 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000002 0.000004 0.000006 0.000007 0.000008 0.000010 0.000010 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000005 -0.000002 0.000000 0.000003 0.000005 0.000007 0.000009 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000026 -0.000026 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000025 -0.000023 -0.000021 -0.000019 -0.000016 -0.000013 -0.000009 -0.000006 -0.000002 0.000001 0.000004 0.000007 0.000010 0.000012 0.000014 0.000015 0.000016 0.000017 0.000017 0.000018 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000026 -0.000028 -0.000029 -0.000031 -0.000032 -0.000033 -0.000034 -0.000035 -0.000035 -0.000036 -0.000036 -0.000036 -0.000036 -0.000035 -0.000034 -0.000033 -0.000030 -0.000028 -0.000024 -0.000020 -0.000016 -0.000012 -0.000007 -0.000003 0.000002 0.000006 0.000009 0.000013 0.000015 0.000018 0.000020 0.000021 0.000022 0.000023 0.000024 0.000024 0.000024 0.000024 0.000024 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000022 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000025 -0.000027 -0.000030 -0.000032 -0.000034 -0.000036 -0.000039 -0.000040 -0.000042 -0.000044 -0.000045 -0.000046 -0.000047 -0.000048 -0.000048 -0.000048 -0.000048 -0.000047 -0.000045 -0.000043 -0.000040 -0.000036 -0.000032 -0.000026 -0.000021 -0.000015 -0.000009 -0.000003 0.000002 0.000008 0.000012 0.000017 0.000020 0.000023 0.000026 0.000028 0.000030 0.000032 0.000033 0.000034 0.000035 0.000035 0.000035 0.000035 0.000035 0.000034 0.000034 0.000034 0.000033 0.000032 0.000031 0.000030 0.000029 0.000027 0.000026 0.000024 0.000022 0.000020 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000029 -0.000032 -0.000036 -0.000039 -0.000042 -0.000045 -0.000048 -0.000051 -0.000054 -0.000056 -0.000058 -0.000060 -0.000062 -0.000063 -0.000063 -0.000064 -0.000064 -0.000063 -0.000061 -0.000059 -0.000056 -0.000052 -0.000047 -0.000042 -0.000035 -0.000028 -0.000020 -0.000012 -0.000005 0.000003 0.000010 0.000016 0.000022 0.000027 0.000031 0.000035 0.000039 0.000042 0.000045 0.000047 0.000048 0.000050 0.000051 0.000051 0.000051 0.000051 0.000051 0.000050 0.000049 0.000048 0.000046 0.000045 0.000043 0.000041 0.000038 0.000036 0.000033 0.000030 0.000027 0.000025 0.000022 0.000020 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000031 -0.000035 -0.000039 -0.000043 -0.000047 -0.000051 -0.000055 -0.000059 -0.000063 -0.000067 -0.000071 -0.000075 -0.000078 -0.000080 -0.000082 -0.000084 -0.000085 -0.000085 -0.000085 -0.000084 -0.000082 -0.000079 -0.000075 -0.000070 -0.000063 -0.000056 -0.000047 -0.000038 -0.000028 -0.000018 -0.000008 0.000002 0.000012 0.000020 0.000028 0.000036 0.000043 0.000049 0.000054 0.000059 0.000063 0.000066 0.000069 0.000072 0.000073 0.000074 0.000074 0.000074 0.000073 0.000072 0.000070 0.000068 0.000065 0.000063 0.000060 0.000057 0.000053 0.000049 0.000045 0.000041 0.000037 0.000034 0.000030 0.000027 0.000024 0.000022 0.000020 0.000018 0.000016 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000036 -0.000041 -0.000045 -0.000050 -0.000056 -0.000061 -0.000067 -0.000072 -0.000078 -0.000084 -0.000089 -0.000095 -0.000100 -0.000104 -0.000107 -0.000110 -0.000113 -0.000114 -0.000114 -0.000114 -0.000112 -0.000109 -0.000105 -0.000100 -0.000094 -0.000085 -0.000076 -0.000064 -0.000052 -0.000039 -0.000026 -0.000012 0.000001 0.000014 0.000026 0.000038 0.000048 0.000058 0.000067 0.000075 0.000083 0.000089 0.000094 0.000099 0.000102 0.000105 0.000106 0.000106 0.000106 0.000104 0.000102 0.000099 0.000095 0.000091 0.000087 0.000083 0.000078 0.000073 0.000067 0.000062 0.000056 0.000051 0.000045 0.000041 0.000036 0.000032 0.000029 0.000026 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000027 -0.000031 -0.000036 -0.000041 -0.000047 -0.000053 -0.000059 -0.000066 -0.000073 -0.000080 -0.000088 -0.000095 -0.000103 -0.000111 -0.000118 -0.000126 -0.000132 -0.000139 -0.000144 -0.000148 -0.000151 -0.000153 -0.000154 -0.000153 -0.000151 -0.000148 -0.000142 -0.000136 -0.000127 -0.000116 -0.000103 -0.000089 -0.000073 -0.000056 -0.000038 -0.000019 -0.000001 0.000016 0.000034 0.000050 0.000065 0.000080 0.000093 0.000105 0.000116 0.000125 0.000133 0.000140 0.000145 0.000148 0.000150 0.000150 0.000149 0.000146 0.000142 0.000138 0.000132 0.000126 0.000120 0.000113 0.000106 0.000098 0.000091 0.000083 0.000075 0.000068 0.000061 0.000054 0.000048 0.000043 0.000038 0.000034 0.000031 0.000028 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000030 -0.000035 -0.000040 -0.000046 -0.000053 -0.000060 -0.000068 -0.000076 -0.000085 -0.000094 -0.000104 -0.000114 -0.000125 -0.000135 -0.000146 -0.000156 -0.000166 -0.000176 -0.000185 -0.000192 -0.000199 -0.000203 -0.000207 -0.000208 -0.000207 -0.000204 -0.000200 -0.000193 -0.000184 -0.000173 -0.000159 -0.000142 -0.000123 -0.000101 -0.000078 -0.000054 -0.000030 -0.000005 0.000020 0.000043 0.000067 0.000089 0.000109 0.000129 0.000146 0.000162 0.000175 0.000186 0.000195 0.000202 0.000206 0.000209 0.000209 0.000206 0.000202 0.000196 0.000189 0.000181 0.000172 0.000163 0.000153 0.000143 0.000132 0.000121 0.000110 0.000100 0.000090 0.000080 0.000071 0.000064 0.000057 0.000050 0.000045 0.000040 0.000036 0.000032 0.000029 0.000026 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000030 -0.000034 -0.000039 -0.000044 -0.000051 -0.000059 -0.000067 -0.000077 -0.000087 -0.000098 -0.000109 -0.000122 -0.000135 -0.000148 -0.000162 -0.000176 -0.000191 -0.000205 -0.000219 -0.000232 -0.000245 -0.000256 -0.000265 -0.000272 -0.000277 -0.000280 -0.000279 -0.000276 -0.000271 -0.000262 -0.000250 -0.000235 -0.000216 -0.000194 -0.000169 -0.000141 -0.000110 -0.000077 -0.000044 -0.000010 0.000024 0.000057 0.000089 0.000120 0.000149 0.000177 0.000201 0.000223 0.000242 0.000257 0.000269 0.000278 0.000284 0.000287 0.000286 0.000282 0.000276 0.000267 0.000257 0.000245 0.000232 0.000219 0.000205 0.000190 0.000175 0.000160 0.000146 0.000131 0.000118 0.000105 0.000094 0.000083 0.000074 0.000066 0.000058 0.000052 0.000046 0.000041 0.000037 0.000033 0.000029 0.000026 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000034 -0.000038 -0.000043 -0.000049 -0.000056 -0.000065 -0.000074 -0.000085 -0.000097 -0.000110 -0.000124 -0.000139 -0.000155 -0.000172 -0.000190 -0.000209 -0.000228 -0.000247 -0.000267 -0.000286 -0.000305 -0.000322 -0.000338 -0.000352 -0.000363 -0.000371 -0.000375 -0.000375 -0.000372 -0.000365 -0.000354 -0.000338 -0.000318 -0.000294 -0.000265 -0.000231 -0.000193 -0.000152 -0.000108 -0.000063 -0.000017 0.000029 0.000075 0.000119 0.000162 0.000203 0.000240 0.000274 0.000304 0.000330 0.000351 0.000367 0.000379 0.000386 0.000388 0.000387 0.000381 0.000372 0.000359 0.000345 0.000328 0.000310 0.000291 0.000271 0.000251 0.000230 0.000210 0.000190 0.000171 0.000153 0.000137 0.000121 0.000108 0.000096 0.000085 0.000075 0.000067 0.000059 0.000052 0.000047 0.000041 0.000036 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000025 -0.000029 -0.000033 -0.000037 -0.000042 -0.000048 -0.000054 -0.000062 -0.000071 -0.000081 -0.000093 -0.000107 -0.000122 -0.000138 -0.000156 -0.000176 -0.000197 -0.000219 -0.000242 -0.000267 -0.000292 -0.000318 -0.000344 -0.000371 -0.000396 -0.000421 -0.000443 -0.000463 -0.000479 -0.000491 -0.000498 -0.000500 -0.000497 -0.000489 -0.000475 -0.000455 -0.000429 -0.000396 -0.000357 -0.000312 -0.000262 -0.000207 -0.000149 -0.000088 -0.000026 0.000036 0.000098 0.000158 0.000217 0.000272 0.000323 0.000369 0.000410 0.000444 0.000472 0.000493 0.000508 0.000516 0.000519 0.000516 0.000507 0.000494 0.000477 0.000456 0.000433 0.000408 0.000382 0.000355 0.000327 0.000299 0.000272 0.000246 0.000220 0.000197 0.000175 0.000156 0.000138 0.000122 0.000108 0.000096 0.000085 0.000075 0.000066 0.000058 0.000051 0.000045 0.000039 0.000034 0.000029 0.000025 0.000021 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000041 -0.000046 -0.000052 -0.000059 -0.000067 -0.000077 -0.000088 -0.000101 -0.000116 -0.000133 -0.000151 -0.000172 -0.000195 -0.000220 -0.000246 -0.000274 -0.000305 -0.000337 -0.000370 -0.000405 -0.000440 -0.000475 -0.000510 -0.000544 -0.000575 -0.000602 -0.000626 -0.000644 -0.000655 -0.000660 -0.000658 -0.000649 -0.000631 -0.000605 -0.000571 -0.000529 -0.000478 -0.000418 -0.000352 -0.000279 -0.000202 -0.000121 -0.000038 0.000045 0.000127 0.000209 0.000287 0.000361 0.000430 0.000491 0.000545 0.000591 0.000627 0.000654 0.000672 0.000682 0.000684 0.000678 0.000666 0.000647 0.000623 0.000595 0.000564 0.000530 0.000494 0.000457 0.000420 0.000384 0.000348 0.000313 0.000280 0.000250 0.000222 0.000197 0.000175 0.000154 0.000137 0.000121 0.000106 0.000094 0.000083 0.000073 0.000063 0.000055 0.000048 0.000041 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000032 -0.000038 -0.000044 -0.000050 -0.000057 -0.000064 -0.000073 -0.000083 -0.000095 -0.000108 -0.000124 -0.000142 -0.000163 -0.000186 -0.000212 -0.000240 -0.000271 -0.000305 -0.000341 -0.000380 -0.000421 -0.000464 -0.000509 -0.000556 -0.000603 -0.000649 -0.000694 -0.000737 -0.000775 -0.000808 -0.000834 -0.000853 -0.000862 -0.000862 -0.000851 -0.000830 -0.000798 -0.000754 -0.000698 -0.000632 -0.000554 -0.000467 -0.000371 -0.000270 -0.000164 -0.000055 0.000055 0.000164 0.000272 0.000375 0.000473 0.000564 0.000645 0.000716 0.000775 0.000822 0.000856 0.000879 0.000890 0.000890 0.000881 0.000863 0.000837 0.000804 0.000766 0.000723 0.000678 0.000630 0.000582 0.000533 0.000485 0.000438 0.000393 0.000352 0.000313 0.000278 0.000246 0.000218 0.000193 0.000170 0.000150 0.000132 0.000117 0.000102 0.000090 0.000078 0.000068 0.000058 0.000050 0.000043 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000028 -0.000033 -0.000039 -0.000046 -0.000053 -0.000061 -0.000069 -0.000079 -0.000089 -0.000101 -0.000116 -0.000132 -0.000152 -0.000174 -0.000199 -0.000227 -0.000259 -0.000293 -0.000331 -0.000373 -0.000418 -0.000467 -0.000520 -0.000575 -0.000633 -0.000693 -0.000755 -0.000816 -0.000876 -0.000933 -0.000985 -0.001031 -0.001069 -0.001096 -0.001112 -0.001115 -0.001104 -0.001079 -0.001038 -0.000983 -0.000911 -0.000825 -0.000724 -0.000611 -0.000488 -0.000356 -0.000218 -0.000077 0.000066 0.000209 0.000349 0.000484 0.000612 0.000730 0.000836 0.000927 0.001003 0.001063 0.001106 0.001133 0.001145 0.001143 0.001129 0.001103 0.001067 0.001023 0.000972 0.000915 0.000855 0.000792 0.000729 0.000665 0.000603 0.000543 0.000487 0.000435 0.000387 0.000343 0.000304 0.000269 0.000237 0.000210 0.000185 0.000163 0.000143 0.000126 0.000110 0.000096 0.000083 0.000071 0.000061 0.000052 0.000044 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000040 -0.000048 -0.000055 -0.000064 -0.000073 -0.000084 -0.000095 -0.000108 -0.000123 -0.000140 -0.000160 -0.000183 -0.000210 -0.000240 -0.000274 -0.000312 -0.000354 -0.000400 -0.000451 -0.000507 -0.000568 -0.000633 -0.000703 -0.000777 -0.000854 -0.000933 -0.001012 -0.001091 -0.001166 -0.001237 -0.001299 -0.001351 -0.001391 -0.001416 -0.001424 -0.001413 -0.001384 -0.001334 -0.001264 -0.001173 -0.001063 -0.000935 -0.000790 -0.000632 -0.000463 -0.000287 -0.000105 0.000079 0.000262 0.000442 0.000616 0.000781 0.000932 0.001068 0.001185 0.001281 0.001356 0.001409 0.001442 0.001455 0.001450 0.001428 0.001392 0.001343 0.001283 0.001215 0.001141 0.001062 0.000981 0.000899 0.000818 0.000739 0.000664 0.000594 0.000529 0.000470 0.000416 0.000369 0.000326 0.000288 0.000255 0.000225 0.000198 0.000174 0.000153 0.000134 0.000116 0.000101 0.000087 0.000074 0.000064 0.000054 0.000046 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000049 -0.000057 -0.000067 -0.000077 -0.000088 -0.000101 -0.000115 -0.000130 -0.000148 -0.000168 -0.000192 -0.000219 -0.000250 -0.000286 -0.000326 -0.000371 -0.000421 -0.000476 -0.000538 -0.000606 -0.000680 -0.000761 -0.000848 -0.000940 -0.001037 -0.001137 -0.001239 -0.001340 -0.001439 -0.001531 -0.001615 -0.001686 -0.001741 -0.001778 -0.001793 -0.001784 -0.001750 -0.001690 -0.001603 -0.001490 -0.001351 -0.001190 -0.001007 -0.000808 -0.000595 -0.000371 -0.000141 0.000092 0.000324 0.000553 0.000774 0.000982 0.001174 0.001346 0.001493 0.001613 0.001706 0.001772 0.001810 0.001824 0.001813 0.001782 0.001732 0.001666 0.001588 0.001498 0.001402 0.001300 0.001196 0.001092 0.000989 0.000891 0.000798 0.000712 0.000633 0.000562 0.000498 0.000441 0.000390 0.000345 0.000305 0.000270 0.000238 0.000210 0.000185 0.000162 0.000141 0.000122 0.000105 0.000090 0.000077 0.000066 0.000056 0.000048 0.000041 0.000034 0.000029 0.000025 0.000021 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000025 -0.000029 -0.000035 -0.000042 -0.000049 -0.000058 -0.000069 -0.000080 -0.000092 -0.000106 -0.000121 -0.000137 -0.000156 -0.000176 -0.000200 -0.000228 -0.000259 -0.000295 -0.000336 -0.000382 -0.000435 -0.000493 -0.000559 -0.000631 -0.000712 -0.000802 -0.000900 -0.001006 -0.001120 -0.001241 -0.001366 -0.001495 -0.001623 -0.001750 -0.001869 -0.001979 -0.002073 -0.002148 -0.002200 -0.002224 -0.002218 -0.002180 -0.002108 -0.002002 -0.001863 -0.001692 -0.001491 -0.001264 -0.001016 -0.000751 -0.000472 -0.000186 0.000105 0.000395 0.000681 0.000958 0.001218 0.001458 0.001672 0.001855 0.002004 0.002118 0.002198 0.002243 0.002255 0.002238 0.002194 0.002127 0.002040 0.001936 0.001821 0.001697 0.001567 0.001435 0.001305 0.001178 0.001057 0.000944 0.000840 0.000745 0.000661 0.000585 0.000518 0.000459 0.000407 0.000360 0.000319 0.000282 0.000250 0.000220 0.000193 0.000169 0.000147 0.000127 0.000109 0.000094 0.000080 0.000068 0.000058 0.000050 0.000042 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000036 -0.000042 -0.000050 -0.000059 -0.000070 -0.000082 -0.000095 -0.000110 -0.000126 -0.000144 -0.000163 -0.000185 -0.000209 -0.000236 -0.000267 -0.000302 -0.000343 -0.000390 -0.000442 -0.000502 -0.000569 -0.000644 -0.000729 -0.000823 -0.000929 -0.001046 -0.001174 -0.001312 -0.001460 -0.001615 -0.001775 -0.001936 -0.002096 -0.002248 -0.002389 -0.002512 -0.002611 -0.002681 -0.002718 -0.002716 -0.002674 -0.002590 -0.002462 -0.002293 -0.002084 -0.001839 -0.001562 -0.001257 -0.000932 -0.000591 -0.000239 0.000118 0.000476 0.000828 0.001167 0.001489 0.001784 0.002046 0.002271 0.002453 0.002592 0.002687 0.002739 0.002750 0.002724 0.002664 0.002575 0.002461 0.002327 0.002180 0.002022 0.001859 0.001695 0.001534 0.001378 0.001232 0.001096 0.000973 0.000862 0.000763 0.000676 0.000599 0.000531 0.000471 0.000418 0.000372 0.000330 0.000293 0.000259 0.000228 0.000201 0.000175 0.000152 0.000131 0.000113 0.000097 0.000083 0.000070 0.000060 0.000051 0.000043 0.000037 0.000031 0.000026 0.000021 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000030 -0.000036 -0.000043 -0.000051 -0.000060 -0.000070 -0.000083 -0.000097 -0.000113 -0.000130 -0.000149 -0.000170 -0.000192 -0.000217 -0.000244 -0.000275 -0.000309 -0.000349 -0.000393 -0.000444 -0.000503 -0.000568 -0.000643 -0.000728 -0.000824 -0.000933 -0.001055 -0.001192 -0.001343 -0.001509 -0.001687 -0.001875 -0.002072 -0.002271 -0.002470 -0.002661 -0.002838 -0.002995 -0.003123 -0.003216 -0.003267 -0.003272 -0.003227 -0.003129 -0.002978 -0.002776 -0.002525 -0.002230 -0.001896 -0.001529 -0.001136 -0.000725 -0.000300 0.000132 0.000564 0.000989 0.001401 0.001790 0.002147 0.002465 0.002737 0.002957 0.003124 0.003236 0.003295 0.003304 0.003266 0.003186 0.003070 0.002924 0.002754 0.002568 0.002371 0.002169 0.001967 0.001771 0.001584 0.001409 0.001249 0.001105 0.000976 0.000863 0.000764 0.000678 0.000602 0.000536 0.000477 0.000426 0.000380 0.000339 0.000301 0.000267 0.000235 0.000206 0.000180 0.000156 0.000134 0.000115 0.000099 0.000085 0.000072 0.000062 0.000052 0.000044 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000036 -0.000043 -0.000051 -0.000060 -0.000071 -0.000084 -0.000098 -0.000115 -0.000133 -0.000154 -0.000176 -0.000199 -0.000225 -0.000253 -0.000283 -0.000316 -0.000354 -0.000396 -0.000444 -0.000498 -0.000560 -0.000631 -0.000712 -0.000805 -0.000912 -0.001033 -0.001172 -0.001329 -0.001505 -0.001699 -0.001910 -0.002136 -0.002373 -0.002616 -0.002859 -0.003095 -0.003315 -0.003510 -0.003672 -0.003792 -0.003862 -0.003875 -0.003827 -0.003716 -0.003540 -0.003302 -0.003005 -0.002655 -0.002259 -0.001824 -0.001359 -0.000871 -0.000368 0.000144 0.000656 0.001162 0.001651 0.002114 0.002540 0.002919 0.003243 0.003505 0.003703 0.003834 0.003901 0.003906 0.003854 0.003750 0.003602 0.003418 0.003206 0.002974 0.002731 0.002485 0.002241 0.002005 0.001783 0.001578 0.001392 0.001227 0.001081 0.000955 0.000845 0.000750 0.000668 0.000597 0.000534 0.000479 0.000430 0.000385 0.000345 0.000307 0.000273 0.000240 0.000210 0.000183 0.000158 0.000136 0.000117 0.000100 0.000086 0.000073 0.000062 0.000053 0.000045 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000061 -0.000072 -0.000084 -0.000099 -0.000116 -0.000135 -0.000156 -0.000180 -0.000205 -0.000232 -0.000260 -0.000291 -0.000324 -0.000359 -0.000398 -0.000442 -0.000491 -0.000547 -0.000611 -0.000684 -0.000769 -0.000867 -0.000982 -0.001114 -0.001268 -0.001444 -0.001644 -0.001868 -0.002115 -0.002381 -0.002663 -0.002954 -0.003247 -0.003532 -0.003800 -0.004040 -0.004241 -0.004392 -0.004484 -0.004508 -0.004459 -0.004333 -0.004131 -0.003854 -0.003508 -0.003100 -0.002639 -0.002133 -0.001592 -0.001026 -0.000441 0.000153 0.000748 0.001336 0.001906 0.002447 0.002946 0.003390 0.003771 0.004080 0.004311 0.004464 0.004540 0.004540 0.004471 0.004339 0.004154 0.003925 0.003664 0.003381 0.003086 0.002789 0.002499 0.002221 0.001962 0.001725 0.001513 0.001327 0.001166 0.001028 0.000910 0.000809 0.000723 0.000649 0.000585 0.000528 0.000477 0.000431 0.000389 0.000349 0.000311 0.000276 0.000243 0.000213 0.000185 0.000160 0.000137 0.000118 0.000101 0.000086 0.000074 0.000063 0.000053 0.000044 0.000037 0.000030 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000061 -0.000072 -0.000085 -0.000099 -0.000116 -0.000136 -0.000158 -0.000182 -0.000209 -0.000237 -0.000267 -0.000298 -0.000331 -0.000366 -0.000402 -0.000442 -0.000485 -0.000533 -0.000587 -0.000650 -0.000722 -0.000806 -0.000906 -0.001024 -0.001164 -0.001329 -0.001522 -0.001745 -0.001998 -0.002280 -0.002589 -0.002918 -0.003261 -0.003608 -0.003949 -0.004271 -0.004561 -0.004806 -0.004992 -0.005108 -0.005144 -0.005094 -0.004953 -0.004723 -0.004406 -0.004010 -0.003542 -0.003015 -0.002438 -0.001823 -0.001180 -0.000517 0.000156 0.000832 0.001500 0.002150 0.002769 0.003342 0.003855 0.004296 0.004654 0.004923 0.005100 0.005185 0.005180 0.005091 0.004928 0.004701 0.004423 0.004106 0.003765 0.003413 0.003061 0.002720 0.002397 0.002100 0.001832 0.001596 0.001392 0.001218 0.001071 0.000949 0.000846 0.000760 0.000687 0.000624 0.000569 0.000519 0.000474 0.000431 0.000390 0.000351 0.000314 0.000278 0.000244 0.000213 0.000185 0.000160 0.000137 0.000118 0.000101 0.000086 0.000073 0.000062 0.000052 0.000043 0.000036 0.000029 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000035 -0.000042 -0.000051 -0.000061 -0.000072 -0.000085 -0.000100 -0.000117 -0.000136 -0.000158 -0.000183 -0.000211 -0.000241 -0.000272 -0.000305 -0.000338 -0.000373 -0.000408 -0.000444 -0.000482 -0.000522 -0.000566 -0.000614 -0.000670 -0.000735 -0.000814 -0.000909 -0.001025 -0.001167 -0.001338 -0.001544 -0.001786 -0.002066 -0.002383 -0.002734 -0.003112 -0.003510 -0.003916 -0.004316 -0.004697 -0.005041 -0.005334 -0.005559 -0.005701 -0.005751 -0.005698 -0.005542 -0.005281 -0.004923 -0.004475 -0.003949 -0.003359 -0.002716 -0.002035 -0.001324 -0.000593 0.000149 0.000895 0.001635 0.002358 0.003051 0.003696 0.004278 0.004781 0.005192 0.005502 0.005706 0.005802 0.005792 0.005684 0.005486 0.005213 0.004879 0.004502 0.004098 0.003684 0.003273 0.002879 0.002511 0.002176 0.001879 0.001621 0.001403 0.001221 0.001071 0.000950 0.000852 0.000771 0.000705 0.000648 0.000598 0.000553 0.000511 0.000470 0.000430 0.000391 0.000352 0.000314 0.000278 0.000244 0.000212 0.000184 0.000159 0.000137 0.000117 0.000100 0.000085 0.000072 0.000061 0.000050 0.000042 0.000034 0.000028 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000049 -0.000059 -0.000071 -0.000084 -0.000099 -0.000117 -0.000136 -0.000159 -0.000184 -0.000212 -0.000243 -0.000276 -0.000310 -0.000345 -0.000380 -0.000414 -0.000448 -0.000482 -0.000515 -0.000549 -0.000584 -0.000622 -0.000665 -0.000718 -0.000783 -0.000865 -0.000971 -0.001107 -0.001277 -0.001488 -0.001744 -0.002046 -0.002395 -0.002787 -0.003215 -0.003668 -0.004135 -0.004599 -0.005042 -0.005445 -0.005788 -0.006053 -0.006223 -0.006284 -0.006228 -0.006052 -0.005759 -0.005357 -0.004858 -0.004279 -0.003633 -0.002937 -0.002203 -0.001443 -0.000664 0.000126 0.000923 0.001718 0.002500 0.003255 0.003966 0.004614 0.005180 0.005647 0.006003 0.006238 0.006349 0.006337 0.006209 0.005975 0.005653 0.005259 0.004817 0.004345 0.003865 0.003393 0.002945 0.002532 0.002161 0.001839 0.001565 0.001339 0.001157 0.001013 0.000901 0.000815 0.000748 0.000694 0.000650 0.000612 0.000576 0.000540 0.000504 0.000467 0.000429 0.000390 0.000351 0.000313 0.000276 0.000242 0.000211 0.000182 0.000157 0.000135 0.000116 0.000099 0.000083 0.000070 0.000058 0.000048 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000069 -0.000083 -0.000098 -0.000116 -0.000136 -0.000158 -0.000184 -0.000213 -0.000244 -0.000278 -0.000313 -0.000350 -0.000386 -0.000421 -0.000455 -0.000486 -0.000515 -0.000540 -0.000563 -0.000584 -0.000604 -0.000628 -0.000658 -0.000701 -0.000761 -0.000847 -0.000965 -0.001125 -0.001332 -0.001593 -0.001911 -0.002286 -0.002715 -0.003191 -0.003701 -0.004231 -0.004760 -0.005268 -0.005732 -0.006127 -0.006431 -0.006625 -0.006694 -0.006629 -0.006428 -0.006099 -0.005652 -0.005106 -0.004480 -0.003792 -0.003062 -0.002301 -0.001521 -0.000726 0.000081 0.000897 0.001718 0.002536 0.003337 0.004103 0.004812 0.005441 0.005968 0.006375 0.006648 0.006779 0.006769 0.006623 0.006354 0.005980 0.005525 0.005013 0.004470 0.003921 0.003386 0.002884 0.002428 0.002027 0.001686 0.001404 0.001180 0.001007 0.000879 0.000787 0.000723 0.000679 0.000648 0.000625 0.000604 0.000583 0.000559 0.000532 0.000501 0.000466 0.000429 0.000389 0.000350 0.000311 0.000274 0.000240 0.000208 0.000180 0.000155 0.000133 0.000113 0.000096 0.000081 0.000067 0.000056 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000067 -0.000081 -0.000096 -0.000114 -0.000135 -0.000158 -0.000183 -0.000212 -0.000244 -0.000279 -0.000316 -0.000354 -0.000392 -0.000429 -0.000463 -0.000494 -0.000520 -0.000539 -0.000553 -0.000559 -0.000559 -0.000555 -0.000550 -0.000548 -0.000556 -0.000582 -0.000634 -0.000723 -0.000859 -0.001050 -0.001306 -0.001630 -0.002025 -0.002486 -0.003007 -0.003573 -0.004165 -0.004762 -0.005336 -0.005860 -0.006306 -0.006646 -0.006859 -0.006928 -0.006845 -0.006612 -0.006239 -0.005746 -0.005156 -0.004494 -0.003784 -0.003047 -0.002295 -0.001536 -0.000770 0.000006 0.000797 0.001605 0.002425 0.003247 0.004051 0.004813 0.005504 0.006096 0.006562 0.006882 0.007043 0.007042 0.006883 0.006580 0.006155 0.005635 0.005051 0.004434 0.003814 0.003216 0.002662 0.002167 0.001741 0.001389 0.001110 0.000900 0.000750 0.000651 0.000593 0.000564 0.000556 0.000559 0.000565 0.000571 0.000572 0.000566 0.000552 0.000530 0.000501 0.000467 0.000429 0.000389 0.000349 0.000309 0.000272 0.000237 0.000206 0.000178 0.000152 0.000130 0.000110 0.000093 0.000078 0.000064 0.000053 0.000043 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000052 -0.000064 -0.000077 -0.000093 -0.000111 -0.000132 -0.000155 -0.000182 -0.000211 -0.000244 -0.000279 -0.000317 -0.000357 -0.000397 -0.000437 -0.000473 -0.000505 -0.000531 -0.000548 -0.000555 -0.000551 -0.000535 -0.000506 -0.000468 -0.000423 -0.000376 -0.000336 -0.000312 -0.000316 -0.000360 -0.000457 -0.000618 -0.000855 -0.001175 -0.001580 -0.002067 -0.002629 -0.003248 -0.003903 -0.004567 -0.005208 -0.005791 -0.006284 -0.006654 -0.006876 -0.006934 -0.006820 -0.006542 -0.006117 -0.005573 -0.004943 -0.004259 -0.003553 -0.002845 -0.002150 -0.001467 -0.000790 -0.000105 0.000603 0.001344 0.002123 0.002933 0.003755 0.004559 0.005312 0.005974 0.006509 0.006889 0.007093 0.007111 0.006947 0.006614 0.006139 0.005553 0.004895 0.004201 0.003508 0.002847 0.002243 0.001715 0.001272 0.000920 0.000657 0.000475 0.000363 0.000311 0.000302 0.000325 0.000367 0.000416 0.000465 0.000507 0.000538 0.000557 0.000561 0.000553 0.000534 0.000506 0.000471 0.000431 0.000390 0.000348 0.000308 0.000270 0.000235 0.000203 0.000174 0.000149 0.000126 0.000106 0.000089 0.000074 0.000061 0.000050 0.000041 0.000033 0.000027 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000039 -0.000049 -0.000060 -0.000073 -0.000089 -0.000107 -0.000128 -0.000152 -0.000178 -0.000208 -0.000241 -0.000278 -0.000317 -0.000359 -0.000402 -0.000444 -0.000484 -0.000519 -0.000547 -0.000565 -0.000570 -0.000560 -0.000532 -0.000486 -0.000420 -0.000336 -0.000238 -0.000133 -0.000030 0.000061 0.000123 0.000143 0.000103 -0.000012 -0.000215 -0.000517 -0.000922 -0.001429 -0.002026 -0.002697 -0.003415 -0.004147 -0.004854 -0.005495 -0.006030 -0.006421 -0.006640 -0.006669 -0.006507 -0.006166 -0.005676 -0.005074 -0.004406 -0.003717 -0.003043 -0.002410 -0.001827 -0.001288 -0.000774 -0.000256 0.000295 0.000905 0.001590 0.002348 0.003161 0.003996 0.004810 0.005551 0.006172 0.006628 0.006890 0.006941 0.006781 0.006424 0.005900 0.005247 0.004511 0.003737 0.002969 0.002245 0.001595 0.001039 0.000590 0.000251 0.000018 -0.000118 -0.000172 -0.000159 -0.000099 -0.000007 0.000102 0.000214 0.000318 0.000408 0.000480 0.000530 0.000560 0.000571 0.000565 0.000545 0.000514 0.000477 0.000435 0.000391 0.000348 0.000306 0.000267 0.000232 0.000199 0.000170 0.000144 0.000122 0.000102 0.000085 0.000070 0.000057 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000084 -0.000102 -0.000122 -0.000146 -0.000173 -0.000204 -0.000238 -0.000275 -0.000316 -0.000360 -0.000405 -0.000451 -0.000495 -0.000535 -0.000567 -0.000589 -0.000596 -0.000585 -0.000553 -0.000495 -0.000410 -0.000296 -0.000155 0.000009 0.000189 0.000374 0.000550 0.000699 0.000802 0.000838 0.000789 0.000636 0.000366 -0.000029 -0.000547 -0.001177 -0.001899 -0.002680 -0.003482 -0.004257 -0.004955 -0.005526 -0.005928 -0.006128 -0.006110 -0.005876 -0.005450 -0.004874 -0.004203 -0.003498 -0.002817 -0.002208 -0.001698 -0.001293 -0.000976 -0.000711 -0.000449 -0.000139 0.000265 0.000793 0.001452 0.002228 0.003083 0.003959 0.004793 0.005517 0.006071 0.006412 0.006512 0.006367 0.005992 0.005420 0.004697 0.003878 0.003019 0.002173 0.001385 0.000691 0.000114 -0.000331 -0.000642 -0.000827 -0.000897 -0.000873 -0.000774 -0.000623 -0.000441 -0.000247 -0.000056 0.000119 0.000271 0.000393 0.000485 0.000547 0.000581 0.000593 0.000584 0.000561 0.000526 0.000485 0.000439 0.000393 0.000347 0.000304 0.000264 0.000227 0.000194 0.000165 0.000139 0.000116 0.000097 0.000080 0.000066 0.000054 0.000044 0.000036 0.000029 0.000023 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000064 -0.000078 -0.000096 -0.000116 -0.000139 -0.000166 -0.000197 -0.000232 -0.000270 -0.000312 -0.000358 -0.000406 -0.000456 -0.000505 -0.000551 -0.000590 -0.000619 -0.000632 -0.000626 -0.000596 -0.000535 -0.000439 -0.000306 -0.000133 0.000079 0.000325 0.000598 0.000883 0.001165 0.001422 0.001630 0.001765 0.001801 0.001716 0.001492 0.001118 0.000594 -0.000067 -0.000842 -0.001692 -0.002570 -0.003417 -0.004173 -0.004779 -0.005183 -0.005347 -0.005258 -0.004926 -0.004385 -0.003698 -0.002938 -0.002190 -0.001529 -0.001014 -0.000678 -0.000520 -0.000510 -0.000588 -0.000679 -0.000704 -0.000590 -0.000287 0.000226 0.000935 0.001798 0.002743 0.003686 0.004536 0.005215 0.005658 0.005826 0.005708 0.005319 0.004697 0.003898 0.002989 0.002036 0.001105 0.000249 -0.000488 -0.001078 -0.001508 -0.001777 -0.001894 -0.001878 -0.001752 -0.001543 -0.001279 -0.000986 -0.000685 -0.000397 -0.000134 0.000092 0.000277 0.000420 0.000522 0.000586 0.000619 0.000625 0.000610 0.000580 0.000540 0.000493 0.000443 0.000393 0.000345 0.000300 0.000259 0.000221 0.000188 0.000158 0.000133 0.000110 0.000091 0.000075 0.000062 0.000050 0.000041 0.000033 0.000027 0.000021 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000037 -0.000047 -0.000058 -0.000072 -0.000089 -0.000108 -0.000131 -0.000158 -0.000189 -0.000223 -0.000262 -0.000306 -0.000353 -0.000405 -0.000459 -0.000513 -0.000566 -0.000613 -0.000651 -0.000675 -0.000679 -0.000657 -0.000602 -0.000507 -0.000366 -0.000175 0.000069 0.000366 0.000711 0.001094 0.001501 0.001911 0.002299 0.002636 0.002891 0.003034 0.003034 0.002869 0.002525 0.001999 0.001305 0.000470 -0.000459 -0.001425 -0.002357 -0.003180 -0.003822 -0.004221 -0.004335 -0.004151 -0.003688 -0.002999 -0.002166 -0.001292 -0.000486 0.000152 0.000548 0.000664 0.000506 0.000124 -0.000394 -0.000940 -0.001396 -0.001658 -0.001649 -0.001332 -0.000715 0.000150 0.001174 0.002248 0.003256 0.004088 0.004659 0.004914 0.004834 0.004432 0.003755 0.002868 0.001853 0.000793 -0.000235 -0.001165 -0.001945 -0.002546 -0.002950 -0.003161 -0.003191 -0.003066 -0.002816 -0.002473 -0.002072 -0.001643 -0.001215 -0.000810 -0.000443 -0.000128 0.000133 0.000336 0.000486 0.000587 0.000645 0.000669 0.000665 0.000640 0.000601 0.000553 0.000500 0.000445 0.000392 0.000341 0.000294 0.000252 0.000214 0.000180 0.000151 0.000125 0.000104 0.000086 0.000070 0.000057 0.000047 0.000038 0.000030 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000042 -0.000053 -0.000066 -0.000082 -0.000100 -0.000122 -0.000148 -0.000178 -0.000213 -0.000252 -0.000296 -0.000346 -0.000399 -0.000457 -0.000517 -0.000577 -0.000634 -0.000684 -0.000721 -0.000739 -0.000732 -0.000690 -0.000607 -0.000472 -0.000278 -0.000019 0.000309 0.000705 0.001165 0.001679 0.002228 0.002788 0.003331 0.003821 0.004219 0.004488 0.004590 0.004496 0.004187 0.003659 0.002924 0.002016 0.000988 -0.000087 -0.001124 -0.002032 -0.002720 -0.003115 -0.003167 -0.002865 -0.002239 -0.001360 -0.000340 0.000685 0.001574 0.002197 0.002459 0.002317 0.001782 0.000929 -0.000122 -0.001219 -0.002201 -0.002921 -0.003270 -0.003192 -0.002688 -0.001820 -0.000697 0.000539 0.001737 0.002757 0.003485 0.003845 0.003808 0.003390 0.002643 0.001650 0.000507 -0.000683 -0.001826 -0.002842 -0.003673 -0.004282 -0.004653 -0.004792 -0.004718 -0.004462 -0.004062 -0.003561 -0.002998 -0.002411 -0.001834 -0.001292 -0.000805 -0.000385 -0.000037 0.000237 0.000443 0.000585 0.000674 0.000718 0.000726 0.000708 0.000670 0.000620 0.000563 0.000503 0.000444 0.000387 0.000334 0.000286 0.000243 0.000205 0.000171 0.000142 0.000118 0.000097 0.000080 0.000065 0.000053 0.000043 0.000034 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000074 -0.000092 -0.000113 -0.000138 -0.000167 -0.000201 -0.000240 -0.000284 -0.000334 -0.000390 -0.000451 -0.000516 -0.000583 -0.000649 -0.000711 -0.000764 -0.000800 -0.000813 -0.000793 -0.000730 -0.000614 -0.000434 -0.000180 0.000156 0.000579 0.001089 0.001682 0.002344 0.003057 0.003791 0.004512 0.005177 0.005740 0.006154 0.006373 0.006359 0.006088 0.005549 0.004758 0.003753 0.002598 0.001380 0.000204 -0.000817 -0.001573 -0.001973 -0.001959 -0.001519 -0.000694 0.000418 0.001674 0.002898 0.003907 0.004536 0.004666 0.004242 0.003285 0.001893 0.000229 -0.001506 -0.003096 -0.004346 -0.005107 -0.005297 -0.004914 -0.004031 -0.002782 -0.001346 0.000086 0.001331 0.002242 0.002722 0.002731 0.002284 0.001445 0.000314 -0.000990 -0.002341 -0.003627 -0.004751 -0.005644 -0.006265 -0.006599 -0.006655 -0.006460 -0.006053 -0.005482 -0.004797 -0.004049 -0.003282 -0.002534 -0.001836 -0.001211 -0.000673 -0.000226 0.000128 0.000396 0.000586 0.000709 0.000775 0.000797 0.000785 0.000749 0.000697 0.000635 0.000569 0.000502 0.000438 0.000378 0.000324 0.000275 0.000232 0.000194 0.000161 0.000133 0.000110 0.000090 0.000074 0.000060 0.000048 0.000039 0.000031 0.000024 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000067 -0.000083 -0.000103 -0.000127 -0.000155 -0.000188 -0.000226 -0.000270 -0.000320 -0.000377 -0.000440 -0.000509 -0.000582 -0.000657 -0.000732 -0.000800 -0.000857 -0.000893 -0.000900 -0.000867 -0.000781 -0.000630 -0.000400 -0.000079 0.000343 0.000872 0.001510 0.002250 0.003080 0.003976 0.004905 0.005826 0.006688 0.007436 0.008012 0.008359 0.008430 0.008191 0.007629 0.006758 0.005622 0.004298 0.002890 0.001526 0.000348 -0.000511 -0.000937 -0.000860 -0.000266 0.000789 0.002182 0.003730 0.005210 0.006391 0.007065 0.007081 0.006371 0.004965 0.002988 0.000650 -0.001789 -0.004051 -0.005883 -0.007090 -0.007564 -0.007294 -0.006368 -0.004952 -0.003268 -0.001556 -0.000047 0.001076 0.001687 0.001734 0.001236 0.000270 -0.001041 -0.002551 -0.004108 -0.005574 -0.006837 -0.007813 -0.008458 -0.008756 -0.008723 -0.008393 -0.007817 -0.007054 -0.006165 -0.005208 -0.004239 -0.003301 -0.002430 -0.001652 -0.000982 -0.000426 0.000017 0.000354 0.000595 0.000754 0.000844 0.000881 0.000875 0.000840 0.000784 0.000716 0.000643 0.000568 0.000496 0.000428 0.000366 0.000311 0.000262 0.000219 0.000182 0.000151 0.000124 0.000102 0.000083 0.000068 0.000054 0.000044 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000060 -0.000075 -0.000093 -0.000115 -0.000141 -0.000173 -0.000210 -0.000253 -0.000303 -0.000360 -0.000424 -0.000496 -0.000574 -0.000657 -0.000742 -0.000826 -0.000902 -0.000964 -0.001002 -0.001004 -0.000958 -0.000848 -0.000660 -0.000376 0.000017 0.000531 0.001176 0.001952 0.002854 0.003867 0.004964 0.006108 0.007248 0.008327 0.009277 0.010028 0.010511 0.010665 0.010448 0.009841 0.008855 0.007543 0.005993 0.004333 0.002720 0.001325 0.000314 -0.000172 -0.000046 0.000709 0.002025 0.003747 0.005648 0.007451 0.008869 0.009642 0.009584 0.008608 0.006750 0.004169 0.001123 -0.002059 -0.005030 -0.007472 -0.009136 -0.009885 -0.009701 -0.008687 -0.007049 -0.005060 -0.003016 -0.001200 0.000158 0.000905 0.000975 0.000393 -0.000747 -0.002294 -0.004069 -0.005888 -0.007586 -0.009028 -0.010119 -0.010806 -0.011077 -0.010953 -0.010480 -0.009721 -0.008748 -0.007635 -0.006451 -0.005260 -0.004114 -0.003055 -0.002110 -0.001298 -0.000624 -0.000087 0.000323 0.000618 0.000815 0.000930 0.000980 0.000981 0.000945 0.000884 0.000809 0.000726 0.000642 0.000560 0.000484 0.000413 0.000350 0.000295 0.000247 0.000205 0.000170 0.000140 0.000115 0.000093 0.000076 0.000061 0.000049 0.000039 0.000030 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000067 -0.000083 -0.000103 -0.000128 -0.000157 -0.000193 -0.000234 -0.000283 -0.000339 -0.000404 -0.000477 -0.000558 -0.000647 -0.000741 -0.000839 -0.000934 -0.001020 -0.001090 -0.001131 -0.001130 -0.001072 -0.000939 -0.000712 -0.000374 0.000094 0.000707 0.001473 0.002397 0.003472 0.004681 0.005994 0.007368 0.008744 0.010055 0.011220 0.012154 0.012774 0.013006 0.012793 0.012109 0.010966 0.009420 0.007578 0.005591 0.003651 0.001965 0.000740 0.000147 0.000298 0.001214 0.002815 0.004913 0.007231 0.009432 0.011164 0.012109 0.012035 0.010836 0.008553 0.005376 0.001621 -0.002312 -0.005998 -0.009045 -0.011150 -0.012140 -0.011991 -0.010829 -0.008902 -0.006540 -0.004105 -0.001941 -0.000327 0.000554 0.000623 -0.000088 -0.001461 -0.003312 -0.005423 -0.007574 -0.009566 -0.011239 -0.012483 -0.013240 -0.013499 -0.013290 -0.012671 -0.011720 -0.010524 -0.009170 -0.007743 -0.006315 -0.004947 -0.003687 -0.002566 -0.001604 -0.000806 -0.000170 0.000315 0.000665 0.000900 0.001039 0.001101 0.001105 0.001067 0.001000 0.000915 0.000821 0.000726 0.000633 0.000545 0.000466 0.000395 0.000332 0.000277 0.000230 0.000190 0.000157 0.000128 0.000105 0.000085 0.000068 0.000055 0.000043 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000059 -0.000074 -0.000092 -0.000114 -0.000142 -0.000175 -0.000214 -0.000261 -0.000316 -0.000380 -0.000453 -0.000536 -0.000628 -0.000729 -0.000837 -0.000948 -0.001057 -0.001156 -0.001236 -0.001283 -0.001281 -0.001214 -0.001059 -0.000796 -0.000403 0.000141 0.000853 0.001745 0.002821 0.004076 0.005490 0.007029 0.008644 0.010269 0.011822 0.013209 0.014331 0.015085 0.015381 0.015148 0.014351 0.012997 0.011152 0.008940 0.006542 0.004186 0.002125 0.000611 -0.000145 -0.000004 0.001065 0.002969 0.005487 0.008287 0.010965 0.013097 0.014299 0.014289 0.012934 0.010278 0.006546 0.002112 -0.002546 -0.006919 -0.010537 -0.013036 -0.014207 -0.014024 -0.012635 -0.010339 -0.007531 -0.004646 -0.002093 -0.000204 0.000802 0.000839 -0.000054 -0.001728 -0.003961 -0.006490 -0.009052 -0.011409 -0.013373 -0.014819 -0.015680 -0.015949 -0.015666 -0.014904 -0.013756 -0.012328 -0.010724 -0.009042 -0.007366 -0.005767 -0.004297 -0.002994 -0.001878 -0.000954 -0.000219 0.000341 0.000746 0.001016 0.001176 0.001248 0.001253 0.001209 0.001132 0.001035 0.000929 0.000820 0.000714 0.000614 0.000524 0.000443 0.000372 0.000311 0.000258 0.000213 0.000175 0.000144 0.000117 0.000095 0.000076 0.000061 0.000049 0.000038 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000051 -0.000065 -0.000081 -0.000101 -0.000126 -0.000157 -0.000194 -0.000238 -0.000290 -0.000352 -0.000424 -0.000507 -0.000601 -0.000706 -0.000822 -0.000945 -0.001072 -0.001198 -0.001313 -0.001406 -0.001462 -0.001464 -0.001390 -0.001218 -0.000922 -0.000478 0.000139 0.000949 0.001967 0.003197 0.004633 0.006256 0.008027 0.009889 0.011767 0.013567 0.015180 0.016487 0.017367 0.017709 0.017427 0.016473 0.014854 0.012640 0.009976 0.007076 0.004211 0.001686 -0.000197 -0.001179 -0.001090 0.000117 0.002337 0.005313 0.008657 0.011891 0.014513 0.016066 0.016212 0.014786 0.011834 0.007614 0.002563 -0.002762 -0.007762 -0.011886 -0.014706 -0.015978 -0.015673 -0.013968 -0.011216 -0.007886 -0.004490 -0.001509 0.000667 0.001787 0.001753 0.000622 -0.001428 -0.004125 -0.007158 -0.010213 -0.013011 -0.015333 -0.017032 -0.018037 -0.018344 -0.018004 -0.017105 -0.015763 -0.014101 -0.012241 -0.010297 -0.008368 -0.006534 -0.004853 -0.003366 -0.002096 -0.001048 -0.000216 0.000416 0.000870 0.001172 0.001349 0.001426 0.001428 0.001375 0.001285 0.001173 0.001050 0.000925 0.000804 0.000691 0.000589 0.000497 0.000417 0.000348 0.000288 0.000238 0.000196 0.000160 0.000130 0.000106 0.000085 0.000068 0.000054 0.000043 0.000033 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000056 -0.000071 -0.000089 -0.000112 -0.000139 -0.000173 -0.000214 -0.000264 -0.000322 -0.000392 -0.000473 -0.000567 -0.000674 -0.000793 -0.000925 -0.001066 -0.001212 -0.001358 -0.001492 -0.001603 -0.001673 -0.001683 -0.001609 -0.001425 -0.001102 -0.000612 0.000073 0.000975 0.002112 0.003492 0.005107 0.006936 0.008937 0.011046 0.013178 0.015224 0.017060 0.018545 0.019537 0.019905 0.019542 0.018389 0.016447 0.013796 0.010601 0.007112 0.003648 0.000571 -0.001759 -0.003032 -0.003037 -0.001713 0.000829 0.004295 0.008237 0.012102 0.015301 0.017301 0.017701 0.016302 0.013148 0.008530 0.002948 -0.002959 -0.008501 -0.013043 -0.016093 -0.017372 -0.016848 -0.014732 -0.011438 -0.007512 -0.003549 -0.000107 0.002366 0.003585 0.003444 0.002016 -0.000479 -0.003721 -0.007341 -0.010970 -0.014283 -0.017026 -0.019032 -0.020222 -0.020596 -0.020218 -0.019196 -0.017665 -0.015772 -0.013657 -0.011454 -0.009273 -0.007205 -0.005316 -0.003650 -0.002232 -0.001066 -0.000144 0.000553 0.001050 0.001377 0.001564 0.001641 0.001634 0.001567 0.001460 0.001329 0.001187 0.001044 0.000905 0.000777 0.000660 0.000556 0.000466 0.000388 0.000321 0.000265 0.000217 0.000178 0.000145 0.000117 0.000094 0.000076 0.000060 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000062 -0.000078 -0.000098 -0.000123 -0.000153 -0.000191 -0.000236 -0.000291 -0.000357 -0.000435 -0.000527 -0.000632 -0.000753 -0.000889 -0.001039 -0.001201 -0.001370 -0.001538 -0.001697 -0.001830 -0.001920 -0.001944 -0.001877 -0.001688 -0.001346 -0.000820 -0.000078 0.000907 0.002154 0.003673 0.005457 0.007484 0.009707 0.012056 0.014435 0.016721 0.018770 0.020423 0.021512 0.021884 0.021412 0.020020 0.017707 0.014559 0.010765 0.006613 0.002473 -0.001232 -0.004078 -0.005698 -0.005839 -0.004418 -0.001555 0.002423 0.007007 0.011563 0.015418 0.017952 0.018701 0.017429 0.014175 0.009261 0.003249 -0.003139 -0.009122 -0.013981 -0.017159 -0.018344 -0.017506 -0.014892 -0.010977 -0.006392 -0.001815 0.002115 0.004892 0.006195 0.005914 0.004141 0.001140 -0.002715 -0.006992 -0.011264 -0.015156 -0.018376 -0.020736 -0.022148 -0.022617 -0.022222 -0.021092 -0.019384 -0.017267 -0.014907 -0.012451 -0.010027 -0.007735 -0.005648 -0.003814 -0.002258 -0.000985 0.000015 0.000766 0.001296 0.001639 0.001828 0.001897 0.001876 0.001789 0.001660 0.001506 0.001341 0.001176 0.001017 0.000871 0.000738 0.000621 0.000519 0.000431 0.000356 0.000293 0.000240 0.000196 0.000160 0.000129 0.000104 0.000083 0.000066 0.000053 0.000041 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000068 -0.000085 -0.000107 -0.000135 -0.000168 -0.000210 -0.000260 -0.000322 -0.000395 -0.000482 -0.000585 -0.000704 -0.000840 -0.000994 -0.001165 -0.001351 -0.001545 -0.001741 -0.001928 -0.002089 -0.002205 -0.002252 -0.002200 -0.002016 -0.001667 -0.001117 -0.000330 0.000723 0.002065 0.003707 0.005646 0.007855 0.010285 0.012860 0.015472 0.017985 0.020236 0.022042 0.023214 0.023571 0.022965 0.021307 0.018587 0.014901 0.010462 0.005595 0.000727 -0.003658 -0.007069 -0.009078 -0.009387 -0.007890 -0.004710 -0.000210 0.005042 0.010332 0.014898 0.018037 0.019217 0.018162 0.014905 0.009798 0.003461 -0.003301 -0.009619 -0.014691 -0.017900 -0.018901 -0.017666 -0.014481 -0.009886 -0.004594 0.000627 0.005063 0.008146 0.009522 0.009076 0.006925 0.003376 -0.001137 -0.006119 -0.011080 -0.015593 -0.019329 -0.022075 -0.023737 -0.024325 -0.023932 -0.022709 -0.020838 -0.018513 -0.015921 -0.013228 -0.010577 -0.008077 -0.005809 -0.003825 -0.002149 -0.000785 0.000279 0.001070 0.001620 0.001967 0.002148 0.002200 0.002155 0.002042 0.001885 0.001703 0.001512 0.001321 0.001140 0.000974 0.000824 0.000691 0.000576 0.000478 0.000394 0.000324 0.000265 0.000216 0.000176 0.000142 0.000114 0.000092 0.000073 0.000058 0.000045 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000028 -0.000036 -0.000046 -0.000058 -0.000074 -0.000093 -0.000117 -0.000147 -0.000184 -0.000230 -0.000286 -0.000354 -0.000435 -0.000533 -0.000647 -0.000781 -0.000935 -0.001109 -0.001303 -0.001515 -0.001739 -0.001967 -0.002187 -0.002383 -0.002532 -0.002609 -0.002582 -0.002417 -0.002074 -0.001514 -0.000700 0.000402 0.001819 0.003565 0.005635 0.008004 0.010620 0.013400 0.016227 0.018949 0.021385 0.023330 0.024570 0.024900 0.024150 0.022212 0.019073 0.014835 0.009734 0.004136 -0.001479 -0.006563 -0.010558 -0.012975 -0.013470 -0.011911 -0.008426 -0.003408 0.002516 0.008554 0.013859 0.017644 0.019310 0.018541 0.015364 0.010155 0.003592 -0.003442 -0.009997 -0.015190 -0.018347 -0.019092 -0.017404 -0.013604 -0.008299 -0.002281 0.003596 0.008540 0.011926 0.013369 0.012750 0.010210 0.006100 0.000915 -0.004784 -0.010448 -0.015596 -0.019860 -0.023005 -0.024929 -0.025648 -0.025271 -0.023970 -0.021953 -0.019439 -0.016634 -0.013727 -0.010872 -0.008189 -0.005765 -0.003653 -0.001879 -0.000446 0.000662 0.001475 0.002029 0.002366 0.002527 0.002552 0.002476 0.002329 0.002138 0.001923 0.001700 0.001481 0.001275 0.001086 0.000916 0.000767 0.000638 0.000528 0.000435 0.000356 0.000291 0.000237 0.000192 0.000155 0.000125 0.000100 0.000080 0.000063 0.000050 0.000039 0.000030 0.000023 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000063 -0.000080 -0.000101 -0.000128 -0.000161 -0.000201 -0.000252 -0.000313 -0.000388 -0.000479 -0.000586 -0.000714 -0.000863 -0.001036 -0.001233 -0.001453 -0.001694 -0.001950 -0.002215 -0.002474 -0.002710 -0.002901 -0.003018 -0.003028 -0.002893 -0.002572 -0.002021 -0.001200 -0.000070 0.001397 0.003219 0.005394 0.007896 0.010670 0.013628 0.016643 0.019552 0.022154 0.024224 0.025524 0.025824 0.024931 0.022724 0.019181 0.014412 0.008674 0.002372 -0.003963 -0.009722 -0.014283 -0.017098 -0.017778 -0.016168 -0.012394 -0.006881 -0.000310 0.006456 0.012488 0.016921 0.019092 0.018648 0.015605 0.010366 0.003660 -0.003563 -0.010271 -0.015513 -0.018560 -0.019011 -0.016848 -0.012428 -0.006420 0.000308 0.006823 0.012260 0.015941 0.017450 0.016666 0.013753 0.009107 0.003278 -0.003110 -0.009448 -0.015205 -0.019976 -0.023505 -0.025683 -0.026531 -0.026174 -0.024807 -0.022661 -0.019978 -0.016989 -0.013896 -0.010867 -0.008032 -0.005482 -0.003273 -0.001430 0.000047 0.001176 0.001990 0.002531 0.002842 0.002970 0.002955 0.002838 0.002649 0.002417 0.002164 0.001906 0.001655 0.001420 0.001207 0.001016 0.000849 0.000705 0.000582 0.000478 0.000391 0.000319 0.000259 0.000210 0.000169 0.000136 0.000109 0.000087 0.000069 0.000054 0.000043 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000042 -0.000054 -0.000068 -0.000087 -0.000110 -0.000139 -0.000175 -0.000219 -0.000274 -0.000342 -0.000425 -0.000524 -0.000644 -0.000785 -0.000951 -0.001144 -0.001365 -0.001613 -0.001886 -0.002179 -0.002484 -0.002787 -0.003071 -0.003311 -0.003478 -0.003536 -0.003446 -0.003163 -0.002642 -0.001836 -0.000704 0.000786 0.002654 0.004900 0.007500 0.010398 0.013501 0.016674 0.019743 0.022491 0.024674 0.026031 0.026309 0.025297 0.022856 0.018959 0.013720 0.007417 0.000488 -0.006490 -0.012852 -0.017918 -0.021089 -0.021933 -0.020272 -0.016237 -0.010273 -0.003112 0.004320 0.011020 0.016056 0.018709 0.018588 0.015704 0.010480 0.003688 -0.003659 -0.010462 -0.015708 -0.018620 -0.018774 -0.016158 -0.011161 -0.004504 0.002878 0.009979 0.015872 0.019829 0.021408 0.020487 0.017250 0.012130 0.005732 -0.001266 -0.008201 -0.014497 -0.019715 -0.023580 -0.025978 -0.026935 -0.026593 -0.025165 -0.022907 -0.020081 -0.016937 -0.013692 -0.010527 -0.007578 -0.004939 -0.002667 -0.000787 0.000704 0.001828 0.002620 0.003127 0.003396 0.003475 0.003410 0.003241 0.003003 0.002723 0.002426 0.002128 0.001842 0.001577 0.001336 0.001122 0.000936 0.000776 0.000639 0.000524 0.000428 0.000348 0.000282 0.000228 0.000184 0.000147 0.000118 0.000094 0.000075 0.000059 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000073 -0.000093 -0.000118 -0.000150 -0.000189 -0.000238 -0.000298 -0.000372 -0.000463 -0.000572 -0.000704 -0.000860 -0.001044 -0.001259 -0.001505 -0.001783 -0.002090 -0.002423 -0.002772 -0.003125 -0.003462 -0.003759 -0.003986 -0.004105 -0.004074 -0.003846 -0.003374 -0.002607 -0.001501 -0.000020 0.001860 0.004141 0.006801 0.009783 0.012992 0.016288 0.019487 0.022359 0.024644 0.026062 0.026341 0.025251 0.022640 0.018474 0.012871 0.006123 -0.001302 -0.008791 -0.015633 -0.021101 -0.024551 -0.025518 -0.023806 -0.019543 -0.013200 -0.005544 0.002445 0.009706 0.015250 0.018311 0.018471 0.015736 0.010542 0.003699 -0.003730 -0.010592 -0.015823 -0.018608 -0.018506 -0.015505 -0.010022 -0.002819 0.005112 0.012709 0.018993 0.023195 0.024852 0.023838 0.020354 0.014867 0.008021 0.000543 -0.006861 -0.013578 -0.019141 -0.023260 -0.025816 -0.026845 -0.026499 -0.025010 -0.022653 -0.019710 -0.016445 -0.013088 -0.009829 -0.006808 -0.004121 -0.001826 0.000055 0.001528 0.002618 0.003365 0.003817 0.004026 0.004043 0.003915 0.003684 0.003388 0.003055 0.002708 0.002367 0.002042 0.001743 0.001473 0.001235 0.001028 0.000850 0.000699 0.000572 0.000466 0.000378 0.000306 0.000247 0.000198 0.000159 0.000127 0.000101 0.000080 0.000063 0.000050 0.000039 0.000030 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000078 -0.000100 -0.000127 -0.000161 -0.000204 -0.000257 -0.000323 -0.000403 -0.000502 -0.000622 -0.000766 -0.000938 -0.001141 -0.001378 -0.001651 -0.001961 -0.002305 -0.002680 -0.003077 -0.003483 -0.003879 -0.004240 -0.004535 -0.004725 -0.004767 -0.004612 -0.004209 -0.003506 -0.002454 -0.001014 0.000841 0.003117 0.005794 0.008817 0.012089 0.015468 0.018763 0.021736 0.024115 0.025605 0.025919 0.024813 0.022122 0.017806 0.011986 0.004963 -0.002779 -0.010597 -0.017748 -0.023474 -0.027097 -0.028129 -0.026362 -0.021924 -0.015299 -0.007282 0.001108 0.008771 0.014677 0.018029 0.018389 0.015760 0.010589 0.003712 -0.003773 -0.010676 -0.015896 -0.018593 -0.018309 -0.015037 -0.009208 -0.001615 0.006714 0.014677 0.021256 0.025656 0.027395 0.026346 0.022721 0.017008 0.009883 0.002102 -0.005595 -0.012568 -0.018333 -0.022590 -0.025220 -0.026263 -0.025882 -0.024326 -0.021883 -0.018848 -0.015499 -0.012074 -0.008767 -0.005720 -0.003031 -0.000754 0.001091 0.002513 0.003540 0.004216 0.004593 0.004725 0.004665 0.004463 0.004162 0.003800 0.003407 0.003008 0.002619 0.002253 0.001917 0.001617 0.001353 0.001123 0.000927 0.000761 0.000622 0.000505 0.000409 0.000330 0.000266 0.000213 0.000170 0.000136 0.000108 0.000086 0.000068 0.000053 0.000042 0.000033 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000039 -0.000051 -0.000065 -0.000084 -0.000107 -0.000136 -0.000173 -0.000219 -0.000277 -0.000348 -0.000435 -0.000543 -0.000673 -0.000831 -0.001019 -0.001242 -0.001502 -0.001803 -0.002146 -0.002528 -0.002947 -0.003393 -0.003856 -0.004315 -0.004745 -0.005116 -0.005387 -0.005514 -0.005447 -0.005132 -0.004516 -0.003546 -0.002180 -0.000387 0.001842 0.004491 0.007508 0.010796 0.014215 0.017570 0.020620 0.023085 0.024662 0.025055 0.024009 0.021351 0.017036 0.011180 0.004089 -0.003745 -0.011667 -0.018919 -0.024725 -0.028394 -0.029425 -0.027602 -0.023056 -0.016278 -0.008076 0.000515 0.008373 0.014452 0.017939 0.018389 0.015803 0.010636 0.003735 -0.003786 -0.010717 -0.015943 -0.018608 -0.018247 -0.014853 -0.008861 -0.001079 0.007452 0.015608 0.022356 0.026884 0.028704 0.027685 0.024043 0.018277 0.011075 0.003211 -0.004560 -0.011587 -0.017379 -0.021631 -0.024225 -0.025209 -0.024754 -0.023119 -0.020599 -0.017501 -0.014107 -0.010659 -0.007352 -0.004328 -0.001683 0.000533 0.002304 0.003641 0.004577 0.005160 0.005442 0.005481 0.005332 0.005045 0.004667 0.004234 0.003777 0.003320 0.002881 0.002471 0.002098 0.001765 0.001474 0.001222 0.001007 0.000825 0.000673 0.000546 0.000441 0.000355 0.000285 0.000228 0.000182 0.000145 0.000115 0.000091 0.000072 0.000056 0.000044 0.000035 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000054 -0.000069 -0.000089 -0.000114 -0.000145 -0.000185 -0.000235 -0.000297 -0.000373 -0.000468 -0.000584 -0.000726 -0.000897 -0.001102 -0.001345 -0.001629 -0.001959 -0.002334 -0.002755 -0.003219 -0.003717 -0.004237 -0.004762 -0.005265 -0.005716 -0.006076 -0.006297 -0.006331 -0.006121 -0.005611 -0.004749 -0.003487 -0.001793 0.000348 0.002924 0.005885 0.009141 0.012552 0.015928 0.019028 0.021570 0.023251 0.023772 0.022872 0.020374 0.016227 0.010542 0.003620 -0.004053 -0.011825 -0.018943 -0.024634 -0.028208 -0.029169 -0.027302 -0.022737 -0.015962 -0.007785 0.000767 0.008577 0.014605 0.018046 0.018460 0.015849 0.010668 0.003760 -0.003765 -0.010705 -0.015947 -0.018641 -0.018322 -0.014977 -0.009038 -0.001303 0.007192 0.015334 0.022092 0.026658 0.028544 0.027618 0.024092 0.018461 0.011411 0.003711 -0.003888 -0.010740 -0.016358 -0.020441 -0.022879 -0.023721 -0.023147 -0.021417 -0.018832 -0.015699 -0.012300 -0.008877 -0.005620 -0.002668 -0.000112 0.002002 0.003662 0.004884 0.005704 0.006172 0.006343 0.006277 0.006029 0.005651 0.005188 0.004680 0.004156 0.003639 0.003148 0.002693 0.002282 0.001916 0.001597 0.001322 0.001087 0.000889 0.000724 0.000587 0.000473 0.000381 0.000305 0.000244 0.000194 0.000154 0.000122 0.000097 0.000076 0.000060 0.000047 0.000037 0.000028 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000009 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000073 -0.000094 -0.000121 -0.000155 -0.000197 -0.000250 -0.000317 -0.000399 -0.000501 -0.000626 -0.000779 -0.000964 -0.001186 -0.001448 -0.001757 -0.002115 -0.002523 -0.002983 -0.003491 -0.004040 -0.004618 -0.005209 -0.005787 -0.006320 -0.006771 -0.007094 -0.007236 -0.007143 -0.006758 -0.006025 -0.004895 -0.003332 -0.001318 0.001140 0.003997 0.007171 0.010527 0.013881 0.016999 0.019607 0.021406 0.022101 0.021434 0.019227 0.015422 0.010124 0.003617 -0.003629 -0.010986 -0.017726 -0.023100 -0.026442 -0.027273 -0.025386 -0.020912 -0.014327 -0.006413 0.001831 0.009325 0.015063 0.018269 0.018523 0.015830 0.010637 0.003767 -0.003703 -0.010603 -0.015854 -0.018624 -0.018461 -0.015345 -0.009690 -0.002264 0.005932 0.013820 0.020402 0.024892 0.026812 0.026032 0.022752 0.017450 0.010787 0.003508 -0.003662 -0.010098 -0.015332 -0.019077 -0.021231 -0.021848 -0.021109 -0.019272 -0.016635 -0.013497 -0.010135 -0.006784 -0.003626 -0.000793 0.001630 0.003604 0.005121 0.006202 0.006885 0.007221 0.007270 0.007089 0.006735 0.006262 0.005713 0.005127 0.004535 0.003959 0.003415 0.002916 0.002465 0.002067 0.001720 0.001421 0.001167 0.000954 0.000775 0.000627 0.000505 0.000406 0.000325 0.000259 0.000206 0.000163 0.000129 0.000102 0.000080 0.000063 0.000049 0.000039 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000046 -0.000060 -0.000078 -0.000100 -0.000128 -0.000164 -0.000209 -0.000266 -0.000337 -0.000425 -0.000534 -0.000668 -0.000832 -0.001030 -0.001268 -0.001551 -0.001883 -0.002268 -0.002709 -0.003206 -0.003757 -0.004355 -0.004990 -0.005644 -0.006294 -0.006909 -0.007452 -0.007877 -0.008132 -0.008164 -0.007913 -0.007325 -0.006349 -0.004945 -0.003092 -0.000793 0.001916 0.004957 0.008208 0.011496 0.014597 0.017253 0.019176 0.020083 0.019726 0.017930 0.014634 0.009928 0.004076 -0.002487 -0.009172 -0.015299 -0.020167 -0.023153 -0.023810 -0.021950 -0.017698 -0.011507 -0.004114 0.003540 0.010442 0.015651 0.018445 0.018434 0.015633 0.010469 0.003723 -0.003589 -0.010361 -0.015572 -0.018437 -0.018522 -0.015803 -0.010662 -0.003814 0.003805 0.011182 0.017380 0.021657 0.023560 0.022960 0.020041 0.015248 0.009199 0.002589 -0.003901 -0.009689 -0.014337 -0.017582 -0.019333 -0.019650 -0.018707 -0.016756 -0.014083 -0.010975 -0.007693 -0.004461 -0.001449 0.001221 0.003473 0.005275 0.006623 0.007542 0.008073 0.008269 0.008188 0.007888 0.007428 0.006859 0.006224 0.005563 0.004904 0.004269 0.003675 0.003132 0.002644 0.002214 0.001840 0.001519 0.001246 0.001017 0.000825 0.000667 0.000537 0.000431 0.000344 0.000274 0.000218 0.000173 0.000137 0.000108 0.000085 0.000067 0.000052 0.000041 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000049 -0.000064 -0.000082 -0.000106 -0.000136 -0.000174 -0.000221 -0.000282 -0.000357 -0.000451 -0.000567 -0.000709 -0.000884 -0.001095 -0.001349 -0.001650 -0.002004 -0.002415 -0.002886 -0.003418 -0.004008 -0.004652 -0.005339 -0.006052 -0.006770 -0.007462 -0.008091 -0.008614 -0.008981 -0.009138 -0.009026 -0.008592 -0.007783 -0.006559 -0.004894 -0.002788 -0.000269 0.002594 0.005691 0.008864 0.011908 0.014583 0.016624 0.017766 0.017777 0.016489 0.013841 0.009907 0.004920 -0.000730 -0.006517 -0.011825 -0.016025 -0.018557 -0.019021 -0.017252 -0.013371 -0.007789 -0.001181 0.005604 0.011651 0.016114 0.018346 0.018005 0.015115 0.010071 0.003588 -0.003407 -0.009907 -0.014982 -0.017915 -0.018305 -0.016123 -0.011705 -0.005692 0.001073 0.007678 0.013273 0.017185 0.018998 0.018590 0.016121 0.011990 0.006752 0.001032 -0.004556 -0.009489 -0.013376 -0.015983 -0.017233 -0.017191 -0.016021 -0.013961 -0.011277 -0.008235 -0.005079 -0.002011 0.000812 0.003281 0.005332 0.006936 0.008098 0.008844 0.009216 0.009268 0.009058 0.008643 0.008080 0.007419 0.006704 0.005972 0.005250 0.004562 0.003921 0.003337 0.002814 0.002354 0.001955 0.001612 0.001321 0.001077 0.000874 0.000705 0.000567 0.000455 0.000363 0.000289 0.000230 0.000182 0.000144 0.000114 0.000089 0.000070 0.000055 0.000043 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000052 -0.000067 -0.000087 -0.000112 -0.000143 -0.000183 -0.000234 -0.000297 -0.000377 -0.000476 -0.000598 -0.000749 -0.000934 -0.001157 -0.001425 -0.001744 -0.002118 -0.002552 -0.003050 -0.003613 -0.004238 -0.004922 -0.005654 -0.006419 -0.007195 -0.007955 -0.008661 -0.009273 -0.009743 -0.010017 -0.010040 -0.009759 -0.009121 -0.008087 -0.006629 -0.004741 -0.002447 0.000197 0.003093 0.006101 0.009040 0.011695 0.013829 0.015205 0.015611 0.014895 0.012995 0.009969 0.006010 0.001452 -0.003255 -0.007583 -0.010993 -0.013007 -0.013285 -0.011691 -0.008335 -0.003579 0.001995 0.007653 0.012611 0.016147 0.017715 0.017029 0.014123 0.009347 0.003325 -0.003136 -0.009164 -0.013951 -0.016873 -0.017577 -0.016028 -0.012507 -0.007559 -0.001902 0.003680 0.008456 0.011842 0.013475 0.013244 0.011283 0.007928 0.003655 -0.001000 -0.005512 -0.009430 -0.012421 -0.014289 -0.014976 -0.014543 -0.013145 -0.010996 -0.008336 -0.005404 -0.002417 0.000444 0.003041 0.005280 0.007106 0.008499 0.009466 0.010037 0.010254 0.010168 0.009837 0.009317 0.008661 0.007919 0.007133 0.006338 0.005562 0.004826 0.004144 0.003524 0.002970 0.002484 0.002061 0.001699 0.001392 0.001134 0.000919 0.000742 0.000597 0.000478 0.000382 0.000304 0.000242 0.000192 0.000152 0.000120 0.000094 0.000074 0.000057 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000055 -0.000071 -0.000092 -0.000118 -0.000151 -0.000193 -0.000246 -0.000313 -0.000396 -0.000500 -0.000629 -0.000787 -0.000980 -0.001215 -0.001495 -0.001829 -0.002220 -0.002675 -0.003195 -0.003783 -0.004437 -0.005153 -0.005922 -0.006728 -0.007551 -0.008364 -0.009133 -0.009818 -0.010373 -0.010749 -0.010893 -0.010753 -0.010281 -0.009435 -0.008190 -0.006536 -0.004491 -0.002101 0.000549 0.003342 0.006122 0.008704 0.010887 0.012465 0.013257 0.013130 0.012026 0.009983 0.007154 0.003806 0.000299 -0.002944 -0.005489 -0.006958 -0.007081 -0.005757 -0.003080 0.000653 0.004971 0.009284 0.012968 0.015451 0.016305 0.015316 0.012522 0.008215 0.002905 -0.002755 -0.008060 -0.012356 -0.015137 -0.016110 -0.015240 -0.012741 -0.009041 -0.004710 -0.000373 0.003384 0.006088 0.007443 0.007353 0.005919 0.003408 0.000199 -0.003276 -0.006597 -0.009400 -0.011420 -0.012501 -0.012603 -0.011785 -0.010184 -0.007985 -0.005395 -0.002621 0.000151 0.002766 0.005108 0.007096 0.008687 0.009866 0.010644 0.011049 0.011123 0.010915 0.010481 0.009872 0.009141 0.008334 0.007491 0.006647 0.005828 0.005053 0.004337 0.003687 0.003108 0.002599 0.002157 0.001778 0.001457 0.001187 0.000962 0.000776 0.000624 0.000500 0.000400 0.000318 0.000253 0.000201 0.000159 0.000125 0.000099 0.000077 0.000060 0.000047 0.000036 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000027 -0.000035 -0.000045 -0.000058 -0.000075 -0.000097 -0.000124 -0.000159 -0.000203 -0.000259 -0.000328 -0.000415 -0.000524 -0.000658 -0.000822 -0.001023 -0.001267 -0.001558 -0.001904 -0.002309 -0.002779 -0.003317 -0.003924 -0.004599 -0.005337 -0.006130 -0.006963 -0.007817 -0.008665 -0.009476 -0.010212 -0.010830 -0.011283 -0.011524 -0.011502 -0.011175 -0.010504 -0.009465 -0.008047 -0.006265 -0.004156 -0.001790 0.000737 0.003298 0.005742 0.007905 0.009623 0.010751 0.011178 0.010855 0.009806 0.008138 0.006045 0.003789 0.001678 0.000021 -0.000910 -0.000928 0.000032 0.001895 0.004440 0.007326 0.010131 0.012414 0.013777 0.013928 0.012729 0.010222 0.006626 0.002312 -0.002246 -0.006543 -0.010108 -0.012575 -0.013727 -0.013527 -0.012117 -0.009792 -0.006951 -0.004034 -0.001463 0.000422 0.001401 0.001398 0.000479 -0.001168 -0.003271 -0.005520 -0.007606 -0.009265 -0.010303 -0.010608 -0.010156 -0.009000 -0.007252 -0.005064 -0.002604 -0.000041 0.002473 0.004811 0.006877 0.008607 0.009964 0.010939 0.011543 0.011804 0.011760 0.011457 0.010945 0.010273 0.009490 0.008640 0.007760 0.006883 0.006034 0.005233 0.004494 0.003823 0.003224 0.002698 0.002241 0.001848 0.001515 0.001235 0.001001 0.000808 0.000650 0.000521 0.000416 0.000332 0.000264 0.000210 0.000166 0.000131 0.000103 0.000081 0.000063 0.000049 0.000038 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000028 -0.000037 -0.000048 -0.000062 -0.000079 -0.000102 -0.000131 -0.000167 -0.000213 -0.000271 -0.000344 -0.000434 -0.000546 -0.000685 -0.000855 -0.001062 -0.001313 -0.001612 -0.001967 -0.002382 -0.002862 -0.003411 -0.004029 -0.004715 -0.005465 -0.006268 -0.007112 -0.007977 -0.008838 -0.009665 -0.010422 -0.011071 -0.011568 -0.011870 -0.011934 -0.011720 -0.011196 -0.010341 -0.009149 -0.007630 -0.005818 -0.003767 -0.001554 0.000723 0.002950 0.005005 0.006769 0.008137 0.009031 0.009413 0.009296 0.008746 0.007881 0.006860 0.005865 0.005077 0.004648 0.004678 0.005194 0.006140 0.007381 0.008721 0.009923 0.010747 0.010987 0.010498 0.009223 0.007203 0.004575 0.001553 -0.001598 -0.004596 -0.007178 -0.009135 -0.010337 -0.010751 -0.010440 -0.009552 -0.008297 -0.006917 -0.005648 -0.004686 -0.004165 -0.004140 -0.004581 -0.005388 -0.006403 -0.007445 -0.008326 -0.008885 -0.009000 -0.008603 -0.007682 -0.006277 -0.004471 -0.002376 -0.000117 0.002178 0.004393 0.006429 0.008210 0.009685 0.010824 0.011619 0.012080 0.012231 0.012105 0.011742 0.011188 0.010486 0.009682 0.008815 0.007922 0.007033 0.006173 0.005360 0.004608 0.003925 0.003315 0.002777 0.002310 0.001907 0.001565 0.001277 0.001036 0.000837 0.000674 0.000541 0.000433 0.000345 0.000275 0.000219 0.000173 0.000137 0.000108 0.000085 0.000066 0.000051 0.000039 0.000030 0.000023 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000030 -0.000039 -0.000050 -0.000065 -0.000083 -0.000107 -0.000137 -0.000175 -0.000223 -0.000283 -0.000358 -0.000452 -0.000567 -0.000710 -0.000884 -0.001096 -0.001352 -0.001657 -0.002017 -0.002438 -0.002923 -0.003475 -0.004096 -0.004782 -0.005530 -0.006328 -0.007163 -0.008016 -0.008863 -0.009675 -0.010420 -0.011061 -0.011560 -0.011880 -0.011983 -0.011839 -0.011421 -0.010716 -0.009723 -0.008455 -0.006941 -0.005227 -0.003371 -0.001444 0.000478 0.002318 0.004004 0.005478 0.006701 0.007653 0.008342 0.008797 0.009063 0.009197 0.009254 0.009280 0.009303 0.009332 0.009349 0.009323 0.009209 0.008961 0.008538 0.007915 0.007085 0.006058 0.004862 0.003534 0.002116 0.000652 -0.000817 -0.002252 -0.003615 -0.004868 -0.005976 -0.006911 -0.007653 -0.008198 -0.008556 -0.008757 -0.008841 -0.008856 -0.008846 -0.008842 -0.008857 -0.008879 -0.008873 -0.008789 -0.008563 -0.008135 -0.007454 -0.006489 -0.005235 -0.003712 -0.001967 -0.000066 0.001911 0.003880 0.005760 0.007478 0.008977 0.010215 0.011165 0.011819 0.012181 0.012267 0.012105 0.011729 0.011175 0.010484 0.009694 0.008843 0.007964 0.007087 0.006235 0.005427 0.004676 0.003992 0.003379 0.002837 0.002363 0.001955 0.001607 0.001313 0.001067 0.000863 0.000696 0.000559 0.000448 0.000358 0.000285 0.000227 0.000180 0.000143 0.000112 0.000088 0.000069 0.000053 0.000041 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000041 -0.000053 -0.000068 -0.000088 -0.000112 -0.000143 -0.000183 -0.000233 -0.000295 -0.000372 -0.000468 -0.000587 -0.000732 -0.000910 -0.001126 -0.001384 -0.001692 -0.002054 -0.002476 -0.002960 -0.003508 -0.004122 -0.004798 -0.005528 -0.006304 -0.007109 -0.007925 -0.008728 -0.009491 -0.010183 -0.010773 -0.011225 -0.011510 -0.011598 -0.011467 -0.011102 -0.010498 -0.009665 -0.008620 -0.007395 -0.006029 -0.004566 -0.003052 -0.001526 -0.000022 0.001441 0.002856 0.004226 0.005563 0.006876 0.008164 0.009410 0.010571 0.011577 0.012340 0.012764 0.012761 0.012270 0.011279 0.009831 0.008031 0.006038 0.004043 0.002241 0.000801 -0.000166 -0.000628 -0.000642 -0.000344 0.000075 0.000402 0.000443 0.000057 -0.000819 -0.002163 -0.003871 -0.005781 -0.007703 -0.009450 -0.010867 -0.011852 -0.012359 -0.012404 -0.012041 -0.011353 -0.010428 -0.009347 -0.008167 -0.006925 -0.005632 -0.004286 -0.002878 -0.001402 0.000140 0.001730 0.003338 0.004922 0.006436 0.007832 0.009064 0.010096 0.010902 0.011465 0.011782 0.011862 0.011721 0.011384 0.010881 0.010245 0.009511 0.008711 0.007877 0.007038 0.006215 0.005430 0.004696 0.004022 0.003414 0.002875 0.002401 0.001991 0.001640 0.001343 0.001094 0.000886 0.000716 0.000576 0.000462 0.000370 0.000295 0.000235 0.000187 0.000148 0.000117 0.000091 0.000071 0.000055 0.000043 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000055 -0.000071 -0.000091 -0.000117 -0.000149 -0.000190 -0.000242 -0.000306 -0.000385 -0.000483 -0.000604 -0.000752 -0.000933 -0.001150 -0.001410 -0.001718 -0.002079 -0.002496 -0.002973 -0.003511 -0.004108 -0.004760 -0.005460 -0.006194 -0.006947 -0.007699 -0.008426 -0.009103 -0.009700 -0.010189 -0.010541 -0.010733 -0.010744 -0.010562 -0.010186 -0.009624 -0.008897 -0.008035 -0.007074 -0.006055 -0.005010 -0.003965 -0.002926 -0.001883 -0.000802 0.000366 0.001676 0.003176 0.004889 0.006798 0.008831 0.010856 0.012688 0.014108 0.014896 0.014866 0.013910 0.012027 0.009342 0.006106 0.002668 -0.000570 -0.003214 -0.004941 -0.005556 -0.005037 -0.003538 -0.001372 0.001037 0.003227 0.004773 0.005358 0.004821 0.003182 0.000625 -0.002531 -0.005898 -0.009079 -0.011731 -0.013607 -0.014585 -0.014667 -0.013958 -0.012637 -0.010914 -0.008997 -0.007057 -0.005216 -0.003537 -0.002034 -0.000684 0.000557 0.001736 0.002890 0.004040 0.005187 0.006313 0.007391 0.008383 0.009254 0.009970 0.010505 0.010844 0.010982 0.010925 0.010687 0.010290 0.009759 0.009123 0.008413 0.007657 0.006882 0.006112 0.005368 0.004665 0.004013 0.003421 0.002891 0.002423 0.002016 0.001665 0.001367 0.001116 0.000907 0.000733 0.000591 0.000475 0.000381 0.000304 0.000243 0.000193 0.000153 0.000121 0.000095 0.000074 0.000057 0.000044 0.000034 0.000026 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000074 -0.000095 -0.000121 -0.000155 -0.000197 -0.000250 -0.000315 -0.000397 -0.000497 -0.000620 -0.000770 -0.000951 -0.001169 -0.001429 -0.001735 -0.002091 -0.002500 -0.002965 -0.003484 -0.004056 -0.004673 -0.005325 -0.006000 -0.006678 -0.007339 -0.007958 -0.008510 -0.008968 -0.009306 -0.009503 -0.009539 -0.009406 -0.009104 -0.008645 -0.008056 -0.007372 -0.006640 -0.005907 -0.005219 -0.004605 -0.004074 -0.003606 -0.003146 -0.002607 -0.001881 -0.000855 0.000567 0.002435 0.004729 0.007336 0.010049 0.012580 0.014586 0.015727 0.015719 0.014398 0.011768 0.008020 0.003536 -0.001162 -0.005475 -0.008819 -0.010725 -0.010921 -0.009388 -0.006373 -0.002358 0.002014 0.006043 0.009087 0.010663 0.010521 0.008679 0.005404 0.001162 -0.003471 -0.007901 -0.011612 -0.014232 -0.015573 -0.015636 -0.014584 -0.012693 -0.010294 -0.007714 -0.005226 -0.003025 -0.001209 0.000205 0.001269 0.002075 0.002727 0.003321 0.003928 0.004590 0.005316 0.006092 0.006883 0.007647 0.008338 0.008916 0.009349 0.009618 0.009712 0.009636 0.009401 0.009025 0.008532 0.007949 0.007303 0.006621 0.005926 0.005242 0.004584 0.003967 0.003399 0.002886 0.002429 0.002029 0.001682 0.001385 0.001134 0.000924 0.000749 0.000605 0.000487 0.000391 0.000313 0.000250 0.000199 0.000157 0.000124 0.000098 0.000076 0.000059 0.000046 0.000035 0.000027 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000035 -0.000046 -0.000059 -0.000077 -0.000098 -0.000126 -0.000160 -0.000203 -0.000257 -0.000324 -0.000407 -0.000509 -0.000633 -0.000784 -0.000966 -0.001184 -0.001441 -0.001742 -0.002091 -0.002488 -0.002936 -0.003430 -0.003967 -0.004538 -0.005130 -0.005728 -0.006309 -0.006853 -0.007333 -0.007724 -0.007999 -0.008138 -0.008121 -0.007940 -0.007596 -0.007101 -0.006486 -0.005795 -0.005084 -0.004420 -0.003867 -0.003482 -0.003297 -0.003313 -0.003484 -0.003716 -0.003870 -0.003776 -0.003254 -0.002150 -0.000375 0.002063 0.005031 0.008262 0.011375 0.013919 0.015437 0.015547 0.014021 0.010851 0.006279 0.000791 -0.004937 -0.010131 -0.014037 -0.016052 -0.015827 -0.013345 -0.008934 -0.003227 0.002937 0.008645 0.013060 0.015551 0.015794 0.013808 0.009942 0.004798 -0.000875 -0.006309 -0.010839 -0.013989 -0.015525 -0.015464 -0.014035 -0.011614 -0.008647 -0.005571 -0.002748 -0.000427 0.001273 0.002352 0.002903 0.003078 0.003045 0.002962 0.002952 0.003094 0.003418 0.003918 0.004555 0.005274 0.006012 0.006707 0.007310 0.007782 0.008097 0.008245 0.008227 0.008056 0.007748 0.007329 0.006824 0.006259 0.005661 0.005054 0.004456 0.003885 0.003350 0.002861 0.002420 0.002030 0.001690 0.001397 0.001148 0.000938 0.000762 0.000617 0.000498 0.000400 0.000321 0.000256 0.000204 0.000162 0.000128 0.000100 0.000078 0.000061 0.000047 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000061 -0.000079 -0.000101 -0.000129 -0.000165 -0.000209 -0.000264 -0.000332 -0.000416 -0.000518 -0.000644 -0.000795 -0.000977 -0.001193 -0.001447 -0.001742 -0.002080 -0.002463 -0.002888 -0.003352 -0.003847 -0.004362 -0.004882 -0.005386 -0.005853 -0.006256 -0.006568 -0.006764 -0.006818 -0.006711 -0.006430 -0.005972 -0.005351 -0.004594 -0.003749 -0.002881 -0.002070 -0.001405 -0.000975 -0.000854 -0.001083 -0.001659 -0.002520 -0.003535 -0.004513 -0.005218 -0.005401 -0.004839 -0.003389 -0.001029 0.002101 0.005697 0.009302 0.012366 0.014322 0.014688 0.013164 0.009714 0.004604 -0.001601 -0.008103 -0.013978 -0.018327 -0.020425 -0.019852 -0.016587 -0.011021 -0.003911 0.003737 0.010831 0.016371 0.019605 0.020150 0.018038 0.013692 0.007841 0.001381 -0.004772 -0.009830 -0.013244 -0.014759 -0.014425 -0.012546 -0.009603 -0.006151 -0.002725 0.000239 0.002456 0.003805 0.004319 0.004148 0.003513 0.002655 0.001797 0.001111 0.000711 0.000644 0.000903 0.001439 0.002179 0.003035 0.003924 0.004770 0.005514 0.006114 0.006545 0.006797 0.006875 0.006792 0.006569 0.006232 0.005808 0.005326 0.004811 0.004286 0.003769 0.003276 0.002817 0.002397 0.002022 0.001691 0.001403 0.001157 0.000948 0.000773 0.000627 0.000507 0.000408 0.000328 0.000262 0.000209 0.000166 0.000131 0.000103 0.000080 0.000063 0.000048 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000029 -0.000038 -0.000049 -0.000063 -0.000081 -0.000104 -0.000133 -0.000169 -0.000213 -0.000269 -0.000338 -0.000423 -0.000526 -0.000652 -0.000803 -0.000984 -0.001197 -0.001446 -0.001733 -0.002060 -0.002424 -0.002824 -0.003253 -0.003701 -0.004153 -0.004590 -0.004989 -0.005324 -0.005567 -0.005689 -0.005662 -0.005461 -0.005069 -0.004478 -0.003693 -0.002737 -0.001654 -0.000511 0.000606 0.001590 0.002323 0.002691 0.002597 0.001983 0.000849 -0.000728 -0.002589 -0.004492 -0.006134 -0.007190 -0.007360 -0.006433 -0.004345 -0.001218 0.002620 0.006655 0.010250 0.012736 0.013529 0.012247 0.008806 0.003472 -0.003144 -0.010155 -0.016521 -0.021220 -0.023423 -0.022644 -0.018848 -0.012469 -0.004358 0.004352 0.012429 0.018748 0.022468 0.023169 0.020903 0.016166 0.009794 0.002811 -0.003752 -0.009022 -0.012403 -0.013648 -0.012859 -0.010428 -0.006940 -0.003056 0.000604 0.003547 0.005468 0.006265 0.006020 0.004951 0.003360 0.001566 -0.000143 -0.001542 -0.002490 -0.002928 -0.002868 -0.002376 -0.001551 -0.000506 0.000645 0.001801 0.002881 0.003823 0.004587 0.005153 0.005518 0.005691 0.005692 0.005546 0.005283 0.004932 0.004522 0.004079 0.003627 0.003181 0.002756 0.002362 0.002004 0.001684 0.001404 0.001162 0.000956 0.000781 0.000636 0.000515 0.000415 0.000334 0.000267 0.000213 0.000169 0.000134 0.000105 0.000082 0.000064 0.000049 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000039 -0.000050 -0.000065 -0.000083 -0.000107 -0.000136 -0.000172 -0.000218 -0.000274 -0.000343 -0.000428 -0.000532 -0.000658 -0.000808 -0.000987 -0.001197 -0.001440 -0.001718 -0.002031 -0.002376 -0.002748 -0.003139 -0.003534 -0.003917 -0.004265 -0.004550 -0.004744 -0.004814 -0.004728 -0.004457 -0.003976 -0.003270 -0.002334 -0.001180 0.000156 0.001618 0.003118 0.004546 0.005767 0.006634 0.007002 0.006745 0.005787 0.004116 0.001818 -0.000921 -0.003813 -0.006488 -0.008540 -0.009586 -0.009337 -0.007669 -0.004673 -0.000682 0.003750 0.007912 0.011038 0.012444 0.011654 0.008519 0.003274 -0.003452 -0.010719 -0.017404 -0.022391 -0.024762 -0.023971 -0.019957 -0.013176 -0.004539 0.004735 0.013321 0.020006 0.023898 0.024561 0.022077 0.017010 0.010289 0.003036 -0.003635 -0.008796 -0.011843 -0.012561 -0.011123 -0.008019 -0.003940 0.000354 0.004167 0.006967 0.008447 0.008537 0.007384 0.005288 0.002636 -0.000169 -0.002771 -0.004899 -0.006384 -0.007162 -0.007256 -0.006753 -0.005782 -0.004488 -0.003015 -0.001493 -0.000028 0.001301 0.002437 0.003351 0.004032 0.004486 0.004731 0.004792 0.004703 0.004494 0.004199 0.003846 0.003463 0.003070 0.002684 0.002317 0.001978 0.001672 0.001401 0.001164 0.000960 0.000787 0.000642 0.000521 0.000421 0.000339 0.000271 0.000217 0.000172 0.000136 0.000107 0.000084 0.000065 0.000050 0.000039 0.000030 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000023 -0.000030 -0.000040 -0.000051 -0.000066 -0.000085 -0.000109 -0.000139 -0.000175 -0.000221 -0.000278 -0.000347 -0.000433 -0.000536 -0.000661 -0.000811 -0.000987 -0.001193 -0.001429 -0.001697 -0.001995 -0.002320 -0.002663 -0.003013 -0.003355 -0.003666 -0.003921 -0.004089 -0.004135 -0.004025 -0.003723 -0.003197 -0.002422 -0.001384 -0.000081 0.001468 0.003218 0.005095 0.006995 0.008783 0.010294 0.011352 0.011776 0.011412 0.010156 0.007987 0.004988 0.001371 -0.002532 -0.006288 -0.009409 -0.011422 -0.011953 -0.010805 -0.008027 -0.003937 0.000881 0.005657 0.009537 0.011732 0.011669 0.009112 0.004246 -0.002318 -0.009617 -0.016480 -0.021719 -0.024347 -0.023761 -0.019867 -0.013120 -0.004455 0.004865 0.013462 0.020081 0.023809 0.024218 0.021429 0.016070 0.009146 0.001849 -0.004653 -0.009414 -0.011848 -0.011799 -0.009527 -0.005630 -0.000904 0.003798 0.007718 0.010296 0.011238 0.010522 0.008369 0.005169 0.001402 -0.002445 -0.005951 -0.008797 -0.010794 -0.011874 -0.012075 -0.011511 -0.010344 -0.008753 -0.006915 -0.004987 -0.003101 -0.001357 0.000177 0.001460 0.002474 0.003222 0.003722 0.004000 0.004091 0.004031 0.003855 0.003597 0.003286 0.002948 0.002603 0.002266 0.001948 0.001656 0.001394 0.001163 0.000963 0.000792 0.000647 0.000526 0.000426 0.000343 0.000275 0.000220 0.000175 0.000138 0.000109 0.000085 0.000066 0.000051 0.000039 0.000030 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000053 -0.000068 -0.000087 -0.000111 -0.000141 -0.000178 -0.000224 -0.000281 -0.000350 -0.000436 -0.000539 -0.000663 -0.000811 -0.000985 -0.001186 -0.001415 -0.001673 -0.001956 -0.002259 -0.002573 -0.002883 -0.003171 -0.003411 -0.003573 -0.003624 -0.003523 -0.003233 -0.002715 -0.001933 -0.000863 0.000513 0.002189 0.004143 0.006319 0.008631 0.010956 0.013133 0.014972 0.016262 0.016791 0.016371 0.014871 0.012251 0.008596 0.004134 -0.000762 -0.005597 -0.009803 -0.012818 -0.014174 -0.013599 -0.011083 -0.006924 -0.001716 0.003718 0.008444 0.011574 0.012427 0.010673 0.006423 0.000245 -0.006906 -0.013834 -0.019311 -0.022292 -0.022123 -0.018671 -0.012365 -0.004135 0.004747 0.012893 0.019043 0.022293 0.022242 0.019058 0.013427 0.006414 -0.000742 -0.006849 -0.010970 -0.012564 -0.011553 -0.008299 -0.003508 0.001915 0.007035 0.011041 0.013359 0.013718 0.012154 0.008968 0.004647 -0.000238 -0.005116 -0.009499 -0.013029 -0.015496 -0.016834 -0.017100 -0.016436 -0.015037 -0.013118 -0.010889 -0.008535 -0.006214 -0.004041 -0.002102 -0.000446 0.000905 0.001950 0.002706 0.003203 0.003476 0.003564 0.003508 0.003344 0.003106 0.002823 0.002519 0.002212 0.001914 0.001637 0.001384 0.001160 0.000963 0.000794 0.000651 0.000530 0.000430 0.000347 0.000279 0.000223 0.000177 0.000140 0.000110 0.000086 0.000067 0.000052 0.000040 0.000031 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000032 -0.000041 -0.000054 -0.000069 -0.000088 -0.000113 -0.000143 -0.000180 -0.000226 -0.000283 -0.000352 -0.000438 -0.000540 -0.000664 -0.000810 -0.000981 -0.001177 -0.001400 -0.001648 -0.001916 -0.002199 -0.002484 -0.002755 -0.002991 -0.003163 -0.003237 -0.003176 -0.002935 -0.002473 -0.001747 -0.000720 0.000636 0.002337 0.004378 0.006728 0.009325 0.012069 0.014820 0.017396 0.019578 0.021126 0.021794 0.021362 0.019669 0.016660 0.012412 0.007169 0.001339 -0.004525 -0.009779 -0.013771 -0.015947 -0.015948 -0.013706 -0.009487 -0.003888 0.002228 0.007855 0.012008 0.013900 0.013100 0.009629 0.003996 -0.002877 -0.009794 -0.015503 -0.018919 -0.019342 -0.016590 -0.011055 -0.003637 0.004417 0.011738 0.017095 0.019613 0.018938 0.015286 0.009395 0.002376 -0.004504 -0.010056 -0.013372 -0.013975 -0.011878 -0.007551 -0.001811 0.004338 0.009884 0.013973 0.016026 0.015804 0.013406 0.009215 0.003812 -0.002140 -0.007991 -0.013194 -0.017350 -0.020235 -0.021787 -0.022081 -0.021289 -0.019639 -0.017382 -0.014757 -0.011980 -0.009228 -0.006637 -0.004302 -0.002283 -0.000606 0.000726 0.001730 0.002436 0.002883 0.003114 0.003173 0.003099 0.002932 0.002702 0.002437 0.002158 0.001881 0.001617 0.001374 0.001156 0.000963 0.000796 0.000654 0.000534 0.000433 0.000350 0.000282 0.000225 0.000179 0.000142 0.000112 0.000087 0.000068 0.000052 0.000040 0.000031 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000042 -0.000054 -0.000070 -0.000090 -0.000114 -0.000144 -0.000181 -0.000227 -0.000284 -0.000354 -0.000439 -0.000541 -0.000663 -0.000808 -0.000976 -0.001168 -0.001385 -0.001623 -0.001878 -0.002142 -0.002400 -0.002636 -0.002825 -0.002935 -0.002929 -0.002765 -0.002398 -0.001779 -0.000864 0.000389 0.002008 0.004010 0.006387 0.009106 0.012096 0.015247 0.018403 0.021362 0.023882 0.025693 0.026518 0.026107 0.024273 0.020939 0.016178 0.010245 0.003577 -0.003220 -0.009432 -0.014328 -0.017266 -0.017809 -0.015827 -0.011549 -0.005569 0.001217 0.007743 0.012934 0.015904 0.016116 0.013502 0.008494 0.001973 -0.004886 -0.010821 -0.014721 -0.015841 -0.013954 -0.009403 -0.003039 0.003934 0.010193 0.014550 0.016182 0.014784 0.010626 0.004491 -0.002481 -0.009010 -0.013924 -0.016359 -0.015914 -0.012696 -0.007282 -0.000595 0.006270 0.012235 0.016411 0.018221 0.017461 0.014291 0.009178 0.002787 -0.004133 -0.010860 -0.016792 -0.021497 -0.024738 -0.026460 -0.026754 -0.025822 -0.023922 -0.021337 -0.018336 -0.015160 -0.012006 -0.009025 -0.006324 -0.003969 -0.001991 -0.000396 0.000836 0.001734 0.002342 0.002704 0.002867 0.002876 0.002772 0.002590 0.002361 0.002108 0.001850 0.001599 0.001364 0.001151 0.000962 0.000797 0.000656 0.000536 0.000436 0.000353 0.000284 0.000227 0.000181 0.000143 0.000113 0.000088 0.000068 0.000053 0.000041 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000042 -0.000055 -0.000071 -0.000090 -0.000115 -0.000145 -0.000182 -0.000228 -0.000285 -0.000354 -0.000439 -0.000541 -0.000663 -0.000806 -0.000971 -0.001160 -0.001371 -0.001601 -0.001845 -0.002092 -0.002328 -0.002533 -0.002681 -0.002737 -0.002662 -0.002411 -0.001935 -0.001181 -0.000103 0.001344 0.003190 0.005453 0.008124 0.011165 0.014500 0.018011 0.021527 0.024831 0.027659 0.029716 0.030700 0.030331 0.028399 0.024809 0.019629 0.013117 0.005741 -0.001853 -0.008891 -0.014570 -0.018172 -0.019190 -0.017434 -0.013100 -0.006773 0.000629 0.007985 0.014148 0.018137 0.019322 0.017545 0.013166 0.007013 0.000232 -0.005914 -0.010297 -0.012137 -0.011161 -0.007659 -0.002430 0.003377 0.008496 0.011794 0.012504 0.010373 0.005719 -0.000638 -0.007535 -0.013695 -0.017968 -0.019544 -0.018095 -0.013820 -0.007392 0.000171 0.007695 0.014046 0.018309 0.019915 0.018691 0.014857 0.008951 0.001714 -0.006031 -0.013500 -0.020045 -0.025206 -0.028737 -0.030585 -0.030863 -0.029793 -0.027664 -0.024784 -0.021449 -0.017921 -0.014414 -0.011092 -0.008072 -0.005425 -0.003186 -0.001362 0.000067 0.001132 0.001877 0.002352 0.002605 0.002685 0.002635 0.002495 0.002296 0.002066 0.001823 0.001583 0.001356 0.001147 0.000961 0.000798 0.000658 0.000538 0.000438 0.000355 0.000286 0.000229 0.000182 0.000144 0.000113 0.000089 0.000069 0.000053 0.000041 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000055 -0.000071 -0.000091 -0.000115 -0.000145 -0.000182 -0.000228 -0.000285 -0.000355 -0.000439 -0.000541 -0.000662 -0.000804 -0.000968 -0.001154 -0.001361 -0.001585 -0.001819 -0.002053 -0.002271 -0.002452 -0.002567 -0.002581 -0.002451 -0.002131 -0.001568 -0.000708 0.000500 0.002100 0.004128 0.006599 0.009505 0.012805 0.016420 0.020222 0.024032 0.027620 0.030705 0.032972 0.034097 0.033778 0.031786 0.028010 0.022511 0.015553 0.007622 -0.000600 -0.008294 -0.014598 -0.018734 -0.020135 -0.018563 -0.014181 -0.007567 0.000346 0.008398 0.015379 0.020237 0.022259 0.021211 0.017387 0.011565 0.004864 -0.001463 -0.006275 -0.008764 -0.008618 -0.006081 -0.001900 0.002833 0.006903 0.009235 0.009111 0.006328 0.001242 -0.005296 -0.012114 -0.017938 -0.021647 -0.022479 -0.020171 -0.014999 -0.007718 0.000577 0.008650 0.015325 0.019669 0.021117 0.019529 0.015171 0.008639 0.000736 -0.007655 -0.015703 -0.022723 -0.028234 -0.031982 -0.033920 -0.034173 -0.032984 -0.030664 -0.027542 -0.023936 -0.020123 -0.016332 -0.012737 -0.009460 -0.006580 -0.004133 -0.002125 -0.000540 0.000658 0.001513 0.002076 0.002400 0.002535 0.002529 0.002421 0.002246 0.002033 0.001802 0.001571 0.001349 0.001145 0.000961 0.000799 0.000659 0.000540 0.000440 0.000356 0.000287 0.000230 0.000183 0.000145 0.000114 0.000089 0.000069 0.000054 0.000041 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000055 -0.000071 -0.000091 -0.000115 -0.000145 -0.000182 -0.000228 -0.000285 -0.000355 -0.000439 -0.000541 -0.000661 -0.000803 -0.000966 -0.001150 -0.001354 -0.001574 -0.001802 -0.002027 -0.002233 -0.002396 -0.002489 -0.002473 -0.002306 -0.001938 -0.001316 -0.000382 0.000915 0.002623 0.004777 0.007393 0.010464 0.013946 0.017757 0.021766 0.025787 0.029578 0.032850 0.035273 0.036508 0.036236 0.034215 0.030321 0.024610 0.017350 0.009038 0.000380 -0.007772 -0.014516 -0.019031 -0.020707 -0.019270 -0.014860 -0.008046 0.000231 0.008783 0.016359 0.021851 0.024491 0.023986 0.020579 0.015010 0.008373 0.001914 -0.003221 -0.006205 -0.006696 -0.004901 -0.001525 0.002381 0.005648 0.007243 0.006490 0.003220 -0.002182 -0.008847 -0.015595 -0.021163 -0.024450 -0.024733 -0.021797 -0.015975 -0.008079 0.000741 0.009207 0.016114 0.020517 0.021859 0.020021 0.015304 0.008342 -0.000015 -0.008848 -0.017290 -0.024631 -0.030378 -0.034269 -0.036263 -0.036492 -0.035215 -0.032757 -0.029464 -0.025666 -0.021653 -0.017662 -0.013875 -0.010420 -0.007376 -0.004783 -0.002648 -0.000954 0.000335 0.001266 0.001890 0.002263 0.002436 0.002458 0.002372 0.002213 0.002011 0.001789 0.001563 0.001345 0.001143 0.000960 0.000799 0.000660 0.000541 0.000440 0.000357 0.000287 0.000230 0.000183 0.000145 0.000114 0.000089 0.000070 0.000054 0.000041 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000055 -0.000071 -0.000090 -0.000114 -0.000145 -0.000182 -0.000228 -0.000285 -0.000354 -0.000439 -0.000540 -0.000661 -0.000803 -0.000966 -0.001150 -0.001353 -0.001570 -0.001795 -0.002016 -0.002215 -0.002370 -0.002451 -0.002421 -0.002235 -0.001843 -0.001190 -0.000219 0.001123 0.002886 0.005104 0.007796 0.010951 0.014529 0.018444 0.022562 0.026694 0.030597 0.033972 0.036484 0.037785 0.037549 0.035522 0.031577 0.025765 0.018354 0.009849 0.000965 -0.007428 -0.014409 -0.019131 -0.020963 -0.019612 -0.015201 -0.008293 0.000167 0.008978 0.016868 0.022702 0.025679 0.025473 0.022299 0.016874 0.010278 0.003748 -0.001564 -0.004822 -0.005668 -0.004288 -0.001361 0.002086 0.004912 0.006105 0.005014 0.001487 -0.004075 -0.010798 -0.017499 -0.022920 -0.025977 -0.025965 -0.022697 -0.016535 -0.008321 0.000769 0.009434 0.016457 0.020889 0.022176 0.020213 0.015315 0.008140 -0.000443 -0.009494 -0.018130 -0.025629 -0.031491 -0.035451 -0.037468 -0.037683 -0.036358 -0.033827 -0.030444 -0.026546 -0.022429 -0.018335 -0.014450 -0.010902 -0.007774 -0.005106 -0.002906 -0.001155 0.000180 0.001149 0.001803 0.002200 0.002391 0.002426 0.002350 0.002199 0.002002 0.001784 0.001561 0.001344 0.001143 0.000961 0.000800 0.000660 0.000541 0.000441 0.000357 0.000287 0.000230 0.000183 0.000145 0.000114 0.000090 0.000070 0.000054 0.000042 0.000032 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000042 -0.000055 -0.000070 -0.000090 -0.000114 -0.000144 -0.000181 -0.000227 -0.000284 -0.000354 -0.000439 -0.000541 -0.000662 -0.000804 -0.000967 -0.001152 -0.001356 -0.001574 -0.001800 -0.002020 -0.002220 -0.002375 -0.002456 -0.002426 -0.002241 -0.001849 -0.001197 -0.000228 0.001113 0.002875 0.005093 0.007785 0.010942 0.014522 0.018440 0.022564 0.026704 0.030617 0.034004 0.036531 0.037848 0.037629 0.035618 0.031688 0.025886 0.018482 0.009976 0.001084 -0.007324 -0.014326 -0.019076 -0.020941 -0.019622 -0.015241 -0.008358 0.000086 0.008892 0.016789 0.022639 0.025639 0.025459 0.022310 0.016905 0.010320 0.003791 -0.001531 -0.004809 -0.005681 -0.004330 -0.001433 0.001989 0.004797 0.005981 0.004890 0.001372 -0.004174 -0.010878 -0.017558 -0.022961 -0.026004 -0.025984 -0.022714 -0.016556 -0.008352 0.000725 0.009376 0.016387 0.020810 0.022094 0.020133 0.015242 0.008078 -0.000493 -0.009530 -0.018154 -0.025643 -0.031496 -0.035449 -0.037463 -0.037674 -0.036346 -0.033813 -0.030429 -0.026529 -0.022411 -0.018317 -0.014430 -0.010882 -0.007753 -0.005085 -0.002884 -0.001134 0.000200 0.001167 0.001820 0.002214 0.002402 0.002436 0.002358 0.002205 0.002007 0.001787 0.001563 0.001346 0.001144 0.000962 0.000801 0.000661 0.000541 0.000441 0.000357 0.000287 0.000230 0.000183 0.000145 0.000114 0.000090 0.000070 0.000054 0.000042 0.000032 0.000024 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000054 -0.000070 -0.000089 -0.000113 -0.000143 -0.000180 -0.000226 -0.000283 -0.000353 -0.000439 -0.000541 -0.000663 -0.000806 -0.000971 -0.001157 -0.001363 -0.001585 -0.001814 -0.002040 -0.002246 -0.002410 -0.002503 -0.002488 -0.002323 -0.001958 -0.001339 -0.000409 0.000884 0.002589 0.004742 0.007359 0.010434 0.013923 0.017746 0.021771 0.025813 0.029634 0.032941 0.035407 0.036689 0.036468 0.034495 0.030643 0.024964 0.017721 0.009408 0.000728 -0.007468 -0.014278 -0.018875 -0.020645 -0.019304 -0.014983 -0.008240 -0.000008 0.008530 0.016125 0.021666 0.024375 0.023948 0.020616 0.015105 0.008503 0.002046 -0.003118 -0.006159 -0.006728 -0.005021 -0.001732 0.002099 0.005314 0.006882 0.006131 0.002888 -0.002466 -0.009074 -0.015762 -0.021275 -0.024522 -0.024781 -0.021841 -0.016033 -0.008166 0.000616 0.009041 0.015912 0.020290 0.021622 0.019789 0.015092 0.008162 -0.000158 -0.008952 -0.017359 -0.024670 -0.030393 -0.034266 -0.036247 -0.036467 -0.035183 -0.032718 -0.029420 -0.025618 -0.021601 -0.017608 -0.013818 -0.010361 -0.007315 -0.004721 -0.002586 -0.000893 0.000394 0.001319 0.001938 0.002304 0.002470 0.002486 0.002394 0.002230 0.002024 0.001799 0.001571 0.001351 0.001147 0.000964 0.000802 0.000661 0.000541 0.000441 0.000356 0.000287 0.000229 0.000183 0.000145 0.000114 0.000089 0.000070 0.000054 0.000042 0.000032 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000054 -0.000069 -0.000088 -0.000112 -0.000142 -0.000179 -0.000225 -0.000283 -0.000353 -0.000439 -0.000542 -0.000665 -0.000809 -0.000976 -0.001165 -0.001375 -0.001601 -0.001837 -0.002072 -0.002291 -0.002473 -0.002589 -0.002605 -0.002480 -0.002165 -0.001608 -0.000755 0.000445 0.002041 0.004066 0.006538 0.009449 0.012761 0.016393 0.020220 0.024066 0.027699 0.030841 0.033176 0.034376 0.034138 0.032223 0.028515 0.023066 0.016136 0.008203 -0.000054 -0.007819 -0.014228 -0.018496 -0.020047 -0.018629 -0.014388 -0.007887 -0.000043 0.007990 0.015005 0.019944 0.022080 0.021160 0.017459 0.011733 0.005088 -0.001235 -0.006093 -0.008676 -0.008656 -0.006262 -0.002220 0.002394 0.006380 0.008672 0.008553 0.005817 0.000810 -0.005634 -0.012353 -0.018091 -0.021736 -0.022532 -0.020220 -0.015073 -0.007841 0.000391 0.008397 0.015014 0.019317 0.020747 0.019168 0.014841 0.008357 0.000513 -0.007818 -0.015810 -0.022784 -0.028259 -0.031979 -0.033898 -0.034136 -0.032935 -0.030605 -0.027475 -0.023861 -0.020042 -0.016246 -0.012646 -0.009366 -0.006483 -0.004033 -0.002025 -0.000442 0.000750 0.001598 0.002152 0.002465 0.002590 0.002573 0.002456 0.002273 0.002054 0.001819 0.001583 0.001359 0.001152 0.000966 0.000803 0.000661 0.000541 0.000440 0.000356 0.000286 0.000229 0.000182 0.000144 0.000114 0.000089 0.000070 0.000054 0.000042 0.000032 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000041 -0.000053 -0.000068 -0.000087 -0.000111 -0.000141 -0.000178 -0.000224 -0.000282 -0.000352 -0.000439 -0.000543 -0.000667 -0.000813 -0.000982 -0.001175 -0.001389 -0.001622 -0.001868 -0.002117 -0.002355 -0.002561 -0.002711 -0.002771 -0.002702 -0.002459 -0.001993 -0.001250 -0.000183 0.001255 0.003097 0.005360 0.008037 0.011091 0.014449 0.017992 0.021553 0.024916 0.027818 0.029963 0.031045 0.030780 0.028950 0.025450 0.020337 0.013863 0.006485 -0.001155 -0.008287 -0.014104 -0.017880 -0.019096 -0.017541 -0.013391 -0.007209 0.000106 0.007442 0.013655 0.017757 0.019099 0.017497 0.013285 0.007262 0.000557 -0.005582 -0.010028 -0.011992 -0.011184 -0.007872 -0.002828 0.002824 0.007835 0.011085 0.011807 0.009744 0.005198 -0.001029 -0.007795 -0.013841 -0.018031 -0.019565 -0.018115 -0.013879 -0.007521 -0.000045 0.007387 0.013659 0.017868 0.019450 0.018236 0.014441 0.008596 0.001433 -0.006236 -0.013636 -0.020122 -0.025239 -0.028736 -0.030560 -0.030819 -0.029734 -0.027591 -0.024699 -0.021354 -0.017816 -0.014302 -0.010974 -0.007948 -0.005297 -0.003056 -0.001231 0.000194 0.001253 0.001989 0.002451 0.002690 0.002756 0.002693 0.002541 0.002333 0.002094 0.001845 0.001600 0.001369 0.001158 0.000969 0.000804 0.000662 0.000541 0.000439 0.000355 0.000285 0.000228 0.000181 0.000144 0.000113 0.000089 0.000070 0.000054 0.000042 0.000032 0.000025 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000041 -0.000053 -0.000068 -0.000086 -0.000110 -0.000139 -0.000177 -0.000223 -0.000281 -0.000352 -0.000439 -0.000544 -0.000669 -0.000817 -0.000989 -0.001185 -0.001406 -0.001648 -0.001905 -0.002171 -0.002432 -0.002671 -0.002863 -0.002978 -0.002981 -0.002829 -0.002475 -0.001872 -0.000971 0.000269 0.001881 0.003881 0.006264 0.008997 0.012011 0.015199 0.018407 0.021434 0.024039 0.025951 0.026892 0.026602 0.024887 0.021659 0.016980 0.011091 0.004423 -0.002428 -0.008750 -0.013809 -0.016953 -0.017730 -0.015984 -0.011920 -0.006107 0.000583 0.007093 0.012354 0.015466 0.015872 0.013473 0.008670 0.002310 -0.004457 -0.010382 -0.014358 -0.015628 -0.013943 -0.009618 -0.003472 0.003319 0.009456 0.013764 0.015421 0.014113 0.010091 0.004115 -0.002698 -0.009093 -0.013912 -0.016303 -0.015865 -0.012702 -0.007379 -0.000803 0.005950 0.011818 0.015927 0.017707 0.016955 0.013829 0.008785 0.002476 -0.004359 -0.011010 -0.016878 -0.021535 -0.024741 -0.026436 -0.026709 -0.025759 -0.023842 -0.021242 -0.018227 -0.015038 -0.011874 -0.008884 -0.006176 -0.003816 -0.001836 -0.000240 0.000987 0.001877 0.002473 0.002821 0.002968 0.002961 0.002842 0.002646 0.002405 0.002143 0.001877 0.001620 0.001381 0.001164 0.000972 0.000805 0.000661 0.000540 0.000438 0.000353 0.000284 0.000227 0.000180 0.000143 0.000113 0.000089 0.000069 0.000054 0.000042 0.000032 0.000025 0.000019 0.000014 0.000010 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000041 -0.000052 -0.000067 -0.000085 -0.000109 -0.000138 -0.000175 -0.000222 -0.000280 -0.000351 -0.000439 -0.000544 -0.000671 -0.000821 -0.000996 -0.001197 -0.001424 -0.001675 -0.001947 -0.002232 -0.002520 -0.002796 -0.003037 -0.003217 -0.003302 -0.003255 -0.003033 -0.002590 -0.001883 -0.000872 0.000474 0.002170 0.004215 0.006578 0.009200 0.011982 0.014787 0.017434 0.019707 0.021363 0.022154 0.021853 0.020291 0.017399 0.013242 0.008050 0.002221 -0.003701 -0.009074 -0.013245 -0.015646 -0.015902 -0.013917 -0.009929 -0.004506 0.001512 0.007133 0.011374 0.013436 0.012860 0.009637 0.004236 -0.002453 -0.009266 -0.014964 -0.018466 -0.019056 -0.016529 -0.011243 -0.004062 0.003799 0.010996 0.016311 0.018870 0.018306 0.014816 0.009109 0.002268 -0.004466 -0.009919 -0.013196 -0.013819 -0.011795 -0.007580 -0.001971 0.004047 0.009483 0.013495 0.015513 0.015297 0.012942 0.008822 0.003502 -0.002365 -0.008140 -0.013281 -0.017390 -0.020240 -0.021766 -0.022039 -0.021227 -0.019558 -0.017281 -0.014638 -0.011845 -0.009080 -0.006477 -0.004134 -0.002109 -0.000430 0.000901 0.001899 0.002595 0.003030 0.003245 0.003286 0.003195 0.003010 0.002765 0.002487 0.002197 0.001912 0.001642 0.001393 0.001171 0.000975 0.000805 0.000661 0.000539 0.000437 0.000352 0.000283 0.000226 0.000180 0.000142 0.000112 0.000088 0.000069 0.000054 0.000042 0.000032 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000051 -0.000066 -0.000084 -0.000107 -0.000137 -0.000174 -0.000220 -0.000278 -0.000350 -0.000438 -0.000545 -0.000672 -0.000824 -0.001002 -0.001207 -0.001441 -0.001703 -0.001990 -0.002297 -0.002615 -0.002930 -0.003225 -0.003476 -0.003652 -0.003720 -0.003641 -0.003373 -0.002877 -0.002115 -0.001059 0.000308 0.001985 0.003950 0.006149 0.008497 0.010873 0.013121 0.015049 0.016447 0.017099 0.016813 0.015446 0.012948 0.009389 0.004984 0.000091 -0.004800 -0.009127 -0.012324 -0.013913 -0.013598 -0.011345 -0.007419 -0.002385 0.002959 0.007692 0.010927 0.011969 0.010462 0.006480 0.000551 -0.006405 -0.013223 -0.018690 -0.021763 -0.021771 -0.018552 -0.012502 -0.004513 0.004179 0.012211 0.018335 0.021645 0.021727 0.018725 0.013294 0.006469 -0.000536 -0.006549 -0.010641 -0.012272 -0.011352 -0.008229 -0.003587 0.001692 0.006692 0.010615 0.012893 0.013255 0.011732 0.008612 0.004369 -0.000438 -0.005247 -0.009576 -0.013065 -0.015501 -0.016816 -0.017061 -0.016376 -0.014955 -0.013014 -0.010763 -0.008390 -0.006051 -0.003866 -0.001917 -0.000254 0.001098 0.002140 0.002889 0.003375 0.003633 0.003705 0.003630 0.003448 0.003192 0.002893 0.002574 0.002255 0.001949 0.001664 0.001406 0.001177 0.000977 0.000805 0.000659 0.000537 0.000435 0.000350 0.000281 0.000225 0.000179 0.000142 0.000112 0.000088 0.000069 0.000054 0.000042 0.000032 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000024 -0.000031 -0.000039 -0.000051 -0.000065 -0.000083 -0.000106 -0.000135 -0.000172 -0.000219 -0.000277 -0.000349 -0.000437 -0.000544 -0.000672 -0.000826 -0.001006 -0.001216 -0.001458 -0.001730 -0.002033 -0.002362 -0.002711 -0.003068 -0.003419 -0.003743 -0.004014 -0.004201 -0.004271 -0.004186 -0.003909 -0.003406 -0.002650 -0.001624 -0.000324 0.001231 0.002999 0.004908 0.006855 0.008705 0.010299 0.011457 0.011999 0.011763 0.010638 0.008589 0.005688 0.002130 -0.001764 -0.005570 -0.008805 -0.010994 -0.011749 -0.010854 -0.008328 -0.004461 0.000197 0.004896 0.008797 0.011112 0.011250 0.008950 0.004359 -0.001952 -0.009057 -0.015812 -0.021045 -0.023767 -0.023358 -0.019696 -0.013198 -0.004759 0.004388 0.012891 0.019506 0.023316 0.023876 0.021283 0.016132 0.009397 0.002246 -0.004174 -0.008921 -0.011409 -0.011469 -0.009344 -0.005606 -0.001032 0.003545 0.007378 0.009915 0.010857 0.010176 0.008081 0.004949 0.001248 -0.002543 -0.006005 -0.008819 -0.010792 -0.011853 -0.012034 -0.011450 -0.010259 -0.008644 -0.006781 -0.004831 -0.002926 -0.001166 0.000378 0.001666 0.002681 0.003425 0.003916 0.004182 0.004258 0.004180 0.003985 0.003707 0.003378 0.003023 0.002663 0.002313 0.001985 0.001685 0.001417 0.001182 0.000978 0.000804 0.000657 0.000534 0.000432 0.000348 0.000279 0.000223 0.000178 0.000141 0.000111 0.000088 0.000069 0.000054 0.000042 0.000032 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000064 -0.000082 -0.000105 -0.000134 -0.000171 -0.000217 -0.000275 -0.000346 -0.000434 -0.000541 -0.000671 -0.000826 -0.001009 -0.001223 -0.001471 -0.001754 -0.002072 -0.002424 -0.002803 -0.003203 -0.003609 -0.004006 -0.004371 -0.004678 -0.004896 -0.004993 -0.004934 -0.004690 -0.004231 -0.003541 -0.002613 -0.001459 -0.000110 0.001375 0.002913 0.004394 0.005685 0.006641 0.007113 0.006975 0.006138 0.004583 0.002380 -0.000297 -0.003173 -0.005889 -0.008042 -0.009246 -0.009201 -0.007763 -0.004997 -0.001205 0.003087 0.007190 0.010353 0.011887 0.011303 0.008422 0.003446 -0.003039 -0.010124 -0.016713 -0.021701 -0.024167 -0.023546 -0.019750 -0.013196 -0.004760 0.004370 0.012890 0.019597 0.023590 0.024418 0.022135 0.017275 0.010736 0.003616 -0.002988 -0.008154 -0.011271 -0.012113 -0.010831 -0.007892 -0.003966 0.000204 0.003933 0.006692 0.008170 0.008290 0.007184 0.005143 0.002544 -0.000219 -0.002790 -0.004897 -0.006366 -0.007130 -0.007207 -0.006684 -0.005689 -0.004370 -0.002872 -0.001326 0.000160 0.001505 0.002652 0.003571 0.004251 0.004699 0.004934 0.004982 0.004876 0.004649 0.004334 0.003962 0.003560 0.003149 0.002747 0.002368 0.002018 0.001704 0.001427 0.001185 0.000977 0.000801 0.000653 0.000530 0.000429 0.000345 0.000277 0.000221 0.000176 0.000140 0.000110 0.000087 0.000068 0.000053 0.000042 0.000032 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000023 -0.000029 -0.000038 -0.000049 -0.000063 -0.000081 -0.000103 -0.000132 -0.000169 -0.000214 -0.000272 -0.000343 -0.000431 -0.000538 -0.000667 -0.000823 -0.001008 -0.001226 -0.001480 -0.001773 -0.002106 -0.002478 -0.002887 -0.003326 -0.003786 -0.004253 -0.004708 -0.005129 -0.005489 -0.005760 -0.005911 -0.005913 -0.005738 -0.005367 -0.004789 -0.004010 -0.003051 -0.001954 -0.000784 0.000373 0.001412 0.002218 0.002675 0.002684 0.002180 0.001152 -0.000334 -0.002132 -0.004012 -0.005681 -0.006817 -0.007119 -0.006365 -0.004474 -0.001543 0.002127 0.006049 0.009607 0.012142 0.013067 0.011985 0.008784 0.003696 -0.002703 -0.009555 -0.015844 -0.020555 -0.022853 -0.022233 -0.018631 -0.012449 -0.004503 0.004098 0.012142 0.018506 0.022343 0.023215 0.021148 0.016607 0.010402 0.003532 -0.002983 -0.008274 -0.011740 -0.013117 -0.012486 -0.010218 -0.006877 -0.003108 0.000475 0.003382 0.005302 0.006124 0.005917 0.004892 0.003339 0.001573 -0.000117 -0.001505 -0.002445 -0.002874 -0.002801 -0.002291 -0.001444 -0.000375 0.000800 0.001980 0.003080 0.004038 0.004812 0.005383 0.005746 0.005912 0.005902 0.005742 0.005462 0.005093 0.004664 0.004201 0.003728 0.003264 0.002823 0.002415 0.002046 0.001719 0.001432 0.001185 0.000974 0.000797 0.000648 0.000525 0.000424 0.000341 0.000274 0.000219 0.000174 0.000138 0.000109 0.000086 0.000068 0.000053 0.000041 0.000032 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000062 -0.000079 -0.000102 -0.000130 -0.000166 -0.000211 -0.000268 -0.000338 -0.000425 -0.000532 -0.000661 -0.000818 -0.001004 -0.001225 -0.001484 -0.001785 -0.002130 -0.002521 -0.002956 -0.003432 -0.003940 -0.004471 -0.005009 -0.005536 -0.006027 -0.006459 -0.006802 -0.007029 -0.007113 -0.007032 -0.006771 -0.006327 -0.005710 -0.004950 -0.004091 -0.003197 -0.002346 -0.001626 -0.001124 -0.000917 -0.001051 -0.001531 -0.002306 -0.003257 -0.004204 -0.004920 -0.005158 -0.004697 -0.003382 -0.001179 0.001797 0.005262 0.008786 0.011834 0.013848 0.014343 0.013002 0.009765 0.004867 -0.001156 -0.007533 -0.013357 -0.017731 -0.019922 -0.019493 -0.016394 -0.010987 -0.004003 0.003574 0.010665 0.016270 0.019630 0.020343 0.018417 0.014248 0.008541 0.002172 -0.003953 -0.009047 -0.012553 -0.014201 -0.014018 -0.012290 -0.009479 -0.006128 -0.002766 0.000170 0.002390 0.003762 0.004310 0.004173 0.003565 0.002725 0.001875 0.001193 0.000794 0.000730 0.000997 0.001547 0.002304 0.003181 0.004091 0.004958 0.005721 0.006335 0.006775 0.007031 0.007106 0.007016 0.006782 0.006431 0.005992 0.005492 0.004957 0.004412 0.003875 0.003363 0.002887 0.002453 0.002067 0.001727 0.001433 0.001182 0.000969 0.000790 0.000642 0.000519 0.000419 0.000337 0.000270 0.000216 0.000172 0.000136 0.000108 0.000085 0.000066 0.000052 0.000040 0.000031 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000047 -0.000060 -0.000078 -0.000100 -0.000128 -0.000163 -0.000208 -0.000263 -0.000333 -0.000419 -0.000524 -0.000653 -0.000809 -0.000996 -0.001218 -0.001481 -0.001789 -0.002144 -0.002550 -0.003008 -0.003514 -0.004065 -0.004652 -0.005263 -0.005882 -0.006489 -0.007061 -0.007574 -0.007998 -0.008308 -0.008478 -0.008489 -0.008329 -0.007998 -0.007511 -0.006894 -0.006191 -0.005456 -0.004753 -0.004146 -0.003691 -0.003426 -0.003357 -0.003449 -0.003616 -0.003731 -0.003629 -0.003136 -0.002097 -0.000417 0.001910 0.004767 0.007908 0.010971 0.013519 0.015101 0.015328 0.013961 0.010967 0.006563 0.001211 -0.004433 -0.009604 -0.013551 -0.015656 -0.015556 -0.013208 -0.008918 -0.003297 0.002830 0.008560 0.013053 0.015669 0.016067 0.014245 0.010530 0.005502 -0.000104 -0.005529 -0.010105 -0.013348 -0.015008 -0.015084 -0.013784 -0.011473 -0.008585 -0.005554 -0.002745 -0.000412 0.001314 0.002424 0.003005 0.003200 0.003177 0.003097 0.003084 0.003221 0.003544 0.004046 0.004690 0.005420 0.006172 0.006884 0.007503 0.007989 0.008316 0.008472 0.008457 0.008284 0.007970 0.007541 0.007024 0.006444 0.005830 0.005204 0.004586 0.003994 0.003440 0.002934 0.002479 0.002078 0.001729 0.001429 0.001174 0.000960 0.000781 0.000633 0.000511 0.000412 0.000331 0.000265 0.000211 0.000168 0.000133 0.000105 0.000083 0.000065 0.000051 0.000039 0.000030 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000046 -0.000059 -0.000076 -0.000097 -0.000125 -0.000160 -0.000203 -0.000258 -0.000326 -0.000411 -0.000515 -0.000642 -0.000797 -0.000983 -0.001206 -0.001471 -0.001782 -0.002145 -0.002563 -0.003038 -0.003569 -0.004154 -0.004787 -0.005458 -0.006154 -0.006857 -0.007548 -0.008201 -0.008791 -0.009287 -0.009663 -0.009892 -0.009958 -0.009847 -0.009562 -0.009113 -0.008524 -0.007831 -0.007075 -0.006304 -0.005562 -0.004881 -0.004277 -0.003734 -0.003208 -0.002620 -0.001868 -0.000844 0.000548 0.002363 0.004589 0.007129 0.009792 0.012301 0.014327 0.015531 0.015624 0.014429 0.011930 0.008300 0.003900 -0.000757 -0.005078 -0.008475 -0.010467 -0.010767 -0.009335 -0.006403 -0.002438 0.001926 0.005993 0.009117 0.010806 0.010797 0.009089 0.005932 0.001775 -0.002815 -0.007251 -0.011013 -0.013719 -0.015167 -0.015342 -0.014391 -0.012580 -0.010233 -0.007674 -0.005181 -0.002956 -0.001108 0.000341 0.001434 0.002258 0.002918 0.003511 0.004111 0.004764 0.005483 0.006254 0.007045 0.007812 0.008509 0.009095 0.009538 0.009817 0.009920 0.009851 0.009618 0.009242 0.008745 0.008155 0.007499 0.006804 0.006094 0.005392 0.004716 0.004078 0.003491 0.002961 0.002489 0.002077 0.001722 0.001418 0.001162 0.000947 0.000769 0.000622 0.000501 0.000403 0.000323 0.000259 0.000206 0.000164 0.000130 0.000102 0.000080 0.000063 0.000049 0.000038 0.000029 0.000023 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000074 -0.000095 -0.000122 -0.000156 -0.000198 -0.000252 -0.000318 -0.000401 -0.000503 -0.000629 -0.000782 -0.000967 -0.001189 -0.001453 -0.001766 -0.002133 -0.002557 -0.003044 -0.003593 -0.004204 -0.004871 -0.005589 -0.006344 -0.007123 -0.007905 -0.008669 -0.009385 -0.010025 -0.010556 -0.010949 -0.011176 -0.011218 -0.011061 -0.010703 -0.010152 -0.009427 -0.008554 -0.007568 -0.006508 -0.005409 -0.004299 -0.003190 -0.002078 -0.000938 0.000274 0.001607 0.003110 0.004808 0.006691 0.008696 0.010704 0.012538 0.013988 0.014833 0.014881 0.014012 0.012211 0.009590 0.006387 0.002947 -0.000328 -0.003034 -0.004839 -0.005535 -0.005086 -0.003634 -0.001487 0.000936 0.003170 0.004788 0.005465 0.005028 0.003486 0.001011 -0.002091 -0.005439 -0.008638 -0.011339 -0.013288 -0.014349 -0.014512 -0.013869 -0.012591 -0.010887 -0.008963 -0.006998 -0.005118 -0.003396 -0.001853 -0.000471 0.000791 0.001978 0.003130 0.004271 0.005404 0.006517 0.007583 0.008566 0.009430 0.010142 0.010677 0.011019 0.011162 0.011111 0.010878 0.010485 0.009956 0.009319 0.008606 0.007843 0.007059 0.006276 0.005516 0.004795 0.004124 0.003513 0.002966 0.002484 0.002065 0.001706 0.001401 0.001145 0.000931 0.000754 0.000609 0.000490 0.000393 0.000315 0.000251 0.000200 0.000159 0.000125 0.000099 0.000077 0.000060 0.000047 0.000036 0.000028 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000055 -0.000072 -0.000092 -0.000118 -0.000151 -0.000193 -0.000245 -0.000310 -0.000390 -0.000490 -0.000613 -0.000764 -0.000946 -0.001165 -0.001427 -0.001739 -0.002106 -0.002533 -0.003025 -0.003585 -0.004211 -0.004902 -0.005650 -0.006447 -0.007278 -0.008126 -0.008966 -0.009771 -0.010510 -0.011145 -0.011643 -0.011969 -0.012094 -0.011994 -0.011654 -0.011069 -0.010245 -0.009200 -0.007960 -0.006564 -0.005056 -0.003483 -0.001889 -0.000313 0.001220 0.002696 0.004114 0.005482 0.006812 0.008108 0.009358 0.010526 0.011552 0.012348 0.012817 0.012863 0.012419 0.011459 0.010021 0.008206 0.006173 0.004119 0.002250 0.000744 -0.000278 -0.000778 -0.000808 -0.000504 -0.000059 0.000311 0.000407 0.000083 -0.000731 -0.002019 -0.003684 -0.005573 -0.007497 -0.009269 -0.010730 -0.011769 -0.012330 -0.012419 -0.012082 -0.011399 -0.010458 -0.009340 -0.008112 -0.006814 -0.005467 -0.004073 -0.002628 -0.001129 0.000422 0.002010 0.003606 0.005174 0.006668 0.008043 0.009256 0.010271 0.011064 0.011617 0.011931 0.012010 0.011873 0.011541 0.011045 0.010415 0.009684 0.008886 0.008050 0.007204 0.006371 0.005572 0.004821 0.004130 0.003504 0.002948 0.002461 0.002040 0.001680 0.001377 0.001122 0.000911 0.000736 0.000593 0.000476 0.000382 0.000305 0.000243 0.000193 0.000153 0.000121 0.000095 0.000074 0.000058 0.000045 0.000035 0.000027 0.000020 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000032 -0.000041 -0.000054 -0.000069 -0.000089 -0.000115 -0.000146 -0.000187 -0.000237 -0.000300 -0.000379 -0.000476 -0.000596 -0.000742 -0.000921 -0.001136 -0.001394 -0.001701 -0.002065 -0.002490 -0.002982 -0.003544 -0.004176 -0.004877 -0.005642 -0.006462 -0.007323 -0.008208 -0.009093 -0.009949 -0.010742 -0.011432 -0.011980 -0.012344 -0.012487 -0.012376 -0.011988 -0.011306 -0.010329 -0.009066 -0.007545 -0.005808 -0.003913 -0.001930 0.000060 0.001978 0.003744 0.005295 0.006585 0.007593 0.008324 0.008810 0.009102 0.009260 0.009343 0.009397 0.009447 0.009494 0.009516 0.009475 0.009323 0.009018 0.008526 0.007830 0.006934 0.005858 0.004633 0.003299 0.001893 0.000455 -0.000983 -0.002384 -0.003715 -0.004940 -0.006028 -0.006950 -0.007690 -0.008243 -0.008622 -0.008854 -0.008973 -0.009021 -0.009033 -0.009034 -0.009035 -0.009022 -0.008965 -0.008816 -0.008519 -0.008020 -0.007273 -0.006254 -0.004959 -0.003411 -0.001656 0.000242 0.002204 0.004150 0.006003 0.007693 0.009163 0.010374 0.011303 0.011940 0.012291 0.012375 0.012216 0.011846 0.011303 0.010622 0.009841 0.008995 0.008118 0.007238 0.006379 0.005559 0.004794 0.004094 0.003464 0.002906 0.002420 0.002002 0.001645 0.001345 0.001094 0.000886 0.000715 0.000575 0.000461 0.000369 0.000294 0.000234 0.000185 0.000146 0.000115 0.000090 0.000070 0.000055 0.000042 0.000033 0.000025 0.000019 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000031 -0.000040 -0.000052 -0.000067 -0.000086 -0.000111 -0.000141 -0.000180 -0.000229 -0.000290 -0.000366 -0.000460 -0.000576 -0.000718 -0.000891 -0.001101 -0.001353 -0.001653 -0.002010 -0.002429 -0.002915 -0.003472 -0.004101 -0.004800 -0.005567 -0.006391 -0.007260 -0.008157 -0.009056 -0.009927 -0.010733 -0.011431 -0.011977 -0.012324 -0.012428 -0.012250 -0.011756 -0.010926 -0.009752 -0.008241 -0.006424 -0.004354 -0.002104 0.000227 0.002525 0.004664 0.006518 0.007976 0.008954 0.009409 0.009350 0.008846 0.008017 0.007024 0.006052 0.005280 0.004855 0.004873 0.005354 0.006243 0.007408 0.008660 0.009773 0.010521 0.010705 0.010189 0.008914 0.006918 0.004327 0.001345 -0.001772 -0.004749 -0.007326 -0.009292 -0.010516 -0.010960 -0.010683 -0.009833 -0.008617 -0.007272 -0.006027 -0.005076 -0.004546 -0.004489 -0.004877 -0.005613 -0.006545 -0.007497 -0.008289 -0.008764 -0.008807 -0.008351 -0.007389 -0.005960 -0.004146 -0.002058 0.000182 0.002448 0.004628 0.006627 0.008371 0.009811 0.010921 0.011694 0.012142 0.012289 0.012167 0.011815 0.011274 0.010588 0.009798 0.008942 0.008054 0.007166 0.006301 0.005480 0.004716 0.004019 0.003394 0.002842 0.002362 0.001950 0.001600 0.001306 0.001061 0.000858 0.000691 0.000555 0.000444 0.000354 0.000282 0.000224 0.000177 0.000140 0.000110 0.000086 0.000067 0.000052 0.000040 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000038 -0.000050 -0.000064 -0.000083 -0.000106 -0.000136 -0.000174 -0.000220 -0.000279 -0.000352 -0.000443 -0.000555 -0.000692 -0.000859 -0.001061 -0.001305 -0.001596 -0.001943 -0.002351 -0.002825 -0.003370 -0.003986 -0.004674 -0.005428 -0.006241 -0.007099 -0.007983 -0.008868 -0.009721 -0.010503 -0.011168 -0.011669 -0.011952 -0.011970 -0.011676 -0.011033 -0.010016 -0.008615 -0.006840 -0.004728 -0.002342 0.000222 0.002839 0.005358 0.007611 0.009428 0.010656 0.011178 0.010937 0.009955 0.008337 0.006280 0.004047 0.001946 0.000285 -0.000667 -0.000728 0.000165 0.001939 0.004380 0.007159 0.009869 0.012082 0.013408 0.013558 0.012389 0.009934 0.006397 0.002136 -0.002389 -0.006679 -0.010266 -0.012777 -0.013989 -0.013858 -0.012519 -0.010258 -0.007470 -0.004591 -0.002036 -0.000142 0.000875 0.000936 0.000104 -0.001441 -0.003436 -0.005576 -0.007561 -0.009131 -0.010095 -0.010344 -0.009854 -0.008678 -0.006929 -0.004754 -0.002321 0.000206 0.002677 0.004970 0.006992 0.008681 0.010005 0.010957 0.011548 0.011806 0.011769 0.011481 0.010989 0.010338 0.009574 0.008738 0.007869 0.006996 0.006146 0.005339 0.004589 0.003906 0.003295 0.002756 0.002288 0.001886 0.001546 0.001260 0.001022 0.000825 0.000664 0.000532 0.000425 0.000339 0.000269 0.000214 0.000169 0.000133 0.000104 0.000081 0.000063 0.000049 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000028 -0.000037 -0.000048 -0.000062 -0.000079 -0.000102 -0.000131 -0.000166 -0.000211 -0.000268 -0.000338 -0.000425 -0.000532 -0.000663 -0.000823 -0.001017 -0.001251 -0.001531 -0.001865 -0.002258 -0.002715 -0.003241 -0.003838 -0.004503 -0.005234 -0.006020 -0.006848 -0.007699 -0.008546 -0.009354 -0.010082 -0.010681 -0.011099 -0.011282 -0.011175 -0.010731 -0.009909 -0.008681 -0.007039 -0.004997 -0.002600 0.000072 0.002905 0.005744 0.008405 0.010682 0.012365 0.013265 0.013237 0.012218 0.010242 0.007460 0.004137 0.000638 -0.002614 -0.005188 -0.006704 -0.006898 -0.005667 -0.003101 0.000514 0.004721 0.008945 0.012574 0.015045 0.015928 0.015000 0.012286 0.008059 0.002811 -0.002818 -0.008129 -0.012470 -0.015325 -0.016394 -0.015627 -0.013228 -0.009615 -0.005351 -0.001053 0.002695 0.005426 0.006841 0.006841 0.005519 0.003131 0.000047 -0.003311 -0.006527 -0.009243 -0.011195 -0.012228 -0.012301 -0.011474 -0.009880 -0.007704 -0.005150 -0.002421 0.000302 0.002866 0.005159 0.007104 0.008661 0.009817 0.010585 0.010992 0.011078 0.010892 0.010482 0.009899 0.009192 0.008404 0.007575 0.006739 0.005921 0.005143 0.004420 0.003761 0.003171 0.002651 0.002199 0.001812 0.001483 0.001207 0.000978 0.000789 0.000634 0.000508 0.000405 0.000323 0.000256 0.000203 0.000160 0.000126 0.000098 0.000077 0.000059 0.000046 0.000035 0.000027 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000046 -0.000059 -0.000076 -0.000098 -0.000125 -0.000159 -0.000202 -0.000255 -0.000322 -0.000405 -0.000507 -0.000632 -0.000784 -0.000969 -0.001192 -0.001459 -0.001777 -0.002152 -0.002589 -0.003091 -0.003660 -0.004295 -0.004991 -0.005739 -0.006524 -0.007325 -0.008114 -0.008855 -0.009504 -0.010011 -0.010320 -0.010375 -0.010120 -0.009504 -0.008484 -0.007036 -0.005152 -0.002854 -0.000196 0.002727 0.005779 0.008781 0.011517 0.013749 0.015231 0.015745 0.015128 0.013310 0.010342 0.006417 0.001868 -0.002852 -0.007215 -0.010679 -0.012768 -0.013140 -0.011657 -0.008421 -0.003784 0.001688 0.007275 0.012205 0.015759 0.017388 0.016795 0.013994 0.009316 0.003364 -0.003068 -0.009114 -0.013965 -0.016986 -0.017813 -0.016394 -0.012997 -0.008154 -0.002573 0.002968 0.007743 0.011168 0.012878 0.012754 0.010919 0.007698 0.003554 -0.000985 -0.005399 -0.009241 -0.012178 -0.014013 -0.014686 -0.014258 -0.012880 -0.010765 -0.008150 -0.005271 -0.002340 0.000465 0.003012 0.005208 0.007003 0.008377 0.009341 0.009920 0.010156 0.010098 0.009797 0.009308 0.008680 0.007962 0.007193 0.006409 0.005638 0.004901 0.004214 0.003587 0.003025 0.002529 0.002097 0.001727 0.001413 0.001150 0.000930 0.000750 0.000602 0.000481 0.000384 0.000305 0.000242 0.000192 0.000151 0.000119 0.000093 0.000072 0.000056 0.000043 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000056 -0.000072 -0.000093 -0.000119 -0.000151 -0.000192 -0.000242 -0.000306 -0.000384 -0.000481 -0.000599 -0.000743 -0.000918 -0.001129 -0.001382 -0.001682 -0.002036 -0.002449 -0.002923 -0.003460 -0.004058 -0.004711 -0.005410 -0.006140 -0.006878 -0.007595 -0.008253 -0.008807 -0.009204 -0.009388 -0.009300 -0.008882 -0.008084 -0.006864 -0.005199 -0.003086 -0.000554 0.002332 0.005463 0.008684 0.011794 0.014552 0.016689 0.017935 0.018048 0.016852 0.014276 0.010388 0.005416 -0.000248 -0.006073 -0.011444 -0.015725 -0.018355 -0.018930 -0.017281 -0.013518 -0.008044 -0.001517 0.005226 0.011277 0.015793 0.018121 0.017902 0.015140 0.010208 0.003800 -0.003168 -0.009696 -0.014851 -0.017902 -0.018435 -0.016402 -0.012124 -0.006227 0.000457 0.007023 0.012624 0.016585 0.018485 0.018192 0.015854 0.011854 0.006738 0.001122 -0.004386 -0.009263 -0.013116 -0.015710 -0.016967 -0.016946 -0.015812 -0.013798 -0.011168 -0.008186 -0.005090 -0.002080 0.000693 0.003123 0.005147 0.006740 0.007905 0.008668 0.009068 0.009154 0.008980 0.008601 0.008070 0.007435 0.006740 0.006022 0.005308 0.004622 0.003980 0.003391 0.002861 0.002393 0.001986 0.001635 0.001338 0.001088 0.000880 0.000708 0.000568 0.000454 0.000362 0.000288 0.000228 0.000180 0.000142 0.000112 0.000087 0.000068 0.000052 0.000040 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000042 -0.000054 -0.000069 -0.000088 -0.000112 -0.000143 -0.000181 -0.000229 -0.000289 -0.000363 -0.000454 -0.000565 -0.000701 -0.000865 -0.001063 -0.001300 -0.001582 -0.001914 -0.002300 -0.002742 -0.003243 -0.003798 -0.004404 -0.005048 -0.005715 -0.006381 -0.007016 -0.007581 -0.008029 -0.008308 -0.008358 -0.008121 -0.007540 -0.006563 -0.005152 -0.003285 -0.000967 0.001766 0.004840 0.008132 0.011473 0.014643 0.017379 0.019394 0.020398 0.020133 0.018415 0.015174 0.010495 0.004636 -0.001965 -0.008717 -0.014933 -0.019907 -0.023010 -0.023789 -0.022049 -0.017905 -0.011798 -0.004457 0.003191 0.010136 0.015436 0.018358 0.018495 0.015840 0.010798 0.004129 -0.003161 -0.009971 -0.015274 -0.018271 -0.018512 -0.015953 -0.010957 -0.004227 0.003312 0.010656 0.016868 0.021203 0.023198 0.022713 0.019919 0.015246 0.009301 0.002772 -0.003664 -0.009423 -0.014064 -0.017322 -0.019101 -0.019458 -0.018566 -0.016674 -0.014064 -0.011020 -0.007802 -0.004626 -0.001661 0.000975 0.003208 0.005006 0.006367 0.007312 0.007879 0.008115 0.008076 0.007816 0.007391 0.006850 0.006239 0.005594 0.004945 0.004316 0.003724 0.003178 0.002685 0.002248 0.001867 0.001538 0.001258 0.001023 0.000827 0.000665 0.000533 0.000426 0.000340 0.000270 0.000214 0.000169 0.000133 0.000105 0.000082 0.000063 0.000049 0.000037 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000039 -0.000051 -0.000065 -0.000083 -0.000105 -0.000134 -0.000170 -0.000215 -0.000271 -0.000340 -0.000426 -0.000530 -0.000657 -0.000811 -0.000996 -0.001217 -0.001479 -0.001787 -0.002145 -0.002554 -0.003015 -0.003526 -0.004079 -0.004664 -0.005264 -0.005853 -0.006402 -0.006870 -0.007209 -0.007366 -0.007284 -0.006902 -0.006165 -0.005023 -0.003440 -0.001399 0.001090 0.003985 0.007200 0.010606 0.014018 0.017204 0.019889 0.021771 0.022550 0.021959 0.019811 0.016042 0.010746 0.004208 -0.003102 -0.010552 -0.017405 -0.022906 -0.026378 -0.027335 -0.025561 -0.021176 -0.014646 -0.006747 0.001531 0.009108 0.014974 0.018338 0.018760 0.016225 0.011157 0.004361 -0.003096 -0.010046 -0.015398 -0.018309 -0.018306 -0.015352 -0.009840 -0.002525 0.005602 0.013468 0.020075 0.024631 0.026647 0.025977 0.022809 0.017607 0.011022 0.003793 -0.003355 -0.009794 -0.015052 -0.018837 -0.021042 -0.021719 -0.021045 -0.019277 -0.016710 -0.013641 -0.010342 -0.007045 -0.003929 -0.001124 0.001289 0.003269 0.004809 0.005924 0.006650 0.007034 0.007129 0.006991 0.006675 0.006232 0.005708 0.005141 0.004561 0.003993 0.003454 0.002954 0.002501 0.002097 0.001743 0.001437 0.001176 0.000956 0.000773 0.000622 0.000498 0.000398 0.000317 0.000252 0.000200 0.000158 0.000125 0.000098 0.000076 0.000059 0.000046 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000077 -0.000099 -0.000125 -0.000159 -0.000201 -0.000253 -0.000318 -0.000397 -0.000495 -0.000613 -0.000756 -0.000928 -0.001133 -0.001375 -0.001659 -0.001988 -0.002363 -0.002784 -0.003249 -0.003748 -0.004272 -0.004802 -0.005314 -0.005775 -0.006146 -0.006379 -0.006420 -0.006213 -0.005698 -0.004822 -0.003537 -0.001811 0.000369 0.002989 0.005998 0.009307 0.012774 0.016211 0.019377 0.021989 0.023742 0.024330 0.023487 0.021026 0.016890 0.011183 0.004204 -0.003557 -0.011445 -0.018696 -0.024528 -0.028240 -0.029324 -0.027556 -0.023056 -0.016305 -0.008103 0.000523 0.008455 0.014643 0.018266 0.018862 0.016413 0.011351 0.004506 -0.003019 -0.010020 -0.015374 -0.018213 -0.018053 -0.014862 -0.009054 -0.001414 0.007031 0.015169 0.021968 0.026611 0.028595 0.027774 0.024344 0.018788 0.011785 0.004101 -0.003512 -0.010402 -0.016075 -0.020226 -0.022738 -0.023658 -0.023162 -0.021510 -0.019002 -0.015939 -0.012602 -0.009228 -0.006007 -0.003074 -0.000520 0.001610 0.003302 0.004567 0.005437 0.005958 0.006179 0.006158 0.005949 0.005603 0.005166 0.004678 0.004168 0.003663 0.003178 0.002725 0.002312 0.001943 0.001617 0.001335 0.001093 0.000889 0.000719 0.000579 0.000464 0.000371 0.000296 0.000235 0.000186 0.000147 0.000116 0.000091 0.000071 0.000055 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000057 -0.000072 -0.000092 -0.000117 -0.000148 -0.000187 -0.000235 -0.000295 -0.000369 -0.000459 -0.000569 -0.000701 -0.000860 -0.001049 -0.001272 -0.001532 -0.001832 -0.002173 -0.002555 -0.002972 -0.003419 -0.003882 -0.004344 -0.004779 -0.005156 -0.005434 -0.005567 -0.005503 -0.005184 -0.004555 -0.003563 -0.002165 -0.000330 0.001949 0.004653 0.007728 0.011077 0.014557 0.017974 0.021087 0.023613 0.025247 0.025689 0.024677 0.022031 0.017701 0.011799 0.004628 -0.003315 -0.011370 -0.018769 -0.024724 -0.028530 -0.029677 -0.027936 -0.023430 -0.016642 -0.008378 0.000324 0.008337 0.014600 0.018284 0.018921 0.016490 0.011429 0.004573 -0.002966 -0.009975 -0.015321 -0.018132 -0.017924 -0.014668 -0.008786 -0.001073 0.007435 0.015614 0.022425 0.027044 0.028967 0.028047 0.024485 0.018769 0.011583 0.003700 -0.004121 -0.011220 -0.017098 -0.021443 -0.024133 -0.025211 -0.024847 -0.023296 -0.020856 -0.017829 -0.014493 -0.011091 -0.007812 -0.004799 -0.002146 0.000095 0.001905 0.003293 0.004286 0.004925 0.005260 0.005346 0.005236 0.004982 0.004630 0.004218 0.003777 0.003333 0.002902 0.002496 0.002124 0.001788 0.001491 0.001233 0.001011 0.000823 0.000666 0.000537 0.000430 0.000344 0.000274 0.000218 0.000173 0.000137 0.000108 0.000085 0.000066 0.000051 0.000040 0.000030 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000033 -0.000041 -0.000053 -0.000067 -0.000085 -0.000108 -0.000137 -0.000173 -0.000218 -0.000273 -0.000341 -0.000425 -0.000526 -0.000647 -0.000793 -0.000967 -0.001170 -0.001408 -0.001680 -0.001988 -0.002330 -0.002703 -0.003098 -0.003503 -0.003899 -0.004262 -0.004560 -0.004753 -0.004798 -0.004641 -0.004229 -0.003508 -0.002429 -0.000950 0.000955 0.003289 0.006029 0.009117 0.012456 0.015899 0.019255 0.022285 0.024714 0.026245 0.026587 0.025492 0.022788 0.018433 0.012543 0.005420 -0.002447 -0.010409 -0.017712 -0.023586 -0.027341 -0.028476 -0.026771 -0.022348 -0.015683 -0.007574 0.000958 0.008799 0.014905 0.018457 0.018998 0.016508 0.011421 0.004565 -0.002962 -0.009958 -0.015308 -0.018149 -0.018006 -0.014851 -0.009103 -0.001546 0.006795 0.014813 0.021483 0.025992 0.027843 0.026891 0.023333 0.017649 0.010510 0.002677 -0.005101 -0.012177 -0.018057 -0.022431 -0.025174 -0.026325 -0.026044 -0.024578 -0.022216 -0.019251 -0.015957 -0.012572 -0.009286 -0.006242 -0.003537 -0.001227 0.000665 0.002143 0.003231 0.003967 0.004399 0.004578 0.004558 0.004387 0.004113 0.003772 0.003397 0.003011 0.002632 0.002272 0.001938 0.001636 0.001368 0.001133 0.000931 0.000759 0.000615 0.000496 0.000398 0.000318 0.000254 0.000202 0.000160 0.000127 0.000100 0.000078 0.000061 0.000048 0.000037 0.000028 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000024 -0.000030 -0.000038 -0.000049 -0.000062 -0.000079 -0.000100 -0.000126 -0.000160 -0.000201 -0.000252 -0.000314 -0.000391 -0.000483 -0.000595 -0.000728 -0.000887 -0.001072 -0.001287 -0.001533 -0.001809 -0.002115 -0.002445 -0.002791 -0.003140 -0.003476 -0.003772 -0.003999 -0.004118 -0.004086 -0.003854 -0.003370 -0.002582 -0.001445 0.000079 0.002013 0.004357 0.007085 0.010137 0.013415 0.016775 0.020031 0.022952 0.025274 0.026716 0.027003 0.025901 0.023254 0.019026 0.013333 0.006471 -0.001090 -0.008727 -0.015719 -0.021328 -0.024898 -0.025950 -0.024280 -0.020009 -0.013601 -0.005828 0.002322 0.009774 0.015521 0.018775 0.019098 0.016476 0.011336 0.004484 -0.003013 -0.009987 -0.015355 -0.018281 -0.018302 -0.015393 -0.009956 -0.002751 0.005232 0.012923 0.019328 0.023663 0.025445 0.024530 0.021105 0.015629 0.008746 0.001189 -0.006325 -0.013170 -0.018870 -0.023126 -0.025812 -0.026959 -0.026720 -0.025326 -0.023050 -0.020174 -0.016960 -0.013637 -0.010393 -0.007367 -0.004657 -0.002323 -0.000388 0.001145 0.002299 0.003108 0.003615 0.003872 0.003927 0.003830 0.003625 0.003350 0.003034 0.002703 0.002372 0.002055 0.001759 0.001490 0.001248 0.001036 0.000853 0.000697 0.000565 0.000456 0.000367 0.000294 0.000234 0.000186 0.000148 0.000117 0.000092 0.000072 0.000057 0.000044 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000057 -0.000073 -0.000092 -0.000116 -0.000147 -0.000185 -0.000231 -0.000288 -0.000358 -0.000442 -0.000544 -0.000666 -0.000810 -0.000978 -0.001172 -0.001392 -0.001639 -0.001910 -0.002200 -0.002501 -0.002800 -0.003080 -0.003318 -0.003483 -0.003539 -0.003446 -0.003156 -0.002621 -0.001792 -0.000628 0.000906 0.002830 0.005141 0.007810 0.010779 0.013950 0.017184 0.020303 0.023090 0.025296 0.026660 0.026927 0.025882 0.023385 0.019407 0.014065 0.007637 0.000569 -0.006554 -0.013057 -0.018252 -0.021524 -0.022435 -0.020796 -0.016730 -0.010684 -0.003391 0.004211 0.011103 0.016333 0.019160 0.019174 0.016372 0.011165 0.004330 -0.003112 -0.010046 -0.015435 -0.018480 -0.018740 -0.016185 -0.011198 -0.004496 0.002980 0.010214 0.016262 0.020378 0.022098 0.021282 0.018099 0.012980 0.006529 -0.000568 -0.007633 -0.014078 -0.019452 -0.023469 -0.026007 -0.027092 -0.026861 -0.025530 -0.023352 -0.020590 -0.017492 -0.014276 -0.011120 -0.008160 -0.005492 -0.003176 -0.001239 0.000315 0.001504 0.002360 0.002922 0.003238 0.003355 0.003320 0.003175 0.002957 0.002695 0.002413 0.002128 0.001850 0.001589 0.001350 0.001134 0.000944 0.000778 0.000637 0.000518 0.000419 0.000337 0.000270 0.000215 0.000171 0.000136 0.000108 0.000085 0.000067 0.000052 0.000041 0.000031 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000053 -0.000067 -0.000084 -0.000107 -0.000135 -0.000169 -0.000211 -0.000263 -0.000327 -0.000404 -0.000496 -0.000606 -0.000736 -0.000888 -0.001062 -0.001259 -0.001479 -0.001718 -0.001971 -0.002231 -0.002485 -0.002717 -0.002903 -0.003016 -0.003022 -0.002882 -0.002552 -0.001988 -0.001144 0.000018 0.001529 0.003406 0.005643 0.008212 0.011055 0.014076 0.017146 0.020097 0.022727 0.024807 0.026098 0.026368 0.025426 0.023147 0.019511 0.014629 0.008763 0.002324 -0.004148 -0.010035 -0.014706 -0.017603 -0.018328 -0.016719 -0.012898 -0.007289 -0.000580 0.006355 0.012568 0.017175 0.019493 0.019149 0.016149 0.010890 0.004106 -0.003239 -0.010094 -0.015485 -0.018657 -0.019192 -0.017060 -0.012613 -0.006519 0.000345 0.007031 0.012657 0.016522 0.018188 0.017518 0.014661 0.010009 0.004118 -0.002381 -0.008863 -0.014783 -0.019722 -0.023412 -0.025739 -0.026719 -0.026477 -0.025206 -0.023139 -0.020517 -0.017569 -0.014499 -0.011474 -0.008623 -0.006041 -0.003784 -0.001883 -0.000342 0.000853 0.001729 0.002325 0.002682 0.002847 0.002861 0.002767 0.002599 0.002384 0.002146 0.001900 0.001659 0.001430 0.001218 0.001027 0.000856 0.000708 0.000580 0.000473 0.000383 0.000308 0.000247 0.000198 0.000157 0.000125 0.000099 0.000078 0.000061 0.000048 0.000037 0.000029 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000061 -0.000077 -0.000098 -0.000123 -0.000154 -0.000193 -0.000240 -0.000297 -0.000367 -0.000451 -0.000550 -0.000667 -0.000803 -0.000959 -0.001135 -0.001329 -0.001539 -0.001760 -0.001983 -0.002198 -0.002387 -0.002531 -0.002602 -0.002570 -0.002398 -0.002046 -0.001473 -0.000637 0.000496 0.001955 0.003751 0.005881 0.008313 0.010992 0.013829 0.016702 0.019457 0.021909 0.023851 0.025068 0.025355 0.024541 0.022521 0.019280 0.014926 0.009698 0.003971 -0.001768 -0.006962 -0.011047 -0.013524 -0.014042 -0.012466 -0.008919 -0.003797 0.002265 0.008463 0.013931 0.017864 0.019642 0.018934 0.015758 0.010490 0.003816 -0.003366 -0.010081 -0.015425 -0.018698 -0.019508 -0.017822 -0.013959 -0.008531 -0.002340 0.003743 0.008904 0.012497 0.014112 0.013615 0.011135 0.007019 0.001768 -0.004047 -0.009862 -0.015179 -0.019617 -0.022929 -0.025006 -0.025859 -0.025597 -0.024391 -0.022450 -0.019991 -0.017225 -0.014335 -0.011479 -0.008778 -0.006318 -0.004158 -0.002326 -0.000829 0.000343 0.001217 0.001825 0.002207 0.002404 0.002457 0.002403 0.002276 0.002102 0.001901 0.001691 0.001482 0.001282 0.001096 0.000926 0.000774 0.000642 0.000527 0.000430 0.000349 0.000281 0.000226 0.000181 0.000144 0.000114 0.000090 0.000071 0.000056 0.000044 0.000034 0.000027 0.000020 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000056 -0.000071 -0.000089 -0.000112 -0.000140 -0.000175 -0.000218 -0.000270 -0.000332 -0.000408 -0.000497 -0.000602 -0.000724 -0.000863 -0.001019 -0.001190 -0.001374 -0.001566 -0.001758 -0.001938 -0.002093 -0.002202 -0.002242 -0.002183 -0.001993 -0.001635 -0.001070 -0.000263 0.000818 0.002198 0.003888 0.005879 0.008145 0.010631 0.013255 0.015905 0.018441 0.020697 0.022489 0.023626 0.023930 0.023252 0.021505 0.018682 0.014881 0.010321 0.005336 0.000359 -0.004117 -0.007596 -0.009643 -0.009954 -0.008422 -0.005168 -0.000559 0.004827 0.010263 0.014970 0.018226 0.019481 0.018447 0.015152 0.009949 0.003471 -0.003459 -0.009951 -0.015175 -0.018492 -0.019540 -0.018283 -0.015005 -0.010256 -0.004761 0.000693 0.005367 0.008673 0.010233 0.009917 0.007830 0.004277 -0.000301 -0.005398 -0.010509 -0.015191 -0.019101 -0.022014 -0.023829 -0.024550 -0.024270 -0.023139 -0.021340 -0.019067 -0.016508 -0.013829 -0.011174 -0.008654 -0.006350 -0.004318 -0.002585 -0.001159 -0.000033 0.000816 0.001418 0.001809 0.002025 0.002105 0.002083 0.001989 0.001849 0.001681 0.001502 0.001321 0.001147 0.000983 0.000833 0.000698 0.000580 0.000477 0.000390 0.000316 0.000256 0.000206 0.000165 0.000131 0.000104 0.000083 0.000065 0.000051 0.000040 0.000031 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000051 -0.000064 -0.000081 -0.000102 -0.000127 -0.000159 -0.000197 -0.000244 -0.000300 -0.000368 -0.000448 -0.000542 -0.000650 -0.000774 -0.000912 -0.001063 -0.001224 -0.001390 -0.001555 -0.001707 -0.001833 -0.001916 -0.001933 -0.001859 -0.001662 -0.001312 -0.000772 -0.000011 0.001000 0.002281 0.003841 0.005673 0.007749 0.010020 0.012410 0.014818 0.017118 0.019163 0.020792 0.021840 0.022152 0.021603 0.020122 0.017707 0.014451 0.010546 0.006289 0.002057 -0.001720 -0.004613 -0.006249 -0.006373 -0.004900 -0.001953 0.002137 0.006850 0.011537 0.015508 0.018129 0.018918 0.017630 0.014303 0.009262 0.003083 -0.003492 -0.009658 -0.014670 -0.017950 -0.019169 -0.018290 -0.015562 -0.011471 -0.006662 -0.001837 0.002345 0.005353 0.006846 0.006698 0.004993 0.001992 -0.001923 -0.006309 -0.010725 -0.014780 -0.018168 -0.020690 -0.022251 -0.022850 -0.022563 -0.021520 -0.019879 -0.017811 -0.015480 -0.013036 -0.010606 -0.008292 -0.006170 -0.004290 -0.002680 -0.001348 -0.000288 0.000518 0.001098 0.001483 0.001708 0.001804 0.001805 0.001737 0.001625 0.001485 0.001331 0.001175 0.001023 0.000879 0.000747 0.000627 0.000522 0.000430 0.000352 0.000286 0.000232 0.000186 0.000149 0.000119 0.000095 0.000075 0.000060 0.000047 0.000037 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000058 -0.000073 -0.000092 -0.000115 -0.000143 -0.000178 -0.000220 -0.000271 -0.000331 -0.000403 -0.000486 -0.000583 -0.000692 -0.000814 -0.000947 -0.001088 -0.001232 -0.001374 -0.001502 -0.001606 -0.001670 -0.001673 -0.001592 -0.001400 -0.001068 -0.000566 0.000136 0.001062 0.002229 0.003645 0.005301 0.007172 0.009213 0.011355 0.013508 0.015561 0.017385 0.018841 0.019786 0.020092 0.019653 0.018413 0.016376 0.013625 0.010332 0.006754 0.003215 0.000084 -0.002273 -0.003541 -0.003511 -0.002119 0.000516 0.004097 0.008162 0.012144 0.015440 0.017499 0.017908 0.016462 0.013206 0.008436 0.002666 -0.003442 -0.009175 -0.013873 -0.017021 -0.018326 -0.017751 -0.015510 -0.012029 -0.007871 -0.003654 0.000042 0.002747 0.004155 0.004147 0.002789 0.000300 -0.002995 -0.006715 -0.010477 -0.013943 -0.016844 -0.019004 -0.020334 -0.020831 -0.020555 -0.019615 -0.018147 -0.016297 -0.014209 -0.012015 -0.009828 -0.007739 -0.005816 -0.004107 -0.002637 -0.001416 -0.000439 0.000311 0.000856 0.001224 0.001445 0.001550 0.001566 0.001518 0.001427 0.001310 0.001179 0.001044 0.000911 0.000785 0.000668 0.000562 0.000469 0.000387 0.000317 0.000258 0.000209 0.000168 0.000135 0.000108 0.000086 0.000068 0.000054 0.000043 0.000034 0.000026 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000053 -0.000066 -0.000083 -0.000104 -0.000129 -0.000160 -0.000198 -0.000243 -0.000297 -0.000361 -0.000435 -0.000520 -0.000617 -0.000725 -0.000842 -0.000965 -0.001091 -0.001213 -0.001323 -0.001410 -0.001460 -0.001456 -0.001376 -0.001196 -0.000892 -0.000437 0.000196 0.001026 0.002070 0.003332 0.004803 0.006462 0.008265 0.010153 0.012046 0.013846 0.015444 0.016717 0.017549 0.017829 0.017474 0.016439 0.014733 0.012432 0.009684 0.006710 0.003787 0.001227 -0.000663 -0.001622 -0.001479 -0.000191 0.002133 0.005227 0.008690 0.012031 0.014732 0.016322 0.016453 0.014956 0.011880 0.007489 0.002236 -0.003300 -0.008497 -0.012779 -0.015697 -0.016995 -0.016637 -0.014806 -0.011867 -0.008309 -0.004663 -0.001436 0.000964 0.002266 0.002362 0.001299 -0.000741 -0.003483 -0.006605 -0.009779 -0.012715 -0.015182 -0.017021 -0.018156 -0.018577 -0.018331 -0.017509 -0.016224 -0.014602 -0.012767 -0.010831 -0.008896 -0.007041 -0.005329 -0.003801 -0.002484 -0.001385 -0.000501 0.000181 0.000680 0.001022 0.001232 0.001337 0.001362 0.001328 0.001254 0.001155 0.001043 0.000926 0.000810 0.000699 0.000596 0.000503 0.000420 0.000347 0.000285 0.000232 0.000188 0.000152 0.000122 0.000098 0.000078 0.000062 0.000049 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000075 -0.000094 -0.000116 -0.000144 -0.000177 -0.000218 -0.000266 -0.000322 -0.000388 -0.000464 -0.000549 -0.000644 -0.000747 -0.000855 -0.000965 -0.001072 -0.001167 -0.001242 -0.001283 -0.001277 -0.001203 -0.001043 -0.000773 -0.000370 0.000188 0.000918 0.001833 0.002936 0.004221 0.005664 0.007230 0.008865 0.010498 0.012047 0.013416 0.014504 0.015210 0.015447 0.015147 0.014276 0.012846 0.010927 0.008645 0.006190 0.003793 0.001716 0.000212 -0.000503 -0.000292 0.000873 0.002891 0.005532 0.008450 0.011227 0.013425 0.014648 0.014606 0.013164 0.010369 0.006454 0.001810 -0.003065 -0.007639 -0.011418 -0.014018 -0.015219 -0.014989 -0.013483 -0.011010 -0.007987 -0.004868 -0.002083 0.000014 0.001190 0.001347 0.000520 -0.001143 -0.003413 -0.006018 -0.008684 -0.011163 -0.013256 -0.014827 -0.015804 -0.016177 -0.015980 -0.015288 -0.014194 -0.012803 -0.011221 -0.009546 -0.007864 -0.006246 -0.004748 -0.003407 -0.002247 -0.001276 -0.000493 0.000114 0.000561 0.000869 0.001062 0.001161 0.001189 0.001164 0.001103 0.001019 0.000923 0.000821 0.000719 0.000622 0.000531 0.000448 0.000375 0.000310 0.000255 0.000208 0.000169 0.000136 0.000110 0.000088 0.000070 0.000056 0.000045 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000067 -0.000084 -0.000104 -0.000129 -0.000159 -0.000195 -0.000237 -0.000287 -0.000345 -0.000412 -0.000487 -0.000571 -0.000662 -0.000757 -0.000854 -0.000947 -0.001031 -0.001097 -0.001134 -0.001130 -0.001067 -0.000929 -0.000697 -0.000350 0.000130 0.000758 0.001545 0.002492 0.003591 0.004824 0.006158 0.007546 0.008928 0.010231 0.011375 0.012276 0.012851 0.013028 0.012754 0.012005 0.010797 0.009189 0.007293 0.005265 0.003301 0.001617 0.000420 -0.000114 0.000123 0.001148 0.002873 0.005099 0.007535 0.009830 0.011620 0.012576 0.012460 0.011164 0.008734 0.005370 0.001402 -0.002750 -0.006638 -0.009849 -0.012060 -0.013087 -0.012903 -0.011638 -0.009554 -0.006997 -0.004351 -0.001978 -0.000175 0.000859 0.001036 0.000384 -0.000977 -0.002859 -0.005035 -0.007276 -0.009373 -0.011156 -0.012510 -0.013369 -0.013720 -0.013588 -0.013033 -0.012130 -0.010969 -0.009636 -0.008216 -0.006782 -0.005398 -0.004111 -0.002956 -0.001953 -0.001112 -0.000432 0.000097 0.000487 0.000758 0.000928 0.001017 0.001044 0.001024 0.000972 0.000900 0.000816 0.000727 0.000638 0.000552 0.000472 0.000399 0.000334 0.000277 0.000228 0.000186 0.000151 0.000122 0.000098 0.000079 0.000063 0.000050 0.000040 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000049 -0.000061 -0.000075 -0.000094 -0.000115 -0.000142 -0.000174 -0.000211 -0.000255 -0.000307 -0.000365 -0.000432 -0.000506 -0.000586 -0.000670 -0.000756 -0.000839 -0.000914 -0.000973 -0.001009 -0.001009 -0.000960 -0.000847 -0.000653 -0.000362 0.000041 0.000569 0.001230 0.002026 0.002948 0.003980 0.005093 0.006246 0.007388 0.008457 0.009386 0.010104 0.010544 0.010649 0.010377 0.009714 0.008674 0.007313 0.005723 0.004038 0.002419 0.001042 0.000077 -0.000334 -0.000106 0.000772 0.002221 0.004076 0.006095 0.007989 0.009459 0.010237 0.010130 0.009053 0.007047 0.004280 0.001024 -0.002374 -0.005545 -0.008149 -0.009924 -0.010718 -0.010513 -0.009417 -0.007645 -0.005487 -0.003258 -0.001260 0.000263 0.001142 0.001306 0.000774 -0.000356 -0.001930 -0.003760 -0.005657 -0.007444 -0.008980 -0.010164 -0.010939 -0.011289 -0.011234 -0.010817 -0.010103 -0.009162 -0.008067 -0.006891 -0.005695 -0.004535 -0.003451 -0.002475 -0.001626 -0.000912 -0.000334 0.000116 0.000449 0.000679 0.000824 0.000900 0.000922 0.000904 0.000859 0.000795 0.000722 0.000643 0.000565 0.000490 0.000419 0.000355 0.000297 0.000246 0.000203 0.000166 0.000135 0.000109 0.000088 0.000071 0.000056 0.000045 0.000036 0.000028 0.000022 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000044 -0.000054 -0.000068 -0.000084 -0.000103 -0.000126 -0.000154 -0.000188 -0.000226 -0.000272 -0.000323 -0.000382 -0.000447 -0.000518 -0.000593 -0.000669 -0.000743 -0.000811 -0.000867 -0.000902 -0.000908 -0.000874 -0.000786 -0.000631 -0.000395 -0.000066 0.000367 0.000911 0.001564 0.002320 0.003164 0.004071 0.005006 0.005924 0.006775 0.007502 0.008046 0.008354 0.008379 0.008092 0.007482 0.006566 0.005393 0.004042 0.002623 0.001270 0.000127 -0.000669 -0.001004 -0.000811 -0.000084 0.001113 0.002642 0.004308 0.005877 0.007105 0.007779 0.007744 0.006934 0.005383 0.003226 0.000686 -0.001960 -0.004415 -0.006406 -0.007724 -0.008252 -0.007975 -0.006985 -0.005461 -0.003637 -0.001770 -0.000106 0.001155 0.001877 0.002001 0.001543 0.000582 -0.000754 -0.002313 -0.003936 -0.005478 -0.006820 -0.007875 -0.008594 -0.008960 -0.008985 -0.008705 -0.008169 -0.007434 -0.006563 -0.005614 -0.004641 -0.003690 -0.002797 -0.001990 -0.001286 -0.000694 -0.000214 0.000160 0.000435 0.000626 0.000744 0.000804 0.000820 0.000802 0.000760 0.000704 0.000638 0.000569 0.000500 0.000434 0.000371 0.000314 0.000264 0.000219 0.000180 0.000147 0.000120 0.000097 0.000078 0.000063 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000031 -0.000039 -0.000049 -0.000060 -0.000075 -0.000092 -0.000112 -0.000137 -0.000166 -0.000200 -0.000240 -0.000286 -0.000338 -0.000395 -0.000458 -0.000524 -0.000593 -0.000660 -0.000722 -0.000775 -0.000811 -0.000824 -0.000804 -0.000741 -0.000623 -0.000438 -0.000177 0.000168 0.000602 0.001125 0.001729 0.002402 0.003121 0.003857 0.004572 0.005224 0.005766 0.006149 0.006332 0.006277 0.005962 0.005382 0.004555 0.003523 0.002353 0.001138 -0.000014 -0.000984 -0.001662 -0.001957 -0.001815 -0.001232 -0.000261 0.000989 0.002361 0.003669 0.004722 0.005348 0.005427 0.004905 0.003810 0.002248 0.000394 -0.001535 -0.003305 -0.004706 -0.005575 -0.005823 -0.005444 -0.004516 -0.003183 -0.001634 -0.000076 0.001294 0.002318 0.002886 0.002954 0.002535 0.001695 0.000539 -0.000809 -0.002218 -0.003569 -0.004760 -0.005719 -0.006402 -0.006793 -0.006899 -0.006746 -0.006374 -0.005829 -0.005162 -0.004420 -0.003650 -0.002890 -0.002173 -0.001522 -0.000953 -0.000473 -0.000084 0.000217 0.000439 0.000590 0.000682 0.000727 0.000734 0.000714 0.000675 0.000624 0.000565 0.000504 0.000443 0.000384 0.000329 0.000278 0.000233 0.000194 0.000160 0.000131 0.000107 0.000086 0.000070 0.000056 0.000045 0.000036 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000043 -0.000054 -0.000066 -0.000081 -0.000099 -0.000121 -0.000147 -0.000177 -0.000212 -0.000252 -0.000298 -0.000349 -0.000405 -0.000464 -0.000526 -0.000587 -0.000644 -0.000695 -0.000733 -0.000752 -0.000746 -0.000705 -0.000620 -0.000483 -0.000284 -0.000018 0.000318 0.000724 0.001192 0.001712 0.002263 0.002822 0.003357 0.003832 0.004209 0.004448 0.004516 0.004385 0.004038 0.003473 0.002709 0.001782 0.000749 -0.000313 -0.001313 -0.002157 -0.002754 -0.003032 -0.002948 -0.002498 -0.001723 -0.000708 0.000424 0.001528 0.002456 0.003073 0.003285 0.003050 0.002387 0.001377 0.000152 -0.001121 -0.002267 -0.003125 -0.003575 -0.003554 -0.003062 -0.002164 -0.000978 0.000345 0.001643 0.002761 0.003575 0.004002 0.004007 0.003605 0.002850 0.001829 0.000644 -0.000597 -0.001797 -0.002871 -0.003757 -0.004418 -0.004837 -0.005018 -0.004980 -0.004755 -0.004378 -0.003891 -0.003334 -0.002745 -0.002157 -0.001598 -0.001087 -0.000639 -0.000262 0.000044 0.000279 0.000451 0.000566 0.000633 0.000662 0.000661 0.000639 0.000601 0.000554 0.000501 0.000446 0.000391 0.000339 0.000291 0.000246 0.000207 0.000172 0.000142 0.000116 0.000095 0.000077 0.000062 0.000050 0.000040 0.000032 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000072 -0.000088 -0.000107 -0.000129 -0.000156 -0.000187 -0.000223 -0.000263 -0.000309 -0.000358 -0.000412 -0.000467 -0.000522 -0.000576 -0.000624 -0.000664 -0.000690 -0.000695 -0.000674 -0.000619 -0.000523 -0.000379 -0.000183 0.000067 0.000370 0.000720 0.001105 0.001511 0.001916 0.002294 0.002616 0.002850 0.002965 0.002933 0.002734 0.002355 0.001799 0.001081 0.000233 -0.000695 -0.001638 -0.002525 -0.003275 -0.003817 -0.004092 -0.004065 -0.003731 -0.003121 -0.002300 -0.001361 -0.000414 0.000425 0.001055 0.001401 0.001431 0.001156 0.000633 -0.000039 -0.000740 -0.001340 -0.001723 -0.001804 -0.001540 -0.000939 -0.000056 0.001015 0.002155 0.003237 0.004142 0.004777 0.005078 0.005023 0.004626 0.003934 0.003018 0.001962 0.000854 -0.000225 -0.001205 -0.002034 -0.002679 -0.003124 -0.003370 -0.003432 -0.003332 -0.003101 -0.002771 -0.002374 -0.001944 -0.001506 -0.001085 -0.000697 -0.000357 -0.000070 0.000162 0.000339 0.000465 0.000548 0.000593 0.000608 0.000599 0.000574 0.000536 0.000492 0.000444 0.000394 0.000346 0.000300 0.000257 0.000218 0.000183 0.000152 0.000125 0.000103 0.000084 0.000068 0.000055 0.000044 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000051 -0.000063 -0.000077 -0.000094 -0.000114 -0.000137 -0.000165 -0.000197 -0.000233 -0.000273 -0.000317 -0.000365 -0.000415 -0.000466 -0.000516 -0.000562 -0.000603 -0.000633 -0.000649 -0.000645 -0.000615 -0.000554 -0.000458 -0.000321 -0.000145 0.000069 0.000317 0.000589 0.000871 0.001145 0.001391 0.001584 0.001698 0.001709 0.001594 0.001339 0.000935 0.000384 -0.000297 -0.001080 -0.001924 -0.002775 -0.003571 -0.004250 -0.004752 -0.005029 -0.005051 -0.004814 -0.004339 -0.003674 -0.002888 -0.002064 -0.001288 -0.000638 -0.000170 0.000088 0.000141 0.000029 -0.000182 -0.000406 -0.000552 -0.000540 -0.000314 0.000152 0.000846 0.001719 0.002697 0.003687 0.004591 0.005321 0.005806 0.006002 0.005896 0.005501 0.004860 0.004030 0.003080 0.002082 0.001105 0.000204 -0.000576 -0.001206 -0.001671 -0.001970 -0.002114 -0.002119 -0.002010 -0.001811 -0.001551 -0.001254 -0.000944 -0.000642 -0.000361 -0.000113 0.000096 0.000264 0.000390 0.000478 0.000532 0.000557 0.000560 0.000544 0.000516 0.000479 0.000438 0.000393 0.000349 0.000305 0.000264 0.000226 0.000192 0.000161 0.000134 0.000111 0.000091 0.000074 0.000060 0.000049 0.000039 0.000031 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000068 -0.000082 -0.000100 -0.000121 -0.000145 -0.000173 -0.000205 -0.000241 -0.000281 -0.000324 -0.000369 -0.000415 -0.000462 -0.000506 -0.000547 -0.000582 -0.000606 -0.000615 -0.000607 -0.000575 -0.000518 -0.000432 -0.000317 -0.000176 -0.000013 0.000163 0.000343 0.000510 0.000647 0.000735 0.000752 0.000679 0.000500 0.000202 -0.000219 -0.000760 -0.001407 -0.002134 -0.002907 -0.003680 -0.004403 -0.005022 -0.005490 -0.005767 -0.005828 -0.005667 -0.005299 -0.004758 -0.004092 -0.003365 -0.002638 -0.001970 -0.001404 -0.000964 -0.000649 -0.000436 -0.000282 -0.000128 0.000083 0.000404 0.000870 0.001491 0.002252 0.003112 0.004010 0.004876 0.005635 0.006223 0.006588 0.006701 0.006556 0.006168 0.005572 0.004817 0.003960 0.003059 0.002170 0.001340 0.000607 -0.000005 -0.000482 -0.000820 -0.001028 -0.001117 -0.001105 -0.001014 -0.000865 -0.000680 -0.000477 -0.000273 -0.000081 0.000089 0.000233 0.000346 0.000430 0.000485 0.000515 0.000524 0.000516 0.000495 0.000465 0.000429 0.000389 0.000349 0.000308 0.000270 0.000233 0.000200 0.000169 0.000142 0.000118 0.000098 0.000080 0.000066 0.000053 0.000043 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000059 -0.000072 -0.000087 -0.000106 -0.000127 -0.000152 -0.000181 -0.000213 -0.000248 -0.000287 -0.000327 -0.000370 -0.000413 -0.000455 -0.000496 -0.000533 -0.000563 -0.000584 -0.000592 -0.000584 -0.000558 -0.000513 -0.000449 -0.000368 -0.000274 -0.000174 -0.000077 0.000004 0.000055 0.000060 0.000002 -0.000133 -0.000359 -0.000685 -0.001113 -0.001639 -0.002250 -0.002925 -0.003633 -0.004336 -0.004993 -0.005559 -0.005994 -0.006266 -0.006354 -0.006250 -0.005964 -0.005519 -0.004949 -0.004300 -0.003615 -0.002939 -0.002305 -0.001732 -0.001224 -0.000770 -0.000344 0.000088 0.000562 0.001108 0.001745 0.002472 0.003272 0.004109 0.004936 0.005697 0.006338 0.006812 0.007085 0.007137 0.006969 0.006594 0.006044 0.005360 0.004588 0.003775 0.002968 0.002205 0.001519 0.000930 0.000452 0.000088 -0.000165 -0.000317 -0.000381 -0.000375 -0.000315 -0.000219 -0.000102 0.000022 0.000141 0.000248 0.000338 0.000407 0.000456 0.000485 0.000496 0.000492 0.000475 0.000450 0.000419 0.000383 0.000346 0.000309 0.000272 0.000238 0.000205 0.000176 0.000149 0.000125 0.000104 0.000086 0.000071 0.000058 0.000047 0.000038 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000051 -0.000063 -0.000076 -0.000092 -0.000112 -0.000134 -0.000159 -0.000188 -0.000219 -0.000253 -0.000290 -0.000328 -0.000368 -0.000409 -0.000449 -0.000487 -0.000521 -0.000550 -0.000570 -0.000581 -0.000580 -0.000567 -0.000542 -0.000508 -0.000468 -0.000428 -0.000396 -0.000381 -0.000396 -0.000453 -0.000566 -0.000745 -0.001002 -0.001341 -0.001765 -0.002269 -0.002842 -0.003463 -0.004109 -0.004746 -0.005340 -0.005854 -0.006254 -0.006515 -0.006617 -0.006553 -0.006329 -0.005958 -0.005465 -0.004881 -0.004238 -0.003568 -0.002895 -0.002238 -0.001602 -0.000986 -0.000376 0.000244 0.000894 0.001588 0.002331 0.003118 0.003927 0.004730 0.005488 0.006159 0.006704 0.007090 0.007294 0.007305 0.007127 0.006774 0.006274 0.005658 0.004967 0.004238 0.003509 0.002813 0.002176 0.001616 0.001147 0.000772 0.000490 0.000295 0.000175 0.000118 0.000110 0.000137 0.000186 0.000246 0.000308 0.000365 0.000413 0.000447 0.000469 0.000477 0.000473 0.000459 0.000436 0.000408 0.000376 0.000342 0.000307 0.000273 0.000240 0.000209 0.000180 0.000154 0.000131 0.000110 0.000092 0.000076 0.000063 0.000051 0.000042 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000066 -0.000081 -0.000097 -0.000117 -0.000139 -0.000164 -0.000192 -0.000223 -0.000256 -0.000291 -0.000327 -0.000365 -0.000404 -0.000442 -0.000479 -0.000513 -0.000543 -0.000567 -0.000584 -0.000596 -0.000601 -0.000603 -0.000604 -0.000609 -0.000625 -0.000659 -0.000721 -0.000822 -0.000971 -0.001178 -0.001450 -0.001791 -0.002201 -0.002676 -0.003205 -0.003772 -0.004355 -0.004928 -0.005459 -0.005921 -0.006284 -0.006527 -0.006633 -0.006595 -0.006414 -0.006101 -0.005671 -0.005145 -0.004545 -0.003895 -0.003214 -0.002517 -0.001812 -0.001102 -0.000385 0.000346 0.001096 0.001870 0.002664 0.003467 0.004260 0.005017 0.005707 0.006299 0.006766 0.007084 0.007239 0.007226 0.007050 0.006727 0.006278 0.005732 0.005118 0.004471 0.003818 0.003188 0.002603 0.002080 0.001629 0.001256 0.000960 0.000737 0.000580 0.000478 0.000421 0.000397 0.000396 0.000408 0.000426 0.000445 0.000460 0.000468 0.000468 0.000461 0.000446 0.000424 0.000398 0.000368 0.000336 0.000304 0.000271 0.000240 0.000211 0.000183 0.000158 0.000135 0.000115 0.000097 0.000081 0.000067 0.000055 0.000045 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000070 -0.000085 -0.000102 -0.000121 -0.000143 -0.000168 -0.000195 -0.000224 -0.000256 -0.000290 -0.000325 -0.000362 -0.000400 -0.000438 -0.000475 -0.000510 -0.000543 -0.000574 -0.000602 -0.000629 -0.000657 -0.000687 -0.000725 -0.000774 -0.000843 -0.000937 -0.001066 -0.001237 -0.001457 -0.001731 -0.002062 -0.002450 -0.002890 -0.003372 -0.003883 -0.004403 -0.004911 -0.005381 -0.005790 -0.006113 -0.006332 -0.006434 -0.006410 -0.006262 -0.005994 -0.005616 -0.005143 -0.004591 -0.003974 -0.003310 -0.002609 -0.001883 -0.001137 -0.000376 0.000400 0.001189 0.001987 0.002785 0.003571 0.004325 0.005026 0.005649 0.006172 0.006573 0.006839 0.006960 0.006936 0.006773 0.006484 0.006089 0.005610 0.005073 0.004504 0.003926 0.003363 0.002833 0.002351 0.001927 0.001566 0.001269 0.001034 0.000855 0.000725 0.000634 0.000574 0.000536 0.000514 0.000501 0.000492 0.000483 0.000472 0.000457 0.000438 0.000415 0.000389 0.000360 0.000330 0.000299 0.000268 0.000239 0.000211 0.000184 0.000160 0.000138 0.000118 0.000100 0.000085 0.000071 0.000059 0.000048 0.000040 0.000032 0.000026 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000049 -0.000060 -0.000073 -0.000088 -0.000105 -0.000124 -0.000146 -0.000170 -0.000196 -0.000225 -0.000255 -0.000288 -0.000323 -0.000359 -0.000397 -0.000435 -0.000474 -0.000512 -0.000551 -0.000591 -0.000632 -0.000677 -0.000727 -0.000786 -0.000858 -0.000948 -0.001061 -0.001205 -0.001385 -0.001606 -0.001872 -0.002186 -0.002544 -0.002944 -0.003377 -0.003831 -0.004289 -0.004733 -0.005143 -0.005498 -0.005780 -0.005972 -0.006063 -0.006047 -0.005922 -0.005690 -0.005358 -0.004935 -0.004432 -0.003861 -0.003233 -0.002559 -0.001849 -0.001112 -0.000354 0.000418 0.001197 0.001976 0.002743 0.003485 0.004184 0.004822 0.005379 0.005839 0.006186 0.006411 0.006509 0.006483 0.006339 0.006088 0.005746 0.005334 0.004869 0.004374 0.003869 0.003372 0.002899 0.002462 0.002072 0.001732 0.001445 0.001209 0.001021 0.000875 0.000764 0.000681 0.000620 0.000574 0.000539 0.000511 0.000485 0.000461 0.000436 0.000410 0.000382 0.000353 0.000324 0.000294 0.000264 0.000236 0.000209 0.000183 0.000160 0.000139 0.000120 0.000102 0.000087 0.000073 0.000062 0.000051 0.000042 0.000035 0.000028 0.000023 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000028 -0.000034 -0.000042 -0.000052 -0.000063 -0.000076 -0.000090 -0.000107 -0.000126 -0.000147 -0.000171 -0.000196 -0.000224 -0.000254 -0.000286 -0.000321 -0.000357 -0.000395 -0.000434 -0.000476 -0.000519 -0.000565 -0.000615 -0.000670 -0.000731 -0.000803 -0.000887 -0.000988 -0.001111 -0.001260 -0.001439 -0.001653 -0.001903 -0.002192 -0.002517 -0.002875 -0.003257 -0.003653 -0.004051 -0.004433 -0.004785 -0.005088 -0.005329 -0.005492 -0.005570 -0.005556 -0.005447 -0.005246 -0.004954 -0.004579 -0.004129 -0.003610 -0.003033 -0.002407 -0.001741 -0.001044 -0.000325 0.000406 0.001142 0.001872 0.002583 0.003263 0.003897 0.004467 0.004960 0.005362 0.005663 0.005856 0.005940 0.005918 0.005795 0.005582 0.005293 0.004942 0.004546 0.004122 0.003686 0.003253 0.002837 0.002448 0.002095 0.001783 0.001514 0.001287 0.001100 0.000948 0.000828 0.000732 0.000657 0.000597 0.000548 0.000508 0.000472 0.000439 0.000408 0.000378 0.000347 0.000317 0.000288 0.000259 0.000231 0.000205 0.000181 0.000158 0.000138 0.000120 0.000103 0.000088 0.000075 0.000063 0.000053 0.000044 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000065 -0.000077 -0.000092 -0.000109 -0.000127 -0.000148 -0.000171 -0.000196 -0.000223 -0.000253 -0.000284 -0.000319 -0.000355 -0.000394 -0.000435 -0.000480 -0.000528 -0.000582 -0.000641 -0.000708 -0.000785 -0.000875 -0.000979 -0.001103 -0.001249 -0.001420 -0.001620 -0.001850 -0.002110 -0.002399 -0.002713 -0.003045 -0.003386 -0.003726 -0.004050 -0.004347 -0.004601 -0.004802 -0.004938 -0.005001 -0.004986 -0.004890 -0.004714 -0.004460 -0.004131 -0.003733 -0.003272 -0.002755 -0.002189 -0.001585 -0.000949 -0.000293 0.000375 0.001046 0.001707 0.002348 0.002956 0.003517 0.004020 0.004451 0.004800 0.005061 0.005228 0.005302 0.005286 0.005185 0.005009 0.004768 0.004475 0.004142 0.003784 0.003413 0.003041 0.002681 0.002341 0.002028 0.001747 0.001500 0.001289 0.001110 0.000962 0.000840 0.000740 0.000658 0.000591 0.000535 0.000488 0.000447 0.000409 0.000375 0.000343 0.000312 0.000282 0.000253 0.000226 0.000201 0.000177 0.000155 0.000136 0.000118 0.000102 0.000088 0.000075 0.000064 0.000054 0.000046 0.000038 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000046 -0.000055 -0.000066 -0.000079 -0.000093 -0.000109 -0.000128 -0.000148 -0.000170 -0.000195 -0.000222 -0.000251 -0.000282 -0.000316 -0.000353 -0.000393 -0.000437 -0.000485 -0.000538 -0.000598 -0.000665 -0.000743 -0.000831 -0.000934 -0.001053 -0.001190 -0.001349 -0.001531 -0.001736 -0.001966 -0.002218 -0.002489 -0.002773 -0.003062 -0.003348 -0.003619 -0.003865 -0.004075 -0.004239 -0.004349 -0.004398 -0.004380 -0.004295 -0.004142 -0.003922 -0.003637 -0.003291 -0.002888 -0.002435 -0.001938 -0.001404 -0.000841 -0.000260 0.000333 0.000925 0.001509 0.002071 0.002603 0.003092 0.003527 0.003899 0.004201 0.004426 0.004572 0.004638 0.004629 0.004550 0.004407 0.004209 0.003968 0.003692 0.003394 0.003082 0.002768 0.002461 0.002168 0.001896 0.001648 0.001428 0.001236 0.001071 0.000931 0.000814 0.000715 0.000633 0.000565 0.000506 0.000457 0.000413 0.000375 0.000339 0.000307 0.000276 0.000248 0.000221 0.000196 0.000173 0.000152 0.000132 0.000115 0.000100 0.000086 0.000074 0.000064 0.000054 0.000046 0.000039 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000056 -0.000067 -0.000080 -0.000094 -0.000110 -0.000128 -0.000147 -0.000169 -0.000193 -0.000219 -0.000248 -0.000279 -0.000313 -0.000350 -0.000391 -0.000437 -0.000487 -0.000545 -0.000609 -0.000683 -0.000767 -0.000863 -0.000973 -0.001098 -0.001241 -0.001403 -0.001584 -0.001783 -0.001999 -0.002229 -0.002468 -0.002710 -0.002946 -0.003169 -0.003370 -0.003541 -0.003673 -0.003759 -0.003794 -0.003775 -0.003700 -0.003567 -0.003378 -0.003134 -0.002838 -0.002493 -0.002104 -0.001676 -0.001216 -0.000730 -0.000227 0.000284 0.000796 0.001298 0.001782 0.002237 0.002655 0.003027 0.003345 0.003602 0.003795 0.003922 0.003982 0.003980 0.003919 0.003805 0.003647 0.003451 0.003226 0.002980 0.002723 0.002462 0.002204 0.001956 0.001723 0.001509 0.001316 0.001146 0.000998 0.000870 0.000761 0.000669 0.000590 0.000524 0.000467 0.000418 0.000375 0.000337 0.000302 0.000271 0.000242 0.000215 0.000191 0.000168 0.000147 0.000129 0.000112 0.000097 0.000084 0.000072 0.000062 0.000053 0.000046 0.000039 0.000033 0.000027 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000027 -0.000032 -0.000039 -0.000048 -0.000057 -0.000068 -0.000080 -0.000094 -0.000110 -0.000127 -0.000146 -0.000167 -0.000190 -0.000216 -0.000243 -0.000274 -0.000308 -0.000345 -0.000387 -0.000434 -0.000486 -0.000546 -0.000613 -0.000690 -0.000777 -0.000875 -0.000987 -0.001113 -0.001253 -0.001409 -0.001579 -0.001762 -0.001954 -0.002152 -0.002351 -0.002544 -0.002725 -0.002887 -0.003023 -0.003127 -0.003193 -0.003218 -0.003197 -0.003130 -0.003017 -0.002856 -0.002650 -0.002401 -0.002110 -0.001782 -0.001421 -0.001032 -0.000622 -0.000197 0.000236 0.000667 0.001091 0.001498 0.001882 0.002233 0.002546 0.002814 0.003032 0.003196 0.003305 0.003360 0.003362 0.003317 0.003229 0.003103 0.002947 0.002766 0.002567 0.002357 0.002143 0.001930 0.001723 0.001528 0.001346 0.001181 0.001034 0.000904 0.000790 0.000693 0.000608 0.000536 0.000474 0.000421 0.000375 0.000334 0.000298 0.000266 0.000237 0.000210 0.000186 0.000163 0.000143 0.000124 0.000108 0.000094 0.000081 0.000070 0.000060 0.000052 0.000044 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000058 -0.000068 -0.000080 -0.000094 -0.000109 -0.000125 -0.000144 -0.000164 -0.000186 -0.000210 -0.000238 -0.000267 -0.000301 -0.000338 -0.000380 -0.000427 -0.000480 -0.000539 -0.000607 -0.000683 -0.000770 -0.000867 -0.000975 -0.001095 -0.001227 -0.001370 -0.001522 -0.001681 -0.001843 -0.002004 -0.002160 -0.002305 -0.002433 -0.002540 -0.002620 -0.002670 -0.002685 -0.002665 -0.002606 -0.002510 -0.002376 -0.002204 -0.001997 -0.001756 -0.001484 -0.001184 -0.000862 -0.000521 -0.000169 0.000190 0.000548 0.000898 0.001236 0.001553 0.001844 0.002103 0.002326 0.002507 0.002645 0.002738 0.002787 0.002794 0.002761 0.002694 0.002596 0.002473 0.002330 0.002171 0.002003 0.001830 0.001657 0.001488 0.001326 0.001174 0.001036 0.000910 0.000799 0.000701 0.000615 0.000541 0.000476 0.000421 0.000372 0.000330 0.000293 0.000260 0.000231 0.000204 0.000180 0.000158 0.000139 0.000121 0.000105 0.000090 0.000078 0.000067 0.000058 0.000050 0.000042 0.000036 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000068 -0.000080 -0.000093 -0.000107 -0.000123 -0.000140 -0.000159 -0.000180 -0.000204 -0.000230 -0.000259 -0.000291 -0.000328 -0.000368 -0.000414 -0.000466 -0.000524 -0.000590 -0.000663 -0.000746 -0.000838 -0.000939 -0.001048 -0.001166 -0.001291 -0.001420 -0.001551 -0.001681 -0.001805 -0.001919 -0.002020 -0.002102 -0.002163 -0.002200 -0.002209 -0.002189 -0.002138 -0.002058 -0.001947 -0.001806 -0.001636 -0.001439 -0.001216 -0.000972 -0.000708 -0.000431 -0.000143 0.000149 0.000441 0.000726 0.001001 0.001259 0.001497 0.001708 0.001890 0.002040 0.002154 0.002232 0.002275 0.002284 0.002262 0.002211 0.002136 0.002041 0.001929 0.001805 0.001672 0.001535 0.001396 0.001260 0.001128 0.001005 0.000890 0.000785 0.000692 0.000609 0.000535 0.000471 0.000415 0.000366 0.000324 0.000286 0.000253 0.000224 0.000198 0.000174 0.000153 0.000134 0.000117 0.000101 0.000087 0.000075 0.000065 0.000055 0.000048 0.000041 0.000035 0.000030 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000067 -0.000078 -0.000090 -0.000104 -0.000119 -0.000135 -0.000153 -0.000173 -0.000195 -0.000220 -0.000248 -0.000279 -0.000313 -0.000352 -0.000396 -0.000445 -0.000500 -0.000562 -0.000631 -0.000707 -0.000790 -0.000881 -0.000977 -0.001078 -0.001182 -0.001286 -0.001389 -0.001486 -0.001575 -0.001653 -0.001716 -0.001762 -0.001788 -0.001792 -0.001773 -0.001731 -0.001664 -0.001573 -0.001459 -0.001322 -0.001162 -0.000983 -0.000786 -0.000574 -0.000351 -0.000120 0.000115 0.000349 0.000578 0.000798 0.001005 0.001195 0.001366 0.001513 0.001634 0.001727 0.001792 0.001829 0.001839 0.001824 0.001787 0.001730 0.001658 0.001572 0.001476 0.001373 0.001265 0.001156 0.001048 0.000943 0.000844 0.000751 0.000665 0.000588 0.000519 0.000458 0.000403 0.000356 0.000314 0.000277 0.000245 0.000216 0.000191 0.000168 0.000148 0.000129 0.000113 0.000098 0.000085 0.000073 0.000063 0.000054 0.000046 0.000039 0.000033 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000034 -0.000041 -0.000048 -0.000056 -0.000066 -0.000076 -0.000087 -0.000100 -0.000113 -0.000129 -0.000146 -0.000164 -0.000185 -0.000208 -0.000234 -0.000263 -0.000295 -0.000332 -0.000372 -0.000418 -0.000469 -0.000525 -0.000588 -0.000656 -0.000729 -0.000806 -0.000886 -0.000969 -0.001051 -0.001131 -0.001207 -0.001275 -0.001335 -0.001382 -0.001416 -0.001434 -0.001435 -0.001418 -0.001383 -0.001329 -0.001256 -0.001164 -0.001054 -0.000927 -0.000784 -0.000627 -0.000458 -0.000281 -0.000098 0.000087 0.000272 0.000453 0.000627 0.000790 0.000941 0.001076 0.001192 0.001289 0.001364 0.001417 0.001448 0.001458 0.001449 0.001422 0.001380 0.001326 0.001261 0.001188 0.001109 0.001027 0.000942 0.000858 0.000776 0.000697 0.000623 0.000554 0.000492 0.000435 0.000385 0.000340 0.000300 0.000265 0.000234 0.000206 0.000182 0.000160 0.000141 0.000124 0.000108 0.000094 0.000082 0.000071 0.000061 0.000052 0.000044 0.000038 0.000032 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000040 -0.000047 -0.000055 -0.000063 -0.000073 -0.000083 -0.000095 -0.000107 -0.000121 -0.000137 -0.000154 -0.000173 -0.000194 -0.000218 -0.000245 -0.000274 -0.000308 -0.000345 -0.000386 -0.000432 -0.000482 -0.000537 -0.000595 -0.000656 -0.000719 -0.000784 -0.000848 -0.000910 -0.000967 -0.001020 -0.001064 -0.001099 -0.001124 -0.001136 -0.001136 -0.001121 -0.001092 -0.001049 -0.000991 -0.000918 -0.000830 -0.000730 -0.000617 -0.000493 -0.000361 -0.000222 -0.000079 0.000065 0.000209 0.000350 0.000485 0.000613 0.000730 0.000835 0.000927 0.001003 0.001062 0.001105 0.001130 0.001140 0.001135 0.001116 0.001086 0.001046 0.000997 0.000943 0.000883 0.000821 0.000756 0.000692 0.000628 0.000567 0.000509 0.000455 0.000405 0.000359 0.000319 0.000282 0.000249 0.000220 0.000195 0.000172 0.000152 0.000134 0.000118 0.000103 0.000090 0.000079 0.000068 0.000059 0.000050 0.000043 0.000036 0.000031 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000023 -0.000028 -0.000033 -0.000039 -0.000045 -0.000052 -0.000060 -0.000069 -0.000078 -0.000089 -0.000100 -0.000113 -0.000127 -0.000142 -0.000160 -0.000179 -0.000200 -0.000224 -0.000251 -0.000281 -0.000315 -0.000351 -0.000391 -0.000434 -0.000480 -0.000528 -0.000577 -0.000627 -0.000675 -0.000722 -0.000766 -0.000805 -0.000838 -0.000864 -0.000881 -0.000890 -0.000888 -0.000876 -0.000853 -0.000818 -0.000773 -0.000715 -0.000647 -0.000568 -0.000479 -0.000383 -0.000280 -0.000173 -0.000063 0.000049 0.000159 0.000267 0.000371 0.000469 0.000559 0.000640 0.000711 0.000769 0.000816 0.000850 0.000871 0.000879 0.000877 0.000864 0.000843 0.000813 0.000778 0.000738 0.000694 0.000647 0.000599 0.000550 0.000502 0.000455 0.000410 0.000368 0.000329 0.000293 0.000260 0.000231 0.000204 0.000181 0.000160 0.000142 0.000125 0.000110 0.000097 0.000085 0.000075 0.000065 0.000056 0.000049 0.000042 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000037 -0.000043 -0.000049 -0.000056 -0.000064 -0.000073 -0.000082 -0.000092 -0.000103 -0.000116 -0.000129 -0.000145 -0.000162 -0.000182 -0.000203 -0.000227 -0.000254 -0.000283 -0.000314 -0.000348 -0.000383 -0.000420 -0.000458 -0.000495 -0.000532 -0.000567 -0.000600 -0.000628 -0.000652 -0.000671 -0.000683 -0.000688 -0.000686 -0.000676 -0.000658 -0.000631 -0.000596 -0.000551 -0.000498 -0.000436 -0.000368 -0.000294 -0.000215 -0.000133 -0.000049 0.000036 0.000120 0.000202 0.000280 0.000354 0.000423 0.000484 0.000538 0.000583 0.000619 0.000645 0.000662 0.000670 0.000669 0.000661 0.000646 0.000625 0.000600 0.000571 0.000538 0.000504 0.000468 0.000432 0.000396 0.000361 0.000326 0.000294 0.000264 0.000235 0.000210 0.000186 0.000165 0.000147 0.000130 0.000115 0.000102 0.000090 0.000080 0.000070 0.000062 0.000054 0.000047 0.000040 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000034 -0.000040 -0.000045 -0.000052 -0.000059 -0.000066 -0.000074 -0.000083 -0.000093 -0.000104 -0.000116 -0.000130 -0.000145 -0.000163 -0.000182 -0.000203 -0.000226 -0.000251 -0.000277 -0.000304 -0.000332 -0.000360 -0.000388 -0.000415 -0.000441 -0.000464 -0.000485 -0.000502 -0.000515 -0.000523 -0.000526 -0.000524 -0.000516 -0.000502 -0.000482 -0.000454 -0.000420 -0.000379 -0.000332 -0.000279 -0.000222 -0.000162 -0.000100 -0.000037 0.000026 0.000089 0.000150 0.000209 0.000264 0.000315 0.000362 0.000402 0.000436 0.000463 0.000484 0.000498 0.000504 0.000505 0.000500 0.000490 0.000476 0.000458 0.000437 0.000413 0.000389 0.000362 0.000336 0.000309 0.000283 0.000257 0.000232 0.000209 0.000187 0.000167 0.000149 0.000132 0.000118 0.000105 0.000093 0.000083 0.000074 0.000065 0.000058 0.000051 0.000044 0.000038 0.000033 0.000028 0.000024 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000041 -0.000047 -0.000053 -0.000059 -0.000066 -0.000074 -0.000082 -0.000092 -0.000103 -0.000115 -0.000129 -0.000145 -0.000162 -0.000180 -0.000199 -0.000219 -0.000239 -0.000260 -0.000280 -0.000301 -0.000321 -0.000339 -0.000356 -0.000370 -0.000382 -0.000391 -0.000396 -0.000398 -0.000396 -0.000390 -0.000379 -0.000363 -0.000343 -0.000316 -0.000285 -0.000249 -0.000209 -0.000166 -0.000121 -0.000075 -0.000028 0.000019 0.000065 0.000111 0.000154 0.000195 0.000233 0.000267 0.000297 0.000322 0.000343 0.000359 0.000370 0.000376 0.000377 0.000375 0.000368 0.000359 0.000346 0.000331 0.000315 0.000297 0.000278 0.000258 0.000239 0.000219 0.000200 0.000181 0.000163 0.000147 0.000131 0.000117 0.000105 0.000094 0.000084 0.000075 0.000067 0.000059 0.000053 0.000047 0.000041 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000041 -0.000046 -0.000052 -0.000058 -0.000064 -0.000072 -0.000081 -0.000091 -0.000102 -0.000114 -0.000128 -0.000142 -0.000157 -0.000172 -0.000187 -0.000202 -0.000217 -0.000232 -0.000246 -0.000259 -0.000270 -0.000280 -0.000288 -0.000294 -0.000297 -0.000297 -0.000295 -0.000291 -0.000283 -0.000271 -0.000255 -0.000236 -0.000212 -0.000185 -0.000155 -0.000123 -0.000090 -0.000056 -0.000021 0.000013 0.000047 0.000080 0.000112 0.000142 0.000170 0.000195 0.000217 0.000236 0.000252 0.000264 0.000273 0.000278 0.000280 0.000279 0.000275 0.000269 0.000260 0.000250 0.000238 0.000225 0.000212 0.000197 0.000183 0.000168 0.000154 0.000140 0.000126 0.000114 0.000102 0.000092 0.000082 0.000074 0.000066 0.000059 0.000053 0.000048 0.000043 0.000038 0.000033 0.000029 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000025 -0.000028 -0.000032 -0.000036 -0.000040 -0.000045 -0.000050 -0.000056 -0.000063 -0.000071 -0.000080 -0.000090 -0.000100 -0.000111 -0.000123 -0.000134 -0.000145 -0.000156 -0.000167 -0.000177 -0.000187 -0.000196 -0.000204 -0.000210 -0.000215 -0.000218 -0.000220 -0.000220 -0.000218 -0.000214 -0.000208 -0.000200 -0.000188 -0.000174 -0.000156 -0.000136 -0.000114 -0.000091 -0.000066 -0.000041 -0.000016 0.000009 0.000033 0.000057 0.000081 0.000102 0.000123 0.000141 0.000157 0.000171 0.000183 0.000192 0.000199 0.000204 0.000206 0.000206 0.000204 0.000200 0.000195 0.000188 0.000179 0.000170 0.000160 0.000150 0.000139 0.000128 0.000117 0.000106 0.000096 0.000087 0.000079 0.000071 0.000064 0.000057 0.000052 0.000047 0.000042 0.000038 0.000034 0.000030 0.000027 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000027 -0.000030 -0.000034 -0.000038 -0.000043 -0.000049 -0.000055 -0.000062 -0.000070 -0.000078 -0.000087 -0.000095 -0.000104 -0.000112 -0.000120 -0.000128 -0.000135 -0.000141 -0.000147 -0.000152 -0.000156 -0.000159 -0.000161 -0.000161 -0.000161 -0.000159 -0.000156 -0.000152 -0.000145 -0.000137 -0.000126 -0.000114 -0.000099 -0.000083 -0.000066 -0.000049 -0.000031 -0.000013 0.000005 0.000023 0.000040 0.000057 0.000073 0.000088 0.000101 0.000113 0.000123 0.000132 0.000139 0.000145 0.000149 0.000151 0.000151 0.000150 0.000148 0.000145 0.000140 0.000134 0.000128 0.000120 0.000113 0.000105 0.000096 0.000088 0.000080 0.000073 0.000066 0.000060 0.000054 0.000049 0.000044 0.000040 0.000036 0.000033 0.000030 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000037 -0.000042 -0.000048 -0.000054 -0.000061 -0.000067 -0.000074 -0.000080 -0.000086 -0.000092 -0.000097 -0.000102 -0.000106 -0.000110 -0.000113 -0.000115 -0.000117 -0.000118 -0.000118 -0.000117 -0.000115 -0.000113 -0.000109 -0.000105 -0.000099 -0.000091 -0.000082 -0.000072 -0.000061 -0.000049 -0.000037 -0.000024 -0.000011 0.000002 0.000015 0.000028 0.000040 0.000052 0.000062 0.000072 0.000080 0.000088 0.000095 0.000100 0.000105 0.000108 0.000110 0.000111 0.000111 0.000109 0.000107 0.000104 0.000100 0.000096 0.000090 0.000084 0.000078 0.000072 0.000066 0.000060 0.000055 0.000050 0.000045 0.000041 0.000037 0.000034 0.000031 0.000028 0.000025 0.000023 0.000021 0.000018 0.000016 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000032 -0.000037 -0.000041 -0.000046 -0.000051 -0.000056 -0.000061 -0.000065 -0.000070 -0.000073 -0.000076 -0.000079 -0.000082 -0.000084 -0.000085 -0.000085 -0.000085 -0.000085 -0.000084 -0.000082 -0.000080 -0.000078 -0.000075 -0.000070 -0.000065 -0.000059 -0.000052 -0.000045 -0.000036 -0.000028 -0.000019 -0.000009 0.000000 0.000009 0.000019 0.000028 0.000036 0.000044 0.000050 0.000057 0.000062 0.000067 0.000072 0.000075 0.000078 0.000080 0.000081 0.000081 0.000080 0.000079 0.000077 0.000075 0.000071 0.000067 0.000063 0.000058 0.000053 0.000049 0.000045 0.000041 0.000037 0.000034 0.000031 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000031 -0.000035 -0.000039 -0.000043 -0.000046 -0.000049 -0.000052 -0.000055 -0.000057 -0.000059 -0.000060 -0.000061 -0.000062 -0.000062 -0.000062 -0.000061 -0.000060 -0.000059 -0.000057 -0.000055 -0.000053 -0.000050 -0.000047 -0.000043 -0.000038 -0.000033 -0.000027 -0.000021 -0.000015 -0.000008 -0.000002 0.000005 0.000012 0.000019 0.000025 0.000030 0.000035 0.000040 0.000044 0.000048 0.000051 0.000054 0.000056 0.000057 0.000058 0.000059 0.000059 0.000058 0.000057 0.000055 0.000052 0.000050 0.000046 0.000043 0.000039 0.000036 0.000033 0.000030 0.000027 0.000025 0.000023 0.000021 0.000019 0.000018 0.000016 0.000015 0.000013 0.000012 0.000011 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000013 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000029 -0.000032 -0.000035 -0.000037 -0.000039 -0.000041 -0.000042 -0.000043 -0.000044 -0.000045 -0.000045 -0.000045 -0.000044 -0.000044 -0.000043 -0.000041 -0.000040 -0.000039 -0.000037 -0.000036 -0.000034 -0.000031 -0.000028 -0.000025 -0.000021 -0.000017 -0.000012 -0.000007 -0.000003 0.000002 0.000007 0.000012 0.000016 0.000020 0.000024 0.000027 0.000030 0.000033 0.000036 0.000038 0.000040 0.000041 0.000042 0.000043 0.000043 0.000042 0.000041 0.000040 0.000038 0.000036 0.000034 0.000031 0.000029 0.000026 0.000024 0.000022 0.000020 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000029 -0.000030 -0.000031 -0.000031 -0.000032 -0.000032 -0.000032 -0.000032 -0.000032 -0.000031 -0.000030 -0.000029 -0.000029 -0.000028 -0.000027 -0.000026 -0.000024 -0.000023 -0.000021 -0.000019 -0.000016 -0.000013 -0.000010 -0.000007 -0.000003 0.000001 0.000004 0.000007 0.000010 0.000013 0.000016 0.000018 0.000021 0.000023 0.000025 0.000027 0.000028 0.000029 0.000030 0.000031 0.000031 0.000030 0.000030 0.000029 0.000028 0.000026 0.000024 0.000023 0.000021 0.000019 0.000017 0.000016 0.000015 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000022 -0.000023 -0.000023 -0.000023 -0.000023 -0.000023 -0.000022 -0.000022 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000008 -0.000006 -0.000003 -0.000001 0.000002 0.000004 0.000006 0.000008 0.000010 0.000012 0.000014 0.000015 0.000017 0.000018 0.000020 0.000021 0.000021 0.000022 0.000022 0.000022 0.000021 0.000021 0.000020 0.000019 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 0.000000 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode56_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000006 -0.000004 -0.000002 -0.000000 0.000002 0.000003 0.000005 0.000007 0.000009 0.000010 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000021 -0.000020 -0.000018 -0.000016 -0.000013 -0.000010 -0.000007 -0.000004 -0.000001 0.000002 0.000005 0.000007 0.000010 0.000012 0.000014 0.000015 0.000016 0.000017 0.000017 0.000017 0.000018 0.000018 0.000019 0.000020 0.000020 0.000021 0.000021 0.000021 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000026 -0.000029 -0.000031 -0.000033 -0.000034 -0.000034 -0.000033 -0.000031 -0.000028 -0.000024 -0.000019 -0.000015 -0.000010 -0.000006 -0.000001 0.000003 0.000008 0.000011 0.000015 0.000018 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000027 0.000028 0.000029 0.000030 0.000030 0.000031 0.000031 0.000030 0.000030 0.000029 0.000028 0.000027 0.000026 0.000024 0.000023 0.000021 0.000020 0.000019 0.000017 0.000016 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000021 -0.000025 -0.000029 -0.000034 -0.000039 -0.000043 -0.000047 -0.000050 -0.000052 -0.000052 -0.000051 -0.000049 -0.000045 -0.000040 -0.000034 -0.000027 -0.000020 -0.000013 -0.000006 0.000001 0.000007 0.000013 0.000018 0.000022 0.000026 0.000029 0.000031 0.000033 0.000035 0.000037 0.000039 0.000041 0.000042 0.000043 0.000044 0.000045 0.000045 0.000044 0.000043 0.000042 0.000041 0.000040 0.000038 0.000036 0.000033 0.000031 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000003 -0.000006 -0.000010 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000042 -0.000049 -0.000056 -0.000062 -0.000068 -0.000073 -0.000076 -0.000078 -0.000077 -0.000074 -0.000069 -0.000063 -0.000054 -0.000045 -0.000034 -0.000024 -0.000013 -0.000003 0.000006 0.000015 0.000023 0.000029 0.000035 0.000039 0.000043 0.000047 0.000051 0.000054 0.000057 0.000059 0.000062 0.000063 0.000064 0.000064 0.000064 0.000064 0.000063 0.000061 0.000059 0.000057 0.000054 0.000051 0.000048 0.000045 0.000042 0.000039 0.000035 0.000032 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000005 0.000004 0.000003 0.000000 -0.000003 -0.000007 -0.000012 -0.000018 -0.000025 -0.000032 -0.000041 -0.000050 -0.000060 -0.000070 -0.000080 -0.000089 -0.000098 -0.000105 -0.000110 -0.000113 -0.000113 -0.000110 -0.000103 -0.000094 -0.000083 -0.000070 -0.000055 -0.000040 -0.000024 -0.000009 0.000005 0.000018 0.000029 0.000039 0.000048 0.000055 0.000062 0.000067 0.000073 0.000078 0.000082 0.000086 0.000088 0.000090 0.000092 0.000092 0.000092 0.000091 0.000089 0.000087 0.000085 0.000081 0.000078 0.000073 0.000069 0.000064 0.000059 0.000055 0.000050 0.000046 0.000041 0.000037 0.000033 0.000028 0.000025 0.000021 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000009 0.000008 0.000006 0.000003 -0.000002 -0.000008 -0.000015 -0.000023 -0.000033 -0.000044 -0.000056 -0.000069 -0.000083 -0.000098 -0.000112 -0.000125 -0.000138 -0.000148 -0.000156 -0.000161 -0.000161 -0.000158 -0.000150 -0.000138 -0.000123 -0.000105 -0.000084 -0.000062 -0.000040 -0.000018 0.000002 0.000021 0.000038 0.000053 0.000066 0.000077 0.000087 0.000096 0.000104 0.000111 0.000117 0.000122 0.000125 0.000128 0.000129 0.000130 0.000130 0.000128 0.000126 0.000123 0.000119 0.000115 0.000109 0.000104 0.000097 0.000091 0.000084 0.000077 0.000071 0.000064 0.000058 0.000052 0.000046 0.000040 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000015 0.000014 0.000011 0.000007 0.000001 -0.000007 -0.000017 -0.000029 -0.000042 -0.000058 -0.000075 -0.000094 -0.000114 -0.000135 -0.000155 -0.000175 -0.000193 -0.000208 -0.000219 -0.000226 -0.000228 -0.000224 -0.000214 -0.000198 -0.000177 -0.000152 -0.000123 -0.000093 -0.000062 -0.000031 -0.000001 0.000026 0.000051 0.000073 0.000092 0.000109 0.000124 0.000136 0.000147 0.000157 0.000164 0.000171 0.000175 0.000178 0.000180 0.000181 0.000181 0.000179 0.000176 0.000172 0.000166 0.000160 0.000153 0.000145 0.000136 0.000127 0.000118 0.000108 0.000099 0.000090 0.000081 0.000072 0.000063 0.000055 0.000047 0.000040 0.000034 0.000028 0.000023 0.000019 0.000015 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000024 0.000025 0.000025 0.000024 0.000020 0.000015 0.000007 -0.000004 -0.000017 -0.000034 -0.000053 -0.000075 -0.000100 -0.000127 -0.000155 -0.000185 -0.000214 -0.000242 -0.000267 -0.000288 -0.000304 -0.000314 -0.000317 -0.000312 -0.000299 -0.000278 -0.000250 -0.000215 -0.000176 -0.000134 -0.000091 -0.000047 -0.000006 0.000033 0.000069 0.000100 0.000128 0.000152 0.000173 0.000191 0.000206 0.000218 0.000228 0.000236 0.000242 0.000246 0.000248 0.000249 0.000248 0.000246 0.000242 0.000236 0.000229 0.000221 0.000211 0.000200 0.000189 0.000176 0.000164 0.000151 0.000138 0.000125 0.000112 0.000099 0.000087 0.000076 0.000065 0.000055 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000022 0.000025 0.000028 0.000032 0.000035 0.000037 0.000039 0.000039 0.000038 0.000034 0.000028 0.000017 0.000003 -0.000015 -0.000037 -0.000064 -0.000095 -0.000130 -0.000168 -0.000209 -0.000250 -0.000292 -0.000331 -0.000366 -0.000396 -0.000419 -0.000433 -0.000437 -0.000430 -0.000413 -0.000384 -0.000346 -0.000299 -0.000246 -0.000188 -0.000128 -0.000068 -0.000010 0.000045 0.000095 0.000139 0.000178 0.000212 0.000240 0.000264 0.000283 0.000299 0.000312 0.000321 0.000329 0.000334 0.000337 0.000338 0.000338 0.000335 0.000330 0.000322 0.000313 0.000302 0.000289 0.000275 0.000259 0.000243 0.000226 0.000208 0.000190 0.000172 0.000154 0.000136 0.000120 0.000104 0.000089 0.000075 0.000063 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000014 0.000018 0.000021 0.000025 0.000029 0.000033 0.000037 0.000042 0.000047 0.000052 0.000056 0.000059 0.000061 0.000060 0.000056 0.000048 0.000035 0.000017 -0.000007 -0.000038 -0.000075 -0.000118 -0.000167 -0.000220 -0.000277 -0.000336 -0.000394 -0.000449 -0.000499 -0.000541 -0.000572 -0.000592 -0.000597 -0.000588 -0.000563 -0.000524 -0.000472 -0.000408 -0.000336 -0.000257 -0.000175 -0.000093 -0.000013 0.000063 0.000132 0.000193 0.000247 0.000292 0.000329 0.000360 0.000385 0.000405 0.000420 0.000432 0.000441 0.000447 0.000452 0.000454 0.000453 0.000450 0.000444 0.000435 0.000423 0.000409 0.000392 0.000374 0.000354 0.000332 0.000309 0.000285 0.000260 0.000235 0.000211 0.000186 0.000163 0.000141 0.000121 0.000102 0.000085 0.000070 0.000057 0.000046 0.000037 0.000030 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000004 0.000007 0.000009 0.000013 0.000016 0.000020 0.000025 0.000030 0.000035 0.000041 0.000048 0.000054 0.000062 0.000069 0.000077 0.000083 0.000089 0.000092 0.000093 0.000089 0.000079 0.000063 0.000040 0.000008 -0.000033 -0.000083 -0.000143 -0.000210 -0.000285 -0.000364 -0.000446 -0.000526 -0.000603 -0.000673 -0.000731 -0.000775 -0.000801 -0.000808 -0.000795 -0.000761 -0.000707 -0.000636 -0.000549 -0.000451 -0.000344 -0.000233 -0.000121 -0.000011 0.000091 0.000185 0.000268 0.000339 0.000398 0.000447 0.000485 0.000516 0.000539 0.000558 0.000572 0.000583 0.000591 0.000596 0.000600 0.000600 0.000597 0.000590 0.000580 0.000566 0.000548 0.000528 0.000505 0.000479 0.000450 0.000420 0.000387 0.000354 0.000320 0.000286 0.000253 0.000222 0.000191 0.000164 0.000138 0.000115 0.000095 0.000078 0.000063 0.000050 0.000040 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000017 0.000022 0.000028 0.000035 0.000042 0.000050 0.000058 0.000068 0.000078 0.000089 0.000100 0.000111 0.000122 0.000131 0.000138 0.000140 0.000136 0.000125 0.000106 0.000076 0.000034 -0.000020 -0.000088 -0.000168 -0.000260 -0.000363 -0.000472 -0.000584 -0.000696 -0.000803 -0.000898 -0.000979 -0.001039 -0.001075 -0.001084 -0.001065 -0.001018 -0.000945 -0.000848 -0.000731 -0.000597 -0.000453 -0.000302 -0.000151 -0.000003 0.000135 0.000260 0.000369 0.000462 0.000538 0.000598 0.000645 0.000681 0.000708 0.000729 0.000745 0.000758 0.000768 0.000776 0.000781 0.000783 0.000781 0.000775 0.000764 0.000748 0.000728 0.000704 0.000675 0.000642 0.000605 0.000565 0.000522 0.000478 0.000432 0.000386 0.000342 0.000299 0.000258 0.000220 0.000186 0.000155 0.000128 0.000104 0.000084 0.000068 0.000054 0.000042 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000009 0.000013 0.000018 0.000023 0.000030 0.000038 0.000047 0.000057 0.000069 0.000081 0.000095 0.000110 0.000126 0.000143 0.000160 0.000176 0.000190 0.000201 0.000207 0.000205 0.000193 0.000169 0.000131 0.000077 0.000005 -0.000085 -0.000192 -0.000317 -0.000455 -0.000604 -0.000758 -0.000910 -0.001056 -0.001187 -0.001297 -0.001379 -0.001428 -0.001441 -0.001415 -0.001351 -0.001251 -0.001120 -0.000961 -0.000781 -0.000586 -0.000383 -0.000180 0.000016 0.000199 0.000363 0.000505 0.000623 0.000718 0.000791 0.000846 0.000887 0.000916 0.000938 0.000956 0.000970 0.000983 0.000994 0.001002 0.001008 0.001009 0.001005 0.000995 0.000979 0.000957 0.000929 0.000894 0.000853 0.000806 0.000754 0.000698 0.000639 0.000578 0.000517 0.000457 0.000399 0.000345 0.000294 0.000248 0.000207 0.000171 0.000139 0.000113 0.000090 0.000072 0.000056 0.000044 0.000034 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000008 0.000012 0.000017 0.000023 0.000031 0.000040 0.000051 0.000063 0.000077 0.000093 0.000111 0.000131 0.000153 0.000176 0.000201 0.000226 0.000250 0.000272 0.000290 0.000300 0.000300 0.000288 0.000260 0.000212 0.000143 0.000050 -0.000068 -0.000211 -0.000377 -0.000562 -0.000762 -0.000969 -0.001176 -0.001373 -0.001551 -0.001700 -0.001812 -0.001879 -0.001896 -0.001861 -0.001775 -0.001641 -0.001463 -0.001250 -0.001008 -0.000747 -0.000476 -0.000206 0.000053 0.000292 0.000505 0.000686 0.000833 0.000948 0.001033 0.001094 0.001137 0.001167 0.001188 0.001206 0.001221 0.001237 0.001252 0.001266 0.001278 0.001285 0.001286 0.001281 0.001267 0.001244 0.001213 0.001171 0.001121 0.001063 0.000996 0.000924 0.000847 0.000767 0.000686 0.000606 0.000529 0.000457 0.000390 0.000328 0.000274 0.000226 0.000185 0.000149 0.000120 0.000095 0.000074 0.000058 0.000044 0.000034 0.000025 0.000018 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000006 0.000010 0.000015 0.000022 0.000030 0.000041 0.000053 0.000067 0.000084 0.000103 0.000125 0.000150 0.000178 0.000209 0.000243 0.000278 0.000314 0.000350 0.000383 0.000410 0.000428 0.000433 0.000421 0.000388 0.000329 0.000242 0.000122 -0.000031 -0.000218 -0.000436 -0.000681 -0.000946 -0.001222 -0.001498 -0.001762 -0.002001 -0.002202 -0.002353 -0.002444 -0.002468 -0.002423 -0.002309 -0.002129 -0.001892 -0.001606 -0.001283 -0.000936 -0.000578 -0.000223 0.000115 0.000424 0.000695 0.000921 0.001101 0.001236 0.001331 0.001395 0.001436 0.001461 0.001478 0.001493 0.001509 0.001528 0.001549 0.001572 0.001594 0.001612 0.001624 0.001627 0.001619 0.001599 0.001566 0.001519 0.001459 0.001386 0.001303 0.001210 0.001110 0.001006 0.000901 0.000796 0.000695 0.000600 0.000511 0.000431 0.000359 0.000296 0.000242 0.000196 0.000157 0.000124 0.000097 0.000075 0.000058 0.000044 0.000032 0.000024 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000009 0.000014 0.000020 0.000029 0.000039 0.000052 0.000068 0.000087 0.000110 0.000136 0.000166 0.000200 0.000239 0.000282 0.000329 0.000379 0.000431 0.000482 0.000529 0.000570 0.000599 0.000612 0.000603 0.000565 0.000495 0.000386 0.000235 0.000038 -0.000203 -0.000487 -0.000807 -0.001155 -0.001518 -0.001882 -0.002231 -0.002548 -0.002816 -0.003018 -0.003142 -0.003177 -0.003119 -0.002969 -0.002732 -0.002417 -0.002039 -0.001612 -0.001154 -0.000684 -0.000222 0.000214 0.000608 0.000947 0.001224 0.001438 0.001591 0.001692 0.001752 0.001783 0.001797 0.001805 0.001813 0.001827 0.001850 0.001881 0.001917 0.001955 0.001992 0.002021 0.002040 0.002044 0.002031 0.001999 0.001948 0.001877 0.001789 0.001684 0.001567 0.001439 0.001306 0.001170 0.001035 0.000904 0.000780 0.000665 0.000560 0.000466 0.000385 0.000314 0.000253 0.000203 0.000160 0.000126 0.000097 0.000074 0.000056 0.000042 0.000031 0.000022 0.000016 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000012 0.000018 0.000026 0.000037 0.000050 0.000067 0.000088 0.000112 0.000142 0.000177 0.000217 0.000264 0.000317 0.000376 0.000440 0.000509 0.000581 0.000653 0.000721 0.000781 0.000826 0.000851 0.000847 0.000807 0.000724 0.000591 0.000402 0.000154 -0.000154 -0.000518 -0.000931 -0.001380 -0.001852 -0.002327 -0.002785 -0.003201 -0.003554 -0.003823 -0.003989 -0.004039 -0.003966 -0.003772 -0.003462 -0.003049 -0.002552 -0.001993 -0.001395 -0.000786 -0.000191 0.000365 0.000859 0.001277 0.001610 0.001857 0.002023 0.002120 0.002166 0.002176 0.002168 0.002157 0.002153 0.002163 0.002191 0.002235 0.002291 0.002355 0.002419 0.002476 0.002520 0.002545 0.002546 0.002520 0.002467 0.002387 0.002281 0.002153 0.002006 0.001845 0.001676 0.001502 0.001329 0.001162 0.001002 0.000854 0.000719 0.000599 0.000494 0.000403 0.000325 0.000260 0.000205 0.000161 0.000124 0.000095 0.000071 0.000053 0.000039 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000024 0.000034 0.000047 0.000064 0.000086 0.000112 0.000143 0.000182 0.000227 0.000281 0.000343 0.000414 0.000493 0.000580 0.000674 0.000773 0.000872 0.000967 0.001053 0.001121 0.001163 0.001169 0.001129 0.001034 0.000874 0.000642 0.000333 -0.000053 -0.000514 -0.001038 -0.001613 -0.002219 -0.002831 -0.003422 -0.003963 -0.004424 -0.004777 -0.004997 -0.005068 -0.004979 -0.004730 -0.004329 -0.003794 -0.003148 -0.002422 -0.001650 -0.000868 -0.000111 0.000587 0.001199 0.001705 0.002094 0.002368 0.002536 0.002616 0.002629 0.002602 0.002558 0.002516 0.002492 0.002496 0.002530 0.002592 0.002679 0.002780 0.002885 0.002984 0.003067 0.003124 0.003149 0.003137 0.003087 0.002998 0.002874 0.002719 0.002538 0.002338 0.002125 0.001907 0.001688 0.001476 0.001273 0.001085 0.000914 0.000761 0.000627 0.000511 0.000412 0.000329 0.000260 0.000203 0.000157 0.000120 0.000090 0.000067 0.000050 0.000036 0.000026 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000006 0.000009 0.000014 0.000022 0.000031 0.000044 0.000061 0.000082 0.000108 0.000141 0.000182 0.000231 0.000290 0.000360 0.000441 0.000534 0.000639 0.000755 0.000880 0.001012 0.001147 0.001278 0.001398 0.001496 0.001563 0.001585 0.001550 0.001445 0.001257 0.000977 0.000599 0.000120 -0.000453 -0.001112 -0.001837 -0.002604 -0.003383 -0.004139 -0.004834 -0.005429 -0.005887 -0.006177 -0.006274 -0.006166 -0.005850 -0.005337 -0.004649 -0.003819 -0.002888 -0.001902 -0.000909 0.000042 0.000907 0.001651 0.002250 0.002693 0.002982 0.003133 0.003172 0.003130 0.003042 0.002940 0.002853 0.002799 0.002792 0.002835 0.002926 0.003055 0.003210 0.003375 0.003535 0.003674 0.003780 0.003842 0.003854 0.003813 0.003720 0.003578 0.003393 0.003173 0.002927 0.002664 0.002392 0.002119 0.001853 0.001599 0.001363 0.001148 0.000956 0.000787 0.000641 0.000517 0.000412 0.000325 0.000254 0.000196 0.000150 0.000113 0.000084 0.000062 0.000045 0.000033 0.000024 0.000017 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000006 0.000009 0.000013 0.000020 0.000028 0.000040 0.000056 0.000077 0.000103 0.000136 0.000178 0.000229 0.000291 0.000367 0.000456 0.000560 0.000681 0.000817 0.000968 0.001133 0.001308 0.001487 0.001663 0.001827 0.001967 0.002068 0.002114 0.002090 0.001978 0.001762 0.001431 0.000975 0.000392 -0.000313 -0.001128 -0.002030 -0.002990 -0.003969 -0.004924 -0.005805 -0.006564 -0.007152 -0.007527 -0.007659 -0.007528 -0.007131 -0.006481 -0.005607 -0.004552 -0.003370 -0.002125 -0.000881 0.000298 0.001354 0.002244 0.002936 0.003421 0.003704 0.003810 0.003775 0.003644 0.003463 0.003277 0.003123 0.003027 0.003007 0.003064 0.003195 0.003386 0.003617 0.003867 0.004112 0.004332 0.004507 0.004625 0.004674 0.004652 0.004559 0.004400 0.004183 0.003920 0.003621 0.003299 0.002964 0.002628 0.002299 0.001985 0.001692 0.001426 0.001187 0.000977 0.000795 0.000641 0.000511 0.000403 0.000314 0.000243 0.000185 0.000140 0.000104 0.000077 0.000056 0.000041 0.000029 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000026 0.000037 0.000052 0.000071 0.000096 0.000129 0.000170 0.000222 0.000285 0.000364 0.000458 0.000571 0.000704 0.000857 0.001031 0.001226 0.001438 0.001665 0.001900 0.002133 0.002353 0.002545 0.002692 0.002773 0.002767 0.002654 0.002414 0.002029 0.001489 0.000789 -0.000065 -0.001059 -0.002167 -0.003352 -0.004567 -0.005758 -0.006862 -0.007817 -0.008562 -0.009042 -0.009216 -0.009058 -0.008563 -0.007747 -0.006647 -0.005320 -0.003839 -0.002285 -0.000746 0.000695 0.001964 0.003006 0.003785 0.004290 0.004535 0.004555 0.004400 0.004134 0.003818 0.003514 0.003269 0.003118 0.003082 0.003163 0.003352 0.003628 0.003965 0.004331 0.004694 0.005023 0.005295 0.005489 0.005594 0.005603 0.005518 0.005345 0.005096 0.004785 0.004427 0.004037 0.003631 0.003220 0.002819 0.002435 0.002077 0.001750 0.001457 0.001199 0.000976 0.000786 0.000626 0.000494 0.000385 0.000297 0.000227 0.000171 0.000127 0.000094 0.000069 0.000050 0.000036 0.000026 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000024 0.000033 0.000047 0.000065 0.000089 0.000120 0.000160 0.000210 0.000274 0.000353 0.000450 0.000567 0.000708 0.000874 0.001066 0.001285 0.001531 0.001801 0.002091 0.002393 0.002696 0.002986 0.003244 0.003449 0.003577 0.003601 0.003495 0.003234 0.002797 0.002168 0.001342 0.000322 -0.000874 -0.002216 -0.003659 -0.005147 -0.006613 -0.007978 -0.009165 -0.010096 -0.010700 -0.010924 -0.010734 -0.010122 -0.009107 -0.007738 -0.006089 -0.004253 -0.002340 -0.000461 0.001275 0.002775 0.003969 0.004816 0.005307 0.005466 0.005343 0.005009 0.004549 0.004048 0.003583 0.003219 0.002999 0.002946 0.003064 0.003335 0.003730 0.004210 0.004731 0.005251 0.005728 0.006129 0.006428 0.006609 0.006665 0.006598 0.006417 0.006136 0.005774 0.005350 0.004884 0.004396 0.003901 0.003416 0.002952 0.002519 0.002123 0.001768 0.001455 0.001185 0.000954 0.000760 0.000599 0.000467 0.000360 0.000274 0.000207 0.000154 0.000114 0.000083 0.000060 0.000043 0.000031 0.000022 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000021 0.000030 0.000042 0.000059 0.000081 0.000110 0.000147 0.000195 0.000257 0.000334 0.000431 0.000550 0.000694 0.000867 0.001071 0.001309 0.001581 0.001888 0.002226 0.002590 0.002972 0.003358 0.003732 0.004072 0.004351 0.004540 0.004607 0.004519 0.004245 0.003759 0.003040 0.002080 0.000881 -0.000537 -0.002139 -0.003874 -0.005673 -0.007453 -0.009120 -0.010575 -0.011721 -0.012469 -0.012750 -0.012521 -0.011769 -0.010519 -0.008834 -0.006808 -0.004562 -0.002237 0.000023 0.002082 0.003822 0.005157 0.006041 0.006469 0.006478 0.006140 0.005552 0.004827 0.004077 0.003403 0.002887 0.002583 0.002518 0.002691 0.003075 0.003630 0.004300 0.005027 0.005751 0.006420 0.006990 0.007427 0.007711 0.007833 0.007797 0.007614 0.007302 0.006886 0.006391 0.005841 0.005261 0.004672 0.004093 0.003538 0.003020 0.002545 0.002120 0.001745 0.001421 0.001144 0.000911 0.000718 0.000559 0.000431 0.000328 0.000248 0.000185 0.000136 0.000100 0.000072 0.000052 0.000037 0.000026 0.000018 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000027 0.000037 0.000052 0.000072 0.000098 0.000133 0.000178 0.000236 0.000310 0.000404 0.000520 0.000664 0.000839 0.001048 0.001297 0.001587 0.001920 0.002296 0.002713 0.003164 0.003639 0.004124 0.004598 0.005035 0.005405 0.005672 0.005796 0.005740 0.005464 0.004935 0.004129 0.003031 0.001645 -0.000012 -0.001898 -0.003955 -0.006099 -0.008233 -0.010240 -0.011999 -0.013390 -0.014301 -0.014645 -0.014367 -0.013451 -0.011929 -0.009879 -0.007421 -0.004710 -0.001923 0.000758 0.003160 0.005139 0.006591 0.007466 0.007764 0.007542 0.006899 0.005967 0.004893 0.003822 0.002884 0.002182 0.001781 0.001711 0.001963 0.002502 0.003267 0.004183 0.005173 0.006159 0.007072 0.007856 0.008469 0.008886 0.009097 0.009106 0.008929 0.008591 0.008119 0.007547 0.006906 0.006225 0.005531 0.004847 0.004191 0.003578 0.003016 0.002512 0.002068 0.001684 0.001355 0.001079 0.000850 0.000662 0.000510 0.000389 0.000293 0.000218 0.000161 0.000118 0.000085 0.000061 0.000043 0.000030 0.000021 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000011 0.000016 0.000023 0.000032 0.000045 0.000063 0.000087 0.000118 0.000159 0.000213 0.000282 0.000370 0.000481 0.000620 0.000792 0.001001 0.001252 0.001551 0.001900 0.002302 0.002757 0.003262 0.003812 0.004394 0.004992 0.005582 0.006134 0.006612 0.006973 0.007173 0.007164 0.006900 0.006341 0.005454 0.004221 0.002641 0.000735 -0.001455 -0.003858 -0.006380 -0.008901 -0.011284 -0.013380 -0.015041 -0.016132 -0.016543 -0.016206 -0.015101 -0.013269 -0.010806 -0.007864 -0.004636 -0.001344 0.001786 0.004541 0.006745 0.008277 0.009079 0.009166 0.008616 0.007565 0.006185 0.004667 0.003197 0.001937 0.001013 0.000504 0.000440 0.000805 0.001546 0.002579 0.003808 0.005128 0.006439 0.007655 0.008704 0.009535 0.010118 0.010443 0.010514 0.010354 0.009992 0.009464 0.008811 0.008071 0.007281 0.006472 0.005674 0.004907 0.004189 0.003531 0.002941 0.002421 0.001971 0.001587 0.001263 0.000995 0.000775 0.000597 0.000455 0.000343 0.000255 0.000188 0.000138 0.000099 0.000071 0.000050 0.000035 0.000025 0.000017 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000019 0.000027 0.000039 0.000054 0.000075 0.000102 0.000139 0.000187 0.000250 0.000332 0.000435 0.000566 0.000730 0.000932 0.001179 0.001476 0.001830 0.002244 0.002722 0.003265 0.003870 0.004529 0.005231 0.005956 0.006677 0.007361 0.007965 0.008440 0.008734 0.008791 0.008556 0.007980 0.007025 0.005664 0.003893 0.001732 -0.000772 -0.003541 -0.006463 -0.009400 -0.012188 -0.014648 -0.016602 -0.017885 -0.018365 -0.017958 -0.016642 -0.014464 -0.011546 -0.008073 -0.004286 -0.000455 0.003141 0.006245 0.008646 0.010203 0.010857 0.010636 0.009650 0.008076 0.006137 0.004075 0.002122 0.000481 -0.000698 -0.001323 -0.001363 -0.000847 0.000150 0.001518 0.003131 0.004853 0.006560 0.008141 0.009509 0.010603 0.011388 0.011851 0.012003 0.011869 0.011488 0.010905 0.010168 0.009323 0.008416 0.007484 0.006562 0.005675 0.004844 0.004084 0.003401 0.002800 0.002278 0.001834 0.001460 0.001149 0.000895 0.000690 0.000525 0.000396 0.000295 0.000218 0.000159 0.000115 0.000082 0.000058 0.000041 0.000028 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000023 0.000032 0.000045 0.000063 0.000087 0.000119 0.000161 0.000217 0.000290 0.000385 0.000505 0.000658 0.000848 0.001084 0.001371 0.001718 0.002131 0.002616 0.003177 0.003815 0.004527 0.005306 0.006139 0.007003 0.007870 0.008700 0.009447 0.010054 0.010462 0.010604 0.010418 0.009846 0.008838 0.007362 0.005409 0.002997 0.000175 -0.002967 -0.006304 -0.009675 -0.012887 -0.015730 -0.017992 -0.019477 -0.020025 -0.019538 -0.017989 -0.015437 -0.012030 -0.007994 -0.003618 0.000768 0.004832 0.008266 0.010822 0.012339 0.012756 0.012123 0.010585 0.008371 0.005761 0.003055 0.000540 -0.001540 -0.003004 -0.003746 -0.003741 -0.003031 -0.001718 0.000055 0.002125 0.004325 0.006497 0.008507 0.010249 0.011651 0.012671 0.013299 0.013548 0.013452 0.013057 0.012419 0.011595 0.010641 0.009610 0.008549 0.007495 0.006482 0.005533 0.004663 0.003883 0.003195 0.002600 0.002092 0.001665 0.001311 0.001021 0.000786 0.000599 0.000451 0.000336 0.000248 0.000181 0.000131 0.000094 0.000066 0.000047 0.000032 0.000022 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000026 0.000037 0.000052 0.000072 0.000100 0.000136 0.000185 0.000249 0.000333 0.000441 0.000580 0.000755 0.000973 0.001244 0.001575 0.001974 0.002450 0.003009 0.003657 0.004395 0.005221 0.006127 0.007099 0.008113 0.009136 0.010127 0.011031 0.011787 0.012326 0.012574 0.012459 0.011910 0.010871 0.009300 0.007182 0.004531 0.001401 -0.002112 -0.005865 -0.009674 -0.013318 -0.016552 -0.019128 -0.020816 -0.021431 -0.020856 -0.019061 -0.016118 -0.012203 -0.007587 -0.002614 0.002327 0.006841 0.010568 0.013223 0.014624 0.014713 0.013563 0.011362 0.008396 0.005010 0.001571 -0.001577 -0.004142 -0.005912 -0.006770 -0.006693 -0.005744 -0.004057 -0.001811 0.000789 0.003537 0.006241 0.008738 0.010904 0.012654 0.013942 0.014757 0.015119 0.015070 0.014666 0.013974 0.013062 0.011995 0.010837 0.009641 0.008453 0.007309 0.006237 0.005255 0.004374 0.003599 0.002927 0.002355 0.001874 0.001475 0.001149 0.000885 0.000674 0.000508 0.000379 0.000279 0.000204 0.000147 0.000106 0.000075 0.000053 0.000037 0.000026 0.000018 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000010 0.000014 0.000021 0.000029 0.000042 0.000059 0.000082 0.000113 0.000154 0.000209 0.000282 0.000377 0.000500 0.000657 0.000855 0.001103 0.001410 0.001785 0.002238 0.002779 0.003414 0.004151 0.004992 0.005935 0.006972 0.008087 0.009256 0.010443 0.011602 0.012675 0.013593 0.014279 0.014652 0.014628 0.014127 0.013081 0.011440 0.009181 0.006314 0.002896 -0.000969 -0.005123 -0.009359 -0.013426 -0.017044 -0.019930 -0.021818 -0.022496 -0.021829 -0.019785 -0.016450 -0.012029 -0.006840 -0.001284 0.004185 0.009111 0.013080 0.015768 0.016975 0.016647 0.014884 0.011924 0.008114 0.003869 -0.000374 -0.004207 -0.007289 -0.009377 -0.010340 -0.010164 -0.008934 -0.006819 -0.004041 -0.000849 0.002507 0.005797 0.008831 0.011461 0.013591 0.015170 0.016189 0.016676 0.016681 0.016272 0.015527 0.014527 0.013348 0.012061 0.010730 0.009406 0.008131 0.006936 0.005842 0.004861 0.003998 0.003251 0.002614 0.002080 0.001637 0.001274 0.000982 0.000748 0.000564 0.000421 0.000310 0.000227 0.000164 0.000118 0.000084 0.000059 0.000042 0.000029 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000023 0.000033 0.000047 0.000066 0.000092 0.000126 0.000173 0.000235 0.000316 0.000422 0.000560 0.000735 0.000958 0.001235 0.001579 0.001998 0.002505 0.003109 0.003821 0.004646 0.005589 0.006647 0.007814 0.009072 0.010396 0.011748 0.013078 0.014325 0.015412 0.016257 0.016769 0.016855 0.016425 0.015399 0.013718 0.011349 0.008302 0.004630 0.000447 -0.004076 -0.008709 -0.013172 -0.017152 -0.020330 -0.022408 -0.023145 -0.022390 -0.020109 -0.016400 -0.011500 -0.005774 0.000320 0.006265 0.011543 0.015688 0.018338 0.019277 0.018458 0.016011 0.012224 0.007510 0.002356 -0.002728 -0.007270 -0.010880 -0.013281 -0.014334 -0.014032 -0.012486 -0.009902 -0.006549 -0.002723 0.001280 0.005192 0.008792 0.011910 0.014438 0.016321 0.017555 0.018172 0.018234 0.017823 0.017028 0.015941 0.014652 0.013240 0.011776 0.010320 0.008918 0.007604 0.006402 0.005325 0.004377 0.003558 0.002860 0.002275 0.001790 0.001393 0.001073 0.000818 0.000617 0.000461 0.000340 0.000249 0.000181 0.000130 0.000093 0.000066 0.000046 0.000033 0.000023 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000025 0.000037 0.000052 0.000073 0.000102 0.000141 0.000192 0.000261 0.000351 0.000468 0.000620 0.000814 0.001059 0.001366 0.001744 0.002207 0.002765 0.003431 0.004214 0.005124 0.006163 0.007331 0.008621 0.010015 0.011488 0.012999 0.014496 0.015913 0.017170 0.018178 0.018838 0.019048 0.018708 0.017729 0.016040 0.013602 0.010417 0.006541 0.002092 -0.002747 -0.007725 -0.012537 -0.016839 -0.020278 -0.022528 -0.023321 -0.022490 -0.019999 -0.015960 -0.010641 -0.004446 0.002108 0.008448 0.013997 0.018241 0.020783 0.021393 0.020035 0.016868 0.012231 0.006601 0.000537 -0.005382 -0.010621 -0.014740 -0.017435 -0.018556 -0.018104 -0.016221 -0.013149 -0.009204 -0.004731 -0.000070 0.004471 0.008640 0.012248 0.015173 0.017359 0.018804 0.019550 0.019669 0.019256 0.018413 0.017245 0.015851 0.014322 0.012735 0.011156 0.009636 0.008212 0.006911 0.005745 0.004721 0.003836 0.003082 0.002450 0.001928 0.001501 0.001156 0.000882 0.000665 0.000497 0.000368 0.000270 0.000196 0.000142 0.000101 0.000072 0.000051 0.000036 0.000026 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000008 0.000013 0.000019 0.000028 0.000040 0.000058 0.000081 0.000113 0.000155 0.000212 0.000287 0.000385 0.000514 0.000679 0.000891 0.001158 0.001491 0.001902 0.002404 0.003010 0.003731 0.004580 0.005565 0.006691 0.007958 0.009358 0.010874 0.012481 0.014136 0.015785 0.017361 0.018779 0.019944 0.020752 0.021093 0.020859 0.019950 0.018288 0.015824 0.012557 0.008539 0.003892 -0.001188 -0.006438 -0.011529 -0.016092 -0.019749 -0.022143 -0.022988 -0.022104 -0.019452 -0.015156 -0.009507 -0.002951 0.003952 0.010576 0.016294 0.020551 0.022922 0.023167 0.021259 0.017386 0.011933 0.005437 -0.001479 -0.008171 -0.014047 -0.018625 -0.021574 -0.022735 -0.022121 -0.019899 -0.016349 -0.011831 -0.006735 -0.001445 0.003696 0.008404 0.012473 0.015772 0.018240 0.019880 0.020744 0.020915 0.020499 0.019613 0.018371 0.016884 0.015250 0.013555 0.011868 0.010246 0.008728 0.007341 0.006099 0.005009 0.004068 0.003268 0.002597 0.002042 0.001590 0.001225 0.000935 0.000706 0.000528 0.000392 0.000288 0.000210 0.000152 0.000109 0.000078 0.000056 0.000040 0.000028 0.000020 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000021 0.000031 0.000044 0.000063 0.000089 0.000123 0.000169 0.000231 0.000312 0.000419 0.000557 0.000736 0.000963 0.001249 0.001606 0.002046 0.002583 0.003229 0.003998 0.004902 0.005950 0.007148 0.008495 0.009986 0.011603 0.013319 0.015094 0.016871 0.018581 0.020139 0.021444 0.022389 0.022858 0.022736 0.021917 0.020315 0.017873 0.014585 0.010502 0.005746 0.000517 -0.004907 -0.010185 -0.014929 -0.018741 -0.021246 -0.022142 -0.021237 -0.018492 -0.014039 -0.008188 -0.001413 0.005691 0.012459 0.018228 0.022410 0.024562 0.024436 0.022013 0.017508 0.011343 0.004103 -0.003535 -0.010876 -0.017279 -0.022228 -0.025371 -0.026542 -0.025765 -0.023228 -0.019247 -0.014217 -0.008570 -0.002726 0.002939 0.008117 0.012586 0.016205 0.018914 0.020719 0.021680 0.021892 0.021473 0.020548 0.019245 0.017681 0.015963 0.014181 0.012409 0.010707 0.009115 0.007662 0.006363 0.005223 0.004239 0.003403 0.002704 0.002126 0.001654 0.001275 0.000973 0.000736 0.000551 0.000410 0.000302 0.000221 0.000160 0.000116 0.000083 0.000060 0.000043 0.000030 0.000022 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000010 0.000015 0.000023 0.000033 0.000048 0.000069 0.000096 0.000134 0.000183 0.000249 0.000337 0.000450 0.000598 0.000787 0.001028 0.001330 0.001707 0.002170 0.002734 0.003412 0.004217 0.005162 0.006257 0.007507 0.008912 0.010467 0.012154 0.013947 0.015806 0.017675 0.019483 0.021144 0.022559 0.023617 0.024199 0.024187 0.023470 0.021955 0.019585 0.016344 0.012282 0.007520 0.002258 -0.003221 -0.008570 -0.013395 -0.017285 -0.019857 -0.020799 -0.019917 -0.017167 -0.012685 -0.006793 0.000023 0.007148 0.013895 0.019582 0.023604 0.025507 0.025040 0.022192 0.017194 0.010495 0.002711 -0.005445 -0.013241 -0.020008 -0.025203 -0.028459 -0.029610 -0.028686 -0.025891 -0.021565 -0.016134 -0.010059 -0.003789 0.002277 0.007812 0.012582 0.016440 0.019326 0.021250 0.022280 0.022518 0.022093 0.021139 0.019790 0.018173 0.016396 0.014556 0.012729 0.010976 0.009338 0.007844 0.006510 0.005341 0.004332 0.003476 0.002760 0.002169 0.001688 0.001301 0.000994 0.000752 0.000565 0.000420 0.000311 0.000228 0.000166 0.000121 0.000087 0.000063 0.000045 0.000032 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000007 0.000011 0.000016 0.000024 0.000036 0.000052 0.000074 0.000103 0.000143 0.000196 0.000267 0.000359 0.000478 0.000633 0.000831 0.001082 0.001397 0.001788 0.002268 0.002850 0.003549 0.004377 0.005346 0.006467 0.007743 0.009177 0.010762 0.012481 0.014309 0.016205 0.018116 0.019973 0.021690 0.023169 0.024300 0.024965 0.025047 0.024434 0.023031 0.020777 0.017656 0.013711 0.009059 0.003899 -0.001496 -0.006779 -0.011561 -0.015435 -0.018020 -0.019005 -0.018193 -0.015541 -0.011184 -0.005439 0.001209 0.008146 0.014687 0.020150 0.023932 0.025577 0.024840 0.021711 0.016427 0.009446 0.001396 -0.006999 -0.014995 -0.021910 -0.027191 -0.030466 -0.031568 -0.030530 -0.027566 -0.023029 -0.017359 -0.011033 -0.004517 0.001777 0.007513 0.012449 0.016436 0.019414 0.021397 0.022457 0.022704 0.022272 0.021301 0.019930 0.018288 0.016488 0.014627 0.012781 0.011012 0.009362 0.007860 0.006518 0.005344 0.004332 0.003474 0.002757 0.002165 0.001685 0.001298 0.000992 0.000752 0.000565 0.000422 0.000313 0.000230 0.000169 0.000123 0.000089 0.000065 0.000047 0.000034 0.000025 0.000018 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000012 0.000018 0.000026 0.000039 0.000055 0.000079 0.000110 0.000152 0.000208 0.000281 0.000377 0.000502 0.000662 0.000867 0.001125 0.001447 0.001846 0.002335 0.002925 0.003631 0.004465 0.005439 0.006561 0.007835 0.009263 0.010837 0.012542 0.014353 0.016230 0.018123 0.019965 0.021674 0.023157 0.024307 0.025013 0.025160 0.024640 0.023364 0.021269 0.018338 0.014611 0.010199 0.005286 0.000136 -0.004925 -0.009523 -0.013271 -0.015802 -0.016819 -0.016130 -0.013690 -0.009626 -0.004238 0.002011 0.008532 0.014668 0.019762 0.023231 0.024635 0.023733 0.020515 0.015212 0.008268 0.000295 -0.007999 -0.015882 -0.022685 -0.027865 -0.031052 -0.032081 -0.030984 -0.027973 -0.023398 -0.017698 -0.011350 -0.004817 0.001488 0.007229 0.012163 0.016143 0.019110 0.021081 0.022129 0.022367 0.021929 0.020957 0.019593 0.017963 0.016181 0.014342 0.012522 0.010780 0.009158 0.007682 0.006366 0.005215 0.004224 0.003385 0.002684 0.002107 0.001639 0.001263 0.000965 0.000732 0.000551 0.000412 0.000306 0.000227 0.000167 0.000122 0.000089 0.000065 0.000047 0.000034 0.000025 0.000018 0.000014 0.000011 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000019 0.000028 0.000041 0.000059 0.000083 0.000116 0.000159 0.000217 0.000293 0.000392 0.000520 0.000684 0.000891 0.001153 0.001478 0.001878 0.002365 0.002952 0.003651 0.004474 0.005429 0.006525 0.007764 0.009147 0.010665 0.012304 0.014038 0.015831 0.017635 0.019388 0.021014 0.022427 0.023528 0.024215 0.024383 0.023936 0.022790 0.020889 0.018218 0.014813 0.010773 0.006267 0.001533 -0.003131 -0.007388 -0.010883 -0.013283 -0.014313 -0.013796 -0.011685 -0.008089 -0.003278 0.002330 0.008198 0.013726 0.018307 0.021402 0.022599 0.021667 0.018592 0.013579 0.007037 -0.000467 -0.008272 -0.015693 -0.022098 -0.026970 -0.029958 -0.030896 -0.029813 -0.026905 -0.022502 -0.017021 -0.010918 -0.004636 0.001425 0.006944 0.011684 0.015504 0.018347 0.020228 0.021219 0.021429 0.020991 0.020042 0.018719 0.017145 0.015429 0.013662 0.011917 0.010250 0.008699 0.007291 0.006037 0.004941 0.003999 0.003201 0.002536 0.001989 0.001546 0.001191 0.000910 0.000690 0.000520 0.000390 0.000291 0.000216 0.000160 0.000118 0.000087 0.000064 0.000046 0.000034 0.000025 0.000018 0.000014 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000013 0.000020 0.000029 0.000043 0.000061 0.000086 0.000120 0.000165 0.000224 0.000302 0.000403 0.000532 0.000697 0.000905 0.001164 0.001486 0.001880 0.002357 0.002929 0.003605 0.004396 0.005309 0.006349 0.007519 0.008814 0.010227 0.011743 0.013336 0.014974 0.016612 0.018193 0.019650 0.020907 0.021878 0.022476 0.022611 0.022202 0.021180 0.019501 0.017153 0.014169 0.010638 0.006702 0.002566 -0.001518 -0.005263 -0.008367 -0.010545 -0.011559 -0.011253 -0.009580 -0.006623 -0.002605 0.002122 0.007105 0.011824 0.015756 0.018425 0.019461 0.018653 0.015970 0.011579 0.005826 -0.000797 -0.007709 -0.014303 -0.020012 -0.024369 -0.027046 -0.027888 -0.026907 -0.024271 -0.020272 -0.015284 -0.009718 -0.003980 0.001565 0.006618 0.010961 0.014459 0.017057 0.018770 0.019660 0.019831 0.019404 0.018507 0.017266 0.015797 0.014200 0.012561 0.010945 0.009404 0.007973 0.006675 0.005521 0.004514 0.003649 0.002917 0.002308 0.001808 0.001403 0.001080 0.000825 0.000626 0.000472 0.000355 0.000266 0.000198 0.000147 0.000109 0.000081 0.000060 0.000044 0.000033 0.000024 0.000018 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000009 0.000014 0.000021 0.000031 0.000044 0.000063 0.000089 0.000123 0.000169 0.000229 0.000307 0.000408 0.000537 0.000700 0.000905 0.001160 0.001472 0.001853 0.002310 0.002853 0.003491 0.004230 0.005076 0.006031 0.007095 0.008260 0.009519 0.010853 0.012240 0.013648 0.015038 0.016359 0.017557 0.018566 0.019320 0.019749 0.019787 0.019373 0.018460 0.017020 0.015050 0.012584 0.009692 0.006488 0.003131 -0.000187 -0.003244 -0.005810 -0.007665 -0.008621 -0.008552 -0.007408 -0.005243 -0.002215 0.001412 0.005291 0.009019 0.012177 0.014375 0.015305 0.014770 0.012725 0.009278 0.004691 -0.000651 -0.006280 -0.011697 -0.016429 -0.020074 -0.022345 -0.023092 -0.022309 -0.020123 -0.016766 -0.012548 -0.007816 -0.002915 0.001839 0.006184 0.009927 0.012945 0.015187 0.016658 0.017413 0.017538 0.017139 0.016328 0.015217 0.013907 0.012487 0.011032 0.009601 0.008238 0.006975 0.005832 0.004817 0.003932 0.003173 0.002532 0.002000 0.001563 0.001211 0.000930 0.000710 0.000538 0.000407 0.000306 0.000230 0.000173 0.000129 0.000097 0.000073 0.000054 0.000040 0.000030 0.000022 0.000017 0.000012 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000014 0.000021 0.000032 0.000046 0.000065 0.000091 0.000125 0.000171 0.000231 0.000309 0.000409 0.000535 0.000695 0.000894 0.001138 0.001437 0.001796 0.002223 0.002726 0.003309 0.003978 0.004734 0.005575 0.006498 0.007493 0.008548 0.009646 0.010762 0.011869 0.012931 0.013908 0.014755 0.015426 0.015873 0.016051 0.015921 0.015453 0.014627 0.013435 0.011891 0.010025 0.007893 0.005572 0.003166 0.000797 -0.001400 -0.003281 -0.004705 -0.005548 -0.005719 -0.005171 -0.003919 -0.002046 0.000295 0.002887 0.005465 0.007740 0.009432 0.010299 0.010171 0.008978 0.006758 0.003665 -0.000048 -0.004055 -0.007994 -0.011505 -0.014274 -0.016062 -0.016728 -0.016241 -0.014672 -0.012181 -0.008993 -0.005367 -0.001573 0.002138 0.005556 0.008517 0.010916 0.012702 0.013873 0.014467 0.014549 0.014202 0.013518 0.012586 0.011490 0.010304 0.009091 0.007899 0.006766 0.005718 0.004771 0.003932 0.003202 0.002577 0.002050 0.001613 0.001257 0.000970 0.000743 0.000565 0.000428 0.000323 0.000244 0.000184 0.000139 0.000106 0.000080 0.000061 0.000046 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000014 0.000022 0.000032 0.000046 0.000066 0.000092 0.000126 0.000172 0.000231 0.000307 0.000405 0.000528 0.000681 0.000871 0.001102 0.001380 0.001711 0.002100 0.002551 0.003067 0.003648 0.004292 0.004994 0.005746 0.006535 0.007344 0.008156 0.008945 0.009686 0.010349 0.010903 0.011318 0.011565 0.011620 0.011470 0.011107 0.010535 0.009767 0.008827 0.007742 0.006546 0.005277 0.003972 0.002669 0.001408 0.000229 -0.000825 -0.001709 -0.002372 -0.002766 -0.002847 -0.002587 -0.001983 -0.001064 0.000101 0.001407 0.002715 0.003867 0.004700 0.005075 0.004891 0.004107 0.002752 0.000927 -0.001206 -0.003442 -0.005557 -0.007334 -0.008591 -0.009200 -0.009096 -0.008289 -0.006850 -0.004903 -0.002609 -0.000142 0.002325 0.004638 0.006674 0.008345 0.009603 0.010435 0.010856 0.010907 0.010643 0.010127 0.009424 0.008596 0.007698 0.006779 0.005877 0.005020 0.004229 0.003515 0.002885 0.002338 0.001871 0.001479 0.001156 0.000894 0.000685 0.000520 0.000394 0.000297 0.000224 0.000170 0.000129 0.000099 0.000077 0.000059 0.000046 0.000036 0.000028 0.000022 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000009 0.000014 0.000022 0.000033 0.000047 0.000066 0.000092 0.000126 0.000171 0.000228 0.000302 0.000396 0.000514 0.000659 0.000837 0.001051 0.001305 0.001603 0.001946 0.002337 0.002774 0.003253 0.003769 0.004312 0.004868 0.005421 0.005952 0.006438 0.006856 0.007180 0.007387 0.007456 0.007370 0.007124 0.006719 0.006174 0.005520 0.004800 0.004066 0.003373 0.002771 0.002296 0.001967 0.001777 0.001698 0.001675 0.001643 0.001534 0.001291 0.000881 0.000305 -0.000399 -0.001158 -0.001877 -0.002454 -0.002794 -0.002833 -0.002549 -0.001967 -0.001161 -0.000243 0.000660 0.001419 0.001931 0.002130 0.002004 0.001586 0.000956 0.000223 -0.000491 -0.001070 -0.001419 -0.001475 -0.001214 -0.000652 0.000164 0.001161 0.002251 0.003348 0.004369 0.005248 0.005939 0.006415 0.006668 0.006709 0.006560 0.006252 0.005823 0.005309 0.004747 0.004167 0.003595 0.003052 0.002551 0.002101 0.001705 0.001364 0.001075 0.000835 0.000640 0.000484 0.000362 0.000269 0.000199 0.000148 0.000112 0.000085 0.000067 0.000053 0.000043 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000009 0.000014 0.000022 0.000033 0.000047 0.000066 0.000092 0.000125 0.000168 0.000224 0.000295 0.000385 0.000495 0.000631 0.000795 0.000989 0.001216 0.001476 0.001769 0.002092 0.002442 0.002811 0.003187 0.003557 0.003903 0.004203 0.004435 0.004571 0.004589 0.004464 0.004179 0.003722 0.003093 0.002307 0.001396 0.000412 -0.000574 -0.001474 -0.002195 -0.002647 -0.002758 -0.002486 -0.001830 -0.000844 0.000371 0.001668 0.002870 0.003792 0.004270 0.004185 0.003487 0.002206 0.000458 -0.001569 -0.003638 -0.005492 -0.006893 -0.007654 -0.007664 -0.006909 -0.005467 -0.003494 -0.001206 0.001161 0.003376 0.005245 0.006634 0.007473 0.007764 0.007567 0.006984 0.006144 0.005180 0.004213 0.003341 0.002629 0.002109 0.001783 0.001631 0.001616 0.001693 0.001817 0.001947 0.002051 0.002107 0.002103 0.002038 0.001918 0.001754 0.001560 0.001349 0.001137 0.000932 0.000744 0.000577 0.000433 0.000313 0.000215 0.000138 0.000080 0.000039 0.000011 -0.000005 -0.000013 -0.000014 -0.000012 -0.000008 -0.000003 0.000002 0.000005 0.000008 0.000010 0.000011 0.000010 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000005 0.000009 0.000014 0.000022 0.000033 0.000047 0.000066 0.000091 0.000123 0.000165 0.000218 0.000286 0.000370 0.000473 0.000598 0.000746 0.000919 0.001116 0.001336 0.001576 0.001830 0.002089 0.002343 0.002576 0.002770 0.002900 0.002942 0.002868 0.002650 0.002260 0.001678 0.000891 -0.000102 -0.001288 -0.002628 -0.004061 -0.005501 -0.006833 -0.007927 -0.008648 -0.008868 -0.008493 -0.007475 -0.005833 -0.003664 -0.001141 0.001494 0.003956 0.005946 0.007194 0.007495 0.006746 0.004971 0.002323 -0.000921 -0.004397 -0.007694 -0.010406 -0.012189 -0.012804 -0.012147 -0.010264 -0.007339 -0.003664 0.000397 0.004460 0.008162 0.011208 0.013391 0.014609 0.014863 0.014243 0.012910 0.011061 0.008910 0.006660 0.004482 0.002510 0.000831 -0.000511 -0.001510 -0.002189 -0.002592 -0.002772 -0.002786 -0.002688 -0.002522 -0.002322 -0.002114 -0.001912 -0.001724 -0.001551 -0.001394 -0.001250 -0.001118 -0.000995 -0.000881 -0.000776 -0.000678 -0.000587 -0.000503 -0.000427 -0.000356 -0.000292 -0.000235 -0.000185 -0.000142 -0.000106 -0.000077 -0.000053 -0.000035 -0.000021 -0.000011 -0.000004 0.000000 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000003 0.000005 0.000009 0.000015 0.000023 0.000033 0.000047 0.000066 0.000090 0.000121 0.000161 0.000211 0.000275 0.000353 0.000448 0.000561 0.000693 0.000844 0.001011 0.001191 0.001377 0.001562 0.001733 0.001875 0.001968 0.001990 0.001913 0.001707 0.001340 0.000780 0.000001 -0.001018 -0.002286 -0.003794 -0.005513 -0.007384 -0.009318 -0.011194 -0.012858 -0.014138 -0.014858 -0.014857 -0.014018 -0.012289 -0.009707 -0.006412 -0.002642 0.001275 0.004952 0.007985 0.010005 0.010729 0.010007 0.007850 0.004448 0.000151 -0.004563 -0.009145 -0.013045 -0.015777 -0.016987 -0.016494 -0.014311 -0.010642 -0.005847 -0.000396 0.005194 0.010416 0.014837 0.018130 0.020104 0.020711 0.020028 0.018240 0.015603 0.012406 0.008943 0.005480 0.002236 -0.000628 -0.003009 -0.004864 -0.006196 -0.007047 -0.007481 -0.007576 -0.007412 -0.007064 -0.006598 -0.006064 -0.005502 -0.004939 -0.004393 -0.003876 -0.003394 -0.002950 -0.002545 -0.002180 -0.001854 -0.001565 -0.001310 -0.001087 -0.000893 -0.000726 -0.000583 -0.000461 -0.000359 -0.000275 -0.000207 -0.000152 -0.000109 -0.000076 -0.000051 -0.000033 -0.000020 -0.000011 -0.000005 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000006 0.000010 0.000015 0.000023 0.000033 0.000047 0.000065 0.000088 0.000118 0.000156 0.000203 0.000262 0.000334 0.000421 0.000522 0.000638 0.000767 0.000905 0.001046 0.001183 0.001303 0.001392 0.001431 0.001397 0.001263 0.000998 0.000569 -0.000061 -0.000925 -0.002051 -0.003459 -0.005153 -0.007117 -0.009306 -0.011644 -0.014017 -0.016271 -0.018220 -0.019653 -0.020359 -0.020148 -0.018886 -0.016518 -0.013099 -0.008802 -0.003924 0.001131 0.005893 0.009870 0.012609 0.013761 0.013134 0.010731 0.006767 0.001651 -0.004049 -0.009677 -0.014564 -0.018115 -0.019882 -0.019620 -0.017318 -0.013188 -0.007643 -0.001229 0.005434 0.011735 0.017131 0.021209 0.023709 0.024542 0.023779 0.021619 0.018359 0.014348 0.009945 0.005487 0.001257 -0.002524 -0.005710 -0.008227 -0.010062 -0.011251 -0.011867 -0.012004 -0.011762 -0.011240 -0.010527 -0.009697 -0.008809 -0.007907 -0.007023 -0.006179 -0.005389 -0.004660 -0.003998 -0.003403 -0.002874 -0.002408 -0.002000 -0.001647 -0.001343 -0.001083 -0.000864 -0.000681 -0.000529 -0.000406 -0.000306 -0.000227 -0.000165 -0.000117 -0.000081 -0.000054 -0.000035 -0.000021 -0.000012 -0.000006 -0.000002 0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000004 0.000006 0.000010 0.000016 0.000023 0.000034 0.000047 0.000064 0.000086 0.000115 0.000150 0.000195 0.000249 0.000316 0.000394 0.000484 0.000584 0.000692 0.000803 0.000910 0.001002 0.001065 0.001083 0.001034 0.000893 0.000628 0.000208 -0.000406 -0.001250 -0.002360 -0.003766 -0.005485 -0.007517 -0.009840 -0.012397 -0.015098 -0.017805 -0.020343 -0.022494 -0.024023 -0.024690 -0.024286 -0.022663 -0.019767 -0.015667 -0.010566 -0.004805 0.001157 0.006787 0.011528 0.014867 0.016409 0.015930 0.013427 0.009128 0.003485 -0.002879 -0.009233 -0.014834 -0.019011 -0.021257 -0.021283 -0.019057 -0.014796 -0.008938 -0.002077 0.005112 0.011952 0.017841 0.022310 0.025062 0.025982 0.025132 0.022722 0.019069 0.014553 0.009571 0.004499 -0.000340 -0.004692 -0.008383 -0.011316 -0.013466 -0.014864 -0.015587 -0.015733 -0.015417 -0.014752 -0.013840 -0.012772 -0.011622 -0.010445 -0.009285 -0.008172 -0.007126 -0.006159 -0.005279 -0.004488 -0.003784 -0.003165 -0.002624 -0.002156 -0.001754 -0.001413 -0.001125 -0.000886 -0.000688 -0.000528 -0.000399 -0.000297 -0.000218 -0.000156 -0.000110 -0.000075 -0.000050 -0.000032 -0.000019 -0.000010 -0.000005 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000024 0.000034 0.000047 0.000063 0.000084 0.000111 0.000144 0.000186 0.000236 0.000297 0.000367 0.000446 0.000532 0.000622 0.000710 0.000788 0.000843 0.000861 0.000823 0.000706 0.000482 0.000121 -0.000413 -0.001158 -0.002153 -0.003433 -0.005028 -0.006954 -0.009207 -0.011760 -0.014548 -0.017467 -0.020369 -0.023059 -0.025304 -0.026850 -0.027445 -0.026868 -0.024967 -0.021693 -0.017125 -0.011487 -0.005146 0.001406 0.007601 0.012848 0.016604 0.018449 0.018145 0.015683 0.011299 0.005459 -0.001188 -0.007886 -0.013859 -0.018412 -0.021010 -0.021348 -0.019383 -0.015329 -0.009624 -0.002871 0.004246 0.011037 0.016890 0.021324 0.024034 0.024898 0.023973 0.021467 0.017696 0.013041 0.007902 0.002660 -0.002354 -0.006878 -0.010729 -0.013802 -0.016062 -0.017535 -0.018291 -0.018430 -0.018065 -0.017311 -0.016278 -0.015061 -0.013742 -0.012383 -0.011034 -0.009732 -0.008502 -0.007361 -0.006318 -0.005378 -0.004540 -0.003800 -0.003152 -0.002591 -0.002109 -0.001699 -0.001354 -0.001067 -0.000830 -0.000637 -0.000483 -0.000361 -0.000265 -0.000192 -0.000136 -0.000094 -0.000063 -0.000041 -0.000026 -0.000015 -0.000007 -0.000003 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000012 0.000017 0.000024 0.000034 0.000046 0.000062 0.000082 0.000107 0.000138 0.000177 0.000223 0.000278 0.000341 0.000411 0.000485 0.000560 0.000629 0.000684 0.000712 0.000697 0.000621 0.000460 0.000186 -0.000232 -0.000829 -0.001644 -0.002714 -0.004074 -0.005751 -0.007759 -0.010093 -0.012720 -0.015572 -0.018539 -0.021465 -0.024151 -0.026359 -0.027831 -0.028315 -0.027593 -0.025519 -0.022050 -0.017273 -0.011423 -0.004874 0.001878 0.008263 0.013689 0.017617 0.019631 0.019495 0.017203 0.012986 0.007302 0.000785 -0.005828 -0.011783 -0.016405 -0.019178 -0.019809 -0.018252 -0.014713 -0.009608 -0.003506 0.002947 0.009105 0.014394 0.018371 0.020752 0.021428 0.020456 0.018029 0.014439 0.010038 0.005192 0.000252 -0.004480 -0.008759 -0.012415 -0.015346 -0.017513 -0.018934 -0.019668 -0.019800 -0.019433 -0.018673 -0.017622 -0.016372 -0.015002 -0.013577 -0.012149 -0.010758 -0.009434 -0.008196 -0.007058 -0.006026 -0.005100 -0.004280 -0.003559 -0.002932 -0.002391 -0.001930 -0.001541 -0.001216 -0.000947 -0.000729 -0.000554 -0.000415 -0.000306 -0.000222 -0.000158 -0.000110 -0.000075 -0.000050 -0.000031 -0.000019 -0.000010 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000024 0.000033 0.000045 0.000060 0.000079 0.000102 0.000132 0.000168 0.000211 0.000260 0.000317 0.000379 0.000443 0.000507 0.000563 0.000602 0.000613 0.000581 0.000486 0.000306 0.000016 -0.000417 -0.001024 -0.001841 -0.002904 -0.004244 -0.005886 -0.007841 -0.010101 -0.012632 -0.015364 -0.018189 -0.020955 -0.023466 -0.025494 -0.026796 -0.027132 -0.026302 -0.024175 -0.020719 -0.016028 -0.010332 -0.003993 0.002520 0.008666 0.013894 0.017703 0.019710 0.019705 0.017686 0.013874 0.008694 0.002728 -0.003353 -0.008869 -0.013216 -0.015941 -0.016788 -0.015728 -0.012950 -0.008825 -0.003853 0.001407 0.006403 0.010652 0.013789 0.015588 0.015969 0.014992 0.012825 0.009716 0.005955 0.001842 -0.002342 -0.006351 -0.009989 -0.013114 -0.015642 -0.017535 -0.018800 -0.019476 -0.019626 -0.019327 -0.018664 -0.017719 -0.016570 -0.015286 -0.013928 -0.012545 -0.011179 -0.009861 -0.008614 -0.007456 -0.006397 -0.005439 -0.004583 -0.003826 -0.003163 -0.002588 -0.002095 -0.001677 -0.001326 -0.001036 -0.000799 -0.000608 -0.000457 -0.000338 -0.000246 -0.000176 -0.000124 -0.000085 -0.000056 -0.000036 -0.000022 -0.000012 -0.000006 -0.000002 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000018 0.000024 0.000033 0.000043 0.000058 0.000075 0.000098 0.000125 0.000159 0.000198 0.000244 0.000295 0.000350 0.000408 0.000463 0.000511 0.000543 0.000547 0.000512 0.000418 0.000246 -0.000029 -0.000432 -0.000995 -0.001747 -0.002719 -0.003940 -0.005428 -0.007192 -0.009223 -0.011485 -0.013913 -0.016407 -0.018824 -0.020990 -0.022700 -0.023738 -0.023895 -0.023003 -0.020954 -0.017734 -0.013437 -0.008277 -0.002581 0.003233 0.008693 0.013322 0.016694 0.018491 0.018546 0.016872 0.013672 0.009316 0.004300 -0.000814 -0.005470 -0.009182 -0.011598 -0.012531 -0.011982 -0.010120 -0.007253 -0.003779 -0.000132 0.003279 0.006105 0.008098 0.009116 0.009129 0.008200 0.006467 0.004111 0.001335 -0.001659 -0.004687 -0.007590 -0.010244 -0.012556 -0.014466 -0.015943 -0.016980 -0.017589 -0.017802 -0.017659 -0.017209 -0.016505 -0.015600 -0.014548 -0.013395 -0.012188 -0.010963 -0.009756 -0.008593 -0.007494 -0.006473 -0.005539 -0.004694 -0.003940 -0.003273 -0.002690 -0.002186 -0.001756 -0.001394 -0.001092 -0.000845 -0.000645 -0.000485 -0.000360 -0.000263 -0.000189 -0.000133 -0.000092 -0.000062 -0.000040 -0.000025 -0.000014 -0.000007 -0.000003 0.000000 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000018 0.000024 0.000032 0.000042 0.000055 0.000072 0.000093 0.000119 0.000150 0.000186 0.000228 0.000275 0.000326 0.000378 0.000429 0.000474 0.000505 0.000513 0.000487 0.000412 0.000271 0.000044 -0.000291 -0.000759 -0.001384 -0.002190 -0.003198 -0.004424 -0.005870 -0.007526 -0.009360 -0.011314 -0.013300 -0.015200 -0.016868 -0.018135 -0.018829 -0.018789 -0.017887 -0.016051 -0.013284 -0.009679 -0.005423 -0.000788 0.003888 0.008231 0.011873 0.014495 0.015870 0.015893 0.014602 0.012174 0.008909 0.005189 0.001426 -0.001982 -0.004712 -0.006544 -0.007390 -0.007288 -0.006390 -0.004930 -0.003180 -0.001414 0.000132 0.001281 0.001929 0.002043 0.001654 0.000835 -0.000319 -0.001703 -0.003223 -0.004797 -0.006363 -0.007872 -0.009287 -0.010579 -0.011722 -0.012692 -0.013467 -0.014028 -0.014365 -0.014472 -0.014354 -0.014024 -0.013504 -0.012820 -0.012006 -0.011097 -0.010127 -0.009131 -0.008138 -0.007174 -0.006257 -0.005400 -0.004613 -0.003899 -0.003260 -0.002695 -0.002201 -0.001776 -0.001416 -0.001113 -0.000864 -0.000662 -0.000499 -0.000372 -0.000272 -0.000196 -0.000139 -0.000096 -0.000065 -0.000043 -0.000027 -0.000016 -0.000008 -0.000003 -0.000000 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000031 0.000040 0.000052 0.000068 0.000088 0.000112 0.000140 0.000174 0.000213 0.000256 0.000304 0.000354 0.000403 0.000449 0.000486 0.000506 0.000500 0.000459 0.000368 0.000213 -0.000021 -0.000352 -0.000798 -0.001374 -0.002095 -0.002967 -0.003990 -0.005153 -0.006427 -0.007766 -0.009103 -0.010348 -0.011395 -0.012124 -0.012420 -0.012178 -0.011323 -0.009824 -0.007706 -0.005056 -0.002022 0.001193 0.004352 0.007207 0.009524 0.011117 0.011872 0.011763 0.010857 0.009306 0.007324 0.005159 0.003052 0.001206 -0.000240 -0.001229 -0.001786 -0.002001 -0.002012 -0.001968 -0.002004 -0.002216 -0.002645 -0.003277 -0.004052 -0.004879 -0.005660 -0.006312 -0.006780 -0.007049 -0.007141 -0.007112 -0.007033 -0.006979 -0.007012 -0.007175 -0.007478 -0.007908 -0.008426 -0.008979 -0.009508 -0.009956 -0.010276 -0.010436 -0.010418 -0.010222 -0.009859 -0.009353 -0.008734 -0.008034 -0.007288 -0.006524 -0.005768 -0.005038 -0.004349 -0.003710 -0.003127 -0.002604 -0.002141 -0.001737 -0.001391 -0.001099 -0.000857 -0.000658 -0.000498 -0.000372 -0.000273 -0.000198 -0.000141 -0.000098 -0.000067 -0.000045 -0.000029 -0.000017 -0.000009 -0.000004 -0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000038 0.000050 0.000064 0.000082 0.000104 0.000131 0.000162 0.000198 0.000239 0.000284 0.000333 0.000383 0.000434 0.000480 0.000517 0.000540 0.000542 0.000515 0.000451 0.000340 0.000174 -0.000057 -0.000360 -0.000738 -0.001194 -0.001722 -0.002309 -0.002933 -0.003564 -0.004156 -0.004656 -0.005006 -0.005143 -0.005014 -0.004581 -0.003830 -0.002773 -0.001457 0.000039 0.001613 0.003144 0.004511 0.005607 0.006350 0.006706 0.006685 0.006349 0.005801 0.005164 0.004565 0.004105 0.003841 0.003768 0.003823 0.003890 0.003820 0.003463 0.002694 0.001446 -0.000276 -0.002385 -0.004724 -0.007082 -0.009229 -0.010948 -0.012073 -0.012505 -0.012235 -0.011334 -0.009948 -0.008268 -0.006503 -0.004856 -0.003489 -0.002515 -0.001988 -0.001902 -0.002201 -0.002798 -0.003582 -0.004443 -0.005280 -0.006011 -0.006580 -0.006953 -0.007120 -0.007092 -0.006893 -0.006554 -0.006110 -0.005598 -0.005046 -0.004481 -0.003924 -0.003388 -0.002886 -0.002424 -0.002009 -0.001641 -0.001322 -0.001050 -0.000822 -0.000634 -0.000482 -0.000361 -0.000267 -0.000194 -0.000138 -0.000097 -0.000067 -0.000045 -0.000029 -0.000018 -0.000010 -0.000005 -0.000001 0.000001 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000036 0.000047 0.000060 0.000077 0.000097 0.000122 0.000150 0.000184 0.000222 0.000265 0.000313 0.000366 0.000422 0.000480 0.000537 0.000593 0.000643 0.000686 0.000720 0.000744 0.000755 0.000756 0.000748 0.000734 0.000723 0.000724 0.000748 0.000811 0.000928 0.001117 0.001392 0.001761 0.002226 0.002770 0.003365 0.003964 0.004506 0.004925 0.005155 0.005142 0.004854 0.004292 0.003494 0.002541 0.001548 0.000659 0.000026 -0.000215 0.000036 0.000816 0.002081 0.003704 0.005477 0.007136 0.008391 0.008971 0.008664 0.007356 0.005051 0.001889 -0.001874 -0.005892 -0.009768 -0.013115 -0.015598 -0.016982 -0.017158 -0.016156 -0.014132 -0.011342 -0.008107 -0.004765 -0.001633 0.001029 0.003041 0.004313 0.004842 0.004700 0.004009 0.002926 0.001613 0.000223 -0.001115 -0.002304 -0.003280 -0.004013 -0.004497 -0.004752 -0.004806 -0.004697 -0.004465 -0.004145 -0.003770 -0.003366 -0.002954 -0.002551 -0.002167 -0.001813 -0.001494 -0.001212 -0.000968 -0.000762 -0.000591 -0.000451 -0.000340 -0.000252 -0.000184 -0.000132 -0.000093 -0.000065 -0.000044 -0.000029 -0.000018 -0.000010 -0.000005 -0.000001 0.000001 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000034 0.000044 0.000056 0.000071 0.000090 0.000112 0.000138 0.000168 0.000204 0.000245 0.000293 0.000348 0.000409 0.000478 0.000556 0.000642 0.000740 0.000852 0.000982 0.001136 0.001322 0.001549 0.001829 0.002173 0.002597 0.003113 0.003732 0.004463 0.005303 0.006244 0.007261 0.008312 0.009336 0.010254 0.010969 0.011375 0.011372 0.010873 0.009829 0.008234 0.006143 0.003677 0.001014 -0.001612 -0.003940 -0.005704 -0.006670 -0.006666 -0.005617 -0.003569 -0.000697 0.002703 0.006237 0.009460 0.011927 0.013254 0.013174 0.011576 0.008530 0.004287 -0.000751 -0.006076 -0.011136 -0.015407 -0.018456 -0.019991 -0.019896 -0.018233 -0.015229 -0.011234 -0.006677 -0.002004 0.002370 0.006106 0.008969 0.010837 0.011700 0.011643 0.010820 0.009425 0.007666 0.005742 0.003821 0.002037 0.000480 -0.000799 -0.001783 -0.002484 -0.002929 -0.003157 -0.003210 -0.003130 -0.002955 -0.002715 -0.002438 -0.002143 -0.001848 -0.001565 -0.001302 -0.001066 -0.000858 -0.000679 -0.000530 -0.000407 -0.000307 -0.000229 -0.000168 -0.000121 -0.000086 -0.000060 -0.000041 -0.000027 -0.000017 -0.000010 -0.000005 -0.000001 0.000001 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000032 0.000040 0.000051 0.000065 0.000081 0.000101 0.000124 0.000152 0.000185 0.000223 0.000269 0.000324 0.000390 0.000467 0.000560 0.000673 0.000811 0.000981 0.001195 0.001464 0.001804 0.002231 0.002765 0.003426 0.004235 0.005208 0.006355 0.007675 0.009153 0.010752 0.012413 0.014049 0.015544 0.016760 0.017542 0.017735 0.017202 0.015846 0.013630 0.010598 0.006883 0.002711 -0.001614 -0.005729 -0.009248 -0.011801 -0.013085 -0.012901 -0.011199 -0.008092 -0.003867 0.001041 0.006089 0.010684 0.014257 0.016336 0.016609 0.014970 0.011536 0.006643 0.000804 -0.005355 -0.011168 -0.016011 -0.019381 -0.020949 -0.020591 -0.018397 -0.014644 -0.009752 -0.004226 0.001411 0.006676 0.011173 0.014627 0.016896 0.017965 0.017927 0.016958 0.015281 0.013137 0.010757 0.008342 0.006051 0.003996 0.002244 0.000823 -0.000274 -0.001070 -0.001606 -0.001925 -0.002073 -0.002090 -0.002012 -0.001869 -0.001687 -0.001485 -0.001278 -0.001077 -0.000891 -0.000723 -0.000577 -0.000453 -0.000349 -0.000266 -0.000199 -0.000147 -0.000106 -0.000076 -0.000053 -0.000037 -0.000024 -0.000015 -0.000009 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000019 0.000023 0.000029 0.000037 0.000046 0.000058 0.000073 0.000090 0.000110 0.000134 0.000162 0.000197 0.000240 0.000293 0.000358 0.000439 0.000541 0.000670 0.000836 0.001049 0.001324 0.001679 0.002136 0.002717 0.003448 0.004357 0.005467 0.006797 0.008356 0.010136 0.012107 0.014212 0.016363 0.018435 0.020269 0.021682 0.022474 0.022452 0.021455 0.019380 0.016205 0.012017 0.007011 0.001497 -0.004124 -0.009391 -0.013826 -0.016987 -0.018521 -0.018218 -0.016047 -0.012176 -0.006971 -0.000965 0.005196 0.010821 0.015262 0.017992 0.018672 0.017202 0.013731 0.008646 0.002523 -0.003942 -0.010022 -0.015043 -0.018466 -0.019945 -0.019360 -0.016814 -0.012615 -0.007218 -0.001165 0.004982 0.010708 0.015589 0.019332 0.021783 0.022925 0.022856 0.021760 0.019877 0.017464 0.014768 0.012009 0.009361 0.006949 0.004851 0.003102 0.001701 0.000627 -0.000158 -0.000700 -0.001042 -0.001229 -0.001298 -0.001282 -0.001208 -0.001097 -0.000966 -0.000829 -0.000695 -0.000571 -0.000459 -0.000363 -0.000282 -0.000216 -0.000163 -0.000121 -0.000088 -0.000063 -0.000045 -0.000031 -0.000020 -0.000013 -0.000007 -0.000003 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000026 0.000033 0.000041 0.000051 0.000063 0.000077 0.000094 0.000113 0.000137 0.000167 0.000204 0.000251 0.000311 0.000389 0.000491 0.000624 0.000800 0.001032 0.001340 0.001744 0.002268 0.002942 0.003795 0.004857 0.006156 0.007711 0.009528 0.011595 0.013871 0.016285 0.018727 0.021047 0.023059 0.024550 0.025293 0.025076 0.023726 0.021139 0.017313 0.012363 0.006531 0.000178 -0.006234 -0.012187 -0.017154 -0.020656 -0.022325 -0.021950 -0.019520 -0.015239 -0.009518 -0.002937 0.003810 0.009996 0.014946 0.018119 0.019175 0.018022 0.014824 0.009985 0.004095 -0.002142 -0.007994 -0.012790 -0.015998 -0.017282 -0.016527 -0.013847 -0.009549 -0.004087 0.001998 0.008154 0.013869 0.018727 0.022439 0.024852 0.025948 0.025823 0.024658 0.022690 0.020172 0.017354 0.014454 0.011650 0.009071 0.006797 0.004868 0.003288 0.002039 0.001086 0.000387 -0.000103 -0.000424 -0.000615 -0.000707 -0.000729 -0.000702 -0.000644 -0.000569 -0.000488 -0.000407 -0.000332 -0.000265 -0.000208 -0.000160 -0.000121 -0.000091 -0.000067 -0.000048 -0.000034 -0.000023 -0.000015 -0.000009 -0.000005 -0.000002 0.000000 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000019 0.000023 0.000029 0.000035 0.000044 0.000053 0.000064 0.000076 0.000090 0.000108 0.000130 0.000159 0.000196 0.000246 0.000313 0.000404 0.000527 0.000694 0.000921 0.001227 0.001634 0.002171 0.002867 0.003753 0.004861 0.006219 0.007845 0.009744 0.011899 0.014264 0.016760 0.019267 0.021625 0.023637 0.025080 0.025722 0.025349 0.023790 0.020954 0.016850 0.011614 0.005509 -0.001083 -0.007685 -0.013770 -0.018808 -0.022328 -0.023975 -0.023560 -0.021090 -0.016784 -0.011061 -0.004497 0.002230 0.008419 0.013427 0.016744 0.018060 0.017295 0.014615 0.010403 0.005213 -0.000300 -0.005461 -0.009658 -0.012407 -0.013408 -0.012563 -0.009980 -0.005946 -0.000875 0.004740 0.010396 0.015631 0.020066 0.023439 0.025612 0.026567 0.026390 0.025247 0.023349 0.020931 0.018221 0.015421 0.012697 0.010171 0.007921 0.005986 0.004376 0.003073 0.002051 0.001271 0.000694 0.000284 0.000005 -0.000172 -0.000273 -0.000319 -0.000327 -0.000309 -0.000278 -0.000239 -0.000199 -0.000162 -0.000128 -0.000100 -0.000077 -0.000058 -0.000043 -0.000031 -0.000022 -0.000015 -0.000009 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000030 0.000036 0.000042 0.000049 0.000057 0.000065 0.000075 0.000088 0.000105 0.000130 0.000164 0.000212 0.000281 0.000379 0.000517 0.000712 0.000981 0.001347 0.001838 0.002482 0.003309 0.004351 0.005633 0.007171 0.008968 0.011006 0.013237 0.015581 0.017922 0.020104 0.021938 0.023212 0.023711 0.023236 0.021636 0.018837 0.014861 0.009850 0.004064 -0.002132 -0.008287 -0.013913 -0.018529 -0.021715 -0.023165 -0.022724 -0.020423 -0.016476 -0.011271 -0.005330 0.000745 0.006343 0.010911 0.014018 0.015407 0.015026 0.013023 0.009734 0.005630 0.001259 -0.002818 -0.006097 -0.008185 -0.008843 -0.007997 -0.005743 -0.002318 0.001934 0.006610 0.011298 0.015622 0.019274 0.022039 0.023804 0.024553 0.024357 0.023347 0.021698 0.019601 0.017245 0.014799 0.012404 0.010164 0.008147 0.006390 0.004904 0.003678 0.002691 0.001914 0.001315 0.000865 0.000536 0.000301 0.000141 0.000037 -0.000026 -0.000059 -0.000073 -0.000074 -0.000067 -0.000058 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000013 -0.000009 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000024 0.000027 0.000031 0.000034 0.000036 0.000038 0.000039 0.000041 0.000045 0.000052 0.000066 0.000088 0.000126 0.000185 0.000277 0.000414 0.000614 0.000898 0.001288 0.001811 0.002495 0.003365 0.004443 0.005744 0.007267 0.008994 0.010882 0.012858 0.014819 0.016628 0.018123 0.019125 0.019450 0.018937 0.017467 0.014988 0.011536 0.007243 0.002344 -0.002845 -0.007944 -0.012549 -0.016271 -0.018783 -0.019856 -0.019393 -0.017443 -0.014201 -0.009993 -0.005239 -0.000409 0.004030 0.007667 0.010191 0.011430 0.011362 0.010114 0.007944 0.005202 0.002284 -0.000411 -0.002533 -0.003816 -0.004099 -0.003343 -0.001622 0.000894 0.003962 0.007304 0.010634 0.013694 0.016270 0.018216 0.019451 0.019964 0.019799 0.019045 0.017822 0.016261 0.014496 0.012646 0.010815 0.009080 0.007495 0.006089 0.004874 0.003848 0.002996 0.002302 0.001746 0.001305 0.000963 0.000700 0.000502 0.000355 0.000249 0.000173 0.000121 0.000084 0.000060 0.000043 0.000031 0.000023 0.000016 0.000012 0.000008 0.000006 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000016 0.000018 0.000019 0.000019 0.000017 0.000014 0.000008 0.000000 -0.000009 -0.000021 -0.000032 -0.000044 -0.000052 -0.000053 -0.000043 -0.000013 0.000047 0.000152 0.000318 0.000563 0.000909 0.001378 0.001989 0.002759 0.003698 0.004804 0.006060 0.007431 0.008859 0.010264 0.011542 0.012571 0.013220 0.013357 0.012870 0.011685 0.009777 0.007190 0.004040 0.000511 -0.003155 -0.006682 -0.009789 -0.012219 -0.013767 -0.014310 -0.013818 -0.012363 -0.010106 -0.007283 -0.004177 -0.001085 0.001715 0.003996 0.005600 0.006459 0.006593 0.006100 0.005142 0.003919 0.002643 0.001512 0.000691 0.000298 0.000391 0.000976 0.002003 0.003385 0.005002 0.006722 0.008414 0.009959 0.011260 0.012247 0.012882 0.013155 0.013081 0.012698 0.012055 0.011214 0.010237 0.009186 0.008115 0.007068 0.006078 0.005167 0.004348 0.003624 0.002994 0.002452 0.001992 0.001605 0.001283 0.001018 0.000803 0.000629 0.000491 0.000382 0.000297 0.000230 0.000178 0.000138 0.000106 0.000081 0.000061 0.000046 0.000034 0.000025 0.000019 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000010 0.000006 0.000001 -0.000009 -0.000022 -0.000039 -0.000061 -0.000088 -0.000120 -0.000158 -0.000200 -0.000245 -0.000291 -0.000332 -0.000361 -0.000368 -0.000344 -0.000273 -0.000143 0.000062 0.000354 0.000743 0.001234 0.001822 0.002496 0.003231 0.003989 0.004719 0.005360 0.005842 0.006090 0.006039 0.005637 0.004856 0.003706 0.002235 0.000532 -0.001279 -0.003055 -0.004648 -0.005925 -0.006782 -0.007164 -0.007067 -0.006539 -0.005671 -0.004583 -0.003406 -0.002260 -0.001244 -0.000417 0.000202 0.000629 0.000915 0.001125 0.001327 0.001578 0.001913 0.002337 0.002832 0.003359 0.003871 0.004320 0.004671 0.004904 0.005021 0.005037 0.004981 0.004888 0.004792 0.004720 0.004689 0.004704 0.004757 0.004832 0.004905 0.004954 0.004960 0.004908 0.004792 0.004613 0.004377 0.004095 0.003778 0.003440 0.003090 0.002742 0.002402 0.002079 0.001778 0.001504 0.001258 0.001043 0.000856 0.000697 0.000563 0.000452 0.000360 0.000285 0.000224 0.000175 0.000135 0.000103 0.000078 0.000058 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000008 0.000006 0.000001 -0.000006 -0.000016 -0.000031 -0.000051 -0.000077 -0.000111 -0.000154 -0.000206 -0.000270 -0.000346 -0.000436 -0.000539 -0.000653 -0.000776 -0.000903 -0.001028 -0.001144 -0.001246 -0.001326 -0.001379 -0.001404 -0.001401 -0.001375 -0.001332 -0.001287 -0.001253 -0.001246 -0.001284 -0.001379 -0.001539 -0.001763 -0.002041 -0.002346 -0.002637 -0.002862 -0.002966 -0.002893 -0.002608 -0.002100 -0.001394 -0.000556 0.000317 0.001102 0.001672 0.001916 0.001760 0.001188 0.000247 -0.000952 -0.002243 -0.003430 -0.004316 -0.004728 -0.004553 -0.003753 -0.002377 -0.000560 0.001500 0.003563 0.005387 0.006758 0.007522 0.007604 0.007013 0.005841 0.004239 0.002397 0.000516 -0.001216 -0.002648 -0.003676 -0.004254 -0.004386 -0.004123 -0.003547 -0.002757 -0.001853 -0.000927 -0.000055 0.000710 0.001335 0.001806 0.002125 0.002304 0.002362 0.002323 0.002211 0.002047 0.001852 0.001642 0.001430 0.001227 0.001038 0.000867 0.000716 0.000585 0.000473 0.000379 0.000301 0.000236 0.000184 0.000141 0.000107 0.000081 0.000060 0.000045 0.000033 0.000024 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000012 0.000011 0.000010 0.000008 0.000005 -0.000000 -0.000007 -0.000017 -0.000032 -0.000052 -0.000078 -0.000113 -0.000157 -0.000214 -0.000284 -0.000372 -0.000480 -0.000611 -0.000767 -0.000950 -0.001162 -0.001402 -0.001671 -0.001967 -0.002293 -0.002649 -0.003038 -0.003466 -0.003938 -0.004458 -0.005031 -0.005654 -0.006321 -0.007014 -0.007702 -0.008344 -0.008885 -0.009259 -0.009391 -0.009206 -0.008636 -0.007625 -0.006151 -0.004229 -0.001927 0.000630 0.003263 0.005746 0.007833 0.009283 0.009893 0.009535 0.008183 0.005926 0.002975 -0.000361 -0.003703 -0.006652 -0.008840 -0.009982 -0.009916 -0.008634 -0.006284 -0.003154 0.000365 0.003831 0.006811 0.008940 0.009964 0.009772 0.008402 0.006027 0.002923 -0.000570 -0.004097 -0.007330 -0.010003 -0.011934 -0.013036 -0.013313 -0.012846 -0.011774 -0.010265 -0.008496 -0.006632 -0.004812 -0.003142 -0.001691 -0.000496 0.000435 0.001115 0.001571 0.001836 0.001949 0.001945 0.001859 0.001719 0.001547 0.001363 0.001178 0.001002 0.000840 0.000695 0.000568 0.000458 0.000366 0.000289 0.000225 0.000174 0.000133 0.000101 0.000076 0.000056 0.000041 0.000030 0.000022 0.000016 0.000011 0.000007 0.000004 0.000002 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000012 0.000012 0.000010 0.000006 0.000002 -0.000005 -0.000015 -0.000028 -0.000046 -0.000070 -0.000102 -0.000143 -0.000196 -0.000264 -0.000349 -0.000456 -0.000590 -0.000755 -0.000956 -0.001197 -0.001484 -0.001820 -0.002211 -0.002662 -0.003180 -0.003774 -0.004455 -0.005231 -0.006114 -0.007108 -0.008213 -0.009415 -0.010686 -0.011979 -0.013225 -0.014332 -0.015191 -0.015679 -0.015669 -0.015044 -0.013709 -0.011611 -0.008755 -0.005218 -0.001160 0.003176 0.007477 0.011380 0.014513 0.016531 0.017170 0.016288 0.013901 0.010192 0.005508 0.000330 -0.004784 -0.009262 -0.012592 -0.014391 -0.014460 -0.012815 -0.009686 -0.005491 -0.000784 0.003826 0.007746 0.010485 0.011705 0.011268 0.009233 0.005843 0.001480 -0.003394 -0.008296 -0.012778 -0.016479 -0.019152 -0.020676 -0.021057 -0.020401 -0.018893 -0.016761 -0.014247 -0.011577 -0.008944 -0.006497 -0.004338 -0.002521 -0.001062 0.000050 0.000848 0.001377 0.001686 0.001824 0.001835 0.001758 0.001624 0.001460 0.001283 0.001105 0.000936 0.000781 0.000643 0.000522 0.000418 0.000332 0.000260 0.000202 0.000155 0.000118 0.000089 0.000066 0.000049 0.000035 0.000025 0.000018 0.000012 0.000008 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000013 0.000013 0.000012 0.000009 0.000005 -0.000001 -0.000010 -0.000021 -0.000037 -0.000057 -0.000085 -0.000120 -0.000166 -0.000225 -0.000300 -0.000395 -0.000516 -0.000667 -0.000856 -0.001088 -0.001371 -0.001712 -0.002117 -0.002596 -0.003160 -0.003819 -0.004588 -0.005482 -0.006516 -0.007702 -0.009046 -0.010544 -0.012172 -0.013887 -0.015621 -0.017273 -0.018718 -0.019804 -0.020367 -0.020241 -0.019278 -0.017366 -0.014451 -0.010563 -0.005824 -0.000463 0.005190 0.010722 0.015669 0.019563 0.021989 0.022637 0.021358 0.018199 0.013413 0.007449 0.000912 -0.005507 -0.011110 -0.015282 -0.017571 -0.017750 -0.015853 -0.012173 -0.007221 -0.001668 0.003753 0.008337 0.011501 0.012850 0.012223 0.009699 0.005569 0.000292 -0.005581 -0.011474 -0.016855 -0.021293 -0.024495 -0.026317 -0.026763 -0.025961 -0.024128 -0.021537 -0.018474 -0.015211 -0.011982 -0.008966 -0.006286 -0.004013 -0.002168 -0.000740 0.000310 0.001033 0.001486 0.001727 0.001810 0.001780 0.001675 0.001527 0.001356 0.001179 0.001006 0.000844 0.000698 0.000569 0.000458 0.000365 0.000287 0.000223 0.000172 0.000132 0.000099 0.000074 0.000055 0.000040 0.000028 0.000020 0.000013 0.000008 0.000005 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000014 0.000014 0.000013 0.000012 0.000008 0.000003 -0.000004 -0.000013 -0.000026 -0.000043 -0.000065 -0.000094 -0.000132 -0.000180 -0.000241 -0.000320 -0.000420 -0.000546 -0.000706 -0.000906 -0.001153 -0.001456 -0.001823 -0.002264 -0.002788 -0.003410 -0.004144 -0.005006 -0.006014 -0.007186 -0.008536 -0.010068 -0.011776 -0.013632 -0.015586 -0.017553 -0.019421 -0.021042 -0.022243 -0.022839 -0.022642 -0.021487 -0.019253 -0.015887 -0.011431 -0.006035 0.000034 0.006397 0.012587 0.018086 0.022375 0.025001 0.025633 0.024119 0.020526 0.015147 0.008487 0.001218 -0.005898 -0.012097 -0.016708 -0.019245 -0.019469 -0.017426 -0.013440 -0.008080 -0.002075 0.003775 0.008705 0.012085 0.013492 0.012754 0.009960 0.005429 -0.000340 -0.006748 -0.013170 -0.019029 -0.023859 -0.027340 -0.029318 -0.029796 -0.028912 -0.026903 -0.024064 -0.020707 -0.017127 -0.013579 -0.010259 -0.007302 -0.004786 -0.002737 -0.001141 0.000041 0.000865 0.001393 0.001688 0.001807 0.001801 0.001711 0.001570 0.001402 0.001225 0.001049 0.000884 0.000734 0.000600 0.000485 0.000387 0.000305 0.000239 0.000185 0.000142 0.000108 0.000081 0.000060 0.000043 0.000031 0.000021 0.000014 0.000009 0.000005 0.000003 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000013 0.000014 0.000014 0.000013 0.000011 0.000008 0.000002 -0.000005 -0.000016 -0.000029 -0.000046 -0.000069 -0.000098 -0.000136 -0.000184 -0.000245 -0.000322 -0.000420 -0.000545 -0.000702 -0.000899 -0.001144 -0.001443 -0.001807 -0.002245 -0.002767 -0.003388 -0.004121 -0.004984 -0.005995 -0.007170 -0.008525 -0.010063 -0.011777 -0.013641 -0.015600 -0.017572 -0.019442 -0.021062 -0.022259 -0.022845 -0.022632 -0.021454 -0.019190 -0.015789 -0.011295 -0.005861 0.000243 0.006632 0.012836 0.018333 0.022606 0.025199 0.025788 0.024224 0.020578 0.015150 0.008449 0.001152 -0.005977 -0.012173 -0.016767 -0.019272 -0.019454 -0.017364 -0.013333 -0.007933 -0.001898 0.003970 0.008907 0.012282 0.013674 0.012916 0.010096 0.005538 -0.000260 -0.006695 -0.013141 -0.019021 -0.023866 -0.027357 -0.029339 -0.029817 -0.028929 -0.026914 -0.024066 -0.020699 -0.017110 -0.013553 -0.010225 -0.007263 -0.004744 -0.002692 -0.001096 0.000085 0.000906 0.001431 0.001722 0.001838 0.001828 0.001736 0.001592 0.001423 0.001244 0.001067 0.000900 0.000748 0.000614 0.000497 0.000398 0.000315 0.000248 0.000193 0.000149 0.000113 0.000085 0.000063 0.000046 0.000033 0.000022 0.000015 0.000009 0.000006 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000013 0.000011 0.000007 0.000001 -0.000006 -0.000016 -0.000030 -0.000046 -0.000068 -0.000096 -0.000132 -0.000177 -0.000234 -0.000306 -0.000397 -0.000512 -0.000657 -0.000837 -0.001061 -0.001334 -0.001665 -0.002062 -0.002534 -0.003093 -0.003751 -0.004523 -0.005423 -0.006468 -0.007669 -0.009031 -0.010547 -0.012195 -0.013929 -0.015676 -0.017336 -0.018779 -0.019851 -0.020386 -0.020214 -0.019186 -0.017188 -0.014173 -0.010173 -0.005323 0.000137 0.005864 0.011435 0.016377 0.020222 0.022555 0.023077 0.021651 0.018339 0.013411 0.007330 0.000711 -0.005745 -0.011339 -0.015456 -0.017651 -0.017709 -0.015678 -0.011866 -0.006800 -0.001159 0.004314 0.008915 0.012063 0.013370 0.012682 0.010083 0.005872 0.000513 -0.005438 -0.011400 -0.016838 -0.021319 -0.024548 -0.026383 -0.026828 -0.026013 -0.024161 -0.021544 -0.018453 -0.015163 -0.011907 -0.008869 -0.006173 -0.003889 -0.002038 -0.000609 0.000438 0.001154 0.001598 0.001829 0.001901 0.001862 0.001749 0.001594 0.001417 0.001235 0.001058 0.000893 0.000742 0.000609 0.000494 0.000397 0.000316 0.000249 0.000195 0.000151 0.000116 0.000088 0.000065 0.000048 0.000034 0.000023 0.000016 0.000010 0.000006 0.000004 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000013 0.000010 0.000006 0.000001 -0.000006 -0.000016 -0.000028 -0.000043 -0.000063 -0.000088 -0.000120 -0.000160 -0.000211 -0.000273 -0.000352 -0.000450 -0.000573 -0.000726 -0.000912 -0.001139 -0.001410 -0.001732 -0.002111 -0.002554 -0.003069 -0.003667 -0.004357 -0.005150 -0.006056 -0.007078 -0.008214 -0.009448 -0.010750 -0.012067 -0.013327 -0.014435 -0.015276 -0.015721 -0.015641 -0.014915 -0.013448 -0.011192 -0.008164 -0.004456 -0.000246 0.004204 0.008563 0.012458 0.015510 0.017382 0.017823 0.016713 0.014088 0.010158 0.005293 -0.000010 -0.005181 -0.009641 -0.012881 -0.014531 -0.014409 -0.012553 -0.009219 -0.004847 -0.000007 0.004681 0.008624 0.011334 0.012485 0.011948 0.009795 0.006279 0.001788 -0.003205 -0.008211 -0.012778 -0.016541 -0.019252 -0.020793 -0.021169 -0.020493 -0.018952 -0.016780 -0.014221 -0.011506 -0.008832 -0.006350 -0.004162 -0.002326 -0.000858 0.000257 0.001051 0.001570 0.001865 0.001987 0.001982 0.001891 0.001745 0.001569 0.001383 0.001198 0.001022 0.000860 0.000715 0.000587 0.000477 0.000384 0.000307 0.000243 0.000192 0.000150 0.000116 0.000088 0.000066 0.000049 0.000035 0.000024 0.000016 0.000011 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000013 0.000012 0.000010 0.000006 0.000001 -0.000005 -0.000013 -0.000024 -0.000037 -0.000054 -0.000075 -0.000102 -0.000135 -0.000176 -0.000227 -0.000289 -0.000365 -0.000459 -0.000573 -0.000711 -0.000874 -0.001064 -0.001285 -0.001536 -0.001821 -0.002142 -0.002502 -0.002904 -0.003352 -0.003853 -0.004409 -0.005023 -0.005690 -0.006399 -0.007128 -0.007841 -0.008490 -0.009013 -0.009338 -0.009385 -0.009074 -0.008339 -0.007131 -0.005442 -0.003305 -0.000814 0.001883 0.004585 0.007053 0.009035 0.010298 0.010656 0.010008 0.008357 0.005823 0.002646 -0.000843 -0.004250 -0.007171 -0.009240 -0.010187 -0.009875 -0.008325 -0.005716 -0.002365 0.001316 0.004873 0.007874 0.009958 0.010887 0.010563 0.009041 0.006504 0.003243 -0.000396 -0.004049 -0.007381 -0.010124 -0.012096 -0.013210 -0.013476 -0.012980 -0.011863 -0.010300 -0.008472 -0.006550 -0.004676 -0.002959 -0.001471 -0.000250 0.000697 0.001382 0.001834 0.002088 0.002185 0.002162 0.002057 0.001898 0.001710 0.001512 0.001315 0.001129 0.000957 0.000802 0.000665 0.000546 0.000445 0.000359 0.000288 0.000230 0.000183 0.000144 0.000112 0.000086 0.000065 0.000048 0.000035 0.000025 0.000017 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000012 0.000013 0.000012 0.000011 0.000009 0.000006 0.000002 -0.000003 -0.000010 -0.000018 -0.000028 -0.000042 -0.000058 -0.000079 -0.000104 -0.000134 -0.000170 -0.000212 -0.000263 -0.000323 -0.000393 -0.000473 -0.000562 -0.000658 -0.000760 -0.000864 -0.000966 -0.001060 -0.001143 -0.001209 -0.001257 -0.001287 -0.001303 -0.001310 -0.001318 -0.001338 -0.001381 -0.001455 -0.001567 -0.001717 -0.001896 -0.002085 -0.002254 -0.002365 -0.002373 -0.002238 -0.001930 -0.001437 -0.000778 -0.000001 0.000815 0.001567 0.002140 0.002427 0.002346 0.001858 0.000979 -0.000210 -0.001572 -0.002926 -0.004070 -0.004812 -0.004997 -0.004540 -0.003436 -0.001773 0.000286 0.002516 0.004669 0.006501 0.007809 0.008453 0.008379 0.007612 0.006259 0.004484 0.002488 0.000479 -0.001351 -0.002847 -0.003907 -0.004488 -0.004599 -0.004296 -0.003666 -0.002812 -0.001840 -0.000846 0.000090 0.000910 0.001580 0.002084 0.002423 0.002610 0.002668 0.002619 0.002491 0.002307 0.002091 0.001860 0.001630 0.001411 0.001207 0.001023 0.000860 0.000717 0.000593 0.000487 0.000397 0.000322 0.000260 0.000209 0.000168 0.000133 0.000105 0.000082 0.000063 0.000047 0.000035 0.000025 0.000017 0.000012 0.000008 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000011 0.000009 0.000007 0.000004 -0.000000 -0.000005 -0.000011 -0.000018 -0.000027 -0.000038 -0.000051 -0.000067 -0.000086 -0.000106 -0.000129 -0.000152 -0.000177 -0.000200 -0.000219 -0.000230 -0.000228 -0.000206 -0.000156 -0.000067 0.000072 0.000276 0.000556 0.000920 0.001375 0.001918 0.002536 0.003209 0.003902 0.004571 0.005160 0.005609 0.005853 0.005835 0.005512 0.004861 0.003888 0.002635 0.001171 -0.000404 -0.001974 -0.003419 -0.004626 -0.005511 -0.006020 -0.006142 -0.005903 -0.005366 -0.004615 -0.003744 -0.002843 -0.001982 -0.001205 -0.000527 0.000062 0.000592 0.001099 0.001614 0.002156 0.002726 0.003309 0.003876 0.004390 0.004816 0.005126 0.005305 0.005352 0.005284 0.005131 0.004931 0.004724 0.004549 0.004432 0.004388 0.004416 0.004503 0.004627 0.004762 0.004880 0.004958 0.004978 0.004930 0.004811 0.004625 0.004381 0.004090 0.003764 0.003418 0.003063 0.002710 0.002369 0.002048 0.001753 0.001489 0.001256 0.001053 0.000879 0.000731 0.000605 0.000499 0.000410 0.000335 0.000274 0.000223 0.000181 0.000147 0.000118 0.000095 0.000075 0.000058 0.000045 0.000033 0.000024 0.000017 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000011 0.000010 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000002 -0.000006 -0.000011 -0.000016 -0.000022 -0.000029 -0.000036 -0.000041 -0.000043 -0.000040 -0.000030 -0.000007 0.000032 0.000095 0.000190 0.000329 0.000523 0.000790 0.001148 0.001617 0.002216 0.002962 0.003864 0.004921 0.006118 0.007420 0.008774 0.010105 0.011316 0.012294 0.012918 0.013067 0.012638 0.011561 0.009810 0.007421 0.004491 0.001181 -0.002295 -0.005686 -0.008732 -0.011190 -0.012860 -0.013609 -0.013389 -0.012241 -0.010295 -0.007752 -0.004864 -0.001902 0.000870 0.003226 0.005002 0.006106 0.006529 0.006332 0.005641 0.004625 0.003475 0.002383 0.001521 0.001019 0.000958 0.001365 0.002210 0.003421 0.004890 0.006494 0.008104 0.009603 0.010888 0.011888 0.012556 0.012877 0.012862 0.012542 0.011968 0.011198 0.010291 0.009307 0.008296 0.007300 0.006351 0.005470 0.004669 0.003953 0.003321 0.002771 0.002297 0.001893 0.001553 0.001270 0.001038 0.000848 0.000693 0.000568 0.000466 0.000383 0.000316 0.000260 0.000215 0.000177 0.000146 0.000121 0.000099 0.000081 0.000065 0.000052 0.000041 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000009 0.000013 0.000023 0.000039 0.000066 0.000108 0.000170 0.000260 0.000388 0.000563 0.000800 0.001115 0.001530 0.002067 0.002752 0.003611 0.004665 0.005929 0.007403 0.009068 0.010883 0.012777 0.014653 0.016380 0.017804 0.018756 0.019065 0.018579 0.017184 0.014828 0.011538 0.007432 0.002720 -0.002305 -0.007285 -0.011837 -0.015583 -0.018199 -0.019449 -0.019217 -0.017527 -0.014546 -0.010567 -0.005984 -0.001246 0.003192 0.006919 0.009615 0.011084 0.011276 0.010285 0.008333 0.005745 0.002904 0.000205 -0.001994 -0.003406 -0.003851 -0.003268 -0.001710 0.000664 0.003623 0.006891 0.010184 0.013239 0.015838 0.017827 0.019117 0.019690 0.019587 0.018895 0.017734 0.016236 0.014532 0.012742 0.010966 0.009280 0.007735 0.006361 0.005170 0.004157 0.003311 0.002616 0.002051 0.001599 0.001242 0.000964 0.000750 0.000588 0.000465 0.000372 0.000302 0.000248 0.000206 0.000173 0.000146 0.000124 0.000106 0.000090 0.000077 0.000065 0.000054 0.000044 0.000036 0.000028 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000010 0.000011 0.000012 0.000015 0.000018 0.000022 0.000027 0.000034 0.000044 0.000059 0.000081 0.000113 0.000160 0.000228 0.000322 0.000452 0.000628 0.000862 0.001170 0.001571 0.002088 0.002747 0.003577 0.004609 0.005867 0.007369 0.009117 0.011092 0.013247 0.015505 0.017752 0.019837 0.021580 0.022780 0.023231 0.022747 0.021182 0.018462 0.014605 0.009737 0.004100 -0.001961 -0.008018 -0.013597 -0.018226 -0.021488 -0.023070 -0.022803 -0.020696 -0.016940 -0.011897 -0.006068 -0.000038 0.005590 0.010258 0.013526 0.015116 0.014947 0.013140 0.010001 0.005982 0.001625 -0.002507 -0.005898 -0.008134 -0.008953 -0.008263 -0.006140 -0.002814 0.001378 0.006034 0.010738 0.015106 0.018821 0.021658 0.023497 0.024315 0.024180 0.023224 0.021623 0.019574 0.017264 0.014865 0.012516 0.010318 0.008340 0.006616 0.005156 0.003950 0.002975 0.002203 0.001605 0.001150 0.000812 0.000566 0.000393 0.000275 0.000196 0.000146 0.000114 0.000095 0.000083 0.000075 0.000070 0.000066 0.000061 0.000057 0.000052 0.000046 0.000041 0.000035 0.000029 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000012 0.000014 0.000018 0.000022 0.000029 0.000037 0.000047 0.000060 0.000077 0.000100 0.000132 0.000177 0.000239 0.000324 0.000440 0.000595 0.000800 0.001068 0.001413 0.001857 0.002421 0.003133 0.004023 0.005123 0.006459 0.008050 0.009901 0.011994 0.014283 0.016689 0.019095 0.021345 0.023249 0.024594 0.025159 0.024739 0.023173 0.020372 0.016340 0.011203 0.005208 -0.001281 -0.007802 -0.013841 -0.018875 -0.022437 -0.024163 -0.023854 -0.021502 -0.017307 -0.011669 -0.005150 0.001582 0.007830 0.012944 0.016403 0.017876 0.017261 0.014699 0.010556 0.005373 -0.000195 -0.005466 -0.009808 -0.012717 -0.013870 -0.013153 -0.010660 -0.006670 -0.001600 0.004055 0.009782 0.015108 0.019644 0.023116 0.025375 0.026400 0.026276 0.025170 0.023301 0.020909 0.018225 0.015455 0.012764 0.010271 0.008055 0.006152 0.004570 0.003292 0.002288 0.001521 0.000952 0.000544 0.000264 0.000081 -0.000029 -0.000086 -0.000108 -0.000106 -0.000092 -0.000072 -0.000050 -0.000029 -0.000011 0.000003 0.000014 0.000021 0.000025 0.000027 0.000027 0.000025 0.000023 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000050 0.000064 0.000082 0.000105 0.000135 0.000175 0.000228 0.000299 0.000394 0.000520 0.000685 0.000898 0.001171 0.001518 0.001957 0.002510 0.003201 0.004060 0.005116 0.006396 0.007919 0.009690 0.011696 0.013897 0.016221 0.018559 0.020764 0.022656 0.024029 0.024669 0.024374 0.022979 0.020387 0.016591 0.011699 0.005941 -0.000333 -0.006678 -0.012584 -0.017528 -0.021034 -0.022727 -0.022389 -0.019998 -0.015745 -0.010031 -0.003429 0.003371 0.009642 0.014698 0.017985 0.019147 0.018072 0.014909 0.010051 0.004086 -0.002276 -0.008288 -0.013257 -0.016630 -0.018049 -0.017385 -0.014744 -0.010432 -0.004909 0.001276 0.007556 0.013406 0.018395 0.022222 0.024725 0.025884 0.025794 0.024645 0.022679 0.020161 0.017346 0.014455 0.011668 0.009111 0.006865 0.004965 0.003414 0.002192 0.001263 0.000583 0.000109 -0.000201 -0.000386 -0.000478 -0.000503 -0.000484 -0.000437 -0.000376 -0.000311 -0.000247 -0.000188 -0.000138 -0.000095 -0.000061 -0.000035 -0.000016 -0.000002 0.000007 0.000013 0.000015 0.000016 0.000015 0.000014 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000028 0.000037 0.000048 0.000062 0.000079 0.000101 0.000129 0.000164 0.000209 0.000266 0.000342 0.000439 0.000563 0.000722 0.000923 0.001175 0.001488 0.001878 0.002362 0.002962 0.003702 0.004607 0.005702 0.007003 0.008520 0.010243 0.012143 0.014160 0.016208 0.018162 0.019869 0.021153 0.021825 0.021702 0.020634 0.018521 0.015344 0.011182 0.006224 0.000768 -0.004796 -0.010012 -0.014406 -0.017535 -0.019043 -0.018713 -0.016508 -0.012590 -0.007322 -0.001235 0.005021 0.010750 0.015291 0.018104 0.018835 0.017370 0.013851 0.008662 0.002387 -0.004266 -0.010548 -0.015761 -0.019344 -0.020934 -0.020397 -0.017837 -0.013564 -0.008045 -0.001838 0.004479 0.010372 0.015405 0.019269 0.021803 0.022990 0.022932 0.021822 0.019911 0.017467 0.014747 0.011975 0.009327 0.006927 0.004848 0.003124 0.001752 0.000707 -0.000051 -0.000566 -0.000887 -0.001056 -0.001112 -0.001088 -0.001012 -0.000903 -0.000780 -0.000654 -0.000534 -0.000424 -0.000328 -0.000246 -0.000179 -0.000125 -0.000083 -0.000051 -0.000028 -0.000012 -0.000001 0.000006 0.000010 0.000011 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000072 0.000093 0.000118 0.000149 0.000187 0.000235 0.000294 0.000368 0.000460 0.000574 0.000714 0.000884 0.001090 0.001340 0.001642 0.002009 0.002455 0.003000 0.003662 0.004461 0.005411 0.006522 0.007791 0.009203 0.010719 0.012281 0.013802 0.015171 0.016255 0.016911 0.016993 0.016374 0.014963 0.012725 0.009700 0.006015 0.001887 -0.002386 -0.006448 -0.009911 -0.012406 -0.013623 -0.013362 -0.011567 -0.008354 -0.004008 0.001029 0.006204 0.010915 0.014577 0.016706 0.016977 0.015275 0.011718 0.006649 0.000592 -0.005803 -0.011846 -0.016890 -0.020407 -0.022052 -0.021699 -0.019437 -0.015555 -0.010489 -0.004763 0.001078 0.006531 0.011186 0.014755 0.017090 0.018177 0.018117 0.017098 0.015359 0.013153 0.010721 0.008272 0.005964 0.003908 0.002168 0.000768 -0.000302 -0.001069 -0.001573 -0.001862 -0.001982 -0.001974 -0.001876 -0.001720 -0.001530 -0.001325 -0.001121 -0.000928 -0.000751 -0.000595 -0.000462 -0.000350 -0.000258 -0.000185 -0.000128 -0.000085 -0.000053 -0.000030 -0.000014 -0.000003 0.000003 0.000007 0.000009 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000064 0.000082 0.000105 0.000133 0.000166 0.000207 0.000255 0.000313 0.000382 0.000463 0.000559 0.000670 0.000796 0.000940 0.001103 0.001288 0.001500 0.001748 0.002041 0.002391 0.002810 0.003310 0.003901 0.004589 0.005372 0.006239 0.007165 0.008110 0.009016 0.009810 0.010404 0.010703 0.010613 0.010057 0.008984 0.007389 0.005320 0.002891 0.000276 -0.002297 -0.004563 -0.006254 -0.007130 -0.007017 -0.005838 -0.003642 -0.000610 0.002949 0.006631 0.009973 0.012515 0.013861 0.013732 0.012016 0.008788 0.004313 -0.000987 -0.006578 -0.011881 -0.016345 -0.019518 -0.021096 -0.020960 -0.019180 -0.015999 -0.011789 -0.007001 -0.002104 0.002465 0.006353 0.009311 0.011217 0.012064 0.011948 0.011037 0.009544 0.007691 0.005688 0.003712 0.001895 0.000326 -0.000949 -0.001916 -0.002592 -0.003007 -0.003202 -0.003221 -0.003108 -0.002902 -0.002637 -0.002339 -0.002031 -0.001728 -0.001443 -0.001184 -0.000953 -0.000753 -0.000584 -0.000444 -0.000331 -0.000240 -0.000169 -0.000115 -0.000075 -0.000046 -0.000025 -0.000011 -0.000002 0.000004 0.000007 0.000008 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000031 0.000041 0.000054 0.000071 0.000091 0.000116 0.000146 0.000182 0.000223 0.000271 0.000326 0.000388 0.000456 0.000529 0.000605 0.000680 0.000751 0.000814 0.000865 0.000902 0.000924 0.000932 0.000930 0.000921 0.000914 0.000919 0.000949 0.001019 0.001146 0.001343 0.001621 0.001984 0.002421 0.002912 0.003419 0.003889 0.004261 0.004471 0.004462 0.004196 0.003668 0.002913 0.002008 0.001074 0.000258 -0.000282 -0.000404 -0.000008 0.000937 0.002379 0.004175 0.006100 0.007873 0.009188 0.009759 0.009369 0.007903 0.005379 0.001952 -0.002094 -0.006385 -0.010497 -0.014017 -0.016593 -0.017980 -0.018073 -0.016914 -0.014677 -0.011644 -0.008160 -0.004590 -0.001270 0.001524 0.003603 0.004878 0.005352 0.005109 0.004293 0.003076 0.001639 0.000146 -0.001268 -0.002504 -0.003502 -0.004237 -0.004708 -0.004939 -0.004962 -0.004819 -0.004549 -0.004192 -0.003782 -0.003346 -0.002908 -0.002486 -0.002090 -0.001729 -0.001408 -0.001129 -0.000890 -0.000690 -0.000525 -0.000392 -0.000287 -0.000204 -0.000141 -0.000094 -0.000059 -0.000035 -0.000018 -0.000007 0.000000 0.000005 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000014 0.000019 0.000026 0.000035 0.000046 0.000060 0.000078 0.000100 0.000127 0.000159 0.000197 0.000239 0.000287 0.000338 0.000392 0.000446 0.000496 0.000536 0.000559 0.000556 0.000516 0.000430 0.000288 0.000079 -0.000205 -0.000568 -0.001015 -0.001542 -0.002138 -0.002784 -0.003449 -0.004089 -0.004650 -0.005071 -0.005288 -0.005242 -0.004886 -0.004199 -0.003188 -0.001895 -0.000400 0.001190 0.002750 0.004151 0.005281 0.006062 0.006460 0.006495 0.006238 0.005795 0.005294 0.004853 0.004564 0.004466 0.004538 0.004695 0.004805 0.004706 0.004243 0.003298 0.001815 -0.000177 -0.002566 -0.005163 -0.007731 -0.010017 -0.011790 -0.012878 -0.013190 -0.012730 -0.011594 -0.009952 -0.008022 -0.006039 -0.004224 -0.002754 -0.001748 -0.001258 -0.001268 -0.001706 -0.002464 -0.003413 -0.004425 -0.005387 -0.006212 -0.006840 -0.007243 -0.007418 -0.007380 -0.007157 -0.006787 -0.006307 -0.005753 -0.005160 -0.004555 -0.003960 -0.003394 -0.002868 -0.002389 -0.001963 -0.001590 -0.001270 -0.000999 -0.000774 -0.000589 -0.000441 -0.000323 -0.000232 -0.000162 -0.000109 -0.000071 -0.000043 -0.000024 -0.000011 -0.000003 0.000003 0.000006 0.000007 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000007 0.000011 0.000016 0.000021 0.000029 0.000038 0.000050 0.000066 0.000085 0.000110 0.000139 0.000173 0.000212 0.000256 0.000303 0.000352 0.000400 0.000442 0.000471 0.000479 0.000455 0.000384 0.000251 0.000038 -0.000271 -0.000695 -0.001250 -0.001951 -0.002808 -0.003823 -0.004985 -0.006270 -0.007630 -0.008999 -0.010286 -0.011382 -0.012165 -0.012512 -0.012313 -0.011486 -0.009997 -0.007870 -0.005195 -0.002125 0.001128 0.004321 0.007200 0.009534 0.011143 0.011923 0.011857 0.011023 0.009574 0.007721 0.005700 0.003737 0.002016 0.000654 -0.000308 -0.000905 -0.001233 -0.001420 -0.001602 -0.001890 -0.002352 -0.003004 -0.003805 -0.004675 -0.005513 -0.006219 -0.006720 -0.006978 -0.007001 -0.006839 -0.006573 -0.006297 -0.006106 -0.006072 -0.006240 -0.006620 -0.007183 -0.007875 -0.008621 -0.009341 -0.009962 -0.010424 -0.010689 -0.010741 -0.010582 -0.010230 -0.009715 -0.009073 -0.008340 -0.007554 -0.006746 -0.005944 -0.005169 -0.004439 -0.003765 -0.003154 -0.002609 -0.002131 -0.001719 -0.001368 -0.001074 -0.000831 -0.000633 -0.000475 -0.000349 -0.000252 -0.000177 -0.000121 -0.000080 -0.000050 -0.000029 -0.000015 -0.000005 0.000001 0.000004 0.000006 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000023 0.000031 0.000041 0.000055 0.000072 0.000093 0.000119 0.000151 0.000187 0.000229 0.000275 0.000324 0.000372 0.000417 0.000451 0.000466 0.000450 0.000389 0.000264 0.000056 -0.000260 -0.000707 -0.001310 -0.002095 -0.003081 -0.004287 -0.005719 -0.007367 -0.009200 -0.011163 -0.013166 -0.015090 -0.016783 -0.018075 -0.018787 -0.018752 -0.017838 -0.015971 -0.013158 -0.009496 -0.005182 -0.000498 0.004209 0.008562 0.012194 0.014795 0.016150 0.016167 0.014896 0.012519 0.009336 0.005717 0.002063 -0.001251 -0.003916 -0.005733 -0.006622 -0.006624 -0.005884 -0.004620 -0.003083 -0.001520 -0.000145 0.000888 0.001490 0.001637 0.001357 0.000711 -0.000223 -0.001365 -0.002644 -0.004005 -0.005405 -0.006812 -0.008197 -0.009533 -0.010787 -0.011922 -0.012898 -0.013676 -0.014222 -0.014517 -0.014552 -0.014337 -0.013892 -0.013249 -0.012448 -0.011530 -0.010536 -0.009504 -0.008468 -0.007456 -0.006489 -0.005583 -0.004751 -0.003997 -0.003326 -0.002736 -0.002225 -0.001787 -0.001419 -0.001112 -0.000859 -0.000655 -0.000492 -0.000363 -0.000263 -0.000186 -0.000128 -0.000086 -0.000055 -0.000033 -0.000018 -0.000008 -0.000001 0.000003 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000006 0.000009 0.000013 0.000018 0.000025 0.000033 0.000045 0.000059 0.000078 0.000101 0.000130 0.000164 0.000204 0.000249 0.000298 0.000350 0.000402 0.000447 0.000479 0.000488 0.000460 0.000378 0.000220 -0.000038 -0.000425 -0.000968 -0.001700 -0.002651 -0.003848 -0.005314 -0.007059 -0.009076 -0.011330 -0.013758 -0.016256 -0.018681 -0.020853 -0.022560 -0.023583 -0.023708 -0.022762 -0.020642 -0.017336 -0.012950 -0.007710 -0.001956 0.003885 0.009337 0.013924 0.017232 0.018955 0.018944 0.017227 0.014015 0.009680 0.004713 -0.000337 -0.004930 -0.008598 -0.011005 -0.011974 -0.011506 -0.009767 -0.007049 -0.003734 -0.000230 0.003070 0.005838 0.007834 0.008924 0.009071 0.008328 0.006813 0.004686 0.002126 -0.000686 -0.003583 -0.006420 -0.009079 -0.011468 -0.013518 -0.015183 -0.016439 -0.017278 -0.017711 -0.017761 -0.017470 -0.016883 -0.016056 -0.015045 -0.013905 -0.012687 -0.011436 -0.010190 -0.008980 -0.007829 -0.006754 -0.005767 -0.004873 -0.004076 -0.003373 -0.002762 -0.002238 -0.001792 -0.001419 -0.001110 -0.000858 -0.000654 -0.000492 -0.000364 -0.000264 -0.000188 -0.000131 -0.000089 -0.000058 -0.000035 -0.000020 -0.000010 -0.000003 0.000002 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000019 0.000026 0.000036 0.000048 0.000064 0.000085 0.000110 0.000141 0.000178 0.000222 0.000272 0.000327 0.000384 0.000442 0.000494 0.000532 0.000546 0.000519 0.000434 0.000267 -0.000010 -0.000427 -0.001017 -0.001816 -0.002858 -0.004175 -0.005794 -0.007728 -0.009972 -0.012492 -0.015219 -0.018041 -0.020803 -0.023303 -0.025308 -0.026566 -0.026836 -0.025916 -0.023679 -0.020102 -0.015293 -0.009497 -0.003091 0.003442 0.009559 0.014711 0.018408 0.020285 0.020150 0.018020 0.014127 0.008904 0.002931 -0.003131 -0.008614 -0.012933 -0.015647 -0.016512 -0.015501 -0.012799 -0.008766 -0.003887 0.001293 0.006241 0.010486 0.013669 0.015568 0.016098 0.015308 0.013347 0.010445 0.006870 0.002905 -0.001184 -0.005161 -0.008835 -0.012062 -0.014748 -0.016842 -0.018334 -0.019242 -0.019612 -0.019506 -0.018999 -0.018169 -0.017095 -0.015850 -0.014502 -0.013106 -0.011709 -0.010349 -0.009052 -0.007838 -0.006720 -0.005706 -0.004797 -0.003994 -0.003293 -0.002687 -0.002170 -0.001734 -0.001370 -0.001071 -0.000827 -0.000631 -0.000475 -0.000352 -0.000257 -0.000184 -0.000129 -0.000088 -0.000058 -0.000036 -0.000021 -0.000011 -0.000004 0.000001 0.000003 0.000004 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000014 0.000020 0.000028 0.000039 0.000052 0.000069 0.000091 0.000119 0.000153 0.000194 0.000243 0.000298 0.000360 0.000427 0.000495 0.000559 0.000612 0.000641 0.000631 0.000563 0.000413 0.000151 -0.000253 -0.000837 -0.001636 -0.002687 -0.004026 -0.005682 -0.007671 -0.009990 -0.012607 -0.015453 -0.018416 -0.021333 -0.023999 -0.026168 -0.027578 -0.027970 -0.027129 -0.024914 -0.021295 -0.016376 -0.010410 -0.003790 0.002976 0.009311 0.014627 0.018399 0.020229 0.019903 0.017434 0.013073 0.007285 0.000708 -0.005925 -0.011873 -0.016474 -0.019228 -0.019849 -0.018300 -0.014782 -0.009707 -0.003634 0.002803 0.008967 0.014296 0.018350 0.020847 0.021674 0.020877 0.018635 0.015223 0.010974 0.006242 0.001364 -0.003364 -0.007702 -0.011475 -0.014572 -0.016942 -0.018586 -0.019545 -0.019888 -0.019705 -0.019092 -0.018148 -0.016966 -0.015629 -0.014209 -0.012763 -0.011338 -0.009967 -0.008675 -0.007478 -0.006385 -0.005400 -0.004525 -0.003756 -0.003087 -0.002513 -0.002025 -0.001615 -0.001275 -0.000995 -0.000768 -0.000586 -0.000442 -0.000328 -0.000240 -0.000173 -0.000122 -0.000084 -0.000056 -0.000036 -0.000021 -0.000011 -0.000004 0.000000 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000007 0.000011 0.000015 0.000022 0.000030 0.000041 0.000056 0.000075 0.000099 0.000129 0.000166 0.000211 0.000265 0.000328 0.000399 0.000478 0.000560 0.000643 0.000717 0.000773 0.000795 0.000764 0.000657 0.000444 0.000094 -0.000429 -0.001161 -0.002141 -0.003405 -0.004983 -0.006894 -0.009137 -0.011685 -0.014472 -0.017392 -0.020287 -0.022955 -0.025156 -0.026629 -0.027117 -0.026403 -0.024341 -0.020897 -0.016169 -0.010405 -0.003991 0.002568 0.008695 0.013805 0.017367 0.018982 0.018436 0.015743 0.011160 0.005167 -0.001581 -0.008328 -0.014310 -0.018840 -0.021400 -0.021696 -0.019690 -0.015601 -0.009866 -0.003082 0.004071 0.010911 0.016831 0.021357 0.024182 0.025183 0.024411 0.022059 0.018433 0.013897 0.008839 0.003632 -0.001400 -0.005996 -0.009969 -0.013205 -0.015659 -0.017341 -0.018305 -0.018637 -0.018438 -0.017817 -0.016878 -0.015720 -0.014426 -0.013065 -0.011693 -0.010352 -0.009072 -0.007873 -0.006769 -0.005766 -0.004867 -0.004070 -0.003372 -0.002767 -0.002249 -0.001810 -0.001442 -0.001138 -0.000888 -0.000685 -0.000523 -0.000395 -0.000294 -0.000216 -0.000156 -0.000111 -0.000077 -0.000051 -0.000033 -0.000020 -0.000010 -0.000004 0.000000 0.000002 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000008 0.000011 0.000016 0.000023 0.000032 0.000044 0.000060 0.000080 0.000106 0.000139 0.000179 0.000229 0.000289 0.000360 0.000442 0.000535 0.000636 0.000742 0.000846 0.000938 0.001006 0.001030 0.000989 0.000856 0.000600 0.000188 -0.000417 -0.001252 -0.002351 -0.003746 -0.005458 -0.007488 -0.009815 -0.012382 -0.015091 -0.017800 -0.020322 -0.022433 -0.023888 -0.024445 -0.023896 -0.022104 -0.019029 -0.014761 -0.009529 -0.003694 0.002269 0.007819 0.012403 0.015523 0.016803 0.016046 0.013273 0.008739 0.002909 -0.003581 -0.010001 -0.015612 -0.019756 -0.021938 -0.021883 -0.019568 -0.015220 -0.009279 -0.002339 0.004924 0.011837 0.017803 0.022358 0.025207 0.026237 0.025505 0.023214 0.019669 0.015239 0.010311 0.005252 0.000382 -0.004046 -0.007854 -0.010938 -0.013262 -0.014846 -0.015751 -0.016066 -0.015894 -0.015341 -0.014508 -0.013486 -0.012351 -0.011166 -0.009977 -0.008820 -0.007721 -0.006695 -0.005753 -0.004899 -0.004134 -0.003456 -0.002863 -0.002349 -0.001909 -0.001537 -0.001224 -0.000966 -0.000754 -0.000582 -0.000445 -0.000336 -0.000251 -0.000185 -0.000134 -0.000095 -0.000066 -0.000045 -0.000029 -0.000017 -0.000009 -0.000003 0.000001 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000002 0.000003 0.000005 0.000008 0.000012 0.000018 0.000025 0.000034 0.000047 0.000064 0.000085 0.000113 0.000148 0.000192 0.000247 0.000314 0.000394 0.000489 0.000597 0.000720 0.000853 0.000993 0.001130 0.001254 0.001348 0.001394 0.001366 0.001238 0.000977 0.000551 -0.000075 -0.000935 -0.002060 -0.003470 -0.005172 -0.007152 -0.009363 -0.011722 -0.014109 -0.016360 -0.018277 -0.019646 -0.020248 -0.019899 -0.018470 -0.015925 -0.012338 -0.007909 -0.002959 0.002095 0.006772 0.010583 0.013091 0.013967 0.013045 0.010355 0.006138 0.000822 -0.005013 -0.010706 -0.015593 -0.019090 -0.020762 -0.020380 -0.017945 -0.013683 -0.008014 -0.001491 0.005266 0.011644 0.017107 0.021247 0.023810 0.024713 0.024024 0.021941 0.018752 0.014796 0.010424 0.005965 0.001700 -0.002152 -0.005442 -0.008089 -0.010071 -0.011414 -0.012181 -0.012456 -0.012331 -0.011900 -0.011248 -0.010450 -0.009568 -0.008650 -0.007734 -0.006844 -0.005999 -0.005212 -0.004487 -0.003830 -0.003239 -0.002714 -0.002254 -0.001853 -0.001509 -0.001217 -0.000971 -0.000767 -0.000599 -0.000463 -0.000354 -0.000268 -0.000200 -0.000148 -0.000108 -0.000077 -0.000054 -0.000036 -0.000023 -0.000013 -0.000006 -0.000002 0.000002 0.000003 0.000004 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000019 0.000026 0.000037 0.000050 0.000068 0.000090 0.000120 0.000158 0.000205 0.000265 0.000339 0.000428 0.000536 0.000662 0.000807 0.000971 0.001150 0.001338 0.001526 0.001702 0.001849 0.001946 0.001970 0.001892 0.001684 0.001314 0.000750 -0.000037 -0.001070 -0.002358 -0.003896 -0.005649 -0.007556 -0.009519 -0.011405 -0.013054 -0.014285 -0.014917 -0.014791 -0.013798 -0.011902 -0.009162 -0.005739 -0.001897 0.002019 0.005614 0.008487 0.010280 0.010732 0.009717 0.007277 0.003626 -0.000864 -0.005703 -0.010335 -0.014214 -0.016863 -0.017944 -0.017294 -0.014942 -0.011109 -0.006166 -0.000593 0.005088 0.010373 0.014831 0.018145 0.020135 0.020760 0.020103 0.018348 0.015745 0.012576 0.009127 0.005656 0.002379 -0.000543 -0.003007 -0.004964 -0.006410 -0.007379 -0.007928 -0.008127 -0.008051 -0.007771 -0.007348 -0.006834 -0.006270 -0.005687 -0.005106 -0.004543 -0.004007 -0.003505 -0.003041 -0.002615 -0.002229 -0.001882 -0.001573 -0.001302 -0.001067 -0.000865 -0.000694 -0.000550 -0.000432 -0.000335 -0.000257 -0.000194 -0.000146 -0.000108 -0.000079 -0.000056 -0.000039 -0.000026 -0.000016 -0.000009 -0.000003 0.000000 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000020 0.000028 0.000039 0.000053 0.000071 0.000095 0.000126 0.000166 0.000217 0.000281 0.000362 0.000461 0.000581 0.000725 0.000894 0.001089 0.001309 0.001551 0.001809 0.002072 0.002329 0.002563 0.002755 0.002881 0.002915 0.002831 0.002599 0.002191 0.001585 0.000764 -0.000272 -0.001505 -0.002895 -0.004371 -0.005837 -0.007171 -0.008235 -0.008888 -0.009005 -0.008496 -0.007328 -0.005540 -0.003252 -0.000658 0.001982 0.004374 0.006220 0.007260 0.007310 0.006291 0.004255 0.001382 -0.002031 -0.005605 -0.008923 -0.011583 -0.013251 -0.013704 -0.012860 -0.010783 -0.007675 -0.003847 0.000329 0.004462 0.008192 0.011230 0.013382 0.014559 0.014776 0.014131 0.012785 0.010936 0.008790 0.006541 0.004355 0.002360 0.000641 -0.000756 -0.001823 -0.002578 -0.003061 -0.003319 -0.003404 -0.003365 -0.003244 -0.003072 -0.002874 -0.002665 -0.002455 -0.002248 -0.002047 -0.001853 -0.001667 -0.001487 -0.001315 -0.001151 -0.000997 -0.000853 -0.000722 -0.000603 -0.000497 -0.000405 -0.000325 -0.000258 -0.000201 -0.000155 -0.000118 -0.000089 -0.000066 -0.000048 -0.000034 -0.000024 -0.000015 -0.000009 -0.000004 -0.000000 0.000002 0.000004 0.000005 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000015 0.000021 0.000030 0.000041 0.000055 0.000074 0.000099 0.000131 0.000173 0.000227 0.000296 0.000382 0.000490 0.000623 0.000784 0.000976 0.001202 0.001463 0.001759 0.002086 0.002439 0.002808 0.003184 0.003549 0.003886 0.004173 0.004387 0.004502 0.004491 0.004331 0.004000 0.003489 0.002800 0.001952 0.000985 -0.000040 -0.001044 -0.001933 -0.002609 -0.002980 -0.002981 -0.002579 -0.001794 -0.000696 0.000590 0.001902 0.003051 0.003854 0.004156 0.003855 0.002924 0.001422 -0.000512 -0.002669 -0.004797 -0.006635 -0.007947 -0.008559 -0.008380 -0.007415 -0.005766 -0.003612 -0.001182 0.001274 0.003521 0.005370 0.006695 0.007444 0.007635 0.007343 0.006685 0.005792 0.004798 0.003818 0.002942 0.002227 0.001699 0.001359 0.001183 0.001136 0.001175 0.001258 0.001346 0.001410 0.001432 0.001403 0.001322 0.001199 0.001043 0.000869 0.000689 0.000514 0.000354 0.000215 0.000100 0.000010 -0.000056 -0.000099 -0.000124 -0.000135 -0.000135 -0.000127 -0.000115 -0.000100 -0.000084 -0.000069 -0.000055 -0.000043 -0.000033 -0.000024 -0.000018 -0.000013 -0.000008 -0.000005 -0.000002 0.000001 0.000003 0.000005 0.000006 0.000006 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000007 0.000011 0.000016 0.000022 0.000031 0.000042 0.000057 0.000076 0.000102 0.000135 0.000178 0.000235 0.000307 0.000399 0.000515 0.000658 0.000835 0.001048 0.001303 0.001603 0.001949 0.002343 0.002782 0.003261 0.003774 0.004309 0.004853 0.005390 0.005898 0.006355 0.006735 0.007013 0.007164 0.007168 0.007013 0.006694 0.006224 0.005626 0.004939 0.004213 0.003505 0.002871 0.002356 0.001989 0.001774 0.001688 0.001681 0.001685 0.001624 0.001428 0.001047 0.000466 -0.000294 -0.001170 -0.002066 -0.002866 -0.003456 -0.003737 -0.003651 -0.003188 -0.002395 -0.001369 -0.000246 0.000823 0.001694 0.002254 0.002436 0.002232 0.001691 0.000910 0.000020 -0.000840 -0.001539 -0.001975 -0.002084 -0.001847 -0.001288 -0.000463 0.000547 0.001652 0.002758 0.003784 0.004663 0.005348 0.005813 0.006054 0.006081 0.005920 0.005605 0.005174 0.004667 0.004119 0.003562 0.003021 0.002514 0.002055 0.001650 0.001303 0.001013 0.000775 0.000584 0.000434 0.000318 0.000231 0.000165 0.000118 0.000083 0.000059 0.000042 0.000030 0.000021 0.000015 0.000011 0.000008 0.000007 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000023 0.000032 0.000043 0.000058 0.000077 0.000103 0.000137 0.000182 0.000240 0.000315 0.000411 0.000533 0.000686 0.000876 0.001108 0.001388 0.001722 0.002114 0.002567 0.003085 0.003665 0.004304 0.004998 0.005735 0.006504 0.007287 0.008063 0.008809 0.009495 0.010094 0.010575 0.010911 0.011079 0.011062 0.010850 0.010444 0.009854 0.009096 0.008196 0.007179 0.006074 0.004905 0.003696 0.002470 0.001250 0.000066 -0.001041 -0.002019 -0.002805 -0.003330 -0.003529 -0.003352 -0.002778 -0.001825 -0.000559 0.000907 0.002417 0.003791 0.004842 0.005405 0.005357 0.004644 0.003287 0.001388 -0.000882 -0.003299 -0.005620 -0.007604 -0.009049 -0.009811 -0.009819 -0.009078 -0.007666 -0.005715 -0.003394 -0.000887 0.001624 0.003981 0.006056 0.007760 0.009042 0.009890 0.010319 0.010371 0.010103 0.009582 0.008875 0.008046 0.007155 0.006249 0.005367 0.004537 0.003779 0.003103 0.002515 0.002013 0.001593 0.001247 0.000966 0.000741 0.000564 0.000426 0.000320 0.000239 0.000178 0.000132 0.000097 0.000072 0.000052 0.000038 0.000028 0.000021 0.000016 0.000012 0.000010 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000032 0.000044 0.000058 0.000078 0.000104 0.000138 0.000183 0.000242 0.000319 0.000418 0.000545 0.000705 0.000905 0.001151 0.001452 0.001814 0.002244 0.002749 0.003334 0.004001 0.004752 0.005584 0.006492 0.007466 0.008492 0.009551 0.010619 0.011666 0.012658 0.013556 0.014319 0.014906 0.015275 0.015387 0.015209 0.014715 0.013887 0.012723 0.011233 0.009444 0.007403 0.005176 0.002851 0.000536 -0.001641 -0.003540 -0.005016 -0.005934 -0.006185 -0.005702 -0.004482 -0.002590 -0.000172 0.002556 0.005318 0.007809 0.009723 0.010793 0.010825 0.009728 0.007530 0.004380 0.000537 -0.003661 -0.007831 -0.011591 -0.014604 -0.016609 -0.017449 -0.017085 -0.015586 -0.013115 -0.009907 -0.006233 -0.002373 0.001415 0.004908 0.007940 0.010399 0.012234 0.013440 0.014054 0.014144 0.013795 0.013102 0.012159 0.011054 0.009863 0.008651 0.007468 0.006351 0.005326 0.004409 0.003604 0.002913 0.002329 0.001843 0.001444 0.001121 0.000864 0.000660 0.000501 0.000378 0.000284 0.000212 0.000158 0.000116 0.000085 0.000062 0.000045 0.000033 0.000024 0.000018 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000006 0.000008 0.000012 0.000017 0.000024 0.000032 0.000043 0.000058 0.000077 0.000103 0.000136 0.000182 0.000241 0.000319 0.000420 0.000550 0.000714 0.000921 0.001177 0.001493 0.001876 0.002336 0.002881 0.003519 0.004257 0.005098 0.006045 0.007094 0.008239 0.009468 0.010762 0.012098 0.013443 0.014759 0.015999 0.017109 0.018033 0.018708 0.019070 0.019056 0.018613 0.017694 0.016275 0.014352 0.011955 0.009148 0.006037 0.002767 -0.000481 -0.003495 -0.006049 -0.007919 -0.008908 -0.008872 -0.007748 -0.005570 -0.002484 0.001254 0.005294 0.009220 0.012594 0.015003 0.016109 0.015696 0.013701 0.010225 0.005528 0.000006 -0.005857 -0.011543 -0.016552 -0.020461 -0.022961 -0.023888 -0.023226 -0.021100 -0.017749 -0.013491 -0.008684 -0.003688 0.001171 0.005621 0.009460 0.012561 0.014867 0.016383 0.017164 0.017297 0.016890 0.016063 0.014930 0.013598 0.012160 0.010694 0.009259 0.007901 0.006651 0.005528 0.004539 0.003686 0.002961 0.002354 0.001855 0.001448 0.001121 0.000861 0.000657 0.000498 0.000375 0.000281 0.000210 0.000155 0.000114 0.000083 0.000060 0.000043 0.000031 0.000023 0.000018 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000017 0.000024 0.000032 0.000042 0.000057 0.000075 0.000100 0.000134 0.000178 0.000237 0.000315 0.000416 0.000547 0.000713 0.000923 0.001185 0.001509 0.001906 0.002386 0.002959 0.003636 0.004425 0.005335 0.006367 0.007524 0.008800 0.010185 0.011661 0.013203 0.014777 0.016339 0.017838 0.019208 0.020379 0.021273 0.021805 0.021891 0.021453 0.020426 0.018766 0.016463 0.013546 0.010099 0.006258 0.002215 -0.001788 -0.005470 -0.008536 -0.010699 -0.011711 -0.011404 -0.009715 -0.006712 -0.002608 0.002251 0.007405 0.012324 0.016460 0.019314 0.020493 0.019763 0.017083 0.012614 0.006707 -0.000134 -0.007310 -0.014191 -0.020189 -0.024811 -0.027713 -0.028724 -0.027848 -0.025254 -0.021238 -0.016183 -0.010516 -0.004654 0.001023 0.006204 0.010663 0.014257 0.016929 0.018690 0.019604 0.019776 0.019332 0.018405 0.017129 0.015625 0.013997 0.012332 0.010700 0.009152 0.007723 0.006435 0.005299 0.004314 0.003475 0.002771 0.002189 0.001714 0.001330 0.001025 0.000784 0.000596 0.000450 0.000338 0.000252 0.000186 0.000137 0.000099 0.000072 0.000052 0.000037 0.000027 0.000021 0.000016 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000031 0.000041 0.000055 0.000073 0.000097 0.000129 0.000173 0.000231 0.000307 0.000407 0.000536 0.000702 0.000912 0.001175 0.001502 0.001904 0.002394 0.002983 0.003682 0.004504 0.005456 0.006546 0.007775 0.009139 0.010631 0.012231 0.013916 0.015647 0.017378 0.019049 0.020591 0.021920 0.022947 0.023572 0.023696 0.023225 0.022077 0.020199 0.017575 0.014238 0.010285 0.005876 0.001242 -0.003331 -0.007511 -0.010950 -0.013312 -0.014316 -0.013773 -0.011623 -0.007962 -0.003051 0.002694 0.008731 0.014444 0.019205 0.022452 0.023749 0.022852 0.019735 0.014604 0.007875 0.000130 -0.007951 -0.015660 -0.022344 -0.027466 -0.030656 -0.031739 -0.030735 -0.027840 -0.023391 -0.017815 -0.011583 -0.005152 0.001063 0.006728 0.011597 0.015522 0.018439 0.020365 0.021372 0.021572 0.021103 0.020110 0.018736 0.017112 0.015350 0.013545 0.011772 0.010086 0.008527 0.007118 0.005871 0.004789 0.003864 0.003087 0.002442 0.001915 0.001489 0.001149 0.000880 0.000670 0.000506 0.000380 0.000284 0.000210 0.000154 0.000112 0.000081 0.000058 0.000042 0.000030 0.000023 0.000018 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000052 0.000069 0.000092 0.000124 0.000166 0.000222 0.000296 0.000394 0.000520 0.000682 0.000888 0.001148 0.001472 0.001873 0.002362 0.002954 0.003661 0.004495 0.005466 0.006583 0.007849 0.009261 0.010810 0.012479 0.014242 0.016060 0.017883 0.019647 0.021277 0.022682 0.023763 0.024413 0.024522 0.023985 0.022714 0.020648 0.017769 0.014115 0.009792 0.004980 -0.000066 -0.005029 -0.009542 -0.013222 -0.015703 -0.016680 -0.015953 -0.013465 -0.009329 -0.003841 0.002537 0.009210 0.015505 0.020745 0.024325 0.025786 0.024875 0.021577 0.016126 0.008977 0.000757 -0.007805 -0.015959 -0.023014 -0.028411 -0.031765 -0.032901 -0.031846 -0.028814 -0.024161 -0.018338 -0.011834 -0.005131 0.001344 0.007242 0.012311 0.016397 0.019436 0.021444 0.022496 0.022709 0.022225 0.021193 0.019762 0.018066 0.016224 0.014335 0.012474 0.010703 0.009060 0.007574 0.006256 0.005108 0.004127 0.003300 0.002614 0.002052 0.001597 0.001233 0.000946 0.000720 0.000545 0.000409 0.000305 0.000226 0.000166 0.000121 0.000087 0.000062 0.000045 0.000033 0.000024 0.000019 0.000015 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000049 0.000065 0.000087 0.000117 0.000157 0.000211 0.000282 0.000376 0.000497 0.000654 0.000854 0.001106 0.001422 0.001814 0.002295 0.002878 0.003577 0.004405 0.005373 0.006489 0.007758 0.009177 0.010739 0.012425 0.014208 0.016049 0.017894 0.019678 0.021321 0.022729 0.023798 0.024416 0.024469 0.023846 0.022457 0.020240 0.017176 0.013308 0.008750 0.003692 -0.001596 -0.006779 -0.011473 -0.015275 -0.017805 -0.018747 -0.017896 -0.015197 -0.010776 -0.004943 0.001813 0.008873 0.015537 0.021105 0.024953 0.026614 0.025829 0.022592 0.017143 0.009954 0.001668 -0.006973 -0.015205 -0.022330 -0.027782 -0.031177 -0.032340 -0.031302 -0.028279 -0.023630 -0.017810 -0.011308 -0.004605 0.001870 0.007769 0.012841 0.016929 0.019971 0.021980 0.023030 0.023238 0.022743 0.021696 0.020243 0.018520 0.016647 0.014723 0.012826 0.011016 0.009336 0.007812 0.006459 0.005279 0.004268 0.003416 0.002707 0.002126 0.001656 0.001279 0.000981 0.000747 0.000565 0.000425 0.000317 0.000234 0.000172 0.000125 0.000090 0.000065 0.000047 0.000034 0.000025 0.000019 0.000015 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000026 0.000034 0.000045 0.000061 0.000081 0.000109 0.000147 0.000198 0.000266 0.000355 0.000470 0.000619 0.000810 0.001051 0.001355 0.001731 0.002195 0.002759 0.003437 0.004242 0.005186 0.006277 0.007519 0.008911 0.010445 0.012101 0.013854 0.015661 0.017469 0.019211 0.020805 0.022157 0.023161 0.023704 0.023672 0.022955 0.021463 0.019136 0.015959 0.011978 0.007311 0.002153 -0.003222 -0.008472 -0.013210 -0.017031 -0.019551 -0.020456 -0.019542 -0.016757 -0.012229 -0.006273 0.000622 0.007833 0.014661 0.020408 0.024453 0.026331 0.025788 0.022812 0.017646 0.010749 0.002754 -0.005610 -0.013596 -0.020521 -0.025832 -0.029154 -0.030315 -0.029344 -0.026452 -0.021984 -0.016379 -0.010111 -0.003644 0.002607 0.008307 0.013208 0.017160 0.020099 0.022036 0.023041 0.023225 0.022722 0.021677 0.020233 0.018522 0.016660 0.014746 0.012856 0.011052 0.009374 0.007850 0.006495 0.005312 0.004297 0.003441 0.002728 0.002143 0.001669 0.001290 0.000989 0.000753 0.000570 0.000428 0.000319 0.000236 0.000173 0.000126 0.000091 0.000066 0.000048 0.000035 0.000026 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000031 0.000042 0.000056 0.000075 0.000101 0.000137 0.000184 0.000248 0.000331 0.000439 0.000579 0.000759 0.000986 0.001273 0.001629 0.002069 0.002606 0.003252 0.004020 0.004922 0.005967 0.007157 0.008492 0.009963 0.011551 0.013229 0.014956 0.016679 0.018329 0.019827 0.021078 0.021979 0.022419 0.022287 0.021478 0.019905 0.017514 0.014294 0.010294 0.005632 0.000505 -0.004819 -0.010003 -0.014668 -0.018418 -0.020882 -0.021752 -0.020831 -0.018071 -0.013596 -0.007712 -0.000894 0.006256 0.013061 0.018846 0.023011 0.025105 0.024880 0.022322 0.017654 0.011313 0.003897 -0.003902 -0.011378 -0.017880 -0.022885 -0.026035 -0.027165 -0.026298 -0.023627 -0.019476 -0.014253 -0.008401 -0.002356 0.003494 0.008831 0.013423 0.017126 0.019876 0.021681 0.022604 0.022749 0.022239 0.021211 0.019800 0.018132 0.016317 0.014450 0.012607 0.010844 0.009204 0.007712 0.006384 0.005224 0.004227 0.003385 0.002684 0.002109 0.001643 0.001269 0.000973 0.000741 0.000560 0.000421 0.000314 0.000232 0.000171 0.000125 0.000090 0.000065 0.000047 0.000035 0.000026 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000038 0.000051 0.000069 0.000093 0.000126 0.000170 0.000228 0.000305 0.000405 0.000535 0.000702 0.000913 0.001180 0.001512 0.001923 0.002425 0.003030 0.003750 0.004597 0.005578 0.006696 0.007950 0.009331 0.010821 0.012392 0.014004 0.015604 0.017127 0.018493 0.019613 0.020386 0.020708 0.020473 0.019583 0.017958 0.015550 0.012353 0.008419 0.003864 -0.001122 -0.006278 -0.011284 -0.015779 -0.019386 -0.021753 -0.022589 -0.021709 -0.019066 -0.014777 -0.009129 -0.002568 0.004340 0.010958 0.016651 0.020856 0.023144 0.023277 0.021234 0.017215 0.011617 0.004987 -0.002039 -0.008808 -0.014723 -0.019297 -0.022198 -0.023268 -0.022523 -0.020135 -0.016394 -0.011669 -0.006363 -0.000872 0.004449 0.009307 0.013489 0.016858 0.019355 0.020983 0.021797 0.021889 0.021373 0.020374 0.019016 0.017416 0.015678 0.013889 0.012123 0.010432 0.008858 0.007426 0.006149 0.005033 0.004074 0.003263 0.002588 0.002033 0.001583 0.001223 0.000937 0.000713 0.000539 0.000405 0.000302 0.000224 0.000165 0.000120 0.000088 0.000064 0.000046 0.000034 0.000026 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000019 0.000025 0.000034 0.000046 0.000062 0.000084 0.000114 0.000155 0.000208 0.000278 0.000370 0.000489 0.000641 0.000835 0.001079 0.001385 0.001762 0.002224 0.002782 0.003446 0.004227 0.005132 0.006164 0.007320 0.008592 0.009961 0.011401 0.012873 0.014325 0.015696 0.016909 0.017880 0.018515 0.018715 0.018384 0.017431 0.015786 0.013407 0.010294 0.006499 0.002135 -0.002616 -0.007512 -0.012251 -0.016498 -0.019903 -0.022142 -0.022945 -0.022140 -0.019684 -0.015682 -0.010397 -0.004235 0.002285 0.008582 0.014072 0.018235 0.020676 0.021169 0.019685 0.016394 0.011646 0.005928 -0.000193 -0.006133 -0.011353 -0.015413 -0.018010 -0.018996 -0.018379 -0.016305 -0.013026 -0.008866 -0.004183 0.000674 0.005387 0.009694 0.013401 0.016385 0.018586 0.020008 0.020694 0.020727 0.020207 0.019245 0.017955 0.016443 0.014803 0.013118 0.011452 0.009858 0.008374 0.007022 0.005816 0.004762 0.003855 0.003088 0.002449 0.001924 0.001498 0.001156 0.000886 0.000674 0.000509 0.000382 0.000285 0.000212 0.000156 0.000114 0.000084 0.000061 0.000045 0.000033 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000030 0.000041 0.000056 0.000076 0.000103 0.000139 0.000187 0.000251 0.000333 0.000440 0.000578 0.000753 0.000974 0.001251 0.001593 0.002012 0.002517 0.003120 0.003829 0.004650 0.005586 0.006633 0.007783 0.009018 0.010313 0.011629 0.012920 0.014126 0.015176 0.015992 0.016488 0.016572 0.016158 0.015166 0.013533 0.011226 0.008249 0.004653 0.000548 -0.003898 -0.008461 -0.012866 -0.016807 -0.019968 -0.022053 -0.022819 -0.022112 -0.019890 -0.016245 -0.011410 -0.005749 0.000277 0.006147 0.011339 0.015385 0.017924 0.018747 0.017817 0.015271 0.011409 0.006651 0.001490 -0.003563 -0.008035 -0.011538 -0.013799 -0.014683 -0.014188 -0.012433 -0.009633 -0.006064 -0.002032 0.002158 0.006229 0.009953 0.013156 0.015729 0.017616 0.018817 0.019368 0.019339 0.018817 0.017901 0.016691 0.015280 0.013755 0.012189 0.010643 0.009164 0.007785 0.006530 0.005410 0.004430 0.003587 0.002874 0.002279 0.001790 0.001393 0.001076 0.000824 0.000627 0.000473 0.000356 0.000265 0.000197 0.000146 0.000107 0.000079 0.000058 0.000043 0.000032 0.000025 0.000019 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000010 0.000014 0.000019 0.000027 0.000036 0.000049 0.000067 0.000091 0.000124 0.000167 0.000223 0.000297 0.000392 0.000514 0.000671 0.000868 0.001115 0.001420 0.001794 0.002246 0.002785 0.003419 0.004152 0.004986 0.005919 0.006941 0.008036 0.009178 0.010334 0.011458 0.012496 0.013383 0.014047 0.014411 0.014392 0.013914 0.012906 0.011317 0.009119 0.006320 0.002972 -0.000824 -0.004914 -0.009095 -0.013120 -0.016716 -0.019601 -0.021513 -0.022239 -0.021638 -0.019674 -0.016426 -0.012095 -0.006997 -0.001535 0.003836 0.008657 0.012515 0.015090 0.016188 0.015765 0.013931 0.010930 0.007116 0.002907 -0.001260 -0.004981 -0.007917 -0.009832 -0.010601 -0.010214 -0.008767 -0.006432 -0.003442 -0.000053 0.003476 0.006911 0.010053 0.012754 0.014915 0.016488 0.017467 0.017884 0.017795 0.017276 0.016412 0.015289 0.013990 0.012590 0.011156 0.009741 0.008388 0.007127 0.005979 0.004955 0.004058 0.003286 0.002633 0.002088 0.001640 0.001277 0.000986 0.000755 0.000574 0.000434 0.000326 0.000244 0.000181 0.000134 0.000099 0.000073 0.000054 0.000041 0.000031 0.000024 0.000019 0.000015 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000017 0.000023 0.000032 0.000043 0.000059 0.000080 0.000109 0.000146 0.000196 0.000261 0.000344 0.000452 0.000589 0.000763 0.000980 0.001250 0.001579 0.001977 0.002452 0.003009 0.003654 0.004386 0.005204 0.006098 0.007052 0.008043 0.009039 0.009999 0.010874 0.011605 0.012127 0.012371 0.012267 0.011745 0.010747 0.009228 0.007170 0.004583 0.001515 -0.001939 -0.005641 -0.009409 -0.013028 -0.016255 -0.018846 -0.020574 -0.021251 -0.020757 -0.019057 -0.016218 -0.012412 -0.007906 -0.003044 0.001783 0.006181 0.009793 0.012337 0.013641 0.013654 0.012456 0.010246 0.007311 0.003997 0.000669 -0.002334 -0.004726 -0.006301 -0.006949 -0.006653 -0.005485 -0.003583 -0.001134 0.001650 0.004556 0.007387 0.009978 0.012200 0.013969 0.015242 0.016011 0.016301 0.016160 0.015650 0.014842 0.013811 0.012629 0.011361 0.010064 0.008787 0.007567 0.006430 0.005395 0.004471 0.003663 0.002967 0.002378 0.001886 0.001482 0.001154 0.000891 0.000682 0.000519 0.000392 0.000295 0.000221 0.000164 0.000122 0.000091 0.000067 0.000050 0.000038 0.000029 0.000022 0.000018 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000020 0.000027 0.000037 0.000051 0.000069 0.000094 0.000127 0.000170 0.000226 0.000298 0.000392 0.000511 0.000662 0.000851 0.001085 0.001371 0.001717 0.002129 0.002612 0.003170 0.003804 0.004510 0.005279 0.006097 0.006943 0.007786 0.008591 0.009313 0.009900 0.010296 0.010438 0.010266 0.009722 0.008755 0.007331 0.005435 0.003081 0.000315 -0.002779 -0.006078 -0.009422 -0.012624 -0.015475 -0.017766 -0.019302 -0.019923 -0.019527 -0.018083 -0.015646 -0.012358 -0.008443 -0.004189 0.000076 0.004020 0.007340 0.009793 0.011225 0.011584 0.010927 0.009405 0.007250 0.004739 0.002170 -0.000178 -0.002067 -0.003324 -0.003851 -0.003627 -0.002703 -0.001186 0.000776 0.003014 0.005355 0.007637 0.009724 0.011508 0.012919 0.013918 0.014497 0.014675 0.014490 0.013994 0.013246 0.012311 0.011247 0.010112 0.008955 0.007817 0.006731 0.005720 0.004800 0.003979 0.003261 0.002642 0.002118 0.001681 0.001321 0.001029 0.000794 0.000609 0.000463 0.000350 0.000264 0.000198 0.000148 0.000110 0.000082 0.000061 0.000046 0.000035 0.000027 0.000021 0.000017 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000032 0.000043 0.000059 0.000080 0.000108 0.000145 0.000193 0.000255 0.000335 0.000437 0.000566 0.000728 0.000929 0.001175 0.001471 0.001824 0.002237 0.002714 0.003254 0.003854 0.004506 0.005196 0.005906 0.006608 0.007271 0.007855 0.008314 0.008600 0.008659 0.008439 0.007891 0.006976 0.005663 0.003945 0.001836 -0.000621 -0.003351 -0.006246 -0.009169 -0.011959 -0.014439 -0.016432 -0.017775 -0.018333 -0.018022 -0.016814 -0.014755 -0.011960 -0.008614 -0.004951 -0.001243 0.002235 0.005230 0.007538 0.009023 0.009636 0.009410 0.008460 0.006965 0.005145 0.003236 0.001463 0.000020 -0.000950 -0.001362 -0.001191 -0.000473 0.000713 0.002254 0.004015 0.005860 0.007660 0.009303 0.010701 0.011796 0.012554 0.012967 0.013050 0.012832 0.012357 0.011673 0.010832 0.009886 0.008882 0.007862 0.006861 0.005907 0.005020 0.004213 0.003494 0.002864 0.002322 0.001862 0.001478 0.001162 0.000906 0.000700 0.000537 0.000409 0.000310 0.000233 0.000175 0.000131 0.000098 0.000073 0.000055 0.000041 0.000032 0.000024 0.000019 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000027 0.000036 0.000050 0.000067 0.000091 0.000122 0.000162 0.000215 0.000282 0.000369 0.000479 0.000616 0.000786 0.000994 0.001244 0.001542 0.001890 0.002292 0.002745 0.003248 0.003792 0.004366 0.004952 0.005528 0.006063 0.006526 0.006875 0.007069 0.007064 0.006815 0.006281 0.005431 0.004242 0.002709 0.000848 -0.001302 -0.003676 -0.006179 -0.008696 -0.011091 -0.013215 -0.014922 -0.016075 -0.016566 -0.016324 -0.015328 -0.013613 -0.011272 -0.008454 -0.005349 -0.002176 0.000842 0.003496 0.005616 0.007089 0.007863 0.007960 0.007461 0.006502 0.005253 0.003896 0.002609 0.001547 0.000828 0.000522 0.000655 0.001206 0.002117 0.003302 0.004661 0.006085 0.007473 0.008738 0.009807 0.010632 0.011186 0.011461 0.011467 0.011228 0.010779 0.010160 0.009413 0.008580 0.007702 0.006814 0.005944 0.005117 0.004348 0.003650 0.003028 0.002483 0.002014 0.001616 0.001284 0.001010 0.000787 0.000609 0.000467 0.000356 0.000270 0.000204 0.000153 0.000115 0.000086 0.000065 0.000049 0.000037 0.000028 0.000022 0.000017 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000030 0.000041 0.000056 0.000075 0.000101 0.000135 0.000178 0.000235 0.000307 0.000399 0.000514 0.000656 0.000830 0.001039 0.001287 0.001577 0.001910 0.002286 0.002701 0.003148 0.003618 0.004094 0.004558 0.004983 0.005342 0.005600 0.005721 0.005669 0.005406 0.004900 0.004126 0.003066 0.001719 0.000101 -0.001753 -0.003787 -0.005921 -0.008057 -0.010081 -0.011873 -0.013310 -0.014284 -0.014705 -0.014518 -0.013705 -0.012294 -0.010360 -0.008020 -0.005426 -0.002752 -0.000176 0.002134 0.004039 0.005443 0.006300 0.006619 0.006457 0.005914 0.005116 0.004204 0.003315 0.002568 0.002059 0.001846 0.001955 0.002373 0.003062 0.003957 0.004984 0.006061 0.007110 0.008060 0.008856 0.009459 0.009846 0.010009 0.009957 0.009709 0.009291 0.008737 0.008080 0.007355 0.006596 0.005831 0.005084 0.004376 0.003718 0.003122 0.002590 0.002125 0.001724 0.001385 0.001101 0.000866 0.000676 0.000523 0.000402 0.000307 0.000233 0.000176 0.000133 0.000100 0.000075 0.000056 0.000043 0.000032 0.000025 0.000019 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000018 0.000025 0.000034 0.000046 0.000061 0.000082 0.000110 0.000146 0.000193 0.000252 0.000328 0.000424 0.000541 0.000685 0.000857 0.001061 0.001299 0.001571 0.001878 0.002215 0.002578 0.002956 0.003338 0.003705 0.004037 0.004309 0.004493 0.004558 0.004475 0.004212 0.003745 0.003052 0.002123 0.000958 -0.000429 -0.002006 -0.003725 -0.005517 -0.007304 -0.008990 -0.010478 -0.011669 -0.012476 -0.012828 -0.012682 -0.012024 -0.010876 -0.009299 -0.007382 -0.005245 -0.003024 -0.000860 0.001115 0.002789 0.004084 0.004959 0.005413 0.005487 0.005251 0.004797 0.004230 0.003653 0.003158 0.002819 0.002685 0.002778 0.003095 0.003608 0.004274 0.005036 0.005834 0.006608 0.007305 0.007882 0.008306 0.008560 0.008639 0.008547 0.008298 0.007916 0.007425 0.006853 0.006229 0.005580 0.004929 0.004295 0.003695 0.003140 0.002637 0.002189 0.001796 0.001458 0.001172 0.000932 0.000734 0.000573 0.000444 0.000342 0.000262 0.000199 0.000151 0.000114 0.000086 0.000065 0.000049 0.000037 0.000028 0.000022 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000037 0.000049 0.000066 0.000089 0.000118 0.000156 0.000205 0.000267 0.000345 0.000441 0.000558 0.000699 0.000864 0.001057 0.001276 0.001523 0.001793 0.002082 0.002383 0.002683 0.002969 0.003224 0.003426 0.003551 0.003576 0.003475 0.003223 0.002801 0.002193 0.001390 0.000396 -0.000776 -0.002099 -0.003530 -0.005015 -0.006487 -0.007872 -0.009088 -0.010059 -0.010715 -0.011002 -0.010886 -0.010356 -0.009433 -0.008160 -0.006610 -0.004873 -0.003055 -0.001264 0.000395 0.001836 0.002996 0.003838 0.004359 0.004584 0.004561 0.004357 0.004046 0.003706 0.003404 0.003198 0.003127 0.003211 0.003451 0.003830 0.004317 0.004872 0.005451 0.006010 0.006509 0.006913 0.007200 0.007353 0.007369 0.007251 0.007012 0.006667 0.006237 0.005745 0.005214 0.004665 0.004116 0.003585 0.003083 0.002619 0.002200 0.001826 0.001500 0.001218 0.000979 0.000779 0.000614 0.000480 0.000372 0.000287 0.000220 0.000168 0.000127 0.000096 0.000073 0.000055 0.000042 0.000032 0.000024 0.000019 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000053 0.000070 0.000094 0.000124 0.000164 0.000214 0.000277 0.000355 0.000450 0.000562 0.000695 0.000849 0.001024 0.001219 0.001432 0.001659 0.001894 0.002127 0.002347 0.002538 0.002684 0.002766 0.002762 0.002654 0.002421 0.002047 0.001522 0.000840 0.000004 -0.000973 -0.002067 -0.003243 -0.004457 -0.005653 -0.006772 -0.007751 -0.008530 -0.009053 -0.009281 -0.009186 -0.008762 -0.008025 -0.007010 -0.005771 -0.004377 -0.002909 -0.001450 -0.000079 0.001137 0.002148 0.002924 0.003459 0.003767 0.003882 0.003849 0.003720 0.003551 0.003393 0.003286 0.003264 0.003342 0.003525 0.003802 0.004153 0.004551 0.004963 0.005358 0.005704 0.005978 0.006160 0.006239 0.006213 0.006082 0.005858 0.005552 0.005181 0.004762 0.004314 0.003854 0.003398 0.002957 0.002542 0.002159 0.001813 0.001506 0.001237 0.001005 0.000808 0.000643 0.000507 0.000397 0.000308 0.000238 0.000182 0.000139 0.000106 0.000081 0.000061 0.000046 0.000035 0.000027 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000031 0.000041 0.000055 0.000074 0.000098 0.000130 0.000170 0.000220 0.000282 0.000358 0.000447 0.000552 0.000673 0.000810 0.000963 0.001129 0.001304 0.001485 0.001663 0.001829 0.001970 0.002073 0.002122 0.002101 0.001993 0.001783 0.001459 0.001013 0.000442 -0.000252 -0.001055 -0.001947 -0.002901 -0.003879 -0.004837 -0.005729 -0.006505 -0.007119 -0.007529 -0.007703 -0.007624 -0.007287 -0.006704 -0.005902 -0.004922 -0.003818 -0.002648 -0.001477 -0.000362 0.000645 0.001506 0.002196 0.002708 0.003050 0.003244 0.003319 0.003312 0.003261 0.003203 0.003168 0.003180 0.003254 0.003395 0.003597 0.003848 0.004128 0.004415 0.004686 0.004920 0.005096 0.005203 0.005231 0.005177 0.005044 0.004839 0.004572 0.004255 0.003903 0.003530 0.003149 0.002772 0.002411 0.002071 0.001759 0.001477 0.001227 0.001008 0.000819 0.000659 0.000525 0.000414 0.000324 0.000251 0.000194 0.000149 0.000114 0.000087 0.000067 0.000051 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000018 0.000023 0.000032 0.000042 0.000057 0.000076 0.000101 0.000133 0.000173 0.000222 0.000281 0.000351 0.000433 0.000527 0.000633 0.000751 0.000878 0.001012 0.001148 0.001282 0.001405 0.001507 0.001577 0.001604 0.001572 0.001470 0.001287 0.001011 0.000638 0.000167 -0.000400 -0.001052 -0.001771 -0.002533 -0.003311 -0.004068 -0.004769 -0.005374 -0.005850 -0.006165 -0.006295 -0.006228 -0.005960 -0.005502 -0.004875 -0.004109 -0.003244 -0.002324 -0.001396 -0.000503 0.000317 0.001033 0.001628 0.002094 0.002436 0.002665 0.002801 0.002869 0.002894 0.002902 0.002915 0.002950 0.003020 0.003130 0.003277 0.003455 0.003649 0.003845 0.004026 0.004177 0.004285 0.004338 0.004332 0.004264 0.004136 0.003953 0.003723 0.003456 0.003163 0.002856 0.002544 0.002237 0.001944 0.001669 0.001417 0.001190 0.000988 0.000812 0.000660 0.000531 0.000422 0.000333 0.000260 0.000202 0.000156 0.000120 0.000092 0.000071 0.000054 0.000041 0.000032 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000018 0.000024 0.000032 0.000043 0.000058 0.000078 0.000102 0.000133 0.000172 0.000218 0.000272 0.000335 0.000408 0.000489 0.000578 0.000673 0.000774 0.000876 0.000975 0.001064 0.001136 0.001183 0.001193 0.001158 0.001066 0.000908 0.000678 0.000372 -0.000012 -0.000470 -0.000991 -0.001563 -0.002165 -0.002775 -0.003366 -0.003908 -0.004374 -0.004736 -0.004973 -0.005067 -0.005009 -0.004798 -0.004441 -0.003955 -0.003362 -0.002692 -0.001977 -0.001251 -0.000546 0.000110 0.000695 0.001195 0.001603 0.001920 0.002155 0.002319 0.002427 0.002496 0.002544 0.002586 0.002635 0.002701 0.002788 0.002895 0.003020 0.003152 0.003283 0.003400 0.003493 0.003553 0.003572 0.003545 0.003472 0.003354 0.003194 0.002999 0.002777 0.002537 0.002286 0.002033 0.001786 0.001550 0.001330 0.001129 0.000948 0.000787 0.000647 0.000526 0.000423 0.000336 0.000265 0.000207 0.000160 0.000124 0.000095 0.000073 0.000056 0.000043 0.000033 0.000025 0.000020 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000010 0.000013 0.000017 0.000024 0.000032 0.000044 0.000059 0.000078 0.000102 0.000131 0.000166 0.000208 0.000256 0.000311 0.000372 0.000438 0.000510 0.000584 0.000659 0.000730 0.000794 0.000844 0.000874 0.000874 0.000838 0.000758 0.000626 0.000437 0.000189 -0.000119 -0.000483 -0.000896 -0.001344 -0.001814 -0.002287 -0.002741 -0.003155 -0.003508 -0.003780 -0.003955 -0.004020 -0.003970 -0.003804 -0.003528 -0.003154 -0.002700 -0.002186 -0.001636 -0.001075 -0.000526 -0.000009 0.000460 0.000870 0.001216 0.001497 0.001718 0.001886 0.002010 0.002101 0.002170 0.002227 0.002282 0.002342 0.002412 0.002491 0.002578 0.002667 0.002752 0.002825 0.002879 0.002907 0.002904 0.002867 0.002795 0.002689 0.002553 0.002390 0.002208 0.002012 0.001810 0.001607 0.001410 0.001223 0.001048 0.000890 0.000747 0.000620 0.000509 0.000414 0.000332 0.000264 0.000208 0.000162 0.000126 0.000097 0.000075 0.000057 0.000044 0.000034 0.000026 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000017 0.000024 0.000032 0.000043 0.000058 0.000076 0.000098 0.000125 0.000157 0.000193 0.000234 0.000279 0.000328 0.000380 0.000434 0.000488 0.000539 0.000584 0.000618 0.000635 0.000630 0.000596 0.000528 0.000420 0.000267 0.000069 -0.000174 -0.000460 -0.000782 -0.001130 -0.001492 -0.001854 -0.002199 -0.002511 -0.002774 -0.002975 -0.003102 -0.003145 -0.003102 -0.002972 -0.002760 -0.002476 -0.002130 -0.001740 -0.001322 -0.000893 -0.000471 -0.000069 0.000301 0.000631 0.000916 0.001156 0.001353 0.001510 0.001634 0.001730 0.001806 0.001869 0.001924 0.001979 0.002034 0.002093 0.002153 0.002213 0.002266 0.002310 0.002338 0.002346 0.002331 0.002291 0.002225 0.002133 0.002019 0.001885 0.001737 0.001580 0.001418 0.001258 0.001102 0.000954 0.000818 0.000693 0.000582 0.000483 0.000397 0.000322 0.000259 0.000205 0.000161 0.000125 0.000097 0.000075 0.000057 0.000044 0.000034 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000032 0.000042 0.000056 0.000073 0.000093 0.000116 0.000143 0.000173 0.000206 0.000242 0.000280 0.000318 0.000357 0.000393 0.000423 0.000445 0.000454 0.000446 0.000416 0.000360 0.000272 0.000152 -0.000004 -0.000194 -0.000415 -0.000663 -0.000929 -0.001205 -0.001479 -0.001738 -0.001970 -0.002165 -0.002311 -0.002400 -0.002428 -0.002391 -0.002290 -0.002129 -0.001914 -0.001653 -0.001359 -0.001044 -0.000720 -0.000398 -0.000089 0.000198 0.000458 0.000688 0.000886 0.001053 0.001192 0.001306 0.001397 0.001471 0.001533 0.001585 0.001632 0.001677 0.001721 0.001763 0.001802 0.001835 0.001860 0.001872 0.001869 0.001849 0.001810 0.001751 0.001674 0.001579 0.001471 0.001353 0.001228 0.001100 0.000974 0.000852 0.000737 0.000631 0.000535 0.000449 0.000372 0.000306 0.000248 0.000199 0.000158 0.000123 0.000096 0.000074 0.000057 0.000043 0.000033 0.000026 0.000020 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000022 0.000030 0.000040 0.000053 0.000067 0.000085 0.000104 0.000126 0.000150 0.000176 0.000203 0.000230 0.000257 0.000281 0.000302 0.000316 0.000320 0.000310 0.000284 0.000239 0.000170 0.000076 -0.000044 -0.000190 -0.000359 -0.000547 -0.000749 -0.000957 -0.001161 -0.001354 -0.001525 -0.001666 -0.001771 -0.001833 -0.001850 -0.001819 -0.001741 -0.001619 -0.001458 -0.001263 -0.001043 -0.000807 -0.000564 -0.000322 -0.000087 0.000133 0.000334 0.000515 0.000674 0.000812 0.000929 0.001027 0.001109 0.001176 0.001231 0.001278 0.001318 0.001354 0.001387 0.001416 0.001442 0.001462 0.001475 0.001478 0.001470 0.001448 0.001413 0.001363 0.001299 0.001223 0.001137 0.001043 0.000944 0.000845 0.000747 0.000652 0.000564 0.000482 0.000408 0.000342 0.000284 0.000233 0.000189 0.000151 0.000120 0.000093 0.000072 0.000055 0.000042 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000003 0.000005 0.000007 0.000011 0.000015 0.000021 0.000029 0.000038 0.000048 0.000061 0.000075 0.000091 0.000108 0.000126 0.000145 0.000164 0.000182 0.000198 0.000212 0.000220 0.000220 0.000211 0.000190 0.000153 0.000100 0.000028 -0.000063 -0.000173 -0.000300 -0.000441 -0.000592 -0.000746 -0.000898 -0.001039 -0.001163 -0.001265 -0.001340 -0.001382 -0.001392 -0.001366 -0.001307 -0.001215 -0.001094 -0.000950 -0.000787 -0.000612 -0.000431 -0.000250 -0.000074 0.000093 0.000247 0.000387 0.000511 0.000621 0.000716 0.000797 0.000866 0.000923 0.000970 0.001010 0.001043 0.001072 0.001096 0.001117 0.001134 0.001146 0.001152 0.001151 0.001140 0.001121 0.001090 0.001049 0.000998 0.000937 0.000869 0.000796 0.000719 0.000642 0.000567 0.000494 0.000427 0.000365 0.000309 0.000258 0.000214 0.000176 0.000142 0.000114 0.000090 0.000070 0.000054 0.000041 0.000031 0.000024 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000014 0.000020 0.000026 0.000034 0.000043 0.000053 0.000064 0.000076 0.000089 0.000102 0.000115 0.000127 0.000138 0.000146 0.000150 0.000149 0.000140 0.000123 0.000095 0.000054 0.000000 -0.000067 -0.000149 -0.000243 -0.000348 -0.000459 -0.000572 -0.000683 -0.000785 -0.000875 -0.000948 -0.001000 -0.001029 -0.001034 -0.001013 -0.000968 -0.000899 -0.000810 -0.000704 -0.000583 -0.000454 -0.000320 -0.000186 -0.000055 0.000069 0.000185 0.000291 0.000387 0.000471 0.000546 0.000611 0.000666 0.000713 0.000752 0.000784 0.000811 0.000833 0.000851 0.000866 0.000877 0.000884 0.000886 0.000883 0.000873 0.000856 0.000831 0.000798 0.000758 0.000711 0.000658 0.000601 0.000542 0.000483 0.000426 0.000371 0.000320 0.000273 0.000231 0.000193 0.000160 0.000131 0.000106 0.000085 0.000067 0.000052 0.000040 0.000030 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000013 0.000018 0.000023 0.000030 0.000037 0.000045 0.000053 0.000062 0.000071 0.000079 0.000087 0.000094 0.000099 0.000100 0.000098 0.000091 0.000077 0.000056 0.000026 -0.000014 -0.000064 -0.000123 -0.000192 -0.000268 -0.000348 -0.000431 -0.000511 -0.000585 -0.000649 -0.000700 -0.000736 -0.000756 -0.000758 -0.000741 -0.000708 -0.000657 -0.000591 -0.000513 -0.000425 -0.000330 -0.000232 -0.000133 -0.000037 0.000055 0.000141 0.000220 0.000292 0.000356 0.000413 0.000463 0.000506 0.000543 0.000574 0.000599 0.000620 0.000637 0.000650 0.000660 0.000668 0.000672 0.000672 0.000668 0.000659 0.000645 0.000625 0.000600 0.000569 0.000533 0.000492 0.000449 0.000404 0.000360 0.000316 0.000275 0.000237 0.000202 0.000171 0.000143 0.000118 0.000097 0.000078 0.000062 0.000049 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000016 0.000020 0.000025 0.000031 0.000037 0.000043 0.000048 0.000054 0.000059 0.000063 0.000065 0.000065 0.000063 0.000057 0.000046 0.000030 0.000008 -0.000020 -0.000056 -0.000098 -0.000147 -0.000201 -0.000259 -0.000318 -0.000375 -0.000428 -0.000474 -0.000510 -0.000535 -0.000548 -0.000548 -0.000536 -0.000510 -0.000473 -0.000425 -0.000368 -0.000304 -0.000235 -0.000163 -0.000091 -0.000021 0.000046 0.000109 0.000167 0.000220 0.000267 0.000310 0.000348 0.000381 0.000409 0.000432 0.000451 0.000467 0.000479 0.000488 0.000495 0.000500 0.000502 0.000501 0.000497 0.000490 0.000479 0.000464 0.000445 0.000421 0.000394 0.000364 0.000331 0.000298 0.000265 0.000233 0.000202 0.000174 0.000148 0.000125 0.000104 0.000086 0.000070 0.000057 0.000045 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000008 0.000011 0.000014 0.000017 0.000021 0.000025 0.000029 0.000033 0.000036 0.000039 0.000041 0.000042 0.000042 0.000039 0.000034 0.000026 0.000015 -0.000001 -0.000021 -0.000046 -0.000076 -0.000110 -0.000148 -0.000189 -0.000231 -0.000271 -0.000309 -0.000341 -0.000366 -0.000383 -0.000392 -0.000391 -0.000382 -0.000363 -0.000336 -0.000301 -0.000260 -0.000213 -0.000163 -0.000111 -0.000059 -0.000009 0.000040 0.000085 0.000127 0.000165 0.000200 0.000231 0.000259 0.000284 0.000305 0.000322 0.000336 0.000347 0.000355 0.000362 0.000366 0.000368 0.000369 0.000368 0.000364 0.000359 0.000350 0.000339 0.000325 0.000308 0.000287 0.000265 0.000241 0.000217 0.000192 0.000169 0.000146 0.000126 0.000107 0.000090 0.000075 0.000062 0.000051 0.000041 0.000033 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000019 0.000022 0.000024 0.000025 0.000026 0.000027 0.000026 0.000023 0.000019 0.000014 0.000005 -0.000005 -0.000019 -0.000036 -0.000056 -0.000080 -0.000107 -0.000135 -0.000164 -0.000193 -0.000219 -0.000241 -0.000259 -0.000270 -0.000276 -0.000275 -0.000268 -0.000255 -0.000235 -0.000210 -0.000180 -0.000147 -0.000111 -0.000073 -0.000036 -0.000000 0.000034 0.000066 0.000096 0.000123 0.000148 0.000171 0.000192 0.000210 0.000225 0.000238 0.000248 0.000255 0.000260 0.000264 0.000266 0.000267 0.000267 0.000265 0.000262 0.000258 0.000252 0.000244 0.000233 0.000221 0.000206 0.000190 0.000173 0.000155 0.000138 0.000121 0.000105 0.000090 0.000077 0.000065 0.000054 0.000044 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000007 0.000009 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000016 0.000015 0.000013 0.000010 0.000006 0.000000 -0.000007 -0.000016 -0.000027 -0.000041 -0.000057 -0.000075 -0.000094 -0.000114 -0.000134 -0.000152 -0.000168 -0.000180 -0.000188 -0.000192 -0.000191 -0.000186 -0.000176 -0.000162 -0.000144 -0.000123 -0.000099 -0.000073 -0.000046 -0.000020 0.000005 0.000029 0.000051 0.000072 0.000092 0.000110 0.000126 0.000141 0.000155 0.000166 0.000174 0.000181 0.000186 0.000189 0.000191 0.000191 0.000191 0.000190 0.000188 0.000186 0.000182 0.000178 0.000172 0.000164 0.000156 0.000146 0.000134 0.000122 0.000109 0.000097 0.000085 0.000074 0.000063 0.000054 0.000045 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000010 0.000010 0.000009 0.000007 0.000005 0.000002 -0.000002 -0.000007 -0.000012 -0.000020 -0.000029 -0.000039 -0.000051 -0.000064 -0.000078 -0.000091 -0.000104 -0.000114 -0.000123 -0.000128 -0.000131 -0.000131 -0.000127 -0.000120 -0.000110 -0.000097 -0.000082 -0.000065 -0.000047 -0.000028 -0.000010 0.000008 0.000024 0.000040 0.000054 0.000068 0.000081 0.000093 0.000104 0.000113 0.000121 0.000128 0.000132 0.000134 0.000136 0.000136 0.000135 0.000134 0.000133 0.000131 0.000129 0.000126 0.000123 0.000119 0.000114 0.000108 0.000101 0.000093 0.000084 0.000076 0.000067 0.000059 0.000051 0.000044 0.000037 0.000031 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000003 0.000002 -0.000000 -0.000003 -0.000006 -0.000009 -0.000014 -0.000020 -0.000026 -0.000034 -0.000043 -0.000052 -0.000061 -0.000069 -0.000076 -0.000082 -0.000086 -0.000088 -0.000088 -0.000085 -0.000081 -0.000074 -0.000065 -0.000054 -0.000042 -0.000029 -0.000016 -0.000004 0.000008 0.000020 0.000030 0.000040 0.000050 0.000059 0.000068 0.000076 0.000083 0.000089 0.000093 0.000095 0.000096 0.000096 0.000096 0.000094 0.000093 0.000091 0.000090 0.000088 0.000086 0.000083 0.000080 0.000077 0.000073 0.000068 0.000063 0.000057 0.000051 0.000045 0.000040 0.000034 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000027 -0.000033 -0.000039 -0.000045 -0.000050 -0.000054 -0.000056 -0.000058 -0.000058 -0.000057 -0.000053 -0.000049 -0.000042 -0.000035 -0.000027 -0.000018 -0.000009 -0.000000 0.000008 0.000016 0.000023 0.000030 0.000037 0.000044 0.000050 0.000056 0.000061 0.000065 0.000068 0.000069 0.000069 0.000068 0.000067 0.000065 0.000063 0.000062 0.000060 0.000058 0.000057 0.000055 0.000053 0.000051 0.000048 0.000045 0.000041 0.000038 0.000034 0.000030 0.000026 0.000023 0.000019 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000031 -0.000034 -0.000036 -0.000037 -0.000038 -0.000037 -0.000035 -0.000032 -0.000028 -0.000023 -0.000017 -0.000011 -0.000005 0.000001 0.000007 0.000012 0.000017 0.000022 0.000027 0.000032 0.000037 0.000041 0.000045 0.000048 0.000049 0.000050 0.000049 0.000047 0.000046 0.000044 0.000042 0.000041 0.000039 0.000038 0.000037 0.000036 0.000034 0.000033 0.000031 0.000029 0.000027 0.000024 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000022 -0.000024 -0.000024 -0.000024 -0.000023 -0.000021 -0.000018 -0.000015 -0.000011 -0.000007 -0.000002 0.000002 0.000005 0.000009 0.000013 0.000016 0.000020 0.000024 0.000027 0.000031 0.000033 0.000035 0.000036 0.000036 0.000034 0.000033 0.000031 0.000029 0.000028 0.000026 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000015 -0.000015 -0.000016 -0.000015 -0.000014 -0.000012 -0.000010 -0.000007 -0.000005 -0.000002 0.000001 0.000004 0.000006 0.000009 0.000012 0.000014 0.000017 0.000020 0.000023 0.000025 0.000026 0.000026 0.000025 0.000024 0.000022 0.000021 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000002 0.000000 0.000002 0.000004 0.000006 0.000008 0.000010 0.000013 0.000015 0.000017 0.000018 0.000019 0.000019 0.000018 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000002 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000011 0.000012 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode57_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000008 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000010 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000014 0.000015 0.000015 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000016 0.000018 0.000020 0.000021 0.000021 0.000021 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000024 0.000027 0.000028 0.000029 0.000030 0.000030 0.000028 0.000027 0.000024 0.000022 0.000019 0.000016 0.000014 0.000011 0.000008 0.000005 0.000003 0.000000 -0.000002 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000014 0.000016 0.000018 0.000021 0.000024 0.000027 0.000030 0.000033 0.000036 0.000039 0.000041 0.000043 0.000043 0.000043 0.000041 0.000039 0.000036 0.000033 0.000029 0.000025 0.000021 0.000016 0.000012 0.000007 0.000003 -0.000002 -0.000006 -0.000010 -0.000014 -0.000018 -0.000021 -0.000024 -0.000026 -0.000028 -0.000030 -0.000031 -0.000031 -0.000031 -0.000030 -0.000029 -0.000027 -0.000024 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000016 0.000018 0.000022 0.000025 0.000029 0.000033 0.000037 0.000041 0.000046 0.000050 0.000054 0.000058 0.000060 0.000062 0.000063 0.000062 0.000060 0.000058 0.000054 0.000049 0.000043 0.000037 0.000031 0.000024 0.000017 0.000010 0.000003 -0.000004 -0.000011 -0.000018 -0.000024 -0.000030 -0.000035 -0.000040 -0.000044 -0.000047 -0.000050 -0.000051 -0.000052 -0.000051 -0.000049 -0.000047 -0.000043 -0.000040 -0.000036 -0.000033 -0.000030 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000033 0.000039 0.000044 0.000050 0.000056 0.000062 0.000068 0.000074 0.000080 0.000085 0.000088 0.000091 0.000092 0.000091 0.000089 0.000085 0.000080 0.000073 0.000065 0.000056 0.000046 0.000036 0.000025 0.000014 0.000003 -0.000008 -0.000019 -0.000029 -0.000039 -0.000048 -0.000056 -0.000064 -0.000070 -0.000075 -0.000079 -0.000081 -0.000081 -0.000080 -0.000078 -0.000074 -0.000069 -0.000064 -0.000058 -0.000053 -0.000048 -0.000043 -0.000039 -0.000035 -0.000031 -0.000027 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000023 0.000027 0.000032 0.000037 0.000044 0.000051 0.000058 0.000066 0.000074 0.000083 0.000092 0.000101 0.000109 0.000117 0.000124 0.000129 0.000133 0.000134 0.000133 0.000130 0.000125 0.000118 0.000108 0.000096 0.000083 0.000069 0.000053 0.000037 0.000020 0.000003 -0.000013 -0.000030 -0.000045 -0.000060 -0.000074 -0.000087 -0.000098 -0.000107 -0.000115 -0.000121 -0.000124 -0.000125 -0.000123 -0.000120 -0.000114 -0.000107 -0.000099 -0.000091 -0.000083 -0.000075 -0.000067 -0.000060 -0.000054 -0.000047 -0.000041 -0.000035 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000041 0.000048 0.000056 0.000065 0.000075 0.000086 0.000097 0.000109 0.000122 0.000135 0.000147 0.000159 0.000170 0.000180 0.000187 0.000192 0.000195 0.000194 0.000190 0.000182 0.000172 0.000158 0.000142 0.000122 0.000101 0.000078 0.000054 0.000029 0.000004 -0.000021 -0.000045 -0.000068 -0.000091 -0.000111 -0.000130 -0.000147 -0.000161 -0.000173 -0.000181 -0.000186 -0.000187 -0.000185 -0.000180 -0.000173 -0.000163 -0.000151 -0.000139 -0.000126 -0.000114 -0.000102 -0.000091 -0.000080 -0.000070 -0.000060 -0.000051 -0.000043 -0.000035 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000035 0.000042 0.000050 0.000059 0.000069 0.000081 0.000094 0.000109 0.000124 0.000141 0.000159 0.000177 0.000195 0.000213 0.000230 0.000246 0.000259 0.000270 0.000277 0.000280 0.000280 0.000274 0.000264 0.000249 0.000230 0.000206 0.000178 0.000147 0.000114 0.000079 0.000042 0.000006 -0.000031 -0.000067 -0.000101 -0.000134 -0.000164 -0.000192 -0.000217 -0.000238 -0.000254 -0.000267 -0.000274 -0.000276 -0.000274 -0.000266 -0.000255 -0.000241 -0.000225 -0.000207 -0.000188 -0.000169 -0.000151 -0.000134 -0.000117 -0.000101 -0.000087 -0.000073 -0.000061 -0.000050 -0.000041 -0.000034 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000034 0.000041 0.000050 0.000060 0.000071 0.000084 0.000099 0.000116 0.000135 0.000156 0.000178 0.000202 0.000227 0.000253 0.000279 0.000304 0.000329 0.000351 0.000370 0.000385 0.000396 0.000401 0.000400 0.000392 0.000378 0.000358 0.000330 0.000296 0.000257 0.000213 0.000165 0.000114 0.000062 0.000009 -0.000045 -0.000097 -0.000147 -0.000195 -0.000239 -0.000280 -0.000315 -0.000346 -0.000370 -0.000387 -0.000397 -0.000401 -0.000397 -0.000387 -0.000372 -0.000351 -0.000327 -0.000301 -0.000274 -0.000247 -0.000219 -0.000193 -0.000168 -0.000145 -0.000123 -0.000103 -0.000086 -0.000070 -0.000057 -0.000047 -0.000038 -0.000030 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000047 0.000057 0.000070 0.000084 0.000100 0.000119 0.000140 0.000164 0.000190 0.000220 0.000252 0.000285 0.000321 0.000357 0.000394 0.000430 0.000464 0.000496 0.000523 0.000545 0.000560 0.000567 0.000566 0.000557 0.000537 0.000509 0.000470 0.000423 0.000368 0.000305 0.000238 0.000165 0.000090 0.000014 -0.000063 -0.000138 -0.000211 -0.000280 -0.000344 -0.000402 -0.000453 -0.000496 -0.000530 -0.000555 -0.000569 -0.000574 -0.000569 -0.000554 -0.000532 -0.000503 -0.000469 -0.000432 -0.000392 -0.000352 -0.000312 -0.000274 -0.000237 -0.000203 -0.000172 -0.000144 -0.000119 -0.000097 -0.000079 -0.000064 -0.000051 -0.000041 -0.000032 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000026 0.000033 0.000042 0.000052 0.000064 0.000079 0.000096 0.000116 0.000139 0.000164 0.000194 0.000228 0.000265 0.000306 0.000351 0.000398 0.000448 0.000499 0.000550 0.000601 0.000649 0.000693 0.000731 0.000762 0.000783 0.000795 0.000794 0.000782 0.000756 0.000716 0.000663 0.000598 0.000521 0.000434 0.000339 0.000237 0.000131 0.000023 -0.000086 -0.000194 -0.000298 -0.000397 -0.000488 -0.000571 -0.000644 -0.000704 -0.000752 -0.000785 -0.000805 -0.000811 -0.000803 -0.000783 -0.000751 -0.000710 -0.000662 -0.000608 -0.000552 -0.000494 -0.000437 -0.000382 -0.000330 -0.000282 -0.000238 -0.000198 -0.000163 -0.000133 -0.000108 -0.000086 -0.000069 -0.000054 -0.000043 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000056 0.000071 0.000088 0.000108 0.000131 0.000158 0.000189 0.000225 0.000266 0.000312 0.000364 0.000420 0.000482 0.000548 0.000617 0.000688 0.000759 0.000829 0.000895 0.000957 0.001010 0.001053 0.001084 0.001101 0.001102 0.001086 0.001051 0.000998 0.000926 0.000837 0.000731 0.000611 0.000479 0.000337 0.000188 0.000036 -0.000118 -0.000270 -0.000417 -0.000556 -0.000685 -0.000802 -0.000903 -0.000987 -0.001053 -0.001099 -0.001125 -0.001132 -0.001120 -0.001090 -0.001045 -0.000987 -0.000919 -0.000843 -0.000764 -0.000683 -0.000603 -0.000525 -0.000453 -0.000385 -0.000324 -0.000269 -0.000221 -0.000180 -0.000144 -0.000115 -0.000091 -0.000071 -0.000055 -0.000042 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000016 0.000022 0.000028 0.000036 0.000047 0.000060 0.000075 0.000094 0.000117 0.000144 0.000176 0.000213 0.000255 0.000304 0.000359 0.000422 0.000492 0.000570 0.000654 0.000744 0.000838 0.000935 0.001033 0.001129 0.001220 0.001305 0.001379 0.001439 0.001483 0.001508 0.001511 0.001490 0.001445 0.001375 0.001278 0.001158 0.001014 0.000850 0.000668 0.000473 0.000267 0.000055 -0.000158 -0.000370 -0.000575 -0.000770 -0.000950 -0.001111 -0.001251 -0.001367 -0.001456 -0.001518 -0.001552 -0.001559 -0.001540 -0.001497 -0.001434 -0.001352 -0.001257 -0.001152 -0.001042 -0.000929 -0.000818 -0.000712 -0.000611 -0.000519 -0.000435 -0.000360 -0.000295 -0.000239 -0.000191 -0.000151 -0.000119 -0.000092 -0.000071 -0.000054 -0.000040 -0.000030 -0.000022 -0.000015 -0.000011 -0.000007 -0.000004 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000007 0.000011 0.000016 0.000021 0.000028 0.000037 0.000048 0.000062 0.000078 0.000099 0.000125 0.000155 0.000191 0.000233 0.000282 0.000339 0.000405 0.000479 0.000564 0.000658 0.000763 0.000876 0.000997 0.001124 0.001254 0.001386 0.001516 0.001641 0.001755 0.001857 0.001940 0.002002 0.002038 0.002045 0.002021 0.001963 0.001871 0.001743 0.001582 0.001389 0.001168 0.000921 0.000655 0.000374 0.000083 -0.000211 -0.000502 -0.000785 -0.001052 -0.001300 -0.001521 -0.001712 -0.001868 -0.001988 -0.002070 -0.002113 -0.002119 -0.002090 -0.002029 -0.001939 -0.001826 -0.001695 -0.001551 -0.001399 -0.001246 -0.001094 -0.000949 -0.000813 -0.000688 -0.000576 -0.000475 -0.000388 -0.000313 -0.000249 -0.000196 -0.000152 -0.000117 -0.000089 -0.000067 -0.000050 -0.000036 -0.000026 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 -0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000010 0.000014 0.000020 0.000028 0.000037 0.000048 0.000062 0.000080 0.000102 0.000130 0.000163 0.000203 0.000250 0.000306 0.000371 0.000446 0.000532 0.000631 0.000743 0.000868 0.001006 0.001156 0.001317 0.001485 0.001659 0.001834 0.002008 0.002175 0.002330 0.002467 0.002581 0.002667 0.002719 0.002732 0.002704 0.002632 0.002512 0.002346 0.002134 0.001878 0.001583 0.001253 0.000895 0.000515 0.000122 -0.000277 -0.000672 -0.001056 -0.001420 -0.001755 -0.002054 -0.002311 -0.002520 -0.002678 -0.002784 -0.002838 -0.002841 -0.002797 -0.002710 -0.002586 -0.002431 -0.002252 -0.002056 -0.001852 -0.001645 -0.001442 -0.001248 -0.001066 -0.000900 -0.000750 -0.000617 -0.000501 -0.000402 -0.000319 -0.000249 -0.000193 -0.000147 -0.000111 -0.000082 -0.000060 -0.000043 -0.000030 -0.000021 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000001 0.000002 0.000005 0.000008 0.000013 0.000019 0.000026 0.000036 0.000047 0.000062 0.000080 0.000103 0.000132 0.000167 0.000210 0.000262 0.000323 0.000396 0.000480 0.000578 0.000692 0.000821 0.000967 0.001130 0.001310 0.001506 0.001715 0.001935 0.002162 0.002393 0.002621 0.002842 0.003047 0.003231 0.003384 0.003502 0.003575 0.003599 0.003569 0.003479 0.003328 0.003114 0.002839 0.002505 0.002117 0.001681 0.001206 0.000700 0.000175 -0.000359 -0.000889 -0.001403 -0.001890 -0.002338 -0.002736 -0.003076 -0.003351 -0.003558 -0.003693 -0.003758 -0.003755 -0.003690 -0.003568 -0.003398 -0.003188 -0.002947 -0.002686 -0.002414 -0.002139 -0.001871 -0.001615 -0.001376 -0.001157 -0.000961 -0.000788 -0.000638 -0.000509 -0.000401 -0.000312 -0.000239 -0.000181 -0.000135 -0.000099 -0.000071 -0.000050 -0.000035 -0.000023 -0.000015 -0.000009 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000011 0.000016 0.000024 0.000033 0.000045 0.000060 0.000078 0.000101 0.000131 0.000167 0.000212 0.000267 0.000334 0.000413 0.000506 0.000615 0.000741 0.000887 0.001053 0.001241 0.001450 0.001681 0.001932 0.002201 0.002484 0.002777 0.003075 0.003371 0.003658 0.003927 0.004168 0.004372 0.004530 0.004633 0.004673 0.004641 0.004534 0.004346 0.004076 0.003724 0.003294 0.002791 0.002223 0.001601 0.000937 0.000245 -0.000459 -0.001160 -0.001839 -0.002481 -0.003071 -0.003594 -0.004038 -0.004395 -0.004659 -0.004829 -0.004905 -0.004892 -0.004797 -0.004629 -0.004399 -0.004118 -0.003799 -0.003455 -0.003098 -0.002739 -0.002389 -0.002056 -0.001746 -0.001464 -0.001211 -0.000989 -0.000796 -0.000632 -0.000495 -0.000382 -0.000290 -0.000217 -0.000160 -0.000116 -0.000082 -0.000057 -0.000038 -0.000024 -0.000015 -0.000008 -0.000003 -0.000000 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000009 0.000014 0.000021 0.000030 0.000042 0.000056 0.000075 0.000098 0.000127 0.000164 0.000210 0.000267 0.000337 0.000421 0.000521 0.000639 0.000777 0.000937 0.001122 0.001333 0.001570 0.001836 0.002128 0.002445 0.002784 0.003143 0.003514 0.003893 0.004270 0.004637 0.004982 0.005294 0.005562 0.005772 0.005913 0.005974 0.005946 0.005820 0.005591 0.005256 0.004814 0.004269 0.003627 0.002898 0.002095 0.001235 0.000337 -0.000580 -0.001491 -0.002376 -0.003211 -0.003977 -0.004653 -0.005224 -0.005680 -0.006013 -0.006222 -0.006308 -0.006279 -0.006145 -0.005917 -0.005610 -0.005240 -0.004823 -0.004375 -0.003913 -0.003451 -0.003001 -0.002575 -0.002180 -0.001820 -0.001500 -0.001218 -0.000976 -0.000770 -0.000599 -0.000458 -0.000345 -0.000255 -0.000185 -0.000131 -0.000091 -0.000061 -0.000039 -0.000023 -0.000012 -0.000005 0.000000 0.000003 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000007 0.000011 0.000018 0.000026 0.000037 0.000051 0.000069 0.000092 0.000121 0.000157 0.000203 0.000261 0.000332 0.000419 0.000524 0.000649 0.000797 0.000969 0.001170 0.001400 0.001663 0.001959 0.002290 0.002653 0.003047 0.003470 0.003915 0.004378 0.004851 0.005323 0.005784 0.006221 0.006618 0.006962 0.007236 0.007426 0.007518 0.007497 0.007355 0.007082 0.006673 0.006128 0.005448 0.004642 0.003721 0.002701 0.001604 0.000455 -0.000720 -0.001889 -0.003025 -0.004095 -0.005073 -0.005934 -0.006658 -0.007231 -0.007644 -0.007896 -0.007991 -0.007938 -0.007751 -0.007446 -0.007043 -0.006562 -0.006025 -0.005451 -0.004862 -0.004276 -0.003708 -0.003170 -0.002674 -0.002224 -0.001823 -0.001473 -0.001173 -0.000920 -0.000709 -0.000537 -0.000400 -0.000291 -0.000207 -0.000144 -0.000096 -0.000061 -0.000036 -0.000019 -0.000007 0.000001 0.000006 0.000008 0.000009 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000009 0.000014 0.000022 0.000032 0.000045 0.000062 0.000084 0.000112 0.000147 0.000192 0.000249 0.000320 0.000408 0.000515 0.000644 0.000798 0.000981 0.001193 0.001440 0.001724 0.002047 0.002410 0.002814 0.003259 0.003741 0.004257 0.004802 0.005368 0.005948 0.006528 0.007097 0.007639 0.008136 0.008570 0.008922 0.009172 0.009304 0.009299 0.009143 0.008825 0.008337 0.007676 0.006844 0.005848 0.004703 0.003429 0.002053 0.000605 -0.000877 -0.002355 -0.003789 -0.005140 -0.006371 -0.007451 -0.008355 -0.009063 -0.009568 -0.009866 -0.009965 -0.009878 -0.009623 -0.009222 -0.008701 -0.008086 -0.007403 -0.006680 -0.005941 -0.005208 -0.004501 -0.003834 -0.003220 -0.002666 -0.002174 -0.001747 -0.001381 -0.001074 -0.000820 -0.000614 -0.000450 -0.000322 -0.000224 -0.000150 -0.000095 -0.000056 -0.000028 -0.000010 0.000003 0.000010 0.000015 0.000016 0.000016 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000006 0.000011 0.000018 0.000027 0.000039 0.000054 0.000075 0.000101 0.000135 0.000178 0.000233 0.000302 0.000388 0.000495 0.000625 0.000782 0.000970 0.001191 0.001450 0.001749 0.002092 0.002482 0.002921 0.003407 0.003942 0.004521 0.005140 0.005794 0.006474 0.007171 0.007871 0.008559 0.009218 0.009827 0.010364 0.010807 0.011131 0.011314 0.011333 0.011171 0.010810 0.010240 0.009454 0.008454 0.007246 0.005848 0.004284 0.002585 0.000793 -0.001046 -0.002883 -0.004665 -0.006343 -0.007869 -0.009202 -0.010312 -0.011175 -0.011780 -0.012127 -0.012225 -0.012092 -0.011752 -0.011234 -0.010570 -0.009795 -0.008942 -0.008044 -0.007130 -0.006229 -0.005364 -0.004551 -0.003805 -0.003133 -0.002541 -0.002027 -0.001590 -0.001224 -0.000924 -0.000682 -0.000491 -0.000342 -0.000229 -0.000145 -0.000085 -0.000042 -0.000013 0.000007 0.000018 0.000025 0.000027 0.000028 0.000026 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000005 0.000008 0.000014 0.000021 0.000032 0.000046 0.000064 0.000088 0.000120 0.000160 0.000212 0.000278 0.000361 0.000464 0.000593 0.000749 0.000938 0.001163 0.001427 0.001737 0.002094 0.002503 0.002966 0.003486 0.004062 0.004693 0.005375 0.006105 0.006874 0.007674 0.008495 0.009321 0.010137 0.010921 0.011652 0.012303 0.012847 0.013257 0.013503 0.013558 0.013397 0.012999 0.012349 0.011435 0.010258 0.008822 0.007148 0.005262 0.003205 0.001026 -0.001216 -0.003459 -0.005637 -0.007685 -0.009545 -0.011165 -0.012506 -0.013540 -0.014255 -0.014651 -0.014741 -0.014548 -0.014105 -0.013447 -0.012617 -0.011657 -0.010608 -0.009510 -0.008400 -0.007311 -0.006269 -0.005295 -0.004404 -0.003606 -0.002904 -0.002299 -0.001786 -0.001360 -0.001011 -0.000732 -0.000513 -0.000345 -0.000219 -0.000126 -0.000061 -0.000016 0.000014 0.000032 0.000041 0.000045 0.000046 0.000043 0.000040 0.000035 0.000030 0.000026 0.000021 0.000017 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000010 0.000016 0.000025 0.000037 0.000053 0.000074 0.000103 0.000140 0.000187 0.000249 0.000327 0.000426 0.000549 0.000701 0.000886 0.001109 0.001374 0.001687 0.002051 0.002471 0.002950 0.003492 0.004097 0.004766 0.005496 0.006285 0.007127 0.008013 0.008935 0.009880 0.010834 0.011778 0.012691 0.013546 0.014317 0.014970 0.015474 0.015794 0.015896 0.015748 0.015325 0.014602 0.013566 0.012210 0.010541 0.008576 0.006350 0.003908 0.001311 -0.001371 -0.004058 -0.006670 -0.009126 -0.011354 -0.013289 -0.014883 -0.016103 -0.016934 -0.017378 -0.017452 -0.017186 -0.016620 -0.015802 -0.014783 -0.013614 -0.012346 -0.011028 -0.009703 -0.008408 -0.007176 -0.006030 -0.004986 -0.004055 -0.003240 -0.002541 -0.001951 -0.001464 -0.001068 -0.000754 -0.000510 -0.000324 -0.000186 -0.000088 -0.000019 0.000025 0.000053 0.000068 0.000074 0.000074 0.000070 0.000064 0.000057 0.000050 0.000042 0.000035 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000012 0.000018 0.000028 0.000041 0.000059 0.000084 0.000117 0.000160 0.000216 0.000288 0.000380 0.000496 0.000640 0.000817 0.001033 0.001293 0.001602 0.001965 0.002387 0.002872 0.003425 0.004046 0.004739 0.005501 0.006330 0.007223 0.008173 0.009172 0.010209 0.011272 0.012345 0.013410 0.014444 0.015420 0.016307 0.017070 0.017672 0.018072 0.018232 0.018112 0.017678 0.016899 0.015755 0.014234 0.012339 0.010089 0.007520 0.004685 0.001655 -0.001485 -0.004640 -0.007712 -0.010601 -0.013220 -0.015490 -0.017353 -0.018769 -0.019720 -0.020209 -0.020259 -0.019907 -0.019204 -0.018208 -0.016980 -0.015584 -0.014080 -0.012526 -0.010973 -0.009463 -0.008033 -0.006709 -0.005510 -0.004445 -0.003518 -0.002727 -0.002064 -0.001519 -0.001080 -0.000735 -0.000468 -0.000269 -0.000124 -0.000023 0.000045 0.000086 0.000108 0.000117 0.000117 0.000111 0.000102 0.000091 0.000079 0.000068 0.000057 0.000047 0.000039 0.000031 0.000024 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000013 0.000020 0.000031 0.000045 0.000066 0.000094 0.000131 0.000181 0.000245 0.000329 0.000435 0.000568 0.000735 0.000939 0.001188 0.001486 0.001841 0.002256 0.002737 0.003289 0.003914 0.004615 0.005392 0.006244 0.007166 0.008154 0.009202 0.010299 0.011435 0.012598 0.013773 0.014939 0.016076 0.017154 0.018144 0.019006 0.019702 0.020185 0.020411 0.020333 0.019908 0.019099 0.017875 0.016219 0.014128 0.011618 0.008728 0.005516 0.002065 -0.001528 -0.005151 -0.008686 -0.012017 -0.015035 -0.017649 -0.019787 -0.021401 -0.022472 -0.023003 -0.023022 -0.022575 -0.021723 -0.020537 -0.019090 -0.017457 -0.015710 -0.013914 -0.012128 -0.010402 -0.008775 -0.007277 -0.005927 -0.004735 -0.003703 -0.002827 -0.002098 -0.001504 -0.001029 -0.000659 -0.000378 -0.000171 -0.000025 0.000074 0.000136 0.000170 0.000184 0.000184 0.000175 0.000160 0.000143 0.000125 0.000107 0.000091 0.000076 0.000062 0.000050 0.000040 0.000031 0.000024 0.000018 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000002 0.000004 0.000008 0.000013 0.000021 0.000032 0.000048 0.000070 0.000102 0.000144 0.000200 0.000273 0.000368 0.000489 0.000641 0.000830 0.001063 0.001345 0.001683 0.002083 0.002551 0.003091 0.003708 0.004404 0.005180 0.006035 0.006966 0.007969 0.009037 0.010162 0.011335 0.012544 0.013777 0.015020 0.016255 0.017459 0.018609 0.019671 0.020609 0.021382 0.021941 0.022236 0.022214 0.021825 0.021020 0.019761 0.018019 0.015785 0.013070 0.009912 0.006374 0.002544 -0.001464 -0.005525 -0.009500 -0.013253 -0.016659 -0.019607 -0.022013 -0.023822 -0.025007 -0.025576 -0.025560 -0.025014 -0.024012 -0.022634 -0.020967 -0.019099 -0.017112 -0.015080 -0.013071 -0.011139 -0.009328 -0.007670 -0.006183 -0.004878 -0.003756 -0.002810 -0.002028 -0.001396 -0.000897 -0.000513 -0.000227 -0.000021 0.000120 0.000210 0.000260 0.000281 0.000282 0.000269 0.000248 0.000222 0.000194 0.000167 0.000142 0.000119 0.000098 0.000080 0.000064 0.000051 0.000040 0.000030 0.000023 0.000016 0.000012 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000007 0.000012 0.000020 0.000032 0.000049 0.000073 0.000107 0.000154 0.000216 0.000298 0.000405 0.000540 0.000711 0.000923 0.001183 0.001498 0.001875 0.002320 0.002839 0.003436 0.004114 0.004875 0.005718 0.006641 0.007638 0.008702 0.009827 0.011001 0.012216 0.013459 0.014718 0.015981 0.017233 0.018454 0.019623 0.020711 0.021685 0.022503 0.023120 0.023481 0.023528 0.023204 0.022449 0.021214 0.019459 0.017163 0.014331 0.010995 0.007217 0.003094 -0.001254 -0.005684 -0.010041 -0.014169 -0.017923 -0.021176 -0.023828 -0.025815 -0.027106 -0.027708 -0.027657 -0.027017 -0.025870 -0.024312 -0.022441 -0.020355 -0.018149 -0.015904 -0.013696 -0.011583 -0.009613 -0.007819 -0.006221 -0.004827 -0.003637 -0.002641 -0.001826 -0.001175 -0.000667 -0.000283 -0.000003 0.000192 0.000318 0.000390 0.000422 0.000424 0.000407 0.000376 0.000339 0.000298 0.000258 0.000219 0.000184 0.000153 0.000125 0.000101 0.000081 0.000064 0.000050 0.000038 0.000028 0.000021 0.000015 0.000011 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000000 0.000002 0.000005 0.000010 0.000018 0.000030 0.000048 0.000073 0.000110 0.000160 0.000228 0.000318 0.000435 0.000585 0.000774 0.001008 0.001295 0.001642 0.002056 0.002544 0.003110 0.003759 0.004493 0.005310 0.006209 0.007183 0.008225 0.009326 0.010476 0.011662 0.012874 0.014099 0.015327 0.016546 0.017746 0.018912 0.020029 0.021077 0.022027 0.022845 0.023488 0.023902 0.024028 0.023800 0.023151 0.022017 0.020345 0.018099 0.015271 0.011884 0.007998 0.003706 -0.000862 -0.005552 -0.010194 -0.014614 -0.018647 -0.022149 -0.025007 -0.027145 -0.028526 -0.029155 -0.029074 -0.028353 -0.027083 -0.025372 -0.023328 -0.021061 -0.018674 -0.016257 -0.013891 -0.011639 -0.009550 -0.007659 -0.005986 -0.004537 -0.003309 -0.002292 -0.001469 -0.000819 -0.000322 0.000045 0.000304 0.000474 0.000574 0.000620 0.000625 0.000602 0.000560 0.000507 0.000450 0.000391 0.000334 0.000282 0.000235 0.000194 0.000158 0.000127 0.000101 0.000080 0.000062 0.000047 0.000036 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000003 -0.000002 -0.000001 0.000002 0.000007 0.000014 0.000026 0.000043 0.000070 0.000108 0.000161 0.000234 0.000331 0.000457 0.000620 0.000825 0.001079 0.001391 0.001768 0.002216 0.002743 0.003352 0.004047 0.004826 0.005689 0.006628 0.007634 0.008697 0.009804 0.010941 0.012093 0.013247 0.014391 0.015515 0.016610 0.017672 0.018694 0.019669 0.020590 0.021439 0.022192 0.022816 0.023262 0.023472 0.023375 0.022895 0.021954 0.020481 0.018424 0.015756 0.012485 0.008659 0.004368 -0.000257 -0.005056 -0.009847 -0.014439 -0.018651 -0.022323 -0.025325 -0.027572 -0.029020 -0.029672 -0.029570 -0.028791 -0.027433 -0.025611 -0.023446 -0.021054 -0.018546 -0.016018 -0.013554 -0.011220 -0.009069 -0.007133 -0.005432 -0.003971 -0.002745 -0.001740 -0.000938 -0.000317 0.000147 0.000479 0.000700 0.000831 0.000894 0.000903 0.000873 0.000817 0.000745 0.000665 0.000582 0.000502 0.000426 0.000357 0.000296 0.000243 0.000197 0.000158 0.000126 0.000099 0.000077 0.000059 0.000045 0.000033 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000005 -0.000003 0.000001 0.000007 0.000018 0.000035 0.000061 0.000100 0.000155 0.000231 0.000333 0.000467 0.000640 0.000859 0.001131 0.001465 0.001868 0.002347 0.002907 0.003552 0.004284 0.005100 0.005993 0.006955 0.007971 0.009027 0.010104 0.011184 0.012249 0.013282 0.014272 0.015208 0.016087 0.016909 0.017680 0.018408 0.019098 0.019752 0.020363 0.020910 0.021357 0.021651 0.021719 0.021478 0.020833 0.019695 0.017989 0.015662 0.012703 0.009142 0.005058 0.000575 -0.004145 -0.008911 -0.013522 -0.017783 -0.021518 -0.024585 -0.026886 -0.028371 -0.029038 -0.028929 -0.028123 -0.026724 -0.024853 -0.022635 -0.020194 -0.017643 -0.015083 -0.012599 -0.010259 -0.008114 -0.006198 -0.004526 -0.003105 -0.001925 -0.000972 -0.000226 0.000339 0.000746 0.001021 0.001187 0.001266 0.001278 0.001240 0.001167 0.001072 0.000963 0.000850 0.000738 0.000632 0.000534 0.000445 0.000368 0.000300 0.000243 0.000194 0.000154 0.000121 0.000094 0.000073 0.000055 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000008 -0.000003 0.000006 0.000022 0.000047 0.000084 0.000139 0.000217 0.000322 0.000461 0.000642 0.000872 0.001159 0.001511 0.001935 0.002438 0.003026 0.003700 0.004459 0.005298 0.006207 0.007172 0.008174 0.009191 0.010201 0.011177 0.012099 0.012945 0.013700 0.014358 0.014918 0.015392 0.015796 0.016158 0.016503 0.016858 0.017237 0.017642 0.018053 0.018427 0.018693 0.018761 0.018521 0.017862 0.016679 0.014894 0.012464 0.009395 0.005746 0.001631 -0.002793 -0.007336 -0.011788 -0.015943 -0.019615 -0.022648 -0.024936 -0.026419 -0.027090 -0.026990 -0.026197 -0.024814 -0.022967 -0.020780 -0.018380 -0.015881 -0.013385 -0.010974 -0.008715 -0.006659 -0.004835 -0.003259 -0.001934 -0.000850 0.000010 0.000666 0.001145 0.001470 0.001668 0.001762 0.001775 0.001725 0.001631 0.001507 0.001365 0.001214 0.001064 0.000918 0.000782 0.000658 0.000548 0.000451 0.000367 0.000296 0.000237 0.000188 0.000147 0.000115 0.000089 0.000068 0.000051 0.000039 0.000029 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000018 -0.000019 -0.000016 -0.000010 0.000003 0.000025 0.000060 0.000113 0.000189 0.000294 0.000436 0.000621 0.000858 0.001155 0.001520 0.001960 0.002482 0.003090 0.003783 0.004559 0.005409 0.006318 0.007267 0.008230 0.009179 0.010083 0.010911 0.011632 0.012223 0.012665 0.012953 0.013092 0.013104 0.013025 0.012900 0.012784 0.012731 0.012788 0.012982 0.013317 0.013764 0.014259 0.014704 0.014976 0.014937 0.014452 0.013406 0.011722 0.009375 0.006398 0.002885 -0.001019 -0.005126 -0.009228 -0.013110 -0.016577 -0.019468 -0.021663 -0.023099 -0.023761 -0.023684 -0.022942 -0.021640 -0.019895 -0.017834 -0.015577 -0.013236 -0.010908 -0.008672 -0.006592 -0.004711 -0.003058 -0.001646 -0.000476 0.000463 0.001188 0.001720 0.002085 0.002306 0.002409 0.002417 0.002351 0.002231 0.002072 0.001889 0.001695 0.001497 0.001305 0.001122 0.000953 0.000800 0.000664 0.000546 0.000444 0.000358 0.000286 0.000226 0.000178 0.000139 0.000107 0.000082 0.000063 0.000047 0.000036 0.000027 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000030 -0.000033 -0.000034 -0.000031 -0.000023 -0.000005 0.000025 0.000073 0.000145 0.000247 0.000387 0.000572 0.000812 0.001114 0.001486 0.001937 0.002470 0.003090 0.003794 0.004576 0.005425 0.006319 0.007234 0.008136 0.008990 0.009755 0.010391 0.010861 0.011135 0.011192 0.011026 0.010650 0.010098 0.009425 0.008704 0.008020 0.007461 0.007111 0.007030 0.007252 0.007765 0.008513 0.009397 0.010274 0.010981 0.011347 0.011219 0.010479 0.009065 0.006976 0.004282 0.001111 -0.002358 -0.005921 -0.009363 -0.012484 -0.015116 -0.017136 -0.018471 -0.019102 -0.019057 -0.018406 -0.017243 -0.015682 -0.013840 -0.011830 -0.009756 -0.007704 -0.005747 -0.003941 -0.002323 -0.000919 0.000262 0.001222 0.001970 0.002523 0.002902 0.003130 0.003230 0.003224 0.003135 0.002982 0.002784 0.002555 0.002309 0.002058 0.001810 0.001571 0.001348 0.001143 0.000958 0.000795 0.000653 0.000531 0.000428 0.000342 0.000270 0.000212 0.000166 0.000128 0.000098 0.000075 0.000057 0.000043 0.000033 0.000025 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000044 -0.000050 -0.000056 -0.000059 -0.000056 -0.000045 -0.000022 0.000018 0.000083 0.000177 0.000311 0.000491 0.000728 0.001028 0.001402 0.001856 0.002394 0.003017 0.003723 0.004503 0.005339 0.006206 0.007072 0.007897 0.008634 0.009234 0.009646 0.009826 0.009735 0.009349 0.008663 0.007697 0.006500 0.005148 0.003742 0.002404 0.001263 0.000440 0.000037 0.000116 0.000689 0.001712 0.003079 0.004633 0.006181 0.007515 0.008440 0.008793 0.008472 0.007441 0.005740 0.003477 0.000816 -0.002046 -0.004897 -0.007540 -0.009803 -0.011561 -0.012738 -0.013310 -0.013299 -0.012764 -0.011793 -0.010486 -0.008950 -0.007283 -0.005574 -0.003900 -0.002318 -0.000875 0.000399 0.001487 0.002380 0.003082 0.003603 0.003956 0.004162 0.004239 0.004206 0.004085 0.003894 0.003651 0.003371 0.003070 0.002759 0.002449 0.002148 0.001861 0.001595 0.001352 0.001133 0.000940 0.000772 0.000628 0.000506 0.000404 0.000320 0.000251 0.000196 0.000152 0.000117 0.000089 0.000068 0.000052 0.000039 0.000030 0.000022 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000032 -0.000040 -0.000050 -0.000061 -0.000072 -0.000084 -0.000093 -0.000098 -0.000097 -0.000084 -0.000054 -0.000001 0.000082 0.000204 0.000373 0.000600 0.000893 0.001261 0.001710 0.002245 0.002865 0.003565 0.004333 0.005149 0.005981 0.006789 0.007526 0.008134 0.008555 0.008727 0.008594 0.008110 0.007248 0.006004 0.004405 0.002514 0.000432 -0.001708 -0.003748 -0.005515 -0.006845 -0.007596 -0.007672 -0.007037 -0.005727 -0.003850 -0.001582 0.000855 0.003215 0.005259 0.006783 0.007640 0.007759 0.007153 0.005906 0.004166 0.002121 -0.000027 -0.002083 -0.003882 -0.005298 -0.006258 -0.006733 -0.006741 -0.006335 -0.005589 -0.004590 -0.003426 -0.002179 -0.000919 0.000296 0.001424 0.002432 0.003301 0.004020 0.004584 0.004998 0.005269 0.005409 0.005433 0.005355 0.005190 0.004955 0.004664 0.004333 0.003975 0.003604 0.003229 0.002860 0.002506 0.002171 0.001860 0.001576 0.001322 0.001097 0.000902 0.000734 0.000592 0.000473 0.000375 0.000294 0.000230 0.000178 0.000137 0.000105 0.000080 0.000061 0.000046 0.000035 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000041 -0.000053 -0.000066 -0.000082 -0.000099 -0.000117 -0.000135 -0.000151 -0.000160 -0.000161 -0.000146 -0.000109 -0.000043 0.000062 0.000214 0.000425 0.000703 0.001057 0.001494 0.002017 0.002627 0.003314 0.004066 0.004856 0.005649 0.006398 0.007045 0.007525 0.007767 0.007699 0.007254 0.006379 0.005041 0.003237 0.001003 -0.001584 -0.004398 -0.007274 -0.010014 -0.012403 -0.014233 -0.015323 -0.015544 -0.014840 -0.013237 -0.010852 -0.007875 -0.004562 -0.001193 0.001950 0.004623 0.006641 0.007903 0.008394 0.008180 0.007395 0.006215 0.004832 0.003431 0.002170 0.001163 0.000482 0.000148 0.000148 0.000435 0.000946 0.001611 0.002363 0.003140 0.003898 0.004600 0.005223 0.005752 0.006179 0.006501 0.006718 0.006834 0.006854 0.006785 0.006634 0.006412 0.006127 0.005790 0.005412 0.005003 0.004576 0.004140 0.003706 0.003283 0.002877 0.002494 0.002139 0.001815 0.001524 0.001266 0.001042 0.000849 0.000685 0.000548 0.000434 0.000341 0.000266 0.000206 0.000159 0.000122 0.000093 0.000071 0.000053 0.000040 0.000030 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000030 -0.000040 -0.000052 -0.000067 -0.000085 -0.000107 -0.000131 -0.000158 -0.000186 -0.000214 -0.000238 -0.000255 -0.000259 -0.000244 -0.000200 -0.000119 0.000009 0.000196 0.000451 0.000783 0.001200 0.001705 0.002297 0.002968 0.003699 0.004463 0.005220 0.005915 0.006483 0.006849 0.006931 0.006646 0.005918 0.004684 0.002907 0.000586 -0.002237 -0.005467 -0.008958 -0.012511 -0.015891 -0.018843 -0.021118 -0.022500 -0.022832 -0.022041 -0.020150 -0.017283 -0.013654 -0.009546 -0.005274 -0.001155 0.002533 0.005577 0.007853 0.009329 0.010059 0.010167 0.009818 0.009195 0.008469 0.007784 0.007238 0.006890 0.006751 0.006803 0.007003 0.007299 0.007636 0.007969 0.008264 0.008501 0.008670 0.008773 0.008812 0.008793 0.008722 0.008603 0.008437 0.008227 0.007973 0.007676 0.007336 0.006957 0.006542 0.006098 0.005630 0.005148 0.004662 0.004178 0.003707 0.003254 0.002826 0.002429 0.002065 0.001737 0.001446 0.001191 0.000972 0.000786 0.000629 0.000499 0.000393 0.000307 0.000238 0.000183 0.000140 0.000107 0.000081 0.000061 0.000046 0.000035 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000019 -0.000027 -0.000037 -0.000049 -0.000065 -0.000085 -0.000108 -0.000137 -0.000169 -0.000207 -0.000247 -0.000290 -0.000332 -0.000369 -0.000397 -0.000407 -0.000392 -0.000341 -0.000244 -0.000090 0.000134 0.000436 0.000825 0.001304 0.001873 0.002523 0.003234 0.003975 0.004703 0.005358 0.005868 0.006149 0.006108 0.005654 0.004699 0.003175 0.001039 -0.001709 -0.005020 -0.008786 -0.012836 -0.016945 -0.020843 -0.024241 -0.026855 -0.028441 -0.028823 -0.027917 -0.025752 -0.022464 -0.018291 -0.013542 -0.008563 -0.003698 0.000754 0.004565 0.007602 0.009828 0.011298 0.012133 0.012495 0.012556 0.012471 0.012362 0.012307 0.012339 0.012452 0.012616 0.012784 0.012911 0.012959 0.012904 0.012741 0.012479 0.012138 0.011742 0.011318 0.010885 0.010459 0.010045 0.009644 0.009252 0.008861 0.008463 0.008051 0.007618 0.007162 0.006683 0.006184 0.005670 0.005149 0.004630 0.004121 0.003629 0.003162 0.002724 0.002322 0.001958 0.001634 0.001349 0.001103 0.000893 0.000716 0.000569 0.000448 0.000350 0.000272 0.000209 0.000160 0.000122 0.000092 0.000070 0.000052 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000024 -0.000033 -0.000045 -0.000061 -0.000081 -0.000105 -0.000135 -0.000172 -0.000214 -0.000263 -0.000319 -0.000379 -0.000442 -0.000504 -0.000559 -0.000601 -0.000620 -0.000607 -0.000549 -0.000435 -0.000252 0.000011 0.000364 0.000811 0.001352 0.001978 0.002671 0.003397 0.004111 0.004748 0.005231 0.005469 0.005361 0.004807 0.003711 0.001998 -0.000379 -0.003420 -0.007069 -0.011205 -0.015640 -0.020124 -0.024360 -0.028032 -0.030832 -0.032498 -0.032844 -0.031790 -0.029376 -0.025757 -0.021198 -0.016031 -0.010626 -0.005341 -0.000483 0.003722 0.007151 0.009782 0.011683 0.012985 0.013854 0.014453 0.014921 0.015352 0.015792 0.016240 0.016663 0.017007 0.017217 0.017248 0.017075 0.016696 0.016136 0.015433 0.014639 0.013807 0.012984 0.012206 0.011495 0.010860 0.010298 0.009797 0.009340 0.008908 0.008484 0.008053 0.007603 0.007131 0.006634 0.006117 0.005586 0.005049 0.004516 0.003995 0.003495 0.003023 0.002585 0.002186 0.001829 0.001514 0.001240 0.001006 0.000809 0.000644 0.000508 0.000397 0.000308 0.000238 0.000182 0.000138 0.000105 0.000079 0.000059 0.000044 0.000033 0.000025 0.000018 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000020 -0.000029 -0.000040 -0.000055 -0.000074 -0.000099 -0.000129 -0.000166 -0.000212 -0.000266 -0.000329 -0.000402 -0.000483 -0.000570 -0.000660 -0.000748 -0.000826 -0.000887 -0.000918 -0.000908 -0.000842 -0.000708 -0.000493 -0.000184 0.000224 0.000732 0.001335 0.002013 0.002734 0.003451 0.004099 0.004596 0.004845 0.004742 0.004176 0.003047 0.001273 -0.001195 -0.004357 -0.008152 -0.012449 -0.017047 -0.021677 -0.026025 -0.029758 -0.032554 -0.034148 -0.034358 -0.033118 -0.030490 -0.026657 -0.021907 -0.016599 -0.011114 -0.005812 -0.000990 0.003150 0.006516 0.009118 0.011059 0.012495 0.013601 0.014538 0.015425 0.016324 0.017239 0.018127 0.018911 0.019508 0.019843 0.019866 0.019561 0.018947 0.018076 0.017022 0.015866 0.014690 0.013565 0.012540 0.011646 0.010891 0.010267 0.009752 0.009319 0.008936 0.008575 0.008211 0.007826 0.007410 0.006957 0.006471 0.005956 0.005423 0.004882 0.004344 0.003820 0.003319 0.002850 0.002419 0.002031 0.001686 0.001385 0.001126 0.000907 0.000723 0.000572 0.000448 0.000348 0.000268 0.000205 0.000156 0.000118 0.000089 0.000067 0.000050 0.000037 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000024 -0.000035 -0.000048 -0.000066 -0.000089 -0.000119 -0.000156 -0.000201 -0.000257 -0.000324 -0.000403 -0.000496 -0.000600 -0.000715 -0.000838 -0.000963 -0.001084 -0.001192 -0.001275 -0.001319 -0.001311 -0.001235 -0.001076 -0.000820 -0.000458 0.000015 0.000593 0.001261 0.001990 0.002732 0.003423 0.003979 0.004302 0.004282 0.003806 0.002768 0.001080 -0.001307 -0.004395 -0.008118 -0.012341 -0.016852 -0.021373 -0.025581 -0.029137 -0.031722 -0.033079 -0.033047 -0.031586 -0.028790 -0.024875 -0.020158 -0.015016 -0.009833 -0.004957 -0.000655 0.002917 0.005717 0.007816 0.009364 0.010558 0.011596 0.012637 0.013781 0.015052 0.016404 0.017737 0.018925 0.019841 0.020383 0.020488 0.020147 0.019397 0.018318 0.017015 0.015606 0.014200 0.012889 0.011738 0.010781 0.010026 0.009457 0.009040 0.008735 0.008496 0.008283 0.008062 0.007806 0.007500 0.007136 0.006718 0.006250 0.005744 0.005213 0.004672 0.004134 0.003612 0.003116 0.002656 0.002237 0.001863 0.001535 0.001251 0.001010 0.000807 0.000639 0.000502 0.000390 0.000301 0.000231 0.000175 0.000133 0.000100 0.000075 0.000056 0.000042 0.000031 0.000024 0.000018 0.000014 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000014 -0.000021 -0.000029 -0.000041 -0.000057 -0.000079 -0.000106 -0.000141 -0.000185 -0.000240 -0.000307 -0.000389 -0.000486 -0.000600 -0.000731 -0.000877 -0.001037 -0.001204 -0.001373 -0.001534 -0.001676 -0.001784 -0.001841 -0.001832 -0.001737 -0.001542 -0.001231 -0.000799 -0.000245 0.000419 0.001167 0.001956 0.002723 0.003386 0.003847 0.003995 0.003712 0.002891 0.001442 -0.000689 -0.003502 -0.006932 -0.010840 -0.015011 -0.019165 -0.022982 -0.026128 -0.028299 -0.029263 -0.028890 -0.027181 -0.024270 -0.020413 -0.015955 -0.011286 -0.006786 -0.002774 0.000532 0.003040 0.004784 0.005912 0.006644 0.007228 0.007892 0.008802 0.010034 0.011571 0.013306 0.015076 0.016694 0.017979 0.018793 0.019059 0.018767 0.017972 0.016783 0.015337 0.013785 0.012266 0.010892 0.009741 0.008851 0.008224 0.007833 0.007633 0.007565 0.007570 0.007594 0.007592 0.007532 0.007392 0.007165 0.006852 0.006461 0.006006 0.005505 0.004974 0.004433 0.003896 0.003379 0.002893 0.002447 0.002045 0.001690 0.001381 0.001118 0.000895 0.000710 0.000558 0.000435 0.000336 0.000258 0.000196 0.000148 0.000111 0.000083 0.000062 0.000047 0.000035 0.000027 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000012 -0.000017 -0.000025 -0.000035 -0.000049 -0.000068 -0.000092 -0.000124 -0.000165 -0.000217 -0.000282 -0.000362 -0.000460 -0.000577 -0.000715 -0.000875 -0.001055 -0.001255 -0.001469 -0.001692 -0.001912 -0.002119 -0.002297 -0.002428 -0.002493 -0.002472 -0.002344 -0.002092 -0.001704 -0.001174 -0.000510 0.000269 0.001124 0.001998 0.002813 0.003471 0.003862 0.003871 0.003386 0.002315 0.000603 -0.001751 -0.004685 -0.008061 -0.011666 -0.015226 -0.018430 -0.020963 -0.022550 -0.022990 -0.022202 -0.020232 -0.017264 -0.013597 -0.009605 -0.005685 -0.002202 0.000565 0.002463 0.003482 0.003751 0.003511 0.003064 0.002724 0.002754 0.003328 0.004499 0.006201 0.008262 0.010448 0.012499 0.014178 0.015304 0.015780 0.015595 0.014821 0.013595 0.012090 0.010489 0.008959 0.007634 0.006600 0.005898 0.005521 0.005429 0.005558 0.005833 0.006178 0.006525 0.006817 0.007015 0.007096 0.007049 0.006877 0.006592 0.006211 0.005756 0.005250 0.004715 0.004172 0.003638 0.003130 0.002658 0.002229 0.001848 0.001515 0.001229 0.000986 0.000784 0.000617 0.000482 0.000373 0.000286 0.000218 0.000165 0.000124 0.000093 0.000069 0.000052 0.000039 0.000030 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000010 -0.000014 -0.000020 -0.000029 -0.000041 -0.000057 -0.000079 -0.000107 -0.000144 -0.000192 -0.000252 -0.000327 -0.000421 -0.000536 -0.000674 -0.000838 -0.001029 -0.001247 -0.001491 -0.001756 -0.002036 -0.002321 -0.002599 -0.002854 -0.003066 -0.003213 -0.003272 -0.003219 -0.003031 -0.002691 -0.002188 -0.001521 -0.000703 0.000235 0.001240 0.002241 0.003145 0.003844 0.004223 0.004170 0.003591 0.002429 0.000677 -0.001603 -0.004279 -0.007146 -0.009943 -0.012375 -0.014155 -0.015039 -0.014876 -0.013631 -0.011408 -0.008443 -0.005077 -0.001712 0.001251 0.003470 0.004716 0.004914 0.004148 0.002653 0.000773 -0.001096 -0.002572 -0.003350 -0.003252 -0.002249 -0.000459 0.001876 0.004444 0.006909 0.008973 0.010412 0.011104 0.011041 0.010313 0.009084 0.007565 0.005973 0.004504 0.003310 0.002487 0.002070 0.002044 0.002351 0.002907 0.003616 0.004384 0.005126 0.005777 0.006288 0.006634 0.006805 0.006805 0.006650 0.006363 0.005970 0.005500 0.004980 0.004436 0.003891 0.003364 0.002868 0.002414 0.002008 0.001650 0.001342 0.001080 0.000860 0.000678 0.000530 0.000410 0.000315 0.000240 0.000182 0.000137 0.000103 0.000077 0.000058 0.000043 0.000033 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000017 -0.000024 -0.000034 -0.000048 -0.000066 -0.000090 -0.000123 -0.000165 -0.000219 -0.000288 -0.000375 -0.000483 -0.000615 -0.000776 -0.000967 -0.001192 -0.001450 -0.001740 -0.002059 -0.002400 -0.002755 -0.003109 -0.003446 -0.003744 -0.003980 -0.004126 -0.004153 -0.004036 -0.003749 -0.003274 -0.002604 -0.001743 -0.000715 0.000437 0.001648 0.002830 0.003878 0.004679 0.005119 0.005104 0.004572 0.003512 0.001978 0.000094 -0.001946 -0.003895 -0.005482 -0.006449 -0.006592 -0.005806 -0.004110 -0.001665 0.001243 0.004230 0.006872 0.008765 0.009598 0.009197 0.007568 0.004896 0.001525 -0.002092 -0.005468 -0.008150 -0.009796 -0.010223 -0.009430 -0.007592 -0.005022 -0.002113 0.000725 0.003129 0.004835 0.005701 0.005722 0.005009 0.003760 0.002222 0.000650 -0.000734 -0.001757 -0.002319 -0.002389 -0.001997 -0.001222 -0.000170 0.001039 0.002290 0.003482 0.004538 0.005403 0.006048 0.006464 0.006659 0.006652 0.006472 0.006152 0.005726 0.005228 0.004689 0.004136 0.003593 0.003076 0.002598 0.002167 0.001786 0.001456 0.001174 0.000936 0.000740 0.000579 0.000449 0.000345 0.000263 0.000199 0.000150 0.000113 0.000084 0.000063 0.000048 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000039 -0.000054 -0.000075 -0.000103 -0.000139 -0.000186 -0.000247 -0.000325 -0.000423 -0.000546 -0.000697 -0.000881 -0.001101 -0.001360 -0.001659 -0.001997 -0.002372 -0.002778 -0.003204 -0.003638 -0.004061 -0.004450 -0.004779 -0.005016 -0.005130 -0.005087 -0.004858 -0.004416 -0.003746 -0.002843 -0.001723 -0.000420 0.001007 0.002477 0.003889 0.005129 0.006083 0.006652 0.006768 0.006415 0.005637 0.004548 0.003329 0.002210 0.001439 0.001245 0.001795 0.003150 0.005240 0.007855 0.010660 0.013235 0.015137 0.015966 0.015438 0.013437 0.010049 0.005555 0.000405 -0.004849 -0.009632 -0.013429 -0.015867 -0.016763 -0.016149 -0.014257 -0.011471 -0.008265 -0.005119 -0.002454 -0.000571 0.000377 0.000390 -0.000394 -0.001739 -0.003357 -0.004955 -0.006282 -0.007147 -0.007446 -0.007155 -0.006322 -0.005050 -0.003470 -0.001730 0.000035 0.001705 0.003191 0.004430 0.005392 0.006067 0.006467 0.006618 0.006552 0.006311 0.005934 0.005461 0.004930 0.004372 0.003814 0.003278 0.002778 0.002323 0.001920 0.001568 0.001266 0.001012 0.000801 0.000627 0.000487 0.000375 0.000286 0.000217 0.000164 0.000123 0.000092 0.000069 0.000052 0.000040 0.000030 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000031 -0.000044 -0.000061 -0.000084 -0.000115 -0.000155 -0.000207 -0.000275 -0.000362 -0.000472 -0.000609 -0.000779 -0.000986 -0.001235 -0.001528 -0.001869 -0.002257 -0.002689 -0.003160 -0.003660 -0.004174 -0.004685 -0.005166 -0.005590 -0.005922 -0.006125 -0.006161 -0.005993 -0.005589 -0.004925 -0.003987 -0.002782 -0.001337 0.000298 0.002044 0.003803 0.005462 0.006902 0.008019 0.008736 0.009028 0.008929 0.008542 0.008034 0.007621 0.007531 0.007971 0.009077 0.010874 0.013253 0.015964 0.018634 0.020814 0.022046 0.021937 0.020229 0.016857 0.011977 0.005954 -0.000671 -0.007260 -0.013166 -0.017826 -0.020846 -0.022052 -0.021511 -0.019513 -0.016512 -0.013052 -0.009679 -0.006861 -0.004927 -0.004036 -0.004170 -0.005158 -0.006724 -0.008534 -0.010256 -0.011607 -0.012379 -0.012465 -0.011851 -0.010604 -0.008851 -0.006756 -0.004491 -0.002217 -0.000072 0.001841 0.003452 0.004728 0.005661 0.006265 0.006572 0.006620 0.006457 0.006130 0.005683 0.005160 0.004598 0.004028 0.003473 0.002951 0.002475 0.002049 0.001677 0.001357 0.001086 0.000861 0.000675 0.000525 0.000404 0.000309 0.000234 0.000177 0.000133 0.000100 0.000075 0.000056 0.000043 0.000032 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000017 -0.000024 -0.000035 -0.000049 -0.000068 -0.000094 -0.000127 -0.000171 -0.000229 -0.000303 -0.000398 -0.000519 -0.000671 -0.000859 -0.001089 -0.001366 -0.001694 -0.002075 -0.002511 -0.003000 -0.003535 -0.004107 -0.004702 -0.005299 -0.005872 -0.006391 -0.006817 -0.007110 -0.007227 -0.007124 -0.006763 -0.006112 -0.005150 -0.003875 -0.002306 -0.000491 0.001498 0.003561 0.005582 0.007436 0.009010 0.010218 0.011020 0.011441 0.011573 0.011573 0.011645 0.012008 0.012852 0.014298 0.016350 0.018874 0.021594 0.024113 0.025963 0.026679 0.025871 0.023304 0.018953 0.013025 0.005952 -0.001660 -0.009109 -0.015698 -0.020834 -0.024116 -0.025388 -0.024756 -0.022564 -0.019329 -0.015658 -0.012148 -0.009303 -0.007469 -0.006797 -0.007245 -0.008604 -0.010549 -0.012699 -0.014681 -0.016178 -0.016968 -0.016938 -0.016084 -0.014496 -0.012328 -0.009772 -0.007030 -0.004290 -0.001706 0.000602 0.002559 0.004127 0.005298 0.006091 0.006541 0.006694 0.006602 0.006319 0.005895 0.005379 0.004813 0.004230 0.003658 0.003116 0.002619 0.002173 0.001781 0.001443 0.001157 0.000918 0.000720 0.000560 0.000432 0.000330 0.000251 0.000190 0.000143 0.000107 0.000080 0.000060 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000038 -0.000054 -0.000075 -0.000103 -0.000139 -0.000187 -0.000249 -0.000330 -0.000433 -0.000565 -0.000730 -0.000936 -0.001187 -0.001490 -0.001851 -0.002271 -0.002753 -0.003295 -0.003891 -0.004532 -0.005203 -0.005883 -0.006545 -0.007154 -0.007671 -0.008052 -0.008249 -0.008213 -0.007900 -0.007270 -0.006297 -0.004972 -0.003309 -0.001351 0.000828 0.003128 0.005425 0.007585 0.009482 0.011017 0.012138 0.012856 0.013255 0.013487 0.013752 0.014267 0.015224 0.016740 0.018818 0.021317 0.023955 0.026325 0.027953 0.028370 0.027191 0.024194 0.019376 0.012976 0.005464 -0.002517 -0.010231 -0.016958 -0.022097 -0.025252 -0.026296 -0.025375 -0.022882 -0.019388 -0.015547 -0.011993 -0.009252 -0.007670 -0.007383 -0.008316 -0.010215 -0.012704 -0.015353 -0.017746 -0.019534 -0.020477 -0.020460 -0.019489 -0.017673 -0.015193 -0.012273 -0.009141 -0.006011 -0.003057 -0.000413 0.001838 0.003653 0.005026 0.005978 0.006548 0.006788 0.006754 0.006506 0.006100 0.005587 0.005014 0.004419 0.003829 0.003269 0.002752 0.002287 0.001877 0.001523 0.001222 0.000971 0.000763 0.000594 0.000458 0.000351 0.000267 0.000202 0.000152 0.000114 0.000085 0.000064 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000021 -0.000030 -0.000042 -0.000059 -0.000081 -0.000111 -0.000150 -0.000202 -0.000268 -0.000355 -0.000466 -0.000607 -0.000785 -0.001006 -0.001277 -0.001605 -0.001995 -0.002450 -0.002974 -0.003564 -0.004216 -0.004920 -0.005660 -0.006416 -0.007158 -0.007851 -0.008452 -0.008915 -0.009188 -0.009218 -0.008955 -0.008354 -0.007384 -0.006032 -0.004308 -0.002255 0.000053 0.002507 0.004974 0.007307 0.009366 0.011034 0.012247 0.013004 0.013381 0.013531 0.013660 0.013995 0.014742 0.016036 0.017896 0.020198 0.022667 0.024908 0.026450 0.026827 0.025654 0.022713 0.018003 0.011769 0.004487 -0.003192 -0.010533 -0.016820 -0.021464 -0.024094 -0.024614 -0.023210 -0.020315 -0.016540 -0.012570 -0.009059 -0.006539 -0.005344 -0.005585 -0.007145 -0.009725 -0.012897 -0.016182 -0.019123 -0.021341 -0.022578 -0.022715 -0.021767 -0.019860 -0.017204 -0.014045 -0.010642 -0.007229 -0.004003 -0.001107 0.001364 0.003365 0.004889 0.005958 0.006615 0.006916 0.006921 0.006694 0.006296 0.005782 0.005200 0.004590 0.003984 0.003406 0.002871 0.002389 0.001963 0.001595 0.001281 0.001018 0.000801 0.000624 0.000482 0.000369 0.000281 0.000212 0.000160 0.000120 0.000090 0.000067 0.000050 0.000037 0.000028 0.000021 0.000015 0.000011 0.000009 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000032 -0.000045 -0.000063 -0.000087 -0.000119 -0.000160 -0.000215 -0.000286 -0.000377 -0.000495 -0.000645 -0.000834 -0.001068 -0.001356 -0.001705 -0.002120 -0.002606 -0.003165 -0.003797 -0.004496 -0.005254 -0.006054 -0.006874 -0.007686 -0.008451 -0.009126 -0.009661 -0.010002 -0.010093 -0.009879 -0.009313 -0.008359 -0.007001 -0.005250 -0.003150 -0.000781 0.001740 0.004266 0.006635 0.008687 0.010290 0.011363 0.011896 0.011964 0.011723 0.011394 0.011226 0.011456 0.012252 0.013668 0.015613 0.017844 0.019989 0.021593 0.022194 0.021408 0.019004 0.014966 0.009518 0.003112 -0.003631 -0.010003 -0.015319 -0.019024 -0.020784 -0.020535 -0.018496 -0.015131 -0.011072 -0.007018 -0.003627 -0.001417 -0.000703 -0.001561 -0.003833 -0.007172 -0.011106 -0.015110 -0.018690 -0.021440 -0.023087 -0.023506 -0.022720 -0.020870 -0.018183 -0.014932 -0.011396 -0.007831 -0.004449 -0.001407 0.001194 0.003304 0.004915 0.006049 0.006752 0.007081 0.007103 0.006881 0.006480 0.005958 0.005363 0.004739 0.004118 0.003523 0.002973 0.002475 0.002036 0.001655 0.001331 0.001058 0.000833 0.000650 0.000502 0.000385 0.000293 0.000222 0.000167 0.000125 0.000093 0.000069 0.000051 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000034 -0.000048 -0.000067 -0.000092 -0.000125 -0.000169 -0.000226 -0.000300 -0.000396 -0.000519 -0.000676 -0.000874 -0.001120 -0.001421 -0.001786 -0.002221 -0.002731 -0.003318 -0.003982 -0.004719 -0.005518 -0.006365 -0.007236 -0.008102 -0.008925 -0.009659 -0.010253 -0.010650 -0.010793 -0.010624 -0.010093 -0.009163 -0.007818 -0.006069 -0.003966 -0.001597 0.000910 0.003392 0.005669 0.007563 0.008922 0.009652 0.009736 0.009248 0.008354 0.007298 0.006361 0.005822 0.005895 0.006686 0.008154 0.010103 0.012194 0.013997 0.015060 0.014992 0.013541 0.010654 0.006512 0.001512 -0.003780 -0.008713 -0.012656 -0.015103 -0.015760 -0.014595 -0.011852 -0.008007 -0.003697 0.000387 0.003601 0.005449 0.005649 0.004160 0.001177 -0.002912 -0.007595 -0.012316 -0.016551 -0.019872 -0.021994 -0.022788 -0.022278 -0.020617 -0.018045 -0.014850 -0.011329 -0.007752 -0.004345 -0.001273 0.001356 0.003488 0.005113 0.006254 0.006958 0.007282 0.007294 0.007060 0.006645 0.006108 0.005498 0.004859 0.004223 0.003614 0.003051 0.002542 0.002092 0.001702 0.001369 0.001090 0.000859 0.000671 0.000519 0.000398 0.000303 0.000230 0.000173 0.000129 0.000096 0.000071 0.000052 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000018 -0.000025 -0.000036 -0.000050 -0.000070 -0.000096 -0.000130 -0.000175 -0.000235 -0.000311 -0.000411 -0.000538 -0.000700 -0.000904 -0.001158 -0.001469 -0.001845 -0.002294 -0.002819 -0.003425 -0.004111 -0.004872 -0.005699 -0.006576 -0.007481 -0.008383 -0.009244 -0.010018 -0.010653 -0.011091 -0.011272 -0.011139 -0.010639 -0.009737 -0.008416 -0.006693 -0.004621 -0.002300 0.000128 0.002485 0.004572 0.006191 0.007175 0.007416 0.006891 0.005677 0.003956 0.001997 0.000121 -0.001348 -0.002136 -0.002078 -0.001153 0.000496 0.002577 0.004688 0.006388 0.007277 0.007069 0.005666 0.003178 -0.000070 -0.003592 -0.006813 -0.009173 -0.010221 -0.009703 -0.007614 -0.004205 0.000051 0.004536 0.008582 0.011579 0.013063 0.012786 0.010739 0.007149 0.002429 -0.002885 -0.008216 -0.013024 -0.016871 -0.019463 -0.020666 -0.020506 -0.019136 -0.016803 -0.013803 -0.010439 -0.006991 -0.003690 -0.000708 0.001844 0.003908 0.005474 0.006562 0.007219 0.007503 0.007481 0.007218 0.006779 0.006221 0.005594 0.004940 0.004292 0.003673 0.003101 0.002584 0.002127 0.001731 0.001394 0.001111 0.000876 0.000685 0.000531 0.000408 0.000311 0.000236 0.000177 0.000132 0.000098 0.000072 0.000053 0.000039 0.000028 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000037 -0.000052 -0.000072 -0.000099 -0.000134 -0.000180 -0.000240 -0.000319 -0.000420 -0.000550 -0.000715 -0.000922 -0.001180 -0.001496 -0.001877 -0.002332 -0.002864 -0.003478 -0.004173 -0.004944 -0.005782 -0.006671 -0.007590 -0.008507 -0.009385 -0.010177 -0.010831 -0.011290 -0.011492 -0.011380 -0.010903 -0.010025 -0.008733 -0.007047 -0.005030 -0.002789 -0.000481 0.001700 0.003538 0.004819 0.005361 0.005044 0.003843 0.001840 -0.000768 -0.003683 -0.006548 -0.008986 -0.010667 -0.011362 -0.010986 -0.009623 -0.007517 -0.005036 -0.002611 -0.000656 0.000510 0.000724 0.000021 -0.001364 -0.003037 -0.004514 -0.005308 -0.005024 -0.003446 -0.000579 0.003334 0.007847 0.012380 0.016309 0.019066 0.020230 0.019583 0.017143 0.013151 0.008030 0.002319 -0.003405 -0.008604 -0.012837 -0.015811 -0.017390 -0.017595 -0.016575 -0.014573 -0.011881 -0.008800 -0.005608 -0.002537 0.000242 0.002616 0.004527 0.005961 0.006941 0.007508 0.007720 0.007641 0.007336 0.006864 0.006283 0.005640 0.004974 0.004318 0.003694 0.003117 0.002598 0.002139 0.001742 0.001403 0.001119 0.000884 0.000692 0.000537 0.000414 0.000316 0.000239 0.000180 0.000134 0.000099 0.000073 0.000053 0.000038 0.000028 0.000020 0.000014 0.000010 0.000008 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000019 -0.000027 -0.000038 -0.000053 -0.000073 -0.000100 -0.000135 -0.000182 -0.000243 -0.000322 -0.000424 -0.000554 -0.000719 -0.000927 -0.001184 -0.001499 -0.001879 -0.002332 -0.002862 -0.003472 -0.004161 -0.004927 -0.005758 -0.006639 -0.007550 -0.008458 -0.009328 -0.010113 -0.010762 -0.011218 -0.011420 -0.011313 -0.010845 -0.009983 -0.008716 -0.007071 -0.005117 -0.002971 -0.000800 0.001188 0.002764 0.003701 0.003805 0.002951 0.001110 -0.001629 -0.005054 -0.008846 -0.012610 -0.015929 -0.018420 -0.019795 -0.019911 -0.018794 -0.016641 -0.013789 -0.010655 -0.007667 -0.005185 -0.003431 -0.002454 -0.002114 -0.002114 -0.002057 -0.001532 -0.000195 0.002149 0.005499 0.009641 0.014177 0.018584 0.022300 0.024812 0.025739 0.024892 0.022300 0.018202 0.013006 0.007229 0.001426 -0.003884 -0.008278 -0.011468 -0.013319 -0.013844 -0.013182 -0.011560 -0.009255 -0.006555 -0.003726 -0.000989 0.001488 0.003595 0.005277 0.006520 0.007342 0.007783 0.007899 0.007747 0.007389 0.006882 0.006278 0.005622 0.004950 0.004292 0.003669 0.003095 0.002579 0.002124 0.001731 0.001395 0.001114 0.000882 0.000692 0.000538 0.000415 0.000317 0.000241 0.000181 0.000135 0.000099 0.000073 0.000053 0.000038 0.000027 0.000020 0.000014 0.000010 0.000008 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000039 -0.000054 -0.000074 -0.000100 -0.000135 -0.000182 -0.000242 -0.000320 -0.000421 -0.000550 -0.000713 -0.000916 -0.001169 -0.001477 -0.001849 -0.002291 -0.002808 -0.003402 -0.004072 -0.004815 -0.005620 -0.006472 -0.007351 -0.008226 -0.009061 -0.009813 -0.010430 -0.010858 -0.011038 -0.010914 -0.010439 -0.009581 -0.008333 -0.006725 -0.004832 -0.002779 -0.000740 0.001069 0.002412 0.003053 0.002794 0.001506 -0.000839 -0.004147 -0.008197 -0.012656 -0.017104 -0.021095 -0.024206 -0.026105 -0.026600 -0.025671 -0.023471 -0.020307 -0.016585 -0.012743 -0.009174 -0.006162 -0.003829 -0.002128 -0.000852 0.000312 0.001713 0.003654 0.006324 0.009744 0.013752 0.018017 0.022093 0.025489 0.027757 0.028558 0.027721 0.025271 0.021421 0.016539 0.011097 0.005599 0.000523 -0.003738 -0.006914 -0.008874 -0.009620 -0.009274 -0.008038 -0.006161 -0.003906 -0.001516 0.000805 0.002903 0.004676 0.006071 0.007074 0.007703 0.007995 0.007997 0.007765 0.007352 0.006812 0.006190 0.005527 0.004857 0.004206 0.003593 0.003030 0.002525 0.002080 0.001696 0.001369 0.001095 0.000868 0.000682 0.000532 0.000411 0.000315 0.000239 0.000180 0.000134 0.000099 0.000072 0.000052 0.000038 0.000027 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000039 -0.000054 -0.000073 -0.000099 -0.000134 -0.000179 -0.000238 -0.000314 -0.000412 -0.000537 -0.000694 -0.000891 -0.001134 -0.001430 -0.001786 -0.002208 -0.002701 -0.003266 -0.003902 -0.004605 -0.005365 -0.006166 -0.006989 -0.007805 -0.008580 -0.009271 -0.009830 -0.010204 -0.010338 -0.010179 -0.009680 -0.008814 -0.007576 -0.005999 -0.004161 -0.002191 -0.000264 0.001403 0.002571 0.003008 0.002515 0.000966 -0.001666 -0.005286 -0.009671 -0.014482 -0.019296 -0.023651 -0.027109 -0.029312 -0.030037 -0.029228 -0.027006 -0.023650 -0.019551 -0.015153 -0.010874 -0.007042 -0.003848 -0.001317 0.000676 0.002376 0.004080 0.006070 0.008542 0.011560 0.015028 0.018701 0.022224 0.025192 0.027222 0.028014 0.027408 0.025407 0.022176 0.018019 0.013333 0.008549 0.004084 0.000281 -0.002617 -0.004484 -0.005315 -0.005204 -0.004320 -0.002875 -0.001094 0.000813 0.002669 0.004338 0.005731 0.006802 0.007539 0.007956 0.008086 0.007971 0.007659 0.007197 0.006631 0.006002 0.005344 0.004687 0.004054 0.003461 0.002919 0.002433 0.002007 0.001638 0.001325 0.001061 0.000843 0.000664 0.000519 0.000402 0.000309 0.000235 0.000177 0.000132 0.000097 0.000071 0.000051 0.000037 0.000027 0.000019 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000039 -0.000053 -0.000072 -0.000097 -0.000130 -0.000174 -0.000231 -0.000304 -0.000397 -0.000516 -0.000665 -0.000851 -0.001079 -0.001357 -0.001690 -0.002084 -0.002542 -0.003065 -0.003653 -0.004299 -0.004994 -0.005724 -0.006468 -0.007201 -0.007889 -0.008493 -0.008968 -0.009266 -0.009333 -0.009120 -0.008585 -0.007701 -0.006468 -0.004919 -0.003133 -0.001234 0.000604 0.002172 0.003240 0.003586 0.003019 0.001421 -0.001234 -0.004852 -0.009218 -0.014004 -0.018800 -0.023156 -0.026640 -0.028893 -0.029681 -0.028930 -0.026735 -0.023353 -0.019157 -0.014582 -0.010058 -0.005942 -0.002471 0.000273 0.002356 0.003966 0.005367 0.006832 0.008581 0.010730 0.013266 0.016042 0.018805 0.021241 0.023034 0.023924 0.023749 0.022474 0.020201 0.017144 0.013603 0.009917 0.006417 0.003387 0.001033 -0.000533 -0.001294 -0.001314 -0.000721 0.000319 0.001630 0.003042 0.004413 0.005632 0.006628 0.007361 0.007824 0.008027 0.007999 0.007775 0.007395 0.006897 0.006321 0.005699 0.005061 0.004433 0.003831 0.003271 0.002760 0.002303 0.001902 0.001556 0.001261 0.001013 0.000807 0.000638 0.000500 0.000388 0.000299 0.000228 0.000172 0.000128 0.000095 0.000069 0.000050 0.000036 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000038 -0.000052 -0.000070 -0.000094 -0.000126 -0.000167 -0.000221 -0.000289 -0.000377 -0.000487 -0.000625 -0.000796 -0.001006 -0.001260 -0.001563 -0.001919 -0.002333 -0.002803 -0.003327 -0.003901 -0.004514 -0.005152 -0.005796 -0.006423 -0.007001 -0.007495 -0.007865 -0.008065 -0.008048 -0.007769 -0.007190 -0.006287 -0.005063 -0.003549 -0.001820 0.000006 0.001769 0.003275 0.004313 0.004677 0.004199 0.002767 0.000364 -0.002927 -0.006906 -0.011275 -0.015656 -0.019638 -0.022820 -0.024869 -0.025562 -0.024821 -0.022728 -0.019516 -0.015531 -0.011189 -0.006911 -0.003061 0.000102 0.002459 0.004035 0.004983 0.005542 0.005987 0.006569 0.007467 0.008754 0.010388 0.012222 0.014038 0.015590 0.016650 0.017050 0.016710 0.015649 0.013980 0.011889 0.009602 0.007355 0.005358 0.003770 0.002689 0.002143 0.002097 0.002472 0.003156 0.004025 0.004958 0.005854 0.006631 0.007237 0.007643 0.007845 0.007852 0.007685 0.007372 0.006944 0.006433 0.005866 0.005272 0.004673 0.004089 0.003534 0.003020 0.002552 0.002134 0.001767 0.001450 0.001179 0.000950 0.000760 0.000602 0.000474 0.000369 0.000285 0.000218 0.000165 0.000123 0.000091 0.000067 0.000049 0.000036 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000037 -0.000050 -0.000067 -0.000090 -0.000120 -0.000158 -0.000208 -0.000271 -0.000351 -0.000451 -0.000576 -0.000729 -0.000916 -0.001141 -0.001408 -0.001720 -0.002079 -0.002484 -0.002933 -0.003420 -0.003935 -0.004463 -0.004989 -0.005489 -0.005938 -0.006303 -0.006549 -0.006637 -0.006525 -0.006175 -0.005554 -0.004642 -0.003442 -0.001984 -0.000335 0.001400 0.003080 0.004536 0.005586 0.006054 0.005795 0.004718 0.002806 0.000136 -0.003125 -0.006719 -0.010326 -0.013595 -0.016185 -0.017810 -0.018280 -0.017529 -0.015629 -0.012788 -0.009317 -0.005594 -0.002009 0.001091 0.003449 0.004931 0.005540 0.005401 0.004741 0.003837 0.002973 0.002386 0.002236 0.002583 0.003385 0.004521 0.005813 0.007068 0.008108 0.008804 0.009089 0.008965 0.008493 0.007782 0.006961 0.006159 0.005485 0.005017 0.004791 0.004808 0.005035 0.005417 0.005888 0.006381 0.006834 0.007200 0.007448 0.007560 0.007533 0.007376 0.007103 0.006733 0.006288 0.005789 0.005259 0.004715 0.004176 0.003655 0.003164 0.002709 0.002297 0.001928 0.001603 0.001321 0.001079 0.000874 0.000702 0.000559 0.000442 0.000346 0.000268 0.000206 0.000156 0.000117 0.000087 0.000064 0.000047 0.000035 0.000026 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000036 -0.000048 -0.000064 -0.000085 -0.000113 -0.000148 -0.000193 -0.000249 -0.000321 -0.000409 -0.000518 -0.000651 -0.000812 -0.001003 -0.001229 -0.001490 -0.001787 -0.002118 -0.002481 -0.002868 -0.003271 -0.003676 -0.004067 -0.004426 -0.004729 -0.004951 -0.005062 -0.005029 -0.004820 -0.004403 -0.003751 -0.002851 -0.001707 -0.000344 0.001180 0.002780 0.004340 0.005725 0.006790 0.007398 0.007438 0.006839 0.005593 0.003760 0.001472 -0.001072 -0.003628 -0.005925 -0.007705 -0.008750 -0.008918 -0.008167 -0.006561 -0.004278 -0.001580 0.001211 0.003759 0.005760 0.006981 0.007293 0.006685 0.005265 0.003244 0.000896 -0.001475 -0.003582 -0.005190 -0.006148 -0.006395 -0.005965 -0.004962 -0.003545 -0.001896 -0.000190 0.001424 0.002838 0.003993 0.004877 0.005511 0.005942 0.006225 0.006417 0.006562 0.006690 0.006819 0.006950 0.007073 0.007174 0.007236 0.007242 0.007181 0.007048 0.006842 0.006566 0.006230 0.005842 0.005416 0.004964 0.004498 0.004031 0.003573 0.003135 0.002723 0.002343 0.001997 0.001687 0.001412 0.001172 0.000964 0.000786 0.000635 0.000509 0.000404 0.000318 0.000248 0.000191 0.000146 0.000110 0.000083 0.000061 0.000046 0.000034 0.000025 0.000019 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000026 -0.000034 -0.000046 -0.000061 -0.000080 -0.000104 -0.000136 -0.000176 -0.000225 -0.000287 -0.000362 -0.000454 -0.000565 -0.000697 -0.000852 -0.001031 -0.001236 -0.001464 -0.001715 -0.001983 -0.002261 -0.002541 -0.002811 -0.003057 -0.003263 -0.003412 -0.003482 -0.003452 -0.003298 -0.002996 -0.002524 -0.001865 -0.001011 0.000032 0.001243 0.002577 0.003971 0.005340 0.006591 0.007625 0.008350 0.008696 0.008620 0.008121 0.007241 0.006070 0.004736 0.003396 0.002220 0.001371 0.000980 0.001131 0.001841 0.003050 0.004623 0.006359 0.008016 0.009332 0.010068 0.010034 0.009118 0.007303 0.004677 0.001422 -0.002203 -0.005893 -0.009336 -0.012241 -0.014381 -0.015608 -0.015867 -0.015194 -0.013705 -0.011577 -0.009018 -0.006249 -0.003471 -0.000854 0.001475 0.003438 0.005002 0.006171 0.006977 0.007472 0.007714 0.007765 0.007678 0.007500 0.007264 0.006993 0.006701 0.006395 0.006078 0.005750 0.005411 0.005061 0.004702 0.004334 0.003963 0.003592 0.003227 0.002874 0.002537 0.002220 0.001927 0.001658 0.001415 0.001197 0.001004 0.000834 0.000686 0.000560 0.000452 0.000362 0.000287 0.000225 0.000175 0.000135 0.000103 0.000077 0.000058 0.000044 0.000033 0.000025 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000057 -0.000074 -0.000096 -0.000123 -0.000157 -0.000199 -0.000250 -0.000312 -0.000386 -0.000473 -0.000574 -0.000690 -0.000821 -0.000966 -0.001122 -0.001286 -0.001453 -0.001616 -0.001766 -0.001894 -0.001989 -0.002037 -0.002026 -0.001943 -0.001774 -0.001504 -0.001122 -0.000616 0.000019 0.000783 0.001668 0.002656 0.003716 0.004809 0.005888 0.006904 0.007811 0.008570 0.009155 0.009557 0.009784 0.009860 0.009827 0.009736 0.009647 0.009621 0.009713 0.009963 0.010392 0.010989 0.011709 0.012467 0.013144 0.013592 0.013648 0.013152 0.011971 0.010018 0.007267 0.003775 -0.000320 -0.004803 -0.009395 -0.013784 -0.017656 -0.020727 -0.022776 -0.023669 -0.023372 -0.021950 -0.019559 -0.016423 -0.012809 -0.008994 -0.005241 -0.001769 0.001253 0.003722 0.005593 0.006877 0.007630 0.007936 0.007894 0.007604 0.007160 0.006639 0.006097 0.005574 0.005090 0.004656 0.004270 0.003925 0.003615 0.003329 0.003062 0.002806 0.002560 0.002322 0.002093 0.001874 0.001665 0.001470 0.001287 0.001118 0.000962 0.000820 0.000692 0.000578 0.000478 0.000391 0.000316 0.000254 0.000201 0.000158 0.000123 0.000094 0.000072 0.000055 0.000042 0.000032 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000031 -0.000040 -0.000052 -0.000067 -0.000086 -0.000109 -0.000137 -0.000171 -0.000212 -0.000259 -0.000314 -0.000377 -0.000447 -0.000523 -0.000604 -0.000687 -0.000769 -0.000845 -0.000908 -0.000953 -0.000972 -0.000956 -0.000897 -0.000786 -0.000617 -0.000384 -0.000083 0.000291 0.000735 0.001247 0.001821 0.002446 0.003109 0.003795 0.004487 0.005172 0.005841 0.006493 0.007140 0.007797 0.008491 0.009247 0.010083 0.011009 0.012016 0.013078 0.014153 0.015190 0.016134 0.016933 0.017546 0.017941 0.018096 0.017992 0.017604 0.016897 0.015820 0.014309 0.012293 0.009706 0.006510 0.002711 -0.001621 -0.006342 -0.011236 -0.016026 -0.020401 -0.024050 -0.026697 -0.028137 -0.028262 -0.027078 -0.024701 -0.021346 -0.017302 -0.012892 -0.008443 -0.004251 -0.000552 0.002490 0.004791 0.006345 0.007207 0.007482 0.007299 0.006799 0.006112 0.005349 0.004594 0.003905 0.003313 0.002827 0.002445 0.002152 0.001932 0.001764 0.001632 0.001524 0.001428 0.001338 0.001250 0.001162 0.001073 0.000983 0.000893 0.000802 0.000713 0.000626 0.000542 0.000464 0.000391 0.000326 0.000269 0.000219 0.000176 0.000140 0.000110 0.000086 0.000066 0.000051 0.000040 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000048 -0.000061 -0.000076 -0.000095 -0.000117 -0.000143 -0.000173 -0.000206 -0.000242 -0.000281 -0.000319 -0.000356 -0.000387 -0.000409 -0.000417 -0.000405 -0.000366 -0.000295 -0.000183 -0.000025 0.000184 0.000449 0.000769 0.001143 0.001565 0.002026 0.002510 0.003000 0.003474 0.003910 0.004289 0.004597 0.004829 0.004997 0.005132 0.005282 0.005514 0.005906 0.006534 0.007460 0.008719 0.010303 0.012158 0.014181 0.016233 0.018153 0.019780 0.020976 0.021644 0.021743 0.021285 0.020325 0.018951 0.017251 0.015296 0.013124 0.010726 0.008055 0.005043 0.001628 -0.002215 -0.006447 -0.010946 -0.015506 -0.019853 -0.023672 -0.026652 -0.028526 -0.029113 -0.028346 -0.026284 -0.023108 -0.019096 -0.014590 -0.009952 -0.005524 -0.001593 0.001634 0.004044 0.005613 0.006399 0.006519 0.006128 0.005393 0.004473 0.003503 0.002586 0.001790 0.001149 0.000673 0.000351 0.000160 0.000072 0.000059 0.000095 0.000158 0.000233 0.000306 0.000372 0.000424 0.000461 0.000482 0.000487 0.000478 0.000457 0.000426 0.000388 0.000346 0.000303 0.000260 0.000220 0.000183 0.000150 0.000122 0.000097 0.000077 0.000061 0.000048 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000054 -0.000066 -0.000081 -0.000098 -0.000116 -0.000135 -0.000154 -0.000173 -0.000187 -0.000196 -0.000194 -0.000178 -0.000141 -0.000078 0.000018 0.000155 0.000338 0.000574 0.000867 0.001218 0.001627 0.002088 0.002591 0.003118 0.003647 0.004149 0.004589 0.004929 0.005135 0.005178 0.005043 0.004738 0.004298 0.003789 0.003308 0.002978 0.002935 0.003308 0.004197 0.005652 0.007654 0.010106 0.012837 0.015615 0.018180 0.020273 0.021682 0.022267 0.021986 0.020895 0.019139 0.016920 0.014461 0.011958 0.009548 0.007283 0.005124 0.002960 0.000640 -0.001981 -0.004996 -0.008410 -0.012117 -0.015908 -0.019490 -0.022534 -0.024721 -0.025795 -0.025608 -0.024146 -0.021530 -0.018000 -0.013887 -0.009558 -0.005378 -0.001660 0.001362 0.003553 0.004878 0.005396 0.005232 0.004557 0.003555 0.002405 0.001254 0.000216 -0.000638 -0.001276 -0.001693 -0.001911 -0.001961 -0.001883 -0.001714 -0.001490 -0.001239 -0.000982 -0.000736 -0.000512 -0.000315 -0.000150 -0.000017 0.000084 0.000156 0.000203 0.000228 0.000235 0.000229 0.000214 0.000194 0.000171 0.000148 0.000125 0.000104 0.000085 0.000069 0.000055 0.000044 0.000035 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000057 -0.000068 -0.000079 -0.000090 -0.000100 -0.000106 -0.000107 -0.000100 -0.000080 -0.000043 0.000017 0.000108 0.000237 0.000411 0.000638 0.000924 0.001274 0.001690 0.002171 0.002711 0.003298 0.003913 0.004529 0.005108 0.005608 0.005975 0.006158 0.006105 0.005778 0.005162 0.004272 0.003162 0.001933 0.000727 -0.000281 -0.000900 -0.000952 -0.000299 0.001127 0.003298 0.006082 0.009246 0.012480 0.015434 0.017770 0.019210 0.019586 0.018865 0.017158 0.014701 0.011819 0.008863 0.006154 0.003924 0.002276 0.001169 0.000436 -0.000179 -0.000958 -0.002147 -0.003897 -0.006229 -0.009018 -0.012015 -0.014886 -0.017267 -0.018832 -0.019348 -0.018711 -0.016965 -0.014294 -0.010985 -0.007391 -0.003872 -0.000751 0.001727 0.003415 0.004272 0.004355 0.003796 0.002771 0.001477 0.000097 -0.001213 -0.002340 -0.003216 -0.003812 -0.004136 -0.004219 -0.004104 -0.003840 -0.003476 -0.003054 -0.002609 -0.002167 -0.001748 -0.001366 -0.001028 -0.000738 -0.000497 -0.000302 -0.000152 -0.000040 0.000038 0.000088 0.000117 0.000130 0.000131 0.000125 0.000114 0.000101 0.000087 0.000074 0.000061 0.000050 0.000041 0.000033 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000056 -0.000063 -0.000067 -0.000068 -0.000063 -0.000049 -0.000022 0.000022 0.000091 0.000191 0.000330 0.000517 0.000760 0.001066 0.001443 0.001893 0.002418 0.003012 0.003666 0.004361 0.005071 0.005757 0.006371 0.006853 0.007136 0.007150 0.006830 0.006128 0.005024 0.003539 0.001745 -0.000228 -0.002200 -0.003948 -0.005232 -0.005828 -0.005563 -0.004353 -0.002229 0.000648 0.003995 0.007435 0.010547 0.012926 0.014248 0.014325 0.013142 0.010869 0.007835 0.004478 0.001275 -0.001342 -0.003055 -0.003720 -0.003389 -0.002293 -0.000799 0.000666 0.001694 0.001977 0.001360 -0.000131 -0.002302 -0.004823 -0.007299 -0.009335 -0.010612 -0.010933 -0.010256 -0.008687 -0.006462 -0.003895 -0.001325 0.000931 0.002628 0.003616 0.003852 0.003391 0.002364 0.000953 -0.000647 -0.002249 -0.003701 -0.004892 -0.005762 -0.006294 -0.006506 -0.006439 -0.006150 -0.005698 -0.005139 -0.004522 -0.003889 -0.003270 -0.002687 -0.002156 -0.001685 -0.001278 -0.000936 -0.000656 -0.000434 -0.000263 -0.000136 -0.000046 0.000015 0.000053 0.000074 0.000083 0.000084 0.000080 0.000072 0.000063 0.000055 0.000046 0.000039 0.000032 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000036 -0.000042 -0.000046 -0.000049 -0.000048 -0.000042 -0.000027 0.000000 0.000043 0.000109 0.000204 0.000337 0.000516 0.000751 0.001052 0.001425 0.001877 0.002410 0.003025 0.003713 0.004460 0.005244 0.006031 0.006772 0.007407 0.007865 0.008061 0.007913 0.007341 0.006287 0.004727 0.002686 0.000249 -0.002431 -0.005141 -0.007619 -0.009583 -0.010769 -0.010974 -0.010097 -0.008173 -0.005382 -0.002046 0.001408 0.004502 0.006782 0.007889 0.007629 0.006009 0.003253 -0.000224 -0.003882 -0.007135 -0.009453 -0.010448 -0.009945 -0.008013 -0.004948 -0.001225 0.002590 0.005934 0.008349 0.009548 0.009455 0.008211 0.006129 0.003632 0.001173 -0.000847 -0.002145 -0.002588 -0.002206 -0.001170 0.000253 0.001751 0.003026 0.003842 0.004050 0.003607 0.002566 0.001057 -0.000740 -0.002632 -0.004438 -0.006009 -0.007245 -0.008096 -0.008554 -0.008650 -0.008437 -0.007982 -0.007353 -0.006614 -0.005821 -0.005017 -0.004239 -0.003510 -0.002846 -0.002257 -0.001748 -0.001318 -0.000963 -0.000678 -0.000456 -0.000287 -0.000162 -0.000074 -0.000014 0.000025 0.000047 0.000058 0.000062 0.000060 0.000055 0.000049 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000037 -0.000039 -0.000039 -0.000033 -0.000021 0.000001 0.000038 0.000094 0.000176 0.000292 0.000450 0.000660 0.000932 0.001276 0.001700 0.002209 0.002807 0.003490 0.004250 0.005070 0.005922 0.006766 0.007548 0.008196 0.008629 0.008750 0.008463 0.007679 0.006329 0.004386 0.001876 -0.001107 -0.004391 -0.007739 -0.010858 -0.013434 -0.015172 -0.015843 -0.015335 -0.013680 -0.011072 -0.007862 -0.004512 -0.001537 0.000572 0.001437 0.000860 -0.001129 -0.004257 -0.008042 -0.011859 -0.015036 -0.016967 -0.017210 -0.015569 -0.012129 -0.007247 -0.001490 0.004457 0.009900 0.014249 0.017102 0.018300 0.017927 0.016282 0.013806 0.011000 0.008332 0.006162 0.004701 0.003990 0.003918 0.004262 0.004747 0.005093 0.005075 0.004550 0.003475 0.001904 -0.000038 -0.002175 -0.004317 -0.006291 -0.007957 -0.009222 -0.010046 -0.010434 -0.010426 -0.010086 -0.009488 -0.008710 -0.007820 -0.006879 -0.005935 -0.005025 -0.004175 -0.003403 -0.002718 -0.002125 -0.001624 -0.001209 -0.000874 -0.000610 -0.000407 -0.000255 -0.000145 -0.000067 -0.000015 0.000019 0.000038 0.000048 0.000051 0.000049 0.000046 0.000041 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000033 -0.000034 -0.000032 -0.000024 -0.000008 0.000020 0.000063 0.000128 0.000221 0.000350 0.000525 0.000755 0.001051 0.001424 0.001881 0.002428 0.003068 0.003798 0.004606 0.005475 0.006373 0.007258 0.008067 0.008725 0.009140 0.009208 0.008823 0.007887 0.006326 0.004108 0.001260 -0.002118 -0.005844 -0.009663 -0.013261 -0.016303 -0.018472 -0.019524 -0.019334 -0.017933 -0.015524 -0.012472 -0.009262 -0.006432 -0.004492 -0.003832 -0.004650 -0.006897 -0.010267 -0.014231 -0.018105 -0.021160 -0.022737 -0.022358 -0.019815 -0.015208 -0.008937 -0.001636 0.005922 0.012949 0.018759 0.022869 0.025051 0.025351 0.024053 0.021611 0.018558 0.015409 0.012584 0.010348 0.008798 0.007870 0.007379 0.007074 0.006697 0.006030 0.004939 0.003380 0.001406 -0.000860 -0.003247 -0.005572 -0.007664 -0.009392 -0.010672 -0.011471 -0.011802 -0.011714 -0.011278 -0.010575 -0.009686 -0.008687 -0.007639 -0.006593 -0.005587 -0.004650 -0.003800 -0.003046 -0.002393 -0.001841 -0.001383 -0.001013 -0.000719 -0.000492 -0.000321 -0.000195 -0.000105 -0.000042 -0.000001 0.000024 0.000038 0.000045 0.000046 0.000044 0.000040 0.000036 0.000031 0.000027 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000026 -0.000030 -0.000032 -0.000032 -0.000029 -0.000019 -0.000001 0.000029 0.000075 0.000144 0.000242 0.000377 0.000559 0.000798 0.001105 0.001490 0.001962 0.002526 0.003186 0.003937 0.004769 0.005662 0.006586 0.007492 0.008318 0.008985 0.009395 0.009440 0.009009 0.007999 0.006333 0.003976 0.000955 -0.002628 -0.006586 -0.010656 -0.014515 -0.017815 -0.020231 -0.021509 -0.021518 -0.020288 -0.018024 -0.015095 -0.011995 -0.009271 -0.007439 -0.006896 -0.007836 -0.010202 -0.013673 -0.017696 -0.021562 -0.024514 -0.025867 -0.025128 -0.022085 -0.016844 -0.009826 -0.001702 0.006714 0.014583 0.021173 0.025954 0.028665 0.029330 0.028224 0.025805 0.022624 0.019218 0.016038 0.013381 0.011371 0.009972 0.009019 0.008278 0.007500 0.006478 0.005077 0.003257 0.001068 -0.001368 -0.003884 -0.006299 -0.008448 -0.010203 -0.011484 -0.012263 -0.012558 -0.012424 -0.011933 -0.011171 -0.010222 -0.009162 -0.008055 -0.006953 -0.005895 -0.004910 -0.004017 -0.003225 -0.002540 -0.001959 -0.001478 -0.001088 -0.000779 -0.000539 -0.000357 -0.000222 -0.000125 -0.000057 -0.000012 0.000017 0.000034 0.000042 0.000045 0.000044 0.000041 0.000037 0.000032 0.000028 0.000023 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000030 -0.000032 -0.000033 -0.000029 -0.000020 -0.000002 0.000027 0.000073 0.000141 0.000238 0.000371 0.000551 0.000787 0.001090 0.001471 0.001939 0.002499 0.003154 0.003902 0.004733 0.005626 0.006552 0.007463 0.008296 0.008972 0.009392 0.009449 0.009031 0.008035 0.006382 0.004036 0.001025 -0.002551 -0.006506 -0.010579 -0.014447 -0.017764 -0.020205 -0.021516 -0.021566 -0.020383 -0.018167 -0.015286 -0.012227 -0.009533 -0.007716 -0.007171 -0.008091 -0.010422 -0.013848 -0.017821 -0.021637 -0.024544 -0.025863 -0.025104 -0.022052 -0.016815 -0.009812 -0.001707 0.006686 0.014535 0.021108 0.025878 0.028583 0.029246 0.028141 0.025724 0.022542 0.019135 0.015948 0.013281 0.011258 0.009844 0.008875 0.008120 0.007331 0.006301 0.004898 0.003079 0.000895 -0.001533 -0.004040 -0.006444 -0.008581 -0.010325 -0.011594 -0.012362 -0.012648 -0.012504 -0.012006 -0.011237 -0.010282 -0.009216 -0.008103 -0.006995 -0.005932 -0.004941 -0.004043 -0.003247 -0.002558 -0.001974 -0.001491 -0.001098 -0.000787 -0.000546 -0.000362 -0.000226 -0.000128 -0.000059 -0.000013 0.000017 0.000034 0.000043 0.000046 0.000045 0.000042 0.000038 0.000033 0.000029 0.000024 0.000020 0.000017 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000031 -0.000034 -0.000035 -0.000033 -0.000025 -0.000010 0.000017 0.000058 0.000120 0.000209 0.000333 0.000501 0.000722 0.001008 0.001368 0.001812 0.002347 0.002975 0.003695 0.004498 0.005367 0.006272 0.007170 0.007999 0.008684 0.009130 0.009234 0.008887 0.007990 0.006468 0.004285 0.001467 -0.001889 -0.005606 -0.009431 -0.013054 -0.016144 -0.018384 -0.019533 -0.019461 -0.018195 -0.015929 -0.013015 -0.009924 -0.007181 -0.005283 -0.004616 -0.005376 -0.007523 -0.010762 -0.014580 -0.018309 -0.021237 -0.022716 -0.022277 -0.019713 -0.015121 -0.008892 -0.001651 0.005843 0.012810 0.018573 0.022651 0.024818 0.025115 0.023821 0.021386 0.018335 0.015180 0.012337 0.010072 0.008484 0.007511 0.006974 0.006626 0.006214 0.005525 0.004424 0.002869 0.000908 -0.001336 -0.003696 -0.005989 -0.008049 -0.009745 -0.010992 -0.011760 -0.012062 -0.011949 -0.011490 -0.010767 -0.009860 -0.008843 -0.007778 -0.006716 -0.005694 -0.004742 -0.003877 -0.003111 -0.002447 -0.001886 -0.001420 -0.001043 -0.000744 -0.000513 -0.000337 -0.000207 -0.000113 -0.000048 -0.000004 0.000023 0.000039 0.000047 0.000049 0.000048 0.000044 0.000040 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000021 -0.000025 -0.000029 -0.000034 -0.000038 -0.000040 -0.000040 -0.000035 -0.000024 -0.000004 0.000030 0.000082 0.000157 0.000264 0.000410 0.000605 0.000860 0.001184 0.001587 0.002076 0.002654 0.003322 0.004073 0.004893 0.005754 0.006619 0.007433 0.008124 0.008607 0.008787 0.008562 0.007842 0.006556 0.004672 0.002213 -0.000731 -0.003997 -0.007350 -0.010505 -0.013151 -0.014999 -0.015820 -0.015496 -0.014052 -0.011668 -0.008673 -0.005508 -0.002667 -0.000622 0.000256 -0.000230 -0.002060 -0.004982 -0.008540 -0.012134 -0.015118 -0.016902 -0.017057 -0.015390 -0.011980 -0.007169 -0.001507 0.004337 0.009689 0.013967 0.016776 0.017955 0.017583 0.015950 0.013490 0.010692 0.008016 0.005822 0.004316 0.003544 0.003399 0.003669 0.004083 0.004372 0.004314 0.003770 0.002696 0.001143 -0.000768 -0.002865 -0.004962 -0.006888 -0.008503 -0.009720 -0.010497 -0.010841 -0.010793 -0.010418 -0.009790 -0.008983 -0.008066 -0.007099 -0.006130 -0.005195 -0.004321 -0.003527 -0.002823 -0.002214 -0.001698 -0.001272 -0.000926 -0.000653 -0.000442 -0.000283 -0.000166 -0.000082 -0.000025 0.000013 0.000036 0.000048 0.000054 0.000054 0.000052 0.000047 0.000042 0.000037 0.000031 0.000026 0.000022 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000037 -0.000042 -0.000047 -0.000050 -0.000049 -0.000045 -0.000033 -0.000010 0.000027 0.000083 0.000166 0.000282 0.000441 0.000653 0.000926 0.001271 0.001695 0.002203 0.002796 0.003471 0.004217 0.005012 0.005824 0.006606 0.007297 0.007822 0.008096 0.008032 0.007549 0.006583 0.005107 0.003140 0.000760 -0.001887 -0.004595 -0.007111 -0.009159 -0.010480 -0.010872 -0.010229 -0.008572 -0.006064 -0.003002 0.000217 0.003144 0.005346 0.006475 0.006334 0.004918 0.002424 -0.000766 -0.004146 -0.007160 -0.009303 -0.010201 -0.009680 -0.007798 -0.004834 -0.001239 0.002444 0.005675 0.008006 0.009157 0.009052 0.007821 0.005767 0.003300 0.000860 -0.001162 -0.002488 -0.002986 -0.002684 -0.001743 -0.000422 0.000980 0.002175 0.002932 0.003108 0.002658 0.001633 0.000158 -0.001594 -0.003434 -0.005181 -0.006693 -0.007870 -0.008663 -0.009068 -0.009115 -0.008859 -0.008366 -0.007702 -0.006930 -0.006104 -0.005270 -0.004461 -0.003703 -0.003012 -0.002399 -0.001869 -0.001421 -0.001051 -0.000753 -0.000518 -0.000338 -0.000203 -0.000105 -0.000037 0.000009 0.000038 0.000054 0.000062 0.000063 0.000061 0.000057 0.000051 0.000045 0.000039 0.000033 0.000027 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000048 -0.000055 -0.000062 -0.000068 -0.000071 -0.000069 -0.000061 -0.000043 -0.000010 0.000043 0.000122 0.000236 0.000394 0.000604 0.000877 0.001219 0.001637 0.002135 0.002712 0.003361 0.004067 0.004805 0.005538 0.006216 0.006779 0.007155 0.007273 0.007062 0.006471 0.005475 0.004087 0.002373 0.000451 -0.001506 -0.003285 -0.004655 -0.005397 -0.005338 -0.004389 -0.002567 -0.000009 0.003030 0.006208 0.009135 0.011431 0.012784 0.013003 0.012056 0.010082 0.007369 0.004318 0.001370 -0.001068 -0.002693 -0.003361 -0.003108 -0.002144 -0.000805 0.000508 0.001411 0.001611 0.000956 -0.000532 -0.002668 -0.005139 -0.007563 -0.009564 -0.010833 -0.011180 -0.010563 -0.009087 -0.006976 -0.004531 -0.002080 0.000074 0.001693 0.002634 0.002851 0.002397 0.001399 0.000030 -0.001518 -0.003062 -0.004452 -0.005582 -0.006393 -0.006868 -0.007028 -0.006915 -0.006584 -0.006094 -0.005500 -0.004849 -0.004182 -0.003530 -0.002916 -0.002355 -0.001858 -0.001428 -0.001066 -0.000769 -0.000530 -0.000344 -0.000203 -0.000100 -0.000027 0.000022 0.000053 0.000070 0.000077 0.000078 0.000075 0.000069 0.000063 0.000055 0.000048 0.000041 0.000034 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000031 -0.000037 -0.000046 -0.000055 -0.000066 -0.000077 -0.000090 -0.000102 -0.000113 -0.000121 -0.000124 -0.000119 -0.000100 -0.000064 -0.000002 0.000093 0.000230 0.000417 0.000664 0.000976 0.001361 0.001820 0.002351 0.002946 0.003589 0.004252 0.004901 0.005489 0.005962 0.006262 0.006337 0.006142 0.005655 0.004884 0.003876 0.002719 0.001547 0.000522 -0.000173 -0.000366 0.000080 0.001238 0.003097 0.005551 0.008398 0.011363 0.014132 0.016390 0.017873 0.018408 0.017939 0.016545 0.014420 0.011844 0.009134 0.006583 0.004411 0.002726 0.001506 0.000611 -0.000181 -0.001122 -0.002434 -0.004256 -0.006604 -0.009363 -0.012296 -0.015086 -0.017390 -0.018899 -0.019392 -0.018774 -0.017090 -0.014517 -0.011334 -0.007878 -0.004495 -0.001494 0.000888 0.002512 0.003337 0.003415 0.002873 0.001881 0.000630 -0.000700 -0.001956 -0.003028 -0.003849 -0.004393 -0.004669 -0.004707 -0.004553 -0.004254 -0.003856 -0.003401 -0.002923 -0.002449 -0.002000 -0.001589 -0.001224 -0.000910 -0.000648 -0.000435 -0.000267 -0.000139 -0.000045 0.000021 0.000065 0.000091 0.000103 0.000107 0.000104 0.000098 0.000089 0.000079 0.000069 0.000060 0.000051 0.000043 0.000036 0.000030 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000077 -0.000095 -0.000115 -0.000137 -0.000162 -0.000188 -0.000215 -0.000240 -0.000259 -0.000270 -0.000265 -0.000239 -0.000184 -0.000091 0.000049 0.000243 0.000500 0.000825 0.001220 0.001685 0.002211 0.002784 0.003382 0.003975 0.004526 0.004995 0.005340 0.005530 0.005542 0.005376 0.005057 0.004642 0.004215 0.003890 0.003790 0.004039 0.004735 0.005936 0.007639 0.009772 0.012199 0.014722 0.017116 0.019147 0.020612 0.021365 0.021341 0.020560 0.019121 0.017186 0.014937 0.012550 0.010153 0.007806 0.005496 0.003142 0.000629 -0.002155 -0.005281 -0.008742 -0.012435 -0.016160 -0.019643 -0.022573 -0.024653 -0.025647 -0.025421 -0.023967 -0.021407 -0.017978 -0.013994 -0.009812 -0.005777 -0.002191 0.000723 0.002836 0.004114 0.004613 0.004452 0.003795 0.002822 0.001706 0.000594 -0.000403 -0.001216 -0.001813 -0.002192 -0.002374 -0.002393 -0.002285 -0.002088 -0.001836 -0.001556 -0.001271 -0.000996 -0.000745 -0.000524 -0.000337 -0.000184 -0.000064 0.000026 0.000090 0.000132 0.000156 0.000167 0.000167 0.000160 0.000148 0.000134 0.000119 0.000104 0.000090 0.000077 0.000065 0.000055 0.000046 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000045 -0.000057 -0.000072 -0.000091 -0.000114 -0.000142 -0.000175 -0.000215 -0.000261 -0.000312 -0.000369 -0.000429 -0.000489 -0.000545 -0.000592 -0.000623 -0.000630 -0.000605 -0.000538 -0.000420 -0.000242 0.000003 0.000321 0.000712 0.001175 0.001700 0.002273 0.002875 0.003480 0.004063 0.004597 0.005063 0.005447 0.005753 0.006000 0.006225 0.006484 0.006843 0.007373 0.008135 0.009169 0.010485 0.012053 0.013803 0.015631 0.017407 0.018992 0.020258 0.021100 0.021449 0.021281 0.020607 0.019472 0.017930 0.016034 0.013818 0.011288 0.008426 0.005200 0.001586 -0.002412 -0.006733 -0.011248 -0.015755 -0.019996 -0.023677 -0.026509 -0.028249 -0.028734 -0.027911 -0.025846 -0.022719 -0.018802 -0.014423 -0.009930 -0.005649 -0.001852 0.001263 0.003588 0.005101 0.005856 0.005964 0.005575 0.004849 0.003943 0.002991 0.002093 0.001318 0.000700 0.000246 -0.000054 -0.000225 -0.000293 -0.000287 -0.000231 -0.000145 -0.000048 0.000050 0.000138 0.000212 0.000269 0.000308 0.000330 0.000338 0.000334 0.000321 0.000301 0.000276 0.000249 0.000220 0.000192 0.000166 0.000142 0.000120 0.000101 0.000085 0.000070 0.000058 0.000048 0.000039 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000023 -0.000029 -0.000038 -0.000049 -0.000063 -0.000081 -0.000105 -0.000134 -0.000170 -0.000215 -0.000270 -0.000336 -0.000413 -0.000502 -0.000602 -0.000713 -0.000831 -0.000952 -0.001072 -0.001183 -0.001276 -0.001341 -0.001368 -0.001345 -0.001260 -0.001101 -0.000859 -0.000525 -0.000095 0.000432 0.001051 0.001753 0.002523 0.003343 0.004189 0.005039 0.005870 0.006664 0.007409 0.008103 0.008754 0.009381 0.010008 0.010661 0.011362 0.012128 0.012963 0.013856 0.014785 0.015713 0.016597 0.017382 0.018011 0.018425 0.018561 0.018354 0.017742 0.016658 0.015043 0.012844 0.010032 0.006604 0.002606 -0.001863 -0.006644 -0.011515 -0.016212 -0.020441 -0.023915 -0.026385 -0.027668 -0.027674 -0.026421 -0.024031 -0.020717 -0.016758 -0.012465 -0.008151 -0.004094 -0.000521 0.002416 0.004636 0.006132 0.006957 0.007209 0.007012 0.006501 0.005804 0.005032 0.004271 0.003578 0.002985 0.002502 0.002123 0.001836 0.001621 0.001462 0.001341 0.001247 0.001168 0.001096 0.001027 0.000957 0.000884 0.000809 0.000734 0.000659 0.000585 0.000515 0.000449 0.000388 0.000332 0.000282 0.000237 0.000198 0.000165 0.000136 0.000112 0.000092 0.000076 0.000062 0.000050 0.000040 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000041 -0.000053 -0.000070 -0.000091 -0.000119 -0.000154 -0.000199 -0.000256 -0.000325 -0.000410 -0.000513 -0.000634 -0.000774 -0.000935 -0.001114 -0.001310 -0.001517 -0.001731 -0.001942 -0.002141 -0.002315 -0.002450 -0.002529 -0.002535 -0.002451 -0.002259 -0.001942 -0.001488 -0.000885 -0.000131 0.000769 0.001803 0.002946 0.004160 0.005399 0.006607 0.007726 0.008697 0.009474 0.010023 0.010336 0.010424 0.010328 0.010108 0.009844 0.009623 0.009530 0.009635 0.009981 0.010577 0.011385 0.012323 0.013267 0.014061 0.014535 0.014517 0.013859 0.012453 0.010247 0.007257 0.003576 -0.000632 -0.005139 -0.009669 -0.013924 -0.017614 -0.020482 -0.022334 -0.023057 -0.022634 -0.021139 -0.018729 -0.015626 -0.012084 -0.008370 -0.004729 -0.001371 0.001549 0.003933 0.005738 0.006975 0.007694 0.007972 0.007902 0.007583 0.007106 0.006548 0.005971 0.005416 0.004906 0.004450 0.004047 0.003691 0.003371 0.003082 0.002814 0.002564 0.002327 0.002102 0.001886 0.001681 0.001486 0.001303 0.001132 0.000976 0.000834 0.000708 0.000597 0.000500 0.000416 0.000343 0.000282 0.000231 0.000188 0.000152 0.000123 0.000100 0.000081 0.000065 0.000052 0.000042 0.000033 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000058 -0.000077 -0.000101 -0.000133 -0.000175 -0.000228 -0.000295 -0.000379 -0.000483 -0.000609 -0.000761 -0.000940 -0.001148 -0.001386 -0.001652 -0.001945 -0.002258 -0.002584 -0.002913 -0.003231 -0.003520 -0.003763 -0.003935 -0.004013 -0.003970 -0.003780 -0.003418 -0.002862 -0.002099 -0.001123 0.000054 0.001405 0.002881 0.004411 0.005905 0.007260 0.008368 0.009129 0.009467 0.009338 0.008747 0.007748 0.006449 0.004999 0.003578 0.002377 0.001568 0.001283 0.001591 0.002483 0.003865 0.005565 0.007353 0.008969 0.010153 0.010679 0.010387 0.009204 0.007154 0.004359 0.001022 -0.002589 -0.006180 -0.009454 -0.012151 -0.014072 -0.015095 -0.015185 -0.014391 -0.012835 -0.010691 -0.008160 -0.005449 -0.002748 -0.000215 0.002036 0.003934 0.005448 0.006582 0.007363 0.007837 0.008055 0.008072 0.007942 0.007708 0.007410 0.007075 0.006723 0.006363 0.005999 0.005633 0.005263 0.004889 0.004511 0.004133 0.003758 0.003390 0.003032 0.002688 0.002361 0.002054 0.001770 0.001512 0.001279 0.001074 0.000894 0.000739 0.000607 0.000496 0.000402 0.000325 0.000261 0.000210 0.000168 0.000134 0.000107 0.000085 0.000068 0.000054 0.000043 0.000033 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000035 -0.000047 -0.000062 -0.000083 -0.000111 -0.000147 -0.000194 -0.000255 -0.000332 -0.000429 -0.000550 -0.000698 -0.000878 -0.001093 -0.001345 -0.001638 -0.001970 -0.002342 -0.002748 -0.003182 -0.003633 -0.004087 -0.004524 -0.004922 -0.005255 -0.005492 -0.005599 -0.005541 -0.005285 -0.004800 -0.004062 -0.003061 -0.001804 -0.000322 0.001324 0.003043 0.004715 0.006197 0.007338 0.007993 0.008045 0.007425 0.006129 0.004225 0.001863 -0.000742 -0.003328 -0.005611 -0.007325 -0.008258 -0.008283 -0.007381 -0.005651 -0.003297 -0.000608 0.002085 0.004452 0.006208 0.007155 0.007201 0.006375 0.004816 0.002749 0.000452 -0.001784 -0.003697 -0.005084 -0.005822 -0.005876 -0.005295 -0.004194 -0.002729 -0.001075 0.000604 0.002172 0.003535 0.004645 0.005496 0.006114 0.006543 0.006836 0.007038 0.007187 0.007306 0.007403 0.007481 0.007532 0.007548 0.007519 0.007437 0.007296 0.007093 0.006826 0.006501 0.006125 0.005707 0.005259 0.004794 0.004324 0.003858 0.003406 0.002975 0.002571 0.002198 0.001861 0.001559 0.001295 0.001067 0.000872 0.000707 0.000570 0.000457 0.000365 0.000290 0.000230 0.000182 0.000143 0.000113 0.000089 0.000070 0.000055 0.000043 0.000034 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000037 -0.000050 -0.000067 -0.000090 -0.000120 -0.000160 -0.000212 -0.000279 -0.000365 -0.000474 -0.000610 -0.000778 -0.000983 -0.001230 -0.001522 -0.001863 -0.002254 -0.002697 -0.003187 -0.003718 -0.004280 -0.004858 -0.005430 -0.005973 -0.006455 -0.006840 -0.007091 -0.007164 -0.007019 -0.006618 -0.005929 -0.004938 -0.003650 -0.002099 -0.000354 0.001477 0.003250 0.004789 0.005909 0.006426 0.006192 0.005115 0.003186 0.000486 -0.002802 -0.006408 -0.010001 -0.013221 -0.015725 -0.017235 -0.017577 -0.016709 -0.014731 -0.011871 -0.008461 -0.004881 -0.001510 0.001328 0.003413 0.004647 0.005068 0.004828 0.004163 0.003347 0.002644 0.002264 0.002334 0.002883 0.003850 0.005099 0.006451 0.007720 0.008743 0.009404 0.009655 0.009507 0.009033 0.008343 0.007565 0.006821 0.006211 0.005801 0.005615 0.005644 0.005850 0.006178 0.006567 0.006957 0.007298 0.007553 0.007697 0.007716 0.007609 0.007384 0.007056 0.006643 0.006167 0.005648 0.005107 0.004561 0.004024 0.003508 0.003023 0.002575 0.002170 0.001809 0.001493 0.001221 0.000990 0.000797 0.000637 0.000507 0.000401 0.000315 0.000248 0.000194 0.000152 0.000119 0.000093 0.000072 0.000056 0.000044 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000053 -0.000072 -0.000096 -0.000129 -0.000172 -0.000227 -0.000300 -0.000393 -0.000512 -0.000661 -0.000846 -0.001073 -0.001346 -0.001672 -0.002055 -0.002498 -0.003001 -0.003564 -0.004179 -0.004838 -0.005523 -0.006214 -0.006884 -0.007497 -0.008016 -0.008397 -0.008592 -0.008553 -0.008238 -0.007610 -0.006651 -0.005362 -0.003782 -0.001984 -0.000088 0.001743 0.003313 0.004405 0.004813 0.004361 0.002943 0.000543 -0.002746 -0.006716 -0.011059 -0.015390 -0.019295 -0.022377 -0.024312 -0.024895 -0.024068 -0.021937 -0.018750 -0.014866 -0.010696 -0.006648 -0.003058 -0.000150 0.001992 0.003423 0.004314 0.004911 0.005477 0.006240 0.007346 0.008836 0.010639 0.012590 0.014464 0.016020 0.017047 0.017396 0.017007 0.015918 0.014252 0.012202 0.009993 0.007853 0.005980 0.004520 0.003551 0.003088 0.003086 0.003458 0.004095 0.004878 0.005700 0.006468 0.007116 0.007598 0.007892 0.007995 0.007918 0.007683 0.007316 0.006848 0.006310 0.005728 0.005128 0.004530 0.003950 0.003401 0.002893 0.002432 0.002021 0.001662 0.001354 0.001092 0.000875 0.000695 0.000549 0.000431 0.000337 0.000263 0.000204 0.000159 0.000123 0.000095 0.000074 0.000057 0.000044 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000056 -0.000076 -0.000102 -0.000136 -0.000181 -0.000240 -0.000317 -0.000416 -0.000543 -0.000702 -0.000901 -0.001144 -0.001440 -0.001793 -0.002210 -0.002694 -0.003247 -0.003869 -0.004554 -0.005292 -0.006066 -0.006855 -0.007630 -0.008354 -0.008986 -0.009476 -0.009776 -0.009831 -0.009595 -0.009027 -0.008105 -0.006831 -0.005239 -0.003410 -0.001468 0.000413 0.002021 0.003125 0.003499 0.002953 0.001369 -0.001272 -0.004871 -0.009204 -0.013938 -0.018659 -0.022919 -0.026294 -0.028437 -0.029132 -0.028322 -0.026122 -0.022798 -0.018728 -0.014340 -0.010043 -0.006168 -0.002917 -0.000343 0.001645 0.003250 0.004732 0.006348 0.008288 0.010637 0.013346 0.016242 0.019059 0.021484 0.023215 0.024013 0.023743 0.022396 0.020093 0.017060 0.013600 0.010046 0.006717 0.003879 0.001715 0.000319 -0.000311 -0.000252 0.000363 0.001371 0.002602 0.003901 0.005137 0.006216 0.007073 0.007679 0.008028 0.008134 0.008026 0.007738 0.007310 0.006781 0.006186 0.005557 0.004920 0.004295 0.003700 0.003147 0.002643 0.002193 0.001800 0.001462 0.001176 0.000938 0.000742 0.000583 0.000456 0.000355 0.000275 0.000213 0.000164 0.000126 0.000097 0.000075 0.000057 0.000044 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000032 -0.000043 -0.000059 -0.000079 -0.000106 -0.000142 -0.000189 -0.000250 -0.000330 -0.000433 -0.000565 -0.000732 -0.000940 -0.001197 -0.001508 -0.001882 -0.002324 -0.002839 -0.003430 -0.004097 -0.004834 -0.005632 -0.006474 -0.007339 -0.008195 -0.009004 -0.009722 -0.010299 -0.010680 -0.010809 -0.010636 -0.010118 -0.009228 -0.007966 -0.006366 -0.004507 -0.002517 -0.000572 0.001110 0.002291 0.002736 0.002249 0.000706 -0.001914 -0.005510 -0.009851 -0.014595 -0.019319 -0.023568 -0.026914 -0.029013 -0.029660 -0.028814 -0.026609 -0.023332 -0.019371 -0.015157 -0.011087 -0.007463 -0.004443 -0.002028 -0.000071 0.001675 0.003502 0.005667 0.008337 0.011536 0.015137 0.018872 0.022379 0.025259 0.027150 0.027784 0.027033 0.024928 0.021658 0.017538 0.012963 0.008359 0.004120 0.000568 -0.002080 -0.003723 -0.004376 -0.004148 -0.003212 -0.001779 -0.000065 0.001735 0.003458 0.004982 0.006230 0.007163 0.007775 0.008083 0.008123 0.007937 0.007573 0.007076 0.006491 0.005854 0.005197 0.004546 0.003920 0.003335 0.002801 0.002323 0.001904 0.001544 0.001240 0.000986 0.000778 0.000610 0.000475 0.000368 0.000284 0.000218 0.000168 0.000128 0.000098 0.000075 0.000057 0.000044 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000060 -0.000082 -0.000109 -0.000146 -0.000193 -0.000256 -0.000338 -0.000443 -0.000579 -0.000750 -0.000964 -0.001229 -0.001551 -0.001937 -0.002396 -0.002931 -0.003547 -0.004243 -0.005015 -0.005853 -0.006741 -0.007656 -0.008567 -0.009434 -0.010211 -0.010846 -0.011282 -0.011461 -0.011329 -0.010842 -0.009969 -0.008709 -0.007093 -0.005196 -0.003143 -0.001108 0.000693 0.002023 0.002649 0.002374 0.001076 -0.001268 -0.004556 -0.008563 -0.012950 -0.017305 -0.021185 -0.024184 -0.025986 -0.026414 -0.025463 -0.023295 -0.020218 -0.016632 -0.012959 -0.009570 -0.006721 -0.004509 -0.002864 -0.001566 -0.000303 0.001258 0.003395 0.006261 0.009840 0.013938 0.018204 0.022189 0.025420 0.027472 0.028046 0.027008 0.024417 0.020510 0.015666 0.010355 0.005069 0.000262 -0.003701 -0.006579 -0.008270 -0.008798 -0.008299 -0.006981 -0.005092 -0.002884 -0.000587 0.001609 0.003565 0.005192 0.006445 0.007318 0.007832 0.008027 0.007953 0.007666 0.007217 0.006657 0.006029 0.005369 0.004706 0.004065 0.003461 0.002908 0.002412 0.001976 0.001601 0.001283 0.001019 0.000802 0.000627 0.000487 0.000376 0.000289 0.000222 0.000169 0.000129 0.000098 0.000075 0.000057 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000061 -0.000083 -0.000110 -0.000147 -0.000195 -0.000258 -0.000340 -0.000447 -0.000584 -0.000756 -0.000973 -0.001240 -0.001567 -0.001959 -0.002425 -0.002970 -0.003597 -0.004308 -0.005096 -0.005954 -0.006866 -0.007806 -0.008745 -0.009641 -0.010448 -0.011111 -0.011573 -0.011775 -0.011660 -0.011182 -0.010310 -0.009038 -0.007392 -0.005445 -0.003314 -0.001167 0.000791 0.002330 0.003226 0.003290 0.002404 0.000546 -0.002185 -0.005573 -0.009297 -0.012969 -0.016179 -0.018562 -0.019845 -0.019902 -0.018771 -0.016655 -0.013888 -0.010878 -0.008035 -0.005695 -0.004057 -0.003144 -0.002802 -0.002724 -0.002522 -0.001803 -0.000255 0.002281 0.005765 0.009954 0.014434 0.018684 0.022161 0.024386 0.025022 0.023920 0.021146 0.016965 0.011796 0.006154 0.000578 -0.004439 -0.008505 -0.011366 -0.012915 -0.013191 -0.012347 -0.010617 -0.008275 -0.005600 -0.002846 -0.000219 0.002127 0.004094 0.005635 0.006746 0.007451 0.007794 0.007832 0.007625 0.007232 0.006707 0.006099 0.005448 0.004786 0.004140 0.003529 0.002967 0.002461 0.002016 0.001633 0.001308 0.001037 0.000815 0.000636 0.000493 0.000380 0.000291 0.000222 0.000169 0.000129 0.000098 0.000074 0.000056 0.000042 0.000031 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000024 -0.000033 -0.000045 -0.000061 -0.000082 -0.000110 -0.000146 -0.000194 -0.000257 -0.000338 -0.000444 -0.000579 -0.000751 -0.000966 -0.001232 -0.001557 -0.001948 -0.002412 -0.002956 -0.003583 -0.004292 -0.005081 -0.005939 -0.006851 -0.007793 -0.008733 -0.009631 -0.010438 -0.011101 -0.011561 -0.011758 -0.011636 -0.011147 -0.010258 -0.008960 -0.007277 -0.005274 -0.003060 -0.000790 0.001340 0.003119 0.004334 0.004812 0.004440 0.003203 0.001192 -0.001390 -0.004246 -0.007022 -0.009355 -0.010932 -0.011539 -0.011108 -0.009734 -0.007663 -0.005258 -0.002938 -0.001098 -0.000036 0.000110 -0.000605 -0.001935 -0.003484 -0.004778 -0.005352 -0.004847 -0.003084 -0.000105 0.003819 0.008229 0.012550 0.016182 0.018596 0.019414 0.018463 0.015800 0.011693 0.006578 0.000991 -0.004509 -0.009410 -0.013307 -0.015939 -0.017202 -0.017141 -0.015920 -0.013790 -0.011039 -0.007962 -0.004825 -0.001845 0.000818 0.003062 0.004840 0.006147 0.007012 0.007482 0.007619 0.007487 0.007150 0.006664 0.006083 0.005448 0.004796 0.004154 0.003544 0.002981 0.002474 0.002027 0.001641 0.001314 0.001041 0.000818 0.000637 0.000493 0.000379 0.000290 0.000221 0.000168 0.000127 0.000096 0.000072 0.000054 0.000041 0.000030 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000024 -0.000033 -0.000044 -0.000060 -0.000080 -0.000107 -0.000143 -0.000190 -0.000251 -0.000331 -0.000434 -0.000567 -0.000735 -0.000945 -0.001206 -0.001523 -0.001906 -0.002361 -0.002894 -0.003507 -0.004203 -0.004975 -0.005815 -0.006708 -0.007628 -0.008545 -0.009418 -0.010199 -0.010835 -0.011266 -0.011435 -0.011284 -0.010766 -0.009847 -0.008517 -0.006796 -0.004741 -0.002454 -0.000077 0.002214 0.004221 0.005753 0.006650 0.006816 0.006236 0.005000 0.003294 0.001387 -0.000407 -0.001775 -0.002462 -0.002318 -0.001340 0.000323 0.002375 0.004424 0.006041 0.006843 0.006569 0.005138 0.002680 -0.000473 -0.003835 -0.006847 -0.008971 -0.009793 -0.009098 -0.006914 -0.003521 0.000600 0.004838 0.008550 0.011165 0.012264 0.011646 0.009341 0.005603 0.000860 -0.004355 -0.009482 -0.014009 -0.017531 -0.019788 -0.020679 -0.020252 -0.018676 -0.016204 -0.013131 -0.009754 -0.006341 -0.003113 -0.000230 0.002207 0.004150 0.005597 0.006578 0.007145 0.007359 0.007289 0.007000 0.006552 0.005998 0.005384 0.004747 0.004116 0.003515 0.002958 0.002455 0.002012 0.001629 0.001304 0.001033 0.000810 0.000630 0.000487 0.000374 0.000285 0.000217 0.000164 0.000124 0.000094 0.000070 0.000053 0.000039 0.000029 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000023 -0.000032 -0.000043 -0.000058 -0.000077 -0.000103 -0.000138 -0.000183 -0.000242 -0.000319 -0.000419 -0.000547 -0.000709 -0.000911 -0.001162 -0.001468 -0.001836 -0.002274 -0.002787 -0.003378 -0.004046 -0.004788 -0.005594 -0.006448 -0.007327 -0.008199 -0.009024 -0.009756 -0.010341 -0.010722 -0.010842 -0.010645 -0.010086 -0.009131 -0.007770 -0.006021 -0.003934 -0.001603 0.000844 0.003246 0.005427 0.007216 0.008472 0.009110 0.009126 0.008604 0.007717 0.006706 0.005849 0.005407 0.005580 0.006456 0.007980 0.009947 0.012020 0.013774 0.014773 0.014644 0.013154 0.010270 0.006186 0.001307 -0.003806 -0.008517 -0.012220 -0.014443 -0.014930 -0.013681 -0.010966 -0.007270 -0.003220 0.000516 0.003333 0.004780 0.004617 0.002844 -0.000315 -0.004460 -0.009079 -0.013630 -0.017616 -0.020643 -0.022457 -0.022960 -0.022199 -0.020340 -0.017631 -0.014358 -0.010813 -0.007258 -0.003907 -0.000918 0.001612 0.003637 0.005157 0.006203 0.006826 0.007089 0.007062 0.006809 0.006391 0.005863 0.005270 0.004651 0.004036 0.003447 0.002902 0.002409 0.001974 0.001598 0.001279 0.001012 0.000794 0.000617 0.000476 0.000365 0.000278 0.000211 0.000160 0.000120 0.000090 0.000068 0.000051 0.000038 0.000028 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000041 -0.000055 -0.000073 -0.000098 -0.000131 -0.000173 -0.000230 -0.000303 -0.000398 -0.000520 -0.000674 -0.000866 -0.001104 -0.001394 -0.001743 -0.002158 -0.002643 -0.003201 -0.003832 -0.004531 -0.005289 -0.006090 -0.006910 -0.007719 -0.008478 -0.009141 -0.009657 -0.009970 -0.010025 -0.009771 -0.009165 -0.008176 -0.006795 -0.005038 -0.002953 -0.000625 0.001830 0.004267 0.006529 0.008465 0.009952 0.010924 0.011381 0.011410 0.011171 0.010885 0.010795 0.011123 0.012019 0.013521 0.015525 0.017781 0.019916 0.021483 0.022035 0.021205 0.018779 0.014759 0.009382 0.003103 -0.003459 -0.009611 -0.014693 -0.018183 -0.019779 -0.019450 -0.017438 -0.014215 -0.010406 -0.006688 -0.003682 -0.001868 -0.001518 -0.002670 -0.005141 -0.008567 -0.012474 -0.016352 -0.019730 -0.022230 -0.023612 -0.023777 -0.022769 -0.020743 -0.017933 -0.014610 -0.011048 -0.007498 -0.004161 -0.001188 0.001329 0.003348 0.004868 0.005921 0.006556 0.006837 0.006829 0.006596 0.006200 0.005692 0.005119 0.004519 0.003921 0.003349 0.002819 0.002340 0.001917 0.001551 0.001241 0.000982 0.000770 0.000598 0.000461 0.000353 0.000268 0.000203 0.000153 0.000115 0.000087 0.000065 0.000048 0.000036 0.000027 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000021 -0.000028 -0.000038 -0.000051 -0.000069 -0.000092 -0.000122 -0.000162 -0.000215 -0.000284 -0.000373 -0.000487 -0.000631 -0.000811 -0.001033 -0.001304 -0.001630 -0.002017 -0.002468 -0.002987 -0.003572 -0.004218 -0.004917 -0.005652 -0.006400 -0.007132 -0.007810 -0.008390 -0.008822 -0.009054 -0.009037 -0.008721 -0.008068 -0.007053 -0.005669 -0.003934 -0.001895 0.000371 0.002755 0.005128 0.007349 0.009286 0.010834 0.011941 0.012620 0.012957 0.013110 0.013283 0.013697 0.014544 0.015941 0.017890 0.020254 0.022753 0.024990 0.026503 0.026839 0.025629 0.022670 0.017977 0.011808 0.004643 -0.002871 -0.010009 -0.016079 -0.020520 -0.022994 -0.023431 -0.022039 -0.019262 -0.015703 -0.012030 -0.008869 -0.006713 -0.005862 -0.006391 -0.008160 -0.010851 -0.014035 -0.017242 -0.020034 -0.022058 -0.023083 -0.023015 -0.021887 -0.019839 -0.017083 -0.013868 -0.010447 -0.007050 -0.003864 -0.001027 0.001373 0.003299 0.004749 0.005752 0.006356 0.006620 0.006607 0.006378 0.005991 0.005498 0.004941 0.004359 0.003781 0.003227 0.002714 0.002252 0.001844 0.001491 0.001193 0.000944 0.000739 0.000574 0.000441 0.000337 0.000256 0.000194 0.000146 0.000110 0.000082 0.000062 0.000046 0.000034 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000010 -0.000014 -0.000019 -0.000026 -0.000035 -0.000048 -0.000064 -0.000085 -0.000113 -0.000150 -0.000199 -0.000263 -0.000345 -0.000451 -0.000584 -0.000750 -0.000955 -0.001204 -0.001503 -0.001858 -0.002271 -0.002744 -0.003277 -0.003863 -0.004494 -0.005154 -0.005821 -0.006466 -0.007052 -0.007538 -0.007878 -0.008024 -0.007929 -0.007552 -0.006859 -0.005832 -0.004469 -0.002790 -0.000844 0.001294 0.003524 0.005725 0.007772 0.009546 0.010962 0.011978 0.012621 0.012983 0.013221 0.013534 0.014131 0.015191 0.016813 0.018983 0.021549 0.024219 0.026588 0.028190 0.028565 0.027344 0.024320 0.019504 0.013146 0.005723 -0.002122 -0.009663 -0.016199 -0.021152 -0.024157 -0.025110 -0.024176 -0.021761 -0.018431 -0.014827 -0.011561 -0.009130 -0.007851 -0.007829 -0.008965 -0.010991 -0.013526 -0.016144 -0.018444 -0.020099 -0.020890 -0.020724 -0.019623 -0.017707 -0.015162 -0.012209 -0.009075 -0.005967 -0.003055 -0.000463 0.001727 0.003480 0.004795 0.005697 0.006229 0.006445 0.006404 0.006163 0.005775 0.005288 0.004745 0.004180 0.003620 0.003086 0.002593 0.002149 0.001759 0.001422 0.001136 0.000898 0.000703 0.000545 0.000419 0.000320 0.000243 0.000183 0.000138 0.000104 0.000078 0.000058 0.000043 0.000032 0.000024 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000033 -0.000044 -0.000058 -0.000078 -0.000103 -0.000137 -0.000182 -0.000240 -0.000316 -0.000412 -0.000533 -0.000684 -0.000870 -0.001096 -0.001367 -0.001686 -0.002058 -0.002483 -0.002959 -0.003480 -0.004038 -0.004617 -0.005196 -0.005747 -0.006235 -0.006623 -0.006867 -0.006924 -0.006753 -0.006319 -0.005597 -0.004574 -0.003255 -0.001668 0.000138 0.002087 0.004081 0.006009 0.007752 0.009208 0.010300 0.011003 0.011354 0.011453 0.011464 0.011588 0.012037 0.012988 0.014543 0.016690 0.019283 0.022036 0.024553 0.026373 0.027038 0.026173 0.023557 0.019179 0.013257 0.006234 -0.001283 -0.008599 -0.015029 -0.020002 -0.023139 -0.024306 -0.023629 -0.021462 -0.018325 -0.014814 -0.011513 -0.008906 -0.007314 -0.006866 -0.007499 -0.008990 -0.011006 -0.013168 -0.015111 -0.016535 -0.017234 -0.017114 -0.016185 -0.014543 -0.012347 -0.009788 -0.007065 -0.004358 -0.001820 0.000438 0.002342 0.003859 0.004985 0.005742 0.006168 0.006311 0.006222 0.005954 0.005555 0.005070 0.004536 0.003986 0.003445 0.002932 0.002460 0.002036 0.001664 0.001344 0.001073 0.000848 0.000663 0.000514 0.000395 0.000301 0.000228 0.000172 0.000129 0.000097 0.000073 0.000054 0.000040 0.000030 0.000022 0.000016 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000022 -0.000030 -0.000040 -0.000053 -0.000070 -0.000093 -0.000124 -0.000164 -0.000217 -0.000285 -0.000371 -0.000481 -0.000616 -0.000783 -0.000984 -0.001225 -0.001509 -0.001838 -0.002212 -0.002629 -0.003083 -0.003565 -0.004060 -0.004547 -0.005001 -0.005390 -0.005677 -0.005824 -0.005794 -0.005552 -0.005069 -0.004329 -0.003327 -0.002077 -0.000611 0.001015 0.002724 0.004417 0.005986 0.007321 0.008325 0.008934 0.009133 0.008969 0.008555 0.008062 0.007705 0.007705 0.008254 0.009471 0.011366 0.013814 0.016557 0.019220 0.021359 0.022525 0.022336 0.020547 0.017110 0.012191 0.006170 -0.000409 -0.006910 -0.012694 -0.017215 -0.020095 -0.021182 -0.020559 -0.018527 -0.015547 -0.012160 -0.008906 -0.006239 -0.004474 -0.003752 -0.004040 -0.005154 -0.006806 -0.008662 -0.010394 -0.011727 -0.012469 -0.012523 -0.011886 -0.010631 -0.008890 -0.006823 -0.004598 -0.002372 -0.000279 0.001583 0.003148 0.004383 0.005282 0.005864 0.006159 0.006208 0.006056 0.005750 0.005333 0.004844 0.004318 0.003782 0.003260 0.002769 0.002318 0.001916 0.001563 0.001261 0.001006 0.000794 0.000620 0.000480 0.000368 0.000281 0.000213 0.000160 0.000120 0.000090 0.000067 0.000050 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000008 -0.000011 -0.000015 -0.000020 -0.000027 -0.000036 -0.000047 -0.000063 -0.000084 -0.000111 -0.000147 -0.000194 -0.000254 -0.000331 -0.000428 -0.000548 -0.000695 -0.000872 -0.001083 -0.001331 -0.001616 -0.001939 -0.002296 -0.002683 -0.003088 -0.003498 -0.003894 -0.004252 -0.004541 -0.004730 -0.004785 -0.004672 -0.004365 -0.003843 -0.003096 -0.002130 -0.000964 0.000359 0.001778 0.003212 0.004561 0.005716 0.006571 0.007034 0.007049 0.006609 0.005771 0.004658 0.003457 0.002395 0.001716 0.001634 0.002297 0.003750 0.005907 0.008551 0.011341 0.013862 0.015676 0.016396 0.015751 0.013642 0.010167 0.005623 0.000467 -0.004746 -0.009445 -0.013126 -0.015431 -0.016194 -0.015460 -0.013476 -0.010634 -0.007410 -0.004287 -0.001681 0.000114 0.000955 0.000855 -0.000037 -0.001474 -0.003163 -0.004810 -0.006168 -0.007055 -0.007374 -0.007110 -0.006313 -0.005088 -0.003566 -0.001886 -0.000183 0.001429 0.002863 0.004060 0.004988 0.005640 0.006028 0.006177 0.006121 0.005898 0.005549 0.005109 0.004614 0.004094 0.003572 0.003069 0.002599 0.002171 0.001790 0.001459 0.001175 0.000936 0.000738 0.000576 0.000445 0.000341 0.000260 0.000197 0.000148 0.000111 0.000083 0.000062 0.000046 0.000035 0.000026 0.000019 0.000014 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000056 -0.000074 -0.000098 -0.000130 -0.000171 -0.000225 -0.000292 -0.000377 -0.000481 -0.000609 -0.000763 -0.000944 -0.001156 -0.001399 -0.001672 -0.001971 -0.002290 -0.002621 -0.002949 -0.003256 -0.003519 -0.003713 -0.003808 -0.003775 -0.003587 -0.003223 -0.002670 -0.001926 -0.001004 0.000065 0.001235 0.002436 0.003582 0.004571 0.005292 0.005640 0.005525 0.004896 0.003754 0.002161 0.000255 -0.001767 -0.003659 -0.005155 -0.006010 -0.006039 -0.005154 -0.003392 -0.000923 0.001961 0.004879 0.007410 0.009166 0.009845 0.009293 0.007530 0.004757 0.001332 -0.002290 -0.005619 -0.008211 -0.009733 -0.010015 -0.009070 -0.007085 -0.004385 -0.001374 0.001533 0.003969 0.005669 0.006495 0.006450 0.005654 0.004317 0.002693 0.001043 -0.000410 -0.001499 -0.002126 -0.002264 -0.001946 -0.001249 -0.000278 0.000852 0.002030 0.003159 0.004163 0.004989 0.005607 0.006007 0.006198 0.006197 0.006034 0.005738 0.005343 0.004880 0.004379 0.003864 0.003357 0.002874 0.002426 0.002022 0.001663 0.001353 0.001088 0.000865 0.000681 0.000531 0.000410 0.000314 0.000239 0.000181 0.000136 0.000102 0.000077 0.000057 0.000043 0.000032 0.000024 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000065 -0.000086 -0.000114 -0.000150 -0.000196 -0.000255 -0.000328 -0.000418 -0.000527 -0.000657 -0.000811 -0.000989 -0.001191 -0.001415 -0.001659 -0.001914 -0.002174 -0.002423 -0.002646 -0.002821 -0.002925 -0.002932 -0.002819 -0.002563 -0.002150 -0.001572 -0.000838 0.000035 0.001007 0.002025 0.003014 0.003882 0.004523 0.004826 0.004683 0.004009 0.002754 0.000922 -0.001416 -0.004117 -0.006969 -0.009710 -0.012053 -0.013722 -0.014493 -0.014230 -0.012920 -0.010676 -0.007743 -0.004460 -0.001223 0.001575 0.003609 0.004667 0.004689 0.003779 0.002185 0.000259 -0.001599 -0.003010 -0.003675 -0.003426 -0.002245 -0.000265 0.002261 0.005006 0.007622 0.009800 0.011308 0.012025 0.011944 0.011163 0.009858 0.008249 0.006561 0.004995 0.003703 0.002781 0.002263 0.002134 0.002338 0.002795 0.003412 0.004100 0.004776 0.005375 0.005850 0.006174 0.006336 0.006338 0.006195 0.005929 0.005563 0.005126 0.004643 0.004138 0.003631 0.003140 0.002677 0.002253 0.001871 0.001536 0.001247 0.001001 0.000795 0.000625 0.000486 0.000375 0.000287 0.000218 0.000165 0.000124 0.000093 0.000070 0.000052 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000043 -0.000057 -0.000075 -0.000099 -0.000130 -0.000170 -0.000220 -0.000282 -0.000358 -0.000450 -0.000559 -0.000686 -0.000831 -0.000995 -0.001174 -0.001366 -0.001562 -0.001755 -0.001932 -0.002076 -0.002170 -0.002191 -0.002119 -0.001933 -0.001617 -0.001161 -0.000565 0.000158 0.000983 0.001865 0.002745 0.003542 0.004161 0.004495 0.004428 0.003856 0.002691 0.000887 -0.001549 -0.004544 -0.007947 -0.011541 -0.015049 -0.018167 -0.020591 -0.022063 -0.022404 -0.021549 -0.019558 -0.016625 -0.013048 -0.009197 -0.005459 -0.002184 0.000366 0.002057 0.002897 0.003031 0.002708 0.002241 0.001940 0.002069 0.002793 0.004156 0.006078 0.008375 0.010795 0.013062 0.014922 0.016184 0.016741 0.016584 0.015790 0.014505 0.012913 0.011209 0.009566 0.008122 0.006967 0.006141 0.005640 0.005430 0.005448 0.005624 0.005885 0.006164 0.006407 0.006572 0.006634 0.006583 0.006417 0.006148 0.005791 0.005365 0.004893 0.004395 0.003890 0.003394 0.002920 0.002480 0.002079 0.001722 0.001410 0.001142 0.000915 0.000726 0.000570 0.000443 0.000341 0.000261 0.000198 0.000149 0.000112 0.000084 0.000063 0.000047 0.000035 0.000027 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000049 -0.000064 -0.000085 -0.000112 -0.000145 -0.000188 -0.000240 -0.000303 -0.000378 -0.000467 -0.000570 -0.000686 -0.000815 -0.000953 -0.001097 -0.001239 -0.001372 -0.001482 -0.001556 -0.001576 -0.001524 -0.001381 -0.001131 -0.000762 -0.000270 0.000342 0.001055 0.001839 0.002646 0.003410 0.004049 0.004467 0.004553 0.004194 0.003285 0.001741 -0.000484 -0.003381 -0.006876 -0.010816 -0.014981 -0.019089 -0.022822 -0.025860 -0.027916 -0.028777 -0.028332 -0.026598 -0.023717 -0.019949 -0.015635 -0.011154 -0.006873 -0.003093 -0.000013 0.002291 0.003873 0.004890 0.005571 0.006170 0.006914 0.007964 0.009390 0.011161 0.013158 0.015200 0.017077 0.018593 0.019591 0.019985 0.019760 0.018976 0.017748 0.016227 0.014574 0.012937 0.011434 0.010149 0.009122 0.008361 0.007844 0.007527 0.007358 0.007279 0.007237 0.007188 0.007098 0.006944 0.006715 0.006411 0.006038 0.005608 0.005136 0.004640 0.004134 0.003634 0.003152 0.002700 0.002283 0.001908 0.001575 0.001287 0.001040 0.000831 0.000658 0.000516 0.000401 0.000308 0.000235 0.000178 0.000134 0.000101 0.000075 0.000057 0.000042 0.000032 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000023 -0.000031 -0.000041 -0.000055 -0.000072 -0.000095 -0.000123 -0.000158 -0.000201 -0.000252 -0.000313 -0.000384 -0.000465 -0.000554 -0.000651 -0.000753 -0.000854 -0.000949 -0.001028 -0.001080 -0.001091 -0.001047 -0.000930 -0.000726 -0.000421 -0.000006 0.000519 0.001145 0.001852 0.002606 0.003355 0.004033 0.004558 0.004831 0.004745 0.004188 0.003059 0.001273 -0.001212 -0.004388 -0.008180 -0.012441 -0.016950 -0.021429 -0.025557 -0.029005 -0.031472 -0.032719 -0.032606 -0.031108 -0.028329 -0.024491 -0.019908 -0.014948 -0.009981 -0.005339 -0.001271 0.002085 0.004704 0.006670 0.008144 0.009328 0.010422 0.011585 0.012912 0.014415 0.016035 0.017654 0.019124 0.020298 0.021054 0.021319 0.021075 0.020363 0.019268 0.017907 0.016406 0.014886 0.013446 0.012158 0.011062 0.010171 0.009473 0.008940 0.008535 0.008216 0.007940 0.007675 0.007393 0.007075 0.006712 0.006304 0.005855 0.005373 0.004872 0.004363 0.003858 0.003370 0.002908 0.002478 0.002088 0.001738 0.001431 0.001166 0.000940 0.000750 0.000593 0.000464 0.000360 0.000276 0.000210 0.000159 0.000119 0.000089 0.000067 0.000050 0.000038 0.000028 0.000021 0.000016 0.000012 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000011 -0.000015 -0.000019 -0.000026 -0.000035 -0.000046 -0.000061 -0.000079 -0.000103 -0.000131 -0.000166 -0.000207 -0.000255 -0.000310 -0.000371 -0.000437 -0.000506 -0.000575 -0.000640 -0.000692 -0.000725 -0.000727 -0.000685 -0.000586 -0.000414 -0.000158 0.000194 0.000648 0.001201 0.001841 0.002548 0.003284 0.003997 0.004623 0.005079 0.005270 0.005093 0.004441 0.003216 0.001339 -0.001230 -0.004485 -0.008353 -0.012693 -0.017294 -0.021885 -0.026155 -0.029779 -0.032452 -0.033925 -0.034039 -0.032744 -0.030111 -0.026333 -0.021695 -0.016549 -0.011264 -0.006185 -0.001591 0.002332 0.005508 0.007963 0.009809 0.011210 0.012346 0.013379 0.014426 0.015539 0.016709 0.017875 0.018941 0.019802 0.020364 0.020563 0.020376 0.019821 0.018955 0.017860 0.016627 0.015349 0.014102 0.012946 0.011917 0.011030 0.010282 0.009657 0.009130 0.008671 0.008253 0.007849 0.007441 0.007016 0.006565 0.006090 0.005594 0.005085 0.004571 0.004062 0.003569 0.003100 0.002661 0.002258 0.001894 0.001572 0.001290 0.001048 0.000843 0.000672 0.000530 0.000414 0.000320 0.000245 0.000186 0.000140 0.000105 0.000078 0.000058 0.000044 0.000033 0.000025 0.000019 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000029 -0.000038 -0.000050 -0.000065 -0.000084 -0.000107 -0.000135 -0.000167 -0.000203 -0.000244 -0.000288 -0.000334 -0.000380 -0.000421 -0.000454 -0.000472 -0.000465 -0.000425 -0.000338 -0.000193 0.000023 0.000323 0.000714 0.001199 0.001776 0.002432 0.003143 0.003874 0.004574 0.005179 0.005612 0.005783 0.005595 0.004947 0.003748 0.001927 -0.000557 -0.003695 -0.007420 -0.011602 -0.016043 -0.020490 -0.024648 -0.028209 -0.030878 -0.032411 -0.032641 -0.031506 -0.029058 -0.025462 -0.020981 -0.015944 -0.010711 -0.005625 -0.000980 0.003018 0.006258 0.008732 0.010521 0.011765 0.012635 0.013299 0.013893 0.014505 0.015170 0.015871 0.016555 0.017150 0.017581 0.017791 0.017744 0.017440 0.016901 0.016177 0.015324 0.014405 0.013475 0.012577 0.011742 0.010984 0.010307 0.009704 0.009161 0.008660 0.008185 0.007719 0.007250 0.006771 0.006278 0.005773 0.005259 0.004744 0.004235 0.003741 0.003268 0.002824 0.002413 0.002040 0.001705 0.001410 0.001154 0.000935 0.000751 0.000597 0.000470 0.000366 0.000283 0.000216 0.000163 0.000123 0.000091 0.000068 0.000050 0.000037 0.000028 0.000021 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000053 -0.000068 -0.000086 -0.000107 -0.000131 -0.000158 -0.000187 -0.000217 -0.000246 -0.000272 -0.000290 -0.000297 -0.000285 -0.000247 -0.000172 -0.000050 0.000132 0.000384 0.000717 0.001138 0.001650 0.002247 0.002917 0.003638 0.004375 0.005080 0.005694 0.006145 0.006351 0.006221 0.005666 0.004603 0.002965 0.000719 -0.002129 -0.005519 -0.009332 -0.013390 -0.017462 -0.021281 -0.024564 -0.027038 -0.028476 -0.028719 -0.027703 -0.025469 -0.022163 -0.018027 -0.013367 -0.008522 -0.003822 0.000443 0.004064 0.006919 0.008986 0.010332 0.011086 0.011420 0.011508 0.011508 0.011538 0.011664 0.011907 0.012246 0.012631 0.013000 0.013295 0.013469 0.013496 0.013370 0.013103 0.012721 0.012257 0.011742 0.011205 0.010667 0.010144 0.009640 0.009157 0.008689 0.008231 0.007775 0.007313 0.006842 0.006359 0.005864 0.005362 0.004858 0.004359 0.003872 0.003403 0.002960 0.002547 0.002168 0.001825 0.001521 0.001254 0.001024 0.000827 0.000662 0.000526 0.000413 0.000321 0.000247 0.000189 0.000142 0.000106 0.000079 0.000058 0.000043 0.000031 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000054 -0.000068 -0.000084 -0.000101 -0.000120 -0.000139 -0.000157 -0.000172 -0.000181 -0.000181 -0.000167 -0.000132 -0.000068 0.000034 0.000184 0.000393 0.000672 0.001030 0.001473 0.002004 0.002617 0.003300 0.004034 0.004784 0.005510 0.006156 0.006658 0.006942 0.006928 0.006536 0.005694 0.004343 0.002453 0.000031 -0.002871 -0.006149 -0.009648 -0.013164 -0.016462 -0.019294 -0.021420 -0.022637 -0.022807 -0.021874 -0.019875 -0.016946 -0.013307 -0.009239 -0.005056 -0.001063 0.002472 0.005349 0.007456 0.008776 0.009372 0.009379 0.008972 0.008337 0.007651 0.007052 0.006636 0.006447 0.006486 0.006718 0.007088 0.007532 0.007987 0.008403 0.008744 0.008991 0.009139 0.009190 0.009156 0.009050 0.008883 0.008669 0.008414 0.008125 0.007806 0.007458 0.007082 0.006680 0.006254 0.005808 0.005347 0.004877 0.004405 0.003940 0.003487 0.003055 0.002648 0.002271 0.001927 0.001617 0.001344 0.001105 0.000900 0.000725 0.000579 0.000459 0.000360 0.000279 0.000214 0.000163 0.000122 0.000091 0.000067 0.000049 0.000036 0.000026 0.000019 0.000014 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000042 -0.000053 -0.000064 -0.000076 -0.000088 -0.000099 -0.000107 -0.000111 -0.000108 -0.000093 -0.000062 -0.000009 0.000074 0.000195 0.000366 0.000595 0.000892 0.001266 0.001724 0.002266 0.002890 0.003584 0.004330 0.005099 0.005855 0.006548 0.007124 0.007516 0.007658 0.007479 0.006917 0.005923 0.004470 0.002565 0.000252 -0.002380 -0.005201 -0.008038 -0.010693 -0.012957 -0.014627 -0.015538 -0.015575 -0.014697 -0.012948 -0.010456 -0.007420 -0.004097 -0.000768 0.002293 0.004849 0.006728 0.007839 0.008179 0.007826 0.006923 0.005655 0.004221 0.002812 0.001583 0.000648 0.000069 -0.000141 -0.000008 0.000411 0.001045 0.001814 0.002645 0.003474 0.004253 0.004948 0.005537 0.006010 0.006366 0.006610 0.006747 0.006788 0.006742 0.006619 0.006428 0.006177 0.005875 0.005531 0.005154 0.004753 0.004338 0.003917 0.003499 0.003092 0.002703 0.002338 0.002001 0.001694 0.001419 0.001176 0.000965 0.000784 0.000630 0.000503 0.000397 0.000311 0.000240 0.000184 0.000139 0.000104 0.000077 0.000056 0.000041 0.000029 0.000021 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000047 -0.000055 -0.000061 -0.000066 -0.000067 -0.000063 -0.000050 -0.000024 0.000019 0.000085 0.000182 0.000317 0.000501 0.000742 0.001050 0.001433 0.001897 0.002444 0.003072 0.003772 0.004529 0.005317 0.006106 0.006855 0.007515 0.008033 0.008351 0.008411 0.008160 0.007558 0.006584 0.005241 0.003566 0.001632 -0.000454 -0.002554 -0.004506 -0.006143 -0.007306 -0.007864 -0.007736 -0.006900 -0.005408 -0.003382 -0.001008 0.001487 0.003857 0.005863 0.007308 0.008055 0.008044 0.007295 0.005905 0.004031 0.001872 -0.000363 -0.002475 -0.004293 -0.005696 -0.006610 -0.007017 -0.006941 -0.006442 -0.005603 -0.004518 -0.003282 -0.001982 -0.000693 0.000527 0.001635 0.002604 0.003418 0.004073 0.004573 0.004927 0.005146 0.005244 0.005237 0.005138 0.004962 0.004724 0.004437 0.004114 0.003768 0.003410 0.003049 0.002696 0.002356 0.002036 0.001740 0.001471 0.001231 0.001018 0.000834 0.000676 0.000543 0.000432 0.000341 0.000266 0.000205 0.000157 0.000118 0.000088 0.000065 0.000047 0.000034 0.000024 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000038 -0.000040 -0.000040 -0.000036 -0.000025 -0.000005 0.000029 0.000080 0.000155 0.000260 0.000404 0.000595 0.000841 0.001152 0.001537 0.002000 0.002545 0.003171 0.003871 0.004633 0.005437 0.006257 0.007061 0.007808 0.008454 0.008952 0.009254 0.009319 0.009112 0.008617 0.007837 0.006800 0.005563 0.004210 0.002847 0.001598 0.000590 -0.000061 -0.000262 0.000036 0.000834 0.002068 0.003621 0.005324 0.006975 0.008363 0.009291 0.009603 0.009201 0.008058 0.006224 0.003818 0.001011 -0.001987 -0.004959 -0.007698 -0.010031 -0.011827 -0.013014 -0.013569 -0.013520 -0.012931 -0.011896 -0.010523 -0.008924 -0.007206 -0.005464 -0.003776 -0.002203 -0.000787 0.000447 0.001486 0.002330 0.002987 0.003468 0.003792 0.003976 0.004040 0.004001 0.003881 0.003695 0.003460 0.003191 0.002902 0.002605 0.002308 0.002020 0.001747 0.001493 0.001262 0.001055 0.000873 0.000714 0.000579 0.000464 0.000369 0.000290 0.000226 0.000174 0.000133 0.000100 0.000074 0.000054 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000023 -0.000025 -0.000024 -0.000021 -0.000012 0.000003 0.000028 0.000067 0.000123 0.000203 0.000313 0.000460 0.000652 0.000898 0.001207 0.001586 0.002041 0.002577 0.003193 0.003886 0.004647 0.005460 0.006305 0.007156 0.007981 0.008746 0.009412 0.009943 0.010303 0.010468 0.010422 0.010168 0.009726 0.009140 0.008469 0.007792 0.007196 0.006771 0.006594 0.006721 0.007172 0.007924 0.008908 0.010006 0.011066 0.011914 0.012371 0.012283 0.011534 0.010065 0.007884 0.005068 0.001755 -0.001868 -0.005585 -0.009174 -0.012427 -0.015168 -0.017272 -0.018663 -0.019323 -0.019282 -0.018611 -0.017412 -0.015804 -0.013911 -0.011855 -0.009746 -0.007676 -0.005719 -0.003928 -0.002339 -0.000968 0.000178 0.001105 0.001827 0.002361 0.002728 0.002949 0.003048 0.003045 0.002962 0.002817 0.002628 0.002411 0.002177 0.001938 0.001701 0.001475 0.001263 0.001069 0.000895 0.000740 0.000606 0.000491 0.000393 0.000312 0.000245 0.000191 0.000147 0.000112 0.000084 0.000062 0.000045 0.000032 0.000023 0.000016 0.000011 0.000008 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000014 -0.000015 -0.000014 -0.000012 -0.000006 0.000005 0.000023 0.000051 0.000092 0.000151 0.000233 0.000344 0.000490 0.000679 0.000920 0.001220 0.001587 0.002029 0.002548 0.003148 0.003827 0.004577 0.005390 0.006249 0.007134 0.008023 0.008888 0.009699 0.010427 0.011046 0.011536 0.011884 0.012092 0.012172 0.012155 0.012079 0.011999 0.011971 0.012049 0.012277 0.012678 0.013246 0.013941 0.014685 0.015365 0.015845 0.015974 0.015609 0.014632 0.012966 0.010587 0.007535 0.003911 -0.000132 -0.004396 -0.008663 -0.012712 -0.016337 -0.019368 -0.021683 -0.023211 -0.023938 -0.023898 -0.023167 -0.021852 -0.020079 -0.017979 -0.015682 -0.013309 -0.010960 -0.008718 -0.006644 -0.004780 -0.003149 -0.001759 -0.000608 0.000317 0.001032 0.001560 0.001923 0.002147 0.002254 0.002268 0.002209 0.002097 0.001949 0.001776 0.001593 0.001406 0.001225 0.001052 0.000893 0.000749 0.000621 0.000509 0.000412 0.000331 0.000262 0.000206 0.000160 0.000123 0.000093 0.000070 0.000052 0.000037 0.000027 0.000019 0.000013 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000007 -0.000003 0.000005 0.000017 0.000037 0.000066 0.000108 0.000168 0.000249 0.000357 0.000499 0.000681 0.000912 0.001199 0.001550 0.001971 0.002469 0.003045 0.003701 0.004433 0.005234 0.006093 0.006998 0.007930 0.008868 0.009792 0.010678 0.011507 0.012262 0.012934 0.013520 0.014029 0.014477 0.014889 0.015294 0.015724 0.016203 0.016748 0.017355 0.017997 0.018620 0.019140 0.019453 0.019435 0.018961 0.017919 0.016223 0.013829 0.010746 0.007038 0.002823 -0.001733 -0.006432 -0.011055 -0.015388 -0.019232 -0.022428 -0.024858 -0.026461 -0.027224 -0.027186 -0.026426 -0.025052 -0.023191 -0.020978 -0.018546 -0.016018 -0.013500 -0.011079 -0.008821 -0.006771 -0.004958 -0.003392 -0.002075 -0.000995 -0.000136 0.000522 0.001003 0.001333 0.001535 0.001635 0.001654 0.001612 0.001526 0.001411 0.001279 0.001139 0.000998 0.000863 0.000735 0.000619 0.000514 0.000423 0.000343 0.000275 0.000219 0.000172 0.000133 0.000102 0.000078 0.000058 0.000043 0.000031 0.000022 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000001 0.000004 0.000012 0.000025 0.000045 0.000075 0.000116 0.000174 0.000252 0.000356 0.000491 0.000663 0.000881 0.001151 0.001481 0.001878 0.002348 0.002894 0.003520 0.004223 0.005001 0.005848 0.006753 0.007705 0.008688 0.009688 0.010686 0.011669 0.012623 0.013539 0.014414 0.015249 0.016051 0.016832 0.017601 0.018370 0.019142 0.019909 0.020649 0.021319 0.021855 0.022174 0.022177 0.021757 0.020811 0.019254 0.017029 0.014120 0.010558 0.006426 0.001855 -0.002988 -0.007905 -0.012686 -0.017126 -0.021041 -0.024280 -0.026738 -0.028358 -0.029133 -0.029104 -0.028348 -0.026972 -0.025101 -0.022867 -0.020401 -0.017825 -0.015245 -0.012749 -0.010404 -0.008259 -0.006344 -0.004673 -0.003249 -0.002066 -0.001107 -0.000354 0.000216 0.000629 0.000909 0.001079 0.001164 0.001182 0.001151 0.001087 0.001000 0.000902 0.000798 0.000695 0.000596 0.000504 0.000421 0.000347 0.000282 0.000227 0.000180 0.000142 0.000110 0.000084 0.000064 0.000048 0.000035 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000001 0.000003 0.000008 0.000017 0.000030 0.000050 0.000079 0.000119 0.000174 0.000247 0.000344 0.000469 0.000630 0.000832 0.001082 0.001388 0.001757 0.002194 0.002706 0.003294 0.003961 0.004705 0.005524 0.006412 0.007360 0.008359 0.009396 0.010461 0.011541 0.012627 0.013708 0.014780 0.015840 0.016886 0.017918 0.018934 0.019927 0.020885 0.021783 0.022586 0.023241 0.023681 0.023823 0.023578 0.022855 0.021572 0.019664 0.017100 0.013885 0.010067 0.005739 0.001036 -0.003876 -0.008807 -0.013561 -0.017948 -0.021797 -0.024973 -0.027380 -0.028970 -0.029738 -0.029725 -0.029006 -0.027681 -0.025869 -0.023696 -0.021287 -0.018758 -0.016212 -0.013735 -0.011393 -0.009235 -0.007293 -0.005584 -0.004114 -0.002878 -0.001863 -0.001051 -0.000422 0.000048 0.000384 0.000609 0.000745 0.000812 0.000828 0.000806 0.000759 0.000696 0.000624 0.000549 0.000475 0.000405 0.000340 0.000281 0.000230 0.000185 0.000147 0.000115 0.000090 0.000069 0.000052 0.000039 0.000029 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000000 0.000002 0.000005 0.000011 0.000020 0.000033 0.000052 0.000079 0.000117 0.000168 0.000235 0.000324 0.000439 0.000586 0.000770 0.000998 0.001278 0.001616 0.002018 0.002490 0.003036 0.003658 0.004359 0.005138 0.005990 0.006913 0.007898 0.008939 0.010026 0.011151 0.012304 0.013476 0.014662 0.015853 0.017042 0.018220 0.019374 0.020488 0.021537 0.022486 0.023293 0.023898 0.024236 0.024230 0.023799 0.022869 0.021373 0.019269 0.016541 0.013210 0.009335 0.005014 0.000379 -0.004411 -0.009181 -0.013750 -0.017946 -0.021617 -0.024641 -0.026935 -0.028455 -0.029202 -0.029213 -0.028556 -0.027325 -0.025629 -0.023585 -0.021306 -0.018903 -0.016471 -0.014091 -0.011827 -0.009728 -0.007826 -0.006140 -0.004677 -0.003435 -0.002404 -0.001569 -0.000911 -0.000407 -0.000035 0.000227 0.000401 0.000505 0.000557 0.000570 0.000555 0.000521 0.000476 0.000425 0.000372 0.000320 0.000270 0.000225 0.000184 0.000149 0.000118 0.000093 0.000072 0.000055 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000007 0.000013 0.000022 0.000034 0.000052 0.000077 0.000111 0.000158 0.000219 0.000299 0.000403 0.000535 0.000700 0.000906 0.001158 0.001463 0.001827 0.002256 0.002755 0.003328 0.003978 0.004704 0.005507 0.006385 0.007332 0.008345 0.009416 0.010537 0.011703 0.012903 0.014129 0.015370 0.016615 0.017849 0.019052 0.020200 0.021262 0.022198 0.022961 0.023493 0.023731 0.023605 0.023047 0.021995 0.020399 0.018230 0.015487 0.012201 0.008436 0.004289 -0.000117 -0.004633 -0.009103 -0.013364 -0.017264 -0.020670 -0.023476 -0.025608 -0.027031 -0.027745 -0.027783 -0.027208 -0.026102 -0.024563 -0.022696 -0.020603 -0.018384 -0.016126 -0.013904 -0.011779 -0.009796 -0.007987 -0.006373 -0.004962 -0.003755 -0.002744 -0.001917 -0.001256 -0.000742 -0.000353 -0.000070 0.000129 0.000259 0.000337 0.000376 0.000386 0.000376 0.000352 0.000321 0.000285 0.000248 0.000211 0.000177 0.000146 0.000118 0.000094 0.000074 0.000057 0.000044 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 0.000001 0.000002 0.000005 0.000009 0.000014 0.000023 0.000034 0.000051 0.000073 0.000104 0.000146 0.000200 0.000272 0.000363 0.000480 0.000627 0.000809 0.001033 0.001305 0.001630 0.002015 0.002465 0.002984 0.003575 0.004242 0.004984 0.005800 0.006690 0.007648 0.008671 0.009752 0.010884 0.012059 0.013266 0.014493 0.015725 0.016942 0.018123 0.019239 0.020255 0.021131 0.021818 0.022264 0.022409 0.022193 0.021560 0.020458 0.018853 0.016727 0.014088 0.010972 0.007443 0.003594 -0.000464 -0.004597 -0.008668 -0.012535 -0.016068 -0.019151 -0.021693 -0.023632 -0.024938 -0.025610 -0.025677 -0.025193 -0.024230 -0.022873 -0.021213 -0.019342 -0.017345 -0.015303 -0.013281 -0.011336 -0.009511 -0.007836 -0.006332 -0.005008 -0.003868 -0.002906 -0.002112 -0.001471 -0.000966 -0.000577 -0.000286 -0.000076 0.000070 0.000166 0.000223 0.000251 0.000259 0.000252 0.000235 0.000213 0.000188 0.000162 0.000137 0.000113 0.000092 0.000074 0.000058 0.000045 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000006 0.000010 0.000015 0.000022 0.000033 0.000048 0.000068 0.000096 0.000132 0.000180 0.000242 0.000323 0.000424 0.000553 0.000712 0.000908 0.001147 0.001433 0.001773 0.002173 0.002635 0.003166 0.003766 0.004439 0.005184 0.006000 0.006886 0.007836 0.008848 0.009912 0.011022 0.012165 0.013328 0.014495 0.015644 0.016752 0.017789 0.018719 0.019504 0.020098 0.020452 0.020516 0.020240 0.019575 0.018484 0.016940 0.014937 0.012487 0.009629 0.006423 0.002953 -0.000680 -0.004364 -0.007977 -0.011402 -0.014527 -0.017255 -0.019510 -0.021238 -0.022414 -0.023037 -0.023131 -0.022740 -0.021926 -0.020761 -0.019322 -0.017689 -0.015935 -0.014130 -0.012333 -0.010595 -0.008954 -0.007440 -0.006072 -0.004861 -0.003812 -0.002921 -0.002179 -0.001575 -0.001094 -0.000719 -0.000433 -0.000221 -0.000068 0.000037 0.000105 0.000146 0.000166 0.000172 0.000166 0.000155 0.000139 0.000122 0.000104 0.000087 0.000071 0.000057 0.000045 0.000035 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000022 0.000031 0.000045 0.000062 0.000086 0.000118 0.000159 0.000213 0.000282 0.000370 0.000480 0.000618 0.000787 0.000994 0.001242 0.001539 0.001888 0.002294 0.002762 0.003294 0.003892 0.004559 0.005292 0.006092 0.006955 0.007876 0.008849 0.009866 0.010914 0.011980 0.013047 0.014094 0.015097 0.016025 0.016846 0.017524 0.018018 0.018286 0.018284 0.017972 0.017312 0.016275 0.014844 0.013017 0.010812 0.008265 0.005431 0.002384 -0.000789 -0.003993 -0.007127 -0.010092 -0.012797 -0.015162 -0.017122 -0.018634 -0.019675 -0.020244 -0.020359 -0.020057 -0.019389 -0.018413 -0.017194 -0.015800 -0.014293 -0.012732 -0.011169 -0.009649 -0.008206 -0.006867 -0.005651 -0.004568 -0.003625 -0.002819 -0.002143 -0.001589 -0.001143 -0.000791 -0.000520 -0.000314 -0.000163 -0.000055 0.000020 0.000068 0.000096 0.000110 0.000113 0.000109 0.000100 0.000089 0.000077 0.000065 0.000054 0.000043 0.000034 0.000027 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000014 0.000021 0.000029 0.000040 0.000056 0.000076 0.000103 0.000139 0.000184 0.000243 0.000317 0.000411 0.000528 0.000673 0.000849 0.001062 0.001316 0.001617 0.001968 0.002374 0.002837 0.003361 0.003946 0.004593 0.005300 0.006066 0.006886 0.007753 0.008660 0.009595 0.010545 0.011492 0.012417 0.013296 0.014102 0.014804 0.015372 0.015768 0.015959 0.015908 0.015582 0.014954 0.014001 0.012715 0.011096 0.009164 0.006951 0.004507 0.001894 -0.000815 -0.003540 -0.006201 -0.008716 -0.011011 -0.013021 -0.014695 -0.015994 -0.016901 -0.017412 -0.017542 -0.017320 -0.016785 -0.015986 -0.014977 -0.013811 -0.012542 -0.011219 -0.009887 -0.008584 -0.007341 -0.006181 -0.005122 -0.004175 -0.003345 -0.002631 -0.002030 -0.001533 -0.001130 -0.000809 -0.000558 -0.000366 -0.000221 -0.000115 -0.000040 0.000012 0.000044 0.000063 0.000072 0.000073 0.000070 0.000064 0.000056 0.000048 0.000040 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000019 0.000026 0.000036 0.000049 0.000066 0.000089 0.000119 0.000157 0.000206 0.000269 0.000347 0.000445 0.000567 0.000715 0.000895 0.001110 0.001365 0.001664 0.002011 0.002408 0.002858 0.003363 0.003922 0.004536 0.005202 0.005916 0.006672 0.007462 0.008276 0.009100 0.009920 0.010716 0.011466 0.012147 0.012732 0.013194 0.013501 0.013627 0.013542 0.013222 0.012644 0.011796 0.010670 0.009271 0.007618 0.005739 0.003678 0.001485 -0.000780 -0.003052 -0.005266 -0.007359 -0.009271 -0.010950 -0.012354 -0.013453 -0.014230 -0.014682 -0.014820 -0.014664 -0.014247 -0.013607 -0.012788 -0.011832 -0.010783 -0.009684 -0.008570 -0.007474 -0.006423 -0.005438 -0.004535 -0.003722 -0.003007 -0.002388 -0.001864 -0.001429 -0.001072 -0.000786 -0.000560 -0.000384 -0.000250 -0.000150 -0.000077 -0.000026 0.000008 0.000030 0.000042 0.000047 0.000047 0.000045 0.000040 0.000035 0.000030 0.000024 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000031 0.000042 0.000056 0.000075 0.000100 0.000132 0.000172 0.000224 0.000289 0.000370 0.000471 0.000594 0.000743 0.000923 0.001136 0.001387 0.001679 0.002014 0.002395 0.002823 0.003299 0.003821 0.004389 0.004998 0.005644 0.006318 0.007011 0.007711 0.008403 0.009072 0.009698 0.010259 0.010735 0.011100 0.011331 0.011406 0.011302 0.011000 0.010486 0.009749 0.008787 0.007606 0.006222 0.004660 0.002956 0.001152 -0.000705 -0.002564 -0.004374 -0.006085 -0.007651 -0.009030 -0.010190 -0.011104 -0.011760 -0.012154 -0.012291 -0.012189 -0.011872 -0.011370 -0.010716 -0.009946 -0.009096 -0.008198 -0.007283 -0.006378 -0.005506 -0.004685 -0.003928 -0.003245 -0.002640 -0.002115 -0.001667 -0.001292 -0.000983 -0.000734 -0.000534 -0.000378 -0.000257 -0.000165 -0.000098 -0.000049 -0.000015 0.000007 0.000021 0.000028 0.000030 0.000030 0.000028 0.000025 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000005 0.000008 0.000011 0.000015 0.000020 0.000026 0.000035 0.000047 0.000062 0.000082 0.000108 0.000141 0.000183 0.000236 0.000303 0.000385 0.000486 0.000609 0.000757 0.000933 0.001140 0.001382 0.001660 0.001978 0.002335 0.002732 0.003170 0.003645 0.004156 0.004696 0.005260 0.005838 0.006420 0.006993 0.007543 0.008054 0.008507 0.008884 0.009167 0.009336 0.009372 0.009261 0.008988 0.008542 0.007917 0.007113 0.006136 0.005000 0.003727 0.002345 0.000887 -0.000609 -0.002104 -0.003559 -0.004935 -0.006197 -0.007312 -0.008255 -0.009005 -0.009550 -0.009887 -0.010018 -0.009957 -0.009721 -0.009334 -0.008822 -0.008212 -0.007534 -0.006813 -0.006074 -0.005341 -0.004630 -0.003958 -0.003336 -0.002771 -0.002269 -0.001830 -0.001455 -0.001139 -0.000876 -0.000663 -0.000491 -0.000354 -0.000248 -0.000166 -0.000105 -0.000061 -0.000029 -0.000007 0.000006 0.000015 0.000019 0.000020 0.000019 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000051 0.000067 0.000088 0.000114 0.000148 0.000190 0.000244 0.000310 0.000392 0.000491 0.000611 0.000755 0.000924 0.001122 0.001350 0.001610 0.001903 0.002230 0.002590 0.002981 0.003401 0.003846 0.004309 0.004782 0.005257 0.005722 0.006165 0.006574 0.006932 0.007226 0.007440 0.007559 0.007570 0.007460 0.007221 0.006843 0.006325 0.005667 0.004874 0.003960 0.002940 0.001838 0.000680 -0.000505 -0.001689 -0.002840 -0.003930 -0.004932 -0.005821 -0.006576 -0.007182 -0.007629 -0.007911 -0.008033 -0.008001 -0.007829 -0.007535 -0.007140 -0.006665 -0.006132 -0.005563 -0.004977 -0.004392 -0.003823 -0.003282 -0.002779 -0.002321 -0.001911 -0.001552 -0.001243 -0.000980 -0.000762 -0.000582 -0.000436 -0.000320 -0.000228 -0.000158 -0.000104 -0.000064 -0.000035 -0.000016 -0.000002 0.000006 0.000010 0.000013 0.000013 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000031 0.000040 0.000053 0.000070 0.000091 0.000117 0.000151 0.000193 0.000246 0.000311 0.000391 0.000487 0.000602 0.000739 0.000898 0.001082 0.001292 0.001529 0.001793 0.002085 0.002401 0.002741 0.003100 0.003473 0.003854 0.004235 0.004605 0.004957 0.005277 0.005556 0.005780 0.005939 0.006020 0.006015 0.005914 0.005710 0.005399 0.004978 0.004449 0.003817 0.003093 0.002290 0.001426 0.000520 -0.000406 -0.001328 -0.002226 -0.003077 -0.003861 -0.004559 -0.005156 -0.005639 -0.005999 -0.006233 -0.006340 -0.006328 -0.006206 -0.005986 -0.005686 -0.005321 -0.004909 -0.004466 -0.004008 -0.003549 -0.003101 -0.002674 -0.002274 -0.001909 -0.001580 -0.001291 -0.001040 -0.000826 -0.000647 -0.000498 -0.000377 -0.000280 -0.000203 -0.000142 -0.000096 -0.000062 -0.000037 -0.000019 -0.000007 0.000000 0.000005 0.000008 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000032 0.000042 0.000054 0.000071 0.000092 0.000118 0.000151 0.000192 0.000243 0.000306 0.000383 0.000474 0.000583 0.000710 0.000856 0.001023 0.001211 0.001422 0.001653 0.001905 0.002175 0.002461 0.002756 0.003057 0.003357 0.003648 0.003921 0.004169 0.004381 0.004550 0.004666 0.004720 0.004706 0.004618 0.004449 0.004197 0.003862 0.003444 0.002949 0.002385 0.001762 0.001094 0.000396 -0.000316 -0.001025 -0.001715 -0.002370 -0.002975 -0.003517 -0.003982 -0.004362 -0.004648 -0.004838 -0.004930 -0.004930 -0.004844 -0.004682 -0.004457 -0.004180 -0.003866 -0.003527 -0.003175 -0.002821 -0.002474 -0.002141 -0.001830 -0.001543 -0.001284 -0.001054 -0.000854 -0.000683 -0.000538 -0.000417 -0.000318 -0.000238 -0.000174 -0.000124 -0.000086 -0.000057 -0.000035 -0.000020 -0.000010 -0.000002 0.000002 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000032 0.000042 0.000054 0.000070 0.000091 0.000116 0.000148 0.000188 0.000237 0.000297 0.000368 0.000453 0.000553 0.000667 0.000798 0.000946 0.001110 0.001291 0.001488 0.001700 0.001922 0.002153 0.002387 0.002619 0.002843 0.003053 0.003241 0.003401 0.003526 0.003610 0.003645 0.003628 0.003553 0.003417 0.003218 0.002955 0.002631 0.002249 0.001816 0.001340 0.000832 0.000301 -0.000239 -0.000776 -0.001300 -0.001798 -0.002259 -0.002673 -0.003031 -0.003326 -0.003550 -0.003702 -0.003779 -0.003786 -0.003726 -0.003608 -0.003441 -0.003234 -0.002997 -0.002741 -0.002475 -0.002206 -0.001941 -0.001687 -0.001448 -0.001226 -0.001025 -0.000846 -0.000689 -0.000554 -0.000439 -0.000342 -0.000263 -0.000198 -0.000146 -0.000105 -0.000074 -0.000050 -0.000032 -0.000019 -0.000010 -0.000004 0.000000 0.000003 0.000004 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000024 0.000032 0.000041 0.000053 0.000069 0.000088 0.000113 0.000143 0.000181 0.000227 0.000282 0.000348 0.000425 0.000513 0.000614 0.000728 0.000854 0.000993 0.001145 0.001307 0.001478 0.001655 0.001834 0.002011 0.002181 0.002339 0.002481 0.002600 0.002691 0.002751 0.002774 0.002756 0.002695 0.002588 0.002434 0.002232 0.001984 0.001694 0.001366 0.001008 0.000626 0.000228 -0.000176 -0.000578 -0.000970 -0.001344 -0.001691 -0.002004 -0.002276 -0.002501 -0.002675 -0.002794 -0.002857 -0.002867 -0.002826 -0.002741 -0.002618 -0.002464 -0.002289 -0.002098 -0.001899 -0.001698 -0.001500 -0.001309 -0.001127 -0.000959 -0.000805 -0.000668 -0.000546 -0.000441 -0.000351 -0.000275 -0.000213 -0.000161 -0.000120 -0.000087 -0.000061 -0.000042 -0.000027 -0.000017 -0.000009 -0.000004 -0.000000 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000024 0.000031 0.000040 0.000052 0.000066 0.000085 0.000108 0.000136 0.000171 0.000213 0.000263 0.000322 0.000389 0.000465 0.000551 0.000647 0.000752 0.000867 0.000989 0.001118 0.001251 0.001386 0.001519 0.001646 0.001764 0.001869 0.001956 0.002023 0.002065 0.002080 0.002064 0.002016 0.001933 0.001816 0.001663 0.001477 0.001259 0.001015 0.000749 0.000466 0.000172 -0.000126 -0.000423 -0.000713 -0.000990 -0.001248 -0.001481 -0.001686 -0.001856 -0.001988 -0.002081 -0.002131 -0.002142 -0.002114 -0.002053 -0.001964 -0.001852 -0.001723 -0.001583 -0.001436 -0.001288 -0.001142 -0.001000 -0.000865 -0.000739 -0.000623 -0.000519 -0.000426 -0.000346 -0.000276 -0.000218 -0.000169 -0.000128 -0.000096 -0.000070 -0.000050 -0.000034 -0.000023 -0.000014 -0.000008 -0.000004 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000038 0.000049 0.000063 0.000080 0.000101 0.000127 0.000159 0.000196 0.000240 0.000290 0.000348 0.000412 0.000483 0.000561 0.000646 0.000737 0.000832 0.000931 0.001031 0.001129 0.001223 0.001309 0.001386 0.001449 0.001497 0.001527 0.001537 0.001524 0.001487 0.001424 0.001336 0.001222 0.001084 0.000924 0.000745 0.000550 0.000343 0.000129 -0.000088 -0.000305 -0.000516 -0.000719 -0.000908 -0.001080 -0.001232 -0.001359 -0.001459 -0.001529 -0.001569 -0.001579 -0.001561 -0.001518 -0.001453 -0.001372 -0.001279 -0.001177 -0.001071 -0.000963 -0.000856 -0.000752 -0.000653 -0.000560 -0.000475 -0.000397 -0.000327 -0.000267 -0.000214 -0.000169 -0.000132 -0.000101 -0.000075 -0.000055 -0.000040 -0.000027 -0.000018 -0.000011 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000059 0.000074 0.000093 0.000117 0.000144 0.000176 0.000214 0.000256 0.000303 0.000355 0.000412 0.000474 0.000541 0.000610 0.000682 0.000755 0.000826 0.000894 0.000957 0.001012 0.001057 0.001092 0.001113 0.001119 0.001109 0.001081 0.001035 0.000970 0.000886 0.000785 0.000669 0.000539 0.000398 0.000250 0.000096 -0.000060 -0.000216 -0.000368 -0.000514 -0.000651 -0.000777 -0.000888 -0.000982 -0.001057 -0.001110 -0.001141 -0.001150 -0.001138 -0.001108 -0.001062 -0.001004 -0.000937 -0.000864 -0.000787 -0.000710 -0.000633 -0.000558 -0.000486 -0.000419 -0.000356 -0.000299 -0.000248 -0.000202 -0.000163 -0.000129 -0.000101 -0.000078 -0.000058 -0.000043 -0.000031 -0.000021 -0.000014 -0.000009 -0.000005 -0.000002 -0.000000 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000042 0.000054 0.000067 0.000084 0.000104 0.000128 0.000155 0.000185 0.000220 0.000258 0.000299 0.000344 0.000391 0.000441 0.000493 0.000544 0.000595 0.000644 0.000688 0.000727 0.000760 0.000784 0.000799 0.000803 0.000795 0.000774 0.000741 0.000693 0.000633 0.000561 0.000477 0.000385 0.000285 0.000180 0.000071 -0.000040 -0.000150 -0.000258 -0.000363 -0.000461 -0.000552 -0.000632 -0.000701 -0.000756 -0.000796 -0.000819 -0.000827 -0.000820 -0.000799 -0.000766 -0.000725 -0.000677 -0.000626 -0.000571 -0.000516 -0.000462 -0.000408 -0.000357 -0.000308 -0.000263 -0.000222 -0.000184 -0.000151 -0.000122 -0.000097 -0.000076 -0.000059 -0.000044 -0.000033 -0.000024 -0.000016 -0.000011 -0.000007 -0.000004 -0.000002 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000060 0.000074 0.000091 0.000111 0.000133 0.000157 0.000185 0.000214 0.000246 0.000280 0.000315 0.000351 0.000387 0.000423 0.000457 0.000488 0.000515 0.000538 0.000554 0.000565 0.000567 0.000561 0.000546 0.000522 0.000489 0.000446 0.000395 0.000336 0.000271 0.000201 0.000128 0.000052 -0.000025 -0.000102 -0.000178 -0.000252 -0.000322 -0.000386 -0.000444 -0.000494 -0.000534 -0.000563 -0.000581 -0.000588 -0.000583 -0.000569 -0.000547 -0.000518 -0.000484 -0.000448 -0.000409 -0.000371 -0.000332 -0.000294 -0.000258 -0.000224 -0.000191 -0.000162 -0.000135 -0.000111 -0.000090 -0.000072 -0.000057 -0.000044 -0.000033 -0.000025 -0.000018 -0.000012 -0.000008 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000017 0.000021 0.000027 0.000034 0.000042 0.000052 0.000064 0.000078 0.000094 0.000112 0.000131 0.000152 0.000174 0.000198 0.000222 0.000247 0.000272 0.000297 0.000320 0.000341 0.000360 0.000375 0.000387 0.000393 0.000395 0.000390 0.000380 0.000363 0.000339 0.000309 0.000274 0.000233 0.000188 0.000140 0.000090 0.000038 -0.000015 -0.000069 -0.000122 -0.000173 -0.000222 -0.000267 -0.000308 -0.000344 -0.000373 -0.000394 -0.000408 -0.000413 -0.000411 -0.000401 -0.000385 -0.000365 -0.000342 -0.000316 -0.000290 -0.000262 -0.000235 -0.000209 -0.000184 -0.000159 -0.000137 -0.000116 -0.000097 -0.000080 -0.000065 -0.000052 -0.000041 -0.000032 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000015 0.000018 0.000023 0.000029 0.000036 0.000045 0.000055 0.000066 0.000078 0.000092 0.000107 0.000122 0.000139 0.000156 0.000173 0.000190 0.000206 0.000222 0.000236 0.000248 0.000258 0.000266 0.000270 0.000271 0.000267 0.000260 0.000248 0.000232 0.000211 0.000187 0.000160 0.000129 0.000097 0.000063 0.000027 -0.000009 -0.000046 -0.000082 -0.000117 -0.000151 -0.000183 -0.000212 -0.000237 -0.000258 -0.000273 -0.000283 -0.000287 -0.000286 -0.000279 -0.000269 -0.000255 -0.000239 -0.000221 -0.000202 -0.000183 -0.000165 -0.000146 -0.000129 -0.000112 -0.000096 -0.000082 -0.000069 -0.000057 -0.000046 -0.000037 -0.000029 -0.000023 -0.000017 -0.000013 -0.000009 -0.000006 -0.000004 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000055 0.000064 0.000075 0.000086 0.000097 0.000108 0.000120 0.000131 0.000142 0.000152 0.000161 0.000169 0.000176 0.000180 0.000183 0.000183 0.000181 0.000175 0.000167 0.000156 0.000143 0.000126 0.000108 0.000088 0.000066 0.000043 0.000020 -0.000005 -0.000030 -0.000055 -0.000079 -0.000102 -0.000124 -0.000144 -0.000162 -0.000176 -0.000187 -0.000195 -0.000198 -0.000197 -0.000193 -0.000186 -0.000176 -0.000165 -0.000152 -0.000139 -0.000126 -0.000113 -0.000101 -0.000088 -0.000077 -0.000066 -0.000056 -0.000047 -0.000039 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000038 0.000045 0.000052 0.000059 0.000067 0.000075 0.000082 0.000090 0.000097 0.000104 0.000109 0.000114 0.000118 0.000121 0.000123 0.000122 0.000121 0.000117 0.000111 0.000104 0.000095 0.000085 0.000073 0.000060 0.000045 0.000030 0.000014 -0.000002 -0.000019 -0.000036 -0.000053 -0.000069 -0.000084 -0.000098 -0.000110 -0.000120 -0.000128 -0.000133 -0.000135 -0.000135 -0.000132 -0.000127 -0.000120 -0.000113 -0.000104 -0.000095 -0.000086 -0.000077 -0.000068 -0.000060 -0.000052 -0.000045 -0.000038 -0.000032 -0.000027 -0.000022 -0.000017 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000026 0.000031 0.000036 0.000041 0.000046 0.000051 0.000056 0.000061 0.000066 0.000070 0.000074 0.000077 0.000079 0.000081 0.000082 0.000081 0.000080 0.000077 0.000074 0.000069 0.000063 0.000057 0.000049 0.000041 0.000031 0.000021 0.000011 -0.000001 -0.000012 -0.000024 -0.000035 -0.000046 -0.000057 -0.000066 -0.000074 -0.000081 -0.000087 -0.000090 -0.000092 -0.000091 -0.000090 -0.000086 -0.000082 -0.000076 -0.000070 -0.000064 -0.000058 -0.000051 -0.000045 -0.000040 -0.000034 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000024 0.000028 0.000031 0.000035 0.000038 0.000041 0.000044 0.000047 0.000049 0.000051 0.000053 0.000054 0.000054 0.000054 0.000053 0.000051 0.000049 0.000046 0.000042 0.000038 0.000033 0.000028 0.000022 0.000015 0.000008 0.000000 -0.000008 -0.000016 -0.000024 -0.000031 -0.000038 -0.000045 -0.000050 -0.000055 -0.000059 -0.000061 -0.000062 -0.000062 -0.000060 -0.000058 -0.000055 -0.000051 -0.000047 -0.000042 -0.000038 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000021 0.000023 0.000026 0.000028 0.000030 0.000032 0.000033 0.000034 0.000035 0.000036 0.000036 0.000036 0.000035 0.000034 0.000032 0.000030 0.000028 0.000026 0.000023 0.000020 0.000016 0.000012 0.000007 0.000001 -0.000004 -0.000010 -0.000016 -0.000021 -0.000026 -0.000030 -0.000034 -0.000037 -0.000039 -0.000041 -0.000042 -0.000041 -0.000040 -0.000039 -0.000037 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000024 0.000024 0.000024 0.000024 0.000023 0.000022 0.000020 0.000019 0.000018 0.000016 0.000014 0.000012 0.000009 0.000006 0.000002 -0.000002 -0.000006 -0.000011 -0.000014 -0.000018 -0.000021 -0.000023 -0.000025 -0.000027 -0.000027 -0.000028 -0.000028 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000017 0.000016 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000005 0.000002 -0.000001 -0.000004 -0.000007 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000018 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000004 0.000002 -0.000000 -0.000002 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000000 -0.000001 -0.000003 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode58_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000010 0.000010 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000018 0.000018 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000014 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000012 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000019 0.000020 0.000020 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000022 0.000024 0.000024 0.000025 0.000025 0.000025 0.000025 0.000025 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000016 0.000016 0.000016 0.000017 0.000018 0.000019 0.000021 0.000023 0.000024 0.000025 0.000026 0.000027 0.000027 0.000027 0.000027 0.000027 0.000027 0.000026 0.000026 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000031 0.000033 0.000034 0.000035 0.000035 0.000035 0.000035 0.000035 0.000034 0.000033 0.000032 0.000030 0.000028 0.000026 0.000025 0.000023 0.000022 0.000022 0.000021 0.000021 0.000020 0.000020 0.000020 0.000020 0.000020 0.000022 0.000024 0.000026 0.000028 0.000030 0.000033 0.000034 0.000036 0.000036 0.000037 0.000037 0.000037 0.000037 0.000037 0.000036 0.000035 0.000033 0.000031 0.000029 0.000027 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000025 0.000027 0.000030 0.000033 0.000035 0.000038 0.000041 0.000043 0.000045 0.000046 0.000048 0.000048 0.000048 0.000048 0.000048 0.000047 0.000045 0.000043 0.000040 0.000037 0.000034 0.000031 0.000029 0.000027 0.000026 0.000025 0.000024 0.000024 0.000023 0.000023 0.000024 0.000025 0.000027 0.000030 0.000033 0.000036 0.000040 0.000043 0.000046 0.000048 0.000049 0.000050 0.000050 0.000051 0.000050 0.000050 0.000049 0.000047 0.000045 0.000043 0.000040 0.000036 0.000033 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000032 0.000035 0.000039 0.000042 0.000046 0.000049 0.000053 0.000056 0.000059 0.000062 0.000064 0.000065 0.000066 0.000066 0.000066 0.000065 0.000063 0.000060 0.000056 0.000052 0.000047 0.000042 0.000038 0.000035 0.000032 0.000029 0.000028 0.000027 0.000026 0.000025 0.000026 0.000027 0.000029 0.000032 0.000036 0.000041 0.000046 0.000051 0.000056 0.000060 0.000063 0.000065 0.000067 0.000068 0.000068 0.000068 0.000067 0.000066 0.000064 0.000061 0.000058 0.000054 0.000050 0.000045 0.000040 0.000036 0.000031 0.000028 0.000024 0.000021 0.000019 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000035 0.000040 0.000045 0.000049 0.000054 0.000059 0.000064 0.000069 0.000073 0.000078 0.000081 0.000085 0.000087 0.000089 0.000090 0.000090 0.000089 0.000087 0.000083 0.000078 0.000073 0.000066 0.000059 0.000052 0.000045 0.000039 0.000034 0.000031 0.000028 0.000026 0.000025 0.000025 0.000025 0.000027 0.000031 0.000035 0.000042 0.000049 0.000056 0.000064 0.000071 0.000077 0.000082 0.000086 0.000089 0.000091 0.000092 0.000092 0.000091 0.000089 0.000086 0.000083 0.000078 0.000073 0.000068 0.000062 0.000055 0.000049 0.000044 0.000038 0.000034 0.000030 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000018 0.000021 0.000026 0.000031 0.000036 0.000042 0.000049 0.000055 0.000062 0.000068 0.000075 0.000082 0.000088 0.000095 0.000101 0.000107 0.000112 0.000116 0.000119 0.000122 0.000122 0.000121 0.000119 0.000115 0.000109 0.000102 0.000093 0.000083 0.000072 0.000061 0.000050 0.000041 0.000034 0.000028 0.000023 0.000020 0.000019 0.000019 0.000020 0.000023 0.000029 0.000036 0.000045 0.000055 0.000067 0.000078 0.000088 0.000098 0.000106 0.000113 0.000118 0.000121 0.000123 0.000124 0.000123 0.000121 0.000117 0.000112 0.000106 0.000100 0.000092 0.000084 0.000076 0.000068 0.000061 0.000053 0.000047 0.000041 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000042 0.000049 0.000057 0.000066 0.000075 0.000084 0.000093 0.000103 0.000112 0.000121 0.000130 0.000138 0.000146 0.000153 0.000159 0.000163 0.000165 0.000165 0.000163 0.000158 0.000152 0.000142 0.000130 0.000116 0.000101 0.000085 0.000068 0.000053 0.000039 0.000027 0.000018 0.000011 0.000006 0.000004 0.000004 0.000007 0.000012 0.000020 0.000031 0.000044 0.000060 0.000076 0.000093 0.000109 0.000123 0.000136 0.000147 0.000155 0.000161 0.000165 0.000167 0.000166 0.000163 0.000159 0.000152 0.000145 0.000136 0.000126 0.000115 0.000104 0.000094 0.000084 0.000074 0.000065 0.000057 0.000049 0.000043 0.000037 0.000032 0.000027 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000039 0.000047 0.000056 0.000066 0.000077 0.000089 0.000101 0.000113 0.000126 0.000139 0.000152 0.000165 0.000177 0.000188 0.000199 0.000208 0.000215 0.000220 0.000222 0.000221 0.000217 0.000209 0.000198 0.000183 0.000165 0.000144 0.000121 0.000096 0.000072 0.000049 0.000028 0.000010 -0.000004 -0.000015 -0.000022 -0.000026 -0.000025 -0.000021 -0.000012 0.000000 0.000017 0.000036 0.000059 0.000083 0.000107 0.000131 0.000153 0.000173 0.000190 0.000203 0.000214 0.000220 0.000224 0.000224 0.000221 0.000215 0.000207 0.000197 0.000185 0.000171 0.000157 0.000143 0.000129 0.000115 0.000102 0.000089 0.000078 0.000067 0.000058 0.000050 0.000043 0.000037 0.000031 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000025 0.000030 0.000036 0.000044 0.000053 0.000063 0.000075 0.000088 0.000102 0.000118 0.000134 0.000152 0.000169 0.000187 0.000205 0.000223 0.000239 0.000255 0.000270 0.000282 0.000291 0.000297 0.000298 0.000296 0.000288 0.000275 0.000256 0.000233 0.000206 0.000174 0.000140 0.000105 0.000069 0.000035 0.000004 -0.000023 -0.000045 -0.000061 -0.000072 -0.000077 -0.000076 -0.000069 -0.000057 -0.000038 -0.000013 0.000016 0.000048 0.000083 0.000119 0.000154 0.000187 0.000217 0.000244 0.000265 0.000282 0.000293 0.000300 0.000301 0.000298 0.000291 0.000281 0.000267 0.000251 0.000233 0.000214 0.000195 0.000176 0.000157 0.000139 0.000122 0.000106 0.000092 0.000079 0.000068 0.000058 0.000049 0.000042 0.000036 0.000030 0.000026 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000028 0.000033 0.000040 0.000049 0.000059 0.000070 0.000084 0.000099 0.000116 0.000135 0.000156 0.000178 0.000201 0.000225 0.000250 0.000275 0.000299 0.000322 0.000344 0.000363 0.000379 0.000391 0.000397 0.000398 0.000392 0.000378 0.000358 0.000329 0.000294 0.000253 0.000207 0.000157 0.000106 0.000054 0.000005 -0.000040 -0.000080 -0.000113 -0.000138 -0.000155 -0.000162 -0.000161 -0.000150 -0.000131 -0.000103 -0.000068 -0.000025 0.000022 0.000073 0.000125 0.000177 0.000226 0.000271 0.000310 0.000343 0.000369 0.000387 0.000399 0.000403 0.000401 0.000393 0.000379 0.000361 0.000340 0.000316 0.000291 0.000265 0.000239 0.000213 0.000189 0.000166 0.000145 0.000125 0.000108 0.000092 0.000078 0.000067 0.000056 0.000048 0.000040 0.000034 0.000028 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000037 0.000045 0.000054 0.000065 0.000078 0.000093 0.000110 0.000130 0.000153 0.000178 0.000205 0.000235 0.000266 0.000298 0.000332 0.000365 0.000399 0.000430 0.000460 0.000486 0.000507 0.000522 0.000529 0.000528 0.000516 0.000495 0.000463 0.000420 0.000368 0.000308 0.000240 0.000168 0.000094 0.000020 -0.000051 -0.000116 -0.000174 -0.000223 -0.000260 -0.000285 -0.000296 -0.000294 -0.000279 -0.000250 -0.000210 -0.000158 -0.000097 -0.000028 0.000045 0.000121 0.000195 0.000267 0.000333 0.000391 0.000440 0.000480 0.000509 0.000528 0.000536 0.000536 0.000526 0.000509 0.000486 0.000458 0.000426 0.000392 0.000356 0.000321 0.000287 0.000254 0.000223 0.000195 0.000168 0.000145 0.000124 0.000105 0.000089 0.000075 0.000063 0.000053 0.000045 0.000037 0.000031 0.000026 0.000021 0.000018 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000027 0.000033 0.000040 0.000049 0.000059 0.000071 0.000085 0.000102 0.000121 0.000144 0.000170 0.000199 0.000232 0.000268 0.000307 0.000348 0.000392 0.000437 0.000483 0.000528 0.000571 0.000611 0.000645 0.000673 0.000691 0.000699 0.000695 0.000676 0.000643 0.000595 0.000533 0.000457 0.000369 0.000272 0.000169 0.000063 -0.000042 -0.000144 -0.000238 -0.000322 -0.000392 -0.000446 -0.000483 -0.000500 -0.000498 -0.000476 -0.000434 -0.000375 -0.000300 -0.000212 -0.000114 -0.000009 0.000099 0.000206 0.000309 0.000404 0.000489 0.000561 0.000620 0.000664 0.000694 0.000709 0.000711 0.000701 0.000679 0.000649 0.000611 0.000569 0.000523 0.000476 0.000429 0.000383 0.000339 0.000297 0.000259 0.000224 0.000192 0.000164 0.000139 0.000118 0.000099 0.000083 0.000070 0.000058 0.000048 0.000040 0.000033 0.000027 0.000023 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000043 0.000052 0.000063 0.000076 0.000092 0.000110 0.000132 0.000157 0.000186 0.000219 0.000257 0.000300 0.000347 0.000398 0.000453 0.000512 0.000572 0.000634 0.000694 0.000752 0.000805 0.000850 0.000886 0.000909 0.000918 0.000909 0.000880 0.000831 0.000761 0.000671 0.000562 0.000437 0.000300 0.000153 0.000003 -0.000146 -0.000291 -0.000425 -0.000544 -0.000645 -0.000724 -0.000776 -0.000802 -0.000799 -0.000767 -0.000708 -0.000623 -0.000517 -0.000391 -0.000251 -0.000102 0.000051 0.000203 0.000349 0.000485 0.000607 0.000711 0.000797 0.000862 0.000906 0.000931 0.000937 0.000925 0.000899 0.000859 0.000810 0.000754 0.000693 0.000630 0.000567 0.000505 0.000447 0.000392 0.000341 0.000294 0.000252 0.000215 0.000182 0.000154 0.000129 0.000108 0.000090 0.000075 0.000062 0.000052 0.000042 0.000035 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000045 0.000055 0.000067 0.000081 0.000098 0.000118 0.000141 0.000168 0.000200 0.000237 0.000280 0.000329 0.000384 0.000445 0.000513 0.000585 0.000663 0.000743 0.000825 0.000905 0.000982 0.001052 0.001111 0.001158 0.001187 0.001195 0.001179 0.001137 0.001067 0.000968 0.000841 0.000687 0.000512 0.000319 0.000113 -0.000097 -0.000308 -0.000511 -0.000700 -0.000869 -0.001012 -0.001123 -0.001199 -0.001236 -0.001232 -0.001187 -0.001103 -0.000984 -0.000833 -0.000656 -0.000459 -0.000250 -0.000035 0.000179 0.000384 0.000576 0.000747 0.000895 0.001017 0.001110 0.001175 0.001213 0.001224 0.001211 0.001178 0.001127 0.001063 0.000988 0.000908 0.000825 0.000741 0.000660 0.000583 0.000510 0.000443 0.000382 0.000327 0.000278 0.000236 0.000198 0.000166 0.000139 0.000116 0.000096 0.000079 0.000065 0.000054 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000057 0.000069 0.000084 0.000102 0.000123 0.000148 0.000178 0.000212 0.000253 0.000300 0.000355 0.000417 0.000488 0.000567 0.000655 0.000749 0.000850 0.000955 0.001062 0.001168 0.001269 0.001360 0.001438 0.001498 0.001534 0.001543 0.001519 0.001459 0.001361 0.001223 0.001047 0.000835 0.000592 0.000325 0.000041 -0.000252 -0.000545 -0.000828 -0.001092 -0.001329 -0.001529 -0.001685 -0.001792 -0.001843 -0.001838 -0.001776 -0.001659 -0.001491 -0.001280 -0.001033 -0.000759 -0.000468 -0.000169 0.000127 0.000411 0.000676 0.000915 0.001120 0.001290 0.001420 0.001512 0.001566 0.001585 0.001571 0.001529 0.001464 0.001380 0.001283 0.001177 0.001068 0.000959 0.000852 0.000751 0.000656 0.000569 0.000490 0.000418 0.000355 0.000300 0.000252 0.000211 0.000176 0.000146 0.000121 0.000100 0.000082 0.000067 0.000054 0.000044 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000024 0.000030 0.000038 0.000046 0.000057 0.000070 0.000086 0.000105 0.000127 0.000153 0.000185 0.000222 0.000265 0.000316 0.000376 0.000445 0.000524 0.000614 0.000716 0.000828 0.000950 0.001080 0.001216 0.001355 0.001492 0.001623 0.001741 0.001842 0.001919 0.001964 0.001973 0.001939 0.001856 0.001722 0.001536 0.001297 0.001009 0.000679 0.000314 -0.000075 -0.000477 -0.000879 -0.001269 -0.001633 -0.001960 -0.002238 -0.002455 -0.002602 -0.002674 -0.002667 -0.002581 -0.002419 -0.002188 -0.001896 -0.001555 -0.001178 -0.000778 -0.000368 0.000037 0.000427 0.000788 0.001113 0.001394 0.001625 0.001804 0.001930 0.002006 0.002033 0.002017 0.001964 0.001880 0.001772 0.001646 0.001510 0.001368 0.001226 0.001088 0.000956 0.000834 0.000721 0.000619 0.000528 0.000448 0.000378 0.000317 0.000264 0.000220 0.000182 0.000150 0.000124 0.000101 0.000082 0.000067 0.000054 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000057 0.000070 0.000086 0.000105 0.000128 0.000156 0.000189 0.000227 0.000273 0.000327 0.000391 0.000466 0.000552 0.000652 0.000766 0.000894 0.001036 0.001191 0.001357 0.001531 0.001708 0.001884 0.002051 0.002204 0.002333 0.002431 0.002489 0.002499 0.002452 0.002342 0.002164 0.001916 0.001598 0.001214 0.000772 0.000282 -0.000243 -0.000786 -0.001332 -0.001862 -0.002359 -0.002806 -0.003185 -0.003481 -0.003684 -0.003782 -0.003773 -0.003655 -0.003434 -0.003118 -0.002720 -0.002255 -0.001743 -0.001200 -0.000645 -0.000098 0.000427 0.000913 0.001349 0.001725 0.002034 0.002273 0.002443 0.002544 0.002582 0.002564 0.002496 0.002389 0.002250 0.002088 0.001912 0.001730 0.001548 0.001371 0.001203 0.001047 0.000904 0.000774 0.000659 0.000558 0.000469 0.000393 0.000327 0.000272 0.000225 0.000185 0.000152 0.000124 0.000101 0.000082 0.000066 0.000053 0.000042 0.000033 0.000027 0.000021 0.000017 0.000013 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000055 0.000068 0.000084 0.000104 0.000127 0.000156 0.000189 0.000229 0.000277 0.000333 0.000400 0.000478 0.000571 0.000678 0.000803 0.000944 0.001105 0.001282 0.001477 0.001685 0.001904 0.002128 0.002350 0.002563 0.002756 0.002921 0.003046 0.003120 0.003131 0.003070 0.002927 0.002696 0.002373 0.001957 0.001454 0.000872 0.000224 -0.000472 -0.001196 -0.001926 -0.002637 -0.003305 -0.003906 -0.004417 -0.004817 -0.005090 -0.005223 -0.005210 -0.005052 -0.004753 -0.004328 -0.003792 -0.003169 -0.002481 -0.001755 -0.001015 -0.000286 0.000410 0.001053 0.001628 0.002123 0.002529 0.002842 0.003062 0.003195 0.003245 0.003222 0.003136 0.002998 0.002821 0.002616 0.002393 0.002162 0.001931 0.001708 0.001495 0.001298 0.001118 0.000956 0.000813 0.000686 0.000576 0.000482 0.000401 0.000332 0.000274 0.000225 0.000185 0.000151 0.000122 0.000099 0.000079 0.000063 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000053 0.000066 0.000082 0.000101 0.000125 0.000153 0.000187 0.000227 0.000276 0.000333 0.000402 0.000483 0.000579 0.000692 0.000824 0.000977 0.001152 0.001349 0.001569 0.001809 0.002068 0.002339 0.002618 0.002895 0.003161 0.003405 0.003612 0.003770 0.003864 0.003880 0.003804 0.003624 0.003330 0.002916 0.002383 0.001735 0.000981 0.000139 -0.000770 -0.001720 -0.002680 -0.003619 -0.004503 -0.005299 -0.005978 -0.006509 -0.006872 -0.007049 -0.007032 -0.006821 -0.006425 -0.005860 -0.005150 -0.004325 -0.003417 -0.002459 -0.001487 -0.000532 0.000377 0.001214 0.001959 0.002598 0.003120 0.003521 0.003802 0.003970 0.004032 0.004002 0.003892 0.003718 0.003494 0.003235 0.002956 0.002666 0.002378 0.002099 0.001835 0.001590 0.001367 0.001167 0.000990 0.000834 0.000700 0.000584 0.000485 0.000401 0.000331 0.000272 0.000222 0.000181 0.000147 0.000119 0.000095 0.000076 0.000061 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000032 0.000041 0.000051 0.000063 0.000079 0.000097 0.000120 0.000148 0.000182 0.000222 0.000271 0.000329 0.000398 0.000480 0.000578 0.000694 0.000831 0.000991 0.001176 0.001388 0.001628 0.001896 0.002189 0.002504 0.002837 0.003179 0.003520 0.003849 0.004151 0.004410 0.004609 0.004729 0.004753 0.004661 0.004439 0.004073 0.003555 0.002883 0.002062 0.001103 0.000027 -0.001140 -0.002364 -0.003606 -0.004825 -0.005976 -0.007015 -0.007900 -0.008596 -0.009070 -0.009301 -0.009279 -0.009003 -0.008485 -0.007748 -0.006822 -0.005747 -0.004566 -0.003324 -0.002067 -0.000836 0.000331 0.001402 0.002351 0.003161 0.003819 0.004322 0.004672 0.004878 0.004952 0.004910 0.004770 0.004550 0.004270 0.003949 0.003602 0.003244 0.002889 0.002546 0.002222 0.001922 0.001650 0.001407 0.001191 0.001003 0.000840 0.000700 0.000581 0.000480 0.000395 0.000324 0.000265 0.000216 0.000175 0.000141 0.000114 0.000091 0.000072 0.000058 0.000046 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000060 0.000075 0.000093 0.000115 0.000142 0.000175 0.000215 0.000262 0.000320 0.000388 0.000470 0.000568 0.000684 0.000823 0.000986 0.001177 0.001398 0.001652 0.001940 0.002261 0.002612 0.002992 0.003393 0.003807 0.004221 0.004622 0.004993 0.005313 0.005561 0.005715 0.005750 0.005644 0.005377 0.004931 0.004295 0.003464 0.002443 0.001245 -0.000106 -0.001577 -0.003127 -0.004707 -0.006261 -0.007732 -0.009064 -0.010200 -0.011093 -0.011703 -0.012001 -0.011972 -0.011618 -0.010952 -0.010004 -0.008817 -0.007440 -0.005931 -0.004349 -0.002751 -0.001191 0.000281 0.001627 0.002814 0.003821 0.004634 0.005252 0.005678 0.005924 0.006007 0.005948 0.005769 0.005495 0.005148 0.004753 0.004328 0.003893 0.003461 0.003045 0.002654 0.002293 0.001966 0.001673 0.001415 0.001190 0.000996 0.000829 0.000687 0.000568 0.000467 0.000383 0.000313 0.000255 0.000207 0.000167 0.000134 0.000107 0.000086 0.000068 0.000054 0.000043 0.000034 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000056 0.000070 0.000088 0.000109 0.000135 0.000167 0.000205 0.000251 0.000307 0.000373 0.000453 0.000549 0.000664 0.000801 0.000963 0.001155 0.001380 0.001641 0.001941 0.002279 0.002658 0.003074 0.003524 0.004000 0.004494 0.004990 0.005473 0.005922 0.006313 0.006620 0.006814 0.006867 0.006750 0.006436 0.005905 0.005138 0.004131 0.002886 0.001417 -0.000248 -0.002069 -0.003996 -0.005966 -0.007911 -0.009757 -0.011432 -0.012863 -0.013990 -0.014759 -0.015135 -0.015099 -0.014651 -0.013811 -0.012616 -0.011121 -0.009390 -0.007497 -0.005516 -0.003522 -0.001582 0.000242 0.001901 0.003357 0.004585 0.005571 0.006313 0.006819 0.007105 0.007192 0.007108 0.006882 0.006542 0.006119 0.005638 0.005126 0.004603 0.004086 0.003590 0.003124 0.002696 0.002309 0.001963 0.001659 0.001394 0.001166 0.000970 0.000804 0.000664 0.000546 0.000448 0.000366 0.000298 0.000242 0.000195 0.000157 0.000126 0.000101 0.000081 0.000064 0.000051 0.000041 0.000033 0.000026 0.000020 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000052 0.000066 0.000082 0.000102 0.000127 0.000157 0.000193 0.000238 0.000291 0.000355 0.000432 0.000524 0.000635 0.000768 0.000926 0.001114 0.001336 0.001597 0.001899 0.002246 0.002639 0.003079 0.003563 0.004088 0.004645 0.005225 0.005811 0.006384 0.006920 0.007392 0.007767 0.008011 0.008089 0.007966 0.007609 0.006988 0.006085 0.004888 0.003398 0.001631 -0.000381 -0.002591 -0.004939 -0.007348 -0.009734 -0.012005 -0.014069 -0.015837 -0.017230 -0.018182 -0.018648 -0.018603 -0.018049 -0.017009 -0.015532 -0.013685 -0.011551 -0.009221 -0.006789 -0.004349 -0.001984 0.000232 0.002238 0.003990 0.005458 0.006628 0.007500 0.008085 0.008407 0.008492 0.008375 0.008090 0.007675 0.007164 0.006589 0.005979 0.005360 0.004751 0.004169 0.003623 0.003123 0.002672 0.002271 0.001918 0.001611 0.001347 0.001120 0.000928 0.000766 0.000630 0.000517 0.000422 0.000344 0.000279 0.000226 0.000182 0.000146 0.000117 0.000094 0.000075 0.000060 0.000048 0.000039 0.000031 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000030 0.000038 0.000048 0.000061 0.000076 0.000095 0.000118 0.000146 0.000180 0.000222 0.000273 0.000333 0.000406 0.000494 0.000599 0.000725 0.000876 0.001057 0.001271 0.001524 0.001821 0.002165 0.002560 0.003009 0.003511 0.004065 0.004667 0.005309 0.005979 0.006660 0.007330 0.007961 0.008522 0.008974 0.009278 0.009391 0.009270 0.008874 0.008168 0.007125 0.005732 0.003986 0.001905 -0.000477 -0.003105 -0.005906 -0.008792 -0.011658 -0.014393 -0.016883 -0.019020 -0.020706 -0.021859 -0.022424 -0.022370 -0.021699 -0.020439 -0.018651 -0.016418 -0.013841 -0.011033 -0.008110 -0.005184 -0.002359 0.000278 0.002654 0.004717 0.006435 0.007793 0.008794 0.009455 0.009804 0.009878 0.009717 0.009364 0.008863 0.008255 0.007577 0.006863 0.006142 0.005436 0.004763 0.004136 0.003562 0.003045 0.002586 0.002184 0.001834 0.001533 0.001276 0.001057 0.000873 0.000718 0.000589 0.000482 0.000393 0.000319 0.000258 0.000208 0.000168 0.000135 0.000109 0.000087 0.000070 0.000057 0.000045 0.000036 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000035 0.000044 0.000055 0.000070 0.000087 0.000108 0.000135 0.000167 0.000206 0.000253 0.000309 0.000378 0.000459 0.000558 0.000676 0.000817 0.000987 0.001188 0.001428 0.001712 0.002043 0.002429 0.002871 0.003373 0.003936 0.004560 0.005239 0.005965 0.006727 0.007505 0.008276 0.009008 0.009664 0.010202 0.010575 0.010732 0.010623 0.010198 0.009415 0.008241 0.006655 0.004655 0.002256 -0.000502 -0.003559 -0.006829 -0.010208 -0.013573 -0.016793 -0.019731 -0.022255 -0.024249 -0.025615 -0.026285 -0.026222 -0.025427 -0.023936 -0.021821 -0.019181 -0.016139 -0.012830 -0.009393 -0.005963 -0.002661 0.000407 0.003160 0.005537 0.007502 0.009043 0.010164 0.010890 0.011256 0.011306 0.011090 0.010659 0.010064 0.009351 0.008566 0.007744 0.006919 0.006115 0.005351 0.004641 0.003994 0.003413 0.002898 0.002447 0.002056 0.001719 0.001431 0.001187 0.000981 0.000807 0.000663 0.000542 0.000443 0.000360 0.000292 0.000236 0.000191 0.000154 0.000124 0.000100 0.000081 0.000065 0.000053 0.000042 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000031 0.000040 0.000050 0.000063 0.000079 0.000099 0.000123 0.000152 0.000188 0.000231 0.000284 0.000347 0.000422 0.000513 0.000622 0.000752 0.000908 0.001094 0.001316 0.001580 0.001891 0.002254 0.002677 0.003162 0.003714 0.004334 0.005022 0.005773 0.006581 0.007432 0.008305 0.009176 0.010009 0.010764 0.011394 0.011843 0.012056 0.011971 0.011532 0.010688 0.009399 0.007638 0.005400 0.002700 -0.000420 -0.003892 -0.007619 -0.011482 -0.015340 -0.019038 -0.022419 -0.025330 -0.027632 -0.029211 -0.029985 -0.029914 -0.028996 -0.027275 -0.024833 -0.021788 -0.018283 -0.014478 -0.010533 -0.006607 -0.002839 0.000648 0.003763 0.006437 0.008632 0.010336 0.011560 0.012334 0.012701 0.012715 0.012433 0.011916 0.011220 0.010401 0.009506 0.008578 0.007651 0.006752 0.005902 0.005114 0.004398 0.003757 0.003190 0.002695 0.002265 0.001895 0.001580 0.001311 0.001085 0.000895 0.000735 0.000603 0.000493 0.000402 0.000327 0.000265 0.000215 0.000174 0.000141 0.000114 0.000092 0.000075 0.000060 0.000049 0.000039 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000045 0.000057 0.000072 0.000090 0.000111 0.000138 0.000171 0.000210 0.000258 0.000315 0.000384 0.000467 0.000565 0.000684 0.000825 0.000994 0.001195 0.001434 0.001717 0.002051 0.002442 0.002895 0.003416 0.004010 0.004678 0.005422 0.006237 0.007117 0.008048 0.009009 0.009973 0.010904 0.011757 0.012479 0.013011 0.013288 0.013241 0.012807 0.011925 0.010548 0.008644 0.006204 0.003241 -0.000198 -0.004041 -0.008180 -0.012482 -0.016789 -0.020926 -0.024715 -0.027982 -0.030568 -0.032344 -0.033218 -0.033140 -0.032109 -0.030174 -0.027431 -0.024012 -0.020081 -0.015818 -0.011409 -0.007030 -0.002842 0.001022 0.004456 0.007388 0.009777 0.011613 0.012912 0.013711 0.014061 0.014024 0.013668 0.013059 0.012262 0.011338 0.010339 0.009311 0.008290 0.007306 0.006379 0.005524 0.004749 0.004056 0.003445 0.002912 0.002450 0.002053 0.001714 0.001425 0.001181 0.000976 0.000804 0.000661 0.000542 0.000443 0.000361 0.000294 0.000239 0.000194 0.000158 0.000128 0.000104 0.000084 0.000068 0.000055 0.000044 0.000036 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000041 0.000051 0.000065 0.000081 0.000100 0.000125 0.000154 0.000190 0.000233 0.000284 0.000346 0.000421 0.000509 0.000615 0.000741 0.000891 0.001070 0.001282 0.001534 0.001832 0.002182 0.002591 0.003067 0.003613 0.004237 0.004941 0.005726 0.006590 0.007527 0.008523 0.009558 0.010603 0.011620 0.012563 0.013374 0.013990 0.014337 0.014344 0.013935 0.013045 0.011618 0.009619 0.007032 0.003873 0.000186 -0.003947 -0.008414 -0.013069 -0.017738 -0.022233 -0.026356 -0.029915 -0.032737 -0.034677 -0.035633 -0.035550 -0.034427 -0.032318 -0.029326 -0.025601 -0.021320 -0.016684 -0.011896 -0.007151 -0.002625 0.001536 0.005217 0.008342 0.010870 0.012791 0.014127 0.014922 0.015234 0.015135 0.014698 0.013998 0.013106 0.012086 0.010996 0.009882 0.008783 0.007730 0.006743 0.005835 0.005016 0.004285 0.003642 0.003082 0.002597 0.002181 0.001824 0.001521 0.001264 0.001048 0.000867 0.000715 0.000588 0.000483 0.000395 0.000323 0.000264 0.000215 0.000175 0.000143 0.000116 0.000095 0.000077 0.000062 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000014 0.000017 0.000022 0.000029 0.000036 0.000046 0.000058 0.000072 0.000090 0.000112 0.000138 0.000170 0.000209 0.000255 0.000311 0.000377 0.000455 0.000549 0.000660 0.000792 0.000948 0.001133 0.001352 0.001610 0.001915 0.002273 0.002690 0.003174 0.003732 0.004370 0.005091 0.005899 0.006792 0.007763 0.008802 0.009888 0.010992 0.012077 0.013094 0.013983 0.014677 0.015099 0.015169 0.014808 0.013945 0.012517 0.010484 0.007829 0.004564 0.000737 -0.003571 -0.008239 -0.013114 -0.018014 -0.022739 -0.027079 -0.030829 -0.033806 -0.035855 -0.036868 -0.036784 -0.035603 -0.033380 -0.030227 -0.026301 -0.021792 -0.016913 -0.011880 -0.006902 -0.002165 0.002176 0.006000 0.009229 0.011819 0.013766 0.015093 0.015852 0.016107 0.015935 0.015417 0.014633 0.013658 0.012560 0.011399 0.010223 0.009071 0.007973 0.006948 0.006011 0.005168 0.004418 0.003760 0.003188 0.002693 0.002267 0.001903 0.001592 0.001329 0.001107 0.000919 0.000762 0.000630 0.000520 0.000428 0.000351 0.000288 0.000236 0.000193 0.000157 0.000129 0.000105 0.000085 0.000069 0.000056 0.000045 0.000036 0.000028 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000041 0.000052 0.000065 0.000081 0.000101 0.000124 0.000153 0.000187 0.000229 0.000278 0.000337 0.000406 0.000488 0.000585 0.000700 0.000834 0.000993 0.001179 0.001398 0.001656 0.001958 0.002312 0.002724 0.003201 0.003752 0.004383 0.005099 0.005904 0.006797 0.007775 0.008826 0.009933 0.011067 0.012191 0.013257 0.014205 0.014964 0.015456 0.015598 0.015307 0.014506 0.013133 0.011141 0.008513 0.005260 0.001427 -0.002901 -0.007602 -0.012522 -0.017474 -0.022255 -0.026651 -0.030454 -0.033475 -0.035558 -0.036590 -0.036510 -0.035316 -0.033066 -0.029870 -0.025890 -0.021319 -0.016376 -0.011281 -0.006247 -0.001467 0.002901 0.006734 0.009952 0.012513 0.014413 0.015682 0.016371 0.016551 0.016303 0.015711 0.014858 0.013822 0.012674 0.011472 0.010266 0.009093 0.007982 0.006952 0.006014 0.005173 0.004429 0.003777 0.003211 0.002722 0.002301 0.001940 0.001632 0.001370 0.001148 0.000960 0.000801 0.000666 0.000553 0.000458 0.000378 0.000312 0.000256 0.000210 0.000173 0.000141 0.000116 0.000094 0.000076 0.000062 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000046 0.000058 0.000072 0.000090 0.000111 0.000137 0.000168 0.000205 0.000249 0.000301 0.000362 0.000434 0.000519 0.000618 0.000733 0.000867 0.001024 0.001206 0.001418 0.001665 0.001954 0.002289 0.002680 0.003132 0.003654 0.004253 0.004936 0.005707 0.006567 0.007515 0.008541 0.009629 0.010754 0.011881 0.012962 0.013939 0.014741 0.015292 0.015507 0.015302 0.014602 0.013340 0.011473 0.008981 0.005873 0.002196 -0.001968 -0.006500 -0.011250 -0.016035 -0.020658 -0.024911 -0.028593 -0.031520 -0.033541 -0.034545 -0.034474 -0.033326 -0.031153 -0.028063 -0.024212 -0.019787 -0.014999 -0.010066 -0.005195 -0.000575 0.003637 0.007320 0.010395 0.012822 0.014599 0.015755 0.016344 0.016437 0.016115 0.015465 0.014569 0.013505 0.012343 0.011140 0.009945 0.008793 0.007710 0.006712 0.005809 0.005004 0.004293 0.003674 0.003136 0.002672 0.002272 0.001929 0.001635 0.001384 0.001169 0.000985 0.000829 0.000695 0.000582 0.000485 0.000404 0.000335 0.000277 0.000228 0.000188 0.000154 0.000126 0.000103 0.000084 0.000068 0.000055 0.000044 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000032 0.000040 0.000051 0.000064 0.000080 0.000099 0.000123 0.000151 0.000184 0.000223 0.000270 0.000324 0.000388 0.000462 0.000548 0.000646 0.000760 0.000890 0.001039 0.001211 0.001408 0.001634 0.001896 0.002199 0.002549 0.002954 0.003422 0.003961 0.004577 0.005278 0.006067 0.006942 0.007898 0.008922 0.009992 0.011076 0.012129 0.013096 0.013912 0.014500 0.014781 0.014674 0.014105 0.013012 0.011353 0.009110 0.006293 0.002947 -0.000851 -0.004990 -0.009328 -0.013699 -0.017920 -0.021803 -0.025165 -0.027838 -0.029686 -0.030610 -0.030554 -0.029515 -0.027542 -0.024729 -0.021215 -0.017172 -0.012792 -0.008273 -0.003810 0.000422 0.004276 0.007637 0.010428 0.012613 0.014188 0.015181 0.015644 0.015645 0.015262 0.014579 0.013674 0.012625 0.011495 0.010341 0.009207 0.008124 0.007116 0.006195 0.005367 0.004634 0.003991 0.003433 0.002949 0.002533 0.002173 0.001863 0.001596 0.001365 0.001166 0.000994 0.000845 0.000716 0.000605 0.000509 0.000427 0.000357 0.000297 0.000246 0.000204 0.000168 0.000138 0.000113 0.000092 0.000074 0.000060 0.000048 0.000038 0.000031 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000045 0.000057 0.000071 0.000089 0.000110 0.000135 0.000165 0.000201 0.000243 0.000292 0.000349 0.000414 0.000489 0.000575 0.000672 0.000780 0.000903 0.001040 0.001193 0.001366 0.001561 0.001782 0.002034 0.002324 0.002658 0.003044 0.003491 0.004007 0.004599 0.005272 0.006029 0.006866 0.007775 0.008737 0.009724 0.010699 0.011612 0.012401 0.012997 0.013328 0.013320 0.012906 0.012031 0.010658 0.008773 0.006389 0.003547 0.000320 -0.003195 -0.006874 -0.010573 -0.014138 -0.017411 -0.020242 -0.022492 -0.024051 -0.024835 -0.024800 -0.023941 -0.022295 -0.019938 -0.016983 -0.013571 -0.009861 -0.006021 -0.002219 0.001393 0.004684 0.007549 0.009920 0.011758 0.013060 0.013848 0.014168 0.014081 0.013659 0.012977 0.012109 0.011123 0.010081 0.009031 0.008013 0.007054 0.006172 0.005376 0.004669 0.004049 0.003509 0.003044 0.002643 0.002297 0.001998 0.001738 0.001512 0.001313 0.001139 0.000985 0.000849 0.000729 0.000623 0.000530 0.000448 0.000378 0.000317 0.000264 0.000220 0.000182 0.000150 0.000123 0.000100 0.000081 0.000066 0.000053 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000039 0.000050 0.000063 0.000079 0.000098 0.000121 0.000148 0.000181 0.000219 0.000263 0.000315 0.000374 0.000441 0.000516 0.000600 0.000693 0.000795 0.000906 0.001025 0.001154 0.001293 0.001444 0.001610 0.001794 0.002002 0.002240 0.002517 0.002839 0.003218 0.003660 0.004174 0.004764 0.005431 0.006170 0.006968 0.007805 0.008648 0.009454 0.010171 0.010740 0.011097 0.011180 0.010932 0.010309 0.009285 0.007850 0.006023 0.003843 0.001372 -0.001305 -0.004091 -0.006875 -0.009540 -0.011975 -0.014071 -0.015734 -0.016888 -0.017476 -0.017467 -0.016854 -0.015660 -0.013933 -0.011749 -0.009206 -0.006416 -0.003507 -0.000603 0.002172 0.004710 0.006925 0.008753 0.010157 0.011129 0.011684 0.011856 0.011696 0.011265 0.010625 0.009843 0.008976 0.008079 0.007193 0.006349 0.005571 0.004868 0.004247 0.003706 0.003241 0.002842 0.002503 0.002213 0.001963 0.001745 0.001553 0.001382 0.001228 0.001087 0.000959 0.000841 0.000734 0.000636 0.000548 0.000469 0.000399 0.000337 0.000283 0.000237 0.000197 0.000163 0.000134 0.000109 0.000089 0.000072 0.000058 0.000046 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000021 0.000027 0.000034 0.000044 0.000055 0.000069 0.000087 0.000108 0.000133 0.000162 0.000197 0.000238 0.000285 0.000339 0.000400 0.000468 0.000544 0.000626 0.000713 0.000805 0.000900 0.000996 0.001093 0.001190 0.001285 0.001382 0.001481 0.001587 0.001705 0.001843 0.002010 0.002215 0.002468 0.002778 0.003155 0.003602 0.004120 0.004701 0.005333 0.005990 0.006638 0.007237 0.007738 0.008091 0.008247 0.008163 0.007810 0.007173 0.006253 0.005075 0.003675 0.002109 0.000441 -0.001261 -0.002926 -0.004487 -0.005887 -0.007074 -0.008008 -0.008658 -0.009001 -0.009021 -0.008711 -0.008075 -0.007128 -0.005896 -0.004424 -0.002767 -0.000996 0.000812 0.002574 0.004212 0.005656 0.006851 0.007760 0.008367 0.008677 0.008709 0.008500 0.008095 0.007543 0.006897 0.006206 0.005510 0.004844 0.004232 0.003687 0.003216 0.002818 0.002487 0.002216 0.001995 0.001813 0.001662 0.001533 0.001417 0.001311 0.001209 0.001110 0.001013 0.000917 0.000823 0.000732 0.000645 0.000564 0.000488 0.000420 0.000358 0.000304 0.000256 0.000214 0.000177 0.000146 0.000120 0.000097 0.000079 0.000064 0.000051 0.000041 0.000033 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000038 0.000048 0.000061 0.000077 0.000096 0.000118 0.000146 0.000178 0.000216 0.000259 0.000309 0.000366 0.000429 0.000498 0.000573 0.000651 0.000732 0.000811 0.000887 0.000956 0.001015 0.001060 0.001090 0.001104 0.001102 0.001086 0.001063 0.001037 0.001019 0.001017 0.001045 0.001114 0.001235 0.001419 0.001670 0.001989 0.002368 0.002793 0.003240 0.003678 0.004073 0.004389 0.004592 0.004656 0.004567 0.004326 0.003948 0.003462 0.002909 0.002333 0.001780 0.001286 0.000875 0.000559 0.000332 0.000178 0.000076 0.000002 -0.000058 -0.000110 -0.000144 -0.000143 -0.000080 0.000072 0.000332 0.000712 0.001205 0.001789 0.002428 0.003076 0.003682 0.004199 0.004589 0.004826 0.004898 0.004811 0.004582 0.004239 0.003818 0.003354 0.002885 0.002440 0.002044 0.001710 0.001446 0.001250 0.001117 0.001036 0.000995 0.000984 0.000990 0.001003 0.001016 0.001022 0.001016 0.000997 0.000964 0.000918 0.000862 0.000796 0.000726 0.000653 0.000580 0.000509 0.000443 0.000381 0.000326 0.000276 0.000232 0.000193 0.000160 0.000131 0.000107 0.000087 0.000070 0.000056 0.000045 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000025 0.000032 0.000041 0.000053 0.000067 0.000084 0.000105 0.000130 0.000160 0.000195 0.000236 0.000283 0.000336 0.000395 0.000461 0.000531 0.000604 0.000679 0.000751 0.000817 0.000871 0.000908 0.000923 0.000910 0.000865 0.000785 0.000668 0.000515 0.000331 0.000121 -0.000107 -0.000341 -0.000567 -0.000771 -0.000936 -0.001049 -0.001098 -0.001075 -0.000979 -0.000818 -0.000603 -0.000355 -0.000096 0.000153 0.000374 0.000556 0.000705 0.000835 0.000977 0.001171 0.001460 0.001883 0.002465 0.003212 0.004100 0.005081 0.006083 0.007017 0.007793 0.008331 0.008572 0.008490 0.008094 0.007427 0.006559 0.005577 0.004569 0.003618 0.002786 0.002111 0.001604 0.001251 0.001021 0.000872 0.000761 0.000651 0.000514 0.000336 0.000118 -0.000130 -0.000389 -0.000637 -0.000851 -0.001012 -0.001106 -0.001127 -0.001078 -0.000966 -0.000803 -0.000605 -0.000386 -0.000162 0.000055 0.000255 0.000429 0.000572 0.000681 0.000756 0.000798 0.000811 0.000798 0.000766 0.000718 0.000660 0.000597 0.000532 0.000468 0.000407 0.000351 0.000299 0.000252 0.000211 0.000175 0.000144 0.000118 0.000096 0.000077 0.000062 0.000050 0.000040 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000028 0.000036 0.000046 0.000058 0.000074 0.000093 0.000116 0.000143 0.000176 0.000214 0.000258 0.000309 0.000365 0.000428 0.000496 0.000568 0.000641 0.000711 0.000774 0.000825 0.000855 0.000857 0.000824 0.000748 0.000621 0.000438 0.000196 -0.000105 -0.000464 -0.000875 -0.001328 -0.001813 -0.002311 -0.002806 -0.003277 -0.003703 -0.004066 -0.004352 -0.004551 -0.004662 -0.004689 -0.004640 -0.004529 -0.004366 -0.004154 -0.003890 -0.003553 -0.003110 -0.002517 -0.001721 -0.000672 0.000667 0.002305 0.004219 0.006343 0.008569 0.010759 0.012752 0.014388 0.015527 0.016067 0.015958 0.015211 0.013894 0.012120 0.010037 0.007806 0.005579 0.003487 0.001625 0.000049 -0.001225 -0.002214 -0.002956 -0.003503 -0.003905 -0.004206 -0.004439 -0.004621 -0.004756 -0.004841 -0.004863 -0.004813 -0.004680 -0.004460 -0.004157 -0.003781 -0.003345 -0.002870 -0.002375 -0.001879 -0.001402 -0.000956 -0.000555 -0.000206 0.000086 0.000319 0.000496 0.000620 0.000696 0.000732 0.000735 0.000713 0.000672 0.000620 0.000560 0.000499 0.000438 0.000379 0.000325 0.000276 0.000231 0.000193 0.000159 0.000130 0.000106 0.000085 0.000069 0.000055 0.000044 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000024 0.000030 0.000039 0.000050 0.000064 0.000081 0.000102 0.000127 0.000157 0.000193 0.000235 0.000283 0.000338 0.000399 0.000466 0.000538 0.000611 0.000684 0.000750 0.000805 0.000839 0.000844 0.000811 0.000727 0.000584 0.000371 0.000080 -0.000292 -0.000749 -0.001290 -0.001909 -0.002597 -0.003339 -0.004116 -0.004906 -0.005682 -0.006418 -0.007088 -0.007669 -0.008146 -0.008509 -0.008755 -0.008888 -0.008914 -0.008836 -0.008651 -0.008342 -0.007879 -0.007214 -0.006286 -0.005028 -0.003380 -0.001302 0.001209 0.004105 0.007287 0.010595 0.013829 0.016763 0.019171 0.020853 0.021666 0.021538 0.020480 0.018582 0.016004 0.012949 0.009645 0.006311 0.003140 0.000276 -0.002186 -0.004209 -0.005800 -0.007001 -0.007875 -0.008486 -0.008896 -0.009152 -0.009285 -0.009310 -0.009233 -0.009050 -0.008757 -0.008352 -0.007838 -0.007226 -0.006532 -0.005779 -0.004993 -0.004198 -0.003421 -0.002684 -0.002003 -0.001393 -0.000862 -0.000414 -0.000050 0.000233 0.000443 0.000586 0.000672 0.000712 0.000715 0.000691 0.000649 0.000595 0.000535 0.000473 0.000413 0.000355 0.000302 0.000254 0.000212 0.000175 0.000143 0.000117 0.000094 0.000075 0.000060 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000026 0.000033 0.000043 0.000055 0.000070 0.000089 0.000112 0.000140 0.000173 0.000212 0.000258 0.000311 0.000370 0.000437 0.000509 0.000586 0.000663 0.000736 0.000800 0.000846 0.000866 0.000846 0.000776 0.000642 0.000431 0.000131 -0.000267 -0.000772 -0.001386 -0.002109 -0.002936 -0.003856 -0.004851 -0.005898 -0.006970 -0.008033 -0.009051 -0.009993 -0.010827 -0.011531 -0.012090 -0.012500 -0.012763 -0.012883 -0.012866 -0.012706 -0.012386 -0.011867 -0.011091 -0.009982 -0.008458 -0.006443 -0.003888 -0.000786 0.002805 0.006759 0.010881 0.014920 0.018593 0.021616 0.023738 0.024777 0.024640 0.023338 0.020983 0.017772 0.013962 0.009837 0.005672 0.001711 -0.001863 -0.004931 -0.007444 -0.009411 -0.010884 -0.011939 -0.012657 -0.013115 -0.013370 -0.013461 -0.013407 -0.013215 -0.012883 -0.012407 -0.011788 -0.011032 -0.010157 -0.009183 -0.008143 -0.007066 -0.005988 -0.004940 -0.003948 -0.003035 -0.002217 -0.001504 -0.000900 -0.000405 -0.000015 0.000280 0.000489 0.000626 0.000702 0.000730 0.000722 0.000689 0.000639 0.000579 0.000516 0.000452 0.000390 0.000333 0.000280 0.000234 0.000193 0.000158 0.000128 0.000103 0.000083 0.000066 0.000052 0.000041 0.000032 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000037 0.000047 0.000060 0.000077 0.000098 0.000123 0.000154 0.000190 0.000233 0.000284 0.000342 0.000408 0.000481 0.000560 0.000642 0.000725 0.000801 0.000864 0.000905 0.000911 0.000869 0.000765 0.000582 0.000306 -0.000078 -0.000582 -0.001214 -0.001980 -0.002879 -0.003905 -0.005044 -0.006275 -0.007570 -0.008892 -0.010200 -0.011451 -0.012602 -0.013614 -0.014462 -0.015126 -0.015606 -0.015907 -0.016045 -0.016033 -0.015876 -0.015562 -0.015055 -0.014291 -0.013182 -0.011629 -0.009535 -0.006830 -0.003495 0.000417 0.004773 0.009356 0.013882 0.018024 0.021452 0.023874 0.025073 0.024940 0.023484 0.020834 0.017222 0.012944 0.008330 0.003698 -0.000676 -0.004585 -0.007902 -0.010581 -0.012644 -0.014160 -0.015226 -0.015940 -0.016388 -0.016634 -0.016715 -0.016645 -0.016421 -0.016034 -0.015474 -0.014736 -0.013827 -0.012765 -0.011579 -0.010304 -0.008981 -0.007653 -0.006359 -0.005132 -0.004000 -0.002984 -0.002097 -0.001343 -0.000723 -0.000229 0.000147 0.000420 0.000604 0.000713 0.000764 0.000770 0.000743 0.000695 0.000634 0.000567 0.000498 0.000431 0.000368 0.000310 0.000258 0.000213 0.000174 0.000141 0.000113 0.000090 0.000071 0.000056 0.000044 0.000034 0.000026 0.000020 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000019 0.000025 0.000031 0.000040 0.000052 0.000066 0.000085 0.000107 0.000135 0.000169 0.000209 0.000257 0.000313 0.000377 0.000450 0.000531 0.000619 0.000710 0.000800 0.000882 0.000947 0.000985 0.000982 0.000921 0.000787 0.000561 0.000226 -0.000236 -0.000837 -0.001589 -0.002496 -0.003557 -0.004764 -0.006100 -0.007538 -0.009042 -0.010567 -0.012061 -0.013470 -0.014742 -0.015830 -0.016705 -0.017350 -0.017769 -0.017985 -0.018029 -0.017936 -0.017733 -0.017424 -0.016986 -0.016355 -0.015436 -0.014108 -0.012251 -0.009764 -0.006601 -0.002790 0.001544 0.006184 0.010829 0.015128 0.018718 0.021276 0.022560 0.022443 0.020937 0.018182 0.014433 0.010018 0.005295 0.000611 -0.003745 -0.007563 -0.010726 -0.013207 -0.015055 -0.016368 -0.017266 -0.017864 -0.018257 -0.018505 -0.018634 -0.018642 -0.018506 -0.018196 -0.017686 -0.016960 -0.016018 -0.014877 -0.013569 -0.012136 -0.010630 -0.009102 -0.007602 -0.006171 -0.004846 -0.003652 -0.002605 -0.001714 -0.000978 -0.000390 0.000061 0.000391 0.000616 0.000754 0.000823 0.000839 0.000816 0.000766 0.000701 0.000628 0.000552 0.000477 0.000407 0.000343 0.000286 0.000235 0.000192 0.000155 0.000124 0.000098 0.000077 0.000060 0.000047 0.000036 0.000027 0.000021 0.000016 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000035 0.000044 0.000057 0.000073 0.000093 0.000118 0.000149 0.000186 0.000230 0.000283 0.000345 0.000417 0.000499 0.000589 0.000687 0.000789 0.000890 0.000981 0.001053 0.001092 0.001085 0.001012 0.000855 0.000594 0.000207 -0.000322 -0.001009 -0.001866 -0.002897 -0.004101 -0.005464 -0.006966 -0.008572 -0.010236 -0.011902 -0.013507 -0.014982 -0.016265 -0.017304 -0.018065 -0.018538 -0.018742 -0.018718 -0.018529 -0.018243 -0.017919 -0.017594 -0.017264 -0.016874 -0.016323 -0.015473 -0.014168 -0.012269 -0.009685 -0.006408 -0.002528 0.001754 0.006143 0.010278 0.013781 0.016307 0.017596 0.017511 0.016059 0.013391 0.009775 0.005560 0.001119 -0.003195 -0.007095 -0.010389 -0.012988 -0.014905 -0.016229 -0.017094 -0.017652 -0.018037 -0.018344 -0.018626 -0.018886 -0.019092 -0.019190 -0.019118 -0.018822 -0.018265 -0.017435 -0.016344 -0.015026 -0.013531 -0.011920 -0.010256 -0.008600 -0.007007 -0.005522 -0.004177 -0.002994 -0.001984 -0.001148 -0.000478 0.000037 0.000414 0.000673 0.000833 0.000913 0.000933 0.000909 0.000855 0.000782 0.000700 0.000615 0.000531 0.000453 0.000381 0.000316 0.000260 0.000211 0.000170 0.000136 0.000107 0.000084 0.000065 0.000050 0.000038 0.000029 0.000022 0.000017 0.000013 0.000010 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000030 0.000038 0.000049 0.000063 0.000080 0.000102 0.000130 0.000164 0.000205 0.000254 0.000313 0.000382 0.000462 0.000554 0.000656 0.000767 0.000883 0.000997 0.001101 0.001184 0.001232 0.001227 0.001150 0.000979 0.000692 0.000268 -0.000316 -0.001074 -0.002018 -0.003152 -0.004472 -0.005962 -0.007592 -0.009320 -0.011087 -0.012825 -0.014454 -0.015893 -0.017068 -0.017919 -0.018413 -0.018550 -0.018366 -0.017935 -0.017358 -0.016748 -0.016212 -0.015828 -0.015621 -0.015555 -0.015527 -0.015374 -0.014904 -0.013927 -0.012294 -0.009940 -0.006907 -0.003358 0.000434 0.004116 0.007306 0.009649 0.010871 0.010827 0.009523 0.007113 0.003875 0.000162 -0.003647 -0.007208 -0.010256 -0.012634 -0.014300 -0.015321 -0.015840 -0.016042 -0.016113 -0.016206 -0.016417 -0.016782 -0.017271 -0.017812 -0.018306 -0.018645 -0.018739 -0.018522 -0.017963 -0.017064 -0.015860 -0.014407 -0.012778 -0.011050 -0.009300 -0.007594 -0.005988 -0.004525 -0.003233 -0.002127 -0.001210 -0.000476 0.000088 0.000501 0.000783 0.000956 0.001041 0.001059 0.001028 0.000964 0.000879 0.000785 0.000688 0.000593 0.000504 0.000423 0.000350 0.000287 0.000233 0.000187 0.000148 0.000117 0.000091 0.000071 0.000054 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000032 0.000042 0.000054 0.000069 0.000088 0.000113 0.000143 0.000180 0.000226 0.000281 0.000346 0.000423 0.000513 0.000617 0.000733 0.000859 0.000991 0.001123 0.001245 0.001346 0.001408 0.001414 0.001342 0.001169 0.000869 0.000420 -0.000200 -0.001010 -0.002020 -0.003234 -0.004642 -0.006224 -0.007942 -0.009743 -0.011554 -0.013291 -0.014858 -0.016159 -0.017105 -0.017632 -0.017708 -0.017345 -0.016606 -0.015602 -0.014482 -0.013417 -0.012570 -0.012069 -0.011983 -0.012294 -0.012899 -0.013612 -0.014197 -0.014402 -0.014009 -0.012882 -0.010999 -0.008471 -0.005536 -0.002527 0.000178 0.002221 0.003322 0.003327 0.002239 0.000214 -0.002467 -0.005449 -0.008360 -0.010876 -0.012766 -0.013921 -0.014364 -0.014228 -0.013725 -0.013096 -0.012570 -0.012320 -0.012443 -0.012948 -0.013769 -0.014781 -0.015828 -0.016750 -0.017407 -0.017697 -0.017563 -0.016996 -0.016027 -0.014722 -0.013164 -0.011447 -0.009663 -0.007895 -0.006213 -0.004668 -0.003299 -0.002123 -0.001148 -0.000368 0.000229 0.000663 0.000956 0.001130 0.001211 0.001218 0.001174 0.001095 0.000994 0.000884 0.000771 0.000663 0.000561 0.000469 0.000388 0.000317 0.000256 0.000205 0.000162 0.000127 0.000099 0.000076 0.000058 0.000044 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000021 0.000027 0.000035 0.000045 0.000058 0.000075 0.000097 0.000124 0.000157 0.000198 0.000249 0.000310 0.000383 0.000469 0.000571 0.000688 0.000819 0.000963 0.001116 0.001270 0.001415 0.001538 0.001623 0.001649 0.001593 0.001430 0.001133 0.000676 0.000036 -0.000805 -0.001858 -0.003124 -0.004591 -0.006232 -0.007998 -0.009824 -0.011624 -0.013294 -0.014720 -0.015790 -0.016403 -0.016486 -0.016012 -0.015010 -0.013571 -0.011851 -0.010055 -0.008418 -0.007168 -0.006493 -0.006506 -0.007214 -0.008513 -0.010193 -0.011964 -0.013507 -0.014527 -0.014804 -0.014245 -0.012899 -0.010964 -0.008747 -0.006617 -0.004934 -0.003987 -0.003932 -0.004772 -0.006349 -0.008381 -0.010512 -0.012382 -0.013690 -0.014247 -0.014001 -0.013047 -0.011595 -0.009935 -0.008374 -0.007187 -0.006572 -0.006623 -0.007327 -0.008569 -0.010168 -0.011904 -0.013553 -0.014920 -0.015859 -0.016284 -0.016170 -0.015544 -0.014479 -0.013073 -0.011434 -0.009675 -0.007895 -0.006178 -0.004589 -0.003173 -0.001956 -0.000947 -0.000143 0.000469 0.000907 0.001197 0.001361 0.001426 0.001416 0.001350 0.001249 0.001128 0.000997 0.000866 0.000741 0.000625 0.000521 0.000429 0.000349 0.000281 0.000224 0.000177 0.000139 0.000108 0.000083 0.000063 0.000048 0.000036 0.000027 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000029 0.000038 0.000049 0.000064 0.000082 0.000106 0.000135 0.000172 0.000218 0.000274 0.000342 0.000423 0.000520 0.000635 0.000767 0.000916 0.001081 0.001257 0.001437 0.001610 0.001764 0.001879 0.001935 0.001907 0.001767 0.001487 0.001040 0.000401 -0.000449 -0.001522 -0.002815 -0.004313 -0.005980 -0.007759 -0.009571 -0.011313 -0.012863 -0.014088 -0.014858 -0.015059 -0.014613 -0.013496 -0.011755 -0.009517 -0.006983 -0.004420 -0.002130 -0.000411 0.000486 0.000403 -0.000692 -0.002694 -0.005360 -0.008347 -0.011263 -0.013725 -0.015432 -0.016213 -0.016058 -0.015122 -0.013691 -0.012130 -0.010804 -0.010009 -0.009912 -0.010515 -0.011660 -0.013057 -0.014349 -0.015183 -0.015278 -0.014485 -0.012811 -0.010425 -0.007620 -0.004767 -0.002246 -0.000383 0.000596 0.000593 -0.000350 -0.002075 -0.004339 -0.006852 -0.009324 -0.011501 -0.013188 -0.014265 -0.014690 -0.014486 -0.013731 -0.012537 -0.011032 -0.009345 -0.007595 -0.005881 -0.004281 -0.002849 -0.001617 -0.000599 0.000207 0.000813 0.001239 0.001510 0.001652 0.001691 0.001652 0.001558 0.001429 0.001281 0.001126 0.000973 0.000828 0.000696 0.000577 0.000473 0.000384 0.000308 0.000245 0.000193 0.000151 0.000117 0.000090 0.000068 0.000052 0.000039 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000031 0.000041 0.000053 0.000069 0.000089 0.000115 0.000148 0.000188 0.000239 0.000301 0.000376 0.000467 0.000576 0.000705 0.000854 0.001023 0.001211 0.001414 0.001624 0.001831 0.002021 0.002176 0.002271 0.002282 0.002180 0.001934 0.001514 0.000895 0.000057 -0.001012 -0.002309 -0.003812 -0.005479 -0.007244 -0.009013 -0.010667 -0.012065 -0.013055 -0.013490 -0.013241 -0.012227 -0.010428 -0.007911 -0.004835 -0.001452 0.001909 0.004879 0.007092 0.008236 0.008110 0.006658 0.003997 0.000400 -0.003729 -0.007920 -0.011709 -0.014710 -0.016681 -0.017561 -0.017473 -0.016695 -0.015593 -0.014550 -0.013876 -0.013748 -0.014171 -0.014979 -0.015870 -0.016473 -0.016431 -0.015472 -0.013479 -0.010510 -0.006804 -0.002734 0.001246 0.004682 0.007190 0.008510 0.008540 0.007342 0.005118 0.002170 -0.001146 -0.004472 -0.007491 -0.009962 -0.011729 -0.012730 -0.012985 -0.012576 -0.011628 -0.010289 -0.008705 -0.007015 -0.005333 -0.003749 -0.002327 -0.001106 -0.000102 0.000684 0.001265 0.001662 0.001899 0.002004 0.002005 0.001928 0.001797 0.001633 0.001453 0.001269 0.001090 0.000924 0.000773 0.000638 0.000521 0.000421 0.000337 0.000267 0.000210 0.000163 0.000126 0.000097 0.000074 0.000056 0.000042 0.000031 0.000023 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000033 0.000044 0.000057 0.000074 0.000096 0.000125 0.000160 0.000205 0.000260 0.000328 0.000412 0.000514 0.000635 0.000779 0.000947 0.001139 0.001354 0.001586 0.001831 0.002077 0.002310 0.002511 0.002657 0.002719 0.002667 0.002469 0.002094 0.001514 0.000706 -0.000339 -0.001618 -0.003106 -0.004755 -0.006489 -0.008201 -0.009756 -0.010996 -0.011751 -0.011856 -0.011170 -0.009606 -0.007152 -0.003891 -0.000016 0.004173 0.008291 0.011905 0.014584 0.015964 0.015807 0.014044 0.010805 0.006403 0.001303 -0.003950 -0.008811 -0.012821 -0.015680 -0.017291 -0.017763 -0.017380 -0.016535 -0.015635 -0.015019 -0.014879 -0.015219 -0.015860 -0.016474 -0.016663 -0.016046 -0.014347 -0.011458 -0.007476 -0.002696 0.002433 0.007381 0.011619 0.014702 0.016332 0.016395 0.014965 0.012280 0.008694 0.004626 0.000497 -0.003321 -0.006536 -0.008962 -0.010518 -0.011216 -0.011147 -0.010446 -0.009278 -0.007809 -0.006192 -0.004559 -0.003011 -0.001620 -0.000430 0.000539 0.001286 0.001824 0.002174 0.002361 0.002417 0.002368 0.002243 0.002067 0.001861 0.001643 0.001426 0.001219 0.001027 0.000855 0.000703 0.000572 0.000460 0.000367 0.000290 0.000227 0.000176 0.000136 0.000104 0.000079 0.000059 0.000045 0.000033 0.000025 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000046 0.000061 0.000079 0.000103 0.000134 0.000173 0.000221 0.000282 0.000357 0.000449 0.000562 0.000697 0.000858 0.001046 0.001263 0.001506 0.001772 0.002056 0.002346 0.002628 0.002884 0.003087 0.003211 0.003222 0.003087 0.002772 0.002246 0.001486 0.000482 -0.000763 -0.002223 -0.003843 -0.005541 -0.007198 -0.008666 -0.009772 -0.010328 -0.010153 -0.009096 -0.007063 -0.004048 -0.000152 0.004403 0.009276 0.014031 0.018180 0.021239 0.022804 0.022609 0.020583 0.016875 0.011845 0.006018 0.000011 -0.005560 -0.010177 -0.013501 -0.015419 -0.016053 -0.015720 -0.014854 -0.013911 -0.013267 -0.013134 -0.013518 -0.014214 -0.014857 -0.015003 -0.014224 -0.012213 -0.008854 -0.004258 0.001239 0.007129 0.012812 0.017687 0.021249 0.023156 0.023272 0.021674 0.018624 0.014520 0.009830 0.005029 0.000540 -0.003304 -0.006287 -0.008311 -0.009386 -0.009603 -0.009112 -0.008091 -0.006723 -0.005176 -0.003596 -0.002093 -0.000746 0.000397 0.001314 0.002005 0.002483 0.002769 0.002894 0.002886 0.002777 0.002595 0.002366 0.002112 0.001850 0.001595 0.001356 0.001137 0.000942 0.000772 0.000625 0.000501 0.000398 0.000313 0.000244 0.000189 0.000145 0.000111 0.000084 0.000063 0.000047 0.000035 0.000026 0.000020 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000064 0.000084 0.000110 0.000143 0.000185 0.000237 0.000303 0.000385 0.000487 0.000611 0.000760 0.000939 0.001149 0.001392 0.001666 0.001969 0.002295 0.002634 0.002971 0.003287 0.003558 0.003752 0.003837 0.003776 0.003534 0.003077 0.002380 0.001429 0.000229 -0.001195 -0.002786 -0.004455 -0.006077 -0.007492 -0.008514 -0.008941 -0.008579 -0.007266 -0.004905 -0.001492 0.002859 0.007901 0.013261 0.018462 0.022974 0.026274 0.027931 0.027665 0.025417 0.021364 0.015912 0.009649 0.003255 -0.002597 -0.007348 -0.010643 -0.012382 -0.012722 -0.012040 -0.010837 -0.009637 -0.008864 -0.008760 -0.009326 -0.010328 -0.011346 -0.011867 -0.011398 -0.009573 -0.006239 -0.001499 0.004293 0.010587 0.016725 0.022042 0.025972 0.028125 0.028336 0.026673 0.023409 0.018968 0.013857 0.008591 0.003633 -0.000652 -0.004023 -0.006371 -0.007700 -0.008108 -0.007753 -0.006826 -0.005524 -0.004027 -0.002490 -0.001031 0.000266 0.001352 0.002206 0.002826 0.003229 0.003440 0.003488 0.003406 0.003226 0.002978 0.002688 0.002380 0.002072 0.001775 0.001501 0.001253 0.001033 0.000843 0.000680 0.000543 0.000429 0.000336 0.000261 0.000201 0.000154 0.000117 0.000088 0.000066 0.000050 0.000037 0.000028 0.000021 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000022 0.000029 0.000039 0.000051 0.000068 0.000089 0.000116 0.000152 0.000196 0.000253 0.000324 0.000413 0.000523 0.000659 0.000824 0.001021 0.001254 0.001524 0.001831 0.002173 0.002544 0.002936 0.003333 0.003716 0.004060 0.004333 0.004501 0.004525 0.004366 0.003989 0.003365 0.002477 0.001327 -0.000061 -0.001630 -0.003288 -0.004908 -0.006321 -0.007333 -0.007731 -0.007309 -0.005899 -0.003397 0.000200 0.004769 0.010048 0.015640 0.021041 0.025693 0.029054 0.030677 0.030290 0.027850 0.023572 0.017913 0.011516 0.005116 -0.000573 -0.004973 -0.007737 -0.008802 -0.008392 -0.006964 -0.005112 -0.003442 -0.002440 -0.002381 -0.003263 -0.004812 -0.006542 -0.007855 -0.008165 -0.007025 -0.004221 0.000179 0.005827 0.012151 0.018449 0.024002 0.028186 0.030562 0.030928 0.029330 0.026039 0.021490 0.016210 0.010742 0.005574 0.001092 -0.002447 -0.004925 -0.006346 -0.006812 -0.006490 -0.005580 -0.004289 -0.002805 -0.001290 0.000134 0.001383 0.002408 0.003190 0.003730 0.004047 0.004170 0.004132 0.003966 0.003707 0.003386 0.003030 0.002663 0.002303 0.001963 0.001651 0.001371 0.001126 0.000915 0.000735 0.000585 0.000461 0.000360 0.000278 0.000214 0.000163 0.000123 0.000093 0.000070 0.000052 0.000039 0.000029 0.000021 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000023 0.000030 0.000040 0.000054 0.000071 0.000093 0.000122 0.000159 0.000207 0.000267 0.000343 0.000439 0.000559 0.000706 0.000885 0.001101 0.001357 0.001656 0.001997 0.002380 0.002799 0.003246 0.003707 0.004162 0.004584 0.004943 0.005200 0.005316 0.005250 0.004960 0.004416 0.003597 0.002498 0.001142 -0.000418 -0.002093 -0.003753 -0.005228 -0.006319 -0.006806 -0.006476 -0.005151 -0.002724 0.000812 0.005330 0.010562 0.016099 0.021426 0.025973 0.029193 0.030644 0.030070 0.027458 0.023065 0.017399 0.011150 0.005096 -0.000025 -0.003637 -0.005422 -0.005381 -0.003823 -0.001310 0.001457 0.003780 0.005097 0.005100 0.003795 0.001497 -0.001228 -0.003683 -0.005177 -0.005159 -0.003332 0.000293 0.005395 0.011400 0.017580 0.023172 0.027503 0.030083 0.030668 0.029275 0.026159 0.021749 0.016578 0.011197 0.006107 0.001703 -0.001752 -0.004139 -0.005464 -0.005833 -0.005421 -0.004434 -0.003086 -0.001570 -0.000047 0.001360 0.002568 0.003533 0.004238 0.004692 0.004916 0.004944 0.004810 0.004554 0.004209 0.003810 0.003383 0.002954 0.002540 0.002153 0.001802 0.001491 0.001219 0.000986 0.000790 0.000626 0.000491 0.000382 0.000295 0.000226 0.000171 0.000129 0.000097 0.000072 0.000054 0.000040 0.000029 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000017 0.000023 0.000031 0.000042 0.000055 0.000073 0.000097 0.000127 0.000166 0.000216 0.000280 0.000361 0.000464 0.000592 0.000750 0.000944 0.001179 0.001458 0.001784 0.002160 0.002585 0.003053 0.003558 0.004084 0.004613 0.005118 0.005566 0.005918 0.006132 0.006162 0.005966 0.005507 0.004757 0.003709 0.002377 0.000808 -0.000912 -0.002659 -0.004265 -0.005529 -0.006228 -0.006145 -0.005095 -0.002963 0.000262 0.004458 0.009359 0.014559 0.019543 0.023747 0.026633 0.027779 0.026954 0.024185 0.019771 0.014264 0.008397 0.002973 -0.001262 -0.003751 -0.004226 -0.002767 0.000217 0.004048 0.007912 0.011007 0.012700 0.012643 0.010848 0.007676 0.003771 -0.000063 -0.003020 -0.004436 -0.003917 -0.001399 0.002840 0.008244 0.014071 0.019533 0.023912 0.026675 0.027536 0.026476 0.023721 0.019685 0.014888 0.009877 0.005149 0.001098 -0.002021 -0.004091 -0.005126 -0.005238 -0.004608 -0.003447 -0.001969 -0.000368 0.001196 0.002605 0.003783 0.004692 0.005321 0.005685 0.005812 0.005739 0.005506 0.005154 0.004720 0.004239 0.003740 0.003246 0.002776 0.002343 0.001952 0.001608 0.001310 0.001056 0.000842 0.000665 0.000521 0.000404 0.000311 0.000237 0.000179 0.000135 0.000101 0.000075 0.000055 0.000041 0.000030 0.000022 0.000016 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000017 0.000024 0.000032 0.000043 0.000057 0.000075 0.000099 0.000131 0.000172 0.000224 0.000291 0.000377 0.000485 0.000622 0.000791 0.000999 0.001251 0.001552 0.001907 0.002316 0.002782 0.003300 0.003862 0.004455 0.005059 0.005647 0.006186 0.006635 0.006949 0.007080 0.006980 0.006607 0.005927 0.004925 0.003608 0.002015 0.000220 -0.001658 -0.003457 -0.004980 -0.006004 -0.006310 -0.005706 -0.004070 -0.001380 0.002254 0.006576 0.011193 0.015606 0.019269 0.021667 0.022405 0.021288 0.018380 0.014021 0.008799 0.003476 -0.001131 -0.004284 -0.005462 -0.004458 -0.001434 0.003092 0.008329 0.013350 0.017257 0.019345 0.019234 0.016937 0.012859 0.007722 0.002428 -0.002101 -0.005092 -0.006047 -0.004823 -0.001641 0.002972 0.008279 0.013476 0.017818 0.020734 0.021900 0.021260 0.019008 0.015532 0.011329 0.006927 0.002808 -0.000652 -0.003209 -0.004760 -0.005329 -0.005038 -0.004072 -0.002646 -0.000971 0.000761 0.002399 0.003832 0.004992 0.005851 0.006407 0.006681 0.006709 0.006534 0.006199 0.005749 0.005225 0.004661 0.004089 0.003531 0.003006 0.002526 0.002096 0.001720 0.001396 0.001122 0.000892 0.000702 0.000548 0.000424 0.000325 0.000247 0.000187 0.000140 0.000104 0.000077 0.000057 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000032 0.000043 0.000058 0.000077 0.000101 0.000134 0.000176 0.000230 0.000300 0.000390 0.000505 0.000648 0.000828 0.001048 0.001317 0.001638 0.002019 0.002461 0.002966 0.003531 0.004148 0.004806 0.005484 0.006156 0.006785 0.007331 0.007745 0.007976 0.007972 0.007685 0.007074 0.006115 0.004806 0.003173 0.001282 -0.000760 -0.002802 -0.004650 -0.006088 -0.006892 -0.006867 -0.005880 -0.003894 -0.001003 0.002558 0.006419 0.010107 0.013103 0.014923 0.015206 0.013792 0.010778 0.006536 0.001681 -0.003013 -0.006729 -0.008753 -0.008601 -0.006133 -0.001595 0.004401 0.010963 0.017066 0.021729 0.024188 0.024034 0.021282 0.016377 0.010101 0.003446 -0.002572 -0.007080 -0.009486 -0.009571 -0.007496 -0.003753 0.000941 0.005781 0.010007 0.013026 0.014483 0.014292 0.012616 0.009809 0.006341 0.002711 -0.000626 -0.003318 -0.005145 -0.006023 -0.005992 -0.005184 -0.003791 -0.002028 -0.000104 0.001798 0.003535 0.005008 0.006162 0.006976 0.007462 0.007649 0.007580 0.007303 0.006868 0.006322 0.005708 0.005064 0.004420 0.003800 0.003222 0.002696 0.002230 0.001823 0.001475 0.001181 0.000937 0.000736 0.000572 0.000442 0.000338 0.000256 0.000193 0.000144 0.000107 0.000079 0.000058 0.000043 0.000031 0.000023 0.000017 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000017 0.000024 0.000032 0.000043 0.000058 0.000077 0.000103 0.000136 0.000179 0.000235 0.000308 0.000401 0.000520 0.000671 0.000858 0.001090 0.001373 0.001713 0.002117 0.002588 0.003129 0.003738 0.004408 0.005127 0.005875 0.006625 0.007341 0.007980 0.008492 0.008821 0.008911 0.008709 0.008165 0.007247 0.005942 0.004264 0.002265 0.000039 -0.002271 -0.004484 -0.006385 -0.007752 -0.008382 -0.008130 -0.006943 -0.004890 -0.002179 0.000849 0.003754 0.006051 0.007290 0.007142 0.005476 0.002415 -0.001652 -0.006101 -0.010159 -0.013026 -0.014015 -0.012690 -0.008965 -0.003156 0.004049 0.011684 0.018654 0.023921 0.026679 0.026499 0.023400 0.017849 0.010678 0.002934 -0.004295 -0.010062 -0.013706 -0.014942 -0.013880 -0.010971 -0.006906 -0.002478 0.001559 0.004602 0.006283 0.006495 0.005376 0.003251 0.000559 -0.002235 -0.004709 -0.006546 -0.007553 -0.007672 -0.006965 -0.005575 -0.003702 -0.001562 0.000642 0.002735 0.004586 0.006108 0.007261 0.008036 0.008456 0.008559 0.008396 0.008021 0.007490 0.006852 0.006154 0.005433 0.004722 0.004044 0.003416 0.002849 0.002348 0.001914 0.001544 0.001233 0.000975 0.000764 0.000593 0.000456 0.000348 0.000264 0.000198 0.000148 0.000110 0.000081 0.000059 0.000043 0.000031 0.000023 0.000016 0.000012 0.000009 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000017 0.000024 0.000032 0.000043 0.000058 0.000077 0.000103 0.000137 0.000181 0.000238 0.000313 0.000409 0.000532 0.000688 0.000883 0.001124 0.001418 0.001774 0.002198 0.002694 0.003267 0.003915 0.004631 0.005405 0.006217 0.007038 0.007834 0.008560 0.009162 0.009584 0.009765 0.009644 0.009167 0.008290 0.006990 0.005269 0.003164 0.000758 -0.001822 -0.004401 -0.006770 -0.008707 -0.010002 -0.010495 -0.010111 -0.008894 -0.007019 -0.004793 -0.002620 -0.000950 -0.000202 -0.000679 -0.002493 -0.005512 -0.009345 -0.013379 -0.016862 -0.019019 -0.019200 -0.017008 -0.012402 -0.005740 0.002246 0.010553 0.018055 0.023687 0.026629 0.026443 0.023151 0.017230 0.009529 0.001123 -0.006869 -0.013465 -0.017963 -0.020041 -0.019768 -0.017560 -0.014075 -0.010079 -0.006308 -0.003349 -0.001568 -0.001077 -0.001750 -0.003284 -0.005269 -0.007272 -0.008910 -0.009901 -0.010089 -0.009445 -0.008053 -0.006074 -0.003716 -0.001195 0.001290 0.003574 0.005538 0.007111 0.008263 0.009001 0.009357 0.009381 0.009129 0.008664 0.008043 0.007321 0.006545 0.005755 0.004983 0.004253 0.003581 0.002978 0.002447 0.001989 0.001600 0.001274 0.001005 0.000785 0.000608 0.000467 0.000356 0.000269 0.000201 0.000150 0.000111 0.000081 0.000059 0.000043 0.000031 0.000023 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000017 0.000023 0.000032 0.000043 0.000057 0.000077 0.000103 0.000136 0.000181 0.000240 0.000316 0.000414 0.000540 0.000699 0.000899 0.001147 0.001451 0.001818 0.002258 0.002775 0.003373 0.004052 0.004807 0.005627 0.006493 0.007376 0.008242 0.009044 0.009729 0.010236 0.010501 0.010459 0.010047 0.009215 0.007927 0.006174 0.003981 0.001417 -0.001402 -0.004312 -0.007107 -0.009564 -0.011463 -0.012630 -0.012966 -0.012485 -0.011330 -0.009770 -0.008175 -0.006963 -0.006528 -0.007158 -0.008963 -0.011817 -0.015353 -0.018986 -0.022000 -0.023661 -0.023355 -0.020716 -0.015726 -0.008756 -0.000537 0.007932 0.015539 0.021235 0.024212 0.024040 0.020742 0.014787 0.007013 -0.001522 -0.009710 -0.016578 -0.021427 -0.023925 -0.024123 -0.022408 -0.019404 -0.015839 -0.012411 -0.009674 -0.007968 -0.007390 -0.007813 -0.008942 -0.010388 -0.011750 -0.012679 -0.012933 -0.012391 -0.011059 -0.009045 -0.006530 -0.003731 -0.000864 0.001872 0.004325 0.006386 0.007997 0.009143 0.009842 0.010137 0.010085 0.009752 0.009204 0.008504 0.007708 0.006865 0.006015 0.005192 0.004418 0.003709 0.003076 0.002521 0.002044 0.001640 0.001303 0.001025 0.000799 0.000618 0.000473 0.000360 0.000271 0.000203 0.000150 0.000111 0.000081 0.000059 0.000043 0.000031 0.000022 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000006 0.000008 0.000012 0.000016 0.000022 0.000031 0.000042 0.000056 0.000076 0.000101 0.000135 0.000180 0.000239 0.000316 0.000415 0.000542 0.000704 0.000906 0.001158 0.001468 0.001843 0.002293 0.002824 0.003440 0.004143 0.004927 0.005782 0.006689 0.007621 0.008543 0.009409 0.010164 0.010745 0.011087 0.011118 0.010773 0.009991 0.008729 0.006966 0.004717 0.002037 -0.000966 -0.004135 -0.007270 -0.010143 -0.012526 -0.014225 -0.015121 -0.015195 -0.014558 -0.013443 -0.012190 -0.011190 -0.010824 -0.011378 -0.012974 -0.015519 -0.018685 -0.021940 -0.024618 -0.026035 -0.025612 -0.023004 -0.018190 -0.011517 -0.003676 0.004393 0.011636 0.017064 0.019910 0.019769 0.016661 0.011034 0.003678 -0.004402 -0.012164 -0.018690 -0.023326 -0.025766 -0.026066 -0.024598 -0.021949 -0.018800 -0.015794 -0.013433 -0.012010 -0.011585 -0.012013 -0.012993 -0.014147 -0.015098 -0.015529 -0.015234 -0.014130 -0.012256 -0.009747 -0.006803 -0.003650 -0.000512 0.002419 0.004996 0.007122 0.008751 0.009877 0.010531 0.010765 0.010644 0.010238 0.009619 0.008851 0.007994 0.007096 0.006200 0.005336 0.004528 0.003793 0.003137 0.002565 0.002075 0.001661 0.001316 0.001033 0.000804 0.000620 0.000474 0.000359 0.000270 0.000202 0.000149 0.000110 0.000080 0.000058 0.000042 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000008 0.000011 0.000015 0.000022 0.000030 0.000041 0.000055 0.000074 0.000099 0.000133 0.000177 0.000236 0.000313 0.000412 0.000539 0.000700 0.000903 0.001156 0.001467 0.001846 0.002300 0.002838 0.003464 0.004180 0.004981 0.005857 0.006791 0.007757 0.008719 0.009632 0.010442 0.011085 0.011492 0.011592 0.011313 0.010589 0.009370 0.007627 0.005364 0.002629 -0.000480 -0.003811 -0.007164 -0.010309 -0.013007 -0.015049 -0.016289 -0.016682 -0.016306 -0.015364 -0.014169 -0.013096 -0.012521 -0.012744 -0.013919 -0.016001 -0.018723 -0.021621 -0.024099 -0.025524 -0.025354 -0.023248 -0.019161 -0.013381 -0.006513 0.000605 0.007027 0.011859 0.014408 0.014307 0.011576 0.006620 0.000157 -0.006909 -0.013642 -0.019228 -0.023100 -0.025012 -0.025048 -0.023576 -0.021150 -0.018396 -0.015889 -0.014059 -0.013133 -0.013117 -0.013827 -0.014947 -0.016097 -0.016914 -0.017109 -0.016508 -0.015062 -0.012841 -0.010009 -0.006783 -0.003402 -0.000094 0.002951 0.005591 0.007737 0.009352 0.010442 0.011043 0.011215 0.011030 0.010562 0.009884 0.009064 0.008160 0.007224 0.006295 0.005405 0.004576 0.003824 0.003156 0.002575 0.002078 0.001660 0.001313 0.001029 0.000799 0.000615 0.000469 0.000355 0.000266 0.000198 0.000146 0.000107 0.000078 0.000057 0.000041 0.000029 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000020 0.000028 0.000039 0.000053 0.000072 0.000097 0.000130 0.000173 0.000231 0.000306 0.000404 0.000529 0.000688 0.000889 0.001139 0.001448 0.001824 0.002277 0.002814 0.003440 0.004157 0.004961 0.005844 0.006789 0.007770 0.008753 0.009695 0.010541 0.011230 0.011691 0.011852 0.011638 0.010981 0.009826 0.008136 0.005910 0.003190 0.000067 -0.003310 -0.006741 -0.009992 -0.012814 -0.014982 -0.016328 -0.016783 -0.016396 -0.015345 -0.013923 -0.012495 -0.011445 -0.011097 -0.011652 -0.013128 -0.015337 -0.017897 -0.020288 -0.021940 -0.022340 -0.021142 -0.018254 -0.013876 -0.008490 -0.002795 0.002411 0.006364 0.008470 0.008412 0.006209 0.002211 -0.002965 -0.008545 -0.013741 -0.017881 -0.020520 -0.021502 -0.020959 -0.019266 -0.016947 -0.014567 -0.012621 -0.011456 -0.011217 -0.011841 -0.013094 -0.014629 -0.016057 -0.017021 -0.017253 -0.016604 -0.015057 -0.012710 -0.009750 -0.006413 -0.002949 0.000410 0.003473 0.006103 0.008216 0.009782 0.010812 0.011351 0.011462 0.011220 0.010700 0.009979 0.009123 0.008191 0.007233 0.006288 0.005388 0.004553 0.003797 0.003128 0.002547 0.002051 0.001635 0.001290 0.001009 0.000782 0.000600 0.000457 0.000345 0.000258 0.000191 0.000141 0.000103 0.000075 0.000054 0.000039 0.000028 0.000020 0.000015 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000014 0.000019 0.000027 0.000037 0.000051 0.000069 0.000093 0.000125 0.000167 0.000223 0.000296 0.000390 0.000512 0.000667 0.000862 0.001106 0.001408 0.001776 0.002220 0.002747 0.003362 0.004068 0.004862 0.005734 0.006671 0.007647 0.008631 0.009581 0.010444 0.011160 0.011660 0.011873 0.011723 0.011141 0.010068 0.008467 0.006331 0.003699 0.000658 -0.002644 -0.006008 -0.009196 -0.011950 -0.014032 -0.015259 -0.015538 -0.014896 -0.013491 -0.011599 -0.009587 -0.007848 -0.006744 -0.006527 -0.007291 -0.008935 -0.011168 -0.013553 -0.015584 -0.016776 -0.016771 -0.015414 -0.012796 -0.009255 -0.005316 -0.001608 0.001262 0.002814 0.002793 0.001216 -0.001631 -0.005248 -0.009018 -0.012325 -0.014668 -0.015749 -0.015521 -0.014179 -0.012112 -0.009815 -0.007788 -0.006444 -0.006035 -0.006616 -0.008049 -0.010042 -0.012208 -0.014145 -0.015495 -0.016004 -0.015545 -0.014124 -0.011865 -0.008972 -0.005697 -0.002298 0.000988 0.003970 0.006512 0.008537 0.010016 0.010966 0.011434 0.011484 0.011192 0.010635 0.009887 0.009013 0.008073 0.007113 0.006171 0.005277 0.004451 0.003706 0.003047 0.002477 0.001991 0.001584 0.001248 0.000974 0.000753 0.000577 0.000438 0.000330 0.000246 0.000182 0.000134 0.000098 0.000071 0.000052 0.000037 0.000027 0.000019 0.000014 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000018 0.000025 0.000035 0.000048 0.000065 0.000088 0.000119 0.000159 0.000212 0.000282 0.000372 0.000488 0.000636 0.000823 0.001057 0.001346 0.001700 0.002128 0.002635 0.003229 0.003910 0.004677 0.005522 0.006431 0.007382 0.008345 0.009280 0.010138 0.010861 0.011384 0.011636 0.011546 0.011044 0.010072 0.008591 0.006596 0.004121 0.001253 -0.001862 -0.005026 -0.007997 -0.010516 -0.012336 -0.013259 -0.013178 -0.012103 -0.010175 -0.007661 -0.004926 -0.002383 -0.000425 0.000636 0.000634 -0.000422 -0.002333 -0.004750 -0.007226 -0.009309 -0.010623 -0.010945 -0.010250 -0.008717 -0.006691 -0.004614 -0.002929 -0.001990 -0.001987 -0.002903 -0.004522 -0.006468 -0.008291 -0.009561 -0.009958 -0.009343 -0.007785 -0.005547 -0.003035 -0.000714 0.000978 0.001715 0.001340 -0.000113 -0.002429 -0.005256 -0.008172 -0.010755 -0.012648 -0.013605 -0.013515 -0.012404 -0.010410 -0.007753 -0.004694 -0.001497 0.001600 0.004407 0.006790 0.008673 0.010031 0.010881 0.011270 0.011261 0.010930 0.010351 0.009595 0.008725 0.007797 0.006855 0.005937 0.005067 0.004267 0.003546 0.002911 0.002362 0.001896 0.001505 0.001184 0.000922 0.000711 0.000544 0.000412 0.000310 0.000231 0.000171 0.000126 0.000092 0.000066 0.000048 0.000035 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000023 0.000032 0.000045 0.000061 0.000083 0.000111 0.000149 0.000199 0.000263 0.000348 0.000456 0.000595 0.000771 0.000990 0.001263 0.001596 0.001999 0.002478 0.003038 0.003681 0.004406 0.005206 0.006068 0.006972 0.007890 0.008787 0.009617 0.010325 0.010852 0.011130 0.011092 0.010671 0.009813 0.008480 0.006667 0.004409 0.001792 -0.001042 -0.003897 -0.006534 -0.008693 -0.010126 -0.010630 -0.010087 -0.008496 -0.005985 -0.002813 0.000657 0.004000 0.006793 0.008674 0.009408 0.008923 0.007329 0.004893 0.001996 -0.000938 -0.003519 -0.005463 -0.006634 -0.007057 -0.006900 -0.006423 -0.005906 -0.005580 -0.005570 -0.005860 -0.006299 -0.006634 -0.006580 -0.005886 -0.004411 -0.002168 0.000664 0.003758 0.006694 0.009038 0.010415 0.010582 0.009470 0.007195 0.004041 0.000409 -0.003249 -0.006496 -0.008977 -0.010454 -0.010829 -0.010139 -0.008533 -0.006237 -0.003514 -0.000628 0.002185 0.004738 0.006899 0.008596 0.009804 0.010538 0.010844 0.010783 0.010425 0.009840 0.009096 0.008252 0.007358 0.006457 0.005581 0.004756 0.003998 0.003317 0.002719 0.002203 0.001765 0.001399 0.001098 0.000854 0.000658 0.000502 0.000380 0.000285 0.000212 0.000157 0.000115 0.000084 0.000061 0.000044 0.000032 0.000023 0.000016 0.000012 0.000009 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000021 0.000029 0.000041 0.000056 0.000076 0.000102 0.000136 0.000182 0.000241 0.000318 0.000418 0.000545 0.000706 0.000908 0.001158 0.001464 0.001835 0.002275 0.002791 0.003383 0.004050 0.004787 0.005581 0.006417 0.007268 0.008103 0.008881 0.009553 0.010063 0.010351 0.010354 0.010012 0.009274 0.008108 0.006509 0.004513 0.002204 -0.000281 -0.002752 -0.004978 -0.006708 -0.007697 -0.007747 -0.006737 -0.004657 -0.001625 0.002110 0.006193 0.010197 0.013681 0.016251 0.017618 0.017642 0.016357 0.013954 0.010752 0.007142 0.003515 0.000205 -0.002559 -0.004671 -0.006143 -0.007072 -0.007590 -0.007819 -0.007821 -0.007581 -0.007006 -0.005957 -0.004292 -0.001923 0.001136 0.004741 0.008619 0.012395 0.015645 0.017970 0.019055 0.018732 0.017008 0.014066 0.010241 0.005967 0.001711 -0.002088 -0.005081 -0.007040 -0.007877 -0.007637 -0.006472 -0.004604 -0.002292 0.000207 0.002667 0.004907 0.006801 0.008278 0.009315 0.009925 0.010149 0.010044 0.009673 0.009102 0.008391 0.007594 0.006757 0.005918 0.005106 0.004343 0.003645 0.003019 0.002471 0.001998 0.001598 0.001265 0.000991 0.000769 0.000592 0.000451 0.000341 0.000256 0.000190 0.000140 0.000103 0.000075 0.000055 0.000039 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000013 0.000018 0.000026 0.000036 0.000050 0.000068 0.000091 0.000122 0.000162 0.000215 0.000284 0.000372 0.000485 0.000629 0.000809 0.001032 0.001306 0.001636 0.002029 0.002489 0.003017 0.003612 0.004269 0.004978 0.005725 0.006487 0.007237 0.007939 0.008551 0.009023 0.009303 0.009334 0.009064 0.008448 0.007459 0.006094 0.004389 0.002423 0.000327 -0.001722 -0.003508 -0.004795 -0.005354 -0.004996 -0.003606 -0.001170 0.002203 0.006283 0.010729 0.015130 0.019047 0.022076 0.023897 0.024326 0.023335 0.021050 0.017733 0.013732 0.009428 0.005178 0.001274 -0.002079 -0.004772 -0.006772 -0.008093 -0.008762 -0.008793 -0.008170 -0.006847 -0.004776 -0.001932 0.001645 0.005819 0.010351 0.014903 0.019074 0.022455 0.024684 0.025505 0.024813 0.022673 0.019313 0.015094 0.010460 0.005873 0.001757 -0.001555 -0.003852 -0.005056 -0.005214 -0.004472 -0.003043 -0.001171 0.000905 0.002972 0.004863 0.006461 0.007698 0.008553 0.009036 0.009184 0.009046 0.008679 0.008141 0.007485 0.006758 0.006001 0.005245 0.004517 0.003835 0.003212 0.002656 0.002169 0.001751 0.001398 0.001105 0.000864 0.000670 0.000514 0.000391 0.000296 0.000221 0.000165 0.000122 0.000089 0.000065 0.000047 0.000034 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000011 0.000016 0.000022 0.000031 0.000043 0.000058 0.000079 0.000105 0.000140 0.000185 0.000244 0.000320 0.000418 0.000541 0.000696 0.000888 0.001123 0.001407 0.001744 0.002138 0.002590 0.003099 0.003661 0.004267 0.004906 0.005559 0.006202 0.006807 0.007336 0.007750 0.008003 0.008047 0.007839 0.007341 0.006530 0.005407 0.004006 0.002400 0.000706 -0.000917 -0.002274 -0.003155 -0.003356 -0.002706 -0.001102 0.001470 0.004913 0.009021 0.013483 0.017922 0.021927 0.025109 0.027151 0.027844 0.027122 0.025062 0.021868 0.017840 0.013325 0.008678 0.004216 0.000197 -0.003192 -0.005829 -0.007646 -0.008602 -0.008674 -0.007845 -0.006103 -0.003463 0.000018 0.004212 0.008911 0.013818 0.018572 0.022777 0.026052 0.028085 0.028675 0.027764 0.025456 0.021995 0.017740 0.013117 0.008559 0.004453 0.001103 -0.001304 -0.002702 -0.003138 -0.002745 -0.001716 -0.000269 0.001380 0.003043 0.004571 0.005859 0.006849 0.007519 0.007879 0.007960 0.007803 0.007459 0.006974 0.006394 0.005758 0.005101 0.004449 0.003823 0.003238 0.002706 0.002233 0.001820 0.001466 0.001168 0.000921 0.000719 0.000556 0.000426 0.000324 0.000244 0.000183 0.000136 0.000100 0.000074 0.000054 0.000039 0.000028 0.000021 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000026 0.000035 0.000048 0.000065 0.000087 0.000115 0.000152 0.000201 0.000263 0.000343 0.000443 0.000570 0.000727 0.000918 0.001149 0.001424 0.001743 0.002110 0.002521 0.002975 0.003463 0.003977 0.004502 0.005020 0.005507 0.005935 0.006270 0.006478 0.006520 0.006362 0.005972 0.005336 0.004454 0.003358 0.002110 0.000810 -0.000406 -0.001376 -0.001924 -0.001877 -0.001094 0.000510 0.002947 0.006136 0.009900 0.013978 0.018046 0.021747 0.024740 0.026735 0.027533 0.027050 0.025326 0.022511 0.018849 0.014634 0.010183 0.005799 0.001746 -0.001760 -0.004555 -0.006525 -0.007593 -0.007712 -0.006861 -0.005051 -0.002330 0.001200 0.005375 0.009955 0.014641 0.019084 0.022928 0.025842 0.027570 0.027961 0.026996 0.024789 0.021575 0.017682 0.013484 0.009359 0.005640 0.002581 0.000338 -0.001038 -0.001588 -0.001430 -0.000727 0.000337 0.001582 0.002850 0.004016 0.004995 0.005739 0.006229 0.006474 0.006500 0.006340 0.006034 0.005621 0.005137 0.004613 0.004075 0.003544 0.003037 0.002566 0.002138 0.001759 0.001429 0.001147 0.000912 0.000717 0.000558 0.000431 0.000329 0.000250 0.000188 0.000141 0.000104 0.000077 0.000056 0.000041 0.000030 0.000022 0.000016 0.000011 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000020 0.000027 0.000037 0.000050 0.000067 0.000088 0.000117 0.000154 0.000201 0.000261 0.000338 0.000434 0.000552 0.000696 0.000870 0.001075 0.001313 0.001585 0.001890 0.002224 0.002583 0.002958 0.003341 0.003717 0.004070 0.004378 0.004619 0.004767 0.004792 0.004671 0.004381 0.003911 0.003265 0.002466 0.001566 0.000641 -0.000203 -0.000842 -0.001142 -0.000974 -0.000232 0.001148 0.003172 0.005776 0.008826 0.012121 0.015412 0.018423 0.020887 0.022573 0.023317 0.023037 0.021750 0.019558 0.016637 0.013210 0.009526 0.005832 0.002355 -0.000708 -0.003196 -0.004985 -0.005988 -0.006149 -0.005449 -0.003900 -0.001560 0.001464 0.005011 0.008863 0.012756 0.016400 0.019505 0.021812 0.023130 0.023356 0.022492 0.020645 0.018014 0.014865 0.011496 0.008201 0.005237 0.002797 0.000996 -0.000132 -0.000625 -0.000575 -0.000109 0.000629 0.001504 0.002397 0.003214 0.003892 0.004396 0.004715 0.004856 0.004838 0.004689 0.004439 0.004115 0.003744 0.003348 0.002946 0.002552 0.002178 0.001831 0.001519 0.001243 0.001005 0.000803 0.000634 0.000496 0.000385 0.000296 0.000225 0.000170 0.000127 0.000095 0.000070 0.000051 0.000038 0.000027 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000025 0.000034 0.000045 0.000060 0.000079 0.000104 0.000135 0.000175 0.000226 0.000289 0.000366 0.000461 0.000573 0.000705 0.000857 0.001029 0.001219 0.001426 0.001645 0.001872 0.002102 0.002324 0.002530 0.002708 0.002841 0.002915 0.002913 0.002819 0.002620 0.002309 0.001890 0.001380 0.000814 0.000244 -0.000263 -0.000626 -0.000759 -0.000583 -0.000034 0.000925 0.002294 0.004030 0.006048 0.008219 0.010388 0.012380 0.014026 0.015178 0.015726 0.015615 0.014846 0.013475 0.011605 0.009372 0.006930 0.004437 0.002047 -0.000102 -0.001887 -0.003210 -0.003994 -0.004189 -0.003772 -0.002751 -0.001169 0.000892 0.003312 0.005930 0.008560 0.010999 0.013052 0.014549 0.015370 0.015457 0.014824 0.013552 0.011782 0.009695 0.007489 0.005355 0.003457 0.001914 0.000791 0.000104 -0.000181 -0.000127 0.000180 0.000647 0.001188 0.001728 0.002210 0.002597 0.002871 0.003027 0.003072 0.003023 0.002897 0.002714 0.002493 0.002248 0.001994 0.001740 0.001494 0.001263 0.001052 0.000863 0.000698 0.000557 0.000439 0.000343 0.000265 0.000202 0.000154 0.000116 0.000086 0.000064 0.000046 0.000034 0.000024 0.000017 0.000013 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000007 0.000010 0.000013 0.000018 0.000023 0.000031 0.000040 0.000052 0.000067 0.000086 0.000110 0.000139 0.000174 0.000216 0.000265 0.000321 0.000384 0.000452 0.000524 0.000598 0.000673 0.000746 0.000815 0.000877 0.000929 0.000967 0.000985 0.000979 0.000942 0.000869 0.000754 0.000597 0.000400 0.000173 -0.000067 -0.000299 -0.000492 -0.000615 -0.000637 -0.000531 -0.000280 0.000123 0.000673 0.001348 0.002116 0.002931 0.003740 0.004485 0.005112 0.005572 0.005826 0.005853 0.005650 0.005230 0.004617 0.003849 0.002969 0.002024 0.001069 0.000158 -0.000653 -0.001309 -0.001761 -0.001973 -0.001921 -0.001599 -0.001021 -0.000223 0.000738 0.001789 0.002842 0.003807 0.004599 0.005149 0.005414 0.005380 0.005062 0.004507 0.003782 0.002967 0.002145 0.001391 0.000764 0.000301 0.000013 -0.000106 -0.000083 0.000049 0.000250 0.000482 0.000713 0.000915 0.001073 0.001177 0.001227 0.001226 0.001184 0.001110 0.001015 0.000909 0.000798 0.000689 0.000584 0.000486 0.000396 0.000316 0.000245 0.000185 0.000135 0.000096 0.000065 0.000043 0.000027 0.000015 0.000008 0.000003 -0.000000 -0.000002 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000002 -0.000005 -0.000008 -0.000014 -0.000021 -0.000032 -0.000047 -0.000068 -0.000096 -0.000133 -0.000180 -0.000240 -0.000311 -0.000394 -0.000487 -0.000588 -0.000692 -0.000796 -0.000894 -0.000983 -0.001057 -0.001111 -0.001142 -0.001146 -0.001121 -0.001065 -0.000982 -0.000876 -0.000761 -0.000655 -0.000583 -0.000574 -0.000657 -0.000858 -0.001189 -0.001648 -0.002215 -0.002849 -0.003495 -0.004089 -0.004565 -0.004868 -0.004956 -0.004810 -0.004436 -0.003862 -0.003141 -0.002341 -0.001535 -0.000793 -0.000173 0.000287 0.000566 0.000667 0.000601 0.000390 0.000059 -0.000372 -0.000882 -0.001454 -0.002069 -0.002708 -0.003347 -0.003956 -0.004503 -0.004950 -0.005264 -0.005417 -0.005390 -0.005179 -0.004796 -0.004266 -0.003627 -0.002925 -0.002212 -0.001535 -0.000937 -0.000448 -0.000086 0.000145 0.000255 0.000261 0.000187 0.000055 -0.000110 -0.000287 -0.000460 -0.000615 -0.000742 -0.000837 -0.000898 -0.000925 -0.000922 -0.000893 -0.000845 -0.000784 -0.000715 -0.000642 -0.000570 -0.000499 -0.000432 -0.000369 -0.000311 -0.000259 -0.000213 -0.000173 -0.000139 -0.000110 -0.000087 -0.000069 -0.000054 -0.000042 -0.000033 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000053 -0.000071 -0.000095 -0.000126 -0.000165 -0.000215 -0.000278 -0.000357 -0.000453 -0.000570 -0.000711 -0.000877 -0.001068 -0.001283 -0.001520 -0.001772 -0.002032 -0.002289 -0.002531 -0.002744 -0.002911 -0.003019 -0.003050 -0.002994 -0.002840 -0.002587 -0.002242 -0.001825 -0.001371 -0.000932 -0.000578 -0.000386 -0.000442 -0.000822 -0.001581 -0.002741 -0.004277 -0.006116 -0.008136 -0.010177 -0.012057 -0.013595 -0.014631 -0.015050 -0.014794 -0.013869 -0.012349 -0.010360 -0.008069 -0.005663 -0.003324 -0.001213 0.000543 0.001857 0.002679 0.002992 0.002802 0.002131 0.001016 -0.000494 -0.002335 -0.004420 -0.006644 -0.008878 -0.010979 -0.012801 -0.014206 -0.015083 -0.015361 -0.015019 -0.014092 -0.012664 -0.010863 -0.008843 -0.006767 -0.004791 -0.003045 -0.001624 -0.000581 0.000074 0.000369 0.000360 0.000119 -0.000276 -0.000753 -0.001248 -0.001711 -0.002110 -0.002421 -0.002637 -0.002755 -0.002784 -0.002734 -0.002619 -0.002455 -0.002256 -0.002038 -0.001812 -0.001588 -0.001374 -0.001174 -0.000991 -0.000826 -0.000681 -0.000556 -0.000448 -0.000358 -0.000283 -0.000222 -0.000173 -0.000134 -0.000104 -0.000080 -0.000061 -0.000046 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000023 -0.000031 -0.000043 -0.000058 -0.000078 -0.000104 -0.000138 -0.000183 -0.000240 -0.000313 -0.000404 -0.000517 -0.000657 -0.000827 -0.001030 -0.001270 -0.001549 -0.001867 -0.002220 -0.002604 -0.003008 -0.003419 -0.003821 -0.004192 -0.004510 -0.004748 -0.004880 -0.004881 -0.004728 -0.004408 -0.003917 -0.003270 -0.002502 -0.001677 -0.000882 -0.000233 0.000139 0.000100 -0.000469 -0.001655 -0.003485 -0.005918 -0.008831 -0.012030 -0.015260 -0.018234 -0.020668 -0.022316 -0.022997 -0.022624 -0.021214 -0.018880 -0.015820 -0.012290 -0.008572 -0.004942 -0.001640 0.001141 0.003267 0.004658 0.005277 0.005123 0.004216 0.002598 0.000335 -0.002481 -0.005719 -0.009209 -0.012741 -0.016080 -0.018980 -0.021215 -0.022600 -0.023021 -0.022448 -0.020944 -0.018654 -0.015793 -0.012616 -0.009389 -0.006362 -0.003739 -0.001663 -0.000205 0.000630 0.000902 0.000709 0.000174 -0.000574 -0.001417 -0.002256 -0.003017 -0.003648 -0.004123 -0.004433 -0.004582 -0.004586 -0.004466 -0.004247 -0.003955 -0.003613 -0.003245 -0.002869 -0.002500 -0.002149 -0.001824 -0.001529 -0.001267 -0.001038 -0.000841 -0.000675 -0.000536 -0.000422 -0.000330 -0.000256 -0.000198 -0.000152 -0.000116 -0.000089 -0.000067 -0.000050 -0.000037 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000026 -0.000035 -0.000047 -0.000063 -0.000085 -0.000115 -0.000153 -0.000203 -0.000267 -0.000349 -0.000453 -0.000583 -0.000745 -0.000942 -0.001181 -0.001465 -0.001799 -0.002184 -0.002619 -0.003101 -0.003621 -0.004165 -0.004715 -0.005248 -0.005735 -0.006144 -0.006439 -0.006584 -0.006542 -0.006283 -0.005785 -0.005045 -0.004081 -0.002944 -0.001719 -0.000527 0.000477 0.001118 0.001214 0.000609 -0.000807 -0.003071 -0.006125 -0.009808 -0.013863 -0.017958 -0.021723 -0.024791 -0.026850 -0.027677 -0.027173 -0.025369 -0.022424 -0.018599 -0.014222 -0.009646 -0.005207 -0.001193 0.002177 0.004756 0.006462 0.007260 0.007151 0.006153 0.004304 0.001662 -0.001681 -0.005583 -0.009847 -0.014219 -0.018400 -0.022073 -0.024937 -0.026743 -0.027330 -0.026652 -0.024781 -0.021904 -0.018299 -0.014301 -0.010257 -0.006494 -0.003278 -0.000792 0.000878 0.001735 0.001862 0.001398 0.000508 -0.000633 -0.001870 -0.003071 -0.004139 -0.005013 -0.005660 -0.006072 -0.006262 -0.006252 -0.006074 -0.005764 -0.005356 -0.004883 -0.004376 -0.003861 -0.003356 -0.002878 -0.002436 -0.002036 -0.001683 -0.001374 -0.001111 -0.000888 -0.000704 -0.000553 -0.000431 -0.000334 -0.000257 -0.000197 -0.000150 -0.000114 -0.000086 -0.000064 -0.000047 -0.000035 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000025 -0.000034 -0.000045 -0.000061 -0.000083 -0.000111 -0.000149 -0.000198 -0.000262 -0.000345 -0.000450 -0.000583 -0.000750 -0.000955 -0.001206 -0.001507 -0.001866 -0.002285 -0.002766 -0.003309 -0.003906 -0.004548 -0.005217 -0.005889 -0.006536 -0.007121 -0.007605 -0.007941 -0.008083 -0.007986 -0.007608 -0.006923 -0.005925 -0.004634 -0.003112 -0.001463 0.000165 0.001585 0.002584 0.002946 0.002481 0.001059 -0.001361 -0.004710 -0.008796 -0.013316 -0.017882 -0.022063 -0.025440 -0.027662 -0.028489 -0.027828 -0.025741 -0.022433 -0.018218 -0.013478 -0.008606 -0.003960 0.000172 0.003586 0.006167 0.007865 0.008676 0.008613 0.007695 0.005939 0.003372 0.000049 -0.003920 -0.008357 -0.013006 -0.017545 -0.021614 -0.024859 -0.026974 -0.027754 -0.027118 -0.025132 -0.021997 -0.018028 -0.013608 -0.009144 -0.005018 -0.001541 0.001074 0.002727 0.003428 0.003280 0.002452 0.001148 -0.000424 -0.002076 -0.003650 -0.005035 -0.006157 -0.006983 -0.007508 -0.007749 -0.007738 -0.007518 -0.007131 -0.006624 -0.006036 -0.005407 -0.004766 -0.004140 -0.003546 -0.002997 -0.002502 -0.002064 -0.001683 -0.001358 -0.001085 -0.000858 -0.000673 -0.000524 -0.000405 -0.000311 -0.000238 -0.000181 -0.000137 -0.000103 -0.000077 -0.000057 -0.000042 -0.000030 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000041 -0.000055 -0.000074 -0.000100 -0.000135 -0.000180 -0.000240 -0.000317 -0.000416 -0.000542 -0.000701 -0.000900 -0.001145 -0.001443 -0.001801 -0.002225 -0.002719 -0.003286 -0.003921 -0.004619 -0.005366 -0.006140 -0.006915 -0.007656 -0.008320 -0.008858 -0.009218 -0.009342 -0.009176 -0.008672 -0.007795 -0.006535 -0.004917 -0.003007 -0.000924 0.001163 0.003042 0.004474 0.005214 0.005052 0.003843 0.001540 -0.001775 -0.005891 -0.010473 -0.015098 -0.019303 -0.022645 -0.024764 -0.025433 -0.024587 -0.022331 -0.018920 -0.014715 -0.010127 -0.005558 -0.001346 0.002265 0.005139 0.007235 0.008576 0.009213 0.009191 0.008526 0.007201 0.005184 0.002456 -0.000952 -0.004926 -0.009256 -0.013638 -0.017702 -0.021062 -0.023368 -0.024361 -0.023920 -0.022079 -0.019027 -0.015082 -0.010651 -0.006170 -0.002054 0.001355 0.003824 0.005242 0.005625 0.005088 0.003825 0.002063 0.000039 -0.002034 -0.003983 -0.005682 -0.007053 -0.008061 -0.008704 -0.009007 -0.009010 -0.008763 -0.008319 -0.007731 -0.007048 -0.006314 -0.005567 -0.004834 -0.004139 -0.003497 -0.002918 -0.002405 -0.001960 -0.001580 -0.001261 -0.000997 -0.000781 -0.000607 -0.000469 -0.000360 -0.000275 -0.000209 -0.000158 -0.000118 -0.000088 -0.000065 -0.000048 -0.000035 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000035 -0.000047 -0.000063 -0.000086 -0.000116 -0.000156 -0.000208 -0.000276 -0.000364 -0.000478 -0.000623 -0.000805 -0.001032 -0.001311 -0.001650 -0.002056 -0.002537 -0.003095 -0.003732 -0.004446 -0.005227 -0.006059 -0.006919 -0.007775 -0.008587 -0.009307 -0.009880 -0.010245 -0.010337 -0.010093 -0.009457 -0.008390 -0.006878 -0.004945 -0.002664 -0.000162 0.002379 0.004729 0.006630 0.007822 0.008081 0.007254 0.005296 0.002295 -0.001523 -0.005807 -0.010118 -0.013986 -0.016973 -0.018743 -0.019103 -0.018042 -0.015722 -0.012450 -0.008626 -0.004672 -0.000966 0.002210 0.004702 0.006485 0.007636 0.008286 0.008570 0.008576 0.008318 0.007732 0.006703 0.005100 0.002836 -0.000085 -0.003542 -0.007287 -0.010972 -0.014199 -0.016581 -0.017807 -0.017698 -0.016236 -0.013573 -0.010003 -0.005925 -0.001781 0.002002 0.005066 0.007164 0.008180 0.008128 0.007132 0.005397 0.003170 0.000702 -0.001778 -0.004084 -0.006082 -0.007691 -0.008877 -0.009641 -0.010014 -0.010043 -0.009786 -0.009303 -0.008656 -0.007899 -0.007082 -0.006246 -0.005427 -0.004647 -0.003927 -0.003276 -0.002700 -0.002200 -0.001773 -0.001414 -0.001117 -0.000875 -0.000680 -0.000525 -0.000402 -0.000307 -0.000233 -0.000175 -0.000131 -0.000097 -0.000072 -0.000053 -0.000039 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000029 -0.000039 -0.000052 -0.000071 -0.000096 -0.000129 -0.000173 -0.000231 -0.000307 -0.000405 -0.000531 -0.000691 -0.000893 -0.001143 -0.001451 -0.001824 -0.002270 -0.002796 -0.003405 -0.004099 -0.004874 -0.005719 -0.006616 -0.007540 -0.008453 -0.009314 -0.010068 -0.010656 -0.011008 -0.011055 -0.010727 -0.009963 -0.008717 -0.006974 -0.004758 -0.002145 0.000733 0.003686 0.006474 0.008829 0.010485 0.011214 0.010862 0.009391 0.006896 0.003612 -0.000103 -0.003812 -0.007060 -0.009438 -0.010655 -0.010583 -0.009277 -0.006972 -0.004030 -0.000883 0.002052 0.004442 0.006096 0.006984 0.007230 0.007061 0.006748 0.006527 0.006542 0.006807 0.007202 0.007504 0.007448 0.006793 0.005396 0.003256 0.000533 -0.002474 -0.005368 -0.007734 -0.009206 -0.009537 -0.008640 -0.006605 -0.003678 -0.000228 0.003320 0.006541 0.009075 0.010665 0.011190 0.010657 0.009193 0.007004 0.004345 0.001477 -0.001365 -0.003988 -0.006253 -0.008077 -0.009428 -0.010309 -0.010757 -0.010823 -0.010571 -0.010069 -0.009383 -0.008574 -0.007696 -0.006795 -0.005908 -0.005063 -0.004280 -0.003572 -0.002945 -0.002400 -0.001934 -0.001543 -0.001219 -0.000955 -0.000742 -0.000572 -0.000438 -0.000333 -0.000252 -0.000190 -0.000142 -0.000105 -0.000078 -0.000057 -0.000042 -0.000031 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000031 -0.000041 -0.000056 -0.000076 -0.000104 -0.000140 -0.000188 -0.000251 -0.000333 -0.000438 -0.000574 -0.000747 -0.000963 -0.001232 -0.001562 -0.001962 -0.002438 -0.002999 -0.003647 -0.004383 -0.005201 -0.006091 -0.007032 -0.007996 -0.008944 -0.009830 -0.010597 -0.011178 -0.011503 -0.011496 -0.011084 -0.010200 -0.008797 -0.006859 -0.004410 -0.001527 0.001653 0.004936 0.008080 0.010815 0.012877 0.014040 0.014162 0.013214 0.011302 0.008668 0.005671 0.002732 0.000281 -0.001323 -0.001852 -0.001257 0.000320 0.002570 0.005067 0.007354 0.009026 0.009815 0.009637 0.008612 0.007032 0.005302 0.003845 0.003016 0.003022 0.003875 0.005394 0.007239 0.008988 0.010232 0.010655 0.010110 0.008650 0.006511 0.004073 0.001778 0.000049 -0.000793 -0.000577 0.000685 0.002810 0.005478 0.008294 0.010848 0.012782 0.013834 0.013873 0.012897 0.011025 0.008460 0.005452 0.002264 -0.000866 -0.003742 -0.006224 -0.008229 -0.009722 -0.010710 -0.011232 -0.011343 -0.011112 -0.010609 -0.009906 -0.009067 -0.008151 -0.007206 -0.006272 -0.005381 -0.004553 -0.003803 -0.003137 -0.002558 -0.002062 -0.001646 -0.001301 -0.001019 -0.000791 -0.000610 -0.000467 -0.000355 -0.000268 -0.000202 -0.000151 -0.000112 -0.000083 -0.000061 -0.000044 -0.000032 -0.000024 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000017 -0.000023 -0.000032 -0.000043 -0.000059 -0.000081 -0.000110 -0.000148 -0.000199 -0.000266 -0.000352 -0.000464 -0.000607 -0.000789 -0.001017 -0.001299 -0.001645 -0.002063 -0.002561 -0.003145 -0.003819 -0.004581 -0.005426 -0.006341 -0.007304 -0.008286 -0.009246 -0.010135 -0.010892 -0.011451 -0.011736 -0.011669 -0.011175 -0.010187 -0.008658 -0.006572 -0.003956 -0.000888 0.002491 0.005988 0.009361 0.012345 0.014683 0.016165 0.016661 0.016161 0.014786 0.012787 0.010520 0.008391 0.006791 0.006024 0.006243 0.007408 0.009287 0.011486 0.013517 0.014895 0.015235 0.014336 0.012231 0.009195 0.005699 0.002327 -0.000336 -0.001815 -0.001837 -0.000388 0.002284 0.005724 0.009349 0.012570 0.014897 0.016029 0.015901 0.014684 0.012734 0.010518 0.008517 0.007135 0.006628 0.007071 0.008356 0.010219 0.012301 0.014213 0.015599 0.016193 0.015848 0.014550 0.012400 0.009588 0.006359 0.002968 -0.000349 -0.003395 -0.006030 -0.008168 -0.009774 -0.010854 -0.011446 -0.011608 -0.011408 -0.010922 -0.010222 -0.009375 -0.008443 -0.007477 -0.006518 -0.005599 -0.004743 -0.003966 -0.003275 -0.002673 -0.002157 -0.001722 -0.001362 -0.001067 -0.000829 -0.000639 -0.000489 -0.000372 -0.000281 -0.000211 -0.000157 -0.000117 -0.000086 -0.000063 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000061 -0.000084 -0.000114 -0.000154 -0.000207 -0.000276 -0.000366 -0.000482 -0.000630 -0.000817 -0.001053 -0.001344 -0.001700 -0.002129 -0.002639 -0.003235 -0.003921 -0.004694 -0.005549 -0.006470 -0.007436 -0.008415 -0.009365 -0.010235 -0.010965 -0.011484 -0.011718 -0.011588 -0.011020 -0.009949 -0.008330 -0.006152 -0.003445 -0.000292 0.003165 0.006732 0.010172 0.013228 0.015658 0.017270 0.017957 0.017732 0.016737 0.015238 0.013589 0.012183 0.011373 0.011407 0.012360 0.014105 0.016317 0.018517 0.020155 0.020719 0.019838 0.017375 0.013472 0.008551 0.003251 -0.001672 -0.005480 -0.007582 -0.007645 -0.005652 -0.001910 0.003012 0.008384 0.013446 0.017542 0.020225 0.021321 0.020935 0.019406 0.017227 0.014936 0.013016 0.011815 0.011491 0.012011 0.013167 0.014637 0.016050 0.017050 0.017361 0.016819 0.015385 0.013141 0.010259 0.006968 0.003514 0.000130 -0.002991 -0.005704 -0.007922 -0.009605 -0.010757 -0.011412 -0.011626 -0.011469 -0.011014 -0.010336 -0.009503 -0.008576 -0.007610 -0.006646 -0.005719 -0.004853 -0.004063 -0.003360 -0.002745 -0.002218 -0.001773 -0.001403 -0.001100 -0.000856 -0.000660 -0.000505 -0.000384 -0.000290 -0.000218 -0.000163 -0.000121 -0.000089 -0.000066 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000017 -0.000024 -0.000033 -0.000045 -0.000062 -0.000085 -0.000116 -0.000157 -0.000212 -0.000282 -0.000374 -0.000492 -0.000643 -0.000833 -0.001072 -0.001367 -0.001726 -0.002159 -0.002672 -0.003271 -0.003956 -0.004727 -0.005575 -0.006485 -0.007434 -0.008390 -0.009310 -0.010143 -0.010827 -0.011294 -0.011468 -0.011275 -0.010642 -0.009511 -0.007842 -0.005630 -0.002913 0.000220 0.003625 0.007107 0.010434 0.013362 0.015664 0.017172 0.017809 0.017616 0.016763 0.015535 0.014295 0.013425 0.013249 0.013964 0.015577 0.017879 0.020458 0.022757 0.024164 0.024135 0.022307 0.018592 0.013225 0.006749 -0.000051 -0.006273 -0.011047 -0.013683 -0.013793 -0.011359 -0.006736 -0.000590 0.006219 0.012788 0.018318 0.022239 0.024286 0.024513 0.023249 0.021015 0.018406 0.015981 0.014168 0.013206 0.013126 0.013771 0.014847 0.015992 0.016848 0.017120 0.016620 0.015282 0.013161 0.010406 0.007228 0.003863 0.000537 -0.002556 -0.005270 -0.007512 -0.009235 -0.010437 -0.011146 -0.011414 -0.011308 -0.010899 -0.010260 -0.009459 -0.008559 -0.007612 -0.006662 -0.005744 -0.004884 -0.004097 -0.003393 -0.002777 -0.002247 -0.001798 -0.001425 -0.001119 -0.000871 -0.000672 -0.000515 -0.000392 -0.000296 -0.000222 -0.000166 -0.000123 -0.000091 -0.000067 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000017 -0.000023 -0.000032 -0.000045 -0.000062 -0.000086 -0.000117 -0.000159 -0.000213 -0.000285 -0.000377 -0.000496 -0.000647 -0.000837 -0.001076 -0.001369 -0.001727 -0.002157 -0.002665 -0.003256 -0.003930 -0.004685 -0.005512 -0.006396 -0.007311 -0.008226 -0.009099 -0.009877 -0.010500 -0.010902 -0.011010 -0.010754 -0.010067 -0.008897 -0.007215 -0.005026 -0.002375 0.000639 0.003867 0.007113 0.010150 0.012747 0.014696 0.015856 0.016180 0.015746 0.014755 0.013520 0.012419 0.011835 0.012074 0.013295 0.015450 0.018263 0.021247 0.023774 0.025175 0.024873 0.022498 0.017994 0.011655 0.004117 -0.003730 -0.010874 -0.016342 -0.019369 -0.019524 -0.016787 -0.011552 -0.004557 0.003240 0.010827 0.017301 0.022002 0.024601 0.025122 0.023897 0.021479 0.018515 0.015633 0.013329 0.011909 0.011453 0.011840 0.012793 0.013952 0.014944 0.015450 0.015251 0.014250 0.012472 0.010041 0.007149 0.004018 0.000870 -0.002101 -0.004744 -0.006956 -0.008684 -0.009915 -0.010670 -0.010993 -0.010944 -0.010593 -0.010009 -0.009258 -0.008402 -0.007493 -0.006575 -0.005683 -0.004842 -0.004071 -0.003378 -0.002770 -0.002245 -0.001800 -0.001429 -0.001123 -0.000876 -0.000677 -0.000519 -0.000396 -0.000299 -0.000225 -0.000168 -0.000125 -0.000092 -0.000068 -0.000050 -0.000036 -0.000027 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000023 -0.000032 -0.000044 -0.000062 -0.000085 -0.000116 -0.000158 -0.000212 -0.000284 -0.000375 -0.000493 -0.000642 -0.000831 -0.001065 -0.001354 -0.001705 -0.002125 -0.002621 -0.003195 -0.003849 -0.004577 -0.005371 -0.006213 -0.007080 -0.007940 -0.008749 -0.009458 -0.010008 -0.010335 -0.010371 -0.010051 -0.009318 -0.008130 -0.006467 -0.004347 -0.001828 0.000982 0.003926 0.006808 0.009404 0.011493 0.012889 0.013477 0.013246 0.012308 0.010904 0.009379 0.008136 0.007569 0.007980 0.009507 0.012065 0.015328 0.018753 0.021653 0.023309 0.023104 0.020655 0.015908 0.009187 0.001176 -0.007172 -0.014778 -0.020607 -0.023845 -0.024036 -0.021157 -0.015626 -0.008226 0.000025 0.008051 0.014885 0.019821 0.022500 0.022940 0.021490 0.018736 0.015376 0.012093 0.009436 0.007755 0.007166 0.007565 0.008678 0.010133 0.011535 0.012534 0.012876 0.012432 0.011192 0.009256 0.006795 0.004021 0.001152 -0.001617 -0.004128 -0.006268 -0.007972 -0.009215 -0.010007 -0.010385 -0.010401 -0.010118 -0.009602 -0.008917 -0.008121 -0.007266 -0.006395 -0.005543 -0.004735 -0.003991 -0.003320 -0.002728 -0.002216 -0.001780 -0.001415 -0.001115 -0.000870 -0.000674 -0.000518 -0.000395 -0.000299 -0.000225 -0.000168 -0.000125 -0.000092 -0.000068 -0.000050 -0.000037 -0.000027 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000022 -0.000031 -0.000043 -0.000060 -0.000083 -0.000114 -0.000155 -0.000209 -0.000279 -0.000369 -0.000485 -0.000631 -0.000814 -0.001042 -0.001322 -0.001662 -0.002068 -0.002545 -0.003095 -0.003719 -0.004411 -0.005161 -0.005951 -0.006758 -0.007549 -0.008283 -0.008911 -0.009376 -0.009619 -0.009579 -0.009196 -0.008424 -0.007230 -0.005610 -0.003593 -0.001253 0.001293 0.003879 0.006304 0.008348 0.009802 0.010497 0.010345 0.009368 0.007717 0.005672 0.003616 0.001982 0.001186 0.001540 0.003179 0.005999 0.009647 0.013540 0.016950 0.019116 0.019384 0.017339 0.012910 0.006416 -0.001453 -0.009730 -0.017314 -0.023150 -0.026407 -0.026618 -0.023759 -0.018258 -0.010913 -0.002762 0.005100 0.011693 0.016303 0.018580 0.018558 0.016617 0.013380 0.009587 0.005959 0.003082 0.001330 0.000832 0.001486 0.003007 0.004998 0.007036 0.008735 0.009806 0.010082 0.009523 0.008204 0.006279 0.003949 0.001428 -0.001084 -0.003420 -0.005456 -0.007115 -0.008358 -0.009184 -0.009618 -0.009704 -0.009499 -0.009063 -0.008456 -0.007733 -0.006945 -0.006134 -0.005334 -0.004571 -0.003863 -0.003222 -0.002654 -0.002161 -0.001740 -0.001386 -0.001094 -0.000856 -0.000664 -0.000511 -0.000390 -0.000296 -0.000223 -0.000167 -0.000124 -0.000092 -0.000068 -0.000050 -0.000036 -0.000027 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000015 -0.000021 -0.000030 -0.000042 -0.000059 -0.000081 -0.000112 -0.000152 -0.000204 -0.000272 -0.000360 -0.000471 -0.000612 -0.000789 -0.001008 -0.001277 -0.001602 -0.001989 -0.002442 -0.002963 -0.003550 -0.004198 -0.004895 -0.005625 -0.006362 -0.007074 -0.007723 -0.008260 -0.008633 -0.008786 -0.008664 -0.008217 -0.007407 -0.006216 -0.004651 -0.002757 -0.000618 0.001632 0.003822 0.005745 0.007184 0.007937 0.007855 0.006872 0.005043 0.002553 -0.000278 -0.003030 -0.005234 -0.006446 -0.006332 -0.004747 -0.001790 0.002173 0.006546 0.010573 0.013463 0.014526 0.013309 0.009703 0.003990 -0.003174 -0.010850 -0.017961 -0.023473 -0.026565 -0.026776 -0.024085 -0.018913 -0.012046 -0.004502 0.002647 0.008450 0.012231 0.013676 0.012860 0.010202 0.006361 0.002110 -0.001807 -0.004789 -0.006456 -0.006685 -0.005593 -0.003489 -0.000798 0.002020 0.004543 0.006447 0.007530 0.007725 0.007083 0.005743 0.003897 0.001758 -0.000469 -0.002610 -0.004528 -0.006131 -0.007368 -0.008226 -0.008719 -0.008881 -0.008762 -0.008415 -0.007896 -0.007258 -0.006548 -0.005807 -0.005069 -0.004358 -0.003695 -0.003091 -0.002554 -0.002084 -0.001682 -0.001344 -0.001063 -0.000833 -0.000647 -0.000499 -0.000382 -0.000290 -0.000219 -0.000164 -0.000122 -0.000091 -0.000067 -0.000049 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000021 -0.000029 -0.000041 -0.000057 -0.000079 -0.000108 -0.000147 -0.000198 -0.000263 -0.000347 -0.000454 -0.000589 -0.000757 -0.000966 -0.001220 -0.001527 -0.001892 -0.002317 -0.002804 -0.003349 -0.003947 -0.004586 -0.005248 -0.005908 -0.006536 -0.007092 -0.007531 -0.007805 -0.007863 -0.007657 -0.007143 -0.006296 -0.005108 -0.003599 -0.001828 0.000107 0.002063 0.003859 0.005285 0.006125 0.006187 0.005332 0.003520 0.000828 -0.002524 -0.006184 -0.009697 -0.012557 -0.014290 -0.014534 -0.013119 -0.010130 -0.005919 -0.001083 0.003615 0.007366 0.009450 0.009373 0.006973 0.002473 -0.003538 -0.010187 -0.016459 -0.021372 -0.024144 -0.024337 -0.021930 -0.017326 -0.011275 -0.004744 0.001256 0.005844 0.008409 0.008703 0.006855 0.003328 -0.001185 -0.005893 -0.010043 -0.013039 -0.014513 -0.014363 -0.012732 -0.009961 -0.006509 -0.002869 0.000501 0.003246 0.005135 0.006076 0.006100 0.005335 0.003965 0.002202 0.000256 -0.001690 -0.003490 -0.005038 -0.006272 -0.007164 -0.007719 -0.007962 -0.007934 -0.007683 -0.007260 -0.006714 -0.006090 -0.005427 -0.004757 -0.004106 -0.003494 -0.002933 -0.002430 -0.001990 -0.001610 -0.001289 -0.001022 -0.000803 -0.000625 -0.000483 -0.000370 -0.000281 -0.000213 -0.000160 -0.000119 -0.000088 -0.000065 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000007 -0.000010 -0.000014 -0.000020 -0.000028 -0.000040 -0.000055 -0.000076 -0.000104 -0.000141 -0.000190 -0.000252 -0.000332 -0.000433 -0.000561 -0.000720 -0.000916 -0.001155 -0.001442 -0.001782 -0.002176 -0.002625 -0.003125 -0.003669 -0.004245 -0.004835 -0.005414 -0.005952 -0.006411 -0.006750 -0.006922 -0.006882 -0.006587 -0.006005 -0.005117 -0.003926 -0.002465 -0.000803 0.000949 0.002641 0.004084 0.005067 0.005374 0.004819 0.003279 0.000726 -0.002739 -0.006872 -0.011296 -0.015525 -0.019027 -0.021296 -0.021940 -0.020761 -0.017814 -0.013428 -0.008183 -0.002829 0.001817 0.005018 0.006239 0.005262 0.002234 -0.002342 -0.007686 -0.012874 -0.017001 -0.019347 -0.019504 -0.017455 -0.013575 -0.008561 -0.003304 0.001276 0.004392 0.005522 0.004497 0.001510 -0.002934 -0.008118 -0.013244 -0.017569 -0.020514 -0.021739 -0.021173 -0.018994 -0.015573 -0.011402 -0.007007 -0.002869 0.000628 0.003232 0.004833 0.005446 0.005189 0.004240 0.002812 0.001115 -0.000659 -0.002356 -0.003859 -0.005096 -0.006027 -0.006649 -0.006977 -0.007044 -0.006894 -0.006571 -0.006121 -0.005588 -0.005007 -0.004411 -0.003825 -0.003268 -0.002753 -0.002289 -0.001880 -0.001526 -0.001225 -0.000974 -0.000767 -0.000599 -0.000463 -0.000356 -0.000271 -0.000205 -0.000154 -0.000115 -0.000086 -0.000063 -0.000047 -0.000034 -0.000025 -0.000018 -0.000014 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000014 -0.000019 -0.000028 -0.000039 -0.000054 -0.000074 -0.000100 -0.000135 -0.000181 -0.000240 -0.000315 -0.000410 -0.000530 -0.000679 -0.000862 -0.001084 -0.001349 -0.001662 -0.002023 -0.002432 -0.002885 -0.003373 -0.003884 -0.004400 -0.004896 -0.005342 -0.005704 -0.005940 -0.006010 -0.005871 -0.005487 -0.004833 -0.003898 -0.002695 -0.001265 0.000313 0.001921 0.003403 0.004565 0.005196 0.005083 0.004048 0.001976 -0.001149 -0.005211 -0.009952 -0.014976 -0.019782 -0.023815 -0.026549 -0.027565 -0.026636 -0.023785 -0.019306 -0.013747 -0.007834 -0.002373 0.001892 0.004397 0.004869 0.003376 0.000326 -0.003610 -0.007612 -0.010872 -0.012738 -0.012847 -0.011182 -0.008089 -0.004196 -0.000304 0.002773 0.004353 0.004018 0.001681 -0.002405 -0.007699 -0.013471 -0.018932 -0.023360 -0.026210 -0.027178 -0.026228 -0.023572 -0.019612 -0.014863 -0.009872 -0.005139 -0.001064 0.002089 0.004196 0.005265 0.005402 0.004784 0.003618 0.002117 0.000476 -0.001144 -0.002620 -0.003870 -0.004848 -0.005540 -0.005955 -0.006120 -0.006072 -0.005851 -0.005500 -0.005058 -0.004562 -0.004042 -0.003522 -0.003023 -0.002557 -0.002135 -0.001759 -0.001433 -0.001154 -0.000920 -0.000726 -0.000568 -0.000440 -0.000339 -0.000259 -0.000196 -0.000148 -0.000111 -0.000082 -0.000061 -0.000045 -0.000033 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000027 -0.000037 -0.000051 -0.000070 -0.000096 -0.000128 -0.000171 -0.000226 -0.000296 -0.000385 -0.000497 -0.000635 -0.000804 -0.001008 -0.001251 -0.001536 -0.001864 -0.002232 -0.002636 -0.003067 -0.003513 -0.003954 -0.004368 -0.004724 -0.004989 -0.005125 -0.005094 -0.004858 -0.004386 -0.003659 -0.002672 -0.001444 -0.000025 0.001502 0.003016 0.004355 0.005329 0.005727 0.005343 0.004002 0.001600 -0.001873 -0.006293 -0.011397 -0.016785 -0.021950 -0.026331 -0.029392 -0.030697 -0.029995 -0.027276 -0.022797 -0.017065 -0.010769 -0.004687 0.000445 0.004047 0.005804 0.005713 0.004086 0.001489 -0.001372 -0.003787 -0.005181 -0.005234 -0.003935 -0.001593 0.001232 0.003836 0.005511 0.005689 0.004047 0.000575 -0.004423 -0.010382 -0.016577 -0.022240 -0.026686 -0.029409 -0.030146 -0.028898 -0.025903 -0.021585 -0.016473 -0.011119 -0.006032 -0.001613 0.001868 0.004283 0.005634 0.006022 0.005617 0.004623 0.003251 0.001695 0.000118 -0.001352 -0.002629 -0.003660 -0.004426 -0.004929 -0.005191 -0.005242 -0.005122 -0.004867 -0.004517 -0.004105 -0.003661 -0.003209 -0.002768 -0.002353 -0.001972 -0.001632 -0.001334 -0.001078 -0.000862 -0.000682 -0.000535 -0.000416 -0.000320 -0.000245 -0.000186 -0.000140 -0.000105 -0.000078 -0.000058 -0.000043 -0.000032 -0.000023 -0.000017 -0.000013 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000026 -0.000036 -0.000049 -0.000067 -0.000091 -0.000121 -0.000161 -0.000212 -0.000277 -0.000360 -0.000462 -0.000589 -0.000744 -0.000931 -0.001151 -0.001408 -0.001702 -0.002029 -0.002385 -0.002760 -0.003141 -0.003510 -0.003844 -0.004113 -0.004286 -0.004327 -0.004200 -0.003872 -0.003315 -0.002515 -0.001471 -0.000209 0.001222 0.002733 0.004205 0.005477 0.006362 0.006656 0.006161 0.004710 0.002202 -0.001366 -0.005872 -0.011057 -0.016529 -0.021791 -0.026293 -0.029500 -0.030975 -0.030453 -0.027898 -0.023529 -0.017805 -0.011370 -0.004957 0.000720 0.005087 0.007801 0.008806 0.008333 0.006849 0.004957 0.003271 0.002290 0.002294 0.003287 0.004996 0.006925 0.008463 0.009005 0.008080 0.005453 0.001172 -0.004423 -0.010765 -0.017146 -0.022837 -0.027195 -0.029762 -0.030315 -0.028885 -0.025728 -0.021276 -0.016056 -0.010615 -0.005449 -0.000954 0.002609 0.005113 0.006556 0.007037 0.006719 0.005800 0.004484 0.002961 0.001394 -0.000093 -0.001408 -0.002498 -0.003338 -0.003927 -0.004282 -0.004430 -0.004405 -0.004243 -0.003981 -0.003650 -0.003279 -0.002893 -0.002510 -0.002144 -0.001806 -0.001500 -0.001231 -0.000999 -0.000801 -0.000636 -0.000500 -0.000390 -0.000301 -0.000231 -0.000175 -0.000133 -0.000100 -0.000074 -0.000055 -0.000041 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000004 -0.000006 -0.000008 -0.000012 -0.000018 -0.000025 -0.000034 -0.000047 -0.000064 -0.000085 -0.000114 -0.000151 -0.000198 -0.000258 -0.000334 -0.000428 -0.000544 -0.000685 -0.000853 -0.001052 -0.001281 -0.001541 -0.001829 -0.002138 -0.002459 -0.002779 -0.003079 -0.003337 -0.003526 -0.003613 -0.003566 -0.003351 -0.002938 -0.002303 -0.001433 -0.000332 0.000974 0.002433 0.003960 0.005438 0.006712 0.007605 0.007920 0.007471 0.006098 0.003707 0.000294 -0.004026 -0.009007 -0.014278 -0.019366 -0.023746 -0.026907 -0.028423 -0.028028 -0.025669 -0.021531 -0.016026 -0.009741 -0.003357 0.002458 0.007153 0.010381 0.012053 0.012340 0.011630 0.010437 0.009292 0.008626 0.008683 0.009459 0.010712 0.012008 0.012812 0.012606 0.011002 0.007826 0.003168 -0.002623 -0.008994 -0.015275 -0.020784 -0.024933 -0.027310 -0.027729 -0.026242 -0.023111 -0.018759 -0.013696 -0.008446 -0.003480 0.000827 0.004227 0.006604 0.007957 0.008379 0.008028 0.007091 0.005763 0.004226 0.002637 0.001117 -0.000246 -0.001397 -0.002309 -0.002979 -0.003420 -0.003656 -0.003720 -0.003644 -0.003463 -0.003208 -0.002907 -0.002583 -0.002255 -0.001938 -0.001640 -0.001369 -0.001128 -0.000919 -0.000740 -0.000589 -0.000465 -0.000363 -0.000281 -0.000216 -0.000165 -0.000125 -0.000094 -0.000070 -0.000052 -0.000039 -0.000029 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000008 -0.000012 -0.000017 -0.000023 -0.000032 -0.000044 -0.000060 -0.000080 -0.000106 -0.000140 -0.000184 -0.000239 -0.000308 -0.000394 -0.000499 -0.000626 -0.000777 -0.000954 -0.001158 -0.001386 -0.001635 -0.001900 -0.002171 -0.002434 -0.002671 -0.002860 -0.002975 -0.002985 -0.002860 -0.002568 -0.002081 -0.001377 -0.000445 0.000709 0.002061 0.003560 0.005127 0.006649 0.007983 0.008963 0.009405 0.009135 0.008005 0.005924 0.002887 -0.001004 -0.005525 -0.010335 -0.015002 -0.019041 -0.021977 -0.023416 -0.023103 -0.020979 -0.017201 -0.012135 -0.006308 -0.000336 0.005173 0.009710 0.012950 0.014795 0.015384 0.015046 0.014230 0.013397 0.012926 0.013025 0.013690 0.014701 0.015671 0.016129 0.015624 0.013824 0.010596 0.006041 0.000497 -0.005520 -0.011393 -0.016498 -0.020306 -0.022451 -0.022776 -0.021344 -0.018410 -0.014372 -0.009706 -0.004897 -0.000380 0.003504 0.006529 0.008591 0.009695 0.009931 0.009444 0.008413 0.007018 0.005431 0.003796 0.002231 0.000817 -0.000391 -0.001369 -0.002110 -0.002627 -0.002941 -0.003083 -0.003084 -0.002976 -0.002790 -0.002553 -0.002287 -0.002011 -0.001738 -0.001479 -0.001241 -0.001027 -0.000840 -0.000679 -0.000543 -0.000429 -0.000336 -0.000261 -0.000201 -0.000154 -0.000117 -0.000088 -0.000066 -0.000049 -0.000037 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000011 -0.000016 -0.000022 -0.000031 -0.000042 -0.000056 -0.000075 -0.000099 -0.000130 -0.000170 -0.000220 -0.000283 -0.000361 -0.000456 -0.000570 -0.000705 -0.000861 -0.001040 -0.001238 -0.001452 -0.001677 -0.001901 -0.002112 -0.002293 -0.002421 -0.002472 -0.002417 -0.002226 -0.001869 -0.001322 -0.000562 0.000419 0.001619 0.003012 0.004555 0.006172 0.007762 0.009194 0.010315 0.010961 0.010969 0.010204 0.008580 0.006088 0.002814 -0.001047 -0.005194 -0.009243 -0.012765 -0.015338 -0.016607 -0.016346 -0.014501 -0.011210 -0.006792 -0.001716 0.003478 0.008252 0.012160 0.014919 0.016449 0.016877 0.016505 0.015734 0.014979 0.014576 0.014708 0.015366 0.016349 0.017305 0.017810 0.017455 0.015940 0.013146 0.009164 0.004294 -0.001001 -0.006169 -0.010656 -0.013992 -0.015855 -0.016109 -0.014817 -0.012214 -0.008658 -0.004577 -0.000405 0.003471 0.006751 0.009238 0.010846 0.011584 0.011539 0.010845 0.009666 0.008169 0.006509 0.004820 0.003207 0.001747 0.000489 -0.000542 -0.001342 -0.001921 -0.002301 -0.002509 -0.002575 -0.002531 -0.002406 -0.002225 -0.002011 -0.001781 -0.001549 -0.001326 -0.001119 -0.000930 -0.000764 -0.000620 -0.000497 -0.000395 -0.000311 -0.000242 -0.000187 -0.000143 -0.000109 -0.000082 -0.000062 -0.000046 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000015 -0.000021 -0.000029 -0.000039 -0.000052 -0.000070 -0.000092 -0.000121 -0.000157 -0.000203 -0.000260 -0.000330 -0.000415 -0.000517 -0.000636 -0.000774 -0.000929 -0.001100 -0.001283 -0.001471 -0.001654 -0.001820 -0.001952 -0.002029 -0.002026 -0.001917 -0.001674 -0.001269 -0.000677 0.000122 0.001138 0.002367 0.003791 0.005369 0.007034 0.008698 0.010243 0.011534 0.012422 0.012764 0.012435 0.011356 0.009512 0.006971 0.003897 0.000543 -0.002763 -0.005655 -0.007774 -0.008819 -0.008603 -0.007083 -0.004386 -0.000793 0.003291 0.007400 0.011079 0.013958 0.015813 0.016603 0.016470 0.015705 0.014687 0.013799 0.013348 0.013500 0.014242 0.015386 0.016603 0.017497 0.017681 0.016868 0.014927 0.011918 0.008086 0.003825 -0.000390 -0.004077 -0.006825 -0.008351 -0.008538 -0.007435 -0.005245 -0.002279 0.001096 0.004506 0.007621 0.010186 0.012037 0.013108 0.013414 0.013036 0.012098 0.010748 0.009135 0.007398 0.005657 0.004005 0.002511 0.001219 0.000150 -0.000692 -0.001318 -0.001747 -0.002007 -0.002126 -0.002135 -0.002060 -0.001928 -0.001759 -0.001570 -0.001375 -0.001184 -0.001004 -0.000839 -0.000692 -0.000564 -0.000454 -0.000362 -0.000286 -0.000223 -0.000173 -0.000133 -0.000102 -0.000077 -0.000058 -0.000044 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000014 -0.000020 -0.000027 -0.000036 -0.000049 -0.000065 -0.000085 -0.000111 -0.000144 -0.000186 -0.000237 -0.000300 -0.000376 -0.000467 -0.000572 -0.000693 -0.000828 -0.000974 -0.001129 -0.001286 -0.001434 -0.001562 -0.001653 -0.001688 -0.001643 -0.001494 -0.001214 -0.000777 -0.000158 0.000662 0.001692 0.002933 0.004368 0.005963 0.007662 0.009387 0.011037 0.012493 0.013627 0.014312 0.014436 0.013926 0.012763 0.010996 0.008754 0.006243 0.003729 0.001511 -0.000121 -0.000928 -0.000764 0.000389 0.002414 0.005061 0.007987 0.010802 0.013137 0.014706 0.015356 0.015100 0.014110 0.012686 0.011201 0.010020 0.009433 0.009593 0.010486 0.011928 0.013608 0.015141 0.016151 0.016341 0.015553 0.013800 0.011261 0.008251 0.005164 0.002407 0.000333 -0.000811 -0.000915 -0.000013 0.001733 0.004069 0.006691 0.009293 0.011604 0.013417 0.014605 0.015118 0.014977 0.014260 0.013078 0.011561 0.009842 0.008042 0.006265 0.004593 0.003085 0.001779 0.000693 -0.000171 -0.000824 -0.001287 -0.001583 -0.001742 -0.001791 -0.001758 -0.001665 -0.001534 -0.001380 -0.001217 -0.001054 -0.000898 -0.000754 -0.000625 -0.000511 -0.000413 -0.000331 -0.000262 -0.000206 -0.000160 -0.000123 -0.000095 -0.000072 -0.000054 -0.000041 -0.000030 -0.000023 -0.000017 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000010 -0.000013 -0.000018 -0.000025 -0.000034 -0.000045 -0.000060 -0.000079 -0.000102 -0.000132 -0.000170 -0.000216 -0.000273 -0.000340 -0.000421 -0.000513 -0.000619 -0.000735 -0.000861 -0.000992 -0.001122 -0.001241 -0.001338 -0.001397 -0.001400 -0.001326 -0.001151 -0.000849 -0.000396 0.000231 0.001051 0.002074 0.003302 0.004723 0.006310 0.008015 0.009773 0.011498 0.013090 0.014437 0.015431 0.015974 0.015999 0.015482 0.014455 0.013015 0.011319 0.009573 0.008007 0.006842 0.006256 0.006346 0.007108 0.008423 0.010075 0.011774 0.013206 0.014086 0.014213 0.013513 0.012055 0.010053 0.007827 0.005752 0.004187 0.003410 0.003568 0.004643 0.006457 0.008706 0.011012 0.012995 0.014342 0.014857 0.014497 0.013371 0.011710 0.009829 0.008061 0.006704 0.005974 0.005975 0.006696 0.008018 0.009744 0.011639 0.013461 0.015000 0.016096 0.016654 0.016644 0.016093 0.015071 0.013677 0.012027 0.010232 0.008398 0.006614 0.004949 0.003454 0.002160 0.001081 0.000216 -0.000445 -0.000923 -0.001240 -0.001425 -0.001503 -0.001500 -0.001438 -0.001337 -0.001213 -0.001076 -0.000937 -0.000803 -0.000677 -0.000563 -0.000463 -0.000376 -0.000302 -0.000240 -0.000189 -0.000147 -0.000114 -0.000088 -0.000067 -0.000051 -0.000038 -0.000028 -0.000021 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000024 -0.000032 -0.000042 -0.000056 -0.000073 -0.000094 -0.000121 -0.000155 -0.000196 -0.000247 -0.000307 -0.000378 -0.000460 -0.000552 -0.000653 -0.000761 -0.000872 -0.000980 -0.001076 -0.001149 -0.001185 -0.001167 -0.001074 -0.000885 -0.000576 -0.000125 0.000491 0.001289 0.002281 0.003471 0.004849 0.006395 0.008070 0.009820 0.011575 0.013249 0.014750 0.015984 0.016870 0.017346 0.017385 0.017004 0.016270 0.015296 0.014231 0.013241 0.012483 0.012075 0.012069 0.012434 0.013055 0.013740 0.014249 0.014338 0.013801 0.012518 0.010487 0.007837 0.004821 0.001783 -0.000897 -0.002863 -0.003843 -0.003696 -0.002442 -0.000254 0.002568 0.005650 0.008606 0.011102 0.012905 0.013917 0.014176 0.013836 0.013134 0.012334 0.011685 0.011375 0.011505 0.012086 0.013040 0.014230 0.015480 0.016613 0.017473 0.017945 0.017963 0.017514 0.016627 0.015368 0.013824 0.012091 0.010268 0.008443 0.006689 0.005066 0.003615 0.002360 0.001313 0.000471 -0.000178 -0.000653 -0.000976 -0.001173 -0.001268 -0.001286 -0.001247 -0.001169 -0.001068 -0.000953 -0.000834 -0.000718 -0.000608 -0.000508 -0.000418 -0.000341 -0.000274 -0.000219 -0.000173 -0.000136 -0.000105 -0.000081 -0.000062 -0.000047 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000017 -0.000022 -0.000030 -0.000039 -0.000051 -0.000067 -0.000086 -0.000111 -0.000141 -0.000178 -0.000223 -0.000277 -0.000340 -0.000412 -0.000492 -0.000580 -0.000674 -0.000768 -0.000859 -0.000938 -0.000994 -0.001014 -0.000984 -0.000883 -0.000693 -0.000392 0.000041 0.000627 0.001383 0.002321 0.003445 0.004750 0.006220 0.007824 0.009518 0.011244 0.012933 0.014508 0.015892 0.017015 0.017824 0.018289 0.018415 0.018244 0.017851 0.017336 0.016810 0.016372 0.016087 0.015968 0.015963 0.015956 0.015779 0.015237 0.014146 0.012372 0.009862 0.006679 0.003002 -0.000883 -0.004617 -0.007814 -0.010124 -0.011281 -0.011153 -0.009756 -0.007261 -0.003959 -0.000220 0.003567 0.007053 0.009975 0.012186 0.013662 0.014491 0.014837 0.014908 0.014903 0.014986 0.015259 0.015749 0.016418 0.017177 0.017907 0.018486 0.018805 0.018787 0.018393 0.017621 0.016502 0.015097 0.013480 0.011735 0.009941 0.008173 0.006493 0.004949 0.003574 0.002388 0.001398 0.000601 -0.000016 -0.000471 -0.000785 -0.000982 -0.001084 -0.001113 -0.001090 -0.001029 -0.000944 -0.000847 -0.000744 -0.000643 -0.000546 -0.000458 -0.000378 -0.000309 -0.000250 -0.000200 -0.000158 -0.000124 -0.000097 -0.000075 -0.000057 -0.000044 -0.000033 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000061 -0.000079 -0.000101 -0.000128 -0.000161 -0.000202 -0.000249 -0.000305 -0.000369 -0.000440 -0.000517 -0.000599 -0.000681 -0.000758 -0.000824 -0.000870 -0.000882 -0.000847 -0.000749 -0.000569 -0.000288 0.000113 0.000653 0.001348 0.002209 0.003241 0.004443 0.005800 0.007290 0.008876 0.010513 0.012143 0.013705 0.015135 0.016375 0.017379 0.018118 0.018588 0.018812 0.018834 0.018715 0.018521 0.018304 0.018088 0.017853 0.017534 0.017014 0.016148 0.014780 0.012777 0.010061 0.006636 0.002611 -0.001800 -0.006290 -0.010495 -0.014036 -0.016571 -0.017849 -0.017741 -0.016265 -0.013584 -0.009977 -0.005803 -0.001442 0.002750 0.006493 0.009604 0.012014 0.013753 0.014932 0.015702 0.016227 0.016646 0.017057 0.017503 0.017976 0.018427 0.018783 0.018966 0.018906 0.018557 0.017897 0.016935 0.015704 0.014255 0.012653 0.010967 0.009265 0.007607 0.006044 0.004615 0.003349 0.002259 0.001351 0.000618 0.000051 -0.000369 -0.000660 -0.000846 -0.000945 -0.000978 -0.000962 -0.000913 -0.000841 -0.000757 -0.000667 -0.000578 -0.000492 -0.000414 -0.000343 -0.000280 -0.000227 -0.000182 -0.000144 -0.000114 -0.000089 -0.000069 -0.000053 -0.000040 -0.000030 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000044 -0.000057 -0.000072 -0.000092 -0.000116 -0.000146 -0.000182 -0.000224 -0.000274 -0.000331 -0.000394 -0.000463 -0.000535 -0.000607 -0.000675 -0.000734 -0.000773 -0.000783 -0.000751 -0.000663 -0.000503 -0.000253 0.000103 0.000583 0.001200 0.001965 0.002883 0.003953 0.005165 0.006501 0.007931 0.009418 0.010918 0.012379 0.013751 0.014986 0.016046 0.016904 0.017551 0.017996 0.018262 0.018382 0.018387 0.018297 0.018105 0.017771 0.017220 0.016341 0.015010 0.013103 0.010527 0.007245 0.003302 -0.001166 -0.005928 -0.010677 -0.015057 -0.018707 -0.021308 -0.022623 -0.022536 -0.021062 -0.018353 -0.014670 -0.010348 -0.005752 -0.001223 0.002953 0.006580 0.009557 0.011877 0.013606 0.014855 0.015753 0.016419 0.016944 0.017381 0.017741 0.018005 0.018134 0.018082 0.017809 0.017289 0.016515 0.015500 0.014275 0.012885 0.011385 0.009831 0.008279 0.006779 0.005375 0.004096 0.002967 0.001997 0.001190 0.000541 0.000038 -0.000334 -0.000592 -0.000757 -0.000845 -0.000875 -0.000862 -0.000818 -0.000755 -0.000680 -0.000601 -0.000521 -0.000445 -0.000374 -0.000311 -0.000255 -0.000206 -0.000165 -0.000131 -0.000104 -0.000081 -0.000063 -0.000048 -0.000037 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000084 -0.000105 -0.000132 -0.000164 -0.000202 -0.000247 -0.000298 -0.000354 -0.000416 -0.000481 -0.000546 -0.000608 -0.000662 -0.000700 -0.000713 -0.000690 -0.000619 -0.000485 -0.000275 0.000027 0.000435 0.000961 0.001614 0.002399 0.003315 0.004355 0.005502 0.006734 0.008021 0.009325 0.010608 0.011829 0.012949 0.013936 0.014770 0.015439 0.015945 0.016297 0.016511 0.016597 0.016554 0.016359 0.015961 0.015282 0.014224 0.012678 0.010549 0.007773 0.004340 0.000316 -0.004156 -0.008847 -0.013469 -0.017694 -0.021193 -0.023678 -0.024937 -0.024867 -0.023482 -0.020919 -0.017411 -0.013263 -0.008803 -0.004347 -0.000164 0.003553 0.006694 0.009228 0.011192 0.012667 0.013755 0.014556 0.015151 0.015594 0.015908 0.016091 0.016126 0.015988 0.015654 0.015112 0.014362 0.013418 0.012308 0.011069 0.009747 0.008389 0.007040 0.005742 0.004530 0.003430 0.002460 0.001629 0.000940 0.000387 -0.000039 -0.000353 -0.000570 -0.000707 -0.000778 -0.000800 -0.000784 -0.000742 -0.000684 -0.000616 -0.000544 -0.000473 -0.000404 -0.000340 -0.000282 -0.000232 -0.000188 -0.000151 -0.000120 -0.000094 -0.000074 -0.000057 -0.000044 -0.000034 -0.000025 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000048 -0.000060 -0.000076 -0.000096 -0.000119 -0.000148 -0.000183 -0.000223 -0.000269 -0.000320 -0.000376 -0.000436 -0.000496 -0.000555 -0.000607 -0.000646 -0.000665 -0.000656 -0.000606 -0.000505 -0.000340 -0.000099 0.000229 0.000655 0.001185 0.001824 0.002570 0.003416 0.004350 0.005352 0.006398 0.007458 0.008500 0.009493 0.010407 0.011217 0.011908 0.012469 0.012901 0.013209 0.013399 0.013474 0.013422 0.013215 0.012802 0.012111 0.011057 0.009551 0.007517 0.004909 0.001733 -0.001945 -0.005990 -0.010199 -0.014318 -0.018064 -0.021156 -0.023346 -0.024456 -0.024397 -0.023185 -0.020934 -0.017846 -0.014181 -0.010220 -0.006238 -0.002466 0.000924 0.003828 0.006211 0.008095 0.009541 0.010628 0.011439 0.012043 0.012488 0.012800 0.012984 0.013032 0.012928 0.012659 0.012218 0.011606 0.010836 0.009929 0.008918 0.007837 0.006724 0.005619 0.004554 0.003560 0.002658 0.001864 0.001186 0.000626 0.000178 -0.000165 -0.000414 -0.000584 -0.000687 -0.000736 -0.000745 -0.000724 -0.000681 -0.000625 -0.000562 -0.000496 -0.000430 -0.000368 -0.000310 -0.000257 -0.000211 -0.000171 -0.000137 -0.000109 -0.000086 -0.000067 -0.000052 -0.000040 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000035 -0.000044 -0.000055 -0.000069 -0.000087 -0.000108 -0.000134 -0.000165 -0.000202 -0.000244 -0.000291 -0.000343 -0.000398 -0.000455 -0.000512 -0.000564 -0.000607 -0.000636 -0.000642 -0.000617 -0.000551 -0.000435 -0.000260 -0.000015 0.000306 0.000708 0.001193 0.001760 0.002402 0.003107 0.003859 0.004638 0.005420 0.006179 0.006891 0.007534 0.008091 0.008550 0.008908 0.009167 0.009335 0.009417 0.009416 0.009323 0.009114 0.008745 0.008159 0.007285 0.006050 0.004394 0.002284 -0.000276 -0.003232 -0.006475 -0.009843 -0.013133 -0.016120 -0.018582 -0.020322 -0.021199 -0.021145 -0.020174 -0.018378 -0.015919 -0.013004 -0.009858 -0.006695 -0.003700 -0.001006 0.001307 0.003213 0.004731 0.005910 0.006816 0.007512 0.008055 0.008483 0.008813 0.009050 0.009184 0.009202 0.009090 0.008840 0.008450 0.007927 0.007289 0.006557 0.005759 0.004927 0.004091 0.003280 0.002519 0.001827 0.001218 0.000699 0.000272 -0.000066 -0.000321 -0.000503 -0.000622 -0.000688 -0.000714 -0.000707 -0.000677 -0.000632 -0.000576 -0.000516 -0.000454 -0.000393 -0.000335 -0.000282 -0.000235 -0.000192 -0.000156 -0.000125 -0.000099 -0.000078 -0.000061 -0.000048 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000064 -0.000079 -0.000098 -0.000122 -0.000150 -0.000183 -0.000222 -0.000266 -0.000314 -0.000366 -0.000421 -0.000477 -0.000531 -0.000580 -0.000619 -0.000642 -0.000642 -0.000614 -0.000548 -0.000438 -0.000278 -0.000063 0.000210 0.000541 0.000928 0.001363 0.001835 0.002331 0.002833 0.003322 0.003776 0.004179 0.004513 0.004770 0.004945 0.005041 0.005067 0.005035 0.004960 0.004851 0.004709 0.004521 0.004258 0.003880 0.003332 0.002560 0.001512 0.000159 -0.001506 -0.003451 -0.005604 -0.007859 -0.010074 -0.012093 -0.013758 -0.014932 -0.015514 -0.015459 -0.014777 -0.013539 -0.011862 -0.009895 -0.007798 -0.005718 -0.003778 -0.002065 -0.000621 0.000549 0.001470 0.002188 0.002757 0.003228 0.003640 0.004016 0.004364 0.004677 0.004938 0.005129 0.005228 0.005223 0.005105 0.004875 0.004540 0.004117 0.003625 0.003089 0.002534 0.001984 0.001460 0.000981 0.000557 0.000197 -0.000097 -0.000326 -0.000494 -0.000607 -0.000675 -0.000704 -0.000704 -0.000680 -0.000641 -0.000591 -0.000535 -0.000476 -0.000417 -0.000360 -0.000307 -0.000258 -0.000214 -0.000176 -0.000142 -0.000114 -0.000091 -0.000071 -0.000056 -0.000043 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000072 -0.000090 -0.000111 -0.000137 -0.000167 -0.000203 -0.000244 -0.000289 -0.000339 -0.000392 -0.000448 -0.000505 -0.000559 -0.000609 -0.000649 -0.000675 -0.000683 -0.000666 -0.000620 -0.000542 -0.000429 -0.000280 -0.000098 0.000114 0.000348 0.000595 0.000840 0.001070 0.001267 0.001416 0.001503 0.001520 0.001461 0.001332 0.001142 0.000909 0.000656 0.000407 0.000185 0.000004 -0.000132 -0.000233 -0.000321 -0.000433 -0.000609 -0.000892 -0.001317 -0.001905 -0.002655 -0.003543 -0.004521 -0.005516 -0.006443 -0.007216 -0.007755 -0.008005 -0.007941 -0.007574 -0.006950 -0.006141 -0.005236 -0.004324 -0.003485 -0.002774 -0.002221 -0.001826 -0.001566 -0.001402 -0.001284 -0.001165 -0.001009 -0.000790 -0.000503 -0.000155 0.000233 0.000632 0.001011 0.001343 0.001603 0.001775 0.001851 0.001830 0.001721 0.001537 0.001296 0.001018 0.000724 0.000432 0.000158 -0.000087 -0.000295 -0.000461 -0.000584 -0.000668 -0.000717 -0.000734 -0.000727 -0.000701 -0.000661 -0.000612 -0.000556 -0.000498 -0.000440 -0.000383 -0.000330 -0.000281 -0.000236 -0.000195 -0.000160 -0.000130 -0.000104 -0.000083 -0.000065 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000043 -0.000053 -0.000066 -0.000082 -0.000101 -0.000125 -0.000153 -0.000186 -0.000224 -0.000267 -0.000315 -0.000367 -0.000423 -0.000482 -0.000543 -0.000603 -0.000659 -0.000710 -0.000751 -0.000779 -0.000794 -0.000792 -0.000773 -0.000741 -0.000696 -0.000646 -0.000598 -0.000562 -0.000550 -0.000576 -0.000653 -0.000792 -0.001004 -0.001293 -0.001655 -0.002080 -0.002549 -0.003034 -0.003501 -0.003913 -0.004233 -0.004431 -0.004482 -0.004378 -0.004123 -0.003734 -0.003242 -0.002685 -0.002103 -0.001539 -0.001026 -0.000589 -0.000239 0.000027 0.000221 0.000363 0.000473 0.000565 0.000642 0.000694 0.000698 0.000625 0.000445 0.000135 -0.000313 -0.000890 -0.001566 -0.002296 -0.003026 -0.003697 -0.004254 -0.004654 -0.004870 -0.004892 -0.004730 -0.004409 -0.003966 -0.003443 -0.002884 -0.002329 -0.001813 -0.001362 -0.000992 -0.000712 -0.000521 -0.000414 -0.000376 -0.000393 -0.000448 -0.000524 -0.000607 -0.000686 -0.000753 -0.000800 -0.000828 -0.000834 -0.000822 -0.000794 -0.000753 -0.000703 -0.000646 -0.000587 -0.000526 -0.000466 -0.000408 -0.000353 -0.000303 -0.000257 -0.000215 -0.000178 -0.000146 -0.000119 -0.000095 -0.000076 -0.000060 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000060 -0.000075 -0.000092 -0.000114 -0.000140 -0.000171 -0.000206 -0.000247 -0.000293 -0.000344 -0.000401 -0.000462 -0.000528 -0.000597 -0.000668 -0.000740 -0.000811 -0.000881 -0.000948 -0.001014 -0.001081 -0.001151 -0.001230 -0.001324 -0.001441 -0.001592 -0.001788 -0.002041 -0.002362 -0.002760 -0.003240 -0.003801 -0.004435 -0.005124 -0.005841 -0.006547 -0.007199 -0.007745 -0.008134 -0.008319 -0.008259 -0.007925 -0.007303 -0.006398 -0.005228 -0.003831 -0.002257 -0.000567 0.001170 0.002883 0.004505 0.005972 0.007232 0.008242 0.008968 0.009385 0.009478 0.009236 0.008659 0.007755 0.006548 0.005078 0.003399 0.001583 -0.000285 -0.002117 -0.003825 -0.005332 -0.006575 -0.007512 -0.008123 -0.008413 -0.008405 -0.008141 -0.007673 -0.007056 -0.006349 -0.005602 -0.004861 -0.004161 -0.003529 -0.002981 -0.002522 -0.002153 -0.001866 -0.001650 -0.001491 -0.001374 -0.001287 -0.001219 -0.001159 -0.001102 -0.001044 -0.000982 -0.000916 -0.000847 -0.000775 -0.000704 -0.000633 -0.000564 -0.000499 -0.000437 -0.000379 -0.000326 -0.000278 -0.000235 -0.000197 -0.000163 -0.000133 -0.000108 -0.000087 -0.000069 -0.000055 -0.000043 -0.000034 -0.000026 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000045 -0.000055 -0.000068 -0.000084 -0.000104 -0.000128 -0.000157 -0.000190 -0.000229 -0.000273 -0.000323 -0.000380 -0.000442 -0.000512 -0.000589 -0.000672 -0.000762 -0.000859 -0.000963 -0.001076 -0.001201 -0.001340 -0.001498 -0.001681 -0.001898 -0.002156 -0.002465 -0.002838 -0.003282 -0.003809 -0.004423 -0.005128 -0.005917 -0.006777 -0.007683 -0.008600 -0.009482 -0.010274 -0.010914 -0.011337 -0.011481 -0.011291 -0.010720 -0.009742 -0.008346 -0.006547 -0.004380 -0.001904 0.000799 0.003630 0.006478 0.009225 0.011752 0.013950 0.015721 0.016988 0.017693 0.017802 0.017306 0.016223 0.014595 0.012489 0.009998 0.007232 0.004317 0.001384 -0.001439 -0.004037 -0.006312 -0.008195 -0.009641 -0.010639 -0.011201 -0.011364 -0.011183 -0.010723 -0.010051 -0.009237 -0.008343 -0.007424 -0.006523 -0.005675 -0.004902 -0.004219 -0.003630 -0.003132 -0.002717 -0.002375 -0.002095 -0.001863 -0.001668 -0.001501 -0.001355 -0.001224 -0.001104 -0.000992 -0.000889 -0.000792 -0.000702 -0.000619 -0.000543 -0.000473 -0.000409 -0.000352 -0.000301 -0.000255 -0.000215 -0.000179 -0.000148 -0.000122 -0.000099 -0.000080 -0.000064 -0.000051 -0.000040 -0.000031 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000050 -0.000062 -0.000077 -0.000095 -0.000117 -0.000144 -0.000175 -0.000212 -0.000254 -0.000303 -0.000359 -0.000423 -0.000495 -0.000577 -0.000670 -0.000774 -0.000891 -0.001024 -0.001174 -0.001345 -0.001542 -0.001772 -0.002040 -0.002355 -0.002726 -0.003163 -0.003675 -0.004272 -0.004962 -0.005747 -0.006626 -0.007590 -0.008621 -0.009688 -0.010750 -0.011754 -0.012636 -0.013326 -0.013749 -0.013830 -0.013502 -0.012708 -0.011409 -0.009586 -0.007249 -0.004434 -0.001209 0.002330 0.006058 0.009831 0.013491 0.016876 0.019832 0.022219 0.023922 0.024860 0.024984 0.024287 0.022800 0.020590 0.017762 0.014448 0.010803 0.006994 0.003191 -0.000450 -0.003786 -0.006709 -0.009138 -0.011030 -0.012375 -0.013193 -0.013531 -0.013451 -0.013029 -0.012343 -0.011470 -0.010479 -0.009434 -0.008386 -0.007375 -0.006432 -0.005574 -0.004811 -0.004145 -0.003572 -0.003084 -0.002671 -0.002322 -0.002025 -0.001772 -0.001553 -0.001363 -0.001196 -0.001049 -0.000917 -0.000801 -0.000697 -0.000604 -0.000521 -0.000448 -0.000384 -0.000327 -0.000278 -0.000234 -0.000196 -0.000164 -0.000135 -0.000111 -0.000090 -0.000073 -0.000058 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000056 -0.000070 -0.000087 -0.000107 -0.000132 -0.000161 -0.000196 -0.000236 -0.000283 -0.000338 -0.000402 -0.000476 -0.000561 -0.000660 -0.000775 -0.000907 -0.001060 -0.001237 -0.001444 -0.001686 -0.001969 -0.002301 -0.002690 -0.003146 -0.003678 -0.004295 -0.005004 -0.005811 -0.006718 -0.007720 -0.008804 -0.009949 -0.011119 -0.012269 -0.013340 -0.014264 -0.014962 -0.015354 -0.015357 -0.014897 -0.013909 -0.012347 -0.010186 -0.007434 -0.004128 -0.000342 0.003815 0.008202 0.012650 0.016975 0.020982 0.024486 0.027317 0.029336 0.030442 0.030579 0.029739 0.027963 0.025337 0.021990 0.018084 0.013804 0.009346 0.004905 0.000663 -0.003225 -0.006637 -0.009488 -0.011733 -0.013363 -0.014404 -0.014905 -0.014936 -0.014577 -0.013912 -0.013023 -0.011987 -0.010871 -0.009732 -0.008615 -0.007554 -0.006573 -0.005686 -0.004898 -0.004208 -0.003611 -0.003099 -0.002660 -0.002286 -0.001967 -0.001693 -0.001459 -0.001256 -0.001082 -0.000930 -0.000799 -0.000685 -0.000585 -0.000499 -0.000424 -0.000360 -0.000304 -0.000256 -0.000215 -0.000179 -0.000149 -0.000123 -0.000101 -0.000082 -0.000067 -0.000054 -0.000043 -0.000034 -0.000027 -0.000021 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000079 -0.000098 -0.000120 -0.000148 -0.000180 -0.000219 -0.000264 -0.000317 -0.000380 -0.000454 -0.000541 -0.000643 -0.000764 -0.000905 -0.001071 -0.001267 -0.001498 -0.001770 -0.002091 -0.002466 -0.002907 -0.003420 -0.004015 -0.004701 -0.005483 -0.006365 -0.007347 -0.008421 -0.009573 -0.010777 -0.011996 -0.013180 -0.014267 -0.015187 -0.015859 -0.016198 -0.016119 -0.015543 -0.014402 -0.012647 -0.010252 -0.007223 -0.003598 0.000543 0.005086 0.009879 0.014740 0.019468 0.023852 0.027687 0.030786 0.032995 0.034203 0.034348 0.033424 0.031476 0.028603 0.024948 0.020688 0.016026 0.011177 0.006348 0.001734 -0.002501 -0.006228 -0.009360 -0.011850 -0.013690 -0.014905 -0.015547 -0.015686 -0.015406 -0.014791 -0.013926 -0.012890 -0.011753 -0.010575 -0.009404 -0.008279 -0.007226 -0.006262 -0.005397 -0.004630 -0.003960 -0.003380 -0.002881 -0.002453 -0.002088 -0.001776 -0.001511 -0.001284 -0.001092 -0.000927 -0.000786 -0.000666 -0.000563 -0.000475 -0.000400 -0.000337 -0.000282 -0.000236 -0.000197 -0.000164 -0.000136 -0.000112 -0.000092 -0.000075 -0.000061 -0.000049 -0.000039 -0.000031 -0.000025 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000057 -0.000071 -0.000088 -0.000110 -0.000135 -0.000165 -0.000201 -0.000244 -0.000295 -0.000356 -0.000429 -0.000516 -0.000618 -0.000741 -0.000887 -0.001060 -0.001266 -0.001511 -0.001800 -0.002142 -0.002543 -0.003012 -0.003558 -0.004188 -0.004910 -0.005728 -0.006646 -0.007660 -0.008762 -0.009933 -0.011148 -0.012366 -0.013537 -0.014599 -0.015479 -0.016098 -0.016370 -0.016212 -0.015544 -0.014299 -0.012429 -0.009908 -0.006741 -0.002970 0.001326 0.006029 0.010985 0.016008 0.020890 0.025417 0.029377 0.032577 0.034857 0.036104 0.036253 0.035298 0.033289 0.030327 0.026560 0.022172 0.017372 0.012376 0.007400 0.002638 -0.001742 -0.005612 -0.008882 -0.011505 -0.013471 -0.014804 -0.015555 -0.015793 -0.015597 -0.015052 -0.014242 -0.013244 -0.012129 -0.010958 -0.009781 -0.008638 -0.007559 -0.006562 -0.005659 -0.004853 -0.004143 -0.003525 -0.002990 -0.002531 -0.002139 -0.001805 -0.001522 -0.001282 -0.001079 -0.000908 -0.000763 -0.000641 -0.000537 -0.000450 -0.000376 -0.000314 -0.000261 -0.000217 -0.000180 -0.000149 -0.000123 -0.000102 -0.000083 -0.000068 -0.000055 -0.000044 -0.000036 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000021 -0.000026 -0.000032 -0.000040 -0.000051 -0.000064 -0.000080 -0.000099 -0.000123 -0.000151 -0.000184 -0.000225 -0.000273 -0.000332 -0.000402 -0.000486 -0.000587 -0.000709 -0.000854 -0.001029 -0.001237 -0.001486 -0.001781 -0.002130 -0.002540 -0.003019 -0.003575 -0.004214 -0.004944 -0.005768 -0.006687 -0.007697 -0.008786 -0.009937 -0.011121 -0.012299 -0.013419 -0.014422 -0.015236 -0.015785 -0.015986 -0.015759 -0.015029 -0.013732 -0.011821 -0.009276 -0.006102 -0.002342 0.001927 0.006589 0.011492 0.016454 0.021274 0.025740 0.029644 0.032798 0.035046 0.036275 0.036423 0.035484 0.033507 0.030593 0.026886 0.022568 0.017840 0.012916 0.008005 0.003296 -0.001048 -0.004901 -0.008175 -0.010823 -0.012834 -0.014228 -0.015052 -0.015371 -0.015257 -0.014793 -0.014058 -0.013126 -0.012067 -0.010941 -0.009797 -0.008677 -0.007610 -0.006617 -0.005712 -0.004899 -0.004179 -0.003549 -0.003002 -0.002531 -0.002128 -0.001786 -0.001496 -0.001252 -0.001046 -0.000874 -0.000730 -0.000609 -0.000507 -0.000422 -0.000351 -0.000291 -0.000241 -0.000200 -0.000165 -0.000136 -0.000112 -0.000092 -0.000075 -0.000061 -0.000050 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000057 -0.000072 -0.000089 -0.000111 -0.000137 -0.000168 -0.000206 -0.000251 -0.000306 -0.000373 -0.000453 -0.000550 -0.000668 -0.000810 -0.000980 -0.001185 -0.001429 -0.001721 -0.002065 -0.002470 -0.002943 -0.003490 -0.004118 -0.004833 -0.005636 -0.006528 -0.007503 -0.008549 -0.009647 -0.010768 -0.011874 -0.012917 -0.013838 -0.014569 -0.015039 -0.015172 -0.014892 -0.014130 -0.012829 -0.010948 -0.008469 -0.005399 -0.001781 0.002310 0.006764 0.011437 0.016160 0.020740 0.024980 0.028684 0.031675 0.033806 0.034972 0.035114 0.034227 0.032357 0.029600 0.026091 0.021999 0.017515 0.012840 0.008167 0.003676 -0.000480 -0.004181 -0.007345 -0.009923 -0.011905 -0.013305 -0.014165 -0.014542 -0.014503 -0.014122 -0.013474 -0.012627 -0.011649 -0.010595 -0.009515 -0.008449 -0.007426 -0.006468 -0.005589 -0.004796 -0.004090 -0.003470 -0.002930 -0.002464 -0.002065 -0.001726 -0.001439 -0.001198 -0.000997 -0.000828 -0.000688 -0.000571 -0.000474 -0.000393 -0.000325 -0.000268 -0.000222 -0.000183 -0.000150 -0.000124 -0.000101 -0.000083 -0.000068 -0.000055 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000025 -0.000032 -0.000041 -0.000051 -0.000064 -0.000080 -0.000100 -0.000123 -0.000152 -0.000186 -0.000229 -0.000280 -0.000342 -0.000418 -0.000509 -0.000621 -0.000755 -0.000918 -0.001114 -0.001348 -0.001628 -0.001958 -0.002347 -0.002800 -0.003323 -0.003924 -0.004604 -0.005367 -0.006209 -0.007127 -0.008106 -0.009127 -0.010163 -0.011177 -0.012124 -0.012948 -0.013589 -0.013980 -0.014051 -0.013736 -0.012973 -0.011712 -0.009918 -0.007577 -0.004700 -0.001327 0.002471 0.006593 0.010907 0.015256 0.019468 0.023361 0.026760 0.029502 0.031456 0.032525 0.032657 0.031848 0.030139 0.027616 0.024403 0.020653 0.016538 0.012239 0.007934 0.003786 -0.000067 -0.003513 -0.006475 -0.008907 -0.010797 -0.012155 -0.013015 -0.013427 -0.013450 -0.013150 -0.012592 -0.011842 -0.010959 -0.009997 -0.009003 -0.008013 -0.007057 -0.006157 -0.005327 -0.004574 -0.003902 -0.003309 -0.002791 -0.002343 -0.001960 -0.001633 -0.001358 -0.001126 -0.000933 -0.000773 -0.000640 -0.000529 -0.000437 -0.000361 -0.000298 -0.000246 -0.000202 -0.000166 -0.000136 -0.000112 -0.000091 -0.000074 -0.000061 -0.000049 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000058 -0.000072 -0.000089 -0.000111 -0.000136 -0.000168 -0.000206 -0.000253 -0.000311 -0.000380 -0.000466 -0.000569 -0.000695 -0.000846 -0.001029 -0.001249 -0.001510 -0.001820 -0.002183 -0.002607 -0.003096 -0.003656 -0.004288 -0.004995 -0.005774 -0.006617 -0.007513 -0.008442 -0.009379 -0.010288 -0.011129 -0.011852 -0.012401 -0.012717 -0.012738 -0.012406 -0.011669 -0.010483 -0.008821 -0.006672 -0.004050 -0.000992 0.002436 0.006143 0.010012 0.013903 0.017664 0.021136 0.024162 0.026603 0.028341 0.029293 0.029412 0.028695 0.027179 0.024939 0.022083 0.018746 0.015078 0.011240 0.007386 0.003661 0.000190 -0.002929 -0.005625 -0.007855 -0.009605 -0.010881 -0.011711 -0.012136 -0.012206 -0.011978 -0.011510 -0.010859 -0.010079 -0.009220 -0.008324 -0.007425 -0.006553 -0.005727 -0.004961 -0.004264 -0.003639 -0.003086 -0.002602 -0.002183 -0.001823 -0.001517 -0.001258 -0.001041 -0.000860 -0.000710 -0.000586 -0.000484 -0.000399 -0.000329 -0.000271 -0.000223 -0.000183 -0.000150 -0.000123 -0.000100 -0.000082 -0.000067 -0.000054 -0.000044 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000032 -0.000041 -0.000051 -0.000064 -0.000080 -0.000099 -0.000122 -0.000150 -0.000185 -0.000227 -0.000279 -0.000343 -0.000420 -0.000515 -0.000630 -0.000769 -0.000936 -0.001137 -0.001376 -0.001660 -0.001993 -0.002380 -0.002827 -0.003338 -0.003914 -0.004555 -0.005259 -0.006019 -0.006822 -0.007650 -0.008481 -0.009281 -0.010014 -0.010636 -0.011097 -0.011346 -0.011330 -0.010999 -0.010309 -0.009224 -0.007724 -0.005802 -0.003473 -0.000771 0.002246 0.005495 0.008875 0.012266 0.015537 0.018551 0.021175 0.023289 0.024794 0.025619 0.025724 0.025106 0.023797 0.021861 0.019390 0.016498 0.013315 0.009976 0.006615 0.003357 0.000309 -0.002442 -0.004833 -0.006826 -0.008403 -0.009569 -0.010344 -0.010762 -0.010864 -0.010697 -0.010312 -0.009758 -0.009083 -0.008331 -0.007539 -0.006740 -0.005960 -0.005218 -0.004526 -0.003895 -0.003326 -0.002822 -0.002379 -0.001995 -0.001665 -0.001384 -0.001146 -0.000947 -0.000781 -0.000644 -0.000530 -0.000437 -0.000360 -0.000296 -0.000244 -0.000200 -0.000164 -0.000135 -0.000110 -0.000090 -0.000073 -0.000059 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000057 -0.000071 -0.000087 -0.000108 -0.000133 -0.000164 -0.000202 -0.000248 -0.000305 -0.000375 -0.000460 -0.000563 -0.000688 -0.000839 -0.001019 -0.001234 -0.001488 -0.001787 -0.002134 -0.002535 -0.002991 -0.003505 -0.004076 -0.004701 -0.005373 -0.006079 -0.006805 -0.007528 -0.008220 -0.008848 -0.009374 -0.009756 -0.009948 -0.009907 -0.009591 -0.008963 -0.007997 -0.006676 -0.004998 -0.002976 -0.000644 0.001948 0.004729 0.007613 0.010499 0.013275 0.015829 0.018049 0.019836 0.021107 0.021804 0.021894 0.021375 0.020272 0.018639 0.016553 0.014108 0.011412 0.008577 0.005716 0.002933 0.000319 -0.002050 -0.004121 -0.005858 -0.007246 -0.008283 -0.008987 -0.009381 -0.009501 -0.009384 -0.009073 -0.008610 -0.008035 -0.007388 -0.006701 -0.006004 -0.005319 -0.004664 -0.004052 -0.003491 -0.002984 -0.002533 -0.002137 -0.001792 -0.001496 -0.001243 -0.001029 -0.000849 -0.000700 -0.000576 -0.000474 -0.000390 -0.000320 -0.000263 -0.000217 -0.000178 -0.000146 -0.000119 -0.000098 -0.000080 -0.000065 -0.000052 -0.000042 -0.000034 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000051 -0.000062 -0.000077 -0.000095 -0.000117 -0.000144 -0.000177 -0.000218 -0.000269 -0.000330 -0.000406 -0.000497 -0.000607 -0.000740 -0.000900 -0.001089 -0.001313 -0.001576 -0.001882 -0.002234 -0.002635 -0.003085 -0.003585 -0.004130 -0.004713 -0.005324 -0.005949 -0.006568 -0.007157 -0.007688 -0.008126 -0.008438 -0.008584 -0.008529 -0.008239 -0.007684 -0.006844 -0.005707 -0.004273 -0.002557 -0.000588 0.001592 0.003921 0.006328 0.008730 0.011035 0.013151 0.014987 0.016464 0.017514 0.018090 0.018166 0.017739 0.016831 0.015485 0.013763 0.011742 0.009509 0.007155 0.004773 0.002447 0.000255 -0.001742 -0.003496 -0.004977 -0.006169 -0.007070 -0.007691 -0.008051 -0.008176 -0.008098 -0.007850 -0.007469 -0.006987 -0.006439 -0.005854 -0.005255 -0.004665 -0.004098 -0.003565 -0.003075 -0.002632 -0.002236 -0.001888 -0.001584 -0.001322 -0.001099 -0.000910 -0.000751 -0.000618 -0.000508 -0.000418 -0.000343 -0.000282 -0.000232 -0.000190 -0.000156 -0.000128 -0.000105 -0.000086 -0.000070 -0.000057 -0.000046 -0.000037 -0.000030 -0.000024 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000044 -0.000055 -0.000067 -0.000083 -0.000102 -0.000125 -0.000154 -0.000190 -0.000234 -0.000288 -0.000353 -0.000433 -0.000529 -0.000645 -0.000783 -0.000948 -0.001142 -0.001369 -0.001633 -0.001937 -0.002283 -0.002671 -0.003101 -0.003568 -0.004067 -0.004587 -0.005117 -0.005640 -0.006134 -0.006576 -0.006937 -0.007189 -0.007299 -0.007240 -0.006982 -0.006504 -0.005790 -0.004832 -0.003633 -0.002206 -0.000576 0.001220 0.003132 0.005101 0.007059 0.008934 0.010651 0.012140 0.013335 0.014185 0.014651 0.014713 0.014369 0.013637 0.012550 0.011159 0.009522 0.007710 0.005796 0.003852 0.001949 0.000148 -0.001500 -0.002955 -0.004191 -0.005193 -0.005958 -0.006492 -0.006810 -0.006932 -0.006881 -0.006687 -0.006377 -0.005980 -0.005523 -0.005031 -0.004526 -0.004024 -0.003541 -0.003086 -0.002666 -0.002284 -0.001943 -0.001642 -0.001379 -0.001152 -0.000958 -0.000793 -0.000655 -0.000539 -0.000443 -0.000364 -0.000299 -0.000245 -0.000201 -0.000165 -0.000136 -0.000111 -0.000091 -0.000074 -0.000061 -0.000050 -0.000040 -0.000033 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000025 -0.000031 -0.000039 -0.000048 -0.000059 -0.000072 -0.000088 -0.000108 -0.000133 -0.000164 -0.000202 -0.000248 -0.000304 -0.000373 -0.000455 -0.000554 -0.000673 -0.000813 -0.000978 -0.001172 -0.001397 -0.001655 -0.001948 -0.002277 -0.002641 -0.003035 -0.003455 -0.003892 -0.004335 -0.004770 -0.005180 -0.005543 -0.005838 -0.006040 -0.006123 -0.006065 -0.005843 -0.005442 -0.004848 -0.004058 -0.003074 -0.001910 -0.000586 0.000866 0.002406 0.003987 0.005554 0.007050 0.008417 0.009601 0.010550 0.011225 0.011595 0.011645 0.011374 0.010795 0.009934 0.008830 0.007530 0.006088 0.004560 0.003005 0.001477 0.000025 -0.001309 -0.002492 -0.003503 -0.004327 -0.004962 -0.005411 -0.005684 -0.005796 -0.005765 -0.005613 -0.005364 -0.005041 -0.004665 -0.004258 -0.003837 -0.003419 -0.003013 -0.002630 -0.002275 -0.001952 -0.001663 -0.001407 -0.001183 -0.000989 -0.000823 -0.000682 -0.000564 -0.000464 -0.000382 -0.000314 -0.000257 -0.000211 -0.000173 -0.000142 -0.000116 -0.000095 -0.000078 -0.000064 -0.000052 -0.000043 -0.000035 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000041 -0.000050 -0.000062 -0.000076 -0.000093 -0.000114 -0.000140 -0.000172 -0.000211 -0.000259 -0.000317 -0.000387 -0.000471 -0.000571 -0.000689 -0.000827 -0.000989 -0.001177 -0.001393 -0.001639 -0.001913 -0.002216 -0.002544 -0.002893 -0.003255 -0.003620 -0.003978 -0.004313 -0.004609 -0.004847 -0.005008 -0.005072 -0.005019 -0.004835 -0.004504 -0.004021 -0.003381 -0.002589 -0.001656 -0.000600 0.000554 0.001773 0.003020 0.004252 0.005425 0.006495 0.007419 0.008160 0.008686 0.008975 0.009014 0.008804 0.008354 0.007684 0.006824 0.005809 0.004681 0.003483 0.002261 0.001056 -0.000093 -0.001153 -0.002098 -0.002908 -0.003573 -0.004089 -0.004458 -0.004685 -0.004783 -0.004765 -0.004648 -0.004450 -0.004189 -0.003884 -0.003552 -0.003207 -0.002862 -0.002526 -0.002209 -0.001914 -0.001645 -0.001403 -0.001189 -0.001001 -0.000838 -0.000698 -0.000579 -0.000479 -0.000395 -0.000325 -0.000267 -0.000219 -0.000180 -0.000147 -0.000120 -0.000099 -0.000081 -0.000066 -0.000054 -0.000044 -0.000036 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000035 -0.000043 -0.000052 -0.000064 -0.000078 -0.000096 -0.000118 -0.000145 -0.000178 -0.000218 -0.000267 -0.000325 -0.000395 -0.000478 -0.000576 -0.000691 -0.000825 -0.000980 -0.001158 -0.001359 -0.001585 -0.001834 -0.002103 -0.002388 -0.002684 -0.002982 -0.003272 -0.003544 -0.003783 -0.003974 -0.004102 -0.004151 -0.004107 -0.003957 -0.003691 -0.003305 -0.002796 -0.002170 -0.001434 -0.000605 0.000297 0.001246 0.002213 0.003166 0.004071 0.004894 0.005604 0.006173 0.006576 0.006798 0.006828 0.006668 0.006323 0.005810 0.005150 0.004371 0.003503 0.002580 0.001634 0.000700 -0.000194 -0.001021 -0.001761 -0.002399 -0.002926 -0.003337 -0.003632 -0.003817 -0.003899 -0.003888 -0.003798 -0.003642 -0.003434 -0.003190 -0.002922 -0.002642 -0.002362 -0.002089 -0.001829 -0.001587 -0.001367 -0.001168 -0.000991 -0.000836 -0.000701 -0.000585 -0.000486 -0.000402 -0.000332 -0.000273 -0.000225 -0.000184 -0.000151 -0.000124 -0.000101 -0.000083 -0.000068 -0.000055 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000044 -0.000054 -0.000066 -0.000080 -0.000098 -0.000121 -0.000148 -0.000182 -0.000222 -0.000271 -0.000328 -0.000397 -0.000477 -0.000571 -0.000680 -0.000805 -0.000950 -0.001113 -0.001296 -0.001497 -0.001715 -0.001946 -0.002184 -0.002424 -0.002658 -0.002875 -0.003066 -0.003219 -0.003320 -0.003359 -0.003324 -0.003205 -0.002996 -0.002693 -0.002296 -0.001808 -0.001237 -0.000596 0.000098 0.000826 0.001565 0.002291 0.002978 0.003602 0.004139 0.004568 0.004872 0.005040 0.005063 0.004942 0.004682 0.004294 0.003796 0.003206 0.002548 0.001847 0.001128 0.000414 -0.000270 -0.000905 -0.001475 -0.001968 -0.002377 -0.002697 -0.002929 -0.003076 -0.003142 -0.003135 -0.003066 -0.002943 -0.002780 -0.002586 -0.002372 -0.002149 -0.001924 -0.001704 -0.001495 -0.001299 -0.001121 -0.000959 -0.000816 -0.000689 -0.000579 -0.000484 -0.000403 -0.000334 -0.000276 -0.000227 -0.000187 -0.000153 -0.000126 -0.000103 -0.000084 -0.000069 -0.000056 -0.000046 -0.000038 -0.000031 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000037 -0.000045 -0.000055 -0.000067 -0.000082 -0.000100 -0.000122 -0.000150 -0.000183 -0.000223 -0.000270 -0.000326 -0.000391 -0.000466 -0.000554 -0.000655 -0.000770 -0.000900 -0.001046 -0.001207 -0.001381 -0.001565 -0.001755 -0.001947 -0.002132 -0.002305 -0.002456 -0.002577 -0.002657 -0.002688 -0.002661 -0.002570 -0.002408 -0.002175 -0.001869 -0.001495 -0.001060 -0.000572 -0.000045 0.000505 0.001062 0.001606 0.002121 0.002586 0.002987 0.003306 0.003532 0.003657 0.003674 0.003583 0.003390 0.003101 0.002729 0.002289 0.001797 0.001272 0.000733 0.000197 -0.000319 -0.000798 -0.001230 -0.001605 -0.001917 -0.002162 -0.002340 -0.002453 -0.002504 -0.002499 -0.002445 -0.002350 -0.002222 -0.002070 -0.001902 -0.001725 -0.001547 -0.001372 -0.001206 -0.001050 -0.000907 -0.000778 -0.000663 -0.000561 -0.000473 -0.000396 -0.000330 -0.000274 -0.000227 -0.000187 -0.000154 -0.000126 -0.000103 -0.000085 -0.000069 -0.000056 -0.000046 -0.000038 -0.000031 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000055 -0.000067 -0.000082 -0.000101 -0.000123 -0.000150 -0.000182 -0.000220 -0.000265 -0.000317 -0.000377 -0.000447 -0.000526 -0.000617 -0.000720 -0.000835 -0.000962 -0.001099 -0.001244 -0.001394 -0.001544 -0.001690 -0.001826 -0.001945 -0.002040 -0.002103 -0.002128 -0.002109 -0.002040 -0.001917 -0.001741 -0.001510 -0.001228 -0.000900 -0.000534 -0.000140 0.000270 0.000684 0.001087 0.001466 0.001809 0.002103 0.002338 0.002504 0.002595 0.002607 0.002540 0.002397 0.002185 0.001911 0.001586 0.001223 0.000836 0.000437 0.000040 -0.000343 -0.000700 -0.001021 -0.001301 -0.001535 -0.001719 -0.001853 -0.001938 -0.001976 -0.001971 -0.001929 -0.001855 -0.001756 -0.001637 -0.001506 -0.001368 -0.001228 -0.001092 -0.000961 -0.000838 -0.000726 -0.000624 -0.000533 -0.000452 -0.000382 -0.000320 -0.000268 -0.000223 -0.000184 -0.000152 -0.000126 -0.000103 -0.000084 -0.000069 -0.000056 -0.000046 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000055 -0.000067 -0.000082 -0.000100 -0.000122 -0.000148 -0.000178 -0.000214 -0.000255 -0.000303 -0.000357 -0.000419 -0.000490 -0.000570 -0.000660 -0.000758 -0.000865 -0.000978 -0.001094 -0.001211 -0.001325 -0.001430 -0.001523 -0.001597 -0.001646 -0.001667 -0.001654 -0.001603 -0.001512 -0.001380 -0.001209 -0.000999 -0.000756 -0.000485 -0.000195 0.000106 0.000409 0.000703 0.000980 0.001229 0.001442 0.001612 0.001733 0.001798 0.001806 0.001757 0.001653 0.001498 0.001299 0.001062 0.000798 0.000515 0.000224 -0.000066 -0.000346 -0.000607 -0.000843 -0.001049 -0.001221 -0.001356 -0.001455 -0.001517 -0.001544 -0.001539 -0.001506 -0.001449 -0.001372 -0.001280 -0.001179 -0.001073 -0.000964 -0.000858 -0.000757 -0.000662 -0.000574 -0.000495 -0.000424 -0.000360 -0.000305 -0.000256 -0.000215 -0.000179 -0.000149 -0.000123 -0.000101 -0.000083 -0.000068 -0.000056 -0.000045 -0.000037 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000055 -0.000066 -0.000081 -0.000098 -0.000119 -0.000143 -0.000171 -0.000204 -0.000241 -0.000283 -0.000331 -0.000386 -0.000447 -0.000516 -0.000592 -0.000674 -0.000760 -0.000850 -0.000939 -0.001027 -0.001108 -0.001179 -0.001236 -0.001275 -0.001292 -0.001283 -0.001247 -0.001181 -0.001085 -0.000959 -0.000806 -0.000628 -0.000431 -0.000220 -0.000002 0.000216 0.000429 0.000627 0.000806 0.000959 0.001081 0.001167 0.001214 0.001219 0.001184 0.001109 0.000997 0.000853 0.000682 0.000492 0.000288 0.000078 -0.000131 -0.000332 -0.000521 -0.000692 -0.000841 -0.000965 -0.001063 -0.001133 -0.001178 -0.001196 -0.001191 -0.001164 -0.001120 -0.001061 -0.000991 -0.000913 -0.000832 -0.000749 -0.000668 -0.000590 -0.000517 -0.000450 -0.000388 -0.000333 -0.000284 -0.000241 -0.000203 -0.000171 -0.000143 -0.000119 -0.000098 -0.000081 -0.000067 -0.000055 -0.000045 -0.000036 -0.000030 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000036 -0.000044 -0.000054 -0.000065 -0.000079 -0.000095 -0.000114 -0.000136 -0.000161 -0.000190 -0.000222 -0.000259 -0.000301 -0.000348 -0.000400 -0.000457 -0.000519 -0.000585 -0.000653 -0.000721 -0.000787 -0.000849 -0.000903 -0.000947 -0.000977 -0.000991 -0.000986 -0.000960 -0.000913 -0.000844 -0.000754 -0.000644 -0.000517 -0.000376 -0.000225 -0.000069 0.000087 0.000238 0.000379 0.000506 0.000614 0.000701 0.000762 0.000795 0.000799 0.000773 0.000720 0.000640 0.000537 0.000415 0.000279 0.000134 -0.000015 -0.000164 -0.000307 -0.000442 -0.000563 -0.000669 -0.000757 -0.000827 -0.000876 -0.000907 -0.000918 -0.000913 -0.000891 -0.000857 -0.000812 -0.000759 -0.000700 -0.000638 -0.000575 -0.000514 -0.000455 -0.000399 -0.000348 -0.000302 -0.000260 -0.000222 -0.000189 -0.000160 -0.000135 -0.000113 -0.000094 -0.000078 -0.000064 -0.000053 -0.000043 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000052 -0.000063 -0.000076 -0.000090 -0.000107 -0.000127 -0.000149 -0.000174 -0.000202 -0.000233 -0.000268 -0.000307 -0.000350 -0.000397 -0.000446 -0.000496 -0.000547 -0.000597 -0.000643 -0.000684 -0.000717 -0.000741 -0.000752 -0.000750 -0.000733 -0.000700 -0.000652 -0.000588 -0.000510 -0.000421 -0.000321 -0.000215 -0.000105 0.000004 0.000110 0.000209 0.000298 0.000374 0.000435 0.000478 0.000502 0.000504 0.000487 0.000449 0.000392 0.000319 0.000233 0.000138 0.000035 -0.000070 -0.000174 -0.000275 -0.000369 -0.000454 -0.000528 -0.000590 -0.000638 -0.000673 -0.000693 -0.000699 -0.000694 -0.000677 -0.000650 -0.000616 -0.000575 -0.000531 -0.000485 -0.000438 -0.000391 -0.000347 -0.000305 -0.000267 -0.000232 -0.000200 -0.000172 -0.000147 -0.000125 -0.000105 -0.000088 -0.000074 -0.000062 -0.000051 -0.000042 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000034 -0.000041 -0.000050 -0.000060 -0.000071 -0.000084 -0.000099 -0.000115 -0.000134 -0.000155 -0.000179 -0.000205 -0.000234 -0.000266 -0.000300 -0.000336 -0.000374 -0.000411 -0.000448 -0.000482 -0.000513 -0.000538 -0.000556 -0.000565 -0.000565 -0.000554 -0.000532 -0.000499 -0.000455 -0.000401 -0.000339 -0.000270 -0.000197 -0.000121 -0.000045 0.000028 0.000097 0.000159 0.000212 0.000254 0.000285 0.000301 0.000304 0.000292 0.000265 0.000226 0.000175 0.000115 0.000048 -0.000024 -0.000097 -0.000169 -0.000239 -0.000304 -0.000363 -0.000414 -0.000456 -0.000489 -0.000512 -0.000525 -0.000529 -0.000523 -0.000509 -0.000489 -0.000463 -0.000432 -0.000399 -0.000364 -0.000329 -0.000295 -0.000262 -0.000231 -0.000203 -0.000177 -0.000153 -0.000132 -0.000113 -0.000096 -0.000082 -0.000069 -0.000058 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000039 -0.000047 -0.000055 -0.000065 -0.000076 -0.000089 -0.000103 -0.000119 -0.000136 -0.000156 -0.000177 -0.000201 -0.000225 -0.000252 -0.000279 -0.000306 -0.000333 -0.000358 -0.000381 -0.000400 -0.000413 -0.000421 -0.000422 -0.000415 -0.000400 -0.000378 -0.000349 -0.000313 -0.000271 -0.000224 -0.000174 -0.000122 -0.000071 -0.000021 0.000026 0.000069 0.000106 0.000135 0.000156 0.000169 0.000171 0.000163 0.000145 0.000118 0.000083 0.000041 -0.000005 -0.000055 -0.000105 -0.000155 -0.000203 -0.000247 -0.000287 -0.000322 -0.000350 -0.000372 -0.000387 -0.000395 -0.000396 -0.000391 -0.000380 -0.000365 -0.000345 -0.000322 -0.000297 -0.000272 -0.000246 -0.000220 -0.000196 -0.000173 -0.000152 -0.000133 -0.000116 -0.000100 -0.000086 -0.000074 -0.000063 -0.000053 -0.000045 -0.000038 -0.000031 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000026 -0.000030 -0.000036 -0.000043 -0.000050 -0.000058 -0.000068 -0.000078 -0.000090 -0.000103 -0.000117 -0.000133 -0.000150 -0.000168 -0.000187 -0.000206 -0.000226 -0.000245 -0.000264 -0.000280 -0.000294 -0.000304 -0.000311 -0.000312 -0.000308 -0.000299 -0.000285 -0.000266 -0.000242 -0.000215 -0.000184 -0.000150 -0.000115 -0.000081 -0.000047 -0.000015 0.000014 0.000039 0.000060 0.000075 0.000083 0.000086 0.000081 0.000069 0.000051 0.000027 -0.000001 -0.000033 -0.000067 -0.000102 -0.000135 -0.000168 -0.000198 -0.000225 -0.000248 -0.000267 -0.000281 -0.000291 -0.000295 -0.000295 -0.000291 -0.000282 -0.000270 -0.000255 -0.000238 -0.000220 -0.000201 -0.000181 -0.000163 -0.000145 -0.000128 -0.000113 -0.000099 -0.000087 -0.000075 -0.000065 -0.000056 -0.000048 -0.000041 -0.000035 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000023 -0.000028 -0.000032 -0.000038 -0.000044 -0.000051 -0.000059 -0.000068 -0.000077 -0.000088 -0.000099 -0.000111 -0.000124 -0.000138 -0.000152 -0.000166 -0.000179 -0.000193 -0.000205 -0.000215 -0.000222 -0.000227 -0.000229 -0.000227 -0.000222 -0.000214 -0.000202 -0.000187 -0.000169 -0.000149 -0.000127 -0.000104 -0.000081 -0.000058 -0.000037 -0.000017 -0.000000 0.000014 0.000024 0.000031 0.000033 0.000031 0.000024 0.000012 -0.000004 -0.000023 -0.000045 -0.000068 -0.000091 -0.000114 -0.000136 -0.000156 -0.000174 -0.000189 -0.000202 -0.000211 -0.000217 -0.000219 -0.000219 -0.000215 -0.000208 -0.000199 -0.000187 -0.000175 -0.000161 -0.000147 -0.000133 -0.000119 -0.000106 -0.000094 -0.000083 -0.000073 -0.000064 -0.000056 -0.000049 -0.000042 -0.000037 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000033 -0.000038 -0.000044 -0.000050 -0.000057 -0.000065 -0.000073 -0.000082 -0.000091 -0.000101 -0.000111 -0.000121 -0.000130 -0.000140 -0.000148 -0.000156 -0.000161 -0.000165 -0.000167 -0.000166 -0.000164 -0.000159 -0.000152 -0.000143 -0.000132 -0.000119 -0.000105 -0.000090 -0.000075 -0.000060 -0.000046 -0.000033 -0.000021 -0.000012 -0.000004 0.000001 0.000003 0.000002 -0.000002 -0.000009 -0.000020 -0.000032 -0.000047 -0.000062 -0.000078 -0.000094 -0.000108 -0.000122 -0.000133 -0.000143 -0.000151 -0.000157 -0.000161 -0.000162 -0.000161 -0.000158 -0.000152 -0.000145 -0.000137 -0.000127 -0.000117 -0.000107 -0.000096 -0.000086 -0.000077 -0.000068 -0.000061 -0.000054 -0.000047 -0.000042 -0.000036 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000048 -0.000054 -0.000060 -0.000066 -0.000073 -0.000080 -0.000087 -0.000094 -0.000101 -0.000107 -0.000112 -0.000116 -0.000119 -0.000121 -0.000121 -0.000120 -0.000118 -0.000114 -0.000109 -0.000102 -0.000094 -0.000086 -0.000076 -0.000066 -0.000057 -0.000047 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000013 -0.000013 -0.000015 -0.000019 -0.000026 -0.000034 -0.000044 -0.000054 -0.000065 -0.000075 -0.000085 -0.000094 -0.000101 -0.000108 -0.000113 -0.000117 -0.000119 -0.000119 -0.000118 -0.000115 -0.000111 -0.000106 -0.000100 -0.000093 -0.000085 -0.000077 -0.000070 -0.000062 -0.000055 -0.000049 -0.000044 -0.000039 -0.000034 -0.000030 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000027 -0.000030 -0.000035 -0.000039 -0.000043 -0.000048 -0.000053 -0.000058 -0.000063 -0.000068 -0.000072 -0.000076 -0.000080 -0.000083 -0.000085 -0.000086 -0.000087 -0.000087 -0.000087 -0.000085 -0.000082 -0.000079 -0.000074 -0.000069 -0.000063 -0.000056 -0.000050 -0.000044 -0.000039 -0.000034 -0.000029 -0.000025 -0.000022 -0.000020 -0.000020 -0.000020 -0.000022 -0.000026 -0.000031 -0.000038 -0.000045 -0.000052 -0.000059 -0.000065 -0.000071 -0.000077 -0.000081 -0.000084 -0.000087 -0.000088 -0.000088 -0.000087 -0.000084 -0.000081 -0.000077 -0.000072 -0.000067 -0.000061 -0.000056 -0.000050 -0.000045 -0.000040 -0.000035 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000031 -0.000035 -0.000038 -0.000042 -0.000045 -0.000049 -0.000052 -0.000054 -0.000057 -0.000059 -0.000060 -0.000061 -0.000062 -0.000063 -0.000063 -0.000063 -0.000062 -0.000060 -0.000057 -0.000054 -0.000050 -0.000046 -0.000043 -0.000039 -0.000035 -0.000032 -0.000029 -0.000026 -0.000024 -0.000022 -0.000021 -0.000021 -0.000022 -0.000024 -0.000027 -0.000031 -0.000036 -0.000041 -0.000045 -0.000050 -0.000054 -0.000058 -0.000060 -0.000063 -0.000064 -0.000065 -0.000064 -0.000063 -0.000061 -0.000059 -0.000056 -0.000052 -0.000048 -0.000044 -0.000040 -0.000036 -0.000032 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000018 -0.000020 -0.000022 -0.000025 -0.000027 -0.000030 -0.000032 -0.000035 -0.000037 -0.000038 -0.000040 -0.000041 -0.000042 -0.000043 -0.000044 -0.000045 -0.000046 -0.000046 -0.000046 -0.000045 -0.000044 -0.000042 -0.000040 -0.000037 -0.000035 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000021 -0.000020 -0.000019 -0.000020 -0.000021 -0.000023 -0.000025 -0.000028 -0.000031 -0.000035 -0.000038 -0.000041 -0.000043 -0.000045 -0.000046 -0.000047 -0.000048 -0.000047 -0.000046 -0.000045 -0.000043 -0.000040 -0.000038 -0.000035 -0.000032 -0.000028 -0.000025 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000019 -0.000021 -0.000023 -0.000024 -0.000026 -0.000027 -0.000028 -0.000028 -0.000029 -0.000030 -0.000031 -0.000032 -0.000032 -0.000033 -0.000033 -0.000033 -0.000033 -0.000032 -0.000030 -0.000029 -0.000028 -0.000026 -0.000025 -0.000024 -0.000022 -0.000021 -0.000020 -0.000018 -0.000017 -0.000017 -0.000017 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000028 -0.000030 -0.000032 -0.000034 -0.000034 -0.000035 -0.000035 -0.000035 -0.000034 -0.000032 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000021 -0.000023 -0.000024 -0.000025 -0.000026 -0.000026 -0.000026 -0.000025 -0.000025 -0.000024 -0.000022 -0.000021 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode59_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000018 -0.000019 -0.000019 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000014 0.000016 0.000017 0.000018 0.000019 0.000020 0.000020 0.000020 0.000019 0.000019 0.000017 0.000016 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000025 -0.000025 -0.000025 -0.000024 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000021 0.000022 0.000024 0.000025 0.000026 0.000026 0.000025 0.000025 0.000023 0.000022 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000008 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000005 -0.000008 -0.000011 -0.000014 -0.000018 -0.000021 -0.000025 -0.000027 -0.000029 -0.000031 -0.000031 -0.000031 -0.000031 -0.000031 -0.000030 -0.000029 -0.000028 -0.000027 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000031 0.000032 0.000033 0.000033 0.000032 0.000031 0.000030 0.000028 0.000025 0.000023 0.000021 0.000018 0.000016 0.000012 0.000009 0.000006 0.000002 -0.000001 -0.000003 -0.000005 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000001 0.000001 0.000002 0.000004 0.000005 0.000005 0.000005 0.000004 0.000002 -0.000001 -0.000004 -0.000008 -0.000013 -0.000018 -0.000022 -0.000027 -0.000031 -0.000034 -0.000037 -0.000038 -0.000039 -0.000039 -0.000039 -0.000039 -0.000038 -0.000037 -0.000036 -0.000035 -0.000034 -0.000033 -0.000032 -0.000030 -0.000029 -0.000027 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000028 0.000031 0.000033 0.000036 0.000038 0.000040 0.000041 0.000042 0.000041 0.000041 0.000039 0.000037 0.000034 0.000031 0.000028 0.000025 0.000021 0.000018 0.000013 0.000009 0.000004 -0.000001 -0.000004 -0.000007 -0.000009 -0.000010 -0.000010 -0.000009 -0.000007 -0.000004 -0.000001 0.000002 0.000005 0.000008 0.000010 0.000011 0.000012 0.000011 0.000009 0.000007 0.000003 -0.000003 -0.000009 -0.000015 -0.000022 -0.000028 -0.000034 -0.000039 -0.000042 -0.000045 -0.000047 -0.000049 -0.000049 -0.000050 -0.000049 -0.000049 -0.000048 -0.000047 -0.000046 -0.000044 -0.000042 -0.000040 -0.000038 -0.000036 -0.000034 -0.000032 -0.000029 -0.000027 -0.000024 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000027 0.000030 0.000033 0.000037 0.000040 0.000043 0.000046 0.000049 0.000051 0.000052 0.000053 0.000052 0.000051 0.000049 0.000046 0.000042 0.000038 0.000034 0.000029 0.000024 0.000018 0.000012 0.000005 -0.000001 -0.000007 -0.000012 -0.000016 -0.000018 -0.000019 -0.000018 -0.000016 -0.000012 -0.000007 -0.000002 0.000003 0.000008 0.000013 0.000017 0.000020 0.000022 0.000022 0.000021 0.000018 0.000013 0.000007 -0.000000 -0.000009 -0.000017 -0.000026 -0.000034 -0.000041 -0.000048 -0.000053 -0.000057 -0.000060 -0.000062 -0.000063 -0.000064 -0.000064 -0.000063 -0.000062 -0.000061 -0.000059 -0.000056 -0.000054 -0.000051 -0.000048 -0.000045 -0.000042 -0.000038 -0.000035 -0.000032 -0.000028 -0.000025 -0.000022 -0.000020 -0.000018 -0.000015 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000022 0.000025 0.000028 0.000032 0.000035 0.000040 0.000044 0.000048 0.000052 0.000056 0.000059 0.000062 0.000065 0.000066 0.000067 0.000066 0.000064 0.000061 0.000057 0.000052 0.000046 0.000039 0.000032 0.000024 0.000016 0.000007 -0.000002 -0.000011 -0.000019 -0.000026 -0.000030 -0.000033 -0.000034 -0.000032 -0.000028 -0.000022 -0.000014 -0.000006 0.000003 0.000012 0.000020 0.000027 0.000033 0.000037 0.000039 0.000038 0.000036 0.000031 0.000023 0.000014 0.000003 -0.000008 -0.000020 -0.000031 -0.000042 -0.000052 -0.000060 -0.000066 -0.000072 -0.000076 -0.000079 -0.000081 -0.000082 -0.000083 -0.000082 -0.000080 -0.000078 -0.000075 -0.000071 -0.000067 -0.000063 -0.000059 -0.000054 -0.000050 -0.000045 -0.000041 -0.000037 -0.000033 -0.000029 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000029 0.000033 0.000037 0.000041 0.000046 0.000051 0.000057 0.000062 0.000067 0.000072 0.000076 0.000080 0.000083 0.000084 0.000085 0.000083 0.000080 0.000076 0.000070 0.000062 0.000053 0.000044 0.000033 0.000021 0.000009 -0.000004 -0.000017 -0.000029 -0.000040 -0.000049 -0.000055 -0.000058 -0.000058 -0.000055 -0.000048 -0.000039 -0.000027 -0.000014 -0.000000 0.000014 0.000027 0.000039 0.000049 0.000057 0.000062 0.000064 0.000062 0.000057 0.000049 0.000038 0.000024 0.000009 -0.000007 -0.000023 -0.000039 -0.000053 -0.000066 -0.000077 -0.000086 -0.000094 -0.000099 -0.000104 -0.000106 -0.000107 -0.000107 -0.000105 -0.000102 -0.000098 -0.000093 -0.000088 -0.000082 -0.000076 -0.000070 -0.000064 -0.000058 -0.000053 -0.000047 -0.000042 -0.000037 -0.000033 -0.000029 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000026 0.000029 0.000033 0.000037 0.000042 0.000048 0.000054 0.000060 0.000066 0.000073 0.000080 0.000086 0.000092 0.000097 0.000102 0.000105 0.000107 0.000107 0.000105 0.000101 0.000094 0.000085 0.000074 0.000061 0.000047 0.000031 0.000014 -0.000004 -0.000023 -0.000041 -0.000058 -0.000073 -0.000085 -0.000094 -0.000098 -0.000097 -0.000092 -0.000081 -0.000067 -0.000049 -0.000029 -0.000008 0.000014 0.000036 0.000055 0.000072 0.000086 0.000096 0.000101 0.000101 0.000097 0.000088 0.000074 0.000057 0.000037 0.000015 -0.000008 -0.000030 -0.000051 -0.000070 -0.000087 -0.000102 -0.000114 -0.000124 -0.000131 -0.000136 -0.000139 -0.000139 -0.000137 -0.000133 -0.000128 -0.000122 -0.000114 -0.000106 -0.000098 -0.000090 -0.000082 -0.000075 -0.000067 -0.000060 -0.000053 -0.000047 -0.000041 -0.000036 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000029 0.000033 0.000037 0.000042 0.000048 0.000054 0.000061 0.000068 0.000077 0.000085 0.000093 0.000102 0.000110 0.000118 0.000124 0.000130 0.000134 0.000136 0.000135 0.000132 0.000125 0.000116 0.000103 0.000087 0.000068 0.000047 0.000023 -0.000002 -0.000028 -0.000054 -0.000080 -0.000104 -0.000125 -0.000142 -0.000153 -0.000158 -0.000157 -0.000148 -0.000133 -0.000111 -0.000084 -0.000054 -0.000021 0.000013 0.000046 0.000077 0.000104 0.000127 0.000144 0.000154 0.000158 0.000155 0.000146 0.000129 0.000107 0.000080 0.000050 0.000019 -0.000013 -0.000043 -0.000072 -0.000098 -0.000120 -0.000139 -0.000154 -0.000165 -0.000173 -0.000178 -0.000179 -0.000177 -0.000172 -0.000165 -0.000157 -0.000147 -0.000137 -0.000126 -0.000116 -0.000105 -0.000095 -0.000085 -0.000076 -0.000067 -0.000059 -0.000052 -0.000045 -0.000040 -0.000035 -0.000030 -0.000026 -0.000023 -0.000020 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000028 0.000032 0.000037 0.000042 0.000047 0.000053 0.000060 0.000068 0.000077 0.000087 0.000097 0.000108 0.000118 0.000129 0.000140 0.000149 0.000158 0.000165 0.000170 0.000172 0.000170 0.000165 0.000156 0.000142 0.000123 0.000100 0.000073 0.000042 0.000009 -0.000027 -0.000065 -0.000102 -0.000139 -0.000172 -0.000202 -0.000225 -0.000241 -0.000247 -0.000245 -0.000231 -0.000208 -0.000176 -0.000137 -0.000091 -0.000042 0.000009 0.000059 0.000106 0.000148 0.000184 0.000212 0.000231 0.000241 0.000240 0.000229 0.000209 0.000180 0.000145 0.000104 0.000061 0.000016 -0.000028 -0.000069 -0.000106 -0.000139 -0.000167 -0.000189 -0.000207 -0.000219 -0.000226 -0.000228 -0.000226 -0.000220 -0.000212 -0.000201 -0.000188 -0.000175 -0.000161 -0.000147 -0.000133 -0.000120 -0.000107 -0.000095 -0.000084 -0.000074 -0.000065 -0.000057 -0.000049 -0.000043 -0.000037 -0.000032 -0.000028 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000022 0.000026 0.000030 0.000035 0.000040 0.000046 0.000052 0.000059 0.000066 0.000075 0.000085 0.000097 0.000109 0.000122 0.000135 0.000149 0.000163 0.000176 0.000189 0.000200 0.000208 0.000214 0.000216 0.000214 0.000206 0.000193 0.000173 0.000146 0.000114 0.000075 0.000032 -0.000016 -0.000067 -0.000120 -0.000173 -0.000224 -0.000271 -0.000312 -0.000344 -0.000366 -0.000375 -0.000370 -0.000350 -0.000316 -0.000270 -0.000212 -0.000145 -0.000072 0.000003 0.000077 0.000147 0.000211 0.000265 0.000309 0.000339 0.000356 0.000359 0.000348 0.000323 0.000285 0.000238 0.000182 0.000123 0.000061 -0.000000 -0.000058 -0.000112 -0.000158 -0.000198 -0.000231 -0.000256 -0.000273 -0.000284 -0.000288 -0.000286 -0.000279 -0.000268 -0.000255 -0.000239 -0.000221 -0.000203 -0.000185 -0.000168 -0.000151 -0.000135 -0.000119 -0.000105 -0.000092 -0.000081 -0.000070 -0.000061 -0.000053 -0.000046 -0.000039 -0.000034 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000032 0.000037 0.000043 0.000049 0.000056 0.000064 0.000072 0.000082 0.000093 0.000106 0.000120 0.000135 0.000151 0.000169 0.000186 0.000204 0.000221 0.000237 0.000251 0.000262 0.000269 0.000271 0.000267 0.000256 0.000237 0.000209 0.000173 0.000127 0.000073 0.000013 -0.000054 -0.000125 -0.000199 -0.000272 -0.000343 -0.000409 -0.000465 -0.000510 -0.000539 -0.000551 -0.000543 -0.000515 -0.000466 -0.000399 -0.000315 -0.000219 -0.000114 -0.000006 0.000102 0.000205 0.000298 0.000378 0.000443 0.000490 0.000517 0.000525 0.000512 0.000480 0.000431 0.000368 0.000293 0.000211 0.000127 0.000043 -0.000038 -0.000111 -0.000177 -0.000233 -0.000278 -0.000313 -0.000338 -0.000353 -0.000359 -0.000358 -0.000350 -0.000337 -0.000320 -0.000300 -0.000278 -0.000255 -0.000232 -0.000210 -0.000188 -0.000168 -0.000148 -0.000130 -0.000114 -0.000099 -0.000086 -0.000075 -0.000064 -0.000055 -0.000048 -0.000041 -0.000035 -0.000031 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000033 0.000039 0.000045 0.000052 0.000059 0.000068 0.000077 0.000088 0.000100 0.000114 0.000130 0.000147 0.000166 0.000187 0.000208 0.000231 0.000253 0.000275 0.000296 0.000314 0.000328 0.000336 0.000339 0.000333 0.000317 0.000290 0.000252 0.000202 0.000139 0.000066 -0.000018 -0.000110 -0.000208 -0.000309 -0.000410 -0.000507 -0.000597 -0.000674 -0.000735 -0.000774 -0.000790 -0.000777 -0.000736 -0.000667 -0.000572 -0.000454 -0.000318 -0.000170 -0.000015 0.000138 0.000284 0.000418 0.000533 0.000627 0.000695 0.000737 0.000750 0.000736 0.000695 0.000630 0.000545 0.000445 0.000335 0.000221 0.000107 -0.000003 -0.000103 -0.000193 -0.000269 -0.000331 -0.000379 -0.000413 -0.000434 -0.000444 -0.000444 -0.000435 -0.000419 -0.000398 -0.000373 -0.000345 -0.000317 -0.000288 -0.000260 -0.000233 -0.000207 -0.000183 -0.000160 -0.000140 -0.000122 -0.000105 -0.000091 -0.000078 -0.000067 -0.000058 -0.000050 -0.000043 -0.000037 -0.000032 -0.000027 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000034 0.000040 0.000047 0.000054 0.000062 0.000071 0.000082 0.000094 0.000107 0.000122 0.000139 0.000158 0.000180 0.000203 0.000229 0.000256 0.000284 0.000313 0.000340 0.000366 0.000389 0.000406 0.000417 0.000419 0.000411 0.000389 0.000353 0.000302 0.000234 0.000150 0.000050 -0.000063 -0.000188 -0.000320 -0.000457 -0.000594 -0.000726 -0.000847 -0.000952 -0.001033 -0.001086 -0.001105 -0.001087 -0.001029 -0.000933 -0.000800 -0.000636 -0.000447 -0.000241 -0.000026 0.000188 0.000393 0.000580 0.000742 0.000873 0.000970 0.001030 0.001051 0.001034 0.000981 0.000895 0.000782 0.000649 0.000503 0.000350 0.000197 0.000051 -0.000083 -0.000203 -0.000305 -0.000389 -0.000454 -0.000500 -0.000529 -0.000543 -0.000544 -0.000534 -0.000515 -0.000489 -0.000459 -0.000425 -0.000390 -0.000354 -0.000319 -0.000285 -0.000253 -0.000223 -0.000195 -0.000170 -0.000148 -0.000128 -0.000110 -0.000094 -0.000081 -0.000069 -0.000059 -0.000051 -0.000044 -0.000038 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000028 0.000034 0.000040 0.000047 0.000055 0.000064 0.000074 0.000085 0.000098 0.000112 0.000129 0.000147 0.000168 0.000191 0.000218 0.000247 0.000278 0.000312 0.000347 0.000382 0.000417 0.000450 0.000478 0.000500 0.000513 0.000515 0.000503 0.000475 0.000427 0.000359 0.000269 0.000158 0.000026 -0.000125 -0.000291 -0.000469 -0.000652 -0.000835 -0.001012 -0.001173 -0.001313 -0.001421 -0.001490 -0.001514 -0.001487 -0.001407 -0.001275 -0.001094 -0.000870 -0.000611 -0.000329 -0.000035 0.000258 0.000538 0.000795 0.001017 0.001198 0.001332 0.001414 0.001444 0.001423 0.001353 0.001241 0.001093 0.000917 0.000724 0.000522 0.000321 0.000129 -0.000049 -0.000206 -0.000341 -0.000451 -0.000537 -0.000598 -0.000638 -0.000658 -0.000661 -0.000649 -0.000627 -0.000596 -0.000558 -0.000517 -0.000474 -0.000430 -0.000387 -0.000345 -0.000306 -0.000269 -0.000236 -0.000205 -0.000178 -0.000154 -0.000132 -0.000113 -0.000097 -0.000083 -0.000071 -0.000060 -0.000052 -0.000044 -0.000038 -0.000032 -0.000028 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000033 0.000040 0.000047 0.000055 0.000065 0.000075 0.000087 0.000101 0.000117 0.000134 0.000154 0.000176 0.000202 0.000230 0.000262 0.000297 0.000336 0.000377 0.000420 0.000464 0.000507 0.000547 0.000583 0.000610 0.000626 0.000628 0.000612 0.000575 0.000513 0.000425 0.000308 0.000163 -0.000010 -0.000207 -0.000425 -0.000658 -0.000900 -0.001142 -0.001375 -0.001588 -0.001771 -0.001913 -0.002003 -0.002032 -0.001995 -0.001886 -0.001708 -0.001465 -0.001164 -0.000817 -0.000438 -0.000043 0.000351 0.000729 0.001074 0.001374 0.001617 0.001796 0.001907 0.001948 0.001921 0.001830 0.001682 0.001489 0.001260 0.001008 0.000745 0.000484 0.000235 0.000004 -0.000200 -0.000375 -0.000517 -0.000628 -0.000709 -0.000761 -0.000788 -0.000793 -0.000781 -0.000755 -0.000717 -0.000672 -0.000622 -0.000570 -0.000516 -0.000464 -0.000414 -0.000366 -0.000322 -0.000282 -0.000245 -0.000212 -0.000183 -0.000157 -0.000135 -0.000115 -0.000098 -0.000084 -0.000071 -0.000061 -0.000052 -0.000044 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000039 0.000046 0.000055 0.000065 0.000076 0.000088 0.000103 0.000119 0.000138 0.000159 0.000183 0.000210 0.000240 0.000274 0.000313 0.000355 0.000402 0.000452 0.000504 0.000557 0.000610 0.000659 0.000703 0.000736 0.000756 0.000758 0.000737 0.000690 0.000612 0.000500 0.000351 0.000166 -0.000056 -0.000310 -0.000591 -0.000894 -0.001207 -0.001521 -0.001824 -0.002102 -0.002339 -0.002523 -0.002639 -0.002675 -0.002624 -0.002481 -0.002246 -0.001925 -0.001528 -0.001070 -0.000569 -0.000047 0.000474 0.000973 0.001429 0.001825 0.002145 0.002381 0.002526 0.002579 0.002543 0.002424 0.002233 0.001982 0.001687 0.001363 0.001026 0.000691 0.000372 0.000078 -0.000183 -0.000405 -0.000587 -0.000729 -0.000831 -0.000899 -0.000934 -0.000943 -0.000929 -0.000898 -0.000854 -0.000800 -0.000740 -0.000677 -0.000613 -0.000550 -0.000490 -0.000433 -0.000381 -0.000333 -0.000289 -0.000250 -0.000216 -0.000185 -0.000159 -0.000135 -0.000116 -0.000098 -0.000084 -0.000071 -0.000061 -0.000052 -0.000044 -0.000037 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000038 0.000045 0.000054 0.000063 0.000075 0.000088 0.000103 0.000120 0.000139 0.000162 0.000187 0.000215 0.000247 0.000284 0.000325 0.000370 0.000421 0.000476 0.000536 0.000598 0.000662 0.000726 0.000785 0.000838 0.000878 0.000902 0.000904 0.000879 0.000821 0.000724 0.000585 0.000399 0.000167 -0.000112 -0.000433 -0.000791 -0.001175 -0.001576 -0.001978 -0.002366 -0.002721 -0.003026 -0.003261 -0.003410 -0.003456 -0.003388 -0.003203 -0.002898 -0.002482 -0.001968 -0.001374 -0.000725 -0.000048 0.000629 0.001277 0.001869 0.002381 0.002795 0.003099 0.003285 0.003351 0.003303 0.003149 0.002902 0.002581 0.002204 0.001793 0.001366 0.000944 0.000541 0.000172 -0.000155 -0.000433 -0.000661 -0.000838 -0.000967 -0.001051 -0.001097 -0.001109 -0.001094 -0.001058 -0.001005 -0.000941 -0.000870 -0.000795 -0.000720 -0.000645 -0.000574 -0.000507 -0.000445 -0.000388 -0.000338 -0.000292 -0.000252 -0.000216 -0.000185 -0.000158 -0.000135 -0.000115 -0.000098 -0.000083 -0.000071 -0.000060 -0.000051 -0.000043 -0.000037 -0.000031 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000025 0.000030 0.000036 0.000044 0.000052 0.000062 0.000073 0.000086 0.000102 0.000119 0.000139 0.000162 0.000188 0.000218 0.000251 0.000289 0.000332 0.000380 0.000434 0.000493 0.000558 0.000628 0.000702 0.000777 0.000853 0.000924 0.000986 0.001035 0.001064 0.001068 0.001038 0.000968 0.000851 0.000681 0.000454 0.000168 -0.000176 -0.000575 -0.001020 -0.001501 -0.002004 -0.002510 -0.002999 -0.003448 -0.003834 -0.004132 -0.004319 -0.004378 -0.004293 -0.004058 -0.003672 -0.003144 -0.002490 -0.001734 -0.000907 -0.000044 0.000819 0.001645 0.002398 0.003049 0.003574 0.003957 0.004189 0.004270 0.004205 0.004006 0.003693 0.003287 0.002814 0.002298 0.001765 0.001240 0.000741 0.000284 -0.000119 -0.000461 -0.000741 -0.000958 -0.001116 -0.001220 -0.001276 -0.001292 -0.001275 -0.001232 -0.001170 -0.001095 -0.001011 -0.000923 -0.000834 -0.000747 -0.000664 -0.000586 -0.000514 -0.000448 -0.000390 -0.000337 -0.000291 -0.000250 -0.000214 -0.000183 -0.000156 -0.000133 -0.000114 -0.000097 -0.000082 -0.000070 -0.000059 -0.000050 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000035 0.000042 0.000050 0.000060 0.000071 0.000084 0.000099 0.000117 0.000137 0.000161 0.000187 0.000217 0.000252 0.000291 0.000335 0.000384 0.000440 0.000502 0.000570 0.000645 0.000726 0.000812 0.000900 0.000988 0.001072 0.001146 0.001204 0.001240 0.001245 0.001211 0.001130 0.000991 0.000790 0.000518 0.000174 -0.000243 -0.000728 -0.001273 -0.001864 -0.002483 -0.003109 -0.003715 -0.004274 -0.004754 -0.005126 -0.005362 -0.005438 -0.005335 -0.005044 -0.004565 -0.003908 -0.003093 -0.002150 -0.001116 -0.000036 0.001043 0.002075 0.003015 0.003827 0.004479 0.004953 0.005237 0.005331 0.005244 0.004992 0.004599 0.004093 0.003506 0.002870 0.002216 0.001572 0.000964 0.000409 -0.000080 -0.000494 -0.000830 -0.001091 -0.001280 -0.001404 -0.001470 -0.001489 -0.001468 -0.001418 -0.001345 -0.001256 -0.001159 -0.001057 -0.000954 -0.000853 -0.000757 -0.000668 -0.000585 -0.000511 -0.000444 -0.000384 -0.000332 -0.000285 -0.000245 -0.000210 -0.000179 -0.000153 -0.000131 -0.000111 -0.000095 -0.000080 -0.000068 -0.000058 -0.000049 -0.000041 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000040 0.000048 0.000058 0.000069 0.000081 0.000096 0.000114 0.000134 0.000157 0.000184 0.000214 0.000249 0.000288 0.000332 0.000382 0.000439 0.000502 0.000572 0.000650 0.000735 0.000828 0.000926 0.001027 0.001129 0.001226 0.001312 0.001381 0.001425 0.001434 0.001398 0.001306 0.001147 0.000913 0.000595 0.000189 -0.000306 -0.000884 -0.001537 -0.002249 -0.002997 -0.003757 -0.004496 -0.005178 -0.005767 -0.006226 -0.006519 -0.006617 -0.006497 -0.006146 -0.005565 -0.004764 -0.003769 -0.002615 -0.001350 -0.000027 0.001295 0.002559 0.003710 0.004701 0.005496 0.006069 0.006409 0.006516 0.006401 0.006086 0.005601 0.004980 0.004264 0.003492 0.002701 0.001927 0.001198 0.000535 -0.000046 -0.000536 -0.000933 -0.001239 -0.001459 -0.001602 -0.001678 -0.001697 -0.001671 -0.001611 -0.001525 -0.001422 -0.001309 -0.001192 -0.001074 -0.000960 -0.000851 -0.000750 -0.000657 -0.000573 -0.000499 -0.000432 -0.000373 -0.000322 -0.000277 -0.000238 -0.000204 -0.000174 -0.000149 -0.000127 -0.000108 -0.000092 -0.000078 -0.000066 -0.000056 -0.000047 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000026 0.000032 0.000039 0.000046 0.000055 0.000066 0.000078 0.000093 0.000110 0.000130 0.000152 0.000178 0.000208 0.000242 0.000281 0.000325 0.000375 0.000431 0.000494 0.000564 0.000642 0.000729 0.000825 0.000928 0.001038 0.001153 0.001268 0.001379 0.001480 0.001561 0.001615 0.001630 0.001594 0.001494 0.001318 0.001052 0.000689 0.000221 -0.000353 -0.001029 -0.001795 -0.002635 -0.003522 -0.004427 -0.005309 -0.006128 -0.006838 -0.007394 -0.007753 -0.007878 -0.007743 -0.007332 -0.006642 -0.005687 -0.004498 -0.003118 -0.001602 -0.000017 0.001568 0.003082 0.004460 0.005645 0.006592 0.007272 0.007670 0.007787 0.007639 0.007252 0.006663 0.005916 0.005059 0.004138 0.003200 0.002285 0.001427 0.000651 -0.000026 -0.000594 -0.001053 -0.001403 -0.001653 -0.001813 -0.001895 -0.001912 -0.001878 -0.001805 -0.001704 -0.001585 -0.001455 -0.001322 -0.001189 -0.001061 -0.000940 -0.000828 -0.000725 -0.000633 -0.000551 -0.000478 -0.000414 -0.000358 -0.000309 -0.000266 -0.000229 -0.000196 -0.000168 -0.000144 -0.000123 -0.000105 -0.000089 -0.000076 -0.000064 -0.000054 -0.000046 -0.000038 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000044 0.000053 0.000063 0.000075 0.000089 0.000106 0.000125 0.000147 0.000172 0.000201 0.000234 0.000271 0.000314 0.000362 0.000417 0.000478 0.000546 0.000623 0.000708 0.000803 0.000908 0.001022 0.001143 0.001271 0.001400 0.001526 0.001641 0.001737 0.001803 0.001827 0.001795 0.001691 0.001501 0.001209 0.000804 0.000278 -0.000373 -0.001145 -0.002025 -0.002995 -0.004025 -0.005079 -0.006113 -0.007076 -0.007915 -0.008576 -0.009008 -0.009167 -0.009021 -0.008549 -0.007750 -0.006639 -0.005251 -0.003637 -0.001864 -0.000008 0.001847 0.003620 0.005231 0.006615 0.007718 0.008506 0.008962 0.009088 0.008901 0.008436 0.007737 0.006855 0.005848 0.004772 0.003681 0.002622 0.001632 0.000742 -0.000031 -0.000676 -0.001192 -0.001583 -0.001858 -0.002030 -0.002114 -0.002125 -0.002079 -0.001990 -0.001872 -0.001735 -0.001588 -0.001438 -0.001291 -0.001150 -0.001018 -0.000896 -0.000786 -0.000687 -0.000599 -0.000521 -0.000452 -0.000392 -0.000340 -0.000294 -0.000254 -0.000219 -0.000188 -0.000162 -0.000139 -0.000119 -0.000102 -0.000087 -0.000073 -0.000062 -0.000052 -0.000044 -0.000036 -0.000030 -0.000024 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000035 0.000042 0.000050 0.000060 0.000072 0.000085 0.000101 0.000119 0.000140 0.000164 0.000192 0.000223 0.000259 0.000300 0.000345 0.000397 0.000455 0.000520 0.000593 0.000675 0.000765 0.000867 0.000979 0.001101 0.001233 0.001373 0.001515 0.001655 0.001786 0.001898 0.001979 0.002016 0.001992 0.001891 0.001694 0.001383 0.000945 0.000368 -0.000352 -0.001213 -0.002201 -0.003296 -0.004466 -0.005668 -0.006852 -0.007961 -0.008932 -0.009701 -0.010211 -0.010409 -0.010256 -0.009729 -0.008826 -0.007565 -0.005985 -0.004145 -0.002122 -0.000003 0.002115 0.004137 0.005975 0.007551 0.008805 0.009697 0.010207 0.010337 0.010111 0.009566 0.008754 0.007737 0.006581 0.005351 0.004108 0.002907 0.001791 0.000791 -0.000072 -0.000787 -0.001353 -0.001777 -0.002070 -0.002247 -0.002326 -0.002326 -0.002263 -0.002155 -0.002017 -0.001860 -0.001695 -0.001530 -0.001370 -0.001217 -0.001076 -0.000948 -0.000832 -0.000728 -0.000637 -0.000556 -0.000485 -0.000422 -0.000368 -0.000320 -0.000278 -0.000241 -0.000208 -0.000180 -0.000155 -0.000133 -0.000114 -0.000098 -0.000083 -0.000071 -0.000060 -0.000050 -0.000041 -0.000034 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000018 0.000022 0.000026 0.000032 0.000039 0.000047 0.000057 0.000068 0.000081 0.000096 0.000113 0.000133 0.000156 0.000182 0.000212 0.000246 0.000284 0.000326 0.000374 0.000428 0.000489 0.000556 0.000631 0.000715 0.000809 0.000913 0.001030 0.001159 0.001299 0.001448 0.001602 0.001756 0.001903 0.002032 0.002132 0.002186 0.002177 0.002086 0.001891 0.001573 0.001113 0.000498 -0.000278 -0.001213 -0.002295 -0.003503 -0.004799 -0.006139 -0.007465 -0.008712 -0.009809 -0.010684 -0.011270 -0.011509 -0.011355 -0.010783 -0.009789 -0.008394 -0.006643 -0.004602 -0.002356 -0.000004 0.002347 0.004592 0.006631 0.008379 0.009767 0.010750 0.011307 0.011440 0.011173 0.010552 0.009635 0.008491 0.007196 0.005823 0.004441 0.003110 0.001879 0.000783 -0.000157 -0.000929 -0.001534 -0.001979 -0.002280 -0.002453 -0.002519 -0.002499 -0.002415 -0.002284 -0.002123 -0.001946 -0.001764 -0.001585 -0.001413 -0.001253 -0.001107 -0.000975 -0.000857 -0.000753 -0.000661 -0.000580 -0.000509 -0.000446 -0.000391 -0.000343 -0.000300 -0.000262 -0.000228 -0.000198 -0.000172 -0.000149 -0.000128 -0.000110 -0.000094 -0.000080 -0.000068 -0.000057 -0.000047 -0.000039 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000036 0.000044 0.000053 0.000064 0.000076 0.000090 0.000107 0.000126 0.000148 0.000172 0.000200 0.000232 0.000267 0.000306 0.000350 0.000399 0.000453 0.000514 0.000581 0.000655 0.000739 0.000832 0.000936 0.001054 0.001185 0.001329 0.001484 0.001648 0.001814 0.001977 0.002125 0.002246 0.002323 0.002337 0.002265 0.002085 0.001772 0.001307 0.000673 -0.000139 -0.001128 -0.002282 -0.003579 -0.004980 -0.006436 -0.007884 -0.009251 -0.010459 -0.011428 -0.012085 -0.012362 -0.012212 -0.011607 -0.010544 -0.009045 -0.007160 -0.004962 -0.002544 -0.000011 0.002520 0.004937 0.007131 0.009011 0.010503 0.011557 0.012150 0.012283 0.011983 0.011297 0.010291 0.009041 0.007628 0.006135 0.004637 0.003200 0.001877 0.000705 -0.000292 -0.001103 -0.001729 -0.002181 -0.002475 -0.002631 -0.002675 -0.002628 -0.002516 -0.002358 -0.002173 -0.001976 -0.001778 -0.001587 -0.001409 -0.001246 -0.001099 -0.000969 -0.000854 -0.000754 -0.000666 -0.000589 -0.000521 -0.000461 -0.000408 -0.000361 -0.000318 -0.000280 -0.000246 -0.000216 -0.000188 -0.000164 -0.000142 -0.000123 -0.000105 -0.000090 -0.000076 -0.000064 -0.000053 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000041 0.000049 0.000059 0.000071 0.000085 0.000100 0.000119 0.000139 0.000162 0.000188 0.000218 0.000250 0.000286 0.000326 0.000370 0.000418 0.000471 0.000529 0.000592 0.000662 0.000741 0.000828 0.000928 0.001040 0.001168 0.001310 0.001467 0.001637 0.001813 0.001991 0.002159 0.002304 0.002409 0.002454 0.002413 0.002260 0.001971 0.001521 0.000891 0.000070 -0.000944 -0.002140 -0.003495 -0.004968 -0.006508 -0.008045 -0.009502 -0.010795 -0.011837 -0.012548 -0.012858 -0.012716 -0.012093 -0.010989 -0.009428 -0.007464 -0.005175 -0.002658 -0.000024 0.002608 0.005120 0.007401 0.009356 0.010908 0.012005 0.012619 0.012752 0.012429 0.011701 0.010635 0.009311 0.007816 0.006239 0.004661 0.003151 0.001767 0.000549 -0.000478 -0.001303 -0.001929 -0.002368 -0.002638 -0.002765 -0.002774 -0.002693 -0.002546 -0.002358 -0.002148 -0.001932 -0.001721 -0.001523 -0.001343 -0.001182 -0.001041 -0.000919 -0.000814 -0.000724 -0.000645 -0.000577 -0.000517 -0.000464 -0.000415 -0.000372 -0.000332 -0.000295 -0.000262 -0.000232 -0.000204 -0.000179 -0.000156 -0.000136 -0.000117 -0.000100 -0.000085 -0.000072 -0.000060 -0.000049 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000017 0.000020 0.000025 0.000031 0.000037 0.000045 0.000055 0.000066 0.000079 0.000094 0.000111 0.000130 0.000152 0.000177 0.000204 0.000234 0.000267 0.000303 0.000342 0.000384 0.000429 0.000477 0.000530 0.000586 0.000647 0.000715 0.000792 0.000879 0.000980 0.001097 0.001231 0.001383 0.001552 0.001734 0.001924 0.002112 0.002285 0.002424 0.002508 0.002510 0.002402 0.002156 0.001745 0.001147 0.000348 -0.000656 -0.001856 -0.003228 -0.004732 -0.006311 -0.007895 -0.009401 -0.010739 -0.011821 -0.012561 -0.012890 -0.012756 -0.012134 -0.011023 -0.009453 -0.007482 -0.005188 -0.002671 -0.000040 0.002587 0.005094 0.007373 0.009328 0.010883 0.011985 0.012604 0.012739 0.012412 0.011672 0.010586 0.009234 0.007707 0.006095 0.004483 0.002946 0.001542 0.000315 -0.000709 -0.001519 -0.002119 -0.002522 -0.002751 -0.002832 -0.002795 -0.002669 -0.002483 -0.002262 -0.002027 -0.001794 -0.001574 -0.001374 -0.001199 -0.001049 -0.000922 -0.000816 -0.000728 -0.000655 -0.000593 -0.000539 -0.000492 -0.000450 -0.000410 -0.000373 -0.000339 -0.000306 -0.000275 -0.000246 -0.000219 -0.000194 -0.000170 -0.000149 -0.000129 -0.000111 -0.000094 -0.000079 -0.000066 -0.000055 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000041 0.000050 0.000060 0.000073 0.000087 0.000103 0.000122 0.000142 0.000166 0.000191 0.000219 0.000249 0.000282 0.000316 0.000353 0.000391 0.000430 0.000472 0.000514 0.000558 0.000605 0.000656 0.000714 0.000781 0.000862 0.000959 0.001075 0.001214 0.001376 0.001558 0.001757 0.001963 0.002165 0.002343 0.002475 0.002534 0.002488 0.002307 0.001961 0.001426 0.000684 -0.000271 -0.001431 -0.002773 -0.004257 -0.005823 -0.007400 -0.008901 -0.010235 -0.011312 -0.012048 -0.012374 -0.012245 -0.011638 -0.010559 -0.009043 -0.007148 -0.004954 -0.002554 -0.000053 0.002441 0.004821 0.006988 0.008853 0.010344 0.011409 0.012016 0.012159 0.011854 0.011143 0.010088 0.008767 0.007268 0.005681 0.004093 0.002580 0.001205 0.000012 -0.000971 -0.001734 -0.002279 -0.002622 -0.002788 -0.002807 -0.002711 -0.002533 -0.002303 -0.002047 -0.001787 -0.001541 -0.001318 -0.001124 -0.000963 -0.000832 -0.000729 -0.000648 -0.000587 -0.000539 -0.000502 -0.000470 -0.000442 -0.000415 -0.000389 -0.000363 -0.000336 -0.000310 -0.000283 -0.000257 -0.000231 -0.000207 -0.000183 -0.000161 -0.000140 -0.000121 -0.000103 -0.000087 -0.000073 -0.000061 -0.000050 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000025 0.000031 0.000038 0.000046 0.000055 0.000067 0.000080 0.000096 0.000113 0.000133 0.000155 0.000179 0.000205 0.000233 0.000263 0.000294 0.000326 0.000358 0.000390 0.000421 0.000451 0.000479 0.000506 0.000531 0.000558 0.000588 0.000626 0.000675 0.000741 0.000830 0.000945 0.001089 0.001264 0.001466 0.001689 0.001920 0.002142 0.002331 0.002458 0.002493 0.002399 0.002147 0.001706 0.001058 0.000195 -0.000880 -0.002141 -0.003550 -0.005046 -0.006555 -0.007990 -0.009261 -0.010280 -0.010967 -0.011261 -0.011125 -0.010546 -0.009538 -0.008142 -0.006415 -0.004434 -0.002284 -0.000055 0.002162 0.004277 0.006210 0.007886 0.009240 0.010224 0.010803 0.010964 0.010714 0.010082 0.009120 0.007897 0.006494 0.005000 0.003499 0.002068 0.000772 -0.000342 -0.001244 -0.001924 -0.002385 -0.002643 -0.002727 -0.002667 -0.002500 -0.002260 -0.001981 -0.001689 -0.001408 -0.001153 -0.000934 -0.000756 -0.000618 -0.000517 -0.000449 -0.000405 -0.000381 -0.000369 -0.000365 -0.000363 -0.000361 -0.000357 -0.000350 -0.000338 -0.000323 -0.000305 -0.000285 -0.000263 -0.000241 -0.000218 -0.000195 -0.000173 -0.000151 -0.000131 -0.000112 -0.000095 -0.000080 -0.000067 -0.000055 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000034 0.000042 0.000051 0.000061 0.000074 0.000088 0.000105 0.000123 0.000144 0.000167 0.000192 0.000219 0.000246 0.000275 0.000303 0.000331 0.000357 0.000380 0.000399 0.000413 0.000421 0.000424 0.000420 0.000413 0.000406 0.000402 0.000409 0.000432 0.000480 0.000559 0.000676 0.000833 0.001031 0.001265 0.001525 0.001794 0.002048 0.002257 0.002389 0.002406 0.002273 0.001959 0.001442 0.000709 -0.000234 -0.001366 -0.002646 -0.004012 -0.005391 -0.006696 -0.007840 -0.008740 -0.009327 -0.009551 -0.009390 -0.008845 -0.007942 -0.006727 -0.005260 -0.003610 -0.001846 -0.000037 0.001752 0.003461 0.005034 0.006417 0.007561 0.008422 0.008962 0.009158 0.009002 0.008506 0.007704 0.006652 0.005419 0.004086 0.002735 0.001444 0.000278 -0.000714 -0.001498 -0.002063 -0.002411 -0.002560 -0.002540 -0.002386 -0.002136 -0.001828 -0.001495 -0.001168 -0.000868 -0.000611 -0.000405 -0.000252 -0.000150 -0.000092 -0.000070 -0.000076 -0.000100 -0.000136 -0.000175 -0.000213 -0.000246 -0.000272 -0.000289 -0.000297 -0.000298 -0.000292 -0.000281 -0.000265 -0.000247 -0.000227 -0.000205 -0.000183 -0.000162 -0.000141 -0.000121 -0.000103 -0.000087 -0.000073 -0.000060 -0.000049 -0.000040 -0.000032 -0.000025 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000056 0.000067 0.000081 0.000097 0.000114 0.000134 0.000156 0.000180 0.000205 0.000232 0.000258 0.000285 0.000309 0.000331 0.000348 0.000360 0.000363 0.000356 0.000338 0.000308 0.000267 0.000216 0.000160 0.000103 0.000053 0.000020 0.000013 0.000043 0.000118 0.000247 0.000432 0.000672 0.000958 0.001276 0.001601 0.001904 0.002149 0.002298 0.002310 0.002151 0.001795 0.001229 0.000455 -0.000504 -0.001607 -0.002791 -0.003982 -0.005096 -0.006049 -0.006768 -0.007198 -0.007309 -0.007095 -0.006579 -0.005804 -0.004823 -0.003699 -0.002487 -0.001238 0.000010 0.001228 0.002394 0.003487 0.004482 0.005351 0.006054 0.006553 0.006808 0.006791 0.006491 0.005919 0.005108 0.004115 0.003007 0.001864 0.000762 -0.000232 -0.001064 -0.001699 -0.002120 -0.002331 -0.002350 -0.002209 -0.001946 -0.001602 -0.001217 -0.000828 -0.000466 -0.000151 0.000102 0.000285 0.000401 0.000456 0.000457 0.000418 0.000349 0.000262 0.000167 0.000072 -0.000016 -0.000093 -0.000156 -0.000204 -0.000238 -0.000259 -0.000268 -0.000268 -0.000262 -0.000249 -0.000233 -0.000213 -0.000193 -0.000171 -0.000150 -0.000130 -0.000111 -0.000094 -0.000079 -0.000066 -0.000054 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000034 0.000042 0.000051 0.000061 0.000074 0.000089 0.000105 0.000125 0.000146 0.000169 0.000193 0.000218 0.000244 0.000269 0.000292 0.000312 0.000326 0.000332 0.000328 0.000310 0.000277 0.000226 0.000156 0.000067 -0.000038 -0.000157 -0.000280 -0.000401 -0.000506 -0.000583 -0.000617 -0.000596 -0.000508 -0.000346 -0.000108 0.000201 0.000568 0.000971 0.001377 0.001751 0.002048 0.002226 0.002245 0.002075 0.001701 0.001125 0.000369 -0.000523 -0.001486 -0.002444 -0.003315 -0.004021 -0.004502 -0.004719 -0.004666 -0.004364 -0.003860 -0.003219 -0.002507 -0.001786 -0.001101 -0.000475 0.000092 0.000616 0.001122 0.001635 0.002167 0.002710 0.003236 0.003700 0.004046 0.004218 0.004175 0.003897 0.003393 0.002697 0.001866 0.000973 0.000094 -0.000699 -0.001347 -0.001810 -0.002069 -0.002125 -0.001997 -0.001720 -0.001334 -0.000885 -0.000417 0.000032 0.000430 0.000756 0.000996 0.001148 0.001216 0.001208 0.001139 0.001024 0.000877 0.000713 0.000545 0.000382 0.000232 0.000101 -0.000007 -0.000094 -0.000159 -0.000204 -0.000233 -0.000248 -0.000252 -0.000247 -0.000236 -0.000220 -0.000201 -0.000180 -0.000159 -0.000139 -0.000120 -0.000102 -0.000086 -0.000072 -0.000059 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000046 0.000056 0.000067 0.000081 0.000097 0.000115 0.000135 0.000157 0.000181 0.000206 0.000232 0.000256 0.000279 0.000298 0.000311 0.000315 0.000307 0.000284 0.000241 0.000175 0.000083 -0.000036 -0.000183 -0.000356 -0.000549 -0.000754 -0.000960 -0.001153 -0.001316 -0.001430 -0.001478 -0.001444 -0.001316 -0.001086 -0.000758 -0.000341 0.000144 0.000663 0.001176 0.001637 0.001996 0.002208 0.002240 0.002071 0.001704 0.001163 0.000497 -0.000227 -0.000927 -0.001523 -0.001941 -0.002136 -0.002089 -0.001821 -0.001385 -0.000862 -0.000340 0.000094 0.000379 0.000483 0.000413 0.000214 -0.000045 -0.000281 -0.000418 -0.000400 -0.000207 0.000142 0.000594 0.001069 0.001481 0.001751 0.001823 0.001673 0.001314 0.000791 0.000168 -0.000474 -0.001057 -0.001516 -0.001802 -0.001891 -0.001782 -0.001496 -0.001069 -0.000549 0.000015 0.000574 0.001088 0.001523 0.001857 0.002080 0.002191 0.002198 0.002116 0.001961 0.001754 0.001514 0.001258 0.001001 0.000757 0.000534 0.000339 0.000175 0.000043 -0.000060 -0.000135 -0.000187 -0.000220 -0.000237 -0.000242 -0.000237 -0.000225 -0.000208 -0.000189 -0.000168 -0.000148 -0.000128 -0.000110 -0.000093 -0.000078 -0.000065 -0.000053 -0.000043 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000027 0.000034 0.000041 0.000050 0.000061 0.000074 0.000088 0.000105 0.000125 0.000146 0.000170 0.000194 0.000220 0.000245 0.000268 0.000288 0.000302 0.000307 0.000299 0.000274 0.000227 0.000154 0.000049 -0.000091 -0.000269 -0.000485 -0.000737 -0.001019 -0.001320 -0.001628 -0.001925 -0.002190 -0.002400 -0.002532 -0.002564 -0.002479 -0.002266 -0.001921 -0.001453 -0.000882 -0.000243 0.000422 0.001057 0.001607 0.002020 0.002255 0.002289 0.002123 0.001786 0.001333 0.000840 0.000394 0.000081 -0.000032 0.000091 0.000444 0.000976 0.001596 0.002187 0.002627 0.002808 0.002662 0.002172 0.001379 0.000375 -0.000709 -0.001726 -0.002540 -0.003048 -0.003200 -0.003005 -0.002529 -0.001877 -0.001174 -0.000545 -0.000085 0.000148 0.000140 -0.000076 -0.000436 -0.000857 -0.001249 -0.001534 -0.001655 -0.001579 -0.001306 -0.000856 -0.000272 0.000394 0.001084 0.001745 0.002331 0.002806 0.003149 0.003350 0.003413 0.003349 0.003179 0.002924 0.002611 0.002261 0.001898 0.001539 0.001200 0.000891 0.000621 0.000393 0.000206 0.000060 -0.000051 -0.000131 -0.000184 -0.000217 -0.000233 -0.000236 -0.000229 -0.000216 -0.000198 -0.000178 -0.000158 -0.000137 -0.000118 -0.000101 -0.000085 -0.000070 -0.000058 -0.000047 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000045 0.000055 0.000067 0.000080 0.000096 0.000114 0.000135 0.000158 0.000183 0.000208 0.000234 0.000259 0.000280 0.000297 0.000304 0.000300 0.000278 0.000233 0.000159 0.000051 -0.000100 -0.000296 -0.000542 -0.000838 -0.001182 -0.001566 -0.001979 -0.002405 -0.002821 -0.003204 -0.003525 -0.003754 -0.003865 -0.003833 -0.003641 -0.003281 -0.002759 -0.002095 -0.001325 -0.000501 0.000318 0.001064 0.001676 0.002104 0.002320 0.002327 0.002157 0.001875 0.001571 0.001343 0.001287 0.001469 0.001917 0.002603 0.003442 0.004303 0.005025 0.005446 0.005432 0.004904 0.003857 0.002363 0.000570 -0.001327 -0.003111 -0.004582 -0.005586 -0.006044 -0.005955 -0.005400 -0.004518 -0.003479 -0.002455 -0.001589 -0.000975 -0.000650 -0.000592 -0.000733 -0.000980 -0.001227 -0.001380 -0.001367 -0.001150 -0.000722 -0.000109 0.000640 0.001463 0.002294 0.003070 0.003739 0.004262 0.004617 0.004796 0.004805 0.004663 0.004393 0.004026 0.003591 0.003117 0.002632 0.002156 0.001708 0.001302 0.000946 0.000644 0.000395 0.000198 0.000047 -0.000065 -0.000143 -0.000193 -0.000222 -0.000234 -0.000233 -0.000224 -0.000208 -0.000189 -0.000168 -0.000148 -0.000128 -0.000109 -0.000092 -0.000077 -0.000063 -0.000052 -0.000042 -0.000034 -0.000027 -0.000021 -0.000016 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000033 0.000040 0.000049 0.000060 0.000072 0.000087 0.000104 0.000124 0.000146 0.000170 0.000196 0.000223 0.000249 0.000273 0.000293 0.000305 0.000306 0.000291 0.000253 0.000186 0.000081 -0.000068 -0.000269 -0.000529 -0.000852 -0.001239 -0.001686 -0.002186 -0.002725 -0.003283 -0.003835 -0.004351 -0.004796 -0.005136 -0.005334 -0.005361 -0.005192 -0.004815 -0.004232 -0.003466 -0.002555 -0.001558 -0.000548 0.000396 0.001198 0.001798 0.002160 0.002287 0.002220 0.002036 0.001844 0.001763 0.001902 0.002339 0.003093 0.004120 0.005301 0.006460 0.007388 0.007877 0.007759 0.006938 0.005417 0.003302 0.000792 -0.001850 -0.004335 -0.006395 -0.007824 -0.008512 -0.008456 -0.007754 -0.006584 -0.005169 -0.003733 -0.002467 -0.001504 -0.000899 -0.000636 -0.000639 -0.000794 -0.000973 -0.001060 -0.000966 -0.000641 -0.000078 0.000692 0.001612 0.002606 0.003596 0.004506 0.005275 0.005860 0.006236 0.006396 0.006351 0.006124 0.005747 0.005255 0.004686 0.004075 0.003453 0.002847 0.002279 0.001763 0.001311 0.000926 0.000608 0.000354 0.000157 0.000010 -0.000096 -0.000167 -0.000210 -0.000232 -0.000238 -0.000233 -0.000219 -0.000201 -0.000180 -0.000159 -0.000138 -0.000118 -0.000100 -0.000084 -0.000069 -0.000057 -0.000046 -0.000037 -0.000029 -0.000023 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000035 0.000044 0.000053 0.000065 0.000079 0.000094 0.000113 0.000134 0.000158 0.000184 0.000211 0.000239 0.000266 0.000290 0.000307 0.000315 0.000308 0.000281 0.000226 0.000134 -0.000004 -0.000198 -0.000456 -0.000786 -0.001194 -0.001680 -0.002242 -0.002870 -0.003547 -0.004251 -0.004953 -0.005615 -0.006197 -0.006656 -0.006949 -0.007037 -0.006889 -0.006487 -0.005833 -0.004948 -0.003879 -0.002694 -0.001482 -0.000339 0.000640 0.001381 0.001839 0.002016 0.001961 0.001772 0.001583 0.001541 0.001781 0.002396 0.003412 0.004766 0.006310 0.007822 0.009040 0.009702 0.009599 0.008612 0.006746 0.004135 0.001028 -0.002241 -0.005312 -0.007848 -0.009592 -0.010407 -0.010289 -0.009361 -0.007846 -0.006022 -0.004173 -0.002540 -0.001289 -0.000491 -0.000129 -0.000108 -0.000286 -0.000503 -0.000613 -0.000507 -0.000123 0.000549 0.001470 0.002569 0.003753 0.004925 0.005995 0.006889 0.007556 0.007968 0.008119 0.008023 0.007711 0.007220 0.006596 0.005883 0.005122 0.004352 0.003604 0.002903 0.002268 0.001710 0.001235 0.000840 0.000524 0.000276 0.000090 -0.000045 -0.000139 -0.000198 -0.000231 -0.000245 -0.000243 -0.000232 -0.000215 -0.000194 -0.000172 -0.000149 -0.000128 -0.000109 -0.000091 -0.000076 -0.000062 -0.000050 -0.000040 -0.000032 -0.000025 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000038 0.000047 0.000058 0.000070 0.000085 0.000102 0.000122 0.000145 0.000171 0.000199 0.000228 0.000258 0.000285 0.000309 0.000324 0.000328 0.000313 0.000273 0.000199 0.000080 -0.000094 -0.000335 -0.000654 -0.001060 -0.001559 -0.002153 -0.002838 -0.003603 -0.004430 -0.005293 -0.006155 -0.006974 -0.007703 -0.008287 -0.008677 -0.008823 -0.008688 -0.008249 -0.007504 -0.006478 -0.005226 -0.003832 -0.002402 -0.001057 0.000086 0.000933 0.001427 0.001569 0.001418 0.001097 0.000773 0.000632 0.000846 0.001536 0.002740 0.004387 0.006302 0.008216 0.009810 0.010762 0.010812 0.009811 0.007759 0.004811 0.001268 -0.002474 -0.005980 -0.008847 -0.010771 -0.011588 -0.011300 -0.010060 -0.008145 -0.005892 -0.003646 -0.001700 -0.000249 0.000624 0.000949 0.000850 0.000510 0.000126 -0.000116 -0.000080 0.000308 0.001060 0.002126 0.003416 0.004815 0.006202 0.007466 0.008518 0.009296 0.009766 0.009923 0.009787 0.009393 0.008788 0.008027 0.007161 0.006242 0.005314 0.004414 0.003572 0.002808 0.002137 0.001563 0.001087 0.000703 0.000401 0.000173 0.000006 -0.000111 -0.000187 -0.000232 -0.000253 -0.000256 -0.000247 -0.000230 -0.000209 -0.000186 -0.000162 -0.000139 -0.000118 -0.000099 -0.000082 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000026 0.000033 0.000041 0.000051 0.000062 0.000076 0.000092 0.000111 0.000133 0.000158 0.000186 0.000216 0.000248 0.000279 0.000308 0.000331 0.000345 0.000344 0.000322 0.000269 0.000176 0.000030 -0.000182 -0.000473 -0.000856 -0.001341 -0.001936 -0.002643 -0.003458 -0.004369 -0.005355 -0.006384 -0.007416 -0.008400 -0.009280 -0.009992 -0.010476 -0.010674 -0.010537 -0.010039 -0.009177 -0.007978 -0.006511 -0.004876 -0.003205 -0.001647 -0.000349 0.000570 0.001037 0.001050 0.000683 0.000087 -0.000529 -0.000928 -0.000889 -0.000251 0.001046 0.002935 0.005215 0.007571 0.009621 0.010980 0.011328 0.010476 0.008410 0.005304 0.001499 -0.002542 -0.006316 -0.009356 -0.011310 -0.011997 -0.011426 -0.009791 -0.007424 -0.004732 -0.002120 0.000068 0.001609 0.002419 0.002551 0.002168 0.001505 0.000813 0.000320 0.000196 0.000530 0.001334 0.002543 0.004044 0.005691 0.007335 0.008838 0.010090 0.011016 0.011575 0.011762 0.011600 0.011133 0.010418 0.009517 0.008496 0.007412 0.006318 0.005259 0.004268 0.003369 0.002578 0.001902 0.001340 0.000885 0.000527 0.000255 0.000055 -0.000087 -0.000180 -0.000236 -0.000264 -0.000272 -0.000265 -0.000248 -0.000226 -0.000201 -0.000176 -0.000152 -0.000129 -0.000108 -0.000090 -0.000074 -0.000060 -0.000048 -0.000038 -0.000030 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000044 0.000054 0.000067 0.000082 0.000099 0.000120 0.000144 0.000172 0.000203 0.000236 0.000270 0.000304 0.000334 0.000358 0.000372 0.000367 0.000338 0.000273 0.000160 -0.000013 -0.000263 -0.000604 -0.001052 -0.001618 -0.002312 -0.003136 -0.004085 -0.005147 -0.006297 -0.007499 -0.008705 -0.009858 -0.010890 -0.011729 -0.012300 -0.012534 -0.012376 -0.011791 -0.010775 -0.009363 -0.007636 -0.005719 -0.003773 -0.001984 -0.000532 0.000431 0.000813 0.000606 -0.000100 -0.001119 -0.002191 -0.003018 -0.003317 -0.002871 -0.001586 0.000479 0.003105 0.005930 0.008509 0.010383 0.011165 0.010618 0.008705 0.005611 0.001717 -0.002457 -0.006338 -0.009397 -0.011240 -0.011670 -0.010714 -0.008608 -0.005748 -0.002613 0.000323 0.002671 0.004184 0.004783 0.004555 0.003718 0.002567 0.001419 0.000555 0.000182 0.000408 0.001241 0.002599 0.004338 0.006278 0.008230 0.010026 0.011530 0.012649 0.013335 0.013581 0.013416 0.012889 0.012071 0.011035 0.009856 0.008605 0.007342 0.006118 0.004974 0.003936 0.003022 0.002240 0.001589 0.001062 0.000647 0.000331 0.000097 -0.000068 -0.000178 -0.000245 -0.000280 -0.000291 -0.000286 -0.000269 -0.000246 -0.000219 -0.000192 -0.000165 -0.000141 -0.000118 -0.000098 -0.000080 -0.000065 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000030 0.000037 0.000047 0.000058 0.000072 0.000088 0.000108 0.000131 0.000157 0.000188 0.000222 0.000258 0.000296 0.000333 0.000366 0.000392 0.000405 0.000399 0.000363 0.000287 0.000157 -0.000043 -0.000329 -0.000720 -0.001232 -0.001880 -0.002672 -0.003613 -0.004698 -0.005913 -0.007229 -0.008606 -0.009989 -0.011311 -0.012493 -0.013451 -0.014096 -0.014349 -0.014142 -0.013434 -0.012221 -0.010546 -0.008506 -0.006255 -0.003990 -0.001937 -0.000321 0.000668 0.000916 0.000407 -0.000751 -0.002333 -0.004020 -0.005441 -0.006236 -0.006123 -0.004961 -0.002790 0.000154 0.003465 0.006629 0.009106 0.010437 0.010324 0.008703 0.005762 0.001918 -0.002252 -0.006108 -0.009061 -0.010677 -0.010748 -0.009319 -0.006681 -0.003298 0.000273 0.003490 0.005916 0.007283 0.007527 0.006780 0.005322 0.003526 0.001782 0.000434 -0.000267 -0.000195 0.000654 0.002177 0.004193 0.006476 0.008798 0.010950 0.012765 0.014130 0.014987 0.015328 0.015184 0.014617 0.013707 0.012542 0.011209 0.009790 0.008357 0.006967 0.005667 0.004488 0.003451 0.002563 0.001824 0.001226 0.000754 0.000395 0.000129 -0.000059 -0.000184 -0.000262 -0.000302 -0.000316 -0.000311 -0.000293 -0.000268 -0.000239 -0.000209 -0.000180 -0.000153 -0.000129 -0.000107 -0.000088 -0.000071 -0.000057 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000025 0.000031 0.000040 0.000050 0.000062 0.000077 0.000095 0.000117 0.000142 0.000172 0.000206 0.000243 0.000284 0.000326 0.000367 0.000405 0.000434 0.000449 0.000442 0.000402 0.000318 0.000172 -0.000052 -0.000373 -0.000811 -0.001384 -0.002110 -0.002998 -0.004054 -0.005274 -0.006639 -0.008121 -0.009672 -0.011229 -0.012717 -0.014043 -0.015109 -0.015814 -0.016061 -0.015774 -0.014903 -0.013443 -0.011449 -0.009036 -0.006390 -0.003750 -0.001392 0.000410 0.001425 0.001506 0.000632 -0.001074 -0.003341 -0.005783 -0.007945 -0.009379 -0.009727 -0.008789 -0.006581 -0.003350 0.000451 0.004236 0.007380 0.009338 0.009749 0.008512 0.005815 0.002108 -0.001974 -0.005725 -0.008496 -0.009811 -0.009454 -0.007497 -0.004286 -0.000362 0.003637 0.007094 0.009524 0.010644 0.010408 0.009000 0.006777 0.004199 0.001739 -0.000187 -0.001282 -0.001396 -0.000531 0.001182 0.003520 0.006209 0.008967 0.011542 0.013732 0.015401 0.016477 0.016949 0.016856 0.016269 0.015282 0.013997 0.012516 0.010933 0.009331 0.007777 0.006324 0.005006 0.003847 0.002856 0.002032 0.001364 0.000840 0.000440 0.000145 -0.000063 -0.000202 -0.000287 -0.000332 -0.000347 -0.000341 -0.000321 -0.000293 -0.000261 -0.000229 -0.000197 -0.000167 -0.000140 -0.000116 -0.000096 -0.000078 -0.000063 -0.000050 -0.000039 -0.000031 -0.000024 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000054 0.000067 0.000084 0.000103 0.000127 0.000155 0.000188 0.000226 0.000268 0.000313 0.000360 0.000407 0.000451 0.000485 0.000504 0.000499 0.000459 0.000368 0.000211 -0.000032 -0.000383 -0.000863 -0.001494 -0.002292 -0.003272 -0.004438 -0.005786 -0.007299 -0.008941 -0.010661 -0.012388 -0.014034 -0.015496 -0.016658 -0.017403 -0.017621 -0.017219 -0.016143 -0.014386 -0.012013 -0.009163 -0.006056 -0.002980 -0.000265 0.001760 0.002813 0.002715 0.001434 -0.000888 -0.003932 -0.007236 -0.010255 -0.012443 -0.013352 -0.012720 -0.010531 -0.007044 -0.002756 0.001665 0.005505 0.008127 0.009098 0.008277 0.005850 0.002299 -0.001682 -0.005315 -0.007888 -0.008884 -0.008078 -0.005571 -0.001768 0.002705 0.007121 0.010789 0.013170 0.013966 0.013156 0.010981 0.007884 0.004417 0.001151 -0.001423 -0.002954 -0.003271 -0.002379 -0.000441 0.002272 0.005429 0.008693 0.011760 0.014389 0.016417 0.017758 0.018401 0.018388 0.017803 0.016754 0.015360 0.013739 0.011999 0.010233 0.008520 0.006918 0.005467 0.004191 0.003102 0.002197 0.001467 0.000894 0.000458 0.000138 -0.000087 -0.000236 -0.000326 -0.000372 -0.000386 -0.000377 -0.000354 -0.000322 -0.000287 -0.000250 -0.000215 -0.000182 -0.000153 -0.000127 -0.000104 -0.000084 -0.000068 -0.000054 -0.000043 -0.000034 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000013 0.000016 0.000021 0.000028 0.000036 0.000045 0.000057 0.000072 0.000090 0.000112 0.000139 0.000170 0.000206 0.000248 0.000295 0.000347 0.000401 0.000455 0.000506 0.000548 0.000574 0.000574 0.000536 0.000445 0.000281 0.000023 -0.000351 -0.000867 -0.001546 -0.002410 -0.003472 -0.004741 -0.006210 -0.007861 -0.009656 -0.011537 -0.013426 -0.015222 -0.016808 -0.018052 -0.018820 -0.018984 -0.018438 -0.017116 -0.015014 -0.012206 -0.008856 -0.005224 -0.001649 0.001480 0.003771 0.004890 0.004620 0.002918 -0.000055 -0.003930 -0.008165 -0.012115 -0.015129 -0.016665 -0.016391 -0.014259 -0.010536 -0.005773 -0.000718 0.003814 0.007090 0.008600 0.008161 0.005956 0.002504 -0.001436 -0.005012 -0.007440 -0.008158 -0.006930 -0.003887 0.000501 0.005519 0.010349 0.014214 0.016521 0.016954 0.015518 0.012515 0.008476 0.004058 -0.000069 -0.003329 -0.005317 -0.005835 -0.004895 -0.002693 0.000447 0.004134 0.007967 0.011589 0.014714 0.017152 0.018801 0.019648 0.019741 0.019177 0.018082 0.016591 0.014839 0.012950 0.011030 0.009166 0.007423 0.005846 0.004463 0.003284 0.002307 0.001521 0.000906 0.000441 0.000102 -0.000134 -0.000289 -0.000380 -0.000424 -0.000434 -0.000421 -0.000393 -0.000356 -0.000315 -0.000274 -0.000235 -0.000199 -0.000166 -0.000138 -0.000113 -0.000092 -0.000074 -0.000059 -0.000047 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000030 0.000038 0.000049 0.000062 0.000078 0.000098 0.000122 0.000151 0.000186 0.000226 0.000273 0.000326 0.000385 0.000447 0.000510 0.000570 0.000623 0.000659 0.000669 0.000639 0.000552 0.000388 0.000123 -0.000267 -0.000808 -0.001527 -0.002445 -0.003580 -0.004938 -0.006517 -0.008295 -0.010232 -0.012264 -0.014304 -0.016240 -0.017939 -0.019254 -0.020029 -0.020120 -0.019404 -0.017805 -0.015319 -0.012029 -0.008128 -0.003914 0.000218 0.003814 0.006420 0.007643 0.007226 0.005114 0.001487 -0.003233 -0.008420 -0.013326 -0.017192 -0.019377 -0.019476 -0.017411 -0.013462 -0.008235 -0.002566 0.002624 0.006501 0.008476 0.008322 0.006224 0.002742 -0.001293 -0.004941 -0.007342 -0.007880 -0.006304 -0.002774 0.002173 0.007730 0.012976 0.017047 0.019288 0.019362 0.017295 0.013453 0.008458 0.003073 -0.001928 -0.005883 -0.008323 -0.009026 -0.008010 -0.005506 -0.001892 0.002374 0.006828 0.011052 0.014718 0.017603 0.019591 0.020666 0.020884 0.020358 0.019228 0.017651 0.015779 0.013751 0.011687 0.009683 0.007811 0.006121 0.004641 0.003384 0.002346 0.001514 0.000867 0.000381 0.000030 -0.000211 -0.000366 -0.000454 -0.000492 -0.000495 -0.000474 -0.000438 -0.000395 -0.000348 -0.000301 -0.000257 -0.000217 -0.000181 -0.000149 -0.000122 -0.000099 -0.000080 -0.000064 -0.000051 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000032 0.000041 0.000052 0.000066 0.000084 0.000106 0.000132 0.000164 0.000203 0.000248 0.000301 0.000361 0.000427 0.000499 0.000573 0.000646 0.000713 0.000763 0.000788 0.000771 0.000695 0.000538 0.000276 -0.000119 -0.000675 -0.001421 -0.002380 -0.003572 -0.005007 -0.006681 -0.008571 -0.010636 -0.012806 -0.014985 -0.017050 -0.018853 -0.020229 -0.021003 -0.021010 -0.020110 -0.018217 -0.015323 -0.011523 -0.007035 -0.002201 0.002530 0.006639 0.009602 0.010970 0.010446 0.007957 0.003706 -0.001831 -0.007945 -0.013782 -0.018475 -0.021282 -0.021733 -0.019717 -0.015534 -0.009851 -0.003599 0.002192 0.006582 0.008903 0.008887 0.006724 0.003025 -0.001294 -0.005200 -0.007742 -0.008241 -0.006428 -0.002486 0.002978 0.009063 0.014741 0.019050 0.021268 0.021030 0.018380 0.013740 0.007826 0.001505 -0.004344 -0.008968 -0.011836 -0.012698 -0.011578 -0.008741 -0.004623 0.000254 0.005358 0.010212 0.014440 0.017790 0.020132 0.021446 0.021798 0.021316 0.020161 0.018506 0.016524 0.014369 0.012174 0.010043 0.008057 0.006268 0.004707 0.003386 0.002300 0.001434 0.000766 0.000269 -0.000085 -0.000324 -0.000471 -0.000550 -0.000577 -0.000569 -0.000538 -0.000492 -0.000439 -0.000384 -0.000331 -0.000281 -0.000236 -0.000196 -0.000162 -0.000132 -0.000108 -0.000087 -0.000069 -0.000055 -0.000043 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000034 0.000044 0.000056 0.000071 0.000091 0.000114 0.000143 0.000179 0.000221 0.000272 0.000331 0.000399 0.000475 0.000558 0.000646 0.000734 0.000818 0.000888 0.000932 0.000935 0.000878 0.000738 0.000489 0.000101 -0.000456 -0.001214 -0.002198 -0.003430 -0.004923 -0.006673 -0.008659 -0.010835 -0.013128 -0.015434 -0.017619 -0.019520 -0.020953 -0.021726 -0.021650 -0.020568 -0.018382 -0.015079 -0.010765 -0.005682 -0.000214 0.005134 0.009781 0.013135 0.014686 0.014098 0.011285 0.006468 0.000177 -0.006795 -0.013491 -0.018937 -0.022299 -0.023039 -0.021027 -0.016585 -0.010449 -0.003649 0.002672 0.007466 0.009986 0.009929 0.007498 0.003364 -0.001464 -0.005843 -0.008722 -0.009351 -0.007432 -0.003170 0.002764 0.009368 0.015503 0.020105 0.022375 0.021913 0.018772 0.013428 0.006678 -0.000504 -0.007136 -0.012376 -0.015633 -0.016623 -0.015377 -0.012193 -0.007561 -0.002068 0.003685 0.009165 0.013950 0.017757 0.020445 0.021990 0.022472 0.022032 0.020852 0.019125 0.017041 0.014771 0.012459 0.010218 0.008135 0.006265 0.004640 0.003271 0.002153 0.001269 0.000593 0.000097 -0.000250 -0.000476 -0.000609 -0.000672 -0.000683 -0.000659 -0.000613 -0.000554 -0.000490 -0.000426 -0.000364 -0.000308 -0.000258 -0.000213 -0.000175 -0.000143 -0.000116 -0.000094 -0.000075 -0.000059 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000047 0.000060 0.000077 0.000098 0.000124 0.000155 0.000194 0.000242 0.000298 0.000364 0.000441 0.000528 0.000624 0.000728 0.000835 0.000940 0.001034 0.001104 0.001135 0.001106 0.000993 0.000769 0.000402 -0.000141 -0.000892 -0.001882 -0.003135 -0.004665 -0.006471 -0.008531 -0.010800 -0.013200 -0.015620 -0.017917 -0.019914 -0.021410 -0.022190 -0.022048 -0.020806 -0.018351 -0.014667 -0.009866 -0.004214 0.001869 0.007824 0.013007 0.016763 0.018526 0.017918 0.014843 0.009539 0.002588 -0.005136 -0.012579 -0.018665 -0.022474 -0.023412 -0.021334 -0.016593 -0.009998 -0.002684 0.004090 0.009172 0.011739 0.011457 0.008551 0.003761 -0.001801 -0.006870 -0.010285 -0.011214 -0.009324 -0.004835 0.001518 0.008635 0.015263 0.020230 0.022653 0.022087 0.018586 0.012669 0.005211 -0.002719 -0.010041 -0.015825 -0.019418 -0.020508 -0.019126 -0.015601 -0.010475 -0.004397 0.001970 0.008036 0.013338 0.017566 0.020564 0.022315 0.022904 0.022492 0.021280 0.019482 0.017303 0.014929 0.012514 0.010183 0.008022 0.006091 0.004422 0.003026 0.001894 0.001008 0.000339 -0.000142 -0.000470 -0.000674 -0.000783 -0.000822 -0.000810 -0.000766 -0.000701 -0.000626 -0.000549 -0.000473 -0.000402 -0.000338 -0.000281 -0.000232 -0.000190 -0.000155 -0.000125 -0.000101 -0.000080 -0.000064 -0.000050 -0.000039 -0.000030 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000024 0.000030 0.000039 0.000050 0.000065 0.000083 0.000105 0.000133 0.000168 0.000211 0.000264 0.000326 0.000400 0.000487 0.000586 0.000698 0.000820 0.000949 0.001080 0.001202 0.001305 0.001371 0.001380 0.001307 0.001121 0.000791 0.000280 -0.000446 -0.001420 -0.002671 -0.004214 -0.006052 -0.008165 -0.010506 -0.012996 -0.015519 -0.017922 -0.020018 -0.021588 -0.022399 -0.022224 -0.020865 -0.018194 -0.014187 -0.008961 -0.002800 0.003840 0.010354 0.016040 0.020186 0.022170 0.021581 0.018309 0.012609 0.005114 -0.003229 -0.011276 -0.017859 -0.021981 -0.023003 -0.020773 -0.015682 -0.008618 -0.000820 0.006337 0.011601 0.014077 0.013407 0.009844 0.004206 -0.002280 -0.008224 -0.012346 -0.013725 -0.011983 -0.007351 -0.000624 0.007005 0.014166 0.019577 0.022266 0.021736 0.018031 0.011702 0.003691 -0.004848 -0.012742 -0.018983 -0.022857 -0.024022 -0.022509 -0.018676 -0.013108 -0.006512 0.000394 0.006969 0.012712 0.017289 0.020538 0.022442 0.023100 0.022690 0.021431 0.019555 0.017284 0.014817 0.012317 0.009913 0.007696 0.005728 0.004038 0.002635 0.001510 0.000641 -0.000002 -0.000454 -0.000749 -0.000919 -0.000995 -0.001002 -0.000961 -0.000891 -0.000803 -0.000709 -0.000615 -0.000526 -0.000444 -0.000371 -0.000307 -0.000252 -0.000206 -0.000167 -0.000135 -0.000108 -0.000086 -0.000068 -0.000053 -0.000042 -0.000032 -0.000024 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000033 0.000042 0.000054 0.000069 0.000089 0.000113 0.000144 0.000182 0.000230 0.000287 0.000357 0.000440 0.000538 0.000651 0.000780 0.000923 0.001077 0.001237 0.001395 0.001537 0.001647 0.001704 0.001682 0.001550 0.001273 0.000814 0.000135 -0.000801 -0.002025 -0.003556 -0.005401 -0.007542 -0.009933 -0.012496 -0.015111 -0.017619 -0.019822 -0.021487 -0.022365 -0.022206 -0.020795 -0.017986 -0.013747 -0.008194 -0.001625 0.005477 0.012465 0.018589 0.023082 0.025280 0.024736 0.021330 0.015333 0.007422 -0.001391 -0.009881 -0.016801 -0.021091 -0.022075 -0.019603 -0.014110 -0.006562 0.001695 0.009180 0.014541 0.016821 0.015644 0.011299 0.004685 -0.002855 -0.009800 -0.014745 -0.016679 -0.015173 -0.010464 -0.003397 0.004741 0.012472 0.018403 0.021470 0.021118 0.017373 0.010807 0.002414 -0.006576 -0.014912 -0.021512 -0.025610 -0.026834 -0.025214 -0.021129 -0.015203 -0.008191 -0.000860 0.006107 0.012179 0.017005 0.020416 0.022401 0.023072 0.022624 0.021293 0.019329 0.016966 0.014415 0.011845 0.009389 0.007140 0.005158 0.003472 0.002088 0.000993 0.000161 -0.000439 -0.000844 -0.001092 -0.001216 -0.001248 -0.001214 -0.001137 -0.001035 -0.000920 -0.000803 -0.000689 -0.000585 -0.000490 -0.000407 -0.000335 -0.000274 -0.000223 -0.000180 -0.000145 -0.000116 -0.000092 -0.000073 -0.000057 -0.000044 -0.000034 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000035 0.000045 0.000058 0.000075 0.000096 0.000122 0.000156 0.000197 0.000249 0.000313 0.000390 0.000483 0.000593 0.000722 0.000870 0.001036 0.001219 0.001413 0.001610 0.001799 0.001961 0.002077 0.002119 0.002056 0.001850 0.001464 0.000854 -0.000019 -0.001189 -0.002682 -0.004506 -0.006650 -0.009070 -0.011688 -0.014385 -0.016999 -0.019322 -0.021112 -0.022102 -0.022026 -0.020648 -0.017805 -0.013451 -0.007701 -0.000859 0.006572 0.013915 0.020379 0.025154 0.027537 0.027052 0.023569 0.017375 0.009180 0.000053 -0.008715 -0.015811 -0.020124 -0.020953 -0.018157 -0.012217 -0.004178 0.004520 0.012291 0.017696 0.019723 0.017985 0.012807 0.005172 -0.003464 -0.011451 -0.017264 -0.019797 -0.018573 -0.013827 -0.006449 0.002192 0.010517 0.017025 0.020565 0.020521 0.016891 0.010259 0.001660 -0.007619 -0.016259 -0.023118 -0.027383 -0.028656 -0.026966 -0.022706 -0.016533 -0.009240 -0.001630 0.005581 0.011840 0.016785 0.020245 0.022219 0.022832 0.022295 0.020860 0.018791 0.016334 0.013706 0.011082 0.008596 0.006340 0.004371 0.002715 0.001375 0.000333 -0.000437 -0.000974 -0.001315 -0.001500 -0.001565 -0.001542 -0.001459 -0.001338 -0.001198 -0.001052 -0.000908 -0.000773 -0.000650 -0.000541 -0.000447 -0.000366 -0.000298 -0.000242 -0.000195 -0.000156 -0.000124 -0.000098 -0.000077 -0.000060 -0.000047 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000029 0.000038 0.000048 0.000062 0.000080 0.000103 0.000131 0.000168 0.000214 0.000270 0.000341 0.000426 0.000530 0.000653 0.000799 0.000968 0.001160 0.001375 0.001607 0.001849 0.002090 0.002314 0.002499 0.002618 0.002639 0.002524 0.002230 0.001713 0.000929 -0.000161 -0.001587 -0.003364 -0.005484 -0.007910 -0.010567 -0.013338 -0.016060 -0.018521 -0.020470 -0.021628 -0.021712 -0.020467 -0.017712 -0.013387 -0.007596 -0.000643 0.006958 0.014509 0.021191 0.026163 0.028686 0.028265 0.024759 0.018463 0.010114 0.000826 -0.008060 -0.015182 -0.019390 -0.019969 -0.016790 -0.010380 -0.001852 0.007265 0.015295 0.020725 0.022496 0.020213 0.014240 0.005636 -0.004037 -0.013011 -0.019650 -0.022762 -0.021819 -0.017051 -0.009385 -0.000260 0.008655 0.015767 0.019841 0.020201 0.016818 0.010276 0.001635 -0.007773 -0.016579 -0.023594 -0.027968 -0.029284 -0.027567 -0.023224 -0.016932 -0.009511 -0.001792 0.005491 0.011771 0.016684 0.020064 0.021920 0.022393 0.021706 0.020129 0.017935 0.015379 0.012681 0.010019 0.007523 0.005285 0.003357 0.001759 0.000490 -0.000471 -0.001158 -0.001610 -0.001868 -0.001974 -0.001966 -0.001877 -0.001736 -0.001564 -0.001381 -0.001198 -0.001024 -0.000864 -0.000722 -0.000597 -0.000491 -0.000400 -0.000324 -0.000261 -0.000210 -0.000167 -0.000133 -0.000105 -0.000082 -0.000064 -0.000049 -0.000038 -0.000029 -0.000021 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000031 0.000040 0.000052 0.000066 0.000086 0.000110 0.000141 0.000181 0.000231 0.000293 0.000370 0.000464 0.000579 0.000718 0.000882 0.001073 0.001294 0.001543 0.001817 0.002110 0.002410 0.002704 0.002968 0.003178 0.003298 0.003290 0.003110 0.002709 0.002039 0.001057 -0.000275 -0.001976 -0.004047 -0.006456 -0.009135 -0.011973 -0.014807 -0.017426 -0.019572 -0.020958 -0.021286 -0.020284 -0.017752 -0.013610 -0.007950 -0.001066 0.006528 0.014127 0.020893 0.025963 0.028577 0.028219 0.024740 0.018436 0.010060 0.000754 -0.008106 -0.015127 -0.019132 -0.019398 -0.015814 -0.008941 0.000048 0.009551 0.017822 0.023287 0.024848 0.022111 0.015468 0.006045 -0.004506 -0.014316 -0.021656 -0.025258 -0.024552 -0.019758 -0.011830 -0.002262 0.007204 0.014899 0.019520 0.020338 0.017294 0.010967 0.002430 -0.006957 -0.015794 -0.022858 -0.027279 -0.028628 -0.026926 -0.022590 -0.016311 -0.008926 -0.001277 0.005893 0.012017 0.016736 0.019896 0.021519 0.021761 0.020862 0.019100 0.016759 0.014097 0.011336 0.008651 0.006169 0.003974 0.002115 0.000604 -0.000566 -0.001422 -0.002001 -0.002346 -0.002502 -0.002513 -0.002419 -0.002253 -0.002044 -0.001814 -0.001582 -0.001358 -0.001151 -0.000964 -0.000800 -0.000658 -0.000537 -0.000436 -0.000352 -0.000282 -0.000226 -0.000179 -0.000142 -0.000112 -0.000087 -0.000068 -0.000052 -0.000040 -0.000030 -0.000022 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000033 0.000042 0.000055 0.000071 0.000091 0.000118 0.000151 0.000194 0.000248 0.000316 0.000401 0.000505 0.000632 0.000786 0.000969 0.001186 0.001437 0.001724 0.002043 0.002391 0.002757 0.003127 0.003481 0.003793 0.004028 0.004144 0.004097 0.003834 0.003303 0.002454 0.001244 -0.000354 -0.002349 -0.004719 -0.007405 -0.010301 -0.013251 -0.016046 -0.018429 -0.020103 -0.020760 -0.020112 -0.017939 -0.014141 -0.008785 -0.002152 0.005257 0.012740 0.019456 0.024531 0.027189 0.026899 0.023500 0.017281 0.008999 -0.000195 -0.008909 -0.015730 -0.019473 -0.019409 -0.015440 -0.008154 0.001233 0.011071 0.019562 0.025088 0.026528 0.023483 0.016371 0.006368 -0.004810 -0.015221 -0.023063 -0.027013 -0.026465 -0.021630 -0.013479 -0.003541 0.006391 0.014594 0.019715 0.020988 0.018328 0.012303 0.003990 -0.005241 -0.013975 -0.020980 -0.025376 -0.026732 -0.025074 -0.020825 -0.014682 -0.007488 -0.000084 0.006793 0.012585 0.016948 0.019747 0.021021 0.020942 0.019765 0.017777 0.015266 0.012492 0.009675 0.006982 0.004536 0.002412 0.000649 -0.000747 -0.001790 -0.002514 -0.002961 -0.003178 -0.003214 -0.003115 -0.002920 -0.002666 -0.002381 -0.002087 -0.001800 -0.001531 -0.001287 -0.001071 -0.000883 -0.000722 -0.000587 -0.000474 -0.000381 -0.000305 -0.000242 -0.000192 -0.000151 -0.000119 -0.000093 -0.000072 -0.000055 -0.000042 -0.000032 -0.000024 -0.000017 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000058 0.000075 0.000097 0.000125 0.000162 0.000208 0.000266 0.000340 0.000432 0.000547 0.000687 0.000857 0.001061 0.001304 0.001587 0.001914 0.002282 0.002689 0.003126 0.003581 0.004034 0.004458 0.004820 0.005078 0.005181 0.005077 0.004707 0.004016 0.002955 0.001485 -0.000410 -0.002719 -0.005393 -0.008338 -0.011407 -0.014396 -0.017049 -0.019068 -0.020134 -0.019946 -0.018261 -0.014955 -0.010069 -0.003858 0.003201 0.010421 0.016970 0.021972 0.024644 0.024440 0.021182 0.015145 0.007072 -0.001893 -0.010363 -0.016923 -0.020385 -0.020023 -0.015741 -0.008143 0.001539 0.011629 0.020304 0.025923 0.027350 0.024186 0.016862 0.006578 -0.004911 -0.015623 -0.023716 -0.027832 -0.027344 -0.022454 -0.014139 -0.003944 0.006316 0.014891 0.020404 0.022068 0.019783 0.014107 0.006110 -0.002845 -0.011350 -0.018178 -0.022462 -0.023780 -0.022170 -0.018061 -0.012152 -0.005279 0.001725 0.008143 0.013440 0.017297 0.019602 0.020418 0.019935 0.018419 0.016167 0.013466 0.010577 0.007710 0.005027 0.002638 0.000611 -0.001028 -0.002281 -0.003170 -0.003737 -0.004030 -0.004099 -0.003998 -0.003773 -0.003466 -0.003114 -0.002745 -0.002380 -0.002033 -0.001716 -0.001432 -0.001184 -0.000971 -0.000790 -0.000639 -0.000514 -0.000411 -0.000327 -0.000259 -0.000205 -0.000161 -0.000126 -0.000098 -0.000076 -0.000058 -0.000044 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000017 0.000022 0.000028 0.000036 0.000047 0.000061 0.000079 0.000103 0.000133 0.000172 0.000221 0.000285 0.000365 0.000465 0.000589 0.000743 0.000930 0.001156 0.001426 0.001743 0.002111 0.002531 0.003001 0.003514 0.004059 0.004618 0.005165 0.005666 0.006077 0.006348 0.006421 0.006233 0.005723 0.004833 0.003516 0.001745 -0.000481 -0.003127 -0.006111 -0.009298 -0.012492 -0.015444 -0.017854 -0.019398 -0.019760 -0.018675 -0.015991 -0.011718 -0.006072 0.000500 0.007338 0.013631 0.018511 0.021193 0.021115 0.018077 0.012326 0.004576 -0.004058 -0.012210 -0.018480 -0.021688 -0.021107 -0.016639 -0.008879 0.000948 0.011170 0.019966 0.025696 0.027223 0.024143 0.016888 0.006658 -0.004791 -0.015470 -0.023534 -0.027619 -0.027091 -0.022148 -0.013757 -0.003458 0.006939 0.015693 0.021429 0.023363 0.021394 0.016071 0.008450 -0.000126 -0.008274 -0.014800 -0.018865 -0.020073 -0.018482 -0.014530 -0.008915 -0.002461 0.004023 0.009848 0.014515 0.017737 0.019435 0.019699 0.018739 0.016833 0.014283 0.011379 0.008372 0.005465 0.002808 0.000499 -0.001407 -0.002896 -0.003979 -0.004691 -0.005078 -0.005194 -0.005098 -0.004843 -0.004479 -0.004050 -0.003592 -0.003131 -0.002689 -0.002279 -0.001910 -0.001584 -0.001302 -0.001062 -0.000861 -0.000693 -0.000555 -0.000442 -0.000351 -0.000277 -0.000218 -0.000171 -0.000133 -0.000104 -0.000080 -0.000062 -0.000047 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000029 0.000038 0.000049 0.000064 0.000083 0.000108 0.000140 0.000182 0.000235 0.000303 0.000389 0.000497 0.000632 0.000799 0.001004 0.001252 0.001549 0.001902 0.002314 0.002787 0.003323 0.003915 0.004556 0.005227 0.005904 0.006553 0.007129 0.007579 0.007844 0.007855 0.007544 0.006847 0.005706 0.004081 0.001958 -0.000642 -0.003653 -0.006953 -0.010359 -0.013628 -0.016464 -0.018538 -0.019518 -0.019120 -0.017158 -0.013604 -0.008632 -0.002645 0.003735 0.009724 0.014472 0.017191 0.017307 0.014586 0.009235 0.001920 -0.006291 -0.014072 -0.020055 -0.023072 -0.022397 -0.017914 -0.010188 -0.000413 0.009781 0.018601 0.024434 0.026151 0.023348 0.016439 0.006596 -0.004457 -0.014770 -0.022527 -0.026391 -0.025738 -0.020762 -0.012414 -0.002205 0.008094 0.016781 0.022520 0.024554 0.022796 0.017794 0.010585 0.002477 -0.005193 -0.011282 -0.014999 -0.015996 -0.014357 -0.010537 -0.005233 0.000751 0.006637 0.011777 0.015712 0.018202 0.019206 0.018845 0.017351 0.015017 0.012148 0.009031 0.005910 0.002974 0.000361 -0.001847 -0.003610 -0.004925 -0.005816 -0.006327 -0.006514 -0.006437 -0.006159 -0.005738 -0.005225 -0.004664 -0.004092 -0.003535 -0.003012 -0.002535 -0.002111 -0.001741 -0.001424 -0.001156 -0.000932 -0.000747 -0.000596 -0.000473 -0.000374 -0.000294 -0.000231 -0.000181 -0.000141 -0.000109 -0.000084 -0.000065 -0.000049 -0.000037 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000040 0.000052 0.000067 0.000088 0.000114 0.000148 0.000192 0.000249 0.000321 0.000413 0.000529 0.000674 0.000855 0.001077 0.001347 0.001673 0.002061 0.002517 0.003046 0.003649 0.004323 0.005062 0.005849 0.006661 0.007464 0.008212 0.008852 0.009320 0.009543 0.009448 0.008961 0.008013 0.006554 0.004552 0.002015 -0.001008 -0.004412 -0.008027 -0.011621 -0.014902 -0.017535 -0.019179 -0.019522 -0.018346 -0.015577 -0.011341 -0.005991 -0.000100 0.005583 0.010229 0.013051 0.013454 0.011167 0.006338 -0.000430 -0.008136 -0.015512 -0.021233 -0.024153 -0.023540 -0.019247 -0.011790 -0.002297 0.007670 0.016382 0.022273 0.024237 0.021868 0.015546 0.006392 -0.003943 -0.013584 -0.020787 -0.024266 -0.023429 -0.018470 -0.010313 -0.000417 0.009516 0.017859 0.023345 0.025274 0.023591 0.018850 0.012065 0.004499 -0.002575 -0.008084 -0.011312 -0.011967 -0.010179 -0.006425 -0.001400 0.004112 0.009371 0.013776 0.016922 0.018620 0.018874 0.017841 0.015779 0.012993 0.009793 0.006462 0.003233 0.000282 -0.002271 -0.004359 -0.005957 -0.007077 -0.007757 -0.008049 -0.008020 -0.007736 -0.007264 -0.006666 -0.005996 -0.005298 -0.004607 -0.003949 -0.003342 -0.002797 -0.002316 -0.001901 -0.001548 -0.001251 -0.001005 -0.000802 -0.000638 -0.000504 -0.000397 -0.000312 -0.000244 -0.000190 -0.000148 -0.000115 -0.000089 -0.000068 -0.000052 -0.000039 -0.000029 -0.000022 -0.000016 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000024 0.000032 0.000041 0.000054 0.000070 0.000092 0.000119 0.000155 0.000202 0.000262 0.000338 0.000436 0.000560 0.000716 0.000909 0.001149 0.001441 0.001795 0.002218 0.002719 0.003302 0.003973 0.004730 0.005568 0.006473 0.007422 0.008382 0.009307 0.010141 0.010819 0.011263 0.011394 0.011128 0.010389 0.009110 0.007247 0.004789 0.001769 -0.001725 -0.005540 -0.009453 -0.013179 -0.016381 -0.018703 -0.019808 -0.019440 -0.017479 -0.013995 -0.009283 -0.003864 0.001555 0.006167 0.009187 0.009995 0.008269 0.004090 -0.002023 -0.009152 -0.016103 -0.021605 -0.024538 -0.024160 -0.020282 -0.013346 -0.004388 0.005129 0.013569 0.019434 0.021657 0.019825 0.014277 0.006052 -0.003303 -0.012024 -0.018473 -0.021447 -0.020401 -0.015534 -0.007735 0.001611 0.010899 0.018607 0.023572 0.025175 0.023412 0.018853 0.012488 0.005525 -0.000843 -0.005633 -0.008218 -0.008384 -0.006318 -0.002526 0.002292 0.007375 0.012025 0.015693 0.018036 0.018921 0.018403 0.016679 0.014035 0.010791 0.007262 0.003723 0.000397 -0.002555 -0.005032 -0.006982 -0.008399 -0.009309 -0.009761 -0.009822 -0.009565 -0.009064 -0.008392 -0.007611 -0.006779 -0.005940 -0.005127 -0.004367 -0.003675 -0.003059 -0.002522 -0.002061 -0.001671 -0.001346 -0.001077 -0.000857 -0.000679 -0.000535 -0.000420 -0.000329 -0.000257 -0.000200 -0.000155 -0.000120 -0.000093 -0.000071 -0.000054 -0.000041 -0.000031 -0.000023 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000009 0.000011 0.000015 0.000019 0.000025 0.000033 0.000043 0.000056 0.000073 0.000096 0.000125 0.000162 0.000211 0.000274 0.000355 0.000458 0.000590 0.000755 0.000962 0.001218 0.001531 0.001912 0.002370 0.002914 0.003552 0.004290 0.005128 0.006064 0.007086 0.008170 0.009286 0.010387 0.011417 0.012306 0.012975 0.013337 0.013300 0.012778 0.011690 0.009978 0.007615 0.004614 0.001047 -0.002950 -0.007166 -0.011321 -0.015077 -0.018062 -0.019915 -0.020339 -0.019165 -0.016403 -0.012286 -0.007281 -0.002049 0.002627 0.005961 0.007301 0.006268 0.002859 -0.002500 -0.008991 -0.015508 -0.020843 -0.023903 -0.023934 -0.020691 -0.014526 -0.006357 0.002480 0.010465 0.016189 0.018634 0.017385 0.012723 0.005589 -0.002601 -0.010229 -0.015791 -0.018191 -0.016945 -0.012264 -0.004992 0.003574 0.011949 0.018748 0.022936 0.023998 0.022002 0.017537 0.011574 0.005258 -0.000309 -0.004250 -0.006043 -0.005569 -0.003082 0.000873 0.005589 0.010323 0.014422 0.017394 0.018960 0.019048 0.017770 0.015365 0.012148 0.008457 0.004610 0.000877 -0.002532 -0.005472 -0.007857 -0.009656 -0.010879 -0.011567 -0.011784 -0.011606 -0.011115 -0.010394 -0.009517 -0.008553 -0.007557 -0.006576 -0.005643 -0.004781 -0.004004 -0.003319 -0.002725 -0.002218 -0.001793 -0.001439 -0.001148 -0.000910 -0.000719 -0.000565 -0.000443 -0.000346 -0.000269 -0.000209 -0.000162 -0.000125 -0.000096 -0.000074 -0.000056 -0.000042 -0.000032 -0.000023 -0.000017 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000020 0.000026 0.000034 0.000045 0.000058 0.000076 0.000100 0.000130 0.000169 0.000220 0.000286 0.000371 0.000479 0.000617 0.000792 0.001011 0.001282 0.001617 0.002024 0.002515 0.003100 0.003790 0.004592 0.005509 0.006539 0.007673 0.008889 0.010155 0.011428 0.012649 0.013747 0.014637 0.015228 0.015421 0.015117 0.014226 0.012674 0.010416 0.007450 0.003830 -0.000325 -0.004815 -0.009367 -0.013639 -0.017246 -0.019801 -0.020967 -0.020520 -0.018412 -0.014813 -0.010132 -0.004985 -0.000133 0.003635 0.005630 0.005407 0.002874 -0.001653 -0.007463 -0.013548 -0.018767 -0.022060 -0.022655 -0.020244 -0.015071 -0.007918 0.000024 0.007371 0.012821 0.015412 0.014728 0.010990 0.005023 -0.001910 -0.008355 -0.012966 -0.014772 -0.013363 -0.008966 -0.002376 0.005210 0.012447 0.018103 0.021295 0.021631 0.019261 0.014807 0.009220 0.003576 -0.001118 -0.004104 -0.004979 -0.003725 -0.000678 0.003573 0.008304 0.012795 0.016430 0.018780 0.019629 0.018971 0.016973 0.013922 0.010162 0.006049 0.001904 -0.002004 -0.005480 -0.008392 -0.010675 -0.012314 -0.013336 -0.013798 -0.013777 -0.013358 -0.012635 -0.011693 -0.010615 -0.009469 -0.008314 -0.007195 -0.006143 -0.005182 -0.004323 -0.003570 -0.002921 -0.002370 -0.001910 -0.001528 -0.001216 -0.000962 -0.000757 -0.000594 -0.000464 -0.000362 -0.000281 -0.000218 -0.000169 -0.000130 -0.000100 -0.000077 -0.000058 -0.000044 -0.000033 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000027 0.000035 0.000046 0.000060 0.000079 0.000103 0.000135 0.000175 0.000228 0.000297 0.000385 0.000498 0.000643 0.000826 0.001056 0.001342 0.001695 0.002127 0.002649 0.003273 0.004012 0.004874 0.005864 0.006983 0.008221 0.009560 0.010970 0.012405 0.013807 0.015102 0.016205 0.017017 0.017432 0.017342 0.016646 0.015256 0.013112 0.010196 0.006543 0.002260 -0.002467 -0.007370 -0.012104 -0.016270 -0.019454 -0.021279 -0.021472 -0.019923 -0.016742 -0.012279 -0.007110 -0.001973 0.002334 0.005084 0.005760 0.004173 0.000528 -0.004579 -0.010243 -0.015395 -0.019006 -0.020284 -0.018851 -0.014837 -0.008878 -0.002006 0.004545 0.009586 0.012222 0.012036 0.009186 0.004375 -0.001295 -0.006550 -0.010214 -0.011450 -0.009933 -0.005906 -0.000116 0.006347 0.012284 0.016634 0.018672 0.018146 0.015294 0.010778 0.005531 0.000564 -0.003220 -0.005184 -0.005049 -0.002910 0.000813 0.005477 0.010341 0.014699 0.017976 0.019797 0.020014 0.018685 0.016034 0.012391 0.008134 0.003636 -0.000775 -0.004837 -0.008361 -0.011235 -0.013409 -0.014884 -0.015705 -0.015943 -0.015687 -0.015035 -0.014086 -0.012932 -0.011660 -0.010340 -0.009032 -0.007781 -0.006617 -0.005561 -0.004623 -0.003806 -0.003106 -0.002514 -0.002020 -0.001612 -0.001279 -0.001010 -0.000794 -0.000621 -0.000484 -0.000377 -0.000292 -0.000226 -0.000175 -0.000135 -0.000103 -0.000079 -0.000060 -0.000045 -0.000033 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000047 0.000062 0.000082 0.000106 0.000139 0.000181 0.000235 0.000306 0.000397 0.000515 0.000665 0.000856 0.001095 0.001395 0.001766 0.002219 0.002770 0.003430 0.004213 0.005129 0.006186 0.007384 0.008718 0.010169 0.011708 0.013291 0.014859 0.016337 0.017636 0.018652 0.019275 0.019388 0.018878 0.017646 0.015619 0.012762 0.009097 0.004718 -0.000203 -0.005400 -0.010526 -0.015170 -0.018891 -0.021276 -0.022000 -0.020900 -0.018027 -0.013678 -0.008389 -0.002881 0.002038 0.005600 0.007217 0.006602 0.003848 -0.000565 -0.005831 -0.010955 -0.014936 -0.016965 -0.016592 -0.013830 -0.009166 -0.003472 0.002170 0.006691 0.009261 0.009470 0.007413 0.003672 -0.000811 -0.004943 -0.007720 -0.008444 -0.006875 -0.003276 0.001651 0.006923 0.011489 0.014456 0.015266 0.013803 0.010404 0.005770 0.000822 -0.003492 -0.006369 -0.007294 -0.006112 -0.003032 0.001439 0.006602 0.011696 0.016023 0.019046 0.020444 0.020128 0.018219 0.014996 0.010832 0.006137 0.001301 -0.003342 -0.007531 -0.011090 -0.013917 -0.015979 -0.017294 -0.017920 -0.017944 -0.017466 -0.016593 -0.015431 -0.014079 -0.012626 -0.011144 -0.009695 -0.008320 -0.007053 -0.005910 -0.004900 -0.004024 -0.003275 -0.002645 -0.002121 -0.001689 -0.001338 -0.001054 -0.000827 -0.000646 -0.000503 -0.000390 -0.000302 -0.000234 -0.000180 -0.000138 -0.000106 -0.000081 -0.000061 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000064 0.000084 0.000109 0.000142 0.000185 0.000241 0.000314 0.000408 0.000529 0.000684 0.000881 0.001130 0.001441 0.001827 0.002300 0.002875 0.003567 0.004389 0.005353 0.006467 0.007736 0.009152 0.010700 0.012352 0.014065 0.015778 0.017417 0.018888 0.020087 0.020895 0.021189 0.020849 0.019764 0.017850 0.015060 0.011402 0.006957 0.001891 -0.003538 -0.008979 -0.014008 -0.018162 -0.020993 -0.022134 -0.021371 -0.018701 -0.014376 -0.008897 -0.002970 0.002585 0.006960 0.009499 0.009824 0.007920 0.004161 -0.000743 -0.005865 -0.010233 -0.013019 -0.013705 -0.012195 -0.008835 -0.004343 0.000344 0.004272 0.006680 0.007161 0.005759 0.002943 -0.000495 -0.003631 -0.005626 -0.005913 -0.004337 -0.001183 0.002889 0.006994 0.010219 0.011830 0.011427 0.009029 0.005064 0.000279 -0.004417 -0.008130 -0.010153 -0.010083 -0.007884 -0.003871 0.001363 0.007064 0.012448 0.016825 0.019687 0.020761 0.020016 0.017627 0.013923 0.009319 0.004252 -0.000869 -0.005705 -0.009997 -0.013576 -0.016352 -0.018306 -0.019470 -0.019917 -0.019744 -0.019063 -0.017989 -0.016635 -0.015105 -0.013489 -0.011862 -0.010285 -0.008802 -0.007441 -0.006220 -0.005146 -0.004217 -0.003426 -0.002762 -0.002210 -0.001758 -0.001390 -0.001093 -0.000855 -0.000667 -0.000518 -0.000402 -0.000311 -0.000240 -0.000185 -0.000142 -0.000108 -0.000083 -0.000062 -0.000047 -0.000035 -0.000025 -0.000018 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000049 0.000065 0.000085 0.000111 0.000145 0.000189 0.000246 0.000320 0.000416 0.000540 0.000699 0.000901 0.001157 0.001478 0.001877 0.002367 0.002963 0.003681 0.004535 0.005539 0.006702 0.008028 0.009513 0.011141 0.012886 0.014705 0.016539 0.018310 0.019925 0.021276 0.022239 0.022687 0.022492 0.021537 0.019726 0.017003 0.013367 0.008888 0.003722 -0.001873 -0.007546 -0.012863 -0.017340 -0.020503 -0.021946 -0.021412 -0.018858 -0.014493 -0.008792 -0.002449 0.003705 0.008828 0.012202 0.013369 0.012222 0.009039 0.004448 -0.000685 -0.005414 -0.008895 -0.010554 -0.010197 -0.008046 -0.004683 -0.000917 0.002402 0.004575 0.005207 0.004296 0.002220 -0.000363 -0.002675 -0.004020 -0.003953 -0.002393 0.000352 0.003653 0.006709 0.008728 0.009116 0.007612 0.004355 -0.000141 -0.005089 -0.009585 -0.012783 -0.014056 -0.013099 -0.009983 -0.005116 0.000830 0.007052 0.012742 0.017215 0.019987 0.020828 0.019752 0.016983 0.012894 0.007934 0.002567 -0.002785 -0.007775 -0.012146 -0.015734 -0.018460 -0.020316 -0.021346 -0.021635 -0.021291 -0.020433 -0.019186 -0.017666 -0.015982 -0.014226 -0.012476 -0.010790 -0.009212 -0.007772 -0.006484 -0.005355 -0.004381 -0.003554 -0.002860 -0.002286 -0.001815 -0.001433 -0.001125 -0.000880 -0.000685 -0.000531 -0.000411 -0.000318 -0.000245 -0.000188 -0.000144 -0.000110 -0.000084 -0.000063 -0.000047 -0.000035 -0.000026 -0.000019 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000012 0.000016 0.000021 0.000028 0.000038 0.000050 0.000066 0.000086 0.000112 0.000147 0.000191 0.000249 0.000324 0.000421 0.000548 0.000710 0.000916 0.001178 0.001507 0.001916 0.002419 0.003032 0.003770 0.004650 0.005685 0.006884 0.008254 0.009791 0.011480 0.013295 0.015194 0.017118 0.018990 0.020714 0.022180 0.023263 0.023831 0.023750 0.022899 0.021175 0.018515 0.014910 0.010422 0.005202 -0.000496 -0.006318 -0.011824 -0.016517 -0.019898 -0.021536 -0.021141 -0.018637 -0.014202 -0.008291 -0.001588 0.005068 0.010804 0.014857 0.016705 0.016167 0.013448 0.009108 0.003964 -0.001061 -0.005111 -0.007569 -0.008166 -0.007026 -0.004624 -0.001662 0.001094 0.003000 0.003674 0.003083 0.001534 -0.000412 -0.002099 -0.002944 -0.002601 -0.001052 0.001370 0.004059 0.006275 0.007323 0.006718 0.004313 0.000344 -0.004603 -0.009704 -0.014058 -0.016855 -0.017529 -0.015857 -0.011992 -0.006422 0.000120 0.006786 0.012752 0.017331 0.020060 0.020740 0.019422 0.016369 0.011989 0.006759 0.001164 -0.004363 -0.009469 -0.013896 -0.017486 -0.020168 -0.021941 -0.022861 -0.023021 -0.022537 -0.021537 -0.020149 -0.018496 -0.016688 -0.014820 -0.012969 -0.011196 -0.009543 -0.008038 -0.006697 -0.005523 -0.004513 -0.003656 -0.002939 -0.002346 -0.001861 -0.001467 -0.001151 -0.000898 -0.000699 -0.000541 -0.000418 -0.000323 -0.000248 -0.000191 -0.000146 -0.000111 -0.000085 -0.000064 -0.000048 -0.000035 -0.000026 -0.000019 -0.000013 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000016 0.000021 0.000028 0.000038 0.000050 0.000066 0.000087 0.000113 0.000147 0.000192 0.000250 0.000326 0.000425 0.000552 0.000716 0.000926 0.001192 0.001527 0.001943 0.002455 0.003079 0.003832 0.004729 0.005785 0.007009 0.008408 0.009978 0.011706 0.013566 0.015516 0.017498 0.019435 0.021229 0.022771 0.023932 0.024579 0.024576 0.023798 0.022139 0.019531 0.015960 0.011485 0.006252 0.000512 -0.005382 -0.010982 -0.015785 -0.019280 -0.021017 -0.020687 -0.018190 -0.013689 -0.007620 -0.000663 0.006337 0.012491 0.017005 0.019316 0.019196 0.016797 0.012634 0.007490 0.002271 -0.002166 -0.005176 -0.006443 -0.006026 -0.004327 -0.001975 0.000326 0.001973 0.002601 0.002163 0.000923 -0.000625 -0.001899 -0.002401 -0.001851 -0.000284 0.001947 0.004244 0.005906 0.006298 0.005012 0.001978 -0.002496 -0.007774 -0.013003 -0.017277 -0.019811 -0.020080 -0.017916 -0.013530 -0.007466 -0.000503 0.006483 0.012650 0.017312 0.020020 0.020594 0.019113 0.015866 0.011285 0.005870 0.000117 -0.005530 -0.010714 -0.015178 -0.018767 -0.021414 -0.023126 -0.023965 -0.024030 -0.023444 -0.022340 -0.020851 -0.019101 -0.017204 -0.015254 -0.013330 -0.011492 -0.009784 -0.008233 -0.006852 -0.005646 -0.004609 -0.003731 -0.002996 -0.002390 -0.001894 -0.001492 -0.001169 -0.000912 -0.000708 -0.000548 -0.000423 -0.000326 -0.000250 -0.000192 -0.000147 -0.000112 -0.000085 -0.000064 -0.000048 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000038 0.000050 0.000066 0.000086 0.000113 0.000147 0.000192 0.000251 0.000327 0.000426 0.000554 0.000719 0.000931 0.001199 0.001536 0.001956 0.002474 0.003105 0.003865 0.004771 0.005836 0.007072 0.008483 0.010068 0.011812 0.013690 0.015661 0.017666 0.019628 0.021452 0.023025 0.024220 0.024902 0.024937 0.024196 0.022575 0.020004 0.016467 0.012020 0.006809 0.001082 -0.004807 -0.010413 -0.015229 -0.018741 -0.020492 -0.020167 -0.017658 -0.013119 -0.006979 0.000086 0.007231 0.013562 0.018274 0.020789 0.020858 0.018614 0.014548 0.009424 0.004136 -0.000464 -0.003724 -0.005312 -0.005261 -0.003940 -0.001943 0.000062 0.001497 0.002015 0.001571 0.000420 -0.000969 -0.002051 -0.002365 -0.001672 -0.000038 0.002164 0.004331 0.005774 0.005881 0.004280 0.000940 -0.003796 -0.009257 -0.014574 -0.018835 -0.021261 -0.021346 -0.018950 -0.014312 -0.008007 -0.000834 0.006309 0.012573 0.017271 0.019960 0.020470 0.018895 0.015538 0.010845 0.005326 -0.000515 -0.006229 -0.011456 -0.015940 -0.019527 -0.022153 -0.023829 -0.024620 -0.024630 -0.023985 -0.022820 -0.021271 -0.019464 -0.017513 -0.015515 -0.013548 -0.011672 -0.009930 -0.008350 -0.006946 -0.005720 -0.004667 -0.003775 -0.003030 -0.002415 -0.001913 -0.001506 -0.001179 -0.000919 -0.000713 -0.000552 -0.000425 -0.000327 -0.000251 -0.000192 -0.000147 -0.000112 -0.000085 -0.000064 -0.000048 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000038 0.000050 0.000066 0.000086 0.000112 0.000147 0.000191 0.000250 0.000326 0.000425 0.000553 0.000718 0.000930 0.001199 0.001536 0.001957 0.002475 0.003106 0.003867 0.004772 0.005836 0.007069 0.008476 0.010054 0.011791 0.013659 0.015620 0.017613 0.019562 0.021372 0.022932 0.024114 0.024787 0.024815 0.024075 0.022461 0.019908 0.016399 0.011993 0.006835 0.001172 -0.004644 -0.010172 -0.014910 -0.018349 -0.020039 -0.019671 -0.017142 -0.012608 -0.006501 0.000505 0.007572 0.013814 0.018437 0.020875 0.020889 0.018621 0.014566 0.009486 0.004268 -0.000249 -0.003427 -0.004952 -0.004871 -0.003564 -0.001629 0.000270 0.001566 0.001929 0.001336 0.000061 -0.001408 -0.002517 -0.002800 -0.002025 -0.000270 0.002076 0.004392 0.005970 0.006186 0.004659 0.001355 -0.003378 -0.008865 -0.014225 -0.018539 -0.021019 -0.021155 -0.018801 -0.014199 -0.007921 -0.000772 0.006351 0.012594 0.017270 0.019934 0.020417 0.018814 0.015428 0.010708 0.005165 -0.000696 -0.006424 -0.011661 -0.016149 -0.019736 -0.022358 -0.024025 -0.024805 -0.024801 -0.024141 -0.022960 -0.021395 -0.019573 -0.017607 -0.015595 -0.013615 -0.011728 -0.009976 -0.008387 -0.006975 -0.005743 -0.004684 -0.003789 -0.003040 -0.002423 -0.001918 -0.001510 -0.001182 -0.000921 -0.000714 -0.000552 -0.000426 -0.000327 -0.000251 -0.000192 -0.000147 -0.000112 -0.000085 -0.000064 -0.000048 -0.000036 -0.000026 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000021 0.000028 0.000037 0.000049 0.000065 0.000085 0.000111 0.000145 0.000190 0.000247 0.000323 0.000421 0.000549 0.000713 0.000924 0.001191 0.001526 0.001944 0.002458 0.003084 0.003837 0.004732 0.005782 0.006998 0.008384 0.009936 0.011641 0.013473 0.015391 0.017337 0.019235 0.020990 0.022491 0.023616 0.024234 0.024213 0.023434 0.021798 0.019241 0.015753 0.011397 0.006319 0.000766 -0.004913 -0.010285 -0.014858 -0.018139 -0.019696 -0.019240 -0.016685 -0.012204 -0.006236 0.000546 0.007313 0.013202 0.017451 0.019532 0.019249 0.016779 0.012649 0.007637 0.002627 -0.001560 -0.004325 -0.005401 -0.004892 -0.003229 -0.001055 0.000938 0.002179 0.002354 0.001479 -0.000123 -0.001905 -0.003256 -0.003667 -0.002875 -0.000952 0.001701 0.004430 0.006485 0.007190 0.006114 0.003181 -0.001294 -0.006650 -0.012010 -0.016441 -0.019133 -0.019547 -0.017505 -0.013216 -0.007228 -0.000326 0.006604 0.012715 0.017315 0.019951 0.020445 0.018880 0.015548 0.010887 0.005400 -0.000413 -0.006105 -0.011318 -0.015797 -0.019386 -0.022020 -0.023708 -0.024513 -0.024538 -0.023908 -0.022757 -0.021220 -0.019424 -0.017482 -0.015491 -0.013529 -0.011658 -0.009919 -0.008342 -0.006939 -0.005714 -0.004661 -0.003770 -0.003026 -0.002412 -0.001910 -0.001503 -0.001177 -0.000917 -0.000712 -0.000550 -0.000424 -0.000326 -0.000250 -0.000191 -0.000146 -0.000111 -0.000084 -0.000064 -0.000048 -0.000036 -0.000027 -0.000019 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000020 0.000027 0.000037 0.000049 0.000064 0.000084 0.000110 0.000143 0.000187 0.000244 0.000319 0.000416 0.000542 0.000705 0.000912 0.001176 0.001506 0.001917 0.002422 0.003036 0.003774 0.004650 0.005675 0.006860 0.008207 0.009713 0.011364 0.013133 0.014979 0.016844 0.018653 0.020313 0.021715 0.022739 0.023258 0.023148 0.022294 0.020604 0.018024 0.014550 0.010251 0.005278 -0.000121 -0.005603 -0.010743 -0.015068 -0.018107 -0.019459 -0.018864 -0.016271 -0.011876 -0.006134 0.000278 0.006549 0.011849 0.015466 0.016936 0.016132 0.013297 0.009011 0.004085 -0.000593 -0.004229 -0.006278 -0.006553 -0.005248 -0.002890 -0.000200 0.002073 0.003338 0.003295 0.002011 -0.000109 -0.002425 -0.004229 -0.004926 -0.004195 -0.002080 0.001010 0.004378 0.007206 0.008734 0.008443 0.006176 0.002188 -0.002901 -0.008223 -0.012831 -0.015878 -0.016774 -0.015282 -0.011554 -0.006086 0.000376 0.006971 0.012860 0.017349 0.019970 0.020525 0.019071 0.015879 0.011365 0.006016 0.000320 -0.005285 -0.010442 -0.014897 -0.018490 -0.021153 -0.022888 -0.023754 -0.023849 -0.023291 -0.022214 -0.020749 -0.019020 -0.017139 -0.015203 -0.013291 -0.011462 -0.009760 -0.008214 -0.006836 -0.005632 -0.004598 -0.003721 -0.002988 -0.002383 -0.001888 -0.001487 -0.001165 -0.000908 -0.000705 -0.000545 -0.000420 -0.000323 -0.000248 -0.000189 -0.000145 -0.000110 -0.000084 -0.000064 -0.000048 -0.000036 -0.000027 -0.000020 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000048 0.000063 0.000083 0.000108 0.000141 0.000184 0.000240 0.000313 0.000409 0.000533 0.000692 0.000896 0.001153 0.001476 0.001877 0.002369 0.002965 0.003680 0.004527 0.005517 0.006657 0.007951 0.009392 0.010967 0.012649 0.014395 0.016148 0.017834 0.019362 0.020625 0.021508 0.021891 0.021654 0.020692 0.018922 0.016301 0.012835 0.008601 0.003757 -0.001447 -0.006672 -0.011507 -0.015501 -0.018214 -0.019283 -0.018491 -0.015827 -0.011527 -0.006067 -0.000128 0.005496 0.010020 0.012798 0.013449 0.011938 0.008599 0.004086 -0.000746 -0.004997 -0.007904 -0.008992 -0.008176 -0.005776 -0.002442 0.000990 0.003694 0.005039 0.004743 0.002933 0.000116 -0.002941 -0.005397 -0.006540 -0.005962 -0.003661 -0.000053 0.004118 0.007944 0.010555 0.011310 0.009944 0.006620 0.001905 -0.003354 -0.008191 -0.011711 -0.013255 -0.012505 -0.009532 -0.004760 0.001120 0.007281 0.012898 0.017270 0.019912 0.020592 0.019335 0.016376 0.012102 0.006974 0.001463 -0.004002 -0.009071 -0.013485 -0.017083 -0.019788 -0.021595 -0.022554 -0.022756 -0.022312 -0.021349 -0.019995 -0.018371 -0.016588 -0.014740 -0.012906 -0.011145 -0.009503 -0.008006 -0.006670 -0.005501 -0.004495 -0.003641 -0.002927 -0.002336 -0.001853 -0.001461 -0.001146 -0.000894 -0.000695 -0.000538 -0.000415 -0.000319 -0.000245 -0.000187 -0.000143 -0.000109 -0.000083 -0.000063 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000010 -0.000007 -0.000005 -0.000004 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000015 0.000020 0.000027 0.000036 0.000047 0.000062 0.000081 0.000105 0.000138 0.000180 0.000235 0.000306 0.000400 0.000521 0.000676 0.000874 0.001125 0.001437 0.001824 0.002298 0.002872 0.003558 0.004368 0.005312 0.006396 0.007621 0.008982 0.010462 0.012034 0.013655 0.015269 0.016801 0.018164 0.019255 0.019963 0.020174 0.019779 0.018681 0.016810 0.014134 0.010673 0.006514 0.001825 -0.003142 -0.008054 -0.012513 -0.016094 -0.018393 -0.019093 -0.018030 -0.015244 -0.011014 -0.005848 -0.000433 0.004456 0.008083 0.009881 0.009566 0.007214 0.003265 -0.001538 -0.006279 -0.010045 -0.012104 -0.012063 -0.009958 -0.006253 -0.001751 0.002579 0.005809 0.007262 0.006667 0.004220 0.000548 -0.003432 -0.006722 -0.008465 -0.008144 -0.005700 -0.001549 0.003512 0.008473 0.012331 0.014303 0.013989 0.011446 0.007170 0.001985 -0.003124 -0.007206 -0.009516 -0.009639 -0.007548 -0.003582 0.001637 0.007321 0.012661 0.016950 0.019673 0.020563 0.019599 0.016974 0.013035 0.008212 0.002956 -0.002317 -0.007261 -0.011618 -0.015218 -0.017975 -0.019874 -0.020954 -0.021294 -0.021000 -0.020188 -0.018981 -0.017497 -0.015844 -0.014114 -0.012384 -0.010716 -0.009153 -0.007724 -0.006446 -0.005324 -0.004356 -0.003533 -0.002844 -0.002273 -0.001805 -0.001425 -0.001120 -0.000875 -0.000681 -0.000528 -0.000408 -0.000314 -0.000241 -0.000185 -0.000142 -0.000108 -0.000083 -0.000063 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000011 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000008 0.000011 0.000014 0.000020 0.000026 0.000035 0.000046 0.000060 0.000079 0.000103 0.000134 0.000175 0.000229 0.000299 0.000390 0.000507 0.000657 0.000849 0.001089 0.001390 0.001760 0.002213 0.002759 0.003410 0.004176 0.005065 0.006083 0.007229 0.008495 0.009863 0.011306 0.012781 0.014231 0.015585 0.016755 0.017645 0.018150 0.018163 0.017584 0.016329 0.014341 0.011601 0.008146 0.004076 -0.000433 -0.005123 -0.009666 -0.013680 -0.016766 -0.018562 -0.018803 -0.017381 -0.014396 -0.010179 -0.005272 -0.000374 0.003761 0.006446 0.007197 0.005839 0.002567 -0.002061 -0.007201 -0.011871 -0.015137 -0.016301 -0.015056 -0.011566 -0.006454 -0.000690 0.004608 0.008400 0.009953 0.009004 0.005824 0.001168 -0.003884 -0.008159 -0.010641 -0.010689 -0.008176 -0.003513 0.002445 0.008579 0.013745 0.017002 0.017803 0.016086 0.012269 0.007150 0.001734 -0.002963 -0.006103 -0.007165 -0.006012 -0.002889 0.001655 0.006878 0.011985 0.016258 0.019151 0.020351 0.019786 0.017598 0.014090 0.009657 0.004725 -0.000304 -0.005090 -0.009369 -0.012964 -0.015779 -0.017784 -0.019006 -0.019512 -0.019395 -0.018765 -0.017737 -0.016424 -0.014928 -0.013342 -0.011742 -0.010187 -0.008722 -0.007376 -0.006168 -0.005104 -0.004184 -0.003400 -0.002741 -0.002195 -0.001746 -0.001381 -0.001087 -0.000851 -0.000664 -0.000516 -0.000400 -0.000308 -0.000237 -0.000182 -0.000140 -0.000107 -0.000082 -0.000063 -0.000048 -0.000036 -0.000027 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000026 0.000034 0.000045 0.000059 0.000077 0.000100 0.000130 0.000170 0.000222 0.000290 0.000378 0.000491 0.000635 0.000819 0.001049 0.001335 0.001686 0.002114 0.002629 0.003240 0.003957 0.004785 0.005729 0.006785 0.007945 0.009189 0.010488 0.011800 0.013067 0.014221 0.015177 0.015844 0.016123 0.015917 0.015137 0.013711 0.011596 0.008791 0.005347 0.001380 -0.002921 -0.007295 -0.011416 -0.014919 -0.017433 -0.018640 -0.018327 -0.016451 -0.013173 -0.008880 -0.004154 0.000291 0.003716 0.005486 0.005200 0.002790 -0.001424 -0.006761 -0.012273 -0.016907 -0.019705 -0.020000 -0.017568 -0.012706 -0.006198 0.000818 0.007067 0.011395 0.013008 0.011650 0.007665 0.001936 -0.004289 -0.009657 -0.012986 -0.013508 -0.011022 -0.005929 0.000859 0.008114 0.014546 0.019055 0.020943 0.020025 0.016642 0.011562 0.005815 0.000482 -0.003503 -0.005507 -0.005279 -0.002968 0.000951 0.005780 0.010738 0.015092 0.018261 0.019881 0.019824 0.018176 0.015192 0.011228 0.006685 0.001950 -0.002641 -0.006820 -0.010401 -0.013274 -0.015394 -0.016773 -0.017464 -0.017548 -0.017125 -0.016300 -0.015182 -0.013869 -0.012449 -0.010998 -0.009574 -0.008222 -0.006973 -0.005846 -0.004850 -0.003985 -0.003245 -0.002622 -0.002104 -0.001677 -0.001329 -0.001048 -0.000823 -0.000643 -0.000501 -0.000389 -0.000301 -0.000232 -0.000179 -0.000138 -0.000106 -0.000081 -0.000062 -0.000048 -0.000036 -0.000028 -0.000021 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000044 0.000057 0.000074 0.000097 0.000126 0.000165 0.000215 0.000280 0.000365 0.000473 0.000611 0.000785 0.001003 0.001273 0.001604 0.002005 0.002485 0.003053 0.003717 0.004479 0.005343 0.006303 0.007348 0.008458 0.009603 0.010738 0.011809 0.012747 0.013474 0.013902 0.013941 0.013503 0.012511 0.010906 0.008663 0.005795 0.002372 -0.001473 -0.005540 -0.009561 -0.013214 -0.016148 -0.018022 -0.018560 -0.017606 -0.015177 -0.011502 -0.007024 -0.002369 0.001729 0.004546 0.005491 0.004241 0.000834 -0.004291 -0.010333 -0.016241 -0.020889 -0.023294 -0.022813 -0.019304 -0.013185 -0.005395 0.002766 0.009874 0.014661 0.016274 0.014460 0.009631 0.002795 -0.004642 -0.011153 -0.015394 -0.016471 -0.014110 -0.008703 -0.001213 0.007031 0.014597 0.020235 0.023099 0.022889 0.019871 0.014787 0.008690 0.002728 -0.002072 -0.004964 -0.005591 -0.004005 -0.000613 0.003930 0.008852 0.013403 0.016962 0.019112 0.019665 0.018651 0.016273 0.012850 0.008753 0.004357 -0.000005 -0.004062 -0.007617 -0.010543 -0.012781 -0.014325 -0.015214 -0.015515 -0.015316 -0.014714 -0.013810 -0.012697 -0.011460 -0.010173 -0.008894 -0.007667 -0.006526 -0.005489 -0.004567 -0.003763 -0.003073 -0.002489 -0.002001 -0.001599 -0.001270 -0.001004 -0.000790 -0.000619 -0.000484 -0.000377 -0.000293 -0.000227 -0.000175 -0.000135 -0.000104 -0.000080 -0.000062 -0.000048 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000032 0.000042 0.000055 0.000072 0.000094 0.000122 0.000159 0.000207 0.000270 0.000351 0.000454 0.000584 0.000749 0.000954 0.001206 0.001515 0.001887 0.002332 0.002855 0.003462 0.004155 0.004935 0.005794 0.006720 0.007690 0.008672 0.009624 0.010490 0.011204 0.011692 0.011873 0.011665 0.010990 0.009782 0.008000 0.005631 0.002709 -0.000679 -0.004384 -0.008193 -0.011831 -0.014978 -0.017298 -0.018478 -0.018283 -0.016612 -0.013543 -0.009370 -0.004593 0.000117 0.004005 0.006352 0.006608 0.004520 0.000219 -0.005745 -0.012459 -0.018776 -0.023502 -0.025623 -0.024520 -0.020116 -0.012941 -0.004069 0.005053 0.012865 0.017997 0.019542 0.017248 0.011586 0.003673 -0.004941 -0.012572 -0.017729 -0.019404 -0.017256 -0.011664 -0.003635 0.005406 0.013905 0.020474 0.024138 0.024493 0.021735 0.016589 0.010130 0.003567 -0.001981 -0.005669 -0.007038 -0.006053 -0.003057 0.001329 0.006340 0.011205 0.015262 0.018040 0.019290 0.018986 0.017281 0.014453 0.010851 0.006831 0.002726 -0.001188 -0.004701 -0.007673 -0.010026 -0.011738 -0.012830 -0.013355 -0.013391 -0.013024 -0.012346 -0.011446 -0.010404 -0.009292 -0.008167 -0.007074 -0.006046 -0.005105 -0.004263 -0.003524 -0.002886 -0.002345 -0.001891 -0.001514 -0.001206 -0.000956 -0.000754 -0.000593 -0.000465 -0.000363 -0.000283 -0.000220 -0.000171 -0.000132 -0.000102 -0.000079 -0.000061 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000010 0.000013 0.000018 0.000023 0.000031 0.000040 0.000053 0.000069 0.000090 0.000118 0.000153 0.000199 0.000259 0.000335 0.000433 0.000556 0.000710 0.000901 0.001136 0.001421 0.001764 0.002171 0.002648 0.003197 0.003820 0.004515 0.005271 0.006075 0.006902 0.007720 0.008485 0.009142 0.009630 0.009878 0.009811 0.009355 0.008445 0.007027 0.005073 0.002589 -0.000375 -0.003713 -0.007261 -0.010791 -0.014023 -0.016640 -0.018318 -0.018770 -0.017802 -0.015362 -0.011588 -0.006832 -0.001653 0.003235 0.007056 0.009090 0.008820 0.006049 0.000992 -0.005709 -0.013041 -0.019772 -0.024644 -0.026618 -0.025086 -0.020026 -0.012056 -0.002365 0.007478 0.015804 0.021152 0.022570 0.019804 0.013375 0.004489 -0.005185 -0.013832 -0.019841 -0.022104 -0.020223 -0.014568 -0.006184 0.003431 0.012618 0.019874 0.024117 0.024854 0.022231 0.016955 0.010125 0.003006 -0.003204 -0.007569 -0.009543 -0.009014 -0.006274 -0.001912 0.003306 0.008587 0.013229 0.016706 0.018715 0.019172 0.018181 0.015986 0.012907 0.009291 0.005465 0.001712 -0.001745 -0.004751 -0.007211 -0.009086 -0.010379 -0.011132 -0.011405 -0.011277 -0.010831 -0.010148 -0.009308 -0.008376 -0.007410 -0.006455 -0.005546 -0.004704 -0.003944 -0.003273 -0.002690 -0.002192 -0.001773 -0.001424 -0.001137 -0.000904 -0.000715 -0.000564 -0.000444 -0.000348 -0.000272 -0.000213 -0.000166 -0.000129 -0.000100 -0.000078 -0.000060 -0.000047 -0.000036 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000017 0.000022 0.000029 0.000039 0.000051 0.000066 0.000087 0.000113 0.000147 0.000191 0.000247 0.000319 0.000411 0.000526 0.000669 0.000846 0.001063 0.001325 0.001638 0.002007 0.002437 0.002929 0.003481 0.004090 0.004744 0.005427 0.006112 0.006767 0.007346 0.007798 0.008063 0.008074 0.007765 0.007070 0.005933 0.004315 0.002203 -0.000382 -0.003371 -0.006644 -0.010019 -0.013258 -0.016074 -0.018152 -0.019181 -0.018899 -0.017146 -0.013918 -0.009404 -0.004014 0.001644 0.006815 0.010697 0.012572 0.011941 0.008656 0.002995 -0.004321 -0.012202 -0.019342 -0.024432 -0.026405 -0.024659 -0.019210 -0.010742 -0.000527 0.009774 0.018407 0.023846 0.025100 0.021916 0.014847 0.005165 -0.005372 -0.014853 -0.021573 -0.024354 -0.022754 -0.017135 -0.008569 0.001388 0.011000 0.018677 0.023256 0.024180 0.021555 0.016079 0.008874 0.001253 -0.005520 -0.010434 -0.012870 -0.012656 -0.010039 -0.005588 -0.000070 0.005700 0.010979 0.015194 0.017986 0.019221 0.018959 0.017408 0.014865 0.011664 0.008131 0.004554 0.001166 -0.001861 -0.004416 -0.006443 -0.007931 -0.008903 -0.009410 -0.009518 -0.009302 -0.008838 -0.008198 -0.007447 -0.006642 -0.005826 -0.005036 -0.004294 -0.003618 -0.003015 -0.002488 -0.002035 -0.001652 -0.001331 -0.001066 -0.000850 -0.000675 -0.000534 -0.000421 -0.000332 -0.000261 -0.000204 -0.000160 -0.000125 -0.000097 -0.000076 -0.000059 -0.000046 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000028 0.000037 0.000048 0.000063 0.000083 0.000108 0.000140 0.000182 0.000235 0.000303 0.000388 0.000495 0.000627 0.000790 0.000989 0.001227 0.001511 0.001843 0.002226 0.002661 0.003145 0.003670 0.004224 0.004788 0.005336 0.005832 0.006233 0.006487 0.006537 0.006323 0.005784 0.004863 0.003516 0.001716 -0.000537 -0.003205 -0.006203 -0.009396 -0.012588 -0.015532 -0.017934 -0.019484 -0.019882 -0.018888 -0.016375 -0.012377 -0.007132 -0.001097 0.005076 0.010597 0.014642 0.016487 0.015649 0.012011 0.005901 -0.001904 -0.010254 -0.017789 -0.023159 -0.025273 -0.023528 -0.017961 -0.009295 0.001145 0.011642 0.020385 0.025809 0.026896 0.023391 0.015866 0.005632 -0.005500 -0.015560 -0.022786 -0.025957 -0.024603 -0.019082 -0.010483 -0.000399 0.009383 0.017220 0.021896 0.022814 0.020056 0.014319 0.006742 -0.001321 -0.008556 -0.013895 -0.016662 -0.016638 -0.014037 -0.009415 -0.003542 0.002745 0.008669 0.013614 0.017174 0.019167 0.019615 0.018693 0.016678 0.013890 0.010653 0.007260 0.003954 0.000920 -0.001716 -0.003881 -0.005548 -0.006727 -0.007456 -0.007791 -0.007797 -0.007544 -0.007099 -0.006526 -0.005877 -0.005199 -0.004526 -0.003884 -0.003290 -0.002756 -0.002284 -0.001876 -0.001528 -0.001236 -0.000993 -0.000794 -0.000633 -0.000502 -0.000398 -0.000314 -0.000248 -0.000195 -0.000153 -0.000120 -0.000094 -0.000074 -0.000057 -0.000045 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000027 0.000035 0.000046 0.000061 0.000079 0.000103 0.000134 0.000173 0.000223 0.000285 0.000364 0.000463 0.000585 0.000734 0.000915 0.001130 0.001385 0.001681 0.002020 0.002399 0.002816 0.003260 0.003719 0.004170 0.004587 0.004933 0.005165 0.005233 0.005084 0.004662 0.003911 0.002785 0.001248 -0.000713 -0.003084 -0.005815 -0.008805 -0.011906 -0.014911 -0.017564 -0.019571 -0.020624 -0.020434 -0.018783 -0.015570 -0.010863 -0.004941 0.001704 0.008381 0.014272 0.018537 0.020446 0.019525 0.015679 0.009264 0.001096 -0.007637 -0.015539 -0.021232 -0.023609 -0.022058 -0.016621 -0.008036 0.002353 0.012805 0.021489 0.026821 0.027773 0.024084 0.016333 0.005841 -0.005566 -0.015897 -0.023374 -0.026757 -0.025570 -0.020169 -0.011651 -0.001624 0.008104 0.015867 0.020427 0.021170 0.018169 0.012125 0.004193 -0.004248 -0.011848 -0.017497 -0.020484 -0.020556 -0.017903 -0.013073 -0.006839 -0.000055 0.006474 0.012094 0.016361 0.019055 0.020161 0.019828 0.018310 0.015917 0.012970 0.009763 0.006549 0.003522 0.000824 -0.001459 -0.003285 -0.004653 -0.005587 -0.006132 -0.006347 -0.006293 -0.006035 -0.005630 -0.005132 -0.004585 -0.004026 -0.003480 -0.002967 -0.002499 -0.002082 -0.001718 -0.001406 -0.001141 -0.000921 -0.000739 -0.000590 -0.000470 -0.000373 -0.000296 -0.000234 -0.000185 -0.000146 -0.000115 -0.000090 -0.000071 -0.000055 -0.000043 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000044 0.000058 0.000075 0.000098 0.000127 0.000164 0.000210 0.000268 0.000341 0.000432 0.000543 0.000679 0.000842 0.001036 0.001263 0.001524 0.001820 0.002147 0.002500 0.002868 0.003237 0.003583 0.003877 0.004085 0.004162 0.004061 0.003731 0.003120 0.002181 0.000874 -0.000825 -0.002921 -0.005387 -0.008158 -0.011124 -0.014124 -0.016943 -0.019322 -0.020965 -0.021569 -0.020860 -0.018635 -0.014817 -0.009505 -0.003002 0.004165 0.011284 0.017517 0.022011 0.024035 0.023120 0.019180 0.012590 0.004181 -0.004842 -0.013066 -0.019100 -0.021826 -0.020622 -0.015522 -0.007253 0.002851 0.013060 0.021553 0.026751 0.027630 0.023925 0.016202 0.005769 -0.005567 -0.015838 -0.023280 -0.026670 -0.025538 -0.020244 -0.011881 -0.002053 0.007442 0.014941 0.019215 0.019653 0.016334 0.009965 0.001710 -0.007037 -0.014906 -0.020770 -0.023892 -0.024000 -0.021270 -0.016242 -0.009690 -0.002481 0.004562 0.010758 0.015631 0.018931 0.020615 0.020803 0.019735 0.017707 0.015033 0.012010 0.008893 0.005889 0.003149 0.000770 -0.001193 -0.002725 -0.003841 -0.004576 -0.004980 -0.005110 -0.005023 -0.004776 -0.004419 -0.003996 -0.003544 -0.003090 -0.002654 -0.002250 -0.001886 -0.001564 -0.001285 -0.001048 -0.000849 -0.000683 -0.000548 -0.000438 -0.000349 -0.000277 -0.000220 -0.000175 -0.000138 -0.000109 -0.000086 -0.000068 -0.000053 -0.000042 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000032 0.000042 0.000055 0.000072 0.000093 0.000120 0.000154 0.000197 0.000251 0.000318 0.000401 0.000503 0.000626 0.000772 0.000945 0.001146 0.001374 0.001629 0.001908 0.002201 0.002499 0.002785 0.003034 0.003218 0.003300 0.003239 0.002988 0.002499 0.001725 0.000625 -0.000834 -0.002667 -0.004869 -0.007402 -0.010191 -0.013117 -0.016011 -0.018653 -0.020781 -0.022104 -0.022326 -0.021185 -0.018494 -0.014198 -0.008415 -0.001471 0.006091 0.013543 0.020040 0.024727 0.026872 0.026012 0.022066 0.015410 0.006875 -0.002336 -0.010815 -0.017173 -0.020289 -0.019533 -0.014917 -0.007140 0.002502 0.012319 0.020529 0.025583 0.026471 0.022924 0.015487 0.005426 -0.005504 -0.015387 -0.022513 -0.025698 -0.024495 -0.019268 -0.011100 -0.001567 0.007563 0.014665 0.018536 0.018591 0.014922 0.008243 -0.000277 -0.009248 -0.017297 -0.023292 -0.026489 -0.026609 -0.023816 -0.018644 -0.011865 -0.004347 0.003075 0.009707 0.015051 0.018835 0.020989 0.021616 0.020934 0.019227 0.016803 0.013956 0.010943 0.007976 0.005213 0.002764 0.000692 -0.000978 -0.002249 -0.003150 -0.003721 -0.004013 -0.004081 -0.003976 -0.003748 -0.003440 -0.003088 -0.002719 -0.002356 -0.002012 -0.001697 -0.001416 -0.001169 -0.000958 -0.000779 -0.000630 -0.000506 -0.000406 -0.000324 -0.000259 -0.000206 -0.000164 -0.000130 -0.000103 -0.000081 -0.000064 -0.000050 -0.000040 -0.000031 -0.000024 -0.000018 -0.000014 -0.000010 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000023 0.000030 0.000040 0.000052 0.000068 0.000088 0.000113 0.000145 0.000185 0.000235 0.000296 0.000372 0.000464 0.000575 0.000706 0.000859 0.001035 0.001233 0.001451 0.001684 0.001924 0.002158 0.002368 0.002531 0.002617 0.002590 0.002408 0.002028 0.001405 0.000496 -0.000736 -0.002315 -0.004251 -0.006528 -0.009101 -0.011886 -0.014758 -0.017542 -0.020019 -0.021927 -0.022983 -0.022900 -0.021428 -0.018399 -0.013771 -0.007679 -0.000461 0.007333 0.014974 0.021619 0.026421 0.028658 0.027869 0.023976 0.017346 0.008797 -0.000491 -0.009133 -0.015758 -0.019254 -0.018984 -0.014935 -0.007759 0.001305 0.010634 0.018507 0.023428 0.024411 0.021185 0.014263 0.004851 -0.005376 -0.014585 -0.021147 -0.023936 -0.022542 -0.017335 -0.009375 -0.000195 0.008492 0.015117 0.018529 0.018178 0.014178 0.007245 -0.001460 -0.010558 -0.018694 -0.024747 -0.027981 -0.028115 -0.025308 -0.020082 -0.013201 -0.005526 0.002111 0.009011 0.014667 0.018790 0.021294 0.022261 0.021892 0.020458 0.018255 0.015572 0.012666 0.009749 0.006986 0.004492 0.002340 0.000563 -0.000835 -0.001873 -0.002586 -0.003019 -0.003222 -0.003243 -0.003130 -0.002925 -0.002663 -0.002373 -0.002076 -0.001787 -0.001518 -0.001275 -0.001059 -0.000872 -0.000712 -0.000578 -0.000466 -0.000375 -0.000300 -0.000240 -0.000191 -0.000153 -0.000121 -0.000096 -0.000076 -0.000060 -0.000048 -0.000037 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000007 0.000009 0.000012 0.000016 0.000022 0.000029 0.000038 0.000049 0.000064 0.000083 0.000107 0.000136 0.000173 0.000219 0.000276 0.000344 0.000428 0.000527 0.000643 0.000778 0.000931 0.001102 0.001286 0.001478 0.001669 0.001847 0.001991 0.002079 0.002080 0.001959 0.001677 0.001191 0.000460 -0.000556 -0.001888 -0.003555 -0.005560 -0.007881 -0.010465 -0.013224 -0.016028 -0.018702 -0.021028 -0.022752 -0.023597 -0.023291 -0.021598 -0.018364 -0.013563 -0.007337 -0.000029 0.007815 0.015476 0.022128 0.026941 0.029209 0.028483 0.024682 0.018159 0.009705 0.000461 -0.008226 -0.015022 -0.018835 -0.019028 -0.015558 -0.009027 -0.000597 0.008194 0.015708 0.020515 0.021666 0.018892 0.012662 0.004110 -0.005187 -0.013506 -0.019314 -0.021565 -0.019889 -0.014661 -0.006909 0.001890 0.010099 0.016223 0.019176 0.018451 0.014184 0.007092 -0.001685 -0.010798 -0.018923 -0.024967 -0.028211 -0.028379 -0.025625 -0.020458 -0.013622 -0.005960 0.001710 0.008697 0.014494 0.018804 0.021528 0.022731 0.022598 0.021384 0.019371 0.016840 0.014042 0.011189 0.008448 0.005937 0.003734 0.001880 0.000386 -0.000760 -0.001588 -0.002138 -0.002455 -0.002584 -0.002571 -0.002457 -0.002275 -0.002054 -0.001817 -0.001579 -0.001352 -0.001143 -0.000955 -0.000790 -0.000649 -0.000528 -0.000428 -0.000345 -0.000277 -0.000222 -0.000177 -0.000142 -0.000113 -0.000090 -0.000071 -0.000056 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000047 0.000061 0.000079 0.000101 0.000128 0.000162 0.000204 0.000256 0.000318 0.000393 0.000482 0.000585 0.000704 0.000836 0.000981 0.001135 0.001291 0.001439 0.001567 0.001655 0.001680 0.001610 0.001413 0.001050 0.000482 -0.000332 -0.001425 -0.002825 -0.004547 -0.006588 -0.008920 -0.011488 -0.014199 -0.016923 -0.019487 -0.021679 -0.023252 -0.023944 -0.023496 -0.021690 -0.018386 -0.013568 -0.007384 -0.000171 0.007536 0.015042 0.021548 0.026254 0.028481 0.027794 0.024112 0.017769 0.009518 0.000453 -0.008139 -0.014974 -0.018994 -0.019568 -0.016632 -0.010728 -0.002935 0.005307 0.012458 0.017167 0.018532 0.016284 0.010854 0.003288 -0.004946 -0.012247 -0.017196 -0.018830 -0.016826 -0.011559 -0.004017 0.004393 0.012123 0.017765 0.020305 0.019286 0.014862 0.007740 -0.000972 -0.009971 -0.017978 -0.023943 -0.027173 -0.027401 -0.024775 -0.019784 -0.013144 -0.005668 0.001852 0.008745 0.014513 0.018860 0.021677 0.023016 0.023043 0.021996 0.020143 0.017751 0.015064 0.012289 0.009589 0.007088 0.004865 0.002966 0.001407 0.000182 -0.000735 -0.001376 -0.001785 -0.002004 -0.002075 -0.002038 -0.001925 -0.001765 -0.001581 -0.001388 -0.001198 -0.001020 -0.000858 -0.000714 -0.000589 -0.000482 -0.000391 -0.000316 -0.000255 -0.000205 -0.000164 -0.000131 -0.000105 -0.000083 -0.000066 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000026 0.000034 0.000045 0.000058 0.000074 0.000095 0.000120 0.000152 0.000190 0.000237 0.000294 0.000361 0.000440 0.000532 0.000635 0.000749 0.000871 0.000998 0.001123 0.001235 0.001321 0.001362 0.001334 0.001208 0.000952 0.000529 -0.000100 -0.000969 -0.002111 -0.003548 -0.005293 -0.007337 -0.009650 -0.012175 -0.014817 -0.017449 -0.019902 -0.021973 -0.023428 -0.024019 -0.023506 -0.021687 -0.018436 -0.013747 -0.007768 -0.000825 0.006570 0.013753 0.019967 0.024452 0.026563 0.025888 0.022347 0.016254 0.008318 -0.000429 -0.008768 -0.015481 -0.019559 -0.020389 -0.017890 -0.012548 -0.005356 0.002353 0.009145 0.013757 0.015340 0.013634 0.009026 0.002476 -0.004664 -0.010923 -0.014997 -0.016012 -0.013689 -0.008399 -0.001082 0.006939 0.014209 0.019419 0.021631 0.020434 0.015994 0.008998 0.000508 -0.008232 -0.016008 -0.021817 -0.025004 -0.025313 -0.022883 -0.018176 -0.011872 -0.004741 0.002462 0.009095 0.014680 0.018926 0.021719 0.023100 0.023218 0.022291 0.020570 0.018307 0.015733 0.013048 0.010413 0.007947 0.005733 0.003819 0.002226 0.000951 -0.000026 -0.000735 -0.001215 -0.001504 -0.001644 -0.001670 -0.001615 -0.001508 -0.001368 -0.001214 -0.001058 -0.000908 -0.000768 -0.000643 -0.000533 -0.000438 -0.000357 -0.000290 -0.000234 -0.000188 -0.000151 -0.000121 -0.000097 -0.000077 -0.000061 -0.000048 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000033 0.000042 0.000054 0.000070 0.000089 0.000112 0.000141 0.000177 0.000219 0.000271 0.000331 0.000402 0.000482 0.000572 0.000670 0.000773 0.000877 0.000974 0.001055 0.001107 0.001110 0.001041 0.000873 0.000574 0.000109 -0.000557 -0.001457 -0.002620 -0.004065 -0.005802 -0.007819 -0.010084 -0.012540 -0.015093 -0.017620 -0.019961 -0.021923 -0.023286 -0.023822 -0.023308 -0.021561 -0.018470 -0.014035 -0.008401 -0.001878 0.005053 0.011770 0.017564 0.021728 0.023660 0.022975 0.019599 0.013827 0.006317 -0.001966 -0.009886 -0.016302 -0.020267 -0.021199 -0.019008 -0.014131 -0.007477 -0.000271 0.006163 0.010656 0.012419 0.011204 0.007359 0.001761 -0.004356 -0.009645 -0.012920 -0.013390 -0.010816 -0.005557 0.001503 0.009128 0.015971 0.020817 0.022804 0.021566 0.017270 0.010571 0.002471 -0.005860 -0.013281 -0.018853 -0.021957 -0.022354 -0.020170 -0.015835 -0.009980 -0.003327 0.003419 0.009654 0.014925 0.018953 0.021625 0.022969 0.023118 0.022271 0.020660 0.018517 0.016060 0.013479 0.010928 0.008523 0.006347 0.004448 0.002850 0.001552 0.000541 -0.000213 -0.000742 -0.001084 -0.001276 -0.001353 -0.001346 -0.001281 -0.001180 -0.001059 -0.000932 -0.000806 -0.000686 -0.000578 -0.000481 -0.000397 -0.000325 -0.000265 -0.000214 -0.000173 -0.000139 -0.000111 -0.000089 -0.000071 -0.000056 -0.000044 -0.000035 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000031 0.000040 0.000051 0.000065 0.000083 0.000105 0.000131 0.000164 0.000203 0.000249 0.000304 0.000366 0.000437 0.000516 0.000599 0.000685 0.000769 0.000844 0.000900 0.000924 0.000898 0.000799 0.000601 0.000274 -0.000214 -0.000897 -0.001804 -0.002963 -0.004390 -0.006090 -0.008052 -0.010243 -0.012605 -0.015051 -0.017461 -0.019686 -0.021545 -0.022838 -0.023352 -0.022888 -0.021280 -0.018433 -0.014350 -0.009171 -0.003184 0.003165 0.009305 0.014583 0.018350 0.020057 0.019354 0.016174 0.010792 0.003817 -0.003863 -0.011199 -0.017142 -0.020817 -0.021686 -0.019661 -0.015138 -0.008948 -0.002213 0.003856 0.008183 0.010046 0.009214 0.006002 0.001210 -0.004038 -0.008515 -0.011143 -0.011207 -0.008499 -0.003361 0.003387 0.010605 0.017049 0.021603 0.023478 0.022340 0.018351 0.012119 0.004576 -0.003196 -0.010140 -0.015386 -0.018359 -0.018833 -0.016921 -0.013013 -0.007688 -0.001609 0.004576 0.010307 0.015165 0.018885 0.021359 0.022605 0.022740 0.021943 0.020423 0.018396 0.016063 0.013600 0.011152 0.008833 0.006720 0.004864 0.003287 0.001994 0.000972 0.000196 -0.000363 -0.000741 -0.000971 -0.001086 -0.001115 -0.001085 -0.001015 -0.000922 -0.000819 -0.000713 -0.000612 -0.000518 -0.000433 -0.000359 -0.000296 -0.000241 -0.000196 -0.000159 -0.000128 -0.000102 -0.000082 -0.000065 -0.000052 -0.000041 -0.000032 -0.000025 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000048 0.000061 0.000077 0.000097 0.000121 0.000151 0.000187 0.000229 0.000278 0.000334 0.000396 0.000464 0.000536 0.000608 0.000676 0.000732 0.000769 0.000771 0.000724 0.000604 0.000389 0.000048 -0.000448 -0.001129 -0.002024 -0.003155 -0.004539 -0.006179 -0.008061 -0.010153 -0.012401 -0.014721 -0.017002 -0.019105 -0.020865 -0.022099 -0.022616 -0.022236 -0.020814 -0.018267 -0.014604 -0.009954 -0.004582 0.001108 0.006598 0.011298 0.014626 0.016087 0.015370 0.012423 0.007500 0.001159 -0.005791 -0.012397 -0.017705 -0.020926 -0.021575 -0.019579 -0.015303 -0.009507 -0.003215 0.002468 0.006564 0.008416 0.007817 0.005058 0.000868 -0.003726 -0.007606 -0.009792 -0.009634 -0.006947 -0.002045 0.004321 0.011106 0.017173 0.021501 0.023366 0.022459 0.018925 0.013317 0.006482 -0.000594 -0.006945 -0.011776 -0.014560 -0.015084 -0.013443 -0.009987 -0.005235 0.000214 0.005773 0.010934 0.015313 0.018667 0.020891 0.021997 0.022087 0.021319 0.019881 0.017969 0.015765 0.013434 0.011110 0.008897 0.006872 0.005083 0.003553 0.002288 0.001277 0.000500 -0.000072 -0.000469 -0.000723 -0.000865 -0.000921 -0.000917 -0.000872 -0.000802 -0.000719 -0.000631 -0.000545 -0.000464 -0.000390 -0.000325 -0.000268 -0.000220 -0.000179 -0.000145 -0.000117 -0.000094 -0.000075 -0.000060 -0.000047 -0.000037 -0.000029 -0.000023 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000035 0.000045 0.000057 0.000072 0.000090 0.000112 0.000139 0.000171 0.000209 0.000253 0.000304 0.000359 0.000418 0.000480 0.000540 0.000595 0.000638 0.000659 0.000647 0.000585 0.000454 0.000230 -0.000112 -0.000601 -0.001265 -0.002129 -0.003215 -0.004535 -0.006092 -0.007873 -0.009847 -0.011961 -0.014139 -0.016279 -0.018253 -0.019912 -0.021092 -0.021623 -0.021346 -0.020136 -0.017920 -0.014712 -0.010629 -0.005911 -0.000917 0.003890 0.007989 0.010864 0.012080 0.011370 0.008695 0.004291 -0.001333 -0.007450 -0.013205 -0.017749 -0.020381 -0.020681 -0.018598 -0.014478 -0.009018 -0.003154 0.002112 0.005897 0.007612 0.007077 0.004566 0.000749 -0.003432 -0.006958 -0.008930 -0.008754 -0.006256 -0.001717 0.004185 0.010504 0.016206 0.020357 0.022294 0.021724 0.018766 0.013907 0.007903 0.001638 -0.004022 -0.008358 -0.010891 -0.011423 -0.010031 -0.007020 -0.002849 0.001953 0.006861 0.011423 0.015292 0.018249 0.020196 0.021140 0.021168 0.020419 0.019060 0.017265 0.015200 0.013013 0.010828 0.008742 0.006826 0.005125 0.003664 0.002448 0.001468 0.000707 0.000139 -0.000263 -0.000529 -0.000687 -0.000762 -0.000777 -0.000751 -0.000699 -0.000632 -0.000559 -0.000485 -0.000415 -0.000351 -0.000293 -0.000243 -0.000200 -0.000163 -0.000133 -0.000107 -0.000086 -0.000069 -0.000055 -0.000043 -0.000034 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000042 0.000053 0.000066 0.000083 0.000103 0.000127 0.000157 0.000191 0.000231 0.000276 0.000325 0.000377 0.000431 0.000482 0.000527 0.000559 0.000569 0.000547 0.000477 0.000342 0.000119 -0.000214 -0.000685 -0.001318 -0.002136 -0.003160 -0.004399 -0.005856 -0.007518 -0.009356 -0.011322 -0.013344 -0.015331 -0.017167 -0.018720 -0.019844 -0.020390 -0.020221 -0.019227 -0.017349 -0.014602 -0.011091 -0.007028 -0.002730 0.001399 0.004906 0.007342 0.008336 0.007660 0.005295 0.001459 -0.003391 -0.008605 -0.013430 -0.017121 -0.019073 -0.018934 -0.016684 -0.012656 -0.007497 -0.002057 0.002756 0.006150 0.007604 0.006968 0.004505 0.000839 -0.003165 -0.006569 -0.008548 -0.008549 -0.006401 -0.002346 0.003013 0.008826 0.014160 0.018164 0.020226 0.020065 0.017763 0.013739 0.008649 0.003274 -0.001622 -0.005399 -0.007625 -0.008117 -0.006934 -0.004337 -0.000722 0.003448 0.007715 0.011681 0.015040 0.017597 0.019263 0.020040 0.020003 0.019271 0.017993 0.016321 0.014403 0.012372 0.010341 0.008398 0.006608 0.005014 0.003639 0.002490 0.001558 0.000829 0.000279 -0.000116 -0.000383 -0.000548 -0.000634 -0.000662 -0.000650 -0.000611 -0.000557 -0.000496 -0.000433 -0.000372 -0.000316 -0.000265 -0.000220 -0.000182 -0.000149 -0.000121 -0.000098 -0.000079 -0.000063 -0.000050 -0.000039 -0.000031 -0.000024 -0.000019 -0.000015 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000011 0.000015 0.000019 0.000024 0.000031 0.000039 0.000048 0.000061 0.000076 0.000094 0.000117 0.000143 0.000175 0.000211 0.000251 0.000295 0.000341 0.000388 0.000432 0.000469 0.000493 0.000497 0.000470 0.000398 0.000264 0.000050 -0.000266 -0.000709 -0.001300 -0.002062 -0.003010 -0.004155 -0.005499 -0.007028 -0.008717 -0.010521 -0.012376 -0.014199 -0.015889 -0.017328 -0.018388 -0.018942 -0.018871 -0.018082 -0.016528 -0.014222 -0.011259 -0.007822 -0.004187 -0.000700 0.002251 0.004285 0.005089 0.004480 0.002453 -0.000789 -0.004837 -0.009120 -0.012982 -0.015785 -0.017018 -0.016399 -0.013943 -0.009977 -0.005101 -0.000093 0.004232 0.007166 0.008254 0.007380 0.004800 0.001098 -0.002925 -0.006403 -0.008570 -0.008909 -0.007243 -0.003772 0.000977 0.006247 0.011200 0.015064 0.017273 0.017548 0.015938 0.012783 0.008645 0.004196 0.000103 -0.003072 -0.004948 -0.005356 -0.004335 -0.002105 0.000999 0.004579 0.008242 0.011644 0.014518 0.016694 0.018092 0.018712 0.018617 0.017910 0.016719 0.015177 0.013414 0.011550 0.009684 0.007896 0.006247 0.004775 0.003501 0.002432 0.001562 0.000877 0.000358 -0.000020 -0.000279 -0.000443 -0.000533 -0.000569 -0.000566 -0.000537 -0.000493 -0.000441 -0.000387 -0.000334 -0.000284 -0.000239 -0.000200 -0.000165 -0.000135 -0.000110 -0.000089 -0.000072 -0.000057 -0.000046 -0.000036 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000028 0.000036 0.000044 0.000056 0.000069 0.000086 0.000107 0.000131 0.000159 0.000192 0.000228 0.000268 0.000309 0.000350 0.000389 0.000421 0.000440 0.000441 0.000412 0.000342 0.000216 0.000016 -0.000277 -0.000684 -0.001226 -0.001921 -0.002785 -0.003826 -0.005046 -0.006432 -0.007962 -0.009595 -0.011274 -0.012925 -0.014460 -0.015776 -0.016762 -0.017310 -0.017318 -0.016711 -0.015448 -0.013545 -0.011083 -0.008220 -0.005191 -0.002288 0.000162 0.001842 0.002497 0.001981 0.000306 -0.002340 -0.005594 -0.008963 -0.011883 -0.013817 -0.014345 -0.013256 -0.010599 -0.006698 -0.002111 0.002454 0.006263 0.008692 0.009346 0.008141 0.005333 0.001468 -0.002708 -0.006391 -0.008869 -0.009650 -0.008551 -0.005728 -0.001635 0.003063 0.007616 0.011327 0.013669 0.014368 0.013433 0.011132 0.007932 0.004401 0.001110 -0.001455 -0.002957 -0.003244 -0.002339 -0.000421 0.002229 0.005279 0.008393 0.011280 0.013713 0.015542 0.016700 0.017185 0.017048 0.016377 0.015281 0.013877 0.012277 0.010587 0.008895 0.007272 0.005773 0.004433 0.003271 0.002293 0.001495 0.000865 0.000384 0.000032 -0.000211 -0.000368 -0.000457 -0.000495 -0.000498 -0.000476 -0.000439 -0.000395 -0.000348 -0.000301 -0.000257 -0.000217 -0.000181 -0.000150 -0.000123 -0.000101 -0.000082 -0.000066 -0.000053 -0.000042 -0.000033 -0.000026 -0.000020 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000033 0.000041 0.000051 0.000063 0.000079 0.000097 0.000119 0.000145 0.000175 0.000208 0.000243 0.000281 0.000318 0.000352 0.000381 0.000398 0.000397 0.000370 0.000306 0.000191 0.000010 -0.000254 -0.000620 -0.001107 -0.001730 -0.002503 -0.003434 -0.004523 -0.005761 -0.007126 -0.008582 -0.010079 -0.011552 -0.012924 -0.014107 -0.015007 -0.015531 -0.015595 -0.015136 -0.014123 -0.012570 -0.010549 -0.008193 -0.005697 -0.003307 -0.001293 0.000087 0.000629 0.000224 -0.001104 -0.003180 -0.005689 -0.008205 -0.010254 -0.011390 -0.011283 -0.009781 -0.006968 -0.003162 0.001116 0.005224 0.008506 0.010413 0.010609 0.009041 0.005959 0.001880 -0.002503 -0.006446 -0.009282 -0.010544 -0.010041 -0.007885 -0.004463 -0.000353 0.003780 0.007307 0.009742 0.010811 0.010489 0.008976 0.006649 0.003980 0.001451 -0.000525 -0.001655 -0.001801 -0.000975 0.000683 0.002943 0.005528 0.008160 0.010594 0.012637 0.014167 0.015120 0.015496 0.015337 0.014716 0.013726 0.012466 0.011035 0.009524 0.008011 0.006559 0.005216 0.004014 0.002971 0.002092 0.001373 0.000804 0.000369 0.000049 -0.000174 -0.000318 -0.000401 -0.000439 -0.000443 -0.000425 -0.000394 -0.000355 -0.000313 -0.000272 -0.000233 -0.000197 -0.000165 -0.000137 -0.000113 -0.000092 -0.000075 -0.000060 -0.000048 -0.000038 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000020 0.000024 0.000030 0.000038 0.000047 0.000058 0.000072 0.000089 0.000109 0.000133 0.000160 0.000190 0.000222 0.000256 0.000290 0.000321 0.000348 0.000364 0.000364 0.000341 0.000285 0.000185 0.000026 -0.000206 -0.000528 -0.000956 -0.001503 -0.002183 -0.003000 -0.003956 -0.005042 -0.006239 -0.007516 -0.008828 -0.010120 -0.011325 -0.012367 -0.013168 -0.013650 -0.013743 -0.013396 -0.012586 -0.011325 -0.009676 -0.007751 -0.005711 -0.003759 -0.002114 -0.000982 -0.000523 -0.000815 -0.001821 -0.003384 -0.005228 -0.006993 -0.008286 -0.008744 -0.008112 -0.006297 -0.003404 0.000252 0.004192 0.007834 0.010598 0.012003 0.011766 0.009861 0.006533 0.002265 -0.002301 -0.006475 -0.009640 -0.011351 -0.011412 -0.009897 -0.007126 -0.003601 0.000094 0.003397 0.005859 0.007213 0.007402 0.006568 0.005007 0.003104 0.001257 -0.000184 -0.000970 -0.000976 -0.000203 0.001240 0.003167 0.005353 0.007571 0.009616 0.011329 0.012606 0.013395 0.013692 0.013531 0.012975 0.012099 0.010990 0.009731 0.008401 0.007069 0.005789 0.004605 0.003544 0.002623 0.001846 0.001211 0.000707 0.000322 0.000039 -0.000159 -0.000288 -0.000362 -0.000396 -0.000400 -0.000384 -0.000356 -0.000321 -0.000284 -0.000247 -0.000212 -0.000179 -0.000150 -0.000125 -0.000103 -0.000084 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000066 0.000082 0.000100 0.000121 0.000146 0.000173 0.000203 0.000234 0.000266 0.000295 0.000320 0.000336 0.000339 0.000322 0.000276 0.000192 0.000057 -0.000142 -0.000418 -0.000785 -0.001256 -0.001840 -0.002544 -0.003367 -0.004303 -0.005333 -0.006432 -0.007560 -0.008671 -0.009706 -0.010602 -0.011293 -0.011715 -0.011811 -0.011540 -0.010885 -0.009858 -0.008513 -0.006943 -0.005283 -0.003695 -0.002356 -0.001429 -0.001035 -0.001225 -0.001956 -0.003085 -0.004376 -0.005525 -0.006211 -0.006144 -0.005133 -0.003129 -0.000257 0.003184 0.006752 0.009930 0.012204 0.013160 0.012562 0.010403 0.006919 0.002558 -0.002091 -0.006397 -0.009790 -0.011855 -0.012392 -0.011445 -0.009276 -0.006312 -0.003064 -0.000031 0.002380 0.003910 0.004481 0.004185 0.003248 0.001980 0.000707 -0.000282 -0.000774 -0.000660 0.000068 0.001327 0.002971 0.004819 0.006685 0.008403 0.009843 0.010915 0.011577 0.011823 0.011681 0.011201 0.010447 0.009491 0.008405 0.007255 0.006102 0.004993 0.003966 0.003046 0.002247 0.001574 0.001023 0.000586 0.000253 0.000008 -0.000163 -0.000273 -0.000336 -0.000363 -0.000365 -0.000350 -0.000324 -0.000293 -0.000259 -0.000225 -0.000193 -0.000164 -0.000137 -0.000114 -0.000094 -0.000077 -0.000063 -0.000051 -0.000041 -0.000032 -0.000026 -0.000020 -0.000016 -0.000012 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000049 0.000061 0.000075 0.000092 0.000111 0.000134 0.000159 0.000186 0.000215 0.000245 0.000273 0.000297 0.000315 0.000321 0.000310 0.000275 0.000208 0.000098 -0.000067 -0.000297 -0.000604 -0.000999 -0.001491 -0.002084 -0.002778 -0.003566 -0.004435 -0.005360 -0.006309 -0.007242 -0.008108 -0.008856 -0.009430 -0.009778 -0.009854 -0.009626 -0.009081 -0.008234 -0.007130 -0.005847 -0.004495 -0.003206 -0.002121 -0.001365 -0.001030 -0.001143 -0.001661 -0.002455 -0.003322 -0.004012 -0.004260 -0.003841 -0.002613 -0.000561 0.002182 0.005336 0.008504 0.011229 0.013063 0.013651 0.012798 0.010511 0.007013 0.002710 -0.001867 -0.006147 -0.009615 -0.011887 -0.012770 -0.012281 -0.010634 -0.008189 -0.005387 -0.002666 -0.000391 0.001197 0.002004 0.002085 0.001611 0.000826 -0.000005 -0.000644 -0.000914 -0.000717 -0.000040 0.001054 0.002453 0.004012 0.005582 0.007029 0.008244 0.009154 0.009722 0.009942 0.009835 0.009440 0.008812 0.008009 0.007093 0.006119 0.005141 0.004198 0.003324 0.002541 0.001861 0.001289 0.000821 0.000452 0.000170 -0.000036 -0.000178 -0.000269 -0.000320 -0.000340 -0.000339 -0.000323 -0.000298 -0.000268 -0.000237 -0.000206 -0.000177 -0.000150 -0.000126 -0.000105 -0.000087 -0.000071 -0.000058 -0.000047 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000016 0.000020 0.000024 0.000030 0.000037 0.000045 0.000056 0.000069 0.000084 0.000102 0.000122 0.000146 0.000171 0.000198 0.000226 0.000253 0.000278 0.000297 0.000307 0.000303 0.000279 0.000229 0.000143 0.000012 -0.000173 -0.000423 -0.000746 -0.001149 -0.001636 -0.002207 -0.002855 -0.003570 -0.004330 -0.005107 -0.005867 -0.006570 -0.007171 -0.007624 -0.007888 -0.007926 -0.007713 -0.007243 -0.006528 -0.005610 -0.004554 -0.003450 -0.002406 -0.001532 -0.000926 -0.000653 -0.000729 -0.001106 -0.001672 -0.002254 -0.002646 -0.002634 -0.002039 -0.000760 0.001199 0.003707 0.006509 0.009257 0.011552 0.013010 0.013332 0.012354 0.010093 0.006751 0.002688 -0.001627 -0.005692 -0.009047 -0.011350 -0.012418 -0.012253 -0.011028 -0.009044 -0.006675 -0.004299 -0.002238 -0.000713 0.000183 0.000476 0.000296 -0.000166 -0.000697 -0.001101 -0.001230 -0.000999 -0.000394 0.000543 0.001722 0.003032 0.004351 0.005571 0.006604 0.007387 0.007889 0.008101 0.008040 0.007736 0.007233 0.006580 0.005827 0.005023 0.004211 0.003427 0.002699 0.002047 0.001481 0.001005 0.000617 0.000312 0.000080 -0.000087 -0.000201 -0.000273 -0.000310 -0.000323 -0.000317 -0.000300 -0.000275 -0.000247 -0.000217 -0.000189 -0.000162 -0.000137 -0.000115 -0.000096 -0.000079 -0.000065 -0.000053 -0.000043 -0.000035 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000042 0.000051 0.000063 0.000077 0.000093 0.000112 0.000134 0.000157 0.000183 0.000209 0.000236 0.000261 0.000281 0.000295 0.000298 0.000286 0.000252 0.000189 0.000089 -0.000054 -0.000250 -0.000505 -0.000825 -0.001213 -0.001669 -0.002188 -0.002758 -0.003363 -0.003980 -0.004578 -0.005125 -0.005583 -0.005917 -0.006091 -0.006078 -0.005861 -0.005435 -0.004817 -0.004040 -0.003162 -0.002259 -0.001417 -0.000723 -0.000254 -0.000057 -0.000138 -0.000450 -0.000895 -0.001330 -0.001581 -0.001475 -0.000871 0.000307 0.002046 0.004225 0.006624 0.008942 0.010842 0.011999 0.012162 0.011198 0.009124 0.006114 0.002481 -0.001376 -0.005025 -0.008072 -0.010219 -0.011303 -0.011319 -0.010405 -0.008811 -0.006849 -0.004842 -0.003063 -0.001705 -0.000858 -0.000508 -0.000557 -0.000853 -0.001222 -0.001506 -0.001580 -0.001372 -0.000865 -0.000089 0.000888 0.001976 0.003079 0.004109 0.004991 0.005674 0.006129 0.006347 0.006337 0.006125 0.005744 0.005233 0.004635 0.003990 0.003334 0.002699 0.002108 0.001578 0.001118 0.000733 0.000420 0.000175 -0.000009 -0.000140 -0.000228 -0.000280 -0.000305 -0.000310 -0.000300 -0.000280 -0.000256 -0.000228 -0.000200 -0.000174 -0.000149 -0.000126 -0.000106 -0.000088 -0.000073 -0.000060 -0.000049 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000038 0.000047 0.000058 0.000070 0.000085 0.000103 0.000123 0.000145 0.000169 0.000194 0.000220 0.000245 0.000268 0.000285 0.000295 0.000292 0.000273 0.000232 0.000161 0.000056 -0.000090 -0.000284 -0.000528 -0.000827 -0.001178 -0.001578 -0.002016 -0.002480 -0.002948 -0.003397 -0.003799 -0.004123 -0.004341 -0.004426 -0.004357 -0.004122 -0.003721 -0.003170 -0.002502 -0.001766 -0.001026 -0.000354 0.000180 0.000516 0.000620 0.000492 0.000173 -0.000252 -0.000660 -0.000909 -0.000856 -0.000386 0.000564 0.001978 0.003758 0.005719 0.007614 0.009161 0.010095 0.010206 0.009385 0.007646 0.005132 0.002100 -0.001120 -0.004172 -0.006731 -0.008547 -0.009488 -0.009544 -0.008829 -0.007548 -0.005959 -0.004326 -0.002878 -0.001775 -0.001092 -0.000820 -0.000881 -0.001150 -0.001485 -0.001755 -0.001856 -0.001725 -0.001344 -0.000736 0.000046 0.000932 0.001845 0.002710 0.003466 0.004068 0.004490 0.004720 0.004763 0.004639 0.004371 0.003993 0.003538 0.003039 0.002527 0.002028 0.001563 0.001145 0.000783 0.000480 0.000236 0.000047 -0.000094 -0.000192 -0.000255 -0.000289 -0.000303 -0.000300 -0.000285 -0.000264 -0.000239 -0.000212 -0.000185 -0.000160 -0.000137 -0.000116 -0.000097 -0.000081 -0.000067 -0.000055 -0.000045 -0.000037 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000029 0.000035 0.000043 0.000053 0.000064 0.000078 0.000094 0.000113 0.000133 0.000156 0.000180 0.000206 0.000231 0.000255 0.000276 0.000291 0.000298 0.000292 0.000269 0.000225 0.000154 0.000051 -0.000087 -0.000264 -0.000483 -0.000741 -0.001034 -0.001355 -0.001692 -0.002027 -0.002341 -0.002611 -0.002813 -0.002924 -0.002924 -0.002798 -0.002538 -0.002149 -0.001648 -0.001065 -0.000445 0.000157 0.000682 0.001070 0.001274 0.001267 0.001052 0.000665 0.000179 -0.000304 -0.000663 -0.000778 -0.000550 0.000076 0.001095 0.002431 0.003943 0.005432 0.006675 0.007458 0.007612 0.007044 0.005760 0.003872 0.001576 -0.000867 -0.003179 -0.005104 -0.006448 -0.007108 -0.007083 -0.006465 -0.005422 -0.004161 -0.002894 -0.001804 -0.001014 -0.000582 -0.000494 -0.000681 -0.001037 -0.001444 -0.001789 -0.001985 -0.001978 -0.001751 -0.001321 -0.000727 -0.000029 0.000711 0.001431 0.002078 0.002612 0.003007 0.003250 0.003344 0.003300 0.003136 0.002877 0.002551 0.002184 0.001802 0.001426 0.001073 0.000756 0.000482 0.000253 0.000071 -0.000069 -0.000170 -0.000238 -0.000279 -0.000298 -0.000300 -0.000291 -0.000273 -0.000249 -0.000224 -0.000197 -0.000172 -0.000148 -0.000126 -0.000106 -0.000089 -0.000074 -0.000062 -0.000051 -0.000041 -0.000034 -0.000027 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000048 0.000058 0.000071 0.000086 0.000103 0.000123 0.000144 0.000167 0.000192 0.000217 0.000242 0.000266 0.000286 0.000300 0.000306 0.000299 0.000278 0.000237 0.000172 0.000082 -0.000037 -0.000185 -0.000362 -0.000563 -0.000781 -0.001006 -0.001224 -0.001419 -0.001573 -0.001667 -0.001682 -0.001606 -0.001426 -0.001141 -0.000759 -0.000297 0.000216 0.000739 0.001222 0.001615 0.001867 0.001938 0.001807 0.001475 0.000973 0.000364 -0.000266 -0.000814 -0.001175 -0.001262 -0.001016 -0.000430 0.000449 0.001519 0.002635 0.003625 0.004323 0.004593 0.004356 0.003610 0.002429 0.000954 -0.000626 -0.002107 -0.003303 -0.004076 -0.004358 -0.004155 -0.003549 -0.002673 -0.001692 -0.000769 -0.000041 0.000404 0.000533 0.000367 -0.000027 -0.000553 -0.001107 -0.001594 -0.001937 -0.002090 -0.002036 -0.001788 -0.001379 -0.000857 -0.000275 0.000313 0.000862 0.001334 0.001705 0.001961 0.002098 0.002124 0.002050 0.001897 0.001684 0.001433 0.001165 0.000898 0.000644 0.000416 0.000219 0.000056 -0.000072 -0.000168 -0.000235 -0.000277 -0.000299 -0.000305 -0.000298 -0.000282 -0.000261 -0.000236 -0.000210 -0.000184 -0.000159 -0.000137 -0.000116 -0.000098 -0.000082 -0.000068 -0.000057 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000029 0.000035 0.000043 0.000053 0.000065 0.000078 0.000094 0.000112 0.000133 0.000155 0.000179 0.000204 0.000230 0.000255 0.000279 0.000299 0.000315 0.000322 0.000319 0.000303 0.000272 0.000222 0.000153 0.000064 -0.000043 -0.000165 -0.000295 -0.000424 -0.000542 -0.000636 -0.000690 -0.000691 -0.000625 -0.000482 -0.000257 0.000049 0.000426 0.000854 0.001306 0.001743 0.002121 0.002394 0.002518 0.002458 0.002194 0.001727 0.001083 0.000314 -0.000506 -0.001288 -0.001938 -0.002370 -0.002524 -0.002374 -0.001938 -0.001279 -0.000494 0.000292 0.000956 0.001392 0.001531 0.001358 0.000914 0.000286 -0.000404 -0.001024 -0.001453 -0.001609 -0.001455 -0.001013 -0.000354 0.000413 0.001164 0.001779 0.002162 0.002261 0.002065 0.001610 0.000966 0.000222 -0.000527 -0.001195 -0.001716 -0.002048 -0.002177 -0.002112 -0.001881 -0.001524 -0.001089 -0.000621 -0.000162 0.000253 0.000600 0.000862 0.001035 0.001118 0.001122 0.001058 0.000942 0.000791 0.000621 0.000447 0.000279 0.000127 -0.000003 -0.000110 -0.000192 -0.000251 -0.000289 -0.000309 -0.000314 -0.000308 -0.000293 -0.000273 -0.000249 -0.000223 -0.000197 -0.000171 -0.000148 -0.000126 -0.000107 -0.000090 -0.000075 -0.000063 -0.000052 -0.000043 -0.000035 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000048 0.000058 0.000071 0.000086 0.000103 0.000122 0.000143 0.000166 0.000191 0.000217 0.000243 0.000270 0.000295 0.000318 0.000337 0.000350 0.000354 0.000349 0.000333 0.000306 0.000266 0.000217 0.000161 0.000105 0.000054 0.000020 0.000011 0.000039 0.000115 0.000248 0.000444 0.000705 0.001025 0.001394 0.001790 0.002186 0.002545 0.002828 0.002992 0.002996 0.002810 0.002415 0.001809 0.001013 0.000070 -0.000955 -0.001982 -0.002925 -0.003699 -0.004236 -0.004495 -0.004464 -0.004169 -0.003667 -0.003039 -0.002372 -0.001747 -0.001225 -0.000833 -0.000563 -0.000375 -0.000209 0.000004 0.000322 0.000781 0.001382 0.002091 0.002841 0.003547 0.004116 0.004466 0.004540 0.004314 0.003805 0.003061 0.002156 0.001179 0.000219 -0.000645 -0.001353 -0.001869 -0.002178 -0.002288 -0.002224 -0.002021 -0.001720 -0.001363 -0.000988 -0.000628 -0.000307 -0.000044 0.000154 0.000284 0.000350 0.000360 0.000325 0.000257 0.000169 0.000073 -0.000023 -0.000110 -0.000185 -0.000245 -0.000288 -0.000316 -0.000330 -0.000331 -0.000323 -0.000307 -0.000287 -0.000262 -0.000236 -0.000210 -0.000184 -0.000159 -0.000137 -0.000117 -0.000099 -0.000083 -0.000069 -0.000058 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000064 0.000078 0.000093 0.000111 0.000131 0.000153 0.000177 0.000203 0.000230 0.000259 0.000288 0.000317 0.000344 0.000369 0.000390 0.000407 0.000418 0.000423 0.000424 0.000421 0.000419 0.000422 0.000435 0.000468 0.000527 0.000621 0.000758 0.000942 0.001178 0.001463 0.001790 0.002146 0.002510 0.002853 0.003142 0.003338 0.003403 0.003300 0.002999 0.002481 0.001744 0.000803 -0.000305 -0.001523 -0.002779 -0.003990 -0.005072 -0.005950 -0.006564 -0.006881 -0.006893 -0.006622 -0.006112 -0.005420 -0.004608 -0.003728 -0.002820 -0.001904 -0.000982 -0.000045 0.000920 0.001917 0.002940 0.003960 0.004931 0.005790 0.006467 0.006898 0.007032 0.006844 0.006338 0.005551 0.004543 0.003398 0.002202 0.001042 -0.000010 -0.000896 -0.001583 -0.002059 -0.002330 -0.002417 -0.002353 -0.002173 -0.001917 -0.001620 -0.001313 -0.001021 -0.000762 -0.000548 -0.000384 -0.000270 -0.000202 -0.000173 -0.000173 -0.000194 -0.000227 -0.000264 -0.000299 -0.000329 -0.000350 -0.000362 -0.000364 -0.000358 -0.000345 -0.000326 -0.000303 -0.000278 -0.000251 -0.000223 -0.000197 -0.000171 -0.000148 -0.000127 -0.000108 -0.000091 -0.000076 -0.000064 -0.000053 -0.000044 -0.000036 -0.000029 -0.000024 -0.000019 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000058 0.000070 0.000084 0.000101 0.000119 0.000140 0.000163 0.000189 0.000217 0.000246 0.000278 0.000311 0.000345 0.000379 0.000413 0.000446 0.000478 0.000509 0.000541 0.000575 0.000614 0.000663 0.000726 0.000810 0.000921 0.001065 0.001246 0.001468 0.001730 0.002029 0.002355 0.002694 0.003023 0.003317 0.003541 0.003661 0.003639 0.003443 0.003042 0.002420 0.001570 0.000506 -0.000742 -0.002122 -0.003568 -0.005000 -0.006335 -0.007488 -0.008390 -0.008985 -0.009240 -0.009148 -0.008724 -0.008000 -0.007021 -0.005836 -0.004492 -0.003033 -0.001496 0.000086 0.001680 0.003249 0.004750 0.006130 0.007332 0.008295 0.008964 0.009295 0.009263 0.008869 0.008139 0.007127 0.005905 0.004560 0.003181 0.001852 0.000642 -0.000397 -0.001232 -0.001852 -0.002262 -0.002480 -0.002536 -0.002464 -0.002298 -0.002072 -0.001816 -0.001554 -0.001306 -0.001084 -0.000898 -0.000749 -0.000637 -0.000558 -0.000506 -0.000474 -0.000457 -0.000448 -0.000442 -0.000436 -0.000427 -0.000414 -0.000396 -0.000375 -0.000350 -0.000324 -0.000295 -0.000266 -0.000238 -0.000210 -0.000183 -0.000159 -0.000137 -0.000116 -0.000099 -0.000083 -0.000070 -0.000058 -0.000049 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000034 0.000042 0.000052 0.000063 0.000076 0.000091 0.000108 0.000128 0.000150 0.000175 0.000202 0.000232 0.000265 0.000301 0.000339 0.000380 0.000423 0.000468 0.000515 0.000566 0.000621 0.000682 0.000752 0.000835 0.000935 0.001057 0.001205 0.001384 0.001595 0.001840 0.002117 0.002420 0.002737 0.003055 0.003350 0.003596 0.003762 0.003816 0.003722 0.003448 0.002969 0.002264 0.001329 0.000173 -0.001176 -0.002674 -0.004256 -0.005849 -0.007365 -0.008720 -0.009831 -0.010629 -0.011063 -0.011102 -0.010738 -0.009986 -0.008877 -0.007457 -0.005779 -0.003904 -0.001894 0.000183 0.002261 0.004269 0.006138 0.007796 0.009179 0.010227 0.010896 0.011157 0.011007 0.010465 0.009575 0.008402 0.007027 0.005540 0.004029 0.002575 0.001247 0.000092 -0.000857 -0.001591 -0.002112 -0.002439 -0.002596 -0.002614 -0.002527 -0.002364 -0.002155 -0.001924 -0.001691 -0.001470 -0.001270 -0.001098 -0.000955 -0.000840 -0.000750 -0.000680 -0.000625 -0.000581 -0.000544 -0.000510 -0.000478 -0.000446 -0.000414 -0.000382 -0.000349 -0.000316 -0.000284 -0.000253 -0.000223 -0.000196 -0.000170 -0.000146 -0.000125 -0.000107 -0.000090 -0.000076 -0.000064 -0.000053 -0.000044 -0.000037 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000056 0.000068 0.000082 0.000098 0.000116 0.000137 0.000160 0.000187 0.000217 0.000251 0.000288 0.000329 0.000374 0.000422 0.000476 0.000534 0.000597 0.000669 0.000749 0.000841 0.000947 0.001072 0.001219 0.001392 0.001592 0.001821 0.002078 0.002359 0.002656 0.002960 0.003252 0.003512 0.003715 0.003831 0.003829 0.003677 0.003346 0.002809 0.002050 0.001062 -0.000148 -0.001555 -0.003118 -0.004778 -0.006462 -0.008086 -0.009563 -0.010805 -0.011733 -0.012283 -0.012410 -0.012089 -0.011321 -0.010128 -0.008551 -0.006649 -0.004493 -0.002165 0.000248 0.002653 0.004958 0.007074 0.008919 0.010421 0.011524 0.012192 0.012409 0.012184 0.011551 0.010564 0.009296 0.007834 0.006267 0.004682 0.003158 0.001759 0.000531 -0.000495 -0.001308 -0.001911 -0.002320 -0.002556 -0.002648 -0.002626 -0.002519 -0.002353 -0.002152 -0.001937 -0.001722 -0.001518 -0.001333 -0.001171 -0.001032 -0.000916 -0.000818 -0.000737 -0.000669 -0.000609 -0.000556 -0.000508 -0.000462 -0.000420 -0.000379 -0.000341 -0.000304 -0.000270 -0.000238 -0.000208 -0.000181 -0.000156 -0.000134 -0.000114 -0.000097 -0.000082 -0.000069 -0.000058 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000026 0.000033 0.000040 0.000050 0.000060 0.000073 0.000088 0.000105 0.000124 0.000146 0.000172 0.000202 0.000235 0.000272 0.000314 0.000361 0.000413 0.000471 0.000535 0.000608 0.000689 0.000781 0.000886 0.001007 0.001148 0.001309 0.001495 0.001706 0.001941 0.002200 0.002476 0.002762 0.003046 0.003311 0.003538 0.003701 0.003775 0.003729 0.003535 0.003164 0.002595 0.001809 0.000801 -0.000424 -0.001843 -0.003418 -0.005095 -0.006803 -0.008463 -0.009987 -0.011286 -0.012278 -0.012890 -0.013067 -0.012778 -0.012011 -0.010782 -0.009129 -0.007111 -0.004807 -0.002308 0.000285 0.002865 0.005327 0.007571 0.009508 0.011065 0.012189 0.012849 0.013039 0.012776 0.012102 0.011077 0.009779 0.008294 0.006708 0.005108 0.003567 0.002146 0.000891 -0.000172 -0.001030 -0.001685 -0.002149 -0.002443 -0.002591 -0.002621 -0.002559 -0.002432 -0.002261 -0.002065 -0.001861 -0.001660 -0.001471 -0.001300 -0.001147 -0.001015 -0.000901 -0.000803 -0.000718 -0.000644 -0.000578 -0.000518 -0.000464 -0.000415 -0.000369 -0.000327 -0.000289 -0.000253 -0.000221 -0.000192 -0.000166 -0.000142 -0.000122 -0.000103 -0.000087 -0.000074 -0.000062 -0.000052 -0.000043 -0.000036 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000035 0.000044 0.000053 0.000065 0.000078 0.000094 0.000112 0.000133 0.000157 0.000186 0.000218 0.000255 0.000296 0.000344 0.000397 0.000456 0.000524 0.000600 0.000686 0.000784 0.000897 0.001025 0.001172 0.001339 0.001529 0.001741 0.001975 0.002227 0.002491 0.002760 0.003021 0.003259 0.003454 0.003583 0.003622 0.003543 0.003322 0.002931 0.002351 0.001566 0.000569 -0.000633 -0.002021 -0.003559 -0.005198 -0.006871 -0.008502 -0.010007 -0.011300 -0.012297 -0.012925 -0.013125 -0.012859 -0.012112 -0.010893 -0.009237 -0.007203 -0.004870 -0.002334 0.000300 0.002918 0.005410 0.007673 0.009616 0.011167 0.012277 0.012919 0.013093 0.012821 0.012148 0.011137 0.009864 0.008411 0.006864 0.005301 0.003793 0.002397 0.001155 0.000093 -0.000776 -0.001453 -0.001948 -0.002278 -0.002466 -0.002535 -0.002510 -0.002415 -0.002271 -0.002097 -0.001907 -0.001715 -0.001529 -0.001356 -0.001199 -0.001059 -0.000937 -0.000829 -0.000735 -0.000653 -0.000579 -0.000514 -0.000455 -0.000401 -0.000353 -0.000310 -0.000271 -0.000235 -0.000204 -0.000176 -0.000151 -0.000129 -0.000109 -0.000093 -0.000078 -0.000066 -0.000055 -0.000046 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000038 0.000047 0.000057 0.000069 0.000084 0.000100 0.000120 0.000143 0.000169 0.000200 0.000236 0.000276 0.000322 0.000374 0.000434 0.000501 0.000578 0.000666 0.000765 0.000879 0.001008 0.001155 0.001321 0.001508 0.001714 0.001939 0.002178 0.002426 0.002674 0.002911 0.003121 0.003287 0.003387 0.003399 0.003299 0.003063 0.002669 0.002099 0.001337 0.000380 -0.000767 -0.002087 -0.003547 -0.005101 -0.006688 -0.008237 -0.009670 -0.010905 -0.011862 -0.012471 -0.012672 -0.012427 -0.011716 -0.010547 -0.008951 -0.006984 -0.004721 -0.002258 0.000299 0.002841 0.005257 0.007447 0.009322 0.010815 0.011879 0.012492 0.012657 0.012397 0.011758 0.010800 0.009595 0.008222 0.006758 0.005278 0.003845 0.002513 0.001320 0.000292 -0.000559 -0.001232 -0.001735 -0.002082 -0.002293 -0.002389 -0.002393 -0.002325 -0.002206 -0.002052 -0.001880 -0.001700 -0.001523 -0.001355 -0.001200 -0.001061 -0.000936 -0.000825 -0.000728 -0.000642 -0.000565 -0.000497 -0.000436 -0.000382 -0.000333 -0.000289 -0.000251 -0.000217 -0.000186 -0.000159 -0.000136 -0.000115 -0.000098 -0.000082 -0.000069 -0.000058 -0.000049 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000033 0.000041 0.000050 0.000061 0.000074 0.000090 0.000108 0.000129 0.000153 0.000182 0.000215 0.000254 0.000298 0.000348 0.000406 0.000471 0.000546 0.000631 0.000729 0.000839 0.000965 0.001107 0.001267 0.001445 0.001641 0.001852 0.002074 0.002302 0.002527 0.002738 0.002922 0.003061 0.003137 0.003130 0.003018 0.002780 0.002397 0.001852 0.001135 0.000240 -0.000828 -0.002051 -0.003401 -0.004835 -0.006298 -0.007726 -0.009047 -0.010186 -0.011071 -0.011635 -0.011823 -0.011597 -0.010938 -0.009850 -0.008362 -0.006524 -0.004408 -0.002104 0.000289 0.002667 0.004926 0.006971 0.008721 0.010114 0.011106 0.011680 0.011838 0.011605 0.011022 0.010145 0.009041 0.007781 0.006435 0.005070 0.003745 0.002507 0.001392 0.000425 -0.000384 -0.001031 -0.001522 -0.001870 -0.002091 -0.002204 -0.002228 -0.002182 -0.002084 -0.001952 -0.001798 -0.001634 -0.001470 -0.001312 -0.001164 -0.001029 -0.000907 -0.000798 -0.000702 -0.000616 -0.000540 -0.000472 -0.000411 -0.000357 -0.000309 -0.000267 -0.000230 -0.000197 -0.000169 -0.000143 -0.000122 -0.000103 -0.000087 -0.000073 -0.000061 -0.000051 -0.000043 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000054 0.000066 0.000080 0.000096 0.000115 0.000138 0.000164 0.000195 0.000231 0.000272 0.000319 0.000374 0.000436 0.000507 0.000588 0.000680 0.000785 0.000904 0.001038 0.001188 0.001354 0.001535 0.001728 0.001931 0.002136 0.002338 0.002524 0.002683 0.002799 0.002855 0.002835 0.002719 0.002488 0.002127 0.001622 0.000962 0.000145 -0.000825 -0.001932 -0.003149 -0.004439 -0.005754 -0.007034 -0.008218 -0.009238 -0.010030 -0.010533 -0.010699 -0.010492 -0.009894 -0.008910 -0.007562 -0.005898 -0.003982 -0.001894 0.000275 0.002429 0.004475 0.006327 0.007912 0.009174 0.010077 0.010602 0.010753 0.010553 0.010039 0.009261 0.008277 0.007151 0.005944 0.004717 0.003521 0.002399 0.001383 0.000496 -0.000252 -0.000856 -0.001320 -0.001656 -0.001875 -0.001995 -0.002032 -0.002004 -0.001925 -0.001812 -0.001677 -0.001531 -0.001382 -0.001237 -0.001100 -0.000973 -0.000858 -0.000755 -0.000662 -0.000579 -0.000506 -0.000440 -0.000381 -0.000330 -0.000284 -0.000244 -0.000209 -0.000178 -0.000151 -0.000128 -0.000108 -0.000091 -0.000076 -0.000064 -0.000053 -0.000044 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000031 0.000039 0.000048 0.000058 0.000070 0.000085 0.000102 0.000123 0.000147 0.000175 0.000207 0.000245 0.000289 0.000339 0.000397 0.000463 0.000538 0.000624 0.000721 0.000831 0.000954 0.001092 0.001243 0.001407 0.001582 0.001763 0.001946 0.002124 0.002286 0.002422 0.002518 0.002559 0.002531 0.002417 0.002201 0.001871 0.001413 0.000820 0.000090 -0.000771 -0.001751 -0.002825 -0.003959 -0.005111 -0.006232 -0.007265 -0.008153 -0.008841 -0.009276 -0.009415 -0.009228 -0.008699 -0.007830 -0.006642 -0.005176 -0.003488 -0.001650 0.000259 0.002155 0.003956 0.005588 0.006985 0.008100 0.008900 0.009370 0.009514 0.009349 0.008909 0.008236 0.007381 0.006398 0.005342 0.004264 0.003209 0.002214 0.001309 0.000514 -0.000159 -0.000708 -0.001135 -0.001448 -0.001658 -0.001777 -0.001822 -0.001806 -0.001744 -0.001649 -0.001532 -0.001404 -0.001272 -0.001142 -0.001018 -0.000902 -0.000796 -0.000700 -0.000613 -0.000535 -0.000466 -0.000404 -0.000349 -0.000300 -0.000258 -0.000220 -0.000188 -0.000159 -0.000135 -0.000114 -0.000095 -0.000080 -0.000067 -0.000056 -0.000046 -0.000038 -0.000032 -0.000026 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000022 0.000027 0.000034 0.000042 0.000051 0.000062 0.000075 0.000090 0.000108 0.000130 0.000155 0.000185 0.000219 0.000259 0.000305 0.000357 0.000417 0.000486 0.000564 0.000652 0.000751 0.000863 0.000987 0.001123 0.001269 0.001424 0.001585 0.001745 0.001899 0.002039 0.002154 0.002233 0.002263 0.002231 0.002124 0.001928 0.001632 0.001226 0.000705 0.000067 -0.000683 -0.001532 -0.002459 -0.003435 -0.004423 -0.005380 -0.006260 -0.007015 -0.007596 -0.007961 -0.008074 -0.007907 -0.007448 -0.006699 -0.005678 -0.004419 -0.002971 -0.001394 0.000244 0.001870 0.003416 0.004816 0.006017 0.006978 0.007671 0.008083 0.008216 0.008085 0.007718 0.007150 0.006423 0.005585 0.004680 0.003752 0.002840 0.001977 0.001189 0.000492 -0.000102 -0.000589 -0.000971 -0.001254 -0.001447 -0.001561 -0.001608 -0.001601 -0.001553 -0.001474 -0.001375 -0.001265 -0.001150 -0.001035 -0.000925 -0.000821 -0.000726 -0.000638 -0.000559 -0.000487 -0.000423 -0.000366 -0.000315 -0.000270 -0.000231 -0.000197 -0.000167 -0.000141 -0.000119 -0.000100 -0.000084 -0.000070 -0.000058 -0.000048 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000030 0.000036 0.000045 0.000054 0.000066 0.000079 0.000095 0.000114 0.000137 0.000163 0.000194 0.000229 0.000270 0.000317 0.000371 0.000433 0.000502 0.000581 0.000670 0.000769 0.000879 0.000999 0.001128 0.001264 0.001403 0.001542 0.001675 0.001794 0.001890 0.001955 0.001977 0.001944 0.001847 0.001673 0.001415 0.001063 0.000614 0.000067 -0.000573 -0.001295 -0.002080 -0.002902 -0.003732 -0.004532 -0.005265 -0.005891 -0.006371 -0.006670 -0.006757 -0.006611 -0.006222 -0.005591 -0.004733 -0.003676 -0.002463 -0.001142 0.000230 0.001592 0.002887 0.004061 0.005070 0.005880 0.006466 0.006819 0.006939 0.006838 0.006538 0.006068 0.005464 0.004762 0.004001 0.003218 0.002446 0.001712 0.001038 0.000440 -0.000072 -0.000494 -0.000828 -0.001077 -0.001250 -0.001354 -0.001401 -0.001400 -0.001362 -0.001297 -0.001214 -0.001121 -0.001022 -0.000923 -0.000827 -0.000736 -0.000651 -0.000573 -0.000502 -0.000437 -0.000379 -0.000327 -0.000281 -0.000241 -0.000205 -0.000174 -0.000147 -0.000124 -0.000105 -0.000088 -0.000073 -0.000061 -0.000050 -0.000042 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000069 0.000083 0.000100 0.000119 0.000143 0.000170 0.000201 0.000237 0.000279 0.000327 0.000381 0.000442 0.000512 0.000590 0.000677 0.000773 0.000878 0.000990 0.001107 0.001227 0.001346 0.001458 0.001559 0.001639 0.001692 0.001707 0.001677 0.001591 0.001441 0.001220 0.000921 0.000541 0.000081 -0.000456 -0.001058 -0.001710 -0.002391 -0.003073 -0.003729 -0.004327 -0.004835 -0.005222 -0.005460 -0.005525 -0.005400 -0.005076 -0.004556 -0.003851 -0.002984 -0.001989 -0.000907 0.000216 0.001332 0.002394 0.003357 0.004187 0.004855 0.005341 0.005636 0.005741 0.005665 0.005424 0.005043 0.004549 0.003972 0.003344 0.002694 0.002051 0.001438 0.000873 0.000370 -0.000062 -0.000421 -0.000706 -0.000921 -0.001070 -0.001163 -0.001206 -0.001208 -0.001179 -0.001126 -0.001058 -0.000979 -0.000896 -0.000812 -0.000729 -0.000650 -0.000576 -0.000507 -0.000444 -0.000387 -0.000335 -0.000289 -0.000248 -0.000212 -0.000180 -0.000153 -0.000129 -0.000108 -0.000091 -0.000076 -0.000063 -0.000052 -0.000043 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000034 0.000041 0.000050 0.000060 0.000072 0.000087 0.000104 0.000124 0.000148 0.000175 0.000207 0.000243 0.000284 0.000331 0.000384 0.000445 0.000513 0.000588 0.000672 0.000762 0.000858 0.000958 0.001060 0.001160 0.001255 0.001339 0.001406 0.001448 0.001459 0.001432 0.001358 0.001232 0.001047 0.000798 0.000482 0.000101 -0.000341 -0.000835 -0.001367 -0.001919 -0.002471 -0.002998 -0.003476 -0.003880 -0.004185 -0.004370 -0.004417 -0.004312 -0.004049 -0.003629 -0.003061 -0.002365 -0.001567 -0.000698 0.000203 0.001099 0.001951 0.002726 0.003395 0.003934 0.004328 0.004570 0.004660 0.004603 0.004413 0.004108 0.003710 0.003244 0.002733 0.002204 0.001677 0.001173 0.000708 0.000292 -0.000066 -0.000365 -0.000603 -0.000783 -0.000910 -0.000990 -0.001028 -0.001032 -0.001009 -0.000966 -0.000909 -0.000844 -0.000775 -0.000704 -0.000634 -0.000566 -0.000503 -0.000443 -0.000388 -0.000338 -0.000293 -0.000252 -0.000216 -0.000184 -0.000156 -0.000132 -0.000111 -0.000094 -0.000078 -0.000065 -0.000054 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000035 0.000043 0.000052 0.000062 0.000075 0.000090 0.000107 0.000127 0.000151 0.000178 0.000209 0.000244 0.000285 0.000330 0.000382 0.000441 0.000505 0.000576 0.000653 0.000735 0.000819 0.000905 0.000989 0.001068 0.001138 0.001192 0.001227 0.001235 0.001212 0.001150 0.001046 0.000894 0.000691 0.000434 0.000124 -0.000234 -0.000632 -0.001060 -0.001501 -0.001939 -0.002355 -0.002730 -0.003045 -0.003281 -0.003423 -0.003455 -0.003369 -0.003159 -0.002827 -0.002380 -0.001832 -0.001204 -0.000520 0.000189 0.000894 0.001566 0.002178 0.002706 0.003134 0.003448 0.003641 0.003715 0.003672 0.003524 0.003283 0.002968 0.002595 0.002187 0.001761 0.001336 0.000929 0.000552 0.000214 -0.000078 -0.000321 -0.000517 -0.000665 -0.000770 -0.000836 -0.000868 -0.000872 -0.000854 -0.000819 -0.000773 -0.000720 -0.000662 -0.000603 -0.000544 -0.000487 -0.000433 -0.000382 -0.000335 -0.000291 -0.000252 -0.000217 -0.000186 -0.000158 -0.000134 -0.000113 -0.000095 -0.000080 -0.000067 -0.000056 -0.000046 -0.000038 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000045 0.000054 0.000064 0.000077 0.000092 0.000109 0.000129 0.000152 0.000178 0.000208 0.000242 0.000281 0.000325 0.000374 0.000429 0.000489 0.000554 0.000622 0.000693 0.000764 0.000834 0.000899 0.000956 0.001001 0.001029 0.001036 0.001016 0.000967 0.000883 0.000761 0.000598 0.000392 0.000145 -0.000140 -0.000457 -0.000794 -0.001141 -0.001483 -0.001806 -0.002096 -0.002337 -0.002517 -0.002623 -0.002645 -0.002576 -0.002412 -0.002155 -0.001809 -0.001387 -0.000902 -0.000374 0.000174 0.000719 0.001240 0.001714 0.002125 0.002457 0.002702 0.002854 0.002912 0.002880 0.002765 0.002577 0.002329 0.002036 0.001712 0.001375 0.001037 0.000713 0.000412 0.000142 -0.000092 -0.000287 -0.000444 -0.000564 -0.000648 -0.000701 -0.000728 -0.000731 -0.000716 -0.000688 -0.000650 -0.000606 -0.000559 -0.000510 -0.000462 -0.000414 -0.000368 -0.000325 -0.000285 -0.000248 -0.000215 -0.000185 -0.000158 -0.000135 -0.000114 -0.000096 -0.000081 -0.000068 -0.000057 -0.000047 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000038 0.000046 0.000055 0.000066 0.000078 0.000093 0.000109 0.000128 0.000150 0.000175 0.000204 0.000236 0.000273 0.000315 0.000361 0.000411 0.000464 0.000521 0.000579 0.000638 0.000695 0.000749 0.000795 0.000832 0.000855 0.000860 0.000846 0.000807 0.000741 0.000645 0.000517 0.000355 0.000161 -0.000062 -0.000309 -0.000572 -0.000840 -0.001103 -0.001351 -0.001570 -0.001752 -0.001887 -0.001966 -0.001981 -0.001927 -0.001803 -0.001607 -0.001346 -0.001026 -0.000659 -0.000259 0.000157 0.000572 0.000969 0.001331 0.001644 0.001898 0.002086 0.002202 0.002247 0.002222 0.002133 0.001987 0.001794 0.001566 0.001313 0.001048 0.000783 0.000528 0.000291 0.000079 -0.000105 -0.000259 -0.000383 -0.000477 -0.000544 -0.000585 -0.000606 -0.000608 -0.000595 -0.000572 -0.000542 -0.000506 -0.000467 -0.000427 -0.000387 -0.000347 -0.000309 -0.000273 -0.000240 -0.000209 -0.000181 -0.000156 -0.000133 -0.000113 -0.000096 -0.000081 -0.000068 -0.000057 -0.000047 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000039 0.000047 0.000056 0.000066 0.000078 0.000092 0.000107 0.000125 0.000146 0.000170 0.000197 0.000227 0.000262 0.000300 0.000341 0.000385 0.000431 0.000479 0.000527 0.000573 0.000617 0.000654 0.000684 0.000703 0.000708 0.000698 0.000669 0.000618 0.000545 0.000446 0.000322 0.000172 0.000000 -0.000189 -0.000390 -0.000595 -0.000795 -0.000981 -0.001146 -0.001282 -0.001382 -0.001440 -0.001450 -0.001410 -0.001318 -0.001173 -0.000979 -0.000742 -0.000469 -0.000171 0.000140 0.000451 0.000748 0.001020 0.001256 0.001447 0.001587 0.001674 0.001707 0.001687 0.001618 0.001506 0.001357 0.001180 0.000985 0.000780 0.000574 0.000376 0.000192 0.000027 -0.000116 -0.000235 -0.000330 -0.000403 -0.000454 -0.000486 -0.000501 -0.000502 -0.000491 -0.000472 -0.000447 -0.000418 -0.000386 -0.000354 -0.000321 -0.000288 -0.000257 -0.000227 -0.000200 -0.000174 -0.000151 -0.000130 -0.000111 -0.000095 -0.000080 -0.000068 -0.000057 -0.000047 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000023 0.000027 0.000033 0.000039 0.000047 0.000055 0.000065 0.000076 0.000089 0.000104 0.000121 0.000140 0.000162 0.000188 0.000216 0.000247 0.000280 0.000316 0.000353 0.000391 0.000430 0.000467 0.000502 0.000533 0.000557 0.000573 0.000579 0.000572 0.000550 0.000513 0.000458 0.000384 0.000290 0.000177 0.000047 -0.000096 -0.000247 -0.000401 -0.000551 -0.000690 -0.000812 -0.000912 -0.000986 -0.001029 -0.001037 -0.001008 -0.000941 -0.000837 -0.000696 -0.000523 -0.000324 -0.000106 0.000123 0.000352 0.000571 0.000772 0.000947 0.001088 0.001191 0.001255 0.001278 0.001261 0.001208 0.001121 0.001007 0.000872 0.000722 0.000565 0.000407 0.000255 0.000115 -0.000012 -0.000121 -0.000212 -0.000285 -0.000340 -0.000378 -0.000401 -0.000412 -0.000411 -0.000402 -0.000386 -0.000366 -0.000342 -0.000316 -0.000290 -0.000263 -0.000237 -0.000211 -0.000187 -0.000164 -0.000143 -0.000124 -0.000107 -0.000092 -0.000078 -0.000066 -0.000056 -0.000047 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000027 0.000033 0.000039 0.000046 0.000054 0.000063 0.000073 0.000085 0.000099 0.000115 0.000133 0.000153 0.000176 0.000201 0.000228 0.000256 0.000286 0.000316 0.000347 0.000377 0.000405 0.000430 0.000450 0.000463 0.000469 0.000465 0.000450 0.000424 0.000384 0.000330 0.000260 0.000177 0.000080 -0.000026 -0.000138 -0.000252 -0.000363 -0.000465 -0.000555 -0.000629 -0.000684 -0.000716 -0.000723 -0.000703 -0.000656 -0.000582 -0.000482 -0.000359 -0.000216 -0.000059 0.000106 0.000272 0.000432 0.000578 0.000705 0.000807 0.000882 0.000927 0.000942 0.000928 0.000886 0.000820 0.000733 0.000630 0.000516 0.000397 0.000278 0.000163 0.000056 -0.000039 -0.000122 -0.000190 -0.000245 -0.000285 -0.000314 -0.000330 -0.000337 -0.000335 -0.000327 -0.000314 -0.000297 -0.000278 -0.000257 -0.000236 -0.000214 -0.000193 -0.000172 -0.000153 -0.000134 -0.000117 -0.000102 -0.000088 -0.000075 -0.000064 -0.000055 -0.000046 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000019 0.000022 0.000027 0.000032 0.000038 0.000044 0.000052 0.000060 0.000070 0.000081 0.000094 0.000108 0.000124 0.000143 0.000162 0.000183 0.000206 0.000229 0.000253 0.000277 0.000301 0.000323 0.000343 0.000359 0.000371 0.000377 0.000375 0.000366 0.000348 0.000320 0.000281 0.000231 0.000171 0.000101 0.000023 -0.000059 -0.000142 -0.000222 -0.000297 -0.000364 -0.000418 -0.000459 -0.000483 -0.000490 -0.000478 -0.000446 -0.000395 -0.000325 -0.000239 -0.000138 -0.000027 0.000090 0.000209 0.000323 0.000428 0.000518 0.000591 0.000644 0.000675 0.000684 0.000671 0.000639 0.000589 0.000523 0.000445 0.000360 0.000270 0.000181 0.000095 0.000015 -0.000056 -0.000118 -0.000169 -0.000209 -0.000239 -0.000259 -0.000270 -0.000274 -0.000272 -0.000264 -0.000253 -0.000239 -0.000224 -0.000207 -0.000190 -0.000173 -0.000156 -0.000139 -0.000124 -0.000109 -0.000095 -0.000083 -0.000072 -0.000062 -0.000053 -0.000045 -0.000038 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000018 0.000022 0.000026 0.000031 0.000036 0.000042 0.000049 0.000057 0.000066 0.000076 0.000087 0.000100 0.000114 0.000130 0.000146 0.000164 0.000182 0.000200 0.000219 0.000238 0.000256 0.000272 0.000285 0.000295 0.000300 0.000301 0.000296 0.000284 0.000265 0.000238 0.000203 0.000160 0.000110 0.000055 -0.000003 -0.000063 -0.000122 -0.000176 -0.000225 -0.000265 -0.000296 -0.000315 -0.000322 -0.000315 -0.000294 -0.000260 -0.000212 -0.000153 -0.000083 -0.000006 0.000076 0.000159 0.000239 0.000313 0.000376 0.000427 0.000463 0.000484 0.000488 0.000477 0.000452 0.000414 0.000364 0.000306 0.000243 0.000176 0.000110 0.000046 -0.000012 -0.000065 -0.000110 -0.000147 -0.000177 -0.000198 -0.000213 -0.000220 -0.000222 -0.000219 -0.000213 -0.000203 -0.000192 -0.000179 -0.000165 -0.000152 -0.000138 -0.000125 -0.000112 -0.000099 -0.000088 -0.000077 -0.000067 -0.000058 -0.000050 -0.000043 -0.000036 -0.000031 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000039 0.000046 0.000053 0.000061 0.000070 0.000080 0.000091 0.000103 0.000115 0.000129 0.000143 0.000157 0.000172 0.000186 0.000200 0.000213 0.000224 0.000232 0.000238 0.000239 0.000237 0.000230 0.000218 0.000200 0.000176 0.000146 0.000112 0.000073 0.000032 -0.000011 -0.000052 -0.000092 -0.000128 -0.000158 -0.000182 -0.000197 -0.000204 -0.000200 -0.000187 -0.000164 -0.000132 -0.000092 -0.000045 0.000008 0.000064 0.000121 0.000176 0.000226 0.000270 0.000304 0.000328 0.000341 0.000342 0.000333 0.000313 0.000284 0.000247 0.000204 0.000157 0.000108 0.000060 0.000014 -0.000029 -0.000067 -0.000100 -0.000127 -0.000149 -0.000164 -0.000174 -0.000179 -0.000180 -0.000177 -0.000171 -0.000162 -0.000153 -0.000142 -0.000132 -0.000121 -0.000110 -0.000099 -0.000089 -0.000079 -0.000070 -0.000062 -0.000054 -0.000047 -0.000040 -0.000035 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000042 0.000048 0.000055 0.000063 0.000071 0.000081 0.000090 0.000100 0.000111 0.000122 0.000133 0.000144 0.000155 0.000166 0.000175 0.000182 0.000187 0.000189 0.000189 0.000185 0.000177 0.000166 0.000150 0.000130 0.000107 0.000080 0.000052 0.000022 -0.000008 -0.000037 -0.000063 -0.000086 -0.000105 -0.000117 -0.000123 -0.000122 -0.000114 -0.000099 -0.000078 -0.000051 -0.000020 0.000016 0.000053 0.000091 0.000128 0.000161 0.000190 0.000213 0.000228 0.000236 0.000235 0.000227 0.000212 0.000190 0.000163 0.000131 0.000097 0.000061 0.000026 -0.000008 -0.000038 -0.000066 -0.000089 -0.000109 -0.000124 -0.000135 -0.000142 -0.000145 -0.000145 -0.000142 -0.000136 -0.000129 -0.000121 -0.000113 -0.000104 -0.000095 -0.000087 -0.000079 -0.000071 -0.000063 -0.000056 -0.000049 -0.000043 -0.000038 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000033 0.000038 0.000043 0.000049 0.000055 0.000062 0.000069 0.000077 0.000085 0.000094 0.000102 0.000111 0.000120 0.000128 0.000135 0.000141 0.000146 0.000148 0.000149 0.000147 0.000143 0.000136 0.000126 0.000113 0.000097 0.000080 0.000060 0.000039 0.000018 -0.000003 -0.000023 -0.000040 -0.000055 -0.000065 -0.000070 -0.000071 -0.000066 -0.000056 -0.000042 -0.000024 -0.000003 0.000019 0.000044 0.000068 0.000092 0.000114 0.000132 0.000147 0.000156 0.000160 0.000158 0.000151 0.000139 0.000123 0.000103 0.000079 0.000054 0.000029 0.000003 -0.000021 -0.000042 -0.000062 -0.000078 -0.000092 -0.000103 -0.000110 -0.000115 -0.000117 -0.000116 -0.000113 -0.000109 -0.000103 -0.000096 -0.000089 -0.000082 -0.000075 -0.000068 -0.000062 -0.000056 -0.000050 -0.000044 -0.000039 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000022 0.000026 0.000029 0.000033 0.000038 0.000042 0.000047 0.000053 0.000059 0.000065 0.000071 0.000078 0.000085 0.000091 0.000098 0.000104 0.000109 0.000113 0.000115 0.000117 0.000116 0.000114 0.000110 0.000104 0.000096 0.000086 0.000074 0.000060 0.000046 0.000031 0.000016 0.000001 -0.000013 -0.000024 -0.000032 -0.000037 -0.000037 -0.000034 -0.000028 -0.000018 -0.000007 0.000006 0.000021 0.000036 0.000051 0.000065 0.000079 0.000090 0.000099 0.000104 0.000106 0.000103 0.000098 0.000088 0.000076 0.000061 0.000044 0.000026 0.000007 -0.000011 -0.000028 -0.000043 -0.000056 -0.000068 -0.000077 -0.000084 -0.000089 -0.000093 -0.000094 -0.000093 -0.000090 -0.000086 -0.000081 -0.000076 -0.000070 -0.000064 -0.000059 -0.000053 -0.000048 -0.000043 -0.000039 -0.000035 -0.000031 -0.000027 -0.000024 -0.000020 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000029 0.000032 0.000036 0.000040 0.000044 0.000049 0.000054 0.000059 0.000064 0.000069 0.000075 0.000079 0.000083 0.000087 0.000089 0.000091 0.000091 0.000090 0.000088 0.000085 0.000080 0.000073 0.000065 0.000056 0.000046 0.000035 0.000024 0.000013 0.000003 -0.000006 -0.000013 -0.000016 -0.000017 -0.000015 -0.000011 -0.000004 0.000003 0.000011 0.000020 0.000029 0.000037 0.000046 0.000054 0.000060 0.000065 0.000067 0.000067 0.000065 0.000060 0.000053 0.000043 0.000032 0.000020 0.000007 -0.000006 -0.000019 -0.000031 -0.000041 -0.000050 -0.000058 -0.000064 -0.000069 -0.000072 -0.000074 -0.000074 -0.000073 -0.000071 -0.000068 -0.000064 -0.000060 -0.000055 -0.000050 -0.000046 -0.000041 -0.000037 -0.000034 -0.000030 -0.000027 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000024 0.000026 0.000029 0.000033 0.000036 0.000040 0.000044 0.000048 0.000052 0.000056 0.000060 0.000063 0.000066 0.000068 0.000070 0.000071 0.000071 0.000070 0.000068 0.000065 0.000060 0.000055 0.000049 0.000042 0.000034 0.000026 0.000018 0.000010 0.000003 -0.000002 -0.000005 -0.000005 -0.000004 -0.000001 0.000004 0.000008 0.000013 0.000018 0.000022 0.000027 0.000031 0.000035 0.000039 0.000041 0.000042 0.000041 0.000039 0.000034 0.000029 0.000022 0.000014 0.000005 -0.000005 -0.000014 -0.000023 -0.000031 -0.000038 -0.000044 -0.000049 -0.000053 -0.000056 -0.000058 -0.000059 -0.000059 -0.000058 -0.000056 -0.000053 -0.000050 -0.000046 -0.000043 -0.000039 -0.000035 -0.000032 -0.000029 -0.000026 -0.000023 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000016 0.000017 0.000019 0.000022 0.000024 0.000027 0.000030 0.000033 0.000036 0.000039 0.000042 0.000045 0.000048 0.000050 0.000052 0.000054 0.000055 0.000055 0.000055 0.000054 0.000052 0.000049 0.000045 0.000041 0.000036 0.000030 0.000024 0.000018 0.000013 0.000008 0.000004 0.000002 0.000001 0.000002 0.000004 0.000007 0.000010 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000024 0.000025 0.000024 0.000023 0.000021 0.000017 0.000013 0.000008 0.000002 -0.000005 -0.000011 -0.000018 -0.000024 -0.000029 -0.000034 -0.000037 -0.000040 -0.000043 -0.000044 -0.000045 -0.000046 -0.000046 -0.000045 -0.000043 -0.000041 -0.000039 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000016 0.000017 0.000019 0.000022 0.000024 0.000027 0.000029 0.000032 0.000034 0.000036 0.000038 0.000040 0.000041 0.000042 0.000042 0.000042 0.000042 0.000040 0.000038 0.000036 0.000033 0.000029 0.000025 0.000021 0.000017 0.000012 0.000009 0.000006 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000013 0.000014 0.000013 0.000013 0.000011 0.000009 0.000006 0.000003 -0.000001 -0.000005 -0.000010 -0.000014 -0.000018 -0.000022 -0.000026 -0.000029 -0.000031 -0.000033 -0.000034 -0.000035 -0.000035 -0.000035 -0.000035 -0.000034 -0.000033 -0.000031 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000030 0.000031 0.000032 0.000032 0.000032 0.000032 0.000031 0.000030 0.000028 0.000026 0.000023 0.000020 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000002 -0.000001 -0.000003 -0.000006 -0.000009 -0.000012 -0.000015 -0.000017 -0.000020 -0.000022 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000027 -0.000026 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000016 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000024 0.000024 0.000024 0.000023 0.000022 0.000021 0.000019 0.000018 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000005 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000000 -0.000001 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000018 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000018 0.000018 0.000018 0.000018 0.000017 0.000017 0.000016 0.000014 0.000013 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode5_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000012 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000019 -0.000019 -0.000020 -0.000020 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000015 -0.000016 -0.000017 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000025 -0.000026 -0.000026 -0.000026 -0.000025 -0.000025 -0.000024 -0.000023 -0.000022 -0.000020 -0.000019 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000017 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000029 -0.000030 -0.000031 -0.000032 -0.000033 -0.000033 -0.000033 -0.000033 -0.000033 -0.000032 -0.000031 -0.000029 -0.000028 -0.000026 -0.000024 -0.000022 -0.000021 -0.000019 -0.000017 -0.000016 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000019 -0.000021 -0.000023 -0.000026 -0.000028 -0.000030 -0.000033 -0.000035 -0.000037 -0.000039 -0.000040 -0.000041 -0.000042 -0.000042 -0.000042 -0.000042 -0.000042 -0.000041 -0.000039 -0.000037 -0.000035 -0.000033 -0.000031 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000039 -0.000042 -0.000044 -0.000047 -0.000049 -0.000051 -0.000052 -0.000053 -0.000054 -0.000054 -0.000054 -0.000053 -0.000052 -0.000050 -0.000048 -0.000045 -0.000042 -0.000039 -0.000036 -0.000033 -0.000030 -0.000027 -0.000025 -0.000023 -0.000020 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000031 -0.000034 -0.000038 -0.000042 -0.000045 -0.000049 -0.000053 -0.000056 -0.000059 -0.000062 -0.000064 -0.000066 -0.000067 -0.000068 -0.000068 -0.000068 -0.000067 -0.000065 -0.000063 -0.000060 -0.000057 -0.000053 -0.000049 -0.000045 -0.000041 -0.000037 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000034 -0.000038 -0.000043 -0.000047 -0.000052 -0.000057 -0.000062 -0.000066 -0.000070 -0.000074 -0.000077 -0.000080 -0.000082 -0.000084 -0.000085 -0.000085 -0.000085 -0.000083 -0.000081 -0.000078 -0.000075 -0.000071 -0.000066 -0.000061 -0.000056 -0.000051 -0.000047 -0.000042 -0.000038 -0.000034 -0.000030 -0.000027 -0.000023 -0.000020 -0.000017 -0.000013 -0.000011 -0.000008 -0.000006 -0.000005 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000047 -0.000053 -0.000059 -0.000065 -0.000071 -0.000077 -0.000082 -0.000087 -0.000092 -0.000096 -0.000099 -0.000102 -0.000104 -0.000105 -0.000105 -0.000105 -0.000103 -0.000101 -0.000097 -0.000093 -0.000088 -0.000082 -0.000076 -0.000070 -0.000064 -0.000058 -0.000052 -0.000047 -0.000042 -0.000037 -0.000033 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000013 -0.000016 -0.000020 -0.000023 -0.000028 -0.000033 -0.000039 -0.000045 -0.000051 -0.000058 -0.000066 -0.000073 -0.000080 -0.000088 -0.000095 -0.000101 -0.000107 -0.000112 -0.000117 -0.000121 -0.000125 -0.000127 -0.000129 -0.000129 -0.000129 -0.000127 -0.000124 -0.000120 -0.000114 -0.000108 -0.000101 -0.000094 -0.000086 -0.000078 -0.000071 -0.000064 -0.000057 -0.000051 -0.000045 -0.000039 -0.000034 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000006 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000027 -0.000033 -0.000039 -0.000046 -0.000054 -0.000062 -0.000071 -0.000080 -0.000089 -0.000098 -0.000107 -0.000116 -0.000123 -0.000130 -0.000137 -0.000143 -0.000147 -0.000151 -0.000154 -0.000156 -0.000157 -0.000156 -0.000154 -0.000151 -0.000146 -0.000140 -0.000132 -0.000123 -0.000114 -0.000105 -0.000095 -0.000086 -0.000077 -0.000069 -0.000061 -0.000054 -0.000047 -0.000040 -0.000034 -0.000028 -0.000023 -0.000018 -0.000014 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000056 -0.000065 -0.000076 -0.000086 -0.000097 -0.000108 -0.000119 -0.000130 -0.000140 -0.000149 -0.000158 -0.000165 -0.000172 -0.000178 -0.000183 -0.000186 -0.000189 -0.000190 -0.000189 -0.000186 -0.000182 -0.000176 -0.000169 -0.000160 -0.000149 -0.000138 -0.000127 -0.000115 -0.000104 -0.000093 -0.000083 -0.000074 -0.000065 -0.000056 -0.000048 -0.000040 -0.000033 -0.000027 -0.000021 -0.000016 -0.000012 -0.000008 -0.000005 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000018 -0.000024 -0.000030 -0.000038 -0.000046 -0.000056 -0.000067 -0.000078 -0.000091 -0.000104 -0.000117 -0.000131 -0.000144 -0.000157 -0.000169 -0.000180 -0.000190 -0.000199 -0.000207 -0.000214 -0.000219 -0.000223 -0.000226 -0.000227 -0.000226 -0.000224 -0.000219 -0.000211 -0.000202 -0.000191 -0.000179 -0.000166 -0.000152 -0.000138 -0.000125 -0.000112 -0.000099 -0.000088 -0.000076 -0.000066 -0.000056 -0.000047 -0.000038 -0.000031 -0.000024 -0.000018 -0.000013 -0.000009 -0.000006 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000001 -0.000000 -0.000002 -0.000006 -0.000009 -0.000014 -0.000020 -0.000027 -0.000035 -0.000044 -0.000055 -0.000067 -0.000080 -0.000094 -0.000109 -0.000124 -0.000140 -0.000156 -0.000172 -0.000187 -0.000202 -0.000215 -0.000227 -0.000238 -0.000247 -0.000255 -0.000262 -0.000267 -0.000270 -0.000271 -0.000270 -0.000266 -0.000260 -0.000252 -0.000241 -0.000228 -0.000213 -0.000198 -0.000181 -0.000165 -0.000148 -0.000133 -0.000118 -0.000104 -0.000090 -0.000077 -0.000066 -0.000054 -0.000044 -0.000035 -0.000027 -0.000020 -0.000014 -0.000009 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 -0.000001 -0.000005 -0.000010 -0.000015 -0.000023 -0.000031 -0.000041 -0.000052 -0.000065 -0.000079 -0.000095 -0.000111 -0.000129 -0.000148 -0.000167 -0.000186 -0.000205 -0.000223 -0.000240 -0.000255 -0.000270 -0.000282 -0.000294 -0.000303 -0.000311 -0.000316 -0.000320 -0.000321 -0.000320 -0.000316 -0.000308 -0.000298 -0.000285 -0.000270 -0.000253 -0.000234 -0.000215 -0.000195 -0.000176 -0.000157 -0.000139 -0.000122 -0.000106 -0.000091 -0.000076 -0.000063 -0.000050 -0.000039 -0.000030 -0.000022 -0.000015 -0.000009 -0.000005 -0.000002 0.000000 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000004 0.000001 -0.000004 -0.000010 -0.000017 -0.000025 -0.000036 -0.000048 -0.000061 -0.000076 -0.000093 -0.000112 -0.000132 -0.000153 -0.000175 -0.000198 -0.000220 -0.000242 -0.000263 -0.000283 -0.000302 -0.000319 -0.000334 -0.000347 -0.000358 -0.000367 -0.000374 -0.000378 -0.000379 -0.000377 -0.000372 -0.000363 -0.000351 -0.000336 -0.000318 -0.000298 -0.000276 -0.000253 -0.000230 -0.000207 -0.000185 -0.000164 -0.000143 -0.000124 -0.000106 -0.000088 -0.000072 -0.000057 -0.000044 -0.000033 -0.000023 -0.000015 -0.000009 -0.000004 -0.000000 0.000002 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000008 0.000006 0.000002 -0.000003 -0.000010 -0.000018 -0.000029 -0.000041 -0.000055 -0.000071 -0.000089 -0.000109 -0.000131 -0.000155 -0.000180 -0.000206 -0.000232 -0.000258 -0.000284 -0.000309 -0.000333 -0.000355 -0.000375 -0.000393 -0.000408 -0.000422 -0.000432 -0.000439 -0.000444 -0.000445 -0.000443 -0.000436 -0.000426 -0.000412 -0.000394 -0.000373 -0.000350 -0.000324 -0.000298 -0.000271 -0.000244 -0.000217 -0.000192 -0.000168 -0.000145 -0.000122 -0.000102 -0.000082 -0.000065 -0.000049 -0.000036 -0.000024 -0.000015 -0.000008 -0.000002 0.000002 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000013 0.000013 0.000012 0.000009 0.000005 -0.000001 -0.000009 -0.000020 -0.000032 -0.000046 -0.000063 -0.000082 -0.000103 -0.000127 -0.000152 -0.000180 -0.000209 -0.000240 -0.000271 -0.000302 -0.000332 -0.000361 -0.000389 -0.000415 -0.000439 -0.000460 -0.000478 -0.000493 -0.000505 -0.000514 -0.000519 -0.000520 -0.000517 -0.000509 -0.000497 -0.000481 -0.000460 -0.000436 -0.000409 -0.000379 -0.000348 -0.000316 -0.000285 -0.000254 -0.000224 -0.000195 -0.000168 -0.000141 -0.000117 -0.000094 -0.000073 -0.000055 -0.000039 -0.000026 -0.000015 -0.000006 0.000000 0.000005 0.000008 0.000010 0.000011 0.000011 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000017 0.000015 0.000012 0.000007 0.000000 -0.000009 -0.000021 -0.000036 -0.000053 -0.000072 -0.000094 -0.000119 -0.000146 -0.000176 -0.000208 -0.000242 -0.000277 -0.000313 -0.000349 -0.000385 -0.000419 -0.000451 -0.000482 -0.000509 -0.000534 -0.000555 -0.000573 -0.000587 -0.000597 -0.000603 -0.000604 -0.000600 -0.000591 -0.000577 -0.000558 -0.000534 -0.000506 -0.000475 -0.000440 -0.000405 -0.000368 -0.000331 -0.000295 -0.000260 -0.000226 -0.000193 -0.000162 -0.000133 -0.000106 -0.000082 -0.000060 -0.000042 -0.000026 -0.000014 -0.000004 0.000003 0.000009 0.000012 0.000014 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000020 0.000021 0.000021 0.000019 0.000016 0.000010 0.000002 -0.000009 -0.000023 -0.000039 -0.000059 -0.000081 -0.000107 -0.000135 -0.000167 -0.000201 -0.000238 -0.000277 -0.000318 -0.000360 -0.000401 -0.000443 -0.000482 -0.000520 -0.000555 -0.000588 -0.000617 -0.000642 -0.000662 -0.000679 -0.000690 -0.000697 -0.000698 -0.000693 -0.000683 -0.000666 -0.000644 -0.000617 -0.000584 -0.000548 -0.000509 -0.000467 -0.000425 -0.000382 -0.000340 -0.000299 -0.000259 -0.000221 -0.000185 -0.000151 -0.000119 -0.000091 -0.000066 -0.000044 -0.000026 -0.000012 -0.000001 0.000007 0.000013 0.000017 0.000019 0.000020 0.000020 0.000019 0.000018 0.000016 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000024 0.000025 0.000025 0.000023 0.000019 0.000013 0.000004 -0.000009 -0.000024 -0.000043 -0.000066 -0.000091 -0.000120 -0.000153 -0.000189 -0.000228 -0.000270 -0.000315 -0.000362 -0.000410 -0.000458 -0.000505 -0.000551 -0.000595 -0.000636 -0.000673 -0.000707 -0.000736 -0.000760 -0.000779 -0.000793 -0.000800 -0.000801 -0.000796 -0.000784 -0.000765 -0.000739 -0.000708 -0.000671 -0.000629 -0.000584 -0.000536 -0.000487 -0.000437 -0.000388 -0.000341 -0.000295 -0.000250 -0.000209 -0.000169 -0.000133 -0.000100 -0.000071 -0.000047 -0.000026 -0.000010 0.000003 0.000012 0.000018 0.000022 0.000025 0.000025 0.000025 0.000024 0.000023 0.000021 0.000019 0.000017 0.000016 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000025 0.000027 0.000029 0.000030 0.000030 0.000028 0.000024 0.000016 0.000006 -0.000008 -0.000026 -0.000048 -0.000073 -0.000102 -0.000135 -0.000172 -0.000212 -0.000257 -0.000305 -0.000356 -0.000409 -0.000463 -0.000518 -0.000572 -0.000625 -0.000675 -0.000722 -0.000766 -0.000805 -0.000838 -0.000867 -0.000889 -0.000905 -0.000913 -0.000915 -0.000909 -0.000895 -0.000873 -0.000843 -0.000807 -0.000765 -0.000717 -0.000665 -0.000610 -0.000554 -0.000497 -0.000440 -0.000385 -0.000332 -0.000282 -0.000234 -0.000189 -0.000147 -0.000110 -0.000077 -0.000049 -0.000026 -0.000007 0.000007 0.000017 0.000024 0.000029 0.000031 0.000032 0.000031 0.000030 0.000028 0.000026 0.000024 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000019 0.000022 0.000024 0.000027 0.000030 0.000032 0.000034 0.000035 0.000035 0.000033 0.000028 0.000020 0.000008 -0.000008 -0.000028 -0.000052 -0.000080 -0.000113 -0.000150 -0.000192 -0.000238 -0.000288 -0.000342 -0.000399 -0.000459 -0.000520 -0.000582 -0.000644 -0.000704 -0.000761 -0.000815 -0.000864 -0.000909 -0.000948 -0.000981 -0.001007 -0.001025 -0.001036 -0.001038 -0.001031 -0.001015 -0.000990 -0.000956 -0.000915 -0.000866 -0.000812 -0.000752 -0.000690 -0.000625 -0.000560 -0.000496 -0.000433 -0.000373 -0.000315 -0.000260 -0.000209 -0.000162 -0.000120 -0.000083 -0.000051 -0.000025 -0.000004 0.000011 0.000023 0.000031 0.000036 0.000038 0.000038 0.000037 0.000036 0.000033 0.000031 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000029 0.000032 0.000035 0.000038 0.000040 0.000041 0.000040 0.000038 0.000032 0.000023 0.000010 -0.000007 -0.000030 -0.000056 -0.000088 -0.000125 -0.000166 -0.000213 -0.000264 -0.000320 -0.000380 -0.000444 -0.000511 -0.000580 -0.000649 -0.000718 -0.000786 -0.000851 -0.000912 -0.000968 -0.001020 -0.001065 -0.001103 -0.001133 -0.001155 -0.001167 -0.001169 -0.001162 -0.001144 -0.001115 -0.001077 -0.001030 -0.000975 -0.000913 -0.000845 -0.000774 -0.000701 -0.000627 -0.000554 -0.000483 -0.000415 -0.000350 -0.000288 -0.000231 -0.000178 -0.000131 -0.000089 -0.000054 -0.000025 -0.000002 0.000016 0.000029 0.000038 0.000043 0.000045 0.000045 0.000044 0.000042 0.000039 0.000037 0.000034 0.000031 0.000028 0.000025 0.000022 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000031 0.000034 0.000038 0.000041 0.000044 0.000046 0.000047 0.000046 0.000043 0.000037 0.000027 0.000012 -0.000007 -0.000032 -0.000062 -0.000097 -0.000138 -0.000184 -0.000235 -0.000292 -0.000354 -0.000421 -0.000492 -0.000566 -0.000642 -0.000719 -0.000796 -0.000871 -0.000944 -0.001013 -0.001077 -0.001136 -0.001187 -0.001231 -0.001266 -0.001291 -0.001305 -0.001309 -0.001300 -0.001280 -0.001249 -0.001206 -0.001152 -0.001090 -0.001020 -0.000943 -0.000863 -0.000781 -0.000698 -0.000616 -0.000536 -0.000459 -0.000387 -0.000318 -0.000254 -0.000195 -0.000143 -0.000097 -0.000058 -0.000026 0.000000 0.000020 0.000035 0.000044 0.000050 0.000053 0.000053 0.000051 0.000049 0.000046 0.000042 0.000039 0.000036 0.000032 0.000029 0.000026 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000025 0.000029 0.000032 0.000036 0.000040 0.000044 0.000047 0.000050 0.000052 0.000052 0.000051 0.000048 0.000041 0.000030 0.000014 -0.000008 -0.000035 -0.000068 -0.000107 -0.000152 -0.000203 -0.000260 -0.000322 -0.000391 -0.000464 -0.000542 -0.000623 -0.000707 -0.000791 -0.000876 -0.000960 -0.001040 -0.001117 -0.001190 -0.001256 -0.001314 -0.001364 -0.001404 -0.001433 -0.001450 -0.001455 -0.001446 -0.001424 -0.001388 -0.001340 -0.001281 -0.001211 -0.001132 -0.001047 -0.000957 -0.000864 -0.000772 -0.000681 -0.000592 -0.000507 -0.000426 -0.000350 -0.000279 -0.000215 -0.000157 -0.000106 -0.000063 -0.000027 0.000001 0.000023 0.000039 0.000050 0.000057 0.000060 0.000060 0.000058 0.000055 0.000052 0.000048 0.000044 0.000041 0.000037 0.000033 0.000030 0.000027 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000038 0.000042 0.000046 0.000050 0.000053 0.000056 0.000058 0.000058 0.000057 0.000052 0.000044 0.000032 0.000014 -0.000010 -0.000040 -0.000076 -0.000119 -0.000168 -0.000224 -0.000287 -0.000355 -0.000430 -0.000510 -0.000594 -0.000683 -0.000774 -0.000866 -0.000959 -0.001051 -0.001140 -0.001225 -0.001305 -0.001379 -0.001445 -0.001501 -0.001547 -0.001580 -0.001600 -0.001605 -0.001596 -0.001572 -0.001533 -0.001480 -0.001414 -0.001336 -0.001249 -0.001154 -0.001055 -0.000953 -0.000850 -0.000749 -0.000651 -0.000558 -0.000469 -0.000385 -0.000308 -0.000237 -0.000174 -0.000118 -0.000071 -0.000031 0.000000 0.000025 0.000043 0.000055 0.000063 0.000066 0.000067 0.000065 0.000062 0.000058 0.000054 0.000050 0.000046 0.000042 0.000038 0.000034 0.000030 0.000027 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000023 0.000026 0.000030 0.000035 0.000039 0.000044 0.000048 0.000052 0.000056 0.000060 0.000062 0.000064 0.000063 0.000061 0.000056 0.000046 0.000032 0.000012 -0.000014 -0.000047 -0.000087 -0.000134 -0.000188 -0.000249 -0.000317 -0.000392 -0.000472 -0.000559 -0.000650 -0.000746 -0.000844 -0.000944 -0.001045 -0.001144 -0.001242 -0.001335 -0.001423 -0.001505 -0.001578 -0.001641 -0.001691 -0.001729 -0.001751 -0.001758 -0.001749 -0.001723 -0.001680 -0.001622 -0.001550 -0.001465 -0.001369 -0.001266 -0.001156 -0.001044 -0.000932 -0.000822 -0.000715 -0.000612 -0.000515 -0.000425 -0.000340 -0.000263 -0.000194 -0.000134 -0.000082 -0.000038 -0.000003 0.000024 0.000044 0.000058 0.000067 0.000071 0.000073 0.000071 0.000068 0.000064 0.000060 0.000056 0.000051 0.000047 0.000042 0.000038 0.000034 0.000030 0.000026 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000031 0.000035 0.000040 0.000045 0.000050 0.000055 0.000059 0.000063 0.000066 0.000068 0.000069 0.000068 0.000064 0.000057 0.000046 0.000030 0.000008 -0.000022 -0.000058 -0.000102 -0.000154 -0.000212 -0.000279 -0.000352 -0.000433 -0.000520 -0.000613 -0.000711 -0.000814 -0.000919 -0.001027 -0.001135 -0.001242 -0.001347 -0.001448 -0.001544 -0.001632 -0.001712 -0.001780 -0.001836 -0.001877 -0.001902 -0.001910 -0.001900 -0.001873 -0.001827 -0.001765 -0.001687 -0.001595 -0.001492 -0.001379 -0.001261 -0.001140 -0.001018 -0.000899 -0.000783 -0.000672 -0.000567 -0.000469 -0.000378 -0.000294 -0.000219 -0.000154 -0.000097 -0.000049 -0.000011 0.000020 0.000042 0.000059 0.000069 0.000075 0.000077 0.000076 0.000074 0.000070 0.000066 0.000061 0.000057 0.000052 0.000047 0.000043 0.000038 0.000034 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000035 0.000041 0.000046 0.000051 0.000056 0.000061 0.000065 0.000069 0.000071 0.000073 0.000072 0.000070 0.000065 0.000056 0.000043 0.000024 -0.000002 -0.000035 -0.000075 -0.000123 -0.000179 -0.000243 -0.000315 -0.000394 -0.000481 -0.000574 -0.000674 -0.000778 -0.000888 -0.001000 -0.001114 -0.001229 -0.001343 -0.001455 -0.001563 -0.001665 -0.001759 -0.001844 -0.001917 -0.001977 -0.002021 -0.002048 -0.002057 -0.002047 -0.002018 -0.001970 -0.001904 -0.001821 -0.001724 -0.001614 -0.001494 -0.001368 -0.001238 -0.001108 -0.000980 -0.000856 -0.000738 -0.000625 -0.000520 -0.000422 -0.000332 -0.000251 -0.000180 -0.000118 -0.000066 -0.000024 0.000010 0.000036 0.000055 0.000068 0.000076 0.000079 0.000080 0.000078 0.000075 0.000071 0.000067 0.000062 0.000057 0.000052 0.000047 0.000042 0.000037 0.000033 0.000028 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000035 0.000040 0.000046 0.000051 0.000057 0.000062 0.000067 0.000071 0.000074 0.000076 0.000076 0.000074 0.000070 0.000063 0.000052 0.000035 0.000012 -0.000017 -0.000054 -0.000099 -0.000153 -0.000214 -0.000283 -0.000360 -0.000445 -0.000537 -0.000637 -0.000743 -0.000854 -0.000970 -0.001088 -0.001209 -0.001329 -0.001449 -0.001566 -0.001679 -0.001786 -0.001884 -0.001973 -0.002049 -0.002111 -0.002157 -0.002185 -0.002194 -0.002184 -0.002154 -0.002104 -0.002036 -0.001950 -0.001848 -0.001733 -0.001608 -0.001476 -0.001340 -0.001203 -0.001067 -0.000936 -0.000810 -0.000691 -0.000579 -0.000474 -0.000378 -0.000292 -0.000215 -0.000148 -0.000091 -0.000044 -0.000005 0.000024 0.000047 0.000063 0.000073 0.000079 0.000081 0.000081 0.000079 0.000075 0.000071 0.000066 0.000061 0.000056 0.000051 0.000046 0.000041 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000028 0.000034 0.000039 0.000045 0.000051 0.000057 0.000062 0.000067 0.000072 0.000076 0.000078 0.000078 0.000077 0.000074 0.000067 0.000057 0.000042 0.000021 -0.000006 -0.000040 -0.000083 -0.000133 -0.000192 -0.000258 -0.000333 -0.000416 -0.000507 -0.000605 -0.000711 -0.000823 -0.000940 -0.001061 -0.001185 -0.001311 -0.001436 -0.001560 -0.001680 -0.001796 -0.001904 -0.002004 -0.002094 -0.002171 -0.002233 -0.002278 -0.002306 -0.002316 -0.002305 -0.002275 -0.002225 -0.002156 -0.002069 -0.001965 -0.001848 -0.001720 -0.001584 -0.001443 -0.001301 -0.001161 -0.001024 -0.000892 -0.000767 -0.000648 -0.000538 -0.000436 -0.000343 -0.000261 -0.000188 -0.000126 -0.000073 -0.000030 0.000005 0.000031 0.000051 0.000065 0.000074 0.000079 0.000081 0.000081 0.000078 0.000075 0.000070 0.000065 0.000060 0.000055 0.000050 0.000044 0.000039 0.000034 0.000030 0.000025 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000026 0.000031 0.000037 0.000043 0.000049 0.000055 0.000061 0.000067 0.000072 0.000076 0.000079 0.000080 0.000079 0.000076 0.000069 0.000059 0.000045 0.000026 0.000000 -0.000032 -0.000073 -0.000121 -0.000178 -0.000243 -0.000316 -0.000397 -0.000487 -0.000584 -0.000688 -0.000799 -0.000917 -0.001039 -0.001165 -0.001293 -0.001422 -0.001549 -0.001674 -0.001795 -0.001910 -0.002017 -0.002115 -0.002202 -0.002276 -0.002336 -0.002379 -0.002406 -0.002414 -0.002404 -0.002374 -0.002326 -0.002258 -0.002173 -0.002071 -0.001955 -0.001827 -0.001691 -0.001549 -0.001405 -0.001261 -0.001121 -0.000985 -0.000854 -0.000731 -0.000615 -0.000508 -0.000410 -0.000321 -0.000242 -0.000173 -0.000115 -0.000065 -0.000025 0.000007 0.000033 0.000051 0.000065 0.000073 0.000078 0.000080 0.000079 0.000077 0.000073 0.000069 0.000064 0.000058 0.000053 0.000047 0.000042 0.000037 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000019 0.000024 0.000029 0.000034 0.000040 0.000047 0.000053 0.000060 0.000066 0.000071 0.000076 0.000079 0.000081 0.000080 0.000077 0.000070 0.000060 0.000046 0.000027 0.000002 -0.000030 -0.000069 -0.000117 -0.000172 -0.000237 -0.000309 -0.000390 -0.000478 -0.000574 -0.000678 -0.000788 -0.000905 -0.001027 -0.001154 -0.001283 -0.001413 -0.001543 -0.001669 -0.001792 -0.001909 -0.002019 -0.002120 -0.002212 -0.002291 -0.002359 -0.002412 -0.002451 -0.002474 -0.002481 -0.002472 -0.002444 -0.002400 -0.002337 -0.002258 -0.002162 -0.002052 -0.001929 -0.001796 -0.001657 -0.001514 -0.001371 -0.001229 -0.001091 -0.000957 -0.000830 -0.000710 -0.000598 -0.000494 -0.000399 -0.000313 -0.000238 -0.000172 -0.000115 -0.000067 -0.000027 0.000004 0.000029 0.000048 0.000062 0.000070 0.000075 0.000077 0.000077 0.000074 0.000071 0.000066 0.000061 0.000056 0.000050 0.000045 0.000039 0.000034 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000031 0.000037 0.000043 0.000050 0.000057 0.000063 0.000069 0.000074 0.000078 0.000080 0.000080 0.000077 0.000071 0.000061 0.000046 0.000026 0.000001 -0.000031 -0.000070 -0.000118 -0.000174 -0.000238 -0.000312 -0.000393 -0.000482 -0.000579 -0.000683 -0.000793 -0.000910 -0.001032 -0.001158 -0.001287 -0.001417 -0.001547 -0.001674 -0.001796 -0.001912 -0.002020 -0.002119 -0.002209 -0.002287 -0.002355 -0.002410 -0.002453 -0.002484 -0.002502 -0.002507 -0.002499 -0.002476 -0.002438 -0.002386 -0.002317 -0.002233 -0.002134 -0.002022 -0.001899 -0.001768 -0.001631 -0.001491 -0.001352 -0.001214 -0.001079 -0.000950 -0.000826 -0.000709 -0.000599 -0.000498 -0.000405 -0.000321 -0.000247 -0.000181 -0.000124 -0.000076 -0.000036 -0.000003 0.000023 0.000042 0.000056 0.000066 0.000071 0.000073 0.000073 0.000071 0.000067 0.000062 0.000057 0.000052 0.000047 0.000042 0.000037 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000023 0.000028 0.000033 0.000039 0.000046 0.000053 0.000059 0.000066 0.000071 0.000076 0.000079 0.000079 0.000076 0.000070 0.000060 0.000045 0.000024 -0.000002 -0.000035 -0.000075 -0.000124 -0.000181 -0.000247 -0.000322 -0.000406 -0.000498 -0.000597 -0.000704 -0.000816 -0.000934 -0.001057 -0.001183 -0.001313 -0.001443 -0.001572 -0.001697 -0.001817 -0.001929 -0.002033 -0.002125 -0.002207 -0.002277 -0.002335 -0.002383 -0.002420 -0.002448 -0.002467 -0.002478 -0.002481 -0.002475 -0.002459 -0.002433 -0.002396 -0.002345 -0.002279 -0.002200 -0.002106 -0.001999 -0.001882 -0.001757 -0.001626 -0.001492 -0.001358 -0.001225 -0.001094 -0.000968 -0.000847 -0.000732 -0.000623 -0.000522 -0.000429 -0.000344 -0.000267 -0.000199 -0.000140 -0.000090 -0.000048 -0.000013 0.000014 0.000035 0.000050 0.000060 0.000066 0.000068 0.000068 0.000066 0.000063 0.000058 0.000053 0.000048 0.000043 0.000038 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000019 0.000024 0.000029 0.000035 0.000041 0.000048 0.000054 0.000061 0.000067 0.000072 0.000076 0.000077 0.000075 0.000069 0.000059 0.000043 0.000022 -0.000006 -0.000040 -0.000082 -0.000133 -0.000192 -0.000261 -0.000339 -0.000426 -0.000523 -0.000627 -0.000739 -0.000856 -0.000979 -0.001105 -0.001234 -0.001365 -0.001496 -0.001625 -0.001749 -0.001866 -0.001974 -0.002070 -0.002153 -0.002222 -0.002277 -0.002318 -0.002348 -0.002367 -0.002379 -0.002385 -0.002388 -0.002389 -0.002389 -0.002387 -0.002383 -0.002374 -0.002358 -0.002333 -0.002296 -0.002244 -0.002178 -0.002097 -0.002001 -0.001895 -0.001778 -0.001655 -0.001528 -0.001399 -0.001269 -0.001141 -0.001016 -0.000895 -0.000778 -0.000668 -0.000563 -0.000466 -0.000377 -0.000296 -0.000224 -0.000161 -0.000107 -0.000062 -0.000025 0.000004 0.000026 0.000042 0.000053 0.000059 0.000062 0.000063 0.000061 0.000058 0.000054 0.000049 0.000045 0.000040 0.000035 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000020 0.000025 0.000030 0.000036 0.000042 0.000049 0.000055 0.000062 0.000067 0.000071 0.000073 0.000072 0.000067 0.000057 0.000041 0.000019 -0.000010 -0.000046 -0.000091 -0.000144 -0.000206 -0.000278 -0.000361 -0.000453 -0.000555 -0.000666 -0.000786 -0.000911 -0.001041 -0.001175 -0.001311 -0.001447 -0.001582 -0.001713 -0.001838 -0.001954 -0.002058 -0.002147 -0.002218 -0.002272 -0.002307 -0.002324 -0.002326 -0.002316 -0.002298 -0.002275 -0.002252 -0.002233 -0.002221 -0.002218 -0.002223 -0.002234 -0.002250 -0.002265 -0.002276 -0.002277 -0.002265 -0.002237 -0.002191 -0.002128 -0.002047 -0.001953 -0.001846 -0.001730 -0.001607 -0.001481 -0.001352 -0.001223 -0.001094 -0.000969 -0.000846 -0.000729 -0.000617 -0.000512 -0.000416 -0.000329 -0.000251 -0.000184 -0.000126 -0.000078 -0.000038 -0.000007 0.000016 0.000034 0.000045 0.000053 0.000056 0.000057 0.000056 0.000053 0.000050 0.000046 0.000041 0.000037 0.000032 0.000028 0.000024 0.000021 0.000017 0.000014 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000037 0.000043 0.000049 0.000055 0.000061 0.000065 0.000068 0.000067 0.000063 0.000054 0.000039 0.000017 -0.000013 -0.000051 -0.000098 -0.000155 -0.000221 -0.000298 -0.000385 -0.000484 -0.000593 -0.000713 -0.000841 -0.000977 -0.001119 -0.001265 -0.001412 -0.001558 -0.001702 -0.001840 -0.001970 -0.002089 -0.002192 -0.002276 -0.002339 -0.002377 -0.002390 -0.002379 -0.002346 -0.002295 -0.002232 -0.002163 -0.002095 -0.002035 -0.001989 -0.001960 -0.001953 -0.001968 -0.002001 -0.002049 -0.002106 -0.002165 -0.002218 -0.002259 -0.002282 -0.002285 -0.002264 -0.002220 -0.002155 -0.002071 -0.001971 -0.001858 -0.001735 -0.001606 -0.001472 -0.001336 -0.001199 -0.001062 -0.000929 -0.000800 -0.000678 -0.000564 -0.000459 -0.000364 -0.000280 -0.000207 -0.000145 -0.000094 -0.000051 -0.000018 0.000007 0.000026 0.000038 0.000046 0.000051 0.000052 0.000051 0.000049 0.000046 0.000042 0.000038 0.000034 0.000030 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000043 0.000048 0.000054 0.000058 0.000061 0.000062 0.000058 0.000050 0.000036 0.000015 -0.000015 -0.000055 -0.000104 -0.000164 -0.000235 -0.000317 -0.000411 -0.000517 -0.000634 -0.000763 -0.000903 -0.001052 -0.001208 -0.001369 -0.001531 -0.001694 -0.001852 -0.002004 -0.002146 -0.002274 -0.002383 -0.002468 -0.002526 -0.002553 -0.002547 -0.002507 -0.002436 -0.002338 -0.002219 -0.002087 -0.001954 -0.001828 -0.001720 -0.001639 -0.001592 -0.001581 -0.001608 -0.001670 -0.001761 -0.001872 -0.001993 -0.002114 -0.002223 -0.002314 -0.002379 -0.002414 -0.002418 -0.002391 -0.002337 -0.002258 -0.002158 -0.002041 -0.001911 -0.001771 -0.001625 -0.001474 -0.001321 -0.001169 -0.001021 -0.000877 -0.000742 -0.000616 -0.000502 -0.000399 -0.000308 -0.000230 -0.000163 -0.000108 -0.000063 -0.000027 -0.000000 0.000019 0.000033 0.000041 0.000046 0.000048 0.000047 0.000045 0.000042 0.000039 0.000035 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000019 0.000023 0.000027 0.000031 0.000037 0.000042 0.000047 0.000051 0.000054 0.000055 0.000053 0.000046 0.000033 0.000012 -0.000017 -0.000056 -0.000107 -0.000169 -0.000244 -0.000332 -0.000433 -0.000547 -0.000675 -0.000815 -0.000968 -0.001131 -0.001304 -0.001483 -0.001665 -0.001848 -0.002028 -0.002201 -0.002363 -0.002508 -0.002631 -0.002727 -0.002790 -0.002814 -0.002796 -0.002733 -0.002625 -0.002477 -0.002296 -0.002091 -0.001874 -0.001660 -0.001462 -0.001296 -0.001172 -0.001100 -0.001086 -0.001131 -0.001229 -0.001375 -0.001554 -0.001755 -0.001960 -0.002157 -0.002333 -0.002477 -0.002583 -0.002647 -0.002670 -0.002653 -0.002600 -0.002515 -0.002405 -0.002274 -0.002127 -0.001968 -0.001800 -0.001628 -0.001454 -0.001281 -0.001114 -0.000954 -0.000805 -0.000667 -0.000542 -0.000430 -0.000332 -0.000248 -0.000177 -0.000118 -0.000071 -0.000034 -0.000005 0.000015 0.000029 0.000038 0.000043 0.000045 0.000044 0.000042 0.000039 0.000036 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000031 0.000036 0.000040 0.000044 0.000047 0.000048 0.000046 0.000040 0.000029 0.000010 -0.000018 -0.000057 -0.000107 -0.000171 -0.000249 -0.000342 -0.000450 -0.000572 -0.000711 -0.000863 -0.001030 -0.001210 -0.001401 -0.001601 -0.001807 -0.002016 -0.002222 -0.002423 -0.002612 -0.002784 -0.002933 -0.003051 -0.003130 -0.003165 -0.003146 -0.003072 -0.002938 -0.002747 -0.002504 -0.002220 -0.001909 -0.001587 -0.001273 -0.000988 -0.000749 -0.000574 -0.000474 -0.000456 -0.000523 -0.000668 -0.000881 -0.001146 -0.001444 -0.001755 -0.002060 -0.002340 -0.002582 -0.002776 -0.002915 -0.002998 -0.003027 -0.003005 -0.002940 -0.002837 -0.002704 -0.002548 -0.002372 -0.002184 -0.001988 -0.001788 -0.001588 -0.001392 -0.001204 -0.001027 -0.000862 -0.000711 -0.000575 -0.000455 -0.000350 -0.000261 -0.000186 -0.000124 -0.000075 -0.000036 -0.000007 0.000013 0.000027 0.000036 0.000040 0.000042 0.000041 0.000039 0.000036 0.000033 0.000029 0.000025 0.000021 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000023 0.000027 0.000030 0.000034 0.000037 0.000040 0.000041 0.000040 0.000034 0.000024 0.000007 -0.000019 -0.000056 -0.000105 -0.000169 -0.000248 -0.000344 -0.000458 -0.000589 -0.000737 -0.000903 -0.001085 -0.001283 -0.001495 -0.001719 -0.001951 -0.002188 -0.002426 -0.002660 -0.002885 -0.003093 -0.003278 -0.003430 -0.003541 -0.003601 -0.003601 -0.003531 -0.003388 -0.003168 -0.002876 -0.002518 -0.002110 -0.001670 -0.001221 -0.000788 -0.000396 -0.000072 0.000165 0.000298 0.000318 0.000224 0.000022 -0.000273 -0.000641 -0.001058 -0.001498 -0.001933 -0.002340 -0.002701 -0.003000 -0.003229 -0.003385 -0.003468 -0.003484 -0.003441 -0.003346 -0.003210 -0.003040 -0.002846 -0.002633 -0.002408 -0.002177 -0.001945 -0.001717 -0.001496 -0.001286 -0.001090 -0.000909 -0.000745 -0.000599 -0.000471 -0.000360 -0.000266 -0.000187 -0.000124 -0.000074 -0.000035 -0.000007 0.000014 0.000027 0.000035 0.000039 0.000040 0.000039 0.000036 0.000033 0.000029 0.000025 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000020 0.000023 0.000026 0.000029 0.000032 0.000034 0.000035 0.000033 0.000029 0.000020 0.000004 -0.000020 -0.000055 -0.000102 -0.000164 -0.000243 -0.000340 -0.000457 -0.000594 -0.000751 -0.000929 -0.001127 -0.001343 -0.001577 -0.001826 -0.002087 -0.002356 -0.002630 -0.002903 -0.003169 -0.003422 -0.003653 -0.003852 -0.004010 -0.004113 -0.004150 -0.004108 -0.003978 -0.003753 -0.003431 -0.003018 -0.002524 -0.001968 -0.001376 -0.000776 -0.000201 0.000316 0.000742 0.001050 0.001222 0.001244 0.001116 0.000846 0.000452 -0.000040 -0.000598 -0.001189 -0.001780 -0.002338 -0.002839 -0.003264 -0.003599 -0.003840 -0.003987 -0.004046 -0.004027 -0.003941 -0.003799 -0.003614 -0.003395 -0.003153 -0.002895 -0.002628 -0.002358 -0.002092 -0.001833 -0.001586 -0.001354 -0.001138 -0.000942 -0.000766 -0.000610 -0.000475 -0.000359 -0.000262 -0.000182 -0.000118 -0.000068 -0.000031 -0.000004 0.000015 0.000027 0.000034 0.000037 0.000037 0.000036 0.000033 0.000030 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000023 0.000025 0.000027 0.000029 0.000030 0.000028 0.000024 0.000016 0.000002 -0.000020 -0.000052 -0.000097 -0.000156 -0.000233 -0.000329 -0.000447 -0.000588 -0.000752 -0.000940 -0.001151 -0.001385 -0.001641 -0.001915 -0.002206 -0.002510 -0.002823 -0.003139 -0.003452 -0.003756 -0.004042 -0.004300 -0.004518 -0.004682 -0.004776 -0.004787 -0.004698 -0.004497 -0.004177 -0.003736 -0.003182 -0.002529 -0.001801 -0.001029 -0.000253 0.000487 0.001149 0.001692 0.002084 0.002299 0.002323 0.002154 0.001804 0.001294 0.000658 -0.000066 -0.000835 -0.001606 -0.002341 -0.003006 -0.003575 -0.004034 -0.004373 -0.004593 -0.004701 -0.004709 -0.004631 -0.004482 -0.004277 -0.004030 -0.003752 -0.003454 -0.003145 -0.002832 -0.002521 -0.002219 -0.001929 -0.001655 -0.001401 -0.001168 -0.000957 -0.000770 -0.000607 -0.000466 -0.000347 -0.000249 -0.000170 -0.000107 -0.000060 -0.000024 0.000001 0.000017 0.000028 0.000033 0.000035 0.000035 0.000033 0.000030 0.000026 0.000022 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000022 0.000024 0.000025 0.000025 0.000024 0.000020 0.000013 -0.000000 -0.000020 -0.000049 -0.000091 -0.000147 -0.000220 -0.000314 -0.000430 -0.000571 -0.000738 -0.000933 -0.001155 -0.001404 -0.001680 -0.001979 -0.002300 -0.002639 -0.002992 -0.003354 -0.003718 -0.004079 -0.004427 -0.004753 -0.005043 -0.005283 -0.005456 -0.005542 -0.005523 -0.005380 -0.005099 -0.004671 -0.004094 -0.003377 -0.002541 -0.001615 -0.000638 0.000340 0.001270 0.002099 0.002777 0.003264 0.003528 0.003552 0.003336 0.002891 0.002248 0.001444 0.000530 -0.000443 -0.001422 -0.002359 -0.003211 -0.003946 -0.004545 -0.004995 -0.005298 -0.005461 -0.005498 -0.005427 -0.005268 -0.005038 -0.004756 -0.004437 -0.004092 -0.003734 -0.003371 -0.003010 -0.002657 -0.002318 -0.001998 -0.001698 -0.001423 -0.001174 -0.000952 -0.000756 -0.000588 -0.000445 -0.000326 -0.000230 -0.000153 -0.000094 -0.000049 -0.000017 0.000005 0.000020 0.000028 0.000032 0.000033 0.000032 0.000029 0.000026 0.000022 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000015 0.000017 0.000019 0.000021 0.000022 0.000022 0.000021 0.000017 0.000011 -0.000001 -0.000019 -0.000045 -0.000083 -0.000135 -0.000204 -0.000293 -0.000406 -0.000545 -0.000712 -0.000910 -0.001139 -0.001399 -0.001691 -0.002012 -0.002361 -0.002733 -0.003126 -0.003534 -0.003952 -0.004373 -0.004788 -0.005188 -0.005560 -0.005889 -0.006156 -0.006341 -0.006420 -0.006370 -0.006168 -0.005797 -0.005247 -0.004516 -0.003617 -0.002573 -0.001422 -0.000214 0.000995 0.002139 0.003157 0.003987 0.004580 0.004899 0.004923 0.004651 0.004099 0.003303 0.002310 0.001180 -0.000025 -0.001239 -0.002403 -0.003466 -0.004388 -0.005144 -0.005719 -0.006113 -0.006336 -0.006404 -0.006339 -0.006165 -0.005906 -0.005583 -0.005214 -0.004815 -0.004400 -0.003979 -0.003560 -0.003150 -0.002756 -0.002382 -0.002032 -0.001710 -0.001417 -0.001155 -0.000925 -0.000725 -0.000556 -0.000414 -0.000298 -0.000205 -0.000133 -0.000078 -0.000038 -0.000009 0.000010 0.000022 0.000028 0.000031 0.000031 0.000029 0.000026 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000017 0.000018 0.000019 0.000019 0.000018 0.000015 0.000009 -0.000001 -0.000016 -0.000040 -0.000074 -0.000121 -0.000185 -0.000269 -0.000376 -0.000510 -0.000675 -0.000872 -0.001103 -0.001370 -0.001673 -0.002012 -0.002384 -0.002787 -0.003217 -0.003670 -0.004140 -0.004621 -0.005105 -0.005583 -0.006043 -0.006470 -0.006845 -0.007147 -0.007348 -0.007422 -0.007339 -0.007074 -0.006604 -0.005919 -0.005017 -0.003914 -0.002639 -0.001237 0.000231 0.001696 0.003081 0.004309 0.005309 0.006020 0.006399 0.006421 0.006086 0.005414 0.004446 0.003240 0.001868 0.000405 -0.001071 -0.002488 -0.003786 -0.004915 -0.005844 -0.006557 -0.007051 -0.007337 -0.007437 -0.007376 -0.007184 -0.006888 -0.006515 -0.006089 -0.005627 -0.005146 -0.004658 -0.004173 -0.003699 -0.003243 -0.002810 -0.002404 -0.002029 -0.001688 -0.001382 -0.001113 -0.000879 -0.000680 -0.000512 -0.000375 -0.000265 -0.000178 -0.000112 -0.000062 -0.000027 -0.000002 0.000014 0.000023 0.000027 0.000028 0.000027 0.000025 0.000022 0.000018 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000002 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000017 0.000017 0.000016 0.000014 0.000009 0.000000 -0.000014 -0.000034 -0.000064 -0.000106 -0.000164 -0.000241 -0.000341 -0.000469 -0.000627 -0.000819 -0.001048 -0.001317 -0.001626 -0.001976 -0.002366 -0.002794 -0.003257 -0.003751 -0.004270 -0.004809 -0.005362 -0.005918 -0.006468 -0.006997 -0.007488 -0.007918 -0.008261 -0.008485 -0.008556 -0.008441 -0.008108 -0.007532 -0.006700 -0.005611 -0.004283 -0.002753 -0.001075 0.000679 0.002426 0.004076 0.005536 0.006722 0.007564 0.008008 0.008028 0.007622 0.006816 0.005657 0.004217 0.002578 0.000830 -0.000934 -0.002630 -0.004185 -0.005541 -0.006659 -0.007520 -0.008121 -0.008476 -0.008607 -0.008547 -0.008330 -0.007990 -0.007559 -0.007065 -0.006531 -0.005974 -0.005411 -0.004852 -0.004306 -0.003780 -0.003281 -0.002813 -0.002381 -0.001987 -0.001633 -0.001321 -0.001049 -0.000817 -0.000622 -0.000461 -0.000331 -0.000229 -0.000150 -0.000090 -0.000047 -0.000016 0.000004 0.000016 0.000023 0.000026 0.000025 0.000024 0.000021 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000013 0.000014 0.000015 0.000015 0.000013 0.000008 0.000001 -0.000010 -0.000028 -0.000054 -0.000091 -0.000142 -0.000212 -0.000303 -0.000421 -0.000570 -0.000754 -0.000977 -0.001242 -0.001552 -0.001907 -0.002308 -0.002755 -0.003244 -0.003772 -0.004335 -0.004927 -0.005543 -0.006175 -0.006812 -0.007443 -0.008051 -0.008616 -0.009111 -0.009504 -0.009758 -0.009831 -0.009685 -0.009282 -0.008593 -0.007602 -0.006311 -0.004740 -0.002933 -0.000955 0.001111 0.003166 0.005104 0.006817 0.008206 0.009188 0.009703 0.009719 0.009235 0.008282 0.006916 0.005219 0.003289 0.001231 -0.000847 -0.002845 -0.004678 -0.006279 -0.007601 -0.008620 -0.009335 -0.009759 -0.009921 -0.009858 -0.009609 -0.009216 -0.008717 -0.008145 -0.007527 -0.006885 -0.006237 -0.005594 -0.004968 -0.004366 -0.003795 -0.003260 -0.002765 -0.002313 -0.001907 -0.001548 -0.001235 -0.000967 -0.000742 -0.000556 -0.000405 -0.000285 -0.000192 -0.000121 -0.000070 -0.000033 -0.000008 0.000008 0.000018 0.000022 0.000023 0.000022 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000012 0.000013 0.000013 0.000012 0.000008 0.000003 -0.000007 -0.000022 -0.000044 -0.000076 -0.000120 -0.000181 -0.000263 -0.000371 -0.000508 -0.000681 -0.000893 -0.001149 -0.001452 -0.001806 -0.002211 -0.002668 -0.003175 -0.003730 -0.004329 -0.004968 -0.005640 -0.006340 -0.007059 -0.007787 -0.008510 -0.009208 -0.009858 -0.010429 -0.010881 -0.011171 -0.011253 -0.011078 -0.010603 -0.009795 -0.008637 -0.007129 -0.005299 -0.003195 -0.000894 0.001507 0.003893 0.006140 0.008124 0.009731 0.010864 0.011455 0.011466 0.010899 0.009786 0.008196 0.006223 0.003979 0.001588 -0.000826 -0.003149 -0.005279 -0.007141 -0.008679 -0.009866 -0.010699 -0.011195 -0.011384 -0.011311 -0.011023 -0.010568 -0.009990 -0.009328 -0.008616 -0.007878 -0.007134 -0.006400 -0.005686 -0.005001 -0.004351 -0.003743 -0.003180 -0.002666 -0.002204 -0.001795 -0.001437 -0.001131 -0.000873 -0.000659 -0.000485 -0.000347 -0.000239 -0.000156 -0.000095 -0.000051 -0.000021 -0.000001 0.000011 0.000018 0.000020 0.000020 0.000019 0.000016 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000011 0.000011 0.000008 0.000004 -0.000004 -0.000016 -0.000034 -0.000061 -0.000099 -0.000152 -0.000223 -0.000319 -0.000443 -0.000601 -0.000799 -0.001041 -0.001333 -0.001677 -0.002078 -0.002536 -0.003052 -0.003625 -0.004251 -0.004926 -0.005647 -0.006407 -0.007199 -0.008014 -0.008842 -0.009667 -0.010467 -0.011214 -0.011870 -0.012392 -0.012729 -0.012824 -0.012623 -0.012076 -0.011146 -0.009812 -0.008077 -0.005971 -0.003553 -0.000909 0.001847 0.004584 0.007160 0.009432 0.011270 0.012563 0.013234 0.013240 0.012582 0.011300 0.009471 0.007203 0.004627 0.001882 -0.000890 -0.003555 -0.006001 -0.008136 -0.009901 -0.011263 -0.012218 -0.012783 -0.012997 -0.012908 -0.012571 -0.012043 -0.011374 -0.010612 -0.009793 -0.008949 -0.008100 -0.007265 -0.006455 -0.005680 -0.004947 -0.004260 -0.003625 -0.003045 -0.002523 -0.002060 -0.001655 -0.001308 -0.001015 -0.000771 -0.000573 -0.000415 -0.000290 -0.000195 -0.000124 -0.000072 -0.000036 -0.000012 0.000004 0.000012 0.000017 0.000018 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000008 0.000005 -0.000001 -0.000010 -0.000025 -0.000047 -0.000079 -0.000123 -0.000185 -0.000268 -0.000378 -0.000520 -0.000700 -0.000925 -0.001199 -0.001528 -0.001916 -0.002367 -0.002881 -0.003460 -0.004101 -0.004803 -0.005560 -0.006369 -0.007222 -0.008114 -0.009036 -0.009974 -0.010912 -0.011825 -0.012680 -0.013434 -0.014037 -0.014427 -0.014543 -0.014320 -0.013703 -0.012649 -0.011133 -0.009162 -0.006768 -0.004020 -0.001018 0.002111 0.005217 0.008138 0.010712 0.012792 0.014253 0.015007 0.015008 0.014254 0.012793 0.010713 0.008136 0.005209 0.002093 -0.001052 -0.004077 -0.006850 -0.009272 -0.011271 -0.012812 -0.013889 -0.014522 -0.014755 -0.014642 -0.014248 -0.013636 -0.012865 -0.011990 -0.011054 -0.010092 -0.009129 -0.008185 -0.007273 -0.006401 -0.005578 -0.004808 -0.004097 -0.003447 -0.002862 -0.002342 -0.001888 -0.001497 -0.001167 -0.000892 -0.000667 -0.000487 -0.000346 -0.000237 -0.000155 -0.000095 -0.000053 -0.000024 -0.000005 0.000007 0.000013 0.000015 0.000016 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000008 0.000006 0.000002 -0.000005 -0.000017 -0.000034 -0.000060 -0.000097 -0.000149 -0.000220 -0.000315 -0.000440 -0.000601 -0.000804 -0.001057 -0.001365 -0.001733 -0.002167 -0.002670 -0.003243 -0.003888 -0.004602 -0.005383 -0.006227 -0.007128 -0.008083 -0.009082 -0.010118 -0.011177 -0.012239 -0.013276 -0.014251 -0.015114 -0.015807 -0.016262 -0.016405 -0.016166 -0.015481 -0.014301 -0.012600 -0.010385 -0.007695 -0.004606 -0.001232 0.002283 0.005771 0.009049 0.011937 0.014268 0.015903 0.016743 0.016737 0.015884 0.014238 0.011896 0.008998 0.005708 0.002206 -0.001326 -0.004722 -0.007834 -0.010549 -0.012787 -0.014509 -0.015707 -0.016405 -0.016650 -0.016506 -0.016044 -0.015337 -0.014453 -0.013455 -0.012391 -0.011301 -0.010215 -0.009154 -0.008132 -0.007158 -0.006240 -0.005384 -0.004592 -0.003869 -0.003218 -0.002639 -0.002133 -0.001697 -0.001327 -0.001019 -0.000768 -0.000565 -0.000406 -0.000282 -0.000189 -0.000120 -0.000071 -0.000037 -0.000014 0.000000 0.000008 0.000012 0.000014 0.000014 0.000012 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000004 -0.000001 -0.000010 -0.000024 -0.000044 -0.000074 -0.000116 -0.000176 -0.000256 -0.000364 -0.000504 -0.000685 -0.000913 -0.001195 -0.001537 -0.001947 -0.002428 -0.002985 -0.003619 -0.004332 -0.005122 -0.005986 -0.006920 -0.007920 -0.008981 -0.010096 -0.011254 -0.012443 -0.013638 -0.014811 -0.015916 -0.016900 -0.017694 -0.018221 -0.018400 -0.018150 -0.017400 -0.016095 -0.014208 -0.011746 -0.008754 -0.005317 -0.001562 0.002349 0.006228 0.009873 0.013082 0.015670 0.017483 0.018412 0.018398 0.017443 0.015606 0.012996 0.009768 0.006105 0.002209 -0.001720 -0.005494 -0.008951 -0.011963 -0.014443 -0.016345 -0.017661 -0.018418 -0.018669 -0.018485 -0.017945 -0.017133 -0.016126 -0.014993 -0.013792 -0.012566 -0.011349 -0.010163 -0.009025 -0.007945 -0.006928 -0.005981 -0.005106 -0.004308 -0.003589 -0.002949 -0.002388 -0.001905 -0.001495 -0.001153 -0.000873 -0.000647 -0.000469 -0.000330 -0.000225 -0.000147 -0.000090 -0.000051 -0.000024 -0.000007 0.000004 0.000009 0.000012 0.000013 0.000012 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000006 0.000005 0.000001 -0.000005 -0.000015 -0.000030 -0.000054 -0.000088 -0.000136 -0.000203 -0.000293 -0.000414 -0.000571 -0.000772 -0.001025 -0.001337 -0.001715 -0.002166 -0.002696 -0.003309 -0.004006 -0.004789 -0.005657 -0.006606 -0.007635 -0.008737 -0.009910 -0.011145 -0.012434 -0.013760 -0.015099 -0.016416 -0.017662 -0.018776 -0.019680 -0.020289 -0.020511 -0.020256 -0.019445 -0.018018 -0.015947 -0.013237 -0.009940 -0.006152 -0.002012 0.002299 0.006574 0.010590 0.014125 0.016973 0.018967 0.019984 0.019963 0.018905 0.016873 0.013991 0.010428 0.006388 0.002093 -0.002237 -0.006392 -0.010195 -0.013505 -0.016225 -0.018304 -0.019734 -0.020544 -0.020793 -0.020560 -0.019935 -0.019008 -0.017869 -0.016593 -0.015245 -0.013875 -0.012519 -0.011204 -0.009946 -0.008754 -0.007635 -0.006594 -0.005635 -0.004759 -0.003970 -0.003268 -0.002652 -0.002121 -0.001669 -0.001292 -0.000983 -0.000733 -0.000535 -0.000381 -0.000263 -0.000175 -0.000111 -0.000066 -0.000035 -0.000014 -0.000001 0.000006 0.000010 0.000011 0.000011 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000003 -0.000001 -0.000008 -0.000020 -0.000037 -0.000064 -0.000102 -0.000156 -0.000230 -0.000331 -0.000465 -0.000638 -0.000860 -0.001138 -0.001481 -0.001896 -0.002390 -0.002970 -0.003639 -0.004400 -0.005255 -0.006201 -0.007238 -0.008363 -0.009571 -0.010859 -0.012220 -0.013645 -0.015114 -0.016604 -0.018074 -0.019469 -0.020721 -0.021744 -0.022443 -0.022714 -0.022461 -0.021595 -0.020052 -0.017798 -0.014844 -0.011244 -0.007106 -0.002582 0.002129 0.006801 0.011188 0.015048 0.018158 0.020332 0.021439 0.021410 0.020247 0.018021 0.014866 0.010968 0.006551 0.001856 -0.002873 -0.007409 -0.011556 -0.015160 -0.018115 -0.020366 -0.021903 -0.022760 -0.023000 -0.022710 -0.021990 -0.020942 -0.019662 -0.018235 -0.016734 -0.015214 -0.013715 -0.012265 -0.010882 -0.009576 -0.008353 -0.007217 -0.006171 -0.005217 -0.004357 -0.003592 -0.002920 -0.002340 -0.001847 -0.001435 -0.001095 -0.000821 -0.000603 -0.000433 -0.000302 -0.000205 -0.000133 -0.000082 -0.000046 -0.000022 -0.000007 0.000002 0.000008 0.000010 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000002 -0.000003 -0.000011 -0.000025 -0.000045 -0.000074 -0.000117 -0.000176 -0.000258 -0.000369 -0.000516 -0.000706 -0.000949 -0.001253 -0.001626 -0.002078 -0.002616 -0.003245 -0.003971 -0.004796 -0.005723 -0.006749 -0.007874 -0.009096 -0.010412 -0.011818 -0.013308 -0.014871 -0.016490 -0.018135 -0.019763 -0.021314 -0.022710 -0.023859 -0.024653 -0.024982 -0.024737 -0.023823 -0.022169 -0.019740 -0.016547 -0.012651 -0.008167 -0.003265 0.001841 0.006904 0.011659 0.015841 0.019208 0.021561 0.022756 0.022720 0.021454 0.019036 0.015611 0.011382 0.006592 0.001503 -0.003619 -0.008529 -0.013014 -0.016905 -0.020089 -0.022504 -0.024141 -0.025037 -0.025260 -0.024907 -0.024087 -0.022910 -0.021484 -0.019902 -0.018243 -0.016568 -0.014922 -0.013335 -0.011824 -0.010402 -0.009073 -0.007841 -0.006708 -0.005676 -0.004745 -0.003917 -0.003190 -0.002561 -0.002026 -0.001578 -0.001209 -0.000910 -0.000672 -0.000486 -0.000343 -0.000235 -0.000156 -0.000098 -0.000058 -0.000031 -0.000013 -0.000001 0.000005 0.000009 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000004 0.000003 -0.000000 -0.000006 -0.000015 -0.000030 -0.000052 -0.000084 -0.000131 -0.000197 -0.000286 -0.000407 -0.000567 -0.000774 -0.001037 -0.001366 -0.001770 -0.002258 -0.002839 -0.003518 -0.004300 -0.005189 -0.006187 -0.007293 -0.008506 -0.009825 -0.011248 -0.012773 -0.014393 -0.016097 -0.017867 -0.019670 -0.021459 -0.023169 -0.024714 -0.025992 -0.026888 -0.027279 -0.027049 -0.026094 -0.024337 -0.021742 -0.018319 -0.014136 -0.009319 -0.004049 0.001442 0.006887 0.012000 0.016496 0.020116 0.022644 0.023926 0.023882 0.022516 0.019910 0.016223 0.011671 0.006518 0.001046 -0.004459 -0.009732 -0.014543 -0.018712 -0.022115 -0.024685 -0.026415 -0.027341 -0.027542 -0.027121 -0.026195 -0.024886 -0.023310 -0.021570 -0.019751 -0.017920 -0.016124 -0.014398 -0.012760 -0.011222 -0.009787 -0.008460 -0.007240 -0.006130 -0.005130 -0.004240 -0.003458 -0.002781 -0.002204 -0.001721 -0.001322 -0.000999 -0.000741 -0.000539 -0.000383 -0.000265 -0.000178 -0.000115 -0.000070 -0.000039 -0.000019 -0.000006 0.000002 0.000007 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000002 -0.000002 -0.000008 -0.000019 -0.000035 -0.000059 -0.000095 -0.000146 -0.000217 -0.000314 -0.000445 -0.000617 -0.000840 -0.001123 -0.001477 -0.001911 -0.002435 -0.003057 -0.003784 -0.004622 -0.005573 -0.006641 -0.007824 -0.009124 -0.010539 -0.012068 -0.013710 -0.015459 -0.017304 -0.019224 -0.021184 -0.023135 -0.025003 -0.026698 -0.028108 -0.029108 -0.029567 -0.029357 -0.028368 -0.026518 -0.023767 -0.020128 -0.015672 -0.010535 -0.004913 0.000947 0.006759 0.012216 0.017015 0.020879 0.023575 0.024941 0.024891 0.023429 0.020644 0.016704 0.011844 0.006342 0.000502 -0.005370 -0.010991 -0.016114 -0.020546 -0.024156 -0.026872 -0.028685 -0.029636 -0.029809 -0.029315 -0.028282 -0.026840 -0.025114 -0.023215 -0.021236 -0.019249 -0.017306 -0.015441 -0.013677 -0.012023 -0.010485 -0.009063 -0.007760 -0.006574 -0.005505 -0.004554 -0.003719 -0.002996 -0.002379 -0.001861 -0.001434 -0.001086 -0.000809 -0.000591 -0.000423 -0.000295 -0.000201 -0.000131 -0.000082 -0.000048 -0.000025 -0.000010 -0.000001 0.000005 0.000007 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000003 0.000003 0.000000 -0.000004 -0.000011 -0.000022 -0.000040 -0.000067 -0.000105 -0.000160 -0.000237 -0.000342 -0.000482 -0.000666 -0.000904 -0.001207 -0.001583 -0.002046 -0.002604 -0.003266 -0.004039 -0.004930 -0.005942 -0.007076 -0.008335 -0.009718 -0.011226 -0.012859 -0.014615 -0.016489 -0.018471 -0.020537 -0.022652 -0.024760 -0.026785 -0.028627 -0.030167 -0.031272 -0.031801 -0.031617 -0.030602 -0.028669 -0.025775 -0.021934 -0.017223 -0.011787 -0.005832 0.000376 0.006535 0.012319 0.017406 0.021500 0.024357 0.025803 0.025748 0.024196 0.021242 0.017065 0.011912 0.006082 -0.000105 -0.006323 -0.012271 -0.017688 -0.022368 -0.026171 -0.029021 -0.030909 -0.031879 -0.032021 -0.031453 -0.030312 -0.028738 -0.026864 -0.024809 -0.022674 -0.020534 -0.018446 -0.016448 -0.014560 -0.012795 -0.011155 -0.009643 -0.008258 -0.006999 -0.005866 -0.004857 -0.003970 -0.003202 -0.002547 -0.001996 -0.001541 -0.001171 -0.000874 -0.000641 -0.000461 -0.000324 -0.000222 -0.000148 -0.000094 -0.000057 -0.000031 -0.000015 -0.000004 0.000002 0.000006 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000001 -0.000001 -0.000006 -0.000014 -0.000026 -0.000045 -0.000074 -0.000116 -0.000175 -0.000257 -0.000368 -0.000517 -0.000713 -0.000965 -0.001285 -0.001684 -0.002173 -0.002763 -0.003463 -0.004280 -0.005221 -0.006289 -0.007487 -0.008817 -0.010279 -0.011875 -0.013606 -0.015471 -0.017465 -0.019577 -0.021783 -0.024045 -0.026305 -0.028479 -0.030464 -0.032131 -0.033339 -0.033938 -0.033783 -0.032749 -0.030743 -0.027721 -0.023696 -0.018751 -0.013038 -0.006776 -0.000244 0.006237 0.012325 0.017679 0.021989 0.024997 0.026518 0.026460 0.024826 0.021716 0.017319 0.011897 0.005761 -0.000747 -0.007287 -0.013538 -0.019227 -0.024136 -0.028115 -0.031088 -0.033042 -0.034026 -0.034134 -0.033493 -0.032247 -0.030545 -0.028529 -0.026325 -0.024039 -0.021753 -0.019527 -0.017400 -0.015395 -0.013523 -0.011788 -0.010190 -0.008728 -0.007400 -0.006205 -0.005142 -0.004207 -0.003397 -0.002706 -0.002124 -0.001642 -0.001250 -0.000936 -0.000689 -0.000497 -0.000352 -0.000243 -0.000163 -0.000105 -0.000065 -0.000037 -0.000019 -0.000007 0.000000 0.000005 0.000007 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000000 -0.000003 -0.000008 -0.000017 -0.000030 -0.000051 -0.000082 -0.000126 -0.000188 -0.000275 -0.000393 -0.000550 -0.000756 -0.001022 -0.001358 -0.001777 -0.002291 -0.002910 -0.003644 -0.004502 -0.005488 -0.006609 -0.007866 -0.009261 -0.010797 -0.012475 -0.014297 -0.016262 -0.018367 -0.020600 -0.022937 -0.025337 -0.027738 -0.030052 -0.032170 -0.033958 -0.035264 -0.035931 -0.035808 -0.034761 -0.032693 -0.029557 -0.025369 -0.020213 -0.014250 -0.007710 -0.000885 0.005890 0.012254 0.017853 0.022361 0.025506 0.027098 0.027039 0.025331 0.022081 0.017485 0.011818 0.005406 -0.001394 -0.008225 -0.014753 -0.020688 -0.025804 -0.029944 -0.033025 -0.035038 -0.036032 -0.036106 -0.035395 -0.034049 -0.032227 -0.030077 -0.027733 -0.025306 -0.022884 -0.020529 -0.018282 -0.016168 -0.014197 -0.012372 -0.010694 -0.009161 -0.007769 -0.006518 -0.005405 -0.004426 -0.003577 -0.002852 -0.002242 -0.001736 -0.001324 -0.000994 -0.000733 -0.000531 -0.000377 -0.000261 -0.000177 -0.000116 -0.000073 -0.000043 -0.000023 -0.000010 -0.000002 0.000003 0.000006 0.000007 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000001 -0.000004 -0.000010 -0.000019 -0.000034 -0.000056 -0.000089 -0.000135 -0.000201 -0.000292 -0.000416 -0.000580 -0.000795 -0.001072 -0.001424 -0.001861 -0.002397 -0.003042 -0.003807 -0.004701 -0.005729 -0.006896 -0.008206 -0.009660 -0.011262 -0.013013 -0.014917 -0.016973 -0.019179 -0.021522 -0.023977 -0.026501 -0.029029 -0.031472 -0.033711 -0.035608 -0.037005 -0.037737 -0.037645 -0.036590 -0.034471 -0.031238 -0.026906 -0.021566 -0.015383 -0.008598 -0.001513 0.005521 0.012132 0.017948 0.022632 0.025901 0.027557 0.027498 0.025727 0.022354 0.017583 0.011700 0.005044 -0.002015 -0.009104 -0.015876 -0.022030 -0.027329 -0.031610 -0.034788 -0.036851 -0.037852 -0.037894 -0.037117 -0.035680 -0.033747 -0.031475 -0.029003 -0.026449 -0.023903 -0.021430 -0.019075 -0.016862 -0.014801 -0.012897 -0.011147 -0.009549 -0.008101 -0.006799 -0.005640 -0.004622 -0.003739 -0.002983 -0.002347 -0.001820 -0.001390 -0.001045 -0.000772 -0.000561 -0.000399 -0.000278 -0.000189 -0.000125 -0.000079 -0.000048 -0.000026 -0.000012 -0.000003 0.000002 0.000005 0.000007 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000006 -0.000012 -0.000022 -0.000037 -0.000061 -0.000095 -0.000144 -0.000213 -0.000307 -0.000435 -0.000606 -0.000829 -0.001117 -0.001481 -0.001934 -0.002489 -0.003157 -0.003949 -0.004874 -0.005938 -0.007146 -0.008501 -0.010006 -0.011665 -0.013480 -0.015455 -0.017591 -0.019884 -0.022322 -0.024879 -0.027512 -0.030153 -0.032706 -0.035053 -0.037046 -0.038523 -0.039313 -0.039250 -0.038191 -0.036031 -0.032717 -0.028266 -0.022769 -0.016400 -0.009404 -0.002097 0.005160 0.011982 0.017986 0.022822 0.026200 0.027912 0.027855 0.026031 0.022554 0.017635 0.011567 0.004702 -0.002578 -0.009889 -0.016871 -0.023213 -0.028670 -0.033072 -0.036332 -0.038438 -0.039443 -0.039456 -0.038621 -0.037104 -0.035073 -0.032694 -0.030110 -0.027443 -0.024789 -0.022214 -0.019764 -0.017464 -0.015326 -0.013351 -0.011539 -0.009886 -0.008388 -0.007042 -0.005844 -0.004791 -0.003878 -0.003097 -0.002439 -0.001893 -0.001447 -0.001089 -0.000806 -0.000586 -0.000419 -0.000293 -0.000200 -0.000133 -0.000085 -0.000052 -0.000029 -0.000014 -0.000005 0.000001 0.000004 0.000006 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000007 -0.000014 -0.000024 -0.000041 -0.000065 -0.000100 -0.000151 -0.000222 -0.000320 -0.000452 -0.000628 -0.000858 -0.001154 -0.001529 -0.001995 -0.002566 -0.003253 -0.004068 -0.005019 -0.006112 -0.007353 -0.008746 -0.010294 -0.011999 -0.013867 -0.015901 -0.018101 -0.020466 -0.022984 -0.025626 -0.028349 -0.031082 -0.033729 -0.036165 -0.038239 -0.039784 -0.040623 -0.040586 -0.039525 -0.037332 -0.033954 -0.029406 -0.023783 -0.017262 -0.010096 -0.002607 0.004834 0.011830 0.017989 0.022951 0.026419 0.028180 0.028126 0.026262 0.022701 0.017661 0.011442 0.004406 -0.003056 -0.010548 -0.017703 -0.024200 -0.029787 -0.034290 -0.037618 -0.039759 -0.040768 -0.040756 -0.039873 -0.038287 -0.036176 -0.033706 -0.031028 -0.028268 -0.025523 -0.022863 -0.020334 -0.017963 -0.015759 -0.013727 -0.011863 -0.010164 -0.008625 -0.007242 -0.006013 -0.004932 -0.003994 -0.003191 -0.002514 -0.001953 -0.001494 -0.001126 -0.000834 -0.000608 -0.000435 -0.000305 -0.000209 -0.000139 -0.000090 -0.000055 -0.000032 -0.000016 -0.000006 0.000000 0.000004 0.000006 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000015 -0.000026 -0.000043 -0.000068 -0.000105 -0.000157 -0.000230 -0.000330 -0.000466 -0.000645 -0.000881 -0.001183 -0.001566 -0.002043 -0.002626 -0.003329 -0.004161 -0.005132 -0.006248 -0.007515 -0.008936 -0.010516 -0.012258 -0.014166 -0.016244 -0.018495 -0.020915 -0.023493 -0.026201 -0.028993 -0.031799 -0.034518 -0.037022 -0.039159 -0.040757 -0.041634 -0.041618 -0.040558 -0.038341 -0.034915 -0.030294 -0.024575 -0.017938 -0.010642 -0.003014 0.004566 0.011696 0.017975 0.023036 0.026575 0.028376 0.028327 0.026433 0.022810 0.017679 0.011346 0.004179 -0.003422 -0.011055 -0.018343 -0.024960 -0.030647 -0.035229 -0.038611 -0.040780 -0.041793 -0.041763 -0.040842 -0.039203 -0.037028 -0.034489 -0.031738 -0.028905 -0.026089 -0.023363 -0.020774 -0.018347 -0.016094 -0.014017 -0.012113 -0.010378 -0.008808 -0.007397 -0.006143 -0.005040 -0.004082 -0.003263 -0.002573 -0.001999 -0.001531 -0.001154 -0.000856 -0.000624 -0.000447 -0.000314 -0.000216 -0.000145 -0.000094 -0.000058 -0.000034 -0.000017 -0.000007 -0.000000 0.000004 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000005 -0.000009 -0.000016 -0.000028 -0.000045 -0.000071 -0.000108 -0.000162 -0.000236 -0.000338 -0.000475 -0.000658 -0.000897 -0.001204 -0.001593 -0.002076 -0.002669 -0.003381 -0.004226 -0.005210 -0.006342 -0.007627 -0.009068 -0.010669 -0.012435 -0.014371 -0.016479 -0.018763 -0.021221 -0.023839 -0.026592 -0.029431 -0.032286 -0.035054 -0.037606 -0.039786 -0.041419 -0.042323 -0.042321 -0.041261 -0.039029 -0.035570 -0.030901 -0.025118 -0.018404 -0.011020 -0.003298 0.004378 0.011600 0.017962 0.023092 0.026682 0.028512 0.028470 0.026558 0.022895 0.017703 0.011293 0.004038 -0.003658 -0.011388 -0.018767 -0.025468 -0.031226 -0.035863 -0.039284 -0.041474 -0.042492 -0.042450 -0.041504 -0.039830 -0.037612 -0.035024 -0.032223 -0.029340 -0.026476 -0.023705 -0.021073 -0.018609 -0.016322 -0.014214 -0.012284 -0.010525 -0.008933 -0.007503 -0.006232 -0.005114 -0.004143 -0.003312 -0.002612 -0.002030 -0.001555 -0.001173 -0.000871 -0.000636 -0.000456 -0.000321 -0.000221 -0.000148 -0.000097 -0.000060 -0.000035 -0.000018 -0.000007 -0.000001 0.000003 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000003 -0.000005 -0.000010 -0.000017 -0.000029 -0.000046 -0.000073 -0.000111 -0.000164 -0.000239 -0.000342 -0.000481 -0.000665 -0.000906 -0.001215 -0.001607 -0.002095 -0.002692 -0.003410 -0.004261 -0.005253 -0.006393 -0.007686 -0.009137 -0.010750 -0.012528 -0.014476 -0.016600 -0.018901 -0.021377 -0.024015 -0.026790 -0.029653 -0.032533 -0.035326 -0.037902 -0.040103 -0.041755 -0.042672 -0.042677 -0.041617 -0.039377 -0.035902 -0.031209 -0.025394 -0.018640 -0.011212 -0.003442 0.004284 0.011555 0.017962 0.023130 0.026750 0.028599 0.028563 0.026645 0.022964 0.017743 0.011294 0.003994 -0.003752 -0.011532 -0.018961 -0.025707 -0.031505 -0.036174 -0.039619 -0.041823 -0.042845 -0.042800 -0.041843 -0.040151 -0.037911 -0.035298 -0.032472 -0.029563 -0.026674 -0.023880 -0.021227 -0.018743 -0.016439 -0.014316 -0.012372 -0.010601 -0.008998 -0.007558 -0.006278 -0.005152 -0.004175 -0.003338 -0.002632 -0.002047 -0.001568 -0.001183 -0.000878 -0.000641 -0.000460 -0.000324 -0.000224 -0.000150 -0.000098 -0.000061 -0.000036 -0.000019 -0.000008 -0.000001 0.000003 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000010 -0.000017 -0.000029 -0.000047 -0.000074 -0.000112 -0.000166 -0.000241 -0.000344 -0.000483 -0.000667 -0.000908 -0.001218 -0.001610 -0.002098 -0.002695 -0.003414 -0.004265 -0.005257 -0.006397 -0.007691 -0.009142 -0.010755 -0.012533 -0.014481 -0.016604 -0.018905 -0.021380 -0.024018 -0.026793 -0.029656 -0.032535 -0.035328 -0.037904 -0.040106 -0.041757 -0.042673 -0.042678 -0.041616 -0.039376 -0.035901 -0.031207 -0.025392 -0.018638 -0.011208 -0.003437 0.004292 0.011567 0.017980 0.023155 0.026782 0.028638 0.028609 0.026697 0.023019 0.017801 0.011353 0.004051 -0.003697 -0.011481 -0.018916 -0.025669 -0.031475 -0.036152 -0.039604 -0.041816 -0.042844 -0.042803 -0.041849 -0.040159 -0.037919 -0.035306 -0.032478 -0.029568 -0.026679 -0.023884 -0.021231 -0.018746 -0.016442 -0.014320 -0.012375 -0.010604 -0.009001 -0.007561 -0.006280 -0.005154 -0.004176 -0.003339 -0.002633 -0.002047 -0.001568 -0.001183 -0.000879 -0.000642 -0.000461 -0.000325 -0.000224 -0.000151 -0.000099 -0.000062 -0.000036 -0.000019 -0.000008 -0.000001 0.000003 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000018 -0.000029 -0.000047 -0.000074 -0.000112 -0.000165 -0.000240 -0.000342 -0.000480 -0.000664 -0.000903 -0.001211 -0.001600 -0.002085 -0.002678 -0.003392 -0.004237 -0.005223 -0.006356 -0.007641 -0.009083 -0.010684 -0.012450 -0.014385 -0.016492 -0.018775 -0.021231 -0.023848 -0.026600 -0.029440 -0.032294 -0.035063 -0.037615 -0.039794 -0.041425 -0.042327 -0.042322 -0.041259 -0.039025 -0.035565 -0.030895 -0.025112 -0.018396 -0.011009 -0.003282 0.004403 0.011637 0.018016 0.023165 0.026776 0.028628 0.028606 0.026710 0.023059 0.017874 0.011466 0.004208 -0.003497 -0.011238 -0.018635 -0.025355 -0.031137 -0.035798 -0.039242 -0.041453 -0.042488 -0.042459 -0.041522 -0.039852 -0.037635 -0.035045 -0.032242 -0.029356 -0.026490 -0.023717 -0.021085 -0.018619 -0.016332 -0.014225 -0.012294 -0.010535 -0.008942 -0.007512 -0.006239 -0.005120 -0.004148 -0.003317 -0.002615 -0.002033 -0.001557 -0.001175 -0.000873 -0.000637 -0.000458 -0.000322 -0.000222 -0.000150 -0.000098 -0.000061 -0.000036 -0.000019 -0.000008 -0.000001 0.000003 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000006 -0.000010 -0.000017 -0.000029 -0.000047 -0.000073 -0.000110 -0.000163 -0.000237 -0.000338 -0.000474 -0.000655 -0.000891 -0.001195 -0.001579 -0.002057 -0.002642 -0.003346 -0.004179 -0.005152 -0.006269 -0.007538 -0.008960 -0.010540 -0.012282 -0.014189 -0.016266 -0.018515 -0.020934 -0.023510 -0.026218 -0.029010 -0.031816 -0.034535 -0.037040 -0.039175 -0.040770 -0.041643 -0.041622 -0.040556 -0.038335 -0.034905 -0.030283 -0.024563 -0.017923 -0.010622 -0.002986 0.004609 0.011758 0.018063 0.023154 0.026727 0.028561 0.028545 0.026677 0.023074 0.017954 0.011625 0.004453 -0.003161 -0.010814 -0.018129 -0.024778 -0.030502 -0.035122 -0.038541 -0.040744 -0.041785 -0.041776 -0.040868 -0.039237 -0.037064 -0.034523 -0.031768 -0.028931 -0.026112 -0.023383 -0.020792 -0.018364 -0.016110 -0.014034 -0.012130 -0.010395 -0.008824 -0.007412 -0.006156 -0.005051 -0.004092 -0.003271 -0.002579 -0.002004 -0.001535 -0.001158 -0.000860 -0.000628 -0.000450 -0.000317 -0.000219 -0.000147 -0.000096 -0.000060 -0.000035 -0.000018 -0.000007 -0.000001 0.000003 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000010 -0.000017 -0.000028 -0.000046 -0.000071 -0.000108 -0.000160 -0.000232 -0.000331 -0.000464 -0.000641 -0.000872 -0.001169 -0.001545 -0.002013 -0.002586 -0.003275 -0.004092 -0.005044 -0.006140 -0.007383 -0.008777 -0.010325 -0.012031 -0.013899 -0.015932 -0.018131 -0.020495 -0.023011 -0.025654 -0.028378 -0.031112 -0.033760 -0.036194 -0.038266 -0.039806 -0.040639 -0.040594 -0.039525 -0.037325 -0.033941 -0.029389 -0.023762 -0.017236 -0.010063 -0.002562 0.004896 0.011917 0.018108 0.023110 0.026621 0.028426 0.028414 0.026584 0.023049 0.018025 0.011812 0.004770 -0.002708 -0.010227 -0.017417 -0.023957 -0.029591 -0.034145 -0.037522 -0.039707 -0.040753 -0.040770 -0.039905 -0.038329 -0.036221 -0.033750 -0.031068 -0.028303 -0.025553 -0.022890 -0.020359 -0.017986 -0.015782 -0.013750 -0.011886 -0.010187 -0.008647 -0.007263 -0.006032 -0.004949 -0.004008 -0.003203 -0.002524 -0.001961 -0.001501 -0.001132 -0.000840 -0.000613 -0.000440 -0.000309 -0.000213 -0.000143 -0.000093 -0.000057 -0.000033 -0.000017 -0.000007 -0.000000 0.000004 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000003 -0.000005 -0.000009 -0.000016 -0.000027 -0.000044 -0.000069 -0.000104 -0.000155 -0.000225 -0.000321 -0.000450 -0.000622 -0.000847 -0.001136 -0.001501 -0.001956 -0.002512 -0.003182 -0.003977 -0.004904 -0.005970 -0.007180 -0.008537 -0.010045 -0.011705 -0.013521 -0.015496 -0.017632 -0.019925 -0.022364 -0.024922 -0.027557 -0.030199 -0.032754 -0.035099 -0.037089 -0.038559 -0.039340 -0.039266 -0.038195 -0.036023 -0.032699 -0.028240 -0.022737 -0.016360 -0.009355 -0.002034 0.005244 0.012095 0.018136 0.023016 0.026443 0.028206 0.028197 0.026414 0.022968 0.018069 0.012008 0.005136 -0.002163 -0.009504 -0.016528 -0.022920 -0.028434 -0.032896 -0.036214 -0.038372 -0.039421 -0.039468 -0.038655 -0.037150 -0.035125 -0.032745 -0.030157 -0.027486 -0.024826 -0.022248 -0.019795 -0.017493 -0.015354 -0.013380 -0.011568 -0.009915 -0.008417 -0.007069 -0.005870 -0.004815 -0.003898 -0.003114 -0.002454 -0.001905 -0.001458 -0.001099 -0.000815 -0.000594 -0.000426 -0.000299 -0.000205 -0.000137 -0.000088 -0.000055 -0.000031 -0.000016 -0.000006 0.000000 0.000004 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000002 -0.000005 -0.000009 -0.000015 -0.000026 -0.000042 -0.000065 -0.000100 -0.000148 -0.000216 -0.000308 -0.000433 -0.000599 -0.000815 -0.001094 -0.001446 -0.001885 -0.002422 -0.003070 -0.003837 -0.004733 -0.005764 -0.006935 -0.008247 -0.009705 -0.011309 -0.013063 -0.014969 -0.017028 -0.019236 -0.021581 -0.024039 -0.026566 -0.029097 -0.031540 -0.033778 -0.035670 -0.037058 -0.037777 -0.037670 -0.036599 -0.034464 -0.031216 -0.026872 -0.021521 -0.015327 -0.008529 -0.001428 0.005628 0.012269 0.018124 0.022854 0.026175 0.027885 0.027876 0.026150 0.022811 0.018062 0.012187 0.005525 -0.001554 -0.008677 -0.015495 -0.021704 -0.027065 -0.031412 -0.034653 -0.036773 -0.037822 -0.037901 -0.037150 -0.035729 -0.033802 -0.031531 -0.029056 -0.026498 -0.023947 -0.021471 -0.019113 -0.016897 -0.014836 -0.012931 -0.011182 -0.009585 -0.008136 -0.006833 -0.005673 -0.004652 -0.003765 -0.003007 -0.002367 -0.001837 -0.001405 -0.001058 -0.000784 -0.000571 -0.000409 -0.000286 -0.000196 -0.000130 -0.000084 -0.000051 -0.000029 -0.000014 -0.000005 0.000001 0.000004 0.000006 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000014 -0.000024 -0.000039 -0.000061 -0.000094 -0.000140 -0.000204 -0.000293 -0.000412 -0.000570 -0.000778 -0.001045 -0.001382 -0.001803 -0.002318 -0.002939 -0.003676 -0.004536 -0.005527 -0.006651 -0.007913 -0.009313 -0.010854 -0.012536 -0.014362 -0.016332 -0.018442 -0.020680 -0.023022 -0.025427 -0.027831 -0.030147 -0.032262 -0.034043 -0.035337 -0.035988 -0.035845 -0.034777 -0.032688 -0.029531 -0.025324 -0.020152 -0.014174 -0.007619 -0.000776 0.006021 0.012415 0.018052 0.022604 0.025799 0.027443 0.027434 0.025771 0.022556 0.017983 0.012324 0.005907 -0.000914 -0.007779 -0.014354 -0.020348 -0.025528 -0.029734 -0.032881 -0.034953 -0.035997 -0.036110 -0.035426 -0.034098 -0.032283 -0.030136 -0.027790 -0.025361 -0.022935 -0.020576 -0.018326 -0.016209 -0.014237 -0.012413 -0.010736 -0.009203 -0.007811 -0.006559 -0.005444 -0.004462 -0.003610 -0.002881 -0.002267 -0.001759 -0.001344 -0.001011 -0.000749 -0.000545 -0.000389 -0.000272 -0.000185 -0.000123 -0.000078 -0.000047 -0.000026 -0.000012 -0.000003 0.000002 0.000005 0.000006 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000003 -0.000007 -0.000013 -0.000022 -0.000036 -0.000057 -0.000087 -0.000131 -0.000191 -0.000275 -0.000388 -0.000539 -0.000736 -0.000989 -0.001311 -0.001711 -0.002202 -0.002794 -0.003496 -0.004317 -0.005263 -0.006337 -0.007541 -0.008877 -0.010346 -0.011949 -0.013687 -0.015558 -0.017560 -0.019679 -0.021894 -0.024163 -0.026427 -0.028602 -0.030583 -0.032242 -0.033435 -0.034014 -0.033835 -0.032774 -0.030740 -0.027690 -0.023640 -0.018674 -0.012941 -0.006662 -0.000111 0.006392 0.012507 0.017895 0.022245 0.025297 0.026866 0.026854 0.025261 0.022184 0.017809 0.012396 0.006255 -0.000273 -0.006847 -0.013146 -0.018891 -0.023863 -0.027909 -0.030945 -0.032957 -0.033990 -0.034137 -0.033523 -0.032295 -0.030603 -0.028590 -0.026387 -0.024098 -0.021810 -0.019581 -0.017451 -0.015443 -0.013570 -0.011834 -0.010237 -0.008775 -0.007448 -0.006253 -0.005188 -0.004250 -0.003437 -0.002741 -0.002155 -0.001670 -0.001275 -0.000958 -0.000709 -0.000515 -0.000367 -0.000256 -0.000174 -0.000115 -0.000072 -0.000043 -0.000023 -0.000011 -0.000002 0.000003 0.000005 0.000006 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000011 -0.000019 -0.000032 -0.000052 -0.000080 -0.000120 -0.000177 -0.000256 -0.000362 -0.000504 -0.000690 -0.000929 -0.001232 -0.001611 -0.002075 -0.002636 -0.003301 -0.004080 -0.004977 -0.005996 -0.007138 -0.008406 -0.009798 -0.011314 -0.012956 -0.014722 -0.016606 -0.018598 -0.020675 -0.022798 -0.024913 -0.026939 -0.028777 -0.030307 -0.031394 -0.031898 -0.031684 -0.030635 -0.028667 -0.025739 -0.021867 -0.017129 -0.011669 -0.005694 0.000533 0.006711 0.012518 0.017632 0.021760 0.024654 0.026139 0.026123 0.024607 0.021681 0.017523 0.012378 0.006542 0.000337 -0.005914 -0.011907 -0.017377 -0.022117 -0.025980 -0.028890 -0.030831 -0.031847 -0.032025 -0.031483 -0.030359 -0.028795 -0.026926 -0.024873 -0.022737 -0.020595 -0.018505 -0.016503 -0.014613 -0.012846 -0.011207 -0.009695 -0.008311 -0.007052 -0.005919 -0.004908 -0.004019 -0.003247 -0.002587 -0.002032 -0.001573 -0.001200 -0.000900 -0.000665 -0.000482 -0.000343 -0.000238 -0.000161 -0.000106 -0.000066 -0.000039 -0.000021 -0.000009 -0.000001 0.000003 0.000006 0.000006 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000000 -0.000002 -0.000004 -0.000009 -0.000017 -0.000029 -0.000046 -0.000072 -0.000110 -0.000162 -0.000235 -0.000334 -0.000467 -0.000641 -0.000865 -0.001149 -0.001505 -0.001941 -0.002468 -0.003095 -0.003828 -0.004674 -0.005635 -0.006712 -0.007906 -0.009216 -0.010642 -0.012182 -0.013836 -0.015597 -0.017455 -0.019388 -0.021360 -0.023317 -0.025188 -0.026877 -0.028274 -0.029253 -0.029683 -0.029438 -0.028409 -0.026517 -0.023725 -0.020048 -0.015560 -0.010397 -0.004753 0.001125 0.006953 0.012428 0.017247 0.021134 0.023858 0.025253 0.025232 0.023797 0.021034 0.017110 0.012255 0.006747 0.000890 -0.005011 -0.010672 -0.015844 -0.020330 -0.023994 -0.026763 -0.028623 -0.029614 -0.029819 -0.029348 -0.028331 -0.026898 -0.025177 -0.023281 -0.021302 -0.019313 -0.017368 -0.015501 -0.013734 -0.012079 -0.010541 -0.009120 -0.007817 -0.006631 -0.005563 -0.004610 -0.003772 -0.003045 -0.002423 -0.001901 -0.001470 -0.001119 -0.000838 -0.000618 -0.000447 -0.000317 -0.000219 -0.000148 -0.000096 -0.000060 -0.000035 -0.000018 -0.000007 -0.000000 0.000004 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 -0.000001 -0.000003 -0.000007 -0.000014 -0.000025 -0.000041 -0.000064 -0.000099 -0.000147 -0.000214 -0.000306 -0.000428 -0.000589 -0.000798 -0.001063 -0.001394 -0.001801 -0.002294 -0.002880 -0.003567 -0.004359 -0.005259 -0.006268 -0.007386 -0.008611 -0.009942 -0.011378 -0.012916 -0.014551 -0.016270 -0.018055 -0.019871 -0.021669 -0.023381 -0.024920 -0.026183 -0.027055 -0.027413 -0.027142 -0.026141 -0.024336 -0.021693 -0.018228 -0.014008 -0.009161 -0.003870 0.001637 0.007095 0.012218 0.016726 0.020360 0.022904 0.024203 0.024178 0.022829 0.020238 0.016561 0.012012 0.006853 0.001365 -0.004166 -0.009474 -0.014327 -0.018542 -0.021991 -0.024607 -0.026376 -0.027335 -0.027562 -0.027160 -0.026247 -0.024947 -0.023376 -0.021637 -0.019818 -0.017986 -0.016189 -0.014461 -0.012821 -0.011282 -0.009847 -0.008520 -0.007302 -0.006192 -0.005191 -0.004299 -0.003514 -0.002833 -0.002252 -0.001764 -0.001361 -0.001034 -0.000773 -0.000568 -0.000410 -0.000289 -0.000200 -0.000134 -0.000086 -0.000053 -0.000030 -0.000015 -0.000005 0.000001 0.000004 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000001 0.000000 -0.000002 -0.000005 -0.000011 -0.000021 -0.000035 -0.000056 -0.000087 -0.000131 -0.000193 -0.000277 -0.000389 -0.000537 -0.000729 -0.000974 -0.001280 -0.001658 -0.002115 -0.002660 -0.003299 -0.004036 -0.004875 -0.005814 -0.006854 -0.007992 -0.009227 -0.010556 -0.011976 -0.013482 -0.015062 -0.016697 -0.018357 -0.019994 -0.021548 -0.022938 -0.024070 -0.024837 -0.025129 -0.024838 -0.023873 -0.022165 -0.019684 -0.016443 -0.012508 -0.007994 -0.003071 0.002049 0.007120 0.011878 0.016063 0.019434 0.021791 0.022992 0.022963 0.021705 0.019293 0.015873 0.011644 0.006846 0.001744 -0.003401 -0.008340 -0.012860 -0.016789 -0.020011 -0.022462 -0.024131 -0.025052 -0.025295 -0.024957 -0.024146 -0.022975 -0.021552 -0.019971 -0.018312 -0.016636 -0.014989 -0.013400 -0.011888 -0.010465 -0.009137 -0.007906 -0.006773 -0.005741 -0.004809 -0.003978 -0.003248 -0.002615 -0.002075 -0.001623 -0.001250 -0.000947 -0.000706 -0.000517 -0.000372 -0.000261 -0.000179 -0.000119 -0.000076 -0.000046 -0.000026 -0.000012 -0.000003 0.000002 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000000 -0.000003 -0.000008 -0.000017 -0.000029 -0.000048 -0.000076 -0.000116 -0.000171 -0.000247 -0.000350 -0.000485 -0.000660 -0.000885 -0.001166 -0.001513 -0.001935 -0.002438 -0.003029 -0.003711 -0.004486 -0.005355 -0.006316 -0.007366 -0.008504 -0.009726 -0.011029 -0.012407 -0.013848 -0.015335 -0.016839 -0.018319 -0.019717 -0.020962 -0.021967 -0.022636 -0.022868 -0.022565 -0.021644 -0.020043 -0.017734 -0.014729 -0.011089 -0.006919 -0.002376 0.002346 0.007019 0.011404 0.015257 0.018360 0.020527 0.021629 0.021597 0.020432 0.018205 0.015049 0.011147 0.006722 0.002015 -0.002733 -0.007292 -0.011467 -0.015101 -0.018086 -0.020365 -0.021926 -0.022801 -0.023054 -0.022774 -0.022059 -0.021013 -0.019734 -0.018307 -0.016805 -0.015284 -0.013784 -0.012333 -0.010949 -0.009643 -0.008420 -0.007284 -0.006238 -0.005284 -0.004422 -0.003654 -0.002979 -0.002395 -0.001897 -0.001480 -0.001137 -0.000859 -0.000638 -0.000466 -0.000333 -0.000233 -0.000158 -0.000104 -0.000066 -0.000039 -0.000021 -0.000009 -0.000001 0.000003 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000006 -0.000013 -0.000024 -0.000040 -0.000065 -0.000100 -0.000150 -0.000218 -0.000311 -0.000433 -0.000592 -0.000796 -0.001052 -0.001370 -0.001756 -0.002217 -0.002759 -0.003386 -0.004098 -0.004896 -0.005778 -0.006742 -0.007783 -0.008900 -0.010087 -0.011338 -0.012643 -0.013986 -0.015339 -0.016665 -0.017914 -0.019020 -0.019905 -0.020483 -0.020662 -0.020356 -0.019487 -0.018001 -0.015872 -0.013112 -0.009774 -0.005956 -0.001799 0.002519 0.006791 0.010797 0.014317 0.017150 0.019127 0.020130 0.020096 0.019027 0.016987 0.014098 0.010528 0.006479 0.002172 -0.002172 -0.006346 -0.010170 -0.013503 -0.016245 -0.018344 -0.019791 -0.020614 -0.020871 -0.020642 -0.020017 -0.019089 -0.017947 -0.016669 -0.015318 -0.013947 -0.012590 -0.011274 -0.010016 -0.008824 -0.007706 -0.006665 -0.005705 -0.004828 -0.004036 -0.003330 -0.002710 -0.002174 -0.001718 -0.001337 -0.001024 -0.000771 -0.000570 -0.000414 -0.000294 -0.000204 -0.000138 -0.000090 -0.000056 -0.000032 -0.000017 -0.000006 0.000000 0.000004 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000000 -0.000003 -0.000009 -0.000018 -0.000032 -0.000054 -0.000085 -0.000129 -0.000190 -0.000272 -0.000382 -0.000525 -0.000709 -0.000941 -0.001229 -0.001580 -0.002000 -0.002494 -0.003065 -0.003716 -0.004444 -0.005248 -0.006126 -0.007073 -0.008086 -0.009160 -0.010289 -0.011463 -0.012666 -0.013875 -0.015055 -0.016161 -0.017136 -0.017910 -0.018405 -0.018541 -0.018239 -0.017430 -0.016066 -0.014122 -0.011611 -0.008578 -0.005114 -0.001345 0.002568 0.006439 0.010069 0.013257 0.015821 0.017610 0.018515 0.018480 0.017507 0.015655 0.013033 0.009794 0.006122 0.002215 -0.001725 -0.005513 -0.008985 -0.012013 -0.014510 -0.016425 -0.017753 -0.018517 -0.018771 -0.018586 -0.018043 -0.017226 -0.016214 -0.015076 -0.013870 -0.012642 -0.011423 -0.010237 -0.009099 -0.008019 -0.007002 -0.006054 -0.005178 -0.004377 -0.003654 -0.003010 -0.002445 -0.001957 -0.001542 -0.001196 -0.000913 -0.000684 -0.000504 -0.000363 -0.000256 -0.000176 -0.000118 -0.000076 -0.000046 -0.000026 -0.000012 -0.000003 0.000002 0.000005 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000003 0.000002 -0.000000 -0.000005 -0.000013 -0.000025 -0.000043 -0.000070 -0.000109 -0.000163 -0.000236 -0.000333 -0.000461 -0.000625 -0.000833 -0.001092 -0.001409 -0.001788 -0.002235 -0.002753 -0.003343 -0.004003 -0.004731 -0.005525 -0.006381 -0.007294 -0.008260 -0.009271 -0.010320 -0.011390 -0.012462 -0.013505 -0.014478 -0.015331 -0.016003 -0.016426 -0.016527 -0.016236 -0.015494 -0.014256 -0.012502 -0.010240 -0.007513 -0.004400 -0.001014 0.002500 0.005976 0.009234 0.012096 0.014397 0.016001 0.016811 0.016777 0.015900 0.014233 0.011874 0.008962 0.005661 0.002149 -0.001393 -0.004798 -0.007921 -0.010647 -0.012896 -0.014627 -0.015831 -0.016532 -0.016776 -0.016628 -0.016158 -0.015443 -0.014551 -0.013545 -0.012476 -0.011382 -0.010295 -0.009233 -0.008210 -0.007236 -0.006317 -0.005459 -0.004664 -0.003938 -0.003281 -0.002697 -0.002186 -0.001744 -0.001370 -0.001059 -0.000805 -0.000600 -0.000439 -0.000314 -0.000220 -0.000149 -0.000098 -0.000062 -0.000036 -0.000019 -0.000008 -0.000001 0.000004 0.000006 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000002 -0.000001 -0.000007 -0.000017 -0.000033 -0.000056 -0.000090 -0.000136 -0.000200 -0.000286 -0.000399 -0.000545 -0.000730 -0.000962 -0.001245 -0.001585 -0.001987 -0.002452 -0.002982 -0.003576 -0.004232 -0.004945 -0.005713 -0.006531 -0.007393 -0.008294 -0.009224 -0.010171 -0.011114 -0.012029 -0.012880 -0.013623 -0.014203 -0.014562 -0.014637 -0.014366 -0.013695 -0.012587 -0.011021 -0.009006 -0.006580 -0.003811 -0.000801 0.002324 0.005415 0.008313 0.010857 0.012903 0.014329 0.015048 0.015015 0.014231 0.012745 0.010643 0.008049 0.005109 0.001983 -0.001171 -0.004202 -0.006982 -0.009410 -0.011416 -0.012962 -0.014041 -0.014674 -0.014902 -0.014783 -0.014378 -0.013755 -0.012974 -0.012090 -0.011147 -0.010180 -0.009215 -0.008269 -0.007356 -0.006483 -0.005657 -0.004884 -0.004168 -0.003513 -0.002921 -0.002395 -0.001935 -0.001539 -0.001205 -0.000927 -0.000701 -0.000519 -0.000377 -0.000267 -0.000185 -0.000124 -0.000079 -0.000048 -0.000027 -0.000013 -0.000003 0.000002 0.000005 0.000007 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000005 0.000002 -0.000002 -0.000011 -0.000024 -0.000043 -0.000072 -0.000112 -0.000167 -0.000242 -0.000341 -0.000469 -0.000633 -0.000838 -0.001089 -0.001392 -0.001750 -0.002165 -0.002639 -0.003169 -0.003754 -0.004391 -0.005076 -0.005803 -0.006569 -0.007366 -0.008186 -0.009017 -0.009843 -0.010641 -0.011380 -0.012023 -0.012523 -0.012828 -0.012885 -0.012639 -0.012043 -0.011064 -0.009685 -0.007912 -0.005778 -0.003342 -0.000693 0.002056 0.004777 0.007328 0.009568 0.011370 0.012625 0.013256 0.013225 0.012533 0.011220 0.009366 0.007078 0.004486 0.001730 -0.001049 -0.003719 -0.006168 -0.008307 -0.010074 -0.011437 -0.012391 -0.012953 -0.013161 -0.013062 -0.012714 -0.012173 -0.011493 -0.010720 -0.009893 -0.009043 -0.008191 -0.007354 -0.006542 -0.005764 -0.005027 -0.004335 -0.003693 -0.003106 -0.002577 -0.002106 -0.001696 -0.001344 -0.001047 -0.000801 -0.000602 -0.000443 -0.000318 -0.000223 -0.000152 -0.000099 -0.000062 -0.000036 -0.000018 -0.000006 0.000001 0.000005 0.000007 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000006 0.000002 -0.000004 -0.000015 -0.000031 -0.000055 -0.000089 -0.000136 -0.000201 -0.000287 -0.000399 -0.000542 -0.000721 -0.000942 -0.001209 -0.001526 -0.001894 -0.002313 -0.002784 -0.003303 -0.003867 -0.004473 -0.005116 -0.005791 -0.006492 -0.007211 -0.007937 -0.008656 -0.009348 -0.009988 -0.010542 -0.010971 -0.011232 -0.011278 -0.011061 -0.010543 -0.009692 -0.008495 -0.006955 -0.005100 -0.002983 -0.000679 0.001714 0.004082 0.006304 0.008256 0.009826 0.010919 0.011469 0.011440 0.010834 0.009687 0.008068 0.006071 0.003810 0.001407 -0.001015 -0.003341 -0.005473 -0.007335 -0.008872 -0.010058 -0.010887 -0.011377 -0.011559 -0.011475 -0.011175 -0.010706 -0.010115 -0.009442 -0.008721 -0.007977 -0.007229 -0.006492 -0.005775 -0.005086 -0.004431 -0.003815 -0.003244 -0.002722 -0.002251 -0.001833 -0.001470 -0.001159 -0.000898 -0.000683 -0.000509 -0.000371 -0.000263 -0.000182 -0.000121 -0.000076 -0.000045 -0.000024 -0.000010 -0.000001 0.000005 0.000007 0.000008 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000006 0.000002 -0.000007 -0.000020 -0.000039 -0.000068 -0.000108 -0.000163 -0.000237 -0.000333 -0.000457 -0.000613 -0.000806 -0.001039 -0.001317 -0.001640 -0.002009 -0.002423 -0.002880 -0.003377 -0.003910 -0.004474 -0.005066 -0.005679 -0.006306 -0.006937 -0.007559 -0.008157 -0.008708 -0.009185 -0.009554 -0.009779 -0.009820 -0.009636 -0.009195 -0.008469 -0.007445 -0.006126 -0.004537 -0.002720 -0.000742 0.001315 0.003353 0.005266 0.006948 0.008301 0.009243 0.009716 0.009690 0.009166 0.008175 0.006777 0.005053 0.003103 0.001031 -0.001055 -0.003056 -0.004890 -0.006488 -0.007807 -0.008822 -0.009531 -0.009948 -0.010100 -0.010025 -0.009763 -0.009357 -0.008845 -0.008262 -0.007635 -0.006987 -0.006334 -0.005688 -0.005058 -0.004451 -0.003873 -0.003329 -0.002823 -0.002361 -0.001946 -0.001578 -0.001259 -0.000987 -0.000760 -0.000573 -0.000423 -0.000304 -0.000213 -0.000143 -0.000092 -0.000055 -0.000030 -0.000013 -0.000002 0.000005 0.000008 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000010 0.000007 0.000001 -0.000010 -0.000026 -0.000049 -0.000083 -0.000129 -0.000191 -0.000273 -0.000379 -0.000513 -0.000680 -0.000882 -0.001123 -0.001404 -0.001726 -0.002088 -0.002487 -0.002922 -0.003387 -0.003880 -0.004396 -0.004929 -0.005473 -0.006019 -0.006556 -0.007071 -0.007544 -0.007954 -0.008273 -0.008469 -0.008510 -0.008361 -0.007995 -0.007388 -0.006528 -0.005417 -0.004076 -0.002540 -0.000864 0.000881 0.002612 0.004239 0.005670 0.006822 0.007624 0.008027 0.008004 0.007556 0.006711 0.005518 0.004048 0.002386 0.000622 -0.001152 -0.002851 -0.004406 -0.005758 -0.006871 -0.007725 -0.008319 -0.008664 -0.008784 -0.008712 -0.008481 -0.008128 -0.007685 -0.007181 -0.006638 -0.006076 -0.005508 -0.004945 -0.004394 -0.003862 -0.003355 -0.002877 -0.002434 -0.002028 -0.001664 -0.001343 -0.001065 -0.000829 -0.000633 -0.000473 -0.000345 -0.000244 -0.000167 -0.000109 -0.000067 -0.000037 -0.000016 -0.000003 0.000005 0.000010 0.000012 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000013 0.000011 0.000007 -0.000001 -0.000014 -0.000033 -0.000060 -0.000098 -0.000150 -0.000219 -0.000308 -0.000422 -0.000564 -0.000737 -0.000945 -0.001187 -0.001466 -0.001779 -0.002126 -0.002503 -0.002908 -0.003336 -0.003783 -0.004245 -0.004715 -0.005186 -0.005648 -0.006090 -0.006497 -0.006849 -0.007125 -0.007300 -0.007344 -0.007231 -0.006937 -0.006441 -0.005733 -0.004816 -0.003703 -0.002425 -0.001027 0.000431 0.001881 0.003244 0.004446 0.005414 0.006088 0.006427 0.006408 0.006031 0.005318 0.004314 0.003077 0.001680 0.000199 -0.001289 -0.002711 -0.004009 -0.005135 -0.006057 -0.006761 -0.007246 -0.007521 -0.007609 -0.007534 -0.007328 -0.007020 -0.006635 -0.006199 -0.005731 -0.005245 -0.004753 -0.004264 -0.003785 -0.003322 -0.002880 -0.002463 -0.002076 -0.001723 -0.001407 -0.001129 -0.000889 -0.000686 -0.000518 -0.000382 -0.000274 -0.000190 -0.000125 -0.000078 -0.000043 -0.000020 -0.000004 0.000006 0.000012 0.000014 0.000015 0.000014 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000015 0.000014 0.000011 0.000006 -0.000003 -0.000018 -0.000040 -0.000071 -0.000114 -0.000170 -0.000245 -0.000340 -0.000459 -0.000606 -0.000783 -0.000990 -0.001229 -0.001498 -0.001797 -0.002123 -0.002472 -0.002842 -0.003228 -0.003626 -0.004031 -0.004436 -0.004833 -0.005213 -0.005562 -0.005867 -0.006108 -0.006265 -0.006316 -0.006238 -0.006010 -0.005617 -0.005050 -0.004308 -0.003403 -0.002359 -0.001214 -0.000016 0.001178 0.002303 0.003297 0.004098 0.004658 0.004939 0.004923 0.004610 0.004019 0.003186 0.002160 0.001002 -0.000222 -0.001450 -0.002621 -0.003686 -0.004605 -0.005354 -0.005920 -0.006303 -0.006513 -0.006567 -0.006488 -0.006301 -0.006028 -0.005694 -0.005317 -0.004913 -0.004493 -0.004069 -0.003646 -0.003232 -0.002831 -0.002447 -0.002086 -0.001751 -0.001447 -0.001174 -0.000935 -0.000730 -0.000558 -0.000416 -0.000301 -0.000211 -0.000141 -0.000089 -0.000050 -0.000023 -0.000005 0.000007 0.000014 0.000017 0.000018 0.000017 0.000016 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000015 0.000016 0.000017 0.000015 0.000012 0.000005 -0.000006 -0.000023 -0.000047 -0.000081 -0.000127 -0.000188 -0.000266 -0.000366 -0.000488 -0.000637 -0.000812 -0.001015 -0.001245 -0.001500 -0.001779 -0.002079 -0.002397 -0.002730 -0.003072 -0.003420 -0.003768 -0.004109 -0.004435 -0.004736 -0.005000 -0.005212 -0.005357 -0.005416 -0.005371 -0.005205 -0.004906 -0.004464 -0.003880 -0.003162 -0.002328 -0.001410 -0.000444 0.000521 0.001433 0.002240 0.002893 0.003349 0.003579 0.003567 0.003312 0.002829 0.002149 0.001313 0.000370 -0.000626 -0.001621 -0.002567 -0.003422 -0.004157 -0.004749 -0.005191 -0.005482 -0.005631 -0.005653 -0.005567 -0.005393 -0.005150 -0.004858 -0.004531 -0.004182 -0.003821 -0.003455 -0.003091 -0.002734 -0.002388 -0.002058 -0.001747 -0.001460 -0.001199 -0.000966 -0.000763 -0.000589 -0.000444 -0.000325 -0.000230 -0.000155 -0.000099 -0.000057 -0.000027 -0.000006 0.000008 0.000016 0.000020 0.000021 0.000021 0.000019 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000017 0.000018 0.000018 0.000016 0.000012 0.000004 -0.000009 -0.000027 -0.000054 -0.000090 -0.000139 -0.000202 -0.000283 -0.000384 -0.000507 -0.000653 -0.000824 -0.001018 -0.001235 -0.001472 -0.001729 -0.002001 -0.002286 -0.002580 -0.002879 -0.003178 -0.003471 -0.003752 -0.004012 -0.004242 -0.004431 -0.004566 -0.004634 -0.004619 -0.004510 -0.004293 -0.003963 -0.003519 -0.002966 -0.002318 -0.001599 -0.000840 -0.000078 0.000646 0.001289 0.001810 0.002175 0.002360 0.002351 0.002147 0.001761 0.001216 0.000547 -0.000206 -0.000999 -0.001788 -0.002535 -0.003207 -0.003777 -0.004232 -0.004562 -0.004771 -0.004865 -0.004857 -0.004763 -0.004598 -0.004380 -0.004122 -0.003837 -0.003535 -0.003224 -0.002910 -0.002597 -0.002291 -0.001994 -0.001711 -0.001446 -0.001201 -0.000979 -0.000782 -0.000611 -0.000465 -0.000344 -0.000245 -0.000167 -0.000107 -0.000062 -0.000029 -0.000006 0.000009 0.000018 0.000023 0.000025 0.000025 0.000023 0.000021 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000020 0.000020 0.000017 0.000012 0.000003 -0.000010 -0.000030 -0.000058 -0.000096 -0.000146 -0.000211 -0.000293 -0.000393 -0.000514 -0.000655 -0.000818 -0.001000 -0.001201 -0.001419 -0.001651 -0.001895 -0.002147 -0.002404 -0.002661 -0.002914 -0.003156 -0.003382 -0.003585 -0.003755 -0.003883 -0.003959 -0.003972 -0.003912 -0.003768 -0.003536 -0.003213 -0.002803 -0.002317 -0.001773 -0.001193 -0.000607 -0.000047 0.000452 0.000858 0.001144 0.001290 0.001283 0.001124 0.000822 0.000395 -0.000128 -0.000715 -0.001332 -0.001943 -0.002517 -0.003027 -0.003455 -0.003789 -0.004023 -0.004159 -0.004204 -0.004169 -0.004066 -0.003908 -0.003709 -0.003480 -0.003231 -0.002969 -0.002700 -0.002430 -0.002162 -0.001900 -0.001646 -0.001406 -0.001180 -0.000973 -0.000786 -0.000621 -0.000478 -0.000357 -0.000257 -0.000177 -0.000114 -0.000066 -0.000031 -0.000006 0.000011 0.000021 0.000027 0.000029 0.000029 0.000028 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000022 0.000022 0.000022 0.000019 0.000013 0.000004 -0.000011 -0.000031 -0.000060 -0.000099 -0.000149 -0.000214 -0.000295 -0.000393 -0.000509 -0.000643 -0.000795 -0.000964 -0.001148 -0.001345 -0.001553 -0.001769 -0.001990 -0.002212 -0.002430 -0.002640 -0.002838 -0.003018 -0.003173 -0.003297 -0.003381 -0.003418 -0.003399 -0.003318 -0.003169 -0.002950 -0.002664 -0.002316 -0.001921 -0.001495 -0.001060 -0.000642 -0.000266 0.000041 0.000259 0.000371 0.000366 0.000245 0.000014 -0.000311 -0.000709 -0.001154 -0.001619 -0.002077 -0.002502 -0.002874 -0.003180 -0.003410 -0.003561 -0.003635 -0.003638 -0.003578 -0.003467 -0.003314 -0.003131 -0.002925 -0.002705 -0.002477 -0.002245 -0.002012 -0.001782 -0.001558 -0.001343 -0.001139 -0.000949 -0.000774 -0.000618 -0.000481 -0.000363 -0.000264 -0.000182 -0.000118 -0.000068 -0.000031 -0.000005 0.000013 0.000025 0.000031 0.000034 0.000034 0.000032 0.000029 0.000026 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000023 0.000024 0.000025 0.000024 0.000021 0.000015 0.000005 -0.000009 -0.000030 -0.000059 -0.000097 -0.000148 -0.000211 -0.000289 -0.000383 -0.000492 -0.000618 -0.000758 -0.000913 -0.001080 -0.001257 -0.001442 -0.001632 -0.001824 -0.002013 -0.002197 -0.002372 -0.002533 -0.002676 -0.002796 -0.002888 -0.002946 -0.002963 -0.002934 -0.002855 -0.002723 -0.002540 -0.002309 -0.002039 -0.001743 -0.001436 -0.001137 -0.000866 -0.000642 -0.000482 -0.000400 -0.000403 -0.000492 -0.000663 -0.000902 -0.001195 -0.001520 -0.001857 -0.002184 -0.002484 -0.002740 -0.002943 -0.003085 -0.003166 -0.003187 -0.003154 -0.003074 -0.002955 -0.002806 -0.002635 -0.002449 -0.002254 -0.002054 -0.001852 -0.001652 -0.001455 -0.001264 -0.001081 -0.000908 -0.000749 -0.000603 -0.000474 -0.000361 -0.000265 -0.000184 -0.000120 -0.000069 -0.000030 -0.000003 0.000016 0.000029 0.000036 0.000038 0.000039 0.000037 0.000034 0.000030 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000023 0.000026 0.000027 0.000028 0.000027 0.000024 0.000018 0.000009 -0.000005 -0.000026 -0.000054 -0.000092 -0.000141 -0.000202 -0.000276 -0.000365 -0.000467 -0.000583 -0.000712 -0.000852 -0.001003 -0.001161 -0.001325 -0.001491 -0.001657 -0.001819 -0.001975 -0.002121 -0.002255 -0.002373 -0.002471 -0.002545 -0.002592 -0.002606 -0.002584 -0.002525 -0.002426 -0.002292 -0.002125 -0.001936 -0.001735 -0.001535 -0.001350 -0.001195 -0.001084 -0.001027 -0.001029 -0.001093 -0.001213 -0.001382 -0.001587 -0.001813 -0.002044 -0.002263 -0.002459 -0.002618 -0.002735 -0.002806 -0.002828 -0.002806 -0.002744 -0.002646 -0.002521 -0.002376 -0.002215 -0.002045 -0.001870 -0.001693 -0.001517 -0.001343 -0.001174 -0.001011 -0.000856 -0.000712 -0.000578 -0.000458 -0.000351 -0.000260 -0.000182 -0.000118 -0.000067 -0.000028 0.000000 0.000020 0.000033 0.000041 0.000044 0.000044 0.000042 0.000039 0.000035 0.000031 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000017 0.000020 0.000023 0.000026 0.000029 0.000031 0.000032 0.000031 0.000029 0.000023 0.000014 0.000000 -0.000020 -0.000047 -0.000083 -0.000130 -0.000188 -0.000258 -0.000340 -0.000435 -0.000541 -0.000659 -0.000787 -0.000922 -0.001064 -0.001209 -0.001355 -0.001499 -0.001640 -0.001774 -0.001900 -0.002016 -0.002119 -0.002207 -0.002278 -0.002326 -0.002351 -0.002349 -0.002319 -0.002261 -0.002179 -0.002076 -0.001961 -0.001840 -0.001726 -0.001628 -0.001557 -0.001520 -0.001522 -0.001565 -0.001646 -0.001758 -0.001892 -0.002036 -0.002181 -0.002313 -0.002423 -0.002504 -0.002552 -0.002563 -0.002539 -0.002482 -0.002396 -0.002285 -0.002155 -0.002012 -0.001860 -0.001703 -0.001545 -0.001388 -0.001233 -0.001082 -0.000936 -0.000797 -0.000667 -0.000545 -0.000434 -0.000335 -0.000249 -0.000175 -0.000113 -0.000064 -0.000025 0.000004 0.000025 0.000038 0.000046 0.000049 0.000049 0.000047 0.000044 0.000040 0.000035 0.000030 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000030 0.000033 0.000036 0.000037 0.000037 0.000035 0.000030 0.000021 0.000008 -0.000011 -0.000037 -0.000072 -0.000116 -0.000170 -0.000236 -0.000312 -0.000400 -0.000498 -0.000605 -0.000722 -0.000844 -0.000972 -0.001101 -0.001231 -0.001359 -0.001483 -0.001603 -0.001718 -0.001825 -0.001924 -0.002012 -0.002088 -0.002149 -0.002192 -0.002215 -0.002218 -0.002202 -0.002167 -0.002119 -0.002062 -0.002004 -0.001951 -0.001912 -0.001891 -0.001894 -0.001920 -0.001969 -0.002036 -0.002114 -0.002194 -0.002270 -0.002332 -0.002375 -0.002394 -0.002387 -0.002352 -0.002291 -0.002206 -0.002101 -0.001980 -0.001847 -0.001707 -0.001562 -0.001416 -0.001272 -0.001131 -0.000994 -0.000862 -0.000737 -0.000618 -0.000508 -0.000406 -0.000315 -0.000234 -0.000164 -0.000105 -0.000057 -0.000019 0.000009 0.000030 0.000044 0.000052 0.000055 0.000055 0.000053 0.000049 0.000044 0.000039 0.000034 0.000030 0.000025 0.000021 0.000018 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000035 0.000038 0.000041 0.000043 0.000043 0.000042 0.000037 0.000029 0.000017 -0.000001 -0.000026 -0.000059 -0.000100 -0.000151 -0.000212 -0.000283 -0.000365 -0.000456 -0.000555 -0.000662 -0.000774 -0.000890 -0.001007 -0.001125 -0.001241 -0.001356 -0.001469 -0.001580 -0.001687 -0.001789 -0.001885 -0.001973 -0.002050 -0.002114 -0.002163 -0.002196 -0.002214 -0.002217 -0.002209 -0.002194 -0.002177 -0.002162 -0.002154 -0.002157 -0.002171 -0.002196 -0.002228 -0.002262 -0.002293 -0.002315 -0.002324 -0.002314 -0.002285 -0.002235 -0.002165 -0.002076 -0.001970 -0.001852 -0.001723 -0.001589 -0.001451 -0.001313 -0.001177 -0.001045 -0.000917 -0.000795 -0.000679 -0.000571 -0.000469 -0.000376 -0.000291 -0.000216 -0.000151 -0.000095 -0.000050 -0.000013 0.000015 0.000036 0.000050 0.000058 0.000061 0.000061 0.000059 0.000055 0.000050 0.000044 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000023 0.000027 0.000031 0.000036 0.000040 0.000044 0.000047 0.000049 0.000050 0.000049 0.000045 0.000038 0.000026 0.000009 -0.000014 -0.000045 -0.000084 -0.000133 -0.000190 -0.000257 -0.000334 -0.000419 -0.000512 -0.000611 -0.000715 -0.000822 -0.000931 -0.001041 -0.001152 -0.001264 -0.001376 -0.001489 -0.001601 -0.001711 -0.001818 -0.001920 -0.002013 -0.002096 -0.002166 -0.002222 -0.002264 -0.002292 -0.002309 -0.002318 -0.002321 -0.002324 -0.002327 -0.002332 -0.002338 -0.002344 -0.002345 -0.002339 -0.002321 -0.002289 -0.002241 -0.002176 -0.002094 -0.001998 -0.001888 -0.001768 -0.001640 -0.001507 -0.001372 -0.001238 -0.001106 -0.000978 -0.000856 -0.000740 -0.000630 -0.000528 -0.000434 -0.000347 -0.000268 -0.000198 -0.000137 -0.000084 -0.000041 -0.000005 0.000022 0.000042 0.000055 0.000064 0.000067 0.000067 0.000065 0.000060 0.000055 0.000049 0.000043 0.000037 0.000032 0.000027 0.000022 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000031 0.000036 0.000041 0.000045 0.000050 0.000053 0.000056 0.000057 0.000056 0.000053 0.000046 0.000035 0.000019 -0.000003 -0.000033 -0.000071 -0.000117 -0.000172 -0.000237 -0.000310 -0.000391 -0.000479 -0.000573 -0.000671 -0.000772 -0.000877 -0.000984 -0.001094 -0.001207 -0.001323 -0.001441 -0.001562 -0.001682 -0.001801 -0.001914 -0.002020 -0.002116 -0.002199 -0.002267 -0.002321 -0.002360 -0.002388 -0.002405 -0.002414 -0.002418 -0.002416 -0.002409 -0.002396 -0.002373 -0.002339 -0.002293 -0.002232 -0.002155 -0.002065 -0.001961 -0.001846 -0.001722 -0.001592 -0.001459 -0.001324 -0.001190 -0.001060 -0.000934 -0.000813 -0.000700 -0.000594 -0.000496 -0.000405 -0.000323 -0.000248 -0.000182 -0.000124 -0.000074 -0.000032 0.000002 0.000028 0.000048 0.000061 0.000069 0.000073 0.000073 0.000071 0.000066 0.000060 0.000054 0.000047 0.000041 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000022 0.000027 0.000031 0.000036 0.000041 0.000046 0.000051 0.000055 0.000059 0.000062 0.000063 0.000063 0.000060 0.000054 0.000043 0.000027 0.000005 -0.000024 -0.000061 -0.000107 -0.000161 -0.000224 -0.000295 -0.000374 -0.000458 -0.000548 -0.000643 -0.000742 -0.000845 -0.000953 -0.001066 -0.001183 -0.001306 -0.001432 -0.001560 -0.001689 -0.001815 -0.001936 -0.002048 -0.002148 -0.002234 -0.002305 -0.002360 -0.002400 -0.002426 -0.002440 -0.002444 -0.002438 -0.002422 -0.002394 -0.002355 -0.002303 -0.002236 -0.002155 -0.002059 -0.001951 -0.001833 -0.001706 -0.001574 -0.001439 -0.001303 -0.001169 -0.001038 -0.000911 -0.000791 -0.000678 -0.000572 -0.000475 -0.000387 -0.000306 -0.000234 -0.000170 -0.000114 -0.000065 -0.000025 0.000008 0.000034 0.000053 0.000067 0.000075 0.000079 0.000079 0.000076 0.000071 0.000065 0.000059 0.000052 0.000045 0.000038 0.000033 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000030 0.000035 0.000040 0.000045 0.000050 0.000055 0.000060 0.000064 0.000067 0.000069 0.000068 0.000066 0.000059 0.000049 0.000033 0.000010 -0.000020 -0.000058 -0.000104 -0.000158 -0.000220 -0.000290 -0.000367 -0.000449 -0.000538 -0.000632 -0.000731 -0.000836 -0.000948 -0.001065 -0.001189 -0.001317 -0.001450 -0.001584 -0.001717 -0.001845 -0.001966 -0.002076 -0.002173 -0.002253 -0.002317 -0.002365 -0.002397 -0.002415 -0.002419 -0.002409 -0.002387 -0.002351 -0.002300 -0.002235 -0.002156 -0.002061 -0.001954 -0.001836 -0.001709 -0.001577 -0.001441 -0.001304 -0.001168 -0.001036 -0.000909 -0.000787 -0.000673 -0.000566 -0.000469 -0.000380 -0.000299 -0.000227 -0.000164 -0.000109 -0.000061 -0.000021 0.000012 0.000038 0.000057 0.000071 0.000079 0.000083 0.000084 0.000081 0.000076 0.000070 0.000063 0.000056 0.000049 0.000042 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000021 0.000025 0.000029 0.000034 0.000038 0.000044 0.000049 0.000054 0.000059 0.000064 0.000068 0.000071 0.000073 0.000073 0.000070 0.000063 0.000051 0.000034 0.000009 -0.000022 -0.000061 -0.000108 -0.000163 -0.000225 -0.000295 -0.000371 -0.000453 -0.000542 -0.000637 -0.000739 -0.000848 -0.000964 -0.001087 -0.001215 -0.001348 -0.001483 -0.001618 -0.001749 -0.001873 -0.001987 -0.002088 -0.002174 -0.002243 -0.002295 -0.002330 -0.002349 -0.002353 -0.002342 -0.002316 -0.002274 -0.002217 -0.002144 -0.002057 -0.001956 -0.001842 -0.001719 -0.001589 -0.001455 -0.001319 -0.001183 -0.001050 -0.000922 -0.000799 -0.000683 -0.000575 -0.000476 -0.000385 -0.000303 -0.000230 -0.000166 -0.000110 -0.000062 -0.000022 0.000012 0.000038 0.000058 0.000073 0.000082 0.000087 0.000087 0.000085 0.000081 0.000075 0.000068 0.000060 0.000053 0.000045 0.000039 0.000033 0.000027 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000032 0.000036 0.000041 0.000046 0.000052 0.000057 0.000062 0.000067 0.000071 0.000075 0.000076 0.000075 0.000071 0.000063 0.000049 0.000029 0.000003 -0.000031 -0.000072 -0.000120 -0.000176 -0.000239 -0.000309 -0.000385 -0.000469 -0.000560 -0.000659 -0.000764 -0.000877 -0.000997 -0.001123 -0.001253 -0.001386 -0.001519 -0.001648 -0.001772 -0.001886 -0.001987 -0.002073 -0.002144 -0.002197 -0.002234 -0.002254 -0.002257 -0.002245 -0.002217 -0.002172 -0.002112 -0.002036 -0.001945 -0.001841 -0.001726 -0.001602 -0.001472 -0.001339 -0.001206 -0.001074 -0.000946 -0.000823 -0.000706 -0.000596 -0.000494 -0.000401 -0.000317 -0.000242 -0.000176 -0.000118 -0.000069 -0.000027 0.000007 0.000035 0.000056 0.000072 0.000082 0.000088 0.000089 0.000088 0.000084 0.000078 0.000071 0.000064 0.000056 0.000049 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000029 0.000034 0.000038 0.000043 0.000049 0.000054 0.000059 0.000065 0.000070 0.000074 0.000077 0.000077 0.000075 0.000069 0.000058 0.000042 0.000019 -0.000010 -0.000045 -0.000088 -0.000139 -0.000196 -0.000260 -0.000332 -0.000410 -0.000497 -0.000591 -0.000692 -0.000801 -0.000917 -0.001038 -0.001164 -0.001292 -0.001419 -0.001545 -0.001664 -0.001774 -0.001873 -0.001957 -0.002026 -0.002079 -0.002116 -0.002136 -0.002140 -0.002127 -0.002098 -0.002053 -0.001991 -0.001915 -0.001824 -0.001720 -0.001607 -0.001485 -0.001359 -0.001230 -0.001102 -0.000976 -0.000853 -0.000736 -0.000626 -0.000523 -0.000427 -0.000341 -0.000263 -0.000194 -0.000134 -0.000082 -0.000038 -0.000002 0.000027 0.000050 0.000067 0.000079 0.000086 0.000089 0.000089 0.000086 0.000081 0.000074 0.000067 0.000059 0.000052 0.000044 0.000038 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000031 0.000035 0.000040 0.000045 0.000050 0.000056 0.000061 0.000067 0.000071 0.000075 0.000077 0.000075 0.000071 0.000062 0.000049 0.000029 0.000004 -0.000028 -0.000066 -0.000111 -0.000163 -0.000222 -0.000289 -0.000363 -0.000444 -0.000534 -0.000630 -0.000734 -0.000844 -0.000959 -0.001079 -0.001200 -0.001321 -0.001439 -0.001552 -0.001656 -0.001750 -0.001831 -0.001897 -0.001948 -0.001983 -0.002003 -0.002007 -0.001994 -0.001965 -0.001921 -0.001861 -0.001786 -0.001697 -0.001597 -0.001487 -0.001370 -0.001250 -0.001127 -0.001005 -0.000885 -0.000770 -0.000660 -0.000556 -0.000460 -0.000371 -0.000291 -0.000219 -0.000156 -0.000101 -0.000055 -0.000017 0.000015 0.000040 0.000059 0.000072 0.000081 0.000086 0.000087 0.000085 0.000081 0.000076 0.000069 0.000062 0.000054 0.000047 0.000040 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000032 0.000036 0.000041 0.000046 0.000052 0.000057 0.000063 0.000068 0.000072 0.000074 0.000073 0.000070 0.000063 0.000051 0.000035 0.000012 -0.000016 -0.000050 -0.000091 -0.000139 -0.000193 -0.000255 -0.000324 -0.000401 -0.000485 -0.000576 -0.000674 -0.000777 -0.000886 -0.000997 -0.001110 -0.001222 -0.001332 -0.001437 -0.001534 -0.001621 -0.001697 -0.001759 -0.001808 -0.001841 -0.001860 -0.001863 -0.001851 -0.001824 -0.001781 -0.001724 -0.001652 -0.001568 -0.001473 -0.001369 -0.001259 -0.001145 -0.001029 -0.000915 -0.000803 -0.000695 -0.000593 -0.000496 -0.000407 -0.000324 -0.000250 -0.000184 -0.000126 -0.000077 -0.000035 -0.000001 0.000026 0.000047 0.000062 0.000073 0.000080 0.000083 0.000082 0.000080 0.000075 0.000069 0.000063 0.000056 0.000049 0.000042 0.000035 0.000030 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000028 0.000033 0.000037 0.000042 0.000047 0.000053 0.000058 0.000063 0.000067 0.000069 0.000070 0.000067 0.000061 0.000051 0.000036 0.000017 -0.000009 -0.000040 -0.000077 -0.000121 -0.000171 -0.000228 -0.000293 -0.000364 -0.000443 -0.000528 -0.000619 -0.000715 -0.000815 -0.000918 -0.001022 -0.001125 -0.001225 -0.001321 -0.001410 -0.001490 -0.001560 -0.001618 -0.001662 -0.001693 -0.001711 -0.001714 -0.001703 -0.001678 -0.001638 -0.001584 -0.001517 -0.001439 -0.001350 -0.001253 -0.001151 -0.001045 -0.000937 -0.000831 -0.000727 -0.000627 -0.000532 -0.000443 -0.000360 -0.000285 -0.000216 -0.000156 -0.000103 -0.000059 -0.000021 0.000009 0.000032 0.000050 0.000063 0.000071 0.000076 0.000077 0.000076 0.000073 0.000068 0.000062 0.000056 0.000049 0.000043 0.000037 0.000031 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000015 0.000018 0.000021 0.000025 0.000029 0.000033 0.000038 0.000043 0.000048 0.000053 0.000058 0.000061 0.000064 0.000064 0.000062 0.000057 0.000049 0.000036 0.000018 -0.000005 -0.000033 -0.000067 -0.000107 -0.000154 -0.000207 -0.000266 -0.000333 -0.000405 -0.000484 -0.000568 -0.000656 -0.000748 -0.000841 -0.000936 -0.001029 -0.001120 -0.001206 -0.001286 -0.001359 -0.001422 -0.001474 -0.001515 -0.001544 -0.001560 -0.001563 -0.001553 -0.001530 -0.001494 -0.001445 -0.001384 -0.001312 -0.001230 -0.001141 -0.001047 -0.000949 -0.000851 -0.000753 -0.000657 -0.000566 -0.000478 -0.000396 -0.000320 -0.000251 -0.000188 -0.000133 -0.000085 -0.000045 -0.000012 0.000014 0.000035 0.000050 0.000060 0.000067 0.000070 0.000070 0.000069 0.000065 0.000061 0.000055 0.000049 0.000043 0.000037 0.000032 0.000027 0.000022 0.000019 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000025 0.000029 0.000034 0.000038 0.000043 0.000048 0.000052 0.000055 0.000058 0.000058 0.000057 0.000052 0.000045 0.000033 0.000017 -0.000003 -0.000029 -0.000060 -0.000097 -0.000140 -0.000189 -0.000244 -0.000304 -0.000371 -0.000443 -0.000520 -0.000600 -0.000683 -0.000767 -0.000852 -0.000935 -0.001016 -0.001093 -0.001165 -0.001229 -0.001286 -0.001333 -0.001370 -0.001396 -0.001410 -0.001413 -0.001404 -0.001384 -0.001352 -0.001308 -0.001253 -0.001188 -0.001114 -0.001034 -0.000948 -0.000859 -0.000769 -0.000680 -0.000593 -0.000509 -0.000429 -0.000354 -0.000285 -0.000222 -0.000165 -0.000115 -0.000072 -0.000036 -0.000006 0.000017 0.000035 0.000047 0.000056 0.000061 0.000063 0.000063 0.000061 0.000058 0.000053 0.000048 0.000043 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000029 0.000034 0.000038 0.000042 0.000046 0.000049 0.000051 0.000052 0.000051 0.000047 0.000040 0.000030 0.000015 -0.000004 -0.000027 -0.000056 -0.000090 -0.000129 -0.000173 -0.000223 -0.000279 -0.000340 -0.000405 -0.000474 -0.000546 -0.000620 -0.000696 -0.000771 -0.000844 -0.000916 -0.000984 -0.001047 -0.001104 -0.001154 -0.001196 -0.001228 -0.001252 -0.001265 -0.001268 -0.001260 -0.001242 -0.001214 -0.001175 -0.001127 -0.001069 -0.001003 -0.000931 -0.000854 -0.000774 -0.000693 -0.000612 -0.000533 -0.000457 -0.000385 -0.000317 -0.000254 -0.000197 -0.000145 -0.000100 -0.000062 -0.000029 -0.000003 0.000017 0.000033 0.000043 0.000051 0.000055 0.000056 0.000056 0.000053 0.000050 0.000046 0.000041 0.000036 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000016 0.000019 0.000022 0.000026 0.000029 0.000033 0.000037 0.000040 0.000043 0.000045 0.000045 0.000044 0.000041 0.000035 0.000025 0.000012 -0.000005 -0.000026 -0.000052 -0.000083 -0.000119 -0.000160 -0.000205 -0.000255 -0.000310 -0.000369 -0.000430 -0.000495 -0.000560 -0.000627 -0.000693 -0.000757 -0.000820 -0.000879 -0.000934 -0.000984 -0.001028 -0.001064 -0.001093 -0.001114 -0.001126 -0.001128 -0.001122 -0.001107 -0.001082 -0.001048 -0.001006 -0.000955 -0.000897 -0.000833 -0.000764 -0.000693 -0.000620 -0.000548 -0.000478 -0.000409 -0.000344 -0.000283 -0.000227 -0.000175 -0.000129 -0.000089 -0.000054 -0.000026 -0.000003 0.000015 0.000029 0.000039 0.000045 0.000048 0.000049 0.000048 0.000046 0.000043 0.000039 0.000035 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000029 0.000032 0.000035 0.000037 0.000039 0.000039 0.000038 0.000035 0.000029 0.000021 0.000009 -0.000007 -0.000026 -0.000050 -0.000078 -0.000110 -0.000147 -0.000188 -0.000233 -0.000282 -0.000334 -0.000389 -0.000445 -0.000503 -0.000561 -0.000619 -0.000675 -0.000729 -0.000780 -0.000828 -0.000871 -0.000909 -0.000941 -0.000967 -0.000985 -0.000995 -0.000998 -0.000992 -0.000979 -0.000958 -0.000929 -0.000892 -0.000847 -0.000796 -0.000740 -0.000679 -0.000616 -0.000552 -0.000488 -0.000426 -0.000365 -0.000307 -0.000253 -0.000202 -0.000157 -0.000116 -0.000080 -0.000049 -0.000024 -0.000003 0.000013 0.000025 0.000033 0.000038 0.000041 0.000042 0.000041 0.000039 0.000036 0.000033 0.000029 0.000025 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000022 0.000025 0.000027 0.000030 0.000032 0.000033 0.000033 0.000032 0.000029 0.000024 0.000016 0.000006 -0.000008 -0.000026 -0.000048 -0.000073 -0.000102 -0.000135 -0.000172 -0.000212 -0.000255 -0.000301 -0.000349 -0.000399 -0.000449 -0.000500 -0.000549 -0.000598 -0.000644 -0.000688 -0.000729 -0.000767 -0.000799 -0.000827 -0.000849 -0.000865 -0.000874 -0.000876 -0.000872 -0.000861 -0.000842 -0.000817 -0.000785 -0.000746 -0.000702 -0.000653 -0.000600 -0.000545 -0.000489 -0.000433 -0.000378 -0.000324 -0.000273 -0.000225 -0.000181 -0.000140 -0.000104 -0.000073 -0.000046 -0.000024 -0.000005 0.000009 0.000020 0.000027 0.000032 0.000035 0.000036 0.000035 0.000033 0.000030 0.000027 0.000024 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000028 0.000028 0.000026 0.000024 0.000019 0.000012 0.000002 -0.000010 -0.000026 -0.000046 -0.000068 -0.000095 -0.000124 -0.000157 -0.000192 -0.000230 -0.000270 -0.000312 -0.000355 -0.000398 -0.000442 -0.000485 -0.000526 -0.000566 -0.000604 -0.000639 -0.000671 -0.000699 -0.000723 -0.000742 -0.000755 -0.000763 -0.000765 -0.000761 -0.000751 -0.000736 -0.000714 -0.000686 -0.000652 -0.000614 -0.000571 -0.000525 -0.000478 -0.000429 -0.000381 -0.000333 -0.000287 -0.000242 -0.000200 -0.000161 -0.000126 -0.000094 -0.000067 -0.000044 -0.000024 -0.000008 0.000005 0.000014 0.000021 0.000026 0.000029 0.000029 0.000029 0.000027 0.000025 0.000022 0.000019 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000020 0.000021 0.000022 0.000023 0.000023 0.000021 0.000019 0.000014 0.000008 -0.000001 -0.000012 -0.000026 -0.000043 -0.000064 -0.000087 -0.000113 -0.000142 -0.000173 -0.000206 -0.000241 -0.000277 -0.000314 -0.000351 -0.000388 -0.000425 -0.000460 -0.000494 -0.000526 -0.000556 -0.000583 -0.000607 -0.000628 -0.000644 -0.000656 -0.000663 -0.000664 -0.000661 -0.000652 -0.000638 -0.000619 -0.000595 -0.000566 -0.000533 -0.000496 -0.000457 -0.000416 -0.000374 -0.000333 -0.000292 -0.000252 -0.000214 -0.000177 -0.000144 -0.000113 -0.000086 -0.000062 -0.000042 -0.000025 -0.000010 0.000001 0.000009 0.000016 0.000020 0.000023 0.000023 0.000023 0.000022 0.000020 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000017 0.000018 0.000019 0.000018 0.000017 0.000014 0.000011 0.000005 -0.000003 -0.000013 -0.000026 -0.000041 -0.000059 -0.000079 -0.000102 -0.000127 -0.000154 -0.000183 -0.000213 -0.000244 -0.000276 -0.000307 -0.000339 -0.000370 -0.000400 -0.000429 -0.000456 -0.000481 -0.000505 -0.000525 -0.000542 -0.000556 -0.000566 -0.000572 -0.000573 -0.000570 -0.000562 -0.000550 -0.000533 -0.000512 -0.000487 -0.000459 -0.000427 -0.000394 -0.000359 -0.000324 -0.000289 -0.000254 -0.000220 -0.000187 -0.000157 -0.000128 -0.000101 -0.000078 -0.000058 -0.000040 -0.000025 -0.000013 -0.000003 0.000005 0.000011 0.000015 0.000017 0.000018 0.000018 0.000017 0.000015 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000014 0.000013 0.000011 0.000007 0.000002 -0.000005 -0.000014 -0.000025 -0.000038 -0.000054 -0.000072 -0.000092 -0.000113 -0.000137 -0.000161 -0.000187 -0.000213 -0.000240 -0.000267 -0.000294 -0.000320 -0.000345 -0.000370 -0.000393 -0.000414 -0.000434 -0.000451 -0.000466 -0.000478 -0.000486 -0.000491 -0.000492 -0.000489 -0.000482 -0.000471 -0.000456 -0.000438 -0.000416 -0.000392 -0.000365 -0.000337 -0.000308 -0.000279 -0.000249 -0.000220 -0.000191 -0.000164 -0.000137 -0.000113 -0.000091 -0.000071 -0.000053 -0.000038 -0.000025 -0.000015 -0.000006 0.000001 0.000006 0.000010 0.000012 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000008 0.000004 -0.000000 -0.000006 -0.000014 -0.000024 -0.000035 -0.000049 -0.000064 -0.000081 -0.000100 -0.000120 -0.000141 -0.000162 -0.000185 -0.000207 -0.000230 -0.000252 -0.000274 -0.000296 -0.000316 -0.000336 -0.000354 -0.000371 -0.000386 -0.000398 -0.000408 -0.000415 -0.000419 -0.000419 -0.000416 -0.000410 -0.000400 -0.000387 -0.000371 -0.000353 -0.000332 -0.000310 -0.000286 -0.000262 -0.000238 -0.000213 -0.000189 -0.000165 -0.000142 -0.000120 -0.000099 -0.000080 -0.000063 -0.000048 -0.000036 -0.000025 -0.000016 -0.000008 -0.000002 0.000002 0.000005 0.000007 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000008 0.000007 0.000005 0.000002 -0.000002 -0.000007 -0.000014 -0.000022 -0.000032 -0.000043 -0.000056 -0.000071 -0.000087 -0.000103 -0.000121 -0.000139 -0.000158 -0.000177 -0.000196 -0.000215 -0.000234 -0.000252 -0.000269 -0.000286 -0.000301 -0.000315 -0.000328 -0.000338 -0.000346 -0.000352 -0.000355 -0.000355 -0.000352 -0.000346 -0.000337 -0.000326 -0.000313 -0.000297 -0.000280 -0.000261 -0.000242 -0.000222 -0.000202 -0.000181 -0.000161 -0.000141 -0.000122 -0.000104 -0.000086 -0.000070 -0.000056 -0.000044 -0.000033 -0.000024 -0.000016 -0.000010 -0.000005 -0.000001 0.000002 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000003 0.000001 -0.000003 -0.000007 -0.000013 -0.000020 -0.000028 -0.000038 -0.000049 -0.000061 -0.000074 -0.000088 -0.000103 -0.000118 -0.000134 -0.000150 -0.000166 -0.000181 -0.000197 -0.000212 -0.000227 -0.000241 -0.000254 -0.000266 -0.000276 -0.000285 -0.000291 -0.000296 -0.000298 -0.000298 -0.000295 -0.000290 -0.000282 -0.000273 -0.000261 -0.000248 -0.000234 -0.000219 -0.000203 -0.000187 -0.000170 -0.000153 -0.000137 -0.000120 -0.000104 -0.000089 -0.000074 -0.000061 -0.000049 -0.000039 -0.000030 -0.000022 -0.000016 -0.000010 -0.000006 -0.000003 -0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000002 -0.000001 -0.000003 -0.000007 -0.000012 -0.000018 -0.000024 -0.000032 -0.000041 -0.000051 -0.000062 -0.000074 -0.000086 -0.000099 -0.000112 -0.000125 -0.000138 -0.000152 -0.000165 -0.000177 -0.000190 -0.000201 -0.000212 -0.000222 -0.000231 -0.000238 -0.000243 -0.000247 -0.000248 -0.000248 -0.000245 -0.000241 -0.000234 -0.000226 -0.000217 -0.000206 -0.000194 -0.000182 -0.000169 -0.000156 -0.000142 -0.000129 -0.000115 -0.000101 -0.000088 -0.000075 -0.000063 -0.000052 -0.000042 -0.000034 -0.000026 -0.000020 -0.000015 -0.000010 -0.000007 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000000 -0.000001 -0.000004 -0.000007 -0.000010 -0.000015 -0.000021 -0.000027 -0.000034 -0.000043 -0.000051 -0.000061 -0.000071 -0.000082 -0.000092 -0.000103 -0.000114 -0.000125 -0.000136 -0.000147 -0.000157 -0.000167 -0.000176 -0.000184 -0.000191 -0.000197 -0.000201 -0.000204 -0.000205 -0.000205 -0.000202 -0.000198 -0.000193 -0.000186 -0.000178 -0.000170 -0.000160 -0.000150 -0.000140 -0.000129 -0.000119 -0.000107 -0.000096 -0.000085 -0.000074 -0.000063 -0.000053 -0.000044 -0.000036 -0.000029 -0.000023 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000003 -0.000002 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000042 -0.000050 -0.000058 -0.000067 -0.000075 -0.000084 -0.000094 -0.000103 -0.000112 -0.000121 -0.000129 -0.000137 -0.000145 -0.000151 -0.000157 -0.000162 -0.000165 -0.000167 -0.000168 -0.000168 -0.000166 -0.000162 -0.000158 -0.000152 -0.000146 -0.000139 -0.000132 -0.000124 -0.000116 -0.000107 -0.000098 -0.000089 -0.000080 -0.000070 -0.000061 -0.000053 -0.000044 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000005 -0.000008 -0.000010 -0.000014 -0.000018 -0.000022 -0.000028 -0.000033 -0.000040 -0.000046 -0.000053 -0.000061 -0.000068 -0.000076 -0.000083 -0.000091 -0.000098 -0.000105 -0.000111 -0.000117 -0.000123 -0.000128 -0.000131 -0.000134 -0.000136 -0.000137 -0.000136 -0.000135 -0.000132 -0.000128 -0.000124 -0.000119 -0.000113 -0.000108 -0.000101 -0.000095 -0.000088 -0.000081 -0.000073 -0.000066 -0.000058 -0.000051 -0.000043 -0.000037 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000042 -0.000048 -0.000055 -0.000061 -0.000067 -0.000073 -0.000079 -0.000084 -0.000090 -0.000095 -0.000099 -0.000103 -0.000106 -0.000108 -0.000110 -0.000110 -0.000110 -0.000109 -0.000107 -0.000104 -0.000100 -0.000097 -0.000092 -0.000088 -0.000083 -0.000078 -0.000072 -0.000066 -0.000060 -0.000054 -0.000048 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000029 -0.000033 -0.000038 -0.000043 -0.000048 -0.000053 -0.000058 -0.000063 -0.000067 -0.000071 -0.000075 -0.000079 -0.000082 -0.000085 -0.000087 -0.000088 -0.000089 -0.000088 -0.000088 -0.000086 -0.000084 -0.000081 -0.000078 -0.000075 -0.000071 -0.000068 -0.000063 -0.000059 -0.000054 -0.000049 -0.000044 -0.000039 -0.000034 -0.000029 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000034 -0.000038 -0.000042 -0.000046 -0.000050 -0.000053 -0.000056 -0.000060 -0.000062 -0.000065 -0.000067 -0.000069 -0.000070 -0.000071 -0.000071 -0.000070 -0.000069 -0.000067 -0.000065 -0.000063 -0.000061 -0.000058 -0.000055 -0.000052 -0.000048 -0.000044 -0.000040 -0.000036 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000030 -0.000033 -0.000036 -0.000039 -0.000042 -0.000044 -0.000047 -0.000049 -0.000051 -0.000053 -0.000054 -0.000055 -0.000056 -0.000056 -0.000056 -0.000055 -0.000054 -0.000053 -0.000051 -0.000049 -0.000047 -0.000044 -0.000042 -0.000039 -0.000036 -0.000033 -0.000029 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000028 -0.000030 -0.000032 -0.000034 -0.000036 -0.000038 -0.000040 -0.000041 -0.000042 -0.000043 -0.000044 -0.000044 -0.000044 -0.000044 -0.000043 -0.000042 -0.000041 -0.000039 -0.000038 -0.000036 -0.000034 -0.000031 -0.000029 -0.000026 -0.000023 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000023 -0.000025 -0.000027 -0.000028 -0.000029 -0.000031 -0.000032 -0.000033 -0.000034 -0.000034 -0.000035 -0.000035 -0.000035 -0.000034 -0.000034 -0.000033 -0.000031 -0.000030 -0.000029 -0.000027 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000025 -0.000026 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000026 -0.000025 -0.000024 -0.000023 -0.000021 -0.000020 -0.000018 -0.000016 -0.000015 -0.000013 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000016 -0.000017 -0.000018 -0.000018 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode6_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000012 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000016 -0.000015 -0.000015 -0.000015 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000019 -0.000019 -0.000020 -0.000020 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000021 -0.000020 -0.000020 -0.000019 -0.000019 -0.000018 -0.000018 -0.000018 -0.000018 -0.000017 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000024 -0.000024 -0.000025 -0.000026 -0.000026 -0.000027 -0.000027 -0.000027 -0.000027 -0.000027 -0.000026 -0.000026 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000023 -0.000023 -0.000023 -0.000022 -0.000022 -0.000022 -0.000021 -0.000020 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000023 -0.000025 -0.000026 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000032 -0.000033 -0.000033 -0.000034 -0.000034 -0.000034 -0.000034 -0.000034 -0.000033 -0.000033 -0.000032 -0.000031 -0.000031 -0.000030 -0.000030 -0.000029 -0.000029 -0.000029 -0.000029 -0.000028 -0.000028 -0.000027 -0.000025 -0.000024 -0.000022 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000026 -0.000028 -0.000030 -0.000032 -0.000033 -0.000035 -0.000036 -0.000037 -0.000038 -0.000040 -0.000041 -0.000041 -0.000042 -0.000043 -0.000043 -0.000043 -0.000043 -0.000043 -0.000042 -0.000042 -0.000041 -0.000040 -0.000039 -0.000038 -0.000038 -0.000037 -0.000037 -0.000037 -0.000036 -0.000036 -0.000035 -0.000034 -0.000032 -0.000030 -0.000028 -0.000026 -0.000023 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000029 -0.000031 -0.000034 -0.000036 -0.000038 -0.000040 -0.000042 -0.000044 -0.000046 -0.000047 -0.000049 -0.000050 -0.000051 -0.000052 -0.000053 -0.000054 -0.000054 -0.000054 -0.000054 -0.000054 -0.000054 -0.000053 -0.000052 -0.000051 -0.000050 -0.000049 -0.000048 -0.000048 -0.000047 -0.000047 -0.000046 -0.000045 -0.000044 -0.000042 -0.000040 -0.000038 -0.000035 -0.000032 -0.000030 -0.000027 -0.000025 -0.000022 -0.000020 -0.000019 -0.000017 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000023 -0.000025 -0.000028 -0.000031 -0.000034 -0.000037 -0.000040 -0.000043 -0.000046 -0.000049 -0.000051 -0.000054 -0.000056 -0.000058 -0.000059 -0.000061 -0.000062 -0.000064 -0.000065 -0.000066 -0.000067 -0.000068 -0.000068 -0.000068 -0.000068 -0.000068 -0.000067 -0.000066 -0.000065 -0.000063 -0.000062 -0.000061 -0.000060 -0.000060 -0.000059 -0.000058 -0.000057 -0.000055 -0.000053 -0.000051 -0.000048 -0.000045 -0.000041 -0.000038 -0.000035 -0.000032 -0.000029 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000024 -0.000026 -0.000029 -0.000032 -0.000035 -0.000039 -0.000042 -0.000046 -0.000050 -0.000054 -0.000058 -0.000061 -0.000064 -0.000067 -0.000070 -0.000072 -0.000074 -0.000076 -0.000078 -0.000079 -0.000081 -0.000082 -0.000083 -0.000084 -0.000085 -0.000085 -0.000085 -0.000085 -0.000084 -0.000083 -0.000081 -0.000080 -0.000079 -0.000078 -0.000076 -0.000075 -0.000074 -0.000073 -0.000072 -0.000069 -0.000067 -0.000064 -0.000060 -0.000056 -0.000053 -0.000049 -0.000045 -0.000041 -0.000038 -0.000034 -0.000031 -0.000029 -0.000026 -0.000023 -0.000021 -0.000019 -0.000017 -0.000016 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000037 -0.000040 -0.000044 -0.000049 -0.000053 -0.000058 -0.000063 -0.000068 -0.000072 -0.000077 -0.000081 -0.000084 -0.000087 -0.000090 -0.000092 -0.000095 -0.000097 -0.000098 -0.000100 -0.000102 -0.000103 -0.000104 -0.000105 -0.000106 -0.000106 -0.000106 -0.000105 -0.000104 -0.000102 -0.000101 -0.000099 -0.000098 -0.000096 -0.000095 -0.000094 -0.000092 -0.000090 -0.000087 -0.000084 -0.000080 -0.000076 -0.000071 -0.000067 -0.000062 -0.000057 -0.000053 -0.000049 -0.000044 -0.000041 -0.000037 -0.000033 -0.000030 -0.000027 -0.000025 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000034 -0.000037 -0.000042 -0.000046 -0.000051 -0.000056 -0.000061 -0.000067 -0.000072 -0.000078 -0.000084 -0.000090 -0.000095 -0.000100 -0.000105 -0.000108 -0.000112 -0.000114 -0.000117 -0.000119 -0.000121 -0.000124 -0.000126 -0.000127 -0.000129 -0.000130 -0.000131 -0.000131 -0.000131 -0.000130 -0.000129 -0.000128 -0.000126 -0.000124 -0.000122 -0.000121 -0.000119 -0.000117 -0.000115 -0.000112 -0.000109 -0.000105 -0.000101 -0.000096 -0.000090 -0.000085 -0.000079 -0.000073 -0.000068 -0.000062 -0.000057 -0.000052 -0.000047 -0.000043 -0.000039 -0.000035 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000013 -0.000015 -0.000018 -0.000020 -0.000023 -0.000026 -0.000029 -0.000033 -0.000037 -0.000042 -0.000047 -0.000052 -0.000058 -0.000064 -0.000070 -0.000076 -0.000083 -0.000090 -0.000097 -0.000104 -0.000111 -0.000118 -0.000124 -0.000129 -0.000134 -0.000137 -0.000141 -0.000144 -0.000147 -0.000149 -0.000152 -0.000154 -0.000157 -0.000159 -0.000161 -0.000162 -0.000162 -0.000162 -0.000161 -0.000160 -0.000158 -0.000156 -0.000154 -0.000152 -0.000150 -0.000148 -0.000146 -0.000143 -0.000140 -0.000136 -0.000131 -0.000126 -0.000120 -0.000113 -0.000107 -0.000100 -0.000093 -0.000086 -0.000079 -0.000073 -0.000066 -0.000060 -0.000054 -0.000049 -0.000044 -0.000039 -0.000035 -0.000031 -0.000027 -0.000024 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000025 -0.000028 -0.000032 -0.000036 -0.000041 -0.000046 -0.000052 -0.000058 -0.000065 -0.000072 -0.000079 -0.000087 -0.000095 -0.000103 -0.000112 -0.000120 -0.000129 -0.000138 -0.000145 -0.000152 -0.000158 -0.000164 -0.000168 -0.000172 -0.000176 -0.000179 -0.000183 -0.000186 -0.000189 -0.000192 -0.000195 -0.000197 -0.000198 -0.000199 -0.000198 -0.000198 -0.000196 -0.000194 -0.000192 -0.000190 -0.000188 -0.000186 -0.000183 -0.000181 -0.000178 -0.000174 -0.000169 -0.000164 -0.000157 -0.000150 -0.000142 -0.000134 -0.000125 -0.000117 -0.000108 -0.000100 -0.000091 -0.000083 -0.000076 -0.000068 -0.000061 -0.000055 -0.000049 -0.000043 -0.000038 -0.000034 -0.000029 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000034 -0.000039 -0.000045 -0.000051 -0.000057 -0.000065 -0.000073 -0.000081 -0.000090 -0.000099 -0.000108 -0.000118 -0.000128 -0.000138 -0.000149 -0.000159 -0.000169 -0.000178 -0.000186 -0.000194 -0.000200 -0.000205 -0.000210 -0.000214 -0.000218 -0.000222 -0.000226 -0.000230 -0.000234 -0.000237 -0.000240 -0.000241 -0.000242 -0.000242 -0.000241 -0.000239 -0.000237 -0.000235 -0.000232 -0.000230 -0.000228 -0.000225 -0.000222 -0.000219 -0.000214 -0.000209 -0.000202 -0.000195 -0.000186 -0.000177 -0.000167 -0.000156 -0.000146 -0.000135 -0.000124 -0.000114 -0.000104 -0.000094 -0.000085 -0.000076 -0.000068 -0.000060 -0.000053 -0.000047 -0.000041 -0.000036 -0.000031 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000015 -0.000017 -0.000020 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000048 -0.000055 -0.000062 -0.000071 -0.000080 -0.000090 -0.000100 -0.000111 -0.000122 -0.000134 -0.000146 -0.000158 -0.000170 -0.000183 -0.000195 -0.000207 -0.000217 -0.000227 -0.000235 -0.000242 -0.000248 -0.000254 -0.000259 -0.000264 -0.000269 -0.000274 -0.000279 -0.000283 -0.000287 -0.000290 -0.000292 -0.000292 -0.000292 -0.000291 -0.000289 -0.000286 -0.000284 -0.000281 -0.000279 -0.000277 -0.000274 -0.000271 -0.000267 -0.000262 -0.000256 -0.000249 -0.000240 -0.000229 -0.000218 -0.000206 -0.000193 -0.000180 -0.000167 -0.000154 -0.000141 -0.000128 -0.000116 -0.000104 -0.000093 -0.000083 -0.000074 -0.000065 -0.000057 -0.000050 -0.000043 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000038 -0.000044 -0.000050 -0.000058 -0.000067 -0.000076 -0.000087 -0.000098 -0.000110 -0.000123 -0.000137 -0.000151 -0.000165 -0.000179 -0.000194 -0.000209 -0.000224 -0.000238 -0.000252 -0.000264 -0.000275 -0.000285 -0.000293 -0.000299 -0.000306 -0.000311 -0.000317 -0.000323 -0.000329 -0.000334 -0.000340 -0.000344 -0.000347 -0.000350 -0.000350 -0.000350 -0.000348 -0.000346 -0.000343 -0.000340 -0.000338 -0.000335 -0.000333 -0.000330 -0.000327 -0.000323 -0.000318 -0.000311 -0.000302 -0.000292 -0.000280 -0.000266 -0.000252 -0.000236 -0.000220 -0.000204 -0.000188 -0.000172 -0.000157 -0.000142 -0.000127 -0.000114 -0.000101 -0.000090 -0.000079 -0.000069 -0.000060 -0.000052 -0.000045 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000020 -0.000023 -0.000028 -0.000033 -0.000038 -0.000045 -0.000052 -0.000061 -0.000070 -0.000081 -0.000092 -0.000105 -0.000119 -0.000135 -0.000151 -0.000167 -0.000185 -0.000202 -0.000220 -0.000238 -0.000256 -0.000273 -0.000290 -0.000305 -0.000319 -0.000332 -0.000342 -0.000351 -0.000359 -0.000365 -0.000372 -0.000378 -0.000385 -0.000391 -0.000398 -0.000404 -0.000409 -0.000412 -0.000415 -0.000415 -0.000414 -0.000413 -0.000410 -0.000407 -0.000404 -0.000402 -0.000399 -0.000397 -0.000394 -0.000391 -0.000387 -0.000381 -0.000374 -0.000364 -0.000352 -0.000338 -0.000322 -0.000305 -0.000286 -0.000267 -0.000248 -0.000228 -0.000209 -0.000190 -0.000172 -0.000155 -0.000138 -0.000123 -0.000108 -0.000095 -0.000083 -0.000073 -0.000063 -0.000054 -0.000046 -0.000039 -0.000033 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000039 -0.000045 -0.000053 -0.000062 -0.000073 -0.000084 -0.000097 -0.000112 -0.000127 -0.000145 -0.000163 -0.000183 -0.000204 -0.000225 -0.000246 -0.000268 -0.000289 -0.000310 -0.000331 -0.000350 -0.000367 -0.000383 -0.000397 -0.000408 -0.000418 -0.000426 -0.000433 -0.000440 -0.000447 -0.000454 -0.000462 -0.000469 -0.000475 -0.000480 -0.000484 -0.000486 -0.000487 -0.000486 -0.000484 -0.000481 -0.000478 -0.000475 -0.000473 -0.000470 -0.000468 -0.000466 -0.000463 -0.000459 -0.000452 -0.000444 -0.000433 -0.000420 -0.000404 -0.000385 -0.000365 -0.000344 -0.000321 -0.000298 -0.000275 -0.000252 -0.000229 -0.000207 -0.000186 -0.000166 -0.000148 -0.000130 -0.000114 -0.000100 -0.000087 -0.000075 -0.000064 -0.000055 -0.000047 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000032 -0.000038 -0.000045 -0.000054 -0.000063 -0.000074 -0.000086 -0.000100 -0.000116 -0.000134 -0.000153 -0.000174 -0.000197 -0.000221 -0.000246 -0.000271 -0.000297 -0.000323 -0.000349 -0.000374 -0.000397 -0.000419 -0.000439 -0.000456 -0.000471 -0.000484 -0.000494 -0.000502 -0.000510 -0.000517 -0.000524 -0.000531 -0.000539 -0.000546 -0.000553 -0.000558 -0.000562 -0.000564 -0.000565 -0.000564 -0.000561 -0.000558 -0.000555 -0.000553 -0.000551 -0.000549 -0.000547 -0.000545 -0.000542 -0.000537 -0.000531 -0.000522 -0.000510 -0.000495 -0.000477 -0.000457 -0.000434 -0.000409 -0.000383 -0.000356 -0.000328 -0.000301 -0.000274 -0.000248 -0.000223 -0.000199 -0.000177 -0.000156 -0.000137 -0.000119 -0.000103 -0.000089 -0.000077 -0.000065 -0.000055 -0.000047 -0.000039 -0.000032 -0.000026 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000030 -0.000037 -0.000044 -0.000053 -0.000063 -0.000074 -0.000088 -0.000102 -0.000119 -0.000138 -0.000160 -0.000183 -0.000208 -0.000236 -0.000264 -0.000294 -0.000325 -0.000356 -0.000387 -0.000417 -0.000446 -0.000473 -0.000498 -0.000520 -0.000539 -0.000554 -0.000567 -0.000578 -0.000587 -0.000594 -0.000601 -0.000608 -0.000615 -0.000622 -0.000629 -0.000636 -0.000641 -0.000645 -0.000647 -0.000647 -0.000646 -0.000643 -0.000641 -0.000638 -0.000636 -0.000634 -0.000633 -0.000632 -0.000630 -0.000627 -0.000623 -0.000617 -0.000607 -0.000595 -0.000578 -0.000559 -0.000536 -0.000510 -0.000482 -0.000452 -0.000421 -0.000390 -0.000358 -0.000326 -0.000296 -0.000266 -0.000238 -0.000211 -0.000186 -0.000163 -0.000142 -0.000123 -0.000106 -0.000091 -0.000077 -0.000065 -0.000055 -0.000046 -0.000038 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000043 -0.000052 -0.000062 -0.000074 -0.000087 -0.000103 -0.000121 -0.000141 -0.000164 -0.000189 -0.000217 -0.000248 -0.000280 -0.000314 -0.000350 -0.000386 -0.000423 -0.000459 -0.000494 -0.000527 -0.000558 -0.000585 -0.000609 -0.000630 -0.000646 -0.000660 -0.000670 -0.000678 -0.000685 -0.000691 -0.000697 -0.000704 -0.000710 -0.000716 -0.000722 -0.000726 -0.000730 -0.000731 -0.000731 -0.000730 -0.000728 -0.000726 -0.000724 -0.000722 -0.000721 -0.000721 -0.000720 -0.000720 -0.000718 -0.000714 -0.000708 -0.000698 -0.000686 -0.000669 -0.000648 -0.000623 -0.000595 -0.000564 -0.000531 -0.000496 -0.000459 -0.000423 -0.000386 -0.000350 -0.000315 -0.000282 -0.000250 -0.000220 -0.000193 -0.000168 -0.000145 -0.000125 -0.000107 -0.000091 -0.000077 -0.000065 -0.000054 -0.000045 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000034 -0.000041 -0.000050 -0.000060 -0.000072 -0.000086 -0.000103 -0.000121 -0.000142 -0.000166 -0.000193 -0.000224 -0.000257 -0.000292 -0.000331 -0.000371 -0.000413 -0.000455 -0.000497 -0.000539 -0.000579 -0.000617 -0.000651 -0.000681 -0.000707 -0.000729 -0.000746 -0.000759 -0.000769 -0.000776 -0.000781 -0.000786 -0.000790 -0.000794 -0.000799 -0.000804 -0.000808 -0.000811 -0.000813 -0.000815 -0.000814 -0.000813 -0.000811 -0.000810 -0.000808 -0.000808 -0.000809 -0.000809 -0.000811 -0.000811 -0.000810 -0.000808 -0.000803 -0.000794 -0.000782 -0.000766 -0.000745 -0.000719 -0.000689 -0.000655 -0.000618 -0.000579 -0.000538 -0.000496 -0.000454 -0.000412 -0.000371 -0.000332 -0.000295 -0.000260 -0.000228 -0.000198 -0.000171 -0.000147 -0.000126 -0.000107 -0.000090 -0.000076 -0.000063 -0.000052 -0.000043 -0.000036 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000010 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000070 -0.000084 -0.000101 -0.000120 -0.000142 -0.000167 -0.000195 -0.000227 -0.000263 -0.000301 -0.000343 -0.000388 -0.000435 -0.000483 -0.000532 -0.000580 -0.000628 -0.000673 -0.000715 -0.000753 -0.000785 -0.000813 -0.000835 -0.000852 -0.000864 -0.000872 -0.000877 -0.000880 -0.000882 -0.000883 -0.000884 -0.000885 -0.000887 -0.000889 -0.000890 -0.000891 -0.000891 -0.000890 -0.000889 -0.000888 -0.000887 -0.000887 -0.000889 -0.000891 -0.000894 -0.000898 -0.000901 -0.000902 -0.000902 -0.000900 -0.000893 -0.000883 -0.000868 -0.000847 -0.000822 -0.000791 -0.000755 -0.000715 -0.000672 -0.000626 -0.000579 -0.000531 -0.000483 -0.000435 -0.000390 -0.000346 -0.000306 -0.000268 -0.000233 -0.000201 -0.000173 -0.000148 -0.000125 -0.000106 -0.000089 -0.000074 -0.000061 -0.000051 -0.000042 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000067 -0.000081 -0.000098 -0.000117 -0.000140 -0.000166 -0.000195 -0.000229 -0.000266 -0.000307 -0.000352 -0.000401 -0.000453 -0.000506 -0.000561 -0.000617 -0.000672 -0.000725 -0.000775 -0.000821 -0.000862 -0.000897 -0.000925 -0.000947 -0.000962 -0.000972 -0.000977 -0.000978 -0.000977 -0.000974 -0.000970 -0.000966 -0.000963 -0.000960 -0.000957 -0.000955 -0.000954 -0.000952 -0.000950 -0.000949 -0.000949 -0.000949 -0.000952 -0.000956 -0.000962 -0.000968 -0.000976 -0.000983 -0.000989 -0.000993 -0.000995 -0.000993 -0.000986 -0.000974 -0.000956 -0.000931 -0.000901 -0.000864 -0.000822 -0.000775 -0.000724 -0.000671 -0.000617 -0.000562 -0.000508 -0.000455 -0.000405 -0.000358 -0.000313 -0.000273 -0.000236 -0.000202 -0.000172 -0.000146 -0.000123 -0.000103 -0.000086 -0.000071 -0.000059 -0.000048 -0.000040 -0.000032 -0.000026 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000043 -0.000052 -0.000064 -0.000078 -0.000094 -0.000114 -0.000137 -0.000163 -0.000193 -0.000228 -0.000267 -0.000310 -0.000358 -0.000410 -0.000466 -0.000525 -0.000586 -0.000649 -0.000711 -0.000773 -0.000832 -0.000886 -0.000936 -0.000979 -0.001015 -0.001042 -0.001062 -0.001074 -0.001080 -0.001080 -0.001075 -0.001067 -0.001057 -0.001045 -0.001034 -0.001022 -0.001012 -0.001004 -0.000996 -0.000990 -0.000986 -0.000983 -0.000981 -0.000982 -0.000985 -0.000991 -0.001000 -0.001011 -0.001024 -0.001037 -0.001051 -0.001064 -0.001076 -0.001084 -0.001089 -0.001088 -0.001081 -0.001068 -0.001046 -0.001017 -0.000981 -0.000937 -0.000887 -0.000832 -0.000774 -0.000713 -0.000651 -0.000589 -0.000529 -0.000471 -0.000416 -0.000365 -0.000318 -0.000275 -0.000236 -0.000201 -0.000170 -0.000143 -0.000120 -0.000100 -0.000083 -0.000068 -0.000056 -0.000046 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000032 -0.000040 -0.000049 -0.000061 -0.000074 -0.000090 -0.000109 -0.000132 -0.000158 -0.000189 -0.000224 -0.000265 -0.000310 -0.000360 -0.000416 -0.000476 -0.000539 -0.000606 -0.000676 -0.000746 -0.000815 -0.000883 -0.000947 -0.001006 -0.001058 -0.001102 -0.001137 -0.001162 -0.001178 -0.001185 -0.001184 -0.001175 -0.001161 -0.001143 -0.001122 -0.001098 -0.001075 -0.001052 -0.001032 -0.001013 -0.000998 -0.000986 -0.000977 -0.000971 -0.000969 -0.000972 -0.000979 -0.000991 -0.001006 -0.001026 -0.001048 -0.001072 -0.001097 -0.001121 -0.001143 -0.001163 -0.001177 -0.001186 -0.001188 -0.001181 -0.001165 -0.001140 -0.001105 -0.001061 -0.001009 -0.000951 -0.000887 -0.000819 -0.000750 -0.000681 -0.000612 -0.000546 -0.000483 -0.000424 -0.000369 -0.000319 -0.000274 -0.000233 -0.000197 -0.000166 -0.000138 -0.000115 -0.000095 -0.000079 -0.000065 -0.000053 -0.000043 -0.000035 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000046 -0.000057 -0.000070 -0.000086 -0.000104 -0.000127 -0.000153 -0.000183 -0.000219 -0.000260 -0.000307 -0.000359 -0.000417 -0.000480 -0.000549 -0.000621 -0.000697 -0.000774 -0.000852 -0.000929 -0.001002 -0.001071 -0.001133 -0.001186 -0.001230 -0.001262 -0.001283 -0.001292 -0.001290 -0.001278 -0.001257 -0.001229 -0.001195 -0.001158 -0.001118 -0.001077 -0.001038 -0.001001 -0.000969 -0.000941 -0.000920 -0.000904 -0.000895 -0.000893 -0.000898 -0.000911 -0.000931 -0.000958 -0.000991 -0.001027 -0.001067 -0.001108 -0.001149 -0.001188 -0.001223 -0.001253 -0.001275 -0.001289 -0.001293 -0.001285 -0.001266 -0.001235 -0.001193 -0.001141 -0.001079 -0.001011 -0.000937 -0.000860 -0.000783 -0.000705 -0.000630 -0.000558 -0.000490 -0.000427 -0.000369 -0.000316 -0.000269 -0.000228 -0.000191 -0.000160 -0.000133 -0.000110 -0.000090 -0.000074 -0.000061 -0.000050 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000026 -0.000034 -0.000042 -0.000053 -0.000065 -0.000080 -0.000098 -0.000120 -0.000146 -0.000176 -0.000212 -0.000253 -0.000300 -0.000354 -0.000414 -0.000481 -0.000553 -0.000631 -0.000713 -0.000798 -0.000884 -0.000969 -0.001053 -0.001132 -0.001204 -0.001268 -0.001321 -0.001361 -0.001388 -0.001400 -0.001399 -0.001384 -0.001356 -0.001317 -0.001269 -0.001213 -0.001152 -0.001088 -0.001023 -0.000960 -0.000901 -0.000848 -0.000803 -0.000767 -0.000742 -0.000728 -0.000726 -0.000735 -0.000757 -0.000790 -0.000833 -0.000885 -0.000944 -0.001007 -0.001072 -0.001138 -0.001200 -0.001258 -0.001309 -0.001351 -0.001382 -0.001400 -0.001405 -0.001395 -0.001371 -0.001332 -0.001281 -0.001218 -0.001145 -0.001066 -0.000982 -0.000896 -0.000810 -0.000725 -0.000643 -0.000565 -0.000492 -0.000425 -0.000365 -0.000310 -0.000262 -0.000220 -0.000183 -0.000152 -0.000126 -0.000103 -0.000085 -0.000069 -0.000057 -0.000046 -0.000037 -0.000030 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000060 -0.000075 -0.000092 -0.000113 -0.000138 -0.000168 -0.000203 -0.000244 -0.000292 -0.000346 -0.000408 -0.000476 -0.000552 -0.000635 -0.000723 -0.000814 -0.000909 -0.001004 -0.001098 -0.001188 -0.001271 -0.001346 -0.001410 -0.001460 -0.001495 -0.001512 -0.001512 -0.001495 -0.001461 -0.001411 -0.001347 -0.001271 -0.001185 -0.001091 -0.000993 -0.000894 -0.000797 -0.000706 -0.000625 -0.000555 -0.000500 -0.000461 -0.000440 -0.000437 -0.000453 -0.000487 -0.000539 -0.000607 -0.000687 -0.000777 -0.000873 -0.000973 -0.001072 -0.001168 -0.001258 -0.001338 -0.001407 -0.001461 -0.001499 -0.001521 -0.001525 -0.001510 -0.001478 -0.001429 -0.001367 -0.001292 -0.001207 -0.001117 -0.001022 -0.000926 -0.000830 -0.000737 -0.000649 -0.000566 -0.000489 -0.000419 -0.000356 -0.000300 -0.000251 -0.000209 -0.000174 -0.000143 -0.000118 -0.000097 -0.000079 -0.000064 -0.000052 -0.000042 -0.000034 -0.000028 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000055 -0.000069 -0.000085 -0.000105 -0.000129 -0.000158 -0.000192 -0.000233 -0.000280 -0.000335 -0.000397 -0.000468 -0.000546 -0.000633 -0.000726 -0.000824 -0.000927 -0.001032 -0.001136 -0.001238 -0.001334 -0.001422 -0.001498 -0.001559 -0.001604 -0.001629 -0.001633 -0.001616 -0.001577 -0.001517 -0.001437 -0.001338 -0.001223 -0.001095 -0.000957 -0.000813 -0.000667 -0.000524 -0.000390 -0.000269 -0.000165 -0.000083 -0.000025 0.000006 0.000010 -0.000016 -0.000068 -0.000147 -0.000248 -0.000368 -0.000501 -0.000644 -0.000791 -0.000938 -0.001079 -0.001212 -0.001331 -0.001435 -0.001521 -0.001586 -0.001630 -0.001652 -0.001651 -0.001629 -0.001586 -0.001526 -0.001450 -0.001362 -0.001264 -0.001161 -0.001054 -0.000948 -0.000843 -0.000743 -0.000648 -0.000559 -0.000479 -0.000407 -0.000343 -0.000287 -0.000239 -0.000198 -0.000163 -0.000134 -0.000110 -0.000089 -0.000073 -0.000059 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000049 -0.000062 -0.000078 -0.000097 -0.000120 -0.000148 -0.000181 -0.000220 -0.000266 -0.000321 -0.000383 -0.000455 -0.000535 -0.000624 -0.000722 -0.000827 -0.000938 -0.001052 -0.001168 -0.001282 -0.001391 -0.001493 -0.001583 -0.001659 -0.001716 -0.001752 -0.001764 -0.001750 -0.001709 -0.001641 -0.001546 -0.001426 -0.001281 -0.001115 -0.000931 -0.000734 -0.000528 -0.000319 -0.000115 0.000078 0.000252 0.000402 0.000521 0.000604 0.000649 0.000653 0.000615 0.000538 0.000423 0.000276 0.000103 -0.000090 -0.000296 -0.000507 -0.000716 -0.000918 -0.001107 -0.001279 -0.001429 -0.001556 -0.001656 -0.001730 -0.001776 -0.001794 -0.001785 -0.001752 -0.001696 -0.001621 -0.001529 -0.001426 -0.001314 -0.001197 -0.001078 -0.000961 -0.000847 -0.000739 -0.000639 -0.000547 -0.000464 -0.000391 -0.000327 -0.000272 -0.000225 -0.000185 -0.000152 -0.000124 -0.000101 -0.000082 -0.000066 -0.000054 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000026 -0.000034 -0.000044 -0.000056 -0.000070 -0.000088 -0.000110 -0.000136 -0.000168 -0.000206 -0.000251 -0.000304 -0.000366 -0.000437 -0.000519 -0.000610 -0.000711 -0.000822 -0.000939 -0.001063 -0.001190 -0.001317 -0.001441 -0.001558 -0.001665 -0.001757 -0.001830 -0.001881 -0.001904 -0.001899 -0.001861 -0.001790 -0.001684 -0.001545 -0.001372 -0.001168 -0.000936 -0.000679 -0.000404 -0.000117 0.000174 0.000459 0.000729 0.000974 0.001184 0.001351 0.001468 0.001530 0.001534 0.001480 0.001370 0.001208 0.001001 0.000757 0.000486 0.000198 -0.000096 -0.000388 -0.000669 -0.000932 -0.001170 -0.001381 -0.001560 -0.001706 -0.001817 -0.001894 -0.001937 -0.001947 -0.001926 -0.001877 -0.001805 -0.001712 -0.001603 -0.001482 -0.001354 -0.001223 -0.001091 -0.000963 -0.000841 -0.000727 -0.000622 -0.000528 -0.000444 -0.000371 -0.000308 -0.000254 -0.000209 -0.000171 -0.000140 -0.000113 -0.000092 -0.000074 -0.000060 -0.000048 -0.000039 -0.000031 -0.000025 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000049 -0.000063 -0.000079 -0.000099 -0.000124 -0.000154 -0.000190 -0.000233 -0.000285 -0.000345 -0.000416 -0.000497 -0.000589 -0.000693 -0.000807 -0.000932 -0.001064 -0.001202 -0.001342 -0.001481 -0.001616 -0.001741 -0.001852 -0.001945 -0.002014 -0.002055 -0.002063 -0.002035 -0.001967 -0.001857 -0.001705 -0.001509 -0.001270 -0.000991 -0.000674 -0.000325 0.000050 0.000441 0.000837 0.001227 0.001596 0.001931 0.002218 0.002447 0.002608 0.002693 0.002698 0.002622 0.002470 0.002246 0.001961 0.001627 0.001256 0.000863 0.000461 0.000064 -0.000317 -0.000673 -0.000997 -0.001284 -0.001529 -0.001732 -0.001891 -0.002007 -0.002080 -0.002114 -0.002109 -0.002071 -0.002003 -0.001910 -0.001796 -0.001667 -0.001527 -0.001382 -0.001236 -0.001092 -0.000954 -0.000825 -0.000706 -0.000599 -0.000504 -0.000421 -0.000349 -0.000288 -0.000236 -0.000193 -0.000157 -0.000127 -0.000103 -0.000083 -0.000067 -0.000054 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000034 -0.000043 -0.000055 -0.000070 -0.000089 -0.000112 -0.000140 -0.000174 -0.000214 -0.000264 -0.000322 -0.000391 -0.000471 -0.000563 -0.000668 -0.000785 -0.000914 -0.001053 -0.001201 -0.001354 -0.001509 -0.001662 -0.001807 -0.001941 -0.002057 -0.002149 -0.002213 -0.002241 -0.002230 -0.002174 -0.002069 -0.001912 -0.001702 -0.001436 -0.001116 -0.000743 -0.000321 0.000144 0.000643 0.001164 0.001693 0.002213 0.002707 0.003156 0.003542 0.003849 0.004064 0.004177 0.004183 0.004081 0.003875 0.003575 0.003192 0.002743 0.002247 0.001722 0.001187 0.000659 0.000152 -0.000321 -0.000751 -0.001132 -0.001460 -0.001732 -0.001950 -0.002114 -0.002225 -0.002288 -0.002304 -0.002279 -0.002218 -0.002125 -0.002007 -0.001869 -0.001717 -0.001557 -0.001395 -0.001234 -0.001080 -0.000934 -0.000800 -0.000678 -0.000570 -0.000476 -0.000394 -0.000324 -0.000266 -0.000216 -0.000176 -0.000142 -0.000114 -0.000092 -0.000074 -0.000059 -0.000048 -0.000038 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000062 -0.000079 -0.000099 -0.000125 -0.000156 -0.000195 -0.000241 -0.000296 -0.000362 -0.000440 -0.000531 -0.000635 -0.000753 -0.000885 -0.001030 -0.001187 -0.001352 -0.001522 -0.001693 -0.001860 -0.002018 -0.002160 -0.002280 -0.002372 -0.002428 -0.002441 -0.002407 -0.002317 -0.002169 -0.001956 -0.001676 -0.001327 -0.000908 -0.000421 0.000130 0.000737 0.001388 0.002069 0.002761 0.003443 0.004090 0.004679 0.005186 0.005589 0.005872 0.006020 0.006026 0.005891 0.005620 0.005224 0.004721 0.004133 0.003483 0.002796 0.002097 0.001408 0.000748 0.000132 -0.000427 -0.000923 -0.001350 -0.001708 -0.001996 -0.002217 -0.002374 -0.002471 -0.002512 -0.002503 -0.002450 -0.002358 -0.002236 -0.002089 -0.001924 -0.001749 -0.001569 -0.001391 -0.001218 -0.001054 -0.000903 -0.000766 -0.000644 -0.000537 -0.000444 -0.000365 -0.000298 -0.000242 -0.000196 -0.000158 -0.000127 -0.000102 -0.000082 -0.000065 -0.000052 -0.000042 -0.000033 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000034 -0.000043 -0.000054 -0.000069 -0.000088 -0.000111 -0.000139 -0.000174 -0.000217 -0.000269 -0.000332 -0.000406 -0.000494 -0.000596 -0.000714 -0.000847 -0.000996 -0.001159 -0.001334 -0.001518 -0.001706 -0.001895 -0.002078 -0.002249 -0.002401 -0.002525 -0.002615 -0.002663 -0.002659 -0.002597 -0.002470 -0.002270 -0.001991 -0.001629 -0.001181 -0.000645 -0.000022 0.000683 0.001459 0.002294 0.003167 0.004056 0.004932 0.005764 0.006522 0.007175 0.007694 0.008057 0.008247 0.008255 0.008080 0.007729 0.007219 0.006572 0.005815 0.004979 0.004098 0.003202 0.002320 0.001476 0.000690 -0.000024 -0.000657 -0.001203 -0.001661 -0.002032 -0.002321 -0.002530 -0.002667 -0.002736 -0.002745 -0.002701 -0.002612 -0.002485 -0.002328 -0.002150 -0.001958 -0.001760 -0.001562 -0.001369 -0.001186 -0.001016 -0.000862 -0.000725 -0.000604 -0.000499 -0.000410 -0.000334 -0.000271 -0.000219 -0.000176 -0.000141 -0.000112 -0.000090 -0.000071 -0.000057 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000037 -0.000048 -0.000060 -0.000077 -0.000097 -0.000123 -0.000154 -0.000193 -0.000241 -0.000300 -0.000370 -0.000453 -0.000552 -0.000667 -0.000799 -0.000949 -0.001116 -0.001299 -0.001494 -0.001699 -0.001909 -0.002117 -0.002318 -0.002503 -0.002665 -0.002795 -0.002883 -0.002921 -0.002899 -0.002807 -0.002636 -0.002377 -0.002023 -0.001567 -0.001003 -0.000330 0.000452 0.001336 0.002312 0.003362 0.004462 0.005582 0.006687 0.007738 0.008696 0.009520 0.010176 0.010635 0.010874 0.010883 0.010660 0.010216 0.009571 0.008753 0.007797 0.006743 0.005633 0.004505 0.003395 0.002335 0.001349 0.000454 -0.000338 -0.001022 -0.001597 -0.002064 -0.002429 -0.002699 -0.002879 -0.002980 -0.003009 -0.002975 -0.002888 -0.002756 -0.002589 -0.002396 -0.002186 -0.001968 -0.001748 -0.001534 -0.001330 -0.001141 -0.000968 -0.000813 -0.000677 -0.000559 -0.000459 -0.000373 -0.000302 -0.000243 -0.000195 -0.000156 -0.000124 -0.000098 -0.000078 -0.000062 -0.000049 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000033 -0.000041 -0.000053 -0.000067 -0.000085 -0.000107 -0.000135 -0.000170 -0.000214 -0.000267 -0.000332 -0.000411 -0.000504 -0.000615 -0.000744 -0.000893 -0.001061 -0.001248 -0.001452 -0.001670 -0.001898 -0.002130 -0.002360 -0.002580 -0.002782 -0.002956 -0.003092 -0.003180 -0.003208 -0.003165 -0.003040 -0.002821 -0.002497 -0.002059 -0.001496 -0.000801 0.000028 0.000992 0.002083 0.003289 0.004587 0.005948 0.007336 0.008705 0.010009 0.011197 0.012220 0.013035 0.013603 0.013900 0.013910 0.013632 0.013079 0.012277 0.011261 0.010075 0.008769 0.007393 0.005998 0.004626 0.003317 0.002100 0.000998 0.000022 -0.000819 -0.001525 -0.002100 -0.002551 -0.002886 -0.003115 -0.003250 -0.003299 -0.003276 -0.003189 -0.003051 -0.002872 -0.002663 -0.002433 -0.002193 -0.001951 -0.001714 -0.001487 -0.001276 -0.001083 -0.000910 -0.000757 -0.000625 -0.000512 -0.000416 -0.000336 -0.000270 -0.000216 -0.000172 -0.000136 -0.000108 -0.000085 -0.000068 -0.000053 -0.000042 -0.000033 -0.000026 -0.000021 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000028 -0.000036 -0.000045 -0.000058 -0.000073 -0.000093 -0.000118 -0.000149 -0.000188 -0.000236 -0.000295 -0.000367 -0.000455 -0.000559 -0.000683 -0.000827 -0.000993 -0.001181 -0.001390 -0.001618 -0.001860 -0.002114 -0.002371 -0.002626 -0.002868 -0.003088 -0.003277 -0.003421 -0.003508 -0.003527 -0.003463 -0.003303 -0.003033 -0.002639 -0.002108 -0.001427 -0.000587 0.000416 0.001584 0.002908 0.004372 0.005950 0.007607 0.009297 0.010966 0.012556 0.014005 0.015253 0.016247 0.016940 0.017301 0.017312 0.016971 0.016295 0.015314 0.014074 0.012627 0.011035 0.009359 0.007660 0.005993 0.004403 0.002926 0.001590 0.000410 -0.000606 -0.001458 -0.002152 -0.002696 -0.003101 -0.003382 -0.003551 -0.003621 -0.003606 -0.003520 -0.003374 -0.003181 -0.002953 -0.002702 -0.002438 -0.002171 -0.001908 -0.001657 -0.001422 -0.001208 -0.001015 -0.000844 -0.000696 -0.000570 -0.000462 -0.000373 -0.000299 -0.000238 -0.000189 -0.000150 -0.000118 -0.000093 -0.000073 -0.000058 -0.000045 -0.000036 -0.000028 -0.000022 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000049 -0.000063 -0.000080 -0.000101 -0.000129 -0.000163 -0.000206 -0.000259 -0.000325 -0.000405 -0.000502 -0.000619 -0.000756 -0.000917 -0.001102 -0.001312 -0.001544 -0.001797 -0.002067 -0.002348 -0.002634 -0.002915 -0.003182 -0.003424 -0.003629 -0.003784 -0.003874 -0.003885 -0.003801 -0.003606 -0.003283 -0.002814 -0.002184 -0.001376 -0.000379 0.000815 0.002205 0.003785 0.005534 0.007422 0.009406 0.011430 0.013432 0.015338 0.017077 0.018575 0.019768 0.020599 0.021031 0.021042 0.020632 0.019818 0.018639 0.017149 0.015412 0.013502 0.011494 0.009459 0.007464 0.005563 0.003800 0.002207 0.000803 -0.000403 -0.001413 -0.002233 -0.002876 -0.003355 -0.003688 -0.003891 -0.003980 -0.003972 -0.003882 -0.003726 -0.003516 -0.003267 -0.002992 -0.002702 -0.002408 -0.002118 -0.001840 -0.001580 -0.001342 -0.001128 -0.000938 -0.000773 -0.000632 -0.000512 -0.000412 -0.000330 -0.000262 -0.000208 -0.000164 -0.000129 -0.000101 -0.000080 -0.000062 -0.000049 -0.000038 -0.000030 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000068 -0.000086 -0.000110 -0.000140 -0.000178 -0.000225 -0.000284 -0.000357 -0.000445 -0.000553 -0.000682 -0.000835 -0.001014 -0.001219 -0.001451 -0.001709 -0.001990 -0.002289 -0.002601 -0.002917 -0.003228 -0.003524 -0.003791 -0.004017 -0.004185 -0.004281 -0.004287 -0.004186 -0.003957 -0.003581 -0.003036 -0.002303 -0.001363 -0.000200 0.001196 0.002826 0.004680 0.006736 0.008958 0.011295 0.013683 0.016044 0.018295 0.020348 0.022117 0.023525 0.024507 0.025016 0.025027 0.024540 0.023577 0.022182 0.020420 0.018368 0.016113 0.013744 0.011345 0.008995 0.006758 0.004687 0.002819 0.001176 -0.000233 -0.001409 -0.002362 -0.003105 -0.003659 -0.004043 -0.004277 -0.004383 -0.004378 -0.004282 -0.004111 -0.003881 -0.003608 -0.003305 -0.002986 -0.002662 -0.002343 -0.002037 -0.001750 -0.001486 -0.001249 -0.001038 -0.000855 -0.000698 -0.000565 -0.000454 -0.000362 -0.000288 -0.000227 -0.000179 -0.000140 -0.000110 -0.000086 -0.000067 -0.000052 -0.000041 -0.000032 -0.000024 -0.000019 -0.000015 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000045 -0.000057 -0.000073 -0.000093 -0.000119 -0.000152 -0.000193 -0.000246 -0.000310 -0.000390 -0.000488 -0.000607 -0.000750 -0.000919 -0.001116 -0.001343 -0.001600 -0.001886 -0.002196 -0.002527 -0.002872 -0.003222 -0.003567 -0.003894 -0.004191 -0.004441 -0.004628 -0.004734 -0.004740 -0.004625 -0.004367 -0.003940 -0.003322 -0.002487 -0.001412 -0.000078 0.001527 0.003405 0.005546 0.007925 0.010499 0.013210 0.015981 0.018724 0.021340 0.023726 0.025784 0.027421 0.028562 0.029153 0.029164 0.028595 0.027472 0.025848 0.023798 0.021412 0.018791 0.016038 0.013254 0.010528 0.007938 0.005543 0.003386 0.001493 -0.000125 -0.001470 -0.002556 -0.003400 -0.004026 -0.004457 -0.004719 -0.004835 -0.004829 -0.004721 -0.004531 -0.004276 -0.003975 -0.003641 -0.003290 -0.002934 -0.002583 -0.002246 -0.001929 -0.001639 -0.001377 -0.001144 -0.000942 -0.000768 -0.000621 -0.000498 -0.000397 -0.000314 -0.000248 -0.000194 -0.000152 -0.000119 -0.000093 -0.000072 -0.000056 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000029 -0.000037 -0.000047 -0.000061 -0.000078 -0.000100 -0.000128 -0.000164 -0.000210 -0.000267 -0.000338 -0.000426 -0.000534 -0.000664 -0.000821 -0.001007 -0.001225 -0.001475 -0.001758 -0.002073 -0.002415 -0.002780 -0.003161 -0.003548 -0.003930 -0.004294 -0.004624 -0.004903 -0.005115 -0.005237 -0.005250 -0.005128 -0.004846 -0.004376 -0.003690 -0.002757 -0.001551 -0.000049 0.001765 0.003895 0.006328 0.009037 0.011973 0.015069 0.018236 0.021373 0.024367 0.027099 0.029455 0.031330 0.032636 0.033312 0.033323 0.032669 0.031381 0.029519 0.027170 0.024437 0.021437 0.018289 0.015107 0.011995 0.009041 0.006314 0.003864 0.001719 -0.000108 -0.001622 -0.002838 -0.003777 -0.004468 -0.004940 -0.005223 -0.005343 -0.005329 -0.005203 -0.004987 -0.004703 -0.004369 -0.004001 -0.003614 -0.003222 -0.002836 -0.002466 -0.002119 -0.001799 -0.001511 -0.001256 -0.001033 -0.000842 -0.000680 -0.000544 -0.000433 -0.000342 -0.000269 -0.000210 -0.000164 -0.000128 -0.000100 -0.000077 -0.000060 -0.000046 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000050 -0.000064 -0.000083 -0.000107 -0.000138 -0.000177 -0.000227 -0.000289 -0.000367 -0.000463 -0.000581 -0.000724 -0.000896 -0.001100 -0.001338 -0.001613 -0.001923 -0.002268 -0.002645 -0.003047 -0.003466 -0.003894 -0.004317 -0.004721 -0.005089 -0.005405 -0.005647 -0.005794 -0.005821 -0.005701 -0.005406 -0.004903 -0.004158 -0.003138 -0.001811 -0.000148 0.001868 0.004242 0.006964 0.010000 0.013297 0.016777 0.020342 0.023876 0.027251 0.030332 0.032989 0.035104 0.036578 0.037339 0.037351 0.036611 0.035156 0.033054 0.030403 0.027321 0.023940 0.020394 0.016812 0.013314 0.009997 0.006941 0.004202 0.001811 -0.000219 -0.001893 -0.003228 -0.004253 -0.005000 -0.005503 -0.005796 -0.005911 -0.005880 -0.005728 -0.005481 -0.005161 -0.004789 -0.004382 -0.003956 -0.003525 -0.003102 -0.002696 -0.002316 -0.001966 -0.001651 -0.001371 -0.001127 -0.000917 -0.000740 -0.000592 -0.000470 -0.000370 -0.000290 -0.000227 -0.000177 -0.000137 -0.000107 -0.000083 -0.000064 -0.000049 -0.000038 -0.000029 -0.000022 -0.000017 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000052 -0.000067 -0.000088 -0.000114 -0.000147 -0.000190 -0.000244 -0.000312 -0.000396 -0.000501 -0.000629 -0.000786 -0.000973 -0.001195 -0.001456 -0.001755 -0.002094 -0.002472 -0.002884 -0.003325 -0.003786 -0.004257 -0.004724 -0.005173 -0.005587 -0.005944 -0.006225 -0.006405 -0.006457 -0.006352 -0.006056 -0.005533 -0.004746 -0.003654 -0.002221 -0.000415 0.001786 0.004390 0.007384 0.010733 0.014377 0.018230 0.022182 0.026104 0.029851 0.033275 0.036228 0.038579 0.040216 0.041062 0.041074 0.040251 0.038632 0.036295 0.033349 0.029926 0.026172 0.022238 0.018269 0.014396 0.010731 0.007360 0.004346 0.001724 -0.000492 -0.002310 -0.003750 -0.004846 -0.005633 -0.006153 -0.006443 -0.006542 -0.006484 -0.006297 -0.006011 -0.005649 -0.005233 -0.004782 -0.004313 -0.003840 -0.003378 -0.002934 -0.002519 -0.002138 -0.001794 -0.001489 -0.001223 -0.000994 -0.000801 -0.000639 -0.000507 -0.000399 -0.000312 -0.000243 -0.000189 -0.000147 -0.000114 -0.000088 -0.000068 -0.000052 -0.000040 -0.000031 -0.000023 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000032 -0.000041 -0.000054 -0.000071 -0.000092 -0.000120 -0.000156 -0.000202 -0.000261 -0.000334 -0.000426 -0.000539 -0.000679 -0.000848 -0.001051 -0.001293 -0.001575 -0.001901 -0.002270 -0.002681 -0.003130 -0.003611 -0.004116 -0.004634 -0.005150 -0.005649 -0.006112 -0.006520 -0.006848 -0.007071 -0.007160 -0.007083 -0.006802 -0.006279 -0.005468 -0.004327 -0.002812 -0.000887 0.001474 0.004281 0.007521 0.011156 0.015121 0.019321 0.023636 0.027922 0.032021 0.035768 0.039003 0.041578 0.043371 0.044298 0.044310 0.043408 0.041634 0.039075 0.035850 0.032105 0.028000 0.023703 0.019371 0.015150 0.011162 0.007503 0.004241 0.001414 -0.000964 -0.002902 -0.004424 -0.005569 -0.006378 -0.006896 -0.007169 -0.007238 -0.007140 -0.006909 -0.006575 -0.006164 -0.005698 -0.005199 -0.004683 -0.004165 -0.003660 -0.003178 -0.002726 -0.002312 -0.001939 -0.001608 -0.001319 -0.001071 -0.000862 -0.000687 -0.000544 -0.000427 -0.000334 -0.000260 -0.000201 -0.000156 -0.000120 -0.000093 -0.000072 -0.000055 -0.000042 -0.000032 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000074 -0.000097 -0.000127 -0.000165 -0.000215 -0.000278 -0.000357 -0.000455 -0.000578 -0.000728 -0.000911 -0.001130 -0.001391 -0.001696 -0.002048 -0.002447 -0.002893 -0.003380 -0.003903 -0.004454 -0.005021 -0.005589 -0.006142 -0.006662 -0.007126 -0.007511 -0.007789 -0.007929 -0.007896 -0.007650 -0.007147 -0.006339 -0.005175 -0.003608 -0.001597 0.000889 0.003862 0.007308 0.011190 0.015436 0.019943 0.024582 0.029196 0.033613 0.037655 0.041145 0.043924 0.045861 0.046861 0.046874 0.045900 0.043986 0.041225 0.037747 0.033710 0.029291 0.024667 0.020012 0.015484 0.011214 0.007307 0.003835 0.000840 -0.001666 -0.003692 -0.005267 -0.006434 -0.007241 -0.007738 -0.007974 -0.007996 -0.007846 -0.007559 -0.007168 -0.006700 -0.006180 -0.005627 -0.005061 -0.004496 -0.003947 -0.003423 -0.002935 -0.002487 -0.002083 -0.001726 -0.001415 -0.001148 -0.000923 -0.000735 -0.000581 -0.000456 -0.000355 -0.000276 -0.000213 -0.000165 -0.000127 -0.000098 -0.000075 -0.000058 -0.000044 -0.000034 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000033 -0.000044 -0.000058 -0.000077 -0.000101 -0.000133 -0.000174 -0.000227 -0.000294 -0.000379 -0.000484 -0.000615 -0.000776 -0.000972 -0.001208 -0.001488 -0.001816 -0.002195 -0.002624 -0.003104 -0.003630 -0.004197 -0.004795 -0.005413 -0.006036 -0.006648 -0.007229 -0.007757 -0.008208 -0.008553 -0.008759 -0.008789 -0.008599 -0.008142 -0.007364 -0.006210 -0.004628 -0.002571 -0.000004 0.003087 0.006691 0.010766 0.015239 0.020001 0.024911 0.029803 0.034492 0.038786 0.042496 0.045452 0.047513 0.048577 0.048592 0.047556 0.045521 0.042586 0.038891 0.034606 0.029918 0.025020 0.020096 0.015315 0.010817 0.006714 0.003082 -0.000035 -0.002624 -0.004699 -0.006292 -0.007450 -0.008226 -0.008677 -0.008856 -0.008815 -0.008597 -0.008243 -0.007786 -0.007254 -0.006672 -0.006063 -0.005442 -0.004828 -0.004233 -0.003668 -0.003141 -0.002659 -0.002226 -0.001842 -0.001509 -0.001223 -0.000982 -0.000781 -0.000616 -0.000483 -0.000376 -0.000291 -0.000225 -0.000173 -0.000133 -0.000102 -0.000078 -0.000060 -0.000046 -0.000035 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000026 -0.000034 -0.000045 -0.000060 -0.000079 -0.000105 -0.000139 -0.000182 -0.000238 -0.000309 -0.000399 -0.000512 -0.000652 -0.000823 -0.001032 -0.001284 -0.001583 -0.001933 -0.002338 -0.002798 -0.003312 -0.003877 -0.004487 -0.005133 -0.005803 -0.006484 -0.007158 -0.007806 -0.008406 -0.008932 -0.009357 -0.009644 -0.009756 -0.009645 -0.009260 -0.008544 -0.007438 -0.005882 -0.003825 -0.001229 0.001924 0.005624 0.009831 0.014466 0.019415 0.024531 0.029638 0.034540 0.039034 0.042920 0.046018 0.048179 0.049295 0.049311 0.048226 0.046094 0.043021 0.039154 0.034674 0.029777 0.024668 0.019541 0.014574 0.009915 0.005680 0.001949 -0.001233 -0.003855 -0.005933 -0.007502 -0.008615 -0.009330 -0.009709 -0.009809 -0.009686 -0.009386 -0.008953 -0.008420 -0.007817 -0.007169 -0.006498 -0.005822 -0.005156 -0.004514 -0.003907 -0.003342 -0.002826 -0.002363 -0.001955 -0.001599 -0.001295 -0.001039 -0.000825 -0.000651 -0.000509 -0.000396 -0.000306 -0.000236 -0.000181 -0.000139 -0.000106 -0.000081 -0.000062 -0.000047 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000046 -0.000061 -0.000081 -0.000108 -0.000144 -0.000190 -0.000249 -0.000324 -0.000419 -0.000538 -0.000686 -0.000867 -0.001089 -0.001356 -0.001673 -0.002045 -0.002475 -0.002964 -0.003512 -0.004115 -0.004767 -0.005461 -0.006185 -0.006924 -0.007663 -0.008382 -0.009060 -0.009672 -0.010187 -0.010572 -0.010784 -0.010776 -0.010492 -0.009873 -0.008852 -0.007368 -0.005363 -0.002795 0.000357 0.004086 0.008351 0.013072 0.018132 0.023378 0.028626 0.033672 0.038304 0.042314 0.045513 0.047745 0.048898 0.048915 0.047795 0.045595 0.042424 0.038439 0.033825 0.028790 0.023544 0.018292 0.013217 0.008473 0.004179 0.000419 -0.002766 -0.005363 -0.007392 -0.008893 -0.009923 -0.010544 -0.010823 -0.010821 -0.010597 -0.010202 -0.009677 -0.009060 -0.008379 -0.007661 -0.006926 -0.006192 -0.005475 -0.004786 -0.004136 -0.003534 -0.002986 -0.002494 -0.002061 -0.001684 -0.001363 -0.001092 -0.000867 -0.000683 -0.000534 -0.000414 -0.000320 -0.000246 -0.000188 -0.000143 -0.000109 -0.000083 -0.000063 -0.000048 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000026 -0.000034 -0.000046 -0.000062 -0.000083 -0.000111 -0.000148 -0.000196 -0.000258 -0.000337 -0.000436 -0.000561 -0.000717 -0.000908 -0.001141 -0.001422 -0.001757 -0.002149 -0.002603 -0.003119 -0.003699 -0.004338 -0.005032 -0.005773 -0.006549 -0.007348 -0.008153 -0.008947 -0.009708 -0.010412 -0.011030 -0.011525 -0.011857 -0.011974 -0.011820 -0.011330 -0.010436 -0.009069 -0.007170 -0.004691 -0.001607 0.002077 0.006321 0.011046 0.016132 0.021423 0.026730 0.031844 0.036545 0.040619 0.043872 0.046142 0.047316 0.047333 0.046194 0.043957 0.040736 0.036691 0.032013 0.026915 0.021616 0.016324 0.011227 0.006481 0.002210 -0.001506 -0.004624 -0.007135 -0.009061 -0.010448 -0.011355 -0.011849 -0.012000 -0.011875 -0.011534 -0.011028 -0.010402 -0.009693 -0.008930 -0.008139 -0.007338 -0.006546 -0.005776 -0.005041 -0.004351 -0.003714 -0.003134 -0.002616 -0.002159 -0.001763 -0.001425 -0.001141 -0.000905 -0.000712 -0.000556 -0.000431 -0.000332 -0.000254 -0.000194 -0.000147 -0.000112 -0.000085 -0.000064 -0.000049 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000026 -0.000034 -0.000046 -0.000062 -0.000084 -0.000113 -0.000151 -0.000201 -0.000265 -0.000347 -0.000451 -0.000582 -0.000744 -0.000944 -0.001188 -0.001481 -0.001831 -0.002242 -0.002718 -0.003260 -0.003869 -0.004542 -0.005275 -0.006060 -0.006887 -0.007744 -0.008616 -0.009486 -0.010334 -0.011137 -0.011865 -0.012484 -0.012951 -0.013215 -0.013216 -0.012887 -0.012157 -0.010955 -0.009214 -0.006885 -0.003938 -0.000375 0.003766 0.008408 0.013432 0.018678 0.023957 0.029056 0.033753 0.037828 0.041085 0.043359 0.044536 0.044553 0.043412 0.041172 0.037949 0.033906 0.029237 0.024160 0.018895 0.013652 0.008623 0.003964 -0.000203 -0.003797 -0.006778 -0.009140 -0.010911 -0.012136 -0.012882 -0.013218 -0.013217 -0.012948 -0.012473 -0.011846 -0.011111 -0.010305 -0.009456 -0.008589 -0.007723 -0.006873 -0.006054 -0.005275 -0.004547 -0.003876 -0.003267 -0.002724 -0.002247 -0.001833 -0.001481 -0.001184 -0.000939 -0.000737 -0.000575 -0.000445 -0.000342 -0.000261 -0.000199 -0.000151 -0.000114 -0.000086 -0.000065 -0.000049 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000034 -0.000046 -0.000062 -0.000085 -0.000114 -0.000153 -0.000205 -0.000271 -0.000356 -0.000463 -0.000598 -0.000766 -0.000974 -0.001226 -0.001531 -0.001895 -0.002321 -0.002816 -0.003381 -0.004016 -0.004720 -0.005488 -0.006314 -0.007188 -0.008101 -0.009037 -0.009983 -0.010919 -0.011824 -0.012668 -0.013420 -0.014035 -0.014462 -0.014641 -0.014503 -0.013972 -0.012975 -0.011444 -0.009323 -0.006579 -0.003212 0.000747 0.005220 0.010091 0.015203 0.020366 0.025367 0.029982 0.033994 0.037203 0.039446 0.040606 0.040623 0.039497 0.037288 0.034114 0.030137 0.025553 0.020579 0.015435 0.010334 0.005462 0.000977 -0.003003 -0.006399 -0.009175 -0.011330 -0.012892 -0.013915 -0.014463 -0.014613 -0.014438 -0.014009 -0.013388 -0.012632 -0.011782 -0.010876 -0.009941 -0.009000 -0.008070 -0.007165 -0.006298 -0.005479 -0.004716 -0.004016 -0.003382 -0.002817 -0.002321 -0.001893 -0.001528 -0.001221 -0.000967 -0.000759 -0.000590 -0.000456 -0.000350 -0.000267 -0.000202 -0.000153 -0.000115 -0.000086 -0.000065 -0.000049 -0.000037 -0.000028 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000033 -0.000045 -0.000062 -0.000084 -0.000114 -0.000154 -0.000207 -0.000274 -0.000361 -0.000472 -0.000610 -0.000783 -0.000996 -0.001256 -0.001569 -0.001943 -0.002383 -0.002893 -0.003477 -0.004134 -0.004863 -0.005662 -0.006524 -0.007441 -0.008405 -0.009402 -0.010421 -0.011443 -0.012449 -0.013413 -0.014301 -0.015073 -0.015675 -0.016049 -0.016122 -0.015820 -0.015065 -0.013787 -0.011926 -0.009447 -0.006343 -0.002644 0.001579 0.006213 0.011103 0.016064 0.020885 0.025346 0.029230 0.032342 0.034518 0.035643 0.035659 0.034564 0.032421 0.029344 0.025495 0.021068 0.016278 0.011343 0.006468 0.001840 -0.002388 -0.006104 -0.009232 -0.011742 -0.013635 -0.014944 -0.015725 -0.016048 -0.015988 -0.015622 -0.015022 -0.014249 -0.013358 -0.012393 -0.011388 -0.010368 -0.009356 -0.008366 -0.007411 -0.006502 -0.005647 -0.004854 -0.004128 -0.003473 -0.002890 -0.002380 -0.001939 -0.001564 -0.001249 -0.000988 -0.000775 -0.000602 -0.000464 -0.000355 -0.000270 -0.000204 -0.000154 -0.000115 -0.000086 -0.000065 -0.000049 -0.000036 -0.000027 -0.000021 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000024 -0.000032 -0.000044 -0.000061 -0.000083 -0.000114 -0.000154 -0.000207 -0.000275 -0.000364 -0.000476 -0.000616 -0.000792 -0.001009 -0.001274 -0.001594 -0.001975 -0.002424 -0.002946 -0.003543 -0.004216 -0.004966 -0.005788 -0.006680 -0.007633 -0.008641 -0.009694 -0.010779 -0.011882 -0.012986 -0.014066 -0.015091 -0.016021 -0.016805 -0.017382 -0.017682 -0.017629 -0.017143 -0.016152 -0.014595 -0.012431 -0.009650 -0.006277 -0.002377 0.001941 0.006530 0.011209 0.015775 0.020012 0.023710 0.026676 0.028752 0.029826 0.029839 0.028792 0.026745 0.023811 0.020149 0.015948 0.011416 0.006766 0.002198 -0.002108 -0.006007 -0.009390 -0.012190 -0.014380 -0.015967 -0.016987 -0.017499 -0.017575 -0.017291 -0.016724 -0.015946 -0.015019 -0.013995 -0.012917 -0.011816 -0.010718 -0.009640 -0.008597 -0.007598 -0.006654 -0.005770 -0.004953 -0.004207 -0.003536 -0.002941 -0.002420 -0.001970 -0.001588 -0.001267 -0.001002 -0.000785 -0.000609 -0.000469 -0.000358 -0.000271 -0.000205 -0.000153 -0.000115 -0.000086 -0.000064 -0.000048 -0.000036 -0.000027 -0.000020 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000023 -0.000031 -0.000043 -0.000059 -0.000082 -0.000112 -0.000152 -0.000205 -0.000274 -0.000362 -0.000475 -0.000617 -0.000793 -0.001012 -0.001279 -0.001602 -0.001987 -0.002441 -0.002969 -0.003574 -0.004257 -0.005020 -0.005859 -0.006772 -0.007753 -0.008797 -0.009895 -0.011038 -0.012213 -0.013406 -0.014594 -0.015749 -0.016833 -0.017795 -0.018577 -0.019110 -0.019315 -0.019115 -0.018435 -0.017211 -0.015401 -0.012990 -0.009997 -0.006482 -0.002545 0.001674 0.006004 0.010248 0.014200 0.017659 0.020437 0.022384 0.023390 0.023400 0.022415 0.020493 0.017743 0.014318 0.010402 0.006193 0.001896 -0.002297 -0.006217 -0.009725 -0.012722 -0.015146 -0.016976 -0.018224 -0.018931 -0.019156 -0.018973 -0.018458 -0.017690 -0.016736 -0.015659 -0.014509 -0.013326 -0.012139 -0.010971 -0.009838 -0.008750 -0.007717 -0.006745 -0.005839 -0.005006 -0.004248 -0.003567 -0.002964 -0.002437 -0.001983 -0.001598 -0.001274 -0.001007 -0.000788 -0.000611 -0.000469 -0.000358 -0.000271 -0.000203 -0.000152 -0.000113 -0.000084 -0.000063 -0.000047 -0.000035 -0.000026 -0.000020 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000021 -0.000030 -0.000041 -0.000057 -0.000079 -0.000109 -0.000149 -0.000201 -0.000269 -0.000357 -0.000469 -0.000610 -0.000786 -0.001003 -0.001270 -0.001592 -0.001977 -0.002431 -0.002959 -0.003565 -0.004252 -0.005019 -0.005866 -0.006791 -0.007789 -0.008857 -0.009989 -0.011177 -0.012412 -0.013681 -0.014964 -0.016236 -0.017460 -0.018590 -0.019569 -0.020327 -0.020789 -0.020879 -0.020518 -0.019645 -0.018213 -0.016202 -0.013628 -0.010542 -0.007036 -0.003240 0.000684 0.004553 0.008170 0.011345 0.013902 0.015694 0.016620 0.016627 0.015716 0.013942 0.011409 0.008264 0.004679 0.000846 -0.003045 -0.006811 -0.010295 -0.013368 -0.015939 -0.017956 -0.019402 -0.020294 -0.020676 -0.020610 -0.020168 -0.019428 -0.018465 -0.017346 -0.016131 -0.014867 -0.013592 -0.012332 -0.011108 -0.009931 -0.008811 -0.007754 -0.006765 -0.005849 -0.005007 -0.004244 -0.003561 -0.002957 -0.002429 -0.001976 -0.001591 -0.001268 -0.001001 -0.000783 -0.000606 -0.000465 -0.000354 -0.000267 -0.000200 -0.000149 -0.000111 -0.000082 -0.000061 -0.000045 -0.000033 -0.000025 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000020 -0.000028 -0.000039 -0.000055 -0.000076 -0.000105 -0.000144 -0.000195 -0.000262 -0.000348 -0.000458 -0.000596 -0.000769 -0.000983 -0.001245 -0.001563 -0.001943 -0.002391 -0.002913 -0.003514 -0.004195 -0.004958 -0.005802 -0.006727 -0.007731 -0.008810 -0.009961 -0.011178 -0.012456 -0.013782 -0.015142 -0.016511 -0.017856 -0.019133 -0.020288 -0.021256 -0.021961 -0.022329 -0.022284 -0.021761 -0.020713 -0.019117 -0.016981 -0.014351 -0.011309 -0.007973 -0.004492 -0.001038 0.002208 0.005067 0.007374 0.008995 0.009831 0.009834 0.009005 0.007397 0.005107 0.002272 -0.000945 -0.004367 -0.007814 -0.011119 -0.014135 -0.016747 -0.018873 -0.020469 -0.021524 -0.022059 -0.022121 -0.021772 -0.021084 -0.020134 -0.018994 -0.017730 -0.016396 -0.015038 -0.013690 -0.012375 -0.011110 -0.009906 -0.008768 -0.007701 -0.006707 -0.005790 -0.004951 -0.004193 -0.003514 -0.002916 -0.002394 -0.001946 -0.001566 -0.001248 -0.000985 -0.000769 -0.000595 -0.000456 -0.000347 -0.000261 -0.000195 -0.000145 -0.000107 -0.000079 -0.000058 -0.000043 -0.000032 -0.000024 -0.000018 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000013 -0.000018 -0.000026 -0.000037 -0.000051 -0.000072 -0.000100 -0.000137 -0.000187 -0.000251 -0.000334 -0.000441 -0.000575 -0.000742 -0.000950 -0.001205 -0.001514 -0.001883 -0.002320 -0.002830 -0.003417 -0.004083 -0.004832 -0.005662 -0.006575 -0.007570 -0.008645 -0.009798 -0.011026 -0.012325 -0.013687 -0.015097 -0.016537 -0.017975 -0.019371 -0.020674 -0.021821 -0.022743 -0.023364 -0.023613 -0.023424 -0.022750 -0.021563 -0.019867 -0.017701 -0.015135 -0.012277 -0.009261 -0.006243 -0.003390 -0.000868 0.001173 0.002609 0.003348 0.003348 0.002607 0.001176 -0.000856 -0.003361 -0.006190 -0.009179 -0.012164 -0.014991 -0.017529 -0.019673 -0.021353 -0.022532 -0.023207 -0.023402 -0.023164 -0.022555 -0.021649 -0.020516 -0.019227 -0.017844 -0.016418 -0.014992 -0.013594 -0.012247 -0.010962 -0.009749 -0.008610 -0.007548 -0.006564 -0.005659 -0.004834 -0.004089 -0.003424 -0.002839 -0.002330 -0.001893 -0.001522 -0.001213 -0.000956 -0.000747 -0.000578 -0.000443 -0.000336 -0.000253 -0.000188 -0.000140 -0.000103 -0.000076 -0.000055 -0.000041 -0.000030 -0.000022 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000012 -0.000017 -0.000024 -0.000034 -0.000048 -0.000067 -0.000094 -0.000129 -0.000176 -0.000238 -0.000317 -0.000418 -0.000546 -0.000706 -0.000905 -0.001148 -0.001444 -0.001799 -0.002218 -0.002708 -0.003273 -0.003916 -0.004639 -0.005444 -0.006331 -0.007301 -0.008354 -0.009490 -0.010708 -0.012004 -0.013374 -0.014807 -0.016284 -0.017780 -0.019257 -0.020669 -0.021958 -0.023056 -0.023893 -0.024400 -0.024513 -0.024183 -0.023382 -0.022109 -0.020393 -0.018298 -0.015915 -0.013366 -0.010791 -0.008340 -0.006161 -0.004393 -0.003149 -0.002508 -0.002514 -0.003163 -0.004413 -0.006180 -0.008349 -0.010784 -0.013336 -0.015857 -0.018209 -0.020276 -0.021966 -0.023218 -0.024005 -0.024328 -0.024214 -0.023712 -0.022883 -0.021795 -0.020518 -0.019118 -0.017652 -0.016168 -0.014704 -0.013286 -0.011932 -0.010652 -0.009451 -0.008331 -0.007291 -0.006331 -0.005451 -0.004651 -0.003931 -0.003289 -0.002725 -0.002235 -0.001815 -0.001459 -0.001162 -0.000916 -0.000715 -0.000553 -0.000424 -0.000321 -0.000241 -0.000180 -0.000133 -0.000098 -0.000071 -0.000052 -0.000038 -0.000028 -0.000021 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000010 -0.000015 -0.000022 -0.000031 -0.000044 -0.000062 -0.000087 -0.000120 -0.000164 -0.000221 -0.000295 -0.000390 -0.000510 -0.000660 -0.000846 -0.001076 -0.001354 -0.001688 -0.002084 -0.002547 -0.003082 -0.003691 -0.004378 -0.005145 -0.005992 -0.006922 -0.007935 -0.009033 -0.010216 -0.011483 -0.012831 -0.014251 -0.015729 -0.017242 -0.018757 -0.020231 -0.021611 -0.022836 -0.023839 -0.024554 -0.024922 -0.024892 -0.024437 -0.023551 -0.022256 -0.020605 -0.018678 -0.016582 -0.014438 -0.012382 -0.010544 -0.009047 -0.007992 -0.007451 -0.007461 -0.008021 -0.009091 -0.010596 -0.012434 -0.014482 -0.016608 -0.018681 -0.020580 -0.022201 -0.023468 -0.024329 -0.024765 -0.024781 -0.024406 -0.023689 -0.022688 -0.021468 -0.020095 -0.018629 -0.017124 -0.015622 -0.014157 -0.012751 -0.011420 -0.010170 -0.009005 -0.007923 -0.006924 -0.006005 -0.005165 -0.004402 -0.003717 -0.003108 -0.002574 -0.002110 -0.001712 -0.001376 -0.001096 -0.000864 -0.000674 -0.000522 -0.000399 -0.000303 -0.000227 -0.000169 -0.000125 -0.000091 -0.000067 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000028 -0.000039 -0.000056 -0.000079 -0.000109 -0.000149 -0.000201 -0.000269 -0.000356 -0.000466 -0.000604 -0.000776 -0.000987 -0.001244 -0.001553 -0.001920 -0.002349 -0.002845 -0.003412 -0.004052 -0.004767 -0.005559 -0.006432 -0.007386 -0.008424 -0.009547 -0.010757 -0.012051 -0.013422 -0.014860 -0.016345 -0.017848 -0.019332 -0.020748 -0.022040 -0.023149 -0.024012 -0.024574 -0.024788 -0.024623 -0.024073 -0.023152 -0.021905 -0.020399 -0.018725 -0.016989 -0.015307 -0.013795 -0.012559 -0.011687 -0.011243 -0.011258 -0.011732 -0.012629 -0.013883 -0.015404 -0.017085 -0.018811 -0.020466 -0.021947 -0.023165 -0.024055 -0.024577 -0.024717 -0.024484 -0.023909 -0.023037 -0.021924 -0.020631 -0.019217 -0.017738 -0.016241 -0.014765 -0.013339 -0.011982 -0.010705 -0.009514 -0.008409 -0.007387 -0.006447 -0.005585 -0.004799 -0.004088 -0.003449 -0.002882 -0.002385 -0.001954 -0.001586 -0.001274 -0.001014 -0.000800 -0.000624 -0.000483 -0.000370 -0.000280 -0.000210 -0.000156 -0.000115 -0.000084 -0.000061 -0.000044 -0.000032 -0.000024 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000007 -0.000011 -0.000016 -0.000024 -0.000035 -0.000049 -0.000069 -0.000096 -0.000132 -0.000179 -0.000239 -0.000317 -0.000415 -0.000539 -0.000693 -0.000883 -0.001115 -0.001394 -0.001726 -0.002115 -0.002565 -0.003080 -0.003661 -0.004313 -0.005036 -0.005835 -0.006711 -0.007667 -0.008705 -0.009828 -0.011034 -0.012320 -0.013676 -0.015085 -0.016524 -0.017960 -0.019351 -0.020647 -0.021795 -0.022739 -0.023426 -0.023815 -0.023876 -0.023599 -0.022995 -0.022098 -0.020964 -0.019670 -0.018306 -0.016970 -0.015760 -0.014767 -0.014068 -0.013715 -0.013736 -0.014129 -0.014864 -0.015885 -0.017113 -0.018457 -0.019817 -0.021097 -0.022207 -0.023076 -0.023648 -0.023894 -0.023804 -0.023391 -0.022684 -0.021725 -0.020568 -0.019265 -0.017871 -0.016435 -0.014998 -0.013595 -0.012249 -0.010977 -0.009788 -0.008684 -0.007664 -0.006725 -0.005863 -0.005075 -0.004357 -0.003709 -0.003128 -0.002613 -0.002161 -0.001770 -0.001436 -0.001154 -0.000918 -0.000724 -0.000566 -0.000438 -0.000335 -0.000254 -0.000191 -0.000142 -0.000104 -0.000076 -0.000055 -0.000040 -0.000029 -0.000021 -0.000015 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000009 -0.000013 -0.000020 -0.000029 -0.000042 -0.000059 -0.000083 -0.000113 -0.000154 -0.000206 -0.000273 -0.000358 -0.000465 -0.000599 -0.000765 -0.000968 -0.001213 -0.001505 -0.001848 -0.002244 -0.002698 -0.003212 -0.003788 -0.004429 -0.005138 -0.005917 -0.006769 -0.007698 -0.008706 -0.009792 -0.010954 -0.012185 -0.013472 -0.014795 -0.016126 -0.017430 -0.018664 -0.019781 -0.020733 -0.021473 -0.021965 -0.022179 -0.022106 -0.021752 -0.021144 -0.020327 -0.019363 -0.018327 -0.017300 -0.016363 -0.015592 -0.015050 -0.014781 -0.014808 -0.015128 -0.015716 -0.016525 -0.017489 -0.018531 -0.019569 -0.020522 -0.021318 -0.021898 -0.022219 -0.022258 -0.022011 -0.021491 -0.020725 -0.019753 -0.018621 -0.017375 -0.016063 -0.014727 -0.013403 -0.012120 -0.010896 -0.009747 -0.008677 -0.007688 -0.006777 -0.005941 -0.005176 -0.004478 -0.003843 -0.003269 -0.002756 -0.002301 -0.001903 -0.001558 -0.001264 -0.001016 -0.000809 -0.000638 -0.000499 -0.000386 -0.000296 -0.000224 -0.000168 -0.000125 -0.000092 -0.000067 -0.000049 -0.000035 -0.000025 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000010 -0.000016 -0.000023 -0.000034 -0.000048 -0.000067 -0.000093 -0.000126 -0.000169 -0.000224 -0.000294 -0.000384 -0.000496 -0.000635 -0.000806 -0.001013 -0.001260 -0.001550 -0.001887 -0.002273 -0.002709 -0.003199 -0.003745 -0.004349 -0.005014 -0.005744 -0.006541 -0.007406 -0.008342 -0.009345 -0.010412 -0.011531 -0.012688 -0.013859 -0.015016 -0.016123 -0.017141 -0.018030 -0.018750 -0.019270 -0.019565 -0.019625 -0.019453 -0.019069 -0.018510 -0.017823 -0.017068 -0.016310 -0.015614 -0.015041 -0.014639 -0.014446 -0.014478 -0.014733 -0.015190 -0.015810 -0.016541 -0.017320 -0.018082 -0.018762 -0.019303 -0.019658 -0.019796 -0.019700 -0.019368 -0.018815 -0.018065 -0.017151 -0.016112 -0.014989 -0.013819 -0.012639 -0.011479 -0.010360 -0.009299 -0.008307 -0.007386 -0.006539 -0.005760 -0.005047 -0.004395 -0.003801 -0.003261 -0.002774 -0.002338 -0.001952 -0.001614 -0.001322 -0.001073 -0.000862 -0.000687 -0.000542 -0.000424 -0.000329 -0.000252 -0.000191 -0.000144 -0.000107 -0.000078 -0.000057 -0.000042 -0.000030 -0.000022 -0.000016 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 -0.000001 -0.000002 -0.000004 -0.000007 -0.000011 -0.000017 -0.000025 -0.000036 -0.000051 -0.000070 -0.000096 -0.000129 -0.000171 -0.000226 -0.000295 -0.000384 -0.000494 -0.000630 -0.000795 -0.000994 -0.001227 -0.001498 -0.001808 -0.002160 -0.002554 -0.002994 -0.003481 -0.004017 -0.004607 -0.005250 -0.005951 -0.006709 -0.007523 -0.008389 -0.009301 -0.010247 -0.011208 -0.012163 -0.013084 -0.013941 -0.014701 -0.015334 -0.015813 -0.016120 -0.016245 -0.016190 -0.015969 -0.015609 -0.015147 -0.014627 -0.014099 -0.013611 -0.013210 -0.012933 -0.012807 -0.012843 -0.013040 -0.013381 -0.013836 -0.014365 -0.014919 -0.015450 -0.015908 -0.016250 -0.016442 -0.016462 -0.016299 -0.015953 -0.015436 -0.014770 -0.013981 -0.013100 -0.012158 -0.011187 -0.010214 -0.009261 -0.008348 -0.007486 -0.006682 -0.005939 -0.005255 -0.004629 -0.004056 -0.003532 -0.003055 -0.002621 -0.002230 -0.001880 -0.001570 -0.001299 -0.001064 -0.000864 -0.000695 -0.000554 -0.000438 -0.000343 -0.000266 -0.000204 -0.000155 -0.000116 -0.000086 -0.000064 -0.000046 -0.000034 -0.000025 -0.000018 -0.000013 -0.000010 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000001 -0.000003 -0.000006 -0.000010 -0.000015 -0.000023 -0.000033 -0.000046 -0.000064 -0.000086 -0.000115 -0.000153 -0.000202 -0.000265 -0.000344 -0.000443 -0.000564 -0.000710 -0.000882 -0.001083 -0.001313 -0.001572 -0.001864 -0.002188 -0.002547 -0.002942 -0.003377 -0.003851 -0.004368 -0.004925 -0.005525 -0.006162 -0.006833 -0.007530 -0.008240 -0.008947 -0.009633 -0.010274 -0.010850 -0.011337 -0.011717 -0.011976 -0.012107 -0.012112 -0.011999 -0.011788 -0.011504 -0.011178 -0.010843 -0.010535 -0.010284 -0.010115 -0.010047 -0.010087 -0.010233 -0.010472 -0.010783 -0.011136 -0.011500 -0.011839 -0.012120 -0.012314 -0.012398 -0.012357 -0.012185 -0.011885 -0.011466 -0.010943 -0.010336 -0.009666 -0.008958 -0.008231 -0.007507 -0.006802 -0.006128 -0.005494 -0.004905 -0.004361 -0.003862 -0.003404 -0.002985 -0.002601 -0.002251 -0.001933 -0.001645 -0.001388 -0.001160 -0.000961 -0.000788 -0.000641 -0.000517 -0.000413 -0.000327 -0.000256 -0.000199 -0.000153 -0.000116 -0.000087 -0.000065 -0.000048 -0.000035 -0.000026 -0.000019 -0.000014 -0.000010 -0.000008 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000001 -0.000000 -0.000003 -0.000005 -0.000009 -0.000015 -0.000021 -0.000030 -0.000042 -0.000058 -0.000078 -0.000106 -0.000142 -0.000189 -0.000248 -0.000323 -0.000414 -0.000522 -0.000648 -0.000793 -0.000955 -0.001138 -0.001340 -0.001563 -0.001809 -0.002078 -0.002371 -0.002688 -0.003030 -0.003396 -0.003783 -0.004189 -0.004609 -0.005036 -0.005461 -0.005873 -0.006260 -0.006609 -0.006906 -0.007141 -0.007307 -0.007399 -0.007418 -0.007371 -0.007269 -0.007126 -0.006960 -0.006791 -0.006637 -0.006518 -0.006445 -0.006428 -0.006470 -0.006569 -0.006717 -0.006899 -0.007100 -0.007299 -0.007478 -0.007618 -0.007703 -0.007720 -0.007664 -0.007531 -0.007323 -0.007048 -0.006714 -0.006332 -0.005916 -0.005479 -0.005033 -0.004591 -0.004162 -0.003753 -0.003370 -0.003015 -0.002687 -0.002385 -0.002108 -0.001853 -0.001619 -0.001404 -0.001208 -0.001031 -0.000871 -0.000730 -0.000607 -0.000499 -0.000407 -0.000330 -0.000264 -0.000210 -0.000165 -0.000129 -0.000099 -0.000075 -0.000057 -0.000042 -0.000031 -0.000023 -0.000017 -0.000013 -0.000010 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000001 -0.000002 -0.000007 -0.000016 -0.000030 -0.000050 -0.000076 -0.000110 -0.000152 -0.000201 -0.000257 -0.000320 -0.000389 -0.000465 -0.000548 -0.000638 -0.000735 -0.000839 -0.000950 -0.001066 -0.001186 -0.001310 -0.001436 -0.001562 -0.001688 -0.001811 -0.001927 -0.002035 -0.002130 -0.002210 -0.002273 -0.002316 -0.002341 -0.002347 -0.002338 -0.002318 -0.002291 -0.002264 -0.002240 -0.002226 -0.002225 -0.002239 -0.002268 -0.002311 -0.002366 -0.002428 -0.002492 -0.002554 -0.002607 -0.002646 -0.002668 -0.002668 -0.002647 -0.002603 -0.002538 -0.002453 -0.002351 -0.002235 -0.002106 -0.001970 -0.001828 -0.001685 -0.001545 -0.001410 -0.001282 -0.001164 -0.001054 -0.000953 -0.000858 -0.000769 -0.000685 -0.000606 -0.000531 -0.000461 -0.000397 -0.000339 -0.000287 -0.000242 -0.000202 -0.000167 -0.000137 -0.000112 -0.000090 -0.000072 -0.000056 -0.000043 -0.000033 -0.000025 -0.000018 -0.000014 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000019 0.000024 0.000030 0.000038 0.000048 0.000060 0.000074 0.000091 0.000109 0.000129 0.000150 0.000172 0.000195 0.000221 0.000250 0.000284 0.000323 0.000368 0.000421 0.000480 0.000548 0.000624 0.000711 0.000810 0.000923 0.001051 0.001194 0.001352 0.001523 0.001704 0.001890 0.002076 0.002255 0.002420 0.002566 0.002685 0.002773 0.002826 0.002842 0.002823 0.002771 0.002690 0.002588 0.002474 0.002356 0.002245 0.002149 0.002077 0.002035 0.002024 0.002045 0.002096 0.002169 0.002257 0.002350 0.002438 0.002511 0.002561 0.002582 0.002569 0.002520 0.002439 0.002328 0.002194 0.002042 0.001880 0.001713 0.001545 0.001380 0.001221 0.001070 0.000930 0.000802 0.000687 0.000586 0.000497 0.000420 0.000353 0.000294 0.000244 0.000199 0.000161 0.000128 0.000100 0.000077 0.000058 0.000043 0.000032 0.000024 0.000017 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000020 0.000026 0.000033 0.000042 0.000055 0.000071 0.000091 0.000117 0.000149 0.000187 0.000232 0.000284 0.000346 0.000416 0.000497 0.000591 0.000698 0.000821 0.000961 0.001120 0.001300 0.001500 0.001724 0.001972 0.002246 0.002551 0.002888 0.003259 0.003663 0.004099 0.004561 0.005040 0.005525 0.006004 0.006459 0.006875 0.007234 0.007524 0.007733 0.007853 0.007884 0.007828 0.007695 0.007501 0.007265 0.007009 0.006756 0.006531 0.006353 0.006239 0.006199 0.006235 0.006343 0.006512 0.006724 0.006958 0.007190 0.007394 0.007549 0.007637 0.007642 0.007560 0.007388 0.007132 0.006804 0.006416 0.005986 0.005529 0.005059 0.004590 0.004132 0.003692 0.003278 0.002893 0.002539 0.002217 0.001928 0.001668 0.001436 0.001229 0.001044 0.000879 0.000733 0.000605 0.000494 0.000399 0.000319 0.000252 0.000198 0.000153 0.000118 0.000091 0.000070 0.000053 0.000040 0.000030 0.000022 0.000016 0.000011 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000022 0.000028 0.000035 0.000046 0.000060 0.000078 0.000103 0.000133 0.000172 0.000220 0.000279 0.000350 0.000435 0.000535 0.000653 0.000790 0.000949 0.001133 0.001343 0.001583 0.001853 0.002155 0.002492 0.002866 0.003278 0.003733 0.004234 0.004784 0.005385 0.006036 0.006732 0.007465 0.008221 0.008983 0.009728 0.010432 0.011069 0.011614 0.012045 0.012344 0.012503 0.012519 0.012401 0.012164 0.011835 0.011446 0.011032 0.010633 0.010285 0.010020 0.009862 0.009825 0.009913 0.010116 0.010415 0.010780 0.011177 0.011566 0.011909 0.012169 0.012319 0.012337 0.012213 0.011946 0.011546 0.011028 0.010415 0.009732 0.009005 0.008256 0.007506 0.006773 0.006069 0.005405 0.004787 0.004218 0.003699 0.003229 0.002805 0.002423 0.002080 0.001772 0.001498 0.001254 0.001039 0.000852 0.000692 0.000556 0.000442 0.000349 0.000273 0.000212 0.000163 0.000125 0.000095 0.000072 0.000054 0.000040 0.000029 0.000020 0.000014 0.000010 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000027 0.000034 0.000045 0.000058 0.000077 0.000101 0.000132 0.000173 0.000224 0.000287 0.000366 0.000461 0.000577 0.000714 0.000877 0.001068 0.001291 0.001548 0.001842 0.002175 0.002551 0.002971 0.003436 0.003951 0.004517 0.005139 0.005821 0.006567 0.007378 0.008252 0.009182 0.010157 0.011157 0.012158 0.013131 0.014042 0.014856 0.015539 0.016064 0.016409 0.016560 0.016518 0.016296 0.015917 0.015418 0.014844 0.014248 0.013681 0.013195 0.012833 0.012628 0.012597 0.012743 0.013053 0.013499 0.014039 0.014625 0.015203 0.015718 0.016122 0.016375 0.016448 0.016327 0.016011 0.015512 0.014850 0.014056 0.013162 0.012203 0.011211 0.010213 0.009234 0.008293 0.007402 0.006571 0.005803 0.005101 0.004463 0.003885 0.003362 0.002891 0.002467 0.002088 0.001751 0.001453 0.001194 0.000972 0.000783 0.000624 0.000494 0.000387 0.000301 0.000233 0.000179 0.000136 0.000103 0.000077 0.000057 0.000042 0.000030 0.000021 0.000015 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000031 0.000041 0.000053 0.000070 0.000092 0.000121 0.000160 0.000209 0.000271 0.000350 0.000446 0.000565 0.000709 0.000882 0.001087 0.001328 0.001610 0.001935 0.002307 0.002729 0.003202 0.003730 0.004314 0.004957 0.005662 0.006435 0.007279 0.008198 0.009193 0.010260 0.011390 0.012567 0.013768 0.014962 0.016110 0.017173 0.018107 0.018871 0.019430 0.019759 0.019845 0.019688 0.019307 0.018735 0.018021 0.017225 0.016412 0.015651 0.015007 0.014536 0.014277 0.014253 0.014466 0.014899 0.015514 0.016258 0.017067 0.017872 0.018604 0.019200 0.019609 0.019793 0.019734 0.019429 0.018889 0.018143 0.017224 0.016174 0.015034 0.013846 0.012643 0.011457 0.010312 0.009224 0.008206 0.007263 0.006397 0.005606 0.004888 0.004236 0.003647 0.003116 0.002640 0.002216 0.001842 0.001516 0.001235 0.000996 0.000796 0.000630 0.000495 0.000386 0.000298 0.000229 0.000175 0.000132 0.000099 0.000074 0.000054 0.000039 0.000028 0.000020 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000027 0.000035 0.000046 0.000061 0.000080 0.000106 0.000140 0.000185 0.000242 0.000315 0.000406 0.000520 0.000660 0.000830 0.001034 0.001278 0.001565 0.001901 0.002289 0.002732 0.003234 0.003796 0.004420 0.005109 0.005866 0.006693 0.007596 0.008579 0.009644 0.010791 0.012016 0.013305 0.014640 0.015991 0.017322 0.018587 0.019738 0.020725 0.021501 0.022025 0.022270 0.022222 0.021885 0.021284 0.020463 0.019483 0.018417 0.017350 0.016364 0.015540 0.014944 0.014625 0.014610 0.014900 0.015472 0.016280 0.017259 0.018330 0.019407 0.020407 0.021251 0.021877 0.022237 0.022306 0.022079 0.021570 0.020806 0.019829 0.018686 0.017426 0.016095 0.014739 0.013392 0.012083 0.010835 0.009661 0.008568 0.007561 0.006638 0.005796 0.005030 0.004335 0.003707 0.003144 0.002641 0.002198 0.001810 0.001477 0.001192 0.000954 0.000756 0.000595 0.000464 0.000359 0.000276 0.000211 0.000160 0.000120 0.000089 0.000066 0.000048 0.000035 0.000025 0.000018 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000051 0.000067 0.000089 0.000119 0.000157 0.000207 0.000272 0.000354 0.000457 0.000586 0.000744 0.000938 0.001171 0.001449 0.001777 0.002161 0.002604 0.003110 0.003682 0.004321 0.005030 0.005809 0.006662 0.007592 0.008603 0.009697 0.010879 0.012144 0.013487 0.014891 0.016334 0.017780 0.019186 0.020503 0.021675 0.022644 0.023358 0.023774 0.023862 0.023608 0.023023 0.022138 0.021008 0.019708 0.018328 0.016967 0.015725 0.014698 0.013962 0.013576 0.013571 0.013946 0.014675 0.015701 0.016946 0.018318 0.019714 0.021034 0.022186 0.023092 0.023695 0.023964 0.023889 0.023482 0.022775 0.021811 0.020643 0.019326 0.017915 0.016459 0.015000 0.013574 0.012204 0.010909 0.009698 0.008576 0.007543 0.006596 0.005732 0.004945 0.004233 0.003593 0.003021 0.002516 0.002074 0.001693 0.001369 0.001096 0.000870 0.000685 0.000535 0.000414 0.000319 0.000244 0.000185 0.000139 0.000104 0.000077 0.000056 0.000041 0.000030 0.000021 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000019 0.000024 0.000032 0.000042 0.000055 0.000073 0.000098 0.000130 0.000172 0.000227 0.000298 0.000388 0.000502 0.000644 0.000819 0.001032 0.001290 0.001598 0.001962 0.002387 0.002878 0.003437 0.004068 0.004773 0.005551 0.006405 0.007336 0.008347 0.009441 0.010620 0.011886 0.013233 0.014652 0.016125 0.017623 0.019107 0.020528 0.021831 0.022953 0.023832 0.024412 0.024646 0.024504 0.023976 0.023076 0.021846 0.020351 0.018681 0.016942 0.015251 0.013725 0.012472 0.011583 0.011124 0.011129 0.011598 0.012498 0.013765 0.015307 0.017017 0.018775 0.020465 0.021979 0.023227 0.024140 0.024678 0.024827 0.024596 0.024018 0.023138 0.022014 0.020706 0.019276 0.017777 0.016259 0.014761 0.013312 0.011932 0.010635 0.009426 0.008307 0.007276 0.006332 0.005469 0.004687 0.003981 0.003351 0.002792 0.002304 0.001883 0.001523 0.001221 0.000969 0.000764 0.000597 0.000463 0.000357 0.000273 0.000208 0.000157 0.000117 0.000087 0.000064 0.000047 0.000034 0.000025 0.000018 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000006 0.000007 0.000009 0.000011 0.000015 0.000019 0.000025 0.000034 0.000044 0.000059 0.000079 0.000105 0.000140 0.000185 0.000245 0.000321 0.000418 0.000541 0.000693 0.000882 0.001112 0.001391 0.001724 0.002117 0.002577 0.003106 0.003710 0.004389 0.005145 0.005979 0.006890 0.007880 0.008951 0.010103 0.011339 0.012656 0.014049 0.015503 0.016998 0.018500 0.019966 0.021342 0.022566 0.023572 0.024294 0.024671 0.024656 0.024219 0.023353 0.022080 0.020449 0.018541 0.016459 0.014326 0.012275 0.010440 0.008945 0.007892 0.007353 0.007369 0.007938 0.009022 0.010547 0.012409 0.014486 0.016643 0.018746 0.020672 0.022315 0.023598 0.024468 0.024907 0.024920 0.024538 0.023811 0.022797 0.021562 0.020171 0.018686 0.017160 0.015636 0.014148 0.012721 0.011369 0.010102 0.008922 0.007829 0.006823 0.005902 0.005063 0.004305 0.003626 0.003024 0.002498 0.002042 0.001653 0.001326 0.001054 0.000831 0.000650 0.000505 0.000390 0.000299 0.000227 0.000172 0.000129 0.000096 0.000071 0.000053 0.000038 0.000028 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000035 0.000047 0.000062 0.000083 0.000111 0.000148 0.000197 0.000259 0.000340 0.000443 0.000573 0.000734 0.000934 0.001178 0.001473 0.001826 0.002243 0.002729 0.003289 0.003926 0.004642 0.005437 0.006310 0.007263 0.008293 0.009401 0.010588 0.011853 0.013190 0.014592 0.016043 0.017515 0.018973 0.020369 0.021644 0.022733 0.023564 0.024068 0.024183 0.023860 0.023072 0.021817 0.020124 0.018052 0.015694 0.013168 0.010615 0.008184 0.006026 0.004277 0.003051 0.002431 0.002457 0.003129 0.004403 0.006197 0.008396 0.010861 0.013442 0.015990 0.018364 0.020446 0.022144 0.023399 0.024183 0.024498 0.024373 0.023857 0.023012 0.021907 0.020611 0.019191 0.017704 0.016199 0.014713 0.013274 0.011899 0.010601 0.009385 0.008252 0.007204 0.006240 0.005359 0.004561 0.003845 0.003210 0.002653 0.002171 0.001759 0.001412 0.001123 0.000886 0.000694 0.000539 0.000417 0.000320 0.000244 0.000185 0.000140 0.000105 0.000078 0.000058 0.000042 0.000031 0.000023 0.000017 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000012 0.000016 0.000021 0.000027 0.000036 0.000049 0.000065 0.000087 0.000117 0.000155 0.000206 0.000272 0.000356 0.000463 0.000598 0.000767 0.000975 0.001229 0.001537 0.001905 0.002338 0.002844 0.003426 0.004087 0.004827 0.005648 0.006547 0.007523 0.008575 0.009701 0.010900 0.012167 0.013496 0.014875 0.016285 0.017695 0.019066 0.020347 0.021473 0.022377 0.022983 0.023220 0.023026 0.022352 0.021173 0.019493 0.017347 0.014808 0.011978 0.008994 0.006009 0.003190 0.000702 -0.001304 -0.002704 -0.003409 -0.003373 -0.002598 -0.001132 0.000934 0.003474 0.006335 0.009353 0.012361 0.015205 0.017752 0.019899 0.021575 0.022745 0.023407 0.023586 0.023331 0.022704 0.021778 0.020624 0.019314 0.017909 0.016462 0.015014 0.013596 0.012229 0.010926 0.009697 0.008545 0.007474 0.006483 0.005575 0.004751 0.004009 0.003349 0.002770 0.002269 0.001840 0.001478 0.001177 0.000929 0.000728 0.000567 0.000438 0.000337 0.000257 0.000196 0.000148 0.000111 0.000083 0.000062 0.000046 0.000034 0.000025 0.000018 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000021 0.000028 0.000038 0.000050 0.000067 0.000090 0.000121 0.000161 0.000213 0.000281 0.000367 0.000478 0.000617 0.000790 0.001004 0.001265 0.001581 0.001959 0.002404 0.002922 0.003517 0.004192 0.004946 0.005780 0.006691 0.007677 0.008733 0.009858 0.011047 0.012293 0.013587 0.014915 0.016252 0.017567 0.018816 0.019943 0.020883 0.021563 0.021907 0.021843 0.021308 0.020254 0.018661 0.016537 0.013926 0.010911 0.007608 0.004165 0.000752 -0.002450 -0.005261 -0.007520 -0.009091 -0.009878 -0.009834 -0.008959 -0.007307 -0.004976 -0.002102 0.001149 0.004599 0.008067 0.011385 0.014406 0.017015 0.019132 0.020713 0.021750 0.022266 0.022306 0.021935 0.021225 0.020253 0.019090 0.017803 0.016448 0.015069 0.013701 0.012367 0.011085 0.009865 0.008713 0.007636 0.006635 0.005714 0.004874 0.004117 0.003443 0.002851 0.002336 0.001896 0.001525 0.001215 0.000960 0.000753 0.000587 0.000454 0.000349 0.000267 0.000204 0.000155 0.000117 0.000088 0.000066 0.000049 0.000036 0.000027 0.000020 0.000015 0.000011 0.000008 0.000005 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000022 0.000029 0.000039 0.000052 0.000069 0.000093 0.000124 0.000165 0.000218 0.000287 0.000375 0.000487 0.000628 0.000804 0.001021 0.001287 0.001607 0.001989 0.002440 0.002964 0.003564 0.004244 0.005002 0.005838 0.006748 0.007729 0.008775 0.009882 0.011042 0.012247 0.013484 0.014736 0.015976 0.017169 0.018267 0.019213 0.019939 0.020371 0.020431 0.020046 0.019153 0.017710 0.015697 0.013131 0.010062 0.006583 0.002822 -0.001061 -0.004882 -0.008447 -0.011565 -0.014061 -0.015793 -0.016659 -0.016608 -0.015642 -0.013816 -0.011237 -0.008049 -0.004429 -0.000567 0.003343 0.007120 0.010604 0.013670 0.016226 0.018224 0.019647 0.020515 0.020872 0.020780 0.020313 0.019549 0.018563 0.017422 0.016186 0.014902 0.013608 0.012331 0.011089 0.009897 0.008764 0.007697 0.006700 0.005778 0.004935 0.004174 0.003494 0.002895 0.002375 0.001929 0.001552 0.001238 0.000979 0.000769 0.000599 0.000464 0.000358 0.000274 0.000209 0.000159 0.000121 0.000091 0.000068 0.000051 0.000038 0.000029 0.000021 0.000016 0.000012 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000039 0.000053 0.000071 0.000095 0.000126 0.000168 0.000221 0.000291 0.000379 0.000492 0.000633 0.000810 0.001028 0.001294 0.001615 0.001998 0.002448 0.002971 0.003570 0.004246 0.004999 0.005827 0.006726 0.007689 0.008712 0.009786 0.010902 0.012049 0.013212 0.014370 0.015494 0.016545 0.017474 0.018222 0.018718 0.018889 0.018655 0.017945 0.016698 0.014873 0.012455 0.009467 0.005967 0.002055 -0.002130 -0.006416 -0.010609 -0.014504 -0.017898 -0.020609 -0.022487 -0.023425 -0.023369 -0.022322 -0.020342 -0.017541 -0.014071 -0.010117 -0.005880 -0.001565 0.002636 0.006553 0.010049 0.013026 0.015426 0.017229 0.018449 0.019127 0.019324 0.019114 0.018575 0.017783 0.016808 0.015711 0.014542 0.013342 0.012139 0.010956 0.009809 0.008709 0.007665 0.006685 0.005774 0.004939 0.004181 0.003504 0.002906 0.002386 0.001940 0.001562 0.001247 0.000987 0.000776 0.000605 0.000469 0.000362 0.000278 0.000213 0.000162 0.000123 0.000093 0.000070 0.000053 0.000040 0.000030 0.000023 0.000017 0.000013 0.000009 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000017 0.000023 0.000030 0.000040 0.000054 0.000072 0.000096 0.000127 0.000169 0.000222 0.000291 0.000379 0.000491 0.000632 0.000807 0.001023 0.001287 0.001606 0.001985 0.002430 0.002947 0.003537 0.004203 0.004943 0.005754 0.006631 0.007567 0.008555 0.009585 0.010645 0.011722 0.012797 0.013848 0.014843 0.015741 0.016492 0.017034 0.017298 0.017207 0.016686 0.015662 0.014079 0.011896 0.009106 0.005735 0.001848 -0.002447 -0.007003 -0.011640 -0.016154 -0.020332 -0.023963 -0.026858 -0.028860 -0.029860 -0.029802 -0.028688 -0.026580 -0.023591 -0.019882 -0.015643 -0.011083 -0.006416 -0.001843 0.002457 0.006340 0.009700 0.012472 0.014630 0.016185 0.017174 0.017656 0.017704 0.017395 0.016806 0.016008 0.015063 0.014023 0.012930 0.011815 0.010704 0.009614 0.008559 0.007551 0.006598 0.005709 0.004890 0.004145 0.003476 0.002886 0.002372 0.001930 0.001556 0.001243 0.000985 0.000775 0.000605 0.000470 0.000363 0.000279 0.000214 0.000163 0.000124 0.000094 0.000072 0.000054 0.000041 0.000031 0.000023 0.000018 0.000013 0.000010 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000017 0.000023 0.000030 0.000041 0.000054 0.000072 0.000096 0.000127 0.000168 0.000221 0.000289 0.000375 0.000485 0.000624 0.000796 0.001009 0.001268 0.001581 0.001952 0.002389 0.002894 0.003471 0.004120 0.004840 0.005626 0.006474 0.007375 0.008319 0.009295 0.010290 0.011288 0.012268 0.013204 0.014064 0.014806 0.015377 0.015716 0.015754 0.015414 0.014624 0.013312 0.011425 0.008926 0.005812 0.002112 -0.002101 -0.006714 -0.011574 -0.016495 -0.021267 -0.025670 -0.029488 -0.032528 -0.034629 -0.035679 -0.035621 -0.034457 -0.032250 -0.029117 -0.025220 -0.020756 -0.015939 -0.010987 -0.006110 -0.001490 0.002720 0.006408 0.009504 0.011979 0.013837 0.015113 0.015864 0.016159 0.016076 0.015689 0.015070 0.014282 0.013377 0.012400 0.011383 0.010353 0.009330 0.008330 0.007366 0.006450 0.005590 0.004794 0.004069 0.003416 0.002839 0.002335 0.001901 0.001534 0.001227 0.000973 0.000766 0.000599 0.000465 0.000360 0.000277 0.000212 0.000163 0.000124 0.000095 0.000072 0.000055 0.000042 0.000032 0.000024 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000011 0.000014 0.000018 0.000023 0.000031 0.000041 0.000054 0.000072 0.000096 0.000126 0.000166 0.000218 0.000284 0.000368 0.000476 0.000610 0.000778 0.000985 0.001238 0.001541 0.001903 0.002326 0.002816 0.003374 0.004002 0.004696 0.005452 0.006264 0.007123 0.008017 0.008933 0.009857 0.010770 0.011651 0.012471 0.013196 0.013784 0.014183 0.014330 0.014157 0.013592 0.012561 0.010999 0.008852 0.006090 0.002712 -0.001247 -0.005713 -0.010566 -0.015652 -0.020779 -0.025735 -0.030297 -0.034246 -0.037387 -0.039557 -0.040643 -0.040587 -0.039392 -0.037120 -0.033890 -0.029866 -0.025245 -0.020244 -0.015087 -0.009983 -0.005122 -0.000659 0.003291 0.006652 0.009391 0.011509 0.013037 0.014029 0.014551 0.014678 0.014484 0.014040 0.013407 0.012639 0.011780 0.010866 0.009923 0.008973 0.008035 0.007122 0.006249 0.005425 0.004659 0.003959 0.003327 0.002767 0.002278 0.001857 0.001499 0.001200 0.000953 0.000751 0.000588 0.000457 0.000354 0.000273 0.000209 0.000160 0.000123 0.000094 0.000072 0.000055 0.000042 0.000032 0.000024 0.000019 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000031 0.000041 0.000054 0.000071 0.000094 0.000124 0.000163 0.000212 0.000276 0.000358 0.000462 0.000592 0.000754 0.000954 0.001197 0.001490 0.001838 0.002246 0.002717 0.003253 0.003854 0.004518 0.005240 0.006011 0.006822 0.007662 0.008515 0.009364 0.010191 0.010972 0.011679 0.012275 0.012718 0.012956 0.012930 0.012571 0.011810 0.010577 0.008808 0.006457 0.003494 -0.000078 -0.004220 -0.008855 -0.013864 -0.019088 -0.024337 -0.029396 -0.034044 -0.038063 -0.041257 -0.043464 -0.044571 -0.044519 -0.043312 -0.041012 -0.037735 -0.033647 -0.028943 -0.023841 -0.018563 -0.013320 -0.008303 -0.003667 0.000468 0.004025 0.006967 0.009292 0.011027 0.012223 0.012943 0.013259 0.013241 0.012960 0.012475 0.011840 0.011099 0.010287 0.009432 0.008559 0.007686 0.006830 0.006004 0.005221 0.004491 0.003820 0.003214 0.002676 0.002205 0.001799 0.001454 0.001165 0.000925 0.000730 0.000572 0.000445 0.000345 0.000266 0.000205 0.000157 0.000120 0.000092 0.000071 0.000054 0.000041 0.000032 0.000024 0.000019 0.000015 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000018 0.000023 0.000030 0.000040 0.000053 0.000070 0.000092 0.000121 0.000158 0.000206 0.000267 0.000345 0.000445 0.000569 0.000725 0.000916 0.001149 0.001429 0.001762 0.002151 0.002600 0.003111 0.003684 0.004314 0.004997 0.005724 0.006485 0.007267 0.008054 0.008830 0.009572 0.010257 0.010855 0.011331 0.011643 0.011739 0.011561 0.011046 0.010125 0.008733 0.006811 0.004313 0.001217 -0.002472 -0.006715 -0.011433 -0.016507 -0.021779 -0.027061 -0.032141 -0.036801 -0.040827 -0.044024 -0.046234 -0.047345 -0.047300 -0.046101 -0.043808 -0.040537 -0.036449 -0.031739 -0.026619 -0.021309 -0.016018 -0.010933 -0.006212 -0.001974 0.001705 0.004783 0.007257 0.009149 0.010507 0.011390 0.011866 0.012003 0.011868 0.011519 0.011008 0.010378 0.009666 0.008899 0.008103 0.007298 0.006500 0.005726 0.004987 0.004295 0.003658 0.003081 0.002567 0.002117 0.001729 0.001399 0.001122 0.000892 0.000704 0.000552 0.000431 0.000334 0.000258 0.000199 0.000153 0.000117 0.000090 0.000069 0.000053 0.000041 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000023 0.000030 0.000039 0.000052 0.000068 0.000089 0.000117 0.000152 0.000198 0.000256 0.000331 0.000425 0.000544 0.000691 0.000873 0.001094 0.001360 0.001676 0.002045 0.002471 0.002954 0.003495 0.004089 0.004731 0.005412 0.006121 0.006845 0.007567 0.008269 0.008930 0.009525 0.010024 0.010393 0.010589 0.010563 0.010261 0.009621 0.008580 0.007076 0.005054 0.002473 -0.000686 -0.004417 -0.008679 -0.013392 -0.018441 -0.023671 -0.028898 -0.033918 -0.038516 -0.042486 -0.045638 -0.047818 -0.048917 -0.048879 -0.047706 -0.045456 -0.042242 -0.038219 -0.033576 -0.028520 -0.023265 -0.018016 -0.012955 -0.008235 -0.003974 -0.000251 0.002895 0.005456 0.007452 0.008926 0.009933 0.010538 0.010804 0.010794 0.010565 0.010166 0.009640 0.009022 0.008340 0.007619 0.006881 0.006144 0.005422 0.004730 0.004080 0.003478 0.002933 0.002446 0.002019 0.001650 0.001336 0.001073 0.000854 0.000675 0.000530 0.000414 0.000322 0.000249 0.000192 0.000148 0.000114 0.000087 0.000067 0.000052 0.000040 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000038 0.000050 0.000066 0.000086 0.000112 0.000146 0.000189 0.000244 0.000314 0.000403 0.000515 0.000655 0.000826 0.001035 0.001286 0.001583 0.001931 0.002332 0.002786 0.003294 0.003850 0.004449 0.005083 0.005740 0.006405 0.007064 0.007697 0.008282 0.008794 0.009205 0.009480 0.009578 0.009455 0.009056 0.008325 0.007203 0.005634 0.003566 0.000963 -0.002192 -0.005890 -0.010090 -0.014715 -0.019653 -0.024755 -0.029846 -0.034727 -0.039194 -0.043049 -0.046109 -0.048228 -0.049300 -0.049270 -0.048140 -0.045966 -0.042855 -0.038956 -0.034450 -0.029537 -0.024421 -0.019298 -0.014345 -0.009710 -0.005507 -0.001812 0.001334 0.003921 0.005967 0.007511 0.008603 0.009302 0.009669 0.009763 0.009636 0.009335 0.008902 0.008370 0.007768 0.007120 0.006447 0.005769 0.005101 0.004457 0.003849 0.003286 0.002773 0.002316 0.001913 0.001565 0.001269 0.001020 0.000813 0.000644 0.000506 0.000396 0.000308 0.000239 0.000185 0.000142 0.000110 0.000084 0.000065 0.000050 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000012 0.000016 0.000021 0.000028 0.000037 0.000048 0.000063 0.000082 0.000107 0.000138 0.000179 0.000231 0.000297 0.000381 0.000486 0.000616 0.000777 0.000973 0.001208 0.001486 0.001812 0.002187 0.002612 0.003085 0.003603 0.004159 0.004745 0.005350 0.005959 0.006557 0.007125 0.007640 0.008079 0.008413 0.008609 0.008630 0.008430 0.007962 0.007174 0.006011 0.004421 0.002359 -0.000209 -0.003296 -0.006893 -0.010959 -0.015420 -0.020170 -0.025067 -0.029945 -0.034618 -0.038892 -0.042578 -0.045505 -0.047534 -0.048563 -0.048542 -0.047470 -0.045401 -0.042435 -0.038714 -0.034408 -0.029707 -0.024804 -0.019885 -0.015118 -0.010644 -0.006571 -0.002974 0.000108 0.002665 0.004710 0.006279 0.007417 0.008179 0.008619 0.008793 0.008749 0.008532 0.008179 0.007724 0.007195 0.006615 0.006005 0.005385 0.004769 0.004174 0.003609 0.003084 0.002606 0.002178 0.001802 0.001476 0.001198 0.000964 0.000769 0.000610 0.000481 0.000376 0.000294 0.000228 0.000177 0.000136 0.000105 0.000081 0.000062 0.000048 0.000037 0.000029 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000027 0.000035 0.000046 0.000060 0.000078 0.000101 0.000131 0.000169 0.000218 0.000279 0.000357 0.000455 0.000577 0.000727 0.000909 0.001128 0.001388 0.001691 0.002039 0.002434 0.002872 0.003351 0.003865 0.004405 0.004959 0.005515 0.006056 0.006563 0.007016 0.007391 0.007661 0.007793 0.007753 0.007501 0.006991 0.006176 0.005007 0.003438 0.001427 -0.001055 -0.004018 -0.007454 -0.011322 -0.015553 -0.020048 -0.024674 -0.029276 -0.033681 -0.037707 -0.041180 -0.043938 -0.045852 -0.046826 -0.046812 -0.045811 -0.043871 -0.041085 -0.037587 -0.033535 -0.029105 -0.024479 -0.019831 -0.015318 -0.011071 -0.007192 -0.003752 -0.000790 0.001685 0.003684 0.005236 0.006385 0.007177 0.007664 0.007895 0.007916 0.007767 0.007483 0.007096 0.006632 0.006114 0.005564 0.004998 0.004435 0.003886 0.003365 0.002879 0.002435 0.002038 0.001687 0.001384 0.001124 0.000906 0.000724 0.000575 0.000454 0.000356 0.000278 0.000217 0.000168 0.000130 0.000101 0.000077 0.000060 0.000046 0.000035 0.000027 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000026 0.000033 0.000044 0.000057 0.000074 0.000096 0.000124 0.000159 0.000204 0.000262 0.000334 0.000425 0.000538 0.000677 0.000846 0.001049 0.001289 0.001569 0.001892 0.002256 0.002660 0.003101 0.003573 0.004068 0.004574 0.005079 0.005567 0.006021 0.006419 0.006739 0.006956 0.007039 0.006956 0.006671 0.006143 0.005329 0.004186 0.002673 0.000753 -0.001599 -0.004393 -0.007617 -0.011236 -0.015184 -0.019370 -0.023671 -0.027946 -0.032035 -0.035771 -0.038994 -0.041554 -0.043332 -0.044241 -0.044234 -0.043312 -0.041520 -0.038943 -0.035703 -0.031946 -0.027836 -0.023539 -0.019215 -0.015010 -0.011044 -0.007413 -0.004180 -0.001384 0.000965 0.002877 0.004378 0.005505 0.006300 0.006810 0.007078 0.007145 0.007049 0.006823 0.006494 0.006088 0.005626 0.005130 0.004617 0.004103 0.003600 0.003120 0.002673 0.002263 0.001896 0.001571 0.001290 0.001050 0.000847 0.000678 0.000540 0.000427 0.000336 0.000263 0.000205 0.000159 0.000123 0.000095 0.000074 0.000057 0.000044 0.000034 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000019 0.000025 0.000032 0.000042 0.000054 0.000070 0.000090 0.000116 0.000149 0.000191 0.000245 0.000311 0.000395 0.000499 0.000628 0.000783 0.000970 0.001192 0.001450 0.001746 0.002080 0.002451 0.002855 0.003287 0.003739 0.004200 0.004658 0.005098 0.005503 0.005854 0.006129 0.006303 0.006351 0.006241 0.005941 0.005416 0.004627 0.003537 0.002108 0.000310 -0.001878 -0.004466 -0.007441 -0.010771 -0.014396 -0.018233 -0.022171 -0.026081 -0.029819 -0.033235 -0.036180 -0.038522 -0.040149 -0.040984 -0.040983 -0.040147 -0.038515 -0.036166 -0.033210 -0.029779 -0.026023 -0.022092 -0.018133 -0.014276 -0.010633 -0.007289 -0.004303 -0.001710 0.000479 0.002273 0.003693 0.004771 0.005546 0.006057 0.006343 0.006442 0.006385 0.006204 0.005924 0.005568 0.005157 0.004711 0.004246 0.003777 0.003318 0.002879 0.002469 0.002093 0.001754 0.001456 0.001197 0.000975 0.000788 0.000632 0.000504 0.000399 0.000315 0.000247 0.000193 0.000150 0.000116 0.000090 0.000069 0.000053 0.000041 0.000032 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000023 0.000030 0.000039 0.000051 0.000066 0.000085 0.000109 0.000140 0.000179 0.000228 0.000289 0.000367 0.000462 0.000580 0.000723 0.000894 0.001097 0.001333 0.001604 0.001909 0.002248 0.002617 0.003011 0.003422 0.003841 0.004256 0.004653 0.005015 0.005326 0.005563 0.005706 0.005729 0.005606 0.005307 0.004802 0.004057 0.003040 0.001719 0.000067 -0.001935 -0.004291 -0.006992 -0.010006 -0.013283 -0.016744 -0.020294 -0.023817 -0.027183 -0.030258 -0.032910 -0.035019 -0.036487 -0.037241 -0.037245 -0.036497 -0.035034 -0.032924 -0.030267 -0.027181 -0.023800 -0.020260 -0.016690 -0.013208 -0.009914 -0.006885 -0.004173 -0.001809 0.000195 0.001846 0.003162 0.004172 0.004906 0.005401 0.005690 0.005806 0.005777 0.005631 0.005390 0.005077 0.004711 0.004309 0.003889 0.003463 0.003045 0.002644 0.002269 0.001925 0.001616 0.001342 0.001104 0.000901 0.000729 0.000586 0.000468 0.000372 0.000294 0.000231 0.000181 0.000141 0.000109 0.000085 0.000065 0.000050 0.000039 0.000030 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000029 0.000037 0.000048 0.000062 0.000080 0.000102 0.000131 0.000166 0.000212 0.000268 0.000339 0.000426 0.000534 0.000664 0.000821 0.001005 0.001220 0.001467 0.001745 0.002054 0.002389 0.002748 0.003121 0.003501 0.003877 0.004235 0.004560 0.004836 0.005044 0.005163 0.005172 0.005047 0.004762 0.004290 0.003604 0.002675 0.001476 -0.000015 -0.001813 -0.003924 -0.006336 -0.009022 -0.011937 -0.015012 -0.018163 -0.021288 -0.024273 -0.026999 -0.029351 -0.031223 -0.032526 -0.033198 -0.033205 -0.032546 -0.031252 -0.029386 -0.027033 -0.024300 -0.021303 -0.018163 -0.014994 -0.011900 -0.008969 -0.006268 -0.003845 -0.001727 0.000076 0.001569 0.002766 0.003691 0.004371 0.004836 0.005115 0.005236 0.005225 0.005104 0.004896 0.004618 0.004290 0.003929 0.003548 0.003162 0.002782 0.002418 0.002076 0.001763 0.001480 0.001231 0.001014 0.000828 0.000671 0.000541 0.000433 0.000344 0.000273 0.000215 0.000168 0.000131 0.000102 0.000079 0.000061 0.000047 0.000036 0.000028 0.000021 0.000017 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000010 0.000013 0.000016 0.000021 0.000027 0.000035 0.000045 0.000058 0.000075 0.000095 0.000121 0.000154 0.000196 0.000248 0.000312 0.000392 0.000490 0.000609 0.000750 0.000918 0.001113 0.001336 0.001589 0.001869 0.002173 0.002499 0.002838 0.003182 0.003522 0.003846 0.004139 0.004386 0.004570 0.004674 0.004677 0.004558 0.004296 0.003868 0.003250 0.002418 0.001351 0.000029 -0.001561 -0.003420 -0.005540 -0.007896 -0.010448 -0.013139 -0.015893 -0.018623 -0.021229 -0.023610 -0.025664 -0.027299 -0.028439 -0.029027 -0.029036 -0.028464 -0.027337 -0.025711 -0.023659 -0.021274 -0.018659 -0.015916 -0.013147 -0.010441 -0.007875 -0.005506 -0.003376 -0.001509 0.000086 0.001411 0.002480 0.003311 0.003926 0.004352 0.004612 0.004729 0.004726 0.004624 0.004440 0.004192 0.003897 0.003571 0.003226 0.002876 0.002532 0.002201 0.001891 0.001606 0.001350 0.001123 0.000926 0.000758 0.000615 0.000496 0.000398 0.000317 0.000252 0.000199 0.000156 0.000122 0.000095 0.000074 0.000057 0.000044 0.000034 0.000026 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000016 0.000020 0.000026 0.000033 0.000042 0.000054 0.000069 0.000088 0.000113 0.000143 0.000181 0.000228 0.000287 0.000360 0.000448 0.000556 0.000684 0.000835 0.001011 0.001213 0.001441 0.001695 0.001971 0.002265 0.002573 0.002885 0.003193 0.003486 0.003751 0.003974 0.004140 0.004234 0.004237 0.004132 0.003900 0.003521 0.002977 0.002247 0.001314 0.000161 -0.001220 -0.002831 -0.004665 -0.006699 -0.008900 -0.011217 -0.013587 -0.015935 -0.018176 -0.020224 -0.021990 -0.023396 -0.024377 -0.024885 -0.024894 -0.024404 -0.023438 -0.022041 -0.020279 -0.018231 -0.015984 -0.013626 -0.011244 -0.008915 -0.006703 -0.004658 -0.002816 -0.001197 0.000189 0.001346 0.002282 0.003014 0.003559 0.003938 0.004172 0.004279 0.004278 0.004186 0.004021 0.003798 0.003532 0.003236 0.002924 0.002607 0.002295 0.001995 0.001715 0.001457 0.001225 0.001020 0.000842 0.000690 0.000561 0.000454 0.000365 0.000291 0.000232 0.000183 0.000144 0.000113 0.000088 0.000068 0.000053 0.000041 0.000031 0.000024 0.000019 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000019 0.000024 0.000031 0.000039 0.000050 0.000064 0.000082 0.000104 0.000131 0.000166 0.000209 0.000263 0.000328 0.000409 0.000505 0.000621 0.000757 0.000916 0.001098 0.001304 0.001532 0.001782 0.002048 0.002327 0.002610 0.002889 0.003154 0.003395 0.003598 0.003751 0.003838 0.003846 0.003759 0.003560 0.003235 0.002766 0.002139 0.001337 0.000350 -0.000830 -0.002204 -0.003765 -0.005494 -0.007361 -0.009326 -0.011334 -0.013322 -0.015219 -0.016952 -0.018447 -0.019638 -0.020470 -0.020900 -0.020910 -0.020496 -0.019680 -0.018499 -0.017010 -0.015277 -0.013376 -0.011382 -0.009365 -0.007392 -0.005516 -0.003779 -0.002212 -0.000832 0.000353 0.001345 0.002151 0.002782 0.003255 0.003584 0.003787 0.003878 0.003874 0.003790 0.003639 0.003435 0.003193 0.002924 0.002642 0.002355 0.002072 0.001802 0.001548 0.001316 0.001107 0.000923 0.000763 0.000625 0.000510 0.000413 0.000333 0.000266 0.000212 0.000168 0.000133 0.000104 0.000081 0.000063 0.000049 0.000038 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000011 0.000014 0.000018 0.000022 0.000029 0.000036 0.000046 0.000059 0.000075 0.000095 0.000120 0.000152 0.000191 0.000239 0.000299 0.000371 0.000458 0.000562 0.000684 0.000826 0.000990 0.001175 0.001382 0.001607 0.001847 0.002099 0.002355 0.002609 0.002850 0.003070 0.003256 0.003398 0.003484 0.003499 0.003432 0.003269 0.002997 0.002602 0.002074 0.001398 0.000568 -0.000424 -0.001577 -0.002884 -0.004330 -0.005890 -0.007529 -0.009203 -0.010860 -0.012441 -0.013885 -0.015131 -0.016124 -0.016817 -0.017176 -0.017185 -0.016841 -0.016162 -0.015180 -0.013940 -0.012499 -0.010916 -0.009255 -0.007575 -0.005930 -0.004365 -0.002914 -0.001603 -0.000446 0.000550 0.001385 0.002066 0.002601 0.003001 0.003280 0.003449 0.003522 0.003511 0.003429 0.003289 0.003102 0.002880 0.002636 0.002379 0.002120 0.001865 0.001621 0.001393 0.001184 0.000996 0.000831 0.000687 0.000565 0.000461 0.000374 0.000302 0.000243 0.000194 0.000154 0.000122 0.000096 0.000075 0.000059 0.000045 0.000035 0.000027 0.000021 0.000017 0.000013 0.000011 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000033 0.000042 0.000054 0.000068 0.000087 0.000110 0.000138 0.000174 0.000217 0.000271 0.000335 0.000413 0.000506 0.000616 0.000744 0.000891 0.001057 0.001242 0.001445 0.001662 0.001890 0.002122 0.002352 0.002571 0.002772 0.002945 0.003079 0.003164 0.003189 0.003143 0.003015 0.002794 0.002471 0.002035 0.001477 0.000791 -0.000028 -0.000979 -0.002056 -0.003245 -0.004527 -0.005873 -0.007247 -0.008606 -0.009903 -0.011086 -0.012108 -0.012922 -0.013491 -0.013786 -0.013794 -0.013513 -0.012957 -0.012153 -0.011138 -0.009958 -0.008662 -0.007301 -0.005925 -0.004576 -0.003291 -0.002099 -0.001020 -0.000066 0.000756 0.001447 0.002011 0.002455 0.002786 0.003015 0.003151 0.003204 0.003184 0.003102 0.002969 0.002796 0.002593 0.002370 0.002137 0.001902 0.001672 0.001453 0.001248 0.001061 0.000893 0.000745 0.000617 0.000508 0.000415 0.000338 0.000273 0.000220 0.000176 0.000141 0.000112 0.000088 0.000069 0.000054 0.000042 0.000033 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000039 0.000049 0.000062 0.000079 0.000099 0.000125 0.000157 0.000196 0.000244 0.000302 0.000372 0.000455 0.000553 0.000667 0.000799 0.000948 0.001114 0.001296 0.001492 0.001697 0.001907 0.002116 0.002316 0.002501 0.002662 0.002789 0.002875 0.002910 0.002885 0.002791 0.002619 0.002361 0.002010 0.001558 0.001002 0.000337 -0.000434 -0.001306 -0.002268 -0.003304 -0.004391 -0.005500 -0.006597 -0.007642 -0.008597 -0.009422 -0.010079 -0.010538 -0.010777 -0.010784 -0.010558 -0.010111 -0.009463 -0.008646 -0.007695 -0.006651 -0.005555 -0.004446 -0.003358 -0.002321 -0.001358 -0.000485 0.000287 0.000954 0.001515 0.001973 0.002332 0.002600 0.002781 0.002885 0.002918 0.002888 0.002805 0.002678 0.002516 0.002328 0.002125 0.001913 0.001701 0.001494 0.001297 0.001114 0.000947 0.000798 0.000666 0.000552 0.000455 0.000372 0.000303 0.000246 0.000199 0.000160 0.000128 0.000102 0.000080 0.000063 0.000050 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000045 0.000056 0.000071 0.000090 0.000113 0.000141 0.000176 0.000219 0.000271 0.000333 0.000407 0.000495 0.000597 0.000714 0.000847 0.000996 0.001159 0.001335 0.001520 0.001710 0.001899 0.002083 0.002253 0.002403 0.002526 0.002614 0.002658 0.002653 0.002589 0.002462 0.002263 0.001987 0.001630 0.001188 0.000659 0.000045 -0.000649 -0.001414 -0.002238 -0.003101 -0.003981 -0.004851 -0.005680 -0.006438 -0.007093 -0.007614 -0.007979 -0.008169 -0.008176 -0.007998 -0.007644 -0.007131 -0.006484 -0.005731 -0.004905 -0.004037 -0.003159 -0.002297 -0.001474 -0.000710 -0.000016 0.000598 0.001129 0.001576 0.001940 0.002225 0.002434 0.002572 0.002645 0.002659 0.002619 0.002534 0.002412 0.002260 0.002087 0.001900 0.001709 0.001517 0.001331 0.001155 0.000992 0.000843 0.000710 0.000593 0.000492 0.000405 0.000332 0.000271 0.000220 0.000178 0.000144 0.000115 0.000092 0.000073 0.000058 0.000046 0.000036 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000040 0.000051 0.000064 0.000081 0.000101 0.000127 0.000158 0.000196 0.000242 0.000298 0.000364 0.000441 0.000532 0.000637 0.000755 0.000888 0.001034 0.001191 0.001358 0.001529 0.001701 0.001869 0.002027 0.002168 0.002286 0.002375 0.002429 0.002441 0.002406 0.002317 0.002170 0.001961 0.001685 0.001342 0.000929 0.000449 -0.000093 -0.000691 -0.001334 -0.002007 -0.002694 -0.003372 -0.004019 -0.004611 -0.005122 -0.005529 -0.005815 -0.005964 -0.005970 -0.005832 -0.005557 -0.005158 -0.004655 -0.004070 -0.003427 -0.002752 -0.002069 -0.001398 -0.000757 -0.000161 0.000380 0.000860 0.001274 0.001623 0.001905 0.002124 0.002282 0.002382 0.002427 0.002423 0.002374 0.002287 0.002169 0.002026 0.001866 0.001695 0.001521 0.001349 0.001182 0.001025 0.000879 0.000747 0.000630 0.000526 0.000437 0.000360 0.000296 0.000242 0.000197 0.000159 0.000129 0.000104 0.000083 0.000066 0.000053 0.000042 0.000033 0.000026 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000029 0.000036 0.000046 0.000058 0.000072 0.000091 0.000113 0.000141 0.000175 0.000216 0.000265 0.000324 0.000393 0.000473 0.000566 0.000671 0.000789 0.000919 0.001060 0.001209 0.001364 0.001520 0.001674 0.001820 0.001953 0.002067 0.002158 0.002219 0.002247 0.002235 0.002180 0.002078 0.001925 0.001719 0.001458 0.001144 0.000777 0.000361 -0.000098 -0.000590 -0.001107 -0.001633 -0.002153 -0.002649 -0.003103 -0.003495 -0.003808 -0.004028 -0.004144 -0.004150 -0.004045 -0.003836 -0.003532 -0.003147 -0.002700 -0.002210 -0.001694 -0.001172 -0.000660 -0.000170 0.000286 0.000700 0.001067 0.001384 0.001649 0.001863 0.002025 0.002139 0.002205 0.002227 0.002207 0.002150 0.002061 0.001947 0.001812 0.001664 0.001508 0.001351 0.001196 0.001047 0.000907 0.000778 0.000661 0.000557 0.000465 0.000386 0.000319 0.000262 0.000214 0.000174 0.000142 0.000115 0.000092 0.000074 0.000060 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000033 0.000041 0.000052 0.000065 0.000081 0.000101 0.000126 0.000156 0.000192 0.000235 0.000287 0.000348 0.000419 0.000501 0.000595 0.000699 0.000815 0.000940 0.001074 0.001213 0.001355 0.001495 0.001630 0.001755 0.001866 0.001958 0.002026 0.002066 0.002074 0.002048 0.001983 0.001877 0.001728 0.001537 0.001303 0.001028 0.000716 0.000371 0.000001 -0.000388 -0.000784 -0.001176 -0.001549 -0.001892 -0.002188 -0.002425 -0.002592 -0.002680 -0.002686 -0.002609 -0.002452 -0.002225 -0.001937 -0.001602 -0.001234 -0.000848 -0.000458 -0.000074 0.000293 0.000634 0.000945 0.001219 0.001456 0.001652 0.001809 0.001925 0.002001 0.002039 0.002041 0.002008 0.001944 0.001855 0.001744 0.001617 0.001480 0.001338 0.001196 0.001057 0.000924 0.000800 0.000685 0.000582 0.000490 0.000410 0.000341 0.000281 0.000231 0.000189 0.000154 0.000125 0.000101 0.000082 0.000066 0.000053 0.000043 0.000034 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000030 0.000037 0.000046 0.000058 0.000072 0.000090 0.000112 0.000138 0.000170 0.000209 0.000254 0.000308 0.000371 0.000443 0.000525 0.000618 0.000720 0.000831 0.000950 0.001075 0.001203 0.001332 0.001457 0.001575 0.001681 0.001773 0.001845 0.001896 0.001920 0.001917 0.001882 0.001814 0.001713 0.001578 0.001409 0.001209 0.000980 0.000726 0.000452 0.000166 -0.000127 -0.000416 -0.000693 -0.000947 -0.001167 -0.001344 -0.001469 -0.001536 -0.001542 -0.001486 -0.001372 -0.001205 -0.000993 -0.000747 -0.000477 -0.000194 0.000093 0.000374 0.000642 0.000893 0.001120 0.001320 0.001492 0.001633 0.001742 0.001820 0.001866 0.001881 0.001866 0.001822 0.001754 0.001665 0.001558 0.001439 0.001313 0.001184 0.001056 0.000931 0.000813 0.000703 0.000602 0.000512 0.000431 0.000360 0.000299 0.000247 0.000203 0.000166 0.000135 0.000110 0.000089 0.000072 0.000059 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000027 0.000033 0.000042 0.000052 0.000064 0.000080 0.000099 0.000122 0.000151 0.000184 0.000225 0.000272 0.000327 0.000390 0.000462 0.000544 0.000634 0.000732 0.000838 0.000950 0.001066 0.001183 0.001298 0.001409 0.001511 0.001601 0.001677 0.001734 0.001771 0.001786 0.001775 0.001738 0.001674 0.001583 0.001466 0.001324 0.001161 0.000978 0.000781 0.000573 0.000361 0.000151 -0.000050 -0.000235 -0.000396 -0.000525 -0.000618 -0.000669 -0.000675 -0.000636 -0.000555 -0.000435 -0.000283 -0.000106 0.000089 0.000292 0.000498 0.000699 0.000892 0.001070 0.001232 0.001374 0.001494 0.001591 0.001664 0.001711 0.001732 0.001729 0.001700 0.001649 0.001578 0.001490 0.001388 0.001277 0.001161 0.001044 0.000929 0.000818 0.000713 0.000616 0.000528 0.000448 0.000377 0.000316 0.000262 0.000216 0.000178 0.000145 0.000119 0.000096 0.000078 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000030 0.000037 0.000046 0.000057 0.000071 0.000088 0.000108 0.000133 0.000162 0.000198 0.000239 0.000287 0.000343 0.000406 0.000477 0.000556 0.000643 0.000737 0.000837 0.000941 0.001047 0.001153 0.001256 0.001353 0.001441 0.001518 0.001580 0.001626 0.001654 0.001661 0.001648 0.001613 0.001556 0.001479 0.001383 0.001270 0.001142 0.001003 0.000856 0.000706 0.000557 0.000413 0.000281 0.000165 0.000070 0.000002 -0.000036 -0.000042 -0.000016 0.000040 0.000124 0.000231 0.000356 0.000493 0.000636 0.000780 0.000921 0.001055 0.001179 0.001290 0.001387 0.001467 0.001530 0.001573 0.001596 0.001599 0.001581 0.001543 0.001487 0.001414 0.001328 0.001232 0.001129 0.001024 0.000918 0.000815 0.000716 0.000624 0.000538 0.000461 0.000391 0.000330 0.000276 0.000229 0.000189 0.000155 0.000127 0.000103 0.000084 0.000068 0.000056 0.000045 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000033 0.000041 0.000051 0.000063 0.000077 0.000095 0.000117 0.000143 0.000173 0.000209 0.000251 0.000300 0.000355 0.000417 0.000486 0.000563 0.000646 0.000734 0.000828 0.000924 0.001021 0.001116 0.001207 0.001292 0.001367 0.001432 0.001484 0.001521 0.001542 0.001546 0.001533 0.001502 0.001455 0.001394 0.001318 0.001232 0.001137 0.001036 0.000932 0.000828 0.000727 0.000634 0.000551 0.000484 0.000434 0.000405 0.000399 0.000415 0.000453 0.000510 0.000584 0.000670 0.000764 0.000862 0.000960 0.001056 0.001146 0.001229 0.001303 0.001365 0.001415 0.001452 0.001473 0.001478 0.001466 0.001438 0.001394 0.001334 0.001262 0.001180 0.001089 0.000995 0.000899 0.000804 0.000712 0.000625 0.000543 0.000469 0.000401 0.000341 0.000287 0.000240 0.000199 0.000164 0.000135 0.000110 0.000090 0.000073 0.000060 0.000049 0.000040 0.000032 0.000026 0.000022 0.000018 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000024 0.000030 0.000036 0.000045 0.000055 0.000068 0.000084 0.000102 0.000125 0.000152 0.000183 0.000219 0.000261 0.000309 0.000363 0.000424 0.000490 0.000563 0.000642 0.000725 0.000812 0.000900 0.000987 0.001072 0.001152 0.001225 0.001290 0.001345 0.001388 0.001418 0.001435 0.001437 0.001426 0.001401 0.001365 0.001318 0.001262 0.001200 0.001132 0.001062 0.000991 0.000922 0.000858 0.000800 0.000751 0.000715 0.000693 0.000687 0.000696 0.000720 0.000758 0.000807 0.000865 0.000928 0.000993 0.001059 0.001122 0.001180 0.001233 0.001279 0.001316 0.001344 0.001360 0.001365 0.001357 0.001335 0.001300 0.001251 0.001191 0.001121 0.001042 0.000959 0.000872 0.000786 0.000701 0.000619 0.000543 0.000472 0.000407 0.000348 0.000295 0.000249 0.000208 0.000173 0.000143 0.000117 0.000096 0.000078 0.000064 0.000052 0.000042 0.000035 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000012 0.000014 0.000017 0.000021 0.000026 0.000032 0.000040 0.000049 0.000060 0.000073 0.000089 0.000109 0.000132 0.000159 0.000191 0.000227 0.000268 0.000315 0.000368 0.000426 0.000490 0.000559 0.000633 0.000710 0.000789 0.000869 0.000947 0.001022 0.001092 0.001155 0.001210 0.001256 0.001292 0.001317 0.001330 0.001333 0.001324 0.001306 0.001279 0.001246 0.001207 0.001164 0.001118 0.001071 0.001025 0.000981 0.000941 0.000906 0.000880 0.000863 0.000856 0.000861 0.000875 0.000899 0.000931 0.000969 0.001010 0.001052 0.001094 0.001134 0.001170 0.001201 0.001227 0.001246 0.001257 0.001260 0.001252 0.001235 0.001206 0.001166 0.001116 0.001057 0.000990 0.000916 0.000840 0.000761 0.000684 0.000608 0.000537 0.000470 0.000408 0.000352 0.000301 0.000255 0.000215 0.000180 0.000150 0.000124 0.000101 0.000083 0.000068 0.000055 0.000045 0.000037 0.000030 0.000025 0.000020 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000016 0.000019 0.000023 0.000029 0.000035 0.000043 0.000052 0.000064 0.000078 0.000095 0.000115 0.000138 0.000165 0.000196 0.000232 0.000272 0.000318 0.000369 0.000425 0.000485 0.000550 0.000618 0.000689 0.000761 0.000832 0.000900 0.000966 0.001026 0.001080 0.001127 0.001166 0.001195 0.001216 0.001228 0.001230 0.001225 0.001213 0.001195 0.001173 0.001147 0.001119 0.001089 0.001059 0.001029 0.001001 0.000977 0.000958 0.000944 0.000938 0.000939 0.000947 0.000962 0.000981 0.001005 0.001030 0.001056 0.001082 0.001105 0.001126 0.001143 0.001154 0.001161 0.001160 0.001153 0.001137 0.001113 0.001080 0.001039 0.000989 0.000931 0.000868 0.000801 0.000731 0.000661 0.000592 0.000526 0.000463 0.000405 0.000351 0.000303 0.000259 0.000220 0.000185 0.000155 0.000129 0.000107 0.000088 0.000072 0.000059 0.000048 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000037 0.000046 0.000056 0.000068 0.000082 0.000099 0.000119 0.000142 0.000169 0.000200 0.000235 0.000274 0.000318 0.000366 0.000419 0.000476 0.000536 0.000598 0.000662 0.000726 0.000788 0.000848 0.000905 0.000956 0.001002 0.001041 0.001074 0.001099 0.001116 0.001126 0.001130 0.001128 0.001121 0.001110 0.001096 0.001080 0.001062 0.001042 0.001023 0.001004 0.000987 0.000973 0.000962 0.000956 0.000956 0.000959 0.000967 0.000979 0.000993 0.001007 0.001022 0.001037 0.001049 0.001059 0.001065 0.001068 0.001065 0.001057 0.001043 0.001022 0.000995 0.000960 0.000918 0.000869 0.000815 0.000757 0.000696 0.000633 0.000571 0.000510 0.000452 0.000398 0.000347 0.000301 0.000260 0.000222 0.000189 0.000159 0.000133 0.000111 0.000092 0.000075 0.000062 0.000051 0.000042 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000033 0.000040 0.000048 0.000059 0.000071 0.000085 0.000102 0.000122 0.000145 0.000171 0.000201 0.000235 0.000273 0.000315 0.000360 0.000410 0.000462 0.000517 0.000573 0.000629 0.000685 0.000740 0.000791 0.000839 0.000883 0.000921 0.000954 0.000981 0.001002 0.001017 0.001026 0.001031 0.001031 0.001028 0.001022 0.001014 0.001004 0.000992 0.000980 0.000967 0.000955 0.000945 0.000937 0.000932 0.000930 0.000931 0.000935 0.000941 0.000948 0.000956 0.000963 0.000969 0.000974 0.000977 0.000976 0.000972 0.000964 0.000951 0.000933 0.000910 0.000880 0.000845 0.000805 0.000759 0.000709 0.000656 0.000601 0.000545 0.000490 0.000437 0.000387 0.000340 0.000297 0.000257 0.000222 0.000190 0.000161 0.000136 0.000114 0.000095 0.000078 0.000065 0.000053 0.000044 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000042 0.000051 0.000061 0.000074 0.000088 0.000105 0.000124 0.000146 0.000172 0.000201 0.000233 0.000269 0.000308 0.000351 0.000396 0.000443 0.000492 0.000542 0.000591 0.000640 0.000686 0.000730 0.000771 0.000807 0.000839 0.000867 0.000889 0.000906 0.000919 0.000928 0.000933 0.000935 0.000935 0.000932 0.000927 0.000921 0.000913 0.000905 0.000897 0.000890 0.000884 0.000879 0.000877 0.000877 0.000878 0.000880 0.000883 0.000886 0.000888 0.000889 0.000889 0.000887 0.000882 0.000874 0.000862 0.000846 0.000826 0.000801 0.000772 0.000738 0.000700 0.000657 0.000612 0.000564 0.000515 0.000466 0.000419 0.000373 0.000330 0.000290 0.000253 0.000219 0.000188 0.000161 0.000137 0.000115 0.000097 0.000081 0.000067 0.000055 0.000046 0.000038 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000030 0.000037 0.000044 0.000053 0.000063 0.000075 0.000089 0.000106 0.000125 0.000146 0.000171 0.000199 0.000229 0.000263 0.000299 0.000338 0.000378 0.000420 0.000463 0.000506 0.000549 0.000590 0.000630 0.000667 0.000701 0.000731 0.000758 0.000780 0.000799 0.000813 0.000825 0.000833 0.000838 0.000841 0.000841 0.000840 0.000837 0.000833 0.000828 0.000823 0.000818 0.000814 0.000811 0.000808 0.000807 0.000807 0.000807 0.000807 0.000806 0.000805 0.000803 0.000800 0.000794 0.000787 0.000776 0.000762 0.000745 0.000724 0.000699 0.000671 0.000639 0.000603 0.000565 0.000524 0.000482 0.000439 0.000397 0.000356 0.000317 0.000280 0.000245 0.000214 0.000185 0.000159 0.000136 0.000116 0.000097 0.000082 0.000068 0.000057 0.000047 0.000039 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000015 0.000018 0.000022 0.000027 0.000032 0.000038 0.000045 0.000054 0.000064 0.000076 0.000090 0.000106 0.000124 0.000145 0.000168 0.000194 0.000223 0.000253 0.000286 0.000320 0.000356 0.000393 0.000430 0.000467 0.000503 0.000538 0.000571 0.000602 0.000630 0.000656 0.000677 0.000696 0.000712 0.000724 0.000734 0.000741 0.000746 0.000748 0.000749 0.000749 0.000747 0.000744 0.000741 0.000738 0.000736 0.000733 0.000732 0.000730 0.000729 0.000727 0.000725 0.000723 0.000720 0.000716 0.000710 0.000703 0.000693 0.000681 0.000666 0.000649 0.000628 0.000604 0.000578 0.000548 0.000516 0.000482 0.000446 0.000410 0.000373 0.000336 0.000301 0.000268 0.000236 0.000207 0.000180 0.000156 0.000134 0.000114 0.000097 0.000082 0.000069 0.000057 0.000048 0.000040 0.000033 0.000028 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000023 0.000027 0.000033 0.000039 0.000046 0.000055 0.000065 0.000076 0.000090 0.000105 0.000122 0.000142 0.000164 0.000188 0.000213 0.000241 0.000270 0.000300 0.000331 0.000363 0.000394 0.000426 0.000456 0.000486 0.000513 0.000539 0.000562 0.000582 0.000600 0.000616 0.000628 0.000639 0.000647 0.000653 0.000657 0.000660 0.000661 0.000660 0.000660 0.000658 0.000657 0.000655 0.000654 0.000652 0.000650 0.000649 0.000646 0.000643 0.000640 0.000635 0.000630 0.000623 0.000615 0.000604 0.000592 0.000577 0.000559 0.000540 0.000517 0.000493 0.000467 0.000439 0.000409 0.000378 0.000346 0.000314 0.000283 0.000253 0.000225 0.000198 0.000174 0.000151 0.000131 0.000112 0.000096 0.000081 0.000068 0.000057 0.000048 0.000040 0.000033 0.000028 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000046 0.000055 0.000064 0.000075 0.000088 0.000103 0.000119 0.000138 0.000157 0.000179 0.000202 0.000226 0.000251 0.000277 0.000304 0.000331 0.000357 0.000384 0.000409 0.000434 0.000456 0.000477 0.000496 0.000513 0.000527 0.000540 0.000550 0.000559 0.000566 0.000570 0.000574 0.000576 0.000577 0.000577 0.000577 0.000577 0.000576 0.000575 0.000574 0.000572 0.000570 0.000567 0.000563 0.000559 0.000554 0.000548 0.000541 0.000532 0.000522 0.000509 0.000495 0.000478 0.000460 0.000440 0.000418 0.000395 0.000370 0.000344 0.000318 0.000291 0.000264 0.000238 0.000212 0.000188 0.000166 0.000145 0.000126 0.000109 0.000093 0.000080 0.000067 0.000057 0.000048 0.000040 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000046 0.000054 0.000063 0.000074 0.000086 0.000100 0.000115 0.000131 0.000149 0.000168 0.000188 0.000209 0.000230 0.000253 0.000275 0.000298 0.000321 0.000342 0.000363 0.000383 0.000402 0.000418 0.000434 0.000447 0.000459 0.000469 0.000478 0.000485 0.000490 0.000494 0.000497 0.000499 0.000500 0.000501 0.000501 0.000501 0.000500 0.000499 0.000497 0.000495 0.000491 0.000488 0.000483 0.000478 0.000472 0.000465 0.000457 0.000446 0.000434 0.000420 0.000405 0.000388 0.000371 0.000352 0.000332 0.000311 0.000289 0.000266 0.000243 0.000221 0.000199 0.000177 0.000157 0.000138 0.000121 0.000105 0.000090 0.000077 0.000066 0.000056 0.000047 0.000039 0.000033 0.000028 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000045 0.000053 0.000062 0.000072 0.000083 0.000095 0.000109 0.000124 0.000139 0.000156 0.000173 0.000191 0.000209 0.000228 0.000247 0.000266 0.000285 0.000303 0.000319 0.000335 0.000350 0.000364 0.000376 0.000387 0.000396 0.000404 0.000411 0.000417 0.000421 0.000424 0.000427 0.000429 0.000430 0.000431 0.000431 0.000431 0.000429 0.000427 0.000424 0.000421 0.000417 0.000413 0.000408 0.000403 0.000396 0.000388 0.000378 0.000367 0.000355 0.000341 0.000326 0.000310 0.000294 0.000277 0.000259 0.000241 0.000222 0.000203 0.000184 0.000165 0.000147 0.000130 0.000114 0.000100 0.000086 0.000074 0.000063 0.000054 0.000046 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000032 0.000038 0.000044 0.000051 0.000059 0.000069 0.000079 0.000090 0.000102 0.000115 0.000128 0.000142 0.000157 0.000172 0.000188 0.000204 0.000220 0.000235 0.000250 0.000265 0.000278 0.000291 0.000302 0.000313 0.000322 0.000331 0.000339 0.000345 0.000351 0.000355 0.000359 0.000362 0.000364 0.000366 0.000367 0.000367 0.000367 0.000365 0.000363 0.000360 0.000357 0.000353 0.000349 0.000345 0.000340 0.000334 0.000327 0.000318 0.000308 0.000297 0.000285 0.000272 0.000258 0.000244 0.000230 0.000215 0.000200 0.000184 0.000168 0.000152 0.000137 0.000122 0.000107 0.000094 0.000082 0.000070 0.000060 0.000052 0.000044 0.000037 0.000031 0.000026 0.000022 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000036 0.000042 0.000049 0.000056 0.000065 0.000074 0.000084 0.000094 0.000105 0.000117 0.000129 0.000141 0.000154 0.000167 0.000181 0.000193 0.000206 0.000218 0.000229 0.000239 0.000249 0.000258 0.000266 0.000274 0.000281 0.000287 0.000292 0.000296 0.000300 0.000303 0.000306 0.000308 0.000309 0.000309 0.000309 0.000308 0.000306 0.000303 0.000300 0.000296 0.000293 0.000289 0.000284 0.000279 0.000273 0.000265 0.000257 0.000247 0.000236 0.000225 0.000214 0.000202 0.000190 0.000178 0.000165 0.000152 0.000139 0.000126 0.000113 0.000100 0.000088 0.000077 0.000066 0.000057 0.000049 0.000042 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000030 0.000034 0.000040 0.000046 0.000053 0.000060 0.000068 0.000077 0.000086 0.000095 0.000105 0.000116 0.000126 0.000137 0.000148 0.000158 0.000168 0.000178 0.000187 0.000196 0.000204 0.000211 0.000218 0.000225 0.000231 0.000236 0.000241 0.000245 0.000249 0.000252 0.000254 0.000256 0.000258 0.000258 0.000258 0.000257 0.000255 0.000252 0.000249 0.000246 0.000243 0.000239 0.000236 0.000231 0.000226 0.000220 0.000212 0.000204 0.000195 0.000185 0.000176 0.000166 0.000156 0.000146 0.000136 0.000125 0.000114 0.000104 0.000093 0.000082 0.000072 0.000063 0.000054 0.000046 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000015 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000032 0.000037 0.000042 0.000048 0.000055 0.000062 0.000069 0.000077 0.000086 0.000094 0.000103 0.000111 0.000120 0.000129 0.000137 0.000145 0.000152 0.000159 0.000165 0.000171 0.000177 0.000182 0.000187 0.000192 0.000196 0.000200 0.000204 0.000207 0.000210 0.000212 0.000213 0.000214 0.000213 0.000212 0.000210 0.000208 0.000205 0.000202 0.000200 0.000197 0.000193 0.000190 0.000185 0.000180 0.000174 0.000167 0.000159 0.000152 0.000144 0.000136 0.000128 0.000119 0.000111 0.000103 0.000094 0.000085 0.000076 0.000067 0.000058 0.000051 0.000043 0.000037 0.000031 0.000026 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000026 0.000030 0.000034 0.000039 0.000044 0.000050 0.000056 0.000062 0.000069 0.000076 0.000083 0.000090 0.000097 0.000104 0.000111 0.000117 0.000123 0.000128 0.000133 0.000138 0.000142 0.000147 0.000151 0.000155 0.000159 0.000162 0.000165 0.000168 0.000171 0.000173 0.000174 0.000175 0.000175 0.000174 0.000172 0.000170 0.000168 0.000165 0.000163 0.000160 0.000157 0.000154 0.000151 0.000146 0.000141 0.000135 0.000129 0.000123 0.000116 0.000110 0.000104 0.000097 0.000090 0.000083 0.000076 0.000069 0.000062 0.000054 0.000047 0.000041 0.000035 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000016 0.000018 0.000021 0.000024 0.000027 0.000031 0.000035 0.000040 0.000045 0.000050 0.000056 0.000061 0.000067 0.000073 0.000078 0.000084 0.000089 0.000094 0.000098 0.000102 0.000106 0.000110 0.000113 0.000117 0.000120 0.000123 0.000127 0.000130 0.000133 0.000136 0.000138 0.000140 0.000142 0.000142 0.000142 0.000142 0.000140 0.000138 0.000136 0.000134 0.000132 0.000129 0.000127 0.000124 0.000121 0.000118 0.000113 0.000109 0.000104 0.000099 0.000094 0.000088 0.000083 0.000078 0.000073 0.000068 0.000062 0.000056 0.000050 0.000044 0.000038 0.000033 0.000028 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000028 0.000032 0.000036 0.000040 0.000045 0.000049 0.000054 0.000058 0.000063 0.000067 0.000071 0.000075 0.000078 0.000081 0.000084 0.000087 0.000090 0.000092 0.000095 0.000098 0.000100 0.000103 0.000106 0.000109 0.000111 0.000113 0.000114 0.000115 0.000115 0.000115 0.000114 0.000112 0.000110 0.000108 0.000106 0.000104 0.000102 0.000099 0.000097 0.000094 0.000090 0.000086 0.000082 0.000078 0.000074 0.000070 0.000066 0.000062 0.000058 0.000054 0.000050 0.000045 0.000040 0.000035 0.000030 0.000026 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000026 0.000029 0.000032 0.000036 0.000039 0.000043 0.000047 0.000050 0.000053 0.000056 0.000059 0.000062 0.000064 0.000066 0.000068 0.000070 0.000072 0.000074 0.000077 0.000079 0.000082 0.000084 0.000086 0.000089 0.000090 0.000092 0.000093 0.000093 0.000092 0.000091 0.000090 0.000088 0.000086 0.000084 0.000082 0.000080 0.000078 0.000076 0.000074 0.000071 0.000068 0.000065 0.000061 0.000058 0.000055 0.000052 0.000049 0.000046 0.000043 0.000039 0.000036 0.000032 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000018 0.000020 0.000023 0.000026 0.000029 0.000031 0.000034 0.000037 0.000040 0.000042 0.000044 0.000047 0.000048 0.000050 0.000052 0.000053 0.000055 0.000056 0.000058 0.000060 0.000062 0.000064 0.000066 0.000068 0.000070 0.000072 0.000073 0.000074 0.000074 0.000074 0.000073 0.000072 0.000071 0.000069 0.000067 0.000065 0.000063 0.000061 0.000059 0.000057 0.000055 0.000053 0.000050 0.000048 0.000045 0.000043 0.000041 0.000039 0.000036 0.000034 0.000031 0.000028 0.000025 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000016 0.000018 0.000021 0.000023 0.000025 0.000027 0.000029 0.000031 0.000033 0.000035 0.000037 0.000038 0.000039 0.000040 0.000041 0.000042 0.000043 0.000045 0.000046 0.000048 0.000050 0.000052 0.000054 0.000056 0.000057 0.000058 0.000059 0.000060 0.000059 0.000059 0.000058 0.000056 0.000055 0.000053 0.000051 0.000049 0.000048 0.000046 0.000044 0.000042 0.000040 0.000038 0.000036 0.000035 0.000033 0.000031 0.000030 0.000028 0.000026 0.000024 0.000022 0.000019 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000018 0.000020 0.000022 0.000023 0.000025 0.000026 0.000028 0.000029 0.000030 0.000030 0.000031 0.000032 0.000033 0.000033 0.000035 0.000036 0.000037 0.000039 0.000041 0.000043 0.000044 0.000045 0.000046 0.000047 0.000047 0.000047 0.000047 0.000046 0.000045 0.000043 0.000041 0.000040 0.000038 0.000037 0.000035 0.000034 0.000032 0.000031 0.000029 0.000028 0.000026 0.000025 0.000024 0.000023 0.000022 0.000020 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000016 0.000017 0.000019 0.000020 0.000021 0.000022 0.000022 0.000023 0.000024 0.000024 0.000025 0.000025 0.000026 0.000027 0.000028 0.000029 0.000030 0.000032 0.000033 0.000035 0.000036 0.000037 0.000037 0.000038 0.000037 0.000037 0.000036 0.000035 0.000034 0.000032 0.000031 0.000030 0.000028 0.000027 0.000025 0.000024 0.000023 0.000022 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000011 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000016 0.000017 0.000018 0.000018 0.000019 0.000019 0.000019 0.000019 0.000020 0.000021 0.000021 0.000023 0.000024 0.000025 0.000026 0.000027 0.000028 0.000029 0.000029 0.000030 0.000030 0.000029 0.000029 0.000028 0.000027 0.000025 0.000024 0.000023 0.000021 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000014 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000016 0.000017 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000022 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000021 0.000020 0.000019 0.000017 0.000016 0.000015 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000016 0.000017 0.000017 0.000018 0.000018 0.000018 0.000018 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000014 0.000014 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000010 0.000010 0.000010 0.000010 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode7_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 -0.000000 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000008 0.000007 0.000007 0.000007 0.000006 0.000005 0.000003 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000011 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000002 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 0.000000 0.000002 0.000003 0.000005 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000005 0.000004 0.000002 0.000001 -0.000001 -0.000002 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000001 0.000000 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000001 0.000000 0.000002 0.000004 0.000006 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000007 0.000005 0.000003 0.000001 -0.000001 -0.000003 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000016 -0.000017 -0.000017 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000009 -0.000006 -0.000004 -0.000002 0.000000 0.000002 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 0.000000 0.000003 0.000005 0.000008 0.000010 0.000012 0.000014 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000015 0.000013 0.000011 0.000009 0.000007 0.000005 0.000002 -0.000000 -0.000003 -0.000005 -0.000008 -0.000010 -0.000013 -0.000015 -0.000017 -0.000019 -0.000020 -0.000020 -0.000020 -0.000019 -0.000017 -0.000015 -0.000013 -0.000010 -0.000007 -0.000005 -0.000002 0.000000 0.000002 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 0.000001 0.000004 0.000007 0.000010 0.000013 0.000016 0.000018 0.000020 0.000021 0.000022 0.000022 0.000022 0.000023 0.000023 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000021 0.000019 0.000017 0.000015 0.000013 0.000010 0.000007 0.000004 0.000001 -0.000003 -0.000006 -0.000009 -0.000013 -0.000016 -0.000018 -0.000021 -0.000023 -0.000024 -0.000024 -0.000023 -0.000022 -0.000020 -0.000018 -0.000015 -0.000012 -0.000009 -0.000006 -0.000003 0.000000 0.000003 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000004 -0.000002 0.000001 0.000005 0.000009 0.000013 0.000016 0.000020 0.000023 0.000026 0.000028 0.000029 0.000030 0.000030 0.000030 0.000030 0.000030 0.000030 0.000030 0.000030 0.000029 0.000028 0.000027 0.000025 0.000023 0.000020 0.000017 0.000013 0.000009 0.000005 0.000001 -0.000003 -0.000007 -0.000011 -0.000015 -0.000019 -0.000022 -0.000025 -0.000027 -0.000028 -0.000028 -0.000028 -0.000026 -0.000024 -0.000021 -0.000018 -0.000014 -0.000011 -0.000007 -0.000003 0.000000 0.000003 0.000005 0.000007 0.000009 0.000010 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000009 -0.000008 -0.000008 -0.000006 -0.000004 -0.000001 0.000002 0.000006 0.000011 0.000016 0.000021 0.000025 0.000029 0.000033 0.000035 0.000037 0.000039 0.000039 0.000040 0.000040 0.000039 0.000039 0.000039 0.000038 0.000037 0.000036 0.000034 0.000032 0.000029 0.000026 0.000022 0.000017 0.000012 0.000007 0.000002 -0.000003 -0.000009 -0.000014 -0.000019 -0.000023 -0.000027 -0.000030 -0.000033 -0.000034 -0.000034 -0.000033 -0.000031 -0.000029 -0.000026 -0.000022 -0.000018 -0.000013 -0.000009 -0.000004 -0.000000 0.000003 0.000006 0.000009 0.000011 0.000012 0.000013 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000009 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000004 -0.000001 0.000003 0.000008 0.000014 0.000020 0.000026 0.000031 0.000037 0.000041 0.000045 0.000048 0.000050 0.000051 0.000052 0.000051 0.000051 0.000050 0.000049 0.000048 0.000047 0.000045 0.000043 0.000040 0.000037 0.000033 0.000028 0.000022 0.000016 0.000009 0.000002 -0.000004 -0.000011 -0.000018 -0.000024 -0.000029 -0.000034 -0.000037 -0.000040 -0.000041 -0.000041 -0.000040 -0.000038 -0.000035 -0.000031 -0.000027 -0.000022 -0.000017 -0.000011 -0.000006 -0.000001 0.000003 0.000007 0.000011 0.000013 0.000015 0.000016 0.000016 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000007 -0.000004 -0.000000 0.000005 0.000011 0.000017 0.000024 0.000032 0.000039 0.000046 0.000052 0.000057 0.000061 0.000064 0.000066 0.000067 0.000066 0.000065 0.000064 0.000062 0.000060 0.000058 0.000056 0.000053 0.000050 0.000046 0.000040 0.000034 0.000027 0.000019 0.000011 0.000002 -0.000006 -0.000015 -0.000023 -0.000030 -0.000037 -0.000042 -0.000047 -0.000049 -0.000051 -0.000051 -0.000050 -0.000048 -0.000044 -0.000040 -0.000034 -0.000029 -0.000022 -0.000016 -0.000009 -0.000003 0.000003 0.000008 0.000012 0.000015 0.000017 0.000019 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000015 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000012 -0.000010 -0.000007 -0.000004 0.000001 0.000007 0.000014 0.000022 0.000031 0.000040 0.000049 0.000057 0.000065 0.000072 0.000077 0.000082 0.000084 0.000086 0.000085 0.000084 0.000082 0.000079 0.000076 0.000073 0.000069 0.000066 0.000061 0.000055 0.000048 0.000040 0.000031 0.000022 0.000011 0.000001 -0.000010 -0.000020 -0.000030 -0.000039 -0.000047 -0.000054 -0.000059 -0.000063 -0.000065 -0.000065 -0.000063 -0.000061 -0.000056 -0.000051 -0.000045 -0.000038 -0.000030 -0.000022 -0.000014 -0.000006 0.000001 0.000007 0.000013 0.000017 0.000020 0.000022 0.000023 0.000023 0.000023 0.000022 0.000021 0.000020 0.000018 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000013 -0.000014 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000010 -0.000007 -0.000002 0.000003 0.000011 0.000019 0.000029 0.000039 0.000050 0.000061 0.000072 0.000082 0.000091 0.000098 0.000104 0.000108 0.000110 0.000110 0.000108 0.000105 0.000101 0.000097 0.000092 0.000086 0.000080 0.000074 0.000066 0.000057 0.000047 0.000035 0.000023 0.000011 -0.000002 -0.000015 -0.000028 -0.000041 -0.000052 -0.000062 -0.000070 -0.000077 -0.000081 -0.000083 -0.000083 -0.000082 -0.000078 -0.000073 -0.000067 -0.000059 -0.000050 -0.000041 -0.000031 -0.000020 -0.000011 -0.000002 0.000006 0.000013 0.000018 0.000022 0.000024 0.000026 0.000026 0.000026 0.000025 0.000024 0.000023 0.000021 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000017 -0.000017 -0.000015 -0.000013 -0.000010 -0.000006 -0.000000 0.000007 0.000016 0.000026 0.000038 0.000051 0.000064 0.000078 0.000092 0.000104 0.000116 0.000126 0.000134 0.000139 0.000142 0.000142 0.000140 0.000135 0.000130 0.000123 0.000116 0.000108 0.000099 0.000090 0.000079 0.000067 0.000054 0.000039 0.000024 0.000008 -0.000008 -0.000024 -0.000041 -0.000056 -0.000070 -0.000083 -0.000093 -0.000101 -0.000106 -0.000109 -0.000109 -0.000107 -0.000102 -0.000096 -0.000088 -0.000078 -0.000067 -0.000055 -0.000043 -0.000030 -0.000018 -0.000006 0.000003 0.000012 0.000018 0.000023 0.000026 0.000028 0.000029 0.000030 0.000029 0.000028 0.000026 0.000025 0.000023 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000021 -0.000021 -0.000020 -0.000019 -0.000017 -0.000014 -0.000010 -0.000004 0.000004 0.000013 0.000024 0.000037 0.000051 0.000067 0.000084 0.000101 0.000118 0.000134 0.000149 0.000161 0.000172 0.000179 0.000183 0.000183 0.000181 0.000175 0.000168 0.000159 0.000148 0.000137 0.000124 0.000110 0.000095 0.000079 0.000061 0.000043 0.000023 0.000003 -0.000017 -0.000038 -0.000058 -0.000078 -0.000096 -0.000111 -0.000124 -0.000134 -0.000140 -0.000143 -0.000143 -0.000140 -0.000135 -0.000127 -0.000116 -0.000104 -0.000090 -0.000074 -0.000058 -0.000043 -0.000027 -0.000013 -0.000001 0.000009 0.000017 0.000024 0.000028 0.000031 0.000033 0.000033 0.000033 0.000032 0.000030 0.000028 0.000026 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000015 -0.000017 -0.000019 -0.000020 -0.000022 -0.000023 -0.000024 -0.000024 -0.000025 -0.000024 -0.000023 -0.000021 -0.000018 -0.000014 -0.000008 -0.000001 0.000009 0.000021 0.000035 0.000051 0.000069 0.000089 0.000110 0.000131 0.000152 0.000173 0.000192 0.000208 0.000222 0.000231 0.000236 0.000238 0.000235 0.000228 0.000218 0.000206 0.000191 0.000175 0.000157 0.000137 0.000116 0.000094 0.000070 0.000046 0.000021 -0.000005 -0.000032 -0.000058 -0.000084 -0.000109 -0.000131 -0.000151 -0.000166 -0.000178 -0.000186 -0.000190 -0.000190 -0.000186 -0.000178 -0.000167 -0.000154 -0.000138 -0.000119 -0.000100 -0.000080 -0.000060 -0.000041 -0.000023 -0.000008 0.000005 0.000015 0.000023 0.000029 0.000033 0.000036 0.000037 0.000036 0.000036 0.000034 0.000032 0.000030 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000026 -0.000027 -0.000028 -0.000029 -0.000029 -0.000028 -0.000027 -0.000024 -0.000020 -0.000014 -0.000006 0.000004 0.000016 0.000032 0.000050 0.000070 0.000093 0.000118 0.000144 0.000171 0.000198 0.000224 0.000248 0.000269 0.000287 0.000299 0.000307 0.000309 0.000305 0.000297 0.000284 0.000268 0.000248 0.000226 0.000201 0.000173 0.000144 0.000114 0.000082 0.000049 0.000015 -0.000019 -0.000053 -0.000088 -0.000121 -0.000152 -0.000180 -0.000204 -0.000224 -0.000239 -0.000248 -0.000252 -0.000251 -0.000246 -0.000235 -0.000221 -0.000203 -0.000182 -0.000158 -0.000133 -0.000108 -0.000083 -0.000059 -0.000037 -0.000018 -0.000002 0.000011 0.000022 0.000029 0.000035 0.000038 0.000040 0.000040 0.000040 0.000038 0.000036 0.000033 0.000031 0.000027 0.000024 0.000021 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000012 -0.000014 -0.000017 -0.000019 -0.000021 -0.000024 -0.000026 -0.000028 -0.000030 -0.000032 -0.000033 -0.000034 -0.000034 -0.000033 -0.000030 -0.000027 -0.000021 -0.000013 -0.000003 0.000010 0.000027 0.000046 0.000069 0.000096 0.000125 0.000157 0.000190 0.000225 0.000259 0.000292 0.000322 0.000349 0.000371 0.000387 0.000397 0.000401 0.000397 0.000387 0.000371 0.000350 0.000324 0.000293 0.000259 0.000222 0.000182 0.000140 0.000097 0.000052 0.000007 -0.000039 -0.000085 -0.000129 -0.000172 -0.000212 -0.000247 -0.000277 -0.000302 -0.000320 -0.000331 -0.000335 -0.000333 -0.000324 -0.000310 -0.000291 -0.000267 -0.000239 -0.000209 -0.000177 -0.000145 -0.000113 -0.000083 -0.000056 -0.000033 -0.000012 0.000004 0.000018 0.000028 0.000035 0.000040 0.000043 0.000044 0.000044 0.000043 0.000041 0.000038 0.000035 0.000031 0.000028 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000025 -0.000028 -0.000031 -0.000033 -0.000036 -0.000038 -0.000039 -0.000040 -0.000039 -0.000037 -0.000034 -0.000029 -0.000022 -0.000011 0.000002 0.000019 0.000041 0.000066 0.000096 0.000130 0.000167 0.000208 0.000250 0.000293 0.000337 0.000378 0.000417 0.000451 0.000479 0.000500 0.000514 0.000519 0.000516 0.000504 0.000484 0.000457 0.000423 0.000383 0.000337 0.000286 0.000232 0.000175 0.000116 0.000055 -0.000006 -0.000068 -0.000128 -0.000187 -0.000242 -0.000293 -0.000337 -0.000375 -0.000405 -0.000426 -0.000438 -0.000442 -0.000438 -0.000426 -0.000406 -0.000381 -0.000349 -0.000313 -0.000274 -0.000234 -0.000193 -0.000153 -0.000116 -0.000082 -0.000053 -0.000027 -0.000006 0.000011 0.000025 0.000035 0.000042 0.000046 0.000048 0.000049 0.000048 0.000045 0.000043 0.000039 0.000036 0.000032 0.000028 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000026 -0.000029 -0.000032 -0.000036 -0.000039 -0.000041 -0.000044 -0.000045 -0.000046 -0.000045 -0.000042 -0.000038 -0.000031 -0.000021 -0.000008 0.000010 0.000032 0.000059 0.000092 0.000130 0.000173 0.000221 0.000273 0.000326 0.000381 0.000436 0.000488 0.000537 0.000580 0.000617 0.000644 0.000663 0.000671 0.000668 0.000654 0.000630 0.000595 0.000551 0.000499 0.000438 0.000370 0.000297 0.000220 0.000139 0.000057 -0.000026 -0.000109 -0.000189 -0.000266 -0.000337 -0.000401 -0.000457 -0.000504 -0.000540 -0.000564 -0.000578 -0.000581 -0.000574 -0.000556 -0.000530 -0.000496 -0.000455 -0.000408 -0.000358 -0.000307 -0.000255 -0.000206 -0.000159 -0.000117 -0.000080 -0.000047 -0.000020 0.000002 0.000019 0.000033 0.000042 0.000048 0.000052 0.000053 0.000053 0.000051 0.000048 0.000044 0.000040 0.000036 0.000032 0.000028 0.000024 0.000021 0.000018 0.000016 0.000013 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000022 -0.000026 -0.000029 -0.000033 -0.000037 -0.000041 -0.000044 -0.000048 -0.000050 -0.000052 -0.000052 -0.000051 -0.000048 -0.000042 -0.000033 -0.000020 -0.000002 0.000021 0.000049 0.000084 0.000126 0.000175 0.000229 0.000290 0.000355 0.000423 0.000492 0.000561 0.000627 0.000688 0.000743 0.000790 0.000826 0.000851 0.000862 0.000861 0.000845 0.000816 0.000773 0.000717 0.000648 0.000568 0.000478 0.000381 0.000276 0.000168 0.000057 -0.000055 -0.000165 -0.000272 -0.000372 -0.000464 -0.000545 -0.000615 -0.000672 -0.000715 -0.000743 -0.000758 -0.000758 -0.000746 -0.000721 -0.000686 -0.000641 -0.000588 -0.000528 -0.000465 -0.000400 -0.000335 -0.000273 -0.000215 -0.000162 -0.000115 -0.000075 -0.000040 -0.000012 0.000011 0.000028 0.000041 0.000050 0.000055 0.000058 0.000058 0.000056 0.000054 0.000050 0.000045 0.000041 0.000036 0.000032 0.000028 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000038 -0.000042 -0.000047 -0.000051 -0.000054 -0.000057 -0.000059 -0.000059 -0.000057 -0.000053 -0.000045 -0.000033 -0.000016 0.000006 0.000035 0.000072 0.000117 0.000169 0.000231 0.000300 0.000376 0.000458 0.000543 0.000630 0.000716 0.000799 0.000876 0.000945 0.001005 0.001052 0.001086 0.001103 0.001104 0.001087 0.001051 0.000998 0.000927 0.000839 0.000735 0.000617 0.000487 0.000348 0.000202 0.000053 -0.000096 -0.000242 -0.000382 -0.000512 -0.000630 -0.000734 -0.000820 -0.000889 -0.000940 -0.000972 -0.000986 -0.000983 -0.000963 -0.000929 -0.000881 -0.000822 -0.000754 -0.000678 -0.000598 -0.000517 -0.000436 -0.000358 -0.000286 -0.000220 -0.000161 -0.000110 -0.000066 -0.000030 -0.000001 0.000022 0.000039 0.000051 0.000058 0.000062 0.000064 0.000062 0.000060 0.000056 0.000051 0.000046 0.000041 0.000036 0.000032 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000043 -0.000048 -0.000053 -0.000058 -0.000062 -0.000065 -0.000067 -0.000067 -0.000064 -0.000058 -0.000047 -0.000032 -0.000011 0.000018 0.000055 0.000101 0.000158 0.000224 0.000301 0.000387 0.000482 0.000584 0.000690 0.000798 0.000906 0.001009 0.001107 0.001195 0.001271 0.001333 0.001377 0.001403 0.001407 0.001389 0.001348 0.001283 0.001193 0.001080 0.000946 0.000791 0.000620 0.000436 0.000243 0.000046 -0.000152 -0.000344 -0.000526 -0.000695 -0.000846 -0.000977 -0.001084 -0.001167 -0.001226 -0.001261 -0.001273 -0.001264 -0.001234 -0.001187 -0.001124 -0.001047 -0.000960 -0.000864 -0.000764 -0.000662 -0.000561 -0.000464 -0.000374 -0.000291 -0.000218 -0.000154 -0.000099 -0.000053 -0.000016 0.000013 0.000035 0.000051 0.000061 0.000067 0.000069 0.000069 0.000066 0.000062 0.000057 0.000052 0.000046 0.000041 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000031 -0.000037 -0.000042 -0.000048 -0.000054 -0.000060 -0.000065 -0.000070 -0.000073 -0.000075 -0.000074 -0.000070 -0.000062 -0.000049 -0.000029 -0.000002 0.000034 0.000081 0.000139 0.000209 0.000292 0.000387 0.000494 0.000612 0.000737 0.000869 0.001003 0.001136 0.001265 0.001388 0.001499 0.001597 0.001677 0.001737 0.001774 0.001785 0.001767 0.001719 0.001639 0.001528 0.001384 0.001211 0.001010 0.000787 0.000545 0.000292 0.000032 -0.000227 -0.000478 -0.000714 -0.000932 -0.001124 -0.001287 -0.001420 -0.001520 -0.001587 -0.001624 -0.001632 -0.001613 -0.001570 -0.001505 -0.001422 -0.001323 -0.001212 -0.001091 -0.000966 -0.000838 -0.000713 -0.000593 -0.000481 -0.000379 -0.000287 -0.000207 -0.000139 -0.000082 -0.000035 0.000002 0.000029 0.000050 0.000063 0.000071 0.000075 0.000076 0.000073 0.000069 0.000064 0.000058 0.000052 0.000046 0.000040 0.000035 0.000030 0.000026 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000020 -0.000025 -0.000029 -0.000035 -0.000041 -0.000047 -0.000054 -0.000060 -0.000067 -0.000073 -0.000078 -0.000082 -0.000084 -0.000082 -0.000077 -0.000066 -0.000049 -0.000024 0.000010 0.000055 0.000113 0.000185 0.000272 0.000374 0.000491 0.000623 0.000767 0.000921 0.001083 0.001248 0.001413 0.001574 0.001727 0.001868 0.001993 0.002098 0.002179 0.002231 0.002251 0.002235 0.002180 0.002083 0.001944 0.001763 0.001542 0.001283 0.000994 0.000679 0.000349 0.000011 -0.000325 -0.000650 -0.000955 -0.001232 -0.001475 -0.001679 -0.001841 -0.001961 -0.002038 -0.002075 -0.002076 -0.002043 -0.001981 -0.001894 -0.001785 -0.001657 -0.001516 -0.001365 -0.001209 -0.001052 -0.000897 -0.000749 -0.000611 -0.000484 -0.000371 -0.000272 -0.000188 -0.000117 -0.000059 -0.000013 0.000022 0.000048 0.000065 0.000076 0.000081 0.000083 0.000081 0.000077 0.000072 0.000065 0.000059 0.000052 0.000045 0.000040 0.000034 0.000030 0.000026 0.000022 0.000019 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000039 -0.000045 -0.000052 -0.000060 -0.000067 -0.000075 -0.000082 -0.000087 -0.000091 -0.000093 -0.000091 -0.000083 -0.000070 -0.000048 -0.000017 0.000026 0.000082 0.000153 0.000241 0.000348 0.000472 0.000615 0.000775 0.000951 0.001139 0.001336 0.001539 0.001742 0.001941 0.002133 0.002311 0.002471 0.002607 0.002715 0.002788 0.002821 0.002809 0.002747 0.002631 0.002460 0.002232 0.001951 0.001620 0.001248 0.000842 0.000415 -0.000021 -0.000454 -0.000870 -0.001260 -0.001611 -0.001916 -0.002169 -0.002367 -0.002508 -0.002595 -0.002630 -0.002620 -0.002568 -0.002481 -0.002364 -0.002221 -0.002058 -0.001881 -0.001692 -0.001499 -0.001305 -0.001115 -0.000933 -0.000764 -0.000609 -0.000470 -0.000349 -0.000245 -0.000158 -0.000087 -0.000030 0.000013 0.000045 0.000067 0.000080 0.000088 0.000090 0.000089 0.000085 0.000080 0.000073 0.000066 0.000058 0.000051 0.000044 0.000039 0.000033 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000050 -0.000058 -0.000066 -0.000075 -0.000083 -0.000091 -0.000097 -0.000101 -0.000102 -0.000099 -0.000089 -0.000072 -0.000046 -0.000007 0.000045 0.000114 0.000201 0.000308 0.000437 0.000587 0.000760 0.000954 0.001166 0.001394 0.001633 0.001880 0.002129 0.002375 0.002614 0.002838 0.003042 0.003219 0.003362 0.003463 0.003514 0.003509 0.003440 0.003301 0.003091 0.002807 0.002452 0.002032 0.001557 0.001039 0.000493 -0.000064 -0.000616 -0.001147 -0.001639 -0.002081 -0.002462 -0.002774 -0.003013 -0.003179 -0.003275 -0.003306 -0.003279 -0.003202 -0.003081 -0.002926 -0.002741 -0.002534 -0.002311 -0.002077 -0.001839 -0.001601 -0.001369 -0.001148 -0.000942 -0.000754 -0.000585 -0.000438 -0.000311 -0.000205 -0.000119 -0.000050 0.000002 0.000041 0.000068 0.000085 0.000095 0.000099 0.000098 0.000094 0.000088 0.000081 0.000073 0.000065 0.000057 0.000050 0.000043 0.000037 0.000032 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000047 -0.000055 -0.000064 -0.000073 -0.000083 -0.000092 -0.000101 -0.000107 -0.000112 -0.000112 -0.000107 -0.000095 -0.000074 -0.000042 0.000005 0.000069 0.000151 0.000256 0.000385 0.000539 0.000720 0.000927 0.001159 0.001413 0.001687 0.001976 0.002275 0.002579 0.002882 0.003178 0.003459 0.003718 0.003946 0.004134 0.004272 0.004348 0.004353 0.004277 0.004112 0.003855 0.003502 0.003059 0.002530 0.001930 0.001275 0.000583 -0.000123 -0.000821 -0.001489 -0.002107 -0.002659 -0.003130 -0.003512 -0.003800 -0.003994 -0.004099 -0.004121 -0.004071 -0.003959 -0.003796 -0.003591 -0.003354 -0.003092 -0.002813 -0.002525 -0.002233 -0.001944 -0.001663 -0.001396 -0.001147 -0.000920 -0.000717 -0.000539 -0.000387 -0.000260 -0.000156 -0.000073 -0.000010 0.000037 0.000069 0.000090 0.000103 0.000108 0.000108 0.000104 0.000098 0.000090 0.000082 0.000073 0.000064 0.000056 0.000048 0.000041 0.000036 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000037 -0.000044 -0.000052 -0.000061 -0.000071 -0.000081 -0.000092 -0.000102 -0.000111 -0.000119 -0.000123 -0.000123 -0.000117 -0.000102 -0.000076 -0.000036 0.000020 0.000096 0.000194 0.000319 0.000472 0.000655 0.000869 0.001115 0.001391 0.001694 0.002021 0.002367 0.002728 0.003097 0.003468 0.003833 0.004184 0.004510 0.004802 0.005047 0.005230 0.005339 0.005359 0.005277 0.005083 0.004770 0.004336 0.003785 0.003127 0.002376 0.001554 0.000687 -0.000198 -0.001072 -0.001907 -0.002676 -0.003359 -0.003939 -0.004403 -0.004747 -0.004972 -0.005084 -0.005093 -0.005011 -0.004855 -0.004637 -0.004370 -0.004067 -0.003738 -0.003393 -0.003038 -0.002683 -0.002333 -0.001996 -0.001676 -0.001378 -0.001107 -0.000865 -0.000654 -0.000472 -0.000321 -0.000197 -0.000099 -0.000024 0.000032 0.000071 0.000097 0.000112 0.000118 0.000119 0.000115 0.000109 0.000100 0.000091 0.000081 0.000071 0.000062 0.000054 0.000046 0.000039 0.000034 0.000029 0.000024 0.000021 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000058 -0.000068 -0.000079 -0.000090 -0.000102 -0.000113 -0.000124 -0.000132 -0.000136 -0.000135 -0.000127 -0.000109 -0.000078 -0.000031 0.000035 0.000125 0.000241 0.000387 0.000567 0.000782 0.001035 0.001324 0.001649 0.002007 0.002395 0.002807 0.003239 0.003685 0.004135 0.004583 0.005018 0.005427 0.005797 0.006112 0.006354 0.006504 0.006544 0.006457 0.006230 0.005853 0.005324 0.004646 0.003832 0.002902 0.001883 0.000806 -0.000293 -0.001376 -0.002409 -0.003359 -0.004197 -0.004904 -0.005464 -0.005873 -0.006131 -0.006248 -0.006237 -0.006115 -0.005902 -0.005615 -0.005272 -0.004889 -0.004479 -0.004053 -0.003621 -0.003191 -0.002771 -0.002368 -0.001988 -0.001636 -0.001315 -0.001029 -0.000780 -0.000566 -0.000387 -0.000242 -0.000126 -0.000037 0.000028 0.000074 0.000104 0.000122 0.000130 0.000132 0.000128 0.000121 0.000112 0.000101 0.000090 0.000079 0.000069 0.000060 0.000051 0.000044 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000038 -0.000045 -0.000054 -0.000064 -0.000075 -0.000087 -0.000100 -0.000113 -0.000126 -0.000138 -0.000146 -0.000151 -0.000149 -0.000139 -0.000118 -0.000082 -0.000027 0.000050 0.000154 0.000290 0.000460 0.000669 0.000920 0.001213 0.001550 0.001930 0.002350 0.002806 0.003294 0.003809 0.004342 0.004886 0.005432 0.005966 0.006475 0.006940 0.007340 0.007653 0.007855 0.007923 0.007833 0.007570 0.007119 0.006479 0.005653 0.004658 0.003517 0.002264 0.000941 -0.000409 -0.001739 -0.003005 -0.004165 -0.005185 -0.006040 -0.006711 -0.007193 -0.007488 -0.007607 -0.007569 -0.007396 -0.007111 -0.006740 -0.006305 -0.005825 -0.005317 -0.004796 -0.004272 -0.003756 -0.003256 -0.002778 -0.002330 -0.001916 -0.001541 -0.001207 -0.000916 -0.000666 -0.000458 -0.000289 -0.000154 -0.000051 0.000025 0.000079 0.000114 0.000135 0.000145 0.000146 0.000142 0.000135 0.000124 0.000113 0.000100 0.000088 0.000077 0.000066 0.000057 0.000049 0.000041 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000029 -0.000035 -0.000042 -0.000050 -0.000060 -0.000071 -0.000084 -0.000097 -0.000112 -0.000127 -0.000141 -0.000154 -0.000164 -0.000169 -0.000167 -0.000155 -0.000130 -0.000088 -0.000026 0.000063 0.000183 0.000338 0.000534 0.000774 0.001063 0.001402 0.001791 0.002231 0.002719 0.003252 0.003825 0.004433 0.005067 0.005720 0.006379 0.007031 0.007657 0.008234 0.008737 0.009137 0.009403 0.009505 0.009416 0.009112 0.008579 0.007812 0.006816 0.005610 0.004225 0.002703 0.001094 -0.000547 -0.002163 -0.003699 -0.005103 -0.006334 -0.007359 -0.008157 -0.008721 -0.009055 -0.009173 -0.009099 -0.008862 -0.008492 -0.008019 -0.007473 -0.006877 -0.006254 -0.005621 -0.004991 -0.004375 -0.003783 -0.003222 -0.002699 -0.002217 -0.001782 -0.001395 -0.001059 -0.000771 -0.000531 -0.000336 -0.000181 -0.000063 0.000025 0.000086 0.000127 0.000150 0.000162 0.000164 0.000159 0.000150 0.000138 0.000125 0.000112 0.000098 0.000085 0.000074 0.000063 0.000054 0.000046 0.000039 0.000033 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000056 -0.000067 -0.000080 -0.000093 -0.000109 -0.000125 -0.000142 -0.000158 -0.000173 -0.000184 -0.000190 -0.000188 -0.000175 -0.000147 -0.000100 -0.000029 0.000071 0.000207 0.000383 0.000606 0.000879 0.001208 0.001595 0.002041 0.002546 0.003109 0.003726 0.004394 0.005106 0.005855 0.006632 0.007422 0.008209 0.008971 0.009681 0.010305 0.010807 0.011151 0.011297 0.011211 0.010865 0.010240 0.009329 0.008140 0.006695 0.005032 0.003203 0.001267 -0.000708 -0.002651 -0.004495 -0.006178 -0.007648 -0.008866 -0.009807 -0.010463 -0.010838 -0.010952 -0.010834 -0.010519 -0.010046 -0.009453 -0.008775 -0.008045 -0.007288 -0.006525 -0.005773 -0.005044 -0.004349 -0.003695 -0.003088 -0.002533 -0.002033 -0.001590 -0.001205 -0.000877 -0.000604 -0.000382 -0.000206 -0.000071 0.000028 0.000098 0.000143 0.000169 0.000182 0.000184 0.000178 0.000168 0.000155 0.000140 0.000124 0.000109 0.000095 0.000082 0.000070 0.000060 0.000051 0.000043 0.000036 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000043 -0.000052 -0.000063 -0.000075 -0.000089 -0.000104 -0.000122 -0.000140 -0.000159 -0.000178 -0.000195 -0.000208 -0.000215 -0.000214 -0.000200 -0.000170 -0.000119 -0.000040 0.000072 0.000223 0.000421 0.000671 0.000980 0.001351 0.001788 0.002294 0.002869 0.003512 0.004221 0.004993 0.005821 0.006698 0.007614 0.008553 0.009496 0.010414 0.011275 0.012039 0.012661 0.013096 0.013295 0.013217 0.012826 0.012100 0.011030 0.009625 0.007913 0.005938 0.003762 0.001459 -0.000891 -0.003202 -0.005393 -0.007389 -0.009127 -0.010561 -0.011662 -0.012418 -0.012837 -0.012943 -0.012770 -0.012363 -0.011770 -0.011037 -0.010208 -0.009323 -0.008412 -0.007501 -0.006611 -0.005756 -0.004946 -0.004189 -0.003492 -0.002857 -0.002288 -0.001786 -0.001351 -0.000981 -0.000672 -0.000422 -0.000225 -0.000074 0.000037 0.000114 0.000164 0.000193 0.000206 0.000207 0.000200 0.000188 0.000173 0.000156 0.000138 0.000121 0.000105 0.000090 0.000077 0.000066 0.000056 0.000047 0.000040 0.000033 0.000028 0.000023 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000039 -0.000048 -0.000058 -0.000070 -0.000083 -0.000099 -0.000117 -0.000136 -0.000157 -0.000179 -0.000201 -0.000220 -0.000236 -0.000246 -0.000246 -0.000233 -0.000201 -0.000146 -0.000060 0.000063 0.000230 0.000449 0.000727 0.001070 0.001484 0.001974 0.002542 0.003191 0.003919 0.004727 0.005611 0.006566 0.007586 0.008656 0.009762 0.010878 0.011973 0.013005 0.013929 0.014688 0.015227 0.015489 0.015423 0.014987 0.014152 0.012909 0.011267 0.009260 0.006940 0.004381 0.001671 -0.001094 -0.003813 -0.006387 -0.008729 -0.010764 -0.012437 -0.013711 -0.014577 -0.015041 -0.015134 -0.014897 -0.014385 -0.013653 -0.012761 -0.011760 -0.010698 -0.009614 -0.008538 -0.007494 -0.006498 -0.005563 -0.004695 -0.003900 -0.003181 -0.002540 -0.001976 -0.001489 -0.001076 -0.000733 -0.000455 -0.000236 -0.000069 0.000053 0.000138 0.000192 0.000222 0.000235 0.000235 0.000226 0.000212 0.000194 0.000174 0.000154 0.000135 0.000116 0.000100 0.000085 0.000073 0.000061 0.000052 0.000044 0.000037 0.000031 0.000026 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000044 -0.000053 -0.000064 -0.000077 -0.000093 -0.000110 -0.000130 -0.000152 -0.000177 -0.000202 -0.000227 -0.000250 -0.000270 -0.000283 -0.000285 -0.000273 -0.000241 -0.000183 -0.000092 0.000041 0.000223 0.000462 0.000766 0.001144 0.001602 0.002144 0.002776 0.003501 0.004319 0.005232 0.006236 0.007329 0.008502 0.009742 0.011031 0.012339 0.013629 0.014853 0.015954 0.016867 0.017525 0.017860 0.017811 0.017328 0.016378 0.014948 0.013051 0.010724 0.008030 0.005055 0.001901 -0.001315 -0.004478 -0.007470 -0.010188 -0.012545 -0.014475 -0.015937 -0.016918 -0.017430 -0.017504 -0.017194 -0.016562 -0.015676 -0.014604 -0.013412 -0.012155 -0.010878 -0.009620 -0.008407 -0.007259 -0.006187 -0.005200 -0.004302 -0.003495 -0.002779 -0.002152 -0.001613 -0.001157 -0.000779 -0.000474 -0.000235 -0.000053 0.000079 0.000170 0.000227 0.000258 0.000270 0.000268 0.000256 0.000238 0.000217 0.000194 0.000171 0.000149 0.000129 0.000111 0.000094 0.000080 0.000068 0.000057 0.000048 0.000040 0.000033 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000059 -0.000071 -0.000086 -0.000103 -0.000123 -0.000145 -0.000171 -0.000198 -0.000227 -0.000257 -0.000284 -0.000309 -0.000326 -0.000332 -0.000323 -0.000292 -0.000233 -0.000137 0.000003 0.000197 0.000455 0.000785 0.001195 0.001695 0.002290 0.002986 0.003788 0.004699 0.005720 0.006851 0.008090 0.009428 0.010851 0.012338 0.013854 0.015357 0.016789 0.018084 0.019166 0.019955 0.020373 0.020347 0.019819 0.018749 0.017123 0.014954 0.012286 0.009193 0.005773 0.002147 -0.001552 -0.005188 -0.008626 -0.011746 -0.014445 -0.016648 -0.018308 -0.019411 -0.019968 -0.020021 -0.019627 -0.018862 -0.017805 -0.016539 -0.015136 -0.013666 -0.012181 -0.010726 -0.009331 -0.008019 -0.006803 -0.005691 -0.004685 -0.003787 -0.002995 -0.002305 -0.001714 -0.001216 -0.000806 -0.000476 -0.000217 -0.000023 0.000118 0.000213 0.000272 0.000303 0.000312 0.000307 0.000291 0.000269 0.000244 0.000217 0.000191 0.000166 0.000143 0.000122 0.000104 0.000088 0.000074 0.000062 0.000052 0.000043 0.000036 0.000030 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000044 -0.000053 -0.000065 -0.000079 -0.000095 -0.000114 -0.000136 -0.000162 -0.000191 -0.000222 -0.000256 -0.000290 -0.000323 -0.000353 -0.000376 -0.000388 -0.000383 -0.000355 -0.000297 -0.000200 -0.000055 0.000150 0.000423 0.000775 0.001216 0.001755 0.002401 0.003160 0.004038 0.005042 0.006174 0.007437 0.008828 0.010339 0.011955 0.013652 0.015391 0.017120 0.018776 0.020279 0.021542 0.022474 0.022983 0.022986 0.022414 0.021222 0.019393 0.016942 0.013919 0.010409 0.006525 0.002403 -0.001802 -0.005933 -0.009837 -0.013375 -0.016431 -0.018918 -0.020784 -0.022009 -0.022611 -0.022635 -0.022150 -0.021241 -0.020001 -0.018523 -0.016897 -0.015198 -0.013491 -0.011827 -0.010240 -0.008757 -0.007391 -0.006149 -0.005034 -0.004044 -0.003176 -0.002425 -0.001784 -0.001247 -0.000806 -0.000454 -0.000179 0.000026 0.000173 0.000271 0.000329 0.000357 0.000363 0.000353 0.000332 0.000305 0.000275 0.000244 0.000213 0.000185 0.000158 0.000135 0.000114 0.000096 0.000081 0.000068 0.000057 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000071 -0.000086 -0.000105 -0.000126 -0.000151 -0.000180 -0.000213 -0.000249 -0.000287 -0.000328 -0.000368 -0.000404 -0.000434 -0.000453 -0.000455 -0.000433 -0.000379 -0.000283 -0.000136 0.000075 0.000360 0.000730 0.001198 0.001772 0.002464 0.003282 0.004236 0.005331 0.006575 0.007970 0.009516 0.011205 0.013021 0.014936 0.016906 0.018873 0.020761 0.022484 0.023939 0.025023 0.025630 0.025667 0.025055 0.023742 0.021708 0.018971 0.015587 0.011651 0.007291 0.002663 -0.002060 -0.006698 -0.011078 -0.015044 -0.018462 -0.021237 -0.023308 -0.024657 -0.025299 -0.025289 -0.024704 -0.023641 -0.022207 -0.020509 -0.018647 -0.016710 -0.014772 -0.012890 -0.011106 -0.009446 -0.007927 -0.006555 -0.005330 -0.004250 -0.003309 -0.002498 -0.001812 -0.001240 -0.000773 -0.000401 -0.000115 0.000098 0.000247 0.000344 0.000400 0.000424 0.000423 0.000407 0.000380 0.000346 0.000310 0.000273 0.000238 0.000205 0.000175 0.000149 0.000125 0.000105 0.000088 0.000074 0.000061 0.000051 0.000042 0.000035 0.000028 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000052 -0.000063 -0.000078 -0.000095 -0.000115 -0.000139 -0.000167 -0.000200 -0.000237 -0.000278 -0.000323 -0.000370 -0.000417 -0.000462 -0.000501 -0.000529 -0.000540 -0.000527 -0.000480 -0.000389 -0.000244 -0.000032 0.000259 0.000642 0.001130 0.001735 0.002467 0.003340 0.004362 0.005545 0.006897 0.008423 0.010123 0.011991 0.014009 0.016144 0.018349 0.020558 0.022686 0.024633 0.026287 0.027528 0.028241 0.028317 0.027671 0.026242 0.024008 0.020988 0.017245 0.012884 0.008050 0.002917 -0.002322 -0.007465 -0.012319 -0.016709 -0.020487 -0.023545 -0.025817 -0.027282 -0.027960 -0.027909 -0.027217 -0.025995 -0.024360 -0.022434 -0.020331 -0.018151 -0.015978 -0.013876 -0.011893 -0.010056 -0.008385 -0.006884 -0.005554 -0.004387 -0.003377 -0.002514 -0.001786 -0.001184 -0.000697 -0.000312 -0.000019 0.000196 0.000344 0.000438 0.000487 0.000503 0.000495 0.000470 0.000434 0.000393 0.000350 0.000307 0.000266 0.000228 0.000194 0.000164 0.000138 0.000115 0.000096 0.000080 0.000066 0.000055 0.000045 0.000037 0.000030 0.000025 0.000020 0.000016 0.000013 0.000011 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000056 -0.000069 -0.000084 -0.000103 -0.000126 -0.000153 -0.000184 -0.000221 -0.000263 -0.000310 -0.000361 -0.000416 -0.000473 -0.000528 -0.000578 -0.000618 -0.000641 -0.000639 -0.000603 -0.000522 -0.000385 -0.000177 0.000115 0.000504 0.001005 0.001631 0.002397 0.003315 0.004400 0.005663 0.007115 0.008765 0.010615 0.012656 0.014871 0.017225 0.019662 0.022111 0.024478 0.026650 0.028504 0.029906 0.030728 0.030851 0.030177 0.028642 0.026218 0.022928 0.018839 0.014069 0.008777 0.003155 -0.002582 -0.008214 -0.013525 -0.018323 -0.022445 -0.025773 -0.028234 -0.029805 -0.030509 -0.030410 -0.029607 -0.028221 -0.026384 -0.024230 -0.021886 -0.019465 -0.017059 -0.014740 -0.012561 -0.010553 -0.008735 -0.007112 -0.005682 -0.004437 -0.003365 -0.002456 -0.001696 -0.001072 -0.000570 -0.000179 0.000116 0.000327 0.000469 0.000553 0.000592 0.000598 0.000578 0.000543 0.000497 0.000447 0.000395 0.000345 0.000297 0.000254 0.000215 0.000181 0.000151 0.000126 0.000105 0.000086 0.000071 0.000059 0.000048 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000049 -0.000060 -0.000074 -0.000092 -0.000113 -0.000138 -0.000167 -0.000203 -0.000244 -0.000291 -0.000344 -0.000404 -0.000468 -0.000535 -0.000602 -0.000665 -0.000719 -0.000757 -0.000771 -0.000751 -0.000685 -0.000561 -0.000365 -0.000080 0.000306 0.000811 0.001450 0.002239 0.003193 0.004328 0.005660 0.007203 0.008966 0.010953 0.013157 0.015558 0.018119 0.020780 0.023461 0.026058 0.028450 0.030500 0.032063 0.032997 0.033173 0.032482 0.030854 0.028260 0.024721 0.020314 0.015164 0.009445 0.003368 -0.002834 -0.008920 -0.014656 -0.019831 -0.024270 -0.027844 -0.030474 -0.032135 -0.032853 -0.032700 -0.031782 -0.030232 -0.028196 -0.025819 -0.023242 -0.020587 -0.017958 -0.015432 -0.013068 -0.010899 -0.008946 -0.007211 -0.005693 -0.004379 -0.003257 -0.002312 -0.001528 -0.000891 -0.000385 0.000005 0.000293 0.000494 0.000623 0.000694 0.000718 0.000709 0.000675 0.000626 0.000568 0.000507 0.000446 0.000387 0.000332 0.000282 0.000238 0.000199 0.000166 0.000138 0.000114 0.000094 0.000077 0.000063 0.000051 0.000042 0.000034 0.000028 0.000022 0.000018 0.000014 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000034 -0.000042 -0.000052 -0.000065 -0.000080 -0.000099 -0.000122 -0.000150 -0.000183 -0.000222 -0.000268 -0.000321 -0.000382 -0.000450 -0.000524 -0.000603 -0.000684 -0.000763 -0.000834 -0.000892 -0.000926 -0.000926 -0.000881 -0.000778 -0.000600 -0.000332 0.000043 0.000541 0.001181 0.001980 0.002956 0.004129 0.005515 0.007132 0.008991 0.011099 0.013448 0.016017 0.018767 0.021633 0.024529 0.027343 0.029942 0.032180 0.033899 0.034946 0.035181 0.034487 0.032786 0.030048 0.026295 0.021608 0.016123 0.010027 0.003545 -0.003069 -0.009558 -0.015669 -0.021176 -0.025891 -0.029676 -0.032446 -0.034176 -0.034895 -0.034679 -0.033646 -0.031936 -0.029708 -0.027120 -0.024324 -0.021452 -0.018616 -0.015901 -0.013369 -0.011057 -0.008984 -0.007155 -0.005562 -0.004195 -0.003036 -0.002068 -0.001273 -0.000634 -0.000134 0.000245 0.000518 0.000702 0.000812 0.000862 0.000867 0.000838 0.000787 0.000722 0.000649 0.000575 0.000502 0.000433 0.000370 0.000313 0.000263 0.000219 0.000182 0.000150 0.000124 0.000101 0.000083 0.000068 0.000055 0.000045 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000036 -0.000045 -0.000056 -0.000069 -0.000086 -0.000107 -0.000132 -0.000163 -0.000199 -0.000243 -0.000294 -0.000354 -0.000423 -0.000501 -0.000587 -0.000679 -0.000776 -0.000873 -0.000965 -0.001045 -0.001103 -0.001130 -0.001113 -0.001036 -0.000886 -0.000644 -0.000292 0.000188 0.000815 0.001610 0.002593 0.003785 0.005206 0.006877 0.008811 0.011015 0.013484 0.016196 0.019108 0.022153 0.025239 0.028247 0.031035 0.033447 0.035314 0.036473 0.036773 0.036092 0.034344 0.031497 0.027574 0.022661 0.016901 0.010493 0.003678 -0.003279 -0.010100 -0.016520 -0.022298 -0.027235 -0.031184 -0.034058 -0.035831 -0.036533 -0.036247 -0.035098 -0.033237 -0.030831 -0.028052 -0.025058 -0.021993 -0.018976 -0.016097 -0.013421 -0.010989 -0.008819 -0.006915 -0.005270 -0.003867 -0.002688 -0.001713 -0.000921 -0.000293 0.000191 0.000548 0.000796 0.000954 0.001037 0.001061 0.001040 0.000988 0.000914 0.000829 0.000739 0.000650 0.000564 0.000484 0.000411 0.000346 0.000290 0.000241 0.000199 0.000164 0.000134 0.000110 0.000089 0.000073 0.000059 0.000047 0.000038 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000074 -0.000093 -0.000115 -0.000143 -0.000177 -0.000217 -0.000265 -0.000323 -0.000390 -0.000467 -0.000556 -0.000655 -0.000763 -0.000877 -0.000995 -0.001111 -0.001218 -0.001306 -0.001365 -0.001381 -0.001340 -0.001226 -0.001020 -0.000703 -0.000255 0.000345 0.001119 0.002090 0.003281 0.004715 0.006414 0.008395 0.010666 0.013223 0.016044 0.019084 0.022275 0.025518 0.028690 0.031642 0.034207 0.036211 0.037479 0.037853 0.037203 0.035440 0.032528 0.028490 0.023416 0.017458 0.010821 0.003758 -0.003452 -0.010519 -0.017164 -0.023137 -0.028229 -0.032287 -0.035221 -0.037004 -0.037670 -0.037306 -0.036044 -0.034043 -0.031481 -0.028534 -0.025373 -0.022146 -0.018980 -0.015969 -0.013182 -0.010660 -0.008422 -0.006471 -0.004796 -0.003379 -0.002200 -0.001236 -0.000464 0.000139 0.000592 0.000916 0.001130 0.001252 0.001300 0.001290 0.001238 0.001157 0.001058 0.000950 0.000840 0.000733 0.000632 0.000539 0.000456 0.000382 0.000318 0.000263 0.000217 0.000178 0.000145 0.000118 0.000096 0.000078 0.000063 0.000051 0.000041 0.000033 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000063 -0.000079 -0.000100 -0.000124 -0.000154 -0.000191 -0.000236 -0.000289 -0.000353 -0.000428 -0.000515 -0.000615 -0.000728 -0.000853 -0.000988 -0.001130 -0.001273 -0.001410 -0.001533 -0.001629 -0.001687 -0.001690 -0.001621 -0.001462 -0.001193 -0.000791 -0.000234 0.000501 0.001439 0.002606 0.004027 0.005726 0.007721 0.010024 0.012630 0.015519 0.018647 0.021941 0.025302 0.028601 0.031684 0.034378 0.036502 0.037875 0.038331 0.037735 0.035993 0.033066 0.028980 0.023824 0.017756 0.010988 0.003780 -0.003578 -0.010788 -0.017561 -0.023639 -0.028807 -0.032909 -0.035852 -0.037608 -0.038216 -0.037767 -0.036397 -0.034273 -0.031577 -0.028495 -0.025202 -0.021854 -0.018579 -0.015477 -0.012617 -0.010041 -0.007769 -0.005801 -0.004125 -0.002720 -0.001564 -0.000631 0.000104 0.000665 0.001073 0.001352 0.001520 0.001597 0.001602 0.001552 0.001463 0.001348 0.001219 0.001084 0.000950 0.000823 0.000705 0.000599 0.000504 0.000421 0.000349 0.000288 0.000236 0.000193 0.000157 0.000127 0.000103 0.000083 0.000067 0.000054 0.000043 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000042 -0.000053 -0.000067 -0.000085 -0.000107 -0.000134 -0.000166 -0.000207 -0.000255 -0.000314 -0.000385 -0.000468 -0.000566 -0.000679 -0.000808 -0.000952 -0.001109 -0.001277 -0.001451 -0.001623 -0.001784 -0.001925 -0.002030 -0.002085 -0.002072 -0.001971 -0.001761 -0.001420 -0.000924 -0.000247 0.000637 0.001754 0.003133 0.004798 0.006772 0.009066 0.011678 0.014590 0.017756 0.021105 0.024537 0.027920 0.031097 0.033892 0.036118 0.037589 0.038135 0.037616 0.035936 0.033053 0.028992 0.023843 0.017766 0.010977 0.003742 -0.003646 -0.010883 -0.017675 -0.023758 -0.028914 -0.032986 -0.035880 -0.037570 -0.038096 -0.037554 -0.036083 -0.033854 -0.031055 -0.027876 -0.024494 -0.021069 -0.017732 -0.014585 -0.011697 -0.009110 -0.006842 -0.004892 -0.003246 -0.001883 -0.000775 0.000105 0.000783 0.001286 0.001635 0.001855 0.001966 0.001989 0.001943 0.001846 0.001713 0.001559 0.001395 0.001230 0.001071 0.000921 0.000785 0.000663 0.000555 0.000461 0.000381 0.000313 0.000256 0.000208 0.000169 0.000137 0.000111 0.000089 0.000071 0.000057 0.000046 0.000037 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000057 -0.000072 -0.000091 -0.000114 -0.000143 -0.000179 -0.000223 -0.000276 -0.000341 -0.000418 -0.000511 -0.000620 -0.000747 -0.000893 -0.001057 -0.001239 -0.001436 -0.001643 -0.001854 -0.002060 -0.002249 -0.002409 -0.002524 -0.002575 -0.002543 -0.002406 -0.002140 -0.001721 -0.001123 -0.000317 0.000724 0.002029 0.003626 0.005538 0.007779 0.010350 0.013233 0.016386 0.019737 0.023188 0.026607 0.029837 0.032699 0.035005 0.036567 0.037211 0.036796 0.035221 0.032445 0.028489 0.023443 0.017467 0.010778 0.003641 -0.003649 -0.010786 -0.017477 -0.023456 -0.028506 -0.032468 -0.035252 -0.036833 -0.037253 -0.036610 -0.035046 -0.032735 -0.029867 -0.026631 -0.023208 -0.019758 -0.016411 -0.013270 -0.010403 -0.007851 -0.005630 -0.003737 -0.002157 -0.000864 0.000169 0.000972 0.001574 0.002000 0.002275 0.002424 0.002467 0.002426 0.002321 0.002169 0.001987 0.001790 0.001587 0.001388 0.001200 0.001027 0.000870 0.000731 0.000609 0.000504 0.000415 0.000339 0.000277 0.000225 0.000182 0.000147 0.000118 0.000095 0.000076 0.000061 0.000048 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000037 -0.000047 -0.000060 -0.000076 -0.000097 -0.000122 -0.000153 -0.000192 -0.000240 -0.000298 -0.000368 -0.000454 -0.000556 -0.000677 -0.000818 -0.000982 -0.001168 -0.001377 -0.001605 -0.001849 -0.002102 -0.002356 -0.002600 -0.002821 -0.003003 -0.003128 -0.003175 -0.003122 -0.002947 -0.002622 -0.002122 -0.001418 -0.000481 0.000720 0.002212 0.004021 0.006164 0.008643 0.011444 0.014527 0.017825 0.021240 0.024644 0.027882 0.030776 0.033138 0.034781 0.035532 0.035245 0.033822 0.031217 0.027450 0.022609 0.016849 0.010384 0.003478 -0.003580 -0.010486 -0.016951 -0.022712 -0.027556 -0.031327 -0.033937 -0.035364 -0.035653 -0.034902 -0.033256 -0.030887 -0.027984 -0.024737 -0.021324 -0.017903 -0.014603 -0.011522 -0.008729 -0.006261 -0.004132 -0.002338 -0.000858 0.000332 0.001263 0.001966 0.002470 0.002802 0.002989 0.003054 0.003018 0.002905 0.002733 0.002520 0.002284 0.002037 0.001792 0.001557 0.001338 0.001138 0.000959 0.000802 0.000665 0.000549 0.000450 0.000367 0.000298 0.000241 0.000195 0.000157 0.000126 0.000101 0.000081 0.000064 0.000051 0.000041 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000050 -0.000064 -0.000081 -0.000103 -0.000130 -0.000164 -0.000205 -0.000257 -0.000320 -0.000397 -0.000490 -0.000602 -0.000735 -0.000893 -0.001075 -0.001285 -0.001521 -0.001782 -0.002065 -0.002364 -0.002670 -0.002974 -0.003262 -0.003517 -0.003723 -0.003859 -0.003903 -0.003831 -0.003616 -0.003234 -0.002655 -0.001848 -0.000785 0.000566 0.002231 0.004229 0.006566 0.009231 0.012189 0.015376 0.018700 0.022037 0.025236 0.028125 0.030519 0.032233 0.033097 0.032965 0.031738 0.029369 0.025875 0.021339 0.015911 0.009798 0.003255 -0.003435 -0.009978 -0.016091 -0.021521 -0.026059 -0.029557 -0.031929 -0.033159 -0.033291 -0.032427 -0.030708 -0.028306 -0.025407 -0.022194 -0.018844 -0.015508 -0.012311 -0.009349 -0.006683 -0.004350 -0.002359 -0.000703 0.000639 0.001695 0.002497 0.003076 0.003462 0.003685 0.003768 0.003737 0.003614 0.003419 0.003173 0.002894 0.002598 0.002299 0.002009 0.001734 0.001482 0.001254 0.001052 0.000876 0.000724 0.000595 0.000486 0.000395 0.000320 0.000258 0.000208 0.000167 0.000134 0.000107 0.000085 0.000068 0.000054 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000041 -0.000053 -0.000067 -0.000086 -0.000109 -0.000138 -0.000174 -0.000219 -0.000274 -0.000342 -0.000426 -0.000527 -0.000649 -0.000796 -0.000969 -0.001171 -0.001405 -0.001670 -0.001966 -0.002290 -0.002637 -0.002999 -0.003366 -0.003725 -0.004061 -0.004355 -0.004588 -0.004738 -0.004781 -0.004692 -0.004445 -0.004011 -0.003362 -0.002465 -0.001290 0.000192 0.002001 0.004147 0.006624 0.009401 0.012421 0.015599 0.018818 0.021934 0.024781 0.027182 0.028956 0.029937 0.029984 0.028997 0.026927 0.023786 0.019653 0.014668 0.009029 0.002978 -0.003215 -0.009267 -0.014908 -0.019896 -0.024033 -0.027177 -0.029251 -0.030241 -0.030195 -0.029212 -0.027432 -0.025023 -0.022162 -0.019031 -0.015794 -0.012599 -0.009562 -0.006773 -0.004288 -0.002138 -0.000330 0.001148 0.002317 0.003209 0.003855 0.004288 0.004539 0.004635 0.004603 0.004465 0.004245 0.003962 0.003636 0.003286 0.002927 0.002573 0.002234 0.001918 0.001631 0.001373 0.001147 0.000951 0.000783 0.000641 0.000522 0.000423 0.000342 0.000275 0.000221 0.000177 0.000141 0.000113 0.000090 0.000071 0.000056 0.000045 0.000035 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000034 -0.000043 -0.000056 -0.000071 -0.000091 -0.000115 -0.000146 -0.000184 -0.000232 -0.000291 -0.000365 -0.000454 -0.000564 -0.000697 -0.000856 -0.001045 -0.001268 -0.001527 -0.001822 -0.002154 -0.002521 -0.002917 -0.003337 -0.003771 -0.004205 -0.004624 -0.005013 -0.005349 -0.005613 -0.005782 -0.005831 -0.005735 -0.005467 -0.004996 -0.004293 -0.003326 -0.002064 -0.000484 0.001427 0.003667 0.006213 0.009015 0.011997 0.015049 0.018039 0.020810 0.023193 0.025016 0.026119 0.026365 0.025656 0.023940 0.021228 0.017587 0.013147 0.008093 0.002651 -0.002924 -0.008368 -0.013426 -0.017871 -0.021518 -0.024237 -0.025956 -0.026669 -0.026424 -0.025318 -0.023489 -0.021096 -0.018310 -0.015302 -0.012228 -0.009225 -0.006401 -0.003837 -0.001582 0.000338 0.001922 0.003184 0.004150 0.004849 0.005317 0.005585 0.005683 0.005640 0.005481 0.005228 0.004903 0.004526 0.004116 0.003691 0.003265 0.002853 0.002464 0.002106 0.001782 0.001495 0.001244 0.001028 0.000843 0.000688 0.000558 0.000451 0.000363 0.000291 0.000233 0.000186 0.000149 0.000118 0.000094 0.000074 0.000059 0.000046 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000035 -0.000045 -0.000058 -0.000075 -0.000095 -0.000121 -0.000153 -0.000194 -0.000245 -0.000308 -0.000386 -0.000483 -0.000600 -0.000744 -0.000916 -0.001122 -0.001365 -0.001648 -0.001974 -0.002342 -0.002752 -0.003200 -0.003679 -0.004181 -0.004692 -0.005199 -0.005685 -0.006130 -0.006515 -0.006818 -0.007015 -0.007083 -0.006995 -0.006723 -0.006235 -0.005502 -0.004490 -0.003174 -0.001537 0.000426 0.002697 0.005236 0.007975 0.010819 0.013644 0.016307 0.018650 0.020512 0.021739 0.022201 0.021801 0.020489 0.018267 0.015194 0.011388 0.007015 0.002284 -0.002570 -0.007304 -0.011684 -0.015499 -0.018580 -0.020811 -0.022130 -0.022533 -0.022072 -0.020842 -0.018974 -0.016619 -0.013940 -0.011093 -0.008226 -0.005461 -0.002897 -0.000603 0.001377 0.003028 0.004352 0.005367 0.006101 0.006586 0.006855 0.006941 0.006874 0.006681 0.006386 0.006011 0.005576 0.005101 0.004604 0.004101 0.003608 0.003137 0.002697 0.002295 0.001934 0.001617 0.001340 0.001103 0.000903 0.000734 0.000594 0.000478 0.000384 0.000307 0.000245 0.000196 0.000156 0.000124 0.000098 0.000078 0.000061 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000061 -0.000078 -0.000099 -0.000126 -0.000161 -0.000203 -0.000257 -0.000324 -0.000407 -0.000510 -0.000636 -0.000789 -0.000974 -0.001196 -0.001459 -0.001767 -0.002123 -0.002528 -0.002981 -0.003480 -0.004019 -0.004589 -0.005179 -0.005775 -0.006360 -0.006917 -0.007426 -0.007867 -0.008220 -0.008460 -0.008564 -0.008504 -0.008249 -0.007769 -0.007030 -0.006005 -0.004671 -0.003020 -0.001059 0.001180 0.003641 0.006241 0.008871 0.011400 0.013684 0.015573 0.016924 0.017614 0.017549 0.016677 0.014994 0.012549 0.009444 0.005829 0.001889 -0.002164 -0.006109 -0.009734 -0.012851 -0.015308 -0.017003 -0.017884 -0.017955 -0.017266 -0.015911 -0.014014 -0.011717 -0.009170 -0.006518 -0.003892 -0.001404 0.000863 0.002848 0.004520 0.005869 0.006905 0.007648 0.008129 0.008381 0.008437 0.008331 0.008089 0.007739 0.007303 0.006801 0.006253 0.005678 0.005092 0.004511 0.003949 0.003419 0.002928 0.002482 0.002085 0.001737 0.001435 0.001178 0.000960 0.000778 0.000628 0.000504 0.000403 0.000322 0.000257 0.000204 0.000162 0.000129 0.000102 0.000081 0.000064 0.000050 0.000040 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000049 -0.000063 -0.000081 -0.000103 -0.000131 -0.000167 -0.000212 -0.000269 -0.000339 -0.000427 -0.000536 -0.000669 -0.000833 -0.001030 -0.001268 -0.001550 -0.001882 -0.002267 -0.002708 -0.003204 -0.003753 -0.004350 -0.004988 -0.005656 -0.006339 -0.007024 -0.007692 -0.008327 -0.008910 -0.009420 -0.009837 -0.010138 -0.010297 -0.010286 -0.010071 -0.009621 -0.008903 -0.007893 -0.006575 -0.004948 -0.003035 -0.000878 0.001453 0.003864 0.006239 0.008448 0.010356 0.011829 0.012753 0.013037 0.012628 0.011516 0.009738 0.007381 0.004573 0.001477 -0.001719 -0.004822 -0.007643 -0.010016 -0.011810 -0.012938 -0.013358 -0.013081 -0.012159 -0.010681 -0.008764 -0.006541 -0.004146 -0.001712 0.000646 0.002831 0.004772 0.006423 0.007762 0.008787 0.009514 0.009969 0.010184 0.010193 0.010028 0.009723 0.009302 0.008791 0.008212 0.007582 0.006921 0.006245 0.005571 0.004913 0.004283 0.003694 0.003153 0.002664 0.002231 0.001853 0.001527 0.001249 0.001016 0.000821 0.000660 0.000529 0.000422 0.000336 0.000267 0.000212 0.000168 0.000133 0.000105 0.000083 0.000066 0.000052 0.000041 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000007 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000065 -0.000083 -0.000107 -0.000136 -0.000173 -0.000220 -0.000279 -0.000353 -0.000446 -0.000560 -0.000701 -0.000873 -0.001083 -0.001335 -0.001636 -0.001991 -0.002404 -0.002878 -0.003415 -0.004013 -0.004667 -0.005370 -0.006112 -0.006881 -0.007663 -0.008441 -0.009199 -0.009920 -0.010587 -0.011181 -0.011679 -0.012059 -0.012292 -0.012346 -0.012189 -0.011786 -0.011108 -0.010133 -0.008853 -0.007278 -0.005439 -0.003391 -0.001213 0.000995 0.003120 0.005038 0.006629 0.007787 0.008424 0.008486 0.007957 0.006862 0.005272 0.003292 0.001064 -0.001253 -0.003489 -0.005484 -0.007095 -0.008210 -0.008758 -0.008710 -0.008082 -0.006927 -0.005331 -0.003403 -0.001262 0.000967 0.003169 0.005243 0.007109 0.008710 0.010013 0.011007 0.011698 0.012109 0.012269 0.012213 0.011975 0.011588 0.011083 0.010485 0.009815 0.009093 0.008338 0.007566 0.006792 0.006032 0.005298 0.004603 0.003958 0.003368 0.002838 0.002371 0.001964 0.001614 0.001317 0.001068 0.000861 0.000691 0.000552 0.000439 0.000349 0.000276 0.000219 0.000173 0.000137 0.000108 0.000086 0.000068 0.000053 0.000042 0.000033 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000067 -0.000086 -0.000110 -0.000140 -0.000178 -0.000227 -0.000289 -0.000366 -0.000462 -0.000582 -0.000729 -0.000910 -0.001131 -0.001397 -0.001715 -0.002091 -0.002530 -0.003037 -0.003612 -0.004255 -0.004962 -0.005726 -0.006539 -0.007389 -0.008262 -0.009144 -0.010021 -0.010875 -0.011693 -0.012457 -0.013146 -0.013740 -0.014212 -0.014530 -0.014660 -0.014566 -0.014216 -0.013582 -0.012646 -0.011409 -0.009889 -0.008127 -0.006185 -0.004148 -0.002113 -0.000191 0.001512 0.002896 0.003878 0.004403 0.004448 0.004027 0.003194 0.002034 0.000664 -0.000782 -0.002162 -0.003340 -0.004197 -0.004642 -0.004620 -0.004112 -0.003141 -0.001761 -0.000053 0.001880 0.003931 0.005990 0.007956 0.009744 0.011290 0.012550 0.013505 0.014155 0.014514 0.014611 0.014480 0.014158 0.013679 0.013076 0.012378 0.011607 0.010784 0.009927 0.009052 0.008174 0.007307 0.006464 0.005660 0.004903 0.004204 0.003569 0.003001 0.002501 0.002067 0.001695 0.001380 0.001116 0.000898 0.000718 0.000572 0.000455 0.000360 0.000285 0.000225 0.000178 0.000141 0.000111 0.000088 0.000069 0.000055 0.000043 0.000034 0.000027 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000042 -0.000053 -0.000068 -0.000088 -0.000112 -0.000143 -0.000183 -0.000233 -0.000297 -0.000377 -0.000477 -0.000601 -0.000755 -0.000943 -0.001174 -0.001452 -0.001786 -0.002181 -0.002644 -0.003179 -0.003789 -0.004473 -0.005229 -0.006050 -0.006927 -0.007851 -0.008809 -0.009787 -0.010772 -0.011751 -0.012708 -0.013630 -0.014499 -0.015293 -0.015989 -0.016555 -0.016957 -0.017157 -0.017118 -0.016808 -0.016201 -0.015288 -0.014074 -0.012586 -0.010873 -0.009002 -0.007057 -0.005134 -0.003329 -0.001734 -0.000427 0.000535 0.001124 0.001343 0.001228 0.000847 0.000292 -0.000327 -0.000894 -0.001295 -0.001437 -0.001246 -0.000683 0.000259 0.001553 0.003143 0.004952 0.006887 0.008848 0.010740 0.012477 0.013989 0.015226 0.016160 0.016781 0.017102 0.017145 0.016943 0.016536 0.015962 0.015256 0.014450 0.013571 0.012640 0.011675 0.010693 0.009707 0.008731 0.007777 0.006860 0.005989 0.005176 0.004429 0.003752 0.003149 0.002619 0.002160 0.001768 0.001437 0.001160 0.000931 0.000743 0.000591 0.000469 0.000370 0.000293 0.000231 0.000182 0.000144 0.000113 0.000089 0.000070 0.000056 0.000044 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000042 -0.000054 -0.000070 -0.000089 -0.000114 -0.000146 -0.000187 -0.000239 -0.000304 -0.000386 -0.000489 -0.000618 -0.000776 -0.000972 -0.001211 -0.001500 -0.001847 -0.002260 -0.002744 -0.003304 -0.003944 -0.004664 -0.005462 -0.006332 -0.007267 -0.008256 -0.009288 -0.010351 -0.011434 -0.012522 -0.013605 -0.014668 -0.015697 -0.016672 -0.017569 -0.018358 -0.019006 -0.019471 -0.019715 -0.019699 -0.019392 -0.018773 -0.017839 -0.016603 -0.015099 -0.013382 -0.011522 -0.009601 -0.007706 -0.005921 -0.004321 -0.002964 -0.001882 -0.001084 -0.000548 -0.000224 -0.000039 0.000092 0.000264 0.000566 0.001074 0.001841 0.002893 0.004228 0.005813 0.007592 0.009491 0.011423 0.013300 0.015037 0.016563 0.017821 0.018775 0.019409 0.019727 0.019747 0.019502 0.019029 0.018372 0.017570 0.016659 0.015671 0.014630 0.013555 0.012464 0.011370 0.010286 0.009222 0.008193 0.007209 0.006280 0.005417 0.004626 0.003913 0.003279 0.002723 0.002242 0.001832 0.001487 0.001198 0.000960 0.000766 0.000608 0.000481 0.000380 0.000299 0.000236 0.000186 0.000146 0.000115 0.000091 0.000071 0.000056 0.000044 0.000035 0.000027 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000070 -0.000090 -0.000116 -0.000148 -0.000190 -0.000243 -0.000310 -0.000394 -0.000499 -0.000631 -0.000794 -0.000995 -0.001241 -0.001540 -0.001898 -0.002325 -0.002826 -0.003408 -0.004073 -0.004823 -0.005656 -0.006567 -0.007549 -0.008593 -0.009688 -0.010823 -0.011987 -0.013169 -0.014358 -0.015541 -0.016705 -0.017833 -0.018901 -0.019881 -0.020738 -0.021431 -0.021916 -0.022153 -0.022102 -0.021737 -0.021043 -0.020024 -0.018702 -0.017119 -0.015333 -0.013415 -0.011444 -0.009498 -0.007648 -0.005953 -0.004451 -0.003158 -0.002064 -0.001135 -0.000318 0.000456 0.001260 0.002165 0.003229 0.004489 0.005961 0.007632 0.009465 0.011405 0.013379 0.015308 0.017110 0.018713 0.020056 0.021095 0.021804 0.022180 0.022235 0.021997 0.021504 0.020799 0.019927 0.018930 0.017845 0.016701 0.015522 0.014327 0.013129 0.011941 0.010773 0.009637 0.008543 0.007502 0.006525 0.005619 0.004792 0.004048 0.003388 0.002810 0.002311 0.001887 0.001529 0.001231 0.000985 0.000784 0.000622 0.000491 0.000387 0.000305 0.000240 0.000189 0.000148 0.000117 0.000092 0.000072 0.000057 0.000045 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000034 -0.000043 -0.000055 -0.000071 -0.000091 -0.000117 -0.000150 -0.000192 -0.000246 -0.000314 -0.000400 -0.000507 -0.000641 -0.000808 -0.001013 -0.001265 -0.001571 -0.001938 -0.002376 -0.002891 -0.003489 -0.004174 -0.004947 -0.005807 -0.006749 -0.007768 -0.008854 -0.009998 -0.011189 -0.012417 -0.013672 -0.014943 -0.016220 -0.017491 -0.018739 -0.019942 -0.021072 -0.022093 -0.022965 -0.023642 -0.024078 -0.024230 -0.024066 -0.023563 -0.022715 -0.021538 -0.020061 -0.018335 -0.016421 -0.014391 -0.012318 -0.010271 -0.008310 -0.006476 -0.004792 -0.003258 -0.001852 -0.000535 0.000747 0.002051 0.003433 0.004936 0.006587 0.008390 0.010327 0.012357 0.014424 0.016457 0.018382 0.020125 0.021621 0.022818 0.023681 0.024196 0.024367 0.024213 0.023770 0.023080 0.022191 0.021149 0.019999 0.018776 0.017509 0.016222 0.014932 0.013650 0.012388 0.011156 0.009962 0.008818 0.007733 0.006717 0.005778 0.004923 0.004154 0.003473 0.002879 0.002366 0.001930 0.001562 0.001257 0.001005 0.000800 0.000633 0.000500 0.000394 0.000310 0.000243 0.000191 0.000150 0.000118 0.000093 0.000073 0.000057 0.000045 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000034 -0.000043 -0.000056 -0.000072 -0.000092 -0.000118 -0.000152 -0.000194 -0.000248 -0.000317 -0.000404 -0.000512 -0.000648 -0.000817 -0.001026 -0.001282 -0.001592 -0.001967 -0.002412 -0.002936 -0.003545 -0.004243 -0.005032 -0.005909 -0.006873 -0.007917 -0.009032 -0.010210 -0.011439 -0.012711 -0.014016 -0.015344 -0.016686 -0.018030 -0.019360 -0.020656 -0.021889 -0.023024 -0.024019 -0.024828 -0.025401 -0.025694 -0.025668 -0.025297 -0.024569 -0.023491 -0.022089 -0.020404 -0.018493 -0.016423 -0.014263 -0.012081 -0.009936 -0.007873 -0.005919 -0.004081 -0.002346 -0.000683 0.000949 0.002600 0.004312 0.006120 0.008042 0.010076 0.012198 0.014366 0.016522 0.018596 0.020519 0.022221 0.023642 0.024737 0.025479 0.025858 0.025885 0.025586 0.025000 0.024173 0.023155 0.021996 0.020739 0.019420 0.018069 0.016708 0.015352 0.014013 0.012700 0.011422 0.010189 0.009010 0.007894 0.006852 0.005890 0.005014 0.004229 0.003534 0.002927 0.002405 0.001960 0.001586 0.001276 0.001020 0.000811 0.000642 0.000507 0.000399 0.000313 0.000246 0.000193 0.000151 0.000119 0.000093 0.000073 0.000057 0.000045 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000034 -0.000044 -0.000056 -0.000072 -0.000093 -0.000119 -0.000152 -0.000195 -0.000250 -0.000319 -0.000406 -0.000515 -0.000652 -0.000822 -0.001033 -0.001291 -0.001605 -0.001982 -0.002432 -0.002961 -0.003576 -0.004280 -0.005076 -0.005962 -0.006936 -0.007992 -0.009122 -0.010316 -0.011565 -0.012860 -0.014190 -0.015546 -0.016921 -0.018302 -0.019674 -0.021017 -0.022303 -0.023495 -0.024553 -0.025428 -0.026071 -0.026435 -0.026480 -0.026175 -0.025508 -0.024482 -0.023117 -0.021454 -0.019546 -0.017455 -0.015252 -0.013001 -0.010763 -0.008584 -0.006493 -0.004500 -0.002597 -0.000758 0.001054 0.002882 0.004764 0.006730 0.008792 0.010946 0.013164 0.015405 0.017607 0.019705 0.021628 0.023310 0.024693 0.025736 0.026414 0.026723 0.026676 0.026301 0.025640 0.024742 0.023658 0.022438 0.021126 0.019758 0.018363 0.016963 0.015573 0.014204 0.012865 0.011564 0.010311 0.009113 0.007981 0.006925 0.005951 0.005065 0.004270 0.003567 0.002954 0.002426 0.001978 0.001600 0.001287 0.001028 0.000818 0.000647 0.000511 0.000402 0.000315 0.000247 0.000194 0.000152 0.000119 0.000093 0.000073 0.000057 0.000045 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000034 -0.000044 -0.000056 -0.000072 -0.000093 -0.000119 -0.000153 -0.000196 -0.000250 -0.000319 -0.000406 -0.000515 -0.000652 -0.000823 -0.001034 -0.001292 -0.001607 -0.001985 -0.002435 -0.002965 -0.003579 -0.004283 -0.005078 -0.005964 -0.006937 -0.007992 -0.009121 -0.010315 -0.011564 -0.012858 -0.014188 -0.015544 -0.016919 -0.018299 -0.019671 -0.021013 -0.022298 -0.023489 -0.024546 -0.025419 -0.026061 -0.026423 -0.026467 -0.026161 -0.025493 -0.024467 -0.023103 -0.021440 -0.019532 -0.017443 -0.015241 -0.012992 -0.010755 -0.008578 -0.006488 -0.004497 -0.002595 -0.000757 0.001056 0.002885 0.004769 0.006737 0.008803 0.010960 0.013184 0.015428 0.017635 0.019737 0.021663 0.023346 0.024730 0.025773 0.026450 0.026758 0.026708 0.026331 0.025668 0.024768 0.023682 0.022460 0.021146 0.019777 0.018381 0.016980 0.015589 0.014219 0.012879 0.011577 0.010323 0.009124 0.007992 0.006934 0.005959 0.005072 0.004276 0.003573 0.002959 0.002431 0.001981 0.001604 0.001289 0.001031 0.000820 0.000649 0.000512 0.000403 0.000316 0.000248 0.000194 0.000152 0.000119 0.000093 0.000073 0.000057 0.000045 0.000035 0.000028 0.000022 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000056 -0.000073 -0.000093 -0.000119 -0.000153 -0.000195 -0.000249 -0.000318 -0.000404 -0.000513 -0.000650 -0.000819 -0.001029 -0.001286 -0.001599 -0.001975 -0.002422 -0.002947 -0.003555 -0.004252 -0.005038 -0.005914 -0.006875 -0.007916 -0.009030 -0.010206 -0.011435 -0.012706 -0.014010 -0.015337 -0.016678 -0.018020 -0.019349 -0.020642 -0.021873 -0.023005 -0.023996 -0.024800 -0.025369 -0.025657 -0.025628 -0.025253 -0.024524 -0.023446 -0.022044 -0.020361 -0.018453 -0.016386 -0.014231 -0.012053 -0.009913 -0.007855 -0.005906 -0.004072 -0.002340 -0.000679 0.000955 0.002608 0.004326 0.006142 0.008075 0.010120 0.012255 0.014436 0.016604 0.018690 0.020621 0.022328 0.023751 0.024846 0.025585 0.025960 0.025981 0.025675 0.025082 0.024248 0.023224 0.022060 0.020798 0.019476 0.018122 0.016757 0.015398 0.014056 0.012740 0.011460 0.010224 0.009042 0.007923 0.006878 0.005913 0.005035 0.004247 0.003550 0.002941 0.002417 0.001971 0.001596 0.001284 0.001027 0.000817 0.000647 0.000511 0.000402 0.000315 0.000247 0.000193 0.000151 0.000118 0.000093 0.000072 0.000057 0.000044 0.000035 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000056 -0.000072 -0.000093 -0.000119 -0.000152 -0.000194 -0.000248 -0.000315 -0.000401 -0.000509 -0.000643 -0.000811 -0.001018 -0.001272 -0.001581 -0.001951 -0.002391 -0.002907 -0.003505 -0.004188 -0.004958 -0.005813 -0.006752 -0.007767 -0.008850 -0.009992 -0.011182 -0.012408 -0.013662 -0.014931 -0.016207 -0.017474 -0.018719 -0.019917 -0.021042 -0.022058 -0.022923 -0.023592 -0.024020 -0.024166 -0.023995 -0.023487 -0.022638 -0.021460 -0.019985 -0.018262 -0.016354 -0.014330 -0.012263 -0.010224 -0.008270 -0.006444 -0.004768 -0.003241 -0.001840 -0.000525 0.000757 0.002066 0.003457 0.004973 0.006640 0.008462 0.010419 0.012470 0.014557 0.016608 0.018546 0.020298 0.021798 0.022995 0.023854 0.024362 0.024523 0.024359 0.023904 0.023203 0.022304 0.021253 0.020095 0.018865 0.017593 0.016301 0.015006 0.013720 0.012453 0.011216 0.010017 0.008868 0.007779 0.006758 0.005815 0.004955 0.004183 0.003498 0.002901 0.002385 0.001947 0.001577 0.001270 0.001016 0.000809 0.000641 0.000506 0.000398 0.000313 0.000245 0.000192 0.000150 0.000117 0.000092 0.000072 0.000056 0.000044 0.000034 0.000027 0.000021 0.000017 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000056 -0.000072 -0.000092 -0.000118 -0.000151 -0.000192 -0.000245 -0.000312 -0.000396 -0.000502 -0.000634 -0.000798 -0.001002 -0.001250 -0.001552 -0.001915 -0.002344 -0.002847 -0.003429 -0.004092 -0.004838 -0.005666 -0.006571 -0.007548 -0.008587 -0.009679 -0.010812 -0.011974 -0.013154 -0.014339 -0.015519 -0.016679 -0.017801 -0.018863 -0.019835 -0.020683 -0.021366 -0.021841 -0.022066 -0.022006 -0.021632 -0.020933 -0.019911 -0.018590 -0.017011 -0.015231 -0.013321 -0.011359 -0.009422 -0.007582 -0.005897 -0.004406 -0.003123 -0.002038 -0.001116 -0.000302 0.000473 0.001284 0.002200 0.003280 0.004561 0.006057 0.007754 0.009616 0.011582 0.013579 0.015525 0.017340 0.018950 0.020293 0.021327 0.022028 0.022392 0.022433 0.022179 0.021671 0.020952 0.020068 0.019060 0.017965 0.016813 0.015627 0.014425 0.013220 0.012025 0.010851 0.009708 0.008608 0.007561 0.006577 0.005666 0.004834 0.004085 0.003420 0.002838 0.002336 0.001909 0.001548 0.001248 0.000999 0.000796 0.000632 0.000499 0.000393 0.000308 0.000242 0.000189 0.000148 0.000116 0.000090 0.000070 0.000055 0.000043 0.000034 0.000026 0.000021 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000034 -0.000044 -0.000056 -0.000072 -0.000091 -0.000117 -0.000149 -0.000190 -0.000241 -0.000307 -0.000389 -0.000492 -0.000621 -0.000782 -0.000980 -0.001221 -0.001515 -0.001866 -0.002281 -0.002768 -0.003328 -0.003966 -0.004682 -0.005474 -0.006338 -0.007266 -0.008249 -0.009277 -0.010337 -0.011416 -0.012501 -0.013580 -0.014638 -0.015660 -0.016627 -0.017514 -0.018293 -0.018928 -0.019381 -0.019611 -0.019581 -0.019261 -0.018633 -0.017692 -0.016454 -0.014953 -0.013242 -0.011391 -0.009481 -0.007597 -0.005825 -0.004238 -0.002893 -0.001825 -0.001039 -0.000513 -0.000197 -0.000016 0.000116 0.000295 0.000610 0.001136 0.001927 0.003008 0.004374 0.005992 0.007803 0.009730 0.011685 0.013577 0.015324 0.016851 0.018104 0.019048 0.019669 0.019969 0.019972 0.019708 0.019218 0.018545 0.017729 0.016806 0.015807 0.014756 0.013673 0.012573 0.011470 0.010378 0.009306 0.008269 0.007277 0.006341 0.005471 0.004674 0.003955 0.003316 0.002756 0.002272 0.001858 0.001509 0.001218 0.000977 0.000779 0.000619 0.000489 0.000385 0.000302 0.000237 0.000185 0.000145 0.000113 0.000088 0.000069 0.000054 0.000042 0.000033 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000034 -0.000043 -0.000055 -0.000071 -0.000090 -0.000115 -0.000146 -0.000186 -0.000237 -0.000300 -0.000381 -0.000481 -0.000606 -0.000761 -0.000952 -0.001186 -0.001468 -0.001806 -0.002205 -0.002670 -0.003206 -0.003814 -0.004494 -0.005243 -0.006057 -0.006927 -0.007844 -0.008796 -0.009769 -0.010750 -0.011723 -0.012675 -0.013590 -0.014450 -0.015234 -0.015917 -0.016469 -0.016856 -0.017039 -0.016984 -0.016657 -0.016036 -0.015111 -0.013891 -0.012402 -0.010693 -0.008831 -0.006899 -0.004990 -0.003200 -0.001620 -0.000329 0.000618 0.001192 0.001397 0.001271 0.000881 0.000321 -0.000297 -0.000856 -0.001245 -0.001366 -0.001150 -0.000556 0.000420 0.001751 0.003377 0.005219 0.007180 0.009161 0.011064 0.012804 0.014312 0.015539 0.016458 0.017062 0.017362 0.017384 0.017163 0.016737 0.016146 0.015426 0.014607 0.013716 0.012773 0.011798 0.010805 0.009809 0.008823 0.007860 0.006934 0.006056 0.005235 0.004481 0.003799 0.003190 0.002656 0.002193 0.001796 0.001461 0.001181 0.000949 0.000758 0.000602 0.000477 0.000376 0.000295 0.000231 0.000181 0.000142 0.000111 0.000086 0.000067 0.000053 0.000041 0.000032 0.000025 0.000020 0.000016 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000043 -0.000054 -0.000069 -0.000089 -0.000113 -0.000143 -0.000182 -0.000231 -0.000293 -0.000370 -0.000467 -0.000588 -0.000737 -0.000920 -0.001144 -0.001414 -0.001736 -0.002115 -0.002557 -0.003064 -0.003638 -0.004277 -0.004978 -0.005735 -0.006540 -0.007382 -0.008248 -0.009124 -0.009994 -0.010842 -0.011652 -0.012407 -0.013085 -0.013667 -0.014123 -0.014424 -0.014536 -0.014424 -0.014054 -0.013401 -0.012449 -0.011201 -0.009675 -0.007912 -0.005977 -0.003952 -0.001933 -0.000028 0.001657 0.003022 0.003986 0.004494 0.004523 0.004088 0.003241 0.002072 0.000697 -0.000749 -0.002122 -0.003287 -0.004125 -0.004544 -0.004489 -0.003946 -0.002935 -0.001516 0.000228 0.002192 0.004266 0.006339 0.008310 0.010096 0.011632 0.012878 0.013815 0.014443 0.014781 0.014856 0.014705 0.014364 0.013868 0.013250 0.012537 0.011753 0.010918 0.010048 0.009161 0.008272 0.007394 0.006542 0.005729 0.004965 0.004260 0.003619 0.003045 0.002540 0.002101 0.001725 0.001406 0.001138 0.000916 0.000733 0.000583 0.000462 0.000365 0.000287 0.000225 0.000176 0.000138 0.000107 0.000084 0.000065 0.000051 0.000040 0.000031 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000068 -0.000086 -0.000110 -0.000140 -0.000177 -0.000225 -0.000284 -0.000359 -0.000452 -0.000567 -0.000710 -0.000884 -0.001097 -0.001353 -0.001657 -0.002016 -0.002431 -0.002907 -0.003442 -0.004037 -0.004685 -0.005381 -0.006114 -0.006875 -0.007647 -0.008417 -0.009167 -0.009881 -0.010538 -0.011121 -0.011607 -0.011972 -0.012188 -0.012223 -0.012046 -0.011621 -0.010922 -0.009927 -0.008630 -0.007043 -0.005199 -0.003153 -0.000984 0.001210 0.003316 0.005213 0.006784 0.007920 0.008537 0.008580 0.008033 0.006923 0.005319 0.003330 0.001096 -0.001221 -0.003452 -0.005435 -0.007028 -0.008118 -0.008634 -0.008549 -0.007880 -0.006683 -0.005047 -0.003085 -0.000918 0.001328 0.003538 0.005612 0.007471 0.009058 0.010343 0.011316 0.011985 0.012374 0.012512 0.012436 0.012180 0.011776 0.011255 0.010641 0.009956 0.009221 0.008452 0.007667 0.006882 0.006111 0.005369 0.004667 0.004015 0.003420 0.002885 0.002412 0.002000 0.001645 0.001344 0.001090 0.000879 0.000705 0.000562 0.000446 0.000352 0.000277 0.000218 0.000171 0.000133 0.000104 0.000081 0.000063 0.000050 0.000039 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000084 -0.000107 -0.000135 -0.000172 -0.000217 -0.000274 -0.000346 -0.000434 -0.000544 -0.000680 -0.000845 -0.001045 -0.001286 -0.001572 -0.001907 -0.002295 -0.002736 -0.003231 -0.003778 -0.004370 -0.005000 -0.005659 -0.006333 -0.007007 -0.007666 -0.008291 -0.008864 -0.009363 -0.009768 -0.010055 -0.010199 -0.010169 -0.009934 -0.009462 -0.008723 -0.007690 -0.006352 -0.004709 -0.002784 -0.000623 0.001705 0.004105 0.006464 0.008652 0.010536 0.011986 0.012886 0.013148 0.012719 0.011588 0.009794 0.007424 0.004605 0.001504 -0.001694 -0.004793 -0.007604 -0.009961 -0.011732 -0.012828 -0.013212 -0.012892 -0.011926 -0.010406 -0.008452 -0.006199 -0.003784 -0.001338 0.001021 0.003201 0.005130 0.006765 0.008084 0.009088 0.009794 0.010227 0.010421 0.010410 0.010228 0.009904 0.009467 0.008939 0.008343 0.007699 0.007024 0.006336 0.005651 0.004984 0.004348 0.003753 0.003206 0.002713 0.002274 0.001891 0.001559 0.001277 0.001038 0.000839 0.000674 0.000538 0.000428 0.000339 0.000267 0.000210 0.000165 0.000129 0.000101 0.000079 0.000061 0.000048 0.000038 0.000029 0.000023 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000050 -0.000064 -0.000081 -0.000103 -0.000131 -0.000165 -0.000209 -0.000263 -0.000331 -0.000416 -0.000520 -0.000647 -0.000803 -0.000991 -0.001216 -0.001482 -0.001793 -0.002151 -0.002557 -0.003009 -0.003505 -0.004039 -0.004602 -0.005183 -0.005768 -0.006342 -0.006888 -0.007385 -0.007815 -0.008155 -0.008382 -0.008472 -0.008395 -0.008122 -0.007622 -0.006863 -0.005816 -0.004461 -0.002790 -0.000814 0.001435 0.003900 0.006495 0.009114 0.011625 0.013886 0.015750 0.017076 0.017740 0.017651 0.016757 0.015055 0.012594 0.009476 0.005850 0.001904 -0.002151 -0.006095 -0.009712 -0.012815 -0.015251 -0.016916 -0.017760 -0.017788 -0.017054 -0.015655 -0.013718 -0.011388 -0.008817 -0.006151 -0.003521 -0.001035 0.001222 0.003193 0.004848 0.006178 0.007192 0.007915 0.008375 0.008607 0.008645 0.008519 0.008259 0.007891 0.007437 0.006919 0.006357 0.005769 0.005172 0.004583 0.004015 0.003479 0.002983 0.002532 0.002129 0.001775 0.001468 0.001206 0.000983 0.000796 0.000641 0.000514 0.000409 0.000325 0.000257 0.000202 0.000159 0.000124 0.000097 0.000076 0.000059 0.000046 0.000036 0.000029 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000062 -0.000078 -0.000099 -0.000125 -0.000159 -0.000200 -0.000252 -0.000316 -0.000396 -0.000494 -0.000613 -0.000759 -0.000934 -0.001142 -0.001388 -0.001674 -0.002002 -0.002371 -0.002780 -0.003225 -0.003699 -0.004194 -0.004696 -0.005192 -0.005665 -0.006098 -0.006469 -0.006759 -0.006943 -0.006997 -0.006894 -0.006606 -0.006102 -0.005350 -0.004319 -0.002983 -0.001327 0.000652 0.002936 0.005484 0.008225 0.011064 0.013877 0.016523 0.018843 0.020679 0.021878 0.022314 0.021889 0.020554 0.018312 0.015223 0.011403 0.007021 0.002283 -0.002575 -0.007309 -0.011684 -0.015487 -0.018549 -0.020752 -0.022035 -0.022396 -0.021889 -0.020614 -0.018703 -0.016314 -0.013608 -0.010745 -0.007869 -0.005104 -0.002547 -0.000264 0.001702 0.003335 0.004641 0.005637 0.006351 0.006816 0.007066 0.007133 0.007047 0.006834 0.006521 0.006129 0.005679 0.005192 0.004684 0.004174 0.003674 0.003198 0.002753 0.002346 0.001980 0.001657 0.001375 0.001132 0.000926 0.000752 0.000607 0.000488 0.000390 0.000310 0.000245 0.000194 0.000152 0.000119 0.000094 0.000073 0.000057 0.000045 0.000035 0.000028 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000029 -0.000036 -0.000046 -0.000059 -0.000075 -0.000095 -0.000120 -0.000151 -0.000191 -0.000240 -0.000300 -0.000375 -0.000466 -0.000578 -0.000713 -0.000875 -0.001067 -0.001293 -0.001553 -0.001850 -0.002183 -0.002548 -0.002942 -0.003357 -0.003783 -0.004207 -0.004615 -0.004990 -0.005313 -0.005562 -0.005716 -0.005751 -0.005641 -0.005359 -0.004874 -0.004156 -0.003172 -0.001894 -0.000299 0.001628 0.003881 0.006437 0.009245 0.012227 0.015274 0.018252 0.021006 0.023367 0.025165 0.026241 0.026459 0.025723 0.023984 0.021251 0.017594 0.013142 0.008078 0.002629 -0.002951 -0.008396 -0.013452 -0.017887 -0.021517 -0.024210 -0.025895 -0.026566 -0.026276 -0.025124 -0.023252 -0.020822 -0.018008 -0.014981 -0.011897 -0.008890 -0.006070 -0.003513 -0.001270 0.000636 0.002204 0.003450 0.004397 0.005079 0.005527 0.005776 0.005855 0.005792 0.005614 0.005345 0.005005 0.004616 0.004196 0.003763 0.003332 0.002915 0.002521 0.002158 0.001829 0.001536 0.001279 0.001057 0.000867 0.000706 0.000572 0.000461 0.000369 0.000294 0.000234 0.000185 0.000146 0.000115 0.000090 0.000071 0.000055 0.000043 0.000034 0.000027 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000035 -0.000044 -0.000056 -0.000071 -0.000090 -0.000114 -0.000144 -0.000181 -0.000227 -0.000284 -0.000353 -0.000439 -0.000542 -0.000667 -0.000816 -0.000992 -0.001197 -0.001432 -0.001699 -0.001995 -0.002318 -0.002661 -0.003018 -0.003377 -0.003726 -0.004049 -0.004329 -0.004547 -0.004681 -0.004708 -0.004605 -0.004344 -0.003898 -0.003235 -0.002326 -0.001139 0.000355 0.002175 0.004332 0.006818 0.009601 0.012624 0.015801 0.019014 0.022119 0.024951 0.027331 0.029081 0.030035 0.030055 0.029041 0.026946 0.023785 0.019636 0.014638 0.008989 0.002931 -0.003267 -0.009322 -0.014962 -0.019943 -0.024065 -0.027185 -0.029226 -0.030176 -0.030086 -0.029057 -0.027235 -0.024789 -0.021900 -0.018747 -0.015498 -0.012296 -0.009259 -0.006474 -0.003997 -0.001858 -0.000062 0.001402 0.002556 0.003432 0.004060 0.004475 0.004706 0.004784 0.004734 0.004580 0.004345 0.004051 0.003716 0.003358 0.002993 0.002634 0.002291 0.001970 0.001678 0.001415 0.001183 0.000981 0.000808 0.000660 0.000537 0.000434 0.000349 0.000279 0.000222 0.000176 0.000139 0.000110 0.000087 0.000068 0.000053 0.000042 0.000033 0.000026 0.000021 0.000016 0.000013 0.000011 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000026 -0.000033 -0.000042 -0.000053 -0.000068 -0.000086 -0.000108 -0.000136 -0.000171 -0.000214 -0.000267 -0.000332 -0.000411 -0.000506 -0.000620 -0.000757 -0.000916 -0.001101 -0.001313 -0.001550 -0.001811 -0.002092 -0.002387 -0.002687 -0.002983 -0.003260 -0.003502 -0.003693 -0.003813 -0.003840 -0.003752 -0.003523 -0.003127 -0.002536 -0.001720 -0.000647 0.000712 0.002385 0.004389 0.006731 0.009400 0.012359 0.015545 0.018866 0.022197 0.025386 0.028261 0.030637 0.032329 0.033167 0.033009 0.031755 0.029362 0.025847 0.021295 0.015854 0.009732 0.003182 -0.003514 -0.010060 -0.016174 -0.021599 -0.026124 -0.029599 -0.031941 -0.033133 -0.033223 -0.032316 -0.030556 -0.028118 -0.025189 -0.021956 -0.018590 -0.015246 -0.012046 -0.009084 -0.006422 -0.004095 -0.002112 -0.000466 0.000864 0.001906 0.002692 0.003254 0.003623 0.003827 0.003894 0.003848 0.003711 0.003505 0.003251 0.002965 0.002664 0.002360 0.002065 0.001786 0.001529 0.001295 0.001088 0.000906 0.000749 0.000615 0.000501 0.000406 0.000328 0.000263 0.000211 0.000168 0.000133 0.000105 0.000083 0.000065 0.000051 0.000040 0.000032 0.000025 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000040 -0.000051 -0.000064 -0.000081 -0.000102 -0.000128 -0.000161 -0.000201 -0.000250 -0.000310 -0.000382 -0.000470 -0.000575 -0.000698 -0.000842 -0.001008 -0.001196 -0.001405 -0.001633 -0.001874 -0.002123 -0.002371 -0.002606 -0.002816 -0.002984 -0.003093 -0.003123 -0.003054 -0.002862 -0.002523 -0.002011 -0.001297 -0.000352 0.000854 0.002350 0.004162 0.006306 0.008785 0.011584 0.014664 0.017958 0.021367 0.024765 0.027993 0.030875 0.033222 0.034846 0.035573 0.035261 0.033811 0.031181 0.027393 0.022535 0.016763 0.010290 0.003377 -0.003686 -0.010597 -0.017062 -0.022820 -0.027652 -0.031404 -0.033985 -0.035377 -0.035626 -0.034835 -0.033150 -0.030747 -0.027817 -0.024548 -0.021119 -0.017688 -0.014381 -0.011298 -0.008504 -0.006038 -0.003913 -0.002124 -0.000654 0.000526 0.001444 0.002132 0.002620 0.002937 0.003109 0.003159 0.003112 0.002988 0.002808 0.002589 0.002348 0.002097 0.001848 0.001608 0.001384 0.001179 0.000995 0.000832 0.000691 0.000569 0.000466 0.000380 0.000307 0.000248 0.000199 0.000159 0.000127 0.000100 0.000079 0.000063 0.000049 0.000039 0.000031 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000060 -0.000076 -0.000096 -0.000120 -0.000151 -0.000188 -0.000233 -0.000288 -0.000355 -0.000435 -0.000530 -0.000641 -0.000771 -0.000918 -0.001084 -0.001267 -0.001463 -0.001667 -0.001873 -0.002072 -0.002252 -0.002400 -0.002501 -0.002535 -0.002486 -0.002332 -0.002050 -0.001618 -0.001009 -0.000195 0.000851 0.002159 0.003756 0.005666 0.007904 0.010469 0.013345 0.016490 0.019834 0.023277 0.026689 0.029910 0.032762 0.035055 0.036599 0.037222 0.036782 0.035182 0.032381 0.028404 0.023342 0.017353 0.010655 0.003512 -0.003783 -0.010924 -0.017615 -0.023591 -0.028631 -0.032575 -0.035333 -0.036882 -0.037266 -0.036586 -0.034987 -0.032645 -0.029750 -0.026494 -0.023055 -0.019592 -0.016237 -0.013089 -0.010217 -0.007663 -0.005442 -0.003551 -0.001975 -0.000690 0.000333 0.001125 0.001713 0.002125 0.002388 0.002524 0.002557 0.002507 0.002394 0.002236 0.002050 0.001848 0.001641 0.001438 0.001246 0.001067 0.000905 0.000761 0.000635 0.000525 0.000432 0.000353 0.000287 0.000232 0.000187 0.000150 0.000120 0.000096 0.000076 0.000060 0.000047 0.000037 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000022 -0.000028 -0.000036 -0.000045 -0.000057 -0.000072 -0.000090 -0.000113 -0.000140 -0.000175 -0.000216 -0.000267 -0.000328 -0.000400 -0.000486 -0.000586 -0.000702 -0.000832 -0.000978 -0.001135 -0.001302 -0.001473 -0.001640 -0.001794 -0.001925 -0.002018 -0.002058 -0.002028 -0.001909 -0.001683 -0.001327 -0.000818 -0.000131 0.000758 0.001879 0.003258 0.004920 0.006888 0.009173 0.011776 0.014676 0.017831 0.021170 0.024591 0.027966 0.031135 0.033921 0.036135 0.037591 0.038118 0.037576 0.035871 0.032964 0.028881 0.023715 0.017625 0.010828 0.003587 -0.003805 -0.011045 -0.017837 -0.023916 -0.029063 -0.033119 -0.035989 -0.037651 -0.038145 -0.037569 -0.036067 -0.033811 -0.030988 -0.027789 -0.024391 -0.020953 -0.017605 -0.014448 -0.011551 -0.008958 -0.006686 -0.004735 -0.003090 -0.001731 -0.000629 0.000241 0.000909 0.001400 0.001739 0.001949 0.002050 0.002065 0.002013 0.001910 0.001773 0.001615 0.001447 0.001278 0.001115 0.000961 0.000820 0.000693 0.000580 0.000483 0.000399 0.000327 0.000267 0.000217 0.000176 0.000141 0.000113 0.000091 0.000072 0.000057 0.000045 0.000036 0.000028 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000042 -0.000053 -0.000067 -0.000084 -0.000105 -0.000131 -0.000162 -0.000200 -0.000246 -0.000301 -0.000367 -0.000444 -0.000534 -0.000636 -0.000751 -0.000877 -0.001012 -0.001152 -0.001292 -0.001425 -0.001540 -0.001627 -0.001671 -0.001659 -0.001574 -0.001398 -0.001112 -0.000695 -0.000127 0.000616 0.001560 0.002728 0.004147 0.005840 0.007827 0.010119 0.012712 0.015586 0.018699 0.021980 0.025329 0.028618 0.031693 0.034379 0.036493 0.037852 0.038290 0.037672 0.035905 0.032955 0.028847 0.023674 0.017593 0.010817 0.003604 -0.003757 -0.010969 -0.017742 -0.023816 -0.028976 -0.033063 -0.035984 -0.037715 -0.038295 -0.037817 -0.036420 -0.034272 -0.031555 -0.028456 -0.025147 -0.021785 -0.018497 -0.015382 -0.012511 -0.009926 -0.007646 -0.005673 -0.003994 -0.002591 -0.001439 -0.000512 0.000216 0.000768 0.001168 0.001438 0.001598 0.001669 0.001668 0.001613 0.001519 0.001401 0.001268 0.001129 0.000992 0.000861 0.000739 0.000628 0.000529 0.000442 0.000367 0.000302 0.000248 0.000202 0.000164 0.000133 0.000107 0.000085 0.000068 0.000054 0.000043 0.000034 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000032 -0.000040 -0.000050 -0.000063 -0.000078 -0.000097 -0.000121 -0.000150 -0.000184 -0.000226 -0.000276 -0.000335 -0.000404 -0.000484 -0.000574 -0.000674 -0.000783 -0.000898 -0.001014 -0.001127 -0.001229 -0.001310 -0.001359 -0.001363 -0.001307 -0.001177 -0.000954 -0.000621 -0.000159 0.000452 0.001233 0.002208 0.003400 0.004831 0.006524 0.008495 0.010754 0.013295 0.016099 0.019123 0.022298 0.025528 0.028689 0.031631 0.034188 0.036181 0.037436 0.037794 0.037123 0.035336 0.032400 0.028342 0.023250 0.017278 0.010633 0.003565 -0.003647 -0.010715 -0.017359 -0.023327 -0.028410 -0.032455 -0.035370 -0.037130 -0.037772 -0.037385 -0.036099 -0.034079 -0.031498 -0.028535 -0.025360 -0.022119 -0.018939 -0.015914 -0.013114 -0.010579 -0.008331 -0.006372 -0.004691 -0.003273 -0.002095 -0.001134 -0.000366 0.000231 0.000677 0.000995 0.001202 0.001318 0.001361 0.001347 0.001291 0.001207 0.001104 0.000993 0.000879 0.000769 0.000664 0.000567 0.000480 0.000403 0.000336 0.000278 0.000229 0.000188 0.000153 0.000124 0.000100 0.000080 0.000064 0.000051 0.000041 0.000032 0.000026 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000038 -0.000047 -0.000059 -0.000073 -0.000090 -0.000112 -0.000138 -0.000169 -0.000207 -0.000252 -0.000305 -0.000366 -0.000437 -0.000516 -0.000603 -0.000696 -0.000793 -0.000889 -0.000978 -0.001053 -0.001105 -0.001123 -0.001093 -0.001002 -0.000836 -0.000577 -0.000210 0.000283 0.000921 0.001723 0.002710 0.003902 0.005321 0.006985 0.008910 0.011101 0.013554 0.016248 0.019142 0.022171 0.025241 0.028236 0.031014 0.033416 0.035273 0.036419 0.036702 0.036001 0.034231 0.031361 0.027417 0.022486 0.016713 0.010296 0.003475 -0.003484 -0.010305 -0.016723 -0.022496 -0.027423 -0.031360 -0.034217 -0.035971 -0.036653 -0.036347 -0.035179 -0.033302 -0.030882 -0.028088 -0.025082 -0.022003 -0.018971 -0.016077 -0.013386 -0.010940 -0.008758 -0.006844 -0.005191 -0.003784 -0.002603 -0.001628 -0.000838 -0.000213 0.000266 0.000618 0.000862 0.001015 0.001093 0.001113 0.001088 0.001033 0.000957 0.000869 0.000777 0.000684 0.000594 0.000511 0.000435 0.000367 0.000307 0.000255 0.000211 0.000173 0.000142 0.000115 0.000093 0.000075 0.000060 0.000048 0.000038 0.000030 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000023 -0.000029 -0.000035 -0.000044 -0.000055 -0.000068 -0.000083 -0.000103 -0.000127 -0.000155 -0.000189 -0.000230 -0.000277 -0.000331 -0.000393 -0.000462 -0.000537 -0.000616 -0.000697 -0.000775 -0.000844 -0.000898 -0.000925 -0.000917 -0.000861 -0.000743 -0.000550 -0.000266 0.000123 0.000635 0.001285 0.002092 0.003072 0.004246 0.005630 0.007242 0.009093 0.011189 0.013523 0.016075 0.018806 0.021654 0.024533 0.027333 0.029920 0.032146 0.033854 0.034887 0.035105 0.034391 0.032669 0.029909 0.026136 0.021432 0.015933 0.009827 0.003340 -0.003277 -0.009766 -0.015874 -0.021376 -0.026082 -0.029854 -0.032610 -0.034324 -0.035026 -0.034795 -0.033747 -0.032025 -0.029785 -0.027187 -0.024378 -0.021493 -0.018643 -0.015913 -0.013364 -0.011037 -0.008950 -0.007109 -0.005508 -0.004134 -0.002971 -0.002001 -0.001206 -0.000567 -0.000069 0.000307 0.000577 0.000757 0.000862 0.000909 0.000911 0.000880 0.000826 0.000759 0.000684 0.000607 0.000531 0.000459 0.000393 0.000333 0.000280 0.000234 0.000194 0.000160 0.000131 0.000107 0.000087 0.000070 0.000056 0.000045 0.000036 0.000029 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000051 -0.000063 -0.000077 -0.000095 -0.000116 -0.000142 -0.000172 -0.000208 -0.000250 -0.000299 -0.000353 -0.000413 -0.000477 -0.000544 -0.000611 -0.000674 -0.000726 -0.000761 -0.000769 -0.000741 -0.000665 -0.000527 -0.000316 -0.000016 0.000385 0.000903 0.001553 0.002349 0.003308 0.004446 0.005778 0.007317 0.009073 0.011050 0.013242 0.015627 0.018170 0.020812 0.023475 0.026056 0.028434 0.030470 0.032019 0.032939 0.033097 0.032388 0.030740 0.028125 0.024568 0.020144 0.014980 0.009251 0.003167 -0.003039 -0.009125 -0.014858 -0.020028 -0.024458 -0.028020 -0.030637 -0.032285 -0.032990 -0.032826 -0.031899 -0.030340 -0.028295 -0.025909 -0.023322 -0.020655 -0.018011 -0.015469 -0.013088 -0.010904 -0.008935 -0.007189 -0.005660 -0.004338 -0.003211 -0.002262 -0.001476 -0.000837 -0.000331 0.000057 0.000343 0.000542 0.000668 0.000735 0.000758 0.000746 0.000711 0.000660 0.000601 0.000537 0.000473 0.000412 0.000354 0.000302 0.000255 0.000214 0.000178 0.000147 0.000121 0.000099 0.000081 0.000065 0.000052 0.000042 0.000034 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000071 -0.000087 -0.000106 -0.000129 -0.000157 -0.000189 -0.000226 -0.000269 -0.000316 -0.000368 -0.000423 -0.000480 -0.000535 -0.000584 -0.000623 -0.000643 -0.000636 -0.000592 -0.000501 -0.000351 -0.000129 0.000177 0.000580 0.001094 0.001732 0.002506 0.003431 0.004519 0.005783 0.007234 0.008880 0.010722 0.012753 0.014953 0.017290 0.019710 0.022140 0.024488 0.026644 0.028481 0.029868 0.030674 0.030780 0.030088 0.028533 0.026092 0.022784 0.018680 0.013896 0.008593 0.002964 -0.002778 -0.008411 -0.013720 -0.018512 -0.022625 -0.025943 -0.028393 -0.029953 -0.030648 -0.030542 -0.029734 -0.028342 -0.026500 -0.024339 -0.021986 -0.019553 -0.017132 -0.014798 -0.012602 -0.010578 -0.008745 -0.007109 -0.005668 -0.004415 -0.003337 -0.002422 -0.001658 -0.001031 -0.000528 -0.000137 0.000157 0.000367 0.000506 0.000589 0.000627 0.000631 0.000611 0.000574 0.000527 0.000475 0.000422 0.000369 0.000319 0.000273 0.000232 0.000195 0.000163 0.000135 0.000112 0.000092 0.000075 0.000061 0.000049 0.000039 0.000032 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000053 -0.000065 -0.000080 -0.000097 -0.000118 -0.000142 -0.000171 -0.000204 -0.000241 -0.000283 -0.000328 -0.000375 -0.000422 -0.000467 -0.000506 -0.000533 -0.000541 -0.000523 -0.000469 -0.000369 -0.000212 0.000014 0.000319 0.000717 0.001218 0.001833 0.002575 0.003455 0.004482 0.005668 0.007020 0.008543 0.010238 0.012098 0.014104 0.016224 0.018412 0.020601 0.022710 0.024637 0.026272 0.027496 0.028191 0.028251 0.027587 0.026141 0.023890 0.020855 0.017097 0.012724 0.007879 0.002738 -0.002505 -0.007651 -0.012503 -0.016886 -0.020656 -0.023705 -0.025968 -0.027425 -0.028097 -0.028043 -0.027350 -0.026126 -0.024488 -0.022557 -0.020446 -0.018254 -0.016067 -0.013949 -0.011948 -0.010096 -0.008410 -0.006897 -0.005556 -0.004381 -0.003364 -0.002494 -0.001762 -0.001157 -0.000667 -0.000281 0.000013 0.000228 0.000375 0.000467 0.000517 0.000532 0.000524 0.000499 0.000463 0.000420 0.000375 0.000330 0.000287 0.000247 0.000210 0.000178 0.000149 0.000124 0.000103 0.000085 0.000069 0.000056 0.000046 0.000037 0.000029 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000033 -0.000040 -0.000049 -0.000060 -0.000073 -0.000088 -0.000107 -0.000129 -0.000155 -0.000184 -0.000217 -0.000253 -0.000292 -0.000332 -0.000372 -0.000408 -0.000438 -0.000456 -0.000455 -0.000429 -0.000368 -0.000263 -0.000104 0.000119 0.000418 0.000802 0.001282 0.001868 0.002570 0.003396 0.004355 0.005454 0.006699 0.008094 0.009636 0.011320 0.013126 0.015027 0.016981 0.018928 0.020796 0.022497 0.023932 0.024996 0.025585 0.025604 0.024975 0.023646 0.021598 0.018848 0.015451 0.011504 0.007134 0.002499 -0.002229 -0.006869 -0.011248 -0.015207 -0.018618 -0.021384 -0.023448 -0.024791 -0.025432 -0.025422 -0.024839 -0.023778 -0.022343 -0.020640 -0.018770 -0.016822 -0.014869 -0.012971 -0.011171 -0.009495 -0.007962 -0.006578 -0.005344 -0.004257 -0.003308 -0.002493 -0.001801 -0.001225 -0.000755 -0.000381 -0.000093 0.000120 0.000270 0.000368 0.000425 0.000449 0.000450 0.000433 0.000406 0.000372 0.000334 0.000296 0.000258 0.000223 0.000191 0.000162 0.000136 0.000114 0.000095 0.000078 0.000064 0.000052 0.000042 0.000034 0.000028 0.000022 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000045 -0.000055 -0.000067 -0.000081 -0.000097 -0.000117 -0.000140 -0.000166 -0.000194 -0.000226 -0.000259 -0.000294 -0.000327 -0.000357 -0.000379 -0.000390 -0.000383 -0.000351 -0.000287 -0.000181 -0.000025 0.000192 0.000478 0.000843 0.001297 0.001848 0.002503 0.003269 0.004154 0.005162 0.006297 0.007560 0.008949 0.010456 0.012065 0.013750 0.015473 0.017183 0.018818 0.020298 0.021540 0.022450 0.022939 0.022924 0.022336 0.021129 0.019287 0.016825 0.013793 0.010273 0.006381 0.002253 -0.001957 -0.006090 -0.009991 -0.013524 -0.016571 -0.019051 -0.020910 -0.022133 -0.022736 -0.022763 -0.022283 -0.021378 -0.020138 -0.018658 -0.017023 -0.015313 -0.013591 -0.011911 -0.010308 -0.008810 -0.007431 -0.006179 -0.005056 -0.004060 -0.003186 -0.002430 -0.001785 -0.001244 -0.000799 -0.000443 -0.000167 0.000041 0.000189 0.000289 0.000349 0.000379 0.000386 0.000377 0.000356 0.000329 0.000297 0.000265 0.000232 0.000202 0.000173 0.000148 0.000125 0.000105 0.000087 0.000072 0.000060 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000050 -0.000061 -0.000074 -0.000088 -0.000106 -0.000126 -0.000149 -0.000174 -0.000202 -0.000231 -0.000260 -0.000288 -0.000312 -0.000329 -0.000334 -0.000323 -0.000288 -0.000223 -0.000119 0.000031 0.000236 0.000506 0.000848 0.001271 0.001782 0.002386 0.003090 0.003898 0.004813 0.005837 0.006970 0.008207 0.009542 0.010959 0.012436 0.013938 0.015423 0.016834 0.018106 0.019165 0.019931 0.020328 0.020284 0.019740 0.018656 0.017019 0.014841 0.012165 0.009065 0.005639 0.002009 -0.001694 -0.005330 -0.008764 -0.011877 -0.014569 -0.016764 -0.018420 -0.019522 -0.020082 -0.020141 -0.019755 -0.018995 -0.017940 -0.016671 -0.015261 -0.013778 -0.012279 -0.010807 -0.009397 -0.008072 -0.006845 -0.005724 -0.004712 -0.003809 -0.003013 -0.002319 -0.001724 -0.001223 -0.000808 -0.000475 -0.000213 -0.000015 0.000128 0.000226 0.000288 0.000321 0.000332 0.000328 0.000313 0.000291 0.000265 0.000237 0.000209 0.000182 0.000157 0.000134 0.000114 0.000096 0.000080 0.000067 0.000055 0.000045 0.000037 0.000030 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000021 -0.000026 -0.000031 -0.000038 -0.000046 -0.000056 -0.000067 -0.000080 -0.000096 -0.000114 -0.000134 -0.000157 -0.000181 -0.000206 -0.000231 -0.000254 -0.000274 -0.000286 -0.000288 -0.000273 -0.000238 -0.000174 -0.000075 0.000066 0.000258 0.000508 0.000824 0.001214 0.001681 0.002233 0.002873 0.003603 0.004426 0.005341 0.006346 0.007439 0.008610 0.009845 0.011125 0.012420 0.013693 0.014896 0.015974 0.016864 0.017499 0.017813 0.017746 0.017247 0.016284 0.014844 0.012939 0.010605 0.007907 0.004928 0.001772 -0.001445 -0.004605 -0.007593 -0.010304 -0.012652 -0.014575 -0.016034 -0.017016 -0.017532 -0.017615 -0.017313 -0.016687 -0.015803 -0.014729 -0.013529 -0.012260 -0.010970 -0.009696 -0.008469 -0.007308 -0.006227 -0.005233 -0.004331 -0.003520 -0.002802 -0.002172 -0.001630 -0.001170 -0.000789 -0.000480 -0.000237 -0.000051 0.000084 0.000178 0.000239 0.000273 0.000287 0.000286 0.000275 0.000257 0.000235 0.000211 0.000187 0.000164 0.000142 0.000122 0.000104 0.000088 0.000074 0.000062 0.000051 0.000042 0.000034 0.000028 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000051 -0.000061 -0.000073 -0.000087 -0.000103 -0.000121 -0.000140 -0.000161 -0.000183 -0.000205 -0.000224 -0.000240 -0.000250 -0.000249 -0.000233 -0.000198 -0.000138 -0.000046 0.000085 0.000261 0.000490 0.000779 0.001132 0.001556 0.002055 0.002630 0.003284 0.004017 0.004827 0.005712 0.006667 0.007684 0.008751 0.009849 0.010953 0.012032 0.013046 0.013947 0.014684 0.015201 0.015442 0.015357 0.014904 0.014056 0.012802 0.011154 0.009142 0.006820 0.004260 0.001550 -0.001213 -0.003928 -0.006496 -0.008830 -0.010856 -0.012522 -0.013794 -0.014660 -0.015131 -0.015232 -0.015004 -0.014499 -0.013770 -0.012875 -0.011867 -0.010794 -0.009696 -0.008606 -0.007549 -0.006542 -0.005599 -0.004726 -0.003928 -0.003208 -0.002565 -0.002000 -0.001510 -0.001094 -0.000747 -0.000465 -0.000242 -0.000071 0.000055 0.000143 0.000200 0.000234 0.000249 0.000250 0.000242 0.000228 0.000209 0.000189 0.000168 0.000147 0.000128 0.000110 0.000094 0.000080 0.000068 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000032 -0.000038 -0.000046 -0.000055 -0.000066 -0.000079 -0.000093 -0.000109 -0.000126 -0.000144 -0.000163 -0.000182 -0.000199 -0.000212 -0.000219 -0.000217 -0.000201 -0.000168 -0.000112 -0.000028 0.000091 0.000251 0.000457 0.000717 0.001035 0.001415 0.001860 0.002373 0.002953 0.003600 0.004312 0.005084 0.005912 0.006788 0.007700 0.008633 0.009565 0.010469 0.011313 0.012057 0.012658 0.013070 0.013248 0.013150 0.012743 0.012003 0.010923 0.009511 0.007795 0.005819 0.003644 0.001344 -0.001001 -0.003306 -0.005488 -0.007475 -0.009205 -0.010632 -0.011730 -0.012488 -0.012913 -0.013027 -0.012864 -0.012464 -0.011874 -0.011138 -0.010303 -0.009407 -0.008483 -0.007560 -0.006658 -0.005793 -0.004977 -0.004217 -0.003518 -0.002883 -0.002314 -0.001811 -0.001374 -0.001001 -0.000689 -0.000435 -0.000233 -0.000078 0.000037 0.000117 0.000171 0.000202 0.000217 0.000220 0.000214 0.000201 0.000186 0.000168 0.000150 0.000132 0.000115 0.000100 0.000086 0.000073 0.000062 0.000052 0.000043 0.000036 0.000029 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000060 -0.000071 -0.000084 -0.000098 -0.000113 -0.000129 -0.000146 -0.000162 -0.000176 -0.000188 -0.000193 -0.000190 -0.000176 -0.000145 -0.000095 -0.000019 0.000087 0.000230 0.000414 0.000645 0.000928 0.001265 0.001659 0.002112 0.002622 0.003188 0.003808 0.004477 0.005189 0.005938 0.006711 0.007497 0.008275 0.009025 0.009719 0.010324 0.010807 0.011128 0.011253 0.011148 0.010784 0.010144 0.009222 0.008026 0.006578 0.004915 0.003088 0.001157 -0.000811 -0.002746 -0.004580 -0.006253 -0.007714 -0.008925 -0.009863 -0.010521 -0.010902 -0.011024 -0.010914 -0.010606 -0.010135 -0.009540 -0.008857 -0.008117 -0.007349 -0.006575 -0.005812 -0.005076 -0.004376 -0.003719 -0.003112 -0.002557 -0.002058 -0.001615 -0.001229 -0.000898 -0.000621 -0.000394 -0.000214 -0.000075 0.000028 0.000100 0.000148 0.000177 0.000191 0.000194 0.000189 0.000179 0.000165 0.000150 0.000134 0.000118 0.000103 0.000090 0.000077 0.000066 0.000056 0.000047 0.000039 0.000033 0.000027 0.000022 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000038 -0.000045 -0.000054 -0.000064 -0.000075 -0.000088 -0.000101 -0.000116 -0.000130 -0.000145 -0.000157 -0.000167 -0.000171 -0.000169 -0.000156 -0.000129 -0.000084 -0.000017 0.000077 0.000203 0.000365 0.000568 0.000817 0.001113 0.001459 0.001855 0.002300 0.002792 0.003327 0.003902 0.004511 0.005145 0.005796 0.006452 0.007097 0.007712 0.008276 0.008762 0.009143 0.009388 0.009470 0.009360 0.009038 0.008489 0.007709 0.006705 0.005495 0.004111 0.002593 0.000990 -0.000643 -0.002250 -0.003775 -0.005168 -0.006390 -0.007408 -0.008203 -0.008768 -0.009107 -0.009233 -0.009167 -0.008936 -0.008568 -0.008094 -0.007542 -0.006939 -0.006306 -0.005662 -0.005024 -0.004401 -0.003806 -0.003243 -0.002720 -0.002239 -0.001805 -0.001418 -0.001080 -0.000790 -0.000546 -0.000346 -0.000187 -0.000065 0.000026 0.000090 0.000132 0.000157 0.000169 0.000172 0.000168 0.000159 0.000147 0.000133 0.000119 0.000105 0.000092 0.000080 0.000069 0.000059 0.000050 0.000042 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000041 -0.000049 -0.000057 -0.000067 -0.000079 -0.000091 -0.000104 -0.000117 -0.000130 -0.000141 -0.000149 -0.000154 -0.000151 -0.000140 -0.000116 -0.000078 -0.000019 0.000062 0.000172 0.000313 0.000490 0.000706 0.000964 0.001265 0.001608 0.001993 0.002417 0.002877 0.003368 0.003884 0.004418 0.004963 0.005506 0.006035 0.006535 0.006988 0.007373 0.007669 0.007851 0.007898 0.007788 0.007505 0.007037 0.006383 0.005548 0.004548 0.003407 0.002158 0.000842 -0.000499 -0.001819 -0.003073 -0.004223 -0.005234 -0.006082 -0.006750 -0.007232 -0.007532 -0.007657 -0.007626 -0.007458 -0.007176 -0.006804 -0.006364 -0.005877 -0.005361 -0.004831 -0.004300 -0.003778 -0.003275 -0.002796 -0.002349 -0.001936 -0.001562 -0.001227 -0.000934 -0.000682 -0.000470 -0.000296 -0.000157 -0.000051 0.000028 0.000084 0.000120 0.000142 0.000152 0.000154 0.000149 0.000141 0.000130 0.000118 0.000106 0.000094 0.000082 0.000071 0.000062 0.000053 0.000045 0.000038 0.000032 0.000026 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000037 -0.000044 -0.000052 -0.000061 -0.000071 -0.000082 -0.000093 -0.000105 -0.000116 -0.000127 -0.000134 -0.000138 -0.000137 -0.000127 -0.000108 -0.000074 -0.000025 0.000045 0.000139 0.000261 0.000414 0.000600 0.000822 0.001081 0.001376 0.001707 0.002070 0.002462 0.002879 0.003314 0.003762 0.004213 0.004660 0.005091 0.005494 0.005854 0.006155 0.006380 0.006512 0.006531 0.006424 0.006177 0.005782 0.005238 0.004549 0.003730 0.002798 0.001782 0.000712 -0.000378 -0.001451 -0.002472 -0.003411 -0.004241 -0.004941 -0.005498 -0.005906 -0.006168 -0.006290 -0.006285 -0.006169 -0.005957 -0.005670 -0.005323 -0.004934 -0.004517 -0.004083 -0.003645 -0.003211 -0.002789 -0.002385 -0.002005 -0.001653 -0.001333 -0.001046 -0.000794 -0.000578 -0.000395 -0.000245 -0.000126 -0.000034 0.000033 0.000081 0.000112 0.000129 0.000137 0.000138 0.000134 0.000126 0.000116 0.000105 0.000094 0.000083 0.000073 0.000063 0.000055 0.000047 0.000040 0.000034 0.000028 0.000024 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000027 -0.000033 -0.000039 -0.000046 -0.000054 -0.000063 -0.000073 -0.000084 -0.000095 -0.000105 -0.000114 -0.000122 -0.000126 -0.000125 -0.000117 -0.000101 -0.000073 -0.000032 0.000028 0.000107 0.000211 0.000341 0.000500 0.000690 0.000911 0.001163 0.001445 0.001754 0.002087 0.002438 0.002803 0.003175 0.003548 0.003914 0.004263 0.004584 0.004867 0.005100 0.005268 0.005359 0.005359 0.005256 0.005043 0.004711 0.004262 0.003699 0.003033 0.002280 0.001460 0.000599 -0.000278 -0.001142 -0.001966 -0.002726 -0.003400 -0.003973 -0.004433 -0.004777 -0.005005 -0.005121 -0.005135 -0.005059 -0.004904 -0.004685 -0.004415 -0.004107 -0.003773 -0.003421 -0.003062 -0.002703 -0.002351 -0.002012 -0.001692 -0.001395 -0.001123 -0.000879 -0.000665 -0.000481 -0.000325 -0.000197 -0.000096 -0.000018 0.000040 0.000079 0.000105 0.000119 0.000125 0.000125 0.000120 0.000113 0.000104 0.000094 0.000084 0.000074 0.000064 0.000056 0.000048 0.000041 0.000035 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000035 -0.000041 -0.000049 -0.000057 -0.000066 -0.000076 -0.000085 -0.000095 -0.000103 -0.000110 -0.000114 -0.000114 -0.000109 -0.000096 -0.000073 -0.000039 0.000011 0.000078 0.000165 0.000275 0.000409 0.000570 0.000757 0.000971 0.001210 0.001471 0.001751 0.002045 0.002350 0.002658 0.002965 0.003262 0.003542 0.003797 0.004018 0.004194 0.004318 0.004377 0.004364 0.004269 0.004085 0.003809 0.003440 0.002984 0.002447 0.001843 0.001188 0.000501 -0.000198 -0.000888 -0.001546 -0.002156 -0.002699 -0.003164 -0.003541 -0.003829 -0.004025 -0.004133 -0.004161 -0.004115 -0.004005 -0.003841 -0.003633 -0.003392 -0.003125 -0.002842 -0.002549 -0.002254 -0.001963 -0.001681 -0.001413 -0.001163 -0.000934 -0.000729 -0.000548 -0.000392 -0.000261 -0.000154 -0.000068 -0.000002 0.000046 0.000079 0.000100 0.000111 0.000115 0.000113 0.000108 0.000101 0.000093 0.000083 0.000074 0.000065 0.000057 0.000049 0.000042 0.000036 0.000031 0.000026 0.000022 0.000018 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000012 -0.000014 -0.000018 -0.000021 -0.000026 -0.000031 -0.000037 -0.000044 -0.000051 -0.000059 -0.000068 -0.000077 -0.000086 -0.000093 -0.000100 -0.000104 -0.000105 -0.000101 -0.000091 -0.000073 -0.000045 -0.000004 0.000051 0.000123 0.000215 0.000328 0.000463 0.000620 0.000800 0.001001 0.001220 0.001454 0.001700 0.001953 0.002207 0.002458 0.002698 0.002922 0.003122 0.003293 0.003426 0.003515 0.003551 0.003529 0.003442 0.003285 0.003057 0.002757 0.002388 0.001959 0.001478 0.000959 0.000416 -0.000137 -0.000682 -0.001203 -0.001687 -0.002121 -0.002495 -0.002803 -0.003041 -0.003209 -0.003309 -0.003344 -0.003321 -0.003245 -0.003125 -0.002967 -0.002779 -0.002568 -0.002341 -0.002104 -0.001863 -0.001623 -0.001390 -0.001167 -0.000959 -0.000768 -0.000596 -0.000445 -0.000315 -0.000205 -0.000115 -0.000043 0.000011 0.000051 0.000078 0.000094 0.000103 0.000105 0.000103 0.000098 0.000091 0.000083 0.000074 0.000066 0.000058 0.000050 0.000043 0.000037 0.000031 0.000027 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000039 -0.000046 -0.000053 -0.000061 -0.000069 -0.000077 -0.000084 -0.000090 -0.000094 -0.000096 -0.000094 -0.000086 -0.000072 -0.000050 -0.000017 0.000028 0.000088 0.000163 0.000257 0.000369 0.000501 0.000651 0.000818 0.001001 0.001197 0.001401 0.001609 0.001818 0.002022 0.002215 0.002393 0.002550 0.002680 0.002779 0.002842 0.002862 0.002835 0.002757 0.002625 0.002436 0.002193 0.001898 0.001557 0.001177 0.000769 0.000342 -0.000090 -0.000517 -0.000927 -0.001308 -0.001652 -0.001950 -0.002199 -0.002395 -0.002538 -0.002627 -0.002667 -0.002659 -0.002610 -0.002523 -0.002404 -0.002260 -0.002094 -0.001914 -0.001723 -0.001527 -0.001331 -0.001139 -0.000955 -0.000783 -0.000624 -0.000481 -0.000356 -0.000247 -0.000156 -0.000082 -0.000023 0.000022 0.000054 0.000076 0.000089 0.000095 0.000096 0.000093 0.000088 0.000081 0.000074 0.000066 0.000058 0.000051 0.000044 0.000038 0.000032 0.000027 0.000023 0.000020 0.000016 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000029 -0.000035 -0.000041 -0.000048 -0.000055 -0.000062 -0.000069 -0.000076 -0.000081 -0.000086 -0.000088 -0.000087 -0.000082 -0.000071 -0.000053 -0.000027 0.000009 0.000058 0.000120 0.000197 0.000289 0.000398 0.000523 0.000662 0.000813 0.000975 0.001143 0.001315 0.001485 0.001650 0.001805 0.001946 0.002068 0.002167 0.002240 0.002283 0.002292 0.002263 0.002195 0.002083 0.001929 0.001733 0.001498 0.001228 0.000930 0.000611 0.000279 -0.000057 -0.000388 -0.000707 -0.001005 -0.001274 -0.001511 -0.001711 -0.001871 -0.001991 -0.002070 -0.002111 -0.002114 -0.002084 -0.002022 -0.001934 -0.001824 -0.001695 -0.001552 -0.001400 -0.001242 -0.001082 -0.000925 -0.000774 -0.000632 -0.000501 -0.000383 -0.000279 -0.000190 -0.000115 -0.000054 -0.000006 0.000031 0.000057 0.000074 0.000084 0.000088 0.000088 0.000084 0.000079 0.000073 0.000065 0.000058 0.000051 0.000045 0.000039 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000031 -0.000037 -0.000042 -0.000049 -0.000055 -0.000061 -0.000067 -0.000073 -0.000077 -0.000080 -0.000080 -0.000076 -0.000069 -0.000055 -0.000035 -0.000006 0.000034 0.000084 0.000147 0.000222 0.000312 0.000414 0.000529 0.000654 0.000787 0.000925 0.001065 0.001204 0.001336 0.001460 0.001571 0.001665 0.001741 0.001794 0.001823 0.001824 0.001796 0.001736 0.001643 0.001518 0.001361 0.001174 0.000962 0.000730 0.000482 0.000225 -0.000034 -0.000289 -0.000535 -0.000765 -0.000975 -0.001161 -0.001320 -0.001450 -0.001550 -0.001619 -0.001659 -0.001669 -0.001652 -0.001609 -0.001545 -0.001461 -0.001361 -0.001249 -0.001128 -0.001001 -0.000873 -0.000745 -0.000622 -0.000505 -0.000398 -0.000301 -0.000216 -0.000142 -0.000081 -0.000031 0.000008 0.000037 0.000057 0.000071 0.000078 0.000080 0.000079 0.000076 0.000071 0.000064 0.000058 0.000051 0.000045 0.000039 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000032 -0.000038 -0.000043 -0.000049 -0.000054 -0.000060 -0.000065 -0.000069 -0.000072 -0.000073 -0.000071 -0.000065 -0.000055 -0.000039 -0.000016 0.000015 0.000055 0.000106 0.000167 0.000240 0.000324 0.000417 0.000520 0.000629 0.000741 0.000856 0.000968 0.001074 0.001173 0.001260 0.001333 0.001389 0.001428 0.001447 0.001443 0.001417 0.001365 0.001288 0.001187 0.001061 0.000914 0.000748 0.000568 0.000377 0.000180 -0.000018 -0.000213 -0.000401 -0.000578 -0.000740 -0.000885 -0.001011 -0.001115 -0.001198 -0.001258 -0.001294 -0.001308 -0.001300 -0.001272 -0.001225 -0.001162 -0.001085 -0.000998 -0.000902 -0.000801 -0.000698 -0.000595 -0.000494 -0.000400 -0.000312 -0.000233 -0.000163 -0.000103 -0.000053 -0.000013 0.000018 0.000041 0.000057 0.000067 0.000072 0.000073 0.000071 0.000068 0.000063 0.000057 0.000051 0.000045 0.000040 0.000034 0.000030 0.000025 0.000022 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000038 -0.000043 -0.000048 -0.000053 -0.000057 -0.000061 -0.000064 -0.000066 -0.000065 -0.000061 -0.000054 -0.000042 -0.000024 0.000001 0.000033 0.000074 0.000123 0.000182 0.000249 0.000325 0.000409 0.000497 0.000589 0.000681 0.000772 0.000857 0.000935 0.001003 0.001060 0.001102 0.001130 0.001141 0.001135 0.001111 0.001067 0.001004 0.000922 0.000822 0.000706 0.000577 0.000438 0.000292 0.000142 -0.000009 -0.000157 -0.000299 -0.000434 -0.000558 -0.000670 -0.000769 -0.000852 -0.000920 -0.000970 -0.001003 -0.001018 -0.001016 -0.000998 -0.000964 -0.000917 -0.000858 -0.000790 -0.000715 -0.000635 -0.000553 -0.000470 -0.000389 -0.000312 -0.000241 -0.000177 -0.000120 -0.000071 -0.000031 0.000001 0.000025 0.000043 0.000055 0.000062 0.000065 0.000066 0.000064 0.000060 0.000056 0.000050 0.000045 0.000040 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000037 -0.000042 -0.000046 -0.000050 -0.000054 -0.000057 -0.000059 -0.000059 -0.000057 -0.000051 -0.000042 -0.000028 -0.000009 0.000017 0.000049 0.000088 0.000135 0.000189 0.000250 0.000317 0.000389 0.000463 0.000538 0.000611 0.000679 0.000741 0.000794 0.000837 0.000869 0.000889 0.000895 0.000888 0.000866 0.000829 0.000777 0.000711 0.000632 0.000542 0.000442 0.000335 0.000224 0.000110 -0.000003 -0.000114 -0.000222 -0.000324 -0.000418 -0.000505 -0.000581 -0.000648 -0.000702 -0.000744 -0.000773 -0.000788 -0.000789 -0.000778 -0.000754 -0.000719 -0.000674 -0.000621 -0.000563 -0.000499 -0.000434 -0.000367 -0.000303 -0.000241 -0.000183 -0.000131 -0.000086 -0.000047 -0.000014 0.000011 0.000030 0.000044 0.000052 0.000057 0.000059 0.000059 0.000056 0.000053 0.000049 0.000044 0.000040 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000025 -0.000028 -0.000032 -0.000036 -0.000040 -0.000044 -0.000048 -0.000051 -0.000053 -0.000053 -0.000052 -0.000048 -0.000041 -0.000030 -0.000015 0.000005 0.000030 0.000061 0.000098 0.000141 0.000190 0.000243 0.000301 0.000360 0.000420 0.000479 0.000533 0.000582 0.000624 0.000657 0.000681 0.000695 0.000699 0.000691 0.000672 0.000641 0.000598 0.000545 0.000483 0.000412 0.000335 0.000254 0.000170 0.000085 -0.000000 -0.000083 -0.000164 -0.000241 -0.000312 -0.000378 -0.000438 -0.000490 -0.000533 -0.000568 -0.000592 -0.000606 -0.000610 -0.000603 -0.000586 -0.000560 -0.000526 -0.000485 -0.000439 -0.000389 -0.000337 -0.000284 -0.000233 -0.000183 -0.000137 -0.000095 -0.000059 -0.000028 -0.000002 0.000018 0.000032 0.000043 0.000049 0.000052 0.000053 0.000052 0.000050 0.000047 0.000043 0.000039 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000024 -0.000028 -0.000031 -0.000035 -0.000038 -0.000041 -0.000044 -0.000047 -0.000047 -0.000047 -0.000044 -0.000039 -0.000031 -0.000019 -0.000004 0.000016 0.000040 0.000069 0.000102 0.000141 0.000183 0.000229 0.000277 0.000325 0.000372 0.000415 0.000454 0.000487 0.000513 0.000531 0.000541 0.000542 0.000535 0.000518 0.000492 0.000458 0.000415 0.000366 0.000311 0.000253 0.000191 0.000128 0.000064 0.000001 -0.000061 -0.000121 -0.000179 -0.000233 -0.000283 -0.000329 -0.000369 -0.000404 -0.000432 -0.000452 -0.000465 -0.000469 -0.000465 -0.000453 -0.000434 -0.000408 -0.000376 -0.000340 -0.000301 -0.000259 -0.000218 -0.000177 -0.000137 -0.000101 -0.000067 -0.000038 -0.000014 0.000006 0.000022 0.000033 0.000041 0.000045 0.000047 0.000047 0.000046 0.000044 0.000041 0.000038 0.000034 0.000031 0.000027 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000021 -0.000023 -0.000026 -0.000030 -0.000033 -0.000036 -0.000039 -0.000041 -0.000042 -0.000042 -0.000040 -0.000036 -0.000030 -0.000021 -0.000009 0.000006 0.000024 0.000046 0.000072 0.000102 0.000136 0.000172 0.000210 0.000248 0.000286 0.000320 0.000351 0.000377 0.000397 0.000411 0.000418 0.000419 0.000412 0.000398 0.000376 0.000348 0.000314 0.000276 0.000234 0.000189 0.000143 0.000096 0.000048 0.000001 -0.000045 -0.000090 -0.000133 -0.000174 -0.000212 -0.000247 -0.000279 -0.000306 -0.000328 -0.000345 -0.000356 -0.000360 -0.000358 -0.000349 -0.000335 -0.000315 -0.000290 -0.000262 -0.000231 -0.000198 -0.000165 -0.000133 -0.000101 -0.000072 -0.000046 -0.000023 -0.000004 0.000012 0.000024 0.000032 0.000038 0.000041 0.000042 0.000042 0.000040 0.000038 0.000036 0.000033 0.000030 0.000027 0.000024 0.000021 0.000018 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000025 -0.000028 -0.000031 -0.000034 -0.000036 -0.000037 -0.000037 -0.000035 -0.000032 -0.000028 -0.000021 -0.000012 -0.000001 0.000013 0.000030 0.000050 0.000073 0.000099 0.000127 0.000157 0.000187 0.000217 0.000244 0.000269 0.000289 0.000305 0.000316 0.000322 0.000322 0.000316 0.000304 0.000286 0.000264 0.000237 0.000207 0.000174 0.000140 0.000106 0.000071 0.000036 0.000001 -0.000033 -0.000067 -0.000100 -0.000131 -0.000160 -0.000187 -0.000211 -0.000232 -0.000250 -0.000263 -0.000272 -0.000277 -0.000276 -0.000269 -0.000258 -0.000243 -0.000224 -0.000201 -0.000176 -0.000151 -0.000124 -0.000099 -0.000074 -0.000051 -0.000030 -0.000013 0.000003 0.000015 0.000024 0.000030 0.000034 0.000036 0.000037 0.000036 0.000035 0.000033 0.000031 0.000028 0.000026 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000019 -0.000022 -0.000024 -0.000027 -0.000029 -0.000031 -0.000032 -0.000032 -0.000031 -0.000029 -0.000025 -0.000020 -0.000014 -0.000005 0.000005 0.000018 0.000033 0.000050 0.000070 0.000092 0.000115 0.000139 0.000162 0.000184 0.000204 0.000220 0.000233 0.000242 0.000246 0.000246 0.000241 0.000231 0.000217 0.000199 0.000178 0.000154 0.000129 0.000104 0.000078 0.000052 0.000026 0.000000 -0.000026 -0.000051 -0.000076 -0.000100 -0.000122 -0.000142 -0.000161 -0.000177 -0.000191 -0.000202 -0.000209 -0.000213 -0.000213 -0.000208 -0.000200 -0.000187 -0.000172 -0.000154 -0.000135 -0.000114 -0.000093 -0.000073 -0.000053 -0.000035 -0.000019 -0.000005 0.000006 0.000016 0.000023 0.000027 0.000030 0.000032 0.000032 0.000031 0.000030 0.000028 0.000027 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000021 -0.000023 -0.000025 -0.000026 -0.000027 -0.000027 -0.000026 -0.000025 -0.000022 -0.000018 -0.000014 -0.000007 0.000000 0.000009 0.000020 0.000034 0.000049 0.000065 0.000084 0.000102 0.000120 0.000138 0.000153 0.000166 0.000176 0.000184 0.000187 0.000187 0.000183 0.000176 0.000164 0.000150 0.000133 0.000115 0.000096 0.000076 0.000057 0.000038 0.000018 -0.000001 -0.000021 -0.000040 -0.000059 -0.000077 -0.000094 -0.000110 -0.000124 -0.000137 -0.000147 -0.000156 -0.000162 -0.000165 -0.000165 -0.000162 -0.000155 -0.000145 -0.000133 -0.000118 -0.000102 -0.000086 -0.000069 -0.000053 -0.000038 -0.000024 -0.000011 -0.000000 0.000009 0.000016 0.000021 0.000025 0.000027 0.000028 0.000028 0.000027 0.000026 0.000024 0.000023 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000019 -0.000021 -0.000022 -0.000023 -0.000023 -0.000022 -0.000021 -0.000019 -0.000016 -0.000012 -0.000008 -0.000003 0.000004 0.000012 0.000022 0.000033 0.000046 0.000060 0.000074 0.000088 0.000102 0.000114 0.000124 0.000133 0.000139 0.000142 0.000142 0.000139 0.000133 0.000124 0.000113 0.000100 0.000086 0.000071 0.000056 0.000042 0.000027 0.000012 -0.000002 -0.000017 -0.000032 -0.000047 -0.000061 -0.000074 -0.000086 -0.000097 -0.000107 -0.000115 -0.000122 -0.000126 -0.000129 -0.000129 -0.000126 -0.000121 -0.000113 -0.000102 -0.000091 -0.000078 -0.000065 -0.000052 -0.000039 -0.000027 -0.000016 -0.000006 0.000003 0.000010 0.000015 0.000019 0.000022 0.000023 0.000024 0.000023 0.000023 0.000022 0.000020 0.000019 0.000017 0.000016 0.000014 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000016 -0.000018 -0.000018 -0.000019 -0.000019 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000007 -0.000004 0.000001 0.000007 0.000014 0.000023 0.000032 0.000043 0.000054 0.000064 0.000075 0.000085 0.000093 0.000100 0.000104 0.000107 0.000108 0.000105 0.000101 0.000094 0.000085 0.000075 0.000064 0.000053 0.000042 0.000031 0.000020 0.000008 -0.000003 -0.000015 -0.000027 -0.000038 -0.000049 -0.000059 -0.000069 -0.000077 -0.000084 -0.000090 -0.000096 -0.000099 -0.000101 -0.000101 -0.000099 -0.000094 -0.000088 -0.000079 -0.000070 -0.000059 -0.000049 -0.000038 -0.000028 -0.000019 -0.000010 -0.000002 0.000005 0.000010 0.000014 0.000017 0.000019 0.000020 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000014 0.000013 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000015 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000010 -0.000008 -0.000006 -0.000003 0.000000 0.000004 0.000010 0.000016 0.000023 0.000031 0.000039 0.000047 0.000055 0.000063 0.000069 0.000075 0.000079 0.000081 0.000082 0.000080 0.000077 0.000072 0.000065 0.000057 0.000049 0.000040 0.000032 0.000023 0.000014 0.000006 -0.000003 -0.000013 -0.000022 -0.000031 -0.000040 -0.000048 -0.000055 -0.000061 -0.000067 -0.000072 -0.000076 -0.000079 -0.000080 -0.000080 -0.000078 -0.000074 -0.000068 -0.000061 -0.000053 -0.000045 -0.000036 -0.000028 -0.000020 -0.000012 -0.000006 0.000000 0.000005 0.000010 0.000013 0.000015 0.000016 0.000017 0.000017 0.000016 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000003 -0.000000 0.000003 0.000007 0.000011 0.000017 0.000022 0.000029 0.000035 0.000041 0.000047 0.000052 0.000056 0.000060 0.000062 0.000062 0.000061 0.000059 0.000055 0.000050 0.000044 0.000038 0.000031 0.000025 0.000018 0.000011 0.000004 -0.000003 -0.000010 -0.000018 -0.000025 -0.000032 -0.000039 -0.000044 -0.000049 -0.000054 -0.000057 -0.000060 -0.000063 -0.000064 -0.000063 -0.000061 -0.000058 -0.000053 -0.000047 -0.000040 -0.000034 -0.000027 -0.000020 -0.000014 -0.000008 -0.000003 0.000002 0.000006 0.000009 0.000011 0.000013 0.000014 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 0.000000 0.000003 0.000005 0.000009 0.000013 0.000017 0.000021 0.000026 0.000031 0.000035 0.000039 0.000043 0.000045 0.000047 0.000048 0.000047 0.000046 0.000043 0.000039 0.000035 0.000030 0.000025 0.000020 0.000014 0.000009 0.000003 -0.000002 -0.000008 -0.000014 -0.000020 -0.000026 -0.000031 -0.000035 -0.000039 -0.000043 -0.000046 -0.000048 -0.000050 -0.000050 -0.000050 -0.000048 -0.000045 -0.000041 -0.000036 -0.000031 -0.000025 -0.000020 -0.000014 -0.000009 -0.000005 -0.000001 0.000003 0.000006 0.000008 0.000010 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000005 0.000007 0.000010 0.000013 0.000017 0.000020 0.000024 0.000027 0.000030 0.000033 0.000035 0.000036 0.000037 0.000037 0.000036 0.000034 0.000031 0.000028 0.000024 0.000020 0.000016 0.000012 0.000008 0.000004 -0.000001 -0.000006 -0.000011 -0.000015 -0.000020 -0.000024 -0.000028 -0.000031 -0.000034 -0.000036 -0.000038 -0.000039 -0.000040 -0.000039 -0.000037 -0.000035 -0.000031 -0.000027 -0.000023 -0.000018 -0.000014 -0.000010 -0.000006 -0.000003 0.000000 0.000003 0.000005 0.000007 0.000008 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000006 0.000009 0.000011 0.000013 0.000016 0.000018 0.000021 0.000023 0.000025 0.000027 0.000028 0.000029 0.000029 0.000028 0.000027 0.000025 0.000022 0.000020 0.000017 0.000013 0.000010 0.000007 0.000004 0.000000 -0.000003 -0.000007 -0.000011 -0.000015 -0.000019 -0.000022 -0.000025 -0.000027 -0.000029 -0.000030 -0.000031 -0.000031 -0.000030 -0.000029 -0.000027 -0.000024 -0.000020 -0.000017 -0.000013 -0.000010 -0.000007 -0.000004 -0.000001 0.000001 0.000003 0.000005 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000016 0.000018 0.000020 0.000021 0.000022 0.000022 0.000022 0.000022 0.000021 0.000020 0.000018 0.000016 0.000014 0.000011 0.000009 0.000006 0.000004 0.000001 -0.000002 -0.000005 -0.000008 -0.000011 -0.000014 -0.000017 -0.000019 -0.000021 -0.000023 -0.000024 -0.000024 -0.000024 -0.000024 -0.000022 -0.000020 -0.000018 -0.000015 -0.000012 -0.000010 -0.000007 -0.000005 -0.000002 -0.000000 0.000001 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000017 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000011 0.000009 0.000007 0.000006 0.000004 0.000002 -0.000001 -0.000003 -0.000005 -0.000008 -0.000010 -0.000013 -0.000015 -0.000016 -0.000018 -0.000018 -0.000019 -0.000019 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000003 -0.000002 -0.000000 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000003 0.000002 0.000000 -0.000002 -0.000004 -0.000006 -0.000008 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000014 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000002 -0.000001 -0.000000 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000001 -0.000003 -0.000004 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 -0.000000 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode8_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000016 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000013 0.000012 0.000011 0.000011 0.000010 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000021 0.000022 0.000022 0.000023 0.000023 0.000022 0.000022 0.000022 0.000021 0.000021 0.000020 0.000020 0.000019 0.000019 0.000018 0.000017 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000014 0.000015 0.000016 0.000018 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000027 0.000028 0.000029 0.000029 0.000030 0.000030 0.000030 0.000030 0.000029 0.000029 0.000028 0.000027 0.000027 0.000026 0.000025 0.000024 0.000024 0.000023 0.000022 0.000021 0.000020 0.000018 0.000017 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000018 0.000020 0.000022 0.000023 0.000025 0.000026 0.000028 0.000030 0.000031 0.000033 0.000034 0.000036 0.000037 0.000038 0.000039 0.000040 0.000040 0.000040 0.000039 0.000039 0.000038 0.000037 0.000036 0.000035 0.000034 0.000033 0.000032 0.000031 0.000030 0.000028 0.000027 0.000025 0.000024 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000010 0.000011 0.000013 0.000015 0.000017 0.000019 0.000022 0.000024 0.000027 0.000029 0.000031 0.000033 0.000036 0.000038 0.000040 0.000042 0.000044 0.000046 0.000048 0.000049 0.000051 0.000052 0.000052 0.000052 0.000052 0.000052 0.000051 0.000050 0.000049 0.000048 0.000047 0.000045 0.000044 0.000042 0.000041 0.000039 0.000037 0.000035 0.000033 0.000031 0.000028 0.000026 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000029 0.000032 0.000035 0.000038 0.000041 0.000044 0.000047 0.000050 0.000053 0.000056 0.000058 0.000061 0.000063 0.000065 0.000067 0.000068 0.000069 0.000069 0.000068 0.000068 0.000067 0.000066 0.000064 0.000063 0.000061 0.000060 0.000058 0.000055 0.000053 0.000050 0.000048 0.000045 0.000042 0.000039 0.000036 0.000033 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000029 0.000033 0.000037 0.000042 0.000046 0.000050 0.000055 0.000059 0.000063 0.000067 0.000070 0.000074 0.000077 0.000080 0.000083 0.000085 0.000087 0.000089 0.000090 0.000090 0.000089 0.000088 0.000087 0.000086 0.000084 0.000083 0.000081 0.000078 0.000075 0.000072 0.000069 0.000065 0.000062 0.000058 0.000054 0.000050 0.000046 0.000042 0.000037 0.000033 0.000029 0.000025 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000029 0.000033 0.000038 0.000043 0.000049 0.000054 0.000060 0.000066 0.000072 0.000077 0.000083 0.000088 0.000093 0.000097 0.000101 0.000105 0.000109 0.000111 0.000114 0.000115 0.000116 0.000116 0.000116 0.000115 0.000113 0.000112 0.000110 0.000108 0.000105 0.000102 0.000098 0.000094 0.000089 0.000085 0.000080 0.000074 0.000069 0.000064 0.000058 0.000053 0.000047 0.000042 0.000036 0.000032 0.000028 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000014 0.000016 0.000019 0.000021 0.000024 0.000028 0.000032 0.000037 0.000043 0.000049 0.000056 0.000063 0.000071 0.000078 0.000086 0.000093 0.000101 0.000108 0.000114 0.000121 0.000126 0.000132 0.000137 0.000141 0.000144 0.000147 0.000149 0.000150 0.000150 0.000149 0.000148 0.000147 0.000145 0.000142 0.000139 0.000136 0.000132 0.000127 0.000122 0.000116 0.000109 0.000102 0.000095 0.000088 0.000081 0.000074 0.000066 0.000059 0.000052 0.000046 0.000040 0.000035 0.000031 0.000027 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000020 0.000023 0.000027 0.000031 0.000035 0.000041 0.000047 0.000055 0.000063 0.000072 0.000081 0.000091 0.000101 0.000111 0.000121 0.000130 0.000139 0.000148 0.000156 0.000163 0.000170 0.000176 0.000181 0.000185 0.000189 0.000191 0.000192 0.000192 0.000192 0.000190 0.000188 0.000186 0.000183 0.000179 0.000175 0.000170 0.000163 0.000156 0.000148 0.000140 0.000131 0.000122 0.000112 0.000103 0.000093 0.000084 0.000075 0.000066 0.000058 0.000051 0.000045 0.000039 0.000034 0.000030 0.000025 0.000022 0.000018 0.000015 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000025 0.000029 0.000033 0.000039 0.000045 0.000052 0.000061 0.000070 0.000081 0.000092 0.000104 0.000117 0.000130 0.000143 0.000155 0.000167 0.000179 0.000190 0.000200 0.000209 0.000218 0.000225 0.000231 0.000236 0.000241 0.000243 0.000245 0.000245 0.000245 0.000243 0.000241 0.000238 0.000234 0.000230 0.000224 0.000217 0.000209 0.000200 0.000190 0.000179 0.000167 0.000155 0.000143 0.000130 0.000118 0.000106 0.000095 0.000084 0.000074 0.000065 0.000057 0.000050 0.000043 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000016 0.000019 0.000023 0.000027 0.000031 0.000036 0.000042 0.000049 0.000057 0.000066 0.000077 0.000090 0.000103 0.000118 0.000133 0.000149 0.000166 0.000182 0.000198 0.000214 0.000228 0.000242 0.000255 0.000266 0.000277 0.000286 0.000294 0.000300 0.000305 0.000308 0.000310 0.000311 0.000311 0.000309 0.000306 0.000303 0.000298 0.000292 0.000285 0.000276 0.000266 0.000255 0.000242 0.000228 0.000213 0.000197 0.000181 0.000165 0.000149 0.000134 0.000120 0.000107 0.000094 0.000083 0.000073 0.000063 0.000055 0.000047 0.000041 0.000034 0.000029 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000024 0.000028 0.000033 0.000039 0.000045 0.000053 0.000062 0.000072 0.000084 0.000098 0.000114 0.000131 0.000149 0.000169 0.000189 0.000210 0.000231 0.000251 0.000271 0.000289 0.000307 0.000323 0.000337 0.000350 0.000361 0.000370 0.000378 0.000384 0.000389 0.000391 0.000393 0.000392 0.000390 0.000387 0.000382 0.000377 0.000369 0.000360 0.000350 0.000337 0.000323 0.000306 0.000288 0.000269 0.000250 0.000229 0.000209 0.000189 0.000170 0.000152 0.000135 0.000120 0.000105 0.000092 0.000080 0.000070 0.000060 0.000051 0.000043 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000025 0.000029 0.000035 0.000041 0.000048 0.000056 0.000066 0.000078 0.000091 0.000107 0.000124 0.000144 0.000166 0.000189 0.000214 0.000239 0.000266 0.000292 0.000317 0.000342 0.000365 0.000387 0.000406 0.000424 0.000440 0.000453 0.000465 0.000475 0.000482 0.000488 0.000491 0.000493 0.000492 0.000490 0.000486 0.000481 0.000474 0.000465 0.000453 0.000440 0.000424 0.000407 0.000386 0.000364 0.000340 0.000315 0.000290 0.000264 0.000239 0.000215 0.000193 0.000172 0.000152 0.000134 0.000117 0.000102 0.000088 0.000075 0.000064 0.000054 0.000045 0.000037 0.000030 0.000024 0.000019 0.000015 0.000012 0.000009 0.000007 0.000005 0.000004 0.000002 0.000001 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000051 0.000060 0.000071 0.000083 0.000098 0.000115 0.000135 0.000158 0.000182 0.000210 0.000239 0.000270 0.000302 0.000334 0.000367 0.000399 0.000429 0.000458 0.000485 0.000509 0.000531 0.000550 0.000567 0.000581 0.000593 0.000602 0.000609 0.000613 0.000615 0.000615 0.000613 0.000608 0.000601 0.000592 0.000581 0.000567 0.000551 0.000532 0.000510 0.000485 0.000458 0.000428 0.000397 0.000365 0.000334 0.000303 0.000272 0.000244 0.000217 0.000192 0.000169 0.000148 0.000128 0.000110 0.000094 0.000080 0.000067 0.000055 0.000045 0.000037 0.000029 0.000023 0.000018 0.000014 0.000011 0.000008 0.000006 0.000004 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000037 0.000044 0.000053 0.000063 0.000075 0.000089 0.000105 0.000124 0.000146 0.000171 0.000199 0.000230 0.000264 0.000301 0.000339 0.000379 0.000419 0.000459 0.000499 0.000537 0.000573 0.000606 0.000635 0.000662 0.000685 0.000706 0.000723 0.000737 0.000749 0.000758 0.000763 0.000766 0.000765 0.000762 0.000757 0.000748 0.000737 0.000723 0.000707 0.000687 0.000663 0.000636 0.000606 0.000573 0.000536 0.000498 0.000459 0.000420 0.000381 0.000344 0.000308 0.000274 0.000243 0.000213 0.000186 0.000161 0.000138 0.000117 0.000099 0.000082 0.000068 0.000055 0.000045 0.000036 0.000028 0.000022 0.000017 0.000013 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000003 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000045 0.000054 0.000065 0.000078 0.000093 0.000111 0.000132 0.000156 0.000184 0.000215 0.000250 0.000289 0.000332 0.000377 0.000424 0.000473 0.000523 0.000573 0.000622 0.000669 0.000713 0.000753 0.000790 0.000822 0.000851 0.000876 0.000897 0.000915 0.000929 0.000939 0.000946 0.000950 0.000949 0.000946 0.000938 0.000928 0.000914 0.000897 0.000876 0.000852 0.000824 0.000791 0.000754 0.000713 0.000669 0.000622 0.000574 0.000526 0.000478 0.000431 0.000387 0.000345 0.000305 0.000267 0.000233 0.000201 0.000172 0.000145 0.000122 0.000101 0.000083 0.000067 0.000054 0.000043 0.000034 0.000026 0.000020 0.000015 0.000011 0.000008 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000019 0.000024 0.000029 0.000036 0.000044 0.000054 0.000066 0.000080 0.000096 0.000115 0.000138 0.000164 0.000195 0.000230 0.000270 0.000314 0.000362 0.000415 0.000470 0.000529 0.000589 0.000651 0.000712 0.000772 0.000829 0.000884 0.000933 0.000978 0.001018 0.001053 0.001084 0.001110 0.001132 0.001149 0.001162 0.001171 0.001175 0.001174 0.001170 0.001161 0.001147 0.001130 0.001109 0.001083 0.001053 0.001019 0.000979 0.000934 0.000884 0.000830 0.000773 0.000714 0.000655 0.000596 0.000538 0.000483 0.000430 0.000380 0.000333 0.000289 0.000249 0.000212 0.000179 0.000149 0.000123 0.000101 0.000082 0.000065 0.000052 0.000040 0.000031 0.000024 0.000018 0.000013 0.000009 0.000007 0.000004 0.000003 0.000001 0.000001 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000022 0.000028 0.000035 0.000043 0.000053 0.000065 0.000080 0.000097 0.000118 0.000142 0.000171 0.000204 0.000242 0.000286 0.000336 0.000391 0.000451 0.000515 0.000584 0.000656 0.000730 0.000805 0.000880 0.000954 0.001024 0.001090 0.001152 0.001207 0.001257 0.001300 0.001338 0.001371 0.001398 0.001420 0.001436 0.001447 0.001452 0.001451 0.001445 0.001433 0.001416 0.001394 0.001368 0.001336 0.001298 0.001255 0.001206 0.001151 0.001090 0.001025 0.000955 0.000883 0.000811 0.000738 0.000667 0.000598 0.000533 0.000470 0.000411 0.000356 0.000306 0.000260 0.000219 0.000182 0.000150 0.000122 0.000099 0.000079 0.000062 0.000048 0.000037 0.000028 0.000021 0.000015 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000011 0.000015 0.000020 0.000025 0.000032 0.000041 0.000051 0.000064 0.000079 0.000097 0.000118 0.000144 0.000174 0.000210 0.000251 0.000299 0.000354 0.000415 0.000483 0.000557 0.000636 0.000720 0.000808 0.000899 0.000991 0.001082 0.001172 0.001258 0.001340 0.001415 0.001484 0.001546 0.001601 0.001648 0.001689 0.001724 0.001751 0.001772 0.001785 0.001791 0.001790 0.001782 0.001767 0.001746 0.001718 0.001684 0.001643 0.001596 0.001543 0.001482 0.001414 0.001339 0.001259 0.001174 0.001086 0.000997 0.000908 0.000821 0.000736 0.000655 0.000577 0.000504 0.000436 0.000373 0.000317 0.000266 0.000221 0.000182 0.000148 0.000119 0.000094 0.000074 0.000058 0.000044 0.000033 0.000025 0.000018 0.000013 0.000009 0.000006 0.000004 0.000002 0.000001 0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000009 0.000013 0.000017 0.000022 0.000029 0.000038 0.000048 0.000061 0.000076 0.000094 0.000117 0.000143 0.000175 0.000213 0.000257 0.000308 0.000367 0.000434 0.000510 0.000593 0.000683 0.000780 0.000883 0.000990 0.001100 0.001212 0.001324 0.001433 0.001539 0.001639 0.001732 0.001818 0.001895 0.001964 0.002025 0.002077 0.002121 0.002157 0.002183 0.002201 0.002209 0.002208 0.002198 0.002178 0.002150 0.002114 0.002070 0.002018 0.001958 0.001890 0.001813 0.001729 0.001637 0.001538 0.001434 0.001327 0.001218 0.001110 0.001003 0.000899 0.000798 0.000703 0.000613 0.000530 0.000453 0.000383 0.000321 0.000267 0.000219 0.000178 0.000143 0.000113 0.000089 0.000069 0.000053 0.000040 0.000030 0.000022 0.000016 0.000011 0.000007 0.000005 0.000003 0.000001 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000019 0.000025 0.000033 0.000043 0.000056 0.000071 0.000090 0.000112 0.000140 0.000172 0.000211 0.000258 0.000312 0.000375 0.000448 0.000530 0.000621 0.000723 0.000832 0.000950 0.001075 0.001205 0.001338 0.001474 0.001609 0.001743 0.001872 0.001995 0.002110 0.002217 0.002315 0.002403 0.002481 0.002549 0.002606 0.002652 0.002688 0.002711 0.002722 0.002721 0.002708 0.002683 0.002646 0.002599 0.002541 0.002474 0.002396 0.002309 0.002212 0.002106 0.001992 0.001870 0.001743 0.001612 0.001479 0.001347 0.001216 0.001089 0.000967 0.000850 0.000741 0.000639 0.000546 0.000462 0.000386 0.000320 0.000263 0.000213 0.000171 0.000136 0.000106 0.000082 0.000063 0.000047 0.000035 0.000026 0.000019 0.000013 0.000009 0.000006 0.000003 0.000002 0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000015 0.000021 0.000029 0.000038 0.000050 0.000065 0.000083 0.000106 0.000133 0.000167 0.000207 0.000254 0.000310 0.000377 0.000453 0.000541 0.000641 0.000752 0.000874 0.001007 0.001149 0.001300 0.001456 0.001618 0.001782 0.001945 0.002107 0.002265 0.002416 0.002559 0.002693 0.002817 0.002929 0.003030 0.003119 0.003194 0.003256 0.003303 0.003334 0.003350 0.003349 0.003332 0.003300 0.003252 0.003189 0.003114 0.003025 0.002924 0.002812 0.002688 0.002555 0.002412 0.002262 0.002106 0.001946 0.001784 0.001623 0.001465 0.001310 0.001162 0.001021 0.000889 0.000766 0.000654 0.000552 0.000462 0.000383 0.000314 0.000255 0.000204 0.000162 0.000127 0.000098 0.000075 0.000056 0.000042 0.000031 0.000022 0.000016 0.000011 0.000007 0.000004 0.000002 0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000023 0.000032 0.000043 0.000057 0.000075 0.000097 0.000124 0.000157 0.000198 0.000246 0.000303 0.000372 0.000451 0.000544 0.000650 0.000770 0.000903 0.001050 0.001209 0.001380 0.001560 0.001749 0.001943 0.002140 0.002337 0.002534 0.002725 0.002911 0.003089 0.003257 0.003414 0.003558 0.003689 0.003805 0.003905 0.003987 0.004050 0.004093 0.004115 0.004115 0.004093 0.004051 0.003987 0.003905 0.003805 0.003689 0.003558 0.003413 0.003255 0.003087 0.002909 0.002723 0.002531 0.002335 0.002139 0.001944 0.001752 0.001566 0.001388 0.001218 0.001059 0.000912 0.000778 0.000658 0.000550 0.000455 0.000373 0.000303 0.000243 0.000192 0.000150 0.000116 0.000089 0.000067 0.000050 0.000037 0.000027 0.000019 0.000013 0.000009 0.000005 0.000003 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000026 0.000036 0.000049 0.000066 0.000087 0.000113 0.000145 0.000185 0.000233 0.000290 0.000360 0.000441 0.000537 0.000648 0.000775 0.000918 0.001077 0.001252 0.001442 0.001645 0.001860 0.002085 0.002317 0.002553 0.002791 0.003028 0.003262 0.003490 0.003710 0.003921 0.004120 0.004306 0.004476 0.004628 0.004760 0.004869 0.004953 0.005011 0.005040 0.005041 0.005014 0.004958 0.004875 0.004767 0.004636 0.004483 0.004313 0.004126 0.003925 0.003713 0.003490 0.003260 0.003024 0.002786 0.002549 0.002313 0.002083 0.001860 0.001646 0.001444 0.001255 0.001081 0.000921 0.000778 0.000651 0.000539 0.000441 0.000358 0.000287 0.000227 0.000178 0.000137 0.000105 0.000079 0.000059 0.000044 0.000032 0.000023 0.000016 0.000010 0.000007 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000020 0.000029 0.000040 0.000055 0.000075 0.000099 0.000130 0.000168 0.000215 0.000272 0.000341 0.000423 0.000520 0.000634 0.000766 0.000916 0.001085 0.001274 0.001481 0.001705 0.001946 0.002201 0.002467 0.002743 0.003025 0.003311 0.003597 0.003881 0.004161 0.004434 0.004698 0.004950 0.005188 0.005408 0.005606 0.005779 0.005923 0.006035 0.006112 0.006152 0.006155 0.006119 0.006046 0.005938 0.005796 0.005624 0.005426 0.005206 0.004966 0.004711 0.004443 0.004166 0.003881 0.003593 0.003304 0.003017 0.002734 0.002459 0.002194 0.001940 0.001701 0.001478 0.001272 0.001084 0.000915 0.000765 0.000633 0.000519 0.000420 0.000337 0.000266 0.000208 0.000161 0.000123 0.000093 0.000070 0.000051 0.000037 0.000027 0.000018 0.000012 0.000008 0.000004 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 0.000001 0.000002 0.000004 0.000006 0.000010 0.000015 0.000023 0.000032 0.000045 0.000063 0.000085 0.000113 0.000149 0.000194 0.000249 0.000316 0.000397 0.000494 0.000609 0.000743 0.000898 0.001074 0.001273 0.001495 0.001738 0.002001 0.002284 0.002584 0.002898 0.003224 0.003559 0.003901 0.004245 0.004590 0.004932 0.005270 0.005600 0.005918 0.006221 0.006504 0.006760 0.006985 0.007174 0.007320 0.007422 0.007475 0.007479 0.007433 0.007338 0.007197 0.007013 0.006791 0.006535 0.006252 0.005947 0.005624 0.005289 0.004944 0.004594 0.004243 0.003893 0.003548 0.003211 0.002884 0.002569 0.002271 0.001989 0.001728 0.001486 0.001267 0.001070 0.000894 0.000740 0.000606 0.000490 0.000392 0.000310 0.000243 0.000188 0.000143 0.000108 0.000081 0.000060 0.000043 0.000031 0.000022 0.000015 0.000009 0.000005 0.000002 0.000000 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000000 0.000002 0.000004 0.000007 0.000011 0.000017 0.000025 0.000036 0.000051 0.000071 0.000096 0.000129 0.000171 0.000223 0.000287 0.000365 0.000460 0.000573 0.000707 0.000863 0.001044 0.001250 0.001481 0.001739 0.002022 0.002329 0.002659 0.003009 0.003378 0.003761 0.004157 0.004563 0.004976 0.005393 0.005811 0.006228 0.006638 0.007037 0.007420 0.007780 0.008108 0.008398 0.008641 0.008831 0.008962 0.009032 0.009037 0.008977 0.008855 0.008673 0.008437 0.008152 0.007826 0.007466 0.007080 0.006676 0.006257 0.005832 0.005404 0.004977 0.004556 0.004143 0.003743 0.003357 0.002988 0.002638 0.002310 0.002005 0.001725 0.001470 0.001240 0.001037 0.000857 0.000701 0.000568 0.000454 0.000359 0.000281 0.000217 0.000166 0.000125 0.000094 0.000069 0.000050 0.000036 0.000025 0.000017 0.000011 0.000006 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 0.000000 0.000002 0.000004 0.000007 0.000012 0.000018 0.000028 0.000040 0.000057 0.000079 0.000108 0.000146 0.000194 0.000253 0.000327 0.000418 0.000527 0.000658 0.000813 0.000994 0.001203 0.001441 0.001708 0.002006 0.002333 0.002688 0.003069 0.003476 0.003904 0.004353 0.004819 0.005300 0.005793 0.006295 0.006803 0.007313 0.007819 0.008316 0.008796 0.009249 0.009664 0.010032 0.010341 0.010583 0.010751 0.010839 0.010846 0.010770 0.010614 0.010382 0.010082 0.009721 0.009309 0.008857 0.008375 0.007871 0.007355 0.006833 0.006312 0.005797 0.005293 0.004802 0.004330 0.003877 0.003446 0.003040 0.002660 0.002308 0.001985 0.001691 0.001427 0.001192 0.000986 0.000806 0.000652 0.000521 0.000412 0.000321 0.000248 0.000189 0.000143 0.000107 0.000079 0.000057 0.000041 0.000028 0.000019 0.000012 0.000007 0.000003 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000004 0.000007 0.000013 0.000020 0.000030 0.000044 0.000063 0.000088 0.000121 0.000164 0.000218 0.000287 0.000371 0.000475 0.000600 0.000750 0.000928 0.001135 0.001374 0.001646 0.001953 0.002293 0.002667 0.003074 0.003512 0.003980 0.004476 0.004997 0.005542 0.006109 0.006694 0.007295 0.007908 0.008528 0.009148 0.009761 0.010355 0.010917 0.011436 0.011895 0.012283 0.012587 0.012797 0.012908 0.012915 0.012819 0.012623 0.012332 0.011956 0.011505 0.010992 0.010431 0.009834 0.009214 0.008582 0.007947 0.007318 0.006701 0.006101 0.005523 0.004969 0.004442 0.003943 0.003475 0.003038 0.002635 0.002265 0.001929 0.001627 0.001359 0.001123 0.000918 0.000742 0.000593 0.000468 0.000365 0.000282 0.000215 0.000162 0.000121 0.000089 0.000064 0.000046 0.000032 0.000021 0.000013 0.000008 0.000004 0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000001 0.000003 0.000007 0.000013 0.000021 0.000033 0.000048 0.000069 0.000097 0.000134 0.000183 0.000244 0.000321 0.000418 0.000535 0.000678 0.000848 0.001049 0.001284 0.001555 0.001864 0.002211 0.002597 0.003021 0.003484 0.003983 0.004518 0.005087 0.005689 0.006322 0.006985 0.007675 0.008389 0.009122 0.009870 0.010622 0.011368 0.012094 0.012784 0.013421 0.013987 0.014465 0.014840 0.015099 0.015235 0.015244 0.015124 0.014880 0.014521 0.014056 0.013501 0.012871 0.012183 0.011454 0.010700 0.009934 0.009170 0.008417 0.007684 0.006977 0.006299 0.005655 0.005045 0.004472 0.003937 0.003439 0.002981 0.002561 0.002181 0.001839 0.001535 0.001268 0.001036 0.000837 0.000668 0.000527 0.000411 0.000317 0.000241 0.000181 0.000135 0.000099 0.000071 0.000051 0.000035 0.000023 0.000014 0.000008 0.000004 0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000000 0.000002 0.000007 0.000013 0.000022 0.000035 0.000052 0.000075 0.000107 0.000148 0.000202 0.000271 0.000358 0.000466 0.000598 0.000758 0.000949 0.001175 0.001439 0.001743 0.002089 0.002478 0.002912 0.003389 0.003911 0.004475 0.005082 0.005730 0.006420 0.007150 0.007920 0.008727 0.009568 0.010437 0.011328 0.012229 0.013126 0.014001 0.014835 0.015605 0.016291 0.016870 0.017324 0.017639 0.017803 0.017812 0.017666 0.017369 0.016931 0.016367 0.015693 0.014931 0.014100 0.013222 0.012316 0.011400 0.010490 0.009599 0.008736 0.007909 0.007122 0.006378 0.005680 0.005026 0.004419 0.003857 0.003340 0.002869 0.002442 0.002059 0.001718 0.001419 0.001159 0.000935 0.000746 0.000588 0.000458 0.000353 0.000268 0.000201 0.000149 0.000109 0.000078 0.000055 0.000037 0.000024 0.000015 0.000008 0.000003 -0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 0.000001 0.000006 0.000013 0.000023 0.000036 0.000055 0.000081 0.000116 0.000162 0.000221 0.000298 0.000394 0.000514 0.000661 0.000839 0.001052 0.001303 0.001596 0.001933 0.002317 0.002750 0.003232 0.003764 0.004346 0.004979 0.005661 0.006394 0.007179 0.008014 0.008900 0.009835 0.010815 0.011835 0.012884 0.013948 0.015010 0.016049 0.017041 0.017957 0.018773 0.019463 0.020004 0.020378 0.020573 0.020583 0.020407 0.020052 0.019529 0.018855 0.018052 0.017144 0.016156 0.015113 0.014040 0.012960 0.011890 0.010847 0.009842 0.008884 0.007979 0.007128 0.006334 0.005596 0.004913 0.004284 0.003707 0.003182 0.002708 0.002282 0.001904 0.001572 0.001283 0.001036 0.000826 0.000651 0.000506 0.000389 0.000295 0.000221 0.000163 0.000118 0.000084 0.000058 0.000039 0.000025 0.000015 0.000008 0.000003 -0.000001 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000003 -0.000000 0.000004 0.000012 0.000022 0.000037 0.000058 0.000086 0.000124 0.000174 0.000240 0.000324 0.000430 0.000563 0.000724 0.000920 0.001154 0.001430 0.001751 0.002121 0.002543 0.003019 0.003550 0.004137 0.004781 0.005483 0.006244 0.007066 0.007950 0.008896 0.009906 0.010978 0.012108 0.013287 0.014505 0.015745 0.016984 0.018198 0.019356 0.020428 0.021382 0.022189 0.022821 0.023259 0.023486 0.023497 0.023290 0.022873 0.022259 0.021469 0.020528 0.019464 0.018308 0.017090 0.015839 0.014581 0.013341 0.012135 0.010980 0.009883 0.008852 0.007890 0.006996 0.006169 0.005408 0.004710 0.004073 0.003494 0.002972 0.002504 0.002088 0.001724 0.001407 0.001135 0.000905 0.000713 0.000554 0.000425 0.000322 0.000240 0.000176 0.000127 0.000089 0.000061 0.000040 0.000025 0.000014 0.000007 0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000005 -0.000002 0.000002 0.000010 0.000021 0.000037 0.000060 0.000090 0.000131 0.000186 0.000257 0.000349 0.000465 0.000609 0.000785 0.000998 0.001252 0.001551 0.001900 0.002302 0.002760 0.003277 0.003855 0.004496 0.005202 0.005974 0.006815 0.007727 0.008713 0.009775 0.010913 0.012127 0.013411 0.014757 0.016150 0.017570 0.018992 0.020386 0.021716 0.022947 0.024042 0.024968 0.025694 0.026195 0.026456 0.026468 0.026229 0.025749 0.025043 0.024134 0.023051 0.021828 0.020498 0.019099 0.017663 0.016223 0.014805 0.013432 0.012120 0.010881 0.009721 0.008643 0.007647 0.006731 0.005892 0.005125 0.004428 0.003796 0.003227 0.002718 0.002267 0.001871 0.001527 0.001232 0.000982 0.000772 0.000600 0.000459 0.000347 0.000257 0.000188 0.000134 0.000093 0.000063 0.000040 0.000024 0.000013 0.000005 -0.000001 -0.000004 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000008 -0.000005 -0.000000 0.000008 0.000019 0.000036 0.000060 0.000093 0.000137 0.000196 0.000273 0.000371 0.000496 0.000651 0.000840 0.001069 0.001342 0.001663 0.002038 0.002469 0.002961 0.003517 0.004139 0.004831 0.005596 0.006436 0.007355 0.008356 0.009444 0.010620 0.011887 0.013242 0.014681 0.016193 0.017760 0.019360 0.020963 0.022534 0.024034 0.025421 0.026655 0.027697 0.028515 0.029079 0.029373 0.029385 0.029116 0.028574 0.027778 0.026752 0.025530 0.024149 0.022649 0.021070 0.019451 0.017830 0.016236 0.014695 0.013228 0.011846 0.010557 0.009365 0.008269 0.007265 0.006348 0.005515 0.004760 0.004077 0.003465 0.002917 0.002433 0.002008 0.001638 0.001322 0.001053 0.000828 0.000642 0.000491 0.000369 0.000273 0.000198 0.000140 0.000096 0.000063 0.000039 0.000022 0.000010 0.000002 -0.000003 -0.000006 -0.000008 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000011 -0.000010 -0.000008 -0.000003 0.000004 0.000016 0.000034 0.000059 0.000093 0.000140 0.000203 0.000285 0.000390 0.000522 0.000687 0.000888 0.001131 0.001421 0.001762 0.002158 0.002616 0.003137 0.003727 0.004390 0.005129 0.005948 0.006851 0.007843 0.008929 0.010113 0.011399 0.012788 0.014279 0.015865 0.017534 0.019266 0.021036 0.022809 0.024547 0.026205 0.027738 0.029101 0.030251 0.031153 0.031776 0.032100 0.032113 0.031816 0.031218 0.030338 0.029205 0.027853 0.026325 0.024664 0.022917 0.021126 0.019333 0.017573 0.015873 0.014258 0.012740 0.011329 0.010028 0.008836 0.007749 0.006761 0.005865 0.005057 0.004328 0.003676 0.003094 0.002580 0.002129 0.001737 0.001401 0.001116 0.000877 0.000679 0.000518 0.000389 0.000286 0.000206 0.000144 0.000097 0.000062 0.000037 0.000019 0.000007 -0.000001 -0.000006 -0.000009 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000013 -0.000014 -0.000014 -0.000012 -0.000007 0.000000 0.000012 0.000030 0.000056 0.000092 0.000141 0.000207 0.000292 0.000403 0.000542 0.000715 0.000926 0.001181 0.001484 0.001841 0.002256 0.002735 0.003281 0.003900 0.004597 0.005375 0.006241 0.007199 0.008256 0.009417 0.010687 0.012071 0.013571 0.015183 0.016901 0.018710 0.020588 0.022507 0.024429 0.026311 0.028107 0.029765 0.031239 0.032483 0.033457 0.034130 0.034480 0.034496 0.034175 0.033529 0.032578 0.031352 0.029890 0.028235 0.026435 0.024540 0.022599 0.020655 0.018747 0.016907 0.015159 0.013520 0.012000 0.010601 0.009324 0.008162 0.007110 0.006160 0.005304 0.004537 0.003850 0.003240 0.002701 0.002228 0.001818 0.001466 0.001167 0.000916 0.000708 0.000539 0.000403 0.000295 0.000210 0.000145 0.000096 0.000060 0.000033 0.000015 0.000003 -0.000005 -0.000010 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000017 -0.000017 -0.000016 -0.000012 -0.000005 0.000007 0.000025 0.000051 0.000088 0.000139 0.000206 0.000295 0.000409 0.000553 0.000732 0.000950 0.001214 0.001527 0.001896 0.002325 0.002820 0.003385 0.004026 0.004748 0.005557 0.006459 0.007461 0.008570 0.009792 0.011133 0.012597 0.014186 0.015896 0.017720 0.019642 0.021636 0.023673 0.025711 0.027705 0.029606 0.031360 0.032918 0.034232 0.035261 0.035973 0.036343 0.036360 0.036023 0.035342 0.034338 0.033043 0.031496 0.029744 0.027838 0.025830 0.023770 0.021707 0.019682 0.017729 0.015875 0.014138 0.012529 0.011050 0.009703 0.008480 0.007376 0.006382 0.005489 0.004690 0.003978 0.003346 0.002788 0.002299 0.001876 0.001511 0.001202 0.000943 0.000728 0.000552 0.000411 0.000298 0.000211 0.000143 0.000093 0.000055 0.000028 0.000010 -0.000003 -0.000010 -0.000015 -0.000017 -0.000018 -0.000017 -0.000016 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000020 -0.000017 -0.000011 0.000001 0.000018 0.000044 0.000081 0.000132 0.000201 0.000291 0.000407 0.000554 0.000736 0.000959 0.001228 0.001547 0.001923 0.002360 0.002864 0.003440 0.004094 0.004832 0.005660 0.006586 0.007617 0.008761 0.010024 0.011413 0.012932 0.014582 0.016359 0.018254 0.020250 0.022319 0.024429 0.026539 0.028601 0.030564 0.032374 0.033980 0.035334 0.036395 0.037128 0.037511 0.037530 0.037184 0.036484 0.035451 0.034118 0.032523 0.030715 0.028746 0.026669 0.024537 0.022399 0.020299 0.018273 0.016348 0.014545 0.012874 0.011341 0.009944 0.008679 0.007539 0.006515 0.005597 0.004778 0.004049 0.003403 0.002834 0.002336 0.001905 0.001534 0.001218 0.000954 0.000734 0.000555 0.000410 0.000296 0.000206 0.000138 0.000086 0.000049 0.000022 0.000003 -0.000009 -0.000016 -0.000020 -0.000022 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000021 -0.000024 -0.000025 -0.000025 -0.000023 -0.000017 -0.000007 0.000010 0.000035 0.000071 0.000122 0.000190 0.000280 0.000397 0.000544 0.000726 0.000950 0.001219 0.001540 0.001916 0.002355 0.002861 0.003439 0.004096 0.004838 0.005673 0.006607 0.007648 0.008806 0.010085 0.011494 0.013036 0.014711 0.016514 0.018435 0.020455 0.022547 0.024676 0.026802 0.028876 0.030847 0.032663 0.034273 0.035629 0.036691 0.037425 0.037810 0.037831 0.037487 0.036789 0.035757 0.034423 0.032825 0.031012 0.029035 0.026946 0.024798 0.022641 0.020519 0.018469 0.016519 0.014690 0.012995 0.011438 0.010020 0.008737 0.007581 0.006543 0.005616 0.004789 0.004055 0.003405 0.002834 0.002334 0.001901 0.001528 0.001212 0.000946 0.000726 0.000546 0.000401 0.000286 0.000196 0.000128 0.000077 0.000039 0.000013 -0.000005 -0.000016 -0.000023 -0.000026 -0.000027 -0.000026 -0.000024 -0.000022 -0.000020 -0.000017 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000028 -0.000030 -0.000031 -0.000029 -0.000025 -0.000016 -0.000001 0.000023 0.000058 0.000107 0.000173 0.000261 0.000375 0.000520 0.000700 0.000920 0.001185 0.001502 0.001874 0.002307 0.002806 0.003377 0.004026 0.004759 0.005584 0.006508 0.007539 0.008685 0.009952 0.011347 0.012873 0.014529 0.016309 0.018201 0.020187 0.022239 0.024323 0.026398 0.028418 0.030335 0.032097 0.033658 0.034972 0.036000 0.036712 0.037086 0.037109 0.036780 0.036107 0.035111 0.033821 0.032273 0.030514 0.028592 0.026557 0.024461 0.022352 0.020271 0.018256 0.016336 0.014531 0.012854 0.011312 0.009906 0.008632 0.007484 0.006454 0.005534 0.004714 0.003988 0.003346 0.002781 0.002288 0.001860 0.001493 0.001181 0.000918 0.000701 0.000523 0.000380 0.000267 0.000179 0.000113 0.000063 0.000027 0.000002 -0.000015 -0.000025 -0.000031 -0.000033 -0.000032 -0.000031 -0.000028 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000013 -0.000017 -0.000020 -0.000024 -0.000028 -0.000032 -0.000035 -0.000037 -0.000037 -0.000034 -0.000027 -0.000013 0.000008 0.000040 0.000086 0.000149 0.000233 0.000343 0.000482 0.000655 0.000868 0.001125 0.001431 0.001792 0.002211 0.002695 0.003248 0.003877 0.004587 0.005386 0.006280 0.007276 0.008383 0.009605 0.010949 0.012414 0.014001 0.015702 0.017504 0.019390 0.021331 0.023297 0.025247 0.027140 0.028931 0.030575 0.032028 0.033250 0.034206 0.034870 0.035220 0.035244 0.034943 0.034322 0.033400 0.032203 0.030764 0.029125 0.027329 0.025423 0.023453 0.021465 0.019497 0.017584 0.015755 0.014029 0.012420 0.010937 0.009580 0.008347 0.007235 0.006236 0.005343 0.004548 0.003843 0.003220 0.002673 0.002195 0.001781 0.001425 0.001123 0.000868 0.000658 0.000486 0.000348 0.000239 0.000155 0.000091 0.000044 0.000011 -0.000012 -0.000027 -0.000035 -0.000039 -0.000040 -0.000039 -0.000036 -0.000033 -0.000029 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000023 -0.000027 -0.000032 -0.000037 -0.000041 -0.000044 -0.000045 -0.000044 -0.000039 -0.000028 -0.000010 0.000018 0.000060 0.000117 0.000195 0.000298 0.000428 0.000592 0.000793 0.001036 0.001327 0.001669 0.002067 0.002526 0.003051 0.003646 0.004318 0.005073 0.005915 0.006853 0.007890 0.009032 0.010283 0.011641 0.013105 0.014666 0.016313 0.018027 0.019782 0.021551 0.023298 0.024986 0.026577 0.028032 0.029316 0.030394 0.031238 0.031824 0.032136 0.032163 0.031903 0.031362 0.030555 0.029503 0.028235 0.026784 0.025190 0.023491 0.021727 0.019938 0.018158 0.016419 0.014746 0.013160 0.011674 0.010295 0.009028 0.007872 0.006825 0.005882 0.005038 0.004285 0.003617 0.003026 0.002508 0.002055 0.001662 0.001324 0.001037 0.000795 0.000596 0.000433 0.000303 0.000201 0.000123 0.000064 0.000021 -0.000009 -0.000029 -0.000041 -0.000047 -0.000049 -0.000048 -0.000046 -0.000042 -0.000037 -0.000032 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000031 -0.000036 -0.000042 -0.000047 -0.000052 -0.000055 -0.000056 -0.000053 -0.000046 -0.000032 -0.000008 0.000027 0.000078 0.000148 0.000240 0.000359 0.000509 0.000694 0.000919 0.001188 0.001504 0.001873 0.002298 0.002784 0.003334 0.003952 0.004644 0.005414 0.006266 0.007204 0.008230 0.009345 0.010548 0.011833 0.013194 0.014618 0.016087 0.017580 0.019073 0.020536 0.021941 0.023258 0.024455 0.025508 0.026390 0.027081 0.027562 0.027821 0.027851 0.027647 0.027214 0.026562 0.025708 0.024671 0.023480 0.022161 0.020747 0.019269 0.017757 0.016242 0.014749 0.013301 0.011915 0.010605 0.009381 0.008246 0.007203 0.006253 0.005392 0.004618 0.003926 0.003310 0.002765 0.002285 0.001866 0.001502 0.001189 0.000923 0.000700 0.000515 0.000365 0.000246 0.000153 0.000083 0.000030 -0.000007 -0.000032 -0.000049 -0.000057 -0.000061 -0.000061 -0.000058 -0.000053 -0.000048 -0.000042 -0.000036 -0.000031 -0.000026 -0.000021 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000035 -0.000041 -0.000048 -0.000055 -0.000061 -0.000066 -0.000069 -0.000070 -0.000067 -0.000057 -0.000040 -0.000012 0.000030 0.000090 0.000170 0.000274 0.000407 0.000572 0.000774 0.001015 0.001300 0.001632 0.002014 0.002450 0.002941 0.003492 0.004104 0.004780 0.005522 0.006330 0.007205 0.008144 0.009143 0.010198 0.011299 0.012434 0.013590 0.014748 0.015890 0.016995 0.018042 0.019013 0.019888 0.020652 0.021290 0.021790 0.022141 0.022335 0.022366 0.022232 0.021933 0.021475 0.020866 0.020120 0.019251 0.018279 0.017223 0.016104 0.014945 0.013767 0.012588 0.011429 0.010303 0.009223 0.008200 0.007239 0.006345 0.005522 0.004769 0.004087 0.003474 0.002925 0.002438 0.002008 0.001631 0.001304 0.001022 0.000782 0.000582 0.000416 0.000282 0.000177 0.000095 0.000034 -0.000010 -0.000040 -0.000060 -0.000071 -0.000076 -0.000076 -0.000073 -0.000068 -0.000061 -0.000054 -0.000047 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000055 -0.000063 -0.000071 -0.000078 -0.000085 -0.000089 -0.000090 -0.000087 -0.000076 -0.000057 -0.000025 0.000022 0.000087 0.000174 0.000286 0.000428 0.000601 0.000811 0.001058 0.001346 0.001678 0.002054 0.002476 0.002944 0.003461 0.004024 0.004632 0.005284 0.005975 0.006701 0.007455 0.008231 0.009019 0.009809 0.010589 0.011348 0.012073 0.012754 0.013380 0.013943 0.014440 0.014866 0.015218 0.015494 0.015693 0.015811 0.015845 0.015792 0.015650 0.015418 0.015097 0.014689 0.014199 0.013633 0.012998 0.012304 0.011562 0.010784 0.009981 0.009168 0.008354 0.007553 0.006774 0.006024 0.005313 0.004644 0.004024 0.003455 0.002936 0.002469 0.002051 0.001680 0.001354 0.001069 0.000824 0.000616 0.000442 0.000299 0.000185 0.000095 0.000028 -0.000022 -0.000057 -0.000079 -0.000092 -0.000097 -0.000097 -0.000093 -0.000087 -0.000079 -0.000070 -0.000061 -0.000052 -0.000045 -0.000037 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000052 -0.000062 -0.000072 -0.000082 -0.000092 -0.000102 -0.000110 -0.000117 -0.000120 -0.000118 -0.000108 -0.000088 -0.000056 -0.000007 0.000060 0.000149 0.000263 0.000406 0.000578 0.000783 0.001022 0.001295 0.001604 0.001946 0.002322 0.002729 0.003162 0.003618 0.004090 0.004571 0.005054 0.005528 0.005986 0.006418 0.006817 0.007174 0.007482 0.007740 0.007945 0.008100 0.008210 0.008286 0.008336 0.008371 0.008401 0.008431 0.008465 0.008502 0.008539 0.008571 0.008589 0.008586 0.008554 0.008484 0.008369 0.008204 0.007984 0.007709 0.007381 0.007002 0.006580 0.006122 0.005638 0.005138 0.004632 0.004130 0.003642 0.003174 0.002734 0.002325 0.001951 0.001611 0.001307 0.001038 0.000803 0.000600 0.000427 0.000284 0.000167 0.000074 0.000003 -0.000049 -0.000086 -0.000109 -0.000122 -0.000127 -0.000126 -0.000120 -0.000112 -0.000102 -0.000091 -0.000079 -0.000068 -0.000058 -0.000049 -0.000041 -0.000034 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000021 -0.000026 -0.000032 -0.000040 -0.000049 -0.000058 -0.000069 -0.000081 -0.000094 -0.000107 -0.000120 -0.000134 -0.000146 -0.000156 -0.000163 -0.000164 -0.000158 -0.000141 -0.000112 -0.000066 -0.000003 0.000082 0.000190 0.000322 0.000481 0.000666 0.000876 0.001111 0.001367 0.001641 0.001928 0.002219 0.002508 0.002784 0.003037 0.003254 0.003425 0.003539 0.003587 0.003564 0.003466 0.003293 0.003051 0.002749 0.002403 0.002034 0.001664 0.001318 0.001019 0.000789 0.000641 0.000587 0.000627 0.000759 0.000973 0.001255 0.001587 0.001951 0.002324 0.002687 0.003019 0.003304 0.003526 0.003678 0.003754 0.003753 0.003679 0.003540 0.003344 0.003104 0.002832 0.002541 0.002242 0.001944 0.001656 0.001383 0.001130 0.000899 0.000692 0.000510 0.000352 0.000219 0.000109 0.000020 -0.000048 -0.000098 -0.000133 -0.000155 -0.000167 -0.000169 -0.000166 -0.000157 -0.000146 -0.000132 -0.000118 -0.000103 -0.000089 -0.000076 -0.000064 -0.000053 -0.000044 -0.000036 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000035 -0.000044 -0.000053 -0.000065 -0.000077 -0.000091 -0.000106 -0.000123 -0.000140 -0.000159 -0.000178 -0.000196 -0.000212 -0.000225 -0.000233 -0.000233 -0.000224 -0.000202 -0.000166 -0.000112 -0.000041 0.000049 0.000159 0.000287 0.000432 0.000589 0.000755 0.000922 0.001082 0.001226 0.001340 0.001411 0.001425 0.001367 0.001224 0.000983 0.000637 0.000182 -0.000382 -0.001045 -0.001795 -0.002610 -0.003461 -0.004314 -0.005132 -0.005876 -0.006510 -0.007001 -0.007326 -0.007469 -0.007426 -0.007199 -0.006803 -0.006257 -0.005589 -0.004828 -0.004009 -0.003167 -0.002333 -0.001540 -0.000813 -0.000173 0.000366 0.000797 0.001119 0.001335 0.001456 0.001494 0.001462 0.001378 0.001256 0.001108 0.000947 0.000781 0.000619 0.000465 0.000323 0.000197 0.000087 -0.000005 -0.000080 -0.000138 -0.000180 -0.000208 -0.000225 -0.000231 -0.000229 -0.000220 -0.000207 -0.000191 -0.000172 -0.000153 -0.000134 -0.000116 -0.000099 -0.000084 -0.000070 -0.000058 -0.000048 -0.000039 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000031 -0.000038 -0.000047 -0.000058 -0.000071 -0.000085 -0.000101 -0.000119 -0.000139 -0.000162 -0.000185 -0.000211 -0.000237 -0.000264 -0.000289 -0.000312 -0.000330 -0.000341 -0.000344 -0.000336 -0.000315 -0.000281 -0.000234 -0.000174 -0.000103 -0.000025 0.000054 0.000128 0.000187 0.000221 0.000215 0.000155 0.000022 -0.000200 -0.000530 -0.000983 -0.001572 -0.002303 -0.003179 -0.004193 -0.005331 -0.006569 -0.007876 -0.009210 -0.010525 -0.011770 -0.012892 -0.013843 -0.014581 -0.015074 -0.015301 -0.015254 -0.014939 -0.014370 -0.013575 -0.012588 -0.011452 -0.010210 -0.008911 -0.007599 -0.006319 -0.005108 -0.003998 -0.003010 -0.002159 -0.001451 -0.000885 -0.000452 -0.000139 0.000070 0.000193 0.000249 0.000253 0.000220 0.000163 0.000092 0.000016 -0.000060 -0.000129 -0.000190 -0.000239 -0.000277 -0.000304 -0.000319 -0.000324 -0.000321 -0.000310 -0.000294 -0.000274 -0.000250 -0.000226 -0.000200 -0.000175 -0.000152 -0.000130 -0.000110 -0.000092 -0.000076 -0.000063 -0.000052 -0.000042 -0.000034 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000026 -0.000033 -0.000041 -0.000051 -0.000063 -0.000077 -0.000093 -0.000112 -0.000133 -0.000157 -0.000183 -0.000213 -0.000245 -0.000280 -0.000317 -0.000355 -0.000393 -0.000429 -0.000462 -0.000489 -0.000509 -0.000521 -0.000524 -0.000520 -0.000509 -0.000495 -0.000482 -0.000479 -0.000494 -0.000538 -0.000626 -0.000774 -0.001001 -0.001326 -0.001771 -0.002356 -0.003097 -0.004007 -0.005093 -0.006354 -0.007779 -0.009346 -0.011026 -0.012775 -0.014542 -0.016269 -0.017892 -0.019350 -0.020582 -0.021539 -0.022180 -0.022482 -0.022433 -0.022039 -0.021318 -0.020303 -0.019036 -0.017567 -0.015950 -0.014245 -0.012507 -0.010790 -0.009144 -0.007607 -0.006211 -0.004977 -0.003913 -0.003023 -0.002298 -0.001726 -0.001290 -0.000969 -0.000744 -0.000594 -0.000503 -0.000455 -0.000436 -0.000436 -0.000446 -0.000459 -0.000471 -0.000479 -0.000480 -0.000475 -0.000462 -0.000444 -0.000420 -0.000393 -0.000362 -0.000329 -0.000295 -0.000262 -0.000229 -0.000198 -0.000170 -0.000144 -0.000120 -0.000100 -0.000083 -0.000068 -0.000056 -0.000045 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000011 -0.000013 -0.000017 -0.000022 -0.000027 -0.000034 -0.000043 -0.000054 -0.000067 -0.000083 -0.000101 -0.000122 -0.000146 -0.000174 -0.000205 -0.000241 -0.000280 -0.000324 -0.000371 -0.000422 -0.000475 -0.000528 -0.000581 -0.000633 -0.000680 -0.000724 -0.000764 -0.000800 -0.000837 -0.000876 -0.000926 -0.000993 -0.001090 -0.001230 -0.001429 -0.001706 -0.002081 -0.002578 -0.003219 -0.004025 -0.005016 -0.006203 -0.007592 -0.009179 -0.010948 -0.012875 -0.014920 -0.017033 -0.019154 -0.021216 -0.023147 -0.024875 -0.026333 -0.027466 -0.028227 -0.028588 -0.028538 -0.028082 -0.027240 -0.026050 -0.024558 -0.022821 -0.020902 -0.018867 -0.016782 -0.014708 -0.012702 -0.010812 -0.009074 -0.007515 -0.006148 -0.004978 -0.004000 -0.003200 -0.002562 -0.002064 -0.001685 -0.001402 -0.001197 -0.001051 -0.000949 -0.000877 -0.000825 -0.000785 -0.000750 -0.000717 -0.000683 -0.000646 -0.000607 -0.000565 -0.000521 -0.000476 -0.000431 -0.000386 -0.000341 -0.000299 -0.000259 -0.000222 -0.000188 -0.000158 -0.000132 -0.000109 -0.000090 -0.000073 -0.000060 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000022 -0.000029 -0.000036 -0.000046 -0.000057 -0.000072 -0.000089 -0.000109 -0.000132 -0.000160 -0.000191 -0.000228 -0.000269 -0.000315 -0.000367 -0.000425 -0.000488 -0.000555 -0.000626 -0.000699 -0.000773 -0.000847 -0.000920 -0.000994 -0.001069 -0.001148 -0.001237 -0.001342 -0.001473 -0.001643 -0.001865 -0.002159 -0.002543 -0.003042 -0.003679 -0.004477 -0.005460 -0.006646 -0.008046 -0.009666 -0.011497 -0.013523 -0.015712 -0.018021 -0.020394 -0.022765 -0.025061 -0.027205 -0.029118 -0.030732 -0.031983 -0.032826 -0.033229 -0.033179 -0.032682 -0.031760 -0.030451 -0.028807 -0.026888 -0.024761 -0.022498 -0.020169 -0.017842 -0.015579 -0.013431 -0.011441 -0.009638 -0.008040 -0.006654 -0.005476 -0.004494 -0.003692 -0.003048 -0.002539 -0.002144 -0.001841 -0.001609 -0.001432 -0.001296 -0.001188 -0.001098 -0.001020 -0.000949 -0.000881 -0.000815 -0.000750 -0.000686 -0.000622 -0.000560 -0.000500 -0.000443 -0.000388 -0.000336 -0.000289 -0.000246 -0.000207 -0.000173 -0.000143 -0.000118 -0.000097 -0.000079 -0.000064 -0.000052 -0.000042 -0.000033 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000038 -0.000048 -0.000061 -0.000076 -0.000094 -0.000117 -0.000143 -0.000173 -0.000208 -0.000249 -0.000296 -0.000350 -0.000410 -0.000478 -0.000552 -0.000633 -0.000719 -0.000811 -0.000906 -0.001004 -0.001105 -0.001209 -0.001319 -0.001437 -0.001569 -0.001721 -0.001906 -0.002134 -0.002422 -0.002789 -0.003256 -0.003845 -0.004581 -0.005488 -0.006590 -0.007903 -0.009438 -0.011199 -0.013176 -0.015348 -0.017683 -0.020133 -0.022640 -0.025137 -0.027546 -0.029789 -0.031788 -0.033471 -0.034776 -0.035655 -0.036077 -0.036028 -0.035515 -0.034560 -0.033201 -0.031491 -0.029491 -0.027269 -0.024898 -0.022450 -0.019996 -0.017597 -0.015310 -0.013177 -0.011230 -0.009490 -0.007966 -0.006655 -0.005549 -0.004631 -0.003881 -0.003276 -0.002794 -0.002412 -0.002111 -0.001873 -0.001682 -0.001525 -0.001392 -0.001276 -0.001170 -0.001072 -0.000979 -0.000889 -0.000803 -0.000721 -0.000643 -0.000569 -0.000499 -0.000434 -0.000374 -0.000319 -0.000270 -0.000226 -0.000188 -0.000155 -0.000127 -0.000104 -0.000084 -0.000068 -0.000055 -0.000044 -0.000035 -0.000028 -0.000023 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000024 -0.000031 -0.000040 -0.000050 -0.000064 -0.000080 -0.000100 -0.000124 -0.000153 -0.000186 -0.000225 -0.000271 -0.000323 -0.000384 -0.000452 -0.000529 -0.000614 -0.000707 -0.000808 -0.000916 -0.001030 -0.001150 -0.001275 -0.001406 -0.001545 -0.001696 -0.001863 -0.002054 -0.002279 -0.002551 -0.002885 -0.003301 -0.003817 -0.004459 -0.005248 -0.006209 -0.007362 -0.008724 -0.010305 -0.012105 -0.014113 -0.016309 -0.018657 -0.021111 -0.023612 -0.026093 -0.028480 -0.030698 -0.032671 -0.034329 -0.035614 -0.036479 -0.036895 -0.036850 -0.036348 -0.035412 -0.034079 -0.032398 -0.030429 -0.028237 -0.025892 -0.023465 -0.021022 -0.018626 -0.016329 -0.014176 -0.012199 -0.010419 -0.008846 -0.007482 -0.006318 -0.005340 -0.004530 -0.003867 -0.003329 -0.002895 -0.002544 -0.002259 -0.002025 -0.001829 -0.001660 -0.001511 -0.001376 -0.001250 -0.001133 -0.001022 -0.000916 -0.000817 -0.000723 -0.000636 -0.000554 -0.000479 -0.000411 -0.000349 -0.000294 -0.000246 -0.000203 -0.000167 -0.000137 -0.000111 -0.000090 -0.000073 -0.000058 -0.000047 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000053 -0.000067 -0.000085 -0.000106 -0.000132 -0.000163 -0.000199 -0.000242 -0.000292 -0.000350 -0.000416 -0.000492 -0.000578 -0.000673 -0.000778 -0.000891 -0.001014 -0.001144 -0.001282 -0.001427 -0.001581 -0.001744 -0.001921 -0.002115 -0.002333 -0.002586 -0.002884 -0.003243 -0.003679 -0.004213 -0.004865 -0.005657 -0.006610 -0.007743 -0.009070 -0.010600 -0.012330 -0.014251 -0.016339 -0.018561 -0.020872 -0.023220 -0.025540 -0.027765 -0.029827 -0.031657 -0.033192 -0.034381 -0.035180 -0.035565 -0.035524 -0.035063 -0.034200 -0.032970 -0.031417 -0.029595 -0.027563 -0.025384 -0.023122 -0.020838 -0.018587 -0.016420 -0.014377 -0.012490 -0.010778 -0.009253 -0.007919 -0.006769 -0.005793 -0.004975 -0.004295 -0.003735 -0.003275 -0.002897 -0.002583 -0.002319 -0.002094 -0.001898 -0.001722 -0.001563 -0.001415 -0.001276 -0.001146 -0.001023 -0.000908 -0.000800 -0.000700 -0.000608 -0.000523 -0.000447 -0.000379 -0.000318 -0.000265 -0.000219 -0.000179 -0.000146 -0.000119 -0.000096 -0.000077 -0.000062 -0.000049 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000033 -0.000043 -0.000055 -0.000070 -0.000089 -0.000112 -0.000139 -0.000172 -0.000212 -0.000258 -0.000312 -0.000375 -0.000448 -0.000531 -0.000625 -0.000729 -0.000844 -0.000969 -0.001103 -0.001247 -0.001400 -0.001562 -0.001733 -0.001915 -0.002109 -0.002321 -0.002556 -0.002822 -0.003129 -0.003490 -0.003920 -0.004436 -0.005056 -0.005799 -0.006683 -0.007724 -0.008932 -0.010314 -0.011867 -0.013578 -0.015428 -0.017386 -0.019413 -0.021460 -0.023476 -0.025401 -0.027179 -0.028752 -0.030069 -0.031086 -0.031770 -0.032098 -0.032062 -0.031668 -0.030931 -0.029880 -0.028552 -0.026991 -0.025246 -0.023370 -0.021415 -0.019433 -0.017471 -0.015570 -0.013766 -0.012087 -0.010551 -0.009171 -0.007952 -0.006890 -0.005978 -0.005203 -0.004551 -0.004004 -0.003547 -0.003163 -0.002838 -0.002560 -0.002317 -0.002102 -0.001907 -0.001728 -0.001562 -0.001406 -0.001259 -0.001121 -0.000992 -0.000872 -0.000761 -0.000658 -0.000566 -0.000482 -0.000407 -0.000341 -0.000283 -0.000234 -0.000191 -0.000156 -0.000126 -0.000101 -0.000081 -0.000065 -0.000052 -0.000041 -0.000033 -0.000026 -0.000021 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000058 -0.000074 -0.000093 -0.000117 -0.000147 -0.000182 -0.000224 -0.000274 -0.000332 -0.000400 -0.000479 -0.000568 -0.000669 -0.000781 -0.000905 -0.001039 -0.001184 -0.001339 -0.001504 -0.001678 -0.001862 -0.002055 -0.002261 -0.002482 -0.002722 -0.002987 -0.003285 -0.003628 -0.004025 -0.004491 -0.005039 -0.005685 -0.006442 -0.007321 -0.008331 -0.009475 -0.010748 -0.012139 -0.013630 -0.015196 -0.016805 -0.018420 -0.019998 -0.021498 -0.022874 -0.024087 -0.025098 -0.025876 -0.026396 -0.026644 -0.026614 -0.026311 -0.025748 -0.024945 -0.023930 -0.022734 -0.021392 -0.019944 -0.018427 -0.016879 -0.015335 -0.013827 -0.012381 -0.011021 -0.009763 -0.008619 -0.007594 -0.006689 -0.005900 -0.005219 -0.004635 -0.004136 -0.003709 -0.003342 -0.003024 -0.002745 -0.002496 -0.002271 -0.002064 -0.001872 -0.001692 -0.001522 -0.001362 -0.001211 -0.001070 -0.000938 -0.000817 -0.000706 -0.000605 -0.000514 -0.000434 -0.000363 -0.000301 -0.000248 -0.000203 -0.000165 -0.000133 -0.000107 -0.000086 -0.000069 -0.000055 -0.000044 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000027 -0.000036 -0.000046 -0.000060 -0.000077 -0.000098 -0.000123 -0.000154 -0.000191 -0.000236 -0.000289 -0.000351 -0.000424 -0.000508 -0.000603 -0.000711 -0.000830 -0.000961 -0.001103 -0.001257 -0.001420 -0.001594 -0.001776 -0.001968 -0.002168 -0.002378 -0.002599 -0.002834 -0.003086 -0.003360 -0.003664 -0.004005 -0.004391 -0.004832 -0.005338 -0.005917 -0.006576 -0.007319 -0.008146 -0.009052 -0.010027 -0.011057 -0.012123 -0.013202 -0.014270 -0.015301 -0.016269 -0.017147 -0.017912 -0.018544 -0.019025 -0.019343 -0.019491 -0.019468 -0.019276 -0.018926 -0.018428 -0.017798 -0.017053 -0.016213 -0.015298 -0.014328 -0.013326 -0.012310 -0.011300 -0.010315 -0.009368 -0.008475 -0.007645 -0.006884 -0.006197 -0.005583 -0.005039 -0.004560 -0.004138 -0.003767 -0.003437 -0.003142 -0.002876 -0.002631 -0.002405 -0.002193 -0.001993 -0.001804 -0.001624 -0.001453 -0.001291 -0.001140 -0.000999 -0.000868 -0.000749 -0.000641 -0.000544 -0.000458 -0.000383 -0.000318 -0.000261 -0.000214 -0.000173 -0.000140 -0.000113 -0.000090 -0.000072 -0.000057 -0.000046 -0.000037 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000028 -0.000037 -0.000048 -0.000062 -0.000080 -0.000102 -0.000129 -0.000161 -0.000201 -0.000248 -0.000304 -0.000370 -0.000447 -0.000535 -0.000636 -0.000749 -0.000874 -0.001012 -0.001161 -0.001320 -0.001490 -0.001670 -0.001857 -0.002053 -0.002255 -0.002463 -0.002677 -0.002898 -0.003126 -0.003364 -0.003613 -0.003878 -0.004161 -0.004467 -0.004800 -0.005161 -0.005554 -0.005976 -0.006426 -0.006899 -0.007385 -0.007876 -0.008360 -0.008826 -0.009265 -0.009667 -0.010025 -0.010333 -0.010587 -0.010786 -0.010929 -0.011016 -0.011049 -0.011031 -0.010966 -0.010857 -0.010705 -0.010514 -0.010284 -0.010015 -0.009710 -0.009368 -0.008993 -0.008588 -0.008157 -0.007708 -0.007247 -0.006784 -0.006328 -0.005885 -0.005462 -0.005064 -0.004693 -0.004348 -0.004029 -0.003733 -0.003458 -0.003200 -0.002957 -0.002726 -0.002506 -0.002295 -0.002092 -0.001897 -0.001710 -0.001531 -0.001362 -0.001201 -0.001052 -0.000914 -0.000788 -0.000674 -0.000571 -0.000481 -0.000402 -0.000333 -0.000274 -0.000224 -0.000182 -0.000146 -0.000118 -0.000094 -0.000075 -0.000060 -0.000048 -0.000038 -0.000031 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000016 -0.000022 -0.000029 -0.000038 -0.000050 -0.000065 -0.000083 -0.000106 -0.000134 -0.000168 -0.000210 -0.000259 -0.000318 -0.000387 -0.000468 -0.000561 -0.000666 -0.000784 -0.000914 -0.001057 -0.001211 -0.001376 -0.001550 -0.001733 -0.001923 -0.002119 -0.002319 -0.002520 -0.002722 -0.002922 -0.003118 -0.003310 -0.003494 -0.003669 -0.003834 -0.003986 -0.004122 -0.004241 -0.004337 -0.004405 -0.004441 -0.004439 -0.004393 -0.004298 -0.004153 -0.003959 -0.003721 -0.003447 -0.003152 -0.002850 -0.002558 -0.002295 -0.002076 -0.001916 -0.001826 -0.001813 -0.001881 -0.002028 -0.002245 -0.002521 -0.002840 -0.003184 -0.003531 -0.003863 -0.004162 -0.004415 -0.004610 -0.004742 -0.004810 -0.004819 -0.004773 -0.004682 -0.004554 -0.004398 -0.004222 -0.004031 -0.003831 -0.003625 -0.003416 -0.003205 -0.002995 -0.002785 -0.002577 -0.002372 -0.002170 -0.001974 -0.001782 -0.001598 -0.001422 -0.001255 -0.001099 -0.000954 -0.000822 -0.000702 -0.000595 -0.000501 -0.000418 -0.000346 -0.000285 -0.000233 -0.000189 -0.000152 -0.000122 -0.000098 -0.000078 -0.000063 -0.000050 -0.000040 -0.000032 -0.000026 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000010 -0.000013 -0.000017 -0.000022 -0.000030 -0.000039 -0.000052 -0.000067 -0.000086 -0.000110 -0.000139 -0.000175 -0.000218 -0.000270 -0.000331 -0.000403 -0.000487 -0.000584 -0.000693 -0.000815 -0.000949 -0.001096 -0.001254 -0.001422 -0.001600 -0.001785 -0.001976 -0.002169 -0.002364 -0.002556 -0.002741 -0.002916 -0.003076 -0.003215 -0.003328 -0.003408 -0.003446 -0.003436 -0.003368 -0.003233 -0.003022 -0.002726 -0.002336 -0.001848 -0.001258 -0.000567 0.000217 0.001080 0.002003 0.002958 0.003912 0.004828 0.005670 0.006398 0.006981 0.007390 0.007605 0.007613 0.007412 0.007010 0.006422 0.005676 0.004804 0.003845 0.002840 0.001828 0.000846 -0.000072 -0.000902 -0.001626 -0.002234 -0.002725 -0.003102 -0.003373 -0.003551 -0.003647 -0.003676 -0.003648 -0.003575 -0.003466 -0.003329 -0.003172 -0.002998 -0.002814 -0.002623 -0.002427 -0.002230 -0.002034 -0.001841 -0.001653 -0.001472 -0.001300 -0.001138 -0.000988 -0.000851 -0.000727 -0.000616 -0.000518 -0.000432 -0.000358 -0.000295 -0.000241 -0.000195 -0.000158 -0.000127 -0.000102 -0.000081 -0.000065 -0.000052 -0.000042 -0.000033 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000018 -0.000023 -0.000031 -0.000041 -0.000053 -0.000069 -0.000089 -0.000114 -0.000144 -0.000181 -0.000226 -0.000279 -0.000343 -0.000418 -0.000504 -0.000604 -0.000716 -0.000841 -0.000979 -0.001129 -0.001290 -0.001461 -0.001641 -0.001827 -0.002016 -0.002207 -0.002395 -0.002575 -0.002742 -0.002891 -0.003013 -0.003099 -0.003140 -0.003124 -0.003039 -0.002869 -0.002602 -0.002221 -0.001713 -0.001065 -0.000266 0.000689 0.001800 0.003060 0.004453 0.005953 0.007526 0.009128 0.010706 0.012205 0.013567 0.014736 0.015664 0.016309 0.016643 0.016648 0.016322 0.015678 0.014741 0.013550 0.012155 0.010612 0.008982 0.007324 0.005694 0.004142 0.002706 0.001417 0.000292 -0.000661 -0.001444 -0.002066 -0.002539 -0.002881 -0.003109 -0.003240 -0.003292 -0.003280 -0.003216 -0.003112 -0.002978 -0.002821 -0.002648 -0.002465 -0.002274 -0.002081 -0.001888 -0.001698 -0.001513 -0.001337 -0.001171 -0.001017 -0.000875 -0.000748 -0.000633 -0.000532 -0.000444 -0.000368 -0.000303 -0.000247 -0.000201 -0.000162 -0.000131 -0.000105 -0.000084 -0.000067 -0.000054 -0.000043 -0.000035 -0.000028 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000014 -0.000018 -0.000024 -0.000032 -0.000042 -0.000055 -0.000071 -0.000092 -0.000117 -0.000149 -0.000187 -0.000233 -0.000288 -0.000353 -0.000430 -0.000519 -0.000620 -0.000735 -0.000863 -0.001003 -0.001155 -0.001319 -0.001492 -0.001673 -0.001859 -0.002048 -0.002234 -0.002415 -0.002583 -0.002733 -0.002856 -0.002942 -0.002979 -0.002954 -0.002850 -0.002651 -0.002338 -0.001890 -0.001288 -0.000513 0.000451 0.001616 0.002988 0.004563 0.006329 0.008263 0.010328 0.012477 0.014651 0.016781 0.018794 0.020616 0.022176 0.023409 0.024264 0.024703 0.024706 0.024271 0.023413 0.022167 0.020584 0.018726 0.016667 0.014484 0.012254 0.010050 0.007934 0.005961 0.004169 0.002583 0.001217 0.000070 -0.000865 -0.001604 -0.002166 -0.002574 -0.002851 -0.003017 -0.003093 -0.003096 -0.003043 -0.002945 -0.002815 -0.002660 -0.002489 -0.002305 -0.002116 -0.001924 -0.001732 -0.001546 -0.001367 -0.001197 -0.001040 -0.000895 -0.000764 -0.000647 -0.000544 -0.000454 -0.000376 -0.000310 -0.000253 -0.000206 -0.000166 -0.000134 -0.000108 -0.000086 -0.000069 -0.000055 -0.000045 -0.000036 -0.000029 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000019 -0.000025 -0.000033 -0.000043 -0.000056 -0.000073 -0.000094 -0.000120 -0.000153 -0.000192 -0.000239 -0.000295 -0.000362 -0.000440 -0.000530 -0.000633 -0.000750 -0.000879 -0.001021 -0.001176 -0.001341 -0.001516 -0.001698 -0.001884 -0.002071 -0.002254 -0.002428 -0.002587 -0.002721 -0.002822 -0.002877 -0.002872 -0.002791 -0.002614 -0.002321 -0.001889 -0.001292 -0.000509 0.000484 0.001706 0.003170 0.004881 0.006833 0.009010 0.011382 0.013905 0.016519 0.019155 0.021730 0.024159 0.026353 0.028227 0.029707 0.030732 0.031257 0.031259 0.030735 0.029706 0.028211 0.026311 0.024080 0.021604 0.018974 0.016282 0.013612 0.011041 0.008632 0.006431 0.004471 0.002768 0.001325 0.000133 -0.000823 -0.001567 -0.002123 -0.002518 -0.002779 -0.002928 -0.002987 -0.002976 -0.002910 -0.002802 -0.002664 -0.002503 -0.002326 -0.002140 -0.001949 -0.001758 -0.001570 -0.001389 -0.001217 -0.001057 -0.000910 -0.000777 -0.000658 -0.000553 -0.000462 -0.000383 -0.000315 -0.000258 -0.000209 -0.000169 -0.000137 -0.000110 -0.000088 -0.000071 -0.000057 -0.000046 -0.000037 -0.000030 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000034 -0.000044 -0.000058 -0.000075 -0.000096 -0.000123 -0.000156 -0.000195 -0.000243 -0.000301 -0.000368 -0.000447 -0.000539 -0.000643 -0.000760 -0.000891 -0.001034 -0.001190 -0.001356 -0.001532 -0.001715 -0.001901 -0.002087 -0.002268 -0.002438 -0.002589 -0.002712 -0.002796 -0.002828 -0.002793 -0.002671 -0.002441 -0.002080 -0.001562 -0.000861 0.000052 0.001200 0.002604 0.004278 0.006227 0.008445 0.010911 0.013590 0.016433 0.019373 0.022332 0.025219 0.027939 0.030392 0.032487 0.034141 0.035284 0.035870 0.035872 0.035287 0.034138 0.032470 0.030348 0.027856 0.025088 0.022146 0.019130 0.016134 0.013244 0.010528 0.008041 0.005817 0.003876 0.002223 0.000850 -0.000261 -0.001134 -0.001796 -0.002276 -0.002604 -0.002805 -0.002905 -0.002925 -0.002881 -0.002790 -0.002664 -0.002511 -0.002339 -0.002156 -0.001966 -0.001775 -0.001586 -0.001404 -0.001231 -0.001069 -0.000920 -0.000786 -0.000666 -0.000559 -0.000467 -0.000387 -0.000318 -0.000261 -0.000212 -0.000171 -0.000138 -0.000111 -0.000089 -0.000072 -0.000058 -0.000047 -0.000038 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000034 -0.000045 -0.000059 -0.000076 -0.000098 -0.000125 -0.000158 -0.000198 -0.000247 -0.000304 -0.000373 -0.000452 -0.000544 -0.000648 -0.000766 -0.000897 -0.001041 -0.001198 -0.001365 -0.001542 -0.001726 -0.001913 -0.002099 -0.002278 -0.002446 -0.002593 -0.002709 -0.002784 -0.002804 -0.002751 -0.002607 -0.002348 -0.001951 -0.001388 -0.000632 0.000347 0.001575 0.003073 0.004855 0.006927 0.009280 0.011894 0.014730 0.017736 0.020842 0.023965 0.027010 0.029877 0.032463 0.034671 0.036413 0.037618 0.038236 0.038239 0.037623 0.036414 0.034657 0.032423 0.029799 0.026883 0.023783 0.020603 0.017442 0.014389 0.011517 0.008883 0.006523 0.004459 0.002697 0.001229 0.000037 -0.000904 -0.001622 -0.002147 -0.002510 -0.002740 -0.002862 -0.002897 -0.002867 -0.002784 -0.002664 -0.002515 -0.002346 -0.002164 -0.001975 -0.001784 -0.001595 -0.001412 -0.001237 -0.001075 -0.000925 -0.000790 -0.000669 -0.000563 -0.000469 -0.000389 -0.000320 -0.000262 -0.000213 -0.000173 -0.000139 -0.000112 -0.000090 -0.000072 -0.000058 -0.000047 -0.000038 -0.000031 -0.000025 -0.000020 -0.000017 -0.000013 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000020 -0.000027 -0.000035 -0.000046 -0.000060 -0.000077 -0.000099 -0.000126 -0.000160 -0.000200 -0.000249 -0.000307 -0.000375 -0.000454 -0.000546 -0.000650 -0.000767 -0.000898 -0.001043 -0.001200 -0.001368 -0.001545 -0.001730 -0.001918 -0.002105 -0.002285 -0.002453 -0.002600 -0.002716 -0.002790 -0.002808 -0.002753 -0.002607 -0.002346 -0.001947 -0.001383 -0.000626 0.000353 0.001580 0.003076 0.004857 0.006927 0.009277 0.011888 0.014720 0.017721 0.020822 0.023940 0.026980 0.029842 0.032425 0.034630 0.036371 0.037576 0.038195 0.038199 0.037586 0.036379 0.034626 0.032397 0.029778 0.026868 0.023774 0.020600 0.017445 0.014398 0.011530 0.008897 0.006539 0.004475 0.002711 0.001241 0.000046 -0.000897 -0.001616 -0.002143 -0.002508 -0.002739 -0.002862 -0.002899 -0.002869 -0.002787 -0.002667 -0.002517 -0.002348 -0.002166 -0.001976 -0.001785 -0.001595 -0.001412 -0.001237 -0.001074 -0.000925 -0.000790 -0.000669 -0.000562 -0.000469 -0.000389 -0.000320 -0.000262 -0.000213 -0.000173 -0.000139 -0.000112 -0.000090 -0.000073 -0.000059 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000036 -0.000046 -0.000060 -0.000078 -0.000100 -0.000127 -0.000161 -0.000201 -0.000249 -0.000307 -0.000375 -0.000454 -0.000544 -0.000648 -0.000765 -0.000895 -0.001039 -0.001196 -0.001364 -0.001542 -0.001728 -0.001917 -0.002105 -0.002288 -0.002459 -0.002611 -0.002733 -0.002814 -0.002842 -0.002800 -0.002672 -0.002436 -0.002070 -0.001549 -0.000846 0.000066 0.001212 0.002613 0.004282 0.006225 0.008434 0.010891 0.013559 0.016388 0.019314 0.022257 0.025129 0.027836 0.030279 0.032367 0.034017 0.035161 0.035749 0.035756 0.035178 0.034038 0.032380 0.030272 0.027796 0.025046 0.022122 0.019125 0.016147 0.013271 0.010567 0.008086 0.005865 0.003923 0.002266 0.000886 -0.000231 -0.001111 -0.001779 -0.002265 -0.002597 -0.002803 -0.002906 -0.002929 -0.002888 -0.002798 -0.002672 -0.002518 -0.002345 -0.002160 -0.001969 -0.001777 -0.001587 -0.001404 -0.001230 -0.001068 -0.000919 -0.000785 -0.000665 -0.000559 -0.000466 -0.000386 -0.000318 -0.000260 -0.000212 -0.000171 -0.000138 -0.000111 -0.000090 -0.000072 -0.000059 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000061 -0.000078 -0.000100 -0.000127 -0.000161 -0.000201 -0.000249 -0.000306 -0.000373 -0.000451 -0.000540 -0.000643 -0.000759 -0.000888 -0.001031 -0.001187 -0.001355 -0.001533 -0.001719 -0.001909 -0.002100 -0.002287 -0.002464 -0.002623 -0.002756 -0.002852 -0.002901 -0.002887 -0.002796 -0.002610 -0.002309 -0.001872 -0.001273 -0.000491 0.000499 0.001716 0.003172 0.004872 0.006812 0.008975 0.011329 0.013830 0.016422 0.019033 0.021584 0.023992 0.026169 0.028032 0.029507 0.030532 0.031062 0.031072 0.030561 0.029547 0.028071 0.026194 0.023989 0.021542 0.018943 0.016281 0.013639 0.011092 0.008700 0.006510 0.004554 0.002848 0.001398 0.000196 -0.000772 -0.001527 -0.002093 -0.002498 -0.002766 -0.002923 -0.002989 -0.002983 -0.002921 -0.002815 -0.002677 -0.002515 -0.002336 -0.002147 -0.001954 -0.001760 -0.001571 -0.001388 -0.001215 -0.001055 -0.000907 -0.000775 -0.000656 -0.000552 -0.000460 -0.000382 -0.000314 -0.000257 -0.000209 -0.000169 -0.000137 -0.000110 -0.000089 -0.000072 -0.000058 -0.000048 -0.000039 -0.000032 -0.000026 -0.000022 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000028 -0.000036 -0.000047 -0.000061 -0.000078 -0.000100 -0.000127 -0.000160 -0.000200 -0.000247 -0.000303 -0.000369 -0.000445 -0.000533 -0.000634 -0.000749 -0.000876 -0.001018 -0.001172 -0.001339 -0.001517 -0.001703 -0.001894 -0.002088 -0.002279 -0.002463 -0.002633 -0.002781 -0.002899 -0.002977 -0.003003 -0.002966 -0.002851 -0.002643 -0.002324 -0.001874 -0.001273 -0.000503 0.000454 0.001610 0.002969 0.004529 0.006276 0.008187 0.010226 0.012345 0.014486 0.016585 0.018571 0.020371 0.021916 0.023142 0.023998 0.024444 0.024460 0.024042 0.023207 0.021989 0.020437 0.018617 0.016598 0.014456 0.012267 0.010100 0.008015 0.006065 0.004286 0.002705 0.001334 0.000177 -0.000773 -0.001528 -0.002107 -0.002530 -0.002820 -0.002998 -0.003085 -0.003097 -0.003052 -0.002960 -0.002833 -0.002679 -0.002505 -0.002319 -0.002125 -0.001929 -0.001734 -0.001545 -0.001364 -0.001193 -0.001035 -0.000890 -0.000760 -0.000643 -0.000541 -0.000452 -0.000374 -0.000308 -0.000252 -0.000205 -0.000166 -0.000134 -0.000108 -0.000087 -0.000071 -0.000058 -0.000047 -0.000039 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000047 -0.000061 -0.000078 -0.000100 -0.000126 -0.000158 -0.000197 -0.000244 -0.000298 -0.000363 -0.000438 -0.000524 -0.000623 -0.000735 -0.000861 -0.001000 -0.001152 -0.001317 -0.001493 -0.001679 -0.001870 -0.002066 -0.002262 -0.002454 -0.002636 -0.002802 -0.002946 -0.003059 -0.003135 -0.003163 -0.003136 -0.003040 -0.002865 -0.002596 -0.002218 -0.001715 -0.001075 -0.000287 0.000654 0.001748 0.002987 0.004354 0.005825 0.007363 0.008928 0.010470 0.011937 0.013272 0.014425 0.015345 0.015991 0.016334 0.016356 0.016054 0.015439 0.014538 0.013389 0.012041 0.010549 0.008970 0.007361 0.005776 0.004261 0.002852 0.001577 0.000456 -0.000504 -0.001302 -0.001942 -0.002437 -0.002800 -0.003047 -0.003197 -0.003266 -0.003268 -0.003217 -0.003123 -0.002997 -0.002844 -0.002672 -0.002486 -0.002291 -0.002093 -0.001894 -0.001699 -0.001511 -0.001332 -0.001164 -0.001009 -0.000868 -0.000740 -0.000627 -0.000527 -0.000440 -0.000365 -0.000301 -0.000246 -0.000200 -0.000162 -0.000131 -0.000106 -0.000086 -0.000069 -0.000057 -0.000046 -0.000038 -0.000031 -0.000026 -0.000021 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000028 -0.000036 -0.000047 -0.000060 -0.000077 -0.000098 -0.000124 -0.000156 -0.000194 -0.000239 -0.000293 -0.000355 -0.000428 -0.000512 -0.000609 -0.000718 -0.000841 -0.000977 -0.001126 -0.001288 -0.001462 -0.001645 -0.001837 -0.002034 -0.002234 -0.002433 -0.002627 -0.002812 -0.002983 -0.003135 -0.003263 -0.003364 -0.003433 -0.003462 -0.003447 -0.003378 -0.003246 -0.003041 -0.002754 -0.002376 -0.001902 -0.001328 -0.000659 0.000098 0.000930 0.001817 0.002733 0.003649 0.004531 0.005344 0.006053 0.006627 0.007038 0.007264 0.007293 0.007121 0.006756 0.006212 0.005517 0.004701 0.003801 0.002855 0.001900 0.000969 0.000091 -0.000710 -0.001419 -0.002026 -0.002526 -0.002921 -0.003216 -0.003420 -0.003543 -0.003597 -0.003592 -0.003540 -0.003450 -0.003330 -0.003185 -0.003020 -0.002841 -0.002651 -0.002453 -0.002250 -0.002048 -0.001848 -0.001653 -0.001467 -0.001291 -0.001127 -0.000977 -0.000840 -0.000717 -0.000607 -0.000511 -0.000427 -0.000354 -0.000292 -0.000239 -0.000195 -0.000158 -0.000128 -0.000103 -0.000083 -0.000068 -0.000055 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000028 -0.000036 -0.000046 -0.000060 -0.000076 -0.000097 -0.000122 -0.000153 -0.000189 -0.000233 -0.000285 -0.000346 -0.000416 -0.000498 -0.000591 -0.000697 -0.000816 -0.000948 -0.001094 -0.001252 -0.001422 -0.001602 -0.001792 -0.001988 -0.002190 -0.002394 -0.002599 -0.002801 -0.002998 -0.003188 -0.003370 -0.003544 -0.003709 -0.003866 -0.004014 -0.004151 -0.004273 -0.004376 -0.004454 -0.004501 -0.004512 -0.004481 -0.004407 -0.004287 -0.004123 -0.003919 -0.003684 -0.003426 -0.003159 -0.002897 -0.002653 -0.002444 -0.002282 -0.002179 -0.002143 -0.002177 -0.002280 -0.002446 -0.002664 -0.002919 -0.003196 -0.003478 -0.003748 -0.003994 -0.004203 -0.004369 -0.004488 -0.004556 -0.004577 -0.004554 -0.004491 -0.004395 -0.004271 -0.004126 -0.003964 -0.003790 -0.003607 -0.003417 -0.003221 -0.003021 -0.002817 -0.002610 -0.002401 -0.002194 -0.001989 -0.001789 -0.001597 -0.001414 -0.001243 -0.001084 -0.000939 -0.000807 -0.000689 -0.000584 -0.000492 -0.000411 -0.000341 -0.000281 -0.000231 -0.000188 -0.000152 -0.000123 -0.000100 -0.000081 -0.000066 -0.000054 -0.000044 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000045 -0.000058 -0.000074 -0.000094 -0.000119 -0.000148 -0.000184 -0.000226 -0.000276 -0.000334 -0.000402 -0.000480 -0.000570 -0.000672 -0.000786 -0.000914 -0.001054 -0.001207 -0.001372 -0.001548 -0.001733 -0.001927 -0.002128 -0.002335 -0.002547 -0.002762 -0.002981 -0.003204 -0.003435 -0.003675 -0.003932 -0.004209 -0.004512 -0.004845 -0.005211 -0.005611 -0.006042 -0.006503 -0.006987 -0.007487 -0.007995 -0.008502 -0.008995 -0.009465 -0.009902 -0.010295 -0.010636 -0.010918 -0.011137 -0.011290 -0.011375 -0.011394 -0.011351 -0.011248 -0.011091 -0.010882 -0.010626 -0.010327 -0.009988 -0.009612 -0.009207 -0.008777 -0.008329 -0.007870 -0.007409 -0.006952 -0.006505 -0.006074 -0.005664 -0.005278 -0.004917 -0.004581 -0.004270 -0.003982 -0.003713 -0.003460 -0.003219 -0.002988 -0.002763 -0.002543 -0.002328 -0.002118 -0.001914 -0.001718 -0.001530 -0.001353 -0.001187 -0.001035 -0.000895 -0.000770 -0.000657 -0.000557 -0.000470 -0.000393 -0.000327 -0.000270 -0.000221 -0.000181 -0.000147 -0.000119 -0.000096 -0.000078 -0.000064 -0.000052 -0.000043 -0.000035 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000016 -0.000021 -0.000027 -0.000034 -0.000044 -0.000057 -0.000072 -0.000091 -0.000115 -0.000143 -0.000177 -0.000217 -0.000265 -0.000321 -0.000385 -0.000460 -0.000545 -0.000642 -0.000751 -0.000873 -0.001007 -0.001154 -0.001312 -0.001481 -0.001660 -0.001849 -0.002046 -0.002252 -0.002465 -0.002688 -0.002922 -0.003171 -0.003440 -0.003736 -0.004069 -0.004450 -0.004889 -0.005396 -0.005980 -0.006646 -0.007397 -0.008233 -0.009149 -0.010136 -0.011180 -0.012264 -0.013366 -0.014460 -0.015520 -0.016519 -0.017426 -0.018217 -0.018868 -0.019359 -0.019675 -0.019809 -0.019759 -0.019529 -0.019127 -0.018569 -0.017871 -0.017053 -0.016140 -0.015154 -0.014120 -0.013063 -0.012007 -0.010972 -0.009978 -0.009037 -0.008163 -0.007362 -0.006638 -0.005991 -0.005419 -0.004916 -0.004476 -0.004089 -0.003748 -0.003443 -0.003166 -0.002912 -0.002673 -0.002447 -0.002230 -0.002022 -0.001823 -0.001632 -0.001452 -0.001282 -0.001124 -0.000979 -0.000847 -0.000728 -0.000622 -0.000528 -0.000445 -0.000373 -0.000310 -0.000257 -0.000211 -0.000172 -0.000140 -0.000114 -0.000092 -0.000075 -0.000061 -0.000050 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000003 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000043 -0.000055 -0.000069 -0.000088 -0.000110 -0.000137 -0.000169 -0.000208 -0.000253 -0.000305 -0.000367 -0.000437 -0.000517 -0.000609 -0.000711 -0.000826 -0.000953 -0.001091 -0.001241 -0.001401 -0.001571 -0.001751 -0.001941 -0.002140 -0.002350 -0.002573 -0.002813 -0.003076 -0.003370 -0.003706 -0.004097 -0.004557 -0.005103 -0.005749 -0.006510 -0.007395 -0.008412 -0.009563 -0.010844 -0.012245 -0.013747 -0.015327 -0.016953 -0.018587 -0.020189 -0.021713 -0.023115 -0.024349 -0.025377 -0.026164 -0.026684 -0.026919 -0.026863 -0.026521 -0.025906 -0.025041 -0.023956 -0.022687 -0.021272 -0.019754 -0.018176 -0.016577 -0.014996 -0.013466 -0.012015 -0.010664 -0.009428 -0.008316 -0.007331 -0.006470 -0.005726 -0.005090 -0.004548 -0.004087 -0.003692 -0.003352 -0.003053 -0.002786 -0.002542 -0.002317 -0.002105 -0.001904 -0.001713 -0.001532 -0.001362 -0.001202 -0.001054 -0.000918 -0.000794 -0.000683 -0.000584 -0.000496 -0.000419 -0.000351 -0.000293 -0.000243 -0.000200 -0.000164 -0.000133 -0.000108 -0.000088 -0.000072 -0.000058 -0.000048 -0.000039 -0.000032 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000025 -0.000032 -0.000041 -0.000052 -0.000066 -0.000084 -0.000105 -0.000130 -0.000161 -0.000197 -0.000239 -0.000288 -0.000345 -0.000411 -0.000486 -0.000571 -0.000666 -0.000773 -0.000890 -0.001019 -0.001158 -0.001307 -0.001466 -0.001634 -0.001811 -0.001998 -0.002198 -0.002413 -0.002649 -0.002913 -0.003216 -0.003571 -0.003995 -0.004505 -0.005121 -0.005863 -0.006749 -0.007794 -0.009007 -0.010394 -0.011953 -0.013671 -0.015529 -0.017496 -0.019534 -0.021596 -0.023628 -0.025572 -0.027368 -0.028959 -0.030291 -0.031317 -0.032000 -0.032317 -0.032257 -0.031825 -0.031038 -0.029926 -0.028529 -0.026897 -0.025081 -0.023139 -0.021126 -0.019099 -0.017104 -0.015187 -0.013381 -0.011714 -0.010203 -0.008858 -0.007680 -0.006664 -0.005800 -0.005072 -0.004465 -0.003958 -0.003535 -0.003177 -0.002872 -0.002605 -0.002367 -0.002151 -0.001950 -0.001763 -0.001585 -0.001418 -0.001261 -0.001113 -0.000977 -0.000851 -0.000737 -0.000634 -0.000543 -0.000462 -0.000391 -0.000328 -0.000274 -0.000228 -0.000188 -0.000154 -0.000126 -0.000103 -0.000083 -0.000068 -0.000056 -0.000046 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000018 -0.000023 -0.000030 -0.000039 -0.000050 -0.000063 -0.000079 -0.000099 -0.000123 -0.000151 -0.000185 -0.000224 -0.000270 -0.000322 -0.000383 -0.000452 -0.000530 -0.000617 -0.000714 -0.000821 -0.000938 -0.001065 -0.001200 -0.001344 -0.001496 -0.001656 -0.001825 -0.002007 -0.002205 -0.002426 -0.002677 -0.002972 -0.003325 -0.003754 -0.004280 -0.004926 -0.005714 -0.006666 -0.007801 -0.009131 -0.010663 -0.012397 -0.014321 -0.016414 -0.018641 -0.020960 -0.023315 -0.025646 -0.027883 -0.029958 -0.031801 -0.033348 -0.034544 -0.035345 -0.035720 -0.035658 -0.035161 -0.034252 -0.032964 -0.031346 -0.029456 -0.027358 -0.025118 -0.022804 -0.020480 -0.018204 -0.016026 -0.013985 -0.012112 -0.010427 -0.008938 -0.007646 -0.006543 -0.005616 -0.004846 -0.004212 -0.003693 -0.003267 -0.002915 -0.002620 -0.002367 -0.002146 -0.001948 -0.001767 -0.001598 -0.001439 -0.001290 -0.001148 -0.001016 -0.000893 -0.000780 -0.000676 -0.000583 -0.000500 -0.000426 -0.000361 -0.000304 -0.000255 -0.000212 -0.000175 -0.000144 -0.000118 -0.000097 -0.000079 -0.000064 -0.000053 -0.000043 -0.000036 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000022 -0.000029 -0.000037 -0.000047 -0.000059 -0.000075 -0.000093 -0.000115 -0.000141 -0.000172 -0.000208 -0.000250 -0.000298 -0.000353 -0.000415 -0.000485 -0.000564 -0.000651 -0.000746 -0.000850 -0.000961 -0.001080 -0.001206 -0.001338 -0.001476 -0.001622 -0.001779 -0.001951 -0.002144 -0.002369 -0.002637 -0.002965 -0.003371 -0.003879 -0.004512 -0.005294 -0.006251 -0.007402 -0.008764 -0.010344 -0.012145 -0.014155 -0.016352 -0.018703 -0.021159 -0.023663 -0.026149 -0.028543 -0.030768 -0.032749 -0.034416 -0.035708 -0.036574 -0.036983 -0.036919 -0.036387 -0.035408 -0.034022 -0.032282 -0.030250 -0.027998 -0.025599 -0.023127 -0.020652 -0.018236 -0.015933 -0.013786 -0.011826 -0.010074 -0.008537 -0.007215 -0.006097 -0.005167 -0.004405 -0.003788 -0.003290 -0.002889 -0.002565 -0.002298 -0.002074 -0.001881 -0.001710 -0.001555 -0.001411 -0.001276 -0.001148 -0.001026 -0.000911 -0.000804 -0.000704 -0.000613 -0.000530 -0.000456 -0.000389 -0.000331 -0.000279 -0.000235 -0.000196 -0.000163 -0.000134 -0.000110 -0.000090 -0.000074 -0.000060 -0.000050 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000021 -0.000027 -0.000035 -0.000044 -0.000056 -0.000070 -0.000087 -0.000107 -0.000131 -0.000159 -0.000192 -0.000230 -0.000273 -0.000322 -0.000377 -0.000439 -0.000508 -0.000583 -0.000666 -0.000754 -0.000849 -0.000949 -0.001054 -0.001162 -0.001274 -0.001391 -0.001516 -0.001653 -0.001809 -0.001993 -0.002217 -0.002498 -0.002855 -0.003310 -0.003889 -0.004615 -0.005515 -0.006611 -0.007919 -0.009452 -0.011210 -0.013185 -0.015357 -0.017691 -0.020140 -0.022647 -0.025143 -0.027553 -0.029799 -0.031803 -0.033492 -0.034801 -0.035681 -0.036098 -0.036034 -0.035494 -0.034502 -0.033097 -0.031334 -0.029278 -0.027004 -0.024586 -0.022101 -0.019621 -0.017208 -0.014919 -0.012795 -0.010868 -0.009157 -0.007667 -0.006398 -0.005336 -0.004465 -0.003761 -0.003200 -0.002757 -0.002408 -0.002132 -0.001910 -0.001728 -0.001574 -0.001440 -0.001318 -0.001205 -0.001097 -0.000994 -0.000895 -0.000800 -0.000710 -0.000625 -0.000547 -0.000475 -0.000410 -0.000352 -0.000300 -0.000255 -0.000215 -0.000180 -0.000150 -0.000124 -0.000103 -0.000084 -0.000069 -0.000057 -0.000047 -0.000038 -0.000032 -0.000026 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000026 -0.000033 -0.000041 -0.000052 -0.000065 -0.000081 -0.000100 -0.000121 -0.000147 -0.000176 -0.000209 -0.000247 -0.000290 -0.000338 -0.000391 -0.000450 -0.000513 -0.000582 -0.000654 -0.000730 -0.000809 -0.000889 -0.000970 -0.001052 -0.001135 -0.001222 -0.001316 -0.001425 -0.001556 -0.001722 -0.001937 -0.002220 -0.002593 -0.003078 -0.003703 -0.004490 -0.005463 -0.006641 -0.008034 -0.009648 -0.011475 -0.013497 -0.015683 -0.017989 -0.020359 -0.022727 -0.025020 -0.027162 -0.029077 -0.030693 -0.031947 -0.032791 -0.033189 -0.033127 -0.032607 -0.031654 -0.030305 -0.028615 -0.026649 -0.024477 -0.022175 -0.019816 -0.017469 -0.015197 -0.013052 -0.011074 -0.009291 -0.007722 -0.006370 -0.005230 -0.004291 -0.003533 -0.002933 -0.002466 -0.002107 -0.001835 -0.001627 -0.001466 -0.001338 -0.001233 -0.001142 -0.001059 -0.000981 -0.000905 -0.000831 -0.000756 -0.000683 -0.000612 -0.000544 -0.000480 -0.000420 -0.000365 -0.000315 -0.000270 -0.000230 -0.000195 -0.000164 -0.000138 -0.000115 -0.000095 -0.000078 -0.000064 -0.000053 -0.000044 -0.000036 -0.000030 -0.000025 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000015 -0.000019 -0.000024 -0.000031 -0.000039 -0.000049 -0.000061 -0.000075 -0.000092 -0.000111 -0.000134 -0.000160 -0.000189 -0.000222 -0.000259 -0.000299 -0.000343 -0.000391 -0.000442 -0.000495 -0.000551 -0.000607 -0.000663 -0.000717 -0.000768 -0.000815 -0.000860 -0.000904 -0.000950 -0.001003 -0.001072 -0.001166 -0.001299 -0.001488 -0.001752 -0.002113 -0.002595 -0.003222 -0.004015 -0.004994 -0.006170 -0.007549 -0.009129 -0.010893 -0.012814 -0.014854 -0.016962 -0.019078 -0.021134 -0.023061 -0.024787 -0.026245 -0.027378 -0.028139 -0.028496 -0.028435 -0.027961 -0.027093 -0.025869 -0.024339 -0.022563 -0.020606 -0.018540 -0.016431 -0.014342 -0.012332 -0.010446 -0.008722 -0.007184 -0.005845 -0.004708 -0.003767 -0.003007 -0.002410 -0.001952 -0.001611 -0.001363 -0.001187 -0.001063 -0.000976 -0.000913 -0.000864 -0.000823 -0.000784 -0.000746 -0.000704 -0.000660 -0.000613 -0.000563 -0.000512 -0.000461 -0.000411 -0.000364 -0.000319 -0.000278 -0.000240 -0.000206 -0.000176 -0.000149 -0.000126 -0.000105 -0.000088 -0.000073 -0.000060 -0.000049 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000018 -0.000023 -0.000029 -0.000036 -0.000046 -0.000057 -0.000070 -0.000085 -0.000102 -0.000121 -0.000144 -0.000169 -0.000197 -0.000227 -0.000260 -0.000296 -0.000333 -0.000371 -0.000409 -0.000447 -0.000482 -0.000513 -0.000539 -0.000558 -0.000570 -0.000573 -0.000570 -0.000562 -0.000555 -0.000553 -0.000566 -0.000605 -0.000684 -0.000820 -0.001032 -0.001342 -0.001770 -0.002338 -0.003064 -0.003959 -0.005033 -0.006283 -0.007700 -0.009261 -0.010935 -0.012678 -0.014439 -0.016159 -0.017776 -0.019229 -0.020458 -0.021413 -0.022052 -0.022349 -0.022291 -0.021881 -0.021139 -0.020096 -0.018798 -0.017296 -0.015650 -0.013919 -0.012162 -0.010436 -0.008787 -0.007257 -0.005876 -0.004662 -0.003626 -0.002767 -0.002077 -0.001542 -0.001143 -0.000859 -0.000668 -0.000550 -0.000486 -0.000459 -0.000455 -0.000463 -0.000477 -0.000490 -0.000499 -0.000502 -0.000498 -0.000486 -0.000467 -0.000441 -0.000411 -0.000378 -0.000343 -0.000308 -0.000274 -0.000241 -0.000211 -0.000183 -0.000157 -0.000134 -0.000114 -0.000096 -0.000080 -0.000067 -0.000056 -0.000046 -0.000038 -0.000031 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000017 -0.000021 -0.000027 -0.000034 -0.000043 -0.000053 -0.000064 -0.000077 -0.000092 -0.000109 -0.000128 -0.000149 -0.000172 -0.000197 -0.000223 -0.000249 -0.000276 -0.000301 -0.000324 -0.000344 -0.000358 -0.000365 -0.000362 -0.000348 -0.000322 -0.000282 -0.000229 -0.000165 -0.000093 -0.000017 0.000058 0.000121 0.000162 0.000167 0.000120 0.000004 -0.000201 -0.000512 -0.000946 -0.001517 -0.002233 -0.003096 -0.004101 -0.005231 -0.006464 -0.007765 -0.009093 -0.010401 -0.011638 -0.012753 -0.013698 -0.014431 -0.014919 -0.015140 -0.015084 -0.014754 -0.014167 -0.013350 -0.012338 -0.011175 -0.009910 -0.008591 -0.007265 -0.005978 -0.004767 -0.003663 -0.002689 -0.001859 -0.001177 -0.000641 -0.000241 0.000038 0.000213 0.000303 0.000327 0.000302 0.000244 0.000168 0.000083 -0.000003 -0.000082 -0.000152 -0.000211 -0.000257 -0.000290 -0.000311 -0.000321 -0.000320 -0.000311 -0.000296 -0.000277 -0.000254 -0.000230 -0.000206 -0.000182 -0.000160 -0.000139 -0.000120 -0.000103 -0.000087 -0.000074 -0.000062 -0.000052 -0.000043 -0.000035 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000020 -0.000025 -0.000032 -0.000039 -0.000048 -0.000059 -0.000070 -0.000083 -0.000098 -0.000114 -0.000131 -0.000149 -0.000168 -0.000187 -0.000205 -0.000221 -0.000234 -0.000242 -0.000244 -0.000238 -0.000220 -0.000189 -0.000142 -0.000078 0.000005 0.000108 0.000229 0.000368 0.000522 0.000686 0.000855 0.001020 0.001173 0.001299 0.001386 0.001418 0.001380 0.001257 0.001036 0.000708 0.000267 -0.000286 -0.000943 -0.001688 -0.002498 -0.003344 -0.004191 -0.005000 -0.005735 -0.006359 -0.006842 -0.007158 -0.007293 -0.007238 -0.006999 -0.006587 -0.006022 -0.005333 -0.004552 -0.003715 -0.002856 -0.002012 -0.001213 -0.000486 0.000147 0.000673 0.001084 0.001381 0.001569 0.001659 0.001665 0.001603 0.001488 0.001337 0.001163 0.000979 0.000795 0.000619 0.000456 0.000309 0.000182 0.000073 -0.000016 -0.000087 -0.000140 -0.000178 -0.000202 -0.000214 -0.000217 -0.000212 -0.000202 -0.000188 -0.000172 -0.000155 -0.000138 -0.000122 -0.000107 -0.000092 -0.000079 -0.000067 -0.000057 -0.000048 -0.000040 -0.000033 -0.000027 -0.000023 -0.000019 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000009 -0.000011 -0.000014 -0.000019 -0.000023 -0.000029 -0.000036 -0.000044 -0.000054 -0.000064 -0.000075 -0.000087 -0.000099 -0.000113 -0.000127 -0.000141 -0.000153 -0.000163 -0.000169 -0.000171 -0.000165 -0.000150 -0.000124 -0.000083 -0.000025 0.000054 0.000155 0.000281 0.000433 0.000611 0.000815 0.001045 0.001299 0.001572 0.001862 0.002161 0.002460 0.002750 0.003020 0.003258 0.003450 0.003584 0.003651 0.003642 0.003554 0.003387 0.003147 0.002848 0.002506 0.002143 0.001782 0.001447 0.001161 0.000944 0.000809 0.000767 0.000820 0.000965 0.001194 0.001491 0.001841 0.002221 0.002609 0.002985 0.003326 0.003616 0.003838 0.003984 0.004047 0.004028 0.003931 0.003765 0.003540 0.003270 0.002970 0.002650 0.002325 0.002004 0.001695 0.001405 0.001139 0.000899 0.000687 0.000503 0.000346 0.000215 0.000108 0.000023 -0.000042 -0.000090 -0.000122 -0.000141 -0.000151 -0.000152 -0.000148 -0.000140 -0.000130 -0.000118 -0.000106 -0.000094 -0.000082 -0.000071 -0.000061 -0.000052 -0.000044 -0.000036 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000011 -0.000014 -0.000017 -0.000022 -0.000027 -0.000033 -0.000040 -0.000048 -0.000057 -0.000066 -0.000076 -0.000086 -0.000097 -0.000106 -0.000115 -0.000121 -0.000124 -0.000122 -0.000112 -0.000094 -0.000064 -0.000019 0.000044 0.000128 0.000236 0.000372 0.000538 0.000737 0.000969 0.001236 0.001539 0.001878 0.002252 0.002660 0.003098 0.003562 0.004047 0.004545 0.005046 0.005541 0.006019 0.006469 0.006880 0.007245 0.007558 0.007816 0.008020 0.008177 0.008293 0.008378 0.008442 0.008493 0.008541 0.008588 0.008639 0.008691 0.008743 0.008788 0.008821 0.008832 0.008813 0.008756 0.008652 0.008495 0.008280 0.008006 0.007673 0.007283 0.006844 0.006365 0.005855 0.005327 0.004793 0.004264 0.003749 0.003258 0.002796 0.002369 0.001978 0.001627 0.001315 0.001041 0.000803 0.000601 0.000430 0.000289 0.000174 0.000084 0.000014 -0.000036 -0.000071 -0.000094 -0.000106 -0.000111 -0.000110 -0.000106 -0.000099 -0.000091 -0.000082 -0.000072 -0.000063 -0.000055 -0.000047 -0.000040 -0.000033 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000025 -0.000030 -0.000036 -0.000043 -0.000051 -0.000058 -0.000066 -0.000074 -0.000081 -0.000088 -0.000092 -0.000093 -0.000089 -0.000079 -0.000060 -0.000030 0.000014 0.000076 0.000158 0.000265 0.000400 0.000568 0.000771 0.001013 0.001295 0.001620 0.001990 0.002408 0.002874 0.003390 0.003956 0.004571 0.005233 0.005938 0.006681 0.007454 0.008248 0.009051 0.009851 0.010637 0.011397 0.012120 0.012797 0.013423 0.013991 0.014498 0.014939 0.015311 0.015610 0.015831 0.015970 0.016022 0.015985 0.015857 0.015638 0.015329 0.014933 0.014454 0.013898 0.013271 0.012583 0.011843 0.011062 0.010251 0.009422 0.008588 0.007763 0.006956 0.006179 0.005441 0.004749 0.004106 0.003517 0.002981 0.002499 0.002070 0.001692 0.001361 0.001075 0.000831 0.000624 0.000452 0.000310 0.000197 0.000108 0.000040 -0.000009 -0.000043 -0.000065 -0.000078 -0.000083 -0.000084 -0.000081 -0.000076 -0.000070 -0.000063 -0.000056 -0.000049 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000044 -0.000051 -0.000057 -0.000063 -0.000068 -0.000071 -0.000071 -0.000067 -0.000057 -0.000040 -0.000013 0.000027 0.000083 0.000158 0.000258 0.000385 0.000544 0.000739 0.000975 0.001255 0.001581 0.001958 0.002388 0.002876 0.003423 0.004034 0.004711 0.005457 0.006274 0.007160 0.008113 0.009128 0.010197 0.011309 0.012452 0.013610 0.014766 0.015903 0.017003 0.018048 0.019022 0.019907 0.020689 0.021350 0.021876 0.022253 0.022472 0.022524 0.022408 0.022124 0.021678 0.021081 0.020345 0.019486 0.018523 0.017476 0.016364 0.015209 0.014029 0.012845 0.011672 0.010528 0.009425 0.008376 0.007388 0.006469 0.005621 0.004847 0.004146 0.003516 0.002955 0.002457 0.002021 0.001640 0.001312 0.001030 0.000792 0.000593 0.000428 0.000295 0.000189 0.000107 0.000046 0.000002 -0.000029 -0.000048 -0.000059 -0.000065 -0.000066 -0.000064 -0.000060 -0.000055 -0.000049 -0.000043 -0.000038 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000034 -0.000039 -0.000044 -0.000048 -0.000052 -0.000055 -0.000055 -0.000052 -0.000044 -0.000030 -0.000007 0.000027 0.000075 0.000141 0.000229 0.000342 0.000486 0.000665 0.000884 0.001147 0.001459 0.001824 0.002244 0.002725 0.003271 0.003887 0.004577 0.005347 0.006201 0.007145 0.008179 0.009304 0.010518 0.011814 0.013183 0.014610 0.016078 0.017567 0.019051 0.020507 0.021908 0.023227 0.024435 0.025507 0.026414 0.027134 0.027645 0.027932 0.027984 0.027800 0.027382 0.026742 0.025898 0.024872 0.023690 0.022382 0.020977 0.019507 0.018002 0.016488 0.014991 0.013532 0.012130 0.010799 0.009549 0.008389 0.007321 0.006347 0.005465 0.004672 0.003964 0.003336 0.002782 0.002296 0.001874 0.001509 0.001197 0.000932 0.000710 0.000526 0.000376 0.000256 0.000163 0.000091 0.000039 0.000002 -0.000023 -0.000039 -0.000048 -0.000051 -0.000052 -0.000050 -0.000047 -0.000043 -0.000038 -0.000033 -0.000029 -0.000024 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000029 -0.000033 -0.000037 -0.000041 -0.000043 -0.000043 -0.000041 -0.000035 -0.000024 -0.000006 0.000022 0.000061 0.000116 0.000189 0.000286 0.000410 0.000567 0.000762 0.001000 0.001285 0.001623 0.002018 0.002474 0.002996 0.003588 0.004258 0.005010 0.005852 0.006790 0.007830 0.008977 0.010234 0.011600 0.013070 0.014636 0.016283 0.017992 0.019740 0.021498 0.023235 0.024918 0.026510 0.027976 0.029279 0.030384 0.031258 0.031876 0.032217 0.032268 0.032029 0.031503 0.030708 0.029666 0.028407 0.026967 0.025383 0.023695 0.021942 0.020161 0.018385 0.016645 0.014965 0.013364 0.011858 0.010457 0.009165 0.007984 0.006914 0.005950 0.005086 0.004318 0.003637 0.003038 0.002514 0.002058 0.001665 0.001328 0.001042 0.000802 0.000602 0.000440 0.000309 0.000207 0.000128 0.000069 0.000027 -0.000002 -0.000021 -0.000033 -0.000039 -0.000042 -0.000042 -0.000040 -0.000037 -0.000033 -0.000029 -0.000025 -0.000022 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000022 -0.000025 -0.000028 -0.000031 -0.000033 -0.000034 -0.000033 -0.000029 -0.000021 -0.000007 0.000015 0.000046 0.000089 0.000149 0.000228 0.000331 0.000463 0.000630 0.000836 0.001088 0.001390 0.001747 0.002164 0.002646 0.003197 0.003824 0.004533 0.005329 0.006222 0.007218 0.008325 0.009549 0.010896 0.012365 0.013954 0.015656 0.017456 0.019334 0.021265 0.023218 0.025157 0.027044 0.028835 0.030488 0.031959 0.033208 0.034195 0.034890 0.035270 0.035320 0.035039 0.034433 0.033523 0.032335 0.030906 0.029277 0.027493 0.025600 0.023643 0.021665 0.019703 0.017792 0.015958 0.014221 0.012596 0.011091 0.009711 0.008454 0.007319 0.006298 0.005386 0.004575 0.003857 0.003225 0.002673 0.002192 0.001778 0.001423 0.001121 0.000868 0.000658 0.000486 0.000348 0.000240 0.000156 0.000093 0.000047 0.000015 -0.000007 -0.000021 -0.000029 -0.000033 -0.000034 -0.000033 -0.000031 -0.000029 -0.000025 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000026 -0.000027 -0.000027 -0.000024 -0.000018 -0.000008 0.000008 0.000031 0.000065 0.000111 0.000174 0.000257 0.000364 0.000502 0.000675 0.000888 0.001148 0.001460 0.001830 0.002261 0.002760 0.003331 0.003979 0.004712 0.005535 0.006457 0.007486 0.008631 0.009898 0.011294 0.012820 0.014476 0.016254 0.018141 0.020118 0.022158 0.024228 0.026291 0.028302 0.030217 0.031987 0.033564 0.034902 0.035960 0.036703 0.037106 0.037154 0.036844 0.036187 0.035202 0.033921 0.032384 0.030636 0.028726 0.026706 0.024624 0.022527 0.020456 0.018446 0.016523 0.014710 0.013020 0.011459 0.010032 0.008735 0.007564 0.006512 0.005572 0.004736 0.003996 0.003344 0.002774 0.002278 0.001849 0.001483 0.001172 0.000911 0.000694 0.000517 0.000375 0.000262 0.000175 0.000110 0.000062 0.000028 0.000004 -0.000011 -0.000020 -0.000025 -0.000028 -0.000028 -0.000027 -0.000025 -0.000022 -0.000019 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000021 -0.000021 -0.000020 -0.000016 -0.000009 0.000002 0.000020 0.000045 0.000080 0.000128 0.000192 0.000277 0.000387 0.000527 0.000702 0.000919 0.001183 0.001500 0.001874 0.002312 0.002819 0.003398 0.004056 0.004798 0.005632 0.006564 0.007603 0.008758 0.010037 0.011444 0.012985 0.014659 0.016459 0.018373 0.020383 0.022461 0.024576 0.026687 0.028749 0.030716 0.032536 0.034159 0.035536 0.036625 0.037388 0.037800 0.037845 0.037520 0.036837 0.035816 0.034492 0.032905 0.031105 0.029141 0.027067 0.024935 0.022793 0.020682 0.018639 0.016690 0.014856 0.013150 0.011578 0.010141 0.008836 0.007658 0.006598 0.005651 0.004806 0.004058 0.003398 0.002820 0.002316 0.001882 0.001510 0.001195 0.000931 0.000712 0.000533 0.000390 0.000276 0.000188 0.000121 0.000072 0.000037 0.000013 -0.000003 -0.000013 -0.000019 -0.000022 -0.000023 -0.000022 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000016 -0.000017 -0.000017 -0.000017 -0.000014 -0.000010 -0.000002 0.000011 0.000029 0.000055 0.000091 0.000140 0.000205 0.000290 0.000399 0.000539 0.000714 0.000931 0.001194 0.001510 0.001884 0.002321 0.002826 0.003404 0.004059 0.004798 0.005627 0.006552 0.007581 0.008722 0.009984 0.011371 0.012889 0.014538 0.016311 0.018200 0.020184 0.022239 0.024333 0.026426 0.028474 0.030428 0.032239 0.033854 0.035225 0.036308 0.037067 0.037474 0.037515 0.037188 0.036502 0.035481 0.034159 0.032576 0.030781 0.028827 0.026766 0.024651 0.022529 0.020441 0.018423 0.016502 0.014696 0.013017 0.011472 0.010059 0.008774 0.007613 0.006567 0.005630 0.004792 0.004048 0.003391 0.002815 0.002313 0.001879 0.001509 0.001195 0.000932 0.000715 0.000537 0.000394 0.000282 0.000194 0.000128 0.000079 0.000044 0.000020 0.000003 -0.000007 -0.000014 -0.000017 -0.000018 -0.000018 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000014 -0.000014 -0.000013 -0.000010 -0.000004 0.000004 0.000018 0.000037 0.000063 0.000099 0.000147 0.000212 0.000295 0.000404 0.000541 0.000713 0.000925 0.001184 0.001494 0.001861 0.002290 0.002786 0.003354 0.003997 0.004721 0.005531 0.006433 0.007434 0.008542 0.009763 0.011103 0.012567 0.014155 0.015863 0.017681 0.019592 0.021571 0.023589 0.025608 0.027585 0.029473 0.031223 0.032785 0.034111 0.035158 0.035891 0.036283 0.036320 0.036000 0.035333 0.034342 0.033059 0.031525 0.029788 0.027897 0.025906 0.023864 0.021817 0.019805 0.017861 0.016012 0.014275 0.012660 0.011172 0.009810 0.008570 0.007447 0.006432 0.005519 0.004702 0.003974 0.003330 0.002764 0.002271 0.001845 0.001481 0.001174 0.000916 0.000704 0.000530 0.000391 0.000281 0.000196 0.000131 0.000083 0.000049 0.000025 0.000008 -0.000003 -0.000009 -0.000013 -0.000015 -0.000015 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000012 -0.000010 -0.000006 -0.000000 0.000009 0.000022 0.000041 0.000068 0.000103 0.000151 0.000213 0.000295 0.000400 0.000533 0.000700 0.000905 0.001155 0.001455 0.001811 0.002226 0.002707 0.003256 0.003878 0.004576 0.005356 0.006223 0.007182 0.008239 0.009401 0.010673 0.012059 0.013559 0.015170 0.016882 0.018680 0.020543 0.022442 0.024342 0.026203 0.027982 0.029631 0.031103 0.032353 0.033340 0.034030 0.034399 0.034432 0.034127 0.033496 0.032559 0.031347 0.029899 0.028259 0.026477 0.024600 0.022675 0.020747 0.018852 0.017021 0.015279 0.013642 0.012118 0.010712 0.009423 0.008246 0.007176 0.006207 0.005332 0.004546 0.003844 0.003222 0.002674 0.002197 0.001784 0.001432 0.001135 0.000886 0.000681 0.000514 0.000381 0.000275 0.000193 0.000131 0.000085 0.000052 0.000028 0.000012 0.000001 -0.000006 -0.000009 -0.000011 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000011 -0.000011 -0.000010 -0.000008 -0.000004 0.000003 0.000012 0.000025 0.000044 0.000070 0.000104 0.000150 0.000211 0.000289 0.000390 0.000517 0.000676 0.000873 0.001111 0.001398 0.001737 0.002134 0.002593 0.003117 0.003710 0.004375 0.005116 0.005937 0.006842 0.007836 0.008925 0.010113 0.011404 0.012796 0.014287 0.015869 0.017528 0.019244 0.020992 0.022741 0.024454 0.026091 0.027609 0.028966 0.030117 0.031026 0.031662 0.032000 0.032029 0.031747 0.031164 0.030299 0.029181 0.027846 0.026335 0.024692 0.022962 0.021188 0.019410 0.017662 0.015973 0.014363 0.012847 0.011435 0.010128 0.008927 0.007826 0.006822 0.005909 0.005081 0.004336 0.003668 0.003074 0.002551 0.002095 0.001701 0.001365 0.001082 0.000845 0.000650 0.000492 0.000365 0.000265 0.000187 0.000128 0.000085 0.000053 0.000030 0.000014 0.000004 -0.000003 -0.000007 -0.000009 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000009 -0.000008 -0.000006 -0.000002 0.000005 0.000014 0.000027 0.000045 0.000070 0.000103 0.000147 0.000205 0.000279 0.000374 0.000495 0.000645 0.000830 0.001055 0.001325 0.001645 0.002019 0.002452 0.002946 0.003504 0.004129 0.004824 0.005591 0.006434 0.007358 0.008364 0.009458 0.010641 0.011912 0.013270 0.014705 0.016207 0.017758 0.019336 0.020913 0.022457 0.023932 0.025301 0.026523 0.027561 0.028381 0.028954 0.029259 0.029284 0.029029 0.028502 0.027722 0.026713 0.025509 0.024146 0.022664 0.021103 0.019501 0.017894 0.016312 0.014780 0.013318 0.011939 0.010649 0.009453 0.008349 0.007334 0.006403 0.005554 0.004781 0.004082 0.003454 0.002895 0.002402 0.001972 0.001601 0.001284 0.001017 0.000795 0.000612 0.000464 0.000345 0.000251 0.000179 0.000124 0.000082 0.000052 0.000031 0.000016 0.000006 -0.000001 -0.000004 -0.000007 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000008 -0.000007 -0.000004 -0.000000 0.000006 0.000015 0.000027 0.000045 0.000068 0.000100 0.000141 0.000195 0.000265 0.000354 0.000467 0.000607 0.000779 0.000989 0.001240 0.001538 0.001887 0.002290 0.002750 0.003269 0.003850 0.004493 0.005202 0.005978 0.006825 0.007744 0.008738 0.009807 0.010952 0.012169 0.013450 0.014787 0.016164 0.017561 0.018956 0.020321 0.021625 0.022834 0.023914 0.024831 0.025555 0.026061 0.026330 0.026353 0.026127 0.025662 0.024972 0.024081 0.023018 0.021814 0.020504 0.019122 0.017703 0.016276 0.014869 0.013504 0.012197 0.010960 0.009800 0.008719 0.007717 0.006792 0.005940 0.005158 0.004444 0.003797 0.003214 0.002694 0.002235 0.001834 0.001488 0.001194 0.000945 0.000739 0.000569 0.000431 0.000321 0.000235 0.000168 0.000117 0.000079 0.000051 0.000031 0.000017 0.000007 0.000001 -0.000003 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000008 -0.000007 -0.000006 -0.000003 0.000001 0.000006 0.000015 0.000027 0.000043 0.000065 0.000094 0.000133 0.000184 0.000248 0.000331 0.000435 0.000564 0.000723 0.000916 0.001147 0.001422 0.001743 0.002114 0.002537 0.003014 0.003547 0.004137 0.004785 0.005492 0.006259 0.007089 0.007981 0.008936 0.009953 0.011028 0.012156 0.013327 0.014528 0.015745 0.016958 0.018142 0.019273 0.020321 0.021257 0.022052 0.022680 0.023118 0.023352 0.023371 0.023176 0.022773 0.022176 0.021405 0.020484 0.019440 0.018304 0.017104 0.015868 0.014624 0.013393 0.012195 0.011043 0.009949 0.008919 0.007954 0.007055 0.006221 0.005449 0.004737 0.004085 0.003492 0.002956 0.002478 0.002055 0.001686 0.001368 0.001096 0.000868 0.000678 0.000523 0.000397 0.000296 0.000217 0.000156 0.000109 0.000074 0.000048 0.000029 0.000016 0.000008 0.000002 -0.000002 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000007 -0.000006 -0.000005 -0.000002 0.000001 0.000007 0.000014 0.000025 0.000040 0.000061 0.000088 0.000124 0.000170 0.000229 0.000305 0.000400 0.000518 0.000662 0.000838 0.001049 0.001299 0.001591 0.001929 0.002314 0.002748 0.003232 0.003767 0.004353 0.004990 0.005679 0.006420 0.007212 0.008056 0.008948 0.009886 0.010865 0.011876 0.012909 0.013952 0.014988 0.015998 0.016962 0.017854 0.018650 0.019326 0.019861 0.020234 0.020433 0.020450 0.020285 0.019943 0.019436 0.018781 0.017998 0.017111 0.016142 0.015118 0.014060 0.012992 0.011931 0.010894 0.009894 0.008938 0.008033 0.007182 0.006384 0.005639 0.004946 0.004305 0.003715 0.003177 0.002690 0.002254 0.001869 0.001533 0.001243 0.000996 0.000788 0.000616 0.000475 0.000361 0.000269 0.000198 0.000142 0.000100 0.000068 0.000044 0.000027 0.000016 0.000008 0.000002 -0.000001 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000004 -0.000002 0.000002 0.000007 0.000014 0.000024 0.000037 0.000056 0.000080 0.000113 0.000155 0.000209 0.000277 0.000363 0.000469 0.000600 0.000758 0.000948 0.001173 0.001437 0.001741 0.002087 0.002478 0.002914 0.003394 0.003919 0.004488 0.005100 0.005756 0.006453 0.007190 0.007965 0.008774 0.009612 0.010474 0.011350 0.012230 0.013102 0.013950 0.014757 0.015503 0.016169 0.016735 0.017181 0.017494 0.017660 0.017675 0.017538 0.017253 0.016831 0.016285 0.015632 0.014890 0.014078 0.013218 0.012327 0.011423 0.010521 0.009636 0.008777 0.007952 0.007166 0.006422 0.005721 0.005062 0.004446 0.003874 0.003345 0.002861 0.002423 0.002030 0.001683 0.001379 0.001118 0.000896 0.000709 0.000554 0.000427 0.000324 0.000242 0.000178 0.000128 0.000090 0.000061 0.000040 0.000025 0.000014 0.000007 0.000002 -0.000001 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000001 0.000002 0.000006 0.000013 0.000022 0.000034 0.000050 0.000073 0.000102 0.000140 0.000188 0.000249 0.000326 0.000421 0.000537 0.000678 0.000848 0.001048 0.001283 0.001554 0.001864 0.002212 0.002600 0.003027 0.003493 0.003997 0.004537 0.005112 0.005720 0.006358 0.007024 0.007714 0.008425 0.009150 0.009884 0.010617 0.011340 0.012041 0.012706 0.013321 0.013868 0.014333 0.014700 0.014957 0.015094 0.015107 0.014996 0.014763 0.014418 0.013970 0.013434 0.012823 0.012154 0.011442 0.010702 0.009947 0.009191 0.008445 0.007716 0.007011 0.006335 0.005690 0.005079 0.004501 0.003959 0.003452 0.002982 0.002551 0.002160 0.001810 0.001500 0.001229 0.000996 0.000798 0.000631 0.000493 0.000380 0.000289 0.000216 0.000159 0.000114 0.000080 0.000055 0.000036 0.000022 0.000013 0.000006 0.000002 -0.000000 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000002 -0.000000 0.000002 0.000006 0.000012 0.000019 0.000030 0.000045 0.000065 0.000091 0.000124 0.000167 0.000221 0.000289 0.000373 0.000476 0.000601 0.000750 0.000927 0.001135 0.001374 0.001647 0.001955 0.002297 0.002674 0.003084 0.003527 0.003999 0.004499 0.005025 0.005573 0.006140 0.006724 0.007320 0.007925 0.008532 0.009135 0.009727 0.010299 0.010839 0.011337 0.011780 0.012156 0.012453 0.012661 0.012772 0.012784 0.012694 0.012508 0.012230 0.011869 0.011436 0.010941 0.010397 0.009816 0.009209 0.008587 0.007960 0.007337 0.006724 0.006128 0.005552 0.004998 0.004469 0.003967 0.003492 0.003048 0.002634 0.002254 0.001909 0.001599 0.001325 0.001085 0.000879 0.000704 0.000557 0.000435 0.000335 0.000255 0.000190 0.000140 0.000100 0.000070 0.000048 0.000031 0.000019 0.000011 0.000005 0.000002 -0.000000 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000001 0.000000 0.000003 0.000006 0.000011 0.000017 0.000027 0.000040 0.000057 0.000080 0.000109 0.000147 0.000194 0.000254 0.000327 0.000417 0.000526 0.000657 0.000812 0.000994 0.001203 0.001442 0.001712 0.002011 0.002341 0.002699 0.003084 0.003494 0.003926 0.004377 0.004844 0.005324 0.005814 0.006310 0.006809 0.007307 0.007798 0.008277 0.008737 0.009171 0.009569 0.009922 0.010222 0.010458 0.010623 0.010713 0.010722 0.010652 0.010505 0.010285 0.009998 0.009653 0.009257 0.008821 0.008352 0.007860 0.007353 0.006838 0.006323 0.005813 0.005312 0.004825 0.004353 0.003899 0.003465 0.003054 0.002666 0.002306 0.001973 0.001671 0.001399 0.001159 0.000950 0.000769 0.000616 0.000487 0.000380 0.000293 0.000223 0.000166 0.000122 0.000088 0.000061 0.000041 0.000027 0.000017 0.000009 0.000005 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000000 0.000001 0.000003 0.000006 0.000010 0.000015 0.000024 0.000035 0.000050 0.000070 0.000095 0.000128 0.000169 0.000221 0.000285 0.000363 0.000457 0.000571 0.000705 0.000863 0.001045 0.001252 0.001486 0.001746 0.002031 0.002342 0.002674 0.003027 0.003398 0.003782 0.004178 0.004581 0.004990 0.005400 0.005809 0.006214 0.006610 0.006994 0.007360 0.007704 0.008018 0.008296 0.008531 0.008717 0.008847 0.008917 0.008925 0.008871 0.008756 0.008583 0.008359 0.008087 0.007775 0.007428 0.007054 0.006659 0.006250 0.005831 0.005409 0.004987 0.004570 0.004160 0.003760 0.003373 0.003001 0.002647 0.002312 0.002000 0.001712 0.001450 0.001214 0.001006 0.000824 0.000667 0.000534 0.000422 0.000330 0.000254 0.000193 0.000144 0.000106 0.000076 0.000053 0.000036 0.000023 0.000014 0.000008 0.000004 0.000001 -0.000000 -0.000001 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 0.000000 0.000001 0.000003 0.000005 0.000009 0.000014 0.000021 0.000030 0.000043 0.000060 0.000082 0.000110 0.000146 0.000190 0.000245 0.000312 0.000394 0.000492 0.000607 0.000743 0.000899 0.001078 0.001279 0.001503 0.001748 0.002015 0.002300 0.002602 0.002918 0.003244 0.003577 0.003914 0.004253 0.004590 0.004923 0.005250 0.005568 0.005873 0.006163 0.006433 0.006678 0.006894 0.007077 0.007220 0.007321 0.007375 0.007381 0.007340 0.007251 0.007118 0.006943 0.006732 0.006487 0.006215 0.005919 0.005605 0.005276 0.004938 0.004594 0.004247 0.003901 0.003559 0.003222 0.002894 0.002578 0.002275 0.001988 0.001720 0.001472 0.001247 0.001044 0.000865 0.000709 0.000574 0.000460 0.000364 0.000284 0.000219 0.000166 0.000124 0.000091 0.000065 0.000045 0.000031 0.000020 0.000012 0.000006 0.000003 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 0.000000 0.000001 0.000003 0.000005 0.000008 0.000012 0.000018 0.000026 0.000037 0.000052 0.000071 0.000095 0.000125 0.000163 0.000210 0.000267 0.000337 0.000420 0.000519 0.000635 0.000768 0.000921 0.001093 0.001283 0.001493 0.001720 0.001963 0.002220 0.002487 0.002761 0.003040 0.003321 0.003601 0.003877 0.004148 0.004411 0.004665 0.004906 0.005134 0.005344 0.005534 0.005701 0.005841 0.005951 0.006027 0.006068 0.006073 0.006041 0.005973 0.005870 0.005736 0.005572 0.005383 0.005170 0.004938 0.004689 0.004427 0.004155 0.003876 0.003593 0.003307 0.003022 0.002740 0.002464 0.002196 0.001938 0.001695 0.001466 0.001255 0.001063 0.000891 0.000738 0.000605 0.000490 0.000393 0.000311 0.000243 0.000187 0.000142 0.000106 0.000078 0.000056 0.000039 0.000026 0.000017 0.000010 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000003 0.000004 0.000007 0.000011 0.000016 0.000023 0.000032 0.000045 0.000061 0.000081 0.000107 0.000139 0.000179 0.000227 0.000287 0.000357 0.000441 0.000539 0.000652 0.000781 0.000927 0.001088 0.001266 0.001458 0.001663 0.001879 0.002104 0.002334 0.002566 0.002799 0.003030 0.003256 0.003476 0.003687 0.003889 0.004080 0.004258 0.004421 0.004568 0.004695 0.004802 0.004885 0.004942 0.004973 0.004976 0.004951 0.004898 0.004820 0.004717 0.004591 0.004445 0.004279 0.004098 0.003902 0.003694 0.003476 0.003250 0.003019 0.002784 0.002548 0.002313 0.002081 0.001855 0.001638 0.001433 0.001240 0.001062 0.000900 0.000754 0.000625 0.000513 0.000416 0.000333 0.000264 0.000206 0.000159 0.000121 0.000091 0.000067 0.000048 0.000033 0.000022 0.000014 0.000009 0.000005 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000014 0.000020 0.000028 0.000038 0.000052 0.000069 0.000091 0.000118 0.000151 0.000193 0.000242 0.000302 0.000373 0.000455 0.000550 0.000659 0.000781 0.000917 0.001066 0.001227 0.001399 0.001580 0.001767 0.001959 0.002152 0.002345 0.002535 0.002719 0.002897 0.003067 0.003228 0.003379 0.003518 0.003645 0.003757 0.003855 0.003935 0.003998 0.004040 0.004063 0.004064 0.004044 0.004004 0.003944 0.003865 0.003768 0.003655 0.003527 0.003385 0.003231 0.003066 0.002892 0.002710 0.002522 0.002329 0.002134 0.001938 0.001745 0.001556 0.001374 0.001202 0.001040 0.000891 0.000755 0.000633 0.000525 0.000431 0.000350 0.000281 0.000223 0.000174 0.000135 0.000103 0.000077 0.000057 0.000041 0.000029 0.000019 0.000012 0.000008 0.000004 0.000002 0.000001 -0.000000 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000012 0.000017 0.000024 0.000033 0.000044 0.000059 0.000077 0.000100 0.000128 0.000163 0.000204 0.000254 0.000313 0.000382 0.000462 0.000552 0.000654 0.000767 0.000891 0.001025 0.001168 0.001319 0.001475 0.001634 0.001794 0.001952 0.002108 0.002259 0.002403 0.002540 0.002669 0.002788 0.002898 0.002996 0.003083 0.003157 0.003218 0.003264 0.003296 0.003311 0.003311 0.003295 0.003264 0.003218 0.003157 0.003083 0.002996 0.002896 0.002785 0.002664 0.002533 0.002393 0.002246 0.002093 0.001936 0.001775 0.001613 0.001453 0.001295 0.001144 0.001000 0.000866 0.000742 0.000629 0.000528 0.000438 0.000360 0.000293 0.000235 0.000187 0.000147 0.000114 0.000087 0.000065 0.000048 0.000035 0.000025 0.000017 0.000011 0.000007 0.000004 0.000002 0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000015 0.000021 0.000028 0.000038 0.000050 0.000065 0.000084 0.000108 0.000137 0.000172 0.000213 0.000262 0.000319 0.000385 0.000460 0.000545 0.000638 0.000741 0.000851 0.000970 0.001094 0.001222 0.001354 0.001485 0.001616 0.001743 0.001867 0.001984 0.002095 0.002198 0.002293 0.002379 0.002456 0.002523 0.002580 0.002626 0.002661 0.002683 0.002694 0.002693 0.002680 0.002656 0.002620 0.002574 0.002516 0.002449 0.002371 0.002284 0.002188 0.002083 0.001971 0.001852 0.001728 0.001599 0.001467 0.001334 0.001201 0.001071 0.000946 0.000827 0.000716 0.000613 0.000521 0.000437 0.000363 0.000299 0.000243 0.000196 0.000156 0.000123 0.000095 0.000073 0.000055 0.000041 0.000030 0.000021 0.000015 0.000010 0.000006 0.000003 0.000002 0.000001 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000004 0.000006 0.000009 0.000013 0.000018 0.000024 0.000032 0.000043 0.000055 0.000071 0.000091 0.000115 0.000144 0.000178 0.000219 0.000266 0.000320 0.000382 0.000451 0.000528 0.000612 0.000703 0.000800 0.000901 0.001007 0.001114 0.001222 0.001329 0.001433 0.001534 0.001629 0.001719 0.001802 0.001878 0.001947 0.002008 0.002060 0.002104 0.002139 0.002165 0.002182 0.002189 0.002188 0.002177 0.002158 0.002130 0.002094 0.002049 0.001996 0.001935 0.001866 0.001790 0.001706 0.001615 0.001519 0.001418 0.001313 0.001205 0.001095 0.000986 0.000880 0.000777 0.000679 0.000588 0.000504 0.000428 0.000360 0.000299 0.000247 0.000201 0.000162 0.000130 0.000102 0.000080 0.000061 0.000047 0.000035 0.000026 0.000018 0.000013 0.000009 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000008 0.000011 0.000016 0.000021 0.000028 0.000036 0.000047 0.000060 0.000077 0.000096 0.000120 0.000148 0.000182 0.000221 0.000265 0.000315 0.000372 0.000434 0.000503 0.000577 0.000655 0.000738 0.000824 0.000911 0.000999 0.001087 0.001172 0.001253 0.001331 0.001404 0.001471 0.001533 0.001588 0.001636 0.001678 0.001713 0.001740 0.001759 0.001772 0.001777 0.001775 0.001766 0.001751 0.001729 0.001700 0.001665 0.001624 0.001575 0.001520 0.001458 0.001391 0.001318 0.001240 0.001157 0.001071 0.000983 0.000894 0.000805 0.000718 0.000634 0.000554 0.000480 0.000412 0.000350 0.000294 0.000245 0.000202 0.000166 0.000134 0.000107 0.000085 0.000067 0.000051 0.000039 0.000030 0.000022 0.000016 0.000011 0.000008 0.000005 0.000003 0.000002 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000005 0.000007 0.000010 0.000014 0.000018 0.000024 0.000031 0.000040 0.000051 0.000064 0.000081 0.000100 0.000123 0.000151 0.000182 0.000218 0.000259 0.000305 0.000356 0.000411 0.000471 0.000534 0.000601 0.000670 0.000741 0.000812 0.000883 0.000952 0.001018 0.001081 0.001141 0.001196 0.001246 0.001290 0.001329 0.001363 0.001390 0.001412 0.001427 0.001437 0.001440 0.001438 0.001431 0.001419 0.001401 0.001379 0.001351 0.001318 0.001278 0.001234 0.001184 0.001129 0.001069 0.001006 0.000939 0.000869 0.000798 0.000725 0.000653 0.000582 0.000514 0.000450 0.000389 0.000334 0.000284 0.000239 0.000200 0.000165 0.000135 0.000110 0.000088 0.000070 0.000055 0.000043 0.000033 0.000025 0.000019 0.000014 0.000010 0.000007 0.000004 0.000003 0.000002 0.000001 0.000001 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000009 0.000012 0.000016 0.000021 0.000027 0.000034 0.000043 0.000054 0.000067 0.000083 0.000102 0.000124 0.000150 0.000179 0.000212 0.000249 0.000290 0.000334 0.000382 0.000433 0.000486 0.000541 0.000598 0.000655 0.000712 0.000768 0.000822 0.000874 0.000922 0.000967 0.001007 0.001044 0.001076 0.001104 0.001126 0.001143 0.001156 0.001163 0.001166 0.001164 0.001158 0.001148 0.001134 0.001116 0.001093 0.001066 0.001034 0.000998 0.000957 0.000912 0.000864 0.000812 0.000758 0.000701 0.000643 0.000585 0.000527 0.000470 0.000415 0.000363 0.000314 0.000270 0.000229 0.000193 0.000162 0.000134 0.000110 0.000090 0.000073 0.000058 0.000046 0.000036 0.000028 0.000021 0.000016 0.000012 0.000009 0.000006 0.000004 0.000002 0.000001 0.000001 0.000001 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000056 0.000069 0.000084 0.000102 0.000122 0.000146 0.000173 0.000202 0.000235 0.000270 0.000308 0.000348 0.000391 0.000435 0.000480 0.000526 0.000571 0.000616 0.000660 0.000701 0.000741 0.000777 0.000811 0.000841 0.000868 0.000890 0.000909 0.000924 0.000934 0.000940 0.000942 0.000941 0.000936 0.000928 0.000916 0.000901 0.000883 0.000860 0.000834 0.000804 0.000770 0.000733 0.000694 0.000652 0.000608 0.000562 0.000516 0.000469 0.000422 0.000377 0.000333 0.000291 0.000252 0.000216 0.000184 0.000155 0.000130 0.000108 0.000089 0.000073 0.000059 0.000048 0.000038 0.000030 0.000023 0.000018 0.000014 0.000010 0.000007 0.000005 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000004 0.000005 0.000007 0.000009 0.000012 0.000015 0.000020 0.000025 0.000031 0.000038 0.000046 0.000057 0.000069 0.000083 0.000099 0.000118 0.000139 0.000163 0.000189 0.000217 0.000247 0.000279 0.000312 0.000347 0.000383 0.000419 0.000456 0.000492 0.000527 0.000560 0.000592 0.000622 0.000650 0.000675 0.000697 0.000716 0.000732 0.000744 0.000753 0.000758 0.000760 0.000759 0.000755 0.000749 0.000739 0.000726 0.000710 0.000691 0.000669 0.000644 0.000617 0.000587 0.000554 0.000520 0.000485 0.000448 0.000411 0.000374 0.000337 0.000300 0.000265 0.000232 0.000201 0.000173 0.000147 0.000124 0.000104 0.000087 0.000072 0.000059 0.000048 0.000039 0.000031 0.000025 0.000019 0.000015 0.000012 0.000009 0.000006 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000025 0.000031 0.000038 0.000046 0.000056 0.000067 0.000080 0.000095 0.000112 0.000131 0.000151 0.000173 0.000197 0.000222 0.000248 0.000276 0.000304 0.000333 0.000361 0.000390 0.000418 0.000445 0.000471 0.000496 0.000518 0.000539 0.000558 0.000574 0.000587 0.000598 0.000606 0.000610 0.000612 0.000612 0.000608 0.000602 0.000594 0.000583 0.000570 0.000554 0.000535 0.000514 0.000492 0.000467 0.000441 0.000413 0.000385 0.000356 0.000326 0.000296 0.000267 0.000238 0.000210 0.000184 0.000160 0.000137 0.000117 0.000099 0.000083 0.000069 0.000058 0.000048 0.000039 0.000032 0.000026 0.000021 0.000016 0.000013 0.000010 0.000007 0.000005 0.000004 0.000003 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000031 0.000037 0.000045 0.000054 0.000064 0.000076 0.000089 0.000104 0.000120 0.000137 0.000156 0.000176 0.000196 0.000218 0.000240 0.000263 0.000285 0.000308 0.000330 0.000352 0.000373 0.000393 0.000412 0.000429 0.000445 0.000458 0.000470 0.000479 0.000486 0.000490 0.000492 0.000491 0.000488 0.000483 0.000476 0.000467 0.000455 0.000441 0.000426 0.000409 0.000390 0.000370 0.000349 0.000327 0.000304 0.000281 0.000257 0.000234 0.000211 0.000188 0.000166 0.000145 0.000126 0.000108 0.000092 0.000078 0.000066 0.000055 0.000046 0.000038 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000008 0.000006 0.000005 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000043 0.000051 0.000060 0.000070 0.000082 0.000095 0.000108 0.000123 0.000138 0.000155 0.000171 0.000189 0.000206 0.000224 0.000242 0.000260 0.000278 0.000295 0.000311 0.000326 0.000341 0.000354 0.000365 0.000375 0.000383 0.000389 0.000392 0.000394 0.000394 0.000391 0.000387 0.000380 0.000372 0.000362 0.000351 0.000338 0.000324 0.000308 0.000292 0.000275 0.000258 0.000240 0.000221 0.000202 0.000184 0.000165 0.000147 0.000130 0.000114 0.000099 0.000085 0.000073 0.000062 0.000052 0.000044 0.000037 0.000031 0.000025 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000017 0.000020 0.000024 0.000028 0.000034 0.000040 0.000047 0.000055 0.000064 0.000074 0.000085 0.000097 0.000109 0.000121 0.000134 0.000148 0.000162 0.000176 0.000190 0.000205 0.000219 0.000232 0.000245 0.000258 0.000270 0.000280 0.000290 0.000298 0.000305 0.000310 0.000313 0.000315 0.000314 0.000312 0.000308 0.000302 0.000295 0.000287 0.000277 0.000267 0.000255 0.000243 0.000230 0.000217 0.000203 0.000188 0.000173 0.000158 0.000144 0.000129 0.000115 0.000102 0.000089 0.000077 0.000066 0.000057 0.000048 0.000041 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000031 0.000037 0.000043 0.000050 0.000058 0.000067 0.000076 0.000085 0.000095 0.000105 0.000115 0.000126 0.000138 0.000149 0.000160 0.000171 0.000182 0.000193 0.000203 0.000213 0.000221 0.000229 0.000236 0.000242 0.000246 0.000249 0.000250 0.000250 0.000248 0.000245 0.000240 0.000234 0.000227 0.000219 0.000210 0.000201 0.000191 0.000181 0.000170 0.000159 0.000147 0.000136 0.000124 0.000112 0.000101 0.000090 0.000079 0.000069 0.000060 0.000052 0.000044 0.000038 0.000032 0.000027 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000029 0.000034 0.000039 0.000045 0.000052 0.000059 0.000066 0.000074 0.000082 0.000090 0.000098 0.000107 0.000116 0.000125 0.000134 0.000143 0.000151 0.000159 0.000167 0.000174 0.000181 0.000186 0.000191 0.000195 0.000197 0.000198 0.000198 0.000196 0.000193 0.000189 0.000184 0.000179 0.000172 0.000165 0.000158 0.000150 0.000142 0.000133 0.000125 0.000115 0.000106 0.000097 0.000087 0.000078 0.000069 0.000061 0.000053 0.000046 0.000040 0.000034 0.000029 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000026 0.000031 0.000035 0.000041 0.000046 0.000052 0.000058 0.000064 0.000070 0.000077 0.000083 0.000090 0.000097 0.000104 0.000111 0.000118 0.000124 0.000131 0.000136 0.000141 0.000146 0.000150 0.000153 0.000155 0.000156 0.000156 0.000155 0.000152 0.000149 0.000145 0.000141 0.000135 0.000130 0.000124 0.000118 0.000112 0.000105 0.000098 0.000090 0.000083 0.000075 0.000068 0.000061 0.000054 0.000047 0.000041 0.000036 0.000031 0.000026 0.000023 0.000019 0.000017 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000032 0.000036 0.000040 0.000045 0.000050 0.000054 0.000059 0.000065 0.000070 0.000075 0.000081 0.000086 0.000092 0.000097 0.000101 0.000106 0.000110 0.000114 0.000117 0.000120 0.000122 0.000122 0.000122 0.000121 0.000119 0.000117 0.000114 0.000110 0.000106 0.000102 0.000098 0.000093 0.000088 0.000082 0.000076 0.000070 0.000064 0.000059 0.000053 0.000047 0.000042 0.000037 0.000032 0.000028 0.000024 0.000020 0.000017 0.000015 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000028 0.000032 0.000035 0.000039 0.000042 0.000046 0.000050 0.000054 0.000058 0.000062 0.000067 0.000071 0.000074 0.000078 0.000082 0.000085 0.000088 0.000091 0.000093 0.000094 0.000095 0.000095 0.000094 0.000093 0.000091 0.000089 0.000086 0.000083 0.000080 0.000076 0.000073 0.000069 0.000064 0.000060 0.000055 0.000050 0.000045 0.000041 0.000036 0.000032 0.000028 0.000025 0.000021 0.000018 0.000016 0.000013 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000015 0.000017 0.000020 0.000022 0.000025 0.000027 0.000030 0.000033 0.000035 0.000038 0.000042 0.000045 0.000048 0.000051 0.000054 0.000057 0.000060 0.000063 0.000065 0.000068 0.000070 0.000071 0.000073 0.000073 0.000073 0.000073 0.000072 0.000070 0.000069 0.000067 0.000065 0.000062 0.000060 0.000057 0.000054 0.000050 0.000047 0.000043 0.000039 0.000035 0.000032 0.000028 0.000025 0.000022 0.000019 0.000016 0.000014 0.000012 0.000010 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000014 0.000016 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000032 0.000034 0.000036 0.000039 0.000041 0.000043 0.000046 0.000048 0.000050 0.000052 0.000053 0.000054 0.000055 0.000056 0.000056 0.000055 0.000055 0.000054 0.000053 0.000051 0.000050 0.000048 0.000046 0.000044 0.000042 0.000039 0.000036 0.000033 0.000030 0.000027 0.000024 0.000022 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000018 0.000019 0.000021 0.000023 0.000024 0.000026 0.000028 0.000029 0.000031 0.000033 0.000034 0.000036 0.000038 0.000039 0.000040 0.000041 0.000042 0.000042 0.000042 0.000042 0.000041 0.000041 0.000040 0.000039 0.000038 0.000037 0.000035 0.000034 0.000032 0.000030 0.000028 0.000026 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000021 0.000022 0.000023 0.000024 0.000026 0.000027 0.000028 0.000029 0.000030 0.000031 0.000031 0.000031 0.000031 0.000031 0.000031 0.000030 0.000030 0.000029 0.000028 0.000028 0.000027 0.000026 0.000024 0.000023 0.000021 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000011 0.000012 0.000013 0.000014 0.000015 0.000015 0.000016 0.000017 0.000018 0.000019 0.000020 0.000021 0.000022 0.000022 0.000023 0.000023 0.000023 0.000023 0.000023 0.000022 0.000022 0.000022 0.000021 0.000021 0.000020 0.000020 0.000019 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000013 0.000013 0.000014 0.000015 0.000016 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000016 0.000015 0.000015 0.000015 0.000015 0.000015 0.000014 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000011 0.000010 0.000010 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig4_Mode9_30_40.dat <==
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000008 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000010 -0.000010 -0.000011 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000010 -0.000011 -0.000012 -0.000012 -0.000013 -0.000013 -0.000013 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000014 -0.000013 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000009 -0.000008 -0.000008 -0.000008 -0.000007 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000009 -0.000010 -0.000011 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000015 -0.000016 -0.000017 -0.000017 -0.000018 -0.000018 -0.000018 -0.000019 -0.000019 -0.000019 -0.000019 -0.000018 -0.000018 -0.000017 -0.000016 -0.000016 -0.000015 -0.000014 -0.000014 -0.000013 -0.000012 -0.000012 -0.000011 -0.000011 -0.000010 -0.000010 -0.000009 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000010 -0.000011 -0.000012 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000020 -0.000021 -0.000022 -0.000023 -0.000023 -0.000024 -0.000024 -0.000024 -0.000025 -0.000025 -0.000024 -0.000024 -0.000023 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000017 -0.000017 -0.000016 -0.000015 -0.000014 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000015 -0.000016 -0.000017 -0.000018 -0.000019 -0.000021 -0.000022 -0.000023 -0.000025 -0.000026 -0.000027 -0.000028 -0.000029 -0.000030 -0.000031 -0.000031 -0.000032 -0.000032 -0.000032 -0.000032 -0.000032 -0.000031 -0.000030 -0.000029 -0.000028 -0.000026 -0.000025 -0.000024 -0.000023 -0.000022 -0.000021 -0.000020 -0.000019 -0.000018 -0.000016 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000012 -0.000014 -0.000015 -0.000016 -0.000018 -0.000019 -0.000021 -0.000022 -0.000024 -0.000025 -0.000027 -0.000029 -0.000030 -0.000032 -0.000034 -0.000035 -0.000037 -0.000038 -0.000039 -0.000040 -0.000041 -0.000041 -0.000042 -0.000042 -0.000042 -0.000041 -0.000040 -0.000039 -0.000038 -0.000036 -0.000035 -0.000033 -0.000032 -0.000030 -0.000029 -0.000028 -0.000026 -0.000025 -0.000023 -0.000021 -0.000020 -0.000018 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000020 -0.000022 -0.000024 -0.000025 -0.000027 -0.000029 -0.000031 -0.000033 -0.000035 -0.000037 -0.000039 -0.000041 -0.000043 -0.000045 -0.000047 -0.000049 -0.000050 -0.000052 -0.000053 -0.000054 -0.000054 -0.000054 -0.000054 -0.000054 -0.000053 -0.000051 -0.000050 -0.000048 -0.000046 -0.000044 -0.000042 -0.000040 -0.000038 -0.000036 -0.000034 -0.000032 -0.000030 -0.000028 -0.000026 -0.000024 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000013 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000016 -0.000019 -0.000021 -0.000023 -0.000026 -0.000028 -0.000031 -0.000033 -0.000036 -0.000038 -0.000040 -0.000043 -0.000045 -0.000048 -0.000051 -0.000053 -0.000056 -0.000059 -0.000061 -0.000063 -0.000065 -0.000066 -0.000068 -0.000069 -0.000070 -0.000070 -0.000070 -0.000069 -0.000068 -0.000067 -0.000065 -0.000062 -0.000060 -0.000058 -0.000055 -0.000053 -0.000050 -0.000047 -0.000045 -0.000042 -0.000039 -0.000036 -0.000033 -0.000031 -0.000028 -0.000025 -0.000023 -0.000021 -0.000019 -0.000017 -0.000015 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000011 -0.000013 -0.000015 -0.000016 -0.000019 -0.000021 -0.000024 -0.000027 -0.000030 -0.000033 -0.000036 -0.000039 -0.000043 -0.000046 -0.000049 -0.000052 -0.000055 -0.000059 -0.000062 -0.000065 -0.000069 -0.000072 -0.000075 -0.000078 -0.000081 -0.000083 -0.000085 -0.000087 -0.000088 -0.000089 -0.000089 -0.000089 -0.000089 -0.000088 -0.000086 -0.000083 -0.000081 -0.000078 -0.000075 -0.000072 -0.000068 -0.000065 -0.000062 -0.000058 -0.000055 -0.000051 -0.000047 -0.000043 -0.000040 -0.000036 -0.000033 -0.000030 -0.000027 -0.000024 -0.000022 -0.000019 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000014 -0.000016 -0.000018 -0.000021 -0.000024 -0.000027 -0.000030 -0.000034 -0.000038 -0.000042 -0.000046 -0.000051 -0.000055 -0.000059 -0.000063 -0.000067 -0.000072 -0.000076 -0.000080 -0.000084 -0.000088 -0.000092 -0.000096 -0.000100 -0.000103 -0.000106 -0.000109 -0.000111 -0.000112 -0.000113 -0.000114 -0.000114 -0.000113 -0.000112 -0.000110 -0.000107 -0.000104 -0.000100 -0.000097 -0.000093 -0.000088 -0.000084 -0.000080 -0.000075 -0.000070 -0.000065 -0.000061 -0.000056 -0.000051 -0.000046 -0.000042 -0.000038 -0.000034 -0.000031 -0.000028 -0.000025 -0.000022 -0.000020 -0.000017 -0.000015 -0.000014 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000018 -0.000020 -0.000023 -0.000027 -0.000030 -0.000034 -0.000039 -0.000044 -0.000049 -0.000054 -0.000059 -0.000065 -0.000070 -0.000076 -0.000081 -0.000087 -0.000092 -0.000097 -0.000103 -0.000108 -0.000113 -0.000118 -0.000123 -0.000128 -0.000131 -0.000135 -0.000138 -0.000140 -0.000142 -0.000144 -0.000145 -0.000145 -0.000144 -0.000142 -0.000140 -0.000137 -0.000133 -0.000129 -0.000124 -0.000119 -0.000114 -0.000108 -0.000103 -0.000097 -0.000090 -0.000084 -0.000078 -0.000071 -0.000065 -0.000059 -0.000054 -0.000049 -0.000044 -0.000040 -0.000036 -0.000032 -0.000028 -0.000025 -0.000022 -0.000020 -0.000017 -0.000015 -0.000013 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000022 -0.000026 -0.000029 -0.000033 -0.000038 -0.000043 -0.000049 -0.000055 -0.000062 -0.000068 -0.000075 -0.000082 -0.000089 -0.000096 -0.000104 -0.000111 -0.000118 -0.000125 -0.000132 -0.000138 -0.000145 -0.000151 -0.000157 -0.000162 -0.000167 -0.000171 -0.000175 -0.000178 -0.000180 -0.000182 -0.000183 -0.000183 -0.000182 -0.000180 -0.000177 -0.000174 -0.000169 -0.000164 -0.000158 -0.000152 -0.000145 -0.000138 -0.000131 -0.000123 -0.000115 -0.000107 -0.000099 -0.000091 -0.000083 -0.000076 -0.000069 -0.000062 -0.000056 -0.000050 -0.000045 -0.000040 -0.000036 -0.000032 -0.000028 -0.000025 -0.000022 -0.000019 -0.000017 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000042 -0.000048 -0.000054 -0.000061 -0.000069 -0.000077 -0.000086 -0.000095 -0.000104 -0.000113 -0.000122 -0.000132 -0.000141 -0.000150 -0.000159 -0.000168 -0.000176 -0.000184 -0.000192 -0.000199 -0.000206 -0.000211 -0.000216 -0.000221 -0.000224 -0.000227 -0.000229 -0.000230 -0.000230 -0.000229 -0.000227 -0.000224 -0.000219 -0.000214 -0.000207 -0.000200 -0.000192 -0.000184 -0.000175 -0.000166 -0.000156 -0.000146 -0.000136 -0.000126 -0.000116 -0.000106 -0.000096 -0.000087 -0.000079 -0.000071 -0.000064 -0.000057 -0.000051 -0.000045 -0.000040 -0.000036 -0.000031 -0.000028 -0.000024 -0.000021 -0.000018 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000011 -0.000013 -0.000015 -0.000017 -0.000020 -0.000023 -0.000026 -0.000030 -0.000035 -0.000040 -0.000046 -0.000052 -0.000060 -0.000068 -0.000077 -0.000087 -0.000097 -0.000108 -0.000119 -0.000131 -0.000143 -0.000155 -0.000167 -0.000178 -0.000190 -0.000202 -0.000213 -0.000223 -0.000233 -0.000243 -0.000251 -0.000259 -0.000266 -0.000272 -0.000277 -0.000281 -0.000285 -0.000287 -0.000288 -0.000288 -0.000287 -0.000285 -0.000281 -0.000275 -0.000269 -0.000261 -0.000252 -0.000242 -0.000232 -0.000221 -0.000209 -0.000197 -0.000185 -0.000172 -0.000159 -0.000146 -0.000134 -0.000122 -0.000110 -0.000099 -0.000089 -0.000080 -0.000072 -0.000064 -0.000057 -0.000050 -0.000044 -0.000039 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000014 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000013 -0.000015 -0.000018 -0.000021 -0.000024 -0.000028 -0.000032 -0.000037 -0.000043 -0.000049 -0.000057 -0.000065 -0.000074 -0.000084 -0.000096 -0.000108 -0.000121 -0.000135 -0.000149 -0.000164 -0.000179 -0.000194 -0.000209 -0.000225 -0.000239 -0.000254 -0.000268 -0.000281 -0.000293 -0.000305 -0.000316 -0.000325 -0.000333 -0.000341 -0.000347 -0.000352 -0.000355 -0.000358 -0.000359 -0.000359 -0.000358 -0.000355 -0.000350 -0.000344 -0.000336 -0.000327 -0.000316 -0.000304 -0.000291 -0.000277 -0.000263 -0.000248 -0.000232 -0.000216 -0.000200 -0.000184 -0.000168 -0.000153 -0.000139 -0.000125 -0.000112 -0.000100 -0.000090 -0.000080 -0.000071 -0.000063 -0.000055 -0.000049 -0.000043 -0.000037 -0.000032 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000022 -0.000026 -0.000030 -0.000035 -0.000040 -0.000046 -0.000053 -0.000061 -0.000070 -0.000080 -0.000092 -0.000105 -0.000119 -0.000134 -0.000151 -0.000168 -0.000186 -0.000205 -0.000223 -0.000243 -0.000262 -0.000281 -0.000300 -0.000318 -0.000335 -0.000352 -0.000367 -0.000381 -0.000394 -0.000406 -0.000416 -0.000424 -0.000431 -0.000437 -0.000441 -0.000444 -0.000446 -0.000446 -0.000444 -0.000441 -0.000435 -0.000428 -0.000418 -0.000407 -0.000393 -0.000379 -0.000363 -0.000346 -0.000328 -0.000309 -0.000289 -0.000270 -0.000250 -0.000230 -0.000210 -0.000191 -0.000173 -0.000156 -0.000140 -0.000125 -0.000112 -0.000099 -0.000088 -0.000078 -0.000068 -0.000060 -0.000052 -0.000046 -0.000039 -0.000034 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000031 -0.000036 -0.000042 -0.000049 -0.000057 -0.000065 -0.000075 -0.000087 -0.000099 -0.000114 -0.000130 -0.000147 -0.000166 -0.000187 -0.000208 -0.000231 -0.000254 -0.000277 -0.000301 -0.000325 -0.000349 -0.000373 -0.000395 -0.000417 -0.000437 -0.000456 -0.000473 -0.000489 -0.000503 -0.000515 -0.000525 -0.000534 -0.000541 -0.000546 -0.000549 -0.000550 -0.000550 -0.000548 -0.000544 -0.000537 -0.000528 -0.000517 -0.000503 -0.000487 -0.000469 -0.000450 -0.000429 -0.000406 -0.000383 -0.000359 -0.000335 -0.000310 -0.000285 -0.000261 -0.000238 -0.000215 -0.000194 -0.000174 -0.000155 -0.000138 -0.000122 -0.000108 -0.000095 -0.000084 -0.000073 -0.000064 -0.000056 -0.000048 -0.000041 -0.000035 -0.000029 -0.000025 -0.000021 -0.000017 -0.000015 -0.000012 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000044 -0.000051 -0.000060 -0.000069 -0.000080 -0.000093 -0.000107 -0.000123 -0.000140 -0.000160 -0.000182 -0.000205 -0.000230 -0.000257 -0.000285 -0.000313 -0.000343 -0.000372 -0.000402 -0.000432 -0.000461 -0.000488 -0.000515 -0.000540 -0.000563 -0.000584 -0.000603 -0.000620 -0.000635 -0.000647 -0.000657 -0.000665 -0.000670 -0.000674 -0.000676 -0.000675 -0.000673 -0.000667 -0.000660 -0.000649 -0.000636 -0.000619 -0.000600 -0.000579 -0.000555 -0.000529 -0.000501 -0.000473 -0.000443 -0.000413 -0.000383 -0.000352 -0.000323 -0.000293 -0.000266 -0.000239 -0.000214 -0.000191 -0.000170 -0.000150 -0.000132 -0.000116 -0.000102 -0.000089 -0.000078 -0.000067 -0.000058 -0.000049 -0.000042 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000038 -0.000045 -0.000053 -0.000062 -0.000073 -0.000085 -0.000098 -0.000114 -0.000131 -0.000150 -0.000172 -0.000197 -0.000223 -0.000252 -0.000283 -0.000316 -0.000350 -0.000385 -0.000421 -0.000458 -0.000494 -0.000531 -0.000566 -0.000600 -0.000633 -0.000663 -0.000691 -0.000717 -0.000740 -0.000760 -0.000777 -0.000792 -0.000804 -0.000813 -0.000819 -0.000823 -0.000825 -0.000824 -0.000821 -0.000815 -0.000806 -0.000794 -0.000778 -0.000758 -0.000735 -0.000709 -0.000680 -0.000649 -0.000615 -0.000580 -0.000544 -0.000507 -0.000470 -0.000432 -0.000396 -0.000360 -0.000326 -0.000293 -0.000262 -0.000234 -0.000207 -0.000183 -0.000161 -0.000141 -0.000123 -0.000107 -0.000093 -0.000081 -0.000069 -0.000059 -0.000050 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000039 -0.000046 -0.000055 -0.000064 -0.000075 -0.000088 -0.000103 -0.000120 -0.000138 -0.000160 -0.000184 -0.000211 -0.000240 -0.000273 -0.000308 -0.000346 -0.000386 -0.000428 -0.000471 -0.000516 -0.000560 -0.000605 -0.000649 -0.000692 -0.000734 -0.000773 -0.000810 -0.000844 -0.000874 -0.000902 -0.000926 -0.000947 -0.000964 -0.000978 -0.000988 -0.000996 -0.001000 -0.001002 -0.001001 -0.000997 -0.000990 -0.000979 -0.000965 -0.000946 -0.000923 -0.000896 -0.000865 -0.000830 -0.000792 -0.000751 -0.000708 -0.000664 -0.000618 -0.000573 -0.000527 -0.000483 -0.000439 -0.000397 -0.000357 -0.000319 -0.000284 -0.000252 -0.000222 -0.000195 -0.000170 -0.000148 -0.000129 -0.000111 -0.000096 -0.000082 -0.000070 -0.000060 -0.000050 -0.000042 -0.000036 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000016 -0.000019 -0.000023 -0.000027 -0.000033 -0.000039 -0.000046 -0.000055 -0.000065 -0.000077 -0.000091 -0.000107 -0.000124 -0.000145 -0.000168 -0.000194 -0.000223 -0.000256 -0.000292 -0.000332 -0.000375 -0.000421 -0.000470 -0.000521 -0.000574 -0.000627 -0.000681 -0.000736 -0.000789 -0.000841 -0.000891 -0.000939 -0.000983 -0.001024 -0.001061 -0.001093 -0.001122 -0.001147 -0.001167 -0.001183 -0.001195 -0.001204 -0.001209 -0.001210 -0.001209 -0.001204 -0.001195 -0.001183 -0.001166 -0.001144 -0.001117 -0.001085 -0.001048 -0.001006 -0.000960 -0.000910 -0.000858 -0.000804 -0.000749 -0.000694 -0.000639 -0.000585 -0.000532 -0.000481 -0.000433 -0.000387 -0.000344 -0.000304 -0.000267 -0.000234 -0.000204 -0.000177 -0.000153 -0.000132 -0.000114 -0.000097 -0.000083 -0.000070 -0.000059 -0.000050 -0.000042 -0.000035 -0.000030 -0.000025 -0.000021 -0.000018 -0.000015 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000027 -0.000032 -0.000039 -0.000046 -0.000055 -0.000066 -0.000078 -0.000092 -0.000109 -0.000128 -0.000150 -0.000174 -0.000203 -0.000234 -0.000270 -0.000310 -0.000354 -0.000402 -0.000454 -0.000510 -0.000569 -0.000630 -0.000694 -0.000759 -0.000824 -0.000890 -0.000954 -0.001017 -0.001077 -0.001133 -0.001186 -0.001235 -0.001279 -0.001318 -0.001352 -0.001381 -0.001404 -0.001423 -0.001437 -0.001446 -0.001452 -0.001454 -0.001452 -0.001446 -0.001436 -0.001421 -0.001401 -0.001375 -0.001343 -0.001305 -0.001261 -0.001211 -0.001156 -0.001096 -0.001034 -0.000969 -0.000902 -0.000836 -0.000769 -0.000704 -0.000641 -0.000579 -0.000521 -0.000465 -0.000413 -0.000364 -0.000320 -0.000280 -0.000243 -0.000211 -0.000182 -0.000156 -0.000134 -0.000114 -0.000097 -0.000082 -0.000069 -0.000058 -0.000049 -0.000041 -0.000035 -0.000029 -0.000025 -0.000021 -0.000017 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000046 -0.000055 -0.000066 -0.000078 -0.000093 -0.000110 -0.000130 -0.000153 -0.000179 -0.000209 -0.000243 -0.000281 -0.000324 -0.000372 -0.000425 -0.000483 -0.000546 -0.000613 -0.000684 -0.000758 -0.000834 -0.000912 -0.000991 -0.001069 -0.001146 -0.001221 -0.001292 -0.001360 -0.001423 -0.001481 -0.001533 -0.001579 -0.001619 -0.001653 -0.001680 -0.001702 -0.001718 -0.001729 -0.001735 -0.001737 -0.001734 -0.001727 -0.001715 -0.001698 -0.001674 -0.001644 -0.001606 -0.001561 -0.001508 -0.001449 -0.001383 -0.001312 -0.001237 -0.001159 -0.001080 -0.001000 -0.000921 -0.000843 -0.000767 -0.000693 -0.000623 -0.000556 -0.000493 -0.000435 -0.000381 -0.000333 -0.000289 -0.000249 -0.000215 -0.000184 -0.000157 -0.000134 -0.000114 -0.000096 -0.000081 -0.000068 -0.000057 -0.000048 -0.000040 -0.000034 -0.000028 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000026 -0.000031 -0.000037 -0.000045 -0.000054 -0.000065 -0.000077 -0.000092 -0.000110 -0.000130 -0.000154 -0.000181 -0.000213 -0.000248 -0.000289 -0.000335 -0.000387 -0.000444 -0.000507 -0.000576 -0.000651 -0.000731 -0.000816 -0.000905 -0.000996 -0.001089 -0.001183 -0.001276 -0.001367 -0.001456 -0.001541 -0.001621 -0.001696 -0.001764 -0.001825 -0.001880 -0.001926 -0.001966 -0.001998 -0.002023 -0.002042 -0.002054 -0.002061 -0.002063 -0.002060 -0.002052 -0.002037 -0.002016 -0.001988 -0.001952 -0.001908 -0.001854 -0.001792 -0.001721 -0.001643 -0.001559 -0.001470 -0.001378 -0.001284 -0.001189 -0.001095 -0.001002 -0.000912 -0.000825 -0.000741 -0.000661 -0.000586 -0.000516 -0.000452 -0.000394 -0.000341 -0.000294 -0.000253 -0.000216 -0.000184 -0.000157 -0.000133 -0.000112 -0.000094 -0.000079 -0.000066 -0.000055 -0.000046 -0.000039 -0.000032 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000025 -0.000030 -0.000036 -0.000044 -0.000053 -0.000063 -0.000076 -0.000091 -0.000109 -0.000129 -0.000153 -0.000181 -0.000214 -0.000251 -0.000294 -0.000342 -0.000397 -0.000458 -0.000526 -0.000601 -0.000683 -0.000772 -0.000867 -0.000967 -0.001072 -0.001180 -0.001291 -0.001401 -0.001512 -0.001620 -0.001724 -0.001824 -0.001919 -0.002007 -0.002087 -0.002160 -0.002223 -0.002278 -0.002324 -0.002362 -0.002391 -0.002413 -0.002428 -0.002436 -0.002438 -0.002434 -0.002424 -0.002407 -0.002382 -0.002348 -0.002305 -0.002252 -0.002189 -0.002115 -0.002032 -0.001940 -0.001841 -0.001736 -0.001627 -0.001517 -0.001405 -0.001294 -0.001185 -0.001079 -0.000975 -0.000876 -0.000782 -0.000693 -0.000610 -0.000534 -0.000464 -0.000402 -0.000346 -0.000297 -0.000253 -0.000216 -0.000183 -0.000154 -0.000130 -0.000109 -0.000091 -0.000076 -0.000064 -0.000053 -0.000044 -0.000037 -0.000031 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000008 -0.000006 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000051 -0.000061 -0.000074 -0.000089 -0.000106 -0.000127 -0.000151 -0.000179 -0.000212 -0.000251 -0.000295 -0.000345 -0.000402 -0.000467 -0.000539 -0.000619 -0.000707 -0.000804 -0.000908 -0.001020 -0.001138 -0.001261 -0.001388 -0.001518 -0.001648 -0.001777 -0.001904 -0.002026 -0.002144 -0.002255 -0.002358 -0.002452 -0.002537 -0.002612 -0.002677 -0.002731 -0.002775 -0.002810 -0.002836 -0.002853 -0.002863 -0.002866 -0.002861 -0.002848 -0.002827 -0.002797 -0.002757 -0.002706 -0.002643 -0.002568 -0.002481 -0.002383 -0.002275 -0.002159 -0.002037 -0.001910 -0.001780 -0.001650 -0.001520 -0.001393 -0.001268 -0.001146 -0.001030 -0.000919 -0.000814 -0.000716 -0.000626 -0.000544 -0.000470 -0.000405 -0.000347 -0.000296 -0.000251 -0.000212 -0.000179 -0.000150 -0.000126 -0.000105 -0.000088 -0.000073 -0.000061 -0.000051 -0.000042 -0.000035 -0.000029 -0.000024 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000022 -0.000026 -0.000032 -0.000039 -0.000048 -0.000058 -0.000071 -0.000085 -0.000103 -0.000123 -0.000147 -0.000176 -0.000209 -0.000247 -0.000292 -0.000343 -0.000402 -0.000469 -0.000545 -0.000629 -0.000723 -0.000826 -0.000939 -0.001061 -0.001191 -0.001328 -0.001472 -0.001620 -0.001771 -0.001922 -0.002072 -0.002220 -0.002363 -0.002500 -0.002629 -0.002750 -0.002860 -0.002960 -0.003048 -0.003124 -0.003188 -0.003241 -0.003282 -0.003313 -0.003335 -0.003347 -0.003350 -0.003344 -0.003328 -0.003303 -0.003266 -0.003218 -0.003156 -0.003081 -0.002993 -0.002891 -0.002776 -0.002651 -0.002516 -0.002373 -0.002226 -0.002076 -0.001925 -0.001774 -0.001626 -0.001480 -0.001338 -0.001202 -0.001072 -0.000950 -0.000836 -0.000731 -0.000635 -0.000548 -0.000471 -0.000403 -0.000343 -0.000291 -0.000246 -0.000207 -0.000174 -0.000145 -0.000121 -0.000101 -0.000084 -0.000070 -0.000058 -0.000048 -0.000040 -0.000033 -0.000027 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000045 -0.000055 -0.000067 -0.000081 -0.000098 -0.000118 -0.000142 -0.000170 -0.000202 -0.000241 -0.000286 -0.000337 -0.000397 -0.000466 -0.000544 -0.000632 -0.000730 -0.000838 -0.000958 -0.001088 -0.001229 -0.001379 -0.001538 -0.001704 -0.001875 -0.002048 -0.002223 -0.002396 -0.002567 -0.002732 -0.002891 -0.003041 -0.003182 -0.003311 -0.003428 -0.003532 -0.003622 -0.003698 -0.003761 -0.003811 -0.003849 -0.003875 -0.003890 -0.003894 -0.003886 -0.003867 -0.003836 -0.003791 -0.003732 -0.003659 -0.003570 -0.003465 -0.003346 -0.003213 -0.003067 -0.002911 -0.002747 -0.002577 -0.002404 -0.002230 -0.002056 -0.001884 -0.001716 -0.001552 -0.001394 -0.001244 -0.001102 -0.000969 -0.000847 -0.000735 -0.000635 -0.000546 -0.000467 -0.000397 -0.000337 -0.000284 -0.000239 -0.000200 -0.000167 -0.000139 -0.000116 -0.000096 -0.000080 -0.000066 -0.000055 -0.000045 -0.000037 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000050 -0.000062 -0.000076 -0.000092 -0.000112 -0.000135 -0.000162 -0.000194 -0.000232 -0.000276 -0.000327 -0.000387 -0.000456 -0.000535 -0.000625 -0.000726 -0.000839 -0.000964 -0.001102 -0.001251 -0.001413 -0.001585 -0.001766 -0.001956 -0.002151 -0.002349 -0.002549 -0.002748 -0.002943 -0.003133 -0.003316 -0.003490 -0.003653 -0.003804 -0.003941 -0.004063 -0.004170 -0.004261 -0.004337 -0.004398 -0.004445 -0.004477 -0.004495 -0.004500 -0.004490 -0.004466 -0.004428 -0.004373 -0.004302 -0.004214 -0.004108 -0.003985 -0.003846 -0.003691 -0.003523 -0.003344 -0.003156 -0.002962 -0.002764 -0.002564 -0.002365 -0.002167 -0.001974 -0.001786 -0.001604 -0.001431 -0.001268 -0.001115 -0.000975 -0.000846 -0.000731 -0.000628 -0.000537 -0.000457 -0.000387 -0.000327 -0.000274 -0.000230 -0.000192 -0.000159 -0.000132 -0.000110 -0.000091 -0.000075 -0.000062 -0.000051 -0.000042 -0.000035 -0.000028 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000070 -0.000085 -0.000104 -0.000126 -0.000152 -0.000183 -0.000220 -0.000263 -0.000314 -0.000373 -0.000441 -0.000520 -0.000610 -0.000713 -0.000829 -0.000958 -0.001100 -0.001257 -0.001427 -0.001610 -0.001805 -0.002011 -0.002225 -0.002446 -0.002671 -0.002897 -0.003123 -0.003345 -0.003562 -0.003771 -0.003971 -0.004160 -0.004336 -0.004496 -0.004640 -0.004768 -0.004877 -0.004969 -0.005044 -0.005100 -0.005140 -0.005163 -0.005168 -0.005157 -0.005127 -0.005079 -0.005012 -0.004926 -0.004821 -0.004695 -0.004551 -0.004389 -0.004210 -0.004017 -0.003811 -0.003597 -0.003376 -0.003151 -0.002924 -0.002697 -0.002472 -0.002252 -0.002037 -0.001831 -0.001633 -0.001447 -0.001273 -0.001113 -0.000966 -0.000835 -0.000717 -0.000613 -0.000522 -0.000442 -0.000373 -0.000313 -0.000262 -0.000218 -0.000182 -0.000151 -0.000125 -0.000103 -0.000085 -0.000070 -0.000058 -0.000047 -0.000039 -0.000032 -0.000026 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000051 -0.000063 -0.000078 -0.000095 -0.000116 -0.000141 -0.000171 -0.000206 -0.000248 -0.000297 -0.000354 -0.000421 -0.000498 -0.000588 -0.000690 -0.000806 -0.000937 -0.001083 -0.001244 -0.001421 -0.001612 -0.001818 -0.002037 -0.002268 -0.002509 -0.002756 -0.003009 -0.003263 -0.003517 -0.003768 -0.004014 -0.004253 -0.004482 -0.004699 -0.004903 -0.005090 -0.005260 -0.005411 -0.005543 -0.005654 -0.005745 -0.005815 -0.005864 -0.005891 -0.005898 -0.005883 -0.005846 -0.005787 -0.005705 -0.005601 -0.005475 -0.005327 -0.005158 -0.004970 -0.004764 -0.004543 -0.004309 -0.004066 -0.003815 -0.003561 -0.003304 -0.003048 -0.002795 -0.002546 -0.002304 -0.002070 -0.001848 -0.001637 -0.001441 -0.001260 -0.001094 -0.000945 -0.000812 -0.000695 -0.000591 -0.000501 -0.000423 -0.000355 -0.000297 -0.000247 -0.000206 -0.000170 -0.000141 -0.000116 -0.000096 -0.000079 -0.000065 -0.000053 -0.000044 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000024 -0.000030 -0.000037 -0.000046 -0.000057 -0.000070 -0.000086 -0.000106 -0.000129 -0.000157 -0.000191 -0.000230 -0.000277 -0.000332 -0.000396 -0.000471 -0.000559 -0.000659 -0.000774 -0.000904 -0.001051 -0.001214 -0.001394 -0.001591 -0.001805 -0.002034 -0.002278 -0.002534 -0.002801 -0.003076 -0.003357 -0.003641 -0.003924 -0.004206 -0.004483 -0.004754 -0.005014 -0.005263 -0.005498 -0.005716 -0.005916 -0.006095 -0.006252 -0.006386 -0.006496 -0.006581 -0.006641 -0.006675 -0.006683 -0.006664 -0.006618 -0.006546 -0.006447 -0.006322 -0.006171 -0.005997 -0.005800 -0.005582 -0.005345 -0.005093 -0.004828 -0.004554 -0.004272 -0.003986 -0.003699 -0.003412 -0.003128 -0.002850 -0.002579 -0.002319 -0.002070 -0.001835 -0.001616 -0.001413 -0.001228 -0.001061 -0.000912 -0.000781 -0.000665 -0.000563 -0.000475 -0.000399 -0.000334 -0.000278 -0.000231 -0.000191 -0.000158 -0.000130 -0.000107 -0.000088 -0.000073 -0.000059 -0.000048 -0.000039 -0.000032 -0.000026 -0.000021 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000033 -0.000040 -0.000050 -0.000062 -0.000077 -0.000095 -0.000117 -0.000143 -0.000174 -0.000211 -0.000255 -0.000307 -0.000368 -0.000440 -0.000524 -0.000621 -0.000732 -0.000860 -0.001004 -0.001166 -0.001347 -0.001546 -0.001764 -0.002000 -0.002252 -0.002521 -0.002803 -0.003096 -0.003399 -0.003708 -0.004022 -0.004336 -0.004650 -0.004960 -0.005264 -0.005559 -0.005843 -0.006112 -0.006365 -0.006597 -0.006808 -0.006994 -0.007155 -0.007287 -0.007390 -0.007463 -0.007504 -0.007512 -0.007489 -0.007433 -0.007345 -0.007225 -0.007076 -0.006899 -0.006694 -0.006465 -0.006215 -0.005945 -0.005658 -0.005359 -0.005051 -0.004736 -0.004417 -0.004098 -0.003779 -0.003465 -0.003157 -0.002858 -0.002570 -0.002295 -0.002035 -0.001793 -0.001569 -0.001365 -0.001181 -0.001016 -0.000869 -0.000741 -0.000628 -0.000530 -0.000445 -0.000372 -0.000310 -0.000257 -0.000213 -0.000176 -0.000145 -0.000119 -0.000098 -0.000080 -0.000066 -0.000054 -0.000043 -0.000035 -0.000029 -0.000023 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000029 -0.000036 -0.000045 -0.000055 -0.000069 -0.000085 -0.000105 -0.000128 -0.000157 -0.000191 -0.000232 -0.000281 -0.000338 -0.000406 -0.000485 -0.000577 -0.000683 -0.000806 -0.000945 -0.001104 -0.001281 -0.001479 -0.001696 -0.001934 -0.002191 -0.002466 -0.002758 -0.003065 -0.003385 -0.003715 -0.004053 -0.004396 -0.004742 -0.005088 -0.005432 -0.005771 -0.006103 -0.006424 -0.006731 -0.007020 -0.007290 -0.007535 -0.007754 -0.007944 -0.008101 -0.008224 -0.008311 -0.008360 -0.008370 -0.008341 -0.008274 -0.008168 -0.008026 -0.007850 -0.007641 -0.007404 -0.007140 -0.006853 -0.006547 -0.006224 -0.005889 -0.005545 -0.005195 -0.004843 -0.004490 -0.004140 -0.003795 -0.003458 -0.003131 -0.002816 -0.002517 -0.002234 -0.001969 -0.001725 -0.001502 -0.001300 -0.001120 -0.000959 -0.000818 -0.000694 -0.000586 -0.000492 -0.000411 -0.000343 -0.000284 -0.000235 -0.000194 -0.000160 -0.000132 -0.000108 -0.000089 -0.000072 -0.000059 -0.000048 -0.000039 -0.000031 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000049 -0.000061 -0.000075 -0.000093 -0.000114 -0.000140 -0.000172 -0.000209 -0.000254 -0.000307 -0.000369 -0.000443 -0.000529 -0.000630 -0.000745 -0.000878 -0.001029 -0.001200 -0.001392 -0.001605 -0.001840 -0.002095 -0.002372 -0.002668 -0.002982 -0.003313 -0.003657 -0.004013 -0.004378 -0.004750 -0.005126 -0.005505 -0.005884 -0.006259 -0.006628 -0.006988 -0.007334 -0.007664 -0.007972 -0.008255 -0.008509 -0.008731 -0.008915 -0.009060 -0.009162 -0.009220 -0.009232 -0.009197 -0.009117 -0.008993 -0.008826 -0.008620 -0.008379 -0.008105 -0.007804 -0.007479 -0.007133 -0.006772 -0.006400 -0.006019 -0.005634 -0.005247 -0.004863 -0.004482 -0.004108 -0.003743 -0.003390 -0.003050 -0.002727 -0.002423 -0.002138 -0.001875 -0.001635 -0.001417 -0.001221 -0.001047 -0.000894 -0.000759 -0.000641 -0.000539 -0.000451 -0.000376 -0.000311 -0.000258 -0.000212 -0.000175 -0.000144 -0.000118 -0.000097 -0.000079 -0.000064 -0.000052 -0.000042 -0.000034 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000019 -0.000023 -0.000028 -0.000035 -0.000043 -0.000053 -0.000066 -0.000082 -0.000101 -0.000124 -0.000153 -0.000186 -0.000227 -0.000275 -0.000333 -0.000400 -0.000480 -0.000573 -0.000681 -0.000805 -0.000947 -0.001108 -0.001290 -0.001494 -0.001721 -0.001970 -0.002241 -0.002535 -0.002849 -0.003182 -0.003533 -0.003899 -0.004279 -0.004669 -0.005068 -0.005473 -0.005883 -0.006295 -0.006706 -0.007113 -0.007511 -0.007898 -0.008268 -0.008617 -0.008939 -0.009229 -0.009484 -0.009697 -0.009864 -0.009983 -0.010050 -0.010064 -0.010024 -0.009931 -0.009787 -0.009594 -0.009358 -0.009082 -0.008771 -0.008431 -0.008066 -0.007682 -0.007282 -0.006871 -0.006454 -0.006034 -0.005615 -0.005200 -0.004790 -0.004390 -0.004000 -0.003623 -0.003262 -0.002919 -0.002596 -0.002293 -0.002014 -0.001758 -0.001526 -0.001318 -0.001132 -0.000967 -0.000822 -0.000695 -0.000585 -0.000490 -0.000408 -0.000338 -0.000280 -0.000231 -0.000190 -0.000156 -0.000128 -0.000105 -0.000086 -0.000070 -0.000057 -0.000046 -0.000037 -0.000030 -0.000025 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000021 -0.000025 -0.000031 -0.000038 -0.000047 -0.000058 -0.000072 -0.000089 -0.000110 -0.000135 -0.000165 -0.000201 -0.000245 -0.000297 -0.000358 -0.000430 -0.000515 -0.000614 -0.000728 -0.000859 -0.001009 -0.001179 -0.001370 -0.001584 -0.001820 -0.002081 -0.002364 -0.002670 -0.002998 -0.003346 -0.003713 -0.004097 -0.004496 -0.004908 -0.005330 -0.005761 -0.006200 -0.006642 -0.007087 -0.007529 -0.007966 -0.008391 -0.008801 -0.009188 -0.009549 -0.009876 -0.010163 -0.010404 -0.010595 -0.010731 -0.010808 -0.010825 -0.010780 -0.010674 -0.010510 -0.010292 -0.010026 -0.009715 -0.009368 -0.008990 -0.008586 -0.008162 -0.007725 -0.007278 -0.006827 -0.006375 -0.005927 -0.005484 -0.005049 -0.004626 -0.004215 -0.003820 -0.003441 -0.003082 -0.002744 -0.002428 -0.002136 -0.001868 -0.001624 -0.001405 -0.001209 -0.001035 -0.000881 -0.000746 -0.000629 -0.000527 -0.000439 -0.000365 -0.000302 -0.000249 -0.000205 -0.000169 -0.000138 -0.000113 -0.000092 -0.000075 -0.000061 -0.000050 -0.000040 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000015 -0.000019 -0.000023 -0.000027 -0.000034 -0.000041 -0.000051 -0.000063 -0.000078 -0.000096 -0.000118 -0.000145 -0.000177 -0.000216 -0.000262 -0.000317 -0.000382 -0.000458 -0.000547 -0.000651 -0.000770 -0.000906 -0.001062 -0.001237 -0.001435 -0.001654 -0.001897 -0.002164 -0.002454 -0.002768 -0.003104 -0.003462 -0.003840 -0.004236 -0.004648 -0.005075 -0.005516 -0.005968 -0.006429 -0.006898 -0.007372 -0.007845 -0.008315 -0.008776 -0.009222 -0.009646 -0.010042 -0.010403 -0.010721 -0.010989 -0.011202 -0.011355 -0.011442 -0.011461 -0.011412 -0.011295 -0.011114 -0.010873 -0.010578 -0.010236 -0.009854 -0.009440 -0.009001 -0.008542 -0.008071 -0.007592 -0.007111 -0.006633 -0.006160 -0.005695 -0.005241 -0.004800 -0.004374 -0.003965 -0.003575 -0.003206 -0.002858 -0.002533 -0.002233 -0.001957 -0.001706 -0.001479 -0.001276 -0.001094 -0.000934 -0.000792 -0.000669 -0.000562 -0.000469 -0.000390 -0.000323 -0.000267 -0.000220 -0.000181 -0.000148 -0.000122 -0.000099 -0.000081 -0.000066 -0.000054 -0.000044 -0.000035 -0.000029 -0.000024 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000068 -0.000084 -0.000104 -0.000127 -0.000156 -0.000190 -0.000230 -0.000278 -0.000336 -0.000403 -0.000482 -0.000575 -0.000681 -0.000804 -0.000944 -0.001102 -0.001280 -0.001480 -0.001701 -0.001945 -0.002213 -0.002504 -0.002819 -0.003156 -0.003516 -0.003897 -0.004297 -0.004716 -0.005151 -0.005602 -0.006067 -0.006544 -0.007032 -0.007527 -0.008025 -0.008522 -0.009011 -0.009487 -0.009941 -0.010367 -0.010757 -0.011101 -0.011394 -0.011627 -0.011794 -0.011891 -0.011914 -0.011863 -0.011737 -0.011541 -0.011280 -0.010961 -0.010592 -0.010182 -0.009739 -0.009270 -0.008783 -0.008284 -0.007781 -0.007278 -0.006780 -0.006290 -0.005811 -0.005345 -0.004895 -0.004462 -0.004047 -0.003652 -0.003279 -0.002928 -0.002601 -0.002298 -0.002019 -0.001765 -0.001535 -0.001327 -0.001142 -0.000977 -0.000832 -0.000704 -0.000592 -0.000496 -0.000413 -0.000343 -0.000284 -0.000234 -0.000193 -0.000158 -0.000130 -0.000106 -0.000087 -0.000071 -0.000058 -0.000047 -0.000038 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000026 -0.000032 -0.000039 -0.000048 -0.000060 -0.000073 -0.000090 -0.000111 -0.000136 -0.000165 -0.000201 -0.000243 -0.000293 -0.000352 -0.000421 -0.000502 -0.000596 -0.000704 -0.000827 -0.000967 -0.001125 -0.001302 -0.001499 -0.001717 -0.001957 -0.002219 -0.002503 -0.002811 -0.003142 -0.003495 -0.003869 -0.004264 -0.004679 -0.005112 -0.005563 -0.006031 -0.006513 -0.007009 -0.007515 -0.008028 -0.008541 -0.009049 -0.009545 -0.010021 -0.010469 -0.010880 -0.011245 -0.011556 -0.011805 -0.011985 -0.012091 -0.012118 -0.012066 -0.011935 -0.011729 -0.011454 -0.011118 -0.010730 -0.010299 -0.009835 -0.009346 -0.008841 -0.008326 -0.007808 -0.007294 -0.006786 -0.006290 -0.005808 -0.005341 -0.004891 -0.004459 -0.004048 -0.003657 -0.003289 -0.002943 -0.002621 -0.002322 -0.002047 -0.001796 -0.001567 -0.001360 -0.001175 -0.001009 -0.000861 -0.000731 -0.000618 -0.000519 -0.000434 -0.000361 -0.000299 -0.000247 -0.000204 -0.000168 -0.000138 -0.000113 -0.000093 -0.000076 -0.000062 -0.000051 -0.000041 -0.000034 -0.000028 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000034 -0.000042 -0.000052 -0.000064 -0.000078 -0.000096 -0.000118 -0.000143 -0.000174 -0.000211 -0.000254 -0.000305 -0.000364 -0.000434 -0.000515 -0.000609 -0.000716 -0.000838 -0.000975 -0.001129 -0.001300 -0.001489 -0.001697 -0.001925 -0.002173 -0.002443 -0.002734 -0.003048 -0.003384 -0.003741 -0.004119 -0.004518 -0.004937 -0.005375 -0.005831 -0.006305 -0.006795 -0.007299 -0.007811 -0.008327 -0.008841 -0.009345 -0.009830 -0.010289 -0.010711 -0.011088 -0.011411 -0.011671 -0.011860 -0.011973 -0.012005 -0.011954 -0.011822 -0.011612 -0.011331 -0.010987 -0.010590 -0.010150 -0.009678 -0.009182 -0.008672 -0.008154 -0.007637 -0.007125 -0.006622 -0.006134 -0.005661 -0.005205 -0.004768 -0.004350 -0.003953 -0.003577 -0.003224 -0.002893 -0.002584 -0.002298 -0.002034 -0.001792 -0.001571 -0.001370 -0.001188 -0.001025 -0.000879 -0.000750 -0.000636 -0.000536 -0.000450 -0.000376 -0.000313 -0.000259 -0.000215 -0.000177 -0.000146 -0.000120 -0.000098 -0.000081 -0.000066 -0.000054 -0.000044 -0.000036 -0.000029 -0.000024 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000068 -0.000083 -0.000101 -0.000124 -0.000150 -0.000182 -0.000219 -0.000262 -0.000313 -0.000372 -0.000441 -0.000520 -0.000612 -0.000715 -0.000832 -0.000963 -0.001107 -0.001267 -0.001442 -0.001634 -0.001842 -0.002068 -0.002313 -0.002578 -0.002864 -0.003170 -0.003497 -0.003845 -0.004213 -0.004602 -0.005011 -0.005440 -0.005888 -0.006355 -0.006838 -0.007332 -0.007834 -0.008336 -0.008832 -0.009312 -0.009768 -0.010190 -0.010569 -0.010894 -0.011159 -0.011353 -0.011471 -0.011508 -0.011462 -0.011333 -0.011126 -0.010847 -0.010507 -0.010114 -0.009679 -0.009214 -0.008728 -0.008230 -0.007728 -0.007228 -0.006736 -0.006256 -0.005792 -0.005344 -0.004915 -0.004506 -0.004116 -0.003746 -0.003398 -0.003071 -0.002765 -0.002480 -0.002216 -0.001972 -0.001746 -0.001540 -0.001350 -0.001178 -0.001022 -0.000882 -0.000756 -0.000645 -0.000547 -0.000461 -0.000387 -0.000324 -0.000270 -0.000224 -0.000185 -0.000153 -0.000126 -0.000104 -0.000086 -0.000070 -0.000058 -0.000047 -0.000039 -0.000031 -0.000026 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000021 -0.000026 -0.000032 -0.000039 -0.000047 -0.000058 -0.000071 -0.000087 -0.000106 -0.000129 -0.000156 -0.000188 -0.000225 -0.000268 -0.000317 -0.000375 -0.000441 -0.000517 -0.000603 -0.000700 -0.000808 -0.000927 -0.001058 -0.001200 -0.001354 -0.001521 -0.001701 -0.001896 -0.002106 -0.002332 -0.002577 -0.002841 -0.003123 -0.003425 -0.003746 -0.004087 -0.004448 -0.004830 -0.005232 -0.005654 -0.006095 -0.006550 -0.007017 -0.007488 -0.007957 -0.008415 -0.008853 -0.009262 -0.009631 -0.009951 -0.010212 -0.010407 -0.010528 -0.010570 -0.010531 -0.010411 -0.010214 -0.009948 -0.009623 -0.009248 -0.008835 -0.008395 -0.007938 -0.007472 -0.007006 -0.006544 -0.006094 -0.005657 -0.005237 -0.004834 -0.004450 -0.004085 -0.003739 -0.003412 -0.003105 -0.002818 -0.002549 -0.002300 -0.002068 -0.001852 -0.001653 -0.001468 -0.001298 -0.001141 -0.000997 -0.000867 -0.000749 -0.000643 -0.000549 -0.000466 -0.000394 -0.000331 -0.000277 -0.000231 -0.000192 -0.000159 -0.000132 -0.000109 -0.000090 -0.000074 -0.000061 -0.000050 -0.000041 -0.000033 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000014 -0.000018 -0.000022 -0.000027 -0.000033 -0.000041 -0.000050 -0.000061 -0.000074 -0.000090 -0.000110 -0.000133 -0.000160 -0.000191 -0.000228 -0.000269 -0.000317 -0.000371 -0.000433 -0.000502 -0.000581 -0.000667 -0.000762 -0.000865 -0.000976 -0.001094 -0.001220 -0.001354 -0.001496 -0.001648 -0.001812 -0.001988 -0.002178 -0.002384 -0.002605 -0.002844 -0.003099 -0.003372 -0.003664 -0.003976 -0.004308 -0.004662 -0.005036 -0.005429 -0.005838 -0.006257 -0.006679 -0.007097 -0.007501 -0.007882 -0.008230 -0.008535 -0.008788 -0.008979 -0.009101 -0.009148 -0.009117 -0.009011 -0.008832 -0.008589 -0.008291 -0.007950 -0.007576 -0.007180 -0.006772 -0.006361 -0.005953 -0.005553 -0.005167 -0.004797 -0.004443 -0.004107 -0.003788 -0.003487 -0.003203 -0.002936 -0.002686 -0.002453 -0.002236 -0.002034 -0.001846 -0.001670 -0.001505 -0.001351 -0.001207 -0.001072 -0.000946 -0.000830 -0.000724 -0.000628 -0.000541 -0.000463 -0.000394 -0.000334 -0.000281 -0.000236 -0.000197 -0.000164 -0.000137 -0.000113 -0.000094 -0.000078 -0.000064 -0.000052 -0.000043 -0.000035 -0.000028 -0.000023 -0.000018 -0.000015 -0.000012 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000018 -0.000023 -0.000028 -0.000034 -0.000042 -0.000052 -0.000063 -0.000077 -0.000093 -0.000113 -0.000136 -0.000162 -0.000193 -0.000228 -0.000267 -0.000311 -0.000360 -0.000416 -0.000477 -0.000543 -0.000616 -0.000693 -0.000774 -0.000859 -0.000946 -0.001035 -0.001127 -0.001221 -0.001320 -0.001425 -0.001537 -0.001658 -0.001790 -0.001933 -0.002089 -0.002258 -0.002441 -0.002640 -0.002857 -0.003094 -0.003354 -0.003636 -0.003941 -0.004268 -0.004612 -0.004967 -0.005327 -0.005683 -0.006024 -0.006342 -0.006624 -0.006862 -0.007045 -0.007166 -0.007218 -0.007199 -0.007110 -0.006956 -0.006744 -0.006485 -0.006190 -0.005870 -0.005537 -0.005200 -0.004865 -0.004540 -0.004228 -0.003931 -0.003652 -0.003390 -0.003144 -0.002914 -0.002698 -0.002495 -0.002307 -0.002131 -0.001968 -0.001816 -0.001675 -0.001543 -0.001418 -0.001298 -0.001184 -0.001074 -0.000968 -0.000866 -0.000771 -0.000681 -0.000597 -0.000521 -0.000451 -0.000388 -0.000331 -0.000281 -0.000238 -0.000200 -0.000168 -0.000140 -0.000117 -0.000097 -0.000081 -0.000067 -0.000055 -0.000045 -0.000036 -0.000029 -0.000024 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000012 -0.000015 -0.000019 -0.000023 -0.000029 -0.000035 -0.000043 -0.000053 -0.000065 -0.000079 -0.000095 -0.000114 -0.000137 -0.000163 -0.000192 -0.000224 -0.000260 -0.000299 -0.000342 -0.000388 -0.000438 -0.000490 -0.000544 -0.000598 -0.000652 -0.000704 -0.000752 -0.000796 -0.000836 -0.000872 -0.000906 -0.000939 -0.000973 -0.001010 -0.001051 -0.001098 -0.001151 -0.001212 -0.001282 -0.001364 -0.001460 -0.001576 -0.001714 -0.001878 -0.002071 -0.002292 -0.002540 -0.002811 -0.003098 -0.003392 -0.003685 -0.003964 -0.004219 -0.004439 -0.004613 -0.004731 -0.004788 -0.004781 -0.004712 -0.004586 -0.004411 -0.004198 -0.003961 -0.003709 -0.003455 -0.003206 -0.002969 -0.002750 -0.002549 -0.002368 -0.002206 -0.002061 -0.001931 -0.001812 -0.001704 -0.001605 -0.001515 -0.001432 -0.001355 -0.001285 -0.001218 -0.001155 -0.001092 -0.001028 -0.000962 -0.000895 -0.000825 -0.000755 -0.000685 -0.000616 -0.000550 -0.000487 -0.000428 -0.000373 -0.000323 -0.000277 -0.000236 -0.000200 -0.000169 -0.000142 -0.000119 -0.000100 -0.000083 -0.000069 -0.000057 -0.000046 -0.000038 -0.000030 -0.000024 -0.000020 -0.000016 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000029 -0.000036 -0.000044 -0.000054 -0.000066 -0.000080 -0.000096 -0.000115 -0.000136 -0.000161 -0.000187 -0.000217 -0.000248 -0.000281 -0.000315 -0.000350 -0.000385 -0.000419 -0.000450 -0.000476 -0.000496 -0.000508 -0.000509 -0.000499 -0.000478 -0.000446 -0.000403 -0.000352 -0.000293 -0.000230 -0.000164 -0.000095 -0.000025 0.000044 0.000111 0.000172 0.000221 0.000253 0.000262 0.000240 0.000183 0.000087 -0.000049 -0.000221 -0.000424 -0.000650 -0.000889 -0.001128 -0.001355 -0.001556 -0.001720 -0.001837 -0.001899 -0.001904 -0.001854 -0.001756 -0.001619 -0.001457 -0.001281 -0.001106 -0.000941 -0.000795 -0.000674 -0.000579 -0.000513 -0.000471 -0.000452 -0.000449 -0.000459 -0.000477 -0.000501 -0.000527 -0.000555 -0.000583 -0.000611 -0.000637 -0.000659 -0.000677 -0.000688 -0.000691 -0.000684 -0.000668 -0.000642 -0.000610 -0.000572 -0.000530 -0.000485 -0.000439 -0.000394 -0.000349 -0.000307 -0.000267 -0.000231 -0.000198 -0.000169 -0.000143 -0.000121 -0.000101 -0.000085 -0.000070 -0.000058 -0.000048 -0.000039 -0.000031 -0.000025 -0.000020 -0.000016 -0.000013 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000019 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000067 -0.000080 -0.000096 -0.000114 -0.000134 -0.000156 -0.000180 -0.000205 -0.000231 -0.000256 -0.000280 -0.000301 -0.000319 -0.000330 -0.000334 -0.000327 -0.000306 -0.000271 -0.000218 -0.000145 -0.000053 0.000059 0.000189 0.000338 0.000502 0.000681 0.000872 0.001075 0.001289 0.001510 0.001737 0.001963 0.002183 0.002386 0.002563 0.002704 0.002799 0.002843 0.002831 0.002765 0.002648 0.002491 0.002303 0.002100 0.001897 0.001710 0.001552 0.001436 0.001370 0.001355 0.001389 0.001464 0.001567 0.001684 0.001800 0.001899 0.001971 0.002007 0.002002 0.001956 0.001871 0.001753 0.001608 0.001444 0.001270 0.001091 0.000913 0.000739 0.000573 0.000414 0.000266 0.000128 0.000002 -0.000111 -0.000207 -0.000286 -0.000348 -0.000392 -0.000419 -0.000431 -0.000431 -0.000420 -0.000401 -0.000377 -0.000348 -0.000317 -0.000284 -0.000252 -0.000221 -0.000192 -0.000166 -0.000142 -0.000120 -0.000102 -0.000086 -0.000071 -0.000059 -0.000049 -0.000040 -0.000032 -0.000026 -0.000021 -0.000017 -0.000013 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000055 -0.000066 -0.000080 -0.000095 -0.000112 -0.000130 -0.000150 -0.000170 -0.000190 -0.000208 -0.000224 -0.000235 -0.000241 -0.000237 -0.000223 -0.000194 -0.000149 -0.000082 0.000007 0.000123 0.000266 0.000438 0.000639 0.000869 0.001126 0.001410 0.001719 0.002052 0.002407 0.002783 0.003177 0.003584 0.003998 0.004407 0.004800 0.005163 0.005480 0.005738 0.005927 0.006041 0.006078 0.006043 0.005944 0.005797 0.005618 0.005427 0.005244 0.005085 0.004967 0.004896 0.004876 0.004903 0.004965 0.005048 0.005132 0.005199 0.005232 0.005218 0.005146 0.005014 0.004821 0.004574 0.004282 0.003955 0.003606 0.003245 0.002884 0.002530 0.002188 0.001863 0.001557 0.001270 0.001005 0.000762 0.000543 0.000350 0.000184 0.000045 -0.000067 -0.000154 -0.000218 -0.000261 -0.000287 -0.000299 -0.000299 -0.000290 -0.000274 -0.000254 -0.000231 -0.000207 -0.000183 -0.000160 -0.000139 -0.000119 -0.000101 -0.000086 -0.000072 -0.000060 -0.000050 -0.000041 -0.000033 -0.000027 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000037 -0.000045 -0.000054 -0.000066 -0.000078 -0.000092 -0.000108 -0.000124 -0.000140 -0.000156 -0.000170 -0.000180 -0.000185 -0.000182 -0.000168 -0.000141 -0.000097 -0.000033 0.000057 0.000175 0.000324 0.000509 0.000730 0.000991 0.001290 0.001629 0.002007 0.002423 0.002875 0.003364 0.003887 0.004443 0.005027 0.005633 0.006249 0.006864 0.007459 0.008016 0.008514 0.008936 0.009266 0.009496 0.009622 0.009649 0.009589 0.009460 0.009284 0.009086 0.008890 0.008720 0.008593 0.008520 0.008502 0.008535 0.008602 0.008685 0.008759 0.008802 0.008790 0.008707 0.008543 0.008292 0.007957 0.007547 0.007075 0.006556 0.006007 0.005445 0.004883 0.004334 0.003806 0.003305 0.002833 0.002394 0.001988 0.001616 0.001279 0.000979 0.000716 0.000492 0.000303 0.000150 0.000028 -0.000064 -0.000132 -0.000178 -0.000206 -0.000220 -0.000222 -0.000216 -0.000204 -0.000188 -0.000170 -0.000152 -0.000133 -0.000116 -0.000100 -0.000085 -0.000072 -0.000060 -0.000050 -0.000041 -0.000034 -0.000027 -0.000022 -0.000018 -0.000014 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000030 -0.000036 -0.000044 -0.000053 -0.000064 -0.000076 -0.000089 -0.000102 -0.000116 -0.000129 -0.000139 -0.000145 -0.000146 -0.000138 -0.000119 -0.000084 -0.000031 0.000046 0.000150 0.000288 0.000462 0.000677 0.000936 0.001243 0.001599 0.002004 0.002461 0.002969 0.003527 0.004135 0.004792 0.005497 0.006246 0.007034 0.007850 0.008681 0.009509 0.010310 0.011060 0.011734 0.012307 0.012761 0.013083 0.013270 0.013329 0.013274 0.013129 0.012924 0.012690 0.012460 0.012262 0.012120 0.012045 0.012040 0.012096 0.012193 0.012307 0.012406 0.012459 0.012438 0.012319 0.012090 0.011744 0.011284 0.010722 0.010074 0.009362 0.008608 0.007834 0.007059 0.006301 0.005572 0.004879 0.004229 0.003623 0.003064 0.002552 0.002088 0.001672 0.001305 0.000987 0.000716 0.000489 0.000305 0.000158 0.000044 -0.000040 -0.000100 -0.000139 -0.000161 -0.000171 -0.000171 -0.000165 -0.000154 -0.000141 -0.000126 -0.000111 -0.000097 -0.000084 -0.000071 -0.000060 -0.000050 -0.000042 -0.000034 -0.000028 -0.000023 -0.000018 -0.000014 -0.000012 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000020 -0.000024 -0.000029 -0.000036 -0.000043 -0.000052 -0.000062 -0.000073 -0.000084 -0.000096 -0.000106 -0.000114 -0.000119 -0.000117 -0.000107 -0.000085 -0.000048 0.000010 0.000092 0.000204 0.000352 0.000540 0.000775 0.001060 0.001399 0.001796 0.002253 0.002771 0.003352 0.003997 0.004705 0.005478 0.006313 0.007209 0.008161 0.009160 0.010194 0.011242 0.012282 0.013284 0.014216 0.015046 0.015746 0.016291 0.016669 0.016875 0.016919 0.016822 0.016615 0.016337 0.016030 0.015736 0.015491 0.015323 0.015248 0.015268 0.015371 0.015532 0.015717 0.015886 0.015998 0.016015 0.015908 0.015657 0.015253 0.014699 0.014008 0.013202 0.012307 0.011351 0.010364 0.009372 0.008397 0.007456 0.006561 0.005721 0.004939 0.004217 0.003557 0.002957 0.002419 0.001942 0.001524 0.001165 0.000861 0.000608 0.000402 0.000239 0.000114 0.000020 -0.000047 -0.000092 -0.000119 -0.000133 -0.000137 -0.000134 -0.000127 -0.000117 -0.000105 -0.000093 -0.000081 -0.000070 -0.000060 -0.000050 -0.000042 -0.000035 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000024 -0.000029 -0.000035 -0.000042 -0.000050 -0.000059 -0.000069 -0.000078 -0.000087 -0.000094 -0.000097 -0.000095 -0.000085 -0.000063 -0.000026 0.000031 0.000113 0.000226 0.000375 0.000568 0.000811 0.001108 0.001466 0.001888 0.002379 0.002940 0.003575 0.004286 0.005073 0.005937 0.006879 0.007898 0.008991 0.010149 0.011362 0.012611 0.013872 0.015113 0.016298 0.017388 0.018343 0.019130 0.019721 0.020101 0.020269 0.020238 0.020039 0.019712 0.019308 0.018882 0.018487 0.018170 0.017965 0.017892 0.017952 0.018131 0.018395 0.018700 0.018995 0.019227 0.019345 0.019311 0.019096 0.018686 0.018084 0.017303 0.016369 0.015312 0.014170 0.012978 0.011771 0.010578 0.009422 0.008320 0.007284 0.006319 0.005428 0.004613 0.003873 0.003208 0.002616 0.002095 0.001643 0.001257 0.000933 0.000666 0.000450 0.000281 0.000150 0.000054 -0.000015 -0.000061 -0.000090 -0.000106 -0.000112 -0.000111 -0.000106 -0.000097 -0.000088 -0.000078 -0.000068 -0.000058 -0.000050 -0.000042 -0.000035 -0.000029 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000013 -0.000016 -0.000019 -0.000023 -0.000028 -0.000033 -0.000040 -0.000047 -0.000055 -0.000064 -0.000071 -0.000077 -0.000080 -0.000078 -0.000069 -0.000049 -0.000015 0.000038 0.000115 0.000223 0.000367 0.000556 0.000796 0.001093 0.001455 0.001887 0.002394 0.002980 0.003648 0.004402 0.005243 0.006174 0.007197 0.008311 0.009514 0.010803 0.012165 0.013587 0.015042 0.016500 0.017921 0.019261 0.020472 0.021507 0.022328 0.022904 0.023220 0.023279 0.023101 0.022727 0.022211 0.021618 0.021019 0.020481 0.020063 0.019807 0.019738 0.019857 0.020143 0.020556 0.021039 0.021527 0.021949 0.022244 0.022356 0.022249 0.021901 0.021310 0.020491 0.019471 0.018288 0.016985 0.015608 0.014198 0.012795 0.011427 0.010119 0.008885 0.007735 0.006673 0.005701 0.004818 0.004023 0.003314 0.002688 0.002142 0.001672 0.001274 0.000944 0.000674 0.000458 0.000290 0.000162 0.000069 0.000002 -0.000043 -0.000071 -0.000086 -0.000092 -0.000092 -0.000088 -0.000082 -0.000074 -0.000065 -0.000057 -0.000049 -0.000041 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000022 -0.000027 -0.000032 -0.000038 -0.000044 -0.000051 -0.000058 -0.000063 -0.000066 -0.000065 -0.000057 -0.000040 -0.000011 0.000036 0.000106 0.000204 0.000338 0.000515 0.000742 0.001029 0.001382 0.001808 0.002314 0.002905 0.003586 0.004361 0.005232 0.006204 0.007278 0.008457 0.009739 0.011124 0.012602 0.014160 0.015776 0.017420 0.019051 0.020621 0.022075 0.023358 0.024417 0.025206 0.025694 0.025867 0.025734 0.025325 0.024694 0.023912 0.023061 0.022230 0.021503 0.020952 0.020630 0.020567 0.020764 0.021194 0.021806 0.022530 0.023282 0.023977 0.024531 0.024875 0.024959 0.024751 0.024244 0.023450 0.022400 0.021136 0.019711 0.018177 0.016588 0.014989 0.013422 0.011914 0.010488 0.009156 0.007925 0.006798 0.005773 0.004849 0.004023 0.003291 0.002651 0.002097 0.001626 0.001230 0.000905 0.000643 0.000436 0.000276 0.000156 0.000069 0.000008 -0.000033 -0.000058 -0.000072 -0.000078 -0.000078 -0.000074 -0.000068 -0.000061 -0.000054 -0.000047 -0.000040 -0.000034 -0.000028 -0.000023 -0.000019 -0.000015 -0.000012 -0.000010 -0.000008 -0.000007 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000025 -0.000030 -0.000035 -0.000041 -0.000047 -0.000051 -0.000054 -0.000054 -0.000048 -0.000035 -0.000010 0.000030 0.000090 0.000176 0.000295 0.000455 0.000664 0.000930 0.001263 0.001670 0.002160 0.002738 0.003411 0.004184 0.005061 0.006047 0.007145 0.008358 0.009687 0.011131 0.012686 0.014342 0.016079 0.017870 0.019675 0.021446 0.023122 0.024642 0.025938 0.026953 0.027635 0.027952 0.027895 0.027480 0.026750 0.025774 0.024643 0.023461 0.022335 0.021371 0.020655 0.020252 0.020198 0.020492 0.021103 0.021967 0.022998 0.024092 0.025143 0.026046 0.026715 0.027080 0.027099 0.026757 0.026063 0.025048 0.023761 0.022259 0.020608 0.018870 0.017103 0.015354 0.013662 0.012055 0.010550 0.009156 0.007878 0.006716 0.005667 0.004727 0.003893 0.003160 0.002524 0.001979 0.001520 0.001140 0.000831 0.000585 0.000393 0.000247 0.000139 0.000061 0.000007 -0.000028 -0.000050 -0.000061 -0.000066 -0.000066 -0.000062 -0.000057 -0.000051 -0.000045 -0.000039 -0.000033 -0.000027 -0.000022 -0.000018 -0.000015 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000014 -0.000017 -0.000020 -0.000024 -0.000028 -0.000033 -0.000037 -0.000041 -0.000044 -0.000044 -0.000041 -0.000031 -0.000011 0.000021 0.000071 0.000144 0.000246 0.000386 0.000572 0.000812 0.001116 0.001493 0.001952 0.002501 0.003148 0.003899 0.004759 0.005734 0.006828 0.008044 0.009387 0.010856 0.012450 0.014161 0.015976 0.017870 0.019807 0.021739 0.023607 0.025342 0.026868 0.028112 0.029007 0.029500 0.029560 0.029181 0.028390 0.027246 0.025837 0.024275 0.022688 0.021207 0.019958 0.019045 0.018547 0.018503 0.018915 0.019743 0.020911 0.022314 0.023827 0.025319 0.026663 0.027748 0.028488 0.028826 0.028735 0.028220 0.027313 0.026066 0.024545 0.022824 0.020977 0.019073 0.017170 0.015316 0.013544 0.011880 0.010335 0.008917 0.007625 0.006457 0.005410 0.004478 0.003657 0.002942 0.002327 0.001807 0.001373 0.001018 0.000734 0.000510 0.000338 0.000209 0.000115 0.000048 0.000002 -0.000027 -0.000045 -0.000054 -0.000057 -0.000056 -0.000053 -0.000048 -0.000042 -0.000037 -0.000031 -0.000026 -0.000022 -0.000018 -0.000014 -0.000012 -0.000010 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000019 -0.000023 -0.000026 -0.000030 -0.000033 -0.000036 -0.000037 -0.000034 -0.000027 -0.000013 0.000013 0.000052 0.000112 0.000197 0.000316 0.000475 0.000685 0.000954 0.001294 0.001712 0.002219 0.002824 0.003534 0.004357 0.005297 0.006361 0.007554 0.008879 0.010338 0.011933 0.013660 0.015508 0.017458 0.019479 0.021528 0.023547 0.025465 0.027201 0.028671 0.029792 0.030491 0.030712 0.030426 0.029635 0.028379 0.026732 0.024806 0.022736 0.020677 0.018784 0.017207 0.016069 0.015461 0.015431 0.015979 0.017058 0.018578 0.020413 0.022415 0.024427 0.026297 0.027888 0.029093 0.029838 0.030084 0.029830 0.029106 0.027967 0.026488 0.024751 0.022842 0.020841 0.018817 0.016827 0.014916 0.013111 0.011432 0.009886 0.008476 0.007200 0.006054 0.005032 0.004129 0.003341 0.002660 0.002082 0.001598 0.001200 0.000879 0.000625 0.000428 0.000279 0.000168 0.000088 0.000033 -0.000004 -0.000028 -0.000041 -0.000047 -0.000049 -0.000048 -0.000044 -0.000040 -0.000035 -0.000030 -0.000025 -0.000021 -0.000017 -0.000014 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000018 -0.000021 -0.000024 -0.000027 -0.000029 -0.000030 -0.000029 -0.000024 -0.000014 0.000005 0.000036 0.000083 0.000152 0.000249 0.000382 0.000560 0.000792 0.001089 0.001460 0.001916 0.002467 0.003121 0.003888 0.004773 0.005785 0.006927 0.008206 0.009625 0.011186 0.012889 0.014727 0.016686 0.018742 0.020858 0.022979 0.025039 0.026955 0.028636 0.029985 0.030913 0.031340 0.031210 0.030497 0.029212 0.027408 0.025182 0.022666 0.020024 0.017435 0.015085 0.013144 0.011758 0.011030 0.011017 0.011716 0.013074 0.014984 0.017301 0.019851 0.022451 0.024919 0.027094 0.028844 0.030076 0.030740 0.030824 0.030356 0.029395 0.028021 0.026325 0.024404 0.022350 0.020244 0.018153 0.016129 0.014208 0.012414 0.010759 0.009246 0.007874 0.006640 0.005538 0.004563 0.003709 0.002970 0.002339 0.001809 0.001372 0.001017 0.000735 0.000515 0.000346 0.000220 0.000128 0.000063 0.000018 -0.000011 -0.000028 -0.000038 -0.000042 -0.000042 -0.000040 -0.000037 -0.000032 -0.000028 -0.000024 -0.000020 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000017 -0.000019 -0.000022 -0.000024 -0.000025 -0.000025 -0.000022 -0.000014 -0.000001 0.000023 0.000059 0.000112 0.000190 0.000298 0.000444 0.000639 0.000891 0.001211 0.001610 0.002099 0.002687 0.003384 0.004199 0.005137 0.006208 0.007416 0.008766 0.010262 0.011905 0.013694 0.015618 0.017660 0.019790 0.021962 0.024114 0.026167 0.028029 0.029596 0.030764 0.031433 0.031521 0.030970 0.029761 0.027914 0.025500 0.022634 0.019475 0.016212 0.013055 0.010214 0.007886 0.006236 0.005383 0.005388 0.006249 0.007904 0.010232 0.013066 0.016206 0.019442 0.022562 0.025380 0.027738 0.029524 0.030672 0.031162 0.031017 0.030298 0.029089 0.027491 0.025611 0.023551 0.021405 0.019249 0.017145 0.015137 0.013253 0.011508 0.009911 0.008459 0.007152 0.005982 0.004945 0.004035 0.003245 0.002570 0.002000 0.001528 0.001144 0.000836 0.000595 0.000409 0.000269 0.000166 0.000092 0.000040 0.000006 -0.000016 -0.000029 -0.000035 -0.000037 -0.000036 -0.000034 -0.000030 -0.000026 -0.000022 -0.000019 -0.000016 -0.000013 -0.000011 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000004 -0.000004 -0.000006 -0.000007 -0.000009 -0.000011 -0.000013 -0.000016 -0.000018 -0.000020 -0.000021 -0.000022 -0.000020 -0.000015 -0.000005 0.000012 0.000039 0.000079 0.000139 0.000224 0.000341 0.000500 0.000708 0.000977 0.001318 0.001740 0.002256 0.002874 0.003605 0.004457 0.005438 0.006553 0.007811 0.009215 0.010769 0.012472 0.014322 0.016304 0.018398 0.020566 0.022755 0.024893 0.026893 0.028650 0.030051 0.030982 0.031338 0.031031 0.030008 0.028252 0.025799 0.022734 0.019194 0.015362 0.011455 0.007711 0.004366 0.001643 -0.000275 -0.001256 -0.001231 -0.000203 0.001757 0.004513 0.007878 0.011628 0.015522 0.019324 0.022818 0.025824 0.028208 0.029889 0.030836 0.031069 0.030647 0.029658 0.028212 0.026423 0.024406 0.022262 0.020081 0.017932 0.015867 0.013919 0.012110 0.010448 0.008936 0.007571 0.006348 0.005262 0.004308 0.003478 0.002766 0.002164 0.001664 0.001255 0.000926 0.000666 0.000465 0.000313 0.000200 0.000118 0.000060 0.000021 -0.000005 -0.000020 -0.000029 -0.000032 -0.000033 -0.000031 -0.000028 -0.000025 -0.000021 -0.000018 -0.000015 -0.000012 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000007 -0.000008 -0.000010 -0.000012 -0.000015 -0.000017 -0.000018 -0.000019 -0.000018 -0.000015 -0.000008 0.000003 0.000023 0.000053 0.000098 0.000162 0.000254 0.000379 0.000547 0.000767 0.001049 0.001405 0.001846 0.002381 0.003021 0.003776 0.004654 0.005663 0.006809 0.008099 0.009538 0.011127 0.012867 0.014750 0.016761 0.018872 0.021042 0.023209 0.025292 0.027194 0.028801 0.029991 0.030641 0.030642 0.029905 0.028378 0.026052 0.022974 0.019246 0.015028 0.010524 0.005980 0.001657 -0.002180 -0.005290 -0.007469 -0.008573 -0.008528 -0.007337 -0.005078 -0.001901 0.001985 0.006334 0.010881 0.015363 0.019537 0.023200 0.026199 0.028437 0.029873 0.030520 0.030436 0.029713 0.028464 0.026813 0.024882 0.022785 0.020618 0.018461 0.016371 0.014389 0.012541 0.010839 0.009286 0.007882 0.006623 0.005504 0.004518 0.003659 0.002921 0.002295 0.001774 0.001345 0.001000 0.000726 0.000513 0.000351 0.000230 0.000141 0.000078 0.000035 0.000006 -0.000012 -0.000022 -0.000027 -0.000029 -0.000028 -0.000026 -0.000023 -0.000020 -0.000017 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000010 -0.000012 -0.000014 -0.000015 -0.000016 -0.000017 -0.000015 -0.000011 -0.000003 0.000011 0.000032 0.000065 0.000113 0.000182 0.000278 0.000409 0.000584 0.000812 0.001104 0.001470 0.001922 0.002469 0.003122 0.003890 0.004782 0.005805 0.006965 0.008268 0.009720 0.011322 0.013071 0.014960 0.016968 0.019064 0.021199 0.023305 0.025294 0.027060 0.028480 0.029424 0.029766 0.029390 0.028209 0.026172 0.023281 0.019593 0.015227 0.010360 0.005222 0.000078 -0.004784 -0.009080 -0.012547 -0.014966 -0.016183 -0.016118 -0.014774 -0.012238 -0.008672 -0.004301 0.000609 0.005769 0.010892 0.015714 0.020011 0.023611 0.026401 0.028332 0.029409 0.029687 0.029259 0.028243 0.026768 0.024964 0.022952 0.020838 0.018708 0.016628 0.014644 0.012785 0.011066 0.009496 0.008074 0.006796 0.005659 0.004656 0.003781 0.003028 0.002388 0.001853 0.001412 0.001056 0.000772 0.000551 0.000382 0.000254 0.000161 0.000094 0.000047 0.000016 -0.000004 -0.000016 -0.000023 -0.000025 -0.000025 -0.000024 -0.000021 -0.000019 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000008 -0.000009 -0.000011 -0.000013 -0.000014 -0.000015 -0.000015 -0.000012 -0.000007 0.000002 0.000017 0.000040 0.000074 0.000125 0.000196 0.000296 0.000430 0.000609 0.000842 0.001138 0.001509 0.001965 0.002516 0.003172 0.003941 0.004833 0.005854 0.007010 0.008308 0.009752 0.011341 0.013074 0.014938 0.016911 0.018958 0.021024 0.023036 0.024897 0.026495 0.027701 0.028381 0.028402 0.027649 0.026034 0.023513 0.020094 0.015846 0.010902 0.005457 -0.000243 -0.005912 -0.011244 -0.015936 -0.019709 -0.022334 -0.023646 -0.023562 -0.022086 -0.019311 -0.015409 -0.010618 -0.005221 0.000477 0.006168 0.011569 0.016439 0.020590 0.023897 0.026299 0.027796 0.028440 0.028321 0.027559 0.026289 0.024644 0.022753 0.020728 0.018661 0.016624 0.014668 0.012826 0.011119 0.009554 0.008135 0.006858 0.005720 0.004716 0.003838 0.003081 0.002437 0.001898 0.001452 0.001091 0.000803 0.000577 0.000403 0.000272 0.000176 0.000106 0.000057 0.000024 0.000002 -0.000011 -0.000018 -0.000022 -0.000022 -0.000022 -0.000020 -0.000018 -0.000016 -0.000014 -0.000012 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000011 -0.000012 -0.000013 -0.000014 -0.000013 -0.000010 -0.000004 0.000006 0.000021 0.000045 0.000081 0.000133 0.000206 0.000306 0.000442 0.000622 0.000855 0.001151 0.001520 0.001972 0.002517 0.003165 0.003924 0.004802 0.005805 0.006940 0.008212 0.009625 0.011178 0.012866 0.014677 0.016585 0.018551 0.020517 0.022402 0.024109 0.025517 0.026496 0.026906 0.026615 0.025507 0.023497 0.020547 0.016671 0.011949 0.006526 0.000608 -0.005543 -0.011628 -0.017327 -0.022326 -0.026336 -0.029117 -0.030500 -0.030400 -0.028821 -0.025861 -0.021698 -0.016579 -0.010798 -0.004675 0.001472 0.007346 0.012692 0.017310 0.021065 0.023886 0.025768 0.026756 0.026940 0.026441 0.025391 0.023930 0.022188 0.020283 0.018311 0.016349 0.014452 0.012657 0.010987 0.009453 0.008059 0.006803 0.005683 0.004692 0.003827 0.003079 0.002441 0.001906 0.001463 0.001103 0.000816 0.000590 0.000416 0.000284 0.000186 0.000115 0.000065 0.000031 0.000008 -0.000006 -0.000014 -0.000018 -0.000020 -0.000019 -0.000018 -0.000017 -0.000015 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000012 -0.000012 -0.000013 -0.000011 -0.000008 -0.000002 0.000008 0.000024 0.000049 0.000085 0.000137 0.000210 0.000310 0.000444 0.000621 0.000850 0.001140 0.001500 0.001941 0.002471 0.003100 0.003836 0.004685 0.005655 0.006750 0.007977 0.009336 0.010828 0.012446 0.014176 0.015990 0.017845 0.019682 0.021417 0.022948 0.024156 0.024905 0.025058 0.024483 0.023065 0.020726 0.017431 0.013203 0.008128 0.002359 -0.003888 -0.010345 -0.016705 -0.022641 -0.027834 -0.031989 -0.034864 -0.036289 -0.036176 -0.034532 -0.031455 -0.027127 -0.021798 -0.015768 -0.009362 -0.002905 0.003300 0.008988 0.013955 0.018056 0.021215 0.023419 0.024710 0.025173 0.024925 0.024100 0.022836 0.021265 0.019505 0.017658 0.015800 0.013992 0.012273 0.010667 0.009188 0.007842 0.006628 0.005543 0.004584 0.003744 0.003017 0.002397 0.001876 0.001444 0.001092 0.000811 0.000589 0.000418 0.000288 0.000191 0.000120 0.000070 0.000036 0.000013 -0.000001 -0.000010 -0.000015 -0.000017 -0.000017 -0.000017 -0.000016 -0.000014 -0.000013 -0.000011 -0.000010 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000009 -0.000010 -0.000011 -0.000012 -0.000012 -0.000010 -0.000007 -0.000000 0.000010 0.000026 0.000051 0.000086 0.000137 0.000208 0.000305 0.000435 0.000606 0.000826 0.001105 0.001450 0.001871 0.002377 0.002976 0.003676 0.004483 0.005403 0.006441 0.007602 0.008886 0.010294 0.011816 0.013438 0.015131 0.016850 0.018534 0.020100 0.021445 0.022450 0.022981 0.022905 0.022091 0.020431 0.017852 0.014324 0.009876 0.004599 -0.001350 -0.007753 -0.014340 -0.020805 -0.026823 -0.032075 -0.036269 -0.039166 -0.040597 -0.040476 -0.038809 -0.035696 -0.031315 -0.025917 -0.019798 -0.013281 -0.006690 -0.000329 0.005540 0.010706 0.015024 0.018412 0.020853 0.022383 0.023082 0.023062 0.022452 0.021389 0.020001 0.018408 0.016709 0.014984 0.013292 0.011675 0.010160 0.008761 0.007484 0.006332 0.005302 0.004389 0.003589 0.002897 0.002305 0.001807 0.001394 0.001057 0.000787 0.000574 0.000409 0.000284 0.000190 0.000122 0.000073 0.000039 0.000017 0.000002 -0.000007 -0.000012 -0.000014 -0.000015 -0.000015 -0.000014 -0.000013 -0.000012 -0.000011 -0.000009 -0.000008 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000010 -0.000011 -0.000011 -0.000011 -0.000009 -0.000005 0.000001 0.000011 0.000027 0.000050 0.000084 0.000133 0.000201 0.000293 0.000416 0.000578 0.000785 0.001045 0.001369 0.001763 0.002235 0.002794 0.003446 0.004196 0.005051 0.006015 0.007091 0.008281 0.009581 0.010985 0.012475 0.014022 0.015583 0.017096 0.018479 0.019634 0.020443 0.020780 0.020515 0.019525 0.017709 0.015000 0.011373 0.006861 0.001557 -0.004382 -0.010744 -0.017264 -0.023643 -0.029568 -0.034729 -0.038844 -0.041681 -0.043079 -0.042954 -0.041314 -0.038253 -0.033947 -0.028635 -0.022606 -0.016171 -0.009646 -0.003325 0.002536 0.007729 0.012111 0.015599 0.018171 0.019858 0.020734 0.020904 0.020489 0.019620 0.018423 0.017010 0.015479 0.013909 0.012359 0.010870 0.009470 0.008174 0.006990 0.005919 0.004960 0.004110 0.003365 0.002719 0.002167 0.001701 0.001315 0.000999 0.000746 0.000546 0.000391 0.000272 0.000184 0.000119 0.000073 0.000041 0.000019 0.000005 -0.000004 -0.000009 -0.000012 -0.000013 -0.000013 -0.000013 -0.000012 -0.000011 -0.000010 -0.000009 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000010 -0.000010 -0.000010 -0.000008 -0.000004 0.000002 0.000011 0.000026 0.000048 0.000080 0.000125 0.000188 0.000273 0.000387 0.000535 0.000725 0.000963 0.001258 0.001617 0.002048 0.002556 0.003148 0.003830 0.004606 0.005479 0.006453 0.007527 0.008701 0.009964 0.011300 0.012682 0.014065 0.015393 0.016588 0.017555 0.018185 0.018359 0.017957 0.016865 0.014992 0.012275 0.008698 0.004294 -0.000845 -0.006570 -0.012677 -0.018918 -0.025009 -0.030655 -0.035565 -0.039474 -0.042167 -0.043490 -0.043366 -0.041804 -0.038891 -0.034792 -0.029733 -0.023984 -0.017838 -0.011592 -0.005523 0.000126 0.005159 0.009437 0.012880 0.015463 0.017213 0.018195 0.018506 0.018257 0.017569 0.016560 0.015336 0.013989 0.012594 0.011208 0.009870 0.008607 0.007436 0.006364 0.005393 0.004524 0.003752 0.003075 0.002487 0.001984 0.001560 0.001208 0.000920 0.000688 0.000505 0.000362 0.000254 0.000172 0.000113 0.000070 0.000040 0.000020 0.000007 -0.000002 -0.000006 -0.000009 -0.000011 -0.000011 -0.000011 -0.000011 -0.000010 -0.000009 -0.000008 -0.000007 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000007 -0.000008 -0.000009 -0.000009 -0.000009 -0.000009 -0.000007 -0.000004 0.000002 0.000011 0.000025 0.000045 0.000073 0.000114 0.000171 0.000247 0.000348 0.000480 0.000648 0.000860 0.001121 0.001438 0.001818 0.002267 0.002789 0.003390 0.004072 0.004841 0.005696 0.006639 0.007667 0.008770 0.009935 0.011133 0.012325 0.013458 0.014461 0.015248 0.015721 0.015772 0.015291 0.014179 0.012353 0.009761 0.006389 0.002271 -0.002507 -0.007808 -0.013445 -0.019190 -0.024786 -0.029965 -0.034463 -0.038040 -0.040501 -0.041707 -0.041590 -0.040155 -0.037486 -0.033729 -0.029090 -0.023814 -0.018167 -0.012418 -0.006818 -0.001590 0.003088 0.007088 0.010334 0.012803 0.014514 0.015525 0.015921 0.015802 0.015276 0.014448 0.013417 0.012265 0.011061 0.009856 0.008690 0.007586 0.006559 0.005618 0.004765 0.003999 0.003320 0.002723 0.002205 0.001761 0.001386 0.001075 0.000820 0.000614 0.000452 0.000325 0.000229 0.000156 0.000102 0.000064 0.000037 0.000019 0.000007 0.000000 -0.000005 -0.000007 -0.000009 -0.000009 -0.000009 -0.000009 -0.000009 -0.000008 -0.000007 -0.000006 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000008 -0.000008 -0.000008 -0.000008 -0.000006 -0.000003 0.000002 0.000010 0.000022 0.000039 0.000064 0.000100 0.000148 0.000214 0.000301 0.000413 0.000557 0.000737 0.000959 0.001228 0.001551 0.001931 0.002374 0.002883 0.003461 0.004111 0.004834 0.005630 0.006496 0.007425 0.008401 0.009401 0.010391 0.011324 0.012137 0.012757 0.013097 0.013065 0.012567 0.011516 0.009844 0.007505 0.004491 0.000833 -0.003393 -0.008065 -0.013021 -0.018062 -0.022965 -0.027496 -0.031426 -0.034549 -0.036695 -0.037744 -0.037637 -0.036380 -0.034045 -0.030760 -0.026703 -0.022086 -0.017139 -0.012097 -0.007177 -0.002572 0.001562 0.005112 0.008013 0.010241 0.011812 0.012773 0.013197 0.013169 0.012782 0.012127 0.011288 0.010337 0.009336 0.008330 0.007351 0.006423 0.005558 0.004764 0.004044 0.003397 0.002822 0.002317 0.001878 0.001501 0.001183 0.000918 0.000701 0.000527 0.000388 0.000280 0.000197 0.000135 0.000089 0.000056 0.000033 0.000017 0.000007 0.000001 -0.000003 -0.000005 -0.000007 -0.000007 -0.000008 -0.000007 -0.000007 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000006 -0.000006 -0.000007 -0.000007 -0.000007 -0.000007 -0.000006 -0.000003 0.000001 0.000008 0.000018 0.000032 0.000053 0.000082 0.000121 0.000175 0.000245 0.000336 0.000452 0.000597 0.000775 0.000991 0.001250 0.001556 0.001911 0.002319 0.002783 0.003303 0.003882 0.004518 0.005209 0.005949 0.006725 0.007517 0.008297 0.009026 0.009653 0.010118 0.010351 0.010277 0.009819 0.008908 0.007487 0.005523 0.003008 -0.000030 -0.003529 -0.007387 -0.011471 -0.015618 -0.019646 -0.023364 -0.026587 -0.029145 -0.030899 -0.031754 -0.031662 -0.030627 -0.028709 -0.026013 -0.022683 -0.018894 -0.014832 -0.010687 -0.006639 -0.002843 0.000573 0.003518 0.005935 0.007806 0.009141 0.009979 0.010375 0.010400 0.010129 0.009634 0.008985 0.008241 0.007452 0.006655 0.005878 0.005140 0.004452 0.003819 0.003244 0.002728 0.002268 0.001864 0.001512 0.001210 0.000955 0.000742 0.000568 0.000427 0.000315 0.000228 0.000161 0.000111 0.000073 0.000046 0.000027 0.000014 0.000006 0.000001 -0.000002 -0.000004 -0.000005 -0.000006 -0.000006 -0.000006 -0.000005 -0.000005 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000006 -0.000006 -0.000006 -0.000006 -0.000005 -0.000003 0.000001 0.000006 0.000013 0.000024 0.000040 0.000062 0.000091 0.000131 0.000183 0.000250 0.000336 0.000442 0.000573 0.000732 0.000923 0.001147 0.001409 0.001709 0.002049 0.002432 0.002856 0.003322 0.003828 0.004369 0.004935 0.005510 0.006075 0.006599 0.007045 0.007369 0.007518 0.007437 0.007070 0.006365 0.005281 0.003794 0.001898 -0.000384 -0.003006 -0.005892 -0.008941 -0.012034 -0.015035 -0.017802 -0.020198 -0.022097 -0.023397 -0.024027 -0.023952 -0.023176 -0.021745 -0.019736 -0.017257 -0.014437 -0.011415 -0.008330 -0.005315 -0.002485 0.000066 0.002271 0.004087 0.005501 0.006518 0.007167 0.007489 0.007533 0.007355 0.007010 0.006547 0.006011 0.005440 0.004863 0.004298 0.003762 0.003261 0.002800 0.002382 0.002005 0.001669 0.001373 0.001115 0.000894 0.000706 0.000550 0.000421 0.000318 0.000235 0.000171 0.000121 0.000083 0.000055 0.000034 0.000020 0.000010 0.000004 0.000000 -0.000002 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000005 -0.000005 -0.000005 -0.000005 -0.000004 -0.000003 -0.000000 0.000003 0.000008 0.000015 0.000025 0.000039 0.000058 0.000083 0.000116 0.000158 0.000211 0.000277 0.000358 0.000456 0.000574 0.000713 0.000876 0.001062 0.001274 0.001511 0.001775 0.002064 0.002377 0.002711 0.003060 0.003414 0.003759 0.004079 0.004348 0.004541 0.004625 0.004566 0.004328 0.003881 0.003199 0.002267 0.001083 -0.000340 -0.001971 -0.003764 -0.005656 -0.007573 -0.009430 -0.011141 -0.012619 -0.013788 -0.014585 -0.014966 -0.014911 -0.014423 -0.013531 -0.012284 -0.010750 -0.009008 -0.007143 -0.005241 -0.003382 -0.001637 -0.000063 0.001300 0.002426 0.003305 0.003943 0.004353 0.004562 0.004600 0.004498 0.004292 0.004012 0.003687 0.003338 0.002985 0.002641 0.002314 0.002009 0.001728 0.001473 0.001242 0.001037 0.000855 0.000696 0.000559 0.000442 0.000345 0.000265 0.000201 0.000149 0.000109 0.000077 0.000053 0.000034 0.000021 0.000012 0.000006 0.000002 -0.000001 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000004 -0.000004 -0.000004 -0.000004 -0.000003 -0.000003 -0.000001 0.000000 0.000003 0.000006 0.000010 0.000016 0.000023 0.000033 0.000045 0.000061 0.000080 0.000104 0.000133 0.000169 0.000212 0.000263 0.000323 0.000393 0.000472 0.000560 0.000658 0.000765 0.000880 0.001003 0.001131 0.001260 0.001385 0.001500 0.001597 0.001665 0.001695 0.001675 0.001592 0.001435 0.001195 0.000868 0.000453 -0.000045 -0.000615 -0.001239 -0.001897 -0.002561 -0.003202 -0.003789 -0.004294 -0.004688 -0.004951 -0.005069 -0.005035 -0.004852 -0.004533 -0.004095 -0.003564 -0.002967 -0.002332 -0.001689 -0.001064 -0.000478 0.000049 0.000507 0.000886 0.001183 0.001400 0.001541 0.001614 0.001627 0.001592 0.001519 0.001420 0.001304 0.001181 0.001057 0.000936 0.000824 0.000719 0.000623 0.000535 0.000456 0.000384 0.000319 0.000262 0.000212 0.000169 0.000133 0.000103 0.000079 0.000060 0.000044 0.000031 0.000021 0.000013 0.000007 0.000003 0.000000 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000002 -0.000003 -0.000003 -0.000003 -0.000003 -0.000002 -0.000003 -0.000003 -0.000004 -0.000006 -0.000009 -0.000013 -0.000019 -0.000028 -0.000039 -0.000054 -0.000073 -0.000096 -0.000124 -0.000157 -0.000195 -0.000238 -0.000287 -0.000343 -0.000405 -0.000475 -0.000552 -0.000635 -0.000725 -0.000819 -0.000916 -0.001013 -0.001102 -0.001178 -0.001231 -0.001251 -0.001226 -0.001147 -0.001003 -0.000787 -0.000492 -0.000119 0.000330 0.000846 0.001416 0.002020 0.002635 0.003236 0.003794 0.004284 0.004679 0.004960 0.005112 0.005124 0.004995 0.004730 0.004342 0.003850 0.003280 0.002658 0.002016 0.001382 0.000784 0.000241 -0.000228 -0.000615 -0.000915 -0.001132 -0.001271 -0.001344 -0.001360 -0.001333 -0.001274 -0.001193 -0.001098 -0.000995 -0.000889 -0.000784 -0.000681 -0.000583 -0.000493 -0.000412 -0.000339 -0.000277 -0.000223 -0.000178 -0.000140 -0.000108 -0.000082 -0.000061 -0.000044 -0.000031 -0.000022 -0.000016 -0.000012 -0.000009 -0.000008 -0.000007 -0.000006 -0.000004 -0.000003 -0.000002 -0.000001 -0.000001 -0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000001 -0.000002 -0.000002 -0.000003 -0.000005 -0.000009 -0.000014 -0.000022 -0.000033 -0.000050 -0.000072 -0.000101 -0.000139 -0.000188 -0.000249 -0.000325 -0.000416 -0.000524 -0.000650 -0.000797 -0.000964 -0.001153 -0.001365 -0.001601 -0.001861 -0.002142 -0.002443 -0.002759 -0.003082 -0.003399 -0.003693 -0.003943 -0.004120 -0.004194 -0.004131 -0.003898 -0.003465 -0.002807 -0.001909 -0.000767 0.000607 0.002185 0.003924 0.005764 0.007634 0.009452 0.011135 0.012600 0.013771 0.014587 0.015002 0.014992 0.014557 0.013719 0.012521 0.011025 0.009309 0.007457 0.005556 0.003689 0.001932 0.000344 -0.001029 -0.002162 -0.003044 -0.003681 -0.004090 -0.004298 -0.004338 -0.004245 -0.004051 -0.003788 -0.003482 -0.003154 -0.002818 -0.002488 -0.002171 -0.001873 -0.001599 -0.001350 -0.001127 -0.000931 -0.000760 -0.000613 -0.000487 -0.000382 -0.000295 -0.000224 -0.000167 -0.000122 -0.000088 -0.000062 -0.000044 -0.000031 -0.000022 -0.000016 -0.000011 -0.000007 -0.000005 -0.000003 -0.000001 0.000000 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000001 -0.000002 -0.000004 -0.000008 -0.000014 -0.000023 -0.000037 -0.000057 -0.000085 -0.000122 -0.000172 -0.000237 -0.000319 -0.000421 -0.000547 -0.000700 -0.000881 -0.001094 -0.001341 -0.001623 -0.001943 -0.002301 -0.002700 -0.003138 -0.003613 -0.004122 -0.004655 -0.005200 -0.005737 -0.006236 -0.006663 -0.006972 -0.007113 -0.007030 -0.006670 -0.005980 -0.004922 -0.003469 -0.001617 0.000617 0.003187 0.006020 0.009020 0.012068 0.015033 0.017776 0.020160 0.022063 0.023383 0.024047 0.024018 0.023294 0.021914 0.019951 0.017510 0.014715 0.011705 0.008622 0.005600 0.002760 0.000197 -0.002017 -0.003839 -0.005254 -0.006270 -0.006917 -0.007237 -0.007283 -0.007111 -0.006776 -0.006328 -0.005811 -0.005258 -0.004697 -0.004146 -0.003619 -0.003126 -0.002672 -0.002260 -0.001891 -0.001565 -0.001280 -0.001034 -0.000824 -0.000648 -0.000501 -0.000381 -0.000285 -0.000209 -0.000151 -0.000108 -0.000075 -0.000052 -0.000036 -0.000024 -0.000016 -0.000010 -0.000006 -0.000003 -0.000000 0.000001 0.000002 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000001 -0.000001 -0.000004 -0.000010 -0.000018 -0.000031 -0.000051 -0.000079 -0.000118 -0.000170 -0.000239 -0.000329 -0.000442 -0.000584 -0.000758 -0.000969 -0.001220 -0.001516 -0.001858 -0.002251 -0.002696 -0.003195 -0.003749 -0.004358 -0.005020 -0.005729 -0.006474 -0.007237 -0.007989 -0.008695 -0.009303 -0.009756 -0.009982 -0.009909 -0.009460 -0.008567 -0.007174 -0.005245 -0.002774 0.000216 0.003664 0.007471 0.011508 0.015614 0.019610 0.023308 0.026523 0.029088 0.030864 0.031753 0.031705 0.030720 0.028851 0.026198 0.022903 0.019136 0.015086 0.010943 0.006890 0.003086 -0.000339 -0.003291 -0.005712 -0.007583 -0.008915 -0.009749 -0.010143 -0.010168 -0.009900 -0.009413 -0.008775 -0.008046 -0.007273 -0.006491 -0.005727 -0.004999 -0.004318 -0.003692 -0.003124 -0.002616 -0.002166 -0.001773 -0.001433 -0.001143 -0.000899 -0.000696 -0.000530 -0.000397 -0.000292 -0.000211 -0.000150 -0.000105 -0.000072 -0.000049 -0.000032 -0.000020 -0.000012 -0.000006 -0.000002 0.000001 0.000002 0.000003 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000003 0.000002 0.000000 -0.000004 -0.000011 -0.000022 -0.000039 -0.000064 -0.000099 -0.000148 -0.000214 -0.000301 -0.000413 -0.000556 -0.000734 -0.000953 -0.001218 -0.001534 -0.001906 -0.002338 -0.002834 -0.003396 -0.004027 -0.004728 -0.005499 -0.006338 -0.007237 -0.008184 -0.009156 -0.010120 -0.011030 -0.011826 -0.012435 -0.012771 -0.012743 -0.012257 -0.011227 -0.009585 -0.007284 -0.004314 -0.000703 0.003473 0.008098 0.013010 0.018014 0.022889 0.027403 0.031330 0.034463 0.036632 0.037715 0.037652 0.036442 0.034152 0.030906 0.026880 0.022284 0.017348 0.012308 0.007384 0.002773 -0.001367 -0.004923 -0.007825 -0.010051 -0.011618 -0.012574 -0.012993 -0.012961 -0.012574 -0.011923 -0.011091 -0.010152 -0.009163 -0.008169 -0.007202 -0.006283 -0.005426 -0.004639 -0.003926 -0.003287 -0.002723 -0.002228 -0.001801 -0.001437 -0.001130 -0.000875 -0.000666 -0.000499 -0.000367 -0.000265 -0.000188 -0.000131 -0.000089 -0.000059 -0.000038 -0.000023 -0.000013 -0.000006 -0.000001 0.000002 0.000004 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000004 0.000002 -0.000003 -0.000011 -0.000024 -0.000045 -0.000074 -0.000116 -0.000174 -0.000252 -0.000355 -0.000488 -0.000657 -0.000867 -0.001126 -0.001440 -0.001815 -0.002257 -0.002771 -0.003361 -0.004030 -0.004781 -0.005617 -0.006537 -0.007539 -0.008616 -0.009753 -0.010924 -0.012092 -0.013205 -0.014193 -0.014972 -0.015443 -0.015501 -0.015035 -0.013947 -0.012153 -0.009599 -0.006271 -0.002200 0.002531 0.007787 0.013383 0.019095 0.024667 0.029833 0.034331 0.037921 0.040406 0.041647 0.041571 0.040180 0.037551 0.033830 0.029219 0.023961 0.018323 0.012575 0.006973 0.001740 -0.002943 -0.006945 -0.010191 -0.012656 -0.014361 -0.015364 -0.015752 -0.015626 -0.015095 -0.014267 -0.013239 -0.012093 -0.010897 -0.009703 -0.008545 -0.007449 -0.006430 -0.005495 -0.004649 -0.003892 -0.003223 -0.002637 -0.002131 -0.001699 -0.001336 -0.001034 -0.000787 -0.000589 -0.000433 -0.000312 -0.000221 -0.000152 -0.000103 -0.000067 -0.000042 -0.000025 -0.000013 -0.000005 0.000000 0.000003 0.000005 0.000006 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000007 0.000007 0.000006 0.000003 -0.000002 -0.000011 -0.000026 -0.000049 -0.000082 -0.000130 -0.000196 -0.000284 -0.000401 -0.000551 -0.000742 -0.000981 -0.001275 -0.001631 -0.002058 -0.002561 -0.003147 -0.003820 -0.004584 -0.005443 -0.006399 -0.007454 -0.008604 -0.009842 -0.011153 -0.012510 -0.013872 -0.015181 -0.016363 -0.017324 -0.017956 -0.018140 -0.017756 -0.016690 -0.014849 -0.012172 -0.008638 -0.004279 0.000815 0.006498 0.012568 0.018779 0.024850 0.030486 0.035398 0.039322 0.042040 0.043396 0.043311 0.041787 0.038911 0.034843 0.029808 0.024074 0.017935 0.011690 0.005619 -0.000034 -0.005070 -0.009349 -0.012790 -0.015368 -0.017109 -0.018081 -0.018379 -0.018119 -0.017423 -0.016407 -0.015181 -0.013836 -0.012445 -0.011064 -0.009733 -0.008477 -0.007311 -0.006245 -0.005281 -0.004419 -0.003658 -0.002992 -0.002416 -0.001925 -0.001512 -0.001169 -0.000889 -0.000664 -0.000487 -0.000350 -0.000247 -0.000169 -0.000113 -0.000073 -0.000044 -0.000025 -0.000012 -0.000003 0.000002 0.000005 0.000007 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000009 0.000008 0.000006 -0.000000 -0.000010 -0.000026 -0.000051 -0.000088 -0.000139 -0.000211 -0.000308 -0.000436 -0.000600 -0.000810 -0.001072 -0.001395 -0.001788 -0.002258 -0.002813 -0.003459 -0.004203 -0.005049 -0.006000 -0.007061 -0.008232 -0.009511 -0.010892 -0.012359 -0.013885 -0.015426 -0.016924 -0.018298 -0.019449 -0.020263 -0.020612 -0.020366 -0.019402 -0.017620 -0.014948 -0.011363 -0.006894 -0.001633 0.004268 0.010596 0.017089 0.023451 0.029369 0.034533 0.038662 0.041523 0.042951 0.042861 0.041256 0.038227 0.033947 0.028655 0.022638 0.016209 0.009684 0.003360 -0.002503 -0.007700 -0.012082 -0.015566 -0.018131 -0.019808 -0.020670 -0.020825 -0.020395 -0.019513 -0.018304 -0.016883 -0.015349 -0.013778 -0.012230 -0.010744 -0.009347 -0.008055 -0.006875 -0.005810 -0.004859 -0.004019 -0.003285 -0.002651 -0.002110 -0.001655 -0.001278 -0.000971 -0.000724 -0.000530 -0.000379 -0.000265 -0.000181 -0.000119 -0.000075 -0.000044 -0.000023 -0.000009 -0.000001 0.000005 0.000008 0.000009 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000011 0.000012 0.000011 0.000008 0.000002 -0.000008 -0.000025 -0.000051 -0.000090 -0.000145 -0.000221 -0.000324 -0.000459 -0.000635 -0.000859 -0.001139 -0.001485 -0.001906 -0.002410 -0.003007 -0.003702 -0.004504 -0.005416 -0.006443 -0.007590 -0.008858 -0.010247 -0.011750 -0.013352 -0.015025 -0.016729 -0.018400 -0.019959 -0.021304 -0.022314 -0.022859 -0.022802 -0.022014 -0.020387 -0.017843 -0.014354 -0.009945 -0.004707 0.001207 0.007580 0.014143 0.020593 0.026604 0.031859 0.036065 0.038983 0.040440 0.040348 0.038711 0.035624 0.031266 0.025883 0.019774 0.013261 0.006669 0.000305 -0.005566 -0.010735 -0.015052 -0.018437 -0.020869 -0.022387 -0.023071 -0.023033 -0.022404 -0.021323 -0.019920 -0.018314 -0.016606 -0.014875 -0.013180 -0.011563 -0.010047 -0.008650 -0.007376 -0.006228 -0.005204 -0.004301 -0.003512 -0.002831 -0.002250 -0.001763 -0.001359 -0.001030 -0.000766 -0.000558 -0.000398 -0.000276 -0.000186 -0.000120 -0.000074 -0.000042 -0.000020 -0.000006 0.000003 0.000008 0.000010 0.000011 0.000011 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000014 0.000013 0.000011 0.000005 -0.000005 -0.000023 -0.000049 -0.000089 -0.000145 -0.000224 -0.000330 -0.000471 -0.000654 -0.000887 -0.001180 -0.001542 -0.001984 -0.002513 -0.003141 -0.003873 -0.004718 -0.005681 -0.006767 -0.007981 -0.009325 -0.010801 -0.012402 -0.014114 -0.015913 -0.017756 -0.019583 -0.021314 -0.022847 -0.024061 -0.024824 -0.024996 -0.024445 -0.023056 -0.020748 -0.017487 -0.013293 -0.008252 -0.002514 0.003706 0.010142 0.016487 0.022416 0.027610 0.031774 0.034664 0.036109 0.036019 0.034398 0.031343 0.027032 0.021715 0.015693 0.009290 0.002832 -0.003375 -0.009068 -0.014036 -0.018137 -0.021292 -0.023488 -0.024766 -0.025212 -0.024945 -0.024099 -0.022813 -0.021222 -0.019446 -0.017585 -0.015717 -0.013901 -0.012177 -0.010568 -0.009087 -0.007741 -0.006530 -0.005451 -0.004499 -0.003669 -0.002954 -0.002345 -0.001833 -0.001410 -0.001065 -0.000790 -0.000573 -0.000406 -0.000279 -0.000186 -0.000118 -0.000070 -0.000037 -0.000015 -0.000001 0.000007 0.000011 0.000013 0.000014 0.000013 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000013 0.000015 0.000016 0.000016 0.000014 0.000008 -0.000002 -0.000019 -0.000045 -0.000085 -0.000141 -0.000220 -0.000328 -0.000471 -0.000657 -0.000896 -0.001196 -0.001567 -0.002021 -0.002567 -0.003214 -0.003970 -0.004844 -0.005841 -0.006968 -0.008229 -0.009628 -0.011167 -0.012841 -0.014637 -0.016534 -0.018490 -0.020450 -0.022333 -0.024042 -0.025458 -0.026449 -0.026876 -0.026606 -0.025521 -0.023538 -0.020616 -0.016768 -0.012074 -0.006676 -0.000781 0.005351 0.011421 0.017113 0.022109 0.026122 0.028912 0.030308 0.030223 0.028661 0.025716 0.021566 0.016456 0.010681 0.004559 -0.001589 -0.007467 -0.012816 -0.017437 -0.021192 -0.024010 -0.025884 -0.026859 -0.027026 -0.026506 -0.025433 -0.023948 -0.022184 -0.020259 -0.018269 -0.016292 -0.014383 -0.012579 -0.010902 -0.009363 -0.007967 -0.006713 -0.005597 -0.004614 -0.003757 -0.003019 -0.002392 -0.001866 -0.001431 -0.001078 -0.000795 -0.000574 -0.000403 -0.000274 -0.000179 -0.000111 -0.000063 -0.000031 -0.000009 0.000004 0.000012 0.000015 0.000017 0.000016 0.000015 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000015 0.000017 0.000018 0.000018 0.000017 0.000012 0.000003 -0.000013 -0.000039 -0.000077 -0.000133 -0.000210 -0.000317 -0.000459 -0.000645 -0.000884 -0.001185 -0.001560 -0.002018 -0.002570 -0.003226 -0.003994 -0.004882 -0.005897 -0.007046 -0.008334 -0.009766 -0.011344 -0.013064 -0.014917 -0.016882 -0.018923 -0.020985 -0.022996 -0.024861 -0.026465 -0.027682 -0.028374 -0.028411 -0.027676 -0.026081 -0.023581 -0.020182 -0.015955 -0.011031 -0.005604 0.000080 0.005735 0.011056 0.015741 0.019513 0.022139 0.023456 0.023379 0.021912 0.019146 0.015252 0.010466 0.005072 -0.000625 -0.006318 -0.011724 -0.016598 -0.020753 -0.024062 -0.026462 -0.027952 -0.028583 -0.028447 -0.027664 -0.026370 -0.024701 -0.022785 -0.020737 -0.018649 -0.016594 -0.014622 -0.012767 -0.011049 -0.009477 -0.008054 -0.006777 -0.005643 -0.004644 -0.003775 -0.003028 -0.002393 -0.001861 -0.001423 -0.001067 -0.000783 -0.000561 -0.000391 -0.000262 -0.000168 -0.000101 -0.000054 -0.000022 -0.000002 0.000010 0.000016 0.000019 0.000020 0.000019 0.000017 0.000015 0.000013 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000016 0.000019 0.000020 0.000021 0.000020 0.000016 0.000008 -0.000007 -0.000030 -0.000067 -0.000120 -0.000194 -0.000298 -0.000436 -0.000618 -0.000853 -0.001151 -0.001522 -0.001977 -0.002527 -0.003180 -0.003947 -0.004835 -0.005853 -0.007006 -0.008302 -0.009744 -0.011335 -0.013075 -0.014955 -0.016958 -0.019050 -0.021183 -0.023290 -0.025282 -0.027052 -0.028479 -0.029432 -0.029784 -0.029419 -0.028250 -0.026226 -0.023347 -0.019672 -0.015319 -0.010466 -0.005341 -0.000211 0.004639 0.008925 0.012383 0.014796 0.016009 0.015943 0.014599 0.012065 0.008502 0.004133 -0.000776 -0.005938 -0.011065 -0.015893 -0.020196 -0.023800 -0.026594 -0.028523 -0.029594 -0.029861 -0.029417 -0.028380 -0.026881 -0.025052 -0.023015 -0.020876 -0.018723 -0.016622 -0.014619 -0.012744 -0.011013 -0.009433 -0.008005 -0.006726 -0.005591 -0.004593 -0.003726 -0.002981 -0.002350 -0.001822 -0.001387 -0.001035 -0.000755 -0.000537 -0.000369 -0.000244 -0.000153 -0.000088 -0.000043 -0.000013 0.000005 0.000016 0.000021 0.000023 0.000023 0.000021 0.000019 0.000017 0.000015 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000018 0.000020 0.000023 0.000024 0.000024 0.000021 0.000014 0.000001 -0.000020 -0.000053 -0.000103 -0.000173 -0.000271 -0.000404 -0.000579 -0.000806 -0.001095 -0.001457 -0.001901 -0.002439 -0.003080 -0.003834 -0.004709 -0.005714 -0.006854 -0.008137 -0.009568 -0.011149 -0.012882 -0.014759 -0.016767 -0.018877 -0.021046 -0.023213 -0.025297 -0.027201 -0.028811 -0.030004 -0.030658 -0.030663 -0.029930 -0.028406 -0.026084 -0.023011 -0.019289 -0.015079 -0.010586 -0.006054 -0.001745 0.002078 0.005174 0.007339 0.008432 0.008377 0.007177 0.004913 0.001733 -0.002156 -0.006509 -0.011061 -0.015548 -0.019729 -0.023400 -0.026406 -0.028648 -0.030084 -0.030727 -0.030633 -0.029894 -0.028625 -0.026951 -0.024995 -0.022871 -0.020679 -0.018498 -0.016386 -0.014384 -0.012519 -0.010802 -0.009238 -0.007828 -0.006566 -0.005447 -0.004466 -0.003614 -0.002883 -0.002265 -0.001749 -0.001326 -0.000984 -0.000713 -0.000501 -0.000340 -0.000221 -0.000133 -0.000072 -0.000030 -0.000003 0.000014 0.000023 0.000027 0.000027 0.000026 0.000024 0.000021 0.000018 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000019 0.000022 0.000025 0.000027 0.000028 0.000026 0.000021 0.000010 -0.000009 -0.000038 -0.000083 -0.000148 -0.000239 -0.000363 -0.000529 -0.000745 -0.001020 -0.001366 -0.001793 -0.002311 -0.002931 -0.003661 -0.004511 -0.005488 -0.006599 -0.007851 -0.009249 -0.010797 -0.012497 -0.014343 -0.016323 -0.018416 -0.020583 -0.022772 -0.024910 -0.026908 -0.028663 -0.030062 -0.030990 -0.031342 -0.031030 -0.030002 -0.028241 -0.025784 -0.022718 -0.019180 -0.015355 -0.011459 -0.007730 -0.004404 -0.001700 0.000198 0.001160 0.001117 0.000073 -0.001900 -0.004667 -0.008040 -0.011798 -0.015700 -0.019512 -0.023016 -0.026031 -0.028423 -0.030109 -0.031058 -0.031287 -0.030856 -0.029853 -0.028388 -0.026577 -0.024535 -0.022366 -0.020160 -0.017986 -0.015898 -0.013931 -0.012103 -0.010427 -0.008903 -0.007531 -0.006305 -0.005219 -0.004268 -0.003444 -0.002738 -0.002143 -0.001648 -0.001242 -0.000915 -0.000657 -0.000457 -0.000305 -0.000192 -0.000111 -0.000054 -0.000016 0.000008 0.000022 0.000029 0.000032 0.000031 0.000029 0.000026 0.000023 0.000020 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000027 0.000030 0.000031 0.000031 0.000028 0.000019 0.000004 -0.000022 -0.000062 -0.000120 -0.000203 -0.000317 -0.000470 -0.000671 -0.000929 -0.001255 -0.001658 -0.002150 -0.002739 -0.003436 -0.004249 -0.005185 -0.006252 -0.007456 -0.008803 -0.010295 -0.011936 -0.013723 -0.015647 -0.017688 -0.019817 -0.021987 -0.024135 -0.026183 -0.028038 -0.029598 -0.030756 -0.031414 -0.031489 -0.030924 -0.029701 -0.027842 -0.025420 -0.022551 -0.019395 -0.016142 -0.012999 -0.010179 -0.007874 -0.006250 -0.005423 -0.005454 -0.006339 -0.008015 -0.010360 -0.013209 -0.016363 -0.019610 -0.022744 -0.025574 -0.027944 -0.029740 -0.030894 -0.031386 -0.031239 -0.030512 -0.029289 -0.027674 -0.025772 -0.023689 -0.021518 -0.019339 -0.017212 -0.015182 -0.013278 -0.011517 -0.009904 -0.008442 -0.007127 -0.005953 -0.004915 -0.004007 -0.003222 -0.002552 -0.001988 -0.001520 -0.001138 -0.000832 -0.000590 -0.000404 -0.000263 -0.000160 -0.000086 -0.000035 -0.000001 0.000020 0.000031 0.000036 0.000037 0.000035 0.000032 0.000028 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000009 0.000011 0.000013 0.000016 0.000019 0.000022 0.000026 0.000029 0.000033 0.000035 0.000036 0.000035 0.000029 0.000017 -0.000005 -0.000039 -0.000090 -0.000164 -0.000266 -0.000405 -0.000589 -0.000826 -0.001127 -0.001502 -0.001960 -0.002512 -0.003167 -0.003933 -0.004817 -0.005826 -0.006966 -0.008244 -0.009661 -0.011222 -0.012925 -0.014762 -0.016721 -0.018775 -0.020887 -0.023002 -0.025053 -0.026958 -0.028626 -0.029960 -0.030869 -0.031275 -0.031123 -0.030387 -0.029083 -0.027264 -0.025030 -0.022513 -0.019877 -0.017303 -0.014974 -0.013060 -0.011704 -0.011009 -0.011028 -0.011758 -0.013144 -0.015079 -0.017417 -0.019986 -0.022603 -0.025087 -0.027277 -0.029041 -0.030285 -0.030956 -0.031044 -0.030574 -0.029606 -0.028219 -0.026506 -0.024566 -0.022490 -0.020361 -0.018247 -0.016202 -0.014262 -0.012450 -0.010779 -0.009254 -0.007872 -0.006630 -0.005523 -0.004547 -0.003694 -0.002958 -0.002331 -0.001805 -0.001371 -0.001018 -0.000736 -0.000515 -0.000345 -0.000217 -0.000124 -0.000058 -0.000014 0.000015 0.000032 0.000040 0.000043 0.000042 0.000039 0.000035 0.000031 0.000026 0.000023 0.000019 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000014 0.000017 0.000020 0.000023 0.000027 0.000031 0.000035 0.000039 0.000041 0.000042 0.000038 0.000029 0.000012 -0.000016 -0.000059 -0.000123 -0.000213 -0.000336 -0.000500 -0.000714 -0.000987 -0.001329 -0.001749 -0.002257 -0.002862 -0.003572 -0.004394 -0.005334 -0.006398 -0.007590 -0.008916 -0.010377 -0.011973 -0.013700 -0.015547 -0.017494 -0.019510 -0.021551 -0.023558 -0.025461 -0.027179 -0.028628 -0.029724 -0.030395 -0.030586 -0.030271 -0.029453 -0.028176 -0.026516 -0.024584 -0.022519 -0.020472 -0.018601 -0.017052 -0.015948 -0.015377 -0.015385 -0.015970 -0.017084 -0.018635 -0.020497 -0.022524 -0.024557 -0.026447 -0.028056 -0.029277 -0.030034 -0.030289 -0.030039 -0.029314 -0.028169 -0.026678 -0.024926 -0.022999 -0.020977 -0.018932 -0.016922 -0.014992 -0.013170 -0.011475 -0.009917 -0.008495 -0.007210 -0.006056 -0.005030 -0.004125 -0.003337 -0.002658 -0.002083 -0.001601 -0.001205 -0.000885 -0.000630 -0.000432 -0.000281 -0.000168 -0.000087 -0.000030 0.000008 0.000031 0.000044 0.000050 0.000050 0.000047 0.000043 0.000038 0.000033 0.000028 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000024 0.000029 0.000033 0.000038 0.000042 0.000046 0.000048 0.000047 0.000042 0.000029 0.000007 -0.000028 -0.000082 -0.000158 -0.000264 -0.000407 -0.000596 -0.000838 -0.001144 -0.001522 -0.001982 -0.002531 -0.003178 -0.003929 -0.004790 -0.005766 -0.006862 -0.008081 -0.009426 -0.010897 -0.012492 -0.014203 -0.016015 -0.017903 -0.019830 -0.021749 -0.023599 -0.025311 -0.026811 -0.028025 -0.028886 -0.029343 -0.029367 -0.028956 -0.028138 -0.026975 -0.025556 -0.023995 -0.022419 -0.020958 -0.019737 -0.018860 -0.018402 -0.018400 -0.018855 -0.019723 -0.020928 -0.022364 -0.023906 -0.025423 -0.026790 -0.027896 -0.028654 -0.029006 -0.028924 -0.028415 -0.027507 -0.026254 -0.024723 -0.022988 -0.021124 -0.019201 -0.017279 -0.015407 -0.013619 -0.011940 -0.010383 -0.008954 -0.007653 -0.006477 -0.005424 -0.004487 -0.003664 -0.002947 -0.002333 -0.001814 -0.001382 -0.001028 -0.000743 -0.000519 -0.000345 -0.000214 -0.000117 -0.000048 -0.000001 0.000030 0.000048 0.000056 0.000059 0.000057 0.000052 0.000047 0.000041 0.000035 0.000030 0.000025 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000025 0.000030 0.000035 0.000040 0.000045 0.000050 0.000054 0.000055 0.000053 0.000045 0.000029 0.000002 -0.000041 -0.000103 -0.000192 -0.000313 -0.000475 -0.000685 -0.000953 -0.001286 -0.001694 -0.002183 -0.002762 -0.003435 -0.004210 -0.005090 -0.006078 -0.007180 -0.008396 -0.009728 -0.011175 -0.012731 -0.014384 -0.016115 -0.017895 -0.019685 -0.021435 -0.023087 -0.024576 -0.025839 -0.026815 -0.027456 -0.027734 -0.027639 -0.027192 -0.026438 -0.025448 -0.024313 -0.023138 -0.022030 -0.021093 -0.020412 -0.020051 -0.020041 -0.020381 -0.021036 -0.021942 -0.023010 -0.024138 -0.025218 -0.026148 -0.026840 -0.027224 -0.027259 -0.026928 -0.026240 -0.025225 -0.023933 -0.022423 -0.020759 -0.019005 -0.017220 -0.015454 -0.013747 -0.012125 -0.010608 -0.009204 -0.007918 -0.006749 -0.005694 -0.004749 -0.003911 -0.003175 -0.002537 -0.001991 -0.001532 -0.001153 -0.000844 -0.000597 -0.000404 -0.000256 -0.000146 -0.000065 -0.000009 0.000028 0.000051 0.000064 0.000068 0.000067 0.000063 0.000057 0.000050 0.000043 0.000037 0.000031 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000036 0.000042 0.000048 0.000054 0.000059 0.000063 0.000064 0.000060 0.000050 0.000031 -0.000001 -0.000050 -0.000121 -0.000220 -0.000355 -0.000532 -0.000760 -0.001047 -0.001400 -0.001826 -0.002333 -0.002925 -0.003608 -0.004385 -0.005260 -0.006236 -0.007315 -0.008498 -0.009784 -0.011170 -0.012646 -0.014199 -0.015805 -0.017433 -0.019043 -0.020586 -0.022009 -0.023255 -0.024272 -0.025018 -0.025462 -0.025595 -0.025426 -0.024988 -0.024338 -0.023546 -0.022698 -0.021881 -0.021177 -0.020660 -0.020379 -0.020361 -0.020605 -0.021082 -0.021739 -0.022505 -0.023294 -0.024021 -0.024605 -0.024975 -0.025080 -0.024889 -0.024394 -0.023607 -0.022559 -0.021292 -0.019858 -0.018312 -0.016709 -0.015095 -0.013512 -0.011990 -0.010552 -0.009210 -0.007971 -0.006838 -0.005809 -0.004881 -0.004051 -0.003316 -0.002672 -0.002116 -0.001642 -0.001246 -0.000921 -0.000658 -0.000450 -0.000289 -0.000168 -0.000078 -0.000014 0.000029 0.000056 0.000072 0.000079 0.000079 0.000075 0.000069 0.000061 0.000053 0.000046 0.000039 0.000033 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000037 0.000044 0.000050 0.000057 0.000064 0.000070 0.000074 0.000074 0.000070 0.000059 0.000037 0.000001 -0.000053 -0.000130 -0.000238 -0.000383 -0.000571 -0.000810 -0.001108 -0.001470 -0.001902 -0.002410 -0.002998 -0.003669 -0.004427 -0.005274 -0.006210 -0.007238 -0.008357 -0.009563 -0.010851 -0.012210 -0.013622 -0.015062 -0.016499 -0.017893 -0.019200 -0.020373 -0.021367 -0.022143 -0.022673 -0.022946 -0.022966 -0.022755 -0.022357 -0.021826 -0.021230 -0.020639 -0.020120 -0.019730 -0.019512 -0.019486 -0.019652 -0.019987 -0.020447 -0.020974 -0.021502 -0.021961 -0.022288 -0.022428 -0.022344 -0.022015 -0.021438 -0.020627 -0.019610 -0.018424 -0.017115 -0.015727 -0.014304 -0.012887 -0.011505 -0.010184 -0.008940 -0.007782 -0.006715 -0.005739 -0.004854 -0.004057 -0.003345 -0.002716 -0.002167 -0.001694 -0.001294 -0.000962 -0.000691 -0.000475 -0.000306 -0.000178 -0.000082 -0.000013 0.000034 0.000065 0.000083 0.000091 0.000092 0.000089 0.000082 0.000074 0.000065 0.000056 0.000047 0.000040 0.000034 0.000028 0.000024 0.000020 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000027 0.000032 0.000038 0.000045 0.000052 0.000060 0.000068 0.000076 0.000083 0.000087 0.000089 0.000084 0.000072 0.000050 0.000012 -0.000045 -0.000127 -0.000239 -0.000389 -0.000581 -0.000823 -0.001121 -0.001479 -0.001903 -0.002395 -0.002960 -0.003599 -0.004315 -0.005108 -0.005978 -0.006926 -0.007950 -0.009043 -0.010199 -0.011404 -0.012640 -0.013881 -0.015096 -0.016248 -0.017301 -0.018215 -0.018957 -0.019503 -0.019839 -0.019966 -0.019900 -0.019671 -0.019324 -0.018909 -0.018484 -0.018101 -0.017806 -0.017634 -0.017601 -0.017707 -0.017932 -0.018244 -0.018596 -0.018934 -0.019204 -0.019358 -0.019354 -0.019164 -0.018775 -0.018188 -0.017417 -0.016486 -0.015428 -0.014280 -0.013080 -0.011861 -0.010655 -0.009487 -0.008374 -0.007329 -0.006358 -0.005464 -0.004648 -0.003907 -0.003241 -0.002648 -0.002125 -0.001671 -0.001282 -0.000955 -0.000686 -0.000470 -0.000299 -0.000169 -0.000071 -0.000001 0.000048 0.000079 0.000098 0.000107 0.000108 0.000104 0.000097 0.000088 0.000078 0.000068 0.000058 0.000049 0.000041 0.000034 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000032 0.000038 0.000045 0.000054 0.000062 0.000072 0.000081 0.000091 0.000099 0.000105 0.000108 0.000105 0.000094 0.000071 0.000034 -0.000024 -0.000105 -0.000217 -0.000365 -0.000553 -0.000788 -0.001073 -0.001414 -0.001812 -0.002272 -0.002794 -0.003380 -0.004031 -0.004747 -0.005526 -0.006367 -0.007266 -0.008217 -0.009210 -0.010232 -0.011262 -0.012278 -0.013249 -0.014146 -0.014937 -0.015594 -0.016096 -0.016430 -0.016595 -0.016600 -0.016470 -0.016236 -0.015941 -0.015627 -0.015336 -0.015107 -0.014965 -0.014925 -0.014986 -0.015134 -0.015343 -0.015574 -0.015788 -0.015942 -0.015996 -0.015921 -0.015697 -0.015314 -0.014776 -0.014096 -0.013295 -0.012400 -0.011440 -0.010446 -0.009444 -0.008458 -0.007507 -0.006603 -0.005756 -0.004970 -0.004247 -0.003586 -0.002988 -0.002451 -0.001974 -0.001556 -0.001194 -0.000887 -0.000632 -0.000425 -0.000261 -0.000134 -0.000040 0.000028 0.000074 0.000104 0.000120 0.000128 0.000128 0.000123 0.000115 0.000104 0.000093 0.000081 0.000070 0.000059 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000032 0.000038 0.000046 0.000054 0.000064 0.000075 0.000086 0.000098 0.000109 0.000120 0.000129 0.000134 0.000133 0.000125 0.000105 0.000071 0.000017 -0.000060 -0.000165 -0.000302 -0.000477 -0.000692 -0.000953 -0.001261 -0.001619 -0.002028 -0.002489 -0.003003 -0.003568 -0.004183 -0.004847 -0.005557 -0.006307 -0.007090 -0.007897 -0.008712 -0.009518 -0.010292 -0.011010 -0.011647 -0.012182 -0.012595 -0.012876 -0.013022 -0.013041 -0.012948 -0.012771 -0.012541 -0.012292 -0.012058 -0.011868 -0.011744 -0.011697 -0.011728 -0.011826 -0.011970 -0.012130 -0.012274 -0.012370 -0.012387 -0.012302 -0.012100 -0.011776 -0.011332 -0.010781 -0.010140 -0.009429 -0.008673 -0.007893 -0.007111 -0.006345 -0.005607 -0.004907 -0.004252 -0.003645 -0.003086 -0.002576 -0.002115 -0.001702 -0.001337 -0.001019 -0.000746 -0.000518 -0.000331 -0.000182 -0.000068 0.000017 0.000077 0.000117 0.000141 0.000153 0.000156 0.000153 0.000146 0.000135 0.000123 0.000110 0.000096 0.000083 0.000071 0.000060 0.000050 0.000042 0.000035 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000012 0.000014 0.000017 0.000021 0.000026 0.000031 0.000038 0.000046 0.000055 0.000065 0.000077 0.000090 0.000103 0.000118 0.000133 0.000147 0.000159 0.000168 0.000172 0.000168 0.000154 0.000127 0.000082 0.000017 -0.000073 -0.000192 -0.000342 -0.000527 -0.000750 -0.001012 -0.001314 -0.001657 -0.002041 -0.002463 -0.002923 -0.003419 -0.003948 -0.004507 -0.005088 -0.005686 -0.006290 -0.006885 -0.007456 -0.007985 -0.008452 -0.008839 -0.009133 -0.009324 -0.009411 -0.009397 -0.009298 -0.009132 -0.008925 -0.008704 -0.008497 -0.008326 -0.008210 -0.008158 -0.008171 -0.008240 -0.008350 -0.008478 -0.008598 -0.008682 -0.008709 -0.008660 -0.008523 -0.008294 -0.007976 -0.007577 -0.007112 -0.006596 -0.006046 -0.005480 -0.004914 -0.004359 -0.003825 -0.003319 -0.002846 -0.002406 -0.002002 -0.001634 -0.001301 -0.001005 -0.000746 -0.000522 -0.000334 -0.000179 -0.000056 0.000038 0.000106 0.000153 0.000182 0.000196 0.000200 0.000196 0.000187 0.000175 0.000161 0.000145 0.000129 0.000114 0.000099 0.000085 0.000072 0.000060 0.000050 0.000042 0.000034 0.000028 0.000023 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000007 0.000008 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000031 0.000038 0.000046 0.000055 0.000066 0.000078 0.000092 0.000108 0.000125 0.000143 0.000162 0.000180 0.000197 0.000212 0.000223 0.000227 0.000222 0.000207 0.000177 0.000130 0.000063 -0.000027 -0.000143 -0.000287 -0.000460 -0.000663 -0.000896 -0.001159 -0.001449 -0.001766 -0.002106 -0.002468 -0.002847 -0.003241 -0.003642 -0.004045 -0.004438 -0.004810 -0.005149 -0.005439 -0.005669 -0.005827 -0.005906 -0.005905 -0.005830 -0.005690 -0.005503 -0.005289 -0.005069 -0.004867 -0.004701 -0.004585 -0.004529 -0.004534 -0.004593 -0.004694 -0.004819 -0.004946 -0.005054 -0.005124 -0.005142 -0.005097 -0.004985 -0.004809 -0.004574 -0.004289 -0.003966 -0.003618 -0.003256 -0.002893 -0.002535 -0.002191 -0.001864 -0.001558 -0.001273 -0.001011 -0.000774 -0.000560 -0.000372 -0.000210 -0.000074 0.000037 0.000124 0.000189 0.000233 0.000260 0.000272 0.000272 0.000264 0.000250 0.000233 0.000213 0.000193 0.000172 0.000153 0.000134 0.000116 0.000100 0.000085 0.000072 0.000060 0.000050 0.000041 0.000034 0.000028 0.000023 0.000019 0.000015 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000016 0.000020 0.000025 0.000030 0.000037 0.000045 0.000055 0.000066 0.000079 0.000094 0.000111 0.000130 0.000151 0.000173 0.000197 0.000221 0.000245 0.000268 0.000288 0.000304 0.000314 0.000316 0.000307 0.000286 0.000249 0.000196 0.000123 0.000031 -0.000082 -0.000215 -0.000368 -0.000538 -0.000724 -0.000923 -0.001133 -0.001351 -0.001573 -0.001796 -0.002014 -0.002220 -0.002406 -0.002564 -0.002683 -0.002754 -0.002771 -0.002729 -0.002628 -0.002473 -0.002275 -0.002046 -0.001804 -0.001568 -0.001356 -0.001185 -0.001066 -0.001008 -0.001012 -0.001073 -0.001182 -0.001323 -0.001480 -0.001633 -0.001767 -0.001870 -0.001931 -0.001946 -0.001915 -0.001842 -0.001732 -0.001592 -0.001431 -0.001258 -0.001079 -0.000900 -0.000726 -0.000561 -0.000405 -0.000259 -0.000126 -0.000006 0.000099 0.000190 0.000264 0.000322 0.000363 0.000389 0.000402 0.000401 0.000391 0.000373 0.000349 0.000321 0.000292 0.000262 0.000234 0.000207 0.000181 0.000158 0.000137 0.000117 0.000100 0.000084 0.000071 0.000059 0.000049 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000013 0.000016 0.000019 0.000024 0.000029 0.000036 0.000044 0.000054 0.000066 0.000079 0.000095 0.000113 0.000134 0.000157 0.000182 0.000210 0.000240 0.000272 0.000305 0.000339 0.000372 0.000404 0.000433 0.000457 0.000476 0.000486 0.000488 0.000478 0.000457 0.000424 0.000380 0.000325 0.000262 0.000192 0.000118 0.000042 -0.000033 -0.000105 -0.000169 -0.000223 -0.000262 -0.000280 -0.000273 -0.000234 -0.000158 -0.000039 0.000122 0.000326 0.000566 0.000832 0.001113 0.001392 0.001654 0.001883 0.002065 0.002188 0.002247 0.002238 0.002166 0.002039 0.001870 0.001672 0.001463 0.001256 0.001063 0.000894 0.000754 0.000645 0.000567 0.000517 0.000491 0.000484 0.000491 0.000508 0.000529 0.000554 0.000578 0.000603 0.000625 0.000645 0.000661 0.000672 0.000676 0.000673 0.000661 0.000642 0.000615 0.000581 0.000542 0.000500 0.000456 0.000411 0.000367 0.000325 0.000285 0.000249 0.000217 0.000187 0.000161 0.000138 0.000117 0.000099 0.000083 0.000069 0.000057 0.000047 0.000039 0.000032 0.000026 0.000021 0.000017 0.000014 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000023 0.000028 0.000035 0.000043 0.000053 0.000065 0.000079 0.000095 0.000114 0.000135 0.000160 0.000188 0.000219 0.000254 0.000293 0.000334 0.000379 0.000427 0.000477 0.000528 0.000581 0.000633 0.000684 0.000732 0.000777 0.000817 0.000854 0.000887 0.000917 0.000947 0.000977 0.001011 0.001051 0.001098 0.001157 0.001228 0.001315 0.001420 0.001545 0.001696 0.001873 0.002081 0.002321 0.002592 0.002892 0.003213 0.003546 0.003879 0.004198 0.004489 0.004737 0.004930 0.005058 0.005115 0.005099 0.005013 0.004863 0.004661 0.004418 0.004151 0.003871 0.003592 0.003322 0.003068 0.002835 0.002623 0.002433 0.002264 0.002113 0.001978 0.001856 0.001745 0.001642 0.001547 0.001459 0.001377 0.001299 0.001226 0.001155 0.001085 0.001015 0.000943 0.000872 0.000799 0.000727 0.000656 0.000587 0.000521 0.000459 0.000401 0.000349 0.000302 0.000260 0.000223 0.000191 0.000162 0.000138 0.000116 0.000098 0.000081 0.000067 0.000056 0.000046 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000027 0.000034 0.000042 0.000052 0.000063 0.000077 0.000094 0.000113 0.000135 0.000161 0.000191 0.000225 0.000263 0.000307 0.000355 0.000409 0.000468 0.000533 0.000603 0.000678 0.000758 0.000842 0.000929 0.001019 0.001112 0.001207 0.001306 0.001408 0.001516 0.001632 0.001756 0.001893 0.002043 0.002209 0.002393 0.002595 0.002819 0.003064 0.003333 0.003626 0.003943 0.004286 0.004650 0.005031 0.005423 0.005814 0.006194 0.006549 0.006866 0.007131 0.007334 0.007466 0.007520 0.007496 0.007394 0.007221 0.006986 0.006702 0.006382 0.006038 0.005683 0.005326 0.004976 0.004637 0.004314 0.004008 0.003721 0.003453 0.003202 0.002966 0.002746 0.002539 0.002345 0.002164 0.001994 0.001836 0.001688 0.001548 0.001416 0.001289 0.001169 0.001054 0.000944 0.000840 0.000743 0.000652 0.000569 0.000494 0.000426 0.000366 0.000313 0.000267 0.000227 0.000192 0.000162 0.000136 0.000114 0.000095 0.000079 0.000065 0.000054 0.000044 0.000035 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000007 0.000008 0.000011 0.000013 0.000017 0.000021 0.000026 0.000032 0.000040 0.000050 0.000061 0.000075 0.000091 0.000111 0.000133 0.000160 0.000191 0.000227 0.000268 0.000315 0.000369 0.000429 0.000497 0.000573 0.000658 0.000751 0.000852 0.000962 0.001081 0.001208 0.001343 0.001486 0.001638 0.001800 0.001973 0.002158 0.002357 0.002572 0.002805 0.003057 0.003330 0.003625 0.003941 0.004280 0.004642 0.005025 0.005428 0.005850 0.006287 0.006733 0.007179 0.007617 0.008033 0.008416 0.008752 0.009030 0.009240 0.009372 0.009423 0.009389 0.009273 0.009080 0.008819 0.008501 0.008138 0.007743 0.007328 0.006903 0.006476 0.006055 0.005645 0.005249 0.004871 0.004510 0.004169 0.003845 0.003538 0.003249 0.002977 0.002721 0.002482 0.002259 0.002050 0.001854 0.001671 0.001500 0.001340 0.001190 0.001051 0.000922 0.000805 0.000698 0.000602 0.000516 0.000441 0.000375 0.000318 0.000269 0.000227 0.000191 0.000160 0.000134 0.000112 0.000093 0.000076 0.000063 0.000051 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000038 0.000047 0.000059 0.000072 0.000088 0.000107 0.000130 0.000157 0.000189 0.000226 0.000269 0.000318 0.000375 0.000440 0.000515 0.000599 0.000694 0.000800 0.000918 0.001048 0.001190 0.001345 0.001513 0.001694 0.001889 0.002098 0.002322 0.002562 0.002819 0.003095 0.003392 0.003710 0.004051 0.004415 0.004801 0.005209 0.005637 0.006085 0.006550 0.007029 0.007517 0.008007 0.008491 0.008958 0.009398 0.009797 0.010145 0.010429 0.010640 0.010771 0.010817 0.010776 0.010649 0.010442 0.010162 0.009820 0.009428 0.008997 0.008540 0.008066 0.007586 0.007106 0.006634 0.006174 0.005730 0.005303 0.004895 0.004505 0.004135 0.003785 0.003453 0.003141 0.002848 0.002574 0.002317 0.002079 0.001857 0.001650 0.001460 0.001284 0.001123 0.000976 0.000844 0.000725 0.000620 0.000528 0.000448 0.000378 0.000319 0.000268 0.000225 0.000188 0.000157 0.000131 0.000108 0.000090 0.000074 0.000060 0.000049 0.000040 0.000032 0.000026 0.000021 0.000017 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000056 0.000069 0.000084 0.000103 0.000126 0.000152 0.000184 0.000221 0.000265 0.000316 0.000375 0.000443 0.000522 0.000611 0.000713 0.000828 0.000957 0.001101 0.001261 0.001436 0.001628 0.001837 0.002064 0.002308 0.002570 0.002851 0.003152 0.003474 0.003818 0.004184 0.004572 0.004983 0.005417 0.005871 0.006343 0.006833 0.007336 0.007849 0.008366 0.008880 0.009383 0.009865 0.010314 0.010719 0.011068 0.011351 0.011559 0.011685 0.011726 0.011679 0.011546 0.011331 0.011042 0.010688 0.010280 0.009831 0.009350 0.008849 0.008336 0.007822 0.007311 0.006811 0.006324 0.005853 0.005401 0.004967 0.004553 0.004159 0.003786 0.003433 0.003101 0.002790 0.002499 0.002228 0.001977 0.001746 0.001533 0.001339 0.001163 0.001004 0.000862 0.000736 0.000626 0.000529 0.000447 0.000375 0.000315 0.000264 0.000220 0.000184 0.000153 0.000127 0.000105 0.000086 0.000071 0.000057 0.000047 0.000038 0.000030 0.000024 0.000019 0.000016 0.000013 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000042 0.000052 0.000065 0.000080 0.000098 0.000120 0.000146 0.000177 0.000214 0.000258 0.000309 0.000369 0.000439 0.000519 0.000611 0.000716 0.000837 0.000972 0.001125 0.001296 0.001485 0.001693 0.001921 0.002170 0.002438 0.002727 0.003037 0.003369 0.003721 0.004096 0.004493 0.004912 0.005353 0.005814 0.006293 0.006790 0.007300 0.007820 0.008347 0.008874 0.009394 0.009899 0.010379 0.010824 0.011222 0.011564 0.011839 0.012039 0.012159 0.012194 0.012143 0.012008 0.011792 0.011503 0.011149 0.010740 0.010287 0.009801 0.009291 0.008767 0.008238 0.007711 0.007191 0.006682 0.006188 0.005711 0.005251 0.004811 0.004390 0.003990 0.003611 0.003253 0.002917 0.002603 0.002311 0.002041 0.001793 0.001566 0.001360 0.001175 0.001009 0.000862 0.000733 0.000620 0.000523 0.000439 0.000368 0.000307 0.000256 0.000214 0.000178 0.000147 0.000122 0.000100 0.000082 0.000067 0.000055 0.000044 0.000036 0.000029 0.000023 0.000018 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000061 0.000075 0.000093 0.000114 0.000139 0.000169 0.000205 0.000248 0.000299 0.000358 0.000427 0.000508 0.000600 0.000707 0.000829 0.000967 0.001124 0.001300 0.001496 0.001714 0.001953 0.002215 0.002498 0.002804 0.003131 0.003480 0.003851 0.004244 0.004658 0.005092 0.005546 0.006019 0.006507 0.007009 0.007522 0.008042 0.008565 0.009085 0.009595 0.010087 0.010553 0.010981 0.011363 0.011689 0.011950 0.012138 0.012249 0.012279 0.012227 0.012094 0.011884 0.011603 0.011260 0.010862 0.010420 0.009943 0.009441 0.008923 0.008398 0.007872 0.007350 0.006838 0.006338 0.005852 0.005382 0.004930 0.004496 0.004082 0.003689 0.003317 0.002967 0.002640 0.002336 0.002055 0.001797 0.001563 0.001352 0.001163 0.000995 0.000847 0.000717 0.000605 0.000508 0.000426 0.000356 0.000296 0.000247 0.000205 0.000170 0.000141 0.000116 0.000096 0.000078 0.000064 0.000052 0.000042 0.000034 0.000027 0.000021 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000037 0.000046 0.000057 0.000070 0.000087 0.000107 0.000131 0.000160 0.000195 0.000236 0.000285 0.000343 0.000411 0.000490 0.000581 0.000686 0.000807 0.000945 0.001102 0.001279 0.001477 0.001697 0.001941 0.002207 0.002497 0.002810 0.003145 0.003502 0.003880 0.004279 0.004698 0.005135 0.005590 0.006060 0.006543 0.007038 0.007539 0.008045 0.008550 0.009049 0.009536 0.010004 0.010443 0.010846 0.011203 0.011507 0.011749 0.011923 0.012023 0.012048 0.011997 0.011870 0.011671 0.011406 0.011081 0.010704 0.010284 0.009830 0.009349 0.008852 0.008345 0.007834 0.007326 0.006824 0.006331 0.005850 0.005382 0.004930 0.004495 0.004078 0.003681 0.003305 0.002951 0.002619 0.002311 0.002026 0.001767 0.001531 0.001320 0.001132 0.000965 0.000819 0.000692 0.000582 0.000488 0.000408 0.000340 0.000283 0.000235 0.000195 0.000161 0.000133 0.000110 0.000090 0.000074 0.000060 0.000049 0.000039 0.000031 0.000025 0.000020 0.000016 0.000013 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000034 0.000043 0.000053 0.000066 0.000081 0.000100 0.000122 0.000150 0.000183 0.000223 0.000270 0.000325 0.000390 0.000466 0.000555 0.000657 0.000774 0.000909 0.001062 0.001236 0.001431 0.001649 0.001891 0.002156 0.002445 0.002757 0.003092 0.003448 0.003824 0.004220 0.004634 0.005064 0.005509 0.005966 0.006434 0.006909 0.007389 0.007869 0.008346 0.008814 0.009269 0.009703 0.010109 0.010479 0.010807 0.011083 0.011303 0.011459 0.011549 0.011570 0.011521 0.011403 0.011220 0.010975 0.010675 0.010327 0.009938 0.009515 0.009066 0.008599 0.008121 0.007637 0.007153 0.006672 0.006197 0.005731 0.005276 0.004833 0.004406 0.003995 0.003603 0.003230 0.002879 0.002550 0.002245 0.001964 0.001707 0.001476 0.001269 0.001085 0.000923 0.000782 0.000659 0.000553 0.000463 0.000386 0.000321 0.000267 0.000221 0.000183 0.000152 0.000125 0.000103 0.000085 0.000069 0.000056 0.000046 0.000037 0.000029 0.000024 0.000019 0.000015 0.000012 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000016 0.000020 0.000025 0.000031 0.000039 0.000049 0.000061 0.000075 0.000093 0.000114 0.000140 0.000171 0.000208 0.000252 0.000305 0.000367 0.000439 0.000523 0.000620 0.000733 0.000862 0.001009 0.001177 0.001366 0.001577 0.001812 0.002071 0.002353 0.002658 0.002985 0.003332 0.003699 0.004084 0.004485 0.004900 0.005327 0.005764 0.006209 0.006657 0.007107 0.007555 0.007996 0.008428 0.008844 0.009239 0.009607 0.009940 0.010234 0.010481 0.010676 0.010815 0.010893 0.010910 0.010864 0.010758 0.010592 0.010372 0.010101 0.009786 0.009433 0.009048 0.008637 0.008208 0.007766 0.007316 0.006864 0.006411 0.005962 0.005518 0.005083 0.004658 0.004245 0.003848 0.003467 0.003105 0.002763 0.002443 0.002147 0.001874 0.001626 0.001402 0.001202 0.001026 0.000871 0.000736 0.000620 0.000520 0.000434 0.000362 0.000301 0.000249 0.000207 0.000171 0.000141 0.000116 0.000096 0.000079 0.000064 0.000052 0.000042 0.000034 0.000027 0.000022 0.000018 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000045 0.000056 0.000069 0.000086 0.000105 0.000129 0.000158 0.000193 0.000234 0.000283 0.000341 0.000409 0.000488 0.000579 0.000685 0.000807 0.000947 0.001106 0.001285 0.001487 0.001711 0.001959 0.002229 0.002522 0.002836 0.003169 0.003521 0.003888 0.004270 0.004665 0.005069 0.005480 0.005895 0.006312 0.006728 0.007138 0.007541 0.007931 0.008306 0.008659 0.008987 0.009282 0.009541 0.009758 0.009928 0.010048 0.010115 0.010129 0.010087 0.009993 0.009847 0.009652 0.009413 0.009133 0.008819 0.008474 0.008105 0.007717 0.007316 0.006905 0.006488 0.006069 0.005650 0.005234 0.004824 0.004422 0.004030 0.003651 0.003287 0.002941 0.002614 0.002308 0.002024 0.001764 0.001527 0.001315 0.001126 0.000959 0.000813 0.000686 0.000577 0.000483 0.000403 0.000336 0.000279 0.000231 0.000191 0.000158 0.000130 0.000107 0.000088 0.000073 0.000059 0.000048 0.000039 0.000032 0.000025 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000013 0.000017 0.000021 0.000027 0.000033 0.000042 0.000052 0.000064 0.000079 0.000097 0.000119 0.000146 0.000178 0.000216 0.000261 0.000314 0.000377 0.000450 0.000535 0.000634 0.000748 0.000878 0.001026 0.001195 0.001384 0.001595 0.001829 0.002084 0.002360 0.002657 0.002971 0.003303 0.003649 0.004008 0.004378 0.004755 0.005136 0.005520 0.005902 0.006281 0.006652 0.007014 0.007363 0.007695 0.008007 0.008294 0.008551 0.008776 0.008962 0.009108 0.009211 0.009268 0.009278 0.009241 0.009159 0.009032 0.008863 0.008655 0.008411 0.008136 0.007833 0.007506 0.007161 0.006802 0.006431 0.006052 0.005669 0.005284 0.004899 0.004517 0.004141 0.003773 0.003417 0.003074 0.002748 0.002440 0.002151 0.001884 0.001640 0.001418 0.001219 0.001042 0.000887 0.000751 0.000633 0.000532 0.000445 0.000371 0.000308 0.000256 0.000212 0.000175 0.000144 0.000119 0.000098 0.000081 0.000066 0.000054 0.000044 0.000036 0.000029 0.000023 0.000019 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000019 0.000024 0.000031 0.000038 0.000047 0.000059 0.000072 0.000089 0.000109 0.000133 0.000162 0.000197 0.000239 0.000287 0.000345 0.000412 0.000490 0.000581 0.000685 0.000805 0.000943 0.001099 0.001274 0.001470 0.001687 0.001925 0.002182 0.002458 0.002751 0.003060 0.003381 0.003714 0.004056 0.004403 0.004753 0.005104 0.005450 0.005791 0.006124 0.006445 0.006753 0.007044 0.007316 0.007564 0.007786 0.007978 0.008136 0.008260 0.008345 0.008392 0.008400 0.008368 0.008298 0.008189 0.008045 0.007867 0.007657 0.007419 0.007156 0.006872 0.006568 0.006250 0.005919 0.005579 0.005232 0.004881 0.004528 0.004177 0.003830 0.003489 0.003158 0.002840 0.002536 0.002250 0.001982 0.001734 0.001507 0.001302 0.001118 0.000956 0.000812 0.000687 0.000579 0.000486 0.000406 0.000338 0.000281 0.000233 0.000193 0.000159 0.000131 0.000108 0.000089 0.000073 0.000060 0.000050 0.000040 0.000033 0.000027 0.000022 0.000017 0.000014 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000022 0.000028 0.000035 0.000043 0.000054 0.000066 0.000081 0.000099 0.000121 0.000148 0.000179 0.000216 0.000261 0.000312 0.000373 0.000444 0.000527 0.000622 0.000732 0.000857 0.001000 0.001161 0.001341 0.001540 0.001758 0.001995 0.002249 0.002518 0.002801 0.003097 0.003402 0.003714 0.004031 0.004349 0.004665 0.004977 0.005281 0.005576 0.005859 0.006128 0.006381 0.006615 0.006828 0.007017 0.007178 0.007311 0.007414 0.007485 0.007523 0.007528 0.007501 0.007441 0.007350 0.007228 0.007077 0.006899 0.006697 0.006471 0.006225 0.005962 0.005682 0.005390 0.005087 0.004775 0.004458 0.004139 0.003818 0.003501 0.003189 0.002886 0.002594 0.002315 0.002051 0.001806 0.001579 0.001371 0.001184 0.001016 0.000868 0.000737 0.000624 0.000525 0.000440 0.000368 0.000306 0.000254 0.000210 0.000174 0.000144 0.000118 0.000098 0.000080 0.000066 0.000055 0.000045 0.000037 0.000030 0.000024 0.000020 0.000016 0.000013 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000025 0.000032 0.000039 0.000049 0.000060 0.000074 0.000090 0.000110 0.000133 0.000161 0.000195 0.000234 0.000281 0.000336 0.000399 0.000474 0.000560 0.000659 0.000773 0.000902 0.001048 0.001212 0.001392 0.001591 0.001805 0.002036 0.002281 0.002538 0.002806 0.003083 0.003365 0.003651 0.003937 0.004221 0.004498 0.004768 0.005027 0.005275 0.005508 0.005726 0.005926 0.006107 0.006266 0.006401 0.006511 0.006595 0.006653 0.006683 0.006687 0.006663 0.006613 0.006537 0.006435 0.006309 0.006160 0.005988 0.005797 0.005587 0.005359 0.005116 0.004860 0.004592 0.004314 0.004030 0.003742 0.003453 0.003166 0.002884 0.002609 0.002343 0.002090 0.001851 0.001629 0.001423 0.001236 0.001067 0.000915 0.000781 0.000664 0.000561 0.000472 0.000396 0.000331 0.000275 0.000228 0.000189 0.000156 0.000129 0.000106 0.000088 0.000072 0.000059 0.000049 0.000040 0.000033 0.000027 0.000022 0.000018 0.000015 0.000012 0.000009 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000029 0.000036 0.000044 0.000054 0.000067 0.000081 0.000099 0.000120 0.000144 0.000174 0.000209 0.000251 0.000299 0.000356 0.000423 0.000500 0.000589 0.000691 0.000807 0.000938 0.001085 0.001247 0.001425 0.001618 0.001826 0.002046 0.002277 0.002518 0.002766 0.003019 0.003275 0.003530 0.003782 0.004027 0.004264 0.004491 0.004706 0.004907 0.005094 0.005264 0.005416 0.005549 0.005661 0.005752 0.005820 0.005867 0.005891 0.005893 0.005873 0.005831 0.005767 0.005683 0.005578 0.005454 0.005310 0.005149 0.004970 0.004775 0.004565 0.004341 0.004106 0.003860 0.003607 0.003350 0.003092 0.002834 0.002581 0.002334 0.002096 0.001869 0.001654 0.001455 0.001271 0.001104 0.000952 0.000818 0.000698 0.000593 0.000501 0.000422 0.000354 0.000295 0.000246 0.000204 0.000168 0.000139 0.000115 0.000095 0.000078 0.000064 0.000053 0.000044 0.000036 0.000030 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000032 0.000040 0.000049 0.000060 0.000073 0.000088 0.000107 0.000129 0.000155 0.000185 0.000222 0.000265 0.000315 0.000374 0.000443 0.000522 0.000613 0.000716 0.000833 0.000963 0.001108 0.001266 0.001438 0.001622 0.001818 0.002024 0.002238 0.002459 0.002683 0.002910 0.003136 0.003358 0.003573 0.003781 0.003978 0.004164 0.004337 0.004495 0.004639 0.004767 0.004877 0.004970 0.005044 0.005099 0.005136 0.005155 0.005156 0.005139 0.005104 0.005052 0.004982 0.004896 0.004792 0.004673 0.004537 0.004386 0.004220 0.004039 0.003845 0.003638 0.003422 0.003199 0.002971 0.002741 0.002513 0.002287 0.002068 0.001856 0.001655 0.001465 0.001288 0.001125 0.000977 0.000844 0.000724 0.000618 0.000526 0.000444 0.000374 0.000314 0.000262 0.000218 0.000180 0.000149 0.000123 0.000102 0.000084 0.000069 0.000057 0.000047 0.000039 0.000032 0.000027 0.000022 0.000018 0.000015 0.000012 0.000010 0.000008 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000015 0.000018 0.000023 0.000029 0.000036 0.000044 0.000053 0.000065 0.000078 0.000094 0.000114 0.000136 0.000163 0.000195 0.000233 0.000277 0.000329 0.000390 0.000459 0.000540 0.000631 0.000733 0.000848 0.000976 0.001115 0.001266 0.001429 0.001601 0.001783 0.001971 0.002166 0.002364 0.002563 0.002761 0.002955 0.003144 0.003324 0.003495 0.003655 0.003803 0.003937 0.004058 0.004165 0.004257 0.004333 0.004393 0.004438 0.004467 0.004482 0.004482 0.004468 0.004440 0.004396 0.004339 0.004267 0.004182 0.004082 0.003969 0.003841 0.003700 0.003545 0.003376 0.003197 0.003008 0.002812 0.002611 0.002408 0.002207 0.002008 0.001815 0.001629 0.001452 0.001285 0.001130 0.000988 0.000858 0.000741 0.000636 0.000544 0.000462 0.000391 0.000329 0.000276 0.000231 0.000192 0.000159 0.000132 0.000109 0.000090 0.000074 0.000061 0.000050 0.000042 0.000034 0.000029 0.000024 0.000020 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000021 0.000026 0.000032 0.000039 0.000047 0.000057 0.000069 0.000083 0.000100 0.000120 0.000143 0.000171 0.000204 0.000242 0.000287 0.000340 0.000401 0.000471 0.000551 0.000641 0.000741 0.000852 0.000974 0.001106 0.001248 0.001398 0.001557 0.001722 0.001891 0.002064 0.002238 0.002411 0.002580 0.002743 0.002900 0.003047 0.003184 0.003310 0.003424 0.003525 0.003614 0.003690 0.003752 0.003802 0.003838 0.003862 0.003874 0.003874 0.003862 0.003838 0.003803 0.003755 0.003696 0.003626 0.003543 0.003448 0.003340 0.003220 0.003087 0.002942 0.002786 0.002621 0.002450 0.002274 0.002097 0.001921 0.001747 0.001579 0.001417 0.001263 0.001118 0.000984 0.000860 0.000747 0.000645 0.000555 0.000474 0.000403 0.000341 0.000288 0.000241 0.000202 0.000168 0.000139 0.000115 0.000095 0.000079 0.000065 0.000054 0.000044 0.000037 0.000030 0.000025 0.000021 0.000017 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000018 0.000023 0.000028 0.000034 0.000042 0.000050 0.000061 0.000073 0.000087 0.000104 0.000125 0.000148 0.000177 0.000210 0.000249 0.000295 0.000348 0.000408 0.000477 0.000555 0.000642 0.000738 0.000843 0.000957 0.001080 0.001210 0.001348 0.001491 0.001638 0.001788 0.001938 0.002088 0.002234 0.002375 0.002509 0.002636 0.002753 0.002860 0.002956 0.003041 0.003115 0.003178 0.003230 0.003270 0.003300 0.003319 0.003329 0.003329 0.003319 0.003300 0.003271 0.003232 0.003183 0.003124 0.003055 0.002975 0.002884 0.002782 0.002668 0.002543 0.002409 0.002266 0.002117 0.001964 0.001811 0.001657 0.001507 0.001362 0.001222 0.001089 0.000965 0.000849 0.000742 0.000645 0.000558 0.000480 0.000410 0.000349 0.000296 0.000249 0.000209 0.000175 0.000146 0.000121 0.000100 0.000083 0.000069 0.000057 0.000047 0.000039 0.000032 0.000027 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
-0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000030 0.000037 0.000044 0.000053 0.000064 0.000076 0.000091 0.000108 0.000129 0.000153 0.000181 0.000215 0.000254 0.000299 0.000351 0.000410 0.000477 0.000551 0.000634 0.000724 0.000822 0.000927 0.001039 0.001157 0.001280 0.001406 0.001535 0.001665 0.001793 0.001919 0.002040 0.002155 0.002263 0.002363 0.002453 0.002535 0.002606 0.002668 0.002720 0.002763 0.002796 0.002821 0.002838 0.002846 0.002846 0.002838 0.002822 0.002798 0.002766 0.002725 0.002676 0.002618 0.002551 0.002474 0.002387 0.002289 0.002182 0.002066 0.001943 0.001815 0.001683 0.001551 0.001419 0.001290 0.001165 0.001045 0.000932 0.000826 0.000727 0.000636 0.000553 0.000478 0.000411 0.000352 0.000300 0.000254 0.000215 0.000180 0.000151 0.000126 0.000105 0.000087 0.000072 0.000060 0.000049 0.000041 0.000034 0.000028 0.000024 0.000020 0.000016 0.000014 0.000012 0.000010 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000026 0.000032 0.000039 0.000046 0.000056 0.000066 0.000079 0.000093 0.000111 0.000131 0.000156 0.000184 0.000217 0.000256 0.000300 0.000350 0.000406 0.000470 0.000540 0.000616 0.000700 0.000789 0.000884 0.000985 0.001090 0.001198 0.001308 0.001418 0.001528 0.001636 0.001739 0.001837 0.001929 0.002014 0.002090 0.002159 0.002219 0.002270 0.002314 0.002350 0.002378 0.002399 0.002413 0.002420 0.002421 0.002414 0.002401 0.002381 0.002354 0.002320 0.002279 0.002230 0.002174 0.002108 0.002034 0.001951 0.001859 0.001760 0.001654 0.001544 0.001431 0.001318 0.001205 0.001096 0.000989 0.000888 0.000792 0.000702 0.000618 0.000541 0.000471 0.000407 0.000350 0.000300 0.000256 0.000217 0.000183 0.000154 0.000130 0.000108 0.000090 0.000075 0.000062 0.000052 0.000043 0.000036 0.000030 0.000025 0.000021 0.000017 0.000015 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000006 0.000007 0.000009 0.000012 0.000015 0.000019 0.000023 0.000028 0.000034 0.000040 0.000048 0.000057 0.000068 0.000080 0.000095 0.000112 0.000133 0.000157 0.000185 0.000217 0.000254 0.000296 0.000344 0.000397 0.000456 0.000521 0.000591 0.000666 0.000747 0.000832 0.000921 0.001012 0.001105 0.001199 0.001292 0.001383 0.001471 0.001555 0.001632 0.001704 0.001769 0.001826 0.001877 0.001920 0.001957 0.001987 0.002011 0.002029 0.002041 0.002048 0.002049 0.002044 0.002033 0.002016 0.001994 0.001965 0.001931 0.001889 0.001841 0.001785 0.001722 0.001651 0.001572 0.001488 0.001398 0.001304 0.001208 0.001112 0.001017 0.000924 0.000834 0.000749 0.000668 0.000592 0.000522 0.000457 0.000398 0.000344 0.000296 0.000254 0.000216 0.000184 0.000156 0.000131 0.000111 0.000093 0.000078 0.000065 0.000054 0.000045 0.000037 0.000031 0.000026 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000013 0.000016 0.000020 0.000024 0.000029 0.000035 0.000042 0.000049 0.000058 0.000069 0.000081 0.000095 0.000112 0.000132 0.000156 0.000183 0.000214 0.000249 0.000289 0.000333 0.000382 0.000436 0.000495 0.000558 0.000626 0.000697 0.000772 0.000849 0.000927 0.001006 0.001085 0.001162 0.001236 0.001306 0.001372 0.001432 0.001487 0.001535 0.001578 0.001614 0.001645 0.001671 0.001692 0.001707 0.001718 0.001724 0.001725 0.001721 0.001712 0.001699 0.001680 0.001656 0.001626 0.001591 0.001550 0.001502 0.001448 0.001388 0.001321 0.001249 0.001173 0.001094 0.001013 0.000932 0.000852 0.000774 0.000699 0.000628 0.000560 0.000497 0.000438 0.000384 0.000334 0.000289 0.000249 0.000213 0.000182 0.000155 0.000131 0.000111 0.000094 0.000079 0.000066 0.000055 0.000046 0.000038 0.000032 0.000027 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000009 0.000011 0.000014 0.000017 0.000021 0.000025 0.000030 0.000036 0.000042 0.000050 0.000059 0.000069 0.000081 0.000095 0.000111 0.000131 0.000153 0.000179 0.000208 0.000241 0.000278 0.000319 0.000363 0.000412 0.000465 0.000521 0.000580 0.000642 0.000706 0.000772 0.000838 0.000904 0.000968 0.001030 0.001090 0.001145 0.001196 0.001242 0.001282 0.001318 0.001349 0.001376 0.001398 0.001415 0.001429 0.001439 0.001444 0.001445 0.001442 0.001435 0.001423 0.001407 0.001387 0.001362 0.001332 0.001297 0.001257 0.001211 0.001159 0.001103 0.001042 0.000978 0.000912 0.000844 0.000776 0.000709 0.000645 0.000582 0.000523 0.000467 0.000414 0.000365 0.000320 0.000279 0.000242 0.000208 0.000179 0.000153 0.000130 0.000110 0.000094 0.000079 0.000067 0.000056 0.000047 0.000039 0.000033 0.000027 0.000023 0.000019 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000008 0.000010 0.000012 0.000015 0.000018 0.000021 0.000026 0.000030 0.000036 0.000042 0.000050 0.000058 0.000068 0.000079 0.000093 0.000109 0.000127 0.000148 0.000172 0.000199 0.000230 0.000263 0.000300 0.000340 0.000384 0.000430 0.000479 0.000530 0.000584 0.000638 0.000693 0.000748 0.000801 0.000853 0.000903 0.000949 0.000992 0.001030 0.001065 0.001095 0.001121 0.001144 0.001163 0.001178 0.001190 0.001198 0.001203 0.001204 0.001202 0.001196 0.001186 0.001173 0.001155 0.001134 0.001109 0.001079 0.001045 0.001006 0.000962 0.000915 0.000864 0.000810 0.000755 0.000699 0.000642 0.000587 0.000533 0.000482 0.000433 0.000387 0.000343 0.000303 0.000266 0.000232 0.000201 0.000173 0.000149 0.000127 0.000109 0.000092 0.000078 0.000067 0.000056 0.000047 0.000040 0.000033 0.000028 0.000023 0.000019 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000007 0.000008 0.000010 0.000012 0.000015 0.000018 0.000022 0.000026 0.000031 0.000036 0.000042 0.000049 0.000057 0.000066 0.000077 0.000090 0.000105 0.000122 0.000142 0.000164 0.000189 0.000217 0.000247 0.000279 0.000315 0.000353 0.000393 0.000435 0.000479 0.000524 0.000569 0.000614 0.000659 0.000702 0.000743 0.000782 0.000817 0.000850 0.000878 0.000904 0.000926 0.000945 0.000962 0.000975 0.000985 0.000993 0.000997 0.000998 0.000996 0.000991 0.000982 0.000971 0.000956 0.000938 0.000917 0.000892 0.000863 0.000830 0.000794 0.000754 0.000712 0.000667 0.000621 0.000575 0.000529 0.000483 0.000439 0.000397 0.000356 0.000319 0.000283 0.000250 0.000220 0.000192 0.000166 0.000144 0.000123 0.000106 0.000090 0.000077 0.000066 0.000056 0.000047 0.000040 0.000033 0.000028 0.000023 0.000020 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000022 0.000026 0.000030 0.000035 0.000041 0.000047 0.000055 0.000064 0.000074 0.000086 0.000100 0.000116 0.000134 0.000154 0.000177 0.000201 0.000228 0.000257 0.000287 0.000320 0.000355 0.000390 0.000427 0.000464 0.000501 0.000538 0.000574 0.000608 0.000640 0.000669 0.000696 0.000721 0.000742 0.000761 0.000777 0.000791 0.000802 0.000811 0.000817 0.000821 0.000822 0.000820 0.000816 0.000809 0.000799 0.000787 0.000771 0.000753 0.000732 0.000708 0.000681 0.000651 0.000618 0.000583 0.000546 0.000508 0.000470 0.000432 0.000395 0.000359 0.000324 0.000292 0.000261 0.000232 0.000205 0.000180 0.000158 0.000137 0.000118 0.000102 0.000087 0.000075 0.000064 0.000054 0.000046 0.000039 0.000033 0.000028 0.000023 0.000020 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000022 0.000025 0.000029 0.000034 0.000039 0.000045 0.000052 0.000061 0.000070 0.000082 0.000095 0.000109 0.000125 0.000143 0.000163 0.000185 0.000208 0.000233 0.000259 0.000287 0.000316 0.000346 0.000376 0.000407 0.000437 0.000466 0.000494 0.000520 0.000545 0.000567 0.000588 0.000606 0.000622 0.000635 0.000647 0.000657 0.000664 0.000669 0.000672 0.000672 0.000671 0.000667 0.000661 0.000653 0.000642 0.000630 0.000615 0.000597 0.000577 0.000555 0.000530 0.000503 0.000474 0.000444 0.000413 0.000382 0.000351 0.000321 0.000292 0.000264 0.000238 0.000213 0.000189 0.000168 0.000148 0.000129 0.000112 0.000097 0.000084 0.000072 0.000062 0.000053 0.000045 0.000038 0.000033 0.000028 0.000023 0.000020 0.000016 0.000014 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000018 0.000021 0.000024 0.000028 0.000032 0.000037 0.000043 0.000049 0.000057 0.000066 0.000077 0.000088 0.000101 0.000116 0.000131 0.000149 0.000167 0.000187 0.000208 0.000231 0.000254 0.000279 0.000303 0.000328 0.000352 0.000376 0.000399 0.000421 0.000441 0.000460 0.000476 0.000492 0.000505 0.000516 0.000526 0.000534 0.000540 0.000544 0.000546 0.000547 0.000545 0.000542 0.000537 0.000530 0.000521 0.000511 0.000498 0.000484 0.000467 0.000449 0.000429 0.000407 0.000383 0.000359 0.000334 0.000309 0.000284 0.000260 0.000236 0.000214 0.000192 0.000172 0.000154 0.000136 0.000120 0.000105 0.000092 0.000079 0.000069 0.000059 0.000051 0.000043 0.000037 0.000032 0.000027 0.000023 0.000019 0.000016 0.000014 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000011 0.000013 0.000015 0.000017 0.000020 0.000023 0.000026 0.000030 0.000035 0.000040 0.000046 0.000053 0.000062 0.000071 0.000081 0.000093 0.000105 0.000119 0.000134 0.000150 0.000167 0.000185 0.000204 0.000223 0.000243 0.000263 0.000283 0.000302 0.000320 0.000338 0.000355 0.000370 0.000384 0.000397 0.000408 0.000417 0.000425 0.000432 0.000436 0.000440 0.000441 0.000441 0.000440 0.000437 0.000433 0.000427 0.000420 0.000411 0.000401 0.000389 0.000376 0.000361 0.000344 0.000327 0.000308 0.000288 0.000268 0.000248 0.000228 0.000209 0.000190 0.000172 0.000155 0.000139 0.000124 0.000110 0.000097 0.000085 0.000074 0.000064 0.000056 0.000048 0.000041 0.000035 0.000030 0.000026 0.000022 0.000019 0.000016 0.000013 0.000011 0.000009 0.000008 0.000007 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000014 0.000016 0.000019 0.000022 0.000025 0.000028 0.000032 0.000037 0.000043 0.000049 0.000057 0.000065 0.000074 0.000084 0.000094 0.000106 0.000119 0.000132 0.000147 0.000162 0.000178 0.000194 0.000210 0.000226 0.000241 0.000256 0.000270 0.000284 0.000296 0.000308 0.000318 0.000327 0.000335 0.000341 0.000347 0.000350 0.000353 0.000354 0.000354 0.000353 0.000350 0.000347 0.000342 0.000336 0.000329 0.000321 0.000311 0.000300 0.000288 0.000275 0.000261 0.000246 0.000230 0.000215 0.000198 0.000182 0.000167 0.000152 0.000138 0.000124 0.000111 0.000099 0.000088 0.000078 0.000068 0.000060 0.000052 0.000045 0.000039 0.000033 0.000029 0.000024 0.000021 0.000018 0.000015 0.000013 0.000011 0.000009 0.000008 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000009 0.000010 0.000012 0.000013 0.000015 0.000018 0.000020 0.000023 0.000026 0.000030 0.000034 0.000040 0.000045 0.000052 0.000058 0.000066 0.000075 0.000084 0.000094 0.000105 0.000116 0.000128 0.000141 0.000154 0.000167 0.000179 0.000192 0.000204 0.000215 0.000226 0.000236 0.000245 0.000254 0.000261 0.000267 0.000273 0.000277 0.000280 0.000281 0.000282 0.000282 0.000281 0.000279 0.000276 0.000272 0.000267 0.000262 0.000255 0.000247 0.000239 0.000229 0.000218 0.000207 0.000195 0.000183 0.000170 0.000158 0.000145 0.000133 0.000121 0.000109 0.000099 0.000089 0.000079 0.000070 0.000062 0.000054 0.000048 0.000041 0.000036 0.000031 0.000027 0.000023 0.000020 0.000017 0.000014 0.000012 0.000010 0.000009 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000013 0.000014 0.000016 0.000019 0.000021 0.000024 0.000028 0.000031 0.000036 0.000041 0.000046 0.000052 0.000059 0.000066 0.000074 0.000082 0.000092 0.000101 0.000111 0.000122 0.000132 0.000142 0.000152 0.000161 0.000170 0.000179 0.000187 0.000194 0.000201 0.000207 0.000212 0.000216 0.000219 0.000222 0.000223 0.000223 0.000223 0.000222 0.000221 0.000218 0.000215 0.000212 0.000207 0.000202 0.000196 0.000189 0.000181 0.000173 0.000164 0.000154 0.000145 0.000135 0.000125 0.000115 0.000105 0.000096 0.000087 0.000078 0.000070 0.000063 0.000055 0.000049 0.000043 0.000038 0.000033 0.000028 0.000025 0.000021 0.000018 0.000016 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000017 0.000019 0.000022 0.000025 0.000028 0.000032 0.000036 0.000041 0.000046 0.000052 0.000058 0.000065 0.000072 0.000080 0.000088 0.000096 0.000104 0.000112 0.000119 0.000127 0.000134 0.000141 0.000147 0.000153 0.000159 0.000163 0.000167 0.000170 0.000173 0.000175 0.000176 0.000176 0.000176 0.000175 0.000174 0.000172 0.000170 0.000167 0.000163 0.000159 0.000154 0.000149 0.000142 0.000136 0.000129 0.000121 0.000114 0.000106 0.000098 0.000090 0.000083 0.000075 0.000068 0.000062 0.000055 0.000049 0.000044 0.000038 0.000034 0.000030 0.000026 0.000022 0.000019 0.000017 0.000015 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000020 0.000022 0.000025 0.000028 0.000032 0.000036 0.000040 0.000045 0.000051 0.000056 0.000062 0.000069 0.000075 0.000081 0.000087 0.000093 0.000099 0.000105 0.000110 0.000116 0.000120 0.000125 0.000128 0.000131 0.000134 0.000136 0.000137 0.000138 0.000138 0.000138 0.000137 0.000136 0.000135 0.000133 0.000131 0.000128 0.000125 0.000121 0.000116 0.000112 0.000106 0.000101 0.000095 0.000089 0.000083 0.000077 0.000071 0.000065 0.000059 0.000053 0.000048 0.000043 0.000038 0.000034 0.000030 0.000026 0.000023 0.000020 0.000018 0.000015 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000004 0.000004 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000020 0.000022 0.000025 0.000028 0.000032 0.000035 0.000040 0.000044 0.000049 0.000054 0.000059 0.000063 0.000068 0.000073 0.000078 0.000082 0.000086 0.000090 0.000094 0.000097 0.000100 0.000102 0.000104 0.000106 0.000107 0.000107 0.000108 0.000108 0.000107 0.000107 0.000106 0.000104 0.000103 0.000100 0.000098 0.000094 0.000091 0.000087 0.000083 0.000078 0.000074 0.000069 0.000065 0.000060 0.000055 0.000050 0.000046 0.000042 0.000037 0.000034 0.000030 0.000027 0.000023 0.000021 0.000018 0.000016 0.000014 0.000012 0.000011 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000005 0.000005 0.000006 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000022 0.000025 0.000028 0.000031 0.000034 0.000038 0.000042 0.000046 0.000049 0.000053 0.000057 0.000060 0.000064 0.000067 0.000070 0.000073 0.000076 0.000078 0.000080 0.000081 0.000082 0.000083 0.000083 0.000084 0.000084 0.000084 0.000083 0.000082 0.000081 0.000080 0.000078 0.000076 0.000074 0.000071 0.000068 0.000064 0.000061 0.000057 0.000054 0.000050 0.000046 0.000043 0.000039 0.000036 0.000032 0.000029 0.000026 0.000023 0.000021 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000004 0.000004 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000011 0.000012 0.000014 0.000015 0.000017 0.000019 0.000022 0.000024 0.000027 0.000030 0.000032 0.000035 0.000038 0.000041 0.000044 0.000047 0.000049 0.000052 0.000054 0.000057 0.000058 0.000060 0.000061 0.000062 0.000063 0.000064 0.000064 0.000065 0.000065 0.000065 0.000065 0.000064 0.000063 0.000062 0.000061 0.000059 0.000057 0.000055 0.000052 0.000050 0.000047 0.000044 0.000041 0.000038 0.000036 0.000033 0.000030 0.000027 0.000025 0.000022 0.000020 0.000018 0.000016 0.000014 0.000013 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000011 0.000012 0.000013 0.000015 0.000017 0.000019 0.000021 0.000023 0.000025 0.000027 0.000029 0.000032 0.000034 0.000036 0.000038 0.000040 0.000042 0.000044 0.000045 0.000046 0.000047 0.000048 0.000048 0.000049 0.000049 0.000050 0.000050 0.000050 0.000050 0.000050 0.000049 0.000048 0.000047 0.000046 0.000044 0.000042 0.000040 0.000038 0.000036 0.000034 0.000032 0.000029 0.000027 0.000025 0.000023 0.000021 0.000019 0.000017 0.000015 0.000014 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000006 0.000005 0.000005 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000012 0.000013 0.000015 0.000016 0.000018 0.000019 0.000021 0.000023 0.000024 0.000026 0.000028 0.000029 0.000031 0.000032 0.000033 0.000034 0.000035 0.000036 0.000037 0.000037 0.000037 0.000038 0.000038 0.000038 0.000038 0.000038 0.000038 0.000038 0.000037 0.000036 0.000035 0.000034 0.000032 0.000031 0.000029 0.000027 0.000026 0.000024 0.000022 0.000021 0.000019 0.000018 0.000016 0.000014 0.000013 0.000012 0.000011 0.000009 0.000009 0.000008 0.000007 0.000006 0.000006 0.000005 0.000004 0.000004 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000010 0.000011 0.000012 0.000014 0.000015 0.000016 0.000017 0.000019 0.000020 0.000021 0.000022 0.000023 0.000024 0.000025 0.000026 0.000027 0.000027 0.000028 0.000028 0.000028 0.000029 0.000029 0.000029 0.000029 0.000029 0.000029 0.000029 0.000028 0.000028 0.000027 0.000026 0.000025 0.000023 0.000022 0.000021 0.000020 0.000018 0.000017 0.000016 0.000015 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000013 0.000014 0.000015 0.000016 0.000017 0.000018 0.000019 0.000019 0.000020 0.000020 0.000021 0.000021 0.000021 0.000021 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000022 0.000021 0.000020 0.000019 0.000019 0.000018 0.000017 0.000016 0.000015 0.000014 0.000013 0.000012 0.000011 0.000010 0.000009 0.000008 0.000008 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000007 0.000007 0.000008 0.000009 0.000009 0.000010 0.000011 0.000012 0.000012 0.000013 0.000014 0.000014 0.000015 0.000015 0.000015 0.000015 0.000016 0.000016 0.000016 0.000016 0.000016 0.000017 0.000017 0.000017 0.000017 0.000017 0.000016 0.000016 0.000015 0.000015 0.000014 0.000013 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000007 0.000007 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000007 0.000008 0.000008 0.000009 0.000009 0.000010 0.000010 0.000011 0.000011 0.000011 0.000011 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000012 0.000013 0.000013 0.000013 0.000013 0.000012 0.000012 0.000012 0.000011 0.000010 0.000010 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000006 0.000006 0.000005 0.000005 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000006 0.000006 0.000007 0.000007 0.000007 0.000008 0.000008 0.000008 0.000008 0.000008 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000009 0.000010 0.000010 0.000009 0.000009 0.000009 0.000009 0.000008 0.000008 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000006 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000007 0.000006 0.000006 0.000006 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000005 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000004 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000003 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000002 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 -0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000


==> anc/Fig5_epsilonTilde.dat <==
### 0-2.5%
### l |ẽ_0|l |ẽ_1|l |ẽ_2|l |ẽ_3|l |ẽ_4|l |ẽ_5|l  
0 0.011680 0.000173 0.000257 0.000157 0.000117 0.000070 
1 0.000043 0.028929 0.000375 0.000946 0.000062 0.000008 
2 0.000092 0.027889 0.000248 0.000966 0.000087 0.000116 
3 0.000801 0.000283 0.029080 0.000066 0.000494 0.000032 
4 0.000155 0.000106 0.028790 0.000092 0.000565 0.000146 
5 0.000642 0.000864 0.000193 0.024236 0.000071 0.000436 
6 0.000847 0.000883 0.000151 0.024140 0.000089 0.000463 
7 0.012768 0.000204 0.001344 0.001959 0.000119 0.000188 
8 0.000001 0.022977 0.000320 0.001678 0.000148 0.000223 
9 0.000039 0.022199 0.000217 0.001568 0.000181 0.000078 
10 0.000714 0.000024 0.010460 0.000149 0.021016 0.000223 
11 0.000133 0.000138 0.008653 0.000190 0.021206 0.000046 
12 0.002055 0.000200 0.030469 0.000029 0.006190 0.000033 
13 0.000018 0.000075 0.030548 0.000217 0.005299 0.000135 
14 0.000043 0.000296 0.000022 0.006403 0.000210 0.019676 
15 0.000262 0.000128 0.000169 0.006118 0.000263 0.019560 
16 0.000040 0.000886 0.000192 0.029240 0.000151 0.003219 
17 0.000884 0.000810 0.000212 0.029096 0.000238 0.003375 
18 0.015968 0.000016 0.002490 0.001403 0.000135 0.000514 
19 0.000063 0.001414 0.000781 0.000352 0.005149 0.000200 
20 0.000009 0.000605 0.001370 0.000237 0.005677 0.000161 
21 0.000083 0.016906 0.000585 0.001991 0.000152 0.000100 
22 0.000255 0.016039 0.002936 0.001787 0.007089 0.000100 
23 0.001306 0.004224 0.013919 0.000317 0.024052 0.000253 
24 0.000984 0.000675 0.012375 0.000058 0.025710 0.000073 
25 0.003075 0.000392 0.025172 0.000135 0.013668 0.000112 
26 0.000150 0.000443 0.026080 0.000094 0.011547 0.000197 
27 0.000250 0.000048 0.000052 0.000984 0.000231 0.004806 
28 0.000004 0.000066 0.000226 0.000943 0.000130 0.005220 
29 0.000885 0.000337 0.000120 0.009588 0.000015 0.026267 
30 0.000346 0.000284 0.000099 0.008808 0.000269 0.026646 
31 0.022002 0.000068 0.001755 0.002123 0.000252 0.001721 
32 0.001478 0.000725 0.000261 0.028450 0.000061 0.007900 
33 0.000948 0.000854 0.000056 0.028256 0.000296 0.008687 
34 0.000133 0.000018 0.000106 0.000192 0.000546 0.000320 
35 0.000037 0.000068 0.000203 0.000227 0.000373 0.000338 
36 0.000133 0.000118 0.001485 0.000066 0.008362 0.000017 
37 0.000100 0.000215 0.001695 0.000248 0.007936 0.000166 
38 0.001678 0.000761 0.012373 0.000166 0.025036 0.000097 
39 0.000359 0.001047 0.012078 0.000125 0.025402 0.000246 
### 30-40%
### l |ẽ_0|l |ẽ_1|l |ẽ_2|l |ẽ_3|l |ẽ_4|l |ẽ_5|l
0 0.116693 0.000203 0.024792 0.000192 0.019710 0.000254 
1 0.000317 0.071070 0.000459 0.025315 0.000226 0.005364 
2 0.077398 0.000640 0.080578 0.000487 0.022596 0.000183 
3 0.000390 0.047528 0.001247 0.018744 0.000317 0.000118 
4 0.000487 0.000266 0.082014 0.000292 0.011683 0.000074 
5 0.076621 0.000253 0.028770 0.000631 0.011897 0.000481 
6 0.000172 0.023589 0.000186 0.057372 0.000356 0.013650 
7 0.000544 0.005232 0.000781 0.071246 0.000647 0.015728 
8 0.039290 0.000186 0.083625 0.000129 0.032854 0.000198 
9 0.000214 0.056274 0.001605 0.068361 0.000824 0.013482 
10 0.000096 0.000779 0.084481 0.000877 0.056208 0.000191 
11 0.033613 0.000428 0.011840 0.001028 0.058302 0.000563 
12 0.000102 0.001905 0.057016 0.002502 0.045133 0.000409 
13 0.000699 0.040804 0.002337 0.072586 0.002123 0.022137 
14 0.041754 0.000264 0.052208 0.000488 0.016123 0.000366 
15 0.000189 0.016671 0.000567 0.064600 0.000507 0.062906 
16 0.000181 0.016259 0.000167 0.049797 0.000527 0.059965 
17 0.025460 0.000709 0.066313 0.000809 0.049090 0.000945 
18 0.000868 0.014238 0.001734 0.040327 0.001246 0.040335 
19 0.000020 0.008539 0.000243 0.052243 0.000427 0.033643 
20 0.000131 0.000394 0.058659 0.000625 0.089814 0.000516 
21 0.000235 0.044152 0.000521 0.075731 0.001700 0.026253 
22 0.020410 0.000706 0.014892 0.001675 0.062397 0.000383 
23 0.000218 0.000139 0.046094 0.000699 0.002109 0.001156 
24 0.000257 0.022565 0.000331 0.081213 0.001002 0.073958 
25 0.016291 0.000399 0.012636 0.002000 0.051318 0.001963 
26 0.000023 0.016048 0.000922 0.037647 0.001481 0.089994 
27 0.000482 0.000278 0.032406 0.001349 0.051092 0.002504 
28 0.000213 0.021624 0.000411 0.014556 0.000622 0.053631 
29 0.017965 0.000308 0.040798 0.000464 0.020124 0.000614 
30 0.016889 0.000171 0.048610 0.000277 0.057294 0.000282 
31 0.000031 0.016156 0.000800 0.033881 0.001272 0.008409 
32 0.000099 0.016478 0.002113 0.024809 0.005153 0.026731 
33 0.000083 0.000939 0.036805 0.001647 0.089221 0.002026 
34 0.000078 0.030684 0.000192 0.042002 0.000652 0.063434 
35 0.011228 0.000082 0.015725 0.000884 0.042653 0.001079 
36 0.000029 0.011998 0.000560 0.022888 0.000787 0.057667 
37 0.000012 0.006669 0.002289 0.060321 0.002153 0.016903 
38 0.000034 0.000687 0.032865 0.004050 0.029541 0.001973 
39 0.000543 0.007773 0.000084 0.063855 0.003430 0.085934 


==> anc/Fig6_LinearResponse_FS_0-2.5.dat <==
### Linear Response for Final State in 0-2.5%
### (1/4)*dN/deta (1/2)*[pt^2] v_1c v_1s v_2c v_2s v_3c v_3s v_4c v_4s v_5c v_5s
-1.100667e-03 -3.479117e-03 -1.506361e-06 1.217982e-05 -1.986273e-04 4.186553e-05 1.863460e-05 -6.561645e-06 -1.148947e-05 2.994151e-06 1.617615e-06 -6.785395e-07
3.377937e-06 1.587382e-05 -1.913268e-04 2.314585e-03 -6.521292e-05 -1.984010e-05 1.053255e-05 3.409106e-05 1.184741e-06 -3.200009e-06 5.903328e-07 8.145527e-08
1.067428e-05 2.160166e-05 -2.326427e-03 -1.844528e-04 -3.359918e-05 -3.180595e-05 -4.231781e-05 5.027675e-06 2.872025e-06 1.057716e-06 -2.209110e-06 -1.718171e-06
2.319967e-04 -1.279855e-04 -7.159495e-06 -2.004831e-05 -5.087617e-03 -1.419727e-03 -5.714925e-06 1.101633e-05 -5.375600e-05 -1.434369e-05 -2.779304e-06 1.566298e-06
5.269581e-05 -4.608298e-05 -9.946139e-06 -9.013324e-06 -1.477704e-03 4.998786e-03 5.321536e-06 -2.760404e-06 -1.860185e-05 4.478619e-05 -4.428807e-06 1.900901e-06
-7.431460e-05 -1.512446e-04 -7.890586e-05 -8.592785e-05 2.728455e-05 2.156858e-05 1.651111e-03 1.961171e-03 -4.900600e-07 3.413110e-06 1.907839e-05 2.240779e-05
-9.714945e-05 -1.936603e-04 -6.212438e-05 8.968965e-05 3.170617e-05 -1.017933e-05 1.965593e-03 -1.639609e-03 2.942823e-06 -4.701156e-07 2.772591e-05 -1.819560e-05
-1.494534e-03 -3.026607e-03 -6.846271e-06 -1.829476e-05 1.227343e-04 -5.627911e-05 -2.084058e-04 1.050749e-05 -3.685173e-06 7.040554e-07 2.622825e-07 -1.663473e-06
-5.539816e-06 1.179347e-05 -4.574984e-05 -2.159615e-03 6.038644e-05 -1.448294e-05 1.649464e-05 -1.330607e-04 5.391805e-06 4.780032e-06 -3.535832e-06 1.501334e-06
-1.756527e-06 -1.417028e-05 2.159447e-03 -4.208676e-05 2.607648e-05 -3.200012e-05 1.217021e-04 1.008946e-05 3.357115e-06 7.395719e-06 1.442997e-06 1.212061e-06
1.713289e-04 -2.384336e-05 5.846141e-06 4.807860e-07 -1.963183e-03 -3.112848e-04 2.111605e-05 -3.596100e-06 9.338960e-04 1.588475e-04 6.178832e-06 -1.964411e-06
-2.796931e-05 -9.971710e-06 -1.679104e-05 8.087091e-06 9.263942e-05 -1.641173e-03 -2.660984e-05 4.713631e-06 -1.751832e-04 9.450997e-04 -4.314914e-06 2.217495e-06
-4.950704e-04 9.844885e-05 -8.785985e-07 8.109565e-06 5.788909e-03 -5.756753e-05 9.096525e-06 3.026658e-06 3.898843e-04 4.174741e-05 3.685723e-06 -1.489357e-06
-4.999346e-06 -2.065892e-06 -4.326769e-06 -6.168624e-06 -1.380228e-05 5.777778e-03 2.254861e-05 -5.623539e-06 1.448882e-05 3.445422e-04 -3.506174e-06 -4.811048e-07
3.918406e-06 1.578170e-05 2.507088e-05 -3.134423e-05 2.697180e-06 -5.159090e-06 -2.308145e-04 7.283347e-04 -8.223373e-06 -5.728426e-06 8.931431e-05 -3.227627e-04
-3.837336e-05 -4.357105e-05 2.156213e-05 5.392075e-06 -1.705760e-05 2.697060e-05 -6.876061e-04 -2.442607e-04 -1.354803e-05 7.747986e-06 3.195401e-04 9.085569e-05
-1.040404e-05 -1.174971e-05 1.136254e-04 -1.574468e-05 -3.218000e-06 3.549273e-05 -3.472374e-03 3.691550e-04 -2.352793e-06 6.722615e-06 -1.132765e-04 1.671663e-05
1.364686e-04 1.380754e-04 1.965043e-05 1.225092e-04 -3.108677e-05 -5.578971e-06 -3.420859e-04 -3.445982e-03 -1.247859e-05 -3.990290e-06 -1.214252e-05 -1.102028e-04
-2.357124e-03 -2.633894e-03 1.930619e-06 -1.631803e-07 4.266060e-04 2.894200e-05 1.131750e-06 -1.659359e-04 8.108294e-06 -7.396198e-06 -4.765261e-06 -1.064414e-05
-3.377937e-06 -2.189799e-05 -4.330067e-05 -1.387815e-04 -1.534230e-04 6.077917e-06 8.304318e-06 -3.925863e-05 2.816118e-04 -7.562690e-06 3.724671e-06 2.614836e-06
-2.026762e-06 6.041832e-07 -5.195912e-05 3.399830e-05 3.412848e-05 -2.634815e-04 -1.837771e-05 -2.107872e-05 7.415215e-07 3.096366e-04 -7.934813e-07 -3.006589e-06
-1.053916e-05 -1.763340e-05 -6.701925e-05 1.743698e-03 -7.092885e-05 8.784182e-05 -1.122828e-05 2.060396e-04 6.051871e-06 -2.570536e-06 2.588549e-07 3.756110e-07
6.377544e-05 -1.392462e-05 1.695442e-03 6.785733e-05 -4.342583e-04 -3.661852e-04 1.768770e-04 -3.752758e-06 2.434821e-04 2.901672e-04 1.092236e-07 -9.839654e-07
3.154993e-04 -5.709953e-05 -4.478473e-04 -3.777846e-06 -2.244678e-03 -1.479454e-03 -2.762369e-05 2.174537e-06 9.611310e-04 8.316539e-04 -4.947809e-06 2.429436e-06
-2.365907e-04 2.861157e-05 -8.421746e-05 4.919685e-06 1.578498e-03 -1.784078e-03 -4.409196e-07 7.237830e-06 -8.731787e-04 1.059645e-03 -4.883710e-06 2.901973e-06
7.180142e-04 -8.927939e-05 1.674098e-05 -2.084301e-05 -4.838469e-03 3.082775e-04 -7.122968e-06 1.955680e-05 -8.579532e-04 -2.113172e-05 -6.876640e-06 2.714930e-06
3.661683e-05 -2.065124e-07 5.011628e-05 1.933193e-05 -1.723549e-04 -4.986038e-03 9.960165e-06 -1.176344e-05 -2.472325e-05 -7.361368e-04 5.700172e-06 -5.026641e-06
4.242688e-05 3.045866e-05 6.110480e-06 2.387384e-06 9.496100e-07 1.001411e-05 -7.487691e-05 -1.045774e-04 -3.276064e-06 -1.345811e-05 6.456331e-05 7.887500e-05
-1.621410e-06 5.249561e-06 6.906527e-06 2.196507e-06 3.391350e-05 2.606276e-05 1.022425e-04 -6.639777e-05 8.002154e-06 -4.959836e-08 -7.738096e-05 7.988298e-05
1.538988e-04 9.182817e-05 -2.580273e-06 4.809790e-05 -2.595826e-05 1.047463e-05 7.939026e-05 -1.237598e-03 -2.620616e-06 4.357955e-07 -2.459823e-05 5.435901e-04
6.053262e-05 3.473554e-05 -4.348458e-05 -1.297070e-06 1.099110e-05 -1.204078e-05 1.137167e-03 5.635331e-05 -1.135474e-05 -1.281759e-05 -5.528651e-04 -2.310909e-05
-3.923676e-03 -2.172678e-03 4.035979e-06 -6.640316e-06 3.731234e-04 -5.970143e-06 -2.698280e-04 4.558084e-05 -2.204672e-06 9.632163e-06 -2.759094e-05 2.948998e-05
2.571285e-04 1.459252e-04 9.409523e-05 3.433975e-05 -4.360215e-05 4.413613e-05 -3.585689e-03 -7.568152e-04 -6.223990e-06 3.482550e-06 -2.264360e-04 -4.491742e-05
-1.672754e-04 -8.671910e-05 -1.789920e-05 1.212724e-04 2.112711e-05 7.424611e-06 7.482504e-04 -3.556012e-03 -9.396660e-06 -8.337063e-06 5.420849e-05 -2.387235e-04
2.594255e-05 7.812926e-06 1.926610e-06 -7.779283e-07 -8.571380e-06 1.854378e-05 -5.793182e-06 -2.514733e-05 -9.796108e-06 -3.187699e-05 -5.424848e-06 -5.288447e-06
4.188641e-06 8.559134e-06 3.508799e-06 6.041211e-06 2.983840e-06 -3.911575e-05 2.974067e-05 3.651458e-06 -1.244613e-05 1.846603e-05 5.565766e-06 5.769930e-06
1.540339e-05 3.251611e-05 5.427754e-06 -9.579445e-06 1.942055e-04 -2.159069e-04 8.926002e-06 2.813656e-06 -4.101436e-04 3.097959e-04 1.702527e-08 1.269804e-06
-3.202284e-05 2.018908e-05 1.794950e-05 -1.310105e-05 2.751260e-04 1.839272e-04 1.942423e-05 2.588497e-05 -3.267549e-04 -3.616999e-04 -3.951297e-06 1.524978e-06
4.357538e-04 -1.304191e-04 8.735095e-06 -8.405831e-05 -2.356681e-03 -4.547589e-04 8.607684e-06 -2.038669e-05 1.434745e-03 4.047372e-04 3.596008e-06 -2.495505e-06
9.552804e-05 -2.188418e-05 -3.013852e-05 -1.044823e-04 -4.264949e-04 2.292141e-03 -5.082379e-07 -1.271825e-05 4.048283e-04 -1.459585e-03 2.807107e-06 3.394599e-06
1.229569e-05 -1.136740e-05 1.869693e-05 1.341658e-03 -1.095873e-04 2.889378e-04 1.406918e-05 2.365930e-04 1.179705e-04 -6.135058e-05 -3.155111e-06 1.780979e-06
8.419169e-04 -1.556497e-04 9.003913e-05 1.714111e-05 -3.914847e-03 2.016729e-05 -5.857278e-06 1.602149e-05 -1.103304e-03 -8.551118e-05 -4.069236e-06 -2.569566e-06
1.715992e-05 1.573026e-06 -3.008359e-05 4.538297e-05 1.631240e-06 -4.024789e-03 -5.069271e-06 1.874600e-05 7.050027e-05 -1.067241e-03 7.023542e-06 -4.289006e-06
3.540077e-05 -1.270397e-05 -1.368033e-03 2.265018e-05 -2.979270e-04 4.364384e-05 -1.749601e-04 9.815326e-06 -9.673968e-05 6.637990e-05 1.903853e-06 -2.252070e-06
-6.823432e-05 -1.238614e-05 6.697470e-06 -3.549982e-06 2.483835e-05 -4.464051e-05 2.720811e-05 -1.869815e-05 4.694382e-07 -2.115160e-05 -3.475039e-06 9.272949e-06
2.161879e-06 1.185335e-06 -6.024121e-07 1.117257e-05 -1.246826e-05 3.146873e-05 -2.072922e-05 4.014267e-06 -3.670831e-06 6.588819e-07 -1.038650e-05 -2.496696e-06
4.712897e-03 1.075272e-03 -8.799812e-06 3.012704e-06 2.989936e-04 9.091006e-06 2.182707e-05 1.933800e-05 1.517458e-05 7.248772e-06 -2.852860e-06 -1.100875e-05
-8.647517e-06 -5.199661e-06 3.493517e-06 2.657214e-06 6.476180e-06 4.383433e-06 -2.206079e-05 -1.380790e-04 -4.247424e-06 -2.376641e-06 1.757987e-05 1.542941e-04
3.296866e-05 9.152569e-06 -1.494312e-05 1.272699e-06 -6.787700e-06 7.159133e-06 9.260757e-05 -5.429629e-05 -7.781492e-06 9.926894e-06 -1.797023e-04 2.191168e-05
7.850324e-05 6.088662e-06 -8.443222e-06 4.198647e-05 -1.229764e-05 -3.155435e-05 4.888930e-05 -1.186702e-03 -7.097070e-06 6.912199e-06 -3.237796e-05 6.908036e-04
-3.134725e-05 -1.213356e-05 -4.350681e-05 -1.877610e-06 -8.854670e-06 -6.946513e-06 1.150344e-03 -3.789702e-05 5.660180e-06 -1.942207e-06 -6.920762e-04 -3.815376e-05
-1.999738e-05 -1.320451e-07 5.415961e-05 1.073681e-04 4.862550e-06 1.354330e-06 -1.310470e-03 -3.314432e-03 2.387864e-06 -2.748144e-06 -9.276781e-05 -2.885654e-04
6.620756e-06 2.509625e-06 7.543137e-05 -4.076949e-05 -2.727685e-05 -2.351832e-05 -3.332342e-03 1.290843e-03 -1.890189e-05 -1.285880e-06 -2.996924e-04 1.119083e-04
5.134463e-06 -1.093211e-06 8.145308e-07 1.537242e-06 -6.490740e-06 -7.053399e-07 -7.111219e-05 -2.704574e-05 3.673173e-06 2.742347e-06 -4.792667e-06 2.522851e-06
3.513054e-06 1.665918e-06 4.947327e-06 2.769254e-06 1.028010e-06 9.306092e-06 -8.748691e-06 -1.293166e-05 1.641528e-05 8.612624e-06 -2.085897e-06 -5.080481e-06
-7.836813e-06 4.226212e-06 -3.303961e-06 -3.197560e-06 5.094875e-05 -1.577165e-05 -1.570689e-05 1.198961e-05 4.723862e-05 -1.344619e-05 -3.204228e-06 3.387767e-06
-3.783289e-05 -3.930645e-07 -3.413421e-06 -7.301943e-06 2.134829e-05 -3.849047e-05 -4.164504e-05 -5.749416e-06 -3.578437e-05 -3.582514e-05 2.244924e-06 -6.022472e-07
-1.986227e-05 1.861529e-05 4.497462e-06 -7.076488e-06 2.032511e-04 9.636484e-06 1.734982e-05 -9.397206e-06 -5.668495e-04 -8.433108e-05 -1.493954e-06 -3.000390e-06
-3.107702e-06 -7.067485e-06 -6.371897e-06 -6.513797e-06 -2.985795e-05 2.202293e-04 -6.233844e-06 8.120881e-06 6.708165e-06 -5.136388e-04 -3.584496e-06 -1.849479e-06
-2.496971e-04 1.370805e-04 -2.659861e-06 1.517356e-05 1.702951e-03 -1.201775e-04 -1.945322e-06 -4.517467e-06 -1.642585e-03 5.884079e-05 -7.818011e-06 2.358834e-06
2.702349e-06 -7.453640e-06 -1.050681e-06 -7.171830e-06 -1.316143e-04 -1.741988e-03 -1.193682e-05 2.095735e-06 2.622861e-05 1.639183e-03 -7.618679e-06 -1.351138e-06
-6.201891e-04 2.393349e-04 1.628589e-05 4.236349e-05 3.086550e-03 1.345070e-03 5.787379e-06 2.477494e-05 9.574684e-04 4.422194e-04 7.884971e-07 -1.330494e-06
-2.984745e-04 1.043748e-04 3.811507e-05 -3.370385e-06 1.309485e-03 -3.175278e-03 1.650790e-05 -2.389413e-05 4.511454e-04 -9.595043e-04 6.851539e-06 -4.678550e-07
4.566970e-05 9.771339e-06 -2.910340e-07 -1.011728e-03 1.727318e-04 7.223875e-05 -6.450060e-06 -2.188183e-04 9.690041e-06 1.111198e-05 -1.519653e-06 -4.760937e-06


==> anc/Fig6_LinearResponse_IS_0-2.5.dat <==
### Linear Response for Initial State in 0-2.5%
### dE/deta_s {r^2} e_1c e_1s e_2c e_2s e_3c e_3s e_4c e_4s e_5c e_5s
-1.168020e-02 4.283130e-02 3.295920e-05 -1.747240e-04 -6.710080e-04 2.230560e-04 1.457310e-04 -5.794050e-05 -1.209480e-04 3.154710e-05 6.571630e-05 -2.149920e-05
4.259130e-05 -2.151060e-04 2.282090e-03 -2.892120e-02 -3.592250e-04 -9.915730e-05 1.151000e-05 9.479190e-04 5.356040e-05 -3.075070e-05 8.085790e-06 8.702250e-07
9.254590e-05 -2.146050e-04 2.787750e-02 2.324890e-03 -1.804840e-04 -1.681460e-04 -9.679770e-04 -2.163800e-05 7.918490e-05 3.496670e-05 -8.964520e-05 -7.498230e-05
8.013460e-04 1.493320e-03 -5.149950e-05 2.649540e-04 -2.803780e-02 -7.860230e-03 -1.165850e-05 6.513070e-05 4.813970e-04 1.084380e-04 -2.356810e-05 2.219570e-05
1.552810e-04 4.619320e-04 2.938370e-05 1.112220e-04 -8.127610e-03 2.762230e-02 6.786000e-05 -6.133460e-05 9.840680e-05 -5.566310e-04 -1.196100e-04 8.228980e-05
-6.417590e-04 1.547470e-03 6.138620e-04 6.196160e-04 1.424630e-04 1.112590e-04 1.558540e-02 1.855970e-02 -3.358460e-05 6.300120e-05 -3.008930e-04 -3.150650e-04
-8.466830e-04 1.966330e-03 5.274970e-04 -7.233230e-04 1.226880e-04 -4.951290e-05 1.850420e-02 -1.550260e-02 -7.647850e-05 4.576270e-05 -2.821610e-04 3.678730e-04
-1.276840e-02 3.104640e-02 1.201540e-04 1.797230e-04 9.916740e-04 -2.999670e-04 -1.956530e-03 9.605640e-05 -1.218680e-04 3.710080e-05 1.500650e-04 -1.116190e-04
1.221730e-06 -1.579460e-04 4.823700e-04 2.312090e-02 3.120230e-04 -8.237920e-05 1.423020e-04 -1.675880e-03 8.899930e-05 1.185110e-04 -1.614590e-04 1.515950e-04
-3.940610e-05 1.427750e-04 -2.237910e-02 4.588810e-04 1.347670e-04 -1.680640e-04 1.571600e-03 7.267640e-05 5.802540e-05 1.721540e-04 1.382980e-05 7.694570e-05
7.141040e-04 5.525120e-04 -1.460280e-05 -7.023740e-06 -1.035320e-02 -1.633800e-03 1.411380e-04 -4.882080e-05 2.071650e-02 3.531760e-03 2.054800e-04 -8.584520e-05
-1.334340e-04 1.323140e-06 9.960690e-05 -7.850640e-05 5.128090e-04 -8.638100e-03 -1.854530e-04 3.972090e-05 -3.755040e-03 2.087060e-02 -2.880560e-05 3.583690e-05
-2.054820e-03 -1.839640e-03 1.713710e-04 -9.387280e-05 3.053530e-02 -2.915050e-04 3.521490e-06 2.870660e-05 6.120130e-03 9.343720e-04 -1.497780e-05 -2.941780e-05
-1.790490e-05 9.317970e-06 -1.114520e-05 6.208960e-05 -4.354020e-05 3.054840e-02 2.099390e-04 -5.191880e-05 3.182550e-04 5.289990e-03 -1.203550e-04 -6.220750e-05
4.261780e-05 -1.544620e-04 -1.912360e-04 2.293010e-04 6.159090e-08 -2.208420e-05 -1.942980e-03 6.100880e-03 -1.881490e-04 -9.321630e-05 5.202010e-03 -1.897550e-02
-2.623590e-04 3.313450e-04 -1.378830e-04 -2.628480e-05 -8.851710e-05 1.450860e-04 -5.763370e-03 -2.051420e-03 -2.378910e-04 1.124780e-04 1.882710e-02 5.301380e-03
-4.009090e-05 1.047510e-04 -9.055430e-04 1.297450e-04 7.332440e-05 1.776460e-04 -2.907760e-02 3.068780e-03 1.353040e-04 6.794670e-05 -3.171880e-03 5.495930e-04
8.843140e-04 -1.002890e-03 -5.981330e-05 -8.094670e-04 -2.080160e-04 -2.419800e-05 -2.918400e-03 -2.894880e-02 -2.333660e-04 -4.265770e-05 -5.602430e-04 -3.328930e-03
-1.596780e-02 1.989010e-02 1.029470e-05 2.944860e-06 2.417280e-03 1.495960e-04 -8.360000e-06 -1.402950e-03 -2.753500e-05 -1.332740e-04 -2.832140e-04 -4.290940e-04
-6.297240e-05 1.858980e-04 4.186950e-04 1.373230e-03 -7.824150e-04 2.776710e-05 4.099460e-05 -3.500050e-04 5.147390e-03 -1.431040e-04 1.652290e-04 1.115270e-04
-9.110720e-06 9.327970e-07 5.123940e-04 -3.275350e-04 1.771830e-04 -1.358740e-03 -1.680940e-04 -1.665800e-04 -1.814700e-05 5.676350e-03 -5.601530e-05 -1.502830e-04
-8.272130e-05 1.381710e-04 6.309500e-04 -1.718880e-02 -3.624380e-04 4.598940e-04 -1.069090e-04 1.995790e-03 1.211400e-04 -9.155800e-05 4.770520e-05 -8.624660e-05
2.546760e-04 2.766660e-04 -1.634920e-02 -6.806400e-04 -2.255890e-03 -1.890110e-03 1.795760e-03 -5.341090e-06 4.591770e-03 5.399930e-03 -9.289930e-05 -3.345880e-05
1.306430e-03 1.350060e-03 4.312940e-03 3.083030e-05 -1.165710e-02 -7.676370e-03 -3.193190e-04 6.838580e-06 1.827430e-02 1.563670e-02 -2.407590e-04 8.091450e-05
-9.843850e-04 -8.880660e-04 6.809560e-04 -4.363970e-05 8.241140e-03 -9.261140e-03 4.010540e-05 4.262010e-05 -1.630370e-02 1.987850e-02 -9.672020e-06 7.189960e-05
3.075290e-03 2.685790e-03 -3.382960e-04 2.078040e-04 -2.522120e-02 1.598550e-03 3.431270e-05 1.294380e-04 -1.366020e-02 -5.200310e-04 -1.047400e-04 3.926710e-05
1.501730e-04 1.023290e-04 -4.025120e-04 -1.900840e-04 -9.358090e-04 -2.606330e-02 4.630480e-05 -8.188540e-05 -4.758100e-04 -1.153670e-02 1.184160e-04 -1.578200e-04
2.503370e-04 -1.287370e-04 -5.189090e-05 -1.134070e-05 3.607570e-06 5.106110e-05 -5.721400e-04 -8.003110e-04 -3.575790e-05 -2.280550e-04 3.037640e-03 3.724090e-03
3.666890e-06 -5.857840e-05 -8.052080e-05 -1.224440e-05 1.806460e-04 1.371360e-04 7.953410e-04 -5.072200e-04 1.291910e-04 -1.294340e-05 -3.630700e-03 3.749790e-03
8.847970e-04 -3.282300e-04 -3.092180e-05 -3.522550e-04 -1.177800e-04 5.151140e-05 6.345850e-04 -9.566400e-03 1.721270e-06 -1.527110e-05 -1.138200e-03 2.624190e-02
3.456810e-04 -1.046320e-04 2.933090e-04 4.855570e-06 6.706740e-05 -6.850360e-05 8.796390e-03 4.394960e-04 -1.603160e-04 -2.157810e-04 -2.661850e-02 -1.172310e-03
-2.200180e-02 6.724560e-03 -1.492440e-05 5.411890e-05 2.020970e-03 -3.176390e-05 -2.092300e-03 3.570690e-04 -2.073580e-04 1.439450e-04 -1.066710e-03 1.350620e-03
1.478120e-03 -4.874530e-04 -7.467090e-04 -2.468100e-04 -1.549160e-04 2.221500e-04 -2.783080e-02 -5.895010e-03 5.316600e-05 2.971840e-05 -7.728950e-03 -1.632120e-03
-9.475470e-04 2.305210e-04 2.711730e-04 -8.606970e-04 4.261120e-05 4.786990e-05 5.742350e-03 -2.766520e-02 -2.762920e-04 -1.042460e-04 1.736730e-03 -8.510900e-03
1.328750e-04 1.883280e-05 -1.990640e-05 7.971420e-06 -4.722780e-05 9.629910e-05 -3.459950e-05 -1.887880e-04 -1.537370e-04 -5.233890e-04 -2.441170e-04 -2.077660e-04
3.727210e-05 -5.230930e-05 -2.959330e-05 -5.792740e-05 9.619290e-06 -2.030180e-04 2.254850e-04 2.522120e-05 -2.052120e-04 3.107860e-04 2.196000e-04 2.573460e-04
1.327410e-04 -2.081330e-04 -5.500970e-05 8.831810e-05 9.895830e-04 -1.108660e-03 6.204800e-05 2.029200e-05 -6.660430e-03 5.055410e-03 -2.372850e-06 1.736430e-05
-1.004440e-04 -2.683760e-04 -1.854650e-04 1.198530e-04 1.418700e-03 9.380480e-04 1.511830e-04 1.971880e-04 -5.330630e-03 -5.878660e-03 -1.584990e-04 4.958040e-05
1.677630e-03 2.389230e-03 -9.424130e-06 8.021400e-04 -1.221940e-02 -2.346160e-03 4.133360e-05 -1.621270e-04 2.410540e-02 6.757880e-03 3.475940e-05 -8.945570e-05
3.592950e-04 4.907240e-04 4.101810e-04 9.953530e-04 -2.252090e-03 1.186910e-02 -6.669970e-05 -1.066070e-04 6.641760e-03 -2.451790e-02 -7.670850e-05 2.340930e-04
2.896030e-05 1.379940e-04 -1.701300e-04 -1.276900e-02 -5.653880e-04 1.504490e-03 1.094320e-04 2.019830e-03 1.976570e-03 -1.098840e-03 -1.343000e-04 -3.283450e-05
3.488900e-03 3.836270e-03 -1.005110e-03 -1.565940e-04 -2.036610e-02 9.342870e-05 5.331330e-05 1.059180e-04 -1.632990e-02 -1.423940e-03 3.619750e-05 -1.669760e-04
6.119150e-05 5.506870e-05 3.858440e-04 -4.398430e-04 -3.329540e-05 -2.101700e-02 -1.019370e-04 1.613910e-04 1.083310e-03 -1.581380e-02 1.704050e-04 -1.587340e-04
1.400550e-04 1.926800e-04 1.280400e-02 -2.162460e-04 -1.544050e-03 2.289100e-04 -1.588010e-03 7.418110e-05 -1.447770e-03 1.057000e-03 1.985250e-04 -9.579420e-05
-3.305090e-04 -1.391760e-04 -5.578150e-05 4.225310e-05 1.251220e-04 -2.349380e-04 1.931130e-04 -1.310600e-04 -1.526320e-06 -3.125000e-04 -1.602910e-04 3.957390e-04
1.311650e-05 -1.261110e-05 3.829880e-06 -1.102420e-04 -6.260210e-05 1.662390e-04 -1.493800e-04 2.928320e-05 -3.858210e-05 -3.603050e-06 -3.986960e-04 -9.126930e-05
2.318360e-02 7.779070e-03 7.672120e-05 -1.955340e-05 1.596370e-03 4.945850e-05 1.526080e-04 1.347260e-04 1.917710e-04 1.247420e-04 -1.352640e-04 -4.590030e-04
-4.890450e-05 1.772440e-05 -3.791090e-05 -4.352100e-06 3.504860e-05 2.470290e-05 -1.591210e-04 -9.972220e-04 -6.725880e-05 -3.388540e-05 7.264020e-04 6.306720e-03
1.689620e-04 3.665280e-05 1.276210e-04 -4.062920e-06 -3.053490e-05 3.751350e-05 6.635970e-04 -3.905790e-04 -9.658620e-05 1.410900e-04 -7.334400e-03 9.266680e-04
3.772730e-04 2.185930e-04 4.094780e-06 -3.088280e-04 -3.116240e-05 -1.672600e-04 3.924560e-04 -8.598130e-03 -5.031020e-05 9.522400e-05 -1.254740e-03 2.937800e-02
-1.548050e-04 -1.882060e-05 2.951150e-04 1.739270e-05 -3.033710e-05 -3.914890e-05 8.344950e-03 -2.925060e-04 1.198070e-04 -3.440900e-05 -2.935680e-02 -1.598130e-03
-9.649350e-05 -6.652110e-05 -3.717250e-04 -7.940760e-04 6.822220e-06 9.694430e-06 -9.619710e-03 -2.428770e-02 -4.208310e-06 -3.233960e-05 -3.064300e-03 -9.873070e-03
7.108250e-05 2.493280e-06 -7.494530e-04 3.085550e-04 -4.161480e-05 -1.339550e-04 -2.431300e-02 9.438720e-03 -1.208980e-04 -5.026760e-05 -1.005280e-02 3.748770e-03
1.904750e-05 2.641780e-05 -5.723350e-06 -9.967620e-06 -2.811180e-05 -3.045950e-06 -5.184540e-04 -1.916790e-04 5.386480e-05 4.716860e-05 -1.428040e-04 1.097160e-04
1.838320e-05 -5.815910e-06 -3.865780e-05 -2.786620e-05 4.796740e-06 4.571000e-05 -7.053710e-05 -1.002090e-04 2.458570e-04 1.275620e-04 -8.659890e-05 -1.642540e-04
-2.455850e-05 -5.343550e-05 1.792360e-05 2.701160e-05 2.726620e-04 -8.122920e-05 -1.138980e-04 9.542920e-05 6.820350e-04 -1.786960e-04 -1.029670e-04 1.439130e-04
-1.660410e-04 -1.290750e-04 2.893510e-05 6.251110e-05 1.110920e-04 -2.019920e-04 -2.987640e-04 -4.641720e-05 -5.197020e-04 -5.038410e-04 1.188860e-04 -2.627930e-05
-5.113320e-05 -1.872500e-04 -4.423760e-05 6.086920e-05 1.024180e-03 4.344140e-05 1.212420e-04 -6.801610e-05 -8.400350e-03 -1.254220e-03 -6.519770e-05 -1.108100e-04
-2.543220e-05 4.518540e-05 3.792740e-05 6.379430e-05 -1.428870e-04 1.113560e-03 -2.843600e-05 5.549410e-05 1.137390e-04 -7.611940e-03 -8.825900e-05 -9.083060e-05
-8.252400e-04 -1.752120e-03 -1.104790e-04 -1.452490e-04 8.772600e-03 -6.230550e-04 4.760000e-05 -2.874290e-05 -2.512740e-02 9.080950e-04 -1.116920e-04 2.329790e-05
1.560780e-05 5.269420e-05 -1.047970e-04 7.184900e-05 -6.309910e-04 -8.936070e-03 -3.492210e-05 8.613190e-06 5.260080e-04 2.515420e-02 -1.703240e-04 -1.324500e-04
-2.320510e-03 -3.688580e-03 -6.395680e-05 -4.193320e-04 1.594380e-02 6.981710e-03 -1.921230e-06 1.885760e-04 1.314650e-02 6.142960e-03 -1.012160e-04 -1.520930e-05
-1.155840e-03 -1.717710e-03 -2.117940e-04 2.267930e-05 6.720710e-03 -1.645700e-02 5.757020e-05 -1.576690e-04 6.180210e-03 -1.318600e-02 5.942360e-05 5.921830e-05
2.217130e-04 1.046190e-04 1.260630e-05 9.488050e-03 8.902870e-04 3.719720e-04 -5.053920e-05 -1.718470e-03 8.816060e-05 1.342170e-04 -6.223710e-05 -8.885530e-05


==> anc/Fig7_LinearResponse_FS_30-40.dat <==
### Linear Response for Final State in 30-40%
### (1/8)*dN/deta (1/2)*[pt^2] v_1c v_1s v_2c v_2s v_3c v_3s v_4c v_4s v_5c v_5s
-1.082356e-02 -1.224592e-02 -3.013076e-06 1.873427e-06 -5.367776e-03 5.446017e-05 -6.884439e-06 -1.431972e-05 -4.469592e-04 1.186245e-05 -5.541697e-06 3.491257e-06
3.578444e-05 9.617282e-08 1.988588e-06 2.514592e-03 3.779380e-05 3.101494e-05 -1.255556e-05 -3.261254e-04 1.220121e-05 9.538186e-06 -3.691386e-07 4.884406e-05
8.214998e-03 3.982654e-03 7.628437e-05 -1.492149e-05 9.239008e-03 -1.260411e-05 3.375192e-05 5.326687e-06 1.539747e-03 -8.758784e-06 1.533764e-05 -5.402463e-06
-4.287964e-05 -1.825817e-05 3.459136e-03 3.860393e-06 -1.445024e-04 -9.895011e-05 -7.489753e-04 4.902769e-07 -3.061668e-05 -2.988841e-05 2.643996e-05 1.428700e-06
4.997483e-05 1.153259e-05 -1.466065e-05 1.254104e-05 2.421000e-06 1.313376e-02 -4.518907e-05 1.298260e-05 -5.589090e-06 2.590502e-03 -1.031000e-05 2.402707e-06
-8.563588e-03 -1.384330e-03 6.326718e-05 -8.777127e-06 8.896515e-03 2.197207e-05 -3.844967e-06 5.467129e-05 2.123989e-03 -7.876289e-06 8.059446e-06 2.956533e-06
-1.449887e-05 3.799641e-06 1.779872e-05 1.408871e-03 5.264180e-05 -2.108643e-05 2.133819e-05 -6.678182e-03 1.051817e-05 -1.089292e-05 1.344134e-05 -1.068934e-03
5.336818e-05 3.766226e-06 1.139550e-03 3.136100e-06 4.646870e-05 2.006384e-05 -7.529744e-03 -3.214532e-05 -1.399524e-05 -4.062513e-06 -1.253525e-03 -1.025655e-06
4.678816e-03 2.811833e-05 3.232281e-05 -4.620022e-06 9.316978e-03 -2.629757e-05 3.127184e-05 -1.194828e-06 1.548001e-03 -1.081761e-05 1.267779e-05 -1.364718e-06
1.974314e-05 7.312395e-06 -1.776997e-05 1.573334e-03 -5.521600e-06 -2.557778e-04 -1.696759e-05 4.732634e-03 -1.371311e-05 -3.826241e-05 -8.525350e-06 8.864828e-04
7.712165e-06 -6.263459e-06 -2.308031e-05 2.542748e-05 -5.384520e-05 1.363176e-02 -3.151201e-05 5.368057e-05 -1.566063e-05 1.563899e-03 -9.297237e-06 1.214298e-05
-4.130635e-03 1.036355e-03 -3.904881e-05 -3.704845e-06 1.643038e-03 -3.568064e-05 -9.145239e-05 1.542537e-05 -2.095398e-03 -1.620760e-05 -1.567343e-05 3.735284e-06
1.696676e-05 2.901485e-07 -6.084832e-05 -1.679333e-06 -3.345820e-05 -9.119542e-03 -1.372118e-04 -3.098857e-05 -3.287090e-06 -4.189497e-03 -2.125931e-05 -7.495652e-06
-8.267441e-05 4.753871e-05 1.815869e-03 9.058878e-06 1.092886e-04 -3.773650e-04 5.387762e-03 -1.021325e-04 7.047860e-06 -1.803774e-04 9.105131e-04 -1.306025e-05
-5.293938e-03 2.797091e-03 4.362056e-05 5.379001e-06 1.297392e-02 3.054184e-05 3.973137e-05 -6.137145e-05 3.742802e-03 7.485034e-06 1.829962e-05 -9.923637e-06
2.714682e-05 4.486707e-06 5.143168e-05 1.008941e-03 -7.663980e-05 -9.891618e-06 -1.572874e-04 -7.310541e-03 -1.858958e-05 8.615947e-06 -8.100332e-06 -6.738830e-04
-2.652985e-05 1.101912e-06 1.289206e-03 -2.693419e-05 -2.637550e-05 -1.207502e-05 -6.026460e-03 1.607062e-04 -8.650150e-06 -1.609329e-05 -4.578408e-04 1.974057e-05
-3.315614e-03 1.296154e-03 -2.379769e-05 -2.456679e-05 -6.855490e-03 -1.707402e-04 -4.348268e-05 1.003439e-04 -5.181681e-04 1.574800e-06 -1.050524e-05 2.396179e-05
1.113637e-04 -3.630035e-05 -1.743704e-05 -7.168257e-04 1.591279e-04 4.390697e-05 1.412710e-04 4.709473e-03 2.339208e-05 -8.852226e-06 1.890840e-05 1.028615e-03
-3.084866e-06 -3.062045e-06 8.596262e-04 -3.491234e-06 5.149000e-06 -1.623018e-05 -5.881517e-03 2.189285e-04 -1.073983e-05 -1.618027e-05 -1.164678e-03 3.627442e-05
-1.727525e-05 -5.936634e-06 -1.824536e-05 1.012975e-05 -1.216253e-04 9.553186e-03 3.408026e-05 3.781628e-05 1.047514e-05 -5.460116e-04 4.696380e-06 4.626833e-06
2.807228e-05 -2.440019e-05 -2.495038e-05 9.389951e-04 -3.671770e-05 -8.105364e-05 5.630999e-05 6.235648e-03 4.877437e-05 -1.936533e-05 5.413130e-06 8.655963e-04
-2.731649e-03 1.912810e-03 -2.818888e-05 1.529771e-05 7.194848e-04 1.222784e-04 2.325172e-05 1.463446e-04 -2.458922e-03 1.430517e-05 -3.443214e-06 2.477324e-05
2.437044e-05 -3.601672e-05 -3.437407e-05 5.240699e-06 -4.232150e-05 7.520725e-03 -8.564048e-05 2.508641e-05 7.701830e-06 2.257335e-03 -1.602901e-05 1.900300e-06
-2.992320e-05 4.214407e-05 4.261147e-04 -5.880949e-06 1.060505e-04 3.724420e-05 7.431801e-03 -1.267801e-05 -8.254300e-06 8.672132e-06 6.231294e-04 -7.924583e-06
-2.237762e-03 2.278791e-03 2.018433e-06 -3.663584e-06 4.736967e-03 1.192237e-05 -1.774309e-04 -4.182520e-05 -8.435013e-04 5.404488e-06 -1.104869e-05 -6.648562e-06
5.861245e-06 5.017287e-06 2.267990e-05 5.845362e-04 7.493080e-05 1.324998e-04 -1.008490e-05 -4.441727e-03 2.276994e-05 8.887361e-05 3.408714e-06 9.711237e-07
-6.694159e-05 7.131867e-05 -2.734376e-06 1.637835e-05 1.478794e-04 -5.203588e-03 -1.894907e-05 -1.493624e-04 5.349516e-05 -3.397880e-03 1.713233e-06 -5.899628e-07
-2.930623e-05 3.211683e-05 -6.084676e-04 2.317771e-06 8.927480e-05 -3.205648e-05 -5.607096e-04 -2.627442e-05 4.082619e-05 -2.281317e-05 -4.341156e-04 -6.135519e-06
-2.499050e-03 3.148730e-03 3.961891e-05 -4.822422e-06 9.538576e-03 1.058183e-04 3.525297e-05 4.057970e-05 3.129454e-03 4.355527e-05 1.774094e-05 -2.798434e-06
2.348508e-03 -1.792792e-03 5.081822e-06 -2.952631e-06 4.713848e-03 -4.678757e-05 -1.414658e-05 -1.786031e-05 -3.311947e-04 -1.777933e-05 -8.777078e-07 -2.038965e-06
8.329138e-06 2.555100e-06 2.049181e-05 4.941088e-04 5.266070e-05 1.225131e-04 6.265914e-05 -3.995710e-03 2.808336e-05 -1.091087e-05 1.067406e-05 -3.214468e-04
-1.172249e-05 9.337729e-06 -5.527813e-04 -6.320674e-06 2.225430e-05 3.451876e-04 3.247806e-03 1.006587e-04 2.147603e-05 -8.058769e-05 9.889604e-05 7.323229e-06
1.264795e-05 -6.935854e-06 4.382977e-05 -1.010852e-05 -5.342250e-05 6.053937e-03 -1.894824e-04 6.909438e-05 -1.379015e-05 -1.332563e-03 -1.129179e-06 6.263130e-06
-5.244272e-06 1.472259e-05 2.877020e-05 -4.954103e-04 4.758330e-05 2.782310e-05 6.826485e-05 -3.382983e-03 2.766838e-05 -1.053059e-05 1.276753e-05 -7.387017e-05
-1.589940e-03 1.775697e-03 -2.327257e-05 5.908045e-06 -3.749830e-04 -1.820066e-05 7.244104e-05 -1.743790e-05 -1.781647e-03 4.575838e-07 -3.365559e-06 2.074221e-06
2.159406e-06 -6.811970e-06 3.871979e-04 6.100273e-07 1.757600e-05 -8.631059e-05 -2.740145e-03 -7.862633e-05 -1.657800e-05 -8.903831e-06 -5.679292e-04 -1.139180e-05
-3.393352e-06 -2.878664e-06 -3.009086e-05 9.797879e-05 -1.596320e-05 3.803689e-04 4.529875e-05 -5.854078e-03 -1.654131e-05 2.877461e-05 8.085697e-07 -7.342807e-04
1.079703e-05 6.038512e-06 2.595561e-05 4.860601e-06 6.890450e-05 -5.452379e-03 3.809989e-05 -3.913124e-04 2.407094e-05 -5.023549e-04 1.832555e-05 -5.199946e-05
7.341981e-05 -1.169535e-04 7.063849e-05 4.248558e-06 -1.239484e-04 7.297242e-06 -6.152169e-03 -8.484430e-05 8.376316e-05 -1.101052e-06 -2.709361e-04 -9.484523e-07
1.315078e-03 -1.881645e-03 -5.386722e-06 2.146045e-06 -1.894392e-03 -5.714923e-05 4.260511e-04 -1.890522e-05 1.554857e-03 -1.418294e-05 1.791028e-05 -4.195229e-06
-1.048854e-05 1.086997e-05 -1.812751e-05 -1.858912e-04 -1.500000e-05 7.838101e-05 -3.465938e-05 1.850325e-03 4.910740e-06 2.949182e-05 -4.915922e-06 -9.401831e-05
-2.776379e-06 1.805522e-05 3.325338e-05 -5.502854e-06 4.549850e-05 -4.559985e-03 3.091080e-05 4.325462e-05 1.597336e-05 -1.804929e-03 1.402146e-05 -3.716759e-06
-1.542433e-05 3.260014e-05 -5.682344e-05 1.733025e-06 5.448460e-05 -1.978396e-05 3.571033e-03 8.558187e-06 1.164377e-05 -5.344283e-07 1.828200e-04 9.820256e-08
-1.304590e-03 2.079679e-03 2.581810e-05 -1.620413e-06 3.558002e-03 -1.251386e-06 -6.057538e-05 -2.712558e-05 -1.909225e-04 -3.017419e-05 1.080056e-06 -1.655499e-06
-1.357958e-03 1.383808e-03 4.483850e-07 1.139827e-06 -4.245091e-03 4.160401e-05 -3.058662e-05 -3.909923e-05 4.651682e-04 8.937087e-06 -5.408462e-06 -1.496386e-06
-1.634979e-05 5.268315e-06 -3.343613e-05 -1.427856e-04 -5.986150e-05 1.370640e-04 -6.575295e-05 2.561355e-03 -9.858120e-06 4.444151e-05 -1.562786e-05 -8.576490e-05
4.010326e-06 2.531872e-05 5.403370e-05 -1.945309e-06 1.652518e-04 4.119693e-03 2.772240e-05 -5.345457e-05 4.541599e-05 2.018145e-03 1.982831e-05 -6.137753e-07
3.578444e-05 -5.625377e-05 -1.392457e-06 -3.964056e-07 -6.802400e-05 3.075401e-03 1.906632e-05 -3.348614e-05 -1.230401e-05 -1.575421e-03 3.567238e-06 4.585719e-07
-2.344498e-05 3.120075e-05 -1.415950e-04 -1.998907e-07 3.670740e-05 -1.263664e-04 3.709307e-04 -2.445976e-06 5.750780e-06 3.374740e-05 2.026645e-04 6.028167e-07
-1.361351e-03 2.363960e-03 2.895024e-05 -3.258147e-06 6.237609e-03 4.607205e-06 3.347116e-05 -9.130629e-06 2.224309e-03 -2.703762e-05 2.587062e-06 -3.428868e-06
9.933268e-04 -1.483555e-03 1.905875e-05 7.023401e-07 6.879612e-04 -5.456211e-05 1.508601e-05 9.584673e-05 8.591725e-04 -2.011566e-05 4.501541e-06 -1.423331e-06
-5.398515e-05 7.964088e-05 -2.179084e-05 1.036299e-04 1.405920e-05 2.169547e-05 7.146948e-06 2.011454e-03 -3.386248e-05 6.847905e-06 -5.694736e-06 5.491563e-05
1.449887e-05 -2.816723e-05 -1.715391e-05 -8.584043e-07 -1.419270e-05 3.804755e-03 -1.898021e-05 -8.110005e-05 1.062901e-05 -2.854982e-04 -2.958742e-06 1.033865e-06
6.478218e-06 3.297587e-06 3.112449e-05 3.370249e-05 3.105710e-05 -3.280868e-05 3.114905e-05 -4.357990e-03 1.893150e-05 1.002603e-05 1.173101e-05 -2.759395e-05
-8.637625e-06 2.366911e-05 -2.062864e-04 2.258567e-06 2.838790e-05 1.700318e-05 -1.118210e-03 4.137961e-05 -1.348510e-05 -2.534422e-06 9.787265e-05 3.834736e-06
7.493139e-04 -1.334528e-03 -4.665520e-06 5.266428e-07 -4.341000e-04 -4.663122e-05 9.691548e-04 -7.480771e-06 1.122020e-03 1.048544e-05 2.178835e-05 -4.480102e-06
2.264292e-04 -4.124755e-04 1.545902e-05 2.395250e-06 -1.220244e-04 2.828604e-05 -3.203194e-03 4.147051e-05 3.647186e-04 1.233647e-05 -6.601579e-05 6.103465e-06
1.079703e-05 -3.580400e-06 4.045558e-05 4.509732e-05 -7.029300e-06 -2.141771e-05 1.170878e-04 1.927967e-03 3.598097e-05 -1.336274e-05 1.458399e-05 1.949737e-04
2.529590e-05 -4.885498e-05 1.641591e-04 -5.965757e-06 -3.844180e-05 9.833079e-05 2.208488e-03 1.560610e-04 1.360501e-05 1.645155e-05 1.909890e-04 1.557742e-06
2.159406e-06 2.593162e-05 5.677133e-05 -8.602054e-05 3.122490e-05 2.121588e-05 -1.138995e-04 2.760129e-03 1.972199e-05 -1.062207e-06 9.280918e-06 4.812627e-05
1.850920e-06 -2.894231e-05 -5.085980e-05 8.350126e-08 -5.424710e-05 3.567167e-03 -6.020421e-05 1.427931e-05 -2.414668e-05 5.697429e-04 -1.926519e-05 4.722561e-06
-1.326492e-05 3.586268e-05 -1.104017e-04 -3.655127e-06 8.627900e-05 -2.794462e-05 3.619962e-03 1.908335e-05 -2.599572e-05 5.869538e-06 -1.205144e-04 -2.839412e-06
-7.659722e-04 1.477083e-03 2.330438e-05 -5.453978e-06 1.373808e-03 -7.139722e-06 -1.231386e-04 -3.356757e-06 -7.720489e-04 -1.526662e-05 1.128681e-05 8.903949e-07


==> anc/Fig7_LinearResponse_IS_30-40.dat <==
### Linear Response for Initial State in 30-40%
### dE/deta_s {r^2} e_1c e_1s e_2c e_2s e_3c e_3s e_4c e_4s e_5c e_5s
-1.166930e-01 9.016910e-02 -1.424820e-04 -9.991190e-05 -1.616940e-02 3.390180e-04 1.373630e-04 -1.448790e-04 1.981350e-02 -1.333560e-04 7.128470e-05 2.524090e-04
3.169120e-04 2.855030e-04 -4.164120e-05 -7.138670e-02 2.206950e-04 1.988780e-04 -7.089530e-05 2.544610e-02 2.293810e-04 1.648230e-04 5.739020e-04 -5.395730e-03
7.739760e-02 2.005610e-02 -5.587310e-04 2.935830e-04 4.938300e-02 -6.021310e-05 4.717970e-04 3.939230e-06 -1.358800e-02 -1.739170e-04 1.034150e-05 -1.889630e-04
-3.905860e-04 -4.255830e-04 -4.813210e-02 2.689390e-05 -8.221630e-04 -6.150290e-04 1.909120e-02 4.092540e-05 1.224270e-04 -2.287720e-04 -5.475400e-05 2.900020e-05
4.871010e-04 1.818150e-04 -1.834020e-04 -2.013730e-04 1.277280e-04 8.201320e-02 -2.096360e-04 2.061520e-04 8.340360e-05 -1.168410e-02 1.386870e-05 -7.387660e-05
-7.662130e-02 -5.356250e-03 -2.367710e-04 -3.353480e-05 5.520740e-02 1.602650e-04 -1.475380e-04 6.142630e-04 4.836610e-03 -3.204880e-04 -3.433930e-04 -3.336440e-04
-1.721130e-04 5.282560e-07 2.300370e-04 -2.395950e-02 1.899180e-04 -1.281070e-04 -8.833710e-05 -5.721700e-02 -3.444860e-04 -1.094550e-04 3.874400e-04 1.357030e-02
5.441730e-04 3.901270e-04 -5.548810e-03 7.446760e-05 4.767460e-04 8.376800e-05 -7.106250e-02 -3.875820e-04 -3.524130e-04 -4.342290e-04 1.563790e-02 2.262430e-04
3.929000e-02 5.110710e-02 1.144490e-04 1.445420e-04 5.468860e-02 -1.462050e-04 1.102190e-04 -2.187380e-05 -2.048390e-02 -2.179770e-04 -8.882200e-06 1.927640e-04
2.136130e-04 1.537820e-05 -2.528360e-05 -5.668710e-02 4.679170e-05 -1.600550e-03 -3.719780e-05 6.853200e-02 -1.633650e-04 8.057510e-04 -4.630510e-06 -1.356300e-02
9.552470e-05 5.838140e-06 4.450660e-05 -7.611070e-04 -2.329550e-04 8.448110e-02 -2.182760e-04 8.463980e-04 1.509570e-04 -5.620810e-02 9.824290e-05 -1.663230e-04
-3.361320e-02 -3.123380e-02 4.145860e-04 8.844630e-05 9.011860e-03 -2.301650e-04 -1.009680e-03 9.398050e-05 -6.673280e-02 -2.716510e-04 5.579550e-04 6.119480e-06
1.018190e-04 -1.323100e-05 1.931700e-03 -1.071730e-05 -3.021510e-04 -5.701590e-02 -2.501050e-03 -2.718390e-04 -1.073120e-04 -4.513250e-02 4.086340e-04 7.873630e-05
-6.988100e-04 -7.528330e-04 -4.143920e-02 -2.723400e-04 4.531840e-04 -2.336500e-03 7.294650e-02 -8.484860e-04 -9.261580e-04 -1.994780e-03 -2.230050e-02 6.918220e-04
-4.175350e-02 -2.879750e-02 2.422060e-04 -1.417730e-04 7.497290e-02 2.177990e-04 -7.230320e-05 -4.774870e-04 8.475230e-03 2.780050e-05 1.826900e-05 3.686840e-04
1.894130e-04 -1.218020e-04 -9.151180e-05 -1.717820e-02 -5.867120e-04 -4.308860e-05 -1.609250e-03 -6.436910e-02 -2.668980e-04 4.524690e-04 1.244160e-03 6.279060e-02
-1.811890e-04 -2.066230e-04 -1.685230e-02 5.990400e-04 -3.529420e-07 -1.101480e-04 -4.943180e-02 1.322550e-03 1.024830e-04 -4.999330e-04 5.979000e-02 -8.008030e-04
-2.546010e-02 -5.134640e-02 5.589520e-05 6.944810e-04 -4.168220e-02 -1.065480e-03 -3.660800e-04 7.194790e-04 3.573430e-02 1.375740e-03 5.548260e-04 7.715480e-04
8.683080e-04 1.447370e-03 2.405990e-04 1.461680e-02 9.678090e-04 2.710150e-04 1.281240e-03 4.014780e-02 -7.002170e-04 -6.281180e-04 4.166360e-04 4.040780e-02
1.951580e-05 2.314420e-05 -8.975810e-03 -2.255230e-04 1.942050e-04 -1.260260e-04 -5.194380e-02 2.211430e-03 -8.840770e-05 -4.165660e-04 -3.376210e-02 1.982240e-04
-1.308350e-04 -3.143640e-04 1.481670e-05 -4.113770e-04 -6.877780e-04 5.865290e-02 3.470700e-04 5.222880e-04 1.254290e-03 -8.980340e-02 1.247020e-04 -5.083900e-04
2.349890e-04 3.396470e-04 -1.789890e-06 -4.469860e-02 -1.203010e-04 -5.166130e-04 6.615450e-04 7.595490e-02 1.793350e-03 4.972140e-05 1.408800e-04 -2.635950e-02
-2.041050e-02 -3.449580e-02 1.103760e-04 -6.829450e-04 2.774400e-03 7.379400e-04 2.934820e-04 1.646650e-03 -7.183730e-02 -7.527880e-04 -2.570350e-04 -2.818560e-04
2.178240e-04 4.601330e-04 1.174350e-04 -8.469470e-05 -6.280700e-05 4.609370e-02 -6.469840e-04 2.830700e-04 9.086620e-04 1.960290e-03 9.159830e-04 -7.086690e-04
-2.571460e-04 -3.788480e-04 -2.297080e-02 2.393730e-04 4.164360e-04 2.548790e-04 8.144720e-02 -1.166750e-04 -1.097390e-03 1.705090e-05 -7.406980e-02 -5.201130e-05
-1.629080e-02 -2.574520e-02 3.927200e-04 -2.542090e-05 2.615760e-02 7.193960e-05 -1.949120e-03 -3.961210e-04 -5.810090e-02 -7.114420e-07 1.935470e-03 -3.118410e-04
2.259070e-05 1.294720e-04 7.782110e-05 -1.667580e-02 3.242590e-04 8.432000e-04 -2.655350e-04 -3.738500e-02 -9.666110e-05 1.473400e-03 -3.911050e-04 8.986630e-02
-4.817750e-04 -8.002430e-04 -6.604570e-05 -2.756990e-04 8.762430e-04 -3.240190e-02 -8.580350e-05 -1.344430e-03 2.649490e-04 -5.108930e-02 3.367270e-04 2.478530e-03
-2.124950e-04 -3.080640e-04 2.241010e-02 -1.008710e-05 5.219360e-04 -2.054980e-04 -1.500510e-02 -2.468160e-04 4.140100e-04 -3.835870e-04 -5.341400e-02 6.573870e-05
-1.796500e-02 -2.564310e-02 -3.323430e-04 1.650400e-05 5.483410e-02 6.773480e-04 2.352450e-04 4.193270e-04 1.368720e-02 4.461120e-04 4.299160e-04 -4.297750e-04
1.688890e-02 4.395880e-02 1.608160e-04 1.045430e-04 2.907980e-02 -2.902280e-04 -2.157640e-04 -2.058260e-04 -4.468980e-02 -7.191440e-05 2.704240e-04 -1.010970e-04
3.089870e-05 1.246770e-04 2.537220e-04 -1.682280e-02 1.990810e-04 7.604290e-04 3.251390e-04 -3.360090e-02 1.545310e-04 -1.269300e-03 -4.839480e-04 8.260840e-03
-9.913460e-05 -1.126380e-04 1.737650e-02 -1.395350e-04 4.065600e-05 2.112980e-03 2.427240e-02 9.933340e-04 3.568690e-04 -5.137720e-03 -2.647980e-02 -3.154920e-04
8.288790e-05 1.741160e-05 -9.865300e-04 5.023840e-05 -3.378680e-04 3.680330e-02 -1.497780e-03 6.236810e-04 -8.342250e-05 -8.922070e-02 1.984910e-03 -3.451790e-04
-7.776250e-05 -1.140490e-04 2.355720e-04 3.150110e-02 1.307670e-04 1.793580e-04 3.818610e-04 -4.233950e-02 2.697620e-04 -5.823930e-04 -1.864370e-04 6.359540e-02
-1.122790e-02 -2.793440e-02 -5.125270e-05 3.424420e-05 -3.138720e-03 -1.110250e-04 8.599010e-04 -1.911740e-04 -5.109640e-02 1.098320e-04 -1.076050e-03 7.015310e-05
2.888850e-05 1.299190e-04 -1.277530e-02 1.931200e-04 1.401880e-04 -5.263060e-04 -2.242600e-02 -8.360540e-04 -6.156610e-04 4.223440e-04 -5.787900e-02 -6.276470e-04
1.243800e-05 -2.351790e-05 1.085040e-04 6.543820e-03 9.056040e-06 2.288520e-03 5.604580e-04 -6.026670e-02 -1.965460e-04 -2.145380e-03 1.785280e-04 -1.692650e-02
3.438360e-05 1.069730e-04 2.397480e-04 6.341810e-04 2.832810e-04 -3.286370e-02 1.315710e-04 -4.044660e-03 -1.883480e-04 2.954000e-02 1.345780e-03 -1.442840e-03
5.425390e-04 1.336910e-03 7.767970e-03 -1.978470e-04 -5.233380e-04 2.364180e-05 -6.384850e-02 -8.085360e-04 3.813780e-03 -2.227200e-04 8.592190e-02 1.461380e-03
9.233740e-03 2.240320e-02 -6.800550e-04 -1.009000e-04 -1.000140e-02 -3.499630e-04 4.493220e-03 -1.423700e-04 6.284590e-02 9.261970e-05 -5.978110e-03 -5.613560e-04
-5.843750e-05 -1.763660e-04 1.258410e-04 1.497250e-02 -3.809230e-05 4.753520e-04 -3.244490e-04 1.423090e-02 4.339590e-04 3.095860e-04 1.069020e-03 -8.329690e-02
-5.207450e-05 -1.042660e-04 -8.397240e-05 2.052420e-04 1.097930e-04 -2.794200e-02 1.037410e-04 4.148250e-04 -4.625270e-05 -1.862020e-02 -4.464040e-05 -1.108360e-03
-1.198950e-04 -3.177730e-04 -1.368770e-02 3.932060e-05 2.269930e-04 -1.110370e-04 4.111320e-02 1.155880e-04 -2.330700e-04 2.007180e-04 5.710280e-03 5.527130e-05
-9.260910e-03 -2.148100e-02 2.583040e-04 -1.108570e-04 1.999420e-02 -1.188280e-05 -7.814210e-04 -2.578360e-04 -3.447980e-02 -1.012200e-03 -5.898950e-05 1.880120e-04
-9.417610e-03 -3.101010e-02 1.120160e-04 -2.319280e-04 -2.552520e-02 2.519610e-04 -3.031040e-04 -3.463950e-04 4.741960e-02 -1.121220e-04 -3.953300e-04 7.777470e-04
-7.969160e-05 -2.557380e-04 2.020580e-04 1.546160e-02 -2.004990e-04 8.268630e-04 -5.121920e-04 2.236040e-02 4.694280e-04 1.737040e-04 3.007790e-04 -3.939720e-02
-2.928900e-05 8.788000e-05 -1.543080e-04 -1.692240e-04 7.623040e-04 2.590440e-02 9.212470e-06 -4.470340e-04 -1.325610e-04 2.948000e-02 9.453420e-05 5.957150e-04
2.439990e-04 6.379350e-04 -5.144270e-04 -5.704720e-05 -3.959350e-04 1.834170e-02 4.016870e-04 -3.427950e-04 1.269170e-04 -8.021260e-02 1.607740e-03 6.961010e-04
-1.565700e-04 -3.600100e-04 -1.673160e-02 2.674790e-04 2.389680e-04 -7.713170e-04 9.708680e-03 -4.172100e-05 -3.899160e-05 2.141230e-03 4.530390e-02 1.836890e-04
-9.882550e-03 -2.036200e-02 1.291240e-04 2.509990e-04 3.691320e-02 2.646070e-05 2.050200e-04 -9.787850e-05 2.224370e-02 -8.833280e-04 -4.178850e-04 1.175990e-03
6.936610e-03 2.183740e-02 4.473280e-06 -1.173070e-03 4.363880e-03 -3.300960e-04 7.981330e-05 1.272100e-03 2.831900e-02 -7.244060e-05 1.540800e-04 -2.554550e-03
-3.613230e-04 -1.066140e-03 -9.994000e-05 -2.348480e-02 1.476210e-04 1.265820e-04 2.519280e-04 2.597730e-02 -1.229590e-03 3.694280e-07 -1.075050e-04 -6.117520e-02
1.170050e-04 3.660300e-04 -1.520730e-04 1.801970e-05 -2.126370e-05 2.277370e-02 -8.941310e-05 -8.910030e-04 7.031520e-04 -4.191210e-02 1.127510e-04 2.802560e-04
1.955520e-05 6.569230e-05 -5.332940e-05 3.135680e-03 5.215410e-05 -1.749710e-04 1.356740e-04 -4.687110e-02 1.082770e-04 6.798110e-04 1.399260e-04 3.006270e-02
-7.544720e-05 -2.412070e-04 -1.443580e-02 1.404690e-04 1.815090e-04 9.758780e-05 -7.319270e-03 4.055160e-04 -7.043850e-04 -2.807970e-04 -1.728530e-02 -6.426890e-04
5.343960e-03 1.692740e-02 -1.101540e-03 -1.764870e-04 -2.099180e-03 -2.712180e-04 1.048170e-02 -2.483250e-05 4.821080e-02 7.741280e-04 -2.975960e-02 9.312660e-04
1.639060e-03 5.235500e-03 2.574240e-03 1.155940e-04 -4.832210e-04 1.704160e-04 -3.449600e-02 3.939310e-04 1.570980e-02 2.015700e-04 9.061950e-02 -5.572460e-04
4.797460e-05 9.424360e-05 1.406400e-04 1.080430e-02 -1.950410e-04 -1.118040e-04 9.638790e-04 1.866370e-02 9.732800e-04 -1.701330e-04 -1.660380e-03 -3.715360e-02
1.995030e-04 5.945580e-04 8.535240e-03 -4.209560e-04 -2.162960e-04 5.992070e-04 2.203970e-02 1.806720e-03 9.270050e-04 -2.518980e-05 2.593170e-02 2.877060e-03
-4.002380e-05 -1.873930e-04 -4.046490e-04 -3.548760e-03 -6.786910e-05 1.629290e-04 -1.525560e-03 3.183800e-02 -1.404230e-04 -1.487410e-04 -1.116030e-03 5.636000e-02
6.664020e-05 2.274010e-04 -1.498210e-04 8.939390e-05 -1.273700e-04 2.174180e-02 -3.521740e-04 9.432910e-05 6.570270e-05 -5.946440e-03 -1.508350e-03 -1.007680e-03
-1.132140e-04 -2.849000e-04 -4.404440e-03 -1.263790e-04 4.055980e-04 -1.615440e-04 4.152760e-02 2.516170e-04 -2.003060e-03 6.866020e-04 -2.196870e-02 4.931400e-04
-5.636590e-03 -1.733800e-02 3.266160e-04 -1.329810e-04 7.574050e-03 -3.831270e-05 -1.535030e-03 -8.003230e-06 -4.239770e-02 -4.549820e-04 8.593260e-04 5.053000e-04


==> anc/Fig8_QuadraticResponse_IS_0-2.5.dat <==
### Quadratic Response for Initial State in 0-2.5%
### dE/deta_s (1/4)*{r^2} e_1c e_1s e_2c e_2s e_3c e_3s e_4c e_4s e_5c e_5s
-9.063310e-16 2.501375e-04 -2.233300e-06 1.190700e-05 4.180380e-05 -1.389640e-05 -1.029910e-05 4.093710e-06 8.780070e-06 -2.287030e-06 -4.727990e-06 1.544150e-06
-4.531650e-16 4.580825e-09 8.003590e-07 -1.019390e-05 -1.285060e-07 -3.597150e-08 4.360380e-08 2.542240e-07 -2.621310e-07 -5.815200e-08 9.296050e-09 2.082230e-08
-9.063310e-16 9.930400e-09 1.006820e-05 8.559040e-07 -3.844530e-08 -4.098890e-08 -3.030360e-07 3.522250e-08 3.370140e-07 2.140690e-08 -7.175920e-08 -4.786750e-08
-4.531650e-16 -5.983350e-07 4.547150e-07 -1.156690e-06 1.286750e-04 3.607320e-05 1.031620e-06 -1.175750e-06 -3.162600e-06 -7.143000e-07 1.460960e-07 -1.379800e-07
-9.063310e-16 -3.586475e-08 -1.406520e-07 -5.280640e-07 1.003370e-05 -3.410020e-05 7.062350e-07 -6.105000e-07 -2.016590e-07 1.117620e-06 2.465590e-07 -1.613020e-07
4.531650e-16 4.965500e-07 -1.739950e-06 -1.796710e-06 -2.579510e-07 -2.015570e-07 -4.512190e-05 -5.372910e-05 -6.438390e-07 -1.059480e-06 1.170770e-06 1.220640e-06
2.718990e-15 8.324275e-07 -1.879560e-06 2.646360e-06 -2.745640e-07 1.108030e-07 -6.802090e-05 5.698540e-05 -5.451590e-07 9.121090e-07 1.427900e-06 -1.859920e-06
0.000000e+00 1.982067e-04 -7.154810e-06 -9.375990e-06 -3.624980e-05 1.096490e-05 1.139660e-04 -5.676770e-06 8.656410e-06 -2.514080e-06 -1.168650e-05 8.702290e-06
-4.531650e-16 9.648475e-11 2.087490e-07 9.412320e-06 8.187770e-08 -2.597310e-08 2.268990e-08 -8.183510e-07 -8.672170e-07 -2.883670e-08 -6.268990e-10 1.525500e-08
-9.063310e-16 2.813125e-09 7.032090e-06 -1.695500e-07 -1.827290e-09 3.051980e-08 -4.266780e-07 -1.224660e-07 1.052080e-06 -1.040170e-07 5.072790e-08 1.004670e-07
-4.531650e-16 -1.972755e-07 1.215150e-07 -2.024720e-08 2.622770e-05 4.138950e-06 -2.539000e-07 3.442480e-07 -6.746810e-05 -1.150310e-05 -1.178820e-06 -2.891160e-07
-9.063310e-16 8.827750e-11 1.400640e-07 -4.578220e-08 1.353520e-07 -2.282060e-06 -3.823670e-07 -1.171570e-07 -6.105970e-07 3.398980e-06 1.145440e-06 5.908900e-07
9.063310e-16 -1.890063e-06 1.374890e-06 -3.642270e-07 2.378340e-04 -2.270300e-06 -5.681530e-07 -1.446530e-06 6.402830e-05 9.774090e-06 -2.643950e-07 -8.605650e-07
4.531650e-16 8.342050e-11 3.487050e-07 -1.344280e-07 -8.298330e-10 5.256130e-07 -1.044590e-06 -4.057920e-07 -3.253320e-09 -2.397320e-08 -2.672890e-07 -8.512280e-08
1.812660e-15 3.291425e-09 -6.878820e-08 7.814290e-08 -7.354950e-12 -4.867440e-09 -6.828040e-07 2.142900e-06 1.417900e-07 -1.161720e-07 2.539780e-06 -9.249720e-06
-1.812660e-15 4.346550e-08 6.058230e-08 1.488460e-08 1.231690e-08 -2.000690e-08 2.901300e-06 1.038950e-06 -5.856000e-08 -1.866500e-07 -2.013130e-05 -5.659450e-06
-1.359500e-15 2.099777e-09 1.741670e-07 -1.956860e-08 -8.843130e-09 -2.308360e-08 5.743250e-06 -5.905210e-07 -3.109670e-06 6.425930e-07 8.106990e-07 -1.306160e-07
4.531650e-16 4.434350e-07 -8.376370e-08 -1.080930e-06 -4.933560e-08 -5.745290e-09 -3.913030e-06 -3.883090e-05 -2.827530e-07 8.879470e-08 -1.677280e-06 -9.982290e-06
-9.063310e-16 1.588013e-04 -2.743170e-07 -4.884880e-07 -1.895730e-05 -1.173200e-06 2.372280e-07 4.172070e-05 1.383800e-06 6.465090e-06 1.785470e-05 2.704290e-05
9.063310e-16 5.853225e-09 -1.874890e-07 -6.317690e-07 1.921430e-07 -6.746210e-09 -1.054780e-08 2.070420e-07 -3.323660e-06 9.200520e-08 -2.046460e-07 -5.500020e-07
-4.531650e-16 4.251225e-12 5.623740e-09 6.926010e-10 2.906200e-09 -2.220380e-08 -2.271550e-09 1.376320e-08 2.318820e-09 1.255060e-07 -1.454960e-08 -1.015200e-07
4.531650e-16 5.714850e-09 -2.973450e-08 4.485880e-06 -2.246960e-08 -5.069810e-08 -3.730940e-07 -8.336720e-07 -2.194900e-06 -8.545850e-08 9.052530e-08 1.970580e-07
-9.063310e-16 -3.523000e-08 2.063340e-05 3.271020e-07 2.473270e-06 2.017630e-06 -4.425530e-06 -2.008920e-06 -4.932260e-06 -8.167510e-06 6.055250e-06 8.195750e-06
4.531650e-16 -8.818750e-07 -2.641370e-05 4.476860e-07 6.194560e-05 4.078860e-05 5.070530e-06 2.176850e-06 -1.336130e-04 -1.144150e-04 -4.870360e-06 -7.088440e-06
-4.531650e-16 -4.371000e-07 2.809100e-06 -2.378420e-07 3.086260e-05 -3.468280e-05 4.711710e-07 7.932150e-07 -8.157830e-05 9.946230e-05 -1.002170e-06 -1.389110e-06
9.063310e-16 -4.129800e-06 4.908860e-06 -3.436580e-06 2.906080e-04 -1.841860e-05 5.632820e-07 4.466690e-07 2.068870e-04 7.866020e-06 2.326780e-06 1.167270e-06
9.063310e-16 -7.683500e-09 3.917420e-07 -4.650800e-08 4.725870e-07 1.316210e-05 -5.415600e-07 -3.894010e-07 2.944220e-07 7.158530e-06 -4.067020e-07 -1.780140e-07
-1.812660e-15 1.611375e-08 2.194570e-09 -1.251410e-09 -8.643480e-10 -1.249920e-08 6.521150e-09 8.787400e-09 -4.627400e-08 -6.714850e-08 1.598580e-06 1.962930e-06
-2.265830e-15 1.074020e-10 -8.839960e-09 1.048610e-09 2.003080e-08 1.482740e-08 1.409310e-07 -7.885320e-08 6.146080e-08 -6.245310e-08 -8.084000e-07 8.387200e-07
-4.531650e-16 1.452085e-07 9.216050e-09 1.705330e-07 1.309530e-07 -5.760840e-08 -2.822880e-07 4.263930e-06 5.997810e-07 4.014760e-07 -1.211120e-06 2.794930e-05
2.718990e-15 1.808460e-08 -6.811630e-08 3.593930e-10 -3.228870e-08 3.294940e-08 -1.954470e-06 -9.459930e-08 -3.302680e-07 1.438990e-07 -1.110630e-05 -4.846180e-07
2.718990e-15 7.397600e-05 -4.147200e-07 6.327740e-07 6.175310e-05 -9.702480e-07 -3.289410e-05 5.720330e-06 8.609550e-08 -2.459870e-07 1.932660e-05 -2.450170e-05
-9.063310e-16 3.602575e-07 7.755310e-07 2.599120e-07 3.098760e-07 -4.395020e-07 2.691140e-05 5.746720e-06 -6.344170e-06 -1.995060e-06 -9.927510e-06 -2.089740e-06
-9.063310e-16 1.092145e-07 2.433230e-07 -7.615990e-07 6.004700e-08 6.731090e-08 4.918050e-06 -2.373490e-05 3.961660e-06 3.018110e-06 -8.769330e-07 4.472650e-06
1.359500e-15 -1.251202e-09 5.287920e-09 -1.560870e-09 1.435200e-08 -2.918340e-08 7.784180e-09 5.387700e-08 3.646860e-08 1.145220e-07 4.220240e-08 1.660700e-08
1.359500e-15 9.748400e-10 -7.841840e-10 -9.352650e-09 3.388120e-10 -6.216120e-09 2.169680e-08 -3.702530e-09 -3.202180e-08 5.798510e-08 6.216330e-08 9.324810e-08
-9.063310e-16 1.381388e-08 -5.025420e-08 4.742370e-08 1.492380e-07 -1.673070e-07 2.652430e-08 7.145570e-08 -5.322100e-06 4.038460e-06 1.114760e-07 -4.743660e-07
9.063310e-16 -1.347840e-08 -1.536960e-07 1.266260e-07 1.046730e-06 6.922460e-07 1.850390e-07 2.797240e-07 -6.817420e-06 -7.503810e-06 -3.098880e-07 -4.929820e-07
4.531650e-16 -2.004125e-06 1.754630e-07 -8.702130e-06 9.939050e-05 1.908350e-05 -7.628800e-07 3.186610e-06 -3.016180e-04 -8.455770e-05 8.298460e-07 -2.990260e-06
1.359500e-15 -8.815725e-08 -1.095290e-06 -2.406900e-06 3.829030e-06 -2.017980e-05 1.101360e-06 -3.146700e-07 -1.681280e-05 6.206140e-05 -2.820100e-06 7.668270e-07
-4.531650e-16 -1.998177e-09 8.059570e-07 6.366600e-06 1.339940e-08 -4.903250e-07 -2.272410e-06 -1.753530e-06 -4.884290e-06 9.807430e-07 2.527580e-06 4.156550e-06
2.265830e-15 -6.692175e-06 1.724770e-05 2.802760e-06 2.983690e-04 -1.368880e-06 -2.982200e-06 -1.751680e-06 3.412350e-04 2.976690e-05 -3.200190e-06 3.817480e-06
0.000000e+00 -1.684868e-09 -3.826080e-07 7.212040e-07 8.239320e-09 4.887890e-06 8.811850e-07 1.770200e-06 -3.003130e-07 4.401700e-06 7.459190e-07 2.083490e-06
0.000000e+00 -1.349292e-08 -1.007340e-05 6.644290e-08 1.280340e-06 -1.592920e-07 4.026700e-06 -4.920150e-07 4.879600e-06 -1.328990e-06 3.316580e-06 -2.554680e-06
4.531650e-16 -2.299950e-08 -5.867780e-08 4.383090e-08 1.175120e-07 -2.207770e-07 1.913940e-07 -1.197890e-07 -1.626060e-09 -2.809700e-07 -1.196200e-07 3.326540e-07
1.812660e-15 8.270825e-11 1.024880e-09 1.035700e-09 3.497480e-11 -1.204360e-10 -4.447900e-09 6.020220e-10 -2.501490e-09 -3.414740e-09 1.237120e-08 1.724180e-09
4.531650e-16 -9.017350e-05 -4.637150e-06 1.447540e-06 -9.885280e-05 -3.062470e-06 -9.496910e-06 -8.419430e-06 -1.096990e-05 -7.148900e-06 6.583080e-06 2.232180e-05
4.531650e-16 4.334025e-10 -6.792330e-10 -4.294470e-10 2.218220e-09 1.514610e-09 -4.029570e-09 -1.971990e-08 1.497360e-08 2.552290e-08 -5.410450e-08 -4.903500e-07
-9.063310e-16 -3.096475e-09 -4.906360e-08 1.432100e-09 1.264780e-08 -1.528570e-08 -2.586490e-07 1.526200e-07 -9.132660e-09 -4.852510e-08 2.095220e-06 -2.683020e-07
4.531650e-16 -4.123475e-08 -8.980290e-09 3.915510e-07 3.613320e-08 1.989850e-07 -4.965990e-07 1.130080e-05 1.248310e-06 1.054060e-07 1.706100e-06 -4.028950e-05
4.531650e-16 -1.456763e-09 8.877920e-08 6.693380e-09 -8.289400e-09 -1.273580e-08 2.513320e-06 -8.053190e-08 -1.687560e-06 -2.646120e-07 -3.018870e-06 -1.597870e-07
1.359500e-15 -3.209425e-09 -1.347840e-07 -2.890520e-07 -2.807630e-09 8.362970e-09 -3.650090e-06 -9.207940e-06 6.856720e-06 -6.682320e-06 -1.333520e-06 -4.342660e-06
-4.531650e-16 -8.861250e-11 8.730240e-08 -4.942890e-08 1.187040e-08 1.575970e-08 2.822360e-06 -1.137810e-06 -7.218050e-06 5.768760e-06 -3.104400e-08 -1.364000e-08
-2.718990e-15 -2.515950e-10 -7.749950e-10 7.290110e-10 2.617710e-09 6.608800e-10 5.871530e-08 2.079740e-08 -3.009680e-08 -4.728080e-08 2.327070e-08 -1.007170e-08
1.359500e-15 5.345900e-11 7.346650e-10 -1.189610e-10 -1.077990e-10 -1.322100e-09 -7.950900e-10 -2.394890e-10 8.129180e-09 2.092200e-09 -1.968920e-08 1.150460e-09
1.812660e-15 -6.561450e-10 9.957640e-09 6.988320e-09 4.258810e-08 -1.286800e-08 -1.876480e-08 1.108250e-08 2.198270e-07 -4.924040e-08 -1.249670e-08 2.004260e-08
4.531650e-16 -1.071587e-08 1.551440e-08 4.526110e-08 6.564840e-08 -1.192450e-07 -2.069010e-07 -2.469890e-08 -3.766760e-07 -3.772570e-07 1.209410e-07 -1.679850e-09
4.531650e-16 -4.787350e-09 -5.938040e-08 4.828050e-08 4.883990e-07 2.094390e-08 2.870640e-08 -7.662920e-08 -8.234110e-06 -1.226580e-06 5.852870e-07 2.681880e-07
9.063310e-16 5.745850e-10 3.664710e-09 -1.335210e-08 5.656370e-09 -4.405100e-08 -1.232750e-08 -2.948670e-08 -1.898440e-08 1.240340e-06 1.939380e-07 2.365260e-07
0.000000e+00 -7.229575e-07 -9.230710e-07 -1.085540e-06 4.522050e-05 -3.211800e-06 1.008260e-07 2.813120e-08 -2.332230e-04 8.431080e-06 -2.117750e-07 -6.812360e-07
-9.063310e-16 -4.112200e-10 -4.620230e-08 8.635610e-09 8.613890e-08 1.220440e-06 2.177990e-07 4.092500e-08 -1.396880e-07 -6.682670e-06 -7.926540e-07 -1.730410e-07
2.718990e-15 -4.279700e-06 -1.040800e-06 -6.987510e-06 1.916170e-04 8.390810e-05 -8.593460e-07 3.962870e-06 2.625780e-04 1.226970e-04 -3.405320e-06 7.469410e-07
-1.812660e-15 -9.927025e-07 -1.179020e-06 -2.795300e-07 3.862610e-05 -9.458250e-05 6.145090e-07 -2.799190e-06 5.774820e-05 -1.232260e-04 9.556110e-07 -1.242680e-06
0.000000e+00 -1.159770e-08 -3.027990e-07 -5.636680e-06 -1.051160e-06 -2.498650e-07 9.379320e-07 -9.494050e-07 -5.101550e-06 3.043450e-08 5.010540e-07 -2.511630e-07


==> anc/Fig8_QuadraticResponse_IS_30-40.dat <==
### Quadratic Response for Initial State in 30-40%
### dE/deta_s (1/2)*{r^2} e_1c e_1s e_2c e_2s e_3c e_3s e_4c e_4s e_5c e_5s
-1.949460e-15 1.052210e-02 -9.170930e-07 4.072510e-06 -8.676250e-04 1.819170e-05 2.116690e-06 -3.767890e-06 -3.638760e-05 2.324710e-07 -1.150440e-06 -3.902430e-06
-5.198550e-15 -9.047950e-08 1.097350e-07 9.379140e-05 -3.081640e-07 -2.405210e-07 -7.710420e-08 -3.326480e-05 -1.716440e-05 -5.566070e-07 -8.688800e-07 6.653450e-06
-3.898910e-15 -1.552295e-03 9.952180e-05 -5.339400e-05 -9.622180e-03 1.173230e-05 -8.499360e-05 1.143130e-06 2.167100e-03 2.775620e-05 -1.170040e-06 2.639230e-05
-3.898910e-15 -1.662270e-07 -8.180460e-05 -3.593970e-07 -7.661290e-07 -9.823000e-07 3.036820e-05 -1.317500e-06 6.282020e-05 1.061000e-06 4.427360e-07 -6.157630e-07
-2.599280e-15 -8.856200e-08 6.539700e-07 6.266550e-07 -1.708620e-07 -1.097140e-04 -9.868360e-07 8.515910e-07 -9.848550e-08 1.289790e-05 2.341450e-07 -1.528290e-07
-2.599280e-15 -4.104025e-04 -3.527760e-05 -4.879510e-06 9.050660e-03 2.627370e-05 -2.388450e-05 8.897510e-05 6.031810e-04 -4.000320e-05 -3.694640e-05 -3.566810e-05
-6.498190e-16 9.092050e-11 1.878990e-08 -6.142250e-06 6.643320e-09 -4.017480e-08 1.032980e-07 -1.434270e-05 6.864670e-05 -1.660570e-06 1.159210e-07 -1.092260e-06
-3.249100e-15 -2.122965e-07 1.159400e-05 -1.381720e-07 -7.287940e-07 -1.499980e-07 1.500040e-04 9.272420e-07 -9.468180e-05 -2.020700e-06 -3.878780e-05 -1.241340e-06
-3.898910e-15 -2.007995e-03 -2.379420e-05 -3.071440e-05 -9.885320e-03 2.642750e-05 -2.366350e-05 5.235450e-06 4.497490e-03 4.786110e-05 2.301600e-06 -4.247140e-05
-3.898910e-15 -3.284995e-09 -5.596770e-07 2.165520e-05 -9.416470e-08 7.327000e-07 1.719270e-06 -2.620380e-05 -7.890510e-05 1.335490e-06 -1.172550e-06 1.284920e-06
-3.898910e-15 -5.576850e-10 -1.184540e-06 -1.519910e-06 4.762100e-08 -1.714740e-05 3.601200e-06 -5.248010e-06 1.236970e-08 1.531000e-05 -3.253260e-06 4.641830e-06
-1.949460e-15 -1.049870e-03 6.013330e-05 1.225820e-05 1.168640e-03 -2.984720e-05 -1.452390e-04 1.353240e-05 -9.832280e-03 -3.999530e-05 7.794680e-05 2.707670e-06
-3.249100e-15 1.347165e-09 -1.342810e-06 1.890570e-06 5.444890e-08 1.010430e-05 4.101560e-06 5.624860e-06 3.151020e-07 -1.219760e-05 4.653040e-06 6.131190e-06
-3.898910e-15 -5.260850e-07 -1.384350e-04 -2.692690e-06 1.963410e-06 -6.799040e-06 2.464550e-04 -8.179340e-06 2.065970e-04 -1.004700e-05 -8.576940e-05 -3.605210e-06
-3.249100e-15 -1.202395e-03 3.328970e-05 -2.054230e-05 1.057700e-02 3.072640e-05 -1.314940e-05 -6.738360e-05 1.146450e-03 3.781930e-06 1.539020e-06 4.435390e-05
-2.599280e-15 2.307090e-08 -3.846580e-08 -3.681660e-06 -3.255040e-08 1.744580e-09 -3.156740e-07 -1.604760e-05 1.036090e-04 -9.645180e-07 7.145070e-07 7.618690e-05
-3.898910e-15 -3.743785e-08 -1.621260e-05 4.990480e-07 5.804940e-07 -1.037910e-07 -4.845440e-05 1.057280e-06 -1.226490e-04 5.419810e-06 7.903850e-05 -2.536550e-06
-3.898910e-15 -1.307285e-03 1.142880e-05 1.417590e-04 -6.402310e-03 -1.636560e-04 -7.441320e-05 1.428550e-04 8.498200e-03 3.271690e-04 1.452740e-04 2.032660e-04
-1.299640e-15 -1.256765e-06 -1.488110e-06 -8.410070e-05 -4.546710e-06 -1.252560e-06 -7.255550e-06 -2.363140e-04 5.375290e-05 1.821510e-06 -3.723230e-06 -2.804660e-04
-3.898910e-15 -4.516775e-10 1.326360e-06 -3.559990e-08 2.913170e-07 1.375330e-08 7.514170e-06 -5.019830e-07 -9.559780e-05 3.491100e-06 7.237310e-06 -9.377960e-07
-3.898910e-15 -4.112975e-08 9.489640e-07 -1.414960e-06 -6.122600e-07 5.222450e-05 -2.326040e-06 -2.217260e-06 1.827100e-06 -1.341750e-04 5.938970e-06 5.087170e-06
-2.599280e-15 -7.981350e-08 -2.313380e-07 6.463470e-05 1.035400e-08 5.811730e-07 -2.350670e-07 -1.103460e-04 -1.222950e-04 -2.653400e-06 -4.447620e-07 5.141710e-05
-3.249100e-15 -7.040750e-04 1.546710e-05 -9.746570e-05 3.046460e-04 8.103050e-05 4.149670e-05 2.327630e-04 -1.183040e-02 -1.239970e-04 -4.561210e-05 -4.679720e-05
-2.599280e-15 -1.002280e-07 -5.261000e-07 -5.751990e-07 8.543430e-08 -6.250760e-05 2.165330e-06 -2.752460e-06 -2.071380e-06 -4.565010e-06 -2.461460e-06 1.755160e-06
-2.599280e-15 -9.741950e-08 -3.532720e-05 5.059770e-07 7.956880e-07 3.403270e-07 1.275060e-04 2.053850e-07 1.438650e-04 5.147430e-06 -1.310410e-04 -1.374340e-07
-5.848370e-15 -4.194095e-04 4.177970e-05 -2.531860e-06 2.199060e-03 6.047980e-06 -2.043630e-04 -4.139260e-05 -6.909300e-03 -1.240420e-07 2.409360e-04 -3.997710e-05
-4.548730e-15 -2.924860e-09 4.149220e-07 9.058970e-06 -2.651600e-07 -2.315690e-07 -1.195410e-06 2.166810e-05 7.621110e-05 -4.958560e-06 -2.769760e-06 -1.153050e-04
-1.949460e-15 -3.855365e-07 -3.111980e-07 -1.169220e-06 2.246880e-06 -8.308320e-05 5.644100e-08 -5.231890e-06 1.061670e-06 -2.020040e-04 2.208680e-06 9.337550e-06
-3.249100e-15 -6.546200e-08 2.669870e-05 1.858530e-07 1.523500e-06 -2.601750e-07 -1.970620e-05 3.109860e-07 5.843910e-05 -1.262350e-06 -7.400970e-05 1.609500e-06
-4.548730e-15 -4.606785e-04 -3.178850e-05 1.801800e-06 4.782260e-03 5.907430e-05 2.896730e-05 4.552780e-05 1.557550e-03 5.082030e-05 5.165670e-05 -4.850740e-05
-4.548730e-15 -7.424150e-04 -2.754970e-05 -1.566160e-05 -3.538740e-03 3.531850e-05 3.608550e-05 3.341290e-05 1.006150e-02 1.621410e-05 -6.949710e-05 3.154940e-05
-3.898910e-15 -3.852365e-09 3.114900e-07 8.138150e-06 -2.525320e-07 -2.337130e-07 -1.480110e-06 1.722340e-05 7.329350e-05 1.665250e-06 3.499460e-06 -8.359720e-06
-5.198550e-15 -1.116635e-08 7.596350e-06 -2.325070e-06 1.302320e-06 8.793790e-07 1.092830e-05 -6.338640e-06 -8.642470e-05 -5.981030e-06 -9.388460e-06 2.239090e-05
-3.898910e-15 -1.443210e-09 2.218740e-07 2.131230e-06 7.139220e-08 -7.365510e-06 -2.627430e-07 6.331490e-06 -3.008010e-07 -1.907810e-06 1.615540e-06 -2.123910e-05
-1.949460e-15 -8.868750e-09 -2.681840e-08 1.383250e-05 -2.361320e-07 8.520610e-08 5.397610e-07 -1.892460e-05 -9.725610e-05 9.249670e-07 -1.777200e-06 2.890870e-05
-4.548730e-15 -3.136455e-04 -6.887700e-06 4.131620e-06 -2.458360e-04 -8.696050e-06 9.844620e-05 -2.181000e-05 -7.558380e-03 1.627450e-05 -1.873260e-04 1.184560e-05
-4.548730e-15 -3.753175e-09 6.743130e-06 -5.858110e-07 9.218390e-07 1.446040e-07 1.242550e-05 -1.026340e-06 -7.001220e-05 -2.146080e-06 7.047910e-05 2.422860e-06
6.498190e-16 2.925115e-10 2.497450e-07 2.939420e-07 -4.771910e-09 4.492670e-08 -7.039100e-07 -3.730820e-06 2.273630e-05 8.290130e-06 9.884380e-07 -1.479580e-06
-5.848370e-15 -3.678115e-09 -3.472360e-07 -2.309250e-07 -8.010760e-08 9.289250e-06 7.262310e-07 1.530260e-06 1.850480e-07 -1.150470e-05 -1.358510e-06 4.018790e-07
-1.949460e-15 -7.253250e-07 -4.186180e-05 1.019420e-06 1.966940e-06 -8.874100e-08 3.439910e-04 4.351330e-06 -2.726010e-05 -2.595200e-06 -7.012610e-04 -1.167480e-05
-3.249100e-15 -2.068650e-04 6.162740e-05 9.538200e-06 6.328280e-04 2.214350e-05 -4.071880e-04 1.298040e-05 -7.341520e-03 -1.097070e-05 8.320390e-04 7.593040e-05
-1.299640e-15 -1.030640e-08 -2.114750e-07 1.023240e-05 -2.482660e-07 2.170450e-07 6.718290e-07 1.017350e-05 3.669080e-05 1.215310e-06 2.053070e-06 -9.809280e-05
-3.249100e-15 -5.429650e-09 1.354160e-07 -9.101660e-09 3.431900e-08 -8.736510e-06 -4.604200e-07 -1.043770e-07 -8.155170e-09 -7.571640e-06 -4.714200e-07 -6.269470e-07
-2.599280e-15 -3.809940e-08 -1.666550e-05 -2.992000e-08 6.895670e-07 -1.104810e-07 5.181970e-05 -7.954850e-08 1.000080e-04 -1.079290e-06 1.019080e-05 6.490720e-07
-5.198550e-15 -1.989335e-04 2.027180e-05 -9.865220e-06 1.229310e-03 -7.300430e-07 -6.922020e-05 -2.268510e-05 -3.800620e-03 -1.115170e-04 -3.174750e-06 2.560470e-05
-2.599280e-15 -2.920410e-04 1.365950e-05 -2.990480e-05 -2.063840e-03 2.037250e-05 -3.628380e-05 -4.327190e-05 8.399000e-03 -1.982890e-05 -9.443060e-05 1.756540e-04
-4.548730e-15 -2.038020e-08 -4.701500e-07 1.593070e-05 -5.250910e-07 5.785070e-07 1.512780e-06 2.464870e-05 7.236330e-05 9.765620e-08 1.181570e-06 -8.560820e-05
-5.198550e-15 2.573915e-09 4.994400e-07 -6.274670e-08 -8.940680e-08 -3.033220e-06 -1.348230e-06 -1.201390e-07 1.243320e-07 -2.132660e-05 -2.174430e-06 -1.193040e-06
-1.299640e-15 -1.556550e-07 1.493840e-06 2.648340e-07 6.983320e-07 -3.235030e-05 -1.583830e-06 1.262170e-06 -4.035160e-07 2.702140e-04 -3.305190e-06 -5.154030e-06
-1.949460e-15 -5.636700e-08 -2.346210e-05 -6.850340e-07 2.449290e-06 -8.005940e-07 1.481670e-05 -3.302110e-06 5.601410e-05 3.846080e-06 1.000750e-04 1.265840e-05
-4.548730e-15 -2.012290e-04 1.026010e-05 2.084100e-05 2.232840e-03 1.600390e-06 1.639090e-05 -5.858710e-06 2.235240e-03 -8.874540e-05 -4.814080e-05 1.368980e-04
-3.898910e-15 -1.514775e-04 1.073670e-07 1.035630e-04 -2.511330e-04 1.899500e-05 -7.729220e-06 -1.134520e-04 -3.612780e-03 9.182190e-06 -2.697110e-05 4.272780e-04
-5.848370e-15 -3.852215e-07 -2.629260e-07 -1.003810e-04 -1.914310e-07 4.022160e-07 6.937560e-07 1.131080e-04 -9.282240e-05 2.978310e-06 -8.915260e-07 -4.656220e-04
-2.599280e-15 -4.282730e-08 2.758260e-07 2.678950e-07 2.072690e-08 -2.199860e-05 -3.478830e-08 2.220170e-06 -1.435960e-06 8.581580e-05 1.738640e-07 -2.946690e-06
-1.949460e-15 -1.284625e-09 -1.382050e-08 -9.334290e-07 -2.515200e-08 2.780010e-08 4.822620e-08 1.349730e-05 2.800810e-05 8.476230e-07 -5.631470e-07 -1.976880e-05
-5.848370e-15 -1.819835e-08 -1.427620e-05 3.041360e-07 2.926680e-06 7.343090e-08 -7.237200e-06 8.917950e-07 -3.586920e-05 1.731600e-06 -4.153930e-05 -3.229590e-06
-4.548730e-15 -9.045950e-05 7.725600e-05 1.207880e-05 9.350370e-05 1.208090e-05 -7.353060e-04 1.823010e-06 -4.783230e-03 -7.650100e-05 3.845160e-03 -1.188890e-04
-6.498190e-16 -8.581300e-06 -5.707140e-05 -2.312320e-06 6.660880e-06 -2.346170e-06 7.496960e-04 -8.546430e-06 -4.996410e-04 -4.162170e-06 -3.642310e-03 2.166920e-05
-5.198550e-15 -4.521305e-09 5.494270e-08 -4.292150e-06 -3.422410e-07 1.032350e-07 -6.427980e-07 -7.042580e-06 5.918630e-05 -6.195330e-06 1.215740e-07 1.678520e-05
-2.599280e-15 -1.186165e-07 -1.962770e-05 2.302580e-07 2.360890e-06 -9.876180e-07 -5.486620e-05 -6.914600e-06 -1.062060e-04 -7.498780e-06 -1.221890e-04 -1.292630e-05
-3.249100e-15 -7.500150e-09 -3.184870e-07 -2.868840e-06 -2.813850e-08 6.633990e-08 -1.217460e-06 2.559690e-05 6.951140e-06 8.004980e-06 -2.056210e-06 1.007170e-04
-2.599280e-15 -1.515405e-08 -1.995000e-07 5.357350e-07 7.565890e-08 -1.278470e-05 1.316650e-06 1.757640e-06 -1.211660e-07 8.375410e-06 2.518500e-06 1.240770e-06
-4.548730e-15 -3.225460e-08 -5.075520e-06 -1.315700e-07 3.264020e-07 -1.298290e-07 4.731040e-05 3.268790e-07 -1.156390e-05 2.875170e-06 -3.795480e-05 5.986170e-07
-5.198550e-15 -9.772700e-05 2.263160e-05 -9.015350e-06 3.480230e-04 -1.761010e-06 -1.101290e-04 -4.765990e-07 -4.262260e-03 -4.582620e-05 1.150400e-04 6.337740e-05


==> anc/Fig9_QuadraticResponse_FS_0-2.5.dat <==
### Quadratic Response for Final State in 0-2.5%
### (1/2)*dN/deta (1/2)*[pt^2] v_1c v_1s v_2c v_2s v_3c v_3s v_4c v_4s v_5c v_5s
-3.999477e-04 4.915272e-04 3.107772e-06 -2.031385e-06 -6.907040e-06 -1.002003e-05 -2.449624e-06 2.311261e-06 -1.520662e-06 -2.727945e-07 1.652108e-08 1.889854e-07
-3.188772e-04 4.766184e-04 -3.221540e-06 -2.625301e-06 -6.993474e-04 -1.146980e-04 -2.353333e-06 8.336421e-07 -4.998998e-06 -8.942590e-07 -1.094124e-08 4.468350e-07
-3.188772e-04 4.737840e-04 1.558162e-06 4.977554e-06 6.744670e-04 1.132704e-04 1.296243e-06 -2.299405e-07 -3.844128e-07 1.057446e-06 1.400678e-06 5.547634e-07
-2.496971e-04 4.046477e-04 1.341031e-06 3.664364e-07 2.886038e-05 4.122428e-06 -2.549988e-07 8.524376e-07 2.325048e-04 1.463244e-04 6.300869e-07 -1.527488e-08
-2.464542e-04 4.026424e-04 8.645944e-08 7.930019e-07 9.313600e-06 -3.169837e-07 -2.464870e-06 3.829240e-09 -2.339489e-04 -1.473958e-04 4.594916e-07 3.977122e-07
-1.232271e-04 2.641854e-04 -2.589058e-06 8.813480e-07 5.314800e-07 2.090836e-06 -1.250227e-05 -1.313108e-05 -3.697413e-06 -3.504418e-07 -2.509570e-07 1.016918e-06
-1.221462e-04 2.652295e-04 3.040584e-06 5.943128e-07 1.392520e-06 -1.180609e-06 -1.458155e-05 1.265139e-05 -2.966348e-06 4.099832e-07 1.006653e-06 -3.572746e-07
-1.502506e-04 2.021304e-04 3.967996e-06 1.530388e-06 -1.892796e-05 4.603270e-06 2.699451e-05 -1.873387e-06 -2.723346e-06 -6.336635e-07 -1.870820e-08 8.210358e-07
-1.567363e-04 2.660126e-04 5.976846e-07 -6.029808e-07 -3.721332e-04 1.352336e-05 -6.673545e-07 1.047815e-06 -1.036120e-06 9.721282e-07 -5.940871e-07 1.407643e-06
-1.545744e-04 2.609887e-04 2.108482e-06 3.732873e-06 3.540476e-04 -1.365649e-05 2.730058e-07 -8.237947e-07 -4.582326e-06 -1.245372e-06 4.837008e-07 -4.247157e-07
-6.485638e-05 1.875778e-04 -9.338826e-07 -4.529551e-07 -5.376132e-05 2.258652e-06 -1.234473e-06 1.792554e-07 1.604125e-05 8.963497e-06 -2.211638e-07 3.344612e-07
-5.945168e-05 1.841661e-04 1.208951e-07 2.145222e-06 -5.157856e-05 -8.673964e-06 -3.251942e-07 9.102709e-07 -2.420163e-05 -1.350570e-06 3.684834e-07 8.281065e-07
-1.426840e-04 2.501119e-04 2.963939e-06 1.893808e-06 1.193807e-04 5.944170e-06 2.080973e-06 -9.323831e-07 2.442637e-04 -3.748017e-06 1.478601e-06 -5.221634e-07
-1.480887e-04 2.483462e-04 -2.066864e-06 1.553321e-06 5.478280e-05 -8.919037e-07 -2.508478e-06 8.753784e-07 -2.446666e-04 -9.603978e-07 -4.637505e-07 1.520171e-06
-2.053785e-05 1.263119e-04 -1.904670e-07 -5.522460e-07 -2.226832e-05 -9.313483e-07 -6.865770e-07 4.932233e-07 -5.742984e-06 3.922579e-07 4.677175e-07 -5.506644e-07
-2.161879e-05 1.267357e-04 1.721966e-07 5.165133e-07 -2.166968e-05 1.566728e-06 -8.556896e-08 1.524507e-06 -4.819872e-06 -2.074929e-07 -1.336233e-06 -3.303592e-07
-1.026893e-04 1.831220e-04 4.710561e-06 2.800792e-07 2.954760e-05 -1.871713e-06 2.018191e-06 2.501913e-07 3.804583e-06 -2.245505e-06 2.841039e-07 -9.494765e-07
-1.016083e-04 1.791422e-04 -7.171277e-07 9.149436e-08 2.516724e-05 -5.088660e-07 -2.639609e-06 -1.193128e-05 -6.790668e-06 3.638818e-07 -4.103728e-07 6.465764e-07
-9.836551e-05 8.564201e-05 -5.105260e-09 3.181039e-06 -2.909820e-05 -1.297531e-06 4.718235e-07 1.195160e-05 -1.408404e-06 3.455679e-07 1.328352e-06 1.515397e-06
-1.080940e-06 8.916424e-05 6.887138e-07 2.665952e-07 -1.279616e-05 1.637679e-06 -4.463760e-09 -2.439761e-06 -2.169921e-06 -3.483729e-07 -7.258176e-07 5.774079e-06
-1.080940e-06 8.758277e-05 4.284842e-07 6.041116e-07 -1.348120e-05 7.521443e-07 -1.467347e-06 1.588631e-06 -1.858044e-06 -4.625138e-07 1.362877e-06 -6.589801e-07
-9.296081e-05 1.597163e-04 -7.981064e-08 -2.108888e-07 -1.929572e-04 -1.520044e-05 6.828290e-07 2.647663e-06 1.836222e-06 1.325058e-07 -1.388457e-06 -3.515808e-06
-9.728457e-05 1.598790e-04 -7.044762e-06 -3.086780e-07 1.623106e-04 1.455801e-05 -1.838292e-05 -2.154688e-05 -6.570819e-06 2.222654e-06 -1.652659e-05 -2.181058e-05
-7.674672e-05 1.401122e-04 1.090425e-05 7.189878e-06 -4.537040e-06 7.419156e-06 1.624441e-05 1.648180e-05 1.200799e-06 3.814027e-05 2.013768e-05 1.743742e-05
-7.242296e-05 1.347259e-04 -1.075250e-06 4.446324e-07 -2.080508e-05 -6.984532e-06 -3.087862e-06 4.148010e-06 -1.903612e-05 -3.279708e-05 -2.568875e-06 3.538977e-06
-9.512269e-05 1.590437e-04 3.136493e-06 1.499124e-06 1.223525e-04 -1.171336e-06 5.161088e-06 -3.349863e-07 1.956804e-04 -2.035852e-05 1.954890e-06 -1.716974e-06
-9.836551e-05 1.546678e-04 -2.986098e-06 -7.346020e-08 3.853548e-05 3.159576e-06 -2.262412e-06 3.907199e-06 -1.836511e-04 1.399380e-05 -1.566781e-06 1.461091e-06
6.485638e-06 6.152381e-05 1.306122e-07 1.130497e-06 -6.584360e-06 9.427248e-07 -3.244842e-07 4.899365e-07 -2.351748e-06 -3.161590e-07 4.268039e-07 2.912736e-07
6.485638e-06 6.280434e-05 2.466686e-07 1.067186e-06 -7.081680e-06 -2.780289e-07 -5.508962e-07 3.874501e-07 -2.137481e-06 -8.752164e-09 2.829035e-07 4.331076e-08
-3.999477e-05 9.256056e-05 6.854317e-07 1.739656e-06 -1.018128e-05 4.341987e-08 -5.490656e-08 -1.029049e-06 -7.307457e-06 -2.640683e-07 1.398297e-07 3.597504e-06
-4.107571e-05 9.389329e-05 2.028846e-07 4.710711e-07 -8.947520e-06 7.750855e-07 -7.398810e-07 3.086245e-07 -5.011120e-06 5.559077e-08 -8.659129e-07 -2.166808e-07
-9.404175e-05 2.336277e-05 1.731509e-06 1.670324e-06 -1.498780e-05 -6.626465e-08 1.911815e-06 2.129317e-07 1.363321e-06 -1.168339e-06 1.590791e-06 -2.854991e-06
-7.890860e-05 1.238338e-04 3.805757e-06 9.305436e-08 1.976396e-05 1.489331e-07 -3.569889e-06 -2.357727e-07 7.606342e-06 3.701932e-06 3.323631e-07 -1.448651e-06
-7.998954e-05 1.264347e-04 5.020940e-07 1.393161e-06 2.007028e-05 -1.541224e-06 -7.071930e-07 2.576753e-07 -5.985721e-06 -4.176394e-06 3.154831e-07 7.202156e-07
8.647517e-06 4.323403e-05 3.065128e-07 5.030455e-07 -4.000160e-06 -3.357103e-07 -6.003200e-07 2.261561e-07 -2.388624e-06 -4.029222e-07 1.657983e-07 2.384388e-08
9.728457e-06 4.349812e-05 3.552916e-07 1.539392e-06 -2.932320e-06 -2.831169e-08 -3.710354e-07 -3.547568e-08 -2.433602e-06 3.248983e-07 2.354515e-07 3.005992e-08
-1.945691e-05 6.370409e-05 1.755497e-07 1.827354e-06 -7.409040e-06 -1.779688e-09 2.087882e-07 5.641140e-08 -4.818848e-07 -6.217018e-07 -2.743994e-07 -2.940711e-07
-2.053785e-05 6.219632e-05 6.247636e-07 6.785424e-07 -7.033440e-06 -5.047161e-07 -7.264516e-07 1.106023e-06 8.806320e-08 1.502854e-06 7.201617e-07 -8.227366e-07
-6.377544e-05 9.774410e-05 -9.964220e-07 2.536516e-07 7.856160e-06 3.816196e-06 1.681477e-06 -1.124676e-05 6.166231e-06 9.230738e-06 -1.510921e-06 5.296834e-06
-6.161356e-05 9.665703e-05 -1.437704e-06 -1.754128e-06 -1.609828e-05 -6.051664e-06 -1.412961e-05 -5.385980e-06 -5.229085e-05 -1.153029e-05 7.130124e-06 -1.971237e-06
-6.377544e-05 1.036431e-04 4.028853e-06 2.191931e-06 -1.028576e-04 1.995076e-06 1.170254e-05 1.250368e-05 4.088355e-06 -1.694031e-06 -3.751194e-06 -3.830291e-06
-7.026108e-05 1.119405e-04 -1.307580e-06 1.968499e-06 1.018570e-04 2.481753e-06 1.697536e-05 9.492541e-07 1.671638e-04 1.637004e-06 6.159618e-06 4.216343e-07
-7.458484e-05 1.100734e-04 -2.895042e-06 3.880759e-06 2.091920e-05 4.105856e-06 -2.701219e-06 -5.578317e-06 -1.339431e-04 1.476834e-06 -1.299948e-06 -1.303128e-06
-6.918014e-05 1.056177e-04 8.860722e-06 4.280576e-06 9.064256e-05 -4.750952e-06 -1.583508e-05 6.709817e-06 -3.354493e-06 -9.759818e-07 -4.487135e-06 5.209178e-06
7.566578e-06 3.441771e-05 -1.021273e-07 8.702284e-07 -1.903160e-06 -9.917969e-08 -5.809970e-07 4.011092e-07 -1.779013e-06 1.812408e-09 1.337431e-07 2.401984e-08
8.647517e-06 3.312183e-05 8.904230e-07 1.817827e-06 -1.716800e-06 6.781551e-08 -4.728025e-07 2.450128e-08 -1.882236e-06 -9.071531e-08 1.802994e-07 6.813232e-08
-9.079893e-05 2.885032e-05 3.414994e-07 1.935008e-06 -3.103048e-05 -3.573134e-07 -7.486882e-07 -1.594096e-07 -2.786032e-06 -9.990624e-07 -7.994048e-08 2.400402e-07
-8.647517e-06 4.105989e-05 8.092098e-07 6.629690e-07 -4.143120e-06 7.299444e-07 -4.323451e-07 3.483697e-07 -2.278620e-07 -7.189984e-07 1.253981e-07 -4.560724e-08
-8.647517e-06 4.199649e-05 8.230982e-07 -6.060393e-08 -4.388160e-06 -9.008306e-07 -8.598678e-07 -1.439459e-07 -5.238384e-07 -5.009315e-08 1.833443e-07 9.280996e-08
-4.215665e-05 7.015281e-05 9.994537e-07 1.680883e-06 -5.839280e-06 2.316223e-07 -4.411290e-07 1.513647e-06 -6.804537e-06 -1.610464e-07 -3.374149e-07 -3.466124e-07
-4.107571e-05 6.861740e-05 -5.503338e-07 2.390202e-06 -5.036520e-06 4.091724e-07 -4.635570e-07 1.199197e-07 -4.693116e-06 6.966068e-08 2.272111e-07 -4.087964e-08
-6.701826e-05 9.561909e-05 -2.169435e-06 2.088987e-06 8.503880e-06 2.540095e-06 -2.607961e-06 -1.133005e-06 -5.424246e-06 8.971308e-06 -5.467761e-07 2.428756e-08
-6.593732e-05 9.769804e-05 7.715071e-06 1.899619e-06 1.064580e-05 -5.583837e-07 1.398631e-06 -9.713668e-08 1.193239e-05 -7.587204e-06 1.600055e-06 7.454408e-07
6.485638e-06 2.566589e-05 -9.320056e-08 1.403144e-06 -7.766400e-07 -6.435670e-08 -4.044226e-07 1.678997e-07 -9.819324e-07 4.043626e-07 1.407366e-07 3.846148e-08
4.323759e-06 2.433929e-05 3.688012e-07 1.709322e-06 -8.151600e-07 2.675922e-07 -4.858424e-07 2.170489e-07 -1.147228e-06 3.443061e-08 1.600274e-07 9.324280e-09
-6.485638e-06 2.904686e-05 1.535266e-06 -3.457397e-07 -2.994120e-06 1.874129e-07 -4.237275e-07 8.220356e-08 -2.481088e-07 -6.034627e-07 2.128915e-07 2.986999e-07
-4.323759e-06 2.934473e-05 9.316112e-07 1.184057e-06 -2.322120e-06 4.502139e-07 -5.364398e-07 7.939932e-08 -3.078612e-07 5.050086e-07 1.833006e-07 1.215819e-07
-2.702349e-05 4.732743e-05 8.743576e-07 -1.493800e-08 -4.497240e-06 1.030240e-07 6.793112e-08 -1.507599e-07 1.107727e-06 6.720714e-07 2.999412e-07 -2.064826e-07
-2.486161e-05 4.482778e-05 2.649713e-06 1.378315e-06 -4.222840e-06 3.767603e-07 -3.754450e-07 7.733656e-08 7.144936e-07 3.346208e-09 6.746544e-07 2.725659e-07
-5.188510e-05 7.523194e-05 -4.545348e-07 -3.133269e-07 -1.403400e-06 4.285283e-07 -3.933065e-07 -3.048080e-06 -3.765225e-06 -4.006168e-06 1.303574e-06 1.171025e-06
-4.972323e-05 7.327276e-05 1.388144e-06 5.012336e-08 -1.446740e-05 -3.571277e-07 1.355646e-06 -4.916504e-07 -3.692418e-05 3.530282e-06 -1.835990e-07 -9.595915e-07
-6.269450e-05 9.325456e-05 6.382754e-06 -1.802212e-06 6.414160e-05 2.390406e-05 -9.565409e-07 -2.099945e-06 1.133564e-04 9.916745e-05 -2.583164e-07 -6.350165e-07
-6.377544e-05 9.065358e-05 1.767468e-06 1.031784e-06 2.236700e-05 -2.350926e-05 -1.927477e-06 3.851869e-06 -7.594799e-05 -9.842921e-05 -9.097873e-07 4.593139e-07
-3.675195e-05 6.339394e-05 -4.941753e-07 2.513931e-06 -5.262044e-05 -4.672201e-07 -2.352847e-06 5.604391e-06 3.061164e-06 2.055819e-07 -3.363068e-07 1.224000e-06


==> anc/Fig9_QuadraticResponse_FS_30-40.dat <==
### Quadratic Response for Final State in 30-40%
### (1/2)*dN/deta (1/2)*[pt^2] v_1c v_1s v_2c v_2s v_3c v_3s v_4c v_4s v_5c v_5s
-2.221103e-03 -3.465971e-04 1.848692e-05 -1.556071e-05 -5.421016e-04 -3.610230e-06 1.160555e-06 2.251220e-07 -4.099880e-06 -3.246997e-06 -1.064487e-06 4.063702e-07
-1.006900e-03 1.154758e-03 -6.772800e-08 -1.958637e-05 -1.545753e-03 -2.923344e-06 -2.002456e-07 4.953732e-06 -1.989491e-04 2.773461e-06 -9.253360e-07 -1.790016e-07
-1.332662e-03 6.093282e-04 2.213829e-05 -1.534082e-05 -2.312994e-03 4.868423e-06 -1.057086e-05 3.165167e-06 1.305366e-04 -6.865005e-07 -1.033246e-06 -2.956110e-07
-8.736340e-04 1.234135e-03 2.152993e-05 -5.324771e-06 1.464348e-03 -1.217398e-06 1.428708e-05 1.367160e-05 1.402253e-04 -1.021101e-06 3.602652e-06 1.616795e-06
-1.115488e-03 1.339378e-03 6.221864e-06 5.003748e-06 3.237344e-04 -1.968717e-05 -9.151114e-06 -2.856826e-06 -1.031287e-03 8.256064e-07 -4.133805e-06 -1.421246e-06
-1.391891e-03 1.069220e-03 2.709028e-05 -1.766618e-05 2.250716e-03 4.951620e-06 1.934888e-06 5.467207e-06 8.907653e-04 1.889436e-06 2.310134e-06 1.424021e-06
-5.972300e-04 8.888260e-04 2.535244e-06 -1.438095e-05 9.491440e-05 -5.695154e-06 -5.543216e-07 -3.830956e-06 -8.745636e-05 -2.735149e-06 -2.705988e-06 -2.411489e-06
-6.071016e-04 9.060295e-04 1.564538e-05 -2.622083e-06 2.167396e-04 -4.994603e-07 1.461456e-05 -9.672267e-07 1.277844e-04 -6.022934e-07 -9.873184e-07 -2.092937e-06
-7.749183e-04 7.624060e-04 2.640679e-05 -1.167208e-05 -1.946258e-03 8.836731e-06 -3.235897e-06 2.049774e-06 3.018526e-04 -1.609269e-06 3.729288e-07 2.975972e-08
-4.837070e-04 7.718472e-04 1.345612e-06 -2.102356e-05 -1.091630e-03 6.062728e-07 -1.485823e-05 -3.797436e-06 1.612600e-04 -1.008030e-06 9.259334e-06 1.298123e-06
-7.058173e-04 1.037503e-03 6.541048e-06 -8.651110e-06 1.209856e-04 1.062713e-06 8.895452e-06 1.709147e-06 -1.095955e-03 -4.701382e-06 -8.304840e-06 -1.593641e-06
-5.330648e-04 7.272556e-04 3.060148e-06 -1.075551e-05 1.381196e-04 -5.885613e-06 -2.072028e-05 4.484180e-06 -4.488758e-04 -2.272274e-06 -9.685784e-06 -7.149898e-07
-5.577438e-04 9.685288e-04 8.818858e-06 1.723011e-05 2.170704e-04 4.448353e-06 -1.744359e-06 -6.758552e-05 -4.330644e-04 7.926006e-06 -3.555527e-06 -4.527702e-06
-3.455050e-04 8.136612e-04 1.691982e-05 -2.034812e-05 7.120160e-05 1.522024e-05 2.146496e-05 6.424742e-05 -6.915246e-04 6.911130e-06 6.949770e-06 -3.950197e-07
-9.526066e-04 1.755936e-03 3.431365e-05 -1.157760e-08 2.870331e-03 4.498100e-06 2.145918e-05 -1.346519e-05 1.848621e-03 5.073747e-06 7.846682e-06 -9.087611e-06
-3.257618e-04 6.795441e-04 3.607772e-06 -7.690970e-06 2.203608e-04 -2.588952e-06 -3.730645e-06 4.099724e-06 -2.648096e-04 7.584552e-06 -5.969736e-07 6.101719e-06
-1.579451e-04 5.100224e-04 1.904532e-05 -4.936779e-06 3.852516e-04 -6.666409e-06 -4.347516e-06 7.870948e-07 1.854313e-04 -1.458584e-05 8.853600e-09 9.487822e-07
-4.837070e-04 6.062343e-04 1.262953e-05 -1.195292e-05 -1.213424e-03 -2.740930e-05 -6.471697e-06 6.535819e-06 3.652162e-04 2.054247e-05 9.222496e-07 2.063537e-06
-2.615966e-04 5.033164e-04 3.817181e-05 -1.532063e-05 1.061268e-04 1.229917e-06 -5.342956e-07 -2.105008e-05 6.790552e-05 4.487855e-06 -3.319782e-06 -5.978932e-07
-2.369177e-04 5.375996e-04 2.071355e-05 3.183560e-07 2.269256e-04 -2.471248e-06 -4.309956e-06 2.989876e-06 2.471952e-04 -6.800547e-06 2.476336e-07 1.301330e-06
-3.849913e-04 7.138501e-04 3.128636e-06 7.946640e-09 -8.735320e-05 7.565713e-06 8.353054e-06 1.073980e-06 -6.922300e-04 -1.632243e-05 -4.691478e-06 1.021564e-06
-2.517251e-04 6.842810e-04 -8.806880e-07 -6.097142e-06 -8.218164e-04 3.411712e-06 -5.400012e-06 1.052804e-06 3.003490e-04 2.612038e-07 4.180840e-06 -6.693069e-06
-3.109545e-04 6.494078e-04 -1.282584e-06 -9.517196e-06 2.787200e-05 1.943010e-05 2.269844e-06 1.923561e-05 -5.355040e-04 2.376294e-06 -3.652768e-07 8.157297e-06
-2.517251e-04 5.924344e-04 6.673144e-06 8.189748e-06 1.492164e-04 -1.414257e-05 -4.853400e-07 1.451383e-06 -4.120350e-04 -4.826434e-06 8.211200e-08 -4.964466e-06
-2.418535e-04 6.721502e-04 1.793365e-05 1.097863e-06 -2.289996e-04 -3.015366e-06 1.491000e-05 -2.882497e-06 -2.784049e-04 2.509580e-06 8.091082e-06 1.587723e-06
-2.566608e-04 6.312654e-04 1.103632e-05 2.049962e-06 4.780512e-04 -1.668284e-07 -2.124700e-05 -9.177985e-06 -1.066388e-04 8.282369e-07 -7.194828e-06 -3.757183e-06
-1.233946e-04 3.988727e-04 2.236324e-06 -6.769730e-06 4.019760e-05 -6.308176e-06 -2.997260e-06 2.576084e-06 -2.454487e-04 -7.812852e-07 3.213822e-06 -8.295240e-07
-2.517251e-04 5.746668e-04 1.009795e-05 -9.057017e-06 1.422896e-04 -1.861193e-05 3.497884e-06 2.767245e-06 -5.355560e-05 -2.589175e-05 -6.907353e-06 -1.608804e-06
6.416521e-05 2.202064e-04 2.790098e-05 7.164779e-07 9.891520e-05 -3.620345e-06 6.929836e-06 -5.253009e-06 -1.445900e-04 -3.145564e-06 -1.951034e-06 1.615158e-06
-2.023672e-04 9.422752e-04 9.785104e-06 -5.917657e-06 1.343807e-03 1.340629e-05 6.711400e-07 7.406094e-06 9.615496e-04 2.010555e-05 5.557389e-06 -2.525059e-07
-2.813398e-04 5.318064e-04 1.792219e-05 -1.655203e-05 -8.189064e-04 2.662199e-06 4.935238e-06 5.408664e-06 3.820347e-04 -9.467922e-07 -1.124496e-06 -1.078149e-06
-7.403678e-05 2.668682e-04 1.507997e-05 -1.644821e-05 1.143380e-04 -3.046448e-06 7.273434e-06 1.677324e-06 -6.162152e-05 -9.586652e-07 1.230691e-06 -1.588469e-06
1.480736e-04 9.517849e-05 -2.220560e-06 2.272764e-06 2.044212e-04 5.724053e-06 -2.101156e-06 -4.505736e-06 -6.941000e-06 1.816512e-06 -3.975069e-06 4.947908e-06
-1.924956e-04 5.226455e-04 1.714977e-05 -7.149432e-06 -1.804132e-04 -2.998887e-06 -3.851268e-06 3.938150e-06 -2.942912e-04 -3.699630e-06 -1.881633e-06 -2.333543e-06
-6.416521e-05 3.740112e-04 2.185718e-05 -9.973618e-06 -4.793980e-04 2.042077e-06 -3.578748e-06 -6.253160e-07 1.904534e-04 3.171105e-07 1.879392e-07 -4.855416e-07
-1.579451e-04 4.634943e-04 1.198195e-05 -3.122510e-06 -9.613920e-05 -3.260762e-06 1.074945e-05 -9.435708e-07 -2.944532e-04 1.774235e-07 2.697588e-07 1.220661e-06
2.467893e-05 1.567454e-04 4.823951e-05 -2.559385e-06 5.089840e-05 2.546870e-06 2.351444e-06 6.358752e-07 9.940736e-05 5.910174e-07 -2.124246e-06 2.178226e-07
-1.826241e-04 4.243536e-04 1.411788e-05 -7.756597e-06 -1.018800e-05 -4.875792e-07 -8.546414e-06 6.061240e-07 9.184660e-05 2.682710e-06 1.090692e-05 1.214263e-06
-1.036515e-04 3.894282e-04 1.832438e-05 -1.812919e-06 3.606120e-05 5.965353e-06 1.142232e-05 2.948800e-07 -2.580051e-04 -8.755856e-07 -7.583848e-06 1.062588e-07
-1.480736e-04 4.815390e-04 1.245093e-05 6.180835e-06 -1.763128e-04 -6.848586e-06 3.311780e-05 1.020936e-06 -6.778568e-05 1.070730e-06 -1.013222e-05 1.332046e-06
-1.135231e-04 3.912408e-04 1.652638e-05 -4.692158e-06 1.581424e-04 4.045025e-06 -3.950413e-05 2.374033e-06 -2.216185e-04 3.896066e-07 1.269297e-05 -3.191684e-06
-3.948628e-05 2.517739e-04 5.248368e-06 -1.071574e-05 -5.495360e-05 3.145492e-06 -4.046524e-06 2.710804e-06 -7.329896e-05 -1.179152e-06 2.163936e-06 -1.671792e-07
-1.135231e-04 3.042289e-04 2.102096e-05 2.462453e-06 9.546360e-05 -2.582607e-06 6.922678e-06 -1.814160e-08 -1.224472e-04 -4.394686e-06 1.108951e-06 -2.891994e-06
-5.922943e-05 2.673115e-04 1.410670e-05 1.680838e-06 -2.119840e-05 -1.640638e-07 3.389444e-06 1.010266e-06 -2.884860e-05 -3.116264e-07 -1.448108e-06 -1.034084e-06
-6.416521e-05 2.887923e-04 2.833168e-06 -9.044842e-06 2.106152e-04 -3.618080e-07 -3.841363e-06 -4.643024e-06 2.998000e-05 -2.359627e-06 6.447214e-06 2.517077e-06
-1.283304e-04 4.390958e-04 -7.026760e-07 -1.417067e-05 -6.247580e-04 6.785936e-06 -3.531683e-06 -6.452175e-07 2.769317e-04 -2.063113e-06 1.270086e-06 -2.128476e-07
5.429364e-05 9.867658e-05 1.620513e-05 -1.605591e-05 4.125640e-05 3.896504e-07 3.700290e-06 7.758440e-07 -5.096360e-05 -1.736743e-06 6.959620e-06 1.552572e-07
-7.403678e-05 1.402721e-04 8.073744e-06 -1.243096e-05 -9.854800e-05 -3.890927e-06 -3.574588e-07 -1.887654e-06 -3.410260e-05 3.765446e-06 -5.668508e-07 5.128526e-06
-8.884414e-05 3.762965e-04 4.975924e-06 -3.521872e-06 -2.032808e-04 -8.885847e-06 -1.404756e-06 1.942060e-06 -4.967188e-05 2.753422e-06 -2.277253e-06 -8.040817e-06
1.678167e-04 1.414882e-06 2.876025e-05 -3.904336e-06 1.348464e-04 -5.379296e-06 9.598388e-06 -3.072741e-06 3.486672e-05 -3.233339e-06 8.063034e-06 4.666134e-07
3.899270e-04 -4.080010e-05 4.943493e-05 1.229481e-06 2.936092e-04 2.317368e-06 3.753268e-06 2.240360e-06 1.663227e-04 3.133288e-07 -1.106641e-05 -3.691750e-06
-6.910100e-05 3.257227e-04 7.492440e-07 -2.145600e-09 -1.367344e-04 9.204625e-06 -2.875339e-06 -6.353744e-06 -6.309252e-05 9.023682e-07 -2.577676e-07 1.147495e-05
1.480736e-05 2.117302e-04 1.202125e-05 -9.437802e-06 -2.713648e-04 1.316949e-06 -4.889092e-07 8.739988e-06 -3.358376e-05 5.282158e-07 1.436691e-06 -7.673312e-06
-5.429364e-05 2.498342e-04 -1.227312e-06 -1.182523e-05 -2.630600e-05 -5.265047e-06 -4.217636e-06 5.640808e-07 -7.354644e-05 3.034094e-06 -8.205111e-06 -3.714712e-07
-7.403678e-05 1.759082e-04 2.241484e-05 -1.180357e-05 -3.612040e-05 -3.219346e-06 6.123303e-06 8.725640e-07 1.707016e-05 -6.018775e-07 8.105099e-06 -5.018572e-07
1.382020e-04 -6.291985e-07 -3.897608e-07 -1.603054e-06 1.610916e-04 1.707098e-06 -1.031783e-05 4.762723e-06 4.341928e-05 6.903367e-07 -4.508066e-06 9.474748e-07
-4.442207e-05 2.014152e-04 1.058466e-05 -3.682624e-07 4.963200e-06 4.582420e-06 -2.903840e-05 8.456756e-07 -7.463020e-05 -6.098064e-07 1.002625e-05 6.249984e-06
-7.897257e-05 2.718072e-04 1.322203e-05 1.744706e-06 -1.506904e-04 9.707126e-07 3.344996e-05 -2.492705e-06 1.861792e-05 -1.206944e-07 -2.250397e-06 1.532465e-06
-4.442207e-05 1.197205e-04 4.705234e-05 -1.308458e-05 -8.750040e-05 -2.213853e-06 -6.844600e-08 1.093564e-06 4.135124e-05 4.980653e-07 -2.446522e-06 1.319695e-06
2.961471e-05 -1.186838e-04 1.596016e-05 -3.691068e-06 -1.668656e-04 2.337211e-06 -2.810156e-06 2.578852e-06 7.912868e-05 -6.781139e-06 -6.056952e-07 3.906048e-06
-6.416521e-05 -7.849332e-05 8.613480e-06 4.795103e-07 -3.030036e-04 -4.956949e-06 -1.000861e-05 4.099524e-06 -7.693400e-06 5.026458e-06 -7.757776e-06 -3.607928e-06
0.000000e+00 9.044483e-05 2.266636e-05 3.961359e-07 2.851000e-05 -5.166327e-06 6.938316e-06 -4.341988e-06 -5.491240e-05 -8.628576e-07 8.302980e-06 -8.963025e-06
-2.467893e-05 1.066182e-04 -2.844586e-06 -1.229299e-05 -8.921360e-05 2.141340e-06 -3.441076e-06 1.425092e-06 -2.972208e-05 -3.440363e-07 -1.637580e-05 3.640917e-06
-3.455050e-05 4.783864e-05 2.977976e-05 -1.288707e-05 3.258280e-05 -3.201392e-06 3.717349e-06 -2.400311e-06 -3.611784e-05 4.940373e-07 2.564828e-05 -1.588465e-06

